Spectral function of fermions in a highly occupied non-Abelian plasma

We develop a method to obtain fermion spectral functions non-perturbatively in a non-Abelian gauge theory with high occupation numbers of gauge fields. After recovering the free field case, we extract the spectral function of fermions in a highly occupied non-Abelian plasma close to its non-thermal fixed point, i.e., in a self-similar regime of the non-equilibrium dynamics. We find good agreement with hard loop perturbation theory for medium-induced masses, dispersion relations and quasiparticle residues. We also extract the full momentum dependence of the damping rate of the collective excitations.

==> anc/Fig1.py <==
# coding=utf-8

###### IMPORTS

import os
import re

import numpy as np

from scipy.optimize import curve_fit
from scipy import stats
#from scipy import integrate
#from scipy import interpolate

import matplotlib.pyplot as plt

import plot_defs as defs
defs.set_font()


#import subprocess; subprocess.check_call(["latex"])

#from numba import jit, float64


###### PLOT COMMANDS 


###### FILES, DIRECTORIES AND PARAMETERS

pathTemp="/home/boguslav/Dokumente/Temp/"
#pathTemp="/home/boguslav/Documents/Temp/"


# file name of raw file
fNameRawL="SpectralFunction"
#fNameRawFull="SpectralFunctionID10.txt"
#fNameRawFull="SpectralFunctionID199.txt"
fNameRawFull="Fig1_data.txt"

# fit results file name left
fNameFitResL = "FitRhoDelta"


#### PARAMETERS

### TODO TODO TODO 

## Masses
mDSqrOverQaSqr=0.112617    ##  / Qa**2
#mFoverQa = np.sqrt((3.0/4.0)/(2.0*2.0*2.0))*np.sqrt(mDSqrOverQaSqr)
#mFoverQa = 0.079
mFoverQa = 0.0643
print(mFoverQa)

## maximal momentum
pmomMax = 0.99


## file names


## for FITS ##

dtFitMax=400

gexp = 0

## minimal value for wmid
wFitMin = 0.02

## initial values for array [wmid,g,A,d]
g0 = 0.03
A0 = 0.5
d0 = 0.1


## CHOOSE A BLOCK

#pathDT="../Free_fermion_results/"
pathDT=""
Qa = 1.0

##


###########################
### DO NOT CHANGE FROM HERE ###
###########################


####### CONSTANTS ###########

pi = np.pi


####### FUNCTIONS ###########

def lorDdt(t,m,g,A,d): 
    return A*np.exp(-g*t)*np.cos(m*t-d)

def lorDdtNoAPhi(t,m,g): 
    return lorDdt(t,m,g,1,0)


#############
### START ###
#############


## get raw spectral files
#SpecFuncRaws = os.popen('ls ' + pathDT + fNameRawL + '*').read().split()

SpecFuncRaws = [pathDT + fNameRawFull]
print(SpecFuncRaws)

rhoV0Funcs = []
rhoVFuncs = []
rhoScFuncs = []

for specRaw in SpecFuncRaws:
    
    ppx, ppy, ppz, pmom, mEff, wEff, t0 = defs.get_params_specraw_comment(specRaw, Qa)
    
    #sign = -1 if (px<0 or py<0 or pz<0) else 1
    #pintSqr = px**2 + py**2 + pz**2 
    #pint = max(abs(px), abs(py), abs(pz))
    #print(sign*pintSqr)

    print(ppx,ppy,ppz,pmom)
    
    
    ## LOAD DATA
    
    rhoData = np.loadtxt(specRaw)
    
    dt = rhoData[:, 0] - t0
    #print(dt)
    ImRhoS = rhoData[:, 3]
    ReRhoV0 = rhoData[:, 6]
    ImRhoVX = rhoData[:, 9]
    ImRhoVY = rhoData[:, 11]
    ImRhoVZ = rhoData[:, 13]
    
    if (pmom == 0):
        ImRhoV = 0 * ImRhoVX
    else:
        #ImRhoV = sign*(ppx * ImRhoVX + ppy * ImRhoVY + ppz * ImRhoVZ) * wEff / pmom**2
        ImRhoV = (ppx * ImRhoVX + ppy * ImRhoVY + ppz * ImRhoVZ) * wEff / pmom**2
    
    #rhoDeltaPlus = ReRhoV0 - ImRhoV
    #rhoDeltaMinus = ReRhoV0 + ImRhoV
    
    rhoV0Funcs.append(ReRhoV0)
    rhoVFuncs.append(ImRhoV)
    rhoScFuncs.append(ImRhoS)


rhoV0Funcs = np.array(rhoV0Funcs)
rhoVFuncs = np.array(rhoVFuncs)
rhoScFuncs = np.array(rhoScFuncs)


### COMPUTE mean, standard error of the mean (sem) ###
    
mean_rhoV0, sem_rhoV0 = defs.avg_data_array(rhoV0Funcs, pmom)
mean_rhoV, sem_rhoV = defs.avg_data_array(rhoVFuncs, pmom)
mean_rhoSc, sem_rhoSc = defs.avg_data_array(rhoScFuncs, pmom)


### PLOTTING ###

fig = plt.figure()

step = 5
stepSc = 15

plt.plot(dt[::step], mean_rhoV0[::step], marker='^', label=r'Re$\rho_{V}^0$', color='#CC4F1B', mfc='none')
## '+'
#plt.fill_between(dt, mean_rhoV0-sem_rhoV0, mean_rhoV0+sem_rhoV0,
#        alpha=0.5, edgecolor='#CC4F1B', facecolor='#FF9848')

plt.plot(dt[::step], mean_rhoV[::step], marker='s', label=r'Im$\rho_{V}$', color='#1B2ACC', mfc='none')
## 'x', 
#plt.fill_between(dt, mean_rhoV-sem_rhoV, 
#        mean_rhoV+sem_rhoV, alpha=0.5, edgecolor='#1B2ACC', facecolor='#089FFF')

plt.plot(dt[::stepSc], mean_rhoSc[::stepSc], marker='o', label=r'Im$\rho_{S}$', color='#3F7F4C', mfc='none')
## '.', markersize=1
#plt.fill_between(dt, mean_rhoSc-sem_rhoSc, 
#        mean_rhoSc+sem_rhoSc, alpha=0.5, edgecolor='#3F7F4C', facecolor='#7EFF99')


dtFct = np.linspace(dt[0],dt[-1],500)

plt.plot(dtFct, np.cos(dtFct * pmom), color='#CC4F1B')
plt.plot(dtFct, -np.sin(dtFct * pmom), color='#1B2ACC')
plt.plot(dtFct, -mEff/wEff * np.sin(dtFct * pmom), color='black',linewidth=0.7)

#plt.xlim([-9,52])
#plt.xlim([-4.5,26])



## LAST PLOTTING COMMANDS ##

## Set common labels
xlabelStr = r'Time: $Q \Delta t$'
ylabelStr = r'Spectral functions'
plt.xlabel(xlabelStr)
plt.ylabel(ylabelStr, labelpad=2)
#fig.text(0.5, 0.015, xlabelStr, ha='center', va='center')
#fig.text(0.013, 0.5,ylabelStr, ha='center', va='center', rotation='vertical')

plt.legend(loc='upper left', bbox_to_anchor=(0,0.9), handlelength=0.2)
#loc = 'upper left'
#loc = 'upper center'
#loc = 'best'
#loc = 'center left'
#loc='upper right', bbox_to_anchor=(0.55,0.95)

plt.savefig("Plot_rhoV_dt_free.pdf")
#plt.show()



##### ADDITIONAL #####






==> anc/Fig1_data.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.0980171 #ppy=0.19509 #ppz=0.290285 #mEff=0.003125 #wEff=0.363239 
0 0 -5.35588e-17 -1.98596e-19 1.24626e-17 -1.32026e-18 1 5.65351e-19 -3.3499e-17 -3.84156e-19 -6.13765e-17 4.21558e-19 -1.08145e-16 2.77552e-19 -4.07652e-17 -4.30713e-19 1.05128e-16 8.13509e-19 1.65823e-16 1.56403e-19 5.36385e-17 6.86298e-19 4.97015e-18 -2.29493e-20 2.03163e-18 1.39469e-19 1.39577e-17 -1.32026e-18 -3.12513e-17 2.2153e-19 6.48998e-18 2.69535e-19 4.76851e-18 1.63479e-18 
0.1 0 -5.30466e-17 -0.000312431 1.96685e-17 3.30383e-19 0.99934 6.52875e-18 -2.72572e-17 -0.00979956 -6.32974e-17 -0.0195048 -9.96749e-17 -0.0290221 -3.64763e-17 -7.26965e-18 1.04458e-16 -3.67947e-18 1.69637e-16 4.24244e-18 7.32448e-17 2.39469e-18 3.57144e-18 1.86979e-18 2.79615e-18 1.58197e-18 1.91939e-17 3.25887e-18 -3.25494e-17 -3.45155e-18 7.42116e-18 5.54244e-19 5.13099e-18 -1.4766e-18 
0.2 0 -6.02428e-17 -0.000624451 2.03445e-17 1.37613e-17 0.997362 1.06987e-17 -2.1318e-17 -0.0195862 -6.56739e-17 -0.0389838 -1.0633e-16 -0.0580059 -3.85953e-17 -1.37682e-17 1.04092e-16 -3.27061e-18 1.70521e-16 2.47716e-18 6.88292e-17 1.7922e-18 -4.53623e-18 -2.18541e-19 2.68382e-18 2.16237e-18 1.81863e-17 1.25341e-17 -4.47461e-17 -1.1537e-17 7.86602e-19 3.71954e-18 2.85359e-18 -1.31158e-18 
0.3 0 -6.55396e-17 -0.000935646 1.75903e-17 7.13187e-18 0.994068 1.8895e-17 -1.44888e-17 -0.029347 -6.89099e-17 -0.0584114 -1.08746e-16 -0.0869132 -4.31382e-17 -2.40539e-17 1.01984e-16 4.17117e-18 1.70032e-16 2.11625e-18 5.78778e-17 4.30327e-18 -3.07867e-18 -5.82679e-19 7.85663e-19 6.88879e-18 1.1894e-17 2.06814e-17 -2.93378e-17 -1.18616e-17 -5.44629e-19 3.58555e-18 1.04173e-18 -2.12685e-20 
0.4 0 -8.05709e-17 -0.00124561 2.36801e-17 -1.23301e-17 0.989463 2.77632e-17 -8.44262e-18 -0.0390691 -7.18173e-17 -0.0777619 -1.10382e-16 -0.115706 -3.55639e-17 -3.29628e-17 1.00264e-16 9.93772e-18 1.66006e-16 1.90679e-18 3.49576e-17 7.8105e-18 5.97958e-18 1.77978e-18 -3.39201e-18 1.13552e-17 1.44808e-17 3.45989e-17 -3.26026e-17 -6.72589e-18 2.48592e-18 2.78349e-18 4.41782e-18 1.2411e-18 
0.5 0 -9.54733e-17 -0.00155392 2.97601e-17 -8.89505e-18 0.983552 2.96577e-17 -6.41651e-18 -0.0487396 -7.68821e-17 -0.0970098 -1.20937e-16 -0.144346 -4.73555e-17 -4.18054e-17 1.00945e-16 1.42451e-17 1.66284e-16 3.62255e-19 5.18276e-17 1.00471e-17 5.96272e-18 1.72567e-18 -3.66491e-18 1.11644e-17 1.74833e-17 2.43507e-17 -2.17431e-17 4.33339e-18 2.26857e-18 1.2836e-18 3.28725e-18 3.54794e-18 
0.6 0 -8.8781e-17 -0.00186019 2.82835e-17 3.80111e-18 0.976344 2.96896e-17 -2.76941e-18 -0.0583458 -7.72949e-17 -0.11613 -1.20875e-16 -0.172795 -5.52883e-17 -4.31852e-17 9.99709e-17 1.48082e-17 1.61778e-16 -1.13527e-18 5.01707e-17 8.07623e-18 8.32686e-19 -2.16214e-18 -4.23719e-18 5.86221e-18 1.3409e-17 3.0985e-18 -9.41085e-18 -1.24704e-18 6.69818e-20 1.16206e-18 2.74523e-18 2.53749e-18 
0.7 0 -8.39087e-17 -0.00216401 3.0443e-17 -1.28372e-17 0.967848 3.44259e-17 7.88519e-18 -0.0678751 -7.57526e-17 -0.135097 -1.08472e-16 -0.201017 -3.9335e-17 -5.73374e-17 9.95445e-17 1.30064e-17 1.60245e-16 -2.69305e-18 4.23016e-17 7.4275e-18 6.02702e-18 -5.25515e-18 -7.58825e-18 3.27982e-18 1.35531e-17 1.0301e-17 -2.63928e-17 -5.19969e-18 1.59734e-18 1.71332e-18 -2.23367e-18 -1.9088e-19 
0.8 0 -1.09983e-16 -0.00246496 3.8969e-17 1.54123e-17 0.958075 3.50023e-17 1.41856e-17 -0.0773148 -7.20837e-17 -0.153885 -9.14002e-17 -0.228973 -2.31198e-17 -6.38057e-17 9.61866e-17 1.05207e-17 1.53128e-16 -1.73756e-18 4.70141e-17 5.2133e-18 1.22171e-18 -6.54857e-18 -5.80699e-18 -3.29919e-19 1.93416e-17 -6.11389e-18 6.61279e-18 -1.83019e-17 -6.36993e-18 4.84928e-18 3.90691e-18 5.26018e-18 
0.9 0 -1.08369e-16 -0.00276267 3.83394e-17 1.23489e-17 0.947037 4.1011e-17 1.8194e-17 -0.0866525 -7.1322e-17 -0.172471 -8.57944e-17 -0.256628 -2.32238e-17 -6.48981e-17 9.31255e-17 1.55875e-17 1.51743e-16 -1.13129e-18 3.76324e-17 8.84426e-18 6.56002e-18 -6.16576e-18 -9.49497e-18 1.19936e-18 2.20898e-17 -1.98734e-18 1.18544e-17 -8.02645e-18 -6.04408e-18 1.09898e-18 7.36228e-18 8.99513e-18 
1 0 -1.03086e-16 -0.00305673 4.07776e-17 9.27342e-18 0.934751 4.20469e-17 2.54539e-17 -0.0958759 -7.02529e-17 -0.190829 -7.21962e-17 -0.283943 -1.41772e-17 -7.73718e-17 9.34682e-17 1.74169e-17 1.53998e-16 -5.91152e-19 3.09936e-17 9.70517e-18 7.65114e-18 -8.08961e-18 -1.16227e-17 5.79291e-19 1.57048e-17 -1.89332e-18 2.85535e-18 -1.18355e-17 -7.76825e-18 7.85022e-19 6.78479e-18 8.52684e-18 
1.1 0 -9.70766e-17 -0.00334676 3.79302e-17 3.7278e-18 0.921231 4.4639e-17 3.02355e-17 -0.104973 -7.64031e-17 -0.208935 -7.44965e-17 -0.310884 -1.76273e-17 -8.72684e-17 9.56484e-17 1.53977e-17 1.58405e-16 2.60982e-19 4.90167e-17 1.1783e-17 9.06943e-18 -8.21495e-18 -1.39918e-17 1.3406e-18 1.53975e-17 2.99611e-18 4.10133e-18 -6.26692e-18 -7.69664e-18 -2.22603e-18 5.31424e-18 1.05821e-17 
1.2 0 -8.38822e-17 -0.00363238 3.93442e-17 9.83462e-18 0.906496 5.25694e-17 3.46633e-17 -0.113931 -8.13779e-17 -0.226765 -8.32845e-17 -0.337415 -2.13136e-17 -9.67941e-17 9.8681e-17 1.73911e-17 1.63838e-16 -6.19471e-19 7.24323e-17 1.41698e-17 8.15456e-18 -6.48068e-18 -1.32469e-17 4.62786e-18 1.54003e-17 2.68968e-17 -4.70463e-18 -2.58852e-18 -6.80582e-18 -6.22077e-18 5.38614e-18 7.70324e-18 
1.3 0 -9.02684e-17 -0.0039132 3.55767e-17 3.3177e-17 0.890565 5.38056e-17 3.73308e-17 -0.122739 -8.49384e-17 -0.244297 -8.01925e-17 -0.363501 -2.48572e-17 -9.57486e-17 9.68201e-17 1.79121e-17 1.60057e-16 2.89542e-18 6.76683e-17 1.76906e-17 1.72096e-18 -9.83186e-18 -9.61695e-18 -4.14264e-18 1.19806e-17 5.04031e-19 -8.57091e-19 -2.88334e-18 -1.38836e-17 -5.08746e-18 5.8746e-18 1.25752e-17 
1.4 0 -8.01985e-17 -0.00418886 2.72739e-17 4.02246e-17 0.873459 5.57376e-17 4.29344e-17 -0.131386 -8.48713e-17 -0.261506 -7.67383e-17 -0.389108 -2.97847e-17 -1.02865e-16 9.31583e-17 2.3988e-17 1.52746e-16 2.36605e-18 6.68541e-17 2.40892e-17 -1.04172e-18 -1.4728e-17 -1.31273e-17 -4.75077e-18 1.43689e-18 3.07486e-19 -1.08049e-17 -5.13279e-18 -1.0726e-17 -5.69353e-18 5.88615e-18 1.10188e-17 
1.5 0 -8.68234e-17 -0.00445899 3.14265e-17 3.6959e-17 0.855201 6.31432e-17 4.62701e-17 -0.139858 -8.6771e-17 -0.27837 -7.71529e-17 -0.414201 -3.24899e-17 -1.09807e-16 8.96942e-17 2.58434e-17 1.50349e-16 6.04649e-18 5.47145e-17 2.60356e-17 1.65073e-18 -1.66112e-17 -1.68347e-17 -1.06948e-17 4.5501e-18 3.79855e-18 -4.59304e-18 7.51127e-18 -1.54524e-17 -6.95329e-18 7.46575e-18 1.58209e-17 
1.6 0 -8.41032e-17 -0.00472324 3.24108e-17 3.54587e-17 0.835814 6.61264e-17 4.43148e-17 -0.148147 -8.55372e-17 -0.294867 -6.80216e-17 -0.438747 -2.6743e-17 -1.09209e-16 8.5999e-17 3.41646e-17 1.41652e-16 -1.12503e-19 3.92748e-17 2.30645e-17 4.59264e-18 -1.75676e-17 -1.73524e-17 -1.32964e-17 4.64449e-18 -1.63976e-17 -3.36907e-18 1.86808e-17 -1.52071e-17 -1.42084e-17 7.74695e-18 1.89774e-17 
1.7 0 -8.0141e-17 -0.00498126 3.43115e-17 2.82367e-17 0.815325 7.41696e-17 4.41083e-17 -0.15624 -8.92139e-17 -0.310975 -6.6255e-17 -0.462715 -2.97305e-17 -1.08906e-16 8.04862e-17 2.98196e-17 1.34754e-16 3.53457e-18 4.42346e-17 2.69165e-17 4.74174e-18 -2.11242e-17 -2.12956e-17 -1.93508e-17 -3.22031e-19 -3.27845e-17 -7.09348e-18 2.9571e-17 -1.42495e-17 -2.02394e-17 3.03746e-18 1.89632e-17 
1.8 0 -7.63001e-17 -0.00523271 1.95507e-17 2.38565e-17 0.79376 7.25754e-17 4.68082e-17 -0.164126 -8.86075e-17 -0.326672 -6.27445e-17 -0.486072 -2.87221e-17 -1.16291e-16 7.85458e-17 2.9768e-17 1.2957e-16 2.93952e-18 3.27604e-17 2.27798e-17 5.76615e-18 -2.48609e-17 -2.48309e-17 -2.20482e-17 -1.10652e-17 -3.41479e-17 -7.33753e-18 4.67366e-17 -1.39772e-17 -2.68599e-17 6.5372e-18 1.99418e-17 
1.9 0 -7.62203e-17 -0.00547725 1.84252e-17 2.48368e-17 0.771148 8.10332e-17 4.40294e-17 -0.171797 -8.84561e-17 -0.341939 -5.37085e-17 -0.508788 -2.53273e-17 -1.04538e-16 7.1051e-17 2.83923e-17 1.18642e-16 3.96376e-18 1.49147e-17 2.81692e-17 1.51481e-18 -2.60401e-17 -2.90798e-17 -1.89036e-17 -1.43766e-17 -2.72618e-17 -4.27042e-18 6.84909e-17 -1.55974e-17 -3.12583e-17 6.66486e-18 2.33601e-17 
2 0 -7.25968e-17 -0.00571457 9.78492e-18 2.55148e-17 0.747518 7.69037e-17 4.79216e-17 -0.17924 -9.08627e-17 -0.356754 -5.34106e-17 -0.530833 -2.74069e-17 -9.76199e-17 6.8913e-17 3.8316e-17 1.1245e-16 -3.42648e-18 4.51913e-18 2.26876e-17 2.33718e-18 -2.85768e-17 -3.12997e-17 -2.14056e-17 -2.44404e-17 -4.34124e-17 -6.86351e-18 7.97638e-17 -1.6914e-17 -3.34989e-17 3.95671e-18 2.54716e-17 
2.1 0 -8.77996e-17 -0.00594435 4.92465e-18 2.92824e-17 0.722903 7.35278e-17 5.10066e-17 -0.186447 -8.63403e-17 -0.371099 -4.54112e-17 -0.552177 -1.89347e-17 -9.03799e-17 6.82203e-17 3.82644e-17 1.09894e-16 -7.86288e-18 3.51116e-18 1.81917e-17 1.28087e-19 -3.12032e-17 -3.15652e-17 -2.5478e-17 -2.77591e-17 -4.40863e-17 1.29289e-17 9.10842e-17 -1.94252e-17 -3.92654e-17 7.48782e-18 3.03989e-17 
2.2 0 -9.36844e-17 -0.00616628 2.96885e-18 2.37608e-17 0.697333 7.54762e-17 5.5131e-17 -0.193408 -8.26542e-17 -0.384954 -3.71678e-17 -0.572793 -1.60398e-17 -8.99848e-17 6.21511e-17 3.8874e-17 9.79631e-17 -9.46548e-18 -8.71809e-18 1.7903e-17 1.51614e-18 -2.90855e-17 -3.6929e-17 -2.08493e-17 -3.47479e-17 -3.70479e-17 2.00984e-17 9.66103e-17 -2.28092e-17 -3.89419e-17 8.23315e-18 3.28012e-17 
2.3 0 -8.60435e-17 -0.00638008 2.57202e-18 3.74222e-17 0.670844 8.98496e-17 4.94329e-17 -0.200114 -8.32389e-17 -0.398302 -4.51741e-17 -0.592653 -2.52348e-17 -8.43168e-17 5.6034e-17 4.00751e-17 9.57459e-17 -1.02355e-17 -3.37327e-17 3.41583e-17 -1.52535e-18 -3.06964e-17 -3.63448e-17 -2.33612e-17 -4.14524e-17 -4.19262e-17 2.33027e-17 7.80894e-17 -2.5143e-17 -3.59392e-17 6.28331e-18 2.88183e-17 
2.4 0 -7.92503e-17 -0.00658547 -1.29554e-18 3.34834e-17 0.64347 9.73931e-17 5.41e-17 -0.206556 -8.34681e-17 -0.411124 -4.12965e-17 -0.611731 -2.36639e-17 -8.755e-17 5.07198e-17 3.88978e-17 9.08876e-17 -1.29943e-17 -2.73347e-17 3.17081e-17 -1.50134e-18 -3.47511e-17 -3.89825e-17 -2.54342e-17 -4.40985e-17 -4.04869e-17 1.43878e-17 7.74579e-17 -2.3185e-17 -3.72158e-17 6.88102e-18 2.83374e-17 
2.5 0 -6.17023e-17 -0.00678216 -8.73354e-18 3.7903e-17 0.615246 9.38396e-17 5.76036e-17 -0.212726 -8.36996e-17 -0.423403 -3.72741e-17 -0.630003 -2.45823e-17 -8.09842e-17 4.67509e-17 3.84348e-17 8.54951e-17 -1.03132e-17 -2.91563e-17 3.24703e-17 -2.03751e-18 -3.50382e-17 -4.09195e-17 -2.2224e-17 -5.2047e-17 -3.67521e-17 1.05791e-17 9.19379e-17 -1.97978e-17 -4.31413e-17 7.4368e-18 2.77335e-17 
2.6 0 -5.89371e-17 -0.00696991 -7.06277e-18 4.21309e-17 0.586211 9.16913e-17 6.43568e-17 -0.218615 -8.54659e-17 -0.435124 -3.07962e-17 -0.647443 -1.83856e-17 -8.74655e-17 4.42622e-17 4.08962e-17 7.60095e-17 -1.64416e-17 -3.93098e-17 2.70323e-17 -1.78367e-18 -3.51919e-17 -4.28265e-17 -2.35024e-17 -5.54653e-17 -3.21514e-17 1.34014e-17 9.12284e-17 -1.75296e-17 -4.02374e-17 1.03794e-17 2.43791e-17 
2.7 0 -4.45495e-17 -0.00714847 -1.28197e-17 4.5365e-17 0.556403 8.76812e-17 6.6523e-17 -0.224215 -8.44841e-17 -0.446271 -2.31447e-17 -0.664029 -8.35387e-18 -8.25115e-17 4.4633e-17 4.17326e-17 7.14316e-17 -2.0319e-17 -3.72995e-17 1.9315e-17 -7.16304e-18 -3.87025e-17 -4.81518e-17 -2.45333e-17 -5.74382e-17 -4.46309e-17 7.68217e-18 9.05308e-17 -2.02632e-17 -4.00354e-17 1.05981e-17 2.265e-17 
2.8 0 -5.07318e-17 -0.00731759 -1.98386e-18 3.72354e-17 0.525861 8.19925e-17 7.24358e-17 -0.22952 -8.50457e-17 -0.456829 -1.40165e-17 -0.679739 -3.33892e-18 -8.35002e-17 4.24273e-17 3.9913e-17 6.52499e-17 -2.20899e-17 -3.3137e-17 1.41029e-17 -5.98392e-18 -3.53783e-17 -4.42528e-17 -2.25853e-17 -5.62447e-17 -3.8369e-17 1.17663e-17 9.64683e-17 -1.80723e-17 -4.37351e-17 1.27233e-17 2.50445e-17 
2.9 0 -4.4138e-17 -0.00747706 -7.63695e-18 4.14528e-17 0.494624 7.61328e-17 7.53889e-17 -0.234522 -8.22934e-17 -0.466784 -9.16256e-18 -0.694552 3.77946e-18 -9.84056e-17 4.29555e-17 3.9441e-17 6.1259e-17 -2.30541e-17 -2.86779e-17 1.03357e-17 -9.1537e-18 -3.71673e-17 -4.68461e-17 -1.99996e-17 -6.25637e-17 -3.41791e-17 1.05975e-17 9.28996e-17 -1.79367e-17 -4.20445e-17 1.40396e-17 2.26914e-17 
3 0 -3.14566e-17 -0.00762666 -7.07918e-18 4.80143e-17 0.462736 8.11735e-17 7.42457e-17 -0.239214 -8.10319e-17 -0.476124 -6.22259e-18 -0.708449 6.89233e-18 -8.71769e-17 4.02255e-17 3.57738e-17 5.86164e-17 -2.48549e-17 -3.15756e-17 1.2052e-17 -1.21106e-17 -3.11257e-17 -4.72716e-17 -1.66311e-17 -6.5116e-17 -2.65652e-17 7.07717e-18 8.43175e-17 -1.39513e-17 -4.2039e-17 1.46829e-17 1.72131e-17 
3.1 0 -2.81055e-17 -0.0077662 -8.76086e-18 3.66924e-17 0.430237 8.03528e-17 8.08724e-17 -0.243591 -8.12239e-17 -0.484836 -2.95334e-18 -0.721411 7.24282e-18 -9.19147e-17 3.83677e-17 3.50906e-17 5.63594e-17 -2.45916e-17 -2.68025e-17 4.76737e-18 -1.09294e-17 -2.94669e-17 -5.08907e-17 -1.21317e-17 -7.18308e-17 -1.4609e-17 5.70678e-18 1.00798e-16 -1.36954e-17 -4.77687e-17 1.35919e-17 1.82279e-17 
3.2 0 -2.18835e-17 -0.0078955 -2.16476e-17 3.34741e-17 0.39717 7.50873e-17 7.87654e-17 -0.247646 -8.19672e-17 -0.492907 -1.29218e-18 -0.733422 5.92884e-18 -9.41663e-17 3.62055e-17 3.43304e-17 4.92352e-17 -2.96449e-17 -2.55684e-17 3.49547e-18 -1.18364e-17 -2.88901e-17 -5.91212e-17 -3.30139e-18 -8.52918e-17 -1.6694e-18 3.47082e-18 1.00634e-16 -1.1248e-17 -4.99561e-17 1.3007e-17 1.40996e-17 
3.3 0 -2.02712e-17 -0.00801438 -2.54965e-17 2.81109e-17 0.363579 7.61159e-17 8.0122e-17 -0.251375 -7.90254e-17 -0.500329 6.89634e-18 -0.744465 1.39057e-17 -8.86005e-17 3.42248e-17 3.23311e-17 4.783e-17 -3.09494e-17 -1.76909e-17 1.67279e-18 -1.08806e-17 -2.78584e-17 -5.95528e-17 2.08e-19 -8.5818e-17 -8.43367e-19 3.37887e-18 9.98805e-17 -1.23253e-17 -4.97381e-17 1.26339e-17 1.30614e-17 
3.4 0 -1.84126e-17 -0.00812269 -3.02389e-17 3.25631e-17 0.329509 6.92991e-17 8.20404e-17 -0.254772 -7.95659e-17 -0.50709 1.17801e-17 -0.754525 1.63681e-17 -8.68842e-17 3.35816e-17 2.67615e-17 4.51923e-17 -3.40492e-17 -1.09042e-17 -4.17986e-18 -1.25076e-17 -2.6189e-17 -5.76775e-17 8.98612e-18 -8.7277e-17 3.52453e-18 6.27503e-18 6.89633e-17 -1.48739e-17 -3.97811e-17 1.22019e-17 6.43066e-18 
3.5 0 -8.99734e-18 -0.00822028 -2.33317e-17 3.38959e-17 0.295004 7.0233e-17 8.27498e-17 -0.257833 -7.88249e-17 -0.513183 1.59905e-17 -0.763591 1.87894e-17 -8.84891e-17 2.91871e-17 2.57327e-17 3.80902e-17 -3.73912e-17 -1.98898e-17 -2.72178e-18 -1.01006e-17 -2.01587e-17 -5.8735e-17 1.1189e-17 -8.60169e-17 1.3222e-17 5.60132e-18 5.95135e-17 -1.42978e-17 -3.65483e-17 1.44844e-17 1.76515e-18 
3.6 0 -8.59431e-18 -0.00830702 -1.82526e-17 2.56035e-17 0.260109 7.90294e-17 8.20126e-17 -0.260554 -7.70057e-17 -0.518598 1.93788e-17 -0.771649 2.08111e-17 -7.28221e-17 2.56298e-17 2.62186e-17 3.24311e-17 -3.93986e-17 -2.00562e-17 1.75729e-18 -6.2312e-18 -1.8184e-17 -5.75898e-17 1.31519e-17 -8.33073e-17 1.42465e-17 9.10423e-18 6.49984e-17 -1.67535e-17 -3.51412e-17 9.4351e-18 8.86488e-19 
3.7 0 -4.68917e-18 -0.00838281 -1.65573e-17 2.35643e-17 0.224872 7.5738e-17 8.42023e-17 -0.262931 -7.71854e-17 -0.52333 2.05429e-17 -0.778689 1.84834e-17 -8.56432e-17 2.19105e-17 2.52722e-17 2.38391e-17 -3.8795e-17 -2.6645e-17 -2.19169e-18 -6.58081e-18 -1.96654e-17 -5.8302e-17 2.06335e-17 -9.08706e-17 1.95937e-17 8.26289e-18 6.97244e-17 -1.72975e-17 -3.62452e-17 1.25066e-17 2.31079e-18 
3.8 0 1.4066e-18 -0.00844754 -3.091e-17 2.08993e-17 0.189338 6.84986e-17 8.83668e-17 -0.264961 -7.53258e-17 -0.527371 2.39202e-17 -0.784701 1.95877e-17 -8.97007e-17 1.92445e-17 2.28209e-17 1.77776e-17 -4.12658e-17 -2.33331e-17 -9.0993e-18 -8.00308e-18 -2.03158e-17 -5.95648e-17 2.48535e-17 -9.44218e-17 2.06664e-17 7.5355e-18 7.00827e-17 -1.29413e-17 -3.57393e-17 1.67443e-17 9.97246e-19 
3.9 0 2.47212e-18 -0.00850112 -3.14532e-17 2.79222e-17 0.153554 7.27497e-17 8.47442e-17 -0.266642 -7.34833e-17 -0.530716 2.11611e-17 -0.789678 1.74162e-17 -6.46713e-17 1.06022e-17 2.24298e-17 1.23127e-17 -3.75418e-17 -3.23744e-17 1.32921e-18 -1.04036e-17 -1.92266e-17 -5.64416e-17 3.13673e-17 -9.43084e-17 2.96069e-17 1.09205e-17 8.00762e-17 -1.31953e-17 -3.67272e-17 1.41842e-17 4.4323e-19 
4 0 8.58591e-18 -0.00854349 -3.42542e-17 2.19444e-17 0.117567 6.9256e-17 9.20077e-17 -0.267971 -7.33169e-17 -0.533361 2.278e-17 -0.793614 1.40335e-17 -7.55987e-17 1.00461e-17 2.48745e-17 8.10694e-18 -3.75653e-17 -2.31669e-17 4.47401e-18 -1.42072e-17 -2.28983e-17 -5.77994e-17 3.46381e-17 -1.05902e-16 2.97288e-17 1.11042e-17 1.03648e-16 -1.22011e-17 -4.29276e-17 1.56208e-17 3.28757e-18 
4.1 0 7.68301e-18 -0.00857458 -2.94865e-17 9.32424e-18 0.0814255 7.21707e-17 9.31627e-17 -0.268946 -7.42213e-17 -0.535302 2.20957e-17 -0.796503 1.26936e-17 -7.62565e-17 7.12392e-18 1.91797e-17 2.96927e-18 -3.20417e-17 -2.01365e-17 1.08462e-17 -1.32209e-17 -1.81073e-17 -5.81205e-17 3.70922e-17 -1.06119e-16 3.39953e-17 1.65006e-17 9.03104e-17 -1.68573e-17 -3.7431e-17 9.61372e-18 1.59747e-18 
4.2 0 1.56255e-17 -0.00859437 -2.46013e-17 1.60151e-18 0.0451764 6.46022e-17 9.48912e-17 -0.269567 -7.56021e-17 -0.536537 2.18229e-17 -0.79834 1.18956e-17 -6.59852e-17 3.34213e-18 1.98018e-17 -5.56544e-18 -3.1451e-17 -2.02618e-17 2.67465e-18 -1.21705e-17 -1.4314e-17 -5.53476e-17 4.24347e-17 -1.03857e-16 4.44478e-17 1.39125e-17 9.21539e-17 -1.67224e-17 -3.7895e-17 3.34859e-18 -1.92552e-18 
4.3 0 2.40051e-17 -0.00860281 -2.03813e-17 7.09793e-18 0.00886776 6.66038e-17 9.15956e-17 -0.269831 -6.93006e-17 -0.537064 2.94303e-17 -0.799125 2.14691e-17 -5.11534e-17 -4.26717e-18 2.3952e-17 -1.08812e-17 -3.23751e-17 -2.12804e-17 4.11377e-19 -1.52234e-17 -8.70792e-18 -5.32635e-17 4.57828e-17 -1.11231e-16 4.4805e-17 1.19388e-17 1.12425e-16 -1.38593e-17 -4.33344e-17 6.07595e-18 -7.67081e-19 
4.4 0 2.46541e-17 -0.00859991 -2.0365e-17 2.32185e-18 -0.0274526 5.68954e-17 9.30432e-17 -0.26974 -6.83524e-17 -0.536883 3.05861e-17 -0.798855 2.18974e-17 -4.72771e-17 -8.32668e-18 1.89621e-17 -1.31611e-17 -3.58403e-17 -1.72882e-17 -1.04675e-17 -1.39749e-17 -7.92209e-18 -5.19455e-17 5.11026e-17 -1.06646e-16 5.25002e-17 1.18814e-17 1.17129e-16 -1.51572e-17 -4.31803e-17 5.34597e-18 1.7228e-18 
4.5 0 3.04508e-17 -0.00858566 -2.50311e-17 2.47717e-19 -0.0637367 5.29925e-17 9.94023e-17 -0.269293 -6.85216e-17 -0.535993 3.42936e-17 -0.797531 2.00209e-17 -6.35717e-17 -1.29335e-17 1.72178e-17 -1.93672e-17 -3.53358e-17 -2.4028e-17 -1.46187e-17 -1.62748e-17 -4.05813e-18 -5.42988e-17 5.67715e-17 -1.01856e-16 5.75634e-17 1.23456e-17 1.10195e-16 -1.50237e-17 -3.88602e-17 2.67803e-18 -1.00418e-18 
4.6 0 3.4189e-17 -0.00856008 -2.91233e-17 -3.86304e-18 -0.0999368 4.52943e-17 1.00294e-16 -0.268491 -6.4842e-17 -0.534397 3.57052e-17 -0.795155 2.10097e-17 -4.71702e-17 -1.34349e-17 1.56183e-17 -2.52245e-17 -3.91299e-17 -1.35812e-17 -2.17765e-17 -1.68358e-17 -5.87269e-18 -5.39616e-17 6.05457e-17 -1.06608e-16 6.17466e-17 1.3725e-17 1.12659e-16 -1.03737e-17 -3.7976e-17 5.99654e-18 -2.83741e-18 
4.7 0 3.1218e-17 -0.00852321 -4.36258e-17 -6.93458e-18 -0.136005 4.12368e-17 9.48716e-17 -0.267335 -6.27257e-17 -0.532095 3.28677e-17 -0.791731 1.68448e-17 -3.84295e-17 -1.67538e-17 1.41386e-17 -2.67576e-17 -3.73179e-17 2.18566e-18 -2.94679e-17 -1.87069e-17 -1.25417e-17 -5.70788e-17 6.72189e-17 -1.24084e-16 6.69867e-17 1.85588e-17 1.18305e-16 -1.4563e-17 -3.71124e-17 3.04151e-19 2.45699e-19 
4.8 0 3.85073e-17 -0.0084751 -4.61329e-17 -1.11813e-17 -0.171894 3.93907e-17 9.46391e-17 -0.265826 -5.85585e-17 -0.529091 3.16028e-17 -0.787261 1.79471e-17 -3.79633e-17 -2.097e-17 1.18192e-17 -3.37533e-17 -3.5576e-17 -2.67705e-18 -3.25727e-17 -1.77479e-17 -6.54894e-18 -5.55035e-17 7.09912e-17 -1.21895e-16 7.22671e-17 1.4213e-17 1.10976e-16 -1.30443e-17 -3.50095e-17 -3.11768e-18 -3.12991e-18 
4.9 0 3.95732e-17 -0.0084158 -4.36549e-17 -1.82103e-17 -0.207556 4.81751e-17 9.73073e-17 -0.263966 -5.86258e-17 -0.525389 3.83315e-17 -0.781753 2.00104e-17 -4.18764e-17 -3.05187e-17 1.55783e-17 -3.68449e-17 -3.06603e-17 -5.41773e-18 -1.88808e-17 -1.70343e-17 -7.19396e-18 -5.45582e-17 7.08108e-17 -1.18213e-16 6.88913e-17 1.78478e-17 8.84456e-17 -1.24132e-17 -2.8299e-17 -2.09063e-18 -5.4035e-18 
5 0 4.21988e-17 -0.0083454 -4.00664e-17 -1.94634e-17 -0.242944 4.42549e-17 9.97598e-17 -0.261758 -5.88664e-17 -0.520994 3.75077e-17 -0.775214 1.69468e-17 -5.47577e-17 -3.5786e-17 1.55531e-17 -4.39844e-17 -3.00294e-17 -1.56536e-17 -2.51202e-17 -2.0264e-17 -5.13143e-18 -5.1558e-17 6.77453e-17 -1.17149e-16 6.0323e-17 1.85967e-17 8.32372e-17 -7.82035e-18 -2.66584e-17 3.13551e-18 -6.77603e-18 
5.1 0 4.41599e-17 -0.008264 -4.26606e-17 -2.2219e-17 -0.278012 5.02438e-17 9.8145e-17 -0.259204 -5.64459e-17 -0.515912 3.86405e-17 -0.767652 1.65883e-17 -4.44845e-17 -3.98533e-17 1.1164e-17 -4.54546e-17 -2.51861e-17 -4.81311e-18 -1.56947e-17 -2.03766e-17 -4.53851e-18 -4.97022e-17 6.73401e-17 -1.16664e-16 5.39673e-17 1.55275e-17 8.02303e-17 -2.9322e-18 -2.58318e-17 6.90528e-18 -6.85533e-18 
5.2 0 4.09068e-17 -0.00817169 -5.04518e-17 -2.9649e-17 -0.312712 4.65634e-17 9.49109e-17 -0.256309 -5.61458e-17 -0.510149 3.66742e-17 -0.759077 1.49718e-17 -4.16135e-17 -4.4184e-17 1.0737e-17 -4.97008e-17 -2.36143e-17 -2.69028e-18 -1.78751e-17 -2.11108e-17 -8.17937e-18 -5.07267e-17 6.75997e-17 -1.2475e-16 4.7838e-17 2.50359e-17 6.87498e-17 -4.8446e-18 -1.6962e-17 5.07885e-18 -7.32585e-18 
5.3 0 4.59459e-17 -0.00806859 -4.14887e-17 -3.27401e-17 -0.347001 4.98623e-17 9.36996e-17 -0.253075 -5.31655e-17 -0.503713 4.09797e-17 -0.7495 1.62796e-17 -2.96021e-17 -4.99312e-17 7.98792e-18 -5.28103e-17 -2.08776e-17 -2.61813e-18 -8.61874e-18 -1.95679e-17 -5.89471e-18 -5.04589e-17 6.0312e-17 -1.16299e-16 3.7663e-17 1.80532e-17 6.77577e-17 -2.24982e-18 -1.58671e-17 5.97373e-18 -1.05777e-17 
5.4 0 4.92347e-17 -0.00795486 -3.80328e-17 -3.31834e-17 -0.380831 3.90712e-17 9.09428e-17 -0.249508 -5.30526e-17 -0.496613 3.79774e-17 -0.738935 1.16245e-17 -1.77657e-17 -4.98047e-17 6.99622e-18 -6.13408e-17 -2.35542e-17 9.06272e-19 -1.58228e-17 -2.22456e-17 -6.46498e-18 -4.13957e-17 5.70186e-17 -1.13855e-16 3.1347e-17 1.97828e-17 7.6622e-17 -3.05056e-18 -1.3443e-17 4.05604e-18 -9.19614e-18 
5.5 0 5.07781e-17 -0.00783063 -4.28792e-17 -3.10773e-17 -0.414159 4.00703e-17 9.09967e-17 -0.245611 -4.84806e-17 -0.488857 4.30553e-17 -0.727395 1.27824e-17 -7.75363e-18 -5.54801e-17 5.99777e-18 -6.7254e-17 -2.45196e-17 -3.79672e-18 -1.57323e-17 -2.33556e-17 -7.40709e-18 -4.09197e-17 5.80831e-17 -1.17611e-16 3.33204e-17 2.69744e-17 6.90251e-17 -3.29108e-18 -8.87777e-18 1.70432e-19 -1.00587e-17 
5.6 0 4.78954e-17 -0.00769606 -3.78116e-17 -3.27849e-17 -0.446941 3.68819e-17 9.12979e-17 -0.241391 -4.18482e-17 -0.480457 4.6078e-17 -0.714896 1.72725e-17 -9.52065e-19 -5.69292e-17 5.33767e-18 -7.04418e-17 -2.60292e-17 8.30151e-18 -1.74016e-17 -2.45429e-17 -6.68436e-18 -3.85673e-17 5.6962e-17 -1.12341e-16 3.70411e-17 3.20133e-17 6.39183e-17 -2.80012e-18 -7.0385e-18 5.08458e-19 -9.27057e-18 
5.7 0 4.87694e-17 -0.00755135 -4.02646e-17 -1.8422e-17 -0.479133 4.55428e-17 9.71702e-17 -0.236852 -4.22258e-17 -0.471422 5.15711e-17 -0.701453 1.87678e-17 -9.2352e-18 -6.69641e-17 1.1048e-17 -7.63329e-17 -2.503e-17 1.93531e-18 -1.0949e-17 -2.85888e-17 -7.20973e-18 -3.48495e-17 5.77832e-17 -1.13431e-16 3.8038e-17 3.66013e-17 7.18634e-17 -1.43125e-18 -1.04826e-17 2.2691e-18 -9.49884e-18 
5.8 0 4.93606e-17 -0.00739667 -4.02999e-17 -7.55391e-18 -0.510693 4.23487e-17 1.04285e-16 -0.232 -4.2874e-17 -0.461766 5.29407e-17 -0.687085 2.14965e-17 -2.20987e-17 -7.21776e-17 1.23801e-17 -8.38205e-17 -2.41352e-17 -1.17228e-17 -1.25274e-17 -3.38066e-17 -7.19168e-18 -3.2273e-17 5.75515e-17 -1.14476e-16 3.86396e-17 3.6726e-17 7.07797e-17 -1.97215e-19 -9.42521e-18 2.75824e-18 -1.08905e-17 
5.9 0 5.80535e-17 -0.00723224 -3.26503e-17 -1.17008e-17 -0.541579 3.68569e-17 1.03083e-16 -0.226843 -4.20199e-17 -0.451501 5.12492e-17 -0.67181 2.10682e-17 -1.15913e-17 -7.40423e-17 1.25439e-17 -8.85901e-17 -2.22703e-17 -3.33487e-18 -1.97144e-17 -3.21125e-17 -3.33006e-18 -2.98477e-17 6.10331e-17 -1.01903e-16 4.59168e-17 2.85167e-17 6.22581e-17 1.02603e-18 -7.53728e-18 -1.56399e-18 -1.26272e-17 
6 0 6.10031e-17 -0.00705826 -3.07337e-17 -1.1449e-17 -0.571751 4.08991e-17 1.05941e-16 -0.221386 -3.93337e-17 -0.440639 5.90442e-17 -0.655649 3.13459e-17 -1.89797e-17 -7.93661e-17 1.45961e-17 -9.51451e-17 -2.11684e-17 -4.32855e-18 -1.55563e-17 -3.14057e-17 -8.59209e-20 -2.69712e-17 6.23072e-17 -1.02738e-16 5.16827e-17 3.32907e-17 5.90701e-17 1.10703e-18 -6.88513e-18 -4.05102e-18 -1.2783e-17 
6.1 0 5.86584e-17 -0.00687497 -3.20321e-17 -1.47116e-17 -0.601169 3.66321e-17 1.07414e-16 -0.215637 -3.67128e-17 -0.429197 6.38293e-17 -0.638623 3.63081e-17 -1.85154e-17 -8.39127e-17 1.07028e-17 -1.02987e-16 -1.67248e-17 -1.21056e-17 -1.79794e-17 -3.1087e-17 -1.48564e-18 -2.63888e-17 6.26966e-17 -1.04007e-16 4.8877e-17 3.51315e-17 6.45457e-17 3.04412e-18 -5.69479e-18 -1.02425e-18 -1.23757e-17 
6.2 0 6.06095e-17 -0.00668261 -2.94789e-17 -1.29584e-17 -0.629793 2.81421e-17 1.04058e-16 -0.209603 -3.37454e-17 -0.417188 5.80651e-17 -0.620755 3.49122e-17 -1.10688e-17 -8.65431e-17 8.46481e-18 -1.07858e-16 -1.4597e-17 -1.35621e-17 -2.19075e-17 -3.40486e-17 -1.47453e-18 -2.5742e-17 6.13052e-17 -1.0636e-16 4.98989e-17 3.30055e-17 5.6088e-17 2.41838e-18 -5.45089e-19 -2.57271e-18 -1.29131e-17 
6.3 0 5.549e-17 -0.00648144 -3.15059e-17 -2.00395e-17 -0.657586 1.66047e-17 1.07941e-16 -0.203293 -3.1512e-17 -0.404629 6.12949e-17 -0.602068 3.23202e-17 -2.46198e-17 -8.65216e-17 7.09665e-18 -1.20913e-16 -1.63871e-17 -2.94263e-17 -3.11539e-17 -2.86629e-17 -5.11767e-19 -2.50546e-17 6.59195e-17 -1.03579e-16 6.48927e-17 3.93591e-17 3.58896e-17 1.13845e-18 3.26714e-18 -5.88791e-18 -1.08917e-17 
6.4 0 6.45964e-17 -0.00627171 -2.19763e-17 -1.75563e-17 -0.684512 2.29622e-17 1.09432e-16 -0.196715 -3.18411e-17 -0.391536 6.2199e-17 -0.582586 3.11893e-17 -3.12708e-17 -9.21498e-17 7.71068e-18 -1.25754e-16 -1.25385e-17 -3.68569e-17 -2.64146e-17 -2.86497e-17 2.96536e-18 -2.11357e-17 5.82146e-17 -9.10107e-17 4.17307e-17 3.32579e-17 2.2633e-17 6.07089e-18 7.17546e-18 1.78943e-18 -1.64343e-17 
6.5 0 5.19015e-17 -0.00605371 -2.44716e-17 -2.52924e-17 -0.710535 3.46559e-17 1.09245e-16 -0.189878 -2.76873e-17 -0.377926 6.58374e-17 -0.562336 3.57476e-17 -3.12682e-17 -9.82869e-17 1.44041e-17 -1.31784e-16 -8.28338e-18 -3.48154e-17 -1.31071e-17 -2.72433e-17 -4.32252e-19 -2.46693e-17 5.48311e-17 -9.58102e-17 2.9868e-17 4.46147e-17 7.1956e-18 4.03999e-18 1.45402e-17 4.80306e-18 -1.43187e-17 
6.6 0 5.30735e-17 -0.00582772 -2.65048e-17 -3.39494e-17 -0.73562 3.79029e-17 1.07665e-16 -0.182789 -2.0988e-17 -0.363818 7.7097e-17 -0.541344 4.16252e-17 -3.26105e-17 -1.03331e-16 1.05326e-17 -1.33782e-16 -4.3659e-18 -3.8547e-17 -1.09283e-17 -2.40809e-17 1.51857e-18 -2.2125e-17 5.50671e-17 -9.49495e-17 3.62909e-17 5.02341e-17 -4.52391e-18 4.76393e-18 1.7814e-17 7.41089e-18 -1.39741e-17 
6.7 0 6.69483e-17 -0.00559405 -2.15804e-17 -2.43352e-17 -0.759735 4.19378e-17 1.00499e-16 -0.17546 -1.64451e-17 -0.34923 7.91389e-17 -0.519637 4.44695e-17 -1.47086e-17 -1.04521e-16 2.05814e-17 -1.27394e-16 -3.92404e-18 -1.0166e-17 -2.1915e-18 -2.65711e-17 3.97534e-18 -1.78377e-17 5.39875e-17 -8.37463e-17 3.47149e-17 4.28985e-17 -1.21546e-17 7.61514e-18 1.83769e-17 2.98309e-18 -1.81226e-17 
6.8 0 6.57393e-17 -0.00535299 -1.32835e-17 -2.55052e-17 -0.782848 4.04148e-17 9.94691e-17 -0.167899 -1.17243e-17 -0.334181 9.27289e-17 -0.497245 5.80459e-17 -1.95326e-17 -1.06247e-16 2.0767e-17 -1.28624e-16 -4.48075e-19 -4.46852e-18 -1.9228e-18 -2.15794e-17 8.04994e-18 -1.48889e-17 5.02993e-17 -7.22988e-17 2.98274e-17 4.38094e-17 -1.98058e-17 7.30964e-18 2.23997e-17 4.39462e-18 -1.60305e-17 
6.9 0 6.17448e-17 -0.00510487 -1.42904e-17 -2.17868e-17 -0.804928 4.3156e-17 9.6718e-17 -0.160117 -7.1952e-18 -0.318692 9.25636e-17 -0.474197 6.47655e-17 -1.36038e-17 -1.07935e-16 2.06658e-17 -1.30182e-16 1.61218e-18 -2.60198e-18 4.20545e-18 -2.1175e-17 9.23218e-18 -1.4228e-17 5.13534e-17 -7.24623e-17 3.65986e-17 4.53037e-17 -1.76809e-17 7.96877e-18 2.27525e-17 6.261e-18 -1.48653e-17 
7 0 5.82393e-17 -0.00485002 -1.91396e-17 -1.00764e-17 -0.825946 3.28142e-17 9.50971e-17 -0.152123 -4.55521e-18 -0.302782 9.56716e-17 -0.450524 6.17492e-17 -7.16066e-18 -1.06365e-16 1.71652e-17 -1.29506e-16 3.88278e-18 9.04239e-18 -4.7703e-18 -2.41909e-17 7.22466e-18 -1.05854e-17 4.61551e-17 -7.16894e-17 2.84505e-17 5.04454e-17 -2.51574e-17 4.67939e-18 2.72016e-17 3.99298e-18 -1.41998e-17 
7.1 0 6.38911e-17 -0.00458877 -1.67626e-17 -1.04253e-17 -0.845874 3.0596e-17 8.89835e-17 -0.143929 -6.26593e-19 -0.286472 9.46335e-17 -0.426256 5.4485e-17 -1.95834e-18 -1.08925e-16 1.36621e-17 -1.31537e-16 2.98113e-18 9.55506e-18 -8.81407e-18 -2.21426e-17 9.88403e-18 -1.01876e-17 4.79171e-17 -7.02168e-17 3.96184e-17 4.60027e-17 -3.53359e-17 7.17295e-18 3.21296e-17 3.56131e-18 -1.38679e-17 
7.2 0 6.21317e-17 -0.00432147 -1.26892e-17 -8.50631e-18 -0.864686 2.69236e-17 8.78465e-17 -0.135545 9.9619e-19 -0.269784 9.64357e-17 -0.401426 5.40735e-17 -5.41895e-18 -1.10617e-16 5.86277e-18 -1.34613e-16 7.91138e-18 6.13125e-18 -9.21753e-18 -2.0941e-17 1.09151e-17 -7.89991e-18 4.50988e-17 -6.78612e-17 3.92211e-17 4.59416e-17 -4.19351e-17 5.61589e-18 3.66328e-17 -7.35384e-19 -1.39363e-17 
7.3 0 5.31387e-17 -0.00404846 -2.72026e-17 1.50464e-17 -0.882358 2.72281e-17 8.39476e-17 -0.126982 5.46686e-18 -0.252741 1.00857e-16 -0.376066 5.90791e-17 8.48727e-19 -1.11808e-16 1.96179e-18 -1.36596e-16 1.1885e-17 6.10414e-18 -6.8944e-18 -3.20082e-17 4.80681e-18 -5.98037e-18 4.03297e-17 -7.89565e-17 2.17372e-17 5.60962e-17 -5.38706e-17 4.13074e-18 4.37921e-17 1.67376e-18 -1.11021e-17 
7.4 0 6.10983e-17 -0.00377011 -2.74536e-17 3.02097e-17 -0.898865 2.3814e-17 8.12426e-17 -0.118251 6.6716e-18 -0.235364 9.64274e-17 -0.35021 5.25884e-17 -4.45873e-18 -1.14156e-16 4.06297e-18 -1.39929e-16 1.11982e-17 2.27682e-18 -7.49422e-18 -3.65588e-17 4.96846e-18 -1.34056e-18 3.86651e-17 -7.59002e-17 1.1933e-17 5.54605e-17 -5.30659e-17 3.18314e-18 4.3744e-17 2.80169e-18 -1.21427e-17 
7.5 0 6.66789e-17 -0.00348679 -2.49482e-17 4.70483e-18 -0.914187 2.29033e-17 7.70454e-17 -0.109365 1.12845e-17 -0.217677 9.62979e-17 -0.323892 5.07334e-17 2.88563e-18 -1.16961e-16 3.79696e-18 -1.4496e-16 1.3296e-17 -3.68057e-18 -9.04404e-18 -2.99351e-17 5.84109e-18 8.60188e-19 3.57865e-17 -6.89842e-17 1.59413e-17 5.02276e-17 -5.97053e-17 7.81597e-18 4.78835e-17 2.13807e-18 -1.50307e-17 
7.6 0 7.4286e-17 -0.00319887 -2.53506e-17 -7.56153e-18 -0.928303 1.88704e-17 7.42579e-17 -0.100334 1.17947e-17 -0.199702 9.54243e-17 -0.297147 4.59037e-17 2.27254e-18 -1.17044e-16 -2.90522e-18 -1.4149e-16 1.87872e-17 9.15081e-18 -9.41133e-18 -2.81257e-17 3.57173e-18 3.52207e-19 3.26458e-17 -6.73737e-17 9.36e-18 4.65909e-17 -6.83453e-17 1.31243e-17 5.25939e-17 1.74406e-18 -1.95961e-17 
7.7 0 7.21326e-17 -0.00290673 -2.10054e-17 -3.23855e-18 -0.941193 2.03945e-17 6.9808e-17 -0.091171 9.33441e-18 -0.181464 8.50151e-17 -0.270009 3.48382e-17 3.78677e-18 -1.19023e-16 6.72127e-19 -1.39664e-16 2.08231e-17 9.6836e-18 -6.05265e-18 -2.89701e-17 3.51799e-18 3.29681e-18 2.47628e-17 -5.97459e-17 -5.44856e-18 4.57583e-17 -7.11437e-17 1.51619e-17 5.36937e-17 5.51246e-18 -1.80941e-17 
7.8 0 6.45771e-17 -0.00261076 -2.03213e-17 1.88751e-17 -0.952843 1.85629e-17 6.76209e-17 -0.0818876 7.12871e-18 -0.162987 7.87154e-17 -0.242516 3.45363e-17 1.08013e-18 -1.19694e-16 5.08041e-19 -1.41595e-16 2.08667e-17 8.89512e-18 -7.89524e-18 -3.56225e-17 2.80535e-18 8.08361e-18 2.10708e-17 -5.78587e-17 -1.14311e-17 5.5209e-17 -8.19505e-17 1.39312e-17 5.99837e-17 5.67526e-18 -1.7232e-17 
7.9 0 6.01336e-17 -0.00231134 -1.89148e-17 2.51565e-17 -0.963235 1.74851e-17 6.51199e-17 -0.0724962 1.07041e-17 -0.144294 8.34398e-17 -0.214703 4.19935e-17 -5.01163e-18 -1.17406e-16 -2.25042e-18 -1.3902e-16 2.13922e-17 1.96816e-17 -8.53611e-18 -3.75744e-17 1.61235e-18 1.19248e-17 1.79738e-17 -5.58639e-17 -1.65773e-17 5.81307e-17 -8.36252e-17 1.44209e-17 6.54238e-17 4.70453e-18 -1.52102e-17 
8 0 6.86217e-17 -0.00200887 -1.87188e-17 1.70902e-17 -0.972356 1.95611e-17 6.4879e-17 -0.0630091 1.32491e-17 -0.125411 8.66054e-17 -0.186606 4.51223e-17 -1.32025e-17 -1.16264e-16 -9.10616e-18 -1.3311e-16 2.66864e-17 3.96238e-17 -7.95935e-18 -3.48451e-17 4.23358e-19 1.17254e-17 1.70563e-17 -5.47123e-17 -1.75421e-17 5.31937e-17 -9.44664e-17 1.6185e-17 6.93742e-17 -2.28067e-18 -1.65606e-17 
8.1 0 6.94038e-17 -0.00170375 -1.57053e-17 8.14152e-18 -0.980194 1.53301e-17 6.06012e-17 -0.0534388 1.56309e-17 -0.106363 8.91388e-17 -0.158263 4.81102e-17 -1.02733e-17 -1.16154e-16 -1.36478e-17 -1.32481e-16 2.88478e-17 5.18803e-17 -1.08842e-17 -3.05753e-17 5.62319e-18 1.31042e-17 2.21244e-17 -4.87292e-17 1.03566e-17 5.26503e-17 -1.02215e-16 1.40182e-17 7.74257e-17 -1.60871e-18 -1.55945e-17 
8.2 0 7.14506e-17 -0.00139638 -8.34653e-18 -7.86051e-18 -0.98674 7.08248e-18 5.69731e-17 -0.0437981 1.61056e-17 -0.0871744 9.05849e-17 -0.129711 4.43738e-17 -1.27748e-17 -1.17798e-16 -1.3186e-17 -1.36239e-16 2.77602e-17 5.41033e-17 -1.4365e-17 -2.69619e-17 6.02919e-18 1.68356e-17 1.56528e-17 -4.01731e-17 4.96287e-18 5.07581e-17 -1.20164e-16 1.67857e-17 8.52964e-17 -3.27835e-18 -1.82545e-17 
8.3 0 7.40872e-17 -0.00108717 -5.63436e-18 -2.22568e-17 -0.991983 7.45125e-18 5.18618e-17 -0.0340996 1.64207e-17 -0.0678708 8.70401e-17 -0.100988 3.87796e-17 -1.47621e-17 -1.17686e-16 -1.55865e-17 -1.34598e-16 2.92138e-17 6.95536e-17 -1.4492e-17 -2.29518e-17 8.39292e-18 1.89507e-17 1.43632e-17 -3.73323e-17 1.61691e-17 3.94934e-17 -1.26133e-16 2.09055e-17 8.73306e-17 -8.17244e-18 -1.84249e-17 
8.4 0 8.01831e-17 -0.000776525 -4.78703e-18 -3.38635e-17 -0.995918 3.40952e-18 4.54839e-17 -0.0243561 2.05836e-17 -0.0484776 8.2874e-17 -0.0721323 3.02562e-17 -9.88596e-18 -1.17217e-16 -1.52925e-17 -1.31777e-16 2.86813e-17 7.75752e-17 -1.85989e-17 -1.85092e-17 1.08918e-17 1.67296e-17 1.82613e-17 -3.69958e-17 3.14712e-17 3.74722e-17 -1.28219e-16 2.63909e-17 8.71104e-17 -1.01681e-17 -2.04233e-17 
8.5 0 8.19315e-17 -0.000464857 -5.56415e-18 -2.98899e-17 -0.998539 -2.21262e-18 4.03852e-17 -0.0145805 2.37851e-17 -0.0290205 9.32766e-17 -0.0431811 3.94138e-17 -1.06197e-17 -1.15768e-16 -1.98141e-17 -1.27628e-16 3.06415e-17 8.44156e-17 -2.13841e-17 -1.62889e-17 1.04768e-17 1.80992e-17 1.53281e-17 -3.38835e-17 2.60439e-17 3.67543e-17 -1.2558e-16 2.49362e-17 8.85916e-17 -7.08385e-18 -1.82279e-17 
8.6 0 7.823e-17 -0.000152575 -3.98431e-18 -1.42698e-17 -0.999843 -5.81886e-18 3.818e-17 -0.0047856 2.55818e-17 -0.00952511 8.82644e-17 -0.0141729 3.99211e-17 -1.86245e-17 -1.16516e-16 -2.21208e-17 -1.30869e-16 3.22497e-17 7.82182e-17 -1.99026e-17 -1.99093e-17 1.25625e-17 2.3013e-17 1.41052e-17 -2.83991e-17 2.22093e-17 3.50269e-17 -1.26006e-16 2.65005e-17 8.74363e-17 -4.23711e-18 -1.73909e-17 
8.7 0 8.57807e-17 0.000159908 4.94854e-19 6.47031e-18 -0.999827 -1.08267e-17 3.08029e-17 0.00501558 2.9338e-17 0.00998286 9.81109e-17 0.014854 3.97986e-17 -1.35343e-17 -1.18384e-16 -1.84232e-17 -1.33636e-16 2.73937e-17 7.00918e-17 -1.87178e-17 -2.49478e-17 1.51622e-17 2.89885e-17 9.91336e-18 -2.04085e-17 1.75248e-17 3.8896e-17 -1.3825e-16 2.59607e-17 8.9301e-17 -8.45736e-18 -2.04122e-17 
8.8 0 7.90801e-17 0.00047218 4.65026e-18 4.97545e-18 -0.998493 -1.18378e-17 2.92014e-17 0.0148101 3.33951e-17 0.0294777 1.01435e-16 0.0438613 5.26654e-17 -2.3733e-17 -1.1888e-16 -1.20893e-17 -1.29586e-16 2.53999e-17 7.1549e-17 -1.58217e-17 -2.63568e-17 1.58941e-17 3.12141e-17 7.85737e-18 -1.51051e-17 2.50581e-17 3.54736e-17 -1.3844e-16 2.66971e-17 9.24228e-17 -6.33022e-18 -1.66463e-17 
8.9 0 8.13902e-17 0.000783829 2.05997e-18 6.89878e-18 -0.995841 -2.13806e-17 2.07212e-17 0.0245852 3.41439e-17 0.0489336 9.48462e-17 0.0728107 5.02621e-17 -1.68331e-17 -1.165e-16 -9.57478e-18 -1.25918e-16 2.25038e-17 7.87392e-17 -2.16388e-17 -2.84478e-17 1.39643e-17 3.24548e-17 5.42194e-18 -1.48242e-17 2.31428e-17 2.7852e-17 -1.36946e-16 2.97356e-17 9.17822e-17 -8.84532e-18 -1.5714e-17 
9 0 7.69577e-17 0.00109444 4.68925e-19 1.86112e-17 -0.991875 -2.41425e-17 1.89131e-17 0.0343278 3.68699e-17 0.0683249 8.96053e-17 0.101664 4.95113e-17 -2.14644e-17 -1.14399e-16 -1.18722e-17 -1.1686e-16 2.28072e-17 8.73108e-17 -2.27255e-17 -3.37329e-17 1.16891e-17 3.43181e-17 1.98775e-18 -1.34308e-17 1.58723e-17 3.34124e-17 -1.51398e-16 2.97849e-17 9.77439e-17 -9.32284e-18 -1.51288e-17 
9.1 0 7.56297e-17 0.00140361 5.47207e-18 2.61172e-17 -0.986601 -3.07849e-17 1.64904e-17 0.0440251 4.43885e-17 0.0876261 1.00187e-16 0.130383 5.66417e-17 -2.35338e-17 -1.12067e-16 -1.62975e-17 -1.13277e-16 2.303e-17 1.01026e-16 -2.81717e-17 -3.63543e-17 1.41535e-17 3.6957e-17 1.12019e-18 -5.69672e-18 2.37979e-17 3.62454e-17 -1.52435e-16 2.72835e-17 9.91913e-17 -9.04544e-18 -1.23646e-17 
9.2 0 7.29093e-17 0.00171093 5.05059e-18 1.22729e-17 -0.980025 -3.84924e-17 1.36913e-17 0.0536643 4.34042e-17 0.106812 8.98385e-17 0.158931 4.45251e-17 -2.91846e-17 -1.10538e-16 -1.00813e-17 -1.10091e-16 1.67191e-17 1.03434e-16 -3.12174e-17 -3.36719e-17 1.25851e-17 3.72263e-17 -4.08021e-18 -4.83396e-18 1.83529e-17 4.11423e-17 -1.48603e-16 2.71202e-17 9.81981e-17 -1.00452e-17 -1.20073e-17 
9.3 0 7.5312e-17 0.002016 -1.55041e-18 3.12523e-17 -0.972157 -3.8877e-17 1.09345e-17 0.0632327 4.46394e-17 0.125856 8.40161e-17 0.187268 4.02815e-17 -3.38414e-17 -1.07982e-16 -1.36638e-17 -1.03337e-16 1.95639e-17 1.15694e-16 -2.79477e-17 -3.87185e-17 1.24141e-17 4.06637e-17 -5.06101e-18 -5.10221e-18 1.85446e-17 3.00211e-17 -1.56836e-16 3.07983e-17 9.91462e-17 -1.21779e-17 -1.38152e-17 
9.4 0 8.05758e-17 0.0023184 -2.38262e-18 2.68119e-17 -0.963005 -3.75095e-17 6.09504e-18 0.0727177 4.7127e-17 0.144735 8.48041e-17 0.215359 4.86097e-17 -3.43833e-17 -1.10233e-16 -1.72537e-17 -1.02569e-16 2.08927e-17 1.06521e-16 -2.46275e-17 -3.80302e-17 1.2875e-17 4.2153e-17 -6.3336e-18 -2.55158e-18 2.654e-17 2.81464e-17 -1.52363e-16 2.99593e-17 9.65301e-17 -1.05008e-17 -1.57456e-17 
9.5 0 8.62545e-17 0.00261774 -4.36177e-18 5.37758e-17 -0.952584 -4.71334e-17 4.28273e-18 0.0821068 5.27628e-17 0.163423 8.61717e-17 0.243165 5.38695e-17 -3.53453e-17 -1.03864e-16 -1.69854e-17 -9.95076e-17 1.6353e-17 1.01712e-16 -3.35691e-17 -4.41949e-17 1.18009e-17 4.73071e-17 -1.11832e-17 -5.91653e-19 1.74791e-17 2.52288e-17 -1.60172e-16 3.14155e-17 9.95538e-17 -1.18289e-17 -1.7792e-17 
9.6 0 8.97532e-17 0.00291363 -6.00118e-18 6.52955e-17 -0.940905 -4.92174e-17 1.85193e-18 0.0913875 5.8974e-17 0.181895 8.59603e-17 0.270651 5.53147e-17 -3.55408e-17 -1.05914e-16 -1.43525e-17 -1.00106e-16 1.4303e-17 8.94923e-17 -3.55908e-17 -4.53492e-17 8.88469e-18 4.85056e-17 -1.45911e-17 -3.02285e-19 9.29792e-18 9.24272e-18 -1.65473e-16 3.4951e-17 1.00284e-16 -1.44584e-17 -2.3309e-17 
9.7 0 9.02527e-17 0.00320568 -5.87211e-18 6.75292e-17 -0.927985 -5.27183e-17 -6.63073e-18 0.100548 6.63336e-17 0.200127 9.32431e-17 0.297779 6.47772e-17 -1.91146e-17 -1.04174e-16 -1.50671e-17 -9.85516e-17 1.07675e-17 8.03851e-17 -3.92187e-17 -4.70664e-17 9.51573e-18 5.24234e-17 -1.54191e-17 1.93452e-18 7.46103e-18 7.40159e-18 -1.60974e-16 3.76329e-17 9.82387e-17 -1.26831e-17 -2.34165e-17 
9.8 0 9.54738e-17 0.0034935 -4.71273e-18 6.83469e-17 -0.913841 -4.67526e-17 -1.06037e-17 0.109575 6.75303e-17 0.218095 8.7176e-17 0.324515 6.15824e-17 -1.41136e-17 -1.04884e-16 -9.62184e-18 -9.50605e-17 9.97708e-18 7.37127e-17 -3.35071e-17 -4.87267e-17 1.17695e-17 5.28652e-17 -1.63798e-17 5.5262e-18 1.0783e-17 4.15268e-18 -1.58764e-16 3.93756e-17 9.784e-17 -1.0786e-17 -2.26184e-17 
9.9 0 8.77637e-17 0.0037767 1.95204e-18 5.4046e-17 -0.898492 -4.89321e-17 -1.46569e-17 0.118458 6.95024e-17 0.235776 8.5114e-17 0.350822 6.40966e-17 -1.68922e-17 -9.81549e-17 -5.66607e-18 -8.44219e-17 8.59836e-18 9.48547e-17 -3.43429e-17 -4.56414e-17 1.41567e-17 5.5273e-17 -1.63436e-17 1.40822e-17 1.55981e-17 3.85241e-18 -1.52355e-16 4.20358e-17 9.62036e-17 -1.02953e-17 -1.92032e-17 
10 0 8.91198e-17 0.00405493 -2.52982e-18 5.7091e-17 -0.881957 -4.85443e-17 -1.82344e-17 0.127185 6.99722e-17 0.253145 7.76825e-17 0.376667 6.06801e-17 -1.33588e-17 -9.81633e-17 -5.24382e-18 -8.45626e-17 8.87048e-18 8.83446e-17 -3.32048e-17 -4.34923e-17 1.13802e-17 5.47539e-17 -2.01569e-17 1.41928e-17 6.45371e-18 -1.52307e-18 -1.55156e-16 4.28293e-17 9.8486e-17 -1.15949e-17 -2.09581e-17 
10.1 0 9.66055e-17 0.00432781 -4.4789e-18 3.91756e-17 -0.864258 -5.04458e-17 -2.2185e-17 0.135744 6.61158e-17 0.27018 6.40702e-17 0.402015 4.61264e-17 -1.32649e-17 -9.38489e-17 -1.84317e-18 -7.92911e-17 6.30783e-18 9.10709e-17 -3.22241e-17 -3.7565e-17 9.7097e-18 5.40406e-17 -2.5829e-17 1.6878e-17 -6.06574e-18 -1.32698e-17 -1.47253e-16 4.88014e-17 9.31428e-17 -1.45568e-17 -2.33063e-17 
10.2 0 8.58005e-17 0.00459497 -2.31319e-18 3.60681e-17 -0.845419 -5.3243e-17 -2.2343e-17 0.144124 7.01674e-17 0.286859 7.34634e-17 0.426832 5.64982e-17 -1.7341e-17 -8.91566e-17 -3.44247e-18 -7.45799e-17 4.14733e-18 9.50587e-17 -3.41261e-17 -3.81054e-17 7.31768e-18 5.71287e-17 -3.35264e-17 2.07107e-17 -2.3862e-17 -5.20057e-18 -1.51149e-16 4.42292e-17 9.28231e-17 -1.42248e-17 -2.08246e-17 
10.3 0 7.72734e-17 0.00485608 1.94452e-18 3.17782e-17 -0.825465 -5.49757e-17 -2.11477e-17 0.152313 7.00799e-17 0.30316 7.13476e-17 0.451086 5.46829e-17 -2.59017e-17 -8.52838e-17 -4.73918e-18 -6.79686e-17 4.12659e-18 1.11321e-16 -3.27717e-17 -3.68368e-17 6.72115e-18 5.93756e-17 -3.96691e-17 2.67123e-17 -3.47681e-17 -5.71006e-19 -1.57968e-16 4.03868e-17 9.50932e-17 -1.46195e-17 -2.03998e-17 
10.4 0 6.97467e-17 0.00511078 6.32384e-18 4.47845e-17 -0.804422 -6.52996e-17 -2.71977e-17 0.160302 6.98156e-17 0.31906 6.23837e-17 0.474746 4.89885e-17 -2.69287e-17 -8.04289e-17 -1.16319e-17 -6.61303e-17 2.60999e-18 1.08957e-16 -3.74303e-17 -3.9805e-17 7.33012e-18 6.4673e-17 -4.3685e-17 3.77027e-17 -3.73388e-17 3.50862e-18 -1.572e-16 4.35516e-17 9.43319e-17 -1.0115e-17 -1.7451e-17 
10.5 0 7.36545e-17 0.00535873 6.64561e-18 3.50095e-17 -0.782317 -7.21437e-17 -2.96399e-17 0.168079 6.84912e-17 0.33454 5.58686e-17 0.497778 3.79897e-17 -3.64833e-17 -7.55226e-17 -9.90444e-18 -6.22648e-17 9.95499e-19 1.11303e-16 -3.75066e-17 -3.91719e-17 7.48195e-18 6.69478e-17 -4.45602e-17 3.67745e-17 -4.18217e-17 -5.1183e-18 -1.45162e-16 4.8621e-17 8.6548e-17 -1.07779e-17 -1.7086e-17 
10.6 0 7.53748e-17 0.00559962 1.57174e-17 3.04377e-17 -0.759181 -6.90371e-17 -3.37639e-17 0.175635 6.78823e-17 0.349578 5.43965e-17 0.520155 3.6105e-17 -3.48269e-17 -7.3332e-17 -3.1569e-18 -5.98912e-17 -4.48218e-18 9.54302e-17 -3.31522e-17 -3.67364e-17 9.87926e-18 6.86981e-17 -4.48526e-17 4.41271e-17 -3.57043e-17 -7.56432e-18 -1.41768e-16 5.08286e-17 8.36294e-17 -6.04187e-18 -1.62295e-17 
10.7 0 7.38124e-17 0.00583311 2.34894e-17 1.67891e-17 -0.735043 -7.13318e-17 -3.3441e-17 0.182958 6.7205e-17 0.364155 5.15546e-17 0.541844 3.04392e-17 -4.49037e-17 -6.9945e-17 -3.80689e-18 -5.63146e-17 -3.21182e-18 9.52757e-17 -3.22477e-17 -3.13155e-17 1.2651e-17 7.06825e-17 -4.78056e-17 5.40383e-17 -4.03718e-17 -1.305e-17 -1.40832e-16 5.51323e-17 8.03391e-17 -5.20104e-18 -1.41219e-17 
10.8 0 7.25789e-17 0.00605892 2.24699e-17 4.58597e-18 -0.709935 -7.30399e-17 -3.61306e-17 0.190041 6.59908e-17 0.378252 4.69833e-17 0.56282 2.73058e-17 -4.59316e-17 -6.71185e-17 -3.51124e-18 -5.59732e-17 -6.84501e-18 8.73842e-17 -3.44801e-17 -2.62695e-17 1.45787e-17 6.90496e-17 -4.81945e-17 5.44895e-17 -3.49594e-17 -1.45948e-17 -1.37839e-16 5.86984e-17 7.80652e-17 7.25805e-19 -1.33098e-17 
10.9 0 7.10718e-17 0.00627673 2.50027e-17 2.35349e-20 -0.683891 -6.61601e-17 -3.81938e-17 0.196873 6.68612e-17 0.391849 3.83232e-17 0.583052 2.57019e-17 -4.11707e-17 -6.98845e-17 1.07426e-18 -5.2765e-17 -5.96035e-18 7.66466e-17 -2.39737e-17 -2.70904e-17 1.63575e-17 7.0362e-17 -5.06947e-17 5.71412e-17 -2.92805e-17 -1.35516e-17 -1.46638e-16 5.9509e-17 7.83078e-17 2.09614e-19 -1.13274e-17 
11 0 7.16983e-17 0.00648626 2.25021e-17 -1.30768e-17 -0.656944 -5.99422e-17 -4.27422e-17 0.203445 6.36656e-17 0.40493 2.47176e-17 0.602515 1.17974e-17 -3.44005e-17 -6.92406e-17 4.51345e-18 -4.83406e-17 -3.21944e-18 7.02079e-17 -1.47195e-17 -2.13701e-17 1.45589e-17 7.04449e-17 -4.85909e-17 6.68543e-17 -2.83762e-17 -1.92968e-17 -1.25192e-16 6.29701e-17 7.11173e-17 4.44239e-19 -9.60116e-18 
11.1 0 7.42909e-17 0.00668723 2.23157e-17 -8.00477e-18 -0.629131 -5.9457e-17 -4.64671e-17 0.209748 6.45676e-17 0.417476 2.25098e-17 0.621184 1.13461e-17 -2.31526e-17 -6.69722e-17 2.55162e-19 -4.61943e-17 -5.21388e-19 6.01304e-17 -1.57268e-17 -2.12722e-17 1.19862e-17 7.3741e-17 -5.06188e-17 7.0802e-17 -3.1574e-17 -2.91417e-17 -1.40227e-16 6.06285e-17 7.22413e-17 -2.09764e-18 -1.43639e-17 
11.2 0 7.37064e-17 0.00687938 2.33267e-17 5.92273e-18 -0.600487 -5.807e-17 -4.68926e-17 0.215775 6.35084e-17 0.429472 1.89259e-17 0.639033 1.00397e-17 -3.46345e-17 -5.96599e-17 -1.65202e-18 -4.14817e-17 2.18227e-18 5.92969e-17 -1.30157e-17 -2.35446e-17 1.28862e-17 7.52587e-17 -4.8889e-17 6.80072e-17 -2.76657e-17 -3.29679e-17 -1.48447e-16 6.02449e-17 7.31095e-17 -3.62948e-18 -1.46917e-17 
11.3 0 6.71625e-17 0.00706245 2.79153e-17 2.84838e-18 -0.571052 -6.34517e-17 -5.02283e-17 0.221517 6.34286e-17 0.440901 1.36431e-17 0.656039 9.07176e-18 -2.93443e-17 -5.43927e-17 -7.42819e-18 -3.94174e-17 2.07139e-18 5.85874e-17 -1.73388e-17 -2.16079e-17 1.71473e-17 7.90251e-17 -4.90028e-17 7.68827e-17 -2.09178e-17 -3.19973e-17 -1.5064e-16 5.92764e-17 7.44812e-17 -5.82137e-18 -1.53632e-17 
11.4 0 6.46355e-17 0.0072362 2.69891e-17 -2.58141e-18 -0.540863 -6.30811e-17 -5.52006e-17 0.226967 6.62108e-17 0.451748 1.19955e-17 0.672179 1.21257e-17 -2.12854e-17 -5.04503e-17 -7.93389e-18 -3.34977e-17 5.55455e-19 5.99097e-17 -2.04634e-17 -1.90965e-17 1.50668e-17 7.92548e-17 -4.79278e-17 7.74396e-17 -1.93788e-17 -3.45065e-17 -1.45219e-16 5.97679e-17 7.15466e-17 -5.39131e-18 -1.49806e-17 
11.5 0 5.83302e-17 0.00740041 3.79742e-17 -8.91974e-18 -0.50996 -5.84704e-17 -5.59735e-17 0.232118 6.58183e-17 0.462 7.59953e-18 0.687433 1.13475e-17 -3.01872e-17 -4.84751e-17 -1.0285e-17 -2.62381e-17 3.07045e-18 6.60379e-17 -1.89346e-17 -1.56913e-17 1.54625e-17 8.07403e-17 -5.21639e-17 8.73074e-17 -2.45963e-17 -3.18459e-17 -1.34562e-16 5.73147e-17 6.84174e-17 -6.35717e-18 -9.83383e-18 
11.6 0 5.83085e-17 0.00755486 3.63745e-17 -1.40846e-17 -0.478385 -7.38577e-17 -6.10035e-17 0.236962 6.96152e-17 0.471642 1.00677e-17 0.701779 1.66526e-17 -1.89696e-17 -3.9918e-17 -9.19128e-18 -2.52257e-17 4.04458e-20 5.82878e-17 -2.7801e-17 -1.1341e-17 1.04986e-17 8.05422e-17 -5.80103e-17 8.97678e-17 -4.76792e-17 -3.65414e-17 -1.43191e-16 5.65204e-17 6.59248e-17 -1.03267e-17 -7.70735e-18 
11.7 0 6.22742e-17 0.00769934 3.19206e-17 -1.44732e-17 -0.446178 -7.05637e-17 -6.97302e-17 0.241494 6.90239e-17 0.480661 1.73385e-19 0.7152 1.09367e-17 -3.74325e-18 -3.96747e-17 -8.43976e-18 -2.04308e-17 9.06398e-19 4.86436e-17 -2.2882e-17 -8.48121e-18 6.95298e-18 7.83646e-17 -6.05449e-17 8.69604e-17 -5.58717e-17 -4.26502e-17 -1.34763e-16 5.75591e-17 5.88762e-17 -1.22073e-17 -7.0331e-18 
11.8 0 6.68395e-17 0.00783366 3.21639e-17 -1.70377e-17 -0.413383 -6.91219e-17 -7.12751e-17 0.245707 7.12922e-17 0.489047 -3.71609e-18 0.727677 1.13853e-17 -8.85679e-19 -3.66075e-17 -1.05467e-17 -1.1691e-17 3.20924e-18 5.84142e-17 -1.97351e-17 -4.10136e-18 1.00786e-17 7.77442e-17 -5.48095e-17 8.53036e-17 -4.36742e-17 -4.87475e-17 -1.24886e-16 5.81286e-17 5.33173e-17 -1.23474e-17 -7.7334e-18 
11.9 0 6.7757e-17 0.00795765 3.11575e-17 -1.4967e-17 -0.380043 -6.0098e-17 -7.38659e-17 0.249595 6.999e-17 0.496787 -1.25362e-17 0.739195 2.54813e-18 -1.29808e-19 -3.22693e-17 -1.09363e-17 -2.32467e-18 5.04256e-18 6.68532e-17 -1.14133e-17 -2.86887e-18 1.00388e-17 7.79287e-17 -5.45063e-17 8.75178e-17 -4.68751e-17 -5.72808e-17 -1.27884e-16 5.97598e-17 5.27848e-17 -1.46143e-17 -7.85343e-18 
12 0 6.55085e-17 0.00807114 3.57097e-17 -4.67212e-18 -0.346201 -6.47937e-17 -7.29679e-17 0.253155 6.98238e-17 0.503872 -1.4592e-17 0.749737 2.37876e-18 4.14379e-18 -2.91173e-17 -1.28693e-17 1.36514e-18 7.66212e-18 6.31544e-17 -1.34109e-17 -1.7586e-18 1.10961e-17 7.9711e-17 -5.51893e-17 8.97558e-17 -4.69694e-17 -5.74449e-17 -1.37152e-16 6.10216e-17 5.40596e-17 -1.0961e-17 -8.33663e-18 
12.1 0 6.4444e-17 0.00817398 4.14394e-17 -2.18618e-17 -0.311903 -6.46139e-17 -7.11641e-17 0.256381 6.76405e-17 0.510292 -1.86155e-17 0.75929 4.29083e-19 -5.06081e-18 -2.40738e-17 -1.55176e-17 7.62823e-18 9.19548e-18 6.38773e-17 -1.55023e-17 6.98845e-18 1.14324e-17 7.7468e-17 -5.49261e-17 9.77534e-17 -4.61274e-17 -5.80237e-17 -1.07465e-16 6.17478e-17 4.27178e-17 -6.59422e-18 -3.0624e-18 
12.2 0 6.64873e-17 0.00826603 4.04148e-17 -2.36255e-17 -0.277193 -7.015e-17 -7.3673e-17 0.259268 6.89715e-17 0.516039 -2.096e-17 0.767841 2.61357e-18 2.95667e-18 -1.92952e-17 -1.85088e-17 9.25755e-18 8.26812e-18 5.6267e-17 -1.67368e-17 9.55331e-18 1.29831e-17 7.82351e-17 -5.27719e-17 9.87836e-17 -3.84196e-17 -6.30167e-17 -1.09505e-16 6.34163e-17 3.99939e-17 -7.67941e-18 -2.46246e-18 
12.3 0 7.15583e-17 0.00834718 4.14191e-17 -3.26058e-17 -0.242117 -7.46238e-17 -7.44591e-17 0.261813 6.76148e-17 0.521105 -2.49464e-17 0.775379 1.12111e-19 1.96723e-18 -1.50094e-17 -2.23669e-17 1.16814e-17 8.63872e-18 4.68624e-17 -2.06048e-17 1.52644e-17 1.35837e-17 7.92789e-17 -5.19712e-17 1.06346e-16 -3.63871e-17 -7.09128e-17 -1.08315e-16 6.45939e-17 3.47359e-17 -8.74542e-18 -2.88298e-18 
12.4 0 7.89007e-17 0.00841732 3.91908e-17 -2.54618e-17 -0.206722 -7.49861e-17 -7.6685e-17 0.264013 6.8333e-17 0.525484 -2.91631e-17 0.781894 -3.64515e-19 5.28644e-18 -1.17217e-17 -2.36906e-17 1.59934e-17 7.81503e-18 3.96997e-17 -2.12588e-17 1.61351e-17 1.07316e-17 8.03233e-17 -5.44682e-17 1.06674e-16 -4.68648e-17 -8.37459e-17 -1.08887e-16 6.41588e-17 3.11272e-17 -1.4209e-17 -4.7393e-18 
12.5 0 7.89945e-17 0.00847636 4.70196e-17 -2.1458e-17 -0.171054 -7.18554e-17 -7.45809e-17 0.265865 6.59363e-17 0.52917 -3.20648e-17 0.787378 -3.48294e-18 -2.92565e-18 -8.35873e-18 -2.39593e-17 2.18098e-17 7.89292e-18 3.91772e-17 -1.64291e-17 1.88293e-17 1.23664e-17 7.96802e-17 -5.67699e-17 1.18973e-16 -4.77409e-17 -8.24975e-17 -1.07302e-16 6.51582e-17 2.60949e-17 -8.31678e-18 -2.46136e-18 
12.6 0 7.88425e-17 0.00852421 4.90753e-17 -1.84606e-17 -0.13516 -7.26504e-17 -7.81099e-17 0.267366 6.70288e-17 0.532157 -3.53663e-17 0.791823 -6.33665e-18 4.93111e-18 -4.59041e-18 -2.36687e-17 2.7052e-17 9.18686e-18 3.90133e-17 -9.86265e-18 2.20616e-17 1.31386e-17 8.14717e-17 -5.70826e-17 1.19933e-16 -4.38278e-17 -8.5068e-17 -8.82677e-17 6.74475e-17 1.53995e-17 -2.25727e-18 2.22002e-18 
12.7 0 7.21063e-17 0.00856081 6.38695e-17 -1.94005e-17 -0.0990886 -6.95695e-17 -7.44438e-17 0.268514 6.57973e-17 0.534442 -3.49801e-17 0.795223 -2.3584e-18 -6.49145e-18 -1.98854e-18 -2.40622e-17 3.26014e-17 1.17666e-17 3.81432e-17 -4.1088e-18 2.60266e-17 1.62044e-17 8.40443e-17 -5.7348e-17 1.33612e-16 -3.91284e-17 -8.20397e-17 -8.09878e-17 6.73975e-17 1.06586e-17 2.30052e-18 4.73845e-18 
12.8 0 7.33885e-17 0.00858612 6.77046e-17 -1.89641e-17 -0.062886 -7.08589e-17 -7.59473e-17 0.269308 6.44485e-17 0.536022 -4.14448e-17 0.797574 -4.96151e-18 -2.08624e-18 5.55998e-19 -2.57806e-17 3.69456e-17 1.27743e-17 3.26464e-17 -2.93321e-18 2.89387e-17 1.63892e-17 8.41939e-17 -5.81909e-17 1.4025e-16 -3.5466e-17 -8.81125e-17 -7.87195e-17 6.83422e-17 4.72917e-18 4.66053e-19 4.93069e-18 
12.9 0 7.14931e-17 0.00860011 6.66652e-17 -1.62826e-17 -0.0266005 -7.15151e-17 -7.88049e-17 0.269747 6.70564e-17 0.536895 -4.31569e-17 0.798873 -2.24569e-18 9.45172e-18 5.08479e-18 -2.63037e-17 3.98126e-17 1.16217e-17 2.51727e-17 -5.69403e-18 3.16198e-17 1.63229e-17 8.35074e-17 -5.83982e-17 1.3773e-16 -3.45623e-17 -9.08965e-17 -7.29288e-17 7.00102e-17 -2.23453e-18 4.08397e-18 7.21039e-18 
13 0 6.73284e-17 0.00860275 7.86992e-17 -1.42117e-17 0.00972014 -7.25569e-17 -8.61348e-17 0.269829 7.08961e-17 0.53706 -4.30823e-17 0.799118 -1.02741e-19 3.00122e-17 9.23022e-18 -2.63062e-17 4.67424e-17 9.41329e-18 3.06704e-17 -6.2112e-18 3.71599e-17 2.12463e-17 8.71922e-17 -6.08729e-17 1.55695e-16 -3.24575e-17 -8.85017e-17 -5.68976e-17 6.7679e-17 -1.11484e-17 4.6284e-18 1.24845e-17 
13.1 0 6.27042e-17 0.00859403 8.28388e-17 -2.06996e-17 0.0460279 -7.5714e-17 -8.74243e-17 0.269556 7.00223e-17 0.536516 -4.66677e-17 0.798309 -5.22434e-18 2.94316e-17 1.58315e-17 -2.71431e-17 5.15481e-17 6.74535e-18 2.6126e-17 -8.82537e-18 4.27359e-17 2.07266e-17 8.60366e-17 -6.12547e-17 1.59308e-16 -3.30917e-17 -8.84412e-17 -4.9814e-17 6.5723e-17 -1.65589e-17 6.88902e-18 1.63971e-17 
13.2 0 6.31826e-17 0.00857398 8.53437e-17 -2.10574e-17 0.082275 -8.01545e-17 -9.06039e-17 0.268927 6.95974e-17 0.535264 -5.29007e-17 0.796447 -8.13711e-18 3.6249e-17 2.19199e-17 -2.98623e-17 5.57574e-17 2.81901e-18 2.22265e-17 -1.78276e-17 4.49118e-17 2.04859e-17 8.49683e-17 -6.21812e-17 1.58423e-16 -3.90494e-17 -9.31869e-17 -3.93183e-17 6.51623e-17 -2.14696e-17 4.88026e-18 1.97445e-17 
13.3 0 6.35065e-17 0.00854262 7.95746e-17 -1.96702e-17 0.118414 -8.47088e-17 -9.3207e-17 0.267944 6.82096e-17 0.533307 -6.03319e-17 0.793534 -1.35718e-17 3.92315e-17 2.67576e-17 -3.33426e-17 6.06827e-17 2.18252e-18 1.7499e-17 -2.05775e-17 4.69395e-17 1.67798e-17 8.13633e-17 -6.28448e-17 1.52182e-16 -4.63916e-17 -9.67056e-17 -3.52724e-17 6.53411e-17 -2.56538e-17 5.01641e-18 2.02846e-17 
13.4 0 6.34881e-17 0.00849999 9.36e-17 -1.25984e-17 0.154396 -8.55169e-17 -8.88549e-17 0.266606 6.46133e-17 0.530645 -5.9742e-17 0.789574 -1.35932e-17 2.7751e-17 3.24669e-17 -3.16992e-17 6.80708e-17 -1.60321e-19 1.81378e-17 -2.28905e-17 4.94204e-17 1.66867e-17 8.31834e-17 -6.28446e-17 1.64065e-16 -5.31474e-17 -1.00018e-16 -2.72811e-17 6.42582e-17 -3.37847e-17 4.71979e-18 2.27714e-17 
13.5 0 6.08876e-17 0.00844615 1.12437e-16 -9.14914e-18 0.190174 -8.69357e-17 -9.25862e-17 0.264917 6.37173e-17 0.527284 -6.27896e-17 0.784572 -1.67692e-17 3.57401e-17 3.76566e-17 -3.42861e-17 7.12426e-17 2.47248e-19 6.76917e-18 -2.22231e-17 5.41767e-17 2.00344e-17 8.82505e-17 -6.68989e-17 1.91387e-16 -5.91137e-17 -1.00586e-16 -2.2927e-17 6.51476e-17 -3.69284e-17 8.57357e-18 2.33823e-17 
13.6 0 5.87331e-17 0.00838116 1.17449e-16 3.7454e-18 0.225702 -8.5306e-17 -9.20433e-17 0.262879 5.97439e-17 0.523227 -6.84173e-17 0.778535 -2.05858e-17 3.41761e-17 3.91745e-17 -3.58048e-17 7.63487e-17 4.36387e-19 2.31351e-18 -1.91535e-17 5.32153e-17 2.0516e-17 8.89065e-17 -6.75602e-17 1.95388e-16 -6.36096e-17 -1.01167e-16 -1.72031e-17 6.37983e-17 -4.07878e-17 5.59154e-18 2.38686e-17 
13.7 0 5.86173e-17 0.00830511 1.25896e-16 6.8686e-18 0.260932 -8.23011e-17 -9.16378e-17 0.260494 5.69592e-17 0.518479 -7.03781e-17 0.771471 -2.63549e-17 2.73469e-17 4.34702e-17 -3.60819e-17 8.32404e-17 1.74294e-18 -5.86676e-18 -1.94025e-17 5.62741e-17 2.31669e-17 8.82556e-17 -6.55889e-17 2.02765e-16 -5.7679e-17 -1.03686e-16 -2.79077e-17 6.32111e-17 -4.27255e-17 4.65078e-18 2.31532e-17 
13.8 0 5.77991e-17 0.00821811 1.32006e-16 8.03223e-18 0.295818 -8.76334e-17 -9.62433e-17 0.257765 5.37168e-17 0.513048 -7.91414e-17 0.763389 -3.44568e-17 3.51045e-17 4.95842e-17 -3.26629e-17 8.71052e-17 -6.96321e-19 -1.03828e-17 -2.42746e-17 5.9311e-17 2.66745e-17 8.91084e-17 -6.63482e-17 2.07864e-16 -5.44729e-17 -1.06678e-16 -2.92121e-17 6.13939e-17 -4.3796e-17 3.52409e-18 2.39879e-17 
13.9 0 4.97792e-17 0.00812027 1.22509e-16 1.22775e-17 0.330313 -7.89965e-17 -9.75426e-17 0.254696 5.35054e-17 0.506939 -7.8843e-17 0.754301 -3.39789e-17 4.25548e-17 5.36353e-17 -3.32353e-17 9.30002e-17 -9.13035e-19 -1.2796e-17 -1.88849e-17 6.00223e-17 2.25798e-17 8.60444e-17 -6.32145e-17 2.02241e-16 -5.42875e-17 -1.01236e-16 -1.77332e-17 5.5784e-17 -4.91438e-17 2.95053e-18 2.8403e-17 
14 0 4.29789e-17 0.00801171 1.13724e-16 1.45407e-17 0.364373 -7.67834e-17 -9.46897e-17 0.251291 4.97435e-17 0.500162 -8.58669e-17 0.744217 -3.93664e-17 3.02138e-17 5.695e-17 -3.49765e-17 9.54379e-17 -2.86064e-18 -2.24459e-17 -1.92985e-17 5.99726e-17 1.95716e-17 8.33676e-17 -5.9034e-17 1.93078e-16 -4.80034e-17 -9.8808e-17 -1.1317e-17 5.07181e-17 -5.46229e-17 -3.62371e-19 3.20001e-17 
14.1 0 4.55582e-17 0.00789259 1.08859e-16 1.80908e-17 0.397952 -7.8012e-17 -9.56845e-17 0.247555 5.00044e-17 0.492725 -8.58337e-17 0.733151 -3.85071e-17 3.42828e-17 6.33921e-17 -3.13841e-17 1.02323e-16 -7.05424e-18 -1.8672e-17 -1.91944e-17 6.06376e-17 1.89255e-17 8.16763e-17 -5.92573e-17 1.90039e-16 -5.33797e-17 -1.01162e-16 -1.95852e-17 5.11817e-17 -5.59189e-17 2.52139e-18 3.11684e-17 
14.2 0 5.08667e-17 0.00776305 1.1107e-16 2.13885e-17 0.431006 -6.91562e-17 -9.05243e-17 0.243492 4.34724e-17 0.484638 -8.93645e-17 0.721118 -4.42008e-17 1.28633e-17 6.32947e-17 -2.70404e-17 1.063e-16 -7.91921e-18 -3.90613e-17 -1.13424e-17 6.3249e-17 2.07471e-17 8.19045e-17 -5.86928e-17 1.90718e-16 -5.44464e-17 -1.06445e-16 1.44285e-18 4.93862e-17 -6.55191e-17 -2.44455e-19 3.32563e-17 
14.3 0 5.2476e-17 0.00762327 1.12736e-16 3.09889e-17 0.463491 -7.17843e-17 -8.92581e-17 0.239107 4.18108e-17 0.475912 -9.19197e-17 0.708133 -4.34059e-17 7.78699e-18 6.92784e-17 -2.62383e-17 1.10065e-16 -8.68512e-18 -4.03793e-17 -1.06914e-17 6.30859e-17 2.20253e-17 8.06233e-17 -5.61273e-17 1.93737e-16 -5.06984e-17 -1.10076e-16 9.80626e-18 4.86593e-17 -7.18557e-17 -1.64334e-18 3.43588e-17 
14.4 0 5.14851e-17 0.00747343 1.05641e-16 4.04324e-17 0.495365 -6.87228e-17 -8.74117e-17 0.234408 4.02734e-17 0.466558 -9.16058e-17 0.694215 -4.4333e-17 3.61969e-18 7.41293e-17 -2.61298e-17 1.17994e-16 -9.32109e-18 -3.42365e-17 -1.05906e-17 6.45935e-17 1.91497e-17 7.81056e-17 -5.38844e-17 1.90879e-16 -5.28344e-17 -1.07208e-16 1.56005e-17 4.56349e-17 -7.74394e-17 1.72688e-18 3.71319e-17 
14.5 0 3.68283e-17 0.00731373 9.83828e-17 4.86664e-17 0.526585 -6.32337e-17 -8.51038e-17 0.229399 3.83581e-17 0.456588 -9.12711e-17 0.67938 -4.46005e-17 1.01145e-17 7.86679e-17 -2.52527e-17 1.26297e-16 -1.02725e-17 -2.81314e-17 -1.06788e-17 6.1288e-17 1.83323e-17 7.55945e-17 -5.00697e-17 1.8041e-16 -4.90575e-17 -9.73495e-17 2.60866e-17 4.06725e-17 -7.99704e-17 1.62022e-18 4.17639e-17 
14.6 0 2.70841e-17 0.00714438 1.00031e-16 4.26134e-17 0.557111 -5.76846e-17 -8.26809e-17 0.224087 3.66853e-17 0.446016 -9.40494e-17 0.66365 -4.89526e-17 1.30984e-17 8.22347e-17 -2.14967e-17 1.34094e-16 -1.01376e-17 -2.57278e-17 -4.78702e-18 6.47902e-17 2.07786e-17 7.12945e-17 -4.60956e-17 1.80266e-16 -4.22492e-17 -8.90837e-17 2.97158e-17 3.45739e-17 -8.2121e-17 1.60149e-18 4.23053e-17 
14.7 0 3.25323e-17 0.00696561 1.08783e-16 4.18483e-17 0.586902 -6.1693e-17 -8.05561e-17 0.21848 3.18929e-17 0.434856 -1.01651e-16 0.647043 -5.51354e-17 8.75557e-18 8.62727e-17 -2.15996e-17 1.34611e-16 -1.40324e-17 -3.58624e-17 -1.14869e-17 6.79865e-17 2.71953e-17 7.17167e-17 -4.31359e-17 1.85855e-16 -3.03432e-17 -9.67459e-17 3.15598e-17 3.23481e-17 -8.57597e-17 -4.02612e-19 4.11514e-17 
14.8 0 2.94413e-17 0.00677765 1.10213e-16 3.68675e-17 0.615918 -5.36254e-17 -7.74262e-17 0.212584 3.19168e-17 0.423121 -9.94014e-17 0.629583 -5.22367e-17 8.85774e-18 8.72589e-17 -2.26695e-17 1.40203e-16 -1.02435e-17 -3.8172e-17 -2.41616e-19 7.27266e-17 2.69243e-17 6.93814e-17 -4.06668e-17 1.83413e-16 -2.75924e-17 -9.54714e-17 3.33821e-17 3.00415e-17 -8.88314e-17 -2.18145e-18 4.20831e-17 
14.9 0 3.23778e-17 0.00658075 1.15533e-16 4.15358e-17 0.644122 -5.13439e-17 -7.81545e-17 0.206408 3.13722e-17 0.410829 -9.61873e-17 0.611293 -5.10562e-17 1.66878e-17 9.07574e-17 -2.61101e-17 1.42668e-16 -8.62383e-18 -4.21181e-17 -1.87266e-18 7.50472e-17 2.8331e-17 6.71775e-17 -3.86497e-17 1.87666e-16 -2.45867e-17 -1.01844e-16 4.64935e-17 2.93306e-17 -9.54221e-17 -4.51882e-19 4.27008e-17 
15 0 3.20511e-17 0.00637516 1.09509e-16 4.59255e-17 0.671476 -5.20391e-17 -7.41278e-17 0.19996 2.73136e-17 0.397994 -1.03062e-16 0.592196 -5.8357e-17 6.32151e-18 9.55892e-17 -2.58765e-17 1.44846e-16 -9.96355e-18 -4.39234e-17 -4.60997e-18 7.76731e-17 2.62247e-17 6.58273e-17 -3.56835e-17 1.85608e-16 -2.28977e-17 -9.84404e-17 6.51717e-17 2.5029e-17 -1.03494e-16 -2.00087e-18 4.49725e-17 
15.1 0 3.27928e-17 0.00616117 1.05988e-16 4.06814e-17 0.697944 -4.50858e-17 -7.38271e-17 0.193248 2.6655e-17 0.384635 -9.73625e-17 0.572318 -5.6954e-17 1.56716e-17 9.78512e-17 -2.28047e-17 1.51997e-16 -1.02017e-17 -3.9351e-17 1.24337e-18 8.07683e-17 2.61955e-17 6.35313e-17 -3.38316e-17 1.83607e-16 -1.96948e-17 -1.03317e-16 7.87415e-17 2.42796e-17 -1.09116e-16 -1.49406e-18 4.54545e-17 
15.2 0 2.82835e-17 0.00593904 1.01324e-16 4.84937e-17 0.723491 -5.14479e-17 -7.27444e-17 0.186281 2.40617e-17 0.370768 -1.01762e-16 0.551684 -6.10184e-17 1.72808e-17 1.03259e-16 -2.55217e-17 1.56626e-16 -1.1897e-17 -3.65809e-17 -5.13532e-18 7.93043e-17 2.30881e-17 5.9635e-17 -3.66742e-17 1.73819e-16 -3.16339e-17 -1.00519e-16 9.29733e-17 2.36616e-17 -1.15775e-16 1.635e-18 4.97775e-17 
15.3 0 2.99384e-17 0.00570908 1.01979e-16 5.49574e-17 0.748084 -4.83427e-17 -6.96738e-17 0.179068 1.94799e-17 0.356412 -1.11991e-16 0.530323 -7.03676e-17 8.23507e-18 1.04379e-16 -2.70719e-17 1.58615e-16 -9.4869e-18 -4.34654e-17 -2.15035e-18 8.07761e-17 2.20403e-17 5.60114e-17 -3.61588e-17 1.75604e-16 -3.67752e-17 -1.02813e-16 9.97331e-17 2.40177e-17 -1.21632e-16 4.45706e-18 4.85135e-17 
15.4 0 2.94889e-17 0.00547159 1.0084e-16 4.41109e-17 0.77169 -3.90338e-17 -6.79252e-17 0.171619 1.74948e-17 0.341586 -1.16391e-16 0.508262 -7.55471e-17 4.16528e-18 1.06567e-16 -2.79373e-17 1.63759e-16 -7.42417e-18 -4.11446e-17 3.10565e-18 8.47072e-17 2.1225e-17 5.13655e-17 -3.78067e-17 1.74356e-16 -4.24124e-17 -1.05695e-16 9.30527e-17 2.06612e-17 -1.2014e-16 1.28807e-18 4.5347e-17 
15.5 0 3.29487e-17 0.00522688 1.00479e-16 3.42572e-17 0.794278 -3.01776e-17 -6.35879e-17 0.163944 1.50153e-17 0.326309 -1.12132e-16 0.485531 -6.62611e-17 -2.12446e-19 1.06245e-16 -2.75379e-17 1.67164e-16 -5.14915e-18 -4.70587e-17 1.11869e-17 8.85296e-17 2.1719e-17 4.69798e-17 -3.86416e-17 1.75051e-16 -4.74678e-17 -1.07177e-16 1.08172e-16 1.71494e-17 -1.27499e-16 2.56955e-19 4.49234e-17 
15.6 0 3.13753e-17 0.00497528 8.6432e-17 4.17955e-17 0.815818 -3.29644e-17 -6.2948e-17 0.156052 1.51417e-17 0.310601 -1.11259e-16 0.462159 -6.65341e-17 7.38131e-18 1.13505e-16 -2.74247e-17 1.73276e-16 -7.90874e-18 -3.6113e-17 6.39387e-18 8.47154e-17 1.80093e-17 4.23088e-17 -3.37165e-17 1.61305e-16 -4.67825e-17 -1.0354e-16 1.12481e-16 1.19516e-17 -1.30497e-16 -1.88998e-19 4.56039e-17 
15.7 0 2.50688e-17 0.00471711 7.82369e-17 3.90238e-17 0.836282 -2.87931e-17 -5.93537e-17 0.147954 1.51234e-17 0.294484 -1.12776e-16 0.438177 -6.43537e-17 6.17725e-18 1.12705e-16 -2.76729e-17 1.71828e-16 -8.05732e-18 -4.9839e-17 1.09218e-17 8.32672e-17 1.66224e-17 3.69116e-17 -2.89097e-17 1.52662e-16 -4.07197e-17 -9.99749e-17 1.09819e-16 8.51183e-18 -1.29128e-16 -3.27029e-18 4.58323e-17 
15.8 0 1.99031e-17 0.00445272 6.94223e-17 3.97221e-17 0.855642 -2.01898e-17 -6.08936e-17 0.139662 1.76643e-17 0.277978 -1.07163e-16 0.413618 -6.31965e-17 2.90511e-17 1.15199e-16 -2.36039e-17 1.80084e-16 -8.5848e-18 -3.94836e-17 1.84487e-17 8.18065e-17 1.55188e-17 3.196e-17 -2.51384e-17 1.4275e-16 -3.70711e-17 -9.68123e-17 1.12836e-16 6.14071e-18 -1.28499e-16 -5.99974e-18 4.70359e-17 
15.9 0 2.01094e-17 0.00418245 6.78336e-17 3.77913e-17 0.873874 -1.46674e-17 -6.06579e-17 0.131185 1.63778e-17 0.261106 -1.0472e-16 0.388512 -6.43198e-17 3.31098e-17 1.16454e-16 -2.01173e-17 1.84182e-16 -8.29025e-18 -3.76051e-17 1.97295e-17 8.21712e-17 1.4315e-17 2.78712e-17 -2.60207e-17 1.3967e-16 -4.93182e-17 -9.96431e-17 1.15918e-16 4.27479e-18 -1.30671e-16 -6.68633e-18 4.45821e-17 
16 0 2.02746e-17 0.00390667 6.24714e-17 4.60436e-17 0.890952 -5.03727e-18 -5.73407e-17 0.122534 1.54409e-17 0.243889 -9.86765e-17 0.362894 -6.05589e-17 3.215e-17 1.15771e-16 -1.8226e-17 1.849e-16 -6.90332e-18 -4.16183e-17 2.62545e-17 7.94861e-17 1.10853e-17 2.35266e-17 -2.31473e-17 1.30605e-16 -4.69676e-17 -1.01372e-16 1.17774e-16 2.50542e-18 -1.31988e-16 -6.57033e-18 4.58107e-17 
16.1 0 5.70477e-18 0.00362573 5.44325e-17 2.98852e-17 0.906855 1.29385e-18 -5.5675e-17 0.113723 1.8163e-17 0.22635 -9.15873e-17 0.336798 -5.64541e-17 4.20105e-17 1.18408e-16 -1.69889e-17 1.90513e-16 -6.20089e-18 -3.16121e-17 2.8886e-17 8.33203e-17 8.10746e-18 1.4764e-17 -1.80691e-17 1.17477e-16 -3.65363e-17 -8.78585e-17 1.1671e-16 -3.8487e-18 -1.30599e-16 -8.4945e-18 4.77724e-17 
16.2 0 1.26755e-17 0.00334001 5.10046e-17 2.22496e-17 0.921562 7.89281e-18 -4.96377e-17 0.104761 1.62606e-17 0.208513 -8.6453e-17 0.310257 -5.02186e-17 3.79333e-17 1.17128e-16 -1.71743e-17 1.89834e-16 -5.26853e-18 -4.08032e-17 3.14894e-17 8.40108e-17 8.61141e-18 9.02397e-18 -1.06832e-17 1.11782e-16 -1.59974e-17 -8.97028e-17 1.0841e-16 -7.04052e-18 -1.28824e-16 -1.22539e-17 4.39533e-17 
16.3 0 6.59426e-18 0.00304988 4.73848e-17 4.05132e-17 0.935053 1.3049e-17 -4.70106e-17 0.0956609 1.39581e-17 0.1904 -8.67179e-17 0.283306 -5.06065e-17 3.787e-17 1.19688e-16 -1.98962e-17 1.95535e-16 -4.05018e-18 -2.80336e-17 3.3093e-17 8.10473e-17 4.68139e-18 5.36455e-18 -1.22203e-17 1.04681e-16 -2.28699e-17 -8.44043e-17 1.1963e-16 -1.00474e-17 -1.31851e-16 -1.23217e-17 4.63141e-17 
16.4 0 6.76133e-18 0.00275573 4.344e-17 4.40364e-17 0.947311 1.39823e-17 -4.37582e-17 0.0864347 1.50033e-17 0.172037 -7.67244e-17 0.255982 -3.91438e-17 3.84259e-17 1.21108e-16 -1.96754e-17 1.9446e-16 -4.302e-18 -3.15042e-17 3.33936e-17 8.05208e-17 4.80074e-18 8.03014e-19 -6.27013e-18 1.00131e-16 -1.38786e-17 -8.87526e-17 1.11481e-16 -1.40508e-17 -1.30653e-16 -1.68052e-17 4.36441e-17 
16.5 0 8.41887e-18 0.00245794 3.97471e-17 3.23621e-17 0.958318 1.94907e-17 -4.32464e-17 0.0770944 1.56145e-17 0.153446 -6.91228e-17 0.228321 -3.6267e-17 4.69386e-17 1.20544e-16 -1.9419e-17 1.93099e-16 -3.58553e-18 -3.62512e-17 3.72395e-17 8.45841e-17 3.42e-18 -7.06711e-18 -4.38651e-18 9.28675e-17 -1.01782e-17 -8.62793e-17 1.18932e-16 -1.42068e-17 -1.33829e-16 -1.59381e-17 4.3831e-17 
16.6 0 1.16066e-17 0.00215691 3.75628e-17 3.28681e-17 0.968062 1.68876e-17 -4.27283e-17 0.0676525 1.29089e-17 0.134653 -7.77871e-17 0.200358 -4.9454e-17 5.29998e-17 1.24012e-16 -1.68112e-17 1.94208e-16 -6.88941e-18 -3.21437e-17 3.05948e-17 8.5733e-17 -9.05531e-20 -1.22819e-17 -5.36787e-18 8.57101e-17 -2.17195e-17 -8.83605e-17 1.22847e-16 -1.42133e-17 -1.36573e-16 -1.75945e-17 4.35659e-17 
16.7 0 1.85267e-18 0.00185303 3.89609e-17 4.19285e-17 0.976528 2.51263e-17 -3.84503e-17 0.0581212 1.14584e-17 0.115683 -7.51443e-17 0.17213 -4.96094e-17 4.94639e-17 1.23631e-16 -1.3512e-17 1.95035e-16 -6.47518e-18 -3.08181e-17 3.47407e-17 8.39697e-17 -1.90927e-19 -1.51525e-17 -5.55887e-18 7.99751e-17 -2.46248e-17 -7.91276e-17 1.30948e-16 -1.95285e-17 -1.37154e-16 -1.75293e-17 4.5988e-17 
16.8 0 2.57572e-18 0.00154671 3.59596e-17 3.33536e-17 0.983706 2.94212e-17 -3.89408e-17 0.0485134 1.27052e-17 0.0965595 -7.06355e-17 0.143676 -3.71473e-17 6.23298e-17 1.26836e-16 -1.52114e-17 2.02424e-16 -4.66553e-18 -5.50476e-18 3.47037e-17 8.30864e-17 -2.50869e-18 -1.88917e-17 -7.88383e-18 7.48753e-17 -3.87123e-17 -7.88477e-17 1.3767e-16 -2.0674e-17 -1.39398e-16 -1.69916e-17 4.6188e-17 
16.9 0 5.39179e-18 0.00123835 3.11796e-17 3.71573e-17 0.989586 3.46107e-17 -3.29892e-17 0.0388415 1.15684e-17 0.0773089 -6.3527e-17 0.115032 -3.09648e-17 6.03183e-17 1.26888e-16 -9.86716e-18 2.01215e-16 -5.93209e-18 -9.70647e-18 3.72296e-17 8.15198e-17 -3.72079e-18 -2.19713e-17 -8.16143e-18 7.01672e-17 -4.09247e-17 -7.9819e-17 1.39419e-16 -2.43939e-17 -1.39515e-16 -2.0023e-17 4.54862e-17 
17 0 1.30697e-18 0.000928356 2.92771e-17 4.92359e-17 0.994161 4.06718e-17 -2.88703e-17 0.0291183 1.12448e-17 0.0579562 -6.3684e-17 0.086236 -3.56769e-17 6.38448e-17 1.27558e-16 -1.06292e-18 2.03584e-16 -8.8345e-18 3.54695e-20 3.98544e-17 7.55143e-17 -3.83387e-18 -2.37731e-17 -7.29234e-18 6.30851e-17 -3.8012e-17 -7.31653e-17 1.39418e-16 -2.57053e-17 -1.39834e-16 -1.6235e-17 4.75626e-17 
17.1 0 2.69918e-18 0.000617136 2.66138e-17 3.75178e-17 0.997424 4.33021e-17 -2.65976e-17 0.0193568 4.59846e-18 0.0385271 -7.66207e-17 0.0573265 -5.1587e-17 6.01449e-17 1.28765e-16 -3.40004e-18 2.00413e-16 -7.60317e-18 -4.54963e-19 3.92684e-17 7.99993e-17 -4.91793e-18 -2.95762e-17 -4.02285e-18 5.8549e-17 -3.57459e-17 -7.36522e-17 1.3812e-16 -2.61793e-17 -1.38467e-16 -1.54976e-17 4.63273e-17 
17.2 0 1.82303e-18 0.000305103 1.60377e-17 2.45454e-17 0.999371 4.73236e-17 -2.19319e-17 0.00956969 -5.27807e-19 0.0190472 -7.83978e-17 0.0283413 -5.38559e-17 5.68112e-17 1.28184e-16 -4.26253e-18 1.99563e-16 -6.56895e-18 4.45073e-18 3.95551e-17 8.1943e-17 -5.53594e-18 -3.96756e-17 7.65718e-19 4.78653e-17 -2.31264e-17 -7.10462e-17 1.43286e-16 -2.73388e-17 -1.39582e-16 -1.58781e-17 4.54469e-17 
17.3 0 2.36259e-18 -7.33347e-06 1.32877e-17 4.33225e-17 1 5.45841e-17 -2.32321e-17 -0.000230018 -2.2772e-18 -0.00045782 -8.18539e-17 -0.000681214 -5.07031e-17 6.79797e-17 1.26434e-16 -3.87023e-18 1.97134e-16 -6.20115e-18 -8.88008e-19 3.83708e-17 7.60061e-17 -7.34703e-18 -3.8954e-17 5.65024e-19 4.27553e-17 -2.50695e-17 -7.65702e-17 1.3678e-16 -2.56048e-17 -1.3638e-16 -1.84502e-17 4.34498e-17 
17.4 0 2.41383e-18 -0.00031976 1.08827e-17 3.67311e-17 0.999309 5.63954e-17 -1.82906e-17 -0.0100294 -7.36548e-18 -0.0199623 -8.31353e-17 -0.0297029 -5.21349e-17 6.15794e-17 1.26209e-16 -2.62859e-18 1.91478e-16 -7.6949e-18 -2.75e-18 3.61668e-17 7.68227e-17 -1.11448e-17 -4.3245e-17 -1.61942e-18 3.73964e-17 -3.05126e-17 -8.04909e-17 1.33549e-16 -2.62724e-17 -1.34932e-16 -1.97855e-17 3.95285e-17 
17.5 0 -4.37185e-18 -0.000631765 9.24464e-18 4.8982e-17 0.9973 6.26231e-17 -1.45787e-17 -0.0198156 -9.37626e-18 -0.0394404 -8.72615e-17 -0.0586853 -5.7083e-17 6.2633e-17 1.26862e-16 -4.88612e-18 1.94459e-16 -4.85741e-18 1.28135e-17 3.89379e-17 7.24843e-17 -1.13736e-17 -4.42521e-17 1.50759e-18 3.27675e-17 -2.28635e-17 -7.38022e-17 1.33043e-16 -2.72707e-17 -1.34011e-16 -1.70503e-17 3.93472e-17 
17.6 0 -2.72819e-18 -0.000942936 8.31007e-18 5.69738e-17 0.993975 6.21632e-17 -1.11886e-17 -0.0295756 -7.58701e-18 -0.0588664 -7.60585e-17 -0.0875903 -5.04207e-17 7.14785e-17 1.2663e-16 -1.64962e-18 1.89341e-16 -6.14812e-18 5.98693e-18 3.43734e-17 6.78577e-17 -1.39402e-17 -4.55615e-17 -1.15061e-18 2.70327e-17 -3.69991e-17 -7.08224e-17 1.36246e-16 -2.9972e-17 -1.3422e-16 -1.68736e-17 3.73389e-17 
17.7 0 -2.79817e-18 -0.00125286 -1.09569e-18 6.84898e-17 0.989339 6.30472e-17 -1.04038e-17 -0.0392967 -1.0321e-17 -0.0782149 -8.34967e-17 -0.11638 -5.49056e-17 8.28812e-17 1.28374e-16 -3.33246e-18 1.89212e-16 -6.63148e-18 1.33804e-17 2.99904e-17 6.41572e-17 -1.75568e-17 -4.93564e-17 -7.11514e-19 1.5749e-17 -4.31039e-17 -7.52214e-17 1.39724e-16 -3.16571e-17 -1.33514e-16 -1.8469e-17 3.80574e-17 
17.8 0 -1.77302e-17 -0.00156114 1.66852e-18 7.9286e-17 0.983398 6.52629e-17 -9.18004e-18 -0.0489658 -1.20409e-17 -0.0974601 -8.27731e-17 -0.145016 -5.46332e-17 9.3318e-17 1.24877e-16 -4.10671e-18 1.82143e-16 -5.78756e-18 -1.32677e-18 2.88958e-17 6.05659e-17 -1.91079e-17 -4.9866e-17 -4.92367e-18 1.57531e-17 -5.72402e-17 -6.19443e-17 1.33219e-16 -3.88667e-17 -1.30224e-16 -1.86136e-17 4.21672e-17 
17.9 0 -7.71954e-18 -0.00186735 -1.23643e-18 9.77577e-17 0.97616 6.5886e-17 -3.44435e-18 -0.0585704 -1.57351e-17 -0.116577 -8.19518e-17 -0.17346 -5.32341e-17 8.55591e-17 1.27414e-16 -1.02184e-17 1.86534e-16 -2.4295e-18 1.60633e-17 2.372e-17 5.42341e-17 -2.34531e-17 -5.17434e-17 -1.02364e-17 6.91663e-18 -7.85336e-17 -6.81967e-17 1.37791e-16 -3.78869e-17 -1.32729e-16 -2.14246e-17 3.84343e-17 
18 0 -1.29071e-17 -0.0021711 -1.01017e-17 9.21622e-17 0.967633 6.74028e-17 2.25247e-18 -0.0680977 -1.75153e-17 -0.13554 -7.25516e-17 -0.201676 -4.17417e-17 8.16018e-17 1.25208e-16 -1.33293e-17 1.78749e-16 -1.00928e-19 -2.13082e-18 2.23261e-17 5.46628e-17 -2.69252e-17 -5.66801e-17 -6.43908e-18 -4.28673e-18 -7.48247e-17 -6.14255e-17 1.3855e-16 -3.86789e-17 -1.32139e-16 -1.74458e-17 3.92218e-17 
18.1 0 -2.30916e-17 -0.00247199 -9.61099e-18 9.65428e-17 0.95783 6.94218e-17 2.80066e-18 -0.0775352 -2.05647e-17 -0.154324 -7.57124e-17 -0.229626 -4.74167e-17 8.52962e-17 1.24452e-16 -1.17628e-17 1.74751e-16 -1.96211e-19 -7.57671e-19 1.94367e-17 5.3231e-17 -3.03916e-17 -5.96124e-17 -4.92368e-18 -9.59651e-18 -6.85817e-17 -5.111e-17 1.34638e-16 -4.15056e-17 -1.28122e-16 -1.72066e-17 4.18842e-17 
18.2 0 -2.85211e-17 -0.00276962 -1.80096e-17 1.03053e-16 0.946763 6.874e-17 1.04173e-17 -0.0868703 -2.346e-17 -0.172904 -6.63222e-17 -0.257273 -4.01446e-17 7.50511e-17 1.22769e-16 -9.14377e-18 1.67185e-16 -1.18955e-18 -7.07929e-18 1.66528e-17 5.04258e-17 -3.53561e-17 -6.30331e-17 -4.63666e-18 -1.90558e-17 -7.50869e-17 -4.99438e-17 1.43108e-16 -3.94775e-17 -1.29336e-16 -1.47873e-17 4.45081e-17 
18.3 0 -2.53459e-17 -0.00306359 -1.97113e-17 1.07598e-16 0.934448 7.06844e-17 1.19568e-17 -0.0960909 -2.1797e-17 -0.191256 -5.58292e-17 -0.28458 -3.03368e-17 8.36175e-17 1.21707e-16 -1.03828e-17 1.62907e-16 -3.02166e-19 -1.03416e-17 1.59275e-17 4.95074e-17 -3.41987e-17 -6.48146e-17 1.03014e-18 -2.62119e-17 -5.87831e-17 -5.14988e-17 1.51832e-16 -3.76203e-17 -1.33624e-16 -1.38315e-17 4.30564e-17 
18.4 0 -2.40774e-17 -0.00335352 -2.08309e-17 1.26948e-16 0.920899 7.9022e-17 1.61835e-17 -0.105185 -2.59793e-17 -0.209356 -5.47322e-17 -0.311512 -3.18494e-17 8.48393e-17 1.1792e-16 -1.04908e-17 1.5747e-16 3.06306e-18 -1.31206e-17 2.00373e-17 4.40874e-17 -3.52815e-17 -6.32966e-17 2.82272e-18 -2.65952e-17 -6.09519e-17 -5.89735e-17 1.47559e-16 -3.4842e-17 -1.32819e-16 -1.64501e-17 4.24313e-17 
18.5 0 -2.57007e-17 -0.00363902 -2.32493e-17 1.29529e-16 0.906136 8.51179e-17 1.92367e-17 -0.11414 -3.24671e-17 -0.22718 -6.03947e-17 -0.338033 -3.56246e-17 8.49522e-17 1.15156e-16 -5.27382e-18 1.52836e-16 2.2854e-18 -1.0752e-17 2.33347e-17 4.05595e-17 -3.72236e-17 -6.4377e-17 2.24714e-18 -2.99657e-17 -6.37209e-17 -6.05859e-17 1.46792e-16 -3.52228e-17 -1.30514e-16 -1.89776e-17 4.34402e-17 
18.6 0 -2.40093e-17 -0.00391973 -2.49491e-17 1.25051e-16 0.890177 7.7009e-17 2.29539e-17 -0.122944 -3.03253e-17 -0.244704 -4.20867e-17 -0.364108 -1.93381e-17 8.62966e-17 1.14113e-16 -4.56815e-19 1.43502e-16 -2.55206e-18 -2.10961e-17 1.58255e-17 3.85473e-17 -3.67875e-17 -6.5405e-17 5.06957e-18 -3.28646e-17 -5.89966e-17 -5.97687e-17 1.49097e-16 -3.44564e-17 -1.29476e-16 -1.90673e-17 4.38482e-17 
18.7 0 -3.11126e-17 -0.00419526 -2.85927e-17 1.30505e-16 0.873043 8.04059e-17 2.78494e-17 -0.131586 -3.314e-17 -0.261906 -3.45494e-17 -0.389702 -1.06603e-17 8.42636e-17 1.10847e-16 7.31254e-19 1.37809e-16 -3.10383e-18 -1.91854e-17 1.29608e-17 3.41591e-17 -3.98052e-17 -6.56627e-17 6.27996e-18 -3.74867e-17 -5.73722e-17 -5.38318e-17 1.57111e-16 -3.47936e-17 -1.2937e-16 -1.983e-17 4.53125e-17 
18.8 0 -3.19461e-17 -0.00446526 -3.14665e-17 1.11996e-16 0.854758 8.21497e-17 3.21489e-17 -0.140055 -3.68536e-17 -0.278761 -3.627e-17 -0.414783 -1.16137e-17 8.14886e-17 1.07258e-16 2.00863e-18 1.29933e-16 -3.02672e-18 -2.44633e-17 1.101e-17 3.74481e-17 -4.14775e-17 -6.98932e-17 7.89893e-18 -3.97888e-17 -5.13592e-17 -5.70416e-17 1.71054e-16 -3.15307e-17 -1.30093e-16 -1.81812e-17 4.80201e-17 
18.9 0 -2.42972e-17 -0.00472937 -3.77711e-17 1.1179e-16 0.835346 8.7836e-17 3.56762e-17 -0.148339 -3.73022e-17 -0.295249 -3.08091e-17 -0.439316 -8.21681e-18 8.11575e-17 1.03303e-16 -9.17773e-19 1.24948e-16 3.7512e-19 -2.77842e-17 1.14723e-17 3.71893e-17 -4.22124e-17 -7.13339e-17 1.00028e-17 -4.48468e-17 -4.47717e-17 -6.4294e-17 1.67439e-16 -2.86998e-17 -1.27124e-16 -2.10499e-17 4.51513e-17 
19 0 -2.36161e-17 -0.00498724 -3.6262e-17 1.0086e-16 0.814831 8.45045e-17 3.6642e-17 -0.156427 -3.72093e-17 -0.311348 -2.87749e-17 -0.46327 -5.20737e-18 8.89056e-17 1.01757e-16 -3.79596e-18 1.16078e-16 1.22329e-18 -3.25104e-17 6.77648e-18 3.747e-17 -4.19545e-17 -7.33702e-17 1.23348e-17 -4.89769e-17 -4.13407e-17 -6.09673e-17 1.64522e-16 -2.80568e-17 -1.25379e-16 -2.03259e-17 4.47725e-17 
19.1 0 -2.64433e-17 -0.00523853 -3.97462e-17 1.03088e-16 0.793241 9.26671e-17 3.9557e-17 -0.164309 -3.9115e-17 -0.327035 -2.84011e-17 -0.486612 -2.50568e-18 8.95871e-17 9.82416e-17 -2.87507e-18 1.11239e-16 4.02564e-18 -2.88045e-17 1.00026e-17 3.57916e-17 -4.50586e-17 -7.52646e-17 1.67562e-17 -5.93735e-17 -3.19705e-17 -5.58797e-17 1.52331e-16 -2.83389e-17 -1.18128e-16 -1.79091e-17 4.2033e-17 
19.2 0 -2.6315e-17 -0.0054829 -4.37876e-17 1.00046e-16 0.770605 8.8209e-17 4.22598e-17 -0.171974 -3.92019e-17 -0.342292 -2.1858e-17 -0.509313 -1.95034e-18 8.94814e-17 9.79743e-17 -3.77098e-19 1.04613e-16 2.05728e-18 -3.18524e-17 5.16818e-18 3.31362e-17 -4.82554e-17 -7.61548e-17 1.541e-17 -6.73538e-17 -3.79876e-17 -5.48588e-17 1.43709e-16 -2.88779e-17 -1.13598e-16 -2.08751e-17 4.16561e-17 
19.3 0 -2.79501e-17 -0.00572005 -4.76624e-17 8.85916e-17 0.746952 8.91902e-17 4.34334e-17 -0.179412 -4.23048e-17 -0.357096 -2.08821e-17 -0.531342 -7.55451e-18 9.31799e-17 9.42415e-17 2.14311e-18 9.78663e-17 3.15538e-18 -3.29913e-17 8.81503e-18 3.53678e-17 -4.81614e-17 -7.98364e-17 2.06322e-17 -7.31734e-17 -2.33213e-17 -5.04374e-17 1.46273e-16 -2.89908e-17 -1.09999e-16 -1.80532e-17 4.18669e-17 
19.4 0 -2.49342e-17 -0.00594965 -5.29101e-17 8.33918e-17 0.722313 9.64018e-17 4.5736e-17 -0.186614 -4.54633e-17 -0.37143 -2.37269e-17 -0.552669 -1.42911e-17 9.09207e-17 8.94636e-17 5.25139e-18 9.21511e-17 8.47329e-18 -3.19478e-17 1.97861e-17 3.38255e-17 -5.24093e-17 -8.50516e-17 1.96866e-17 -8.2588e-17 -2.8061e-17 -5.38256e-17 1.59736e-16 -2.78986e-17 -1.10376e-16 -1.97269e-17 4.24088e-17 
19.5 0 -2.49856e-17 -0.00617139 -4.69965e-17 7.89378e-17 0.696722 8.78245e-17 4.81787e-17 -0.193569 -4.31955e-17 -0.385273 -1.20105e-17 -0.573268 -5.3026e-18 9.53508e-17 8.69153e-17 3.74676e-18 8.30254e-17 7.221e-18 -3.50036e-17 1.46578e-17 3.38742e-17 -5.02888e-17 -8.54345e-17 2.34253e-17 -8.63785e-17 -1.53042e-17 -4.89267e-17 1.66383e-16 -2.65861e-17 -1.10798e-16 -1.74879e-17 4.40665e-17 
19.6 0 -1.51649e-17 -0.006385 -5.24294e-17 7.12167e-17 0.670212 8.43382e-17 5.06584e-17 -0.200269 -4.22099e-17 -0.398609 -4.79359e-18 -0.59311 -2.53795e-18 9.71202e-17 8.30975e-17 4.10879e-18 7.55063e-17 6.77514e-18 -3.07164e-17 1.11195e-17 3.20426e-17 -5.24374e-17 -8.95159e-17 2.52916e-17 -9.96687e-17 -9.59744e-18 -5.43668e-17 1.71073e-16 -2.27353e-17 -1.10752e-16 -1.69102e-17 4.24572e-17 
19.7 0 -1.09564e-17 -0.00659019 -4.48818e-17 7.21967e-17 0.642817 8.067e-17 5.23508e-17 -0.206704 -4.5209e-17 -0.411418 -4.5602e-18 -0.61217 -6.14423e-18 9.61305e-17 7.99538e-17 4.43288e-18 6.74736e-17 6.15777e-18 -2.61843e-17 7.93499e-18 3.07173e-17 -5.19123e-17 -8.93202e-17 2.53766e-17 -9.99905e-17 -4.73291e-18 -5.10714e-17 1.68243e-16 -2.17212e-17 -1.05813e-16 -1.77401e-17 4.02813e-17 
19.8 0 -4.79654e-18 -0.00678667 -4.90387e-17 7.70896e-17 0.614574 7.40958e-17 5.78169e-17 -0.212867 -4.71258e-17 -0.423685 5.44204e-19 -0.630422 -4.33462e-18 8.90317e-17 7.94506e-17 7.23262e-18 5.85109e-17 2.7656e-18 -2.48307e-17 -1.73857e-19 2.61121e-17 -5.5863e-17 -9.13873e-17 2.33774e-17 -1.11575e-16 -9.84489e-18 -5.24895e-17 1.61615e-16 -1.93595e-17 -1.01413e-16 -1.87338e-17 3.78476e-17 
19.9 0 -2.08942e-18 -0.00697421 -4.96885e-17 7.42495e-17 0.585521 7.63985e-17 6.02099e-17 -0.218749 -4.79697e-17 -0.435392 1.54126e-18 -0.647842 -5.05052e-18 8.80941e-17 7.50234e-17 7.72985e-18 5.34501e-17 6.34575e-18 -2.69289e-17 -1.37924e-19 2.67964e-17 -5.73248e-17 -9.09421e-17 2.27117e-17 -1.15984e-16 -1.23879e-17 -5.19854e-17 1.54854e-16 -2.06095e-17 -9.67179e-17 -2.49176e-17 3.47907e-17 
20 0 -5.95687e-18 -0.00715254 -5.15756e-17 7.47483e-17 0.555695 7.75366e-17 6.29934e-17 -0.224343 -5.04155e-17 -0.446526 4.84159e-18 -0.664408 -5.22331e-18 8.29792e-17 7.20599e-17 7.14188e-18 4.68919e-17 7.98319e-18 -2.13437e-17 6.20852e-19 2.40368e-17 -5.73261e-17 -9.10571e-17 2.3873e-17 -1.23455e-16 -9.40228e-18 -3.97199e-17 1.51183e-16 -2.11558e-17 -9.34813e-17 -2.39701e-17 3.5638e-17 
20.1 0 -8.52232e-18 -0.00732144 -4.95538e-17 8.04743e-17 0.525135 8.48307e-17 6.40589e-17 -0.229641 -5.36986e-17 -0.45707 4.10553e-18 -0.680097 -8.57561e-18 8.02977e-17 6.88388e-17 9.17154e-18 4.13766e-17 1.0635e-17 -1.58378e-17 8.44915e-18 2.01468e-17 -5.93053e-17 -8.91413e-17 2.24184e-17 -1.29906e-16 -1.32101e-17 -3.44075e-17 1.5509e-16 -2.4251e-17 -9.07838e-17 -2.62925e-17 3.68067e-17 
20.2 0 -1.02458e-17 -0.00748068 -5.62111e-17 6.82117e-17 0.493883 8.12252e-17 6.89144e-17 -0.234635 -5.70187e-17 -0.467011 5.48046e-18 -0.694889 -1.0923e-17 7.47548e-17 6.6101e-17 1.01257e-17 3.51774e-17 9.68883e-18 -9.80472e-18 2.51753e-18 2.11306e-17 -6.20758e-17 -9.19115e-17 2.6831e-17 -1.36483e-16 -4.26687e-18 -3.14709e-17 1.62186e-16 -2.19684e-17 -9.04621e-17 -2.25319e-17 3.8804e-17 
20.3 0 -8.98347e-18 -0.00763005 -5.76927e-17 7.62072e-17 0.46198 8.44554e-17 7.33243e-17 -0.23932 -5.91235e-17 -0.476336 8.65578e-18 -0.708764 -7.04062e-18 7.08386e-17 5.82648e-17 1.36155e-17 2.74275e-17 9.93951e-18 -1.12222e-17 1.12946e-18 1.65428e-17 -6.2357e-17 -8.99424e-17 2.62379e-17 -1.41978e-16 -2.8452e-18 -2.86588e-17 1.62433e-16 -2.01092e-17 -8.90291e-17 -2.08702e-17 3.74803e-17 
20.4 0 -1.70085e-17 -0.00776936 -4.46701e-17 6.72566e-17 0.429467 8.3607e-17 7.65913e-17 -0.24369 -6.14255e-17 -0.485032 1.07811e-17 -0.721704 -6.80195e-18 6.41838e-17 5.54729e-17 1.33748e-17 2.14518e-17 1.09659e-17 -4.18016e-18 3.02272e-19 1.887e-17 -5.89447e-17 -8.79123e-17 2.20386e-17 -1.36732e-16 -7.09838e-18 -1.33668e-17 1.58892e-16 -2.51938e-17 -8.45262e-17 -2.30909e-17 3.92828e-17 
20.5 0 -1.23987e-17 -0.00789841 -4.14603e-17 6.51501e-17 0.396387 7.86725e-17 7.82482e-17 -0.247737 -6.17889e-17 -0.493089 1.46811e-17 -0.733692 -6.60331e-18 7.04722e-17 5.32739e-17 1.60008e-17 1.35507e-17 1.14976e-17 -1.4083e-18 -1.93486e-18 1.70138e-17 -5.92447e-17 -8.7942e-17 2.44034e-17 -1.38649e-16 2.51008e-18 -1.41845e-17 1.66365e-16 -2.26721e-17 -8.47825e-17 -2.26729e-17 3.95148e-17 
20.6 0 -1.37559e-17 -0.00801704 -3.76975e-17 6.70646e-17 0.362785 7.53817e-17 8.01418e-17 -0.251458 -6.31423e-17 -0.500495 1.61554e-17 -0.744712 -8.99625e-18 6.89916e-17 5.13352e-17 1.48866e-17 7.28574e-18 1.29973e-17 4.00985e-18 -2.09348e-18 1.39057e-17 -5.95291e-17 -8.44148e-17 2.13147e-17 -1.38009e-16 -4.79516e-18 -9.24865e-18 1.50845e-16 -2.5027e-17 -7.74108e-17 -2.79746e-17 3.76964e-17 
20.7 0 -1.70929e-17 -0.0081251 -3.63937e-17 6.20516e-17 0.328704 7.66648e-17 8.4462e-17 -0.254848 -6.596e-17 -0.507241 1.77325e-17 -0.75475 -8.47206e-18 5.77987e-17 4.65422e-17 1.52132e-17 9.18903e-19 1.4437e-17 8.30442e-18 1.58024e-18 1.52437e-17 -6.02349e-17 -8.37748e-17 2.02801e-17 -1.36696e-16 -3.66744e-18 -6.60093e-18 1.58584e-16 -2.36123e-17 -7.38937e-17 -2.99366e-17 3.7742e-17 
20.8 0 -1.63447e-17 -0.00822244 -3.37347e-17 6.08759e-17 0.294189 6.61255e-17 8.80945e-17 -0.257901 -6.87484e-17 -0.513318 1.72438e-17 -0.763791 -1.23608e-17 5.76559e-17 4.63385e-17 1.38129e-17 -9.12331e-18 1.28955e-17 1.12796e-17 -7.21094e-18 1.4437e-17 -6.04908e-17 -8.12428e-17 1.84028e-17 -1.33944e-16 -2.5519e-18 -3.24647e-18 1.47387e-16 -2.23891e-17 -6.68668e-17 -3.13044e-17 3.56717e-17 
20.9 0 -1.79482e-17 -0.00830893 -3.13551e-17 6.85462e-17 0.259286 6.95165e-17 9.27369e-17 -0.260614 -7.1039e-17 -0.518717 2.13718e-17 -0.771826 -8.93332e-18 5.32238e-17 4.25703e-17 1.47783e-17 -1.55919e-17 1.35308e-17 1.67364e-17 -2.9632e-18 9.65263e-18 -6.26297e-17 -7.8958e-17 1.42315e-17 -1.34704e-16 -1.20229e-17 3.93659e-18 1.47021e-16 -2.54295e-17 -6.20299e-17 -3.5206e-17 3.57101e-17 
21 0 -1.49769e-17 -0.00838446 -3.3914e-17 6.26144e-17 0.224041 7.77105e-17 9.63712e-17 -0.262983 -7.39798e-17 -0.523432 2.49919e-17 -0.778841 -9.28147e-18 4.9232e-17 3.68549e-17 1.90317e-17 -2.07262e-17 1.77757e-17 2.04194e-17 7.93506e-18 8.78177e-18 -6.35459e-17 -7.8346e-17 1.35972e-17 -1.399e-16 -1.3392e-17 6.51564e-18 1.40025e-16 -2.49264e-17 -5.69054e-17 -3.74386e-17 3.3163e-17 
21.1 0 -1.54994e-17 -0.00844892 -3.70879e-17 4.75615e-17 0.1885 7.38768e-17 9.73258e-17 -0.265005 -7.46084e-17 -0.527457 2.86339e-17 -0.78483 -1.06942e-17 4.33081e-17 3.17199e-17 2.29545e-17 -2.89045e-17 1.53862e-17 1.70732e-17 4.8174e-19 1.1542e-17 -6.4247e-17 -7.81803e-17 1.77319e-17 -1.44768e-16 -1.21573e-18 1.19177e-17 1.36915e-16 -2.45725e-17 -5.13908e-17 -3.68203e-17 3.2906e-17 
21.2 0 -1.57651e-17 -0.00850224 -3.87384e-17 4.24303e-17 0.152711 7.54064e-17 9.93309e-17 -0.266677 -7.58691e-17 -0.530786 3.13753e-17 -0.789783 -9.45678e-18 4.04465e-17 2.76956e-17 2.35058e-17 -3.445e-17 1.65808e-17 2.25664e-17 4.48041e-18 1.13112e-17 -6.52065e-17 -7.69559e-17 1.99044e-17 -1.50783e-16 7.66885e-18 1.34603e-17 1.38136e-16 -2.09115e-17 -4.7959e-17 -3.24179e-17 3.27461e-17 
21.3 0 -2.05167e-17 -0.00854435 -3.82639e-17 4.16185e-17 0.116721 7.44397e-17 1.03582e-16 -0.267998 -7.88228e-17 -0.533414 3.46215e-17 -0.793694 -6.57547e-18 2.94355e-17 2.22599e-17 2.72641e-17 -4.17105e-17 1.38809e-17 1.84266e-17 4.93438e-18 9.74326e-18 -6.6153e-17 -7.41047e-17 1.5601e-17 -1.53758e-16 9.91457e-19 2.07515e-17 1.31154e-16 -2.23892e-17 -4.09863e-17 -3.31285e-17 3.25418e-17 
21.4 0 -1.85694e-17 -0.00857518 -4.3393e-17 3.48507e-17 0.0805758 6.61765e-17 1.08291e-16 -0.268965 -8.18569e-17 -0.535339 3.59586e-17 -0.796558 -7.65062e-18 2.25125e-17 1.89679e-17 3.08395e-17 -4.85861e-17 1.11803e-17 2.04682e-17 -2.82301e-18 7.56395e-18 -6.77706e-17 -7.48644e-17 1.32489e-17 -1.61199e-16 -4.09674e-18 2.59229e-17 1.25261e-16 -2.17928e-17 -3.6548e-17 -3.23074e-17 3.0792e-17 
21.5 0 -1.67767e-17 -0.0085947 -3.79233e-17 3.95771e-17 0.0443249 6.5596e-17 1.10413e-16 -0.269577 -8.38315e-17 -0.536557 3.71518e-17 -0.798371 -7.43306e-18 2.00864e-17 1.1713e-17 3.22414e-17 -5.58426e-17 1.31834e-17 1.57271e-17 -3.03507e-18 5.76925e-18 -6.57244e-17 -7.08687e-17 1.16982e-17 -1.56953e-16 -3.7892e-18 2.73431e-17 1.17352e-16 -1.84409e-17 -2.70162e-17 -2.96402e-17 2.76457e-17 
21.6 0 -2.12455e-17 -0.00860288 -2.7848e-17 3.31893e-17 0.00801537 5.35294e-17 1.14376e-16 -0.269833 -8.74373e-17 -0.537068 3.5645e-17 -0.799131 -1.01783e-17 2.48064e-18 1.17651e-17 3.0734e-17 -6.23704e-17 1.09462e-17 2.07881e-17 -1.45037e-17 6.03596e-18 -6.28575e-17 -6.71238e-17 9.76348e-18 -1.48102e-16 3.98868e-19 3.62535e-17 1.02632e-16 -2.09834e-17 -1.66835e-17 -3.13348e-17 2.50802e-17 
21.7 0 -1.95406e-17 -0.0085997 -3.47221e-17 2.77743e-17 -0.0283047 6.05303e-17 1.20096e-16 -0.269734 -9.04011e-17 -0.53687 3.64171e-17 -0.798836 -9.16248e-18 -1.4099e-17 5.02407e-18 3.26988e-17 -6.53829e-17 1.49681e-17 2.43223e-17 -6.37418e-18 2.79187e-18 -6.4468e-17 -6.91841e-17 1.14082e-17 -1.61527e-16 6.52896e-18 3.87683e-17 9.33704e-17 -2.02617e-17 -9.41345e-18 -3.31067e-17 2.28214e-17 
21.8 0 -1.67779e-17 -0.00858519 -2.63786e-17 2.44029e-17 -0.0645874 5.393e-17 1.21424e-16 -0.269279 -9.2223e-17 -0.535964 3.79731e-17 -0.797488 -8.3641e-18 -1.97127e-17 3.41937e-18 3.27046e-17 -7.05969e-17 1.53619e-17 3.08695e-17 -6.97058e-18 2.6978e-18 -6.09585e-17 -6.71091e-17 7.84268e-18 -1.59295e-16 9.05068e-18 3.99975e-17 8.28331e-17 -1.88929e-17 -1.46568e-18 -3.35393e-17 1.99201e-17 
21.9 0 -1.94909e-17 -0.00855935 -2.71107e-17 1.83457e-17 -0.100785 5.02765e-17 1.24393e-16 -0.268468 -9.42454e-17 -0.534351 3.91104e-17 -0.795087 -8.24634e-18 -2.22629e-17 -1.36558e-18 3.44951e-17 -7.57219e-17 1.72423e-17 3.29683e-17 -2.84909e-18 2.84423e-18 -6.2874e-17 -6.66788e-17 6.51035e-18 -1.62393e-16 7.12689e-18 4.72741e-17 7.23307e-17 -1.64872e-17 6.59865e-18 -2.93041e-17 1.838e-17 
22 0 -1.98647e-17 -0.00852221 -2.61141e-17 2.20619e-17 -0.136849 4.51975e-17 1.24576e-16 -0.267303 -9.37239e-17 -0.532032 4.35672e-17 -0.791638 -6.86328e-18 -2.35514e-17 -5.40541e-18 3.37146e-17 -7.8534e-17 1.75828e-17 3.93611e-17 -5.66512e-18 -1.44112e-18 -6.45267e-17 -6.40291e-17 4.19355e-18 -1.61884e-16 4.28335e-18 5.20809e-17 5.6391e-17 -1.45418e-17 1.52826e-17 -2.75385e-17 1.51039e-17 
22.1 0 -2.50563e-17 -0.00847383 -2.4538e-17 2.1379e-17 -0.172733 4.53859e-17 1.23567e-16 -0.265786 -9.59028e-17 -0.529012 4.24599e-17 -0.787144 -7.75509e-18 -1.98103e-17 -9.38393e-18 3.6437e-17 -8.56542e-17 1.66279e-17 3.58326e-17 -4.40155e-18 -3.53366e-18 -6.463e-17 -6.07259e-17 1.18833e-18 -1.5889e-16 7.55377e-19 6.01866e-17 5.13793e-17 -1.57464e-17 2.21145e-17 -2.79473e-17 1.60567e-17 
22.2 0 -2.77829e-17 -0.00841428 -3.34192e-17 2.29564e-17 -0.20839 4.07604e-17 1.2265e-16 -0.263918 -9.66758e-17 -0.525294 4.23655e-17 -0.781611 -9.64078e-18 -1.90967e-17 -1.36252e-17 3.495e-17 -9.21321e-17 1.50974e-17 3.4458e-17 -9.53807e-18 -8.0177e-18 -6.65457e-17 -6.09887e-17 2.5537e-18 -1.6237e-16 3.84395e-18 6.63867e-17 4.41897e-17 -1.4542e-17 3.1037e-17 -2.51757e-17 1.40967e-17 
22.3 0 -2.51624e-17 -0.00834362 -2.65846e-17 2.85912e-17 -0.243771 2.79043e-17 1.23501e-16 -0.261702 -1.0026e-16 -0.520883 3.85195e-17 -0.775048 -1.53406e-17 -2.59465e-17 -1.30728e-17 3.34125e-17 -9.83202e-17 1.32178e-17 3.78767e-17 -2.09311e-17 -1.07996e-17 -6.70625e-17 -5.60687e-17 -1.70322e-18 -1.54873e-16 -3.61254e-18 6.8317e-17 3.90028e-17 -1.20703e-17 3.58039e-17 -2.37305e-17 1.26175e-17 
22.4 0 -2.68637e-17 -0.00826195 -2.3101e-17 1.72412e-17 -0.27883 1.74936e-17 1.17518e-16 -0.25914 -9.98014e-17 -0.515785 3.51035e-17 -0.767462 -1.76939e-17 -1.80436e-17 -1.47492e-17 3.35208e-17 -1.02947e-16 1.31285e-17 4.63066e-17 -2.69718e-17 -1.05151e-17 -6.71225e-17 -5.44682e-17 -3.97984e-18 -1.51839e-16 -2.12862e-18 7.23116e-17 4.87699e-18 -1.33524e-17 5.02307e-17 -2.5202e-17 8.3608e-18 
22.5 0 -1.94692e-17 -0.00816939 -1.84758e-17 6.04093e-18 -0.313522 2.98798e-18 1.13479e-16 -0.256237 -9.72246e-17 -0.510006 3.53842e-17 -0.758863 -1.61623e-17 -7.58465e-18 -1.60529e-17 3.14548e-17 -1.08259e-16 1.19338e-17 5.00509e-17 -3.57506e-17 -1.0728e-17 -6.58578e-17 -5.48404e-17 -7.51128e-18 -1.51289e-16 -2.34532e-18 6.90562e-17 -4.3917e-18 -1.07088e-17 5.76887e-17 -2.72035e-17 2.98757e-18 
22.6 0 -2.28535e-17 -0.00806605 -1.34278e-17 7.84126e-18 -0.3478 2.76673e-18 1.07853e-16 -0.252995 -9.41378e-17 -0.503554 4.00176e-17 -0.749264 -1.13792e-17 7.7368e-18 -2.07503e-17 3.11811e-17 -1.12288e-16 1.44991e-17 5.0751e-17 -2.98534e-17 -1.18419e-17 -6.35245e-17 -5.11497e-17 -1.10831e-17 -1.46017e-16 -7.87303e-18 7.52495e-17 -1.77408e-17 -1.10666e-17 6.53849e-17 -2.63007e-17 2.84764e-18 
22.7 0 -2.82256e-17 -0.00795206 -1.64497e-17 4.77663e-18 -0.381619 3.9973e-18 1.1075e-16 -0.24942 -9.32824e-17 -0.496438 4.75818e-17 -0.738676 -4.43298e-18 -1.9684e-18 -2.54011e-17 3.12218e-17 -1.19378e-16 1.71976e-17 4.51226e-17 -2.73344e-17 -1.40438e-17 -6.66587e-17 -5.0418e-17 -1.42971e-17 -1.48063e-16 -1.75335e-17 8.23238e-17 -1.75824e-17 -6.26861e-18 7.1027e-17 -1.68667e-17 3.71597e-18 
22.8 0 -2.46932e-17 -0.00782759 -1.98903e-17 -2.77892e-18 -0.414935 5.34441e-19 1.09043e-16 -0.245516 -9.47699e-17 -0.488668 4.48834e-17 -0.727113 -9.3068e-18 -3.7226e-18 -2.79298e-17 3.1563e-17 -1.21534e-16 1.80278e-17 5.05488e-17 -3.06538e-17 -1.48916e-17 -6.8117e-17 -5.11982e-17 -1.53116e-17 -1.52256e-16 -2.09515e-17 8.4821e-17 -1.93961e-17 -3.50821e-18 7.63231e-17 -1.50853e-17 1.70255e-18 
22.9 0 -2.93668e-17 -0.00769278 -1.6572e-17 2.1379e-18 -0.447704 7.22099e-18 1.02492e-16 -0.241288 -9.07517e-17 -0.480252 4.90804e-17 -0.714591 -3.83284e-18 1.40972e-17 -3.37174e-17 3.448e-17 -1.22923e-16 1.94502e-17 5.35262e-17 -1.95391e-17 -1.78552e-17 -6.79092e-17 -4.84421e-17 -1.90675e-17 -1.52816e-16 -2.51125e-17 9.00603e-17 -3.1231e-17 -1.31182e-18 8.36012e-17 -1.00757e-17 1.83062e-18 
23 0 -3.02626e-17 -0.00754783 -2.65576e-17 -1.14221e-18 -0.479881 3.14161e-18 9.61804e-17 -0.236741 -9.04291e-17 -0.471203 4.53432e-17 -0.701126 -9.72307e-18 2.41696e-17 -3.70843e-17 3.82466e-17 -1.25021e-16 1.86614e-17 5.47965e-17 -1.87288e-17 -2.23259e-17 -7.14889e-17 -5.03761e-17 -2.24851e-17 -1.59336e-16 -3.44422e-17 9.621e-17 -4.44372e-17 -8.37242e-19 9.15282e-17 -8.52562e-18 -6.74394e-19 
23.1 0 -2.63125e-17 -0.00739292 -1.91427e-17 -4.07202e-18 -0.511426 -4.70646e-19 8.90834e-17 -0.231883 -8.71046e-17 -0.461532 4.54991e-17 -0.686737 -1.11958e-17 4.14064e-17 -3.97873e-17 3.67704e-17 -1.24474e-16 2.06121e-17 6.4656e-17 -1.6878e-17 -2.4293e-17 -6.81773e-17 -4.54065e-17 -2.37621e-17 -1.53785e-16 -2.92556e-17 9.55613e-17 -5.16628e-17 1.21447e-19 9.68767e-17 -1.31615e-17 -2.92941e-18 
23.2 0 -2.88923e-17 -0.00722826 -1.34489e-17 -8.37573e-18 -0.542296 1.62237e-19 8.84226e-17 -0.226718 -8.65041e-17 -0.451252 4.89382e-17 -0.671441 -1.09676e-17 3.92241e-17 -4.48202e-17 3.6089e-17 -1.29155e-16 2.32902e-17 5.98917e-17 -1.20232e-17 -2.76927e-17 -6.64926e-17 -4.34346e-17 -2.41624e-17 -1.50193e-16 -2.61463e-17 1.02211e-16 -6.09236e-17 -1.02705e-18 1.0267e-16 -1.59066e-17 -4.02818e-18 
23.3 0 -2.93439e-17 -0.00705406 -2.21419e-17 -1.95811e-17 -0.57245 2.72197e-18 8.52937e-17 -0.221254 -8.32849e-17 -0.440377 5.35762e-17 -0.65526 -9.29022e-18 3.98696e-17 -4.89377e-17 3.63726e-17 -1.3077e-16 2.62873e-17 6.63155e-17 -7.10823e-18 -2.9105e-17 -6.77441e-17 -4.37152e-17 -2.25938e-17 -1.56484e-16 -2.18027e-17 1.06875e-16 -6.57012e-17 -1.80396e-18 1.07599e-16 -1.79906e-17 -3.25553e-18 
23.4 0 -2.71498e-17 -0.00687056 -2.18776e-17 -2.88506e-17 -0.60185 8.72592e-18 8.34886e-17 -0.215498 -8.00378e-17 -0.428921 5.95562e-17 -0.638214 -3.06954e-18 3.94122e-17 -5.47851e-17 4.16116e-17 -1.33111e-16 2.8569e-17 6.1732e-17 9.02351e-19 -3.07417e-17 -6.71998e-17 -4.25084e-17 -2.48536e-17 -1.5212e-16 -2.46987e-17 1.09909e-16 -8.39792e-17 -2.46071e-18 1.15298e-16 -2.00915e-17 -6.01899e-18 
23.5 0 -2.44161e-17 -0.00667799 -2.01449e-17 -2.93805e-17 -0.630455 7.59991e-18 8.38841e-17 -0.209458 -7.94539e-17 -0.4169 5.96605e-17 -0.620326 -1.85998e-18 3.62518e-17 -5.75026e-17 4.34996e-17 -1.36313e-16 2.88189e-17 6.06668e-17 3.75356e-18 -3.54998e-17 -6.59104e-17 -4.16312e-17 -2.75631e-17 -1.52591e-16 -2.74866e-17 1.07812e-16 -8.27052e-17 1.18806e-18 1.18342e-16 -1.86516e-17 -6.96604e-18 
23.6 0 -2.05139e-17 -0.00647661 -1.39552e-17 -3.64876e-17 -0.658228 9.84721e-18 8.06829e-17 -0.203142 -7.74797e-17 -0.404328 6.48336e-17 -0.601619 1.97761e-18 3.86051e-17 -6.16797e-17 5.08538e-17 -1.36901e-16 2.73951e-17 6.26989e-17 9.58457e-18 -3.64831e-17 -6.47617e-17 -3.74014e-17 -3.08171e-17 -1.47312e-16 -3.19944e-17 1.0594e-16 -8.48465e-17 4.40338e-18 1.20829e-16 -1.85862e-17 -7.75091e-18 
23.7 0 -1.46687e-17 -0.00626669 -1.30047e-17 -3.58213e-17 -0.685133 6.7244e-18 7.53634e-17 -0.196558 -7.74393e-17 -0.391222 5.98735e-17 -0.582119 -9.40924e-18 3.99268e-17 -6.43657e-17 4.86488e-17 -1.40096e-16 2.83925e-17 6.31596e-17 4.07251e-18 -4.09227e-17 -6.16753e-17 -3.36104e-17 -2.95441e-17 -1.42152e-16 -2.22853e-17 1.07502e-16 -8.33037e-17 5.23832e-18 1.23197e-16 -2.02972e-17 -9.06773e-18 
23.8 0 -1.73605e-17 -0.0060485 -8.83678e-18 -3.58027e-17 -0.711135 6.40431e-18 7.28142e-17 -0.189714 -7.55593e-17 -0.377601 5.91862e-17 -0.561851 -8.7238e-18 4.2198e-17 -6.67265e-17 4.73754e-17 -1.40503e-16 3.02773e-17 6.76099e-17 6.17291e-18 -4.44468e-17 -6.00127e-17 -2.89378e-17 -3.24843e-17 -1.34687e-16 -2.4653e-17 1.14228e-16 -7.87047e-17 5.25342e-18 1.25798e-16 -1.91904e-17 -7.38972e-18 
23.9 0 -2.49683e-17 -0.00582233 -1.33915e-17 -2.89219e-17 -0.736198 1.47727e-18 6.78081e-17 -0.18262 -7.66495e-17 -0.363481 5.09801e-17 -0.540842 -1.39047e-17 3.88086e-17 -6.9213e-17 4.73884e-17 -1.44095e-16 3.13127e-17 6.83117e-17 7.72701e-18 -5.19189e-17 -6.13989e-17 -2.68185e-17 -3.3607e-17 -1.40405e-16 -2.48572e-17 1.23649e-16 -8.6067e-17 4.86019e-18 1.32356e-16 -1.6881e-17 -4.9635e-18 
24 0 -2.62155e-17 -0.00558847 -9.17443e-18 -1.79218e-17 -0.760289 2.67614e-18 6.28836e-17 -0.175285 -7.84703e-17 -0.348882 4.37452e-17 -0.519119 -2.14421e-17 3.72529e-17 -7.36656e-17 4.73982e-17 -1.45572e-16 3.17559e-17 6.71178e-17 9.41091e-18 -5.85048e-17 -5.92412e-17 -2.20632e-17 -3.81929e-17 -1.35603e-16 -2.8384e-17 1.23071e-16 -9.49757e-17 5.68926e-18 1.37875e-16 -1.87974e-17 -5.94413e-18 
24.1 0 -2.71303e-17 -0.00534725 -9.91362e-18 -1.08167e-17 -0.783378 1.70521e-18 5.91845e-17 -0.167719 -7.55761e-17 -0.333823 4.7745e-17 -0.496712 -1.36538e-17 3.64972e-17 -7.62712e-17 4.50158e-17 -1.46564e-16 3.51873e-17 7.05732e-17 1.33168e-17 -6.53013e-17 -5.90045e-17 -1.9745e-17 -4.21388e-17 -1.38296e-16 -3.41689e-17 1.23385e-16 -8.96968e-17 5.85325e-18 1.38415e-16 -1.83744e-17 -4.42809e-18 
24.2 0 -2.79965e-17 -0.00509897 -9.26643e-18 -1.30348e-17 -0.805433 6.9674e-18 5.6503e-17 -0.159932 -7.5193e-17 -0.318323 4.92977e-17 -0.473649 -1.01286e-17 3.03689e-17 -8.31952e-17 4.78259e-17 -1.48541e-16 3.76229e-17 6.49255e-17 2.25636e-17 -6.81405e-17 -5.5999e-17 -1.65748e-17 -4.32804e-17 -1.34479e-16 -3.10724e-17 1.25221e-16 -8.9931e-17 5.97572e-18 1.41106e-16 -1.72508e-17 -4.49688e-18 
24.3 0 -2.34222e-17 -0.00484396 -6.38128e-18 -8.94037e-18 -0.826426 7.88459e-18 5.59668e-17 -0.151933 -7.57358e-17 -0.302403 4.62883e-17 -0.449961 -1.09572e-17 2.16739e-17 -8.66897e-17 4.96844e-17 -1.48685e-16 3.74324e-17 5.99186e-17 2.35801e-17 -7.31051e-17 -5.61217e-17 -1.33433e-17 -5.1187e-17 -1.28858e-16 -4.24048e-17 1.25649e-16 -8.38261e-17 9.14485e-18 1.39103e-16 -1.2516e-17 -6.63509e-18 
24.4 0 -2.75728e-17 -0.00458257 -6.48017e-18 -1.72964e-17 -0.846328 1.98092e-18 5.07502e-17 -0.143734 -8.00194e-17 -0.286085 3.40343e-17 -0.42568 -2.36822e-17 1.72991e-17 -8.97727e-17 5.18182e-17 -1.52664e-16 3.51995e-17 4.92413e-17 2.02879e-17 -7.4064e-17 -5.41264e-17 -1.31048e-17 -5.06121e-17 -1.27332e-16 -3.30573e-17 1.3005e-16 -8.7054e-17 1.14047e-17 1.41609e-16 -6.9578e-18 -5.47472e-18 
24.5 0 -1.90486e-17 -0.00431512 1.10855e-18 -3.40144e-17 -0.865114 -3.49448e-18 4.5465e-17 -0.135346 -7.73824e-17 -0.269388 3.03356e-17 -0.400837 -2.62583e-17 2.23514e-17 -8.85424e-17 4.37059e-17 -1.48701e-16 3.82058e-17 6.90566e-17 1.85519e-17 -7.09224e-17 -4.70254e-17 -1.03121e-17 -4.70538e-17 -1.16552e-16 -1.21829e-17 1.20339e-16 -9.62066e-17 1.38448e-17 1.43624e-16 -1.19072e-17 -8.87279e-18 
24.6 0 -2.25988e-17 -0.00404199 2.27921e-18 -3.63934e-17 -0.882759 -3.6802e-18 4.30254e-17 -0.126779 -7.72928e-17 -0.252337 3.05599e-17 -0.375465 -2.4515e-17 1.41972e-17 -9.18052e-17 4.193e-17 -1.49796e-16 3.91727e-17 6.25648e-17 1.91274e-17 -7.25524e-17 -4.43763e-17 -7.21127e-18 -4.84258e-17 -1.11367e-16 -7.94519e-18 1.27505e-16 -9.1084e-17 1.31221e-17 1.42974e-16 -8.03984e-18 -6.29058e-18 
24.7 0 -1.38608e-17 -0.00376352 2.70516e-18 -3.25035e-17 -0.899239 -2.828e-18 4.13655e-17 -0.118045 -7.40419e-17 -0.234952 3.71909e-17 -0.349598 -1.49788e-17 7.12646e-18 -9.62067e-17 4.1459e-17 -1.51912e-16 3.94272e-17 5.7139e-17 2.2654e-17 -7.55654e-17 -4.1948e-17 -3.51397e-18 -5.01532e-17 -1.06764e-16 -9.20267e-18 1.23292e-16 -9.32839e-17 1.56485e-17 1.44129e-16 -7.7484e-18 -8.91787e-18 
24.8 0 -1.49441e-17 -0.00348009 4.25507e-18 -3.26927e-17 -0.914532 -7.76271e-18 3.76606e-17 -0.109155 -7.20662e-17 -0.217258 3.49267e-17 -0.323269 -1.94958e-17 5.78291e-18 -9.75193e-17 4.1788e-17 -1.54047e-16 3.88883e-17 4.61392e-17 2.22003e-17 -7.71799e-17 -4.05807e-17 -2.31611e-19 -5.56824e-17 -1.01192e-16 -1.94339e-17 1.26212e-16 -8.76177e-17 1.78048e-17 1.42981e-16 -3.41528e-18 -5.92417e-18 
24.9 0 -2.20462e-17 -0.00319206 -2.71051e-20 -2.62648e-17 -0.928619 -1.22179e-17 3.86754e-17 -0.100121 -7.05316e-17 -0.199277 3.3399e-17 -0.296514 -1.69828e-17 -7.97916e-18 -9.77269e-17 3.86446e-17 -1.5509e-16 3.83704e-17 4.61231e-17 1.93363e-17 -8.10414e-17 -4.08217e-17 1.21065e-18 -6.1341e-17 -1.00343e-16 -3.55457e-17 1.33633e-16 -9.06865e-17 1.82553e-17 1.46063e-16 1.91864e-18 -4.8661e-18 
25 0 -2.93224e-17 -0.00289983 -3.48448e-18 -2.20497e-17 -0.941481 -1.40117e-17 3.47032e-17 -0.0909545 -6.78252e-17 -0.181033 3.44255e-17 -0.269368 -1.26878e-17 -8.44502e-18 -9.77966e-17 3.76082e-17 -1.53066e-16 3.71043e-17 5.09046e-17 1.84215e-17 -8.48688e-17 -4.40915e-17 2.00802e-18 -7.12147e-17 -9.93356e-17 -6.1948e-17 1.43409e-16 -9.16183e-17 1.88012e-17 1.48813e-16 9.1089e-18 -2.57311e-18 
25.1 0 -3.9279e-17 -0.00260377 -8.23954e-18 -2.52993e-17 -0.953101 -1.4342e-17 3.24346e-17 -0.0816684 -6.73591e-17 -0.16255 3.04249e-17 -0.241867 -9.37284e-18 -1.56214e-17 -1.0256e-16 3.89823e-17 -1.58349e-16 3.74452e-17 3.27146e-17 2.41142e-17 -8.7509e-17 -4.358e-17 2.77327e-18 -7.45168e-17 -1.00316e-16 -6.47884e-17 1.50495e-16 -9.08544e-17 1.69504e-17 1.51054e-16 1.2194e-17 1.25738e-19 
25.2 0 -3.62557e-17 -0.00230427 -1.32921e-17 -3.77959e-17 -0.963463 -1.76907e-17 2.87102e-17 -0.0722746 -6.57158e-17 -0.143853 2.51446e-17 -0.214046 -7.59029e-18 -2.0147e-17 -1.05287e-16 3.98849e-17 -1.62957e-16 3.50635e-17 1.94184e-17 2.13279e-17 -8.68697e-17 -4.14224e-17 1.4201e-18 -7.23838e-17 -1.01068e-16 -5.18764e-17 1.48762e-16 -1.02142e-16 1.66825e-17 1.54546e-16 9.43758e-18 -1.72011e-18 
25.3 0 -3.23376e-17 -0.00200173 -1.80394e-17 -3.8858e-17 -0.972555 -2.27086e-17 2.53263e-17 -0.0627854 -6.71824e-17 -0.124966 1.82091e-17 -0.185943 -1.5035e-17 -2.84863e-17 -1.05656e-16 3.20098e-17 -1.62019e-16 3.66101e-17 2.01654e-17 1.93998e-17 -8.85699e-17 -3.95888e-17 1.37829e-18 -7.32903e-17 -1.00664e-16 -5.36048e-17 1.48273e-16 -1.14827e-16 1.9003e-17 1.58857e-16 1.17066e-17 -4.5911e-18 
25.4 0 -3.11692e-17 -0.00169656 -2.1461e-17 -4.91505e-17 -0.980363 -2.43216e-17 2.20846e-17 -0.0532134 -6.4525e-17 -0.105914 1.6685e-17 -0.157595 -1.40475e-17 -3.18003e-17 -1.08275e-16 2.99296e-17 -1.61471e-16 3.71347e-17 1.85411e-17 2.12142e-17 -8.74144e-17 -3.65747e-17 1.98355e-18 -7.14337e-17 -9.85242e-17 -4.65765e-17 1.4363e-16 -1.10522e-16 2.08169e-17 1.57254e-16 1.16994e-17 -4.92629e-18 
25.5 0 -3.84414e-17 -0.00138914 -2.31731e-17 -6.04326e-17 -0.986878 -2.79214e-17 1.81661e-17 -0.0435711 -6.63277e-17 -0.0867226 4.90661e-18 -0.129039 -2.2692e-17 -3.62574e-17 -1.11234e-16 2.54361e-17 -1.65903e-16 3.79453e-17 -1.24196e-18 1.93076e-17 -8.73226e-17 -3.2978e-17 6.54809e-19 -6.94683e-17 -9.73024e-17 -3.55575e-17 1.46183e-16 -1.11146e-16 2.14383e-17 1.59215e-16 1.40138e-17 -3.3712e-18 
25.6 0 -3.72161e-17 -0.00107989 -2.40615e-17 -6.45334e-17 -0.992091 -3.28251e-17 1.09478e-17 -0.0338714 -6.3271e-17 -0.0674166 -2.09794e-18 -0.100313 -2.92117e-17 -2.69324e-17 -1.13844e-16 1.91247e-17 -1.69038e-16 4.03091e-17 -1.39471e-17 1.73405e-17 -8.91821e-17 -3.29872e-17 2.10099e-18 -7.50978e-17 -9.41838e-17 -4.82263e-17 1.4507e-16 -1.199e-16 2.24324e-17 1.63074e-16 1.44917e-17 -3.75208e-18 
25.7 0 -3.90515e-17 -0.000769222 -2.24908e-17 -6.91078e-17 -0.995995 -3.15411e-17 9.08833e-18 -0.024127 -6.37666e-17 -0.0480217 -7.36314e-18 -0.0714538 -3.67277e-17 -3.3416e-17 -1.1686e-16 1.87638e-17 -1.70267e-16 4.11879e-17 -2.33178e-17 2.02535e-17 -8.92667e-17 -2.89244e-17 2.4964e-18 -7.59812e-17 -9.06531e-17 -4.68639e-17 1.46077e-16 -1.24688e-16 2.2889e-17 1.65084e-16 1.8641e-17 -3.47246e-18 
25.8 0 -3.25843e-17 -0.000457534 -2.45145e-17 -6.43262e-17 -0.998585 -3.02185e-17 5.75746e-18 -0.0143508 -5.81091e-17 -0.0285634 -4.1629e-19 -0.0425008 -2.69556e-17 -3.20138e-17 -1.18342e-16 1.43286e-17 -1.68373e-16 4.17207e-17 -2.12748e-17 1.84703e-17 -9.37385e-17 -2.35897e-17 5.68729e-18 -7.26873e-17 -8.62647e-17 -2.74109e-17 1.38758e-16 -1.34256e-16 2.46963e-17 1.67143e-16 1.70215e-17 -5.60081e-18 
25.9 0 -2.79734e-17 -0.000145243 -3.17945e-17 -5.98059e-17 -0.999857 -3.17517e-17 2.52958e-19 -0.00455562 -5.49215e-17 -0.00906736 -3.44506e-18 -0.0134918 -2.76991e-17 -2.74699e-17 -1.18994e-16 1.37179e-17 -1.6791e-16 3.92831e-17 -2.32304e-17 1.63922e-17 -9.84598e-17 -2.24347e-17 5.57145e-18 -7.1841e-17 -8.82927e-17 -2.54308e-17 1.30833e-16 -1.40357e-16 2.923e-17 1.691e-16 1.86273e-17 -8.36855e-18 
26 0 -2.1096e-17 0.00016724 -3.93006e-17 -5.36712e-17 -0.999811 -3.271e-17 -4.31652e-18 0.00524556 -5.35865e-17 0.0104406 -8.66808e-18 0.0155351 -3.20412e-17 -2.6811e-17 -1.19534e-16 1.35011e-17 -1.66651e-16 3.92215e-17 -2.73919e-17 1.77329e-17 -1.0321e-16 -2.22135e-17 5.41576e-18 -7.1754e-17 -9.41907e-17 -2.85562e-17 1.23322e-16 -1.47159e-16 3.05532e-17 1.70873e-16 2.05708e-17 -1.13155e-17 
26.1 0 -2.68166e-17 0.000479502 -4.1878e-17 -5.02833e-17 -0.998446 -3.42283e-17 -6.44934e-18 0.0150398 -5.10192e-17 0.0299348 -1.3229e-17 0.0445415 -3.22607e-17 -3.53137e-17 -1.20229e-16 8.12856e-18 -1.66706e-16 4.09743e-17 -3.50552e-17 1.63948e-17 -1.0616e-16 -2.18419e-17 7.52776e-18 -7.52786e-17 -8.99638e-17 -3.90111e-17 1.28667e-16 -1.51263e-16 2.85926e-17 1.73304e-16 2.25827e-17 -1.12882e-17 
26.2 0 -1.81666e-17 0.000791131 -4.59759e-17 -5.95935e-17 -0.995763 -3.76785e-17 -9.58982e-18 0.0248142 -4.74133e-17 0.0493895 -1.63588e-17 0.0734891 -2.61179e-17 -3.72787e-17 -1.23306e-16 1.0526e-17 -1.7174e-16 3.82285e-17 -5.89267e-17 1.37845e-17 -1.0601e-16 -1.81291e-17 6.77571e-18 -7.26192e-17 -8.9761e-17 -2.55258e-17 1.17016e-16 -1.50701e-16 3.28809e-17 1.71312e-16 2.31973e-17 -1.41185e-17 
26.3 0 -2.74245e-17 0.00110172 -4.47081e-17 -6.04735e-17 -0.991766 -3.70648e-17 -1.35084e-17 0.0345559 -4.25402e-17 0.068779 -1.59997e-17 0.10234 -2.24364e-17 -3.50773e-17 -1.25798e-16 4.42807e-18 -1.73263e-16 3.99597e-17 -7.05313e-17 1.39961e-17 -1.07087e-16 -1.50674e-17 9.40548e-18 -7.45723e-17 -8.05952e-17 -2.98835e-17 1.2793e-16 -1.51284e-16 2.92146e-17 1.72357e-16 2.48463e-17 -1.15203e-17 
26.4 0 -3.68539e-17 0.00141085 -4.60583e-17 -4.66087e-17 -0.986462 -4.28306e-17 -1.76424e-17 0.044252 -3.97708e-17 0.0880778 -2.31255e-17 0.131055 -2.58452e-17 -3.54729e-17 -1.24207e-16 2.83863e-18 -1.71549e-16 3.88008e-17 -6.95063e-17 1.11794e-17 -1.12185e-16 -1.13352e-17 1.3233e-17 -7.48045e-17 -7.59744e-17 -2.69554e-17 1.35688e-16 -1.51653e-16 2.581e-17 1.74645e-16 2.65586e-17 -7.97842e-18 
26.5 0 -3.59735e-17 0.00171812 -5.14702e-17 -6.74138e-17 -0.979855 -4.17432e-17 -2.17429e-17 0.0538897 -3.44842e-17 0.10726 -2.05038e-17 0.159598 -2.0615e-17 -3.16413e-17 -1.24905e-16 3.82025e-18 -1.72281e-16 3.8162e-17 -8.19793e-17 1.01353e-17 -1.0769e-16 -8.31011e-18 1.01233e-17 -7.09758e-17 -7.60655e-17 -1.29964e-17 1.37368e-16 -1.46807e-16 2.67361e-17 1.73098e-16 2.91424e-17 -8.74105e-18 
26.6 0 -2.98066e-17 0.00202312 -5.21037e-17 -7.74826e-17 -0.971956 -4.06674e-17 -2.6678e-17 0.0634563 -3.14998e-17 0.126301 -3.03982e-17 0.18793 -2.79714e-17 -3.0932e-17 -1.23914e-16 1.4821e-18 -1.66625e-16 3.87544e-17 -7.73877e-17 1.08218e-17 -1.06765e-16 -4.65421e-18 1.02468e-17 -7.11693e-17 -7.05523e-17 -6.37023e-18 1.3053e-16 -1.44132e-16 2.83576e-17 1.71038e-16 2.88893e-17 -9.11279e-18 
26.7 0 -1.73038e-17 0.00232546 -4.93856e-17 -8.09591e-17 -0.962775 -4.12354e-17 -3.27504e-17 0.0729392 -2.41202e-17 0.145176 -2.68002e-17 0.216015 -2.00724e-17 -1.8477e-17 -1.2283e-16 -1.8662e-18 -1.65156e-16 4.00236e-17 -8.39826e-17 1.10598e-17 -1.07579e-16 -5.14546e-19 1.24676e-17 -7.19416e-17 -6.3909e-17 -2.78295e-18 1.20541e-16 -1.40263e-16 2.94355e-17 1.67071e-16 2.77671e-17 -1.19991e-17 
26.8 0 -2.23516e-17 0.00262473 -5.05448e-17 -9.71411e-17 -0.952324 -4.33125e-17 -3.89962e-17 0.0823258 -1.90313e-17 0.163859 -2.70785e-17 0.243814 -1.65156e-17 -8.47697e-18 -1.23505e-16 1.91403e-19 -1.67358e-16 3.77044e-17 -9.85184e-17 8.57247e-18 -1.03949e-16 1.84407e-18 1.05495e-17 -7.36439e-17 -6.05014e-17 -6.07412e-18 1.22327e-16 -1.36328e-16 2.89927e-17 1.66296e-16 2.82056e-17 -1.01308e-17 
26.9 0 -1.76853e-17 0.00292053 -5.00568e-17 -8.99473e-17 -0.940616 -4.34562e-17 -4.34753e-17 0.0916039 -1.37619e-17 0.182326 -2.83771e-17 0.271291 -1.52446e-17 -1.18463e-18 -1.24979e-16 -1.65502e-20 -1.69153e-16 3.71405e-17 -1.17246e-16 8.6034e-18 -1.05845e-16 2.6231e-18 1.27744e-17 -8.10276e-17 -5.52466e-17 -2.69795e-17 1.17992e-16 -1.31745e-16 2.89383e-17 1.63553e-16 2.36389e-17 -1.2202e-17 
27 0 -2.40427e-17 0.00321248 -4.57746e-17 -8.95897e-17 -0.927667 -4.46991e-17 -4.77698e-17 0.100761 -8.43842e-18 0.200552 -2.75157e-17 0.298411 -1.65007e-17 1.91901e-18 -1.22942e-16 -1.83365e-18 -1.66322e-16 3.6918e-17 -1.19796e-16 8.4107e-18 -1.05189e-16 6.67962e-18 1.60866e-17 -8.38546e-17 -4.22981e-17 -3.38886e-17 1.21802e-16 -1.24716e-16 2.68339e-17 1.63008e-16 2.60053e-17 -8.60059e-18 
27.1 0 -1.52815e-17 0.0035002 -4.98488e-17 -1.00729e-16 -0.913495 -4.47555e-17 -5.24654e-17 0.109785 -6.03061e-19 0.218513 -2.25508e-17 0.325137 -9.12569e-18 1.4195e-17 -1.2207e-16 -4.58426e-18 -1.63539e-16 3.66327e-17 -1.24038e-16 7.87556e-18 -1.02665e-16 1.01732e-17 1.514e-17 -7.98902e-17 -3.90206e-17 -2.28856e-17 1.10598e-16 -1.28221e-16 2.85293e-17 1.60804e-16 2.28667e-17 -1.10334e-17 
27.2 0 -2.00234e-17 0.00378329 -4.85768e-17 -1.10031e-16 -0.898117 -4.27477e-17 -5.38597e-17 0.118665 4.17468e-18 0.236187 -1.88774e-17 0.351434 -4.77256e-18 7.61626e-18 -1.19717e-16 -1.66574e-19 -1.561e-16 3.57421e-17 -1.14725e-16 1.03212e-17 -9.85318e-17 1.37261e-17 1.60925e-17 -7.98831e-17 -2.97881e-17 -1.67489e-17 1.12806e-16 -1.24471e-16 2.75447e-17 1.59317e-16 2.52027e-17 -9.741e-18 
27.3 0 -2.23509e-17 0.0040614 -4.99696e-17 -1.17404e-16 -0.881554 -3.98544e-17 -6.03411e-17 0.127388 5.4924e-18 0.253549 -3.11709e-17 0.377268 -1.74361e-17 1.28629e-17 -1.17848e-16 -1.75153e-18 -1.50303e-16 3.72316e-17 -1.1337e-16 1.35033e-17 -9.57337e-17 1.66345e-17 1.53369e-17 -7.8792e-17 -2.31856e-17 -1.39407e-17 1.09113e-16 -1.13279e-16 2.82082e-17 1.53543e-16 2.57836e-17 -7.81285e-18 
27.4 0 -8.74212e-18 0.00433414 -4.85112e-17 -1.06801e-16 -0.863829 -3.62426e-17 -6.31299e-17 0.135942 9.47462e-18 0.270576 -3.62174e-17 0.402603 -1.58971e-17 1.31721e-17 -1.16131e-16 -3.89644e-18 -1.44491e-16 3.79822e-17 -1.12201e-16 1.64985e-17 -9.75237e-17 2.16098e-17 1.71831e-17 -7.72324e-17 -1.71293e-17 -6.7333e-18 9.63232e-17 -1.15406e-16 3.25031e-17 1.49246e-16 2.7368e-17 -1.14893e-17 
27.5 0 -3.99164e-19 0.00460117 -5.01807e-17 -9.52541e-17 -0.844964 -3.55222e-17 -6.82128e-17 0.144318 1.39051e-17 0.287246 -3.7624e-17 0.427408 -1.33411e-17 1.95337e-17 -1.1139e-16 -8.20709e-19 -1.36761e-16 3.71193e-17 -1.05138e-16 1.93573e-17 -1.00398e-16 2.47671e-17 1.8457e-17 -7.51465e-17 -1.43218e-17 -3.44989e-18 8.53595e-17 -1.16136e-16 3.56004e-17 1.45297e-16 2.77813e-17 -1.54535e-17 
27.6 0 3.944e-18 0.00486213 -5.14958e-17 -9.27132e-17 -0.824984 -4.20485e-17 -6.91831e-17 0.152503 1.8906e-17 0.303537 -3.15575e-17 0.451649 -6.7046e-18 1.88333e-17 -1.05432e-16 -5.24382e-18 -1.29314e-16 3.46291e-17 -9.07687e-17 1.09976e-17 -9.96869e-17 2.54922e-17 1.81322e-17 -7.9063e-17 -1.03949e-17 -1.5513e-17 8.13056e-17 -1.10573e-16 3.56831e-17 1.40939e-16 2.79131e-17 -1.58324e-17 
27.7 0 9.11598e-18 0.00511667 -5.6468e-17 -1.05372e-16 -0.803915 -4.17528e-17 -6.93803e-17 0.160487 2.27227e-17 0.319428 -2.83363e-17 0.475293 -3.75334e-18 1.3782e-17 -1.02232e-16 -7.10294e-18 -1.23405e-16 3.4036e-17 -8.34254e-17 7.83342e-18 -9.50468e-17 2.69143e-17 1.66707e-17 -7.94387e-17 -6.61782e-18 -1.69065e-17 7.53621e-17 -9.9193e-17 3.6205e-17 1.33829e-16 2.66163e-17 -1.56644e-17 
27.8 0 1.79446e-17 0.00536447 -6.78982e-17 -8.90256e-17 -0.781786 -4.25274e-17 -6.80534e-17 0.168259 2.78866e-17 0.334898 -1.81659e-17 0.498311 6.62444e-18 6.2799e-18 -9.82985e-17 -8.54537e-18 -1.15905e-16 3.43076e-17 -7.90879e-17 1.07631e-17 -9.99872e-17 2.43552e-17 1.6329e-17 -8.12518e-17 -1.25645e-17 -2.74447e-17 6.16818e-17 -1.03401e-16 3.97402e-17 1.31555e-16 2.5816e-17 -1.9357e-17 
27.9 0 1.18553e-17 0.00560518 -6.68956e-17 -8.40461e-17 -0.758626 -3.98784e-17 -7.21964e-17 0.175809 3.22542e-17 0.349925 -1.83187e-17 0.520672 3.93857e-18 1.14406e-17 -9.61554e-17 -1.0436e-17 -1.09897e-16 3.57547e-17 -7.66035e-17 1.43622e-17 -9.75656e-17 2.96967e-17 1.7055e-17 -7.74671e-17 -6.27651e-18 -1.39261e-17 6.45791e-17 -1.09483e-16 4.00101e-17 1.32078e-16 2.96689e-17 -1.88148e-17 
28 0 1.06785e-17 0.0058385 -7.52176e-17 -7.86284e-17 -0.734465 -4.18065e-17 -7.3805e-17 0.183127 3.53315e-17 0.364491 -1.67415e-17 0.542345 4.75404e-18 8.52412e-18 -9.16929e-17 -9.66746e-18 -1.02751e-16 3.3083e-17 -6.69318e-17 1.48035e-17 -9.69888e-17 2.99621e-17 1.68584e-17 -7.69553e-17 -4.09022e-18 -1.35697e-17 5.88033e-17 -1.0832e-16 4.09096e-17 1.28156e-16 3.08119e-17 -1.88964e-17 
28.1 0 1.16392e-17 0.00606412 -7.97721e-17 -7.49076e-17 -0.709334 -3.97337e-17 -7.81924e-17 0.190204 4.22694e-17 0.378576 -1.38086e-17 0.563303 3.79908e-18 1.96776e-17 -9.16971e-17 -8.93672e-18 -9.79229e-17 3.28235e-17 -7.36152e-17 1.80361e-17 -9.60834e-17 3.03156e-17 1.68451e-17 -7.83188e-17 -2.28191e-18 -2.09302e-17 5.23663e-17 -1.22069e-16 3.89568e-17 1.29222e-16 2.78667e-17 -2.13923e-17 
28.2 0 1.63453e-17 0.00628174 -7.84906e-17 -7.00952e-17 -0.683268 -4.00093e-17 -7.89506e-17 0.19703 4.24689e-17 0.392162 -1.98957e-17 0.583518 8.16834e-19 1.23136e-17 -8.83819e-17 -1.04181e-17 -9.24811e-17 3.23582e-17 -7.04743e-17 1.75398e-17 -9.3199e-17 3.33845e-17 1.78021e-17 -7.64211e-17 8.33639e-18 -1.41845e-17 4.08813e-17 -1.23719e-16 4.0849e-17 1.25605e-16 2.8685e-17 -2.25975e-17 
28.3 0 1.64815e-17 0.00649107 -7.18112e-17 -7.25429e-17 -0.656301 -3.78866e-17 -8.03707e-17 0.203596 4.32949e-17 0.40523 -2.41949e-17 0.602963 -6.18814e-19 6.86563e-18 -8.44712e-17 -1.1614e-17 -8.43618e-17 3.10735e-17 -6.2054e-17 1.79477e-17 -8.74661e-17 3.91606e-17 1.86986e-17 -7.68436e-17 1.66394e-17 -9.80024e-18 3.76406e-17 -1.18004e-16 4.15139e-17 1.19479e-16 3.055e-17 -2.21518e-17 
28.4 0 1.12124e-17 0.00669184 -7.65406e-17 -6.80237e-17 -0.628468 -3.114e-17 -8.38505e-17 0.209893 4.7716e-17 0.417764 -2.2606e-17 0.621612 -4.90899e-19 1.39578e-17 -8.23667e-17 -1.27204e-17 -7.633e-17 3.33025e-17 -5.961e-17 2.44459e-17 -8.56032e-17 3.90278e-17 1.73499e-17 -7.68966e-17 1.7432e-17 -1.00553e-17 3.48665e-17 -1.1969e-16 3.84837e-17 1.16691e-16 2.82718e-17 -2.15057e-17 
28.5 0 1.3968e-17 0.00688378 -7.99308e-17 -5.89701e-17 -0.599805 -2.4723e-17 -8.79716e-17 0.215913 5.30494e-17 0.429747 -2.29425e-17 0.639442 2.09224e-18 2.88949e-17 -8.12413e-17 -1.0818e-17 -7.03321e-17 3.30045e-17 -5.94969e-17 3.06863e-17 -8.49397e-17 4.07421e-17 1.83355e-17 -7.8278e-17 2.33177e-17 -1.00757e-17 2.61233e-17 -1.17563e-16 3.95862e-17 1.1034e-16 2.52239e-17 -2.05382e-17 
28.6 0 8.58161e-18 0.00706663 -7.76573e-17 -5.97247e-17 -0.570352 -2.37356e-17 -8.76418e-17 0.221648 5.47052e-17 0.441162 -2.30472e-17 0.656427 7.04574e-19 2.5592e-17 -7.63682e-17 -1.50718e-17 -5.97509e-17 3.43048e-17 -4.82043e-17 3.02427e-17 -8.01682e-17 4.4221e-17 1.79363e-17 -7.44847e-17 3.14926e-17 2.30364e-18 2.72866e-17 -1.05435e-16 3.88826e-17 1.04184e-16 3.05885e-17 -1.71607e-17 
28.7 0 7.49794e-18 0.00724017 -7.90525e-17 -5.82432e-17 -0.540145 -2.72823e-17 -8.66001e-17 0.227091 5.79536e-17 0.451996 -1.70913e-17 0.672547 6.25325e-18 2.07498e-17 -7.00589e-17 -1.55257e-17 -5.41962e-17 3.18797e-17 -4.66321e-17 2.48222e-17 -7.56148e-17 4.64807e-17 1.67653e-17 -7.02642e-17 3.5948e-17 8.07386e-18 2.4425e-17 -9.49676e-17 3.58594e-17 9.76999e-17 3.03007e-17 -1.55902e-17 
28.8 0 6.96833e-18 0.00740415 -7.68841e-17 -6.37958e-17 -0.509227 -3.41553e-17 -8.34166e-17 0.232235 6.00602e-17 0.462233 -1.38613e-17 0.68778 9.22757e-18 1.2895e-17 -6.47047e-17 -1.49896e-17 -4.93479e-17 2.77877e-17 -4.51951e-17 1.95921e-17 -6.90563e-17 5.02687e-17 1.58227e-17 -6.8439e-17 4.1876e-17 1.53942e-17 2.28199e-17 -8.41031e-17 3.47597e-17 8.86782e-17 3.41667e-17 -1.263e-17 
28.9 0 1.35344e-17 0.00755837 -7.32574e-17 -5.34385e-17 -0.477636 -3.54784e-17 -8.60904e-17 0.237072 6.08389e-17 0.47186 -2.01421e-17 0.702105 5.28334e-18 1.36846e-17 -6.12746e-17 -1.56128e-17 -4.51752e-17 2.55082e-17 -4.91276e-17 1.69037e-17 -6.73496e-17 5.20385e-17 1.67249e-17 -6.72715e-17 4.92065e-17 1.85062e-17 1.28183e-17 -9.61651e-17 3.32761e-17 8.63366e-17 3.18673e-17 -1.64162e-17 
29 0 1.27782e-17 0.00770261 -7.23922e-17 -5.72915e-17 -0.445415 -3.18382e-17 -8.58941e-17 0.241596 6.24471e-17 0.480865 -2.09163e-17 0.715504 6.04282e-18 1.07602e-17 -5.92019e-17 -1.62121e-17 -4.00451e-17 2.45985e-17 -5.17095e-17 2.13311e-17 -6.13311e-17 5.60252e-17 1.50007e-17 -6.57235e-17 5.36208e-17 2.86735e-17 1.16821e-17 -8.58018e-17 3.23396e-17 7.87385e-17 3.54046e-17 -1.65657e-17 
29.1 0 1.59404e-17 0.00783669 -7.82977e-17 -4.84843e-17 -0.412607 -2.88201e-17 -8.63541e-17 0.245802 6.52e-17 0.489236 -1.99921e-17 0.727959 7.79993e-18 9.76195e-18 -5.73631e-17 -1.70863e-17 -3.50301e-17 2.37237e-17 -5.38133e-17 2.03983e-17 -6.02838e-17 5.65214e-17 1.48866e-17 -6.36643e-17 5.17827e-17 3.45123e-17 4.78515e-18 -8.3945e-17 3.14405e-17 7.19208e-17 3.63756e-17 -1.68598e-17 
29.2 0 1.95814e-17 0.00796043 -7.84928e-17 -4.17765e-17 -0.379254 -2.95595e-17 -8.57386e-17 0.249683 6.82473e-17 0.496961 -1.90992e-17 0.739453 6.57443e-18 3.61556e-18 -5.38482e-17 -1.8266e-17 -2.9578e-17 2.33331e-17 -5.49634e-17 1.8912e-17 -5.83119e-17 5.88173e-17 1.47235e-17 -6.44404e-17 5.46249e-17 3.27549e-17 -2.28217e-18 -7.82082e-17 3.23157e-17 6.5334e-17 3.78268e-17 -1.74843e-17 
29.3 0 2.28844e-17 0.00807367 -7.90484e-17 -3.61367e-17 -0.345401 -2.92817e-17 -8.86369e-17 0.253235 7.22506e-17 0.50403 -1.7845e-17 0.749972 1.01926e-17 1.09103e-17 -4.86704e-17 -1.9275e-17 -2.32983e-17 2.26692e-17 -4.79222e-17 1.89093e-17 -5.49304e-17 5.90924e-17 1.44063e-17 -6.4207e-17 5.82574e-17 3.12626e-17 -9.72955e-18 -8.15481e-17 3.13419e-17 6.12379e-17 3.59422e-17 -1.83042e-17 
29.4 0 2.28377e-17 0.00817626 -7.63469e-17 -3.21742e-17 -0.311093 -2.12827e-17 -8.87453e-17 0.256452 7.58999e-17 0.510435 -1.457e-17 0.759502 1.44096e-17 9.94713e-18 -4.86257e-17 -2.00831e-17 -1.85547e-17 2.44104e-17 -5.28794e-17 2.96397e-17 -4.96979e-17 5.97603e-17 1.3546e-17 -6.6947e-17 6.27452e-17 2.26817e-17 -1.17107e-17 -7.50405e-17 2.77933e-17 5.57756e-17 3.44158e-17 -1.78428e-17 
29.5 0 2.82968e-17 0.00826806 -7.97381e-17 -3.12408e-17 -0.276374 -2.30491e-17 -8.99213e-17 0.259332 7.95666e-17 0.516166 -1.18459e-17 0.768029 1.79151e-17 1.26247e-17 -4.4777e-17 -2.14282e-17 -1.35268e-17 2.29534e-17 -5.35062e-17 2.72499e-17 -4.42579e-17 5.89148e-17 1.07889e-17 -6.7376e-17 6.43716e-17 1.87777e-17 -2.00676e-17 -7.02591e-17 2.62216e-17 4.98038e-17 3.3084e-17 -1.83614e-17 
29.6 0 3.09762e-17 0.00834896 -8.4243e-17 -1.99892e-17 -0.24129 -2.58997e-17 -9.13834e-17 0.261869 8.33149e-17 0.521216 -1.00297e-17 0.775544 2.02616e-17 1.32809e-17 -4.221e-17 -2.18476e-17 -1.04496e-17 2.04406e-17 -5.89097e-17 2.22736e-17 -4.29019e-17 5.7237e-17 9.32774e-18 -6.78936e-17 6.55559e-17 1.54491e-17 -2.55788e-17 -6.85511e-17 2.35877e-17 4.49625e-17 3.05037e-17 -1.8882e-17 
29.7 0 3.36053e-17 0.00841883 -7.81744e-17 -1.92272e-17 -0.205888 -2.59202e-17 -9.51658e-17 0.264061 8.91228e-17 0.525579 -6.60515e-18 0.782035 2.62349e-17 2.63213e-17 -3.74988e-17 -2.29952e-17 -3.86289e-18 1.77759e-17 -5.21903e-17 1.69663e-17 -3.66732e-17 6.00593e-17 9.86878e-18 -6.76077e-17 7.44369e-17 2.17395e-17 -3.00268e-17 -6.35631e-17 2.29292e-17 3.92372e-17 3.26482e-17 -1.91482e-17 
29.8 0 3.38331e-17 0.00847761 -8.01547e-17 -1.95539e-17 -0.170214 -2.19597e-17 -9.30604e-17 0.265904 9.13027e-17 0.529248 -6.30442e-18 0.787494 2.83104e-17 1.85636e-17 -3.50657e-17 -2.33336e-17 2.27662e-18 2.00841e-17 -5.20287e-17 2.86632e-17 -3.23939e-17 6.08429e-17 6.63936e-18 -6.53405e-17 7.48868e-17 2.84092e-17 -3.33754e-17 -6.47221e-17 2.28883e-17 3.52274e-17 3.684e-17 -2.01789e-17 
29.9 0 3.36473e-17 0.00852519 -8.74791e-17 -1.73754e-17 -0.134316 -1.81907e-17 -9.36885e-17 0.267397 9.32631e-17 0.532219 -8.26709e-18 0.791915 2.93568e-17 2.16183e-17 -3.31444e-17 -2.45587e-17 7.6123e-18 2.09468e-17 -5.54117e-17 3.11664e-17 -2.88701e-17 5.82326e-17 5.22768e-18 -6.56038e-17 7.56383e-17 2.53516e-17 -3.55901e-17 -5.03053e-17 1.92463e-17 2.56327e-17 3.4596e-17 -1.77648e-17 
30 0 3.55992e-17 0.00856154 -8.94401e-17 -1.67339e-17 -0.0982403 -2.13464e-17 -9.23632e-17 0.268537 9.4474e-17 0.534487 -8.27281e-18 0.79529 3.20834e-17 1.49436e-17 -2.88227e-17 -2.66581e-17 1.13039e-17 1.72168e-17 -5.96734e-17 2.53872e-17 -2.42575e-17 5.89548e-17 2.14903e-18 -6.25241e-17 7.46814e-17 3.32976e-17 -4.35573e-17 -4.17056e-17 2.01557e-17 1.74487e-17 3.81556e-17 -1.69902e-17 
30.1 0 3.26147e-17 0.00858658 -9.93486e-17 -4.26471e-18 -0.0620353 -2.12711e-17 -8.69922e-17 0.269322 9.45072e-17 0.536051 -8.98367e-18 0.797617 3.32341e-17 -1.53916e-18 -2.44418e-17 -2.89165e-17 1.65268e-17 1.67095e-17 -5.9106e-17 2.38596e-17 -2.32408e-17 5.59876e-17 -1.55695e-18 -6.0851e-17 7.02771e-17 3.03365e-17 -4.18399e-17 -4.9154e-17 1.61555e-17 1.74431e-17 3.85651e-17 -1.85174e-17 
30.2 0 3.62191e-17 0.0086003 -1.04442e-16 -2.65089e-18 -0.0257484 -1.82507e-17 -8.82047e-17 0.269753 9.91944e-17 0.536907 -5.09077e-18 0.798891 3.97056e-17 1.76373e-18 -2.0963e-17 -3.23819e-17 2.31081e-17 1.84486e-17 -5.67028e-17 2.92066e-17 -1.96143e-17 5.49432e-17 -5.76438e-18 -5.93216e-17 6.63177e-17 3.02286e-17 -4.83566e-17 -3.76547e-17 1.36236e-17 7.73434e-18 3.5349e-17 -1.7838e-17 
30.3 0 3.92762e-17 0.00860267 -1.06459e-16 1.48595e-18 0.0105725 -3.16767e-17 -8.45633e-17 0.269827 1.01241e-16 0.537055 -1.56312e-18 0.799112 4.67972e-17 -4.23209e-18 -1.27825e-17 -3.64013e-17 2.6064e-17 1.31259e-17 -5.55559e-17 1.4787e-17 -1.57928e-17 5.48378e-17 -6.9805e-18 -5.87988e-17 6.49163e-17 2.85478e-17 -5.53638e-17 -4.5495e-17 1.43087e-17 3.77419e-18 3.92327e-17 -2.0182e-17 
30.4 0 3.93387e-17 0.00859369 -1.02433e-16 6.89515e-18 0.0468794 -2.67947e-17 -8.09968e-17 0.269545 1.0409e-16 0.536495 2.18675e-18 0.798278 5.20635e-17 -1.25986e-17 -9.87942e-18 -3.54843e-17 3.37444e-17 1.20527e-17 -5.19742e-17 1.64333e-17 -1.09482e-17 5.6936e-17 -6.04676e-18 -5.7804e-17 7.19133e-17 3.18907e-17 -5.99013e-17 -4.72299e-17 1.0928e-17 -4.44586e-19 3.62687e-17 -2.10756e-17 
30.5 0 4.3755e-17 0.00857338 -9.48959e-17 -3.58349e-18 0.0831245 -2.51543e-17 -8.32276e-17 0.268908 1.06954e-16 0.535227 1.5249e-18 0.79639 5.28912e-17 -8.62745e-18 -4.23842e-18 -3.6513e-17 4.20132e-17 1.26302e-17 -4.14809e-17 1.90122e-17 -9.78694e-19 5.89891e-17 -7.3496e-18 -5.59237e-17 8.16162e-17 3.63577e-17 -6.63121e-17 -5.51651e-17 1.1223e-17 -4.05731e-18 3.83019e-17 -2.35463e-17 
30.6 0 4.56066e-17 0.00854175 -9.64315e-17 -1.91349e-18 0.11926 -2.21066e-17 -8.37237e-17 0.267916 1.0914e-16 0.533252 -6.94096e-19 0.793453 5.11352e-17 -4.46683e-18 -1.04495e-18 -3.75826e-17 4.59551e-17 1.00865e-17 -4.65236e-17 1.76923e-17 2.86948e-18 5.94505e-17 -1.0192e-17 -5.42456e-17 8.0003e-17 3.56932e-17 -7.23627e-17 -4.67938e-17 8.63126e-18 -1.05889e-17 3.51353e-17 -2.32859e-17 
30.7 0 4.99196e-17 0.00849886 -9.73545e-17 8.66118e-18 0.155238 -1.80172e-17 -7.96031e-17 0.266571 1.12967e-16 0.530574 8.66284e-18 0.789468 6.05438e-17 -1.23522e-17 1.95238e-18 -4.08935e-17 5.16313e-17 1.05392e-17 -4.4676e-17 1.95683e-17 5.64759e-18 5.78657e-17 -9.87302e-18 -5.49287e-17 8.33417e-17 3.00379e-17 -7.88592e-17 -5.705e-17 6.8583e-18 -1.27418e-17 3.32581e-17 -2.64395e-17 
30.8 0 5.0245e-17 0.00844475 -9.56662e-17 8.73339e-18 0.191011 -1.45849e-17 -7.77122e-17 0.264874 1.14186e-16 0.527196 1.00019e-17 0.784442 5.93574e-17 -2.21152e-17 7.54235e-18 -4.29053e-17 5.68711e-17 6.49581e-18 -4.32871e-17 1.53872e-17 1.246e-17 5.87817e-17 -1.03271e-17 -5.32381e-17 9.09052e-17 3.31282e-17 -8.26461e-17 -6.34612e-17 3.08147e-18 -1.45886e-17 3.06033e-17 -2.82281e-17 
30.9 0 5.3647e-17 0.0083795 -8.75766e-17 1.36845e-17 0.226533 -1.86171e-17 -7.20956e-17 0.262827 1.1386e-16 0.523123 1.15734e-17 0.778381 6.16866e-17 -4.04223e-17 1.27724e-17 -4.28989e-17 6.08323e-17 2.92802e-18 -4.64624e-17 1.0505e-17 1.89588e-17 6.18042e-17 -8.53322e-18 -5.2747e-17 1.03328e-16 3.52675e-17 -8.59554e-17 -5.42455e-17 1.02977e-18 -2.31843e-17 3.16723e-17 -2.76218e-17 
31 0 5.90393e-17 0.0083032 -8.52461e-17 2.04747e-17 0.261755 -1.71702e-17 -6.7702e-17 0.260434 1.14523e-16 0.518359 1.23157e-17 0.771293 6.26303e-17 -4.87437e-17 1.68679e-17 -4.43054e-17 6.87775e-17 7.36277e-19 -3.90161e-17 7.15111e-18 2.33441e-17 6.07084e-17 -8.62364e-18 -5.40795e-17 1.08222e-16 2.67204e-17 -9.22758e-17 -3.02672e-17 1.99334e-19 -3.57531e-17 3.19902e-17 -2.47793e-17 
31.1 0 6.16322e-17 0.00821594 -8.27688e-17 2.8312e-17 0.296632 -1.01346e-17 -7.18382e-17 0.257697 1.19613e-16 0.512912 1.37088e-17 0.763188 6.43303e-17 -3.0372e-17 2.04757e-17 -4.5544e-17 7.76661e-17 2.58226e-19 -3.09747e-17 8.29747e-18 2.67443e-17 5.94188e-17 -8.78172e-18 -5.38027e-17 1.10757e-16 2.55362e-17 -9.70397e-17 -2.36189e-17 2.78857e-19 -4.25561e-17 3.32676e-17 -2.42865e-17 
31.2 0 5.97054e-17 0.00811784 -8.26283e-17 3.10621e-17 0.331118 -5.76458e-18 -7.18862e-17 0.25462 1.22747e-16 0.506788 1.60026e-17 0.754075 6.92554e-17 -2.20658e-17 2.40929e-17 -4.78216e-17 8.52476e-17 8.6001e-19 -2.73602e-17 1.00849e-17 3.1696e-17 6.06495e-17 -1.07397e-17 -5.12554e-17 1.1093e-16 2.945e-17 -9.8602e-17 -1.49042e-17 -2.23113e-18 -5.00719e-17 3.25407e-17 -2.13418e-17 
31.3 0 5.33488e-17 0.00800904 -8.44562e-17 3.44271e-17 0.365167 -5.18545e-18 -6.60795e-17 0.251207 1.22019e-16 0.499995 1.51533e-17 0.743968 7.28393e-17 -3.78499e-17 2.78197e-17 -4.581e-17 8.77371e-17 -3.09473e-18 -3.22014e-17 8.50656e-18 3.5354e-17 5.85212e-17 -1.39737e-17 -4.93551e-17 1.05593e-16 2.93473e-17 -9.57118e-17 -8.42571e-18 -7.195e-18 -5.48281e-17 2.92407e-17 -1.85604e-17 
31.4 0 5.65277e-17 0.00788966 -7.89527e-17 3.61039e-17 0.398734 4.1749e-18 -6.06192e-17 0.247463 1.23656e-16 0.492543 2.316e-17 0.73288 7.86875e-17 -4.82058e-17 2.93317e-17 -4.63307e-17 9.48744e-17 -1.14724e-18 -2.86945e-17 1.53127e-17 4.09063e-17 5.85329e-17 -1.49677e-17 -4.91313e-17 1.10786e-16 2.96695e-17 -1.02474e-16 -1.68913e-17 -8.91571e-18 -5.68691e-17 2.50317e-17 -1.97651e-17 
31.5 0 5.29228e-17 0.00775988 -7.46572e-17 4.21743e-17 0.431775 8.86932e-18 -5.61589e-17 0.243392 1.24328e-16 0.484441 2.70391e-17 0.720824 8.28415e-17 -5.48315e-17 3.1911e-17 -4.39611e-17 9.98243e-17 -3.52211e-18 -2.98963e-17 1.4737e-17 4.51687e-17 5.90549e-17 -1.51117e-17 -4.7923e-17 1.15992e-16 3.08086e-17 -1.00325e-16 -1.05589e-17 -1.27992e-17 -6.2819e-17 2.26903e-17 -1.68036e-17 
31.6 0 5.05328e-17 0.00761986 -7.50361e-17 4.19289e-17 0.464246 1.23678e-17 -5.95346e-17 0.239001 1.26777e-16 0.4757 2.58687e-17 0.707817 8.41511e-17 -4.4491e-17 3.59713e-17 -4.27573e-17 1.04338e-16 -5.00362e-18 -2.70505e-17 1.70864e-17 5.03355e-17 5.82622e-17 -1.82086e-17 -4.34335e-17 1.13731e-16 3.77316e-17 -9.98958e-17 -7.49043e-18 -1.5689e-17 -6.6887e-17 2.03663e-17 -1.53743e-17 
31.7 0 5.47004e-17 0.00746979 -6.6224e-17 3.90524e-17 0.496105 1.70921e-17 -5.6188e-17 0.234294 1.27079e-16 0.466331 2.68769e-17 0.693877 8.7792e-17 -4.9025e-17 3.89704e-17 -3.96548e-17 1.09198e-16 -6.73555e-18 -2.6353e-17 2.26133e-17 5.70656e-17 5.94473e-17 -1.85017e-17 -3.98896e-17 1.20497e-16 4.80559e-17 -1.06932e-16 -2.46594e-17 -1.76644e-17 -6.65552e-17 1.31191e-17 -1.91785e-17 
31.8 0 5.62898e-17 0.00730987 -6.63207e-17 4.3972e-17 0.52731 1.84755e-17 -5.54139e-17 0.229277 1.27797e-16 0.456347 2.71369e-17 0.679021 9.08609e-17 -4.88682e-17 4.20168e-17 -3.99164e-17 1.12826e-16 -5.64019e-18 -2.35901e-17 2.54304e-17 6.10336e-17 5.65374e-17 -1.8444e-17 -3.79952e-17 1.23868e-16 4.60331e-17 -1.09596e-16 -2.39928e-17 -2.00165e-17 -6.99381e-17 9.66783e-18 -1.95958e-17 
31.9 0 6.0314e-17 0.0071403 -5.87255e-17 5.17863e-17 0.557819 1.41862e-17 -5.34582e-17 0.223959 1.27717e-16 0.445761 2.64449e-17 0.66327 9.14837e-17 -4.8354e-17 4.75468e-17 -4.07918e-17 1.15559e-16 -7.21654e-18 -1.92575e-17 2.46826e-17 6.3508e-17 5.50931e-17 -1.91931e-17 -3.98669e-17 1.25352e-16 3.84253e-17 -1.1708e-16 -1.70491e-17 -1.72171e-17 -7.60479e-17 1.12186e-17 -2.0143e-17 
32 0 6.26298e-17 0.00696131 -5.19224e-17 4.87808e-17 0.587592 2.51041e-17 -4.73984e-17 0.218345 1.27931e-16 0.434587 2.95944e-17 0.646643 9.47438e-17 -5.96149e-17 4.93037e-17 -3.80131e-17 1.21737e-16 -5.61245e-18 -1.48254e-17 3.42375e-17 7.01216e-17 5.35384e-17 -1.86535e-17 -3.97202e-17 1.30807e-16 3.62741e-17 -1.19311e-16 -1.79747e-17 -1.81237e-17 -7.90829e-17 8.8177e-18 -2.03457e-17 
32.1 0 6.99127e-17 0.00677313 -5.19732e-17 5.79174e-17 0.616589 2.25484e-17 -5.01508e-17 0.212443 1.27289e-16 0.422839 2.34258e-17 0.629164 8.63617e-17 -4.7939e-17 5.40348e-17 -3.85978e-17 1.24901e-16 -7.92389e-18 -1.18697e-17 2.76853e-17 7.21028e-17 5.13446e-17 -2.00952e-17 -3.72744e-17 1.27612e-16 3.7199e-17 -1.25105e-16 -3.54315e-18 -1.89869e-17 -8.74831e-17 4.97773e-18 -2.04905e-17 
32.2 0 7.67628e-17 0.00657602 -4.02671e-17 6.80997e-17 0.644774 2.11157e-17 -4.70803e-17 0.20626 1.27615e-16 0.410534 2.43873e-17 0.610854 8.27196e-17 -5.33624e-17 5.75494e-17 -3.89913e-17 1.25634e-16 -1.06019e-17 -1.69485e-17 1.98393e-17 7.6231e-17 5.15319e-17 -1.7455e-17 -3.86692e-17 1.3642e-16 3.37783e-17 -1.31463e-16 1.1752e-17 -1.67831e-17 -9.58127e-17 7.59155e-18 -1.92389e-17 
32.3 0 7.33725e-17 0.00637024 -3.31352e-17 8.41399e-17 0.672107 2.38759e-17 -4.39904e-17 0.199806 1.28286e-16 0.397687 2.67082e-17 0.591738 8.67611e-17 -5.29128e-17 6.08151e-17 -3.81485e-17 1.30737e-16 -1.0207e-17 -1.04263e-17 2.21848e-17 7.66745e-17 5.01209e-17 -1.60516e-17 -3.99139e-17 1.37275e-16 2.623e-17 -1.31094e-16 2.4585e-17 -1.71634e-17 -1.0254e-16 9.65145e-18 -1.6252e-17 
32.4 0 7.65006e-17 0.00615605 -2.89115e-17 8.54373e-17 0.698554 2.50187e-17 -4.03044e-17 0.193087 1.26399e-16 0.384315 2.51664e-17 0.571842 8.25026e-17 -6.09098e-17 6.43978e-17 -3.69364e-17 1.34407e-16 -1.11267e-17 -8.51522e-18 2.33049e-17 8.11742e-17 4.7537e-17 -1.66916e-17 -3.99128e-17 1.39515e-16 2.32718e-17 -1.32997e-16 2.74694e-17 -1.69428e-17 -1.0628e-16 1.11227e-17 -1.65769e-17 
32.5 0 8.04704e-17 0.00593374 -2.01521e-17 8.73482e-17 0.72408 2.79971e-17 -3.691e-17 0.186114 1.2732e-16 0.370437 2.92535e-17 0.551191 8.81545e-17 -6.36561e-17 6.7156e-17 -3.69362e-17 1.37414e-16 -1.26094e-17 -1.17821e-17 2.37005e-17 8.58644e-17 4.45701e-17 -1.56943e-17 -4.18801e-17 1.44221e-16 1.38301e-17 -1.35403e-16 2.60717e-17 -1.66802e-17 -1.09711e-16 1.07683e-17 -1.7972e-17 
32.6 0 8.19366e-17 0.0057036 -1.81513e-17 9.24453e-17 0.74865 3.08856e-17 -3.73999e-17 0.178896 1.29561e-16 0.356069 3.34721e-17 0.529813 9.70578e-17 -5.11962e-17 7.19638e-17 -3.95776e-17 1.43909e-16 -9.1196e-18 -2.53019e-18 2.67137e-17 8.99493e-17 4.09796e-17 -1.5098e-17 -4.06003e-17 1.47596e-16 1.18082e-17 -1.3835e-16 2.33255e-17 -1.83957e-17 -1.12783e-16 7.79835e-18 -1.91176e-17 
32.7 0 7.88338e-17 0.00546593 -1.43586e-17 1.02274e-16 0.772232 3.78289e-17 -3.53074e-17 0.171442 1.31209e-16 0.341232 3.92449e-17 0.507736 1.03823e-16 -4.75561e-17 7.25532e-17 -3.62915e-17 1.46336e-16 -1.00107e-17 -7.53648e-18 2.98033e-17 9.091e-17 3.66626e-17 -1.42584e-17 -4.38924e-17 1.47371e-16 -4.14629e-18 -1.36066e-16 3.09903e-17 -1.88498e-17 -1.17603e-16 1.02452e-17 -1.71382e-17 
32.8 0 7.16863e-17 0.00522106 -8.65504e-18 9.75569e-17 0.794796 3.96906e-17 -3.31505e-17 0.163761 1.30597e-16 0.325945 4.03638e-17 0.48499 1.02842e-16 -4.65564e-17 7.61947e-17 -3.1801e-17 1.48951e-16 -1.32831e-17 -6.66975e-18 2.77586e-17 9.71742e-17 3.24112e-17 -1.55097e-17 -4.65034e-17 1.47383e-16 -1.4133e-17 -1.33159e-16 3.91569e-17 -2.01258e-17 -1.21248e-16 1.22283e-17 -1.44346e-17 
32.9 0 7.59136e-17 0.00496929 4.83868e-19 1.00348e-16 0.816311 3.92723e-17 -2.92176e-17 0.155864 1.30377e-16 0.310228 4.31847e-17 0.461603 1.02312e-16 -5.30926e-17 8.02687e-17 -3.03597e-17 1.53144e-16 -1.60978e-17 2.37804e-19 2.29197e-17 1.02905e-16 2.97989e-17 -1.49154e-17 -4.93413e-17 1.53663e-16 -2.56862e-17 -1.38612e-16 4.21859e-17 -1.9364e-17 -1.25406e-16 1.12943e-17 -1.63499e-17 
33 0 7.63196e-17 0.00471097 7.40736e-18 9.83343e-17 0.836749 4.42893e-17 -2.5601e-17 0.147762 1.3039e-16 0.294101 4.56561e-17 0.437608 9.96127e-17 -5.51406e-17 8.44918e-17 -3.29884e-17 1.61078e-16 -1.45466e-17 1.54301e-17 2.4524e-17 1.08327e-16 2.87202e-17 -1.51289e-17 -4.67336e-17 1.53793e-16 -2.19911e-17 -1.43173e-16 4.40131e-17 -2.01939e-17 -1.26775e-16 6.64024e-18 -1.72997e-17 
33.1 0 6.29017e-17 0.00444644 1.09735e-17 1.12334e-16 0.856083 4.65473e-17 -2.26619e-17 0.139465 1.28296e-16 0.277586 4.26453e-17 0.413035 9.69383e-17 -5.80942e-17 8.76795e-17 -3.40093e-17 1.64708e-16 -1.43062e-17 1.89345e-17 2.47505e-17 1.0839e-16 2.69795e-17 -1.46209e-17 -4.36364e-17 1.49937e-16 -1.91574e-17 -1.34239e-16 4.34084e-17 -2.62973e-17 -1.27475e-16 4.4633e-18 -1.36497e-17 
33.2 0 5.45509e-17 0.00417604 1.1387e-17 1.17736e-16 0.874288 4.92181e-17 -1.40657e-17 0.130984 1.24805e-16 0.260706 4.64529e-17 0.387917 9.45988e-17 -7.40769e-17 8.81118e-17 -2.98e-17 1.65815e-16 -1.71633e-17 1.14419e-17 2.35195e-17 1.10348e-16 2.53238e-17 -1.49753e-17 -3.77227e-17 1.45239e-16 -8.64983e-18 -1.27622e-16 4.01064e-17 -3.0292e-17 -1.26291e-16 3.40762e-18 -1.1686e-17 
33.3 0 5.40471e-17 0.00390013 2.28938e-17 1.27932e-16 0.891339 5.4986e-17 -9.31532e-18 0.122329 1.2491e-16 0.243481 5.30246e-17 0.362287 9.86601e-17 -7.89121e-17 8.87046e-17 -2.97291e-17 1.67065e-16 -1.67586e-17 7.80636e-18 2.51689e-17 1.12333e-16 2.30075e-17 -1.17105e-17 -4.03974e-17 1.51768e-16 -1.92202e-17 -1.3101e-16 3.70951e-17 -3.0858e-17 -1.26216e-16 7.86947e-19 -1.33722e-17 
33.4 0 5.08878e-17 0.00361908 2.51674e-17 1.22249e-16 0.907214 5.50056e-17 -5.27855e-18 0.113514 1.23345e-16 0.225935 5.31914e-17 0.33618 9.62478e-17 -8.28277e-17 9.07779e-17 -2.86564e-17 1.67637e-16 -1.82173e-17 3.70979e-18 2.39689e-17 1.17625e-16 1.95648e-17 -1.33267e-17 -3.84722e-17 1.48357e-16 -2.02061e-17 -1.29296e-16 4.41173e-17 -3.30008e-17 -1.2844e-16 -3.78867e-19 -1.16512e-17 
33.5 0 4.6814e-17 0.00333325 3.16073e-17 1.1268e-16 0.921893 6.3245e-17 -1.79089e-18 0.104549 1.25255e-16 0.208091 6.3669e-17 0.309629 1.05679e-16 -7.96327e-17 9.31621e-17 -2.77615e-17 1.74537e-16 -1.6188e-17 1.65807e-17 2.96374e-17 1.24104e-16 1.58485e-17 -1.4203e-17 -4.02915e-17 1.4807e-16 -2.88355e-17 -1.29422e-16 3.60704e-17 -3.3702e-17 -1.26294e-16 -1.66277e-18 -1.23187e-17 
33.6 0 4.33781e-17 0.00304302 3.48064e-17 1.21111e-16 0.935355 6.05897e-17 1.34906e-18 0.0954458 1.23349e-16 0.189972 6.61784e-17 0.282669 1.05209e-16 -8.18175e-17 9.60249e-17 -2.81296e-17 1.75651e-16 -1.82384e-17 1.6425e-17 2.66082e-17 1.24898e-16 1.29022e-17 -1.30442e-17 -3.98345e-17 1.46696e-16 -3.4292e-17 -1.28601e-16 4.24737e-17 -3.53576e-17 -1.29565e-16 -3.21363e-18 -1.11927e-17 
33.7 0 3.18659e-17 0.00274878 3.40682e-17 1.25572e-16 0.947584 6.51849e-17 4.90159e-18 0.0862167 1.21581e-16 0.171603 7.06109e-17 0.255337 1.06499e-16 -8.32687e-17 9.51061e-17 -2.85549e-17 1.74598e-16 -1.51886e-17 7.66851e-18 3.20779e-17 1.2645e-16 8.47814e-18 -1.40748e-17 -3.86033e-17 1.3827e-16 -3.88631e-17 -1.22227e-16 4.54787e-17 -3.78953e-17 -1.30289e-16 -2.86996e-18 -8.5301e-18 
33.8 0 3.33907e-17 0.00245091 4.04058e-17 1.20726e-16 0.958562 6.71376e-17 6.84628e-18 0.076874 1.20564e-16 0.153008 7.4442e-17 0.227668 1.08679e-16 -7.89629e-17 9.88004e-17 -2.76467e-17 1.79855e-16 -1.61344e-17 2.0106e-17 3.10548e-17 1.3128e-16 6.42519e-18 -1.43656e-17 -3.88339e-17 1.3819e-16 -4.46288e-17 -1.23032e-16 4.75851e-17 -3.84192e-17 -1.31377e-16 -3.92948e-18 -8.93922e-18 
33.9 0 3.31413e-17 0.00214981 4.44406e-17 1.09682e-16 0.968275 7.21854e-17 9.87606e-18 0.0674298 1.18393e-16 0.13421 7.56667e-17 0.199698 1.08083e-16 -7.99042e-17 9.93366e-17 -2.58325e-17 1.81227e-16 -1.58589e-17 1.99288e-17 3.33933e-17 1.37408e-16 4.65363e-18 -1.55677e-17 -3.48357e-17 1.36791e-16 -3.91085e-17 -1.17899e-16 4.97601e-17 -4.10124e-17 -1.32275e-16 -6.77131e-18 -9.02198e-18 
34 0 2.81961e-17 0.00184587 4.27942e-17 1.08778e-16 0.976711 7.16248e-17 1.45876e-17 0.0578966 1.15795e-16 0.115236 7.74487e-17 0.171465 1.11484e-16 -8.34818e-17 1.02043e-16 -2.60557e-17 1.83142e-16 -1.52779e-17 2.50111e-17 3.41729e-17 1.39459e-16 -5.71337e-19 -1.75257e-17 -3.38352e-17 1.29318e-16 -4.46573e-17 -1.13284e-16 4.79333e-17 -4.3607e-17 -1.31923e-16 -7.20101e-18 -9.07223e-18 
34.1 0 2.19053e-17 0.0015395 4.49261e-17 1.0757e-16 0.983859 7.53881e-17 1.85767e-17 0.0482871 1.13826e-16 0.0961091 8.33856e-17 0.143006 1.19681e-16 -8.63771e-17 1.03955e-16 -1.94953e-17 1.87354e-16 -1.632e-17 3.44071e-17 3.84946e-17 1.41382e-16 -5.43661e-18 -1.82163e-17 -3.47362e-17 1.24283e-16 -5.56585e-17 -1.07698e-16 4.84558e-17 -4.55366e-17 -1.31201e-16 -8.5436e-18 -7.5964e-18 
34.2 0 1.93125e-17 0.00123109 5.10638e-17 1.11472e-16 0.989709 7.81127e-17 2.0476e-17 0.0386138 1.11553e-16 0.0768558 8.30489e-17 0.114358 1.17886e-16 -8.2565e-17 1.0696e-16 -1.97976e-17 1.92625e-16 -1.58316e-17 4.81602e-17 3.79896e-17 1.43141e-16 -1.03305e-17 -1.65739e-17 -3.8397e-17 1.25212e-16 -7.26668e-17 -1.02047e-16 4.73894e-17 -4.62155e-17 -1.30245e-16 -7.59423e-18 -6.90253e-18 
34.3 0 8.73757e-18 0.000921065 5.28222e-17 1.13337e-16 0.994252 7.84806e-17 2.65176e-17 0.0288896 1.08887e-16 0.0575011 8.79664e-17 0.0855587 1.19556e-16 -9.02938e-17 1.05558e-16 -1.79587e-17 1.86818e-16 -1.69961e-17 2.96435e-17 3.52079e-17 1.44496e-16 -1.50926e-17 -1.70553e-17 -3.77316e-17 1.19828e-16 -7.83539e-17 -8.96757e-17 4.99738e-17 -5.06917e-17 -1.29358e-16 -8.61383e-18 -4.11152e-18 
34.4 0 8.64387e-18 0.000609822 5.70997e-17 1.02978e-16 0.997485 8.21539e-17 2.89072e-17 0.0191273 1.05307e-16 0.0380705 8.5562e-17 0.056647 1.16799e-16 -8.89576e-17 1.06572e-16 -1.35459e-17 1.87821e-16 -1.88032e-17 3.1962e-17 3.55017e-17 1.49274e-16 -1.72615e-17 -1.82073e-17 -3.61952e-17 1.17789e-16 -7.83608e-17 -8.74611e-17 4.67082e-17 -5.20871e-17 -1.27839e-16 -9.86778e-18 -5.95898e-18 
34.5 0 1.10974e-17 0.000297774 6.00877e-17 9.99576e-17 0.999401 8.11406e-17 3.57404e-17 0.00933982 1.04124e-16 0.0185897 9.75037e-17 0.0276605 1.23195e-16 -9.43781e-17 1.08432e-16 -1.48556e-17 1.87799e-16 -1.73674e-17 3.64355e-17 3.58405e-17 1.51965e-16 -1.90478e-17 -1.85934e-17 -3.23526e-17 1.13581e-16 -7.27887e-17 -8.72618e-17 5.41042e-17 -5.15943e-17 -1.29994e-16 -1.15222e-17 -6.10314e-18 
34.6 0 1.29195e-17 -1.46669e-05 6.79087e-17 9.86499e-17 0.999999 8.39731e-17 3.92765e-17 -0.000460035 1.0008e-16 -0.00091564 9.60319e-17 -0.00136243 1.21666e-16 -9.39196e-17 1.09696e-16 -1.20403e-17 1.88693e-16 -1.86313e-17 3.8925e-17 3.5079e-17 1.53106e-16 -2.07938e-17 -1.73855e-17 -3.22308e-17 1.14185e-16 -7.59823e-17 -8.54053e-17 5.60041e-17 -5.24689e-17 -1.2969e-16 -1.23209e-17 -6.64026e-18 
34.7 0 1.23455e-17 -0.000327088 6.61835e-17 1.03581e-16 0.999277 8.43704e-17 3.97245e-17 -0.0102593 9.637e-17 -0.0204198 9.12464e-17 -0.0303836 1.16843e-16 -8.43653e-17 1.12359e-16 -1.14917e-17 1.9055e-16 -1.87123e-17 5.04485e-17 3.24318e-17 1.50865e-16 -2.75303e-17 -1.76246e-17 -3.42715e-17 1.05825e-16 -9.24156e-17 -8.66507e-17 5.79105e-17 -5.21073e-17 -1.29282e-16 -1.39774e-17 -6.75608e-18 
34.8 0 9.2226e-18 -0.000639078 6.62594e-17 8.99887e-17 0.997237 8.64291e-17 4.35729e-17 -0.020045 9.49622e-17 -0.0398969 9.61529e-17 -0.0593647 1.20494e-16 -8.12429e-17 1.13566e-16 -8.17706e-18 1.91127e-16 -1.97532e-17 5.46694e-17 3.24578e-17 1.55449e-16 -3.11257e-17 -2.04349e-17 -3.12825e-17 9.79923e-17 -9.42412e-17 -8.47478e-17 5.98355e-17 -5.17209e-17 -1.28474e-16 -1.37314e-17 -6.76362e-18 
34.9 0 5.21635e-18 -0.000950225 6.38701e-17 1.07937e-16 0.993882 8.84383e-17 4.59859e-17 -0.0298043 8.9579e-17 -0.0593215 8.89716e-17 -0.0882674 1.13102e-16 -7.80121e-17 1.14937e-16 -7.60949e-18 1.92752e-16 -1.94824e-17 6.44223e-17 3.1949e-17 1.49447e-16 -3.61901e-17 -1.80744e-17 -3.07665e-17 9.0555e-17 -1.01271e-16 -8.13974e-17 6.53752e-17 -5.19743e-17 -1.28014e-16 -1.37307e-17 -5.04002e-18 
35 0 4.68653e-18 -0.00126012 6.37695e-17 1.05563e-16 0.989215 8.78576e-17 5.06427e-17 -0.0395242 8.6656e-17 -0.0786678 9.22944e-17 -0.117054 1.08957e-16 -7.88059e-17 1.15221e-16 -7.03772e-18 1.91919e-16 -1.94534e-17 6.82689e-17 2.94287e-17 1.49774e-16 -4.07224e-17 -1.80318e-17 -2.99999e-17 8.60625e-17 -1.08391e-16 -8.33214e-17 6.45338e-17 -5.23241e-17 -1.25828e-16 -1.61874e-17 -5.33248e-18 
35.1 0 6.59839e-18 -0.00156835 6.59937e-17 1.23628e-16 0.983243 8.35758e-17 5.55373e-17 -0.049192 8.18647e-17 -0.0979103 9.31663e-17 -0.145686 1.06473e-16 -8.21292e-17 1.17585e-16 -7.88455e-18 1.90336e-16 -1.98624e-17 7.0574e-17 2.31942e-17 1.43649e-16 -4.62691e-17 -1.56046e-17 -3.26653e-17 7.98065e-17 -1.27494e-16 -8.53095e-17 6.54151e-17 -5.0234e-17 -1.25068e-16 -1.91542e-17 -6.65894e-18 
35.2 0 1.14483e-17 -0.00187451 6.75205e-17 1.25749e-16 0.975974 8.14635e-17 5.95143e-17 -0.0587949 7.97242e-17 -0.117024 9.85456e-17 -0.174125 1.10234e-16 -7.89879e-17 1.19547e-16 -7.21814e-18 1.92352e-16 -2.13967e-17 8.40509e-17 1.87892e-17 1.42701e-16 -4.99763e-17 -1.43841e-17 -3.17751e-17 7.55613e-17 -1.34132e-16 -8.84059e-17 7.08193e-17 -4.9524e-17 -1.26804e-16 -2.16695e-17 -8.21501e-18 
35.3 0 5.94437e-18 -0.0021782 7.01385e-17 1.29831e-16 0.967418 8.25922e-17 6.32956e-17 -0.0683203 7.54293e-17 -0.135983 9.90136e-17 -0.202335 1.06895e-16 -7.74091e-17 1.21127e-16 -1.05371e-17 1.96054e-16 -1.96548e-17 1.02186e-16 1.70497e-17 1.41271e-16 -4.98333e-17 -1.18508e-17 -2.44138e-17 7.50689e-17 -1.20159e-16 -8.42724e-17 7.45974e-17 -5.01343e-17 -1.2672e-16 -2.37011e-17 -6.03592e-18 
35.4 0 1.45277e-18 -0.00247901 7.07455e-17 1.22126e-16 0.957585 8.23139e-17 6.60649e-17 -0.0777555 6.92128e-17 -0.154762 9.29734e-17 -0.230278 1.03272e-16 -7.71491e-17 1.18844e-16 -4.30483e-18 1.89813e-16 -2.29854e-17 9.06262e-17 1.50589e-17 1.42297e-16 -5.14987e-17 -1.31415e-17 -1.995e-17 6.82125e-17 -1.15348e-16 -8.15026e-17 7.73632e-17 -5.0892e-17 -1.25511e-16 -2.6287e-17 -4.53625e-18 
35.5 0 -5.20597e-18 -0.00277656 7.17539e-17 1.13864e-16 0.946489 7.89232e-17 6.78393e-17 -0.0870881 6.54707e-17 -0.173337 9.35539e-17 -0.257917 1.01137e-16 -7.24857e-17 1.18243e-16 -5.34718e-18 1.84999e-16 -2.34559e-17 8.39703e-17 1.07625e-17 1.43118e-16 -5.17694e-17 -1.40956e-17 -1.50526e-17 6.20244e-17 -1.05939e-16 -7.58098e-17 8.10864e-17 -5.15507e-17 -1.24538e-16 -2.99494e-17 -2.11662e-18 
35.6 0 -2.23612e-17 -0.00307044 8.04754e-17 9.87765e-17 0.934144 7.78758e-17 6.87626e-17 -0.0963058 6.00188e-17 -0.191684 8.95054e-17 -0.285216 8.89851e-17 -6.59939e-17 1.19206e-16 -9.99121e-18 1.84933e-16 -2.2028e-17 9.42786e-17 7.13016e-18 1.46901e-16 -5.03149e-17 -1.22762e-17 -1.12904e-17 6.57454e-17 -1.00122e-16 -6.14129e-17 8.98383e-17 -5.3088e-17 -1.24317e-16 -2.74288e-17 4.00279e-18 
35.7 0 -2.36249e-17 -0.00336027 8.11207e-17 9.36874e-17 0.920567 7.18663e-17 7.26901e-17 -0.105396 5.5058e-17 -0.209778 8.72764e-17 -0.312139 8.22504e-17 -6.76157e-17 1.19807e-16 -1.27028e-17 1.82379e-16 -2.17756e-17 9.66343e-17 4.89564e-19 1.46293e-16 -5.36794e-17 -1.27089e-17 -1.09284e-17 5.86692e-17 -1.05958e-16 -5.90783e-17 9.21919e-17 -5.41016e-17 -1.23424e-16 -2.98862e-17 4.86294e-18 
35.8 0 -3.68224e-17 -0.00364567 8.52807e-17 9.21674e-17 0.905775 6.95582e-17 7.63435e-17 -0.114348 5.10276e-17 -0.227595 9.02261e-17 -0.33865 7.7322e-17 -6.53257e-17 1.20903e-16 -1.18861e-17 1.82097e-16 -2.12785e-17 1.08262e-16 -1.07136e-20 1.44095e-16 -5.28335e-17 -1.1771e-17 -5.17463e-18 5.60826e-17 -9.39175e-17 -4.9825e-17 9.19978e-17 -5.54254e-17 -1.20211e-16 -2.89616e-17 9.46982e-18 
35.9 0 -3.70019e-17 -0.00392625 8.53904e-17 8.29875e-17 0.889788 6.8392e-17 7.81399e-17 -0.123149 4.83227e-17 -0.245112 9.35701e-17 -0.364714 7.79289e-17 -5.5728e-17 1.1998e-16 -1.12311e-17 1.79114e-16 -2.05233e-17 1.10631e-16 -1.41603e-19 1.44042e-16 -5.53112e-17 -1.31383e-17 -3.23068e-18 4.99665e-17 -9.57406e-17 -4.79123e-17 9.35506e-17 -5.68299e-17 -1.19501e-16 -3.29786e-17 1.01365e-17 
36 0 -4.08135e-17 -0.00420166 8.49421e-17 8.38666e-17 0.872627 6.74448e-17 8.18928e-17 -0.131787 4.42216e-17 -0.262305 9.493e-17 -0.390297 7.91246e-17 -5.45215e-17 1.18204e-16 -1.16567e-17 1.76166e-16 -1.88693e-17 1.11461e-16 -4.71761e-19 1.42399e-16 -5.78572e-17 -1.25227e-17 -1.31605e-18 4.53973e-17 -9.86467e-17 -4.53033e-17 9.94537e-17 -5.61477e-17 -1.19899e-16 -3.32758e-17 1.19334e-17 
36.1 0 -4.21592e-17 -0.00447153 8.43854e-17 9.2612e-17 0.854316 7.05177e-17 8.52378e-17 -0.140252 3.84465e-17 -0.279153 9.09424e-17 -0.415365 7.02759e-17 -5.80326e-17 1.17599e-16 -9.70147e-18 1.76384e-16 -1.65768e-17 1.21103e-16 4.39765e-18 1.36278e-16 -6.05492e-17 -1.14677e-17 1.41672e-18 3.73348e-17 -9.69698e-17 -3.95878e-17 9.39953e-17 -5.57153e-17 -1.17519e-16 -3.17013e-17 1.19313e-17 
36.2 0 -3.94327e-17 -0.00473549 8.52477e-17 8.65523e-17 0.834877 7.35431e-17 8.64609e-17 -0.148531 3.34502e-17 -0.295632 8.77019e-17 -0.439885 6.9165e-17 -4.96423e-17 1.14949e-16 -8.01965e-18 1.73005e-16 -1.69029e-17 1.2231e-16 3.51413e-19 1.35139e-16 -6.36896e-17 -1.17377e-17 -1.22105e-19 3.08896e-17 -1.08233e-16 -3.82958e-17 9.67717e-17 -5.61662e-17 -1.1891e-16 -3.60558e-17 1.20758e-17 
36.3 0 -4.36382e-17 -0.00499321 8.43492e-17 9.38891e-17 0.814336 7.18829e-17 9.02703e-17 -0.156614 2.82598e-17 -0.311721 8.7558e-17 -0.463825 6.39373e-17 -5.27432e-17 1.13507e-16 -7.39783e-18 1.69613e-16 -1.66599e-17 1.26412e-16 4.48722e-19 1.30011e-16 -6.58866e-17 -9.7494e-18 1.92888e-18 2.71855e-17 -1.1192e-16 -3.50765e-17 8.97063e-17 -5.51943e-17 -1.15188e-16 -3.71252e-17 1.39506e-17 
36.4 0 -4.04505e-17 -0.00524434 8.66487e-17 1.01769e-16 0.792722 5.96649e-17 9.387e-17 -0.164491 2.37151e-17 -0.327398 8.94204e-17 -0.487153 6.49993e-17 -5.58649e-17 1.16457e-16 -8.63369e-18 1.65238e-16 -1.99974e-17 1.33832e-16 -1.29716e-17 1.24327e-16 -6.82192e-17 -7.60175e-18 1.63615e-18 2.34092e-17 -1.20771e-16 -3.67033e-17 8.44166e-17 -5.51582e-17 -1.13519e-16 -4.19423e-17 1.41305e-17 
36.5 0 -4.2205e-17 -0.00548855 9.35912e-17 9.29525e-17 0.770061 5.78927e-17 9.24348e-17 -0.172151 2.10995e-17 -0.342644 8.96633e-17 -0.509838 6.14491e-17 -4.32508e-17 1.14964e-16 -8.49009e-18 1.61114e-16 -1.9375e-17 1.34026e-16 -1.34812e-17 1.24743e-16 -6.64242e-17 -6.22426e-18 4.50701e-18 2.38728e-17 -1.14015e-16 -3.34914e-17 9.17885e-17 -5.42646e-17 -1.14417e-16 -4.2354e-17 1.62852e-17 
36.6 0 -5.04085e-17 -0.00572552 9.9783e-17 9.5415e-17 0.746385 6.01883e-17 9.08924e-17 -0.179584 1.63859e-17 -0.357438 8.28711e-17 -0.53185 5.74637e-17 -3.39243e-17 1.11635e-16 -8.40195e-18 1.58539e-16 -1.69507e-17 1.40428e-16 -1.06986e-17 1.2146e-16 -6.53412e-17 -3.67019e-18 6.80662e-18 2.3515e-17 -1.07099e-16 -2.26853e-17 9.02795e-17 -5.49189e-17 -1.11027e-16 -4.10472e-17 1.95643e-17 
36.7 0 -5.13111e-17 -0.00595494 1.07695e-16 9.4387e-17 0.721724 5.94859e-17 8.95766e-17 -0.18678 1.16811e-17 -0.37176 7.95119e-17 -0.553161 5.47661e-17 -2.56294e-17 1.09603e-16 -3.04496e-18 1.53789e-16 -2.10591e-17 1.4397e-16 -1.46413e-17 1.19315e-16 -6.42078e-17 -8.5688e-19 8.31969e-18 2.61543e-17 -1.05135e-16 -1.94984e-17 9.23206e-17 -5.61219e-17 -1.10535e-16 -4.56598e-17 2.13214e-17 
36.8 0 -5.01626e-17 -0.0061765 1.06886e-16 9.81961e-17 0.69611 5.52317e-17 9.338e-17 -0.193729 6.52665e-18 -0.385592 7.92909e-17 -0.573742 4.93298e-17 -2.95312e-17 1.08327e-16 -1.8892e-18 1.5001e-16 -1.99552e-17 1.52477e-16 -1.33825e-17 1.15497e-16 -6.56751e-17 1.60719e-18 9.83733e-18 2.55193e-17 -1.07397e-16 -1.90367e-17 8.76356e-17 -5.41234e-17 -1.07047e-16 -4.62323e-17 2.0717e-17 
36.9 0 -5.59397e-17 -0.00638991 1.14052e-16 9.11023e-17 0.669579 5.50456e-17 9.71304e-17 -0.200423 1.90847e-20 -0.398915 7.6161e-17 -0.593566 4.37301e-17 -3.72256e-17 1.06816e-16 -6.37997e-18 1.48196e-16 -1.67743e-17 1.66788e-16 -1.29268e-17 1.15254e-16 -6.22183e-17 3.08177e-18 1.42012e-17 2.60722e-17 -9.36311e-17 -9.58291e-18 8.6865e-17 -5.24934e-17 -1.0439e-16 -4.45004e-17 2.38325e-17 
37 0 -6.18817e-17 -0.0065949 1.10898e-16 9.13282e-17 0.642164 5.44071e-17 9.67647e-17 -0.206852 -5.75461e-18 -0.411712 6.87177e-17 -0.612607 3.92233e-17 -3.37469e-17 1.0367e-16 -8.21262e-18 1.4288e-16 -1.58338e-17 1.69275e-16 -1.72907e-17 1.11168e-16 -6.44443e-17 3.72012e-18 1.65174e-17 2.12674e-17 -9.49491e-17 -4.19482e-18 8.4991e-17 -5.30361e-17 -1.00073e-16 -4.66659e-17 2.62691e-17 
37.1 0 -6.65175e-17 -0.00679118 1.07009e-16 8.22877e-17 0.613901 4.86926e-17 9.64936e-17 -0.213009 -1.00992e-17 -0.423966 6.80784e-17 -0.63084 3.7138e-17 -3.12496e-17 1.02342e-16 -8.05602e-18 1.37886e-16 -1.58498e-17 1.73997e-16 -2.08062e-17 1.09689e-16 -6.57317e-17 3.49454e-18 1.96565e-17 1.49821e-17 -9.06244e-17 -2.76027e-19 8.06433e-17 -5.18423e-17 -9.61708e-17 -4.75512e-17 2.79987e-17 
37.2 0 -6.51269e-17 -0.0069785 1.11626e-16 7.71264e-17 0.584829 4.18031e-17 9.76971e-17 -0.218884 -1.21884e-17 -0.43566 7.38486e-17 -0.648241 4.05266e-17 -2.58757e-17 1.01054e-16 -3.98475e-18 1.30449e-16 -1.8247e-17 1.72977e-16 -2.54626e-17 1.07635e-16 -6.46825e-17 3.29813e-18 2.15102e-17 9.56734e-18 -8.71328e-17 5.24885e-18 9.6484e-17 -5.2043e-17 -9.805e-17 -4.94457e-17 3.045e-17 
37.3 0 -6.76038e-17 -0.00715662 1.16064e-16 8.28758e-17 0.554986 4.72769e-17 9.9531e-17 -0.224471 -1.89767e-17 -0.44678 6.7982e-17 -0.664786 3.51122e-17 -2.8743e-17 9.59389e-17 2.46181e-19 1.24242e-16 -1.66861e-17 1.72739e-16 -1.9529e-17 1.01575e-16 -6.33667e-17 6.07545e-18 2.20491e-17 8.28811e-18 -8.7478e-17 1.04274e-17 9.39172e-17 -4.98667e-17 -9.5174e-17 -4.86572e-17 3.22116e-17 
37.4 0 -7.09843e-17 -0.00732529 1.13343e-16 8.1273e-17 0.52441 5.29792e-17 9.94807e-17 -0.229761 -2.54519e-17 -0.45731 6.10773e-17 -0.680454 2.68442e-17 -2.61765e-17 9.03337e-17 3.22334e-18 1.17799e-16 -1.3965e-17 1.69227e-16 -1.2913e-17 9.76337e-17 -6.4267e-17 7.10841e-18 2.46428e-17 4.41537e-18 -8.56872e-17 1.48987e-17 9.76332e-17 -4.74691e-17 -9.28318e-17 -4.66136e-17 3.52042e-17 
37.5 0 -6.68758e-17 -0.0074843 1.11477e-16 9.15822e-17 0.493142 5.27018e-17 9.61941e-17 -0.234749 -3.00329e-17 -0.467237 5.72854e-17 -0.695225 2.00463e-17 -1.37858e-17 8.70654e-17 4.93123e-18 1.11411e-16 -1.17542e-17 1.70548e-16 -8.59045e-18 8.95437e-17 -6.36594e-17 8.77309e-18 2.81557e-17 -3.23905e-18 -7.97683e-17 1.49891e-17 1.02896e-16 -4.13147e-17 -9.24032e-17 -4.25647e-17 3.59196e-17 
37.6 0 -6.5375e-17 -0.00763344 1.01778e-16 8.70488e-17 0.461224 4.49439e-17 9.88562e-17 -0.239426 -3.68721e-17 -0.476547 5.13952e-17 -0.709078 1.5861e-17 -2.21066e-17 8.56584e-17 4.73163e-18 1.05438e-16 -1.38931e-17 1.7389e-16 -1.88895e-17 8.48574e-17 -6.44206e-17 5.61091e-18 3.53863e-17 -1.78021e-17 -6.4315e-17 1.80229e-17 1.05381e-16 -3.88591e-17 -9.14365e-17 -4.05228e-17 3.72829e-17 
37.7 0 -6.2191e-17 -0.0077725 9.24851e-17 8.85602e-17 0.428697 4.13494e-17 9.8275e-17 -0.243788 -4.33046e-17 -0.485229 4.46702e-17 -0.721996 7.3167e-18 -2.28717e-17 8.21378e-17 5.43687e-18 9.88319e-17 -1.31422e-17 1.73792e-16 -1.97334e-17 7.84602e-17 -6.7175e-17 4.45285e-18 4.01547e-17 -2.99304e-17 -6.02062e-17 1.63706e-17 1.09947e-16 -3.52155e-17 -9.05175e-17 -4.05754e-17 3.80537e-17 
37.8 0 -5.77016e-17 -0.00790131 9.20574e-17 8.77207e-17 0.395605 3.39992e-17 1.01722e-16 -0.247829 -4.92048e-17 -0.49327 4.33108e-17 -0.733962 7.22678e-18 -3.14234e-17 8.03521e-17 3.9937e-18 9.28522e-17 -1.43076e-17 1.78366e-16 -2.69357e-17 7.30854e-17 -6.60023e-17 4.49023e-18 4.36091e-17 -3.65637e-17 -5.33204e-17 1.50247e-17 1.13029e-16 -2.96593e-17 -8.90336e-17 -3.76358e-17 3.84897e-17 
37.9 0 -5.60221e-17 -0.0080197 8.76399e-17 8.1273e-17 0.36199 3.05963e-17 9.90683e-17 -0.251542 -5.39093e-17 -0.500661 3.90922e-17 -0.744959 4.83224e-19 -2.52279e-17 7.51924e-17 6.49448e-18 8.37356e-17 -1.44907e-17 1.70238e-16 -2.42549e-17 6.95775e-17 -6.65325e-17 4.76731e-18 4.75465e-17 -4.00099e-17 -5.047e-17 1.5435e-17 1.23698e-16 -2.53291e-17 -8.9726e-17 -3.55649e-17 4.07701e-17 
38 0 -5.12956e-17 -0.00812751 8.55934e-17 7.38212e-17 0.327899 2.11755e-17 1.01093e-16 -0.254923 -6.14167e-17 -0.507391 3.23146e-17 -0.754973 -6.23622e-18 -3.25086e-17 7.37441e-17 7.5211e-18 7.66464e-17 -1.60726e-17 1.71827e-16 -2.94513e-17 6.6249e-17 -6.45625e-17 4.36381e-18 5.26656e-17 -4.6365e-17 -4.01217e-17 1.58294e-17 1.33107e-16 -2.01171e-17 -9.07171e-17 -3.22431e-17 4.21993e-17 
38.1 0 -5.50345e-17 -0.00822459 8.68989e-17 6.11407e-17 0.293374 1.52248e-17 9.86744e-17 -0.257968 -6.60668e-17 -0.513452 2.61816e-17 -0.763991 -1.28008e-17 -2.39807e-17 7.10942e-17 7.19335e-18 7.01223e-17 -1.60552e-17 1.70982e-16 -3.13974e-17 6.46135e-17 -6.08493e-17 4.42045e-18 5.74155e-17 -4.78332e-17 -2.73842e-17 2.14277e-17 1.42558e-16 -1.61443e-17 -8.97259e-17 -2.90263e-17 4.61537e-17 
38.2 0 -5.84163e-17 -0.00831083 8.55464e-17 5.63042e-17 0.258463 2.86993e-18 9.75644e-17 -0.260673 -7.21793e-17 -0.518836 1.85691e-17 -0.772002 -1.79951e-17 -2.29903e-17 6.95219e-17 5.02501e-18 6.08741e-17 -1.75659e-17 1.66713e-16 -4.08321e-17 5.98589e-17 -5.95318e-17 4.95281e-18 6.15486e-17 -5.27111e-17 -2.01602e-17 2.80239e-17 1.43493e-16 -1.53837e-17 -8.65596e-17 -2.93517e-17 4.8445e-17 
38.3 0 -5.50846e-17 -0.0083861 9.05954e-17 4.5075e-17 0.22321 1.88117e-18 9.40714e-17 -0.263034 -7.58585e-17 -0.523535 1.4284e-17 -0.778994 -2.35566e-17 -1.22577e-17 6.46318e-17 6.03358e-18 5.19464e-17 -1.55633e-17 1.59702e-16 -3.83464e-17 5.81973e-17 -5.6111e-17 5.94691e-18 6.44036e-17 -5.30687e-17 -1.34835e-17 2.89256e-17 1.61559e-16 -1.17059e-17 -8.97475e-17 -2.81913e-17 5.16184e-17 
38.4 0 -5.34094e-17 -0.0084503 8.64797e-17 4.80941e-17 0.187663 5.39197e-18 9.11396e-17 -0.265048 -7.99719e-17 -0.527543 8.71416e-18 -0.784958 -3.06728e-17 -5.0625e-18 5.82069e-17 7.3082e-18 4.56347e-17 -1.34197e-17 1.58017e-16 -3.24629e-17 5.03957e-17 -5.39584e-17 6.53793e-18 6.89138e-17 -6.39758e-17 -5.145e-18 3.09913e-17 1.36146e-16 -9.15996e-18 -7.90591e-17 -2.76315e-17 4.8623e-17 
38.5 0 -4.88705e-17 -0.00850336 8.7476e-17 4.58613e-17 0.151869 -5.62403e-19 9.05647e-17 -0.266712 -8.57379e-17 -0.530855 1.9212e-18 -0.789887 -3.58404e-17 -6.52501e-18 5.36367e-17 6.82313e-18 3.64113e-17 -1.50419e-17 1.51858e-16 -3.94504e-17 4.38777e-17 -5.08445e-17 7.26151e-18 7.28328e-17 -6.78273e-17 3.51028e-18 2.97186e-17 1.42056e-16 -2.62344e-18 -7.77662e-17 -2.1508e-17 4.8898e-17 
38.6 0 -5.00479e-17 -0.0085452 9.33895e-17 3.96881e-17 0.115874 -6.50061e-18 8.85768e-17 -0.268024 -9.04665e-17 -0.533467 -3.82334e-18 -0.793773 -4.47205e-17 -4.03135e-18 5.13872e-17 6.32733e-18 3.1386e-17 -1.29972e-17 1.59812e-16 -3.66109e-17 4.01419e-17 -4.62965e-17 9.25055e-18 7.67637e-17 -6.58472e-17 1.39819e-17 3.59398e-17 1.42201e-16 -1.76871e-18 -7.5035e-17 -2.21127e-17 5.07294e-17 
38.7 0 -5.21448e-17 -0.00857577 8.71336e-17 3.80339e-17 0.0797262 -1.36245e-17 9.19584e-17 -0.268983 -9.63345e-17 -0.535376 -6.14503e-18 -0.796612 -4.76684e-17 -1.78201e-17 4.67813e-17 3.58383e-18 2.36718e-17 -1.27085e-17 1.58965e-16 -4.04889e-17 3.3604e-17 -4.54917e-17 8.67499e-18 8.05221e-17 -7.34062e-17 1.88415e-17 4.20479e-17 1.41539e-16 2.25999e-19 -7.08877e-17 -2.06661e-17 5.19233e-17 
38.8 0 -5.43535e-17 -0.00859502 8.52196e-17 3.54443e-17 0.0434733 -1.09268e-17 8.84674e-17 -0.269587 -9.92122e-17 -0.536578 -9.52636e-18 -0.798401 -4.94635e-17 -7.5225e-18 4.0062e-17 3.22833e-18 1.6769e-17 -1.06681e-17 1.54525e-16 -3.66507e-17 2.71901e-17 -4.43433e-17 7.8359e-18 8.26153e-17 -8.0405e-17 2.0773e-17 4.44937e-17 1.53301e-16 2.14688e-18 -7.15645e-17 -2.11254e-17 5.56646e-17 
38.9 0 -5.23993e-17 -0.00860293 9.01349e-17 3.43137e-17 0.00716298 -2.22996e-17 9.37165e-17 -0.269835 -1.0789e-16 -0.537072 -1.6167e-17 -0.799136 -5.45618e-17 -3.28079e-17 3.74695e-17 2.13503e-18 7.66983e-18 -1.14935e-17 1.52718e-16 -4.55016e-17 2.2041e-17 -4.07991e-17 1.03432e-17 8.42483e-17 -7.94162e-17 2.28311e-17 4.48835e-17 1.55858e-16 4.19199e-18 -6.96023e-17 -2.31263e-17 5.70823e-17 
39 0 -5.31688e-17 -0.00859949 9.02284e-17 2.56175e-17 -0.0291567 -1.34271e-17 9.26787e-17 -0.269727 -1.14822e-16 -0.536857 -2.76317e-17 -0.798816 -6.41035e-17 -3.76414e-17 2.94681e-17 3.09662e-18 3.13542e-18 -8.49082e-18 1.54891e-16 -3.70109e-17 1.89466e-17 -3.78509e-17 1.15153e-17 8.72469e-17 -7.73208e-17 2.92036e-17 4.90654e-17 1.5015e-16 4.52596e-18 -6.47899e-17 -2.47844e-17 5.8057e-17 
39.1 0 -5.00073e-17 -0.00858471 8.91235e-17 1.66355e-17 -0.065438 -6.98573e-18 8.56551e-17 -0.269264 -1.17222e-16 -0.535934 -3.50109e-17 -0.797443 -6.90001e-17 -2.10547e-17 2.0729e-17 5.51371e-18 -4.08448e-18 -7.17342e-18 1.46209e-16 -3.29537e-17 1.55532e-17 -3.58634e-17 1.10547e-17 9.05543e-17 -8.07769e-17 3.46193e-17 4.74972e-17 1.38836e-16 4.88276e-18 -5.90013e-17 -3.11531e-17 5.67355e-17 
39.2 0 -4.66227e-17 -0.0085586 8.56046e-17 2.34641e-17 -0.101633 -1.55916e-17 8.1789e-17 -0.268445 -1.18842e-16 -0.534304 -3.789e-17 -0.795018 -7.03039e-17 -1.20074e-17 1.69354e-17 6.76744e-18 -1.11824e-17 -8.14017e-18 1.44728e-16 -3.6007e-17 7.43901e-18 -3.48185e-17 1.27315e-17 9.16824e-17 -8.31426e-17 3.36797e-17 4.69821e-17 1.30974e-16 6.2476e-18 -5.39881e-17 -3.46714e-17 5.57832e-17 
39.3 0 -4.3985e-17 -0.00852121 8.39368e-17 2.29774e-17 -0.137694 -2.35536e-17 7.74937e-17 -0.267272 -1.23229e-16 -0.53197 -4.78738e-17 -0.791544 -7.77822e-17 -9.64294e-18 1.34937e-17 8.90122e-18 -2.06856e-17 -1.03796e-17 1.38003e-16 -4.05077e-17 1.48506e-18 -3.22875e-17 1.35019e-17 9.3261e-17 -8.70356e-17 3.7134e-17 4.76056e-17 1.20563e-16 8.54884e-18 -4.76725e-17 -3.60845e-17 5.46496e-17 
39.4 0 -4.72088e-17 -0.00847256 8.0352e-17 1.251e-17 -0.173573 -2.90667e-17 7.69552e-17 -0.265746 -1.27198e-16 -0.528933 -5.31571e-17 -0.787026 -8.2856e-17 -1.37396e-17 8.78608e-18 8.64435e-18 -2.9086e-17 -1.01274e-17 1.31839e-16 -4.51851e-17 -1.33582e-18 -3.11716e-17 1.32951e-17 9.59287e-17 -8.86161e-17 4.0239e-17 5.43287e-17 1.21015e-16 1.10448e-17 -4.44675e-17 -3.21336e-17 5.69779e-17 
39.5 0 -4.37741e-17 -0.00841275 8.05273e-17 3.49651e-18 -0.209223 -2.97611e-17 7.63638e-17 -0.26387 -1.29729e-16 -0.525199 -5.4704e-17 -0.781469 -8.26449e-17 -1.88974e-17 2.87873e-18 7.84211e-18 -3.71886e-17 -9.39602e-18 1.2523e-16 -4.48095e-17 -4.57975e-18 -2.75605e-17 1.38959e-17 9.86385e-17 -9.01023e-17 4.77776e-17 5.41733e-17 1.25043e-16 1.39709e-17 -4.20827e-17 -3.20403e-17 5.76537e-17 
39.6 0 -4.02462e-17 -0.00834183 7.96846e-17 5.46699e-18 -0.244597 -3.05315e-17 7.29236e-17 -0.261646 -1.31113e-16 -0.520771 -5.62982e-17 -0.774882 -8.29027e-17 -1.40103e-17 -3.77871e-18 7.03321e-18 -4.46218e-17 -6.67273e-18 1.19417e-16 -4.16009e-17 -1.0181e-17 -2.48956e-17 1.6475e-17 9.979e-17 -9.07943e-17 5.0102e-17 5.29826e-17 1.12724e-16 1.80991e-17 -3.49193e-17 -3.27215e-17 5.63854e-17 
39.7 0 -3.62321e-17 -0.00825991 9.14828e-17 7.5967e-18 -0.279649 -3.51396e-17 6.7013e-17 -0.259076 -1.32056e-16 -0.515657 -6.13295e-17 -0.767272 -8.72595e-17 -4.32082e-18 -8.31255e-18 7.04927e-18 -5.27589e-17 -6.09878e-18 1.14027e-16 -4.40243e-17 -1.45157e-17 -1.8078e-17 2.07266e-17 1.00495e-16 -8.27748e-17 5.57312e-17 5.20715e-17 1.25769e-16 1.96659e-17 -3.56338e-17 -3.65603e-17 5.79342e-17 
39.8 0 -3.40684e-17 -0.00816709 9.17256e-17 1.13761e-18 -0.314331 -3.35566e-17 5.98799e-17 -0.256165 -1.31216e-16 -0.509862 -6.31274e-17 -0.75865 -8.93472e-17 9.31355e-18 -1.40098e-17 6.79587e-18 -5.85417e-17 -4.44778e-18 1.12429e-16 -4.27358e-17 -1.76202e-17 -1.43566e-17 2.19449e-17 1.0218e-16 -7.93325e-17 5.92519e-17 5.3774e-17 1.12479e-16 2.06144e-17 -2.7798e-17 -3.93497e-17 5.57363e-17 
39.9 0 -3.21374e-17 -0.00806349 9.32862e-17 3.3174e-18 -0.348599 -3.61395e-17 5.84576e-17 -0.252915 -1.34439e-16 -0.503395 -6.73574e-17 -0.749027 -9.36971e-17 4.18021e-18 -1.9645e-17 6.57754e-18 -6.56549e-17 -4.63785e-18 1.05903e-16 -4.62181e-17 -2.38269e-17 -1.00458e-17 2.24883e-17 1.05562e-16 -7.93673e-17 7.12408e-17 5.27846e-17 1.27295e-16 2.3247e-17 -2.89511e-17 -3.91411e-17 5.78863e-17 
40 0 -2.70035e-17 -0.00794926 9.44193e-17 5.84995e-18 -0.382407 -3.51336e-17 5.24074e-17 -0.249332 -1.34404e-16 -0.496264 -7.14915e-17 -0.738415 -9.5667e-17 1.61702e-17 -2.48712e-17 7.15044e-18 -7.0491e-17 -4.28752e-18 1.02555e-16 -4.68034e-17 -2.97954e-17 -5.8593e-18 2.39586e-17 1.07777e-16 -7.96204e-17 7.8064e-17 5.0502e-17 1.37639e-16 2.67482e-17 -2.95465e-17 -3.90814e-17 5.85989e-17 
40.1 0 -2.45934e-17 -0.00782454 8.36374e-17 2.64284e-18 -0.415711 -3.89157e-17 5.00622e-17 -0.24542 -1.35769e-16 -0.488477 -7.26471e-17 -0.72683 -9.79355e-17 1.18732e-17 -2.87459e-17 5.14098e-18 -7.66836e-17 -2.81127e-18 9.76883e-17 -4.77436e-17 -3.50364e-17 -5.66506e-18 2.34674e-17 1.10528e-16 -8.5406e-17 8.14951e-17 5.33492e-17 1.33335e-16 2.90736e-17 -2.53415e-17 -3.72389e-17 5.81162e-17 
40.2 0 -2.00817e-17 -0.0076895 7.63244e-17 1.09566e-17 -0.448466 -4.33514e-17 4.54476e-17 -0.241185 -1.35828e-16 -0.480047 -7.39853e-17 -0.714286 -9.98624e-17 1.57584e-17 -3.27995e-17 4.28574e-18 -8.27415e-17 -1.97964e-18 9.53938e-17 -4.78094e-17 -4.4376e-17 -5.36585e-18 2.33153e-17 1.09741e-16 -9.49936e-17 7.54899e-17 5.18388e-17 1.38607e-16 3.25741e-17 -2.37342e-17 -3.59155e-17 5.79659e-17 
40.3 0 -1.9803e-17 -0.00754431 6.67134e-17 1.21419e-17 -0.480629 -5.17678e-17 4.04896e-17 -0.236631 -1.36685e-16 -0.470983 -7.94959e-17 -0.700799 -1.02948e-16 2.03883e-17 -3.55473e-17 2.63781e-18 -8.97476e-17 -2.97328e-18 9.08096e-17 -5.45919e-17 -5.11361e-17 -6.11177e-18 2.2839e-17 1.09865e-16 -1.01289e-16 7.22585e-17 5.56086e-17 1.38946e-16 3.4684e-17 -1.97263e-17 -3.44016e-17 5.86513e-17 
40.4 0 -1.9661e-17 -0.00738917 6.5021e-17 1.01897e-17 -0.512158 -5.42768e-17 3.63948e-17 -0.231765 -1.35136e-16 -0.461298 -7.73113e-17 -0.686388 -1.00104e-16 2.39964e-17 -4.00953e-17 1.1674e-18 -9.47173e-17 -9.00641e-19 8.93338e-17 -5.18319e-17 -5.5434e-17 -1.61095e-18 2.28015e-17 1.13009e-16 -1.02096e-16 8.36509e-17 5.91424e-17 1.40552e-16 3.61484e-17 -1.59148e-17 -3.43204e-17 5.91171e-17 
40.5 0 -2.16703e-17 -0.00722428 6.07333e-17 1.193e-17 -0.543012 -5.1118e-17 3.33492e-17 -0.226593 -1.36684e-16 -0.451004 -8.2821e-17 -0.671071 -1.04972e-16 2.05613e-17 -4.62621e-17 3.81789e-18 -9.99018e-17 5.75731e-19 8.34532e-17 -4.70869e-17 -6.17202e-17 -8.02511e-19 2.20247e-17 1.11547e-16 -1.08963e-16 7.66417e-17 6.24957e-17 1.38593e-16 4.02288e-17 -1.13897e-17 -2.93e-17 5.988e-17 
40.6 0 -2.14018e-17 -0.00704986 5.43102e-17 1.47211e-17 -0.573149 -5.42307e-17 2.82233e-17 -0.221122 -1.37029e-16 -0.440115 -8.87702e-17 -0.654869 -1.10095e-16 2.49865e-17 -5.01664e-17 7.13071e-19 -1.05256e-16 2.57083e-18 8.07626e-17 -4.70752e-17 -6.79906e-17 1.07229e-18 2.12614e-17 1.12899e-16 -1.14959e-16 7.95302e-17 6.33419e-17 1.39404e-16 4.24826e-17 -8.21212e-18 -2.82361e-17 6.0305e-17 
40.7 0 -2.08318e-17 -0.00686614 4.4333e-17 5.30657e-18 -0.60253 -6.33942e-17 2.04865e-17 -0.21536 -1.35081e-16 -0.428646 -9.10806e-17 -0.637804 -1.12891e-16 3.9485e-17 -5.13683e-17 1.32036e-18 -1.10401e-16 1.13544e-18 7.89636e-17 -5.48026e-17 -7.07424e-17 1.10236e-18 1.84202e-17 1.14028e-16 -1.22483e-16 7.9551e-17 6.6166e-17 1.29707e-16 4.48975e-17 -1.5698e-18 -2.75282e-17 5.9144e-17 
40.8 0 -2.0906e-17 -0.00667336 4.24202e-17 1.6396e-17 -0.631116 -6.32618e-17 1.17555e-17 -0.209313 -1.3267e-16 -0.416611 -9.49868e-17 -0.619896 -1.17777e-16 5.29147e-17 -5.46198e-17 1.90242e-18 -1.12237e-16 2.01764e-18 8.36751e-17 -5.44222e-17 -7.93013e-17 2.19847e-18 2.06922e-17 1.10008e-16 -1.22829e-16 6.86775e-17 7.04811e-17 1.38144e-16 4.68614e-17 -6.21808e-20 -2.47032e-17 6.06549e-17 
40.9 0 -2.03022e-17 -0.00647178 3.78095e-17 1.4543e-17 -0.65887 -6.62727e-17 8.48192e-18 -0.202991 -1.32735e-16 -0.404026 -9.77252e-17 -0.601171 -1.19506e-16 5.34807e-17 -5.89523e-17 1.02795e-18 -1.18614e-16 1.08575e-18 7.43099e-17 -5.82944e-17 -8.38555e-17 4.67462e-18 2.04624e-17 1.10811e-16 -1.23568e-16 7.26102e-17 7.07617e-17 1.35991e-16 4.88867e-17 4.23479e-18 -2.53262e-17 5.97516e-17 
41 0 -2.70338e-17 -0.00626166 2.27836e-17 2.19616e-17 -0.685754 -6.11833e-17 6.96515e-18 -0.1964 -1.30321e-16 -0.390909 -9.40415e-17 -0.581653 -1.1203e-16 4.95312e-17 -6.67276e-17 2.71819e-18 -1.25458e-16 3.19923e-18 5.85633e-17 -5.14957e-17 -9.22391e-17 4.86017e-18 1.87996e-17 1.14072e-16 -1.34166e-16 8.13232e-17 7.97938e-17 1.33569e-16 4.78085e-17 1.0204e-17 -2.53881e-17 6.1535e-17 
41.1 0 -3.17164e-17 -0.00604328 2.17687e-17 1.90566e-17 -0.711734 -6.09278e-17 5.18649e-18 -0.18955 -1.30115e-16 -0.377275 -9.39688e-17 -0.561367 -1.10789e-16 4.23741e-17 -7.29619e-17 7.7129e-18 -1.33398e-16 1.95026e-18 4.02243e-17 -4.90071e-17 -9.67797e-17 7.88408e-18 1.89075e-17 1.12309e-16 -1.3453e-16 7.89685e-17 8.44219e-17 1.34886e-16 4.87688e-17 1.47231e-17 -2.427e-17 6.28881e-17 
41.2 0 -2.98897e-17 -0.00581692 1.74618e-17 2.31166e-17 -0.736774 -6.79872e-17 9.26019e-19 -0.182451 -1.30903e-16 -0.363144 -9.95992e-17 -0.540341 -1.14241e-16 4.28256e-17 -7.63246e-17 8.84568e-18 -1.39342e-16 6.31083e-19 3.01747e-17 -5.21588e-17 -1.03167e-16 1.06976e-17 1.98531e-17 1.11274e-16 -1.34445e-16 7.87908e-17 8.68459e-17 1.33419e-16 5.0562e-17 1.81863e-17 -2.15659e-17 6.19503e-17 
41.3 0 -2.61283e-17 -0.0055829 1.59948e-17 1.88462e-17 -0.760843 -6.78028e-17 -2.65185e-18 -0.17511 -1.30214e-16 -0.348534 -1.01792e-16 -0.518601 -1.15038e-16 4.17897e-17 -8.15694e-17 1.02487e-17 -1.44437e-16 2.2525e-18 1.9034e-17 -4.74868e-17 -1.06728e-16 1.40813e-17 1.98103e-17 1.09948e-16 -1.33437e-16 8.07435e-17 8.47112e-17 1.2271e-16 5.38082e-17 2.42754e-17 -2.03199e-17 5.91183e-17 
41.4 0 -1.88688e-17 -0.0053415 7.95369e-18 2.15575e-17 -0.783908 -6.55911e-17 -5.89763e-18 -0.167539 -1.2965e-16 -0.333464 -1.03605e-16 -0.496178 -1.1234e-16 3.90992e-17 -8.68993e-17 1.12564e-17 -1.49558e-16 5.78827e-18 7.36601e-18 -3.95445e-17 -1.12543e-16 1.52102e-17 1.94901e-17 1.08387e-16 -1.37056e-16 7.58469e-17 8.17759e-17 1.18997e-16 5.80429e-17 2.83392e-17 -1.74846e-17 5.67344e-17 
41.5 0 -1.99106e-17 -0.00509306 -4.00011e-19 4.28439e-18 -0.805938 -6.59523e-17 -1.04421e-17 -0.159746 -1.26083e-16 -0.317954 -9.90636e-17 -0.4731 -1.08727e-16 4.58888e-17 -9.02194e-17 1.24593e-17 -1.51398e-16 6.6158e-18 9.45935e-18 -3.77582e-17 -1.12611e-16 1.6261e-17 1.50736e-17 1.07763e-16 -1.42906e-16 7.7561e-17 8.18495e-17 1.08266e-16 6.09955e-17 3.50853e-17 -1.56233e-17 5.54644e-17 
41.6 0 -1.3961e-17 -0.0048379 -3.9846e-18 1.01688e-18 -0.826906 -7.03769e-17 -1.30551e-17 -0.151743 -1.26511e-16 -0.302025 -1.03585e-16 -0.449398 -1.09087e-16 4.33727e-17 -9.38156e-17 1.5392e-17 -1.57482e-16 5.18425e-18 -3.61778e-18 -3.89251e-17 -1.15639e-16 1.91487e-17 1.60858e-17 1.06562e-16 -1.39554e-16 8.00538e-17 7.90969e-17 9.90181e-17 6.37725e-17 4.02726e-17 -1.46088e-17 5.24686e-17 
41.7 0 -1.0398e-17 -0.00457636 -8.63434e-18 -4.58687e-18 -0.846782 -7.5285e-17 -1.78732e-17 -0.14354 -1.26089e-16 -0.285697 -1.10065e-16 -0.425103 -1.10026e-16 4.55457e-17 -9.60827e-17 1.58778e-17 -1.61145e-16 5.99958e-18 -8.58701e-18 -3.80825e-17 -1.17972e-16 1.95358e-17 1.65193e-17 1.03435e-16 -1.35955e-16 7.43973e-17 8.03684e-17 8.85678e-17 6.5064e-17 4.64578e-17 -1.44253e-17 5.03008e-17 
41.8 0 -1.01684e-17 -0.00430878 -1.83868e-17 -5.68753e-18 -0.865542 -8.35035e-17 -2.30901e-17 -0.135147 -1.25613e-16 -0.268992 -1.1834e-16 -0.400247 -1.10529e-16 4.92569e-17 -9.5828e-17 9.19424e-18 -1.63059e-16 8.09573e-18 -6.10298e-18 -4.05967e-17 -1.22993e-16 2.02549e-17 1.44698e-17 1.02103e-16 -1.42599e-16 7.56364e-17 7.84811e-17 8.67086e-17 6.81659e-17 5.00035e-17 -1.11257e-17 4.97591e-17 
41.9 0 -8.39145e-18 -0.00403551 -2.38515e-17 -2.8132e-17 -0.883159 -8.87349e-17 -3.07191e-17 -0.126576 -1.24303e-16 -0.251933 -1.24957e-16 -0.374863 -1.14806e-16 5.98636e-17 -9.83934e-17 1.1643e-17 -1.66539e-16 6.11099e-18 -1.0659e-17 -4.14244e-17 -1.21179e-16 2.24777e-17 9.93898e-18 1.00045e-16 -1.4576e-16 7.66426e-17 7.41841e-17 7.38133e-17 7.01832e-17 5.60356e-17 -1.17881e-17 4.68267e-17 
42 0 -1.02444e-17 -0.00375693 -3.31279e-17 -4.79442e-17 -0.899611 -8.79959e-17 -3.36954e-17 -0.117838 -1.20077e-16 -0.234541 -1.19394e-16 -0.348985 -1.11152e-16 6.00333e-17 -1.01078e-16 4.44136e-18 -1.68212e-16 1.04849e-17 -1.19188e-17 -3.97054e-17 -1.21086e-16 2.23182e-17 5.43573e-18 9.85985e-17 -1.51644e-16 7.63361e-17 7.73195e-17 5.70425e-17 7.11418e-17 6.43011e-17 -1.00189e-17 4.45784e-17 
42.1 0 -1.16773e-17 -0.00347338 -3.66382e-17 -4.16493e-17 -0.914877 -8.9509e-17 -3.83587e-17 -0.108944 -1.18081e-16 -0.216839 -1.2554e-16 -0.322646 -1.13109e-16 6.33042e-17 -1.03775e-16 3.70933e-18 -1.71215e-16 1.17765e-17 -1.91903e-17 -3.6362e-17 -1.27549e-16 2.41665e-17 6.04612e-18 9.55625e-17 -1.51948e-16 7.41024e-17 7.86247e-17 4.94501e-17 7.16101e-17 6.91234e-17 -1.03484e-17 4.36804e-17 
42.2 0 -1.20944e-17 -0.00318525 -4.14138e-17 -4.46264e-17 -0.928935 -8.88715e-17 -3.90122e-17 -0.099907 -1.16139e-16 -0.198852 -1.24849e-16 -0.295882 -1.10672e-16 5.43685e-17 -1.08485e-16 5.95114e-18 -1.76749e-16 1.09997e-17 -3.48858e-17 -3.43698e-17 -1.31427e-16 2.60479e-17 4.9233e-18 9.41328e-17 -1.54183e-16 7.86352e-17 7.88676e-17 3.90348e-17 7.30234e-17 7.50219e-17 -8.29492e-18 4.2168e-17 
42.3 0 -1.4203e-17 -0.00289292 -4.54348e-17 -4.20079e-17 -0.941768 -9.44374e-17 -4.38118e-17 -0.0907379 -1.13234e-16 -0.180602 -1.25578e-16 -0.268727 -1.09224e-16 5.94656e-17 -1.10574e-16 2.55232e-18 -1.80521e-16 1.13857e-17 -4.3965e-17 -3.78708e-17 -1.35122e-16 2.97006e-17 5.73889e-18 9.51544e-17 -1.52866e-16 9.09655e-17 8.30298e-17 3.4138e-17 7.26535e-17 7.91678e-17 -5.92713e-18 4.24712e-17 
42.4 0 -9.62907e-18 -0.00259678 -4.87093e-17 -3.82693e-17 -0.953359 -9.89797e-17 -4.78051e-17 -0.0814492 -1.12028e-16 -0.162114 -1.29677e-16 -0.241217 -1.13134e-16 5.99727e-17 -1.11796e-16 -3.57908e-18 -1.82909e-16 1.26303e-17 -4.65295e-17 -4.06885e-17 -1.40362e-16 3.09314e-17 6.50267e-18 9.15789e-17 -1.52796e-16 8.89424e-17 7.89658e-17 3.02655e-17 7.53136e-17 8.15124e-17 -5.3215e-18 4.00834e-17 
42.5 0 -8.63412e-18 -0.0022972 -5.26568e-17 -2.79902e-17 -0.963691 -1.00534e-16 -5.01222e-17 -0.0720529 -1.12081e-16 -0.143412 -1.36452e-16 -0.21339 -1.15445e-16 5.38992e-17 -1.1495e-16 -2.9962e-18 -1.86996e-16 1.15124e-17 -5.84543e-17 -4.12426e-17 -1.47522e-16 3.13056e-17 7.1718e-18 8.74886e-17 -1.55632e-16 8.40134e-17 7.63879e-17 3.05577e-17 7.67593e-17 8.33841e-17 -4.78176e-18 3.98448e-17 
42.6 0 -5.66771e-18 -0.0019946 -5.75782e-17 -3.44009e-17 -0.972753 -1.01863e-16 -5.27253e-17 -0.0625617 -1.08121e-16 -0.124521 -1.32658e-16 -0.185281 -1.10658e-16 5.39784e-17 -1.17874e-16 -3.75381e-18 -1.8954e-16 1.12356e-17 -6.94138e-17 -4.24489e-17 -1.49119e-16 3.33015e-17 5.6523e-18 8.76097e-17 -1.5786e-16 9.38718e-17 7.43664e-17 2.51884e-17 7.85246e-17 8.567e-17 -4.16832e-18 3.82885e-17 
42.7 0 1.67607e-19 -0.00168937 -6.32088e-17 -3.97513e-17 -0.980531 -1.06074e-16 -5.29455e-17 -0.0529878 -1.05917e-16 -0.105465 -1.32232e-16 -0.156927 -1.09785e-16 4.66673e-17 -1.19481e-16 -5.53829e-18 -1.92844e-16 1.08464e-17 -7.63585e-17 -4.49988e-17 -1.50604e-16 3.35815e-17 4.78812e-18 8.483e-17 -1.57305e-16 9.07798e-17 7.37037e-17 1.27688e-17 7.99005e-17 9.02211e-17 -2.59201e-18 3.40582e-17 
42.8 0 3.81906e-18 -0.0013819 -7.38187e-17 -3.66365e-17 -0.987015 -1.09114e-16 -5.73423e-17 -0.0433441 -1.03208e-16 -0.0862708 -1.35992e-16 -0.128367 -1.15358e-16 5.12737e-17 -1.20165e-16 -8.74558e-18 -1.93371e-16 1.22222e-17 -7.91444e-17 -4.56651e-17 -1.54744e-16 3.33606e-17 3.89787e-18 8.41167e-17 -1.61176e-16 9.45538e-17 7.05661e-17 7.59771e-18 8.15472e-17 9.29686e-17 -9.70597e-19 3.14551e-17 
42.9 0 2.76715e-18 -0.00107262 -7.56893e-17 -4.52402e-17 -0.992197 -1.13253e-16 -6.19189e-17 -0.0336432 -1.00243e-16 -0.0669624 -1.37388e-16 -0.0996367 -1.13898e-16 5.60339e-17 -1.21869e-16 -7.41595e-18 -1.97751e-16 1.12718e-17 -9.2267e-17 -4.59253e-17 -1.55223e-16 3.33254e-17 2.67665e-18 7.80416e-17 -1.61195e-16 8.53303e-17 6.99034e-17 9.38247e-18 8.21441e-17 9.38342e-17 1.0599e-18 3.15781e-17 
43 0 1.07498e-17 -0.000761917 -7.5148e-17 -4.92209e-17 -0.996071 -1.16365e-16 -6.38847e-17 -0.0238979 -9.6524e-17 -0.0475657 -1.34622e-16 -0.0707753 -1.11138e-16 5.5518e-17 -1.23844e-16 -5.09554e-18 -2.011e-16 9.64314e-18 -1.05011e-16 -4.60076e-17 -1.56427e-16 3.58042e-17 4.67441e-18 7.47853e-17 -1.54312e-16 8.40492e-17 6.30654e-17 6.16091e-18 8.45237e-17 9.48305e-17 2.04901e-18 2.7451e-17 
43.1 0 9.66623e-18 -0.000450211 -7.99606e-17 -6.04481e-17 -0.99863 -1.14466e-16 -6.68123e-17 -0.0141211 -9.26151e-17 -0.0281062 -1.3439e-16 -0.0418206 -1.08025e-16 5.76439e-17 -1.25911e-16 -4.88055e-18 -2.01523e-16 1.05941e-17 -1.09984e-16 -4.13241e-17 -1.55723e-16 3.75412e-17 3.41014e-18 7.46346e-17 -1.53264e-16 9.21073e-17 6.76086e-17 -3.69053e-18 8.36039e-17 9.93725e-17 4.2818e-18 2.57715e-17 
43.2 0 1.55389e-17 -0.000137911 -8.49899e-17 -7.46063e-17 -0.999872 -1.17119e-16 -6.79617e-17 -0.00432563 -8.8626e-17 -0.0086096 -1.3065e-16 -0.0128107 -1.02175e-16 5.51808e-17 -1.26136e-16 -8.29203e-18 -2.01508e-16 1.07054e-17 -1.12053e-16 -4.37233e-17 -1.54759e-16 3.93457e-17 2.00941e-18 7.47965e-17 -1.52515e-16 1.01802e-16 6.10093e-17 -1.26686e-17 8.48841e-17 1.02016e-16 4.8556e-18 2.2061e-17 
43.3 0 1.70902e-17 0.000174572 -8.89492e-17 -7.7794e-17 -0.999794 -1.1995e-16 -7.11647e-17 0.00547553 -8.35761e-17 0.0108983 -1.27589e-16 0.0162162 -9.72205e-17 5.95341e-17 -1.27539e-16 -9.44114e-18 -2.03891e-16 1.02308e-17 -1.24117e-16 -4.49921e-17 -1.56024e-16 3.73325e-17 2.21215e-18 6.70787e-17 -1.50278e-16 8.52099e-17 6.12457e-17 -1.83124e-17 8.45133e-17 1.04502e-16 6.72662e-18 2.00513e-17 
43.4 0 2.55183e-17 0.000486824 -8.97771e-17 -1.00253e-16 -0.998398 -1.23111e-16 -7.43643e-17 0.0152695 -8.04124e-17 0.0303919 -1.28858e-16 0.0452216 -9.5806e-17 6.04557e-17 -1.28197e-16 -9.56094e-18 -2.05059e-16 8.31966e-18 -1.31562e-16 -4.70959e-17 -1.5088e-16 3.96922e-17 -3.93377e-19 6.61676e-17 -1.47048e-16 9.4848e-17 5.8031e-17 -1.85122e-17 8.57139e-17 1.04613e-16 9.65142e-18 1.62352e-17 
43.5 0 3.2829e-17 0.000798433 -8.89856e-17 -1.00017e-16 -0.995684 -1.23452e-16 -7.70447e-17 0.0250433 -7.5875e-17 0.0498453 -1.26911e-16 0.0741674 -9.50527e-17 6.17863e-17 -1.29888e-16 -7.75121e-18 -2.05544e-16 5.87208e-18 -1.39401e-16 -4.80678e-17 -1.51652e-16 4.17681e-17 1.03269e-18 6.30884e-17 -1.40826e-16 9.48072e-17 4.78158e-17 -2.81403e-17 8.94728e-17 1.07078e-16 1.09475e-17 1.17153e-17 
43.6 0 3.61536e-17 0.00110899 -8.95174e-17 -9.28776e-17 -0.991657 -1.21126e-16 -7.93306e-17 0.034784 -7.25043e-17 0.069233 -1.26589e-16 0.103015 -9.24376e-17 6.10658e-17 -1.30295e-16 -1.3752e-17 -2.02071e-16 8.60059e-18 -1.34689e-16 -4.54973e-17 -1.55403e-16 4.24234e-17 2.32954e-18 5.80617e-17 -1.37765e-16 9.15921e-17 4.47824e-17 -3.84314e-17 9.03871e-17 1.10746e-16 1.23172e-17 8.39347e-18 
43.7 0 3.67304e-17 0.00141808 -8.91133e-17 -1.0321e-16 -0.986321 -1.19775e-16 -8.27118e-17 0.0444789 -6.9081e-17 0.0885294 -1.28483e-16 0.131727 -8.86813e-17 6.30549e-17 -1.2951e-16 -1.64222e-17 -1.97421e-16 1.04424e-17 -1.29165e-16 -4.13349e-17 -1.5274e-16 4.30919e-17 2.45753e-18 5.25617e-17 -1.31038e-16 8.502e-17 4.4265e-17 -4.37034e-17 8.96447e-17 1.13583e-16 1.53406e-17 6.54743e-18 
43.8 0 3.57012e-17 0.00172531 -9.22558e-17 -1.03713e-16 -0.979685 -1.17138e-16 -8.4337e-17 0.054115 -6.24599e-17 0.107709 -1.20394e-16 0.160266 -7.88377e-17 6.52169e-17 -1.31861e-16 -1.68676e-17 -1.97873e-16 1.09357e-17 -1.39959e-16 -3.72097e-17 -1.5411e-16 4.44334e-17 3.15804e-18 5.07926e-17 -1.27165e-16 8.94251e-17 4.36336e-17 -5.3948e-17 8.96143e-17 1.17274e-16 1.79262e-17 3.84337e-18 
43.9 0 3.39206e-17 0.00203025 -9.40757e-17 -1.07807e-16 -0.971756 -1.12404e-16 -8.74158e-17 0.0636798 -6.13719e-17 0.126746 -1.29116e-16 0.188592 -8.41496e-17 6.48643e-17 -1.32642e-16 -1.78145e-17 -1.94898e-16 1.23036e-17 -1.38782e-16 -3.21527e-17 -1.52715e-16 4.42619e-17 3.39959e-18 4.55825e-17 -1.21361e-16 8.33216e-17 4.85898e-17 -5.74641e-17 8.73016e-17 1.19101e-16 2.15933e-17 2.35867e-18 
44 0 2.81005e-17 0.00233252 -9.33153e-17 -1.16777e-16 -0.962544 -1.16121e-16 -8.81713e-17 0.0731606 -5.70518e-17 0.145617 -1.24461e-16 0.21667 -7.90466e-17 6.03876e-17 -1.31572e-16 -1.68532e-17 -1.94832e-16 9.35121e-18 -1.46752e-16 -3.48541e-17 -1.5022e-16 4.51316e-17 3.52437e-18 3.87792e-17 -1.13599e-16 7.49894e-17 5.58849e-17 -6.61177e-17 8.42101e-17 1.22587e-16 2.54474e-17 1.10401e-18 
44.1 0 3.74004e-17 0.00263171 -9.97709e-17 -1.15997e-16 -0.952063 -1.15247e-16 -8.96968e-17 0.0825449 -5.32874e-17 0.164295 -1.24338e-16 0.244462 -8.13543e-17 5.80899e-17 -1.31724e-16 -1.72994e-17 -1.929e-16 9.43218e-18 -1.49676e-16 -3.15777e-17 -1.51242e-16 4.55983e-17 2.07505e-18 3.7363e-17 -1.1433e-16 8.0758e-17 4.90691e-17 -7.16458e-17 8.57662e-17 1.2316e-16 2.79869e-17 -3.67074e-18 
44.2 0 4.48143e-17 0.00292743 -1.04488e-16 -1.24306e-16 -0.940326 -1.13186e-16 -8.85499e-17 0.0918202 -5.07468e-17 0.182756 -1.2515e-16 0.271932 -7.65446e-17 4.71436e-17 -1.29691e-16 -1.77718e-17 -1.86231e-16 9.63801e-18 -1.38728e-16 -2.92106e-17 -1.49386e-16 4.32064e-17 3.75103e-19 2.94328e-17 -1.13289e-16 6.56845e-17 3.96624e-17 -7.3137e-17 8.77667e-17 1.23186e-16 2.82031e-17 -7.7388e-18 
44.3 0 4.39003e-17 0.00321929 -1.07525e-16 -1.12963e-16 -0.927349 -1.14663e-16 -8.86701e-17 0.100974 -4.39636e-17 0.200976 -1.14961e-16 0.299043 -6.85503e-17 4.44821e-17 -1.28695e-16 -1.68464e-17 -1.84764e-16 7.09151e-18 -1.43403e-16 -3.06147e-17 -1.52464e-16 4.26298e-17 1.96197e-18 2.41954e-17 -1.09345e-16 5.78879e-17 3.70117e-17 -8.51012e-17 8.6283e-17 1.26729e-16 2.87259e-17 -1.07111e-17 
44.4 0 4.93732e-17 0.00350689 -1.09797e-16 -1.22231e-16 -0.913148 -1.13036e-16 -9.03213e-17 0.109995 -3.82682e-17 0.218932 -1.08463e-16 0.325759 -6.15195e-17 4.78867e-17 -1.28297e-16 -1.86541e-17 -1.83212e-16 7.38646e-18 -1.49156e-16 -2.86473e-17 -1.49806e-16 4.28852e-17 7.94093e-19 2.02004e-17 -1.06531e-16 5.46688e-17 3.24675e-17 -8.49493e-17 8.64142e-17 1.25572e-16 3.08782e-17 -1.39814e-17 
44.5 0 5.22846e-17 0.00378988 -1.11407e-16 -1.09805e-16 -0.897742 -1.11152e-16 -9.00343e-17 0.118871 -3.37975e-17 0.236598 -1.07234e-16 0.352046 -5.72591e-17 4.46212e-17 -1.28106e-16 -1.70234e-17 -1.81428e-16 6.00562e-18 -1.53294e-16 -2.89267e-17 -1.52946e-16 4.22351e-17 2.27902e-18 1.49771e-17 -1.0258e-16 5.04959e-17 2.98909e-17 -8.9428e-17 8.50186e-17 1.26077e-16 3.16448e-17 -1.68963e-17 
44.6 0 4.65667e-17 0.00406786 -1.0767e-16 -1.12152e-16 -0.881152 -1.06879e-16 -8.9549e-17 0.12759 -2.97078e-17 0.253952 -1.04422e-16 0.377868 -5.88321e-17 4.00335e-17 -1.27201e-16 -1.93177e-17 -1.76711e-16 7.01386e-18 -1.53535e-16 -2.47129e-17 -1.50553e-16 4.53301e-17 3.52599e-18 1.20828e-17 -9.33779e-17 5.55309e-17 3.17699e-17 -9.83671e-17 8.40845e-17 1.2891e-16 3.63849e-17 -1.87622e-17 
44.7 0 4.56417e-17 0.00434048 -1.07543e-16 -1.06544e-16 -0.863399 -1.05617e-16 -9.11625e-17 0.136141 -2.50229e-17 0.270971 -1.02894e-16 0.403192 -5.34627e-17 4.20562e-17 -1.26539e-16 -1.97262e-17 -1.75284e-16 5.70058e-18 -1.59857e-16 -2.63159e-17 -1.50936e-16 4.6241e-17 5.20777e-18 7.36866e-18 -8.7354e-17 5.14372e-17 2.83927e-17 -1.06397e-16 8.34629e-17 1.31377e-16 3.82238e-17 -2.15433e-17 
44.8 0 3.62031e-17 0.00460737 -1.03423e-16 -1.11934e-16 -0.844507 -9.94844e-17 -9.17584e-17 0.144512 -2.07688e-17 0.287633 -1.01417e-16 0.427983 -4.96265e-17 4.15823e-17 -1.27615e-16 -1.84986e-17 -1.73493e-16 4.85232e-18 -1.71042e-16 -2.33631e-17 -1.47083e-16 4.68036e-17 6.00822e-18 1.47643e-18 -7.79242e-17 4.41375e-17 3.42567e-17 -1.08668e-16 7.91357e-17 1.33058e-16 3.99439e-17 -2.06853e-17 
44.9 0 4.57275e-17 0.00486818 -1.14416e-16 -1.14772e-16 -0.824501 -1.02721e-16 -9.29395e-17 0.152693 -1.29999e-17 0.303915 -9.02729e-17 0.45221 -4.06488e-17 4.74793e-17 -1.24803e-16 -2.13982e-17 -1.71369e-16 3.05508e-18 -1.7641e-16 -2.83614e-17 -1.46241e-16 4.5e-17 3.47008e-18 5.40169e-19 -8.10596e-17 4.7932e-17 2.07181e-17 -1.20579e-16 8.04131e-17 1.34379e-16 3.80995e-17 -2.71716e-17 
45 0 4.58795e-17 0.00512257 -1.14008e-16 -1.23854e-16 -0.803408 -9.54663e-17 -9.28315e-17 0.160672 -9.16294e-18 0.319796 -9.02901e-17 0.475841 -4.08756e-17 4.59738e-17 -1.24149e-16 -1.87678e-17 -1.66709e-16 2.31013e-18 -1.78905e-16 -2.254e-17 -1.41491e-16 4.38304e-17 1.49348e-18 -6.45312e-18 -7.60403e-17 3.67403e-17 1.70158e-17 -1.19502e-16 7.75374e-17 1.33008e-16 3.65564e-17 -2.90731e-17 
45.1 0 4.5341e-17 0.0053702 -1.14118e-16 -1.1925e-16 -0.781254 -9.14152e-17 -9.54932e-17 0.168439 -4.37125e-18 0.335256 -9.11013e-17 0.498844 -3.79582e-17 5.26012e-17 -1.21499e-16 -1.65449e-17 -1.60275e-16 1.99587e-19 -1.76435e-16 -2.25821e-17 -1.40868e-16 4.43031e-17 3.15874e-18 -9.56218e-18 -6.87775e-17 3.79022e-17 1.48929e-17 -1.32401e-16 7.59619e-17 1.35539e-16 3.96225e-17 -3.28069e-17 
45.2 0 4.76558e-17 0.00561074 -1.1209e-16 -1.26776e-16 -0.75807 -8.33382e-17 -9.42465e-17 0.175984 -1.2106e-18 0.350273 -8.91898e-17 0.521188 -3.44661e-17 4.59738e-17 -1.19521e-16 -1.89816e-17 -1.53661e-16 3.47568e-18 -1.74055e-16 -1.41825e-17 -1.36732e-16 4.47843e-17 2.73809e-18 -1.38098e-17 -6.24427e-17 3.66407e-17 1.22363e-17 -1.39866e-16 7.41202e-17 1.35975e-16 4.04433e-17 -3.61171e-17 
45.3 0 4.35556e-17 0.00584389 -1.09015e-16 -1.27492e-16 -0.733886 -8.03231e-17 -9.17166e-17 0.183296 4.29851e-18 0.364827 -8.10272e-17 0.542845 -2.71302e-17 4.02943e-17 -1.15508e-16 -1.85906e-17 -1.45763e-16 2.37948e-18 -1.66477e-16 -1.22851e-17 -1.33213e-16 4.48197e-17 4.23538e-18 -1.91635e-17 -5.37971e-17 3.18888e-17 1.44181e-17 -1.40735e-16 7.08518e-17 1.35605e-16 4.22068e-17 -3.6294e-17 
45.4 0 4.28118e-17 0.00606932 -1.07606e-16 -1.24985e-16 -0.708733 -7.7469e-17 -9.15476e-17 0.190367 9.66875e-18 0.378901 -7.68016e-17 0.563786 -2.07124e-17 4.14036e-17 -1.13168e-16 -1.43468e-17 -1.40353e-16 2.4608e-19 -1.67612e-16 -9.64855e-18 -1.31237e-16 4.5112e-17 4.97314e-18 -2.35489e-17 -4.84928e-17 2.93748e-17 1.19647e-17 -1.40623e-16 7.00716e-17 1.33692e-16 4.48999e-17 -3.74721e-17 
45.5 0 4.46413e-17 0.00628675 -1.05696e-16 -1.20516e-16 -0.682646 -7.43152e-17 -8.77398e-17 0.197187 1.38756e-17 0.392475 -6.8786e-17 0.583983 -1.21526e-17 3.19757e-17 -1.08489e-16 -1.80283e-17 -1.31795e-16 1.28891e-18 -1.56217e-16 -9.13795e-18 -1.28315e-16 4.48976e-17 7.52001e-18 -2.77442e-17 -3.75928e-17 2.70464e-17 5.0894e-18 -1.42625e-16 6.9278e-17 1.31566e-16 4.52369e-17 -3.94089e-17 
45.6 0 4.91332e-17 0.00649588 -1.07632e-16 -1.31618e-16 -0.655658 -6.74237e-17 -8.57212e-17 0.203746 1.74769e-17 0.405531 -6.69638e-17 0.60341 -1.13028e-17 2.52637e-17 -1.05559e-16 -1.92662e-17 -1.23225e-16 2.59842e-18 -1.49039e-16 -2.25396e-18 -1.21649e-16 4.30663e-17 5.6981e-18 -3.14e-17 -3.29953e-17 2.53393e-17 -2.67662e-19 -1.3659e-16 6.69064e-17 1.26833e-16 4.38748e-17 -4.08317e-17 
45.7 0 4.49057e-17 0.00669644 -9.95226e-17 -1.30106e-16 -0.627804 -6.6617e-17 -8.4856e-17 0.210037 2.30393e-17 0.418052 -6.12283e-17 0.62204 -6.41378e-18 2.52651e-17 -1.01498e-16 -1.78578e-17 -1.16761e-16 1.61777e-18 -1.45961e-16 -1.25996e-19 -1.16387e-16 4.33764e-17 8.27721e-18 -3.90921e-17 -1.78484e-17 1.49431e-17 -1.49004e-18 -1.43023e-16 6.3627e-17 1.26585e-16 4.38396e-17 -4.19186e-17 
45.8 0 5.06109e-17 0.00688817 -1.06903e-16 -1.36815e-16 -0.599123 -6.42528e-17 -8.12202e-17 0.216051 2.71038e-17 0.430021 -5.55885e-17 0.63985 9.35424e-19 1.51169e-17 -9.71688e-17 -2.00843e-17 -1.10411e-16 9.65578e-19 -1.44436e-16 -7.9636e-19 -1.1142e-16 4.20153e-17 4.64545e-18 -3.94114e-17 -2.10514e-17 2.35624e-17 -9.36533e-18 -1.36596e-16 6.39273e-17 1.20781e-16 4.56268e-17 -4.4008e-17 
45.9 0 5.11181e-17 0.00707081 -1.05183e-16 -1.38392e-16 -0.569651 -6.52786e-17 -7.9198e-17 0.22178 3.27651e-17 0.441423 -4.86151e-17 0.656816 6.53042e-18 1.12759e-17 -9.45223e-17 -2.13712e-17 -1.07299e-16 -9.80904e-20 -1.54321e-16 -2.08567e-18 -1.06008e-16 4.30685e-17 4.13093e-18 -4.18302e-17 -1.4661e-17 2.79822e-17 -9.94904e-18 -1.42606e-16 6.27919e-17 1.19697e-16 4.91449e-17 -4.62265e-17 
46 0 4.56243e-17 0.00724413 -1.08326e-16 -1.40817e-16 -0.539428 -4.92263e-17 -8.07064e-17 0.227216 3.90151e-17 0.452243 -4.41484e-17 0.672915 9.26087e-18 1.87013e-17 -9.57499e-17 -2.08645e-17 -1.0116e-16 2.85266e-18 -1.61039e-16 1.07674e-17 -1.00878e-16 4.15601e-17 1.64473e-18 -4.42437e-17 -1.48809e-17 2.98524e-17 -6.60612e-18 -1.40142e-16 6.03246e-17 1.16813e-16 5.41822e-17 -4.54724e-17 
46.1 0 4.17395e-17 0.00740788 -1.03111e-16 -1.39647e-16 -0.508493 -4.86757e-17 -8.05116e-17 0.232352 4.33769e-17 0.462466 -4.33557e-17 0.688126 1.05246e-17 1.85026e-17 -9.15526e-17 -2.22117e-17 -9.44442e-17 3.00377e-18 -1.59925e-16 1.24054e-17 -9.50572e-17 4.13249e-17 3.08712e-18 -4.87411e-17 -3.34705e-18 2.71524e-17 -7.34716e-18 -1.40952e-16 5.77274e-17 1.15168e-16 5.62116e-17 -4.58542e-17 
46.2 0 4.24543e-17 0.00756187 -9.92737e-17 -1.28938e-16 -0.476887 -3.85406e-17 -7.76808e-17 0.237182 4.75061e-17 0.472079 -3.90705e-17 0.70243 1.12404e-17 1.27699e-17 -9.04012e-17 -1.98739e-17 -8.7846e-17 4.95481e-18 -1.6261e-16 2.3642e-17 -9.21689e-17 3.9972e-17 5.07929e-18 -5.46383e-17 5.03868e-18 1.88628e-17 -8.29971e-18 -1.42948e-16 5.39197e-17 1.12765e-16 5.55914e-17 -4.77015e-17 
46.3 0 4.49768e-17 0.00770587 -9.67263e-17 -1.30991e-16 -0.444652 -3.39336e-17 -7.67126e-17 0.241698 5.3895e-17 0.481069 -3.01193e-17 0.715807 1.57502e-17 1.2481e-17 -8.64443e-17 -1.81328e-17 -8.02129e-17 6.19717e-18 -1.59972e-16 3.13778e-17 -8.55174e-17 3.91417e-17 5.2344e-18 -5.90138e-17 1.22075e-17 1.58112e-17 -1.33168e-17 -1.3863e-16 5.03997e-17 1.07859e-16 5.23799e-17 -4.90939e-17 
46.4 0 4.44788e-17 0.00783971 -9.02363e-17 -1.32978e-16 -0.41183 -3.22668e-17 -7.84546e-17 0.245896 6.20627e-17 0.489425 -2.1548e-17 0.728239 2.48134e-17 2.1287e-17 -8.21358e-17 -1.86779e-17 -7.47296e-17 4.15695e-18 -1.62252e-16 2.84894e-17 -7.87064e-17 4.02236e-17 5.99514e-18 -6.19681e-17 2.45165e-17 1.92503e-17 -1.64658e-17 -1.43902e-16 4.67316e-17 1.05851e-16 5.02803e-17 -5.04404e-17 
46.5 0 4.63751e-17 0.00796321 -9.35501e-17 -1.25531e-16 -0.378466 -2.69711e-17 -7.76945e-17 0.24977 6.74564e-17 0.497134 -1.5999e-17 0.739711 2.92599e-17 2.23172e-17 -7.88027e-17 -1.71301e-17 -6.76372e-17 4.6422e-18 -1.62852e-16 3.52903e-17 -7.62459e-17 3.61192e-17 5.3415e-18 -6.68605e-17 2.54546e-17 8.22004e-18 -2.18431e-17 -1.47674e-16 4.23875e-17 1.03542e-16 4.46487e-17 -5.26096e-17 
46.6 0 4.21679e-17 0.0080762 -8.74317e-17 -1.20378e-16 -0.344601 -2.88912e-17 -7.6238e-17 0.253314 7.3284e-17 0.504188 -8.81403e-18 0.750207 3.50976e-17 2.19817e-17 -7.24659e-17 -1.78056e-17 -6.10489e-17 1.50278e-18 -1.59348e-16 2.97478e-17 -7.18013e-17 3.50708e-17 5.71292e-18 -7.31809e-17 3.06999e-17 -1.08137e-19 -1.96306e-17 -1.54718e-16 3.89277e-17 1.03407e-16 4.51847e-17 -5.3365e-17 
46.7 0 4.51532e-17 0.00817854 -7.92848e-17 -1.20367e-16 -0.310282 -2.13267e-17 -7.4893e-17 0.256524 8.01329e-17 0.510577 -3.903e-19 0.759713 4.23898e-17 2.428e-17 -7.00661e-17 -1.70565e-17 -5.32441e-17 1.03355e-18 -1.59795e-16 3.16143e-17 -6.49625e-17 3.59047e-17 7.37607e-18 -7.70594e-17 4.22419e-17 -1.30375e-19 -2.39525e-17 -1.58166e-16 3.62763e-17 1.00788e-16 4.35244e-17 -5.56832e-17 
46.8 0 4.77328e-17 0.00827009 -8.46454e-17 -1.13404e-16 -0.275554 -2.30134e-17 -7.21192e-17 0.259395 8.48225e-17 0.516292 5.48506e-18 0.768217 4.77583e-17 2.12683e-17 -6.48332e-17 -1.79937e-17 -4.88636e-17 1.15633e-19 -1.63653e-16 3.0126e-17 -6.17122e-17 3.1334e-17 6.86467e-18 -8.16119e-17 4.33377e-17 -8.83966e-18 -2.90362e-17 -1.63088e-16 3.41342e-17 9.86085e-17 4.20791e-17 -5.77151e-17 
46.9 0 4.61372e-17 0.00835072 -8.16241e-17 -1.10765e-16 -0.240462 -3.16189e-17 -7.16042e-17 0.261924 9.08304e-17 0.521326 1.15612e-17 0.775708 5.23673e-17 2.63508e-17 -5.72079e-17 -1.81181e-17 -4.49663e-17 -4.07372e-18 -1.6529e-16 2.36828e-17 -5.68589e-17 2.97327e-17 6.99469e-18 -8.54192e-17 4.94863e-17 -1.25089e-17 -3.08794e-17 -1.55966e-16 3.12033e-17 9.33313e-17 4.1564e-17 -5.67547e-17 
47 0 5.2891e-17 0.00842034 -8.4762e-17 -1.09418e-16 -0.205054 -3.03245e-17 -6.90008e-17 0.264108 9.49977e-17 0.525673 1.51519e-17 0.782175 5.69435e-17 2.35094e-17 -5.09824e-17 -1.93842e-17 -3.57048e-17 -4.24841e-18 -1.54908e-16 2.39379e-17 -5.26223e-17 2.56778e-17 4.67636e-18 -9.09051e-17 4.66964e-17 -2.19456e-17 -3.79341e-17 -1.55578e-16 2.7948e-17 8.9271e-17 3.59631e-17 -5.94224e-17 
47.1 0 5.4967e-17 0.00847885 -8.29526e-17 -1.02845e-16 -0.169374 -3.37608e-17 -6.48262e-17 0.265943 9.98512e-17 0.529325 2.30623e-17 0.78761 6.34296e-17 1.77548e-17 -4.37854e-17 -2.15704e-17 -2.81859e-17 -5.95619e-18 -1.48161e-16 1.794e-17 -4.91482e-17 2.48371e-17 4.13871e-18 -9.36303e-17 5.00528e-17 -1.83964e-17 -4.32907e-17 -1.44846e-16 2.81248e-17 8.25444e-17 3.85955e-17 -5.91826e-17 
47.2 0 5.49304e-17 0.00852618 -7.70203e-17 -9.52602e-17 -0.133471 -3.69898e-17 -6.0214e-17 0.267428 1.03333e-16 0.53228 2.86637e-17 0.792006 7.01832e-17 9.87217e-18 -3.72591e-17 -2.4285e-17 -2.23503e-17 -7.27385e-18 -1.44439e-16 1.2868e-17 -4.51295e-17 2.46096e-17 5.86793e-18 -9.73035e-17 5.88275e-17 -1.84018e-17 -4.49142e-17 -1.60672e-16 2.38924e-17 8.36563e-17 3.49034e-17 -6.21917e-17 
47.3 0 5.58434e-17 0.00856225 -8.81489e-17 -9.317e-17 -0.097392 -3.82188e-17 -5.61338e-17 0.268559 1.06213e-16 0.534532 3.22903e-17 0.795357 7.444e-17 2.69049e-18 -3.22343e-17 -2.38213e-17 -1.88587e-17 -9.83135e-18 -1.49166e-16 8.55371e-18 -4.06268e-17 2.02836e-17 2.51188e-18 -9.7323e-17 5.44698e-17 -1.37423e-17 -5.09015e-17 -1.53007e-16 2.29915e-17 7.83633e-17 3.51455e-17 -6.2493e-17 
47.4 0 6.4208e-17 0.00858703 -7.99103e-17 -8.03632e-17 -0.0611845 -3.27569e-17 -5.18585e-17 0.269336 1.10612e-16 0.536079 3.86366e-17 0.797659 8.02301e-17 -2.66889e-18 -2.80241e-17 -2.3018e-17 -1.22948e-17 -1.04773e-17 -1.46318e-16 1.00226e-17 -3.76109e-17 2.02765e-17 4.68197e-18 -1.02852e-16 6.2028e-17 -1.80741e-17 -6.03409e-17 -1.56271e-16 2.27042e-17 7.44972e-17 3.54042e-17 -6.61479e-17 
47.5 0 5.98777e-17 0.00860049 -6.777e-17 -7.66564e-17 -0.0248962 -3.58429e-17 -4.32133e-17 0.269758 1.12638e-16 0.536919 4.57076e-17 0.798908 8.52365e-17 -2.07085e-17 -2.11136e-17 -2.3934e-17 -5.14796e-18 -1.2027e-17 -1.38859e-16 8.21199e-18 -3.1339e-17 2.14174e-17 7.04223e-18 -1.06663e-16 7.49192e-17 -1.64574e-17 -5.98417e-17 -1.41101e-16 1.89873e-17 6.73665e-17 3.56501e-17 -6.38224e-17 
47.6 0 6.25485e-17 0.00860259 -6.14664e-17 -7.79113e-17 0.0114249 -2.54856e-17 -3.9791e-17 0.269824 1.16441e-16 0.53705 5.06303e-17 0.799104 8.87463e-17 -2.44742e-17 -1.91898e-17 -2.49743e-17 2.27665e-18 -1.07474e-17 -1.37003e-16 1.56011e-17 -2.37889e-17 2.1178e-17 8.7237e-18 -1.10056e-16 8.81631e-17 -1.60432e-17 -6.44481e-17 -1.40739e-16 1.72261e-17 6.33379e-17 3.51109e-17 -6.49139e-17 
47.7 0 6.4751e-17 0.00859335 -6.31028e-17 -7.08861e-17 0.0477309 -2.90064e-17 -3.83681e-17 0.269534 1.21e-16 0.536473 5.69788e-17 0.798245 9.33053e-17 -2.15768e-17 -1.22836e-17 -2.81183e-17 8.96498e-18 -1.24851e-17 -1.30412e-16 7.70176e-18 -2.03907e-17 1.67816e-17 8.58987e-18 -1.13514e-16 8.91916e-17 -2.43171e-17 -6.86974e-17 -1.46942e-16 1.38371e-17 6.13963e-17 3.06458e-17 -6.68089e-17 
47.8 0 6.23097e-17 0.00857276 -6.97452e-17 -6.37831e-17 0.083974 -3.75298e-17 -3.50628e-17 0.268889 1.24933e-16 0.535188 6.52486e-17 0.796334 9.84618e-17 -2.39614e-17 -3.9098e-18 -2.90374e-17 1.42555e-17 -1.61836e-17 -1.25184e-16 -6.37432e-19 -1.76831e-17 1.23168e-17 7.20327e-18 -1.14443e-16 8.6226e-17 -2.64612e-17 -7.03051e-17 -1.3243e-16 1.43583e-17 5.39446e-17 3.53995e-17 -6.3671e-17 
47.9 0 5.52333e-17 0.00854087 -7.02583e-17 -6.13593e-17 0.120106 -2.59542e-17 -3.41907e-17 0.267889 1.2994e-16 0.533197 7.2169e-17 0.793371 1.02789e-16 -1.84138e-17 -2.04174e-18 -2.79679e-17 2.06227e-17 -1.54253e-17 -1.26956e-16 6.37027e-18 -1.25105e-17 8.1438e-18 6.11759e-18 -1.18351e-16 8.71054e-17 -3.6743e-17 -6.34841e-17 -1.36699e-16 9.98991e-18 5.31181e-17 3.62771e-17 -6.24745e-17 
48 0 5.84888e-17 0.00849771 -7.11846e-17 -6.0807e-17 0.15608 -3.10862e-17 -2.83505e-17 0.266535 1.29376e-16 0.530503 7.09048e-17 0.789362 1.00057e-16 -3.32492e-17 5.18869e-18 -2.75599e-17 2.59367e-17 -1.91538e-17 -1.24477e-16 -1.03553e-18 -6.39568e-18 4.81146e-18 5.8098e-18 -1.20923e-16 9.06964e-17 -4.40186e-17 -6.78901e-17 -1.42581e-16 8.51142e-18 5.13629e-17 3.49624e-17 -6.43933e-17 
48.1 0 5.79128e-17 0.00844335 -7.39789e-17 -5.32478e-17 0.191848 -4.10623e-17 -2.92504e-17 0.26483 1.33346e-16 0.527109 7.20424e-17 0.784312 9.88922e-17 -2.43849e-17 1.56417e-17 -3.16327e-17 3.41612e-17 -2.3103e-17 -1.11097e-16 -1.46173e-17 -3.21031e-18 1.59708e-18 4.31976e-18 -1.21897e-16 8.88134e-17 -4.59026e-17 -6.8966e-17 -1.42736e-16 4.75694e-18 4.78739e-17 3.19803e-17 -6.44038e-17 
48.2 0 5.42396e-17 0.00837784 -7.48767e-17 -4.57913e-17 0.227363 -4.46479e-17 -2.45649e-17 0.262775 1.36203e-16 0.523019 7.75363e-17 0.778226 1.00462e-16 -3.02626e-17 2.27981e-17 -3.14308e-17 4.07497e-17 -2.63939e-17 -1.07142e-16 -1.92801e-17 7.19184e-19 -1.24228e-18 4.25814e-18 -1.24136e-16 9.10258e-17 -4.92474e-17 -6.7782e-17 -1.37915e-16 4.71635e-19 4.40441e-17 2.96594e-17 -6.27036e-17 
48.3 0 4.95956e-17 0.00830127 -7.03627e-17 -5.05993e-17 0.262578 -4.21724e-17 -2.32349e-17 0.260374 1.38753e-16 0.518239 7.84704e-17 0.771115 9.98165e-17 -2.86457e-17 2.88465e-17 -2.95012e-17 4.81986e-17 -2.8897e-17 -1.02319e-16 -2.23719e-17 8.94657e-18 -1.93727e-18 3.5569e-18 -1.24163e-16 9.7371e-17 -4.5317e-17 -6.60159e-17 -1.45011e-16 -4.36576e-18 4.35078e-17 2.61852e-17 -6.26675e-17 
48.4 0 5.03108e-17 0.00821376 -6.77556e-17 -4.97923e-17 0.297446 -5.26942e-17 -1.77711e-17 0.257629 1.38821e-16 0.512776 7.80573e-17 0.762985 9.70769e-17 -4.13284e-17 3.75128e-17 -3.19057e-17 5.24721e-17 -3.4117e-17 -1.01445e-16 -3.83395e-17 1.53189e-17 -4.17068e-18 3.15636e-18 -1.26172e-16 1.03015e-16 -4.86084e-17 -6.68231e-17 -1.43976e-16 -6.63358e-18 3.94529e-17 2.66719e-17 -6.28115e-17 
48.5 0 5.24697e-17 0.00811541 -5.77111e-17 -4.74264e-17 0.331922 -4.87061e-17 -1.75245e-17 0.254544 1.43152e-16 0.506636 8.314e-17 0.753849 1.0237e-16 -3.40884e-17 4.27468e-17 -2.96621e-17 5.94858e-17 -3.30937e-17 -9.86268e-17 -3.16692e-17 2.24145e-17 -4.73618e-18 5.03678e-18 -1.30536e-16 1.14289e-16 -5.72341e-17 -7.26603e-17 -1.36953e-16 -8.4013e-18 3.30033e-17 2.33662e-17 -6.2478e-17 
48.6 0 5.55081e-17 0.00800636 -4.8954e-17 -4.72456e-17 0.36596 -4.93935e-17 -1.03443e-17 0.251123 1.43243e-16 0.499828 8.68884e-17 0.743719 1.0526e-16 -5.12619e-17 4.85538e-17 -3.06748e-17 6.47201e-17 -3.42458e-17 -9.98908e-17 -3.50202e-17 3.00973e-17 -5.68608e-18 7.07468e-18 -1.33803e-16 1.24975e-16 -6.33658e-17 -7.77907e-17 -1.37505e-16 -8.3192e-18 2.8858e-17 2.4049e-17 -6.34172e-17 
48.7 0 5.35296e-17 0.00788674 -4.99565e-17 -3.19061e-17 0.399515 -4.5609e-17 -9.90573e-18 0.247371 1.46046e-16 0.49236 8.97632e-17 0.732608 1.06924e-16 -4.70192e-17 5.41581e-17 -3.29953e-17 7.31701e-17 -3.42921e-17 -9.16271e-17 -3.50065e-17 3.21286e-17 -1.02472e-17 8.32618e-18 -1.38232e-16 1.25692e-16 -7.71148e-17 -7.78145e-17 -1.30586e-16 -1.07825e-17 2.3431e-17 2.42043e-17 -6.16518e-17 
48.8 0 5.94366e-17 0.00775671 -4.07886e-17 -3.46608e-17 0.432544 -4.06074e-17 -6.43232e-18 0.243293 1.47781e-16 0.484243 9.29941e-17 0.72053 1.08783e-16 -4.93809e-17 5.88084e-17 -2.96978e-17 8.10062e-17 -3.57126e-17 -8.62379e-17 -3.24406e-17 4.03341e-17 -1.05921e-17 8.80125e-18 -1.41201e-16 1.34513e-16 -8.41223e-17 -8.82922e-17 -1.27575e-16 -9.49135e-18 1.85262e-17 2.41642e-17 -6.27967e-17 
48.9 0 5.67092e-17 0.00761646 -3.80058e-17 -3.66882e-17 0.465001 -2.85727e-17 -4.90919e-18 0.238894 1.52736e-16 0.475487 1.04687e-16 0.707501 1.16596e-16 -4.3703e-17 6.16368e-17 -2.67174e-17 9.10249e-17 -3.41911e-17 -7.84435e-17 -2.28379e-17 4.69962e-17 -1.21802e-17 7.03847e-18 -1.41306e-16 1.34218e-16 -8.42285e-17 -8.76057e-17 -1.31973e-16 -1.18631e-17 1.66325e-17 2.42389e-17 -6.25794e-17 
49 0 5.42012e-17 0.00746615 -3.34373e-17 -3.82078e-17 0.496845 -2.78643e-17 -7.90388e-19 0.234179 1.53677e-16 0.466104 1.08985e-16 0.693539 1.19378e-16 -4.70923e-17 6.7442e-17 -2.51858e-17 9.8272e-17 -3.60275e-17 -7.26412e-17 -2.45238e-17 5.41794e-17 -1.43214e-17 6.35894e-18 -1.42458e-16 1.3771e-16 -8.7526e-17 -8.86396e-17 -1.34513e-16 -1.47022e-17 1.41942e-17 2.20299e-17 -6.21366e-17 
49.1 0 5.21465e-17 0.007306 -3.69585e-17 -3.29871e-17 0.528034 -2.24672e-17 7.74929e-19 0.229156 1.54918e-16 0.456105 1.11492e-16 0.678662 1.22109e-16 -4.68139e-17 7.33094e-17 -2.67155e-17 1.08768e-16 -3.38562e-17 -5.86111e-17 -2.12805e-17 5.86961e-17 -1.81249e-17 6.08148e-18 -1.41807e-16 1.38469e-16 -8.91583e-17 -8.51169e-17 -1.24688e-16 -1.98267e-17 8.20745e-18 1.86644e-17 -5.98835e-17 
49.2 0 4.91382e-17 0.0071362 -3.25695e-17 -2.83347e-17 0.558526 -2.77071e-17 2.6294e-18 0.22383 1.54251e-16 0.445505 1.09489e-16 0.66289 1.19082e-16 -4.91076e-17 8.06321e-17 -2.64829e-17 1.13641e-16 -3.65377e-17 -5.63749e-17 -2.79167e-17 6.40907e-17 -1.92831e-17 7.03969e-18 -1.41284e-16 1.44206e-16 -8.63759e-17 -8.18518e-17 -1.15522e-16 -2.3703e-17 2.57017e-18 1.77318e-17 -5.74152e-17 
49.3 0 4.78478e-17 0.00695699 -2.87819e-17 -3.04661e-17 0.588281 -2.12673e-17 9.08798e-18 0.218209 1.54016e-16 0.434317 1.15179e-16 0.646243 1.22682e-16 -6.1716e-17 8.27151e-17 -2.42339e-17 1.1722e-16 -3.64412e-17 -6.45519e-17 -2.33022e-17 7.12268e-17 -2.11579e-17 6.28811e-18 -1.4154e-16 1.48242e-16 -8.78905e-17 -8.07444e-17 -1.12728e-16 -2.71708e-17 -1.17812e-18 1.52634e-17 -5.64396e-17 
49.4 0 5.37877e-17 0.00676861 -2.58093e-17 -2.40568e-17 0.61726 -1.93627e-17 1.13663e-17 0.212301 1.53552e-16 0.422557 1.14842e-16 0.628743 1.17547e-16 -6.26091e-17 8.75667e-17 -2.37316e-17 1.22384e-16 -3.81496e-17 -6.48578e-17 -2.67715e-17 7.60165e-17 -2.37801e-17 7.65638e-18 -1.42941e-16 1.53879e-16 -9.30524e-17 -8.66937e-17 -1.05873e-16 -2.93073e-17 -7.27564e-18 1.19122e-17 -5.69248e-17 
49.5 0 5.61091e-17 0.00657129 -2.17919e-17 -1.91743e-17 0.645425 -1.48645e-17 1.18576e-17 0.206112 1.53698e-16 0.410238 1.15326e-16 0.610414 1.14691e-16 -5.8791e-17 9.35461e-17 -2.29524e-17 1.31627e-16 -3.88616e-17 -5.07706e-17 -2.92024e-17 8.06392e-17 -2.63904e-17 7.65321e-18 -1.4413e-16 1.58006e-16 -9.85899e-17 -9.1252e-17 -1.04877e-16 -2.98124e-17 -1.14895e-17 1.05333e-17 -5.73374e-17 
49.6 0 5.83708e-17 0.00636531 -1.8536e-17 -1.40166e-17 0.672738 -1.18983e-17 1.46592e-17 0.199651 1.53727e-16 0.397379 1.19205e-16 0.59128 1.16186e-16 -6.07695e-17 9.85162e-17 -2.20498e-17 1.38492e-16 -3.88836e-17 -4.45604e-17 -2.84431e-17 8.51634e-17 -2.9165e-17 7.40249e-18 -1.46019e-16 1.59969e-16 -1.06791e-16 -9.61371e-17 -1.00861e-16 -2.98341e-17 -1.64077e-17 1.04582e-17 -5.69374e-17 
49.7 0 5.71388e-17 0.00615092 -1.66529e-17 -8.09671e-18 0.699164 -1.71475e-18 1.87553e-17 0.192927 1.53271e-16 0.383995 1.23465e-16 0.571366 1.18606e-16 -6.64823e-17 1.0068e-16 -1.96544e-17 1.4409e-16 -3.69588e-17 -4.45494e-17 -2.16589e-17 8.90352e-17 -3.10683e-17 7.18226e-18 -1.45064e-16 1.60478e-16 -1.06426e-16 -9.41753e-17 -9.14847e-17 -3.196e-17 -2.22238e-17 9.57532e-18 -5.47732e-17 
49.8 0 6.44615e-17 0.00592842 -8.20542e-18 -6.26702e-18 0.724667 -4.45615e-19 2.3424e-17 0.185948 1.50169e-16 0.370105 1.2085e-16 0.550698 1.13093e-16 -7.69326e-17 1.05539e-16 -2.07637e-17 1.49477e-16 -3.57306e-17 -3.99847e-17 -2.14339e-17 9.45334e-17 -3.20901e-17 7.78365e-18 -1.47032e-16 1.66178e-16 -1.12929e-16 -1.03033e-16 -8.45538e-17 -3.14161e-17 -2.84595e-17 5.50696e-18 -5.55444e-17 
49.9 0 6.14653e-17 0.0056981 -4.36211e-18 -4.01669e-19 0.749214 2.69277e-18 2.75139e-17 0.178724 1.48924e-16 0.355726 1.23845e-16 0.529303 1.14642e-16 -8.33899e-17 1.07861e-16 -1.80944e-17 1.51934e-16 -3.55756e-17 -4.52135e-17 -1.91093e-17 9.84902e-17 -3.37668e-17 6.85138e-18 -1.46835e-16 1.65851e-16 -1.1369e-16 -1.03494e-16 -8.35192e-17 -3.27177e-17 -3.16106e-17 4.43203e-18 -5.35619e-17 
50 0 5.63307e-17 0.00546027 1.57813e-18 3.11883e-18 0.772773 3.79105e-18 3.06832e-17 0.171264 1.46765e-16 0.340878 1.22076e-16 0.50721 1.10344e-16 -8.65529e-17 1.12301e-16 -1.95688e-17 1.56722e-16 -3.52875e-17 -4.23096e-17 -2.15164e-17 1.02985e-16 -3.55487e-17 6.11478e-18 -1.48302e-16 1.66189e-16 -1.2041e-16 -1.02928e-16 -7.79076e-17 -3.41019e-17 -3.60207e-17 3.28079e-18 -5.04009e-17 


==> anc/Fig2.py <==
# coding=utf-8

###### IMPORTS

import os
import re

import numpy as np

from scipy.optimize import curve_fit
from scipy import stats
#from scipy import integrate
#from scipy import interpolate

import matplotlib.pyplot as plt

import plot_defs as defs

defs.set_font()

#import subprocess; subprocess.check_call(["latex"])

#from numba import jit, float64


###### PLOT COMMANDS 

## the chosen momenta (int)

#p0SqrArr = [0, 1, 2, 3, 4, 5]
#p0SqrArr = [0, 1, 2, 4, 5, 9]
#p0SqrArr = [0, 1, 2, 4, 9, 16]
p0SqrArr = [0, 1, 2, 4, 9, 36]

## adjust for p0SqrArr automatically
numsubs = len(p0SqrArr)
figsize0 = (6, numsubs)
fig = plt.figure(figsize=figsize0)
axes = [fig.add_subplot(numsubs//2, 2, i+1) for i in range(numsubs)]


###### FILES, DIRECTORIES AND PARAMETERS

pathTemp="/home/boguslav/Dokumente/Temp/"
#pathTemp="/home/boguslav/Documents/Temp/"


# file name of raw file
fNameRawL="Fig2_SpectralFunction"

# fit results file name left
fNameFitResL = "FitRhoDelta"


#### PARAMETERS

## Masses
mDSqrOverQaSqr=0.112617    ##  / Qa**2
#mFoverQa = np.sqrt((3.0/4.0)/(2.0*2.0*2.0))*np.sqrt(mDSqrOverQaSqr)
#mFoverQa = 0.079
mFoverQa = 0.0643
print(mFoverQa)

## maximal momentum
pmomMax = 0.99


## file names


## for FITS ##

dtFitMax=400

gexp = 0

## minimal value for wmid
wFitMin = 0.02

## initial values for array [wmid,g,A,d]
g0 = 0.03
A0 = 0.5
d0 = 0.1


## CHOOSE A BLOCK


#pathDT="../SOEREN/N256Qa0.7n02SpecFun/QT1470/"
pathDT=""
Qa = 0.7
DiscrParams = "N256Qa07n02_new"

"""
pathDT="../SOEREN/N64Qa1n02SpecFun/QT1500/"
#pathDT="../FermionSpectralFunction_FFT_Data/N64Qa1n02SpecFun/QT1500/"
Qa = 1.0
DiscrParams = "N64Qa1n02_new"
"""
"""
pathDT="../N64Qa1n02_FSF/"
Qa = 1.0
DiscrParams = "N64Qa1n02"
"""
"""
pathDT="../N192Qa05n02_FSF_RUN1/RAW_FSF_DATA/"
Qa = 0.5
DiscrParams = "N192Qa05n02"
"""


##


###########################
### DO NOT CHANGE FROM HERE ###
###########################

####### FUNCTIONS ###########

def lorDdt(t,m,g,A,d): 
    return A*np.exp(-g*t)*np.cos(m*t-d)

def lorDdtNoAPhi(t,m,g): 
    return lorDdt(t,m,g,1,0)


#############
### START ###
#############


## get raw spectral files
SpecFuncRaws = os.popen('ls ' + pathDT + fNameRawL + '*').read().split()
#SpecRawStripped = [specRaw[specRaw.find(fNameRawL):] for specRaw in SpecFuncRaws]
#print(SpecRawStripped)

i = 0

for pSqr in p0SqrArr:

    specRawsForP = defs.select_specfiles_for_P(pSqr, SpecFuncRaws)
    
    rhoV0Funcs = []
    rhoVFuncs = []
    rhoScFuncs = []
    
    for specRaw in specRawsForP:
        
        #px,py,pz,pintSqr,ID = defs.get_params_specrawname(specRaw)
        ppx, ppy, ppz, pmom, mEff, wEff, t0 = defs.get_params_specraw_comment(specRaw, Qa)

        #sign = -1 if (px<0 or py<0 or pz<0) else 1
        #pint = max(abs(px), abs(py), abs(pz))
        #print(sign*pintSqr)
        
        
        ## LOAD DATA
        
        rhoData = np.loadtxt(specRaw)
        
        dt = rhoData[:, 0] - t0
        #print(dt)
        ImRhoS = rhoData[:, 3]
        ReRhoV0 = rhoData[:, 6]
        ImRhoVX = rhoData[:, 9]
        ImRhoVY = rhoData[:, 11]
        ImRhoVZ = rhoData[:, 13]
        
        if (pmom == 0):
            ImRhoV = 0 * ImRhoVX
        else:
            #ImRhoV = sign*(ppx * ImRhoVX + ppy * ImRhoVY + ppz * ImRhoVZ) * wEff / pmom**2
            ImRhoV = (ppx * ImRhoVX + ppy * ImRhoVY + ppz * ImRhoVZ) * wEff / pmom**2
        
        #rhoDeltaPlus = ReRhoV0 - ImRhoV
        #rhoDeltaMinus = ReRhoV0 + ImRhoV
        
        rhoV0Funcs.append(ReRhoV0)
        rhoVFuncs.append(ImRhoV)
        rhoScFuncs.append(ImRhoS)
    
    
    ## we still have the right momentum pmom consistent with p
    
    rhoV0Funcs = np.array(rhoV0Funcs)
    rhoVFuncs = np.array(rhoVFuncs)
    rhoScFuncs = np.array(rhoScFuncs)
    #print(rhoV0Funcs)


    ### COMPUTE mean, standard error of the mean (sem) ###
    
    mean_rhoV0, sem_rhoV0 = defs.avg_data_array(rhoV0Funcs, pmom)
    mean_rhoV, sem_rhoV = defs.avg_data_array(rhoVFuncs, pmom)
    mean_rhoSc, sem_rhoSc = defs.avg_data_array(rhoScFuncs, pmom)

    
    ### FITTING ###
        
    mask = dt < dtFitMax
    wmid = np.sqrt(pmom**2 + mFoverQa**2)       # guessing dispersion
    #popt0= np.array([wmid, g0, A0, d0])         # initial values
    popt0= np.array([wmid, g0])         # initial values
    # (dt, wPl, gPl, APl)
    #popt, pcov = curve_fit(lorDdt, dt[mask], mean_rhoV0[mask], popt0, bounds=([wFitMin, 0, 0, -pi], np.inf))
    popt, pcov = curve_fit(lorDdtNoAPhi, dt[mask], mean_rhoV0[mask], popt0, bounds=([wFitMin, 0], np.inf))
    perr = np.sqrt(np.diag(pcov))
    #print(popt); print(perr)
    
    
    ### PLOTTING ###
    
    axes[i].plot(dt, mean_rhoV0, label=r'Re$\rho_{V}^0$', color='#CC4F1B')
    axes[i].fill_between(dt, mean_rhoV0-sem_rhoV0, mean_rhoV0+sem_rhoV0,
            alpha=0.5, edgecolor='#CC4F1B', facecolor='#FF9848')
    
    axes[i].plot(dt, mean_rhoV, label=r'Im$\rho_{V}$', color='#1B2ACC')
    axes[i].fill_between(dt, mean_rhoV-sem_rhoV, 
            mean_rhoV+sem_rhoV,
            alpha=0.5, edgecolor='#1B2ACC', facecolor='#089FFF')
    
    #axes[i].plot(dt, lorDdtNoAPhi(dt, *popt), label='Fit')

    axes[i].text(0.65, 0.85, "$p/Q = %3.3f$" % pmom, transform=axes[i].transAxes)
    #axes[i].text(0.77, 0.7, "$\\phi$=%1.2f" % popt[3], transform=axes[i].transAxes)
    #axes[i].set_xlim([-0.7, 0.7])
    
    ## once again
    #axes[i].plot(dt, mean_rhoV0, color='#CC4F1B')
    
    i += 1      ## for subplots


## LAST PLOTTING COMMANDS ##

## Set common labels
xlabelStr = r'Time: $Q \Delta t$'
ylabelStr = r'Spectral functions'
fig.text(0.5, 0.015, xlabelStr, ha='center', va='center')
fig.text(0.013, 0.5,ylabelStr, ha='center', va='center', rotation='vertical')

axes[0].legend(loc='upper right', bbox_to_anchor=(0.55,0.95), handlelength=1.5)
#loc = 'upper left'
#loc = 'upper center'
#loc = 'best'

plt.tight_layout()
plt.savefig("Plot_rhoV_many_dt_" + DiscrParams + ".pdf")
#plt.show()



##### ADDITIONAL #####






==> anc/Fig2_SpectralFunctionSFX-1SFY-1SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=-0.0245412 #ppy=-0.0245412 #ppz=0 #mEff=0.00372736 #wEff=0.0349061 
1470 0 1.7217e-16 -2.29105e-19 -5.20712e-20 0 1 2.97378e-19 1.59207e-16 -5.91017e-19 1.5733e-16 0 3.46679e-15 2.00909e-19 1.43623e-17 5.65911e-20 9.42981e-18 -1.06726e-19 1.05614e-17 0 5.51791e-17 1.25162e-19 1.0143e-17 0 -1.27627e-17 3.84765e-19 1.52683e-19 0 -1.01212e-17 -8.89619e-20 -1.83531e-18 0 1.27076e-18 5.68359e-19 
1470.35 0 -1.34737e-10 -0.00328845 -2.66098e-13 -4.01711e-12 0.999242 1.78339e-10 1.79864e-09 0.0122534 -2.60873e-10 0.0122532 1.72868e-10 6.67254e-09 2.95137e-11 1.08361e-07 -4.34515e-10 -1.20082e-08 -5.21081e-10 -3.0873e-08 -4.70285e-10 -5.82689e-08 1.1092e-09 -6.6322e-08 1.79884e-09 -6.34831e-08 -1.10926e-09 -4.70783e-10 -3.62977e-09 7.08235e-11 -1.62691e-10 -2.58899e-09 -1.34705e-09 2.57935e-09 
1470.7 0 -1.80647e-09 -0.00675831 6.74428e-13 -2.18748e-10 0.997146 1.2293e-09 2.8989e-08 0.0244743 -3.31206e-09 0.0244737 -3.51755e-09 5.46097e-08 2.90371e-10 8.20336e-07 -7.31475e-09 -8.00361e-08 -8.6201e-09 -2.5418e-07 -2.03558e-09 -4.38501e-07 1.79067e-09 -1.0471e-07 1.41349e-08 -8.3974e-08 -7.73454e-09 -4.49072e-09 -4.22745e-08 6.87096e-10 -3.67845e-09 -1.98634e-08 -1.48821e-08 1.96944e-08 
1471.05 0 -7.20481e-09 -0.0103062 2.54074e-11 -1.9035e-09 0.994019 3.24868e-09 1.37469e-07 0.0366417 -3.21943e-09 0.0366403 -3.84449e-08 1.96099e-07 7.57874e-10 2.48303e-06 -3.36021e-08 -2.23609e-07 -3.95731e-08 -8.7897e-07 -3.20482e-09 -1.37088e-06 -1.53898e-08 4.1161e-07 4.21217e-08 4.74116e-07 -1.16723e-08 -1.74958e-08 -1.42645e-07 1.72029e-09 -2.08724e-08 -6.07258e-08 -4.99426e-08 6.03619e-08 
1471.4 0 -1.73731e-08 -0.0138796 1.03161e-10 -7.24059e-09 0.989926 6.09516e-09 3.87781e-07 0.0487382 2.72998e-08 0.0487356 -1.26091e-07 4.98769e-07 1.7434e-09 5.23643e-06 -9.32016e-08 -4.40518e-07 -1.11098e-07 -2.1294e-06 -1.73607e-09 -3.04384e-06 -7.64395e-08 9.87198e-07 7.04652e-08 1.12092e-06 2.33214e-08 -4.65536e-08 -3.07457e-07 3.08459e-09 -5.55834e-08 -1.28308e-07 -1.15619e-07 1.30266e-07 
1471.75 0 -3.02689e-08 -0.0174969 2.6155e-10 -1.54615e-08 0.984875 1.03689e-08 8.3447e-07 0.0607456 7.88791e-08 0.0607411 -2.2086e-07 1.03129e-06 6.21075e-09 9.33482e-06 -2.02063e-07 -6.92974e-07 -2.46667e-07 -4.20652e-06 1.09392e-08 -5.62605e-06 -2.15561e-07 1.16069e-06 7.61992e-08 1.39932e-06 1.40211e-07 -9.87565e-08 -5.29947e-07 7.176e-09 -8.18535e-08 -2.26551e-07 -2.17048e-07 2.39247e-07 
1472.1 0 -3.85245e-08 -0.0211557 6.259e-10 -2.3278e-08 0.978893 1.93948e-08 1.50342e-06 0.0726467 2.92769e-08 0.0726393 -1.94444e-07 1.87609e-06 1.91972e-08 1.5501e-05 -3.87813e-07 -9.51697e-07 -4.88489e-07 -7.25589e-06 5.3072e-08 -9.2895e-06 -4.63265e-07 1.10584e-06 6.13626e-08 1.48897e-06 3.43556e-07 -1.78029e-07 -7.82164e-07 1.19391e-08 -6.74488e-08 -3.74046e-07 -3.3183e-07 4.09931e-07 
1472.45 0 -3.18794e-08 -0.0248548 1.42676e-09 -3.31191e-08 0.971999 3.99595e-08 2.34178e-06 0.0844243 -3.25988e-07 0.0844129 1.3872e-07 3.14924e-06 4.41654e-08 2.4799e-05 -6.8714e-07 -1.2466e-06 -8.94637e-07 -1.14171e-05 1.37054e-07 -1.42116e-05 -8.27638e-07 7.1079e-07 3.70773e-08 1.28363e-06 6.17494e-07 -2.86429e-07 -1.06295e-06 1.61729e-08 -8.41444e-09 -5.99846e-07 -4.35376e-07 6.66762e-07 
1472.8 0 -5.13718e-09 -0.0285968 2.8034e-09 -3.69009e-08 0.964215 7.3289e-08 3.21689e-06 0.0960616 -1.17162e-06 0.096045 9.38373e-07 4.97275e-06 8.35218e-08 3.75736e-05 -1.12809e-06 -1.60085e-06 -1.50857e-06 -1.68797e-05 2.70363e-07 -2.0503e-05 -1.28429e-06 -1.81112e-07 2.19511e-08 6.25822e-07 9.91666e-07 -4.2775e-07 -1.40838e-06 2.26639e-08 8.61755e-08 -9.0112e-07 -5.27106e-07 1.00132e-06 
1473.15 0 4.24767e-08 -0.0323763 4.86324e-09 -8.9291e-09 0.955564 1.01218e-07 4.00705e-06 0.107542 -2.65397e-06 0.107519 2.27598e-06 7.44506e-06 1.3797e-07 5.28612e-05 -1.72214e-06 -1.97237e-06 -2.35133e-06 -2.38877e-05 4.54365e-07 -2.82426e-05 -1.79323e-06 -1.52705e-06 1.32448e-08 -4.45066e-07 1.54665e-06 -6.08001e-07 -1.82722e-06 2.97411e-08 2.0109e-07 -1.23132e-06 -6.08031e-07 1.37952e-06 
1473.5 0 1.1239e-07 -0.0361897 6.0741e-09 4.66126e-08 0.946064 9.00096e-08 4.66772e-06 0.118851 -4.88979e-06 0.11882 4.18204e-06 1.06534e-05 1.99796e-07 6.92402e-05 -2.4603e-06 -2.26118e-06 -3.44747e-06 -3.27089e-05 6.86901e-07 -3.75338e-05 -2.29888e-06 -3.47666e-06 -3.99058e-08 -2.08126e-06 2.35071e-06 -8.35377e-07 -2.29547e-06 3.68819e-08 2.99251e-07 -1.55318e-06 -6.72086e-07 1.78966e-06 
1473.85 0 2.02619e-07 -0.0400344 3.36447e-09 7.55488e-08 0.935737 3.04889e-09 5.21587e-06 0.129971 -7.94543e-06 0.129931 6.69825e-06 1.4679e-05 2.52957e-07 8.64929e-05 -3.33766e-06 -2.3088e-06 -4.86118e-06 -4.3608e-05 9.64605e-07 -4.84208e-05 -2.73452e-06 -6.18416e-06 -1.35609e-07 -4.43738e-06 3.41952e-06 -1.11996e-06 -2.80612e-06 3.06022e-08 3.36548e-07 -1.88178e-06 -7.24002e-07 2.26453e-06 
1474.2 0 3.04029e-07 -0.0439033 -1.93267e-09 5.88526e-08 0.924605 -1.90099e-07 5.67675e-06 0.140889 -1.18413e-05 0.140837 9.85411e-06 1.95929e-05 2.83746e-07 0.00010604 -4.40814e-06 -1.93403e-06 -6.73639e-06 -5.68333e-05 1.23803e-06 -6.08496e-05 -3.0239e-06 -9.64153e-06 -1.56913e-07 -7.50166e-06 4.75191e-06 -1.4739e-06 -3.38098e-06 3.17838e-09 3.06913e-07 -2.26222e-06 -7.96024e-07 2.84912e-06 
1474.55 0 4.06189e-07 -0.0477916 -5.48242e-09 2.4414e-08 0.912685 -5.05768e-07 5.94753e-06 0.151588 -1.65128e-05 0.151523 1.37042e-05 2.5492e-05 2.91653e-07 0.000129188 -5.77424e-06 -1.00521e-06 -9.22919e-06 -7.26974e-05 1.44191e-06 -7.47451e-05 -3.12846e-06 -1.40844e-05 3.52499e-09 -1.15092e-05 6.36845e-06 -1.9131e-06 -4.043e-06 -1.05648e-08 2.36289e-07 -2.7147e-06 -9.10281e-07 3.55766e-06 
1474.9 0 5.08326e-07 -0.0516952 -5.43832e-09 -1.36709e-08 0.900001 -9.45129e-07 5.84403e-06 0.162055 -2.18023e-05 0.161974 1.84084e-05 3.24937e-05 2.95748e-07 0.000156113 -7.50729e-06 6.67927e-07 -1.24441e-05 -9.16611e-05 1.53926e-06 -9.00108e-05 -3.07733e-06 -1.97092e-05 2.91602e-07 -1.66652e-05 8.25508e-06 -2.45765e-06 -4.81261e-06 -3.91098e-09 1.63699e-07 -3.20182e-06 -1.09738e-06 4.3989e-06 
1475.25 0 6.15195e-07 -0.0556046 -1.564e-09 -3.96047e-08 0.886577 -1.51403e-06 5.32677e-06 0.172275 -2.75665e-05 0.172177 2.4233e-05 4.0667e-05 3.31854e-07 0.000186441 -9.61017e-06 3.51143e-06 -1.65173e-05 -0.000114181 1.46281e-06 -0.000106591 -2.90113e-06 -2.63364e-05 5.49364e-07 -2.27903e-05 1.02881e-05 -3.12267e-06 -5.65986e-06 -5.87816e-09 9.37255e-08 -3.69254e-06 -1.38966e-06 5.37787e-06 
1475.6 0 7.50681e-07 -0.0595127 2.93186e-09 -6.84822e-08 0.872433 -2.23155e-06 4.50028e-06 0.182235 -3.38163e-05 0.182117 3.13433e-05 5.00339e-05 4.26899e-07 0.000219351 -1.2048e-05 8.00444e-06 -2.15681e-05 -0.000140647 1.17128e-06 -0.000124566 -2.59495e-06 -3.40409e-05 5.70792e-07 -2.99453e-05 1.23293e-05 -3.91461e-06 -6.52911e-06 -4.06667e-10 4.37269e-09 -4.1978e-06 -1.74424e-06 6.4316e-06 
1475.95 0 9.51764e-07 -0.0634157 3.13345e-10 -1.50107e-07 0.857593 -3.10253e-06 3.40102e-06 0.19192 -4.07455e-05 0.191782 3.9746e-05 6.06189e-05 5.97969e-07 0.000253903 -1.48432e-05 1.44352e-05 -2.7658e-05 -0.000171253 7.11071e-07 -0.000143965 -2.14012e-06 -4.31639e-05 1.74517e-07 -3.84774e-05 1.43519e-05 -4.81898e-06 -7.43018e-06 8.24709e-09 -2.11877e-08 -4.70569e-06 -2.05036e-06 7.48666e-06 
1476.3 0 1.22519e-06 -0.0673041 -1.31252e-08 -2.70138e-07 0.842084 -4.14143e-06 1.98558e-06 0.20132 -4.86295e-05 0.201159 4.94909e-05 7.24865e-05 8.78932e-07 0.000290289 -1.81315e-05 2.27262e-05 -3.49194e-05 -0.000205777 6.3855e-08 -0.000164728 -1.55091e-06 -5.35081e-05 -6.12805e-07 -4.82099e-05 1.63512e-05 -5.80003e-06 -8.3635e-06 -4.55152e-08 8.15819e-08 -5.24247e-06 -2.22863e-06 8.57549e-06 
1476.65 0 1.54672e-06 -0.0711679 -3.42039e-08 -3.22481e-07 0.825926 -5.41303e-06 2.79101e-07 0.210422 -5.77478e-05 0.210235 6.07917e-05 8.5795e-05 1.29008e-06 0.000329866 -2.21617e-05 3.25524e-05 -4.35517e-05 -0.00024392 -9.07612e-07 -0.000186881 -8.14275e-07 -6.48287e-05 -1.66158e-06 -5.89064e-05 1.82764e-05 -6.84571e-06 -9.29163e-06 -2.01174e-07 2.20115e-07 -5.86922e-06 -2.3082e-06 9.74643e-06 
1477 0 1.90167e-06 -0.0750036 -6.17936e-08 -2.73977e-07 0.809139 -7.02026e-06 -1.64318e-06 0.219214 -6.83764e-05 0.219 7.39455e-05 0.000100734 1.82337e-06 0.000373025 -2.72031e-05 4.36726e-05 -5.37226e-05 -0.000285612 -2.33198e-06 -0.000210316 7.55873e-08 -7.75401e-05 -2.9637e-06 -7.09933e-05 2.01646e-05 -7.96605e-06 -1.02015e-05 -4.45958e-07 2.97168e-07 -6.52303e-06 -2.38111e-06 1.10021e-05 
1477.35 0 2.3026e-06 -0.0788059 -9.28982e-08 -2.82119e-07 0.791753 -9.07814e-06 -3.67151e-06 0.227684 -8.07822e-05 0.227442 8.91875e-05 0.000117424 2.49222e-06 0.000418357 -3.32442e-05 5.60862e-05 -6.55173e-05 -0.000331063 -4.31842e-06 -0.000234817 1.11405e-06 -9.19499e-05 -4.58081e-06 -8.47955e-05 2.21396e-05 -9.18192e-06 -1.10722e-05 -7.98581e-07 2.70875e-07 -7.08175e-06 -2.51246e-06 1.23795e-05 
1477.7 0 2.76845e-06 -0.0825646 -1.18637e-07 -4.25647e-07 0.773797 -1.16742e-05 -5.64123e-06 0.235823 -9.51714e-05 0.235552 0.000106602 0.000135959 3.3451e-06 0.000465063 -4.00114e-05 6.99339e-05 -7.90218e-05 -0.00038071 -7.05804e-06 -0.000260364 2.41947e-06 -0.00010772 -6.46871e-06 -9.99839e-05 2.42093e-05 -1.05148e-05 -1.19086e-05 -1.31511e-06 2.24723e-07 -7.57857e-06 -2.67546e-06 1.39191e-05 
1478.05 0 3.28493e-06 -0.086272 -1.38083e-07 -5.95765e-07 0.755294 -1.48558e-05 -7.3304e-06 0.24362 -0.000111821 0.243318 0.000125974 0.000156437 4.43915e-06 0.000514056 -4.74126e-05 8.5268e-05 -9.44291e-05 -0.000434867 -1.07965e-05 -0.000287213 4.13914e-06 -0.000124625 -8.50238e-06 -0.00011631 2.62666e-05 -1.19506e-05 -1.27466e-05 -2.00997e-06 2.76793e-07 -8.14522e-06 -2.76103e-06 1.55886e-05 
1478.4 0 3.81515e-06 -0.0899225 -1.60464e-07 -7.70688e-07 0.736271 -1.86618e-05 -8.36095e-06 0.251066 -0.000131006 0.250732 0.000146934 0.000178966 5.80794e-06 0.00056586 -5.55295e-05 0.000102027 -0.000111894 -0.000493679 -1.57568e-05 -0.000315728 6.49938e-06 -0.000142861 -1.07158e-05 -0.000133926 2.81844e-05 -1.34402e-05 -1.36349e-05 -2.85845e-06 4.09987e-07 -8.79664e-06 -2.72229e-06 1.73352e-05 
1478.75 0 4.35427e-06 -0.0935089 -2.02565e-07 -1.02437e-06 0.716754 -2.30917e-05 -8.43819e-06 0.258153 -0.000152915 0.257786 0.000169226 0.000203809 7.49472e-06 0.000619135 -6.42316e-05 0.000120191 -0.000131343 -0.000557139 -2.20292e-05 -0.000346187 9.77156e-06 -0.000162527 -1.32926e-05 -0.000152916 2.97426e-05 -1.49297e-05 -1.4533e-05 -3.81639e-06 5.05696e-07 -9.43482e-06 -2.59746e-06 1.90473e-05 
1479.1 0 4.90852e-06 -0.0970251 -2.75649e-07 -1.39903e-06 0.696771 -2.81281e-05 -7.49249e-06 0.264871 -0.00017781 0.264472 0.000192618 0.000231274 9.50678e-06 0.00067123 -7.32666e-05 0.000139601 -0.000152611 -0.000624827 -2.94018e-05 -0.000378685 1.37448e-05 -0.000183619 -1.62439e-05 -0.000173316 3.06904e-05 -1.63693e-05 -1.53725e-05 -4.84205e-06 5.02698e-07 -9.98238e-06 -2.33444e-06 2.05644e-05 
1479.45 0 5.4825e-06 -0.100465 -3.96243e-07 -1.91504e-06 0.676351 -3.38018e-05 -5.06571e-06 0.271214 -0.00020599 0.270782 0.000216708 0.000261425 1.17322e-05 0.000719952 -8.24008e-05 0.000159723 -0.000175583 -0.000696076 -3.74802e-05 -0.00041288 1.77616e-05 -0.000206134 -1.93762e-05 -0.000195199 3.0987e-05 -1.77414e-05 -1.62012e-05 -5.99009e-06 3.49693e-07 -1.04704e-05 -1.81478e-06 2.18395e-05 
1479.8 0 6.06023e-06 -0.103822 -5.76363e-07 -2.55538e-06 0.655523 -4.0136e-05 -2.3208e-07 0.277176 -0.000237778 0.276709 0.000240917 0.000294197 1.41273e-05 0.000764725 -9.15155e-05 0.000179872 -0.000200176 -0.000770741 -4.60779e-05 -0.000448142 2.16152e-05 -0.000230002 -2.24807e-05 -0.000218534 3.07947e-05 -1.90671e-05 -1.6927e-05 -7.32607e-06 3.35874e-08 -1.09321e-05 -9.96225e-07 2.28563e-05 
1480.15 0 6.58628e-06 -0.10709 -7.72687e-07 -3.31809e-06 0.634316 -4.71807e-05 7.66133e-06 0.28275 -0.00027367 0.282249 0.000264767 0.000329543 1.68254e-05 0.000805209 -0.000100757 0.000199367 -0.000226333 -0.000849195 -5.51403e-05 -0.000484059 2.56773e-05 -0.000255235 -2.54247e-05 -0.000243306 3.00931e-05 -2.03247e-05 -1.7505e-05 -8.78467e-06 -2.78822e-07 -1.12815e-05 1.51479e-07 2.35782e-05 
1480.5 0 7.06121e-06 -0.110263 -9.38922e-07 -4.34235e-06 0.612762 -5.50227e-05 1.88417e-05 0.287932 -0.000314008 0.287396 0.000288293 0.000367421 1.99457e-05 0.000839551 -0.000110088 0.000217514 -0.00025377 -0.000931585 -6.46058e-05 -0.000520192 3.01787e-05 -0.00028184 -2.82549e-05 -0.000269482 2.8875e-05 -2.1483e-05 -1.80571e-05 -1.03957e-05 -5.47668e-07 -1.14568e-05 1.5632e-06 2.40714e-05 
1480.85 0 7.51031e-06 -0.113332 -1.10396e-06 -5.7865e-06 0.590889 -6.36473e-05 3.36367e-05 0.292716 -0.000358865 0.292146 0.000311498 0.000408087 2.35226e-05 0.000866246 -0.000119029 0.000234129 -0.000281886 -0.00101737 -7.46452e-05 -0.000556033 3.51006e-05 -0.000309499 -3.1037e-05 -0.000296724 2.75638e-05 -2.25688e-05 -1.84686e-05 -1.22417e-05 -9.5043e-07 -1.15295e-05 3.06349e-06 2.45163e-05 
1481.2 0 7.95066e-06 -0.116291 -1.29072e-06 -7.47313e-06 0.568719 -7.29634e-05 5.26911e-05 0.297098 -0.000408674 0.296494 0.000333877 0.000452182 2.76039e-05 0.000887243 -0.000127354 0.000249461 -0.000310363 -0.00110559 -8.53526e-05 -0.000591462 4.03836e-05 -0.000337898 -3.3889e-05 -0.000324758 2.63766e-05 -2.35746e-05 -1.85855e-05 -1.42274e-05 -1.53117e-06 -1.16339e-05 4.65016e-06 2.51246e-05 
1481.55 0 8.4755e-06 -0.119138 -1.47456e-06 -8.98986e-06 0.546279 -8.2946e-05 7.66833e-05 0.301072 -0.000464232 0.300436 0.000355277 0.000500121 3.22361e-05 0.000906686 -0.000135465 0.0002631 -0.000339374 -0.00119569 -9.65217e-05 -0.000626516 4.57876e-05 -0.000367255 -3.7131e-05 -0.000353875 2.50546e-05 -2.43997e-05 -1.87042e-05 -1.63503e-05 -2.12403e-06 -1.18639e-05 6.44414e-06 2.59276e-05 
1481.9 0 9.25523e-06 -0.121867 -1.66599e-06 -1.01567e-05 0.523601 -9.36406e-05 0.000106086 0.304637 -0.000526337 0.303969 0.000376135 0.000551564 3.7448e-05 0.00092698 -0.000144017 0.000274225 -0.000369047 -0.00128773 -0.000108112 -0.000660987 5.08827e-05 -0.000398032 -4.11047e-05 -0.000384579 2.35627e-05 -2.49767e-05 -1.90707e-05 -1.87514e-05 -2.79351e-06 -1.21026e-05 8.37836e-06 2.66903e-05 
1482.25 0 1.03861e-05 -0.124472 -1.8981e-06 -1.12495e-05 0.500715 -0.000105144 0.000140778 0.307789 -0.000595288 0.30709 0.000396376 0.000605611 4.32396e-05 0.000948368 -0.000153607 0.000282821 -0.000399519 -0.00138204 -0.000120403 -0.000695206 5.532e-05 -0.000430207 -4.59464e-05 -0.000416789 2.21077e-05 -2.5363e-05 -1.94265e-05 -2.13944e-05 -3.70996e-06 -1.20583e-05 1.03913e-05 2.73123e-05 
1482.6 0 1.19088e-05 -0.126949 -2.15803e-06 -1.25379e-05 0.477649 -0.000117659 0.00018003 0.310529 -0.000670798 0.3098 0.000415466 0.000661469 4.95806e-05 0.000970653 -0.000164547 0.000289668 -0.000431141 -0.00147835 -0.000133638 -0.000729891 5.90418e-05 -0.0004631 -5.14062e-05 -0.000449812 2.05569e-05 -2.56444e-05 -1.96439e-05 -2.4031e-05 -4.83213e-06 -1.16406e-05 1.2512e-05 2.79664e-05 
1482.95 0 1.38006e-05 -0.129292 -2.40551e-06 -1.38268e-05 0.454429 -0.000131402 0.000222738 0.312855 -0.000752837 0.312096 0.000433338 0.000718981 5.65012e-05 0.000991755 -0.000176361 0.000295568 -0.0004635 -0.00157595 -0.000147753 -0.00076508 6.21388e-05 -0.000496292 -5.68235e-05 -0.00048326 1.8798e-05 -2.58453e-05 -1.97764e-05 -2.64766e-05 -6.05613e-06 -1.1044e-05 1.46706e-05 2.87114e-05 
1483.3 0 1.58624e-05 -0.131496 -2.63444e-06 -1.50457e-05 0.431079 -0.000146679 0.000267765 0.314765 -0.000841647 0.313976 0.000450204 0.000778379 6.40667e-05 0.001007 -0.000187754 0.000300567 -0.000494885 -0.00167421 -0.00016276 -0.000800515 6.4754e-05 -0.000530264 -6.16451e-05 -0.000517544 1.70013e-05 -2.58819e-05 -1.95931e-05 -2.88225e-05 -7.29573e-06 -1.03778e-05 1.6906e-05 2.94049e-05 
1483.65 0 1.79412e-05 -0.133559 -2.90231e-06 -1.66107e-05 0.407629 -0.000163773 0.000314268 0.316258 -0.000936854 0.315442 0.000466494 0.000839728 7.22344e-05 0.00101332 -0.000197609 0.000303701 -0.000523803 -0.00177273 -0.000179159 -0.000836325 6.7153e-05 -0.000565668 -6.57429e-05 -0.000553124 1.52504e-05 -2.56569e-05 -1.87541e-05 -3.11817e-05 -8.5912e-06 -9.49169e-06 1.95936e-05 3.00509e-05 
1484 0 2.00291e-05 -0.13548 -3.20732e-06 -1.87146e-05 0.384108 -0.000182659 0.000361648 0.317336 -0.00103759 0.316494 0.000482989 0.000902936 8.09606e-05 0.00101139 -0.000205546 0.000303806 -0.000550177 -0.00187109 -0.000197456 -0.000872599 6.95957e-05 -0.000602663 -6.92531e-05 -0.000590041 1.37294e-05 -2.51091e-05 -1.73892e-05 -3.35112e-05 -9.82823e-06 -8.27438e-06 2.28585e-05 3.08084e-05 
1484.35 0 2.20603e-05 -0.137254 -3.48111e-06 -2.12297e-05 0.36055 -0.000203173 0.000409688 0.318 -0.00114309 0.317136 0.000499913 0.000967958 9.0355e-05 0.00100231 -0.00021138 0.000300197 -0.000574321 -0.00196847 -0.000217855 -0.000909113 7.22277e-05 -0.000641204 -7.22652e-05 -0.000628231 1.27088e-05 -2.41833e-05 -1.57464e-05 -3.59587e-05 -1.09029e-05 -6.77422e-06 2.64708e-05 3.1665e-05 
1484.7 0 2.39779e-05 -0.138879 -3.69879e-06 -2.42006e-05 0.336986 -0.000225314 0.000458338 0.318255 -0.00125291 0.317371 0.000516886 0.00103462 0.000100563 0.000985609 -0.00021477 0.000292282 -0.000596046 -0.00206427 -0.000240903 -0.000946126 7.49237e-05 -0.000680926 -7.45515e-05 -0.000667244 1.19543e-05 -2.28815e-05 -1.37874e-05 -3.88742e-05 -1.20439e-05 -4.90431e-06 3.04558e-05 3.23376e-05 
1485.05 0 2.5975e-05 -0.14035 -3.90805e-06 -2.7822e-05 0.313445 -0.000249071 0.000507295 0.318102 -0.00136686 0.317204 0.000533918 0.00110225 0.000111537 0.000960425 -0.000215749 0.000279669 -0.000615146 -0.00215828 -0.0002676 -0.000984236 7.71479e-05 -0.000721118 -7.58544e-05 -0.000706302 1.10023e-05 -2.12475e-05 -1.14074e-05 -4.22462e-05 -1.34006e-05 -2.55959e-06 3.51161e-05 3.24194e-05 
1485.4 0 2.82759e-05 -0.141664 -4.17581e-06 -3.22592e-05 0.289953 -0.000274317 0.000556258 0.317546 -0.00148462 0.316636 0.000550982 0.00116998 0.000122987 0.000926421 -0.000215039 0.0002632 -0.000631587 -0.00225048 -0.000298532 -0.00102367 7.85001e-05 -0.000761639 -7.63363e-05 -0.000745334 9.52676e-06 -1.94116e-05 -8.40807e-06 -4.55187e-05 -1.49174e-05 3.26748e-08 4.04653e-05 3.17141e-05 
1485.75 0 3.09472e-05 -0.142821 -4.4966e-06 -3.76244e-05 0.266538 -0.000301002 0.000605026 0.316591 -0.00160561 0.315673 0.000567325 0.0012374 0.00013454 0.000883715 -0.000213414 0.000244741 -0.00064486 -0.00234073 -0.000333319 -0.00106416 7.91564e-05 -0.000802918 -7.64892e-05 -0.000784923 7.13347e-06 -1.744e-05 -4.77935e-06 -4.81646e-05 -1.65038e-05 2.34859e-06 4.63797e-05 3.04326e-05 
1486.1 0 3.39082e-05 -0.14382 -4.80207e-06 -4.38617e-05 0.243229 -0.000329099 0.000652938 0.31524 -0.00172921 0.314318 0.000581867 0.00130443 0.000145706 0.000834784 -0.000211374 0.000224956 -0.000653957 -0.00242839 -0.000371302 -0.00110489 7.94912e-05 -0.000844817 -7.67415e-05 -0.000825067 3.57807e-06 -1.51351e-05 -7.35745e-07 -5.02429e-05 -1.80574e-05 3.85419e-06 5.29269e-05 2.89928e-05 
1486.45 0 3.70299e-05 -0.144656 -5.1743e-06 -5.02294e-05 0.220055 -0.000358694 0.000699176 0.3135 -0.00185521 0.312578 0.000593691 0.00137052 0.000155893 0.000786147 -0.000209871 0.000202874 -0.00065877 -0.00251252 -0.000412302 -0.00114552 7.97422e-05 -0.000886768 -7.71799e-05 -0.000865162 -9.22658e-07 -1.22875e-05 3.81758e-06 -5.22222e-05 -1.95581e-05 4.33727e-06 6.00278e-05 2.78428e-05 
1486.8 0 4.0334e-05 -0.145329 -5.7285e-06 -5.55766e-05 0.197037 -0.000390066 0.000743579 0.311375 -0.00198422 0.310459 0.000602168 0.0014345 0.000164939 0.000744167 -0.000210061 0.000177496 -0.000660437 -0.00259248 -0.000456276 -0.00118637 7.98773e-05 -0.000928505 -7.77224e-05 -0.00090476 -5.96737e-06 -8.95147e-06 8.92883e-06 -5.44435e-05 -2.08202e-05 3.94677e-06 6.74019e-05 2.72199e-05 
1487.15 0 4.40315e-05 -0.145834 -6.35701e-06 -5.94283e-05 0.174195 -0.000423478 0.000786012 0.308871 -0.00211675 0.307965 0.00060669 0.00149538 0.000173198 0.000708625 -0.000212095 0.000148517 -0.000659701 -0.00266784 -0.000502849 -0.00122713 7.96682e-05 -0.000969859 -7.85347e-05 -0.000943506 -1.13141e-05 -5.41846e-06 1.4356e-05 -5.69634e-05 -2.15013e-05 3.16932e-06 7.49721e-05 2.65838e-05 
1487.5 0 4.83143e-05 -0.146173 -6.96118e-06 -6.23422e-05 0.151547 -0.000459113 0.000825247 0.305994 -0.0022524 0.305103 0.00060648 0.001553 0.000181164 0.000671834 -0.000215104 0.000115517 -0.000655847 -0.002739 -0.000551427 -0.00126679 7.88735e-05 -0.00101087 -7.97344e-05 -0.000981535 -1.69104e-05 -1.94894e-06 1.98834e-05 -5.97393e-05 -2.16864e-05 2.54872e-06 8.29851e-05 2.50768e-05 
1487.85 0 5.31398e-05 -0.146346 -7.53196e-06 -6.5348e-05 0.129115 -0.000497297 0.000859652 0.30275 -0.00239078 0.301879 0.000601094 0.0016077 0.000189231 0.000626802 -0.000217982 7.77437e-05 -0.000647475 -0.00280757 -0.000601532 -0.00130439 7.70441e-05 -0.00105227 -8.11068e-05 -0.00101981 -2.25697e-05 1.34726e-06 2.52945e-05 -6.28353e-05 -2.17966e-05 2.03757e-06 9.1515e-05 2.28846e-05 
1488.2 0 5.82931e-05 -0.146355 -8.01527e-06 -6.88611e-05 0.106924 -0.000538316 0.000888962 0.299146 -0.00253147 0.298303 0.000590681 0.00165944 0.000197635 0.000575428 -0.000220259 3.51909e-05 -0.000634341 -0.00287535 -0.000653312 -0.00133983 7.37646e-05 -0.00109458 -8.24024e-05 -0.00105867 -2.80386e-05 4.50468e-06 3.0695e-05 -6.64111e-05 -2.21665e-05 1.33436e-06 0.000100217 2.10143e-05 
1488.55 0 6.33767e-05 -0.146199 -8.39858e-06 -7.23839e-05 0.0849976 -0.000582205 0.000913803 0.295192 -0.00267333 0.294384 0.000575803 0.00170731 0.000206572 0.000525638 -0.000222751 -1.11839e-05 -0.000618705 -0.00294334 -0.000707565 -0.00137388 6.94709e-05 -0.00113742 -8.34911e-05 -0.00109727 -3.34839e-05 7.73383e-06 3.63922e-05 -7.03927e-05 -2.29058e-05 7.38532e-07 0.000108915 1.97885e-05 
1488.9 0 6.8068e-05 -0.145879 -8.80148e-06 -7.50935e-05 0.06336 -0.000628911 0.000933968 0.290895 -0.00281446 0.29013 0.000557106 0.00175024 0.000216391 0.000482551 -0.000227261 -6.06331e-05 -0.000604128 -0.00301145 -0.000764841 -0.00140722 6.47225e-05 -0.00118071 -8.44348e-05 -0.00113533 -3.91753e-05 1.12861e-05 4.26203e-05 -7.4497e-05 -2.39748e-05 6.28747e-07 0.000118009 1.86372e-05 
1489.25 0 7.21999e-05 -0.145401 -9.24128e-06 -7.65612e-05 0.0420367 -0.000678222 0.000949708 0.286264 -0.00295273 0.28555 0.00053478 0.00178826 0.000227616 0.000445269 -0.000234774 -0.000113189 -0.000592248 -0.00307885 -0.000824904 -0.00144059 5.92449e-05 -0.00122538 -8.52061e-05 -0.00117368 -4.52455e-05 1.5347e-05 4.9618e-05 -7.85843e-05 -2.52515e-05 5.79119e-07 0.000127673 1.73059e-05 
1489.6 0 7.56276e-05 -0.144764 -9.59491e-06 -7.71947e-05 0.0210561 -0.000729851 0.000963045 0.28131 -0.00308686 0.280657 0.000508716 0.00182223 0.000240703 0.000411138 -0.000244407 -0.000169295 -0.000581507 -0.00314411 -0.000887064 -0.0014752 5.30056e-05 -0.00127206 -8.54007e-05 -0.00121283 -5.17819e-05 2.01278e-05 5.72411e-05 -8.27143e-05 -2.673e-05 -5.87993e-08 0.000137736 1.61257e-05 
1489.95 0 7.83426e-05 -0.143971 -9.85528e-06 -7.75627e-05 0.000443497 -0.000783436 0.000975651 0.276047 -0.00321678 0.275464 0.000479069 0.00185217 0.000255652 0.000380588 -0.000255069 -0.00023005 -0.000569453 -0.00320517 -0.000950607 -0.00151163 4.69725e-05 -0.00131995 -8.50187e-05 -0.00125202 -5.85912e-05 2.57877e-05 6.49719e-05 -8.71148e-05 -2.86103e-05 -1.40135e-06 0.000148151 1.54451e-05 
1490.3 0 8.02527e-05 -0.143022 -1.02356e-05 -7.7369e-05 -0.019781 -0.000838461 0.000987849 0.270487 -0.00334233 0.269984 0.00044558 0.00187661 0.000272161 0.000357278 -0.00026719 -0.000296976 -0.00055545 -0.0032602 -0.00101503 -0.00154959 4.21002e-05 -0.00136763 -8.47119e-05 -0.00128973 -6.54752e-05 3.23199e-05 7.25479e-05 -9.21652e-05 -3.12223e-05 -3.21888e-06 0.000158946 1.5269e-05 
1490.65 0 8.13541e-05 -0.141919 -1.0783e-05 -7.58142e-05 -0.039601 -0.000894365 0.000999908 0.264639 -0.0034629 0.264227 0.000407626 0.00189409 0.00029039 0.000342682 -0.000282219 -0.000371087 -0.00054039 -0.00330897 -0.00107998 -0.00158897 3.8345e-05 -0.00141452 -8.47335e-05 -0.00132527 -7.29197e-05 3.93924e-05 7.98707e-05 -9.80932e-05 -3.4712e-05 -5.25515e-06 0.000169941 1.50892e-05 
1491 0 8.18842e-05 -0.140663 -1.10946e-05 -7.29633e-05 -0.0590011 -0.000950694 0.00101271 0.258516 -0.00357894 0.2582 0.000365194 0.00190449 0.000310739 0.000333006 -0.000300735 -0.00045273 -0.000524131 -0.00335229 -0.00114477 -0.00162994 3.50826e-05 -0.00146119 -8.48317e-05 -0.00135933 -8.13645e-05 4.65594e-05 8.66035e-05 -0.000104518 -3.84365e-05 -7.52132e-06 0.000181039 1.43705e-05 
1491.35 0 8.20865e-05 -0.139256 -1.08812e-05 -6.96437e-05 -0.0779674 -0.00100717 0.00102742 0.252127 -0.00369143 0.251914 0.000318089 0.00190794 0.00033315 0.000323708 -0.000321518 -0.000541742 -0.000504739 -0.00338972 -0.00120785 -0.00167276 3.19481e-05 -0.00150789 -8.48558e-05 -0.00139219 -9.07239e-05 5.36896e-05 9.30032e-05 -0.000110982 -4.15699e-05 -1.03461e-05 0.000192393 1.3162e-05 
1491.7 0 8.2136e-05 -0.1377 -1.02767e-05 -6.6289e-05 -0.0964881 -0.00106347 0.00104443 0.245484 -0.00380021 0.245378 0.000265957 0.00190387 0.000357571 0.000313227 -0.000342591 -0.000636869 -0.000480166 -0.00341933 -0.00126815 -0.00171805 2.87297e-05 -0.00155405 -8.45707e-05 -0.0014232 -0.000100678 6.0918e-05 9.98253e-05 -0.000117713 -4.40032e-05 -1.37852e-05 0.00020414 1.19671e-05 
1492.05 0 8.18567e-05 -0.135999 -9.40429e-06 -6.29684e-05 -0.114551 -0.00111919 0.00106333 0.238598 -0.00390441 0.238606 0.000208736 0.00189131 0.000384144 0.000302651 -0.00036298 -0.000735871 -0.000450425 -0.00343952 -0.00132645 -0.00176616 2.51408e-05 -0.00159966 -8.30981e-05 -0.00145236 -0.000110791 6.82073e-05 0.000107144 -0.000125033 -4.63794e-05 -1.73003e-05 0.000216055 1.10777e-05 
1492.4 0 8.08412e-05 -0.134158 -8.1829e-06 -5.92843e-05 -0.13214 -0.00117451 0.00108417 0.23148 -0.0040042 0.231608 0.000146302 0.00186994 0.000412713 0.000294628 -0.000383579 -0.000836117 -0.000417948 -0.00345 -0.00138408 -0.00181643 2.08941e-05 -0.00164539 -7.97769e-05 -0.00148034 -0.000120959 7.51744e-05 0.000114955 -0.000132566 -4.93347e-05 -2.05886e-05 0.000227763 1.04942e-05 
1492.75 0 7.91037e-05 -0.132182 -6.47129e-06 -5.43823e-05 -0.149239 -0.00122985 0.00110746 0.224142 -0.00410007 0.224401 7.84863e-05 0.00184019 0.000442921 0.000291612 -0.000405795 -0.000935498 -0.000385226 -0.0034505 -0.00144128 -0.00186834 1.61124e-05 -0.00169131 -7.51071e-05 -0.00150705 -0.000131857 8.16116e-05 0.000123664 -0.000139809 -5.26197e-05 -2.39512e-05 0.000239199 1.0281e-05 
1493.1 0 7.6917e-05 -0.130072 -4.43013e-06 -4.81035e-05 -0.165832 -0.00128521 0.00113289 0.216599 -0.00419194 0.216997 5.25629e-06 0.00180254 0.000474322 0.000295079 -0.000429718 -0.00103324 -0.000353268 -0.00343999 -0.00149746 -0.00192226 1.13305e-05 -0.00173687 -6.96803e-05 -0.00153204 -0.000144225 8.76089e-05 0.00013333 -0.000146861 -5.59992e-05 -2.77839e-05 0.000250423 1.04385e-05 
1493.45 0 7.45167e-05 -0.127831 -2.46295e-06 -4.09781e-05 -0.181909 -0.0013404 0.00115955 0.208861 -0.00427964 0.209409 -7.39085e-05 0.00175779 0.000506205 0.00030559 -0.000454408 -0.001129 -0.000322026 -0.00341863 -0.00155215 -0.00197814 6.79102e-06 -0.00178174 -6.39357e-05 -0.00155545 -0.000157764 9.31342e-05 0.000143535 -0.000154161 -6.00143e-05 -3.22819e-05 0.000261331 1.07122e-05 
1493.8 0 7.22195e-05 -0.125464 -7.32953e-07 -3.33348e-05 -0.197464 -0.00139482 0.00118709 0.200944 -0.00436252 0.201651 -0.000159856 0.00170712 0.000537776 0.000321298 -0.000479019 -0.00122188 -0.000290489 -0.00338824 -0.00160518 -0.00203509 2.53349e-06 -0.00182584 -5.83801e-05 -0.0015773 -0.000171652 9.82663e-05 0.000154027 -0.000161734 -6.50111e-05 -3.7297e-05 0.000271931 1.06848e-05 
1494.15 0 6.98815e-05 -0.122976 1.07476e-06 -2.58194e-05 -0.212488 -0.00144777 0.00121512 0.192862 -0.00444023 0.193734 -0.00025202 0.00165101 0.000568744 0.000338491 -0.000503009 -0.00131105 -0.000256784 -0.00334964 -0.00165618 -0.00209278 -1.33587e-06 -0.00186943 -5.29771e-05 -0.00159754 -0.000185599 0.000103244 0.000164747 -0.000169469 -7.04057e-05 -4.22824e-05 0.000282288 1.01841e-05 
1494.5 0 6.71268e-05 -0.12037 3.44249e-06 -1.93797e-05 -0.226972 -0.0014997 0.00124243 0.184629 -0.00451312 0.185671 -0.000347712 0.00158936 0.000599102 0.000355823 -0.000526385 -0.00139671 -0.000219818 -0.00330171 -0.00170474 -0.00215094 -5.12697e-06 -0.00191268 -4.71798e-05 -0.0016165 -0.000199421 0.000108247 0.000175084 -0.000177383 -7.54718e-05 -4.65406e-05 0.00029199 9.58838e-06 
1494.85 0 6.4306e-05 -0.117653 6.43511e-06 -1.40764e-05 -0.240905 -0.00155113 0.0012674 0.17626 -0.00458123 0.177473 -0.000443621 0.00152223 0.000628488 0.000374862 -0.000549805 -0.00147937 -0.000180699 -0.00324374 -0.00175049 -0.00220804 -9.5038e-06 -0.00195516 -4.04528e-05 -0.00163404 -0.000212467 0.000113318 0.000185033 -0.000185042 -8.00692e-05 -4.97272e-05 0.000300389 9.622e-06 
1495.2 0 6.1803e-05 -0.114829 9.5176e-06 -9.34324e-06 -0.25428 -0.00160136 0.00128841 0.167771 -0.00464417 0.169153 -0.000537403 0.00144987 0.000656406 0.000396263 -0.000573794 -0.00155891 -0.000141243 -0.0031766 -0.00179287 -0.0022634 -1.49306e-05 -0.0019964 -3.25095e-05 -0.00164946 -0.000224038 0.000118139 0.000195607 -0.000191822 -8.44577e-05 -5.17178e-05 0.000307748 1.06702e-05 
1495.55 0 5.9295e-05 -0.1119 1.21795e-05 -5.08243e-06 -0.267094 -0.00164976 0.00130469 0.159174 -0.0047014 0.160722 -0.000627634 0.0013729 0.000682947 0.000418224 -0.000598322 -0.00163516 -0.000102304 -0.00310214 -0.00183138 -0.00231796 -2.13399e-05 -0.00203576 -2.33078e-05 -0.00166217 -0.000233775 0.000122117 0.000206782 -0.000197577 -8.89136e-05 -5.22035e-05 0.00031435 1.24145e-05 
1495.9 0 5.62668e-05 -0.108869 1.45076e-05 -1.75062e-06 -0.279347 -0.00169623 0.00131623 0.15048 -0.00475185 0.15219 -0.000713416 0.00129192 0.00070892 0.000438067 -0.000623089 -0.00170752 -6.38232e-05 -0.00302226 -0.00186612 -0.00237147 -2.78858e-05 -0.00207177 -1.29845e-05 -0.00167155 -0.000241744 0.000125017 0.000217544 -0.000202482 -9.33807e-05 -5.12636e-05 0.000319926 1.43575e-05 
1496.25 0 5.21898e-05 -0.105738 1.69153e-05 2.99728e-07 -0.291046 -0.00174052 0.00132262 0.1417 -0.00479419 0.143567 -0.000794594 0.00120701 0.00073509 0.000454079 -0.000647751 -0.00177529 -2.50416e-05 -0.00293815 -0.00189715 -0.00242242 -3.35743e-05 -0.00210335 -1.77865e-06 -0.00167707 -0.000248475 0.000127064 0.000228111 -0.000206401 -9.78225e-05 -4.93532e-05 0.000324579 1.61355e-05 
1496.6 0 4.68296e-05 -0.10251 1.96921e-05 1.04816e-06 -0.302197 -0.00178239 0.00132411 0.13284 -0.00482749 0.134862 -0.000871416 0.00111854 0.00076188 0.000465195 -0.000672124 -0.00183814 1.52578e-05 -0.00285047 -0.00192345 -0.00247069 -3.82361e-05 -0.00213105 1.01514e-05 -0.00167884 -0.000254434 0.000128293 0.000239232 -0.000209563 -0.000102274 -4.65753e-05 0.000328513 1.73857e-05 
1496.95 0 4.05674e-05 -0.0991934 2.28288e-05 1.31397e-07 -0.312797 -0.00182101 0.00132204 0.123912 -0.00485152 0.126085 -0.000944056 0.00102789 0.000789634 0.000470648 -0.000695821 -0.00189607 5.84616e-05 -0.00275964 -0.00194465 -0.00251703 -4.23645e-05 -0.00215645 2.31784e-05 -0.0016779 -0.000259606 0.000128698 0.000250708 -0.000212932 -0.000106891 -4.3002e-05 0.000332014 1.81292e-05 
1497.3 0 3.36647e-05 -0.0957922 2.60779e-05 -3.05733e-06 -0.322844 -0.00185513 0.00131754 0.114928 -0.00486699 0.117247 -0.00101271 0.000936366 0.000818269 0.000470489 -0.000718171 -0.00195032 0.000105594 -0.00266647 -0.00196209 -0.00256183 -4.66013e-05 -0.0021807 3.76021e-05 -0.00167502 -0.000264181 0.000128437 0.00026261 -0.000217023 -0.000112325 -3.91142e-05 0.000335305 1.85655e-05 
1497.65 0 2.60578e-05 -0.0923107 2.93774e-05 -8.71117e-06 -0.332334 -0.00188415 0.00131177 0.105903 -0.0048745 0.108361 -0.0010774 0.000844274 0.000847782 0.000465301 -0.000739265 -0.00200197 0.00015663 -0.00257203 -0.00197677 -0.00260557 -5.12481e-05 -0.00220345 5.29934e-05 -0.00166986 -0.000268412 0.000127548 0.000275192 -0.000221568 -0.000119025 -3.52386e-05 0.000337763 1.88536e-05 
1498 0 1.77999e-05 -0.0887542 3.29178e-05 -1.63529e-05 -0.34127 -0.00190839 0.00130619 0.0968463 -0.00487425 0.0994379 -0.00113812 0.000750687 0.000878382 0.000455681 -0.000759602 -0.0020505 0.000210739 -0.00247647 -0.00198876 -0.00264849 -5.62626e-05 -0.00222357 6.86828e-05 -0.00166176 -0.000271951 0.00012615 0.000288175 -0.000226382 -0.000126816 -3.12536e-05 0.000338924 1.92937e-05 
1498.35 0 9.20536e-06 -0.0851284 3.67103e-05 -2.54946e-05 -0.349654 -0.00192899 0.0013024 0.0877671 -0.00486667 0.090487 -0.00119522 0.000653433 0.000909709 0.000442325 -0.000778686 -0.00209587 0.000267452 -0.00237992 -0.00199804 -0.00269048 -6.17508e-05 -0.00224097 8.42914e-05 -0.00165105 -0.000274624 0.000124411 0.000301771 -0.000231228 -0.000135532 -2.71865e-05 0.000339706 1.99815e-05 
1498.7 0 1.11192e-06 -0.0814384 4.06667e-05 -3.62162e-05 -0.357486 -0.00194701 0.0013011 0.0786747 -0.00485238 0.0815179 -0.00124928 0.000551148 0.000941174 0.000427953 -0.000795426 -0.00213985 0.000326211 -0.0022836 -0.00200394 -0.00273147 -6.74665e-05 -0.0022566 9.95948e-05 -0.00163897 -0.000276658 0.000122153 0.000316283 -0.000235638 -0.000144961 -2.30598e-05 0.000341084 2.09849e-05 
1499.05 0 -5.96594e-06 -0.0776873 4.4795e-05 -4.80004e-05 -0.364768 -0.00196295 0.00130093 0.0695813 -0.00483217 0.0725425 -0.00129998 0.000444434 0.000972762 0.000418124 -0.00081009 -0.00218284 0.000384791 -0.0021885 -0.00200583 -0.00277103 -7.28314e-05 -0.00227059 0.000114441 -0.00162559 -0.000278288 0.000119132 0.000331515 -0.000239957 -0.000154455 -1.86611e-05 0.000342993 2.2688e-05 
1499.4 0 -1.22268e-05 -0.0738778 4.8988e-05 -5.90589e-05 -0.371506 -0.00197757 0.00129987 0.0604985 -0.00480703 0.0635725 -0.00134525 0.000334415 0.00100489 0.000415563 -0.000824367 -0.00222308 0.000440498 -0.00209459 -0.00200527 -0.00280869 -7.77648e-05 -0.00228137 0.000129183 -0.0016092 -0.000279786 0.00011526 0.000347251 -0.000245357 -0.000163806 -1.36362e-05 0.000345339 2.54126e-05 
1499.75 0 -1.76348e-05 -0.0700159 5.31728e-05 -6.83394e-05 -0.377711 -0.00199152 0.00129751 0.0514349 -0.0047782 0.0546167 -0.00138271 0.000222195 0.00103769 0.000416012 -0.00083897 -0.00225832 0.000492504 -0.00200208 -0.00200533 -0.00284399 -8.26347e-05 -0.0022881 0.00014407 -0.00158908 -0.000281184 0.000110296 0.000363133 -0.000252193 -0.000173339 -7.65793e-06 0.000348009 2.89579e-05 
1500.1 0 -2.20108e-05 -0.0661084 5.73867e-05 -7.67488e-05 -0.383381 -0.00200488 0.00129397 0.0423987 -0.00474677 0.0456839 -0.00141154 0.000109862 0.00107043 0.000413514 -0.000853507 -0.00228648 0.000541704 -0.00191193 -0.00200749 -0.00287617 -8.7419e-05 -0.00229212 0.000158823 -0.00156705 -0.000282371 0.000104032 0.000379214 -0.000260107 -0.000183003 -1.03349e-06 0.000350656 3.26819e-05 
1500.45 0 -2.59045e-05 -0.0621589 6.1681e-05 -8.56456e-05 -0.388515 -0.00201796 0.00128856 0.0334005 -0.00471346 0.0367854 -0.00143233 3.56314e-07 0.00110228 0.000406336 -0.000867831 -0.00230644 0.000589056 -0.00182516 -0.00201127 -0.00290508 -9.18647e-05 -0.0022946 0.000173204 -0.00154464 -0.000283382 9.66739e-05 0.000396123 -0.000268772 -0.00019234 5.37273e-06 0.000353133 3.63734e-05 
1500.8 0 -3.0056e-05 -0.0581693 6.58978e-05 -9.55863e-05 -0.393117 -0.00203117 0.00128129 0.0244523 -0.00467777 0.0279338 -0.00144538 -0.000103791 0.00113276 0.000396272 -0.000881862 -0.00231852 0.000635093 -0.00174233 -0.00201478 -0.0029311 -9.58916e-05 -0.00229443 0.000186957 -0.00152089 -0.00028429 8.85549e-05 0.000413996 -0.000277677 -0.0002012 1.11012e-05 0.000355523 4.04041e-05 
1501.15 0 -3.49487e-05 -0.0541433 6.9718e-05 -0.000106725 -0.3972 -0.002044 0.00127257 0.0155633 -0.00463829 0.019138 -0.00145013 -0.000200831 0.00116132 0.000385273 -0.000895846 -0.00232359 0.000680057 -0.00166377 -0.00201623 -0.0029539 -9.9062e-05 -0.00228982 0.000200369 -0.00149377 -0.000284956 7.97914e-05 0.000432167 -0.000286658 -0.000209703 1.64443e-05 0.000357632 4.48631e-05 
1501.5 0 -4.08633e-05 -0.0500862 7.31218e-05 -0.000119076 -0.400774 -0.00205579 0.00126272 0.00673912 -0.00459441 0.010404 -0.00144642 -0.000290113 0.00118754 0.000373672 -0.000910647 -0.00232212 0.00072346 -0.0015897 -0.00201566 -0.00297234 -0.000100845 -0.00228025 0.000214138 -0.00146248 -0.000284886 7.04084e-05 0.000450126 -0.000295945 -0.000218016 2.17689e-05 0.000359347 4.96174e-05 
1501.85 0 -4.76021e-05 -0.0460025 7.63884e-05 -0.000132329 -0.403844 -0.00206618 0.00125298 -0.00201371 -0.00454629 0.00173725 -0.00143599 -0.000372243 0.00121137 0.000360728 -0.000926799 -0.00231483 0.000764872 -0.00152049 -0.00201451 -0.00298579 -0.000101108 -0.00226666 0.000228425 -0.00142774 -0.000283836 6.04543e-05 0.000468176 -0.000305644 -0.000226528 2.66347e-05 0.000360649 5.49506e-05 
1502.2 0 -5.48325e-05 -0.0418964 7.98635e-05 -0.000145621 -0.406415 -0.00207463 0.00124463 -0.010686 -0.00449422 -0.0068546 -0.00142193 -0.00044793 0.00123336 0.000347882 -0.000944306 -0.00230245 0.000804729 -0.001456 -0.00201424 -0.00299419 -9.97158e-05 -0.00225 0.000243038 -0.00139103 -0.000282379 4.96728e-05 0.000486277 -0.000315476 -0.000235623 3.04097e-05 0.00036113 6.12326e-05 
1502.55 0 -6.25034e-05 -0.0377718 8.37093e-05 -0.000157218 -0.408493 -0.00208026 0.00123749 -0.0192682 -0.0044383 -0.0153627 -0.00140608 -0.000516504 0.00125484 0.000338293 -0.000963763 -0.00228491 0.000843143 -0.00139513 -0.00201534 -0.0029963 -9.66258e-05 -0.00223001 0.000257599 -0.00135335 -0.000281128 3.79665e-05 0.00050377 -0.000325031 -0.000245519 3.31467e-05 0.000360501 6.81104e-05 
1502.9 0 -7.07057e-05 -0.0336324 8.79134e-05 -0.000166157 -0.410084 -0.00208264 0.00123039 -0.0277522 -0.00437813 -0.0237794 -0.00138848 -0.0005767 0.00127619 0.000331844 -0.000986073 -0.00226232 0.000880013 -0.00133638 -0.00201767 -0.00298996 -9.24196e-05 -0.00220592 0.000271856 -0.00131487 -0.00027967 2.63683e-05 0.000520278 -0.000334373 -0.000256249 3.49565e-05 0.000358852 7.47879e-05 
1503.25 0 -7.88209e-05 -0.0294819 9.20433e-05 -0.000173599 -0.411199 -0.00208162 0.00122325 -0.0361314 -0.0043134 -0.0320991 -0.00136871 -0.000628283 0.00129656 0.000325363 -0.00101109 -0.00223551 0.000916891 -0.0012791 -0.00202129 -0.00297361 -8.79803e-05 -0.00217757 0.000285904 -0.00127561 -0.00027725 1.61089e-05 0.00053579 -0.000343709 -0.000267994 3.57361e-05 0.000356335 8.0769e-05 
1503.6 0 -8.60027e-05 -0.0253252 9.55721e-05 -0.000181483 -0.411845 -0.00207651 0.00121663 -0.0443993 -0.00424513 -0.0403161 -0.00134738 -0.000671763 0.00131595 0.000317561 -0.00103797 -0.00220459 0.000955885 -0.00122405 -0.00202556 -0.00294739 -8.31327e-05 -0.00214557 0.000300348 -0.0012359 -0.000273851 7.14466e-06 0.000550949 -0.000352723 -0.000280992 3.54787e-05 0.00035309 8.64039e-05 
1503.95 0 -9.20343e-05 -0.0211671 9.83868e-05 -0.000190305 -0.412027 -0.00206681 0.0012085 -0.0525494 -0.00417479 -0.048423 -0.00132542 -0.000707412 0.00133457 0.000310158 -0.00106598 -0.00216813 0.000997253 -0.00117265 -0.00202951 -0.00291304 -7.71798e-05 -0.00211095 0.000315658 -0.00119597 -0.000270363 -1.55329e-06 0.000566766 -0.000361512 -0.000294939 3.45017e-05 0.00034964 9.23042e-05 
1504.3 0 -9.69423e-05 -0.0170112 0.000100507 -0.000198674 -0.411753 -0.00205246 0.00119537 -0.0605756 -0.00410221 -0.0564115 -0.0013024 -0.000735247 0.00135207 0.000303558 -0.00109511 -0.00212495 0.00103975 -0.0011256 -0.00203406 -0.00287239 -7.06128e-05 -0.00207426 0.000331635 -0.00115569 -0.000267416 -1.05982e-05 0.000583469 -0.000370527 -0.000309493 3.38061e-05 0.000346701 9.78885e-05 
1504.65 0 -0.00010117 -0.0128614 0.000102061 -0.000205811 -0.411032 -0.00203327 0.00117639 -0.0684724 -0.00402564 -0.0642733 -0.00127773 -0.000755628 0.00136861 0.00029477 -0.00112549 -0.00207488 0.00108313 -0.00108247 -0.00204092 -0.00282626 -6.41594e-05 -0.00203527 0.000347921 -0.00111474 -0.000264345 -1.99411e-05 0.000600391 -0.000379195 -0.000324617 3.37249e-05 0.000343932 0.000102233 
1505 0 -0.000105297 -0.00872183 0.000103421 -0.000213122 -0.409874 -0.0020097 0.00115339 -0.0762343 -0.00394386 -0.0720013 -0.00125165 -0.000768982 0.00138466 0.000281353 -0.00115649 -0.0020177 0.00112968 -0.00104226 -0.00204981 -0.0027746 -5.76961e-05 -0.00199366 0.000364693 -0.00107273 -0.000259819 -2.97207e-05 0.000616831 -0.000386773 -0.000340181 3.32785e-05 0.000340356 0.000105487 
1505.35 0 -0.000109385 -0.00459667 0.000104779 -0.000222278 -0.408289 -0.00198308 0.00112753 -0.0838556 -0.00385735 -0.0795891 -0.00122412 -0.000775236 0.0014002 0.000263259 -0.00118715 -0.00195366 0.00118165 -0.00100421 -0.0020592 -0.00271751 -5.09296e-05 -0.00194928 0.000382323 -0.00102958 -0.000253299 -4.03172e-05 0.000632537 -0.000393473 -0.000356206 3.17192e-05 0.000335778 0.000108361 
1505.7 0 -0.000112645 -0.00048963 0.000106073 -0.000233391 -0.406287 -0.00195517 0.00109783 -0.0913304 -0.0037674 -0.0870306 -0.0011948 -0.000773883 0.00141524 0.000239882 -0.0012161 -0.0018842 0.00123887 -0.000968528 -0.00206758 -0.00265567 -4.40757e-05 -0.0019019 0.000400524 -0.000985497 -0.000245254 -5.18999e-05 0.000647675 -0.000399366 -0.00037256 2.92517e-05 0.000330554 0.000111476 
1506.05 0 -0.000114109 0.00359581 0.00010738 -0.000245713 -0.403882 -0.00192692 0.00106272 -0.0986526 -0.00367445 -0.0943208 -0.00116413 -0.000764563 0.00142998 0.000209604 -0.00124129 -0.00181067 0.00129983 -0.000936012 -0.00207305 -0.00258921 -3.74796e-05 -0.00185142 0.000418611 -0.000940813 -0.00023654 -6.41603e-05 0.000662269 -0.000403748 -0.00038903 2.644e-05 0.000325001 0.000115042 
1506.4 0 -0.000113532 0.00765587 0.000108734 -0.000258875 -0.401084 -0.00189885 0.00102105 -0.105815 -0.0035781 -0.101456 -0.00113234 -0.000747826 0.00144453 0.000173176 -0.00126163 -0.00173379 0.00136342 -0.000907596 -0.00207354 -0.00251694 -3.11565e-05 -0.00179812 0.000436466 -0.000896107 -0.000227541 -7.642e-05 0.000676628 -0.00040634 -0.000405835 2.34788e-05 0.000319242 0.000118588 
1506.75 0 -0.000111351 0.0116873 0.000109927 -0.000272527 -0.397903 -0.00187205 0.000972522 -0.112811 -0.00347819 -0.108433 -0.00109875 -0.000724212 0.00145929 0.000133781 -0.00127811 -0.00165375 0.00142814 -0.000883854 -0.00206886 -0.00243847 -2.48417e-05 -0.00174213 0.000454086 -0.000851489 -0.000218143 -8.82281e-05 0.00069143 -0.000407822 -0.000423424 2.05887e-05 0.000312836 0.000121475 
1507.1 0 -0.000108036 0.0156871 0.000110764 -0.000285982 -0.394345 -0.00184765 0.000917839 -0.119635 -0.00337472 -0.115249 -0.00106269 -0.000692835 0.00147537 9.09435e-05 -0.00129229 -0.00157016 0.00149217 -0.000864184 -0.00206017 -0.00235458 -1.83051e-05 -0.00168292 0.000471268 -0.000806524 -0.000208499 -9.95639e-05 0.000706571 -0.000408424 -0.000442008 1.83279e-05 0.000305277 0.000123288 
1507.45 0 -0.000103876 0.0196517 0.000111641 -0.000299684 -0.390419 -0.00182647 0.000857614 -0.126283 -0.00326845 -0.121898 -0.00102389 -0.000652484 0.00149361 4.00388e-05 -0.00130425 -0.00148281 0.00155494 -0.000846235 -0.00204745 -0.00226549 -1.18461e-05 -0.00162096 0.000487918 -0.000761277 -0.000198831 -0.000110099 0.000721465 -0.000407698 -0.000461356 1.66994e-05 0.000296555 0.000123922 
1507.8 0 -9.9197e-05 0.0235781 0.000112895 -0.00031504 -0.386133 -0.00181001 0.000791784 -0.132754 -0.00316011 -0.128374 -0.000982646 -0.000603638 0.00151348 -2.09525e-05 -0.00131305 -0.00139184 0.00161782 -0.000827133 -0.00202961 -0.00217095 -6.04071e-06 -0.00155742 0.000503854 -0.000715969 -0.000188628 -0.000119413 0.000736187 -0.000405523 -0.000481296 1.44306e-05 0.000287163 0.000123468 
1508.15 0 -9.39857e-05 0.0274632 0.00011428 -0.000332432 -0.381497 -0.00180037 0.000720733 -0.139043 -0.00304885 -0.134666 -0.000941001 -0.000548047 0.00153365 -8.93278e-05 -0.00131976 -0.00129798 0.00168286 -0.000805404 -0.00200611 -0.00207174 -1.378e-06 -0.00149239 0.00051907 -0.00067014 -0.000177081 -0.000128124 0.000751169 -0.000402062 -0.000501929 1.01541e-05 0.000277509 0.00012188 
1508.5 0 -8.81095e-05 0.0313034 0.000115723 -0.000350584 -0.376521 -0.00179791 0.000646297 -0.145148 -0.00293342 -0.140773 -0.000901972 -0.000486842 0.00155249 -0.000161176 -0.00132823 -0.00120148 0.00175036 -0.000782007 -0.00197713 -0.00196885 2.049e-06 -0.00142564 0.000533733 -0.00062365 -0.000164336 -0.000137566 0.000765973 -0.00039703 -0.000523449 3.38473e-06 0.000267254 0.000119331 
1508.85 0 -8.22792e-05 0.0350955 0.000116885 -0.000367629 -0.371213 -0.00180085 0.000570596 -0.151062 -0.00281339 -0.146692 -0.000867685 -0.000420095 0.00156847 -0.000234113 -0.00134211 -0.00110231 0.0018192 -0.000759317 -0.00194252 -0.00186181 4.58018e-06 -0.00135712 0.000547572 -0.000577304 -0.00015069 -0.000148289 0.000779709 -0.000390101 -0.000545093 -6.09198e-06 0.000256728 0.000116526 
1509.2 0 -7.72443e-05 0.0388374 0.000117448 -0.000382396 -0.365585 -0.00180793 0.000494636 -0.156783 -0.00268892 -0.152418 -0.000839378 -0.000348709 0.00158084 -0.000307489 -0.00136204 -0.00100193 0.001888 -0.000738036 -0.00190229 -0.00174995 6.10522e-06 -0.00128635 0.000560497 -0.000531222 -0.000135925 -0.000159388 0.000792166 -0.000381503 -0.000565522 -1.795e-05 0.000246889 0.000113831 
1509.55 0 -7.24809e-05 0.042527 0.000117614 -0.000394695 -0.359649 -0.00181831 0.000419147 -0.162305 -0.00256088 -0.157948 -0.000817325 -0.000275752 0.00158953 -0.000382797 -0.0013864 -0.000902489 0.00195453 -0.000717136 -0.00185718 -0.0016337 6.09709e-06 -0.00121259 0.000573125 -0.000484913 -0.00012028 -0.000169849 0.000804029 -0.000371582 -0.000584459 -3.11278e-05 0.000237936 0.000110308 
1509.9 0 -6.70713e-05 0.0461613 0.000117659 -0.000405073 -0.353418 -0.00183002 0.000345266 -0.167624 -0.00243056 -0.163279 -0.000801077 -0.000204411 0.00159534 -0.000463035 -0.00141369 -0.000804898 0.00201652 -0.000696006 -0.00180865 -0.00151448 4.73751e-06 -0.00113557 0.00058564 -0.000438756 -0.000104091 -0.000180007 0.000816146 -0.00036118 -0.000602361 -4.53315e-05 0.000229511 0.000104556 
1510.25 0 -6.08437e-05 0.0497363 0.000117803 -0.000414666 -0.346903 -0.00184105 0.000273144 -0.172738 -0.00229886 -0.168406 -0.00079036 -0.000135168 0.00159939 -0.000549713 -0.00144238 -0.000708834 0.00207429 -0.000674916 -0.00175873 -0.00139295 2.94868e-06 -0.00105652 0.000598229 -0.000393245 -8.74402e-05 -0.000190495 0.000828456 -0.000351073 -0.000619594 -6.14173e-05 0.000221525 9.6652e-05 
1510.6 0 -5.42206e-05 0.0532484 0.000117935 -0.000424117 -0.340113 -0.00185043 0.000201901 -0.177643 -0.0021666 -0.173328 -0.000784484 -6.77231e-05 0.00160223 -0.000641026 -0.00146964 -0.00061461 0.00213034 -0.000653868 -0.00170873 -0.00126881 1.35076e-06 -0.000977285 0.000611378 -0.000348138 -7.075e-05 -0.000200768 0.000840684 -0.000340818 -0.000636294 -8.03093e-05 0.000213779 8.7797e-05 
1510.95 0 -4.78758e-05 0.0566945 0.000117632 -0.000432801 -0.333055 -0.00185776 0.000131683 -0.182335 -0.00203472 -0.178042 -0.000782146 -3.11422e-06 0.00160403 -0.000733264 -0.00149395 -0.000523105 0.00218557 -0.000632299 -0.0016583 -0.00114237 1.26157e-07 -0.000898749 0.000624859 -0.000303333 -5.45471e-05 -0.000210372 0.000853111 -0.000329628 -0.000652903 -0.000101516 0.000205632 7.81591e-05 
1511.3 0 -4.21999e-05 0.0600713 0.000116518 -0.00043901 -0.32574 -0.00186322 6.39656e-05 -0.186809 -0.00190321 -0.182548 -0.000782181 5.80945e-05 0.00160495 -0.000824222 -0.00151726 -0.000434617 0.00223634 -0.000610358 -0.00160636 -0.00101437 -8.93919e-07 -0.000820632 0.00063783 -0.000259326 -3.90952e-05 -0.000219698 0.000865759 -0.000317931 -0.000669583 -0.000123267 0.000197049 6.72636e-05 
1511.65 0 -3.65245e-05 0.0633761 0.000115063 -0.000441019 -0.318177 -0.00186626 -1.71634e-07 -0.191062 -0.00177151 -0.186843 -0.000784264 0.000116286 0.00160549 -0.000915923 -0.00154143 -0.000349131 0.0022782 -0.00058833 -0.00155403 -0.000884949 -1.95731e-06 -0.000742179 0.000650028 -0.000216597 -2.4408e-05 -0.000229224 0.000877838 -0.000307323 -0.000685394 -0.000144677 0.000188665 5.54376e-05 
1512 0 -3.07112e-05 0.0666073 0.00011396 -0.00043835 -0.31038 -0.0018655 -6.00391e-05 -0.195092 -0.00164067 -0.190924 -0.000789313 0.000171258 0.00160524 -0.00101207 -0.00156508 -0.000266972 0.00231044 -0.000565159 -0.00150499 -0.000754029 -3.60321e-06 -0.000662608 0.000661584 -0.000175132 -1.07478e-05 -0.000239227 0.000888963 -0.00029865 -0.000699886 -0.00016555 0.00018099 4.28119e-05 
1512.35 0 -2.5067e-05 0.0697646 0.00011261 -0.000431918 -0.30236 -0.00186164 -0.000113985 -0.198897 -0.00151316 -0.194786 -0.000797515 0.000221208 0.0016034 -0.0011139 -0.00158623 -0.00018916 0.00233445 -0.000539759 -0.00146102 -0.000622674 -6.54975e-06 -0.00058165 0.000672316 -0.000134144 1.62683e-06 -0.000250085 0.000899349 -0.000291024 -0.000713506 -0.000185835 0.00017395 2.86207e-05 
1512.7 0 -1.87987e-05 0.0728469 0.000110098 -0.00042328 -0.294132 -0.00185661 -0.00016165 -0.202479 -0.00139129 -0.198427 -0.000807344 0.000263655 0.00160053 -0.00122007 -0.00160427 -0.000115575 0.00235176 -0.000512619 -0.00141956 -0.000493043 -1.04761e-05 -0.000499762 0.000681853 -9.28946e-05 1.30883e-05 -0.000262246 0.000908866 -0.000283693 -0.000726608 -0.000206042 0.000167229 1.21352e-05 
1513.05 0 -1.09866e-05 0.075852 0.000106619 -0.000413222 -0.285707 -0.00185105 -0.000205234 -0.20584 -0.00127579 -0.201848 -0.00081769 0.000297044 0.00159679 -0.00132979 -0.001619 -4.47004e-05 0.00236389 -0.000485623 -0.00137732 -0.00036736 -1.44672e-05 -0.000418056 0.000690043 -5.17547e-05 2.43693e-05 -0.000276117 0.000917287 -0.000277246 -0.000739215 -0.000226035 0.000161468 -7.19678e-06 
1513.4 0 -1.94058e-06 0.0787773 0.000102837 -0.000402512 -0.277094 -0.00184381 -0.000246607 -0.208979 -0.00116595 -0.205048 -0.000829378 0.000321358 0.00159153 -0.00144428 -0.00163007 2.441e-05 0.00237122 -0.000460343 -0.00133428 -0.000246624 -1.81552e-05 -0.000337969 0.000697938 -1.14251e-05 3.59099e-05 -0.000291675 0.000924596 -0.000272383 -0.000751007 -0.000245127 0.000157469 -2.89772e-05 
1513.75 0 6.92351e-06 0.0816204 9.90008e-05 -0.00039267 -0.268303 -0.00183393 -0.000285714 -0.211898 -0.00106195 -0.208023 -0.000843091 0.000336783 0.00158513 -0.00156259 -0.00163644 9.24274e-05 0.00237287 -0.00043694 -0.00129157 -0.000130393 -2.15323e-05 -0.000260926 0.000706785 2.7786e-05 4.68745e-05 -0.000308281 0.000930838 -0.000268722 -0.00076188 -0.000263628 0.000154768 -5.11446e-05 
1514.1 0 1.50375e-05 0.084379 9.51946e-05 -0.000383882 -0.259344 -0.00182139 -0.000322199 -0.214592 -0.000964475 -0.210773 -0.000856722 0.000343033 0.00157872 -0.00168113 -0.00163713 0.000159825 0.00236795 -0.000414969 -0.00124845 -1.73481e-05 -2.45393e-05 -0.000187375 0.000716298 6.58007e-05 5.66119e-05 -0.000325439 0.000935893 -0.000265667 -0.000772114 -0.00028225 0.000152919 -7.21878e-05 
1514.45 0 2.25768e-05 0.0870504 9.15683e-05 -0.000374676 -0.250226 -0.0018062 -0.000356976 -0.217061 -0.000872759 -0.213294 -0.00086744 0.000340314 0.00157247 -0.00179852 -0.00163259 0.000225432 0.00235684 -0.000394448 -0.00120354 9.31177e-05 -2.6963e-05 -0.000116493 0.000726038 0.000103223 6.55272e-05 -0.000342884 0.000939927 -0.000263038 -0.000782123 -0.000300904 0.000151946 -9.21871e-05 
1514.8 0 2.91665e-05 0.0896316 8.79892e-05 -0.000363969 -0.240961 -0.00178888 -0.000391241 -0.219306 -0.000785708 -0.215584 -0.000874087 0.000330052 0.0015656 -0.00191648 -0.00162385 0.000287219 0.00234136 -0.000375558 -0.00115656 0.000199967 -2.89045e-05 -4.74486e-05 0.000736437 0.000141232 7.37122e-05 -0.000360553 0.000943034 -0.00026058 -0.00079211 -0.000318756 0.000151899 -0.00011148 
1515.15 0 3.48788e-05 0.0921203 8.40022e-05 -0.000351418 -0.231561 -0.00177059 -0.000424621 -0.221323 -0.000703264 -0.217642 -0.000876627 0.000314767 0.0015585 -0.00203709 -0.00161068 0.00034339 0.00232363 -0.000357602 -0.00110804 0.000302148 -3.10431e-05 1.9438e-05 0.000747182 0.000180471 8.12245e-05 -0.000378389 0.000945276 -0.000257604 -0.000801873 -0.00033497 0.000152397 -0.000130065 
1515.5 0 4.11116e-05 0.0945153 7.93561e-05 -0.000337025 -0.222037 -0.00175145 -0.000456284 -0.223111 -0.000625863 -0.21947 -0.000875603 0.000296555 0.00155295 -0.00216178 -0.00159134 0.000393787 0.00230502 -0.00033903 -0.00105785 0.000399287 -3.3595e-05 8.3969e-05 0.000757278 0.000220762 8.84934e-05 -0.000396513 0.000946849 -0.000253825 -0.00081101 -0.000349631 0.000152524 -0.000147874 
1515.85 0 4.8981e-05 0.0968162 7.42223e-05 -0.000321331 -0.212399 -0.00173006 -0.000487197 -0.224664 -0.000554592 -0.221069 -0.000872085 0.000275374 0.00154964 -0.00229014 -0.00156453 0.000440341 0.00228617 -0.000319466 -0.00100461 0.000491952 -3.58261e-05 0.000147742 0.000766436 0.000261931 9.55905e-05 -0.000415203 0.000947144 -0.000249518 -0.000819897 -0.000363617 0.000152157 -0.000164809 
1516.2 0 5.80254e-05 0.0990226 6.93881e-05 -0.000304916 -0.202661 -0.00170526 -0.000518979 -0.225986 -0.000490093 -0.222439 -0.00086702 0.000249111 0.00154812 -0.00241925 -0.00153014 0.00048587 0.00226745 -0.000301163 -0.000947263 0.000581433 -3.71484e-05 0.000211912 0.000774994 0.000304475 0.000102222 -0.000434458 0.000945803 -0.000245165 -0.000828809 -0.000377247 0.000151769 -0.000180999 
1516.55 0 6.67794e-05 0.101134 6.60344e-05 -0.000287703 -0.192835 -0.00167765 -0.000551894 -0.227079 -0.000431331 -0.223585 -0.000861259 0.000216234 0.0015477 -0.00254713 -0.00148843 0.000533053 0.00224928 -0.000286227 -0.000885728 0.000667638 -3.79588e-05 0.000275389 0.000783245 0.000348489 0.000108657 -0.000454549 0.000943449 -0.000240549 -0.000836728 -0.000389836 0.000151361 -0.000197533 
1516.9 0 7.47562e-05 0.10315 6.42755e-05 -0.000269729 -0.182931 -0.00164928 -0.000585277 -0.227948 -0.000376366 -0.224507 -0.000856042 0.000178407 0.00154724 -0.00267527 -0.00143947 0.000584161 0.00223283 -0.000273622 -0.000818883 0.000749289 -3.81446e-05 0.000336911 0.000790891 0.000392774 0.000115508 -0.000476068 0.000940581 -0.000234631 -0.000842929 -0.000401156 0.000151133 -0.000215218 
1517.25 0 8.24872e-05 0.105068 6.31104e-05 -0.000251989 -0.17296 -0.0016215 -0.000618616 -0.228595 -0.000323277 -0.225206 -0.000852701 0.000138169 0.00154574 -0.00280408 -0.00138291 0.00063951 0.00221961 -0.000261339 -0.000745608 0.00082487 -3.64774e-05 0.000396206 0.000797448 0.000436537 0.000122994 -0.000498786 0.000937406 -0.000227683 -0.000848115 -0.000411791 0.000152076 -0.000233658 
1517.6 0 9.08211e-05 0.106888 6.20168e-05 -0.000235154 -0.162935 -0.00159387 -0.000652056 -0.229019 -0.00027036 -0.22568 -0.000852553 9.52715e-05 0.0015441 -0.00292914 -0.00131829 0.000697416 0.00220872 -0.000248728 -0.000668367 0.000892819 -3.27136e-05 0.000453374 0.000802968 0.000480447 0.000130988 -0.000521771 0.000934331 -0.000221107 -0.000852953 -0.000422106 0.000154512 -0.000252075 
1517.95 0 0.000100643 0.108606 6.14737e-05 -0.000218677 -0.152865 -0.00156394 -0.000685698 -0.229221 -0.000216275 -0.225929 -0.000855677 4.73448e-05 0.00154373 -0.00304536 -0.0012454 0.000756836 0.0021983 -0.000234988 -0.000590478 0.000952596 -2.80075e-05 0.00050797 0.000808183 0.000524981 0.000139603 -0.000544595 0.000931665 -0.000214524 -0.000857192 -0.000432437 0.000157756 -0.000270269 
1518.3 0 0.000111625 0.110218 6.16576e-05 -0.000201623 -0.142758 -0.00152935 -0.000719629 -0.229199 -0.000161284 -0.225954 -0.000861941 -7.0704e-06 0.0015438 -0.00315237 -0.00116544 0.000818244 0.00218924 -0.000219672 -0.000512614 0.00100554 -2.30293e-05 0.000559524 0.000813294 0.000569149 0.000150088 -0.000567556 0.000929238 -0.000206343 -0.000860525 -0.000442941 0.000161416 -0.000288843 
1518.65 0 0.0001222 0.111726 6.19539e-05 -0.000184135 -0.132627 -0.00149025 -0.000754861 -0.228951 -0.000107115 -0.225754 -0.000872793 -6.72141e-05 0.00154254 -0.00325334 -0.00108089 0.000882099 0.00218368 -0.000203379 -0.000434629 0.00105392 -1.76213e-05 0.000608851 0.000817306 0.000612678 0.000163135 -0.000590772 0.000926978 -0.000195992 -0.000862852 -0.000453092 0.000164961 -0.000307557 
1519 0 0.000131429 0.113129 6.19065e-05 -0.000167029 -0.122485 -0.00144957 -0.000792775 -0.22848 -5.44262e-05 -0.225331 -0.000888394 -0.000131593 0.00153873 -0.00335017 -0.000993138 0.000948237 0.0021824 -0.00018694 -0.000356674 0.00109912 -1.19214e-05 0.000657108 0.000819272 0.000657432 0.000177516 -0.000613877 0.00092536 -0.000183734 -0.000864116 -0.000462228 0.000167569 -0.000324709 
1519.35 0 0.000140201 0.114424 6.16664e-05 -0.000150342 -0.112346 -0.0014092 -0.000834083 -0.227787 -2.34272e-06 -0.224686 -0.000906024 -0.000198737 0.00153192 -0.00344241 -0.000901946 0.00101633 0.00218441 -0.000171468 -0.000278475 0.0011415 -6.21197e-06 0.0007044 0.000819297 0.000704827 0.000191349 -0.000636645 0.000924775 -0.0001697 -0.000863842 -0.000470168 0.000169176 -0.000339432 
1519.7 0 0.000148817 0.115611 6.17086e-05 -0.000133501 -0.102218 -0.00136878 -0.000878977 -0.226877 4.98251e-05 -0.223821 -0.000922393 -0.000267111 0.0015225 -0.00352885 -0.000807312 0.00108584 0.00218806 -0.000157898 -0.000199769 0.00118169 -6.74445e-07 0.000750398 0.000817582 0.000754429 0.000203667 -0.000658751 0.000924388 -0.000154403 -0.000861423 -0.00047699 0.000170361 -0.000353331 
1520.05 0 0.000156775 0.116692 6.20954e-05 -0.000115357 -0.0921095 -0.00132951 -0.000927051 -0.225748 0.000103098 -0.222735 -0.000936674 -0.00033591 0.00151141 -0.00360892 -0.000711706 0.0011553 0.00219231 -0.000146595 -0.000120739 0.00122218 4.48842e-06 0.000795624 0.000813965 0.000805538 0.00021492 -0.000680012 0.00092272 -0.00013837 -0.000857001 -0.0004825 0.000171801 -0.00036858 
1520.4 0 0.000164246 0.117666 6.25717e-05 -9.54234e-05 -0.082034 -0.00129284 -0.00097687 -0.224404 0.000158279 -0.221432 -0.000949945 -0.000404044 0.00150009 -0.00368364 -0.000617571 0.0012232 0.00219734 -0.000137253 -4.1243e-05 0.00126524 9.38626e-06 0.000841053 0.000809155 0.000858205 0.00022567 -0.000700908 0.00091954 -0.000121433 -0.000851023 -0.000486842 0.00017366 -0.000385254 
1520.75 0 0.000171674 0.118532 6.28715e-05 -7.48083e-05 -0.0720057 -0.00125825 -0.00102637 -0.222849 0.000213416 -0.219915 -0.000963373 -0.000470562 0.00148954 -0.00375306 -0.000524627 0.00128885 0.00220426 -0.00012987 3.97313e-05 0.0013099 1.44362e-05 0.000886556 0.000803785 0.000912257 0.000236234 -0.000721661 0.000915267 -0.000103291 -0.000843807 -0.000490642 0.00017617 -0.000402278 
1521.1 0 0.000179415 0.119291 6.26526e-05 -5.46537e-05 -0.0620355 -0.00122532 -0.00107422 -0.221088 0.0002654 -0.218189 -0.000978408 -0.000536438 0.0014798 -0.00381436 -0.000430958 0.00135178 0.00221317 -0.000126237 0.00012419 0.00135432 1.99278e-05 0.000930997 0.000797007 0.00096648 0.000246764 -0.000742187 0.00090959 -8.42366e-05 -0.000835304 -0.000494362 0.000179775 -0.000418771 
1521.45 0 0.00018744 0.11994 6.21355e-05 -3.48942e-05 -0.0521316 -0.0011949 -0.00112073 -0.219123 0.000313768 -0.216259 -0.0009949 -0.000603488 0.00147062 -0.00386418 -0.000334948 0.00141214 0.00222253 -0.000127784 0.000213623 0.00139819 2.57056e-05 0.000973796 0.000787957 0.00101956 0.000257 -0.000762353 0.000901851 -6.50747e-05 -0.00082495 -0.000497804 0.000184218 -0.000434624 
1521.8 0 0.000195463 0.120478 6.19347e-05 -1.48592e-05 -0.0423004 -0.00116799 -0.00116738 -0.216955 0.000360804 -0.214129 -0.00100984 -0.000673066 0.00146206 -0.00390218 -0.000236809 0.00147089 0.00223093 -0.000133044 0.000307467 0.001441 3.13656e-05 0.00101553 0.000776479 0.0010709 0.000266635 -0.000782033 0.000892274 -4.59243e-05 -0.000812581 -0.000500584 0.000188575 -0.00045014 
1522.15 0 0.000203513 0.120907 6.20845e-05 5.86383e-06 -0.0325496 -0.00114452 -0.00121483 -0.214589 0.000408596 -0.211801 -0.00102031 -0.000745407 0.00145464 -0.0039304 -0.000138037 0.0015295 0.00223829 -0.000139743 0.000404468 0.00148057 3.67056e-05 0.00105636 0.00076279 0.00112078 0.000275721 -0.000801726 0.000881927 -2.63847e-05 -0.000799693 -0.00050237 0.000191892 -0.000465221 
1522.5 0 0.000211821 0.121227 6.21407e-05 2.7546e-05 -0.0228894 -0.00112326 -0.00126334 -0.21203 0.000456663 -0.209278 -0.00102596 -0.000820045 0.00144851 -0.00395056 -3.91634e-05 0.00158868 0.00224515 -0.000147645 0.000503859 0.00151435 4.18563e-05 0.00109582 0.000747286 0.0011702 0.000284133 -0.000822455 0.000871603 -6.09535e-06 -0.000787362 -0.000503051 0.000194126 -0.000479256 
1522.85 0 0.000219932 0.121437 6.20708e-05 4.99779e-05 -0.0133325 -0.00110366 -0.0013142 -0.209281 0.000503488 -0.206563 -0.00102783 -0.000897313 0.00144325 -0.00396373 6.02279e-05 0.00164776 0.00225266 -0.000156407 0.000605282 0.00154155 4.65901e-05 0.00113435 0.000729785 0.00122008 0.000291256 -0.000844144 0.000861131 1.56783e-05 -0.00077425 -0.000503333 0.00019611 -0.00049207 
1523.2 0 0.000227553 0.121539 6.20201e-05 7.24501e-05 -0.0038921 -0.00108629 -0.00136752 -0.206348 0.000549059 -0.203665 -0.00102725 -0.000979362 0.00143845 -0.00396979 0.000159174 0.00170545 0.00226271 -0.000164478 0.000708585 0.00156448 5.11689e-05 0.00117247 0.000709732 0.00126986 0.000297631 -0.00086564 0.000850157 3.92466e-05 -0.000759787 -0.000503991 0.000198601 -0.000504257 
1523.55 0 0.000235094 0.12153 6.18024e-05 9.51133e-05 0.00542127 -0.00107163 -0.00142228 -0.203235 0.000594664 -0.200587 -0.00102715 -0.00106884 0.00143404 -0.00396784 0.000254323 0.00176098 0.00227516 -0.000171903 0.000813406 0.00158621 5.66952e-05 0.00120937 0.000687191 0.00131758 0.00030444 -0.00088667 0.000839091 6.43743e-05 -0.000745423 -0.000504674 0.000201148 -0.000516694 
1523.9 0 0.000242722 0.12141 6.12847e-05 0.000118758 0.0146009 -0.00105999 -0.00147801 -0.199947 0.000640973 -0.197332 -0.00103078 -0.00116603 0.00142959 -0.00395929 0.000342701 0.00181464 0.00228797 -0.000180051 0.00091899 0.00160871 6.31364e-05 0.00124398 0.000663123 0.0013619 0.000311443 -0.00090781 0.000828185 9.10621e-05 -0.000731577 -0.000504959 0.000202747 -0.000529538 
1524.25 0 0.000249641 0.121179 6.04633e-05 0.000143116 0.0236414 -0.00105215 -0.00153427 -0.19649 0.000686736 -0.193904 -0.00103858 -0.00126838 0.00142357 -0.00394745 0.000424875 0.00186678 0.0023009 -0.0001883 0.00102465 0.00163322 6.99427e-05 0.00127574 0.000638198 0.00140353 0.000317557 -0.000929017 0.00081723 0.000118749 -0.000717172 -0.000504694 0.000203028 -0.000542437 
1524.6 0 0.000255017 0.120841 5.91362e-05 0.000167031 0.0325359 -0.0010497 -0.00159074 -0.19287 0.00073144 -0.190305 -0.00104812 -0.00137338 0.00141484 -0.0039333 0.000502959 0.0019175 0.00231461 -0.000193793 0.00112987 0.00166001 7.69811e-05 0.00130432 0.000612076 0.00144396 0.000322994 -0.0009495 0.00080589 0.000146205 -0.000701523 -0.000504067 0.000202283 -0.000555828 
1524.95 0 0.000259014 0.120397 5.71163e-05 0.000190315 0.0412752 -0.00105273 -0.00164664 -0.189091 0.00077739 -0.186543 -0.00105754 -0.0014811 0.00140293 -0.00391413 0.000576427 0.00196653 0.00232819 -0.00019384 0.00123388 0.00168883 8.38821e-05 0.00133063 0.000585127 0.001484 0.000329111 -0.000968805 0.000793797 0.000172886 -0.00068434 -0.000503604 0.000201744 -0.000570598 
1525.3 0 0.000261992 0.119848 5.44567e-05 0.000214337 0.04985 -0.00105836 -0.00170034 -0.18516 0.000826918 -0.182624 -0.00106713 -0.00159365 0.00138757 -0.00388743 0.0006423 0.00201384 0.0023388 -0.000187758 0.00133549 0.00171953 9.07871e-05 0.00135642 0.00055847 0.00152401 0.000336501 -0.000986982 0.000780939 0.000199066 -0.000665634 -0.000502923 0.000202071 -0.000586438 
1525.65 0 0.000264474 0.119194 5.1336e-05 0.000239553 0.0582532 -0.00106314 -0.00175146 -0.181084 0.000880801 -0.178557 -0.00107751 -0.00171328 0.00136941 -0.00385404 0.000699243 0.00206108 0.00234441 -0.000176971 0.00143383 0.00175108 9.80738e-05 0.00138199 0.000532557 0.00156349 0.000344475 -0.00100429 0.000767533 0.000224839 -0.000645567 -0.000501748 0.000202607 -0.000601792 
1526 0 0.000267119 0.118433 4.80412e-05 0.000264667 0.0664798 -0.00106484 -0.00180129 -0.176868 0.000938455 -0.174345 -0.00108822 -0.00184058 0.00134854 -0.00381617 0.000749481 0.0021097 0.00234633 -0.000163299 0.00152852 0.00178198 0.000105663 0.00140692 0.00050735 0.00160153 0.000352465 -0.00102162 0.000753321 0.000249537 -0.000624637 -0.000500636 0.000202694 -0.000616085 
1526.35 0 0.000270127 0.117569 4.42307e-05 0.00028873 0.0745243 -0.00106291 -0.00185142 -0.172515 0.000999417 -0.169993 -0.0010987 -0.00197266 0.00132367 -0.00377592 0.000795573 0.00215871 0.00234778 -0.000148791 0.00161862 0.00181283 0.000113374 0.00143172 0.000482631 0.00163842 0.000360981 -0.00103986 0.000737515 0.000272317 -0.000604004 -0.000500039 0.000202161 -0.000630129 
1526.7 0 0.000273638 0.116603 3.95217e-05 0.000312017 0.0823792 -0.001057 -0.00190234 -0.168029 0.0010639 -0.16551 -0.00110929 -0.00210444 0.00129459 -0.00373479 0.000837812 0.00220567 0.00235126 -0.000135263 0.00170198 0.0018457 0.000121047 0.00145694 0.000458421 0.00167494 0.000370046 -0.00105823 0.000719736 0.000292891 -0.000584523 -0.000499499 0.000200802 -0.000644472 
1527.05 0 0.000277241 0.115535 3.46111e-05 0.000335314 0.0900367 -0.00104626 -0.00195377 -0.163416 0.00113089 -0.160899 -0.00111981 -0.00223098 0.001262 -0.00369276 0.000874753 0.00224956 0.00235612 -0.000121967 0.00177706 0.00188051 0.000128756 0.00148218 0.000434873 0.00171198 0.000378679 -0.00107531 0.000700225 0.000311929 -0.000565974 -0.000498516 0.000197851 -0.000659121 
1527.4 0 0.000280627 0.114369 2.99685e-05 0.00035862 0.0974899 -0.00103134 -0.0020053 -0.158681 0.00119853 -0.156167 -0.00112915 -0.00234936 0.00122545 -0.003649 0.000905174 0.0022901 0.00236041 -0.000105476 0.00184505 0.00191495 0.000136646 0.00150718 0.0004115 0.00175021 0.000387052 -0.00108979 0.000679162 0.000330072 -0.00054773 -0.000497237 0.000192896 -0.000673866 
1527.75 0 0.000284441 0.113106 2.47922e-05 0.000381353 0.104733 -0.00101303 -0.0020567 -0.153833 0.00126691 -0.151323 -0.00113722 -0.00246069 0.00118401 -0.0036028 0.000929646 0.00232607 0.00236363 -8.35257e-05 0.00190799 0.00194659 0.000144679 0.00153163 0.000388056 0.00178858 0.000396499 -0.00110111 0.000656401 0.000347021 -0.000529645 -0.000495371 0.000186283 -0.000689009 
1528.1 0 0.000288815 0.111748 1.79758e-05 0.000403122 0.11176 -0.000990713 -0.00210806 -0.148879 0.00133651 -0.146372 -0.00114495 -0.00256833 0.0011374 -0.00355397 0.000949347 0.00235685 0.00236602 -5.74714e-05 0.00196475 0.00197428 0.000152782 0.00155428 0.000365465 0.00182533 0.000407526 -0.0011105 0.000631752 0.000362182 -0.000511904 -0.000492693 0.000178549 -0.000705257 
1528.45 0 0.000293625 0.110297 9.71991e-06 0.00042372 0.118569 -0.000963453 -0.00215925 -0.143824 0.00140564 -0.141321 -0.00115279 -0.00267416 0.00108637 -0.00350291 0.00096436 0.00238389 0.00236782 -2.99432e-05 0.00201272 0.00199841 0.000161305 0.00157536 0.000343742 0.00186021 0.000419604 -0.00111964 0.000605223 0.000376206 -0.000494201 -0.000489679 0.000169991 -0.000722595 
1528.8 0 0.000299045 0.108756 1.32935e-06 0.000443337 0.125155 -0.000929662 -0.00221006 -0.138673 0.00147229 -0.136179 -0.00116007 -0.00277815 0.0010318 -0.0034512 0.000975371 0.00240936 0.00236865 -1.78062e-06 0.00205374 0.00201998 0.000170621 0.00159691 0.000321768 0.00189427 0.000432668 -0.0011295 0.000577691 0.000390551 -0.000476117 -0.000486849 0.000160647 -0.000740221 
1529.15 0 0.000304449 0.107125 -6.56983e-06 0.000461925 0.131512 -0.000888389 -0.00226011 -0.133431 0.00153623 -0.130954 -0.00116641 -0.00287959 0.000973701 -0.00340118 0.000984983 0.00243433 0.00236904 2.68689e-05 0.00209253 0.00203888 0.000180411 0.00161989 0.000298871 0.00192822 0.000447455 -0.00114054 0.000550825 0.000404874 -0.000457804 -0.000484039 0.000150305 -0.000757667 
1529.5 0 0.00030937 0.10541 -1.4416e-05 0.000478966 0.137632 -0.000840472 -0.00230753 -0.128104 0.00159874 -0.125652 -0.00117173 -0.002978 0.000912029 -0.00335325 0.00099562 0.00245884 0.00236952 5.50346e-05 0.00213052 0.00205487 0.000190024 0.00164434 0.000275563 0.00196244 0.000463868 -0.00115278 0.000525374 0.000417635 -0.00043922 -0.000480186 0.000139542 -0.000774622 
1529.85 0 0.000314271 0.103613 -2.23865e-05 0.000494473 0.143508 -0.000786602 -0.00234963 -0.122699 0.00165961 -0.12028 -0.00117461 -0.00307358 0.000847805 -0.0033057 0.00100788 0.00248217 0.00236862 8.12802e-05 0.00216718 0.0020689 0.000199091 0.00167028 0.000252887 0.00199687 0.000480744 -0.00116543 0.000500631 0.00042901 -0.000420148 -0.000475172 0.000129326 -0.00079047 
1530.2 0 0.000319555 0.101734 -2.99915e-05 0.000509342 0.149135 -0.000727963 -0.0023859 -0.117223 0.0017171 -0.114847 -0.00117352 -0.0031675 0.000782978 -0.00325826 0.00102173 0.00250345 0.00236522 0.000104761 0.00220348 0.00208231 0.000208008 0.00169674 0.000230371 0.00202987 0.000497257 -0.00117738 0.000476165 0.000439716 -0.000400412 -0.000469101 0.000119734 -0.000805535 
1530.55 0 0.000325839 0.0997732 -3.71921e-05 0.00052408 0.154516 -0.000666943 -0.00241819 -0.111683 0.00177137 -0.10936 -0.00116825 -0.00326103 0.000718413 -0.00321241 0.00103598 0.00252142 0.0023596 0.00012617 0.00224054 0.00209558 0.000217219 0.00172247 0.000206688 0.00205926 0.000513678 -0.00118814 0.000452053 0.000449917 -0.000379879 -0.000461625 0.000110748 -0.000821557 
1530.9 0 0.000333876 0.0977359 -4.49304e-05 0.000538393 0.159652 -0.000604894 -0.00244707 -0.106083 0.00182437 -0.103821 -0.0011592 -0.00335455 0.000653098 -0.0031674 0.00104825 0.00253391 0.00235297 0.000145373 0.00227938 0.00210885 0.00022743 0.00174782 0.000181619 0.00208474 0.00053066 -0.00119781 0.000427407 0.000460466 -0.000359077 -0.000453508 0.000102236 -0.00083834 
1531.25 0 0.000343795 0.0956272 -5.40333e-05 0.000552122 0.164538 -0.000540946 -0.00247209 -0.100431 0.00187741 -0.0982366 -0.00114672 -0.00344693 0.000587124 -0.0031199 0.00105893 0.0025389 0.00234672 0.000159922 0.00232138 0.00212281 0.000239876 0.00177474 0.000156237 0.00210897 0.000548318 -0.0012064 0.000401205 0.00047172 -0.000338556 -0.00044546 9.35153e-05 -0.000853676 
1531.6 0 0.000354779 0.0934496 -6.38613e-05 0.000565518 0.169167 -0.000474458 -0.00249407 -0.0947375 0.00192932 -0.0926156 -0.00113104 -0.0035363 0.000522398 -0.00306816 0.00107051 0.0025358 0.00234066 0.000167917 0.00236653 0.00213817 0.00025443 0.00180353 0.000131259 0.00213405 0.000565719 -0.00121385 0.000373676 0.000483066 -0.000318641 -0.00043695 8.4429e-05 -0.0008666 
1531.95 0 0.000366213 0.0912034 -7.33773e-05 0.000578421 0.173537 -0.000406364 -0.00251376 -0.0890099 0.00197781 -0.0869663 -0.00111145 -0.00362121 0.0004602 -0.00301298 0.00108498 0.00252489 0.00233307 0.000169531 0.00241326 0.00215422 0.00026974 0.00183241 0.00010622 0.00215933 0.000581461 -0.00122039 0.000345894 0.000494368 -0.000299393 -0.000427269 7.57977e-05 -0.000877216 
1532.3 0 0.000377427 0.088891 -8.25988e-05 0.000590263 0.17765 -0.000337036 -0.00253109 -0.083252 0.00202143 -0.0812944 -0.00108702 -0.00369991 0.000399764 -0.00295524 0.00110378 0.00250576 0.00232309 0.000166027 0.00246036 0.0021693 0.000284922 0.00186036 8.06102e-05 0.00218357 0.000595688 -0.00122615 0.000318424 0.000505967 -0.00028069 -0.000416822 6.79272e-05 -0.000886495 
1532.65 0 0.000386725 0.0865156 -9.24452e-05 0.000600601 0.181505 -0.000266851 -0.00254536 -0.0774688 0.00205865 -0.0756039 -0.00105943 -0.00376948 0.000340104 -0.0028953 0.00112704 0.00247828 0.00231198 0.000158197 0.00250769 0.00218341 0.000300002 0.00188808 5.41487e-05 0.00220604 0.000610009 -0.00123062 0.000290606 0.000517612 -0.000262928 -0.000406685 6.04856e-05 -0.000895578 
1533 0 0.000392967 0.0840785 -0.000103245 0.000609687 0.185103 -0.000197796 -0.00255494 -0.0716673 0.00208832 -0.0698979 -0.0010327 -0.00382757 0.000282002 -0.0028327 0.00115416 0.00244356 0.00230081 0.000146261 0.00255597 0.00219817 0.000314958 0.00191669 2.68676e-05 0.00222621 0.000625299 -0.00123307 0.000261818 0.000528851 -0.000246537 -0.000397471 5.35532e-05 -0.000904197 
1533.35 0 0.000397141 0.0815817 -0.000114583 0.000618534 0.188445 -0.000131733 -0.00255824 -0.0658544 0.00211086 -0.0641805 -0.00100968 -0.00387437 0.000226096 -0.00276573 0.00118419 0.00240377 0.00228844 0.000130779 0.00260518 0.00221393 0.000329353 0.0019461 -2.33223e-07 0.00224405 0.000641185 -0.00123359 0.000232581 0.000539658 -0.000231411 -0.000388942 4.70958e-05 -0.000911628 
1533.7 0 0.000401519 0.07903 -0.000126312 0.0006278 0.191531 -6.9356e-05 -0.00255538 -0.0600347 0.0021266 -0.0584586 -0.000990129 -0.00391146 0.000172461 -0.00269291 0.00121587 0.00236156 0.00227247 0.000112856 0.00265382 0.00223002 0.000343005 0.00197559 -2.62215e-05 0.0022607 0.00065714 -0.00123286 0.000203809 0.000550082 -0.000217188 -0.000380901 4.0761e-05 -0.000917822 
1534.05 0 0.000407609 0.0764277 -0.000138488 0.000637305 0.194356 -1.04015e-05 -0.0025487 -0.054215 0.0021355 -0.0527412 -0.000972284 -0.00394118 0.000121405 -0.00261619 0.00124904 0.00231785 0.00225315 9.41361e-05 0.00270107 0.00224598 0.00035628 0.0020053 -5.10728e-05 0.00227794 0.000673156 -0.00123122 0.000175615 0.000560383 -0.000203234 -0.000373534 3.49876e-05 -0.000922886 
1534.4 0 0.000415342 0.0737777 -0.00015114 0.000645972 0.196919 4.59365e-05 -0.00254107 -0.0484063 0.00213856 -0.0470378 -0.000954467 -0.00396544 7.18085e-05 -0.00254057 0.00128536 0.00227152 0.00223344 7.56171e-05 0.00274677 0.00226204 0.000368999 0.00203566 -7.48656e-05 0.00229628 0.00068929 -0.00122931 0.000147241 0.000571257 -0.000189363 -0.0003664 3.01768e-05 -0.000926438 
1534.75 0 0.000424284 0.0710833 -0.000164581 0.000652423 0.199223 0.000100714 -0.00253282 -0.0426197 0.00213718 -0.0413555 -0.00093576 -0.00398412 2.09863e-05 -0.0024686 0.00132755 0.00222124 0.00221522 5.77106e-05 0.00279032 0.00227906 0.000380466 0.00206662 -9.7471e-05 0.00231441 0.000705365 -0.00122712 0.000117827 0.00058374 -0.000175547 -0.000359157 2.58918e-05 -0.000928501 
1535.1 0 0.000433676 0.0683481 -0.000179044 0.000656646 0.201272 0.000154888 -0.00252282 -0.0368614 0.00213152 -0.035699 -0.000916597 -0.0039974 -3.15634e-05 -0.00239764 0.00137581 0.00216694 0.00219767 4.12081e-05 0.0028316 0.00229771 0.000391184 0.00209738 -0.000119118 0.0023311 0.000721131 -0.00122415 8.68245e-05 0.000597644 -0.000161525 -0.000352248 2.13105e-05 -0.000930315 
1535.45 0 0.000442423 0.0655736 -0.000193372 0.000660506 0.203069 0.000206879 -0.0025114 -0.0311325 0.00212081 -0.0300723 -0.000898306 -0.00400499 -8.40003e-05 -0.00232485 0.00142642 0.00211164 0.00217812 2.68845e-05 0.0028697 0.00231834 0.00040186 0.00212744 -0.000139879 0.00234571 0.000736455 -0.00122109 5.45071e-05 0.000611607 -0.000146987 -0.00034622 1.60903e-05 -0.000932828 
1535.8 0 0.00045011 0.0627612 -0.000206538 0.000665335 0.204615 0.000253123 -0.00249874 -0.0254343 0.00210408 -0.0244791 -0.000881436 -0.00400467 -0.00013563 -0.00225187 0.00147659 0.00205881 0.00215418 1.45469e-05 0.00290286 0.00234191 0.000412105 0.00215726 -0.000159377 0.00235754 0.000751139 -0.00121799 2.21127e-05 0.000624827 -0.000132026 -0.000341174 1.06695e-05 -0.000935547 
1536.15 0 0.000456893 0.059915 -0.000218862 0.000670498 0.20591 0.000292283 -0.00248388 -0.0197721 0.00208173 -0.0189235 -0.000865916 -0.00399476 -0.000186143 -0.00218097 0.0015265 0.00200928 0.00212523 3.63605e-06 0.00293029 0.00237032 0.000421199 0.00218733 -0.000177595 0.00236636 0.000765135 -0.00121353 -9.51341e-06 0.000636948 -0.000116861 -0.000336751 5.11005e-06 -0.000938114 
1536.5 0 0.00046261 0.0570398 -0.00023076 0.000675333 0.206956 0.000326533 -0.00246682 -0.0141533 0.00205568 -0.0134119 -0.000851539 -0.00397552 -0.000233923 -0.00211008 0.00157651 0.00196202 0.00209142 -4.98555e-06 0.00295179 0.00240551 0.000428636 0.00221732 -0.000194666 0.00237211 0.000778114 -0.00120653 -4.03543e-05 0.000647325 -0.000101418 -0.000332255 -5.54491e-07 -0.000940752 
1536.85 0 0.000466705 0.0541391 -0.000241955 0.000680423 0.207754 0.000358447 -0.00244739 -0.00858389 0.00202691 -0.00795099 -0.000837495 -0.00394819 -0.000277082 -0.0020356 0.00162632 0.00191622 0.00205213 -1.02002e-05 0.00296643 0.00244772 0.000434312 0.00224681 -0.000210493 0.00237425 0.000789667 -0.00119704 -7.05972e-05 0.000655504 -8.6142e-05 -0.000327447 -6.04171e-06 -0.000943172 
1537.2 0 0.000469461 0.0512161 -0.000252503 0.000685545 0.208311 0.000389056 -0.00242353 -0.00306727 0.00199602 -0.00254525 -0.000824121 -0.00391437 -0.000314552 -0.00195613 0.00167645 0.00187155 0.0020058 -1.43397e-05 0.0029729 0.00249479 0.000438894 0.00227611 -0.000224941 0.00237262 0.000800095 -0.00118611 -0.000100319 0.000662093 -7.24577e-05 -0.000322914 -1.0735e-05 -0.000944401 
1537.55 0 0.000472014 0.0482742 -0.000262515 0.000689735 0.208628 0.000419371 -0.00239296 0.00239352 0.00196433 0.00280179 -0.000812475 -0.00387474 -0.00034651 -0.00187016 0.00172771 0.00182668 0.00195079 -2.05693e-05 0.00297045 0.00254368 0.000443234 0.0023058 -0.000237197 0.00236831 0.000809656 -0.0011743 -0.000129329 0.000667985 -6.05839e-05 -0.000319466 -1.40962e-05 -0.000944233 
1537.9 0 0.000474475 0.0453162 -0.000271787 0.000694077 0.208706 0.000450761 -0.00235416 0.00779436 0.00193165 0.00808462 -0.000801348 -0.00382897 -0.000374778 -0.00177828 0.00177916 0.0017803 0.00188673 -2.80161e-05 0.00295907 0.00259187 0.000447712 0.00233617 -0.000246699 0.00236265 0.00081883 -0.00116106 -0.000157185 0.000673441 -4.94009e-05 -0.000317108 -1.65832e-05 -0.000943323 
1538.25 0 0.000476521 0.0423445 -0.000280004 0.000699524 0.208547 0.000482936 -0.00230742 0.0131295 0.00189682 0.0132968 -0.000789049 -0.00377674 -0.000401913 -0.0016848 0.00182933 0.00173334 0.00181541 -3.36744e-05 0.00293935 0.00263757 0.0004522 0.00236715 -0.000254107 0.0023562 0.000828731 -0.00114624 -0.000183447 0.000677811 -3.85708e-05 -0.000314898 -1.91525e-05 -0.000942361 
1538.6 0 0.000479077 0.039362 -0.000287035 0.000705001 0.208158 0.000514885 -0.00225479 0.018392 0.00185927 0.0184336 -0.000776605 -0.00371895 -0.000429993 -0.00159116 0.00187724 0.00168812 0.00173921 -3.7516e-05 0.00291116 0.00268067 0.000455664 0.00239794 -0.000259677 0.00234808 0.000840043 -0.0011308 -0.000208539 0.000680134 -2.8559e-05 -0.000312093 -2.13854e-05 -0.000941376 
1538.95 0 0.000482488 0.0363722 -0.000293641 0.00070986 0.207544 0.000547114 -0.00219823 0.0235749 0.00181828 0.0234935 -0.000766167 -0.00365727 -0.000459303 -0.00149381 0.00192291 0.00164588 0.00165917 -4.26142e-05 0.00287402 0.00272211 0.000457688 0.0024279 -0.000263452 0.00233763 0.000852621 -0.0011156 -0.000233642 0.000680517 -1.94854e-05 -0.000308974 -2.22978e-05 -0.000939614 
1539.3 0 0.000485559 0.0333779 -0.000300679 0.000715091 0.206711 0.000579852 -0.0021389 0.0286718 0.00177385 0.0284754 -0.000758264 -0.00359291 -0.00048843 -0.00139067 0.00196662 0.0016065 0.00157562 -5.02766e-05 0.00282835 0.00276369 0.000458971 0.00245651 -0.000266446 0.00232517 0.000866567 -0.00109992 -0.000259366 0.000679436 -1.08546e-05 -0.000305719 -2.20759e-05 -0.000936715 
1539.65 0 0.000487765 0.030381 -0.000307871 0.000721198 0.20566 0.000612036 -0.002077 0.0336786 0.00172721 0.0333764 -0.000751721 -0.00352592 -0.000516305 -0.00128505 0.00200787 0.00156925 0.00148836 -5.85083e-05 0.00277546 0.00280691 0.000459945 0.00248334 -0.000269546 0.00231061 0.000881009 -0.00108305 -0.000285002 0.000676676 -2.69484e-06 -0.000301277 -2.17163e-05 -0.000932636 
1540 0 0.000489816 0.027385 -0.000314595 0.000726803 0.204394 0.000642384 -0.00201343 0.0385923 0.0016797 0.0381918 -0.000743618 -0.00345537 -0.000543228 -0.00118252 0.00204746 0.00153323 0.00139631 -6.55221e-05 0.00271784 0.00285231 0.000460623 0.0025092 -0.000273379 0.00229331 0.000893847 -0.00106552 -0.000309827 0.000672196 3.72646e-06 -0.000295503 -2.22014e-05 -0.000927453 
1540.35 0 0.000492361 0.0243936 -0.000320599 0.000730297 0.202916 0.000669293 -0.00194899 0.0434092 0.00163191 0.0429164 -0.000731258 -0.00338156 -0.000569831 -0.00108576 0.00208753 0.00149781 0.00130101 -7.08105e-05 0.00265752 0.00289992 0.000461132 0.00253497 -0.000278317 0.00227248 0.000905896 -0.00104705 -0.000333824 0.000666479 7.99581e-06 -0.000290334 -2.37625e-05 -0.000921482 
1540.7 0 0.000495181 0.0214091 -0.000325888 0.000731516 0.20123 0.000690895 -0.00188379 0.0481258 0.00158356 0.0475459 -0.00071542 -0.00330751 -0.000595934 -0.000992889 0.00212881 0.00146152 0.00120702 -7.43934e-05 0.002596 0.002949 0.000462283 0.00256015 -0.000283859 0.00224776 0.000919526 -0.00102636 -0.000357818 0.000660684 1.0648e-05 -0.000286698 -2.54452e-05 -0.0009147 
1541.05 0 0.000498358 0.0184334 -0.000330248 0.000731512 0.199345 0.000706344 -0.00181916 0.0527388 0.00153503 0.0520762 -0.000698671 -0.00323493 -0.000620273 -0.000900186 0.00216956 0.00142224 0.00111643 -7.70395e-05 0.00253548 0.00299988 0.000464403 0.00258352 -0.000289498 0.00221892 0.000934838 -0.0010037 -0.000382599 0.000656215 1.1691e-05 -0.000283334 -2.65185e-05 -0.000906407 
1541.4 0 0.000502268 0.0154696 -0.000333172 0.000732085 0.197268 0.000716277 -0.00175713 0.0572462 0.00148722 0.0565035 -0.000681798 -0.00316127 -0.000641751 -0.000805566 0.00220756 0.00137975 0.00102629 -7.80885e-05 0.00247686 0.00305293 0.00046724 0.00260457 -0.000295082 0.00218602 0.000951028 -0.000979831 -0.000407098 0.000653209 1.12606e-05 -0.000279308 -2.67996e-05 -0.000896073 
1541.75 0 0.000505969 0.0125212 -0.000334354 0.000735087 0.195005 0.000720119 -0.00169875 0.0616459 0.00143994 0.0608241 -0.000664389 -0.00308424 -0.00066004 -0.000710042 0.00224063 0.00133487 0.000933998 -7.4727e-05 0.00241782 0.00310675 0.000470141 0.00262384 -0.000300477 0.00215005 0.00096847 -0.000954123 -0.000430122 0.000650363 9.68362e-06 -0.000274925 -2.58878e-05 -0.000884587 
1542.1 0 0.000508324 0.00959181 -0.00033389 0.00074071 0.192561 0.000715882 -0.00164231 0.0659356 0.00139238 0.0650334 -0.000647165 -0.00300477 -0.000675989 -0.00061703 0.00226684 0.00128742 0.000840588 -6.57026e-05 0.002355 0.00316036 0.000471954 0.00264146 -0.000305563 0.00211208 0.000987171 -0.000925711 -0.000451684 0.000646954 7.41411e-06 -0.000270316 -2.41074e-05 -0.000873103 
1542.45 0 0.000509185 0.00668395 -0.000332249 0.000747513 0.189938 0.000703638 -0.00158427 0.0701137 0.00134384 0.0691273 -0.000630449 -0.00292458 -0.000690816 -0.000527844 0.0022857 0.00123794 0.000747911 -5.29169e-05 0.00228841 0.00321399 0.00047313 0.00265705 -0.000310825 0.00207243 0.00100646 -0.000894906 -0.00047271 0.000644023 5.17327e-06 -0.000265282 -2.30752e-05 -0.000861882 
1542.8 0 0.000508958 0.00379847 -0.000329965 0.000754467 0.187143 0.000686196 -0.00152316 0.0741793 0.00129506 0.0731037 -0.000615129 -0.00284387 -0.000704394 -0.00043971 0.00229827 0.00118839 0.000655858 -3.9251e-05 0.00222133 0.00326947 0.000475527 0.00267157 -0.000316936 0.00203126 0.00102614 -0.000862916 -0.000494443 0.000642118 3.05681e-06 -0.000260017 -2.34521e-05 -0.000850408 
1543.15 0 0.000508017 0.000935984 -0.000327242 0.000761301 0.184181 0.000666244 -0.00146027 0.0781298 0.00124776 0.0769617 -0.000604442 -0.00276215 -0.000714893 -0.000349386 0.00230677 0.00113842 0.000563749 -2.73327e-05 0.00215539 0.003328 0.000479704 0.00268578 -0.000323308 0.00198831 0.00104568 -0.000830382 -0.000516536 0.000640077 4.61457e-07 -0.000255053 -2.40123e-05 -0.000838726 
1543.5 0 0.000505815 -0.00189976 -0.000323784 0.000767994 0.18106 0.000644519 -0.00139674 0.0819617 0.00120324 0.0807014 -0.000600741 -0.00267959 -0.000720801 -0.000255941 0.00231149 0.00108555 0.000471176 -1.84087e-05 0.00209045 0.00338643 0.000484539 0.00269892 -0.000328868 0.00194342 0.00106421 -0.000797597 -0.00053779 0.000637218 -2.78088e-06 -0.000250715 -2.46002e-05 -0.000827855 
1543.85 0 0.000500543 -0.00470258 -0.000319567 0.000774842 0.177788 0.00062005 -0.00133174 0.0856717 0.00116354 0.0843213 -0.000602488 -0.0025961 -0.000722218 -0.000160294 0.00231052 0.00102945 0.000378169 -1.18963e-05 0.00202607 0.00343953 0.000488377 0.00270977 -0.000333167 0.00189684 0.00108163 -0.000765034 -0.000558027 0.000633683 -6.14006e-06 -0.000247329 -2.61119e-05 -0.000817895 
1544.2 0 0.000491188 -0.00746858 -0.000314643 0.000782334 0.174368 0.000591938 -0.001263 0.0892579 0.00113099 0.0878181 -0.00060586 -0.0025114 -0.000719971 -6.43068e-05 0.00230367 0.000971173 0.000286148 -6.20742e-06 0.00196036 0.00348435 0.000490042 0.00271662 -0.000335786 0.00184847 0.00109826 -0.000732378 -0.000577862 0.000629793 -9.10728e-06 -0.000244418 -2.75866e-05 -0.000807866 
1544.55 0 0.000478314 -0.0101972 -0.00030915 0.000790062 0.170803 0.00056089 -0.00119008 0.0927195 0.00110487 0.0911881 -0.00060786 -0.00242549 -0.000714846 3.05436e-05 0.00229394 0.000909874 0.000196784 -5.94545e-07 0.00189225 0.00352062 0.000489684 0.00271869 -0.000337152 0.00179831 0.00111469 -0.000699227 -0.000597234 0.000625926 -1.18516e-05 -0.000241259 -2.74889e-05 -0.000797357 
1544.9 0 0.000463201 -0.0128886 -0.000303367 0.000796776 0.1671 0.000528641 -0.00111527 0.0960544 0.00108399 0.0944285 -0.00060844 -0.00233856 -0.000706302 0.00012506 0.00228396 0.000845367 0.000110069 4.2859e-06 0.0018229 0.00354791 0.000487785 0.00271662 -0.000338433 0.00174589 0.0011312 -0.000665492 -0.000615762 0.000622271 -1.45602e-05 -0.000237875 -2.60158e-05 -0.000786424 
1545.25 0 0.000447559 -0.0155404 -0.000297523 0.000801098 0.163269 0.000498358 -0.00104039 0.0992599 0.00106899 0.0975385 -0.00060734 -0.00225101 -0.000692591 0.000222056 0.00227355 0.000779847 2.40228e-05 7.91942e-06 0.00175387 0.00356569 0.000484719 0.00271108 -0.000339583 0.00168975 0.00114654 -0.000631297 -0.00063307 0.000619228 -1.75517e-05 -0.000234471 -2.35543e-05 -0.000774364 
1545.6 0 0.000432108 -0.0181487 -0.000290848 0.00080326 0.159317 0.000473871 -0.000966923 0.102334 0.00106019 0.100519 -0.00060113 -0.00216274 -0.00067269 0.000323309 0.00226099 0.000715162 -6.29829e-05 1.03216e-05 0.00168595 0.00357482 0.000481517 0.00270202 -0.000340419 0.00162972 0.00115946 -0.00059688 -0.000647555 0.000616958 -2.10647e-05 -0.000230888 -2.03818e-05 -0.000760564 
1545.95 0 0.000415991 -0.0207112 -0.000282231 0.000805172 0.155249 0.000456228 -0.00089714 0.105273 0.00105719 0.103368 -0.000587992 -0.00207372 -0.000648711 0.000425019 0.00224516 0.000651558 -0.000150543 1.27305e-05 0.0016179 0.00357735 0.000478097 0.00268994 -0.000341494 0.00156776 0.00116995 -0.000561767 -0.000658883 0.000614625 -2.44572e-05 -0.000226583 -1.66313e-05 -0.000745607 
1546.3 0 0.000398541 -0.0232282 -0.000272216 0.000807698 0.151069 0.000441826 -0.000830797 0.108075 0.00105859 0.106087 -0.000570153 -0.00198507 -0.000623331 0.00052234 0.00222709 0.000587799 -0.000236944 1.69349e-05 0.00154644 0.00357545 0.000472775 0.00267517 -0.000342877 0.00150571 0.0011786 -0.000524828 -0.000668466 0.000611619 -2.69387e-05 -0.000221476 -1.23174e-05 -0.000729884 
1546.65 0 0.000380684 -0.0256996 -0.000261197 0.000811056 0.146783 0.000427443 -0.000764531 0.110739 0.00106172 0.108675 -0.000551042 -0.00189843 -0.000595996 0.000617548 0.00220776 0.000524067 -0.000321048 2.32764e-05 0.00147035 0.00357004 0.00046609 0.00265673 -0.000343865 0.00144302 0.00118584 -0.000486025 -0.000677583 0.000608366 -2.81917e-05 -0.000216032 -7.7098e-06 -0.000713123 
1547 0 0.000363316 -0.0281235 -0.000248589 0.000816297 0.142397 0.000413763 -0.000697607 0.113267 0.00106455 0.111136 -0.000532934 -0.00181488 -0.000566785 0.000715543 0.0021862 0.000461695 -0.000403551 3.02765e-05 0.00139184 0.00356211 0.000460076 0.00263458 -0.000343863 0.00137827 0.00119139 -0.00044674 -0.000686468 0.000604369 -2.81366e-05 -0.00021071 -2.48074e-06 -0.000695294 
1547.35 0 0.000345715 -0.0304981 -0.000235081 0.000823857 0.137917 0.000402498 -0.000632064 0.115661 0.00106645 0.113471 -0.00051684 -0.00173418 -0.000537228 0.000815724 0.00216122 0.000401188 -0.000486531 3.53261e-05 0.00131231 0.00355161 0.000454356 0.00260913 -0.000342287 0.00131107 0.00119515 -0.000408233 -0.000694253 0.000598884 -2.69055e-05 -0.000205051 3.07607e-06 -0.000676768 
1547.7 0 0.000326368 -0.0328224 -0.000221389 0.000831919 0.13335 0.00039346 -0.000567833 0.117921 0.00106607 0.115678 -0.000503289 -0.00165448 -0.000506428 0.000913925 0.00213401 0.000342751 -0.000571455 3.72286e-05 0.00123144 0.00353634 0.000447847 0.00258022 -0.000339331 0.00124245 0.0011972 -0.000371072 -0.000700614 0.000592008 -2.47201e-05 -0.00019887 8.02579e-06 -0.000658163 
1548.05 0 0.000305801 -0.0350948 -0.00020695 0.000838426 0.128701 0.000385153 -0.000503412 0.120047 0.00106251 0.117755 -0.00049259 -0.00157329 -0.000473674 0.00100848 0.00210698 0.000285506 -0.000657374 3.71239e-05 0.00114897 0.00351338 0.000440855 0.00254806 -0.000335689 0.00117377 0.00119784 -0.00033549 -0.000706373 0.000584853 -2.12888e-05 -0.000192678 1.23877e-05 -0.000639921 
1548.4 0 0.000285292 -0.0373132 -0.000191622 0.000842993 0.123977 0.000378261 -0.000439836 0.12204 0.00105599 0.119701 -0.000485354 -0.00148902 -0.000440861 0.00110144 0.00208152 0.000228361 -0.00074249 3.59687e-05 0.00106571 0.00348164 0.000433986 0.0025133 -0.000331596 0.00110493 0.0011972 -0.000301004 -0.000712653 0.000578721 -1.6486e-05 -0.00018637 1.71896e-05 -0.000621167 
1548.75 0 0.000264432 -0.0394749 -0.000176578 0.000846231 0.119184 0.000373471 -0.000379755 0.123901 0.00104692 0.121512 -0.000481691 -0.00140197 -0.000409622 0.00119697 0.0020569 0.000170219 -0.00082684 3.30768e-05 0.000981886 0.00344345 0.000427039 0.00247689 -0.000327419 0.00103586 0.00119451 -0.00026699 -0.000718848 0.000573431 -1.12659e-05 -0.000179567 2.31164e-05 -0.000601105 
1549.1 0 0.000243421 -0.0415786 -0.00016282 0.000848686 0.114326 0.000369447 -0.000323199 0.125629 0.00103563 0.12319 -0.00048162 -0.0013135 -0.00037936 0.00129833 0.00203071 0.000110536 -0.000912769 2.69072e-05 0.00089706 0.0033998 0.000419113 0.00243919 -0.000323667 0.000967836 0.00118899 -0.000234154 -0.000723127 0.000568037 -7.17449e-06 -0.000172097 2.88332e-05 -0.000579919 
1549.45 0 0.000223706 -0.0436239 -0.000150421 0.000850617 0.109407 0.000365646 -0.000268147 0.127222 0.00102296 0.124734 -0.000485281 -0.00122394 -0.000348593 0.00140491 0.00200151 5.23995e-05 -0.00100278 1.58603e-05 0.000810965 0.003349 0.000410215 0.00239887 -0.000319859 0.000901097 0.00117971 -0.000204026 -0.000725504 0.000562279 -4.32791e-06 -0.000163855 3.31655e-05 -0.000557781 
1549.8 0 0.000205735 -0.0456085 -0.00013893 0.00085111 0.104435 0.000363391 -0.000214268 0.12868 0.00101003 0.126143 -0.000491204 -0.00113233 -0.000316879 0.00151287 0.00197092 3.00381e-08 -0.00109688 8.45444e-07 0.000723026 0.00329204 0.000401034 0.00235508 -0.000314587 0.000835128 0.00116585 -0.000177017 -0.000726835 0.000556307 -1.19719e-06 -0.000155254 3.67736e-05 -0.000534033 
1550.15 0 0.000188033 -0.0475307 -0.000128048 0.000848256 0.0994129 0.000363762 -0.000161318 0.130001 0.000997305 0.127415 -0.000498073 -0.00103843 -0.000285997 0.00162135 0.00194162 -4.57226e-05 -0.00119291 -1.54173e-05 0.000632175 0.00323264 0.000391286 0.00230913 -0.00030706 0.000769801 0.00114883 -0.000152452 -0.000727353 0.000549994 3.51233e-06 -0.00014669 4.04274e-05 -0.000508839 
1550.5 0 0.000169615 -0.0493904 -0.000118151 0.000841912 0.0943469 0.000365809 -0.000106919 0.131181 0.000984758 0.128553 -0.000507612 -0.000944429 -0.000257362 0.00173272 0.00191391 -8.70514e-05 -0.00128918 -3.10292e-05 0.000538588 0.00317383 0.000381115 0.00226215 -0.000297423 0.000704523 0.00113143 -0.000129326 -0.000727536 0.000542983 9.84425e-06 -0.000137563 4.37389e-05 -0.000483494 
1550.85 0 0.000151425 -0.0511864 -0.000109287 0.000833568 0.0892451 0.000368758 -4.88807e-05 0.13222 0.000972673 0.129557 -0.000521657 -0.000853968 -0.000230181 0.00184618 0.0018854 -0.000124571 -0.00138472 -4.65174e-05 0.000444469 0.00311605 0.000371591 0.00221328 -0.000285792 0.000639121 0.00111471 -0.000108155 -0.000727684 0.000534687 1.69498e-05 -0.000127256 4.59175e-05 -0.000458652 
1551.2 0 0.000134377 -0.0529168 -0.000101031 0.000824134 0.0841151 0.000373422 1.17702e-05 0.133116 0.000961666 0.130432 -0.00053946 -0.000768147 -0.000203137 0.00195859 0.00185326 -0.000157811 -0.00147799 -6.40366e-05 0.000352032 0.00305749 0.000363491 0.00216127 -0.000271488 0.000574879 0.00109781 -9.05263e-05 -0.000728126 0.000524944 2.44774e-05 -0.000116352 4.7642e-05 -0.000433945 
1551.55 0 0.000117836 -0.0545801 -9.28712e-05 0.000813874 0.0789623 0.000380502 7.21832e-05 0.133873 0.000951646 0.131175 -0.000560336 -0.000685333 -0.000175271 0.00206804 0.00181651 -0.000188038 -0.00156722 -8.52506e-05 0.000262098 0.00299669 0.000356079 0.00210664 -0.000254107 0.000512981 0.00108005 -7.62954e-05 -0.000729288 0.000514246 3.21014e-05 -0.000105512 4.99298e-05 -0.000408657 
1551.9 0 0.000101122 -0.0561765 -8.45693e-05 0.000802988 0.0737921 0.000389177 0.000133797 0.134492 0.000942931 0.131785 -0.000585331 -0.000605013 -0.000145033 0.00217446 0.0017756 -0.000216992 -0.00165206 -0.000109753 0.00017438 0.00293346 0.00034753 0.00205107 -0.000234676 0.000453216 0.0010609 -6.31095e-05 -0.000730607 0.000503315 3.98195e-05 -9.43339e-05 5.31868e-05 -0.000382694 
1552.25 0 8.53044e-05 -0.0577061 -7.58145e-05 0.000792193 0.0686113 0.000399553 0.000199796 0.134978 0.00093695 0.132261 -0.000613844 -0.000529376 -0.000110176 0.0022801 0.00173044 -0.000244743 -0.00173415 -0.000133477 8.84626e-05 0.00286806 0.000338271 0.00199535 -0.000213755 0.000394827 0.00103976 -4.88303e-05 -0.000731064 0.000493082 4.82981e-05 -8.17521e-05 5.71986e-05 -0.000356003 
1552.6 0 7.13641e-05 -0.0591679 -6.60192e-05 0.000782212 0.0634261 0.000413684 0.000267971 0.135334 0.000933418 0.132604 -0.000643661 -0.000459931 -6.94991e-05 0.0023866 0.00168151 -0.000269903 -0.00181509 -0.000153056 5.01813e-06 0.00280103 0.000329866 0.00193877 -0.000192088 0.000336968 0.00101723 -3.41277e-05 -0.000730945 0.000483929 5.66859e-05 -6.79297e-05 6.14979e-05 -0.000328297 
1552.95 0 5.91713e-05 -0.0605617 -5.53591e-05 0.000772865 0.0582419 0.000432765 0.00033374 0.135564 0.000931622 0.132817 -0.000674069 -0.000393937 -2.50047e-05 0.00249264 0.00163041 -0.000291713 -0.00189425 -0.000169429 -7.61506e-05 0.0027338 0.000321919 0.00188119 -0.000171687 0.000278832 0.000993955 -2.04954e-05 -0.000730898 0.000474808 6.38542e-05 -5.35098e-05 6.58655e-05 -0.000299746 
1553.3 0 4.78738e-05 -0.0618871 -4.54082e-05 0.000763053 0.0530628 0.000455798 0.000396034 0.135669 0.000932367 0.132904 -0.000704857 -0.000327429 1.91537e-05 0.00259573 0.00157944 -0.000311728 -0.00196913 -0.000184586 -0.000157929 0.00266746 0.000313407 0.00182352 -0.000153241 0.000220714 0.000969715 -7.7612e-06 -0.000730761 0.000464155 6.95057e-05 -3.83417e-05 7.03212e-05 -0.000270439 
1553.65 0 3.72352e-05 -0.0631431 -3.71254e-05 0.000751538 0.0478914 0.000481724 0.000456992 0.135648 0.000935348 0.132865 -0.000736158 -0.000258394 6.0697e-05 0.00269613 0.0015302 -0.00033121 -0.00203772 -0.00019943 -0.000243912 0.00260272 0.000303667 0.00176632 -0.000135409 0.000163558 0.000944651 4.11347e-06 -0.000729834 0.000451152 7.37935e-05 -2.18278e-05 7.4898e-05 -0.000240595 
1554 0 2.76541e-05 -0.0643292 -2.96995e-05 0.000737904 0.0427318 0.000511349 0.000518094 0.135501 0.000938068 0.132696 -0.000769032 -0.000187225 9.93877e-05 0.00279614 0.0014814 -0.000349704 -0.00210162 -0.000212736 -0.000335262 0.00253909 0.000292538 0.0017082 -0.000117424 0.00010794 0.000918602 1.50444e-05 -0.000726703 0.000436322 7.75938e-05 -4.08993e-06 7.9717e-05 -0.000210091 
1554.35 0 1.93345e-05 -0.0654462 -2.24875e-05 0.000722309 0.0375919 0.00054532 0.000577826 0.13523 0.000938167 0.132398 -0.000803275 -0.000117223 0.000135943 0.00289598 0.0014307 -0.00036829 -0.00216375 -0.00022169 -0.000430474 0.00247419 0.000280285 0.00164712 -0.000100189 5.31101e-05 0.000891229 2.63677e-05 -0.000721633 0.000420545 8.1793e-05 1.39223e-05 8.57104e-05 -0.000178259 
1554.7 0 1.19288e-05 -0.0664953 -1.54483e-05 0.000705657 0.0324821 0.000581972 0.000633639 0.134838 0.000934036 0.131974 -0.000835789 -5.24497e-05 0.000172654 0.00299351 0.00137806 -0.000390591 -0.00222457 -0.000224501 -0.000526703 0.00240781 0.000266891 0.0015834 -8.45521e-05 -1.90162e-06 0.000863111 3.96568e-05 -0.00071679 0.000404419 8.65649e-05 3.21378e-05 9.37176e-05 -0.000145149 
1555.05 0 4.93529e-06 -0.0674756 -7.71531e-06 0.000689109 0.0274084 0.000618166 0.000685882 0.134331 0.000926031 0.13143 -0.000862744 4.96386e-06 0.000211416 0.00308598 0.0013252 -0.00041869 -0.00228172 -0.000221162 -0.000621528 0.00234192 0.000251543 0.00151901 -7.00365e-05 -5.55772e-05 0.000835476 5.48753e-05 -0.000712543 0.000388183 9.17079e-05 5.14237e-05 0.000103088 -0.000111951 
1555.4 0 -2.19968e-06 -0.0683858 1.30998e-06 0.00067299 0.0223696 0.000651732 0.000737431 0.133709 0.000916387 0.130767 -0.000882606 5.50344e-05 0.000250754 0.00317073 0.0012719 -0.000452439 -0.00233277 -0.000212648 -0.000714994 0.00227645 0.000233886 0.00145553 -5.499e-05 -0.000106168 0.000809457 7.10655e-05 -0.000708168 0.000372431 9.68932e-05 7.28129e-05 0.00011308 -7.98818e-05 
1555.75 0 -1.02881e-05 -0.0692265 1.07594e-05 0.000656642 0.0173632 0.000682249 0.000789964 0.132972 0.000906347 0.129986 -0.000895941 9.75346e-05 0.000288616 0.00324683 0.00121555 -0.000491407 -0.00237643 -0.00020216 -0.000809426 0.00221057 0.000214167 0.00139293 -3.80804e-05 -0.000154285 0.000785411 8.77994e-05 -0.000703669 0.000357856 0.000101694 9.64952e-05 0.000123227 -4.90196e-05 
1556.1 0 -1.91589e-05 -0.0700001 1.95183e-05 0.000639114 0.0123914 0.000710775 0.000843502 0.132119 0.000895739 0.129088 -0.000903257 0.000133576 0.000326111 0.00331677 0.00115426 -0.000533896 -0.00241202 -0.000193472 -0.000906867 0.00214508 0.000192736 0.00132998 -1.97657e-05 -0.000201484 0.00076283 0.000104792 -0.000699759 0.000344945 0.00010633 0.000121768 0.000132735 -1.88042e-05 
1556.45 0 -2.7606e-05 -0.070708 2.76116e-05 0.00061959 0.00746086 0.000740434 0.000895434 0.131152 0.000885236 0.12808 -0.000905109 0.000166916 0.000365926 0.00338385 0.00108786 -0.000577106 -0.00243934 -0.000186 -0.00100741 0.00208078 0.000170792 0.00126556 -2.1752e-06 -0.000248451 0.000740909 0.00012283 -0.000696057 0.000333398 0.000111261 0.000147352 0.000141763 1.05588e-05 
1556.8 0 -3.54163e-05 -0.0713495 3.59979e-05 0.000597919 0.00257857 0.000774475 0.000942018 0.130073 0.00087646 0.126966 -0.000903787 0.000199766 0.00040785 0.00344896 0.00101667 -0.000619448 -0.00245869 -0.000176042 -0.00110979 0.00201624 0.000149141 0.0011991 1.3226e-05 -0.000294649 0.000719038 0.000143464 -0.000690823 0.000322427 0.000115629 0.000172611 0.000151424 3.88914e-05 
1557.15 0 -4.3678e-05 -0.0719234 4.52008e-05 0.000574574 -0.00224999 0.000813587 0.000983192 0.128889 0.000869547 0.125748 -0.000902022 0.000230017 0.000448686 0.00351087 0.000942468 -0.000660557 -0.00247152 -0.00016129 -0.00121269 0.00195012 0.000127383 0.00113146 2.62206e-05 -0.000339588 0.00069668 0.000167079 -0.000683387 0.000310949 0.000118824 0.000198011 0.000161842 6.69475e-05 
1557.5 0 -5.34924e-05 -0.0724297 5.5262e-05 0.000550146 -0.00702151 0.000856535 0.00102188 0.127605 0.000864147 0.124426 -0.000900003 0.000255438 0.000485006 0.00356755 0.000867203 -0.000700032 -0.00248076 -0.000142861 -0.00131658 0.00188213 0.000105156 0.00106438 3.71078e-05 -0.000383862 0.000673484 0.00019179 -0.000674588 0.000298099 0.000121689 0.000223775 0.000172158 9.44088e-05 
1557.85 0 -6.53976e-05 -0.072869 6.56822e-05 0.000524745 -0.0117336 0.000902551 0.00106065 0.126223 0.000860244 0.123001 -0.000896422 0.000277074 0.000515435 0.00361605 0.000790361 -0.000738306 -0.0024883 -0.000122909 -0.0014229 0.00181211 8.24103e-05 0.000998886 4.73381e-05 -0.000428155 0.000650206 0.000216454 -0.000665323 0.000283471 0.000125481 0.000249719 0.000182117 0.000120445 
1558.2 0 -7.86638e-05 -0.0732422 7.56695e-05 0.000498792 -0.0163805 0.000951558 0.00109995 0.124743 0.000855117 0.121473 -0.000890985 0.000295887 0.000541225 0.00365335 0.000710756 -0.000775433 -0.00249423 -0.000101985 -0.00153247 0.00173925 5.88916e-05 0.00093475 5.86553e-05 -0.000472034 0.000627721 0.000241182 -0.000655668 0.000266749 0.000129702 0.000276363 0.000191359 0.000144939 
1558.55 0 -9.10663e-05 -0.0735488 8.47083e-05 0.00047209 -0.020955 0.00100315 0.00113962 0.123168 0.000844568 0.119843 -0.00088368 0.000312113 0.000563992 0.00367881 0.00062818 -0.000810123 -0.00249801 -8.09434e-05 -0.00164414 0.0016622 3.45671e-05 0.000871235 7.10884e-05 -0.000514114 0.000605908 0.000265818 -0.000645539 0.000247984 0.000132595 0.000304041 0.000199201 0.000168986 
1558.9 0 -0.000100346 -0.0737881 9.34365e-05 0.000443747 -0.0254536 0.00105782 0.00117931 0.1215 0.000828111 0.118114 -0.000873705 0.000327404 0.000584888 0.00369646 0.000541671 -0.000841421 -0.00249985 -6.17625e-05 -0.00175494 0.00157938 1.09726e-05 0.00080801 8.42412e-05 -0.000553795 0.000584557 0.000290318 -0.000634608 0.000227392 0.000133797 0.000332807 0.000205619 0.000193423 
1559.25 0 -0.00010641 -0.0739609 0.000102707 0.000414845 -0.0298753 0.00111701 0.00121687 0.119742 0.000808032 0.116291 -0.000861645 0.000344104 0.000604394 0.00370874 0.000447999 -0.000870329 -0.00250012 -4.47861e-05 -0.00186309 0.0014892 -1.09078e-05 0.000745074 9.83333e-05 -0.000591556 0.000564501 0.000314922 -0.000623208 0.000204863 0.000134612 0.00036274 0.000211234 0.00021786 
1559.6 0 -0.000110789 -0.0740685 0.000112417 0.000386158 -0.0342201 0.00117985 0.00125176 0.117897 0.000785324 0.114379 -0.000848988 0.000363017 0.000623273 0.00371375 0.000346318 -0.000899416 -0.00249692 -2.81312e-05 -0.00196808 0.0013923 -3.18463e-05 0.000682309 0.000113237 -0.000627567 0.000545799 0.000339534 -0.000612237 0.000180934 0.000135753 0.000393814 0.000215849 0.000242538 
1559.95 0 -0.000114318 -0.0741124 0.000121879 0.000357066 -0.0384864 0.00124382 0.00128622 0.115968 0.000758894 0.112381 -0.000834056 0.000383336 0.000642849 0.0037121 0.000240187 -0.000929632 -0.00248853 -1.04575e-05 -0.00206912 0.00129211 -5.15364e-05 0.000619673 0.000128572 -0.000662407 0.000527578 0.000363631 -0.000602074 0.00015659 0.000136621 0.000425747 0.00021908 0.00026769 
1560.3 0 -0.000117537 -0.0740941 0.000130649 0.000327583 -0.0426697 0.00130726 0.00132114 0.113955 0.000727005 0.110299 -0.00081368 0.000403054 0.000663258 0.0037071 0.000133033 -0.000959751 -0.00247637 8.03258e-06 -0.00216622 0.00119271 -6.9078e-05 0.000557174 0.000143968 -0.000698142 0.000509285 0.000386526 -0.000593312 0.000132185 0.000136899 0.000457772 0.000221121 0.000292647 
1560.65 0 -0.000121101 -0.0740148 0.000138865 0.000299035 -0.0467625 0.00137035 0.00135605 0.111854 0.000688801 0.108136 -0.000786468 0.000419642 0.000681606 0.00369995 2.47731e-05 -0.000987102 -0.00246327 2.60206e-05 -0.0022604 0.00109652 -8.56837e-05 0.000493888 0.000159477 -0.000736395 0.00049111 0.000407913 -0.000586091 0.000108579 0.000137074 0.000489164 0.000222079 0.000316435 
1561 0 -0.000125237 -0.0738741 0.000146272 0.000272221 -0.0507579 0.00143524 0.00139029 0.10967 0.000644162 0.105895 -0.000754054 0.000432326 0.000695254 0.0036885 -8.74999e-05 -0.00100954 -0.00245117 4.13714e-05 -0.00235059 0.00100268 -0.000102352 0.000429103 0.000175106 -0.000776398 0.000473833 0.000427562 -0.000579947 8.69778e-05 0.000137367 0.000519867 0.000222247 0.000338703 
1561.35 0 -0.000128916 -0.0736712 0.000152696 0.000246529 -0.0546523 0.00150446 0.00142201 0.107405 0.00059376 0.103579 -0.000719831 0.000443746 0.000704938 0.00367136 -0.000204772 -0.00102691 -0.0024401 5.34141e-05 -0.00243426 0.00090918 -0.000119123 0.000363625 0.000190673 -0.000815697 0.00045786 0.000445741 -0.000575156 6.73922e-05 0.00013704 0.000550115 0.000221671 0.000360495 
1561.7 0 -0.000130847 -0.0734066 0.000158725 0.000222023 -0.0584444 0.00157917 0.00144937 0.105064 0.000538303 0.101187 -0.000685016 0.000456532 0.00071239 0.00364921 -0.00032389 -0.00104099 -0.00242843 6.31384e-05 -0.00251095 0.000816341 -0.000135966 0.000298603 0.000206489 -0.000853119 0.000442587 0.000463559 -0.000571615 4.8683e-05 0.000135351 0.00058006 0.000220247 0.000382927 
1562.05 0 -0.000131614 -0.0730823 0.000164614 0.000199249 -0.0621312 0.00165718 0.00147137 0.102648 0.000477742 0.0987231 -0.00064792 0.000470119 0.000716997 0.00362435 -0.00044183 -0.00105407 -0.00241497 7.09043e-05 -0.00258276 0.000725722 -0.000152824 0.000234842 0.000223068 -0.000888378 0.000427258 0.000481467 -0.000568539 2.98848e-05 0.000132652 0.000609692 0.000217945 0.000405888 
1562.4 0 -0.00013175 -0.0727 0.000169531 0.000178963 -0.0657083 0.00173394 0.00148833 0.100161 0.00041282 0.0961914 -0.000606953 0.000481596 0.000716909 0.00360025 -0.000558978 -0.00106737 -0.00240147 7.62721e-05 -0.00265127 0.000638286 -0.000169899 0.000172884 0.000240054 -0.00092207 0.000411767 0.000498941 -0.00056579 1.14038e-05 0.000129616 0.000638949 0.000214606 0.000428317 
1562.75 0 -0.000131083 -0.072261 0.000173378 0.000161558 -0.0691714 0.00180662 0.00150246 0.0976032 0.000345493 0.0935971 -0.000561612 0.000489664 0.000712283 0.00357746 -0.000677325 -0.00107998 -0.00239143 8.0088e-05 -0.00271577 0.000554638 -0.000187008 0.000112426 0.000256391 -0.00095582 0.000396332 0.000514409 -0.000563602 -6.42299e-06 0.000126835 0.000667656 0.000210273 0.000449059 
1563.1 0 -0.000130109 -0.0717662 0.000176866 0.000146326 -0.0725176 0.00187489 0.00151548 0.094978 0.000277931 0.0909463 -0.000513367 0.000496946 0.000704974 0.00355302 -0.000796472 -0.00108921 -0.00238707 8.42371e-05 -0.00277567 0.00047414 -0.000203244 5.29507e-05 0.000271392 -0.000989393 0.000381099 0.000527388 -0.000561488 -2.42456e-05 0.000124719 0.000695545 0.00020602 0.000468825 
1563.45 0 -0.000129541 -0.0712165 0.000180699 0.000132126 -0.0757446 0.00193929 0.00152749 0.0922898 0.00021042 0.0882417 -0.000463957 0.000504662 0.000697267 0.00352428 -0.000912094 -0.00109424 -0.00238766 8.92172e-05 -0.00283171 0.000394039 -0.000218637 -5.27998e-06 0.000286409 -0.00102141 0.000365191 0.000539746 -0.000558787 -4.14763e-05 0.000123105 0.000722807 0.000202759 0.000489382 
1563.8 0 -0.000130083 -0.0706127 0.000185671 0.000117976 -0.0788512 0.00199904 0.00153877 0.0895434 0.000141035 0.0854845 -0.00041269 0.000511728 0.000690778 0.0034924 -0.0010203 -0.00109668 -0.00239122 9.44634e-05 -0.00288369 0.000313436 -0.000234032 -6.20977e-05 0.000302496 -0.0010519 0.000347855 0.000552674 -0.000555901 -5.71899e-05 0.000122212 0.000749528 0.000199837 0.000510557 
1564.15 0 -0.000131345 -0.069957 0.000191626 0.000103959 -0.0818346 0.00205243 0.00154985 0.0867434 7.0083e-05 0.0826776 -0.000357341 0.000519304 0.000685618 0.0034599 -0.00112212 -0.00109703 -0.00239734 0.000100781 -0.00293138 0.000234481 -0.00024978 -0.000118085 0.000318684 -0.00108249 0.000329986 0.000565667 -0.000553037 -7.20858e-05 0.000122589 0.000776021 0.000196152 0.000530951 
1564.5 0 -0.000131131 -0.0692508 0.000197079 9.06924e-05 -0.0846914 0.00210038 0.00156016 0.0838947 4.87428e-07 0.0798284 -0.000295953 0.000529137 0.000680675 0.0034268 -0.00122136 -0.00109383 -0.00240574 0.000108096 -0.00297494 0.000158207 -0.000266282 -0.000172945 0.000334158 -0.00111408 0.000313083 0.000577645 -0.000550557 -8.7084e-05 0.000123934 0.000803054 0.000191557 0.000550833 
1564.85 0 -0.000127746 -0.0684954 0.000200818 7.80459e-05 -0.0874203 0.00214572 0.0015682 0.0810013 -6.65833e-05 0.0769431 -0.000229304 0.000541074 0.000674663 0.00339285 -0.00131964 -0.00108615 -0.00241465 0.000114588 -0.00301454 8.41564e-05 -0.000284134 -0.000225174 0.000349596 -0.00114497 0.000296855 0.000587775 -0.000548911 -0.000103025 0.000126095 0.000831039 0.000186593 0.000571257 
1565.2 0 -0.000122328 -0.0676928 0.000202485 6.55453e-05 -0.0900213 0.00218836 0.00157281 0.0780658 -0.000133271 0.074024 -0.000160093 0.000555474 0.000666947 0.00335781 -0.00141645 -0.00107451 -0.00242346 0.000119177 -0.00305113 1.22185e-05 -0.000302844 -0.000274244 0.000365198 -0.00117364 0.000278969 0.000596064 -0.000547155 -0.000120079 0.000128527 0.000859322 0.000181801 0.000592103 
1565.55 0 -0.000116458 -0.0668436 0.000202631 5.23583e-05 -0.0924946 0.00222646 0.00157435 0.0750936 -0.000200845 0.071073 -8.95719e-05 0.000573537 0.000659129 0.00331868 -0.0015104 -0.00105972 -0.0024323 0.000122137 -0.00308497 -5.74316e-05 -0.000320984 -0.000320796 0.000380064 -0.00120003 0.000258974 0.000603079 -0.00054407 -0.000137356 0.000130892 0.000886469 0.000177105 0.000612099 
1565.9 0 -0.000109704 -0.0659474 0.000203204 3.78479e-05 -0.0948417 0.00226055 0.00157318 0.0720908 -0.000269321 0.0680937 -2.0025e-05 0.00059401 0.000653404 0.00327246 -0.00160144 -0.00104189 -0.00244059 0.000124435 -0.00311558 -0.000125257 -0.000337597 -0.000364584 0.000393766 -0.00122396 0.000238627 0.00060898 -0.000539793 -0.000154686 0.000133672 0.00091227 0.000172524 0.000629965 
1566.25 0 -0.000100502 -0.0650053 0.000205017 2.23794e-05 -0.0970626 0.00229189 0.00156908 0.0690611 -0.000338803 0.0650886 4.38368e-05 0.000613073 0.00064915 0.00321936 -0.00169161 -0.00102086 -0.00244894 0.00012595 -0.00314318 -0.000192016 -0.000352436 -0.000405264 0.000406089 -0.0012451 0.000217395 0.000613755 -0.000534739 -0.000172469 0.000136797 0.000936991 0.000168401 0.00064571 
1566.6 0 -8.74828e-05 -0.0640189 0.000207207 6.80575e-06 -0.0991537 0.00232052 0.00155987 0.0660068 -0.00040912 0.0620581 9.86438e-05 0.000627061 0.000644083 0.0031613 -0.00178136 -0.000997495 -0.00245857 0.000124899 -0.00316698 -0.00025669 -0.00036539 -0.000443683 0.000416849 -0.0012641 0.000193947 0.000617022 -0.000528945 -0.000190043 0.000139618 0.000960027 0.000164505 0.000659957 
1566.95 0 -7.05047e-05 -0.0629901 0.000209444 -8.26039e-06 -0.101112 0.00234455 0.00154211 0.0629316 -0.000480916 0.0590031 0.000143773 0.000635819 0.000637564 0.00309877 -0.00186842 -0.000973792 -0.00247077 0.000120497 -0.00318553 -0.00031636 -0.000378786 -0.000479926 0.000426475 -0.00128228 0.000168978 0.00061752 -0.000521966 -0.000207087 0.000142348 0.000981516 0.000160381 0.000672804 
1567.3 0 -5.09536e-05 -0.0619212 0.000211883 -2.28253e-05 -0.102937 0.00235992 0.00151669 0.0598384 -0.000557274 0.0559269 0.000181291 0.000641456 0.000631622 0.0030317 -0.00195106 -0.000951319 -0.00248764 0.000115381 -0.00319805 -0.000369035 -0.000394775 -0.000513621 0.000435598 -0.00130035 0.000142877 0.000614951 -0.000513535 -0.000224346 0.000145661 0.00100272 0.000156374 0.000683619 
1567.65 0 -3.03725e-05 -0.0608135 0.000214468 -3.70164e-05 -0.10463 0.0023629 0.00148647 0.0567295 -0.000640474 0.0528333 0.000215695 0.000643955 0.000629193 0.00296038 -0.00203007 -0.000930248 -0.00250992 0.00011275 -0.00320329 -0.00041589 -0.00041193 -0.000544525 0.000443212 -0.00131739 0.000116074 0.000610575 -0.000504283 -0.000242296 0.000149284 0.00102425 0.000153257 0.000691861 
1568 0 -9.01197e-06 -0.0596677 0.000216899 -5.10064e-05 -0.106193 0.00235279 0.0014519 0.053606 -0.000728243 0.0497227 0.000248849 0.000642057 0.000630979 0.00288409 -0.00210792 -0.000910586 -0.00253518 0.000114027 -0.00320028 -0.000459129 -0.000428516 -0.000572406 0.000447725 -0.00133229 9.00416e-05 0.00060589 -0.000494363 -0.000260625 0.000152997 0.00104608 0.000151542 0.000697554 
1568.35 0 1.30472e-05 -0.0584843 0.000218288 -6.51365e-05 -0.107628 0.00233094 0.00141385 0.0504704 -0.000816734 0.0465964 0.000280122 0.000635666 0.000635239 0.00280219 -0.00218648 -0.000893597 -0.00256007 0.000119762 -0.00318864 -0.000500089 -0.00044499 -0.000598251 0.000449349 -0.00134562 6.5603e-05 0.000602066 -0.0004833 -0.00027893 0.000157307 0.00106782 0.000150458 0.000701522 
1568.7 0 3.42617e-05 -0.0572642 0.000218284 -7.93248e-05 -0.108937 0.00229811 0.00137566 0.0473269 -0.000903933 0.0434575 0.000308655 0.000625426 0.000640581 0.0027161 -0.00226549 -0.000879316 -0.00258108 0.000128569 -0.00316998 -0.000537617 -0.000462172 -0.000622642 0.000449816 -0.00135829 4.31899e-05 0.000599422 -0.000471491 -0.00029756 0.000162899 0.00108898 0.000148668 0.000704426 
1569.05 0 5.34027e-05 -0.056008 0.000217395 -9.29328e-05 -0.110119 0.00225468 0.00134064 0.0441779 -0.000989637 0.0403102 0.000332927 0.00061162 0.000646022 0.00262758 -0.00234371 -0.000866651 -0.00259531 0.000138039 -0.00314786 -0.000569974 -0.000479216 -0.000645302 0.000449931 -0.00136981 2.18113e-05 0.000597257 -0.000459077 -0.000316204 0.000170116 0.00110936 0.000146879 0.000706176 
1569.4 0 7.04814e-05 -0.0547168 0.000215969 -0.000106111 -0.111177 0.00220267 0.00130949 0.0410234 -0.00107485 0.0371578 0.000351431 0.000595068 0.000651838 0.00253651 -0.00242036 -0.0008552 -0.00260274 0.000147523 -0.003124 -0.000598547 -0.000494676 -0.000666256 0.000449337 -0.00137875 -3.72011e-07 0.00059416 -0.000445647 -0.000334038 0.000178078 0.00112922 0.00014641 0.000706433 
1569.75 0 8.55137e-05 -0.0533932 0.000214417 -0.000119628 -0.11211 0.00214493 0.00128088 0.0378624 -0.00116104 0.0340035 0.000365136 0.000577927 0.000658798 0.00244181 -0.00249521 -0.000843554 -0.00260609 0.000157072 -0.00309808 -0.000625583 -0.000508534 -0.000686629 0.000448481 -0.00138512 -2.42841e-05 0.00058928 -0.000431326 -0.000351687 0.000186192 0.0011485 0.000146714 0.000705107 
1570.1 0 9.89027e-05 -0.0520396 0.000212708 -0.000133975 -0.112913 0.0020839 0.00125387 0.0346974 -0.0012491 0.0308522 0.000377357 0.000562577 0.000665977 0.00234241 -0.00256627 -0.000828098 -0.00260683 0.000165279 -0.00307049 -0.000652383 -0.000521966 -0.000708078 0.0004481 -0.00139016 -4.84714e-05 0.000583468 -0.000416622 -0.000370399 0.000194445 0.00116617 0.000146376 0.000702453 
1570.45 0 0.000111418 -0.0506569 0.000210903 -0.000149383 -0.113585 0.00202091 0.00122875 0.0315346 -0.00133824 0.027709 0.000389004 0.000550177 0.000671958 0.0022392 -0.00263088 -0.000805529 -0.00260506 0.000169305 -0.00304129 -0.000679718 -0.000535689 -0.000730082 0.000447306 -0.00139485 -7.17248e-05 0.000578293 -0.000401743 -0.000389665 0.000202273 0.00118152 0.000145053 0.000698769 
1570.8 0 0.000123566 -0.0492459 0.00020899 -0.000165475 -0.114129 0.00195525 0.0012049 0.0283784 -0.0014254 0.0245769 0.000399191 0.000540584 0.000676551 0.00213545 -0.00268832 -0.000776037 -0.00260144 0.000167873 -0.00300885 -0.000706951 -0.000548941 -0.000751245 0.000445093 -0.00139894 -9.49889e-05 0.000573944 -0.000386182 -0.000407716 0.000209252 0.00119465 0.000142842 0.000694259 
1571.15 0 0.000135982 -0.0478074 0.000206739 -0.000181495 -0.11455 0.00188476 0.00117971 0.0252313 -0.00150674 0.0214567 0.000407303 0.000533236 0.000682163 0.00203363 -0.00274047 -0.000741838 -0.00259671 0.000163126 -0.00297207 -0.000731478 -0.000560598 -0.000771468 0.000441316 -0.0014024 -0.000118896 0.000569567 -0.000369021 -0.000424142 0.000215126 0.00120646 0.000139566 0.000688299 
1571.5 0 0.00014845 -0.0463431 0.000204567 -0.000196093 -0.114848 0.00180816 0.00115297 0.0220969 -0.00157981 0.0183491 0.000412607 0.000525795 0.000691044 0.00193332 -0.0027911 -0.000704724 -0.00259131 0.000157406 -0.00293248 -0.000749982 -0.000570929 -0.000790692 0.00043609 -0.0014068 -0.000142918 0.000565304 -0.000348988 -0.000440436 0.00021993 0.00121791 0.000135047 0.000680558 
1571.85 0 0.000158128 -0.0448559 0.000203079 -0.000208191 -0.115021 0.00172605 0.00112838 0.0189808 -0.00164432 0.015258 0.000414883 0.000514271 0.000702058 0.00183143 -0.00284207 -0.000665457 -0.00258576 0.000151412 -0.00289106 -0.000762438 -0.000580057 -0.000809132 0.000429672 -0.00141415 -0.000167228 0.000560948 -0.000325398 -0.000457476 0.000224191 0.00122897 0.0001286 0.000672076 
1572.2 0 0.000161979 -0.043348 0.000202342 -0.000218692 -0.115069 0.00163841 0.00110834 0.0158901 -0.0016997 0.0121897 0.000415193 0.00049731 0.000713172 0.00172537 -0.00289086 -0.000624423 -0.00258065 0.000144948 -0.00284679 -0.000771753 -0.000587071 -0.000826881 0.000421897 -0.00142384 -0.000192216 0.000555625 -0.000299782 -0.000474733 0.000227955 0.00123863 0.000120439 0.00066376 
1572.55 0 0.000160637 -0.0418197 0.00020267 -0.000229203 -0.114997 0.00154615 0.00109203 0.0128289 -0.00174368 0.00914763 0.000414189 0.000476371 0.000724196 0.00161629 -0.00293515 -0.00058248 -0.00257563 0.000138101 -0.00279974 -0.000780412 -0.000592259 -0.000843021 0.000412442 -0.00143329 -0.000217651 0.000549685 -0.000273668 -0.000491257 0.000230821 0.00124638 0.000111394 0.000655165 
1572.9 0 0.000155934 -0.0402726 0.000204153 -0.000239765 -0.11481 0.00145269 0.00107825 0.00979674 -0.00177461 0.0061313 0.000412606 0.000452577 0.00073508 0.00150715 -0.00297585 -0.000539846 -0.00256888 0.000130448 -0.00275226 -0.000790338 -0.000597106 -0.000857533 0.000402288 -0.00144146 -0.000243442 0.000543857 -0.000247394 -0.000507069 0.000232214 0.0012526 0.0001023 0.000645232 
1573.25 0 0.000148984 -0.0387082 0.000205905 -0.000249136 -0.114509 0.00136137 0.00106555 0.00679411 -0.00179392 0.00314072 0.000411947 0.000426242 0.000746102 0.00139869 -0.00301439 -0.000496019 -0.00255823 0.000120405 -0.00270772 -0.000802225 -0.000602096 -0.000871546 0.000393835 -0.00144893 -0.000268867 0.000538336 -0.000221007 -0.00052294 0.000232282 0.00125783 9.39321e-05 0.000633646 
1573.6 0 0.000140843 -0.0371278 0.000207906 -0.000257078 -0.114095 0.00127509 0.00105252 0.00382333 -0.00180442 0.000177987 0.000411988 0.000399238 0.000758522 0.00128942 -0.00305097 -0.00044928 -0.00254372 0.00010761 -0.00266815 -0.000815193 -0.000607383 -0.000885727 0.000388018 -0.00145578 -0.000292929 0.000533873 -0.000194101 -0.000539484 0.000231551 0.0012624 8.58933e-05 0.000620733 
1573.95 0 0.000132559 -0.0355325 0.000210714 -0.000264783 -0.113565 0.00119634 0.00103905 0.000886536 -0.00180746 -0.00275494 0.000411695 0.000374074 0.000772116 0.00117726 -0.00308431 -0.000398026 -0.00252734 9.50017e-05 -0.00263296 -0.0008292 -0.000612541 -0.000900643 0.000383536 -0.00146162 -0.000316033 0.000532204 -0.000166153 -0.000556997 0.00023051 0.0012666 7.7588e-05 0.000606908 
1574.3 0 0.00012445 -0.0339241 0.000214137 -0.000272983 -0.112917 0.00112554 0.00102509 -0.0020128 -0.00180465 -0.00565571 0.000411249 0.000351085 0.000785832 0.0010607 -0.00311252 -0.000343281 -0.00250958 8.63652e-05 -0.00260064 -0.000845223 -0.00061656 -0.000916463 0.000379056 -0.00146663 -0.000338851 0.00053364 -0.000137849 -0.000574777 0.000228985 0.00127115 6.91691e-05 0.000591692 
1574.65 0 0.0001164 -0.0323045 0.000218114 -0.000282162 -0.112153 0.00106027 0.00101098 -0.00487103 -0.00179776 -0.00851981 0.000410988 0.000329569 0.000800143 0.000939591 -0.0031361 -0.000288086 -0.00248954 8.27221e-05 -0.00257029 -0.000863722 -0.000619668 -0.000932039 0.000374117 -0.00147058 -0.000361035 0.000536456 -0.000110355 -0.000591973 0.000226823 0.00127638 6.11588e-05 0.0005742 
1575 0 0.000108886 -0.0306749 0.000223023 -0.000293355 -0.111276 0.000997639 0.000997808 -0.0076868 -0.00178707 -0.0113426 0.000410945 0.000310477 0.000815532 0.000814988 -0.0031564 -0.000235352 -0.00246731 8.25478e-05 -0.00254036 -0.000883502 -0.000622957 -0.000946203 0.000368458 -0.00147226 -0.000382453 0.000538713 -8.44148e-05 -0.000607766 0.000224765 0.00128177 5.372e-05 0.000554162 
1575.35 0 0.000101873 -0.029037 0.000229162 -0.000306246 -0.110293 0.000936343 0.000985337 -0.0104621 -0.00177248 -0.0141212 0.000411447 0.000295062 0.00083057 0.000686803 -0.00317384 -0.000187238 -0.00244498 8.48779e-05 -0.00250815 -0.000902125 -0.000626844 -0.000959418 0.000361678 -0.00147092 -0.000403802 0.000540419 -5.95734e-05 -0.000621529 0.000223942 0.00128713 4.68555e-05 0.000531434 
1575.7 0 9.43484e-05 -0.027393 0.00023606 -0.000319915 -0.109205 0.000875637 0.000972052 -0.0131993 -0.00175427 -0.0168536 0.00041412 0.000282895 0.000843468 0.000552368 -0.00318746 -0.000144996 -0.00242365 9.09048e-05 -0.00247218 -0.000920633 -0.00063153 -0.000974152 0.000353883 -0.00146725 -0.000425283 0.000542895 -3.44097e-05 -0.000633087 0.000224174 0.00129293 4.03099e-05 0.00050713 
1576.05 0 8.56561e-05 -0.0257449 0.000243469 -0.00033462 -0.108008 0.00081455 0.000957196 -0.0158964 -0.00173284 -0.0195373 0.00042048 0.000272068 0.000855159 0.000410632 -0.00319598 -0.000108141 -0.00240229 0.000102091 -0.00243287 -0.000942054 -0.000636419 -0.000992128 0.000345967 -0.00146337 -0.000447035 0.000546863 -8.80009e-06 -0.000642323 0.000224809 0.00130084 3.42523e-05 0.000482709 
1576.4 0 7.64075e-05 -0.0240923 0.000252494 -0.000350593 -0.106703 0.000751418 0.000940741 -0.0185479 -0.00170775 -0.0221684 0.000429882 0.000259553 0.000867858 0.000264376 -0.00320075 -7.42493e-05 -0.00238206 0.000118433 -0.00239134 -0.000965284 -0.000641129 -0.00101182 0.00033776 -0.00146015 -0.000469986 0.000552194 1.74555e-05 -0.00064914 0.00022603 0.00131146 2.87977e-05 0.000458158 
1576.75 0 6.79488e-05 -0.022435 0.000263603 -0.00036634 -0.105294 0.000685036 0.000924066 -0.0211519 -0.00167701 -0.0247429 0.00044029 0.000244405 0.000882302 0.000114594 -0.00320493 -3.93044e-05 -0.0023643 0.000138237 -0.00234887 -0.000989051 -0.000645528 -0.00103106 0.000328588 -0.00145577 -0.000494048 0.0005577 4.52559e-05 -0.000653894 0.000227663 0.00132348 2.34259e-05 0.000432874 
1577.1 0 6.01442e-05 -0.0207752 0.000275462 -0.000381055 -0.103787 0.000617076 0.000908557 -0.0237085 -0.00163869 -0.0272606 0.000450044 0.000228759 0.000898129 -4.23869e-05 -0.0032112 -4.76322e-07 -0.00234746 0.000158457 -0.00230684 -0.00101494 -0.000648737 -0.00104918 0.000318779 -0.00144788 -0.000517777 0.000562661 7.39814e-05 -0.000657335 0.000228555 0.00133614 1.85551e-05 0.000406638 
1577.45 0 5.14794e-05 -0.0191161 0.000287405 -0.000396163 -0.102183 0.000551052 0.00089513 -0.0262155 -0.00159259 -0.0297228 0.000458731 0.000214609 0.000915333 -0.000208192 -0.00321984 4.05493e-05 -0.00232823 0.000176028 -0.00226626 -0.00104449 -0.000650476 -0.00106618 0.000309596 -0.00143634 -0.000540473 0.000567628 0.000103072 -0.000659637 0.00022852 0.00134874 1.5063e-05 0.000379989 
1577.8 0 4.05659e-05 -0.0174592 0.000299538 -0.000412028 -0.100482 0.000489926 0.000885146 -0.0286671 -0.00154067 -0.032128 0.000466976 0.000202991 0.000934145 -0.000379062 -0.0032279 8.05245e-05 -0.00230378 0.00019121 -0.00222706 -0.00107802 -0.000650869 -0.00108244 0.000301686 -0.00142331 -0.000562709 0.000572875 0.00013306 -0.000660548 0.000228345 0.00136089 1.18371e-05 0.00035373 
1578.15 0 2.73924e-05 -0.0158067 0.000311607 -0.000428292 -0.0986862 0.00043422 0.000880002 -0.0310569 -0.00148525 -0.0344704 0.000476558 0.000195217 0.000953883 -0.000549912 -0.00323205 0.00011787 -0.0022729 0.000207506 -0.00218879 -0.0011142 -0.0006507 -0.00109797 0.000294575 -0.00141041 -0.000584637 0.000578574 0.000164088 -0.000660902 0.000228292 0.00137241 7.05951e-06 0.000328515 
1578.5 0 1.3787e-05 -0.0141612 0.000323166 -0.000444417 -0.096797 0.000384046 0.000880965 -0.0333805 -0.0014283 -0.0367447 0.000488583 0.000192479 0.000971996 -0.000715716 -0.00323184 0.000151175 -0.00223379 0.00022934 -0.00215156 -0.00115216 -0.000650046 -0.00111259 0.000288034 -0.00139658 -0.000605169 0.000584854 0.000195543 -0.000661887 0.00022839 0.00138249 -2.85513e-07 0.000303845 
1578.85 0 6.06501e-07 -0.0125244 0.00033389 -0.000458927 -0.0948182 0.000341184 0.000887361 -0.0356341 -0.00137202 -0.0389485 0.000501352 0.00019414 0.000986508 -0.000874191 -0.00322867 0.000178201 -0.0021863 0.000259095 -0.00211417 -0.00119136 -0.000647872 -0.00112641 0.000282812 -0.0013797 -0.000623432 0.000592304 0.000225611 -0.000663154 0.000229043 0.00139073 -9.30892e-06 0.000278861 
1579.2 0 -1.27145e-05 -0.0108973 0.0003442 -0.000470992 -0.0927568 0.000306005 0.000897143 -0.0378157 -0.00131682 -0.0410811 0.000512095 0.000196251 0.000998388 -0.00102762 -0.00322252 0.000196921 -0.00213223 0.000296577 -0.00207542 -0.00122855 -0.00064451 -0.00113873 0.000279389 -0.00135894 -0.000639819 0.000601865 0.000253324 -0.000664528 0.000231222 0.00139676 -1.86392e-05 0.000253696 
1579.55 0 -2.59863e-05 -0.0092816 0.000354872 -0.000481191 -0.0906195 0.000275862 0.000910435 -0.0399261 -0.00126063 -0.0431414 0.000520266 0.000195508 0.00100904 -0.00117897 -0.00321273 0.000208983 -0.00207145 0.000340066 -0.00203687 -0.00126126 -0.000641303 -0.00114844 0.000277196 -0.00133481 -0.000655036 0.000613562 0.000279504 -0.000667547 0.000235052 0.00140029 -2.80444e-05 0.000228729 
1579.9 0 -3.80904e-05 -0.00767961 0.00036552 -0.000491156 -0.0884102 0.000249094 0.000928634 -0.0419672 -0.00120211 -0.0451276 0.000526718 0.000192159 0.00101801 -0.00132541 -0.00319934 0.000217753 -0.00200269 0.000386843 -0.00200062 -0.00129063 -0.000638325 -0.0011563 0.000275751 -0.00130887 -0.000669321 0.000626031 0.000304286 -0.00067362 0.000239798 0.00140158 -3.74351e-05 0.000204384 
1580.25 0 -4.8339e-05 -0.00609285 0.00037518 -0.000500853 -0.0861288 0.000226223 0.000951206 -0.0439392 -0.00114299 -0.0470378 0.000530795 0.000188591 0.00102416 -0.00146071 -0.00318281 0.000225565 -0.00192735 0.000433616 -0.0019651 -0.00131923 -0.00063435 -0.0011638 0.000274779 -0.00128147 -0.000682659 0.000637579 0.000328237 -0.00068253 0.000244472 0.00140064 -4.70367e-05 0.000180604 
1580.6 0 -5.62469e-05 -0.00452053 0.000383775 -0.000509275 -0.0837758 0.000208663 0.000975828 -0.0458413 -0.00108499 -0.048872 0.000532333 0.000187103 0.00102642 -0.00158341 -0.00316375 0.000233146 -0.00184768 0.000477487 -0.00192695 -0.0013482 -0.000627908 -0.0011706 0.000273701 -0.00125199 -0.000695664 0.000647629 0.000352984 -0.000693028 0.000248257 0.00139709 -5.75306e-05 0.000157344 
1580.95 0 -6.22418e-05 -0.00296217 0.000391382 -0.000516499 -0.0813564 0.000196711 0.00100006 -0.047673 -0.001028 -0.0506302 0.000533534 0.000188493 0.00102511 -0.00169641 -0.00314212 0.000240003 -0.00176294 0.000517619 -0.00188473 -0.0013764 -0.000618712 -0.00117597 0.00027271 -0.00122058 -0.000708863 0.000656761 0.000379169 -0.000703847 0.000250731 0.00139071 -6.92747e-05 0.000135416 
1581.3 0 -6.72468e-05 -0.00141937 0.000398209 -0.000523584 -0.0788778 0.000189145 0.00102323 -0.0494336 -0.000973194 -0.0523115 0.000536213 0.000190966 0.00102105 -0.00180167 -0.003117 0.000244882 -0.00166986 0.000554627 -0.00183856 -0.00140277 -0.00060818 -0.00118041 0.000271929 -0.00118745 -0.000722377 0.000665988 0.000405865 -0.000714831 0.000252707 0.00138137 -8.16383e-05 0.000116119 
1581.65 0 -7.16522e-05 0.000105235 0.000404872 -0.000531409 -0.076346 0.000184982 0.00104602 -0.0511235 -0.000923326 -0.0539149 0.000541784 0.000192241 0.00101407 -0.00189865 -0.00308662 0.000246239 -0.00156747 0.000589544 -0.00178845 -0.00142688 -0.000597601 -0.00118467 0.000269698 -0.00115269 -0.000736406 0.000676168 0.000431822 -0.000726119 0.000255273 0.00136923 -9.47925e-05 9.96849e-05 
1582 0 -7.53889e-05 0.00160924 0.000411898 -0.000540217 -0.073763 0.000182659 0.00106857 -0.052743 -0.000878769 -0.0554404 0.000552094 0.00019107 0.00100465 -0.00198557 -0.00305036 0.000244494 -0.00145809 0.00062191 -0.00173172 -0.00144728 -0.000586717 -0.00118925 0.000264942 -0.00111661 -0.000751025 0.000688029 0.000455895 -0.000736801 0.000257652 0.00135407 -0.000109642 8.44316e-05 
1582.35 0 -7.76987e-05 0.00309106 0.000419184 -0.000549491 -0.0711298 0.000181292 0.00108984 -0.0542906 -0.000837785 -0.0568898 0.000566488 0.000187121 0.000994267 -0.00206128 -0.00301026 0.000240556 -0.00134423 0.000649758 -0.00166445 -0.00146178 -0.000574403 -0.00119394 0.000259396 -0.00108064 -0.000765085 0.000700904 0.0004774 -0.000746737 0.000258664 0.00133497 -0.000125222 6.93593e-05 
1582.7 0 -7.80851e-05 0.00454897 0.000426306 -0.000558498 -0.068447 0.000183221 0.00110795 -0.055764 -0.000800413 -0.0582642 0.000581293 0.000181411 0.000985801 -0.00212517 -0.00296669 0.000233117 -0.00122757 0.000673536 -0.00158733 -0.00147104 -0.000560767 -0.00119888 0.000254745 -0.00104598 -0.00077829 0.000714084 0.000496422 -0.000757492 0.000258588 0.00131161 -0.000139794 5.53731e-05 
1583.05 0 -7.73913e-05 0.00598233 0.000433108 -0.000566143 -0.0657172 0.000190337 0.00112217 -0.0571605 -0.000768048 -0.0595638 0.000593823 0.000174405 0.000981728 -0.00217598 -0.0029188 0.000221103 -0.00111027 0.00069721 -0.0015055 -0.00147877 -0.000546861 -0.00120475 0.000250493 -0.00101209 -0.000792651 0.000727828 0.000513213 -0.000769628 0.000257447 0.00128517 -0.000151915 4.25036e-05 
1583.4 0 -7.63442e-05 0.00739098 0.000439039 -0.000570652 -0.0629457 0.000201019 0.00113381 -0.0584796 -0.000740773 -0.0607905 0.000603048 0.000165456 0.00098093 -0.00221614 -0.00286843 0.000204485 -0.000994944 0.000723985 -0.00142085 -0.00148866 -0.000532619 -0.00121188 0.000245985 -0.000977463 -0.000808534 0.000742346 0.00052824 -0.00078153 0.000254867 0.00125735 -0.000161292 2.99819e-05 
1583.75 0 -7.43341e-05 0.00877484 0.000442764 -0.000572515 -0.0601369 0.000213502 0.0011433 -0.0597216 -0.000718055 -0.061946 0.000608117 0.00015382 0.000980082 -0.00225218 -0.00281648 0.000184193 -0.000881857 0.00075375 -0.00133061 -0.00150117 -0.000517512 -0.00122015 0.000241409 -0.00094094 -0.000824609 0.000757384 0.000540943 -0.000791794 0.000251117 0.00122803 -0.000168985 1.75172e-05 
1584.1 0 -7.11564e-05 0.0101336 0.000443265 -0.000573974 -0.0572941 0.000227443 0.00114937 -0.0608853 -0.00069938 -0.0630304 0.000609753 0.000139582 0.000977646 -0.00228804 -0.00276225 0.00016289 -0.000768018 0.000784039 -0.00123341 -0.0015128 -0.000502334 -0.00122851 0.000236334 -0.000902437 -0.000839567 0.00077183 0.000550885 -0.000800778 0.000246983 0.00119607 -0.000176137 4.44047e-06 
1584.45 0 -6.70665e-05 0.0114652 0.000441329 -0.000576358 -0.0544215 0.000241568 0.00115032 -0.0619694 -0.000684464 -0.0640413 0.000609255 0.000123477 0.000973269 -0.00232318 -0.0027055 0.000143819 -0.000651787 0.000813354 -0.00113168 -0.00152052 -0.000488051 -0.00123599 0.000230349 -0.000863171 -0.000852132 0.000784903 0.000558777 -0.000809119 0.000243182 0.00116162 -0.000182576 -9.25864e-06 
1584.8 0 -6.15604e-05 0.0127679 0.000438027 -0.00058023 -0.0515254 0.000254155 0.00114518 -0.0629738 -0.000673594 -0.0649757 0.000606931 0.000104909 0.000965618 -0.00235507 -0.00264548 0.000126831 -0.000535005 0.000841907 -0.0010287 -0.00152458 -0.000475723 -0.00124223 0.000223422 -0.000823977 -0.000862749 0.000796694 0.000564979 -0.000816431 0.000239652 0.00112565 -0.000187004 -2.30686e-05 
1585.15 0 -5.40634e-05 0.0140399 0.000432818 -0.000583947 -0.0486119 0.000264719 0.00113468 -0.0639015 -0.000667019 -0.0658331 0.000602739 8.24687e-05 0.000954802 -0.00238272 -0.00258302 0.000109038 -0.000418868 0.000868689 -0.000925167 -0.00152686 -0.000466035 -0.00124735 0.000216239 -0.000784866 -0.000872373 0.000807238 0.000569273 -0.000822131 0.00023609 0.00108927 -0.000189315 -3.67907e-05 
1585.5 0 -4.45213e-05 0.0152809 0.000425377 -0.000585373 -0.0456816 0.000272692 0.00111976 -0.0647547 -0.000665273 -0.0666146 0.000595548 5.64029e-05 0.000942873 -0.00240995 -0.00251971 9.13764e-05 -0.00030248 0.00089128 -0.000820288 -0.00152861 -0.00045875 -0.00125216 0.00020979 -0.000746279 -0.000881457 0.000816028 0.00057184 -0.00082625 0.000231813 0.00105315 -0.000190427 -4.99331e-05 
1585.85 0 -3.29486e-05 0.0164918 0.000415889 -0.00058587 -0.0427341 0.000276196 0.0010999 -0.065533 -0.000667729 -0.067321 0.000583915 2.84484e-05 0.000930009 -0.00244057 -0.0024547 7.73662e-05 -0.000183968 0.00090732 -0.000714662 -0.00152983 -0.000452497 -0.00125739 0.000204081 -0.000708177 -0.000890326 0.000823033 0.00057258 -0.000828659 0.000226437 0.00101683 -0.00018993 -6.28488e-05 
1586.2 0 -1.97317e-05 0.0176731 0.00040479 -0.000587906 -0.039773 0.000273924 0.00107149 -0.0662358 -0.00067213 -0.0679535 0.00056761 -2.98597e-07 0.000915587 -0.00247282 -0.0023867 6.67105e-05 -6.24391e-05 0.000916112 -0.000609533 -0.00153053 -0.000445149 -0.00126271 0.000198606 -0.000669855 -0.000898964 0.00082855 0.000571315 -0.000828731 0.000221788 0.000979743 -0.000188441 -7.56257e-05 
1586.55 0 -5.49532e-06 0.0188234 0.000393906 -0.000591291 -0.036804 0.000266581 0.00103197 -0.0668661 -0.000676325 -0.0685139 0.000547093 -3.07723e-05 0.000900486 -0.00250248 -0.00231536 5.77858e-05 5.99374e-05 0.000918628 -0.000505666 -0.00153197 -0.000437277 -0.00126743 0.00019241 -0.000631102 -0.000907345 0.000832456 0.000568786 -0.000825975 0.00021944 0.000941778 -0.000187923 -8.74551e-05 
1586.9 0 8.477e-06 0.0199413 0.000384705 -0.00059473 -0.0338307 0.00025464 0.00098567 -0.0674257 -0.000679789 -0.069003 0.000522984 -6.46202e-05 0.00088544 -0.00252756 -0.00224154 5.04619e-05 0.000179241 0.000915827 -0.000403248 -0.00153577 -0.000431454 -0.00127184 0.000184975 -0.000592582 -0.000915433 0.000834032 0.000565656 -0.000820764 0.000218697 0.000902308 -0.000188735 -9.82345e-05 
1587.25 0 2.2644e-05 0.0210267 0.000376406 -0.000597855 -0.0308556 0.000236606 0.000938897 -0.0679127 -0.000684583 -0.0694213 0.000496068 -0.000100785 0.000870441 -0.00254963 -0.00216596 4.41852e-05 0.000293467 0.000908005 -0.000301396 -0.00154314 -0.00042837 -0.00127645 0.000176516 -0.000553545 -0.000922724 0.000832464 0.000562327 -0.00081397 0.000217554 0.000861545 -0.000190362 -0.000108234 
1587.6 0 3.95277e-05 0.0220791 0.000367235 -0.000601056 -0.0278819 0.000213367 0.000892546 -0.0683249 -0.00069239 -0.0697712 0.000467407 -0.000137341 0.000855483 -0.0025717 -0.00208925 3.78982e-05 0.000404152 0.000895624 -0.000198556 -0.00155439 -0.000425954 -0.00128168 0.000166595 -0.000512807 -0.000928813 0.000827977 0.000558589 -0.000806299 0.000215699 0.000820437 -0.000192781 -0.000117974 
1587.95 0 5.87653e-05 0.0230969 0.00035666 -0.000604817 -0.0249122 0.000187124 0.000844944 -0.0686611 -0.000703123 -0.0700542 0.000439182 -0.000174453 0.000839953 -0.00259474 -0.00201138 3.11929e-05 0.000514814 0.000880584 -9.4253e-05 -0.00156713 -0.000422426 -0.00128766 0.000155239 -0.000470889 -0.000933517 0.000820934 0.000553766 -0.000797294 0.00021389 0.000779936 -0.00019658 -0.000127178 
1588.3 0 7.74603e-05 0.0240794 0.00034559 -0.000608827 -0.0219477 0.000156926 0.000796155 -0.0689213 -0.000717067 -0.0702687 0.000412773 -0.000211847 0.000823862 -0.00261681 -0.00193039 2.46355e-05 0.000625497 0.00086321 1.10511e-05 -0.00157861 -0.000417661 -0.00129417 0.000142825 -0.000429327 -0.000936366 0.000811488 0.000548334 -0.000786285 0.000211881 0.000740475 -0.000202623 -0.000135406 
1588.65 0 9.43379e-05 0.0250258 0.000334898 -0.000611668 -0.0189899 0.000122126 0.000747609 -0.0691061 -0.000732976 -0.070412 0.000388658 -0.000248019 0.00080686 -0.00263606 -0.00184648 1.90049e-05 0.000733292 0.00084206 0.00011672 -0.00158744 -0.00041181 -0.00130044 0.000129429 -0.000388723 -0.000937749 0.000800052 0.000542855 -0.0007735 0.000209867 0.000701137 -0.000210498 -0.000142757 
1589 0 0.000109596 0.0259349 0.000324163 -0.000612487 -0.0160414 8.58542e-05 0.000701496 -0.0692178 -0.000748456 -0.070484 0.00036713 -0.000282724 0.000788092 -0.00265365 -0.00176235 1.31655e-05 0.000837102 0.000816551 0.000221265 -0.00159283 -0.000405372 -0.00130524 0.000115318 -0.00034872 -0.000938499 0.000787634 0.000537652 -0.000759505 0.000208567 0.000660942 -0.000218944 -0.000149778 
1589.35 0 0.000122527 0.0268073 0.000313131 -0.000611729 -0.0131051 5.03883e-05 0.00065982 -0.0692603 -0.000761299 -0.0704857 0.000347085 -0.000318813 0.000769511 -0.00267085 -0.00168123 6.76094e-06 0.000937264 0.000787793 0.000323004 -0.00159574 -0.000399515 -0.00130922 0.000100396 -0.000309073 -0.000938081 0.000774646 0.000532599 -0.00074458 0.000208743 0.000619271 -0.000227326 -0.000156881 
1589.7 0 0.000132518 0.0276451 0.00030198 -0.000610171 -0.0101864 1.56559e-05 0.00062327 -0.0692363 -0.000769523 -0.0704186 0.000327031 -0.000358538 0.00075365 -0.00268782 -0.00160394 2.13838e-06 0.00103475 0.000757529 0.000422483 -0.00159783 -0.000394873 -0.0013135 8.49313e-05 -0.00026977 -0.000935572 0.0007598 0.000527586 -0.000729592 0.000210188 0.00057565 -0.000234978 -0.000163533 
1590.05 0 0.000140352 0.0284479 0.000290034 -0.000608378 -0.00729034 -1.70067e-05 0.000591796 -0.0691462 -0.000772238 -0.070285 0.000308181 -0.000401009 0.000740411 -0.00270477 -0.00152844 1.50933e-06 0.0011317 0.000726113 0.000520926 -0.00159945 -0.000391874 -0.00131855 6.97417e-05 -0.000230874 -0.000931007 0.000742052 0.000522228 -0.000715852 0.000211243 0.000530429 -0.000241195 -0.00017028 
1590.4 0 0.000147287 0.0292137 0.000277565 -0.000606276 -0.00441818 -4.36601e-05 0.000564866 -0.0689908 -0.000769305 -0.0700866 0.000292951 -0.000444709 0.000729869 -0.00272041 -0.00145269 6.81712e-06 0.00122996 0.000693157 0.000617397 -0.00159908 -0.000390549 -0.00132442 5.5482e-05 -0.000193321 -0.000925277 0.000722144 0.000515516 -0.000702744 0.00021109 0.000485236 -0.000245926 -0.000177498 
1590.75 0 0.000152701 0.0299422 0.00026597 -0.000602937 -0.00156914 -6.35238e-05 0.000540292 -0.0687728 -0.000760861 -0.0698243 0.000282951 -0.000489514 0.000722365 -0.00273334 -0.0013746 1.93922e-05 0.0013303 0.000660709 0.000709442 -0.00159571 -0.000390514 -0.00132985 4.22655e-05 -0.000157757 -0.000919179 0.000701653 0.000507344 -0.000688774 0.000210633 0.000441188 -0.000249398 -0.000184953 
1591.1 0 0.000156456 0.0306345 0.000255657 -0.000598449 0.00125579 -8.16106e-05 0.000516502 -0.068495 -0.000746788 -0.0694991 0.000278123 -0.000535793 0.000716641 -0.00274363 -0.00129265 3.7373e-05 0.00143401 0.00063291 0.000795663 -0.00158939 -0.000391187 -0.00133384 2.96039e-05 -0.000123523 -0.000913059 0.000681443 0.000498615 -0.00067337 0.00021012 0.000397721 -0.000252044 -0.000191917 
1591.45 0 0.0001607 0.0312914 0.000246367 -0.000594047 0.00405228 -0.000102129 0.00049367 -0.0681575 -0.000727989 -0.0691115 0.000277849 -0.000584011 0.000711276 -0.00275059 -0.00120641 5.72073e-05 0.00154267 0.000611872 0.000877265 -0.00158008 -0.000391373 -0.00133646 1.69341e-05 -8.92399e-05 -0.000907254 0.000661371 0.00049031 -0.00065774 0.00020917 0.000353873 -0.000254385 -0.000197848 
1591.8 0 0.000167057 0.0319116 0.000238281 -0.000590686 0.00681655 -0.000125838 0.000470805 -0.0677619 -0.000706599 -0.0686618 0.000281225 -0.000634287 0.000704723 -0.00275283 -0.00111615 7.8546e-05 0.0016571 0.000596647 0.000956166 -0.00156751 -0.000389772 -0.00133791 4.11782e-06 -5.48288e-05 -0.000901325 0.000640996 0.000481248 -0.000642686 0.000208709 0.000308983 -0.000257466 -0.00020332 
1592.15 0 0.000174603 0.0324942 0.000230927 -0.000588143 0.00954718 -0.000152184 0.000446639 -0.0673111 -0.000683598 -0.068149 0.000287273 -0.000685195 0.000695798 -0.00274909 -0.00102193 0.000103533 0.00177571 0.000585028 0.0010349 -0.00155124 -0.000387174 -0.00133801 -8.7354e-06 -2.19768e-05 -0.000895498 0.000620746 0.000469808 -0.000627862 0.000209643 0.000263446 -0.000261415 -0.00020871 
1592.5 0 0.000182111 0.0330392 0.000223292 -0.000584938 0.0122414 -0.000180789 0.000422982 -0.066805 -0.000660304 -0.0675734 0.000295513 -0.000736174 0.000685731 -0.00273886 -0.000922867 0.000131011 0.00189497 0.000575699 0.00111489 -0.00153315 -0.000385018 -0.0013362 -2.1497e-05 9.20634e-06 -0.000890526 0.000601715 0.000456228 -0.000612948 0.000212186 0.0002175 -0.00026555 -0.000214116 
1592.85 0 0.000189368 0.0335456 0.000214962 -0.000580208 0.0148945 -0.000211271 0.000400707 -0.0662411 -0.000639813 -0.0669385 0.000305854 -0.000787374 0.000675536 -0.00272149 -0.000817831 0.000158753 0.00201382 0.000569693 0.00119616 -0.00151565 -0.000382337 -0.00133142 -3.4387e-05 3.99302e-05 -0.000885829 0.000582979 0.000440603 -0.000596902 0.000215865 0.000170971 -0.000269861 -0.000219856 
1593.2 0 0.000196268 0.0340122 0.000205374 -0.000574929 0.0175038 -0.000243144 0.000378557 -0.0656205 -0.000624461 -0.0662478 0.000318558 -0.000836878 0.000664343 -0.00269585 -0.0007087 0.000185523 0.00213246 0.000565904 0.00127699 -0.00149879 -0.000378588 -0.00132374 -4.75046e-05 6.95744e-05 -0.000880449 0.000562654 0.000422716 -0.000578706 0.00021972 0.00012518 -0.000273834 -0.000226049 
1593.55 0 0.00020264 0.0344393 0.000194732 -0.000570586 0.0200693 -0.000275804 0.000357784 -0.0649447 -0.000613408 -0.0655028 0.000333678 -0.000882771 0.000653045 -0.00266266 -0.000598382 0.000209879 0.00224962 0.000559641 0.0013548 -0.0014817 -0.000374983 -0.00131455 -6.02938e-05 9.68549e-05 -0.000874899 0.000540598 0.000403973 -0.000557791 0.000223255 8.1131e-05 -0.000276944 -0.000232513 
1593.9 0 0.000208445 0.0348279 0.000184446 -0.000566897 0.0225894 -0.000308852 0.000340933 -0.0642125 -0.000604517 -0.0647041 0.000350919 -0.000925736 0.000643994 -0.00262348 -0.000488061 0.000232479 0.00236354 0.000548315 0.00142812 -0.00146521 -0.000371619 -0.00130395 -7.15694e-05 0.000122226 -0.000870214 0.00051725 0.000386607 -0.000534717 0.000226378 3.84919e-05 -0.000279183 -0.00023968 
1594.25 0 0.000213808 0.0351782 0.000174903 -0.000562022 0.0250589 -0.000343027 0.000327299 -0.0634234 -0.000597118 -0.0638528 0.000368837 -0.00096703 0.000639284 -0.0025807 -0.000377918 0.000256173 0.00247301 0.000533266 0.00149604 -0.00145055 -0.000367583 -0.00129089 -8.16133e-05 0.00014654 -0.000867011 0.000492057 0.000370013 -0.000510822 0.000228462 -3.35112e-06 -0.000280607 -0.000248112 
1594.6 0 0.000218 0.03549 0.000166103 -0.000555221 0.0274733 -0.000379915 0.000315114 -0.062582 -0.000590496 -0.06295 0.000384653 -0.00100673 0.00064019 -0.00253738 -0.000268304 0.000282836 0.00257785 0.000516327 0.00155846 -0.00143661 -0.000363486 -0.00127537 -9.17466e-05 0.000169914 -0.000865957 0.000464583 0.000352055 -0.000487053 0.000228615 -4.44293e-05 -0.000281332 -0.000257612 
1594.95 0 0.000220465 0.0357635 0.000158031 -0.000546824 0.0298307 -0.000421002 0.000303506 -0.0616935 -0.000583626 -0.0619975 0.000396221 -0.00104524 0.00064573 -0.00249475 -0.000161281 0.000312869 0.00267732 0.000497565 0.00161624 -0.00142054 -0.000360063 -0.0012597 -0.000102186 0.000192102 -0.000866811 0.000434993 0.000332215 -0.000463779 0.000226819 -8.38324e-05 -0.000282004 -0.00026801 
1595.3 0 0.000221032 0.035999 0.000150556 -0.000536926 0.0321293 -0.00046576 0.000291392 -0.0607591 -0.000575654 -0.060997 0.000403693 -0.00108245 0.000654208 -0.00245162 -6.01288e-05 0.000347004 0.00276978 0.000474987 0.00166911 -0.00139964 -0.000356536 -0.00124501 -0.000111529 0.000212687 -0.000867942 0.000404453 0.000311123 -0.000440275 0.000224008 -0.000121351 -0.000282755 -0.000279244 
1595.65 0 0.000218727 0.036196 0.000143909 -0.00052501 0.0343675 -0.000512169 0.000277356 -0.0597795 -0.000566639 -0.059949 0.00040878 -0.00111776 0.000664007 -0.00240677 3.36763e-05 0.000385382 0.00285491 0.000449096 0.00171634 -0.00137299 -0.00035212 -0.00123123 -0.000118732 0.000231168 -0.000867814 0.000375329 0.000288996 -0.000415565 0.000221496 -0.00015776 -0.00028333 -0.00029022 
1596 0 0.000213226 0.0363545 0.000138318 -0.000511453 0.0365457 -0.000559617 0.000260908 -0.0587559 -0.000556641 -0.0588524 0.000413306 -0.00115169 0.000674053 -0.00236048 0.000122718 0.000426456 0.00293423 0.000423999 0.00175932 -0.0013421 -0.000347309 -0.00121849 -0.000125572 0.000247795 -0.000866715 0.000348493 0.000265672 -0.000389466 0.000218383 -0.000192862 -0.000283628 -0.000299576 
1596.35 0 0.000206067 0.0364761 0.000133598 -0.000497612 0.0386639 -0.000609437 0.000242087 -0.0576898 -0.000543502 -0.0577072 0.000419613 -0.00118395 0.000683494 -0.00231409 0.000210197 0.000468051 0.00300959 0.000402051 0.00179987 -0.00131102 -0.000342717 -0.00120542 -0.000134637 0.000264179 -0.000865651 0.000322573 0.000241907 -0.000362791 0.000213044 -0.000226279 -0.000283277 -0.000307973 
1596.7 0 0.000199086 0.0365625 0.000129015 -0.000484571 0.040721 -0.000663115 0.000221183 -0.0565843 -0.000525914 -0.0565179 0.000428655 -0.00121281 0.000691584 -0.00226761 0.000295856 0.000508025 0.00308157 0.000384294 0.00183661 -0.00128465 -0.00033787 -0.00119128 -0.000145777 0.000281431 -0.00086418 0.000297281 0.00021834 -0.000336754 0.000206891 -0.000258086 -0.000281856 -0.000316108 
1597.05 0 0.000193319 0.0366145 0.0001242 -0.000471949 0.0427161 -0.000720342 0.000199556 -0.055442 -0.000504504 -0.0552897 0.000438728 -0.0012378 0.000698503 -0.00221948 0.000378407 0.000544189 0.0031487 0.000373668 0.001866 -0.00126351 -0.000331847 -0.00117601 -0.00015777 0.000298825 -0.000861746 0.000273846 0.000194093 -0.000311739 0.000202275 -0.000288602 -0.000279131 -0.000324042 
1597.4 0 0.000188292 0.0366324 0.000119254 -0.000458956 0.0446486 -0.000779884 0.00017927 -0.0542638 -0.000481934 -0.0540253 0.000447734 -0.00125884 0.000705267 -0.00216909 0.000457479 0.000575276 0.00321071 0.000371628 0.00188588 -0.00124368 -0.000325115 -0.001159 -0.000169309 0.000315833 -0.00085845 0.000252321 0.000168927 -0.000287439 0.000199454 -0.000318864 -0.000275962 -0.000331904 
1597.75 0 0.000182718 0.0366164 0.000114676 -0.000445043 0.0465179 -0.000841881 0.000161384 -0.0530507 -0.000461377 -0.0527256 0.000455412 -0.00127384 0.00071174 -0.00211684 0.0005341 0.000602499 0.0032691 0.000376661 0.0018975 -0.00122232 -0.000318413 -0.00114087 -0.000180185 0.000332356 -0.000854415 0.000232109 0.000144165 -0.00026332 0.000198532 -0.000348876 -0.000273891 -0.000339252 
1598.1 0 0.00017526 0.0365673 0.000110657 -0.000430403 0.0483236 -0.000905984 0.000145493 -0.0518021 -0.000441846 -0.0513903 0.000463532 -0.00128159 0.000715353 -0.00206344 0.000608033 0.000628241 0.0033249 0.000387449 0.00190383 -0.00120007 -0.000312092 -0.00112287 -0.000190439 0.000349117 -0.000849372 0.000213419 0.000121685 -0.000239324 0.000199611 -0.000377941 -0.000272993 -0.000346539 
1598.45 0 0.000165573 0.036486 0.000106266 -0.00041678 0.0500629 -0.000970479 0.000130086 -0.0505184 -0.000420448 -0.0500198 0.000473171 -0.0012835 0.000714673 -0.002009 0.000677588 0.000653426 0.00337829 0.000401682 0.00190628 -0.00117923 -0.000306176 -0.00110439 -0.00019971 0.000367907 -0.000841899 0.000196338 0.000101395 -0.000216022 0.000201523 -0.000406524 -0.000271697 -0.000354252 
1598.8 0 0.000154386 0.0363716 0.000100812 -0.000405112 0.0517327 -0.00103441 0.000112999 -0.0492021 -0.000395579 -0.0486172 0.000483929 -0.00128049 0.00071137 -0.00195295 0.000742579 0.000676982 0.00342902 0.00041514 0.00190513 -0.00115982 -0.000300826 -0.00108492 -0.0002088 0.000388904 -0.000830475 0.000180356 8.22784e-05 -0.000193314 0.000203291 -0.000435908 -0.000269029 -0.000362097 
1599.15 0 0.000142733 0.0362233 9.41982e-05 -0.000394596 0.0533319 -0.00109862 9.48836e-05 -0.0478546 -0.000366289 -0.0471864 0.000496797 -0.00127237 0.000708289 -0.00189584 0.000804842 0.000698606 0.00347638 0.000426045 0.00190178 -0.00113928 -0.000296079 -0.00106584 -0.000218964 0.000409974 -0.000815324 0.000165231 6.47705e-05 -0.000171753 0.000205099 -0.000465668 -0.000265887 -0.000369696 
1599.5 0 0.000131551 0.0360423 8.72777e-05 -0.000384077 0.0548608 -0.00116155 7.80886e-05 -0.0464757 -0.000332898 -0.0457288 0.000514517 -0.00125885 0.000708102 -0.00183706 0.000865443 0.000719082 0.00351978 0.000437021 0.00189736 -0.00111508 -0.000291035 -0.00104784 -0.000229645 0.000430049 -0.000797219 0.000151152 4.92025e-05 -0.000152899 0.000207058 -0.000495035 -0.000263932 -0.000377417 
1599.85 0 0.000119881 0.0358307 8.12698e-05 -0.000372676 0.0563185 -0.00121876 6.19102e-05 -0.0450671 -0.000296459 -0.0442454 0.000537082 -0.00123981 0.000710668 -0.00177594 0.000922244 0.000738463 0.00355946 0.000451365 0.00189108 -0.00108835 -0.000285049 -0.00102958 -0.000240276 0.000450106 -0.000776652 0.000138495 3.56087e-05 -0.00013635 0.000208746 -0.000524024 -0.000263808 -0.000385518 
1600.2 0 0.000105801 0.0355889 7.59805e-05 -0.000360775 0.0577033 -0.00126995 4.54149e-05 -0.0436323 -0.000256939 -0.0427399 0.000560995 -0.0012157 0.000715039 -0.00171374 0.000972979 0.000755713 0.00359559 0.000469973 0.00188266 -0.00106237 -0.000277924 -0.0010106 -0.00025125 0.00047 -0.000755484 0.000127006 2.37837e-05 -0.000120069 0.000210378 -0.000553059 -0.000264359 -0.000393024 
1600.55 0 8.94057e-05 0.0353173 7.12065e-05 -0.00035 0.0590161 -0.0013191 2.9138e-05 -0.0421735 -0.000214751 -0.0412161 0.000584255 -0.0011869 0.00072101 -0.00164944 0.00101861 0.000770463 0.00362901 0.000492562 0.00187419 -0.00103648 -0.000269811 -0.000991015 -0.0002635 0.000488291 -0.000735801 0.000116196 1.37901e-05 -0.000102719 0.000211978 -0.000583052 -0.000265026 -0.000398942 
1600.9 0 7.26006e-05 0.0350181 6.6649e-05 -0.000340558 0.0602578 -0.00136807 1.44983e-05 -0.0406931 -0.000170544 -0.0396756 0.000607528 -0.00115475 0.000727875 -0.00157951 0.00106075 0.000784025 0.00366048 0.000517412 0.00186759 -0.00100888 -0.000262261 -0.000970433 -0.000277232 0.000505529 -0.000716861 0.000105845 5.68491e-06 -8.45512e-05 0.000212877 -0.000613296 -0.000265421 -0.000403482 
1601.25 0 5.56385e-05 0.0346922 6.13306e-05 -0.000331181 0.0614281 -0.00141555 3.91576e-06 -0.0391937 -0.000124662 -0.0381208 0.000631381 -0.00112139 0.00073445 -0.00150377 0.00109967 0.000796686 0.00368827 0.000542632 0.00186254 -0.000980011 -0.000256169 -0.000948902 -0.00029119 0.000522529 -0.000696668 9.48717e-05 -2.08607e-06 -6.67779e-05 0.000213633 -0.000642432 -0.000264508 -0.000406646 
1601.6 0 3.75308e-05 0.0343388 5.4463e-05 -0.000322068 0.0625277 -0.0014621 -1.7403e-06 -0.0376796 -7.69682e-05 -0.0365529 0.000655731 -0.00108727 0.000739531 -0.00142552 0.00113715 0.000808067 0.00371115 0.000568389 0.00185613 -0.000948925 -0.000250927 -0.00092641 -0.000303648 0.000538024 -0.000674424 8.28353e-05 -1.20134e-05 -5.01621e-05 0.00021488 -0.000670639 -0.000262678 -0.000408998 
1601.95 0 1.80758e-05 0.0339577 4.74808e-05 -0.000313429 0.0635571 -0.00150934 -4.30013e-06 -0.0361537 -2.62869e-05 -0.03497 0.000679869 -0.0010534 0.000742577 -0.00134664 0.00117474 0.000819023 0.00373041 0.000594588 0.0018453 -0.000913008 -0.000245097 -0.000903426 -0.000313374 0.000551438 -0.000649905 7.19355e-05 -2.42186e-05 -3.34961e-05 0.000216176 -0.000698598 -0.000261414 -0.000411646 
1602.3 0 -3.13348e-06 0.0335488 4.24639e-05 -0.000304282 0.0645157 -0.00155611 -6.49561e-06 -0.0346152 2.72827e-05 -0.03337 0.000702642 -0.00102315 0.000743375 -0.00126557 0.00121265 0.000831336 0.00374807 0.000620283 0.00182929 -0.000872405 -0.000237808 -0.000880681 -0.000320412 0.000563914 -0.000623046 6.30926e-05 -3.71452e-05 -1.61003e-05 0.00021746 -0.000727434 -0.000260594 -0.000413906 
1602.65 0 -2.6034e-05 0.0331135 3.92203e-05 -0.000294275 0.0654041 -0.0015999 -8.55224e-06 -0.0330635 8.29659e-05 -0.0317541 0.000724505 -0.00099704 0.00074313 -0.00118004 0.00125216 0.000845022 0.00376551 0.000646408 0.00180918 -0.000829474 -0.000229827 -0.000858626 -0.000325618 0.000576759 -0.000594806 5.54562e-05 -5.06668e-05 1.63847e-06 0.00021872 -0.000757507 -0.000258823 -0.000414515 
1603 0 -5.09004e-05 0.0326548 3.70878e-05 -0.000283924 0.0662222 -0.00163974 -8.79071e-06 -0.0315002 0.000140878 -0.0301261 0.000747431 -0.000972899 0.00074467 -0.001091 0.00129431 0.000859237 0.00378238 0.00067387 0.00178722 -0.000785427 -0.000222099 -0.000835906 -0.000329906 0.000589413 -0.000566352 4.86158e-05 -6.55119e-05 1.90008e-05 0.000218314 -0.000787347 -0.0002559 -0.000413601 
1603.35 0 -7.8542e-05 0.0321739 3.6133e-05 -0.000274429 0.0669678 -0.00167748 -6.35063e-06 -0.0299272 0.000201402 -0.0284897 0.000771058 -0.000950196 0.000750374 -0.00100004 0.00133737 0.000873664 0.00379771 0.000700171 0.0017641 -0.00074039 -0.000214654 -0.000811177 -0.00033464 0.000600075 -0.000537902 4.2475e-05 -8.03332e-05 3.52921e-05 0.000215362 -0.000816711 -0.000252014 -0.000411836 
1603.7 0 -0.000108956 0.0316702 3.67248e-05 -0.000266436 0.0676391 -0.00171364 -1.39545e-06 -0.0283442 0.000264761 -0.0268475 0.000791798 -0.000929532 0.00075931 -0.00090521 0.00137965 0.000887354 0.00380997 0.000723565 0.00173967 -0.000696049 -0.00020658 -0.000784983 -0.000340334 0.000608422 -0.000509351 3.70473e-05 -9.33838e-05 5.11896e-05 0.000211562 -0.000847089 -0.000247675 -0.000409524 
1604.05 0 -0.000141985 0.0311443 3.779e-05 -0.00025916 0.0682351 -0.0017472 5.21979e-06 -0.0267525 0.00033055 -0.0252033 0.000806822 -0.000911248 0.000767057 -0.000805814 0.00142247 0.000899404 0.00381849 0.000745603 0.00171472 -0.000653452 -0.000197458 -0.000757808 -0.00034646 0.000615251 -0.000480809 3.28012e-05 -0.00010529 6.80887e-05 0.00020811 -0.000879597 -0.000243854 -0.000407656 
1604.4 0 -0.000176944 0.0305981 3.7041e-05 -0.000252968 0.0687553 -0.00177579 1.39453e-05 -0.0251548 0.000398 -0.0235628 0.000816591 -0.000896314 0.000770195 -0.000703139 0.00146767 0.000909509 0.00382518 0.00076789 0.00168937 -0.000611166 -0.000187808 -0.000729883 -0.000351349 0.000620726 -0.000451528 2.9529e-05 -0.000116421 8.63405e-05 0.000203972 -0.000913531 -0.000241214 -0.000407635 
1604.75 0 -0.000212922 0.0300343 3.38358e-05 -0.000248026 0.0692008 -0.00179617 2.61528e-05 -0.0235536 0.000465542 -0.0219294 0.000822448 -0.000885092 0.000769041 -0.000596951 0.00151391 0.000917289 0.00382972 0.00078942 0.00166095 -0.000567247 -0.000178186 -0.000701452 -0.00035316 0.000623814 -0.000421133 2.7114e-05 -0.000126522 0.000105208 0.000198231 -0.000947596 -0.000238872 -0.000409239 
1605.1 0 -0.000248649 0.0294545 2.93149e-05 -0.000243105 0.069572 -0.00180801 4.28415e-05 -0.0219516 0.000531216 -0.0203013 0.00082507 -0.000878235 0.000764591 -0.000487736 0.00155768 0.000922659 0.00383085 0.000809672 0.00162781 -0.000519677 -0.000168539 -0.000672776 -0.000351998 0.000624759 -0.000390556 2.56998e-05 -0.00013591 0.000124013 0.000191625 -0.000981537 -0.000235455 -0.0004111 
1605.45 0 -0.000282904 0.0288578 2.43646e-05 -0.000237812 0.0698705 -0.00181331 6.37976e-05 -0.0203516 0.000594676 -0.0186759 0.000824305 -0.00087498 0.000755815 -0.000377182 0.00159732 0.000926098 0.00382903 0.000829114 0.00159202 -0.000467951 -0.000158034 -0.000644598 -0.000349442 0.00062412 -0.000360485 2.47006e-05 -0.000145105 0.000142071 0.000185233 -0.00101477 -0.000230458 -0.000411929 
1605.8 0 -0.000315003 0.0282437 1.96077e-05 -0.000231478 0.0700999 -0.00181233 8.61986e-05 -0.0187539 0.000655948 -0.0170507 0.000820264 -0.000872875 0.000741212 -0.000266505 0.00163548 0.000926584 0.00382358 0.000846253 0.00155471 -0.00041457 -0.000146607 -0.000617651 -0.000345452 0.000621421 -0.000331413 2.46852e-05 -0.000154365 0.000158768 0.000179376 -0.00104649 -0.00022443 -0.000411512 
1606.15 0 -0.000344992 0.0276136 1.50977e-05 -0.000223811 0.070262 -0.00180434 0.000108807 -0.0171581 0.00071314 -0.0154259 0.000813867 -0.000869982 0.000721257 -0.000158019 0.00167604 0.000922327 0.00381446 0.000857695 0.0015146 -0.000363509 -0.000134737 -0.000591335 -0.000339609 0.000617361 -0.00030371 2.63404e-05 -0.000164128 0.000174623 0.000173777 -0.00107703 -0.000218013 -0.000410355 
1606.5 0 -0.000372918 0.02697 1.01522e-05 -0.000216056 0.0703575 -0.00178976 0.000131878 -0.0155659 0.000766204 -0.0138049 0.000807116 -0.000863687 0.000699237 -5.18908e-05 0.00171942 0.000913433 0.00380326 0.000862247 0.00147212 -0.00031587 -0.000122008 -0.000564566 -0.000332689 0.00061209 -0.00027702 2.92787e-05 -0.000175651 0.0001908 0.000168205 -0.00110683 -0.000211173 -0.000408848 
1606.85 0 -0.000398998 0.0263133 5.06545e-06 -0.000208325 0.0703874 -0.00176867 0.000154362 -0.0139802 0.000816602 -0.0121921 0.000801841 -0.000850283 0.000676759 5.39258e-05 0.00176154 0.000901462 0.00378924 0.000861737 0.00142957 -0.000269496 -0.000108969 -0.000537116 -0.000324358 0.000604986 -0.000249381 3.31823e-05 -0.000188639 0.000207264 0.00016204 -0.00113642 -0.000204587 -0.000406578 
1607.2 0 -0.000424429 0.0256428 7.02749e-08 -0.000200374 0.0703524 -0.00174145 0.00017553 -0.0124028 0.000864152 -0.0105921 0.000798208 -0.000828779 0.000652322 0.000160035 0.00179912 0.000887074 0.00377094 0.000857836 0.00138928 -0.000223321 -9.65703e-05 -0.000509996 -0.000314813 0.000595624 -0.000219955 3.82639e-05 -0.000200842 0.000223339 0.000155143 -0.00116688 -0.000198998 -0.000402848 
1607.55 0 -0.000449043 0.0249584 -5.5095e-06 -0.000192032 0.0702539 -0.00171029 0.000194973 -0.0108339 0.000910016 -0.00900676 0.000796561 -0.000800676 0.000626688 0.000267023 0.00183062 0.000868458 0.00374811 0.000851193 0.00135288 -0.000177053 -8.5317e-05 -0.000483921 -0.000305605 0.000583729 -0.000189798 4.38636e-05 -0.000211392 0.000238599 0.000147488 -0.00119803 -0.000193607 -0.000398446 
1607.9 0 -0.000471 0.0242614 -1.10641e-05 -0.000182596 0.0700935 -0.00167639 0.000212257 -0.00927465 0.000956731 -0.00743484 0.000795552 -0.000766333 0.000601598 0.000375774 0.00185455 0.000844985 0.0037212 0.000842588 0.00132023 -0.000129554 -7.54741e-05 -0.000458968 -0.00029721 0.000569404 -0.000159065 4.77254e-05 -0.000220777 0.000253754 0.000139135 -0.00122962 -0.000188534 -0.000394039 
1608.25 0 -0.000489522 0.0235527 -1.6191e-05 -0.000171789 0.0698722 -0.00163972 0.000226171 -0.00772581 0.00100438 -0.00587559 0.000792598 -0.000726767 0.000576454 0.000485523 0.00187154 0.000820748 0.00369161 0.000833858 0.00128988 -8.0572e-05 -6.59056e-05 -0.000434922 -0.000289143 0.000553198 -0.000127752 4.8768e-05 -0.000229665 0.000270879 0.000130259 -0.00126149 -0.000184008 -0.00038922 
1608.6 0 -0.000505193 0.0228322 -2.1479e-05 -0.000159727 0.0695905 -0.0016014 0.000232326 -0.00618825 0.00105018 -0.00432989 0.000788365 -0.000684432 0.000550474 0.00059414 0.00188393 0.000800178 0.00365942 0.000827333 0.00126079 -3.16204e-05 -5.53655e-05 -0.000410866 -0.000281112 0.000535773 -9.61775e-05 4.6801e-05 -0.00023797 0.000290768 0.000121073 -0.00129209 -0.000178436 -0.000383337 
1608.95 0 -0.000519508 0.0220993 -2.66297e-05 -0.000146411 0.0692494 -0.0015643 0.000226971 -0.00466369 0.00109231 -0.00279906 0.00078555 -0.00064066 0.000522629 0.000701014 0.00189375 0.000784684 0.00362246 0.000824489 0.00123176 1.47786e-05 -4.48071e-05 -0.000387317 -0.000273517 0.000517985 -6.50416e-05 4.09147e-05 -0.000245103 0.000311584 0.000112318 -0.00132022 -0.000170197 -0.000376362 
1609.3 0 -0.000533553 0.0213549 -3.06915e-05 -0.000131976 0.0688493 -0.00153173 0.000213443 -0.00315362 0.00113327 -0.00128422 0.000784969 -0.000596498 0.000490861 0.000807666 0.0019026 0.000773403 0.00357926 0.000824614 0.00120214 5.74609e-05 -3.59423e-05 -0.000365493 -0.000267379 0.000500934 -3.51042e-05 3.08664e-05 -0.000252058 0.000331619 0.000105197 -0.0013468 -0.000159409 -0.000369441 
1609.65 0 -0.000546968 0.0206012 -3.37665e-05 -0.000116451 0.068389 -0.00150376 0.000197877 -0.00166053 0.00117814 0.000214102 0.00078463 -0.00055481 0.000454487 0.000916432 0.00191148 0.000764184 0.00353032 0.000826186 0.00117333 9.64187e-05 -2.90914e-05 -0.00034524 -0.000261655 0.000484808 -5.92675e-06 1.89176e-05 -0.000260137 0.000350974 0.000100164 -0.00137295 -0.00014752 -0.000363416 
1610 0 -0.000559231 0.01984 -3.73158e-05 -9.90017e-05 0.067869 -0.0014758 0.000182579 -0.00018781 0.00122834 0.00169576 0.000782522 -0.000520028 0.000415457 0.00102828 0.00192066 0.000756226 0.00347609 0.000827394 0.00114719 0.000132309 -2.29439e-05 -0.000326418 -0.000253851 0.000468607 2.22794e-05 7.04932e-06 -0.000269448 0.000369892 9.63802e-05 -0.00139839 -0.000136185 -0.000357656 
1610.35 0 -0.000570302 0.0190725 -4.21859e-05 -8.01057e-05 0.0672909 -0.00144256 0.000166078 0.00126323 0.00128049 0.00315997 0.000779108 -0.00049409 0.000377014 0.0011412 0.001931 0.000750121 0.00341779 0.000826392 0.00112368 0.000166054 -1.61312e-05 -0.000309581 -0.000243831 0.000451279 4.89509e-05 -5.92587e-06 -0.000279203 0.000388891 9.29929e-05 -0.0014229 -0.00012515 -0.00035103 
1610.7 0 -0.000580893 0.0182985 -4.71362e-05 -6.18673e-05 0.0666563 -0.00140185 0.000147586 0.00269353 0.00133145 0.00460556 0.000775348 -0.000474608 0.000338935 0.00125452 0.00194532 0.000744882 0.0033578 0.000822752 0.00110165 0.000196565 -9.05867e-06 -0.000295255 -0.000233739 0.000432482 7.37431e-05 -2.10039e-05 -0.000288819 0.000408555 9.02912e-05 -0.0014461 -0.000114247 -0.000342228 
1611.05 0 -0.000591094 0.0175179 -5.13886e-05 -4.50404e-05 0.0659644 -0.00135436 0.000131144 0.00410372 0.00138123 0.00603107 0.000772545 -0.000459398 0.00029856 0.00136954 0.00196483 0.000738755 0.00329659 0.000818057 0.00107954 0.000222923 -3.31871e-06 -0.000282601 -0.000225689 0.000412622 9.6336e-05 -3.61379e-05 -0.000298444 0.000428276 8.93091e-05 -0.00146785 -0.000104119 -0.000331283 
1611.4 0 -0.000599542 0.0167302 -5.56344e-05 -2.88597e-05 0.0652133 -0.00129945 0.000119979 0.00549188 0.00142976 0.00743443 0.00077197 -0.000450134 0.000255913 0.00148592 0.00198465 0.000730082 0.00323236 0.000814368 0.00105806 0.000246159 1.26984e-06 -0.000268971 -0.000220583 0.000392562 0.000117375 -4.93031e-05 -0.000307914 0.000447373 8.92026e-05 -0.00148803 -9.4791e-05 -0.000319111 
1611.75 0 -0.0006053 0.0159359 -6.12176e-05 -1.28507e-05 0.064405 -0.00123572 0.000111979 0.00685447 0.00147451 0.00881342 0.000773062 -0.000447557 0.000211911 0.00160102 0.00199842 0.000718082 0.00316366 0.000810681 0.00103683 0.000266527 5.64209e-06 -0.000253572 -0.000217821 0.000373162 0.000138286 -6.0451e-05 -0.000317472 0.000464971 8.82897e-05 -0.00150664 -8.65236e-05 -0.000304947 
1612.1 0 -0.000607594 0.0151374 -6.93424e-05 2.61318e-06 0.0635433 -0.00116319 0.000104338 0.00819107 0.00151269 0.0101665 0.000774496 -0.00044965 0.000166929 0.00171095 0.00200511 0.000704188 0.00309103 0.000804823 0.00101236 0.000284056 1.04076e-05 -0.000238447 -0.000215908 0.000354453 0.000159785 -7.05532e-05 -0.000328589 0.000481998 8.61964e-05 -0.00152379 -8.03783e-05 -0.000288116 
1612.45 0 -0.000606637 0.0143359 -7.97461e-05 1.57072e-05 0.062629 -0.00108447 9.6056e-05 0.00950257 0.00154229 0.011494 0.00077557 -0.000453267 0.000121513 0.00181308 0.00200821 0.000691234 0.00301664 0.00079715 0.000984069 0.000300513 1.54326e-05 -0.000223523 -0.000213682 0.000334814 0.000181921 -8.13813e-05 -0.000341868 0.000498973 8.30385e-05 -0.00153966 -7.59206e-05 -0.000270149 
1612.8 0 -0.000602894 0.0135312 -9.15447e-05 2.4904e-05 0.061663 -0.00100382 8.84044e-05 0.0107879 0.00156138 0.0127961 0.000774157 -0.000456691 7.42428e-05 0.00190844 0.00201004 0.00067849 0.00294237 0.000789828 0.000953523 0.000316098 2.0029e-05 -0.000208334 -0.000211414 0.000313938 0.000204486 -9.28297e-05 -0.000356148 0.000514993 7.92028e-05 -0.00155387 -7.12616e-05 -0.000252755 
1613.15 0 -0.000596049 0.0127241 -0.000105079 3.14937e-05 0.0606476 -0.000922898 8.26847e-05 0.0120463 0.00156908 0.0140715 0.000767215 -0.000460393 2.34553e-05 0.0019993 0.00200941 0.00066292 0.00286801 0.000782786 0.000921443 0.000329211 2.40903e-05 -0.000194044 -0.000209398 0.000293054 0.000226794 -0.00010324 -0.000371415 0.000529839 7.46621e-05 -0.00156593 -6.65364e-05 -0.000236173 
1613.5 0 -0.000585868 0.0119171 -0.000120123 3.68889e-05 0.0595835 -0.000839634 7.95465e-05 0.0132778 0.00156758 0.0153186 0.000753074 -0.00046396 -2.75298e-05 0.00208588 0.00200478 0.000645587 0.00279305 0.000772843 0.000886213 0.000340858 2.739e-05 -0.000180636 -0.000206851 0.000272576 0.000248025 -0.000112251 -0.000388111 0.000543521 6.94676e-05 -0.00157644 -6.29697e-05 -0.000219651 
1613.85 0 -0.000572943 0.0111116 -0.000134691 4.1226e-05 0.0584715 -0.000751705 7.96246e-05 0.0144814 0.00156036 0.0165361 0.000732015 -0.000465989 -7.35766e-05 0.00216828 0.00199786 0.000629881 0.00271657 0.000757966 0.00084576 0.000352659 3.05586e-05 -0.000167799 -0.000203344 0.000251843 0.000268006 -0.000120686 -0.000405379 0.000556182 6.43262e-05 -0.00158656 -6.05887e-05 -0.000202085 
1614.2 0 -0.000558713 0.0103087 -0.000148151 4.4725e-05 0.0573127 -0.000660851 8.1426e-05 0.0156563 0.00154814 0.017724 0.00070606 -0.000465714 -0.000113107 0.00224671 0.00199094 0.000618455 0.00263753 0.000738751 0.000800485 0.000362051 3.39305e-05 -0.000156009 -0.00019924 0.000230713 0.000287318 -0.000129013 -0.000422811 0.000567374 5.91294e-05 -0.00159685 -5.89373e-05 -0.000182869 
1614.55 0 -0.000543402 0.00950942 -0.000161239 4.66083e-05 0.0561056 -0.000572305 8.32569e-05 0.0168006 0.00153159 0.0188798 0.000677826 -0.000463254 -0.000148295 0.00232121 0.00198459 0.000612668 0.00255558 0.000714748 0.000751955 0.000365319 3.60227e-05 -0.000145814 -0.000195112 0.000209811 0.000306314 -0.00013724 -0.000441621 0.000576933 5.35891e-05 -0.00160694 -5.77671e-05 -0.000161492 
1614.9 0 -0.00052657 0.00871351 -0.000174144 4.66025e-05 0.0548508 -0.000489207 8.46168e-05 0.0179114 0.00151283 0.0199999 0.000650701 -0.000459535 -0.000181647 0.0023944 0.00197805 0.000612301 0.00247057 0.000685068 0.000703442 0.000362835 3.68862e-05 -0.000137181 -0.000190307 0.000189076 0.000324954 -0.000145649 -0.000462433 0.000586067 4.78816e-05 -0.0016161 -5.68663e-05 -0.000137873 
1615.25 0 -0.000509033 0.00791978 -0.000186737 4.67274e-05 0.0535533 -0.000410822 8.42137e-05 0.0189891 0.0014931 0.0210826 0.000627928 -0.000456892 -0.000214006 0.00246815 0.00196902 0.000615666 0.00238137 0.000650537 0.00065882 0.000356924 3.82413e-05 -0.000130259 -0.000184544 0.000168346 0.00034271 -0.000154945 -0.000484132 0.000595792 4.22624e-05 -0.00162286 -5.49694e-05 -0.00011247 
1615.6 0 -0.000491633 0.00712782 -0.000198964 4.81914e-05 0.0522181 -0.000335716 8.08673e-05 0.0200354 0.00147359 0.0221291 0.000610033 -0.000457733 -0.000246214 0.00254013 0.00195533 0.000620869 0.00228531 0.000613291 0.00061806 0.000348576 4.15017e-05 -0.000125381 -0.000179019 0.000148132 0.000359111 -0.000165515 -0.000505755 0.000606277 3.71887e-05 -0.00162695 -5.10127e-05 -8.68862e-05 
1615.95 0 -0.000474496 0.00633879 -0.000210564 5.04236e-05 0.0508477 -0.000261465 7.39168e-05 0.0210487 0.00145631 0.023141 0.00059246 -0.000462257 -0.000279754 0.00260762 0.00193722 0.000626509 0.00218249 0.000573603 0.000577413 0.000337669 4.70126e-05 -0.000122336 -0.00017366 0.000128736 0.000374322 -0.000176294 -0.000527233 0.000617632 3.22096e-05 -0.00163069 -4.5764e-05 -6.24768e-05 
1616.3 0 -0.000458369 0.00555388 -0.000221029 5.28808e-05 0.0494438 -0.000185188 6.43894e-05 0.0220267 0.00144114 0.024119 0.000570133 -0.000467759 -0.000314989 0.00267131 0.00191825 0.000632132 0.00207542 0.000532296 0.000534637 0.000325423 5.41675e-05 -0.000120887 -0.000167701 0.00010889 0.000387827 -0.000186366 -0.000547818 0.000629055 2.65041e-05 -0.00163477 -4.23364e-05 -3.88887e-05 
1616.65 0 -0.000444313 0.00477354 -0.000229856 5.54286e-05 0.0480091 -0.000107372 5.51682e-05 0.0229705 0.00142677 0.025064 0.000543261 -0.000471248 -0.000352601 0.00273205 0.00190134 0.000638847 0.00196445 0.000491301 0.000491086 0.000314279 6.25962e-05 -0.000121252 -0.000161939 8.70493e-05 0.00039976 -0.000196388 -0.00056596 0.000638526 2.00363e-05 -0.0016378 -4.26377e-05 -1.53232e-05 
1617 0 -0.000431204 0.00399879 -0.000237263 5.6788e-05 0.0465439 -3.06722e-05 4.85806e-05 0.0238811 0.00141314 0.0259766 0.000513805 -0.000473015 -0.000393537 0.0027876 0.00188678 0.000644199 0.00185025 0.000451292 0.000449138 0.000305783 7.20111e-05 -0.000122346 -0.000157392 6.37294e-05 0.000411171 -0.000205877 -0.00058044 0.000645202 1.51264e-05 -0.00163924 -4.47255e-05 8.65276e-06 
1617.35 0 -0.00041678 0.00323088 -0.000243688 5.55424e-05 0.0450463 4.37934e-05 4.53969e-05 0.0247566 0.00139818 0.0268545 0.000482429 -0.000476401 -0.000435738 0.0028369 0.0018745 0.00064428 0.00173449 0.000413528 0.000410307 0.000298579 8.22449e-05 -0.000123255 -0.000153323 4.01311e-05 0.000422407 -0.000214005 -0.000590557 0.000649648 1.25386e-05 -0.00163903 -4.71358e-05 3.23873e-05 
1617.7 0 -0.000400188 0.00247167 -0.000249613 5.21854e-05 0.0435163 0.00011545 4.33607e-05 0.0255963 0.00137771 0.0276941 0.000449918 -0.0004813 -0.000475782 0.00288254 0.00186419 0.000639612 0.00161795 0.0003768 0.000375454 0.000288557 9.27608e-05 -0.000124022 -0.000148755 1.67012e-05 0.000433852 -0.000222338 -0.000597151 0.000652417 9.60341e-06 -0.00163649 -4.94827e-05 5.55213e-05 
1618.05 0 -0.000381196 0.00172314 -0.000255347 4.74717e-05 0.0419575 0.000183246 3.83889e-05 0.0264008 0.00134996 0.0284927 0.000418122 -0.000484367 -0.000512149 0.0029265 0.00185448 0.000632145 0.00149912 0.000338237 0.000344048 0.000273168 0.00010261 -0.000124106 -0.000143093 -6.29935e-06 0.00044563 -0.000231105 -0.000601985 0.000653746 5.96699e-06 -0.00163135 -5.16588e-05 7.91805e-05 
1618.4 0 -0.000360271 0.000986133 -0.00026067 4.09804e-05 0.0403749 0.000245378 2.80192e-05 0.0271699 0.00131585 0.0292498 0.000389098 -0.000485167 -0.000545509 0.00296664 0.00184386 0.000622537 0.00137553 0.000297905 0.000315225 0.000254063 0.000111074 -0.000123775 -0.000136732 -2.81732e-05 0.000456758 -0.000239352 -0.000606046 0.0006544 3.17712e-06 -0.00162438 -5.35755e-05 0.00010378 
1618.75 0 -0.000338549 0.000260815 -0.0002656 3.26119e-05 0.0387721 0.00029929 1.23202e-05 0.0279035 0.00127764 0.0299653 0.000361833 -0.000486766 -0.000576886 0.00299956 0.00183124 0.000611457 0.00124727 0.000255776 0.000288916 0.000234184 0.000117963 -0.000123738 -0.000130967 -4.7935e-05 0.000466596 -0.000247701 -0.000609076 0.000655113 5.65733e-07 -0.00161701 -5.49885e-05 0.000127829 
1619.1 0 -0.000316754 -0.000452418 -0.000270281 2.34797e-05 0.0371489 0.000344439 -8.24516e-06 0.0286025 0.00123692 0.0306395 0.0003322 -0.000492128 -0.000607839 0.00302622 0.00181706 0.000600539 0.00111708 0.000209571 0.000264305 0.000214546 0.000123662 -0.00012331 -0.000126274 -6.51613e-05 0.000474422 -0.000256926 -0.00061063 0.000656352 -2.70953e-06 -0.0016101 -5.52945e-05 0.000150231 
1619.45 0 -0.000295585 -0.00115331 -0.000275724 1.53635e-05 0.0355033 0.000380984 -3.40427e-05 0.0292674 0.00119392 0.0312722 0.000297638 -0.000502613 -0.000639952 0.00304963 0.00180238 0.000590236 0.000987178 0.000159005 0.000239474 0.000195866 0.000128455 -0.000121106 -0.000122085 -7.93515e-05 0.000478917 -0.000266352 -0.00061146 0.00065759 -5.69246e-06 -0.00160324 -5.3989e-05 0.000171103 
1619.8 0 -0.000275186 -0.00184258 -0.000282158 8.61675e-06 0.0338363 0.000408506 -6.44029e-05 0.0298995 0.00114925 0.0318622 0.000257924 -0.000516705 -0.000671781 0.00306969 0.00178678 0.000580997 0.000858341 0.000106982 0.000211268 0.000179539 0.000131808 -0.000116745 -0.000117408 -9.13004e-05 0.00048035 -0.000275303 -0.00061265 0.000657855 -8.21202e-06 -0.00159616 -5.17413e-05 0.000191463 
1620.15 0 -0.00025509 -0.00251967 -0.000287976 2.00653e-06 0.0321521 0.00042964 -9.64808e-05 0.0304981 0.00110369 0.0324089 0.00021369 -0.000530458 -0.000701592 0.00308464 0.00176837 0.000573862 0.000730891 5.71597e-05 0.0001783 0.000166346 0.000133222 -0.000110293 -0.000111252 -0.000103215 0.000480368 -0.000283034 -0.00061421 0.000656819 -1.10623e-05 -0.00158754 -4.84556e-05 0.00021226 
1620.5 0 -0.000234747 -0.0031825 -0.000292495 -5.2962e-06 0.0304537 0.000449517 -0.000128558 0.0310617 0.00105732 0.0329132 0.000166006 -0.000540752 -0.000728728 0.0030934 0.00174528 0.00056852 0.000604557 1.26302e-05 0.000143017 0.000155914 0.000133617 -0.000102476 -0.000103348 -0.000116191 0.000480102 -0.000288486 -0.000615764 0.000654677 -1.45458e-05 -0.00157508 -4.40569e-05 0.00023356 
1620.85 0 -0.000214807 -0.00382984 -0.000296002 -1.29424e-05 0.028743 0.000469393 -0.000162858 0.0315908 0.00101048 0.0333766 0.000116036 -0.000546825 -0.000751538 0.00309638 0.00171719 0.00056417 0.000479169 -2.51445e-05 0.000108577 0.000147984 0.000134018 -9.43325e-05 -9.42453e-05 -0.000129395 0.000479966 -0.000290911 -0.000617166 0.000651569 -1.77498e-05 -0.00155876 -3.89116e-05 0.000255096 
1621.2 0 -0.000196846 -0.00446138 -0.000298378 -2.09286e-05 0.0270205 0.000484661 -0.000202067 0.0320868 0.000964054 0.0337989 6.46733e-05 -0.000550821 -0.000769825 0.003096 0.00168497 0.000560213 0.000356526 -5.6263e-05 7.55475e-05 0.000143403 0.000133935 -8.53376e-05 -8.48536e-05 -0.000140914 0.0004808 -0.000291079 -0.000618495 0.000647535 -2.06473e-05 -0.00154027 -3.38074e-05 0.000276059 
1621.55 0 -0.0001811 -0.0050769 -0.00029966 -2.88792e-05 0.0252843 0.000491465 -0.000245611 0.0325483 0.000918637 0.0341784 1.39597e-05 -0.000554353 -0.000786783 0.00309584 0.00164852 0.00055664 0.000237068 -8.32477e-05 4.3467e-05 0.000143703 0.000133068 -7.4787e-05 -7.63806e-05 -0.000151029 0.000483114 -0.000291736 -0.000618901 0.000643019 -2.39838e-05 -0.00151984 -3.04318e-05 0.000295201 
1621.9 0 -0.000166395 -0.00567669 -0.000300832 -3.56781e-05 0.0235335 0.000489305 -0.000291026 0.0329711 0.000873141 0.0345152 -3.33325e-05 -0.000557006 -0.000804956 0.00309615 0.00160744 0.000553498 0.000119193 -0.000108726 1.30771e-05 0.000150247 0.000132653 -6.31963e-05 -6.96506e-05 -0.000161521 0.000487395 -0.00029382 -0.000618037 0.000638124 -2.75319e-05 -0.00149847 -2.93928e-05 0.000312936 
1622.25 0 -0.000151754 -0.00626136 -0.000302578 -4.15191e-05 0.0217714 0.000478792 -0.000336038 0.0333524 0.000825053 0.0348118 -7.61545e-05 -0.000559164 -0.000823712 0.00309562 0.00156412 0.00054991 4.30659e-06 -0.000133219 -1.40318e-05 0.000163302 0.000134609 -5.17417e-05 -6.57352e-05 -0.000172326 0.000493426 -0.000296348 -0.00061803 0.000632542 -3.07181e-05 -0.0014775 -2.96689e-05 0.000331419 
1622.6 0 -0.000137537 -0.00683032 -0.000304032 -4.74229e-05 0.0200035 0.000460241 -0.000380414 0.0336918 0.000774082 0.0350709 -0.000114378 -0.000559967 -0.000841298 0.00309402 0.00152321 0.000543442 -0.000106931 -0.00015649 -3.66046e-05 0.000180663 0.000139486 -4.18437e-05 -6.46648e-05 -0.000182513 0.000499877 -0.000298106 -0.000620708 0.000625758 -3.37727e-05 -0.00145593 -3.00707e-05 0.000350847 
1622.95 0 -0.000124761 -0.00738297 -0.000304351 -5.39529e-05 0.0182349 0.000434208 -0.000425872 0.0339896 0.000720849 0.0352933 -0.000147482 -0.000558662 -0.000856354 0.00309165 0.00148645 0.000531617 -0.000216233 -0.000179462 -5.51006e-05 0.000197561 0.000144747 -3.3986e-05 -6.43257e-05 -0.000191881 0.000505835 -0.000298471 -0.00062525 0.000617013 -3.74e-05 -0.00143279 -3.05041e-05 0.000369979 
1623.3 0 -0.000113611 -0.00791916 -0.000303493 -6.04963e-05 0.0164691 0.000402896 -0.000472281 0.0342464 0.000664956 0.035477 -0.000174182 -0.000556003 -0.000868599 0.00308912 0.00145166 0.000513841 -0.000324187 -0.000203545 -7.21183e-05 0.000210058 0.000147838 -2.63072e-05 -6.35649e-05 -0.000200641 0.000511454 -0.000298122 -0.000630763 0.000607016 -4.10938e-05 -0.00140843 -3.10001e-05 0.000390192 
1623.65 0 -0.000103956 -0.00843791 -0.000301763 -6.66615e-05 0.0147063 0.000368455 -0.000518501 0.0344624 0.000607785 0.0356194 -0.00019383 -0.000551358 -0.000879517 0.00308566 0.00141601 0.000489898 -0.000429097 -0.000229725 -8.87404e-05 0.000218946 0.00014875 -1.63108e-05 -6.3671e-05 -0.000209087 0.000517501 -0.000297467 -0.000636242 0.000597485 -4.41967e-05 -0.0013843 -3.16348e-05 0.000413398 
1624 0 -9.61981e-05 -0.00893857 -0.000300099 -7.33676e-05 0.0129464 0.000331454 -0.000563619 0.0346362 0.000553006 0.0357184 -0.000207394 -0.000541165 -0.000890149 0.00308131 0.00137732 0.000461243 -0.000529672 -0.000257659 -0.000102836 0.000225385 0.000148394 -3.53949e-06 -6.49063e-05 -0.00021798 0.000524393 -0.000297556 -0.000639842 0.000588819 -4.68563e-05 -0.00136012 -3.2884e-05 0.000439423 
1624.35 0 -9.0415e-05 -0.00942182 -0.00029899 -8.01758e-05 0.0111906 0.000292784 -0.00060604 0.0347677 0.000504214 0.035775 -0.000216331 -0.000521341 -0.000899636 0.00307716 0.00133394 0.000432063 -0.000628739 -0.000284664 -0.000113819 0.000228809 0.000147569 1.12944e-05 -6.49981e-05 -0.000227371 0.000532616 -0.000299911 -0.000640758 0.000579915 -4.92397e-05 -0.00133485 -3.41926e-05 0.000466675 
1624.7 0 -8.62441e-05 -0.00988861 -0.000298022 -8.59212e-05 0.00944109 0.000253758 -0.000643172 0.0348603 0.000462981 0.0357915 -0.000221728 -0.000491696 -0.000907208 0.00307228 0.00128526 0.000406563 -0.000728929 -0.000308479 -0.00012488 0.000230998 0.000145992 2.7137e-05 -6.26906e-05 -0.00023527 0.000543409 -0.000304949 -0.000639053 0.000570425 -5.08262e-05 -0.00130866 -3.40397e-05 0.000494511 
1625.05 0 -8.4241e-05 -0.0103392 -0.000296953 -9.06962e-05 0.00769996 0.000214736 -0.000671691 0.0349182 0.000429905 0.0357671 -0.000225724 -0.000454797 -0.000912237 0.00306405 0.00123138 0.000387497 -0.000829819 -0.000329471 -0.000137843 0.000233784 0.000143501 4.27766e-05 -5.90046e-05 -0.000240497 0.000556674 -0.000311868 -0.000634284 0.000561342 -5.11231e-05 -0.00128133 -3.16243e-05 0.000521938 
1625.4 0 -8.45678e-05 -0.0107734 -0.000294718 -9.48397e-05 0.00596917 0.000175499 -0.000691008 0.034942 0.000403603 0.0357001 -0.000230293 -0.000413856 -0.000915719 0.00304996 0.00117261 0.000374987 -0.00092883 -0.000349491 -0.000152102 0.000237863 0.000141009 5.76006e-05 -5.45896e-05 -0.000244774 0.000570784 -0.000319024 -0.000627033 0.000553001 -5.01232e-05 -0.00125193 -2.67409e-05 0.000548003 
1625.75 0 -8.55587e-05 -0.0111909 -0.000290661 -9.83828e-05 0.00425129 0.000136022 -0.000701829 0.0349281 0.000380945 0.0355938 -0.000234769 -0.00037015 -0.000921493 0.00302956 0.00110989 0.000366587 -0.00102395 -0.000370619 -0.000165936 0.000244193 0.00013815 7.1202e-05 -5.02635e-05 -0.000250326 0.000584219 -0.000326852 -0.00061922 0.000544715 -4.82525e-05 -0.00121959 -1.97029e-05 0.000572279 
1626.1 0 -8.59226e-05 -0.0115928 -0.00028644 -0.000101627 0.00254969 9.68253e-05 -0.000703707 0.0348737 0.000360003 0.0354535 -0.00023821 -0.000321773 -0.000931349 0.00300427 0.00104359 0.000358143 -0.0011144 -0.000396057 -0.000177193 0.000252501 0.000134835 8.36951e-05 -4.66997e-05 -0.000257758 0.00059707 -0.000336261 -0.000612144 0.000535517 -4.66067e-05 -0.00118518 -1.11807e-05 0.000594445 
1626.45 0 -8.62234e-05 -0.0119796 -0.000283631 -0.000105407 0.000868167 5.95685e-05 -0.000698315 0.034779 0.000340103 0.0352818 -0.000242568 -0.000268931 -0.000942212 0.00297614 0.00097405 0.000346443 -0.00119908 -0.000428803 -0.000185431 0.000260567 0.000133053 9.56932e-05 -4.42893e-05 -0.000266391 0.000610039 -0.000346797 -0.000605201 0.000524704 -4.60846e-05 -0.00114973 -2.71886e-06 0.000615185 
1626.8 0 -8.75481e-05 -0.0123512 -0.000282069 -0.000110369 -0.000791096 2.48855e-05 -0.000688017 0.0346457 0.000321254 0.0350793 -0.000250851 -0.000214717 -0.000950085 0.00294689 0.000902915 0.000331269 -0.00127846 -0.000468724 -0.00019238 0.000265818 0.00013316 0.000107121 -4.2772e-05 -0.000274936 0.000622563 -0.000358062 -0.000597687 0.000511745 -4.68404e-05 -0.00111375 4.39395e-06 0.000635251 
1627.15 0 -9.04734e-05 -0.0127077 -0.000280315 -0.000115778 -0.00242817 -7.70275e-06 -0.000671499 0.0344744 0.000301839 0.034847 -0.000264247 -0.000160869 -0.00095312 0.00291654 0.000831843 0.000312901 -0.00135617 -0.000512952 -0.000200376 0.000267759 0.000133152 0.000118075 -4.13767e-05 -0.000282475 0.00063335 -0.000370307 -0.000589522 0.000496006 -4.88176e-05 -0.00107772 9.94186e-06 0.000654271 
1627.5 0 -9.55779e-05 -0.0130498 -0.00027789 -0.00012062 -0.00404383 -3.73006e-05 -0.000644461 0.0342657 0.000280119 0.0345848 -0.000280546 -0.000106209 -0.00095272 0.00288241 0.000760303 0.000292149 -0.00143438 -0.000558774 -0.000209712 0.000267198 0.000132359 0.000128946 -3.96447e-05 -0.000290168 0.000642532 -0.000383972 -0.000580321 0.000478008 -5.18167e-05 -0.00104189 1.52792e-05 0.000671788 
1627.85 0 -0.000103403 -0.0133768 -0.000276097 -0.000124907 -0.00563886 -6.18427e-05 -0.000604136 0.03402 0.000257031 0.0342916 -0.000297066 -4.96103e-05 -0.000950487 0.00284403 0.000686508 0.000268777 -0.00151137 -0.000604993 -0.000216183 0.000264964 0.000131743 0.000140185 -3.78787e-05 -0.000299988 0.000652535 -0.000398117 -0.000569151 0.000459907 -5.54132e-05 -0.00100564 2.24607e-05 0.000689263 
1628.2 0 -0.000113005 -0.0136868 -0.000274705 -0.000128642 -0.0072137 -8.03644e-05 -0.000551893 0.0337369 0.000235829 0.0339672 -0.000314044 7.8427e-06 -0.000946165 0.00280477 0.000610218 0.000240311 -0.00158525 -0.00065096 -0.000215272 0.000261085 0.000131025 0.00015137 -3.6624e-05 -0.000311419 0.000663964 -0.00041145 -0.000555443 0.000443397 -5.93267e-05 -0.00096755 3.19379e-05 0.000708969 
1628.55 0 -0.000121497 -0.013978 -0.000272996 -0.000132008 -0.0087683 -9.07575e-05 -0.000492523 0.0334179 0.000217773 0.0336116 -0.000330698 6.34839e-05 -0.000940008 0.00276606 0.000531629 0.000206296 -0.00165635 -0.000696377 -0.000207923 0.000255016 0.00012938 0.000161021 -3.60547e-05 -0.000322475 0.000674029 -0.000424233 -0.000540484 0.000429141 -6.33818e-05 -0.000926844 4.3076e-05 0.000730233 
1628.9 0 -0.000127988 -0.0142496 -0.000271432 -0.000135751 -0.0103016 -9.18091e-05 -0.000431631 0.033066 0.000200853 0.0332262 -0.000345512 0.000115569 -0.000932752 0.00272571 0.000449374 0.000169697 -0.00172562 -0.000740671 -0.000197824 0.000247141 0.000126285 0.000169734 -3.67632e-05 -0.000331926 0.000681119 -0.000437384 -0.000525306 0.000416687 -6.75275e-05 -0.000885311 5.53329e-05 0.000751365 
1629.25 0 -0.000133298 -0.0145026 -0.000269904 -0.0001406 -0.0118087 -8.76916e-05 -0.00037146 0.0326816 0.00018311 0.0328113 -0.000360026 0.000164161 -0.000924739 0.00268146 0.000363456 0.000132954 -0.00179331 -0.000782652 -0.000186134 0.000238236 0.000121539 0.000178584 -3.98859e-05 -0.000338894 0.00068619 -0.000450562 -0.000509531 0.000404771 -7.19982e-05 -0.000844791 6.82135e-05 0.000770745 
1629.6 0 -0.000137813 -0.0147369 -0.00026809 -0.000146381 -0.0132826 -8.36718e-05 -0.00031167 0.0322646 0.000165208 0.0323661 -0.000375321 0.000209944 -0.000915802 0.00263152 0.000275724 9.7177e-05 -0.00185981 -0.000822735 -0.000172372 0.000228494 0.000116305 0.00018636 -4.61916e-05 -0.000343841 0.000689936 -0.000462944 -0.000492713 0.000393162 -7.72381e-05 -0.000804477 8.20254e-05 0.000786895 
1629.95 0 -0.000141804 -0.014952 -0.000265532 -0.00015289 -0.0147207 -8.08894e-05 -0.000252342 0.0318184 0.000149729 0.0318927 -0.000391966 0.000253538 -0.00090552 0.00257486 0.000188738 6.25481e-05 -0.00192481 -0.000862678 -0.000156362 0.000215894 0.000112199 0.000191964 -5.58961e-05 -0.000347744 0.000692089 -0.000474004 -0.000474304 0.000382554 -8.26384e-05 -0.00076368 9.7289e-05 0.000800143 
1630.3 0 -0.000145582 -0.0151502 -0.000262052 -0.000160223 -0.0161252 -7.80737e-05 -0.000194739 0.031348 0.000138601 0.0313937 -0.000411515 0.000296261 -0.000894089 0.00251142 0.000105481 2.84166e-05 -0.00198681 -0.000902589 -0.000138207 0.000199514 0.000109456 0.000197672 -6.81678e-05 -0.000350388 0.000691841 -0.000483319 -0.00045518 0.000372126 -8.69908e-05 -0.000722257 0.000113021 0.000810824 
1630.65 0 -0.000148777 -0.015334 -0.000257802 -0.000168282 -0.0174986 -7.62722e-05 -0.000139518 0.0308548 0.000130784 0.0308714 -0.000434655 0.000341653 -0.000880212 0.00244138 2.66471e-05 -3.83643e-06 -0.0020452 -0.000941002 -0.000118763 0.000183657 0.000107004 0.000207249 -8.13735e-05 -0.00035201 0.000689786 -0.000490865 -0.00043723 0.000360001 -9.03717e-05 -0.000680706 0.000127702 0.000817852 
1631 0 -0.000150367 -0.0155027 -0.000252356 -0.000176984 -0.0188407 -7.66235e-05 -8.54562e-05 0.0303354 0.000123336 0.030328 -0.000460923 0.00039291 -0.000862247 0.00236545 -4.87307e-05 -3.06216e-05 -0.00209952 -0.000976473 -0.000100081 0.000173172 0.000104211 0.000221046 -9.43767e-05 -0.000353629 0.000687655 -0.000496347 -0.000420609 0.000346522 -9.44838e-05 -0.000639078 0.000141223 0.000820902 
1631.35 0 -0.000151266 -0.0156537 -0.000245987 -0.000185443 -0.0201499 -7.70497e-05 -3.05387e-05 0.0297869 0.000114542 0.0297644 -0.000487045 0.000449151 -0.00084079 0.00228438 -0.000121841 -5.17256e-05 -0.00215103 -0.00100884 -8.42171e-05 0.000167887 0.000101631 0.000236079 -0.000107057 -0.000354676 0.000685836 -0.000498774 -0.000403932 0.000333967 -0.00010038 -0.000596558 0.000154145 0.00082123 
1631.7 0 -0.000153335 -0.015785 -0.000240348 -0.000192289 -0.0214262 -7.50818e-05 2.63614e-05 0.029211 0.000103723 0.0291799 -0.000508627 0.000506488 -0.0008155 0.00219837 -0.000193615 -6.93986e-05 -0.00220124 -0.00103722 -7.02507e-05 0.000164965 0.000100327 0.000250918 -0.000120117 -0.000354227 0.000684336 -0.000498585 -0.000386812 0.000323273 -0.000106616 -0.000553052 0.000166114 0.000821245 
1632.05 0 -0.000156159 -0.0158968 -0.00023536 -0.000197539 -0.02267 -6.9841e-05 8.31504e-05 0.0286102 9.15423e-05 0.0285749 -0.000526218 0.00056159 -0.000785681 0.00210797 -0.000264233 -8.59057e-05 -0.00225107 -0.00105881 -5.5105e-05 0.000163871 0.00010007 0.000267452 -0.000134883 -0.000353823 0.00068302 -0.000497412 -0.000369252 0.000313357 -0.000111448 -0.000509174 0.000176887 0.000821386 
1632.4 0 -0.000158617 -0.0159902 -0.000230652 -0.000201901 -0.0238795 -6.18594e-05 0.000136263 0.0279855 7.99942e-05 0.0279509 -0.0005435 0.000612106 -0.000754455 0.00201456 -0.000335305 -0.000104152 -0.00230077 -0.00107248 -3.93071e-05 0.000164127 9.9392e-05 0.000286324 -0.000151804 -0.000354897 0.000681194 -0.00049584 -0.000351018 0.000302253 -0.000115139 -0.000466144 0.000186185 0.00082035 
1632.75 0 -0.00016046 -0.0160658 -0.000227049 -0.000205492 -0.0250517 -5.30298e-05 0.000184706 0.0273377 6.9153e-05 0.0273085 -0.000562264 0.00065701 -0.000723659 0.00192043 -0.00040932 -0.000125149 -0.00234876 -0.00108052 -2.58299e-05 0.000165187 9.75564e-05 0.000306847 -0.000169627 -0.000356889 0.000678995 -0.000494068 -0.000332911 0.000289391 -0.000118548 -0.000424253 0.000194142 0.000817976 
1633.1 0 -0.000161356 -0.0161233 -0.000224629 -0.000208102 -0.0261852 -4.54318e-05 0.000231036 0.0266674 5.63523e-05 0.0266458 -0.000583545 0.000698161 -0.000691517 0.00182624 -0.000487102 -0.000147307 -0.00239392 -0.00108521 -1.50231e-05 0.000167199 9.56688e-05 0.000329085 -0.00018631 -0.00035884 0.000677457 -0.000491985 -0.000314116 0.000275741 -0.000122342 -0.000381755 0.000201753 0.000815182 
1633.45 0 -0.000160612 -0.0161622 -0.000223022 -0.000209974 -0.0272791 -3.99762e-05 0.000277616 0.0259764 3.77906e-05 0.0259603 -0.000607657 0.000736645 -0.000658023 0.00173016 -0.000565399 -0.000169424 -0.00243602 -0.00108659 -6.02504e-06 0.000170025 9.59803e-05 0.000352652 -0.000201723 -0.00036097 0.000676866 -0.000489078 -0.000293398 0.000262257 -0.000126516 -0.000338028 0.00021032 0.000813133 
1633.8 0 -0.000158361 -0.0161837 -0.000222155 -0.000211185 -0.0283306 -3.52045e-05 0.000323385 0.0252684 1.2844e-05 0.0252531 -0.000633346 0.000770695 -0.000626458 0.00163168 -0.000640935 -0.000193643 -0.00247408 -0.00108431 9.95292e-07 0.000173865 9.87552e-05 0.000375568 -0.000217188 -0.000365043 0.000676494 -0.00048531 -0.000271123 0.000248977 -0.000129962 -0.000293975 0.000220392 0.00081176 
1634.15 0 -0.000155873 -0.0161888 -0.000221672 -0.000211398 -0.0293373 -2.81385e-05 0.000367099 0.0245476 -1.51426e-05 0.0245303 -0.000658211 0.000798419 -0.000600217 0.00153186 -0.000714876 -0.000222239 -0.00250848 -0.00107872 5.06201e-06 0.000177834 0.000102091 0.000395457 -0.000232024 -0.00037117 0.000675763 -0.00048096 -0.00024851 0.000235182 -0.000132254 -0.000249285 0.000230838 0.000810572 
1634.5 0 -0.000153879 -0.0161772 -0.000220581 -0.000210154 -0.0303015 -1.73321e-05 0.000407273 0.0238154 -4.34845e-05 0.0237961 -0.000680354 0.00081892 -0.00058009 0.00143108 -0.000788432 -0.000252872 -0.00254071 -0.00107113 3.69475e-06 0.000181357 0.000104085 0.000412045 -0.000245325 -0.000376775 0.000674788 -0.000476246 -0.000226549 0.000220328 -0.000133409 -0.000203565 0.000240204 0.00080894 
1634.85 0 -0.000152755 -0.0161488 -0.000218396 -0.000207572 -0.0312269 -4.53212e-06 0.000442776 0.0230696 -7.12188e-05 0.0230494 -0.000699001 0.000832253 -0.000565962 0.00132912 -0.000862216 -0.000282275 -0.00257064 -0.00106367 -4.78219e-06 0.000184506 0.000103923 0.000426426 -0.000256728 -0.00038097 0.000673164 -0.00047157 -0.000204969 0.000205321 -0.000133568 -0.00015768 0.000248956 0.00080505 
1635.2 0 -0.000152994 -0.0161048 -0.000215468 -0.000204729 -0.0321115 7.43226e-06 0.000474385 0.0223083 -9.85237e-05 0.0222888 -0.000715284 0.000839545 -0.000557103 0.00122693 -0.000936931 -0.000309997 -0.0025982 -0.00105801 -1.91475e-05 0.000186556 0.000102706 0.000438341 -0.000265605 -0.000385473 0.000670355 -0.000466535 -0.000183301 0.000191091 -0.000133198 -0.000112881 0.000258069 0.000798475 
1635.55 0 -0.000154443 -0.0160456 -0.000211854 -0.00020157 -0.0329513 1.90318e-05 0.00050312 0.0215327 -0.000125751 0.0215162 -0.000730861 0.000842716 -0.000552102 0.00112593 -0.00101129 -0.000337062 -0.00262552 -0.00105319 -3.76199e-05 0.000186155 0.000101655 0.000446332 -0.000272109 -0.000391211 0.000666155 -0.000460426 -0.000160875 0.000177619 -0.000133076 -6.98853e-05 0.000266855 0.000790657 
1635.9 0 -0.000156519 -0.0159716 -0.000207364 -0.00019753 -0.0337464 3.24968e-05 0.000530276 0.0207466 -0.000153411 0.0207349 -0.000745207 0.000844695 -0.000547956 0.00102452 -0.00108382 -0.000363984 -0.00265417 -0.00104777 -5.89795e-05 0.000183873 0.000101392 0.000452069 -0.000277384 -0.000397359 0.000661165 -0.000452753 -0.000136909 0.000163955 -0.000134214 -2.90107e-05 0.000274033 0.000781504 
1636.25 0 -0.000157502 -0.015883 -0.000201135 -0.000193374 -0.0344993 4.86689e-05 0.00055777 0.0199511 -0.000182092 0.0199469 -0.000758477 0.000848645 -0.000541988 0.000920095 -0.00115521 -0.000390556 -0.00268277 -0.00104144 -8.2419e-05 0.000181985 0.000102477 0.000457851 -0.000281811 -0.000402041 0.000657218 -0.000442918 -0.000111257 0.00014894 -0.000136816 9.3829e-06 0.000279863 0.000769705 
1636.6 0 -0.000156883 -0.0157794 -0.000193324 -0.000189843 -0.0352113 6.79325e-05 0.000587165 0.0191459 -0.000212996 0.0191523 -0.0007726 0.000857391 -0.00053383 0.000811736 -0.00122668 -0.000416675 -0.00270754 -0.00103431 -0.000107097 0.000181192 0.000105781 0.000463228 -0.000284749 -0.000403584 0.000656107 -0.000431092 -8.48631e-05 0.000132322 -0.00013959 4.55691e-05 0.000285231 0.000755462 
1636.95 0 -0.000155012 -0.0156601 -0.000185707 -0.000186794 -0.0358834 9.01737e-05 0.000618474 0.0183294 -0.00024763 0.0183512 -0.000788513 0.000872043 -0.000523457 0.000699971 -0.00129837 -0.000442061 -0.0027246 -0.00102508 -0.000131596 0.000179865 0.000110952 0.000467067 -0.00028596 -0.000402689 0.000658979 -0.000417626 -5.88867e-05 0.0001139 -0.000141677 8.07818e-05 0.000290408 0.000739148 
1637.3 0 -0.000151492 -0.0155254 -0.000179167 -0.000183468 -0.0365171 0.00011553 0.000651017 0.0175001 -0.000286186 0.0175455 -0.000804999 0.000890644 -0.000511928 0.000585747 -0.00136977 -0.000466956 -0.00273457 -0.00101231 -0.000155761 0.000174789 0.000116876 0.000468164 -0.00028533 -0.000401049 0.000665067 -0.000403284 -3.39293e-05 9.40823e-05 -0.000144262 0.000117731 0.000296052 0.000721259 
1637.65 0 -0.000146621 -0.0153757 -0.000172996 -0.000179769 -0.0371135 0.000142578 0.000683807 0.0166583 -0.000326737 0.0167361 -0.00081751 0.00090943 -0.000501315 0.000470701 -0.00143929 -0.000490453 -0.00274228 -0.000997307 -0.000179121 0.000163906 0.000123543 0.000466505 -0.000283381 -0.000398261 0.000671908 -0.000389417 -1.04339e-05 7.44821e-05 -0.000147032 0.000157606 0.000302656 0.000703709 
1638 0 -0.0001414 -0.0152117 -0.000166823 -0.000175443 -0.0376719 0.000169081 0.000715349 0.0158063 -0.000365143 0.0159212 -0.000822774 0.00092503 -0.000493699 0.000358212 -0.00150258 -0.000510319 -0.00274971 -0.00098183 -0.000199567 0.000148364 0.000131077 0.000462978 -0.000281162 -0.000393835 0.000677847 -0.000376376 1.19455e-05 5.58637e-05 -0.00014873 0.000198953 0.000309296 0.000687525 
1638.35 0 -0.000135692 -0.0150336 -0.000161365 -0.000168684 -0.0381897 0.000195198 0.000744902 0.0149467 -0.000399834 0.0150992 -0.000820082 0.000936387 -0.000490296 0.00025015 -0.00155738 -0.000524655 -0.00275487 -0.000967113 -0.000215501 0.000129643 0.000138763 0.000458214 -0.000278005 -0.000388717 0.000682508 -0.000364175 3.41895e-05 3.84685e-05 -0.000150006 0.000241576 0.000314499 0.000670676 
1638.7 0 -0.000128599 -0.0148413 -0.000157311 -0.000160492 -0.0386634 0.000222004 0.000772745 0.014081 -0.000432393 0.0142713 -0.000811185 0.000944495 -0.000491116 0.000145169 -0.0016073 -0.000532801 -0.00275478 -0.000954524 -0.00022623 0.000108025 0.000145764 0.000453547 -0.000273428 -0.000383607 0.000687187 -0.000352388 5.59531e-05 2.35624e-05 -0.000151832 0.000285583 0.000318879 0.000651763 
1639.05 0 -0.000120934 -0.0146347 -0.000154694 -0.000153567 -0.0390939 0.000249488 0.000797829 0.0132088 -0.00046224 0.0134402 -0.000799478 0.000949941 -0.000495329 4.29326e-05 -0.00165486 -0.000536528 -0.00274826 -0.000944135 -0.000231578 8.54865e-05 0.000152201 0.000450859 -0.000267642 -0.000377 0.000691927 -0.000339679 7.6179e-05 1.21112e-05 -0.000154001 0.000330053 0.000324201 0.000631861 
1639.4 0 -0.000114304 -0.0144154 -0.000152355 -0.000147389 -0.0394845 0.000276469 0.00081789 0.0123277 -0.00048675 0.0126063 -0.000786369 0.000952647 -0.000500801 -5.63979e-05 -0.00169872 -0.000539606 -0.00273769 -0.00093432 -0.000233998 6.34675e-05 0.000157445 0.00044922 -0.000260824 -0.000367408 0.000695826 -0.000325799 9.54427e-05 3.87737e-06 -0.000156762 0.000374108 0.000330689 0.000611749 
1639.75 0 -0.00010822 -0.0141844 -0.000148444 -0.00014021 -0.0398357 0.000302082 0.000831901 0.0114362 -0.00050522 0.0117692 -0.000773236 0.000953214 -0.000506512 -0.000152838 -0.00173755 -0.00054516 -0.0027257 -0.000923888 -0.000239154 4.01464e-05 0.000159279 0.000446042 -0.000251742 -0.00035466 0.000697839 -0.000310961 0.000114468 -1.56923e-06 -0.000160408 0.00041644 0.000337072 0.000591243 
1640.1 0 -0.000101789 -0.0139418 -0.000142978 -0.000131396 -0.0401464 0.000326404 0.000840449 0.0105345 -0.00052101 0.010929 -0.0007621 0.000952501 -0.000512346 -0.000245569 -0.00177131 -0.000554106 -0.00271459 -0.000912032 -0.000251294 1.37551e-05 0.000157112 0.000440805 -0.00023967 -0.00034008 0.000696137 -0.000293804 0.000132725 -4.34023e-06 -0.00016459 0.000456514 0.000342432 0.000570011 
1640.45 0 -9.52826e-05 -0.0136882 -0.000136564 -0.00012147 -0.0404152 0.00034783 0.000843863 0.00962622 -0.00053561 0.0100874 -0.000752651 0.000949697 -0.000515522 -0.000336135 -0.00179949 -0.000565501 -0.00270547 -0.000897063 -0.000269195 -1.56739e-05 0.000152248 0.000433828 -0.000226718 -0.00032578 0.000690399 -0.000273728 0.000150727 -4.8895e-06 -0.000169535 0.000494875 0.000346879 0.000547807 
1640.8 0 -8.81521e-05 -0.0134229 -0.000128973 -0.000112141 -0.0406424 0.000365986 0.00084215 0.00871643 -0.000546795 0.0092468 -0.00074495 0.000944054 -0.000514257 -0.000427179 -0.00182111 -0.000576434 -0.00269487 -0.000878198 -0.000290996 -4.78741e-05 0.000144703 0.000425689 -0.000213908 -0.000312427 0.000682146 -0.000252413 0.000169999 -4.64276e-06 -0.000176413 0.00053281 0.000349725 0.0005255 
1641.15 0 -7.96877e-05 -0.0131454 -0.00012109 -0.000104413 -0.0408305 0.000383328 0.000835565 0.00780653 -0.000554334 0.00840658 -0.000740537 0.000938452 -0.000511271 -0.00051795 -0.00183595 -0.000583837 -0.00267901 -0.000856843 -0.000316612 -8.35269e-05 0.000134089 0.000417494 -0.000201055 -0.000298624 0.00067258 -0.000231924 0.000190708 -4.31268e-06 -0.00018551 0.000570812 0.000349944 0.00050413 
1641.5 0 -7.02615e-05 -0.0128558 -0.000114423 -9.6998e-05 -0.0409776 0.000400033 0.000824499 0.00689472 -0.000559865 0.00756415 -0.000740316 0.00093672 -0.000508431 -0.00060499 -0.00184614 -0.000587934 -0.0026573 -0.000834146 -0.000344078 -0.000121751 0.000121611 0.000408761 -0.000187921 -0.000284651 0.000662797 -0.000212334 0.000211828 -4.63707e-06 -0.000194869 0.000608772 0.000348396 0.000483393 
1641.85 0 -6.05457e-05 -0.012553 -0.000108767 -8.80753e-05 -0.0410793 0.000414733 0.000809048 0.00598089 -0.000564984 0.00671971 -0.000743678 0.000939318 -0.000503422 -0.000686596 -0.00185354 -0.000590907 -0.00263258 -0.000810096 -0.000371421 -0.000160478 0.000109178 0.000399256 -0.000174284 -0.000271996 0.000652577 -0.000192601 0.000232847 -6.98921e-06 -0.000201877 0.000646599 0.000346065 0.000463198 
1642.2 0 -5.15216e-05 -0.0122387 -0.000102612 -7.79396e-05 -0.041137 0.00042682 0.000789823 0.00506638 -0.000569729 0.00587527 -0.000747669 0.0009451 -0.000495087 -0.000765523 -0.00185983 -0.00059297 -0.00260834 -0.000785245 -0.000398822 -0.000198606 9.75096e-05 0.000389069 -0.000160123 -0.000260165 0.000641 -0.000172664 0.000252592 -1.08199e-05 -0.000206435 0.000684063 0.000342393 0.000444161 
1642.55 0 -4.41431e-05 -0.0119162 -9.59018e-05 -6.92034e-05 -0.041153 0.000435735 0.000769364 0.00415333 -0.000573747 0.00503294 -0.000748635 0.000953982 -0.000486074 -0.000845541 -0.00186479 -0.000592824 -0.00258469 -0.000761028 -0.000425138 -0.000235894 8.70583e-05 0.00037825 -0.000145355 -0.000248133 0.000628021 -0.000153684 0.000269022 -1.46751e-05 -0.000210015 0.000721462 0.000336694 0.00042684 
1642.9 0 -3.93031e-05 -0.011587 -8.93516e-05 -6.37852e-05 -0.0411272 0.000441346 0.000749587 0.00324343 -0.000577679 0.00419474 -0.000743829 0.000965732 -0.000479387 -0.000927086 -0.00186668 -0.000588554 -0.0025584 -0.000736252 -0.00044963 -0.000272416 7.88221e-05 0.000367698 -0.000130032 -0.000235303 0.000614778 -0.00013631 0.000281788 -1.97317e-05 -0.00021218 0.000759284 0.00032853 0.000409641 
1643.25 0 -3.72358e-05 -0.0112515 -8.37973e-05 -6.10711e-05 -0.0410596 0.000444309 0.000732297 0.00233969 -0.000582719 0.00336098 -0.000733508 0.000978527 -0.000476282 -0.00100922 -0.00186597 -0.000579734 -0.00252826 -0.000707218 -0.000472789 -0.000308783 7.26495e-05 0.000357406 -0.000114469 -0.00022165 0.000602296 -0.000120706 0.000292687 -2.71364e-05 -0.000212 0.000797113 0.000318725 0.000390894 
1643.6 0 -3.63271e-05 -0.0109101 -7.95887e-05 -5.94909e-05 -0.0409495 0.000446579 0.000719128 0.00144719 -0.000586582 0.00253215 -0.000720729 0.000990194 -0.000474252 -0.00109192 -0.00186351 -0.000569454 -0.00249679 -0.000673612 -0.000492781 -0.000345431 6.82113e-05 0.000348362 -9.91263e-05 -0.00020803 0.000589967 -0.000107356 0.000303046 -3.62329e-05 -0.000210346 0.000834083 0.000308325 0.000370134 
1643.95 0 -3.47733e-05 -0.0105642 -7.4913e-05 -5.71068e-05 -0.0407967 0.0004527 0.000708846 0.000568987 -0.000585718 0.00171071 -0.000708427 0.000999449 -0.000470265 -0.00117615 -0.00185964 -0.000560238 -0.00246736 -0.000638107 -0.000508919 -0.000382672 6.60333e-05 0.000342227 -8.38339e-05 -0.000194511 0.000576528 -9.59496e-05 0.000313379 -4.56955e-05 -0.000207835 0.000870571 0.000298202 0.000348388 
1644.3 0 -3.42055e-05 -0.0102149 -6.78845e-05 -5.32551e-05 -0.0406026 0.00046455 0.000698008 -0.000292421 -0.000580146 0.000898235 -0.000698339 0.00100474 -0.000464578 -0.00126478 -0.00185503 -0.000552255 -0.00244055 -0.000602681 -0.00052417 -0.000419221 6.63903e-05 0.000338863 -6.85045e-05 -0.000180688 0.000561389 -8.53299e-05 0.000324221 -5.52328e-05 -0.000204511 0.000906886 0.000289052 0.000326531 
1644.65 0 -3.69803e-05 -0.00986359 -5.79759e-05 -4.88724e-05 -0.0403704 0.000477112 0.000684053 -0.00113466 -0.000571502 9.33849e-05 -0.000692504 0.00100549 -0.000457342 -0.00135815 -0.00184972 -0.000545208 -0.0024137 -0.000569274 -0.000542034 -0.000450834 6.78988e-05 0.000337316 -5.33907e-05 -0.000166543 0.000544612 -7.47651e-05 0.000336063 -6.53055e-05 -0.000200068 0.000943004 0.000280515 0.000303639 
1645 0 -4.2217e-05 -0.00951105 -4.46477e-05 -4.43635e-05 -0.0401031 0.00048425 0.000669341 -0.0019584 -0.000560192 -0.000704307 -0.000691216 0.00100338 -0.000446472 -0.00145336 -0.00184267 -0.000538644 -0.00238598 -0.000537725 -0.000563269 -0.000474087 6.89971e-05 0.000337121 -3.90524e-05 -0.000153035 0.000525822 -6.36424e-05 0.000348027 -7.53988e-05 -0.000193558 0.000978364 0.000272108 0.000278419 
1645.35 0 -4.78541e-05 -0.00915628 -2.85722e-05 -4.03427e-05 -0.0398033 0.000488134 0.000659864 -0.00276564 -0.000546742 -0.00149192 -0.000690388 0.000998456 -0.000431574 -0.00154822 -0.00183369 -0.000532219 -0.00235802 -0.000506694 -0.00058595 -0.000489661 7.0688e-05 0.000337108 -2.4927e-05 -0.000140281 0.000505342 -5.16716e-05 0.000358512 -8.49223e-05 -0.000185845 0.00101185 0.00026466 0.00025124 
1645.7 0 -5.43207e-05 -0.00879757 -1.13381e-05 -3.60407e-05 -0.0394734 0.000497331 0.000657558 -0.00355618 -0.000532827 -0.00226688 -0.000684889 0.000989465 -0.000414507 -0.00164225 -0.00182261 -0.000525767 -0.0023299 -0.000477531 -0.000608083 -0.000499219 7.48562e-05 0.000336002 -1.00257e-05 -0.000127508 0.000484964 -4.04813e-05 0.000366362 -9.46794e-05 -0.000179368 0.0010439 0.000258124 0.000223506 
1646.05 0 -6.2485e-05 -0.00843456 6.56362e-06 -2.97931e-05 -0.0391138 0.000515472 0.000659339 -0.00432909 -0.000520195 -0.00302771 -0.000673013 0.000978447 -0.00039735 -0.00173668 -0.00180809 -0.000518707 -0.00230115 -0.00045195 -0.000629679 -0.000502544 8.03536e-05 0.000334759 5.15459e-06 -0.000115166 0.000465848 -3.24053e-05 0.000371428 -0.000105508 -0.000174648 0.00107571 0.000251366 0.000196304 
1646.4 0 -7.05768e-05 -0.00806731 2.52347e-05 -2.22114e-05 -0.0387255 0.000539828 0.000662564 -0.00508539 -0.000509214 -0.00377492 -0.000655048 0.000967838 -0.000380981 -0.00183301 -0.0017887 -0.000511071 -0.00227062 -0.000428764 -0.000651948 -0.000500008 8.4209e-05 0.000336104 1.98861e-05 -0.000103631 0.00044581 -2.75919e-05 0.000374825 -0.00011695 -0.000170378 0.00110677 0.000243795 0.000169696 
1646.75 0 -7.67216e-05 -0.00769582 4.43246e-05 -1.47706e-05 -0.0383102 0.000568435 0.000666292 -0.00582747 -0.000501156 -0.00451095 -0.000632039 0.000956512 -0.000365407 -0.00193186 -0.00176348 -0.000502145 -0.00223636 -0.00040598 -0.000675074 -0.000494757 8.51771e-05 0.000341202 3.41236e-05 -9.23505e-05 0.000422952 -2.39002e-05 0.000376744 -0.000128307 -0.000166251 0.00113616 0.000236065 0.000143285 
1647.1 0 -8.02536e-05 -0.00732058 6.32434e-05 -8.21784e-06 -0.0378659 0.000600025 0.000669788 -0.00655635 -0.000497753 -0.00523601 -0.000607161 0.000942346 -0.000350431 -0.00203148 -0.00173132 -0.000490722 -0.00219683 -0.000384743 -0.000698815 -0.000490315 8.34465e-05 0.000348006 4.799e-05 -8.12289e-05 0.000397871 -1.94518e-05 0.000377114 -0.000139195 -0.000162991 0.00116372 0.000229057 0.000117762 
1647.45 0 -8.13026e-05 -0.00694226 8.19563e-05 -2.797e-06 -0.0373873 0.000631924 0.000671298 -0.0072704 -0.000498994 -0.00594711 -0.000582834 0.000925393 -0.000335115 -0.00212648 -0.00169329 -0.000476943 -0.00215195 -0.000367034 -0.000721957 -0.000489352 8.04891e-05 0.000353048 6.15537e-05 -7.05695e-05 0.000370815 -1.44278e-05 0.00037778 -0.000148907 -0.000160709 0.00118923 0.00022299 9.44802e-05 
1647.8 0 -8.11631e-05 -0.00656152 0.000100672 1.9248e-06 -0.0368735 0.000661046 0.000668616 -0.00796485 -0.000503365 -0.00664112 -0.000559023 0.000907644 -0.000318808 -0.0022129 -0.00165199 -0.000463174 -0.00210221 -0.000351559 -0.000742228 -0.000492035 7.67167e-05 0.000355346 7.48055e-05 -6.00164e-05 0.000341373 -9.39173e-06 0.000380444 -0.000156804 -0.00015887 0.00121243 0.000217659 7.42524e-05 
1648.15 0 -8.07833e-05 -0.00618041 0.000118887 6.30136e-06 -0.0363287 0.000687333 0.000662415 -0.00863784 -0.000509343 -0.00731699 -0.00053473 0.000890517 -0.000302012 -0.00229051 -0.00160803 -0.000450448 -0.002048 -0.000336752 -0.000758816 -0.000495775 7.17896e-05 0.000356801 8.77521e-05 -4.93799e-05 0.000309826 -3.72e-06 0.000385548 -0.000162473 -0.000157001 0.00123342 0.00021291 5.61902e-05 
1648.5 0 -8.21828e-05 -0.00580094 0.000136013 1.11301e-05 -0.0357557 0.000713947 0.000653069 -0.00929293 -0.000515011 -0.00797588 -0.000509968 0.00087446 -0.000285632 -0.00236123 -0.00156218 -0.000438344 -0.00198972 -0.000323216 -0.000771913 -0.000498476 6.72981e-05 0.000357738 9.97689e-05 -3.85085e-05 0.000277993 3.20871e-06 0.000391768 -0.000167265 -0.000154483 0.00125249 0.000209257 3.79161e-05 
1648.85 0 -8.68556e-05 -0.00542391 0.000151976 1.72724e-05 -0.0351556 0.000741468 0.000638033 -0.00993191 -0.000518921 -0.00862018 -0.00048753 0.000858616 -0.000269849 -0.0024282 -0.00151532 -0.000427498 -0.00192815 -0.000311631 -0.000782993 -0.000499469 6.34885e-05 0.000357021 0.0001101 -2.76051e-05 0.000247393 1.14661e-05 0.000397404 -0.000173512 -0.000150745 0.00127143 0.000206676 1.83484e-05 
1649.2 0 -9.33924e-05 -0.00505018 0.000167023 2.39978e-05 -0.0345282 0.000769902 0.000617189 -0.0105534 -0.000521328 -0.00925037 -0.000468304 0.00084158 -0.0002541 -0.00249166 -0.00146723 -0.00041755 -0.00186521 -0.000302381 -0.000793149 -0.000498344 5.90029e-05 0.0003544 0.000118394 -1.72449e-05 0.000217779 2.07131e-05 0.000401308 -0.000181313 -0.000145853 0.00129161 0.00020465 -1.29957e-06 
1649.55 0 -9.99368e-05 -0.00467906 0.000180834 3.02952e-05 -0.033873 0.000801882 0.000593727 -0.0111546 -0.000524473 -0.00986348 -0.000449748 0.000823466 -0.00023821 -0.00255049 -0.00141808 -0.000407733 -0.00180228 -0.000294659 -0.000801926 -0.00049472 5.40231e-05 0.000350563 0.000126209 -6.87927e-06 0.000189308 3.16545e-05 0.00040215 -0.000189621 -0.000140503 0.00131219 0.000203312 -1.95536e-05 
1649.9 0 -0.000105227 -0.00430916 0.000193033 3.53951e-05 -0.0331931 0.000839335 0.000570714 -0.011732 -0.000533873 -0.0104568 -0.00043011 0.000803982 -0.000221333 -0.00260505 -0.00136874 -0.000398186 -0.00173785 -0.000286868 -0.000808422 -0.000489179 5.02397e-05 0.000348853 0.000134757 4.73108e-06 0.000162282 4.46702e-05 0.00040003 -0.000198625 -0.000136114 0.00133171 0.000202603 -3.69834e-05 
1650.25 0 -0.000108775 -0.00394061 0.000204749 3.9175e-05 -0.0324939 0.000879424 0.000549782 -0.0122852 -0.000553663 -0.01103 -0.000409335 0.000782714 -0.000202296 -0.00265649 -0.00132035 -0.000387464 -0.00166917 -0.00027871 -0.000812127 -0.0004813 4.83813e-05 0.000352266 0.000143109 1.82602e-05 0.00013577 5.7677e-05 0.000397054 -0.000209184 -0.000133346 0.00134957 0.000201022 -5.49643e-05 
1650.6 0 -0.000110796 -0.00357381 0.000217225 4.16841e-05 -0.0317798 0.000916605 0.000531112 -0.0128149 -0.000581978 -0.0115847 -0.000388539 0.000760639 -0.000182014 -0.00270609 -0.00127367 -0.000372228 -0.00159495 -0.000270325 -0.000813066 -0.000468579 4.72429e-05 0.000359566 0.000150909 3.31104e-05 0.000108744 6.9675e-05 0.000395047 -0.000220486 -0.000131074 0.00136576 0.000197063 -7.38707e-05 
1650.95 0 -0.000111938 -0.00320904 0.000230218 4.3647e-05 -0.0310513 0.000948699 0.000514185 -0.0133225 -0.000614405 -0.0121214 -0.00036939 0.000738937 -0.000163928 -0.00275307 -0.00122761 -0.00035134 -0.00151701 -0.000261359 -0.000811989 -0.000450444 4.61935e-05 0.000367977 0.000158974 4.73008e-05 8.05757e-05 8.12613e-05 0.000395047 -0.000231358 -0.000128523 0.00138096 0.000191224 -9.27828e-05 
1651.3 0 -0.000111754 -0.00284624 0.000242022 4.6489e-05 -0.0303036 0.000977085 0.000499241 -0.0138099 -0.000648509 -0.0126371 -0.000351929 0.000719909 -0.000150078 -0.00279755 -0.00118079 -0.000327742 -0.00143945 -0.000251664 -0.000811517 -0.000430479 4.46502e-05 0.000374562 0.000168361 5.95809e-05 5.11665e-05 9.21276e-05 0.000396171 -0.000242542 -0.000126775 0.00139528 0.000183346 -0.000111629 
1651.65 0 -0.000109078 -0.00248423 0.000252043 4.96284e-05 -0.0295329 0.00100372 0.000486043 -0.0142768 -0.000684244 -0.0131303 -0.000336693 0.000706165 -0.00013955 -0.00284127 -0.00113351 -0.00030454 -0.00136323 -0.000240248 -0.000814043 -0.000411525 4.18622e-05 0.000378182 0.000179663 7.09185e-05 2.12671e-05 0.00010227 0.000396847 -0.000254458 -0.000126147 0.00140768 0.00017246 -0.000131565 
1652 0 -0.000103554 -0.00212225 0.000260116 5.14606e-05 -0.0287408 0.00102844 0.000471272 -0.0147224 -0.000721566 -0.013603 -0.000323558 0.000695899 -0.000131573 -0.00288455 -0.00108678 -0.000283576 -0.00128586 -0.00022554 -0.00081792 -0.000393702 3.68313e-05 0.000380105 0.000191851 8.26757e-05 -7.33216e-06 0.000112124 0.00039745 -0.000265381 -0.000125679 0.00141764 0.000159924 -0.000152961 
1652.35 0 -9.56913e-05 -0.00176141 0.00026644 5.21714e-05 -0.0279304 0.00104851 0.000452708 -0.0151493 -0.000759115 -0.014058 -0.000311416 0.000685481 -0.000125632 -0.00292723 -0.00104015 -0.000266203 -0.00120436 -0.000208458 -0.000819439 -0.000376261 2.81847e-05 0.000381238 0.000203624 9.61226e-05 -3.28905e-05 0.00012025 0.000397086 -0.000274412 -0.000124154 0.00142612 0.000147706 -0.000175179 
1652.7 0 -8.68962e-05 -0.00140343 0.000272144 5.25386e-05 -0.0271024 0.00106058 0.000431435 -0.0155602 -0.000793319 -0.0144966 -0.000298427 0.000674026 -0.000121758 -0.0029701 -0.000992911 -0.000251953 -0.00111751 -0.000190914 -0.000818072 -0.000357659 1.60405e-05 0.000382028 0.000214478 0.000111001 -5.56724e-05 0.000125258 0.000395446 -0.000281797 -0.000121234 0.00143457 0.000135005 -0.000197452 
1653.05 0 -7.82903e-05 -0.00104949 0.00027844 5.32748e-05 -0.0262559 0.00106506 0.000410028 -0.0159536 -0.000820735 -0.0149181 -0.000279996 0.000662228 -0.000120102 -0.00301314 -0.000945294 -0.000238963 -0.00102554 -0.000174657 -0.000816436 -0.000337293 2.596e-06 0.000382214 0.000224669 0.000124276 -7.69511e-05 0.000127259 0.000394274 -0.000287786 -0.000118107 0.00144386 0.000120212 -0.000218461 
1653.4 0 -6.93415e-05 -0.000699846 0.000285767 5.49018e-05 -0.0253911 0.00106685 0.000389742 -0.0163261 -0.00084233 -0.0153193 -0.000252663 0.000650357 -0.000118691 -0.00305541 -0.00089711 -0.00022628 -0.000928967 -0.00016125 -0.000817028 -0.000314246 -1.04573e-05 0.000382138 0.000234889 0.000134781 -9.65652e-05 0.00012694 0.000393615 -0.000292891 -0.000115653 0.00145284 0.000104256 -0.000236909 
1653.75 0 -5.83994e-05 -0.000354025 0.000293899 5.72423e-05 -0.0245112 0.00106994 0.000368458 -0.0166773 -0.000861563 -0.0156991 -0.000218139 0.000638526 -0.000113591 -0.00309566 -0.000848218 -0.000212576 -0.000827496 -0.000150688 -0.000819937 -0.000288024 -2.33144e-05 0.000382945 0.000245418 0.0001448 -0.000113528 0.0001253 0.00039335 -0.000297013 -0.000112887 0.0014596 8.89443e-05 -0.000254394 
1654.1 0 -4.41221e-05 -1.21793e-05 0.000302569 6.02687e-05 -0.0236205 0.0010737 0.000343702 -0.0170087 -0.00088075 -0.0160592 -0.000180033 0.000626547 -0.000103094 -0.00313317 -0.000800093 -0.000195183 -0.000723131 -0.000140625 -0.0008217 -0.000259929 -3.69543e-05 0.000384718 0.000256382 0.000155981 -0.00012842 0.000124785 0.00039388 -0.000300672 -0.000108494 0.00146476 7.49935e-05 -0.000273172 
1654.45 0 -2.66513e-05 0.00032516 0.000311159 6.36134e-05 -0.0227218 0.00107716 0.000314221 -0.0173208 -0.000899818 -0.0164026 -0.000139492 0.000613248 -8.98238e-05 -0.00316646 -0.000753827 -0.000173188 -0.000619353 -0.000129509 -0.000820773 -0.000232495 -5.18199e-05 0.000386747 0.000266798 0.000168406 -0.000142927 0.000126698 0.000395774 -0.000305181 -0.000103225 0.00146815 6.23203e-05 -0.000292473 
1654.8 0 -8.29819e-06 0.000657796 0.000318467 6.70607e-05 -0.0218163 0.00108167 0.000280711 -0.0176147 -0.000915868 -0.0167329 -9.72218e-05 0.00059858 -7.79645e-05 -0.00319362 -0.00070903 -0.000147608 -0.00051659 -0.000117908 -0.000818817 -0.000207426 -6.75071e-05 0.000388654 0.000275903 0.00018182 -0.000157725 0.000129993 0.000397968 -0.000309736 -9.78027e-05 0.0014692 4.97142e-05 -0.00031131 
1655.15 0 9.5056e-06 0.000985322 0.000323993 7.14091e-05 -0.0209028 0.00108766 0.000243931 -0.0178917 -0.000927007 -0.017051 -5.48015e-05 0.000583195 -7.03434e-05 -0.00321551 -0.000666898 -0.000119519 -0.000415624 -0.000106211 -0.000816625 -0.000183134 -8.25932e-05 0.00039073 0.000285659 0.000195556 -0.000172383 0.000133346 0.000399045 -0.000312574 -9.20767e-05 0.00146911 3.61757e-05 -0.000330061 
1655.5 0 2.69322e-05 0.00130739 0.000327832 7.74307e-05 -0.0199781 0.00109245 0.000202804 -0.0181517 -0.000935283 -0.0173541 -1.29812e-05 0.000566853 -6.7225e-05 -0.00323533 -0.000630313 -8.94968e-05 -0.00031792 -9.41345e-05 -0.000814753 -0.000159946 -9.64001e-05 0.000392784 0.000296367 0.000209989 -0.000185238 0.000135139 0.00039888 -0.000313429 -8.58149e-05 0.00146852 2.15903e-05 -0.000348679 
1655.85 0 4.43064e-05 0.00162484 0.00032961 8.48249e-05 -0.0190419 0.00109258 0.000157264 -0.018392 -0.000942007 -0.0176389 2.7942e-05 0.000549284 -6.69437e-05 -0.00325603 -0.000598506 -5.81922e-05 -0.000222538 -7.9978e-05 -0.0008135 -0.000141157 -0.000109566 0.000393486 0.000304778 0.000226288 -0.000195175 0.000133936 0.00039667 -0.000313703 -7.89031e-05 0.00146791 6.65827e-06 -0.000366545 
1656.2 0 6.14876e-05 0.0019381 0.000330277 9.2872e-05 -0.0180981 0.0010869 0.000109222 -0.0186099 -0.000946931 -0.0179028 6.91903e-05 0.00052937 -6.92141e-05 -0.00327762 -0.000567786 -2.67757e-05 -0.000127382 -6.30509e-05 -0.000811784 -0.000128383 -0.000122208 0.000393766 0.000309661 0.000243717 -0.000202958 0.000130783 0.000392529 -0.000315336 -7.14087e-05 0.00146707 -7.98367e-06 -0.000384108 
1656.55 0 7.81528e-05 0.00224485 0.00033152 0.000101132 -0.0171496 0.00107602 6.16051e-05 -0.0188074 -0.000950895 -0.0181435 0.000111255 0.000504879 -7.54468e-05 -0.00329802 -0.000536067 4.13226e-06 -3.15324e-05 -4.52004e-05 -0.000809302 -0.000120679 -0.000134465 0.00039518 0.000312646 0.000260405 -0.000210483 0.000127327 0.000388573 -0.000319147 -6.25993e-05 0.00146442 -2.19283e-05 -0.000402068 
1656.9 0 9.44036e-05 0.00254251 0.000333139 0.000109822 -0.0161957 0.00106 1.74386e-05 -0.0189869 -0.000954649 -0.0183599 0.000152545 0.000474633 -8.60306e-05 -0.00331518 -0.000500892 3.26623e-05 6.43402e-05 -2.9323e-05 -0.000807805 -0.000116837 -0.000146321 0.000396466 0.000314503 0.000276637 -0.000220034 0.00012436 0.000386346 -0.000323878 -5.20651e-05 0.00145868 -3.53157e-05 -0.000419905 
1657.25 0 0.000110259 0.00283034 0.000333242 0.000119333 -0.0152381 0.00103766 -2.34757e-05 -0.0191477 -0.000957283 -0.0185523 0.000191361 0.000439639 -9.78097e-05 -0.00332819 -0.000459194 5.60217e-05 0.000159361 -1.73868e-05 -0.000806832 -0.00011805 -0.000156999 0.000396799 0.000314752 0.000293684 -0.00023227 0.000122693 0.000386064 -0.000328099 -4.0274e-05 0.00144982 -4.92635e-05 -0.000436221 
1657.6 0 0.00012538 0.00310807 0.000331342 0.000128633 -0.0142799 0.00100872 -6.28188e-05 -0.0192878 -0.000957237 -0.0187203 0.000225557 0.000400728 -0.000106862 -0.00333527 -0.000409633 7.42298e-05 0.000251573 -9.4066e-06 -0.000802471 -0.000125724 -0.000166826 0.000397564 0.000312727 0.000312041 -0.000246095 0.00012199 0.000386915 -0.000332092 -2.83521e-05 0.00143816 -6.39708e-05 -0.000449958 
1657.95 0 0.000139712 0.00337514 0.000328558 0.000137173 -0.0133236 0.000976954 -0.000101087 -0.0194056 -0.000954443 -0.0188637 0.000252995 0.000357573 -0.000112391 -0.00333373 -0.000354579 9.05296e-05 0.000338174 -5.30519e-06 -0.000791222 -0.000137701 -0.000176065 0.000399103 0.000308529 0.000331406 -0.000260678 0.000119838 0.000387587 -0.000336817 -1.63592e-05 0.00142362 -7.75091e-05 -0.000461207 
1658.3 0 0.000152505 0.00363182 0.000325538 0.000145659 -0.0123701 0.000946849 -0.000138151 -0.0194993 -0.000949324 -0.0189819 0.000273832 0.000311054 -0.000116328 -0.00332473 -0.000297514 0.000106566 0.000417374 -3.69048e-06 -0.000772624 -0.00015033 -0.000185488 0.000399995 0.000303756 0.00035144 -0.000275853 0.000115363 0.000387218 -0.000341817 -3.38154e-06 0.00140695 -8.82572e-05 -0.000470529 
1658.65 0 0.000163792 0.00388049 0.000321708 0.000154508 -0.0114195 0.000918253 -0.000172211 -0.0195684 -0.00093997 -0.0190762 0.000290144 0.000262777 -0.000120037 -0.00331145 -0.000239827 0.000120287 0.000488064 -3.5527e-06 -0.000748302 -0.000161976 -0.000196423 0.000398964 0.000300142 0.000372231 -0.000290574 0.000110418 0.000385257 -0.000345436 9.81991e-06 0.00138897 -9.6422e-05 -0.000478575 
1659 0 0.000174445 0.00412378 0.000316996 0.000163343 -0.0104736 0.000889198 -0.00020137 -0.0196155 -0.000925311 -0.0191501 0.000303251 0.000212844 -0.000123038 -0.00329619 -0.00018275 0.00013029 0.000551901 -5.76473e-06 -0.000720569 -0.000171822 -0.000208683 0.000396197 0.000297867 0.000392971 -0.000303535 0.000106393 0.000381202 -0.000346155 2.20115e-05 0.00137011 -0.000103356 -0.000486261 
1659.35 0 0.000184914 0.00436291 0.000311601 0.000171391 -0.00953368 0.000859746 -0.000225199 -0.0196463 -0.000905859 -0.0192056 0.000313966 0.000160893 -0.000125351 -0.0032795 -0.000128821 0.000137478 0.000612296 -1.01554e-05 -0.000690779 -0.000179172 -0.000220303 0.000392443 0.000295201 0.00041336 -0.000314839 0.00010299 0.000375599 -0.000343627 3.27927e-05 0.00135216 -0.00011029 -0.000493849 
1659.7 0 0.000195478 0.00459796 0.000304759 0.00017861 -0.00860072 0.000832068 -0.000247175 -0.0196645 -0.00088257 -0.019244 0.000324962 0.000106534 -0.000126604 -0.00326174 -8.00859e-05 0.000143506 0.000670604 -1.52325e-05 -0.000660039 -0.000185199 -0.000229756 0.00038959 0.000291493 0.000435071 -0.00032448 9.98665e-05 0.000368154 -0.000339196 4.18432e-05 0.00133653 -0.000117542 -0.000501482 
1660.05 0 0.00020666 0.00482669 0.000296137 0.00018572 -0.00767505 0.000805339 -0.000272988 -0.0196722 -0.000858794 -0.0192643 0.000337701 4.98724e-05 -0.000125202 -0.00324486 -3.72819e-05 0.000148413 0.000729295 -2.02287e-05 -0.000630658 -0.000192138 -0.000239184 0.000388645 0.000286919 0.000458533 -0.000331907 9.76539e-05 0.00035808 -0.000335239 4.8656e-05 0.00132216 -0.000124533 -0.000509262 
1660.4 0 0.000219399 0.00504739 0.000286576 0.000192479 -0.00675409 0.000775194 -0.000304004 -0.019669 -0.000835953 -0.0192631 0.000349462 -7.26131e-06 -0.000120462 -0.0032285 1.26376e-06 0.000151318 0.000790973 -2.50792e-05 -0.000604054 -0.000201269 -0.000251667 0.000388988 0.000281179 0.000482623 -0.000337435 9.64973e-05 0.000346502 -0.000332049 5.37236e-05 0.00130831 -0.000132136 -0.000517834 
1660.75 0 0.000232768 0.00526084 0.000276691 0.00019833 -0.00583866 0.000740133 -0.000336526 -0.0196511 -0.000811782 -0.0192382 0.00035598 -6.21281e-05 -0.000112956 -0.00320964 3.76975e-05 0.000153711 0.000855013 -3.08615e-05 -0.000578614 -0.000212763 -0.000266701 0.000390466 0.000275056 0.00050648 -0.000341916 9.58513e-05 0.000335528 -0.000328621 5.76779e-05 0.00129466 -0.000140976 -0.000528249 
1661.1 0 0.000244215 0.0054674 0.0002669 0.000202504 -0.00493209 0.000701688 -0.000366558 -0.0196179 -0.000784605 -0.0191918 0.000354437 -0.000112001 -0.00010156 -0.00318539 7.34491e-05 0.000156238 0.000920119 -3.88372e-05 -0.000550937 -0.000226579 -0.000281424 0.000391553 0.000269316 0.000529408 -0.000347344 9.55867e-05 0.000326791 -0.000325197 6.06572e-05 0.00127999 -0.000149495 -0.000539447 
1661.45 0 0.000252565 0.00566659 0.00025782 0.000205801 -0.00403328 0.000661109 -0.000392729 -0.0195707 -0.000753969 -0.0191278 0.000346217 -0.000155704 -8.5499e-05 -0.00315362 0.000108724 0.000156304 0.000984679 -4.68745e-05 -0.000519452 -0.000241624 -0.000293698 0.00039039 0.00026425 0.000550403 -0.000355515 9.59799e-05 0.000321054 -0.000322326 6.34372e-05 0.001263 -0.000156508 -0.000550633 
1661.8 0 0.000259005 0.00585838 0.000250074 0.000210324 -0.00313988 0.000620246 -0.000416124 -0.0195078 -0.000722074 -0.0190476 0.000335143 -0.000193796 -6.66512e-05 -0.00311696 0.000142916 0.00015338 0.00104724 -5.11701e-05 -0.000484714 -0.000254801 -0.000302858 0.000387695 0.00026048 0.000568473 -0.000365353 9.76281e-05 0.000317594 -0.000319548 6.70913e-05 0.00124346 -0.000163017 -0.000561371 
1662.15 0 0.000265064 0.00604234 0.000243344 0.000215884 -0.00225241 0.000582484 -0.000438176 -0.0194272 -0.000691778 -0.01895 0.000323398 -0.000227619 -4.75285e-05 -0.00307989 0.000176073 0.000149292 0.00110761 -5.15194e-05 -0.000448159 -0.000262585 -0.000309268 0.000384584 0.000258221 0.000583569 -0.00037411 0.00010035 0.000314587 -0.000316343 7.09392e-05 0.00122292 -0.000168988 -0.000571004 
1662.5 0 0.00027041 0.00621827 0.000236791 0.00022212 -0.00137248 0.000550485 -0.00045839 -0.0193284 -0.000663359 -0.0188342 0.000311379 -0.000259426 -2.90752e-05 -0.00304266 0.000208418 0.000143315 0.00116575 -5.07034e-05 -0.000412069 -0.00026388 -0.000312906 0.000381514 0.000256463 0.000596164 -0.000380623 0.000102991 0.000308939 -0.000312656 7.4502e-05 0.00120161 -0.000173204 -0.00057986 
1662.85 0 0.00027429 0.00638634 0.000230238 0.00022959 -0.000502247 0.000524318 -0.000475321 -0.0192123 -0.000635458 -0.0187014 0.000297656 -0.000290696 -1.16759e-05 -0.00300316 0.000241019 0.000134289 0.00122241 -4.96115e-05 -0.000378119 -0.000259783 -0.000313402 0.00037805 0.000253633 0.000605906 -0.000385098 0.000104818 0.000300307 -0.000309171 7.77444e-05 0.00117851 -0.000175439 -0.000588529 
1663.2 0 0.000277643 0.00654597 0.000223974 0.000237475 0.000358488 0.000502219 -0.000487527 -0.0190796 -0.000607259 -0.0185538 0.000280979 -0.000319817 4.29418e-06 -0.00296099 0.000275107 0.00012309 0.00127788 -4.7113e-05 -0.000345877 -0.000251428 -0.000312371 0.000373821 0.000249828 0.000611936 -0.000387927 0.000106561 0.00029096 -0.000306034 7.98195e-05 0.00115482 -0.000176283 -0.000596633 
1663.55 0 0.000282293 0.00669745 0.000217578 0.000243413 0.00121222 0.000481844 -0.000495555 -0.0189307 -0.000579052 -0.0183926 0.000264694 -0.000345092 1.84086e-05 -0.00291716 0.000310103 0.000109234 0.00133285 -4.243e-05 -0.000314278 -0.000236926 -0.000311214 0.000369852 0.000246081 0.000614038 -0.000389648 0.000109766 0.000282174 -0.000302371 8.04515e-05 0.00113164 -0.000176939 -0.000603265 
1663.9 0 0.000287722 0.00684182 0.000211143 0.000246981 0.00205884 0.000461524 -0.00050213 -0.0187676 -0.000551358 -0.0182178 0.000254414 -0.000368275 3.19144e-05 -0.00287131 0.000344287 9.1918e-05 0.00139034 -3.6195e-05 -0.000286299 -0.000216461 -0.000310217 0.000366251 0.000243141 0.000614025 -0.000390802 0.000114682 0.000274804 -0.000298714 8.10141e-05 0.0011087 -0.000178506 -0.000608472 
1664.25 0 0.000292242 0.00697849 0.000206159 0.000249465 0.00289773 0.000441236 -0.00050864 -0.0185916 -0.000524912 -0.0180295 0.000251607 -0.000391725 4.58616e-05 -0.0028209 0.000375492 7.25206e-05 0.00145261 -2.89774e-05 -0.000265015 -0.00019438 -0.000309119 0.000361509 0.000240966 0.000613049 -0.000391712 0.000120707 0.000268164 -0.00029506 8.25598e-05 0.00108484 -0.000181012 -0.000613362 
1664.6 0 0.000295239 0.00710673 0.000202929 0.000252386 0.00372971 0.000421546 -0.000516875 -0.0184019 -0.00049996 -0.0178263 0.000252975 -0.000414926 6.0544e-05 -0.0027619 0.000402733 5.3999e-05 0.00151807 -2.24737e-05 -0.000247903 -0.000172123 -0.000307503 0.000354917 0.000238105 0.000610767 -0.000392525 0.000127348 0.000260858 -0.000290631 8.42405e-05 0.00105866 -0.000184248 -0.000618168 
1664.95 0 0.000297453 0.00722659 0.000200791 0.000257836 0.00455433 0.000399899 -0.000528981 -0.0181976 -0.000475203 -0.0176072 0.000255805 -0.000436077 7.555e-05 -0.00269462 0.000427765 3.77349e-05 0.00158363 -2.00506e-05 -0.000231071 -0.000149727 -0.000305853 0.000347385 0.000232765 0.00060841 -0.000392101 0.000133739 0.00025304 -0.0002848 8.47548e-05 0.00102973 -0.000187743 -0.000622597 
1665.3 0 0.00030021 0.00733848 0.000198923 0.000265809 0.00536979 0.00037352 -0.000545553 -0.0179785 -0.000449118 -0.0173736 0.000259826 -0.00045323 8.95764e-05 -0.00262176 0.000453474 2.25951e-05 0.00164907 -2.29746e-05 -0.000213455 -0.000128834 -0.000304457 0.000340505 0.000225441 0.000607364 -0.00038911 0.000137946 0.00024528 -0.000277877 8.38064e-05 0.000997217 -0.000191167 -0.000626278 
1665.65 0 0.000304442 0.00744256 0.000196898 0.000275713 0.00617514 0.000343713 -0.000564661 -0.0177473 -0.000423179 -0.0171292 0.000264781 -0.000465467 0.000102068 -0.00254355 0.00048154 6.88051e-06 0.00171475 -2.93587e-05 -0.000195994 -0.000108582 -0.000302348 0.000335502 0.00021776 0.000607473 -0.000383543 0.000139824 0.000238333 -0.000271154 8.20898e-05 0.000961679 -0.000193784 -0.000629554 
1666 0 0.00031013 0.00753812 0.000195552 0.000287605 0.006969 0.000314372 -0.000583234 -0.0175053 -0.000400631 -0.0168756 0.000271106 -0.000476247 0.000112665 -0.00246195 0.000512884 -1.12996e-05 0.00177755 -3.72992e-05 -0.000178753 -8.74581e-05 -0.000297081 0.000331941 0.000209955 0.000608029 -0.000377284 0.000141082 0.000232999 -0.000265473 8.04905e-05 0.000925969 -0.000195307 -0.00063308 
1666.35 0 0.000316436 0.00762244 0.000194926 0.000300092 0.00774906 0.000285639 -0.00060129 -0.0172482 -0.000383055 -0.0166094 0.000282433 -0.000488201 0.000122556 -0.0023812 0.000547639 -3.32778e-05 0.00183563 -4.66064e-05 -0.000159487 -6.35438e-05 -0.000288132 0.000329088 0.000201955 0.000608648 -0.000371595 0.000143097 0.000228391 -0.000260258 7.84802e-05 0.000891991 -0.000195198 -0.000637287 
1666.7 0 0.000322558 0.00769424 0.000193806 0.000311606 0.00851387 0.000254172 -0.00061982 -0.0169707 -0.000369276 -0.0163261 0.000299944 -0.000500239 0.000133196 -0.00230276 0.000584197 -5.89028e-05 0.0018906 -5.86772e-05 -0.000136786 -3.44432e-05 -0.000278686 0.000326226 0.000193749 0.000610125 -0.000365977 0.000147066 0.000224729 -0.000254085 7.5539e-05 0.000860542 -0.000191893 -0.000641768 
1667.05 0 0.000327244 0.00775521 0.000190487 0.000321875 0.00926133 0.000218046 -0.000636315 -0.0166737 -0.000356536 -0.0160241 0.000320748 -0.000512147 0.000144928 -0.002224 0.000620344 -8.61885e-05 0.00194367 -7.13964e-05 -0.000111385 -1.45117e-06 -0.000270839 0.000321491 0.000185376 0.000613115 -0.000360249 0.000153059 0.000222523 -0.000245924 7.24982e-05 0.000831358 -0.000185154 -0.00064562 
1667.4 0 0.000329874 0.00780713 0.000185358 0.000331642 0.0099894 0.000178505 -0.000648545 -0.0163621 -0.000342659 -0.0157053 0.000341505 -0.000525139 0.000158032 -0.0021421 0.0006539 -0.000112183 0.00199504 -7.88775e-05 -8.43048e-05 3.23471e-05 -0.000263105 0.000314457 0.000177057 0.000617183 -0.000355084 0.000159997 0.000220878 -0.000236852 6.86102e-05 0.000803671 -0.000176952 -0.000648725 
1667.75 0 0.000331 0.00785017 0.000180357 0.000341294 0.0106982 0.000137549 -0.000657531 -0.016039 -0.000328075 -0.0153727 0.000360357 -0.000539039 0.000172595 -0.00205572 0.000682464 -0.000134783 0.00204467 -7.86016e-05 -5.61724e-05 6.58341e-05 -0.000253584 0.000306779 0.000168215 0.000620854 -0.000350149 0.000167506 0.0002183 -0.000228708 6.24905e-05 0.000775899 -0.00016906 -0.0006513 
1668.1 0 0.000330768 0.00788332 0.000176938 0.000350239 0.0113893 9.5085e-05 -0.000664745 -0.0157043 -0.000314721 -0.0150285 0.000377108 -0.000552463 0.000189513 -0.00196405 0.00070553 -0.000153001 0.00209263 -7.18424e-05 -2.75755e-05 0.000100287 -0.000241977 0.000299991 0.000158641 0.000622011 -0.000344714 0.000174854 0.000214827 -0.000221555 5.55743e-05 0.000746912 -0.000162524 -0.00065236 
1668.45 0 0.000328796 0.00790668 0.000175573 0.000357655 0.0120636 5.11575e-05 -0.000670837 -0.0153562 -0.000302793 -0.0146727 0.000394329 -0.000562908 0.000207225 -0.00186768 0.00072703 -0.000165989 0.00213769 -5.82886e-05 9.12239e-07 0.000133806 -0.000229585 0.000294194 0.000149468 0.000619508 -0.00033954 0.000180065 0.000212438 -0.000213883 4.99795e-05 0.000717056 -0.000157753 -0.000651636 
1668.8 0 0.000325418 0.00792209 0.000175002 0.000363043 0.0127207 7.19201e-06 -0.000676178 -0.0149929 -0.000292249 -0.0143065 0.000415838 -0.00056844 0.000222009 -0.0017683 0.000749522 -0.00017469 0.00217894 -3.68916e-05 2.86264e-05 0.000161915 -0.000217478 0.000287945 0.000141678 0.000614761 -0.000334455 0.000183053 0.000211783 -0.000205189 4.53367e-05 0.000686705 -0.000154161 -0.000650261 
1669.15 0 0.000322195 0.00793152 0.00017407 0.000366697 0.0133602 -3.63005e-05 -0.000681546 -0.0146132 -0.000284534 -0.0139337 0.000441531 -0.000570613 0.000232348 -0.00166974 0.000771023 -0.000180168 0.00221557 -9.37043e-06 5.48165e-05 0.00018347 -0.000205367 0.000281246 0.000134434 0.000609432 -0.000327398 0.000185622 0.000212241 -0.000196312 4.10649e-05 0.000656221 -0.000151222 -0.000648936 
1669.5 0 0.000321443 0.00793344 0.000172534 0.000368692 0.0139817 -7.82252e-05 -0.000686926 -0.0142182 -0.000280781 -0.0135559 0.000467401 -0.000572678 0.000238362 -0.00157583 0.000789527 -0.00018224 0.00224688 2.14757e-05 8.03007e-05 0.000201026 -0.00019322 0.000274354 0.000125981 0.000604083 -0.000318745 0.00018832 0.000213103 -0.000188207 3.8094e-05 0.000626308 -0.000148476 -0.000647759 
1669.85 0 0.000323241 0.0079251 0.000170119 0.000368281 0.0145868 -0.000115305 -0.000690851 -0.0138094 -0.000280073 -0.0131714 0.000491115 -0.000577003 0.000241021 -0.00148566 0.000806388 -0.000182116 0.00227305 5.39849e-05 0.000107502 0.000217022 -0.000180397 0.000265218 0.000115594 0.000598291 -0.000311278 0.000190975 0.000214262 -0.000180639 3.68827e-05 0.000597393 -0.00014582 -0.000646795 
1670.2 0 0.000325273 0.00790677 0.000166919 0.000365549 0.015177 -0.000145242 -0.000694539 -0.0133875 -0.0002799 -0.0127773 0.000511783 -0.000584031 0.000240405 -0.00139549 0.000823324 -0.00017932 0.00229464 8.79133e-05 0.000137538 0.000231514 -0.000165223 0.00025398 0.000103035 0.000592129 -0.00030624 0.000193316 0.000216301 -0.00017321 3.70656e-05 0.000568908 -0.000143338 -0.000646444 
1670.55 0 0.000325579 0.0078792 0.000162714 0.00036152 0.0157516 -0.000170077 -0.000699112 -0.012955 -0.000280305 -0.0123722 0.000528095 -0.000590229 0.000236421 -0.00130442 0.00084176 -0.000170858 0.00231132 0.000124098 0.000168107 0.000243881 -0.000148663 0.000242505 8.83723e-05 0.000586443 -0.000304463 0.00019525 0.000219518 -0.000167179 3.79968e-05 0.000539927 -0.000140461 -0.000646715 
1670.9 0 0.00032486 0.00784232 0.000158328 0.000356495 0.0163093 -0.000193979 -0.000701698 -0.0125138 -0.000284704 -0.0119558 0.000541886 -0.000590852 0.000228986 -0.00121161 0.000863125 -0.000155601 0.00232363 0.000163708 0.000196176 0.00025356 -0.000133064 0.000230893 7.20869e-05 0.000581021 -0.000305524 0.000197635 0.000222712 -0.000162908 3.93389e-05 0.000508912 -0.00013813 -0.000646868 
1671.25 0 0.000325665 0.0077957 0.000154996 0.00035167 0.0168488 -0.000218575 -0.000699852 -0.0120632 -0.00029286 -0.0115281 0.000554708 -0.000585146 0.000215599 -0.00111405 0.000885984 -0.000133931 0.00233408 0.000206963 0.000222013 0.000260788 -0.000119033 0.000218589 5.46179e-05 0.000575074 -0.000306491 0.000200141 0.000224383 -0.000158525 4.09164e-05 0.000475943 -0.000138136 -0.000646841 
1671.6 0 0.000329916 0.00773951 0.000152392 0.000347916 0.0173686 -0.000241804 -0.000695729 -0.0116012 -0.000301681 -0.0110918 0.00056497 -0.000575551 0.000195281 -0.0010123 0.000907069 -0.000108087 0.00234382 0.000250638 0.000247306 0.000266789 -0.000105673 0.000206552 3.85645e-05 0.000568115 -0.000305451 0.000201128 0.000223442 -0.000153029 4.28042e-05 0.000442526 -0.000140471 -0.000647064 
1671.95 0 0.000337409 0.00767414 0.000149607 0.000343848 0.017867 -0.000262446 -0.000693166 -0.0111276 -0.00031123 -0.0106499 0.000570981 -0.000565707 0.000171597 -0.000907591 0.000924975 -8.24925e-05 0.00235231 0.000290904 0.000270747 0.000274412 -9.3111e-05 0.000196566 2.65892e-05 0.000559478 -0.000302764 0.000200844 0.000219766 -0.000147125 4.57872e-05 0.000409661 -0.000144094 -0.000646974 
1672.3 0 0.000347562 0.00759926 0.000145713 0.000339943 0.0183425 -0.000283237 -0.000693019 -0.0106441 -0.000322562 -0.0102035 0.000575113 -0.000558932 0.000148662 -0.000799028 0.000939744 -5.94558e-05 0.00235844 0.000327284 0.000289814 0.00028365 -8.16036e-05 0.000188054 1.80376e-05 0.00054889 -0.00029999 0.000200717 0.000215143 -0.000140946 4.96549e-05 0.000378533 -0.000149035 -0.000645797 
1672.65 0 0.000358993 0.00751464 0.000140652 0.00033811 0.0187936 -0.000307192 -0.000695288 -0.0101511 -0.000334145 -0.00975103 0.000581563 -0.000557218 0.000127403 -0.000689233 0.000952017 -3.80645e-05 0.00236223 0.000360741 0.000303452 0.000291886 -7.08185e-05 0.000178859 1.08174e-05 0.000536685 -0.000297436 0.000201312 0.000209555 -0.000134806 5.33382e-05 0.000349634 -0.000155774 -0.000642812 
1673 0 0.000369339 0.0074218 0.000135166 0.000336918 0.0192187 -0.000337195 -0.000700584 -0.00964746 -0.000343291 -0.00929183 0.000592377 -0.000560258 0.000106051 -0.000580499 0.000962987 -1.86371e-05 0.00236468 0.000391868 0.000311722 0.000298308 -6.12712e-05 0.000169107 4.56715e-06 0.000524935 -0.000295128 0.0002022 0.000200856 -0.000128832 5.57215e-05 0.00032179 -0.000162703 -0.000637618 
1673.35 0 0.000378482 0.00732175 0.000129605 0.000334883 0.0196147 -0.000374708 -0.000708836 -0.00913699 -0.000349829 -0.00882945 0.000607508 -0.000565423 8.29017e-05 -0.000472026 0.000972405 -4.58009e-06 0.00236663 0.00041854 0.000316753 0.000303661 -5.3034e-05 0.000161077 -7.07316e-07 0.000514594 -0.000292107 0.000203218 0.000188495 -0.000123 5.54664e-05 0.000293311 -0.000168811 -0.000630931 
1673.7 0 0.000387729 0.00721296 0.000123248 0.000332301 0.0199815 -0.000417674 -0.000719163 -0.00862438 -0.000356042 -0.0083656 0.000624834 -0.000569725 5.96709e-05 -0.000364963 0.000979465 1.54549e-06 0.00236976 0.000436125 0.000320529 0.000307323 -4.52535e-05 0.00015542 -5.19232e-06 0.000505052 -0.000287269 0.000204861 0.000174482 -0.000117222 5.16791e-05 0.000263212 -0.00017527 -0.000623975 
1674.05 0 0.000397266 0.00709467 0.000115932 0.000330317 0.02032 -0.000463983 -0.0007316 -0.00810817 -0.000364081 -0.00789742 0.000642758 -0.000572517 4.12169e-05 -0.000261217 0.000985166 1.0725e-06 0.00237416 0.00044322 0.000322534 0.000306672 -3.71464e-05 0.000150349 -9.28418e-06 0.000496212 -0.00028131 0.000207222 0.000160856 -0.000111971 4.54102e-05 0.000231866 -0.000182672 -0.000616993 
1674.4 0 0.000406094 0.00696889 0.000108454 0.000329462 0.0206291 -0.000513199 -0.00074522 -0.00758529 -0.000372582 -0.007422 0.000663355 -0.000574128 2.91873e-05 -0.000161621 0.000991766 -1.95185e-06 0.00237825 0.00044224 0.000320898 0.000301101 -2.88209e-05 0.000144683 -1.30191e-05 0.000488289 -0.000275519 0.000208678 0.00014798 -0.000108682 3.88772e-05 0.000199643 -0.000189968 -0.00060859 
1674.75 0 0.000412841 0.0068381 0.000100333 0.000328609 0.0209071 -0.00056399 -0.000758018 -0.00705732 -0.00037976 -0.00693951 0.000689535 -0.000574108 2.20478e-05 -6.44542e-05 0.000999699 -4.82262e-06 0.0023818 0.000436155 0.000315376 0.000293033 -2.01395e-05 0.0001378 -1.50733e-05 0.000480929 -0.000269215 0.000208052 0.000135624 -0.000107426 3.33352e-05 0.000166944 -0.000196154 -0.000599149 
1675.1 0 0.000416189 0.00670338 9.13799e-05 0.000328185 0.0211567 -0.000615918 -0.000769061 -0.00652852 -0.000383761 -0.0064527 0.00071884 -0.000572613 1.90179e-05 3.2573e-05 0.00100563 -6.99609e-06 0.0023849 0.000425415 0.00030789 0.000284446 -1.1261e-05 0.000129037 -1.51564e-05 0.000472719 -0.000261474 0.000205254 0.000123484 -0.000107289 2.79573e-05 0.00013354 -0.000200883 -0.000590445 
1675.45 0 0.000415524 0.00656477 8.30577e-05 0.00032902 0.0213825 -0.000669183 -0.000776929 -0.00600251 -0.00038114 -0.00596397 0.000746143 -0.000569536 2.02277e-05 0.000131384 0.00100712 -8.63761e-06 0.00238752 0.000409306 0.000301082 0.000275514 -1.98848e-06 0.00011827 -1.29425e-05 0.00046202 -0.000252857 0.000199763 0.000110947 -0.000108624 2.25549e-05 9.79694e-05 -0.000203263 -0.000581782 
1675.8 0 0.000411156 0.00642194 7.56926e-05 0.000330343 0.0215865 -0.000719895 -0.000780682 -0.00547925 -0.000368687 -0.00547546 0.000768775 -0.000565583 2.46864e-05 0.000234171 0.00100396 -9.54791e-06 0.00238869 0.000389738 0.000296101 0.000265477 7.38102e-06 0.000105301 -8.1137e-06 0.000449418 -0.000243262 0.000192532 9.82116e-05 -0.000111149 1.76587e-05 6.0917e-05 -0.000202703 -0.000571199 
1676.15 0 0.000403741 0.00627469 6.8306e-05 0.000331493 0.0217677 -0.00076175 -0.000780898 -0.00495612 -0.000345441 -0.00498889 0.000788227 -0.000563019 2.97925e-05 0.000339724 0.000996357 -7.71553e-06 0.00238512 0.0003671 0.000292661 0.000254313 1.54521e-05 9.07957e-05 -1.51689e-06 0.000436271 -0.000232816 0.000184209 8.6125e-05 -0.000112806 1.26924e-05 2.44929e-05 -0.000200728 -0.000557772 
1676.5 0 0.000394083 0.00612348 6.19852e-05 0.000332314 0.0219235 -0.000793324 -0.00077857 -0.00443184 -0.000314079 -0.0045031 0.000807887 -0.000562191 3.32667e-05 0.000444181 0.000984209 -8.32495e-07 0.00237487 0.000339816 0.000291144 0.000243906 2.10832e-05 7.61717e-05 4.80443e-06 0.000423235 -0.000222682 0.000174542 7.55296e-05 -0.000112856 7.54308e-06 -1.00177e-05 -0.000198975 -0.000543155 
1676.85 0 0.000382726 0.00596867 5.72744e-05 0.000333033 0.0220521 -0.000818533 -0.000773778 -0.00390758 -0.000277052 -0.00401753 0.000829023 -0.000562008 3.49577e-05 0.000544473 0.000967664 1.22392e-05 0.00235842 0.000310091 0.000292648 0.000236757 2.42257e-05 6.20484e-05 8.85274e-06 0.000411116 -0.000214256 0.000164353 6.61764e-05 -0.000112504 2.0989e-06 -4.2312e-05 -0.000197705 -0.000529449 
1677.2 0 0.000370428 0.00580989 5.17737e-05 0.00033342 0.0221558 -0.000839898 -0.000766036 -0.0033875 -0.000234636 -0.00353307 0.000850471 -0.000560452 3.49793e-05 0.000638901 0.000948428 3.12292e-05 0.00233626 0.000282076 0.000295795 0.000234215 2.57288e-05 4.85156e-05 1.07698e-05 0.000400999 -0.000207658 0.000154303 5.64808e-05 -0.000112691 -3.8337e-06 -7.34537e-05 -0.000196603 -0.000516755 
1677.55 0 0.000358661 0.0056474 4.43478e-05 0.000333202 0.0222369 -0.000856971 -0.000754922 -0.00287434 -0.000191236 -0.00304947 0.000869322 -0.000554414 3.30665e-05 0.000728558 0.000928868 5.45038e-05 0.00230718 0.000257647 0.000298917 0.00023434 2.61196e-05 3.48107e-05 1.14759e-05 0.00039314 -0.0002023 0.000143667 4.55996e-05 -0.000113668 -1.00006e-05 -0.000104817 -0.000196743 -0.000503741 
1677.9 0 0.000348516 0.00548097 3.58908e-05 0.000332894 0.0222943 -0.000869808 -0.000740592 -0.00236668 -0.000153773 -0.00256651 0.000884329 -0.000545273 2.82829e-05 0.00081698 0.000911554 8.06972e-05 0.00227138 0.000236344 0.00030211 0.000233682 2.57981e-05 2.06043e-05 1.03469e-05 0.000386465 -0.000199217 0.000131405 3.38481e-05 -0.000115282 -1.58862e-05 -0.000137234 -0.000198291 -0.000488877 
1678.25 0 0.000340748 0.00530851 2.60873e-05 0.000332858 0.0223267 -0.00087931 -0.000724996 -0.00186287 -0.000124693 -0.00208492 0.000897035 -0.000539359 2.18213e-05 0.000905056 0.000897414 0.00010647 0.00223255 0.000215614 0.000304634 0.000231066 2.5694e-05 5.94578e-06 8.02648e-06 0.000380335 -0.000198674 0.000117586 2.12528e-05 -0.000116659 -2.12714e-05 -0.000170687 -0.000199166 -0.000472483 
1678.6 0 0.000335502 0.00512867 1.46716e-05 0.000331687 0.0223327 -0.000885428 -0.000709934 -0.00136375 -0.00010347 -0.00160435 0.000906915 -0.000542774 1.85694e-05 0.000990401 0.000885562 0.000129551 0.00219373 0.000194084 0.000304449 0.000227666 2.6471e-05 -8.77792e-06 6.88751e-06 0.000374516 -0.00019939 0.000102721 6.88752e-06 -0.000117192 -2.55846e-05 -0.000205169 -0.00019881 -0.000455455 
1678.95 0 0.000330304 0.00494204 2.74199e-06 0.000328968 0.0223122 -0.000889059 -0.000695613 -0.000871585 -9.13805e-05 -0.00112498 0.000911415 -0.000554864 2.27314e-05 0.00107197 0.000875162 0.000152321 0.00215654 0.000171675 0.000301088 0.000223641 2.74145e-05 -2.26605e-05 7.54118e-06 0.000368297 -0.000200441 8.70137e-05 -9.19948e-06 -0.000117931 -2.86937e-05 -0.000240767 -0.00019778 -0.000437899 
1679.3 0 0.000321849 0.0047507 -7.57427e-06 0.000325593 0.0222674 -0.000893639 -0.000680715 -0.000388566 -8.68379e-05 -0.000648325 0.000909396 -0.000568159 3.46291e-05 0.0011502 0.000864896 0.000177381 0.00212148 0.000147784 0.000296151 0.000219165 2.75269e-05 -3.56847e-05 8.10922e-06 0.000361785 -0.000201141 7.09676e-05 -2.55458e-05 -0.000119316 -3.10592e-05 -0.000276961 -0.000196531 -0.000419464 
1679.65 0 0.000309101 0.00455509 -1.5527e-05 0.000322101 0.0221996 -0.000900463 -0.000663918 8.37062e-05 -8.27065e-05 -0.000175733 0.000901935 -0.000576111 5.13074e-05 0.00122591 0.000852626 0.000204995 0.00208792 0.000122655 0.000290944 0.000215907 2.81287e-05 -4.83393e-05 7.92226e-06 0.00035534 -0.000201167 5.42749e-05 -4.0137e-05 -0.000120153 -3.28248e-05 -0.000313261 -0.00019485 -0.000399883 
1680 0 0.000293192 0.00435487 -2.21814e-05 0.000317879 0.0221119 -0.000906389 -0.000645168 0.000547562 -7.32353e-05 0.000293067 0.000891952 -0.000577723 6.9217e-05 0.00129856 0.000838153 0.00023381 0.00205548 9.81389e-05 0.000283912 0.00021447 3.09325e-05 -6.12549e-05 8.2496e-06 0.000347383 -0.000201389 3.64708e-05 -5.29799e-05 -0.000120136 -3.36442e-05 -0.000349999 -0.000192756 -0.000379538 
1680.35 0 0.000276336 0.00415169 -2.89789e-05 0.000311672 0.0220072 -0.00090758 -0.000624204 0.00100747 -5.88053e-05 0.000759655 0.000882628 -0.000575591 8.61894e-05 0.0013668 0.00082189 0.000264097 0.00202375 7.5301e-05 0.000273347 0.000214818 3.55079e-05 -7.31423e-05 9.87335e-06 0.000337182 -0.000201519 1.79025e-05 -6.59044e-05 -0.000119323 -3.41943e-05 -0.000386949 -0.000192252 -0.000359287 
1680.7 0 0.000260013 0.00394721 -3.59013e-05 0.0003041 0.0218826 -0.000903233 -0.000601218 0.00146327 -4.20456e-05 0.00122306 0.000873982 -0.000572411 0.00010043 0.00143019 0.000801408 0.000296339 0.00199089 5.37635e-05 0.000261722 0.000216455 4.09332e-05 -8.21915e-05 1.24744e-05 0.00032626 -0.000200145 -1.11861e-06 -7.96015e-05 -0.000117042 -3.53512e-05 -0.000423136 -0.000194482 -0.000339495 
1681.05 0 0.00024477 0.00374072 -4.31168e-05 0.000296903 0.0217347 -0.000894538 -0.000577689 0.00191185 -2.37955e-05 0.00167903 0.000863666 -0.000569038 0.000109076 0.00148954 0.000773705 0.000329302 0.00195452 3.43594e-05 0.000250445 0.000219736 4.77738e-05 -8.97522e-05 1.62835e-05 0.000316135 -0.00019791 -2.04264e-05 -9.44509e-05 -0.000113177 -3.75894e-05 -0.000458803 -0.000197993 -0.000319847 
1681.4 0 0.000231711 0.00353147 -5.18425e-05 0.000290406 0.0215659 -0.000882872 -0.00055439 0.00235193 -3.73469e-06 0.00212471 0.000849047 -0.000565211 0.000111655 0.00154716 0.000740026 0.000361151 0.00191325 1.71552e-05 0.000238142 0.000225672 5.63232e-05 -9.75185e-05 2.02644e-05 0.000306169 -0.000195998 -3.90674e-05 -0.000111596 -0.000107115 -4.05208e-05 -0.000495194 -0.000201215 -0.000300784 
1681.75 0 0.000222902 0.00332012 -6.15256e-05 0.000284525 0.0213781 -0.000869036 -0.000531561 0.00278337 1.82182e-05 0.00256105 0.000829977 -0.000560426 0.000110269 0.00160478 0.000704145 0.000390031 0.00186621 1.27221e-06 0.000225359 0.000234405 6.519e-05 -0.000105334 2.28127e-05 0.000294965 -0.000193924 -5.72356e-05 -0.00013119 -9.92159e-05 -4.24766e-05 -0.000531584 -0.000204049 -0.000283625 
1682.1 0 0.000218879 0.00310606 -7.13574e-05 0.000279395 0.021169 -0.000853531 -0.000510074 0.00320502 3.93167e-05 0.00298837 0.000808857 -0.000555244 0.000107252 0.00166024 0.000668147 0.000415208 0.00181258 -1.33997e-05 0.000213201 0.000243625 7.25286e-05 -0.000111984 2.28256e-05 0.000282798 -0.000191061 -7.46323e-05 -0.000151147 -9.06623e-05 -4.23011e-05 -0.000566524 -0.000205656 -0.000268061 
1682.45 0 0.000217637 0.00288942 -8.17105e-05 0.000274619 0.0209397 -0.000838063 -0.000490992 0.00361478 5.7334e-05 0.00340449 0.000787996 -0.000552156 0.000104345 0.0017097 0.000634849 0.000437044 0.00175222 -2.83061e-05 0.00020289 0.000250139 7.93029e-05 -0.000117496 1.95336e-05 0.000269111 -0.00018851 -9.05771e-05 -0.000169524 -8.31678e-05 -4.08192e-05 -0.000599572 -0.000205514 -0.000253318 
1682.8 0 0.000216429 0.00267313 -9.21443e-05 0.000268784 0.0206929 -0.000823852 -0.000476757 0.0040135 7.21486e-05 0.00380762 0.000768792 -0.000551286 0.000101607 0.00175236 0.00060642 0.000455847 0.00168432 -4.4511e-05 0.000195884 0.000253639 8.6524e-05 -0.000122833 1.53093e-05 0.000252431 -0.00018641 -0.000105638 -0.000185607 -7.7538e-05 -3.87969e-05 -0.000630762 -0.00020569 -0.000239053 
1683.15 0 0.000212782 0.00245843 -0.000101393 0.000261332 0.0204285 -0.000812342 -0.000466036 0.00440369 8.43676e-05 0.00419654 0.000750443 -0.000551214 9.88944e-05 0.00179014 0.000581319 0.000471353 0.00160837 -6.03959e-05 0.000192058 0.000257135 9.2448e-05 -0.000127017 1.25783e-05 0.000232972 -0.000184266 -0.000118935 -0.000199029 -7.28318e-05 -3.71014e-05 -0.000659826 -0.000207404 -0.000223171 
1683.5 0 0.000206655 0.0022446 -0.000108529 0.000253075 0.0201467 -0.000804494 -0.000452771 0.00478617 9.64978e-05 0.00457145 0.000731849 -0.000552445 9.68456e-05 0.00182294 0.000556641 0.000483195 0.0015264 -7.49445e-05 0.000189382 0.000263981 9.74409e-05 -0.000129165 1.19442e-05 0.000212031 -0.000182444 -0.000129533 -0.000211212 -6.82519e-05 -3.66814e-05 -0.000686043 -0.000209414 -0.000204628 
1683.85 0 0.000199786 0.00203125 -0.000113831 0.000244838 0.0198498 -0.000797706 -0.000434301 0.00515897 0.000111438 0.00493472 0.000711932 -0.000553343 9.5443e-05 0.00185048 0.000531431 0.000490687 0.00144205 -8.84947e-05 0.00018656 0.000276375 0.000103354 -0.00012963 1.32477e-05 0.000190801 -0.000181087 -0.000138909 -0.00022417 -6.35072e-05 -3.75755e-05 -0.000709061 -0.000210103 -0.000184992 
1684.2 0 0.000192568 0.00181953 -0.00011809 0.000237682 0.0195388 -0.000787979 -0.000412242 0.00551987 0.000130134 0.00528832 0.000690478 -0.000550446 9.45467e-05 0.00187386 0.000506787 0.000492412 0.00135727 -0.000103472 0.000183656 0.000294621 0.000109528 -0.000128599 1.62516e-05 0.000169923 -0.000179863 -0.000148462 -0.000237796 -5.82417e-05 -3.92295e-05 -0.00072976 -0.00020827 -0.000166174 
1684.55 0 0.000184842 0.00160959 -0.000121174 0.000232056 0.0192114 -0.000773577 -0.000387844 0.00586957 0.000151524 0.00563181 0.000668267 -0.000543641 9.53224e-05 0.00189483 0.000482215 0.000486465 0.00127215 -0.000121847 0.000180309 0.000318879 0.000115403 -0.000125958 2.0027e-05 0.000149514 -0.000177328 -0.000157892 -0.00025064 -5.22072e-05 -4.12987e-05 -0.000749817 -0.000202795 -0.000148448 
1684.9 0 0.000176749 0.0014003 -0.000123776 0.000228267 0.0188682 -0.000753589 -0.000362949 0.00621008 0.000175059 0.00596494 0.000644932 -0.000535598 9.90461e-05 0.00191459 0.000457006 0.000473856 0.00118727 -0.000142771 0.00017494 0.000349313 0.000120438 -0.000121398 2.43833e-05 0.000128357 -0.00017295 -0.000168558 -0.000262375 -4.60828e-05 -4.39481e-05 -0.00076954 -0.000194884 -0.000130583 
1685.25 0 0.000168182 0.0011924 -0.00012703 0.000226679 0.018512 -0.00072797 -0.000336892 0.00654147 0.000199213 0.00628969 0.000619981 -0.000526916 0.000105604 0.00193175 0.000432065 0.00045997 0.00110345 -0.000164462 0.000164318 0.00038558 0.000122368 -0.000115019 3.03897e-05 0.00010555 -0.000167502 -0.000181493 -0.000273396 -4.01025e-05 -4.55351e-05 -0.000788772 -0.000185924 -0.000113022 
1685.6 0 0.000159813 0.000986887 -0.000131095 0.000225231 0.0181426 -0.00069925 -0.000307484 0.00686184 0.000222155 0.0066059 0.000593759 -0.000517246 0.000112261 0.00194498 0.000406781 0.000447682 0.00102315 -0.000186003 0.000147905 0.000425575 0.00012201 -0.000108281 3.79155e-05 8.28436e-05 -0.000161041 -0.000194122 -0.000284022 -3.3574e-05 -4.47602e-05 -0.000807985 -0.000175962 -9.6779e-05 
1685.95 0 0.000152718 0.000783656 -0.000136016 0.000221291 0.017761 -0.00067321 -0.000277127 0.00717044 0.000243736 0.00691031 0.000566955 -0.000506853 0.000116465 0.00195777 0.000379946 0.000436135 0.000947543 -0.000207038 0.000128052 0.000466221 0.000121402 -0.000102957 4.54489e-05 6.16449e-05 -0.000152872 -0.000204209 -0.000295729 -2.64349e-05 -4.25068e-05 -0.000827437 -0.000166312 -8.15266e-05 
1686.3 0 0.000147872 0.000583308 -0.000141502 0.000215524 0.0173685 -0.000654658 -0.00025049 0.00746726 0.000265466 0.00720198 0.00054155 -0.000496048 0.000117872 0.00197376 0.000350567 0.000424849 0.000875421 -0.000227506 0.000106932 0.00050642 0.000120617 -9.83689e-05 5.24793e-05 4.24096e-05 -0.000141828 -0.000213065 -0.000310516 -1.89858e-05 -3.99488e-05 -0.00084758 -0.000158067 -6.70062e-05 
1686.65 0 0.000144675 0.000384692 -0.000146565 0.000208622 0.0169646 -0.000642911 -0.000228367 0.0077504 0.000287143 0.00748225 0.000518183 -0.000484932 0.000118237 0.00199133 0.000318656 0.000414868 0.0008051 -0.000248574 8.61184e-05 0.000546172 0.000119012 -9.39798e-05 6.037e-05 2.46901e-05 -0.00012788 -0.000223453 -0.00032759 -1.15463e-05 -3.63246e-05 -0.00086804 -0.000149137 -5.20912e-05 
1687 0 0.000142202 0.000186068 -0.000150618 0.000199835 0.0165491 -0.000634709 -0.000208391 0.00801988 0.000305184 0.00775385 0.000495515 -0.000473699 0.00011899 0.00200908 0.000287103 0.00040596 0.000737056 -0.000270611 6.60059e-05 0.000584149 0.000115848 -9.02992e-05 6.91816e-05 8.11278e-06 -0.000112961 -0.000236077 -0.000344076 -4.15332e-06 -3.11634e-05 -0.000888103 -0.000137077 -3.70816e-05 
1687.35 0 0.000140845 -1.30657e-05 -0.000154076 0.000190016 0.0161216 -0.000628364 -0.000190039 0.00827818 0.000316349 0.0080188 0.000471847 -0.000462285 0.000120926 0.0020282 0.000257242 0.000398197 0.00067206 -0.000293502 4.55733e-05 0.000618602 0.000110682 -8.63824e-05 7.75312e-05 -5.4743e-06 -9.98456e-05 -0.000250137 -0.000357947 3.5854e-06 -2.66772e-05 -0.000907156 -0.000122379 -2.32764e-05 
1687.7 0 0.000140821 -0.000212527 -0.000158046 0.000180619 0.0156832 -0.000625301 -0.000175981 0.00852613 0.000320134 0.0082765 0.000445824 -0.000450218 0.000125062 0.00205008 0.000229523 0.000393585 0.000609658 -0.000316008 2.42234e-05 0.000648155 0.000104739 -8.18901e-05 8.45873e-05 -1.52496e-05 -9.03976e-05 -0.000264756 -0.000369473 1.26628e-05 -2.42225e-05 -0.000925778 -0.000106578 -9.96374e-06 
1688.05 0 0.000142321 -0.000409482 -0.00016244 0.000172401 0.0152363 -0.000626544 -0.000168034 0.00876451 0.00031898 0.00852589 0.000417503 -0.000435646 0.000131102 0.00207591 0.000204748 0.000393281 0.00054814 -0.000335479 3.54047e-06 0.000674201 9.96017e-05 -7.77253e-05 9.02717e-05 -2.31628e-05 -8.35789e-05 -0.000279086 -0.000380047 2.2323e-05 -2.33547e-05 -0.000943431 -9.06005e-05 4.25433e-06 
1688.4 0 0.000144321 -0.000602179 -0.000166332 0.000164875 0.0147802 -0.000631444 -0.000164018 0.00899401 0.000316826 0.00876456 0.000388597 -0.00041677 0.000134842 0.00210537 0.000182071 0.000394685 0.000487228 -0.000350378 -1.43411e-05 0.000700763 9.5496e-05 -7.30967e-05 9.54401e-05 -3.13568e-05 -7.60873e-05 -0.000291203 -0.000389582 3.01166e-05 -2.33074e-05 -0.000959458 -7.46151e-05 1.95494e-05 
1688.75 0 0.000145584 -0.000791908 -0.00017007 0.000157193 0.0143173 -0.000639693 -0.000158811 0.00921242 0.000315252 0.00899069 0.000360319 -0.00039652 0.000132531 0.00213547 0.000159076 0.000392926 0.000430899 -0.000362492 -2.83859e-05 0.000729283 9.18892e-05 -6.78484e-05 0.000100032 -4.10996e-05 -6.54144e-05 -0.000299967 -0.000398128 3.553e-05 -2.36028e-05 -0.000973549 -5.82678e-05 3.45198e-05 
1689.1 0 0.00014641 -0.000977901 -0.000173786 0.000149611 0.0138506 -0.000650081 -0.000147487 0.00941748 0.000314535 0.00920553 0.000332631 -0.000378724 0.000125737 0.00216298 0.000133052 0.000387872 0.000382673 -0.000375331 -3.83066e-05 0.000757923 8.88546e-05 -6.3687e-05 0.000102629 -5.19664e-05 -5.14506e-05 -0.000306708 -0.00040784 3.97929e-05 -2.32658e-05 -0.00098534 -4.14787e-05 4.87897e-05 
1689.45 0 0.000147525 -0.00115967 -0.000177186 0.000142708 0.0133772 -0.000660324 -0.000130397 0.0096084 0.000313658 0.00941005 0.000305407 -0.000363202 0.000118201 0.0021865 0.000103006 0.000383697 0.000342468 -0.000388977 -4.50695e-05 0.000783757 8.66722e-05 -6.08002e-05 0.000102253 -6.29505e-05 -3.60985e-05 -0.000313039 -0.000419673 4.29687e-05 -2.22306e-05 -0.000994293 -2.37e-05 6.37369e-05 
1689.8 0 0.000149594 -0.00133922 -0.000180575 0.00013589 0.0128927 -0.000671372 -0.000111288 0.00978639 0.000308704 0.00960343 0.000278573 -0.000348267 0.000111516 0.00220543 6.97476e-05 0.000382349 0.000307293 -0.000402217 -5.01334e-05 0.000803524 8.41199e-05 -5.77475e-05 9.94347e-05 -7.40518e-05 -2.19103e-05 -0.000319875 -0.000432457 4.60654e-05 -2.18593e-05 -0.00100105 -5.13472e-06 7.98296e-05 
1690.15 0 0.000152381 -0.00151757 -0.000183106 0.000128458 0.0123954 -0.000686939 -9.13894e-05 0.00995333 0.000297306 0.00978488 0.00025057 -0.000333495 0.00010407 0.00222088 3.48139e-05 0.000382753 0.000275009 -0.000416406 -5.32537e-05 0.000817397 8.04568e-05 -5.33355e-05 9.48069e-05 -8.65091e-05 -1.01478e-05 -0.000326328 -0.000444274 5.08715e-05 -2.20366e-05 -0.0010074 1.24018e-05 9.52598e-05 
1690.5 0 0.000155276 -0.00169376 -0.000184706 0.000121684 0.0118868 -0.000709012 -7.08036e-05 0.0101092 0.000282414 0.00995585 0.000220018 -0.000318867 9.1791e-05 0.00223477 -7.97955e-07 0.000379934 0.000243849 -0.000434102 -5.33755e-05 0.00082806 7.61101e-05 -4.82112e-05 8.95946e-05 -0.000101553 -2.03858e-07 -0.000330325 -0.000453367 5.71174e-05 -2.21145e-05 -0.00101391 2.78887e-05 0.000108202 
1690.85 0 0.000158655 -0.00186587 -0.000187283 0.000116187 0.0113702 -0.000734733 -5.0013e-05 0.0102563 0.000267282 0.0101163 0.000187424 -0.000304805 7.60951e-05 0.00224701 -3.55148e-05 0.000369871 0.000210059 -0.000456646 -5.07644e-05 0.00083663 7.14222e-05 -4.37367e-05 8.61181e-05 -0.000119176 1.01192e-05 -0.000331849 -0.000459696 6.42175e-05 -2.32756e-05 -0.00102024 4.01213e-05 0.000118705 
1691.2 0 0.000161234 -0.00203262 -0.000190424 0.000110017 0.0108478 -0.000760679 -2.96546e-05 0.0103991 0.000251599 0.0102635 0.000154787 -0.000290975 6.42028e-05 0.00225654 -6.66253e-05 0.000355566 0.000170548 -0.000482923 -4.75951e-05 0.000844111 6.61287e-05 -3.97795e-05 8.48134e-05 -0.000138498 2.20829e-05 -0.000333363 -0.000464097 7.1653e-05 -2.62375e-05 -0.00102576 4.98707e-05 0.000128358 
1691.55 0 0.000161426 -0.00219437 -0.00019276 0.000102348 0.0103206 -0.00078895 -1.01971e-05 0.0105372 0.000235235 0.0103948 0.000125778 -0.000273954 6.00052e-05 0.00226314 -9.26128e-05 0.000340674 0.000125997 -0.000509254 -4.53999e-05 0.000851786 6.04985e-05 -3.55424e-05 8.31735e-05 -0.000157945 3.42995e-05 -0.000335108 -0.000467481 7.96008e-05 -2.97177e-05 -0.00102906 6.01891e-05 0.000138422 
1691.9 0 0.000160189 -0.00235275 -0.00019447 9.48919e-05 0.00979041 -0.000822286 8.34879e-06 0.0106652 0.000221532 0.0105106 0.000104176 -0.00025163 6.21065e-05 0.00226765 -0.000115239 0.000324828 7.71634e-05 -0.000531882 -4.68523e-05 0.000860346 5.55307e-05 -3.19097e-05 7.97785e-05 -0.000175548 4.59305e-05 -0.000335217 -0.000470999 8.69407e-05 -3.25322e-05 -0.00102861 7.22259e-05 0.00014913 
1692.25 0 0.000159313 -0.00250944 -0.000196759 8.79915e-05 0.00925812 -0.000859579 2.82766e-05 0.0107807 0.000212214 0.0106138 9.05713e-05 -0.000225409 6.83897e-05 0.00227052 -0.000136221 0.000306001 2.2639e-05 -0.000550153 -5.64006e-05 0.000868144 5.11739e-05 -3.09521e-05 7.52558e-05 -0.000190528 5.69968e-05 -0.000334071 -0.000474614 9.34437e-05 -3.64271e-05 -0.00102467 8.57942e-05 0.000161194 
1692.6 0 0.000158119 -0.00266403 -0.000200863 8.13763e-05 0.00872424 -0.000899354 5.31077e-05 0.0108846 0.000206974 0.0107068 8.39106e-05 -0.000196185 7.90938e-05 0.00227083 -0.000154563 0.000283636 -3.67957e-05 -0.000566886 -7.297e-05 0.00087348 4.72446e-05 -3.2959e-05 7.03156e-05 -0.000204661 6.58748e-05 -0.000333477 -0.000477751 0.000100219 -4.32876e-05 -0.00101816 9.98329e-05 0.000173665 
1692.95 0 0.000154705 -0.00281438 -0.000206546 7.50376e-05 0.00818961 -0.00094198 8.3393e-05 0.0109774 0.000205082 0.0107903 8.19079e-05 -0.000163703 9.45686e-05 0.00226639 -0.000171631 0.000260323 -9.73545e-05 -0.000583564 -9.2945e-05 0.000876123 4.37245e-05 -3.6873e-05 6.58432e-05 -0.0002186 7.28192e-05 -0.000333559 -0.000479211 0.000106277 -5.10131e-05 -0.00100887 0.00011366 0.000184112 
1693.3 0 0.000148483 -0.00295828 -0.000212765 6.78942e-05 0.00765557 -0.000986632 0.000116496 0.0110589 0.000205011 0.0108629 8.05791e-05 -0.000129988 0.000112529 0.00225712 -0.00019003 0.000238351 -0.000157264 -0.000599164 -0.000112388 0.000876027 4.04862e-05 -4.16657e-05 6.06148e-05 -0.000232187 7.94492e-05 -0.00033359 -0.00047845 0.000110281 -5.72051e-05 -0.000997487 0.000128414 0.000192803 
1693.65 0 0.000139784 -0.00309506 -0.000219165 6.00137e-05 0.00712234 -0.00103291 0.000149776 0.0111294 0.000207695 0.0109251 7.74396e-05 -9.82021e-05 0.000129057 0.00224524 -0.000208826 0.000218036 -0.000216109 -0.000613593 -0.00012846 0.000873723 3.57992e-05 -4.53666e-05 5.28582e-05 -0.00024592 8.54835e-05 -0.000334353 -0.000475014 0.000111945 -6.13826e-05 -0.000985587 0.000143191 0.000201521 
1694 0 0.000130159 -0.00322524 -0.000225981 5.27983e-05 0.00658788 -0.00108047 0.000183299 0.0111883 0.000213714 0.0109768 7.20036e-05 -6.79486e-05 0.000142412 0.00223162 -0.000226823 0.000198174 -0.000272593 -0.00062719 -0.000143906 0.000870175 2.78406e-05 -4.59598e-05 4.41849e-05 -0.000260323 8.98114e-05 -0.000336048 -0.000469212 0.000112437 -6.42712e-05 -0.00097231 0.000156275 0.000209737 
1694.35 0 0.000119761 -0.0033492 -0.000232999 4.64176e-05 0.00605051 -0.00112771 0.000218572 0.0112327 0.000220661 0.0110162 6.50426e-05 -3.84408e-05 0.000153608 0.00221726 -0.00024541 0.000175472 -0.000325481 -0.00063957 -0.000161473 0.000866653 1.77908e-05 -4.35008e-05 3.62615e-05 -0.000275598 9.33463e-05 -0.000337228 -0.000462473 0.000113353 -6.70583e-05 -0.000957521 0.000167687 0.000216888 
1694.7 0 0.000107919 -0.00346785 -0.00023887 3.93975e-05 0.00551351 -0.00117337 0.000254787 0.0112626 0.000228631 0.0110415 5.8728e-05 -1.08839e-05 0.000163622 0.00220354 -0.000265075 0.00014828 -0.000373973 -0.000650776 -0.000179666 0.000863059 7.99117e-06 -3.93221e-05 2.85394e-05 -0.000291352 9.90699e-05 -0.000337798 -0.000455803 0.000114045 -6.96733e-05 -0.000943115 0.000178602 0.00022466 
1695.05 0 9.53116e-05 -0.0035821 -0.000242397 3.0225e-05 0.00498122 -0.00121566 0.000289811 0.0112816 0.000241145 0.0110517 5.60482e-05 1.42335e-05 0.000172966 0.00219208 -0.000284394 0.000119407 -0.000420061 -0.000660873 -0.000197486 0.000857671 -1.09835e-06 -3.40569e-05 2.22063e-05 -0.000307591 0.000108382 -0.000337342 -0.000448928 0.000113428 -7.12569e-05 -0.000929383 0.000190014 0.00023427 
1695.4 0 8.10382e-05 -0.00369218 -0.00024366 1.96752e-05 0.00445355 -0.001254 0.000323221 0.0112932 0.000258731 0.0110461 5.98035e-05 3.70855e-05 0.000182516 0.00218388 -0.000302413 9.36903e-05 -0.000466558 -0.000669063 -0.000215596 0.000850242 -9.14219e-06 -2.74289e-05 1.95401e-05 -0.000324697 0.000118171 -0.000335149 -0.000441849 0.000112031 -7.22361e-05 -0.000916152 0.000202128 0.000245411 
1695.75 0 6.24777e-05 -0.00379778 -0.00024345 8.91311e-06 0.00392795 -0.00128954 0.000356781 0.0112981 0.000280376 0.0110259 7.24919e-05 5.88534e-05 0.000191167 0.00217707 -0.000318891 7.24991e-05 -0.000512542 -0.000676242 -0.000232273 0.000843509 -1.47446e-05 -1.91455e-05 1.86966e-05 -0.000342597 0.000125267 -0.000333224 -0.000433815 0.000110747 -7.31123e-05 -0.000904118 0.000213783 0.000256668 
1696.1 0 3.82041e-05 -0.0038992 -0.000242944 -2.13708e-06 0.00340314 -0.00132204 0.000392233 0.0112952 0.000308983 0.0109938 9.24114e-05 8.15366e-05 0.000197949 0.00216798 -0.000333263 5.54052e-05 -0.0005564 -0.000682782 -0.000244769 0.000838824 -1.74812e-05 -9.94696e-06 1.67393e-05 -0.000360575 0.000130319 -0.000333474 -0.000423953 0.00011012 -7.34869e-05 -0.000893082 0.000223737 0.000266751 
1696.45 0 1.05872e-05 -0.00399678 -0.000242701 -1.38749e-05 0.00288091 -0.00134983 0.000428397 0.0112818 0.000347827 0.010952 0.000115116 0.000104864 0.000204106 0.00215364 -0.000344677 4.30009e-05 -0.000598688 -0.000687225 -0.000253058 0.000836073 -1.87314e-05 -1.36882e-06 1.44175e-05 -0.00037839 0.000134851 -0.000335057 -0.000413938 0.000110783 -7.36569e-05 -0.000882491 0.000231969 0.000276482 
1696.8 0 -1.80129e-05 -0.00408941 -0.000241165 -2.69285e-05 0.00236257 -0.00137023 0.000463502 0.0112571 0.000396708 0.0109018 0.000137552 0.000126328 0.000210223 0.00213431 -0.000352137 3.67852e-05 -0.000641499 -0.000689682 -0.000258655 0.000834593 -1.95548e-05 5.9132e-06 1.24736e-05 -0.000395816 0.000139232 -0.000336884 -0.000405782 0.000113484 -7.49677e-05 -0.000871831 0.000238106 0.000286648 
1697.15 0 -4.73621e-05 -0.00417698 -0.000237806 -4.17482e-05 0.00184813 -0.00138093 0.000497362 0.011221 0.000455053 0.0108441 0.000158103 0.000145005 0.000214575 0.00211305 -0.000356763 3.7364e-05 -0.000686927 -0.00068978 -0.000262846 0.000833035 -1.97526e-05 1.30616e-05 1.02642e-05 -0.000412777 0.00014385 -0.00033872 -0.000399264 0.000118097 -7.74305e-05 -0.000860442 0.000242667 0.000296591 
1697.5 0 -7.69456e-05 -0.0042612 -0.000234242 -5.76866e-05 0.00133772 -0.00138019 0.000530959 0.0111732 0.000520722 0.010779 0.000176542 0.000160843 0.000215243 0.00209217 -0.000361693 4.34013e-05 -0.000735394 -0.000685306 -0.000266206 0.000830252 -1.8589e-05 2.11398e-05 9.23415e-06 -0.000428858 0.000148353 -0.000340339 -0.00039267 0.000123511 -7.98417e-05 -0.00084866 0.000246977 0.000305969 
1697.85 0 -0.000106308 -0.0043433 -0.000231541 -7.38307e-05 0.000832994 -0.00136868 0.000563535 0.0111143 0.000587184 0.0107051 0.000192721 0.000173889 0.000211552 0.00207182 -0.000369279 5.32472e-05 -0.000786807 -0.000675155 -0.000269003 0.000825843 -1.49027e-05 2.94033e-05 9.31207e-06 -0.000444489 0.000151279 -0.000340781 -0.000385232 0.000128296 -8.16878e-05 -0.000837203 0.000251119 0.000314684 
1698.2 0 -0.000135636 -0.00442151 -0.00022962 -8.84915e-05 0.000335684 -0.00134868 0.00059395 0.0110463 0.000650585 0.0106212 0.00020589 0.000183946 0.000204894 0.00205074 -0.00037941 6.64568e-05 -0.000840412 -0.000659338 -0.000272882 0.000820019 -9.34817e-06 3.7451e-05 8.803e-06 -0.000460471 0.000152457 -0.000340137 -0.000376907 0.000131119 -8.2965e-05 -0.000825795 0.000252942 0.000322299 
1698.55 0 -0.000163809 -0.00449343 -0.000227443 -0.000100897 -0.000157162 -0.0013206 0.000623674 0.0109691 0.000708947 0.0105268 0.00021585 0.000191297 0.000196931 0.00202606 -0.000390752 8.45543e-05 -0.000892821 -0.000638843 -0.000280298 0.000815135 -3.55513e-06 4.49823e-05 7.68627e-06 -0.000477193 0.000153744 -0.000339435 -0.000369125 0.000131075 -8.4401e-05 -0.000813977 0.000251145 0.000327735 
1698.9 0 -0.000189517 -0.00455893 -0.000224701 -0.000113003 -0.00064799 -0.00128488 0.00065437 0.0108799 0.000758248 0.0104243 0.000223095 0.000196819 0.000187595 0.00199682 -0.000401796 0.000107776 -0.000940062 -0.000615155 -0.000292048 0.000814153 2.15806e-06 5.11481e-05 5.99779e-06 -0.000494972 0.000156152 -0.000339107 -0.000363594 0.000128724 -8.72704e-05 -0.000802106 0.000246795 0.00033048 
1699.25 0 -0.000212838 -0.00461761 -0.00022185 -0.000126325 -0.0011358 -0.00124426 0.00068571 0.0107762 0.000794962 0.0103149 0.000228726 0.000202648 0.000175393 0.00196567 -0.000412376 0.000133281 -0.000983905 -0.00058979 -0.000304845 0.000815774 8.9832e-06 5.7123e-05 2.8374e-06 -0.00051173 0.000158361 -0.000338839 -0.000359228 0.00012459 -9.08459e-05 -0.000789669 0.000241241 0.00033141 
1699.6 0 -0.000234476 -0.00466989 -0.00021887 -0.000139333 -0.00161949 -0.00120306 0.000716475 0.0106581 0.000821618 0.0101949 0.000232861 0.00020908 0.000160354 0.00193506 -0.000423278 0.000157089 -0.0010293 -0.000562974 -0.000316051 0.000816455 1.57255e-05 6.39663e-05 -1.80323e-06 -0.000525192 0.00015879 -0.000336601 -0.000355551 0.000118923 -9.29918e-05 -0.000775915 0.000234883 0.000331967 
1699.95 0 -0.000254928 -0.00471622 -0.000214734 -0.000151224 -0.00209731 -0.0011636 0.000746096 0.0105279 0.000843821 0.0100635 0.000235397 0.000212514 0.000143166 0.00190391 -0.000433836 0.000176614 -0.00107723 -0.000535247 -0.000325688 0.000814855 2.07239e-05 7.02648e-05 -6.46869e-06 -0.000536142 0.000156633 -0.000332193 -0.000353555 0.00011368 -9.31788e-05 -0.000761199 0.000228039 0.000332336 
1700.3 0 -0.000274815 -0.00475549 -0.000209803 -0.000163463 -0.00256931 -0.001125 0.000774326 0.0103879 0.000864325 0.00992364 0.00023727 0.000210322 0.000124554 0.00186944 -0.000442663 0.000191899 -0.00112481 -0.000508068 -0.00033391 0.000810706 2.42297e-05 7.48491e-05 -9.77412e-06 -0.000545838 0.00015357 -0.000327618 -0.000352827 0.000109637 -9.12976e-05 -0.000746908 0.000221169 0.000331562 
1700.65 0 -0.000294059 -0.00478674 -0.000205197 -0.000177397 -0.00303656 -0.00108284 0.000801892 0.0102386 0.000883175 0.00977561 0.000238127 0.00020453 0.00010572 0.00182991 -0.000448904 0.00020704 -0.00116976 -0.000481508 -0.000339755 0.00080396 2.79029e-05 7.863e-05 -1.04793e-05 -0.000554956 0.000152316 -0.000323973 -0.000352565 0.00010618 -8.72458e-05 -0.000732653 0.000213909 0.000330561 
1701 0 -0.000311825 -0.00480981 -0.000201654 -0.000193503 -0.0034982 -0.0010329 0.000827175 0.0100786 0.000898599 0.00961809 0.000237016 0.000198081 8.64451e-05 0.00178576 -0.000450466 0.000225463 -0.00121208 -0.000455722 -0.000341948 0.000796085 3.28984e-05 8.26979e-05 -8.32024e-06 -0.000563586 0.000153416 -0.000321131 -0.000352313 0.000103517 -8.1542e-05 -0.00071721 0.000205931 0.000331196 
1701.35 0 -0.000327431 -0.00482512 -0.000198756 -0.000210801 -0.00395169 -0.000975483 0.000846862 0.00990533 0.000908748 0.00945137 0.000234403 0.0001929 6.68343e-05 0.00173919 -0.000446227 0.000246561 -0.00125277 -0.000430273 -0.000341554 0.000787794 3.93463e-05 8.71223e-05 -4.96301e-06 -0.000570637 0.00015479 -0.000319488 -0.000350863 0.000102412 -7.5213e-05 -0.000700926 0.000197584 0.000332544 
1701.7 0 -0.000340032 -0.00483407 -0.000196013 -0.000227312 -0.00439299 -0.000913647 0.000858993 0.00971615 0.000914367 0.00927745 0.00023193 0.00019081 4.70668e-05 0.00169134 -0.000438399 0.000267326 -0.00129384 -0.000404068 -0.000340921 0.000777945 4.63342e-05 9.0509e-05 -2.48276e-06 -0.000575193 0.000155272 -0.000318728 -0.000348413 0.000102923 -6.92195e-05 -0.000684838 0.000189516 0.000333106 
1702.05 0 -0.000349051 -0.00483763 -0.000193373 -0.000242133 -0.00481855 -0.000850514 0.000864546 0.00951234 0.00091694 0.00909923 0.000231042 0.000191913 2.76569e-05 0.00164297 -0.000428822 0.000285238 -0.00133602 -0.000376969 -0.00034072 0.00076559 5.29665e-05 9.15021e-05 -9.8934e-07 -0.00057767 0.000155967 -0.00031774 -0.000346059 0.000104384 -6.36753e-05 -0.000668394 0.000181505 0.000333989 
1702.4 0 -0.000356134 -0.00483598 -0.000190074 -0.000255273 -0.00522933 -0.000787873 0.000864677 0.00929846 0.000916819 0.00891701 0.000233825 0.000195086 1.01576e-05 0.00159567 -0.000416932 0.000299078 -0.00137823 -0.000349015 -0.000342372 0.000751061 5.87503e-05 9.01964e-05 7.04912e-07 -0.000579064 0.000157123 -0.000316353 -0.000344499 0.000106545 -5.90983e-05 -0.000649862 0.000174069 0.000336593 
1702.75 0 -0.000362602 -0.0048291 -0.000185099 -0.000267078 -0.00562855 -0.000726402 0.000862458 0.0090785 0.000915357 0.00872986 0.000240856 0.000200175 -3.00957e-06 0.00154979 -0.000403864 0.000307899 -0.00141924 -0.00031898 -0.000347849 0.000736454 6.32885e-05 8.72908e-05 3.05701e-06 -0.000580417 0.000158081 -0.000315575 -0.000344332 0.000109011 -5.64255e-05 -0.000628624 0.000168765 0.000341371 
1703.1 0 -0.000368115 -0.00481752 -0.000179506 -0.000277217 -0.00601771 -0.00066566 0.000860153 0.00885382 0.000912453 0.00854018 0.000248484 0.000207732 -1.11595e-05 0.00150493 -0.000393798 0.000312041 -0.00145907 -0.000286537 -0.000355483 0.00072305 6.67947e-05 8.3199e-05 5.2157e-06 -0.000582148 0.000158643 -0.000315117 -0.000345795 0.000109946 -5.56245e-05 -0.0006063 0.000166729 0.000347973 
1703.45 0 -0.00037343 -0.00480218 -0.000175002 -0.000284441 -0.00639612 -0.000606524 0.000858365 0.00862459 0.000908129 0.00834987 0.000252177 0.000216976 -1.37356e-05 0.00145916 -0.000391657 0.000314273 -0.00149903 -0.000251164 -0.000363578 0.000708498 6.89451e-05 7.85974e-05 5.64725e-06 -0.000583594 0.000158684 -0.000313349 -0.000347773 0.000109224 -5.53053e-05 -0.000585381 0.000167538 0.00035424 
1703.8 0 -0.000380378 -0.00478331 -0.000170822 -0.000289169 -0.00676393 -0.000550047 0.000857315 0.00839037 0.000903875 0.00815604 0.000249909 0.000225721 -1.10697e-05 0.00140937 -0.000397675 0.000316771 -0.00153831 -0.000211824 -0.0003713 0.000687133 7.02305e-05 7.42982e-05 4.86557e-06 -0.000583897 0.000157978 -0.000308959 -0.000348391 0.000108585 -5.56198e-05 -0.000567219 0.000169481 0.000358987 
1704.15 0 -0.00039016 -0.00476145 -0.00016527 -0.000292824 -0.00712304 -0.000495761 0.000856333 0.00815339 0.000899933 0.00795328 0.000242002 0.000231455 -5.16362e-06 0.00135526 -0.000406254 0.000318266 -0.0015739 -0.000169791 -0.000379293 0.00065617 7.12344e-05 6.99035e-05 4.33733e-06 -0.000583047 0.00015674 -0.000301842 -0.000346798 0.000107078 -5.716e-05 -0.000550697 0.000171609 0.000362605 
1704.5 0 -0.00040227 -0.00473836 -0.000157476 -0.000295844 -0.00747438 -0.000441648 0.000855423 0.00791724 0.000894894 0.00773831 0.000231484 0.000233688 1.60162e-06 0.0012974 -0.000415084 0.000317947 -0.00160535 -0.000127401 -0.000390301 0.000620125 7.14518e-05 6.52583e-05 5.55668e-06 -0.00058119 0.000155708 -0.000292989 -0.000342947 0.000103944 -6.00049e-05 -0.00053409 0.000173576 0.000365124 
1704.85 0 -0.000415069 -0.0047133 -0.000148576 -0.000298283 -0.00781868 -0.00038599 0.000856182 0.00768276 0.000887865 0.00751242 0.000220826 0.000234574 4.99271e-06 0.00123606 -0.000426809 0.000317196 -0.00163349 -8.77746e-05 -0.000404885 0.000584512 7.01233e-05 6.05919e-05 8.5969e-06 -0.000577742 0.000155902 -0.000282667 -0.000337612 0.000100371 -6.32218e-05 -0.000516457 0.000174347 0.000366918 
1705.2 0 -0.00042816 -0.00468306 -0.000140269 -0.000300267 -0.00815906 -0.000328611 0.00086138 0.0074473 0.000879974 0.00728047 0.000210057 0.000236781 2.02973e-06 0.00117143 -0.000442394 0.000315636 -0.00165708 -5.29416e-05 -0.000420922 0.000551209 6.92094e-05 5.63689e-05 1.1901e-05 -0.000572107 0.000157505 -0.000269658 -0.00033216 9.64801e-05 -6.58728e-05 -0.000497427 0.000173423 0.000368677 
1705.55 0 -0.000440807 -0.00464687 -0.000132973 -0.000302353 -0.00849653 -0.000269766 0.000871368 0.00720591 0.000872714 0.00704598 0.000199912 0.000241853 -6.07966e-06 0.00110236 -0.000460373 0.000311804 -0.0016738 -2.31193e-05 -0.000436414 0.000516641 7.01834e-05 5.18064e-05 1.47958e-05 -0.000563909 0.000159784 -0.000254763 -0.000327126 9.0788e-05 -6.97522e-05 -0.000476981 0.000170953 0.000370213 
1705.9 0 -0.000450255 -0.00460499 -0.000126458 -0.000305085 -0.00882726 -0.000208905 0.000884658 0.00695592 0.000864687 0.00680722 0.000193265 0.00024955 -1.60141e-05 0.00102851 -0.000479631 0.000305158 -0.00168477 2.71699e-06 -0.000451111 0.000476008 7.09825e-05 4.48286e-05 1.81351e-05 -0.000554441 0.000162312 -0.0002397 -0.000323151 8.36484e-05 -7.53037e-05 -0.000456331 0.000167986 0.00037154 
1706.25 0 -0.000454678 -0.00455655 -0.000120192 -0.000308359 -0.00914523 -0.000145678 0.000899129 0.00669841 0.000853471 0.00656065 0.0001896 0.000257612 -2.60981e-05 0.000952681 -0.000500636 0.000294572 -0.00169151 2.66979e-05 -0.000465922 0.000428831 7.018e-05 3.51206e-05 2.25235e-05 -0.000545925 0.000165933 -0.000225029 -0.000320283 7.6705e-05 -8.11305e-05 -0.000436172 0.000166369 0.000373236 
1706.6 0 -0.000454788 -0.00450041 -0.000113669 -0.000311139 -0.00944663 -8.09662e-05 0.000910766 0.00643526 0.000837393 0.00630653 0.000184061 0.000264027 -3.61514e-05 0.000878019 -0.000526614 0.000277639 -0.0016925 4.8667e-05 -0.000480932 0.000378858 6.96281e-05 2.52233e-05 2.80684e-05 -0.000539094 0.000169791 -0.000209843 -0.000317671 7.14989e-05 -8.696e-05 -0.000416186 0.000166589 0.000374596 
1706.95 0 -0.000451732 -0.00443757 -0.000105696 -0.000313108 -0.00973119 -1.66724e-05 0.000916373 0.00616658 0.000815245 0.00604775 0.00017357 0.000267265 -4.63019e-05 0.000805112 -0.000560302 0.000255061 -0.0016861 6.74569e-05 -0.000495427 0.000330041 6.94944e-05 1.77014e-05 3.32917e-05 -0.000532054 0.000173652 -0.000193656 -0.000313503 6.8974e-05 -9.25442e-05 -0.000396703 0.000167236 0.00037432 
1707.3 0 -0.00044728 -0.00437026 -9.68698e-05 -0.000314716 -0.00999887 4.44053e-05 0.000918567 0.00589036 0.000787754 0.00578609 0.00015839 0.000267266 -5.79842e-05 0.000733973 -0.000599928 0.000228679 -0.00167471 8.454e-05 -0.000509321 0.000281875 6.75471e-05 1.25962e-05 3.71581e-05 -0.00052311 0.000178019 -0.000177305 -0.000307024 6.77024e-05 -9.65913e-05 -0.000377999 0.000167258 0.000372352 
1707.65 0 -0.000442699 -0.00429865 -8.77247e-05 -0.000315277 -0.0102505 9.94911e-05 0.000919509 0.00560754 0.000757631 0.00552247 0.000140505 0.000264769 -7.1513e-05 0.000664915 -0.000639825 0.000199359 -0.00166317 0.000102095 -0.000523072 0.000231367 6.28627e-05 8.67887e-06 4.17707e-05 -0.000513468 0.000181417 -0.000160685 -0.00029993 6.55625e-05 -9.83541e-05 -0.000360085 0.000166384 0.000369139 
1708 0 -0.000437356 -0.00422289 -7.73696e-05 -0.000315018 -0.0104883 0.0001492 0.000917373 0.00532367 0.000726281 0.00525705 0.000120676 0.000260505 -8.52332e-05 0.000598136 -0.000674487 0.000170607 -0.00165395 0.000121295 -0.000537894 0.00017762 5.60967e-05 5.57536e-06 4.89029e-05 -0.000504691 0.000182245 -0.000143379 -0.000292704 6.25183e-05 -9.9107e-05 -0.000342938 0.000165655 0.000365475 
1708.35 0 -0.000431558 -0.00414545 -6.59788e-05 -0.000315759 -0.0107132 0.000195453 0.000910287 0.00504321 0.000694162 0.00498862 9.92412e-05 0.000254763 -9.82969e-05 0.000533648 -0.000701624 0.000145472 -0.00164569 0.000140537 -0.000554995 0.000121813 4.79457e-05 3.79407e-06 5.66624e-05 -0.000497205 0.000180334 -0.000126808 -0.000284051 5.8395e-05 -0.000100934 -0.000325679 0.000166264 0.00036239 
1708.7 0 -0.000426697 -0.00406891 -5.53993e-05 -0.000316816 -0.0109264 0.000236935 0.00089873 0.00476422 0.000662481 0.00471665 7.72422e-05 0.000249481 -0.000109767 0.000470017 -0.000721778 0.000124633 -0.00163496 0.000157312 -0.000575787 6.57832e-05 3.79241e-05 2.762e-06 6.41929e-05 -0.000491164 0.000177292 -0.000112419 -0.000273653 5.28101e-05 -0.000103568 -0.00030713 0.000168091 0.000360487 
1709.05 0 -0.000422945 -0.00399188 -4.57175e-05 -0.000316903 -0.0111292 0.000270553 0.00088495 0.00448243 0.000630825 0.0044416 5.56256e-05 0.000248217 -0.000118206 0.000407124 -0.000736029 0.000108942 -0.00161971 0.00017147 -0.000599006 1.06425e-05 2.61399e-05 3.58563e-07 7.13212e-05 -0.000486488 0.000173254 -9.93547e-05 -0.00026092 4.75589e-05 -0.000106822 -0.00028656 0.00017037 0.000360597 
1709.4 0 -0.000419049 -0.00390997 -3.61532e-05 -0.000315867 -0.0113229 0.000296006 0.000871943 0.00419666 0.000599461 0.00416179 3.6962e-05 0.000252371 -0.000124257 0.000346679 -0.000745739 9.95227e-05 -0.00160241 0.000181827 -0.000620009 -4.42013e-05 1.31216e-05 -4.18465e-06 7.73358e-05 -0.000482855 0.000166304 -8.62773e-05 -0.000245802 4.35518e-05 -0.000111307 -0.000263902 0.000172016 0.00036246 
1709.75 0 -0.000414567 -0.00382198 -2.59145e-05 -0.000314209 -0.0115081 0.000317862 0.000859509 0.00390688 0.000571796 0.00387476 2.25692e-05 0.0002605 -0.000128801 0.000287566 -0.000752249 9.55084e-05 -0.00158402 0.000188663 -0.000636348 -9.72266e-05 5.24013e-07 -9.49082e-06 8.42006e-05 -0.00048114 0.000157321 -7.21276e-05 -0.000229968 3.99469e-05 -0.00011654 -0.000240527 0.000172961 0.000364779 
1710.1 0 -0.000410503 -0.00372982 -1.43436e-05 -0.000313065 -0.0116819 0.000340563 0.000842438 0.00361221 0.000549318 0.00358183 1.07849e-05 0.000270133 -0.000133173 0.000228908 -0.000756182 9.51158e-05 -0.00156303 0.000194728 -0.000648879 -0.000142836 -1.03991e-05 -1.33349e-05 9.33805e-05 -0.000481281 0.000148049 -5.65607e-05 -0.000214384 3.6176e-05 -0.000122491 -0.000217359 0.000173327 0.00036658 
1710.45 0 -0.000407182 -0.00363524 -1.73302e-06 -0.000312707 -0.0118404 0.000365714 0.000817449 0.00331209 0.000530865 0.00328478 8.97537e-07 0.000279861 -0.000137405 0.000171336 -0.000758745 9.66381e-05 -0.00154126 0.000201171 -0.00065861 -0.00017675 -2.1641e-05 -1.52973e-05 0.000102671 -0.000481424 0.000138975 -4.10917e-05 -0.000198368 3.14085e-05 -0.000129323 -0.000194152 0.000172241 0.000367704 
1710.8 0 -0.00040342 -0.00353887 1.1623e-05 -0.000312959 -0.0119831 0.000393366 0.000784293 0.00300979 0.000514765 0.0029847 -9.05648e-06 0.000288153 -0.000140008 0.000114598 -0.000761664 9.93151e-05 -0.00152098 0.000206705 -0.000666225 -0.000199498 -3.39373e-05 -1.67831e-05 0.000110594 -0.000480623 0.000129954 -2.72003e-05 -0.000182473 2.58516e-05 -0.000134759 -0.000171729 0.000168751 0.000368648 
1711.15 0 -0.000398898 -0.00344023 2.43396e-05 -0.000313942 -0.0121124 0.000421585 0.000744515 0.00270878 0.000498896 0.00268447 -2.26354e-05 0.000294627 -0.000140953 5.90645e-05 -0.0007646 0.00010085 -0.00150216 0.000210012 -0.000671994 -0.000213969 -4.56239e-05 -1.728e-05 0.000117201 -0.00047924 0.000119699 -1.45118e-05 -0.000169328 2.11315e-05 -0.000137215 -0.000150982 0.000163985 0.00036951 
1711.5 0 -0.000394099 -0.00333844 3.45003e-05 -0.000315064 -0.0122307 0.000446967 0.000701022 0.00240881 0.00048189 0.00238613 -3.9816e-05 0.000302685 -0.000140889 5.92338e-06 -0.00076653 9.63744e-05 -0.00148558 0.000211713 -0.000675812 -0.000222247 -5.5107e-05 -1.63161e-05 0.000122047 -0.00047724 0.000108024 -1.64571e-06 -0.000160463 1.84453e-05 -0.000138117 -0.000131786 0.000159934 0.000368592 
1711.85 0 -0.000388852 -0.00323383 4.22286e-05 -0.000315945 -0.0123374 0.000466636 0.000655158 0.00210752 0.000462748 0.00208841 -5.91249e-05 0.00031463 -0.000138837 -4.62051e-05 -0.000769208 8.46081e-05 -0.00147279 0.000214108 -0.000676748 -0.000226927 -6.19074e-05 -1.50696e-05 0.000124415 -0.000474111 9.65714e-05 1.2581e-05 -0.000153973 1.75346e-05 -0.000139322 -0.000114359 0.000157347 0.000365044 
1712.2 0 -0.000382033 -0.00312813 4.88866e-05 -0.000317082 -0.0124271 0.00047866 0.000608208 0.0018052 0.000442136 0.00179116 -7.93354e-05 0.000326556 -0.00013381 -0.000100968 -0.000774065 6.96849e-05 -0.00146399 0.000218193 -0.000673204 -0.00023137 -6.65798e-05 -1.48216e-05 0.000124589 -0.000471512 8.625e-05 2.63484e-05 -0.000148015 1.74826e-05 -0.000141101 -9.86026e-05 0.000156956 0.000360267 
1712.55 0 -0.000374337 -0.00302188 5.46594e-05 -0.000319797 -0.012495 0.000485252 0.00056222 0.00150573 0.000421638 0.00149764 -9.73497e-05 0.000333848 -0.000126256 -0.000160872 -0.000780296 5.44151e-05 -0.00145871 0.000223351 -0.000663751 -0.000235922 -6.97166e-05 -1.45469e-05 0.000124558 -0.000470109 7.8191e-05 3.68327e-05 -0.000142894 1.72501e-05 -0.000142432 -8.2335e-05 0.000159532 0.000354541 
1712.9 0 -0.000369295 -0.00291479 5.96247e-05 -0.000324017 -0.0125409 0.000489641 0.000518793 0.00121183 0.000402972 0.00120833 -0.000112531 0.000334841 -0.000115805 -0.000223284 -0.000788017 3.90874e-05 -0.00145628 0.000229551 -0.000649179 -0.000239145 -7.20681e-05 -1.33382e-05 0.000125405 -0.000468405 7.30086e-05 4.4038e-05 -0.000138472 1.59756e-05 -0.00014352 -6.39797e-05 0.000163549 0.00034703 
1713.25 0 -0.000368274 -0.00280514 6.43359e-05 -0.0003276 -0.0125666 0.000493124 0.000477698 0.000925152 0.000387976 0.000920684 -0.000126907 0.000332224 -0.000102272 -0.000284724 -0.000796646 2.44558e-05 -0.0014543 0.000236436 -0.000630233 -0.000241011 -7.44038e-05 -1.14071e-05 0.000125011 -0.000464667 6.86309e-05 4.91604e-05 -0.000133091 1.44722e-05 -0.0001447 -4.48434e-05 0.000167732 0.000337737 
1713.6 0 -0.00037007 -0.00269286 6.88824e-05 -0.000329682 -0.0125747 0.000495525 0.000438552 0.000645319 0.000377825 0.000633604 -0.000140109 0.000328628 -8.56869e-05 -0.000344487 -0.000803635 1.1304e-05 -0.00145058 0.000243287 -0.000606026 -0.000241537 -7.72729e-05 -8.81511e-06 0.000121289 -0.000458068 6.40788e-05 5.3994e-05 -0.000126672 1.3114e-05 -0.000144861 -2.53435e-05 0.000172829 0.000327565 
1713.95 0 -0.000372139 -0.00258002 7.43239e-05 -0.000329756 -0.0125668 0.000496484 0.000402141 0.000370985 0.000371749 0.000348124 -0.000149676 0.000323498 -6.59622e-05 -0.000400598 -0.000808634 7.12956e-07 -0.00144733 0.000248981 -0.000576366 -0.000240731 -8.01784e-05 -6.74314e-06 0.000115936 -0.000449175 5.97248e-05 5.93306e-05 -0.000121259 1.1263e-05 -0.000143593 -4.51328e-06 0.000178407 0.000317561 
1714.3 0 -0.000372272 -0.00246705 8.10034e-05 -0.000327966 -0.0125457 0.000495826 0.000368066 0.000101246 0.000367346 6.69161e-05 -0.000152728 0.000317871 -4.29135e-05 -0.000451655 -0.000814159 -6.42699e-06 -0.00144563 0.000252827 -0.000541506 -0.000239577 -8.22968e-05 -4.2518e-06 0.000111211 -0.000439166 5.61018e-05 6.54554e-05 -0.000117846 9.40798e-06 -0.000142576 1.62945e-05 0.000183221 0.000308073 
1714.65 0 -0.000369676 -0.00235381 8.72577e-05 -0.000325933 -0.0125138 0.000495952 0.000336278 -0.000163721 0.000364032 -0.000206219 -0.000148625 0.000314094 -1.66653e-05 -0.000498006 -0.000821989 -1.07824e-05 -0.0014424 0.000255284 -0.000500767 -0.000240436 -8.21958e-05 -2.49313e-07 0.000107541 -0.000427839 5.39805e-05 7.21067e-05 -0.000114411 8.63603e-06 -0.000143376 3.58581e-05 0.000187169 0.000298813 
1715 0 -0.000366575 -0.00223976 9.16791e-05 -0.000323561 -0.0124731 0.000500143 0.000305424 -0.00042094 0.000362753 -0.000470076 -0.000137938 0.000311307 1.11638e-05 -0.000540359 -0.000830437 -1.58884e-05 -0.00143677 0.000258516 -0.000454993 -0.000244681 -7.83591e-05 5.41341e-06 0.000104702 -0.000414491 5.35086e-05 7.93717e-05 -0.000109217 8.2144e-06 -0.000145203 5.50269e-05 0.000190064 0.000289942 
1715.35 0 -0.000364549 -0.0021252 9.33404e-05 -0.000320622 -0.0124258 0.0005069 0.000272918 -0.000669699 0.00036235 -0.000726535 -0.000121328 0.000304405 3.69955e-05 -0.000580098 -0.000837245 -2.53985e-05 -0.00143041 0.000264892 -0.000408693 -0.0002512 -7.22103e-05 1.26543e-05 0.000101587 -0.000400048 5.30554e-05 8.75319e-05 -0.000101205 7.30319e-06 -0.000146747 7.38261e-05 0.000189823 0.000280963 
1715.7 0 -0.000362055 -0.00200982 9.19325e-05 -0.000318407 -0.0123709 0.000513358 0.000241295 -0.000911838 0.000358685 -0.000978186 -9.90775e-05 0.00029078 5.73925e-05 -0.000618563 -0.000842022 -3.89647e-05 -0.00142326 0.000273765 -0.000364765 -0.000257687 -6.60192e-05 2.07537e-05 9.66239e-05 -0.000387088 5.0591e-05 9.43784e-05 -8.97279e-05 6.41619e-06 -0.000146996 9.04987e-05 0.00018544 0.000270268 
1716.05 0 -0.000359126 -0.00189337 9.0057e-05 -0.000317244 -0.0123048 0.000517384 0.000215587 -0.00115018 0.000349602 -0.00122605 -7.2934e-05 0.000272434 7.08065e-05 -0.000658553 -0.000844561 -5.4583e-05 -0.00141491 0.000283702 -0.000322738 -0.000261491 -5.97644e-05 2.82891e-05 8.89714e-05 -0.000377105 4.55545e-05 9.90481e-05 -7.49268e-05 5.37583e-06 -0.000145278 0.000105755 0.000178022 0.00025718 
1716.4 0 -0.000356631 -0.00177529 8.97927e-05 -0.000317429 -0.0122254 0.000518776 0.000196729 -0.00138557 0.000338001 -0.00146938 -4.68642e-05 0.000252135 7.79388e-05 -0.0007033 -0.000842717 -7.11875e-05 -0.00140709 0.000293168 -0.000282068 -0.000261524 -5.37646e-05 3.39574e-05 8.01116e-05 -0.000368785 3.82992e-05 0.000103257 -5.75367e-05 2.74574e-06 -0.00014213 0.000121249 0.000169663 0.000242669 
1716.75 0 -0.000353547 -0.00165467 9.10059e-05 -0.000317375 -0.0121355 0.000520852 0.000183705 -0.00161761 0.000325759 -0.00170841 -2.20961e-05 0.000229871 8.16487e-05 -0.000753509 -0.000834625 -8.87214e-05 -0.00139926 0.000300954 -0.00024376 -0.000258246 -4.91961e-05 3.83738e-05 7.23806e-05 -0.000360375 2.94845e-05 0.000109452 -3.87952e-05 -1.98016e-06 -0.000138234 0.000137816 0.000161325 0.000227075 
1717.1 0 -0.000349884 -0.00153182 9.22179e-05 -0.00031592 -0.0120366 0.000526842 0.000175639 -0.00184737 0.000312177 -0.00194541 2.41811e-06 0.000205116 8.45155e-05 -0.0008096 -0.000820042 -0.000106211 -0.00138839 0.000308705 -0.00020782 -0.000251665 -4.60602e-05 4.17012e-05 6.57954e-05 -0.000352537 2.00113e-05 0.000118134 -2.01605e-05 -7.34301e-06 -0.000133971 0.000155643 0.000152655 0.000210934 
1717.45 0 -0.000346281 -0.00140689 9.25297e-05 -0.000313626 -0.0119262 0.000537052 0.000170655 -0.00207582 0.000296944 -0.00218143 2.38184e-05 0.000180384 8.85678e-05 -0.000868262 -0.000798343 -0.000122237 -0.00137067 0.000318516 -0.000173757 -0.00024184 -4.46076e-05 4.30831e-05 5.93936e-05 -0.000346271 1.00478e-05 0.000127252 -2.17596e-06 -1.15714e-05 -0.000129208 0.000173778 0.000144602 0.000195529 
1717.8 0 -0.000342527 -0.00127935 9.34623e-05 -0.000309988 -0.011801 0.000551593 0.000167395 -0.00230373 0.000280395 -0.00241475 3.72305e-05 0.000159247 9.34532e-05 -0.00092475 -0.000770835 -0.000134124 -0.00134533 0.000331078 -0.000142774 -0.000229028 -4.56229e-05 4.29801e-05 5.33781e-05 -0.000340991 -4.10849e-07 0.000135175 1.41495e-05 -1.43462e-05 -0.000123487 0.000192568 0.000137136 0.000181855 
1718.15 0 -0.000338409 -0.00115035 9.6164e-05 -0.000305425 -0.0116599 0.000571046 0.000166052 -0.0025317 0.000263711 -0.00264376 4.25516e-05 0.00014356 9.42096e-05 -0.000976834 -0.000739982 -0.000138483 -0.00131581 0.000344601 -0.000115399 -0.00021504 -4.8686e-05 4.22986e-05 4.86292e-05 -0.000334883 -1.09072e-05 0.000141323 2.89065e-05 -1.65331e-05 -0.000116765 0.000212275 0.000129335 0.000170259 
1718.5 0 -0.000333796 -0.00102254 9.91472e-05 -0.000300345 -0.011502 0.000594917 0.000165367 -0.00275855 0.000248836 -0.00286923 4.58351e-05 0.000132049 8.69026e-05 -0.0010232 -0.000707354 -0.000135791 -0.00128399 0.000355511 -8.97448e-05 -0.000203779 -5.35276e-05 4.16505e-05 4.57379e-05 -0.000327736 -2.08999e-05 0.000144899 4.30993e-05 -1.79431e-05 -0.000108833 0.000231281 0.000121658 0.000160669 
1718.85 0 -0.000328453 -0.000896909 0.000101227 -0.000294766 -0.0113283 0.00062129 0.000161754 -0.00298162 0.000235342 -0.00309196 5.10946e-05 0.000122508 7.52504e-05 -0.00106308 -0.000674149 -0.000130305 -0.001248 0.000360906 -6.51491e-05 -0.000196282 -5.97524e-05 4.16085e-05 4.3993e-05 -0.000320259 -3.02452e-05 0.000145605 5.72285e-05 -1.86798e-05 -9.99901e-05 0.000247627 0.000114781 0.000152262 
1719.2 0 -0.000322685 -0.000773363 0.000102918 -0.000288889 -0.0111415 0.00064584 0.000152601 -0.00319795 0.000222273 -0.00331161 5.64936e-05 0.000112937 6.46988e-05 -0.00109774 -0.000640023 -0.000124884 -0.00120701 0.000361261 -4.45612e-05 -0.000190593 -6.64348e-05 4.23117e-05 4.06701e-05 -0.000312265 -3.97848e-05 0.000144989 7.15692e-05 -1.97256e-05 -9.19201e-05 0.000261069 0.00010776 0.000144376 
1719.55 0 -0.000316203 -0.000651668 0.000104522 -0.000283406 -0.0109423 0.000663277 0.000139205 -0.00340634 0.000212628 -0.00352414 6.03399e-05 0.000101385 5.51974e-05 -0.00113045 -0.00060249 -0.000117532 -0.00116343 0.000360176 -2.98063e-05 -0.000183612 -7.26201e-05 4.20592e-05 3.57101e-05 -0.000303935 -5.0693e-05 0.000144429 8.55525e-05 -1.96531e-05 -8.55773e-05 0.000272893 0.000100525 0.000136311 
1719.9 0 -0.00030903 -0.00053126 0.000106269 -0.000279077 -0.0107313 0.000673856 0.000125238 -0.00360603 0.000208818 -0.00372494 6.15245e-05 8.58289e-05 4.38235e-05 -0.00116308 -0.000561288 -0.000105895 -0.00112088 0.000359619 -1.89037e-05 -0.000173847 -7.67292e-05 3.98986e-05 3.19926e-05 -0.000295045 -6.24732e-05 0.000144469 9.83476e-05 -1.76435e-05 -7.95751e-05 0.000284495 9.4378e-05 0.000127267 
1720.25 0 -0.000302174 -0.000412532 0.000108169 -0.000276213 -0.0105128 0.000682712 0.000113044 -0.00379847 0.0002089 -0.00391375 5.86536e-05 6.50428e-05 2.97034e-05 -0.00119625 -0.000517351 -9.23201e-05 -0.00108313 0.000358659 -1.00923e-05 -0.00016259 -7.79349e-05 3.80158e-05 3.00587e-05 -0.000285422 -7.4152e-05 0.000145082 0.000109061 -1.5627e-05 -7.25343e-05 0.000296643 8.87673e-05 0.000118336 
1720.6 0 -0.000296215 -0.000295967 0.000109945 -0.000274347 -0.0102903 0.00069415 0.000102388 -0.00398749 0.000209006 -0.00409233 5.48952e-05 3.99666e-05 1.4176e-05 -0.00122984 -0.000470694 -8.12361e-05 -0.00105086 0.000356015 -2.69102e-06 -0.000150569 -7.62046e-05 3.69461e-05 2.77049e-05 -0.000275903 -8.50022e-05 0.000145629 0.00011879 -1.47863e-05 -6.48265e-05 0.000309797 8.32689e-05 0.000109716 
1720.95 0 -0.000290306 -0.000181118 0.000110618 -0.000271768 -0.0100648 0.000708579 9.23593e-05 -0.00417395 0.000206839 -0.00426228 5.53661e-05 1.37263e-05 -1.29096e-06 -0.00126455 -0.000423616 -7.47114e-05 -0.00102169 0.00035016 3.99443e-06 -0.000138551 -7.20033e-05 3.51651e-05 2.40312e-05 -0.000266885 -9.36669e-05 0.000144932 0.000129342 -1.59949e-05 -5.80571e-05 0.00032351 7.9193e-05 0.000101406 
1721.3 0 -0.000283087 -6.77807e-05 0.000109662 -0.000267021 -0.00983578 0.000725216 8.35411e-05 -0.00435753 0.000203835 -0.00442581 5.96699e-05 -1.02399e-05 -1.53412e-05 -0.00130157 -0.000378679 -7.00698e-05 -0.000993128 0.000339803 1.03633e-05 -0.000128262 -6.5367e-05 3.18424e-05 2.05074e-05 -0.000257522 -9.99893e-05 0.000142865 0.000140826 -1.92348e-05 -5.28789e-05 0.000337396 7.62893e-05 9.42285e-05 
1721.65 0 -0.000275335 4.51896e-05 0.000108125 -0.000260013 -0.0096013 0.000744052 7.6377e-05 -0.00453662 0.000202503 -0.00458446 6.29046e-05 -2.99915e-05 -2.88287e-05 -0.00133965 -0.000336689 -6.44025e-05 -0.000962467 0.000325655 1.76245e-05 -0.00012098 -5.63409e-05 2.57332e-05 1.81912e-05 -0.000247336 -0.000104794 0.000140225 0.000153019 -2.33896e-05 -4.87984e-05 0.000352339 7.34409e-05 8.87753e-05 
1722 0 -0.000268838 0.000159578 0.000106567 -0.000251368 -0.00935971 0.000763692 7.14381e-05 -0.00470851 0.00020314 -0.00473891 6.1862e-05 -4.52181e-05 -4.37537e-05 -0.00137487 -0.00029645 -5.93364e-05 -0.000926483 0.000308966 2.60224e-05 -0.000116569 -4.63328e-05 1.79426e-05 1.70947e-05 -0.000236828 -0.000109403 0.000136496 0.000165006 -2.79437e-05 -4.51566e-05 0.000368889 6.89423e-05 8.42384e-05 
1722.35 0 -0.000264111 0.000276187 0.0001057 -0.000242044 -0.00911022 0.000782122 6.98868e-05 -0.00487364 0.000204694 -0.00489042 5.73607e-05 -5.67372e-05 -6.05923e-05 -0.00140309 -0.000257459 -5.52578e-05 -0.000884528 0.000291103 3.62245e-05 -0.000113372 -3.70522e-05 1.15973e-05 1.78729e-05 -0.000227043 -0.000114601 0.00013209 0.000175738 -3.15614e-05 -4.07854e-05 0.000385048 6.15168e-05 7.82697e-05 
1722.7 0 -0.000260785 0.000394764 0.000106195 -0.000232665 -0.00885266 0.000799726 7.0203e-05 -0.00503233 0.000206493 -0.00503766 4.98234e-05 -6.60566e-05 -7.90114e-05 -0.00142402 -0.000221933 -5.08175e-05 -0.000840023 0.000271874 4.86736e-05 -0.000111445 -2.95129e-05 7.63838e-06 2.09468e-05 -0.000218229 -0.000118894 0.000128386 0.000185888 -3.17556e-05 -3.57849e-05 0.000398034 5.2553e-05 7.01065e-05 
1723.05 0 -0.00025836 0.000514439 0.000108305 -0.000223059 -0.00858904 0.000817083 6.95528e-05 -0.00518273 0.000208621 -0.00517702 3.7482e-05 -7.32409e-05 -9.84341e-05 -0.00144297 -0.000189709 -4.60648e-05 -0.000797368 0.000250153 6.22756e-05 -0.000112345 -2.39194e-05 4.31174e-06 2.57298e-05 -0.000208363 -0.000120983 0.000124954 0.000196413 -2.72849e-05 -3.05649e-05 0.000408201 4.35872e-05 6.12736e-05 
1723.4 0 -0.000255553 0.000633153 0.000111322 -0.000213331 -0.00832202 0.000833491 6.64352e-05 -0.00532506 0.000212369 -0.00530705 2.03106e-05 -7.68826e-05 -0.000118295 -0.00146077 -0.000155698 -4.2744e-05 -0.000757825 0.000228385 7.68278e-05 -0.000116049 -1.97684e-05 -6.3236e-07 3.11342e-05 -0.000196191 -0.000121485 0.000121676 0.000207205 -2.03169e-05 -2.54181e-05 0.000417352 3.4843e-05 5.3349e-05 
1723.75 0 -0.000251778 0.000749476 0.000115644 -0.00020292 -0.00805097 0.000848178 5.96863e-05 -0.0054616 0.000220654 -0.00542773 1.32618e-06 -7.74761e-05 -0.000136345 -0.00147209 -0.000116355 -4.06629e-05 -0.000720034 0.000209781 9.24025e-05 -0.000121455 -1.64075e-05 -7.48972e-06 3.75955e-05 -0.000182315 -0.000121295 0.000118428 0.000216658 -1.28365e-05 -2.09765e-05 0.000424517 2.62036e-05 4.70419e-05 
1724.1 0 -0.000247413 0.000863546 0.000121232 -0.000192446 -0.00777455 0.000861567 4.80551e-05 -0.00559281 0.000234299 -0.00553956 -1.7266e-05 -7.56078e-05 -0.000152235 -0.00147547 -7.50218e-05 -3.84437e-05 -0.000682642 0.000193622 0.000106734 -0.000127569 -1.28812e-05 -1.5409e-05 4.68468e-05 -0.000167713 -0.000120825 0.000114099 0.000224578 -4.33311e-06 -1.78637e-05 0.000427947 1.85048e-05 4.28374e-05 
1724.45 0 -0.000242622 0.000974991 0.00012663 -0.00018302 -0.00749048 0.000875367 3.04523e-05 -0.00571498 0.000250504 -0.00564226 -3.56563e-05 -7.05601e-05 -0.00016655 -0.00147364 -3.61734e-05 -3.61601e-05 -0.000644778 0.000178801 0.000117832 -0.000134501 -9.19077e-06 -2.36072e-05 5.77471e-05 -0.000153494 -0.000120192 0.00010887 0.00023163 5.039e-06 -1.54859e-05 0.000429455 1.18128e-05 4.11167e-05 
1724.8 0 -0.00023711 0.00108356 0.000131555 -0.000174673 -0.0071979 0.000889543 6.97801e-06 -0.00582409 0.000265139 -0.00573633 -5.41098e-05 -6.30277e-05 -0.000180315 -0.00146956 6.6759e-07 -3.29937e-05 -0.000605593 0.000166407 0.000125026 -0.000142959 -6.45719e-06 -3.04827e-05 6.76093e-05 -0.000138773 -0.000118871 0.000103301 0.00023636 1.45147e-05 -1.29359e-05 0.000431713 5.85407e-06 4.20558e-05 
1725.15 0 -0.000230701 0.0011888 0.000135433 -0.000167175 -0.00689828 0.000901863 -2.06437e-05 -0.00592087 0.000275184 -0.0058243 -7.16602e-05 -5.36952e-05 -0.000195081 -0.00146503 3.90624e-05 -2.85436e-05 -0.000563841 0.000157417 0.000129645 -0.000152813 -5.00464e-06 -3.53169e-05 7.44373e-05 -0.000122564 -0.000117273 9.78486e-05 0.000238535 2.44616e-05 -9.22571e-06 0.000436049 8.27433e-07 4.54066e-05 
1725.5 0 -0.000223163 0.00129123 0.00013828 -0.000159541 -0.00659331 0.000911268 -5.02321e-05 -0.00600733 0.000280752 -0.00590822 -8.73388e-05 -4.24278e-05 -0.000212535 -0.00146037 7.95029e-05 -2.31087e-05 -0.000519589 0.00015312 0.000135812 -0.000163442 -3.89828e-06 -3.95871e-05 7.78757e-05 -0.000105872 -0.000116559 9.34803e-05 0.000240526 3.36502e-05 -3.77279e-06 0.000442166 -4.29641e-06 4.98449e-05 
1725.85 0 -0.000215097 0.00139107 0.000141152 -0.000151471 -0.00628392 0.000918634 -8.0587e-05 -0.00608376 0.000284951 -0.00598705 -0.000102868 -3.01433e-05 -0.00023179 -0.00145542 0.000118242 -1.70394e-05 -0.000473476 0.00015164 0.000143969 -0.000173632 -1.61246e-06 -4.37282e-05 7.88136e-05 -8.9526e-05 -0.000116528 8.89325e-05 0.000244576 4.00919e-05 2.20165e-06 0.00044821 -1.06287e-05 5.453e-05 
1726.2 0 -0.000207632 0.00148844 0.000145703 -0.000144566 -0.00597104 0.000925189 -0.000112176 -0.006151 0.000290498 -0.00605846 -0.000119335 -1.87708e-05 -0.000248912 -0.00144769 0.000153338 -1.06546e-05 -0.000423334 0.000149478 0.000149653 -0.000183598 3.10497e-06 -4.75285e-05 7.83382e-05 -7.28055e-05 -0.000117387 8.19467e-05 0.000250421 4.39771e-05 8.71294e-06 0.000452843 -1.78083e-05 5.92621e-05 
1726.55 0 -0.000199234 0.00158276 0.000152028 -0.000138098 -0.00565449 0.00093129 -0.000145067 -0.00621136 0.000295848 -0.00612114 -0.000135127 -1.00074e-05 -0.000260999 -0.00143394 0.000185466 -4.38565e-06 -0.000366908 0.000145271 0.000151686 -0.000194845 8.9212e-06 -5.17611e-05 7.68521e-05 -5.57583e-05 -0.000119982 7.23285e-05 0.000256519 4.74145e-05 1.5791e-05 0.000456443 -2.44379e-05 6.41732e-05 
1726.9 0 -0.000187625 0.0016725 0.000158116 -0.000130141 -0.005331 0.0009366 -0.000178358 -0.0062654 0.000298841 -0.00617574 -0.000148089 -4.49168e-06 -0.000267345 -0.00141593 0.000215586 -8.99182e-07 -0.000307194 0.000140255 0.000155035 -0.000209778 1.36453e-05 -5.71085e-05 7.33182e-05 -3.93771e-05 -0.000125319 6.23158e-05 0.000262305 5.13186e-05 2.36409e-05 0.000458649 -2.90895e-05 6.99693e-05 
1727.25 0 -0.000173056 0.00175783 0.000163019 -0.000121586 -0.00500023 0.00093978 -0.000211145 -0.00631147 0.000300415 -0.00622361 -0.000156522 -3.1421e-06 -0.000267266 -0.00139674 0.000244321 -2.4803e-06 -0.000244786 0.000136618 0.000163384 -0.00022955 1.70545e-05 -6.33177e-05 6.63973e-05 -2.37717e-05 -0.000132441 5.43216e-05 0.000267049 5.41423e-05 3.21422e-05 0.000457153 -3.26437e-05 7.61528e-05 
1727.6 0 -0.000156829 0.0018399 0.000167395 -0.00011377 -0.00466715 0.000939734 -0.000242543 -0.0063482 0.00030116 -0.00626582 -0.000163933 -6.60936e-06 -0.000260858 -0.00137617 0.000271799 -7.3248e-06 -0.000176557 0.000134698 0.000175879 -0.000251703 2.0227e-05 -7.02635e-05 5.64741e-05 -8.70166e-06 -0.00013966 4.84537e-05 0.000270551 5.60747e-05 4.07046e-05 0.000452329 -3.6658e-05 8.06515e-05 
1727.95 0 -0.000139554 0.00191948 0.000172269 -0.000106598 -0.00433636 0.000937707 -0.000273656 -0.00637624 0.000299274 -0.00630239 -0.000174062 -1.49156e-05 -0.000251447 -0.00135237 0.000297947 -1.2404e-05 -0.000103748 0.000133637 0.000190388 -0.000273161 2.3743e-05 -7.73406e-05 4.49415e-05 6.08322e-06 -0.000148042 4.43948e-05 0.000273641 5.96158e-05 4.89182e-05 0.000445306 -4.15984e-05 8.1739e-05 
1728.3 0 -0.000121555 0.00199697 0.000178284 -9.93486e-05 -0.00400894 0.000935466 -0.000306322 -0.00639808 0.000292883 -0.00633304 -0.000186149 -2.63487e-05 -0.000243414 -0.0013256 0.000323947 -1.80679e-05 -2.97547e-05 0.000131233 0.000204507 -0.000293491 2.68923e-05 -8.4136e-05 3.29659e-05 2.02921e-05 -0.000157593 4.1404e-05 0.000276728 6.56767e-05 5.63138e-05 0.000436173 -4.73844e-05 8.06762e-05 
1728.65 0 -0.000104415 0.0020733 0.000184841 -9.13184e-05 -0.00368266 0.000930549 -0.000339815 -0.00641686 0.000283116 -0.00635771 -0.00019927 -3.84743e-05 -0.00023564 -0.00129826 0.000353379 -2.62493e-05 4.36156e-05 0.000127441 0.000216743 -0.000313226 2.81769e-05 -9.06268e-05 2.05433e-05 3.25046e-05 -0.000166448 3.97701e-05 0.000278533 7.32571e-05 6.29507e-05 0.000425445 -5.28433e-05 7.89645e-05 
1729 0 -8.9409e-05 0.00214822 0.000190387 -8.23822e-05 -0.00335277 0.000920237 -0.000370336 -0.0064353 0.000273703 -0.00637625 -0.00021375 -5.14569e-05 -0.000224454 -0.00127216 0.000387595 -3.78345e-05 0.00011808 0.000126267 0.000226848 -0.000330851 2.79078e-05 -9.71341e-05 9.24152e-06 4.15889e-05 -0.000173536 4.03404e-05 0.000277872 8.11319e-05 6.83951e-05 0.000414008 -5.69346e-05 7.58404e-05 
1729.35 0 -7.5637e-05 0.00222019 0.000193474 -7.42394e-05 -0.0030163 0.000907717 -0.000396763 -0.00645113 0.000264824 -0.00638757 -0.000229316 -6.53397e-05 -0.000209031 -0.00124474 0.000424534 -5.16782e-05 0.000195354 0.00013043 0.000233874 -0.000344943 2.83841e-05 -0.000103377 5.16188e-07 4.85875e-05 -0.000179624 4.14761e-05 0.000276116 8.85388e-05 7.29812e-05 0.000402731 -6.02062e-05 7.15834e-05 
1729.7 0 -6.21262e-05 0.00228825 0.000194519 -6.71741e-05 -0.00267638 0.000898212 -0.000421538 -0.00645992 0.000253701 -0.0063904 -0.000244277 -7.92844e-05 -0.000191808 -0.00121221 0.000462092 -6.68679e-05 0.00027314 0.000139445 0.0002365 -0.000356326 3.02356e-05 -0.000108564 -6.13052e-06 5.48127e-05 -0.000186369 4.1449e-05 0.000274704 9.46026e-05 7.84091e-05 0.000392332 -6.27478e-05 6.73245e-05 
1730.05 0 -4.92943e-05 0.00235221 0.000195286 -5.95015e-05 -0.00233924 0.000892348 -0.000445076 -0.00646054 0.00023807 -0.00638354 -0.000256088 -9.3876e-05 -0.000177625 -0.00117519 0.000498925 -8.28511e-05 0.000347068 0.000151438 0.000234973 -0.000366319 3.16776e-05 -0.000113227 -1.22175e-05 6.06179e-05 -0.000193675 3.89971e-05 0.000273607 9.83265e-05 8.60597e-05 0.000382666 -6.46399e-05 6.38095e-05 
1730.4 0 -3.78611e-05 0.00241146 0.000196331 -5.07417e-05 -0.00200809 0.000887026 -0.000465257 -0.00645214 0.000217431 -0.00636823 -0.000264538 -0.000109236 -0.000169891 -0.00113715 0.000533017 -9.83592e-05 0.000414861 0.000164788 0.000229969 -0.00037637 3.11747e-05 -0.000119116 -1.90635e-05 6.71982e-05 -0.000199978 3.4711e-05 0.000271799 9.98391e-05 9.56592e-05 0.000373648 -6.48698e-05 6.08023e-05 
1730.75 0 -2.73033e-05 0.00246615 0.000197041 -4.10608e-05 -0.00168326 0.000879589 -0.000480274 -0.00643453 0.00019248 -0.00634764 -0.000269854 -0.000125038 -0.000167697 -0.00110099 0.000561887 -0.000112859 0.00047822 0.00017806 0.000221057 -0.000386436 2.85279e-05 -0.000127114 -2.58914e-05 7.49849e-05 -0.000204514 3.05058e-05 0.000268595 0.0001013 0.000106029 0.000364942 -6.27971e-05 5.79309e-05 
1731.1 0 -1.62623e-05 0.00251663 0.000196592 -3.13737e-05 -0.00136543 0.000869843 -0.000491588 -0.00640989 0.000163963 -0.00632293 -0.000271284 -0.00013891 -0.000167983 -0.00106865 0.000585006 -0.000125701 0.000540772 0.000189887 0.000209541 -0.000395206 2.54174e-05 -0.000137201 -3.16277e-05 8.16453e-05 -0.00020709 2.82944e-05 0.000265352 0.000103016 0.000115903 0.000355425 -5.84884e-05 5.59811e-05 
1731.45 0 -3.88602e-06 0.00256371 0.000195339 -2.32752e-05 -0.00105365 0.000859813 -0.000502744 -0.00638133 0.000131863 -0.00629031 -0.000268779 -0.000149959 -0.000167786 -0.00103851 0.000603725 -0.000135474 0.000603141 0.000200056 0.000197296 -0.000399729 2.18518e-05 -0.000148738 -3.58417e-05 8.54506e-05 -0.00020738 2.97461e-05 0.000263152 0.000102265 0.000123212 0.000345474 -5.35117e-05 5.61659e-05 
1731.8 0 8.96121e-06 0.00260801 0.00019475 -1.58115e-05 -0.000746363 0.000849809 -0.000514852 -0.00635104 9.61889e-05 -0.00624697 -0.00026318 -0.00015989 -0.000168134 -0.00100733 0.000618578 -0.000139379 0.000661049 0.00020885 0.000185688 -0.000398919 1.65325e-05 -0.000159429 -3.85248e-05 8.86031e-05 -0.000205145 3.34176e-05 0.000261963 0.000100023 0.000126583 0.000336027 -5.02777e-05 5.78482e-05 
1732.15 0 2.16623e-05 0.00264864 0.000194863 -6.87441e-06 -0.000442564 0.00083832 -0.000528971 -0.00631836 5.98388e-05 -0.00619375 -0.000254097 -0.000168695 -0.000171103 -0.000974615 0.000630128 -0.00013763 0.0007101 0.000216188 0.00017666 -0.000396915 9.54976e-06 -0.000166928 -3.91756e-05 9.35935e-05 -0.0002014 3.64009e-05 0.000260653 9.8472e-05 0.000126617 0.000326907 -4.92129e-05 5.93034e-05 
1732.5 0 3.36583e-05 0.00268523 0.000195526 3.97778e-06 -0.000141766 0.000825777 -0.000545978 -0.00627915 2.6931e-05 -0.0061316 -0.000239658 -0.000175204 -0.000174801 -0.000941855 0.000638571 -0.000133353 0.000750211 0.000222182 0.000168864 -0.000397531 1.46376e-06 -0.00017172 -3.67438e-05 0.000100632 -0.000197808 3.73191e-05 0.000257472 9.77479e-05 0.000124237 0.00031791 -4.99309e-05 5.95549e-05 
1732.85 0 4.39231e-05 0.00271736 0.00019761 1.44283e-05 0.000155377 0.000811513 -0.000563932 -0.00622919 -1.14136e-06 -0.00606194 -0.000219565 -0.000179513 -0.000177712 -0.00091072 0.000643155 -0.000126402 0.000784048 0.000226716 0.000158866 -0.00040142 -6.61076e-06 -0.000175681 -3.1935e-05 0.00010891 -0.000195312 3.75943e-05 0.000252652 9.89596e-05 0.000119632 0.000308994 -5.21618e-05 5.8788e-05 
1733.2 0 5.27895e-05 0.00274411 0.000199882 2.19383e-05 0.000447552 0.000794525 -0.00058041 -0.00616654 -2.69703e-05 -0.00598708 -0.000197596 -0.000181962 -0.000181299 -0.000882413 0.000644374 -0.000116325 0.000813727 0.000227748 0.000146639 -0.000409379 -1.37191e-05 -0.000181133 -2.60649e-05 0.000117935 -0.000194579 3.96048e-05 0.000248481 0.000102673 0.000112865 0.000300545 -5.44643e-05 5.71031e-05 
1733.55 0 6.0518e-05 0.00276608 0.000200031 2.74488e-05 0.000732193 0.000775752 -0.000595684 -0.00609078 -5.34628e-05 -0.0059097 -0.000178559 -0.000181227 -0.000184953 -0.000857207 0.000642968 -0.000105912 0.000839325 0.000225923 0.000133927 -0.000420166 -2.00118e-05 -0.000189115 -2.04309e-05 0.000127029 -0.000196473 4.40898e-05 0.00024626 0.000106977 0.000104709 0.000292302 -5.68962e-05 5.45694e-05 
1733.9 0 6.75092e-05 0.00278377 0.000198388 3.36359e-05 0.00100735 0.000755074 -0.00061052 -0.00600463 -7.97097e-05 -0.0058316 -0.000162954 -0.000176559 -0.000187764 -0.000836547 0.000639533 -9.53749e-05 0.000860366 0.000225962 0.000121104 -0.000430123 -2.62175e-05 -0.000199493 -1.55222e-05 0.000136094 -0.000200325 4.99788e-05 0.000245733 0.00010992 9.55148e-05 0.000284442 -6.08952e-05 5.09397e-05 
1734.25 0 7.44511e-05 0.00279765 0.000196079 4.1288e-05 0.00127493 0.000731812 -0.000623623 -0.00591073 -0.000103571 -0.00575165 -0.000148819 -0.000168547 -0.000191257 -0.000821913 0.000634681 -8.20003e-05 0.000878524 0.000229693 0.000107744 -0.000437614 -3.21025e-05 -0.000212014 -1.02666e-05 0.000146278 -0.000204106 5.58048e-05 0.000244763 0.000110244 8.63804e-05 0.000277427 -6.65538e-05 4.6311e-05 
1734.6 0 8.10118e-05 0.00280884 0.00019321 5.02322e-05 0.0015367 0.000707454 -0.00063468 -0.00581024 -0.000125324 -0.00566777 -0.000136449 -0.000159058 -0.000197122 -0.000809489 0.000629661 -6.62208e-05 0.000896063 0.000234965 9.24857e-05 -0.000442675 -3.75438e-05 -0.000226058 -3.31964e-06 0.00015818 -0.000206817 6.11484e-05 0.000241211 0.000107082 8.00857e-05 0.000270762 -7.28677e-05 4.06175e-05 
1734.95 0 8.67647e-05 0.00281701 0.000189623 6.14374e-05 0.0017923 0.000684421 -0.000646527 -0.00570341 -0.000146918 -0.00557912 -0.000125884 -0.000150378 -0.000205478 -0.000794942 0.00062597 -5.34817e-05 0.000912664 0.000238642 7.48897e-05 -0.000446888 -4.2976e-05 -0.000241099 5.40521e-06 0.000171043 -0.000208538 6.55797e-05 0.000235595 0.000101347 7.67623e-05 0.000264454 -7.87771e-05 3.39829e-05 
1735.3 0 9.18899e-05 0.00282066 0.00018552 7.45885e-05 0.00204106 0.000663271 -0.000660199 -0.00558955 -0.000169579 -0.00548463 -0.000116046 -0.000141945 -0.000214499 -0.000777253 0.000625138 -4.5622e-05 0.00092654 0.000238856 5.60323e-05 -0.000452551 -4.85392e-05 -0.000255945 1.48108e-05 0.00018399 -0.000208844 6.89819e-05 0.000229088 9.48271e-05 7.51493e-05 0.000258392 -8.35973e-05 2.71282e-05 
1735.65 0 9.74329e-05 0.00281942 0.00018148 8.75982e-05 0.00228226 0.000642708 -0.000672583 -0.00546886 -0.000191257 -0.00538235 -0.000105469 -0.000133651 -0.000220751 -0.000754755 0.00062466 -3.86741e-05 0.000937295 0.000237421 3.81169e-05 -0.000460032 -5.44539e-05 -0.000269606 2.24175e-05 0.000196443 -0.000207364 7.21659e-05 0.00022168 8.86892e-05 7.42463e-05 0.000252925 -8.68598e-05 2.00994e-05 
1736 0 0.000103389 0.00281402 0.000178377 9.93234e-05 0.00251589 0.000620883 -0.000680508 -0.00534389 -0.000206279 -0.00527227 -9.17792e-05 -0.000126265 -0.000223842 -0.000726052 0.000621745 -2.97313e-05 0.000946242 0.000235949 2.48733e-05 -0.00046978 -5.99913e-05 -0.000281856 2.66553e-05 0.00020775 -0.000204875 7.54356e-05 0.00021244 8.26125e-05 7.19242e-05 0.000249155 -8.88784e-05 1.34981e-05 
1736.35 0 0.000110137 0.00280539 0.000175431 0.000109451 0.00274381 0.000597327 -0.000684349 -0.00521722 -0.000212023 -0.00515499 -7.47476e-05 -0.000119575 -0.000227349 -0.00069385 0.00061744 -2.08036e-05 0.000952374 0.000234606 1.96057e-05 -0.000484375 -6.28823e-05 -0.000293061 2.83392e-05 0.000218321 -0.000201825 7.80375e-05 0.000200922 7.6219e-05 6.69653e-05 0.000245993 -8.98633e-05 6.90448e-06 
1736.7 0 0.000119128 0.00279385 0.000171954 0.000116707 0.00296678 0.000574315 -0.0006888 -0.00508835 -0.000214198 -0.00503241 -5.65528e-05 -0.000112657 -0.000232379 -0.000663453 0.000613828 -1.45771e-05 0.00095208 0.000234515 2.11301e-05 -0.000504136 -6.24727e-05 -0.000302941 2.88237e-05 0.000229842 -0.00019746 7.94302e-05 0.000189162 7.08172e-05 6.00172e-05 0.000241439 -9.06472e-05 4.26361e-07 
1737.05 0 0.00013066 0.00277923 0.000169535 0.000120608 0.00318285 0.000552338 -0.000697164 -0.00495505 -0.000219547 -0.00490625 -3.80282e-05 -0.000104728 -0.000238873 -0.000639108 0.000612242 -1.11498e-05 0.000946403 0.000237066 2.36325e-05 -0.00052589 -6.24384e-05 -0.000310687 2.80753e-05 0.00024222 -0.00019117 8.11944e-05 0.000180287 6.71487e-05 5.29963e-05 0.000235907 -9.28311e-05 -5.68654e-06 
1737.4 0 0.000144554 0.00276209 0.000168701 0.000122146 0.00338951 0.000529815 -0.00070592 -0.00481707 -0.000229274 -0.00477691 -1.95626e-05 -9.71194e-05 -0.000248406 -0.000621642 0.000611751 -1.2084e-05 0.000940295 0.000242594 2.27404e-05 -0.000547619 -6.57731e-05 -0.000315183 2.6496e-05 0.000254909 -0.000183497 8.48618e-05 0.000175247 6.38787e-05 4.7688e-05 0.000231174 -9.67812e-05 -1.1962e-05 
1737.75 0 0.000159684 0.00274377 0.000167418 0.000123335 0.0035855 0.000506793 -0.000711835 -0.00467549 -0.0002432 -0.0046456 -4.11393e-06 -9.31282e-05 -0.000259618 -0.00060695 0.000612831 -2.02108e-05 0.000935393 0.00025 2.00353e-05 -0.000567706 -7.15168e-05 -0.00031581 2.44474e-05 0.000266984 -0.000176278 9.01514e-05 0.000172955 5.94189e-05 4.47735e-05 0.000226914 -0.000100773 -1.84794e-05 
1738.1 0 0.000174035 0.0027245 0.000164985 0.000126247 0.00376931 0.000481498 -0.000716793 -0.00453143 -0.000260052 -0.00451216 5.84316e-06 -9.37173e-05 -0.000268662 -0.000589977 0.000617193 -3.44686e-05 0.000930022 0.000257664 1.93062e-05 -0.000584085 -7.82615e-05 -0.00031378 2.15183e-05 0.000277603 -0.00017118 9.55054e-05 0.000172005 5.39958e-05 4.39282e-05 0.000221271 -0.000104189 -2.46862e-05 
1738.45 0 0.000187915 0.00270313 0.00016252 0.000130277 0.0039392 0.000452235 -0.000723133 -0.00438421 -0.000277447 -0.00437654 1.20058e-05 -9.55974e-05 -0.00027599 -0.000568835 0.000625516 -5.06888e-05 0.000923765 0.000264787 2.03536e-05 -0.000596499 -8.49235e-05 -0.000310577 1.81242e-05 0.000287393 -0.000167941 0.000100051 0.000170951 4.94127e-05 4.44078e-05 0.000214772 -0.000108123 -3.00407e-05 
1738.8 0 0.000202327 0.00267862 0.00015978 0.000133915 0.00409604 0.000420854 -0.000730659 -0.00423392 -0.000296079 -0.00423854 1.73842e-05 -9.64808e-05 -0.000284614 -0.00054353 0.000637767 -6.52028e-05 0.000918625 0.000271934 2.31993e-05 -0.000604394 -8.91727e-05 -0.00030531 1.44628e-05 0.000296249 -0.000165765 0.000104688 0.000169108 4.67158e-05 4.55397e-05 0.000209653 -0.000112079 -3.4023e-05 
1739.15 0 0.000217025 0.00265112 0.000156353 0.000136739 0.00424321 0.000387704 -0.000738467 -0.00408396 -0.000315718 -0.00409766 2.1862e-05 -9.68054e-05 -0.000294137 -0.0005151 0.000652358 -7.57105e-05 0.000918886 0.000278771 3.03745e-05 -0.000607261 -9.05484e-05 -0.000297663 8.53489e-06 0.000304245 -0.000163951 0.000109447 0.000166887 4.56806e-05 4.78275e-05 0.00020601 -0.00011496 -3.6614e-05 
1739.5 0 0.000232093 0.00262193 0.000153425 0.000138739 0.00438389 0.000351971 -0.000745027 -0.00393744 -0.000332155 -0.00395415 2.15315e-05 -9.61081e-05 -0.000302595 -0.000485376 0.000667787 -8.06121e-05 0.00092773 0.000284755 4.26502e-05 -0.00060604 -9.20906e-05 -0.000289441 3.90915e-07 0.000311793 -0.000162012 0.00011348 0.000164719 4.60893e-05 5.25645e-05 0.000203165 -0.00011713 -3.77475e-05 
1739.85 0 0.000246578 0.00259337 0.000151288 0.000139826 0.00451873 0.000314091 -0.000748835 -0.00379509 -0.00034352 -0.00380753 1.42495e-05 -9.27664e-05 -0.000309664 -0.000455329 0.000685231 -8.06543e-05 0.00094507 0.000290364 5.79348e-05 -0.000602085 -9.46601e-05 -0.000281621 -7.06971e-06 0.000318955 -0.000160675 0.000116432 0.000163706 4.8328e-05 5.89277e-05 0.000200036 -0.00011997 -3.80535e-05 
1740.2 0 0.000259364 0.00256635 0.000148979 0.000140735 0.00464634 0.000274452 -0.000751445 -0.00365642 -0.000351386 -0.00365788 1.88915e-07 -8.5763e-05 -0.000314129 -0.000424445 0.000704431 -7.86405e-05 0.000969668 0.000295586 7.3243e-05 -0.00059664 -9.68856e-05 -0.000273268 -1.356e-05 0.00032581 -0.000159031 0.000118764 0.000164226 5.21612e-05 6.53028e-05 0.000195015 -0.000124406 -3.88548e-05 
1740.55 0 0.000269877 0.00253923 0.000147286 0.000142682 0.0047671 0.000233919 -0.000753334 -0.00352149 -0.000358485 -0.00350745 -1.97812e-05 -7.6748e-05 -0.000315009 -0.00039275 0.000721834 -7.76581e-05 0.000998162 0.000298821 8.79153e-05 -0.000590354 -9.91755e-05 -0.00026404 -2.1276e-05 0.000331668 -0.000155764 0.00012173 0.00016459 5.62559e-05 7.14735e-05 0.000188237 -0.000129807 -3.99244e-05 
1740.9 0 0.000278589 0.00251116 0.000146967 0.000145701 0.00488482 0.000193375 -0.000753635 -0.00338893 -0.000367342 -0.00335781 -4.24246e-05 -6.85373e-05 -0.000311925 -0.000361866 0.000734908 -8.13233e-05 0.00102601 0.000298717 0.000103157 -0.000582876 -0.000102574 -0.000255944 -3.02899e-05 0.000335267 -0.000151703 0.000125066 0.00016359 5.96951e-05 7.75194e-05 0.000180256 -0.000135704 -4.08693e-05 
1741.25 0 0.000286321 0.0024826 0.000147177 0.000148768 0.00500211 0.000152776 -0.000753754 -0.00325473 -0.00037914 -0.00320842 -6.4534e-05 -6.27563e-05 -0.000303617 -0.000332945 0.000744224 -9.17801e-05 0.00105104 0.000295251 0.000117791 -0.000572639 -0.000106922 -0.000248754 -3.89499e-05 0.000336053 -0.000148773 0.000126464 0.000161952 6.32671e-05 8.24267e-05 0.000171981 -0.000141842 -4.1972e-05 
1741.6 0 0.000292921 0.0024527 0.000146914 0.000151563 0.00511723 0.000110427 -0.000753201 -0.00311688 -0.000392804 -0.00305744 -8.59757e-05 -6.01687e-05 -0.000289512 -0.000304886 0.000751743 -0.000108999 0.00107208 0.000289374 0.000128762 -0.000559233 -0.000110325 -0.000240536 -4.64761e-05 0.000335599 -0.000146681 0.000124982 0.000160198 6.7237e-05 8.61403e-05 0.000164777 -0.000146229 -4.24926e-05 
1741.95 0 0.000297733 0.00241943 0.000146599 0.000154022 0.00522795 6.4548e-05 -0.000748023 -0.00297463 -0.000405279 -0.00290458 -0.000106992 -6.12365e-05 -0.000270652 -0.000275546 0.000757545 -0.000131135 0.00108951 0.000282095 0.000133857 -0.000541016 -0.000111233 -0.000230588 -5.261e-05 0.000336313 -0.000143339 0.000121735 0.000158249 6.91732e-05 8.97941e-05 0.000158551 -0.000147418 -4.19541e-05 
1742.3 0 0.000299745 0.00238118 0.000146336 0.000157145 0.00533461 1.70733e-05 -0.000735258 -0.00282566 -0.00041555 -0.00274991 -0.000125862 -6.44525e-05 -0.00025126 -0.000243966 0.000759435 -0.000154256 0.00110439 0.000275041 0.000132834 -0.000515717 -0.000109703 -0.000218863 -5.69227e-05 0.00033819 -0.000137844 0.000117824 0.000157485 6.80172e-05 9.467e-05 0.000153148 -0.000145878 -4.1115e-05 
1742.65 0 0.000298356 0.00233872 0.000144836 0.000161816 0.00543782 -2.813e-05 -0.000716821 -0.00266797 -0.000423984 -0.00259421 -0.000139517 -6.83136e-05 -0.000234823 -0.000212486 0.000757878 -0.0001744 0.00111706 0.000268359 0.000130104 -0.00048189 -0.000105696 -0.000205995 -6.02206e-05 0.00033935 -0.00013127 0.000113908 0.000157979 6.66621e-05 0.000100261 0.000148641 -0.000143129 -3.99439e-05 
1743 0 0.000295683 0.00229455 0.000141508 0.000166346 0.00553588 -6.90408e-05 -0.000697064 -0.00250234 -0.000431385 -0.00243966 -0.000148155 -7.11112e-05 -0.000220937 -0.000182928 0.000755799 -0.000188918 0.00112921 0.000259646 0.00013151 -0.000438162 -0.000100929 -0.000192952 -6.26729e-05 0.000337996 -0.00012623 0.000109226 0.000158958 6.66608e-05 0.000104962 0.000144314 -0.0001404 -3.83038e-05 
1743.35 0 0.000293894 0.0022503 0.00013605 0.000168544 0.00562585 -0.000107181 -0.000678203 -0.00233283 -0.000439372 -0.00228752 -0.000154687 -7.28381e-05 -0.000208564 -0.000154793 0.000754797 -0.000197727 0.00114299 0.000247816 0.000139738 -0.000387883 -9.7383e-05 -0.00017995 -6.46777e-05 0.000335064 -0.000124812 0.000103992 0.000159583 6.74103e-05 0.000107906 0.000139608 -0.000138354 -3.60915e-05 
1743.7 0 0.000293891 0.00220512 0.000128757 0.000167977 0.0057068 -0.000144957 -0.000662475 -0.00216384 -0.000447105 -0.00213905 -0.000159832 -7.57345e-05 -0.000197971 -0.000126878 0.000755921 -0.000202701 0.00115787 0.000234723 0.000152017 -0.000336224 -9.46749e-05 -0.000168287 -6.56107e-05 0.000331561 -0.000125159 9.86749e-05 0.000158553 6.77931e-05 0.000109765 0.000134236 -0.000138377 -3.40843e-05 
1744.05 0 0.000294984 0.00215853 0.000120747 0.000165541 0.00578155 -0.000181824 -0.000651315 -0.00199613 -0.000451722 -0.00199571 -0.000163165 -8.07793e-05 -0.000190495 -0.000101795 0.000759641 -0.000205338 0.00117317 0.000224518 0.000162074 -0.000286477 -9.17589e-05 -0.000159106 -6.35995e-05 0.000326759 -0.000124566 9.4003e-05 0.000155853 6.85975e-05 0.000109657 0.000127165 -0.000141787 -3.45103e-05 
1744.4 0 0.000295765 0.00211175 0.000112684 0.000161183 0.00585162 -0.000215138 -0.000641904 -0.00182873 -0.000452775 -0.00185861 -0.000164808 -8.85996e-05 -0.000186539 -8.23797e-05 0.000767836 -0.00020595 0.00118967 0.000219491 0.000167912 -0.000240746 -8.64142e-05 -0.000152092 -5.84938e-05 0.000320598 -0.000122342 9.0347e-05 0.000152771 7.1561e-05 0.000107232 0.000118185 -0.000147809 -3.81801e-05 
1744.75 0 0.000295652 0.00206447 0.000105532 0.000155451 0.00591602 -0.000243496 -0.000631434 -0.00166222 -0.000453208 -0.00172651 -0.000166205 -9.9221e-05 -0.000184947 -6.53525e-05 0.000782212 -0.000204832 0.00120588 0.000219664 0.000171934 -0.000199436 -7.89081e-05 -0.000146548 -5.14074e-05 0.000313862 -0.000118674 8.80407e-05 0.000150272 7.61341e-05 0.000104912 0.000107974 -0.000154919 -4.33523e-05 
1745.1 0 0.000296738 0.00201496 0.00010099 0.000149703 0.00597408 -0.000269347 -0.000619723 -0.00149839 -0.000453706 -0.00159622 -0.000168768 -0.000112047 -0.000186738 -4.55131e-05 0.000801191 -0.000202877 0.00121826 0.000222334 0.000174334 -0.000162338 -7.1646e-05 -0.000142766 -4.33037e-05 0.000306597 -0.000114921 8.63641e-05 0.000148719 8.04251e-05 0.000103221 9.68607e-05 -0.000162638 -4.82141e-05 
1745.45 0 0.000300198 0.00196356 9.87086e-05 0.000145602 0.00602588 -0.000293834 -0.000608605 -0.00133768 -0.000451816 -0.00146551 -0.000171914 -0.000126679 -0.000192687 -2.17852e-05 0.000821026 -0.000200739 0.00122417 0.00022345 0.000173265 -0.000129493 -6.53552e-05 -0.000141768 -3.36006e-05 0.000297792 -0.000111726 8.32574e-05 0.000149071 8.34746e-05 0.000101337 8.56094e-05 -0.00017059 -5.21451e-05 
1745.8 0 0.00030211 0.00191251 9.71816e-05 0.000143665 0.00607135 -0.000316192 -0.000597659 -0.00118028 -0.000447296 -0.00133454 -0.000174941 -0.00014066 -0.000199236 4.15959e-06 0.000840482 -0.000198235 0.00122239 0.000221747 0.000168036 -0.000100149 -5.99841e-05 -0.000143596 -2.23053e-05 0.000286985 -0.000108989 7.73057e-05 0.00015106 8.46057e-05 9.91887e-05 7.55126e-05 -0.000177545 -5.53976e-05 
1746.15 0 0.000300167 0.0018629 9.60021e-05 0.000143227 0.00611159 -0.000336447 -0.000585067 -0.00102652 -0.000441903 -0.0012033 -0.000177113 -0.000152011 -0.000202275 3.12102e-05 0.000859017 -0.000195885 0.00121233 0.00021826 0.00015971 -7.32544e-05 -5.55297e-05 -0.000146811 -1.22518e-05 0.000276071 -0.000106197 6.9378e-05 0.000152991 8.42556e-05 9.72282e-05 6.76115e-05 -0.000182586 -5.84224e-05 
1746.5 0 0.000296482 0.0018138 9.52076e-05 0.000142629 0.00614898 -0.000354546 -0.000571184 -0.000876294 -0.000437158 -0.00107017 -0.000175967 -0.000160723 -0.000200159 5.93532e-05 0.000874388 -0.000192077 0.00119504 0.00021374 0.000152481 -5.1055e-05 -5.23503e-05 -0.000149366 -5.16601e-06 0.000267366 -0.000101655 5.97979e-05 0.000153959 8.26883e-05 9.58318e-05 6.17407e-05 -0.000185602 -5.99548e-05 
1746.85 0 0.000291734 0.00176414 9.42287e-05 0.000141633 0.00618447 -0.00037015 -0.000557921 -0.000730372 -0.000432704 -0.000933285 -0.000170859 -0.000167372 -0.000194129 9.0439e-05 0.000884117 -0.000184518 0.00117307 0.000208545 0.000150325 -3.68588e-05 -4.97263e-05 -0.000150824 -2.14631e-07 0.000261645 -9.42588e-05 4.91109e-05 0.000153854 7.93777e-05 9.58047e-05 5.71391e-05 -0.000187212 -5.84981e-05 
1747.2 0 0.000285829 0.0017125 9.25123e-05 0.000141548 0.00621866 -0.000382488 -0.000545113 -0.000589436 -0.000425757 -0.000792533 -0.000166783 -0.000173447 -0.000186211 0.000124359 0.000886506 -0.000174475 0.00114765 0.000203276 0.000152771 -3.0245e-05 -4.64394e-05 -0.000152434 5.22451e-06 0.000258339 -8.52928e-05 3.94933e-05 0.000152806 7.54905e-05 9.68667e-05 5.30591e-05 -0.000188281 -5.45794e-05 
1747.55 0 0.000280417 0.00165819 8.97633e-05 0.00014133 0.00625164 -0.000388676 -0.00053051 -0.00045102 -0.000415684 -0.000648503 -0.00016786 -0.000179872 -0.000176109 0.000157398 0.00088165 -0.000164898 0.00111751 0.000197569 0.000157115 -2.82922e-05 -4.21381e-05 -0.000155854 1.30458e-05 0.000256972 -7.60171e-05 3.22116e-05 0.000152033 7.20953e-05 9.71555e-05 4.89535e-05 -0.000189499 -5.10024e-05 
1747.9 0 0.000276333 0.00160153 8.6047e-05 0.000139663 0.00628045 -0.000387732 -0.000513521 -0.000312622 -0.000403338 -0.000503119 -0.000172587 -0.000188406 -0.000162697 0.000186393 0.000871134 -0.000155473 0.0010817 0.000189582 0.000161666 -3.03115e-05 -3.75479e-05 -0.000160088 2.16644e-05 0.000257716 -6.68155e-05 2.57691e-05 0.000152817 6.89134e-05 9.67446e-05 4.54187e-05 -0.000190572 -4.93459e-05 
1748.25 0 0.000272708 0.00154157 8.25103e-05 0.000136173 0.00630264 -0.000383082 -0.000493925 -0.000174989 -0.000388135 -0.000357877 -0.000175563 -0.000201138 -0.000148257 0.000209841 0.000856049 -0.000144601 0.00104332 0.000177912 0.000165417 -3.71852e-05 -3.35236e-05 -0.000163849 2.83753e-05 0.000259006 -5.78727e-05 1.79941e-05 0.000154316 6.55868e-05 9.63062e-05 4.3563e-05 -0.000191132 -4.84651e-05 
1748.6 0 0.000269485 0.00147784 8.02861e-05 0.000130457 0.00632023 -0.00037784 -0.000472342 -3.92281e-05 -0.000369899 -0.000211694 -0.00017487 -0.000218628 -0.000135849 0.000229927 0.000835385 -0.000131036 0.00100698 0.000162781 0.000165998 -4.90028e-05 -3.07254e-05 -0.000169224 3.24466e-05 0.000258669 -4.69413e-05 7.08283e-06 0.000156157 6.19909e-05 9.54215e-05 4.3288e-05 -0.000192239 -4.80405e-05 
1748.95 0 0.000267159 0.00141283 7.85472e-05 0.000123435 0.00633657 -0.000372218 -0.000449941 9.31929e-05 -0.000350041 -6.47892e-05 -0.000172569 -0.000238835 -0.000125129 0.000250833 0.000808767 -0.000111923 0.000974423 0.000145294 0.000161892 -6.49582e-05 -2.96621e-05 -0.000178117 3.49936e-05 0.000257388 -3.30979e-05 -7.22547e-06 0.000158009 5.81549e-05 9.35546e-05 4.32721e-05 -0.000193717 -4.82571e-05 
1749.3 0 0.000265438 0.00134917 7.64445e-05 0.000115284 0.00635333 -0.000366037 -0.000426961 0.000220873 -0.000331184 8.09746e-05 -0.000168575 -0.000259359 -0.000112568 0.000273058 0.000779213 -8.72669e-05 0.00094533 0.000125758 0.000154496 -8.32449e-05 -2.96137e-05 -0.000189561 3.57453e-05 0.000256699 -1.78463e-05 -2.2072e-05 0.00015823 5.40436e-05 8.99057e-05 4.27525e-05 -0.000194985 -4.87463e-05 
1749.65 0 0.000264401 0.00128673 7.47049e-05 0.000105166 0.00636956 -0.000359743 -0.000403752 0.000343842 -0.000315463 0.000225007 -0.000161352 -0.00028052 -9.82843e-05 0.000293861 0.000749581 -6.04612e-05 0.000917503 0.000104186 0.000145989 -0.00010094 -3.04883e-05 -0.000200433 3.28609e-05 0.00025692 -2.57057e-06 -3.53468e-05 0.000155618 5.03326e-05 8.50147e-05 4.18647e-05 -0.000196068 -4.81709e-05 
1750 0 0.000264525 0.00122331 7.21236e-05 9.34923e-05 0.00638422 -0.000353587 -0.00038061 0.000462702 -0.000305032 0.000368048 -0.000150356 -0.000302324 -8.49574e-05 0.000312218 0.000720475 -3.61495e-05 0.000887761 8.08458e-05 0.000137694 -0.000117662 -3.18701e-05 -0.000209645 2.57576e-05 0.000257494 1.21245e-05 -4.66049e-05 0.000150547 4.82446e-05 8.01572e-05 4.02662e-05 -0.000196245 -4.58203e-05 
1750.35 0 0.000264877 0.00115835 6.76243e-05 8.16994e-05 0.00639473 -0.000349111 -0.000357406 0.00058031 -0.000301391 0.00050994 -0.000137389 -0.000323486 -7.29851e-05 0.000327876 0.000690733 -1.68342e-05 0.000856247 5.61445e-05 0.000130661 -0.000135544 -3.22269e-05 -0.000217675 1.625e-05 0.0002585 2.63634e-05 -5.5516e-05 0.000143078 4.75535e-05 7.52869e-05 3.75021e-05 -0.000196152 -4.21811e-05 
1750.7 0 0.000264758 0.0010922 6.16461e-05 7.11084e-05 0.00639612 -0.000347611 -0.00033181 0.00070007 -0.000304042 0.000648161 -0.000124697 -0.000343127 -6.12138e-05 0.000341388 0.000659086 -2.12354e-06 0.00082483 2.93364e-05 0.000126315 -0.000154164 -3.10214e-05 -0.000223179 6.42098e-06 0.000260395 3.97859e-05 -6.30252e-05 0.000133773 4.57474e-05 6.9259e-05 3.4536e-05 -0.000197624 -3.74445e-05 
1751.05 0 0.000265021 0.00102491 5.46308e-05 6.27331e-05 0.00638714 -0.000348061 -0.000304102 0.000820981 -0.000312085 0.000782886 -0.000112838 -0.000359973 -4.90312e-05 0.00035436 0.000625425 8.63197e-06 0.000791893 -4.82337e-07 0.000124629 -0.000171928 -2.88975e-05 -0.000226835 -2.5586e-06 0.0002625 5.21126e-05 -7.04631e-05 0.000123818 4.15971e-05 6.28137e-05 3.21806e-05 -0.00020124 -3.18582e-05 
1751.4 0 0.000265836 0.000957157 4.68445e-05 5.68182e-05 0.00637038 -0.000350612 -0.000277805 0.000940654 -0.000325313 0.000917606 -0.000102785 -0.000371398 -3.85012e-05 0.000367336 0.00059029 1.59839e-05 0.000755185 -3.14142e-05 0.000124823 -0.000187836 -2.74499e-05 -0.000232431 -1.11769e-05 0.000264421 6.35244e-05 -7.72678e-05 0.000112687 3.68511e-05 5.71662e-05 3.00833e-05 -0.000205858 -2.64119e-05 
1751.75 0 0.00026533 0.000890439 3.7929e-05 5.34152e-05 0.00634922 -0.000355949 -0.000255817 0.00105768 -0.000341341 0.00105456 -9.50346e-05 -0.000374891 -2.99313e-05 0.000380237 0.000556455 1.9806e-05 0.000714758 -6.09941e-05 0.000126758 -0.000201155 -2.73896e-05 -0.000239554 -1.99735e-05 0.00026555 7.34908e-05 -8.16697e-05 9.95452e-05 3.25414e-05 5.16341e-05 2.7723e-05 -0.000210534 -2.15027e-05 
1752.1 0 0.000261539 0.000824886 2.80144e-05 5.21642e-05 0.00632425 -0.000363056 -0.000238396 0.0011712 -0.000356601 0.00119426 -8.6756e-05 -0.000373639 -2.00261e-05 0.000393664 0.000524891 1.95572e-05 0.000672223 -8.71884e-05 0.000131175 -0.00021221 -2.81884e-05 -0.000244159 -2.87971e-05 0.000264876 8.25378e-05 -8.3887e-05 8.45131e-05 2.86386e-05 4.57865e-05 2.57432e-05 -0.000215261 -1.75038e-05 
1752.45 0 0.000255566 0.000757639 1.91563e-05 5.17949e-05 0.00629472 -0.000369755 -0.000224213 0.00128256 -0.000369926 0.00133612 -7.60475e-05 -0.000373378 -6.08904e-06 0.000408609 0.000491956 1.78078e-05 0.000629847 -0.000106731 0.000136983 -0.000220779 -2.82499e-05 -0.000245185 -3.74874e-05 0.00026343 9.12387e-05 -8.61479e-05 6.84212e-05 2.52308e-05 4.06386e-05 2.37372e-05 -0.00022037 -1.44686e-05 
1752.8 0 0.000249399 0.000687509 1.25546e-05 5.20811e-05 0.00626121 -0.000375886 -0.000214569 0.00139448 -0.000383078 0.00147863 -6.45329e-05 -0.000375188 1.07693e-05 0.000423983 0.000456564 1.88432e-05 0.000587513 -0.000117457 0.000142043 -0.000226955 -2.76888e-05 -0.000244719 -4.5247e-05 0.000262527 9.86357e-05 -8.87223e-05 5.28992e-05 2.32489e-05 3.76427e-05 2.13671e-05 -0.000225056 -1.29408e-05 
1753.15 0 0.000244432 0.000616031 7.50879e-06 5.34211e-05 0.00622342 -0.000384664 -0.000209045 0.00150907 -0.000395071 0.00161934 -5.30644e-05 -0.000377759 2.84774e-05 0.000436818 0.000421131 2.22716e-05 0.000541429 -0.000120199 0.000144728 -0.000230992 -2.75293e-05 -0.000244252 -5.18847e-05 0.000261439 0.000103445 -8.97769e-05 3.8854e-05 2.261e-05 3.77868e-05 1.85759e-05 -0.000227303 -1.31093e-05 
1753.5 0 0.000241423 0.000543596 2.83803e-06 5.46953e-05 0.00617944 -0.000396082 -0.000203767 0.00162751 -0.000403866 0.00175617 -4.15647e-05 -0.000381549 4.58233e-05 0.000447632 0.000387039 2.51919e-05 0.000491138 -0.00011792 0.000142946 -0.000231789 -2.6148e-05 -0.000242674 -5.76437e-05 0.000260507 0.000105594 -8.82673e-05 2.66442e-05 2.24175e-05 4.02557e-05 1.52172e-05 -0.000227055 -1.39464e-05 
1753.85 0 0.000239647 0.000467882 -1.93795e-06 5.47083e-05 0.00612844 -0.000406156 -0.000196365 0.00174937 -0.00041113 0.00188851 -3.02304e-05 -0.000388365 6.29352e-05 0.000460011 0.000355583 2.8532e-05 0.000439381 -0.000113686 0.000138772 -0.000228254 -2.13276e-05 -0.000238709 -6.28505e-05 0.000261166 0.000104942 -8.49802e-05 1.67968e-05 2.21495e-05 4.23833e-05 1.26594e-05 -0.000224773 -1.46086e-05 
1754.2 0 0.000237228 0.000387801 -5.97935e-06 5.34976e-05 0.00607032 -0.000412673 -0.000187076 0.00187384 -0.000418546 0.00201802 -1.97922e-05 -0.000396445 8.0126e-05 0.00047538 0.000328605 3.41006e-05 0.000389957 -0.000110423 0.00013651 -0.000219623 -1.28128e-05 -0.000233999 -6.70068e-05 0.000261718 0.000101658 -8.06984e-05 9.88173e-06 2.06249e-05 4.1647e-05 1.04164e-05 -0.000220854 -1.582e-05 
1754.55 0 0.000231637 0.000303895 -9.45891e-06 5.15337e-05 0.00600199 -0.000417735 -0.000175976 0.00200075 -0.000423096 0.00214789 -1.26655e-05 -0.000400907 9.70308e-05 0.000493532 0.000307069 4.218e-05 0.000347712 -0.000109323 0.000137245 -0.000205412 -2.55212e-06 -0.000230417 -6.77961e-05 0.000259228 9.63813e-05 -7.39723e-05 5.11775e-06 1.74345e-05 3.85148e-05 6.69232e-06 -0.000216097 -1.82705e-05 
1754.9 0 0.000222156 0.000217953 -1.38815e-05 5.00722e-05 0.00591829 -0.000425114 -0.00016167 0.00212787 -0.000419042 0.00227858 -1.07105e-05 -0.0003994 0.000112411 0.000515218 0.000291068 5.00155e-05 0.000312622 -0.000108347 0.00014169 -0.000186384 7.00093e-06 -0.000227065 -6.42236e-05 0.000254241 8.96928e-05 -6.37671e-05 1.55733e-06 1.32353e-05 3.39986e-05 1.85497e-06 -0.000211169 -2.1076e-05 
1755.25 0 0.000211396 0.000132581 -1.90923e-05 4.95361e-05 0.00581788 -0.000435806 -0.000142997 0.00225212 -0.000403616 0.00240635 -1.46667e-05 -0.000392079 0.000125527 0.000538921 0.000279785 5.51003e-05 0.000279272 -0.000106339 0.000151245 -0.00016483 1.54983e-05 -0.000222521 -5.81674e-05 0.000248154 8.23323e-05 -5.19673e-05 -1.21389e-06 9.23759e-06 2.90215e-05 -3.27021e-06 -0.000208108 -2.29658e-05 
1755.6 0 0.00020136 4.95857e-05 -2.47239e-05 4.94076e-05 0.00570537 -0.000447443 -0.000122025 0.00237423 -0.000378095 0.00253012 -2.31124e-05 -0.000379053 0.000136291 0.000561522 0.000272144 5.77857e-05 0.000243232 -0.000104815 0.000165692 -0.000143768 2.39964e-05 -0.000217219 -5.2108e-05 0.000242103 7.54178e-05 -4.14034e-05 -3.12911e-06 7.69533e-06 2.38086e-05 -8.86138e-06 -0.000207158 -2.3302e-05 
1755.95 0 0.000191249 -2.9587e-05 -3.15939e-05 4.92138e-05 0.00558423 -0.00045719 -0.000102887 0.00249746 -0.000344598 0.00265084 -3.33158e-05 -0.000361686 0.000145854 0.000579968 0.000267609 5.85338e-05 0.000206033 -0.000105205 0.000183563 -0.00012479 3.11645e-05 -0.000210929 -4.58696e-05 0.000238252 6.98587e-05 -3.38458e-05 -5.45471e-06 9.5468e-06 1.91194e-05 -1.55906e-05 -0.000205726 -2.23888e-05 
1756.3 0 0.000181327 -0.000104175 -3.8817e-05 4.84761e-05 0.00545481 -0.000461778 -8.76194e-05 0.00261977 -0.000305182 0.00276789 -4.43345e-05 -0.000341895 0.000154017 0.000593692 0.0002655 5.57004e-05 0.00017086 -0.00010507 0.000201867 -0.000106718 3.54172e-05 -0.000202988 -3.9647e-05 0.00023666 6.543e-05 -2.92363e-05 -9.59184e-06 1.3415e-05 1.65284e-05 -2.32732e-05 -0.000202206 -2.0806e-05 
1756.65 0 0.00017235 -0.000174527 -4.55047e-05 4.764e-05 0.00531989 -0.000459451 -7.72338e-05 0.0027369 -0.000262253 0.00288062 -5.65249e-05 -0.000321763 0.000158844 0.000602269 0.000265463 4.76058e-05 0.00013778 -0.000103031 0.000216705 -8.90055e-05 3.63902e-05 -0.000194255 -3.5109e-05 0.000235228 6.07912e-05 -2.5255e-05 -1.41455e-05 1.68496e-05 1.61119e-05 -3.11819e-05 -0.000196635 -1.95626e-05 
1757 0 0.000165436 -0.000243057 -5.20947e-05 4.76303e-05 0.00518282 -0.000454043 -7.11653e-05 0.00284847 -0.000219028 0.00299062 -6.9914e-05 -0.000303943 0.000160073 0.000604505 0.000265936 3.5504e-05 0.000106049 -0.000102041 0.000227628 -7.10177e-05 3.38154e-05 -0.000185332 -3.2794e-05 0.000233679 5.49231e-05 -1.99137e-05 -1.76484e-05 1.96686e-05 1.82044e-05 -3.78548e-05 -0.000188624 -1.9815e-05 
1757.35 0 0.000162566 -0.000311603 -5.8676e-05 4.96755e-05 0.00504322 -0.00044951 -6.8819e-05 0.00295544 -0.000179804 0.0030979 -8.35952e-05 -0.000289404 0.000159109 0.000601057 0.000264821 2.34636e-05 7.40215e-05 -0.000104082 0.000239907 -5.22469e-05 2.9287e-05 -0.000177117 -3.25233e-05 0.000232952 4.88053e-05 -1.33749e-05 -1.99618e-05 2.2622e-05 2.37364e-05 -4.23863e-05 -0.000179162 -2.10689e-05 
1757.7 0 0.000164146 -0.000379633 -6.47538e-05 5.37921e-05 0.00489922 -0.0004489 -7.21419e-05 0.00305826 -0.000147441 0.0032006 -9.55659e-05 -0.000276317 0.000157893 0.000595114 0.000261006 1.43225e-05 4.25049e-05 -0.000109059 0.00025719 -3.36723e-05 2.40231e-05 -0.000170931 -3.49533e-05 0.000233046 4.50962e-05 -6.84342e-06 -2.27586e-05 2.5017e-05 3.07784e-05 -4.61547e-05 -0.000168998 -2.19256e-05 
1758.05 0 0.000169393 -0.000446463 -6.97974e-05 5.94508e-05 0.00475043 -0.000454667 -8.16684e-05 0.00315641 -0.000121232 0.0032953 -0.000105018 -0.000263207 0.000157881 0.000589755 0.000253372 5.6922e-06 1.36434e-05 -0.00011608 0.000276087 -1.49804e-05 1.79498e-05 -0.000165947 -3.86398e-05 0.000233542 4.39323e-05 -9.97067e-07 -2.66193e-05 2.58028e-05 3.61256e-05 -4.93128e-05 -0.000158674 -2.13472e-05 
1758.4 0 0.000176285 -0.000511823 -7.30518e-05 6.5767e-05 0.00459589 -0.000466273 -9.58343e-05 0.00324797 -0.000101458 0.00337929 -0.000112665 -0.000249447 0.000158753 0.000585252 0.000242556 -4.49892e-06 -1.27842e-05 -0.000123971 0.000292325 2.69843e-06 1.10384e-05 -0.000161062 -4.04948e-05 0.000232989 4.30798e-05 3.49274e-06 -2.9846e-05 2.6108e-05 3.86057e-05 -5.21369e-05 -0.000150357 -1.92024e-05 
1758.75 0 0.000183061 -0.000574368 -7.51698e-05 7.23875e-05 0.00443563 -0.000483185 -0.000113064 0.00333005 -8.80627e-05 0.00345357 -0.000119796 -0.000233961 0.000159509 0.000581529 0.000229238 -1.52602e-05 -3.58324e-05 -0.00013041 0.000307194 1.95426e-05 3.88357e-06 -0.00015765 -3.98707e-05 0.000230766 4.20744e-05 5.84396e-06 -3.24313e-05 2.77451e-05 3.91225e-05 -5.66335e-05 -0.000143484 -1.61681e-05 
1759.1 0 0.0001891 -0.00063295 -7.80994e-05 8.00968e-05 0.00427117 -0.000505414 -0.000133342 0.00340052 -7.76843e-05 0.00351949 -0.000126744 -0.000216011 0.000160071 0.000578526 0.0002131 -2.54787e-05 -5.51398e-05 -0.000132662 0.000323112 3.60627e-05 -1.64831e-06 -0.000156066 -3.78454e-05 0.00022698 4.18503e-05 6.03805e-06 -3.60954e-05 3.09431e-05 3.87817e-05 -6.3214e-05 -0.000135789 -1.22827e-05 
1759.45 0 0.000193588 -0.000688619 -8.19954e-05 8.90588e-05 0.00410504 -0.000531963 -0.000156917 0.00346018 -6.78583e-05 0.00357769 -0.000132248 -0.000196049 0.000160959 0.000575207 0.000193634 -3.5409e-05 -7.16779e-05 -0.000130665 0.00033906 5.05152e-05 -4.39466e-06 -0.000154822 -3.57486e-05 0.000221179 4.29388e-05 5.47118e-06 -4.20196e-05 3.45781e-05 3.85298e-05 -7.04235e-05 -0.000127383 -7.15596e-06 
1759.8 0 0.000195877 -0.000742754 -8.53972e-05 9.80088e-05 0.00393887 -0.000560189 -0.000180311 0.00351282 -5.72012e-05 0.00363026 -0.000134456 -0.000176023 0.000162107 0.000569683 0.000170808 -4.44049e-05 -8.65865e-05 -0.00012475 0.000352114 6.09206e-05 -5.03045e-06 -0.000152505 -3.40463e-05 0.000213995 4.52852e-05 5.35486e-06 -4.91764e-05 3.82125e-05 3.74098e-05 -7.67877e-05 -0.000120162 1.64056e-07 
1760.15 0 0.0001951 -0.000795358 -8.81619e-05 0.000105612 0.00377149 -0.000587535 -0.00019951 0.00356222 -4.45242e-05 0.0036796 -0.000132178 -0.000157756 0.000163073 0.000559946 0.000145632 -5.05305e-05 -0.000100986 -0.000114673 0.000362827 6.88617e-05 -3.26386e-06 -0.000148332 -3.18044e-05 0.000206217 4.87317e-05 4.00415e-06 -5.55484e-05 4.18534e-05 3.5037e-05 -8.24598e-05 -0.000113915 9.12764e-06 
1760.5 0 0.00019163 -0.000844298 -9.05469e-05 0.000112793 0.0036008 -0.000611817 -0.000214398 0.00360861 -2.82441e-05 0.003727 -0.00012476 -0.000140895 0.000164397 0.000546088 0.000118041 -5.32729e-05 -0.000114583 -0.00010052 0.000373506 7.76428e-05 2.51737e-06 -0.000142141 -2.94119e-05 0.000197748 5.29823e-05 -9.70291e-07 -5.92756e-05 4.47934e-05 3.32328e-05 -8.7453e-05 -0.000106587 1.75058e-05 
1760.85 0 0.000186235 -0.000889564 -9.25148e-05 0.000120837 0.00342654 -0.00063057 -0.000226462 0.0036497 -8.04516e-06 0.00377159 -0.000114227 -0.000125937 0.000165982 0.000529813 8.8205e-05 -5.407e-05 -0.000127038 -8.24767e-05 0.000383572 8.73741e-05 1.22498e-05 -0.000135587 -2.86094e-05 0.000188558 5.67195e-05 -7.8257e-06 -6.18048e-05 4.63532e-05 3.29933e-05 -9.18913e-05 -9.71168e-05 2.45541e-05 
1761.2 0 0.000179729 -0.000933544 -9.45465e-05 0.000128667 0.0032517 -0.000642882 -0.000236104 0.00368479 1.42839e-05 0.0038106 -0.00010336 -0.000114627 0.000166783 0.000514215 5.90339e-05 -5.53529e-05 -0.00013826 -6.08548e-05 0.000392738 9.61193e-05 2.38221e-05 -0.000131005 -2.96899e-05 0.000179212 5.76181e-05 -1.37055e-05 -6.4911e-05 4.7166e-05 3.32319e-05 -9.57875e-05 -8.59708e-05 3.10569e-05 
1761.55 0 0.000172692 -0.000976675 -9.72779e-05 0.000135653 0.00307968 -0.000648372 -0.000244478 0.00371428 3.81063e-05 0.00384154 -9.28557e-05 -0.000106518 0.000165761 0.000501559 3.30549e-05 -6.09717e-05 -0.000147876 -3.68973e-05 0.000401977 0.000103253 3.50456e-05 -0.000128705 -3.15656e-05 0.000170498 5.64649e-05 -1.82857e-05 -6.79658e-05 4.71935e-05 3.21048e-05 -9.85011e-05 -7.42311e-05 3.66086e-05 
1761.9 0 0.000165417 -0.00101845 -0.000101053 0.000141704 0.00291061 -0.00064827 -0.000252409 0.00373728 6.32183e-05 0.00386306 -8.43795e-05 -0.000101162 0.000163235 0.000489732 1.1532e-05 -7.30293e-05 -0.000155384 -1.31179e-05 0.000410053 0.000108633 4.44526e-05 -0.000127092 -3.44355e-05 0.00016258 5.54824e-05 -2.17612e-05 -6.97287e-05 4.56386e-05 2.97824e-05 -0.00010003 -6.30209e-05 4.00746e-05 
1762.25 0 0.000158287 -0.00105963 -0.000104303 0.000146694 0.00274278 -0.000645885 -0.000258848 0.0037551 8.71652e-05 0.00387584 -7.91349e-05 -0.000100232 0.000161069 0.000477543 -4.52248e-06 -8.90396e-05 -0.00015966 9.61335e-06 0.000413434 0.000112484 5.18674e-05 -0.000124663 -3.91036e-05 0.00015475 5.40383e-05 -2.4346e-05 -7.08642e-05 4.23612e-05 2.7986e-05 -0.000101 -5.18228e-05 4.17379e-05 
1762.6 0 0.000151268 -0.00110108 -0.000104999 0.000150942 0.0025752 -0.000644045 -0.000262049 0.00377033 0.000105292 0.00388197 -7.63061e-05 -0.00010378 0.00015833 0.000466615 -1.64762e-05 -0.000106491 -0.000159599 3.15306e-05 0.0004103 0.000117406 5.84603e-05 -0.000120816 -4.54742e-05 0.000145825 5.27877e-05 -2.6241e-05 -7.12953e-05 3.79985e-05 2.76788e-05 -0.000102021 -3.97263e-05 4.27583e-05 
1762.95 0 0.000142901 -0.00114136 -0.000104229 0.000154579 0.00240773 -0.000643336 -0.000261392 0.00378404 0.000115975 0.00388142 -7.5493e-05 -0.000110577 0.00015253 0.00045743 -2.85496e-05 -0.00012413 -0.000155226 5.05277e-05 0.000402509 0.000124138 6.57688e-05 -0.000116827 -5.30356e-05 0.000135135 5.39067e-05 -2.79851e-05 -6.9998e-05 3.26022e-05 2.84962e-05 -0.000103292 -2.70281e-05 4.42006e-05 
1763.3 0 0.000131802 -0.00117917 -0.000104176 0.000157498 0.0022413 -0.000644752 -0.000255786 0.00379609 0.000122081 0.00387364 -7.57548e-05 -0.000118317 0.000145262 0.000449925 -4.35902e-05 -0.000140248 -0.000148645 6.35906e-05 0.000391953 0.000132575 7.31663e-05 -0.000113302 -6.02145e-05 0.000122526 5.67833e-05 -3.14741e-05 -6.73897e-05 2.55052e-05 2.87745e-05 -0.000105179 -1.42531e-05 4.59026e-05 
1763.65 0 0.000118963 -0.00121445 -0.000104894 0.000159574 0.00207727 -0.000649382 -0.000245103 0.00380624 0.000125514 0.0038604 -7.60492e-05 -0.000123719 0.000140694 0.000444759 -6.16562e-05 -0.000152834 -0.00014305 7.09991e-05 0.00037951 0.000140629 7.83905e-05 -0.000110422 -6.5523e-05 0.000108768 6.04333e-05 -3.70225e-05 -6.38649e-05 1.74618e-05 2.84366e-05 -0.000108426 -2.34951e-06 4.6756e-05 
1764 0 0.000104906 -0.00124883 -0.000104938 0.000160884 0.00191388 -0.000656534 -0.000228647 0.00381563 0.000126434 0.00384261 -7.53633e-05 -0.00012545 0.000139957 0.000442084 -8.22044e-05 -0.000160666 -0.000139766 7.51394e-05 0.000366755 0.000145006 8.03894e-05 -0.00010655 -7.00218e-05 9.51925e-05 6.4366e-05 -4.18175e-05 -6.07147e-05 9.39714e-06 2.90343e-05 -0.000112849 7.14724e-06 4.63631e-05 
1764.35 0 8.89698e-05 -0.00128548 -0.00010438 0.000160665 0.00174858 -0.000662529 -0.000204046 0.0038235 0.000127589 0.00382012 -7.24969e-05 -0.000125856 0.000140728 0.00044083 -0.000104541 -0.000164379 -0.000138363 7.73143e-05 0.000355435 0.0001459 8.12773e-05 -0.000100141 -7.51771e-05 8.19022e-05 6.7845e-05 -4.44894e-05 -5.78157e-05 1.6857e-06 3.07233e-05 -0.000117771 1.37407e-05 4.62954e-05 
1764.7 0 7.16337e-05 -0.00132487 -0.000104334 0.000158419 0.00158071 -0.000662523 -0.00017394 0.00382931 0.000130916 0.00379445 -6.77032e-05 -0.000126662 0.000141427 0.000440394 -0.000126302 -0.000164921 -0.000139191 7.72285e-05 0.000345479 0.000144348 8.31694e-05 -9.22463e-05 -7.88623e-05 6.88053e-05 7.07628e-05 -4.65895e-05 -5.37011e-05 -4.63639e-06 3.27055e-05 -0.00012271 1.86394e-05 4.79379e-05 
1765.05 0 5.44578e-05 -0.00136492 -0.000105038 0.000155778 0.00141078 -0.000655872 -0.00014501 0.00383357 0.000135107 0.00376777 -6.06079e-05 -0.000128105 0.000142894 0.000440244 -0.000145734 -0.000163261 -0.000140527 7.51634e-05 0.00033595 0.00014266 8.52298e-05 -8.48601e-05 -7.88226e-05 5.52837e-05 7.45712e-05 -4.87688e-05 -4.95223e-05 -8.3095e-06 3.49988e-05 -0.000127835 2.37323e-05 5.11428e-05 
1765.4 0 3.82872e-05 -0.00140305 -0.00010576 0.000153987 0.00123781 -0.000645681 -0.000120031 0.00383585 0.000141627 0.00374082 -5.1557e-05 -0.000132346 0.000145076 0.000440037 -0.000163806 -0.000159037 -0.000137773 7.30824e-05 0.000325211 0.000144018 8.56309e-05 -7.79816e-05 -7.63619e-05 4.10493e-05 8.04402e-05 -5.03143e-05 -4.67823e-05 -1.05313e-05 3.7583e-05 -0.000133115 2.98862e-05 5.46087e-05 
1765.75 0 2.2327e-05 -0.00143947 -0.000105577 0.000152198 0.00106018 -0.000633218 -9.8159e-05 0.00383473 0.000152632 0.00371088 -4.41937e-05 -0.000140903 0.000144961 0.000439965 -0.000181471 -0.000151092 -0.000129867 7.14338e-05 0.000310768 0.000147705 8.32411e-05 -7.1492e-05 -7.2198e-05 2.81146e-05 8.77543e-05 -5.04382e-05 -4.50281e-05 -1.24297e-05 3.99332e-05 -0.000139076 3.64488e-05 5.68627e-05 
1766.1 0 6.54254e-06 -0.00147485 -0.000103733 0.000148177 0.000880282 -0.000617043 -7.87064e-05 0.00383029 0.000166975 0.00367398 -4.24981e-05 -0.000151593 0.000141671 0.000439635 -0.000196424 -0.000139499 -0.000120194 6.8425e-05 0.000293694 0.000151437 7.88604e-05 -6.65642e-05 -6.72519e-05 1.85488e-05 9.49307e-05 -4.94305e-05 -4.37502e-05 -1.34331e-05 4.09604e-05 -0.000145809 4.23768e-05 5.68309e-05 
1766.45 0 -9.2869e-06 -0.00150792 -9.9896e-05 0.000141483 0.000701683 -0.000596775 -6.20953e-05 0.0038203 0.000185233 0.00362949 -4.59948e-05 -0.000160714 0.000138538 0.000438097 -0.000205056 -0.000125728 -0.000112789 6.23935e-05 0.000277246 0.000155461 7.46408e-05 -6.23618e-05 -6.28837e-05 1.20801e-05 9.90037e-05 -4.90714e-05 -4.36588e-05 -1.4389e-05 4.02432e-05 -0.000151694 4.8136e-05 5.48306e-05 
1766.8 0 -2.64274e-05 -0.0015376 -9.50285e-05 0.000133521 0.000527193 -0.000575297 -4.8373e-05 0.00380004 0.000207706 0.00357827 -5.11989e-05 -0.000167722 0.000137863 0.000433885 -0.000208017 -0.000111613 -0.000108386 5.36069e-05 0.000262532 0.000161894 7.07417e-05 -5.77836e-05 -5.97146e-05 8.10428e-06 9.96868e-05 -4.92887e-05 -4.51142e-05 -1.7049e-05 3.89278e-05 -0.000155261 5.47246e-05 5.18692e-05 
1767.15 0 -4.17598e-05 -0.00156392 -9.04204e-05 0.000125083 0.000357793 -0.000556331 -3.75065e-05 0.00376924 0.000231088 0.00352139 -5.7697e-05 -0.000174692 0.000140573 0.000427925 -0.000209608 -9.96821e-05 -0.000105012 4.38267e-05 0.000249814 0.0001706 6.65082e-05 -5.20854e-05 -5.79405e-05 5.92985e-06 9.94656e-05 -4.83561e-05 -4.74961e-05 -2.1874e-05 3.83185e-05 -0.000156501 6.11654e-05 4.92075e-05 
1767.5 0 -5.24673e-05 -0.0015878 -8.54871e-05 0.000116979 0.000193191 -0.000541425 -2.86572e-05 0.00373199 0.000251645 0.00346191 -6.63247e-05 -0.000180215 0.00014548 0.000424092 -0.000211501 -9.15836e-05 -0.000102756 3.48039e-05 0.000240143 0.000181158 6.28003e-05 -4.43248e-05 -5.6512e-05 5.39559e-06 9.91065e-05 -4.52119e-05 -5.12959e-05 -2.77368e-05 3.97516e-05 -0.000156013 6.53491e-05 4.76466e-05 
1767.85 0 -6.13936e-05 -0.00161045 -8.01381e-05 0.000109858 3.24284e-05 -0.000530684 -1.9588e-05 0.00369144 0.000270978 0.00340335 -7.34741e-05 -0.000181196 0.000149747 0.000424119 -0.000214323 -8.87199e-05 -0.000103376 2.83536e-05 0.000234499 0.00019449 6.02661e-05 -3.44023e-05 -5.43033e-05 6.29514e-06 9.7834e-05 -3.97139e-05 -5.69239e-05 -3.3463e-05 4.34427e-05 -0.000154683 6.70399e-05 4.61015e-05 
1768.2 0 -7.10263e-05 -0.00163342 -7.55194e-05 0.000102611 -0.000125054 -0.000524271 -1.00599e-05 0.00364824 0.000293289 0.00334681 -7.63211e-05 -0.000178186 0.000152081 0.000424587 -0.000219816 -9.05203e-05 -0.000106714 2.5862e-05 0.000231298 0.000209124 5.76767e-05 -2.41831e-05 -5.10209e-05 8.67538e-06 9.58278e-05 -3.30162e-05 -6.44569e-05 -3.88711e-05 4.85086e-05 -0.000153071 6.83607e-05 4.3479e-05 
1768.55 0 -8.06418e-05 -0.00165695 -7.22123e-05 9.43916e-05 -0.000278679 -0.000519453 -1.71948e-06 0.0036028 0.000317867 0.00329194 -7.75091e-05 -0.000174038 0.000153158 0.000420414 -0.000226611 -9.35231e-05 -0.000110219 2.63873e-05 0.000226724 0.00022141 5.47225e-05 -1.52841e-05 -4.74788e-05 1.05581e-05 9.25427e-05 -2.64044e-05 -7.49051e-05 -4.41039e-05 5.46898e-05 -0.000151245 7.1954e-05 3.94185e-05 
1768.9 0 -9.05636e-05 -0.00167929 -6.99297e-05 8.61e-05 -0.000430334 -0.000513782 4.35726e-06 0.00355466 0.000339997 0.00323961 -8.11319e-05 -0.000169176 0.000154815 0.000410669 -0.000232764 -9.59495e-05 -0.000112688 2.78905e-05 0.000219373 0.000229057 5.17859e-05 -8.53599e-06 -4.53125e-05 9.75927e-06 8.8423e-05 -2.03674e-05 -8.83946e-05 -4.93429e-05 6.18955e-05 -0.000149477 7.84874e-05 3.51606e-05 
1769.25 0 -0.000101851 -0.00169802 -6.78773e-05 7.92879e-05 -0.000584274 -0.000508888 1.15102e-05 0.00350241 0.000356424 0.00318788 -8.76195e-05 -0.000162693 0.000159347 0.000399277 -0.000238856 -9.77408e-05 -0.000116574 3.13559e-05 0.000211473 0.000231174 4.83477e-05 -3.63509e-06 -4.52376e-05 7.50054e-06 8.54986e-05 -1.42251e-05 -0.000103488 -5.52006e-05 6.84161e-05 -0.000147999 8.50858e-05 3.25402e-05 
1769.6 0 -0.000115001 -0.00171149 -6.58077e-05 7.56818e-05 -0.000741878 -0.000504769 2.28502e-05 0.00344446 0.000367005 0.00313362 -9.33638e-05 -0.000155552 0.000167318 0.000388876 -0.000246738 -9.73052e-05 -0.000125249 3.78296e-05 0.000206286 0.000228311 4.44795e-05 1.62771e-06 -4.63812e-05 5.17359e-06 8.45362e-05 -7.90822e-06 -0.000118591 -6.07339e-05 7.28149e-05 -0.000146131 8.91744e-05 3.13552e-05 
1769.95 0 -0.000129232 -0.00171902 -6.44671e-05 7.45901e-05 -0.00090126 -0.000499027 3.56638e-05 0.00338118 0.000372618 0.0030769 -9.58551e-05 -0.000148267 0.000175335 0.000378596 -0.000255463 -9.48709e-05 -0.000140057 4.53304e-05 0.000204798 0.000222156 3.9479e-05 8.5068e-06 -4.68697e-05 3.8228e-06 8.43705e-05 -2.17379e-06 -0.000133236 -6.39301e-05 7.6293e-05 -0.000142732 9.11184e-05 3.07996e-05 
1770.3 0 -0.000142996 -0.00172232 -6.58072e-05 7.34428e-05 -0.00106019 -0.00049073 4.66767e-05 0.00331399 0.000375513 0.0030179 -9.45554e-05 -0.000140881 0.00017938 0.00037066 -0.000262979 -9.27951e-05 -0.000159145 5.06425e-05 0.000206096 0.000213314 3.22242e-05 1.68885e-05 -4.53425e-05 2.45779e-06 8.45877e-05 3.16076e-06 -0.000147204 -6.3977e-05 7.91994e-05 -0.000137144 9.07995e-05 3.10943e-05 
1770.65 0 -0.000154677 -0.00172311 -6.94212e-05 7.16958e-05 -0.00121463 -0.000478447 5.44009e-05 0.00324467 0.000380205 0.00295659 -9.03561e-05 -0.00013491 0.000179149 0.000366758 -0.000269404 -9.14685e-05 -0.000178096 5.25596e-05 0.000210743 0.000201504 2.39495e-05 2.54888e-05 -4.23454e-05 -4.22283e-07 8.604e-05 7.93572e-06 -0.000159597 -6.04642e-05 8.08643e-05 -0.00013083 8.70842e-05 3.20326e-05 
1771 0 -0.000163604 -0.00172116 -7.23784e-05 7.05851e-05 -0.0013628 -0.000460138 5.67789e-05 0.0031757 0.000388585 0.00289311 -8.4626e-05 -0.000128775 0.000175366 0.000363459 -0.000276636 -9.0774e-05 -0.000193687 5.11451e-05 0.000217327 0.000185738 1.49824e-05 3.37213e-05 -3.8888e-05 -3.17637e-06 8.88043e-05 1.14283e-05 -0.000170516 -5.37523e-05 8.14672e-05 -0.000124861 8.13977e-05 3.39868e-05 
1771.35 0 -0.000169754 -0.00171818 -7.42176e-05 6.99987e-05 -0.00150571 -0.000437404 5.3208e-05 0.00310725 0.000398464 0.00282778 -7.57516e-05 -0.000119547 0.000170262 0.00035696 -0.00028513 -9.14908e-05 -0.000207984 4.72289e-05 0.000221012 0.000165767 5.05854e-06 4.30363e-05 -3.55491e-05 -4.72525e-06 9.26707e-05 1.47062e-05 -0.000181206 -4.48351e-05 8.16524e-05 -0.000118967 7.63849e-05 3.79929e-05 
1771.7 0 -0.000173182 -0.001717 -7.59805e-05 6.86201e-05 -0.00164402 -0.000414792 4.42277e-05 0.00303813 0.000408206 0.00276272 -6.19085e-05 -0.000109131 0.000167017 0.000347111 -0.000293598 -9.31116e-05 -0.000223245 4.27367e-05 0.000217742 0.000145005 -5.21956e-06 5.38314e-05 -3.20021e-05 -6.33694e-06 9.87483e-05 1.90504e-05 -0.000190681 -3.61054e-05 8.14534e-05 -0.000112671 7.27515e-05 4.30969e-05 
1772.05 0 -0.000173758 -0.00171918 -7.67986e-05 6.69545e-05 -0.00177949 -0.000396729 3.4127e-05 0.00296695 0.000416874 0.00270165 -4.44998e-05 -0.000101178 0.000166485 0.000334804 -0.000301174 -9.51159e-05 -0.000238756 3.87599e-05 0.000207129 0.000127372 -1.46655e-05 6.50882e-05 -2.82469e-05 -9.0482e-06 0.000104895 2.41267e-05 -0.000196803 -2.94375e-05 8.03317e-05 -0.000105019 6.96781e-05 4.79387e-05 
1772.4 0 -0.000172288 -0.00172283 -7.64417e-05 6.62317e-05 -0.00191427 -0.000381652 2.76643e-05 0.00289077 0.000425936 0.00264692 -2.42753e-05 -9.80443e-05 0.000166819 0.000319104 -0.000307952 -9.64828e-05 -0.00025315 3.39389e-05 0.000191189 0.000114175 -2.19629e-05 7.40202e-05 -2.42685e-05 -1.35792e-05 0.000107983 2.91846e-05 -0.00020028 -2.48748e-05 7.80761e-05 -9.59574e-05 6.61952e-05 5.1548e-05 
1772.75 0 -0.000172216 -0.00172235 -7.62324e-05 6.68845e-05 -0.0020512 -0.000362623 2.68344e-05 0.00280861 0.000435933 0.00259602 -2.26666e-06 -9.90058e-05 0.000167376 0.000300568 -0.000314305 -9.40492e-05 -0.000264449 2.60448e-05 0.000171237 0.000105721 -2.74394e-05 7.89016e-05 -1.96214e-05 -2.01257e-05 0.00010885 3.33235e-05 -0.00020181 -2.24142e-05 7.60739e-05 -8.5812e-05 6.2554e-05 5.32247e-05 
1773.1 0 -0.000175554 -0.00171594 -7.66198e-05 6.85644e-05 -0.00218857 -0.000337054 3.15942e-05 0.00271931 0.000444028 0.0025426 1.74718e-05 -9.99231e-05 0.000167906 0.000283403 -0.000320837 -8.65731e-05 -0.000272149 1.55614e-05 0.000149955 0.000101695 -3.19963e-05 8.20919e-05 -1.60349e-05 -2.89356e-05 0.000108452 3.65532e-05 -0.000200415 -2.25509e-05 7.52374e-05 -7.53804e-05 5.96591e-05 5.38422e-05 
1773.45 0 -0.00018024 -0.00170511 -7.76618e-05 7.04619e-05 -0.00231814 -0.000309287 4.30923e-05 0.00262333 0.000448559 0.00248328 3.12409e-05 -9.83462e-05 0.000167411 0.000269564 -0.000327468 -7.73598e-05 -0.000277366 3.57727e-06 0.000130587 0.000102794 -3.56498e-05 8.65421e-05 -1.41136e-05 -4.00116e-05 0.000106509 4.0354e-05 -0.000196621 -2.45085e-05 7.44718e-05 -6.62652e-05 5.68345e-05 5.37911e-05 
1773.8 0 -0.000184079 -0.00169059 -7.91313e-05 7.13724e-05 -0.00243657 -0.000282516 6.10938e-05 0.00252321 0.000449481 0.002418 3.88069e-05 -9.63129e-05 0.000168055 0.000257566 -0.000333642 -6.93274e-05 -0.000280444 -9.43266e-06 0.000114577 0.000110295 -3.64428e-05 9.34604e-05 -1.22764e-05 -5.23007e-05 0.000103976 4.48603e-05 -0.000192944 -2.65524e-05 7.32416e-05 -5.87706e-05 5.29131e-05 5.27352e-05 
1774.15 0 -0.000186378 -0.00167376 -8.02608e-05 7.09837e-05 -0.00254685 -0.000255023 8.08033e-05 0.0024212 0.000445304 0.00235057 4.08758e-05 -9.46854e-05 0.000173716 0.00024761 -0.000338554 -6.19573e-05 -0.000283405 -2.17624e-05 0.000101187 0.000122316 -3.49627e-05 0.000100764 -9.96715e-06 -6.39997e-05 0.000101727 4.88128e-05 -0.000191596 -2.83915e-05 7.17865e-05 -5.19552e-05 4.87557e-05 5.03735e-05 
1774.5 0 -0.00018645 -0.00165554 -8.07682e-05 6.98274e-05 -0.00265154 -0.000226908 9.79108e-05 0.00232 0.000434999 0.00228514 3.75517e-05 -9.10797e-05 0.000184477 0.000240268 -0.000341312 -5.6103e-05 -0.000290495 -3.16004e-05 8.943e-05 0.000134507 -3.52934e-05 0.000106565 -7.16858e-06 -7.22311e-05 9.98549e-05 5.31226e-05 -0.000192045 -3.06381e-05 7.08702e-05 -4.58326e-05 4.57443e-05 4.58875e-05 
1774.85 0 -0.00018346 -0.00163578 -8.07784e-05 6.85231e-05 -0.00275165 -0.000201103 0.000113349 0.00222081 0.000418359 0.00222075 2.93229e-05 -8.52209e-05 0.000197483 0.000235235 -0.000341081 -5.44677e-05 -0.000303564 -3.75494e-05 7.79917e-05 0.000143777 -3.84751e-05 0.000110979 -5.09378e-06 -7.77053e-05 9.8143e-05 5.87971e-05 -0.000193827 -3.20698e-05 7.05722e-05 -4.00944e-05 4.40093e-05 3.9872e-05 
1775.2 0 -0.000177328 -0.00161512 -7.9944e-05 6.65696e-05 -0.00284587 -0.000178551 0.000129095 0.00212197 0.000396306 0.0021545 1.78444e-05 -8.04952e-05 0.000209605 0.00023087 -0.000337295 -5.68457e-05 -0.000320691 -4.00725e-05 6.6694e-05 0.000147842 -4.133e-05 0.00011434 -5.53856e-06 -8.35685e-05 9.58848e-05 6.49923e-05 -0.00019677 -3.171e-05 6.8771e-05 -3.46674e-05 4.32603e-05 3.34254e-05 
1775.55 0 -0.000169514 -0.00159367 -7.8631e-05 6.34153e-05 -0.00293089 -0.000159265 0.000145649 0.00202314 0.000369955 0.00208393 4.50274e-06 -7.63005e-05 0.00021829 0.000226771 -0.000330309 -5.94398e-05 -0.000337602 -4.14418e-05 5.63824e-05 0.000145863 -4.19611e-05 0.000115996 -6.79329e-06 -9.05355e-05 9.26172e-05 7.07706e-05 -0.000198639 -3.09071e-05 6.43697e-05 -2.8779e-05 4.24458e-05 2.66436e-05 
1775.9 0 -0.000161785 -0.00157009 -7.83405e-05 5.9573e-05 -0.00300418 -0.000143761 0.000162128 0.00192609 0.000339928 0.00200825 -9.7352e-06 -6.73093e-05 0.000224184 0.000222109 -0.000320006 -5.87521e-05 -0.000350709 -4.14015e-05 4.96047e-05 0.000139759 -3.92318e-05 0.000114427 -7.07407e-06 -9.85609e-05 8.78736e-05 7.74292e-05 -0.000195707 -3.11061e-05 5.89172e-05 -2.23697e-05 4.18475e-05 2.01524e-05 
1776.25 0 -0.000154932 -0.00154502 -7.85056e-05 5.42153e-05 -0.00306556 -0.000130767 0.000177053 0.00182928 0.000308497 0.00192791 -2.41157e-05 -5.13148e-05 0.000229431 0.000213926 -0.000305244 -5.39561e-05 -0.000357788 -3.69311e-05 4.65826e-05 0.000132596 -3.47249e-05 0.000109974 -6.7479e-06 -0.000106901 8.05077e-05 8.56831e-05 -0.000187128 -3.31813e-05 5.29144e-05 -1.74262e-05 4.22617e-05 1.45196e-05 
1776.6 0 -0.00014903 -0.00152147 -7.7391e-05 4.67995e-05 -0.00311751 -0.000118208 0.000190776 0.00173001 0.000278666 0.0018422 -3.81211e-05 -2.91681e-05 0.000232734 0.000202448 -0.000287249 -4.61196e-05 -0.000358569 -2.78903e-05 4.61599e-05 0.000126178 -3.05117e-05 0.000106154 -6.23062e-06 -0.000114215 7.13414e-05 9.42325e-05 -0.000175534 -3.5472e-05 4.46711e-05 -1.60795e-05 4.3028e-05 9.43414e-06 
1776.95 0 -0.000144778 -0.00149978 -7.52526e-05 3.89001e-05 -0.00316412 -0.000104063 0.000204197 0.00162758 0.000254186 0.00175002 -5.21073e-05 -3.35752e-06 0.000230953 0.000189806 -0.000270304 -3.6973e-05 -0.000354355 -1.63829e-05 5.05725e-05 0.000121029 -2.64474e-05 0.000105761 -4.76544e-06 -0.000120766 6.20107e-05 0.000100587 -0.000164085 -3.63354e-05 3.4647e-05 -1.77594e-05 4.32998e-05 6.28393e-06 
1777.3 0 -0.000142258 -0.00147795 -7.39664e-05 3.22513e-05 -0.00320716 -8.64755e-05 0.000216476 0.00152333 0.000237194 0.00165328 -6.75742e-05 2.28559e-05 0.000223976 0.000176243 -0.00025734 -2.92113e-05 -0.000347624 -3.06951e-06 5.97099e-05 0.000116862 -2.24252e-05 0.000107685 -2.30815e-06 -0.00012835 5.14261e-05 0.000103591 -0.000153923 -3.61664e-05 2.48171e-05 -2.19579e-05 4.24301e-05 5.0636e-06 
1777.65 0 -0.000140789 -0.00145546 -7.51198e-05 2.80968e-05 -0.00324693 -6.48303e-05 0.000226366 0.00142134 0.000225418 0.00155609 -8.71278e-05 4.62475e-05 0.000214593 0.000160907 -0.000249644 -2.34234e-05 -0.000340789 1.21428e-05 6.85952e-05 0.000112573 -2.00881e-05 0.000110528 5.96482e-07 -0.00013775 3.90485e-05 0.000104605 -0.000144151 -3.5287e-05 1.60136e-05 -2.91323e-05 4.02623e-05 3.60029e-06 
1778 0 -0.000139107 -0.00143211 -7.86118e-05 2.60941e-05 -0.0032835 -3.99937e-05 0.000234982 0.00132498 0.000213781 0.00145887 -0.000112771 6.41383e-05 0.000205112 0.000143124 -0.000246221 -1.79173e-05 -0.000334725 2.95835e-05 7.35395e-05 0.000108109 -1.94162e-05 0.000114474 3.29656e-06 -0.000147536 2.54321e-05 0.000105068 -0.000133144 -3.27129e-05 9.57144e-06 -3.85736e-05 3.85891e-05 2.57832e-06 
1778.35 0 -0.000135711 -0.00140745 -8.31763e-05 2.49229e-05 -0.00331574 -1.45696e-05 0.000242378 0.00123303 0.000199297 0.00135797 -0.000143218 7.44983e-05 0.000194181 0.000124503 -0.000243917 -1.11746e-05 -0.000329793 4.72976e-05 7.58773e-05 0.000105285 -1.6983e-05 0.000119549 4.93341e-06 -0.000155899 1.09819e-05 0.000105077 -0.000120588 -2.97826e-05 6.00219e-06 -4.90297e-05 3.88413e-05 2.39201e-06 
1778.7 0 -0.000130176 -0.00138161 -9.01441e-05 2.43796e-05 -0.00334208 5.82064e-06 0.000246321 0.00114226 0.000182105 0.00125388 -0.000176568 7.83166e-05 0.000181417 0.00010565 -0.000241303 -2.24616e-06 -0.000326505 5.8904e-05 7.74602e-05 0.000105405 -1.1296e-05 0.000124365 5.88707e-06 -0.000162707 -2.38113e-06 0.000103944 -0.000107877 -2.96397e-05 3.4298e-06 -6.01611e-05 4.06902e-05 2.0024e-06 
1779.05 0 -0.000122576 -0.00135518 -9.98296e-05 2.40325e-05 -0.00336416 1.68933e-05 0.000245888 0.00105083 0.000164734 0.0011515 -0.000211051 8.04465e-05 0.000169668 8.54688e-05 -0.00023748 8.10531e-06 -0.000326268 6.10672e-05 7.89431e-05 0.000108067 -3.82611e-06 0.000127858 8.03701e-06 -0.00016727 -1.34695e-05 0.000102061 -9.61835e-05 -3.21789e-05 8.75745e-07 -7.12325e-05 4.40951e-05 1.84374e-06 
1779.4 0 -0.000114594 -0.0013296 -0.000110224 2.27583e-05 -0.00338477 1.89807e-05 0.000241734 0.00095849 0.000149832 0.00105453 -0.000242792 8.53074e-05 0.000160009 6.26056e-05 -0.000231922 1.60721e-05 -0.000329074 5.7507e-05 7.92643e-05 0.000112988 3.68995e-06 0.000128898 1.28661e-05 -0.000167772 -2.13933e-05 0.000100414 -8.54158e-05 -3.47603e-05 -1.98224e-06 -8.00669e-05 4.8563e-05 2.08382e-06 
1779.75 0 -0.000108389 -0.00130582 -0.000120281 1.9413e-05 -0.00340618 1.19162e-05 0.000235964 0.000865191 0.000138193 0.000964331 -0.000268329 9.42715e-05 0.00015141 3.82116e-05 -0.000226245 1.92e-05 -0.000333108 5.18389e-05 7.7839e-05 0.000119277 8.92679e-06 0.000127728 1.93695e-05 -0.000163702 -2.63767e-05 9.93986e-05 -7.6357e-05 -3.59146e-05 -6.32519e-06 -8.45637e-05 5.21684e-05 1.21699e-06 
1780.1 0 -0.000103718 -0.00128297 -0.000128409 1.49675e-05 -0.00343177 -2.64259e-06 0.000232116 0.000772853 0.00012961 0.000879688 -0.000285683 0.000106166 0.000143181 1.45105e-05 -0.000224341 1.91507e-05 -0.000337831 4.54607e-05 7.61128e-05 0.000126549 1.02327e-05 0.000125449 2.67159e-05 -0.000158517 -2.97693e-05 9.8834e-05 -6.97533e-05 -3.47698e-05 -1.24685e-05 -8.57481e-05 5.43058e-05 -1.1885e-06 
1780.45 0 -0.000100395 -0.00125795 -0.000133398 1.07195e-05 -0.00346521 -1.83415e-05 0.000231762 0.000683599 0.000123188 0.000797586 -0.000296482 0.000119003 0.000135152 -7.94564e-06 -0.000228631 1.8691e-05 -0.000341469 3.98683e-05 7.48262e-05 0.000134213 8.45959e-06 0.000123263 3.56399e-05 -0.000155507 -3.24494e-05 9.78379e-05 -6.36314e-05 -2.9917e-05 -2.11425e-05 -8.55911e-05 5.62971e-05 -3.57493e-06 
1780.8 0 -9.83844e-05 -0.00122837 -0.000136378 6.71622e-06 -0.00350472 -2.98042e-05 0.000232235 0.000596239 0.00011937 0.000715266 -0.000303774 0.000133721 0.000128505 -2.85408e-05 -0.000237519 1.96965e-05 -0.00034277 3.3713e-05 7.29013e-05 0.000139176 5.3587e-06 0.000121648 4.57814e-05 -0.000155336 -3.50783e-05 9.56587e-05 -5.728e-05 -2.2365e-05 -3.27057e-05 -8.52424e-05 5.93757e-05 -5.56144e-06 
1781.15 0 -9.71254e-05 -0.00119396 -0.000138293 1.99681e-06 -0.00354333 -3.64984e-05 0.000229477 0.000508565 0.00011893 0.000632275 -0.000308173 0.000153035 0.000125949 -4.77136e-05 -0.000248508 2.2505e-05 -0.000342995 2.55154e-05 6.88947e-05 0.000141447 4.80889e-07 0.00012027 5.5864e-05 -0.000156427 -3.86066e-05 9.32136e-05 -5.24407e-05 -1.49054e-05 -4.45239e-05 -8.59622e-05 6.29855e-05 -7.72165e-06 
1781.5 0 -9.72955e-05 -0.00115576 -0.000139627 -3.71206e-06 -0.00357629 -4.39409e-05 0.000222358 0.000419289 0.00011996 0.000549253 -0.000308548 0.000175736 0.000126493 -6.75263e-05 -0.000259572 2.67657e-05 -0.000342936 1.63941e-05 6.16969e-05 0.000142533 -7.05431e-06 0.000118888 6.57803e-05 -0.000156042 -4.34411e-05 9.07252e-05 -4.98417e-05 -7.94951e-06 -5.49609e-05 -8.81026e-05 6.59421e-05 -9.12647e-06 
1781.85 0 -9.96537e-05 -0.00111575 -0.000140684 -9.9326e-06 -0.00360369 -5.821e-05 0.00021219 0.000330213 0.000119837 0.00046651 -0.000304573 0.000197508 0.000127433 -8.85161e-05 -0.000269274 3.15319e-05 -0.000342162 8.81334e-06 5.30128e-05 0.000141822 -1.50425e-05 0.000118248 7.52027e-05 -0.000153309 -4.77023e-05 8.70296e-05 -4.85101e-05 -1.4229e-07 -6.43886e-05 -9.05174e-05 6.76065e-05 -8.22466e-06 
1782.2 0 -0.000104034 -0.00107556 -0.000141439 -1.59441e-05 -0.00362718 -8.01737e-05 0.000201042 0.000243643 0.000117622 0.000382718 -0.000297222 0.000215241 0.000129544 -0.000109632 -0.000278778 3.64405e-05 -0.000340296 5.1287e-06 4.35741e-05 0.000137687 -2.19176e-05 0.000118481 8.31678e-05 -0.000149331 -4.98195e-05 8.18981e-05 -4.62824e-05 8.11711e-06 -7.3506e-05 -9.27474e-05 6.77523e-05 -5.3364e-06 
1782.55 0 -0.000109623 -0.00103493 -0.000141449 -2.03824e-05 -0.00364762 -0.000106234 0.000191854 0.000158232 0.000113006 0.00029609 -0.000287863 0.000228126 0.000136022 -0.000129338 -0.00029107 4.12708e-05 -0.000338126 5.33422e-06 3.12341e-05 0.000130019 -2.88659e-05 0.000117295 8.96275e-05 -0.000146105 -4.98249e-05 7.61161e-05 -4.18516e-05 1.52094e-05 -8.19323e-05 -9.4573e-05 6.72822e-05 -1.90728e-06 
1782.9 0 -0.00011491 -0.000991564 -0.00013947 -2.33002e-05 -0.00366211 -0.000131854 0.000186046 7.16474e-05 0.000105325 0.000205173 -0.000277384 0.000236606 0.000147017 -0.000148274 -0.000308148 4.49466e-05 -0.000336838 8.71927e-06 1.75518e-05 0.000121324 -3.60133e-05 0.000114122 9.58191e-05 -0.000145442 -4.9273e-05 7.03549e-05 -3.63189e-05 1.89846e-05 -8.90351e-05 -9.52818e-05 6.75124e-05 1.63564e-06 
1783.25 0 -0.000118922 -0.000943415 -0.000135718 -2.67123e-05 -0.003667 -0.000155607 0.000182274 -1.79416e-05 9.55251e-05 0.000110168 -0.000265694 0.00024228 0.000159077 -0.00016748 -0.000329317 4.66911e-05 -0.000336362 1.23099e-05 7.27975e-06 0.000114602 -4.14258e-05 0.000111305 0.000103193 -0.000146539 -5.02151e-05 6.59339e-05 -3.11808e-05 1.84409e-05 -9.4407e-05 -9.43849e-05 6.92483e-05 4.66566e-06 
1783.6 0 -0.000123184 -0.000891505 -0.000131652 -3.10506e-05 -0.00366116 -0.000177705 0.000179896 -0.000111538 8.85391e-05 1.39385e-05 -0.00025217 0.00024761 0.000170884 -0.000185363 -0.000353695 4.86743e-05 -0.000336462 1.29876e-05 4.48355e-06 0.000110505 -4.52042e-05 0.000109137 0.000112646 -0.000145796 -5.33019e-05 6.36096e-05 -2.71761e-05 1.68144e-05 -9.78381e-05 -9.23726e-05 7.21862e-05 6.14384e-06 
1783.95 0 -0.000130839 -0.000839044 -0.000128011 -3.55631e-05 -0.00364472 -0.000196112 0.000179268 -0.000207366 8.90668e-05 -8.17347e-05 -0.000238778 0.000252946 0.00018215 -0.000201984 -0.000381551 5.20491e-05 -0.000337355 9.86374e-06 1.14057e-05 0.000107892 -4.85656e-05 0.000106562 0.000123526 -0.000142203 -5.6171e-05 6.2753e-05 -2.47902e-05 1.80408e-05 -0.000100419 -8.96856e-05 7.64353e-05 6.17427e-06 
1784.3 0 -0.000143379 -0.000789779 -0.000124344 -3.98739e-05 -0.00361786 -0.000208144 0.000181539 -0.000301971 9.97467e-05 -0.000176622 -0.000229199 0.000257225 0.000191944 -0.000219599 -0.00041156 5.54313e-05 -0.000338709 3.81438e-06 2.64353e-05 0.000106132 -5.13647e-05 0.00010554 0.000133165 -0.000138195 -5.66466e-05 6.225e-05 -2.49242e-05 2.18852e-05 -0.000102615 -8.60479e-05 8.02141e-05 5.55916e-06 
1784.65 0 -0.000158892 -0.000745336 -0.000119552 -4.39227e-05 -0.00358142 -0.000212287 0.000188467 -0.000393064 0.000121224 -0.00026989 -0.00022141 0.000260329 0.000199349 -0.000238535 -0.000439217 5.99745e-05 -0.000342397 -4.19944e-06 4.48871e-05 0.000104953 -5.35385e-05 0.000108402 0.000140508 -0.000133803 -5.55632e-05 6.15537e-05 -2.78081e-05 2.5806e-05 -0.000103472 -8.09296e-05 8.16089e-05 3.77766e-06 
1785 0 -0.000174459 -0.000703742 -0.000113914 -4.7911e-05 -0.00353768 -0.000207557 0.000198047 -0.000479345 0.000150303 -0.000361728 -0.000209659 0.000260869 0.000204393 -0.00025695 -0.000461 6.58051e-05 -0.000351438 -1.38489e-05 6.31969e-05 0.000103464 -5.48631e-05 0.000113548 0.000146044 -0.00012871 -5.35362e-05 6.02278e-05 -3.24322e-05 2.92783e-05 -0.000103379 -7.55638e-05 8.13092e-05 -5.56588e-07 
1785.35 0 -0.00018891 -0.000662291 -0.000109589 -5.14416e-05 -0.00348943 -0.000194024 0.000206558 -0.000559222 0.000182566 -0.000452279 -0.000192268 0.000256295 0.000207745 -0.000273921 -0.000476978 7.13706e-05 -0.000364736 -2.24722e-05 8.03549e-05 0.000101863 -5.61208e-05 0.000118116 0.000149903 -0.000124989 -5.03073e-05 5.79443e-05 -3.77223e-05 3.38386e-05 -0.000104593 -7.14362e-05 7.88763e-05 -6.10883e-06 
1785.7 0 -0.000201006 -0.00062143 -0.000108072 -5.39456e-05 -0.00343772 -0.000173062 0.000211629 -0.00063208 0.000215244 -0.000541671 -0.000172976 0.000246605 0.000209841 -0.000289958 -0.000489918 7.60796e-05 -0.00037884 -2.65761e-05 9.61196e-05 0.000102227 -5.86324e-05 0.000120985 0.000151249 -0.000125176 -4.60265e-05 5.55802e-05 -4.23073e-05 4.04824e-05 -0.000107616 -6.89646e-05 7.43149e-05 -1.01311e-05 
1786.05 0 -0.000210248 -0.000581497 -0.000106976 -5.56683e-05 -0.00338086 -0.00014734 0.000212308 -0.000698544 0.000248878 -0.000629464 -0.000156187 0.000233407 0.000210006 -0.000304385 -0.00050366 7.88952e-05 -0.000392948 -2.53029e-05 0.000109505 0.000105467 -6.20734e-05 0.000122315 0.000149576 -0.000129956 -4.10951e-05 5.44683e-05 -4.51677e-05 4.8148e-05 -0.000110604 -6.7304e-05 6.94189e-05 -1.09489e-05 
1786.4 0 -0.000218868 -0.00054151 -0.000104506 -5.66675e-05 -0.00331978 -0.000120461 0.000209283 -0.000763155 0.000284457 -0.000714735 -0.000142328 0.000219449 0.000207206 -0.000315473 -0.000520822 7.99972e-05 -0.00040929 -1.95397e-05 0.000118979 0.000109697 -6.48274e-05 0.000123547 0.000146984 -0.000135938 -3.66772e-05 5.45512e-05 -4.64198e-05 5.36947e-05 -0.000112973 -6.56509e-05 6.59867e-05 -8.09483e-06 
1786.75 0 -0.000229691 -0.000502697 -0.000101466 -5.72391e-05 -0.00325743 -9.37151e-05 0.000204401 -0.000830811 0.000318907 -0.00079624 -0.000128013 0.00020784 0.000202543 -0.000324416 -0.000540146 7.9645e-05 -0.000426358 -1.04485e-05 0.000122915 0.000113058 -6.64155e-05 0.000125638 0.000145745 -0.000139868 -3.49446e-05 5.68213e-05 -4.66154e-05 5.56633e-05 -0.000116484 -6.3835e-05 6.42325e-05 -3.84529e-06 
1787.1 0 -0.000242548 -0.000466154 -9.7434e-05 -5.74462e-05 -0.00319411 -6.71367e-05 0.000200405 -0.000899853 0.00034809 -0.000873054 -0.000110157 0.000199034 0.000196571 -0.000334463 -0.00055841 7.44187e-05 -0.000440787 1.37492e-06 0.000122398 0.000114627 -6.61346e-05 0.000128862 0.000145571 -0.000142244 -3.57046e-05 6.25245e-05 -4.57061e-05 5.68341e-05 -0.000121418 -6.06816e-05 6.28365e-05 -1.73874e-06 
1787.45 0 -0.000254493 -0.000430399 -9.19817e-05 -5.73034e-05 -0.00313034 -4.0555e-05 0.000197637 -0.000966618 0.000371619 -0.000944605 -8.95769e-05 0.000192566 0.000189037 -0.000345866 -0.000573694 6.06675e-05 -0.000451479 1.68337e-05 0.000118638 0.000113328 -6.32043e-05 0.000133447 0.000145809 -0.000143648 -3.72828e-05 7.10538e-05 -4.36414e-05 5.78502e-05 -0.000126546 -5.54105e-05 6.17989e-05 -2.46698e-06 
1787.8 0 -0.000262874 -0.000395708 -8.5643e-05 -5.67662e-05 -0.00306825 -1.30341e-05 0.000195162 -0.00103021 0.000391102 -0.00101089 -6.66225e-05 0.000188388 0.000179865 -0.000357416 -0.000585198 4.03791e-05 -0.000457327 3.49835e-05 0.000111025 0.000107709 -5.94128e-05 0.000138353 0.000146189 -0.000143204 -3.99076e-05 7.99108e-05 -4.08743e-05 5.59858e-05 -0.000131893 -4.92957e-05 6.22463e-05 -5.19446e-06 
1788.15 0 -0.000267084 -0.000362152 -7.81466e-05 -5.64788e-05 -0.00300644 1.67386e-05 0.000194108 -0.00109065 0.000409224 -0.0010723 -4.09973e-05 0.000185479 0.000168914 -0.000370718 -0.000592641 1.90864e-05 -0.000456287 5.22728e-05 0.000102019 9.68014e-05 -5.70498e-05 0.000142645 0.000146843 -0.000143636 -4.39536e-05 8.63942e-05 -3.80994e-05 5.19523e-05 -0.000137663 -4.27891e-05 6.48672e-05 -1.00209e-05 
1788.5 0 -0.000267981 -0.00032743 -6.95145e-05 -5.69895e-05 -0.00294333 4.87578e-05 0.000195278 -0.00114904 0.000427891 -0.00112867 -1.47545e-05 0.000180824 0.000156543 -0.000387074 -0.000595845 3.03477e-07 -0.000448798 6.57709e-05 9.53313e-05 8.01996e-05 -5.65257e-05 0.000147211 0.000148133 -0.0001474 -4.90883e-05 9.00883e-05 -3.29035e-05 4.84031e-05 -0.000142611 -3.49646e-05 6.91681e-05 -1.71575e-05 
1788.85 0 -0.000268087 -0.000290527 -6.05647e-05 -5.71561e-05 -0.00287981 8.04896e-05 0.000197995 -0.00120602 0.000444701 -0.001183 9.98517e-06 0.000171864 0.000145281 -0.000404977 -0.000595037 -1.36703e-05 -0.000437287 7.54586e-05 8.94671e-05 5.82232e-05 -5.6963e-05 0.000153465 0.000149062 -0.00015201 -5.4482e-05 9.1274e-05 -2.33837e-05 4.58505e-05 -0.000145634 -2.6381e-05 7.26834e-05 -2.46882e-05 
1789.2 0 -0.000270154 -0.000252107 -5.13948e-05 -5.62108e-05 -0.00281556 0.000108711 0.000202696 -0.00125923 0.000458166 -0.00123866 3.23599e-05 0.000159253 0.000137599 -0.000421707 -0.000590098 -2.25368e-05 -0.000424032 8.38892e-05 8.24782e-05 3.37835e-05 -5.80911e-05 0.000161862 0.000148622 -0.000154424 -5.90528e-05 9.0748e-05 -1.1185e-05 4.32447e-05 -0.000147581 -1.87137e-05 7.46526e-05 -3.0274e-05 
1789.55 0 -0.000273131 -0.000213025 -4.30921e-05 -5.42911e-05 -0.00274957 0.00013444 0.000209519 -0.0013075 0.000468737 -0.00129473 5.18473e-05 0.000142789 0.000134671 -0.000434959 -0.000580765 -2.86471e-05 -0.000409867 9.31787e-05 7.43903e-05 1.1185e-05 -5.96511e-05 0.000171249 0.000147082 -0.000153643 -6.19512e-05 8.95124e-05 1.5618e-06 3.97704e-05 -0.000149657 -1.29386e-05 7.63548e-05 -3.5386e-05 
1789.9 0 -0.000275901 -0.000174203 -3.66975e-05 -5.0818e-05 -0.00268072 0.000159889 0.000215679 -0.00135288 0.000477177 -0.00134682 6.99399e-05 0.000122047 0.000135438 -0.000445769 -0.000570004 -3.41e-05 -0.000394569 0.0001029 6.64669e-05 -6.30043e-06 -6.20357e-05 0.000180444 0.000143207 -0.000149992 -6.29855e-05 8.67953e-05 1.32036e-05 3.53792e-05 -0.000151131 -8.82495e-06 7.83714e-05 -4.11407e-05 
1790.25 0 -0.000278761 -0.000135714 -3.28087e-05 -4.63006e-05 -0.00260915 0.000184384 0.000220582 -0.00139727 0.000485104 -0.00139127 8.86802e-05 9.67982e-05 0.000137139 -0.000456355 -0.000561313 -3.92154e-05 -0.000376912 0.000110218 6.13398e-05 -1.67916e-05 -6.54484e-05 0.000188465 0.000136666 -0.000145273 -6.23097e-05 8.25494e-05 2.30287e-05 3.01119e-05 -0.000151127 -6.35227e-06 8.01802e-05 -4.56255e-05 
1790.6 0 -0.000280981 -9.76795e-05 -3.09846e-05 -4.18011e-05 -0.00253518 0.000208179 0.000226356 -0.00144223 0.000491647 -0.00142907 0.000108133 6.84172e-05 0.000140083 -0.000465963 -0.000554259 -4.37735e-05 -0.000356229 0.000113822 6.06665e-05 -2.01747e-05 -6.84095e-05 0.000192944 0.000129181 -0.000140996 -6.05267e-05 7.84248e-05 3.16865e-05 2.35093e-05 -0.000149211 -5.40217e-06 8.10773e-05 -4.90214e-05 
1790.95 0 -0.000281145 -5.982e-05 -2.9365e-05 -3.83434e-05 -0.00245842 0.000234 0.000233178 -0.00148795 0.000492673 -0.0014648 0.000127986 3.94531e-05 0.000144434 -0.000472603 -0.000547845 -4.80583e-05 -0.000332241 0.000115591 6.40888e-05 -1.89985e-05 -6.98221e-05 0.000192697 0.000121964 -0.00013734 -5.71062e-05 7.59095e-05 3.92758e-05 1.59005e-05 -0.000146615 -5.96109e-06 7.94689e-05 -5.24284e-05 
1791.3 0 -0.000279723 -2.24246e-05 -2.79059e-05 -3.60537e-05 -0.00238034 0.000262494 0.0002374 -0.00153314 0.000485825 -0.00150147 0.000146795 1.36262e-05 0.000148728 -0.000477019 -0.000541014 -5.34117e-05 -0.000304865 0.000116249 7.0354e-05 -1.51029e-05 -7.0629e-05 0.000190983 0.000115213 -0.000135332 -5.16859e-05 7.51011e-05 4.48313e-05 9.49635e-06 -0.000144683 -7.32308e-06 7.53614e-05 -5.56106e-05 
1791.65 0 -0.000278359 1.39635e-05 -2.78977e-05 -3.55347e-05 -0.00230276 0.00029088 0.000235955 -0.0015775 0.000472276 -0.0015408 0.000163934 -6.70785e-06 0.00015342 -0.000482935 -0.000531317 -5.94914e-05 -0.00027522 0.000116082 7.63262e-05 -7.26714e-06 -7.24209e-05 0.000190266 0.000108363 -0.000135782 -4.62203e-05 7.44809e-05 4.87506e-05 6.14273e-06 -0.000143463 -8.64881e-06 6.99769e-05 -5.78948e-05 
1792 0 -0.000276915 5.01662e-05 -2.74204e-05 -3.71555e-05 -0.00222654 0.000316686 0.000229514 -0.00162007 0.000454724 -0.00158426 0.000181084 -2.0714e-05 0.000157914 -0.000489714 -0.000514836 -6.27582e-05 -0.000246172 0.000116981 7.98874e-05 4.61793e-06 -7.46305e-05 0.000190058 0.000100943 -0.000137794 -4.33371e-05 7.19155e-05 5.18285e-05 6.35828e-06 -0.00014257 -8.73032e-06 6.49912e-05 -5.85596e-05 
1792.35 0 -0.000274576 8.61958e-05 -2.48616e-05 -3.91012e-05 -0.00215191 0.000339941 0.00021981 -0.00166078 0.000434775 -0.00163243 0.000200201 -2.93336e-05 0.000159253 -0.000493468 -0.0004895 -6.23791e-05 -0.00022069 0.000123598 8.27618e-05 1.83833e-05 -7.55365e-05 0.000190475 9.29354e-05 -0.00013969 -4.33331e-05 6.8122e-05 5.34094e-05 8.91976e-06 -0.000140793 -7.49785e-06 6.12465e-05 -5.77875e-05 
1792.7 0 -0.000271455 0.000120625 -2.01084e-05 -3.94571e-05 -0.00207761 0.000362673 0.000209473 -0.0017015 0.000411966 -0.00168444 0.000220265 -3.62515e-05 0.000156425 -0.000493093 -0.00045837 -5.96582e-05 -0.000198089 0.000136446 8.63704e-05 3.23329e-05 -7.46522e-05 0.000189891 8.57274e-05 -0.00014112 -4.38767e-05 6.3908e-05 5.30755e-05 1.12282e-05 -0.000138047 -5.48585e-06 5.66947e-05 -5.5805e-05 
1793.05 0 -0.000267832 0.000154219 -1.30488e-05 -3.80036e-05 -0.00200155 0.000387301 0.000201867 -0.00174365 0.000383239 -0.00173713 0.000238246 -4.39725e-05 0.000150372 -0.000490626 -0.000424225 -5.52775e-05 -0.000177059 0.000148449 8.91216e-05 4.54775e-05 -7.24974e-05 0.000187539 8.08032e-05 -0.0001431 -4.36434e-05 5.90846e-05 5.21872e-05 1.15281e-05 -0.000134867 -2.48419e-06 5.05561e-05 -5.25266e-05 
1793.4 0 -0.000263795 0.000188902 -4.74285e-06 -3.59875e-05 -0.0019214 0.000415972 0.000198928 -0.00178725 0.000346933 -0.00178727 0.000251681 -5.18303e-05 0.000145063 -0.000487139 -0.000387606 -5.12604e-05 -0.000155124 0.000154977 8.97912e-05 5.66094e-05 -7.08339e-05 0.000184542 7.7085e-05 -0.000144555 -4.36427e-05 5.39789e-05 5.27326e-05 1.05015e-05 -0.000132674 5.20145e-07 4.37967e-05 -4.8232e-05 
1793.75 0 -0.000258805 0.000225173 4.13222e-06 -3.46447e-05 -0.00183558 0.000446761 0.000198435 -0.0018293 0.00030466 -0.00183495 0.000258275 -5.68739e-05 0.000144768 -0.000481024 -0.000352816 -4.91777e-05 -0.000130621 0.00015856 8.91674e-05 6.47989e-05 -7.08673e-05 0.00018189 7.20639e-05 -0.000144511 -4.53214e-05 4.92142e-05 5.51125e-05 9.47498e-06 -0.000132584 2.24483e-06 3.65995e-05 -4.34819e-05 
1794.1 0 -0.000250888 0.000261502 1.37281e-05 -3.29381e-05 -0.00174666 0.000475183 0.000197323 -0.00186669 0.000259808 -0.00187975 0.000257403 -5.9495e-05 0.000147428 -0.000470258 -0.000326155 -4.85251e-05 -0.000105154 0.000162817 8.83585e-05 6.98719e-05 -7.13866e-05 0.000180226 6.55137e-05 -0.000144042 -4.84712e-05 4.54818e-05 5.96165e-05 9.34504e-06 -0.000133419 2.27386e-06 2.96729e-05 -3.90277e-05 
1794.45 0 -0.00024057 0.000295861 2.28975e-05 -3.02386e-05 -0.00165732 0.00050022 0.000193926 -0.00189818 0.000214916 -0.00191936 0.000250952 -6.20479e-05 0.000148926 -0.000456523 -0.00030978 -4.84646e-05 -7.92964e-05 0.000167934 8.68693e-05 7.12609e-05 -7.05221e-05 0.00017874 6.00364e-05 -0.000142489 -4.94363e-05 4.31329e-05 6.57502e-05 1.02195e-05 -0.000133854 1.2106e-06 2.45871e-05 -3.56282e-05 
1794.8 0 -0.000230059 0.000327046 3.1365e-05 -2.7694e-05 -0.00156868 0.000520723 0.000188191 -0.00192402 0.000170918 -0.00195012 0.000240181 -6.30201e-05 0.00014825 -0.000442693 -0.000301819 -4.81063e-05 -5.26304e-05 0.000171869 8.29612e-05 6.75752e-05 -6.81622e-05 0.000175188 5.71357e-05 -0.000138896 -4.59548e-05 4.23889e-05 7.10769e-05 1.20359e-05 -0.000133504 6.85679e-07 2.15649e-05 -3.30001e-05 
1795.15 0 -0.000220643 0.000355802 3.97736e-05 -2.68069e-05 -0.00148294 0.000536493 0.000181402 -0.00194388 0.000127879 -0.00197048 0.000228252 -6.04435e-05 0.00014549 -0.000432066 -0.000299071 -4.52432e-05 -2.54735e-05 0.000172888 7.4243e-05 5.71079e-05 -6.52088e-05 0.000168128 5.63704e-05 -0.000132855 -4.07104e-05 4.15215e-05 7.36769e-05 1.40946e-05 -0.000131806 6.1641e-07 1.92259e-05 -3.02413e-05 
1795.5 0 -0.000213875 0.000383991 4.89215e-05 -2.86673e-05 -0.00140285 0.000549923 0.000176699 -0.00195754 8.66153e-05 -0.00198467 0.000218133 -5.36058e-05 0.000141803 -0.000425431 -0.000300381 -3.91513e-05 2.11224e-06 0.000170363 6.03761e-05 4.08699e-05 -6.28396e-05 0.00015846 5.69239e-05 -0.000125418 -3.63522e-05 3.94184e-05 7.41274e-05 1.67906e-05 -0.000129153 5.57683e-07 1.71863e-05 -2.7522e-05 
1795.85 0 -0.000209559 0.000412686 5.84072e-05 -3.19109e-05 -0.00132801 0.000563922 0.000175168 -0.00196652 5.04074e-05 -0.00199562 0.000209917 -4.36292e-05 0.000138067 -0.00042136 -0.000305703 -3.30151e-05 2.7476e-05 0.000164756 4.45547e-05 2.18733e-05 -6.09764e-05 0.00014816 5.89387e-05 -0.000117815 -3.30569e-05 3.67195e-05 7.51205e-05 2.08055e-05 -0.000127204 1.68756e-06 1.55753e-05 -2.46175e-05 
1796.2 0 -0.000205736 0.000441669 6.61099e-05 -3.5247e-05 -0.00125718 0.000579997 0.000173499 -0.00197275 1.83987e-05 -0.00200327 0.000202249 -3.20293e-05 0.000135855 -0.000419783 -0.000313533 -3.04269e-05 5.039e-05 0.000158334 2.7596e-05 9.05409e-07 -5.9722e-05 0.000137487 6.21726e-05 -0.00010971 -3.03324e-05 3.27485e-05 7.80008e-05 2.51432e-05 -0.000126611 4.77675e-06 1.45746e-05 -2.25812e-05 
1796.55 0 -0.00020118 0.00046995 7.03185e-05 -3.8442e-05 -0.00118737 0.0005977 0.000169311 -0.00197677 -1.21408e-05 -0.002007 0.000195738 -2.03929e-05 0.000137378 -0.000419866 -0.000322592 -3.05387e-05 7.19196e-05 0.000153343 7.455e-06 -2.17791e-05 -5.9674e-05 0.000125263 6.42179e-05 -0.00010223 -2.68778e-05 2.67073e-05 8.04418e-05 2.82444e-05 -0.000127508 9.16567e-06 1.51701e-05 -2.36866e-05 
1796.9 0 -0.000195015 0.000498027 6.99195e-05 -4.06829e-05 -0.00111502 0.000615243 0.000163183 -0.00197752 -4.09982e-05 -0.00200856 0.000193775 -1.04933e-05 0.000141465 -0.000420006 -0.000332838 -2.98318e-05 9.06251e-05 0.000150551 -1.38537e-05 -4.52794e-05 -5.92875e-05 0.000111101 6.34349e-05 -9.61298e-05 -2.18122e-05 1.79705e-05 8.16288e-05 2.89621e-05 -0.000129684 1.24157e-05 1.73496e-05 -2.66244e-05 
1797.25 0 -0.000185611 0.000526817 6.552e-05 -4.10604e-05 -0.00103973 0.000631315 0.000154895 -0.00197562 -6.8872e-05 -0.00201219 0.000199047 -3.94758e-06 0.000144701 -0.000422081 -0.000343456 -2.87044e-05 0.000106218 0.000149793 -3.03184e-05 -6.89082e-05 -5.61691e-05 9.602e-05 6.04041e-05 -9.08239e-05 -1.48574e-05 6.42539e-06 8.3461e-05 2.62219e-05 -0.000131867 1.39149e-05 1.96408e-05 -2.99841e-05 
1797.6 0 -0.000171503 0.000556307 5.95853e-05 -3.98481e-05 -0.000962401 0.000646653 0.000143327 -0.00197376 -9.82277e-05 -0.00202087 0.000208112 -2.35433e-06 0.000145145 -0.000428102 -0.000353879 -2.88253e-05 0.000119013 0.000151081 -4.01754e-05 -8.98396e-05 -4.98777e-05 8.17322e-05 5.599e-05 -8.5841e-05 -7.69876e-06 -5.96555e-06 8.67652e-05 2.0578e-05 -0.000132826 1.43842e-05 2.12391e-05 -3.47474e-05 
1797.95 0 -0.000154114 0.000585654 5.29353e-05 -3.74869e-05 -0.00088201 0.000660899 0.000128551 -0.00197397 -0.000130585 -0.0020333 0.000216968 -5.68973e-06 0.000143724 -0.000435022 -0.000363028 -2.97839e-05 0.000131409 0.000153728 -4.42828e-05 -0.000103095 -4.06415e-05 6.95129e-05 5.10031e-05 -8.07385e-05 -3.14564e-06 -1.79532e-05 9.05424e-05 1.5018e-05 -0.000132834 1.26686e-05 2.28904e-05 -3.98701e-05 
1798.3 0 -0.000135044 0.000615291 4.58161e-05 -3.39012e-05 -0.000796594 0.000669254 0.000111903 -0.0019757 -0.000164696 -0.00204404 0.000224285 -1.30294e-05 0.00014247 -0.000439145 -0.000368936 -2.99935e-05 0.000144898 0.000156904 -4.14345e-05 -0.000108084 -2.88134e-05 5.85178e-05 4.65808e-05 -7.48919e-05 -1.08682e-06 -2.95204e-05 9.30042e-05 1.10523e-05 -0.000131556 9.98778e-06 2.4883e-05 -4.3391e-05 
1798.65 0 -0.000115009 0.000645613 3.9747e-05 -3.04214e-05 -0.000706287 0.000669581 9.57697e-05 -0.00197633 -0.000197477 -0.00205134 0.000229737 -2.32991e-05 0.000140774 -0.000438928 -0.000371578 -2.9049e-05 0.000156549 0.000159759 -3.24932e-05 -0.000110075 -1.45415e-05 4.83117e-05 4.37473e-05 -6.84595e-05 -7.87263e-07 -3.941e-05 9.34144e-05 8.38571e-06 -0.000128405 7.58686e-06 2.58021e-05 -4.41338e-05 
1799 0 -9.59885e-05 0.000674603 3.57644e-05 -2.77191e-05 -0.00061377 0.000663804 8.24163e-05 -0.00197476 -0.000226675 -0.00205628 0.000234424 -3.41032e-05 0.000137481 -0.000434365 -0.000371438 -2.80695e-05 0.0001661 0.000162269 -1.90741e-05 -0.000113088 1.15539e-06 3.92926e-05 4.20846e-05 -6.31495e-05 -2.64752e-06 -4.55815e-05 9.23713e-05 6.87071e-06 -0.000123887 5.35983e-06 2.58521e-05 -4.2569e-05 
1799.35 0 -7.96773e-05 0.000700025 3.29288e-05 -2.43884e-05 -0.000523125 0.000653368 7.40898e-05 -0.00197151 -0.00025048 -0.00205833 0.000238758 -4.47011e-05 0.000133417 -0.000425449 -0.000368083 -2.88351e-05 0.000174325 0.000164558 -2.06657e-06 -0.000117106 1.66818e-05 3.14381e-05 4.03204e-05 -5.98733e-05 -5.57281e-06 -4.82034e-05 9.07798e-05 5.34286e-06 -0.000119912 3.88945e-06 2.68695e-05 -4.08353e-05 
1799.7 0 -6.68757e-05 0.000722774 3.04317e-05 -2.0275e-05 -0.000437019 0.000638651 7.34879e-05 -0.0019685 -0.000271391 -0.00205823 0.000241791 -5.63075e-05 0.000131214 -0.000412276 -0.000361434 -3.17198e-05 0.000180299 0.000164762 1.67193e-05 -0.000120564 3.14119e-05 2.4253e-05 3.76056e-05 -5.85686e-05 -7.85391e-06 -4.96344e-05 8.95507e-05 3.65524e-06 -0.000116895 3.49297e-06 2.92909e-05 -3.9623e-05 
1800.05 0 -5.75212e-05 0.000745004 2.88027e-05 -1.5184e-05 -0.000355827 0.000620504 7.98921e-05 -0.00196589 -0.000293325 -0.00205963 0.000243364 -7.02875e-05 0.000131819 -0.000397686 -0.00035206 -3.48586e-05 0.000184023 0.00016026 3.73623e-05 -0.000123019 4.46733e-05 1.68191e-05 3.33216e-05 -5.84965e-05 -9.1857e-06 -5.08493e-05 8.82346e-05 2.6046e-06 -0.000112822 4.99145e-06 3.21107e-05 -3.88777e-05 
1800.4 0 -5.07428e-05 0.00076759 2.81731e-05 -9.63992e-06 -0.000278128 0.000600223 8.88929e-05 -0.00196086 -0.000317211 -0.0020644 0.000242973 -8.55121e-05 0.000133942 -0.000385298 -0.000339962 -3.61733e-05 0.000186304 0.000150963 6.04396e-05 -0.000123815 5.50185e-05 8.88047e-06 2.73017e-05 -5.88304e-05 -1.08508e-05 -5.12664e-05 8.52921e-05 1.80402e-06 -0.000108055 8.06941e-06 3.58863e-05 -3.77368e-05 
1800.75 0 -4.57456e-05 0.000791282 2.77346e-05 -5.59225e-06 -0.000202131 0.000578435 9.53765e-05 -0.00195388 -0.000339736 -0.00207039 0.000239578 -9.91837e-05 0.000135887 -0.000374785 -0.00032516 -3.63269e-05 0.000187108 0.000140306 8.33954e-05 -0.000123017 6.21266e-05 2.59701e-06 1.94294e-05 -5.93674e-05 -1.43707e-05 -5.02648e-05 7.96383e-05 1.59793e-06 -0.000104823 1.17113e-05 4.07835e-05 -3.57416e-05 
1801.1 0 -4.14837e-05 0.000815518 2.70171e-05 -4.21098e-06 -0.00012683 0.000555465 9.7267e-05 -0.00194955 -0.0003585 -0.002075 0.000231544 -0.000108982 0.000136427 -0.000364548 -0.000309133 -3.57942e-05 0.000184232 0.000133083 0.000104006 -0.000120517 6.64691e-05 -1.0225e-06 9.40163e-06 -6.02748e-05 -2.06536e-05 -4.78886e-05 7.2668e-05 2.12718e-06 -0.000103621 1.67193e-05 4.38192e-05 -3.33564e-05 
1801.45 0 -3.61916e-05 0.00083843 2.59304e-05 -4.85228e-06 -5.05813e-05 0.000532418 9.65263e-05 -0.00194959 -0.000374943 -0.00207593 0.00021947 -0.0001139 0.000134798 -0.000353981 -0.000292626 -3.31676e-05 0.000178793 0.000132362 0.00012047 -0.000114094 6.92038e-05 -2.34196e-06 -2.18001e-06 -6.22712e-05 -2.92953e-05 -4.52942e-05 6.55386e-05 1.80114e-06 -0.000103133 2.26386e-05 4.35679e-05 -3.14938e-05 
1801.8 0 -3.13884e-05 0.000858813 2.3466e-05 -5.61668e-06 2.7872e-05 0.000509245 9.40309e-05 -0.00195334 -0.000390925 -0.00207098 0.000206907 -0.000112768 0.000131383 -0.000344217 -0.000275064 -2.81965e-05 0.000175656 0.000136521 0.000132359 -0.000100696 7.27386e-05 -1.11401e-06 -1.31722e-05 -6.61241e-05 -3.803e-05 -4.38198e-05 5.84719e-05 5.92303e-07 -0.000102451 2.87033e-05 4.1376e-05 -3.12424e-05 
1802.15 0 -2.94053e-05 0.000876896 1.99891e-05 -5.94948e-06 0.000109462 0.00048339 8.91992e-05 -0.00195786 -0.000405909 -0.00206003 0.000194913 -0.000109007 0.000127352 -0.000335357 -0.000255874 -2.48053e-05 0.000176906 0.000143529 0.000142548 -8.20404e-05 7.75834e-05 1.52342e-06 -2.23972e-05 -7.22419e-05 -4.49407e-05 -4.27344e-05 5.23407e-05 -1.04675e-06 -0.000100905 3.44963e-05 3.9286e-05 -3.28207e-05 
1802.5 0 -2.74771e-05 0.000892789 1.70835e-05 -5.8177e-06 0.000194673 0.000456313 8.31646e-05 -0.00196 -0.000418971 -0.00204332 0.000180057 -0.000109524 0.000124992 -0.000325601 -0.000234189 -2.68541e-05 0.000179068 0.00015343 0.000152095 -6.28253e-05 8.19736e-05 5.2649e-06 -2.84948e-05 -7.91878e-05 -5.05792e-05 -4.18896e-05 4.71125e-05 -3.40004e-06 -9.92504e-05 4.02562e-05 3.79106e-05 -3.50122e-05 
1802.85 0 -2.2522e-05 0.000905062 1.5786e-05 -5.93437e-06 0.000282723 0.000432553 7.7065e-05 -0.00195906 -0.00043215 -0.00202138 0.000163794 -0.000116516 0.00012492 -0.000314012 -0.000207551 -3.2528e-05 0.000177871 0.000164356 0.000160531 -4.63929e-05 8.5346e-05 1.09477e-05 -3.06594e-05 -8.31858e-05 -5.72206e-05 -4.21635e-05 4.32947e-05 -5.47894e-06 -9.77963e-05 4.55171e-05 3.70952e-05 -3.62162e-05 
1803.2 0 -1.59865e-05 0.000912133 1.62776e-05 -5.77447e-06 0.000371472 0.000412031 6.95679e-05 -0.00195417 -0.000446523 -0.00199547 0.000150864 -0.000128123 0.000123489 -0.000299263 -0.000176526 -3.84316e-05 0.00017361 0.000173182 0.000167293 -3.46324e-05 8.87271e-05 1.735e-05 -3.04948e-05 -8.38675e-05 -6.54701e-05 -4.37563e-05 4.18137e-05 -7.42288e-06 -9.56737e-05 4.91431e-05 3.67665e-05 -3.6885e-05 
1803.55 0 -1.07501e-05 0.000913771 1.73987e-05 -4.23854e-06 0.000460352 0.000391072 6.0004e-05 -0.00194219 -0.000461183 -0.00196356 0.000140338 -0.000140974 0.000119268 -0.000284161 -0.000145564 -4.284e-05 0.000167927 0.000178386 0.000171046 -2.62166e-05 9.10175e-05 2.22622e-05 -2.9838e-05 -8.48935e-05 -7.50754e-05 -4.5149e-05 4.19742e-05 -1.01047e-05 -9.30245e-05 5.06715e-05 3.68829e-05 -3.85585e-05 
1803.9 0 -6.99731e-06 0.000910948 1.80001e-05 -2.3898e-06 0.000550316 0.000369332 4.99928e-05 -0.00192213 -0.000474651 -0.00192352 0.000129294 -0.000153621 0.000114046 -0.000273191 -0.000116193 -4.53157e-05 0.000160709 0.000181309 0.000172785 -1.86552e-05 9.07591e-05 2.62253e-05 -2.94858e-05 -8.70482e-05 -8.62371e-05 -4.45421e-05 4.17746e-05 -1.23794e-05 -8.96667e-05 5.03199e-05 3.67883e-05 -4.11268e-05 
1804.25 0 -3.60636e-06 0.000905396 1.83889e-05 -1.56032e-06 0.000639767 0.000350773 3.90047e-05 -0.00189753 -0.000485367 -0.00187702 0.0001155 -0.000164446 0.000106784 -0.000267019 -8.64573e-05 -4.47079e-05 0.000151491 0.000182049 0.00017556 -1.13318e-05 8.96024e-05 2.99852e-05 -3.0243e-05 -8.86144e-05 -9.72188e-05 -4.37645e-05 3.99509e-05 -1.29501e-05 -8.62085e-05 4.84701e-05 3.56643e-05 -4.52675e-05 
1804.6 0 -2.88138e-07 0.000899762 1.93345e-05 -1.17938e-06 0.000726385 0.000337905 2.43493e-05 -0.00187134 -0.000492389 -0.00182544 9.69044e-05 -0.000169819 9.68476e-05 -0.000264796 -5.67539e-05 -4.01407e-05 0.000140968 0.000177905 0.000181703 -5.88086e-06 8.97126e-05 3.34215e-05 -3.29722e-05 -8.80806e-05 -0.000105242 -4.42933e-05 3.72893e-05 -1.27699e-05 -8.30193e-05 4.55541e-05 3.40342e-05 -5.26418e-05 
1804.95 0 1.92177e-06 0.000895214 2.1881e-05 -1.13612e-06 0.000809005 0.000329816 6.07322e-06 -0.00184207 -0.000494926 -0.00176926 7.41329e-05 -0.000170479 8.66152e-05 -0.000266705 -2.80476e-05 -3.28235e-05 0.000129185 0.000170372 0.00019062 -5.22972e-06 8.98602e-05 3.77184e-05 -3.68743e-05 -8.50742e-05 -0.000109595 -4.66666e-05 3.52406e-05 -1.25703e-05 -7.8707e-05 4.16021e-05 3.19929e-05 -6.27669e-05 
1805.3 0 1.54065e-06 0.000890904 2.57793e-05 -2.26076e-06 0.000887703 0.000324256 -1.24348e-05 -0.00180671 -0.000492384 -0.00171015 4.93823e-05 -0.000169697 7.68866e-05 -0.000271089 1.987e-06 -2.13843e-05 0.000116199 0.000162474 0.000200173 -9.88572e-06 8.8914e-05 4.36836e-05 -4.17401e-05 -7.99844e-05 -0.000110958 -5.11942e-05 3.52727e-05 -1.09929e-05 -7.29289e-05 3.60723e-05 2.90104e-05 -7.32239e-05 
1805.65 0 -7.82283e-07 0.000886285 2.92802e-05 -3.11507e-06 0.000962543 0.000320028 -2.96924e-05 -0.00176295 -0.000486965 -0.00165165 2.58601e-05 -0.000168607 6.66911e-05 -0.000275277 3.53545e-05 -3.39815e-06 0.000102356 0.000152445 0.000208117 -1.62843e-05 8.83304e-05 4.93907e-05 -4.91111e-05 -7.3279e-05 -0.000110068 -5.66789e-05 3.7989e-05 -7.76025e-06 -6.72966e-05 3.09485e-05 2.53586e-05 -8.21526e-05 
1806 0 -1.39633e-06 0.000881058 3.11597e-05 -2.21951e-06 0.00103393 0.000316562 -4.52802e-05 -0.00171259 -0.000482956 -0.0015955 7.56023e-06 -0.000168422 5.48854e-05 -0.000278988 6.95443e-05 2.08828e-05 8.69029e-05 0.000139347 0.000214214 -2.16805e-05 8.81903e-05 5.31072e-05 -5.78732e-05 -6.64265e-05 -0.000107953 -6.16493e-05 4.27492e-05 -3.77197e-06 -6.19348e-05 2.77758e-05 2.022e-05 -8.84753e-05 
1806.35 0 2.31828e-06 0.000875368 3.0962e-05 -4.56436e-07 0.0011035 0.000313403 -5.83076e-05 -0.00166061 -0.000484304 -0.00154139 -4.63289e-06 -0.000171305 4.09527e-05 -0.000283966 0.000101034 4.85052e-05 7.02496e-05 0.000124214 0.000221466 -2.75314e-05 8.72429e-05 5.4276e-05 -6.46e-05 -6.08096e-05 -0.000105642 -6.59016e-05 4.8792e-05 1.32782e-07 -5.5488e-05 2.64529e-05 1.19747e-05 -9.20023e-05 
1806.7 0 9.91097e-06 0.000869374 2.96577e-05 9.45006e-07 0.001172 0.000308438 -7.11861e-05 -0.00160883 -0.00049085 -0.0014901 -1.22327e-05 -0.000175613 2.53772e-05 -0.00029078 0.00012883 7.66032e-05 5.43278e-05 0.00010644 0.000230737 -3.58083e-05 8.43579e-05 5.27223e-05 -6.74196e-05 -5.63904e-05 -0.000104515 -7.00174e-05 5.56513e-05 3.52609e-06 -4.72914e-05 2.7252e-05 1.38784e-06 -9.27722e-05 
1807.05 0 2.00475e-05 0.000863454 2.76091e-05 1.90709e-06 0.00124067 0.00029904 -8.64157e-05 -0.00155748 -0.000499925 -0.00144156 -1.56145e-05 -0.000177733 8.50579e-06 -0.000298664 0.000152151 0.000103708 4.0701e-05 8.78061e-05 0.000241229 -4.72054e-05 7.96717e-05 4.79276e-05 -6.58936e-05 -5.26388e-05 -0.000106559 -7.37753e-05 6.28685e-05 6.59267e-06 -3.81069e-05 2.9301e-05 -9.42814e-06 -9.15132e-05 
1807.4 0 3.10685e-05 0.000857822 2.46425e-05 2.68535e-06 0.00131049 0.000284415 -0.000103756 -0.00150819 -0.000507939 -0.00139507 -1.541e-05 -0.000177302 -8.11945e-06 -0.000306841 0.000170354 0.000130108 2.96439e-05 7.07246e-05 0.000251391 -6.2949e-05 7.43922e-05 4.05657e-05 -6.11791e-05 -4.86861e-05 -0.000111605 -7.69825e-05 7.0431e-05 1.00126e-05 -2.93199e-05 3.06762e-05 -2.00412e-05 -9.06902e-05 
1807.75 0 4.01652e-05 0.000851164 2.22648e-05 2.90595e-06 0.00138148 0.000265765 -0.000121883 -0.00146119 -0.000510712 -0.00135083 -1.45489e-05 -0.000175479 -2.33873e-05 -0.000315423 0.000184144 0.000155204 2.16674e-05 5.51948e-05 0.000258295 -8.32302e-05 6.8673e-05 3.28579e-05 -5.50151e-05 -4.36865e-05 -0.00011629 -8.02252e-05 7.92007e-05 1.50731e-05 -2.15014e-05 3.00408e-05 -3.03785e-05 -9.2877e-05 
1808.1 0 4.61167e-05 0.000842618 2.14395e-05 2.6498e-06 0.00145224 0.000244835 -0.000138763 -0.00141494 -0.000507886 -0.00130705 -1.60249e-05 -0.000170978 -3.78843e-05 -0.000323327 0.000194575 0.000177129 1.8693e-05 4.169e-05 0.000259599 -0.00010542 6.31752e-05 2.71356e-05 -4.83811e-05 -3.6776e-05 -0.000117271 -8.33e-05 8.89471e-05 2.25347e-05 -1.5267e-05 2.82751e-05 -4.03167e-05 -9.85604e-05 
1808.45 0 4.93994e-05 0.000833637 2.11519e-05 2.8164e-06 0.00151983 0.000223468 -0.00015444 -0.00136934 -0.000500902 -0.00126131 -2.08996e-05 -0.000161943 -5.18975e-05 -0.000329316 0.000202481 0.000193195 2.08592e-05 3.07184e-05 0.000253558 -0.00012747 5.96975e-05 2.47951e-05 -4.18142e-05 -2.82099e-05 -0.000113401 -8.68178e-05 9.77672e-05 3.15023e-05 -9.9714e-06 2.71185e-05 -4.91448e-05 -0.000107178 
1808.8 0 5.12296e-05 0.00082575 2.16652e-05 3.5872e-06 0.00158074 0.000203393 -0.0001695 -0.00132322 -0.000491982 -0.00121225 -2.82538e-05 -0.00014862 -6.48687e-05 -0.000333289 0.000209031 0.000201953 2.6791e-05 2.13737e-05 0.000240114 -0.000149338 5.73704e-05 2.47793e-05 -3.49902e-05 -1.87726e-05 -0.000105542 -9.14031e-05 0.00010445 3.97205e-05 -2.89618e-06 2.69526e-05 -5.61807e-05 -0.000116883 
1809.15 0 5.26518e-05 0.000818195 2.43564e-05 5.02935e-06 0.00163302 0.00018662 -0.000183276 -0.00127604 -0.000483942 -0.00115844 -3.51588e-05 -0.000135362 -7.62443e-05 -0.000333486 0.000214868 0.000206347 3.68752e-05 1.1785e-05 0.000220666 -0.000169562 5.53073e-05 2.50069e-05 -2.71256e-05 -8.17025e-06 -9.47221e-05 -9.61109e-05 0.000108877 4.54627e-05 6.90113e-06 2.81159e-05 -6.08135e-05 -0.0001243 
1809.5 0 5.36284e-05 0.000810254 3.00787e-05 7.18681e-06 0.00167889 0.000173924 -0.000196143 -0.00123025 -0.000478725 -0.00109918 -3.99356e-05 -0.000125717 -8.3818e-05 -0.000328974 0.000218345 0.000209575 5.05762e-05 2.17631e-07 0.000198225 -0.000186882 5.4225e-05 2.25487e-05 -1.79805e-05 3.37095e-06 -8.08896e-05 -0.000101466 0.000110843 4.79886e-05 1.72321e-05 3.11007e-05 -6.40312e-05 -0.000128038 
1809.85 0 5.35923e-05 0.000803235 3.8805e-05 8.99325e-06 0.00171921 0.000163285 -0.000209041 -0.00118698 -0.0004774 -0.00103692 -4.32087e-05 -0.000118244 -8.54851e-05 -0.000322407 0.000218874 0.000213507 6.50769e-05 -1.2993e-05 0.000174498 -0.000201616 5.31754e-05 1.70943e-05 -1.01912e-05 1.40717e-05 -6.62599e-05 -0.000108167 0.000110813 4.84238e-05 2.64433e-05 3.4781e-05 -6.66786e-05 -0.000129333 
1810.2 0 5.34897e-05 0.000798106 4.94007e-05 9.78597e-06 0.00175124 0.000152021 -0.000222853 -0.00114849 -0.000479231 -0.000974606 -4.26279e-05 -0.000112375 -8.26443e-05 -0.000315019 0.000217021 0.000219484 7.97449e-05 -2.48292e-05 0.000152285 -0.000213725 5.0148e-05 1.1513e-05 -5.94473e-06 2.12183e-05 -5.33742e-05 -0.000114439 0.000110939 4.87488e-05 3.48911e-05 3.75451e-05 -6.83498e-05 -0.00012947 
1810.55 0 5.53497e-05 0.000794203 6.00273e-05 1.13327e-05 0.0017755 0.000139488 -0.000239902 -0.00111637 -0.000483884 -0.000912586 -3.63399e-05 -0.000109499 -8.01934e-05 -0.000307701 0.000212445 0.000227538 9.60368e-05 -3.25158e-05 0.000134823 -0.000222816 4.45093e-05 6.89737e-06 -3.69108e-06 2.56365e-05 -4.11303e-05 -0.000118576 0.000112094 4.79453e-05 4.14033e-05 3.95762e-05 -6.89224e-05 -0.000127978 
1810.9 0 5.91292e-05 0.000790356 6.85316e-05 1.516e-05 0.00179624 0.000124429 -0.000260705 -0.00108977 -0.000493504 -0.000851752 -2.70726e-05 -0.000108046 -8.3251e-05 -0.000301535 0.000206629 0.000235042 0.000111915 -3.78048e-05 0.000121534 -0.000226835 3.69243e-05 3.26218e-06 -2.34901e-06 2.98474e-05 -2.95078e-05 -0.000119958 0.000112654 4.57488e-05 4.57679e-05 4.25018e-05 -6.85424e-05 -0.000125275 
1811.25 0 6.41809e-05 0.000785889 7.36551e-05 2.02218e-05 0.00181723 0.000103658 -0.000282383 -0.00106656 -0.000508176 -0.000793742 -1.60856e-05 -0.000104458 -9.06976e-05 -0.000296801 0.000201149 0.000237698 0.000124228 -4.32667e-05 0.000111357 -0.000223923 2.85731e-05 4.87073e-09 -2.96234e-06 3.41596e-05 -1.98843e-05 -0.000117075 0.000111375 4.38894e-05 4.94868e-05 4.61522e-05 -6.80665e-05 -0.000122997 
1811.6 0 6.98979e-05 0.000780319 7.70374e-05 2.4397e-05 0.00183843 7.63001e-05 -0.000301863 -0.0010434 -0.000525622 -0.000738773 -1.77169e-06 -9.52242e-05 -9.69423e-05 -0.000292884 0.000197007 0.000235186 0.000135328 -4.91413e-05 0.000102544 -0.000215857 2.08017e-05 -3.9357e-06 -5.03261e-06 3.77821e-05 -1.21057e-05 -0.000111114 0.000108978 4.31737e-05 5.23413e-05 4.98757e-05 -6.7811e-05 -0.000120686 
1811.95 0 7.31145e-05 0.000773484 8.02814e-05 2.77267e-05 0.00185897 4.26659e-05 -0.000316329 -0.00101657 -0.000543284 -0.000686265 1.66749e-05 -7.88847e-05 -9.85724e-05 -0.000290183 0.000194486 0.000228659 0.000148689 -5.4513e-05 9.45751e-05 -0.000205792 1.52242e-05 -7.6711e-06 -7.24341e-06 4.04728e-05 -5.41154e-06 -0.000105674 0.000106003 4.27748e-05 5.3315e-05 5.52645e-05 -6.60177e-05 -0.000116592 
1812.3 0 7.24629e-05 0.000765765 8.35248e-05 3.10478e-05 0.00187916 5.70414e-06 -0.000323592 -0.000985744 -0.000557605 -0.000636372 3.72508e-05 -6.05432e-05 -9.56341e-05 -0.000289666 0.000193656 0.000219176 0.000164811 -5.88272e-05 8.91306e-05 -0.000195207 1.27103e-05 -8.41974e-06 -8.29165e-06 4.19692e-05 -1.60538e-07 -0.000103097 0.00010212 4.17615e-05 5.15628e-05 6.34815e-05 -6.28391e-05 -0.000109682 
1812.65 0 6.96671e-05 0.000756999 8.66284e-05 3.48264e-05 0.00190151 -2.68727e-05 -0.000324094 -0.000951457 -0.000567139 -0.000590328 5.71273e-05 -4.59986e-05 -9.06074e-05 -0.000289507 0.000195173 0.000210544 0.000182559 -6.27709e-05 8.73149e-05 -0.000184009 1.16175e-05 -5.24966e-06 -6.65873e-06 4.25512e-05 4.1712e-06 -0.000102744 9.76421e-05 4.0772e-05 4.76697e-05 7.27823e-05 -6.00358e-05 -0.000100555 
1813 0 6.6998e-05 0.000747037 8.87305e-05 3.94811e-05 0.00192749 -5.13845e-05 -0.000321195 -0.000910871 -0.000572271 -0.000547956 7.32897e-05 -3.62301e-05 -8.60939e-05 -0.000285704 0.000199487 0.000203957 0.000202377 -6.70718e-05 8.86302e-05 -0.000171755 9.44133e-06 -3.34907e-07 -4.66029e-06 4.41539e-05 9.12802e-06 -0.000102492 9.30891e-05 4.07365e-05 4.29944e-05 8.13807e-05 -5.77551e-05 -8.99518e-05 
1813.35 0 6.75764e-05 0.000735318 8.88211e-05 4.41255e-05 0.00195476 -7.15942e-05 -0.000319399 -0.000860896 -0.000572766 -0.000506616 8.49836e-05 -2.61509e-05 -8.29823e-05 -0.000276474 0.000205735 0.000196854 0.000226215 -7.12158e-05 9.28945e-05 -0.000160232 5.96741e-06 5.34204e-06 -4.85417e-06 4.88793e-05 1.37346e-05 -0.000100777 8.83111e-05 4.116e-05 3.83091e-05 8.92666e-05 -5.56014e-05 -7.77799e-05 
1813.7 0 7.13336e-05 0.000721066 8.85154e-05 4.74774e-05 0.00197764 -9.2859e-05 -0.000318684 -0.000802858 -0.000570116 -0.000463 9.36018e-05 -1.30972e-05 -8.06538e-05 -0.000262692 0.000213669 0.000186078 0.000253067 -7.18355e-05 9.89265e-05 -0.000151914 2.87275e-06 1.13322e-05 -5.41887e-06 5.73541e-05 1.65048e-05 -9.59727e-05 8.31574e-05 4.11193e-05 3.37966e-05 9.53592e-05 -5.45128e-05 -6.45475e-05 
1814.05 0 7.65138e-05 0.000705244 9.01191e-05 4.99279e-05 0.00199148 -0.000114058 -0.000315926 -0.000739996 -0.000566028 -0.000416145 9.92442e-05 7.23074e-08 -7.79323e-05 -0.000245784 0.00022459 0.000170842 0.000279154 -6.70298e-05 0.000105001 -0.000148375 3.43578e-06 1.52267e-05 -3.95586e-06 6.86459e-05 1.74999e-05 -8.87407e-05 7.71113e-05 4.02054e-05 2.83179e-05 9.759e-05 -5.47622e-05 -5.12381e-05 
1814.4 0 8.08967e-05 0.000690054 9.2826e-05 5.20105e-05 0.00199735 -0.000128834 -0.000311257 -0.000675878 -0.000561684 -0.000366222 0.000100814 1.11858e-05 -7.35142e-05 -0.000225854 0.0002391 0.000152468 0.000302645 -5.77997e-05 0.000112016 -0.000148762 8.88754e-06 1.63582e-05 -1.67326e-06 8.09072e-05 1.7471e-05 -8.13328e-05 6.9564e-05 3.80461e-05 2.08543e-05 9.724e-05 -5.34481e-05 -3.83135e-05 
1814.75 0 8.26411e-05 0.00067647 9.4017e-05 5.3435e-05 0.00199879 -0.000137701 -0.000306307 -0.000612528 -0.000556207 -0.000312348 9.78962e-05 1.88203e-05 -6.63983e-05 -0.000201924 0.000255343 0.000131718 0.0003218 -4.6093e-05 0.000122082 -0.000152031 1.65018e-05 1.56872e-05 -1.18486e-06 9.279e-05 1.65317e-05 -7.49691e-05 6.21621e-05 3.58263e-05 1.23363e-05 9.77031e-05 -4.94551e-05 -2.54514e-05 
1815.1 0 8.20634e-05 0.000664109 9.42249e-05 5.37506e-05 0.00199583 -0.00014368 -0.000300386 -0.000550629 -0.000546727 -0.000256491 9.09898e-05 2.41748e-05 -5.73671e-05 -0.000173591 0.000271663 0.000109976 0.000335465 -3.44808e-05 0.000135963 -0.000157068 2.39011e-05 1.42257e-05 -2.79788e-06 0.000103684 1.4121e-05 -6.77367e-05 5.66751e-05 3.47945e-05 4.43146e-06 9.91765e-05 -4.33069e-05 -1.11656e-05 
1815.45 0 8.05278e-05 0.000652159 9.41359e-05 5.41553e-05 0.00198865 -0.000147623 -0.000291571 -0.000490201 -0.000533033 -0.000202965 8.15126e-05 2.89149e-05 -4.75993e-05 -0.000141066 0.000287523 8.87088e-05 0.000343877 -2.55591e-05 0.000151164 -0.000162843 3.13362e-05 1.14316e-05 -6.30533e-06 0.000112477 9.85133e-06 -5.74338e-05 5.26913e-05 3.47872e-05 -2.01526e-06 0.000100664 -3.54956e-05 3.85375e-06 
1815.8 0 7.95474e-05 0.00064086 9.42046e-05 5.45159e-05 0.00197925 -0.000149001 -0.000277332 -0.000431101 -0.00051773 -0.000155063 6.90801e-05 3.29815e-05 -3.56848e-05 -0.000107637 0.000301666 7.0822e-05 0.000347856 -1.88045e-05 0.00016406 -0.000168059 3.8799e-05 7.40242e-06 -1.07001e-05 0.000119117 5.98054e-06 -4.61714e-05 4.91838e-05 3.56828e-05 -7.19148e-06 0.000101886 -2.81585e-05 1.80986e-05 
1816.15 0 7.96889e-05 0.000628993 9.65222e-05 5.26207e-05 0.00196996 -0.000145441 -0.000259401 -0.000374076 -0.000503182 -0.000112093 5.18405e-05 3.72029e-05 -2.1849e-05 -7.4089e-05 0.000313235 5.93145e-05 0.000348883 -1.31923e-05 0.000173381 -0.000171579 4.55436e-05 2.59525e-06 -1.52614e-05 0.00012414 4.69638e-06 -3.65768e-05 4.55867e-05 3.69815e-05 -1.28863e-05 0.000103628 -2.28489e-05 3.02907e-05 
1816.5 0 8.10399e-05 0.000615022 0.000101664 5.06352e-05 0.00196094 -0.000135463 -0.000242222 -0.000317817 -0.000490437 -7.01154e-05 3.27764e-05 4.24206e-05 -7.22927e-06 -3.82008e-05 0.000321161 5.26325e-05 0.000348482 -1.10819e-05 0.000180393 -0.000172826 5.15167e-05 -2.75267e-06 -1.99987e-05 0.00012838 5.07891e-06 -2.84457e-05 4.08574e-05 3.75225e-05 -1.98151e-05 0.000106644 -1.86809e-05 3.92526e-05 
1816.85 0 8.2628e-05 0.000598917 0.000107868 5.12227e-05 0.00194921 -0.000121858 -0.000227031 -0.000261125 -0.00048187 -2.75006e-05 1.69238e-05 4.95816e-05 8.67162e-06 -3.5994e-07 0.000325538 4.46254e-05 0.000347864 -1.25496e-05 0.000186511 -0.000171194 5.80758e-05 -7.29929e-06 -2.39346e-05 0.000132471 5.38567e-06 -2.17213e-05 3.52231e-05 3.62577e-05 -2.66858e-05 0.000110048 -1.47067e-05 4.55504e-05 
1817.2 0 8.43142e-05 0.000580052 0.000112911 5.2709e-05 0.00193227 -0.000109687 -0.000213139 -0.000205732 -0.000479074 1.41738e-05 6.16668e-06 5.73992e-05 2.57901e-05 3.85906e-05 0.000329844 3.21422e-05 0.000349012 -1.55167e-05 0.000190761 -0.000167562 6.48157e-05 -1.12914e-05 -2.62039e-05 0.000136061 4.94098e-06 -1.66988e-05 3.07831e-05 3.32928e-05 -3.3022e-05 0.000112155 -1.11137e-05 5.04232e-05 
1817.55 0 8.68338e-05 0.000558246 0.000115794 5.34351e-05 0.00191547 -0.000100251 -0.000200495 -0.000153454 -0.000480565 5.08697e-05 9.84511e-07 6.33813e-05 4.41148e-05 7.86497e-05 0.000336595 1.83611e-05 0.000352209 -1.95591e-05 0.000191678 -0.000163231 7.03021e-05 -1.74922e-05 -2.65218e-05 0.000137826 4.64374e-06 -1.41613e-05 2.7877e-05 2.99708e-05 -3.81327e-05 0.000112807 -7.33261e-06 5.46772e-05 
1817.9 0 8.94815e-05 0.000535293 0.000115923 5.38399e-05 0.00190661 -9.40664e-05 -0.000190628 -0.000102387 -0.000481995 7.82972e-05 5.64014e-07 6.81317e-05 6.31501e-05 0.000117458 0.000343653 6.6301e-06 0.000355304 -2.39088e-05 0.000189139 -0.000157484 7.51129e-05 -2.64376e-05 -2.42991e-05 0.00013595 6.4204e-06 -1.36805e-05 2.49538e-05 2.69931e-05 -4.13112e-05 0.000113134 -2.49074e-06 5.83389e-05 
1818.25 0 9.07429e-05 0.000513118 0.000112406 5.39639e-05 0.00190495 -9.07019e-05 -0.000186376 -5.09325e-05 -0.00048017 9.8065e-05 2.41229e-06 7.21962e-05 8.23384e-05 0.000152329 0.000347822 -2.08681e-06 0.000357264 -2.68262e-05 0.000182937 -0.000147871 7.93613e-05 -3.57938e-05 -1.85401e-05 0.000131208 1.05939e-05 -1.33038e-05 2.12839e-05 2.34332e-05 -4.30652e-05 0.000112723 3.7587e-06 6.11986e-05 
1818.6 0 8.93589e-05 0.000491512 0.000105136 5.2451e-05 0.001905 -8.78989e-05 -0.000189409 -1.25654e-06 -0.00047547 0.000116787 5.38867e-06 7.35941e-05 0.00010069 0.000184068 0.000349836 -7.54508e-06 0.000357944 -2.5278e-05 0.00017289 -0.000134181 8.14645e-05 -4.37559e-05 -1.12774e-05 0.000127077 1.63107e-05 -1.20076e-05 1.70175e-05 1.91489e-05 -4.36848e-05 0.00010999 1.14823e-05 6.36477e-05 
1818.95 0 8.75896e-05 0.000470059 9.57339e-05 4.90381e-05 0.00190204 -8.44512e-05 -0.000197794 4.5988e-05 -0.00046844 0.000137761 9.1913e-06 6.87868e-05 0.000115118 0.000214414 0.000352083 -8.59569e-06 0.000355068 -1.93099e-05 0.000160177 -0.000118932 8.12921e-05 -5.00652e-05 -5.83029e-06 0.00012564 2.29842e-05 -1.10833e-05 1.17441e-05 1.65223e-05 -4.20605e-05 0.000106155 2.04147e-05 6.55156e-05 
1819.3 0 8.96285e-05 0.000449031 8.73495e-05 4.50665e-05 0.00189297 -8.01321e-05 -0.000209342 9.15654e-05 -0.000459622 0.000159334 1.42754e-05 5.91682e-05 0.000123152 0.000241192 0.000353256 -5.90938e-06 0.000346721 -1.19859e-05 0.000144772 -0.000104917 8.01648e-05 -5.4822e-05 -2.50835e-06 0.000125501 2.89675e-05 -1.13256e-05 6.06165e-06 1.71291e-05 -3.70129e-05 0.00010359 3.04976e-05 6.73301e-05 
1819.65 0 9.61888e-05 0.000429488 8.19088e-05 4.10988e-05 0.00188065 -7.65171e-05 -0.000223146 0.000134029 -0.000449566 0.000179661 2.2571e-05 5.01203e-05 0.000124909 0.000261807 0.00035093 -2.06163e-06 0.000334847 -3.44567e-06 0.000124644 -9.45056e-05 7.87551e-05 -5.92573e-05 3.75494e-07 0.000123998 3.29467e-05 -1.10606e-05 1.65934e-07 1.99972e-05 -3.08281e-05 0.000103214 3.97263e-05 6.99517e-05 
1820 0 0.000105415 0.000411513 7.81793e-05 3.65653e-05 0.00186935 -7.88981e-05 -0.00023613 0.000175165 -0.000439487 0.000200777 3.49892e-05 4.5024e-05 0.000121103 0.000277843 0.000344941 1.74641e-06 0.000321389 6.98133e-06 9.76221e-05 -8.89459e-05 7.81444e-05 -6.43362e-05 3.93099e-06 0.000121755 3.56682e-05 -9.38979e-06 -5.58644e-06 2.31779e-05 -2.48964e-05 0.00010424 4.55397e-05 7.25451e-05 
1820.35 0 0.000116881 0.000393549 7.43584e-05 3.17487e-05 0.00185877 -9.12115e-05 -0.000244269 0.000218127 -0.000430884 0.000224242 4.935e-05 4.6107e-05 0.000112676 0.000293096 0.00033634 4.88774e-06 0.000306823 1.85936e-05 6.52564e-05 -8.85823e-05 7.92995e-05 -6.8988e-05 8.57135e-06 0.000120556 3.72787e-05 -7.25023e-06 -8.90489e-06 2.44576e-05 -1.76637e-05 0.000105883 4.69623e-05 7.41652e-05 
1820.7 0 0.000128625 0.000374824 6.97244e-05 2.88895e-05 0.00184877 -0.000111133 -0.000246862 0.000260644 -0.000422641 0.000249599 6.27769e-05 5.26934e-05 0.000100873 0.000308931 0.000324989 7.51087e-06 0.000290658 3.00292e-05 3.22683e-05 -9.3329e-05 8.02933e-05 -7.2604e-05 1.46565e-05 0.000120438 3.60679e-05 -6.08109e-06 -8.90902e-06 2.16539e-05 -9.63109e-06 0.000108445 4.60321e-05 7.48545e-05 
1821.05 0 0.000138811 0.000355191 6.49485e-05 2.8265e-05 0.00184081 -0.000132845 -0.000245544 0.000299595 -0.000413597 0.000275151 7.31434e-05 6.08622e-05 8.70692e-05 0.000324606 0.000311248 1.0389e-05 0.000274113 4.03883e-05 1.6529e-06 -0.000102522 7.98203e-05 -7.54488e-05 2.26039e-05 0.000122535 3.26342e-05 -6.75679e-06 -6.97402e-06 1.52229e-05 -3.16542e-06 0.000110201 4.48503e-05 7.51004e-05 
1821.4 0 0.000146957 0.000333905 6.14453e-05 2.72234e-05 0.00183423 -0.000151949 -0.000242913 0.000336904 -0.000403934 0.000301177 7.9541e-05 6.72672e-05 7.16374e-05 0.000341086 0.000296501 1.39304e-05 0.000258606 4.71546e-05 -2.64294e-05 -0.000113875 7.85152e-05 -7.66311e-05 3.29042e-05 0.000126842 3.01354e-05 -8.61451e-06 -4.38061e-06 7.34751e-06 9.84273e-07 0.000109424 4.32687e-05 7.47362e-05 
1821.75 0 0.000152019 0.000310074 5.9668e-05 2.51915e-05 0.00182473 -0.00016851 -0.000240098 0.000376586 -0.0003914 0.000332352 8.33661e-05 7.17638e-05 5.56137e-05 0.000360005 0.000280992 1.79358e-05 0.000242796 4.91206e-05 -5.15318e-05 -0.000123623 7.71852e-05 -7.58451e-05 4.54673e-05 0.000131194 2.97135e-05 -1.03336e-05 -1.54919e-06 -5.76556e-07 3.81553e-06 0.000106566 4.06081e-05 7.32991e-05 
1822.1 0 0.000154254 0.000284357 5.83431e-05 2.32307e-05 0.00180786 -0.000183987 -0.000238641 0.000420769 -0.000373914 0.000371348 8.73218e-05 7.48963e-05 4.13637e-05 0.000379466 0.000265645 2.06599e-05 0.000226985 4.74456e-05 -7.15805e-05 -0.000129928 7.69093e-05 -7.41743e-05 5.91368e-05 0.000133464 2.96737e-05 -1.15339e-05 1.82532e-06 -7.9761e-06 6.14101e-06 0.000103064 3.76061e-05 7.19726e-05 
1822.45 0 0.000154808 0.000258919 5.67468e-05 2.15464e-05 0.00178093 -0.000197909 -0.000241486 0.000469202 -0.000352611 0.000415959 9.38982e-05 7.69963e-05 3.04139e-05 0.000396499 0.000251666 2.0829e-05 0.000212863 4.28539e-05 -8.63177e-05 -0.000134914 7.76698e-05 -7.29175e-05 7.13976e-05 0.000133008 2.87461e-05 -1.15605e-05 6.43484e-06 -1.41024e-05 7.52404e-06 0.000100035 3.52189e-05 7.21422e-05 
1822.8 0 0.000155127 0.000235441 5.42648e-05 2.0111e-05 0.00174589 -0.000209232 -0.000249403 0.000518831 -0.000330791 0.000462013 0.00010435 7.69037e-05 2.14981e-05 0.000409267 0.000239261 2.22934e-05 0.000199879 3.60835e-05 -9.82704e-05 -0.000140276 7.93744e-05 -7.25227e-05 8.01766e-05 0.000129809 2.74881e-05 -9.70716e-06 1.20022e-05 -1.83141e-05 6.41319e-06 9.65732e-05 3.24734e-05 7.44111e-05 
1823.15 0 0.000154815 0.00021479 4.9216e-05 1.8374e-05 0.00170589 -0.000219077 -0.000258732 0.000566343 -0.000311549 0.000506999 0.000117867 7.48193e-05 1.39449e-05 0.000418083 0.000229321 2.85427e-05 0.000187505 2.86218e-05 -0.000108644 -0.000144555 8.34282e-05 -7.31167e-05 8.57244e-05 0.00012463 2.50067e-05 -7.162e-06 1.78013e-05 -2.11452e-05 3.33104e-06 9.16184e-05 2.81021e-05 7.803e-05 
1823.5 0 0.000153106 0.000196463 4.23611e-05 1.65434e-05 0.00166157 -0.00022878 -0.000264984 0.000611532 -0.000296139 0.000550325 0.000131838 7.26914e-05 7.80314e-06 0.00042375 0.000222006 3.70453e-05 0.00017556 2.32895e-05 -0.000116034 -0.000147272 9.03405e-05 -7.41121e-05 8.94799e-05 0.000119164 1.96795e-05 -5.06585e-06 2.41614e-05 -2.44032e-05 5.20783e-07 8.46456e-05 2.21007e-05 8.16172e-05 
1823.85 0 0.000150315 0.000179837 3.57739e-05 1.42378e-05 0.00161379 -0.000236938 -0.000264327 0.000655488 -0.000283269 0.000592452 0.000142109 7.05111e-05 3.32245e-06 0.000426821 0.000216481 4.43129e-05 0.000163157 2.03861e-05 -0.00011912 -0.000149735 9.84951e-05 -7.47283e-05 9.13659e-05 0.000113803 1.27028e-05 -3.27841e-06 2.99939e-05 -2.90011e-05 -2.94432e-07 7.56715e-05 1.54248e-05 8.43335e-05 
1824.2 0 0.000146663 0.000163187 3.02427e-05 1.23748e-05 0.00156345 -0.000240963 -0.000255338 0.000697415 -0.000270486 0.000635109 0.000145101 6.79608e-05 1.18792e-06 0.000429341 0.000210978 5.02101e-05 0.000148599 1.80626e-05 -0.000117894 -0.000152481 0.000106619 -7.43898e-05 9.20082e-05 0.000107257 6.54905e-06 -1.16931e-08 3.39117e-05 -3.4246e-05 1.45423e-06 6.60092e-05 1.02242e-05 8.5984e-05 
1824.55 0 0.000142347 0.000145499 2.41478e-05 1.31186e-05 0.00151025 -0.000238558 -0.000241249 0.000735239 -0.00025857 0.000678154 0.00014069 6.41044e-05 1.58037e-06 0.000431076 0.000204462 5.52635e-05 0.000132339 1.57465e-05 -0.000111339 -0.000155977 0.000113336 -7.36391e-05 9.15974e-05 9.94811e-05 1.46821e-06 5.18124e-06 3.57387e-05 -3.89935e-05 4.55384e-06 5.74662e-05 8.88685e-06 8.7318e-05 
1824.9 0 0.00013767 0.000127267 1.78335e-05 1.61467e-05 0.001455 -0.000231395 -0.000225497 0.000766691 -0.000250504 0.00071833 0.000131558 5.96865e-05 4.38724e-06 0.000430881 0.000198287 6.13623e-05 0.00011636 1.29478e-05 -0.0001004 -0.000157623 0.000117026 -7.41625e-05 8.85995e-05 9.08603e-05 -2.29828e-06 1.0432e-05 3.6312e-05 -4.26422e-05 8.00545e-06 5.19052e-05 1.13545e-05 8.86096e-05 
1825.25 0 0.000134703 0.000107946 1.36676e-05 1.94013e-05 0.0013999 -0.000222096 -0.000208447 0.000790933 -0.00024935 0.000755829 0.000119919 5.42114e-05 6.42329e-06 0.00043107 0.000193932 6.87631e-05 0.000102971 8.74365e-06 -8.88504e-05 -0.000155776 0.000117355 -7.58598e-05 8.26851e-05 8.22794e-05 -3.58259e-06 1.50584e-05 3.68523e-05 -4.44202e-05 1.19462e-05 4.91052e-05 1.66583e-05 8.98675e-05 
1825.6 0 0.000134166 8.73474e-05 1.1279e-05 2.15108e-05 0.00134394 -0.00021273 -0.000189286 0.000811786 -0.00025568 0.000793245 0.000108537 4.77666e-05 5.75334e-06 0.000434788 0.000190344 7.44727e-05 9.23267e-05 2.00696e-06 -7.83343e-05 -0.000151529 0.000116125 -7.56674e-05 7.52189e-05 7.50565e-05 -2.22487e-06 1.97555e-05 3.70298e-05 -4.47182e-05 1.49481e-05 4.74294e-05 2.17416e-05 9.22694e-05 
1825.95 0 0.000135817 6.59936e-05 9.55108e-06 2.19079e-05 0.00128357 -0.000206679 -0.000168279 0.000834216 -0.00026568 0.000831337 9.87113e-05 4.3282e-05 4.78119e-06 0.000438831 0.000187086 7.774e-05 8.27373e-05 -6.03314e-06 -6.84002e-05 -0.000145652 0.000114978 -7.2502e-05 6.80508e-05 6.88669e-05 1.32569e-06 2.50438e-05 3.56238e-05 -4.48306e-05 1.64257e-05 4.54363e-05 2.41372e-05 9.7413e-05 
1826.3 0 0.000139587 4.50843e-05 7.56191e-06 2.02621e-05 0.00121845 -0.000203271 -0.000146492 0.000859087 -0.000274992 0.000868887 9.05397e-05 4.0745e-05 5.66389e-06 0.000439935 0.000186704 8.00352e-05 7.46962e-05 -1.46617e-05 -5.94034e-05 -0.000137442 0.000114295 -6.78222e-05 6.28061e-05 6.18154e-05 5.05288e-06 3.1185e-05 3.2538e-05 -4.59668e-05 1.75257e-05 4.37754e-05 2.42288e-05 0.000104867 
1826.65 0 0.00014342 2.64695e-05 4.74923e-06 1.73602e-05 0.00115227 -0.000200066 -0.000125667 0.000883998 -0.000282819 0.000905016 8.60544e-05 3.90981e-05 9.92592e-06 0.000440103 0.00018767 8.21276e-05 6.86851e-05 -2.5259e-05 -5.20814e-05 -0.000124717 0.00011377 -6.32426e-05 6.09134e-05 5.24583e-05 7.27308e-06 3.67375e-05 2.94852e-05 -4.83772e-05 1.79988e-05 4.34848e-05 2.24324e-05 0.000113242 
1827 0 0.000145065 1.21179e-05 1.99076e-06 1.45284e-05 0.00108868 -0.000197514 -0.000107342 0.000906392 -0.000290346 0.000939413 8.44928e-05 4.01076e-05 1.58725e-05 0.000441898 0.000185412 8.33635e-05 6.27162e-05 -3.67563e-05 -4.73396e-05 -0.000105864 0.000112947 -5.8891e-05 6.34712e-05 4.09816e-05 9.06215e-06 4.03857e-05 2.67791e-05 -5.10374e-05 1.70923e-05 4.33906e-05 1.83533e-05 0.000122011 
1827.35 0 0.000144682 9.68676e-07 -4.75227e-07 1.35111e-05 0.00102761 -0.000194059 -9.14186e-05 0.000924644 -0.000297403 0.000969835 8.12536e-05 4.33868e-05 2.13825e-05 0.000444891 0.000177883 8.13529e-05 5.70105e-05 -4.60666e-05 -4.63596e-05 -8.2963e-05 0.00011172 -5.42629e-05 6.9493e-05 2.89946e-05 1.05631e-05 4.33419e-05 2.37549e-05 -5.28987e-05 1.52023e-05 4.17298e-05 1.16622e-05 0.000130207 
1827.7 0 0.000142705 -9.90816e-06 -3.14499e-06 1.53437e-05 0.00096773 -0.000188274 -7.61604e-05 0.000937954 -0.000302747 0.000993688 7.40122e-05 4.49796e-05 2.65779e-05 0.000446725 0.000165525 7.50867e-05 5.24963e-05 -5.27017e-05 -4.80816e-05 -5.96036e-05 0.000108657 -4.93386e-05 7.70535e-05 1.8019e-05 1.02084e-05 4.55888e-05 2.0272e-05 -5.39154e-05 1.40976e-05 3.8365e-05 3.48057e-06 0.000136489 
1828.05 0 0.000139787 -2.04912e-05 -5.7108e-06 1.94027e-05 0.000908382 -0.000182544 -6.17905e-05 0.000947659 -0.000304599 0.0010106 6.41889e-05 4.24923e-05 3.01281e-05 0.000444413 0.000150005 6.63987e-05 5.03249e-05 -5.8676e-05 -5.13621e-05 -3.76185e-05 0.000103481 -4.46613e-05 8.58097e-05 7.66842e-06 8.95222e-06 4.59313e-05 1.70901e-05 -5.4634e-05 1.49121e-05 3.27783e-05 -4.04332e-06 0.000140504 
1828.4 0 0.000136444 -3.0076e-05 -8.3614e-06 2.39399e-05 0.000849091 -0.000176881 -5.00271e-05 0.000956113 -0.000301152 0.00102275 5.36077e-05 3.72039e-05 3.08547e-05 0.000436261 0.000132558 5.58902e-05 5.28753e-05 -6.62545e-05 -5.6217e-05 -1.54115e-05 9.73826e-05 -4.11135e-05 9.50181e-05 -2.22562e-06 9.58982e-06 4.5519e-05 1.47932e-05 -5.50276e-05 1.61699e-05 2.58803e-05 -9.15488e-06 0.000143026 
1828.75 0 0.000134082 -4.01919e-05 -1.26652e-05 2.85642e-05 0.000791676 -0.000169992 -4.22385e-05 0.000962742 -0.000290653 0.00103159 4.31823e-05 3.0891e-05 2.98173e-05 0.00042373 0.000113579 4.40454e-05 6.13127e-05 -7.53951e-05 -5.99192e-05 8.24521e-06 9.07559e-05 -4.03064e-05 0.000102419 -1.08713e-05 1.3154e-05 4.60216e-05 1.35366e-05 -5.3979e-05 1.67927e-05 1.84911e-05 -1.25991e-05 0.000144442 
1829.1 0 0.000134377 -5.10724e-05 -1.92449e-05 3.39624e-05 0.000739074 -0.000161906 -3.9892e-05 0.000966818 -0.000274023 0.00103773 3.19629e-05 2.52482e-05 2.86711e-05 0.000411128 9.32483e-05 3.31543e-05 7.34608e-05 -8.39646e-05 -5.95345e-05 3.37955e-05 8.33525e-05 -4.16529e-05 0.000107771 -1.88178e-05 1.8184e-05 4.71826e-05 1.30656e-05 -5.00448e-05 1.70394e-05 1.08482e-05 -1.55853e-05 0.000145167 
1829.45 0 0.000135777 -6.17032e-05 -2.6586e-05 4.08166e-05 0.000689523 -0.000153618 -4.28165e-05 0.00096769 -0.000254567 0.0010425 1.85063e-05 1.97198e-05 2.7651e-05 0.000402206 7.37915e-05 2.11008e-05 8.51774e-05 -8.96615e-05 -5.76687e-05 6.13704e-05 7.50168e-05 -4.33089e-05 0.00011308 -2.64249e-05 2.34901e-05 4.91556e-05 1.3031e-05 -4.36087e-05 1.83393e-05 2.9936e-06 -1.82677e-05 0.000145345 
1829.8 0 0.000135292 -7.09423e-05 -3.31602e-05 4.78104e-05 0.000640028 -0.000146289 -4.73707e-05 0.000964434 -0.000232787 0.00104536 3.39276e-06 1.04324e-05 2.53189e-05 0.000398031 5.71695e-05 5.72465e-06 9.53959e-05 -9.20279e-05 -5.92712e-05 8.90356e-05 6.66503e-05 -4.54655e-05 0.000118781 -3.39607e-05 2.99764e-05 5.1138e-05 1.29421e-05 -3.57699e-05 2.226e-05 -4.80445e-06 -2.07494e-05 0.000144708 
1830.15 0 0.000133083 -7.68452e-05 -3.86142e-05 5.20445e-05 0.000592281 -0.000139662 -5.17179e-05 0.000955275 -0.000206624 0.00104313 -1.15018e-05 -4.82336e-06 2.14331e-05 0.000396818 4.1048e-05 -1.09811e-05 0.00010424 -9.20119e-05 -6.52727e-05 0.000112437 5.95097e-05 -4.68993e-05 0.000123282 -4.16185e-05 3.81959e-05 5.2253e-05 1.30453e-05 -2.7975e-05 2.89079e-05 -1.18216e-05 -2.19754e-05 0.000143294 
1830.5 0 0.000132262 -7.9328e-05 -4.3857e-05 5.34282e-05 0.000550579 -0.000133895 -5.87495e-05 0.000942145 -0.000176909 0.00103412 -2.53744e-05 -2.34523e-05 1.81148e-05 0.000394745 2.46997e-05 -2.65704e-05 0.000110041 -9.03604e-05 -7.43141e-05 0.000129363 5.22115e-05 -4.62433e-05 0.000125754 -4.92569e-05 4.72289e-05 5.30478e-05 1.36195e-05 -2.1727e-05 3.71253e-05 -1.75495e-05 -2.14468e-05 0.000141103 
1830.85 0 0.000134537 -7.99898e-05 -5.03429e-05 5.45598e-05 0.000514081 -0.000131004 -7.07296e-05 0.00093145 -0.000147089 0.00102156 -3.78934e-05 -4.10951e-05 1.80494e-05 0.000389554 1.23963e-05 -4.16679e-05 0.000113798 -8.77936e-05 -8.36434e-05 0.000143069 4.32734e-05 -4.23371e-05 0.000127303 -5.60359e-05 5.45217e-05 5.466e-05 1.54578e-05 -1.61362e-05 4.57073e-05 -2.18461e-05 -2.00244e-05 0.00013767 
1831.2 0 0.000139615 -8.17105e-05 -5.77819e-05 5.63997e-05 0.000477652 -0.000132324 -8.75828e-05 0.000923524 -0.000119531 0.00100781 -4.81281e-05 -5.58894e-05 2.12373e-05 0.00038218 8.89827e-06 -5.70686e-05 0.000119201 -8.53612e-05 -9.06112e-05 0.000154978 3.39709e-05 -3.6152e-05 0.000128533 -6.06981e-05 5.82046e-05 5.69347e-05 1.92284e-05 -9.00203e-06 5.3291e-05 -2.54835e-05 -1.84861e-05 0.000133595 
1831.55 0 0.000145369 -8.7206e-05 -6.50741e-05 5.64347e-05 0.000439946 -0.000137425 -0.000107661 0.000918328 -9.55349e-05 0.000993184 -5.65232e-05 -6.88881e-05 2.5951e-05 0.000374732 1.52486e-05 -7.32376e-05 0.000128506 -8.47161e-05 -9.38942e-05 0.000163016 2.65129e-05 -3.10002e-05 0.000128344 -6.41674e-05 5.9884e-05 5.95706e-05 2.35446e-05 2.59114e-07 5.87412e-05 -3.00741e-05 -1.5154e-05 0.000130555 
1831.9 0 0.000148689 -9.56651e-05 -7.25549e-05 5.33084e-05 0.000401155 -0.000146336 -0.000129064 0.000918823 -7.54779e-05 0.000978088 -6.65196e-05 -8.21354e-05 3.12889e-05 0.000370749 2.75576e-05 -9.04106e-05 0.000141474 -8.60169e-05 -9.36303e-05 0.000168347 2.25558e-05 -2.73662e-05 0.000126086 -6.85176e-05 6.1458e-05 6.24834e-05 2.83963e-05 1.06198e-05 6.10526e-05 -3.70892e-05 -1.046e-05 0.000129312 
1832.25 0 0.000148156 -0.000103911 -8.03852e-05 4.94894e-05 0.000361852 -0.000159245 -0.000151046 0.000924331 -5.83882e-05 0.000960991 -7.92466e-05 -9.40538e-05 3.66667e-05 0.00037244 4.12803e-05 -0.000104272 0.000155544 -8.75779e-05 -9.23812e-05 0.000174503 2.08482e-05 -2.40289e-05 0.000121846 -7.40161e-05 6.34595e-05 6.46721e-05 3.42484e-05 2.07251e-05 6.01422e-05 -4.70469e-05 -6.66951e-06 0.00012965 
1832.6 0 0.000143944 -0.000110761 -8.737e-05 4.70906e-05 0.000321694 -0.000176413 -0.000171968 0.00093195 -4.3113e-05 0.000941933 -9.17169e-05 -0.000103027 4.13949e-05 0.000378146 5.62863e-05 -0.000111332 0.000167614 -8.6801e-05 -9.19162e-05 0.000183188 1.86859e-05 -2.00828e-05 0.000116043 -7.91869e-05 6.67748e-05 6.59559e-05 4.0531e-05 2.86882e-05 5.74517e-05 -5.83508e-05 -3.47452e-06 0.000130738 
1832.95 0 0.000137589 -0.000119153 -9.26136e-05 4.57648e-05 0.000279322 -0.000196515 -0.000189545 0.000940387 -3.01651e-05 0.00092324 -0.000102397 -0.000110312 4.54972e-05 0.00038473 7.28871e-05 -0.000112737 0.00017797 -8.08012e-05 -9.14054e-05 0.000194926 1.53004e-05 -1.5768e-05 0.000109583 -8.30144e-05 7.13081e-05 6.78826e-05 4.68965e-05 3.31782e-05 5.45607e-05 -6.87602e-05 -5.17317e-07 0.000130685 
1833.3 0 0.00013226 -0.000130641 -9.49919e-05 4.53049e-05 0.000235514 -0.000217377 -0.000203103 0.000950379 -2.18674e-05 0.000903784 -0.000112175 -0.000115967 4.92214e-05 0.000389988 8.86447e-05 -0.000111337 0.000187458 -7.03052e-05 -8.87775e-05 0.000210297 1.26088e-05 -1.19239e-05 0.000102954 -8.51801e-05 7.58949e-05 7.04384e-05 5.37661e-05 3.57775e-05 5.23299e-05 -7.67567e-05 2.00112e-06 0.000128509 
1833.65 0 0.000130245 -0.000144095 -9.42329e-05 4.50872e-05 0.000191053 -0.000237517 -0.000213217 0.000962042 -1.70407e-05 0.000882838 -0.000119716 -0.000119065 5.10511e-05 0.000392154 0.000101979 -0.000110989 0.000194525 -6.01835e-05 -8.17816e-05 0.000227729 1.24309e-05 -8.56651e-06 9.56322e-05 -8.52668e-05 7.86287e-05 7.24263e-05 5.99424e-05 3.84102e-05 5.09872e-05 -8.24845e-05 4.12685e-06 0.000125435 
1834 0 0.000130536 -0.000158792 -9.24753e-05 4.42627e-05 0.000144764 -0.000257044 -0.000220375 0.000972348 -1.18357e-05 0.000865554 -0.000122828 -0.000120861 5.15796e-05 0.000390456 0.000114056 -0.000112267 0.00019915 -5.36168e-05 -7.00399e-05 0.000246104 1.46529e-05 -5.36814e-06 8.73325e-05 -8.18143e-05 7.69839e-05 7.31887e-05 6.45276e-05 4.00203e-05 5.05965e-05 -8.84703e-05 6.93514e-06 0.000122438 
1834.35 0 0.00012974 -0.000174834 -9.06053e-05 4.30979e-05 9.52992e-05 -0.000278192 -0.00022476 0.00097691 -5.21888e-06 0.000853919 -0.000120535 -0.000123015 5.31057e-05 0.000386575 0.000125754 -0.000113721 0.000201432 -5.0347e-05 -5.56601e-05 0.000263468 1.8433e-05 -2.74935e-06 7.79005e-05 -7.38759e-05 7.07566e-05 7.22728e-05 6.79332e-05 3.87695e-05 5.08422e-05 -9.63978e-05 1.1544e-05 0.000120034 
1834.7 0 0.000126203 -0.000191478 -8.86398e-05 4.16695e-05 4.32195e-05 -0.000300744 -0.000224606 0.000974026 1.40251e-06 0.000844913 -0.000113867 -0.000126089 5.77998e-05 0.000382615 0.000135171 -0.000115328 0.000199354 -4.89345e-05 -4.06549e-05 0.000278492 2.236e-05 -2.44146e-06 6.78164e-05 -6.29923e-05 6.20602e-05 6.9238e-05 6.96906e-05 3.52585e-05 5.07215e-05 -0.000104624 1.62375e-05 0.000119057 
1835.05 0 0.00012096 -0.000207753 -8.64814e-05 3.92758e-05 -8.52714e-06 -0.000320646 -0.000215917 0.000964881 5.01904e-06 0.000838164 -0.000106528 -0.000130955 6.71002e-05 0.000378317 0.000139426 -0.00011644 0.000190636 -4.76416e-05 -2.46468e-05 0.00029067 2.68322e-05 -5.24543e-06 5.75924e-05 -5.05023e-05 5.25201e-05 6.30988e-05 6.9557e-05 3.02363e-05 4.9812e-05 -0.000111436 1.91403e-05 0.000119674 
1835.4 0 0.000114341 -0.000223799 -8.33946e-05 3.63712e-05 -5.79535e-05 -0.00033673 -0.000197804 0.000950815 4.8321e-06 0.000835451 -0.000102161 -0.000138639 8.20701e-05 0.000371974 0.000136581 -0.000118301 0.00017664 -4.48605e-05 -5.64752e-06 0.000297275 3.41879e-05 -1.04707e-05 4.65949e-05 -3.75418e-05 4.27989e-05 5.51678e-05 6.80139e-05 2.31877e-05 4.85198e-05 -0.000116101 2.04638e-05 0.000121059 
1835.75 0 0.0001072 -0.000241611 -7.90202e-05 3.36712e-05 -0.000105582 -0.000349779 -0.000173016 0.000932576 2.73549e-06 0.000835564 -0.000102198 -0.000148211 0.000101511 0.000363741 0.000125795 -0.000120983 0.00016177 -3.98636e-05 1.87572e-05 0.000297662 4.3645e-05 -1.62224e-05 3.55721e-05 -2.64456e-05 3.2673e-05 4.88105e-05 6.63933e-05 1.45532e-05 4.62316e-05 -0.000118873 2.03161e-05 0.000122225 
1836.1 0 0.000100029 -0.00026148 -7.38955e-05 3.06412e-05 -0.00015061 -0.000359111 -0.000144282 0.000912565 -2.0777e-06 0.000834472 -0.000106021 -0.000156888 0.000120746 0.000353531 0.00010947 -0.000121702 0.000148643 -3.27061e-05 5.04113e-05 0.000295828 5.29056e-05 -2.14488e-05 2.62916e-05 -1.85263e-05 2.12845e-05 4.43569e-05 6.54875e-05 6.21058e-06 4.34347e-05 -0.000122211 1.93093e-05 0.000121956 
1836.45 0 9.07249e-05 -0.000281035 -6.8966e-05 2.66767e-05 -0.000192472 -0.000366882 -0.000114626 0.000894302 -8.76745e-06 0.000828889 -0.000111002 -0.00016319 0.000135804 0.000341045 9.22613e-05 -0.000120514 0.000137105 -2.38984e-05 8.6896e-05 0.000296389 5.99148e-05 -2.67822e-05 1.89474e-05 -1.20887e-05 8.87021e-06 3.99746e-05 6.48753e-05 1.79057e-06 4.10336e-05 -0.000126316 1.76573e-05 0.000118967 
1836.8 0 7.84961e-05 -0.000298874 -6.55781e-05 2.26469e-05 -0.000232097 -0.000376313 -8.66531e-05 0.000878254 -1.11417e-05 0.000818682 -0.000114491 -0.000169561 0.000147851 0.000328532 7.55309e-05 -0.000117616 0.000126206 -1.44075e-05 0.000122648 0.000302332 6.50537e-05 -3.20899e-05 1.24785e-05 -5.21485e-06 -3.22744e-06 3.66266e-05 6.40191e-05 3.75921e-06 3.91902e-05 -0.000130115 1.45426e-05 0.00011339 
1837.15 0 6.5905e-05 -0.000315476 -6.33563e-05 1.8884e-05 -0.000270563 -0.000386759 -6.23075e-05 0.000861391 -4.61496e-06 0.000808173 -0.000117357 -0.000177553 0.000158251 0.000317316 6.03791e-05 -0.000110342 0.000114705 -1.14671e-06 0.000154914 0.00031358 7.09627e-05 -3.713e-05 5.59451e-06 2.01492e-06 -1.56049e-05 3.55778e-05 6.15991e-05 9.37231e-06 3.76e-05 -0.000133881 9.94349e-06 0.000107446 
1837.5 0 5.47422e-05 -0.000331526 -6.2252e-05 1.4987e-05 -0.000308324 -0.000395551 -4.09198e-05 0.000841211 9.45819e-06 0.000801975 -0.000120094 -0.000184617 0.000163547 0.000307496 4.75062e-05 -0.000101121 9.95864e-05 1.70701e-05 0.000182093 0.000327513 7.75881e-05 -4.23186e-05 -6.31547e-07 7.73476e-06 -2.89058e-05 3.71948e-05 5.67391e-05 1.40134e-05 3.5669e-05 -0.000136964 5.57505e-06 0.000101014 
1837.85 0 4.45314e-05 -0.000347261 -6.18107e-05 1.17797e-05 -0.000344758 -0.000401827 -2.06044e-05 0.000818654 2.57425e-05 0.000800706 -0.000122773 -0.000188701 0.000163504 0.000298194 3.29918e-05 -9.60097e-05 7.90095e-05 3.47456e-05 0.000201922 0.000339235 8.22706e-05 -4.80049e-05 -4.24027e-06 1.08168e-05 -4.06328e-05 4.17893e-05 5.08177e-05 1.7077e-05 3.44703e-05 -0.000138206 1.23571e-06 9.37689e-05 
1838.2 0 3.55325e-05 -0.000362436 -6.01806e-05 8.90288e-06 -0.000379097 -0.000406974 -1.59065e-06 0.000797239 4.1337e-05 0.000801015 -0.000127351 -0.00018968 0.000159919 0.000288363 1.39893e-05 -9.54827e-05 5.48423e-05 4.90789e-05 0.000214808 0.000344189 8.2526e-05 -5.28171e-05 -6.34758e-06 1.21565e-05 -4.89193e-05 4.69172e-05 4.40685e-05 1.91421e-05 3.42194e-05 -0.000138606 -4.04989e-06 8.73326e-05 
1838.55 0 2.78638e-05 -0.000374911 -5.73564e-05 5.70892e-06 -0.000409878 -0.000411109 1.50902e-05 0.000778009 5.7657e-05 0.000799121 -0.000134043 -0.000189424 0.000156295 0.000277349 -9.39383e-06 -9.67807e-05 2.80937e-05 5.99067e-05 0.000222863 0.000341953 7.85387e-05 -5.58332e-05 -9.42526e-06 1.10902e-05 -5.53803e-05 4.88792e-05 3.71467e-05 2.02829e-05 3.40203e-05 -0.000138096 -8.31813e-06 8.18717e-05 
1838.9 0 2.00777e-05 -0.000383339 -5.2959e-05 3.08831e-06 -0.000437458 -0.000413534 2.91092e-05 0.000762079 7.50139e-05 0.000793409 -0.000138794 -0.000187642 0.000156353 0.000260611 -3.63772e-05 -9.67834e-05 -3.43533e-06 6.79298e-05 0.000227277 0.000334788 7.2906e-05 -5.71586e-05 -1.33555e-05 7.3463e-06 -6.10733e-05 4.63572e-05 3.11341e-05 2.06615e-05 3.38286e-05 -0.000135144 -9.24568e-06 7.62991e-05 
1839.25 0 1.1727e-05 -0.000389598 -4.79179e-05 9.57277e-07 -0.000464211 -0.000414563 4.10433e-05 0.00075177 9.22603e-05 0.000782912 -0.000139355 -0.000180963 0.000159003 0.000236413 -6.65642e-05 -9.35961e-05 -3.86239e-05 7.49264e-05 0.000230087 0.000326254 6.72774e-05 -5.65124e-05 -1.61235e-05 2.70751e-06 -6.43446e-05 4.11709e-05 2.66118e-05 2.08851e-05 3.3273e-05 -0.000130516 -6.9942e-06 6.92013e-05 
1839.6 0 3.68855e-06 -0.000395331 -4.29068e-05 -7.32912e-07 -0.000491407 -0.000413375 5.21451e-05 0.000748507 0.000110594 0.000767215 -0.000137984 -0.000169161 0.000162512 0.000210192 -0.000100917 -8.71185e-05 -7.25427e-05 8.1862e-05 0.000233899 0.00031856 6.19133e-05 -5.4159e-05 -1.59965e-05 -1.20257e-06 -6.4532e-05 3.69409e-05 2.41789e-05 2.04897e-05 3.19648e-05 -0.000124755 -3.64613e-06 6.00159e-05 
1839.95 0 -3.99088e-06 -0.000399907 -3.75148e-05 -2.80276e-06 -0.000519997 -0.000407195 6.21591e-05 0.000752467 0.000131941 0.000747145 -0.000138488 -0.000152861 0.000165261 0.00018349 -0.00013728 -7.75753e-05 -0.000103407 9.09464e-05 0.00023798 0.000311836 5.55367e-05 -5.02016e-05 -1.2578e-05 -3.77731e-06 -6.27803e-05 3.54786e-05 2.36247e-05 1.87477e-05 2.96953e-05 -0.000118388 -1.08928e-06 4.90128e-05 
1840.3 0 -9.69966e-06 -0.000403756 -3.17415e-05 -6.68964e-06 -0.00055196 -0.000395496 7.18798e-05 0.00076121 0.000155542 0.000727633 -0.000142382 -0.00013179 0.00016532 0.000154384 -0.000171261 -6.55939e-05 -0.000130736 0.000103586 0.000240401 0.000304518 4.79197e-05 -4.52286e-05 -8.78191e-06 -4.07642e-06 -6.09376e-05 3.59936e-05 2.39126e-05 1.63429e-05 2.75462e-05 -0.000113403 4.12763e-08 3.71232e-05 
1840.65 0 -1.239e-05 -0.000409318 -2.60365e-05 -1.13585e-05 -0.000588055 -0.000379283 8.28443e-05 0.000770805 0.00018016 0.000713833 -0.000147689 -0.000107395 0.000160519 0.000122918 -0.000200848 -5.22998e-05 -0.000154429 0.000118605 0.000243772 0.000293994 4.24629e-05 -4.11664e-05 -6.43946e-06 -9.91246e-07 -5.87739e-05 3.62833e-05 2.32488e-05 1.38465e-05 2.75485e-05 -0.000110499 -3.3164e-07 2.56894e-05 
1841 0 -1.51231e-05 -0.00041671 -2.1439e-05 -1.65212e-05 -0.000627989 -0.00036046 9.36642e-05 0.000777992 0.000205239 0.000707203 -0.000154347 -8.06231e-05 0.00015071 9.18976e-05 -0.000225689 -3.85602e-05 -0.000175899 0.000133329 0.000249844 0.000279549 3.967e-05 -3.91607e-05 -4.54544e-06 4.62093e-06 -5.44696e-05 3.44234e-05 2.11311e-05 1.17712e-05 2.92099e-05 -0.000109234 -2.76424e-06 1.57587e-05 
1841.35 0 -1.8987e-05 -0.000423912 -1.91809e-05 -2.26275e-05 -0.000670772 -0.000340647 0.000103081 0.000780481 0.000228769 0.000706204 -0.000162728 -5.2265e-05 0.000140141 6.51231e-05 -0.000245005 -2.51188e-05 -0.000195839 0.000146274 0.0002569 0.000260382 3.64121e-05 -3.95653e-05 -3.87161e-06 1.10258e-05 -4.8258e-05 3.0676e-05 1.8862e-05 1.17996e-05 3.17889e-05 -0.00010845 -7.57838e-06 7.57246e-06 
1841.7 0 -2.25445e-05 -0.000429532 -1.88332e-05 -2.87706e-05 -0.000715946 -0.000320274 0.000111255 0.000778131 0.000249286 0.000707496 -0.000171101 -2.28556e-05 0.00013316 4.2966e-05 -0.000258634 -1.1429e-05 -0.000213092 0.000157932 0.000262833 0.000234947 3.14861e-05 -4.24034e-05 -5.12436e-06 1.64694e-05 -4.0777e-05 2.61453e-05 1.72937e-05 1.39494e-05 3.51644e-05 -0.000106879 -1.41245e-05 -2.23823e-08 
1842.05 0 -2.4015e-05 -0.000432683 -1.86809e-05 -3.38321e-05 -0.00076258 -0.000299972 0.000118441 0.000771615 0.000267582 0.000705867 -0.000177405 6.70451e-06 0.00012854 2.44238e-05 -0.000267601 1.98653e-06 -0.000227193 0.000166979 0.000265933 0.000204537 2.49207e-05 -4.70317e-05 -8.3172e-06 2.06003e-05 -3.28349e-05 2.19636e-05 1.74473e-05 1.64559e-05 3.85748e-05 -0.000103957 -2.17392e-05 -6.14358e-06 
1842.4 0 -2.18909e-05 -0.000432028 -1.73947e-05 -3.74412e-05 -0.00080788 -0.00027934 0.000123541 0.000761543 0.000283706 0.000698508 -0.000179774 3.61506e-05 0.000124793 8.08673e-06 -0.00027471 1.29163e-05 -0.000239296 0.000171511 0.000266449 0.000172184 1.68674e-05 -5.18452e-05 -1.26569e-05 2.31604e-05 -2.52052e-05 1.86634e-05 1.90109e-05 1.77926e-05 4.02881e-05 -0.000100757 -3.02248e-05 -8.81636e-06 
1842.75 0 -1.91422e-05 -0.000427016 -1.53977e-05 -3.97075e-05 -0.000851129 -0.000258549 0.000125116 0.000747116 0.000296726 0.000686615 -0.00017725 6.64387e-05 0.000123606 -4.54384e-06 -0.00028404 1.99594e-05 -0.000250546 0.000171382 0.000266056 0.000140521 7.9292e-06 -5.46995e-05 -1.76693e-05 2.51326e-05 -1.77908e-05 1.63785e-05 2.0404e-05 1.8208e-05 3.96134e-05 -9.81543e-05 -3.87576e-05 -7.99128e-06 
1843.1 0 -1.98814e-05 -0.000419787 -1.47594e-05 -4.08362e-05 -0.000894693 -0.000237849 0.000125799 0.000726722 0.000307089 0.00067016 -0.000169763 9.69919e-05 0.000126193 -1.20779e-05 -0.000298626 2.44887e-05 -0.000261757 0.000168561 0.000265477 0.000110285 -8.85403e-07 -5.52099e-05 -2.30833e-05 2.92644e-05 -1.05169e-05 1.47053e-05 2.23386e-05 1.92961e-05 3.92687e-05 -9.56651e-05 -4.65432e-05 -5.06854e-06 
1843.45 0 -2.52959e-05 -0.000413326 -1.49888e-05 -4.16013e-05 -0.000937159 -0.000215056 0.000126983 0.000701087 0.000315176 0.000647196 -0.000161699 0.000125969 0.000129674 -1.6108e-05 -0.000317099 2.90793e-05 -0.000272648 0.000167621 0.000263129 8.08682e-05 -9.66933e-06 -5.45222e-05 -2.83446e-05 3.56022e-05 -4.82205e-06 1.36922e-05 2.64659e-05 2.12256e-05 4.05705e-05 -9.40101e-05 -5.24709e-05 -2.11488e-06 
1843.8 0 -3.31698e-05 -0.00040778 -1.36813e-05 -4.17456e-05 -0.000975175 -0.000188062 0.000125985 0.000673586 0.000321921 0.000619028 -0.000154245 0.000151684 0.000128921 -1.8158e-05 -0.000333147 3.48548e-05 -0.000283257 0.000170812 0.000256008 5.4486e-05 -1.9337e-05 -5.30218e-05 -3.33854e-05 4.25728e-05 -2.69929e-06 1.36903e-05 3.18459e-05 2.28541e-05 4.24788e-05 -9.24871e-05 -5.53974e-05 2.17682e-07 
1844.15 0 -4.17619e-05 -0.00039988 -1.07147e-05 -4.12487e-05 -0.0010081 -0.000156457 0.000122981 0.000646969 0.000328167 0.000590807 -0.000143604 0.000173479 0.000122771 -1.99362e-05 -0.000341957 4.09121e-05 -0.00029252 0.000175976 0.000244034 3.44587e-05 -2.87028e-05 -5.1299e-05 -3.79541e-05 4.96864e-05 -2.28691e-06 1.46182e-05 3.58622e-05 2.47634e-05 4.43864e-05 -8.98235e-05 -5.63396e-05 2.34933e-06 
1844.5 0 -5.08458e-05 -0.000388762 -6.90912e-06 -4.15147e-05 -0.00103796 -0.000121765 0.000120937 0.000619019 0.000332825 0.000566742 -0.000130454 0.00018983 0.000113936 -2.16926e-05 -0.000344705 4.62796e-05 -0.000298951 0.00017902 0.000228677 2.01139e-05 -3.50016e-05 -4.96145e-05 -4.15096e-05 5.67045e-05 -2.87382e-06 1.64127e-05 3.62431e-05 2.74662e-05 4.65156e-05 -8.54674e-05 -5.72532e-05 4.82193e-06 
1844.85 0 -5.98703e-05 -0.000377731 -2.62784e-06 -4.36394e-05 -0.00106517 -8.46611e-05 0.00011993 0.000585912 0.000334044 0.000544908 -0.000117192 0.000199515 0.000103727 -2.49436e-05 -0.000344061 5.1691e-05 -0.000304625 0.000178545 0.000211422 9.04187e-06 -3.77313e-05 -4.79037e-05 -4.49631e-05 6.37662e-05 -4.65054e-06 1.8312e-05 3.29151e-05 2.993e-05 4.86486e-05 -7.92905e-05 -5.81416e-05 9.28339e-06 
1845.2 0 -6.79585e-05 -0.000367801 1.01319e-06 -4.77363e-05 -0.0010902 -4.73209e-05 0.000119673 0.000547044 0.000333264 0.000521318 -0.000102881 0.000204325 9.31073e-05 -3.05955e-05 -0.000342525 5.7604e-05 -0.000309414 0.000179398 0.000192516 7.3698e-07 -4.01744e-05 -4.52699e-05 -4.8676e-05 7.02035e-05 -6.23546e-06 1.8668e-05 2.73733e-05 3.14557e-05 4.89907e-05 -7.12944e-05 -5.89181e-05 1.58683e-05 
1845.55 0 -7.37683e-05 -0.000358074 3.34465e-06 -5.19957e-05 -0.00111535 -1.17918e-05 0.000122051 0.000504021 0.000330636 0.00049561 -8.68408e-05 0.000204928 8.28926e-05 -3.88741e-05 -0.000343478 6.36172e-05 -0.00031072 0.000186243 0.000171669 -6.58562e-06 -4.44339e-05 -3.99763e-05 -5.0581e-05 7.55214e-05 -7.29159e-06 1.68251e-05 2.14685e-05 3.23819e-05 4.72728e-05 -6.0872e-05 -5.95073e-05 2.19613e-05 
1845.9 0 -7.77695e-05 -0.000348687 4.64436e-06 -5.62509e-05 -0.00114112 2.19646e-05 0.000126063 0.000462028 0.00032331 0.00046836 -7.17327e-05 0.000199774 7.15314e-05 -5.26241e-05 -0.000346858 6.77451e-05 -0.000307978 0.000198982 0.000150284 -1.34943e-05 -4.92433e-05 -3.12138e-05 -5.07985e-05 7.99458e-05 -8.0966e-06 1.43734e-05 1.59671e-05 3.1547e-05 4.6273e-05 -4.83552e-05 -5.92817e-05 2.65411e-05 
1846.25 0 -8.20192e-05 -0.000339643 4.14414e-06 -6.20807e-05 -0.00116678 5.33297e-05 0.000128068 0.000427389 0.000313106 0.000439353 -5.88056e-05 0.000189888 5.84744e-05 -7.03194e-05 -0.000348486 6.79434e-05 -0.000300822 0.000214094 0.000131263 -1.81258e-05 -5.27256e-05 -1.98391e-05 -5.04466e-05 8.31126e-05 -7.61e-06 1.24214e-05 1.05827e-05 2.98152e-05 4.67108e-05 -3.58388e-05 -5.82059e-05 3.00441e-05 
1846.6 0 -8.67674e-05 -0.00033019 1.45275e-06 -6.91414e-05 -0.00119277 8.2532e-05 0.000126016 0.000401883 0.000304747 0.000408315 -4.65835e-05 0.000179255 4.56237e-05 -8.54157e-05 -0.000345974 6.58936e-05 -0.000288321 0.000226694 0.000115534 -1.98686e-05 -5.44406e-05 -7.79198e-06 -4.97525e-05 8.49701e-05 -4.62169e-06 1.15181e-05 5.78425e-06 2.86833e-05 4.81875e-05 -2.49912e-05 -5.68051e-05 3.23276e-05 
1846.95 0 -8.91241e-05 -0.000319433 -2.87079e-06 -7.51419e-05 -0.00121828 0.000110876 0.000120716 0.000382009 0.000298042 0.000372501 -3.33033e-05 0.000171301 3.29712e-05 -9.47431e-05 -0.00034112 6.399e-05 -0.000271786 0.000235172 9.93695e-05 -1.9674e-05 -5.50144e-05 3.33527e-06 -4.94973e-05 8.64457e-05 4.07192e-07 1.33472e-05 2.49364e-06 2.77538e-05 5.16193e-05 -1.6271e-05 -5.5822e-05 3.28243e-05 
1847.3 0 -8.80983e-05 -0.000306359 -8.16172e-06 -7.71503e-05 -0.0012415 0.000135148 0.000113126 0.00036355 0.000289801 0.000328813 -1.80467e-05 0.000167202 2.04009e-05 -9.91422e-05 -0.00033599 6.17296e-05 -0.000253954 0.000239182 8.06019e-05 -1.63881e-05 -5.51773e-05 1.23442e-05 -5.01968e-05 8.74648e-05 4.99836e-06 1.89907e-05 1.15395e-06 2.73418e-05 5.68753e-05 -9.39851e-06 -5.65095e-05 3.10807e-05 
1847.65 0 -8.49966e-05 -0.000293068 -1.36959e-05 -7.47026e-05 -0.00126013 0.000150698 0.000104571 0.000343063 0.00028043 0.000278397 -1.92331e-06 0.000167026 1.11774e-05 -0.000101724 -0.000330403 5.68112e-05 -0.000237339 0.000237028 6.07706e-05 -6.96344e-06 -5.5827e-05 1.82957e-05 -5.10702e-05 8.74261e-05 8.82297e-06 2.73079e-05 1.41746e-06 2.83561e-05 6.22442e-05 -4.25607e-06 -5.86358e-05 2.70899e-05 
1848 0 -8.1274e-05 -0.000281143 -2.01126e-05 -7.03144e-05 -0.0012704 0.00015841 9.72998e-05 0.000319824 0.000270124 0.000227509 1.23624e-05 0.000171683 7.94304e-06 -0.0001035 -0.00032326 5.03824e-05 -0.000222921 0.000227994 4.07289e-05 8.25388e-06 -5.59665e-05 2.05356e-05 -5.03598e-05 8.53137e-05 1.3004e-05 3.5841e-05 1.58788e-06 2.93215e-05 6.50653e-05 -1.3171e-06 -6.11312e-05 2.2213e-05 
1848.35 0 -7.85858e-05 -0.000268921 -2.80559e-05 -6.48503e-05 -0.00127199 0.000162611 9.17685e-05 0.00029389 0.000257703 0.000181329 2.49626e-05 0.000179987 1.04812e-05 -0.000103018 -0.00031532 4.59958e-05 -0.00021069 0.000214121 2.03235e-05 2.50765e-05 -5.4324e-05 2.03795e-05 -4.73179e-05 8.02775e-05 1.72836e-05 4.15051e-05 -4.49509e-07 2.89308e-05 6.37169e-05 5.59164e-07 -6.3264e-05 1.76019e-05 
1848.7 0 -7.82153e-05 -0.000257562 -3.56627e-05 -5.77863e-05 -0.00126725 0.000163488 8.54713e-05 0.000263268 0.000245943 0.000140252 3.68107e-05 0.000188183 1.59059e-05 -0.000100977 -0.000310828 4.32035e-05 -0.00019947 0.000197852 2.55867e-06 4.15995e-05 -5.19993e-05 1.99133e-05 -4.29764e-05 7.29313e-05 2.22469e-05 4.23281e-05 -4.70342e-06 2.72759e-05 5.99046e-05 3.33229e-06 -6.3978e-05 1.39336e-05 
1849.05 0 -7.98544e-05 -0.000249494 -4.17122e-05 -4.97752e-05 -0.00125799 0.000157186 7.48218e-05 0.000226566 0.000238297 0.000102149 4.79333e-05 0.00019236 2.07671e-05 -9.93684e-05 -0.000313634 3.6803e-05 -0.000185902 0.000181342 -1.00906e-05 5.69459e-05 -5.03034e-05 1.89965e-05 -3.93722e-05 6.55073e-05 2.71887e-05 3.9484e-05 -1.0437e-05 2.51453e-05 5.56714e-05 7.72038e-06 -6.20182e-05 1.12639e-05 
1849.4 0 -8.24545e-05 -0.000244091 -4.62101e-05 -4.29155e-05 -0.00124709 0.000143576 5.90008e-05 0.000185913 0.000235344 6.61883e-05 5.77382e-05 0.000190081 2.551e-05 -9.89907e-05 -0.000322374 2.51845e-05 -0.0001685 0.000163659 -1.88449e-05 6.7885e-05 -4.94927e-05 1.67576e-05 -3.69503e-05 5.86895e-05 3.11551e-05 3.5117e-05 -1.82464e-05 2.37627e-05 5.11468e-05 1.1916e-05 -5.80617e-05 7.34056e-06 
1849.75 0 -8.57109e-05 -0.000240388 -4.81976e-05 -3.79338e-05 -0.00123756 0.000125736 4.09022e-05 0.000145863 0.000234617 3.36877e-05 6.49633e-05 0.000181471 3.24314e-05 -9.80877e-05 -0.000332706 1.33258e-05 -0.000148791 0.000144097 -2.56542e-05 7.26088e-05 -4.84365e-05 1.37794e-05 -3.43597e-05 5.10416e-05 3.5171e-05 3.12654e-05 -2.70825e-05 2.33228e-05 4.6928e-05 1.31137e-05 -5.36726e-05 7.23292e-08 
1850.1 0 -8.83575e-05 -0.000238229 -4.83121e-05 -3.35932e-05 -0.00123024 0.000106094 2.26201e-05 0.000109203 0.000233587 5.98125e-06 6.77582e-05 0.000168608 3.97066e-05 -9.60108e-05 -0.000341757 4.03239e-06 -0.000129232 0.000125214 -3.2007e-05 7.1431e-05 -4.45816e-05 1.04433e-05 -3.07185e-05 4.15552e-05 4.20886e-05 2.89919e-05 -3.49726e-05 2.34885e-05 4.26382e-05 1.13026e-05 -5.05218e-05 -1.00683e-05 
1850.45 0 -8.99498e-05 -0.000236584 -4.89422e-05 -2.93168e-05 -0.00122356 8.68935e-05 6.61531e-06 7.6848e-05 0.000232388 -1.80386e-05 6.49169e-05 0.000156094 4.2358e-05 -9.51687e-05 -0.000347106 -4.09439e-06 -0.000114257 0.000109183 -3.80991e-05 6.56851e-05 -3.71871e-05 6.70427e-06 -2.54866e-05 3.04893e-05 5.22134e-05 2.89103e-05 -4.19854e-05 2.37087e-05 3.6462e-05 8.79085e-06 -4.86911e-05 -1.93863e-05 
1850.8 0 -9.12223e-05 -0.000233168 -5.30208e-05 -2.52797e-05 -0.00121531 6.88864e-05 -4.30063e-06 4.71367e-05 0.000232816 -3.98965e-05 5.91259e-05 0.000148401 3.95255e-05 -9.91164e-05 -0.000345877 -1.35677e-05 -0.000105897 9.38889e-05 -4.18574e-05 5.79183e-05 -2.90771e-05 4.28548e-06 -1.86828e-05 1.91099e-05 6.24314e-05 3.12386e-05 -4.81814e-05 2.2916e-05 2.82839e-05 6.5435e-06 -4.71299e-05 -2.60659e-05 
1851.15 0 -9.28914e-05 -0.000226336 -5.95211e-05 -2.1933e-05 -0.0012057 5.24418e-05 -1.06637e-05 1.72171e-05 0.000236645 -6.11342e-05 5.3379e-05 0.000146299 3.60097e-05 -0.000106981 -0.000339498 -2.436e-05 -9.99574e-05 7.80706e-05 -4.11556e-05 4.77535e-05 -2.47536e-05 3.33762e-06 -1.10217e-05 9.17068e-06 7.22443e-05 3.33307e-05 -5.25024e-05 2.1519e-05 2.06793e-05 4.04159e-06 -4.53472e-05 -3.23338e-05 
1851.5 0 -9.65879e-05 -0.000217043 -6.43201e-05 -2.03285e-05 -0.00119535 3.76262e-05 -1.60413e-05 -1.22292e-05 0.000244673 -8.31611e-05 4.73485e-05 0.000148165 3.35512e-05 -0.000114822 -0.000329554 -3.50036e-05 -9.28741e-05 6.2884e-05 -3.52864e-05 3.55942e-05 -2.47468e-05 3.34426e-06 -4.59891e-06 1.03605e-06 8.23201e-05 3.22762e-05 -5.59867e-05 2.22375e-05 1.67428e-05 1.84035e-06 -4.26944e-05 -3.74926e-05 
1851.85 0 -0.000103191 -0.000206455 -6.61197e-05 -1.99312e-05 -0.00118401 2.41153e-05 -2.37171e-05 -4.19133e-05 0.000259922 -0.000103499 4.0571e-05 0.00015034 3.26555e-05 -0.00012091 -0.000315682 -4.52305e-05 -8.37677e-05 5.11379e-05 -2.37663e-05 2.47126e-05 -2.66071e-05 4.72363e-06 -1.16379e-06 -5.08758e-06 9.02179e-05 3.01234e-05 -5.94486e-05 2.57852e-05 1.69399e-05 1.10528e-06 -3.8918e-05 -4.01602e-05 
1852.2 0 -0.000110431 -0.000195092 -6.66801e-05 -1.8647e-05 -0.00117187 1.42217e-05 -3.27607e-05 -7.43806e-05 0.000282503 -0.00011964 3.33369e-05 0.000148096 3.5761e-05 -0.000126453 -0.000299398 -5.44424e-05 -7.31566e-05 4.35587e-05 -8.43706e-06 1.58484e-05 -2.79485e-05 5.35628e-06 1.15147e-06 -9.64404e-06 9.42708e-05 2.7911e-05 -6.2303e-05 2.94143e-05 1.86484e-05 9.38126e-07 -3.35843e-05 -4.07035e-05 
1852.55 0 -0.000115885 -0.00018239 -6.68168e-05 -1.64509e-05 -0.00115769 1.01354e-05 -4.10533e-05 -0.000108073 0.000305784 -0.000132375 2.39027e-05 0.000140377 4.35482e-05 -0.000131034 -0.000282655 -6.11896e-05 -6.23271e-05 3.75466e-05 8.71894e-06 9.04183e-06 -2.69321e-05 3.12983e-06 4.09754e-06 -1.43626e-05 9.64471e-05 2.52421e-05 -6.46681e-05 3.18883e-05 2.08292e-05 -1.30472e-06 -2.61267e-05 -3.95523e-05 
1852.9 0 -0.000117864 -0.000167846 -6.64296e-05 -1.32216e-05 -0.00114303 9.10506e-06 -4.82131e-05 -0.000139841 0.000325806 -0.000144499 1.07438e-05 0.000127208 5.30972e-05 -0.000133439 -0.000266583 -6.34783e-05 -4.94778e-05 2.93996e-05 2.6111e-05 4.86952e-06 -2.41492e-05 -1.00066e-06 8.29433e-06 -1.93205e-05 0.000100015 2.39643e-05 -6.75188e-05 3.40411e-05 2.25993e-05 -5.98367e-06 -1.79094e-05 -3.58481e-05 
1853.25 0 -0.000116452 -0.000152702 -6.62569e-05 -1.00194e-05 -0.00112964 1.00073e-05 -5.10644e-05 -0.00016994 0.000343578 -0.000158244 -4.21113e-06 0.000109927 6.2028e-05 -0.000134519 -0.000251429 -5.97689e-05 -3.26801e-05 1.6373e-05 4.01932e-05 2.87768e-06 -1.96689e-05 -5.76409e-06 1.4102e-05 -2.44276e-05 0.000106309 2.47946e-05 -7.0634e-05 3.76063e-05 2.1697e-05 -1.17385e-05 -1.0769e-05 -2.84943e-05 
1853.6 0 -0.00011549 -0.000138 -6.69325e-05 -8.77772e-06 -0.00111514 1.3538e-05 -4.65601e-05 -0.000198346 0.000358768 -0.000172442 -1.77413e-05 9.29451e-05 7.12765e-05 -0.000133137 -0.000237274 -5.09438e-05 -1.17192e-05 -7.73007e-07 5.01688e-05 5.42311e-07 -1.15808e-05 -1.05985e-05 1.91512e-05 -3.01147e-05 0.000114007 2.58207e-05 -7.16606e-05 4.11765e-05 1.63236e-05 -1.74568e-05 -5.87619e-06 -2.00857e-05 
1853.95 0 -0.0001176 -0.000124905 -6.78139e-05 -7.71174e-06 -0.00109774 1.84966e-05 -3.43494e-05 -0.000224163 0.000369283 -0.000185229 -2.7754e-05 8.07708e-05 8.04937e-05 -0.000128263 -0.000225473 -3.84654e-05 1.17999e-05 -1.84958e-05 5.80869e-05 -4.32831e-06 -1.89619e-06 -1.44895e-05 2.16745e-05 -3.52036e-05 0.000121153 2.64304e-05 -6.9576e-05 4.16077e-05 7.26273e-06 -2.13345e-05 -3.57603e-06 -1.30965e-05 
1854.3 0 -0.000121054 -0.000112824 -6.9328e-05 -6.53778e-06 -0.00107955 2.45647e-05 -1.48776e-05 -0.000248057 0.000373135 -0.000198125 -3.43988e-05 7.62692e-05 8.72005e-05 -0.000123968 -0.000215377 -2.50029e-05 3.50259e-05 -3.41924e-05 6.5425e-05 -1.1128e-05 5.05253e-06 -1.77619e-05 2.28379e-05 -3.88845e-05 0.000126341 2.69215e-05 -6.47896e-05 4.00097e-05 -2.18153e-06 -2.30243e-05 -3.75922e-06 -7.25215e-06 
1854.65 0 -0.000124042 -0.000100746 -7.20837e-05 -7.86374e-06 -0.0010611 3.08362e-05 9.46486e-06 -0.00027083 0.000369713 -0.000213585 -4.00793e-05 7.92038e-05 9.06913e-05 -0.000122451 -0.000206763 -1.35943e-05 5.78473e-05 -4.8335e-05 7.34225e-05 -1.8865e-05 8.45038e-06 -2.11416e-05 2.32578e-05 -4.17591e-05 0.000129393 2.65458e-05 -5.73006e-05 3.91897e-05 -9.12886e-06 -2.50597e-05 -5.84568e-06 -3.56322e-06 
1855 0 -0.000126807 -8.87399e-05 -7.6118e-05 -1.18045e-05 -0.00103811 3.55988e-05 3.64582e-05 -0.0002922 0.000360407 -0.000230321 -4.84186e-05 8.56421e-05 9.22929e-05 -0.000122861 -0.000201104 -4.90144e-06 8.16423e-05 -6.19739e-05 8.02684e-05 -2.70034e-05 1.05762e-05 -2.42853e-05 2.26213e-05 -4.3982e-05 0.000132068 2.44916e-05 -4.84145e-05 3.97492e-05 -1.30009e-05 -2.80765e-05 -6.87549e-06 -2.08927e-06 
1855.35 0 -0.00012908 -7.68401e-05 -8.09135e-05 -1.65867e-05 -0.00100968 3.99603e-05 6.52751e-05 -0.000311578 0.000349528 -0.000246415 -6.06113e-05 9.09523e-05 9.44908e-05 -0.000125155 -0.000198845 1.21125e-06 0.000104558 -7.37328e-05 8.23469e-05 -3.50918e-05 1.23515e-05 -2.62821e-05 2.12291e-05 -4.49109e-05 0.00013567 2.10103e-05 -3.87324e-05 4.11766e-05 -1.45877e-05 -2.8981e-05 -4.27262e-06 -1.61877e-06 
1855.7 0 -0.000131109 -6.76999e-05 -8.50437e-05 -2.14893e-05 -0.000980628 4.65769e-05 9.41326e-05 -0.000330281 0.000340492 -0.000260027 -7.43238e-05 9.06529e-05 9.85389e-05 -0.000128 -0.000199949 6.10591e-06 0.000122574 -8.25705e-05 7.88318e-05 -4.46805e-05 1.34261e-05 -2.86966e-05 2.19613e-05 -4.40528e-05 0.000139089 1.5821e-05 -2.79136e-05 4.22518e-05 -1.36363e-05 -2.71975e-05 1.58699e-06 -2.47787e-06 
1856.05 0 -0.000132814 -6.39312e-05 -8.77751e-05 -2.6713e-05 -0.000954894 5.65734e-05 0.000122525 -0.000349034 0.000331795 -0.000269671 -8.64255e-05 8.37945e-05 0.00010338 -0.000128804 -0.000202622 1.16337e-05 0.000134792 -8.87836e-05 7.22351e-05 -5.826e-05 1.38616e-05 -3.40344e-05 2.55084e-05 -4.18936e-05 0.00014042 9.05323e-06 -1.69516e-05 4.10988e-05 -9.73925e-06 -2.51252e-05 8.85164e-06 -4.12632e-06 
1856.4 0 -0.000133681 -6.30211e-05 -9.01048e-05 -3.15703e-05 -0.000933302 7.04061e-05 0.000150846 -0.000367789 0.000321997 -0.000277159 -9.58081e-05 7.14717e-05 0.000108152 -0.000128062 -0.000205443 1.77844e-05 0.000142281 -9.28724e-05 6.37892e-05 -7.67521e-05 1.36627e-05 -4.09042e-05 2.9979e-05 -3.8882e-05 0.000138871 2.47365e-06 -6.33149e-06 3.82421e-05 -4.49159e-06 -2.36801e-05 1.63087e-05 -6.613e-06 
1856.75 0 -0.000134064 -6.19237e-05 -9.14859e-05 -3.56299e-05 -0.000914531 8.62317e-05 0.000178667 -0.000387235 0.000311518 -0.000285791 -0.000103188 5.4718e-05 0.000112545 -0.000128823 -0.000209041 2.25744e-05 0.000146529 -9.31658e-05 5.36817e-05 -9.68366e-05 1.11518e-05 -4.61918e-05 3.46453e-05 -3.59398e-05 0.00013524 -2.55598e-06 3.81431e-06 3.64393e-05 8.6245e-07 -2.28277e-05 2.32542e-05 -9.58846e-06 
1857.1 0 -0.000134196 -5.95613e-05 -9.10375e-05 -3.97233e-05 -0.000896412 0.000102558 0.000205175 -0.000407453 0.000301605 -0.000295204 -0.000108513 3.57019e-05 0.000115424 -0.00013276 -0.000211609 2.57062e-05 0.000147563 -8.89194e-05 4.23092e-05 -0.000113005 4.05855e-06 -4.95739e-05 3.9666e-05 -3.32105e-05 0.00013061 -5.46801e-06 1.40125e-05 3.55824e-05 5.53923e-06 -2.2751e-05 3.02288e-05 -1.16727e-05 
1857.45 0 -0.000133856 -5.56781e-05 -8.9479e-05 -4.49552e-05 -0.00087633 0.000119755 0.000227061 -0.000427024 0.00029288 -0.000304431 -0.000109554 1.65522e-05 0.000116909 -0.000138899 -0.000212264 2.81585e-05 0.000144273 -8.53165e-05 2.87591e-05 -0.000124312 -7.88059e-06 -5.2479e-05 4.44695e-05 -3.04774e-05 0.00012479 -7.0062e-06 2.40978e-05 3.39301e-05 1.03631e-05 -2.24346e-05 3.91047e-05 -1.21667e-05 
1857.8 0 -0.00013297 -5.12937e-05 -8.68861e-05 -4.98349e-05 -0.000853237 0.000136776 0.000239991 -0.000444984 0.000285226 -0.000311922 -0.000105628 -1.31698e-06 0.000117224 -0.000145935 -0.000213212 3.23341e-05 0.000137479 -8.56077e-05 1.53027e-05 -0.000131693 -2.35004e-05 -5.51346e-05 4.70029e-05 -2.84109e-05 0.000118278 -9.46621e-06 3.43767e-05 3.1539e-05 1.58045e-05 -2.03043e-05 4.8623e-05 -1.11386e-05 
1858.15 0 -0.000131042 -4.73172e-05 -8.36049e-05 -5.3067e-05 -0.000830233 0.000152123 0.000243144 -0.000462599 0.00027931 -0.000316806 -0.000100007 -1.8381e-05 0.000116971 -0.000155363 -0.000215508 4.07835e-05 0.000130004 -8.81728e-05 3.90118e-06 -0.000135507 -4.04438e-05 -5.79277e-05 4.68611e-05 -2.66272e-05 0.000111618 -1.31063e-05 4.5025e-05 2.87981e-05 2.03876e-05 -1.67653e-05 5.69903e-05 -8.95664e-06 
1858.5 0 -0.000127795 -4.30087e-05 -8.09064e-05 -5.47836e-05 -0.000811088 0.000163908 0.000238269 -0.000481218 0.000272289 -0.000320744 -9.51095e-05 -3.49684e-05 0.000117481 -0.000166421 -0.000219145 5.28438e-05 0.000122481 -9.25189e-05 -7.6378e-06 -0.000135227 -5.56144e-05 -6.01749e-05 4.48723e-05 -2.46178e-05 0.000104406 -1.63894e-05 5.45993e-05 2.64316e-05 2.25279e-05 -1.28993e-05 6.32079e-05 -7.06583e-06 
1858.85 0 -0.000124079 -3.60918e-05 -8.06742e-05 -5.39208e-05 -0.000797504 0.000169181 0.00022867 -0.000502243 0.000261049 -0.000325788 -9.19319e-05 -4.87049e-05 0.000118557 -0.000176991 -0.000220956 6.73777e-05 0.000113473 -9.92198e-05 -2.01402e-05 -0.000132609 -6.77372e-05 -6.07772e-05 4.2736e-05 -2.13966e-05 9.59786e-05 -1.98728e-05 6.22805e-05 2.27618e-05 2.23724e-05 -8.74518e-06 6.55222e-05 -6.27583e-06 
1859.2 0 -0.000121219 -2.65461e-05 -8.19123e-05 -4.95942e-05 -0.000787475 0.000169692 0.000217575 -0.000526145 0.000243675 -0.000334094 -9.00833e-05 -5.86924e-05 0.000119826 -0.000186932 -0.00021599 8.24136e-05 0.000103059 -0.000105668 -3.36816e-05 -0.000129009 -7.66107e-05 -6.02358e-05 4.23447e-05 -1.67761e-05 8.65084e-05 -2.53649e-05 6.78143e-05 1.68329e-05 2.03891e-05 -4.22263e-06 6.40038e-05 -6.77895e-06 
1859.55 0 -0.000119804 -1.66692e-05 -8.2653e-05 -4.28117e-05 -0.000775206 0.000170345 0.000205663 -0.000551788 0.000221808 -0.000347428 -9.11879e-05 -6.78538e-05 0.000122668 -0.000196597 -0.000203596 9.34387e-05 9.28782e-05 -0.000110097 -4.94861e-05 -0.000123977 -8.26584e-05 -5.92248e-05 4.0878e-05 -1.31179e-05 7.67184e-05 -3.21689e-05 7.10763e-05 1.0456e-05 1.68837e-05 7.01781e-07 6.12189e-05 -7.27686e-06 
1859.9 0 -0.00011979 -7.48201e-06 -8.1635e-05 -3.53394e-05 -0.000757904 0.000172387 0.000192575 -0.000573977 0.00019826 -0.000363951 -9.61601e-05 -8.03387e-05 0.000130004 -0.000204481 -0.000185488 9.97324e-05 8.4795e-05 -0.00011159 -6.81762e-05 -0.000117818 -8.74344e-05 -5.70024e-05 3.63821e-05 -1.13906e-05 6.59544e-05 -3.78701e-05 7.27034e-05 5.09851e-06 1.22399e-05 5.5896e-06 5.94264e-05 -6.22585e-06 
1860.25 0 -0.000120672 6.11269e-07 -7.78637e-05 -2.85589e-05 -0.000739004 0.000172311 0.000177508 -0.000590597 0.000174466 -0.000379947 -0.000101774 -9.65877e-05 0.000141284 -0.000209518 -0.000166081 0.000105519 8.06962e-05 -0.000108869 -8.61928e-05 -0.000110446 -9.14962e-05 -5.31167e-05 3.01187e-05 -9.50684e-06 5.52238e-05 -4.24258e-05 7.34629e-05 -9.82627e-07 5.78613e-06 9.50088e-06 5.9626e-05 -4.66386e-06 
1860.6 0 -0.000122123 8.07898e-06 -7.23657e-05 -2.38316e-05 -0.000721043 0.00016757 0.000161744 -0.000605387 0.000151203 -0.000393853 -0.000104766 -0.000113649 0.000153138 -0.000213012 -0.000150409 0.000112911 7.9653e-05 -0.000101453 -9.84434e-05 -0.000102829 -9.4158e-05 -4.9729e-05 2.44901e-05 -5.60472e-06 4.67204e-05 -4.67617e-05 7.34951e-05 -9.22847e-06 -3.21983e-06 1.19894e-05 6.0534e-05 -3.85577e-06 
1860.95 0 -0.00012283 1.64621e-05 -6.69637e-05 -2.22465e-05 -0.000703403 0.000161283 0.000148653 -0.000620636 0.000128334 -0.00040762 -0.000103716 -0.000129047 0.000162312 -0.000215571 -0.000139029 0.000121511 7.77443e-05 -9.04166e-05 -0.000101358 -9.90074e-05 -9.45388e-05 -4.77411e-05 2.068e-05 -5.78268e-08 4.12064e-05 -5.14364e-05 7.22362e-05 -1.81628e-05 -1.2724e-05 1.4371e-05 6.11715e-05 -3.79315e-06 
1861.3 0 -0.000120399 2.55431e-05 -6.26173e-05 -2.35501e-05 -0.000683691 0.000157579 0.000138798 -0.000635251 0.000107177 -0.000422604 -9.88205e-05 -0.000141561 0.00016786 -0.000218396 -0.00013113 0.000130874 7.17767e-05 -7.74338e-05 -9.66316e-05 -9.88277e-05 -9.26582e-05 -4.52671e-05 1.88485e-05 4.41963e-06 3.79121e-05 -5.6474e-05 7.06231e-05 -2.53303e-05 -1.84606e-05 1.83005e-05 6.2394e-05 -4.32272e-06 
1861.65 0 -0.00011544 3.38139e-05 -6.00259e-05 -2.6365e-05 -0.000659216 0.000156011 0.000129241 -0.000647098 8.90265e-05 -0.000437615 -9.16092e-05 -0.000151346 0.000169619 -0.000223542 -0.000126006 0.000140172 6.19518e-05 -6.34465e-05 -8.64748e-05 -9.97223e-05 -8.89321e-05 -4.12988e-05 2.00876e-05 6.84274e-06 3.51542e-05 -6.05826e-05 7.06814e-05 -2.8448e-05 -2.03318e-05 2.33168e-05 6.41865e-05 -6.18344e-06 
1862 0 -0.000110338 4.07724e-05 -5.94658e-05 -2.85612e-05 -0.000630254 0.000154204 0.000117412 -0.000654981 7.47521e-05 -0.000450174 -8.33143e-05 -0.000159548 0.000168044 -0.000231293 -0.000122196 0.000148336 5.13441e-05 -4.83975e-05 -7.25113e-05 -0.000101499 -8.40685e-05 -3.617e-05 2.49132e-05 9.61115e-06 3.11929e-05 -6.23679e-05 7.2077e-05 -2.75844e-05 -2.08616e-05 2.74714e-05 6.54478e-05 -9.25566e-06 
1862.35 0 -0.000105459 4.75558e-05 -5.93984e-05 -3.02434e-05 -0.000600851 0.000151389 0.000103348 -0.000658151 6.64493e-05 -0.000458517 -7.3082e-05 -0.000166162 0.000163839 -0.000239012 -0.000118691 0.000156175 4.31804e-05 -3.20352e-05 -5.8437e-05 -0.000103359 -7.89967e-05 -2.97312e-05 3.00205e-05 1.63926e-05 2.7271e-05 -6.25266e-05 7.46289e-05 -2.37192e-05 -2.13371e-05 3.08144e-05 6.60509e-05 -1.1646e-05 
1862.7 0 -0.00010082 5.48798e-05 -5.83184e-05 -3.18638e-05 -0.000573743 0.00014753 8.86216e-05 -0.000656433 6.58965e-05 -0.000464099 -6.06376e-05 -0.000169069 0.00015677 -0.000241713 -0.000115996 0.000165764 3.78777e-05 -1.48776e-05 -4.68459e-05 -0.000104622 -7.39771e-05 -2.23305e-05 3.21207e-05 2.67422e-05 2.62608e-05 -6.09993e-05 7.66324e-05 -1.84435e-05 -2.13813e-05 3.4124e-05 6.69275e-05 -1.2487e-05 
1863.05 0 -9.64696e-05 6.19417e-05 -5.613e-05 -3.26173e-05 -0.000546696 0.000143294 7.3828e-05 -0.000650559 6.975e-05 -0.000467797 -4.80399e-05 -0.000168746 0.000148228 -0.000237537 -0.000114475 0.000177903 3.44816e-05 4.18168e-06 -3.80071e-05 -0.000104279 -6.81775e-05 -1.50221e-05 3.1317e-05 3.71958e-05 2.7903e-05 -5.65021e-05 7.53262e-05 -1.42015e-05 -2.06941e-05 3.59414e-05 6.82033e-05 -1.21451e-05 
1863.4 0 -9.23034e-05 6.78162e-05 -5.3507e-05 -3.23029e-05 -0.000516985 0.000139598 6.00711e-05 -0.000641775 7.09819e-05 -0.000468373 -3.58135e-05 -0.000166943 0.000140071 -0.000230368 -0.000114444 0.000190826 3.30042e-05 2.56025e-05 -3.07094e-05 -0.000102523 -6.18962e-05 -7.1914e-06 2.7384e-05 4.68612e-05 3.10659e-05 -5.07795e-05 7.06174e-05 -1.20898e-05 -2.02172e-05 3.67851e-05 6.97471e-05 -1.07135e-05 
1863.75 0 -8.93113e-05 7.25395e-05 -5.2097e-05 -3.17633e-05 -0.000487207 0.000135079 5.03411e-05 -0.000630749 6.69621e-05 -0.000465354 -2.18261e-05 -0.000165191 0.000133696 -0.000225995 -0.000113532 0.000202755 3.33298e-05 4.79158e-05 -2.31331e-05 -0.000101417 -5.56912e-05 2.07531e-06 1.89439e-05 5.64906e-05 3.44691e-05 -4.62366e-05 6.41768e-05 -1.1269e-05 -2.15337e-05 3.90076e-05 7.14654e-05 -9.10634e-06 
1864.1 0 -8.81006e-05 7.69179e-05 -5.19509e-05 -3.11319e-05 -0.000457766 0.000127102 4.61049e-05 -0.000620841 6.02385e-05 -0.00045867 -5.46247e-06 -0.000162667 0.000129709 -0.000224512 -0.000107855 0.000216689 3.63463e-05 6.8408e-05 -1.4278e-05 -0.000102952 -4.96831e-05 1.15481e-05 8.01189e-06 6.52614e-05 3.60875e-05 -4.36958e-05 5.77299e-05 -1.1091e-05 -2.40946e-05 4.23334e-05 7.25767e-05 -1.00106e-05 
1864.45 0 -8.93724e-05 8.15919e-05 -5.14174e-05 -3.00431e-05 -0.000424416 0.000117546 4.81218e-05 -0.000611776 5.19328e-05 -0.000448762 1.04171e-05 -0.000156249 0.000125347 -0.000223508 -9.60682e-05 0.000232349 4.18679e-05 8.58191e-05 -3.73005e-06 -0.000108606 -4.47841e-05 1.91713e-05 -2.40368e-06 7.16252e-05 3.44664e-05 -4.22113e-05 5.22888e-05 -1.11973e-05 -2.70208e-05 4.48799e-05 7.30045e-05 -1.40796e-05 
1864.8 0 -9.45099e-05 8.60629e-05 -5.06869e-05 -2.92302e-05 -0.000387382 0.000109578 5.52219e-05 -0.000600882 4.2222e-05 -0.000437636 2.26334e-05 -0.000144669 0.000118976 -0.000222985 -7.84233e-05 0.00024612 4.77206e-05 9.85735e-05 6.54613e-06 -0.000118999 -4.06905e-05 2.57521e-05 -1.30493e-05 7.52944e-05 2.98591e-05 -4.15416e-05 4.73336e-05 -1.10233e-05 -3.14241e-05 4.55119e-05 7.268e-05 -1.89838e-05 
1865.15 0 -0.000102358 8.97647e-05 -5.01406e-05 -2.82853e-05 -0.000351879 0.00010482 6.49007e-05 -0.000591269 3.17556e-05 -0.000428434 3.11985e-05 -0.000128464 0.000113365 -0.000222764 -5.70172e-05 0.000257517 5.18828e-05 0.000105444 1.45744e-05 -0.000131883 -3.67379e-05 3.17688e-05 -2.45759e-05 7.73921e-05 2.31214e-05 -4.16736e-05 4.19273e-05 -9.78287e-06 -3.7793e-05 4.50687e-05 7.21792e-05 -2.3852e-05 
1865.5 0 -0.000109675 9.13631e-05 -4.95399e-05 -2.55274e-05 -0.000321168 0.000103181 7.55855e-05 -0.000585145 1.9363e-05 -0.000423265 3.78357e-05 -0.000110052 0.000110859 -0.000221119 -3.58236e-05 0.000268169 5.34906e-05 0.000108099 1.96645e-05 -0.000144063 -3.29547e-05 3.56829e-05 -3.62305e-05 8.01392e-05 1.48573e-05 -4.11223e-05 3.70709e-05 -8.1537e-06 -4.51117e-05 4.45995e-05 7.16556e-05 -2.93541e-05 
1865.85 0 -0.00011436 9.09237e-05 -5.02475e-05 -2.1819e-05 -0.000293513 0.000103509 8.57814e-05 -0.000579654 4.06345e-06 -0.000421095 4.36988e-05 -9.21957e-05 0.000109338 -0.000216382 -1.81079e-05 0.000277721 5.43243e-05 0.000107373 2.2631e-05 -0.000154947 -3.00252e-05 3.70935e-05 -4.74155e-05 8.35718e-05 5.51349e-06 -4.0625e-05 3.23374e-05 -7.20879e-06 -5.29902e-05 4.37576e-05 7.10977e-05 -3.55687e-05 
1866.2 0 -0.000116906 8.98271e-05 -5.41608e-05 -1.8207e-05 -0.000268366 0.000104846 9.38711e-05 -0.000572007 -1.22516e-05 -0.000418092 4.83766e-05 -7.5697e-05 0.000106923 -0.000208523 -6.14559e-06 0.000284163 5.67934e-05 0.000102974 2.45415e-05 -0.000164019 -2.80732e-05 3.71162e-05 -5.68709e-05 8.62381e-05 -4.31138e-06 -4.22539e-05 2.69023e-05 -7.79942e-06 -6.08907e-05 4.22185e-05 7.01652e-05 -4.2275e-05 
1866.55 0 -0.000119087 8.75427e-05 -5.90775e-05 -1.33363e-05 -0.00024643 0.00010577 9.72518e-05 -0.000562835 -2.69172e-05 -0.000412813 4.84448e-05 -6.17147e-05 0.000103147 -0.000199676 1.55124e-08 0.000287525 6.06375e-05 9.90605e-05 2.46459e-05 -0.000172918 -2.61272e-05 3.54728e-05 -6.44109e-05 8.87134e-05 -1.44533e-05 -4.52934e-05 2.03583e-05 -8.40541e-06 -6.68363e-05 4.08545e-05 6.8476e-05 -5.00146e-05 
1866.9 0 -0.000120616 8.44671e-05 -6.19945e-05 -7.202e-06 -0.000225586 0.000105842 9.52318e-05 -0.000554629 -3.79279e-05 -0.000405663 4.06925e-05 -5.27935e-05 9.78876e-05 -0.000190982 1.71576e-06 0.00028842 6.37797e-05 9.921e-05 2.21628e-05 -0.000183864 -2.37912e-05 3.13923e-05 -7.1176e-05 9.11218e-05 -2.3824e-05 -4.71916e-05 1.27234e-05 -7.21232e-06 -6.96313e-05 3.91402e-05 6.47057e-05 -5.88165e-05 
1867.25 0 -0.000120451 8.24549e-05 -6.24464e-05 -7.42611e-07 -0.000206202 0.000107287 8.82101e-05 -0.000549174 -4.64341e-05 -0.000397309 2.71899e-05 -4.85914e-05 9.34025e-05 -0.000183447 6.31892e-07 0.000288011 6.59025e-05 0.000100152 1.69265e-05 -0.000196948 -2.10879e-05 2.64754e-05 -7.74735e-05 9.28251e-05 -2.9979e-05 -4.78836e-05 6.38819e-06 -5.68019e-06 -7.03521e-05 3.68398e-05 5.75032e-05 -6.77751e-05 
1867.6 0 -0.000118599 8.1737e-05 -6.13012e-05 6.42199e-06 -0.000191906 0.000109138 7.66992e-05 -0.000545407 -5.41561e-05 -0.000388387 1.35751e-05 -4.50991e-05 8.94161e-05 -0.000178354 -1.26606e-06 0.000286087 6.8158e-05 9.67314e-05 1.00145e-05 -0.000210623 -1.96258e-05 2.37548e-05 -8.34482e-05 9.4163e-05 -3.20074e-05 -4.95741e-05 2.85469e-06 -5.77432e-06 -6.93883e-05 3.54439e-05 4.75332e-05 -7.55633e-05 
1867.95 0 -0.000116208 8.17121e-05 -5.98379e-05 1.32724e-05 -0.000184906 0.000110513 6.46857e-05 -0.000540181 -6.0602e-05 -0.000378743 3.78037e-06 -4.06509e-05 8.39968e-05 -0.000175177 -2.6932e-06 0.000281794 7.2247e-05 8.75457e-05 3.33158e-06 -0.000221668 -1.99397e-05 2.36863e-05 -8.81055e-05 9.56875e-05 -3.33301e-05 -5.23681e-05 1.27418e-06 -7.46017e-06 -6.76615e-05 3.45902e-05 3.62038e-05 -8.15462e-05 
1868.3 0 -0.000115097 8.44516e-05 -5.97962e-05 1.93452e-05 -0.000184715 0.000113301 5.47191e-05 -0.000532832 -6.64788e-05 -0.000369022 -1.97321e-07 -3.7294e-05 7.65011e-05 -0.000174683 -2.99447e-06 0.000275725 7.77657e-05 7.3843e-05 -1.63413e-06 -0.000226725 -2.16321e-05 2.40164e-05 -8.95289e-05 9.58507e-05 -3.64431e-05 -5.55982e-05 -2.77751e-07 -9.90972e-06 -6.63188e-05 3.32086e-05 2.48025e-05 -8.72159e-05 
1868.65 0 -0.000115433 9.21461e-05 -6.24716e-05 2.50264e-05 -0.000186368 0.000118128 4.79324e-05 -0.000526823 -7.24511e-05 -0.000360294 -9.65882e-07 -3.67661e-05 6.63384e-05 -0.00017919 -2.09628e-06 0.000269768 8.32104e-05 5.70229e-05 -4.40917e-06 -0.000225795 -2.49598e-05 2.36443e-05 -8.81335e-05 9.35817e-05 -3.89439e-05 -5.87756e-05 -1.5477e-06 -1.18142e-05 -6.61049e-05 3.13614e-05 1.51451e-05 -9.37273e-05 
1869 0 -0.000116483 0.000103727 -6.64803e-05 3.08435e-05 -0.000183789 0.000124517 4.31008e-05 -0.000522723 -7.71352e-05 -0.000353425 -2.16685e-06 -3.8245e-05 5.35392e-05 -0.000187668 2.64565e-07 0.00026575 8.79616e-05 3.79946e-05 -4.52369e-06 -0.000222182 -2.93429e-05 2.34267e-05 -8.70075e-05 8.92179e-05 -3.92219e-05 -6.0699e-05 -1.26582e-06 -1.27345e-05 -6.82294e-05 2.82596e-05 8.1493e-06 -0.000100464 
1869.35 0 -0.000118123 0.00011707 -6.92005e-05 3.69876e-05 -0.000176651 0.000130417 3.71237e-05 -0.000518651 -7.86399e-05 -0.000350352 -3.21598e-06 -3.76268e-05 3.66862e-05 -0.000196615 5.21196e-06 0.000266053 9.19693e-05 1.74613e-05 -2.24944e-06 -0.00021759 -3.55914e-05 2.51943e-05 -8.68513e-05 8.33168e-05 -3.68512e-05 -5.98364e-05 1.29588e-06 -1.24879e-05 -7.27411e-05 2.35865e-05 1.67776e-06 -0.000105907 
1869.7 0 -0.000120714 0.000129823 -6.99599e-05 4.34794e-05 -0.000166794 0.000135107 3.05699e-05 -0.000514761 -7.72707e-05 -0.000352663 -1.90303e-06 -3.34463e-05 1.65853e-05 -0.000203223 1.21174e-05 0.000270831 9.56634e-05 -2.36868e-06 -1.66354e-06 -0.000211784 -4.39359e-05 2.71241e-05 -8.62585e-05 7.59189e-05 -3.24651e-05 -5.55748e-05 5.66282e-06 -1.03597e-05 -7.77439e-05 1.92494e-05 -4.91721e-06 -0.000109439 


==> anc/Fig2_SpectralFunctionSFX-1SFY0SFZ-1ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=-0.0245412 #ppy=0 #ppz=-0.0245412 #mEff=0.00372736 #wEff=0.0349061 
1470 0 2.43874e-16 -1.31317e-19 8.87258e-19 0 1 -2.41867e-19 4.97399e-18 6.59334e-20 3.50798e-15 0 2.79701e-17 3.11415e-19 -4.5192e-17 -1.76345e-19 -4.36347e-17 1.33528e-19 -1.08188e-18 0 8.24938e-17 -3.2123e-20 7.17343e-19 0 -2.35708e-18 1.26867e-19 2.11495e-18 0 -3.05402e-17 2.97823e-19 -2.72061e-19 0 2.54555e-18 -3.38214e-20 
1470.35 0 -1.6241e-11 -0.00328846 -6.9949e-13 -3.91166e-12 0.999242 -7.24914e-11 1.80226e-09 0.0122534 -2.55789e-10 -1.66718e-08 1.73389e-10 0.0122534 1.3102e-10 1.08354e-07 -7.66302e-10 -1.20077e-08 -8.1495e-11 -3.08491e-08 -8.47022e-10 -5.82795e-08 1.12226e-09 -6.41518e-08 1.79525e-09 1.12379e-09 -1.10814e-09 -6.56538e-08 -3.62935e-09 2.74414e-09 -1.62458e-10 7.89077e-11 -1.34473e-09 2.72605e-09 
1470.7 0 -1.94382e-10 -0.00675833 -5.37136e-12 -2.16484e-10 0.997146 -2.62068e-10 2.90334e-08 0.0244745 -3.23536e-09 -1.29058e-07 -3.5235e-09 0.0244744 1.80868e-09 8.20308e-07 -6.56742e-09 -8.00041e-08 -2.29207e-09 -2.54016e-07 -7.70624e-09 -4.38628e-07 1.8751e-09 -8.81771e-08 1.41372e-08 8.47506e-09 -7.7423e-09 -1.00516e-07 -4.22669e-08 2.05438e-08 -3.67941e-09 8.66093e-11 -1.48525e-08 2.02971e-08 
1471.05 0 -1.07051e-09 -0.0103062 4.24554e-12 -1.89863e-09 0.994019 7.91889e-11 1.37638e-07 0.0366423 -2.8669e-09 -4.13833e-07 -3.85659e-08 0.0366422 7.65582e-09 2.48302e-06 -2.74344e-08 -2.23218e-07 -9.1534e-09 -8.78615e-07 -3.19402e-08 -1.37157e-06 -1.51554e-08 4.64153e-07 4.22219e-08 2.6285e-08 -1.17039e-08 4.21338e-07 -1.42605e-07 6.0714e-08 -2.08912e-08 -4.65689e-10 -4.98257e-08 6.02415e-08 
1471.4 0 -4.88874e-09 -0.0138797 9.4931e-11 -7.29851e-09 0.989926 -1.42326e-11 3.88128e-07 0.0487396 2.82799e-08 -9.18495e-07 -1.26734e-07 0.0487395 2.06781e-08 5.23651e-06 -7.81947e-08 -4.38657e-07 -2.18357e-08 -2.12911e-06 -9.27202e-08 -3.04633e-06 -7.59605e-08 1.10562e-06 7.09467e-08 5.79762e-08 2.32982e-08 1.00092e-06 -3.07327e-07 1.25891e-07 -5.56344e-08 -9.90917e-10 -1.15341e-07 1.26278e-07 
1471.75 0 -1.50086e-08 -0.0174971 3.30653e-10 -1.5799e-08 0.984874 -5.95333e-09 8.35006e-07 0.0607483 8.08486e-08 -1.68389e-06 -2.22936e-07 0.0607481 4.33888e-08 9.33511e-06 -1.77015e-07 -6.87786e-07 -3.77781e-08 -4.20707e-06 -2.1508e-07 -5.63265e-06 -2.14975e-07 1.38165e-06 7.77241e-08 1.07343e-07 1.40502e-07 1.17293e-06 -5.2965e-07 2.27231e-07 -8.18764e-08 3.19628e-09 -2.1664e-07 2.29733e-07 
1472.1 0 -3.2088e-08 -0.0211561 7.09834e-10 -2.38908e-08 0.978892 -2.41959e-08 1.50409e-06 0.0726513 3.26079e-08 -2.75975e-06 -1.99205e-07 0.0726508 7.38297e-08 1.55022e-05 -3.4556e-07 -9.4057e-07 -5.89056e-08 -7.26009e-06 -4.22511e-07 -9.30399e-06 -4.62944e-07 1.47201e-06 6.49448e-08 1.79124e-07 3.44786e-07 1.10952e-06 -7.81762e-07 3.85235e-07 -6.72892e-08 2.04428e-08 -3.31605e-07 3.92441e-07 
1472.45 0 -5.3741e-08 -0.0248554 1.29376e-09 -3.33118e-08 0.971998 -5.75839e-08 2.34212e-06 0.0844315 -3.20469e-07 -4.17917e-06 1.30251e-07 0.0844304 1.06569e-07 2.48029e-05 -6.22634e-07 -1.22452e-06 -9.60415e-08 -1.14327e-05 -7.54279e-07 -1.42407e-05 -8.28012e-07 1.2716e-06 4.39488e-08 2.7842e-07 6.20641e-07 6.95995e-07 -1.06281e-06 6.12698e-07 -7.88909e-09 4.70828e-08 -4.35979e-07 6.29899e-07 
1472.8 0 -7.99561e-08 -0.0285977 2.4879e-09 -3.63675e-08 0.964213 -1.10613e-07 3.2163e-06 0.0960724 -1.16266e-06 -5.93817e-06 9.25746e-07 0.0960702 1.39365e-07 3.7582e-05 -1.06047e-06 -1.55813e-06 -1.46483e-07 -1.69182e-05 -1.2724e-06 -2.05565e-05 -1.28611e-06 6.29755e-07 3.40071e-08 4.08215e-07 9.98146e-07 -2.32702e-07 -1.40923e-06 9.01375e-07 8.72956e-08 8.14388e-08 -5.29446e-07 9.3798e-07 
1473.15 0 -1.14752e-07 -0.0323775 4.96275e-09 -8.89235e-09 0.955561 -1.96765e-07 4.00456e-06 0.107558 -2.6411e-06 -8.0192e-06 2.26023e-06 0.107554 1.71861e-07 5.28744e-05 -1.6739e-06 -1.89472e-06 -2.20394e-07 -2.39586e-05 -2.02609e-06 -2.83304e-05 -1.7963e-06 -4.06865e-07 3.33215e-08 5.70308e-07 1.55744e-06 -1.64264e-06 -1.83013e-06 1.23171e-06 2.03007e-07 1.44442e-07 -6.12969e-07 1.29362e-06 
1473.5 0 -1.65111e-07 -0.0361912 7.38723e-09 4.51083e-08 0.94606 -3.34194e-07 4.66057e-06 0.118872 -4.87413e-06 -1.04263e-05 4.16618e-06 0.118866 2.00958e-07 6.92586e-05 -2.43876e-06 -2.13206e-06 -3.71489e-07 -3.2818e-05 -3.01709e-06 -3.76662e-05 -2.30169e-06 -1.9853e-06 -9.26255e-09 7.65151e-07 2.36665e-06 -3.68899e-06 -2.30173e-06 1.59418e-06 3.0182e-07 2.40482e-07 -6.80126e-07 1.66651e-06 
1473.85 0 -2.3579e-07 -0.0400365 7.21334e-09 7.32646e-08 0.935732 -5.35171e-07 5.19955e-06 0.129999 -7.92805e-06 -1.31299e-05 6.68564e-06 0.12999 2.24565e-07 8.65187e-05 -3.37753e-06 -2.10881e-06 -6.5336e-07 -4.37611e-05 -4.23559e-06 -4.8617e-05 -2.73453e-06 -4.25542e-06 -9.42089e-08 9.90466e-07 3.44296e-06 -6.53268e-06 -2.81686e-06 2.00479e-06 3.39259e-07 3.55969e-07 -7.35231e-07 2.06352e-06 
1474.2 0 -3.29173e-07 -0.0439059 6.22402e-09 5.656e-08 0.924597 -7.95161e-07 5.64289e-06 0.140924 -1.18206e-05 -1.60213e-05 9.84768e-06 0.140912 2.51795e-07 0.000106075 -4.60138e-06 -1.63695e-06 -1.12445e-06 -5.70358e-05 -5.74181e-06 -6.11409e-05 -3.01455e-06 -7.20107e-06 -1.07796e-07 1.24718e-06 4.78565e-06 -1.01699e-05 -3.39675e-06 2.51059e-06 3.09087e-07 4.95128e-07 -8.09993e-07 2.5338e-06 
1474.55 0 -4.46548e-07 -0.0477948 7.41996e-09 2.18633e-08 0.912674 -1.09235e-06 5.88176e-06 0.151632 -1.64852e-05 -1.90223e-05 1.37082e-05 0.151616 3.06388e-07 0.000129235 -6.22412e-06 -5.78928e-07 -1.85704e-06 -7.29527e-05 -7.61297e-06 -7.51722e-05 -3.10074e-06 -1.10429e-05 5.55999e-08 1.53812e-06 6.41448e-06 -1.48327e-05 -4.0637e-06 3.15004e-06 2.36581e-07 6.47357e-07 -9.26338e-07 3.09204e-06 
1474.9 0 -5.94085e-07 -0.0516991 1.20407e-08 -1.49695e-08 0.899986 -1.39446e-06 5.73061e-06 0.162109 -2.17652e-05 -2.21941e-05 1.84264e-05 0.162087 4.23756e-07 0.000156177 -8.31877e-06 1.2512e-06 -2.87623e-06 -9.19714e-05 -9.88113e-06 -9.0614e-05 -3.02334e-06 -1.59607e-05 3.40999e-07 1.86175e-06 8.31898e-06 -2.07158e-05 -4.83713e-06 3.89164e-06 1.59911e-07 7.95592e-07 -1.11527e-06 3.71196e-06 
1475.25 0 -7.81458e-07 -0.0556094 2.10814e-08 -3.60515e-08 0.886558 -1.68196e-06 5.1517e-06 0.17234 -2.75199e-05 -2.57062e-05 2.42608e-05 0.172312 6.41315e-07 0.000186533 -1.09444e-05 4.26196e-06 -4.17792e-06 -0.000114539 -1.2654e-05 -0.000107393 -2.81096e-06 -2.17628e-05 5.92721e-07 2.22197e-06 1.03828e-05 -2.76406e-05 -5.68579e-06 4.66773e-06 8.45399e-08 9.36794e-07 -1.40972e-06 4.40459e-06 
1475.6 0 -1.00784e-06 -0.0595183 3.09012e-08 -6.0346e-08 0.872409 -1.95037e-06 4.2528e-06 0.182313 -3.37702e-05 -2.97077e-05 3.13656e-05 0.182278 9.80807e-07 0.000219479 -1.4084e-05 8.91429e-06 -5.73298e-06 -0.000141033 -1.61025e-05 -0.000125568 -2.46101e-06 -2.85181e-05 6.12309e-07 2.63508e-06 1.24711e-05 -3.56874e-05 -6.55424e-06 5.45807e-06 -9.51179e-09 1.0459e-06 -1.76674e-06 5.18919e-06 
1475.95 0 -1.27666e-06 -0.0634223 3.27121e-08 -1.4383e-07 0.857563 -2.20051e-06 3.08079e-06 0.192014 -4.0725e-05 -3.42443e-05 3.97389e-05 0.19197 1.43921e-06 0.000254074 -1.76799e-05 1.54936e-05 -7.49281e-06 -0.000171652 -2.03055e-05 -0.000145166 -1.96006e-06 -3.65822e-05 2.20657e-07 3.10889e-06 1.45541e-05 -4.51984e-05 -7.4542e-06 6.28229e-06 -3.84172e-08 1.13804e-06 -2.07633e-06 6.04054e-06 
1476.3 0 -1.60469e-06 -0.0673117 2.32004e-08 -2.69453e-07 0.842047 -2.46527e-06 1.59593e-06 0.20143 -4.86637e-05 -3.92758e-05 4.94304e-05 0.201376 2.00344e-06 0.000290512 -2.18062e-05 2.39365e-05 -9.49198e-06 -0.000206192 -2.53064e-05 -0.000166131 -1.3148e-06 -4.57862e-05 -5.64524e-07 3.6238e-06 1.66219e-05 -5.59561e-05 -8.38718e-06 7.17027e-06 6.23243e-08 1.24468e-06 -2.26072e-06 6.94582e-06 
1476.65 0 -2.0076e-06 -0.0711766 9.38886e-09 -3.22056e-07 0.82588 -2.80866e-06 -1.87569e-07 0.21055 -5.78521e-05 -4.47004e-05 6.06579e-05 0.210485 2.67597e-06 0.000330156 -2.67549e-05 3.39453e-05 -1.17551e-05 -0.000244372 -3.1303e-05 -0.000188467 -5.06419e-07 -5.58999e-05 -1.62156e-06 4.15591e-06 1.8623e-05 -6.77077e-05 -9.31452e-06 8.1034e-06 1.98797e-07 1.31825e-06 -2.34917e-06 7.90173e-06 
1477 0 -2.49914e-06 -0.0750134 -7.3283e-09 -2.68517e-07 0.809084 -3.27985e-06 -2.19457e-06 0.219361 -6.85552e-05 -5.04028e-05 7.3716e-05 0.219284 3.48529e-06 0.000373392 -3.28705e-05 4.53089e-05 -1.4176e-05 -0.000286141 -3.86211e-05 -0.000212045 4.65629e-07 -6.73306e-05 -2.94009e-06 4.693e-06 2.06013e-05 -8.08974e-05 -1.02224e-05 9.01297e-06 2.72571e-07 1.34643e-06 -2.43361e-06 8.91434e-06 
1477.35 0 -3.09301e-06 -0.078817 -3.18677e-08 -2.73243e-07 0.791688 -3.91432e-06 -4.30561e-06 0.227853 -8.10462e-05 -5.6354e-05 8.88259e-05 0.227762 4.47633e-06 0.000418817 -4.01809e-05 5.80366e-05 -1.66869e-05 -0.000331722 -4.74252e-05 -0.000236639 1.60383e-06 -8.03634e-05 -4.57812e-06 5.22564e-06 2.26899e-05 -9.58844e-05 -1.10902e-05 9.84859e-06 2.45322e-07 1.42939e-06 -2.57939e-06 1.00365e-05 
1477.7 0 -3.78379e-06 -0.082577 -6.0455e-08 -4.16282e-07 0.77372 -4.7251e-06 -6.37292e-06 0.236016 -9.55483e-05 -6.26144e-05 0.000106059 0.235909 5.68892e-06 0.000465637 -4.84304e-05 7.22598e-05 -1.94221e-05 -0.000381542 -5.77523e-05 -0.000262209 3.04751e-06 -9.46452e-05 -6.49529e-06 5.75317e-06 2.49002e-05 -0.000112367 -1.1921e-05 1.06475e-05 2.05913e-07 1.61501e-06 -2.76191e-06 1.13256e-05 
1478.05 0 -4.56107e-06 -0.0862858 -8.99969e-08 -5.87597e-07 0.755204 -5.68064e-06 -8.21565e-06 0.243838 -0.00011235 -6.92082e-05 0.000125203 0.243715 7.15855e-06 0.000514763 -5.75405e-05 8.8033e-05 -2.26109e-05 -0.000435899 -6.97605e-05 -0.000288969 4.95223e-06 -0.000109959 -8.57445e-06 6.29714e-06 2.71196e-05 -0.000130131 -1.27502e-05 1.15064e-05 2.75896e-07 1.80432e-06 -2.87206e-06 1.27726e-05 
1478.4 0 -5.44988e-06 -0.0899375 -1.29302e-07 -7.63974e-07 0.736165 -6.729e-06 -9.48524e-06 0.251311 -0.000131729 -7.59318e-05 0.000145905 0.25117 8.94999e-06 0.000566715 -6.75952e-05 0.000105322 -2.64154e-05 -0.000494934 -8.36351e-05 -0.000317233 7.53528e-06 -0.000126527 -1.08492e-05 6.88994e-06 2.92257e-05 -0.000149379 -1.36271e-05 1.24214e-05 4.41782e-07 1.84982e-06 -2.85813e-06 1.43663e-05 
1478.75 0 -6.4868e-06 -0.0935253 -1.9392e-07 -1.02208e-06 0.716632 -7.83502e-06 -9.88853e-06 0.258425 -0.000153888 -8.23585e-05 0.000167912 0.258265 1.11529e-05 0.000620146 -7.8371e-05 0.000124171 -3.0766e-05 -0.000558638 -9.93314e-05 -0.000347272 1.10479e-05 -0.000144495 -1.34888e-05 7.53865e-06 3.10232e-05 -0.000170216 -1.45093e-05 1.32607e-05 5.86955e-07 1.56702e-06 -2.75541e-06 1.60696e-05 
1479.1 0 -7.63832e-06 -0.0970428 -2.82521e-07 -1.41014e-06 0.696631 -8.99878e-06 -9.31508e-06 0.265172 -0.000179125 -8.81969e-05 0.000190955 0.264993 1.38193e-05 0.000672407 -8.94653e-05 0.000144486 -3.52929e-05 -0.000626587 -0.000116607 -0.000379221 1.52526e-05 -0.000163902 -1.64889e-05 8.18507e-06 3.22787e-05 -0.000192606 -1.533e-05 1.39194e-05 6.43687e-07 8.65288e-07 -2.50494e-06 1.77534e-05 
1479.45 0 -8.83475e-06 -0.100484 -3.80549e-07 -1.94582e-06 0.676191 -1.01967e-05 -7.24129e-06 0.271545 -0.000207787 -9.3461e-05 0.000214597 0.271346 1.69213e-05 0.0007213 -0.000100562 0.000165731 -3.97811e-05 -0.000698112 -0.000135157 -0.000412782 1.94966e-05 -0.000184765 -1.96524e-05 8.74421e-06 3.29346e-05 -0.000216525 -1.61409e-05 1.44104e-05 5.57371e-07 -6.12152e-08 -1.98084e-06 1.93867e-05 
1479.8 0 -1.00833e-05 -0.103842 -4.93295e-07 -2.61052e-06 0.655342 -1.14125e-05 -2.72843e-06 0.277538 -0.000240221 -9.81135e-05 0.00023827 0.277317 2.04579e-05 0.000766242 -0.000111395 0.00018719 -4.44925e-05 -0.000773061 -0.000154749 -0.000447324 2.36145e-05 -0.000207001 -2.27764e-05 9.16463e-06 3.31192e-05 -0.00024192 -1.68513e-05 1.47557e-05 3.22064e-07 -1.01673e-06 -1.14848e-06 2.09792e-05 
1480.15 0 -1.14543e-05 -0.107111 -6.09539e-07 -3.40481e-06 0.634112 -1.28093e-05 4.84088e-06 0.283144 -0.000276911 -0.000101852 0.00026155 0.282901 2.45125e-05 0.000806903 -0.000121879 0.000208181 -4.96995e-05 -0.000851794 -0.000175233 -0.000482391 2.79739e-05 -0.000230617 -2.57271e-05 9.41781e-06 3.28066e-05 -0.000268803 -1.74164e-05 1.49377e-05 1.10897e-07 -2.071e-06 1.23096e-08 2.24037e-05 
1480.5 0 -1.29851e-05 -0.110285 -7.09449e-07 -4.44757e-06 0.612534 -1.46836e-05 1.57039e-05 0.288356 -0.00031818 -0.000104475 0.000284505 0.288091 2.91403e-05 0.000841476 -0.000131935 0.000228004 -5.5292e-05 -0.000934437 -0.000196311 -0.00051748 3.27615e-05 -0.000255673 -2.85487e-05 9.49545e-06 3.20161e-05 -0.000297144 -1.79558e-05 1.48696e-05 -3.41333e-08 -3.36898e-06 1.43426e-06 2.35506e-05 
1480.85 0 -1.46671e-05 -0.113356 -8.24037e-07 -5.86659e-06 0.590635 -1.71498e-05 3.02352e-05 0.293172 -0.000364088 -0.000106037 0.000307126 0.292882 3.43002e-05 0.000868483 -0.000141299 0.000246478 -6.09327e-05 -0.00102045 -0.000217704 -0.000552032 3.79581e-05 -0.000281887 -3.13201e-05 9.41165e-06 3.11948e-05 -0.000326579 -1.83545e-05 1.45349e-05 -2.95393e-07 -4.89772e-06 2.93312e-06 2.45225e-05 
1481.2 0 -1.64741e-05 -0.116316 -9.87971e-07 -7.49915e-06 0.568438 -2.00195e-05 4.9088e-05 0.297586 -0.000415055 -0.000106382 0.000328879 0.297272 3.99414e-05 0.000889851 -0.000149917 0.000263975 -6.64664e-05 -0.00110892 -0.000239465 -0.000585919 4.3528e-05 -0.000308926 -3.41595e-05 9.14245e-06 3.05531e-05 -0.000356779 -1.84565e-05 1.41432e-05 -7.21318e-07 -6.48541e-06 4.49852e-06 2.56167e-05 
1481.55 0 -1.84112e-05 -0.119163 -1.16715e-06 -8.9597e-06 0.545969 -2.30608e-05 7.29218e-05 0.301594 -0.000471904 -0.000104958 0.000349619 0.301257 4.61256e-05 0.000909717 -0.000158216 0.00028027 -7.20422e-05 -0.00119926 -0.000261994 -0.000619215 4.92371e-05 -0.000336963 -3.73834e-05 8.61235e-06 2.97937e-05 -0.00038797 -1.85476e-05 1.37954e-05 -1.14252e-06 -8.03801e-06 6.25681e-06 2.69608e-05 
1481.9 0 -2.04488e-05 -0.121893 -1.2992e-06 -1.00823e-05 0.523261 -2.61334e-05 0.00010219 0.305193 -0.000535454 -0.000101407 0.000369853 0.304832 5.29672e-05 0.000930482 -0.000166906 0.000294593 -7.78679e-05 -0.00129142 -0.000285671 -0.000651762 5.468e-05 -0.000366428 -4.13816e-05 7.82715e-06 2.88375e-05 -0.000420585 -1.88634e-05 1.33843e-05 -1.625e-06 -9.52316e-06 8.16021e-06 2.84269e-05 
1482.25 0 -2.24694e-05 -0.1245 -1.38633e-06 -1.11803e-05 0.500343 -2.90684e-05 0.000136713 0.308382 -0.00060595 -9.59763e-05 0.000389577 0.307998 6.04975e-05 0.000952341 -0.000176526 0.000306781 -8.43128e-05 -0.00138555 -0.00031054 -0.000683925 5.95547e-05 -0.00039727 -4.63226e-05 6.89608e-06 2.78827e-05 -0.000454468 -1.9145e-05 1.28177e-05 -2.34749e-06 -1.07494e-05 1.01513e-05 2.99906e-05 
1482.6 0 -2.43246e-05 -0.126977 -1.47049e-06 -1.25304e-05 0.477244 -3.16817e-05 0.000175666 0.311157 -0.000683094 -8.89129e-05 0.000408291 0.310752 6.87371e-05 0.000975083 -0.000187126 0.000317469 -9.19373e-05 -0.00148123 -0.000336523 -0.000716426 6.37921e-05 -0.000428856 -5.18918e-05 5.87202e-06 2.68365e-05 -0.000488874 -1.92689e-05 1.20145e-05 -3.2646e-06 -1.16437e-05 1.22445e-05 3.17317e-05 
1482.95 0 -2.59603e-05 -0.12932 -1.547e-06 -1.38652e-05 0.453988 -3.38852e-05 0.000217919 0.313518 -0.000766978 -8.01755e-05 0.000425907 0.313092 7.78274e-05 0.000996647 -0.000198063 0.000327429 -0.000100799 -0.00157763 -0.000363285 -0.00074927 6.74021e-05 -0.000460833 -5.73488e-05 4.69907e-06 2.56229e-05 -0.000523422 -1.92913e-05 1.08622e-05 -4.26159e-06 -1.24215e-05 1.43686e-05 3.35115e-05 
1483.3 0 -2.74734e-05 -0.131525 -1.6147e-06 -1.50346e-05 0.430603 -3.57802e-05 0.000262401 0.315462 -0.000857994 -6.98487e-05 0.000442592 0.315018 8.79011e-05 0.0010123 -0.000208214 0.000336748 -0.000110242 -0.00167406 -0.000390174 -0.000782137 7.0498e-05 -0.000493681 -6.21482e-05 3.26946e-06 2.43977e-05 -0.000558479 -1.89838e-05 9.25186e-06 -5.25618e-06 -1.32132e-05 1.65559e-05 3.49843e-05 
1483.65 0 -2.89628e-05 -0.133589 -1.77038e-06 -1.64758e-05 0.407113 -3.75631e-05 0.000308286 0.31699 -0.000955826 -5.8075e-05 0.000458735 0.31653 9.88962e-05 0.00101885 -0.000216852 0.000344517 -0.000119558 -0.00177006 -0.000417027 -0.000815071 7.33882e-05 -0.000528005 -6.6226e-05 1.51679e-06 2.32393e-05 -0.00059441 -1.79949e-05 7.26057e-06 -6.31303e-06 -1.39564e-05 1.91665e-05 3.60271e-05 
1484 0 -3.04127e-05 -0.13551 -2.07298e-06 -1.84735e-05 0.383552 -3.91976e-05 0.000354965 0.318103 -0.00105965 -4.47215e-05 0.000475037 0.317631 0.000110801 0.00101684 -0.00022389 0.000349628 -0.000128365 -0.00186514 -0.000444306 -0.000848083 7.63547e-05 -0.000564003 -6.97179e-05 -5.79107e-07 2.23934e-05 -0.000631155 -1.64265e-05 5.09659e-06 -7.3341e-06 -1.46414e-05 2.23191e-05 3.68345e-05 
1484.35 0 -3.18341e-05 -0.137285 -2.4146e-06 -2.09142e-05 0.359951 -4.03325e-05 0.000402244 0.318802 -0.00116878 -2.92349e-05 0.000491585 0.318323 0.000123903 0.00100737 -0.00022932 0.000351519 -0.000136498 -0.00195838 -0.000472453 -0.000880886 7.95653e-05 -0.00060175 -7.26926e-05 -2.9993e-06 2.21488e-05 -0.000668624 -1.45045e-05 2.71999e-06 -8.22454e-06 -1.5289e-05 2.57935e-05 3.74234e-05 
1484.7 0 -3.3224e-05 -0.138909 -2.66146e-06 -2.37975e-05 0.336343 -4.05928e-05 0.000449996 0.319092 -0.00128278 -1.09128e-05 0.000507894 0.318609 0.00013855 0.000989966 -0.000233228 0.000349767 -0.000144081 -0.00204915 -0.00050168 -0.000913701 8.2985e-05 -0.000640946 -7.50115e-05 -5.60274e-06 2.21912e-05 -0.000706518 -1.21822e-05 -3.10172e-08 -9.23085e-06 -1.57213e-05 2.96463e-05 3.74439e-05 
1485.05 0 -3.4389e-05 -0.14038 -2.83822e-06 -2.73395e-05 0.312755 -3.96561e-05 0.000497628 0.318973 -0.00140127 1.04945e-05 0.000523988 0.318492 0.000154809 0.000963608 -0.000236151 0.000344017 -0.00015155 -0.00213729 -0.000531885 -0.000947141 8.61473e-05 -0.00068091 -7.65609e-05 -8.23437e-06 2.19513e-05 -0.000744189 -9.36777e-06 -3.08639e-06 -1.05062e-05 -1.57123e-05 3.42193e-05 3.66236e-05 
1485.4 0 -3.50454e-05 -0.141694 -3.03976e-06 -3.17637e-05 0.289213 -3.73202e-05 0.000544537 0.31845 -0.0015237 3.44844e-05 0.000540006 0.317974 0.000172464 0.000927791 -0.000238815 0.000334893 -0.000159385 -0.00222272 -0.00056268 -0.000981446 8.85946e-05 -0.000721505 -7.75345e-05 -1.08473e-05 2.1026e-05 -0.000781569 -5.8984e-06 -6.32868e-06 -1.19891e-05 -1.53266e-05 3.95349e-05 3.50687e-05 
1485.75 0 -3.49451e-05 -0.14285 -3.25309e-06 -3.7173e-05 0.265746 -3.36328e-05 0.000590448 0.317525 -0.00164943 6.01003e-05 0.000555423 0.31706 0.000191197 0.000882593 -0.000241545 0.000323985 -0.00016769 -0.00230514 -0.000593686 -0.00101622 9.03619e-05 -0.000763238 -7.8308e-05 -1.35239e-05 1.90335e-05 -0.000819145 -1.80075e-06 -9.6903e-06 -1.36023e-05 -1.50076e-05 4.54554e-05 3.32005e-05 
1486.1 0 -3.40743e-05 -0.143847 -3.4269e-06 -4.34564e-05 0.242383 -2.88174e-05 0.000634865 0.316204 -0.00177802 8.66907e-05 0.00056928 0.315755 0.000210641 0.000830432 -0.000244264 0.000311801 -0.000175815 -0.00238367 -0.000625023 -0.00105038 9.17431e-05 -0.000806137 -7.91585e-05 -1.64974e-05 1.57888e-05 -0.000856742 2.68893e-06 -1.29985e-05 -1.52428e-05 -1.52178e-05 5.20577e-05 3.15806e-05 
1486.45 0 -3.2762e-05 -0.144682 -3.63327e-06 -4.98341e-05 0.219151 -2.34652e-05 0.000677165 0.31449 -0.00190953 0.000114164 0.000580676 0.314064 0.000230394 0.00077758 -0.00024755 0.000297283 -0.000182864 -0.00245711 -0.000658114 -0.00108334 9.30144e-05 -0.000849584 -8.0092e-05 -1.99791e-05 1.15138e-05 -0.000893751 7.66651e-06 -1.62116e-05 -1.68813e-05 -1.59108e-05 5.92407e-05 3.06137e-05 
1486.8 0 -3.11947e-05 -0.145353 -3.95404e-06 -5.51323e-05 0.196073 -1.83183e-05 0.000717257 0.312389 -0.00204477 0.000142308 0.000589005 0.311992 0.000250188 0.000730107 -0.000252827 0.000279343 -0.000188714 -0.00252461 -0.00069529 -0.00111532 9.41963e-05 -0.000893138 -8.10157e-05 -2.39692e-05 6.61845e-06 -0.000929897 1.321e-05 -1.9574e-05 -1.83219e-05 -1.68417e-05 6.66764e-05 3.03325e-05 
1487.15 0 -2.91892e-05 -0.145856 -4.32586e-06 -5.89111e-05 0.173167 -1.3628e-05 0.000755063 0.309907 -0.0021844 0.000170488 0.000593618 0.309544 0.000269973 0.000687596 -0.000260632 0.000257516 -0.000193427 -0.00258578 -0.000737762 -0.00114593 9.49968e-05 -0.000936518 -8.21309e-05 -2.83777e-05 1.40113e-06 -0.000965049 1.91571e-05 -2.35161e-05 -1.92019e-05 -1.81821e-05 7.42634e-05 3.025e-05 
1487.5 0 -2.65986e-05 -0.146192 -4.67525e-06 -6.18116e-05 0.150453 -9.31913e-06 0.000789529 0.307051 -0.00232808 0.00019839 0.000593584 0.306725 0.000289866 0.000642271 -0.000270055 0.00023129 -0.000196401 -0.00264114 -0.00078439 -0.00117411 9.5103e-05 -0.000979753 -8.36615e-05 -3.32827e-05 -4.09131e-06 -0.000999418 2.53335e-05 -2.84107e-05 -1.96238e-05 -1.99058e-05 8.22345e-05 2.96146e-05 
1487.85 0 -2.36804e-05 -0.146363 -4.92e-06 -6.48908e-05 0.127954 -5.74135e-06 0.000819074 0.303828 -0.00247529 0.000226404 0.000588397 0.303543 0.000309977 0.00058726 -0.000280143 0.000199979 -0.000197308 -0.00269234 -0.000832714 -0.00119881 9.41515e-05 -0.00102365 -8.55092e-05 -3.87795e-05 -9.80352e-06 -0.00103374 3.14839e-05 -3.40027e-05 -2.00267e-05 -2.13706e-05 9.06635e-05 2.83975e-05 
1488.2 0 -2.06737e-05 -0.146368 -4.99382e-06 -6.8578e-05 0.105693 -3.80983e-06 0.000843069 0.300245 -0.00262537 0.000254766 0.000578407 0.300008 0.0003304 0.000524626 -0.000290975 0.000163528 -0.000196982 -0.00274092 -0.000881133 -0.00121971 9.18854e-05 -0.00106867 -8.74734e-05 -4.4719e-05 -1.55062e-05 -0.00106825 3.77116e-05 -3.93926e-05 -2.07263e-05 -2.20076e-05 9.92429e-05 2.74088e-05 
1488.55 0 -1.74573e-05 -0.146209 -4.8788e-06 -7.25075e-05 0.0836958 -4.0186e-06 0.00086166 0.296309 -0.00277687 0.000282805 0.000564302 0.296128 0.000351237 0.000462188 -0.000303375 0.000122588 -0.000196487 -0.00278746 -0.000929655 -0.0012374 8.87819e-05 -0.00111421 -8.93658e-05 -5.09311e-05 -2.11315e-05 -0.0011022 4.43345e-05 -4.39482e-05 -2.18102e-05 -2.18532e-05 0.00010782 2.71417e-05 
1488.9 0 -1.40171e-05 -0.145885 -4.66238e-06 -7.59416e-05 0.0619849 -6.0883e-06 0.000874456 0.292028 -0.00292776 0.000309431 0.000546522 0.291911 0.000372419 0.000404988 -0.000317937 7.75384e-05 -0.000196054 -0.00283157 -0.000978931 -0.00125221 8.52899e-05 -0.00116013 -9.11039e-05 -5.74466e-05 -2.68168e-05 -0.0011353 5.15307e-05 -4.80466e-05 -2.32238e-05 -2.12439e-05 0.000116773 2.71782e-05 
1489.25 0 -1.06032e-05 -0.145402 -4.51889e-06 -7.81805e-05 0.040587 -9.77393e-06 0.000881752 0.287411 -0.00307606 0.000333667 0.000525127 0.287365 0.000393827 0.000352489 -0.00033437 2.81029e-05 -0.000195325 -0.00287244 -0.00102956 -0.00126447 8.10041e-05 -0.00120744 -9.25155e-05 -6.43098e-05 -3.28275e-05 -0.00116832 5.94851e-05 -5.25264e-05 -2.48022e-05 -2.04957e-05 0.00012627 2.69836e-05 
1489.6 0 -7.48399e-06 -0.14476 -4.47925e-06 -7.9262e-05 0.0195305 -1.50684e-05 0.00088571 0.28247 -0.00322072 0.00035535 0.000500254 0.282503 0.00041553 0.000302337 -0.000351635 -2.60861e-05 -0.000193888 -0.00290882 -0.00108186 -0.00127517 7.58226e-05 -0.00125677 -9.31446e-05 -7.16153e-05 -3.93633e-05 -0.00120166 6.80755e-05 -5.74577e-05 -2.65391e-05 -1.97786e-05 0.000136166 2.65717e-05 
1489.95 0 -4.79899e-06 -0.143961 -4.39205e-06 -7.97834e-05 -0.00115905 -2.15502e-05 0.00088829 0.277218 -0.0033619 0.000375635 0.000472385 0.277337 0.000437651 0.000254726 -0.00036893 -8.56674e-05 -0.000191243 -0.00293876 -0.00113516 -0.00128505 7.06966e-05 -0.00130736 -9.31634e-05 -7.93807e-05 -4.61575e-05 -0.00123441 7.68437e-05 -6.2081e-05 -2.86881e-05 -1.93618e-05 0.000146484 2.63787e-05 
1490.3 0 -2.7142e-06 -0.143006 -4.25228e-06 -7.97318e-05 -0.0214619 -2.81733e-05 0.000890289 0.271666 -0.0034994 0.000395682 0.00044127 0.271879 0.000460589 0.000213115 -0.000386563 -0.000151832 -0.000186472 -0.00296031 -0.0011885 -0.00129415 6.65899e-05 -0.00135783 -9.34379e-05 -8.73753e-05 -5.29067e-05 -0.00126507 8.55953e-05 -6.60651e-05 -3.1598e-05 -1.97717e-05 0.000157369 2.66403e-05 
1490.65 0 -1.29048e-06 -0.141895 -4.0374e-06 -7.83962e-05 -0.0413614 -3.39782e-05 0.00089244 0.265825 -0.00363236 0.000415388 0.000406046 0.266139 0.000485377 0.000179316 -0.000405944 -0.000225775 -0.000178741 -0.00297309 -0.00124169 -0.00130257 6.34881e-05 -0.0014076 -9.42373e-05 -9.5518e-05 -6.01539e-05 -0.00129322 9.43222e-05 -7.00161e-05 -3.5438e-05 -2.12304e-05 0.000168695 2.70282e-05 
1491 0 -2.85332e-07 -0.140632 -3.49741e-06 -7.5727e-05 -0.0608415 -3.8465e-05 0.000895844 0.259705 -0.00376103 0.000434066 0.000366504 0.260125 0.00051319 0.000149641 -0.000427704 -0.000308258 -0.000168104 -0.00297821 -0.00129463 -0.00131061 6.07892e-05 -0.00145718 -9.5087e-05 -0.000103988 -6.85118e-05 -0.00131952 0.000102772 -7.46053e-05 -3.95949e-05 -2.34286e-05 0.000180333 2.75157e-05 
1491.35 0 6.62112e-07 -0.139218 -2.54795e-06 -7.25586e-05 -0.0798881 -4.12921e-05 0.000901625 0.253319 -0.00388675 0.000451369 0.000322466 0.253849 0.000544836 0.000118975 -0.000449975 -0.000399441 -0.000155343 -0.00297584 -0.00134632 -0.00131871 5.80862e-05 -0.00150671 -9.55224e-05 -0.000112612 -7.7969e-05 -0.00134398 0.000111211 -7.99053e-05 -4.32586e-05 -2.6168e-05 0.000192365 2.86453e-05 
1491.7 0 1.69882e-06 -0.137654 -1.35141e-06 -6.94181e-05 -0.0984895 -4.21715e-05 0.000910034 0.24668 -0.00401006 0.000467182 0.000273588 0.247321 0.000580788 8.56133e-05 -0.000469962 -0.000498168 -0.000140823 -0.00296443 -0.00139587 -0.00132753 5.51412e-05 -0.00155553 -9.52925e-05 -0.000120918 -8.80592e-05 -0.00136583 0.000120293 -8.57133e-05 -4.63088e-05 -2.93158e-05 0.000204842 3.04593e-05 
1492.05 0 2.58347e-06 -0.135944 5.1868e-09 -6.62643e-05 -0.116634 -4.10888e-05 0.000920403 0.239796 -0.00413033 0.000481221 0.000219626 0.240552 0.000621275 5.12724e-05 -0.000487088 -0.000602288 -0.000124738 -0.00294221 -0.00144393 -0.00133703 5.18195e-05 -0.00160384 -9.38735e-05 -0.0001287 -9.81857e-05 -0.0013853 0.00012994 -9.19242e-05 -4.93254e-05 -3.22692e-05 0.000217557 3.20868e-05 
1492.4 0 3.01807e-06 -0.134095 1.55986e-06 -6.25201e-05 -0.134304 -3.84043e-05 0.000932305 0.232681 -0.00424716 0.000493111 0.000160317 0.233554 0.000666182 1.88071e-05 -0.000503589 -0.00070948 -0.000108011 -0.00290841 -0.00149214 -0.00134593 4.80147e-05 -0.00165252 -9.08495e-05 -0.000135985 -0.000108308 -0.00140357 0.000140049 -9.82078e-05 -5.29502e-05 -3.45529e-05 0.000230203 3.29284e-05 
1492.75 0 3.25598e-06 -0.132109 3.34779e-06 -5.74665e-05 -0.151481 -3.43549e-05 0.000945867 0.225346 -0.00436036 0.000502664 9.56949e-05 0.22634 0.000714881 -9.78555e-06 -0.000521365 -0.000817859 -9.18404e-05 -0.00286263 -0.0015412 -0.00135326 4.38201e-05 -0.00170165 -8.65519e-05 -0.000142723 -0.000119153 -0.00142086 0.000150989 -0.000104197 -5.69858e-05 -3.63245e-05 0.00024266 3.35737e-05 
1493.1 0 3.73438e-06 -0.129989 5.30466e-06 -5.1106e-05 -0.168152 -2.89585e-05 0.000960721 0.217805 -0.00446976 0.000509783 2.60959e-05 0.218922 0.00076645 -3.31489e-05 -0.00053979 -0.000926523 -7.67857e-05 -0.00280407 -0.00159047 -0.00135914 3.96108e-05 -0.00175037 -8.12363e-05 -0.000149086 -0.000131273 -0.00143655 0.000162832 -0.000110246 -6.12384e-05 -3.80093e-05 0.000254963 3.47383e-05 
1493.45 0 4.6022e-06 -0.127737 7.45938e-06 -4.37487e-05 -0.184306 -2.26403e-05 0.000976096 0.210071 -0.00457552 0.000514623 -4.87299e-05 0.211313 0.000819901 -5.02126e-05 -0.000557443 -0.00103485 -6.26847e-05 -0.00273314 -0.00163981 -0.00136372 3.55994e-05 -0.00179802 -7.51976e-05 -0.000155496 -0.000144281 -0.00145029 0.00017519 -0.000117262 -6.63298e-05 -3.96955e-05 0.000267077 3.61442e-05 
1493.8 0 5.66948e-06 -0.125357 9.85471e-06 -3.54548e-05 -0.199936 -1.57609e-05 0.000991651 0.202155 -0.00467742 0.000517283 -0.000129352 0.203527 0.000874121 -6.23077e-05 -0.000573783 -0.00114172 -4.92129e-05 -0.00265187 -0.00169003 -0.00136661 3.18489e-05 -0.00184448 -6.90765e-05 -0.000162099 -0.000157502 -0.00146179 0.00018784 -0.000125538 -7.26413e-05 -4.13908e-05 0.000278952 3.7141e-05 
1494.15 0 6.36543e-06 -0.122856 1.25107e-05 -2.70025e-05 -0.215034 -8.57455e-06 0.00100719 0.194071 -0.00477513 0.000516979 -0.000215035 0.195574 0.000928296 -7.29971e-05 -0.000588431 -0.00124631 -3.57733e-05 -0.0025613 -0.00174064 -0.00136782 2.83665e-05 -0.00189025 -6.30497e-05 -0.000168639 -0.000170709 -0.001471 0.000200786 -0.000134555 -7.95142e-05 -4.33693e-05 0.000290531 3.75601e-05 
1494.5 0 6.23194e-06 -0.120238 1.55766e-05 -1.9714e-05 -0.22959 -1.54132e-06 0.00102204 0.185834 -0.00486865 0.000512632 -0.000303292 0.187468 0.000982217 -8.3728e-05 -0.000601116 -0.00134886 -2.12489e-05 -0.00246082 -0.00178963 -0.00136743 2.48193e-05 -0.00193565 -5.66583e-05 -0.000174981 -0.000183611 -0.00147834 0.000213495 -0.0001439 -8.62169e-05 -4.56498e-05 0.000301429 3.76894e-05 
1494.85 0 5.34864e-06 -0.117507 1.90477e-05 -1.39449e-05 -0.243593 5.21605e-06 0.00103493 0.177459 -0.00495784 0.000504554 -0.000391458 0.179221 0.00103587 -9.30236e-05 -0.0006119 -0.0014497 -4.87211e-06 -0.00235076 -0.00183553 -0.00136469 2.05845e-05 -0.00198007 -4.93069e-05 -0.000180995 -0.000195463 -0.00148397 0.000225938 -0.000153139 -9.25797e-05 -4.76612e-05 0.000311181 3.80523e-05 
1495.2 0 3.92813e-06 -0.114669 2.24729e-05 -9.22412e-06 -0.257037 1.23707e-05 0.00104442 0.168962 -0.00504233 0.000493867 -0.0004779 0.170844 0.00108888 -9.9999e-05 -0.000620468 -0.00154842 1.3211e-05 -0.00223289 -0.00187739 -0.00136013 1.5241e-05 -0.00202274 -4.05686e-05 -0.000186317 -0.000205659 -0.00148785 0.000239043 -0.000161824 -9.88255e-05 -4.85205e-05 0.000320144 3.88013e-05 
1495.55 0 1.86639e-06 -0.111726 2.56725e-05 -5.34069e-06 -0.269919 2.07027e-05 0.00104979 0.160355 -0.00512165 0.000480499 -0.000561333 0.162352 0.00114117 -0.000106022 -0.000625914 -0.00164453 3.19856e-05 -0.0021095 -0.0019141 -0.00135546 9.10428e-06 -0.00206283 -3.0308e-05 -0.000190737 -0.000214034 -0.00148992 0.000252786 -0.000170107 -0.000105328 -4.76637e-05 0.00032859 3.94818e-05 
1495.9 0 -1.02715e-06 -0.10868 2.90977e-05 -2.59118e-06 -0.282238 3.06454e-05 0.00105068 0.151651 -0.0051947 0.000462963 -0.000640439 0.153756 0.00119322 -0.000113598 -0.000627038 -0.00173734 5.05887e-05 -0.00198281 -0.00194504 -0.00135032 3.02809e-06 -0.00209909 -1.85961e-05 -0.00019444 -0.000220598 -0.00148923 0.000266221 -0.00017838 -0.000112084 -4.5754e-05 0.000336225 3.97359e-05 
1496.25 0 -5.06878e-06 -0.105534 3.28999e-05 -1.29324e-06 -0.294 4.20253e-05 0.00104657 0.142858 -0.00526018 0.000440119 -0.000714814 0.145067 0.00124572 -0.000124356 -0.000622679 -0.00182634 6.98698e-05 -0.00185448 -0.00197005 -0.0013427 -2.47717e-06 -0.00213059 -5.519e-06 -0.000197771 -0.000225684 -0.00148468 0.000279628 -0.00018655 -0.000119035 -4.38916e-05 0.000343075 3.95331e-05 
1496.6 0 -1.03654e-05 -0.102292 3.69379e-05 -1.36433e-06 -0.305211 5.41432e-05 0.0010384 0.133987 -0.0053174 0.000412003 -0.000784736 0.136295 0.00129925 -0.000139028 -0.000612443 -0.00191108 9.06892e-05 -0.0017257 -0.0019889 -0.00133239 -7.44201e-06 -0.00215752 8.79052e-06 -0.00020089 -0.000229766 -0.00147645 0.00029376 -0.000194789 -0.000126105 -4.23644e-05 0.000349174 3.86584e-05 
1496.95 0 -1.64731e-05 -0.0989599 4.11444e-05 -2.83538e-06 -0.315872 6.71317e-05 0.00102795 0.125047 -0.00536611 0.000379392 -0.000850284 0.127448 0.00135357 -0.00015814 -0.000596502 -0.00199086 0.000112113 -0.00159705 -0.00200177 -0.00132038 -1.19033e-05 -0.00218098 2.44054e-05 -0.000203743 -0.000232916 -0.0014658 0.000308318 -0.000203543 -0.000133366 -4.12415e-05 0.000354657 3.68002e-05 
1497.3 0 -2.29862e-05 -0.0955432 4.52931e-05 -6.00576e-06 -0.325976 8.22194e-05 0.00101561 0.116049 -0.00540627 0.000343126 -0.000911497 0.11854 0.00140799 -0.000181676 -0.000575306 -0.00206635 0.000132705 -0.00146921 -0.00200937 -0.00130739 -1.60697e-05 -0.00220171 4.14808e-05 -0.000206065 -0.000235425 -0.00145403 0.000323364 -0.00021286 -0.000141561 -4.0486e-05 0.000359888 3.39205e-05 
1497.65 0 -3.005e-05 -0.0920452 4.94483e-05 -1.09762e-05 -0.335522 0.000100628 0.0010015 0.107005 -0.00543764 0.00030307 -0.000968483 0.109582 0.00146307 -0.000209057 -0.00055025 -0.00213899 0.000151453 -0.00134311 -0.00201318 -0.00129422 -2.03508e-05 -0.00221946 5.97643e-05 -0.000207556 -0.000237712 -0.00144127 0.000339346 -0.000222833 -0.000151208 -3.96033e-05 0.000364554 3.03676e-05 
1498 0 -3.80091e-05 -0.0884714 5.39699e-05 -1.73039e-05 -0.344513 0.00012272 0.000986788 0.0979254 -0.00546002 0.00025786 -0.00102159 0.100585 0.00151999 -0.000239902 -0.000523228 -0.00220955 0.000167479 -0.00121869 -0.0020154 -0.00128092 -2.48583e-05 -0.00223383 7.87415e-05 -0.000208404 -0.000239571 -0.00142691 0.000356013 -0.000233824 -0.000162118 -3.84663e-05 0.000368389 2.65884e-05 
1498.35 0 -4.64567e-05 -0.0848282 5.89059e-05 -2.476e-05 -0.352949 0.000147848 0.000973126 0.0888192 -0.00547387 0.000206188 -0.00107139 0.0915565 0.00157877 -0.000274285 -0.000495157 -0.00227949 0.000179761 -0.00109595 -0.00201697 -0.00126691 -2.94824e-05 -0.00224492 9.80893e-05 -0.000209377 -0.000240843 -0.00141123 0.000373384 -0.000245466 -0.000174054 -3.73175e-05 0.000372226 2.29162e-05 
1498.7 0 -5.43918e-05 -0.0811205 6.40257e-05 -3.3995e-05 -0.360829 0.000175428 0.000960921 0.0796977 -0.00548023 0.000148062 -0.00111847 0.0825046 0.00163821 -0.000310462 -0.000465401 -0.0023512 0.000186829 -0.000976052 -0.00201644 -0.00125201 -3.38712e-05 -0.00225363 0.000117524 -0.000210896 -0.000241425 -0.0013957 0.000391628 -0.000256864 -0.0001866 -3.57874e-05 0.000376831 2.00992e-05 
1499.05 0 -6.15653e-05 -0.0773506 6.89182e-05 -4.48141e-05 -0.368153 0.000205392 0.000948647 0.0705737 -0.00548041 8.4704e-05 -0.00116307 0.0734413 0.00169736 -0.000343335 -0.000432941 -0.00242462 0.000187834 -0.000859954 -0.00201273 -0.00123636 -3.76773e-05 -0.00226014 0.000136837 -0.000212537 -0.000241155 -0.00138032 0.000410554 -0.000268161 -0.000199038 -3.31939e-05 0.00038213 1.84682e-05 
1499.4 0 -6.85904e-05 -0.0735209 7.32655e-05 -5.51832e-05 -0.374931 0.000237352 0.000934366 0.0614584 -0.00547555 1.76861e-05 -0.00120431 0.0643767 0.00175665 -0.000369768 -0.000398722 -0.00249703 0.000183237 -0.000747728 -0.00200689 -0.00122031 -4.06085e-05 -0.00226287 0.000156044 -0.000213647 -0.000240457 -0.00136319 0.000429864 -0.000280262 -0.000211233 -2.91634e-05 0.000388101 1.70546e-05 
1499.75 0 -7.59204e-05 -0.0696382 7.72691e-05 -6.39154e-05 -0.381172 0.000270135 0.000916809 0.0523595 -0.00546613 -5.23652e-05 -0.00124053 0.0553178 0.00181672 -0.000393372 -0.000363962 -0.00256513 0.000173675 -0.000639888 -0.00199913 -0.00120418 -4.26655e-05 -0.00226099 0.000174866 -0.000213607 -0.000239878 -0.00134369 0.000449118 -0.00029332 -0.000223668 -2.38285e-05 0.000394436 1.55808e-05 
1500.1 0 -8.30547e-05 -0.0657102 8.12569e-05 -7.19518e-05 -0.386874 0.000303008 0.000895128 0.0432852 -0.00545227 -0.000126188 -0.00127106 0.0462746 0.00187661 -0.000419926 -0.000327687 -0.00262596 0.000159738 -0.000537815 -0.00198735 -0.00118781 -4.41052e-05 -0.00225586 0.000193036 -0.000212066 -0.000239364 -0.00132346 0.000468424 -0.000307146 -0.000236401 -1.79811e-05 0.000400604 1.46473e-05 
1500.45 0 -8.96849e-05 -0.0617405 8.51267e-05 -8.04568e-05 -0.392035 0.000335961 0.000868913 0.0342473 -0.00543414 -0.000204537 -0.00129713 0.0372618 0.00193442 -0.000451226 -0.000289202 -0.00267785 0.000142839 -0.000442684 -0.00197018 -0.0011714 -4.53865e-05 -0.00224842 0.000210914 -0.000209374 -0.000238641 -0.00130347 0.000488381 -0.000321491 -0.00024905 -1.28184e-05 0.000406477 1.42804e-05 
1500.8 0 -9.60951e-05 -0.0577305 8.85012e-05 -8.98409e-05 -0.396661 0.00036874 0.000839779 0.025258 -0.00541157 -0.000286427 -0.0013199 0.0282931 0.00198884 -0.000485337 -0.000249377 -0.00272048 0.000124732 -0.00035536 -0.0019475 -0.00115558 -4.69003e-05 -0.00223719 0.000228829 -0.000206182 -0.000237817 -0.0012825 0.000508863 -0.00033564 -0.000261775 -8.85064e-06 0.000412054 1.42735e-05 
1501.15 0 -0.000102741 -0.0536836 9.13583e-05 -0.000100256 -0.400765 0.000401161 0.00080979 0.0163257 -0.00538384 -0.000369829 -0.00133883 0.0193773 0.00203879 -0.000519726 -0.000208826 -0.00275336 0.000106408 -0.000276856 -0.00191924 -0.0011404 -4.78921e-05 -0.00222014 0.000247036 -0.000202632 -0.00023688 -0.00125923 0.00052911 -0.000349326 -0.000274789 -5.83175e-06 0.000416905 1.45109e-05 
1501.5 0 -0.000109782 -0.0496049 9.40285e-05 -0.000111539 -0.404359 0.00043315 0.000779565 0.00745477 -0.00535025 -0.000453519 -0.00135283 0.0105193 0.00208299 -0.000553024 -0.000168136 -0.00277548 8.81081e-05 -0.000207743 -0.00188567 -0.00112558 -4.71573e-05 -0.0021972 0.000265689 -0.000198276 -0.000235225 -0.00123364 0.000548959 -0.000362532 -0.000287936 -3.23574e-06 0.000420831 1.46552e-05 
1501.85 0 -0.000116717 -0.0454986 9.6583e-05 -0.000123058 -0.407447 0.000465125 0.000749382 -0.00134959 -0.00530981 -0.000537589 -0.0013626 0.00172458 0.00212067 -0.000585335 -0.000128763 -0.00278687 6.94697e-05 -0.000148308 -0.00184739 -0.00111182 -4.42607e-05 -0.00216993 0.000284752 -0.000192237 -0.000232434 -0.00120676 0.000569102 -0.000374878 -0.000301207 -6.34718e-07 0.000424045 1.45957e-05 
1502.2 0 -0.000122935 -0.0413691 9.91096e-05 -0.000133912 -0.410035 0.000497815 0.000719618 -0.0100785 -0.00526223 -0.000622489 -0.00137061 -0.0069985 0.00215271 -0.000615479 -9.22992e-05 -0.00278822 4.99519e-05 -9.83377e-05 -0.00180631 -0.00110019 -3.9236e-05 -0.00213985 0.00030433 -0.000183954 -0.000229038 -0.00117985 0.000589625 -0.00038619 -0.000314681 1.94786e-06 0.000426377 1.45141e-05 
1502.55 0 -0.000128144 -0.0372212 0.000101917 -0.000142814 -0.412126 0.000532062 0.000690144 -0.018721 -0.00520835 -0.000707599 -0.00137845 -0.0156401 0.00218032 -0.000640831 -5.97193e-05 -0.00277903 2.94237e-05 -5.7101e-05 -0.00176571 -0.00109018 -3.21617e-05 -0.00210719 0.000324337 -0.000173739 -0.00022568 -0.00115324 0.000609691 -0.000396496 -0.000328631 4.09746e-06 0.000427646 1.46343e-05 
1502.9 0 -0.000132496 -0.0330593 0.000104946 -0.00014915 -0.413729 0.000568498 0.000660569 -0.0272679 -0.00514884 -0.000791144 -0.00138584 -0.0241913 0.00220328 -0.000661879 -3.03247e-05 -0.00275903 8.13401e-06 -2.4003e-05 -0.00172778 -0.00108024 -2.35564e-05 -0.00207143 0.000344521 -0.00016207 -0.000222162 -0.00112633 0.000628686 -0.000405818 -0.000343401 5.30035e-06 0.000428199 1.49697e-05 
1503.25 0 -0.000136026 -0.0288877 0.000107787 -0.000154116 -0.414851 0.000607398 0.00063161 -0.0357116 -0.00508366 -0.000872011 -0.00139184 -0.0326435 0.00222134 -0.000682288 -2.27902e-06 -0.00272931 -1.35523e-05 1.18039e-06 -0.00169255 -0.00106933 -1.43018e-05 -0.0020323 0.000364488 -0.000148969 -0.000218044 -0.00109865 0.000646508 -0.000414379 -0.000359344 5.40341e-06 0.000428253 1.48231e-05 
1503.6 0 -0.000138561 -0.0247105 0.000110188 -0.000159701 -0.415498 0.000649082 0.000604458 -0.0440461 -0.00501324 -0.000951003 -0.00139671 -0.0409878 0.00223546 -0.000703588 2.47938e-05 -0.00269053 -3.51027e-05 1.83243e-05 -0.00165887 -0.00105713 -4.47751e-06 -0.00198968 0.000384329 -0.000134368 -0.000213157 -0.00107039 0.000663536 -0.000422271 -0.000376822 4.26501e-06 0.000427808 1.37117e-05 
1503.95 0 -0.000140066 -0.0205311 0.000111803 -0.000166278 -0.415678 0.000693089 0.000577955 -0.0522667 -0.00493839 -0.00102904 -0.00140194 -0.0492154 0.00224658 -0.000723919 4.96075e-05 -0.0026425 -5.52042e-05 2.71104e-05 -0.00162602 -0.00104337 6.36005e-06 -0.00194371 0.000404692 -0.000118522 -0.000207919 -0.00104189 0.000680337 -0.00042951 -0.000395575 1.79508e-06 0.000427269 1.2011e-05 
1504.3 0 -0.000140571 -0.0163532 0.000112307 -0.000172261 -0.4154 0.000738121 0.000549584 -0.0603696 -0.00485889 -0.0011053 -0.00140791 -0.0573196 0.00225465 -0.000743385 7.13919e-05 -0.00258521 -7.28452e-05 2.81887e-05 -0.00159459 -0.00102786 1.78745e-05 -0.00189475 0.000425724 -0.000101695 -0.000202868 -0.00101296 0.000697038 -0.000436622 -0.000414981 -1.48622e-06 0.000427087 9.42617e-06 
1504.65 0 -0.000140381 -0.0121817 0.000111813 -0.000176903 -0.414673 0.00078307 0.000518972 -0.06835 -0.00477331 -0.00117828 -0.00141386 -0.0652943 0.00225893 -0.000765891 9.09026e-05 -0.00251915 -8.86133e-05 2.33412e-05 -0.00156435 -0.00101108 2.9682e-05 -0.00184299 0.000446882 -8.37725e-05 -0.000197705 -0.000983387 0.000713304 -0.00044397 -0.000434692 -5.19488e-06 0.000426967 4.93916e-06 
1505 0 -0.000139852 -0.00802117 0.000110794 -0.000181739 -0.413505 0.00082728 0.000487995 -0.0762004 -0.00468049 -0.00124782 -0.00141896 -0.0731327 0.00225921 -0.000793988 0.000109454 -0.00244479 -0.000103336 1.40614e-05 -0.00153314 -0.000993782 4.1837e-05 -0.00178867 0.00046817 -6.45653e-05 -0.000191455 -0.000953776 0.000728636 -0.000451705 -0.00045448 -9.81112e-06 0.000426236 -1.6692e-06 
1505.35 0 -0.000139036 -0.00387541 0.000109575 -0.00018829 -0.411906 0.000870284 0.000458102 -0.0839119 -0.00458074 -0.00131481 -0.0014221 -0.0808273 0.00225565 -0.000826904 0.000127264 -0.00236276 -0.000116045 5.42641e-07 -0.00150016 -0.0009764 5.42623e-05 -0.0017319 0.00049029 -4.45057e-05 -0.000183335 -0.000924839 0.000742661 -0.000460146 -0.000474355 -1.58492e-05 0.000424642 -1.00462e-05 
1505.7 0 -0.000137464 0.000252258 0.000107948 -0.000196547 -0.409887 0.000911647 0.000428699 -0.0914764 -0.0044754 -0.001379 -0.00142308 -0.0883715 0.00224842 -0.000864397 0.000143467 -0.00227415 -0.000124834 -1.83685e-05 -0.00146636 -0.000959591 6.6441e-05 -0.00167207 0.000513365 -2.42385e-05 -0.000173086 -0.000896465 0.000755529 -0.000468676 -0.000494328 -2.28718e-05 0.000422223 -1.99464e-05 
1506.05 0 -0.00013495 0.00435801 0.000106076 -0.000206015 -0.407461 0.000951213 0.000398746 -0.0988872 -0.00436544 -0.00143941 -0.00142319 -0.0957613 0.00223766 -0.000907568 0.00015786 -0.00217989 -0.000128722 -4.44274e-05 -0.00143136 -0.000943655 7.75777e-05 -0.00160842 0.000536964 -3.70231e-06 -0.000161291 -0.000868632 0.000767286 -0.000476132 -0.000514355 -2.96805e-05 0.000419049 -3.08991e-05 
1506.4 0 -0.000131981 0.00843756 0.000104234 -0.000216661 -0.404638 0.000988509 0.000367698 -0.106138 -0.00425099 -0.00149613 -0.00142274 -0.102993 0.00222313 -0.000955873 0.000172092 -0.00208081 -0.000128828 -7.89934e-05 -0.00139305 -0.000927791 8.75667e-05 -0.00154092 0.000560869 1.77034e-05 -0.000148956 -0.000842103 0.000778209 -0.000482099 -0.000534613 -3.48965e-05 0.000415319 -4.2253e-05 
1506.75 0 -0.000128997 0.0124872 0.000102219 -0.000228614 -0.401424 0.00102208 0.000334518 -0.11322 -0.00413204 -0.0015509 -0.00142025 -0.11006 0.00220556 -0.00100657 0.00018829 -0.00197765 -0.000127872 -0.000122445 -0.00135073 -0.000912051 9.71653e-05 -0.00146961 0.000585054 4.05269e-05 -0.000136813 -0.000816494 0.000789063 -0.000487233 -0.000555294 -3.82834e-05 0.000410963 -5.41398e-05 
1507.1 0 -0.000125718 0.0165039 0.000100147 -0.000241442 -0.397827 0.00105027 0.000298316 -0.120129 -0.00400927 -0.00160528 -0.0014137 -0.116958 0.00218706 -0.00105927 0.000207255 -0.00187063 -0.000126761 -0.000173625 -0.00130646 -0.00089695 0.000106821 -0.00139421 0.000609438 6.45022e-05 -0.000125019 -0.000790108 0.000799789 -0.000492127 -0.00057642 -4.12328e-05 0.000405676 -6.72531e-05 
1507.45 0 -0.000121756 0.0204848 9.82675e-05 -0.000255198 -0.393858 0.00107236 0.000259195 -0.126861 -0.0038843 -0.00165851 -0.00140233 -0.123681 0.00216863 -0.00111719 0.000229156 -0.0017598 -0.00012314 -0.000229539 -0.00126155 -0.000881413 0.000116075 -0.00131572 0.000633806 8.88167e-05 -0.000112961 -0.000762127 0.000809928 -0.000496349 -0.000597788 -4.49955e-05 0.000399415 -8.15039e-05 
1507.8 0 -0.000117183 0.0244271 9.61233e-05 -0.000270649 -0.389525 0.00108738 0.000218237 -0.133413 -0.00375816 -0.0017082 -0.00138725 -0.130224 0.00214922 -0.00118187 0.000254431 -0.00164583 -0.000113862 -0.000286593 -0.00121471 -0.000863944 0.000124199 -0.00123551 0.000657652 0.000113121 -9.99517e-05 -0.000732979 0.000819841 -0.000499084 -0.000619403 -4.96342e-05 0.000392601 -9.60497e-05 
1508.15 0 -0.000111768 0.0283278 9.31314e-05 -0.000288169 -0.384838 0.00109407 0.000177188 -0.139781 -0.00363 -0.00175261 -0.00137014 -0.136583 0.00212717 -0.00125103 0.000282305 -0.00152993 -9.79387e-05 -0.000342783 -0.00116447 -0.000845168 0.000130725 -0.00115352 0.000680243 0.000137465 -8.58959e-05 -0.000703432 0.000830061 -0.000500032 -0.000641696 -5.47154e-05 0.000385518 -0.000110196 
1508.5 0 -0.000105114 0.0321831 8.93656e-05 -0.0003071 -0.379806 0.00109271 0.000137722 -0.145961 -0.00349801 -0.00179204 -0.0013519 -0.142754 0.00210164 -0.00132161 0.000310556 -0.00141268 -7.69567e-05 -0.000398468 -0.00111159 -0.00082652 0.000135842 -0.00106939 0.000701417 0.000161483 -7.13276e-05 -0.000674369 0.000839885 -0.0004993 -0.000664923 -6.02854e-05 0.000377857 -0.000123384 
1508.85 0 -9.78631e-05 0.0359895 8.50485e-05 -0.00032591 -0.374439 0.00108514 0.000100686 -0.15195 -0.00336222 -0.00182778 -0.00133245 -0.148732 0.00207268 -0.00139237 0.000337902 -0.00129413 -5.28088e-05 -0.000455135 -0.00105778 -0.000807312 0.000140185 -0.000983318 0.000721581 0.00018409 -5.61533e-05 -0.000646433 0.00084803 -0.000496363 -0.000688403 -6.71335e-05 0.00036961 -0.000134923 
1509.2 0 -9.1085e-05 0.0397449 8.02881e-05 -0.000343299 -0.368747 0.00107236 6.62951e-05 -0.157745 -0.00322409 -0.00186098 -0.00131223 -0.154515 0.00204008 -0.001464 0.000364478 -0.00117524 -2.59146e-05 -0.000513093 -0.00100374 -0.000785898 0.00014368 -0.000895322 0.00074093 0.000204789 -3.94218e-05 -0.000618693 0.000854417 -0.000490615 -0.000710979 -7.60494e-05 0.00036137 -0.00014475 
1509.55 0 -8.4854e-05 0.0434471 7.51334e-05 -0.000359168 -0.362742 0.00105436 3.51773e-05 -0.163338 -0.00308496 -0.00189304 -0.00129236 -0.1601 0.00200331 -0.0015387 0.00038979 -0.00105818 3.69959e-06 -0.000571353 -0.000949469 -0.000762465 0.000145742 -0.000804885 0.00075954 0.000223774 -2.09523e-05 -0.000589502 0.000860088 -0.000482508 -0.000732385 -8.66363e-05 0.000353351 -0.00015398 
1509.9 0 -7.89635e-05 0.0470931 6.9353e-05 -0.00037386 -0.356437 0.00103118 8.63153e-06 -0.168728 -0.00294525 -0.00192413 -0.00127298 -0.165483 0.00196264 -0.00161855 0.000412327 -0.000944501 3.44581e-05 -0.000629165 -0.000895148 -0.000738335 0.000146552 -0.00071161 0.000777066 0.000241131 -1.34637e-06 -0.000558604 0.000865578 -0.000473382 -0.000752775 -9.80928e-05 0.000344978 -0.000163573 
1510.25 0 -7.29785e-05 0.0506789 6.28687e-05 -0.00038742 -0.349846 0.00100343 -1.27536e-05 -0.173911 -0.00280452 -0.00195313 -0.001253 -0.170659 0.00191911 -0.00170395 0.00043239 -0.000833566 6.48808e-05 -0.000685834 -0.000841214 -0.000713255 0.000147145 -0.000616472 0.00079394 0.000257158 1.90887e-05 -0.000526824 0.000870351 -0.00046421 -0.000772177 -0.000110403 0.000336015 -0.000172933 
1510.6 0 -6.62856e-05 0.0542008 5.59056e-05 -0.000400101 -0.342977 0.000973014 -2.9824e-05 -0.178886 -0.00266381 -0.00197961 -0.0012317 -0.175625 0.00187333 -0.00179311 0.000452987 -0.000725166 9.54028e-05 -0.000740179 -0.000788155 -0.000685287 0.000148127 -0.000521476 0.00081133 0.000272104 4.0221e-05 -0.000494828 0.00087403 -0.000454489 -0.000790808 -0.00012381 0.000326832 -0.00018135 
1510.95 0 -5.93708e-05 0.0576549 4.84215e-05 -0.000412235 -0.335838 0.000941605 -4.34632e-05 -0.183648 -0.00252531 -0.00200415 -0.0012094 -0.180378 0.00182537 -0.00188301 0.000475128 -0.000620993 0.000126884 -0.000791333 -0.000736408 -0.000653735 0.000149412 -0.000427968 0.000829097 0.000285985 6.16236e-05 -0.000463454 0.000877191 -0.000443132 -0.000809141 -0.000138122 0.000317263 -0.000189592 
1511.3 0 -5.28538e-05 0.0610387 4.01409e-05 -0.000423274 -0.328436 0.000909083 -5.39306e-05 -0.188193 -0.00238989 -0.00202748 -0.00118627 -0.184916 0.00177553 -0.00197238 0.000496196 -0.000522428 0.000158532 -0.00084003 -0.000686815 -0.000619957 0.000150631 -0.000335699 0.000846302 0.000298774 8.28717e-05 -0.000433327 0.000880061 -0.000430054 -0.00082714 -0.000152677 0.000307054 -0.000198277 
1511.65 0 -4.63827e-05 0.0643509 3.1239e-05 -0.000431606 -0.320783 0.000875682 -6.22547e-05 -0.192516 -0.00225702 -0.00204933 -0.00116223 -0.189237 0.0017244 -0.00206352 0.000514746 -0.000429446 0.000188309 -0.000887245 -0.000640963 -0.000585023 0.000151569 -0.000243655 0.000862377 0.000310409 0.00010379 -0.000403745 0.000882002 -0.000416056 -0.000843425 -0.000166328 0.000296751 -0.000206965 
1512 0 -4.04888e-05 0.0675906 2.22013e-05 -0.000436086 -0.312892 0.000842288 -7.07012e-05 -0.196617 -0.00212583 -0.00206803 -0.00113754 -0.193342 0.00167197 -0.00216001 0.000532627 -0.000341377 0.000213888 -0.000932023 -0.000599958 -0.000549035 0.000152108 -0.000151483 0.000877332 0.00032076 0.000123671 -0.000373764 0.000882942 -0.000401393 -0.000857247 -0.000177732 0.000286956 -0.000215438 
1512.35 0 -3.60473e-05 0.0707566 1.293e-05 -0.000437098 -0.304775 0.000807765 -8.04331e-05 -0.200494 -0.00199579 -0.00208151 -0.00111127 -0.19723 0.00161764 -0.0022628 0.000551986 -0.000257526 0.000233968 -0.000972512 -0.000563028 -0.000513011 0.000151598 -5.93355e-05 0.000891706 0.000330013 0.00014235 -0.000343227 0.000883291 -0.000385845 -0.000869139 -0.000186776 0.000277825 -0.000224528 
1512.7 0 -3.25758e-05 0.073847 3.36417e-06 -0.000435654 -0.296445 0.000770799 -9.10984e-05 -0.204147 -0.00186756 -0.00208883 -0.00108155 -0.200899 0.00156205 -0.00237005 0.000572285 -0.000176827 0.000250146 -0.00100717 -0.000528518 -0.000478812 0.00014936 3.26809e-05 0.000905586 0.000338865 0.000160808 -0.000312588 0.000882709 -0.00037031 -0.00087962 -0.000194399 0.000269307 -0.000235338 
1513.05 0 -2.93754e-05 0.0768595 -5.62823e-06 -0.000432354 -0.287912 0.000731776 -0.000102738 -0.207576 -0.00174186 -0.00209027 -0.00104778 -0.204349 0.0015064 -0.00248142 0.000591803 -9.78119e-05 0.000265107 -0.0010352 -0.00049568 -0.000446564 0.000145856 0.000124076 0.000918323 0.000347749 0.000179561 -0.000282522 0.000880705 -0.000355927 -0.000888811 -0.000200342 0.000261491 -0.000247971 
1513.4 0 -2.67763e-05 0.0797915 -1.32979e-05 -0.000428453 -0.279186 0.000691866 -0.000116437 -0.210783 -0.00161816 -0.00208632 -0.00101094 -0.207578 0.00145087 -0.00259887 0.000610686 -1.94609e-05 0.000278871 -0.00105679 -0.000463602 -0.0004145 0.000142415 0.000213761 0.000930191 0.000356596 0.000198239 -0.000253087 0.000877776 -0.000342602 -0.000896478 -0.000203653 0.000254475 -0.000261134 
1513.75 0 -2.57894e-05 0.0826404 -1.99043e-05 -0.000425638 -0.270276 0.000651538 -0.000132756 -0.213766 -0.00149616 -0.00207702 -0.000971869 -0.210587 0.00139603 -0.00272139 0.000631069 5.79374e-05 0.00028979 -0.00107283 -0.0004308 -0.00038133 0.000139365 0.000300001 0.000942942 0.000365025 0.000215906 -0.000224093 0.000874839 -0.000329522 -0.000902443 -0.000204731 0.000248232 -0.000272991 
1514.1 0 -2.6816e-05 0.0854041 -2.58761e-05 -0.000423775 -0.261191 0.000610772 -0.000151037 -0.216521 -0.00137689 -0.00206165 -0.000930317 -0.213375 0.00134323 -0.00284411 0.000654654 0.000133241 0.000297642 -0.00108399 -0.000396202 -0.000346126 0.000136135 0.00038183 0.000957351 0.000372834 0.00023213 -0.000195987 0.000871948 -0.000315695 -0.000907056 -0.000204851 0.000242641 -0.000282915 
1514.45 0 -2.93885e-05 0.0880804 -3.12905e-05 -0.00042129 -0.251942 0.000569912 -0.000170533 -0.219047 -0.00126071 -0.00203844 -0.000886351 -0.215938 0.00129213 -0.00296285 0.000681121 0.000205337 0.000303569 -0.00109004 -0.000359102 -0.000308031 0.000132494 0.00045991 0.000973043 0.000380528 0.000247045 -0.000168995 0.000868699 -0.000300619 -0.000910898 -0.000204569 0.00023772 -0.000291152 
1514.8 0 -3.2886e-05 0.0906666 -3.62521e-05 -0.000417112 -0.242538 0.000529266 -0.000189918 -0.221343 -0.00114745 -0.00200501 -0.000840875 -0.218274 0.00124098 -0.00307701 0.000709801 0.000273365 0.0003076 -0.0010896 -0.000319454 -0.000267751 0.00012891 0.000535036 0.000990035 0.000389191 0.000260374 -0.000142653 0.000864663 -0.000284428 -0.000914343 -0.000203388 0.000233746 -0.000297918 
1515.15 0 -3.71696e-05 0.09316 -4.11519e-05 -0.000410904 -0.232992 0.000489565 -0.000207341 -0.223409 -0.00103742 -0.0019596 -0.000794485 -0.220381 0.00118904 -0.00318866 0.000740941 0.000337333 0.000308585 -0.0010816 -0.000277275 -0.000227342 0.000126033 0.000607134 0.0010077 0.000399487 0.000272176 -0.000116432 0.000859532 -0.000267137 -0.000917658 -0.000201213 0.000230155 -0.000303822 
1515.5 0 -4.20689e-05 0.095559 -4.62185e-05 -0.000402873 -0.223311 0.000452054 -0.000222175 -0.225241 -0.000931008 -0.00190235 -0.000747553 -0.222258 0.00113665 -0.00330061 0.000775974 0.000398777 0.000306906 -0.00106674 -0.000231481 -0.000189194 0.000123646 0.000676339 0.00102476 0.000411635 0.000283328 -9.00719e-05 0.000853004 -0.000249038 -0.000920833 -0.000198515 0.000225839 -0.000309048 
1515.85 0 -4.65218e-05 0.0978638 -5.1366e-05 -0.000393871 -0.21351 0.000418465 -0.000235306 -0.226837 -0.000829108 -0.00183526 -0.000700625 -0.223904 0.0010838 -0.00341297 0.000817246 0.000459779 0.000303725 -0.00104705 -0.000180133 -0.000154536 0.000121483 0.00074418 0.00104103 0.000425587 0.000294092 -6.2995e-05 0.000844857 -0.000230287 -0.000923652 -0.000194891 0.000220752 -0.000312704 
1516.2 0 -4.9778e-05 0.100073 -5.65562e-05 -0.000384229 -0.203603 0.000391426 -0.000248054 -0.228199 -0.000732755 -0.00176066 -0.000653947 -0.225321 0.00103055 -0.00352187 0.000866486 0.000521531 0.000298612 -0.00102439 -0.000121798 -0.000122877 0.000120069 0.000811877 0.00105722 0.000440804 0.000304061 -3.4341e-05 0.00083569 -0.000210809 -0.000925244 -0.000190046 0.000215607 -0.00031437 
1516.55 0 -5.23413e-05 0.102185 -6.14969e-05 -0.000373232 -0.193603 0.000372893 -0.00026103 -0.22933 -0.000641845 -0.00168044 -0.000608668 -0.226511 0.000978606 -0.00362441 0.000923556 0.000583267 0.00029161 -0.000999503 -5.71526e-05 -9.31473e-05 0.000119393 0.000878742 0.00107381 0.000456066 0.000313567 -3.94702e-06 0.00082652 -0.000191143 -0.000924756 -0.000184585 0.000210811 -0.000315081 
1516.9 0 -5.49377e-05 0.104198 -6.57812e-05 -0.000360753 -0.18352 0.000361851 -0.000273252 -0.230232 -0.000555405 -0.00159624 -0.00056679 -0.227475 0.000929851 -0.0037226 0.000987643 0.000644046 0.000284847 -0.00097292 1.25109e-05 -6.42449e-05 0.000119086 0.0009437 0.00109037 0.000470453 0.000322977 2.70292e-05 0.000817691 -0.000171733 -0.000922588 -0.000178636 0.00020613 -0.00031568 
1517.25 0 -5.806e-05 0.106112 -6.92853e-05 -0.000348166 -0.173365 0.000355028 -0.000283585 -0.230905 -0.00047254 -0.00150873 -0.000529351 -0.228214 0.000884269 -0.00381871 0.00105891 0.000704079 0.000279463 -0.000945761 8.7405e-05 -3.52069e-05 0.000119669 0.00100661 0.00110555 0.000483856 0.000332091 5.74449e-05 0.000809031 -0.000152014 -0.000919442 -0.000171642 0.000201623 -0.000315608 
1517.6 0 -6.16778e-05 0.107925 -7.20239e-05 -0.000336422 -0.163152 0.000348904 -0.000292935 -0.231348 -0.000392092 -0.0014167 -0.000496534 -0.228728 0.000841093 -0.00390937 0.00113781 0.000763706 0.000273568 -0.000918456 0.000167545 -5.84837e-06 0.000121758 0.00106799 0.00111777 0.000496585 0.000340535 8.76173e-05 0.000800825 -0.000131445 -0.000915613 -0.000163434 0.000197838 -0.000314147 
1517.95 0 -6.46196e-05 0.109635 -7.41759e-05 -0.000324336 -0.152892 0.000342486 -0.000302993 -0.231561 -0.000313201 -0.00131836 -0.000467587 -0.229018 0.000799848 -0.00398889 0.00122314 0.0008226 0.000264974 -0.000890404 0.000251189 2.3112e-05 0.000125037 0.00112775 0.00112669 0.000509309 0.000348711 0.000117818 0.000793567 -0.000110331 -0.00091118 -0.000154652 0.000195359 -0.000311903 
1518.3 0 -6.62917e-05 0.111238 -7.59588e-05 -0.000310056 -0.142593 0.000337744 -0.000314067 -0.231543 -0.000236804 -0.00121295 -0.000442053 -0.229089 0.00076008 -0.00405607 0.00131132 0.00088007 0.000253834 -0.000861295 0.000336264 5.20482e-05 0.0001292 0.00118484 0.00113273 0.000522332 0.000357885 0.000147157 0.000786972 -8.91897e-05 -0.000906154 -0.000145888 0.000194464 -0.00031012 
1518.65 0 -6.76473e-05 0.112737 -7.7384e-05 -0.000293619 -0.132267 0.000335817 -0.000326011 -0.231292 -0.000164613 -0.00110121 -0.000421015 -0.228938 0.000721627 -0.0041144 0.00139841 0.000936191 0.000241459 -0.000831427 0.000421587 8.32764e-05 0.000134673 0.00123974 0.00113578 0.00053553 0.000368224 0.000175341 0.000780459 -6.82602e-05 -0.000900523 -0.00013705 0.000194427 -0.00030917 
1519 0 -6.93136e-05 0.11413 -7.85009e-05 -0.000276387 -0.12193 0.000334806 -0.00033901 -0.230811 -9.69275e-05 -0.000985338 -0.00040541 -0.228567 0.000684092 -0.00416701 0.00148284 0.000991947 0.000228366 -0.000800749 0.000507688 0.000118525 0.000141429 0.00129415 0.00113568 0.000548339 0.000378408 0.000203499 0.000773984 -4.70936e-05 -0.000894115 -0.000127897 0.000194197 -0.00030832 
1519.35 0 -7.03201e-05 0.115417 -7.98343e-05 -0.000259399 -0.111594 0.000332645 -0.000352923 -0.230104 -3.30964e-05 -0.000867082 -0.000395144 -0.227977 0.000646496 -0.00421409 0.0015656 0.00104787 0.000214159 -0.000769247 0.00059696 0.000157959 0.000149181 0.00134812 0.001133 0.000559854 0.000386956 0.000232578 0.000767607 -2.44721e-05 -0.000886479 -0.000118559 0.000193792 -0.00030679 
1519.7 0 -6.98766e-05 0.116596 -8.18619e-05 -0.000242538 -0.10127 0.000329941 -0.000367954 -0.229177 2.79192e-05 -0.000746167 -0.000389761 -0.227168 0.000607779 -0.00425352 0.0016482 0.0011024 0.000198518 -0.000737527 0.00069197 0.000201503 0.000157628 0.00140044 0.00112837 0.000569628 0.000393183 0.000262689 0.000760785 1.15239e-07 -0.000876915 -0.000108743 0.000194131 -0.000305027 
1520.05 0 -6.85645e-05 0.117667 -8.45102e-05 -0.000224395 -0.0909647 0.000327315 -0.00038429 -0.22803 8.79823e-05 -0.000621715 -0.000388496 -0.226143 0.000567659 -0.00428319 0.00173014 0.00115274 0.000180622 -0.00070661 0.000792663 0.000249508 0.000166027 0.00145055 0.00112215 0.000578076 0.000397183 0.00029371 0.000752852 2.61662e-05 -0.000865149 -9.73338e-05 0.000195542 -0.000304327 
1520.4 0 -6.71195e-05 0.118629 -8.71782e-05 -0.000204208 -0.0806866 0.000324052 -0.000401264 -0.226666 0.000148489 -0.000495265 -0.000390136 -0.224903 0.000525966 -0.00430319 0.00180936 0.00119786 0.000159236 -0.00067739 0.000896665 0.000301806 0.000173721 0.00149872 0.00111441 0.000586365 0.000399243 0.000325152 0.000743871 5.32621e-05 -0.000851551 -8.40746e-05 0.000196929 -0.000305199 
1520.75 0 -6.57526e-05 0.119483 -9.00057e-05 -0.000182931 -0.0704473 0.000319583 -0.000417817 -0.225088 0.000209499 -0.000369608 -0.000393787 -0.22345 0.000481513 -0.00431418 0.00188444 0.00123901 0.000134488 -0.000650115 0.0010019 0.000357151 0.000180385 0.00154483 0.00110464 0.000595309 0.000399843 0.000356747 0.000733795 8.10293e-05 -0.000836911 -6.98493e-05 0.00019739 -0.00030707 
1521.1 0 -6.40394e-05 0.120229 -9.34876e-05 -0.000161652 -0.0602599 0.000313699 -0.000433164 -0.223303 0.000270192 -0.000245297 -0.00039886 -0.221785 0.000433845 -0.00431539 0.00195486 0.00127796 0.000107047 -0.000625838 0.00110826 0.000414892 0.000185324 0.00158858 0.00109212 0.000604545 0.000399658 0.000388794 0.000722104 0.000109687 -0.000821969 -5.49627e-05 0.000197453 -0.000309071 
1521.45 0 -6.16964e-05 0.120864 -9.71439e-05 -0.000140448 -0.0501348 0.00030653 -0.000447355 -0.221314 0.000330675 -0.000121294 -0.000404924 -0.219912 0.000383157 -0.00430552 0.00202 0.00131526 7.70404e-05 -0.000606166 0.00121713 0.00047534 0.000188198 0.00163064 0.00107607 0.000613448 0.000399354 0.000421473 0.000709133 0.000139911 -0.000806496 -3.88127e-05 0.000198128 -0.000311615 
1521.8 0 -5.90564e-05 0.121387 -0.000100522 -0.00011896 -0.0400804 0.000298346 -0.000461704 -0.219121 0.000392893 3.48741e-06 -0.000411572 -0.217836 0.000330034 -0.00428394 0.00207807 0.00135048 4.51705e-05 -0.000590554 0.0013291 0.000537406 0.000189371 0.00167225 0.0010558 0.000621812 0.000399023 0.000454745 0.000695857 0.000171863 -0.000789773 -2.12839e-05 0.000199215 -0.000315675 
1522.15 0 -5.62796e-05 0.121799 -0.000103317 -9.64478e-05 -0.0301057 0.000289771 -0.000476904 -0.216728 0.000458435 0.000129394 -0.000417621 -0.215563 0.000276083 -0.00425076 0.00212752 0.00138459 1.36182e-05 -0.000577586 0.00144315 0.000598354 0.000188783 0.00171389 0.00103211 0.00063028 0.000398398 0.000487856 0.000682345 0.000204669 -0.000772476 -3.01736e-06 0.000199529 -0.000320875 
1522.5 0 -5.34959e-05 0.122101 -0.000105306 -7.19578e-05 -0.0202208 0.00028197 -0.00049271 -0.214138 0.00052605 0.000255616 -0.000422125 -0.213098 0.000222053 -0.00420697 0.00216884 0.00141945 -1.54776e-05 -0.000567852 0.00155773 0.0006564 0.000186155 0.00175542 0.00100686 0.000639511 0.000397173 0.000519677 0.000668095 0.00023756 -0.000755664 1.55825e-05 0.000198739 -0.000326149 
1522.85 0 -5.1166e-05 0.122294 -0.00010688 -4.5839e-05 -0.0104384 0.000274449 -0.000509281 -0.211356 0.000593825 0.000381448 -0.000424921 -0.210444 0.00016773 -0.00415363 0.00220406 0.00145528 -4.09748e-05 -0.000562401 0.00167239 0.000712083 0.000181639 0.00179693 0.000980651 0.000649404 0.000394534 0.000550344 0.000652985 0.00027072 -0.000738906 3.41826e-05 0.000197012 -0.000330853 
1523.2 0 -4.8668e-05 0.122376 -0.000108136 -1.93482e-05 -0.00077149 0.000266054 -0.000526866 -0.208389 0.000661636 0.000507568 -0.000426219 -0.207606 0.000112598 -0.00409041 0.00223469 0.001491 -6.25268e-05 -0.000559871 0.00178718 0.000767234 0.000175866 0.00183804 0.000952716 0.000659179 0.00039045 0.000580491 0.00063737 0.000304481 -0.000721765 5.27406e-05 0.000194348 -0.000334721 
1523.55 0 -4.53066e-05 0.122347 -0.000109027 6.63156e-06 0.00877146 0.000257509 -0.000546638 -0.205242 0.000730681 0.000635542 -0.000427641 -0.204591 5.56443e-05 -0.00401787 0.00226031 0.00152565 -8.12391e-05 -0.000558322 0.00190244 0.000823062 0.000169515 0.00187758 0.000922217 0.000668119 0.000385597 0.000609394 0.00062154 0.000339174 -0.000705249 7.12491e-05 0.000190569 -0.000337941 
1523.9 0 -4.20732e-05 0.122207 -0.000109865 3.14516e-05 0.0181849 0.000248965 -0.000569766 -0.20192 0.000802232 0.000766242 -0.000431039 -0.201404 -3.79798e-06 -0.0039403 0.00228035 0.00156005 -9.78449e-05 -0.000558195 0.00201928 0.000880635 0.000162384 0.00191479 0.000889134 0.000676307 0.00037954 0.00063654 0.000605003 0.000374715 -0.00069007 8.89512e-05 0.00018543 -0.000340872 
1524.25 0 -4.01542e-05 0.121955 -0.000110975 5.46143e-05 0.0274627 0.000237791 -0.000594366 -0.198429 0.000876855 0.000899632 -0.000436403 -0.198049 -6.60623e-05 -0.00386152 0.00229594 0.00159594 -0.000112137 -0.000560317 0.00213914 0.000941726 0.000153952 0.00194925 0.000854374 0.000683699 0.000371529 0.000662608 0.000587275 0.00041052 -0.000675694 0.000105449 0.000179184 -0.000343432 
1524.6 0 -3.92048e-05 0.121595 -0.000112463 7.61681e-05 0.0365977 0.000221038 -0.000617398 -0.194771 0.00095453 0.00103517 -0.000442768 -0.194528 -0.000131536 -0.0037805 0.00230882 0.0016336 -0.000124613 -0.00056457 0.00226323 0.00100662 0.000144518 0.00198067 0.000818954 0.000690394 0.000361989 0.000687675 0.00056875 0.000446349 -0.000662281 0.000120528 0.000172289 -0.000345852 
1524.95 0 -3.79617e-05 0.121127 -0.000114118 9.65554e-05 0.0455817 0.000199296 -0.000638419 -0.190951 0.001036 0.00117174 -0.00044928 -0.190846 -0.00020107 -0.00369407 0.00231838 0.00167184 -0.000136439 -0.000571616 0.00239045 0.00107369 0.000134646 0.00201003 0.000782916 0.000696798 0.000351729 0.000711012 0.000549679 0.000482664 -0.000650426 0.000134032 0.000164818 -0.000348901 
1525.3 0 -3.63837e-05 0.120553 -0.000115838 0.000116562 0.0544048 0.00017554 -0.00065958 -0.186974 0.00112319 0.00130742 -0.000455658 -0.187009 -0.000276608 -0.00360132 0.00232207 0.00171015 -0.000149329 -0.000582266 0.00251816 0.00114164 0.000124536 0.00203906 0.000745357 0.000703047 0.000340955 0.000732618 0.000530323 0.000520217 -0.000639259 0.000146372 0.000156368 -0.000352328 
1525.65 0 -3.53426e-05 0.119874 -0.000117943 0.000136857 0.0630563 0.00015008 -0.000683432 -0.182844 0.00121787 0.00143959 -0.000461373 -0.183024 -0.000358983 -0.00350338 0.00231983 0.00174902 -0.000165058 -0.000596254 0.00264511 0.00120946 0.000114016 0.00206833 0.000706036 0.000709121 0.000329387 0.000752841 0.000511087 0.000558585 -0.000627252 0.000157702 0.00014716 -0.000354996 
1526 0 -3.44041e-05 0.119089 -0.000120314 0.000157778 0.0715281 0.00012233 -0.000710106 -0.17857 0.00132046 0.00156653 -0.000464684 -0.178896 -0.00044648 -0.00340052 0.00231443 0.00178785 -0.000183931 -0.000613339 0.00276999 0.00127609 0.000102772 0.00209747 0.000665785 0.000714841 0.000317732 0.000770915 0.000491476 0.000596265 -0.000614335 0.000167584 0.000138182 -0.000356642 
1526.35 0 -3.30888e-05 0.118199 -0.000122368 0.000179789 0.0798149 9.4499e-05 -0.000738242 -0.174155 0.00143092 0.00168706 -0.000465027 -0.174632 -0.000536877 -0.00329317 0.00230791 0.00182454 -0.000204731 -0.000633536 0.0028901 0.00134166 9.07416e-05 0.00212665 0.000625075 0.000719845 0.000307522 0.000785744 0.000470307 0.000632074 -0.000600981 0.000176116 0.000129973 -0.000358128 
1526.7 0 -3.1821e-05 0.117205 -0.000123723 0.000202961 0.0879118 6.95612e-05 -0.000767745 -0.169605 0.00154915 0.00180024 -0.000463301 -0.170236 -0.000628405 -0.00318332 0.00229998 0.0018576 -0.000226126 -0.000656076 0.00300269 0.0014077 7.8413e-05 0.00215675 0.000583773 0.000723433 0.000298386 0.000797757 0.000447201 0.000665731 -0.000587428 0.000184431 0.000122123 -0.000360271 
1527.05 0 -3.12527e-05 0.116109 -0.000123962 0.000226617 0.0958124 4.8954e-05 -0.000800775 -0.164924 0.00167318 0.00190679 -0.00045989 -0.165712 -0.000719601 -0.00307213 0.0022895 0.0018873 -0.000248198 -0.000681408 0.0031071 0.00147471 6.64625e-05 0.00218822 0.000542112 0.000725011 0.000288877 0.000808325 0.000423068 0.000697454 -0.00057401 0.000193362 0.000114166 -0.000362307 
1527.4 0 -3.17243e-05 0.11491 -0.000123156 0.000250481 0.10351 3.12031e-05 -0.000838999 -0.160116 0.00179982 0.00200822 -0.000454882 -0.161066 -0.000810864 -0.00295892 0.00227706 0.00191397 -0.000271384 -0.000710491 0.00320571 0.00154082 5.43628e-05 0.00222054 0.000500505 0.000724604 0.000278445 0.000818165 0.000398728 0.000727298 -0.000560278 0.000202005 0.000105752 -0.000363053 
1527.75 0 -3.22052e-05 0.113612 -0.000122317 0.000274961 0.110997 1.43802e-05 -0.000881606 -0.155186 0.00192776 0.00210334 -0.000448168 -0.156303 -0.000903525 -0.00284292 0.00226477 0.00193698 -0.000293784 -0.000742047 0.00330127 0.00160369 4.15291e-05 0.00225312 0.000459468 0.000722948 0.000267652 0.000826692 0.000374271 0.000754955 -0.000545871 0.000208492 9.63684e-05 -0.000362981 
1528.1 0 -3.20509e-05 0.112216 -0.00012217 0.000299678 0.118268 -1.64804e-06 -0.000927617 -0.150141 0.00205687 0.00218818 -0.000440507 -0.151429 -0.000997361 -0.00272307 0.00225347 0.00195642 -0.000311925 -0.000774981 0.00339326 0.00166228 2.83353e-05 0.00228526 0.000419333 0.000720543 0.000257559 0.000833333 0.000349663 0.000780157 -0.000531645 0.000211695 8.60435e-05 -0.000363165 
1528.45 0 -3.12193e-05 0.110725 -0.000122218 0.000324027 0.125315 -1.72972e-05 -0.000976674 -0.144988 0.00218609 0.00225981 -0.000434067 -0.146449 -0.00109154 -0.0025977 0.00224081 0.00197302 -0.000324131 -0.00081005 0.00347956 0.00171686 1.55737e-05 0.00231707 0.000379286 0.000717471 0.000248676 0.000839064 0.00032481 0.000803621 -0.000517589 0.000211735 7.57799e-05 -0.000363965 
1528.8 0 -2.90184e-05 0.109141 -0.000121527 0.000347945 0.132132 -3.22601e-05 -0.00102734 -0.139733 0.00231441 0.00231935 -0.000431891 -0.14137 -0.00118543 -0.00246868 0.00222417 0.00198666 -0.00033155 -0.000846525 0.00356064 0.00176786 3.72676e-06 0.00234966 0.000338555 0.000714064 0.000241096 0.000844709 0.000299562 0.000826543 -0.000502222 0.000208911 6.62039e-05 -0.000365146 
1529.15 0 -2.61055e-05 0.107465 -0.000119841 0.000371338 0.138715 -4.59862e-05 -0.00107666 -0.134384 0.00244192 0.00237108 -0.000436078 -0.1362 -0.00127887 -0.00234093 0.00220463 0.0019981 -0.00033611 -0.000882413 0.0036385 0.00181443 -7.69992e-06 0.00238275 0.000297684 0.00071091 0.000234322 0.000849325 0.00027419 0.000849224 -0.000485122 0.000203627 5.66007e-05 -0.00036664 
1529.5 0 -2.41714e-05 0.1057 -0.000117992 0.000394086 0.145059 -5.9771e-05 -0.00112198 -0.128946 0.00256892 0.00241894 -0.000444808 -0.130942 -0.00137185 -0.0022166 0.00218436 0.00200995 -0.0003398 -0.000917475 0.00371284 0.00185422 -1.91139e-05 0.0024153 0.000257802 0.000708577 0.000228124 0.000852095 0.000248809 0.0008715 -0.000466799 0.00019698 4.6554e-05 -0.000368226 
1529.85 0 -2.32954e-05 0.103848 -0.000116526 0.00041637 0.151162 -7.43622e-05 -0.00116198 -0.123425 0.00269421 0.00246401 -0.000454542 -0.125601 -0.00146328 -0.00209387 0.0021638 0.00202403 -0.000344263 -0.000952395 0.00378185 0.00188608 -2.984e-05 0.00244757 0.000219507 0.00070725 0.000222877 0.000854338 0.000222821 0.000893318 -0.000447833 0.000189783 3.64848e-05 -0.000369003 
1530.2 0 -2.21032e-05 0.101912 -0.000114955 0.000438983 0.157018 -8.8111e-05 -0.00119711 -0.11783 0.00281519 0.00250451 -0.000462861 -0.120182 -0.00155273 -0.00197027 0.00214249 0.00204029 -0.000349052 -0.000987733 0.00384377 0.00191162 -3.92684e-05 0.00248014 0.000182004 0.000706377 0.000218669 0.000857392 0.000195859 0.000914294 -0.000428884 0.000182712 2.58735e-05 -0.000369132 
1530.55 0 -1.99291e-05 0.0998933 -0.000113401 0.000462726 0.162625 -9.8969e-05 -0.00122936 -0.112171 0.00293081 0.00253768 -0.000468075 -0.114694 -0.00164253 -0.00184548 0.00211806 0.00205744 -0.000352273 -0.00102321 0.00389744 0.00193313 -4.77445e-05 0.00251275 0.000143627 0.000704859 0.000215445 0.000860579 0.000167724 0.000933973 -0.000409866 0.00017612 1.38696e-05 -0.00037075 
1530.9 0 -1.72365e-05 0.0977966 -0.000112794 0.000487513 0.167978 -0.000106925 -0.00125895 -0.106455 0.00304222 0.00256268 -0.000469384 -0.10914 -0.00173445 -0.00172105 0.00208711 0.0020738 -0.000352072 -0.00105655 0.00394231 0.00195143 -5.60408e-05 0.00254496 0.000103937 0.00070211 0.000213047 0.000862965 0.000138682 0.000951943 -0.000389653 0.000169246 -5.1937e-08 -0.0003747 
1531.25 0 -1.40315e-05 0.0956245 -0.000113394 0.000512015 0.173074 -0.0001127 -0.00128391 -0.100689 0.00314992 0.00258091 -0.000467024 -0.10353 -0.00182762 -0.00159894 0.00204997 0.00208909 -0.000346492 -0.00108441 0.00397816 0.00196548 -6.37308e-05 0.00257691 6.45358e-05 0.000698957 0.000211426 0.000864952 0.000109137 0.000968092 -0.000367579 0.000161337 -1.59165e-05 -0.000379438 
1531.6 0 -1.03212e-05 0.0933792 -0.000114233 0.00053437 0.177906 -0.000116063 -0.00130384 -0.0948798 0.00325237 0.00259375 -0.000462287 -0.0978702 -0.00192086 -0.00148074 0.00201088 0.0021039 -0.000334832 -0.00110578 0.00400611 0.00197455 -6.9696e-05 0.00260857 2.67996e-05 0.000696965 0.000210713 0.000867043 7.92909e-05 0.000982858 -0.000344412 0.000152474 -3.32633e-05 -0.000383897 
1531.95 0 -6.76721e-06 0.0910636 -0.000114305 0.000553534 0.18247 -0.000116867 -0.00131975 -0.0890292 0.00334866 0.00260193 -0.000456371 -0.0921699 -0.00201376 -0.00136608 0.00197339 0.00211969 -0.000318492 -0.00112316 0.00402892 0.00197729 -7.44736e-05 0.00263914 -9.76815e-06 0.000696974 0.000210776 0.000868535 4.95168e-05 0.000997193 -0.00032058 0.000142593 -5.119e-05 -0.000387789 
1532.3 0 -3.62704e-06 0.0886807 -0.000113558 0.000570289 0.186765 -0.000114909 -0.00133145 -0.0831418 0.00343954 0.00260561 -0.000448471 -0.086435 -0.00210643 -0.00125252 0.00193907 0.00213605 -0.000298597 -0.00113903 0.00404918 0.00197242 -7.90142e-05 0.0026683 -4.5582e-05 0.000697973 0.000211774 0.000869065 1.95542e-05 0.00101146 -0.000295848 0.000131189 -6.8096e-05 -0.000391205 
1532.65 0 -1.64033e-06 0.0862326 -0.000112402 0.000586444 0.190789 -0.00011046 -0.0013383 -0.0772258 0.00352612 0.00260522 -0.000438219 -0.0806706 -0.0021982 -0.00113971 0.00190838 0.00215025 -0.000275057 -0.00115466 0.00406683 0.00196102 -8.26748e-05 0.0026966 -8.05352e-05 0.000698242 0.000214088 0.00086929 -1.11136e-05 0.00102485 -0.000271065 0.000117981 -8.42102e-05 -0.000395075 
1533 0 -1.55684e-06 0.0837208 -0.000110406 0.000602402 0.194546 -0.000106302 -0.00133955 -0.071291 0.00360975 0.00260199 -0.000426678 -0.074881 -0.00228756 -0.00102999 0.0018812 0.00216168 -0.000248693 -0.00116961 0.00407995 0.00194585 -8.47915e-05 0.00272362 -0.000114518 0.000697434 0.000217056 0.00086991 -4.30652e-05 0.00103704 -0.000246657 0.000103557 -0.000100706 -0.000399521 
1533.35 0 -2.4517e-06 0.0811478 -0.000107128 0.000617146 0.198038 -0.000104024 -0.00133432 -0.0653436 0.00369154 0.00259696 -0.00041347 -0.0690689 -0.00237534 -0.000923616 0.00185799 0.00217108 -0.000221665 -0.00118123 0.00408737 0.00192837 -8.51234e-05 0.00274811 -0.000147088 0.000696381 0.000219634 0.000871421 -7.6158e-05 0.00104883 -0.000222146 8.92949e-05 -0.000117682 -0.000403715 
1533.7 0 -3.58452e-06 0.0785183 -0.000103642 0.000630249 0.201266 -0.000103129 -0.00132282 -0.0593869 0.00377124 0.00258934 -0.000396862 -0.0632377 -0.0024638 -0.000817461 0.00183983 0.00217838 -0.000196034 -0.00118811 0.00408922 0.00190719 -8.34458e-05 0.00277001 -0.000177837 0.000695797 0.000221838 0.000875105 -0.000109667 0.00106115 -0.000198098 7.59002e-05 -0.000134387 -0.000407739 
1534.05 0 -4.89106e-06 0.0758365 -0.000101393 0.000642264 0.204225 -0.0001043 -0.00130561 -0.0534269 0.00384751 0.0025765 -0.000376008 -0.0573942 -0.00255311 -0.000710551 0.0018277 0.00218113 -0.000173369 -0.00119124 0.00408733 0.00188143 -7.97089e-05 0.00279074 -0.000207119 0.000695309 0.000224591 0.000882215 -0.000143502 0.00107395 -0.000175718 6.31715e-05 -0.00014976 -0.000412063 
1534.4 0 -6.22742e-06 0.0731059 -0.000100493 0.000653035 0.206912 -0.00010769 -0.00128316 -0.0474743 0.00391892 0.0025573 -0.000351308 -0.0515481 -0.0026418 -0.000606789 0.00182188 0.00217586 -0.000154775 -0.00119126 0.00408372 0.00185288 -7.45722e-05 0.00281145 -0.000236087 0.000693692 0.000228616 0.000892071 -0.000178383 0.00108655 -0.000155153 5.07266e-05 -0.000164319 -0.000416225 
1534.75 0 -7.13528e-06 0.0703294 -0.00010011 0.000661271 0.209327 -0.000112172 -0.00125668 -0.0415399 0.00398576 0.00253389 -0.000324394 -0.0457072 -0.00272963 -0.000508979 0.00182239 0.00216144 -0.00013977 -0.00118676 0.00407904 0.00182363 -6.94075e-05 0.0028311 -0.000265475 0.00069059 0.000233758 0.000903065 -0.000214818 0.00109951 -0.00013549 3.82795e-05 -0.000179439 -0.000418934 
1535.1 0 -7.35685e-06 0.0675099 -9.99493e-05 0.000666555 0.211474 -0.000116784 -0.00122755 -0.0356282 0.00404914 0.00250926 -0.000296634 -0.0398773 -0.00281665 -0.000414743 0.00182897 0.00213856 -0.000126539 -0.00117583 0.00407184 0.00179371 -6.54062e-05 0.00284848 -0.000294857 0.000687102 0.000239315 0.000914436 -0.000252289 0.00111315 -0.000115761 2.58398e-05 -0.000194949 -0.000420048 
1535.45 0 -7.28586e-06 0.0646498 -0.000100096 0.000670761 0.213355 -0.00012153 -0.00119696 -0.0297404 0.0041098 0.00248501 -0.000268886 -0.0340642 -0.00290101 -0.000320081 0.00183836 0.00210914 -0.000112798 -0.00115789 0.0040574 0.00176191 -6.25791e-05 0.00286433 -0.000323935 0.00068434 0.000245353 0.000925845 -0.000289499 0.00112638 -9.46152e-05 1.37489e-05 -0.000209686 -0.00042066 
1535.8 0 -7.50367e-06 0.0617518 -0.000100424 0.000676006 0.214973 -0.000127893 -0.00116654 -0.0238783 0.00416764 0.00246192 -0.000242408 -0.0282746 -0.00298014 -0.000224259 0.00184567 0.00207585 -9.63226e-05 -0.00113339 0.00403042 0.00172764 -6.02136e-05 0.00287893 -0.000352399 0.000682003 0.000252306 0.000937714 -0.000326125 0.00113868 -7.08687e-05 2.40043e-06 -0.000222666 -0.000421044 
1536.15 0 -7.87753e-06 0.0588187 -0.000100559 0.000682438 0.216327 -0.000137236 -0.00113809 -0.0180449 0.00422086 0.00244058 -0.000217991 -0.0225157 -0.00305211 -0.000129505 0.00184827 0.00204106 -7.59155e-05 -0.00110408 0.00399035 0.00169216 -5.85933e-05 0.00289107 -0.000380585 0.00067883 0.00025987 0.000950989 -0.000362467 0.00115068 -4.52169e-05 -7.88974e-06 -0.000234086 -0.000421114 
1536.5 0 -7.89532e-06 0.0558546 -0.000100434 0.000688888 0.21742 -0.000149561 -0.00111214 -0.0122448 0.00426866 0.00242014 -0.000194611 -0.0167956 -0.00311603 -3.71309e-05 0.00184736 0.00200669 -5.29736e-05 -0.00107294 0.00394147 0.00165692 -5.89634e-05 0.00289988 -0.000409662 0.000674159 0.000266818 0.000965875 -0.000397513 0.00116268 -1.88372e-05 -1.66014e-05 -0.000245002 -0.000421202 
1536.85 0 -7.82974e-06 0.0528639 -0.000100111 0.000694533 0.218251 -0.00016444 -0.00108756 -0.00648437 0.00431196 0.00239822 -0.000170545 -0.0111202 -0.00317274 5.30272e-05 0.00184622 0.00197381 -3.03353e-05 -0.00104165 0.00388791 0.00162207 -6.14892e-05 0.00290607 -0.000439399 0.000668561 0.000272612 0.000981918 -0.000430727 0.00117385 7.40526e-06 -2.38451e-05 -0.000256076 -0.000421508 
1537.2 0 -7.94313e-06 0.04985 -9.99194e-05 0.000698161 0.218823 -0.000181233 -0.00106324 -0.000772087 0.00435025 0.00237211 -0.000146249 -0.00549381 -0.00322449 0.000141155 0.00184754 0.00194179 -9.63339e-06 -0.00101108 0.00383065 0.00158691 -6.53355e-05 0.0029105 -0.000468079 0.000662338 0.000277786 0.000998129 -0.00046271 0.00118361 3.22617e-05 -3.02405e-05 -0.000266894 -0.000421749 
1537.55 0 -7.94608e-06 0.0468157 -0.000100435 0.000699037 0.219139 -0.000197569 -0.00103917 0.00488301 0.00438189 0.00234091 -0.000123122 7.99759e-05 -0.0032719 0.000228837 0.00185166 0.00190893 8.56159e-06 -0.000980801 0.00376825 0.00154996 -6.97929e-05 0.00291288 -0.00049487 0.000655137 0.000282998 0.00101354 -0.000493421 0.0011923 5.52415e-05 -3.66295e-05 -0.000277228 -0.000421401 
1537.9 0 -8.40842e-06 0.0437647 -0.000101395 0.000698681 0.219205 -0.000211435 -0.00101614 0.0104738 0.00440662 0.002305 -0.000100787 0.00559672 -0.00331387 0.000316476 0.00185692 0.00187424 2.49071e-05 -0.000948322 0.00369883 0.00150948 -7.44394e-05 0.00291245 -0.000520321 0.000647462 0.000288731 0.00102822 -0.000522766 0.0011997 7.61657e-05 -4.36345e-05 -0.000287432 -0.00042005 
1538.25 0 -9.57914e-06 0.0407015 -0.000101949 0.000698266 0.219023 -0.000222718 -0.00099416 0.0159961 0.00442494 0.00226404 -7.70988e-05 0.0110508 -0.00335159 0.000400708 0.00186249 0.0018367 4.04025e-05 -0.000912018 0.00362193 0.00146504 -7.87798e-05 0.00290876 -0.000545104 0.00063974 0.000295357 0.0010428 -0.000551473 0.00120507 9.49002e-05 -5.05661e-05 -0.000297599 -0.00041753 
1538.6 0 -1.04585e-05 0.0376296 -0.000102355 0.00069741 0.218599 -0.000230501 -0.00097178 0.0214457 0.00443619 0.00221848 -5.01444e-05 0.016436 -0.00338806 0.000480368 0.0018689 0.00179543 5.47751e-05 -0.000871433 0.00353789 0.0014171 -8.20684e-05 0.00290181 -0.000569616 0.000631491 0.000303584 0.00105756 -0.000579971 0.00120842 0.000112473 -5.67359e-05 -0.000307437 -0.000413908 
1538.95 0 -1.01824e-05 0.034552 -0.000103538 0.000696064 0.217933 -0.000232739 -0.000947604 0.0268166 0.00443912 0.00217015 -2.00946e-05 0.0217469 -0.00342384 0.000558761 0.00187502 0.00175087 6.746e-05 -0.000825995 0.00344679 0.00136502 -8.36481e-05 0.00289135 -0.000594336 0.000622506 0.000313691 0.00107174 -0.000607853 0.00121044 0.000129541 -6.19834e-05 -0.000316845 -0.000409489 
1539.3 0 -9.23536e-06 0.0314703 -0.000105631 0.000694684 0.21703 -0.000228683 -0.000921076 0.0321028 0.00443415 0.00212002 1.0618e-05 0.0269804 -0.0034578 0.000638202 0.00187807 0.0017041 7.89486e-05 -0.000776123 0.00334903 0.00130789 -8.34533e-05 0.00287736 -0.000619487 0.000613398 0.000324757 0.00108444 -0.000634501 0.00121116 0.000146064 -6.62964e-05 -0.000326483 -0.000404203 
1539.65 0 -8.69298e-06 0.0283863 -0.000108695 0.000693207 0.2159 -0.000219063 -0.00089171 0.0372999 0.00442258 0.00206719 3.91581e-05 0.0321345 -0.00348976 0.000717016 0.00187717 0.00165565 9.0654e-05 -0.000722633 0.00324624 0.00124549 -8.17602e-05 0.00285995 -0.000644565 0.000604482 0.000335805 0.00109561 -0.000659682 0.00120989 0.000162143 -7.00504e-05 -0.000336537 -0.000397716 
1540 0 -9.25949e-06 0.025304 -0.000112205 0.000690858 0.214549 -0.000205458 -0.000859428 0.0424041 0.00440401 0.00201065 6.38493e-05 0.0372068 -0.00352005 0.000792895 0.0018731 0.00160471 0.000103145 -0.000666384 0.00314145 0.00117999 -7.90051e-05 0.00283927 -0.000669444 0.00059449 0.000346494 0.00110598 -0.000683797 0.00120634 0.000177417 -7.32763e-05 -0.00034646 -0.00039018 
1540.35 0 -1.06326e-05 0.0222278 -0.000115232 0.000686991 0.212978 -0.000190006 -0.000824287 0.0474115 0.00437728 0.00194981 8.50552e-05 0.0421931 -0.00354997 0.00086706 0.00186579 0.00154952 0.000115443 -0.000608049 0.00303674 0.00111539 -7.55198e-05 0.00281615 -0.000694253 0.000581999 0.000356877 0.00111704 -0.000706748 0.00120103 0.000191864 -7.58099e-05 -0.000356148 -0.00038184 
1540.7 0 -1.20165e-05 0.0191603 -0.000117811 0.000682462 0.211191 -0.000174247 -0.000785889 0.0523172 0.00434275 0.00188395 0.000104518 0.0470867 -0.00357996 0.000940905 0.0018538 0.00148888 0.00012716 -0.000547176 0.00293193 0.00105304 -7.09447e-05 0.00279099 -0.000718849 0.000566875 0.000367552 0.00112959 -0.000727925 0.00119467 0.000206297 -7.78131e-05 -0.000365806 -0.000372829 
1541.05 0 -1.30913e-05 0.0161031 -0.000120126 0.00067827 0.209193 -0.000158224 -0.000744156 0.0571175 0.00430237 0.00181374 0.000122852 0.051882 -0.00360772 0.00101164 0.00183566 0.0014237 0.000138909 -0.000483025 0.0028255 0.000991768 -6.5026e-05 0.00276283 -0.000743318 0.000550192 0.000379076 0.00114301 -0.00074665 0.00118778 0.000220738 -7.92279e-05 -0.000374879 -0.000362312 
1541.4 0 -1.41647e-05 0.0130601 -0.000121901 0.00067376 0.206992 -0.000140498 -0.000700263 0.0618107 0.00425707 0.00174131 0.000140066 0.0565756 -0.00363073 0.00107736 0.00181261 0.00135733 0.00015045 -0.000415394 0.00271687 0.000931028 -5.81855e-05 0.00273123 -0.000767213 0.000533371 0.000391204 0.00115639 -0.000762773 0.00118087 0.000234178 -7.91766e-05 -0.000382626 -0.000348821 
1541.75 0 -1.49911e-05 0.010036 -0.00012281 0.000669178 0.204593 -0.000120522 -0.000657406 0.0663942 0.00420687 0.00166836 0.000156452 0.0611644 -0.00364921 0.00114182 0.00178655 0.00129308 0.00016079 -0.000344718 0.00260651 0.000871919 -5.15477e-05 0.0026968 -0.000789936 0.00051675 0.000403504 0.00116931 -0.000777028 0.00117407 0.000245968 -7.69471e-05 -0.000389242 -0.000333174 
1542.1 0 -1.49881e-05 0.00703296 -0.000123208 0.000666646 0.201999 -0.000100145 -0.000618684 0.0708638 0.00415276 0.00159518 0.000172288 0.0656447 -0.00366518 0.00120901 0.00175544 0.00122988 0.000170199 -0.000271873 0.00249296 0.000815404 -4.67135e-05 0.00265993 -0.000811565 0.000499747 0.000415133 0.00118188 -0.000790684 0.00116702 0.000256418 -7.32099e-05 -0.00039555 -0.00031769 
1542.45 0 -1.41344e-05 0.00405292 -0.000123861 0.000667066 0.199215 -8.14499e-05 -0.000583969 0.0752147 0.00409595 0.00152148 0.000188861 0.0700141 -0.00367816 0.00127809 0.00171585 0.00116367 0.000181143 -0.000197749 0.0023739 0.000761363 -4.49319e-05 0.00262099 -0.000832691 0.000481795 0.000426009 0.00119453 -0.000804415 0.00115916 0.00026631 -6.93599e-05 -0.000402395 -0.000302956 
1542.8 0 -1.21771e-05 0.00109913 -0.000124793 0.000669085 0.196246 -6.38869e-05 -0.000550664 0.0794423 0.00403733 0.0014482 0.000207236 0.0742698 -0.00368541 0.00134596 0.00166738 0.0010926 0.000196308 -0.00012222 0.00224969 0.000709264 -4.5847e-05 0.0025807 -0.000854041 0.000462634 0.000437699 0.00120845 -0.000817478 0.00115005 0.000275691 -6.55142e-05 -0.000410139 -0.000288704 
1543.15 0 -8.95147e-06 -0.00182472 -0.000125402 0.000671679 0.193097 -4.51431e-05 -0.000518399 0.0835418 0.00397697 0.00137718 0.000226394 0.0784064 -0.00368573 0.00141177 0.00161172 0.00101675 0.000215607 -4.51819e-05 0.00212252 0.000658137 -4.74511e-05 0.00253954 -0.000875674 0.000442142 0.000451513 0.00122414 -0.000828868 0.00113931 0.000283422 -6.1319e-05 -0.000418224 -0.000275261 
1543.5 0 -5.65027e-06 -0.00471427 -0.000125404 0.000674536 0.189775 -2.53304e-05 -0.000488809 0.0875096 0.00391461 0.00130932 0.000243838 0.0824177 -0.00367972 0.00147633 0.00155109 0.00093519 0.000237323 3.11331e-05 0.00199449 0.000606497 -4.87483e-05 0.00249746 -0.000896929 0.000420317 0.000466765 0.00124062 -0.000838669 0.00112699 0.000289327 -5.77187e-05 -0.000425753 -0.000262699 
1543.85 0 -3.71563e-06 -0.00756716 -0.000125405 0.000677081 0.186287 -7.00593e-06 -0.000461365 0.0913434 0.00385 0.00124363 0.000258867 0.0862993 -0.00366686 0.0015398 0.00148733 0.000846883 0.000259933 0.00010405 0.00186686 0.000553894 -5.0136e-05 0.00245368 -0.000916833 0.000397528 0.000480494 0.00125599 -0.000846982 0.00111364 0.000294393 -5.54822e-05 -0.000432014 -0.000250345 
1544.2 0 -3.39933e-06 -0.010383 -0.000125738 0.000679017 0.182641 8.87218e-06 -0.000432991 0.0950429 0.00378332 0.0011773 0.000273937 0.09005 -0.00364577 0.00160127 0.00142205 0.000752377 0.000282485 0.000171826 0.00173983 0.000500842 -5.23893e-05 0.00240715 -0.000935003 0.00037344 0.000491223 0.00126849 -0.000853846 0.0011002 0.000298935 -5.49499e-05 -0.000436908 -0.000237069 
1544.55 0 -3.82467e-06 -0.0131604 -0.000126283 0.000680513 0.178846 2.36041e-05 -0.000400763 0.0986087 0.00371569 0.00110893 0.000289149 0.0936712 -0.0036173 0.00165915 0.00135697 0.000653074 0.00030536 0.000232295 0.00161521 0.000448881 -5.57466e-05 0.00235831 -0.000952105 0.000346657 0.000500808 0.00127789 -0.000859783 0.00108751 0.000303015 -5.64989e-05 -0.000440805 -0.000222567 
1544.9 0 -4.41323e-06 -0.0158982 -0.000127634 0.000680737 0.174905 3.96212e-05 -0.000364229 0.102039 0.00364838 0.00103964 0.000301189 0.0971632 -0.00358261 0.00171303 0.00129367 0.000550374 0.000329499 0.000285082 0.00149737 0.000399953 -5.93616e-05 0.0023083 -0.000968962 0.000316786 0.00051057 0.00128524 -0.000864822 0.00107566 0.000307221 -5.98763e-05 -0.000443662 -0.00020677 
1545.25 0 -6.03161e-06 -0.0185951 -0.000130028 0.000678314 0.170828 5.86483e-05 -0.000324658 0.10533 0.00358109 0.000969638 0.000309034 0.100523 -0.00354088 0.00176545 0.00123333 0.00044625 0.000353094 0.000333021 0.00138939 0.000354631 -6.2099e-05 0.0022567 -0.000985844 0.000284487 0.000519584 0.00129222 -0.000868183 0.00106406 0.000311836 -6.38037e-05 -0.000445406 -0.000190124 
1545.6 0 -9.91906e-06 -0.021248 -0.000132536 0.000674167 0.166621 8.03674e-05 -0.000284046 0.108481 0.00351281 0.000897239 0.000316006 0.103745 -0.00349159 0.00181914 0.00117479 0.000342772 0.000372128 0.000378538 0.00128924 0.000312301 -6.38626e-05 0.0022023 -0.00100294 0.000249871 0.000526807 0.00129981 -0.000869482 0.00105093 0.000316897 -6.76973e-05 -0.000446332 -0.00017338 
1545.95 0 -1.62149e-05 -0.0238538 -0.000133762 0.000670585 0.16229 0.000103816 -0.00024342 0.111491 0.00344389 0.000821372 0.000324639 0.106824 -0.003437 0.00187502 0.00111554 0.000240721 0.000387144 0.000422546 0.0011914 0.000273304 -6.60205e-05 0.00214524 -0.00102026 0.00021328 0.000533246 0.00130752 -0.000869151 0.00103536 0.000322977 -7.24502e-05 -0.000447441 -0.000155787 
1546.3 0 -2.41029e-05 -0.0264106 -0.000134002 0.000668488 0.157841 0.000128401 -0.000201377 0.114361 0.00337552 0.000742219 0.000332145 0.109762 -0.00338037 0.00193409 0.00105383 0.000138975 0.000403181 0.00046597 0.00109276 0.000237512 -6.99737e-05 0.00208672 -0.00103783 0.000175738 0.000540488 0.00131499 -0.000867448 0.00101938 0.000330199 -7.80187e-05 -0.000449726 -0.000136569 
1546.65 0 -3.25406e-05 -0.0289171 -0.000134193 0.000668376 0.153283 0.000153527 -0.000156126 0.11709 0.00330721 0.000661621 0.000335028 0.112556 -0.00332008 0.00199669 0.000988408 3.64147e-05 0.000422436 0.000508836 0.000993753 0.000205083 -7.5453e-05 0.002027 -0.00105575 0.000137692 0.000547913 0.00132228 -0.000865266 0.0010048 0.00033765 -8.27102e-05 -0.00045297 -0.000116171 
1547 0 -4.06559e-05 -0.0313704 -0.000133595 0.000670867 0.148624 0.000178785 -0.000108834 0.119678 0.00323663 0.000581972 0.000333798 0.115204 -0.0032527 0.0020604 0.000919693 -6.61529e-05 0.000441927 0.000549698 0.000895557 0.000177286 -8.11025e-05 0.00196531 -0.00107402 9.99784e-05 0.000553523 0.00132926 -0.000863376 0.000990392 0.000344956 -8.52834e-05 -0.000456059 -9.49034e-05 
1547.35 0 -4.82911e-05 -0.0337669 -0.000131705 0.000674978 0.143869 0.00020455 -6.29193e-05 0.122123 0.0031622 0.000503677 0.000331134 0.117706 -0.00317857 0.00212227 0.000850621 -0.000167736 0.00045783 0.000588831 0.000798397 0.000153765 -8.66715e-05 0.00190128 -0.00109226 6.36287e-05 0.00055698 0.00133596 -0.000862091 0.000974473 0.000352563 -8.62188e-05 -0.000458352 -7.30113e-05 
1547.7 0 -5.54665e-05 -0.0361058 -0.000129103 0.000678886 0.139018 0.000231447 -2.02954e-05 0.124424 0.00308358 0.000426878 0.000327184 0.120061 -0.00309998 0.00218237 0.000783766 -0.00026912 0.000468942 0.000628105 0.000701004 0.00013254 -9.28332e-05 0.00183573 -0.00110975 2.85494e-05 0.000559159 0.00134196 -0.000861486 0.00095698 0.000360019 -8.64621e-05 -0.00045952 -5.14099e-05 
1548.05 0 -6.14128e-05 -0.0383885 -0.000126088 0.000682186 0.134076 0.000258521 1.92499e-05 0.126578 0.00300114 0.000352369 0.000319386 0.12227 -0.0030185 0.00224301 0.000719096 -0.000372427 0.000476268 0.000667499 0.000601447 0.000111679 -9.94926e-05 0.00176922 -0.00112591 -6.1784e-06 0.000560013 0.00134668 -0.000861578 0.000938997 0.000367362 -8.61981e-05 -0.000459179 -3.10741e-05 
1548.4 0 -6.57881e-05 -0.0406146 -0.000122902 0.000685128 0.129053 0.000283634 5.57797e-05 0.128586 0.00291576 0.000279389 0.000305785 0.124334 -0.00293451 0.00230488 0.000656437 -0.000478182 0.000481227 0.000706567 0.000499851 9.21546e-05 -0.00010642 0.00170042 -0.00114032 -4.17853e-05 0.000559781 0.00134977 -0.00086261 0.000921026 0.000375852 -8.52606e-05 -0.000457813 -1.18302e-05 
1548.75 0 -6.97606e-05 -0.0427824 -0.000120407 0.000687119 0.123959 0.000303793 8.93517e-05 0.130448 0.00282761 0.000207199 0.000286662 0.126252 -0.00284847 0.00236673 0.000597524 -0.00058388 0.000484601 0.000746411 0.000397297 7.76963e-05 -0.000114544 0.00162848 -0.00115218 -7.8669e-05 0.000558811 0.00135043 -0.000864623 0.000901525 0.000385967 -8.40853e-05 -0.000455898 7.57499e-06 
1549.1 0 -7.39056e-05 -0.0448906 -0.000119111 0.000687889 0.118799 0.000316409 0.000120483 0.132167 0.00273624 0.0001383 0.000265983 0.128026 -0.00276148 0.00242682 0.00054494 -0.000686694 0.000486047 0.000787677 0.000292886 6.98118e-05 -0.000124745 0.00155407 -0.00116086 -0.000115852 0.000556396 0.0013484 -0.000867051 0.000878906 0.000397564 -8.2964e-05 -0.000452871 2.83114e-05 
1549.45 0 -7.77955e-05 -0.046939 -0.000118467 0.000687242 0.11358 0.000321359 0.000148946 0.133743 0.00264233 7.53728e-05 0.000248596 0.129657 -0.0026741 0.00248335 0.000500343 -0.000784669 0.000484994 0.00082983 0.000185581 6.59669e-05 -0.00013643 0.00147799 -0.00116673 -0.000151754 0.000552017 0.00134452 -0.000869505 0.000853456 0.000411063 -8.14678e-05 -0.00044907 5.02134e-05 
1549.8 0 -8.11527e-05 -0.0489265 -0.000117401 0.000684384 0.10831 0.00032025 0.000174079 0.135179 0.00254664 1.74559e-05 0.00023502 0.131146 -0.00258712 0.00253607 0.000463553 -0.00087615 0.000481243 0.000871533 7.72162e-05 6.47393e-05 -0.0001473 0.00140088 -0.00117058 -0.00018635 0.000545393 0.00133984 -0.000872757 0.000826277 0.000425911 -7.90618e-05 -0.000445328 7.20595e-05 
1550.15 0 -8.43701e-05 -0.0508504 -0.000115632 0.00067933 0.102995 0.000314422 0.000195625 0.136473 0.00244868 -3.75993e-05 0.000222776 0.132491 -0.00250259 0.00258684 0.000432531 -0.000961803 0.000474775 0.00090972 -3.01121e-05 6.67252e-05 -0.000156247 0.00132359 -0.00117309 -0.000220741 0.000535878 0.0013351 -0.000876914 0.000797423 0.00044043 -7.7055e-05 -0.000441219 9.27647e-05 
1550.5 0 -8.78225e-05 -0.0527076 -0.000113719 0.000673545 0.0976405 0.000304356 0.000215173 0.137624 0.00234836 -9.09764e-05 0.000208953 0.13369 -0.00242189 0.00263604 0.000404505 -0.0010439 0.000467373 0.000941181 -0.000137575 7.11726e-05 -0.000164324 0.00124696 -0.00117523 -0.000255784 0.00052383 0.00132959 -0.000881367 0.000765877 0.000453984 -7.69344e-05 -0.000436032 0.000112487 
1550.85 0 -9.167e-05 -0.0544962 -0.000111598 0.000667851 0.0922512 0.000289998 0.000235261 0.138632 0.00224614 -0.000142656 0.000190534 0.134745 -0.00234511 0.00268076 0.000378201 -0.00112403 0.000460353 0.000965552 -0.000246252 7.57244e-05 -0.000171847 0.0011715 -0.00117764 -0.000291724 0.000510152 0.00132204 -0.000885631 0.000731372 0.000467015 -7.78014e-05 -0.000429734 0.000132353 
1551.2 0 -9.5822e-05 -0.0562165 -0.000108856 0.000661613 0.0868312 0.00027078 0.00025726 0.139496 0.00214144 -0.000192074 0.000167175 0.135659 -0.00227176 0.00271979 0.000353743 -0.00120238 0.000452671 0.000984161 -0.0003533 7.744e-05 -0.000178784 0.00109727 -0.00118011 -0.000327703 0.000494635 0.0013126 -0.000889325 0.000694562 0.000479202 -7.87145e-05 -0.000422856 0.000153134 
1551.55 0 -9.96668e-05 -0.0578706 -0.000105534 0.000654702 0.081386 0.000246277 0.000280806 0.140219 0.00203327 -0.000239655 0.000141283 0.136434 -0.0021995 0.00275623 0.000330813 -0.0012777 0.0004436 0.000997416 -0.000456068 7.44359e-05 -0.000186115 0.00102422 -0.00118192 -0.000362324 0.000477157 0.00130213 -0.000892819 0.000655732 0.000489284 -7.98712e-05 -0.000416102 0.000174448 
1551.9 0 -0.000103044 -0.059459 -0.000101186 0.000647783 0.0759243 0.000217242 0.000304997 0.140803 0.00192102 -0.000287074 0.000113925 0.137072 -0.00212526 0.00279252 0.000308729 -0.00134849 0.000433117 0.00100393 -0.000556443 6.84425e-05 -0.000194697 0.000952623 -0.00118285 -0.000395376 0.000458527 0.00129059 -0.000896646 0.000614474 0.000496088 -8.10616e-05 -0.000409716 0.000195479 
1552.25 0 -0.000106335 -0.0609792 -9.566e-05 0.000641398 0.0704532 0.00018496 0.000329246 0.141246 0.00180526 -0.000334489 8.41104e-05 0.137575 -0.00204843 0.00282753 0.000287934 -0.00141476 0.00042144 0.00100254 -0.000657826 6.24275e-05 -0.000204436 0.00088246 -0.00118307 -0.000427442 0.00043903 0.00127796 -0.000900068 0.000571041 0.000500115 -8.24932e-05 -0.000402819 0.00021589 
1552.6 0 -0.000109441 -0.0624287 -8.94663e-05 0.000635779 0.0649751 0.00015004 0.000351969 0.141552 0.00168705 -0.000381544 5.14263e-05 0.137946 -0.00196951 0.00285786 0.000268558 -0.00147694 0.000410413 0.000995324 -0.000759344 5.70153e-05 -0.000215281 0.000813341 -0.00118215 -0.000458119 0.000418372 0.00126584 -0.000902697 0.000526907 0.000503392 -8.44298e-05 -0.000394886 0.000235167 
1552.95 0 -0.00011227 -0.0638072 -8.21411e-05 0.000630528 0.059492 0.000111856 0.000371748 0.141724 0.00156497 -0.000428833 1.70539e-05 0.138183 -0.0018896 0.00288086 0.000249588 -0.00153352 0.000402039 0.000985888 -0.000857355 5.30845e-05 -0.000228163 0.000744983 -0.00117992 -0.00048695 0.000396407 0.00125536 -0.000905427 0.000482872 0.000506674 -8.61046e-05 -0.000386934 0.000253181 
1553.3 0 -0.000114929 -0.065116 -7.31011e-05 0.000625241 0.0540091 6.86616e-05 0.000388874 0.141763 0.00143827 -0.000476443 -1.66656e-05 0.138287 -0.00181073 0.00289726 0.000230547 -0.00158129 0.000396894 0.000974849 -0.00095146 5.20196e-05 -0.000243371 0.000677805 -0.00117755 -0.000513748 0.000373406 0.00124508 -0.000908415 0.000438364 0.000509647 -8.68813e-05 -0.000380417 0.000270707 
1553.65 0 -0.000117522 -0.0663554 -6.25677e-05 0.00061908 0.0485337 1.99375e-05 0.000403293 0.14167 0.00131003 -0.000524935 -4.71449e-05 0.13826 -0.00173383 0.00290994 0.000212482 -0.00161754 0.000395392 0.000961294 -0.00104487 5.41219e-05 -0.000259384 0.0006121 -0.00117548 -0.000538605 0.000351024 0.0012333 -0.000910979 0.00039325 0.000512248 -8.74632e-05 -0.000375408 0.000288109 
1554 0 -0.0001207 -0.0675235 -5.12465e-05 0.000611557 0.043071 -3.18548e-05 0.000413791 0.141444 0.00118417 -0.000574551 -7.33602e-05 0.138106 -0.00165906 0.00292152 0.000195438 -0.00164388 0.000398145 0.000945278 -0.0011403 5.75408e-05 -0.000274935 0.000547761 -0.00117297 -0.000562295 0.000331373 0.00121966 -0.000912413 0.000348397 0.000513453 -8.86173e-05 -0.000370588 0.000304944 
1554.35 0 -0.00012573 -0.068618 -3.98225e-05 0.000602856 0.037625 -8.32619e-05 0.000420769 0.141088 0.00106224 -0.000624216 -9.50018e-05 0.137825 -0.00158663 0.00293294 0.000177766 -0.00166613 0.000405228 0.00092663 -0.00123849 5.90529e-05 -0.000290263 0.000484592 -0.00116934 -0.000585616 0.000315296 0.00120464 -0.000912992 0.000304278 0.000511988 -9.03868e-05 -0.000365459 0.00032148 
1554.7 0 -0.000133698 -0.0696386 -2.91305e-05 0.000593666 0.0321996 -0.000133139 0.000427209 0.140602 0.000943122 -0.00067277 -0.000111551 0.137418 -0.00151522 0.0029441 0.000158724 -0.00168869 0.000417271 0.000904238 -0.00133914 5.71113e-05 -0.000305589 0.000422197 -0.00116512 -0.00060895 0.000302423 0.0011885 -0.000912685 0.000260219 0.000507798 -9.29341e-05 -0.000360749 0.00033799 
1555.05 0 -0.000143916 -0.0705867 -1.95198e-05 0.000585483 0.0267998 -0.00018166 0.00043655 0.13999 0.000826036 -0.000720309 -0.000121863 0.136884 -0.00144182 0.00295231 0.000139096 -0.00171177 0.000434598 0.000877255 -0.00144046 5.11237e-05 -0.000320599 0.000360562 -0.00116147 -0.000631674 0.000291672 0.00117044 -0.000910512 0.000215301 0.000502199 -9.58083e-05 -0.00035663 0.00035471 
1555.4 0 -0.000154784 -0.0714632 -1.0228e-05 0.000578526 0.0214319 -0.00022741 0.000449284 0.139253 0.000712213 -0.000769573 -0.000125128 0.136222 -0.00136634 0.00295366 0.000121097 -0.00173483 0.000454816 0.000846616 -0.00154051 4.15701e-05 -0.000334965 0.000299679 -0.00115847 -0.000653326 0.000281596 0.00114954 -0.000905994 0.000168962 0.000496931 -9.86419e-05 -0.000352571 0.000372303 
1555.75 0 -0.000165688 -0.0722674 -9.1915e-07 0.000571105 0.0161028 -0.000268747 0.000462912 0.138396 0.000603026 -0.000824041 -0.000121692 0.135434 -0.00129242 0.00294739 0.000106473 -0.00175924 0.000475642 0.000814582 -0.00163913 3.0332e-05 -0.000348947 0.00023924 -0.00115527 -0.000674678 0.000270651 0.00112597 -0.000899606 0.000121463 0.000492831 -0.00010166 -0.000348748 0.000390264 
1556.1 0 -0.000176743 -0.0729989 7.5687e-06 0.000561843 0.0108168 -0.000305541 0.000476004 0.137422 0.000497904 -0.000885521 -0.000112374 0.134521 -0.00122268 0.00293631 9.41839e-05 -0.00178647 0.000496907 0.000782488 -0.00173696 1.88877e-05 -0.000363032 0.000179088 -0.00115131 -0.000696623 0.000258128 0.00110106 -0.000891412 7.31547e-05 0.000489262 -0.000104306 -0.00034557 0.000407808 
1556.45 0 -0.000187713 -0.0736589 1.44922e-05 0.000550286 0.00557715 -0.000337842 0.000488674 0.136334 0.000394979 -0.000954244 -9.93577e-05 0.133483 -0.00115631 0.00292334 8.21806e-05 -0.00181703 0.000518425 0.000750138 -0.00183405 6.60165e-06 -0.000377526 0.000118929 -0.00114689 -0.000719595 0.000244198 0.00107591 -0.00088076 2.42142e-05 0.000485028 -0.000105928 -0.000342192 0.000425086 
1556.8 0 -0.000197405 -0.0742479 2.0494e-05 0.000536805 0.000389322 -0.000365449 0.000500593 0.135134 0.000293633 -0.00102857 -8.70389e-05 0.132326 -0.00109115 0.00291109 6.98286e-05 -0.0018508 0.000539244 0.0007176 -0.00192922 -7.80272e-06 -0.000392889 5.82425e-05 -0.0011427 -0.000744409 0.000228558 0.00105223 -0.000868282 -2.44297e-05 0.000479411 -0.00010624 -0.000337317 0.000442464 
1557.15 0 -0.000205223 -0.074765 2.66315e-05 0.000522693 -0.00474212 -0.000389166 0.000511057 0.133824 0.000195351 -0.00110489 -7.81922e-05 0.13105 -0.00102597 0.00290072 5.76137e-05 -0.00188675 0.000559027 0.000685583 -0.00202148 -2.36579e-05 -0.00040922 -2.54649e-06 -0.00113885 -0.000771352 0.000211085 0.00103174 -0.000855268 -7.20778e-05 0.000471941 -0.00010489 -0.000330646 0.000460279 
1557.5 0 -0.000212169 -0.0752112 3.34513e-05 0.000508256 -0.00981311 -0.000410651 0.000520908 0.132407 0.000101149 -0.00118123 -7.2449e-05 0.129657 -0.000960786 0.00289126 4.60677e-05 -0.0019238 0.000577494 0.000654591 -0.00211031 -3.97966e-05 -0.00042629 -6.2286e-05 -0.00113495 -0.000798826 0.000193015 0.00101302 -0.000841892 -0.000118901 0.000462622 -0.000102268 -0.000322625 0.000478264 
1557.85 0 -0.000219111 -0.075588 4.11318e-05 0.000493286 -0.0148181 -0.00043144 0.000533351 0.130883 1.10188e-05 -0.00126 -6.79421e-05 0.128154 -0.000896346 0.00288211 3.44956e-05 -0.00196139 0.000593415 0.000625702 -0.00219558 -5.7273e-05 -0.000443704 -0.000120255 -0.00113131 -0.000824939 0.000175599 0.000993259 -0.000828326 -0.00016503 0.000452654 -9.97023e-05 -0.000313935 0.000495797 
1558.2 0 -0.000225712 -0.0758959 4.89727e-05 0.00047735 -0.0197515 -0.000451369 0.000550036 0.129255 -7.51279e-05 -0.00134368 -6.19502e-05 0.126547 -0.000832051 0.00287258 2.246e-05 -0.00199885 0.000606614 0.000600875 -0.00227712 -7.68173e-05 -0.000460371 -0.000176967 -0.00112866 -0.000849385 0.000159746 0.000972326 -0.000815666 -0.000210595 0.000443272 -9.76469e-05 -0.000304435 0.000513365 
1558.55 0 -0.000231994 -0.0761363 5.6384e-05 0.000459787 -0.0246088 -0.000468293 0.000569602 0.127523 -0.000157608 -0.00143126 -5.30851e-05 0.12484 -0.00076591 0.00286265 1.12679e-05 -0.00203546 0.000617678 0.000579482 -0.00235378 -9.69266e-05 -0.000475195 -0.000233182 -0.00112644 -0.000872705 0.000145654 0.000952178 -0.000803586 -0.000255885 0.000433807 -9.44698e-05 -0.000293899 0.000531295 
1558.9 0 -0.000238328 -0.0763112 6.38566e-05 0.000441163 -0.0293844 -0.000480412 0.000591036 0.125692 -0.000237098 -0.00151931 -4.10526e-05 0.123032 -0.000698588 0.00285353 1.45501e-06 -0.00207046 0.000626227 0.000558947 -0.00242569 -0.000116812 -0.00048778 -0.000289556 -0.00112333 -0.000895447 0.000132298 0.000932704 -0.000790632 -0.000301401 0.000423672 -8.91755e-05 -0.000282912 0.000549063 
1559.25 0 -0.000244945 -0.0764211 7.20166e-05 0.000423076 -0.0340733 -0.000487288 0.00061388 0.123765 -0.000313105 -0.00160476 -2.53306e-05 0.121125 -0.00063206 0.00284498 -7.48924e-06 -0.00210412 0.000632176 0.000539385 -0.00249554 -0.000137665 -0.000498628 -0.000346525 -0.00111861 -0.000917288 0.000119355 0.000912493 -0.000776412 -0.000347549 0.000413166 -8.23416e-05 -0.000272281 0.000566441 
1559.6 0 -0.000251789 -0.0764652 8.0992e-05 0.000406435 -0.0386725 -0.000490196 0.000636023 0.121748 -0.000383937 -0.00168678 -5.66263e-06 0.119125 -0.000565888 0.00283492 -1.54805e-05 -0.00213671 0.000635666 0.000521592 -0.00256601 -0.000160659 -0.000508069 -0.000403434 -0.00111155 -0.00093685 0.000107656 0.000891579 -0.000761014 -0.00039437 0.000402411 -7.42579e-05 -0.000262212 0.000583608 
1559.95 0 -0.000258313 -0.0764428 9.09628e-05 0.000390892 -0.0431809 -0.00049027 0.000654933 0.119643 -0.000450944 -0.00176561 1.72489e-05 0.117033 -0.000497591 0.00282058 -2.06847e-05 -0.00216684 0.000637529 0.000503703 -0.00263803 -0.000186219 -0.000516517 -0.000458945 -0.0011018 -0.00095254 9.77759e-05 0.000870096 -0.000744222 -0.000441985 0.000391277 -6.53144e-05 -0.000251871 0.000600917 
1560.3 0 -0.000263532 -0.076356 0.000102119 0.000375362 -0.0475976 -0.000486726 0.000669456 0.117452 -0.000518095 -0.0018421 4.10031e-05 0.114856 -0.000426509 0.0027996 -2.10018e-05 -0.00219242 0.00063907 0.000484333 -0.00271123 -0.000213995 -0.000523455 -0.00051217 -0.00108991 -0.000963714 8.92991e-05 0.000848347 -0.000726073 -0.000490712 0.000379631 -5.58743e-05 -0.000240817 0.000617512 
1560.65 0 -0.00026679 -0.0762079 0.000113833 0.000359568 -0.0519177 -0.000478367 0.000678531 0.115177 -0.000586913 -0.00191533 6.24632e-05 0.112597 -0.000354041 0.00277168 -1.75434e-05 -0.00221177 0.000639709 0.000465828 -0.00278499 -0.000243961 -0.000527227 -0.000563651 -0.00107695 -0.000971104 8.17668e-05 0.000827206 -0.000707648 -0.000539922 0.000367379 -4.66829e-05 -0.000228834 0.000632054 
1561 0 -0.000269247 -0.0759986 0.000125753 0.000344049 -0.0561356 -0.000465323 0.00068231 0.112825 -0.000654142 -0.00198218 7.92824e-05 0.11026 -0.000281029 0.00273826 -1.32135e-05 -0.00222428 0.000639481 0.000450477 -0.00285834 -0.00027638 -0.000527489 -0.000613571 -0.00106392 -0.000975177 7.57802e-05 0.000806927 -0.000690227 -0.000588206 0.000354012 -3.94093e-05 -0.000215912 0.000644534 
1561.35 0 -0.00027299 -0.0757267 0.000138065 0.000328724 -0.0602485 -0.00044865 0.000683469 0.110395 -0.00071554 -0.00204053 9.14839e-05 0.107847 -0.000207893 0.00270095 -8.94182e-06 -0.00223132 0.000639086 0.000438029 -0.00293083 -0.000311371 -0.000525016 -0.000661633 -0.00105013 -0.000976082 7.16866e-05 0.000787371 -0.000673665 -0.000635507 0.000339962 -3.3952e-05 -0.000202347 0.000655391 
1561.7 0 -0.000278315 -0.0753909 0.000150523 0.000312995 -0.0642553 -0.000430218 0.000685395 0.107889 -0.000770846 -0.0020902 0.000101433 0.10536 -0.000135472 0.00266114 -4.5655e-06 -0.00223576 0.000636364 0.000428255 -0.00300263 -0.000348978 -0.00052053 -0.000708253 -0.0010336 -0.00097421 6.87605e-05 0.000768496 -0.000657281 -0.000682389 0.000326163 -2.88454e-05 -0.000188201 0.00066499 
1562.05 0 -0.000283444 -0.0749927 0.000162292 0.000296962 -0.0681535 -0.000410352 0.000690189 0.105307 -0.000822367 -0.00213198 0.000112422 0.1028 -6.46395e-05 0.00261972 1.76934e-07 -0.00224003 0.000629772 0.000421705 -0.00307377 -0.00038921 -0.000514809 -0.000754865 -0.00101296 -0.000970111 6.69982e-05 0.000750025 -0.000640612 -0.000728412 0.000312659 -2.3911e-05 -0.000173587 0.000673996 
1562.4 0 -0.000287685 -0.0745344 0.000173114 0.000280776 -0.0719361 -0.000387176 0.000696637 0.102654 -0.000871733 -0.00216618 0.000126261 0.100167 5.18963e-06 0.00257573 6.09541e-06 -0.00224403 0.000622281 0.000418239 -0.00314444 -0.000432172 -0.000508262 -0.000802728 -0.00098805 -0.000964884 6.81453e-05 0.000731483 -0.000623844 -0.000773311 0.000299415 -1.88772e-05 -0.00015909 0.000682317 
1562.75 0 -0.000291591 -0.0740163 0.000183833 0.00026416 -0.0755976 -0.000359583 0.00070134 0.0999386 -0.000920005 -0.0021929 0.000142302 0.0974649 7.58427e-05 0.00252779 1.36546e-05 -0.00224479 0.000616853 0.000416332 -0.00321542 -0.000476718 -0.000501445 -0.000851342 -0.000960021 -0.00095906 7.28814e-05 0.000712953 -0.00060786 -0.000817461 0.000286333 -1.22461e-05 -0.000145007 0.000689053 
1563.1 0 -0.000294921 -0.0734392 0.000195182 0.000247638 -0.0791367 -0.000327706 0.000702379 0.0971631 -0.000967335 -0.00221416 0.000160237 0.0946981 0.000147906 0.00247609 2.16919e-05 -0.00223992 0.000613785 0.000414104 -0.0032865 -0.000520484 -0.000495499 -0.000899584 -0.000930279 -0.000952609 8.02759e-05 0.000694723 -0.000592731 -0.000860563 0.000272184 -3.8366e-06 -0.00013111 0.000694037 
1563.45 0 -0.000296968 -0.0728057 0.000206279 0.000231854 -0.0825513 -0.000291129 0.000699328 0.0943286 -0.00101268 -0.00223277 0.000180173 0.0918706 0.000219422 0.00242204 2.75237e-05 -0.00223098 0.000613251 0.000409844 -0.00335605 -0.000561165 -0.0004907 -0.000946343 -0.000899182 -0.000946204 8.94947e-05 0.000677133 -0.0005782 -0.000902156 0.000256046 5.52761e-06 -0.000116996 0.000698249 
1563.8 0 -0.000298294 -0.072118 0.000216161 0.000216399 -0.0858389 -0.000249292 0.000692152 0.091435 -0.00105491 -0.00224844 0.000201913 0.0889866 0.000287874 0.00236603 2.94233e-05 -0.00222194 0.000614961 0.000403507 -0.0034227 -0.000597261 -0.00048663 -0.000991495 -0.000865979 -0.000941018 9.91198e-05 0.000660236 -0.000564408 -0.000941956 0.00023828 1.50843e-05 -0.000102723 0.000702547 
1564.15 0 -0.000299213 -0.0713779 0.000224881 0.000200375 -0.0889967 -0.000202881 0.000680696 0.0884841 -0.00109341 -0.00225821 0.000225224 0.0860516 0.000351624 0.00230808 2.82134e-05 -0.00221478 0.000618767 0.000396153 -0.00348579 -0.000629209 -0.00048287 -0.00103585 -0.000829472 -0.000937416 0.000107942 0.000642724 -0.000550704 -0.000979633 0.000218992 2.40037e-05 -8.85179e-05 0.000706565 
1564.5 0 -0.000298465 -0.070586 0.000232823 0.000184318 -0.0920199 -0.000152916 0.000664227 0.0854815 -0.0011279 -0.00226051 0.000249181 0.0830721 0.000410329 0.0022489 2.63675e-05 -0.00220956 0.000624642 0.000387858 -0.00354585 -0.000657721 -0.000479089 -0.00107932 -0.000789051 -0.000934624 0.000116117 0.000623608 -0.000536814 -0.00101534 0.000198762 3.27351e-05 -7.46126e-05 0.000709938 
1564.85 0 -0.000294918 -0.0697428 0.000240631 0.000168916 -0.0949063 -9.97943e-05 0.000642923 0.0824339 -0.00115809 -0.00225631 0.000271611 0.0800522 0.000465197 0.00218735 2.60825e-05 -0.00220578 0.000631115 0.000378653 -0.00360346 -0.000680235 -0.000475259 -0.00111965 -0.000745795 -0.000931695 0.000124702 0.000604102 -0.000522871 -0.00104949 0.000179177 4.21413e-05 -6.14657e-05 0.000712006 
1565.2 0 -0.00028856 -0.0688496 0.000248382 0.000153939 -0.0976583 -4.40686e-05 0.00061798 0.0793454 -0.00118251 -0.00224633 0.000290788 0.0769933 0.00051873 0.00212232 2.60566e-05 -0.00220312 0.000636893 0.000369595 -0.00365712 -0.000695014 -0.000471489 -0.00115541 -0.000701304 -0.000928594 0.000133981 0.000585535 -0.000508642 -0.00108178 0.000161353 5.165e-05 -4.86369e-05 0.000712019 
1565.55 0 -0.000279274 -0.0679086 0.000255304 0.000139177 -0.100279 1.30659e-05 0.000589432 0.0762181 -0.00119961 -0.00222982 0.000306643 0.0738968 0.000574592 0.0020557 2.2961e-05 -0.00220111 0.000642377 0.0003619 -0.00370422 -0.000703954 -0.000467264 -0.00118783 -0.00065621 -0.000925587 0.000143955 0.000568257 -0.000494369 -0.00111081 0.000145113 6.12797e-05 -3.52419e-05 0.000710705 
1565.9 0 -0.000267618 -0.0669225 0.000261618 0.000124584 -0.10277 7.04075e-05 0.000555715 0.0730565 -0.00120849 -0.00220572 0.000319249 0.0707659 0.000635773 0.00198969 1.42704e-05 -0.00219924 0.00064744 0.000355724 -0.00374392 -0.000708783 -0.000461791 -0.00121861 -0.000610776 -0.000922325 0.000154486 0.000551959 -0.000480736 -0.0011356 0.000129549 7.26163e-05 -2.05251e-05 0.0007089 
1566.25 0 -0.000255974 -0.0658931 0.00026823 0.000110496 -0.105127 0.000126082 0.000516797 0.0698659 -0.00120921 -0.00217388 0.000329693 0.0676058 0.000701617 0.00192374 -1.46544e-06 -0.00219811 0.000651652 0.000350174 -0.00377721 -0.000708779 -0.000455611 -0.00124825 -0.000564627 -0.000918391 0.000165185 0.000535371 -0.000468077 -0.00115697 0.000114074 8.585e-05 -4.29629e-06 0.000706522 
1566.6 0 -0.000245651 -0.064821 0.000274923 9.76878e-05 -0.107346 0.000177965 0.000476019 0.0666504 -0.00120394 -0.00213617 0.000340335 0.0644217 0.000768713 0.00185563 -2.45094e-05 -0.0021979 0.000657333 0.000343757 -0.0038051 -0.000704183 -0.000449535 -0.00127695 -0.000517852 -0.000913951 0.000176484 0.000516655 -0.000455504 -0.001177 9.81517e-05 9.99944e-05 1.22456e-05 0.000703124 
1566.95 0 -0.000235549 -0.0637048 0.000281055 8.63103e-05 -0.109428 0.00022587 0.000435889 0.0634144 -0.00119517 -0.00209552 0.000352403 0.0612198 0.000836243 0.00178436 -5.31439e-05 -0.00219649 0.00066682 0.000336399 -0.00382744 -0.000698718 -0.000442629 -0.00130444 -0.000471091 -0.000909918 0.000189137 0.00049622 -0.000442417 -0.00119676 8.23096e-05 0.000115182 2.79086e-05 0.000698493 
1567.3 0 -0.000225108 -0.0625436 0.000287159 7.52198e-05 -0.111374 0.000271056 0.000396376 0.0601603 -0.00118352 -0.00205515 0.000366236 0.0580028 0.000906662 0.00171266 -8.4475e-05 -0.00219198 0.000679161 0.000330172 -0.00384422 -0.000694828 -0.000433781 -0.00132987 -0.000424368 -0.00090703 0.000202576 0.000476851 -0.000429075 -0.00121612 6.71438e-05 0.000131256 4.25256e-05 0.000692141 
1567.65 0 -0.000215175 -0.0613385 0.000294062 6.42671e-05 -0.113186 0.000313976 0.00035739 0.0568877 -0.00116763 -0.00201799 0.000382574 0.0547699 0.000979947 0.00164447 -0.000117747 -0.00218455 0.000692819 0.000326736 -0.0038575 -0.000690518 -0.000422534 -0.00135321 -0.000376936 -0.000904956 0.000215467 0.000460546 -0.000414815 -0.00123532 5.18763e-05 0.000147127 5.61091e-05 0.000683706 
1568 0 -0.000206856 -0.0600919 0.000301146 5.42713e-05 -0.114861 0.000354036 0.000319229 0.053596 -0.00114728 -0.00198457 0.000401237 0.05152 0.00105259 0.00157887 -0.00015409 -0.00217551 0.000707551 0.000326908 -0.00386985 -0.000683053 -0.000409039 -0.00137489 -0.000327885 -0.000902511 0.000227504 0.000446988 -0.000398433 -0.00125489 3.56281e-05 0.000161944 6.86943e-05 0.000673341 
1568.35 0 -0.000200356 -0.058807 0.000307895 4.45066e-05 -0.116398 0.000390007 0.000282809 0.0502862 -0.00112393 -0.00195338 0.00042058 0.0482562 0.00112261 0.00151138 -0.000194079 -0.00216572 0.000722731 0.000330378 -0.00388132 -0.000672407 -0.000394125 -0.0013958 -0.000277528 -0.000898524 0.000238486 0.000434059 -0.000380244 -0.00127433 1.89103e-05 0.00017555 7.97687e-05 0.000662222 
1568.7 0 -0.000194158 -0.057486 0.000314625 3.3205e-05 -0.117794 0.000422212 0.000249423 0.0469638 -0.00109782 -0.00192293 0.000439076 0.044984 0.00119046 0.00143963 -0.000236455 -0.00215539 0.000737185 0.000336126 -0.00388891 -0.000659385 -0.000378202 -0.00141708 -0.000226927 -0.000892971 0.000247702 0.000421183 -0.000361645 -0.00129231 3.70705e-06 0.00018826 8.93917e-05 0.000651143 
1569.05 0 -0.000186367 -0.0561304 0.000320672 2.00528e-05 -0.119052 0.000452239 0.000219262 0.0436361 -0.00106752 -0.00189205 0.000455648 0.0417074 0.00125669 0.00136442 -0.000280198 -0.00214556 0.000749737 0.000343378 -0.00388986 -0.00064366 -0.000360927 -0.00143845 -0.000177269 -0.000886651 0.000255143 0.000409581 -0.000342573 -0.00130797 -9.06135e-06 0.000201057 9.89813e-05 0.000639052 
1569.4 0 -0.000176188 -0.0547423 0.000324867 6.2903e-06 -0.120172 0.000480487 0.000191225 0.0403071 -0.00103199 -0.00186051 0.000469203 0.0384302 0.00132245 0.00128721 -0.00032473 -0.00213716 0.000758774 0.000352668 -0.00388387 -0.000624304 -0.000342529 -0.00145907 -0.000128504 -0.000879975 0.000261461 0.000399878 -0.000322128 -0.00132187 -2.05867e-05 0.00021431 0.000109443 0.000624957 
1569.75 0 -0.000163688 -0.0533244 0.00032713 -7.42216e-06 -0.121153 0.000506081 0.000162592 0.0369784 -0.000992944 -0.00182923 0.000478975 0.0351579 0.00138987 0.00120916 -0.000370374 -0.00213085 0.000762845 0.000365046 -0.00387227 -0.000599274 -0.000323959 -0.00147824 -7.99099e-05 -0.000873269 0.000266671 0.000391933 -0.00030054 -0.00133473 -3.23714e-05 0.000227787 0.000120318 0.000607924 
1570.1 0 -0.000149235 -0.051877 0.000328458 -2.14871e-05 -0.121994 0.000527491 0.000130408 0.0336524 -0.000952401 -0.00179892 0.000484857 0.0318956 0.00145998 0.00113055 -0.000420092 -0.00212676 0.000761847 0.00038112 -0.00385676 -0.000566105 -0.000306112 -0.00149511 -3.17949e-05 -0.000866878 0.000270018 0.000385001 -0.000278214 -0.00134686 -4.43959e-05 0.000241714 0.000130797 0.000587891 
1570.45 0 -0.000133286 -0.0504008 0.000329837 -3.5486e-05 -0.122699 0.000542783 9.45223e-05 0.0303328 -0.000910362 -0.00176982 0.000487491 0.0286468 0.00153091 0.0010502 -0.000476268 -0.00212452 0.000757553 0.000400524 -0.00383788 -0.00052519 -0.000289002 -0.00150875 1.56406e-05 -0.000861531 0.000270558 0.000377946 -0.000255519 -0.00135842 -5.60001e-05 0.00025613 0.000141217 0.000566076 
1570.8 0 -0.000116861 -0.0488989 0.000331396 -4.88847e-05 -0.123271 0.000549707 5.73033e-05 0.0270234 -0.000866311 -0.00174085 0.000487743 0.025412 0.00159965 0.000966712 -0.000537407 -0.00212391 0.000752578 0.000421863 -0.00381434 -0.000480533 -0.000272234 -0.00151986 6.30439e-05 -0.000857251 0.000268087 0.000370203 -0.000233164 -0.00136964 -6.65887e-05 0.000270932 0.000152531 0.000543725 
1571.15 0 -0.000100704 -0.0473727 0.000332395 -6.22903e-05 -0.12371 0.000546381 2.17523e-05 0.0237276 -0.00082171 -0.00171115 0.000487351 0.0221896 0.00166584 0.000881085 -0.000599692 -0.00212512 0.000748587 0.000443936 -0.00378509 -0.000436141 -0.000255782 -0.00153023 0.000111276 -0.000852373 0.000262988 0.000361483 -0.000212271 -0.00138064 -7.6143e-05 0.000286517 0.000164441 0.000521018 
1571.5 0 -8.5431e-05 -0.0458219 0.000331947 -7.56063e-05 -0.124014 0.000534398 -9.92525e-06 0.0204494 -0.000779757 -0.00168177 0.000487879 0.0189805 0.00173057 0.000795617 -0.000661503 -0.00212837 0.000746035 0.000466408 -0.00375167 -0.000393042 -0.000239569 -0.00154115 0.000160329 -0.00084649 0.00025688 0.000352411 -0.00019308 -0.0013921 -8.47475e-05 0.000302632 0.000175464 0.000497561 
1571.85 0 -7.27526e-05 -0.0442473 0.000329859 -8.78669e-05 -0.124186 0.000516712 -3.76205e-05 0.0171924 -0.000743354 -0.00165285 0.000488633 0.0157873 0.00179509 0.000709083 -0.000723954 -0.00213321 0.000744568 0.000487768 -0.00371657 -0.000351146 -0.000223225 -0.00155185 0.000208927 -0.000841071 0.000251226 0.000344167 -0.000173969 -0.00140433 -9.31627e-05 0.000318938 0.000184525 0.000473047 
1572.2 0 -6.33832e-05 -0.0426517 0.000327536 -9.98159e-05 -0.124225 0.000495226 -6.30935e-05 0.0139573 -0.000712104 -0.00162308 0.000488147 0.0126147 0.00186016 0.000616724 -0.000788147 -0.00213847 0.000743281 0.000504877 -0.00367853 -0.000310667 -0.000206762 -0.00156058 0.000254985 -0.000836042 0.000245678 0.000336564 -0.00015373 -0.00141661 -0.000102217 0.000335074 0.000191157 0.000447101 
1572.55 0 -5.60222e-05 -0.0410372 0.00032626 -0.000113178 -0.124131 0.000472367 -8.82006e-05 0.0107445 -0.000683099 -0.00159178 0.000487236 0.009469 0.00192367 0.000517225 -0.000853194 -0.00214288 0.000741909 0.000516931 -0.00363447 -0.000272685 -0.000191441 -0.00156701 0.000297983 -0.000829916 0.000238633 0.000329548 -0.000132916 -0.00142919 -0.000112354 0.000351407 0.000195499 0.000420707 
1572.9 0 -4.99545e-05 -0.0394049 0.0003249 -0.000128301 -0.123907 0.000451146 -0.000115068 0.00755626 -0.000654793 -0.00155922 0.000488942 0.00635495 0.00198286 0.000415423 -0.000916353 -0.00214591 0.000741224 0.000525443 -0.00358432 -0.000239251 -0.000178867 -0.00157062 0.000339196 -0.000822285 0.000229466 0.00032353 -0.000112071 -0.00144177 -0.000124886 0.000368361 0.000198583 0.000395468 
1573.25 0 -4.55293e-05 -0.0377562 0.000321714 -0.00014389 -0.123555 0.000430701 -0.000146007 0.00439408 -0.000627534 -0.00152811 0.000493771 0.00327536 0.00203906 0.000317536 -0.000976093 -0.00214853 0.000743042 0.00053192 -0.00352855 -0.00021085 -0.00016981 -0.00157126 0.000379475 -0.000814169 0.000218884 0.000317989 -9.07855e-05 -0.00145248 -0.000140441 0.000385584 0.000201739 0.000371199 
1573.6 0 -4.14237e-05 -0.0360934 0.000317143 -0.000158222 -0.123078 0.000408271 -0.000181642 0.00126025 -0.000600986 -0.00150169 0.000499488 0.000232728 0.00209615 0.000225534 -0.00103422 -0.00215232 0.00074843 0.000538443 -0.00346648 -0.000184933 -0.0001632 -0.00156957 0.000418607 -0.000807507 0.000207722 0.000313671 -6.8418e-05 -0.00146072 -0.000157294 0.000402567 0.000204709 0.000346592 
1573.95 0 -3.684e-05 -0.0344188 0.000313351 -0.000170505 -0.12248 0.000383691 -0.000222296 -0.00184196 -0.000574262 -0.0014791 0.000504155 -0.00277153 0.00215541 0.000136787 -0.00109245 -0.00215639 0.000756619 0.000547989 -0.00339722 -0.000157753 -0.000156977 -0.00156512 0.000455665 -0.000803471 0.000196539 0.000312099 -4.51214e-05 -0.00146713 -0.000173658 0.000419403 0.000206453 0.000322168 
1574.3 0 -3.25503e-05 -0.0327343 0.000311017 -0.000181794 -0.121763 0.000356813 -0.000268661 -0.00490961 -0.000547263 -0.0014572 0.000506275 -0.00573612 0.00221327 4.76222e-05 -0.00114891 -0.00215781 0.000764825 0.00056104 -0.00331898 -0.000127715 -0.000151126 -0.00155785 0.000490048 -0.000800768 0.000184535 0.000312964 -2.11362e-05 -0.00147212 -0.000189662 0.000435923 0.000207584 0.000299605 
1574.65 0 -2.80141e-05 -0.03104 0.000308669 -0.000193666 -0.120927 0.000327724 -0.000320132 -0.00793918 -0.000521234 -0.00143567 0.000504917 -0.00865905 0.00226631 -4.25809e-05 -0.00120107 -0.00215532 0.000770249 0.000574558 -0.00322966 -9.64533e-05 -0.000145779 -0.00154898 0.000521278 -0.000797697 0.000170861 0.000314395 3.7117e-06 -0.00147547 -0.000205044 0.000451386 0.000209043 0.000278574 
1575 0 -2.26533e-05 -0.0293358 0.000305591 -0.000206243 -0.119972 0.000298232 -0.000375634 -0.0109269 -0.000497066 -0.00141668 0.000499401 -0.0115377 0.00231398 -0.000130992 -0.00125045 -0.00214812 0.000771775 0.000587105 -0.00312938 -6.5907e-05 -0.000139531 -0.00153987 0.000547897 -0.000793671 0.000156295 0.000315754 3.07736e-05 -0.00147753 -0.000218634 0.000465465 0.000209736 0.000258327 
1575.35 0 -1.76151e-05 -0.0276221 0.000301765 -0.000218501 -0.118904 0.000270131 -0.000433136 -0.0138694 -0.000475452 -0.00140218 0.000489454 -0.0143703 0.00235815 -0.000215537 -0.00130015 -0.00213457 0.000770338 0.00059991 -0.00302187 -3.7827e-05 -0.000132491 -0.0015313 0.000569675 -0.000787832 0.000141987 0.000318525 6.07614e-05 -0.00147898 -0.000229959 0.000478405 0.000209169 0.000239761 
1575.7 0 -1.46895e-05 -0.0258998 0.00029767 -0.000230203 -0.117726 0.000243868 -0.00048991 -0.016764 -0.000456919 -0.00139215 0.000476878 -0.0171574 0.00240164 -0.000297101 -0.00134994 -0.00211308 0.000767306 0.000613207 -0.00291172 -1.28242e-05 -0.000125353 -0.00152326 0.000588261 -0.00077993 0.000128522 0.00032281 9.25168e-05 -0.00147975 -0.0002392 0.000491192 0.000207685 0.000223374 
1576.05 0 -1.45116e-05 -0.0241714 0.000294102 -0.000241037 -0.11644 0.000218654 -0.00054486 -0.0196111 -0.000441097 -0.00138459 0.000465848 -0.0198993 0.00244478 -0.000376948 -0.00139744 -0.00208064 0.000763238 0.000625908 -0.00280136 1.05779e-05 -0.00011782 -0.00151531 0.000606578 -0.000770648 0.000115765 0.000326264 0.000124989 -0.00147974 -0.00024654 0.0005043 0.000204998 0.000208089 
1576.4 0 -1.59151e-05 -0.0224388 0.000291255 -0.000250592 -0.115043 0.000194463 -0.000597939 -0.0224124 -0.000429002 -0.00137806 0.000459887 -0.0225927 0.00248553 -0.000457136 -0.00144128 -0.00203388 0.000758704 0.000637393 -0.00269122 3.4244e-05 -0.000109654 -0.00150697 0.000626404 -0.000760915 0.000103727 0.00032735 0.000158182 -0.00147887 -0.000252138 0.000517016 0.000201216 0.000192351 
1576.75 0 -1.75143e-05 -0.0207038 0.000288591 -0.000260392 -0.113535 0.000173551 -0.000648761 -0.0251662 -0.000420273 -0.00137155 0.000458222 -0.0252336 0.00252175 -0.000538095 -0.00148042 -0.00197317 0.000755241 0.000647747 -0.00257891 5.81264e-05 -0.000100727 -0.00149788 0.000646996 -0.000751175 9.29287e-05 0.000327009 0.000191945 -0.00147592 -0.000256519 0.000528143 0.000196864 0.000175996 
1577.1 0 -1.85389e-05 -0.0189683 0.000285753 -0.000271569 -0.111919 0.000158393 -0.000697782 -0.0278675 -0.000410886 -0.00136397 0.000457864 -0.0278218 0.00255231 -0.000616331 -0.001514 -0.0019022 0.000754304 0.000657317 -0.00246117 8.236e-05 -9.10387e-05 -0.00148724 0.000667111 -0.000740996 8.37697e-05 0.000326588 0.000225829 -0.00146983 -0.000260506 0.000537841 0.000191476 0.000159757 
1577.45 0 -1.90633e-05 -0.0172337 0.000282852 -0.000283559 -0.110199 0.000149527 -0.000746503 -0.030512 -0.000396563 -0.00135412 0.000458305 -0.0303597 0.00257819 -0.000688144 -0.00154244 -0.00182345 0.000755977 0.000665786 -0.00233783 0.000107202 -8.07546e-05 -0.00147442 0.000685616 -0.000729453 7.62273e-05 0.000325933 0.000259317 -0.00146074 -0.000265045 0.000547345 0.000184432 0.000144344 
1577.8 0 -1.97732e-05 -0.0155013 0.000281116 -0.000295237 -0.108381 0.000146151 -0.000795436 -0.0330979 -0.000377466 -0.00134025 0.000460932 -0.032848 0.00260104 -0.000751313 -0.00156671 -0.00173774 0.000759342 0.000673309 -0.0022117 0.000133324 -6.89878e-05 -0.00146019 0.000702645 -0.000716079 6.97837e-05 0.000323934 0.000290811 -0.00144956 -0.000269882 0.00055708 0.000176313 0.000130252 
1578.15 0 -2.09182e-05 -0.0137731 0.000281357 -0.000305661 -0.106469 0.000147394 -0.000844463 -0.0356221 -0.000357207 -0.00132091 0.000465899 -0.0352845 0.00261996 -0.000806202 -0.00158806 -0.0016454 0.000762754 0.000682732 -0.00208318 0.000161265 -5.47891e-05 -0.00144574 0.000718468 -0.00070038 6.32111e-05 0.000320664 0.000320162 -0.00143642 -0.000273897 0.000566608 0.000167623 0.000116873 
1578.5 0 -2.22004e-05 -0.0120494 0.000282346 -0.000315357 -0.104465 0.0001519 -0.00089358 -0.0380817 -0.000337203 -0.00129679 0.000472869 -0.0376662 0.00263236 -0.000855886 -0.00160753 -0.00154581 0.000765372 0.000696024 -0.00194965 0.000188602 -3.95539e-05 -0.00143161 0.000733268 -0.000681921 5.5727e-05 0.00031686 0.000348625 -0.00142185 -0.000276825 0.000574602 0.000158452 0.000104165 
1578.85 0 -2.29862e-05 -0.0103311 0.000282061 -0.000325514 -0.102372 0.000157554 -0.000942092 -0.040477 -0.000318656 -0.00126892 0.000480743 -0.0399906 0.00263709 -0.00090127 -0.00162454 -0.0014401 0.000767835 0.000712267 -0.00181154 0.000212023 -2.55069e-05 -0.00141855 0.00074757 -0.000661233 4.76766e-05 0.000313239 0.000376689 -0.00140652 -0.000278346 0.000580495 0.00014891 9.27909e-05 
1579.2 0 -2.24108e-05 -0.00862136 0.000280216 -0.000335594 -0.100191 0.000163897 -0.000989607 -0.0428083 -0.000304154 -0.00123774 0.000487656 -0.0422561 0.00263588 -0.000940545 -0.00163805 -0.00133081 0.000770137 0.000729795 -0.00167077 0.000231033 -1.32449e-05 -0.00140749 0.00076075 -0.000638867 3.9429e-05 0.000309926 0.000403661 -0.00139037 -0.000278153 0.000585112 0.000138406 8.34506e-05 
1579.55 0 -2.03174e-05 -0.00692271 0.000277744 -0.000345148 -0.0979225 0.000172091 -0.0010377 -0.045073 -0.000294176 -0.00120494 0.000492482 -0.0444619 0.00262996 -0.000973959 -0.00164682 -0.00121869 0.000771686 0.000747886 -0.00152841 0.000248042 -2.24517e-06 -0.00139883 0.000771908 -0.000615894 3.09949e-05 0.000306782 0.000429168 -0.00137292 -0.000276242 0.00058864 0.00012651 7.63949e-05 
1579.9 0 -1.67795e-05 -0.00523598 0.000274273 -0.000354665 -0.0955704 0.000181727 -0.00108746 -0.0472674 -0.00028643 -0.00117301 0.000495276 -0.0466071 0.00261821 -0.00100208 -0.00165125 -0.00110454 0.000772508 0.000766643 -0.00138582 0.00026453 8.01489e-06 -0.00139127 0.000780545 -0.000593498 2.17434e-05 0.000303732 0.000453806 -0.00135269 -0.000273701 0.000590144 0.000113315 7.07146e-05 
1580.25 0 -1.16312e-05 -0.00356247 0.00026913 -0.000363752 -0.0931385 0.000191414 -0.00113833 -0.0493897 -0.000279013 -0.00114293 0.000495651 -0.0486889 0.00260017 -0.00102653 -0.0016544 -0.00098971 0.000773201 0.000784461 -0.00124359 0.000279639 1.83115e-05 -0.00138211 0.000786496 -0.000571562 1.11155e-05 0.000300492 0.00047822 -0.00132999 -0.000272501 0.000588973 9.91368e-05 6.54148e-05 
1580.6 0 -4.74832e-06 -0.00190309 0.000262621 -0.000372429 -0.0906301 0.000200424 -0.00118946 -0.0514408 -0.000271474 -0.00111286 0.000492762 -0.0507023 0.00257775 -0.00105148 -0.00165955 -0.000874483 0.0007733 0.000798598 -0.0011034 0.000292094 2.86697e-05 -0.00137042 0.000791075 -0.000549353 -8.7528e-07 0.000297052 0.000502196 -0.00130739 -0.000273135 0.000586039 8.51053e-05 5.92712e-05 
1580.95 0 3.26819e-06 -0.000258045 0.000255569 -0.000380788 -0.0880487 0.000207951 -0.00123953 -0.0534204 -0.00026398 -0.00107944 0.000487786 -0.0526422 0.00255317 -0.00108001 -0.00166714 -0.000758841 0.000769831 0.000808523 -0.000967714 0.000301986 3.8754e-05 -0.00135794 0.000795825 -0.000526646 -1.33288e-05 0.000293409 0.000524775 -0.00128596 -0.000274422 0.000581885 7.26316e-05 5.12235e-05 
1581.3 0 1.0906e-05 0.00137102 0.000248529 -0.00038847 -0.085397 0.000212415 -0.00128698 -0.0553269 -0.000255888 -0.00104084 0.000481751 -0.0545045 0.00252788 -0.00111216 -0.00167422 -0.000642954 0.000761749 0.000816624 -0.000836262 0.00031018 4.85308e-05 -0.00134638 0.000801019 -0.000502752 -2.48864e-05 0.000289752 0.000545349 -0.00126518 -0.000274989 0.000576142 6.23602e-05 4.14013e-05 
1581.65 0 1.6907e-05 0.0029816 0.000242222 -0.00039573 -0.0826762 0.000212682 -0.00133108 -0.0571575 -0.000246281 -0.000998567 0.000474971 -0.056288 0.00250187 -0.00114523 -0.00167835 -0.000527417 0.000751042 0.000824759 -0.000706865 0.000317908 5.87016e-05 -0.00133642 0.00080564 -0.000477022 -3.57663e-05 0.000286331 0.000564453 -0.00124454 -0.000274457 0.00056955 5.42407e-05 3.0585e-05 
1582 0 2.06617e-05 0.00457184 0.000237257 -0.000402727 -0.0798877 0.000209826 -0.00137135 -0.0589087 -0.00023431 -0.000954493 0.000469563 -0.0579913 0.00247359 -0.00117538 -0.00167963 -0.00041349 0.000738404 0.00083234 -0.000577873 0.000326469 6.98368e-05 -0.00132766 0.00080857 -0.000449706 -4.74122e-05 0.000283417 0.000583344 -0.00122428 -0.000273153 0.000562231 4.76683e-05 1.87973e-05 
1582.35 0 2.2356e-05 0.00614031 0.000233816 -0.000409121 -0.0770356 0.000206165 -0.00140697 -0.0605772 -0.000220436 -0.000908752 0.000467068 -0.0596119 0.0024418 -0.00120087 -0.00167896 -0.000300231 0.000722975 0.000838806 -0.000448503 0.000335242 8.1952e-05 -0.0013182 0.000809788 -0.000420716 -6.01224e-05 0.000282532 0.000602032 -0.00120406 -0.000271593 0.000552261 4.26085e-05 5.42032e-06 
1582.7 0 2.31318e-05 0.00768496 0.000231632 -0.000414603 -0.0741254 0.000204655 -0.0014372 -0.0621615 -0.000205351 -0.000861287 0.000466664 -0.0611504 0.0024064 -0.0012222 -0.00167653 -0.000185379 0.000704972 0.0008451 -0.000317592 0.000342384 9.47387e-05 -0.00130571 0.000809248 -0.00039035 -7.29392e-05 0.000284266 0.000618861 -0.00118278 -0.000269809 0.000539262 4.02215e-05 -9.25902e-06 
1583.05 0 2.47503e-05 0.00920384 0.000230664 -0.000419484 -0.0711625 0.000208228 -0.00146255 -0.0636624 -0.00018817 -0.000812534 0.000467264 -0.0626087 0.00236747 -0.0012399 -0.00167148 -6.8123e-05 0.000684895 0.000852483 -0.000183737 0.000348736 0.000108714 -0.00129027 0.00080669 -0.000359625 -8.53707e-05 0.000287958 0.000632378 -0.00116019 -0.000267857 0.000525447 4.07973e-05 -2.35873e-05 
1583.4 0 2.86845e-05 0.0106958 0.000230833 -0.000425407 -0.0681522 0.000217924 -0.00148487 -0.0650794 -0.00016739 -0.000763223 0.000468916 -0.0639881 0.00232323 -0.00125187 -0.00166193 5.13402e-05 0.000663033 0.000861096 -4.74973e-05 0.000357557 0.000124787 -0.00127418 0.000802123 -0.000328745 -9.71358e-05 0.000292631 0.000643185 -0.00113691 -0.000266604 0.00051162 4.32003e-05 -3.57079e-05 
1583.75 0 3.51444e-05 0.0121594 0.000231114 -0.000432945 -0.0650993 0.000233232 -0.00150592 -0.0664091 -0.000142335 -0.000714273 0.000471508 -0.0652861 0.00227183 -0.00125548 -0.00164753 0.000171457 0.000639966 0.000869294 8.70725e-05 0.000370297 0.000142256 -0.00125759 0.000796432 -0.000297932 -0.000107553 0.000297452 0.000652948 -0.001113 -0.000266677 0.000496958 4.5926e-05 -4.56819e-05 
1584.1 0 4.36635e-05 0.0135933 0.000231351 -0.00044024 -0.0620073 0.000252553 -0.00152678 -0.06765 -0.000114544 -0.000665886 0.000474226 -0.0664991 0.00221398 -0.00125404 -0.00163035 0.000290588 0.000616174 0.000876193 0.000216403 0.000386715 0.000158728 -0.00123856 0.000790759 -0.000267631 -0.000116229 0.000302187 0.000661827 -0.00108852 -0.00026758 0.000481287 4.78444e-05 -5.45359e-05 
1584.45 0 5.39657e-05 0.0149962 0.000232766 -0.000446087 -0.0588797 0.000273128 -0.00154742 -0.0688023 -8.68592e-05 -0.000618517 0.000477254 -0.0676261 0.00215076 -0.00125365 -0.00161161 0.000408571 0.000591288 0.000883005 0.000341046 0.000406253 0.000172873 -0.00121628 0.000785319 -0.000237776 -0.000123562 0.000306551 0.000668881 -0.00106411 -0.000268211 0.000465657 4.90278e-05 -6.27534e-05 
1584.8 0 6.6084e-05 0.0163669 0.00023587 -0.000451537 -0.0557211 0.000292504 -0.00156784 -0.0698659 -5.97507e-05 -0.00057341 0.000481468 -0.0686689 0.00208209 -0.00125505 -0.00159204 0.000524009 0.000563529 0.000890871 0.000464186 0.000428133 0.000185658 -0.00119148 0.000779115 -0.000208521 -0.000130575 0.000310648 0.000672955 -0.00103969 -0.000267691 0.000450359 5.07578e-05 -7.12728e-05 
1585.15 0 8.03476e-05 0.0177049 0.000239642 -0.000457919 -0.0525357 0.000309653 -0.00158915 -0.0708405 -3.03258e-05 -0.000532086 0.000487738 -0.0696312 0.00200906 -0.00125498 -0.00157304 0.000633633 0.000532413 0.000899369 0.000588098 0.000452514 0.000198242 -0.00116597 0.000771796 -0.000180163 -0.000137663 0.000314316 0.000673726 -0.0010147 -0.000266287 0.000434586 5.35948e-05 -8.0142e-05 
1585.5 0 9.72987e-05 0.0190111 0.000242973 -0.000465425 -0.0493265 0.00032362 -0.00161232 -0.071726 2.78521e-06 -0.000495076 0.000495981 -0.0705154 0.00193453 -0.00125188 -0.00155359 0.000736246 0.000500414 0.000907061 0.000713049 0.00047888 0.000210265 -0.00114094 0.000764239 -0.000152948 -0.000144512 0.000316985 0.000672564 -0.000989445 -0.000264082 0.0004178 5.69346e-05 -8.84205e-05 
1585.85 0 0.000116678 0.0202854 0.000246046 -0.000473811 -0.0460959 0.000332984 -0.00163693 -0.0725242 3.76146e-05 -0.000460515 0.000505022 -0.0713228 0.00186029 -0.00124715 -0.00153235 0.000833315 0.000471135 0.000913657 0.000839149 0.000503858 0.000221002 -0.00111657 0.000756519 -0.000126607 -0.000151343 0.000318414 0.000670866 -0.000964748 -0.000261168 0.000400441 6.01189e-05 -9.61438e-05 
1586.2 0 0.000137216 0.0215256 0.000249725 -0.000483026 -0.0428464 0.000336868 -0.00166249 -0.0732376 7.39224e-05 -0.000426466 0.000513459 -0.072054 0.00178766 -0.00124187 -0.00151047 0.000927229 0.000445801 0.000918256 0.000966309 0.000523967 0.000231023 -0.00109283 0.000747683 -9.95244e-05 -0.000158233 0.000317803 0.000668473 -0.000939947 -0.000258232 0.000383333 6.38035e-05 -0.000103915 
1586.55 0 0.000157994 0.0227296 0.000254202 -0.000492771 -0.0395802 0.000335576 -0.00168969 -0.0738685 0.000114354 -0.000391886 0.000520789 -0.0727081 0.00171904 -0.00123619 -0.0014893 0.0010187 0.000422407 0.000919683 0.00109385 0.000538932 0.000240784 -0.00106991 0.000738073 -7.052e-05 -0.00016547 0.000314563 0.000664971 -0.000913323 -0.000255519 0.000366191 6.92417e-05 -0.000112104 
1586.9 0 0.0001792 0.0238966 0.000259292 -0.000503035 -0.0363002 0.000329455 -0.00171846 -0.0744184 0.000160204 -0.000354832 0.000527764 -0.0732844 0.00165629 -0.00123067 -0.00146886 0.00110698 0.000399713 0.000918276 0.00122119 0.000550875 0.000249341 -0.00104809 0.000728573 -4.04572e-05 -0.00017421 0.000309676 0.000660414 -0.000884228 -0.000253055 0.000347537 7.59594e-05 -0.000121006 
1587.25 0 0.000201458 0.0250255 0.000264768 -0.000513836 -0.0330095 0.000318658 -0.00174762 -0.0748878 0.000211233 -0.000313277 0.000535832 -0.0737814 0.00159801 -0.00122565 -0.0014479 0.00119223 0.000377628 0.000914797 0.00134762 0.000561349 0.000256525 -0.0010272 0.000719968 -1.02259e-05 -0.000184825 0.000304158 0.000655697 -0.000853243 -0.000250799 0.000327638 8.28632e-05 -0.000131259 
1587.6 0 0.000224255 0.0261149 0.000269806 -0.000525129 -0.0297124 0.000303471 -0.00177601 -0.0752763 0.00026684 -0.000268128 0.000546774 -0.0741969 0.00154104 -0.0012206 -0.00142518 0.00127648 0.000354231 0.000910544 0.00147217 0.000568953 0.000263238 -0.00100697 0.000713067 2.11958e-05 -0.000196801 0.000298176 0.000650795 -0.000821175 -0.000248439 0.000308198 8.93542e-05 -0.000142758 
1587.95 0 0.000247341 0.0271636 0.000274088 -0.000536949 -0.0264143 0.000283416 -0.001803 -0.0755832 0.00032621 -0.000222595 0.000562166 -0.0745299 0.00148355 -0.00121538 -0.00140033 0.00136165 0.000327124 0.000907788 0.00159424 0.000573026 0.000270413 -0.000987856 0.00070789 5.42753e-05 -0.000209815 0.000291995 0.000644337 -0.000788453 -0.000245894 0.000290184 9.59691e-05 -0.000154447 
1588.3 0 0.000271673 0.0281705 0.000277809 -0.000548881 -0.0231208 0.000258819 -0.00182905 -0.0758071 0.000387516 -0.000177665 0.000581038 -0.0747823 0.00142505 -0.00121037 -0.00137389 0.00144716 0.000295559 0.000907492 0.00171268 0.000574528 0.00027825 -0.000970223 0.000704364 8.77245e-05 -0.000223357 0.000284897 0.000636605 -0.000755245 -0.00024323 0.000272787 0.000103358 -0.000165492 
1588.65 0 0.000296893 0.0291356 0.000281239 -0.00055975 -0.0198379 0.000232132 -0.00185382 -0.0759476 0.000448804 -0.000131107 0.000598945 -0.0749556 0.0013648 -0.00120561 -0.00134708 0.00153085 0.000261454 0.000906817 0.00182516 0.000574656 0.000285379 -0.000953218 0.000701645 0.000120469 -0.000236978 0.000274802 0.000628499 -0.000720864 -0.00024013 0.000254992 0.000111657 -0.000175486 
1589 0 0.000320373 0.0300576 0.000283969 -0.000568861 -0.0165709 0.000203747 -0.001877 -0.076007 0.000510213 -8.14003e-05 0.000611865 -0.0750505 0.00130169 -0.00120154 -0.00132119 0.00161018 0.000225744 0.000901928 0.00193076 0.000574471 0.000290995 -0.000936056 0.000698316 0.000152893 -0.000251586 0.000260711 0.000620088 -0.000684858 -0.000235838 0.000237615 0.000120841 -0.000184438 
1589.35 0 0.000341647 0.0309363 0.000285604 -0.000576012 -0.0133221 0.000171478 -0.00190032 -0.0759889 0.000572903 -2.95873e-05 0.000620294 -0.0750685 0.00123735 -0.00119897 -0.00129706 0.00168506 0.000186078 0.000891242 0.00202997 0.000573992 0.000295831 -0.000918906 0.000694176 0.000185376 -0.000268038 0.000242971 0.000611119 -0.000648339 -0.000230737 0.000220853 0.000129924 -0.000193056 
1589.7 0 0.000363216 0.0317728 0.000286988 -0.000581229 -0.0100928 0.000137278 -0.00192512 -0.0758958 0.000637646 2.31619e-05 0.00062704 -0.0750109 0.00117456 -0.00119755 -0.0012745 0.00175856 0.000140648 0.000875451 0.0021239 0.000572817 0.000300474 -0.000902099 0.000689852 0.000217843 -0.000285239 0.000222791 0.000601258 -0.00061212 -0.000225272 0.000203822 0.000137557 -0.000201489 
1590.05 0 0.000385401 0.0325672 0.000288479 -0.000584146 -0.00688444 0.000105956 -0.0019502 -0.0757271 0.00070442 7.56356e-05 0.000632274 -0.0748772 0.00111386 -0.00119468 -0.00125307 0.00183214 9.04048e-05 0.000856413 0.0022137 0.000570312 0.000304672 -0.000885011 0.000686389 0.000250394 -0.000301542 0.000201175 0.000590326 -0.000575739 -0.000219495 0.000185846 0.000144187 -0.000209632 
1590.4 0 0.000406355 0.0333183 0.000289462 -0.000584839 -0.00370061 7.82704e-05 -0.00197214 -0.0754829 0.000771134 0.000125356 0.000633766 -0.0746642 0.0010547 -0.00118781 -0.00123274 0.00190343 3.7523e-05 0.000833453 0.0023001 0.000565782 0.000308973 -0.000865343 0.000684326 0.000282574 -0.000317332 0.000179457 0.000578261 -0.000537672 -0.000214714 0.000167658 0.000151083 -0.000217671 
1590.75 0 0.000425298 0.0340251 0.000289576 -0.000584526 -0.000547694 5.27955e-05 -0.00198854 -0.0751668 0.000835818 0.000170528 0.000631967 -0.0743711 0.000994999 -0.00117562 -0.00121237 0.00197005 -1.7794e-05 0.000804729 0.00238504 0.000559749 0.000315037 -0.000841596 0.000682657 0.000314185 -0.000333849 0.000159718 0.000564596 -0.000496946 -0.000211525 0.000151611 0.000158394 -0.000225561 
1591.1 0 0.00044337 0.0346867 0.000288456 -0.000584223 0.00256783 3.04802e-05 -0.00199931 -0.074782 0.000898268 0.000212394 0.000630307 -0.0740001 0.000932543 -0.00115772 -0.0011891 0.00203195 -7.6976e-05 0.000771556 0.00247084 0.000555173 0.000324808 -0.000815237 0.000680664 0.000345006 -0.000351418 0.000141919 0.000549061 -0.000453902 -0.000209619 0.000139156 0.000165732 -0.000232712 
1591.45 0 0.000461416 0.0353033 0.000286112 -0.000584218 0.00564287 1.37593e-05 -0.00200557 -0.0743278 0.000957695 0.000253943 0.00063108 -0.0735551 0.000868881 -0.00113356 -0.00115997 0.0020907 -0.000138347 0.000736306 0.00255823 0.000554115 0.000338835 -0.000788459 0.000678788 0.000375652 -0.000369101 0.00012356 0.000532584 -0.000409848 -0.000208882 0.000128932 0.000173171 -0.000238935 
1591.8 0 0.000479564 0.0358755 0.000283849 -0.000584605 0.00867649 3.20705e-06 -0.00200681 -0.0738025 0.00101237 0.000296225 0.000632223 -0.0730379 0.000806198 -0.00110334 -0.00112479 0.00214744 -0.000195323 0.000700156 0.00264535 0.000556602 0.000354761 -0.000761687 0.000677447 0.000406579 -0.000385208 0.000103393 0.000515196 -0.000365305 -0.000208934 0.000118896 0.000181519 -0.000244876 
1592.15 0 0.000497952 0.0364042 0.000282498 -0.000585698 0.0116651 -2.61259e-06 -0.00200014 -0.0732075 0.00106245 0.000339541 0.0006306 -0.0724501 0.000743887 -0.00106667 -0.00108593 0.00220225 -0.000244224 0.000664368 0.00272906 0.000561791 0.000370047 -0.00073492 0.000676875 0.000436923 -0.000399677 8.33387e-05 0.000496267 -0.000319547 -0.000209188 0.00010941 0.000190613 -0.00025013 
1592.5 0 0.00051693 0.0368886 0.000281326 -0.000586628 0.0146048 -5.85117e-06 -0.00198363 -0.0725452 0.00110868 0.000383842 0.000626041 -0.0717943 0.000680434 -0.00102227 -0.00104651 0.00225497 -0.000288023 0.0006292 0.00280632 0.000568237 0.000384834 -0.000708175 0.000677455 0.000465639 -0.000413615 6.49191e-05 0.00047515 -0.000272026 -0.000209632 0.000100628 0.000199636 -0.000254306 
1592.85 0 0.000537498 0.0373308 0.000279006 -0.000586573 0.0174953 -6.3085e-06 -0.00195883 -0.0718172 0.0011508 0.000427225 0.00061753 -0.071072 0.000616176 -0.000971513 -0.00100956 0.00230421 -0.000328246 0.00059371 0.00287706 0.000576164 0.000400296 -0.000680993 0.000677793 0.000492413 -0.000427008 4.75908e-05 0.000451758 -0.000222328 -0.000210129 9.11749e-05 0.00020789 -0.000257668 
1593.2 0 0.000560023 0.0377349 0.000275433 -0.000586566 0.0203334 -2.77244e-06 -0.00192935 -0.0710256 0.00118979 0.000467282 0.000601921 -0.070285 0.000553397 -0.00091788 -0.000976265 0.00234903 -0.000363313 0.00055775 0.00294501 0.000586318 0.000416324 -0.000652781 0.000675781 0.000517206 -0.000439603 3.20137e-05 0.000427363 -0.000170831 -0.000210323 8.05075e-05 0.00021442 -0.000259921 
1593.55 0 0.000584152 0.0381021 0.000270981 -0.000587926 0.0231134 3.04153e-06 -0.00189766 -0.0701733 0.00122667 0.000504001 0.000578566 -0.0694378 0.000493125 -0.000864665 -0.000945293 0.00239098 -0.000393282 0.000522139 0.00301297 0.000598744 0.000431392 -0.000623771 0.000672091 0.000539807 -0.000451852 1.84733e-05 0.000402822 -0.000118064 -0.000210986 6.89935e-05 0.000219779 -0.000260859 
1593.9 0 0.000609183 0.0384309 0.000265534 -0.000591306 0.0258337 8.3681e-06 -0.00186463 -0.0692628 0.00125988 0.000538412 0.000549835 -0.0685337 0.000434269 -0.000814602 -0.000914704 0.00243065 -0.000420542 0.000487672 0.00308008 0.000612473 0.000444058 -0.000594615 0.000668165 0.000561298 -0.000463705 5.64355e-06 0.000377693 -6.41399e-05 -0.000212956 5.70479e-05 0.000225355 -0.000260966 
1594.25 0 0.000634485 0.0387215 0.000259084 -0.000596578 0.0284957 1.12948e-05 -0.00183126 -0.0682959 0.00128768 0.000570191 0.00051791 -0.0675737 0.000375738 -0.000768003 -0.000884369 0.00246615 -0.000446104 0.000455695 0.00314374 0.000625574 0.00045352 -0.000565659 0.000662531 0.000582684 -0.00047551 -6.84973e-06 0.000351447 -9.45698e-06 -0.000216363 4.47468e-05 0.000232156 -0.000260691 
1594.6 0 0.000660802 0.0389743 0.000252215 -0.000602054 0.031098 1.11401e-05 -0.00179839 -0.0672756 0.00131023 0.000599426 0.000485396 -0.0665603 0.000317734 -0.000724064 -0.000855287 0.00249598 -0.000468016 0.000427986 0.0032031 0.000637142 0.000460491 -0.000536238 0.000653643 0.000603826 -0.000488049 -1.86293e-05 0.000324137 4.51505e-05 -0.000221272 3.26431e-05 0.000239868 -0.000260516 
1594.95 0 0.000688373 0.0391875 0.000245371 -0.000606845 0.0336384 8.95744e-06 -0.00176716 -0.066206 0.001329 0.000625926 0.000452987 -0.0654981 0.000259778 -0.00068341 -0.000827646 0.0025215 -0.000484292 0.000405859 0.00325871 0.000647337 0.00046688 -0.000506789 0.000643222 0.000624163 -0.00050048 -3.04115e-05 0.000296814 9.95199e-05 -0.00022708 2.20525e-05 0.000247293 -0.000261056 
1595.3 0 0.000715772 0.03936 0.000237368 -0.000611015 0.0361188 5.05411e-06 -0.00173839 -0.0650865 0.00134466 0.00064867 0.000418633 -0.0643908 0.000201604 -0.000645559 -0.0008003 0.00254423 -0.000496196 0.000389357 0.00330967 0.000654293 0.000473163 -0.000479136 0.000634509 0.000643673 -0.000512784 -4.33518e-05 0.00027068 0.000153782 -0.000232775 1.41729e-05 0.00025464 -0.000262614 
1595.65 0 0.000741695 0.0394932 0.000227347 -0.000613873 0.0385394 -1.31464e-06 -0.00171203 -0.0639153 0.00135567 0.000667152 0.000381912 -0.063241 0.000145609 -0.000608806 -0.000771685 0.00256349 -0.000506447 0.000377857 0.00335447 0.000655817 0.000479181 -0.000452967 0.000628912 0.000662724 -0.000527043 -5.75447e-05 0.000245581 0.000207532 -0.000237749 8.7492e-06 0.000262842 -0.00026491 
1596 0 0.000765708 0.0395879 0.00021633 -0.00061498 0.0408985 -1.10744e-05 -0.00168741 -0.0626941 0.0013615 0.000681459 0.000345532 -0.06205 9.49833e-05 -0.000573064 -0.00074087 0.00257889 -0.000514088 0.000371082 0.00339391 0.000652718 0.000484332 -0.000426782 0.000624534 0.000681084 -0.000544162 -7.2617e-05 0.000221569 0.000259684 -0.000242624 4.59548e-06 0.000271846 -0.000267756 
1596.35 0 0.000788488 0.0396445 0.00020588 -0.000614838 0.0431967 -2.55391e-05 -0.00166276 -0.0614274 0.00136458 0.000691678 0.000311585 -0.0608167 5.11908e-05 -0.000540051 -0.000708276 0.00259193 -0.000514841 0.000367772 0.00343014 0.000647034 0.000487371 -0.00040018 0.000619095 0.000698384 -0.00056231 -8.89336e-05 0.00019943 0.000309006 -0.000248457 5.41112e-07 0.000280986 -0.000271653 
1596.7 0 0.000810758 0.0396638 0.000196732 -0.000614447 0.0454332 -4.46669e-05 -0.00163677 -0.0601187 0.00136664 0.000698537 0.000276905 -0.0595398 1.36698e-05 -0.000510444 -0.00067562 0.00260413 -0.000505977 0.000366487 0.00346356 0.000639987 0.000487935 -0.00037415 0.000612539 0.000714075 -0.00057924 -0.000106796 0.000179534 0.000355409 -0.000255068 -4.49032e-06 0.000289473 -0.000276412 
1597.05 0 0.000831472 0.039646 0.000188171 -0.000614388 0.0476035 -6.70584e-05 -0.00160894 -0.0587705 0.00136741 0.000702581 0.000236949 -0.0582187 -1.98105e-05 -0.000484131 -0.000643731 0.00261359 -0.00048846 0.000367485 0.00349323 0.000631991 0.000486598 -0.000348956 0.000605914 0.000727183 -0.000595191 -0.000125423 0.000161387 0.000399815 -0.000261583 -1.0388e-05 0.000296987 -0.000280484 
1597.4 0 0.000848698 0.0395919 0.000179003 -0.000614578 0.0497015 -9.16756e-05 -0.00157949 -0.0573866 0.00136674 0.000704328 0.00019257 -0.0568554 -5.07519e-05 -0.000462398 -0.00061235 0.00261607 -0.00046592 0.000373188 0.00351904 0.000623061 0.000483748 -0.000324264 0.000599783 0.000737277 -0.00061161 -0.000143059 0.000144243 0.000443145 -0.000266566 -1.66851e-05 0.000302425 -0.000283773 
1597.75 0 0.000862253 0.0395024 0.000169145 -0.000615181 0.051724 -0.000118929 -0.00155012 -0.0559713 0.00136561 0.000704281 0.000147082 -0.0554552 -7.94954e-05 -0.000444678 -0.000583198 0.00261093 -0.00044147 0.000386409 0.00354118 0.000613723 0.000479023 -0.000300786 0.000593729 0.00074485 -0.000628941 -0.000159165 0.000126966 0.000486385 -0.0002695 -2.43962e-05 0.000305169 -0.000287439 
1598.1 0 0.000873183 0.0393777 0.000159025 -0.000616121 0.0536731 -0.000148569 -0.00152173 -0.0545263 0.00136598 0.000702934 0.000102143 -0.0540218 -0.000108035 -0.000427901 -0.000558887 0.00259951 -0.000415859 0.000405889 0.00355999 0.000604701 0.000472754 -0.000279491 0.000586518 0.000750184 -0.000646564 -0.000175131 0.000109322 0.000530488 -0.00027156 -3.35765e-05 0.000306454 -0.000291665 
1598.45 0 0.000882171 0.0392181 0.000148217 -0.000616125 0.0555505 -0.00017972 -0.00149426 -0.0530511 0.00136925 0.000700623 5.68271e-05 -0.0525551 -0.000138761 -0.000409651 -0.000540787 0.00258202 -0.000390666 0.000426858 0.00357708 0.000595392 0.000466193 -0.000260068 0.000577415 0.000752691 -0.000663731 -0.0001918 9.17795e-05 0.000575545 -0.000272778 -4.31541e-05 0.000306937 -0.000296145 
1598.8 0 0.000890397 0.0390242 0.000136232 -0.000614065 0.0573557 -0.000211467 -0.00146757 -0.0515451 0.00137566 0.000697079 9.2614e-06 -0.0510533 -0.000172121 -0.000388212 -0.000528947 0.00255886 -0.000367878 0.000447172 0.00359447 0.000585197 0.000459762 -0.000241171 0.000566484 0.000752189 -0.000679779 -0.00020831 7.47616e-05 0.000620614 -0.000272149 -5.31112e-05 0.000305448 -0.000301141 
1599.15 0 0.00089811 0.0387974 0.000123609 -0.000609842 0.0590868 -0.000242984 -0.00144067 -0.05001 0.00138556 0.000690093 -4.16122e-05 -0.0495169 -0.00020904 -0.000362669 -0.00052165 0.00253133 -0.000347903 0.000467866 0.00361164 0.00057363 0.00045314 -0.000221654 0.000554372 0.000749819 -0.000693332 -0.000223204 5.83746e-05 0.000665067 -0.000269968 -6.33848e-05 0.000301147 -0.000306764 
1599.5 0 0.000903308 0.038538 0.000110663 -0.00060346 0.0607417 -0.000275506 -0.00141121 -0.0484494 0.0013971 0.000677978 -9.46547e-05 -0.0479495 -0.000250742 -0.000334001 -0.000514906 0.00249868 -0.000330714 0.000489573 0.00362693 0.000561079 0.000445736 -0.000201665 0.000542321 0.000746125 -0.000704486 -0.000235881 4.22249e-05 0.000709456 -0.000266548 -7.3841e-05 0.00029501 -0.000312553 
1599.85 0 0.000905104 0.0382459 9.75736e-05 -0.00059573 0.062319 -0.00031161 -0.00137506 -0.0468663 0.00140629 0.000663561 -0.000146296 -0.0463552 -0.000296529 -0.000303414 -0.000504481 0.00245959 -0.000316482 0.00051182 0.00363977 0.00054821 0.000437434 -0.0001823 0.000529781 0.000741188 -0.000714801 -0.000247131 2.64904e-05 0.000754231 -0.000262517 -8.3754e-05 0.000287178 -0.00031864 
1600.2 0 0.000904803 0.0379208 8.46954e-05 -0.000588001 0.0638192 -0.000350547 -0.00133116 -0.0452622 0.00141225 0.000650703 -0.000193652 -0.0447381 -0.000344602 -0.000269785 -0.00048982 0.00241611 -0.00030689 0.000532548 0.00365138 0.000533984 0.000429586 -0.000164663 0.000515344 0.000735867 -0.000725112 -0.000259341 1.10019e-05 0.00079984 -0.000259078 -9.2113e-05 0.000276986 -0.000324624 
1600.55 0 0.000902905 0.0375643 7.23718e-05 -0.000580629 0.0652434 -0.000389216 -0.00128479 -0.0436375 0.00141615 0.000639945 -0.000235346 -0.0430988 -0.000393387 -0.000230711 -0.000473125 0.00237121 -0.000302994 0.000550331 0.00366324 0.000517654 0.000422008 -0.000148686 0.000499935 0.000730988 -0.000735015 -0.000273428 -4.53349e-06 0.000846633 -0.000255506 -9.92164e-05 0.000264093 -0.000328792 
1600.9 0 0.000899588 0.0371781 6.01404e-05 -0.000573328 0.0665915 -0.000425787 -0.00123944 -0.0419922 0.00141836 0.000630158 -0.000271999 -0.0414367 -0.000442268 -0.000186524 -0.000456091 0.0023263 -0.00030238 0.000566748 0.00367456 0.000498675 0.000412462 -0.000132879 0.000485011 0.000727466 -0.000743923 -0.000287655 -1.99128e-05 0.000893692 -0.000250623 -0.000105205 0.000248527 -0.000330462 
1601.25 0 0.000894619 0.0367632 4.77552e-05 -0.000566204 0.0678625 -0.000459867 -0.00119278 -0.0403269 0.00141972 0.00062056 -0.000305449 -0.0397532 -0.000490906 -0.000139405 -0.000438617 0.00228223 -0.000302922 0.000582824 0.00368347 0.000476058 0.000400244 -0.000115753 0.000470032 0.000725959 -0.000752756 -0.000300676 -3.52566e-05 0.000939508 -0.000244925 -0.000109968 0.000231464 -0.000330433 
1601.6 0 0.000887942 0.0363214 3.58898e-05 -0.000559125 0.0690547 -0.000493947 -0.00114189 -0.0386435 0.00142181 0.000612921 -0.000336195 -0.0380519 -0.000539839 -9.01707e-05 -0.000420309 0.00223822 -0.000304386 0.000596557 0.00368898 0.000449251 0.000386701 -9.64494e-05 0.000454064 0.000725638 -0.000762817 -0.000312216 -5.08107e-05 0.000983322 -0.000239341 -0.000114802 0.000214999 -0.000329261 
1601.95 0 0.000881662 0.0358529 2.54335e-05 -0.000552176 0.0701666 -0.000528631 -0.00108646 -0.0369444 0.00142502 0.000611873 -0.000365176 -0.0363366 -0.000588753 -3.8548e-05 -0.000400954 0.00219137 -0.000308643 0.000605014 0.00369231 0.000419319 0.000373667 -7.52764e-05 0.00043648 0.000725596 -0.000773859 -0.000323614 -6.59723e-05 0.00102536 -0.000233301 -0.0001202 0.000200099 -0.000326065 
1602.3 0 0.000876659 0.0353569 1.68803e-05 -0.000545058 0.0711996 -0.000561595 -0.00102856 -0.0352292 0.00142916 0.000621223 -0.000396019 -0.0346071 -0.000636245 1.5906e-05 -0.000380405 0.00214173 -0.000319745 0.000608265 0.00369412 0.00038743 0.000362185 -5.38325e-05 0.000416299 0.00072581 -0.000784467 -0.00033654 -8.01482e-05 0.00106524 -0.00022592 -0.000125754 0.000186096 -0.000319684 
1602.65 0 0.000872278 0.0348338 9.34044e-06 -0.000537212 0.0721533 -0.000593251 -0.000970386 -0.0334956 0.00143309 0.000640515 -0.000429989 -0.032861 -0.000681652 7.27908e-05 -0.000358936 0.0020923 -0.000339473 0.000609947 0.00369137 0.00035347 0.000351171 -3.33895e-05 0.000393662 0.00072689 -0.000794593 -0.000349565 -9.34725e-05 0.00110263 -0.000217437 -0.000131581 0.000172719 -0.000309634 
1603 0 0.000868441 0.0342841 2.19218e-06 -0.000528553 0.0730242 -0.00062423 -0.00091264 -0.0317425 0.00143407 0.000665423 -0.000464295 -0.0311001 -0.000725769 0.000131678 -0.000338328 0.00204416 -0.000366717 0.0006133 0.00368099 0.000317651 0.000339404 -1.37058e-05 0.000369832 0.000729316 -0.000804301 -0.000360286 -0.000106466 0.00113828 -0.000208562 -0.000136971 0.000159705 -0.000297466 
1603.35 0 0.000863967 0.0337077 -4.79503e-06 -0.000519183 0.0738096 -0.000654312 -0.000856059 -0.0299719 0.0014301 0.000691665 -0.000495819 -0.0293308 -0.000770379 0.000191325 -0.000321898 0.00199519 -0.000401169 0.000617347 0.00366257 0.000280738 0.000328308 6.78889e-06 0.000344591 0.000732667 -0.000813361 -0.000369217 -0.000118997 0.0011729 -0.000199188 -0.000141088 0.000146761 -0.0002858 
1603.7 0 0.0008561 0.0331055 -1.20972e-05 -0.000509824 0.0745109 -0.000685013 -0.000802379 -0.0281878 0.00142227 0.000718429 -0.000520654 -0.0275574 -0.000816539 0.00024992 -0.000310238 0.00194337 -0.000442297 0.000619831 0.00363721 0.000243031 0.000318786 2.77834e-05 0.000316512 0.000735686 -0.000821564 -0.000378413 -0.000131681 0.00120632 -0.000188686 -0.000143748 0.000134035 -0.000275645 
1604.05 0 0.000844541 0.0324796 -1.95738e-05 -0.000500967 0.0751305 -0.000718298 -0.000751447 -0.0263938 0.00141073 0.000746905 -0.000537609 -0.0257786 -0.000864078 0.000307899 -0.000300766 0.00188908 -0.000488211 0.000619945 0.00360657 0.000205106 0.000308838 4.74387e-05 0.000286057 0.000738169 -0.000828342 -0.000388859 -0.000145595 0.001238 -0.000177132 -0.000144793 0.000122356 -0.000266114 
1604.4 0 0.000831858 0.0318326 -2.70727e-05 -0.000491977 0.0756682 -0.000753103 -0.00070047 -0.0245941 0.00139337 0.00077715 -0.000550425 -0.0239925 -0.000912292 0.000367193 -0.000291521 0.00183224 -0.000536502 0.000618198 0.00357141 0.000166928 0.000297095 6.51603e-05 0.000253188 0.000740734 -0.000833636 -0.000398715 -0.000160179 0.00126763 -0.000164787 -0.000144973 0.000112027 -0.000256536 
1604.75 0 0.000819747 0.0311655 -3.50143e-05 -0.000482156 0.0761219 -0.000786352 -0.000649135 -0.0227942 0.00136971 0.000808527 -0.000563344 -0.0222028 -0.000960177 0.000427131 -0.000282872 0.00177356 -0.000584367 0.000616453 0.00353118 0.000128078 0.000285196 8.16757e-05 0.000217704 0.000744144 -0.000838516 -0.000405532 -0.000174364 0.00129502 -0.000151874 -0.000145948 0.000102118 -0.000246649 
1605.1 0 0.000807635 0.0304787 -4.41517e-05 -0.000471932 0.0764924 -0.00081642 -0.000600008 -0.0209997 0.00133938 0.000840184 -0.000578092 -0.0204162 -0.00100702 0.000484573 -0.000274767 0.00171588 -0.00062943 0.000616277 0.00348587 8.79783e-05 0.000274762 9.75865e-05 0.000181276 0.000749021 -0.000844393 -0.00041058 -0.000186916 0.00132064 -0.000139247 -0.000148687 9.23482e-05 -0.00023542 
1605.45 0 0.000794657 0.0297738 -5.49839e-05 -0.000462516 0.0767853 -0.000844196 -0.000553218 -0.0192131 0.00130207 0.00087182 -0.000595755 -0.0186358 -0.00105193 0.000538649 -0.000265499 0.00165938 -0.00067058 0.000616458 0.00343641 4.6202e-05 0.000265606 0.000112191 0.000145325 0.000754627 -0.000851755 -0.000417384 -0.000198085 0.00134469 -0.000126909 -0.000153309 8.32274e-05 -0.000221997 
1605.8 0 0.00078054 0.0290524 -6.66516e-05 -0.000454283 0.0770041 -0.000872113 -0.00050653 -0.0174322 0.00125852 0.000903795 -0.000617365 -0.016861 -0.00109372 0.000590526 -0.000254701 0.00160123 -0.000707291 0.000615626 0.00338282 4.64633e-06 0.000257277 0.000125523 0.000110692 0.000759993 -0.000859789 -0.000426154 -0.000209213 0.00136663 -0.000113683 -0.000159499 7.51097e-05 -0.000206987 
1606.15 0 0.000765916 0.0283151 -7.77392e-05 -0.000446987 0.0771484 -0.000901611 -0.000457087 -0.0156552 0.00120968 0.000935886 -0.000643414 -0.0150924 -0.00113168 0.000639876 -0.00024396 0.0015392 -0.000740423 0.0006138 0.00332617 -3.50629e-05 0.000249099 0.000139051 7.6841e-05 0.00076508 -0.000867514 -0.000434325 -0.000220178 0.00138674 -9.97986e-05 -0.000166996 6.82589e-05 -0.000191395 
1606.5 0 0.000751149 0.0275623 -8.85688e-05 -0.00044046 0.0772162 -0.000931956 -0.000402576 -0.0138838 0.00115874 0.000967088 -0.000671893 -0.013333 -0.00116546 0.000687289 -0.000235269 0.00147342 -0.000770949 0.000610705 0.00326905 -7.39278e-05 0.000240407 0.000153155 4.24253e-05 0.000770069 -0.000874279 -0.00044101 -0.000230065 0.00140593 -8.59509e-05 -0.000176354 6.21651e-05 -0.000175991 
1606.85 0 0.000735713 0.0267942 -0.000100027 -0.000434812 0.0772069 -0.000962191 -0.000344189 -0.0121209 0.00110991 0.000996897 -0.000699167 -0.0115846 -0.00119493 0.000734705 -0.000231078 0.00140576 -0.000797833 0.000606166 0.00321251 -0.000113389 0.000231134 0.000166854 7.03486e-06 0.000774652 -0.000878832 -0.000447624 -0.000238899 0.00142561 -7.25939e-05 -0.000187624 5.68728e-05 -0.000161108 
1607.2 0 0.000719041 0.0260111 -0.00011166 -0.000430228 0.0771205 -0.000991043 -0.000285362 -0.010369 0.00106596 0.00102501 -0.000724403 -0.00984709 -0.00122085 0.000780557 -0.000231851 0.00133691 -0.000819775 0.000600992 0.00315608 -0.000152815 0.000221378 0.000179772 -2.92812e-05 0.000778538 -0.000881305 -0.000455593 -0.000246683 0.00144704 -5.95805e-05 -0.00020004 5.28701e-05 -0.000147034 
1607.55 0 0.000700384 0.0252131 -0.000122329 -0.000426458 0.0769577 -0.00101766 -0.0002276 -0.00862926 0.00102885 0.00105133 -0.000748542 -0.00812066 -0.00124396 0.000820011 -0.000235854 0.00126741 -0.000836628 0.000597456 0.0030987 -0.000191952 0.000211636 0.00019206 -6.6097e-05 0.00078175 -0.000883062 -0.000464559 -0.000251855 0.00146935 -4.63674e-05 -0.000213682 4.92662e-05 -0.000134585 
1607.9 0 0.00067994 0.0244014 -0.000132054 -0.00042243 0.0767196 -0.00104176 -0.00017213 -0.00690127 0.000998132 0.00107572 -0.000771117 -0.00640695 -0.00126481 0.000851072 -0.000241615 0.00119906 -0.000849581 0.000597012 0.00303934 -0.000232246 0.000202844 0.000204289 -0.00010314 0.000784323 -0.000884942 -0.000474734 -0.000253839 0.00149076 -3.19102e-05 -0.000228816 4.56024e-05 -0.000124128 
1608.25 0 0.000658418 0.0235774 -0.00014167 -0.00041768 0.0764079 -0.00106212 -0.000121793 -0.00518351 0.000970737 0.00109641 -0.000790971 -0.00470823 -0.00128315 0.000875954 -0.000248161 0.00113205 -0.000859106 0.000599193 0.00297756 -0.000273336 0.000194961 0.000216959 -0.000140879 0.000785721 -0.000886268 -0.000486369 -0.000255057 0.00151041 -1.55336e-05 -0.000244826 4.31375e-05 -0.000114565 
1608.6 0 0.000635764 0.0227434 -0.000150642 -0.000412996 0.0760229 -0.00107824 -7.83047e-05 -0.0034755 0.000944318 0.00111268 -0.000809296 -0.00302722 -0.00129827 0.000898663 -0.000255157 0.00106487 -0.000865031 0.000602028 0.00291222 -0.000312338 0.000187911 0.000229911 -0.000179407 0.000784376 -0.000885649 -0.000498986 -0.000256951 0.00152791 1.98447e-06 -0.000260078 4.31132e-05 -0.000105212 
1608.95 0 0.000612849 0.0219015 -0.000157421 -0.000408339 0.0755636 -0.00109076 -4.1271e-05 -0.00177945 0.000919348 0.00112668 -0.000827809 -0.0013648 -0.00131119 0.000922606 -0.000264297 0.000997346 -0.000868516 0.000602971 0.0028421 -0.000347144 0.000182135 0.000243848 -0.000218604 0.000779831 -0.000882665 -0.000512401 -0.000258467 0.00154301 1.98031e-05 -0.000274471 4.50283e-05 -9.65136e-05 
1609.3 0 0.000590773 0.0210534 -0.000162606 -0.000402457 0.0750308 -0.00110041 -8.92928e-06 -9.96937e-05 0.000895744 0.00113927 -0.000846337 0.000279093 -0.0013236 0.000947809 -0.000276471 0.000930371 -0.000869831 0.000600475 0.00276871 -0.000378981 0.000176978 0.00025845 -0.000258285 0.000773482 -0.000877347 -0.000525535 -0.000258818 0.00155594 3.78504e-05 -0.000288473 4.78413e-05 -8.85213e-05 
1609.65 0 0.000568447 0.0202003 -0.000168252 -0.000394679 0.074426 -0.00110954 2.0732e-05 0.00155999 0.000872514 0.00114901 -0.000864006 0.00190261 -0.00133405 0.000971806 -0.000289131 0.000862856 -0.000867685 0.000595045 0.0026951 -0.00040936 0.000171203 0.000273248 -0.000298398 0.000766029 -0.00087014 -0.000537137 -0.000258031 0.00156707 5.58919e-05 -0.000301404 5.06596e-05 -8.07517e-05 
1610 0 0.000544107 0.0193428 -0.000174249 -0.00038548 0.0737504 -0.00112252 5.026e-05 0.00319557 0.0008496 0.00115356 -0.000877722 0.00350347 -0.00134045 0.000992709 -0.000299278 0.000793346 -0.000861252 0.000588112 0.00262341 -0.000437956 0.000163606 0.000288409 -0.000338432 0.000756819 -0.000861864 -0.000547235 -0.000255838 0.00157649 7.37848e-05 -0.000313261 5.29382e-05 -7.31488e-05 
1610.35 0 0.000517761 0.0184809 -0.000180021 -0.000376336 0.073006 -0.0011393 8.24648e-05 0.00480365 0.000826191 0.00115176 -0.000882159 0.0050793 -0.0013425 0.00101217 -0.000306493 0.000721868 -0.000850509 0.000579949 0.00255553 -0.000465102 0.000154805 0.000302877 -0.000377607 0.000744668 -0.000851751 -0.000556209 -0.000251869 0.00158483 9.21062e-05 -0.000325632 5.46669e-05 -6.60878e-05 
1610.7 0 0.000489572 0.0176146 -0.000186406 -0.00036721 0.0721971 -0.00115495 0.00011736 0.00638425 0.00080049 0.00114439 -0.000875968 0.00662797 -0.00134086 0.00103494 -0.000314479 0.000650575 -0.000835385 0.000570014 0.00249162 -0.000492171 0.000145682 0.000314954 -0.000416057 0.000730546 -0.000838593 -0.000564244 -0.000246024 0.00159305 0.000111479 -0.000340578 5.54791e-05 -5.96796e-05 
1611.05 0 0.000459437 0.0167446 -0.000194393 -0.000356668 0.0713278 -0.00116675 0.000154406 0.00794033 0.000773887 0.00113152 -0.000862315 0.00814901 -0.00133557 0.00106143 -0.00032812 0.000581898 -0.000816619 0.000557694 0.00242938 -0.000518296 0.000135885 0.00032487 -0.000454825 0.000717066 -0.000822946 -0.000571175 -0.000239004 0.00160207 0.000131332 -0.000357665 5.53746e-05 -5.36971e-05 
1611.4 0 0.00042769 0.0158718 -0.000203661 -0.000344688 0.0703972 -0.00117449 0.000194771 0.00947224 0.000749852 0.00111384 -0.000844236 0.00964189 -0.00132749 0.00108798 -0.000346506 0.000516812 -0.000798133 0.000541825 0.00236776 -0.000539679 0.000125782 0.000334169 -0.000493135 0.000705389 -0.000806402 -0.000577804 -0.000231532 0.00161209 0.000150715 -0.000374043 5.44965e-05 -4.77071e-05 
1611.75 0 0.000394283 0.014996 -0.000214146 -0.0003324 0.0694045 -0.00117816 0.000238448 0.0109765 0.000729533 0.00109334 -0.000820644 0.011106 -0.00131954 0.00111206 -0.000364028 0.000455521 -0.000785445 0.000522259 0.00230664 -0.00055672 0.000116164 0.000342143 -0.000529235 0.000695999 -0.00078989 -0.000584887 -0.000224311 0.00162224 0.000169319 -0.000387338 5.32066e-05 -4.23269e-05 
1612.1 0 0.000359462 0.0141182 -0.000225875 -0.000321353 0.0683521 -0.00117818 0.000283216 0.0124501 0.000712859 0.00107096 -0.00078773 0.0125416 -0.00131342 0.0011334 -0.000377421 0.000397917 -0.000779904 0.000500206 0.00224542 -0.000573773 0.000106872 0.000347584 -0.000562938 0.000688061 -0.00077258 -0.000591508 -0.000218931 0.00163177 0.000187247 -0.00039797 5.24652e-05 -3.82798e-05 
1612.45 0 0.000324761 0.0132412 -0.00023753 -0.000311982 0.0672411 -0.0011741 0.000326982 0.013891 0.00069919 0.00104818 -0.000745455 0.0139477 -0.00130834 0.00115167 -0.000386168 0.000343582 -0.000777188 0.000476264 0.00218498 -0.000592321 9.79258e-05 0.000351342 -0.00059474 0.000679203 -0.000753051 -0.000596646 -0.0002154 0.00164017 0.00020435 -0.000407235 5.27115e-05 -3.49474e-05 
1612.8 0 0.000291373 0.0123655 -0.000247736 -0.000304121 0.0660717 -0.00116463 0.000367834 0.0152963 0.000686761 0.00102638 -0.00069901 0.0153221 -0.00130424 0.00116541 -0.000390598 0.000291957 -0.000772236 0.000450349 0.00212788 -0.000610233 8.92986e-05 0.000354134 -0.000624753 0.000668448 -0.00073145 -0.000600725 -0.000212122 0.001647 0.000220128 -0.00041521 5.29589e-05 -3.12068e-05 
1613.15 0 0.00026017 0.01149 -0.000256486 -0.000297221 0.0648485 -0.00114968 0.000406178 0.0166661 0.00067422 0.00100562 -0.000653336 0.0166638 -0.00130397 0.00117404 -0.000391829 0.000241931 -0.000763537 0.000422196 0.00207525 -0.00062545 8.05659e-05 0.000356084 -0.000652953 0.000656365 -0.000708846 -0.000604499 -0.000208436 0.00165192 0.000234107 -0.000421346 5.204e-05 -2.66277e-05 
1613.5 0 0.000231611 0.0106156 -0.000264311 -0.000289875 0.0635755 -0.0011279 0.000442467 0.0180034 0.000661461 0.000985324 -0.000610033 0.0179736 -0.00130827 0.00117864 -0.000390545 0.000192412 -0.00075263 0.000391868 0.00202339 -0.000638688 7.2913e-05 0.000357865 -0.000679851 0.000644811 -0.000686111 -0.000607732 -0.000204956 0.00165518 0.000246994 -0.000424376 4.98705e-05 -2.1674e-05 
1613.85 0 0.00020466 0.00974425 -0.00027108 -0.000281268 0.0622525 -0.00109825 0.000475349 0.0193089 0.000649602 0.000964492 -0.000567898 0.0192519 -0.00131488 0.00118167 -0.000387421 0.000142126 -0.000740777 0.000361142 0.00196842 -0.000651845 6.7021e-05 0.000359611 -0.000705645 0.00063536 -0.000664192 -0.000609433 -0.000202762 0.00165858 0.000259561 -0.000424019 4.74235e-05 -1.63604e-05 
1614.2 0 0.000178663 0.0088771 -0.00027684 -0.000272487 0.0608809 -0.00106206 0.000504668 0.0205807 0.000639512 0.000942791 -0.00052488 0.0204969 -0.00132242 0.00118412 -0.000383479 8.95169e-05 -0.000726704 0.000331584 0.00191096 -0.000665671 6.11852e-05 0.000361192 -0.000729939 0.000627823 -0.00064263 -0.000609231 -0.000202993 0.00166274 0.000270967 -0.000421613 4.63162e-05 -9.69204e-06 
1614.55 0 0.000154069 0.00801544 -0.000281978 -0.000266031 0.0594656 -0.00102126 0.000531734 0.0218146 0.000631403 0.000920622 -0.000480124 0.0217068 -0.00133073 0.00118657 -0.000379245 3.44158e-05 -0.000708353 0.000302886 0.00185263 -0.000679851 5.45908e-05 0.000362531 -0.00075301 0.000620973 -0.000619876 -0.000607603 -0.000205643 0.00166753 0.000280748 -0.000418281 4.79704e-05 -1.37067e-06 
1614.9 0 0.000131056 0.00716049 -0.000286626 -0.000261782 0.0580101 -0.000976124 0.000557334 0.023008 0.000624328 0.000898944 -0.000435559 0.0228792 -0.00133962 0.00119056 -0.000375017 -2.17049e-05 -0.000685521 0.000275178 0.00179546 -0.000694504 4.82512e-05 0.000363662 -0.000775319 0.000613263 -0.000595023 -0.000604313 -0.000209488 0.00167293 0.000290255 -0.000414508 5.26027e-05 7.22113e-06 
1615.25 0 0.000109243 0.00631244 -0.00029086 -0.000256545 0.0565163 -0.000925573 0.000582587 0.0241595 0.00061817 0.000878485 -0.000394035 0.0240113 -0.0013486 0.00119621 -0.000371058 -7.7247e-05 -0.0006602 0.000248995 0.00174021 -0.000709507 4.18951e-05 0.000364234 -0.000797204 0.000604005 -0.000568626 -0.000599546 -0.000213901 0.00167778 0.000300336 -0.000409987 5.89954e-05 1.55165e-05 
1615.6 0 8.85808e-05 0.00547254 -0.000294836 -0.00024853 0.0549855 -0.00086929 0.00060823 0.0252683 0.00061454 0.000857628 -0.000356137 0.025102 -0.00135763 0.00120119 -0.000365185 -0.000130919 -0.000634619 0.000223977 0.0016847 -0.000723842 3.46448e-05 0.000363389 -0.000818125 0.000594381 -0.000540895 -0.000594629 -0.000219546 0.00168145 0.000310064 -0.000405114 6.56379e-05 2.39757e-05 
1615.95 0 6.94674e-05 0.00464072 -0.000298131 -0.000238756 0.0534194 -0.00080929 0.000633082 0.0263343 0.000615171 0.00083366 -0.000322043 0.0261518 -0.00136853 0.0012027 -0.000355186 -0.000182117 -0.000608127 0.000199352 0.0016274 -0.000736955 2.65251e-05 0.000361263 -0.000837444 0.000585634 -0.00051119 -0.000590242 -0.000227095 0.00168402 0.000318619 -0.000401041 7.18736e-05 3.22996e-05 
1616.3 0 5.17568e-05 0.00381554 -0.000300614 -0.000228083 0.0518213 -0.000746149 0.000656935 0.027357 0.000619559 0.000806927 -0.000292229 0.0271607 -0.00138323 0.00120167 -0.000340587 -0.000230987 -0.00058015 0.000175018 0.00156791 -0.000749613 1.81909e-05 0.000357926 -0.000854121 0.000577888 -0.000480291 -0.000586083 -0.000235904 0.00168488 0.000326582 -0.000397069 7.84194e-05 4.10203e-05 
1616.65 0 3.44956e-05 0.00299704 -0.000302635 -0.000216416 0.0501954 -0.000678344 0.000680592 0.0283368 0.000624375 0.000780148 -0.000264651 0.0281285 -0.00140065 0.00120031 -0.000322115 -0.000278249 -0.000552329 0.000150553 0.00150412 -0.000762215 1.05509e-05 0.000352736 -0.000868994 0.000570806 -0.000450127 -0.000582725 -0.000245597 0.00168385 0.000334127 -0.000392279 8.58948e-05 5.02727e-05 
1617 0 1.6571e-05 0.00218698 -0.000304056 -0.000204362 0.0485438 -0.000607706 0.000704368 0.0292745 0.000627325 0.000756325 -0.000237133 0.0290577 -0.0014181 0.00119709 -0.000302145 -0.000324283 -0.00052528 0.00012597 0.00143455 -0.000774042 3.97802e-06 0.000345379 -0.000883832 0.000564086 -0.000420872 -0.000579779 -0.000255661 0.00168092 0.000341082 -0.000386711 9.38965e-05 6.00343e-05 
1617.35 0 -2.00735e-06 0.00138734 -0.000304838 -0.000192721 0.0468662 -0.000538887 0.000730154 0.0301695 0.000626729 0.000735811 -0.000209932 0.0299497 -0.00143393 0.00119044 -0.000282975 -0.000368576 -0.000498739 0.000102885 0.0013604 -0.000786854 -2.17064e-06 0.000337063 -0.000897829 0.000558074 -0.0003925 -0.000575298 -0.00026418 0.00167553 0.00034719 -0.000379935 0.000102432 7.07014e-05 
1617.7 0 -1.9376e-05 0.000598598 -0.000305455 -0.000181377 0.0451639 -0.000473866 0.000760102 0.0310177 0.00062059 0.000716083 -0.000184308 0.0308034 -0.00144643 0.00118271 -0.000265748 -0.000411134 -0.000473779 8.13366e-05 0.00128462 -0.000803297 -7.89194e-06 0.000328807 -0.000910139 0.000552444 -0.000365679 -0.0005694 -0.000270551 0.00166838 0.000351278 -0.000372283 0.000111245 8.20489e-05 
1618.05 0 -3.43876e-05 -0.000180236 -0.000305329 -0.000169107 0.0434399 -0.00041 0.000792013 0.0318177 0.000609532 0.000694936 -0.000161392 0.0316182 -0.00145226 0.00117681 -0.000251879 -0.000452673 -0.000450537 5.98423e-05 0.00120891 -0.000823116 -1.31535e-05 0.000320012 -0.000921367 0.000546747 -0.000339265 -0.000563336 -0.000276021 0.00166064 0.000352722 -0.000365893 0.000119252 9.32009e-05 
1618.4 0 -4.86764e-05 -0.000949355 -0.000303727 -0.000154614 0.041696 -0.000344074 0.000822243 0.0325726 0.000596343 0.000670938 -0.000143223 0.0323948 -0.00145033 0.00117154 -0.00024226 -0.000494205 -0.000425266 3.86856e-05 0.00113243 -0.000843573 -1.92534e-05 0.000310057 -0.000931142 0.000541623 -0.000311926 -0.000557918 -0.000281016 0.00165193 0.000352064 -0.000361593 0.000126262 0.000103557 
1618.75 0 -6.35633e-05 -0.00170605 -0.000301936 -0.000137453 0.0399319 -0.000277259 0.0008505 0.0332869 0.000581802 0.000644896 -0.000131295 0.0331348 -0.00144181 0.00116306 -0.000234359 -0.000536471 -0.000395819 1.80917e-05 0.001053 -0.000863623 -2.74436e-05 0.00030022 -0.000938538 0.000537689 -0.000284825 -0.000553741 -0.000284426 0.00164134 0.00034918 -0.000357573 0.000132942 0.000112812 
1619.1 0 -7.81338e-05 -0.0024482 -0.000300799 -0.000118787 0.0381438 -0.000212606 0.000877392 0.0339613 0.000565197 0.000619437 -0.000124203 0.033839 -0.00142665 0.00115075 -0.000223759 -0.000578026 -0.000364595 -4.65259e-06 0.000970416 -0.000885444 -3.81597e-05 0.000292476 -0.000943832 0.000535714 -0.000258444 -0.000549687 -0.00028706 0.00162942 0.000345125 -0.000352935 0.000139982 0.000121067 
1619.45 0 -9.16833e-05 -0.00317723 -0.000300225 -0.000100618 0.0363303 -0.000152929 0.000902833 0.0345921 0.000546266 0.000596638 -0.000119851 0.0345031 -0.00140546 0.00113767 -0.000207451 -0.000616174 -0.000334491 -2.99472e-05 0.000887856 -0.000909918 -5.06546e-05 0.000286098 -0.000948339 0.000535829 -0.000232501 -0.000544445 -0.000290981 0.00161644 0.000341823 -0.000347664 0.000148061 0.000129083 
1619.8 0 -0.000104358 -0.00389353 -0.000300547 -8.38933e-05 0.0344967 -0.000100094 0.000926928 0.0351775 0.000524749 0.00057713 -0.000116387 0.0351224 -0.00137865 0.00112598 -0.000185293 -0.000650037 -0.000307762 -5.64736e-05 0.000807495 -0.00093654 -6.32145e-05 0.000279823 -0.00095306 0.000536976 -0.000208108 -0.000538648 -0.000295911 0.00160143 0.000337724 -0.000341247 0.000157125 0.000137414 
1620.15 0 -0.000116568 -0.00459518 -0.000301515 -6.80651e-05 0.0326487 -5.36196e-05 0.000950518 0.035718 0.000501053 0.000559816 -0.000113303 0.0356969 -0.00134691 0.00111495 -0.000157052 -0.000681995 -0.000287005 -8.56181e-05 0.000729039 -0.000963877 -7.56074e-05 0.000273953 -0.000957404 0.000537821 -0.000185908 -0.000533403 -0.000300221 0.00158393 0.000331438 -0.000333528 0.000166194 0.000146174 
1620.5 0 -0.000127767 -0.005281 -0.000302162 -5.23698e-05 0.0307879 -1.19392e-05 0.00097449 0.0362149 0.000475918 0.000543947 -0.000112553 0.0362297 -0.00131351 0.00110294 -0.000121464 -0.000714445 -0.000274235 -0.000117801 0.000652476 -0.000990462 -8.83052e-05 0.000268948 -0.000960633 0.000538078 -0.000165068 -0.000529275 -0.000301908 0.00156441 0.000324265 -0.00032538 0.000174298 0.00015485 
1620.85 0 -0.000137037 -0.00595118 -0.000301467 -3.64741e-05 0.028914 2.55871e-05 0.000997985 0.0366688 0.000448628 0.000530464 -0.000116592 0.0367229 -0.00128002 0.00109166 -8.02433e-05 -0.000748116 -0.000268276 -0.000151583 0.000578537 -0.00101783 -0.000101197 0.000264712 -0.000963137 0.000538308 -0.000145665 -0.000526441 -0.000301314 0.00154287 0.000317485 -0.000317369 0.000182392 0.000164262 
1621.2 0 -0.000144414 -0.00660575 -0.00029907 -1.95506e-05 0.0270282 5.81329e-05 0.00101919 0.0370796 0.000417366 0.000520796 -0.000125358 0.0371756 -0.00124438 0.00108405 -3.58409e-05 -0.000784466 -0.00026669 -0.000185051 0.000506277 -0.00104728 -0.000113755 0.000261336 -0.000965459 0.000537525 -0.000128832 -0.000524744 -0.000301028 0.00151935 0.000312217 -0.000309506 0.000192531 0.000175592 
1621.55 0 -0.000151403 -0.00724464 -0.000295361 -1.64425e-06 0.0251329 8.4699e-05 0.00103758 0.0374471 0.000381383 0.000516114 -0.000136614 0.0375851 -0.0012041 0.00107881 9.68442e-06 -0.000823752 -0.00026863 -0.000217389 0.000434491 -0.00107721 -0.000126263 0.000259078 -0.000967906 0.000533856 -0.000114057 -0.000523649 -0.000301027 0.00149478 0.000308363 -0.000302303 0.000204231 0.000187718 
1621.9 0 -0.000159129 -0.00786909 -0.0002906 1.59304e-05 0.0232328 0.000104485 0.00105483 0.0377722 0.000341739 0.000515507 -0.000148273 0.0379497 -0.00115995 0.0010728 5.51783e-05 -0.000863709 -0.000273258 -0.000250634 0.000363547 -0.00110543 -0.00013952 0.000258093 -0.000970283 0.000528397 -9.86226e-05 -0.000522852 -0.00029986 0.00146961 0.000303995 -0.000296539 0.00021612 0.000200091 
1622.25 0 -0.000166989 -0.00847987 -0.000285549 3.2896e-05 0.0213322 0.000118553 0.00107297 0.0380567 0.000299383 0.000517047 -0.000159597 0.0382695 -0.00111543 0.00106437 0.000101102 -0.000903519 -0.000278031 -0.000286893 0.000293016 -0.00113116 -0.000153242 0.000257802 -0.00097245 0.000523059 -8.11656e-05 -0.000522898 -0.000297538 0.00144418 0.000298023 -0.000292338 0.000228566 0.000213131 
1622.6 0 -0.000175238 -0.0090758 -0.000280429 4.94235e-05 0.0194316 0.000129935 0.00109172 0.0383034 0.000253689 0.000521686 -0.000171736 0.038547 -0.00107303 0.00105178 0.000147942 -0.000943477 -0.000280499 -0.00032489 0.000223453 -0.00115409 -0.000166705 0.000256325 -0.000975514 0.000517728 -6.26517e-05 -0.000524236 -0.000295072 0.0014188 0.000289938 -0.000289268 0.00024141 0.00022559 
1622.95 0 -0.000183444 -0.00965509 -0.000274579 6.55345e-05 0.0175302 0.000139851 0.00110865 0.038515 0.000203443 0.000530161 -0.000187417 0.0387834 -0.00103391 0.00103346 0.000195062 -0.000981531 -0.000280571 -0.00036301 0.000158308 -0.00117402 -0.000179479 0.000252453 -0.000980437 0.000512504 -4.40805e-05 -0.000526188 -0.000292813 0.00139185 0.000279186 -0.000285978 0.000252898 0.000235609 
1623.3 0 -0.00018951 -0.0102162 -0.000268465 8.09422e-05 0.0156272 0.000149792 0.00112135 0.0386923 0.000148618 0.000539419 -0.000209296 0.0389777 -0.000997948 0.00101031 0.000240616 -0.00101446 -0.000279903 -0.000399953 0.000100172 -0.00119406 -0.00019186 0.000247363 -0.000986538 0.000507334 -2.61984e-05 -0.000527914 -0.000289821 0.00136235 0.000267427 -0.000281135 0.000262348 0.000243806 
1623.65 0 -0.000193844 -0.010759 -0.000262814 9.57514e-05 0.0137228 0.000162094 0.00112979 0.0388328 9.12404e-05 0.000546129 -0.000236686 0.039128 -0.000963718 0.000986087 0.000282305 -0.00104102 -0.000279313 -0.000434456 4.8497e-05 -0.00121771 -0.000204624 0.000241485 -0.000992576 0.000501314 -9.62946e-06 -0.000529088 -0.000286469 0.0013312 0.000255426 -0.000274814 0.000270587 0.000251413 
1624 0 -0.000199025 -0.0112837 -0.000258112 0.000110748 0.0118206 0.00017681 0.0011354 0.0389332 3.30761e-05 0.000550003 -0.000266077 0.0392335 -0.000931395 0.000961963 0.000316648 -0.00106165 -0.000280509 -0.00046722 1.07758e-06 -0.00124498 -0.000217717 0.000233774 -0.000997707 0.000493782 5.95217e-06 -0.000529798 -0.000283253 0.0012987 0.000242322 -0.000267217 0.000277939 0.000258454 
1624.35 0 -0.000205918 -0.0117895 -0.000254614 0.000125547 0.00992607 0.000191833 0.00113798 0.0389912 -2.62988e-05 0.000552764 -0.000294948 0.039296 -0.000900514 0.000935685 0.000341965 -0.00107606 -0.000286499 -0.000498357 -4.27497e-05 -0.00127491 -0.000230764 0.000224056 -0.00100134 0.000485777 2.17307e-05 -0.00053079 -0.000279089 0.00126499 0.000228591 -0.00025888 0.000283714 0.000265718 
1624.7 0 -0.00021364 -0.0122757 -0.000251001 0.000138945 0.00804268 0.000205911 0.00113661 0.0390054 -8.68726e-05 0.000554856 -0.00032251 0.0393195 -0.000868795 0.000907481 0.000360635 -0.00108369 -0.000295746 -0.000525838 -8.19711e-05 -0.00130592 -0.000243767 0.000212422 -0.00100368 0.00047824 3.78344e-05 -0.000532231 -0.000273303 0.00123116 0.000215668 -0.000250364 0.000288164 0.000273331 
1625.05 0 -0.00022142 -0.0127433 -0.000246979 0.000151137 0.00617213 0.000219584 0.00113082 0.0389755 -0.000146245 0.000556249 -0.000348205 0.0393063 -0.000835819 0.000879712 0.000374049 -0.00108706 -0.000303699 -0.000547455 -0.000116903 -0.00133719 -0.00025568 0.000198096 -0.00100525 0.000470171 5.35854e-05 -0.00053385 -0.000265878 0.00119754 0.000204314 -0.000240747 0.000291937 0.000279136 
1625.4 0 -0.000228956 -0.0131934 -0.000243262 0.000163664 0.00431824 0.000234254 0.00111934 0.0389028 -0.000200136 0.000556824 -0.000372179 0.0392559 -0.00080187 0.000852401 0.000381424 -0.00109057 -0.000309618 -0.000562842 -0.000150302 -0.00136873 -0.000264477 0.00018142 -0.00100633 0.000460956 6.96005e-05 -0.000535829 -0.000258497 0.00116466 0.000194019 -0.000229554 0.00029433 0.000282304 
1625.75 0 -0.000236239 -0.0136252 -0.000239399 0.000176804 0.00248477 0.000250541 0.0011017 0.0387879 -0.000246225 0.000556287 -0.000395228 0.0391668 -0.000766655 0.000824226 0.000383659 -0.00109604 -0.000314729 -0.000572509 -0.000185521 -0.00139938 -0.000270383 0.000164037 -0.00100664 0.000451207 8.67511e-05 -0.000538755 -0.0002523 0.00113243 0.000184032 -0.000218606 0.000294966 0.000283865 
1626.1 0 -0.000243374 -0.0140381 -0.000234721 0.000189795 0.000672532 0.000267576 0.00107949 0.0386314 -0.000287686 0.000556151 -0.000417353 0.0390388 -0.00073075 0.000794996 0.000383463 -0.00110182 -0.000318716 -0.000576391 -0.000222908 -0.00142862 -0.000274537 0.000146472 -0.00100609 0.000442062 0.000105479 -0.000542655 -0.000246152 0.00109983 0.000174129 -0.000209025 0.000295348 0.000284724 
1626.45 0 -0.000251095 -0.0144326 -0.000229733 0.000201729 -0.00111887 0.000284651 0.00105572 0.0384366 -0.000329035 0.000558733 -0.000436832 0.038873 -0.000695569 0.000765076 0.000383656 -0.00110737 -0.00032194 -0.000575783 -0.000258366 -0.0014572 -0.000277395 0.000128401 -0.00100538 0.00043373 0.000125364 -0.000546719 -0.000239123 0.00106594 0.000163994 -0.000200292 0.000297106 0.000285912 
1626.8 0 -0.000260575 -0.0148089 -0.000225478 0.000211298 -0.00288927 0.000300984 0.00103431 0.0382064 -0.00037264 0.000565885 -0.000449957 0.0386701 -0.000661029 0.000734667 0.000383611 -0.00111569 -0.000324308 -0.000573286 -0.000289074 -0.00148352 -0.000280123 0.000110324 -0.00100451 0.000424807 0.000145531 -0.000549517 -0.000231022 0.00103096 0.000152791 -0.000191928 0.000300179 0.000287589 
1627.15 0 -0.000271157 -0.015166 -0.00022217 0.000217429 -0.00463824 0.000317215 0.00101749 0.0379402 -0.000419613 0.000579586 -0.000455132 0.0384304 -0.000623995 0.000703313 0.000379398 -0.00112845 -0.000325321 -0.000568925 -0.000313759 -0.0015044 -0.00028252 9.33891e-05 -0.00100342 0.000414536 0.000166093 -0.000550661 -0.000221394 0.000995539 0.000140979 -0.000182749 0.000303605 0.000290074 
1627.5 0 -0.000281486 -0.015504 -0.000218917 0.000221784 -0.00636688 0.000335775 0.00100444 0.0376387 -0.000469976 0.000600131 -0.000455069 0.0381543 -0.000581968 0.000671301 0.000369644 -0.00114411 -0.00032488 -0.000559523 -0.000332429 -0.00151957 -0.000283623 7.70472e-05 -0.00100289 0.000403774 0.000187277 -0.000550755 -0.000210583 0.000958555 0.000129843 -0.00017234 0.000307372 0.000293799 
1627.85 0 -0.000291066 -0.0158233 -0.000214821 0.000226666 -0.00807612 0.000357665 0.000993963 0.0373039 -0.000521755 0.000624241 -0.000453914 0.0378427 -0.000535747 0.000638548 0.000355705 -0.00116055 -0.000321759 -0.000542623 -0.000346134 -0.00153112 -0.000283905 6.07227e-05 -0.0010038 0.000392758 0.00020867 -0.000548945 -0.000200459 0.000920568 0.00012052 -0.000161625 0.000311434 0.000298087 
1628.2 0 -0.000299719 -0.0161232 -0.000209867 0.000231954 -0.00976372 0.000382198 0.000986007 0.0369372 -0.000573289 0.000648088 -0.000455863 0.0374953 -0.000488103 0.000605241 0.000339353 -0.00117556 -0.000315359 -0.00051864 -0.000355897 -0.00154012 -0.00028435 4.41507e-05 -0.00100543 0.000380071 0.000229896 -0.000545519 -0.000192308 0.000883234 0.000113221 -0.000151528 0.000315479 0.000301974 
1628.55 0 -0.000306952 -0.016403 -0.000205092 0.000236886 -0.0114275 0.000409011 0.000980115 0.0365406 -0.000624676 0.000669638 -0.000462701 0.0371146 -0.000441493 0.000572904 0.00032261 -0.00118723 -0.000306838 -0.000490863 -0.000363864 -0.00154845 -0.000284853 2.70288e-05 -0.00100673 0.000365113 0.000249989 -0.00054219 -0.000185094 0.000847157 0.000106269 -0.000141607 0.000319558 0.000304483 
1628.9 0 -0.000312017 -0.0166625 -0.000200851 0.000241849 -0.0130674 0.000437373 0.000973963 0.0361135 -0.000675128 0.000688047 -0.000472911 0.0367014 -0.00039735 0.000541962 0.00030745 -0.00119616 -0.000298688 -0.000463622 -0.000372633 -0.00155959 -0.000284792 1.06515e-05 -0.00100839 0.000348907 0.000267772 -0.000538846 -0.000178046 0.000811435 9.84909e-05 -0.000131883 0.000322928 0.000305553 
1629.25 0 -0.000315114 -0.0169013 -0.000196103 0.000247552 -0.0146819 0.000465851 0.000965588 0.0356523 -0.000722905 0.000702789 -0.000484604 0.0362518 -0.000356062 0.0005097 0.000293448 -0.00120373 -0.000292228 -0.000440299 -0.000383972 -0.00157249 -0.000284511 -4.30132e-06 -0.0010111 0.000332177 0.000283228 -0.000535104 -0.000171428 0.00077402 9.14674e-05 -0.000123724 0.000324116 0.000305278 
1629.6 0 -0.000317166 -0.0171206 -0.000190175 0.000254056 -0.016267 0.000492803 0.000956367 0.0351548 -0.000766927 0.000714014 -0.000496527 0.0357641 -0.000316114 0.00047393 0.000277254 -0.00121027 -0.000286113 -0.000420603 -0.00039835 -0.00158338 -0.000284945 -1.92237e-05 -0.00101416 0.000314964 0.000297783 -0.000531702 -0.000163756 0.000734092 8.61428e-05 -0.000116875 0.000322944 0.000303172 
1629.95 0 -0.000318868 -0.0173215 -0.000183341 0.000260983 -0.0178169 0.000516825 0.000949526 0.0346218 -0.000807621 0.000722164 -0.000508723 0.0352416 -0.000274803 0.000435673 0.000257694 -0.00121669 -0.000280104 -0.000404126 -0.000416109 -0.00159252 -0.000286704 -3.54467e-05 -0.00101563 0.000297615 0.000312999 -0.00052964 -0.000153718 0.000692471 8.04354e-05 -0.0001095 0.000320508 0.000299797 
1630.3 0 -0.000319814 -0.0175031 -0.000175992 0.000267575 -0.0193283 0.000536759 0.000945118 0.0340559 -0.000846549 0.000727072 -0.000521714 0.0346877 -0.000232051 0.000397512 0.000237651 -0.00122496 -0.00027594 -0.000392369 -0.000438836 -0.001601 -0.000290331 -5.24581e-05 -0.00101443 0.000280178 0.000328916 -0.000528189 -0.000141865 0.000649363 7.35653e-05 -0.000100979 0.000317184 0.000296272 
1630.65 0 -0.000320133 -0.0176643 -0.000169305 0.000273247 -0.0208022 0.000552972 0.000939773 0.0334583 -0.000884499 0.000729174 -0.000534487 0.0341027 -0.00019082 0.000361699 0.000219272 -0.00123543 -0.000274611 -0.000385806 -0.000467899 -0.00160784 -0.00029586 -6.79814e-05 -0.00101163 0.00026263 0.000344947 -0.000525547 -0.00012907 0.000604707 6.62918e-05 -9.2208e-05 0.000312609 0.000293259 
1631 0 -0.000320887 -0.0178053 -0.000165078 0.000278532 -0.0222408 0.000565694 0.000930679 0.0328271 -0.000921257 0.000728998 -0.000544203 0.0334877 -0.000151765 0.000328625 0.000201864 -0.00124806 -0.000275702 -0.000382658 -0.000502126 -0.00161126 -0.000303234 -8.15958e-05 -0.00100865 0.000245453 0.000360336 -0.00052094 -0.000114932 0.000558911 5.9646e-05 -8.38284e-05 0.000306759 0.000290736 
1631.35 0 -0.000322092 -0.0179257 -0.000162583 0.000284516 -0.0236453 0.000575178 0.000916612 0.0321622 -0.000956316 0.000726622 -0.000548689 0.0328437 -0.000113208 0.000295204 0.000183983 -0.00126381 -0.000278004 -0.000379011 -0.000539449 -0.00161093 -0.000311939 -9.46602e-05 -0.00100502 0.000227766 0.000375598 -0.000514256 -9.83848e-05 0.000512135 5.34413e-05 -7.53387e-05 0.000299694 0.000288614 
1631.7 0 -0.000322904 -0.018025 -0.000160599 0.000290834 -0.0250139 0.000584336 0.000896423 0.0314673 -0.000991073 0.000722025 -0.000549128 0.0321692 -7.41493e-05 0.000257441 0.000164898 -0.00128185 -0.000279474 -0.000372172 -0.000576036 -0.00160905 -0.000321274 -0.00010735 -0.00100038 0.00020817 0.000392286 -0.00050643 -7.87897e-05 0.000464667 4.65168e-05 -6.64688e-05 0.00029159 0.00028665 
1632.05 0 -0.000323087 -0.0181041 -0.000158922 0.00029677 -0.0263417 0.00059632 0.00087074 0.0307485 -0.00102801 0.000712821 -0.000548493 0.0314644 -3.34482e-05 0.000216794 0.000143507 -0.00130022 -0.000279718 -0.000362049 -0.000607688 -0.00160739 -0.000330944 -0.000119075 -0.000996533 0.000186737 0.000411191 -0.000498038 -5.70129e-05 0.000416229 3.87824e-05 -5.7065e-05 0.000283166 0.000284835 
1632.4 0 -0.000323433 -0.0181642 -0.000157305 0.000303293 -0.0276241 0.000611241 0.000841076 0.0300118 -0.00106707 0.000697081 -0.000547806 0.0307322 6.82683e-06 0.000178416 0.000117998 -0.0013179 -0.000280548 -0.000349327 -0.000635585 -0.00160416 -0.000339518 -0.000129415 -0.000994567 0.000164064 0.000430942 -0.00048855 -3.50707e-05 0.000367416 3.05979e-05 -4.70051e-05 0.000274634 0.000283102 
1632.75 0 -0.000324621 -0.0182051 -0.000156427 0.000311539 -0.0288616 0.000627006 0.00080754 0.029258 -0.0011049 0.000675618 -0.000544942 0.0299771 4.43068e-05 0.000144495 8.68198e-05 -0.00133487 -0.000283295 -0.000335501 -0.000663511 -0.00159632 -0.000346178 -0.000137654 -0.000992838 0.000140713 0.000450239 -0.000476471 -1.36995e-05 0.000319903 2.11056e-05 -3.65963e-05 0.000266752 0.000281161 
1633.1 0 -0.000326425 -0.0182273 -0.000155846 0.000321702 -0.0300597 0.000640925 0.000772158 0.0284853 -0.00113935 0.000648895 -0.00053809 0.0292029 8.04345e-05 0.000111997 5.16846e-05 -0.00135217 -0.000287126 -0.000323808 -0.000693491 -0.00158305 -0.000352237 -0.000143531 -0.000988546 0.000116889 0.000468694 -0.000460656 7.59924e-06 0.000273481 1.0411e-05 -2.5594e-05 0.000259992 0.000278611 
1633.45 0 -0.000328897 -0.0182315 -0.000154332 0.00033217 -0.0312209 0.000650714 0.000739513 0.0276927 -0.00117147 0.00061714 -0.000527047 0.0284115 0.00011633 7.66796e-05 1.77597e-05 -0.00136985 -0.000289151 -0.000314607 -0.000725886 -0.0015629 -0.000358311 -0.00014737 -0.000980777 9.19773e-05 0.000485775 -0.000441833 2.80417e-05 0.000226889 2.27415e-07 -1.3443e-05 0.0002535 0.000273824 
1633.8 0 -0.000332816 -0.0182177 -0.000152461 0.000341551 -0.0323439 0.000656005 0.000710674 0.0268801 -0.0012018 0.00058213 -0.000512006 0.0276023 0.000150987 4.09442e-05 -1.09269e-05 -0.00138662 -0.000286502 -0.000306265 -0.000760708 -0.00153321 -0.00036335 -0.000149603 -0.00097054 6.5396e-05 0.000502545 -0.000422411 4.62371e-05 0.000180035 -9.12724e-06 2.86143e-07 0.000246609 0.000266325 
1634.15 0 -0.00033756 -0.0181855 -0.000151166 0.000350643 -0.0334261 0.000659509 0.000682386 0.0260489 -0.00122965 0.000545712 -0.000494325 0.0267752 0.000182445 9.00205e-06 -3.43555e-05 -0.00140086 -0.00027872 -0.000298736 -0.000798001 -0.00149324 -0.000366606 -0.000150544 -0.000958661 3.82117e-05 0.000520318 -0.000404714 6.18268e-05 0.000133993 -1.78009e-05 1.52441e-05 0.000239064 0.000257451 
1634.5 0 -0.000342127 -0.0181342 -0.000150676 0.000360991 -0.0344669 0.000664058 0.000651302 0.0252006 -0.00125427 0.000508244 -0.000476174 0.0259307 0.000210162 -2.07263e-05 -5.55106e-05 -0.00141118 -0.000267216 -0.000291214 -0.000837059 -0.00144478 -0.000368364 -0.000148953 -0.000945168 1.20693e-05 0.000537971 -0.000388401 7.60506e-05 8.92779e-05 -2.46508e-05 3.00975e-05 0.000230958 0.000248521 
1634.85 0 -0.00034531 -0.0180644 -0.000150595 0.00037236 -0.0354657 0.000668589 0.000617118 0.0243368 -0.00127486 0.000470326 -0.000460024 0.025069 0.000235305 -5.23125e-05 -7.57053e-05 -0.00141864 -0.000252562 -0.000283134 -0.00087765 -0.00139103 -0.000369092 -0.000143456 -0.000929091 -1.31148e-05 0.000554082 -0.000371332 8.99384e-05 4.55107e-05 -2.98627e-05 4.33239e-05 0.000222521 0.000240777 
1635.2 0 -0.000345462 -0.0179771 -0.000150318 0.000383374 -0.0364219 0.00067253 0.000581412 0.0234595 -0.00129167 0.000434281 -0.000448275 0.0241913 0.00025715 -8.54365e-05 -9.38426e-05 -0.00142514 -0.000235397 -0.000277638 -0.00092022 -0.00133528 -0.000368313 -0.000134659 -0.000909408 -3.84217e-05 0.000568727 -0.000352491 0.000103268 2.80401e-06 -3.42798e-05 5.45187e-05 0.00021331 0.000233988 
1635.55 0 -0.000342943 -0.0178736 -0.000150145 0.000394916 -0.0373358 0.0006771 0.00054457 0.0225724 -0.00130512 0.000402014 -0.000443162 0.0233011 0.000274448 -0.000118292 -0.000109611 -0.00143185 -0.00021777 -0.000276436 -0.000964499 -0.00128088 -0.000365359 -0.000123565 -0.000886989 -6.46818e-05 0.000582248 -0.000331894 0.000115425 -3.92761e-05 -3.68881e-05 6.38405e-05 0.000203453 0.000226483 
1635.9 0 -0.000340174 -0.0177563 -0.000149523 0.000408311 -0.0382073 0.000680466 0.00050821 0.0216796 -0.0013144 0.000373892 -0.000444012 0.0224004 0.000288169 -0.000151751 -0.000123551 -0.00143989 -0.000200373 -0.000276925 -0.00100944 -0.00122826 -0.000360603 -0.000110842 -0.000863394 -9.19594e-05 0.000594257 -0.000309267 0.000125978 -8.21789e-05 -3.77139e-05 7.1464e-05 0.000193754 0.000217178 
1636.25 0 -0.000337621 -0.0176251 -0.000146935 0.000423222 -0.0390343 0.000679075 0.000475387 0.0207833 -0.00131775 0.000349471 -0.000448259 0.0214894 0.00030119 -0.000186143 -0.000135889 -0.00145054 -0.000182387 -0.000276376 -0.00105388 -0.00117581 -0.000354489 -9.74135e-05 -0.000839657 -0.000120438 0.000605635 -0.000284956 0.000135973 -0.00012678 -3.75991e-05 7.77107e-05 0.000185378 0.000205956 
1636.6 0 -0.000334062 -0.0174781 -0.000141499 0.000438927 -0.0398166 0.000673407 0.000446882 0.0198843 -0.00131304 0.00032884 -0.000456291 0.020569 0.000316635 -0.000220003 -0.000146853 -0.00146385 -0.000164411 -0.000274495 -0.00109731 -0.00112442 -0.000346936 -8.39614e-05 -0.000815648 -0.000149208 0.000616826 -0.000259302 0.000146325 -0.000172133 -3.66434e-05 8.36763e-05 0.000178064 0.000193088 
1636.95 0 -0.000329627 -0.017314 -0.00013392 0.00045494 -0.0405567 0.000664845 0.000422321 0.0189814 -0.00130083 0.00031117 -0.000468159 0.0196409 0.000334483 -0.000251364 -0.000156304 -0.00147809 -0.0001475 -0.00027238 -0.00114002 -0.00107593 -0.000338883 -7.10123e-05 -0.000790986 -0.000176317 0.000626851 -0.00023293 0.000156671 -0.000217022 -3.45679e-05 8.98788e-05 0.000171758 0.000178859 
1637.3 0 -0.000324589 -0.0171332 -0.000125577 0.000471376 -0.0412582 0.000653502 0.00040012 0.0180716 -0.00128455 0.000296915 -0.000481189 0.0187056 0.000352246 -0.000280212 -0.000162758 -0.00149231 -0.000130597 -0.000269839 -0.00118326 -0.00103048 -0.000332173 -5.89093e-05 -0.00076539 -0.000201413 0.000635977 -0.000207201 0.000166394 -0.000261444 -3.16575e-05 9.63285e-05 0.00016657 0.000164814 
1637.65 0 -0.000319375 -0.0169372 -0.000117474 0.000487452 -0.0419193 0.000639379 0.000375901 0.0171513 -0.00126689 0.000288215 -0.000492431 0.0177614 0.000368217 -0.000308263 -0.000162476 -0.00150441 -0.000112431 -0.000266233 -0.00122572 -0.000987257 -0.000328087 -4.78861e-05 -0.000739094 -0.000224292 0.000645481 -0.000183582 0.000174707 -0.000304656 -2.86284e-05 0.000103192 0.000161531 0.00015285 
1638 0 -0.00031492 -0.0167247 -0.000110088 0.000501737 -0.0425343 0.000622866 0.000346353 0.0162201 -0.00124675 0.000286421 -0.000500577 0.0168063 0.000383305 -0.000333598 -0.000154382 -0.0015111 -9.13018e-05 -0.000263617 -0.00126318 -0.000945804 -0.000326711 -3.68595e-05 -0.0007141 -0.000244551 0.000655341 -0.0001634 0.000181816 -0.000346226 -2.5585e-05 0.000110463 0.000157187 0.00014263 
1638.35 0 -0.000311588 -0.0164953 -0.00010317 0.000514166 -0.0431029 0.000605051 0.000312765 0.015279 -0.00122167 0.000290937 -0.000503968 0.0158388 0.000398847 -0.000353255 -0.00014358 -0.00151173 -6.62556e-05 -0.000264278 -0.00129429 -0.000906668 -0.000327022 -2.42773e-05 -0.000691357 -0.000262052 0.000663902 -0.00014602 0.000188709 -0.000387211 -2.24288e-05 0.000118676 0.000154609 0.000132964 
1638.7 0 -0.000308663 -0.0162507 -9.64919e-05 0.000524865 -0.0436259 0.000587045 0.000278277 0.0143298 -0.00119174 0.000297913 -0.000501025 0.0148597 0.000414945 -0.000367315 -0.000135622 -0.00150885 -3.93856e-05 -0.000267884 -0.00132151 -0.000868487 -0.000327076 -1.04447e-05 -0.000670101 -0.00027784 0.000670101 -0.000129986 0.000195276 -0.000427498 -1.97923e-05 0.000127245 0.000152915 0.00012359 
1639.05 0 -0.000305669 -0.0159913 -8.97701e-05 0.000534778 -0.0441019 0.000568518 0.000244322 0.0133737 -0.0011589 0.000303884 -0.000493923 0.0138742 0.000430379 -0.000377606 -0.000131742 -0.00150426 -1.32225e-05 -0.000273401 -0.00134772 -0.000828568 -0.000326352 3.68845e-06 -0.000650475 -0.000293354 0.000674624 -0.000114409 0.000201533 -0.000465904 -1.84341e-05 0.000133696 0.000150602 0.000113979 
1639.4 0 -0.000302975 -0.0157167 -8.36428e-05 0.000545099 -0.0445295 0.000547521 0.000212428 0.0124106 -0.00112495 0.00030865 -0.00048656 0.0128864 0.000443021 -0.000388969 -0.00013041 -0.00149836 1.27196e-05 -0.000280037 -0.00137268 -0.000787939 -0.000325548 1.71259e-05 -0.000633145 -0.000309443 0.000678642 -9.82024e-05 0.0002073 -0.000502274 -1.80669e-05 0.000136493 0.000147535 0.000103998 
1639.75 0 -0.000301096 -0.015428 -7.84638e-05 0.000554184 -0.0449069 0.000523016 0.000184217 0.0114412 -0.00109024 0.000312336 -0.000482932 0.0118964 0.00045223 -0.000404933 -0.000127404 -0.0014919 3.86927e-05 -0.000285523 -0.00139256 -0.000748772 -0.000323509 2.8939e-05 -0.000617315 -0.000326672 0.000681507 -7.98933e-05 0.000212201 -0.000537358 -1.74061e-05 0.000137863 0.000143048 9.37658e-05 
1640.1 0 -0.000299781 -0.0151271 -7.39903e-05 0.000560388 -0.0452332 0.000495633 0.000159552 0.0104678 -0.00105483 0.000314523 -0.000484619 0.0109036 0.000460337 -0.000422758 -0.000120682 -0.00148586 5.93126e-05 -0.000287892 -0.00140617 -0.000713533 -0.000317938 3.89827e-05 -0.000601377 -0.000345595 0.000681193 -6.02574e-05 0.000217321 -0.000571976 -1.57309e-05 0.000140715 0.000136434 8.28438e-05 
1640.45 0 -0.00029865 -0.0148145 -6.95409e-05 0.000564695 -0.0455099 0.000466073 0.000136479 0.00949226 -0.00101968 0.000315226 -0.000489967 0.00990758 0.000470892 -0.000437996 -0.000111453 -0.00148197 6.96921e-05 -0.000287237 -0.00141772 -0.000684433 -0.000309125 4.72302e-05 -0.000584439 -0.000365735 0.000677745 -4.09818e-05 0.00022327 -0.000606583 -1.28266e-05 0.000144691 0.000128594 7.25152e-05 
1640.8 0 -0.000298428 -0.0144911 -6.42592e-05 0.000568266 -0.0457388 0.000434272 0.000113454 0.00851728 -0.000987592 0.000313574 -0.000497621 0.00890742 0.000484141 -0.000451422 -9.90195e-05 -0.0014802 7.2558e-05 -0.000284888 -0.00143197 -0.000659594 -0.000300078 5.33014e-05 -0.000565807 -0.000385462 0.000672731 -2.22269e-05 0.000229603 -0.000641153 -9.08131e-06 0.000149318 0.00012106 6.39524e-05 
1641.15 0 -0.000299026 -0.0141574 -5.88735e-05 0.000570542 -0.0459206 0.000399972 9.11162e-05 0.00754582 -0.000962021 0.000308718 -0.000506257 0.00790499 0.000497505 -0.000465764 -8.2718e-05 -0.00147776 7.3533e-05 -0.000282934 -0.0014487 -0.000634443 -0.000292605 5.78541e-05 -0.000546094 -0.000404166 0.000667218 -3.87062e-06 0.000235729 -0.000675784 -5.13402e-06 0.000155671 0.000114551 5.62462e-05 
1641.5 0 -0.000299439 -0.0138135 -5.41504e-05 0.00057157 -0.0460565 0.000364196 7.11079e-05 0.00657886 -0.000942549 0.00030161 -0.000514315 0.00690454 0.000509697 -0.000483273 -6.45742e-05 -0.00147201 7.41765e-05 -0.00028224 -0.0014648 -0.000605693 -0.000286418 6.18291e-05 -0.000526695 -0.000422471 0.000662557 1.45958e-05 0.000241731 -0.000711451 -1.01513e-06 0.000163502 0.000108825 4.87944e-05 
1641.85 0 -0.00029972 -0.0134601 -4.91642e-05 0.000571439 -0.046145 0.000327487 5.44692e-05 0.00561547 -0.000926318 0.000293771 -0.000520941 0.00590948 0.00051987 -0.000505691 -4.57994e-05 -0.00146107 7.3419e-05 -0.000281106 -0.00147919 -0.0005743 -0.000281462 6.42058e-05 -0.000507013 -0.000440132 0.000659005 3.36556e-05 0.00024781 -0.000748467 2.62697e-06 0.000171284 0.000103366 4.18836e-05 
1642.2 0 -0.000299772 -0.0130973 -4.37341e-05 0.000569875 -0.0461832 0.000288381 4.12298e-05 0.00465505 -0.000911892 0.000285838 -0.000524307 0.00492251 0.000526222 -0.000530665 -2.76522e-05 -0.00144464 6.94786e-05 -0.000277869 -0.00149171 -0.000542649 -0.000276938 6.31502e-05 -0.000486254 -0.000456265 0.000654962 5.31198e-05 0.000253317 -0.000784893 3.85225e-06 0.000179471 9.76676e-05 3.58113e-05 
1642.55 0 -0.00029926 -0.0127246 -3.91776e-05 0.000566857 -0.0461705 0.000246844 2.93161e-05 0.00369775 -0.000898578 0.000278694 -0.000523153 0.00394587 0.000530947 -0.0005549 -1.12509e-05 -0.00142447 6.17733e-05 -0.000271806 -0.00149991 -0.000512087 -0.000271382 5.94519e-05 -0.000465157 -0.000470404 0.000650201 7.23376e-05 0.000258506 -0.000820242 2.30561e-06 0.000188497 9.0716e-05 3.11176e-05 
1642.9 0 -0.000299588 -0.0123424 -3.51235e-05 0.000562494 -0.0461068 0.000204145 1.64455e-05 0.00274381 -0.000885192 0.000271916 -0.000517509 0.00297956 0.000539207 -0.000576609 3.76789e-06 -0.0014001 5.38515e-05 -0.000260727 -0.00150207 -0.000483102 -0.000265976 5.55551e-05 -0.000444468 -0.000481309 0.000645738 9.18127e-05 0.000263542 -0.000856082 -2.13108e-08 0.000197769 8.2043e-05 2.72977e-05 
1643.25 0 -0.000301387 -0.011952 -3.02516e-05 0.000558192 -0.0459904 0.000162653 2.66688e-06 0.00179338 -0.000869704 0.000262156 -0.000508261 0.00202245 0.000551448 -0.000595387 1.85205e-05 -0.00137042 4.99464e-05 -0.00024213 -0.00149921 -0.000454373 -0.000262149 5.3023e-05 -0.000424048 -0.000488932 0.00064303 0.000111894 0.000267523 -0.000892419 -1.26733e-06 0.000206956 7.28895e-05 2.34912e-05 
1643.6 0 -0.000304711 -0.0115537 -2.44842e-05 0.000555462 -0.0458214 0.000125094 -1.02874e-05 0.00084684 -0.000851262 0.000247834 -0.000497837 0.00107479 0.00056405 -0.000612051 3.42381e-05 -0.00133603 4.94327e-05 -0.000215777 -0.00149154 -0.000424728 -0.000259384 5.15767e-05 -0.000403023 -0.000494463 0.000640917 0.000132549 0.000270535 -0.000927475 -9.05821e-07 0.000216728 6.39164e-05 1.89998e-05 
1643.95 0 -0.00030937 -0.0111484 -1.82928e-05 0.000554158 -0.0456037 9.1679e-05 -2.08365e-05 -9.35804e-05 -0.000830971 0.000229506 -0.000486277 0.000137178 0.000573723 -0.000626347 5.15035e-05 -0.0012984 4.7273e-05 -0.000184669 -0.00147758 -0.000396056 -0.000255982 4.98409e-05 -0.000380295 -0.000498017 0.000636952 0.000153215 0.00027346 -0.000960127 9.51495e-07 0.000226749 5.54016e-05 1.41456e-05 
1644.3 0 -0.000313932 -0.0107373 -1.17917e-05 0.000552565 -0.0453416 6.1778e-05 -3.00971e-05 -0.00102481 -0.000809 0.000208039 -0.000471643 -0.000789817 0.000580228 -0.000637077 7.13795e-05 -0.00125915 4.05299e-05 -0.000152562 -0.00145746 -0.000370061 -0.000251488 4.7212e-05 -0.000355657 -0.000499938 0.000631941 0.000173046 0.000276766 -0.000990415 3.79893e-06 0.000235925 4.78101e-05 1.0074e-05 
1644.65 0 -0.000316586 -0.0103218 -5.13548e-06 0.00054955 -0.0450371 3.60467e-05 -4.03196e-05 -0.00194451 -0.000782494 0.000185896 -0.000455107 -0.00170496 0.000585906 -0.000643492 9.40931e-05 -0.00121879 3.03294e-05 -0.000122793 -0.00143391 -0.000344502 -0.000246609 4.43834e-05 -0.000330709 -0.000501541 0.000627984 0.00019135 0.000280822 -0.00101877 7.25994e-06 0.000244635 4.09553e-05 7.54737e-06 
1645 0 -0.000316635 -0.00990294 1.60903e-06 0.00054607 -0.0446924 1.42891e-05 -5.23016e-05 -0.00284982 -0.000748485 0.000167647 -0.000440365 -0.00260437 0.000591235 -0.000646801 0.000118223 -0.00117721 1.78636e-05 -9.84661e-05 -0.00141079 -0.000317175 -0.0002418 4.28606e-05 -0.000305765 -0.000503329 0.000624984 0.000207725 0.000285724 -0.00104562 1.11547e-05 0.000253907 3.44396e-05 6.54251e-06 
1645.35 0 -0.000313995 -0.00948111 8.42233e-06 0.000541559 -0.0443117 -3.34216e-06 -6.5698e-05 -0.00373879 -0.000708745 0.000156335 -0.000428509 -0.00348425 0.000594357 -0.000649908 0.00014301 -0.0011349 3.39929e-06 -7.94888e-05 -0.00138934 -0.000289533 -0.000236518 4.358e-05 -0.000279884 -0.000504546 0.000622637 0.000222709 0.000290922 -0.00107118 1.56266e-05 0.000263766 2.82856e-05 6.71107e-06 
1645.7 0 -0.000310129 -0.0090567 1.58491e-05 0.000534833 -0.0438975 -1.63441e-05 -8.14422e-05 -0.00461046 -0.000666951 0.000150211 -0.000417749 -0.00434635 0.000594549 -0.000652599 0.000168615 -0.001093 -1.21629e-05 -6.33243e-05 -0.00136921 -0.00026424 -0.000230167 4.61895e-05 -0.000253852 -0.000504436 0.000620682 0.000236815 0.000295177 -0.00109554 2.07532e-05 0.000274541 2.26106e-05 8.34356e-06 
1646.05 0 -0.000306334 -0.00862915 2.45982e-05 0.000527721 -0.0434502 -2.73908e-05 -9.98888e-05 -0.00546451 -0.000625732 0.000146688 -0.000405476 -0.00519624 0.000592331 -0.000653794 0.000193032 -0.00105056 -2.72836e-05 -4.81064e-05 -0.00135197 -0.000240515 -0.000223659 4.91938e-05 -0.000229265 -0.000502503 0.000618434 0.000250243 0.0002978 -0.00111824 2.66977e-05 0.000286332 1.76553e-05 1.13844e-05 
1646.4 0 -0.000302563 -0.00819792 3.48105e-05 0.000521941 -0.0429684 -3.9132e-05 -0.00011849 -0.00630141 -0.000586737 0.000144249 -0.000391008 -0.00603658 0.000587435 -0.00065576 0.000214326 -0.00100557 -4.04834e-05 -3.26186e-05 -0.00133615 -0.000216007 -0.000218306 5.06073e-05 -0.000206777 -0.00049767 0.000615835 0.000263281 0.000299796 -0.00113933 3.24582e-05 0.000298162 1.32803e-05 1.62779e-05 
1646.75 0 -0.000299127 -0.00776315 4.54729e-05 0.000517579 -0.0424495 -5.34539e-05 -0.000134332 -0.00712038 -0.000552175 0.000140515 -0.000373785 -0.00686442 0.000579193 -0.000659075 0.000233526 -0.000958543 -5.00549e-05 -1.643e-05 -0.0013169 -0.000190724 -0.000215149 5.05867e-05 -0.000185324 -0.000490348 0.000613098 0.000275354 0.000301667 -0.00116037 3.69206e-05 0.000309195 8.53052e-06 2.28246e-05 
1647.1 0 -0.000296073 -0.00732474 5.55761e-05 0.000515236 -0.041892 -7.27808e-05 -0.000146333 -0.00791846 -0.000523558 0.000135638 -0.000352074 -0.0076757 0.000568347 -0.000661986 0.000249655 -0.000910136 -5.57647e-05 -6.83772e-07 -0.00129301 -0.000164446 -0.000213729 5.05895e-05 -0.000164648 -0.00048253 0.000610078 0.000286454 0.000302173 -0.00118223 4.05188e-05 0.000320805 3.0053e-06 2.8975e-05 
1647.45 0 -0.000293359 -0.006883 6.51362e-05 0.000513998 -0.0412982 -9.78737e-05 -0.000155068 -0.00869514 -0.00049847 0.000131949 -0.000324832 -0.00846978 0.000556903 -0.000663977 0.000259471 -0.000860915 -5.96733e-05 1.21667e-05 -0.00126599 -0.000136033 -0.000211972 5.24435e-05 -0.000145464 -0.000475164 0.000605744 0.000297436 0.000299998 -0.00120322 4.38141e-05 0.000333574 -1.92544e-06 3.41508e-05 
1647.8 0 -0.000290264 -0.00643945 7.4756e-05 0.000512294 -0.0406709 -0.000126912 -0.00016055 -0.00945511 -0.00047259 0.000130848 -0.00029293 -0.00924803 0.000547827 -0.00066504 0.000262794 -0.000811893 -6.29069e-05 1.98472e-05 -0.00123684 -0.000107007 -0.000209147 5.66306e-05 -0.000126953 -0.00046856 0.000599696 0.000308176 0.000295108 -0.00122182 4.64326e-05 0.000346048 -4.53928e-06 3.95544e-05 
1648.15 0 -0.000285946 -0.0059962 8.45158e-05 0.000510022 -0.0400093 -0.00015881 -0.000161117 -0.0102003 -0.000444917 0.000132028 -0.000259375 -0.0100106 0.000542649 -0.000664951 0.000262394 -0.000763743 -6.61131e-05 2.197e-05 -0.00120627 -8.06992e-05 -0.000206551 6.06406e-05 -0.00010781 -0.000462396 0.000592131 0.00031754 0.000289315 -0.00123708 4.92833e-05 0.000357197 -4.25515e-06 4.50231e-05 
1648.5 0 -0.000280529 -0.00555444 9.37244e-05 0.000507142 -0.0393128 -0.000193981 -0.000153687 -0.0109254 -0.000417559 0.000132553 -0.000226707 -0.0107545 0.000541452 -0.000664104 0.000258793 -0.000716859 -7.10473e-05 2.10083e-05 -0.00117453 -5.86104e-05 -0.000204832 6.2722e-05 -8.77575e-05 -0.000457353 0.000583354 0.000325423 0.000284452 -0.00124894 5.30502e-05 0.000367964 -2.15349e-06 4.86978e-05 
1648.85 0 -0.000274601 -0.00511524 0.00010237 0.000504008 -0.0385823 -0.000231147 -0.000137977 -0.0116255 -0.000393489 0.000130383 -0.000194918 -0.0114773 0.000543787 -0.000664822 0.000251508 -0.000670897 -7.90559e-05 1.96027e-05 -0.00114272 -3.91789e-05 -0.00020208 6.28839e-05 -6.7438e-05 -0.000454095 0.000574307 0.000332439 0.000280232 -0.00125959 5.69423e-05 0.000379613 4.4612e-07 4.95445e-05 
1649.2 0 -0.000268863 -0.00467911 0.000111144 0.000500551 -0.0378179 -0.000267685 -0.000119336 -0.0122992 -0.000375446 0.000125518 -0.000163453 -0.0121789 0.000546926 -0.000671676 0.000242132 -0.000625376 -8.87191e-05 1.8837e-05 -0.00111155 -1.97503e-05 -0.000197283 6.1611e-05 -4.78796e-05 -0.000451394 0.000565984 0.000338527 0.000275536 -0.0012711 6.01875e-05 0.000391984 3.29687e-06 4.76877e-05 
1649.55 0 -0.000263179 -0.00424549 0.000119836 0.000494839 -0.0370227 -0.000302165 -0.000102062 -0.0129467 -0.00036426 0.000119472 -0.000132264 -0.0128609 0.000548704 -0.000686206 0.000233594 -0.000581238 -9.75537e-05 1.78236e-05 -0.00108063 1.08117e-06 -0.000192551 5.97716e-05 -2.91644e-05 -0.000448266 0.000557656 0.000343263 0.00027022 -0.00128399 6.23772e-05 0.000404713 6.34912e-06 4.40072e-05 
1649.9 0 -0.000256639 -0.00381412 0.000128278 0.000486372 -0.0362011 -0.000334144 -8.5348e-05 -0.0135686 -0.0003603 0.000113671 -0.000101675 -0.0135244 0.00054963 -0.000706154 0.000227412 -0.000538944 -0.000105576 1.62853e-05 -0.00104911 2.41768e-05 -0.000188423 5.80836e-05 -1.05518e-05 -0.000444672 0.000548473 0.000347225 0.000265553 -0.0012971 6.39274e-05 0.000417913 8.76046e-06 3.91542e-05 
1650.25 0 -0.000249581 -0.00338529 0.000136145 0.000476597 -0.0353552 -0.000364623 -6.7371e-05 -0.0141659 -0.000363887 0.00010778 -7.22382e-05 -0.0141685 0.000549456 -0.000730511 0.000222032 -0.000498186 -0.000113954 1.48364e-05 -0.00101487 4.80356e-05 -0.000183217 5.71337e-05 8.74606e-06 -0.000441086 0.000537838 0.000351182 0.000262779 -0.00130918 6.52541e-05 0.000430825 1.09356e-05 3.38652e-05 
1650.6 0 -0.000242645 -0.00295916 0.000142641 0.000465759 -0.0344863 -0.000395088 -4.72259e-05 -0.0147398 -0.000372717 0.00010116 -4.266e-05 -0.0147902 0.000549054 -0.000758844 0.000215912 -0.000459405 -0.000121778 1.32701e-05 -0.000975744 7.10536e-05 -0.000175468 5.76654e-05 2.97907e-05 -0.000438542 0.000526083 0.000354935 0.00026128 -0.00131986 6.62788e-05 0.000442049 1.30606e-05 2.78106e-05 
1650.95 0 -0.000235368 -0.0025363 0.000148393 0.000453151 -0.0335967 -0.000423734 -2.56898e-05 -0.0152916 -0.000382253 9.32589e-05 -1.15581e-05 -0.0153885 0.000549674 -0.000787351 0.000207953 -0.000419909 -0.000128644 1.04318e-05 -0.000931932 9.36317e-05 -0.000164876 5.90694e-05 5.29865e-05 -0.000436653 0.000515122 0.000358052 0.000260856 -0.00132883 6.70759e-05 0.000451764 1.38606e-05 1.9827e-05 
1651.3 0 -0.00022774 -0.00211764 0.000154183 0.000439075 -0.0326855 -0.000447234 -5.24847e-06 -0.0158214 -0.000389431 8.27934e-05 2.10451e-05 -0.0159634 0.000549831 -0.000810978 0.000197511 -0.000376551 -0.000135888 6.88695e-06 -0.000886592 0.000116677 -0.000153187 5.98147e-05 7.77444e-05 -0.000434603 0.000505763 0.000360612 0.000261202 -0.00133621 6.72216e-05 0.000461075 1.36966e-05 1.1241e-05 
1651.65 0 -0.000219875 -0.00170379 0.000159543 0.000424711 -0.0317506 -0.000465303 1.14866e-05 -0.0163289 -0.000392857 6.92729e-05 5.44034e-05 -0.0165155 0.00054846 -0.000827154 0.000185296 -0.000331338 -0.000141768 6.05891e-06 -0.000842784 0.000141701 -0.000142546 5.97865e-05 0.000102926 -0.000432602 0.000498391 0.000362768 0.000261537 -0.0013413 6.50795e-05 0.000470369 1.28765e-05 3.84409e-06 
1652 0 -0.000211448 -0.00129533 0.000163343 0.000411202 -0.0307929 -0.00047989 2.25902e-05 -0.0168137 -0.000393646 5.32901e-05 8.6096e-05 -0.0170438 0.000545965 -0.00083608 0.000173112 -0.000287642 -0.000142766 9.49546e-06 -0.000801222 0.000168027 -0.000133671 6.04199e-05 0.000128138 -0.000430779 0.000493614 0.000364068 0.000262385 -0.00134378 5.97459e-05 0.00048004 1.15319e-05 -2.68811e-06 
1652.35 0 -0.000202158 -0.000893632 0.000164393 0.000398835 -0.0298157 -0.000493299 2.82554e-05 -0.0172746 -0.000395127 3.53757e-05 0.00011367 -0.0175464 0.000541212 -0.000838561 0.000161869 -0.000247487 -0.000138916 1.66613e-05 -0.000763275 0.000192597 -0.00012567 6.19917e-05 0.000153383 -0.000429259 0.000490214 0.000364334 0.000263949 -0.0013454 5.25783e-05 0.000489642 9.79017e-06 -9.59637e-06 
1652.7 0 -0.000192449 -0.000499037 0.000162527 0.00038705 -0.0288199 -0.000505746 2.92638e-05 -0.0177096 -0.000397736 1.62683e-05 0.000138283 -0.0180222 0.000532389 -0.000835608 0.000151134 -0.000211145 -0.000132935 2.58243e-05 -0.000729304 0.000212665 -0.000116487 6.3669e-05 0.00017833 -0.000428037 0.000487058 0.000363628 0.000265804 -0.00134756 4.54016e-05 0.000498437 6.509e-06 -1.72099e-05 
1653.05 0 -0.000183406 -0.000108842 0.000159031 0.000375704 -0.0278068 -0.000515187 2.48248e-05 -0.0181178 -0.000399838 -4.25975e-06 0.000163119 -0.0184729 0.000518315 -0.000829346 0.00014119 -0.000177231 -0.000127256 3.3454e-05 -0.000697214 0.00022841 -0.000104377 6.52484e-05 0.000202555 -0.000426082 0.000483879 0.000362614 0.000267896 -0.00135066 4.02215e-05 0.000505671 9.88498e-07 -2.54673e-05 
1653.4 0 -0.000175429 0.000277996 0.000154448 0.000364338 -0.0267812 -0.000519834 1.54861e-05 -0.0185003 -0.000401416 -2.65356e-05 0.000189156 -0.0189018 0.000500291 -0.000822034 0.000132633 -0.000145253 -0.000121708 3.80523e-05 -0.000665258 0.000242597 -8.94297e-05 6.60764e-05 0.00022562 -0.000423131 0.000480729 0.000361319 0.000270624 -0.00135375 3.80441e-05 0.000509991 -5.44008e-06 -3.4753e-05 
1653.75 0 -0.000168369 0.000658993 0.000149569 0.000352949 -0.0257454 -0.000519575 5.5797e-06 -0.0188582 -0.000402935 -4.9189e-05 0.000214743 -0.0193091 0.000483461 -0.000815187 0.000125931 -0.000115712 -0.000114813 4.0679e-05 -0.00063283 0.000255687 -7.34778e-05 6.48861e-05 0.000247914 -0.000420444 0.000477839 0.000358961 0.000274016 -0.0013558 3.76305e-05 0.000511278 -1.20746e-05 -4.549e-05 
1654.1 0 -0.000161871 0.00103248 0.00014635 0.000341788 -0.0247003 -0.000515461 -7.84214e-07 -0.0191922 -0.000404863 -6.98123e-05 0.000239211 -0.0196923 0.000470985 -0.000810755 0.000121504 -8.74367e-05 -0.000108718 4.11233e-05 -0.000600597 0.000267314 -5.75681e-05 6.21431e-05 0.000269559 -0.000419397 0.000474761 0.000356024 0.000277748 -0.00135697 3.70055e-05 0.000511573 -1.97102e-05 -5.69778e-05 
1654.45 0 -0.000154664 0.00139841 0.000144914 0.000331183 -0.0236481 -0.000506889 -4.9045e-06 -0.0195046 -0.000405749 -8.60359e-05 0.00026436 -0.0200489 0.000461585 -0.000807043 0.000119124 -5.88121e-05 -0.000106623 3.91432e-05 -0.000569346 0.000278274 -4.129e-05 5.90958e-05 0.000289753 -0.000419464 0.000470512 0.00035342 0.000283594 -0.00135726 3.57631e-05 0.000512199 -2.74177e-05 -6.84732e-05 
1654.8 0 -0.000146084 0.00175785 0.000143966 0.00032284 -0.0225896 -0.0004915 -1.07958e-05 -0.0197974 -0.00040274 -9.7275e-05 0.000291144 -0.0203764 0.000454437 -0.000801349 0.000116958 -2.9858e-05 -0.000107713 3.58055e-05 -0.000537323 0.000287732 -2.4484e-05 5.62916e-05 0.000308463 -0.000418769 0.000464433 0.000351346 0.000292339 -0.00135659 3.44509e-05 0.000513221 -3.39401e-05 -7.96348e-05 
1655.15 0 -0.000136714 0.00211124 0.000144014 0.000317022 -0.0215244 -0.000470639 -1.95263e-05 -0.0200699 -0.000395086 -0.000103337 0.000317878 -0.0206743 0.000449349 -0.00079477 0.000113452 4.7474e-07 -0.000109339 3.21562e-05 -0.000502387 0.000296683 -6.87185e-06 5.39844e-05 0.000326147 -0.000417011 0.000455903 0.000350719 0.000301519 -0.00135519 3.39145e-05 0.000514584 -3.97655e-05 -9.02537e-05 
1655.5 0 -0.000127245 0.00245747 0.000145481 0.000311914 -0.0204518 -0.000448116 -2.99944e-05 -0.0203179 -0.000383431 -0.000103756 0.000341425 -0.020945 0.000444444 -0.000787743 0.000105806 3.42459e-05 -0.000109863 3.01163e-05 -0.000465643 0.000307012 1.09836e-05 5.20143e-05 0.000343009 -0.000414866 0.000445816 0.000352749 0.000310172 -0.00135254 3.40355e-05 0.00051606 -4.4774e-05 -0.000100924 
1655.85 0 -0.000118314 0.00279564 0.000147752 0.000306381 -0.0193729 -0.000428173 -4.03763e-05 -0.0205373 -0.000366471 -0.000101061 0.000358848 -0.0211915 0.000438218 -0.000779008 9.25578e-05 7.13368e-05 -0.000108628 2.86164e-05 -0.000428438 0.000318684 2.66195e-05 5.12735e-05 0.000359534 -0.000412941 0.00043513 0.000356169 0.000317919 -0.0013476 3.26636e-05 0.000517435 -4.79322e-05 -0.000111081 
1656.2 0 -0.000109478 0.00312479 0.000150956 0.000299697 -0.0182913 -0.000414785 -4.95933e-05 -0.0207296 -0.000342753 -9.80434e-05 0.00037119 -0.0214144 0.000431245 -0.000769524 7.8419e-05 0.000109488 -0.000106069 2.45736e-05 -0.000388991 0.000332489 3.84064e-05 5.24251e-05 0.000377315 -0.000412091 0.00042315 0.000359324 0.000324568 -0.00133987 3.06372e-05 0.000518171 -4.90807e-05 -0.000121052 
1656.55 0 -0.000100576 0.00344342 0.000155485 0.00029093 -0.0172088 -0.000408777 -5.789e-05 -0.0208992 -0.000312277 -9.4261e-05 0.000381785 -0.0216136 0.000425021 -0.00076129 6.70694e-05 0.000147514 -0.000103705 1.93527e-05 -0.000343534 0.000348518 4.77052e-05 5.34054e-05 0.000395775 -0.000411703 0.000409345 0.000362456 0.000330857 -0.00132963 3.00385e-05 0.000516977 -4.99619e-05 -0.00013343 
1656.9 0 -9.30357e-05 0.00375162 0.000161155 0.000280718 -0.0161244 -0.000409074 -6.5733e-05 -0.0210472 -0.000273134 -8.94771e-05 0.000393923 -0.0217905 0.000420762 -0.000754387 5.76957e-05 0.000187087 -0.000102142 1.32597e-05 -0.000292454 0.00036565 5.71085e-05 5.24397e-05 0.000413643 -0.000409935 0.000394173 0.000364975 0.000337483 -0.00131779 2.9339e-05 0.0005128 -5.24135e-05 -0.000148601 
1657.25 0 -8.84617e-05 0.00405224 0.000167497 0.000270426 -0.0150364 -0.000414166 -7.28232e-05 -0.0211747 -0.000224228 -8.54486e-05 0.00040897 -0.0219454 0.000418606 -0.000747203 5.02248e-05 0.000229945 -9.9514e-05 4.5212e-06 -0.000239082 0.000382795 6.67e-05 5.05119e-05 0.000431653 -0.000406426 0.00037923 0.000365608 0.000345121 -0.00130412 2.783e-05 0.000505062 -5.71824e-05 -0.000164808 
1657.6 0 -8.72817e-05 0.00434716 0.000173682 0.000260735 -0.0139445 -0.000424293 -7.79625e-05 -0.0212826 -0.000168586 -8.33605e-05 0.000423871 -0.022078 0.00041738 -0.000739046 4.62633e-05 0.000274513 -9.46484e-05 -5.34396e-06 -0.000184642 0.000400006 7.55778e-05 4.83348e-05 0.000450375 -0.000402243 0.000364654 0.000364612 0.000353145 -0.00128822 2.63173e-05 0.000494975 -6.40115e-05 -0.000180331 
1657.95 0 -8.80957e-05 0.0046349 0.000178917 0.000251744 -0.0128495 -0.00044075 -8.04877e-05 -0.0213695 -0.000111428 -8.41979e-05 0.000437575 -0.022188 0.000417354 -0.000730911 4.63815e-05 0.00031868 -8.93457e-05 -1.44433e-05 -0.000129326 0.000418039 8.42327e-05 4.66587e-05 0.000468501 -0.000397386 0.00034869 0.000363671 0.000360559 -0.00127138 2.49569e-05 0.000484459 -7.27853e-05 -0.000193793 
1658.3 0 -9.00882e-05 0.00491328 0.000183899 0.000243462 -0.011753 -0.000461007 -8.15901e-05 -0.0214344 -5.56691e-05 -8.74535e-05 0.000451176 -0.0222756 0.000418398 -0.000722435 4.86236e-05 0.000362785 -8.51516e-05 -2.29061e-05 -7.34659e-05 0.000435843 9.33339e-05 4.66135e-05 0.000484515 -0.00039065 0.000331033 0.000363281 0.00036744 -0.00125463 2.27893e-05 0.000474101 -8.22502e-05 -0.000204036 
1658.65 0 -9.45529e-05 0.00518173 0.000188832 0.000235787 -0.0106577 -0.000481689 -8.29708e-05 -0.0214792 -1.49807e-06 -8.96301e-05 0.000465184 -0.0223406 0.000419691 -0.000712357 5.10545e-05 0.000405801 -8.03363e-05 -3.2499e-05 -1.76768e-05 0.000450932 0.000101412 4.82835e-05 0.000498299 -0.000381464 0.000312412 0.000362383 0.000373843 -0.00123688 1.91854e-05 0.000463092 -9.09145e-05 -0.000211446 
1659 0 -0.000101114 0.00544059 0.000193346 0.000229084 -0.00956476 -0.000501486 -8.45157e-05 -0.0215067 5.30206e-05 -8.88153e-05 0.000481801 -0.0223835 0.00042145 -0.000699887 5.23822e-05 0.000447104 -7.26816e-05 -4.48045e-05 3.66667e-05 0.000462759 0.000106963 5.07116e-05 0.000510959 -0.000370963 0.000294294 0.000360957 0.000378953 -0.00121678 1.48417e-05 0.000451512 -9.97876e-05 -0.000217999 
1659.35 0 -0.000107438 0.00569 0.00019745 0.00022313 -0.00847438 -0.000518727 -8.60591e-05 -0.0215169 0.000109533 -8.69787e-05 0.000502487 -0.0224065 0.000422657 -0.000684861 5.09954e-05 0.000487457 -6.19815e-05 -6.05248e-05 8.76194e-05 0.00047244 0.000111225 5.30532e-05 0.000524489 -0.000361288 0.000278462 0.000359033 0.000383051 -0.00119444 1.13581e-05 0.00043903 -0.000109872 -0.00022591 
1659.7 0 -0.000112041 0.00593058 0.000201463 0.000217045 -0.0073859 -0.000531348 -8.79281e-05 -0.0215078 0.000168715 -8.59179e-05 0.000526582 -0.0224099 0.000422188 -0.000667566 4.49964e-05 0.000527644 -4.70499e-05 -7.94115e-05 0.000133484 0.000479366 0.000115518 5.53456e-05 0.000538888 -0.000353444 0.000265766 0.000356429 0.000386725 -0.00117008 9.12548e-06 0.000425087 -0.000121047 -0.000236081 
1660.05 0 -0.000114108 0.00616294 0.000206001 0.000211637 -0.0062995 -0.000538832 -8.88447e-05 -0.0214778 0.000230992 -8.71868e-05 0.000552303 -0.0223909 0.000419844 -0.000649171 3.38667e-05 0.000569032 -2.71131e-05 -9.97391e-05 0.000172458 0.000484565 0.000120001 5.79942e-05 0.000552964 -0.000346749 0.000255916 0.000354352 0.00039041 -0.00114401 6.7516e-06 0.000410499 -0.000132654 -0.000247395 
1660.4 0 -0.000113625 0.00638672 0.000210689 0.000207875 -0.00521813 -0.000541692 -8.63851e-05 -0.0214262 0.000295108 -9.28052e-05 0.000577774 -0.0223483 0.000413985 -0.000632112 1.96421e-05 0.000613086 -4.77755e-06 -0.000118511 0.000203605 0.000490947 0.000125407 6.26521e-05 0.000566209 -0.00034024 0.000246917 0.000353858 0.000394566 -0.00111647 3.76241e-06 0.000395773 -0.000144468 -0.000259229 
1660.75 0 -0.000113062 0.00660081 0.00021436 0.000204773 -0.00414543 -0.000541607 -7.95561e-05 -0.0213535 0.00035802 -0.000102714 0.000602745 -0.0222832 0.000401576 -0.000617858 4.93863e-06 0.000658191 1.76387e-05 -0.000133841 0.000229248 0.000500495 0.000132785 7.02986e-05 0.000578286 -0.000332422 0.000236325 0.000355043 0.000398654 -0.00108802 1.15379e-06 0.000380833 -0.000157035 -0.000271474 
1661.1 0 -0.000115021 0.00680399 0.000216579 0.000201058 -0.00308254 -0.000541847 -6.81721e-05 -0.0212599 0.000417206 -0.000115533 0.000627328 -0.0221976 0.000382646 -0.000604985 -9.17701e-06 0.000699544 3.90514e-05 -0.000145935 0.000251859 0.000514433 0.000141384 7.91549e-05 0.000588247 -0.000322009 0.000223497 0.000357424 0.000402315 -0.00105966 -6.64476e-07 0.000366002 -0.000170604 -0.000283217 
1661.45 0 -0.000118976 0.00699542 0.000218055 0.000197149 -0.00202922 -0.000543432 -5.14296e-05 -0.0211444 0.00047312 -0.00012734 0.000651882 -0.0220928 0.000360832 -0.000590829 -2.50538e-05 0.000734177 5.88842e-05 -0.000156812 0.000270953 0.00053278 0.000149201 8.74902e-05 0.000595575 -0.000310041 0.000209777 0.000359301 0.000405386 -0.00103227 -1.87434e-06 0.000350599 -0.000184707 -0.000293531 
1661.8 0 -0.000122844 0.00717567 0.000218663 0.000194459 -0.000985101 -0.000542037 -2.94546e-05 -0.021007 0.000527203 -0.000134838 0.000677458 -0.0219692 0.000337266 -0.000575188 -4.55988e-05 0.000762856 7.89531e-05 -0.000169356 0.000285544 0.000554786 0.000156149 9.47941e-05 0.000602209 -0.000297086 0.00019707 0.000359382 0.00040702 -0.00100581 -2.38382e-06 0.00033454 -0.000199106 -0.000301428 
1662.15 0 -0.000125942 0.00734645 0.000217744 0.000193296 4.89729e-05 -0.000532844 -5.90628e-06 -0.0208485 0.000578825 -0.000138285 0.000702258 -0.0218275 0.000309924 -0.000560085 -7.10901e-05 0.000786345 0.0001011 -0.000184901 0.000297013 0.000579752 0.000163237 0.000100053 0.000609869 -0.000282248 0.000186457 0.000357236 0.000405977 -0.000979317 -2.48205e-06 0.000319904 -0.000213936 -0.000307585 
1662.5 0 -0.000127425 0.00750779 0.000216195 0.000193357 0.00107061 -0.00051628 1.32241e-05 -0.0206701 0.000627299 -0.000136589 0.000721626 -0.0216693 0.000276484 -0.000547607 -9.88232e-05 0.000804791 0.000126464 -0.000202385 0.000307705 0.000605509 0.000169213 0.000103981 0.000618497 -0.000264615 0.000176943 0.000353467 0.000401575 -0.000952804 -2.70307e-06 0.000307854 -0.000228512 -0.000312879 
1662.85 0 -0.000126561 0.00765741 0.000213943 0.000194395 0.00207986 -0.000496418 2.47559e-05 -0.0204743 0.000671509 -0.000127753 0.000734332 -0.0214947 0.000238367 -0.000538536 -0.00012527 0.000818039 0.000156633 -0.000218728 0.000318388 0.000628864 0.000172152 0.000108271 0.000626922 -0.000244424 0.000166445 0.000350063 0.000393788 -0.000926836 -3.06863e-06 0.000297653 -0.000241435 -0.000318056 
1663.2 0 -0.000124544 0.00779422 0.000210654 0.00019586 0.0030801 -0.000476888 3.01894e-05 -0.0202626 0.000709063 -0.000112138 0.000743702 -0.0213026 0.000200563 -0.000532125 -0.000150399 0.000827424 0.00019126 -0.000231384 0.00033077 0.000649282 0.000172593 0.000113344 0.000633214 -0.000223166 0.000154077 0.000348693 0.000383059 -0.000900507 -3.6309e-06 0.000288826 -0.000252394 -0.000324135 
1663.55 0 -0.000123237 0.00791866 0.000206408 0.000196992 0.00407177 -0.000458702 3.3267e-05 -0.0200333 0.000739232 -9.16166e-05 0.000751935 -0.0210925 0.000166184 -0.000526093 -0.000177881 0.000834948 0.000228237 -0.000241658 0.000345888 0.000667916 0.000172691 0.000119181 0.000636545 -0.000200994 0.000141534 0.000349622 0.000371066 -0.000873601 -4.42734e-06 0.000280714 -0.000261359 -0.000331399 
1663.9 0 -0.000123169 0.00803113 0.000200792 0.000197666 0.00505153 -0.000440394 3.62668e-05 -0.0197847 0.000763447 -6.88843e-05 0.00075809 -0.0208659 0.000136734 -0.000520554 -0.000210635 0.000840435 0.000266796 -0.00025229 0.000360262 0.000683808 0.000174304 0.000124845 0.00063841 -0.000176909 0.000130001 0.00035182 0.000358657 -0.000847485 -5.20603e-06 0.000272771 -0.000268348 -0.000339067 
1664.25 0 -0.000123488 0.00813246 0.000193639 0.000197356 0.0060147 -0.000420335 3.87425e-05 -0.0195181 0.000781839 -4.52129e-05 0.000761655 -0.020622 0.000112117 -0.000519485 -0.000246887 0.00084237 0.000305868 -0.000264346 0.000372044 0.000696072 0.000177852 0.000128751 0.000640964 -0.000152741 0.000117854 0.000354748 0.000345935 -0.000822639 -5.42365e-06 0.000264459 -0.00027364 -0.000347572 
1664.6 0 -0.000123959 0.00822284 0.0001845 0.000194711 0.00695873 -0.000399046 3.97171e-05 -0.0192373 0.00079338 -1.94045e-05 0.000762486 -0.0203588 8.92965e-05 -0.000524326 -0.000282957 0.000840336 0.00034285 -0.00027517 0.000385076 0.000704648 0.000181868 0.000129696 0.000643961 -0.00013096 0.00010341 0.000359026 0.000333263 -0.000799779 -5.05369e-06 0.000254872 -0.000277339 -0.000357673 
1664.95 0 -0.000125702 0.00830288 0.000173112 0.000189501 0.007883 -0.000379064 3.961e-05 -0.0189438 0.000798592 9.7593e-06 0.000759951 -0.020076 6.62867e-05 -0.000532621 -0.000316277 0.000834532 0.000374992 -0.000282058 0.000402638 0.000709364 0.000184964 0.000128643 0.000645409 -0.000111821 8.67709e-05 0.000365169 0.000320535 -0.000779649 -6.48637e-06 0.000244424 -0.000280065 -0.000368606 
1665.3 0 -0.000128702 0.00837311 0.000160693 0.000182409 0.00878562 -0.000361507 4.13233e-05 -0.0186378 0.000799326 4.1165e-05 0.000753998 -0.0197751 4.42031e-05 -0.000541686 -0.000346014 0.000827278 0.000400534 -0.00028602 0.000424779 0.000709223 0.000187102 0.000127074 0.000644211 -9.39791e-05 6.89029e-05 0.000372719 0.000307243 -0.000761331 -1.03396e-05 0.000233543 -0.000283188 -0.000379154 
1665.65 0 -0.000131664 0.00843305 0.000148983 0.000173927 0.00966649 -0.000344886 4.8584e-05 -0.0183191 0.000796456 7.19469e-05 0.000744907 -0.0194569 2.38126e-05 -0.000549892 -0.000372618 0.000821325 0.000419461 -0.000286864 0.000449893 0.000705942 0.000188688 0.000124532 0.000640722 -7.68801e-05 5.02688e-05 0.000380659 0.000292565 -0.000743486 -1.45361e-05 0.000222069 -0.00028603 -0.000388621 
1666 0 -0.000134839 0.00848271 0.000138516 0.000164914 0.010526 -0.000327427 6.28493e-05 -0.0179877 0.000788028 0.000102146 0.000733366 -0.0191216 3.52237e-06 -0.000555743 -0.000397593 0.000816681 0.00043251 -0.000284194 0.000476758 0.000705654 0.000189928 0.000121263 0.000635802 -6.14457e-05 3.13081e-05 0.000388779 0.000277271 -0.000725097 -1.83153e-05 0.000211137 -0.000287775 -0.000396927 
1666.35 0 -0.000138676 0.00852135 0.00012865 0.000156647 0.0113626 -0.000307756 8.1047e-05 -0.0176446 0.000774002 0.000133808 0.000720655 -0.0187688 -1.88463e-05 -0.00055883 -0.00042384 0.000813754 0.000439519 -0.000279443 0.000504488 0.000713103 0.00019086 0.000117806 0.000629796 -4.78697e-05 1.24812e-05 0.000396402 0.000262283 -0.00070513 -2.13993e-05 0.000202644 -0.00028946 -0.00040406 
1666.7 0 -0.00014154 0.00854884 0.00011962 0.000148572 0.0121761 -0.000283642 9.79512e-05 -0.0172893 0.000760157 0.000167166 0.000706918 -0.0183965 -4.49757e-05 -0.000560133 -0.000452281 0.000813495 0.000442319 -0.000272236 0.000531966 0.000729701 0.00019112 0.000113403 0.000622457 -3.5579e-05 -6.14367e-06 0.000403195 0.000246252 -0.000682719 -2.35665e-05 0.000196722 -0.000290946 -0.000409882 
1667.05 0 -0.000142623 0.00856669 0.000112165 0.000140126 0.012967 -0.000256003 0.00011019 -0.016921 0.00075289 0.000201414 0.00069017 -0.0180052 -7.6241e-05 -0.000558281 -0.000481763 0.000815524 0.000445372 -0.000261498 0.000558495 0.000752928 0.000190299 0.000107641 0.000613767 -2.39239e-05 -2.4218e-05 0.000409323 0.000228888 -0.000657791 -2.62888e-05 0.000192538 -0.000292157 -0.000415251 
1667.4 0 -0.000142042 0.00857667 0.000105223 0.00013309 0.013734 -0.00023096 0.000118093 -0.0165396 0.000752541 0.000235132 0.000670765 -0.0175948 -0.000112126 -0.000552167 -0.000512041 0.000819404 0.0004496 -0.000247874 0.000584266 0.000777136 0.000188932 0.000101283 0.000604489 -1.16514e-05 -4.18127e-05 0.000413466 0.000211259 -0.000631395 -3.07718e-05 0.000189261 -0.000293268 -0.000420578 
1667.75 0 -0.000139664 0.00857921 9.67427e-05 0.000127836 0.0144739 -0.000211156 0.000123651 -0.0161464 0.000754378 0.000266617 0.00065241 -0.0171662 -0.000148185 -0.00054351 -0.000542459 0.000824206 0.000452319 -0.000230812 0.000610089 0.00079834 0.000188587 9.52644e-05 0.000594068 7.25973e-07 -5.87132e-05 0.000414135 0.000193808 -0.000604603 -3.57898e-05 0.000185284 -0.000293697 -0.000424617 
1668.1 0 -0.000135692 0.00857415 8.71192e-05 0.000122071 0.0151852 -0.000192119 0.000127806 -0.0157426 0.000752776 0.000295185 0.000637462 -0.0167255 -0.000179181 -0.000533264 -0.000569272 0.000830506 0.000451326 -0.000208706 0.000635753 0.000816198 0.000189936 9.043e-05 0.000582193 1.17332e-05 -7.53085e-05 0.000411151 0.000177388 -0.000577169 -3.81145e-05 0.000180273 -0.000293137 -0.000426589 
1668.45 0 -0.000130408 0.00856256 7.83232e-05 0.000115424 0.0158697 -0.000168343 0.000129741 -0.0153285 0.000745764 0.000319361 0.000625754 -0.0162793 -0.000205382 -0.000519897 -0.000590732 0.000838985 0.000444356 -0.000182807 0.000659051 0.000832313 0.000192873 8.66227e-05 0.000569717 2.1926e-05 -9.29615e-05 0.000405743 0.00016227 -0.000548976 -3.60659e-05 0.000174732 -0.000291562 -0.000428152 
1668.8 0 -0.000123473 0.00854479 7.04325e-05 0.000110107 0.0165311 -0.00013754 0.000127146 -0.0149057 0.000735823 0.000337997 0.000614241 -0.0158307 -0.000231032 -0.000502325 -0.000610662 0.000848052 0.000430305 -0.000157807 0.000676212 0.000847152 0.000197098 8.36216e-05 0.000557668 3.28095e-05 -0.000110338 0.000398924 0.000147584 -0.000520927 -3.16404e-05 0.000168526 -0.000289839 -0.000429394 
1669.15 0 -0.000114886 0.00852036 6.27124e-05 0.000106761 0.0171724 -0.000101667 0.000119309 -0.0144775 0.000726001 0.000351802 0.000599416 -0.0153793 -0.000258727 -0.000482633 -0.000631801 0.000856436 0.000410242 -0.000138154 0.000687035 0.000859213 0.000202244 8.19347e-05 0.00054556 4.58502e-05 -0.000125821 0.000390179 0.000132259 -0.000494434 -2.70725e-05 0.00016208 -0.000288641 -0.000428703 
1669.5 0 -0.000105329 0.0084887 5.4796e-05 0.000104137 0.0177918 -6.46623e-05 0.000107249 -0.014045 0.000719027 0.000362947 0.000582526 -0.014923 -0.000288703 -0.000465256 -0.000653608 0.000863219 0.000386856 -0.000124124 0.000695875 0.000869063 0.000208277 8.19733e-05 0.000532183 6.12674e-05 -0.000138991 0.000380808 0.000115988 -0.000470276 -2.26959e-05 0.000156741 -0.000287748 -0.000426914 
1669.85 0 -9.51349e-05 0.00844819 4.72438e-05 0.000100502 0.0183859 -2.65e-05 9.22145e-05 -0.0136063 0.000714269 0.000374548 0.000566399 -0.0144618 -0.000318947 -0.000452677 -0.000675528 0.000867625 0.000361274 -0.000113882 0.000706737 0.000877477 0.000214548 8.47088e-05 0.000517878 7.7597e-05 -0.000150666 0.000374055 9.94855e-05 -0.000448408 -1.82734e-05 0.000153943 -0.000287269 -0.000425526 
1670.2 0 -8.35175e-05 0.00839787 4.08886e-05 9.48887e-05 0.0189532 1.4411e-05 7.5543e-05 -0.0131597 0.000708854 0.000388789 0.000550203 -0.0139954 -0.000347876 -0.000443432 -0.000697014 0.000869157 0.00033348 -0.000107377 0.000721116 0.000882777 0.000219841 8.96431e-05 0.000502582 9.25352e-05 -0.000162783 0.000370594 8.28346e-05 -0.000428552 -1.48259e-05 0.000153518 -0.000287124 -0.000424877 
1670.55 0 -6.95518e-05 0.00833846 3.49088e-05 8.83486e-05 0.0194936 5.63638e-05 5.77851e-05 -0.0127045 0.00070275 0.000405531 0.00053153 -0.0135211 -0.00037441 -0.000434648 -0.000715807 0.000867255 0.000303671 -0.000105223 0.000739159 0.000882477 0.000223726 9.49831e-05 0.000485742 0.000104472 -0.000176593 0.000369037 6.63098e-05 -0.000410778 -1.27789e-05 0.00015506 -0.000286558 -0.000424543 
1670.9 0 -5.35708e-05 0.0082717 2.88273e-05 8.16891e-05 0.0200079 9.58907e-05 3.93596e-05 -0.0122414 0.00069436 0.000423143 0.000510098 -0.0130363 -0.00039713 -0.000425308 -0.00072859 0.000862245 0.00027322 -0.000104543 0.000759866 0.00087661 0.00022648 0.000100736 0.00046756 0.000113095 -0.000192164 0.000368526 5.04694e-05 -0.00039486 -1.16602e-05 0.000156197 -0.000285616 -0.000424069 
1671.25 0 -3.48935e-05 0.00819972 2.35791e-05 7.39193e-05 0.0204981 0.0001318 2.09838e-05 -0.011772 0.000679781 0.000439169 0.000486314 -0.0125413 -0.000416885 -0.000414556 -0.000734512 0.000855523 0.000246467 -0.000100187 0.000782792 0.000868226 0.00022871 0.000107565 0.00044886 0.000118748 -0.000209825 0.000368378 3.59717e-05 -0.000379072 -1.17014e-05 0.000155282 -0.00028568 -0.000423092 
1671.6 0 -1.3374e-05 0.00812417 1.89601e-05 6.53426e-05 0.0209687 0.000165674 1.99725e-06 -0.0112954 0.000658579 0.0004522 0.000458859 -0.0120377 -0.000436526 -0.00040116 -0.000736517 0.000847205 0.000225089 -9.08347e-05 0.000808906 0.000858838 0.000232342 0.00011458 0.000431045 0.00012233 -0.000228211 0.00036824 2.3135e-05 -0.000361529 -1.26586e-05 0.000153286 -0.000287777 -0.000421109 
1671.95 0 8.93218e-06 0.00804539 1.35915e-05 5.66625e-05 0.0214225 0.000195863 -2.0731e-05 -0.0108103 0.00063551 0.000463209 0.000426248 -0.0115268 -0.000456125 -0.000386136 -0.000737614 0.000835847 0.000206009 -7.90338e-05 0.000838747 0.000848252 0.000238973 0.000120734 0.000414383 0.000125374 -0.000246914 0.000369917 1.1726e-05 -0.000342199 -1.3419e-05 0.000150587 -0.000291403 -0.000419295 
1672.3 0 3.10709e-05 0.0079613 7.99446e-06 4.74512e-05 0.021858 0.000218273 -4.75118e-05 -0.010319 0.000614318 0.000473336 0.000390621 -0.0110116 -0.000473155 -0.000370922 -0.000737741 0.000820611 0.00018623 -6.60781e-05 0.000869281 0.000836213 0.000247621 0.000125977 0.000399283 0.000129194 -0.000266347 0.000374208 8.54186e-07 -0.000322032 -1.34704e-05 0.000145861 -0.000295252 -0.00041921 
1672.65 0 5.35197e-05 0.00786936 3.28621e-06 3.82631e-05 0.0222753 0.00023269 -7.45469e-05 -0.0098252 0.00059385 0.00048188 0.000353223 -0.0104936 -0.000487616 -0.000354684 -0.000734332 0.000800738 0.000164944 -5.12443e-05 0.000897283 0.000823362 0.000256738 0.000130087 0.000386641 0.000133248 -0.000284666 0.000380205 -1.10696e-05 -0.000300229 -1.26502e-05 0.000139514 -0.000297776 -0.000420193 
1673 0 7.59328e-05 0.00776837 -9.07054e-07 3.11307e-05 0.0226751 0.000240434 -0.000100464 -0.00932923 0.00057176 0.000486952 0.000315553 -0.0099716 -0.000501403 -0.000336412 -0.000726978 0.000775314 0.000141909 -3.24626e-05 0.000921118 0.000811783 0.000265766 0.000133379 0.000376677 0.000135915 -0.000301101 0.000387786 -2.37041e-05 -0.000277028 -1.05669e-05 0.000134277 -0.000298774 -0.000421513 
1673.35 0 9.75595e-05 0.00765769 -4.18926e-06 2.57732e-05 0.0230566 0.000242436 -0.000126901 -0.008829 0.000548411 0.000488047 0.000281868 -0.00944457 -0.000513767 -0.000318969 -0.00071822 0.000744902 0.000117468 -9.30984e-06 0.000939986 0.000802296 0.000274746 0.000136863 0.00036876 0.000137427 -0.000316201 0.000397217 -3.52166e-05 -0.00025315 -7.57791e-06 0.000131608 -0.000299393 -0.000423511 
1673.7 0 0.000117751 0.00753675 -6.55398e-06 1.93237e-05 0.0234179 0.000239815 -0.000155561 -0.00832186 0.000527046 0.000486195 0.000255288 -0.00891387 -0.000522983 -0.000304692 -0.000707997 0.000711785 9.27118e-05 1.40807e-05 0.000955941 0.000793162 0.000283509 0.000140437 0.000360568 0.000139833 -0.000329959 0.00040729 -4.51148e-05 -0.000228332 -5.31448e-06 0.000130621 -0.000300145 -0.000426524 
1674.05 0 0.000137238 0.00740515 -9.37059e-06 1.04791e-05 0.0237582 0.000233947 -0.000187205 -0.00780744 0.000510496 0.000481009 0.000235504 -0.00837831 -0.000527417 -0.000292802 -0.000693355 0.000678941 6.99631e-05 3.45679e-05 0.000971344 0.00078326 0.000291292 0.000142055 0.000349849 0.000143814 -0.000342524 0.000415458 -5.35684e-05 -0.000203382 -5.13148e-06 0.000129916 -0.000300688 -0.000429802 
1674.4 0 0.00015716 0.00726274 -1.24548e-05 1.23934e-07 0.0240765 0.000225907 -0.000221446 -0.00728802 0.000499031 0.000472921 0.000220698 -0.00783421 -0.000526706 -0.000280929 -0.00067334 0.000647803 5.21357e-05 5.47101e-05 0.000986049 0.000772773 0.00029747 0.000141273 0.000337179 0.000148633 -0.00035428 0.000420842 -6.09498e-05 -0.000180257 -6.42841e-06 0.000129131 -0.00030035 -0.000432598 
1674.75 0 0.000178263 0.0071113 -1.46087e-05 -9.17769e-06 0.024371 0.000216958 -0.000256646 -0.00676648 0.000490678 0.000464341 0.000208745 -0.00728134 -0.000522242 -0.000267092 -0.000649306 0.000618899 4.03441e-05 7.70216e-05 0.000998281 0.00076029 0.000302362 0.000140196 0.000325341 0.000154135 -0.000365589 0.000425113 -6.82491e-05 -0.000160056 -7.42677e-06 0.000128073 -0.000299415 -0.000434495 
1675.1 0 0.000199826 0.00695292 -1.52117e-05 -1.50433e-05 0.0246377 0.000207912 -0.000291196 -0.00624529 0.000483431 0.000457484 0.000197118 -0.00672327 -0.00051438 -0.000251441 -0.000622906 0.000593649 3.50533e-05 9.98996e-05 0.00100925 0.000745311 0.000305741 0.000139767 0.000315247 0.000159946 -0.000376258 0.000429171 -7.62535e-05 -0.000141308 -7.5103e-06 0.000126317 -0.000297708 -0.000435843 
1675.45 0 0.000221034 0.0067875 -1.38343e-05 -1.81615e-05 0.0248753 0.000197159 -0.000324527 -0.00572577 0.000477423 0.000452074 0.000183701 -0.00616312 -0.00050176 -0.000234216 -0.000595563 0.000572416 3.71825e-05 0.000122756 0.00102283 0.000728898 0.000306535 0.000138241 0.000306377 0.000165585 -0.00038516 0.000431864 -8.48256e-05 -0.000121786 -6.98774e-06 0.000123481 -0.000295154 -0.00043595 
1675.8 0 0.000241047 0.00661506 -1.05125e-05 -2.0507e-05 0.0250856 0.000183579 -0.000354675 -0.00520567 0.000471168 0.000445923 0.000167358 -0.00560068 -0.000486042 -0.000212974 -0.000569047 0.000555302 4.68117e-05 0.000147414 0.00103982 0.000711038 0.000304171 0.000134536 0.000298749 0.000170902 -0.000392118 0.000431824 -9.44764e-05 -0.000100095 -6.28649e-06 0.000118647 -0.000293489 -0.000433968 
1676.15 0 0.000258077 0.00643609 -6.38875e-06 -2.31411e-05 0.0252684 0.000167555 -0.000378222 -0.00468353 0.000464707 0.000438182 0.000149321 -0.00503505 -0.000470427 -0.000186804 -0.000545507 0.000542456 6.25813e-05 0.000174085 0.00105733 0.000693009 0.000300499 0.000130335 0.00029112 0.000175065 -0.000397804 0.000429992 -0.000105109 -7.67997e-05 -5.30513e-06 0.000111295 -0.000292746 -0.00043069 
1676.5 0 0.000271362 0.0062515 -2.24649e-06 -2.70589e-05 0.0254224 0.000151578 -0.00039656 -0.00416075 0.000460053 0.000429058 0.000132283 -0.00446739 -0.000456566 -0.000157902 -0.00052475 0.00053158 8.2684e-05 0.000201718 0.00107132 0.000676664 0.000297959 0.000126987 0.000282607 0.00017717 -0.000401863 0.000427773 -0.000114604 -5.28161e-05 -4.01581e-06 0.000102029 -0.000291124 -0.000426142 
1676.85 0 0.000281866 0.00606266 6.65787e-07 -3.26806e-05 0.0255458 0.000138957 -0.000412881 -0.00363824 0.000455673 0.000418848 0.000117438 -0.00389907 -0.000445826 -0.000127237 -0.00050465 0.000518632 0.000105596 0.000229289 0.00108116 0.000661214 0.000296081 0.000124231 0.000273075 0.000177832 -0.000405013 0.000425363 -0.000121702 -2.73904e-05 -2.51141e-06 9.18921e-05 -0.000288762 -0.000419677 
1677.2 0 0.000290039 0.00586989 1.20778e-06 -3.90374e-05 0.0256372 0.000132025 -0.000427394 -0.00311669 0.000448438 0.000408227 0.000105166 -0.00333103 -0.000437645 -9.35584e-05 -0.000484862 0.000502846 0.000128364 0.000256228 0.00108815 0.000645856 0.000294175 0.00012176 0.000262749 0.000179094 -0.000408553 0.000422374 -0.00012794 -8.84036e-07 -3.40291e-07 8.18271e-05 -0.000287018 -0.000412416 
1677.55 0 0.000294842 0.00567375 5.50114e-07 -4.51318e-05 0.0256972 0.000129987 -0.000439663 -0.00259718 0.000437474 0.000398316 9.63252e-05 -0.002763 -0.000431412 -5.74551e-05 -0.000467669 0.000486315 0.000147838 0.000282053 0.00109205 0.000631533 0.000291309 0.000119131 0.00025212 0.000181801 -0.00041351 0.000418379 -0.000135371 2.5235e-05 1.7437e-06 7.18927e-05 -0.000285747 -0.000405861 
1677.9 0 0.000297314 0.00547487 7.05743e-07 -5.11824e-05 0.0257257 0.000130194 -0.000450013 -0.00208065 0.000424116 0.000390173 9.08593e-05 -0.00219544 -0.000428635 -2.10056e-05 -0.000453732 0.000469883 0.000164038 0.000306124 0.00109293 0.000618411 0.000286562 0.000116057 0.000242129 0.000185469 -0.000421175 0.00041466 -0.00014349 5.02598e-05 1.82292e-06 6.13901e-05 -0.000285261 -0.00039999 
1678.25 0 0.00029934 0.00527231 2.32574e-06 -5.82232e-05 0.0257243 0.000131821 -0.000460771 -0.00156824 0.000410666 0.000384011 8.6344e-05 -0.00163155 -0.000429166 1.45872e-05 -0.000440981 0.000453627 0.000178678 0.000328337 0.00109097 0.000605457 0.000280001 0.000112041 0.000233715 0.000189553 -0.000431039 0.000410869 -0.000150824 7.45405e-05 -1.66492e-07 5.02809e-05 -0.000285882 -0.000394897 
1678.6 0 0.000302305 0.00506687 4.68154e-06 -6.75347e-05 0.0256964 0.000134424 -0.000474482 -0.00105978 0.000399085 0.000380643 8.01192e-05 -0.0010735 -0.000429072 4.92898e-05 -0.00042779 0.000436818 0.000193186 0.000351531 0.001085 0.00059174 0.000271332 0.000106247 0.000226458 0.000193029 -0.000441065 0.000405292 -0.000157201 9.81602e-05 -2.37657e-06 3.96607e-05 -0.000285629 -0.000391614 
1678.95 0 0.000306756 0.00486033 7.56998e-06 -7.86593e-05 0.0256424 0.000137148 -0.000492101 -0.000556043 0.000389041 0.000380746 7.15439e-05 -0.000522705 -0.000423812 8.3546e-05 -0.000413581 0.000419479 0.000207597 0.000377893 0.00107405 0.000577692 0.00026097 9.8974e-05 0.00021807 0.000195243 -0.000450118 0.00039866 -0.000163415 0.000120147 -4.1475e-06 2.96458e-05 -0.000283189 -0.000390617 
1679.3 0 0.000310949 0.00465169 1.10967e-05 -9.0771e-05 0.0255624 0.000137916 -0.000512696 -6.0977e-05 0.000378475 0.000383432 6.37033e-05 1.88338e-05 -0.00041285 0.000116313 -0.000397507 0.000404869 0.000222592 0.000406156 0.00105897 0.000564278 0.000249517 9.12516e-05 0.00020716 0.000197384 -0.00045763 0.000391536 -0.000169596 0.000140733 -5.45604e-06 1.89162e-05 -0.000278603 -0.000391417 
1679.65 0 0.000312958 0.004439 1.51393e-05 -0.000104168 0.02546 0.000136754 -0.000534066 0.000422271 0.000365259 0.000387065 6.041e-05 0.00055105 -0.000400091 0.000147198 -0.000380503 0.000394085 0.000240319 0.000434843 0.00104188 0.000550739 0.000236839 8.17876e-05 0.000194698 0.000200253 -0.000461383 0.00038239 -0.000175577 0.000160315 -5.79887e-06 7.94338e-06 -0.000271745 -0.000393727 
1680 0 0.000311132 0.00422188 1.85339e-05 -0.000118452 0.025339 0.00013702 -0.000554991 0.000896043 0.000350808 0.000390143 6.13145e-05 0.00107495 -0.000389363 0.000177325 -0.000364453 0.000384379 0.000261122 0.000462672 0.00102373 0.000536364 0.000224032 6.93667e-05 0.000180964 0.000203076 -0.000461172 0.000370479 -0.000181024 0.000178164 -4.76483e-06 -1.83959e-06 -0.00026343 -0.00039601 
1680.35 0 0.00030523 0.00400102 1.99922e-05 -0.000133044 0.0252005 0.000140001 -0.000575888 0.00136351 0.000338475 0.000390463 6.52241e-05 0.00158961 -0.000381391 0.000207747 -0.000346777 0.000374779 0.000283508 0.0004871 0.00100517 0.000521732 0.000213151 5.58734e-05 0.000166023 0.000205311 -0.000460435 0.000356398 -0.000185317 0.000194719 -1.9733e-06 -1.06886e-05 -0.000254932 -0.000396148 
1680.7 0 0.000297551 0.0037765 2.04571e-05 -0.000147689 0.0250434 0.000145688 -0.000597045 0.00182409 0.000327884 0.000386172 7.09091e-05 0.00209429 -0.00037543 0.000239565 -0.000324511 0.00036602 0.000307159 0.000505705 0.000987663 0.00050922 0.000204026 4.30905e-05 0.000150726 0.000206471 -0.000461241 0.000340191 -0.000189289 0.000211285 2.50895e-06 -1.93641e-05 -0.000247266 -0.000393587 
1681.05 0 0.000289631 0.00354869 2.15854e-05 -0.000161598 0.0248667 0.000154209 -0.000618122 0.00227843 0.000315947 0.00037895 7.51809e-05 0.00258989 -0.000372351 0.000273059 -0.000298257 0.000358576 0.000333443 0.000517399 0.000970987 0.000501589 0.000195944 3.16437e-05 0.000135348 0.000206029 -0.000463363 0.00032269 -0.000193542 0.00022887 8.03895e-06 -2.9417e-05 -0.000241348 -0.000389441 
1681.4 0 0.000281334 0.00331879 2.34184e-05 -0.000173853 0.0246685 0.00016404 -0.000638575 0.00272827 0.000301091 0.00037184 7.58186e-05 0.00307583 -0.000374466 0.000307394 -0.000271366 0.000351501 0.00036323 0.000523024 0.00095576 0.000497883 0.000188328 2.21233e-05 0.000120041 0.000204525 -0.000466117 0.000306057 -0.000197226 0.000247542 1.40058e-05 -4.24283e-05 -0.000237553 -0.000385665 
1681.75 0 0.000273345 0.00308831 2.47873e-05 -0.000184041 0.024448 0.000172562 -0.000656047 0.00317204 0.000283551 0.000365147 7.18533e-05 0.00355102 -0.000382495 0.000342323 -0.000247672 0.000342786 0.00039469 0.000526045 0.000942887 0.0004933 0.000180207 1.43932e-05 0.000105732 0.00020282 -0.000469759 0.000291017 -0.000200668 0.000266419 1.98179e-05 -5.79933e-05 -0.000234988 -0.000382026 
1682.1 0 0.000266738 0.00285689 2.40528e-05 -0.000192904 0.0242054 0.000178261 -0.000667281 0.00360786 0.000263931 0.000358194 6.13839e-05 0.00401525 -0.000391915 0.000376049 -0.000227206 0.000332019 0.000424805 0.000529533 0.00093079 0.000484619 0.000171985 7.51497e-06 9.30712e-05 0.000201416 -0.000474612 0.000277181 -0.000204657 0.000284979 2.51588e-05 -7.58624e-05 -0.000232455 -0.000376678 
1682.45 0 0.000261951 0.00262387 2.08924e-05 -0.000201567 0.0239429 0.00018185 -0.000670868 0.00403727 0.000243735 0.000350035 4.20016e-05 0.00446842 -0.000396541 0.000405627 -0.000208287 0.000321847 0.000450855 0.000532332 0.000915427 0.000472093 0.000164109 1.40922e-06 8.23567e-05 0.000200164 -0.000479324 0.000263329 -0.000208957 0.000302665 2.97624e-05 -9.54209e-05 -0.000228852 -0.000369877 
1682.8 0 0.000258857 0.00238965 1.6601e-05 -0.000209779 0.0236641 0.00018445 -0.000670208 0.00446201 0.00022375 0.000339375 1.23315e-05 0.00491096 -0.000394395 0.000429822 -0.000191112 0.00031441 0.000470761 0.000531876 0.000891783 0.00045829 0.000157047 -3.42887e-06 7.40782e-05 0.00019642 -0.000483127 0.000248571 -0.000212818 0.00031926 3.35786e-05 -0.000114842 -0.000223857 -0.000362187 
1683.15 0 0.000256989 0.00215549 1.1415e-05 -0.000217105 0.0233707 0.000184978 -0.000669931 0.00488105 0.000203947 0.000326618 -2.70609e-05 0.00534426 -0.000387425 0.000448736 -0.000175475 0.000310726 0.000485156 0.000528025 0.000858961 0.00044535 0.000150794 -7.26145e-06 6.79888e-05 0.000188397 -0.000487198 0.000233721 -0.00021572 0.000334664 3.73718e-05 -0.000132856 -0.000218622 -0.000353944 
1683.5 0 0.000255486 0.00192298 4.73871e-06 -0.000222859 0.0230622 0.00018166 -0.000669756 0.00528955 0.000184998 0.00031113 -7.29874e-05 0.00576784 -0.000378219 0.00046239 -0.000160356 0.00030992 0.000495891 0.000522481 0.000819977 0.000434211 0.000145511 -1.14521e-05 6.30657e-05 0.000178244 -0.000491649 0.000219534 -0.000218698 0.000348221 4.15243e-05 -0.00014946 -0.000214837 -0.000346071 
1683.85 0 0.000253784 0.00169411 -3.13862e-06 -0.000226366 0.0227381 0.00017572 -0.000667643 0.00568399 0.000166015 0.000291354 -0.000120657 0.0061791 -0.000369192 0.000470072 -0.000145602 0.000309702 0.000504017 0.000516253 0.000780296 0.000426638 0.000142249 -1.6601e-05 5.74506e-05 0.000167848 -0.000493878 0.000205352 -0.00022252 0.000359416 4.44806e-05 -0.00016537 -0.000213567 -0.00033794 
1684.2 0 0.000251974 0.00146851 -1.18533e-05 -0.000227748 0.0223983 0.000169799 -0.000663095 0.00606394 0.000145826 0.000268772 -0.000167878 0.00657664 -0.00036233 0.000474403 -0.000133419 0.00030749 0.000510666 0.000508643 0.000743895 0.000422681 0.00014034 -1.99262e-05 5.00839e-05 0.00015696 -0.000491852 0.00019136 -0.000226222 0.000368085 4.52834e-05 -0.000180726 -0.000213394 -0.000328642 
1684.55 0 0.00025048 0.0012445 -2.01784e-05 -0.000227002 0.0220431 0.000162654 -0.000655619 0.00642963 0.000125186 0.000247018 -0.000215285 0.00696126 -0.000358276 0.00047836 -0.000125925 0.000301253 0.000518535 0.0004996 0.000710757 0.000421511 0.00013824 -1.92885e-05 4.20578e-05 0.000145401 -0.000487426 0.000178352 -0.000230053 0.000376904 4.4992e-05 -0.000195907 -0.000212788 -0.000318556 
1684.9 0 0.000250018 0.00102072 -2.74865e-05 -0.000224992 0.0216726 0.000151655 -0.000643848 0.00678352 0.000106415 0.000230307 -0.000262667 0.00733323 -0.00035685 0.000480969 -0.000122877 0.000291594 0.000529847 0.000489588 0.000681221 0.000423281 0.000134874 -1.52172e-05 3.41047e-05 0.000133482 -0.00048368 0.00016644 -0.000234029 0.000388075 4.56803e-05 -0.000211433 -0.000211277 -0.000309277 
1685.25 0 0.000249924 0.000795538 -3.39416e-05 -0.000222588 0.0212886 0.00013799 -0.000627391 0.00712932 9.13873e-05 0.000221606 -0.000308614 0.0076919 -0.000356272 0.000482487 -0.000124677 0.000279802 0.000542916 0.000477296 0.000654192 0.000425964 0.000129631 -8.93674e-06 2.69284e-05 0.000122156 -0.000481963 0.000155324 -0.000237352 0.000400358 4.87388e-05 -0.000226748 -0.000208426 -0.000301707 
1685.6 0 0.000248587 0.000568193 -3.78009e-05 -0.000219786 0.0208915 0.000124588 -0.000606328 0.00746834 8.00962e-05 0.000219756 -0.000351436 0.00803772 -0.000354531 0.000485447 -0.000131247 0.00026649 0.000555555 0.000461865 0.000627035 0.000428845 0.000123098 -1.07042e-06 2.08931e-05 0.000112012 -0.000482006 0.000145218 -0.000240868 0.000413503 5.32993e-05 -0.000242015 -0.000204814 -0.000295708 
1685.95 0 0.000246827 0.000338919 -3.87598e-05 -0.000216709 0.0204796 0.00011302 -0.00058293 0.00779956 7.18456e-05 0.000222444 -0.000392008 0.00837096 -0.000352539 0.00049093 -0.000140375 0.000251859 0.000569035 0.000445625 0.000599276 0.000432775 0.00011724 8.46542e-06 1.47684e-05 0.000102123 -0.000481968 0.000136374 -0.00024606 0.000428039 5.74098e-05 -0.000257912 -0.000201441 -0.0002908 
1686.3 0 0.000246068 0.000108758 -3.89331e-05 -0.000213412 0.0200514 0.000103126 -0.000561538 0.00812362 6.72477e-05 0.000228883 -0.000433304 0.00869166 -0.000352653 0.000497048 -0.000150616 0.00023646 0.000585596 0.000430178 0.000571594 0.000436551 0.000112299 1.98725e-05 7.88427e-06 9.07704e-05 -0.000479757 0.00012763 -0.00025316 0.000442603 6.01699e-05 -0.000273668 -0.000198716 -0.000286315 
1686.65 0 0.000245761 -0.000121472 -3.94852e-05 -0.000210474 0.019605 9.29035e-05 -0.000542403 0.00844392 6.71907e-05 0.000238606 -0.000474881 0.00900092 -0.000356251 0.000501601 -0.000159671 0.000221924 0.000604521 0.000413625 0.000544433 0.000438637 0.000107453 3.28106e-05 1.44677e-06 7.81156e-05 -0.000474942 0.000117643 -0.00026101 0.000455709 6.2076e-05 -0.000288167 -0.000196555 -0.000281871 
1687 0 0.000245376 -0.000350648 -4.02308e-05 -0.000208092 0.01914 8.07996e-05 -0.000521655 0.00876308 6.84693e-05 0.000249033 -0.000511113 0.00930088 -0.000363043 0.000505044 -0.000164055 0.000209993 0.000621626 0.000393072 0.000517274 0.000438838 0.000102276 4.6817e-05 -4.00625e-06 6.61913e-05 -0.000467513 0.000107179 -0.000268422 0.000466906 6.31028e-05 -0.000300736 -0.000195014 -0.000277947 
1687.35 0 0.000244284 -0.000577509 -4.0679e-05 -0.000206796 0.0186542 6.72191e-05 -0.000496797 0.00907892 6.56517e-05 0.000257951 -0.000538401 0.00959271 -0.00037183 0.000509641 -0.000163675 0.000200373 0.000633354 0.000368648 0.000489689 0.000437891 9.74081e-05 6.16706e-05 -9.97972e-06 5.50407e-05 -0.000457017 9.79564e-05 -0.000274861 0.000477653 6.33646e-05 -0.000311205 -0.000192687 -0.00027398 
1687.7 0 0.000241793 -0.000802023 -4.12691e-05 -0.000206829 0.0181456 5.27408e-05 -0.00046953 0.00938681 5.67407e-05 0.000264786 -0.000557652 0.00987585 -0.000381039 0.000516628 -0.00016048 0.000190379 0.000640345 0.000345407 0.000461707 0.000436521 9.37699e-05 7.58359e-05 -1.80869e-05 4.34131e-05 -0.000444716 9.02904e-05 -0.000279856 0.000488489 6.36413e-05 -0.000319528 -0.000188739 -0.000267511 
1688.05 0 0.000237397 -0.00102456 -4.21636e-05 -0.000207943 0.0176177 3.87197e-05 -0.000442292 0.00968566 4.35794e-05 0.000267107 -0.000571164 0.0101482 -0.000389658 0.00052533 -0.000154834 0.000178215 0.000644526 0.000326555 0.000432598 0.000435592 9.12179e-05 8.78376e-05 -2.81441e-05 3.12548e-05 -0.000431599 8.30354e-05 -0.000283763 0.000498927 6.41851e-05 -0.0003257 -0.000184605 -0.00025695 
1688.4 0 0.000230895 -0.00124313 -4.38715e-05 -0.000209212 0.0170749 2.63137e-05 -0.00041496 0.00997731 2.75319e-05 0.000263007 -0.000580619 0.0104092 -0.000398302 0.000536323 -0.000146734 0.000162379 0.000645903 0.000309676 0.000401983 0.000436007 8.88111e-05 9.78233e-05 -3.82866e-05 1.80835e-05 -0.000418773 7.5261e-05 -0.000287966 0.000508766 6.49522e-05 -0.000329558 -0.000181527 -0.000243539 
1688.75 0 0.000223276 -0.0014553 -4.67648e-05 -0.000209126 0.016516 1.72224e-05 -0.000385055 0.0102614 8.76062e-06 0.000253686 -0.000586119 0.0106585 -0.000405403 0.000549769 -0.000138705 0.00014104 0.000644854 0.000291712 0.00036901 0.000439359 8.56787e-05 0.000106386 -4.81972e-05 3.94964e-06 -0.000406197 6.71836e-05 -0.00029286 0.000518255 6.5926e-05 -0.000331295 -0.000179575 -0.000229574 
1689.1 0 0.000215439 -0.00166056 -4.99312e-05 -0.000207987 0.0159394 1.34911e-05 -0.000351448 0.0105339 -1.17719e-05 0.000241369 -0.000590187 0.0108929 -0.000407642 0.000563677 -0.000133091 0.000113648 0.000642472 0.000271396 0.000333516 0.000447976 8.18988e-05 0.000114548 -5.92351e-05 -9.39354e-06 -0.000392323 5.85897e-05 -0.00029842 0.000527147 6.65736e-05 -0.00033144 -0.000177445 -0.000216036 
1689.45 0 0.000208377 -0.00185873 -5.22812e-05 -0.000206873 0.0153467 1.37663e-05 -0.000317408 0.0107897 -3.161e-05 0.000228671 -0.000596173 0.0111103 -0.000406122 0.000577491 -0.000127663 8.02684e-05 0.000639259 0.000247646 0.000294668 0.000463013 7.74672e-05 0.000124402 -7.07179e-05 -2.04846e-05 -0.000377217 4.91386e-05 -0.000304835 0.000534637 6.5639e-05 -0.000331383 -0.000173217 -0.000203847 
1689.8 0 0.000203685 -0.00205048 -5.54218e-05 -0.000205049 0.0147419 1.50528e-05 -0.000286569 0.0110257 -4.93184e-05 0.000218158 -0.000604821 0.0113101 -0.000406976 0.000592446 -0.000118296 4.0891e-05 0.0006354 0.00022011 0.000249584 0.00048019 7.13802e-05 0.000136401 -8.05925e-05 -2.89774e-05 -0.000361815 3.93889e-05 -0.00031149 0.000540909 6.19664e-05 -0.000332418 -0.000165534 -0.000194285 
1690.15 0 0.000202142 -0.00223794 -6.25102e-05 -0.000202117 0.0141323 1.52604e-05 -0.000259442 0.0112423 -6.61894e-05 0.000209709 -0.000615153 0.0114932 -0.000411526 0.000607648 -0.000103667 -2.28003e-06 0.000631482 0.000190452 0.000197317 0.000491653 6.33089e-05 0.000147401 -8.84021e-05 -3.50083e-05 -0.000345617 2.91726e-05 -0.000318469 0.000547337 5.66752e-05 -0.000334616 -0.000154298 -0.000186519 
1690.5 0 0.000203173 -0.00242293 -7.27677e-05 -0.000199554 0.0135238 1.46747e-05 -0.000237085 0.0114428 -8.34917e-05 0.000201387 -0.00062592 0.0116619 -0.000415263 0.000622641 -8.50803e-05 -4.53666e-05 0.000629392 0.000162956 0.000141562 0.000494941 5.53637e-05 0.000154771 -9.72796e-05 -3.99715e-05 -0.000328107 1.76898e-05 -0.000326678 0.000553902 5.14963e-05 -0.000336138 -0.000140259 -0.000178523 
1690.85 0 0.000204403 -0.00260646 -8.34621e-05 -0.000197126 0.0129169 1.50258e-05 -0.000221792 0.0116297 -9.92271e-05 0.000193372 -0.00063508 0.0118185 -0.000415549 0.000639766 -6.55456e-05 -8.58569e-05 0.000629865 0.000139438 8.68441e-05 0.00049244 4.91118e-05 0.000160385 -0.000110762 -4.50697e-05 -0.000309083 5.75224e-06 -0.000334908 0.000559302 4.56978e-05 -0.000335202 -0.00012433 -0.000169052 
1691.2 0 0.000203995 -0.00278802 -9.29804e-05 -0.000193215 0.0123075 1.6699e-05 -0.000211597 0.0118017 -0.000110769 0.000187639 -0.000639759 0.0119639 -0.00041234 0.000658515 -4.72703e-05 -0.000121411 0.000631801 0.000117475 3.53399e-05 0.000483431 4.45421e-05 0.000166731 -0.000127323 -5.06379e-05 -0.000289047 -5.76761e-06 -0.00034127 0.00056351 3.94675e-05 -0.000332209 -0.000107847 -0.000158458 
1691.55 0 0.000202291 -0.00296525 -9.9775e-05 -0.000188146 0.0116934 1.90532e-05 -0.000203215 0.0119591 -0.000118985 0.000184388 -0.000636705 0.0120972 -0.000406268 0.00067647 -3.04344e-05 -0.000151486 0.000632291 9.61492e-05 -1.24801e-05 0.000466568 4.20743e-05 0.000173321 -0.00014408 -5.64852e-05 -0.000269787 -1.74458e-05 -0.00034618 0.000567534 3.40235e-05 -0.000328013 -9.2081e-05 -0.000148951 
1691.9 0 0.000199454 -0.00313621 -0.000102884 -0.000183073 0.011074 2.33815e-05 -0.000196464 0.0121054 -0.000126844 0.000181124 -0.000624452 0.0122159 -0.000397253 0.000692269 -1.52275e-05 -0.000179384 0.000628534 7.61506e-05 -5.70584e-05 0.000444797 4.1591e-05 0.000178682 -0.000161548 -6.22368e-05 -0.00025126 -2.92891e-05 -0.000349814 0.000570929 2.97854e-05 -0.000323704 -7.85198e-05 -0.000140967 
1692.25 0 0.000194238 -0.00330117 -0.000102384 -0.000178543 0.0104504 3.28362e-05 -0.000193319 0.0122408 -0.00013717 0.000175591 -0.000604807 0.0123172 -0.000384792 0.000705841 -1.9346e-06 -0.000207205 0.000622613 5.66863e-05 -9.85065e-05 0.000422757 4.23715e-05 0.000181661 -0.000180891 -6.83872e-05 -0.000232746 -4.06279e-05 -0.000351168 0.000573056 2.62851e-05 -0.000320555 -6.72903e-05 -0.000131978 
1692.6 0 0.000186091 -0.00346081 -9.90802e-05 -0.000174513 0.00982557 4.84879e-05 -0.000195158 0.0123601 -0.000151973 0.00016735 -0.000580441 0.0124014 -0.00037075 0.000719562 7.79528e-06 -0.000235331 0.000619077 3.73324e-05 -0.000136006 0.000402386 4.26193e-05 0.000181897 -0.000201708 -7.52905e-05 -0.000216469 -5.0986e-05 -0.000350471 0.0005737 2.32933e-05 -0.000318132 -5.72119e-05 -0.000120132 
1692.95 0 0.000177248 -0.0036143 -9.44282e-05 -0.000171092 0.00920286 6.79096e-05 -0.000200095 0.0124602 -0.000172083 0.000157738 -0.000553914 0.0124717 -0.000357698 0.000734746 1.13902e-05 -0.000263945 0.000618832 1.93415e-05 -0.000169214 0.000383677 4.08783e-05 0.000179636 -0.000222549 -8.19172e-05 -0.000203821 -5.88632e-05 -0.000349228 0.000572443 2.00861e-05 -0.000315765 -4.74459e-05 -0.000105668 
1693.3 0 0.000170528 -0.00376091 -8.92287e-05 -0.000168828 0.0085834 8.99737e-05 -0.000206265 0.012541 -0.000196978 0.000149442 -0.000528628 0.012533 -0.000346008 0.000752243 7.4435e-06 -0.000292625 0.000620166 2.2726e-06 -0.000197132 0.000366424 3.85059e-05 0.00017605 -0.000242473 -8.78866e-05 -0.000193111 -6.36969e-05 -0.000348547 0.000569915 1.55496e-05 -0.000313517 -3.81841e-05 -9.02619e-05 
1693.65 0 0.000165763 -0.00390121 -8.33842e-05 -0.000167203 0.00796585 0.000114599 -0.000214211 0.0126019 -0.000223227 0.000144494 -0.000505093 0.0125894 -0.000334515 0.000772783 -5.06847e-06 -0.000318269 0.000621507 -1.47273e-05 -0.000219484 0.000348787 3.71508e-05 0.000172855 -0.000260874 -9.35757e-05 -0.000182712 -6.6186e-05 -0.000348336 0.000567415 9.25097e-06 -0.000311125 -2.97302e-05 -7.51673e-05 
1694 0 0.000162424 -0.00403616 -7.76796e-05 -0.000165262 0.00734808 0.000139131 -0.000224808 0.0126432 -0.000247359 0.000142226 -0.00048104 0.0126408 -0.000321784 0.00079173 -2.40858e-05 -0.000338742 0.000621627 -3.04699e-05 -0.000238717 0.000327711 3.61237e-05 0.00017013 -0.000277691 -9.85113e-05 -0.00017183 -6.70376e-05 -0.000347149 0.000565694 1.20899e-06 -0.000308275 -2.04938e-05 -6.10325e-05 
1694.35 0 0.000160568 -0.00416615 -7.29721e-05 -0.000163587 0.00672982 0.000162121 -0.000238738 0.012669 -0.00026924 0.000141095 -0.000454129 0.0126844 -0.000305206 0.000803678 -4.62866e-05 -0.000354471 0.000620699 -4.29281e-05 -0.000256677 0.000301732 3.3804e-05 0.00016696 -0.000294769 -0.000102125 -0.000160534 -6.74353e-05 -0.000345229 0.00056459 -7.88476e-06 -0.000304646 -9.81327e-06 -4.85067e-05 
1694.7 0 0.000158676 -0.00429029 -6.87655e-05 -0.000163133 0.00611255 0.000184265 -0.000255962 0.0126841 -0.000289051 0.000140071 -0.00042359 0.0127192 -0.00028309 0.000809098 -7.0337e-05 -0.00036573 0.000619928 -4.94938e-05 -0.000272633 0.000271541 2.88947e-05 0.000163124 -0.000313008 -0.000104492 -0.000148682 -6.94763e-05 -0.000343906 0.000563713 -1.67669e-05 -0.000299173 1.39421e-06 -3.75213e-05 
1695.05 0 0.000156446 -0.00440745 -6.40718e-05 -0.000163388 0.00549621 0.000204409 -0.000276087 0.0126905 -0.000305855 0.000139979 -0.000391686 0.0127467 -0.000256359 0.000811649 -9.62057e-05 -0.00037382 0.00061913 -4.92409e-05 -0.000286301 0.000239486 2.18962e-05 0.000160573 -0.000331704 -0.000106239 -0.000136564 -7.3552e-05 -0.000343186 0.000563131 -2.50387e-05 -0.000291538 1.20214e-05 -2.72861e-05 
1695.4 0 0.000154219 -0.00451857 -6.00782e-05 -0.000162331 0.0048807 0.000220763 -0.000298826 0.0126853 -0.000320295 0.000141926 -0.000360895 0.0127665 -0.00022879 0.000813937 -0.000123361 -0.00038011 0.000618085 -4.48215e-05 -0.000299873 0.000207895 1.41265e-05 0.000161288 -0.000349607 -0.000108092 -0.000124709 -7.77045e-05 -0.00034262 0.000562085 -3.24122e-05 -0.000283495 2.19149e-05 -1.6782e-05 
1695.75 0 0.000151816 -0.00462473 -5.85016e-05 -0.000158991 0.00426772 0.000231453 -0.000322422 0.0126665 -0.000333173 0.000144465 -0.000331433 0.0127747 -0.000201946 0.000816965 -0.000151013 -0.000384818 0.000618566 -3.9298e-05 -0.000315692 0.000176045 6.43809e-06 0.000163216 -0.000366219 -0.000109901 -0.000112439 -8.11004e-05 -0.000341364 0.000559713 -3.83101e-05 -0.000276686 3.12241e-05 -4.97112e-06 
1696.1 0 0.000150549 -0.00472573 -5.75042e-05 -0.000154765 0.00365677 0.00023829 -0.000345203 0.012638 -0.000343544 0.000143824 -0.000301705 0.0127703 -0.000175146 0.000820259 -0.00017724 -0.000387275 0.000622408 -3.35908e-05 -0.000333421 0.000143616 -3.46495e-07 0.00016315 -0.000380656 -0.000110763 -9.81057e-05 -8.37801e-05 -0.000339424 0.000555525 -4.17967e-05 -0.000270815 3.92659e-05 8.58362e-06 
1696.45 0 0.000150112 -0.00482042 -5.52632e-05 -0.000151168 0.00304427 0.000245925 -0.000368877 0.0126032 -0.000350356 0.00013766 -0.000270191 0.0127535 -0.000149397 0.000822248 -0.000199488 -0.000386606 0.000628703 -2.68619e-05 -0.000351852 0.000114185 -6.8643e-06 0.000160114 -0.000392491 -0.000111377 -8.16475e-05 -8.58875e-05 -0.000337861 0.000549473 -4.29115e-05 -0.000264372 4.62674e-05 2.21814e-05 
1696.8 0 0.000148896 -0.0049089 -5.18566e-05 -0.000149208 0.00242946 0.0002525 -0.00039584 0.0125616 -0.000352274 0.00012784 -0.000234678 0.0127249 -0.00012626 0.000821492 -0.00021748 -0.000383684 0.000634858 -1.92314e-05 -0.000370668 9.2059e-05 -1.57518e-05 0.000155233 -0.000402664 -0.000113815 -6.52439e-05 -8.87688e-05 -0.00033717 0.00054211 -4.2783e-05 -0.000257437 5.37787e-05 3.4404e-05 
1697.15 0 0.000147293 -0.00499281 -4.79221e-05 -0.000149891 0.00181631 0.000253999 -0.000423359 0.0125098 -0.000348954 0.000118587 -0.000194421 0.0126868 -0.000106916 0.000819237 -0.000233685 -0.000381298 0.000640465 -1.29624e-05 -0.000389476 7.6402e-05 -2.74871e-05 0.000149813 -0.000411173 -0.000119602 -4.95745e-05 -9.19531e-05 -0.000336258 0.000533995 -4.2483e-05 -0.000252052 6.31446e-05 4.51919e-05 
1697.5 0 0.000145094 -0.00507193 -4.5192e-05 -0.000152736 0.0012079 0.000250605 -0.000446321 0.0124424 -0.000341999 0.000112749 -0.000152574 0.0126394 -8.94895e-05 0.000818 -0.000252378 -0.000382256 0.000645931 -9.12315e-06 -0.00040673 6.07943e-05 -3.90341e-05 0.000143531 -0.000417185 -0.000127142 -3.56169e-05 -9.37112e-05 -0.000334393 0.000526277 -4.29272e-05 -0.000248949 7.49418e-05 5.48051e-05 
1697.85 0 0.000141964 -0.00514553 -4.33538e-05 -0.00015644 0.000602283 0.000245571 -0.000463298 0.0123575 -0.000333126 0.000109117 -0.000111396 0.0125801 -7.00516e-05 0.000819333 -0.000274131 -0.000385872 0.000650384 -5.88004e-06 -0.000421576 4.04955e-05 -4.85234e-05 0.000135213 -0.000420737 -0.000133077 -2.49857e-05 -9.43361e-05 -0.000332261 0.000519595 -4.43679e-05 -0.000247663 8.83787e-05 6.44416e-05 
1698.2 0 0.000138814 -0.00521482 -4.12879e-05 -0.000159701 -2.61613e-06 0.000243161 -0.000475961 0.0122577 -0.000323022 0.000104499 -7.31309e-05 0.0125089 -4.83872e-05 0.000823931 -0.000295875 -0.000389542 0.000653268 -2.17893e-06 -0.000437626 1.83872e-05 -5.63825e-05 0.000125539 -0.000421574 -0.000136206 -1.71751e-05 -9.57951e-05 -0.000330347 0.000513666 -4.57371e-05 -0.000247555 0.000103475 7.47998e-05 
1698.55 0 0.000138173 -0.00527978 -4.01785e-05 -0.00016211 -0.000605143 0.000244822 -0.00048661 0.0121431 -0.000312647 9.82151e-05 -4.19206e-05 0.0124285 -2.66729e-05 0.000829284 -0.00031625 -0.000392535 0.000653114 2.20941e-06 -0.00045862 -3.90533e-07 -6.29492e-05 0.000115776 -0.000419494 -0.000138074 -1.06513e-05 -0.000100081 -0.00032787 0.000508969 -4.61378e-05 -0.000248012 0.000120669 8.56914e-05 
1698.9 0 0.000140467 -0.00533799 -4.10029e-05 -0.000163816 -0.00120178 0.000250615 -0.000497046 0.0120116 -0.000304406 9.25024e-05 -2.08567e-05 0.0123397 -7.43454e-06 0.000830409 -0.000335828 -0.000394561 0.000647813 8.33646e-06 -0.000483812 -1.53606e-05 -6.89589e-05 0.000105369 -0.000415708 -0.000140167 -3.63325e-06 -0.000106427 -0.000324699 0.000505112 -4.63233e-05 -0.000248805 0.000138834 9.54065e-05 
1699.25 0 0.000142452 -0.00538795 -4.35773e-05 -0.000165225 -0.00178953 0.000259539 -0.00050787 0.0118638 -0.000298206 8.85251e-05 -1.01733e-05 0.0122378 7.52612e-06 0.000824688 -0.000355639 -0.000394967 0.000636967 1.84911e-05 -0.000510789 -2.90837e-05 -7.56292e-05 9.45251e-05 -0.000413154 -0.000142618 4.35365e-06 -0.000112823 -0.000321871 0.000499761 -4.75855e-05 -0.000249695 0.000156584 0.000102003 
1699.6 0 0.00014318 -0.00543127 -4.66781e-05 -0.000166443 -0.0023672 0.000270656 -0.000520187 0.0117012 -0.000290657 8.40938e-05 -5.69607e-06 0.0121187 1.82541e-05 0.000814407 -0.000374741 -0.000393258 0.000621059 3.30288e-05 -0.00053915 -4.18243e-05 -8.25611e-05 8.45019e-05 -0.00041237 -0.000145527 1.27982e-05 -0.000118826 -0.000320316 0.000491225 -5.03818e-05 -0.000249609 0.000173811 0.000105832 
1699.95 0 0.00014411 -0.00547 -4.91926e-05 -0.000166636 -0.00293358 0.000284698 -0.000535196 0.0115249 -0.000281478 7.60067e-05 -2.96258e-06 0.0119824 2.47264e-05 0.00080215 -0.00039111 -0.000390466 0.000600418 4.90461e-05 -0.000566581 -5.20357e-05 -8.83025e-05 7.64269e-05 -0.000412805 -0.000150226 2.21319e-05 -0.000124577 -0.000318822 0.000480649 -5.37082e-05 -0.000246774 0.000190066 0.000108707 
1700.3 0 0.000145693 -0.00550414 -5.0434e-05 -0.000165738 -0.00348913 0.000301789 -0.000554038 0.011337 -0.000273341 6.47321e-05 1.36986e-06 0.0118321 2.82549e-05 0.000788848 -0.000403735 -0.000387283 0.000576735 6.3719e-05 -0.0005891 -5.99577e-05 -9.29071e-05 7.14322e-05 -0.000414913 -0.000157056 3.21088e-05 -0.000129982 -0.000316317 0.000470178 -5.65439e-05 -0.000240241 0.000203692 0.000111821 
1700.65 0 0.000147224 -0.00553443 -5.06884e-05 -0.000164454 -0.00403729 0.000319085 -0.000576617 0.0111376 -0.000268867 5.29249e-05 8.94784e-06 0.0116698 3.05406e-05 0.000775606 -0.000413995 -0.000383492 0.000554225 7.64068e-05 -0.00060615 -6.72971e-05 -9.72656e-05 6.98186e-05 -0.000418477 -0.000165886 4.24138e-05 -0.000134347 -0.000312732 0.000460582 -5.77006e-05 -0.000231531 0.000214657 0.000115181 
1701 0 0.000148825 -0.00556071 -5.04475e-05 -0.000163003 -0.00458001 0.000332315 -0.000599435 0.0109262 -0.000267898 4.11462e-05 1.8483e-05 0.0114934 3.26672e-05 0.000763041 -0.000424036 -0.000379591 0.00053531 8.89717e-05 -0.000619201 -7.57889e-05 -0.000100889 6.96158e-05 -0.000421871 -0.000176558 5.16559e-05 -0.000139072 -0.000308628 0.000451503 -5.71703e-05 -0.00022252 0.000223194 0.000118727 
1701.35 0 0.000152476 -0.00557952 -4.93651e-05 -0.00016123 -0.00511655 0.000340674 -0.000620312 0.0107057 -0.000267878 2.64202e-05 2.85514e-05 0.0113026 3.45214e-05 0.000751051 -0.000433652 -0.000376775 0.000517079 9.97602e-05 -0.000629995 -8.4866e-05 -0.000102053 6.91081e-05 -0.000423811 -0.000188471 5.87953e-05 -0.000146884 -0.000304201 0.000442605 -5.72932e-05 -0.000213955 0.000230142 0.00012135 
1701.7 0 0.000157846 -0.0055885 -4.69153e-05 -0.000159298 -0.00564692 0.000345498 -0.000641751 0.0104782 -0.00026715 5.90037e-06 3.65014e-05 0.0110981 3.55459e-05 0.000738874 -0.000440862 -0.000376162 0.000497038 0.000104692 -0.000641229 -9.45139e-05 -0.000100639 6.85469e-05 -0.000425672 -0.000200536 6.36381e-05 -0.000156723 -0.000299601 0.000434104 -5.78891e-05 -0.000207474 0.000237689 0.00012168 
1702.05 0 0.000163749 -0.00558878 -4.2704e-05 -0.000156669 -0.00617017 0.000346096 -0.000663573 0.0102428 -0.000265024 -1.99157e-05 4.13334e-05 0.0108791 3.80223e-05 0.000725361 -0.000444718 -0.000377162 0.000476523 0.000103881 -0.00065551 -0.000106125 -9.81677e-05 6.88264e-05 -0.000428409 -0.000212083 6.61206e-05 -0.000165833 -0.00029619 0.00042531 -5.7131e-05 -0.00020429 0.000245948 0.000120684 
1702.4 0 0.000169877 -0.00558129 -3.61527e-05 -0.000152613 -0.00668264 0.000343015 -0.000682563 0.00999744 -0.000262735 -4.992e-05 4.33469e-05 0.0106455 4.51146e-05 0.000707996 -0.000444425 -0.000377118 0.000456226 0.00010065 -0.000673038 -0.00011995 -9.43746e-05 7.01091e-05 -0.000431181 -0.000221621 6.74496e-05 -0.000173427 -0.000292969 0.000414628 -5.5e-05 -0.000203489 0.000254155 0.000120709 
1702.75 0 0.000175075 -0.00556657 -2.8025e-05 -0.000147899 -0.00717939 0.000336651 -0.000698752 0.00974108 -0.000260112 -8.40021e-05 4.15737e-05 0.0103999 5.53303e-05 0.000686485 -0.00043937 -0.000374688 0.000434971 9.70453e-05 -0.000689594 -0.000135034 -8.90339e-05 7.15201e-05 -0.000434893 -0.00022725 6.77434e-05 -0.000179909 -0.00028829 0.00040155 -5.24517e-05 -0.000203178 0.00026317 0.000122308 
1703.1 0 0.000179103 -0.00554617 -2.16725e-05 -0.000143033 -0.00765613 0.000325338 -0.00071244 0.00947554 -0.000254255 -0.000118786 3.62382e-05 0.0101446 6.54664e-05 0.000665907 -0.000430685 -0.000369699 0.00041075 9.20901e-05 -0.000701474 -0.000150352 -8.31484e-05 7.18928e-05 -0.00043951 -0.000228627 6.70459e-05 -0.000185962 -0.000282523 0.000387001 -5.00249e-05 -0.000202054 0.00027312 0.000125916 
1703.45 0 0.000182788 -0.00552102 -1.88233e-05 -0.000138337 -0.00811137 0.000309125 -0.000722218 0.00920471 -0.000246665 -0.000151102 2.79414e-05 0.00988251 7.66944e-05 0.000648857 -0.000419566 -0.000362378 0.000382639 8.38702e-05 -0.000709291 -0.000165186 -7.75197e-05 7.17307e-05 -0.000443835 -0.00022691 6.73695e-05 -0.000192368 -0.000277164 0.00037246 -4.77965e-05 -0.000200362 0.000283083 0.000132584 
1703.8 0 0.00018588 -0.00549152 -1.69463e-05 -0.000136239 -0.00854669 0.000289725 -0.000726998 0.00892871 -0.000242157 -0.000181145 1.61872e-05 0.00961645 8.98598e-05 0.000632485 -0.000406104 -0.000353879 0.000351009 7.17809e-05 -0.000712716 -0.000177606 -7.2754e-05 7.19573e-05 -0.000449274 -0.000224034 6.99479e-05 -0.000198294 -0.00027327 0.000358143 -4.68593e-05 -0.000197659 0.000291912 0.000141905 
1704.15 0 0.000187393 -0.0054572 -1.37193e-05 -0.000137618 -0.00896321 0.000268009 -0.000727144 0.00864312 -0.00024258 -0.000210039 3.83129e-06 0.0093459 0.000101416 0.000615764 -0.000391548 -0.000344635 0.000314875 5.73246e-05 -0.000710127 -0.000186641 -6.87947e-05 7.16788e-05 -0.000456355 -0.000221724 7.38837e-05 -0.000203189 -0.00026892 0.000343678 -4.79982e-05 -0.00019317 0.000298825 0.000151854 
1704.5 0 0.0001874 -0.00541679 -1.02252e-05 -0.000140048 -0.00936269 0.000245164 -0.000722811 0.00834601 -0.000246135 -0.000237658 -3.85097e-06 0.00906843 0.000109179 0.000599518 -0.000378582 -0.000334511 0.000274825 4.40192e-05 -0.000701701 -0.000194543 -6.68254e-05 7.06817e-05 -0.000462883 -0.000220621 7.81806e-05 -0.000207368 -0.0002613 0.000329649 -5.03486e-05 -0.000187457 0.000304065 0.000161377 
1704.85 0 0.000187069 -0.00537042 -7.40555e-06 -0.000142337 -0.00974648 0.000223259 -0.000714346 0.00803962 -0.000249582 -0.000264423 -4.56118e-06 0.00878344 0.000114489 0.000583375 -0.000367106 -0.000323561 0.000234082 3.40612e-05 -0.000690672 -0.00020444 -6.76462e-05 6.93262e-05 -0.000466115 -0.000221048 8.2127e-05 -0.00021127 -0.000250925 0.000316251 -5.34738e-05 -0.000180748 0.000308532 0.000171065 
1705.2 0 0.000187213 -0.00531826 -5.62574e-06 -0.000145256 -0.0101143 0.000203881 -0.000703313 0.00772632 -0.000250082 -0.000291823 -4.49359e-07 0.00849308 0.000118629 0.000567477 -0.000355631 -0.00031379 0.000193934 2.5093e-05 -0.000682333 -0.000217363 -6.93261e-05 6.71191e-05 -0.000464531 -0.000223186 8.52104e-05 -0.000214557 -0.000239559 0.000303622 -5.68274e-05 -0.000172221 0.000312328 0.00018137 
1705.55 0 0.000187032 -0.00525989 -4.86446e-06 -0.000149791 -0.0104655 0.0001875 -0.000691139 0.007406 -0.000246522 -0.000321517 6.35264e-06 0.00820055 0.000121998 0.000551653 -0.000344919 -0.000307807 0.000153349 1.33986e-05 -0.000678762 -0.000231239 -6.89599e-05 6.36957e-05 -0.000459821 -0.000226017 8.69756e-05 -0.000217442 -0.000228257 0.000292469 -5.93659e-05 -0.000161577 0.000314555 0.000192202 
1705.9 0 0.000185577 -0.00519549 -4.77753e-06 -0.000156174 -0.0107997 0.000174397 -0.000678586 0.0070802 -0.000239175 -0.000351901 1.6434e-05 0.0079077 0.000124195 0.000534523 -0.00033557 -0.000307959 0.000113048 -3.48256e-07 -0.000678285 -0.000241083 -6.58628e-05 6.01306e-05 -0.000455717 -0.000228386 8.83992e-05 -0.000220432 -0.00021765 0.000281961 -6.11001e-05 -0.000148975 0.000315539 0.000203212 
1706.25 0 0.000183061 -0.00512669 -4.99712e-06 -0.000163527 -0.0111177 0.000164948 -0.000663633 0.00675195 -0.000229118 -0.000379578 2.98481e-05 0.00761166 0.000125849 0.000516023 -0.000326235 -0.000313308 7.57574e-05 -1.36557e-05 -0.000678661 -0.000244841 -6.12717e-05 5.88307e-05 -0.00045343 -0.000229305 9.016e-05 -0.00022374 -0.000207573 0.000270338 -6.28098e-05 -0.00013514 0.000316395 0.000214343 
1706.6 0 0.000179943 -0.00505472 -4.73264e-06 -0.000170946 -0.0114204 0.000157393 -0.000644134 0.00642353 -0.000218058 -0.000402995 4.46293e-05 0.00731137 0.000127682 0.000497884 -0.000316606 -0.00032128 4.31588e-05 -2.53493e-05 -0.000677868 -0.000245639 -5.60804e-05 5.94852e-05 -0.000451798 -0.000229591 9.12553e-05 -0.000229055 -0.000198304 0.000257531 -6.45633e-05 -0.000121633 0.000319065 0.000226091 
1706.95 0 0.000176054 -0.00497695 -3.84421e-06 -0.000178757 -0.0117094 0.000148639 -0.000621731 0.00609822 -0.000207352 -0.000421765 5.72772e-05 0.00700951 0.00013055 0.000482087 -0.00030647 -0.000329439 1.43125e-05 -3.36385e-05 -0.000672701 -0.000246884 -5.12461e-05 6.04881e-05 -0.000448782 -0.000230569 9.09937e-05 -0.000237046 -0.000189644 0.000245077 -6.64725e-05 -0.000110645 0.000323717 0.000239445 
1707.3 0 0.000171132 -0.004893 -3.40521e-06 -0.000187312 -0.0119861 0.000136083 -0.000598916 0.00577799 -0.000199093 -0.000438023 6.4781e-05 0.00670524 0.000134624 0.000470016 -0.000294109 -0.000335128 -1.3821e-05 -3.74115e-05 -0.000660413 -0.000249361 -4.71661e-05 6.20241e-05 -0.000443711 -0.000232218 8.99456e-05 -0.000245959 -0.000180774 0.000233743 -6.90904e-05 -0.000103297 0.000328834 0.000254471 
1707.65 0 0.000166473 -0.00480556 -4.35257e-06 -0.000197344 -0.0122492 0.00012008 -0.000577272 0.00546078 -0.000194086 -0.000453697 6.65328e-05 0.00639637 0.000139774 0.000461598 -0.000279211 -0.00033534 -4.39994e-05 -3.8991e-05 -0.00064233 -0.000252573 -4.28338e-05 6.42443e-05 -0.000437775 -0.000233232 8.95816e-05 -0.000254393 -0.000171864 0.000224635 -7.27548e-05 -9.85448e-05 0.000332265 0.000270164 
1708 0 0.000163015 -0.00471563 -6.1367e-06 -0.000209587 -0.0124958 0.000102718 -0.000556652 0.00514379 -0.000188929 -0.000468161 6.32852e-05 0.00608275 0.000145679 0.000457606 -0.000262744 -0.00032818 -7.32925e-05 -4.08232e-05 -0.0006216 -0.00025678 -3.85004e-05 6.6489e-05 -0.000431787 -0.000231618 9.03551e-05 -0.000261305 -0.000164337 0.00021874 -7.69401e-05 -9.37389e-05 0.000333698 0.000285735 
1708.35 0 0.000160459 -0.00462223 -8.08062e-06 -0.000222568 -0.012723 8.46928e-05 -0.000534494 0.00482907 -0.000180505 -0.000480855 5.67531e-05 0.00576537 0.000151294 0.000457859 -0.000246021 -0.000315563 -9.73398e-05 -4.27875e-05 -0.000602704 -0.000263219 -3.49889e-05 6.82655e-05 -0.000425257 -0.000227345 9.16437e-05 -0.000267334 -0.00015846 0.00021475 -8.08542e-05 -8.65538e-05 0.00033308 0.000300338 
1708.7 0 0.000158224 -0.00452343 -1.00099e-05 -0.000234624 -0.0129309 6.78098e-05 -0.000510288 0.0045196 -0.000169701 -0.000491876 5.10854e-05 0.00544526 0.000154602 0.000459811 -0.000230087 -0.000297688 -0.000115334 -4.47931e-05 -0.000590459 -0.000272281 -3.15887e-05 6.99648e-05 -0.000417636 -0.000221747 9.42124e-05 -0.000274166 -0.000152147 0.000211339 -8.34141e-05 -7.77159e-05 0.000329262 0.000313468 
1709.05 0 0.000154932 -0.0044191 -1.19984e-05 -0.000244133 -0.0131232 5.37118e-05 -0.000487247 0.00421435 -0.000159279 -0.000501793 4.84563e-05 0.00512228 0.00015471 0.000460636 -0.000215361 -0.000274097 -0.000126786 -4.77804e-05 -0.000585727 -0.000282511 -2.85165e-05 7.17247e-05 -0.000408361 -0.000215387 9.97108e-05 -0.000281565 -0.000144222 0.000208013 -8.34877e-05 -6.91437e-05 0.000323484 0.000324854 
1709.4 0 0.00015011 -0.00431159 -1.39297e-05 -0.000250131 -0.0133006 4.19892e-05 -0.000466174 0.00391254 -0.000148918 -0.000509983 4.74091e-05 0.00479594 0.000153876 0.000458117 -0.000202856 -0.000246796 -0.000131411 -5.08306e-05 -0.000586406 -0.000291429 -2.73032e-05 7.25448e-05 -0.000398183 -0.000209243 0.000105864 -0.00028766 -0.000135608 0.000203875 -8.07154e-05 -6.18044e-05 0.000317974 0.000333927 
1709.75 0 0.000144741 -0.00420184 -1.52766e-05 -0.000253676 -0.0134606 3.09206e-05 -0.0004453 0.00361472 -0.000135996 -0.000514657 4.58263e-05 0.00446595 0.000153706 0.000452008 -0.000194833 -0.00021734 -0.000131355 -5.35826e-05 -0.000590842 -0.000297368 -2.82089e-05 7.19833e-05 -0.000388755 -0.000204338 0.000109441 -0.000291839 -0.000127723 0.000197575 -7.59826e-05 -5.60505e-05 0.000313665 0.000339888 
1710.1 0 0.00014005 -0.0040897 -1.64912e-05 -0.000256514 -0.0136026 2.02863e-05 -0.000424257 0.00331869 -0.000119458 -0.000514891 4.33984e-05 0.00413342 0.00015084 0.000443598 -0.000193231 -0.000187395 -0.000131069 -5.72755e-05 -0.000597129 -0.00030108 -3.11599e-05 7.08654e-05 -0.000380523 -0.000201361 0.000111134 -0.000295107 -0.000121814 0.0001885 -7.165e-05 -5.21836e-05 0.000309359 0.000343284 
1710.45 0 0.000135023 -0.00397564 -1.87515e-05 -0.000259361 -0.0137266 1.07013e-05 -0.000403347 0.00302128 -0.00010053 -0.000510681 4.04238e-05 0.00380036 0.000143811 0.000434212 -0.00019556 -0.000160701 -0.000132778 -6.11494e-05 -0.000603844 -0.000305633 -3.54403e-05 6.92963e-05 -0.000373434 -0.000200381 0.00011306 -0.000298169 -0.00011792 0.000177712 -6.91666e-05 -5.12793e-05 0.000303285 0.000344892 
1710.8 0 0.000129227 -0.00386019 -2.16715e-05 -0.000261875 -0.013833 2.28381e-08 -0.000381298 0.00272298 -8.1512e-05 -0.000501532 3.629e-05 0.00346675 0.000136891 0.000423131 -0.000196089 -0.000139699 -0.000136245 -6.26656e-05 -0.000611165 -0.000313629 -3.90992e-05 6.60514e-05 -0.000366755 -0.00019989 0.000115778 -0.000300241 -0.000115293 0.000166007 -6.67881e-05 -5.26638e-05 0.000296012 0.000344887 
1711.15 0 0.00012462 -0.00374436 -2.3315e-05 -0.000264064 -0.0139229 -1.14102e-05 -0.000357703 0.00242661 -6.57591e-05 -0.000487816 3.16478e-05 0.00313282 0.000135386 0.000408844 -0.000190135 -0.000122419 -0.00014254 -6.07997e-05 -0.000619318 -0.00032539 -3.95563e-05 6.11911e-05 -0.000359335 -0.000198411 0.000119524 -0.000300967 -0.000114056 0.000153687 -6.26461e-05 -5.36625e-05 0.000290782 0.000343627 
1711.5 0 0.000121912 -0.00362897 -2.18887e-05 -0.000266515 -0.0139991 -2.23448e-05 -0.000333941 0.00213408 -5.58375e-05 -0.000468918 2.77368e-05 0.00280113 0.000140864 0.000392148 -0.000178409 -0.000106166 -0.00015415 -5.75696e-05 -0.000627397 -0.000339601 -3.59605e-05 5.57018e-05 -0.000351557 -0.000197257 0.000125329 -0.000300214 -0.000114413 0.000140634 -5.76163e-05 -5.27632e-05 0.000289516 0.000341082 
1711.85 0 0.000120611 -0.00351326 -1.84817e-05 -0.000269209 -0.0140643 -3.26934e-05 -0.000310105 0.00184446 -5.17266e-05 -0.000444992 2.50532e-05 0.00247215 0.000149402 0.000373022 -0.000165558 -9.16146e-05 -0.000171937 -5.55744e-05 -0.000635926 -0.000356413 -2.92508e-05 5.05147e-05 -0.000343622 -0.000198006 0.000132373 -0.000297 -0.000114692 0.000125654 -5.29976e-05 -5.01889e-05 0.00029109 0.000337827 
1712.2 0 0.000119449 -0.00339623 -1.57678e-05 -0.000271496 -0.0141193 -3.98191e-05 -0.00028549 0.00155527 -5.22221e-05 -0.000418835 2.53557e-05 0.00214633 0.00015762 0.000349715 -0.000151655 -8.08946e-05 -0.000194618 -5.42488e-05 -0.000644947 -0.000377414 -2.15682e-05 4.59374e-05 -0.000334643 -0.000200992 0.000138965 -0.000291929 -0.000113523 0.000109362 -4.87715e-05 -4.5673e-05 0.000293963 0.000335339 
1712.55 0 0.000116296 -0.00327784 -1.37955e-05 -0.000272561 -0.014164 -4.26732e-05 -0.000259166 0.0012646 -5.46467e-05 -0.000392956 3.00426e-05 0.00182521 0.000166698 0.000323783 -0.000135148 -7.34063e-05 -0.000219319 -5.17361e-05 -0.000651749 -0.000401402 -1.51535e-05 4.1619e-05 -0.000324592 -0.000205623 0.000144759 -0.000287383 -0.000110246 9.28684e-05 -4.55215e-05 -3.88806e-05 0.000297307 0.000333216 
1712.9 0 0.000111443 -0.00315807 -1.11078e-05 -0.000271793 -0.0141985 -4.20876e-05 -0.000231227 0.000970705 -5.66845e-05 -0.000370245 3.84337e-05 0.00150734 0.000178093 0.00029832 -0.000119223 -6.48695e-05 -0.000242068 -4.74466e-05 -0.000655516 -0.000425273 -1.04293e-05 3.74316e-05 -0.000313781 -0.000210918 0.000149893 -0.000284497 -0.000103833 7.66498e-05 -4.33998e-05 -3.0406e-05 0.000300002 0.000331559 
1713.25 0 0.000106372 -0.00303668 -7.72627e-06 -0.000269935 -0.0142213 -3.78784e-05 -0.000201795 0.00067227 -5.59777e-05 -0.000352819 4.74989e-05 0.00119065 0.000191428 0.00027485 -0.000106731 -5.30832e-05 -0.000260192 -4.24179e-05 -0.000657127 -0.000445668 -7.74097e-06 3.37622e-05 -0.000302214 -0.000216482 0.000154178 -0.000282946 -9.36333e-05 6.12677e-05 -4.09945e-05 -2.11222e-05 0.000301185 0.000331904 
1713.6 0 0.00010188 -0.00291328 -3.9288e-06 -0.000266947 -0.0142308 -3.15142e-05 -0.00017035 0.000369745 -4.91862e-05 -0.000337584 5.5293e-05 0.000875098 0.000205439 0.000254027 -9.69936e-05 -3.96465e-05 -0.000273244 -3.77378e-05 -0.000658997 -0.000461247 -6.81833e-06 3.09146e-05 -0.000289321 -0.000222334 0.000157255 -0.00028235 -7.98144e-05 4.57506e-05 -3.73149e-05 -1.09039e-05 0.000300175 0.000333684 
1713.95 0 9.90247e-05 -0.00278781 -2.01498e-07 -0.000262502 -0.0142277 -2.7215e-05 -0.000138763 6.67457e-05 -3.57143e-05 -0.000320796 6.22545e-05 0.000561907 0.000219135 0.000235519 -8.96037e-05 -2.6641e-05 -0.000283166 -3.39926e-05 -0.000663473 -0.000472478 -4.91758e-06 2.97476e-05 -0.000275367 -0.000228121 0.000159668 -0.000283502 -6.35219e-05 3.0272e-05 -3.35959e-05 2.4271e-07 0.000297201 0.00033337 
1714.3 0 9.83194e-05 -0.00266009 3.34409e-06 -0.000256619 -0.0142144 -2.63854e-05 -0.000111631 -0.000233989 -1.68642e-05 -0.000303154 6.87281e-05 0.00025246 0.000233441 0.000219517 -8.58632e-05 -1.44105e-05 -0.00029089 -3.14083e-05 -0.000670486 -0.000478569 -2.93257e-08 3.24021e-05 -0.000262693 -0.000233744 0.000163508 -0.000286039 -4.60215e-05 1.63169e-05 -3.10132e-05 1.08375e-05 0.000293687 0.000329454 
1714.65 0 9.83018e-05 -0.00252912 7.54205e-06 -0.000249041 -0.0141929 -2.5165e-05 -9.11814e-05 -0.000531987 6.68677e-06 -0.000287923 7.47341e-05 -5.43495e-05 0.0002481 0.000206386 -8.40582e-05 -1.92791e-06 -0.000295037 -2.79572e-05 -0.000679323 -0.000478825 6.16937e-06 3.81085e-05 -0.000251747 -0.000239147 0.000169516 -0.000287714 -2.92005e-05 2.47662e-06 -2.96244e-05 2.08687e-05 0.000290892 0.000324197 
1715 0 9.69457e-05 -0.00239525 1.24157e-05 -0.000240446 -0.0141637 -2.13297e-05 -7.29286e-05 -0.000825631 3.26327e-05 -0.00027721 7.99065e-05 -0.000360886 0.000261979 0.000196338 -8.00548e-05 1.14164e-05 -0.000295617 -2.24655e-05 -0.00068999 -0.000476182 1.09889e-05 4.31534e-05 -0.000240769 -0.000243959 0.000175438 -0.00028754 -1.39268e-05 -1.24771e-05 -2.88269e-05 3.12188e-05 0.000287132 0.000319165 
1715.35 0 9.33593e-05 -0.00226098 1.72311e-05 -0.000231622 -0.0141228 -1.68761e-05 -5.10399e-05 -0.00111218 5.78336e-05 -0.000271005 8.43351e-05 -0.00066697 0.000275345 0.00018751 -7.17124e-05 2.78078e-05 -0.000294639 -1.63265e-05 -0.000702562 -0.000476269 1.43464e-05 4.53882e-05 -0.000229004 -0.000246415 0.000178888 -0.000284857 1.00559e-06 -2.73711e-05 -2.75227e-05 4.08165e-05 0.000280766 0.00031441 
1715.7 0 8.79892e-05 -0.00212742 2.12704e-05 -0.000223832 -0.0140652 -1.24562e-05 -2.59885e-05 -0.00139004 7.98591e-05 -0.000269896 9.0272e-05 -0.000970502 0.000289971 0.000176185 -6.09369e-05 4.73565e-05 -0.000294209 -1.11391e-05 -0.000716527 -0.000482449 1.60108e-05 4.51883e-05 -0.000217633 -0.000245294 0.000180208 -0.000279108 1.77534e-05 -4.14201e-05 -2.63934e-05 4.83477e-05 0.00027366 0.000309493 
1716.05 0 8.26759e-05 -0.00199346 2.51947e-05 -0.000217758 -0.0139902 -5.70005e-06 -2.74419e-06 -0.00165959 9.81657e-05 -0.000273393 9.91644e-05 -0.00126834 0.000307192 0.000160873 -5.12153e-05 6.6859e-05 -0.000294857 -7.42778e-06 -0.000731475 -0.000492362 1.56718e-05 4.3029e-05 -0.000207631 -0.000241888 0.000181146 -0.000271717 3.63698e-05 -5.57536e-05 -2.63355e-05 5.45324e-05 0.000267474 0.00030465 
1716.4 0 7.84482e-05 -0.00185784 2.88239e-05 -0.000212109 -0.0138993 5.37102e-06 1.32755e-05 -0.00192168 0.00011231 -0.000279907 0.000109372 -0.00155779 0.000326215 0.000141914 -4.34501e-05 8.54934e-05 -0.000295888 -5.04559e-06 -0.000746209 -0.000500775 1.4647e-05 3.87315e-05 -0.000197881 -0.000237172 0.000182901 -0.000264402 5.52211e-05 -7.07754e-05 -2.73767e-05 5.99102e-05 0.000261942 0.000299886 
1716.75 0 7.49522e-05 -0.00171934 3.02195e-05 -0.000206178 -0.0137964 2.0231e-05 2.12136e-05 -0.00217726 0.000121838 -0.000290572 0.000118208 -0.00183811 0.000345331 0.000118869 -3.77079e-05 0.000104046 -0.000295649 -3.49568e-06 -0.000758443 -0.000504513 1.28324e-05 3.28634e-05 -0.000187636 -0.000230973 0.000184831 -0.000256674 7.30521e-05 -8.64071e-05 -2.81949e-05 6.48624e-05 0.000255597 0.000294859 
1717.1 0 7.17537e-05 -0.00157926 2.85645e-05 -0.000200657 -0.0136868 3.73382e-05 2.52036e-05 -0.00242958 0.000128542 -0.000304463 0.000124947 -0.00211057 0.000362812 9.11919e-05 -3.39005e-05 0.000121751 -0.000294348 -1.78664e-06 -0.000767186 -0.000503342 1.06727e-05 2.64702e-05 -0.000175827 -0.000224273 0.000185667 -0.000247984 8.88672e-05 -0.00010213 -2.84405e-05 6.96576e-05 0.000247814 0.000290216 
1717.45 0 6.89901e-05 -0.00143889 2.47287e-05 -0.000195355 -0.013569 5.52204e-05 2.78854e-05 -0.00268223 0.000134399 -0.000316544 0.000129496 -0.0023775 0.000377985 5.97998e-05 -3.00986e-05 0.000136654 -0.000291985 2.29681e-07 -0.00077192 -0.000497706 9.65389e-06 1.93929e-05 -0.000160934 -0.000217825 0.000187229 -0.000240338 0.000102207 -0.000116679 -2.93842e-05 7.49036e-05 0.000239296 0.000286441 
1717.8 0 6.69471e-05 -0.0012969 2.09156e-05 -0.000190157 -0.0134403 7.26252e-05 3.07346e-05 -0.00293479 0.000141167 -0.000323287 0.000131695 -0.00263987 0.000390052 2.83631e-05 -2.37676e-05 0.000147636 -0.000288978 2.98956e-06 -0.000774684 -0.000487367 9.93375e-06 1.2853e-05 -0.000143087 -0.000212303 0.000190432 -0.00023549 0.000113602 -0.000128968 -3.15944e-05 8.24616e-05 0.000229855 0.000282591 
1718.15 0 6.60094e-05 -0.00115437 1.76997e-05 -0.00018628 -0.0133016 8.91577e-05 3.56579e-05 -0.00318454 0.000148906 -0.000325763 0.000133356 -0.00289681 0.000396891 7.37954e-07 -1.33827e-05 0.000154893 -0.00028598 8.44016e-06 -0.0007778 -0.000472757 1.10328e-05 8.72659e-06 -0.000124636 -0.000208165 0.000194547 -0.000233719 0.000124515 -0.000138179 -3.4669e-05 9.08198e-05 0.00021923 0.000277762 
1718.5 0 6.72607e-05 -0.001013 1.39563e-05 -0.000184533 -0.013154 0.000106607 4.16897e-05 -0.00343018 0.000155796 -0.000327804 0.000134645 -0.00314706 0.000399993 -2.19009e-05 9.00781e-07 0.000159086 -0.00028064 1.93274e-05 -0.000780469 -0.000456026 1.25455e-05 7.35529e-06 -0.000108583 -0.000205271 0.000199071 -0.000233574 0.000136741 -0.000146051 -3.77955e-05 9.78262e-05 0.000208257 0.000272715 
1718.85 0 7.13878e-05 -0.000871739 9.92294e-06 -0.000183795 -0.0129982 0.000127695 4.62021e-05 -0.00367292 0.000161022 -0.000330902 0.000131623 -0.00338999 0.000403057 -4.0107e-05 1.89897e-05 0.000158794 -0.000271515 3.5964e-05 -0.000779128 -0.000438448 1.44869e-05 7.83047e-06 -9.45096e-05 -0.000202514 0.0002034 -0.000233139 0.000150842 -0.000153957 -3.96505e-05 0.000104158 0.000198205 0.000268796 
1719.2 0 7.80303e-05 -0.000728703 5.83389e-06 -0.000182319 -0.0128334 0.000152585 4.7829e-05 -0.00391343 0.000164025 -0.000333616 0.00012064 -0.00362601 0.000407763 -5.59233e-05 4.03819e-05 0.000152839 -0.000259816 5.5903e-05 -0.000770718 -0.000418997 1.64682e-05 8.89369e-06 -8.03e-05 -0.000198466 0.000206172 -0.000231265 0.00016555 -0.000161278 -3.90466e-05 0.000110036 0.00018988 0.000266612 
1719.55 0 8.7439e-05 -0.000582686 2.33448e-06 -0.000180145 -0.0126572 0.00017863 4.83035e-05 -0.0041495 0.000163722 -0.000333471 0.000103158 -0.00385707 0.000414037 -7.1286e-05 6.15377e-05 0.000144309 -0.000247753 7.64472e-05 -0.000756027 -0.000396762 1.71087e-05 9.87673e-06 -6.73426e-05 -0.000193637 0.000206681 -0.000227394 0.000179841 -0.000167076 -3.5657e-05 0.000114338 0.000184025 0.000265449 
1719.9 0 0.000100557 -0.000433269 1.08583e-06 -0.000177515 -0.0124687 0.000204031 4.89567e-05 -0.00437872 0.000162502 -0.000328979 8.23158e-05 -0.00408373 0.000419186 -8.63145e-05 7.87714e-05 0.000136603 -0.000236327 9.53515e-05 -0.000736536 -0.000372238 1.67726e-05 1.17832e-05 -5.79849e-05 -0.000188897 0.000207094 -0.000221476 0.000194348 -0.000171982 -3.03921e-05 0.000117058 0.000180084 0.000264744 
1720.25 0 0.000116492 -0.000280637 1.92799e-06 -0.000174876 -0.0122673 0.000228178 4.77763e-05 -0.00460251 0.000163644 -0.000322453 5.99663e-05 -0.00430486 0.000421037 -0.000100122 9.30369e-05 0.000130452 -0.000226446 0.000111615 -0.000711363 -0.000347533 1.69841e-05 1.44856e-05 -5.0937e-05 -0.000184081 0.000210744 -0.000212655 0.00020971 -0.000177813 -2.4428e-05 0.000119337 0.000176743 0.000265202 
1720.6 0 0.00013168 -0.00012525 3.646e-06 -0.000172144 -0.012053 0.000249696 4.40167e-05 -0.0048206 0.00016575 -0.000317322 3.79846e-05 -0.00452011 0.000421505 -0.000109826 0.000107262 0.000124171 -0.000219758 0.000126505 -0.000680587 -0.000324135 1.87207e-05 1.64947e-05 -4.44153e-05 -0.000180251 0.000218201 -0.000199554 0.000225467 -0.000184896 -1.87026e-05 0.000121082 0.000173635 0.0002663 
1720.95 0 0.000142834 3.02747e-05 6.37357e-06 -0.000167018 -0.0118279 0.000266413 3.81926e-05 -0.00503188 0.000167125 -0.000313396 1.88823e-05 -0.00472891 0.000423085 -0.000114706 0.000120759 0.000117537 -0.000216256 0.000140724 -0.000645743 -0.000299395 2.22221e-05 1.84081e-05 -3.89046e-05 -0.000177493 0.00022715 -0.000182113 0.000240189 -0.00019159 -1.4386e-05 0.000121778 0.000170191 0.000265614 
1721.3 0 0.000151087 0.000183064 1.00889e-05 -0.000158861 -0.0115927 0.000277997 3.17429e-05 -0.00523868 0.000168714 -0.00030889 5.38461e-06 -0.004929 0.00042393 -0.000117541 0.000132093 0.000111897 -0.000215238 0.000154386 -0.000608362 -0.000269924 2.63194e-05 1.97868e-05 -3.4633e-05 -0.000174666 0.000234527 -0.000162839 0.000252383 -0.000197195 -1.09976e-05 0.000122099 0.00016602 0.000261756 
1721.65 0 0.000158789 0.00033187 1.42493e-05 -0.000148596 -0.0113462 0.000287876 2.77788e-05 -0.00544064 0.000171607 -0.000302518 -9.75696e-07 -0.00511822 0.000420804 -0.000119159 0.000141731 0.000106438 -0.000216662 0.000167964 -0.000570345 -0.000237567 3.00767e-05 1.82605e-05 -3.12693e-05 -0.000171516 0.000238958 -0.000144395 0.000261204 -0.000202347 -8.41531e-06 0.000123305 0.000160516 0.000255691 
1722 0 0.000166217 0.000477347 1.86087e-05 -0.000138515 -0.0110881 0.000297973 2.68951e-05 -0.00563515 0.0001781 -0.000292647 -1.22849e-06 -0.0052963 0.000412628 -0.000118974 0.000151516 9.9336e-05 -0.000222258 0.000180965 -0.00053427 -0.00020742 3.32368e-05 1.38019e-05 -2.87653e-05 -0.000168275 0.000241355 -0.000127891 0.000266363 -0.000206381 -8.11166e-06 0.000126351 0.000153863 0.00024915 
1722.35 0 0.000174 0.000620105 2.26705e-05 -0.000130757 -0.0108208 0.000308423 2.62121e-05 -0.00582295 0.000187963 -0.000277626 3.63784e-06 -0.00546472 0.000402094 -0.000116709 0.000163528 9.05269e-05 -0.000231895 0.000194081 -0.000503607 -0.000182647 3.55797e-05 8.86182e-06 -2.72159e-05 -0.000165489 0.000242575 -0.000112367 0.00026877 -0.000208657 -1.02115e-05 0.00013081 0.000146361 0.000242823 
1722.7 0 0.000182729 0.000760313 2.72511e-05 -0.0001249 -0.0105454 0.000320699 2.34275e-05 -0.00600619 0.000197045 -0.000257773 1.31946e-05 -0.00562539 0.000392179 -0.000114169 0.000178604 8.13279e-05 -0.00024256 0.000207843 -0.000480223 -0.000162212 3.7513e-05 5.10468e-06 -2.68403e-05 -0.000163144 0.000242825 -9.74898e-05 0.00026926 -0.000211302 -1.35589e-05 0.000136022 0.000137867 0.000237704 
1723.05 0 0.000191355 0.000898898 3.41318e-05 -0.000119978 -0.0102634 0.000333778 1.99909e-05 -0.00618406 0.000202716 -0.000236017 2.51766e-05 -0.00577828 0.000383063 -0.000112829 0.000195716 7.17922e-05 -0.000251219 0.000220292 -0.000461745 -0.000143275 3.90847e-05 2.91417e-06 -2.75102e-05 -0.000160429 0.00024095 -8.45125e-05 0.000268065 -0.000216822 -1.63693e-05 0.000140538 0.000128433 0.000235271 
1723.4 0 0.000198518 0.00103475 4.30351e-05 -0.000114901 -0.00997615 0.000343436 1.9461e-05 -0.00635382 0.000204759 -0.000214133 3.71371e-05 -0.00592395 0.000374473 -0.000110358 0.000211897 6.24005e-05 -0.00025697 0.000228966 -0.000444218 -0.000124386 3.99768e-05 1.51396e-06 -2.97145e-05 -0.000157793 0.000236203 -7.38696e-05 0.00026524 -0.000226539 -1.74247e-05 0.000143468 0.000118743 0.000235721 
1723.75 0 0.000203243 0.00116659 5.20336e-05 -0.000108006 -0.00967978 0.000349506 2.35585e-05 -0.00651248 0.000203063 -0.00019056 4.75253e-05 -0.00606268 0.00036653 -0.000105775 0.0002229 5.51918e-05 -0.000262302 0.000232564 -0.00042479 -0.000106156 4.06198e-05 -2.92732e-07 -3.2727e-05 -0.000156201 0.000229194 -6.4276e-05 0.000262117 -0.000238897 -1.73464e-05 0.000144917 0.000110211 0.000237886 
1724.1 0 0.000204445 0.00129418 6.00233e-05 -0.000100229 -0.00937251 0.0003538 3.32956e-05 -0.00665746 0.00019845 -0.000164149 5.81448e-05 -0.00619283 0.000359786 -0.000101396 0.000226578 5.26393e-05 -0.000269493 0.000231172 -0.000399659 -9.00151e-05 4.03214e-05 -1.52557e-06 -3.41225e-05 -0.000155153 0.000220718 -5.37572e-05 0.000259623 -0.000250077 -1.78591e-05 0.000145015 0.000103334 0.000240631 
1724.45 0 0.000202873 0.00141812 6.72446e-05 -9.327e-05 -0.00905649 0.000355977 4.82658e-05 -0.00678916 0.000193914 -0.000134165 7.15332e-05 -0.0063127 0.000355676 -9.79337e-05 0.000224409 5.82717e-05 -0.000278036 0.000226839 -0.000366369 -7.51901e-05 3.74841e-05 -1.87947e-06 -3.30314e-05 -0.00015323 0.000212831 -4.10834e-05 0.000256542 -0.000257922 -1.92501e-05 0.00014445 9.72425e-05 0.000242336 
1724.8 0 0.000200688 0.00153859 7.38485e-05 -8.75621e-05 -0.00873415 0.000356246 6.51452e-05 -0.00690927 0.0001918 -0.000101054 8.55432e-05 -0.00642477 0.00035375 -9.47848e-05 0.000219488 7.61632e-05 -0.000285215 0.000219884 -0.000326912 -6.08606e-05 3.18043e-05 -2.69638e-06 -3.02481e-05 -0.0001491 0.000206383 -2.73329e-05 0.000252258 -0.000262907 -2.18399e-05 0.000143783 9.0952e-05 0.000243065 
1725.15 0 0.000198914 0.00165427 7.97215e-05 -8.2215e-05 -0.00840429 0.000355813 8.02029e-05 -0.00702072 0.000190408 -6.74207e-05 9.76343e-05 -0.0065309 0.000351206 -9.20532e-05 0.000213493 0.000105276 -0.000290015 0.000207802 -0.000285381 -4.75901e-05 2.45111e-05 -4.24929e-06 -2.62739e-05 -0.000142712 0.00019995 -1.57969e-05 0.000246986 -0.000265596 -2.45699e-05 0.000143758 8.40828e-05 0.000244373 
1725.5 0 0.000198199 0.00176608 8.52663e-05 -7.62839e-05 -0.00806409 0.000354001 9.16098e-05 -0.00712676 0.000186424 -3.43416e-05 0.000107958 -0.00662913 0.000345789 -9.20654e-05 0.000205842 0.000139106 -0.000294326 0.000191483 -0.000242446 -3.65897e-05 1.65417e-05 -6.43068e-06 -2.18294e-05 -0.000134241 0.000193359 -6.67522e-06 0.000241843 -0.000265848 -2.57232e-05 0.000143898 7.58049e-05 0.000245447 
1725.85 0 0.000198461 0.00187501 9.09569e-05 -6.94417e-05 -0.00771385 0.000348552 9.82561e-05 -0.00722591 0.000179774 -1.01131e-06 0.000117838 -0.00672045 0.000336627 -9.44297e-05 0.000197026 0.00017167 -0.000298313 0.000172883 -0.000199717 -3.1116e-05 8.48113e-06 -8.58032e-06 -1.77763e-05 -0.00012384 0.000187695 2.45196e-06 0.000237289 -0.000265028 -2.55752e-05 0.000142948 6.5993e-05 0.000244339 
1726.2 0 0.000198316 0.00197999 9.58491e-05 -6.06397e-05 -0.00735706 0.000336069 0.000100521 -0.0073155 0.00017241 3.5035e-05 0.000130224 -0.00680826 0.000324875 -9.7508e-05 0.000186993 0.000199555 -0.00029935 0.000151897 -0.000160722 -3.32619e-05 1.53549e-06 -9.7576e-06 -1.45447e-05 -0.000111916 0.000183136 1.18982e-05 0.000233176 -0.00026401 -2.48528e-05 0.000141011 5.55258e-05 0.000240927 
1726.55 0 0.000197072 0.00207986 9.96362e-05 -4.96833e-05 -0.00699686 0.000317004 0.000101515 -0.0073943 0.00016418 7.5384e-05 0.000146702 -0.0068933 0.000313838 -0.000101775 0.000175144 0.000221474 -0.000295434 0.000127578 -0.000124319 -4.19978e-05 -3.83848e-06 -1.10782e-05 -1.26018e-05 -9.79454e-05 0.000179542 2.12167e-05 0.000230623 -0.000263557 -2.42133e-05 0.00013903 4.55608e-05 0.000237718 
1726.9 0 0.000194446 0.00217614 0.000103152 -3.82582e-05 -0.00663504 0.000296172 0.00010513 -0.00746138 0.000154692 0.000119548 0.000165575 -0.00697456 0.0003055 -0.000106477 0.000161973 0.000237312 -0.000288449 0.000101633 -8.76503e-05 -5.43957e-05 -7.44536e-06 -1.29148e-05 -1.19637e-05 -8.34308e-05 0.000176013 3.11172e-05 0.000229519 -0.000264046 -2.36328e-05 0.000136721 3.80396e-05 0.000236417 
1727.25 0 0.000191116 0.00226966 0.000105849 -2.76898e-05 -0.00627216 0.000279516 0.000111506 -0.00751728 0.000145491 0.000167083 0.000183484 -0.00705083 0.000299678 -0.000111887 0.000148272 0.000247932 -0.00028144 7.78325e-05 -5.05844e-05 -6.76437e-05 -8.49693e-06 -1.35921e-05 -1.12988e-05 -7.10314e-05 0.000171224 4.21475e-05 0.000228555 -0.000264719 -2.27625e-05 0.000133061 3.29676e-05 0.000237154 
1727.6 0 0.000187487 0.00235968 0.000106313 -1.83149e-05 -0.0059079 0.000269136 0.000118874 -0.0075622 0.000137882 0.00021624 0.000198239 -0.00712116 0.000296971 -0.000119644 0.000135354 0.000254995 -0.000275471 5.73206e-05 -1.45938e-05 -7.99208e-05 -8.70581e-06 -1.27342e-05 -9.08715e-06 -6.12332e-05 0.000165006 5.43693e-05 0.00022782 -0.000265373 -2.15983e-05 0.000128718 2.79006e-05 0.000239251 
1727.95 0 0.000183739 0.00244515 0.000105315 -9.53682e-06 -0.00554345 0.000262483 0.000127299 -0.00759393 0.000130986 0.000264687 0.00021004 -0.00718372 0.000298236 -0.00012913 0.000122173 0.000258551 -0.000270516 3.85114e-05 1.88277e-05 -8.94431e-05 -9.68429e-06 -1.13987e-05 -4.81554e-06 -5.42186e-05 0.000158831 6.65139e-05 0.000228679 -0.000265907 -2.01868e-05 0.000125978 2.11592e-05 0.000241639 
1728.3 0 0.000180196 0.0025256 0.000103494 -2.04037e-07 -0.00518057 0.000257733 0.000135428 -0.00761063 0.000122656 0.000310737 0.000219019 -0.0072365 0.000301283 -0.000140676 0.000105954 0.00025788 -0.000265821 2.1048e-05 5.1609e-05 -9.49556e-05 -1.18524e-05 -1.0294e-05 1.26329e-06 -5.02682e-05 0.000154219 7.68872e-05 0.000230836 -0.000266335 -1.87575e-05 0.000125287 1.32933e-05 0.000242064 
1728.65 0 0.000176201 0.00260225 0.000101322 8.94637e-06 -0.00482096 0.00025347 0.000143501 -0.00761441 0.000114135 0.000353931 0.000225407 -0.00727984 0.000304117 -0.000155336 8.71501e-05 0.000254155 -0.00026117 5.78872e-06 8.64272e-05 -9.40382e-05 -1.45364e-05 -1.04377e-05 8.0995e-06 -4.90261e-05 0.000150734 8.53861e-05 0.000232349 -0.000265457 -1.73214e-05 0.000125356 6.35816e-06 0.000238476 
1729 0 0.000172742 0.00267591 0.000100744 1.66741e-05 -0.00446748 0.000250156 0.000153258 -0.00760926 0.00010802 0.000395536 0.000231974 -0.00731491 0.000303466 -0.00017162 6.92279e-05 0.000250552 -0.000257928 -6.71043e-06 0.000122958 -8.50408e-05 -1.41357e-05 -1.32849e-05 1.36219e-05 -4.96635e-05 0.000148789 9.34252e-05 0.000232862 -0.000262542 -1.54208e-05 0.000125689 7.93103e-07 0.000232118 
1729.35 0 0.000170237 0.00274666 0.000101515 2.3412e-05 -0.00412287 0.0002516 0.000164624 -0.00759758 0.000104178 0.000434765 0.000239484 -0.00734209 0.000296341 -0.00018779 5.51384e-05 0.000250132 -0.000255837 -1.57499e-05 0.0001576 -7.04279e-05 -9.34847e-06 -1.86452e-05 1.72171e-05 -5.13607e-05 0.000149956 0.000100708 0.000231497 -0.000259747 -1.21236e-05 0.000125483 -4.5323e-06 0.000225508 
1729.7 0 0.000166882 0.00281585 0.000102063 2.87722e-05 -0.00378611 0.000256479 0.000179366 -0.00758145 0.000101168 0.000469543 0.000245754 -0.00736105 0.00028361 -0.000202305 4.45271e-05 0.000253022 -0.000253172 -2.34655e-05 0.000186488 -5.30806e-05 -2.76338e-06 -2.57224e-05 2.10758e-05 -5.35036e-05 0.000152147 0.000106148 0.000226723 -0.000258645 -6.60012e-06 0.000124336 -1.03389e-05 0.000219185 
1730.05 0 0.000163666 0.0028858 0.000102226 3.22798e-05 -0.00345336 0.000261858 0.000200427 -0.00756257 9.76287e-05 0.000498749 0.00025071 -0.00737218 0.000266069 -0.000214534 3.55554e-05 0.000257525 -0.000251102 -3.29854e-05 0.000209676 -3.5261e-05 4.34719e-06 -3.33248e-05 2.76474e-05 -5.44114e-05 0.000151613 0.000110535 0.000219459 -0.000258962 1.48565e-06 0.000121724 -1.68781e-05 0.00021199 
1730.4 0 0.000163248 0.00295707 0.000101727 3.33859e-05 -0.00312076 0.00027034 0.000225617 -0.00754133 9.43353e-05 0.000521523 0.00025325 -0.00737615 0.000244322 -0.000226599 2.81865e-05 0.000263511 -0.000250953 -4.37031e-05 0.00023035 -2.20288e-05 1.07798e-05 -3.95246e-05 3.68604e-05 -5.14065e-05 0.000148485 0.000114985 0.000211216 -0.000259667 1.09222e-05 0.000116722 -2.35556e-05 0.00020321 
1730.75 0 0.000165941 0.0030274 0.000100051 3.16293e-05 -0.00278455 0.000284143 0.000250356 -0.007516 9.38324e-05 0.000536528 0.000247601 -0.00737355 0.000221572 -0.000239814 2.28258e-05 0.000272504 -0.000253166 -5.34649e-05 0.000250626 -1.73153e-05 1.53134e-05 -4.32792e-05 4.79299e-05 -4.42355e-05 0.000143532 0.000120143 0.000203091 -0.000259585 2.05505e-05 0.000110975 -3.00947e-05 0.000194123 
1731.1 0 0.000170625 0.00309287 9.66568e-05 2.80809e-05 -0.00244339 0.000300022 0.000271532 -0.00748378 9.77006e-05 0.000543742 0.000232142 -0.00736452 0.000199405 -0.000253621 1.88504e-05 0.000285208 -0.000258693 -5.94945e-05 0.000269984 -2.05304e-05 1.849e-05 -4.50512e-05 5.99998e-05 -3.52288e-05 0.000136069 0.000126637 0.000196043 -0.000258875 3.06221e-05 0.000105936 -3.7159e-05 0.000185808 
1731.45 0 0.00017658 0.00315194 9.11308e-05 2.50477e-05 -0.00209949 0.000315819 0.000289052 -0.00744138 0.000105403 0.000544493 0.000212421 -0.00734847 0.00017735 -0.000269219 1.48051e-05 0.000299693 -0.000266507 -6.16776e-05 0.000286497 -3.00575e-05 2.02455e-05 -4.59443e-05 7.18875e-05 -2.42625e-05 0.000127036 0.000134054 0.000190495 -0.000258862 4.09593e-05 0.000101563 -4.46301e-05 0.000177026 
1731.8 0 0.000181433 0.00320662 8.44381e-05 2.1856e-05 -0.00175744 0.000331577 0.000304211 -0.00738725 0.000116456 0.000539924 0.000192557 -0.00732461 0.000154726 -0.000286966 9.36307e-06 0.000313689 -0.000275669 -6.27844e-05 0.000299949 -4.62755e-05 2.08312e-05 -4.67231e-05 8.35427e-05 -1.0557e-05 0.000118912 0.000140679 0.000186102 -0.000259414 5.06985e-05 9.82007e-05 -5.21217e-05 0.000166465 
1732.15 0 0.000182879 0.00325841 7.72364e-05 1.74875e-05 -0.00141971 0.000345201 0.000316208 -0.00732421 0.000131106 0.000532708 0.0001736 -0.00729313 0.000131514 -0.000302127 3.19495e-06 0.000326578 -0.000286902 -6.51581e-05 0.000309938 -6.6472e-05 2.09634e-05 -4.83691e-05 9.59537e-05 3.98836e-06 0.000111981 0.000145436 0.000182236 -0.000259448 5.98626e-05 9.6275e-05 -5.97073e-05 0.000155166 
1732.5 0 0.00018089 0.00330842 7.06689e-05 1.38956e-05 -0.00108523 0.000354793 0.000324171 -0.00725859 0.000147722 0.000527257 0.000157259 -0.00725522 0.000107085 -0.000312573 -2.04507e-06 0.000337738 -0.000299685 -6.87601e-05 0.00031529 -8.42732e-05 2.08176e-05 -5.22577e-05 0.000108062 1.78925e-05 0.000104243 0.000148189 0.00017859 -0.000258332 6.88525e-05 9.55027e-05 -6.74195e-05 0.000143233 
1732.85 0 0.000176191 0.00335722 6.54745e-05 1.1486e-05 -0.000753734 0.000360651 0.000329448 -0.00719483 0.000163421 0.000527108 0.000145084 -0.007212 7.90865e-05 -0.000322151 -7.08939e-06 0.000347024 -0.000315347 -7.18323e-05 0.000318063 -9.78018e-05 2.27052e-05 -5.89066e-05 0.000116712 3.09446e-05 9.48273e-05 0.000148678 0.000174335 -0.000255968 7.64666e-05 9.60834e-05 -7.43277e-05 0.000129864 
1733.2 0 0.000170477 0.00340381 6.16532e-05 9.42848e-06 -0.000425022 0.000365194 0.000333859 -0.00713121 0.000177065 0.000533245 0.00013704 -0.00716237 4.73726e-05 -0.000332451 -1.13232e-05 0.000354484 -0.000336898 -7.39681e-05 0.00032139 -0.000111542 2.83314e-05 -6.72212e-05 0.000121054 4.34288e-05 8.4067e-05 0.000147019 0.000168818 -0.000253176 8.17281e-05 9.78279e-05 -7.93867e-05 0.000115615 
1733.55 0 0.000165065 0.00344745 5.89349e-05 8.5463e-06 -9.78176e-05 0.000370985 0.00033801 -0.00706499 0.000188059 0.000543534 0.000131956 -0.00710471 1.56158e-05 -0.000341325 -1.14789e-05 0.00036032 -0.000363474 -7.64712e-05 0.000325018 -0.000128494 3.67719e-05 -7.43258e-05 0.000123224 5.56525e-05 7.17318e-05 0.000145811 0.000161842 -0.000251073 8.50284e-05 0.00010038 -8.30043e-05 0.000101332 
1733.9 0 0.000160385 0.00348645 5.6855e-05 9.4179e-06 0.000229843 0.000378996 0.000341463 -0.00699737 0.000195243 0.000554325 0.000126027 -0.00704054 -1.1981e-05 -0.000347139 -3.82895e-06 0.000365258 -0.000391003 -8.12637e-05 0.000328346 -0.000146202 4.74332e-05 -7.88819e-05 0.000125456 6.82628e-05 5.69362e-05 0.000146546 0.000154728 -0.000250151 8.55272e-05 0.000103277 -8.61694e-05 8.85661e-05 
1734.25 0 0.000155275 0.00351959 5.4893e-05 1.08984e-05 0.000559627 0.000389284 0.000343776 -0.00692882 0.000197908 0.000563944 0.000117356 -0.00696932 -3.57189e-05 -0.000348517 1.2572e-05 0.000371566 -0.000416287 -9.03812e-05 0.000331767 -0.000162804 5.98448e-05 -8.20617e-05 0.000128378 8.16155e-05 3.90932e-05 0.000148587 0.000149207 -0.000249901 8.18562e-05 0.00010439 -8.98894e-05 7.86227e-05 
1734.6 0 0.000148233 0.00354756 5.25645e-05 1.09845e-05 0.000889233 0.000399662 0.00034547 -0.00685972 0.00019643 0.000573218 0.00010773 -0.0068867 -5.75375e-05 -0.000345466 3.39437e-05 0.000379463 -0.000438959 -0.000103678 0.000334952 -0.000177212 7.13711e-05 -8.43794e-05 0.00013146 9.46197e-05 2.07289e-05 0.000151526 0.000144268 -0.000248896 7.48682e-05 0.000103435 -9.41911e-05 7.1123e-05 
1734.95 0 0.000139907 0.00357114 5.00066e-05 9.31988e-06 0.00121408 0.000409268 0.00034575 -0.00679034 0.000192395 0.000583325 9.88576e-05 -0.0067901 -7.77144e-05 -0.000340209 5.338e-05 0.000383943 -0.000460424 -0.000116993 0.000338666 -0.000186846 8.04864e-05 -8.61133e-05 0.000134304 0.000106416 4.3894e-06 0.000155784 0.000139305 -0.00024661 6.69352e-05 0.000103181 -9.86146e-05 6.49515e-05 
1735.3 0 0.000131388 0.00359176 4.65365e-05 7.27824e-06 0.00153004 0.000419281 0.000344269 -0.00671923 0.000188214 0.000594698 9.18703e-05 -0.00668202 -9.58448e-05 -0.000334751 6.74341e-05 0.000382238 -0.000480555 -0.000128516 0.000344178 -0.00019256 8.75564e-05 -8.62349e-05 0.000137962 0.000117257 -1.05964e-05 0.000161366 0.000135492 -0.000243826 5.83357e-05 0.000104164 -0.000103583 6.03749e-05 
1735.65 0 0.000124185 0.00361091 4.17665e-05 4.6955e-06 0.00183546 0.000430179 0.000341299 -0.00664569 0.000184803 0.000607196 8.72477e-05 -0.00656742 -0.000111182 -0.000329657 7.92016e-05 0.000377431 -0.000498645 -0.00014123 0.000352152 -0.000195916 9.35293e-05 -8.56441e-05 0.000143005 0.000127332 -2.56064e-05 0.000166804 0.000132895 -0.000241136 4.84693e-05 0.000104502 -0.000108769 5.6343e-05 
1736 0 0.000118878 0.00362823 3.69491e-05 4.33862e-07 0.00213238 0.000439917 0.00033505 -0.0065689 0.000180622 0.000618824 8.38448e-05 -0.00644977 -0.000122289 -0.000322824 9.15172e-05 0.000370947 -0.000516227 -0.000156897 0.000363161 -0.000194678 9.89137e-05 -8.5308e-05 0.000149027 0.000136196 -3.88766e-05 0.000170979 0.000131472 -0.000239646 3.74463e-05 0.000103072 -0.000113396 5.05837e-05 
1736.35 0 0.000114798 0.00364201 3.40007e-05 -4.57486e-06 0.00242438 0.000446917 0.000324204 -0.00648725 0.000173155 0.000626826 7.88228e-05 -0.00632987 -0.000129691 -0.0003127 0.000104464 0.00036169 -0.000535655 -0.000175254 0.000377169 -0.000187432 0.000104326 -8.4051e-05 0.000155764 0.000143605 -4.86477e-05 0.00017501 0.000131687 -0.000239328 2.60257e-05 0.000100561 -0.000118403 4.27831e-05 
1736.7 0 0.000111734 0.00365039 3.26819e-05 -7.81713e-06 0.00271473 0.000452358 0.000308616 -0.00639706 0.000162461 0.000627586 7.14595e-05 -0.00620639 -0.000135632 -0.000301877 0.000118151 0.000350679 -0.000556262 -0.000195493 0.000394263 -0.000174894 0.000110824 -8.13928e-05 0.000162241 0.00014978 -5.64725e-05 0.000180201 0.000131842 -0.000238702 1.5219e-05 9.80088e-05 -0.000123547 3.44234e-05 
1737.05 0 0.000110554 0.00365355 3.13947e-05 -8.54131e-06 0.00300426 0.000456583 0.000288282 -0.00629424 0.000152195 0.000619342 6.26358e-05 -0.00607694 -0.000142123 -0.000295175 0.000132276 0.000340272 -0.000574133 -0.000217914 0.00041546 -0.000156185 0.000118704 -7.72501e-05 0.00016805 0.000153822 -6.45352e-05 0.000186261 0.000129418 -0.000235624 5.02784e-06 9.55216e-05 -0.000129181 2.75838e-05 
1737.4 0 0.000111229 0.00365363 2.98743e-05 -8.4003e-06 0.00328833 0.000459902 0.00026346 -0.00617832 0.000145264 0.000602762 5.27255e-05 -0.00594221 -0.000150111 -0.00029161 0.000145038 0.000333056 -0.000586829 -0.000244159 0.000442506 -0.000131395 0.000126667 -7.07051e-05 0.000173925 0.000155243 -7.29355e-05 0.000192463 0.000124661 -0.000229298 -4.77604e-06 9.2814e-05 -0.000137281 2.31208e-05 
1737.75 0 0.000111885 0.00365028 2.99305e-05 -7.05247e-06 0.00356366 0.000462634 0.000236424 -0.00605307 0.000142001 0.00057931 3.99943e-05 -0.00580451 -0.000159222 -0.000285047 0.000152842 0.000328832 -0.000595121 -0.000273327 0.000472733 -0.000103675 0.000132547 -6.17852e-05 0.000179448 0.000154705 -8.03786e-05 0.000198565 0.000119245 -0.00022129 -1.5212e-05 8.99892e-05 -0.00014702 1.90506e-05 
1738.1 0 0.000111812 0.00364238 3.23075e-05 -3.98233e-06 0.00383229 0.000464699 0.000210402 -0.00592164 0.000143173 0.000551547 2.38892e-05 -0.00566265 -0.000167809 -0.000273622 0.000153539 0.000323738 -0.00059982 -0.000301523 0.000498836 -7.8021e-05 0.000136767 -5.30323e-05 0.000184616 0.000154213 -8.65945e-05 0.000204652 0.000113597 -0.00021197 -2.70578e-05 8.69425e-05 -0.000156448 1.39781e-05 
1738.45 0 0.000111439 0.00363027 3.63564e-05 -4.97906e-07 0.00409431 0.000467234 0.000186266 -0.0057863 0.000149035 0.000521769 5.44178e-06 -0.00551344 -0.000171366 -0.000259427 0.000149246 0.000315423 -0.000600146 -0.000324408 0.000516606 -5.73666e-05 0.000140213 -4.7002e-05 0.000191868 0.000155466 -9.16287e-05 0.000210822 0.000107838 -0.000200475 -3.99859e-05 8.27949e-05 -0.000164084 7.69522e-06 
1738.8 0 0.000111823 0.00361394 4.09676e-05 3.01361e-06 0.00434797 0.00047127 0.000162352 -0.00564869 0.000157333 0.000492394 -1.47199e-05 -0.00535699 -0.000165757 -0.000245004 0.000142057 0.000305766 -0.000596941 -0.000339677 0.000527168 -4.10263e-05 0.000141943 -4.34623e-05 0.000201466 0.000157707 -9.67879e-05 0.000216711 0.000102432 -0.000187912 -5.37675e-05 7.78494e-05 -0.000168315 -4.99621e-07 
1739.15 0 0.00011368 0.0035916 4.45512e-05 6.89484e-06 0.00459407 0.000477423 0.000137362 -0.00550595 0.000166195 0.000466736 -3.54378e-05 -0.00519341 -0.000151311 -0.000232446 0.000132072 0.00029773 -0.000592905 -0.00034743 0.000533707 -2.67467e-05 0.000141077 -4.01695e-05 0.000210243 0.000159467 -0.000102886 0.000220676 9.69992e-05 -0.000175826 -6.80423e-05 7.23642e-05 -0.000169255 -1.16627e-05 
1739.5 0 0.000116935 0.00356233 4.70258e-05 1.18017e-05 0.00483252 0.000484995 0.000111877 -0.00535317 0.000175204 0.000447142 -5.78396e-05 -0.00502295 -0.000132313 -0.000222746 0.000119219 0.000291481 -0.000589214 -0.000348787 0.000540843 -1.35697e-05 0.000137288 -3.65768e-05 0.000214498 0.000161968 -0.000108802 0.000222786 9.17191e-05 -0.000164347 -8.19031e-05 6.6323e-05 -0.000169216 -2.50589e-05 
1739.85 0 0.00012127 0.0035288 4.88845e-05 1.73442e-05 0.00505903 0.000491485 8.62404e-05 -0.00519077 0.000184759 0.000433688 -8.21759e-05 -0.00485076 -0.000113006 -0.000215299 0.00010562 0.000284766 -0.000585753 -0.000347113 0.000549118 -3.19127e-06 0.000131006 -3.32515e-05 0.000214171 0.000166118 -0.000114362 0.000223732 8.7402e-05 -0.000153784 -9.56905e-05 6.08407e-05 -0.000170257 -3.77715e-05 
1740.2 0 0.000126001 0.00349364 5.05108e-05 2.2412e-05 0.0052709 0.000494642 5.92444e-05 -0.00502491 0.000193712 0.000424868 -0.000105707 -0.00468109 -9.50032e-05 -0.000207046 9.40632e-05 0.000278537 -0.000579623 -0.000345693 0.00055694 3.42427e-06 0.000123616 -3.08567e-05 0.000212154 0.000170402 -0.000119524 0.00022312 8.50186e-05 -0.000144255 -0.000108786 5.68281e-05 -0.000173616 -4.87164e-05 
1740.55 0 0.000130544 0.00345646 5.30686e-05 2.77193e-05 0.00547008 0.000492392 2.98714e-05 -0.00485951 0.000200462 0.000420246 -0.000127974 -0.00451333 -7.99136e-05 -0.000195953 8.47471e-05 0.000275626 -0.000567626 -0.000343575 0.000566335 6.51439e-06 0.000115749 -3.06693e-05 0.000209713 0.000173211 -0.000125066 0.000220997 8.47039e-05 -0.00013585 -0.000120123 5.47185e-05 -0.00017839 -5.91623e-05 
1740.9 0 0.000134381 0.00341645 5.68488e-05 3.46371e-05 0.00565772 0.00048409 -4.06377e-07 -0.00469376 0.000203968 0.000419859 -0.000149777 -0.00434528 -6.87014e-05 -0.000182104 7.58301e-05 0.00027428 -0.000549373 -0.000338364 0.000579065 5.94502e-06 0.000107209 -3.20349e-05 0.000206952 0.00017537 -0.000131051 0.000217673 8.57718e-05 -0.000127743 -0.00013004 5.46534e-05 -0.000184946 -6.99443e-05 
1741.25 0 0.000137309 0.00337312 6.02532e-05 4.37562e-05 0.00583292 0.000469431 -2.79689e-05 -0.00452656 0.000205116 0.000420498 -0.000172339 -0.00417558 -5.90831e-05 -0.000166587 6.56931e-05 0.000271009 -0.000526508 -0.000330599 0.000596647 1.89712e-06 9.82037e-05 -3.26923e-05 0.000202284 0.000178146 -0.000136212 0.000212176 8.87637e-05 -0.000118597 -0.000138907 5.65721e-05 -0.000194284 -8.13011e-05 
1741.6 0 0.000139972 0.00332746 6.17759e-05 5.32755e-05 0.00599682 0.000449073 -4.97786e-05 -0.00435702 0.00020753 0.000419122 -0.000195288 -0.00400261 -4.89908e-05 -0.00015169 5.65825e-05 0.000263396 -0.000502068 -0.000323329 0.000619137 -3.44593e-06 8.95067e-05 -3.15837e-05 0.000195916 0.000180672 -0.000139704 0.000204505 9.2964e-05 -0.000108798 -0.000144897 5.94196e-05 -0.000204654 -9.29302e-05 
1741.95 0 0.000141432 0.00327995 6.19683e-05 6.20457e-05 0.00615109 0.000425938 -6.64891e-05 -0.00418329 0.000211431 0.000415265 -0.000215502 -0.00382722 -3.84269e-05 -0.000138664 5.05357e-05 0.000250726 -0.000477494 -0.000317736 0.000641906 -8.04567e-06 8.1576e-05 -2.87701e-05 0.000190541 0.000181233 -0.000141517 0.000196811 9.72847e-05 -9.85368e-05 -0.000146466 6.272e-05 -0.000214139 -0.000104409 
1742.3 0 0.000139611 0.00323037 6.31808e-05 7.0973e-05 0.00629724 0.000400788 -8.23105e-05 -0.00400456 0.000214455 0.000408658 -0.00022866 -0.0036507 -2.92313e-05 -0.000128285 4.69387e-05 0.000232626 -0.000452423 -0.000313779 0.000661952 -1.27374e-05 7.32916e-05 -2.47675e-05 0.000186447 0.00018006 -0.000143022 0.000189257 0.000102148 -8.80863e-05 -0.000146078 6.65279e-05 -0.000222565 -0.000115338 
1742.65 0 0.00013513 0.00317952 6.6464e-05 8.02659e-05 0.00643628 0.000373549 -0.000100782 -0.00382255 0.000215563 0.000397905 -0.000233116 -0.00347263 -2.22158e-05 -0.000120332 4.51316e-05 0.000207302 -0.000424102 -0.000313519 0.000678077 -1.8122e-05 6.33977e-05 -2.00818e-05 0.000181796 0.00017874 -0.000145385 0.000181194 0.000106911 -7.84104e-05 -0.000146207 7.10631e-05 -0.000229405 -0.000126237 
1743 0 0.000131212 0.00312778 7.07841e-05 8.90219e-05 0.00657001 0.00034661 -0.000121556 -0.00363945 0.00021369 0.000385938 -0.00023222 -0.00329435 -1.38373e-05 -0.000115401 4.45218e-05 0.0001757 -0.000392213 -0.000315994 0.000689012 -2.25411e-05 5.25481e-05 -1.56878e-05 0.000176458 0.000178384 -0.000149022 0.000173436 0.000110364 -6.93631e-05 -0.000146029 7.67049e-05 -0.000233643 -0.000136606 
1743.35 0 0.000128565 0.00307464 7.55151e-05 9.63846e-05 0.00669997 0.000322108 -0.000142584 -0.00345627 0.000206828 0.000378055 -0.000230648 -0.00311803 -1.12842e-06 -0.000115398 4.56406e-05 0.000141718 -0.000358277 -0.000315907 0.000696088 -2.55458e-05 4.16482e-05 -1.35514e-05 0.000172558 0.000179977 -0.000153865 0.000167253 0.000112753 -6.03156e-05 -0.000145495 8.21775e-05 -0.000234378 -0.000144685 
1743.7 0 0.000125233 0.00302021 7.97728e-05 0.000102952 0.00682618 0.000300079 -0.000160477 -0.00327328 0.000194852 0.000375238 -0.000229211 -0.00294462 1.53369e-05 -0.000118801 4.92666e-05 0.000108565 -0.000321901 -0.000311522 0.000700871 -2.92043e-05 3.15932e-05 -1.50088e-05 0.000171576 0.000182916 -0.000160101 0.000163024 0.00011439 -5.1516e-05 -0.000145675 8.65999e-05 -0.000232629 -0.000150728 
1744.05 0 0.00012093 0.00296461 8.32979e-05 0.000110273 0.00694703 0.000281453 -0.000173383 -0.00309241 0.000180449 0.000376285 -0.00022593 -0.00277407 3.38548e-05 -0.000123247 5.36382e-05 7.79913e-05 -0.000285326 -0.000304923 0.000702884 -3.55565e-05 2.35147e-05 -1.91392e-05 0.000173034 0.000185657 -0.000166309 0.000158954 0.000113925 -4.39275e-05 -0.000146237 8.98962e-05 -0.000230045 -0.000156489 
1744.4 0 0.000116585 0.0029075 8.45993e-05 0.000116939 0.00706252 0.000267473 -0.000183776 -0.00291711 0.000165524 0.000379141 -0.00022144 -0.00260352 5.19635e-05 -0.000128669 5.81672e-05 4.93647e-05 -0.000251241 -0.00029816 0.000702883 -4.62934e-05 1.73988e-05 -2.44338e-05 0.000176512 0.00018789 -0.000170679 0.000152964 0.000110912 -3.77603e-05 -0.00014589 9.2354e-05 -0.000227662 -0.000161844 
1744.75 0 0.00011154 0.00285025 8.19267e-05 0.000121335 0.0071732 0.000256607 -0.000195254 -0.00274803 0.00015001 0.000381549 -0.000217858 -0.00243007 6.89103e-05 -0.000134083 6.53185e-05 2.13886e-05 -0.000219523 -0.000290438 0.000702467 -6.20662e-05 1.15872e-05 -2.94474e-05 0.000182551 0.000190033 -0.000173447 0.000147116 0.000107216 -3.24903e-05 -0.000142985 9.46848e-05 -0.000225151 -0.000166804 
1745.1 0 0.000105051 0.00279438 7.57752e-05 0.000123676 0.00727691 0.000243369 -0.000205984 -0.00258324 0.000135533 0.000382828 -0.000215874 -0.0022551 8.37916e-05 -0.000138148 7.66064e-05 -6.4916e-06 -0.000191575 -0.000281 0.000701245 -7.94601e-05 4.67845e-06 -3.26382e-05 0.000190358 0.000192428 -0.000176044 0.000144276 0.000104241 -2.61942e-05 -0.000138486 9.69233e-05 -0.000221101 -0.000172194 
1745.45 0 9.85995e-05 0.00273851 6.77763e-05 0.000124467 0.00737251 0.000224304 -0.000212427 -0.00242001 0.000124045 0.000383881 -0.000215241 -0.0020802 9.64398e-05 -0.000138599 8.95036e-05 -3.31729e-05 -0.000168177 -0.000272121 0.000697531 -9.20413e-05 -2.22904e-06 -3.55005e-05 0.000198022 0.000194852 -0.000178972 0.000143286 0.000102086 -1.8569e-05 -0.000134669 9.91025e-05 -0.000215885 -0.000178088 
1745.8 0 9.31682e-05 0.00268013 6.0479e-05 0.000124904 0.00746125 0.000200959 -0.000214775 -0.00225532 0.000113998 0.000386466 -0.000214606 -0.00190408 0.000108097 -0.000135761 0.000100194 -5.65421e-05 -0.000147311 -0.000263582 0.000690893 -9.46197e-05 -7.48125e-06 -3.96777e-05 0.00020402 0.000196888 -0.000182445 0.000142561 9.89182e-05 -1.26444e-05 -0.000131425 0.000101283 -0.000210469 -0.000182901 
1746.15 0 8.74671e-05 0.00261804 5.47402e-05 0.000124866 0.00754414 0.000176331 -0.000214662 -0.00208992 0.000103367 0.000391681 -0.000210923 -0.00172615 0.000119978 -0.000131989 0.000108914 -7.55889e-05 -0.000126333 -0.000253364 0.000683495 -8.51496e-05 -1.13924e-05 -4.4662e-05 0.00020837 0.000197804 -0.000185393 0.000142351 9.41269e-05 -8.62171e-06 -0.0001272 0.000102336 -0.00020405 -0.000186639 
1746.5 0 7.99469e-05 0.00255229 5.03018e-05 0.000124045 0.0076224 0.000150611 -0.000212487 -0.00192397 9.20101e-05 0.000397803 -0.000203682 -0.00154605 0.000131534 -0.000126064 0.000118788 -8.96259e-05 -0.000105712 -0.0002416 0.000678452 -6.55342e-05 -1.47336e-05 -5.03789e-05 0.00021154 0.000196946 -0.000187206 0.000142667 8.91272e-05 -3.97832e-06 -0.00012172 0.000101599 -0.000196107 -0.000190985 
1746.85 0 7.19992e-05 0.00248396 4.67613e-05 0.00012315 0.00769474 0.000122518 -0.000207864 -0.00175306 8.00976e-05 0.000401953 -0.000194447 -0.00136377 0.000139787 -0.000116601 0.000133623 -0.000100142 -8.77499e-05 -0.000230797 0.000675448 -3.80319e-05 -1.87408e-05 -5.58978e-05 0.000214043 0.00019413 -0.000188753 0.000144072 8.34511e-05 2.02315e-06 -0.000115664 9.82523e-05 -0.000187595 -0.000195643 
1747.2 0 6.49563e-05 0.00241376 4.31789e-05 0.000122892 0.00775885 9.33139e-05 -0.000199786 -0.00157595 6.64362e-05 0.000405016 -0.000183827 -0.00118104 0.000144997 -0.000104137 0.000153634 -0.000112454 -7.23027e-05 -0.000221985 0.000673077 -5.25888e-06 -2.35792e-05 -5.97986e-05 0.000216536 0.000190014 -0.00019044 0.000146544 7.45369e-05 9.68414e-06 -0.000108929 9.42566e-05 -0.000179897 -0.000198901 
1747.55 0 5.75024e-05 0.00234203 3.95211e-05 0.000123733 0.0078165 6.43299e-05 -0.000188066 -0.00139631 5.16892e-05 0.000409695 -0.000171296 -0.000997153 0.000149925 -9.04044e-05 0.000174471 -0.00012858 -5.87953e-05 -0.000214312 0.000671854 3.07296e-05 -2.78489e-05 -6.24921e-05 0.000218805 0.0001851 -0.000191895 0.000149267 6.12806e-05 1.94844e-05 -0.00010243 9.33358e-05 -0.000172709 -0.00019967 
1747.9 0 4.88019e-05 0.00226878 3.51061e-05 0.000125999 0.00786965 3.50047e-05 -0.00017315 -0.00121555 3.83418e-05 0.000415778 -0.000157236 -0.000811313 0.000154911 -7.80882e-05 0.00019287 -0.000147327 -4.68259e-05 -0.000208276 0.000672592 6.69291e-05 -3.07402e-05 -6.43351e-05 0.000220325 0.000179095 -0.000193575 0.000151957 4.46821e-05 3.08053e-05 -9.78342e-05 9.48999e-05 -0.00016391 -0.000199056 
1748.25 0 3.88877e-05 0.0021933 3.0009e-05 0.000128816 0.00791786 4.96725e-06 -0.000157437 -0.00103217 2.78416e-05 0.000422595 -0.00014148 -0.000624796 0.00015815 -6.97105e-05 0.000208207 -0.000168236 -3.50186e-05 -0.000206313 0.000673797 9.91029e-05 -3.2147e-05 -6.42387e-05 0.000220663 0.000172584 -0.000196585 0.000152945 2.59703e-05 4.2487e-05 -9.4303e-05 9.6436e-05 -0.000153143 -0.000198679 
1748.6 0 2.77579e-05 0.00211616 2.52775e-05 0.000130742 0.00795842 -2.55153e-05 -0.000141868 -0.000845146 2.0202e-05 0.000430271 -0.000124179 -0.000438465 0.000157647 -6.39235e-05 0.000220852 -0.000189559 -2.24437e-05 -0.000208659 0.000673134 0.000124799 -3.32895e-05 -6.13418e-05 0.000218824 0.000166314 -0.000200373 0.000150479 6.69219e-06 5.40306e-05 -8.97888e-05 9.62881e-05 -0.000141999 -0.00019905 
1748.95 0 1.56889e-05 0.00203803 2.21072e-05 0.000131649 0.00798972 -5.64328e-05 -0.00012507 -0.000654386 1.41937e-05 0.000438642 -0.000106136 -0.000254192 0.000154426 -5.94264e-05 0.000231586 -0.000208115 -8.88443e-06 -0.0002139 0.000669076 0.000144614 -3.45861e-05 -5.46685e-05 0.000214175 0.000160393 -0.000204098 0.000145669 -1.12677e-05 6.41563e-05 -8.53988e-05 9.40108e-05 -0.000132641 -0.000200404 
1749.3 0 3.61092e-06 0.001959 2.221e-05 0.000131301 0.00801325 -8.84583e-05 -0.000106309 -0.000461108 6.98374e-06 0.000446852 -8.84208e-05 -7.49354e-05 0.000151165 -5.85725e-05 0.00024085 -0.000221078 5.78088e-06 -0.000223417 0.000662872 0.000161035 -3.6404e-05 -4.38593e-05 0.000207217 0.000154296 -0.000207062 0.000140925 -2.67831e-05 7.23044e-05 -8.26348e-05 8.98821e-05 -0.000125349 -0.000202253 
1749.65 0 -7.22601e-06 0.0018779 2.56218e-05 0.000129994 0.00802995 -0.000121527 -8.42213e-05 -0.000266843 -1.39455e-06 0.000453868 -7.30569e-05 9.89706e-05 0.000148094 -5.90659e-05 0.000248354 -0.000229613 2.15102e-05 -0.000236652 0.000657371 0.000176117 -3.91231e-05 -3.16805e-05 0.000199551 0.000146689 -0.000209431 0.000136704 -3.81578e-05 7.98366e-05 -8.16574e-05 8.38633e-05 -0.000119947 -0.000203295 
1750 0 -1.58843e-05 0.00179343 2.94823e-05 0.000129184 0.00804069 -0.000154543 -5.91657e-05 -7.03201e-05 -9.21471e-06 0.00045957 -5.97732e-05 0.000269251 0.000145461 -5.60428e-05 0.000254859 -0.000235595 3.68199e-05 -0.000249888 0.000652353 0.000190495 -4.18162e-05 -2.06753e-05 0.000193671 0.00013706 -0.000210784 0.000132374 -4.45499e-05 8.8909e-05 -8.28956e-05 7.61434e-05 -0.000115901 -0.00020272 
1750.35 0 -2.27352e-05 0.0017064 3.27482e-05 0.000129164 0.00804509 -0.00018612 -3.36086e-05 0.000130663 -1.67436e-05 0.00046566 -4.55516e-05 0.000436335 0.000145247 -4.87419e-05 0.000261457 -0.000239582 5.13638e-05 -0.000261285 0.000645586 0.000207451 -4.46006e-05 -9.943e-06 0.00019009 0.000125558 -0.000211035 0.0001277 -4.82045e-05 9.97748e-05 -8.72567e-05 6.84093e-05 -0.000111245 -0.000201652 
1750.7 0 -2.89558e-05 0.00161747 3.55901e-05 0.000129877 0.00803872 -0.000215059 -7.92818e-06 0.000336004 -2.3629e-05 0.0004743 -2.68898e-05 0.000601466 0.000144645 -3.91698e-05 0.000266058 -0.000241639 6.77285e-05 -0.000272415 0.000635802 0.000228731 -4.71314e-05 2.25658e-06 0.000187113 0.000113571 -0.000211004 0.000123623 -5.07959e-05 0.000111633 -9.36662e-05 6.17698e-05 -0.000106593 -0.00020095 
1751.05 0 -3.57206e-05 0.00152613 3.66977e-05 0.000130824 0.00801763 -0.000240924 1.77657e-05 0.000543448 -2.77814e-05 0.000483493 -3.99755e-06 0.000765965 0.000139063 -2.90816e-05 0.000266208 -0.000241858 8.82278e-05 -0.00028278 0.000624569 0.000249322 -4.86184e-05 1.51543e-05 0.000183274 0.000103489 -0.000210064 0.000121468 -5.26333e-05 0.000124533 -9.92834e-05 5.60465e-05 -0.000103505 -0.000199856 
1751.4 0 -4.35736e-05 0.0014332 3.67996e-05 0.000131392 0.00798376 -0.000264111 4.25917e-05 0.000751801 -2.76504e-05 0.000488806 2.0169e-05 0.000929219 0.00012842 -1.96559e-05 0.000262916 -0.00023975 0.000111127 -0.000289292 0.000611566 0.000265556 -4.92566e-05 2.58727e-05 0.000177767 9.59895e-05 -0.000207951 0.00012097 -5.41947e-05 0.000137737 -0.000102246 5.17862e-05 -0.00010136 -0.000197618 
1751.75 0 -5.33019e-05 0.00134161 3.71101e-05 0.000131033 0.00793956 -0.000285058 6.53937e-05 0.000960484 -2.37561e-05 0.000489505 4.36851e-05 0.00109078 0.00011587 -9.7538e-06 0.000257707 -0.000236252 0.000132016 -0.000290817 0.000595524 0.00027896 -4.91776e-05 3.29147e-05 0.000170482 8.98935e-05 -0.000206399 0.000120915 -5.55183e-05 0.000149422 -0.000103538 4.8128e-05 -9.96854e-05 -0.000194743 
1752.1 0 -6.46479e-05 0.00125203 3.7074e-05 0.000129695 0.0078841 -0.000304192 8.69156e-05 0.00116663 -1.94185e-05 0.00048862 6.74437e-05 0.00124984 0.000103666 1.29832e-06 0.000249879 -0.000233625 0.000147434 -0.000289283 0.000577271 0.000290882 -4.93786e-05 3.73811e-05 0.000161643 8.45505e-05 -0.000206579 0.000120281 -5.60751e-05 0.00015835 -0.000105612 4.32624e-05 -9.9872e-05 -0.000191743 
1752.45 0 -7.5757e-05 0.00116293 3.54164e-05 0.00012637 0.00781683 -0.000319878 0.000108444 0.00136699 -1.74516e-05 0.000486608 9.06465e-05 0.00140478 9.18161e-05 1.03304e-05 0.000239728 -0.000233083 0.000154216 -0.000284796 0.000558788 0.000301156 -5.04029e-05 3.98954e-05 0.000151743 7.94745e-05 -0.000207284 0.000119413 -5.57435e-05 0.000164632 -0.000107772 3.7632e-05 -0.000101068 -0.000188264 
1752.8 0 -8.59009e-05 0.00107185 3.21491e-05 0.000121208 0.00773895 -0.000331302 0.000128553 0.00156117 -1.70681e-05 0.000481358 0.000112603 0.00155414 8.12174e-05 1.60099e-05 0.000228222 -0.000235711 0.000149795 -0.000274344 0.000541174 0.000309153 -5.21707e-05 3.99476e-05 0.00014244 7.41044e-05 -0.000207107 0.000120174 -5.51766e-05 0.000168332 -0.000108603 3.28032e-05 -0.000100559 -0.000185293 
1753.15 0 -9.52051e-05 0.000977187 2.82596e-05 0.000116473 0.00765341 -0.000339855 0.000144747 0.00174944 -1.64831e-05 0.000471222 0.000135101 0.00169946 7.36219e-05 1.95886e-05 0.000214916 -0.000240225 0.00013492 -0.000258231 0.000525378 0.000312713 -5.41934e-05 3.85018e-05 0.000135179 6.78757e-05 -0.000205905 0.000122661 -5.549e-05 0.000170003 -0.000108932 2.94463e-05 -9.79538e-05 -0.000184471 
1753.5 0 -0.000103617 0.000880047 2.47578e-05 0.000113105 0.00756102 -0.00034512 0.000156358 0.00193165 -1.59466e-05 0.000456816 0.000160669 0.00184569 7.0848e-05 2.30969e-05 0.000200042 -0.000244326 0.000113729 -0.000238259 0.000512925 0.000312033 -5.61715e-05 3.73855e-05 0.000129412 5.92625e-05 -0.000205291 0.000126174 -5.6852e-05 0.000170374 -0.000108387 2.85122e-05 -9.39006e-05 -0.000186223 
1753.85 0 -0.00011207 0.000780279 2.18047e-05 0.000110202 0.00745999 -0.000344364 0.000164351 0.0021074 -1.71416e-05 0.000439009 0.000187973 0.0019954 7.1999e-05 2.97189e-05 0.000183337 -0.00024867 9.17673e-05 -0.000215004 0.000505186 0.000309749 -5.73082e-05 3.75171e-05 0.000124288 4.85118e-05 -0.000204725 0.000130435 -5.76958e-05 0.000169739 -0.000105383 3.10018e-05 -8.86746e-05 -0.000189434 
1754.2 0 -0.000122116 0.000677577 1.85125e-05 0.000107108 0.00734904 -0.000336363 0.000170908 0.00227635 -1.94899e-05 0.000416381 0.000212489 0.00214679 7.42738e-05 4.22085e-05 0.000165012 -0.000254117 7.2625e-05 -0.000190978 0.000502394 0.000306325 -5.74551e-05 3.83936e-05 0.00011898 3.60503e-05 -0.000204651 0.000134072 -5.75962e-05 0.000168908 -9.89344e-05 3.66724e-05 -8.32083e-05 -0.000191853 
1754.55 0 -0.000133854 0.000573376 1.49004e-05 0.000104186 0.00722683 -0.000321723 0.000178719 0.00243914 -1.98375e-05 0.000387867 0.000232046 0.00229716 7.52584e-05 6.10935e-05 0.000145558 -0.000259591 5.48332e-05 -0.000169716 0.000502629 0.000302337 -5.75495e-05 3.99083e-05 0.00011257 2.25417e-05 -0.000206975 0.000135099 -5.81638e-05 0.000169261 -8.83417e-05 4.35352e-05 -7.78642e-05 -0.000193548 
1754.9 0 -0.000145373 0.000469308 1.18272e-05 0.000102028 0.00709397 -0.000302233 0.000186992 0.00259782 -1.67213e-05 0.000353465 0.000248154 0.00244451 7.38635e-05 8.38648e-05 0.000123157 -0.000264005 3.61704e-05 -0.000152022 0.000503801 0.000299492 -5.78701e-05 4.2125e-05 0.000105649 1.06967e-05 -0.000212028 0.00013316 -6.07642e-05 0.00017172 -7.38294e-05 4.94776e-05 -7.26293e-05 -0.000196741 
1755.25 0 -0.000155277 0.000365543 1.02303e-05 0.000100312 0.00695215 -0.00028062 0.000194605 0.00275511 -1.03395e-05 0.000317099 0.00026336 0.00258676 7.10195e-05 0.000106616 9.71954e-05 -0.000267144 1.72874e-05 -0.000136934 0.000505093 0.000297173 -5.79985e-05 4.45538e-05 9.81812e-05 1.20049e-06 -0.000217763 0.0001301 -6.49221e-05 0.000176065 -5.84563e-05 5.41401e-05 -6.67341e-05 -0.00020238 
1755.6 0 -0.000163046 0.000261156 1.03328e-05 9.88585e-05 0.00680211 -0.000258971 0.000202867 0.00291049 -5.30788e-07 0.00028361 0.000276921 0.0027237 6.95623e-05 0.000126521 7.10936e-05 -0.000270052 -1.70381e-06 -0.000125287 0.00050522 0.000292061 -5.77413e-05 4.79835e-05 8.94546e-05 -5.86243e-06 -0.000222022 0.000127257 -6.91077e-05 0.000181883 -4.59783e-05 5.85685e-05 -6.06589e-05 -0.00020936 
1755.95 0 -0.000168152 0.000156858 1.18921e-05 9.73981e-05 0.00664329 -0.000236646 0.000213127 0.00306016 9.80969e-06 0.000254858 0.000287495 0.00285883 7.11736e-05 0.000142515 4.99428e-05 -0.000271921 -2.24291e-05 -0.000116392 0.000502782 0.000283415 -5.77186e-05 5.25667e-05 8.00141e-05 -1.01442e-05 -0.000225237 0.000124222 -7.36687e-05 0.000187507 -3.61785e-05 6.3155e-05 -5.54802e-05 -0.000216937 
1756.3 0 -0.000171873 5.3834e-05 1.30893e-05 9.5041e-05 0.00647601 -0.000212543 0.000224701 0.00320146 1.71885e-05 0.000231632 0.000297279 0.00299269 7.45935e-05 0.000155829 3.52851e-05 -0.00027098 -4.42306e-05 -0.000105921 0.000495018 0.000273266 -5.78718e-05 5.66657e-05 6.94971e-05 -1.12916e-05 -0.000228587 0.000121447 -7.94359e-05 0.000191302 -2.78445e-05 6.72937e-05 -5.09216e-05 -0.000225914 
1756.65 0 -0.00017671 -4.64228e-05 1.16923e-05 9.19603e-05 0.0063028 -0.000189729 0.000234467 0.00333472 2.04147e-05 0.000211245 0.000310091 0.00312208 7.81792e-05 0.000168366 2.42543e-05 -0.000269429 -6.46689e-05 -9.15653e-05 0.000479735 0.000263858 -5.73648e-05 5.9358e-05 5.80298e-05 -1.01947e-05 -0.000231414 0.000118341 -8.65557e-05 0.000194723 -2.20724e-05 7.07506e-05 -4.71993e-05 -0.000235939 
1757 0 -0.000183098 -0.000141591 7.58345e-06 9.03415e-05 0.00612156 -0.00017159 0.000240048 0.00346022 1.77743e-05 0.000192006 0.000327309 0.00324764 8.24779e-05 0.000180196 1.29353e-05 -0.000270853 -8.14674e-05 -7.5284e-05 0.000459271 0.000255747 -5.70807e-05 6.2508e-05 4.69566e-05 -9.2113e-06 -0.000232516 0.000114025 -9.44205e-05 0.000198898 -1.878e-05 7.33811e-05 -4.38338e-05 -0.000244343 
1757.35 0 -0.00019108 -0.00023169 1.92184e-06 9.13736e-05 0.00592888 -0.00015677 0.000243077 0.00357816 1.07856e-05 0.000176033 0.000347185 0.00337039 8.83994e-05 0.000190378 -4.75851e-07 -0.000276838 -9.34982e-05 -5.94809e-05 0.000437601 0.000247016 -5.82606e-05 6.75943e-05 3.69107e-05 -9.58175e-06 -0.000232365 0.000109014 -0.000102114 0.000203466 -1.50513e-05 7.56217e-05 -3.8105e-05 -0.000249302 
1757.7 0 -0.000200038 -0.000317523 -4.3519e-06 9.33243e-05 0.00572905 -0.000142501 0.000245891 0.00368932 4.41126e-06 0.000165171 0.000367153 0.0034881 9.48999e-05 0.000199226 -1.38764e-05 -0.000286345 -0.000102473 -4.55882e-05 0.000417366 0.00023474 -6.05579e-05 7.48727e-05 2.80423e-05 -1.03847e-05 -0.000232814 0.000102861 -0.000109581 0.00020831 -9.63946e-06 7.84051e-05 -2.95487e-05 -0.000252369 
1758.05 0 -0.000208481 -0.000399722 -9.98106e-06 9.44738e-05 0.00552872 -0.000125601 0.000248994 0.00379498 1.92893e-06 0.00015803 0.000385974 0.00359921 9.98795e-05 0.00020807 -2.63726e-05 -0.000294727 -0.000111333 -3.39436e-05 0.00039763 0.000217999 -6.13924e-05 8.40157e-05 1.94023e-05 -1.08473e-05 -0.000234758 9.63787e-05 -0.000116375 0.000213074 -3.75487e-06 8.23372e-05 -2.05012e-05 -0.000255647 
1758.4 0 -0.000215949 -0.00048006 -1.4345e-05 9.41242e-05 0.00533003 -0.000103228 0.000251183 0.00389644 3.74026e-06 0.000152249 0.00040273 0.00370391 0.000101678 0.00021632 -3.98851e-05 -0.000298548 -0.000119408 -2.56951e-05 0.000374705 0.000198896 -5.87612e-05 9.32719e-05 1.11205e-05 -1.19424e-05 -0.000236566 8.95974e-05 -0.0001209 0.000217759 1.78371e-06 8.58695e-05 -1.28535e-05 -0.000260053 
1758.75 0 -0.000222971 -0.000558821 -1.82102e-05 9.32174e-05 0.00513139 -7.70584e-05 0.000251399 0.00399419 7.48161e-06 0.000146558 0.000416188 0.00380195 9.90653e-05 0.000221887 -5.46653e-05 -0.000300837 -0.000122574 -2.25894e-05 0.000347536 0.000180986 -5.45312e-05 0.000101112 4.24745e-06 -1.35803e-05 -0.000236534 8.1232e-05 -0.000123318 0.000221893 6.62338e-06 8.70739e-05 -6.02662e-06 -0.000265485 
1759.1 0 -0.000229337 -0.000634313 -2.23547e-05 9.35597e-05 0.00493161 -5.00421e-05 0.000251051 0.00408629 1.06211e-05 0.00014141 0.000428636 0.00389092 9.37114e-05 0.000222977 -6.91166e-05 -0.000306174 -0.000120604 -2.39659e-05 0.000316199 0.000166075 -5.17412e-05 0.000107701 -8.75537e-07 -1.53958e-05 -0.000234061 7.08874e-05 -0.000125853 0.000224292 1.04457e-05 8.68191e-05 6.63702e-07 -0.000271027 
1759.45 0 -0.000234374 -0.000705082 -2.66342e-05 9.46951e-05 0.00473091 -2.10181e-05 0.000251358 0.0041708 1.0866e-05 0.000138184 0.000443496 0.00396899 9.10331e-05 0.000219993 -8.41236e-05 -0.000314153 -0.000117063 -2.85463e-05 0.000280059 0.000152923 -5.03628e-05 0.000111919 -4.37319e-06 -1.75056e-05 -0.000229014 5.94179e-05 -0.000130007 0.000224734 1.23159e-05 8.5967e-05 7.2141e-06 -0.000275858 
1759.8 0 -0.000238894 -0.00077017 -2.94446e-05 9.51069e-05 0.00453011 9.99734e-06 0.000252185 0.00424855 8.55797e-06 0.000137443 0.000460473 0.00403494 9.53199e-05 0.000215017 -0.00010131 -0.000321288 -0.000112928 -3.66063e-05 0.000241429 0.000139909 -4.82348e-05 0.000114458 -7.32514e-06 -1.9454e-05 -0.000223853 4.73299e-05 -0.000134672 0.000223089 1.21138e-05 8.277e-05 1.32825e-05 -0.000279034 
1760.15 0 -0.000242615 -0.000829609 -3.08648e-05 9.43075e-05 0.0043298 3.94316e-05 0.000253724 0.00431656 6.75994e-06 0.000138977 0.000477054 0.00408914 0.000106092 0.000211145 -0.000118502 -0.000325044 -0.000107875 -4.64436e-05 0.000203075 0.000125643 -4.36384e-05 0.000117032 -8.99619e-06 -2.1188e-05 -0.000220457 3.50185e-05 -0.000138007 0.000219247 1.2253e-05 7.61009e-05 1.93046e-05 -0.000281608 
1760.5 0 -0.00024443 -0.000885106 -3.18947e-05 9.42878e-05 0.00413219 6.54892e-05 0.000255426 0.00437162 5.23771e-06 0.00014249 0.000489524 0.00413382 0.000122205 0.000210388 -0.00013355 -0.000326462 -0.000103813 -5.36569e-05 0.000165687 0.000109139 -3.73585e-05 0.000119046 -1.012e-05 -2.31085e-05 -0.0002176 2.35074e-05 -0.000139162 0.000215226 1.39229e-05 6.7185e-05 2.65446e-05 -0.000284699 
1760.85 0 -0.000244671 -0.000938174 -3.16366e-05 9.58684e-05 0.00393933 8.83303e-05 0.000254801 0.00441641 3.17367e-06 0.000145804 0.000497134 0.00417053 0.000140923 0.000211069 -0.000146893 -0.000327216 -0.000102347 -5.77878e-05 0.000129478 9.06419e-05 -3.06206e-05 0.000121525 -1.32584e-05 -2.58067e-05 -0.000215536 1.41406e-05 -0.000138376 0.000212399 1.5645e-05 5.72713e-05 3.46072e-05 -0.000285596 
1761.2 0 -0.000245178 -0.000989957 -2.97321e-05 9.7459e-05 0.00375039 0.000107454 0.000249327 0.004456 4.10397e-07 0.000146939 0.000501043 0.00420064 0.000158716 0.000211285 -0.000159421 -0.000326848 -0.00010262 -6.19916e-05 9.4963e-05 7.0352e-05 -2.40616e-05 0.000126067 -1.74055e-05 -3.05923e-05 -0.000214433 7.36924e-06 -0.000136255 0.000210111 1.72081e-05 4.6575e-05 4.12931e-05 -0.000282636 
1761.55 0 -0.000248467 -0.00104104 -2.64898e-05 9.83683e-05 0.00356366 0.000121802 0.000240795 0.00449428 -4.2894e-06 0.000145116 0.000501865 0.00422592 0.000175101 0.000210833 -0.000171642 -0.000323448 -0.000103747 -6.84097e-05 6.29015e-05 4.8244e-05 -1.93303e-05 0.000132352 -2.1689e-05 -3.66307e-05 -0.000213701 1.19847e-06 -0.000133639 0.000206953 2.00844e-05 3.61031e-05 4.68112e-05 -0.000278369 
1761.9 0 -0.000255126 -0.00109159 -2.31485e-05 9.93013e-05 0.00337814 0.000132722 0.000232403 0.00453191 -9.79927e-06 0.000140511 0.000501346 0.00424846 0.000189618 0.000209985 -0.000182607 -0.000316152 -0.000106505 -7.87804e-05 3.25633e-05 2.58193e-05 -1.7122e-05 0.000139673 -2.67504e-05 -4.12251e-05 -0.000213079 -6.35439e-06 -0.00013088 0.000202586 2.48386e-05 2.769e-05 5.3618e-05 -0.000274056 
1762.25 0 -0.000262578 -0.0011416 -2.17622e-05 0.000100683 0.00319215 0.000143816 0.000224027 0.00456577 -1.36839e-05 0.000135994 0.000500973 0.0042687 0.00020101 0.000207826 -0.000192874 -0.000304082 -0.000112009 -9.41818e-05 2.37834e-06 3.77957e-06 -1.61484e-05 0.000147376 -3.09797e-05 -4.17157e-05 -0.000211689 -1.49017e-05 -0.000127765 0.000197374 3.0868e-05 2.22633e-05 6.31149e-05 -0.000268946 
1762.6 0 -0.000268465 -0.00119139 -2.27132e-05 0.000101547 0.00300385 0.000158107 0.000213104 0.00459433 -1.60445e-05 0.000134078 0.00050089 0.00428589 0.000209325 0.000202621 -0.000204543 -0.000287084 -0.000119201 -0.000113396 -2.90247e-05 -1.69273e-05 -1.37509e-05 0.000153506 -3.33538e-05 -3.79869e-05 -0.000207812 -2.37929e-05 -0.00012502 0.000191962 3.70722e-05 1.99531e-05 7.37447e-05 -0.000262754 
1762.95 0 -0.000274063 -0.00124084 -2.34209e-05 0.00010108 0.00281397 0.00017442 0.000198884 0.00461863 -1.68236e-05 0.000135607 0.000500051 0.00430211 0.000215195 0.000193559 -0.000215616 -0.000264658 -0.000124126 -0.000135133 -6.15325e-05 -3.30478e-05 -9.59313e-06 0.000156586 -3.54068e-05 -3.28387e-05 -0.00020171 -3.31911e-05 -0.000122684 0.000186817 4.16279e-05 2.04277e-05 8.25876e-05 -0.000256519 
1763.3 0 -0.000278995 -0.00128845 -2.26408e-05 9.89593e-05 0.00262338 0.000188875 0.00018462 0.00463923 -1.76396e-05 0.000139939 0.000497485 0.00431992 0.000218462 0.000181053 -0.000222762 -0.000238056 -0.000123004 -0.000159489 -9.41409e-05 -4.20334e-05 -5.70024e-06 0.000156832 -3.7564e-05 -2.86744e-05 -0.000194206 -4.23523e-05 -0.000119486 0.000181547 4.30918e-05 2.22243e-05 8.85652e-05 -0.000252221 
1763.65 0 -0.000281676 -0.00133344 -2.12813e-05 9.49619e-05 0.00243091 0.000202225 0.000171646 0.00465452 -2.28746e-05 0.000145248 0.00049149 0.00433694 0.000218682 0.00016788 -0.000227278 -0.000211478 -0.000114539 -0.00018467 -0.000125225 -4.51034e-05 -2.63588e-06 0.000155363 -4.06107e-05 -2.45475e-05 -0.000185525 -5.11256e-05 -0.000114692 0.000176032 4.26217e-05 2.27227e-05 9.18672e-05 -0.000249254 
1764 0 -0.000283167 -0.00137749 -2.07315e-05 8.99689e-05 0.0022376 0.000216996 0.000158762 0.00466299 -3.29805e-05 0.000147218 0.000481846 0.00434932 0.000216777 0.000155144 -0.000232344 -0.000188155 -0.000100602 -0.000206363 -0.000153228 -4.44794e-05 6.80925e-07 0.000153525 -4.57765e-05 -1.90592e-05 -0.000176969 -5.95862e-05 -0.00010899 0.000170183 4.19578e-05 2.11553e-05 9.4436e-05 -0.000244699 
1764.35 0 -0.000283824 -0.0014218 -2.15316e-05 8.45425e-05 0.00204553 0.000233111 0.000145564 0.00466437 -4.26453e-05 0.000143558 0.000467013 0.00435658 0.000213668 0.000141024 -0.000240145 -0.000169901 -8.46507e-05 -0.000223842 -0.000177083 -3.943e-05 4.22004e-06 0.000153098 -5.15838e-05 -1.40261e-05 -0.000168374 -6.65664e-05 -0.000102437 0.000163143 4.08029e-05 1.79672e-05 9.70634e-05 -0.000237835 
1764.7 0 -0.000283334 -0.00146658 -2.34533e-05 7.89708e-05 0.00185384 0.000249377 0.000133486 0.00465936 -4.78762e-05 0.000135785 0.000445261 0.00436157 0.000209527 0.000125781 -0.000250885 -0.000158008 -6.82418e-05 -0.000238607 -0.000197806 -2.85841e-05 6.13796e-06 0.000154027 -5.55488e-05 -1.03495e-05 -0.000159267 -7.19201e-05 -9.42868e-05 0.000154501 3.84292e-05 1.41999e-05 9.95108e-05 -0.000230297 
1765.05 0 -0.00028227 -0.00151156 -2.5699e-05 7.43896e-05 0.00166088 0.000263781 0.000123837 0.00465134 -4.87328e-05 0.000125729 0.000417836 0.00436612 0.000206382 0.000110087 -0.000262914 -0.000153129 -5.12322e-05 -0.000251867 -0.000215659 -1.10316e-05 4.95568e-06 0.000155538 -5.78821e-05 -7.51331e-06 -0.000149069 -7.70498e-05 -8.51107e-05 0.00014715 3.46949e-05 1.02672e-05 0.000101899 -0.000224642 
1765.4 0 -0.000280732 -0.00155587 -2.77427e-05 7.19649e-05 0.00146617 0.000272447 0.000116959 0.00464243 -4.46869e-05 0.000113188 0.000386984 0.00436888 0.000205059 9.37812e-05 -0.000274136 -0.000154218 -3.33455e-05 -0.00026667 -0.000227912 1.25273e-05 1.15593e-06 0.000156642 -5.95264e-05 -5.5946e-06 -0.000136621 -8.34262e-05 -7.6397e-05 0.000142449 3.02284e-05 5.64706e-06 0.000104327 -0.000222222 
1765.75 0 -0.000278094 -0.00159869 -3.05215e-05 7.21388e-05 0.00127128 0.000272049 0.00011101 0.00462991 -3.47495e-05 9.84491e-05 0.000355879 0.00436843 0.000204853 7.86588e-05 -0.000281731 -0.000161149 -1.51062e-05 -0.000284094 -0.000234605 4.02509e-05 -4.11633e-06 0.000155381 -6.01832e-05 -4.8131e-06 -0.000121475 -9.01295e-05 -6.94848e-05 0.000138931 2.55955e-05 5.23874e-07 0.000107135 -0.000222302 
1766.1 0 -0.00027421 -0.00163975 -3.48752e-05 7.43578e-05 0.00107944 0.000262867 0.000104382 0.00461127 -2.01541e-05 8.35203e-05 0.000326534 0.00436257 0.000205263 6.74959e-05 -0.000284825 -0.000172812 3.7791e-06 -0.000301247 -0.000237869 6.86889e-05 -9.49709e-06 0.000151378 -6.17392e-05 -3.71948e-06 -0.000105203 -9.53697e-05 -6.44801e-05 0.00013518 2.10991e-05 -3.74495e-06 0.000109989 -0.000222554 
1766.45 0 -0.000270171 -0.00167998 -3.97736e-05 7.80635e-05 0.000891685 0.000247303 9.92791e-05 0.00458729 -5.28904e-06 6.9324e-05 0.000299785 0.00435062 0.000205169 6.11413e-05 -0.000285934 -0.00018426 2.29803e-05 -0.000317204 -0.00023897 9.4967e-05 -1.34823e-05 0.000146688 -6.57922e-05 -1.323e-06 -8.97855e-05 -9.97879e-05 -6.10051e-05 0.000130142 1.69775e-05 -6.69204e-06 0.000113074 -0.000219683 
1766.8 0 -0.000265708 -0.00172033 -4.37852e-05 8.18546e-05 0.000707005 0.000230784 9.87411e-05 0.00455933 4.85368e-06 5.50139e-05 0.000275661 0.00433597 0.000203933 5.74709e-05 -0.000288743 -0.00019204 4.01729e-05 -0.000333352 -0.000237565 0.000120817 -1.48344e-05 0.000143465 -7.29611e-05 1.60648e-06 -7.43405e-05 -0.000102783 -5.85227e-05 0.000123995 1.31027e-05 -9.11213e-06 0.000118524 -0.000212675 
1767.15 0 -0.000261325 -0.00175969 -4.63278e-05 8.3784e-05 0.000524631 0.000220014 0.000100882 0.00452775 1.01876e-05 4.02085e-05 0.000251115 0.00431931 0.000200669 5.34178e-05 -0.000295511 -0.000195744 5.38538e-05 -0.000350722 -0.000233352 0.000149668 -1.31559e-05 0.000141935 -8.24966e-05 3.69206e-06 -5.66187e-05 -0.000103237 -5.5809e-05 0.000117696 9.21359e-06 -1.05092e-05 0.000126293 -0.000202884 
1767.5 0 -0.000258999 -0.00179717 -4.70865e-05 8.3319e-05 0.000344243 0.000214219 0.000102863 0.00449347 1.07685e-05 2.42836e-05 0.000225322 0.00429992 0.000195264 4.7286e-05 -0.000307238 -0.000194871 6.35319e-05 -0.000368583 -0.000226451 0.000180427 -9.55556e-06 0.000140455 -9.1994e-05 3.84448e-06 -3.72515e-05 -0.000102235 -5.30298e-05 0.00011173 5.51997e-06 -1.07611e-05 0.000133753 -0.000192149 
1767.85 0 -0.0002577 -0.00183308 -4.53482e-05 8.22463e-05 0.000165008 0.000210038 0.00010539 0.00445689 8.42465e-06 6.24458e-06 0.000202456 0.00427911 0.00018859 3.69442e-05 -0.000324805 -0.000190608 7.00676e-05 -0.000383143 -0.000215643 0.000209824 -6.61503e-06 0.000137852 -0.000101693 1.5075e-06 -1.86789e-05 -0.000100709 -5.20073e-05 0.000106103 2.49894e-06 -1.13317e-05 0.00014001 -0.000183751 
1768.2 0 -0.000254372 -0.00186716 -4.23101e-05 8.15151e-05 -1.31557e-05 0.000206332 0.000109527 0.00441759 9.33057e-06 -1.42586e-05 0.000184337 0.00425728 0.000181232 2.03651e-05 -0.000346912 -0.000186025 7.72787e-05 -0.000391297 -0.000202039 0.000235963 -6.10787e-06 0.000133774 -0.00011236 -2.65585e-06 -2.1266e-06 -9.94222e-05 -5.29395e-05 0.000102529 5.70801e-07 -1.25874e-05 0.000145794 -0.000180355 
1768.55 0 -0.000248156 -0.00189839 -3.98165e-05 8.08146e-05 -0.000189939 0.000202333 0.000112378 0.00437645 1.54606e-05 -3.83619e-05 0.000167534 0.00423313 0.000176483 5.19065e-07 -0.000367935 -0.000181455 8.83017e-05 -0.00039331 -0.00018916 0.000257382 -6.66423e-06 0.000129506 -0.000123527 -7.20874e-06 1.26004e-05 -9.92148e-05 -5.30067e-05 0.000103057 5.90309e-07 -1.34355e-05 0.000150878 -0.000181144 
1768.9 0 -0.000240265 -0.00192709 -3.72315e-05 8.00225e-05 -0.000364874 0.000195822 0.00011308 0.00433417 2.18323e-05 -6.81668e-05 0.00014895 0.00420237 0.000175555 -1.92098e-05 -0.000381647 -0.000175717 0.000103561 -0.000391198 -0.000178111 0.000273315 -6.97397e-06 0.000126006 -0.000135668 -1.10831e-05 2.47859e-05 -0.000100403 -4.98247e-05 0.000105835 1.88473e-06 -1.42972e-05 0.00015431 -0.000183486 
1769.25 0 -0.000231392 -0.00195424 -3.45761e-05 7.9112e-05 -0.000535713 0.000186097 0.00011406 0.00429135 2.30344e-05 -0.000103914 0.000128953 0.00416278 0.000175059 -3.49447e-05 -0.000386846 -0.000170015 0.000123055 -0.000388059 -0.000167904 0.000284716 -7.34897e-06 0.000121382 -0.000149279 -1.43385e-05 3.42853e-05 -0.000103319 -4.34723e-05 0.000108603 2.52564e-06 -1.61207e-05 0.000155797 -0.000185185 
1769.6 0 -0.000223794 -0.00197981 -3.25789e-05 7.86038e-05 -0.000700918 0.000175153 0.000116925 0.00424723 1.78752e-05 -0.000143878 0.000107634 0.00411784 0.000173628 -4.31769e-05 -0.00038576 -0.00016681 0.000145154 -0.000384865 -0.000159446 0.000293555 -8.67787e-06 0.000114666 -0.000163222 -1.68322e-05 4.24632e-05 -0.000106752 -3.63853e-05 0.000112575 1.53895e-06 -1.84175e-05 0.000156307 -0.000184465 
1769.95 0 -0.000219878 -0.00200392 -3.05278e-05 7.78093e-05 -0.000862249 0.000164477 0.000122942 0.0041989 8.53872e-06 -0.000185248 8.49689e-05 0.004072 0.00017327 -4.37726e-05 -0.00037975 -0.000165191 0.000165997 -0.000381198 -0.00015422 0.000302915 -1.0202e-05 0.00010674 -0.000174938 -1.89906e-05 4.80766e-05 -0.000107985 -2.99958e-05 0.000118555 -6.95447e-08 -2.10618e-05 0.00015676 -0.000180808 
1770.3 0 -0.00021889 -0.00202776 -2.83877e-05 7.64123e-05 -0.00102337 0.000154507 0.000133867 0.00414431 -1.86919e-06 -0.00022495 6.22472e-05 0.0040272 0.000174347 -3.79307e-05 -0.000370139 -0.000160955 0.00018148 -0.000379625 -0.000155654 0.000314197 -1.04177e-05 9.89417e-05 -0.000181817 -2.10432e-05 4.96027e-05 -0.000105935 -2.45261e-05 0.000124636 -2.09913e-06 -2.43304e-05 0.000157795 -0.000175355 
1770.65 0 -0.000218605 -0.00205211 -2.72042e-05 7.48115e-05 -0.00118622 0.000146783 0.000150021 0.0040826 -1.14226e-05 -0.000260245 4.13553e-05 0.00398461 0.000174922 -2.73706e-05 -0.000356887 -0.000151089 0.000189359 -0.000383083 -0.000165819 0.000326872 -9.91181e-06 9.36137e-05 -0.000183072 -2.2992e-05 4.8975e-05 -0.000103269 -2.05609e-05 0.000128826 -5.74554e-06 -2.69126e-05 0.000159088 -0.000169876 
1771 0 -0.000218112 -0.0020755 -2.77603e-05 7.28039e-05 -0.00135121 0.000142392 0.000169232 0.00401543 -1.96643e-05 -0.000288456 2.22035e-05 0.00394433 0.000174006 -1.35771e-05 -0.000339847 -0.000133167 0.000193974 -0.00038894 -0.000184239 0.000337903 -1.11028e-05 9.15069e-05 -0.000180919 -2.57107e-05 4.93519e-05 -0.00010271 -1.74377e-05 0.000128468 -1.0312e-05 -2.78049e-05 0.000159414 -0.000164578 
1771.35 0 -0.000217932 -0.00209585 -2.93222e-05 7.01092e-05 -0.00151811 0.000141591 0.000187786 0.00394689 -2.71884e-05 -0.000309309 2.22032e-06 0.00390361 0.000172544 9.28454e-07 -0.000321613 -0.000107946 0.000202935 -0.000391742 -0.000209937 0.000343834 -1.46179e-05 9.0653e-05 -0.00017833 -2.87552e-05 5.05518e-05 -0.000104315 -1.38341e-05 0.00012315 -1.40946e-05 -2.70806e-05 0.00015883 -0.000157533 
1771.7 0 -0.00021899 -0.00211288 -3.03312e-05 6.67017e-05 -0.00168582 0.00014131 0.000203658 0.00387972 -3.52375e-05 -0.000324769 -1.89189e-05 0.00386064 0.000171601 1.28708e-05 -0.000304065 -7.97214e-05 0.00021906 -0.000388863 -0.000239381 0.000344743 -1.90908e-05 9.03513e-05 -0.00017661 -3.06536e-05 5.02519e-05 -0.000106501 -9.49883e-06 0.000115151 -1.74341e-05 -2.64633e-05 0.000158482 -0.000148062 
1772.05 0 -0.000220134 -0.00212772 -3.04653e-05 6.30715e-05 -0.00185328 0.000138886 0.0002179 0.00381346 -4.48593e-05 -0.000336275 -3.98702e-05 0.00381332 0.000172421 2.08083e-05 -0.000287704 -4.98674e-05 0.000240609 -0.000381696 -0.00026778 0.000341881 -2.30385e-05 8.93944e-05 -0.000175683 -3.20335e-05 4.86402e-05 -0.000107923 -5.77796e-06 0.00010737 -2.14654e-05 -2.77808e-05 0.000159129 -0.000137641 
1772.4 0 -0.000219901 -0.0021397 -2.96023e-05 5.97624e-05 -0.00201795 0.000137182 0.000230865 0.00374741 -5.58773e-05 -0.000343126 -5.9836e-05 0.00375865 0.000175319 2.68541e-05 -0.00027293 -1.90176e-05 0.000264006 -0.00037267 -0.000291325 0.000336321 -2.64607e-05 8.68785e-05 -0.000175132 -3.43384e-05 4.73492e-05 -0.000108464 -3.61301e-06 0.00010114 -2.53353e-05 -3.12401e-05 0.000160728 -0.000127387 
1772.75 0 -0.000217866 -0.00214719 -2.72061e-05 5.71179e-05 -0.00217914 0.000139534 0.000241442 0.00368135 -6.61069e-05 -0.000343077 -7.63614e-05 0.00369664 0.000180195 3.25974e-05 -0.000260229 1.05851e-05 0.000285678 -0.000362985 -0.000312407 0.000330339 -3.01031e-05 8.44189e-05 -0.000174638 -3.75128e-05 4.68094e-05 -0.00010786 -2.44847e-06 9.58768e-05 -2.56774e-05 -3.58618e-05 0.000161487 -0.000116482 
1773.1 0 -0.000213946 -0.00214956 -2.34133e-05 5.5026e-05 -0.00233806 0.000148443 0.000247734 0.00361493 -7.59242e-05 -0.000336159 -8.56971e-05 0.00362936 0.000184944 3.56017e-05 -0.000250121 3.70671e-05 0.00030359 -0.000352634 -0.000334599 0.000325547 -3.26435e-05 8.31766e-05 -0.000173418 -4.07091e-05 4.73533e-05 -0.000104365 -1.3758e-06 9.03825e-05 -2.11402e-05 -4.04745e-05 0.000161126 -0.000104121 
1773.45 0 -0.000209535 -0.00214721 -1.94645e-05 5.38113e-05 -0.00249362 0.000163904 0.000246331 0.00354692 -8.85859e-05 -0.000325517 -8.67225e-05 0.00355634 0.000187741 3.36028e-05 -0.00024325 5.69145e-05 0.000317815 -0.000342948 -0.000357487 0.000320711 -3.35521e-05 8.23383e-05 -0.000170761 -4.27347e-05 4.88863e-05 -9.78574e-05 -5.87346e-07 8.30143e-05 -1.39316e-05 -4.4528e-05 0.000160855 -9.24621e-05 
1773.8 0 -0.000205029 -0.00214044 -1.57058e-05 5.35344e-05 -0.0026433 0.000181468 0.000237966 0.00347713 -0.000103281 -0.000315109 -8.15933e-05 0.00347854 0.000190904 2.78153e-05 -0.000240175 6.90377e-05 0.000329754 -0.000336669 -0.000379418 0.000316257 -3.4145e-05 8.01771e-05 -0.000166122 -4.36389e-05 4.96872e-05 -9.04451e-05 -9.62471e-07 7.38989e-05 -6.31541e-06 -4.79373e-05 0.000161815 -8.32608e-05 
1774.15 0 -0.000200355 -0.00212978 -1.09167e-05 5.25366e-05 -0.00278677 0.000197603 0.000227123 0.0034073 -0.000115783 -0.000305703 -7.48705e-05 0.0033992 0.000196329 2.12748e-05 -0.000240934 7.6597e-05 0.000339814 -0.000334845 -0.000399576 0.000315055 -3.43141e-05 7.65733e-05 -0.000160979 -4.4988e-05 4.88282e-05 -8.37783e-05 -3.4176e-06 6.33209e-05 1.27088e-06 -5.1934e-05 0.000165199 -7.53955e-05 
1774.5 0 -0.000197462 -0.00211584 -5.03463e-06 5.01624e-05 -0.00292435 0.000211587 0.000216825 0.0033382 -0.000123615 -0.000296755 -7.04499e-05 0.00332034 0.000202017 1.60155e-05 -0.000243719 8.22204e-05 0.000345669 -0.000336534 -0.000418082 0.000317493 -3.41047e-05 7.19711e-05 -0.000156729 -4.74172e-05 4.58453e-05 -7.90252e-05 -8.78457e-06 5.15763e-05 8.34614e-06 -5.74955e-05 0.000169941 -6.73718e-05 
1774.85 0 -0.000197625 -0.00209853 2.0814e-07 4.79702e-05 -0.00305588 0.000223073 0.000208155 0.00326873 -0.000128277 -0.000288738 -6.8084e-05 0.00324277 0.000204855 1.21573e-05 -0.000246224 8.73467e-05 0.000343202 -0.000341665 -0.000432543 0.000321371 -3.35034e-05 6.61029e-05 -0.000152849 -5.09887e-05 4.05314e-05 -7.6646e-05 -1.53711e-05 4.04718e-05 1.34793e-05 -6.35191e-05 0.000173047 -5.91513e-05 
1775.2 0 -0.000199849 -0.00207823 4.05732e-06 4.7289e-05 -0.00318135 0.000231567 0.000200377 0.0031971 -0.000130983 -0.000280195 -6.46223e-05 0.00316677 0.000203224 1.03309e-05 -0.000246792 9.37037e-05 0.000331199 -0.000349119 -0.000440732 0.000323998 -3.21717e-05 5.92043e-05 -0.000148427 -5.53842e-05 3.31514e-05 -7.63216e-05 -2.13574e-05 3.19698e-05 1.63368e-05 -6.73226e-05 0.000173897 -5.13228e-05 
1775.55 0 -0.000202313 -0.002058 6.9554e-06 4.77929e-05 -0.0033004 0.000238029 0.000193514 0.00312245 -0.000133017 -0.000270238 -5.66794e-05 0.00309141 0.000199336 1.17122e-05 -0.000245233 9.99303e-05 0.000312346 -0.000355214 -0.000444728 0.000323988 -2.92149e-05 5.23537e-05 -0.000142973 -5.8477e-05 2.51789e-05 -7.80271e-05 -2.62994e-05 2.55514e-05 1.82206e-05 -6.85197e-05 0.000173668 -4.47693e-05 
1775.9 0 -0.000203065 -0.00204045 9.9552e-06 4.78847e-05 -0.00341338 0.000243996 0.000187839 0.00304521 -0.00013595 -0.000261076 -4.64503e-05 0.00301543 0.000196941 1.59132e-05 -0.000241944 0.000104065 0.000290865 -0.000358226 -0.000446236 0.000320235 -2.48884e-05 4.55157e-05 -0.000136803 -5.98251e-05 1.81393e-05 -8.07315e-05 -3.04251e-05 2.0365e-05 2.05235e-05 -6.82252e-05 0.000172347 -3.9101e-05 
1776.25 0 -0.000201931 -0.00202526 1.32556e-05 4.65262e-05 -0.00352279 0.00024978 0.000183596 0.00296638 -0.000140489 -0.000252917 -3.88528e-05 0.00293469 0.000197901 2.24506e-05 -0.000237421 0.000105169 0.00026793 -0.000357535 -0.000441704 0.000312619 -2.09701e-05 3.71755e-05 -0.000129716 -6.20485e-05 1.13334e-05 -8.36051e-05 -3.42879e-05 1.61967e-05 2.34608e-05 -6.61165e-05 0.000170275 -3.34912e-05 
1776.6 0 -0.000200317 -0.00201068 1.65359e-05 4.45779e-05 -0.00362907 0.000253395 0.000180454 0.00288467 -0.000145922 -0.000242942 -3.55931e-05 0.00284575 0.000202821 3.05173e-05 -0.000232639 0.000102472 0.000241302 -0.000351663 -0.000431077 0.00030278 -1.71806e-05 2.6487e-05 -0.000122166 -6.61534e-05 2.9281e-06 -8.81359e-05 -3.6811e-05 1.26213e-05 2.65528e-05 -6.202e-05 0.000168603 -2.86659e-05 
1776.95 0 -0.000197752 -0.00199391 2.03605e-05 4.22256e-05 -0.00373265 0.000251023 0.000176704 0.00279941 -0.0001495 -0.000229489 -3.53677e-05 0.00274947 0.000208916 3.86084e-05 -0.000228045 9.77165e-05 0.00021021 -0.000339974 -0.000416696 0.00029211 -1.30655e-05 1.53168e-05 -0.000115422 -7.06177e-05 -8.55248e-06 -9.3853e-05 -3.78247e-05 1.02975e-05 3.02943e-05 -5.80932e-05 0.000168522 -2.50218e-05 
1777.3 0 -0.00019373 -0.00197336 2.42603e-05 3.91311e-05 -0.00383552 0.000240892 0.000171811 0.00271184 -0.000150785 -0.000213467 -3.65612e-05 0.00264566 0.000212889 4.4737e-05 -0.000223387 9.36179e-05 0.000178109 -0.000325798 -0.000398825 0.000282144 -8.52814e-06 6.56045e-06 -0.000109346 -7.45939e-05 -2.02908e-05 -9.92464e-05 -3.87852e-05 8.83533e-06 3.55188e-05 -5.62393e-05 0.000170409 -2.10329e-05 
1777.65 0 -0.000190455 -0.00194907 2.76876e-05 3.46626e-05 -0.00393735 0.000224674 0.000165914 0.00262201 -0.000151121 -0.000196023 -4.03461e-05 0.00253516 0.000213619 4.64707e-05 -0.00021666 9.15165e-05 0.00014791 -0.000314487 -0.000379292 0.000275255 -3.23842e-06 1.67391e-06 -0.000103068 -7.82026e-05 -2.95337e-05 -0.000104111 -3.93718e-05 7.7942e-06 4.17066e-05 -5.56631e-05 0.000173198 -1.58282e-05 
1778 0 -0.000188407 -0.00192232 3.07901e-05 2.90365e-05 -0.00403429 0.00020544 0.000159502 0.00252802 -0.000150497 -0.000177048 -4.69086e-05 0.00242056 0.000211191 4.4485e-05 -0.000206529 9.31619e-05 0.000120327 -0.000308456 -0.000359007 0.000271836 3.10305e-06 -4.25768e-07 -9.63283e-05 -8.0972e-05 -3.71303e-05 -0.000108265 -3.91682e-05 8.22772e-06 4.61308e-05 -5.44291e-05 0.00017626 -1.02422e-05 
1778.35 0 -0.000186569 -0.00189317 3.42055e-05 2.26651e-05 -0.00412078 0.000185829 0.000152799 0.00242888 -0.000149819 -0.000156609 -5.43717e-05 0.0023007 0.000205887 4.00896e-05 -0.000194608 0.000100078 9.62375e-05 -0.000305704 -0.00033806 0.000270091 1.10466e-05 -2.08042e-06 -8.91115e-05 -8.24698e-05 -4.41454e-05 -0.000111915 -3.89567e-05 9.68109e-06 4.82976e-05 -5.20265e-05 0.000178781 -3.76667e-06 
1778.7 0 -0.000183837 -0.00186148 3.721e-05 1.52838e-05 -0.00419502 0.000164316 0.000146606 0.00232653 -0.00014987 -0.000136068 -6.08024e-05 0.00217559 0.000199175 3.2695e-05 -0.000183673 0.000110212 7.60035e-05 -0.000301426 -0.000318678 0.00026689 1.90926e-05 -5.13142e-06 -8.2713e-05 -8.33576e-05 -5.09259e-05 -0.000115238 -3.92549e-05 1.15466e-05 4.97975e-05 -5.07218e-05 0.00017934 4.38479e-06 
1779.05 0 -0.000178774 -0.00182806 3.88247e-05 7.5012e-06 -0.00425995 0.000140154 0.000142472 0.00222354 -0.000150134 -0.000118365 -6.60973e-05 0.00204838 0.000193497 2.16183e-05 -0.000176287 0.00011892 5.89637e-05 -0.000292084 -0.000301903 0.000262644 2.64982e-05 -9.38213e-06 -7.80257e-05 -8.35211e-05 -5.73805e-05 -0.000117241 -4.03185e-05 1.36158e-05 5.2178e-05 -5.26116e-05 0.000177794 1.41321e-05 
1779.4 0 -0.000171446 -0.00179281 3.95692e-05 -1.60262e-08 -0.00431859 0.00011768 0.000140404 0.00212097 -0.000150671 -0.000103831 -6.92696e-05 0.00192044 0.000189004 7.49201e-06 -0.00017246 0.000122274 4.34177e-05 -0.000277405 -0.000287764 0.000259564 3.36873e-05 -1.23756e-05 -7.41039e-05 -8.25993e-05 -6.26966e-05 -0.000117515 -4.14699e-05 1.48064e-05 5.649e-05 -5.64755e-05 0.000175336 2.44887e-05 
1779.75 0 -0.000163726 -0.00175443 4.01719e-05 -7.13222e-06 -0.00437115 0.000101043 0.000138739 0.002018 -0.000152403 -8.82669e-05 -6.9146e-05 0.00179129 0.000184463 -7.48751e-06 -0.000170934 0.000120629 2.82402e-05 -0.000261198 -0.000275948 0.000256546 4.06814e-05 -1.25433e-05 -6.94625e-05 -8.12558e-05 -6.56078e-05 -0.000115782 -4.19944e-05 1.43908e-05 6.27348e-05 -6.00211e-05 0.000173253 3.36751e-05 
1780.1 0 -0.000157147 -0.00171318 4.05589e-05 -1.37142e-05 -0.00441828 8.9732e-05 0.000135572 0.00191361 -0.000156642 -7.08947e-05 -6.73798e-05 0.00166174 0.000180002 -2.11813e-05 -0.000170991 0.000117766 1.38587e-05 -0.000246723 -0.000264723 0.000251958 4.69938e-05 -1.08314e-05 -6.35789e-05 -7.99677e-05 -6.7836e-05 -0.000111675 -4.18418e-05 1.21915e-05 7.08806e-05 -6.14432e-05 0.000171561 4.14122e-05 
1780.45 0 -0.000151362 -0.00167214 4.09779e-05 -1.93366e-05 -0.00446056 8.09136e-05 0.000130033 0.00180891 -0.000162379 -5.49663e-05 -6.51244e-05 0.00153252 0.00017611 -3.05587e-05 -0.000172869 0.000115413 1.49346e-06 -0.00023231 -0.000252575 0.000248019 5.29366e-05 -9.00057e-06 -5.63917e-05 -7.92073e-05 -7.21107e-05 -0.000105912 -4.2408e-05 8.01958e-06 8.03567e-05 -6.07523e-05 0.000169066 4.79559e-05 
1780.8 0 -0.000145147 -0.00163207 4.11524e-05 -2.35554e-05 -0.00449851 7.19822e-05 0.000121444 0.00170599 -0.000168793 -4.05082e-05 -6.26266e-05 0.00140391 0.000170632 -3.42937e-05 -0.000176479 0.000114449 -6.4192e-06 -0.000216714 -0.000240783 0.000247223 5.97203e-05 -8.56917e-06 -4.7839e-05 -7.99304e-05 -7.83053e-05 -0.000101527 -4.38943e-05 2.39417e-06 8.93469e-05 -5.94456e-05 0.000164543 5.27772e-05 
1781.15 0 -0.000138885 -0.00159142 4.00451e-05 -2.76969e-05 -0.00453327 6.19489e-05 0.000112228 0.00160359 -0.000176186 -2.68153e-05 -6.16517e-05 0.00127617 0.000162245 -3.52999e-05 -0.0001808 0.000115448 -1.04578e-05 -0.000201898 -0.000230473 0.000248015 6.78795e-05 -1.11005e-05 -4.00674e-05 -8.15475e-05 -8.55763e-05 -9.99039e-05 -4.4729e-05 -2.5311e-06 9.74455e-05 -5.89602e-05 0.000157822 5.62232e-05 
1781.5 0 -0.000133165 -0.00154926 3.79434e-05 -3.28382e-05 -0.00456181 5.31469e-05 0.000104907 0.00149925 -0.000182541 -1.42298e-05 -6.5426e-05 0.00114889 0.000152712 -3.6735e-05 -0.000185105 0.000116594 -1.6615e-05 -0.000188617 -0.000221239 0.000248847 7.73293e-05 -1.69874e-05 -3.51159e-05 -8.30735e-05 -9.31123e-05 -9.93791e-05 -4.48184e-05 -6.18112e-06 0.000105392 -6.03935e-05 0.000149982 5.96846e-05 
1781.85 0 -0.000128204 -0.00150481 3.66569e-05 -3.71101e-05 -0.00458234 4.90632e-05 9.81778e-05 0.0013933 -0.000185233 -1.58044e-06 -7.51798e-05 0.00102273 0.000143799 -3.94265e-05 -0.00018858 0.000116006 -2.86245e-05 -0.00017587 -0.000214085 0.000250786 8.74727e-05 -2.40556e-05 -3.02509e-05 -8.46349e-05 -9.99316e-05 -9.74925e-05 -4.57043e-05 -1.0139e-05 0.000113273 -6.36196e-05 0.000142782 6.37307e-05 
1782.2 0 -0.000123221 -0.00145767 3.72388e-05 -3.96389e-05 -0.00459948 5.06102e-05 9.36061e-05 0.00128497 -0.000183372 1.30757e-05 -8.66743e-05 0.0008974 0.00013594 -4.41951e-05 -0.00019071 0.000112492 -4.54315e-05 -0.000162727 -0.000210678 0.000253783 9.7311e-05 -2.99406e-05 -2.30153e-05 -8.70618e-05 -0.000104478 -9.37559e-05 -4.72249e-05 -1.57423e-05 0.000120232 -6.72142e-05 0.000136874 6.79873e-05 
1782.55 0 -0.000117247 -0.00140777 3.77519e-05 -4.19056e-05 -0.00461665 5.79196e-05 9.31743e-05 0.00117038 -0.000176728 2.95473e-05 -9.68442e-05 0.000770396 0.000127812 -5.13705e-05 -0.000192287 0.000106216 -6.43792e-05 -0.00015056 -0.000211841 0.000254557 0.000106925 -3.41021e-05 -1.34786e-05 -8.99001e-05 -0.000104412 -8.99011e-05 -4.72812e-05 -2.30496e-05 0.000125676 -7.02972e-05 0.000132294 7.25162e-05 
1782.9 0 -0.000110551 -0.00135599 3.60905e-05 -4.49789e-05 -0.00463131 6.92565e-05 9.44192e-05 0.00104796 -0.000166843 4.31451e-05 -0.000107618 0.000640723 0.000118411 -6.10578e-05 -0.00019359 9.64479e-05 -8.37463e-05 -0.000141229 -0.000215798 0.000251003 0.000116326 -3.80027e-05 -2.19302e-06 -9.24948e-05 -9.9907e-05 -8.55287e-05 -4.56986e-05 -3.05343e-05 0.000130286 -7.19524e-05 0.000128376 7.74965e-05 
1783.25 0 -0.000102737 -0.00130415 3.33204e-05 -4.90745e-05 -0.00463934 8.17069e-05 9.37505e-05 0.00092037 -0.000157106 5.03621e-05 -0.000119725 0.000511299 0.000109103 -7.34081e-05 -0.000194108 8.26188e-05 -0.000103493 -0.000134142 -0.000219957 0.000244936 0.000124943 -4.23284e-05 8.81465e-06 -9.60601e-05 -9.29668e-05 -7.96821e-05 -4.44251e-05 -3.78007e-05 0.000133552 -7.26233e-05 0.000123149 8.26574e-05 
1783.6 0 -9.42508e-05 -0.00125385 3.08854e-05 -5.37275e-05 -0.00463828 9.19199e-05 8.83186e-05 0.000791659 -0.000148786 5.26239e-05 -0.00013116 0.000387852 0.000101844 -8.7356e-05 -0.00019403 6.64954e-05 -0.000122133 -0.000128567 -0.000223852 0.000239188 0.000133088 -4.65792e-05 1.7727e-05 -0.000100346 -8.55893e-05 -7.34304e-05 -4.3901e-05 -4.52612e-05 0.000134548 -7.28278e-05 0.000115843 8.71968e-05 
1783.95 0 -8.57804e-05 -0.00120375 2.87765e-05 -5.80692e-05 -0.00462841 9.68647e-05 7.88548e-05 0.000665201 -0.000141406 5.311e-05 -0.000138658 0.000274315 9.61649e-05 -0.000102538 -0.000193043 4.89471e-05 -0.000137412 -0.000122907 -0.000228632 0.000234467 0.000140879 -5.0319e-05 2.56063e-05 -0.000103445 -7.88893e-05 -6.74184e-05 -4.39645e-05 -5.37548e-05 0.000134081 -7.24795e-05 0.000108412 9.02675e-05 
1784.3 0 -7.6884e-05 -0.00115062 2.58339e-05 -6.30179e-05 -0.00461436 9.69207e-05 6.84386e-05 0.000540792 -0.000136025 5.38926e-05 -0.000140859 0.000168753 9.01252e-05 -0.000120313 -0.000189101 3.00536e-05 -0.000148542 -0.000115758 -0.000234662 0.000228851 0.000147859 -5.3761e-05 3.37445e-05 -0.000104751 -7.2075e-05 -6.11837e-05 -4.36749e-05 -6.24741e-05 0.000132874 -7.13732e-05 0.000103225 9.15597e-05 
1784.65 0 -6.78114e-05 -0.00109502 2.14706e-05 -6.90702e-05 -0.00459751 9.29619e-05 5.76626e-05 0.000416483 -0.000132893 5.57188e-05 -0.000139459 6.58544e-05 8.38364e-05 -0.000139706 -0.000181073 1.1345e-05 -0.000157091 -0.000108021 -0.000240673 0.000218166 0.000152806 -5.68371e-05 4.15065e-05 -0.000104825 -6.47922e-05 -5.47466e-05 -4.19492e-05 -7.01424e-05 0.000130903 -6.84404e-05 0.000100652 9.08739e-05 
1785 0 -5.83398e-05 -0.00103985 1.66745e-05 -7.41413e-05 -0.00457346 8.34584e-05 4.5706e-05 0.00029173 -0.000129925 5.82015e-05 -0.000134339 -3.70487e-05 7.65621e-05 -0.00015725 -0.000171387 -5.41771e-06 -0.00016291 -0.000102474 -0.000246576 0.000200018 0.000154228 -5.76575e-05 4.76046e-05 -0.000103958 -5.64128e-05 -4.96735e-05 -3.92488e-05 -7.7223e-05 0.000129318 -6.45271e-05 9.93525e-05 8.91636e-05 
1785.35 0 -4.90369e-05 -0.000986747 1.20804e-05 -7.67688e-05 -0.00453975 6.9242e-05 3.33819e-05 0.000167334 -0.000125425 6.00533e-05 -0.000125138 -0.000141498 6.84902e-05 -0.000171905 -0.000162704 -2.01231e-05 -0.000163514 -9.99086e-05 -0.000250958 0.000177418 0.000152724 -5.61099e-05 5.20361e-05 -0.000102567 -4.45085e-05 -4.66872e-05 -3.64044e-05 -8.34855e-05 0.000128559 -6.02393e-05 9.84603e-05 8.8775e-05 
1785.7 0 -4.15999e-05 -0.00093616 9.23013e-06 -7.87872e-05 -0.004497 5.2599e-05 2.11826e-05 4.55519e-05 -0.000120022 5.99744e-05 -0.000113162 -0.000247722 6.01755e-05 -0.000185217 -0.000153346 -3.24761e-05 -0.000160022 -9.96513e-05 -0.000251467 0.000154404 0.000150667 -5.37742e-05 5.64734e-05 -0.000101782 -3.00959e-05 -4.49097e-05 -3.25885e-05 -8.84585e-05 0.000127449 -5.54113e-05 9.65874e-05 9.10286e-05 
1786.05 0 -3.53143e-05 -0.000887711 8.56865e-06 -8.09302e-05 -0.00444732 3.50204e-05 7.76211e-06 -7.10454e-05 -0.000116209 5.7769e-05 -9.96392e-05 -0.000352839 4.9719e-05 -0.000197219 -0.000141178 -4.12991e-05 -0.000154966 -0.000101719 -0.000249758 0.000132287 0.000149064 -5.13062e-05 6.26749e-05 -0.000102817 -1.59135e-05 -4.17804e-05 -2.76143e-05 -9.18071e-05 0.000125215 -5.15122e-05 9.25058e-05 9.4783e-05 
1786.4 0 -2.89191e-05 -0.000841602 9.70865e-06 -8.21644e-05 -0.00439286 1.72725e-05 -6.68152e-06 -0.000181996 -0.000114814 5.62014e-05 -8.61566e-05 -0.000454613 3.65995e-05 -0.000207592 -0.000127147 -4.70215e-05 -0.000150431 -0.000105219 -0.000248599 0.000112379 0.00014882 -4.94624e-05 7.11576e-05 -0.000105468 -3.35587e-06 -3.75726e-05 -2.16024e-05 -9.18983e-05 0.000120775 -4.88592e-05 8.73118e-05 9.89548e-05 
1786.75 0 -2.18113e-05 -0.000798064 1.15308e-05 -8.2064e-05 -0.00433388 -1.18051e-07 -1.94757e-05 -0.000288461 -0.000113792 5.79933e-05 -7.38e-05 -0.000551497 2.16044e-05 -0.000215769 -0.000114642 -5.22374e-05 -0.000147296 -0.000107905 -0.000247635 9.60009e-05 0.000150111 -4.94416e-05 8.18492e-05 -0.000108545 7.34852e-06 -3.54416e-05 -1.56422e-05 -8.83463e-05 0.000114184 -4.76369e-05 8.25667e-05 0.000102868 
1787.1 0 -1.44024e-05 -0.000755707 1.23768e-05 -8.06647e-05 -0.00426946 -1.69264e-05 -2.8081e-05 -0.000391322 -0.000110139 6.3528e-05 -6.46087e-05 -0.000642666 5.37275e-06 -0.000221916 -0.000106635 -5.75932e-05 -0.000144753 -0.000109271 -0.000246086 8.30735e-05 0.000152783 -5.11559e-05 9.33491e-05 -0.000110449 1.71332e-05 -3.69733e-05 -1.15597e-05 -8.29305e-05 0.000106883 -4.72178e-05 7.77056e-05 0.000105905 
1787.45 0 -8.06361e-06 -0.000713274 1.1796e-05 -7.86777e-05 -0.00420133 -3.29215e-05 -3.26137e-05 -0.000489746 -0.000101971 7.33378e-05 -6.08744e-05 -0.000728801 -1.33696e-05 -0.000227762 -0.000102508 -6.34547e-05 -0.000142783 -0.000108873 -0.000245069 7.1836e-05 0.000156576 -5.29315e-05 0.000104297 -0.000110647 2.63374e-05 -4.13297e-05 -1.06109e-05 -7.81874e-05 9.81273e-05 -4.61433e-05 7.27111e-05 0.000106773 
1787.8 0 -2.26415e-06 -0.000670771 9.83796e-06 -7.65757e-05 -0.00413409 -4.61211e-05 -3.31423e-05 -0.000585332 -8.97119e-05 8.86578e-05 -6.31971e-05 -0.000812214 -3.42478e-05 -0.000234848 -0.000101269 -6.96496e-05 -0.000142821 -0.000105293 -0.000245841 5.99049e-05 0.00016084 -5.26654e-05 0.000113823 -0.000110603 3.39164e-05 -4.70203e-05 -1.20568e-05 -7.58078e-05 8.72288e-05 -4.37367e-05 6.78617e-05 0.000104542 
1788.15 0 4.2577e-06 -0.000628907 7.06515e-06 -7.38196e-05 -0.00406907 -5.45905e-05 -3.06424e-05 -0.000680348 -7.30622e-05 0.000105649 -7.11995e-05 -0.000895727 -5.42051e-05 -0.000243359 -0.000101084 -7.45875e-05 -0.000147236 -9.7081e-05 -0.000248131 4.58525e-05 0.00016415 -5.05766e-05 0.000121449 -0.000111334 3.97443e-05 -5.25984e-05 -1.46492e-05 -7.5953e-05 7.69506e-05 -4.13323e-05 6.43073e-05 0.00010092 
1788.5 0 1.13013e-05 -0.000589285 3.78742e-06 -7.12209e-05 -0.00400393 -5.97067e-05 -2.55372e-05 -0.000772794 -5.16466e-05 0.000118196 -8.39474e-05 -0.000977963 -7.20414e-05 -0.000249948 -9.88022e-05 -7.79601e-05 -0.000155724 -8.48222e-05 -0.000248677 2.93454e-05 0.00016508 -4.79853e-05 0.000127859 -0.000113398 4.51655e-05 -5.73921e-05 -1.73228e-05 -7.58556e-05 6.80906e-05 -4.00567e-05 6.26008e-05 9.77144e-05 
1788.85 0 1.87239e-05 -0.000551787 -1.82231e-07 -6.9539e-05 -0.00393751 -6.26733e-05 -1.83879e-05 -0.000860742 -2.92863e-05 0.000124985 -9.92865e-05 -0.00105642 -8.72859e-05 -0.000249397 -9.35203e-05 -7.78052e-05 -0.000166189 -7.05035e-05 -0.000243545 9.23006e-06 0.000163536 -4.52108e-05 0.000132969 -0.000116604 5.17636e-05 -6.00217e-05 -1.888e-05 -7.29613e-05 5.95241e-05 -3.89142e-05 6.11928e-05 9.44978e-05 
1789.2 0 2.59737e-05 -0.000514526 -4.63842e-06 -6.68946e-05 -0.00387158 -6.35263e-05 -1.13826e-05 -0.000945272 -1.13408e-05 0.000126111 -0.000114659 -0.00113177 -0.000100448 -0.00024091 -8.61668e-05 -7.23886e-05 -0.000175001 -5.47979e-05 -0.000234843 -1.55809e-05 0.000159309 -4.19535e-05 0.000135822 -0.000119767 5.99722e-05 -6.01035e-05 -1.82149e-05 -6.77176e-05 5.09743e-05 -3.59144e-05 5.85362e-05 8.96334e-05 
1789.55 0 3.33527e-05 -0.000477289 -8.94301e-06 -6.37121e-05 -0.00380643 -6.38992e-05 -6.44232e-06 -0.00102737 -8.98685e-09 0.000119782 -0.000127637 -0.00120514 -0.000113331 -0.000228504 -7.73266e-05 -6.38773e-05 -0.000178723 -3.8716e-05 -0.000227897 -4.29389e-05 0.000152361 -3.77347e-05 0.000136847 -0.000121834 6.8951e-05 -5.89341e-05 -1.49628e-05 -6.14623e-05 4.17297e-05 -3.1277e-05 5.41394e-05 8.27325e-05 
1789.9 0 4.15322e-05 -0.000439252 -1.2937e-05 -6.2559e-05 -0.0037409 -6.49947e-05 -3.65838e-06 -0.00110742 5.76922e-06 0.00010618 -0.00013852 -0.00127733 -0.000125802 -0.000213686 -6.63839e-05 -5.72177e-05 -0.00017681 -2.41381e-05 -0.000223663 -6.8434e-05 0.000143851 -3.20941e-05 0.000136681 -0.000122208 7.81376e-05 -5.74473e-05 -9.93154e-06 -5.6087e-05 3.22847e-05 -2.69683e-05 4.99479e-05 7.49309e-05 
1790.25 0 4.99705e-05 -0.000399493 -1.61587e-05 -6.23985e-05 -0.00367438 -6.73575e-05 -2.78696e-06 -0.00118367 8.16627e-06 8.87404e-05 -0.000149777 -0.00134906 -0.000136376 -0.000197202 -5.24197e-05 -5.35115e-05 -0.000170169 -1.20912e-05 -0.000220994 -9.01052e-05 0.000135944 -2.51336e-05 0.000135323 -0.000121418 8.68381e-05 -5.49719e-05 -3.17166e-06 -5.37514e-05 2.38301e-05 -2.4425e-05 4.79322e-05 6.67473e-05 
1790.6 0 5.95118e-05 -0.000359179 -1.7037e-05 -6.11469e-05 -0.00360583 -7.09979e-05 -1.56975e-06 -0.00125474 6.81872e-06 7.00076e-05 -0.000165137 -0.00141969 -0.000144784 -0.000182407 -3.47492e-05 -4.92698e-05 -0.000158685 -2.83207e-06 -0.000221015 -0.000108976 0.000128286 -1.68398e-05 0.000133289 -0.00012079 9.46692e-05 -5.16258e-05 5.19013e-06 -5.44247e-05 1.6398e-05 -2.46694e-05 4.75029e-05 5.94526e-05 
1790.95 0 7.04095e-05 -0.000319598 -1.52624e-05 -5.79422e-05 -0.00353359 -7.44712e-05 3.21816e-06 -0.00132023 7.1197e-07 5.26832e-05 -0.000187136 -0.00148866 -0.000151109 -0.000169935 -1.37643e-05 -4.27195e-05 -0.000144123 5.75017e-06 -0.000224339 -0.000124231 0.000119912 -9.03169e-06 0.000131287 -0.000120936 0.000100985 -4.82754e-05 1.57805e-05 -5.49837e-05 9.76721e-06 -2.62986e-05 4.69866e-05 5.40204e-05 
1791.3 0 8.09117e-05 -0.00028126 -1.28834e-05 -5.25777e-05 -0.00345465 -7.64337e-05 1.09479e-05 -0.00138013 -8.68558e-06 3.96088e-05 -0.000215051 -0.00155601 -0.000154789 -0.000158851 8.37073e-06 -3.39518e-05 -0.00012951 1.62108e-05 -0.000229314 -0.00013502 0.000111226 -3.19613e-06 0.000129631 -0.000121145 0.000105793 -4.66874e-05 2.88856e-05 -5.43966e-05 3.42312e-06 -2.71648e-05 4.60307e-05 4.91174e-05 
1791.65 0 8.90684e-05 -0.000244446 -1.09461e-05 -4.66495e-05 -0.00336931 -7.77982e-05 1.96219e-05 -0.00143599 -1.92551e-05 3.0824e-05 -0.000246539 -0.00162039 -0.000154821 -0.000149089 3.08675e-05 -2.38248e-05 -0.000116801 3.00416e-05 -0.000235005 -0.000141636 0.00010193 1.69619e-06 0.000128253 -0.000120948 0.000109652 -4.74215e-05 4.18605e-05 -5.35657e-05 -1.33778e-06 -2.5693e-05 4.62749e-05 4.4151e-05 
1792 0 9.47841e-05 -0.000210259 -8.86181e-06 -4.06879e-05 -0.00328067 -8.00739e-05 2.71369e-05 -0.00148884 -2.98325e-05 2.41363e-05 -0.00027803 -0.00168322 -0.000151903 -0.000139668 5.37484e-05 -1.32263e-05 -0.000106142 4.76369e-05 -0.000242606 -0.000146346 9.16969e-05 6.84154e-06 0.000126931 -0.000119398 0.00011361 -4.83944e-05 5.27843e-05 -5.24004e-05 -2.33046e-06 -2.21046e-05 4.7411e-05 3.947e-05 
1792.35 0 9.94493e-05 -0.000177655 -6.78638e-06 -3.4775e-05 -0.00319046 -8.17687e-05 2.98136e-05 -0.00153865 -4.01974e-05 1.89299e-05 -0.000308599 -0.00174624 -0.00014725 -0.000130412 7.53956e-05 -2.25066e-06 -9.70819e-05 6.70405e-05 -0.000253723 -0.000151384 8.08001e-05 1.15295e-05 0.000124601 -0.000115506 0.000118128 -4.91429e-05 6.06458e-05 -5.09005e-05 -1.31421e-07 -1.64136e-05 4.8776e-05 3.59033e-05 
1792.7 0 0.000104804 -0.000144431 -5.24699e-06 -3.0111e-05 -0.00310211 -8.24001e-05 2.50138e-05 -0.00158561 -4.94547e-05 1.53399e-05 -0.000338835 -0.00180938 -0.000139508 -0.000122532 9.38082e-05 9.68735e-06 -8.88913e-05 8.35856e-05 -0.000267463 -0.000157186 6.94287e-05 1.53725e-05 0.000119654 -0.000109929 0.000122263 -5.07139e-05 6.53768e-05 -5.02219e-05 2.21895e-06 -8.63882e-06 5.0553e-05 3.47422e-05 
1793.05 0 0.000111608 -0.000109758 -4.30449e-06 -2.75071e-05 -0.00301702 -8.55995e-05 1.27172e-05 -0.00163171 -5.66259e-05 1.17123e-05 -0.000367789 -0.00187264 -0.00012526 -0.000116926 0.000109285 2.34043e-05 -7.95826e-05 9.51107e-05 -0.000281638 -0.000163596 5.84148e-05 1.81089e-05 0.000113512 -0.000103858 0.000126278 -5.39286e-05 6.81223e-05 -5.20459e-05 3.41602e-06 -1.10567e-06 5.25891e-05 3.52288e-05 
1793.4 0 0.000119182 -7.37093e-05 -3.10696e-06 -2.5851e-05 -0.00293256 -9.35048e-05 -5.82653e-06 -0.00167878 -6.03693e-05 6.79985e-06 -0.000393819 -0.0019345 -0.000104908 -0.000112868 0.000122562 3.98375e-05 -6.8145e-05 0.000103995 -0.000296328 -0.00017012 4.78237e-05 1.9328e-05 0.000109088 -9.7034e-05 0.000131914 -5.82779e-05 6.96614e-05 -5.66693e-05 4.231e-06 3.66817e-06 5.4964e-05 3.4773e-05 
1793.75 0 0.000125687 -3.48798e-05 -2.42154e-06 -2.40954e-05 -0.00284613 -0.000104598 -2.94974e-05 -0.00172769 -5.86378e-05 1.1636e-06 -0.000416411 -0.00199298 -8.30654e-05 -0.00011044 0.000134323 5.892e-05 -5.50738e-05 0.000112484 -0.000311744 -0.000177195 3.73088e-05 1.97931e-05 0.000106473 -8.90275e-05 0.000139437 -6.36146e-05 7.08166e-05 -6.10746e-05 5.24772e-06 7.01586e-06 5.81904e-05 3.25515e-05 
1794.1 0 0.00012955 8.86945e-06 -3.5552e-06 -2.34436e-05 -0.00275648 -0.000118424 -5.73779e-05 -0.00177781 -5.12371e-05 -2.95379e-06 -0.000435257 -0.00204745 -6.22191e-05 -0.000109924 0.000146059 7.77416e-05 -4.1218e-05 0.000119952 -0.000326117 -0.000184875 2.78172e-05 1.93889e-05 0.000104228 -7.99156e-05 0.000146241 -7.09527e-05 7.3001e-05 -6.36432e-05 5.98516e-06 1.16686e-05 6.22754e-05 3.01654e-05 
1794.45 0 0.000131329 5.70952e-05 -5.91585e-06 -2.48279e-05 -0.00266078 -0.000132955 -8.59597e-05 -0.00182799 -4.01112e-05 -3.08754e-06 -0.000449329 -0.00209863 -4.40756e-05 -0.000109595 0.000159011 9.44421e-05 -2.53549e-05 0.000124695 -0.000339788 -0.000192729 1.99619e-05 1.83284e-05 0.000101867 -7.03089e-05 0.000150801 -8.05454e-05 7.64184e-05 -6.64687e-05 7.41208e-06 1.67026e-05 6.56453e-05 2.83108e-05 
1794.8 0 0.000132098 0.000107349 -7.54449e-06 -2.6854e-05 -0.002555 -0.000144459 -0.000110221 -0.00187859 -2.97221e-05 2.66189e-07 -0.000459811 -0.00214652 -3.06244e-05 -0.0001067 0.000173382 0.000111509 -6.95673e-06 0.000126372 -0.00035243 -0.000200994 1.41069e-05 1.72007e-05 9.92391e-05 -6.0791e-05 0.000153224 -9.19591e-05 8.02457e-05 -7.09686e-05 1.04892e-05 2.05268e-05 6.64912e-05 2.77544e-05 
1795.15 0 0.000132311 0.000156992 -6.74518e-06 -2.87809e-05 -0.00243864 -0.000152029 -0.00013045 -0.00192875 -2.38569e-05 3.55154e-06 -0.000467181 -0.00219019 -2.25668e-05 -0.000100325 0.000188356 0.000129663 1.3424e-05 0.00012493 -0.000360669 -0.000210711 1.04717e-05 1.60492e-05 9.53998e-05 -5.17014e-05 0.000153797 -0.000103489 8.47894e-05 -7.72169e-05 1.47365e-05 2.24011e-05 6.53781e-05 2.98144e-05 
1795.5 0 0.000131416 0.000204346 -2.78052e-06 -3.08441e-05 -0.00231521 -0.000158665 -0.000146914 -0.00197646 -2.15359e-05 4.49671e-06 -0.000472831 -0.00222999 -1.826e-05 -9.1823e-05 0.000200822 0.000145739 3.31838e-05 0.000120229 -0.000361463 -0.000221604 7.79877e-06 1.42059e-05 9.03621e-05 -4.35523e-05 0.000154535 -0.000114507 8.93714e-05 -8.41705e-05 1.94503e-05 2.14959e-05 6.30565e-05 3.41502e-05 
1795.85 0 0.000128575 0.000248725 4.89103e-06 -3.36457e-05 -0.00218819 -0.000166438 -0.000156017 -0.0020195 -2.06124e-05 2.07385e-06 -0.000478537 -0.00226544 -1.67636e-05 -8.34753e-05 0.000208231 0.000157119 4.5845e-05 0.000112025 -0.000354163 -0.000231136 5.6962e-06 1.06178e-05 8.56115e-05 -3.73538e-05 0.000156331 -0.000124453 9.35693e-05 -8.95276e-05 2.35168e-05 1.75128e-05 5.87418e-05 3.93461e-05 
1796.2 0 0.000123758 0.000289412 1.34813e-05 -3.77845e-05 -0.00205854 -0.000172734 -0.000157891 -0.00205645 -2.03667e-05 -5.19243e-06 -0.00048017 -0.00229546 -1.8582e-05 -7.51582e-05 0.000210141 0.000163671 4.65654e-05 0.000100602 -0.000341358 -0.000238126 4.38694e-06 6.43677e-06 8.1213e-05 -3.37668e-05 0.000159273 -0.000132593 9.86368e-05 -9.15974e-05 2.62222e-05 1.29608e-05 5.20031e-05 4.32088e-05 
1796.55 0 0.00011823 0.000326136 1.85191e-05 -4.16331e-05 -0.00192737 -0.000173883 -0.00015795 -0.00208686 -2.07209e-05 -1.73663e-05 -0.000473609 -0.00231977 -2.25231e-05 -6.47109e-05 0.000207164 0.000165772 3.6498e-05 8.6345e-05 -0.00032791 -0.000243496 2.97526e-06 3.75249e-06 7.67735e-05 -3.13889e-05 0.000162769 -0.000139032 0.000104984 -9.16501e-05 2.82737e-05 1.07283e-05 4.33447e-05 4.53471e-05 
1796.9 0 0.00011313 0.000359082 1.90698e-05 -4.25934e-05 -0.00179822 -0.0001701 -0.00016099 -0.00211122 -2.31724e-05 -3.40307e-05 -0.000460796 -0.00234015 -2.60897e-05 -5.41313e-05 0.000200128 0.000164199 2.23952e-05 7.03692e-05 -0.000318045 -0.000246942 4.10552e-07 2.03517e-06 7.32032e-05 -2.84871e-05 0.000165698 -0.000144613 0.000111 -9.25508e-05 3.01481e-05 1.17803e-05 3.34033e-05 4.73574e-05 
1797.25 0 0.000108504 0.000390097 1.75689e-05 -4.11063e-05 -0.00167292 -0.000163734 -0.000166394 -0.00213165 -2.872e-05 -5.31575e-05 -0.000444397 -0.0023574 -2.94423e-05 -4.71347e-05 0.000189386 0.000160026 1.02035e-05 5.50633e-05 -0.000310121 -0.000247083 -2.55889e-06 -8.01474e-07 7.08769e-05 -2.52927e-05 0.000168003 -0.000149901 0.000116978 -9.45812e-05 3.1442e-05 1.58692e-05 2.36376e-05 4.98354e-05 
1797.6 0 0.00010345 0.000421118 1.64469e-05 -3.87636e-05 -0.00155016 -0.000157037 -0.000171739 -0.00214976 -3.51575e-05 -7.16244e-05 -0.000425232 -0.00237146 -3.56593e-05 -4.38289e-05 0.000175704 0.000152918 1.78765e-06 4.14227e-05 -0.000298838 -0.0002456 -5.03064e-06 -5.37518e-06 6.96399e-05 -2.35622e-05 0.000169472 -0.000153087 0.000123798 -9.73267e-05 3.15682e-05 2.08313e-05 1.45602e-05 5.27763e-05 
1797.95 0 9.83712e-05 0.000452807 1.60465e-05 -3.64871e-05 -0.00142803 -0.000151618 -0.000174514 -0.00216648 -4.1385e-05 -8.88373e-05 -0.000402517 -0.00238114 -4.45131e-05 -4.17773e-05 0.000161545 0.000141113 -2.45783e-06 2.8167e-05 -0.000284261 -0.000245006 -7.49852e-06 -1.02874e-05 7.13915e-05 -2.42385e-05 0.000170524 -0.000154277 0.000129411 -0.000101021 3.14493e-05 2.45197e-05 5.27232e-06 5.52279e-05 
1798.3 0 9.43661e-05 0.0004857 1.55622e-05 -3.4421e-05 -0.00130681 -0.000144637 -0.000173175 -0.00218167 -4.82885e-05 -0.000107029 -0.000377495 -0.00238447 -5.25672e-05 -3.81505e-05 0.000146985 0.00012356 -4.11458e-06 1.48164e-05 -0.000270243 -0.000244656 -9.11725e-06 -1.37174e-05 7.6413e-05 -2.61188e-05 0.000172587 -0.000154409 0.000133072 -0.000105326 3.17563e-05 2.67901e-05 -4.02509e-06 5.56759e-05 
1798.65 0 9.13317e-05 0.000520511 1.44919e-05 -3.2218e-05 -0.00118807 -0.00013471 -0.000168917 -0.00219379 -5.50065e-05 -0.000126719 -0.000353808 -0.00238254 -5.73945e-05 -3.32913e-05 0.000130914 0.000101348 -7.48656e-06 1.47239e-06 -0.000257056 -0.000241058 -9.02411e-06 -1.46433e-05 8.22342e-05 -2.67188e-05 0.000174374 -0.000154457 0.000136825 -0.000109141 3.16443e-05 2.86606e-05 -1.16971e-05 5.42761e-05 
1799 0 9.03796e-05 0.000556949 1.28908e-05 -3.05105e-05 -0.00107076 -0.00012354 -0.000164971 -0.00220202 -6.12057e-05 -0.000144454 -0.000332666 -0.00237673 -5.94096e-05 -2.86555e-05 0.000114423 7.69163e-05 -1.62086e-05 -1.16954e-05 -0.000240985 -0.000233639 -7.28505e-06 -1.39414e-05 8.72211e-05 -2.41409e-05 0.000173809 -0.000154693 0.00014022 -0.000112286 3.20979e-05 3.10152e-05 -1.60293e-05 5.26165e-05 
1799.35 0 9.1116e-05 0.000592301 1.07695e-05 -3.00416e-05 -0.000950946 -0.000113516 -0.000165963 -0.00220673 -6.83531e-05 -0.00015833 -0.000314218 -0.00236963 -6.18391e-05 -2.47232e-05 9.92862e-05 5.11524e-05 -2.97136e-05 -2.56761e-05 -0.00022207 -0.000223999 -5.85029e-06 -1.27479e-05 9.21163e-05 -1.87117e-05 0.00017202 -0.000154739 0.000140216 -0.00011489 3.32368e-05 3.40894e-05 -1.66469e-05 5.27322e-05 
1799.7 0 9.21604e-05 0.000625025 7.59035e-06 -3.07745e-05 -0.000825575 -0.00010685 -0.000172688 -0.00220804 -7.75168e-05 -0.000167388 -0.00029817 -0.00236239 -6.57839e-05 -2.12235e-05 8.56141e-05 2.35212e-05 -4.5391e-05 -4.21101e-05 -0.000203409 -0.000211442 -7.40284e-06 -1.19558e-05 9.71206e-05 -1.30912e-05 0.000169491 -0.000155898 0.000137996 -0.000115277 3.31949e-05 3.87743e-05 -1.45868e-05 5.43086e-05 
1800.05 0 9.42908e-05 0.000655087 4.41644e-06 -3.11736e-05 -0.000697827 -0.000103237 -0.000182341 -0.00220686 -8.89718e-05 -0.000170341 -0.000282603 -0.00235354 -6.7875e-05 -1.73173e-05 7.13495e-05 -5.59335e-06 -6.20748e-05 -6.01751e-05 -0.000187864 -0.000195825 -1.18927e-05 -1.30762e-05 0.000102204 -8.76896e-06 0.00016552 -0.000157944 0.000135879 -0.000113911 3.05085e-05 4.5337e-05 -1.21583e-05 5.52802e-05 
1800.4 0 9.70707e-05 0.00068174 2.43181e-06 -2.99169e-05 -0.000571935 -0.000101476 -0.000192795 -0.00220374 -0.000102787 -0.000167518 -0.000267628 -0.00234439 -6.84934e-05 -1.46948e-05 5.46712e-05 -3.21245e-05 -7.76626e-05 -7.65715e-05 -0.000177473 -0.000178149 -1.6574e-05 -1.63091e-05 0.000109312 -7.55297e-06 0.000160896 -0.000160219 0.000132302 -0.00011177 2.51814e-05 5.27284e-05 -1.1789e-05 5.47613e-05 
1800.75 0 9.88679e-05 0.000704975 9.62278e-08 -2.78178e-05 -0.000448876 -0.000100312 -0.000203669 -0.00219837 -0.000117648 -0.000159536 -0.000254198 -0.00233828 -7.10475e-05 -1.66863e-05 3.66422e-05 -5.19381e-05 -8.98724e-05 -8.90456e-05 -0.000170708 -0.000161157 -2.02629e-05 -2.01346e-05 0.000118802 -9.71115e-06 0.000156605 -0.000162385 0.000125535 -0.000108833 1.95969e-05 5.99993e-05 -1.26541e-05 5.29798e-05 
1801.1 0 0.000101138 0.000725689 -3.12586e-06 -2.63984e-05 -0.000327005 -9.93257e-05 -0.000214021 -0.0021915 -0.00013182 -0.000148538 -0.000242753 -0.00233509 -7.56831e-05 -2.34298e-05 2.02891e-05 -6.37652e-05 -9.7736e-05 -9.77138e-05 -0.000163428 -0.000147584 -2.4657e-05 -2.49638e-05 0.000127445 -1.30732e-05 0.000154092 -0.00016292 0.000115795 -0.000106248 1.55394e-05 6.67431e-05 -1.32213e-05 5.07766e-05 
1801.45 0 0.000105724 0.00074457 -5.75895e-06 -2.56534e-05 -0.000205772 -0.000100915 -0.000223199 -0.00218438 -0.0001436 -0.000137431 -0.000234445 -0.0023307 -8.08487e-05 -3.23543e-05 7.49243e-06 -6.61365e-05 -0.000101137 -0.000103187 -0.000154416 -0.000136986 -3.03176e-05 -3.03497e-05 0.000133559 -1.66983e-05 0.000152509 -0.000160253 0.000104576 -0.000105632 1.26299e-05 7.35923e-05 -1.35693e-05 4.98202e-05 
1801.8 0 0.000111968 0.000762323 -7.74869e-06 -2.54852e-05 -8.67829e-05 -0.000107089 -0.000231443 -0.00217704 -0.000153143 -0.000128177 -0.000227414 -0.00232181 -8.61694e-05 -4.13121e-05 -7.30747e-07 -6.18764e-05 -0.000100935 -0.000103436 -0.00014567 -0.000128122 -3.6166e-05 -3.47043e-05 0.000139578 -2.09437e-05 0.00015038 -0.000153742 9.445e-05 -0.000106722 1.07744e-05 7.97794e-05 -1.41198e-05 5.05276e-05 
1802.15 0 0.000117949 0.000779532 -8.89185e-06 -2.53691e-05 2.81894e-05 -0.000115559 -0.000239378 -0.00216776 -0.00016029 -0.000121749 -0.000219815 -0.00230751 -9.00415e-05 -4.82862e-05 -3.97154e-06 -5.63955e-05 -9.72687e-05 -9.67207e-05 -0.00013641 -0.00012131 -4.22438e-05 -3.88325e-05 0.000146951 -2.38901e-05 0.000150008 -0.000143856 8.68082e-05 -0.000107287 9.26086e-06 8.24391e-05 -1.62938e-05 5.02948e-05 
1802.5 0 0.000122095 0.000794928 -7.86144e-06 -2.39262e-05 0.000138461 -0.000125676 -0.00024659 -0.00215544 -0.000162185 -0.000114666 -0.000211548 -0.00228755 -9.07348e-05 -5.12994e-05 -3.02479e-06 -5.06872e-05 -9.00951e-05 -8.54592e-05 -0.00012502 -0.000115024 -4.87527e-05 -4.29605e-05 0.00015617 -2.31739e-05 0.000153188 -0.00013216 8.26865e-05 -0.00010478 7.47286e-06 8.2274e-05 -2.04211e-05 4.68615e-05 
1802.85 0 0.000124897 0.000807917 -6.18088e-06 -2.06998e-05 0.000243816 -0.000138009 -0.000251607 -0.0021407 -0.000158382 -0.000101692 -0.000202335 -0.00226083 -8.92486e-05 -5.08771e-05 1.02452e-06 -4.32499e-05 -8.08182e-05 -7.29946e-05 -0.000115221 -0.000109139 -5.4588e-05 -4.53317e-05 0.000167018 -1.85175e-05 0.000159469 -0.000119904 8.27359e-05 -9.91546e-05 5.76386e-06 8.19371e-05 -2.58944e-05 4.15973e-05 
1803.2 0 0.000127978 0.000819894 -6.38744e-06 -1.78237e-05 0.000344016 -0.000149732 -0.000253582 -0.00212421 -0.000151444 -8.15023e-05 -0.000193805 -0.00222823 -8.60351e-05 -5.00066e-05 8.21124e-06 -3.42253e-05 -6.96364e-05 -6.10586e-05 -0.00011128 -0.000104453 -5.90059e-05 -4.56434e-05 0.000176966 -1.10992e-05 0.000167594 -0.000107338 8.42797e-05 -9.11313e-05 4.02992e-06 8.16022e-05 -3.18013e-05 3.70901e-05 
1803.55 0 0.000132363 0.000832287 -8.29698e-06 -1.75937e-05 0.000439691 -0.000158226 -0.000253723 -0.00210437 -0.00014259 -5.4647e-05 -0.000188012 -0.00218914 -8.18544e-05 -5.01757e-05 1.75147e-05 -2.52171e-05 -5.64268e-05 -4.9893e-05 -0.000111225 -9.87563e-05 -6.22666e-05 -4.50838e-05 0.000183107 -2.57135e-06 0.000176271 -9.49716e-05 8.52535e-05 -8.19652e-05 9.19879e-08 8.12338e-05 -3.69951e-05 3.39149e-05 
1803.9 0 0.000137278 0.000844147 -9.10296e-06 -2.05807e-05 0.000530542 -0.000164707 -0.000253127 -0.00208011 -0.000133305 -2.10388e-05 -0.000184642 -0.00214285 -7.93065e-05 -5.14854e-05 2.62813e-05 -1.71312e-05 -4.09738e-05 -3.94088e-05 -0.000111649 -9.03842e-05 -6.50018e-05 -4.47176e-05 0.000184564 4.71481e-06 0.000184127 -8.17921e-05 8.63269e-05 -7.3654e-05 -7.56854e-06 8.07564e-05 -4.14049e-05 3.14292e-05 
1804.25 0 0.000140776 0.000855469 -5.72231e-06 -2.66184e-05 0.000616852 -0.00017103 -0.00025113 -0.00205395 -0.000126493 1.98128e-05 -0.000182639 -0.00209175 -8.18646e-05 -5.41574e-05 3.26886e-05 -8.96424e-06 -2.49464e-05 -2.98022e-05 -0.00011216 -8.07049e-05 -6.76451e-05 -4.46938e-05 0.000182718 9.47076e-06 0.000189745 -6.89804e-05 8.7519e-05 -6.87569e-05 -1.7096e-05 7.98118e-05 -4.64919e-05 2.93065e-05 
1804.6 0 0.000143194 0.000868277 1.22431e-06 -3.5516e-05 0.000699427 -0.000177079 -0.000247039 -0.00202829 -0.00012295 6.42473e-05 -0.0001814 -0.00203822 -9.04158e-05 -5.92045e-05 3.59579e-05 1.32046e-06 -1.0202e-05 -2.07262e-05 -0.000113853 -7.24958e-05 -7.07153e-05 -4.5135e-05 0.000180159 1.2265e-05 0.000194044 -5.83375e-05 8.85937e-05 -6.74961e-05 -2.60445e-05 7.92565e-05 -5.22554e-05 2.72168e-05 
1804.95 0 0.000144775 0.000882611 9.08268e-06 -4.66222e-05 0.000779526 -0.000180622 -0.000242308 -0.00200415 -0.000121441 0.000107347 -0.000179582 -0.00198457 -0.00010081 -6.65449e-05 3.83059e-05 1.18568e-05 6.03369e-06 -1.26707e-05 -0.00011412 -6.75987e-05 -7.34255e-05 -4.5073e-05 0.000177926 1.39121e-05 0.000198731 -5.00264e-05 8.966e-05 -6.7917e-05 -3.4244e-05 7.95495e-05 -5.66975e-05 2.49279e-05 
1805.3 0 0.000144395 0.000897856 1.70268e-05 -5.86628e-05 0.000859479 -0.000180912 -0.000238276 -0.00198362 -0.000121798 0.000145542 -0.000177104 -0.00193197 -0.00011099 -7.42374e-05 4.24178e-05 1.908e-05 2.96302e-05 -7.57576e-06 -0.000108812 -6.56309e-05 -7.43639e-05 -4.34801e-05 0.000176079 1.47735e-05 0.000204461 -4.34979e-05 9.03188e-05 -7.01329e-05 -4.29054e-05 7.86968e-05 -5.9929e-05 2.14561e-05 
1805.65 0 0.000140909 0.000912426 2.50027e-05 -7.05593e-05 0.000940296 -0.000177572 -0.000233825 -0.00196695 -0.000124098 0.000178791 -0.00017366 -0.00188159 -0.000122829 -8.05855e-05 4.85857e-05 2.13966e-05 6.17198e-05 -5.22009e-06 -9.72888e-05 -6.59635e-05 -7.37777e-05 -3.98434e-05 0.000174592 1.37006e-05 0.000210205 -3.71087e-05 9.07333e-05 -7.44664e-05 -5.28116e-05 7.64881e-05 -6.33032e-05 1.70945e-05 
1806 0 0.000134413 0.000923932 3.23323e-05 -8.09876e-05 0.00102065 -0.000170681 -0.000228343 -0.00195124 -0.000125528 0.00021026 -0.000167741 -0.00183478 -0.00013583 -8.41726e-05 5.62324e-05 1.84161e-05 9.77875e-05 -5.35493e-06 -8.39217e-05 -7.0208e-05 -7.27793e-05 -3.40713e-05 0.000173631 1.28352e-05 0.000214361 -3.17077e-05 9.24236e-05 -8.01043e-05 -6.31458e-05 7.36123e-05 -6.68672e-05 1.21246e-05 
1806.35 0 0.000128694 0.000932482 3.84828e-05 -8.9224e-05 0.00109907 -0.000161681 -0.000222697 -0.00193377 -0.000123738 0.000239959 -0.000159849 -0.00179133 -0.000146443 -8.45382e-05 6.29751e-05 1.18492e-05 0.000134437 -7.16863e-06 -7.30433e-05 -7.93844e-05 -7.09728e-05 -2.75382e-05 0.000172099 1.49695e-05 0.000217014 -2.84242e-05 9.64987e-05 -8.59239e-05 -7.29359e-05 6.92299e-05 -6.98886e-05 6.41188e-06 
1806.7 0 0.00012646 0.000940669 4.34468e-05 -9.47795e-05 0.00117415 -0.000151191 -0.000216207 -0.00191489 -0.000118486 0.000266767 -0.000150975 -0.00175438 -0.000153298 -8.15697e-05 6.76927e-05 3.81049e-06 0.0001708 -8.27533e-06 -6.40818e-05 -9.12635e-05 -6.84205e-05 -2.06974e-05 0.000167864 1.96676e-05 0.000220456 -2.61705e-05 0.000101719 -9.11657e-05 -8.26277e-05 6.33872e-05 -7.30076e-05 1.04855e-06 
1807.05 0 0.000126683 0.000949551 4.69196e-05 -9.84789e-05 0.00124614 -0.000140845 -0.000208764 -0.00189439 -0.000112497 0.000290309 -0.000142332 -0.00172363 -0.000156165 -7.56232e-05 7.24945e-05 -3.4804e-06 0.000204459 -9.41952e-06 -5.5153e-05 -0.000103839 -6.5956e-05 -1.44828e-05 0.000161519 2.70582e-05 0.000225506 -2.53864e-05 0.000106086 -9.52469e-05 -9.19686e-05 5.73384e-05 -7.73521e-05 -3.79663e-06 
1807.4 0 0.000127929 0.000957625 4.81394e-05 -0.00010269 0.00131717 -0.000131845 -0.000201007 -0.00187036 -0.000109552 0.000308966 -0.000133802 -0.00169361 -0.000154828 -6.54249e-05 7.85083e-05 -9.04952e-06 0.000230721 -1.08138e-05 -4.56643e-05 -0.000116212 -6.36956e-05 -9.9191e-06 0.000155383 3.52829e-05 0.000229622 -2.52158e-05 0.000108312 -9.71202e-05 -9.95645e-05 5.1289e-05 -8.1003e-05 -7.94996e-06 
1807.75 0 0.000127886 0.000964324 4.76165e-05 -0.000107978 0.00138779 -0.000125627 -0.000192199 -0.00184393 -0.00010836 0.000322331 -0.000122594 -0.00166004 -0.000152652 -5.14888e-05 8.4458e-05 -1.38601e-05 0.000248202 -1.12286e-05 -3.60796e-05 -0.00012639 -6.19735e-05 -7.15606e-06 0.000150703 3.97973e-05 0.000230179 -2.36222e-05 0.000109176 -9.55826e-05 -0.00010601 4.5054e-05 -8.3147e-05 -1.13823e-05 
1808.1 0 0.000125399 0.000970461 4.62286e-05 -0.000113794 0.00145668 -0.000125141 -0.000182573 -0.00181755 -0.000104183 0.000331359 -0.000105974 -0.00162151 -0.00015368 -3.74e-05 8.95556e-05 -1.54035e-05 0.000258435 -1.00307e-05 -2.71815e-05 -0.000134281 -6.1471e-05 -6.36112e-06 0.000146858 4.05817e-05 0.000227499 -1.99699e-05 0.000109877 -9.09064e-05 -0.000111554 3.88122e-05 -8.59533e-05 -1.50143e-05 
1808.45 0 0.000120661 0.000976192 4.49131e-05 -0.000119274 0.0015227 -0.000129358 -0.000174195 -0.00179036 -9.67067e-05 0.00033499 -8.42655e-05 -0.00158088 -0.000157273 -2.46342e-05 9.49638e-05 -1.1567e-05 0.000263134 -5.55964e-06 -1.98888e-05 -0.000141705 -6.3186e-05 -7.08327e-06 0.000142513 4.01928e-05 0.000223535 -1.54e-05 0.000109564 -8.47203e-05 -0.000116499 3.30415e-05 -9.0924e-05 -1.93595e-05 
1808.8 0 0.000114416 0.000981142 4.50542e-05 -0.000123094 0.00158667 -0.000134591 -0.000167442 -0.0017616 -8.86614e-05 0.000333184 -5.96003e-05 -0.00154033 -0.000161888 -1.34228e-05 0.000101162 -4.56016e-06 0.000263213 1.00319e-06 -1.21756e-05 -0.000148533 -6.79127e-05 -7.82803e-06 0.000136451 4.01942e-05 0.000217609 -1.20675e-05 0.000107196 -7.8883e-05 -0.000121288 2.96266e-05 -9.81213e-05 -2.55633e-05 
1809.15 0 0.000109089 0.000986579 4.59274e-05 -0.000124926 0.00164933 -0.000138947 -0.000163814 -0.00173181 -8.07907e-05 0.000327939 -3.44595e-05 -0.00150097 -0.000167567 -3.47154e-06 0.000106403 4.08897e-06 0.000257996 7.03852e-06 -1.04633e-06 -0.000153684 -7.44058e-05 -7.43249e-06 0.000128956 4.21751e-05 0.00020783 -9.96937e-06 0.000103856 -7.46904e-05 -0.000124448 2.92316e-05 -0.00010507 -3.32759e-05 
1809.5 0 0.000106106 0.000991769 4.66115e-05 -0.000125825 0.00170915 -0.000142012 -0.000165176 -0.00170085 -7.3778e-05 0.000321645 -1.19522e-05 -0.00146487 -0.000172881 6.8436e-06 0.000110572 1.47601e-05 0.000247834 1.14165e-05 1.35731e-05 -0.000157614 -8.10311e-05 -6.06085e-06 0.000121009 4.60196e-05 0.000195071 -7.57696e-06 0.000100339 -7.06875e-05 -0.000125254 3.01771e-05 -0.000109129 -4.04993e-05 
1809.85 0 0.000104822 0.00099412 4.92719e-05 -0.000126784 0.00176583 -0.000143609 -0.000169644 -0.00166818 -6.87363e-05 0.000316769 4.90165e-06 -0.00143282 -0.00017736 1.81144e-05 0.00011259 2.85939e-05 0.000233423 1.47171e-05 2.97754e-05 -0.000159906 -8.7739e-05 -4.26285e-06 0.000112426 5.05362e-05 0.000180105 -3.47029e-06 9.68788e-05 -6.52211e-05 -0.000124573 3.05481e-05 -0.000112033 -4.64862e-05 
1810.2 0 0.000106411 0.000993458 5.55633e-05 -0.000127068 0.00182085 -0.000145836 -0.000176761 -0.00163417 -6.3952e-05 0.000314416 1.44661e-05 -0.00140215 -0.000184479 2.74157e-05 0.000112077 4.55915e-05 0.000215797 1.82199e-05 4.58663e-05 -0.000160183 -9.52015e-05 -1.3447e-06 0.000103114 5.54872e-05 0.00016346 2.44581e-06 9.35018e-05 -5.82401e-05 -0.000122319 3.00447e-05 -0.000116131 -5.13877e-05 
1810.55 0 0.000112329 0.000989867 6.35061e-05 -0.000125724 0.00187619 -0.000152101 -0.000187362 -0.00159795 -5.71591e-05 0.000312167 1.68852e-05 -0.00136844 -0.000194843 3.17263e-05 0.000112128 6.28156e-05 0.000197673 2.21939e-05 6.37341e-05 -0.000160725 -0.00010184 3.43028e-06 9.2696e-05 5.9809e-05 0.000146749 8.98932e-06 9.06401e-05 -4.953e-05 -0.00011811 3.06129e-05 -0.000120947 -5.6212e-05 
1810.9 0 0.00011928 0.000982582 7.13804e-05 -0.000122921 0.00193137 -0.000163939 -0.000198451 -0.00155698 -4.75012e-05 0.000306762 1.47618e-05 -0.00132949 -0.00020459 3.34573e-05 0.00011452 7.70337e-05 0.000181215 2.51024e-05 8.42983e-05 -0.000161468 -0.000105005 9.08655e-06 8.14775e-05 6.07698e-05 0.000131837 1.41773e-05 8.88869e-05 -4.00473e-05 -0.000112686 3.35805e-05 -0.000125858 -6.0113e-05 
1811.25 0 0.000123573 0.000972004 7.89573e-05 -0.000118675 0.00198308 -0.000178138 -0.000205083 -0.00151225 -3.65624e-05 0.000298553 1.13724e-05 -0.00128529 -0.00021075 3.463e-05 0.000118183 8.58654e-05 0.000167906 2.8074e-05 0.000103931 -0.00015755 -0.000104561 1.29849e-05 7.03787e-05 5.83799e-05 0.00011893 1.7721e-05 8.74258e-05 -3.09376e-05 -0.000106013 3.7523e-05 -0.000130789 -6.15679e-05 
1811.6 0 0.000124344 0.000961104 8.53442e-05 -0.00011307 0.00202792 -0.000191594 -0.000206942 -0.0014646 -2.55192e-05 0.00028938 6.85878e-06 -0.00123842 -0.000213404 3.43397e-05 0.000120978 8.83776e-05 0.000158124 3.48247e-05 0.000119429 -0.000147901 -0.000101562 1.28372e-05 5.96755e-05 5.49813e-05 0.000106387 2.17157e-05 8.48094e-05 -2.25344e-05 -9.79307e-05 4.05215e-05 -0.000134477 -6.13378e-05 
1811.95 0 0.000122851 0.000952417 8.98555e-05 -0.000106787 0.00206553 -0.00020424 -0.000208382 -0.00141297 -1.37069e-05 0.000279981 -3.04166e-07 -0.00119389 -0.000213064 3.1788e-05 0.000120321 8.43834e-05 0.000149738 4.52792e-05 0.000130595 -0.00013611 -9.70993e-05 1.0482e-05 5.04437e-05 5.19008e-05 9.31752e-05 2.73179e-05 8.1007e-05 -1.57384e-05 -8.96913e-05 4.25716e-05 -0.000137314 -6.03025e-05 
1812.3 0 0.000120315 0.000946083 9.3376e-05 -0.000101239 0.00209835 -0.000215497 -0.000211615 -0.00135999 -1.60099e-06 0.000270539 -1.0366e-05 -0.00115276 -0.00020973 2.8568e-05 0.000114439 7.66119e-05 0.000140155 5.66796e-05 0.000139176 -0.000125118 -9.26107e-05 9.59031e-06 4.29309e-05 4.9992e-05 8.07543e-05 3.3227e-05 7.66256e-05 -1.05453e-05 -8.16628e-05 4.34401e-05 -0.000140087 -5.8359e-05 
1812.65 0 0.000117197 0.000940314 9.6368e-05 -9.64661e-05 0.00212919 -0.000224097 -0.00021411 -0.00130751 9.20389e-06 0.000261947 -2.33827e-05 -0.00111394 -0.000204992 2.63186e-05 0.000102882 6.86962e-05 0.000128155 6.98469e-05 0.000146922 -0.000116954 -8.92983e-05 9.83047e-06 3.66746e-05 4.9527e-05 7.03842e-05 3.87527e-05 7.21431e-05 -5.92544e-06 -7.2985e-05 4.12645e-05 -0.000139962 -5.59282e-05 
1813 0 0.000114416 0.000934094 9.92902e-05 -9.20283e-05 0.00216219 -0.000230073 -0.00021342 -0.00125216 1.79886e-05 0.000255654 -3.92522e-05 -0.00107837 -0.000199241 2.41249e-05 8.60913e-05 6.26592e-05 0.000112871 8.66495e-05 0.000154737 -0.000111075 -8.74965e-05 9.41138e-06 3.25819e-05 4.9585e-05 6.04957e-05 4.38427e-05 6.7674e-05 -1.46659e-06 -6.38446e-05 3.56694e-05 -0.000135784 -5.32674e-05 
1813.35 0 0.00011248 0.000927007 0.000102476 -8.74706e-05 0.00219961 -0.000234706 -0.00020961 -0.00119177 2.68364e-05 0.00025248 -5.78873e-05 -0.00104503 -0.000191831 2.20501e-05 6.60515e-05 5.98215e-05 9.54687e-05 0.000104939 0.000163761 -0.000106416 -8.75908e-05 9.17616e-06 3.06546e-05 5.07736e-05 4.96302e-05 4.8682e-05 6.43459e-05 3.00125e-06 -5.43883e-05 2.83515e-05 -0.000129895 -5.09521e-05 
1813.7 0 0.000111233 0.000917569 0.000105318 -8.20045e-05 0.00223811 -0.000239031 -0.000204579 -0.00112855 3.78233e-05 0.000251864 -7.85066e-05 -0.0010103 -0.000183542 2.23785e-05 4.61916e-05 6.01003e-05 7.76564e-05 0.000121249 0.000172868 -0.000104739 -8.9915e-05 1.05642e-05 3.00715e-05 5.46513e-05 3.83682e-05 5.439e-05 6.27357e-05 6.53088e-06 -4.39669e-05 2.35497e-05 -0.000123502 -4.89277e-05 
1814.05 0 0.000109946 0.000905424 0.00010796 -7.59729e-05 0.00227142 -0.000244491 -0.000200315 -0.00106612 4.90708e-05 0.000252107 -9.80121e-05 -0.000973593 -0.000175555 2.6484e-05 2.96989e-05 6.06675e-05 5.91646e-05 0.000135476 0.000179881 -0.000105427 -9.34267e-05 1.16548e-05 3.10672e-05 6.03476e-05 2.73001e-05 6.15268e-05 6.06202e-05 9.15328e-06 -3.21707e-05 2.45718e-05 -0.000116954 -4.67465e-05 
1814.4 0 0.00010762 0.000892853 0.000111392 -7.11381e-05 0.00229796 -0.000251524 -0.000197379 -0.0010035 5.76062e-05 0.000252306 -0.000113102 -0.000937902 -0.000166515 3.42222e-05 1.51615e-05 5.92686e-05 4.11692e-05 0.000148367 0.000186666 -0.000105856 -9.64449e-05 1.0427e-05 3.28326e-05 6.55408e-05 1.64665e-05 6.88877e-05 5.79645e-05 1.23623e-05 -2.01693e-05 3.12364e-05 -0.000111256 -4.46934e-05 
1814.75 0 0.000104903 0.000882112 0.000115738 -6.82331e-05 0.00232107 -0.000260019 -0.000196502 -0.000939932 6.3285e-05 0.000252781 -0.000122668 -0.000905484 -0.000154138 4.33067e-05 -1.00201e-06 5.51246e-05 2.62804e-05 0.000159534 0.000194899 -0.000106857 -9.81258e-05 8.83487e-06 3.31793e-05 6.83836e-05 5.41849e-06 7.53132e-05 5.62613e-05 1.64985e-05 -8.28511e-06 4.07422e-05 -0.00010498 -4.23347e-05 
1815.1 0 0.000103539 0.000872605 0.000119921 -6.67359e-05 0.00234513 -0.000269753 -0.000197861 -0.000875764 6.72142e-05 0.000255816 -0.000126784 -0.000875631 -0.00013837 5.16224e-05 -1.73188e-05 4.78837e-05 1.51524e-05 0.000169431 0.000201604 -0.000109484 -9.91031e-05 8.14069e-06 3.17724e-05 6.92e-05 -6.02989e-06 8.16642e-05 5.51844e-05 1.98088e-05 4.45073e-06 4.95305e-05 -9.75866e-05 -3.86866e-05 
1815.45 0 0.000103712 0.000861329 0.000123727 -6.50096e-05 0.00237096 -0.000278343 -0.000202253 -0.00081024 6.83429e-05 0.000263145 -0.000126463 -0.00084757 -0.00011983 5.82164e-05 -3.09133e-05 4.1079e-05 6.568e-06 0.00017654 0.000204014 -0.000112299 -0.000100393 8.47693e-06 3.03273e-05 7.0793e-05 -1.78406e-05 8.91873e-05 5.40482e-05 2.13935e-05 1.67762e-05 5.52793e-05 -8.95231e-05 -3.38648e-05 
1815.8 0 0.000104285 0.000846474 0.000126756 -6.39786e-05 0.00239453 -0.000283973 -0.000209287 -0.000744077 6.44366e-05 0.000272114 -0.000124652 -0.000820372 -0.000101088 6.33782e-05 -4.39123e-05 3.71369e-05 1.29303e-08 0.000177872 0.000203355 -0.000112179 -0.000102488 9.41356e-06 2.95554e-05 7.37364e-05 -2.88462e-05 9.68176e-05 5.29214e-05 2.31102e-05 2.57264e-05 5.80406e-05 -8.09048e-05 -2.72535e-05 
1816.15 0 0.000104033 0.000829053 0.000128334 -6.47412e-05 0.00241136 -0.000287771 -0.000216772 -0.00067809 5.52935e-05 0.000278434 -0.00012342 -0.000792903 -8.66179e-05 6.91967e-05 -5.78999e-05 3.55623e-05 -5.83369e-06 0.000175737 0.000202517 -0.000106186 -0.000104887 1.06191e-05 2.85763e-05 7.70872e-05 -3.78457e-05 0.000103042 5.16213e-05 2.67993e-05 3.01623e-05 6.01869e-05 -7.39532e-05 -1.74196e-05 
1816.5 0 0.0001032 0.000810058 0.000129092 -6.57259e-05 0.0024199 -0.0002923 -0.000222907 -0.000613362 4.33251e-05 0.000282024 -0.00012175 -0.000766133 -7.99901e-05 7.59635e-05 -7.09686e-05 3.65511e-05 -1.24044e-05 0.000174143 0.000202848 -9.27365e-05 -0.000106094 1.29175e-05 2.72468e-05 7.96514e-05 -4.50869e-05 0.000107984 4.86277e-05 3.22467e-05 3.09827e-05 6.30205e-05 -6.89323e-05 -6.72699e-06 
1816.85 0 0.000102664 0.000789267 0.000129577 -6.56794e-05 0.00242265 -0.00029616 -0.000226898 -0.000551132 3.21673e-05 0.000285882 -0.000118704 -0.000740211 -8.20825e-05 8.31936e-05 -8.1566e-05 3.79501e-05 -2.07483e-05 0.000172006 0.000204461 -7.53641e-05 -0.000104412 1.546e-05 2.64452e-05 8.19519e-05 -5.18375e-05 0.000111342 4.33612e-05 3.95021e-05 3.05411e-05 6.52692e-05 -6.47805e-05 1.50561e-06 
1817.2 0 0.000100574 0.000767582 0.000129 -6.50966e-05 0.00242329 -0.000296376 -0.000228441 -0.000489939 2.46522e-05 0.00028845 -0.000112905 -0.000711463 -9.01529e-05 8.98885e-05 -8.78848e-05 3.55167e-05 -3.34355e-05 0.00016874 0.000207226 -6.12024e-05 -9.97745e-05 1.55353e-05 2.58118e-05 8.45286e-05 -5.89962e-05 0.000113616 3.72263e-05 4.87278e-05 3.06345e-05 6.57666e-05 -6.08439e-05 6.88188e-06 
1817.55 0 9.65318e-05 0.000746012 0.000127619 -6.55042e-05 0.00242399 -0.000294444 -0.000228447 -0.000427408 2.11406e-05 0.000288217 -0.000102863 -0.000676856 -9.75728e-05 9.70184e-05 -8.89303e-05 2.70618e-05 -5.06487e-05 0.00016514 0.000209456 -5.24809e-05 -9.34202e-05 1.30033e-05 2.34857e-05 8.586e-05 -6.53812e-05 0.000115278 3.13091e-05 5.90059e-05 3.05213e-05 6.43717e-05 -5.67362e-05 1.04669e-05 
1817.9 0 9.27683e-05 0.000724246 0.00012671 -6.70463e-05 0.00242502 -0.000292135 -0.000226804 -0.000364204 2.01932e-05 0.000285792 -8.93543e-05 -0.000635817 -0.000100363 0.000107403 -8.5821e-05 1.4604e-05 -6.77956e-05 0.000159768 0.000207607 -4.70882e-05 -8.75322e-05 1.06786e-05 1.89937e-05 8.57907e-05 -7.00651e-05 0.000114766 2.50904e-05 6.84584e-05 3.02535e-05 6.20176e-05 -5.22664e-05 1.4031e-05 
1818.25 0 8.99933e-05 0.000700884 0.000126922 -6.85937e-05 0.00242533 -0.000287333 -0.000220672 -0.000304083 1.98191e-05 0.000283321 -7.43765e-05 -0.000589221 -9.98561e-05 0.000120798 -7.99968e-05 2.48894e-06 -8.23207e-05 0.000152426 0.000200767 -4.38335e-05 -8.24681e-05 9.7241e-06 1.62701e-05 8.44275e-05 -7.37401e-05 0.000111764 1.87048e-05 7.5742e-05 3.02286e-05 6.03353e-05 -4.83761e-05 1.74544e-05 
1818.6 0 8.68821e-05 0.00067517 0.000128046 -6.87553e-05 0.00242525 -0.000279651 -0.000209534 -0.000251253 1.82213e-05 0.000283006 -6.0847e-05 -0.000538339 -9.89071e-05 0.000133758 -7.25863e-05 -5.75361e-06 -9.54271e-05 0.000145435 0.000191647 -4.37325e-05 -7.71087e-05 9.89323e-06 1.7853e-05 8.21641e-05 -7.72225e-05 0.000107875 1.363e-05 8.05639e-05 2.8901e-05 5.90729e-05 -4.5016e-05 1.918e-05 
1818.95 0 8.16409e-05 0.000648582 0.000128475 -6.85849e-05 0.00242605 -0.000272244 -0.00019454 -0.000205679 1.7252e-05 0.000283307 -4.96122e-05 -0.000485479 -9.82672e-05 0.000144824 -6.4541e-05 -1.03648e-05 -0.00010948 0.000142587 0.00018432 -4.67078e-05 -7.12282e-05 1.05539e-05 2.13937e-05 7.89216e-05 -7.94432e-05 0.000103444 1.02062e-05 8.37089e-05 2.50066e-05 5.71842e-05 -4.15116e-05 1.87451e-05 
1819.3 0 7.41894e-05 0.000623152 0.00012627 -6.91828e-05 0.00242746 -0.00026552 -0.00017757 -0.000163003 2.03267e-05 0.000282344 -3.82858e-05 -0.000432193 -9.62004e-05 0.000153468 -5.6103e-05 -1.30977e-05 -0.000124637 0.000146803 0.000180726 -5.06391e-05 -6.51455e-05 1.09155e-05 2.45764e-05 7.6249e-05 -8.009e-05 9.7982e-05 8.08516e-06 8.59479e-05 1.96652e-05 5.40894e-05 -3.83379e-05 1.69484e-05 
1819.65 0 6.61096e-05 0.000598725 0.000122346 -7.03258e-05 0.00242738 -0.000256883 -0.000159854 -0.00012036 2.92992e-05 0.000280369 -2.46859e-05 -0.000379427 -9.19095e-05 0.000158168 -4.82255e-05 -1.50459e-05 -0.00013679 0.000157736 0.000177142 -5.57189e-05 -5.99517e-05 1.06575e-05 2.82381e-05 7.59102e-05 -8.06596e-05 9.35955e-05 6.34041e-06 8.72652e-05 1.50859e-05 5.01347e-05 -3.57249e-05 1.5054e-05 
1820 0 6.00334e-05 0.000573915 0.000119679 -7.15752e-05 0.00242539 -0.000244955 -0.000141711 -7.7968e-05 4.39908e-05 0.0002789 -1.1798e-05 -0.000327568 -8.76461e-05 0.000157523 -4.04288e-05 -1.72736e-05 -0.000144418 0.000171571 0.000167148 -6.13848e-05 -5.56665e-05 1.01254e-05 3.29879e-05 7.64549e-05 -8.11355e-05 9.10924e-05 4.45891e-06 8.84169e-05 1.18815e-05 4.61013e-05 -3.37463e-05 1.44546e-05 
1820.35 0 5.65938e-05 0.000549311 0.000118528 -7.33937e-05 0.00242037 -0.000230639 -0.000125459 -3.84112e-05 6.42277e-05 0.000279421 -3.06439e-06 -0.000276168 -8.3817e-05 0.00015167 -3.0143e-05 -2.01279e-05 -0.000149033 0.000184795 0.000148361 -6.56406e-05 -5.33916e-05 9.6841e-06 3.65442e-05 7.58794e-05 -8.09173e-05 8.88446e-05 3.01653e-06 9.11273e-05 9.60623e-06 4.27074e-05 -3.3656e-05 1.49091e-05 
1820.7 0 5.46083e-05 0.000524933 0.000117849 -7.49832e-05 0.00241191 -0.0002166 -0.000111173 -1.9521e-06 8.83958e-05 0.000280693 3.69292e-06 -0.000225725 -7.84392e-05 0.00014061 -1.57234e-05 -2.28745e-05 -0.000150943 0.000195691 0.000123268 -6.6805e-05 -5.41966e-05 8.56619e-06 3.8202e-05 7.37477e-05 -8.06183e-05 8.40542e-05 1.12839e-06 9.50906e-05 5.85646e-06 4.09323e-05 -3.606e-05 1.62341e-05 
1821.05 0 5.39082e-05 0.0005017 0.000118141 -7.54842e-05 0.00240193 -0.000204642 -9.81311e-05 3.51783e-05 0.000112866 0.000281374 1.35374e-05 -0.000174694 -7.12491e-05 0.00012631 1.47829e-06 -2.65735e-05 -0.000149162 0.000202197 9.71663e-05 -6.21056e-05 -5.58636e-05 6.6847e-06 3.90968e-05 7.00053e-05 -7.97946e-05 7.56955e-05 -2.45395e-06 9.86384e-05 -4.0926e-07 4.02209e-05 -3.92027e-05 1.91753e-05 
1821.4 0 5.4784e-05 0.000480642 0.000120154 -7.49528e-05 0.00238996 -0.000195333 -8.67482e-05 7.51468e-05 0.000137091 0.000283545 2.80401e-05 -0.000122653 -6.51789e-05 0.000112907 1.92296e-05 -3.27882e-05 -0.00014151 0.000203105 7.24222e-05 -4.99137e-05 -5.63957e-05 5.31492e-06 3.89317e-05 6.38706e-05 -7.57751e-05 6.64378e-05 -7.88155e-06 0.000100812 -6.9107e-06 3.83615e-05 -4.14162e-05 2.43529e-05 
1821.75 0 5.55622e-05 0.00045925 0.000123177 -7.396e-05 0.00237502 -0.000189823 -7.59784e-05 0.000117238 0.000161769 0.000289185 4.24219e-05 -7.09521e-05 -6.17419e-05 0.00010162 3.69021e-05 -4.20957e-05 -0.00013055 0.000198676 4.80893e-05 -3.10869e-05 -5.58288e-05 5.47391e-06 3.63055e-05 5.57833e-05 -6.8677e-05 5.87825e-05 -1.44036e-05 0.000101139 -1.13299e-05 3.49785e-05 -4.25946e-05 3.11009e-05 
1822.1 0 5.43399e-05 0.000435862 0.000125841 -7.23054e-05 0.00235801 -0.000187587 -6.42231e-05 0.000159735 0.000184095 0.000296851 5.43094e-05 -1.98458e-05 -6.05361e-05 9.2318e-05 5.37836e-05 -5.30295e-05 -0.000122431 0.000190537 2.46133e-05 -9.40972e-06 -5.42629e-05 6.29188e-06 3.10956e-05 4.82183e-05 -6.20718e-05 5.30909e-05 -2.159e-05 9.86101e-05 -1.37328e-05 2.95413e-05 -4.32774e-05 3.84786e-05 
1822.45 0 5.12498e-05 0.00041189 0.000126225 -6.98624e-05 0.00234029 -0.000184459 -5.18969e-05 0.000202508 0.00020148 0.000305771 6.61142e-05 3.08599e-05 -6.10742e-05 8.31275e-05 6.91985e-05 -6.22124e-05 -0.000119228 0.00018139 4.63217e-06 1.07754e-05 -5.0887e-05 5.76325e-06 2.47231e-05 4.19589e-05 -5.72128e-05 4.78137e-05 -3.03572e-05 9.28738e-05 -1.58101e-05 2.243e-05 -4.31502e-05 4.50405e-05 
1822.8 0 4.72654e-05 0.000388789 0.000124879 -6.66556e-05 0.00232269 -0.000177471 -3.91158e-05 0.000248395 0.000213759 0.00031563 8.08893e-05 8.21847e-05 -6.11167e-05 7.34025e-05 8.19381e-05 -6.98101e-05 -0.000119441 0.000172482 -8.16162e-06 2.7556e-05 -4.70276e-05 4.25887e-06 1.85981e-05 3.56073e-05 -5.31194e-05 4.22202e-05 -4.06544e-05 8.45737e-05 -1.72605e-05 1.57817e-05 -4.18714e-05 4.94389e-05 
1823.15 0 4.31902e-05 0.000366619 0.000123376 -6.1621e-05 0.00230494 -0.000167331 -2.47814e-05 0.000297866 0.0002226 0.000323297 9.88796e-05 0.000134004 -5.85406e-05 6.59865e-05 8.92877e-05 -7.76308e-05 -0.000120997 0.000161824 -1.18372e-05 4.18226e-05 -4.36608e-05 4.33474e-06 1.23781e-05 2.89946e-05 -4.82466e-05 3.73413e-05 -5.02827e-05 7.58056e-05 -1.77849e-05 1.22237e-05 -3.97286e-05 5.2363e-05 
1823.5 0 3.75205e-05 0.000344591 0.00012192 -5.53552e-05 0.00228711 -0.00015489 -9.15811e-06 0.000348766 0.000229983 0.000325043 0.000118703 0.000183019 -5.33202e-05 6.19538e-05 9.04229e-05 -8.5729e-05 -0.000121837 0.000146989 -5.98174e-06 5.38731e-05 -4.09794e-05 8.35983e-06 5.36887e-06 2.3048e-05 -4.15394e-05 3.30896e-05 -5.79034e-05 6.95184e-05 -1.84908e-05 1.22175e-05 -3.81586e-05 5.62855e-05 
1823.85 0 2.90002e-05 0.000321676 0.000119658 -4.97117e-05 0.00226819 -0.000140245 6.94154e-06 0.000400543 0.00023489 0.000320319 0.000140167 0.000226925 -4.68897e-05 6.09991e-05 8.69472e-05 -9.41289e-05 -0.000119847 0.000129789 7.05443e-06 6.52055e-05 -3.83747e-05 1.64415e-05 -2.16959e-06 1.80724e-05 -3.44084e-05 2.92351e-05 -6.35423e-05 6.60981e-05 -2.0472e-05 1.52776e-05 -3.96303e-05 6.22318e-05 
1824.2 0 2.02651e-05 0.000297626 0.000115648 -4.41544e-05 0.00224587 -0.000123932 2.23902e-05 0.000453433 0.000234147 0.00031057 0.000162927 0.000267025 -3.97001e-05 6.19339e-05 7.93119e-05 -0.00010198 -0.00011676 0.000112813 2.2194e-05 7.49711e-05 -3.49742e-05 2.66547e-05 -1.04241e-05 1.43237e-05 -2.97081e-05 2.596e-05 -6.67426e-05 6.48892e-05 -2.46876e-05 2.05287e-05 -4.41423e-05 6.81271e-05 
1824.55 0 1.25176e-05 0.000274506 0.000109714 -3.83576e-05 0.00222108 -0.000105756 3.71147e-05 0.000506664 0.00022712 0.000294894 0.000184977 0.000304828 -3.27764e-05 6.22238e-05 6.81413e-05 -0.000106587 -0.000116207 9.81376e-05 3.64082e-05 7.98223e-05 -3.02948e-05 3.64565e-05 -2.02307e-05 1.24088e-05 -2.77725e-05 2.255e-05 -6.78647e-05 6.59651e-05 -2.86287e-05 2.52074e-05 -4.87964e-05 7.23406e-05 
1824.9 0 4.90769e-06 0.000254982 0.000102099 -3.43104e-05 0.00219371 -8.54639e-05 5.19024e-05 0.00055997 0.000215561 0.000272765 0.000204649 0.000340443 -2.85996e-05 6.12625e-05 5.49564e-05 -0.000108229 -0.000117518 8.794e-05 4.96123e-05 8.02413e-05 -2.52806e-05 4.53522e-05 -3.10021e-05 1.25841e-05 -2.62568e-05 1.84691e-05 -6.86168e-05 6.83495e-05 -2.92016e-05 2.82211e-05 -5.16995e-05 7.41341e-05 
1825.25 0 1.0342e-08 0.000238952 9.44501e-05 -3.23049e-05 0.00216131 -6.11253e-05 6.63952e-05 0.000611686 0.000201395 0.000248869 0.000220481 0.000374453 -2.93817e-05 5.99643e-05 4.08882e-05 -0.000107793 -0.000116798 8.06248e-05 6.32333e-05 7.93612e-05 -2.25347e-05 5.38608e-05 -4.16695e-05 1.43521e-05 -2.15402e-05 1.4162e-05 -6.96544e-05 7.06323e-05 -2.6871e-05 3.04481e-05 -5.44199e-05 7.42925e-05 
1825.6 0 -1.1365e-06 0.000224378 8.86481e-05 -3.16939e-05 0.00212404 -3.19077e-05 7.91574e-05 0.000659521 0.000186969 0.000228794 0.000231129 0.000407463 -3.41897e-05 5.88653e-05 2.77979e-05 -0.000104967 -0.000111273 7.41156e-05 7.95755e-05 7.76441e-05 -2.24332e-05 6.16371e-05 -5.12995e-05 1.8319e-05 -1.275e-05 1.01514e-05 -7.06147e-05 7.32245e-05 -2.39066e-05 3.26772e-05 -5.74611e-05 7.40945e-05 
1825.95 0 2.43286e-07 0.000208805 8.62232e-05 -3.10104e-05 0.00208554 -1.38068e-06 8.7947e-05 0.000702434 0.000176707 0.000212133 0.000235315 0.000440449 -4.05455e-05 5.95102e-05 1.44165e-05 -0.000102591 -0.000103838 6.77063e-05 0.000101333 7.31517e-05 -2.32238e-05 6.85773e-05 -6.05587e-05 2.41862e-05 -3.64308e-06 6.85728e-06 -7.19486e-05 7.77579e-05 -2.21745e-05 3.57274e-05 -5.87626e-05 7.34578e-05 
1826.3 0 2.68712e-06 0.00018997 8.56843e-05 -2.96298e-05 0.00204798 2.60061e-05 9.14634e-05 0.000742697 0.00017624 0.000197053 0.000233827 0.000476051 -4.73749e-05 6.17184e-05 4.43757e-07 -0.000103235 -9.74497e-05 6.01236e-05 0.000128031 6.67767e-05 -2.53621e-05 7.32033e-05 -7.01835e-05 2.99917e-05 1.9631e-06 4.75903e-06 -7.35142e-05 8.39122e-05 -2.12447e-05 3.81717e-05 -5.68879e-05 7.28577e-05 
1826.65 0 4.71542e-06 0.000166727 8.33347e-05 -2.93655e-05 0.00200854 4.86276e-05 9.13825e-05 0.000782602 0.000186766 0.000183073 0.000229008 0.00051741 -5.31876e-05 6.61867e-05 -1.075e-05 -0.000105835 -9.04011e-05 5.16572e-05 0.000154905 6.11283e-05 -3.00834e-05 7.48307e-05 -8.0497e-05 3.5235e-05 3.81845e-06 3.67261e-06 -7.41153e-05 9.06954e-05 -2.05038e-05 3.8441e-05 -5.19609e-05 7.11082e-05 
1827 0 6.96625e-06 0.000140726 7.84607e-05 -3.03621e-05 0.00196265 6.94119e-05 9.05401e-05 0.000822404 0.00020284 0.000172123 0.000220152 0.000562524 -5.62977e-05 7.25333e-05 -1.83643e-05 -0.000109384 -8.22429e-05 4.41327e-05 0.000178307 5.65829e-05 -3.78168e-05 7.32847e-05 -9.22716e-05 3.90836e-05 2.32051e-06 3.31029e-06 -7.37288e-05 9.74212e-05 -2.03689e-05 3.79689e-05 -4.55122e-05 6.81801e-05 
1827.35 0 1.15897e-05 0.000113999 7.36498e-05 -3.20939e-05 0.00190948 9.19226e-05 8.89399e-05 0.000862869 0.00021721 0.000166097 0.000203903 0.000605421 -5.77976e-05 7.64308e-05 -2.09277e-05 -0.000112496 -7.48101e-05 3.75872e-05 0.000196678 5.19505e-05 -4.65411e-05 6.71206e-05 -0.000105494 4.20834e-05 -2.33224e-06 4.06131e-06 -7.36286e-05 0.000102345 -2.13494e-05 3.82908e-05 -4.03626e-05 6.70007e-05 
1827.7 0 1.82451e-05 8.86113e-05 7.00711e-05 -3.38993e-05 0.00185144 0.000113498 8.5786e-05 0.000902228 0.00022594 0.00016336 0.000177542 0.000643874 -5.9022e-05 7.84334e-05 -1.76449e-05 -0.000114057 -6.81796e-05 3.12416e-05 0.000208997 4.51062e-05 -5.34016e-05 5.68855e-05 -0.000118374 4.45237e-05 -7.55934e-06 6.07265e-06 -7.45002e-05 0.000104211 -2.31465e-05 3.89583e-05 -3.69487e-05 6.84044e-05 
1828.05 0 2.46428e-05 6.68599e-05 6.64793e-05 -3.54476e-05 0.00179138 0.000129659 8.16576e-05 0.00093698 0.000229469 0.000161531 0.000144185 0.000677117 -5.88674e-05 8.15184e-05 -1.21374e-05 -0.000114139 -6.09802e-05 2.74573e-05 0.000213928 3.43551e-05 -5.8107e-05 4.38214e-05 -0.000129129 4.71098e-05 -1.06452e-05 9.83089e-06 -7.54574e-05 0.000103823 -2.59848e-05 3.96022e-05 -3.37226e-05 7.27893e-05 
1828.4 0 2.87734e-05 4.91231e-05 6.20075e-05 -3.83844e-05 0.0017325 0.000140282 7.74039e-05 0.000967117 0.000228172 0.000158699 0.000109143 0.000703586 -5.66224e-05 8.58669e-05 -6.71834e-06 -0.000112618 -5.13039e-05 2.90141e-05 0.000214187 1.99586e-05 -6.2429e-05 2.94795e-05 -0.000137694 4.91906e-05 -1.14243e-05 1.53213e-05 -7.53059e-05 0.000102043 -3.14013e-05 3.94662e-05 -2.98971e-05 8.07288e-05 
1828.75 0 3.07355e-05 3.44471e-05 5.75409e-05 -4.23567e-05 0.00167706 0.000146677 7.56995e-05 0.000994008 0.000219978 0.000154861 7.64974e-05 0.000724983 -5.22116e-05 8.95511e-05 -2.25792e-06 -0.000109766 -3.82606e-05 3.57511e-05 0.000215349 3.12455e-06 -6.69101e-05 1.58345e-05 -0.000144294 4.81927e-05 -1.17004e-05 2.14414e-05 -7.42656e-05 9.75311e-05 -3.89987e-05 3.74136e-05 -2.71475e-05 9.00469e-05 
1829.1 0 3.25885e-05 2.30171e-05 5.49204e-05 -4.55435e-05 0.00162437 0.000151518 7.7692e-05 0.00101642 0.000205652 0.000150662 4.9576e-05 0.000744939 -4.56521e-05 9.14606e-05 -1.17319e-06 -0.000105946 -2.40836e-05 4.75397e-05 0.000220565 -1.26308e-05 -7.02627e-05 3.04124e-06 -0.000148562 4.45384e-05 -1.25781e-05 2.73059e-05 -7.31532e-05 9.12672e-05 -4.64482e-05 3.36716e-05 -2.69351e-05 9.84424e-05 
1829.45 0 3.49638e-05 1.46725e-05 5.32418e-05 -4.73789e-05 0.00157447 0.000157743 8.09279e-05 0.00103327 0.000189719 0.000144409 2.77077e-05 0.00076455 -3.76477e-05 9.35233e-05 -4.36489e-06 -0.000102539 -1.19935e-05 6.49737e-05 0.000230295 -2.33038e-05 -7.19763e-05 -1.02431e-05 -0.000150259 4.10447e-05 -1.40503e-05 3.381e-05 -7.11545e-05 8.68963e-05 -5.19181e-05 2.85953e-05 -2.79715e-05 0.000105503 
1829.8 0 3.70776e-05 6.18644e-06 5.14448e-05 -4.79538e-05 0.00152872 0.000164705 8.30377e-05 0.0010464 0.000175925 0.000135943 8.32528e-06 0.000781826 -2.88822e-05 9.7674e-05 -1.00678e-05 -0.000101177 -2.72104e-06 8.72059e-05 0.000242704 -2.80469e-05 -7.15908e-05 -2.31743e-05 -0.000150128 3.89457e-05 -1.60289e-05 4.08046e-05 -6.93571e-05 8.63036e-05 -5.5283e-05 2.23136e-05 -2.8876e-05 0.000111148 
1830.15 0 3.80454e-05 -7.38946e-06 5.0229e-05 -4.64331e-05 0.00148748 0.000170571 8.38184e-05 0.00105938 0.000165242 0.000129098 -8.5944e-06 0.000795782 -2.10781e-05 0.000103994 -1.9145e-05 -0.000100598 4.79559e-06 0.000111437 0.000255189 -2.76843e-05 -6.85063e-05 -3.4028e-05 -0.000149454 3.81683e-05 -1.92857e-05 4.72241e-05 -6.90088e-05 8.82694e-05 -5.74844e-05 1.57387e-05 -2.93709e-05 0.000114438 
1830.5 0 3.78226e-05 -2.678e-05 4.89215e-05 -4.28131e-05 0.00144773 0.000175556 8.32268e-05 0.00107527 0.000158065 0.000124965 -2.20418e-05 0.000807704 -1.46689e-05 0.000111067 -3.41111e-05 -9.87694e-05 1.08315e-05 0.000134366 0.00026684 -2.47852e-05 -6.39044e-05 -4.29984e-05 -0.0001475 3.80152e-05 -2.45087e-05 5.32487e-05 -6.8476e-05 9.0233e-05 -5.84977e-05 9.15665e-06 -2.96243e-05 0.000114964 
1830.85 0 3.70985e-05 -4.8484e-05 4.66686e-05 -3.78243e-05 0.00140432 0.000179379 8.11586e-05 0.00109302 0.000153153 0.000120662 -3.40298e-05 0.000817986 -8.38437e-06 0.000117825 -5.38039e-05 -9.64919e-05 1.53124e-05 0.000154527 0.000277729 -2.06337e-05 -5.94106e-05 -5.15387e-05 -0.000143748 3.75466e-05 -3.12691e-05 5.91728e-05 -6.59167e-05 9.22361e-05 -5.80114e-05 3.46536e-06 -2.99827e-05 0.000112756 
1831.2 0 3.70791e-05 -6.88937e-05 4.37392e-05 -3.34326e-05 0.00135787 0.000179963 7.84561e-05 0.00110799 0.000150315 0.000114533 -4.72454e-05 0.000826071 -3.21955e-06 0.000122523 -7.57082e-05 -9.44185e-05 1.88143e-05 0.000171531 0.000287248 -1.41373e-05 -5.54478e-05 -6.01555e-05 -0.000140798 3.74911e-05 -3.97277e-05 6.43915e-05 -6.12815e-05 9.56962e-05 -5.58833e-05 3.02754e-08 -3.03022e-05 0.000107351 
1831.55 0 3.83213e-05 -8.74946e-05 3.99143e-05 -3.17745e-05 0.00131233 0.000176041 7.62126e-05 0.00111728 0.000149677 0.000103972 -6.36351e-05 0.000833345 -8.36964e-07 0.000126103 -9.65769e-05 -9.23152e-05 2.39582e-05 0.000183045 0.000292578 -6.40407e-06 -5.21052e-05 -6.80255e-05 -0.000139943 3.8971e-05 -4.96477e-05 6.95254e-05 -5.60846e-05 9.96163e-05 -5.21501e-05 -2.18721e-06 -2.98066e-05 9.95806e-05 
1831.9 0 4.07596e-05 -0.000105663 3.61501e-05 -3.06409e-05 0.00126883 0.000168305 7.4798e-05 0.00112163 0.000148279 8.82243e-05 -8.41495e-05 0.000841858 -2.1672e-07 0.000130035 -0.000111888 -9.09812e-05 3.10607e-05 0.000187853 0.000290148 2.94694e-07 -5.09844e-05 -7.43121e-05 -0.00014166 4.00705e-05 -5.91346e-05 7.49676e-05 -5.26945e-05 0.000101352 -4.73575e-05 -4.94848e-06 -2.88955e-05 9.23677e-05 
1832.25 0 4.20499e-05 -0.000124138 3.27334e-05 -2.77251e-05 0.00122548 0.000158039 7.43272e-05 0.00112144 0.000142573 7.1176e-05 -0.000103864 0.000852693 5.98503e-07 0.000132241 -0.000118813 -8.96113e-05 3.78128e-05 0.000188764 0.00028032 4.2433e-06 -5.32142e-05 -8.02671e-05 -0.000145575 3.93067e-05 -6.62764e-05 8.00219e-05 -5.11919e-05 9.89032e-05 -4.49719e-05 -7.65152e-06 -2.81702e-05 8.7697e-05 
1832.6 0 4.08472e-05 -0.000143013 2.75569e-05 -2.516e-05 0.00118032 0.000147034 7.3783e-05 0.00111736 0.000129444 5.41665e-05 -0.000117921 0.000865214 3.4673e-06 0.000132372 -0.000117858 -8.74521e-05 4.45683e-05 0.000187433 0.000267528 5.23298e-06 -5.75326e-05 -8.62436e-05 -0.000148776 3.57406e-05 -7.13449e-05 8.37745e-05 -4.90269e-05 9.36427e-05 -4.59888e-05 -8.56755e-06 -2.83402e-05 8.51146e-05 
1832.95 0 3.73653e-05 -0.000159986 1.99627e-05 -2.4504e-05 0.00113269 0.000137879 7.18545e-05 0.00110884 0.000108667 3.65007e-05 -0.000127569 0.000876691 8.70857e-06 0.000133967 -0.000112023 -8.59452e-05 5.29892e-05 0.000184232 0.000255013 5.30223e-06 -6.19434e-05 -8.94868e-05 -0.000149954 2.76786e-05 -7.52428e-05 8.37613e-05 -4.54399e-05 8.87773e-05 -4.80632e-05 -8.14322e-06 -3.19443e-05 8.37451e-05 
1833.3 0 3.24216e-05 -0.000173073 1.22896e-05 -2.46807e-05 0.00108342 0.000128988 6.94472e-05 0.00109493 8.49548e-05 1.72217e-05 -0.000136398 0.000885211 1.58784e-05 0.000138817 -0.000104158 -8.51941e-05 6.33449e-05 0.000178766 0.000242788 6.76764e-06 -6.45497e-05 -8.92551e-05 -0.000149395 1.55309e-05 -7.74679e-05 8.01389e-05 -4.14865e-05 8.54642e-05 -5.00615e-05 -7.40528e-06 -3.9546e-05 8.30178e-05 
1833.65 0 2.72892e-05 -0.0001831 6.60759e-06 -2.55837e-05 0.00103474 0.000119342 6.82473e-05 0.00107803 6.35167e-05 -2.75619e-06 -0.000144882 0.000889104 2.40672e-05 0.000146956 -9.48979e-05 -8.53345e-05 7.1972e-05 0.000173069 0.000230268 1.16506e-05 -6.37781e-05 -8.65945e-05 -0.000147271 2.17302e-06 -7.85983e-05 7.68448e-05 -3.84113e-05 8.27516e-05 -5.17206e-05 -7.82803e-06 -4.80291e-05 8.24027e-05 
1834 0 2.15225e-05 -0.000193188 3.15278e-06 -2.6936e-05 0.000989681 0.000111396 6.80649e-05 0.00106216 4.60944e-05 -1.93362e-05 -0.000151356 0.000888136 3.24696e-05 0.000158172 -8.31596e-05 -8.74503e-05 7.41403e-05 0.000170404 0.000216976 2.20705e-05 -6.16567e-05 -8.13675e-05 -0.00014376 -8.02224e-06 -7.98619e-05 7.52539e-05 -3.73032e-05 7.97157e-05 -5.36388e-05 -1.00557e-05 -5.49888e-05 8.23652e-05 
1834.35 0 1.56612e-05 -0.000206306 8.07896e-07 -2.79888e-05 0.000948895 0.000106335 6.76972e-05 0.00105015 3.16254e-05 -2.9815e-05 -0.000155036 0.000882907 4.02819e-05 0.000170021 -6.85874e-05 -9.27147e-05 6.96722e-05 0.000169299 0.000204978 3.83457e-05 -6.2145e-05 -7.42794e-05 -0.000139152 -1.40448e-05 -8.27025e-05 7.40341e-05 -3.77413e-05 7.76441e-05 -5.58751e-05 -1.18431e-05 -5.9042e-05 8.36543e-05 
1834.7 0 1.14002e-05 -0.000222306 -1.75986e-06 -2.91031e-05 0.000910678 0.000102435 6.56166e-05 0.00104367 2.08714e-05 -3.28114e-05 -0.000158393 0.00087522 4.83194e-05 0.00017978 -5.36433e-05 -0.000101062 6.18352e-05 0.000166703 0.000197172 5.78649e-05 -6.51079e-05 -6.75772e-05 -0.000134451 -1.91451e-05 -8.86491e-05 7.28658e-05 -4.01189e-05 7.76248e-05 -5.83893e-05 -1.10376e-05 -5.97882e-05 8.58514e-05 
1835.05 0 8.52493e-06 -0.000239449 -3.78156e-06 -2.98611e-05 0.000871037 9.46158e-05 6.03856e-05 0.00104321 1.5927e-05 -2.94042e-05 -0.000166209 0.00086963 5.77932e-05 0.000185257 -4.03514e-05 -0.000109009 5.17112e-05 0.000162691 0.000193016 7.82706e-05 -6.64499e-05 -6.0815e-05 -0.000132049 -2.52749e-05 -9.84051e-05 7.30816e-05 -4.4525e-05 7.81422e-05 -6.28421e-05 -8.24676e-06 -5.84775e-05 8.93219e-05 
1835.4 0 6.19424e-06 -0.000257608 -4.56527e-06 -2.86185e-05 0.00082505 8.09499e-05 5.43726e-05 0.0010454 1.63284e-05 -2.24789e-05 -0.000178468 0.000869727 6.70276e-05 0.000186927 -2.89737e-05 -0.000114008 4.00631e-05 0.000158763 0.000190033 9.79085e-05 -6.34404e-05 -5.30143e-05 -0.000133117 -3.13159e-05 -0.000109607 7.58519e-05 -4.88583e-05 7.6777e-05 -6.83631e-05 -5.54894e-06 -5.56402e-05 9.58145e-05 
1835.75 0 2.1349e-06 -0.000276181 -4.64445e-06 -2.58161e-05 0.000769624 6.6833e-05 5.23608e-05 0.00104728 2.02333e-05 -1.39796e-05 -0.000192781 0.00087429 7.51109e-05 0.000187525 -2.08632e-05 -0.000115997 2.68467e-05 0.000156149 0.000186769 0.000114401 -5.58328e-05 -4.67409e-05 -0.000135718 -3.52578e-05 -0.000118026 8.00706e-05 -5.25121e-05 7.35603e-05 -7.37491e-05 -3.45397e-06 -5.1672e-05 0.000104834 
1836.1 0 -5.99127e-06 -0.000292629 -4.34175e-06 -2.34626e-05 0.000706548 5.55278e-05 5.56259e-05 0.00104794 2.68762e-05 -4.00923e-06 -0.000205773 0.000881464 8.14855e-05 0.000188337 -1.7785e-05 -0.000115246 1.10547e-05 0.000154729 0.000184385 0.000127737 -4.62703e-05 -4.29393e-05 -0.000138155 -3.67011e-05 -0.000123174 8.29005e-05 -5.73802e-05 6.94525e-05 -7.9268e-05 -2.30748e-06 -4.82799e-05 0.000113498 
1836.45 0 -1.6436e-05 -0.000305613 -4.84632e-06 -2.22818e-05 0.000641555 4.61978e-05 6.43472e-05 0.0010469 3.49683e-05 9.61572e-06 -0.000213471 0.00088903 8.47913e-05 0.000187992 -2.03547e-05 -0.000113359 -6.28543e-06 0.000153476 0.000184525 0.000138495 -3.7027e-05 -4.15061e-05 -0.000141916 -3.79406e-05 -0.000127212 8.47464e-05 -6.39941e-05 6.44666e-05 -8.39522e-05 -1.35537e-06 -4.52186e-05 0.000119397 
1836.8 0 -2.67415e-05 -0.000317011 -5.8291e-06 -2.12647e-05 0.000578671 3.75412e-05 7.88201e-05 0.00104585 4.26678e-05 2.72287e-05 -0.00021423 0.000894118 8.5164e-05 0.000185699 -2.8513e-05 -0.000112743 -2.27264e-05 0.000150308 0.000187414 0.000144617 -2.66562e-05 -4.14651e-05 -0.000147907 -4.16711e-05 -0.000133005 8.7101e-05 -7.09791e-05 5.83566e-05 -8.72236e-05 5.27625e-07 -4.16884e-05 0.000122689 
1837.15 0 -3.77604e-05 -0.000328889 -5.38384e-06 -1.99649e-05 0.000517854 2.97043e-05 9.82402e-05 0.0010456 4.91871e-05 4.57844e-05 -0.000208169 0.000897575 8.46964e-05 0.000182145 -3.99262e-05 -0.000113356 -3.50573e-05 0.000143232 0.00019234 0.000145454 -1.55161e-05 -4.01899e-05 -0.000153697 -4.81886e-05 -0.000140445 8.9638e-05 -7.63814e-05 5.27117e-05 -8.89445e-05 2.53849e-06 -3.75831e-05 0.000123826 
1837.5 0 -5.11604e-05 -0.000341516 -3.89449e-06 -1.87453e-05 0.000459446 2.39438e-05 0.000121547 0.00104569 5.5238e-05 6.23779e-05 -0.000197128 0.000900831 8.43504e-05 0.000177309 -5.1739e-05 -0.000114137 -4.30617e-05 0.000132387 0.000198326 0.000142734 -6.20828e-06 -3.67362e-05 -0.00015695 -5.62148e-05 -0.00014906 9.20361e-05 -7.88822e-05 4.93466e-05 -8.93105e-05 2.81643e-06 -3.28491e-05 0.000123571 
1837.85 0 -6.33755e-05 -0.00035528 -2.03327e-06 -1.70417e-05 0.000405991 2.2402e-05 0.000146756 0.00104852 6.20125e-05 7.43377e-05 -0.000183459 0.000904614 8.20414e-05 0.000171521 -6.05136e-05 -0.000114718 -4.88101e-05 0.000118581 0.000202128 0.000138287 1.65236e-06 -3.21088e-05 -0.000157476 -6.50424e-05 -0.000159215 9.4627e-05 -7.80952e-05 4.79222e-05 -8.90362e-05 -3.82742e-08 -2.89003e-05 0.00012282 
1838.2 0 -7.11631e-05 -0.000369038 2.04685e-07 -1.33615e-05 0.000357487 2.89738e-05 0.000171202 0.00105542 6.79544e-05 7.98547e-05 -0.000171613 0.000909056 7.55558e-05 0.000166854 -6.48303e-05 -0.000114989 -5.50706e-05 0.00010221 0.000200256 0.000133593 1.07594e-05 -2.65605e-05 -0.000156375 -7.3677e-05 -0.000168643 9.76564e-05 -7.45379e-05 4.76745e-05 -8.7045e-05 -4.49159e-06 -2.76013e-05 0.000120382 
1838.55 0 -7.54448e-05 -0.000380842 2.31189e-06 -7.24004e-06 0.000311031 4.35684e-05 0.000194305 0.00106345 7.2047e-05 8.01003e-05 -0.000163723 0.000914915 6.67847e-05 0.000164022 -6.65061e-05 -0.000114596 -6.24665e-05 8.45064e-05 0.000193829 0.000129774 2.08605e-05 -2.16364e-05 -0.000154772 -8.04227e-05 -0.000174261 0.000100661 -6.989e-05 4.80254e-05 -8.22427e-05 -8.92261e-06 -2.90409e-05 0.000115161 
1838.9 0 -7.55979e-05 -0.000391062 4.03942e-06 -3.72067e-07 0.000264729 6.29426e-05 0.000217165 0.00107182 7.62782e-05 7.83916e-05 -0.000158752 0.000924511 5.71662e-05 0.000163969 -6.47714e-05 -0.00011483 -6.73443e-05 6.59575e-05 0.000187392 0.000125419 2.91067e-05 -1.84951e-05 -0.00015094 -8.61593e-05 -0.000175032 0.000104048 -6.59955e-05 4.78642e-05 -7.5737e-05 -1.26114e-05 -3.18292e-05 0.000108626 
1839.25 0 -7.06131e-05 -0.000401411 4.73459e-06 5.28266e-06 0.000217304 8.51751e-05 0.000239484 0.00108 8.45109e-05 7.52165e-05 -0.000154281 0.00093659 4.59877e-05 0.000169044 -5.63966e-05 -0.000117943 -6.72655e-05 4.61544e-05 0.000184118 0.000116453 3.55723e-05 -1.561e-05 -0.000143563 -9.2357e-05 -0.000170952 0.000109607 -6.29306e-05 4.79705e-05 -7.00767e-05 -1.42869e-05 -3.54884e-05 0.000101875 
1839.6 0 -6.29189e-05 -0.000413297 2.919e-06 9.91561e-06 0.000168445 0.000109418 0.000259285 0.0010871 9.8006e-05 6.96735e-05 -0.000147623 0.000948588 3.47418e-05 0.000180624 -4.03453e-05 -0.000124413 -6.05691e-05 2.49455e-05 0.000183789 0.000102136 4.2989e-05 -1.23674e-05 -0.000134136 -9.92699e-05 -0.000162363 0.000116646 -6.01445e-05 5.04738e-05 -6.71323e-05 -1.41165e-05 -4.00206e-05 9.52184e-05 
1839.95 0 -5.60108e-05 -0.000428087 -2.11282e-06 1.39247e-05 0.000119699 0.000132608 0.000276274 0.0010947 0.000114042 6.25189e-05 -0.000139069 0.000960979 2.59188e-05 0.000196466 -2.03934e-05 -0.00013229 -4.44826e-05 5.65543e-06 0.000183048 8.33601e-05 5.19892e-05 -8.77501e-06 -0.000126142 -0.000105535 -0.000152533 0.000122448 -5.76388e-05 5.65222e-05 -6.76419e-05 -1.31699e-05 -4.55579e-05 8.93337e-05 
1840.3 0 -4.94477e-05 -0.000444593 -8.73918e-06 1.62256e-05 7.10777e-05 0.000150636 0.000291436 0.00110455 0.000130799 5.15389e-05 -0.000130483 0.0009743 2.0011e-05 0.000213513 -2.3789e-06 -0.000137147 -2.03843e-05 -9.66797e-06 0.000177714 5.97981e-05 6.05228e-05 -3.84842e-06 -0.000121678 -0.000108716 -0.000143122 0.000125268 -5.37358e-05 6.40926e-05 -7.04526e-05 -1.31809e-05 -5.25846e-05 8.31038e-05 
1840.65 0 -4.06653e-05 -0.000459709 -1.53048e-05 1.73652e-05 1.93605e-05 0.000162193 0.000304745 0.00111409 0.000147618 3.45532e-05 -0.000122539 0.000986709 1.43656e-05 0.0002292 9.45258e-06 -0.000137771 5.41387e-06 -2.12326e-05 0.000164467 3.29393e-05 6.75506e-05 3.22185e-06 -0.000119295 -0.000108624 -0.000132535 0.000124994 -4.69703e-05 6.91221e-05 -7.2591e-05 -1.48251e-05 -5.9578e-05 7.52847e-05 
1841 0 -3.01718e-05 -0.000473569 -2.24219e-05 1.95833e-05 -3.57551e-05 0.000168277 0.000314333 0.00111907 0.000161213 1.34044e-05 -0.000113763 0.000993621 8.10429e-06 0.000240438 1.74959e-05 -0.000135683 2.6764e-05 -3.13912e-05 0.000145564 6.14473e-06 7.38465e-05 1.11309e-05 -0.000116398 -0.000107469 -0.000120051 0.000122766 -3.78833e-05 6.98092e-05 -7.29672e-05 -1.67245e-05 -6.57115e-05 6.63581e-05 
1841.35 0 -2.03493e-05 -0.000488038 -2.89517e-05 2.32136e-05 -8.95611e-05 0.000170483 0.000322566 0.00111996 0.000168363 -8.65643e-06 -0.000103016 0.000991109 3.59653e-06 0.000246961 2.53234e-05 -0.000130637 4.43182e-05 -4.47011e-05 0.000127089 -1.84311e-05 8.01001e-05 1.68133e-05 -0.000112785 -0.000105685 -0.000106293 0.000118931 -2.92866e-05 6.78359e-05 -7.18723e-05 -1.83964e-05 -7.16234e-05 5.70028e-05 
1841.7 0 -1.25558e-05 -0.000503515 -3.20832e-05 2.56881e-05 -0.000139666 0.000169796 0.000332477 0.00111906 0.000170932 -2.99607e-05 -8.83692e-05 0.000980153 4.57442e-07 0.000252533 3.42197e-05 -0.000122557 6.08359e-05 -6.34918e-05 0.000113702 -4.15577e-05 8.66987e-05 1.93082e-05 -0.000109554 -0.000101157 -9.25181e-05 0.00011311 -2.40732e-05 6.5534e-05 -6.97604e-05 -1.95665e-05 -7.72619e-05 4.86584e-05 
1842.05 0 -6.54123e-06 -0.000520529 -3.12646e-05 2.61618e-05 -0.000187535 0.000168443 0.000341984 0.00111309 0.000173442 -5.11611e-05 -6.94659e-05 0.000965313 -4.05942e-06 0.000259495 4.40282e-05 -0.000113334 7.71573e-05 -8.52204e-05 0.000105129 -6.43876e-05 9.27099e-05 1.89225e-05 -0.000106227 -9.32472e-05 -8.02984e-05 0.000106352 -2.10012e-05 6.3277e-05 -6.66771e-05 -2.08087e-05 -8.18396e-05 4.01019e-05 
1842.4 0 -1.69798e-06 -0.000538957 -2.82438e-05 2.59685e-05 -0.000234391 0.000169132 0.000348125 0.00109936 0.000177534 -7.15335e-05 -5.01123e-05 0.000952717 -1.03101e-05 0.000266034 5.30689e-05 -0.00010344 9.33101e-05 -0.000104104 9.87402e-05 -8.74297e-05 9.64047e-05 1.59648e-05 -0.000102043 -8.37248e-05 -7.08565e-05 9.98853e-05 -1.81592e-05 6.22936e-05 -6.34278e-05 -2.32796e-05 -8.44499e-05 3.00167e-05 
1842.75 0 2.99692e-06 -0.000557086 -2.46152e-05 2.58646e-05 -0.000282339 0.000172623 0.000350311 0.00108108 0.000184569 -8.86238e-05 -3.46046e-05 0.000944675 -1.8154e-05 0.000271309 6.14308e-05 -9.18649e-05 0.000108664 -0.000117782 9.38721e-05 -0.000109383 9.5974e-05 1.29405e-05 -9.83938e-05 -7.30316e-05 -6.37927e-05 9.46602e-05 -1.58512e-05 6.36383e-05 -6.09805e-05 -2.63455e-05 -8.45965e-05 2.0681e-05 
1843.1 0 8.14547e-06 -0.000574299 -2.13673e-05 2.5784e-05 -0.000333305 0.000178333 0.000351126 0.00106113 0.000194037 -0.000101087 -2.46009e-05 0.000938522 -2.80165e-05 0.000276886 7.03897e-05 -7.804e-05 0.000123206 -0.000125241 8.97275e-05 -0.000127614 9.19401e-05 1.0627e-05 -9.67382e-05 -6.07737e-05 -5.85446e-05 9.02923e-05 -1.44056e-05 6.56936e-05 -5.9088e-05 -2.90456e-05 -8.38249e-05 1.38058e-05 
1843.45 0 1.29171e-05 -0.000590841 -1.86721e-05 2.49442e-05 -0.000385799 0.000182959 0.000353862 0.00103963 0.000201191 -0.000109282 -1.99683e-05 0.000931467 -3.85443e-05 0.000283505 7.76799e-05 -6.32617e-05 0.000136415 -0.000124028 8.41921e-05 -0.000141101 8.68638e-05 6.57846e-06 -9.86341e-05 -4.7606e-05 -5.55838e-05 8.49964e-05 -1.29964e-05 6.61768e-05 -5.76236e-05 -3.16421e-05 -8.27646e-05 8.49397e-06 
1843.8 0 1.78884e-05 -0.000605427 -1.63474e-05 2.36395e-05 -0.000439442 0.00018332 0.00035676 0.00101635 0.000204208 -0.000113437 -1.878e-05 0.000922661 -4.71189e-05 0.000289195 8.04951e-05 -5.04292e-05 0.000146447 -0.000114264 7.55455e-05 -0.00015094 8.2129e-05 8.27837e-07 -0.000103599 -3.49803e-05 -5.43834e-05 7.89266e-05 -1.09673e-05 6.45793e-05 -5.66998e-05 -3.54495e-05 -8.00095e-05 3.85601e-06 
1844.15 0 2.30955e-05 -0.000617004 -1.46921e-05 2.32182e-05 -0.000495548 0.000181081 0.00035642 0.00099066 0.000203629 -0.000114902 -1.83581e-05 0.000911642 -5.2554e-05 0.000289967 7.78604e-05 -4.01365e-05 0.000154277 -9.7624e-05 6.50088e-05 -0.000157468 7.75371e-05 -3.78138e-06 -0.000109042 -2.39668e-05 -5.20837e-05 7.45281e-05 -9.15519e-06 6.20109e-05 -5.54784e-05 -4.15143e-05 -7.4535e-05 -3.09439e-07 
1844.5 0 2.67044e-05 -0.000625579 -1.35571e-05 2.38162e-05 -0.000552968 0.000180896 0.000353765 0.000962376 0.000199141 -0.000116545 -1.89764e-05 0.00089719 -5.56582e-05 0.000283355 7.01409e-05 -3.00217e-05 0.000162131 -7.60905e-05 5.33267e-05 -0.000160031 7.38712e-05 -6.11565e-06 -0.000113264 -1.54498e-05 -4.88958e-05 7.27368e-05 -7.46791e-06 5.94028e-05 -5.27616e-05 -4.80155e-05 -6.72157e-05 -3.61631e-06 
1844.85 0 2.78103e-05 -0.00063046 -1.25153e-05 2.51469e-05 -0.000608134 0.00018245 0.000351613 0.000932822 0.000191949 -0.000120807 -2.25441e-05 0.000878343 -5.77395e-05 0.000269811 6.07191e-05 -1.88365e-05 0.000168463 -5.5344e-05 3.85468e-05 -0.000157928 7.20715e-05 -6.77229e-06 -0.000115841 -9.90913e-06 -4.76927e-05 7.17349e-05 -4.97968e-06 5.52133e-05 -4.92972e-05 -5.27779e-05 -6.015e-05 -6.06047e-06 
1845.2 0 2.83949e-05 -0.000631684 -1.16787e-05 2.75585e-05 -0.000659106 0.000182019 0.000348578 0.000903085 0.000183611 -0.00012796 -2.79419e-05 0.000856549 -5.99418e-05 0.00025268 5.34573e-05 -8.64557e-06 0.000170367 -3.99397e-05 1.78304e-05 -0.000149672 7.11082e-05 -6.0013e-06 -0.000117407 -7.53403e-06 -4.90591e-05 7.02241e-05 -5.01619e-07 4.87952e-05 -4.57563e-05 -5.60512e-05 -5.41056e-05 -8.4985e-06 
1845.55 0 2.96343e-05 -0.00063049 -1.22759e-05 3.06315e-05 -0.000707943 0.000179581 0.00034117 0.000873104 0.00017488 -0.000136111 -3.23384e-05 0.000832534 -6.3226e-05 0.000233012 4.86783e-05 -1.84694e-06 0.000166102 -2.7157e-05 -6.64648e-06 -0.000135877 6.86816e-05 -4.31991e-06 -0.000119963 -8.19945e-06 -5.13181e-05 6.9448e-05 6.00174e-06 4.10011e-05 -4.1466e-05 -5.83952e-05 -4.94654e-05 -1.09475e-05 
1845.9 0 3.1685e-05 -0.000626287 -1.46652e-05 3.23545e-05 -0.000755958 0.000179036 0.000328454 0.000841315 0.000166469 -0.000144951 -3.32255e-05 0.000803667 -6.63993e-05 0.000209885 4.66289e-05 2.366e-06 0.000154568 -1.33077e-05 -2.96584e-05 -0.000116752 6.59153e-05 -3.42406e-06 -0.000122885 -1.11405e-05 -5.19258e-05 6.91223e-05 1.24977e-05 3.22107e-05 -3.82758e-05 -5.9109e-05 -4.69828e-05 -1.16285e-05 
1846.25 0 3.40468e-05 -0.00061897 -1.71951e-05 3.22941e-05 -0.000801629 0.000183346 0.000309287 0.000805571 0.000158352 -0.000155426 -3.18963e-05 0.000768552 -6.8504e-05 0.000184701 4.90589e-05 6.26836e-06 0.000137959 2.03245e-06 -4.70356e-05 -9.06632e-05 6.52891e-05 -3.63771e-06 -0.000123464 -1.31622e-05 -4.98583e-05 6.8784e-05 1.77316e-05 2.38007e-05 -3.75664e-05 -5.66085e-05 -4.5948e-05 -1.06546e-05 
1846.6 0 3.65107e-05 -0.000610572 -2.00583e-05 3.14506e-05 -0.000843222 0.000190395 0.000284773 0.00076465 0.00015113 -0.000167148 -3.16121e-05 0.000729292 -6.90545e-05 0.000161302 5.5111e-05 9.43778e-06 0.000118718 1.75545e-05 -5.65225e-05 -6.00389e-05 6.72365e-05 -2.8612e-06 -0.000121626 -1.07576e-05 -4.60676e-05 6.80825e-05 2.15712e-05 1.6981e-05 -3.89844e-05 -4.97995e-05 -4.40711e-05 -9.05138e-06 
1846.95 0 3.92872e-05 -0.000601564 -2.39188e-05 3.08553e-05 -0.000880241 0.000196709 0.000255992 0.000718923 0.000148801 -0.000178094 -3.27471e-05 0.000690179 -6.87299e-05 0.000143143 6.18653e-05 9.48156e-06 9.87842e-05 3.02212e-05 -5.83072e-05 -2.89865e-05 7.0504e-05 1.0914e-07 -0.00011859 -5.85114e-06 -4.13066e-05 6.68244e-05 2.29095e-05 1.21034e-05 -4.09756e-05 -4.03034e-05 -4.03991e-05 -7.48224e-06 
1847.3 0 4.13614e-05 -0.000591517 -2.85524e-05 3.20612e-05 -0.000911979 0.000198552 0.000225316 0.000670137 0.000155429 -0.000185428 -3.39712e-05 0.000652475 -6.99221e-05 0.000130788 6.75483e-05 5.6671e-06 8.36328e-05 3.88505e-05 -5.59216e-05 2.20306e-06 7.29998e-05 4.55218e-06 -0.000114135 -1.71794e-06 -3.57323e-05 6.63416e-05 2.16426e-05 8.96628e-06 -4.26858e-05 -3.06456e-05 -3.57473e-05 -6.20899e-06 
1847.65 0 4.2535e-05 -0.000581182 -3.42846e-05 3.48758e-05 -0.000938314 0.000196874 0.000198004 0.000620579 0.000169316 -0.000188954 -3.38655e-05 0.000616054 -7.26342e-05 0.000123025 7.2644e-05 -2.32096e-06 7.7892e-05 4.35886e-05 -5.28577e-05 3.30064e-05 7.59915e-05 9.89241e-06 -0.000108584 1.27118e-06 -2.90302e-05 6.69224e-05 2.01189e-05 8.34692e-06 -4.36914e-05 -2.13335e-05 -2.93906e-05 -4.89133e-06 
1848 0 4.23014e-05 -0.000572512 -4.12169e-05 3.67377e-05 -0.000959996 0.000197242 0.000175132 0.000571702 0.000182967 -0.000191251 -3.34218e-05 0.000581772 -7.40396e-05 0.00011915 7.78712e-05 -1.47555e-05 7.91807e-05 4.67163e-05 -5.18761e-05 6.15669e-05 8.0832e-05 1.47325e-05 -0.000102766 2.71038e-06 -2.11592e-05 6.76692e-05 1.9576e-05 1.01567e-05 -4.346e-05 -1.34434e-05 -2.00283e-05 -3.60557e-06 
1848.35 0 4.08681e-05 -0.000564693 -4.76788e-05 3.59996e-05 -0.0009774 0.000200276 0.000155191 0.000523537 0.000190492 -0.000191922 -3.36609e-05 0.000550864 -7.26206e-05 0.000117223 8.36723e-05 -2.95949e-05 8.16713e-05 5.081e-05 -5.53137e-05 8.6883e-05 8.46842e-05 1.73784e-05 -9.64064e-05 1.29686e-06 -1.38219e-05 6.81368e-05 1.99468e-05 1.34929e-05 -4.34314e-05 -7.3884e-06 -8.24968e-06 -1.97907e-06 
1848.7 0 3.9458e-05 -0.000555466 -5.2998e-05 3.26118e-05 -0.000992731 0.000202654 0.00013798 0.000474546 0.00019273 -0.000188859 -3.39253e-05 0.00052259 -6.93731e-05 0.000114822 9.11278e-05 -4.43461e-05 8.22918e-05 5.51063e-05 -6.29953e-05 0.000106827 8.55464e-05 1.73392e-05 -9.01236e-05 -2.2596e-06 -8.95497e-06 6.88454e-05 1.95561e-05 1.76966e-05 -4.34031e-05 -1.89659e-06 4.45607e-06 5.8446e-07 
1849.05 0 4.01449e-05 -0.000543919 -5.77875e-05 2.75806e-05 -0.00100654 0.000202705 0.000123104 0.00042525 0.000191896 -0.000181754 -3.20052e-05 0.000495324 -6.38778e-05 0.000110989 0.000100635 -6.01854e-05 8.18796e-05 5.65751e-05 -7.47211e-05 0.00011989 8.4789e-05 1.5606e-05 -8.52138e-05 -6.61839e-06 -6.92431e-06 6.98851e-05 1.59158e-05 2.16055e-05 -4.26914e-05 3.24894e-06 1.53799e-05 3.7476e-06 
1849.4 0 4.52834e-05 -0.000529557 -6.2161e-05 2.25448e-05 -0.00101895 0.000200974 0.000109189 0.000376941 0.000188247 -0.000171438 -2.65358e-05 0.00046881 -5.48282e-05 0.000106112 0.000110747 -7.86785e-05 8.23732e-05 5.18174e-05 -8.96999e-05 0.000126518 8.64171e-05 1.44377e-05 -8.16757e-05 -1.21217e-05 -5.92278e-06 6.99793e-05 1.09552e-05 2.42465e-05 -4.10531e-05 8.07756e-06 2.20468e-05 6.74858e-06 
1849.75 0 5.28502e-05 -0.0005138 -6.56274e-05 1.88888e-05 -0.00103132 0.000196669 9.5035e-05 0.000329884 0.000183135 -0.000159307 -1.98901e-05 0.000442219 -4.37517e-05 0.000100507 0.000118421 -9.95053e-05 8.31047e-05 4.20841e-05 -0.000105591 0.000128079 9.16956e-05 1.32745e-05 -7.84168e-05 -2.0275e-05 -5.1275e-06 6.80769e-05 8.50274e-06 2.59897e-05 -3.8651e-05 1.27981e-05 2.53633e-05 9.21166e-06 
1850.1 0 5.99248e-05 -0.000498025 -6.84523e-05 1.58563e-05 -0.00104399 0.000189314 8.00055e-05 0.00028587 0.000178445 -0.000146764 -1.40835e-05 0.000413533 -3.1918e-05 9.43169e-05 0.00012215 -0.000122699 8.27565e-05 2.97119e-05 -0.000121273 0.000126871 9.81977e-05 1.16736e-05 -7.40999e-05 -3.00104e-05 -5.49439e-06 6.4336e-05 9.88864e-06 2.6312e-05 -3.74436e-05 1.63575e-05 2.62469e-05 1.07804e-05 
1850.45 0 6.66634e-05 -0.000480818 -7.08051e-05 1.26951e-05 -0.0010566 0.000180368 6.41288e-05 0.000246121 0.000174441 -0.000135499 -1.01135e-05 0.000383874 -1.81584e-05 8.92145e-05 0.000122843 -0.000145521 8.12184e-05 1.72553e-05 -0.000137366 0.000126179 0.000104915 1.13679e-05 -6.85021e-05 -3.86773e-05 -7.28518e-06 5.96698e-05 1.26398e-05 2.46362e-05 -3.77422e-05 1.85033e-05 2.52396e-05 1.14844e-05 
1850.8 0 7.29485e-05 -0.000461239 -7.27674e-05 1.00143e-05 -0.0010689 0.000171571 4.83352e-05 0.000211543 0.000172165 -0.000125731 -8.5954e-06 0.000355203 -2.17679e-06 8.45992e-05 0.000122953 -0.000163377 7.70956e-05 7.0013e-06 -0.000152905 0.000128642 0.00011243 1.3338e-05 -6.37728e-05 -4.57517e-05 -1.06777e-05 5.46994e-05 1.40353e-05 2.07065e-05 -3.92052e-05 1.981e-05 2.37384e-05 1.10137e-05 
1851.15 0 7.89613e-05 -0.000441291 -7.41944e-05 8.06671e-06 -0.00107873 0.000164814 3.46239e-05 0.000184257 0.000171785 -0.000117607 -9.53838e-06 0.00032663 1.49932e-05 7.75663e-05 0.000123131 -0.000174523 6.86297e-05 -2.55657e-06 -0.000165494 0.000134583 0.000118534 1.67283e-05 -6.25317e-05 -5.13403e-05 -1.586e-05 4.84066e-05 1.31698e-05 1.36686e-05 -4.15473e-05 1.98431e-05 2.22715e-05 9.68703e-06 
1851.5 0 8.52928e-05 -0.00042206 -7.43391e-05 5.84017e-06 -0.00108605 0.000159901 2.55967e-05 0.000164662 0.000171041 -0.000112016 -1.37864e-05 0.000299371 3.11746e-05 6.69841e-05 0.000121911 -0.000180348 5.69963e-05 -1.33911e-05 -0.000173484 0.000143611 0.00012274 2.02955e-05 -6.48468e-05 -5.7217e-05 -2.16539e-05 4.0477e-05 1.13604e-05 3.61112e-06 -4.44862e-05 1.83305e-05 2.08784e-05 9.37447e-06 
1851.85 0 9.10156e-05 -0.000402831 -7.24972e-05 2.60215e-06 -0.00109195 0.000154695 1.97476e-05 0.000151421 0.000168011 -0.00010872 -2.33601e-05 0.000275118 4.43653e-05 5.61424e-05 0.000119535 -0.000183236 4.49414e-05 -2.30973e-05 -0.000176277 0.00015418 0.00012746 2.35558e-05 -6.80306e-05 -6.47343e-05 -2.61467e-05 3.26989e-05 9.8992e-06 -7.52619e-06 -4.78045e-05 1.56821e-05 2.00551e-05 1.11597e-05 
1852.2 0 9.49187e-05 -0.000383852 -7.03448e-05 -1.00686e-06 -0.00109543 0.000146005 1.54886e-05 0.000144343 0.000161341 -0.000107503 -3.74234e-05 0.000252961 5.56846e-05 4.79225e-05 0.000116472 -0.000184183 3.42314e-05 -2.92747e-05 -0.000173675 0.000165552 0.000131426 2.77351e-05 -7.00748e-05 -7.1899e-05 -2.93009e-05 2.61393e-05 8.76444e-06 -1.74423e-05 -5.06146e-05 1.27291e-05 2.06038e-05 1.42627e-05 
1852.55 0 9.79205e-05 -0.000366727 -6.88828e-05 -3.85327e-06 -0.00109606 0.000132917 1.44119e-05 0.000141738 0.000149762 -0.000106927 -5.3444e-05 0.000233465 6.6993e-05 4.05259e-05 0.000112623 -0.000182549 2.57024e-05 -3.27792e-05 -0.000166509 0.00017766 0.000133033 3.34856e-05 -7.08587e-05 -7.6361e-05 -3.11668e-05 2.03758e-05 8.41728e-06 -2.39009e-05 -5.20644e-05 9.50556e-06 2.2735e-05 1.74213e-05 
1852.9 0 0.00010044 -0.000351254 -6.7136e-05 -5.35633e-06 -0.00109519 0.000117394 1.49552e-05 0.000140238 0.000134861 -0.000105001 -7.09552e-05 0.000218207 7.68267e-05 3.26536e-05 0.000109481 -0.000179585 1.87391e-05 -3.44871e-05 -0.000156734 0.000188093 0.000133087 3.85059e-05 -6.97886e-05 -7.74506e-05 -2.95017e-05 1.74354e-05 9.22791e-06 -2.60256e-05 -5.27748e-05 5.41068e-06 2.52938e-05 1.99627e-05 
1853.25 0 0.000101453 -0.000337362 -6.4856e-05 -5.31247e-06 -0.00109487 0.000100363 1.42553e-05 0.000138032 0.000122329 -0.000100836 -8.90888e-05 0.000207078 8.43998e-05 2.60148e-05 0.000106245 -0.000176607 1.52127e-05 -3.32935e-05 -0.000150465 0.00019461 0.000131289 4.09772e-05 -6.51984e-05 -7.53237e-05 -2.15277e-05 1.9055e-05 1.08114e-05 -2.54929e-05 -5.48695e-05 -8.33074e-08 2.69575e-05 2.20786e-05 
1853.6 0 0.000100888 -0.000325108 -6.27983e-05 -5.44855e-06 -0.00109441 8.39161e-05 1.20842e-05 0.000133185 0.000116408 -9.33602e-05 -0.000103639 0.000200601 9.07363e-05 2.00064e-05 0.000100396 -0.000173697 1.98451e-05 -2.78116e-05 -0.000152118 0.000197008 0.000127199 4.12725e-05 -5.82253e-05 -7.03399e-05 -7.69467e-06 2.20151e-05 1.37286e-05 -2.44882e-05 -5.86474e-05 -4.98658e-06 2.89858e-05 2.31742e-05 
1853.95 0 9.79667e-05 -0.000313068 -6.15397e-05 -7.24385e-06 -0.00109468 7.18162e-05 9.43955e-06 0.000122789 0.000115843 -8.12435e-05 -0.000109408 0.000198544 9.73548e-05 1.30896e-05 9.29679e-05 -0.000172622 3.25299e-05 -1.84003e-05 -0.000158914 0.000196198 0.000122717 3.91998e-05 -5.28679e-05 -6.27754e-05 7.3559e-06 2.39002e-05 1.7813e-05 -2.42308e-05 -6.12968e-05 -8.02509e-06 3.33504e-05 2.04079e-05 
1854.3 0 9.24349e-05 -0.000300109 -6.00374e-05 -8.97536e-06 -0.00109789 6.37874e-05 7.46768e-06 0.000104806 0.000117192 -6.3738e-05 -0.000105172 0.000197082 0.000106003 3.62662e-06 8.85979e-05 -0.00017466 4.72729e-05 -6.0405e-06 -0.000167239 0.000195587 0.000118391 3.47991e-05 -5.03916e-05 -5.46157e-05 1.92728e-05 2.60641e-05 2.20789e-05 -2.63811e-05 -6.12929e-05 -1.02069e-05 3.94872e-05 1.4062e-05 
1854.65 0 8.67484e-05 -0.000284977 -5.69516e-05 -9.16757e-06 -0.00110223 5.801e-05 6.88604e-06 7.87654e-05 0.000117533 -4.18401e-05 -9.51076e-05 0.000192231 0.000116705 -7.48465e-06 8.96238e-05 -0.00017882 5.91189e-05 9.28336e-06 -0.000174537 0.000198607 0.000113163 2.91692e-05 -4.92846e-05 -4.806e-05 2.66288e-05 2.93606e-05 2.54875e-05 -3.11842e-05 -6.0885e-05 -1.20516e-05 4.6351e-05 6.81058e-06 
1855 0 8.23864e-05 -0.000268262 -5.28344e-05 -7.91304e-06 -0.00110344 5.32541e-05 6.23552e-06 4.68424e-05 0.00011544 -1.66771e-05 -8.48434e-05 0.000183105 0.000126792 -1.7704e-05 9.39992e-05 -0.000182983 6.78633e-05 2.46161e-05 -0.000177031 0.00020498 0.000106954 2.36651e-05 -4.88052e-05 -4.21323e-05 3.04457e-05 3.17162e-05 2.75897e-05 -3.84035e-05 -6.08011e-05 -1.37256e-05 5.4714e-05 2.87578e-07 
1855.35 0 8.01909e-05 -0.000250883 -4.9309e-05 -5.89375e-06 -0.00109979 4.98141e-05 3.1215e-06 1.18584e-05 0.000111187 1.13638e-05 -7.94835e-05 0.000171199 0.000136708 -2.59117e-05 9.91463e-05 -0.000184855 7.45977e-05 3.62284e-05 -0.000173384 0.000211184 9.9606e-05 1.98853e-05 -4.93383e-05 -3.45932e-05 3.3056e-05 3.26227e-05 2.91287e-05 -4.71416e-05 -6.06199e-05 -1.61651e-05 6.56334e-05 -4.30556e-06 
1855.7 0 7.88843e-05 -0.000232978 -4.62947e-05 -3.54138e-06 -0.00109297 4.90975e-05 -3.01949e-06 -2.47466e-05 0.000106133 4.0908e-05 -8.07857e-05 0.000156812 0.000149525 -3.25251e-05 0.000102998 -0.000182056 7.9203e-05 4.53919e-05 -0.000164969 0.000215644 9.19142e-05 1.96742e-05 -5.13484e-05 -2.66197e-05 3.52656e-05 3.4007e-05 3.05517e-05 -5.52766e-05 -6.09774e-05 -1.93121e-05 7.61175e-05 -6.57191e-06 
1856.05 0 7.78805e-05 -0.000216507 -4.30697e-05 -1.448e-06 -0.00108482 4.88917e-05 -1.24485e-05 -6.1993e-05 0.000101968 6.91235e-05 -8.38294e-05 0.000139215 0.000164884 -3.92368e-05 0.000105744 -0.000172874 8.16029e-05 5.51745e-05 -0.000153288 0.000220499 8.5755e-05 2.29476e-05 -5.5378e-05 -2.1037e-05 3.64042e-05 3.84125e-05 3.26146e-05 -6.18592e-05 -6.05045e-05 -2.31464e-05 8.36575e-05 -6.81131e-06 
1856.4 0 7.75613e-05 -0.000205243 -3.90497e-05 -1.1467e-09 -0.00107633 4.84846e-05 -2.3937e-05 -9.7257e-05 9.81859e-05 9.32136e-05 -8.37897e-05 0.00012078 0.000179756 -4.7105e-05 0.000108935 -0.000158832 8.41226e-05 6.30081e-05 -0.000139576 0.000226427 8.15789e-05 2.81083e-05 -6.01292e-05 -1.84599e-05 3.85709e-05 4.47005e-05 3.53164e-05 -6.76015e-05 -5.90107e-05 -2.78619e-05 8.90169e-05 -4.89716e-06 
1856.75 0 7.52318e-05 -0.000199246 -3.42799e-05 1.10778e-06 -0.00106728 4.90025e-05 -3.60392e-05 -0.000128963 9.15071e-05 0.000111362 -8.09251e-05 0.000106843 0.000190538 -5.36279e-05 0.000109712 -0.000143065 8.74602e-05 6.53268e-05 -0.000123803 0.000234152 7.91196e-05 3.52638e-05 -6.42128e-05 -1.71989e-05 4.37076e-05 4.8768e-05 3.69845e-05 -7.34002e-05 -5.76596e-05 -3.18676e-05 9.39274e-05 -2.37587e-06 
1857.1 0 6.95409e-05 -0.000194743 -2.9516e-05 2.46923e-06 -0.00105835 4.90764e-05 -4.87504e-05 -0.000155159 8.07164e-05 0.000123351 -7.54947e-05 9.69613e-05 0.000195973 -5.64173e-05 0.000103509 -0.000128111 9.07325e-05 6.4845e-05 -0.000104964 0.000244186 7.60814e-05 4.3157e-05 -6.80514e-05 -1.59694e-05 4.93597e-05 4.92807e-05 3.71307e-05 -7.97898e-05 -5.66571e-05 -3.38036e-05 9.8662e-05 -2.88461e-07 
1857.45 0 6.27493e-05 -0.000189738 -2.52836e-05 3.06609e-06 -0.00105173 4.83807e-05 -5.89223e-05 -0.000171919 6.68691e-05 0.000128453 -6.51938e-05 8.61498e-05 0.000197787 -5.56699e-05 9.32595e-05 -0.000114616 9.33573e-05 6.29313e-05 -8.31656e-05 0.000254891 7.11377e-05 5.01908e-05 -7.17108e-05 -1.4427e-05 5.12778e-05 4.78138e-05 3.70938e-05 -8.71351e-05 -5.64343e-05 -3.37468e-05 0.000102393 2.83734e-06 
1857.8 0 5.79357e-05 -0.000184612 -2.17523e-05 2.39848e-06 -0.00104765 4.87945e-05 -6.51039e-05 -0.000179077 4.9972e-05 0.00012695 -4.91077e-05 7.22877e-05 0.000197611 -5.31336e-05 8.2459e-05 -0.000101472 9.42046e-05 5.75863e-05 -5.91393e-05 0.000264379 6.59671e-05 5.58577e-05 -7.39262e-05 -1.36503e-05 4.93358e-05 4.64759e-05 3.78493e-05 -9.51581e-05 -5.63206e-05 -3.30785e-05 0.000104691 7.68654e-06 
1858.15 0 5.738e-05 -0.000180508 -1.87065e-05 1.32179e-06 -0.0010444 5.21498e-05 -6.95527e-05 -0.000180755 3.01323e-05 0.000121669 -3.14132e-05 5.80317e-05 0.000195865 -5.13068e-05 7.05434e-05 -8.57157e-05 9.4274e-05 4.91892e-05 -3.56315e-05 0.000273263 6.09022e-05 5.89337e-05 -7.4001e-05 -1.43415e-05 4.56043e-05 4.54201e-05 4.02263e-05 -0.000101787 -5.68814e-05 -3.25488e-05 0.000105155 1.29116e-05 
1858.5 0 5.9742e-05 -0.000177526 -1.59239e-05 8.707e-07 -0.00104087 5.61375e-05 -7.51684e-05 -0.000179996 9.69051e-06 0.000114089 -1.59186e-05 4.6583e-05 0.000193327 -4.93712e-05 5.70015e-05 -6.78384e-05 9.39623e-05 3.99023e-05 -1.54718e-05 0.000283312 5.35527e-05 5.94442e-05 -7.37826e-05 -1.46281e-05 4.11401e-05 4.30249e-05 4.4851e-05 -0.00010481 -5.97525e-05 -3.16442e-05 0.000104445 1.56627e-05 
1858.85 0 6.34037e-05 -0.00017324 -1.3648e-05 2.77773e-06 -0.00103826 5.61237e-05 -8.36931e-05 -0.000178235 -8.26e-06 0.000105235 -9.49025e-07 3.87427e-05 0.00019016 -4.55513e-05 4.22429e-05 -5.25429e-05 9.23865e-05 3.17581e-05 -7.86708e-08 0.000293967 4.26611e-05 6.05765e-05 -7.44328e-05 -1.31282e-05 3.58798e-05 3.8078e-05 5.0057e-05 -0.000105157 -6.62791e-05 -3.08765e-05 0.000103875 1.51734e-05 
1859.2 0 6.83145e-05 -0.000166695 -1.28803e-05 6.56291e-06 -0.00103875 5.23539e-05 -9.62502e-05 -0.000177842 -2.37188e-05 9.7651e-05 1.54498e-05 3.19017e-05 0.000185002 -4.09681e-05 2.63879e-05 -4.0662e-05 9.00919e-05 2.45615e-05 1.02614e-05 0.000302019 3.01287e-05 6.46014e-05 -7.42278e-05 -1.11106e-05 3.10038e-05 3.07458e-05 5.30176e-05 -0.000104501 -7.53696e-05 -3.10042e-05 0.000104345 1.23097e-05 
1859.55 0 7.38e-05 -0.000160175 -1.38698e-05 9.79154e-06 -0.00104226 4.76077e-05 -0.000112442 -0.000180445 -3.89815e-05 9.08426e-05 2.99322e-05 2.38427e-05 0.000177937 -3.83606e-05 1.08381e-05 -2.98708e-05 8.8117e-05 1.94797e-05 1.93326e-05 0.00030546 1.82012e-05 7.00465e-05 -7.27935e-05 -1.0928e-05 2.74844e-05 2.19614e-05 5.33887e-05 -0.000103621 -8.46231e-05 -3.19242e-05 0.00010557 7.97157e-06 
1859.9 0 7.8233e-05 -0.000155518 -1.50729e-05 1.16359e-05 -0.00104601 4.26721e-05 -0.000130785 -0.000184967 -5.37897e-05 8.31389e-05 4.14685e-05 1.32577e-05 0.000168948 -3.88127e-05 -2.52109e-06 -1.95138e-05 8.53581e-05 2.05971e-05 2.98829e-05 0.000304909 7.91676e-06 7.50689e-05 -7.04965e-05 -1.38573e-05 2.4641e-05 1.32287e-05 5.25602e-05 -0.000103563 -9.20157e-05 -3.27407e-05 0.000105961 3.04097e-06 
1860.25 0 8.19403e-05 -0.000151066 -1.58023e-05 1.33353e-05 -0.00104747 3.81326e-05 -0.000149653 -0.000190421 -6.56738e-05 7.43217e-05 5.45947e-05 -1.9192e-06 0.000157445 -4.30009e-05 -1.34264e-05 -1.00182e-05 8.08216e-05 2.91726e-05 4.01987e-05 0.000303279 -5.90394e-07 7.82712e-05 -6.79167e-05 -1.86713e-05 2.22619e-05 6.05715e-06 5.11181e-05 -0.000104221 -9.59219e-05 -3.19639e-05 0.000104511 -8.23634e-07 
1860.6 0 8.5514e-05 -0.000145145 -1.70644e-05 1.44293e-05 -0.00104675 3.61159e-05 -0.000166802 -0.000199774 -7.06432e-05 6.27179e-05 7.03078e-05 -2.06986e-05 0.000143714 -5.08655e-05 -2.0738e-05 -3.24499e-06 7.57081e-05 4.15714e-05 4.81436e-05 0.000301379 -7.18139e-06 7.91348e-05 -6.52124e-05 -2.32557e-05 2.05205e-05 3.96842e-07 4.92769e-05 -0.000104029 -9.66127e-05 -2.78931e-05 0.000101919 -3.03715e-06 
1860.95 0 8.81634e-05 -0.000138228 -1.92408e-05 1.44914e-05 -0.00104394 3.68936e-05 -0.000181119 -0.000214992 -6.81982e-05 4.7959e-05 8.5434e-05 -3.96246e-05 0.000129027 -5.98323e-05 -2.46902e-05 -2.3276e-07 7.00389e-05 5.41515e-05 5.16379e-05 0.000297424 -1.35068e-05 7.64663e-05 -6.07547e-05 -2.76015e-05 1.98485e-05 -4.4788e-06 4.6741e-05 -0.000102105 -9.44696e-05 -2.14825e-05 9.86102e-05 -3.8135e-06 
1861.3 0 8.99e-05 -0.000130239 -2.08753e-05 1.42613e-05 -0.001039 3.91797e-05 -0.000191175 -0.000234624 -6.35759e-05 3.04456e-05 9.83319e-05 -5.67078e-05 0.000114245 -6.7212e-05 -2.79655e-05 8.24635e-07 6.35642e-05 6.44221e-05 5.03505e-05 0.000292297 -2.10253e-05 7.02352e-05 -5.50601e-05 -3.23258e-05 2.20504e-05 -9.06357e-06 4.35011e-05 -0.00010044 -8.97086e-05 -1.52633e-05 9.60659e-05 -2.62156e-06 
1861.65 0 9.13326e-05 -0.000119612 -2.2562e-05 1.40733e-05 -0.00103145 4.2824e-05 -0.000195001 -0.000257987 -6.20177e-05 9.63795e-06 0.000111021 -7.05562e-05 9.82821e-05 -7.50984e-05 -3.2194e-05 3.8254e-07 5.67772e-05 7.10917e-05 4.5771e-05 0.000289487 -2.78741e-05 6.25136e-05 -4.95183e-05 -3.71007e-05 2.71574e-05 -1.40033e-05 4.10962e-05 -0.000102889 -8.36135e-05 -1.05454e-05 9.48692e-05 -1.78322e-07 
1862 0 9.17971e-05 -0.00010708 -2.56091e-05 1.38845e-05 -0.00102157 4.70753e-05 -0.000190532 -0.000282204 -6.48135e-05 -1.13652e-05 0.00012624 -7.9666e-05 8.20213e-05 -8.57372e-05 -3.56549e-05 -1.61035e-06 4.98294e-05 7.16925e-05 3.9543e-05 0.000290524 -3.24669e-05 5.6053e-05 -4.32876e-05 -4.04511e-05 3.3258e-05 -1.89091e-05 4.01633e-05 -0.000109945 -7.6433e-05 -7.4836e-06 9.33584e-05 1.37835e-06 
1862.35 0 9.09053e-05 -9.58448e-05 -2.95535e-05 1.38639e-05 -0.00101122 5.06548e-05 -0.000177122 -0.000302657 -6.99604e-05 -2.8514e-05 0.000143522 -8.44735e-05 6.69726e-05 -9.73487e-05 -3.60479e-05 -6.17897e-06 4.11198e-05 6.48284e-05 3.41772e-05 0.000294182 -3.54462e-05 5.2275e-05 -3.50115e-05 -4.22226e-05 3.8593e-05 -2.27819e-05 3.91941e-05 -0.000118166 -6.72145e-05 -4.49464e-06 9.12621e-05 9.26722e-07 
1862.7 0 8.93074e-05 -8.611e-05 -3.48466e-05 1.47978e-05 -0.00100417 5.69749e-05 -0.000158071 -0.000317796 -7.60295e-05 -3.9897e-05 0.000160252 -8.82574e-05 5.05813e-05 -0.000107371 -3.33665e-05 -1.51587e-05 2.97988e-05 5.28115e-05 2.94031e-05 0.000297564 -3.78972e-05 5.05224e-05 -2.54245e-05 -4.3211e-05 4.24431e-05 -2.59971e-05 3.66821e-05 -0.000124392 -5.76867e-05 4.11342e-07 8.99762e-05 -1.29713e-06 
1863.05 0 8.7755e-05 -7.67491e-05 -4.15562e-05 1.68507e-05 -0.00100096 7.11536e-05 -0.000136966 -0.000328826 -8.25395e-05 -4.61348e-05 0.000173197 -9.37164e-05 3.20374e-05 -0.000118079 -2.95946e-05 -2.73723e-05 1.83401e-05 3.67422e-05 2.38808e-05 0.000298946 -4.08197e-05 4.90982e-05 -1.62768e-05 -4.38123e-05 4.4905e-05 -2.82694e-05 3.2194e-05 -0.000127391 -5.05848e-05 7.09336e-06 8.94026e-05 -3.9066e-06 
1863.4 0 8.74166e-05 -6.6074e-05 -4.77731e-05 1.73291e-05 -0.000996347 9.4954e-05 -0.000115483 -0.000336342 -8.90731e-05 -4.89911e-05 0.000180255 -9.90219e-05 1.2499e-05 -0.000131774 -2.53812e-05 -3.96367e-05 1.0255e-05 1.68242e-05 1.75521e-05 0.000298887 -4.39359e-05 4.58107e-05 -7.01228e-06 -4.43295e-05 4.57168e-05 -2.78979e-05 2.6992e-05 -0.000127484 -4.59098e-05 1.47202e-05 8.95362e-05 -6.04521e-06 
1863.75 0 8.90176e-05 -5.27564e-05 -5.32221e-05 1.6694e-05 -0.000986191 0.000123028 -9.59945e-05 -0.000341711 -9.48168e-05 -5.01257e-05 0.000179398 -0.000103406 -8.20028e-06 -0.000146986 -2.15482e-05 -5.1259e-05 6.62099e-06 -3.38058e-06 9.1702e-06 0.000297137 -4.60137e-05 4.05385e-05 2.92653e-06 -4.61342e-05 4.6196e-05 -2.52811e-05 2.11825e-05 -0.000125497 -4.30467e-05 2.28389e-05 8.98315e-05 -8.53692e-06 
1864.1 0 9.32897e-05 -3.9066e-05 -5.6904e-05 1.60863e-05 -0.000967997 0.000146965 -7.95712e-05 -0.000348198 -0.000100554 -5.06524e-05 0.000171204 -0.000109583 -3.12425e-05 -0.000163933 -1.70765e-05 -6.15366e-05 7.31059e-06 -1.99202e-05 -2.63604e-06 0.000294893 -4.55394e-05 3.54565e-05 1.1975e-05 -5.0872e-05 4.84282e-05 -2.33408e-05 1.44514e-05 -0.000123114 -4.21419e-05 2.99705e-05 8.79776e-05 -1.06034e-05 
1864.45 0 9.97688e-05 -2.62769e-05 -5.78538e-05 1.49298e-05 -0.00094426 0.000165305 -6.4456e-05 -0.000355412 -0.000109971 -5.12808e-05 0.000158849 -0.000119772 -5.60719e-05 -0.00018142 -8.13716e-06 -6.95771e-05 1.10096e-05 -3.08493e-05 -1.62613e-05 0.000293482 -4.17981e-05 3.15269e-05 1.7959e-05 -5.63593e-05 5.34915e-05 -2.27196e-05 1.05028e-05 -0.000122506 -4.13751e-05 3.48464e-05 8.46211e-05 -1.08783e-05 
1864.8 0 0.000106269 -1.4394e-05 -5.59905e-05 1.42479e-05 -0.000921705 0.000180095 -5.14644e-05 -0.000360674 -0.000126002 -5.16487e-05 0.000145219 -0.000137448 -7.99279e-05 -0.000198222 4.24984e-06 -7.69217e-05 1.47984e-05 -3.68983e-05 -2.84297e-05 0.00029136 -3.59665e-05 2.80129e-05 2.17369e-05 -6.07403e-05 6.09241e-05 -2.19418e-05 1.16064e-05 -0.000125195 -3.88543e-05 3.7912e-05 8.118e-05 -9.05022e-06 
1865.15 0 0.000110847 -4.14116e-06 -5.26304e-05 1.40633e-05 -0.000902978 0.000193289 -4.27427e-05 -0.000364323 -0.000147198 -5.05919e-05 0.000131371 -0.000163202 -0.000100272 -0.00021457 1.53594e-05 -8.51008e-05 1.9221e-05 -3.92153e-05 -3.86236e-05 0.000287659 -3.12266e-05 2.59855e-05 2.7058e-05 -6.36854e-05 6.95885e-05 -2.10228e-05 1.42997e-05 -0.00012932 -3.43977e-05 3.92735e-05 7.89959e-05 -5.16193e-06 
1865.5 0 0.000111983 6.20238e-06 -5.01729e-05 1.34126e-05 -0.000886592 0.000206209 -3.84045e-05 -0.000368891 -0.000170648 -4.96466e-05 0.000115186 -0.000192973 -0.000115525 -0.000230601 2.30113e-05 -9.49719e-05 2.63718e-05 -3.77058e-05 -4.68684e-05 0.000281343 -2.91058e-05 2.54067e-05 3.5369e-05 -6.42027e-05 7.83666e-05 -2.09989e-05 1.50627e-05 -0.000132754 -2.82781e-05 3.99692e-05 7.9265e-05 -1.18285e-06 
1865.85 0 0.000109897 1.88165e-05 -4.95955e-05 1.26391e-05 -0.00087056 0.000219455 -3.7351e-05 -0.000374984 -0.000194389 -5.00979e-05 9.48327e-05 -0.0002246 -0.000124226 -0.000244224 2.85148e-05 -0.000105773 3.3996e-05 -3.41617e-05 -5.3022e-05 0.000270267 -2.8316e-05 2.54409e-05 4.52054e-05 -6.26312e-05 8.60426e-05 -2.31799e-05 1.40367e-05 -0.000135993 -2.08182e-05 4.15e-05 8.17477e-05 4.37861e-07 
1866.2 0 0.000106052 3.17024e-05 -5.04947e-05 1.34024e-05 -0.000852773 0.000231697 -3.99573e-05 -0.000382531 -0.000216669 -5.13701e-05 6.96912e-05 -0.000257976 -0.000126111 -0.000251977 3.44213e-05 -0.000114686 4.01536e-05 -3.15953e-05 -5.77967e-05 0.000254115 -2.73052e-05 2.71661e-05 5.4874e-05 -6.14411e-05 9.19825e-05 -2.78689e-05 1.3e-05 -0.000139465 -1.2499e-05 4.23736e-05 8.49067e-05 -3.15131e-08 
1866.55 0 0.000102555 4.17284e-05 -5.17243e-05 1.57066e-05 -0.000833797 0.000238263 -4.69623e-05 -0.000390345 -0.000234208 -5.0966e-05 4.02928e-05 -0.000291396 -0.000123011 -0.000253804 4.29978e-05 -0.00011829 4.66144e-05 -3.01385e-05 -6.16504e-05 0.000235084 -2.55828e-05 3.04655e-05 6.37329e-05 -6.07212e-05 9.61501e-05 -3.36842e-05 1.1959e-05 -0.000142632 -3.41122e-06 4.17143e-05 8.69526e-05 -2.17803e-07 
1866.9 0 0.000100148 4.86129e-05 -5.13428e-05 1.78798e-05 -0.00081577 0.000235102 -5.52967e-05 -0.000397076 -0.000246393 -4.74877e-05 9.11867e-06 -0.000325192 -0.00011932 -0.00025074 5.52292e-05 -0.000115256 5.45781e-05 -2.90393e-05 -6.35182e-05 0.000216644 -2.23349e-05 3.262e-05 7.28648e-05 -5.79703e-05 0.000100383 -4.037e-05 1.07443e-05 -0.000144289 5.64925e-06 3.97008e-05 8.74164e-05 1.98474e-06 
1867.25 0 9.7066e-05 5.53892e-05 -4.98675e-05 2.04562e-05 -0.000799313 0.000221463 -6.00653e-05 -0.000402477 -0.000257154 -4.38746e-05 -2.07325e-05 -0.00035868 -0.000118559 -0.000244156 6.85492e-05 -0.000106663 6.4305e-05 -2.95864e-05 -6.17007e-05 0.000199182 -1.76175e-05 3.14757e-05 8.20528e-05 -5.26787e-05 0.000106792 -4.87789e-05 1.02143e-05 -0.00014387 1.40675e-05 3.67165e-05 8.63155e-05 6.30511e-06 
1867.6 0 9.28784e-05 6.49756e-05 -4.87097e-05 2.44823e-05 -0.000784961 0.000202311 -5.9556e-05 -0.000408825 -0.000265994 -4.32885e-05 -4.65533e-05 -0.000390165 -0.000118635 -0.000236333 7.93003e-05 -9.49095e-05 7.55776e-05 -3.10211e-05 -5.69916e-05 0.000182219 -1.22153e-05 2.80909e-05 9.08103e-05 -4.69309e-05 0.000114359 -5.57021e-05 9.39071e-06 -0.000141856 2.27612e-05 3.37052e-05 8.33345e-05 1.02752e-05 
1867.95 0 8.71102e-05 7.84312e-05 -4.65261e-05 3.03383e-05 -0.000770734 0.000184184 -5.54183e-05 -0.000418577 -0.000269207 -4.57691e-05 -6.76835e-05 -0.000420981 -0.000117166 -0.000228023 8.70219e-05 -8.38031e-05 8.65527e-05 -3.24519e-05 -5.20816e-05 0.000166931 -6.38629e-06 2.47667e-05 9.86011e-05 -4.17198e-05 0.000120249 -5.85333e-05 5.74024e-06 -0.000138967 3.1481e-05 3.02928e-05 7.88884e-05 1.22877e-05 
1868.3 0 8.02398e-05 9.58478e-05 -4.20643e-05 3.70448e-05 -0.000755451 0.000167047 -4.9337e-05 -0.000432365 -0.000265317 -4.85357e-05 -8.59458e-05 -0.000452847 -0.000113377 -0.00021918 9.23002e-05 -7.56565e-05 9.48604e-05 -3.17711e-05 -4.87021e-05 0.000154072 -1.42802e-06 2.4592e-05 0.000103776 -3.71773e-05 0.000123506 -5.77293e-05 -4.9676e-07 -0.000134328 4.07051e-05 2.59283e-05 7.41828e-05 1.28695e-05 
1868.65 0 7.51008e-05 0.000114745 -3.7132e-05 4.29084e-05 -0.000739366 0.000149752 -4.1943e-05 -0.000449593 -0.000255209 -4.6117e-05 -0.000104845 -0.000486526 -0.00010862 -0.000210367 9.57409e-05 -6.80653e-05 9.93016e-05 -2.60108e-05 -4.4304e-05 0.00014313 2.16874e-06 2.79798e-05 0.000106609 -3.24189e-05 0.000125028 -5.517e-05 -6.22554e-06 -0.000128481 5.12529e-05 2.10683e-05 7.0272e-05 1.28316e-05 
1869 0 7.07031e-05 0.000133104 -3.49335e-05 4.85589e-05 -0.000721089 0.000133698 -3.45748e-05 -0.00046699 -0.000240662 -3.51609e-05 -0.000126217 -0.000521394 -0.000105111 -0.000201579 9.83204e-05 -5.97654e-05 0.000100037 -1.73371e-05 -3.69889e-05 0.000132672 5.60729e-06 3.27236e-05 0.000108147 -2.63932e-05 0.000126238 -5.20971e-05 -1.00027e-05 -0.000123832 6.28926e-05 1.67406e-05 6.79829e-05 1.14244e-05 
1869.35 0 6.52683e-05 0.000150474 -3.60638e-05 5.45422e-05 -0.000699431 0.000119839 -2.80704e-05 -0.000481117 -0.00022219 -1.76814e-05 -0.000148168 -0.000553459 -0.000103301 -0.000191485 9.95741e-05 -5.18934e-05 9.61831e-05 -6.95914e-06 -2.7074e-05 0.000121331 8.85165e-06 3.66316e-05 0.000108196 -2.02987e-05 0.00012782 -4.90315e-05 -1.26074e-05 -0.000120006 7.33814e-05 1.48328e-05 6.72778e-05 9.11677e-06 
1869.7 0 6.10402e-05 0.000167043 -3.83887e-05 5.94399e-05 -0.000674228 0.000109994 -2.27719e-05 -0.000491518 -0.000199963 6.16409e-07 -0.00016661 -0.000580112 -0.000102186 -0.000179984 9.87084e-05 -4.33417e-05 8.61288e-05 6.84102e-06 -1.57799e-05 0.000109783 1.26219e-05 3.85782e-05 0.000107708 -1.52255e-05 0.000128301 -4.59572e-05 -1.43365e-05 -0.000115789 8.0655e-05 1.68038e-05 6.77169e-05 7.11747e-06 


==> anc/Fig2_SpectralFunctionSFX-1SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=-0.0245412 #ppy=0 #ppz=0 #mEff=0.00342618 #wEff=0.0247792 
1470 0 3.83591e-16 2.38291e-21 9.18729e-19 0 1 -2.8496e-19 1.10047e-16 1.95481e-19 4.94273e-15 0 4.98332e-15 -1.14295e-19 1.38561e-16 7.80326e-20 1.4241e-16 1.24666e-19 -9.23771e-19 0 3.55618e-17 -2.05229e-20 9.84522e-19 0 2.69966e-17 -1.25894e-19 4.05831e-19 0 3.20924e-17 1.69567e-20 4.27607e-19 0 3.5616e-17 8.69674e-21 
1470.35 0 -7.84676e-11 -0.00313818 -4.3928e-13 -3.89069e-12 0.999315 -2.81805e-11 1.80089e-09 0.0122537 -2.56799e-10 -1.77408e-08 1.72581e-10 5.50029e-09 3.57057e-11 1.08395e-07 -3.44477e-10 -1.20114e-08 -6.90587e-11 -3.08735e-08 -4.22974e-10 -5.82802e-08 1.11987e-09 -6.49105e-08 1.79816e-09 1.41319e-09 -1.10814e-09 -7.58243e-10 -3.63147e-09 9.11962e-11 -1.61954e-10 6.68822e-11 -1.34737e-09 2.65458e-09 
1470.7 0 -1.08791e-09 -0.00645879 -7.11746e-13 -2.18326e-10 0.997444 -2.22535e-10 2.90136e-08 0.0244769 -3.24289e-09 -1.39629e-07 -3.52356e-09 4.38138e-08 4.90473e-10 8.20674e-07 -5.60096e-09 -8.00387e-08 -1.53229e-09 -2.54201e-07 -9.13851e-10 -4.38646e-07 1.82407e-09 -9.44283e-08 1.4114e-08 1.03097e-08 -7.72877e-09 -6.26886e-09 -4.22989e-08 6.07594e-10 -3.67197e-09 1.45343e-10 -1.48847e-08 1.99619e-08 
1471.05 0 -4.275e-09 -0.00985925 2.87109e-11 -1.92292e-09 0.994692 -8.78615e-10 1.37555e-07 0.0366505 -2.87768e-09 -4.59211e-07 -3.84963e-08 1.50613e-07 2.16398e-09 2.48442e-06 -2.67438e-08 -2.23438e-07 -6.44106e-09 -8.79177e-07 6.59334e-10 -1.37166e-06 -1.53625e-08 4.42543e-07 4.20639e-08 3.10695e-08 -1.16568e-08 -2.1913e-08 -1.42756e-07 5.87829e-10 -2.08616e-08 -2.78925e-10 -4.99459e-08 6.02783e-08 
1471.4 0 -1.01855e-08 -0.0132878 1.47076e-10 -7.36613e-09 0.991122 -2.32135e-09 3.87982e-07 0.0487589 2.82549e-08 -1.04628e-06 -1.26324e-07 3.69658e-07 6.36368e-09 5.24037e-06 -7.74706e-08 -4.39551e-07 -1.63567e-08 -2.13028e-06 3.27494e-09 -3.04668e-06 -7.64899e-08 1.05311e-06 7.04531e-08 6.65126e-08 2.34033e-08 -5.38702e-08 -3.07773e-07 -1.27134e-09 -5.55805e-08 -6.96108e-10 -1.1564e-07 1.27819e-07 
1471.75 0 -1.88567e-08 -0.0167635 4.0977e-10 -1.5831e-08 0.986741 -5.46546e-09 8.35006e-07 0.060786 8.07856e-08 -1.95307e-06 -2.21566e-07 7.56113e-07 1.46807e-08 9.34418e-06 -1.76398e-07 -6.89967e-07 -3.23833e-08 -4.20883e-06 6.56907e-09 -5.63395e-06 -2.16026e-07 1.27756e-06 7.64868e-08 1.18686e-07 1.40671e-07 -1.07466e-07 -5.30656e-07 -1.74326e-09 -8.1834e-08 1.48511e-09 -2.17222e-07 2.30764e-07 
1472.1 0 -2.78582e-08 -0.0202849 9.29551e-10 -2.38286e-08 0.981574 -1.20641e-08 1.50494e-06 0.0727161 3.25669e-08 -3.23329e-06 -1.96115e-07 1.39175e-06 2.68353e-08 1.55214e-05 -3.55006e-07 -9.44216e-07 -5.57979e-08 -7.26067e-06 2.46141e-08 -9.30781e-06 -4.64942e-07 1.29208e-06 6.2169e-08 1.90618e-07 3.45267e-07 -1.85411e-07 -7.83559e-07 -1.33452e-09 -6.73298e-08 7.18952e-09 -3.32487e-07 3.90316e-07 
1472.45 0 -3.1126e-08 -0.0238513 1.88037e-09 -3.34407e-08 0.975638 -2.15927e-08 2.3451e-06 0.0845339 -3.20676e-07 -4.92767e-06 1.35345e-07 2.39174e-06 3.92309e-08 2.48408e-05 -6.58268e-07 -1.22967e-06 -8.2964e-08 -1.14264e-05 7.15661e-08 -1.42495e-05 -8.31623e-07 9.87412e-07 3.8645e-08 2.86648e-07 6.22103e-07 -2.90001e-07 -1.06553e-06 -8.5483e-09 -8.09731e-09 1.3844e-08 -4.37073e-07 6.29793e-07 
1472.8 0 -2.53679e-08 -0.0274662 3.28227e-09 -3.7163e-08 0.968952 -3.31729e-08 3.22252e-06 0.0962245 -1.16404e-06 -7.03479e-06 9.32956e-07 3.86869e-06 4.64375e-08 3.76521e-05 -1.12543e-06 -1.56602e-06 -1.09975e-07 -1.68972e-05 1.44884e-07 -2.05738e-05 -1.29206e-06 2.07274e-07 2.49266e-08 4.08821e-07 1.00103e-06 -4.25472e-07 -1.41298e-06 -2.55168e-08 8.68313e-08 2.92354e-08 -5.30714e-07 9.46026e-07 
1473.15 0 -1.35236e-08 -0.0311248 5.03251e-09 -1.06896e-08 0.961535 -5.77156e-08 4.01483e-06 0.107773 -2.64497e-06 -9.52881e-06 2.27039e-06 5.91072e-06 4.17205e-08 5.29946e-05 -1.76262e-06 -1.90813e-06 -1.64034e-07 -2.39189e-05 2.35723e-07 -2.83614e-05 -1.80643e-06 -1.00655e-06 1.82736e-08 5.57384e-07 1.56219e-06 -5.96788e-07 -1.83503e-06 -4.63009e-08 2.02152e-07 6.84293e-08 -6.14632e-07 1.30746e-06 
1473.5 0 6.49025e-10 -0.0348244 6.16216e-09 4.16913e-08 0.953404 -1.18818e-07 4.67662e-06 0.119166 -4.88217e-06 -1.2393e-05 4.18063e-06 8.61541e-06 1.71936e-08 6.94497e-05 -2.54726e-06 -2.15342e-06 -2.99612e-07 -3.27603e-05 3.38585e-07 -3.77195e-05 -2.31935e-06 -2.80537e-06 -3.22555e-08 7.31063e-07 2.37462e-06 -8.09164e-07 -2.30784e-06 -7.10909e-08 3.00346e-07 1.29067e-07 -6.82627e-07 1.68903e-06 
1473.85 0 1.42652e-08 -0.0385631 5.35851e-09 6.72584e-08 0.944576 -2.40043e-07 5.22397e-06 0.130388 -7.94573e-06 -1.55693e-05 6.70583e-06 1.20917e-05 -3.19713e-08 8.68051e-05 -3.47369e-06 -2.14018e-06 -5.60913e-07 -4.36866e-05 4.33415e-07 -4.87041e-05 -2.76357e-06 -5.34568e-06 -1.24577e-07 9.26507e-07 3.45603e-06 -1.06913e-06 -2.82437e-06 -1.07689e-07 3.36744e-07 2.04752e-07 -7.38993e-07 2.11106e-06 
1474.2 0 2.58782e-08 -0.0423345 4.1028e-09 4.8593e-08 0.935068 -4.36431e-07 5.67928e-06 0.141426 -1.18594e-05 -1.8944e-05 9.87552e-06 1.64124e-05 -1.04309e-07 0.000106494 -4.61126e-06 -1.68265e-06 -9.92027e-07 -5.6949e-05 4.87038e-07 -6.12744e-05 -3.06044e-06 -8.62206e-06 -1.43284e-07 1.14238e-06 4.80673e-06 -1.38314e-06 -3.4064e-06 -1.35006e-07 3.05001e-07 3.00199e-07 -8.1577e-07 2.61078e-06 
1474.55 0 4.048e-08 -0.0461345 3.61213e-09 1.4167e-08 0.924895 -7.12455e-07 5.93558e-06 0.152266 -1.6559e-05 -2.24777e-05 1.37464e-05 2.16456e-05 -1.92099e-07 0.000129839 -6.09739e-06 -6.41815e-07 -1.62977e-06 -7.28647e-05 5.14846e-07 -7.53641e-05 -3.17033e-06 -1.28729e-05 1.72761e-08 1.37537e-06 6.44835e-06 -1.76005e-06 -4.07714e-06 -1.18191e-07 2.3088e-07 4.09429e-07 -9.35452e-07 3.19506e-06 
1474.9 0 6.21593e-08 -0.0499598 2.84416e-09 -2.36584e-08 0.914076 -1.07251e-06 5.80668e-06 0.162895 -2.18891e-05 -2.62466e-05 1.84809e-05 2.79203e-05 -2.81615e-07 0.00015703 -8.03631e-06 1.18137e-06 -2.47678e-06 -9.18984e-05 5.32786e-07 -9.08783e-05 -3.12219e-06 -1.82981e-05 3.04444e-07 1.61314e-06 8.37048e-06 -2.21037e-06 -4.85724e-06 -8.84611e-08 1.53403e-07 5.36027e-07 -1.12959e-06 3.87537e-06 
1475.25 0 8.69054e-08 -0.0538016 2.87956e-09 -5.04345e-08 0.902629 -1.54127e-06 5.25295e-06 0.173302 -2.77129e-05 -3.03467e-05 2.43448e-05 3.53717e-05 -3.56557e-07 0.000187706 -1.04455e-05 4.21889e-06 -3.54841e-06 -0.000114508 4.46002e-07 -0.000107751 -2.94376e-06 -2.47189e-05 5.62534e-07 1.84594e-06 1.04549e-05 -2.74057e-06 -5.71628e-06 -8.82319e-08 7.78828e-08 6.9395e-07 -1.43122e-06 4.66162e-06 
1475.6 0 1.13073e-07 -0.0576534 2.83775e-09 -8.10388e-08 0.890571 -2.15272e-06 4.3806e-06 0.183472 -3.40506e-05 -3.48401e-05 3.15024e-05 4.406e-05 -4.07505e-07 0.000221057 -1.3306e-05 8.95442e-06 -4.89206e-06 -0.000141085 1.47113e-07 -0.000126054 -2.63069e-06 -3.22135e-05 5.85778e-07 2.07815e-06 1.25625e-05 -3.35446e-06 -6.59813e-06 -9.26299e-08 -1.69467e-08 8.78285e-07 -1.79661e-06 5.50941e-06 
1475.95 0 1.37729e-07 -0.0615122 -6.78474e-09 -1.6737e-07 0.877919 -2.92823e-06 3.23187e-06 0.193394 -4.1109e-05 -3.97289e-05 3.99658e-05 5.39966e-05 -4.41007e-07 0.000256153 -1.66212e-05 1.56866e-05 -6.5906e-06 -0.000171836 -3.8556e-07 -0.000145822 -2.16818e-06 -4.11378e-05 1.91717e-07 2.31471e-06 1.46603e-05 -4.04334e-06 -7.51292e-06 -9.28891e-08 -4.65634e-08 1.09602e-06 -2.1152e-06 6.36958e-06 
1476.3 0 1.50691e-07 -0.065369 -3.32837e-08 -2.93341e-07 0.864695 -3.90214e-06 1.76491e-06 0.203058 -4.91777e-05 -4.49617e-05 4.97966e-05 6.52436e-05 -4.67682e-07 0.000293209 -2.04918e-05 2.43593e-05 -8.7614e-06 -0.000206549 -1.19233e-06 -0.000167007 -1.56618e-06 -5.13047e-05 -5.95096e-07 2.55208e-06 1.67404e-05 -4.78436e-06 -8.46189e-06 -1.34212e-07 5.60574e-08 1.34719e-06 -2.30872e-06 7.25824e-06 
1476.65 0 1.40481e-07 -0.0692145 -6.90411e-08 -3.46841e-07 0.850913 -5.13402e-06 -4.40311e-09 0.21245 -5.85489e-05 -5.04671e-05 6.12203e-05 7.79506e-05 -4.87646e-07 0.000333619 -2.5154e-05 3.46801e-05 -1.14745e-05 -0.000244941 -2.42178e-06 -0.000189618 -8.03593e-07 -6.2469e-05 -1.64485e-06 2.78501e-06 1.87513e-05 -5.56928e-06 -9.40807e-06 -2.61631e-07 1.98597e-07 1.60485e-06 -2.40565e-06 8.22032e-06 
1477 0 9.73482e-08 -0.0730457 -1.06389e-07 -2.97997e-07 0.836589 -6.69064e-06 -2.00677e-06 0.221561 -6.95158e-05 -5.61582e-05 7.45467e-05 9.22523e-05 -4.92748e-07 0.000377801 -3.08221e-05 4.6443e-05 -1.47297e-05 -0.000286957 -4.27807e-06 -0.000213534 1.26784e-07 -7.5052e-05 -2.94699e-06 3.00755e-06 2.0732e-05 -6.40893e-06 -1.03393e-05 -4.66788e-07 2.81981e-07 1.86591e-06 -2.49764e-06 9.25894e-06 
1477.35 0 1.86583e-08 -0.0768581 -1.44768e-07 -3.11289e-07 0.821746 -8.64678e-06 -4.12888e-06 0.230379 -8.23667e-05 -6.20066e-05 9.00135e-05 0.000108228 -4.62505e-07 0.000424362 -3.74476e-05 5.96708e-05 -1.85395e-05 -0.000332822 -6.9171e-06 -0.000238534 1.22272e-06 -8.93687e-05 -4.56941e-06 3.21597e-06 2.28189e-05 -7.31523e-06 -1.12352e-05 -7.18729e-07 2.64112e-07 2.17157e-06 -2.64988e-06 1.03694e-05 
1477.7 0 -8.97802e-08 -0.080642 -1.81515e-07 -4.61981e-07 0.806406 -1.10569e-05 -6.2117e-06 0.238896 -9.73219e-05 -6.81154e-05 0.00010769 0.000125946 -3.67514e-07 0.000472525 -4.47769e-05 7.45217e-05 -2.30091e-05 -0.000382993 -1.04401e-05 -0.000264583 2.61334e-06 -0.000105076 -6.48251e-06 3.41503e-06 2.50296e-05 -8.2875e-06 -1.20991e-05 -9.96321e-07 2.29538e-07 2.54408e-06 -2.83723e-06 1.15901e-05 
1478.05 0 -2.43144e-07 -0.08439 -2.15949e-07 -6.31559e-07 0.790586 -1.39218e-05 -8.05266e-06 0.247102 -0.000114665 -7.45822e-05 0.000127353 0.000145418 -1.85511e-07 0.000523249 -5.2732e-05 9.10734e-05 -2.82552e-05 -0.000437816 -1.48755e-05 -0.000291896 4.45534e-06 -0.000121944 -8.57059e-06 3.62346e-06 2.7252e-05 -9.31153e-06 -1.29672e-05 -1.26798e-06 2.97065e-07 2.9138e-06 -2.95052e-06 1.29098e-05 
1478.4 0 -4.96216e-07 -0.0880969 -2.56003e-07 -7.94053e-07 0.774306 -1.72151e-05 -9.29198e-06 0.254988 -0.000134681 -8.13034e-05 0.000148638 0.000166575 9.32223e-08 0.000577107 -6.14639e-05 0.000109295 -3.42468e-05 -0.000497479 -2.02014e-05 -0.000320794 6.98159e-06 -0.000140182 -1.08697e-05 3.8577e-06 2.93628e-05 -1.03734e-05 -1.389e-05 -1.53622e-06 4.51842e-07 3.20992e-06 -2.94097e-06 1.42693e-05 
1478.75 0 -9.05559e-07 -0.0917563 -3.1729e-07 -1.03627e-06 0.757587 -2.0901e-05 -9.64875e-06 0.262544 -0.000157578 -8.80478e-05 0.000171289 0.000189444 4.88209e-07 0.000632767 -7.09385e-05 0.000129213 -4.08666e-05 -0.000562022 -2.64108e-05 -0.000351549 1.04671e-05 -0.000159924 -1.35611e-05 4.11686e-06 3.1151e-05 -1.14562e-05 -1.48275e-05 -1.83681e-06 5.78787e-07 3.43959e-06 -2.84534e-06 1.56127e-05 
1479.1 0 -1.48131e-06 -0.0953622 -4.06997e-07 -1.41835e-06 0.740449 -2.49343e-05 -9.05093e-06 0.269764 -0.00018366 -9.4673e-05 0.000195064 0.00021419 1.01928e-06 0.000687561 -8.08933e-05 0.000150727 -4.80662e-05 -0.000631055 -3.34694e-05 -0.000384295 1.46898e-05 -0.00018119 -1.6644e-05 4.37547e-06 3.23557e-05 -1.25371e-05 -1.57123e-05 -2.19023e-06 6.14897e-07 3.62565e-06 -2.60279e-06 1.68545e-05 
1479.45 0 -2.18436e-06 -0.098909 -5.24146e-07 -1.95808e-06 0.722914 -2.92394e-05 -7.01152e-06 0.27664 -0.00021329 -0.000101123 0.000219567 0.00024091 1.65729e-06 0.00073927 -9.10719e-05 0.000173331 -5.59196e-05 -0.000703924 -4.13038e-05 -0.000418748 1.89791e-05 -0.000203998 -1.99178e-05 4.5937e-06 3.2921e-05 -1.36211e-05 -1.65948e-05 -2.61759e-06 5.05687e-07 3.78054e-06 -2.08679e-06 1.79671e-05 
1479.8 0 -3.00314e-06 -0.10239 -6.67792e-07 -2.63397e-06 0.705005 -3.36871e-05 -2.5879e-06 0.283165 -0.000246841 -0.000107274 0.000244223 0.000269586 2.3933e-06 0.000787301 -0.000101312 0.000196344 -6.45654e-05 -0.000780493 -4.98611e-05 -0.000454305 2.31375e-05 -0.000228278 -2.31812e-05 4.74833e-06 3.29989e-05 -1.47411e-05 -1.73857e-05 -3.11926e-06 2.41407e-07 3.91922e-06 -1.26082e-06 1.89677e-05 
1480.15 0 -3.99463e-06 -0.1058 -8.20993e-07 -3.45053e-06 0.686745 -3.82246e-05 4.85768e-06 0.289334 -0.000284839 -0.000112852 0.00026858 0.00030024 3.27941e-06 0.000831307 -0.000111647 0.000219084 -7.40986e-05 -0.000861145 -5.90476e-05 -0.000490525 2.75417e-05 -0.000254026 -2.63015e-05 4.82643e-06 3.25576e-05 -1.59016e-05 -1.8043e-05 -3.63373e-06 -1.98603e-09 4.03499e-06 -1.02163e-07 1.97679e-05 
1480.5 0 -5.18171e-06 -0.109133 -9.64344e-07 -4.53781e-06 0.668156 -4.2898e-05 1.55395e-05 0.295141 -0.000327656 -0.00011763 0.000292695 0.00033303 4.35818e-06 0.00086943 -0.00012213 0.000240861 -8.44313e-05 -0.000946028 -6.87299e-05 -0.000526917 3.24169e-05 -0.000281265 -2.93213e-05 4.81356e-06 3.15998e-05 -1.70673e-05 -1.86887e-05 -4.16958e-06 -1.77072e-07 4.05893e-06 1.3227e-06 2.02712e-05 
1480.85 0 -6.55237e-06 -0.112381 -1.10733e-06 -6.03357e-06 0.649261 -4.76665e-05 2.97749e-05 0.300581 -0.000375395 -0.000121698 0.000316541 0.000368165 5.65367e-06 0.000900121 -0.000132624 0.000261535 -9.52473e-05 -0.00103461 -7.89392e-05 -0.000562914 3.77604e-05 -0.000309677 -3.23169e-05 4.69872e-06 3.058e-05 -1.82065e-05 -1.92015e-05 -4.76968e-06 -4.65397e-07 3.97667e-06 2.83915e-06 2.05904e-05 
1481.2 0 -8.0981e-06 -0.115537 -1.26611e-06 -7.75589e-06 0.630075 -5.23323e-05 4.81948e-05 0.305649 -0.000428509 -0.000125288 0.000339552 0.000405791 7.2194e-06 0.000925311 -0.000143151 0.000281468 -0.000106244 -0.001126 -8.96904e-05 -0.000598331 4.35218e-05 -0.000338931 -3.5418e-05 4.45802e-06 2.97214e-05 -1.9291e-05 -1.94213e-05 -5.35882e-06 -9.20445e-07 3.89672e-06 4.44649e-06 2.09965e-05 
1481.55 0 -9.8075e-06 -0.118598 -1.44598e-06 -9.29886e-06 0.610618 -5.66509e-05 7.14836e-05 0.31034 -0.000487838 -0.000128459 0.00036156 0.000445967 9.13029e-06 0.000949224 -0.000154144 0.000300347 -0.000117244 -0.00121971 -0.000100828 -0.000633158 4.94473e-05 -0.000369255 -3.89513e-05 4.03477e-06 2.874e-05 -2.02773e-05 -1.9646e-05 -5.96909e-06 -1.37759e-06 3.87827e-06 6.26546e-06 2.15995e-05 
1481.9 0 -1.16189e-05 -0.121561 -1.64127e-06 -1.05036e-05 0.590914 -6.04114e-05 0.000100122 0.314649 -0.000554242 -0.000131112 0.000383063 0.000488584 1.14721e-05 0.000974339 -0.000166105 0.000317341 -0.00012817 -0.00131583 -0.000112343 -0.000667202 5.51072e-05 -0.00040114 -4.32779e-05 3.39631e-06 2.75633e-05 -2.11276e-05 -2.01258e-05 -6.79325e-06 -1.9066e-06 3.96848e-06 8.2378e-06 2.22384e-05 
1482.25 0 -1.34365e-05 -0.124419 -1.82876e-06 -1.16825e-05 0.570987 -6.34263e-05 0.000133953 0.318577 -0.000628075 -0.000133151 0.000404078 0.000533223 1.42915e-05 0.0010009 -0.00017937 0.000332322 -0.000139256 -0.00141464 -0.000124463 -0.000700884 6.01536e-05 -0.00043455 -4.85459e-05 2.61241e-06 2.63906e-05 -2.18282e-05 -2.05977e-05 -7.9131e-06 -2.69226e-06 4.2742e-06 1.03109e-05 2.27855e-05 
1482.6 0 -1.51536e-05 -0.127167 -1.9944e-06 -1.31131e-05 0.550858 -6.55974e-05 0.000172182 0.322119 -0.000709112 -0.000134492 0.000424109 0.000579243 1.75672e-05 0.00102873 -0.000194101 0.00034598 -0.000150902 -0.00151587 -0.000137344 -0.000735 6.44899e-05 -0.000468799 -5.44946e-05 1.77538e-06 2.51321e-05 -2.23879e-05 -2.09344e-05 -9.18242e-06 -3.68945e-06 4.75044e-06 1.25057e-05 2.32938e-05 
1482.95 0 -1.6685e-05 -0.129798 -2.13318e-06 -1.45634e-05 0.530544 -6.69268e-05 0.000213662 0.325274 -0.000797397 -0.000135115 0.000443048 0.000626341 2.12938e-05 0.00105573 -0.00020982 0.000359109 -0.000163062 -0.00161882 -0.000150781 -0.000769567 6.81666e-05 -0.000503496 -6.04469e-05 8.77788e-07 2.37019e-05 -2.28465e-05 -2.11992e-05 -1.04278e-05 -4.77409e-06 5.19001e-06 1.47391e-05 2.37686e-05 
1483.3 0 -1.80649e-05 -0.132309 -2.25608e-06 -1.59301e-05 0.510066 -6.754e-05 0.000257218 0.328039 -0.000893243 -0.000135068 0.000461067 0.000674818 2.5468e-05 0.00107703 -0.000225298 0.000371817 -0.000175206 -0.00172289 -0.000164601 -0.000804267 7.13513e-05 -0.000539133 -6.58264e-05 -1.43383e-07 2.22388e-05 -2.31969e-05 -2.11569e-05 -1.1705e-05 -5.84891e-06 5.55177e-06 1.70501e-05 2.41044e-05 
1483.65 0 -1.9347e-05 -0.134698 -2.41222e-06 -1.76529e-05 0.489442 -6.76257e-05 0.000301903 0.330412 -0.000996331 -0.000134212 0.000478598 0.000725076 3.0028e-05 0.0010893 -0.000239469 0.000383186 -0.000186972 -0.00182767 -0.000179202 -0.000839195 7.43583e-05 -0.000576311 -7.04907e-05 -1.24139e-06 2.08172e-05 -2.34016e-05 -2.04387e-05 -1.30833e-05 -6.96261e-06 5.99321e-06 1.98351e-05 2.43325e-05 
1484 0 -2.05187e-05 -0.136962 -2.61121e-06 -1.99635e-05 0.468698 -6.71883e-05 0.000347036 0.332393 -0.00110586 -0.000132148 0.000496386 0.000777186 3.4961e-05 0.00109312 -0.000252017 0.000392072 -0.00019833 -0.00193273 -0.000195098 -0.00087441 7.74522e-05 -0.00061516 -7.45809e-05 -2.31236e-06 1.96871e-05 -2.34036e-05 -1.91602e-05 -1.44298e-05 -8.00148e-06 6.54841e-06 2.32221e-05 2.45652e-05 
1484.35 0 -2.16432e-05 -0.139097 -2.7851e-06 -2.27274e-05 0.447861 -6.60756e-05 0.000392389 0.333983 -0.00122111 -0.000128397 0.000514561 0.000831004 4.04136e-05 0.00108965 -0.000262961 0.000397831 -0.000209175 -0.00203728 -0.000212457 -0.000909619 8.07987e-05 -0.000655695 -7.82061e-05 -3.3387e-06 1.9163e-05 -2.31373e-05 -1.75801e-05 -1.57259e-05 -8.84887e-06 7.16666e-06 2.69763e-05 2.47509e-05 
1484.7 0 -2.27674e-05 -0.1411 -2.88762e-06 -2.59943e-05 0.426955 -6.42221e-05 0.000437827 0.335183 -0.00134162 -0.000122697 0.000532664 0.000886282 4.6592e-05 0.00107836 -0.000272218 0.000399889 -0.000219344 -0.00214076 -0.00023148 -0.00094502 8.43412e-05 -0.000697604 -8.11578e-05 -4.34582e-06 1.89737e-05 -2.25973e-05 -1.56656e-05 -1.7151e-05 -9.74121e-06 7.93032e-06 3.11425e-05 2.46986e-05 
1485.05 0 -2.36843e-05 -0.142966 -2.95601e-06 -3.00043e-05 0.406003 -6.15454e-05 0.000482808 0.335996 -0.00146718 -0.000114991 0.000550714 0.000942496 5.35512e-05 0.00105818 -0.000279756 0.00039778 -0.000228817 -0.00224304 -0.00025252 -0.000981212 8.75546e-05 -0.000740188 -8.31967e-05 -5.36663e-06 1.85672e-05 -2.1809e-05 -1.33053e-05 -1.87588e-05 -1.08487e-05 8.90621e-06 3.60455e-05 2.41856e-05 
1485.4 0 -2.4155e-05 -0.144692 -3.02111e-06 -3.49266e-05 0.385025 -5.78302e-05 0.000526826 0.336423 -0.00159749 -0.000105341 0.000568802 0.000999021 6.1141e-05 0.00102861 -0.000285954 0.00039222 -0.00023764 -0.00234406 -0.000275689 -0.00101847 8.99496e-05 -0.000783307 -8.44929e-05 -6.42955e-06 1.75062e-05 -2.08335e-05 -1.02825e-05 -2.03394e-05 -1.21205e-05 9.9481e-06 4.16897e-05 2.30892e-05 
1485.75 0 -2.41637e-05 -0.146276 -3.04461e-06 -4.07926e-05 0.364043 -5.30169e-05 0.000569669 0.336466 -0.001732 -9.40482e-05 0.00058633 0.0010554 6.90691e-05 0.000989738 -0.000291453 0.000385052 -0.00024568 -0.00244359 -0.000300621 -0.00105651 9.16098e-05 -0.00082741 -8.55121e-05 -7.57717e-06 1.53143e-05 -1.96767e-05 -6.59148e-06 -2.16542e-05 -1.34694e-05 1.07583e-05 4.79299e-05 2.15586e-05 
1486.1 0 -2.38498e-05 -0.147717 -3.02422e-06 -4.74502e-05 0.343081 -4.73249e-05 0.000610766 0.33613 -0.00187018 -8.14793e-05 0.000602305 0.00111127 7.68929e-05 0.000944075 -0.000296928 0.000376965 -0.000252591 -0.00254092 -0.000326881 -0.00109427 9.29135e-05 -0.000872419 -8.66423e-05 -8.85501e-06 1.17144e-05 -1.82174e-05 -2.47903e-06 -2.27657e-05 -1.48014e-05 1.11369e-05 5.48555e-05 2.00942e-05 
1486.45 0 -2.33743e-05 -0.149012 -3.08124e-06 -5.4126e-05 0.322161 -4.11075e-05 0.000649363 0.335417 -0.0020119 -6.77993e-05 0.000615836 0.00116609 8.42409e-05 0.000898223 -0.000303419 0.000366911 -0.00025818 -0.00263505 -0.000354486 -0.00113109 9.41787e-05 -0.00091772 -8.79609e-05 -1.02777e-05 6.93334e-06 -1.63792e-05 2.13311e-06 -2.39871e-05 -1.61167e-05 1.11606e-05 6.24083e-05 1.92957e-05 
1486.8 0 -2.27519e-05 -0.150156 -3.28863e-06 -5.96923e-05 0.301299 -3.45873e-05 0.000685326 0.334331 -0.00215789 -5.31082e-05 0.000626259 0.00121923 9.11509e-05 0.000858747 -0.000312074 0.000353743 -0.00026262 -0.00272516 -0.000383679 -0.0011671 9.54069e-05 -0.000962949 -8.9399e-05 -1.18679e-05 1.43972e-06 -1.42231e-05 7.30467e-06 -2.55232e-05 -1.72225e-05 1.09313e-05 7.02919e-05 1.9302e-05 
1487.15 0 -2.18945e-05 -0.151147 -3.54613e-06 -6.37436e-05 0.28051 -2.77316e-05 0.000718524 0.332877 -0.00230883 -3.75949e-05 0.000632851 0.00127036 9.78909e-05 0.000825545 -0.00032317 0.000337026 -0.000266064 -0.00281056 -0.000414402 -0.00120192 9.62982e-05 -0.00100787 -9.11575e-05 -1.36365e-05 -4.45259e-06 -1.18936e-05 1.28343e-05 -2.74069e-05 -1.7735e-05 1.03589e-05 7.83899e-05 1.9381e-05 
1487.5 0 -2.07399e-05 -0.151984 -3.79463e-06 -6.69364e-05 0.259806 -2.05287e-05 0.000747691 0.331059 -0.00246449 -2.12295e-05 0.000634703 0.00132009 0.000104631 0.000790575 -0.000335993 0.000316311 -0.000268443 -0.00289144 -0.000446333 -0.00123451 9.65398e-05 -0.00105257 -9.3399e-05 -1.5583e-05 -1.0707e-05 -9.51843e-06 1.85086e-05 -2.97291e-05 -1.77521e-05 9.4825e-06 8.69175e-05 1.85963e-05 
1487.85 0 -1.9295e-05 -0.152668 -4.03217e-06 -7.03303e-05 0.239205 -1.32466e-05 0.000771071 0.328882 -0.00262463 -3.58791e-06 0.000631351 0.00136949 0.000111422 0.000746307 -0.000349472 0.000290843 -0.000269811 -0.00296935 -0.000479244 -0.00126379 9.56828e-05 -0.001098 -9.59073e-05 -1.77378e-05 -1.71856e-05 -7.09394e-06 2.40555e-05 -3.25413e-05 -1.77202e-05 8.55349e-06 9.59425e-05 1.71176e-05 
1488.2 0 -1.75714e-05 -0.153199 -4.16909e-06 -7.42814e-05 0.218727 -6.28251e-06 0.000788177 0.32635 -0.00278893 1.56908e-05 0.000622972 0.00141893 0.000118307 0.000694572 -0.000363069 0.000260494 -0.000270448 -0.00304621 -0.00051312 -0.0012894 9.33538e-05 -0.00114475 -9.84382e-05 -2.00668e-05 -2.35612e-05 -4.59239e-06 2.9609e-05 -3.56574e-05 -1.79699e-05 7.775e-06 0.000105109 1.6012e-05 
1488.55 0 -1.55571e-05 -0.153576 -4.11846e-06 -7.82747e-05 0.198392 1.74583e-07 0.000799409 0.323471 -0.00295615 3.64361e-05 0.00060991 0.00146774 0.000125328 0.000643674 -0.000377439 0.000225998 -0.000270658 -0.00312305 -0.000547952 -0.00131194 9.00455e-05 -0.00119228 -0.000100875 -2.24891e-05 -2.98349e-05 -1.98863e-06 3.55474e-05 -3.87566e-05 -1.85844e-05 7.28111e-06 0.000114226 1.57246e-05 
1488.9 0 -1.3323e-05 -0.153801 -3.98227e-06 -8.15367e-05 0.178219 6.1956e-06 0.000804458 0.32025 -0.00312423 5.80158e-05 0.000592417 0.00151503 0.000132509 0.00059912 -0.000394116 0.00018788 -0.000270718 -0.00319977 -0.000583575 -0.00133175 8.62947e-05 -0.00124041 -0.0001032 -2.50248e-05 -3.62617e-05 7.62322e-07 4.20828e-05 -4.17386e-05 -1.94783e-05 7.12429e-06 0.000123722 1.57037e-05 
1489.25 0 -1.11071e-05 -0.153875 -3.92225e-06 -8.35709e-05 0.158233 1.17746e-05 0.00080364 0.316695 -0.00329098 7.94658e-05 0.000570478 0.00156065 0.00013992 0.000560286 -0.000413966 0.000145984 -0.000270613 -0.00327548 -0.000620103 -0.00134911 8.1751e-05 -0.00129003 -0.000105235 -2.77588e-05 -4.31119e-05 3.72543e-06 4.94496e-05 -4.47894e-05 -2.04773e-05 7.08002e-06 0.000133807 1.55167e-05 
1489.6 0 -9.13068e-06 -0.153801 -3.97913e-06 -8.45868e-05 0.138458 1.67925e-05 0.000799138 0.312815 -0.0034552 0.000100151 0.000544052 0.00160495 0.000147664 0.000524627 -0.000436405 9.98987e-05 -0.000269704 -0.00334872 -0.00065797 -0.00136495 7.63869e-05 -0.00134169 -0.000106524 -3.0759e-05 -5.05389e-05 6.99989e-06 5.75428e-05 -4.78755e-05 -2.15741e-05 6.89112e-06 0.00014434 1.52139e-05 
1489.95 0 -7.49778e-06 -0.153577 -4.11209e-06 -8.50512e-05 0.118917 2.14987e-05 0.000792795 0.30862 -0.00361689 0.000120574 0.000513464 0.00164796 0.000155783 0.000492494 -0.000460788 4.85706e-05 -0.000267161 -0.00341746 -0.000697012 -0.00137983 7.12496e-05 -0.00139453 -0.000107222 -3.39611e-05 -5.82861e-05 1.06942e-05 6.5798e-05 -5.08905e-05 -2.30209e-05 6.4994e-06 0.000155352 1.50455e-05 
1490.3 0 -6.43678e-06 -0.153203 -4.35296e-06 -8.47269e-05 0.0996276 2.65416e-05 0.000785195 0.304119 -0.00377582 0.000141652 0.000478529 0.00168903 0.000164515 0.000467558 -0.000487811 -9.73068e-06 -0.000262449 -0.00347975 -0.000736788 -0.00139342 6.73979e-05 -0.00144704 -0.000108083 -3.71417e-05 -6.61063e-05 1.48448e-05 7.39107e-05 -5.41942e-05 -2.51815e-05 5.87246e-06 0.000166961 1.5088e-05 
1490.65 0 -6.10125e-06 -0.152681 -4.64365e-06 -8.29423e-05 0.0806047 3.26785e-05 0.000776925 0.299322 -0.00393133 0.000163339 0.000438559 0.00172762 0.000174559 0.000451433 -0.000519198 -7.64406e-05 -0.000255226 -0.00353515 -0.000777507 -0.00140562 6.48675e-05 -0.00149865 -0.000109316 -4.02775e-05 -7.45713e-05 1.9343e-05 8.18223e-05 -5.80335e-05 -2.81842e-05 4.94844e-06 0.000178996 1.49465e-05 
1491 0 -6.38934e-06 -0.152011 -4.78901e-06 -7.98704e-05 0.0618611 4.05985e-05 0.000769128 0.294236 -0.00408387 0.000184559 0.000393441 0.00176391 0.000186573 0.000440163 -0.00055565 -0.000152282 -0.000245181 -0.00358444 -0.00081911 -0.00141672 6.29859e-05 -0.0015499 -0.000110675 -4.36157e-05 -8.42849e-05 2.41384e-05 8.92311e-05 -6.19701e-05 -3.13218e-05 3.68934e-06 0.000191289 1.43504e-05 
1491.35 0 -7.00849e-06 -0.151195 -4.73916e-06 -7.63522e-05 0.043409 5.08337e-05 0.000763218 0.288873 -0.00423451 0.000204198 0.000342913 0.00179793 0.000200734 0.00042868 -0.000595884 -0.000237325 -0.000232157 -0.00362728 -0.000860395 -0.00142708 6.12382e-05 -0.00160087 -0.000112043 -4.72751e-05 -9.52498e-05 2.93463e-05 9.64291e-05 -6.56195e-05 -3.37262e-05 1.90592e-06 0.000203878 1.35213e-05 
1491.7 0 -7.56432e-06 -0.150232 -4.60747e-06 -7.27733e-05 0.0252577 6.38823e-05 0.000759701 0.283241 -0.00438307 0.000222138 0.000286471 0.0018288 0.00021694 0.000415021 -0.000637947 -0.000330387 -0.000215903 -0.00366187 -0.000900309 -0.00143729 5.93883e-05 -0.00165098 -0.000113193 -5.11507e-05 -0.000107011 3.50822e-05 0.000104198 -6.92428e-05 -3.53087e-05 -5.27069e-07 0.00021679 1.2806e-05 
1492.05 0 -7.9262e-06 -0.149125 -4.43543e-06 -6.92159e-05 0.0074175 8.01511e-05 0.000757957 0.27735 -0.00452846 0.000238864 0.000223763 0.00185528 0.000235166 0.000400233 -0.00068086 -0.000429335 -0.000196331 -0.00368649 -0.000939313 -0.00144746 5.72894e-05 -0.00170058 -0.000113148 -5.51141e-05 -0.000118875 4.12798e-05 0.000112565 -7.33346e-05 -3.67442e-05 -3.249e-06 0.000229825 1.22165e-05 
1492.4 0 -8.31944e-06 -0.147881 -4.0856e-06 -6.53493e-05 -0.0100959 9.9432e-05 0.000757641 0.271207 -0.0046707 0.000254342 0.000154314 0.00187673 0.000255413 0.000387136 -0.000725226 -0.000531754 -0.000173905 -0.00370067 -0.000978686 -0.00145647 5.46832e-05 -0.00175073 -0.000111054 -5.91584e-05 -0.000130634 4.76691e-05 0.000121465 -7.77939e-05 -3.87234e-05 -5.9232e-06 0.000242651 1.17299e-05 
1492.75 0 -8.73523e-06 -0.146501 -3.43637e-06 -6.03831e-05 -0.0272649 0.000121225 0.000759109 0.264825 -0.00481022 0.000268081 7.77378e-05 0.00189304 0.000277347 0.000378511 -0.000771719 -0.000635596 -0.000149044 -0.00370405 -0.00101878 -0.00146339 5.15225e-05 -0.00180149 -0.000107393 -6.3312e-05 -0.000143038 5.40785e-05 0.000131299 -8.20805e-05 -4.10439e-05 -8.568e-06 0.000255129 1.1746e-05 
1493.1 0 -8.98494e-06 -0.144986 -2.60002e-06 -5.41217e-05 -0.0440756 0.000145558 0.000762145 0.258214 -0.00494679 0.000279754 -5.96495e-06 0.00190401 0.000300385 0.000376246 -0.000819584 -0.000739922 -0.000122067 -0.00369572 -0.001059 -0.0014683 4.82152e-05 -0.00185203 -0.000102882 -6.78264e-05 -0.000156939 6.04663e-05 0.000142158 -8.6107e-05 -4.35204e-05 -1.1256e-05 0.000267316 1.25356e-05 
1493.45 0 -8.98184e-06 -0.143338 -1.69697e-06 -4.69235e-05 -0.0605185 0.000172539 0.000765982 0.251384 -0.00507995 0.000289771 -9.71635e-05 0.00190975 0.000324058 0.000381267 -0.000867738 -0.000844217 -9.35108e-05 -0.00367585 -0.00109889 -0.00147121 4.50783e-05 -0.00190175 -9.80309e-05 -7.31391e-05 -0.00017212 6.6723e-05 0.000153644 -9.02828e-05 -4.68164e-05 -1.40742e-05 0.000279308 1.36575e-05 
1493.8 0 -8.58309e-06 -0.141561 -6.71499e-07 -3.89655e-05 -0.0765859 0.000202354 0.00077027 0.244347 -0.005209 0.000298813 -0.00019659 0.00191096 0.000348061 0.000391856 -0.000916021 -0.000947605 -6.36425e-05 -0.00364622 -0.00113889 -0.00147165 4.22614e-05 -0.00195057 -9.33432e-05 -7.93735e-05 -0.000187805 7.29319e-05 0.000165532 -9.48795e-05 -5.13163e-05 -1.72327e-05 0.000291218 1.43266e-05 
1494.15 0 -7.97093e-06 -0.139658 6.37234e-07 -3.09854e-05 -0.0922693 0.00023522 0.000774627 0.237115 -0.00533363 0.000306863 -0.000303628 0.00190809 0.000372229 0.000403943 -0.000964339 -0.00104931 -3.21369e-05 -0.0036073 -0.00117949 -0.00146987 3.98551e-05 -0.00199864 -8.87068e-05 -8.62822e-05 -0.000203651 7.94131e-05 0.000177808 -9.97708e-05 -5.62702e-05 -2.08566e-05 0.000302962 1.42709e-05 
1494.5 0 -7.37109e-06 -0.137634 2.37932e-06 -2.42717e-05 -0.107558 0.000270717 0.000777865 0.229703 -0.00545423 0.000313374 -0.000415612 0.00190103 0.00039638 0.000415557 -0.00101205 -0.00114945 1.43849e-06 -0.00355745 -0.00122055 -0.00146617 3.7503e-05 -0.00204607 -8.34734e-05 -9.37607e-05 -0.000219259 8.63526e-05 0.00018987 -0.000104713 -6.07955e-05 -2.47267e-05 0.00031399 1.39812e-05 
1494.85 0 -6.32313e-06 -0.135494 4.48537e-06 -1.91226e-05 -0.122443 0.000308433 0.000778308 0.222125 -0.00557091 0.000318475 -0.000529579 0.00188941 0.000420259 0.000428063 -0.00105863 -0.00124844 3.70537e-05 -0.00349572 -0.00126139 -0.00145986 3.44253e-05 -0.00209245 -7.71086e-05 -0.000101646 -0.000233729 9.36977e-05 0.000201739 -0.000109334 -6.46667e-05 -2.85025e-05 0.000323716 1.39731e-05 
1495.2 0 -4.34701e-06 -0.133239 6.54669e-06 -1.49524e-05 -0.136914 0.000348582 0.000774486 0.214392 -0.00568316 0.000322833 -0.000643736 0.00187308 0.000443839 0.00044251 -0.00110398 -0.00134616 7.45066e-05 -0.00342306 -0.00130098 -0.00145142 3.00415e-05 -0.0021372 -6.9323e-05 -0.000109351 -0.000246261 0.000101148 0.000214497 -0.000113254 -6.82066e-05 -3.18316e-05 0.000332513 1.42515e-05 
1495.55 0 -1.60203e-06 -0.130873 8.42152e-06 -1.15864e-05 -0.150967 0.000390955 0.000766082 0.206517 -0.00579015 0.000326134 -0.000756747 0.00185247 0.000467425 0.000457408 -0.00114771 -0.0014423 0.000113355 -0.00334163 -0.00133822 -0.00144258 2.44942e-05 -0.00217957 -6.0032e-05 -0.000116522 -0.00025652 0.000108245 0.000228072 -0.000116359 -7.18949e-05 -3.41851e-05 0.000340606 1.44831e-05 
1495.9 0 1.56687e-06 -0.128396 1.03972e-05 -9.39535e-06 -0.164601 0.000434933 0.000753453 0.198511 -0.00589025 0.000327244 -0.000867179 0.00182808 0.000491183 0.000469858 -0.00118903 -0.0015359 0.00015274 -0.00325386 -0.00137254 -0.00143294 1.87913e-05 -0.00221809 -4.93278e-05 -0.000123535 -0.000264624 0.000114751 0.000241307 -0.000118736 -7.57074e-05 -3.54284e-05 0.00034763 1.43213e-05 
1496.25 0 4.52908e-06 -0.125809 1.25818e-05 -8.64329e-06 -0.177821 0.000479901 0.000736387 0.190382 -0.00598154 0.000325949 -0.000974149 0.00180023 0.00051509 0.000477857 -0.00122764 -0.00162629 0.000192457 -0.00316129 -0.00140386 -0.00142054 1.39545e-05 -0.00225145 -3.72448e-05 -0.000130829 -0.000271211 0.000120644 0.000254441 -0.000120321 -7.94818e-05 -3.59973e-05 0.000353672 1.35936e-05 
1496.6 0 6.81827e-06 -0.123114 1.49497e-05 -9.37182e-06 -0.190635 0.000525009 0.000715776 0.182137 -0.0060629 0.00032287 -0.00107729 0.00176943 0.000539143 0.000480234 -0.00126358 -0.00171318 0.000232888 -0.00306473 -0.00143223 -0.00140538 1.01743e-05 -0.00227989 -2.37704e-05 -0.000138306 -0.000276859 0.000125959 0.000268387 -0.000121278 -8.31206e-05 -3.61409e-05 0.000358784 1.23064e-05 
1496.95 0 8.83963e-06 -0.120319 1.74531e-05 -1.19344e-05 -0.20304 0.000570275 0.000693568 0.173784 -0.00613398 0.000318516 -0.00117639 0.00173621 0.000563202 0.000476094 -0.0012961 -0.0017963 0.000273818 -0.00296472 -0.00145838 -0.00138868 7.2399e-06 -0.00230496 -8.66096e-06 -0.000145664 -0.000281549 0.000130805 0.000282956 -0.000122133 -8.68555e-05 -3.59677e-05 0.000363223 1.05665e-05 
1497.3 0 1.09449e-05 -0.117427 2.00814e-05 -1.67244e-05 -0.215029 0.000616953 0.000670599 0.165333 -0.00619506 0.000313018 -0.00127149 0.00170103 0.000587082 0.000465312 -0.00132399 -0.0018768 0.000314631 -0.00286246 -0.00148377 -0.00137113 4.75386e-06 -0.00232788 8.25812e-06 -0.000152583 -0.000285553 0.000135187 0.000298227 -0.000123063 -9.15995e-05 -3.57019e-05 0.000367424 8.37977e-06 
1497.65 0 1.28534e-05 -0.114443 2.3098e-05 -2.37312e-05 -0.226598 0.000666116 0.000647433 0.156796 -0.00624627 0.000305926 -0.0013625 0.0016643 0.000611024 0.000448705 -0.00134739 -0.00195604 0.000355182 -0.00275937 -0.00150938 -0.00135349 2.24722e-06 -0.00234846 2.65553e-05 -0.000158893 -0.000289255 0.000139055 0.000314575 -0.000123956 -9.79654e-05 -3.53865e-05 0.000370923 5.78989e-06 
1498 0 1.41942e-05 -0.111369 2.66358e-05 -3.24236e-05 -0.237748 0.000717879 0.00062536 0.148183 -0.00628746 0.000296624 -0.00144912 0.00162579 0.0006357 0.000427426 -0.00136765 -0.0020342 0.000395758 -0.00265558 -0.00153556 -0.00133618 -4.47572e-07 -0.00236566 4.55479e-05 -0.000164802 -0.000292187 0.000142439 0.000331677 -0.000125048 -0.000105767 -3.50124e-05 0.000373441 3.06803e-06 
1498.35 0 1.51052e-05 -0.108213 3.05512e-05 -4.24116e-05 -0.248477 0.000771438 0.000606111 0.139504 -0.00631892 0.000284965 -0.00153161 0.00158517 0.00066162 0.000402218 -0.00138518 -0.00211237 0.00043639 -0.0025508 -0.00156265 -0.0013192 -3.453e-06 -0.00237916 6.49044e-05 -0.000170717 -0.000293963 0.000145292 0.000349633 -0.000126492 -0.000114762 -3.46797e-05 0.000375976 4.23629e-07 
1498.7 0 1.65064e-05 -0.104977 3.47254e-05 -5.39949e-05 -0.258782 0.000826141 0.000590677 0.130767 -0.00634164 0.000271146 -0.00161089 0.00154299 0.000688743 0.000375462 -0.00139946 -0.00219289 0.000476282 -0.00244556 -0.00159033 -0.00130279 -6.56783e-06 -0.00238987 8.42767e-05 -0.000176774 -0.000294671 0.000147536 0.000368793 -0.000128077 -0.000124495 -3.41043e-05 0.000379363 -1.86362e-06 
1499.05 0 1.9096e-05 -0.101664 3.89738e-05 -6.68039e-05 -0.268662 0.00088197 0.0005779 0.121984 -0.0063566 0.000255465 -0.00168723 0.0014997 0.000716999 0.000352991 -0.00141042 -0.00227573 0.000514272 -0.00234019 -0.00161761 -0.00128701 -9.22616e-06 -0.00239794 0.000103176 -0.000182808 -0.000294426 0.000149182 0.000389082 -0.000130075 -0.000134095 -3.28573e-05 0.000383413 -3.48328e-06 
1499.4 0 2.27682e-05 -0.0982759 4.30635e-05 -7.90899e-05 -0.278123 0.00093845 0.000565407 0.113165 -0.00636471 0.000238664 -0.00175911 0.00145475 0.000746686 0.000338348 -0.00141903 -0.00235837 0.000550206 -0.00223455 -0.00164447 -0.00127181 -1.10747e-05 -0.00240163 0.000121632 -0.000188561 -0.000293456 0.000150197 0.000410252 -0.000133239 -0.000143387 -3.09948e-05 0.000388066 -4.72098e-06 
1499.75 0 2.71785e-05 -0.0948162 4.70668e-05 -8.98547e-05 -0.287171 0.000994447 0.000551664 0.104317 -0.00636689 0.000221905 -0.00182435 0.00140754 0.000777909 0.000327613 -0.00142565 -0.00243793 0.000584811 -0.00212929 -0.00167185 -0.00125725 -1.22735e-05 -0.00240009 0.000139643 -0.000193781 -0.000291924 0.000150528 0.000431792 -0.000137726 -0.000152897 -2.86518e-05 0.000393171 -5.98483e-06 
1500.1 0 3.22298e-05 -0.0912921 5.12302e-05 -9.98986e-05 -0.295802 0.00104913 0.000535769 0.0954467 -0.00636412 0.000206094 -0.00188211 0.00135903 0.00080995 0.000314307 -0.00142942 -0.00251156 0.000618418 -0.0020258 -0.00169989 -0.00124313 -1.29312e-05 -0.00239499 0.000156952 -0.000198501 -0.000289967 0.000150178 0.000453789 -0.000143331 -0.000162801 -2.60485e-05 0.000398213 -7.36219e-06 
1500.45 0 3.76491e-05 -0.0877069 5.55728e-05 -0.000110322 -0.30401 0.0011024 0.000516818 0.0865624 -0.00635742 0.000191375 -0.00193296 0.00131172 0.000841563 0.000295966 -0.00142959 -0.00257709 0.000650988 -0.00192532 -0.00172855 -0.00122976 -1.30584e-05 -0.00238778 0.00017384 -0.000202979 -0.000287843 0.000149249 0.000476981 -0.000150134 -0.000172716 -2.38228e-05 0.000402909 -8.72948e-06 
1500.8 0 4.29971e-05 -0.0840612 5.97822e-05 -0.000121565 -0.311798 0.00115456 0.000495554 0.0776742 -0.00634724 0.000177727 -0.00197715 0.00126775 0.00087168 0.000274145 -0.00142581 -0.00263394 0.000682688 -0.00182862 -0.00175815 -0.00121762 -1.26939e-05 -0.00237741 0.00019068 -0.000207294 -0.000285789 0.000147817 0.000501463 -0.000157839 -0.000182538 -2.22575e-05 0.000407362 -9.83164e-06 
1501.15 0 4.79336e-05 -0.0803578 6.36325e-05 -0.000133886 -0.319172 0.00120607 0.000473335 0.0687907 -0.00633308 0.000165149 -0.00201355 0.00122757 0.000899538 0.00025112 -0.00141765 -0.00268233 0.000713695 -0.0017365 -0.00178871 -0.00120617 -1.10813e-05 -0.00236181 0.000207862 -0.000211359 -0.000283555 0.000145787 0.000526522 -0.000165991 -0.000192392 -2.10974e-05 0.000411346 -1.04373e-05 
1501.5 0 5.23623e-05 -0.0766011 6.72084e-05 -0.000147291 -0.326142 0.00125716 0.000450849 0.0599171 -0.00631426 0.000153605 -0.00204129 0.00119025 0.000924633 0.00022824 -0.00140533 -0.00272221 0.000744118 -0.00164977 -0.00182015 -0.00119421 -7.13789e-06 -0.00234034 0.000225757 -0.000215046 -0.000280346 0.000142994 0.000551727 -0.000174201 -0.000202341 -1.99756e-05 0.000414649 -1.07785e-05 
1501.85 0 5.65945e-05 -0.0727949 7.07553e-05 -0.000161074 -0.33271 0.00130807 0.000429243 0.0510591 -0.00628992 0.000143174 -0.00206189 0.00115443 0.000946736 0.000206025 -0.00139091 -0.00275383 0.000774281 -0.00156931 -0.00185225 -0.00118178 -4.31949e-07 -0.00231414 0.000244285 -0.000217987 -0.000275802 0.000139174 0.000577433 -0.000182139 -0.000212556 -1.87877e-05 0.000417093 -1.11696e-05 
1502.2 0 6.11429e-05 -0.0689429 7.45793e-05 -0.000174146 -0.338879 0.00135929 0.000409698 0.0422253 -0.00625938 0.000134223 -0.00207837 0.00111964 0.000966099 0.000186636 -0.00137721 -0.00277731 0.000804492 -0.00149503 -0.00188507 -0.00116985 9.09845e-06 -0.00228452 0.000263322 -0.000220048 -0.00027069 0.000133929 0.000603528 -0.000189712 -0.000223078 -1.73527e-05 0.000418022 -1.10141e-05 
1502.55 0 6.62511e-05 -0.0650496 7.88604e-05 -0.000185029 -0.344649 0.00141153 0.000392194 0.0334258 -0.00622235 0.000127829 -0.00209212 0.00108657 0.00098325 0.000173157 -0.00136541 -0.00279169 0.000834095 -0.00142565 -0.00191902 -0.00115819 2.12936e-05 -0.00225145 0.00028267 -0.000221497 -0.00026585 0.000127336 0.000629395 -0.000196635 -0.000234131 -1.54907e-05 0.000417237 -9.52851e-06 
1502.9 0 7.18832e-05 -0.0611184 8.35155e-05 -0.000193051 -0.350024 0.00146521 0.000376058 0.0246692 -0.00617824 0.000124865 -0.00210231 0.00105602 0.000997976 0.000164726 -0.0013546 -0.00279701 0.000862425 -0.00136001 -0.00195415 -0.00114564 3.53966e-05 -0.00221436 0.000302142 -0.000222391 -0.000260778 0.000120219 0.000654717 -0.000202513 -0.000246061 -1.3825e-05 0.000415379 -7.14096e-06 
1503.25 0 7.81707e-05 -0.0571525 8.8007e-05 -0.000199527 -0.355008 0.00152059 0.00036164 0.0159626 -0.00612657 0.000124739 -0.00210772 0.00102839 0.00100994 0.000157174 -0.0013433 -0.00279486 0.000890472 -0.0012979 -0.00199019 -0.00113111 5.02805e-05 -0.00217325 0.000321577 -0.00022257 -0.000254589 0.00011339 0.00067928 -0.000207394 -0.00025914 -1.30768e-05 0.000412912 -5.07767e-06 
1503.6 0 8.53102e-05 -0.0531556 9.18441e-05 -0.000206462 -0.359604 0.00157797 0.000349787 0.00731184 -0.00606831 0.000126013 -0.00210859 0.00100422 0.00102025 0.000148506 -0.00133127 -0.00278591 0.000919933 -0.00123999 -0.0020265 -0.0011141 6.58494e-05 -0.00212826 0.000341254 -0.000222198 -0.000247123 0.000106899 0.000703548 -0.000211545 -0.000273682 -1.347e-05 0.000410011 -3.7984e-06 
1503.95 0 9.35236e-05 -0.0491313 9.50857e-05 -0.00021428 -0.363815 0.00163727 0.000338703 -0.00127884 -0.0060046 0.000127673 -0.00210645 0.000984224 0.00103011 0.000140493 -0.00131968 -0.0027694 0.000951693 -0.00118753 -0.0020622 -0.00109498 8.288e-05 -0.00207991 0.000361732 -0.000221567 -0.000239014 0.000100148 0.000728539 -0.000215332 -0.000289561 -1.48416e-05 0.000407253 -2.94271e-06 
1504.3 0 0.000102969 -0.0450833 9.7855e-05 -0.000221705 -0.367644 0.00169846 0.000324869 -0.00980506 -0.00593465 0.000129235 -0.00210188 0.000968389 0.00103919 0.000133525 -0.00130966 -0.00274493 0.000985298 -0.00114079 -0.00209757 -0.00107416 0.000101041 -0.00202895 0.000383171 -0.00022047 -0.000231026 9.283e-05 0.000754517 -0.000219336 -0.000306388 -1.65539e-05 0.000405146 -2.86839e-06 
1504.65 0 0.000113214 -0.0410149 0.000100165 -0.000228185 -0.371095 0.00176132 0.000307533 -0.0182615 -0.00585658 0.000130329 -0.0020943 0.000955505 0.00104689 0.000123394 -0.00130109 -0.00271292 0.00101934 -0.00109889 -0.00213408 -0.00105178 0.000119597 -0.00197554 0.000405435 -0.000218459 -0.000222817 8.50763e-05 0.000780745 -0.000223384 -0.000324023 -1.82555e-05 0.000403131 -4.58897e-06 
1505 0 0.000123807 -0.03693 0.00010228 -0.000235109 -0.374172 0.00182469 0.000288632 -0.0266418 -0.00576936 0.000130713 -0.00208307 0.000944102 0.00105313 0.000105851 -0.00129289 -0.0026734 0.00105323 -0.00106092 -0.0021721 -0.00102771 0.000138514 -0.00191948 0.000428699 -0.000215318 -0.000213016 7.65641e-05 0.000806179 -0.000226743 -0.000342271 -2.04565e-05 0.000400134 -8.40568e-06 
1505.35 0 0.000134828 -0.032832 0.000104287 -0.000243955 -0.376882 0.00188695 0.000269096 -0.0349387 -0.00567347 0.000130596 -0.00206712 0.000933843 0.00105774 7.97944e-05 -0.0012846 -0.00262608 0.00108796 -0.00102665 -0.00221072 -0.00100187 0.000157685 -0.00186032 0.000453331 -0.000211176 -0.000200559 6.65763e-05 0.000830259 -0.000229486 -0.000361092 -2.37599e-05 0.000395819 -1.40444e-05 
1505.7 0 0.000146754 -0.0287239 0.000105782 -0.00025479 -0.379231 0.00194645 0.000247594 -0.0431458 -0.0055703 0.00013087 -0.00204613 0.000925459 0.00106059 4.46505e-05 -0.00127672 -0.00257133 0.0011246 -0.000996594 -0.00224894 -0.000974845 0.000176429 -0.00179735 0.000479136 -0.000206368 -0.000185322 5.489e-05 0.000853281 -0.000231703 -0.000380387 -2.79936e-05 0.000390445 -2.11467e-05 
1506.05 0 0.000160045 -0.0246091 0.0001067 -0.000267053 -0.381228 0.00200199 0.000222628 -0.0512571 -0.00546069 0.000132376 -0.00202129 0.000919445 0.00106153 -5.46733e-07 -0.00126914 -0.00251006 0.00116312 -0.000971761 -0.00228554 -0.000947261 0.000193925 -0.00173049 0.000505501 -0.0002011 -0.000168122 4.19141e-05 0.000875446 -0.00023289 -0.000400133 -3.21572e-05 0.000384266 -2.92613e-05 
1506.4 0 0.000174728 -0.0204919 0.000107377 -0.000280514 -0.38288 0.0020528 0.000193517 -0.0592652 -0.00534447 0.000134812 -0.00199281 0.000915347 0.00106033 -5.48727e-05 -0.00126047 -0.00244327 0.00120223 -0.000953291 -0.002319 -0.000918836 0.000210005 -0.00166061 0.000531993 -0.000195215 -0.000149914 2.81655e-05 0.000897098 -0.000232949 -0.000420607 -3.52146e-05 0.00037755 -3.81127e-05 
1506.75 0 0.000190363 -0.0163757 0.000108111 -0.000295121 -0.384189 0.00209749 0.000159388 -0.0671612 -0.00522153 0.000136186 -0.00195935 0.000912535 0.00105744 -0.000115736 -0.0012496 -0.00237156 0.00123956 -0.000941666 -0.00234857 -0.000889948 0.000225212 -0.00158777 0.000558262 -0.000188451 -0.000131213 1.4099e-05 0.000919031 -0.000232372 -0.000442162 -3.70953e-05 0.000370035 -4.80174e-05 
1507.1 0 0.000206522 -0.0122623 0.000109064 -0.000310566 -0.385158 0.00213432 0.000119475 -0.0749389 -0.00509202 0.00013429 -0.00191998 0.00091098 0.00105383 -0.000183811 -0.00123652 -0.00229427 0.00127395 -0.000936202 -0.00237479 -0.000861299 0.000239879 -0.00151081 0.00058405 -0.000180996 -0.000112362 1.75116e-07 0.000941138 -0.000231229 -0.000465186 -3.86101e-05 0.000361063 -5.95429e-05 
1507.45 0 0.000222913 -0.00815355 0.000110205 -0.000327201 -0.385794 0.00216213 7.35965e-05 -0.082596 -0.00495696 0.000128733 -0.00187504 0.000910923 0.00104971 -0.000263385 -0.00122072 -0.00221061 0.00130646 -0.000934896 -0.00239775 -0.000831958 0.000253642 -0.00142975 0.000609236 -0.000173374 -9.32673e-05 -1.32393e-05 0.000962806 -0.000229022 -0.000489636 -4.04801e-05 0.000350517 -7.26984e-05 
1507.8 0 0.00023953 -0.00405241 0.000111215 -0.00034573 -0.386101 0.00218006 2.17242e-05 -0.0901306 -0.0048173 0.000120692 -0.00182594 0.000912323 0.00104459 -0.000356003 -0.00120127 -0.00212072 0.0013388 -0.000934899 -0.0024163 -0.000800353 0.00026601 -0.0013458 0.000633679 -0.000165719 -7.34756e-05 -2.62424e-05 0.000984308 -0.000225578 -0.0005152 -4.31551e-05 0.000339088 -8.70741e-05 
1508.15 0 0.000256544 3.76732e-05 0.000111795 -0.000365897 -0.386085 0.00218763 -3.57778e-05 -0.0975389 -0.00467283 0.000111356 -0.00177459 0.00091444 0.00103793 -0.00045824 -0.00117963 -0.00202575 0.00137206 -0.000934326 -0.00242963 -0.000766614 0.000276452 -0.00125963 0.000657243 -0.000157545 -5.2905e-05 -3.9505e-05 0.00100617 -0.000221067 -0.000541979 -4.67172e-05 0.000327321 -0.000102326 
1508.5 0 0.000273837 0.00411291 0.000111924 -0.00038637 -0.385748 0.00218527 -9.74308e-05 -0.104816 -0.00452305 0.000100976 -0.00172238 0.000916126 0.00102901 -0.00056555 -0.00115954 -0.00192607 0.00140576 -0.000933962 -0.00243779 -0.000731629 0.0002849 -0.00117156 0.000679797 -0.000148584 -3.23025e-05 -5.3972e-05 0.00102767 -0.00021527 -0.000570258 -5.09608e-05 0.00031475 -0.000117894 
1508.85 0 0.000290581 0.00817021 0.000111176 -0.000405401 -0.385095 0.00217417 -0.000161222 -0.111957 -0.00436846 8.92664e-05 -0.00166956 0.000917208 0.00101695 -0.000675192 -0.00114328 -0.00182149 0.00143883 -0.000936059 -0.00244085 -0.000695116 0.000292157 -0.00108172 0.000701127 -0.000139194 -1.16239e-05 -7.01078e-05 0.00104747 -0.00020795 -0.000599244 -5.63917e-05 0.000301687 -0.000132739 
1509.2 0 0.000306007 0.0122081 0.000109177 -0.000421809 -0.384131 0.00215488 -0.00022553 -0.118955 -0.00420978 7.57169e-05 -0.00161712 0.000918018 0.00100086 -0.000785964 -0.00113079 -0.00171343 0.00147158 -0.00094067 -0.0024391 -0.000656635 0.0002986 -0.000989284 0.000721196 -0.000129612 1.04279e-05 -8.71297e-05 0.00106524 -0.000199392 -0.000627422 -6.38264e-05 0.000289202 -0.000146674 
1509.55 0 0.000320396 0.0162258 0.000106338 -0.000435435 -0.382865 0.00212788 -0.000289115 -0.125806 -0.00404812 5.9407e-05 -0.00156743 0.00091818 0.000980202 -0.00089876 -0.00112253 -0.00160457 0.00150472 -0.000945684 -0.00243322 -0.000616783 0.000303759 -0.000892955 0.00074051 -0.000119954 3.41174e-05 -0.00010395 0.00108159 -0.000190015 -0.000654402 -7.30814e-05 0.000277499 -0.000161117 
1509.9 0 0.000334192 0.0202201 0.000103125 -0.000446812 -0.381308 0.00209465 -0.000350533 -0.132506 -0.00388538 4.04741e-05 -0.00152235 0.000917364 0.000955767 -0.00101637 -0.00111988 -0.00149705 0.0015376 -0.000949944 -0.00242404 -0.000576335 0.000307628 -0.000792598 0.00075888 -0.000110565 5.8566e-05 -0.000120405 0.00109717 -0.000180537 -0.000680732 -8.36265e-05 0.000265926 -0.000177269 
1510.25 0 0.000347561 0.024186 9.97791e-05 -0.000457003 -0.379465 0.00205702 -0.00040925 -0.139054 -0.00372251 2.04839e-05 -0.0014821 0.000916047 0.000928874 -0.00114055 -0.0011219 -0.00139091 0.00156887 -0.000954109 -0.00241235 -0.000535015 0.000311181 -0.000689908 0.000776032 -0.000101319 8.3053e-05 -0.000136794 0.00111183 -0.00017139 -0.000706952 -9.54398e-05 0.000254078 -0.000194536 
1510.6 0 0.000360675 0.0281187 9.62012e-05 -0.00046677 -0.377339 0.00201648 -0.00046646 -0.145445 -0.00355931 -1.11906e-08 -0.00144586 0.000914282 0.000899787 -0.00126945 -0.00112476 -0.00128595 0.00159798 -0.000958438 -0.00239821 -0.000491804 0.000315066 -0.000587044 0.000792633 -9.15284e-05 0.000107143 -0.000152893 0.0011253 -0.000162154 -0.000733278 -0.000108726 0.000242115 -0.000211595 
1510.95 0 0.00037315 0.0320142 9.19913e-05 -0.000475696 -0.374931 0.00197382 -0.000522772 -0.151674 -0.0033962 -2.22829e-05 -0.00141272 0.000911813 0.000868624 -0.00139858 -0.00112655 -0.00118375 0.00162503 -0.000962111 -0.00238116 -0.000446871 0.000319194 -0.000485114 0.000809226 -8.08463e-05 0.000130672 -0.000168523 0.00113814 -0.000152183 -0.000760237 -0.000123011 0.000229893 -0.000228346 
1511.3 0 0.000384471 0.0358692 8.67509e-05 -0.000482266 -0.372241 0.00192855 -0.000576716 -0.157735 -0.00323373 -4.77411e-05 -0.00138181 0.000909932 0.00083643 -0.00152472 -0.00112955 -0.00108585 0.00164905 -0.000964695 -0.00236084 -0.000401861 0.000323099 -0.000383885 0.00082539 -6.94234e-05 0.000153706 -0.000183946 0.00115072 -0.000141445 -0.000787771 -0.000137522 0.000217237 -0.000245182 
1511.65 0 0.000394871 0.0396823 8.05852e-05 -0.000484565 -0.369277 0.00188077 -0.00062686 -0.163624 -0.00307145 -7.65331e-05 -0.00135309 0.000910121 0.000804362 -0.00164912 -0.00113619 -0.000992594 0.00166872 -0.00096551 -0.00233822 -0.000357778 0.00032663 -0.000282166 0.000840342 -5.75198e-05 0.00017632 -0.000199041 0.00116222 -0.000130814 -0.000814268 -0.000151998 0.000204644 -0.00026186 
1512 0 0.000403815 0.043454 7.40149e-05 -0.000481856 -0.366046 0.00183108 -0.000673306 -0.169338 -0.00290883 -0.000107324 -0.00132766 0.000911294 0.000771755 -0.00177596 -0.00114579 -0.000904186 0.00168344 -0.000962962 -0.00231591 -0.000314248 0.00032963 -0.000178782 0.000853811 -4.56075e-05 0.000198181 -0.000213767 0.00117223 -0.000121205 -0.000838764 -0.000165984 0.000192619 -0.000278279 
1512.35 0 0.000411017 0.047184 6.67826e-05 -0.00047536 -0.36256 0.00177807 -0.000715706 -0.174874 -0.00274647 -0.000138067 -0.00130546 0.000910832 0.000737196 -0.00190795 -0.00115579 -0.000821238 0.00169355 -0.000956204 -0.00229579 -0.000271456 0.000331182 -7.34368e-05 0.000866182 -3.39622e-05 0.000219378 -0.000229139 0.00118117 -0.000112802 -0.000861807 -0.000179289 0.000181379 -0.000295128 
1512.7 0 0.00041764 0.0508703 5.85328e-05 -0.000466858 -0.358828 0.00172049 -0.000753735 -0.180233 -0.00258642 -0.00016756 -0.00128477 0.000906851 0.00070097 -0.00204472 -0.00116478 -0.000743611 0.00170075 -0.000946279 -0.00227716 -0.000230865 0.000330842 3.29935e-05 0.000877779 -2.22384e-05 0.000240386 -0.00024638 0.00118898 -0.00010561 -0.000884261 -0.000192598 0.00017093 -0.000313564 
1513.05 0 0.000424456 0.0545097 4.98413e-05 -0.000457136 -0.354855 0.00165911 -0.000788905 -0.185415 -0.00243061 -0.000196236 -0.00126459 0.000898843 0.000663622 -0.00218653 -0.00117386 -0.000670207 0.00170728 -0.000935481 -0.00225808 -0.000193473 0.000329272 0.000139038 0.000888374 -1.02915e-05 0.000261353 -0.000265895 0.00119508 -9.97295e-05 -0.000906362 -0.000206293 0.000161503 -0.000334336 
1513.4 0 0.000431394 0.0580989 4.1305e-05 -0.000447096 -0.350646 0.00159555 -0.000823139 -0.190418 -0.00227899 -0.000225397 -0.00124567 0.000886874 0.000624852 -0.00233649 -0.0011839 -0.000600087 0.00171334 -0.000925271 -0.00223801 -0.00015841 0.000327291 0.000243232 0.000898474 1.55205e-06 0.000282253 -0.000287183 0.00119925 -9.52533e-05 -0.000927592 -0.000219818 0.000153324 -0.000356624 
1513.75 0 0.000437965 0.0616352 3.29508e-05 -0.000438302 -0.346205 0.00153096 -0.000856823 -0.195241 -0.00213085 -0.000255733 -0.00122854 0.000870448 0.000585264 -0.00249479 -0.00119274 -0.000532771 0.00171678 -0.000915489 -0.00221753 -0.000123989 0.000325124 0.000343812 0.000909589 1.27869e-05 0.000302474 -0.000309248 0.0012019 -9.16935e-05 -0.000947599 -0.000232934 0.000146398 -0.000378192 
1514.1 0 0.000444016 0.0651157 2.4669e-05 -0.000430543 -0.341537 0.00146575 -0.000889472 -0.199879 -0.00198553 -0.0002871 -0.0012123 0.000849323 0.000546433 -0.0026557 -0.00119751 -0.000468859 0.00171576 -0.000905218 -0.00219617 -8.87429e-05 0.000322624 0.000439873 0.000922108 2.33905e-05 0.00032156 -0.000331491 0.00120369 -8.83249e-05 -0.000966588 -0.000245927 0.000140936 -0.000397603 
1514.45 0 0.000449726 0.0685382 1.65923e-05 -0.000421739 -0.336646 0.00140064 -0.00092111 -0.204328 -0.00184192 -0.000318732 -0.00119624 0.000824647 0.000509151 -0.00281338 -0.00119785 -0.000410518 0.00170994 -0.000893969 -0.00217304 -5.23254e-05 0.000319752 0.000532445 0.000936007 3.42479e-05 0.000339529 -0.000353939 0.0012053 -8.51056e-05 -0.00098511 -0.000258912 0.000136973 -0.000414995 
1514.8 0 0.000454751 0.0719012 8.99579e-06 -0.000410539 -0.331539 0.00133643 -0.000951613 -0.208589 -0.00169966 -0.000349126 -0.00118023 0.000798076 0.000473023 -0.00296635 -0.00119503 -0.000359738 0.00170008 -0.000881659 -0.00214817 -1.59935e-05 0.000316924 0.000623189 0.000951935 4.63951e-05 0.000356175 -0.000376588 0.00120669 -8.20685e-05 -0.00100338 -0.00027185 0.000134028 -0.000430955 
1515.15 0 0.00045868 0.0752025 1.79404e-06 -0.000396701 -0.326224 0.00127316 -0.000980358 -0.212661 -0.00155965 -0.000376861 -0.00116412 0.000770521 0.00043808 -0.00311673 -0.00118947 -0.00031645 0.00168744 -0.000867452 -0.00212198 1.88725e-05 0.000314504 0.000712271 0.000969011 6.02017e-05 0.000371753 -0.000399163 0.00120737 -7.89293e-05 -0.00102098 -0.00028479 0.000131063 -0.000446157 
1515.5 0 0.00046184 0.0784393 -5.31155e-06 -0.000380548 -0.320707 0.00121078 -0.00100663 -0.216541 -0.00142317 -0.000401836 -0.00114823 0.00074214 0.000405434 -0.00326788 -0.00117983 -0.000278728 0.00167344 -0.00084988 -0.00209429 5.08644e-05 0.000311981 0.000799009 0.000985247 7.58135e-05 0.000387004 -0.000421604 0.00120705 -7.56808e-05 -0.0010375 -0.000297702 0.000127559 -0.000460815 
1515.85 0 0.00046493 0.0816105 -1.24963e-05 -0.000362866 -0.314997 0.00114995 -0.00102966 -0.220222 -0.00129205 -0.000424727 -0.00113307 0.000712602 0.00037597 -0.00342066 -0.00116408 -0.00024512 0.00165842 -0.000829331 -0.00206368 7.94387e-05 0.000309011 0.000884121 0.00100011 9.2983e-05 0.000401787 -0.000444017 0.00120498 -7.24203e-05 -0.00105339 -0.0003099 0.000124315 -0.00047435 
1516.2 0 0.000467997 0.0847152 -1.9408e-05 -0.000344154 -0.309102 0.00109222 -0.00104894 -0.223703 -0.00116797 -0.000445509 -0.00111816 0.000680487 0.00035012 -0.00357222 -0.00114111 -0.000214996 0.00164142 -0.000809044 -0.00202864 0.000105784 0.00030632 0.000968575 0.00101427 0.000111215 0.000415779 -0.000466045 0.00120089 -6.94633e-05 -0.00106847 -0.000320892 0.000121863 -0.00048647 
1516.55 0 0.000470332 0.0877517 -2.52185e-05 -0.000324197 -0.303032 0.00103855 -0.00106447 -0.226986 -0.00105098 -0.00046463 -0.0011032 0.000643595 0.00032799 -0.00372082 -0.00111079 -0.000187548 0.00162239 -0.000791766 -0.00198903 0.000131218 0.000304153 0.00105159 0.0010283 0.00012981 0.000429816 -0.000487623 0.00119545 -6.68405e-05 -0.00108152 -0.000331104 0.000119839 -0.000498184 
1516.9 0 0.000471912 0.0907181 -2.96843e-05 -0.000303229 -0.296793 0.000988324 -0.00107628 -0.230072 -0.000939952 -0.000483333 -0.00108872 0.000601192 0.000308748 -0.0038687 -0.00107332 -0.000160958 0.00160372 -0.00077785 -0.00194446 0.000156106 0.000302346 0.00113169 0.00104177 0.000147858 0.000444658 -0.000509576 0.00118934 -6.35182e-05 -0.00109236 -0.000341383 0.000118089 -0.000510733 
1517.25 0 0.000472977 0.0936128 -3.34341e-05 -0.000282327 -0.290393 0.000940622 -0.00108484 -0.232961 -0.000833517 -0.000501951 -0.0010749 0.000554349 0.000290992 -0.00401683 -0.00102844 -0.000133892 0.00158836 -0.000766603 -0.0018934 0.000180242 0.000301549 0.00120843 0.00105356 0.000165012 0.000460394 -0.000532389 0.00118261 -5.88472e-05 -0.0011018 -0.000351743 0.000117334 -0.000523747 
1517.6 0 0.000473629 0.0964343 -3.68082e-05 -0.000262096 -0.283839 0.000894378 -0.00109233 -0.235651 -0.000729833 -0.000519885 -0.00106209 0.000503915 0.00027482 -0.00416088 -0.000975398 -0.000106702 0.00157593 -0.000756832 -0.00183621 0.000203555 0.000301972 0.00128242 0.0010632 0.000181771 0.000477099 -0.000555706 0.0011755 -5.36535e-05 -0.00111046 -0.000361334 0.000118077 -0.000535845 
1517.95 0 0.00047494 0.0991788 -3.94553e-05 -0.000241883 -0.277137 0.000849626 -0.00110054 -0.238143 -0.000627414 -0.000536794 -0.00105093 0.000449479 0.00026088 -0.0042956 -0.000913891 -8.03313e-05 0.00156421 -0.000747188 -0.00177591 0.000225888 0.000302649 0.00135359 0.00107172 0.000198936 0.000495052 -0.000579032 0.00116873 -4.87188e-05 -0.00111849 -0.000370169 0.000120318 -0.000546937 
1518.3 0 0.000477188 0.101842 -4.1604e-05 -0.000220709 -0.270293 0.00080751 -0.00110974 -0.240435 -0.000526889 -0.000552114 -0.00104189 0.000390543 0.000248299 -0.00442065 -0.000845669 -5.52435e-05 0.00155299 -0.000736587 -0.00171538 0.000247416 0.000303295 0.00142067 0.00108016 0.000216349 0.000514673 -0.000602141 0.00116241 -4.37403e-05 -0.0011257 -0.000378768 0.000124037 -0.000558538 
1518.65 0 0.000478823 0.104424 -4.39002e-05 -0.000199072 -0.263313 0.000767151 -0.00112022 -0.242522 -0.000430177 -0.000564896 -0.00103552 0.000327584 0.000236384 -0.0045395 -0.000773896 -3.05743e-05 0.00154266 -0.000723662 -0.00165594 0.000269352 0.000304276 0.00148381 0.00108832 0.000233656 0.000535516 -0.000624871 0.00115622 -3.82202e-05 -0.00113189 -0.00038715 0.000128717 -0.00057117 
1519 0 0.000479246 0.106922 -4.63812e-05 -0.000178047 -0.256207 0.000725629 -0.00113184 -0.244402 -0.000337498 -0.000575155 -0.00103143 0.000260916 0.00022556 -0.00465404 -0.000700093 -4.7931e-06 0.00153237 -0.000707169 -0.00159721 0.00029325 0.000305089 0.00154444 0.00109556 0.000251295 0.000556233 -0.000646947 0.0011501 -3.19373e-05 -0.00113698 -0.000395043 0.000133554 -0.000583201 
1519.35 0 0.000479369 0.109337 -4.89301e-05 -0.000157596 -0.248985 0.00068196 -0.00114405 -0.246078 -0.000247264 -0.000583007 -0.00102871 0.000190593 0.000216218 -0.0047635 -0.000623024 2.25784e-05 0.00152054 -0.000687549 -0.0015374 0.00032031 0.000305254 0.00160301 0.00110188 0.000269431 0.0005756 -0.000668289 0.00114453 -2.46763e-05 -0.00114043 -0.000402372 0.000138262 -0.000593022 
1519.7 0 0.000479299 0.111667 -5.16631e-05 -0.000137027 -0.241655 0.000637782 -0.00115686 -0.247549 -0.000157372 -0.000587151 -0.00102716 0.000117526 0.00020813 -0.00486565 -0.000540871 4.99854e-05 0.00150655 -0.000667148 -0.00147474 0.000351256 0.00030463 0.00165916 0.00110734 0.000287861 0.000592882 -0.000688724 0.00113932 -1.66292e-05 -0.00114151 -0.000408749 0.000143468 -0.000601341 
1520.05 0 0.000478709 0.11391 -5.48087e-05 -0.000115236 -0.234222 0.000594321 -0.00116961 -0.248814 -6.56118e-05 -0.000586112 -0.00102715 4.28169e-05 0.000201242 -0.00495957 -0.000454188 7.41986e-05 0.00149043 -0.000647964 -0.00140943 0.000387167 0.000303007 0.00171294 0.00111211 0.000306881 0.000607818 -0.000707803 0.00113346 -8.28244e-06 -0.0011398 -0.000412946 0.000149525 -0.000609841 
1520.4 0 0.000477645 0.116066 -5.80575e-05 -9.21258e-05 -0.226694 0.000552003 -0.00118098 -0.249872 2.84567e-05 -0.000580422 -0.00102856 -3.30609e-05 0.000196145 -0.00504731 -0.000364362 9.43345e-05 0.00147151 -0.000630253 -0.00134253 0.000428162 0.000300447 0.001765 0.00111678 0.000327185 0.000620392 -0.000725586 0.001127 7.30285e-07 -0.00113568 -0.000414461 0.000155279 -0.000618945 
1520.75 0 0.000475973 0.118131 -6.13075e-05 -6.94524e-05 -0.21908 0.000510677 -0.00118991 -0.250726 0.000123282 -0.000571617 -0.00103053 -0.000110253 0.000192714 -0.00513057 -0.000271267 0.00011272 0.00144952 -0.000614365 -0.00127352 0.000472235 0.000296896 0.00181557 0.00112128 0.000348675 0.000631164 -0.000742642 0.00112019 1.09308e-05 -0.00112994 -0.000414169 0.000160229 -0.00062815 
1521.1 0 0.000474055 0.120104 -6.50022e-05 -4.86158e-05 -0.211387 0.000469489 -0.00119575 -0.251374 0.00021718 -0.000560159 -0.00103228 -0.000188646 0.000190299 -0.00520804 -0.000173921 0.000131319 0.00142484 -0.000602218 -0.00120076 0.000517637 0.00029169 0.00186418 0.00112461 0.000370235 0.000640937 -0.000759122 0.00111233 2.20832e-05 -0.00112307 -0.000412668 0.000165263 -0.000636957 
1521.45 0 0.000472501 0.121983 -6.8802e-05 -2.92286e-05 -0.203622 0.000427866 -0.00119892 -0.251814 0.000310162 -0.000546899 -0.0010334 -0.000267661 0.000188004 -0.00527666 -7.26829e-05 0.000150033 0.00139788 -0.000595529 -0.00112345 0.000563486 0.000284465 0.0019111 0.00112601 0.000391079 0.000650309 -0.000774569 0.00110304 3.39418e-05 -0.00111481 -0.000409953 0.000170944 -0.000645409 
1521.8 0 0.000471415 0.123765 -7.21544e-05 -9.98842e-06 -0.195789 0.000385691 -0.00120108 -0.252046 0.000403919 -0.000533412 -0.00103304 -0.000348028 0.000185549 -0.00533426 2.98371e-05 0.000167768 0.00136968 -0.000592703 -0.00104175 0.000608461 0.000275866 0.00195724 0.00112516 0.000410967 0.000659461 -0.000788521 0.0010927 4.6834e-05 -0.00110452 -0.000406125 0.000176399 -0.00065387 
1522.15 0 0.000470689 0.12545 -7.4836e-05 1.03312e-05 -0.187894 0.000343366 -0.0012033 -0.252072 0.000499307 -0.000519955 -0.00102999 -0.000431358 0.000184563 -0.00538105 0.000130449 0.00018528 0.00134158 -0.000590108 -0.000956092 0.000651068 0.000266714 0.00200259 0.00112212 0.00043004 0.000668182 -0.000801179 0.00108202 6.03567e-05 -0.00109327 -0.000401076 0.000180342 -0.000662252 
1522.5 0 0.000470169 0.127038 -7.68166e-05 3.23157e-05 -0.179948 0.000302181 -0.00120624 -0.251893 0.000594875 -0.000505595 -0.00102397 -0.000517661 0.000186551 -0.00541922 0.000228972 0.000204656 0.00131362 -0.000587299 -0.000866898 0.000690202 0.000257166 0.00204675 0.001117 0.000448929 0.000675944 -0.000813603 0.00107152 7.3848e-05 -0.0010829 -0.000394755 0.000182603 -0.000669947 
1522.85 0 0.000469087 0.128527 -7.83976e-05 5.5437e-05 -0.17196 0.000262587 -0.00121091 -0.251511 0.000689586 -0.000489563 -0.00101545 -0.000605707 0.000191364 -0.00545088 0.00032773 0.000227139 0.00128584 -0.000586005 -0.000774 0.00072618 0.000246905 0.0020902 0.00110934 0.000467951 0.000681998 -0.000826337 0.00106111 8.77907e-05 -0.00107279 -0.000387672 0.000183426 -0.000676941 
1523.2 0 0.000467282 0.129915 -7.97481e-05 7.87091e-05 -0.163941 0.000224225 -0.00121764 -0.250928 0.000784208 -0.000471415 -0.00100531 -0.00069542 0.000197957 -0.00547559 0.000427218 0.000252276 0.00125905 -0.000585925 -0.000677364 0.000760751 0.000236114 0.00213327 0.00109859 0.000486779 0.000686359 -0.000838462 0.00105093 0.000102777 -0.00106177 -0.000379698 0.000183007 -0.000684046 
1523.55 0 0.000465205 0.131197 -8.08433e-05 0.000101977 -0.155898 0.000188038 -0.00122624 -0.250147 0.000879873 -0.000450832 -0.000995289 -0.000788289 0.000205313 -0.00549245 0.000524272 0.000278316 0.00123209 -0.000585769 -0.000576906 0.00079504 0.000225431 0.00217484 0.00108424 0.000504805 0.000689452 -0.000849234 0.00104124 0.000119404 -0.00105081 -0.000370154 0.000181177 -0.000692748 
1523.9 0 0.000462303 0.132372 -8.17421e-05 0.000125435 -0.147834 0.000154548 -0.00123592 -0.249168 0.000977466 -0.000426027 -0.000987206 -0.000884941 0.000212595 -0.00550352 0.000614983 0.000304272 0.00120359 -0.000585932 -0.000471525 0.000830003 0.00021496 0.00221367 0.00106626 0.000521609 0.000691184 -0.00085912 0.00103158 0.000138262 -0.00104133 -0.000359656 0.000177783 -0.000703821 
1524.25 0 0.000458033 0.133442 -8.28753e-05 0.000148579 -0.139753 0.000121789 -0.00124484 -0.247994 0.00107728 -0.000393746 -0.000981339 -0.000983865 0.000218433 -0.00551166 0.000698777 0.000330557 0.00117506 -0.000586805 -0.000360532 0.000867555 0.000204498 0.0022492 0.00104508 0.000537261 0.000691462 -0.00086822 0.00102152 0.000159165 -0.00103297 -0.000349204 0.000172998 -0.000716486 
1524.6 0 0.00045348 0.134406 -8.4836e-05 0.000170775 -0.131662 8.81384e-05 -0.00125162 -0.246626 0.00117925 -0.000352877 -0.000976484 -0.00108374 0.000221496 -0.00551698 0.00077803 0.000358352 0.00114859 -0.000586115 -0.000243903 0.000909135 0.000194366 0.002281 0.00102115 0.000552611 0.000691181 -0.000875982 0.00101123 0.000181656 -0.00102479 -0.000339213 0.000167192 -0.000729931 
1524.95 0 0.000449641 0.135265 -8.79419e-05 0.000192271 -0.123567 5.49217e-05 -0.00125692 -0.245064 0.0012838 -0.000305658 -0.000971993 -0.00118508 0.00022042 -0.00551752 0.000853508 0.000387506 0.00112388 -0.000581038 -0.000122435 0.000954475 0.000184949 0.00231013 0.000995069 0.000568375 0.000691087 -0.000882673 0.00100085 0.000205389 -0.00101652 -0.000329504 0.00016152 -0.000744475 
1525.3 0 0.000446155 0.136018 -9.22666e-05 0.000213874 -0.115479 2.39483e-05 -0.00126236 -0.24331 0.00139153 -0.000254321 -0.000967547 -0.00128951 0.000214182 -0.00551182 0.000922917 0.000416248 0.00109789 -0.000570857 1.72963e-06 0.00100211 0.00017599 0.00233894 0.000967438 0.00058425 0.000690617 -0.000889096 0.000990486 0.000229849 -0.00100774 -0.000319162 0.000156611 -0.000759848 
1525.65 0 0.000442614 0.136664 -9.74159e-05 0.000235872 -0.107406 -4.94544e-06 -0.00126836 -0.24137 0.00150312 -0.000199072 -0.000961482 -0.00139935 0.000203606 -0.00549971 0.000985447 0.000444289 0.0010678 -0.000556668 0.000125974 0.00105038 0.000166814 0.00236826 0.000938748 0.000599901 0.000689192 -0.000895568 0.000979906 0.000254133 -0.000997846 -0.000308116 0.000152045 -0.000774538 
1526 0 0.000439485 0.137203 -0.000102714 0.000257822 -0.0993553 -3.29549e-05 -0.0012744 -0.239249 0.0016189 -0.000139809 -0.000951888 -0.00151671 0.000189993 -0.00548192 0.00104356 0.000472385 0.00103394 -0.000540432 0.000247633 0.00109833 0.000157464 0.00239722 0.000909561 0.000615747 0.000687293 -0.000902502 0.000968138 0.000277368 -0.000987177 -0.000297426 0.000147552 -0.000787947 
1526.35 0 0.000437531 0.137631 -0.000107662 0.000279239 -0.0913293 -6.02344e-05 -0.00128139 -0.236948 0.00173909 -7.85377e-05 -0.000938916 -0.001641 0.000173528 -0.00545988 0.00109935 0.000500454 0.000998309 -0.000524371 0.000364882 0.00114652 0.00014873 0.00242552 0.000879602 0.00063233 0.000685748 -0.000910868 0.000954222 0.000299625 -0.00097679 -0.000287649 0.000143067 -0.000801141 
1526.7 0 0.000437011 0.137951 -0.000112172 0.000300299 -0.0833317 -8.51253e-05 -0.00129134 -0.234471 0.00186469 -1.7644e-05 -0.000923832 -0.00176852 0.000154244 -0.00543468 0.00115179 0.000528111 0.000962105 -0.000509997 0.000477199 0.00119599 0.00014105 0.0024542 0.000848443 0.000649362 0.00068425 -0.000920471 0.00093795 0.000321472 -0.000967423 -0.000278001 0.000138399 -0.000815225 
1527.05 0 0.000436864 0.138165 -0.00011619 0.000321358 -0.0753712 -0.000105969 -0.00130558 -0.231819 0.00199563 4.3045e-05 -0.000907088 -0.0018953 0.000133296 -0.0054061 0.00119916 0.000555799 0.000924614 -0.000497317 0.000584906 0.00124624 0.000134379 0.00248424 0.000816627 0.000665974 0.000681981 -0.000929784 0.000919834 0.000343361 -0.000958817 -0.000267823 0.000133116 -0.00082955 
1527.4 0 0.000435811 0.138274 -0.000119775 0.000342354 -0.0674596 -0.000124552 -0.00132351 -0.228998 0.00213059 0.000104463 -0.000888731 -0.00201915 0.000111537 -0.00537312 0.00124254 0.000583055 0.000884854 -0.00048352 0.000689533 0.00129491 0.000128368 0.00251585 0.000784371 0.000681978 0.000678964 -0.00093745 0.000900765 0.00036505 -0.000950206 -0.000257796 0.000127269 -0.000843007 
1527.75 0 0.000434654 0.138277 -0.000123582 0.000362953 -0.0596057 -0.000143433 -0.00134317 -0.226015 0.00227012 0.000165301 -0.000869288 -0.00213967 8.89099e-05 -0.00533558 0.00128417 0.000607007 0.000844183 -0.000465276 0.000792386 0.00133998 0.000122682 0.00254818 0.000751523 0.000697635 0.000675661 -0.000943192 0.000880798 0.000385456 -0.000942118 -0.000249109 0.000121144 -0.000856306 
1528.1 0 0.000434267 0.138172 -0.000127977 0.000382586 -0.0518121 -0.000161889 -0.00136414 -0.222872 0.00241604 0.000223652 -0.00084948 -0.00225752 6.63633e-05 -0.00529405 0.00132437 0.000626143 0.000805151 -0.000443118 0.000891589 0.00138129 0.000117768 0.00257963 0.00071871 0.00071242 0.000672255 -0.000947831 0.000859554 0.00040385 -0.000935677 -0.000242257 0.000114478 -0.000870731 
1528.45 0 0.000434341 0.137961 -0.000132476 0.000400888 -0.0440817 -0.000177488 -0.00138811 -0.219567 0.00256806 0.000278749 -0.000829877 -0.00237416 4.50396e-05 -0.00524873 0.00136179 0.00064247 0.000768229 -0.000419581 0.00098422 0.00141853 0.000114336 0.00261131 0.000686343 0.000726124 0.000668748 -0.000952449 0.000837188 0.0004215 -0.000929972 -0.000236775 0.000107321 -0.000886349 
1528.8 0 0.000434209 0.137645 -0.000136358 0.000418179 -0.0364228 -0.000187944 -0.00141593 -0.216104 0.00272443 0.000330209 -0.000811332 -0.0024916 2.4795e-05 -0.00520118 0.00139584 0.00065813 0.000731562 -0.000395296 0.00107186 0.00145097 0.000111814 0.00264615 0.000653775 0.000739855 0.000665435 -0.000958129 0.000813764 0.000440793 -0.000922778 -0.000232482 0.00010044 -0.000902681 
1529.15 0 0.000433181 0.137227 -0.000139278 0.000434441 -0.028846 -0.00019301 -0.00144523 -0.212486 0.00288473 0.000378387 -0.000794786 -0.00261121 4.5402e-06 -0.00515456 0.00142791 0.000673534 0.000694573 -0.000369539 0.0011584 0.00147845 0.000108875 0.00268452 0.0006206 0.000754767 0.000662658 -0.000965657 0.000789778 0.000461246 -0.000913119 -0.000229263 9.39393e-05 -0.000919676 
1529.5 0 0.000431074 0.136706 -0.000141722 0.000449519 -0.0213593 -0.000194264 -0.00147234 -0.208718 0.00304926 0.000424763 -0.00077958 -0.00273214 -1.58729e-05 -0.00510955 0.00146054 0.00068893 0.000657379 -0.000341695 0.00124313 0.00150035 0.000105167 0.00272482 0.000587816 0.000771329 0.000660319 -0.000975047 0.000765582 0.000480626 -0.000901417 -0.000226212 8.80138e-05 -0.000936471 
1529.85 0 0.000427869 0.136084 -0.000143712 0.00046402 -0.0139688 -0.000194147 -0.00149521 -0.204805 0.00321632 0.000470651 -0.000763352 -0.00285225 -3.42378e-05 -0.00506376 0.00149653 0.000704893 0.000618966 -0.000312257 0.00132319 0.00151651 0.000101019 0.00276601 0.000555934 0.0007895 0.000657974 -0.000985038 0.000740299 0.000498977 -0.000888491 -0.000223145 8.2966e-05 -0.000951387 
1530.2 0 0.000424555 0.135362 -0.000144327 0.000478775 -0.00667888 -0.000194896 -0.00151457 -0.200753 0.00338319 0.000516386 -0.000743868 -0.00297156 -4.93748e-05 -0.00501526 0.00153766 0.000722711 0.000579115 -0.000282263 0.00139836 0.00152804 9.67798e-05 0.00280748 0.000523613 0.000808417 0.000655118 -0.000994015 0.000713805 0.000517152 -0.00087469 -0.000219755 7.76963e-05 -0.000964614 
1530.55 0 0.000422259 0.13454 -0.000143917 0.00049393 0.000507547 -0.000196722 -0.00153311 -0.196569 0.00354883 0.000561874 -0.000719442 -0.00309176 -6.42608e-05 -0.00496449 0.00158158 0.000743418 0.000537522 -0.000251931 0.00147016 0.00153497 9.21525e-05 0.00284869 0.000489531 0.000826677 0.000651635 -0.00100228 0.000687219 0.000535198 -0.000860414 -0.000214802 7.15937e-05 -0.000978924 
1530.9 0 0.000421006 0.13362 -0.000144323 0.000508991 0.00758677 -0.000200383 -0.00155147 -0.19226 0.00371318 0.000607371 -0.000689009 -0.00321287 -8.23411e-05 -0.00491212 0.00162273 0.000764833 0.000493701 -0.000221938 0.00153991 0.00153598 8.68328e-05 0.00288922 0.000454091 0.000843738 0.000647543 -0.00101182 0.000660545 0.000553027 -0.000846218 -0.000208448 6.53766e-05 -0.000995474 
1531.25 0 0.000421487 0.132604 -0.000146478 0.000523559 0.0145517 -0.000206265 -0.00156837 -0.187833 0.00387599 0.000651924 -0.000652532 -0.00333279 -0.000103506 -0.00485719 0.00165908 0.000783118 0.000450046 -0.000193462 0.00160823 0.00153065 8.17858e-05 0.00292981 0.000418593 0.000860453 0.000642683 -0.00102288 0.000633102 0.000570843 -0.00083195 -0.000202188 5.8947e-05 -0.00101208 
1531.6 0 0.000423015 0.131495 -0.000149401 0.000537351 0.0213941 -0.000213053 -0.00158382 -0.183291 0.00403701 0.000693611 -0.000610927 -0.00345118 -0.00012589 -0.00479942 0.00169372 0.000797369 0.00041 -0.000166905 0.00167557 0.00151971 7.79837e-05 0.00297133 0.000383529 0.000877497 0.000637094 -0.00103391 0.000604773 0.000588634 -0.00081737 -0.000196411 5.16821e-05 -0.00102671 
1531.95 0 0.000423867 0.130293 -0.000151635 0.000549771 0.0281071 -0.000220586 -0.00159819 -0.178638 0.00419584 0.000732597 -0.000565753 -0.00356961 -0.000148197 -0.0047393 0.00173073 0.000809664 0.000374427 -0.000142197 0.0017419 0.00150349 7.51925e-05 0.00301324 0.000348654 0.000895127 0.000631102 -0.00104472 0.000575711 0.000606465 -0.000802424 -0.000190336 4.38798e-05 -0.00103844 
1532.3 0 0.000423326 0.128998 -0.000152721 0.000560706 0.0346872 -0.000228058 -0.00161099 -0.173878 0.00435179 0.000769399 -0.00051894 -0.00368807 -0.000171939 -0.00467587 0.00177287 0.000821025 0.000342612 -0.000119553 0.0018064 0.00148158 7.30869e-05 0.00305456 0.000313887 0.000913542 0.000624891 -0.00105575 0.000546022 0.000624587 -0.000787399 -0.000184044 3.62403e-05 -0.00104704 
1532.65 0 0.000419715 0.127612 -0.000153703 0.000571103 0.0411329 -0.000234987 -0.00162074 -0.169015 0.00450482 0.000803452 -0.000472523 -0.00380505 -0.000200362 -0.00460907 0.0018207 0.000830866 0.000314637 -0.000100478 0.00186849 0.00145403 7.21416e-05 0.00309596 0.000279352 0.000932207 0.000618914 -0.0010664 0.000515516 0.000642573 -0.000773009 -0.000178504 2.8745e-05 -0.00105394 
1533 0 0.000411774 0.126136 -0.000155527 0.000581754 0.0474438 -0.000243663 -0.00162494 -0.164057 0.00465514 0.000835789 -0.000427625 -0.00391839 -0.000233791 -0.00454081 0.00187235 0.000838623 0.000290246 -8.69244e-05 0.00192873 0.0014219 7.28081e-05 0.00313883 0.000245761 0.000950655 0.00061354 -0.00107584 0.00048363 0.000660012 -0.000759505 -0.000173674 2.14178e-05 -0.00106065 
1533.35 0 0.000400967 0.12457 -0.000157726 0.000592694 0.0536204 -0.000255053 -0.00162164 -0.159009 0.00480243 0.000868154 -0.000383161 -0.00402551 -0.000269898 -0.00447217 0.00192536 0.0008443 0.000267514 -7.97493e-05 0.00198725 0.00138631 7.52508e-05 0.00318266 0.000213333 0.000969436 0.000608335 -0.00108402 0.000450432 0.000677078 -0.000746834 -0.00016829 1.42482e-05 -0.00106715 
1533.7 0 0.000389319 0.122918 -0.000159775 0.000603602 0.0596605 -0.00026811 -0.00161116 -0.153873 0.00494587 0.000900446 -0.000336649 -0.0041244 -0.000306914 -0.0044023 0.00197919 0.000849124 0.000243397 -7.85596e-05 0.00204351 0.00134756 7.90634e-05 0.00322621 0.000181334 0.000989643 0.000603367 -0.00109085 0.0004167 0.000694088 -0.000735128 -0.000161758 7.02716e-06 -0.00107293 
1534.05 0 0.000378065 0.121184 -0.000162201 0.000614807 0.0655564 -0.000281855 -0.00159408 -0.148653 0.00508417 0.000930899 -0.000287462 -0.00421559 -0.000344748 -0.00433054 0.00203498 0.000854063 0.000216117 -8.16598e-05 0.00209884 0.00130555 8.37469e-05 0.00326974 0.000149496 0.00101178 0.000599516 -0.00109582 0.000382545 0.000711405 -0.000724436 -0.000155177 -2.34051e-07 -0.00107819 
1534.4 0 0.000367051 0.119371 -0.000165632 0.000626357 0.0712988 -0.000294977 -0.00157067 -0.143361 0.00521657 0.000958557 -0.000237729 -0.0043007 -0.000384743 -0.0042591 0.00209368 0.000858417 0.000186042 -8.70905e-05 0.00215553 0.00126152 8.92858e-05 0.00331405 0.000118014 0.00103525 0.00059709 -0.00109906 0.000347094 0.000729028 -0.000714688 -0.000149683 -7.82068e-06 -0.00108295 
1534.75 0 0.000355196 0.117481 -0.000170329 0.000637098 0.0768825 -0.000307781 -0.00154213 -0.138008 0.0053439 0.000984224 -0.000190256 -0.00437951 -0.000429367 -0.00418939 0.00215633 0.000860851 0.000153944 -9.36032e-05 0.00221426 0.00121766 9.51764e-05 0.00335866 8.69256e-05 0.00105975 0.00059539 -0.00110072 0.000309842 0.000747156 -0.000705746 -0.000145326 -1.61251e-05 -0.00108668 
1535.1 0 0.000342284 0.115516 -0.000176548 0.000646677 0.082307 -0.000322421 -0.00150923 -0.132602 0.00546811 0.00100858 -0.000146816 -0.00445134 -0.000479659 -0.00411844 0.00222258 0.000859901 0.000120148 -0.000100137 0.00227431 0.00117446 0.000100549 0.00340209 5.64172e-05 0.00108576 0.000593501 -0.00110048 0.000270718 0.000765755 -0.000697163 -0.000142252 -2.4411e-05 -0.00109003 
1535.45 0 0.000329168 0.113477 -0.000183813 0.000656416 0.087572 -0.000340145 -0.00147221 -0.127143 0.00559061 0.00103285 -0.000107793 -0.00451594 -0.000533482 -0.00404302 0.00228823 0.000855871 8.61133e-05 -0.000105822 0.00233384 0.00113038 0.000105575 0.00344389 2.71621e-05 0.00111304 0.000591278 -0.00109832 0.000230074 0.000784144 -0.00068821 -0.00014068 -3.19048e-05 -0.00109443 
1535.8 0 0.000316614 0.111366 -0.000191469 0.000667153 0.0926741 -0.000360873 -0.00143241 -0.121629 0.00571094 0.00105966 -7.26346e-05 -0.00457196 -0.000588046 -0.00396395 0.00234892 0.000851859 5.34813e-05 -0.000111041 0.00239003 0.0010841 0.000110654 0.00348453 -2.73801e-07 0.00114058 0.000588988 -0.00109406 0.000188499 0.000801916 -0.000678532 -0.000140148 -3.86764e-05 -0.00109973 
1536.15 0 0.000305148 0.109184 -0.000199201 0.000678173 0.0976096 -0.000383723 -0.00139215 -0.116064 0.00582744 0.00109059 -3.99045e-05 -0.00461867 -0.000642345 -0.00388367 0.00240463 0.000850821 2.26203e-05 -0.000116081 0.00244111 0.00103641 0.000114712 0.0035241 -2.63957e-05 0.00116756 0.00058643 -0.00108707 0.000146546 0.000818752 -0.000667901 -0.000139574 -4.52707e-05 -0.00110512 
1536.5 0 0.000294945 0.106934 -0.000206732 0.000688588 0.102376 -0.00040724 -0.00135258 -0.110452 0.00593918 0.00112342 -7.37653e-06 -0.00465701 -0.000696797 -0.0038022 0.00245722 0.000852772 -8.05615e-06 -0.000119449 0.00248688 0.000988678 0.000116273 0.00356192 -5.22845e-05 0.00119353 0.000583025 -0.00107717 0.000105291 0.000833616 -0.000655828 -0.000137792 -5.19716e-05 -0.00111107 
1536.85 0 0.000285476 0.10462 -0.000213829 0.000698733 0.106973 -0.000431494 -0.00131316 -0.104799 0.00604724 0.00115411 2.68925e-05 -0.0046881 -0.000751402 -0.00371916 0.00250801 0.00085612 -4.01142e-05 -0.000119194 0.00252692 0.000941368 0.000115577 0.00359793 -7.83163e-05 0.00121866 0.000578816 -0.00106522 6.56535e-05 0.000846063 -0.000642048 -0.000135105 -5.8682e-05 -0.00111785 
1537.2 0 0.000277013 0.102244 -0.000220951 0.000708284 0.111399 -0.000458119 -0.00127321 -0.099113 0.00615351 0.00118038 6.36945e-05 -0.00471239 -0.000804508 -0.00363597 0.00255873 0.000859407 -7.35453e-05 -0.000116073 0.00256047 0.000894472 0.000113758 0.0036325 -0.000103664 0.00124346 0.000574585 -0.00105236 2.76207e-05 0.000857224 -0.00062746 -0.000132022 -6.47237e-05 -0.00112451 
1537.55 0 0.00027073 0.0998087 -0.00022821 0.000716121 0.115655 -0.000486206 -0.00123219 -0.0933998 0.00625846 0.00120233 0.000103296 -0.00472909 -0.000854415 -0.00355235 0.00261061 0.000860801 -0.000108402 -0.000113099 0.00258702 0.00084832 0.00011146 0.0036661 -0.000126966 0.00126779 0.000571029 -0.00103936 -9.33964e-06 0.000867959 -0.000613249 -0.000128747 -6.95036e-05 -0.0011303 
1537.9 0 0.000265688 0.0973167 -0.000235384 0.000722824 0.119738 -0.000514006 -0.00118917 -0.0876653 0.00636097 0.00122043 0.00014653 -0.00473625 -0.000902186 -0.00346785 0.00266316 0.000858719 -0.00014311 -0.000111859 0.00260608 0.000803058 0.000109287 0.00369889 -0.000147518 0.00129139 0.000569022 -0.00102608 -4.5428e-05 0.000877691 -0.000599652 -0.000126353 -7.2869e-05 -0.00113532 
1538.25 0 0.000260508 0.0947714 -0.000242539 0.000729391 0.123647 -0.000542343 -0.00114268 -0.0819146 0.0064601 0.00123322 0.000193851 -0.00473388 -0.000951502 -0.00338479 0.0027151 0.000852687 -0.000173474 -0.000112181 0.00261837 0.000758201 0.000107793 0.00372974 -0.000165992 0.00131419 0.000569376 -0.00101171 -8.07051e-05 0.000885284 -0.000586276 -0.000125134 -7.48882e-05 -0.00114014 
1538.6 0 0.000255711 0.0921758 -0.000250068 0.000735616 0.12738 -0.000570698 -0.00109115 -0.0761547 0.0065554 0.0012395 0.000244311 -0.00472575 -0.00100509 -0.00330361 0.0027657 0.000843272 -0.000197663 -0.000114062 0.00262419 0.000713291 0.000107506 0.00375724 -0.000183199 0.00133565 0.000572037 -0.000996462 -0.000115196 0.000889686 -0.000572331 -0.000124299 -7.56893e-05 -0.00114505 
1538.95 0 0.000251486 0.0895325 -0.000258052 0.000741495 0.130938 -0.000595723 -0.00103407 -0.0703944 0.00664568 0.00124113 0.000296176 -0.00471623 -0.00106068 -0.00321994 0.00281444 0.000832021 -0.000217977 -0.000117298 0.00262198 0.000667275 0.000109495 0.00378066 -0.000199324 0.00135621 0.000576381 -0.000981425 -0.000149132 0.000891117 -0.000557691 -0.000123391 -7.538e-05 -0.00114996 
1539.3 0 0.000246099 0.0868434 -0.000265757 0.000748229 0.134326 -0.000615891 -0.000972403 -0.064641 0.00673002 0.0012411 0.000347389 -0.0047056 -0.00111535 -0.00312936 0.00286031 0.000821095 -0.000237246 -0.000121337 0.00261097 0.000619748 0.00011454 0.00379924 -0.000215073 0.00137705 0.000582152 -0.000967247 -0.000183056 0.000890308 -0.000543351 -0.000122666 -7.45724e-05 -0.00115389 
1539.65 0 0.000238478 0.0841112 -0.000273247 0.000756489 0.137544 -0.000632783 -0.000907246 -0.0588986 0.00680838 0.00124057 0.000396106 -0.00469057 -0.00117017 -0.00303316 0.00290361 0.000811705 -0.000256049 -0.000125259 0.00259216 0.000571436 0.000121494 0.0038127 -0.000231552 0.00139814 0.000589072 -0.000953828 -0.000216855 0.000886977 -0.000529882 -0.000122848 -7.36775e-05 -0.00115605 
1540 0 0.000229547 0.0813392 -0.000281073 0.000765021 0.14059 -0.000647687 -0.00083901 -0.0531706 0.00687969 0.00123923 0.000442679 -0.00466884 -0.00122718 -0.00293592 0.00294725 0.000803324 -0.000273594 -0.000127796 0.00256787 0.000523459 0.000128705 0.00382231 -0.000249435 0.00141798 0.00059653 -0.000940575 -0.000249928 0.000880714 -0.000516892 -0.000124528 -7.30263e-05 -0.001157 
1540.35 0 0.000220667 0.0785304 -0.000289019 0.000772382 0.143461 -0.000660848 -0.000768088 -0.047461 0.00694165 0.00123678 0.000489129 -0.00464182 -0.00128741 -0.00283885 0.00299418 0.000795266 -0.000288525 -0.000127823 0.00254005 0.000476733 0.000135795 0.00383009 -0.00026879 0.0014355 0.000604908 -0.000926719 -0.000281891 0.000871705 -0.00050332 -0.000127756 -7.30371e-05 -0.00115753 
1540.7 0 0.000212583 0.0756859 -0.000296663 0.00077908 0.146155 -0.000673101 -0.000694792 -0.0417735 0.00699213 0.00123276 0.000535926 -0.0046125 -0.00134981 -0.00273924 0.00304329 0.000787216 -0.000300587 -0.000124585 0.00251065 0.000431408 0.00014327 0.0038367 -0.00028949 0.0014508 0.000615131 -0.00091174 -0.000313287 0.000860987 -0.000488629 -0.000131507 -7.3603e-05 -0.0011573 
1541.05 0 0.000205272 0.0728075 -0.000303216 0.000786211 0.148674 -0.000685384 -0.000619635 -0.0361102 0.00703076 0.00122598 0.000581786 -0.00458097 -0.00141129 -0.00263464 0.0030923 0.000779195 -0.000312692 -0.000118514 0.00248222 0.000387924 0.000151338 0.00384131 -0.000311654 0.00146379 0.000626257 -0.000895527 -0.000344564 0.000850085 -0.000473316 -0.00013452 -7.38527e-05 -0.00115416 
1541.4 0 0.000198462 0.069898 -0.000307835 0.000794156 0.151022 -0.00069868 -0.000544263 -0.0304738 0.00705932 0.00121493 0.000626484 -0.00454432 -0.00146846 -0.00252385 0.00314132 0.000771782 -0.000329281 -0.000110813 0.00245642 0.00034739 0.000159209 0.00384345 -0.000335261 0.00147396 0.000636417 -0.00087801 -0.00037495 0.000839857 -0.000457717 -0.000136327 -7.30616e-05 -0.00114728 
1541.75 0 0.000191917 0.0669597 -0.000309943 0.000803741 0.153201 -0.0007151 -0.000470635 -0.0248684 0.00707951 0.00119879 0.000670819 -0.00450064 -0.00151975 -0.00240704 0.00318863 0.000766406 -0.00035167 -0.000102218 0.00243237 0.000310768 0.000165599 0.00384276 -0.000359397 0.00148127 0.000645137 -0.000858688 -0.000403541 0.000829431 -0.000441849 -0.000137183 -7.17244e-05 -0.00113866 
1542.1 0 0.000185367 0.0639952 -0.000310254 0.000815473 0.155215 -0.000736388 -0.000399148 -0.0192986 0.00709026 0.00117723 0.000714862 -0.00444992 -0.00156649 -0.00228715 0.00323065 0.00076342 -0.000376461 -9.29379e-05 0.00240696 0.00027907 0.000169687 0.00383754 -0.000382892 0.00148652 0.000653099 -0.000837207 -0.000430663 0.00081761 -0.000425687 -0.000137705 -7.05983e-05 -0.00112981 
1542.45 0 0.000178844 0.0610083 -0.000310075 0.000828163 0.157064 -0.000761327 -0.000328174 -0.0137675 0.00708942 0.00115053 0.000757866 -0.00439164 -0.0016094 -0.00216776 0.00326619 0.000761009 -0.000399464 -8.33924e-05 0.00237835 0.000252845 0.000172228 0.00382689 -0.000405864 0.00149076 0.00066124 -0.000813837 -0.00045713 0.00080426 -0.00040941 -0.000138146 -6.97962e-05 -0.00112066 
1542.8 0 0.000172909 0.0580028 -0.000309593 0.000840279 0.158744 -0.000786129 -0.000255959 -0.00827974 0.00707679 0.0011209 0.000798105 -0.00432519 -0.0016469 -0.00205034 0.00329615 0.000756791 -0.000419631 -7.45766e-05 0.00234778 0.000231291 0.00017523 0.00381285 -0.000429319 0.00149478 0.000669853 -0.00078926 -0.000483447 0.000789938 -0.000393321 -0.000138444 -6.89002e-05 -0.00111046 
1543.15 0 0.000167457 0.0549819 -0.000307988 0.000851393 0.160254 -0.000807659 -0.000183154 -0.0028429 0.00705395 0.001092 0.000832849 -0.00425094 -0.00167762 -0.00193431 0.0033219 0.00074857 -0.000438594 -6.72294e-05 0.00231722 0.000212513 0.000179651 0.00379735 -0.000453556 0.00149885 0.00067814 -0.000764282 -0.000509832 0.00077496 -0.000377249 -0.000139359 -6.76649e-05 -0.00109889 
1543.5 0 0.00016091 0.0519495 -0.000304765 0.000861899 0.161593 -0.00082697 -0.000110696 0.00253487 0.00702356 0.00106644 0.00086002 -0.00417109 -0.00170183 -0.00181802 0.00334383 0.000734918 -0.000457477 -6.1541e-05 0.00228897 0.000194809 0.000184357 0.00377996 -0.000478551 0.00150246 0.000685131 -0.000739543 -0.000536577 0.000759215 -0.000360648 -0.000142073 -6.64583e-05 -0.0010862 
1543.85 0 0.000152668 0.0489077 -0.000300364 0.000872013 0.162767 -0.000846626 -3.75498e-05 0.00784815 0.00698814 0.00104378 0.000879366 -0.00408947 -0.00172038 -0.00169893 0.00336222 0.000715391 -0.000476345 -5.83129e-05 0.00226433 0.000178083 0.00018824 0.00375853 -0.000503787 0.00150444 0.000690352 -0.00071597 -0.000563581 0.000742399 -0.000343087 -0.000146552 -6.53477e-05 -0.00107181 
1544.2 0 0.000143209 0.0458568 -0.000295266 0.000882135 0.163781 -0.000866017 3.73812e-05 0.0130955 0.00694853 0.00102112 0.000892234 -0.00400768 -0.00173444 -0.00157527 0.00337882 0.00068948 -0.000494572 -5.77069e-05 0.00224139 0.000162035 0.000190809 0.00373116 -0.000528343 0.00150399 0.000694013 -0.000694442 -0.000590224 0.000724929 -0.00032413 -0.000152245 -6.38727e-05 -0.001055 
1544.55 0 0.000132518 0.0427978 -0.000289629 0.000892508 0.164639 -0.000884484 0.000114085 0.0182773 0.00690354 0.000995511 0.000899124 -0.00392482 -0.00174541 -0.00144881 0.00339502 0.000656865 -0.000510314 -5.79561e-05 0.00221719 0.000145555 0.000191641 0.0036981 -0.000551785 0.00150088 0.000697179 -0.000674516 -0.000616197 0.000707211 -0.000303578 -0.000158765 -6.19381e-05 -0.00103614 
1544.9 0 0.000120844 0.0397331 -0.000283864 0.000901844 0.165343 -0.000902164 0.000189994 0.0233918 0.0068509 0.000966319 0.000899181 -0.00384026 -0.00175258 -0.00132342 0.00341067 0.000619118 -0.000523214 -5.76195e-05 0.00219058 0.000128525 0.000190407 0.00366203 -0.000574481 0.00149451 0.000700117 -0.000654673 -0.000641252 0.000689493 -0.000282137 -0.000165441 -5.93312e-05 -0.00101551 
1545.25 0 0.00010848 0.0366652 -0.000278055 0.00090781 0.165892 -0.000918143 0.000261896 0.0284338 0.00678944 0.000934339 0.000893583 -0.0037533 -0.00175318 -0.00119936 0.00342567 0.000579603 -0.00053618 -5.68616e-05 0.00216367 0.000110264 0.000186596 0.00362467 -0.000597642 0.00148455 0.000701888 -0.000633523 -0.000664717 0.000673109 -0.000260808 -0.000171793 -5.53587e-05 -0.00099302 
1545.6 0 9.57079e-05 0.0335975 -0.000271082 0.000910273 0.16629 -0.000930487 0.000328393 0.033398 0.00672054 0.000899197 0.000885802 -0.00366357 -0.00174601 -0.00107328 0.00343993 0.000540953 -0.000551644 -5.68053e-05 0.0021404 8.97087e-05 0.000180746 0.00358471 -0.000622467 0.00147103 0.000701782 -0.000610718 -0.000685855 0.000657857 -0.000239528 -0.000178416 -5.00585e-05 -0.000969197 
1545.95 0 8.20657e-05 0.0305338 -0.00026199 0.000911585 0.166536 -0.000937441 0.000388308 0.0382804 0.00664677 0.000859725 0.000877785 -0.00357186 -0.0017334 -0.000944154 0.00345168 0.000503246 -0.000566484 -5.8365e-05 0.00212163 6.74194e-05 0.000173596 0.0035409 -0.000648776 0.00145452 0.000700228 -0.000587077 -0.000704365 0.000641518 -0.000217084 -0.000186626 -4.41645e-05 -0.000944713 
1546.3 0 6.64709e-05 0.0274771 -0.000251528 0.000913645 0.166629 -0.00094026 0.000441583 0.0430777 0.00656959 0.000816078 0.000867592 -0.00347904 -0.00171783 -0.000812004 0.00345842 0.000464297 -0.000575371 -6.1739e-05 0.00210462 4.4969e-05 0.000164832 0.0034934 -0.000675549 0.00143584 0.000698097 -0.000563129 -0.000721504 0.000623696 -0.000192603 -0.000196033 -3.81503e-05 -0.000919127 
1546.65 0 4.89541e-05 0.0244287 -0.000240359 0.000917471 0.166571 -0.00094138 0.000490777 0.0477877 0.00648833 0.000771154 0.00085201 -0.00338655 -0.00169862 -0.000675055 0.00345904 0.000422392 -0.000578414 -6.70604e-05 0.00208766 2.43248e-05 0.000154623 0.00344237 -0.000701954 0.00141491 0.0006948 -0.000538483 -0.000739238 0.000605348 -0.000166486 -0.000204647 -3.21495e-05 -0.000892042 
1547 0 3.09131e-05 0.0213902 -0.000228026 0.000923755 0.166364 -0.000940048 0.000538862 0.0524085 0.00640233 0.00072833 0.000829827 -0.00329611 -0.00167497 -0.000533168 0.00345275 0.000378291 -0.000580071 -7.51931e-05 0.00207074 7.13841e-06 0.000144044 0.0033871 -0.000727755 0.00139141 0.00068822 -0.000513386 -0.000758429 0.000586656 -0.000139569 -0.000211993 -2.65083e-05 -0.000864283 
1547.35 0 1.23062e-05 0.0183644 -0.000214757 0.000932057 0.166015 -0.000932874 0.000587353 0.0569373 0.00631312 0.00068869 0.000801772 -0.00320859 -0.00164746 -0.000389696 0.00343877 0.000334487 -0.000583539 -8.63138e-05 0.00205471 -6.59749e-06 0.00013397 0.00332673 -0.000752853 0.00136626 0.000678056 -0.00048866 -0.000778711 0.000568224 -0.000112066 -0.000219366 -2.14512e-05 -0.000836381 
1547.7 0 -8.48512e-06 0.0153541 -0.000201102 0.000940674 0.165525 -0.000919355 0.000637095 0.0613696 0.00622185 0.000651742 0.000768138 -0.00312468 -0.00161689 -0.000247714 0.00341852 0.00029215 -0.000588889 -9.85619e-05 0.00204117 -1.90139e-05 0.000124542 0.0032616 -0.000776655 0.00134062 0.000666071 -0.000464859 -0.000799987 0.000549676 -8.38386e-05 -0.000228111 -1.63723e-05 -0.000808228 
1548.05 0 -3.06784e-05 0.0123608 -0.000187169 0.000948822 0.164898 -0.000901693 0.000688083 0.0657007 0.00612726 0.000617587 0.000728086 -0.0030445 -0.00158481 -0.000105893 0.00339447 0.000249882 -0.000593976 -0.000109935 0.00202997 -3.25868e-05 0.000115016 0.00319238 -0.000799355 0.00131378 0.000653354 -0.000442686 -0.000822746 0.000530031 -5.47402e-05 -0.000237734 -1.06682e-05 -0.000780353 
1548.4 0 -5.2576e-05 0.00938477 -0.000173263 0.000956721 0.164136 -0.000880753 0.000738387 0.0699282 0.00602723 0.000585822 0.000681034 -0.00296726 -0.00155255 3.90158e-05 0.00336671 0.000206207 -0.000598882 -0.000119835 0.00201987 -4.75966e-05 0.000105107 0.00311864 -0.000821874 0.00128393 0.000639645 -0.000422154 -0.000846658 0.000510311 -2.45765e-05 -0.000246194 -4.42199e-06 -0.000753198 
1548.75 0 -7.38637e-05 0.00642705 -0.000159796 0.000964117 0.163244 -0.000857934 0.000785179 0.0740544 0.00592031 0.000554554 0.000628152 -0.00289302 -0.00152037 0.000188097 0.0033345 0.000160731 -0.000606907 -0.000128464 0.00201009 -6.25243e-05 9.50342e-05 0.0030402 -0.000844076 0.00125046 0.000623789 -0.000402225 -0.000870388 0.000491353 6.5346e-06 -0.000253078 2.34695e-06 -0.000725995 
1549.1 0 -9.4086e-05 0.00349044 -0.000147346 0.00097038 0.162227 -0.000834461 0.000827711 0.0780815 0.00580639 0.000522058 0.000571684 -0.00282291 -0.00148771 0.000339661 0.00329938 0.000112945 -0.00062068 -0.000135861 0.00199975 -7.65055e-05 8.45594e-05 0.00295829 -0.000865152 0.00121455 0.000604389 -0.00038232 -0.000893518 0.000472588 3.87908e-05 -0.000259312 9.93392e-06 -0.000697943 
1549.45 0 -0.000112743 0.000577297 -0.000135806 0.000974471 0.161084 -0.000808903 0.000867623 0.0820077 0.00568635 0.000489248 0.000513223 -0.00275779 -0.00145215 0.000491637 0.00326403 6.39354e-05 -0.000639535 -0.000140797 0.0019883 -8.96661e-05 7.40357e-05 0.00287363 -0.000884733 0.00117774 0.000580934 -0.00036181 -0.000916753 0.000453211 7.2714e-05 -0.000265376 1.76606e-05 -0.000668338 
1549.8 0 -0.000129509 -0.00231024 -0.000124241 0.000975338 0.159821 -0.0007787 0.000905872 0.0858303 0.00556077 0.000458084 0.000452912 -0.00269666 -0.00141261 0.00064421 0.00323133 1.79259e-05 -0.000660213 -0.000140788 0.001975 -0.00010193 6.47833e-05 0.00278518 -0.000902407 0.00114117 0.000554235 -0.000339843 -0.00094013 0.000432253 0.000107816 -0.000271501 2.4624e-05 -0.000636501 
1550.15 0 -0.000145202 -0.00516897 -0.000112142 0.000973017 0.158437 -0.000742388 0.000942035 0.0895485 0.00542934 0.000428352 0.000389604 -0.0026362 -0.00137274 0.00080014 0.00320258 -2.17076e-05 -0.000680326 -0.000134594 0.0019574 -0.000112767 5.68801e-05 0.00269272 -0.000917805 0.00110472 0.000525603 -0.000316269 -0.000963162 0.000409338 0.000142772 -0.000277718 3.12465e-05 -0.000602877 
1550.5 0 -0.000161364 -0.00799582 -9.99174e-05 0.000968878 0.156938 -0.000702087 0.000976334 0.09316 0.0052925 0.000399822 0.000321405 -0.00257452 -0.0013365 0.000961035 0.00317614 -5.56788e-05 -0.000700466 -0.000123233 0.001933 -0.000120697 4.91905e-05 0.00259751 -0.000931258 0.00106691 0.00049625 -0.000291286 -0.000986637 0.000384573 0.000176727 -0.000284056 3.85891e-05 -0.000568146 
1550.85 0 -0.000177717 -0.0107884 -8.75585e-05 0.000964154 0.155326 -0.000660732 0.00100891 0.0966591 0.00515181 0.000373971 0.000246699 -0.00251341 -0.00130336 0.00112365 0.00314814 -8.66831e-05 -0.000721777 -0.00010857 0.0019022 -0.000123676 4.19269e-05 0.00249976 -0.000943551 0.00102728 0.000466465 -0.000265512 -0.00101131 0.000358116 0.000209673 -0.000290856 4.68679e-05 -0.000532748 
1551.2 0 -0.000193502 -0.0135453 -7.39898e-05 0.000957932 0.153606 -0.0006183 0.00103909 0.100042 0.00500854 0.000351979 0.000166244 -0.0024546 -0.00127059 0.00128314 0.0031156 -0.000115418 -0.000744721 -9.25173e-05 0.00186843 -0.000121528 3.58803e-05 0.00239904 -0.000954635 0.000986868 0.000435448 -0.000240123 -0.00103722 0.000330403 0.000242298 -0.000297138 5.57013e-05 -0.000496789 
1551.55 0 -0.000208945 -0.0162662 -5.8253e-05 0.00094869 0.15178 -0.000575562 0.0010666 0.103308 0.00486248 0.000334983 8.24145e-05 -0.00239768 -0.00123613 0.00143827 0.00307889 -0.000140358 -0.000769859 -7.67475e-05 0.00183323 -0.000115917 3.02637e-05 0.00229533 -0.00096349 0.000946243 0.00040304 -0.000215614 -0.00106465 0.000301338 0.000275485 -0.000301774 6.48251e-05 -0.000460422 
1551.9 0 -0.000223647 -0.0189499 -4.03338e-05 0.000936804 0.149853 -0.000535265 0.00109226 0.106459 0.00471283 0.000324441 -3.63754e-06 -0.00234002 -0.00119969 0.00158987 0.00303991 -0.000160673 -0.000796807 -6.23398e-05 0.00179458 -0.000108693 2.40527e-05 0.0021896 -0.000969956 0.000905204 0.000370189 -0.000191178 -0.00109354 0.000270869 0.000308982 -0.000304892 7.41286e-05 -0.00042438 
1552.25 0 -0.00023733 -0.0215948 -2.11204e-05 0.000923704 0.147825 -0.00049865 0.00111622 0.109494 0.00455899 0.000320523 -9.16596e-05 -0.00227936 -0.00116194 0.00173829 0.00299898 -0.000177962 -0.0008244 -4.87892e-05 0.00175112 -0.000101168 1.76731e-05 0.00208254 -0.000974936 0.000863619 0.000337488 -0.000165678 -0.00112303 0.000239784 0.00034242 -0.000306737 8.37951e-05 -0.000388687 
1552.6 0 -0.000250244 -0.0241997 -1.02818e-06 0.00091066 0.1457 -0.000466118 0.00113733 0.112413 0.00440035 0.000321589 -0.000181222 -0.00221652 -0.00112267 0.00188441 0.00295549 -0.000194838 -0.000851799 -3.38796e-05 0.00170646 -9.30345e-05 1.1296e-05 0.00197343 -0.000979775 0.000821652 0.000304853 -0.000138682 -0.00115242 0.000209533 0.000375378 -0.0003072 9.42125e-05 -0.000352186 
1552.95 0 -0.000262174 -0.0267641 1.99247e-05 0.000898692 0.143484 -0.000437921 0.00115595 0.115218 0.00423785 0.00032468 -0.000271433 -0.00215316 -0.001083 0.00202983 0.00290887 -0.000213229 -0.000878607 -1.65213e-05 0.00166671 -8.24184e-05 4.13306e-06 0.00186157 -0.000985485 0.000779484 0.000272303 -0.000110443 -0.00118097 0.000180056 0.000406784 -0.000306586 0.000105231 -0.000314876 
1553.3 0 -0.000273149 -0.0292878 4.07814e-05 0.000887755 0.141181 -0.000413344 0.00117343 0.117909 0.00407406 0.000326527 -0.000361042 -0.00208889 -0.00104487 0.00217492 0.00285878 -0.000233849 -0.000903456 3.07743e-06 0.00163225 -6.74981e-05 -3.44092e-06 0.00174724 -0.000991544 0.000736723 0.000239893 -8.18908e-05 -0.00120808 0.000149808 0.000436451 -0.000305014 0.000116046 -0.000276729 
1553.65 0 -0.000284079 -0.0317701 6.1049e-05 0.000876407 0.138794 -0.000391421 0.00118947 0.120484 0.00391061 0.000325017 -0.000448275 -0.00202138 -0.00100746 0.00231909 0.00280736 -0.000254481 -0.000925472 2.50635e-05 0.00159791 -4.68666e-05 -1.04968e-05 0.00163175 -0.000996866 0.000692446 0.000207618 -5.40314e-05 -0.0012337 0.000119219 0.000464873 -0.000301735 0.000126622 -0.000237046 
1554 0 -0.000295832 -0.0342088 8.17399e-05 0.000863467 0.136325 -0.000371867 0.00120365 0.122939 0.00374723 0.000319633 -0.000531543 -0.00194955 -0.000968651 0.0024626 0.00275645 -0.000271922 -0.000946343 4.9667e-05 0.00156119 -2.07521e-05 -1.66759e-05 0.00151568 -0.00100143 0.000646447 0.000175942 -2.70332e-05 -0.00125784 8.97448e-05 0.000492263 -0.000296676 0.000137979 -0.000195897 
1554.35 0 -0.000309425 -0.0366001 0.000103997 0.000848855 0.133777 -0.00035487 0.00121731 0.125275 0.00358355 0.000310632 -0.000609459 -0.00187414 -0.000927832 0.00260818 0.00270501 -0.000285251 -0.000967034 7.68947e-05 0.00152335 8.19227e-06 -2.21724e-05 0.00139815 -0.00100613 0.000599294 0.000145795 -3.9339e-07 -0.0012805 6.13446e-05 0.000518837 -0.000290592 0.000150813 -0.000152502 
1554.7 0 -0.000325327 -0.0389427 0.000127428 0.000833969 0.131151 -0.00034209 0.0012328 0.127491 0.00341983 0.000299775 -0.000680384 -0.00179531 -0.00088484 0.00275873 0.00265222 -0.000295995 -0.000985937 0.000107976 0.00148606 3.66887e-05 -2.76453e-05 0.00127838 -0.00101166 0.000551585 0.000118284 2.7008e-05 -0.00130147 3.33918e-05 0.000544802 -0.000284089 0.0001656 -0.000106082 
1555.05 0 -0.000342235 -0.0412373 0.000151283 0.000821157 0.128448 -0.000334703 0.00125114 0.12959 0.00325757 0.000288369 -0.00074431 -0.00171384 -0.000838997 0.00291333 0.0025981 -0.000305657 -0.00100133 0.000143921 0.00145039 6.3022e-05 -3.36326e-05 0.00115667 -0.00101861 0.000503643 9.35901e-05 5.58302e-05 -0.00132034 5.91954e-06 0.000570218 -0.00027712 0.00018233 -5.78154e-05 
1555.4 0 -0.000358967 -0.0434851 0.000175874 0.000811568 0.125673 -0.000331889 0.00127081 0.131574 0.00309899 0.000276203 -0.00080202 -0.00163255 -0.000792318 0.00306713 0.00254102 -0.000314546 -0.00101379 0.000183263 0.0014163 8.73578e-05 -4.08611e-05 0.00103369 -0.00102691 0.00045503 7.00483e-05 8.5063e-05 -0.00133681 -1.99755e-05 0.000595898 -0.000268624 0.000199771 -9.4136e-06 
1555.75 0 -0.000375716 -0.0456854 0.000200673 0.000803523 0.122832 -0.000333157 0.00128995 0.133443 0.00294429 0.00026168 -0.000852668 -0.00155354 -0.000748384 0.00321475 0.00247953 -0.000322579 -0.00102601 0.000223467 0.00138327 0.000110688 -5.05253e-05 0.000909249 -0.00103569 0.00040559 4.57775e-05 0.000113574 -0.00135078 -4.38571e-05 0.000622446 -0.000257729 0.000216587 3.86292e-05 
1556.1 0 -0.000392682 -0.0478354 0.000224521 0.000793771 0.119929 -0.000338494 0.00130745 0.135199 0.00279058 0.000242944 -0.000894731 -0.00147714 -0.000707844 0.00335359 0.00241587 -0.000329316 -0.00104 0.000262797 0.00135039 0.000135138 -6.33956e-05 0.000783616 -0.00104432 0.000355195 1.98858e-05 0.000141881 -0.00136256 -6.65422e-05 0.000649257 -0.000245026 0.000232102 8.6681e-05 
1556.45 0 -0.00041017 -0.0499331 0.000247224 0.000780278 0.116964 -0.00034735 0.00132277 0.136842 0.00263461 0.000221159 -0.000928509 -0.0014029 -0.000669838 0.00348607 0.00235201 -0.000333264 -0.00105421 0.000301521 0.00131744 0.000162085 -7.97451e-05 0.00065802 -0.00105397 0.00030353 -7.5536e-06 0.000171497 -0.00137216 -8.87252e-05 0.000675091 -0.000231629 0.000246098 0.000134345 
1556.8 0 -0.00042908 -0.0519785 0.000269654 0.000764205 0.113935 -0.000359314 0.00133695 0.138369 0.00247612 0.000199575 -0.000956723 -0.00133037 -0.000634534 0.00361797 0.00228515 -0.000334663 -0.00106594 0.000341205 0.00128566 0.000190035 -9.86094e-05 0.000531894 -0.00106596 0.000249923 -3.61152e-05 0.000204072 -0.00137912 -0.00011056 0.000698806 -0.000217335 0.00025933 0.000181625 
1557.15 0 -0.000449796 -0.0539706 0.00029262 0.000747575 0.110848 -0.000374515 0.00135143 0.139781 0.00231712 0.000179498 -0.000982332 -0.00126078 -0.00060472 0.00375149 0.00221289 -0.000338194 -0.00107376 0.000383241 0.00125593 0.000216307 -0.000118287 0.000404237 -0.00107941 0.000193833 -6.56147e-05 0.000240137 -0.00138334 -0.000131667 0.00071978 -0.000201792 0.000272325 0.000230144 
1557.5 0 -0.000471168 -0.0559091 0.000315031 0.000730483 0.107703 -0.000393073 0.00136649 0.141079 0.0021602 0.000159127 -0.00100731 -0.00119525 -0.000582678 0.00388407 0.00213776 -0.000347988 -0.00107733 0.000428021 0.00122597 0.000240417 -0.000138287 0.000276423 -0.00109256 0.000135763 -9.62832e-05 0.000278057 -0.001386 -0.000152048 0.000738271 -0.000185815 0.000284485 0.000280608 
1557.85 0 -0.00049166 -0.0577946 0.000335966 0.000712653 0.104507 -0.000412855 0.00138103 0.142261 0.00200733 0.000136135 -0.00103138 -0.00113356 -0.000566036 0.004013 0.00206261 -0.000363775 -0.00107639 0.000475176 0.00119205 0.000263965 -0.000158577 0.00014994 -0.00110462 7.66209e-05 -0.000128196 0.000315935 -0.00138808 -0.000171263 0.000755378 -0.000170678 0.000295818 0.000331357 
1558.2 0 -0.000511815 -0.0596265 0.000355572 0.000693896 0.101264 -0.000431223 0.00139328 0.143327 0.00185958 0.000110521 -0.00105389 -0.00107541 -0.000551636 0.00413636 0.00198693 -0.000384521 -0.00107053 0.000524107 0.0011541 0.000287389 -0.000178883 2.38798e-05 -0.00111604 1.74204e-05 -0.000159847 0.000352994 -0.00138919 -0.000189393 0.000771875 -0.000156383 0.000306903 0.00038017 
1558.55 0 -0.000531854 -0.0614037 0.000374138 0.00067355 0.0979794 -0.000448496 0.00140307 0.144278 0.00171713 8.29521e-05 -0.0010759 -0.00101985 -0.000537846 0.00425449 0.00190835 -0.000409786 -0.00105959 0.000574241 0.00111286 0.000309828 -0.000198511 -0.000102838 -0.00112768 -4.06099e-05 -0.000189815 0.000389608 -0.00138881 -0.000208214 0.000787643 -0.000141858 0.000317895 0.000425768 
1558.9 0 -0.000550071 -0.0631251 0.000392343 0.000651889 0.0946557 -0.000464642 0.00141128 0.145114 0.00157863 5.29671e-05 -0.0010976 -0.000965673 -0.000524306 0.00436992 0.00182408 -0.000438992 -0.00104376 0.000624776 0.00106777 0.000331046 -0.000216705 -0.000229934 -0.00113973 -9.78259e-05 -0.000218821 0.000426724 -0.00138716 -0.000227796 0.000802034 -0.000126814 0.000328546 0.000468078 
1559.25 0 -0.000565915 -0.0647891 0.000410364 0.000629949 0.0912941 -0.000477793 0.00141841 0.145835 0.00144274 2.03719e-05 -0.00111749 -0.00091166 -0.000511566 0.00448405 0.00173204 -0.000471835 -0.00102238 0.000674619 0.0010206 0.000351357 -0.000233665 -0.000356258 -0.00115167 -0.000155173 -0.000247425 0.000464076 -0.00138461 -0.000246804 0.000814355 -0.000112336 0.000337984 0.00050713 
1559.6 0 -0.000580545 -0.0663951 0.000428054 0.000608482 0.0878954 -0.000487675 0.00142545 0.146439 0.00130931 -1.37497e-05 -0.0011351 -0.000857021 -0.00050031 0.00459587 0.00163181 -0.00050742 -0.00099358 0.000722615 0.000973299 0.000370619 -0.000249636 -0.000482323 -0.00116271 -0.000213052 -0.00027469 0.000500436 -0.00138214 -0.000265118 0.000824272 -9.80537e-05 0.000346073 0.000543345 
1559.95 0 -0.000594844 -0.067943 0.000445475 0.000587553 0.0844631 -0.000494477 0.00143329 0.146926 0.00117872 -4.77749e-05 -0.00115198 -0.00080142 -0.000490941 0.00470278 0.00152693 -0.000544719 -0.000957591 0.000767589 0.000926453 0.000389539 -0.000264598 -0.000609898 -0.00117195 -0.000271418 -0.000300255 0.000534961 -0.00138116 -0.000282556 0.000831784 -8.1983e-05 0.000353782 0.000578524 
1560.3 0 -0.000609451 -0.0694328 0.000462724 0.000566738 0.0810025 -0.000497218 0.00144322 0.147298 0.00105162 -8.00734e-05 -0.00116928 -0.000743304 -0.000483762 0.00480294 0.00142292 -0.000583184 -0.000916882 0.000809079 0.000881046 0.000410125 -0.000279217 -0.000738357 -0.00117831 -0.000329598 -0.000325192 0.000568244 -0.00138225 -0.000298463 0.000836967 -6.40409e-05 0.00036148 0.000613571 
1560.65 0 -0.000624582 -0.0708635 0.000478892 0.000546165 0.077517 -0.000495333 0.00145727 0.147558 0.000928296 -0.000109436 -0.00118659 -0.000680481 -0.000478751 0.0048973 0.00132126 -0.000621995 -0.000873161 0.000847634 0.000837109 0.000432764 -0.000294466 -0.000865807 -0.00118101 -0.000386862 -0.000350553 0.000601795 -0.00138394 -0.000312623 0.000839552 -4.54937e-05 0.000368165 0.000647558 
1561 0 -0.00064009 -0.0722345 0.000494011 0.000526904 0.0740071 -0.00048896 0.00147584 0.147709 0.00080869 -0.000136583 -0.00120246 -0.000612744 -0.000475871 0.00498714 0.00121854 -0.000659741 -0.000827106 0.000883539 0.000791369 0.000454647 -0.000310224 -0.00099017 -0.00117983 -0.000442853 -0.00037683 0.000636434 -0.00138414 -0.000325884 0.00083951 -2.65405e-05 0.000373161 0.000679172 
1561.35 0 -0.000656061 -0.0735456 0.000509843 0.000508846 0.0704752 -0.000478964 0.0014969 0.14775 0.000692246 -0.000163163 -0.00121389 -0.000542254 -0.000476896 0.00507149 0.00111087 -0.000695823 -0.000780086 0.000917237 0.000739086 0.000473343 -0.00032572 -0.00111037 -0.00117462 -0.000497271 -0.000403343 0.000671379 -0.00138227 -0.000339188 0.000837705 -6.89122e-06 0.000376416 0.000708222 
1561.7 0 -0.000671882 -0.0747964 0.000527108 0.000489714 0.0669259 -0.000466985 0.0015198 0.147682 0.000578358 -0.000190587 -0.00121858 -0.000471 -0.000483184 0.0051481 0.000997007 -0.000729977 -0.000733892 0.000949615 0.000677623 0.000489236 -0.000340692 -0.00122652 -0.00116565 -0.000550476 -0.000428273 0.00070598 -0.00137829 -0.000352901 0.000834485 1.33728e-05 0.000377438 0.000734909 
1562.05 0 -0.00068591 -0.0759868 0.000544888 0.000467543 0.0633652 -0.000452568 0.00154504 0.147503 0.000467517 -0.000220045 -0.00121653 -0.000400068 -0.000493504 0.00521531 0.000878232 -0.000761159 -0.000688606 0.000980039 0.000608226 0.000504497 -0.000354451 -0.00133937 -0.00115387 -0.000603236 -0.000450571 0.000740134 -0.00137233 -0.000366717 0.000829134 3.39335e-05 0.000376445 0.000759162 
1562.4 0 -0.000697725 -0.0771166 0.000562529 0.000442201 0.059798 -0.000432978 0.00157027 0.147215 0.000361209 -0.000252567 -0.00120761 -0.000329087 -0.000504942 0.00527294 0.000757092 -0.000789546 -0.000643003 0.00100696 0.000535623 0.000521769 -0.000366746 -0.0014503 -0.00114011 -0.000656116 -0.000469541 0.000772882 -0.00136515 -0.000380539 0.000822118 5.41865e-05 0.000374575 0.00078113 
1562.75 0 -0.000709277 -0.0781849 0.000580128 0.000415024 0.0562265 -0.000407559 0.00159368 0.146823 0.000260103 -0.000287536 -0.00119138 -0.000258376 -0.000514745 0.00532244 0.000635594 -0.00081744 -0.000596136 0.0010312 0.000463677 0.000542054 -0.000379302 -0.0015591 -0.00112463 -0.000709336 -0.000484245 0.000803861 -0.00135753 -0.000394926 0.000815458 7.37871e-05 0.000372604 0.000800937 
1563.1 0 -0.000722402 -0.0791911 0.000598027 0.000388143 0.0526513 -0.000378611 0.00161657 0.146328 0.000163765 -0.00032292 -0.00116827 -0.000190048 -0.000521162 0.0053649 0.000513233 -0.000845679 -0.000548171 0.00105566 0.000393023 0.000564691 -0.000393337 -0.00166413 -0.00110696 -0.00076188 -0.000495052 0.00083343 -0.00134971 -0.000410194 0.000809877 9.25714e-05 0.000370107 0.000818278 
1563.45 0 -0.000736472 -0.0801354 0.000616507 0.000362417 0.0490747 -0.000347762 0.00163965 0.14573 7.04e-05 -0.000358196 -0.00114016 -0.00012537 -0.000523748 0.00540084 0.000388694 -0.00087299 -0.000498997 0.00108215 0.000322838 0.000588393 -0.000408327 -0.00176439 -0.00108628 -0.000812745 -0.000503069 0.000861491 -0.00134102 -0.000425996 0.000805286 0.000110289 0.000366793 0.000833412 
1563.8 0 -0.00075034 -0.0810172 0.000635308 0.000337491 0.0455005 -0.000313903 0.00166225 0.145028 -2.1782e-05 -0.000394332 -0.00110908 -6.40619e-05 -0.00052372 0.0054323 0.000262612 -0.000900046 -0.000449562 0.00111061 0.000252175 0.000612182 -0.000424029 -0.00185954 -0.00106214 -0.000862602 -0.00050963 0.000888549 -0.00133149 -0.000441913 0.000801651 0.000127388 0.000362723 0.000846729 
1564.15 0 -0.000764378 -0.0818351 0.000653286 0.000313095 0.0419318 -0.000275524 0.00168359 0.144226 -0.000112714 -0.000430932 -0.00107427 -6.60685e-06 -0.000523261 0.00546138 0.000135933 -0.000929612 -0.00040229 0.00113948 0.00018002 0.000635153 -0.000440869 -0.00194986 -0.00103481 -0.000912702 -0.000516547 0.000914888 -0.00132137 -0.0004572 0.000798157 0.000143805 0.000357159 0.000858922 
1564.5 0 -0.000778704 -0.0825891 0.000668787 0.000289316 0.0383716 -0.000233033 0.00170317 0.14333 -0.000201677 -0.000467684 -0.00103311 4.71994e-05 -0.000522866 0.00548789 8.70713e-06 -0.000963593 -0.000358714 0.00116715 0.000106189 0.000655267 -0.000459102 -0.00203553 -0.00100497 -0.000962589 -0.000524323 0.000939768 -0.00131018 -0.000470815 0.000794044 0.000159262 0.000349827 0.00087098 
1564.85 0 -0.00079255 -0.0832801 0.000680722 0.000266233 0.0348236 -0.000187749 0.00172132 0.142341 -0.000288693 -0.000507522 -0.000985288 9.8278e-05 -0.000521515 0.00551064 -0.000119314 -0.00100195 -0.000319597 0.00119253 3.1608e-05 0.000671876 -0.000478145 -0.00211584 -0.000973112 -0.00101105 -0.000531397 0.000963708 -0.00129799 -0.000482135 0.000789319 0.000173922 0.000341389 0.000883092 
1565.2 0 -0.000805522 -0.0839083 0.000689016 0.000243691 0.0312913 -0.000141107 0.00173818 0.141258 -0.000373676 -0.000552478 -0.00093323 0.000147402 -0.000518329 0.00552907 -0.000247156 -0.00104357 -0.000285175 0.00121529 -4.28873e-05 0.000687151 -0.000496642 -0.00219064 -0.000939393 -0.00105829 -0.00053709 0.00098755 -0.0012847 -0.000491566 0.000784415 0.000187675 0.000332535 0.000894363 
1565.55 0 -0.000818085 -0.0844738 0.000694383 0.000221306 0.027777 -9.46458e-05 0.00175267 0.140081 -0.000454713 -0.00060042 -0.000878756 0.000196132 -0.000511431 0.00554356 -0.000373723 -0.00108683 -0.000254167 0.00123661 -0.000117418 0.00070362 -0.000514253 -0.00226156 -0.000903579 -0.00110471 -0.000541787 0.00101047 -0.00127018 -0.000499949 0.000779556 0.000200834 0.000324292 0.000903795 
1565.9 0 -0.000830801 -0.0849768 0.000698512 0.000199058 0.0242834 -5.05146e-05 0.00176412 0.138812 -0.000529484 -0.000649939 -0.000822035 0.000246014 -0.00049878 0.00555599 -0.000500315 -0.00113013 -0.000225947 0.00125756 -0.000192027 0.00072232 -0.000531724 -0.00232967 -0.000865162 -0.00115025 -0.000545923 0.00103105 -0.00125466 -0.000507454 0.000774433 0.000214674 0.000317635 0.000911829 
1566.25 0 -0.00084376 -0.0854184 0.000703016 0.00017758 0.0208149 -1.0303e-05 0.0017726 0.13745 -0.000598689 -0.000701324 -0.000761577 0.00029714 -0.00048111 0.00556761 -0.000627116 -0.00117262 -0.000201229 0.00127694 -0.000266924 0.000742559 -0.000549339 -0.0023942 -0.000824673 -0.00119525 -0.000549792 0.0010486 -0.00123847 -0.000514762 0.000768584 0.000229485 0.00031214 0.000919816 
1566.6 0 -0.000856762 -0.0857987 0.000707643 0.00015681 0.0173765 2.61664e-05 0.0017778 0.135998 -0.000664403 -0.000752828 -0.000697279 0.000350542 -0.000460839 0.00557838 -0.000751013 -0.00121399 -0.000179138 0.00129217 -0.000343945 0.000762803 -0.00056628 -0.002454 -0.00078341 -0.00123932 -0.000553543 0.0010627 -0.00122188 -0.000522986 0.000762123 0.000244158 0.000306459 0.000928271 
1566.95 0 -0.000868882 -0.0861175 0.000711166 0.000136407 0.0139688 5.98023e-05 0.00177884 0.134459 -0.000728313 -0.000801938 -0.000632602 0.000408611 -0.000438885 0.00558765 -0.000869916 -0.00125335 -0.000159002 0.00130296 -0.000424365 0.000781746 -0.000581907 -0.0025091 -0.000741456 -0.00128199 -0.000557732 0.00107369 -0.00120511 -0.000532423 0.000755923 0.000257887 0.000299519 0.000936444 
1567.3 0 -0.000879335 -0.0863759 0.000713214 0.000116517 0.0105917 9.19597e-05 0.00177539 0.132839 -0.000791946 -0.000848186 -0.00057068 0.000470591 -0.000415141 0.00559292 -0.000984317 -0.0012894 -0.000143491 0.00131101 -0.000507957 0.000798618 -0.000596705 -0.00256007 -0.000698533 -0.00132391 -0.00056253 0.00108267 -0.00118794 -0.000543118 0.00075055 0.000271315 0.000291461 0.000943142 
1567.65 0 -0.000888978 -0.0865743 0.000714391 9.69018e-05 0.00724781 0.000124056 0.00176816 0.131143 -0.000856229 -0.000894584 -0.000511656 0.000532445 -0.00038978 0.00559208 -0.00109405 -0.00132197 -0.000135306 0.00131623 -0.000592498 0.000812798 -0.000610817 -0.00260659 -0.000655216 -0.00136521 -0.000567087 0.00109038 -0.00117002 -0.00055445 0.000744867 0.000284057 0.000282687 0.000948152 
1568 0 -0.000898398 -0.0867113 0.000715263 7.75003e-05 0.00393759 0.000156087 0.00175792 0.129372 -0.000921333 -0.00094549 -0.000454322 0.000590809 -0.000363851 0.00558665 -0.00119792 -0.00135177 -0.000133952 0.00131612 -0.000673814 0.000824603 -0.000623849 -0.00264813 -0.000612179 -0.00140579 -0.000570741 0.00109675 -0.00115088 -0.000566015 0.000736947 0.000295313 0.000273173 0.000951943 
1568.35 0 -0.000906734 -0.0867881 0.000715214 5.86886e-05 0.000659969 0.000187271 0.00174631 0.127522 -0.000987387 -0.00100202 -0.000397052 0.000645396 -0.000338876 0.00557912 -0.00129664 -0.00138026 -0.00013801 0.00130877 -0.000750497 0.000834375 -0.000636218 -0.00268544 -0.000569157 -0.00144543 -0.000572941 0.00110101 -0.00113002 -0.000578369 0.000727099 0.000306222 0.000262997 0.000955102 
1568.7 0 -0.000912269 -0.0868064 0.000713003 4.04868e-05 -0.00258329 0.000219403 0.00173548 0.125593 -0.00105431 -0.00106311 -0.000339298 0.000698112 -0.000314937 0.00557099 -0.00139223 -0.00140899 -0.00014623 0.00129556 -0.000824253 0.000841076 -0.000647647 -0.00272005 -0.000525478 -0.00148377 -0.000572537 0.00110351 -0.0011075 -0.000591544 0.000716845 0.000318443 0.000252646 0.000958756 
1569.05 0 -0.000914848 -0.0867668 0.000708702 2.3269e-05 -0.00578942 0.000256417 0.00172501 0.12359 -0.00112174 -0.00112802 -0.000281753 0.000750243 -0.000288323 0.00556214 -0.00148606 -0.0014385 -0.000156532 0.00127807 -0.000896234 0.000844382 -0.000657081 -0.00275157 -0.00048028 -0.00152121 -0.000569498 0.00110604 -0.00108332 -0.000605454 0.000706019 0.000331832 0.000241953 0.000963511 
1569.4 0 -0.000916173 -0.0866693 0.000703983 6.92473e-06 -0.00895537 0.000298319 0.00171315 0.121515 -0.00118935 -0.00119609 -0.000224113 0.000802712 -0.000255355 0.00555085 -0.00157891 -0.0014676 -0.000166498 0.00125674 -0.000965192 0.000845481 -0.000664552 -0.00277946 -0.000433216 -0.00155741 -0.000565243 0.00110967 -0.00105727 -0.00061984 0.000693917 0.000346146 0.000229868 0.000968617 
1569.75 0 -0.00091631 -0.0865142 0.000699639 -9.18617e-06 -0.012076 0.000340983 0.00169914 0.11937 -0.00125611 -0.00126541 -0.000166188 0.000856366 -0.000214839 0.00553547 -0.00167038 -0.00149479 -0.000175237 0.00123318 -0.00102947 0.000845735 -0.00067098 -0.00280487 -0.000384391 -0.00159122 -0.000560786 0.00111451 -0.00102949 -0.000634737 0.000680873 0.000361864 0.000216947 0.000973419 
1570.1 0 -0.000913915 -0.0863014 0.000696032 -2.54373e-05 -0.0151462 0.000382218 0.00168326 0.117158 -0.00132182 -0.00133416 -0.000109885 0.000910717 -0.000167247 0.00551564 -0.00175905 -0.00152103 -0.000182617 0.00120887 -0.00108962 0.000845098 -0.000677036 -0.0028292 -0.00033461 -0.00162249 -0.000556823 0.00111972 -0.00100035 -0.000650033 0.000667251 0.000378358 0.0002048 0.000977891 
1570.45 0 -0.000909406 -0.0860319 0.000693495 -4.18848e-05 -0.0181631 0.000421958 0.00166544 0.114883 -0.00138761 -0.00140236 -5.72338e-05 0.000965127 -0.000115401 0.00549289 -0.00184406 -0.00154928 -0.000188158 0.00118297 -0.0011473 0.000842543 -0.000682521 -0.00285231 -0.000285219 -0.0016527 -0.000553688 0.00112436 -0.000970303 -0.000665128 0.000653244 0.00039419 0.000192943 0.000982278 
1570.8 0 -0.000903149 -0.0857074 0.000691312 -5.86896e-05 -0.0211248 0.000459608 0.00164525 0.112547 -0.00145483 -0.0014702 -8.80016e-06 0.00102035 -6.17477e-05 0.00546847 -0.00192518 -0.00158013 -0.000192661 0.00115445 -0.00120234 0.00083763 -0.000686975 -0.0028729 -0.000237093 -0.00168355 -0.000550468 0.00112769 -0.000939755 -0.000679646 0.000638907 0.000409041 0.000179795 0.000986483 
1571.15 0 -0.000894486 -0.085328 0.000688282 -7.66689e-05 -0.0240296 0.000495202 0.00162286 0.110151 -0.00152336 -0.00153748 3.55955e-05 0.00107848 -6.55375e-06 0.00544225 -0.00200361 -0.0016105 -0.000198232 0.001125 -0.00125347 0.000831318 -0.000689958 -0.0028908 -0.000191244 -0.00171525 -0.000545761 0.00113012 -0.000908648 -0.000694623 0.000624186 0.000422837 0.000166063 0.000990217 
1571.5 0 -0.000883615 -0.0848934 0.000683347 -9.61169e-05 -0.0268749 0.000527941 0.00159863 0.107693 -0.00159164 -0.00160513 7.61873e-05 0.00113902 5.09762e-05 0.00541341 -0.00207984 -0.00163808 -0.0002051 0.00109737 -0.00130152 0.000824831 -0.000691845 -0.00290769 -0.000147616 -0.00174764 -0.000539542 0.00113247 -0.000875819 -0.000710647 0.000609595 0.000435275 0.000154023 0.000994111 
1571.85 0 -0.000870213 -0.0844036 0.000676336 -0.000115864 -0.0296576 0.00055636 0.00157273 0.105175 -0.00165959 -0.00167408 0.000113328 0.00119869 0.000110589 0.00538094 -0.00215236 -0.00166368 -0.000212013 0.00107244 -0.00134783 0.000818272 -0.000693892 -0.00292381 -0.000105287 -0.00178056 -0.000532609 0.00113437 -0.000840937 -0.000726413 0.000595701 0.000447061 0.000144217 0.000998351 
1572.2 0 -0.00085347 -0.0838592 0.000667518 -0.00013487 -0.0323753 0.000581177 0.00154503 0.102601 -0.00172754 -0.00174379 0.000147776 0.00125567 0.00016945 0.00534511 -0.00222141 -0.00168847 -0.000218861 0.00104974 -0.0013915 0.000812596 -0.000697139 -0.00293806 -6.43029e-05 -0.00181352 -0.000525898 0.001136 -0.000805309 -0.00074126 0.000582515 0.000459501 0.000135091 0.00100315 
1572.55 0 -0.0008335 -0.0832608 0.000656336 -0.000153504 -0.0350266 0.000604472 0.0015145 0.0999733 -0.00179607 -0.00181371 0.000182109 0.00131084 0.000224545 0.00530714 -0.0022881 -0.00171212 -0.000226219 0.00102801 -0.00143211 0.000809212 -0.000701489 -0.00295014 -2.52664e-05 -0.00184601 -0.000520376 0.00113877 -0.000769836 -0.00075616 0.000569945 0.000473237 0.000125386 0.00100928 
1572.9 0 -0.000811819 -0.0826102 0.000642136 -0.000172125 -0.0376092 0.000627848 0.00147941 0.0972954 -0.00186482 -0.00188387 0.000220012 0.00136601 0.000276761 0.00526693 -0.00235284 -0.00173366 -0.000232909 0.00100595 -0.00147105 0.000808867 -0.000706319 -0.0029604 1.15918e-05 -0.0018778 -0.000515743 0.00114312 -0.000735405 -0.000772143 0.000558117 0.000487839 0.000115138 0.0010165 
1573.25 0 -0.000790588 -0.0819087 0.000625929 -0.000190482 -0.0401201 0.000650414 0.00143903 0.0945697 -0.00193189 -0.00195393 0.000263506 0.00142193 0.000330112 0.00522312 -0.00241615 -0.00175117 -0.000235811 0.000983533 -0.00150976 0.000812092 -0.000711312 -0.00296873 4.73441e-05 -0.00190917 -0.000510877 0.00114853 -0.000702437 -0.000789444 0.000546845 0.000501989 0.000104832 0.00102418 
1573.6 0 -0.000770431 -0.0811555 0.000610169 -0.000208027 -0.0425593 0.000670018 0.00139462 0.0917993 -0.00199559 -0.00202322 0.000310095 0.00147828 0.000385932 0.00517512 -0.00247866 -0.0017625 -0.000232627 0.000962821 -0.00154862 0.000819303 -0.000716067 -0.00297431 8.30314e-05 -0.00194092 -0.000505232 0.00115449 -0.000670603 -0.000806906 0.00053569 0.000514024 9.51612e-05 0.00103194 
1573.95 0 -0.000751364 -0.0803507 0.000596249 -0.000224539 -0.0449301 0.000687013 0.00134815 0.0889855 -0.00205522 -0.00209108 0.000354241 0.00153469 0.000441243 0.0051249 -0.00254193 -0.00176848 -0.000223842 0.000945724 -0.00158744 0.000830651 -0.000719519 -0.00297673 0.000118847 -0.00197352 -0.000499863 0.00116086 -0.000639554 -0.000822804 0.000524235 0.000522629 8.65393e-05 0.00103959 
1574.3 0 -0.00073412 -0.0794965 0.000583229 -0.000239705 -0.0472343 0.000702579 0.00130115 0.0861302 -0.00211112 -0.0021566 0.000393195 0.00159088 0.000493279 0.00507494 -0.00260659 -0.00177268 -0.000212171 0.000931956 -0.00162487 0.000843867 -0.000721745 -0.00297711 0.000153866 -0.00200674 -0.000496396 0.00116768 -0.000608331 -0.000836632 0.000513152 0.000528241 7.85402e-05 0.0010472 
1574.65 0 -0.000718719 -0.0785954 0.00057016 -0.000253844 -0.0494699 0.00071708 0.00125439 0.0832381 -0.00216355 -0.00221919 0.000427884 0.00164591 0.000543059 0.00502415 -0.00266987 -0.00177741 -0.000201968 0.000920898 -0.00165861 0.000854146 -0.000724133 -0.00297647 0.000187253 -0.00203962 -0.00049425 0.00117455 -0.000576595 -0.000848446 0.000503253 0.000532788 7.07758e-05 0.00105395 
1575 0 -0.000704633 -0.0776488 0.000558429 -0.000268126 -0.0516329 0.000731332 0.00120761 0.080315 -0.00221271 -0.00227862 0.00045717 0.0016984 0.000592885 0.00497027 -0.00273007 -0.0017813 -0.000196998 0.000911023 -0.00168713 0.000859191 -0.00072752 -0.00297457 0.000219007 -0.00207122 -0.000492192 0.00118065 -0.00054549 -0.000857936 0.00049429 0.000536938 6.36747e-05 0.0010587 
1575.35 0 -0.000691716 -0.0766557 0.0005494 -0.000282986 -0.0537216 0.000745171 0.00115941 0.0773655 -0.00225897 -0.00233373 0.000478941 0.00174816 0.00064412 0.00491271 -0.00278829 -0.00178027 -0.000198089 0.000900228 -0.00171101 0.00086068 -0.000731976 -0.00297047 0.000249206 -0.00210088 -0.000491017 0.00118577 -0.000515315 -0.000865114 0.000486479 0.000540586 5.69312e-05 0.00106202 
1575.7 0 -0.000678776 -0.0756154 0.000543327 -0.000298015 -0.0557383 0.000757126 0.00110773 0.0743909 -0.0023028 -0.00238355 0.000493979 0.00179546 0.000698439 0.00485119 -0.00284552 -0.00176969 -0.000204705 0.00088875 -0.00173172 0.000859816 -0.000737112 -0.0029634 0.000277051 -0.00212764 -0.00049217 0.00119011 -0.000484548 -0.000870005 0.000479539 0.000544454 4.94396e-05 0.00106501 
1576.05 0 -0.000664346 -0.0745282 0.000539861 -0.000312544 -0.0576851 0.000766323 0.00104994 0.0713903 -0.00234432 -0.00242802 0.000504402 0.00184047 0.000757216 0.00478371 -0.00290258 -0.00174841 -0.000216264 0.000877349 -0.00174954 0.000854824 -0.000742175 -0.00295438 0.000301625 -0.00215146 -0.000495534 0.00119358 -0.000451765 -0.000872395 0.000471196 0.000549346 4.09483e-05 0.00106687 
1576.4 0 -0.000648922 -0.0733957 0.000538006 -0.000326421 -0.0595614 0.000772142 0.000984515 0.0683649 -0.00238339 -0.00246694 0.00051175 0.0018839 0.000819494 0.00470664 -0.0029604 -0.00171875 -0.000230839 0.000865026 -0.00176219 0.000844836 -0.000747177 -0.00294536 0.000322544 -0.00217326 -0.000499686 0.00119617 -0.000417168 -0.000871957 0.000460735 0.000555519 3.13219e-05 0.00106616 
1576.75 0 -0.000633971 -0.0722193 0.00053692 -0.0003403 -0.0613637 0.000774366 0.000913579 0.0653178 -0.00241901 -0.00249959 0.000517428 0.0019255 0.000882548 0.0046183 -0.00301879 -0.00168297 -0.000245386 0.000850673 -0.00176735 0.00083183 -0.000752084 -0.00293695 0.000339486 -0.00219298 -0.000503068 0.00119785 -0.000380947 -0.000869495 0.000449712 0.000562767 2.07034e-05 0.00106299 
1577.1 0 -0.000619989 -0.0710001 0.000536441 -0.000354847 -0.0630887 0.000773695 0.000840228 0.0622498 -0.00245077 -0.00252606 0.000521935 0.00196437 0.00094479 0.00451997 -0.00307828 -0.00164188 -0.000257005 0.000834734 -0.00176558 0.000817148 -0.000756105 -0.0029285 0.000353735 -0.00220993 -0.000504994 0.00119795 -0.000343271 -0.000865625 0.000439355 0.000570758 1.01514e-05 0.00105866 
1577.45 0 -0.000606886 -0.0697398 0.000536663 -0.000369632 -0.0647327 0.000770902 0.000765363 0.0591606 -0.00248053 -0.00254775 0.000524732 0.00200055 0.00100702 0.00441347 -0.00314049 -0.00159664 -0.000265 0.000818766 -0.00175845 0.000801658 -0.000759382 -0.00291965 0.000367197 -0.00222391 -0.000505556 0.00119644 -0.000304865 -0.000859754 0.000429547 0.00057954 3.78831e-07 0.00105443 
1577.8 0 -0.000594048 -0.0684395 0.0005377 -0.00038415 -0.0662922 0.000765747 0.000689168 0.0560536 -0.00251015 -0.00256688 0.000525478 0.00203314 0.00106915 0.00429971 -0.00320534 -0.00154904 -0.000270836 0.000802917 -0.00174715 0.000786192 -0.000763022 -0.00291092 0.000380327 -0.00223493 -0.000504838 0.00119439 -0.000266458 -0.000851574 0.000419705 0.000588935 -9.52901e-06 0.00105049 
1578.15 0 -0.000580721 -0.0670996 0.000539139 -0.000399024 -0.0677684 0.000758845 0.000611645 0.0529351 -0.0025405 -0.00258532 0.000525572 0.00206102 0.00112891 0.00418079 -0.0032704 -0.00149948 -0.000276541 0.000787204 -0.0017325 0.000770572 -0.000766655 -0.00290244 0.000392321 -0.00224423 -0.00050388 0.00119113 -0.000228711 -0.000841146 0.000410003 0.000599036 -2.09924e-05 0.00104643 
1578.5 0 -0.000568896 -0.0657211 0.00054023 -0.000414331 -0.0691657 0.000750768 0.000533363 0.0498082 -0.00257046 -0.00260356 0.000529377 0.00208547 0.00118604 0.00405869 -0.00333319 -0.00144629 -0.000284514 0.000773675 -0.00171302 0.000754684 -0.000769799 -0.00289408 0.000402359 -0.00225338 -0.000503577 0.00118488 -0.000192025 -0.000828344 0.000400621 0.000610052 -3.36868e-05 0.00104176 
1578.85 0 -0.000560157 -0.0643058 0.000541342 -0.000430216 -0.0704855 0.000739453 0.000457035 0.0466732 -0.00259837 -0.00262224 0.000540356 0.00210841 0.00124274 0.00393229 -0.00339261 -0.00138845 -0.00029454 0.000764694 -0.00168642 0.000738571 -0.000773143 -0.00288763 0.000411153 -0.00226205 -0.000503163 0.00117541 -0.000156304 -0.0008139 0.000391373 0.00062097 -4.60057e-05 0.00103605 
1579.2 0 -0.000552849 -0.0628556 0.000542884 -0.000446906 -0.0717264 0.000724822 0.000385009 0.0435328 -0.00262311 -0.0026423 0.000558414 0.00213078 0.00129926 0.00380116 -0.00344871 -0.0013271 -0.000302225 0.000761457 -0.00165134 0.000722151 -0.000776747 -0.00288483 0.000418586 -0.00226872 -0.000501483 0.00116408 -0.000121527 -0.000798163 0.00038267 0.000630804 -5.73744e-05 0.00102963 
1579.55 0 -0.000545407 -0.061373 0.000543782 -0.000463542 -0.0728877 0.000710801 0.0003166 0.0403908 -0.00264213 -0.00266251 0.000580965 0.00215172 0.00135279 0.0036673 -0.00350096 -0.0012636 -0.000302258 0.000763629 -0.00160766 0.00070579 -0.000779767 -0.00288529 0.000424402 -0.0022729 -0.000497735 0.00115242 -8.78751e-05 -0.000781285 0.000375137 0.000639396 -6.81197e-05 0.00102308 
1579.9 0 -0.000538655 -0.0598611 0.000542988 -0.000479125 -0.0739681 0.000700754 0.00024872 0.0372501 -0.00265391 -0.00268012 0.000604229 0.0021709 0.0014023 0.0035318 -0.00354811 -0.00119887 -0.000291986 0.00076992 -0.00155905 0.000688155 -0.00078154 -0.00288721 0.00043001 -0.00227476 -0.000492719 0.00114086 -5.5114e-05 -0.000763579 0.000368391 0.000646807 -7.77372e-05 0.00101627 
1580.25 0 -0.000534058 -0.0583209 0.000541162 -0.000493532 -0.0749656 0.000693379 0.000177838 0.0341126 -0.0026594 -0.00269369 0.000627009 0.00218982 0.00144907 0.00339505 -0.00358993 -0.00113373 -0.00027199 0.000779022 -0.00151189 0.000666111 -0.000782644 -0.00288906 0.000436755 -0.00227415 -0.000488524 0.00113 -2.36168e-05 -0.000744777 0.000361654 0.000653336 -8.60874e-05 0.00100911 
1580.6 0 -0.000531078 -0.0567528 0.000539496 -0.000506653 -0.0758784 0.000684865 0.000102082 0.0309791 -0.00266185 -0.00270195 0.000651628 0.00220883 0.00149239 0.00325747 -0.00362726 -0.00106815 -0.000244287 0.000790798 -0.00147025 0.00063952 -0.000783902 -0.00289052 0.000444493 -0.00227134 -0.000486135 0.00111998 5.87241e-06 -0.000724351 0.00035502 0.000658706 -9.43119e-05 0.0010019 
1580.95 0 -0.000528027 -0.0551575 0.000538015 -0.000519118 -0.0767048 0.000673526 2.22249e-05 0.027852 -0.00266444 -0.00270339 0.000678316 0.00222725 0.00152973 0.00311881 -0.00366046 -0.00100151 -0.000209301 0.000806338 -0.00143371 0.000611012 -0.000785536 -0.00289202 0.000451086 -0.00226631 -0.000484617 0.00111014 3.47129e-05 -0.000703947 0.000348598 0.000661889 -0.000102538 0.000994679 
1581.3 0 -0.000524595 -0.0535362 0.000535601 -0.000531396 -0.0774448 0.000660732 -5.99166e-05 0.0247343 -0.00266659 -0.00269851 0.000703045 0.00224533 0.00156076 0.0029794 -0.00369043 -0.000934201 -0.000167568 0.000824627 -0.0014 0.000581185 -0.000786829 -0.00289404 0.000454292 -0.00225932 -0.000483021 0.00110011 6.47307e-05 -0.000686226 0.000341813 0.000663022 -0.000109717 0.000986708 
1581.65 0 -0.000521419 -0.0518909 0.000531832 -0.000543859 -0.0780982 0.000648746 -0.000143564 0.0216284 -0.00266633 -0.00268963 0.00072206 0.00226385 0.00158679 0.00283825 -0.00371808 -0.000867085 -0.000120838 0.0008426 -0.00136755 0.00055046 -0.000787234 -0.00289644 0.000454275 -0.00225132 -0.000481462 0.00108963 9.4943e-05 -0.000671294 0.000334893 0.000662808 -0.000115935 0.00097835 
1582 0 -0.00051801 -0.0502248 0.000527187 -0.000556794 -0.0786648 0.000638867 -0.000228299 0.018537 -0.00266332 -0.00267802 0.000734201 0.00228216 0.00160941 0.00269467 -0.0037418 -0.000801249 -7.0756e-05 0.000859103 -0.00133577 0.000522293 -0.000786967 -0.00289937 0.00045216 -0.00224285 -0.000480322 0.00107859 0.000124017 -0.000657411 0.000328595 0.0006608 -0.000121218 0.0009707 
1582.35 0 -0.000513509 -0.0485418 0.000522722 -0.000569004 -0.0791438 0.000630831 -0.000313453 0.0154647 -0.002659 -0.00266273 0.000741322 0.00229748 0.00163243 0.00254999 -0.00375973 -0.000737042 -1.75175e-05 0.000874742 -0.00130451 0.000499357 -0.000786517 -0.00290275 0.000448496 -0.00223332 -0.000479171 0.00106714 0.000152798 -0.000644201 0.000322546 0.000655956 -0.000125297 0.000963253 
1582.7 0 -0.000507771 -0.046844 0.000519669 -0.000579452 -0.0795345 0.000622577 -0.000399574 0.0124149 -0.00265585 -0.00264271 0.000746603 0.00230792 0.00165796 0.00240766 -0.00377341 -0.000673042 3.78332e-05 0.000889994 -0.00127189 0.000480725 -0.000785553 -0.00290533 0.000442915 -0.00222198 -0.000477259 0.00105515 0.00018232 -0.000631336 0.000315861 0.000649765 -0.000128298 0.000954852 
1583.05 0 -0.000501328 -0.0451317 0.000517553 -0.000587797 -0.0798387 0.00061179 -0.000488145 0.00938988 -0.0026545 -0.00261876 0.000752912 0.00231329 0.00168152 0.00227104 -0.00378546 -0.000608993 8.95591e-05 0.000905416 -0.00123462 0.000464575 -0.000783587 -0.00290641 0.000434677 -0.00220909 -0.000474473 0.00104248 0.000211758 -0.000618116 0.000308611 0.000644545 -0.000130893 0.000945466 
1583.4 0 -0.000494792 -0.0434062 0.00051406 -0.00059499 -0.0800588 0.00059651 -0.000579538 0.00639165 -0.0026531 -0.00259337 0.00076382 0.00231475 0.00169787 0.0021393 -0.00379526 -0.000546164 0.000133691 0.000921852 -0.0011922 0.00045025 -0.000781175 -0.00290642 0.00042375 -0.00219525 -0.000469957 0.00102921 0.000240587 -0.000604393 0.000300857 0.000640359 -0.00013315 0.000935355 
1583.75 0 -0.000488248 -0.0416688 0.000508123 -0.000602606 -0.0801987 0.000574957 -0.000671891 0.00342326 -0.00265041 -0.00256959 0.000780572 0.00231331 0.00170753 0.0020097 -0.00380106 -0.000485932 0.000174122 0.000939373 -0.00114738 0.000437389 -0.000778933 -0.00290567 0.000410376 -0.00218105 -0.000461896 0.0010166 0.000269137 -0.00059008 0.000292276 0.000636121 -0.000134637 0.000924171 
1584.1 0 -0.00048144 -0.0399211 0.0005015 -0.0006114 -0.080264 0.000547111 -0.000762532 0.000488648 -0.00264711 -0.00254818 0.000800457 0.00230785 0.00171349 0.00188139 -0.00380195 -0.000428156 0.000215555 0.000957113 -0.00110193 0.000427 -0.000775719 -0.00290368 0.000394777 -0.00216728 -0.000450467 0.00100495 0.000296965 -0.000574364 0.000283378 0.000632477 -0.000135863 0.000912532 
1584.45 0 -0.000473489 -0.0381644 0.000496594 -0.000620865 -0.0802596 0.000515455 -0.000850293 -0.00240935 -0.00264482 -0.00252769 0.000820329 0.00229657 0.00171652 0.00175432 -0.00379759 -0.00037171 0.000257696 0.000975148 -0.00105425 0.0004209 -0.000769613 -0.00290096 0.000376874 -0.00215341 -0.000438014 0.000993184 0.000324013 -0.000556965 0.000275121 0.000629874 -0.000137148 0.000900782 
1584.8 0 -0.000463357 -0.0363996 0.000493428 -0.000630368 -0.0801846 0.000483823 -0.000935913 -0.00527013 -0.00264366 -0.00250758 0.000838122 0.00227918 0.00171524 0.00162832 -0.00378843 -0.000316218 0.000298743 0.00099355 -0.00100285 0.000418855 -0.000759286 -0.00289832 0.000356529 -0.00213838 -0.000425919 0.000980316 0.000350972 -0.000539123 0.000267355 0.000627159 -0.000138174 0.000889051 
1585.15 0 -0.000451081 -0.034627 0.000490108 -0.000639962 -0.0800359 0.000455288 -0.00102157 -0.00809484 -0.00264386 -0.00248859 0.000851701 0.00225737 0.001709 0.00150544 -0.00377471 -0.000260306 0.000337563 0.00101114 -0.000949038 0.000418949 -0.000745404 -0.00289532 0.000334387 -0.00212193 -0.000414677 0.000965806 0.000377302 -0.00052212 0.000260101 0.000623469 -0.000138651 0.00087728 
1585.5 0 -0.000438723 -0.0328459 0.0004858 -0.000649787 -0.0798126 0.00042991 -0.00110735 -0.0108845 -0.00264756 -0.00247094 0.00086008 0.00223269 0.00169885 0.001386 -0.00375794 -0.00020161 0.000372353 0.00102816 -0.000895736 0.000421028 -0.000730472 -0.0028916 0.000310556 -0.00210454 -0.000404408 0.000950472 0.000401754 -0.00050595 0.000253771 0.00061863 -0.000138296 0.000864499 
1585.85 0 -0.00042779 -0.0310579 0.000481473 -0.000660645 -0.0795167 0.000405411 -0.00119051 -0.0136372 -0.00265645 -0.00245443 0.000863677 0.00220449 0.00168598 0.00126508 -0.00373881 -0.000140549 0.000402438 0.00104629 -0.000844414 0.000426118 -0.000715497 -0.00288741 0.000284794 -0.00208634 -0.000394268 0.000936211 0.00042424 -0.000489599 0.000248194 0.000612081 -0.000137609 0.000850589 
1586.2 0 -0.000416704 -0.0292656 0.000477811 -0.000673989 -0.0791508 0.000380652 -0.00126772 -0.0163486 -0.00267124 -0.00243901 0.000862588 0.00217106 0.00166999 0.00113838 -0.00371606 -7.96525e-05 0.000428801 0.00106707 -0.000793943 0.000434936 -0.000699414 -0.00288203 0.000258348 -0.00206676 -0.000383814 0.00092438 0.000444513 -0.000472913 0.000243307 0.000603859 -0.000137402 0.000835836 
1586.55 0 -0.000402952 -0.027472 0.000473623 -0.000689936 -0.0787188 0.000357729 -0.00133801 -0.0190158 -0.00269254 -0.00242466 0.000855521 0.00213254 0.00164984 0.00100833 -0.0036904 -2.12962e-05 0.000452104 0.00109043 -0.000743622 0.000448176 -0.000679473 -0.00287491 0.000232167 -0.00204543 -0.000373395 0.000914641 0.000462973 -0.000456666 0.000238613 0.000594906 -0.00013774 0.00082021 
1586.9 0 -0.000386112 -0.0256792 0.000468044 -0.000706505 -0.0782236 0.00033948 -0.00140583 -0.0216382 -0.00271864 -0.00241197 0.000841578 0.00209138 0.00162509 0.00088012 -0.00366397 3.29033e-05 0.000471655 0.0011121 -0.000693779 0.000463562 -0.000655083 -0.00286661 0.000206191 -0.00202208 -0.000364063 0.000904995 0.000481077 -0.00044124 0.000233192 0.000586668 -0.000139798 0.000803529 
1587.25 0 -0.00036779 -0.0238876 0.000461382 -0.000721559 -0.0776665 0.000325397 -0.00147488 -0.0242157 -0.00274708 -0.0024014 0.000822424 0.00204963 0.00159588 0.000755901 -0.00363729 8.32991e-05 0.000487047 0.00112788 -0.000645142 0.000477003 -0.000630088 -0.00285765 0.000180782 -0.00199726 -0.000356679 0.000893615 0.000498724 -0.000427212 0.000227997 0.000579571 -0.000145342 0.000785648 
1587.6 0 -0.000348882 -0.0220971 0.000454247 -0.000734436 -0.0770493 0.000312675 -0.00154262 -0.0267467 -0.00277838 -0.00239264 0.000802617 0.00200792 0.00156315 0.000635329 -0.00360871 0.000130933 0.000499832 0.001139 -0.00059978 0.000487892 -0.00060731 -0.00284771 0.000156815 -0.00197172 -0.000351677 0.000880838 0.000515444 -0.000414987 0.000224334 0.000573003 -0.000154038 0.000767125 
1587.95 0 -0.000329619 -0.0203081 0.000446294 -0.000746044 -0.076375 0.000299354 -0.00160558 -0.0292299 -0.00281183 -0.00238564 0.000785188 0.00196522 0.00152606 0.000517528 -0.00357721 0.000175246 0.00051176 0.00114743 -0.000559489 0.000498018 -0.000585351 -0.00283626 0.000133969 -0.00194494 -0.000348483 0.000868166 0.000531622 -0.000403348 0.000221741 0.000566404 -0.00016434 0.000748203 
1588.3 0 -0.000310558 -0.0185219 0.000436026 -0.000757418 -0.0756456 0.000283006 -0.00166351 -0.0316643 -0.00284188 -0.00238114 0.000768233 0.00191935 0.00148403 0.000400621 -0.00354435 0.000214342 0.000523754 0.0011523 -0.000524497 0.000507702 -0.000562648 -0.002824 0.000112035 -0.00191646 -0.000346097 0.000856419 0.000547056 -0.000390888 0.000219761 0.000559557 -0.000174568 0.000728857 
1588.65 0 -0.000291192 -0.0167407 0.000423529 -0.000769147 -0.0748593 0.000262484 -0.00171701 -0.034049 -0.0028642 -0.0023795 0.000748813 0.001869 0.0014405 0.00028218 -0.00351168 0.000247111 0.000536326 0.00115265 -0.00049457 0.000515531 -0.000539202 -0.00281196 9.25217e-05 -0.00188694 -0.000344028 0.000845861 0.000561678 -0.000377671 0.000219002 0.000551988 -0.000183469 0.000709441 
1589 0 -0.000270359 -0.0149668 0.000410513 -0.000781106 -0.0740122 0.000239261 -0.0017648 -0.036383 -0.00287872 -0.00238016 0.000726258 0.00181434 0.00139926 0.000162016 -0.00347904 0.000276079 0.000549781 0.00114792 -0.000470832 0.000520469 -0.000515475 -0.00279987 7.62279e-05 -0.00185673 -0.000342282 0.000835399 0.000575401 -0.000364545 0.000218713 0.000542939 -0.00019142 0.000689725 
1589.35 0 -0.000248546 -0.0132023 0.00039752 -0.00079232 -0.0731027 0.000214354 -0.00180316 -0.0386654 -0.00288642 -0.00238263 0.000701292 0.00175847 0.00135967 4.0769e-05 -0.00344569 0.000304635 0.000564183 0.00113714 -0.000453773 0.000522929 -0.000491862 -0.00278623 6.33717e-05 -0.00182551 -0.000342003 0.00082377 0.000587534 -0.000350963 0.000217002 0.000532242 -0.000198561 0.000668683 
1589.7 0 -0.00022791 -0.0114483 0.000382899 -0.000802008 -0.0721324 0.000186579 -0.00183016 -0.0408943 -0.00288758 -0.00238553 0.000675557 0.00170434 0.00131977 -8.17394e-05 -0.00341131 0.000331811 0.000579548 0.00112023 -0.000440294 0.000523403 -0.000468356 -0.00277008 5.3469e-05 -0.00179225 -0.000344353 0.000811759 0.000598306 -0.000335625 0.00021298 0.000520798 -0.0002036 0.000645755 
1590.05 0 -0.000209619 -0.00970543 0.00036552 -0.000810675 -0.0711069 0.00015384 -0.00184725 -0.0430664 -0.00288094 -0.00238655 0.00065094 0.00165158 0.00128113 -0.000203504 -0.00337509 0.000355698 0.000594808 0.001098 -0.00042636 0.00052143 -0.000445256 -0.00275135 4.50019e-05 -0.00175557 -0.000348849 0.000799808 0.000609083 -0.000318313 0.000207012 0.000509233 -0.000206221 0.000621969 
1590.4 0 -0.000192556 -0.0079746 0.000346051 -0.000818951 -0.0700331 0.000115066 -0.00185654 -0.0451785 -0.00286472 -0.0023838 0.00063065 0.00159786 0.00124573 -0.000319646 -0.00333521 0.000377575 0.000608998 0.00107136 -0.000410918 0.000515186 -0.000423276 -0.00272938 3.77594e-05 -0.00171495 -0.000353303 0.000786875 0.000620514 -0.000299472 0.000199843 0.000497003 -0.000207355 0.000598521 
1590.75 0 -0.000174307 -0.00625712 0.000325544 -0.000826042 -0.0689142 7.3363e-05 -0.00185847 -0.0472299 -0.0028382 -0.00237706 0.000617089 0.00154159 0.0012138 -0.000426103 -0.00329156 0.000399474 0.000621673 0.00104007 -0.000395625 0.000502606 -0.000402619 -0.00270396 3.25107e-05 -0.00167085 -0.000355438 0.000771559 0.000632241 -0.000278824 0.000191112 0.000483729 -0.000207896 0.000576372 
1591.1 0 -0.000154853 -0.00455467 0.000304532 -0.000831 -0.067749 3.45195e-05 -0.00185271 -0.0492201 -0.00280119 -0.00236817 0.000609053 0.00148258 0.00118481 -0.000524231 -0.00324498 0.000422446 0.000630429 0.00100227 -0.000382069 0.000483042 -0.00038216 -0.00267625 2.96059e-05 -0.0016245 -0.000355389 0.000752757 0.000644336 -0.000256241 0.000180341 0.000469798 -0.000209034 0.000556793 
1591.45 0 -0.000135778 -0.00286903 0.000283141 -0.000834956 -0.066537 1.55169e-06 -0.00183965 -0.0511479 -0.00275361 -0.00235927 0.000605725 0.00142223 0.00115825 -0.000618394 -0.00319485 0.000447213 0.000632052 0.000957638 -0.000371153 0.000457463 -0.000360071 -0.00264685 2.8526e-05 -0.00157739 -0.000354529 0.000730221 0.00065671 -0.000232148 0.000168638 0.00045582 -0.000211562 0.000540001 
1591.8 0 -0.000116789 -0.00120117 0.000261138 -0.000839584 -0.0652806 -2.4669e-05 -0.00182125 -0.0530129 -0.00269613 -0.0023507 0.00060834 0.00136092 0.00113466 -0.000709241 -0.00313962 0.000473547 0.000625931 0.000908518 -0.000362835 0.000428616 -0.000335377 -0.00261523 2.79009e-05 -0.0015307 -0.00035271 0.000705046 0.000668367 -0.000206433 0.000157227 0.000443173 -0.000214308 0.000525097 
1592.15 0 -9.67854e-05 0.000448357 0.000238111 -0.000844685 -0.0639819 -4.39618e-05 -0.0017995 -0.0548152 -0.00263122 -0.00234066 0.000617986 0.00129658 0.00111595 -0.000795914 -0.00307909 0.000500083 0.000614287 0.000856985 -0.000356692 0.000399305 -0.000309117 -0.00258072 2.68325e-05 -0.00148481 -0.000349865 0.000677914 0.00067863 -0.000179463 0.000146021 0.00043283 -0.000216794 0.000510621 
1592.5 0 -7.59462e-05 0.00207936 0.000214096 -0.000849582 -0.0626396 -5.82716e-05 -0.00177481 -0.0565546 -0.00256271 -0.0023284 0.000634519 0.00122901 0.00110262 -0.000880379 -0.0030151 0.000526997 0.000601128 0.000803694 -0.000353804 0.000369303 -0.000282596 -0.00254299 2.59145e-05 -0.00143784 -0.000345657 0.00064944 0.000687714 -0.000152426 0.000134888 0.000424102 -0.000220581 0.000495403 
1592.85 0 -5.48235e-05 0.0036909 0.000189577 -0.000853748 -0.0612555 -7.20886e-05 -0.00174585 -0.0582312 -0.00249568 -0.00231607 0.000656663 0.00115982 0.00109261 -0.000964699 -0.00294996 0.000554662 0.000588403 0.000748314 -0.000356198 0.000336768 -0.000256496 -0.0025018 2.61461e-05 -0.00138823 -0.000339542 0.000620484 0.000694913 -0.000126796 0.0001239 0.000415875 -0.00022586 0.000479143 
1593.2 0 -3.26792e-05 0.00528009 0.000164715 -0.000856932 -0.0598324 -8.789e-05 -0.00171184 -0.0598458 -0.0024334 -0.00230471 0.00068376 0.00109053 0.0010836 -0.00104948 -0.00288486 0.000582107 0.000575542 0.00068961 -0.000364327 0.000301805 -0.000231482 -0.00245794 2.74446e-05 -0.00133704 -0.000332018 0.000591328 0.000699184 -0.000103104 0.0001129 0.000407102 -0.000232054 0.000462121 
1593.55 0 -8.86832e-06 0.00684582 0.000139031 -0.000859341 -0.0583699 -0.000104128 -0.00167517 -0.0613979 -0.00237353 -0.00229161 0.00071504 0.00102212 0.00107543 -0.00113435 -0.00281995 0.000609909 0.000562627 0.000627045 -0.000375816 0.000264658 -0.000207761 -0.00241255 3.01537e-05 -0.00128519 -0.000324054 0.000562584 0.000700205 -8.06936e-05 0.000102141 0.000397539 -0.000239637 0.000444669 
1593.9 0 1.69433e-05 0.00838842 0.000112187 -0.000860609 -0.056867 -0.000118111 -0.00164036 -0.0628856 -0.00231174 -0.0022742 0.000748458 0.00095583 0.00106998 -0.00122019 -0.00275481 0.00064017 0.000550439 0.000561146 -0.000387622 0.000224237 -0.000184838 -0.002366 3.55366e-05 -0.00123157 -0.000316535 0.000535404 0.000698218 -5.83319e-05 9.16824e-05 0.00038783 -0.000248814 0.000426128 
1594.25 0 4.47693e-05 0.00990617 8.44539e-05 -0.000861281 -0.0553249 -0.000127482 -0.00161037 -0.0643066 -0.00224716 -0.00225395 0.000781728 0.000892544 0.00106808 -0.00130891 -0.00268808 0.000673634 0.000538347 0.000492699 -0.000397173 0.000179331 -0.000162224 -0.00231794 4.45835e-05 -0.00117522 -0.000309768 0.000510631 0.000694029 -3.47718e-05 8.1298e-05 0.00037922 -0.000258661 0.000405928 
1594.6 0 7.35934e-05 0.0113958 5.62535e-05 -0.000862229 -0.0537456 -0.000131792 -0.00158604 -0.0656587 -0.00218191 -0.00223369 0.00081301 0.000832207 0.00106744 -0.00139931 -0.00261831 0.000707583 0.000524954 0.000423716 -0.000403224 0.000129551 -0.000140073 -0.00226723 5.67918e-05 -0.00111621 -0.000304173 0.000487767 0.000688538 -9.49171e-06 7.12923e-05 0.000372334 -0.000268111 0.000383823 
1594.95 0 0.000102903 0.0128563 2.78294e-05 -0.000862728 -0.0521313 -0.00013274 -0.00156823 -0.0669411 -0.0021171 -0.00221457 0.000843329 0.000775337 0.00106469 -0.00149037 -0.00254454 0.000737985 0.000510867 0.000356321 -0.000405221 7.48922e-05 -0.000119044 -0.00221315 6.98381e-05 -0.0010554 -0.000300434 0.000466283 0.000682171 1.73031e-05 6.20128e-05 0.000365443 -0.000277722 0.000360178 
1595.3 0 0.000132829 0.0142887 -1.23348e-06 -0.000862627 -0.0504879 -0.00013106 -0.00155768 -0.0681546 -0.0020527 -0.00219419 0.000875194 0.000721922 0.00105965 -0.00158455 -0.00246537 0.000763178 0.000498113 0.000291831 -0.000401535 1.64577e-05 -9.92395e-05 -0.00215577 8.1499e-05 -0.000994779 -0.000298332 0.000446698 0.00067525 4.44367e-05 5.32289e-05 0.000357085 -0.000288534 0.000336348 
1595.65 0 0.00016403 0.0156927 -3.07747e-05 -0.0008631 -0.0488214 -0.000126101 -0.00155377 -0.0693006 -0.0019906 -0.00217083 0.000909244 0.000670828 0.00105536 -0.00168305 -0.00238124 0.000783942 0.000486866 0.000230171 -0.000391191 -4.40006e-05 -7.96713e-05 -0.00209538 9.16533e-05 -0.000934317 -0.000297553 0.000428759 0.000668927 7.07019e-05 4.33492e-05 0.000348038 -0.000300631 0.000313086 
1596 0 0.000197358 0.0170677 -5.98163e-05 -0.000864808 -0.0471358 -0.000117195 -0.00155582 -0.0703814 -0.00193432 -0.00214759 0.000943848 0.000620716 0.00105303 -0.00178432 -0.00229438 0.00080222 0.000476188 0.000169461 -0.000375815 -0.000105499 -5.90782e-05 -0.0020323 0.000100972 -0.000873304 -0.000297833 0.00041174 0.000663062 9.60865e-05 3.15227e-05 0.000338817 -0.000313099 0.000290327 
1596.35 0 0.000232067 0.0184129 -8.79915e-05 -0.000867436 -0.0454324 -0.000105164 -0.00156379 -0.0713986 -0.00188382 -0.00212599 0.000975016 0.000570372 0.00105138 -0.00188419 -0.00220557 0.00081944 0.000467088 0.000109889 -0.000357118 -0.000166766 -3.69262e-05 -0.00196762 0.000110095 -0.00081245 -0.000298716 0.000395223 0.000656248 0.000121753 1.92146e-05 0.000328821 -0.000324749 0.000268081 
1596.7 0 0.000267569 0.0197279 -0.000116035 -0.000869746 -0.0437103 -9.16361e-05 -0.00157602 -0.0723522 -0.00183512 -0.00210364 0.00100039 0.000520037 0.00104924 -0.00197874 -0.00211386 0.000834916 0.00046024 5.41255e-05 -0.000335623 -0.000226173 -1.38691e-05 -0.00190219 0.000120257 -0.00075167 -0.00029979 0.000379404 0.000647962 0.00014809 7.25243e-06 0.000317866 -0.000333741 0.000246315 
1597.05 0 0.000305188 0.0210125 -0.000144126 -0.000871016 -0.0419672 -7.61703e-05 -0.00159088 -0.0732422 -0.00178722 -0.00207848 0.00102118 0.000470767 0.00104678 -0.00206852 -0.0020177 0.000847591 0.00045361 2.53239e-06 -0.000311189 -0.000284035 9.85596e-06 -0.0018349 0.000132499 -0.000690018 -0.00030098 0.000365467 0.000638431 0.000174295 -5.02666e-06 0.000306704 -0.000340224 0.000225225 
1597.4 0 0.000345048 0.0222661 -0.000171463 -0.000871804 -0.0402026 -5.84798e-05 -0.00160811 -0.0740701 -0.00174224 -0.00205101 0.00104001 0.000423112 0.00104452 -0.00215466 -0.00191602 0.00085942 0.000444975 -4.65231e-05 -0.000282598 -0.000342057 3.46619e-05 -0.00176529 0.00014558 -0.00062773 -0.000301781 0.000353741 0.000627472 0.00020024 -1.79032e-05 0.000296465 -0.000346236 0.000205127 
1597.75 0 0.000384828 0.0234873 -0.000197129 -0.000872382 -0.0384183 -4.21034e-05 -0.00162569 -0.0748359 -0.0016996 -0.00202272 0.00105822 0.000377963 0.00104346 -0.00223637 -0.00180857 0.000873372 0.000434983 -9.47942e-05 -0.000248405 -0.000400854 6.01697e-05 -0.00169347 0.000157705 -0.000567228 -0.000301222 0.000343092 0.000616119 0.000226624 -3.18097e-05 0.00028804 -0.00035274 0.000186302 
1598.1 0 0.000422185 0.0246744 -0.000220933 -0.000873007 -0.0366167 -3.05086e-05 -0.00164049 -0.0755381 -0.00165817 -0.00199337 0.00107553 0.000337448 0.0010441 -0.00231325 -0.00169477 0.000890196 0.000424603 -0.000143383 -0.000208963 -0.000460871 8.55491e-05 -0.00161998 0.000169217 -0.000510349 -0.000299273 0.000332649 0.000605939 0.000252705 -4.59342e-05 0.000281776 -0.000359086 0.00016926 
1598.45 0 0.000456758 0.0258276 -0.000244286 -0.000874558 -0.0348007 -2.42083e-05 -0.00165 -0.0761761 -0.00161824 -0.0019626 0.00109256 0.000302727 0.00104559 -0.00238539 -0.00157471 0.000908172 0.00041477 -0.000190315 -0.000167356 -0.000522083 0.000110353 -0.00154596 0.00018062 -0.000455713 -0.000296286 0.000322364 0.000597221 0.000276682 -5.87228e-05 0.000276308 -0.000365666 0.000154083 
1598.8 0 0.000490135 0.0269471 -0.000268809 -0.000877989 -0.032974 -2.19016e-05 -0.00165355 -0.0767517 -0.00157933 -0.00193153 0.00111079 0.000273204 0.00104714 -0.00245284 -0.00144996 0.00092706 0.000408211 -0.000232224 -0.000126326 -0.000583322 0.000135329 -0.00147222 0.000191851 -0.000401006 -0.000293042 0.00031212 0.00059021 0.000298438 -7.02693e-05 0.000270634 -0.000374024 0.000140056 
1599.15 0 0.000522792 0.0280329 -0.00029444 -0.000882847 -0.0311382 -2.22137e-05 -0.00165463 -0.077266 -0.0015408 -0.00189991 0.00113038 0.000248598 0.00104701 -0.0025146 -0.00132393 0.000946691 0.000407269 -0.000267861 -8.41132e-05 -0.000642182 0.000160644 -0.00139937 0.000203152 -0.000345232 -0.000290393 0.000301763 0.00058478 0.000320315 -8.15525e-05 0.000264862 -0.000384785 0.000125972 
1599.5 0 0.000554416 0.0290848 -0.000320731 -0.000887405 -0.0292942 -2.51077e-05 -0.0016569 -0.0777182 -0.00150216 -0.00186606 0.0011487 0.000228577 0.00104144 -0.00257014 -0.00120033 0.000965251 0.00041223 -0.000298824 -3.69407e-05 -0.000696395 0.00018389 -0.00132643 0.000213979 -0.000288478 -0.000287475 0.000290817 0.000580313 0.000343436 -9.32051e-05 0.000258885 -0.000398343 0.000111475 
1599.85 0 0.000585515 0.0301024 -0.000348021 -0.00089053 -0.0274438 -3.02791e-05 -0.00165944 -0.0781073 -0.00146388 -0.00182956 0.00116252 0.000211149 0.00102974 -0.00262277 -0.00107982 0.00098042 0.000421336 -0.000326904 1.67982e-05 -0.000745159 0.000203292 -0.00125233 0.000223356 -0.000231473 -0.000283329 0.000279382 0.000576309 0.000367082 -0.000104374 0.000252914 -0.000413156 9.72983e-05 
1600.2 0 0.000616143 0.0310849 -0.000375563 -0.000893424 -0.025588 -3.74678e-05 -0.00166119 -0.0784338 -0.00142668 -0.00179085 0.00117077 0.000194253 0.00101435 -0.00267831 -0.000961301 0.000990294 0.000431285 -0.00035266 7.6631e-05 -0.000789155 0.00022012 -0.00117734 0.000230683 -0.000175012 -0.000277958 0.000268506 0.000572371 0.00039029 -0.000114334 0.000246961 -0.000427435 8.30507e-05 
1600.55 0 0.000645829 0.0320331 -0.000402138 -0.000897594 -0.023727 -4.66372e-05 -0.00166262 -0.0787005 -0.00139038 -0.00175012 0.00117475 0.000176773 0.000996568 -0.0027401 -0.000844786 0.000995955 0.000438268 -0.000377712 0.000139847 -0.000830388 0.000235869 -0.00110263 0.000236281 -0.000119139 -0.000273053 0.000258325 0.000567681 0.00041263 -0.000123675 0.000240117 -0.000441818 6.73326e-05 
1600.9 0 0.000673594 0.032947 -0.000427502 -0.000902911 -0.0218632 -5.79986e-05 -0.00166288 -0.0789096 -0.00135562 -0.00170687 0.00117755 0.000158689 0.000976586 -0.00280829 -0.000730128 0.00100007 0.000440472 -0.000402673 0.000203589 -0.000869814 0.000250972 -0.00102922 0.000240549 -6.41859e-05 -0.000269784 0.000247853 0.000561235 0.000435148 -0.000132713 0.000231294 -0.000457073 4.97545e-05 
1601.25 0 0.00069897 0.0338257 -0.00045246 -0.000908143 -0.0200004 -7.19186e-05 -0.00166098 -0.0790621 -0.00132373 -0.00166006 0.00117951 0.000141404 0.000954549 -0.0028808 -0.000617064 0.00100223 0.000439935 -0.000425287 0.000267406 -0.000905887 0.000265677 -0.000956435 0.000243691 -1.09651e-05 -0.000267315 0.000236692 0.000553281 0.000458487 -0.000141773 0.000220608 -0.000472235 3.08229e-05 
1601.6 0 0.00072165 0.0346668 -0.000477804 -0.000912196 -0.0181412 -8.73908e-05 -0.00165657 -0.0791587 -0.00129549 -0.00161052 0.00117852 0.000125537 0.000931155 -0.00295353 -0.000505878 0.000999852 0.000438504 -0.000443902 0.000332422 -0.000938275 0.000279181 -0.000884243 0.000244631 4.01659e-05 -0.000264848 0.000225688 0.000545608 0.000481357 -0.000150403 0.000209892 -0.000486559 1.2166e-05 
1601.95 0 0.000741464 0.0354693 -0.000503755 -0.000915171 -0.0162853 -0.000102863 -0.00164904 -0.0791979 -0.00126909 -0.0015601 0.0011743 0.000109807 0.000907669 -0.00302005 -0.000395654 0.000993326 0.0004349 -0.00045739 0.000398092 -0.000968494 0.000290199 -0.000813631 0.000242372 8.95191e-05 -0.000262855 0.000215038 0.000538429 0.000502421 -0.000157485 0.000200845 -0.000500461 -4.1361e-06 
1602.3 0 0.000758809 0.0362347 -0.000529648 -0.000916806 -0.0144346 -0.000116878 -0.00163807 -0.0791793 -0.00124212 -0.00151002 0.00117 9.34225e-05 0.00088523 -0.00307491 -0.000285367 0.000986056 0.000427722 -0.000465303 0.000462953 -0.000997092 0.000298881 -0.000744055 0.000238316 0.000137076 -0.000261766 0.000204321 0.000531174 0.000523299 -0.0001633 0.000193955 -0.000514169 -1.79647e-05 
1602.65 0 0.00077444 0.036963 -0.000554019 -0.000915717 -0.0125949 -0.000129139 -0.00162447 -0.0791047 -0.0012131 -0.00145939 0.00116795 7.50133e-05 0.000863371 -0.00311806 -0.000175399 0.000981214 0.000418296 -0.000469854 0.000527584 -0.00102412 0.000306752 -0.000673662 0.000234315 0.000182203 -0.000259822 0.000193787 0.000524072 0.000545865 -0.000168858 0.000188372 -0.000527413 -3.08729e-05 
1603 0 0.000790125 0.0376534 -0.000576073 -0.00091087 -0.0107682 -0.000139084 -0.00160944 -0.0789763 -0.00118046 -0.00140635 0.00116687 5.21288e-05 0.000840841 -0.00315241 -6.67248e-05 0.000979505 0.000410364 -0.000472737 0.000592294 -0.00104916 0.000314938 -0.000601835 0.000231121 0.000225699 -0.000255694 0.00018342 0.000517948 0.000569746 -0.000173251 0.000182625 -0.000538974 -4.41664e-05 
1603.35 0 0.000806587 0.0383083 -0.000595392 -0.000902431 -0.00895371 -0.000145579 -0.00159333 -0.0787957 -0.00114378 -0.00134953 0.00116437 2.49239e-05 0.000816198 -0.00318269 3.99682e-05 0.000980218 0.000405913 -0.000471343 0.000657264 -0.00107189 0.000323068 -0.000530681 0.000228936 0.000269055 -0.000250313 0.00017338 0.000513363 0.000594022 -0.00017592 0.000176572 -0.000548712 -5.83596e-05 
1603.7 0 0.000824004 0.0389306 -0.000612779 -0.000892288 -0.00715129 -0.000149847 -0.00157662 -0.0785635 -0.00110466 -0.00128885 0.00115868 -2.5341e-06 0.000789228 -0.00321466 0.00014506 0.000983378 0.000402305 -0.000464689 0.000724225 -0.00109269 0.000330085 -0.000461593 0.000226467 0.000313558 -0.000245067 0.000163621 0.000509789 0.000618407 -0.000178267 0.00017136 -0.000557321 -7.31257e-05 
1604.05 0 0.000842717 0.0395199 -0.000628927 -0.00088322 -0.00536033 -0.00015454 -0.00156154 -0.0782813 -0.00106309 -0.00122553 0.00115068 -2.34589e-05 0.000763303 -0.00325058 0.00024973 0.00098797 0.000395499 -0.000454354 0.000794114 -0.00111297 0.000335566 -0.000393526 0.000221797 0.000359301 -0.000240123 0.000154322 0.000506314 0.000642699 -0.000180729 0.000167328 -0.0005651 -8.79122e-05 
1604.4 0 0.000861459 0.0400753 -0.000642948 -0.000876322 -0.00358089 -0.000162376 -0.00155126 -0.0779499 -0.00101739 -0.00116039 0.00114201 -3.31609e-05 0.000740853 -0.00328829 0.000354628 0.000992772 0.000384497 -0.000439448 0.000864981 -0.00113432 0.000339951 -0.000325148 0.000214986 0.000404928 -0.000234542 0.000146676 0.000501961 0.000666909 -0.000182783 0.00016298 -0.000572349 -0.000102456 
1604.75 0 0.00087867 0.0405965 -0.000655476 -0.000870673 -0.00181454 -0.000175151 -0.00154558 -0.0775695 -0.000967315 -0.00109389 0.00113234 -3.34934e-05 0.000720247 -0.00332427 0.000460164 0.000996748 0.000371894 -0.000418372 0.000934786 -0.00115864 0.000343703 -0.000255315 0.000206328 0.000449099 -0.000227662 0.000140682 0.000496819 0.000690993 -0.000184062 0.000157486 -0.000578377 -0.00011642 
1605.1 0 0.000894117 0.0410832 -0.000667957 -0.000865421 -6.23646e-05 -0.000191466 -0.00154144 -0.0771404 -0.000913654 -0.00102791 0.00112173 -3.0599e-05 0.000698783 -0.00335634 0.000567347 0.000998684 0.000359504 -0.000393768 0.00100207 -0.00118809 0.000347034 -0.000184088 0.000195799 0.00049168 -0.000219739 0.000135162 0.00049117 0.000714274 -0.000185155 0.000151195 -0.000583079 -0.000129655 
1605.45 0 0.000907649 0.0415353 -0.000680481 -0.000859111 0.00167446 -0.000209386 -0.00153674 -0.0766616 -0.000857954 -0.000965685 0.00111188 -2.92722e-05 0.000675587 -0.00338418 0.000676385 0.000999011 0.000346205 -0.000369561 0.00106602 -0.00122357 0.000350099 -0.000113126 0.000184574 0.000534305 -0.000210542 0.000128606 0.000486112 0.00073698 -0.000186607 0.000143437 -0.000587336 -0.000141885 
1605.8 0 0.000918892 0.0419534 -0.000692538 -0.00085044 0.0033927 -0.000228611 -0.00153049 -0.0761329 -0.00080155 -0.000909308 0.00110275 -2.90007e-05 0.00065201 -0.00340819 0.000787297 0.000999386 0.000331281 -0.000345697 0.00112758 -0.00126632 0.00035282 -4.31498e-05 0.000173103 0.000578955 -0.000198769 0.000119986 0.000483024 0.000759439 -0.00018806 0.000132961 -0.000591185 -0.000152594 
1606.15 0 0.00092733 0.0423363 -0.000704002 -0.000839023 0.00508965 -0.000249319 -0.00152336 -0.0755557 -0.00074247 -0.000857773 0.00109174 -2.74174e-05 0.000629857 -0.00342628 0.00089908 0.00100161 0.000316248 -0.000320378 0.0011871 -0.00131694 0.000355029 2.57313e-05 0.000160566 0.000626184 -0.000184184 0.000110172 0.00048167 0.000780659 -0.00018849 0.000120955 -0.000594229 -0.0001622 
1606.5 0 0.000932499 0.042683 -0.00071455 -0.000824542 0.00676597 -0.000272246 -0.00151598 -0.0749304 -0.000678675 -0.000808414 0.00107785 -2.58713e-05 0.000608888 -0.00343744 0.00100986 0.0010052 0.000302503 -0.000293407 0.00124243 -0.00137407 0.00035712 9.30671e-05 0.000146863 0.000675481 -0.000168603 0.000100609 0.000481406 0.000798779 -0.000187262 0.000109799 -0.000596189 -0.000170985 
1606.85 0 0.000935284 0.0429944 -0.000723691 -0.000808224 0.00842222 -0.000298561 -0.00150769 -0.0742566 -0.000611713 -0.000758677 0.00106256 -2.80722e-05 0.00058697 -0.00344273 0.00112102 0.00100831 0.000291276 -0.000266473 0.00129137 -0.00143488 0.00036021 0.000158024 0.000131915 0.000725355 -0.000154268 9.03828e-05 0.000482659 0.000812836 -0.000183413 9.92662e-05 -0.000597241 -0.000179044 
1607.2 0 0.000937927 0.0432723 -0.000731773 -0.000791375 0.0100577 -0.000328079 -0.00150012 -0.0735333 -0.000544507 -0.000706695 0.0010464 -3.54135e-05 0.000563059 -0.00344062 0.0012333 0.00101023 0.000283685 -0.000241474 0.00133366 -0.00149723 0.000365636 0.000219816 0.000115171 0.000774283 -0.000140962 7.78457e-05 0.000486184 0.000823167 -0.000176521 8.7572e-05 -0.000597272 -0.000187671 
1607.55 0 0.000940787 0.0435176 -0.000738845 -0.00077369 0.0116715 -0.000358417 -0.00149598 -0.0727602 -0.000479757 -0.000653087 0.00102786 -4.7838e-05 0.000537067 -0.00342934 0.00134397 0.00101027 0.000278339 -0.000219897 0.00137082 -0.00155916 0.000373225 0.000278805 9.67226e-05 0.000822119 -0.000127384 6.27402e-05 0.000491105 0.00083054 -0.000168162 7.44693e-05 -0.000596068 -0.00019767 
1607.9 0 0.000942664 0.0437294 -0.000744928 -0.000754717 0.0132644 -0.000388317 -0.00149376 -0.0719396 -0.000418758 -0.000600194 0.00100676 -6.53289e-05 0.000509792 -0.00341061 0.00145086 0.00100691 0.000272873 -0.000202169 0.00140456 -0.00161794 0.000381723 0.000336329 7.70181e-05 0.0008686 -0.000113527 4.57652e-05 0.000496768 0.000836454 -0.000160417 6.05544e-05 -0.00059342 -0.00020832 
1608.25 0 0.000943346 0.043907 -0.000749544 -0.000735361 0.0148357 -0.000417387 -0.00148905 -0.0710753 -0.000359636 -0.000548453 0.00098398 -8.64287e-05 0.000484101 -0.0033869 0.00155412 0.00100073 0.00026766 -0.000188844 0.00143599 -0.0016731 0.000390917 0.000393425 5.7108e-05 0.00091325 -9.88855e-05 2.7961e-05 0.000503635 0.000842403 -0.000154164 4.61037e-05 -0.000589774 -0.00021893 
1608.6 0 0.000942465 0.04405 -0.000751626 -0.000716758 0.0163827 -0.000444546 -0.00147931 -0.0701689 -0.000300158 -0.000498029 0.000959083 -0.000108628 0.000461393 -0.00335933 0.00165382 0.00099525 0.000264831 -0.000179214 0.00146541 -0.0017241 0.00040116 0.000450143 3.86122e-05 0.000956589 -8.33467e-05 1.07587e-05 0.000510725 0.000848645 -0.000148993 3.08883e-05 -0.000585307 -0.000229839 
1608.95 0 0.000939792 0.044159 -0.000752323 -0.000698878 0.0179025 -0.00046937 -0.00146486 -0.0692202 -0.000241022 -0.000450175 0.000932002 -0.000131938 0.000440599 -0.0033303 0.00174902 0.000991276 0.000265553 -0.000170618 0.00149209 -0.00176859 0.000411504 0.000506145 2.17319e-05 0.000998374 -6.76372e-05 -4.25753e-06 0.000517575 0.000854478 -0.000143713 1.47464e-05 -0.000579645 -0.00024147 
1609.3 0 0.000935962 0.0442346 -0.000753306 -0.000681648 0.0193943 -0.000492077 -0.00144634 -0.0682303 -0.000183405 -0.000405027 0.000903721 -0.000158474 0.000420661 -0.00330158 0.00183902 0.000986949 0.000269503 -0.00016215 0.00151459 -0.00180712 0.000421301 0.000561022 5.36361e-06 0.00103726 -5.19225e-05 -1.79317e-05 0.000525023 0.000859219 -0.000137763 -2.44017e-06 -0.000573092 -0.000253454 
1609.65 0 0.000932037 0.0442777 -0.00075416 -0.000664829 0.0208602 -0.000514033 -0.00142513 -0.0672004 -0.000127518 -0.000362582 0.000875186 -0.000186679 0.000399693 -0.00327291 0.00192348 0.000982532 0.000275922 -0.000155604 0.00153228 -0.00184018 0.000430673 0.000614323 -1.09177e-05 0.00107327 -3.74025e-05 -3.25025e-05 0.000532767 0.00086244 -0.000131432 -2.04042e-05 -0.000566133 -0.000265161 
1610 0 0.000929268 0.0442897 -0.000754116 -0.000648447 0.0222995 -0.00053763 -0.00140319 -0.0661315 -7.27529e-05 -0.000323946 0.00084753 -0.000213067 0.000375959 -0.00324451 0.00200185 0.000978607 0.000284038 -0.000152661 0.00154544 -0.00186622 0.000438981 0.000667227 -2.75257e-05 0.00110781 -2.54918e-05 -4.7099e-05 0.000540406 0.000863923 -0.000124398 -3.86981e-05 -0.000559482 -0.000276433 
1610.35 0 0.000927753 0.0442713 -0.000752742 -0.000631901 0.0237093 -0.000564619 -0.00138202 -0.0650257 -1.69951e-05 -0.000288637 0.000820863 -0.000236839 0.000348466 -0.00321747 0.0020751 0.000974435 0.000293019 -0.000153372 0.00155521 -0.00188519 0.00044553 0.000720428 -4.48355e-05 0.00114151 -1.59574e-05 -5.92024e-05 0.000547972 0.00086428 -0.000116229 -5.6839e-05 -0.000554809 -0.000286764 
1610.7 0 0.000927087 0.044223 -0.000750441 -0.000614649 0.0250892 -0.000595508 -0.00136114 -0.0638842 4.24749e-05 -0.000253601 0.000793626 -0.000259129 0.000317502 -0.00319248 0.00214743 0.000970859 0.000300988 -0.000157256 0.00156257 -0.00189692 0.000450068 0.000772718 -6.29826e-05 0.00117383 -8.03179e-06 -6.8543e-05 0.000554375 0.000864927 -0.00010712 -7.42712e-05 -0.000552205 -0.000296182 
1611.05 0 0.000926978 0.0441461 -0.000747149 -0.000596969 0.0264381 -0.000629688 -0.00134066 -0.0627077 0.000106181 -0.000215374 0.000764256 -0.000281428 0.000285062 -0.00316849 0.00222186 0.000969219 0.000305731 -0.00016353 0.00156807 -0.0019004 0.000453363 0.000823166 -8.16901e-05 0.00120414 -1.84303e-06 -7.77948e-05 0.000559204 0.000867142 -9.83383e-05 -9.14922e-05 -0.000549936 -0.00030574 
1611.4 0 0.000926719 0.0440409 -0.000741964 -0.000579448 0.0277545 -0.000667682 -0.00132278 -0.0614982 0.000172385 -0.000173093 0.00073274 -0.000303808 0.000252256 -0.00314437 0.00229741 0.00096876 0.00030758 -0.000171514 0.00157177 -0.00189687 0.00045624 0.000871388 -0.000100936 0.00123269 2.3607e-06 -8.93117e-05 0.000562726 0.000870714 -9.04674e-05 -0.000109673 -0.000547379 -0.000315322 
1611.75 0 0.000926341 0.0439064 -0.000734581 -0.000562634 0.0290381 -0.000709987 -0.00130779 -0.0602567 0.000239529 -0.000129259 0.000699562 -0.000325451 0.000220096 -0.00311995 0.00237171 0.000967243 0.000309098 -0.000180117 0.00157278 -0.00188742 0.00045811 0.000916366 -0.000120933 0.00126005 4.43346e-06 -0.000103218 0.000565022 0.000874851 -8.18982e-05 -0.000128736 -0.000545048 -0.000324291 
1612.1 0 0.000925189 0.0437419 -0.000725484 -0.000546514 0.03029 -0.000754109 -0.00129198 -0.0589832 0.00030692 -8.74322e-05 0.000663461 -0.000345959 0.000190091 -0.00309413 0.00244289 0.000964268 0.000310538 -0.000187408 0.00157036 -0.00187281 0.000458007 0.000957252 -0.00014123 0.00128612 4.1088e-06 -0.000118328 0.000566936 0.000878844 -7.19696e-05 -0.000147459 -0.000543047 -0.000332096 
1612.45 0 0.000921105 0.0435487 -0.000714945 -0.00052972 0.0315096 -0.000797455 -0.00127119 -0.0576788 0.000375156 -4.87123e-05 0.000622381 -0.000366098 0.000162154 -0.00306442 0.00251024 0.000961402 0.000310935 -0.000192698 0.00156306 -0.00185511 0.000455592 0.000994588 -0.000160203 0.00131138 1.82199e-06 -0.000133233 0.000568241 0.000881806 -6.20637e-05 -0.000165448 -0.000541925 -0.000338477 
1612.8 0 0.00091329 0.0433282 -0.000703433 -0.000511148 0.0326925 -0.000839955 -0.0012449 -0.0563448 0.000444904 -1.22486e-05 0.000576031 -0.000387665 0.000133695 -0.00303027 0.00257436 0.000960906 0.000311975 -0.000196791 0.00154883 -0.00183598 0.000450783 0.00103051 -0.000176546 0.00133718 -1.24575e-06 -0.000147079 0.000567174 0.000883563 -5.18228e-05 -0.000182697 -0.000542951 -0.00034306 
1613.15 0 0.000902632 0.0430805 -0.000692419 -0.000491729 0.0338344 -0.000882475 -0.00121528 -0.0549844 0.000517728 2.18678e-05 0.000526383 -0.000412386 0.00010385 -0.00299159 0.00263534 0.000964924 0.000315257 -0.000198946 0.00152756 -0.00181555 0.00044334 0.00106637 -0.000190026 0.00136422 -3.72025e-06 -0.000160408 0.000563575 0.000884402 -3.96996e-05 -0.000198213 -0.000546174 -0.000345387 
1613.5 0 0.000889938 0.0428049 -0.000682134 -0.000472273 0.0349362 -0.000926112 -0.00118421 -0.053602 0.000593804 5.40042e-05 0.000475928 -0.000440381 7.34534e-05 -0.00294724 0.00269027 0.000973781 0.000319943 -0.000198086 0.00150204 -0.00179327 0.000432879 0.00110011 -0.000200435 0.00139236 -4.88612e-06 -0.000173796 0.000558606 0.000884397 -2.67476e-05 -0.000212069 -0.000550021 -0.000345944 
1613.85 0 0.000875822 0.042502 -0.000671636 -0.000453078 0.036001 -0.000971528 -0.00115223 -0.0521996 0.000671138 8.60145e-05 0.000426592 -0.00046989 4.19283e-05 -0.00289991 0.0027353 0.000985159 0.000324543 -0.000194809 0.00147589 -0.00176869 0.000419658 0.00112966 -0.000208008 0.00142173 -5.02165e-06 -0.000186044 0.00055301 0.000882978 -1.54263e-05 -0.000225795 -0.000552563 -0.000345526 
1614.2 0 0.000860887 0.0421728 -0.000660313 -0.000434941 0.0370286 -0.0010177 -0.00111947 -0.0507776 0.000747567 0.000118476 0.000377287 -0.000498933 7.99334e-06 -0.00285336 0.00277047 0.000995907 0.000327079 -0.000190143 0.00145017 -0.00174217 0.000406041 0.00115582 -0.000212739 0.00145243 -4.71402e-06 -0.000195619 0.000546006 0.000879267 -5.41955e-06 -0.000239682 -0.000553737 -0.000344368 
1614.55 0 0.000844363 0.0418168 -0.000648344 -0.00041761 0.0380176 -0.00106236 -0.00108568 -0.0493365 0.000820954 0.00015058 0.000325547 -0.000527128 -2.8276e-05 -0.00280657 0.00279956 0.00100506 0.000325258 -0.000183684 0.00142447 -0.00171324 0.000393824 0.00118021 -0.000215086 0.00148413 -5.07277e-06 -0.000203015 0.000536634 0.000873831 4.85662e-06 -0.000253362 -0.000554776 -0.000342688 
1614.9 0 0.000825365 0.0414334 -0.000636482 -0.000400319 0.0389678 -0.00110549 -0.00104816 -0.0478764 0.000891411 0.000183929 0.000270529 -0.000553112 -6.38421e-05 -0.00275562 0.00282572 0.00101272 0.000319688 -0.000175946 0.00139795 -0.00168063 0.00038201 0.00120412 -0.000216543 0.0015165 -6.39184e-06 -0.000210607 0.000525609 0.000868102 1.47268e-05 -0.000267191 -0.000554813 -0.000341045 
1615.25 0 0.000805011 0.0410232 -0.000625032 -0.000383209 0.0398797 -0.0011476 -0.00100478 -0.0463982 0.000961254 0.000221982 0.00021216 -0.000572663 -9.51829e-05 -0.00269785 0.0028489 0.00101792 0.000313782 -0.000169247 0.00136885 -0.00164306 0.000370428 0.00122826 -0.000217272 0.0015497 -7.86863e-06 -0.000219663 0.000513192 0.000863035 2.27556e-05 -0.000281356 -0.000552505 -0.000339918 
1615.6 0 0.000783936 0.0405881 -0.000613982 -0.000366493 0.0407526 -0.00118649 -0.000956474 -0.0449009 0.00103103 0.000265813 0.000149556 -0.000582283 -0.000121275 -0.00263427 0.0028672 0.00101899 0.000309343 -0.000163961 0.0013365 -0.0016009 0.000359991 0.00125221 -0.00021671 0.0015833 -9.52306e-06 -0.000229191 0.000499447 0.000859121 2.91618e-05 -0.000295523 -0.000548277 -0.000339216 
1615.95 0 0.000761242 0.0401306 -0.000602857 -0.000351138 0.0415826 -0.00121928 -0.000904995 -0.0433804 0.00109799 0.000314114 8.41917e-05 -0.00058339 -0.00014363 -0.00256893 0.00288141 0.00101629 0.000305297 -0.000157172 0.00130323 -0.0015575 0.000351007 0.00127641 -0.000215284 0.00161561 -1.17517e-05 -0.000238751 0.000485365 0.000856539 3.42449e-05 -0.00030941 -0.000543061 -0.000337588 
1616.3 0 0.000736668 0.0396517 -0.000591564 -0.000337986 0.0423666 -0.00124704 -0.000853616 -0.0418375 0.00115988 0.000365335 1.8996e-05 -0.000580107 -0.000164719 -0.00250495 0.00289499 0.00101165 0.00030137 -0.000148634 0.00127257 -0.00151578 0.000342324 0.00130156 -0.0002132 0.00164624 -1.31608e-05 -0.000249349 0.000470828 0.000855236 3.73305e-05 -0.000323831 -0.000536211 -0.000334775 
1616.65 0 0.000711821 0.0391508 -0.000580357 -0.000326126 0.043105 -0.00127424 -0.000805035 -0.0402773 0.00121653 0.000418745 -4.54572e-05 -0.000576043 -0.000185819 -0.00244286 0.00290915 0.00100439 0.000299134 -0.000140493 0.00124504 -0.00147621 0.000332167 0.0013265 -0.000209868 0.00167653 -1.30769e-05 -0.000260855 0.000454964 0.00085397 3.90638e-05 -0.000340077 -0.000526669 -0.000332002 
1617 0 0.000688754 0.0386276 -0.000569656 -0.000314397 0.0438003 -0.00130255 -0.000758334 -0.0387035 0.00126795 0.000474555 -0.000108566 -0.000574501 -0.000207988 -0.00238084 0.00292352 0.000993578 0.000298678 -0.000132291 0.00121768 -0.00144028 0.000320602 0.00134973 -0.000205497 0.00170697 -1.19771e-05 -0.000272533 0.000438407 0.000852173 4.05907e-05 -0.000357474 -0.00051505 -0.000329759 
1617.35 0 0.00066729 0.0380834 -0.000560401 -0.000301668 0.0444539 -0.00132932 -0.000712273 -0.0371157 0.00131509 0.000532354 -0.000170282 -0.000577522 -0.000231477 -0.00231656 0.00293681 0.000980058 0.000297478 -0.000123293 0.00118896 -0.00140905 0.000310299 0.00137059 -0.000200811 0.0017366 -1.01262e-05 -0.000284603 0.000421456 0.000850422 4.21958e-05 -0.000374903 -0.000502356 -0.000328617 
1617.7 0 0.000644604 0.037519 -0.000552733 -0.000286668 0.0450639 -0.00135287 -0.000667801 -0.0355138 0.00135919 0.000591096 -0.00023107 -0.000585147 -0.0002561 -0.00225107 0.00294568 0.000964739 0.000293286 -0.000113251 0.0011582 -0.00137999 0.000303871 0.00138826 -0.000195962 0.00176534 -8.39729e-06 -0.000296643 0.000403905 0.000847745 4.46762e-05 -0.000392228 -0.000489387 -0.000329565 
1618.05 0 0.000618893 0.0369344 -0.000546487 -0.000270255 0.0456299 -0.0013745 -0.00062345 -0.0339016 0.00139991 0.000650343 -0.000290356 -0.000596739 -0.000281964 -0.00218831 0.00294894 0.000948936 0.000285842 -0.000101266 0.00112403 -0.001351 0.000301451 0.00140234 -0.000190937 0.00179413 -7.73417e-06 -0.000308247 0.000386158 0.000843372 4.77945e-05 -0.000408652 -0.000476346 -0.000332354 
1618.4 0 0.000590802 0.0363303 -0.000541241 -0.000254576 0.0461537 -0.0013945 -0.000575059 -0.0322841 0.00143573 0.000711268 -0.000347227 -0.00061097 -0.000307579 -0.00212849 0.00294807 0.000934155 0.000274069 -8.79384e-05 0.00108686 -0.00132415 0.000302524 0.00141334 -0.00018625 0.00182362 -7.97868e-06 -0.000319492 0.000368729 0.00083762 5.10441e-05 -0.000423258 -0.000463354 -0.00033582 
1618.75 0 0.000561081 0.0357082 -0.000536346 -0.000239823 0.0466358 -0.00141154 -0.000520865 -0.030664 0.00146731 0.0007749 -0.00040087 -0.00062647 -0.00033228 -0.00206665 0.00294312 0.000920539 0.000256923 -7.38307e-05 0.0010482 -0.00130281 0.000307009 0.00142215 -0.000182071 0.00185392 -7.95502e-06 -0.000329092 0.000350766 0.000830344 5.53703e-05 -0.000436837 -0.000449902 -0.000338342 
1619.1 0 0.000531012 0.0350683 -0.000532237 -0.000224697 0.0470754 -0.00142453 -0.000462709 -0.0290447 0.00149726 0.000841861 -0.000451384 -0.000642857 -0.000355779 -0.00200095 0.00293317 0.000905318 0.000236358 -5.85731e-05 0.0010088 -0.00128614 0.000314624 0.00143024 -0.000177635 0.0018834 -6.95399e-06 -0.000336549 0.000331633 0.000821845 6.05416e-05 -0.000449243 -0.000434498 -0.000339065 
1619.45 0 0.000502531 0.0344099 -0.000527705 -0.000208711 0.0474725 -0.00143046 -0.00040419 -0.02743 0.00152688 0.000913483 -0.0004983 -0.00065865 -0.00037468 -0.00193534 0.00291857 0.000886617 0.000213365 -4.34749e-05 0.000968435 -0.00127245 0.000324396 0.00143759 -0.000172683 0.00191027 -5.34333e-06 -0.000342531 0.00031194 0.000812415 6.5147e-05 -0.000459549 -0.000417218 -0.000338666 
1619.8 0 0.00047515 0.0337341 -0.000521614 -0.000192102 0.0478277 -0.00142647 -0.000347117 -0.0258205 0.00155431 0.00098989 -0.000540384 -0.00067169 -0.000388587 -0.0018741 0.00290035 0.000865775 0.000188297 -2.88412e-05 0.000926612 -0.00126138 0.000335562 0.00144373 -0.000167919 0.00193457 -2.97241e-06 -0.000346921 0.000291221 0.000802084 6.98912e-05 -0.000468702 -0.000398178 -0.000338558 
1620.15 0 0.000447581 0.0330419 -0.000515842 -0.000175203 0.0481407 -0.00141401 -0.000292058 -0.024214 0.00157587 0.00106985 -0.000577882 -0.000681302 -0.000399222 -0.0018171 0.00287867 0.000844852 0.000163585 -1.27668e-05 0.00088486 -0.00125214 0.000347935 0.00144901 -0.000163819 0.00195694 1.01612e-06 -0.000349918 0.000268752 0.000790547 7.57693e-05 -0.000477527 -0.000376725 -0.000339635 
1620.5 0 0.000419234 0.032333 -0.000511245 -0.00015751 0.0484121 -0.00139698 -0.000237699 -0.0226099 0.00158931 0.00115218 -0.000611485 -0.00068788 -0.000406987 -0.00176165 0.00285317 0.000824942 0.000141064 4.23054e-06 0.000844559 -0.00124278 0.000360563 0.00145352 -0.000159545 0.00197698 6.46548e-06 -0.000351639 0.000243889 0.000776792 8.28534e-05 -0.000486294 -0.000352607 -0.000341425 
1620.85 0 0.000390693 0.0316072 -0.000507548 -0.000138751 0.0486436 -0.00137727 -0.000182466 -0.0210101 0.00159556 0.00123478 -0.000641201 -0.000692727 -0.000413668 -0.00170807 0.00282406 0.000805731 0.000120561 2.03271e-05 0.000805457 -0.00123033 0.000373314 0.00145651 -0.0001546 0.00199359 1.26102e-05 -0.00035143 0.000217051 0.000760792 9.14354e-05 -0.000495632 -0.000327023 -0.000343499 
1621.2 0 0.00036388 0.0308659 -0.000504363 -0.00011941 0.0488355 -0.00135343 -0.000128671 -0.0194156 0.00159766 0.0013158 -0.000666232 -0.000696816 -0.000420275 -0.00165857 0.00279229 0.00078793 9.96953e-05 3.50202e-05 0.000769044 -0.00121563 0.000385577 0.00145704 -0.000149277 0.0020072 1.89604e-05 -0.000349359 0.000190606 0.000743012 0.000101307 -0.000505633 -0.000301574 -0.00034577 
1621.55 0 0.000340391 0.0301107 -0.000500673 -0.000100466 0.0489886 -0.00132433 -7.94189e-05 -0.0178274 0.0015974 0.00139317 -0.000686791 -0.000700787 -0.000426695 -0.00161307 0.00276015 0.000770656 7.63189e-05 4.82465e-05 0.000737832 -0.00120347 0.000396119 0.00145448 -0.000143535 0.00201995 2.49372e-05 -0.000345916 0.000164802 0.000724093 0.000111048 -0.000516056 -0.000275141 -0.000347742 
1621.9 0 0.000320851 0.0293429 -0.000496709 -8.39661e-05 0.0491038 -0.00129098 -3.57805e-05 -0.0162479 0.00159323 0.00146521 -0.000703813 -0.000704668 -0.000433582 -0.00156744 0.00272999 0.000749376 5.01623e-05 5.87762e-05 0.000711459 -0.00119703 0.000405509 0.00144967 -0.000137336 0.00203263 2.94505e-05 -0.000342573 0.000137994 0.000705186 0.00011954 -0.000525612 -0.000246965 -0.00034964 
1622.25 0 0.000304665 0.0285636 -0.000492994 -7.06896e-05 0.0491814 -0.0012553 2.16615e-06 -0.0146801 0.00158363 0.00153141 -0.000717108 -0.000706405 -0.00044194 -0.00151613 0.0027015 0.000722665 2.05018e-05 6.57286e-05 0.000687935 -0.00119501 0.000414283 0.00144443 -0.000129832 0.00204423 3.36195e-05 -0.000340638 0.000110367 0.000686687 0.000127075 -0.000533078 -0.000219207 -0.000351949 
1622.6 0 0.000290354 0.0277743 -0.000489347 -5.79449e-05 0.0492204 -0.00122001 3.7489e-05 -0.0131269 0.0015693 0.00159113 -0.000727066 -0.000706015 -0.000452366 -0.00145703 0.00267212 0.000692987 -1.15135e-05 6.93759e-05 0.000666235 -0.00119521 0.000420912 0.00143992 -0.000120677 0.00205376 3.96255e-05 -0.00033971 8.33995e-05 0.000668754 0.000133633 -0.000538953 -0.000193171 -0.000353493 
1622.95 0 0.000276645 0.0269762 -0.000485974 -4.33053e-05 0.0492179 -0.00118717 7.6002e-05 -0.0115909 0.00155197 0.00164579 -0.000733665 -0.000705306 -0.00046488 -0.00139323 0.00264127 0.000661134 -4.22065e-05 7.02022e-05 0.000646228 -0.00119681 0.000424656 0.00143607 -0.000110881 0.00206058 4.75953e-05 -0.000339112 5.701e-05 0.000651846 0.000138529 -0.000544311 -0.000168126 -0.00035221 
1623.3 0 0.000262602 0.0261692 -0.000482859 -2.76886e-05 0.0491743 -0.00115813 0.000119564 -0.0100738 0.00153181 0.00169997 -0.000736327 -0.000705411 -0.000479689 -0.00132794 0.00261151 0.000625288 -6.92495e-05 6.92759e-05 0.000626699 -0.00119738 0.000427123 0.00143066 -0.000100976 0.00206424 5.61081e-05 -0.00033835 3.08783e-05 0.00063537 0.000140393 -0.00054915 -0.000143408 -0.000348808 
1623.65 0 0.00024805 0.0253522 -0.000479876 -1.26295e-05 0.0490928 -0.0011326 0.000166415 -0.00857362 0.00150828 0.00175696 -0.000735615 -0.000707445 -0.000495745 -0.00126271 0.0025841 0.000584567 -9.36276e-05 6.80429e-05 0.000605751 -0.00119453 0.000430048 0.00142242 -9.12236e-05 0.00206505 6.41516e-05 -0.00033796 5.9323e-06 0.000619228 0.000139449 -0.000553221 -0.0001191 -0.000345316 
1624 0 0.000233191 0.0245254 -0.00047642 1.21701e-06 0.048975 -0.00110843 0.00021544 -0.00708613 0.00148271 0.00181628 -0.000732572 -0.000711363 -0.000509635 -0.00119853 0.00255911 0.000540161 -0.000116154 6.77183e-05 0.000583762 -0.00118773 0.000434402 0.00141239 -8.20867e-05 0.0020645 7.18345e-05 -0.000338831 -1.74142e-05 0.000604686 0.000138688 -0.000556716 -9.49201e-05 -0.000341877 
1624.35 0 0.000217924 0.02369 -0.000472126 1.42138e-05 0.0488213 -0.00108377 0.000265914 -0.00560839 0.00145669 0.00187435 -0.000727791 -0.000717315 -0.000519465 -0.00113398 0.00253661 0.000493919 -0.000135392 6.71776e-05 0.000562696 -0.00117702 0.000440002 0.00140113 -7.37829e-05 0.00206358 7.95084e-05 -0.000340596 -3.96389e-05 0.000591763 0.00013952 -0.000558666 -7.02118e-05 -0.000338401 
1624.7 0 0.000201669 0.0228471 -0.000468042 2.77326e-05 0.0486309 -0.0010565 0.000316851 -0.00414055 0.0014304 0.00192878 -0.000721075 -0.000726229 -0.000525262 -0.00106674 0.00251531 0.000447315 -0.000150349 6.2376e-05 0.000542471 -0.00116373 0.000445975 0.00138852 -6.53669e-05 0.00206098 8.71062e-05 -0.000342937 -6.07749e-05 0.0005789 0.000141011 -0.00055862 -4.49832e-05 -0.000335169 
1625.05 0 0.000184362 0.0219962 -0.00046458 4.30386e-05 0.0484027 -0.00102455 0.000367074 -0.00268569 0.00140332 0.00198126 -0.000711976 -0.000738393 -0.000527004 -0.000996972 0.0024945 0.000400169 -0.000161999 5.09838e-05 0.000522053 -0.00114883 0.000451442 0.0013752 -5.6065e-05 0.0020554 9.41354e-05 -0.000345372 -8.18636e-05 0.000565849 0.00014216 -0.000558285 -1.96498e-05 -0.000331707 
1625.4 0 0.000166882 0.021136 -0.000461543 5.98188e-05 0.0481369 -0.00098806 0.000415494 -0.00124681 0.00137467 0.00203481 -0.000701011 -0.000752404 -0.000524667 -0.000924955 0.00247436 0.000352047 -0.000171686 3.33738e-05 0.000503345 -0.00113277 0.000455394 0.00136292 -4.66013e-05 0.00204743 9.96212e-05 -0.000347463 -0.00010359 0.000553003 0.000141701 -0.000559678 5.11649e-06 -0.000327545 
1625.75 0 0.00014979 0.0202656 -0.000458971 7.7264e-05 0.0478345 -0.00094892 0.000459741 0.000174676 0.00134404 0.00208936 -0.000689806 -0.000766165 -0.00051751 -0.000849271 0.00245452 0.000303864 -0.000179757 9.93332e-06 0.000486342 -0.00111821 0.000456844 0.0013532 -3.6867e-05 0.00203804 0.000103352 -0.000348785 -0.000124794 0.000540129 0.000139803 -0.000562505 2.84273e-05 -0.000321952 
1626.1 0 0.000133345 0.0193866 -0.000455997 9.51659e-05 0.0474955 -0.000909757 0.000498259 0.00157957 0.00131067 0.00214252 -0.000679309 -0.000779276 -0.000506155 -0.00076876 0.00243502 0.000257113 -0.000186155 -1.68234e-05 0.000466866 -0.00110751 0.000454633 0.00134524 -2.52359e-05 0.00202664 0.000105756 -0.000348713 -0.000144023 0.000527469 0.000138258 -0.0005651 4.94754e-05 -0.000314586 
1626.45 0 0.000118902 0.0185021 -0.00045207 0.000113549 0.0471186 -0.000874408 0.000532024 0.00296922 0.0012736 0.00219177 -0.000670135 -0.000791604 -0.000493641 -0.000683574 0.00241642 0.000212801 -0.000189954 -4.15933e-05 0.000441344 -0.00110027 0.000448737 0.00133715 -9.95691e-06 0.00201246 0.000107358 -0.000346564 -0.00016049 0.000515039 0.000137466 -0.000566972 6.87847e-05 -0.000305367 
1626.8 0 0.000108606 0.0176148 -0.000447385 0.000132429 0.0467021 -0.000843378 0.000561725 0.00434286 0.00123338 0.00223397 -0.000664279 -0.000802198 -0.00048119 -0.000594473 0.00239986 0.000171231 -0.000191179 -6.15978e-05 0.000410848 -0.00109605 0.000440442 0.00132854 8.96287e-06 0.00199546 0.000108956 -0.000342039 -0.00017498 0.000501894 0.000136921 -0.000567669 8.73468e-05 -0.000293835 
1627.15 0 0.000102174 0.0167265 -0.000442283 0.00015183 0.0462466 -0.000814278 0.000585944 0.00569779 0.0011934 0.002266 -0.000661242 -0.000810728 -0.000469555 -0.000502793 0.00238568 0.000132055 -0.000190797 -7.8776e-05 0.000377428 -0.00109507 0.000430379 0.00131965 3.03263e-05 0.00197581 0.000109964 -0.000336185 -0.000188107 0.000487256 0.00013631 -0.000566433 0.000105643 -0.00028113 
1627.5 0 9.7521e-05 0.015839 -0.000437771 0.000171046 0.0457537 -0.000787046 0.00060257 0.00703174 0.00115615 0.00228726 -0.000657475 -0.000816594 -0.000458924 -0.000409966 0.00237147 9.39055e-05 -0.000188685 -9.68404e-05 0.000342024 -0.00109705 0.000418115 0.00131029 5.27354e-05 0.00195439 0.000109481 -0.000330981 -0.000198862 0.000472263 0.00013553 -0.000563236 0.00012346 -0.000268608 
1627.85 0 9.32693e-05 0.0149529 -0.000433726 0.000189954 0.0452265 -0.000763089 0.000611561 0.00834369 0.00112113 0.00230137 -0.000652613 -0.000817756 -0.00044636 -0.000317389 0.00235429 5.64469e-05 -0.000183994 -0.00011776 0.000304117 -0.00109993 0.000403481 0.00130004 7.39712e-05 0.00193263 0.000106959 -0.000327138 -0.000207313 0.000457474 0.00013515 -0.000558878 0.000140493 -0.000256519 
1628.2 0 8.80706e-05 0.0140668 -0.000428884 0.000208948 0.044668 -0.000742027 0.000615783 0.00963367 0.00108664 0.00231388 -0.000647809 -0.000814091 -0.000430793 -0.000227755 0.00233427 2.09994e-05 -0.000176102 -0.000141317 0.000261539 -0.00110128 0.000387733 0.00128965 9.1683e-05 0.00191169 0.000103306 -0.000323618 -0.000214171 0.000442625 0.000135731 -0.000555103 0.000157301 -0.000244521 
1628.55 0 8.00461e-05 0.0131792 -0.000422873 0.000227587 0.0440795 -0.000722672 0.000618279 0.0109007 0.00105011 0.0023273 -0.000644175 -0.00080748 -0.000414809 -0.000140735 0.00231356 -1.32646e-05 -0.000164427 -0.000165693 0.000213836 -0.0010999 0.000372817 0.0012802 0.000105755 0.0018914 0.000101519 -0.000318936 -0.000219303 0.000426828 0.000137423 -0.000553146 0.000174722 -0.000231659 
1628.9 0 6.9352e-05 0.0122903 -0.000415631 0.000247019 0.0434633 -0.000702924 0.000620735 0.0121446 0.0010093 0.00234128 -0.000641846 -0.000798326 -0.000398442 -5.33952e-05 0.00229267 -4.80903e-05 -0.000150041 -0.00018895 0.000161836 -0.00109467 0.000359778 0.00127021 0.00011846 0.00186988 0.000102317 -0.000312069 -0.000223713 0.000408458 0.000139162 -0.000551828 0.000192305 -0.000218203 
1629.25 0 5.73238e-05 0.0114024 -0.000406533 0.000268413 0.0428187 -0.000680365 0.00062484 0.013367 0.000963777 0.00235558 -0.000639107 -0.000785821 -0.000380981 3.38731e-05 0.00227042 -8.14641e-05 -0.000135874 -0.000210635 0.000106665 -0.00108486 0.000348442 0.00125962 0.000131795 0.0018463 0.000104237 -0.00030379 -0.000228764 0.000387645 0.00013966 -0.000549616 0.000209805 -0.000204319 
1629.6 0 4.49749e-05 0.0105172 -0.000396677 0.000290825 0.0421399 -0.000655243 0.000631884 0.0145652 0.000914467 0.00236974 -0.000635271 -0.000770133 -0.000364931 0.000119461 0.00224674 -0.000111741 -0.000123377 -0.000230916 5.1146e-05 -0.00107103 0.000338721 0.00125035 0.000146218 0.00182158 0.000106139 -0.000295998 -0.000235462 0.000366042 0.000139257 -0.000546378 0.000227951 -0.000189203 
1629.95 0 3.32517e-05 0.00963514 -0.000388055 0.000313332 0.0414257 -0.000629099 0.000640468 0.0157352 0.000861787 0.00238325 -0.000630335 -0.000751765 -0.000352167 0.000202974 0.00222199 -0.000140168 -0.000111865 -0.000248623 -2.17912e-06 -0.00105221 0.000330358 0.00124189 0.000161141 0.00179594 0.000107739 -0.000289251 -0.000244136 0.000344745 0.000138902 -0.000542127 0.000245709 -0.000173674 
1630.3 0 2.22841e-05 0.00875683 -0.000380988 0.000335382 0.0406808 -0.000602715 0.000649153 0.0168756 0.000806345 0.00239545 -0.000624509 -0.000730671 -0.000341495 0.000284138 0.00219547 -0.000167544 -0.000101593 -0.00026254 -5.20857e-05 -0.00102801 0.000322626 0.0012317 0.000175635 0.0017697 0.000109785 -0.000282923 -0.000254102 0.00032395 0.000138636 -0.000536944 0.000261596 -0.00015974 
1630.65 0 1.07024e-05 0.00788134 -0.00037457 0.000357065 0.0399112 -0.000575797 0.000658199 0.0179866 0.000749486 0.00240439 -0.000618548 -0.000707119 -0.000330236 0.000362978 0.0021663 -0.00019359 -9.38408e-05 -0.000273865 -9.79412e-05 -0.00100095 0.000315237 0.00121775 0.000190042 0.00174271 0.000113123 -0.000277395 -0.000265093 0.000303295 0.000138419 -0.00053138 0.000275835 -0.000148955 
1631 0 -2.41091e-06 0.0070071 -0.000367463 0.00037901 0.0391207 -0.000548048 0.000667754 0.0190699 0.000691961 0.00240929 -0.000613667 -0.000682288 -0.000318369 0.000439615 0.00213332 -0.000217076 -9.0449e-05 -0.000283421 -0.000140005 -0.000973881 0.000308074 0.00120069 0.000205157 0.00171443 0.000118247 -0.000273325 -0.000276905 0.000282843 0.000138875 -0.000525828 0.000288623 -0.000141409 
1631.35 0 -1.54652e-05 0.00613358 -0.000360444 0.000401098 0.03831 -0.000518829 0.000677394 0.0201277 0.000635459 0.00241125 -0.000611343 -0.000658632 -0.000308334 0.00051527 0.00209721 -0.000236635 -9.22667e-05 -0.000289433 -0.000177267 -0.000948653 0.000301091 0.00118294 0.000221234 0.00168563 0.000124551 -0.000270686 -0.000288156 0.000262829 0.00014009 -0.000520629 0.00030032 -0.000135283 
1631.7 0 -2.78722e-05 0.00526234 -0.000354628 0.000422775 0.0374765 -0.00048762 0.000686482 0.0211597 0.000583094 0.00241119 -0.000611431 -0.000636551 -0.000300617 0.000591661 0.00206121 -0.000254314 -9.82585e-05 -0.000289829 -0.000209296 -0.000927606 0.000294527 0.00116552 0.000238375 0.00165663 0.000130885 -0.000268882 -0.000297075 0.000243083 0.000140923 -0.000515463 0.000313004 -0.000129791 
1632.05 0 -4.18463e-05 0.00439498 -0.000349282 0.000443597 0.0366155 -0.000456597 0.000695612 0.0221628 0.000536132 0.00240853 -0.00061195 -0.000614198 -0.000294834 0.000667928 0.00202847 -0.00027336 -0.000106211 -0.000283256 -0.000239221 -0.000911711 0.00028937 0.00114802 0.000257536 0.00162718 0.000137657 -0.000266182 -0.000303642 0.000223467 0.000140184 -0.000509058 0.000327491 -0.000124733 
1632.4 0 -5.8379e-05 0.00353205 -0.000343424 0.000462699 0.0357256 -0.000429069 0.00070709 0.0231327 0.000491321 0.00240075 -0.00061264 -0.000590409 -0.000290154 0.000741926 0.00200091 -0.000292905 -0.000112775 -0.000270369 -0.000269633 -0.00089863 0.000286499 0.00113103 0.000278593 0.00159589 0.00014512 -0.000261436 -0.000308023 0.000203409 0.000138328 -0.000500889 0.000342433 -0.000118974 
1632.75 0 -7.59664e-05 0.00267516 -0.000336727 0.000479397 0.0348097 -0.000404142 0.000721662 0.024066 0.00044542 0.00238732 -0.000615129 -0.000565288 -0.000284256 0.000812455 0.00197858 -0.000310639 -0.000115626 -0.000252098 -0.000298982 -0.0008865 0.000285375 0.00111486 0.000299099 0.00156154 0.000152122 -0.000254833 -0.000309082 0.000181847 0.000137476 -0.000491368 0.000356365 -0.000111766 
1633.1 0 -9.37529e-05 0.00182656 -0.000328724 0.00049337 0.0338706 -0.000378137 0.000737585 0.0249649 0.000398557 0.00237077 -0.00061967 -0.000540108 -0.000274931 0.000881235 0.00196033 -0.000325964 -0.000115413 -0.000228282 -0.000326013 -0.000876035 0.000284045 0.00109877 0.000316794 0.00152616 0.000158167 -0.000247027 -0.000307508 0.000158492 0.000138104 -0.000482107 0.000368323 -0.000103486 
1633.45 0 -0.000111803 0.000986537 -0.000319014 0.000506145 0.0329105 -0.000349039 0.000752624 0.0258338 0.000354881 0.00235468 -0.00062533 -0.000515607 -0.000261991 0.000952189 0.00194204 -0.000339569 -0.000113646 -0.000200362 -0.000351777 -0.000868073 0.000281624 0.00108264 0.000331279 0.00149192 0.000163552 -0.000238949 -0.000305213 0.000134548 0.000138578 -0.000474304 0.00037849 -9.48643e-05 
1633.8 0 -0.00012952 0.000154221 -0.000307507 0.000519346 0.0319315 -0.00031705 0.000765024 0.0266744 0.000317531 0.00234065 -0.000631876 -0.000491371 -0.000244409 0.00102448 0.00191765 -0.00035218 -0.00011133 -0.000170714 -0.000377197 -0.000863306 0.00027829 0.00106773 0.000344362 0.00146007 0.000169044 -0.00023188 -0.000302849 0.000111275 0.00013778 -0.000468007 0.000387069 -8.63163e-05 
1634.15 0 -0.000146411 -0.00067007 -0.00029368 0.000532568 0.0309346 -0.000285575 0.000775146 0.0274848 0.000284762 0.00232553 -0.000639388 -0.000466669 -0.000219609 0.00109419 0.00188482 -0.000362425 -0.000108085 -0.000139929 -0.000402776 -0.000861306 0.000274141 0.00105518 0.000356835 0.0014308 0.000174968 -0.000225951 -0.000300449 8.84377e-05 0.000135482 -0.000463243 0.00039408 -7.85166e-05 
1634.5 0 -0.000162051 -0.00148527 -0.000277602 0.000544709 0.0299211 -0.000257753 0.000786553 0.0282635 0.000254059 0.002306 -0.000646515 -0.000440979 -0.000189905 0.00115941 0.001844 -0.000370027 -0.000103074 -0.000107778 -0.000427883 -0.000861714 0.000269904 0.00104381 0.000367733 0.00140336 0.000180946 -0.000220621 -0.000297933 6.60279e-05 0.000132403 -0.000458536 0.00040075 -7.31034e-05 
1634.85 0 -0.000177109 -0.00228956 -0.000260867 0.000555976 0.0288927 -0.000231654 0.000802028 0.029012 0.000225728 0.00228105 -0.000651663 -0.000414469 -0.000159434 0.0012218 0.0017956 -0.000376899 -9.67168e-05 -7.3572e-05 -0.000450559 -0.000863643 0.00026649 0.00103198 0.000375858 0.00137723 0.000187265 -0.000216061 -0.000294854 4.43332e-05 0.000130402 -0.000452328 0.000407633 -7.13024e-05 
1635.2 0 -0.000194281 -0.00308139 -0.000244182 0.000567949 0.0278494 -0.000205511 0.000822124 0.0297314 0.000202214 0.00225132 -0.000653901 -0.000388337 -0.000128559 0.00128296 0.0017415 -0.000383522 -9.03786e-05 -3.63321e-05 -0.000469767 -0.0008642 0.000263576 0.00102002 0.000381098 0.00135042 0.000194207 -0.000212341 -0.000290178 2.3081e-05 0.000129702 -0.00044485 0.000413865 -7.2834e-05 
1635.55 0 -0.00021498 -0.00386008 -0.000227331 0.000581219 0.0267907 -0.000181404 0.000846589 0.0304202 0.00018365 0.00221863 -0.000653292 -0.0003655 -9.7056e-05 0.00134258 0.0016839 -0.000388208 -8.44049e-05 1.48336e-06 -0.000485615 -0.000859578 0.000260278 0.00100849 0.00038438 0.00132119 0.000201344 -0.000209217 -0.000284105 2.29909e-06 0.000129368 -0.000436877 0.00041836 -7.66769e-05 
1635.9 0 -0.000237187 -0.00462553 -0.000210232 0.000595271 0.0257165 -0.000160308 0.000873319 0.031076 0.000166998 0.0021834 -0.00065303 -0.000347586 -6.64844e-05 0.00140037 0.0016231 -0.00038954 -7.84517e-05 3.59817e-05 -0.000497495 -0.000847775 0.000255831 0.000996404 0.000385646 0.00128977 0.000207575 -0.000207827 -0.000277783 -1.69171e-05 0.000129676 -0.000428901 0.000420659 -8.13076e-05 
1636.25 0 -0.000259077 -0.00537842 -0.000193044 0.000609433 0.0246286 -0.000139147 0.00089936 0.0316972 0.000149751 0.00214544 -0.000655435 -0.000333236 -3.92241e-05 0.00145724 0.00155974 -0.00038749 -7.24006e-05 6.66658e-05 -0.000504767 -0.000830273 0.000250652 0.000982577 0.000384298 0.00125757 0.000212005 -0.000209017 -0.000271722 -3.40382e-05 0.000130843 -0.000421025 0.000420573 -8.54356e-05 
1636.6 0 -0.000280335 -0.00611825 -0.000175819 0.000623009 0.0235311 -0.000114507 0.00092331 0.0322819 0.000130957 0.0021053 -0.000657656 -0.000321707 -1.66524e-05 0.00151505 0.00149565 -0.000382479 -6.65571e-05 9.521e-05 -0.00050784 -0.00080943 0.000245486 0.000967829 0.000381536 0.00122533 0.000214936 -0.000212002 -0.000266235 -4.9853e-05 0.000132158 -0.000412553 0.000418947 -8.90314e-05 
1636.95 0 -0.000300666 -0.00684313 -0.000157335 0.000635216 0.0224276 -8.52494e-05 0.000944469 0.0328289 0.00011107 0.00206376 -0.000656673 -0.000313082 1.73532e-06 0.00157538 0.00143296 -0.000376553 -6.25297e-05 0.000122137 -0.000506521 -0.000785561 0.000241185 0.000954203 0.000379289 0.0011918 0.000217029 -0.000215197 -0.000261718 -6.55168e-05 0.000133853 -0.000403043 0.000416835 -9.10867e-05 
1637.3 0 -0.000320791 -0.00755202 -0.000136567 0.000646159 0.0213191 -5.39696e-05 0.000962665 0.0333396 9.13919e-05 0.00202158 -0.000654228 -0.000307091 1.85053e-05 0.00163871 0.00137211 -0.00037098 -6.1684e-05 0.000146101 -0.000500014 -0.00075698 0.000238063 0.000942225 0.000378085 0.00115587 0.000218302 -0.000217624 -0.000257788 -8.21482e-05 0.000136745 -0.000393643 0.000413619 -9.15113e-05 
1637.65 0 -0.000340386 -0.00824471 -0.000114012 0.00065738 0.0202044 -2.32731e-05 0.000980733 0.0338153 7.36288e-05 0.00197863 -0.000654355 -0.000302231 3.6992e-05 0.00170289 0.00131081 -0.000364855 -6.14919e-05 0.000165174 -0.000489634 -0.000722385 0.000235593 0.000931177 0.000376705 0.00111802 0.000219094 -0.000220276 -0.000253015 -9.96377e-05 0.000139844 -0.000385002 0.000409655 -9.20482e-05 
1638 0 -0.000358564 -0.00892148 -9.06008e-05 0.000669261 0.0190821 8.71308e-06 0.00099945 0.0342545 5.90124e-05 0.00193286 -0.000657592 -0.000296138 5.89236e-05 0.00176203 0.00124731 -0.000358229 -5.93722e-05 0.000180175 -0.000478322 -0.000682838 0.000233176 0.00092034 0.000375027 0.00107976 0.000219618 -0.000223977 -0.000246351 -0.00011624 0.00014213 -0.000375707 0.000405976 -9.39081e-05 
1638.35 0 -0.000376224 -0.0095837 -6.66675e-05 0.0006793 0.017954 4.20092e-05 0.00101575 0.0346579 4.64343e-05 0.00188321 -0.000662268 -0.000287045 8.3601e-05 0.00181262 0.00118225 -0.000352291 -5.51141e-05 0.00019434 -0.000469358 -0.000639916 0.000229183 0.000909528 0.000373936 0.00104157 0.000220361 -0.000228349 -0.000238527 -0.000131481 0.000144795 -0.000365819 0.000403091 -9.65061e-05 
1638.7 0 -0.00039333 -0.0102325 -4.1868e-05 0.000687086 0.0168214 7.43024e-05 0.00102725 0.0350312 3.23532e-05 0.00183247 -0.00066933 -0.000274275 0.000109394 0.00185733 0.00111703 -0.000347172 -4.80575e-05 0.000210457 -0.000465515 -0.000594929 0.00022294 0.000900576 0.000373537 0.00100341 0.000222827 -0.000232471 -0.000230637 -0.000145885 0.000148517 -0.000357199 0.000400789 -9.89794e-05 
1639.05 0 -0.000409568 -0.0108668 -1.72802e-05 0.000694538 0.015685 0.000106816 0.0010339 0.0353777 1.31121e-05 0.00178374 -0.000680594 -0.000258163 0.000135449 0.00189922 0.00105169 -0.000342233 -3.67051e-05 0.000228066 -0.000466807 -0.000549154 0.000215648 0.000895397 0.000373191 0.000966466 0.000227999 -0.000236452 -0.000223289 -0.000160237 0.000151351 -0.000350476 0.000398683 -0.000101486 
1639.4 0 -0.000425594 -0.0114836 6.05773e-06 0.000701758 0.0145464 0.000142342 0.00103809 0.0356967 -1.2204e-05 0.00173889 -0.000694646 -0.000240211 0.000162036 0.00193993 0.000985468 -0.000337523 -2.16354e-05 0.000245334 -0.000472707 -0.00050264 0.000208323 0.000893142 0.000373255 0.000931373 0.000234238 -0.000240288 -0.000216209 -0.000176164 0.000151987 -0.000345533 0.000396617 -0.000105019 
1639.75 0 -0.00044108 -0.0120812 2.84008e-05 0.00070809 0.013407 0.000180234 0.0010429 0.0359877 -4.30146e-05 0.00169927 -0.000707025 -0.000222117 0.000188353 0.00197992 0.000918428 -0.000332564 -4.44485e-06 0.000261082 -0.000483207 -0.000455676 0.000201627 0.000891375 0.000375073 0.000897617 0.000240886 -0.000244117 -0.00020915 -0.000194064 0.000150961 -0.00034383 0.000394104 -0.000109439 
1640.1 0 -0.000454069 -0.0126593 5.01234e-05 0.000713341 0.0122682 0.000217161 0.00104877 0.0362516 -7.836e-05 0.00166437 -0.000715814 -0.000203845 0.000212334 0.00201798 0.000852839 -0.000325391 1.71288e-05 0.000274846 -0.00049712 -0.0004086 0.000195581 0.000888245 0.000378327 0.000864891 0.000250277 -0.000247822 -0.000203179 -0.000212146 0.00014993 -0.000345535 0.000390152 -0.00011374 
1640.45 0 -0.000464007 -0.0132172 7.14077e-05 0.000717871 0.011131 0.000250528 0.00105346 0.0364868 -0.00011523 0.00163214 -0.000722987 -0.000183302 0.00023146 0.00205346 0.000788734 -0.000314375 4.63541e-05 0.000286676 -0.000510908 -0.00036103 0.00018952 0.000883525 0.000382077 0.000833385 0.00026304 -0.000251201 -0.000199414 -0.000229426 0.000149423 -0.000348489 0.000384468 -0.000118254 
1640.8 0 -0.000472752 -0.0137551 9.13602e-05 0.000721919 0.00999732 0.00027963 0.00105604 0.0366894 -0.000150627 0.00160182 -0.00072948 -0.00015929 0.000243823 0.00208853 0.000721997 -0.000300562 8.15569e-05 0.000296891 -0.000521405 -0.000313742 0.000183402 0.000877174 0.000386364 0.000802913 0.000276596 -0.00025507 -0.00019848 -0.000247492 0.000149673 -0.000351047 0.000377575 -0.00012253 
1641.15 0 -0.000481792 -0.0142736 0.000108955 0.000724992 0.0088709 0.000306004 0.00105797 0.0368577 -0.000182329 0.00157493 -0.000733102 -0.00013532 0.000248761 0.00212565 0.000649706 -0.00028604 0.000116899 0.000306736 -0.000528318 -0.000267914 0.000178004 0.000868885 0.000391626 0.000772659 0.000288069 -0.000259613 -0.000199141 -0.000266301 0.000151144 -0.000353234 0.000369506 -0.000125202 
1641.5 0 -0.000490897 -0.0147735 0.000124004 0.000726823 0.00775396 0.000332108 0.00105986 0.0369931 -0.000208297 0.00155123 -0.000732377 -0.00011508 0.000244681 0.00216349 0.000572767 -0.000272073 0.000149604 0.000316011 -0.000533567 -0.000225164 0.000173676 0.000859863 0.00039765 0.000741839 0.000296873 -0.000265184 -0.000199604 -0.000284453 0.000152053 -0.000356162 0.00036017 -0.000126003 
1641.85 0 -0.000498973 -0.0152555 0.000136756 0.000727624 0.00664492 0.000360074 0.00106128 0.0370979 -0.000227894 0.0015286 -0.000728531 -9.91857e-05 0.000230402 0.00219884 0.000493622 -0.000260202 0.000181738 0.000323311 -0.000539759 -0.000184759 0.000170902 0.000850984 0.000402794 0.00070855 0.000303777 -0.000271692 -0.000199593 -0.000301645 0.000151311 -0.000359373 0.000349894 -0.000126198 
1642.2 0 -0.000505391 -0.01572 0.0001491 0.000727645 0.00554277 0.000392648 0.00106169 0.0371728 -0.000240551 0.0015063 -0.000724188 -8.84085e-05 0.000208696 0.00223071 0.000414669 -0.000250971 0.000215143 0.000330612 -0.000547656 -0.000143916 0.000169487 0.000843111 0.000405376 0.000671974 0.000310434 -0.000278905 -0.000197947 -0.000318009 0.000150178 -0.00036218 0.000338967 -0.000127003 
1642.55 0 -0.000510788 -0.0161658 0.000163132 0.000727802 0.00444767 0.000430904 0.00106143 0.037217 -0.00024615 0.00148396 -0.000722912 -8.19263e-05 0.000183703 0.00225978 0.000335456 -0.000243008 0.00025029 0.000339628 -0.000557436 -0.000102655 0.000167899 0.000835996 0.000405962 0.000633838 0.000317484 -0.000286467 -0.000193955 -0.000333819 0.00014868 -0.000365545 0.00032806 -0.000128877 
1642.9 0 -0.000514925 -0.0165912 0.000178291 0.000728864 0.00335785 0.000472875 0.0010602 0.0372302 -0.000247586 0.00146052 -0.00072658 -7.62356e-05 0.000157443 0.00228531 0.000253269 -0.00023614 0.000284807 0.00034825 -0.000568781 -6.38015e-05 0.000166057 0.00082702 0.000405764 0.000595682 0.000323184 -0.000293261 -0.000189018 -0.000348872 0.000145765 -0.00036914 0.000318342 -0.000130878 
1643.25 0 -0.000516456 -0.0169956 0.000193174 0.000729683 0.00227057 0.000516291 0.00105576 0.0372133 -0.000247446 0.00143426 -0.000733515 -6.81429e-05 0.000130868 0.00230517 0.000168235 -0.000230943 0.000312637 0.000354666 -0.000579365 -2.88087e-05 0.000164078 0.000814961 0.000405166 0.000557924 0.00032578 -0.000297986 -0.000184433 -0.000363021 0.000141449 -0.000371607 0.00030967 -0.000131636 
1643.6 0 -0.000515045 -0.0173791 0.000207785 0.000728526 0.00118472 0.000558894 0.00104768 0.0371653 -0.000245894 0.00140532 -0.000740103 -5.71419e-05 0.000102815 0.00231931 8.39098e-05 -0.000226771 0.000330545 0.000358726 -0.000587866 2.68938e-06 0.00016202 0.000800895 0.000404937 0.000520556 0.000325749 -0.000299975 -0.000180171 -0.000376415 0.000136686 -0.000373337 0.000301372 -0.000130368 
1643.95 0 -0.000511492 -0.0177421 0.000221226 0.000725789 0.000103447 0.000598004 0.00103802 0.0370848 -0.000242429 0.00137622 -0.000744829 -4.40073e-05 7.23795e-05 0.00232994 2.60958e-06 -0.000223115 0.000341969 0.000359813 -0.000594451 3.13007e-05 0.000160446 0.000785554 0.000405201 0.00048357 0.000325904 -0.000299507 -0.000175504 -0.000389869 0.000132538 -0.0003758 0.000293541 -0.000127292 
1644.3 0 -0.000506087 -0.0180851 0.000231973 0.000722854 -0.00096814 0.000633524 0.00102836 0.0369735 -0.00023756 0.00134744 -0.000747948 -2.83328e-05 4.14527e-05 0.00233724 -7.6203e-05 -0.000219034 0.000351012 0.000356497 -0.000598696 5.76486e-05 0.00015874 0.000769507 0.000405283 0.000447491 0.00032717 -0.000296645 -0.000170209 -0.000404511 0.000128759 -0.00037913 0.000285705 -0.000123286 
1644.65 0 -0.00049943 -0.0184086 0.000240179 0.000719535 -0.0020285 0.000667149 0.00101816 0.0368331 -0.000233589 0.00131609 -0.000748095 -7.56529e-06 1.12685e-05 0.00233987 -0.000153406 -0.000212348 0.000357197 0.000349115 -0.000601237 8.15295e-05 0.00015577 0.000754008 0.000404411 0.000412394 0.000328369 -0.000290065 -0.000165158 -0.000420212 0.000123966 -0.000382967 0.000276761 -0.000118933 
1645 0 -0.000492361 -0.018714 0.000246593 0.000715106 -0.00307778 0.000699987 0.00100572 0.0366634 -0.000232321 0.00128035 -0.000745356 1.93543e-05 -1.96631e-05 0.00233916 -0.000228419 -0.000202949 0.000359291 0.000341665 -0.00060263 0.000103072 0.000151025 0.000739103 0.000402056 0.000377823 0.000329019 -0.000278797 -0.000160631 -0.000435064 0.000117399 -0.000386379 0.000266578 -0.000113504 
1645.35 0 -0.00048466 -0.0190025 0.00025114 0.000709716 -0.00411384 0.000732231 0.000990112 0.0364647 -0.000234423 0.00124143 -0.000741507 5.08528e-05 -5.27654e-05 0.00233929 -0.000299944 -0.000193152 0.000357071 0.00033723 -0.000601533 0.000124235 0.000144374 0.000724956 0.000398054 0.000343591 0.000328462 -0.000265218 -0.000156715 -0.000448055 0.000108584 -0.000387424 0.000255932 -0.00010598 
1645.7 0 -0.000475803 -0.019273 0.000254287 0.000703712 -0.00513504 0.000762893 0.000972186 0.0362358 -0.000238996 0.00120341 -0.000737975 8.61052e-05 -8.7492e-05 0.00234268 -0.000367161 -0.000185895 0.000350634 0.000334529 -0.000597482 0.000146495 0.000136441 0.000712307 0.000392415 0.000309618 0.000326317 -0.000252965 -0.000153383 -0.000460516 9.83496e-05 -0.000386127 0.000245553 -9.74139e-05 
1646.05 0 -0.00046565 -0.019525 0.000257517 0.000696078 -0.00614128 0.000790866 0.000951517 0.0359773 -0.000244321 0.001168 -0.000736212 0.000125085 -0.000122488 0.00234599 -0.000429571 -0.000184708 0.000339905 0.000331094 -0.000591168 0.000168038 0.000128092 0.000699894 0.000385979 0.000276774 0.000322902 -0.000242486 -0.000150296 -0.00047306 8.77736e-05 -0.000383955 0.000235229 -8.93568e-05 
1646.4 0 -0.000454778 -0.019759 0.000262179 0.000684809 -0.00713337 0.000816127 0.000925779 0.0356938 -0.000251568 0.00113347 -0.000736832 0.000168115 -0.000155248 0.00234476 -0.000487001 -0.000192489 0.000325824 0.000324572 -0.000583705 0.000187161 0.000118777 0.00068675 0.000378928 0.000244572 0.000319117 -0.00023113 -0.000148221 -0.00048549 7.63344e-05 -0.000381498 0.000224738 -8.19887e-05 
1646.75 0 -0.000443513 -0.0199753 0.000269272 0.000669197 -0.00811363 0.000839434 0.000894677 0.0353899 -0.000262826 0.00110148 -0.00074012 0.000214682 -0.000182729 0.00233816 -0.000540055 -0.00020878 0.000309799 0.000313038 -0.000575403 0.00020656 0.000108658 0.000673267 0.000370672 0.000211517 0.000315743 -0.000217621 -0.000147917 -0.000497557 6.37606e-05 -0.000378941 0.000214802 -7.49244e-05 
1647.1 0 -0.000431278 -0.0201738 0.000278667 0.00065083 -0.00908534 0.00086171 0.000858308 0.0350653 -0.000277841 0.00107521 -0.000744649 0.000262728 -0.000203824 0.00232843 -0.000590426 -0.000231083 0.00029089 0.000296747 -0.000563164 0.000230202 9.95058e-05 0.000660289 0.000361812 0.000178242 0.000313011 -0.000203384 -0.000148222 -0.000507856 5.10983e-05 -0.000376212 0.000206569 -6.77672e-05 
1647.45 0 -0.000417845 -0.0203539 0.000289534 0.000632354 -0.0100485 0.000883427 0.000817665 0.0347172 -0.000294309 0.00105327 -0.000747347 0.00031011 -0.000219447 0.00231659 -0.000640961 -0.00025705 0.000266292 0.000277515 -0.000544503 0.000258225 9.10095e-05 0.000647353 0.000353977 0.000146274 0.000311299 -0.000190034 -0.000147848 -0.000515403 3.91336e-05 -0.000372361 0.000200417 -5.99731e-05 
1647.8 0 -0.00040464 -0.0205146 0.000300983 0.000615427 -0.0109986 0.000902715 0.000776254 0.0343457 -0.00030996 0.00103303 -0.000746904 0.000356479 -0.000230713 0.00230263 -0.000694857 -0.000283117 0.000235467 0.000255625 -0.000520753 0.000288387 8.22653e-05 0.000632841 0.000348154 0.000115257 0.000310306 -0.000178145 -0.000147678 -0.000520156 2.80271e-05 -0.000366892 0.00019675 -5.19244e-05 
1648.15 0 -0.00039308 -0.0206553 0.000313165 0.000600183 -0.0119335 0.000918775 0.000735949 0.0339524 -0.000323543 0.00101468 -0.000743178 0.000401501 -0.00023893 0.00228669 -0.000754598 -0.000305643 0.000199788 0.00023063 -0.000493634 0.000319697 7.40145e-05 0.000616663 0.000343905 8.3621e-05 0.000308387 -0.00016815 -0.000148927 -0.000522142 1.69377e-05 -0.000358806 0.000195457 -4.48354e-05 
1648.5 0 -0.000383725 -0.0207784 0.000326146 0.000584826 -0.0128526 0.000933391 0.000696541 0.0335372 -0.000334497 0.000998355 -0.000736764 0.000443856 -0.000247169 0.0022689 -0.00081837 -0.000322662 0.000159607 0.000202056 -0.000463091 0.000352833 6.64946e-05 0.000600177 0.000339883 5.03383e-05 0.000305374 -0.00016134 -0.000150936 -0.000521345 4.00499e-06 -0.00034687 0.000195207 -3.91655e-05 
1648.85 0 -0.000376888 -0.0208844 0.000338175 0.000568575 -0.0137534 0.000948125 0.000659586 0.033102 -0.000342662 0.00098324 -0.000729012 0.000483362 -0.000256094 0.00225038 -0.000883034 -0.000334219 0.000116206 0.000169228 -0.000428641 0.000387378 5.93273e-05 0.000584863 0.000335634 1.58995e-05 0.000302288 -0.000157276 -0.000153069 -0.000518669 -1.0703e-05 -0.000331964 0.000195888 -3.53719e-05 
1649.2 0 -0.00037223 -0.0209718 0.000348365 0.000552283 -0.0146366 0.000962986 0.00062709 0.032649 -0.000347969 0.000969063 -0.000721207 0.000522159 -0.000262334 0.00223183 -0.000948752 -0.000343048 7.27424e-05 0.000133818 -0.000391149 0.000422738 5.26151e-05 0.000571082 0.000331731 -1.89489e-05 0.00029968 -0.000153907 -0.000155746 -0.000514817 -2.65823e-05 -0.000315903 0.000197298 -3.32299e-05 
1649.55 0 -0.000369602 -0.0210403 0.000357454 0.000536422 -0.0155035 0.000976143 0.000599052 0.0321778 -0.000351295 0.000955564 -0.000713215 0.00056242 -0.000264053 0.00221241 -0.00101438 -0.000350962 3.2525e-05 9.90885e-05 -0.000353262 0.00046067 4.61843e-05 0.000557688 0.000328433 -5.47649e-05 0.000298469 -0.000150158 -0.000158681 -0.000510049 -4.38501e-05 -0.000299442 0.000198274 -3.09877e-05 
1649.9 0 -0.000370304 -0.0210905 0.00036572 0.000520881 -0.0163525 0.000984861 0.000575112 0.0316862 -0.000353795 0.000942911 -0.000703984 0.000603636 -0.000263464 0.00218987 -0.00107637 -0.000358754 -4.39726e-06 6.81348e-05 -0.000316901 0.000502731 3.90041e-05 0.000543221 0.000324739 -9.16717e-05 0.000299779 -0.000146071 -0.000161951 -0.000504218 -6.1537e-05 -0.000282514 0.000198527 -2.71611e-05 
1650.25 0 -0.000374434 -0.0211237 0.000373419 0.000504425 -0.0171804 0.000988015 0.00055572 0.0311745 -0.000354921 0.00093102 -0.00069414 0.000643579 -0.000264548 0.00216271 -0.00113259 -0.000366856 -4.11977e-05 4.24935e-05 -0.000281161 0.000548186 3.03764e-05 0.000527262 0.000320011 -0.000129147 0.000303247 -0.000141656 -0.000166856 -0.000497431 -7.8267e-05 -0.000265153 0.000197881 -2.12272e-05 
1650.6 0 -0.000380011 -0.0211425 0.000380261 0.000485866 -0.0179836 0.000987669 0.000540576 0.0306441 -0.00035437 0.000919495 -0.000685222 0.000681198 -0.000270583 0.00213205 -0.00118407 -0.00037428 -8.08554e-05 2.17268e-05 -0.000246003 0.000594412 2.07725e-05 0.000510569 0.000314697 -0.000167518 0.000306446 -0.000136788 -0.000174078 -0.000489901 -9.42277e-05 -0.000247531 0.000196932 -1.29036e-05 
1650.95 0 -0.000386007 -0.0211478 0.000384191 0.000465368 -0.0187606 0.000986617 0.000527719 0.0300967 -0.000352672 0.000908224 -0.00067613 0.000716863 -0.00028035 0.00209917 -0.0012342 -0.000380392 -0.00012327 5.00121e-06 -0.000212212 0.000638836 9.95027e-06 0.000494025 0.000309379 -0.000206508 0.000307178 -0.000131332 -0.000183796 -0.000481572 -0.000108995 -0.000230033 0.000196786 -3.46679e-06 
1651.3 0 -0.000391637 -0.0211382 0.000385079 0.000444423 -0.0195154 0.000986125 0.00051604 0.0295339 -0.000350745 0.000897467 -0.000664373 0.000751103 -0.000288389 0.00206347 -0.0012871 -0.000385677 -0.000166533 -8.43373e-06 -0.000178895 0.000681679 -1.86872e-06 0.000479178 0.000304296 -0.000244722 0.000305222 -0.000124937 -0.000195655 -0.00047269 -0.000121465 -0.000212596 0.00019798 4.7412e-06 
1651.65 0 -0.000395771 -0.0211128 0.000385611 0.000424315 -0.0202538 0.000986897 0.000505379 0.0289567 -0.000348769 0.000888395 -0.00064915 0.000784074 -0.000290418 0.00202396 -0.00134269 -0.00039042 -0.000209392 -2.14825e-05 -0.000145045 0.000724398 -1.3468e-05 0.000466782 0.000299236 -0.000281559 0.000302009 -0.000118022 -0.000209889 -0.000464034 -0.000131808 -0.000195085 0.000201658 1.12426e-05 
1652 0 -0.000398189 -0.0210709 0.000387744 0.000404549 -0.0209765 0.000989594 0.000496825 0.0283661 -0.00034655 0.000882104 -0.000632988 0.000814302 -0.000285294 0.00198156 -0.0013974 -0.000395081 -0.000251417 -3.67472e-05 -0.000110917 0.000768256 -2.5192e-05 0.000455299 0.000292995 -0.000317321 0.000298475 -0.000111812 -0.000227543 -0.00045744 -0.000139904 -0.000176577 0.000208199 1.63428e-05 
1652.35 0 -0.000399776 -0.021011 0.000390744 0.000384133 -0.0216807 0.000996065 0.0004924 0.0277641 -0.000345115 0.000878524 -0.000617328 0.00083936 -0.000274322 0.00193844 -0.0014489 -0.00040023 -0.000292646 -5.30694e-05 -7.78783e-05 0.000812347 -3.7533e-05 0.000442562 0.000284431 -0.000352835 0.000294361 -0.000106448 -0.000247236 -0.000453641 -0.000146134 -0.000157087 0.000215229 2.09531e-05 
1652.7 0 -0.00040194 -0.0209321 0.000392736 0.000363015 -0.0223662 0.00100712 0.000491957 0.0271502 -0.000346406 0.000877579 -0.000602379 0.000859317 -0.000260618 0.00189549 -0.00149602 -0.000404617 -0.000331002 -6.95117e-05 -4.64994e-05 0.000852315 -5.00934e-05 0.000428368 0.000273911 -0.000387695 0.000289656 -0.000102492 -0.000266387 -0.000450659 -0.000152509 -0.000138664 0.000221448 2.58853e-05 
1653.05 0 -0.000404502 -0.020835 0.000392308 0.000341377 -0.0230337 0.00101959 0.000493655 0.0265206 -0.000351431 0.00087913 -0.000588986 0.000878128 -0.00024758 0.00185304 -0.00153814 -0.000407758 -0.000363721 -8.60404e-05 -1.52831e-05 0.000882686 -6.34737e-05 0.000413507 0.000262071 -0.000420937 0.000283946 -0.000100138 -0.000284183 -0.000446625 -0.000160029 -0.00012261 0.000227153 3.10563e-05 
1653.4 0 -0.000406435 -0.0207211 0.000389035 0.000320044 -0.0236811 0.00102949 0.000496364 0.0258721 -0.000359022 0.000881926 -0.00057607 0.000897517 -0.00023674 0.0018119 -0.00157609 -0.000409952 -0.000390883 -0.000100008 1.77017e-05 0.000901108 -7.7834e-05 0.000397752 0.0002494 -0.000453765 0.000277579 -9.7125e-05 -0.000301082 -0.000441608 -0.000168224 -0.000108364 0.000230977 3.63523e-05 
1653.75 0 -0.000406678 -0.020591 0.000383651 0.000299989 -0.0243063 0.00103644 0.000499578 0.0252053 -0.00036629 0.000884041 -0.000561704 0.000912966 -0.000227449 0.00177116 -0.00161151 -0.000412018 -0.000414719 -0.000110349 5.14454e-05 0.000911382 -9.22463e-05 0.000382271 0.000237211 -0.000488365 0.00027153 -9.28127e-05 -0.000317057 -0.00043747 -0.00017716 -9.49384e-05 0.000231829 4.19038e-05 
1654.1 0 -0.000404827 -0.0204447 0.000377271 0.000281325 -0.0249081 0.0010427 0.000501205 0.024522 -0.000370042 0.000884026 -0.000544191 0.000920693 -0.000219677 0.00172917 -0.00164474 -0.000416573 -0.000434586 -0.000119739 8.27438e-05 0.000918946 -0.000105714 0.000368551 0.000226124 -0.000524196 0.000266216 -9.01696e-05 -0.000331789 -0.000434658 -0.000185638 -8.3313e-05 0.000230407 4.75733e-05 
1654.45 0 -0.000401912 -0.0202826 0.000369333 0.000263786 -0.0254845 0.00104683 0.000498671 0.0238232 -0.000369017 0.000881459 -0.000523271 0.000920954 -0.000213663 0.00168434 -0.00167447 -0.000425086 -0.000447919 -0.00012974 0.000110005 0.000925644 -0.000118161 0.000356724 0.000217015 -0.000559621 0.000262636 -9.01748e-05 -0.000346192 -0.000430983 -0.000191557 -7.38406e-05 0.00022802 5.32602e-05 
1654.8 0 -0.000398625 -0.0201054 0.000359228 0.000246996 -0.0260323 0.00104559 0.000492493 0.0231099 -0.000365598 0.000876518 -0.000500513 0.000913975 -0.000208556 0.00163563 -0.0016998 -0.00043526 -0.000455201 -0.000140162 0.000134458 0.000930665 -0.000129586 0.000345609 0.000210465 -0.000594372 0.000260913 -9.15519e-05 -0.000359665 -0.000424724 -0.000195114 -6.43852e-05 0.000226204 5.7908e-05 
1655.15 0 -0.000395451 -0.0199131 0.000347906 0.000230747 -0.0265497 0.0010405 0.000484102 0.022385 -0.000361048 0.000867743 -0.000475274 0.000900914 -0.000203536 0.00158391 -0.00172181 -0.000445042 -0.000458727 -0.000150595 0.000156682 0.000931718 -0.000139301 0.000333375 0.000205643 -0.000628702 0.000258757 -9.36224e-05 -0.000370192 -0.000417229 -0.000198061 -5.27166e-05 0.000226021 6.08103e-05 
1655.5 0 -0.000393109 -0.019707 0.000337296 0.000215303 -0.0270378 0.00103538 0.000474445 0.0216504 -0.000352988 0.000854823 -0.00044367 0.000884305 -0.000198642 0.00153247 -0.00174084 -0.000454716 -0.00045955 -0.000160494 0.000175058 0.000929791 -0.000147777 0.00031866 0.000202657 -0.000662928 0.000254561 -9.50203e-05 -0.00037713 -0.00041 -0.000201731 -3.82997e-05 0.00022578 6.35484e-05 
1655.85 0 -0.000391427 -0.0194892 0.000328281 0.000200804 -0.0274982 0.00103279 0.000465291 0.020905 -0.000340346 0.000840509 -0.000403003 0.000866369 -0.000192965 0.00148446 -0.00175569 -0.000464632 -0.000458313 -0.000169357 0.000187773 0.000928147 -0.000156209 0.00030179 0.000202339 -0.000696545 0.00024898 -9.43399e-05 -0.000381319 -0.000403017 -0.000205656 -2.23664e-05 0.000223838 6.82025e-05 
1656.2 0 -0.00038992 -0.0192602 0.000319914 0.000186926 -0.027933 0.00103296 0.000456402 0.0201469 -0.000323548 0.000826775 -0.000354738 0.000847836 -0.000184097 0.00144092 -0.00176734 -0.000475137 -0.000456505 -0.00017771 0.0001952 0.000928386 -0.000164731 0.000283557 0.000203515 -0.000728848 0.000242528 -9.23613e-05 -0.000383778 -0.000394972 -0.000209003 -6.28176e-06 0.000221763 7.46858e-05 
1656.55 0 -0.000387882 -0.0190192 0.000309794 0.000173538 -0.0283444 0.0010337 0.000446731 0.0193769 -0.000301459 0.000812363 -0.000301185 0.000828766 -0.00017208 0.00139985 -0.00177949 -0.000486448 -0.000457448 -0.000186732 0.000200769 0.000929381 -0.000173692 0.000263289 0.000204391 -0.000759659 0.000235083 -8.99665e-05 -0.00038469 -0.000385101 -0.000212261 1.00671e-05 0.000221166 8.15216e-05 
1656.9 0 -0.000384355 -0.0187657 0.000296614 0.000160462 -0.0287329 0.00103351 0.000437494 0.0185974 -0.000274287 0.000794448 -0.00024405 0.000808944 -0.00015913 0.00135888 -0.00179576 -0.000498882 -0.000463458 -0.000195735 0.000208827 0.000928121 -0.000183186 0.00024087 0.000204548 -0.000789639 0.000227056 -8.5647e-05 -0.000384995 -0.000374288 -0.000215677 2.66881e-05 0.000221666 8.65269e-05 
1657.25 0 -0.000379687 -0.0185001 0.000282034 0.000147838 -0.0290961 0.00103307 0.000429638 0.0178088 -0.000245836 0.000772103 -0.000185002 0.000788581 -0.000146011 0.00131728 -0.00181857 -0.000513115 -0.000474059 -0.000203292 0.000221309 0.000923046 -0.000192207 0.00021611 0.000205244 -0.000819642 0.000217729 -7.85411e-05 -0.000385792 -0.000364282 -0.000218278 4.33234e-05 0.000221758 8.71271e-05 
1657.6 0 -0.000375376 -0.0182224 0.000269075 0.000135689 -0.0294317 0.00103309 0.00042302 0.0170137 -0.000220393 0.000746316 -0.000125926 0.000769099 -0.000131073 0.00127534 -0.0018469 -0.000528338 -0.000487286 -0.000209187 0.000235635 0.000913903 -0.000200696 0.000189305 0.000207651 -0.000850586 0.000207499 -7.01484e-05 -0.000385643 -0.000356048 -0.000218888 6.0042e-05 0.000220667 8.36169e-05 
1657.95 0 -0.000371406 -0.0179335 0.000259259 0.000124552 -0.0297392 0.00103376 0.000417648 0.016214 -0.000199415 0.000716416 -7.0302e-05 0.000751032 -0.000113355 0.00123417 -0.00187798 -0.000543377 -0.000501577 -0.000214728 0.000247218 0.000899797 -0.000209672 0.000162487 0.000211939 -0.000882846 0.000198412 -6.24247e-05 -0.000381954 -0.000347671 -0.000218158 7.77606e-05 0.000218582 7.79755e-05 
1658.3 0 -0.000366185 -0.0176351 0.000251424 0.000115456 -0.0300188 0.00103518 0.000411956 0.0154092 -0.000181778 0.000679147 -1.93994e-05 0.000733977 -9.21036e-05 0.00119279 -0.00190992 -0.000557152 -0.00051586 -0.000220304 0.000254615 0.000881831 -0.000218839 0.000137551 0.000217493 -0.000916597 0.000191701 -5.60631e-05 -0.000374701 -0.000337214 -0.000216461 9.61233e-05 0.000215303 7.10526e-05 
1658.65 0 -0.000357383 -0.0173295 0.000244313 0.000108409 -0.0302719 0.00104029 0.000402258 0.0145997 -0.000166674 0.000634457 2.87919e-05 0.000717524 -6.55999e-05 0.00114918 -0.00194192 -0.00056758 -0.000529315 -0.000224118 0.000257771 0.000864116 -0.000226766 0.000114908 0.000223637 -0.000951297 0.000186621 -5.12583e-05 -0.000364621 -0.000324888 -0.000213892 0.000114166 0.000211136 6.23188e-05 
1659 0 -0.000344344 -0.0170191 0.000237756 0.000103211 -0.0304993 0.00105318 0.000385377 0.0137894 -0.000153651 0.000585 7.69783e-05 0.000703174 -3.33622e-05 0.00110108 -0.00197464 -0.000573922 -0.000542514 -0.000225317 0.000256057 0.000849683 -0.000233873 9.41808e-05 0.000229225 -0.000985002 0.000181836 -4.81221e-05 -0.000352296 -0.000310734 -0.000210246 0.000131666 0.000207171 5.27938e-05 
1659.35 0 -0.000328812 -0.0167041 0.000232001 9.89111e-05 -0.0307027 0.00107211 0.00036179 0.0129827 -0.00014248 0.000533757 0.000125218 0.000691341 4.08587e-06 0.00104756 -0.00200719 -0.000577321 -0.00055606 -0.000223622 0.000249921 0.000841446 -0.000241851 7.67326e-05 0.000233493 -0.00101686 0.000176493 -4.43639e-05 -0.000339515 -0.000295581 -0.000204769 0.000149273 0.000204315 4.48819e-05 
1659.7 0 -0.000312457 -0.0163832 0.000227772 9.50386e-05 -0.0308842 0.00109131 0.000334059 0.0121813 -0.00013377 0.0004839 0.000170977 0.000679746 4.42538e-05 0.000991144 -0.00203865 -0.000579251 -0.000570123 -0.000218867 0.000241182 0.000840069 -0.000250292 6.24049e-05 0.000236758 -0.00104745 0.000169991 -3.83634e-05 -0.000326552 -0.000281759 -0.000197695 0.000167058 0.000202296 3.81669e-05 
1660.05 0 -0.000296393 -0.0160539 0.000224673 9.18313e-05 -0.0310454 0.00110766 0.000303575 0.0113874 -0.000127769 0.000435934 0.000212767 0.000667022 8.38741e-05 0.000932607 -0.00206932 -0.000579401 -0.000583899 -0.000212667 0.000232673 0.000841378 -0.00025734 4.9449e-05 0.000240523 -0.0010769 0.000161666 -3.11243e-05 -0.000312988 -0.000270152 -0.000189364 0.00018372 0.00020017 3.07979e-05 
1660.4 0 -0.000282094 -0.0157146 0.00022229 8.87014e-05 -0.0311861 0.00112126 0.00027037 0.0106023 -0.000125688 0.000386754 0.000251618 0.000653396 0.000121461 0.000871391 -0.00209779 -0.000575278 -0.000596311 -0.000206229 0.000226316 0.000843387 -0.00026296 3.72198e-05 0.000245581 -0.00110515 0.000150652 -2.36157e-05 -0.000299617 -0.000260333 -0.000179824 0.000199144 0.000197722 2.22002e-05 
1660.75 0 -0.000270076 -0.015365 0.000220816 8.54766e-05 -0.0313039 0.00113298 0.000235884 0.00982425 -0.000126249 0.000333635 0.000287734 0.000640434 0.000156863 0.000808139 -0.0021226 -0.000564166 -0.000607823 -0.00019962 0.000222815 0.000848391 -0.000268617 2.57307e-05 0.000250816 -0.00113307 0.000136979 -1.55548e-05 -0.000286737 -0.000251376 -0.000170258 0.000213621 0.000195529 1.16975e-05 
1661.1 0 -0.000259563 -0.0150068 0.000219969 8.27141e-05 -0.031397 0.00114415 0.000202019 0.00905152 -0.000125004 0.000278406 0.000319251 0.000628048 0.00018924 0.000744737 -0.00214435 -0.000545365 -0.000618751 -0.000193657 0.000221675 0.000856278 -0.000274592 1.48451e-05 0.000255487 -0.00116142 0.000121777 -6.93818e-06 -0.000274033 -0.000242494 -0.000160941 0.000225527 0.000194683 -9.1405e-07 
1661.45 0 -0.00024933 -0.0146424 0.00021877 8.13617e-05 -0.0314647 0.00115533 0.000168975 0.00828571 -0.000119222 0.000224998 0.000343653 0.000614279 0.000216555 0.000683525 -0.00216349 -0.000520781 -0.000627787 -0.000190338 0.000222522 0.000863568 -0.000280374 5.17341e-06 0.000259375 -0.00118848 0.000105891 6.60829e-07 -0.000261947 -0.000233287 -0.00015138 0.000232717 0.000194666 -1.46722e-05 
1661.8 0 -0.000238247 -0.0142732 0.000216906 8.1825e-05 -0.031508 0.00116631 0.000135048 0.0075283 -0.000108735 0.000174173 0.000359846 0.000599215 0.000237769 0.000625814 -0.00218076 -0.000492283 -0.000634478 -0.00019012 0.000226472 0.000867793 -0.000286158 -1.9499e-06 0.000261387 -0.00121188 8.99739e-05 6.84199e-06 -0.00025077 -0.000224397 -0.000142288 0.000236484 0.000193247 -2.84868e-05 
1662.15 0 -0.000225593 -0.0138998 0.000215239 8.32405e-05 -0.0315273 0.00117598 9.93673e-05 0.00677885 -9.4505e-05 0.000124587 0.000370102 0.000586052 0.000252413 0.00057122 -0.00219551 -0.000461007 -0.000640542 -0.000190562 0.000232905 0.000868084 -0.000293009 -6.42217e-06 0.000260154 -0.00123238 7.41478e-05 1.30767e-05 -0.000240057 -0.000216785 -0.00013473 0.000239499 0.000188735 -4.12294e-05 
1662.5 0 -0.000211638 -0.0135218 0.000213447 8.34773e-05 -0.0315244 0.00118338 6.38076e-05 0.00603632 -7.96025e-05 7.63984e-05 0.00037777 0.000577577 0.000260545 0.000518835 -0.00220561 -0.000428243 -0.000647066 -0.000189348 0.000238537 0.000864758 -0.000300758 -9.89027e-06 0.000255582 -0.00125204 5.84095e-05 2.06355e-05 -0.000228154 -0.000210881 -0.000129148 0.000242138 0.000181509 -5.24397e-05 
1662.85 0 -0.000197684 -0.0131395 0.000211096 8.09471e-05 -0.0315017 0.00118784 3.0019e-05 0.00530003 -6.88955e-05 2.97169e-05 0.000384141 0.000572975 0.000265106 0.000469669 -0.00221147 -0.000395728 -0.000654476 -0.000187577 0.000242343 0.000859023 -0.000307295 -1.40377e-05 0.000248771 -0.00127102 4.30291e-05 2.88315e-05 -0.000213399 -0.000205654 -0.000124157 0.000244449 0.000173487 -6.25975e-05 
1663.2 0 -0.000183694 -0.0127539 0.000209284 7.71362e-05 -0.0314597 0.00118893 -2.73608e-06 0.00457055 -6.27577e-05 -1.71756e-05 0.000390741 0.000569999 0.000269686 0.000423593 -0.00221587 -0.000366805 -0.000663385 -0.000186368 0.000245244 0.000853727 -0.00031094 -1.86777e-05 0.000240459 -0.00128916 2.86747e-05 3.67331e-05 -0.000195713 -0.000201221 -0.000118507 0.000246393 0.000165788 -7.20156e-05 
1663.55 0 -0.000169212 -0.0123649 0.000208345 7.45862e-05 -0.0313989 0.00118717 -3.59888e-05 0.00384859 -5.77669e-05 -6.55658e-05 0.000399028 0.000568743 0.000273792 0.000377492 -0.00221917 -0.000342936 -0.000673022 -0.000184607 0.000246142 0.000851566 -0.000312149 -2.30911e-05 0.000232089 -0.00130663 1.68385e-05 4.34617e-05 -0.000175349 -0.000198829 -0.000114148 0.000247233 0.000156998 -8.08975e-05 
1663.9 0 -0.000154881 -0.0119724 0.000207466 7.36867e-05 -0.0313184 0.00118111 -6.96015e-05 0.00313492 -5.25482e-05 -0.000115265 0.000409309 0.000572511 0.000274759 0.000330421 -0.00222058 -0.000322327 -0.000682914 -0.000182617 0.000245434 0.000851517 -0.000311517 -2.8425e-05 0.000224591 -0.00132256 7.8734e-06 4.81156e-05 -0.000152585 -0.00019774 -0.000113123 0.000247338 0.00014651 -9.00172e-05 
1664.25 0 -0.000140771 -0.0115751 0.000206458 7.38717e-05 -0.0312182 0.00116965 -0.000102414 0.00243095 -4.6475e-05 -0.000164153 0.000421769 0.00058314 0.000273564 0.000283815 -0.00221999 -0.000302475 -0.00069304 -0.000181612 0.000246058 0.000851361 -0.00030852 -3.60528e-05 0.000217563 -0.00133592 7.05942e-07 5.01947e-05 -0.000129582 -0.000196026 -0.000114704 0.000247883 0.000135083 -9.94059e-05 
1664.6 0 -0.000126889 -0.0111722 0.000205737 7.45447e-05 -0.0310997 0.0011558 -0.000133104 0.00173573 -3.88303e-05 -0.000209402 0.000434671 0.000597339 0.000272513 0.000238273 -0.00221701 -0.000281448 -0.000701788 -0.000180388 0.000250125 0.000851642 -0.000303124 -4.54193e-05 0.0002109 -0.00134714 -4.24949e-06 5.0047e-05 -0.000108811 -0.000191787 -0.000117273 0.000249648 0.000123774 -0.000108006 
1664.95 0 -0.00011382 -0.010765 0.000204978 7.50481e-05 -0.0309619 0.0011433 -0.00015964 0.00104548 -2.94169e-05 -0.000250378 0.000445805 0.000608281 0.000273253 0.000194567 -0.0022113 -0.000259074 -0.00070808 -0.000178049 0.000257389 0.000853606 -0.000296052 -5.65066e-05 0.000203879 -0.00135677 -6.31084e-06 4.74409e-05 -9.01791e-05 -0.000184898 -0.000120424 0.000253597 0.000113219 -0.00011528 
1665.3 0 -0.000102338 -0.0103554 0.000204788 7.54595e-05 -0.0308005 0.00113296 -0.000182207 0.000358446 -1.76901e-05 -0.00028747 0.000455823 0.000612254 0.000276253 0.000153784 -0.00220366 -0.000235405 -0.00071358 -0.000175796 0.00026373 0.000856537 -0.000288794 -6.90198e-05 0.000195566 -0.00136408 -5.84034e-06 4.19081e-05 -7.24899e-05 -0.000176467 -0.000124264 0.000260286 0.000102271 -0.000121717 
1665.65 0 -9.2332e-05 -0.00994281 0.000205459 7.60715e-05 -0.0306144 0.00112163 -0.00020342 -0.000325343 -2.6394e-06 -0.000320251 0.000465964 0.000609609 0.000277802 0.000115154 -0.00219453 -0.000210958 -0.000719136 -0.000175227 0.000264775 0.000858298 -0.000283914 -8.18283e-05 0.00018561 -0.00136823 -3.04897e-06 3.47461e-05 -5.51291e-05 -0.000166694 -0.000128455 0.000268285 9.02285e-05 -0.000127635 
1666 0 -8.2168e-05 -0.00952689 0.00020612 7.60823e-05 -0.0304055 0.00110724 -0.000225371 -0.00100403 1.59826e-05 -0.000347732 0.000476655 0.000603216 0.000275331 7.81391e-05 -0.00218439 -0.000186583 -0.000724082 -0.000177656 0.000260057 0.000856412 -0.000282875 -9.55746e-05 0.00017439 -0.00136992 1.07994e-06 2.80662e-05 -3.84535e-05 -0.000156107 -0.000132516 0.000275979 7.77547e-05 -0.000133527 
1666.35 0 -7.21991e-05 -0.00910727 0.000207263 7.45832e-05 -0.030175 0.00109096 -0.00024909 -0.00167509 3.6074e-05 -0.000370333 0.000486783 0.000595305 0.000270051 4.3655e-05 -0.00217304 -0.000162134 -0.000728431 -0.00018347 0.00025194 0.000849201 -0.000284433 -0.000110614 0.000163005 -0.00137092 4.80036e-06 2.30727e-05 -2.26148e-05 -0.000147026 -0.000135637 0.000282887 6.59108e-05 -0.000139141 
1666.7 0 -6.34115e-05 -0.00868472 0.000209263 7.16099e-05 -0.0299252 0.00107297 -0.000275002 -0.00233811 5.55578e-05 -0.00039004 0.000494317 0.000584627 0.000263523 1.16579e-05 -0.00215863 -0.000138502 -0.000733176 -0.000190205 0.000243289 0.000835881 -0.000286598 -0.000126672 0.000152522 -0.00137168 5.86086e-06 1.91582e-05 -6.23134e-06 -0.00014147 -0.000137018 0.000288152 5.51864e-05 -0.00014509 
1667.05 0 -5.56199e-05 -0.00826068 0.000212447 6.81837e-05 -0.029658 0.00105373 -0.000302627 -0.00299345 7.52549e-05 -0.000410201 0.000498594 0.000570228 0.000256623 -2.06641e-05 -0.00214137 -0.000116528 -0.000738541 -0.000194845 0.000235696 0.000817058 -0.000288044 -0.000143974 0.00014484 -0.00137262 2.95863e-06 1.52234e-05 1.20656e-05 -0.000139543 -0.000137027 0.000290815 4.56888e-05 -0.000151788 
1667.4 0 -4.85435e-05 -0.00783528 0.000218035 6.46662e-05 -0.0293746 0.00103385 -0.000331874 -0.00364171 9.61071e-05 -0.000433557 0.000500013 0.000553519 0.000248957 -5.72675e-05 -0.00212112 -9.47266e-05 -0.000743869 -0.000197485 0.000227889 0.000795279 -0.000287701 -0.000162798 0.000141792 -0.0013754 -3.68108e-06 1.0434e-05 3.23978e-05 -0.000139323 -0.000136655 0.000292507 3.75873e-05 -0.000158733 
1667.75 0 -4.10528e-05 -0.00740746 0.000226353 6.08064e-05 -0.0290768 0.00101375 -0.000362586 -0.00428425 0.000119039 -0.000459684 0.000500237 0.000536125 0.000239278 -9.87486e-05 -0.00209711 -7.13334e-05 -0.000749433 -0.000199353 0.000218852 0.000772817 -0.000285605 -0.000182138 0.00014271 -0.0013788 -1.32988e-05 4.8188e-06 5.33574e-05 -0.000139342 -0.000135956 0.000294607 2.98034e-05 -0.000166718 
1668.1 0 -3.25474e-05 -0.00697656 0.000235409 5.7051e-05 -0.0287639 0.000993523 -0.00039319 -0.00492276 0.00014463 -0.000487721 0.000501063 0.00051869 0.000225947 -0.000143964 -0.0020694 -4.61283e-05 -0.00075396 -0.000200817 0.000207407 0.000750661 -0.000282691 -0.000200506 0.000145476 -0.00137956 -2.35755e-05 -6.48841e-07 7.2856e-05 -0.000140123 -0.000134974 0.000295137 2.11793e-05 -0.000176095 
1668.45 0 -2.35237e-05 -0.00654274 0.000243369 5.2478e-05 -0.0284342 0.000971998 -0.000421203 -0.00555567 0.000171165 -0.000518169 0.000502801 0.000500766 0.000209646 -0.000193153 -0.00203871 -2.08223e-05 -0.000754075 -0.000201485 0.000193094 0.000729657 -0.000279628 -0.000218636 0.000147814 -0.00137718 -3.11287e-05 -4.68302e-06 9.04886e-05 -0.000141613 -0.00013363 0.000293501 1.23451e-05 -0.000186344 
1668.8 0 -1.53816e-05 -0.00610769 0.00025091 4.47672e-05 -0.0280881 0.000948091 -0.000444966 -0.006177 0.000198892 -0.000550429 0.000505069 0.000480404 0.000192472 -0.000245799 -0.00200514 3.59512e-06 -0.000748989 -0.000200724 0.000177616 0.00071016 -0.000277109 -0.00023582 0.00014745 -0.00137267 -3.50509e-05 -6.97444e-06 0.000106686 -0.000142865 -0.000131916 0.000292322 4.31215e-06 -0.00019744 
1669.15 0 -8.29553e-06 -0.00567357 0.000258302 3.43099e-05 -0.0277268 0.000921973 -0.00046432 -0.00678326 0.000231571 -0.000581235 0.000507806 0.000458907 0.000174299 -0.000300045 -0.00196736 2.80552e-05 -0.000738869 -0.000200128 0.000162567 0.000691815 -0.000275565 -0.000249496 0.000141671 -0.00136584 -3.63169e-05 -9.29292e-06 0.00012154 -0.000142933 -0.000130542 0.0002922 -2.39216e-06 -0.000209497 
1669.5 0 -8.03268e-07 -0.00524192 0.000265395 2.38716e-05 -0.0273501 0.000897296 -0.000480172 -0.0073747 0.000271301 -0.000608383 0.000510154 0.000440754 0.000154911 -0.000354649 -0.001924 5.34841e-05 -0.000722556 -0.000202334 0.000148005 0.000673908 -0.000274271 -0.000260681 0.000129713 -0.00135671 -3.5713e-05 -1.25675e-05 0.000135236 -0.000141482 -0.000130188 0.000291622 -7.32059e-06 -0.000222573 
1669.85 0 6.33835e-06 -0.00481366 0.00027284 1.52192e-05 -0.0269581 0.000876913 -0.000494077 -0.00794954 0.000314352 -0.000632075 0.000510664 0.000427246 0.000134219 -0.000407893 -0.00187591 8.03464e-05 -0.000700282 -0.000208242 0.000132675 0.000656582 -0.000273203 -0.000271132 0.000113528 -0.0013469 -3.42145e-05 -1.64736e-05 0.000147772 -0.000139285 -0.000131064 0.000289214 -1.01846e-05 -0.000235285 
1670.2 0 1.19283e-05 -0.0043883 0.000279847 7.85469e-06 -0.0265526 0.000858342 -0.000506434 -0.00850643 0.000354877 -0.000654076 0.000509329 0.000416651 0.000110786 -0.000456702 -0.00182353 0.000108737 -0.000673572 -0.000215487 0.00011521 0.000640654 -0.000274272 -0.0002798 9.52328e-05 -0.00133624 -3.33797e-05 -2.06713e-05 0.000159008 -0.000136745 -0.000131992 0.00028569 -1.2913e-05 -0.000245279 
1670.55 0 1.72738e-05 -0.00396537 0.00028557 9.99113e-07 -0.0261353 0.00083975 -0.000516438 -0.00904638 0.000389044 -0.000677531 0.000508389 0.000406785 8.42649e-05 -0.00049805 -0.00176683 0.0001378 -0.00064391 -0.000220439 9.65734e-05 0.000626611 -0.000277475 -0.000287636 7.67437e-05 -0.00132392 -3.38901e-05 -2.49722e-05 0.000168946 -0.000133002 -0.000131981 0.000281975 -1.73686e-05 -0.000252406 
1670.9 0 2.31228e-05 -0.00354553 0.00028978 -4.75949e-06 -0.0257043 0.00082013 -0.00052598 -0.00956974 0.000414279 -0.000703605 0.000506728 0.000395014 5.62007e-05 -0.00053204 -0.00170792 0.000165123 -0.000612069 -0.000222535 8.0245e-05 0.000615267 -0.000281017 -0.000297829 5.90698e-05 -0.00131188 -3.4685e-05 -2.93745e-05 0.000177851 -0.000127968 -0.00013087 0.000278253 -2.27699e-05 -0.000257512 
1671.25 0 3.02933e-05 -0.00312841 0.000292937 -1.0223e-05 -0.025258 0.00079609 -0.000537475 -0.0100771 0.000429109 -0.000729713 0.000500224 0.000378741 3.0638e-05 -0.000561853 -0.00164884 0.00018829 -0.000579221 -0.000222092 6.8377e-05 0.000607448 -0.000284404 -0.000310744 4.16016e-05 -0.00130209 -3.57295e-05 -3.40667e-05 0.000186772 -0.000124054 -0.000128266 0.000274301 -2.72565e-05 -0.000260467 
1671.6 0 3.94172e-05 -0.00271279 0.000297238 -1.74191e-05 -0.0247966 0.000768014 -0.000550676 -0.01057 0.000433135 -0.000754194 0.000489163 0.000356259 1.24891e-05 -0.000589204 -0.0015898 0.000207037 -0.000545528 -0.000219115 5.87499e-05 0.000601789 -0.000287932 -0.000324882 2.41127e-05 -0.00129426 -3.70971e-05 -3.94736e-05 0.000197357 -0.000122703 -0.000124935 0.000269265 -2.88049e-05 -0.000260683 
1671.95 0 4.89723e-05 -0.0022976 0.000303837 -2.70879e-05 -0.024319 0.000738605 -0.000563435 -0.0110499 0.00042746 -0.000778999 0.000477571 0.000328895 3.01167e-06 -0.000614383 -0.00152864 0.000223075 -0.000509824 -0.000215566 4.84964e-05 0.000594035 -0.000292455 -0.000339603 7.38571e-06 -0.00128599 -3.84214e-05 -4.62533e-05 0.000209765 -0.000123126 -0.000122403 0.000263268 -2.63785e-05 -0.000257728 
1672.3 0 5.89804e-05 -0.00188235 0.000311437 -3.86873e-05 -0.0238244 0.000709984 -0.000574098 -0.011519 0.000415393 -0.000806053 0.000467576 0.000299159 -1.18547e-06 -0.0006375 -0.00146428 0.000238443 -0.000472069 -0.000214225 3.6662e-05 0.000582962 -0.000298069 -0.000354762 -7.56717e-06 -0.00127618 -3.97432e-05 -5.39507e-05 0.000222363 -0.000124863 -0.000120193 0.000257174 -2.0905e-05 -0.000252532 
1672.65 0 6.94636e-05 -0.00146862 0.000317782 -5.11239e-05 -0.0233138 0.000683974 -0.000583091 -0.0119802 0.000401552 -0.000833918 0.000460121 0.000268473 -4.79415e-06 -0.000659122 -0.00139691 0.000254812 -0.000432986 -0.000214332 2.36094e-05 0.000574488 -0.000304214 -0.000371245 -2.00783e-05 -0.00126615 -4.09785e-05 -6.12479e-05 0.000233987 -0.000127249 -0.000117078 0.000251343 -1.42741e-05 -0.000247702 
1673 0 7.94863e-05 -0.00105906 0.000321025 -6.2986e-05 -0.022787 0.000659718 -0.000589428 -0.0124347 0.000388798 -0.000859676 0.000458424 0.000237603 -1.01787e-05 -0.000680205 -0.00132634 0.000273524 -0.000391272 -0.000212502 9.62318e-06 0.000575977 -0.000310822 -0.000389212 -3.07088e-05 -0.00125632 -4.09335e-05 -6.65244e-05 0.000244476 -0.000130102 -0.000113166 0.000245616 -8.16464e-06 -0.000245202 
1673.35 0 8.86359e-05 -0.000654633 0.000321263 -7.36708e-05 -0.0222428 0.000636842 -0.000590613 -0.0128819 0.00037855 -0.000881095 0.000463663 0.00020668 -1.77726e-05 -0.000699797 -0.00125225 0.000296238 -0.00034497 -0.000206541 -7.35751e-06 0.000589201 -0.000316614 -0.000407589 -4.10983e-05 -0.00124615 -3.87789e-05 -6.91156e-05 0.000254025 -0.00013335 -0.000109848 0.000239436 -2.9796e-06 -0.000243907 
1673.7 0 9.6538e-05 -0.000254611 0.00031963 -8.31179e-05 -0.0216822 0.000616088 -0.000588438 -0.0133178 0.000371989 -0.000897459 0.000473312 0.000176682 -2.90135e-05 -0.000715314 -0.00117433 0.000323708 -0.000293671 -0.000196265 -3.02077e-05 0.000610851 -0.000321388 -0.000424913 -5.15802e-05 -0.00123474 -3.53958e-05 -6.97595e-05 0.000261959 -0.000136795 -0.000108043 0.000232544 1.35868e-06 -0.000241629 
1674.05 0 0.000102902 0.000140607 0.00031574 -9.14721e-05 -0.0211091 0.000596534 -0.000585285 -0.0137402 0.000368551 -0.000910779 0.000484727 0.000149141 -4.6151e-05 -0.000724452 -0.00109359 0.000354126 -0.000238203 -0.000183516 -5.9218e-05 0.000636693 -0.000327782 -0.000438216 -6.21327e-05 -0.00122132 -3.14234e-05 -6.92365e-05 0.000267704 -0.000139866 -0.000107477 0.000225467 3.94313e-06 -0.000238093 
1674.4 0 0.000107582 0.000529005 0.000309165 -9.89421e-05 -0.0205252 0.000575881 -0.000581006 -0.0141512 0.000367381 -0.000922683 0.000497116 0.000124398 -6.96579e-05 -0.000726906 -0.00101337 0.000383297 -0.000182136 -0.000170668 -9.11101e-05 0.000663721 -0.000336679 -0.00044731 -7.38235e-05 -0.00120622 -2.80806e-05 -6.79519e-05 0.000271859 -0.000141727 -0.000108344 0.000219663 3.67577e-06 -0.000234113 
1674.75 0 0.000111561 0.000910376 0.000301432 -0.000105731 -0.0199303 0.000552201 -0.000575344 -0.0145489 0.00036882 -0.000932757 0.000510797 0.000101953 -9.7171e-05 -0.0007247 -0.000936953 0.000407222 -0.000130713 -0.000158481 -0.000121408 0.000690348 -0.000347051 -0.000454794 -8.71e-05 -0.0011889 -2.70038e-05 -6.62906e-05 0.000275597 -0.000142425 -0.000111275 0.000215939 2.3767e-07 -0.000229363 
1675.1 0 0.000116295 0.00128686 0.000294286 -0.000112009 -0.0193264 0.000525817 -0.000568323 -0.0149277 0.000372508 -0.000940907 0.000525248 8.14458e-05 -0.000126056 -0.00072059 -0.000864434 0.00042399 -8.76081e-05 -0.000146653 -0.000147191 0.000714929 -0.000357438 -0.000461808 -0.000100896 -0.00116914 -2.8486e-05 -6.5593e-05 0.000278829 -0.000142371 -0.000115375 0.000213503 -5.7723e-06 -0.000223587 
1675.45 0 0.000121979 0.00166087 0.000287586 -0.000118153 -0.0187155 0.000497346 -0.000562284 -0.015286 0.000378089 -0.000948017 0.000539827 6.19346e-05 -0.000154234 -0.000716513 -0.000794503 0.000431958 -5.27214e-05 -0.000134182 -0.000168319 0.000736252 -0.000367565 -0.000468794 -0.000114891 -0.00114805 -3.14328e-05 -6.73129e-05 0.000281092 -0.000141594 -0.000118388 0.000210799 -1.2728e-05 -0.000217612 
1675.8 0 0.000128399 0.0020326 0.00028014 -0.000125069 -0.0180969 0.000465668 -0.000560673 -0.0156264 0.000385212 -0.000955497 0.000555069 4.09741e-05 -0.000177699 -0.000713209 -0.00072837 0.00042934 -2.15664e-05 -0.000122103 -0.000186927 0.000753176 -0.000377809 -0.000476512 -0.00012935 -0.0011261 -3.46466e-05 -7.06203e-05 0.000282535 -0.000140445 -0.00011875 0.000207823 -1.92686e-05 -0.000211884 
1676.15 0 0.000135802 0.00240004 0.000271311 -0.00013369 -0.0174682 0.000428895 -0.000564692 -0.0159495 0.000390153 -0.000963323 0.000571737 1.62064e-05 -0.000193019 -0.000711287 -0.000667061 0.000417642 1.03861e-05 -0.000113072 -0.000204349 0.000765707 -0.000387726 -0.000484427 -0.000143806 -0.00110343 -3.81359e-05 -7.38765e-05 0.000282619 -0.000138631 -0.000116702 0.000206613 -2.52181e-05 -0.000206141 
1676.5 0 0.000145527 0.00275993 0.0002607 -0.000143665 -0.0168284 0.000387361 -0.00057201 -0.0162552 0.00038981 -0.000970188 0.000590548 -1.18265e-05 -0.000201415 -0.000712663 -0.000609463 0.000401951 4.31643e-05 -0.000107962 -0.000219696 0.000773166 -0.00039596 -0.000490453 -0.000157836 -0.00108078 -4.25308e-05 -7.62302e-05 0.000281604 -0.00013568 -0.000113984 0.000208224 -3.1186e-05 -0.000200843 
1676.85 0 0.000157788 0.00311106 0.000248444 -0.000154441 -0.0161779 0.000345397 -0.000580313 -0.0165434 0.000384565 -0.000976142 0.000611856 -4.1622e-05 -0.000205705 -0.000720819 -0.000554021 0.000385861 7.65057e-05 -0.000107594 -0.000231702 0.000773564 -0.000401533 -0.000494197 -0.000171398 -0.00105829 -4.7339e-05 -7.8581e-05 0.00028079 -0.000130957 -0.000112041 0.000210632 -3.68866e-05 -0.000195567 
1677.2 0 0.000170439 0.00345487 0.000236109 -0.000166413 -0.0155178 0.000306913 -0.000588472 -0.0168129 0.000376114 -0.00098356 0.000635239 -7.22052e-05 -0.000207803 -0.000736708 -0.000499312 0.000368891 0.000111651 -0.000113516 -0.000239198 0.00076773 -0.000405282 -0.000496095 -0.000184588 -0.00103489 -5.05375e-05 -8.23848e-05 0.00028198 -0.00012407 -0.000110847 0.000212164 -4.19334e-05 -0.000189567 
1677.55 0 0.000181735 0.00379176 0.000224555 -0.000179015 -0.014848 0.000272359 -0.000594991 -0.0170619 0.000366122 -0.00099278 0.000659547 -0.000103659 -0.000208661 -0.000757401 -0.000445525 0.000349926 0.000146424 -0.000124813 -0.00024227 0.000758502 -0.000408366 -0.000496754 -0.00019712 -0.00101052 -5.13473e-05 -8.71432e-05 0.000286207 -0.000116042 -0.0001105 0.000211726 -4.61283e-05 -0.000182419 
1677.9 0 0.000191653 0.00412058 0.000214248 -0.00019106 -0.0141673 0.000240336 -0.000597352 -0.0172897 0.000355884 -0.00100038 0.000684439 -0.000135219 -0.000208767 -0.00078137 -0.000394492 0.000329076 0.000178469 -0.000139223 -0.000242159 0.000747255 -0.00041085 -0.000496283 -0.000208683 -0.000985719 -5.06637e-05 -9.13115e-05 0.000292762 -0.000108141 -0.000112607 0.000209194 -4.97725e-05 -0.000174471 
1678.25 0 0.000200557 0.00444116 0.0002061 -0.000201768 -0.0134763 0.000207923 -0.00059485 -0.017497 0.000345652 -0.00100441 0.000708785 -0.000166715 -0.000211073 -0.0008081 -0.000348143 0.000308304 0.000207392 -0.000155653 -0.000240068 0.000734315 -0.000413374 -0.00049434 -0.000218919 -0.000961056 -4.95948e-05 -9.42591e-05 0.000299517 -0.000100701 -0.000117303 0.000206709 -5.40641e-05 -0.000166753 
1678.6 0 0.000208894 0.00475395 0.000199661 -0.000210726 -0.0127786 0.000172893 -0.000586735 -0.0176847 0.000336171 -0.00100399 0.00073005 -0.000198731 -0.000218362 -0.000836825 -0.00030505 0.000289034 0.000232674 -0.000174241 -0.00023675 0.000720917 -0.000417162 -0.000491978 -0.000227969 -0.000936688 -4.98202e-05 -9.72879e-05 0.000304699 -9.26241e-05 -0.000123142 0.000206382 -5.91609e-05 -0.000158533 
1678.95 0 0.000217059 0.00505781 0.000193379 -0.000219088 -0.0120788 0.000136267 -0.000573448 -0.0178539 0.000328794 -0.000997845 0.000746441 -0.000230616 -0.000228884 -0.000867358 -0.000262134 0.000270063 0.000254045 -0.000195309 -0.000233076 0.000708478 -0.000419833 -0.000490803 -0.000235396 -0.000911829 -5.20128e-05 -0.000101831 0.000307467 -8.32983e-05 -0.000129701 0.000208919 -6.40598e-05 -0.000149219 
1679.3 0 0.00022402 0.00535064 0.000186241 -0.000228256 -0.0113786 9.86096e-05 -0.000559375 -0.0180055 0.000324958 -0.000985966 0.000756779 -0.000261933 -0.000238593 -0.000897378 -0.000219159 0.000249669 0.000272721 -0.000218436 -0.000231119 0.000697729 -0.000419559 -0.00049199 -0.000240953 -0.000885394 -5.62394e-05 -0.000107897 0.000309516 -7.34568e-05 -0.000138074 0.00021366 -6.80544e-05 -0.000138239 
1679.65 0 0.00022932 0.00563166 0.000177848 -0.000237447 -0.0106763 5.79669e-05 -0.000547099 -0.0181382 0.000324763 -0.000969597 0.000760952 -0.00029252 -0.000246624 -0.000923605 -0.000176402 0.000228475 0.000290044 -0.000243499 -0.000233186 0.000687612 -0.000418025 -0.000495056 -0.000244858 -0.000858076 -6.32449e-05 -0.000113619 0.000311161 -6.40326e-05 -0.000148323 0.000219231 -7.09381e-05 -0.000125003 
1680 0 0.000234552 0.00590268 0.000167824 -0.000244903 -0.00997229 1.48157e-05 -0.000535569 -0.0182497 0.000326127 -0.000948696 0.000758793 -0.000324159 -0.000254381 -0.000945651 -0.000134117 0.000208433 0.000305349 -0.00026849 -0.000239746 0.000677539 -0.000416587 -0.000497852 -0.000247983 -0.000831621 -7.24849e-05 -0.000117803 0.000310728 -5.42028e-05 -0.000158787 0.000224494 -7.30408e-05 -0.000110272 
1680.35 0 0.000241407 0.00616506 0.000157928 -0.000250524 -0.00927076 -2.79268e-05 -0.00052355 -0.0183417 0.000329269 -0.000924454 0.000749331 -0.000358486 -0.000263267 -0.000966374 -9.05724e-05 0.000191184 0.000318988 -0.000290051 -0.000248915 0.000666553 -0.000414916 -0.000498462 -0.000251201 -0.000805684 -8.14637e-05 -0.000121809 0.000308118 -4.34813e-05 -0.000169157 0.000229349 -7.53486e-05 -9.49869e-05 
1680.7 0 0.00024975 0.00641787 0.000149989 -0.000256553 -0.00857333 -6.87169e-05 -0.000511311 -0.0184173 0.000336249 -0.000899355 0.000732699 -0.00039439 -0.000274289 -0.000986964 -4.29157e-05 0.000177549 0.000332616 -0.000307282 -0.000260164 0.000653539 -0.000411883 -0.000497739 -0.000254945 -0.000779351 -8.90282e-05 -0.000126148 0.000303894 -3.47691e-05 -0.000179613 0.00023398 -7.85085e-05 -7.99999e-05 
1681.05 0 0.000257259 0.00666105 0.000144076 -0.000264364 -0.0078778 -0.000108523 -0.000499122 -0.0184752 0.000345886 -0.000873861 0.000711343 -0.000430776 -0.00028568 -0.00100591 8.59768e-06 0.000167136 0.000347835 -0.000322722 -0.000274781 0.000638523 -0.000407622 -0.000496596 -0.000259002 -0.000752853 -9.50472e-05 -0.000130082 0.000299208 -3.04668e-05 -0.000189312 0.000236833 -8.32202e-05 -6.60519e-05 
1681.4 0 0.000262083 0.00689579 0.000139051 -0.000274068 -0.00718387 -0.000149595 -0.00048366 -0.0185141 0.000354179 -0.000847783 0.000689632 -0.000467293 -0.000295081 -0.00102558 6.01663e-05 0.00015905 0.000366502 -0.000338917 -0.00029144 0.000619968 -0.000404243 -0.000494275 -0.000263403 -0.0007273 -9.84939e-05 -0.000133383 0.000296066 -2.88957e-05 -0.000197319 0.000237284 -8.87008e-05 -5.34262e-05 
1681.75 0 0.000265306 0.00712275 0.000133862 -0.000285244 -0.00649234 -0.000191145 -0.000460493 -0.0185363 0.000360556 -0.000824118 0.000670671 -0.000503554 -0.000300662 -0.00104783 0.000108889 0.000150298 0.000389318 -0.000354598 -0.000306707 0.000596484 -0.000402062 -0.000491901 -0.000268486 -0.000702868 -9.90189e-05 -0.00013608 0.000295956 -2.79421e-05 -0.000204189 0.000236747 -9.36936e-05 -4.22003e-05 
1682.1 0 0.000268853 0.00734232 0.000128313 -0.000295548 -0.00580321 -0.000229395 -0.00043181 -0.0185446 0.000367277 -0.000808245 0.000653079 -0.00053931 -0.000302403 -0.0010704 0.000154485 0.000140525 0.000416468 -0.000368082 -0.000320945 0.000570018 -0.000399783 -0.000490429 -0.000272754 -0.000679031 -9.79766e-05 -0.000138772 0.000298538 -2.75584e-05 -0.000210582 0.000236888 -9.85344e-05 -3.32065e-05 
1682.45 0 0.000272752 0.00755564 0.000121761 -0.000303977 -0.00511615 -0.000264219 -0.000403666 -0.0185407 0.0003738 -0.00080144 0.000636216 -0.000575884 -0.000303419 -0.00108951 0.000198231 0.000131221 0.000447071 -0.0003812 -0.000334855 0.000545217 -0.000397158 -0.000490461 -0.000275297 -0.000655671 -9.71195e-05 -0.000141448 0.000302868 -2.72464e-05 -0.000215366 0.00023958 -0.00010295 -2.54526e-05 
1682.8 0 0.00027546 0.00776381 0.000113773 -0.000311014 -0.004433 -0.000300057 -0.000377577 -0.0185272 0.000379996 -0.000799719 0.000623548 -0.000615886 -0.000304678 -0.00110158 0.00024132 0.000121454 0.000478522 -0.000395308 -0.000344968 0.000525697 -0.000394401 -0.000491861 -0.000277716 -0.000631877 -9.74724e-05 -0.000143387 0.000308998 -2.77929e-05 -0.00021799 0.000244487 -0.000106274 -1.76348e-05 
1683.15 0 0.000276662 0.0079647 0.000105049 -0.000317523 -0.00375509 -0.000337784 -0.000350885 -0.0185069 0.00038625 -0.000798836 0.000617523 -0.000660074 -0.000305706 -0.00110677 0.00028433 0.000110595 0.000509 -0.000409716 -0.00034929 0.000512327 -0.000390513 -0.000493704 -0.000279665 -0.000606847 -9.86317e-05 -0.000146106 0.000316202 -3.03211e-05 -0.000220209 0.000249382 -0.000108475 -1.0123e-05 
1683.5 0 0.000276768 0.00815567 9.55954e-05 -0.000324418 -0.00307951 -0.000374498 -0.000323401 -0.0184791 0.000389938 -0.000796061 0.000615714 -0.000706545 -0.000307711 -0.00110698 0.000328547 9.95942e-05 0.000538339 -0.00042441 -0.000348575 0.00050286 -0.00038422 -0.000496773 -0.000280369 -0.000580986 -0.000100121 -0.000150363 0.00032189 -3.36494e-05 -0.000222577 0.000252579 -0.000110711 -2.63683e-06 
1683.85 0 0.000276093 0.0083366 8.60971e-05 -0.000332006 -0.00240368 -0.000408903 -0.000296176 -0.0184385 0.00039065 -0.000789212 0.000613695 -0.00075484 -0.000311505 -0.00110144 0.000374929 8.95259e-05 0.000566854 -0.000439514 -0.000343973 0.000495418 -0.000375998 -0.000502008 -0.000281039 -0.000555885 -0.000101731 -0.000153929 0.000324322 -3.60473e-05 -0.000223944 0.000253842 -0.000114248 5.78599e-06 
1684.2 0 0.00027523 0.00850828 7.8423e-05 -0.000340045 -0.00173075 -0.000440538 -0.000268827 -0.0183813 0.000390537 -0.00077762 0.000607394 -0.000803969 -0.000318269 -0.00108772 0.000422049 8.01458e-05 0.000592247 -0.000454152 -0.000336176 0.000489793 -0.000365287 -0.000508461 -0.000281991 -0.000532 -0.000103385 -0.000155424 0.000324352 -3.66578e-05 -0.000224135 0.000254425 -0.000118811 1.54835e-05 
1684.55 0 0.000275536 0.00867059 7.2573e-05 -0.000347898 -0.00106617 -0.000469678 -0.000242064 -0.0183075 0.000390476 -0.000763019 0.000596151 -0.000851211 -0.000327064 -0.00106604 0.000467222 6.9369e-05 0.000610771 -0.000466738 -0.00032664 0.000485511 -0.000351499 -0.000515215 -0.00028257 -0.000508057 -0.00010553 -0.000154872 0.00032317 -3.54496e-05 -0.000223597 0.000254669 -0.000123079 2.59921e-05 
1684.9 0 0.000277665 0.00882248 6.78652e-05 -0.000355426 -0.000411112 -0.000497079 -0.000215766 -0.018218 0.000389086 -0.000748508 0.000581315 -0.000894587 -0.000335019 -0.00103884 0.000509691 5.51993e-05 0.000624849 -0.000476197 -0.000318887 0.000481823 -0.000335834 -0.000522775 -0.000282496 -0.000482754 -0.000107519 -0.000152865 0.00032113 -3.24908e-05 -0.000222998 0.000255381 -0.000126624 3.68955e-05 
1685.25 0 0.000280629 0.00896428 6.31272e-05 -0.000362973 0.000237857 -0.000521656 -0.000187815 -0.0181118 0.000385298 -0.000734673 0.000564001 -0.000932749 -0.000342157 -0.00100718 0.000549263 3.67474e-05 0.000639453 -0.000482309 -0.000314 0.000478475 -0.000319529 -0.00053205 -0.000283173 -0.000456469 -0.000109331 -0.000148755 0.000318327 -2.76405e-05 -0.000221831 0.000257551 -0.000129271 4.75389e-05 
1685.6 0 0.000282472 0.00909792 5.63986e-05 -0.000370049 0.00088325 -0.0005421 -0.000158263 -0.0179875 0.000381446 -0.000721338 0.000546247 -0.000965062 -0.000348447 -0.000972838 0.000585218 1.34162e-05 0.000655918 -0.000483637 -0.00031035 0.000474989 -0.000302552 -0.000541841 -0.000285299 -0.000429013 -0.000111115 -0.000141448 0.000315818 -2.1597e-05 -0.000218575 0.000259993 -0.0001309 5.76576e-05 
1685.95 0 0.000283451 0.00922368 4.73243e-05 -0.0003759 0.0015238 -0.000559622 -0.000129945 -0.0178458 0.000380039 -0.000711156 0.000528441 -0.000990606 -0.000351942 -0.000939415 0.00061926 -1.28041e-05 0.000672799 -0.00047852 -0.000309102 0.000470339 -0.00028596 -0.000550055 -0.000288071 -0.000399477 -0.000112749 -0.000131076 0.000313767 -1.49195e-05 -0.000212599 0.000260595 -0.000131559 6.66156e-05 
1686.3 0 0.000285165 0.00933984 3.66871e-05 -0.000379778 0.00215589 -0.000575989 -0.000104016 -0.017687 0.000380549 -0.000705122 0.000510014 -0.00100807 -0.000352386 -0.000908915 0.000652666 -3.73318e-05 0.000689215 -0.000466418 -0.000312134 0.000465523 -0.000270732 -0.000556587 -0.000291089 -0.000368114 -0.000113495 -0.00011785 0.0003103 -7.20692e-06 -0.000204471 0.000259342 -0.000131052 7.36361e-05 
1686.65 0 0.000287559 0.00944555 2.54763e-05 -0.000381859 0.0027763 -0.000591645 -8.01874e-05 -0.0175125 0.000382033 -0.000702116 0.00048967 -0.00101826 -0.000351048 -0.000880579 0.000685915 -5.69333e-05 0.000705571 -0.00044927 -0.000318438 0.000461612 -0.000255727 -0.000561969 -0.000293518 -0.000335955 -0.000112174 -0.000102584 0.000304078 2.04116e-06 -0.000194432 0.000258688 -0.000129483 7.93874e-05 
1687 0 0.000289608 0.00954028 1.48529e-05 -0.000383361 0.00338297 -0.00060644 -5.75887e-05 -0.0173247 0.000385331 -0.000700602 0.000467902 -0.00102502 -0.000348297 -0.000851924 0.000719261 -7.13933e-05 0.000721143 -0.000430232 -0.000325789 0.000459056 -0.000240845 -0.000566535 -0.000294156 -0.000305429 -0.00010989 -8.73493e-05 0.000295645 1.19444e-05 -0.000181965 0.00025876 -0.000126903 8.492e-05 
1687.35 0 0.000290838 0.00962355 4.79987e-06 -0.000384008 0.00397623 -0.000621268 -3.54395e-05 -0.017124 0.000391684 -0.000699634 0.000447661 -0.00103258 -0.000345156 -0.00082249 0.000752398 -8.14007e-05 0.00073595 -0.000413156 -0.000332522 0.000457687 -0.00022653 -0.000571493 -0.000293961 -0.000276729 -0.000107185 -7.36776e-05 0.000286984 2.13072e-05 -0.000168028 0.00025641 -0.00012343 9.21786e-05 
1687.7 0 0.000291262 0.00969673 -5.07314e-06 -0.000383519 0.00455755 -0.00063802 -1.43197e-05 -0.0169101 0.00040049 -0.000699783 0.000428029 -0.00104166 -0.000342934 -0.000794031 0.000786076 -8.73947e-05 0.000750585 -0.000399955 -0.000336898 0.000455393 -0.00021228 -0.000578036 -0.000294703 -0.000246553 -0.000104072 -6.14695e-05 0.000279008 2.9773e-05 -0.000154022 0.000250484 -0.000119329 0.000101734 
1688.05 0 0.000290787 0.00976173 -1.45207e-05 -0.000381969 0.00512662 -0.000655305 4.19856e-06 -0.0166824 0.000410066 -0.000701313 0.000406443 -0.00105056 -0.00034264 -0.000765021 0.000818605 -9.13418e-05 0.000764877 -0.000388648 -0.000338406 0.000450462 -0.000196958 -0.000585077 -0.0002956 -0.0002143 -0.000102312 -4.88915e-05 0.00027102 3.71577e-05 -0.00014056 0.000242252 -0.000114899 0.0001112 
1688.4 0 0.000288454 0.00981966 -2.42022e-05 -0.000378555 0.00568075 -0.000671003 1.87752e-05 -0.0164427 0.000419953 -0.000700081 0.000382705 -0.00105924 -0.00034537 -0.000734041 0.000845746 -9.35646e-05 0.000778741 -0.000376019 -0.000337666 0.000443421 -0.00018076 -0.000590639 -0.000294924 -0.00018201 -0.000103131 -3.37818e-05 0.000262925 4.47424e-05 -0.000126862 0.000233237 -0.000111444 0.000119708 
1688.75 0 0.000284426 0.00987089 -3.54209e-05 -0.000372848 0.00621839 -0.000685814 3.2482e-05 -0.0161942 0.000431185 -0.000692964 0.000357736 -0.00106767 -0.000351537 -0.000703162 0.000867454 -9.1785e-05 0.000791622 -0.000359328 -0.000335643 0.000434107 -0.000164842 -0.000594136 -0.000292394 -0.000149646 -0.000106625 -1.59975e-05 0.000254845 5.38084e-05 -0.000112085 0.000224408 -0.000108787 0.000128016 
1689.1 0 0.000279254 0.00991433 -4.81358e-05 -0.000364573 0.00674125 -0.000699798 4.93079e-05 -0.0159384 0.000442086 -0.000682729 0.000332103 -0.00107352 -0.000357894 -0.00067509 0.00088902 -8.53843e-05 0.000803152 -0.000338908 -0.000334723 0.000422333 -0.000149165 -0.000596445 -0.000288116 -0.000117754 -0.000112494 2.91233e-06 0.000246729 6.41398e-05 -9.70381e-05 0.000214891 -0.000105804 0.000136371 
1689.45 0 0.000273642 0.00994802 -6.01055e-05 -0.000354657 0.00725271 -0.000712935 6.79539e-05 -0.0156739 0.000448137 -0.000672577 0.000307374 -0.00107367 -0.000360925 -0.000647334 0.000916494 -7.52256e-05 0.00081361 -0.000318446 -0.00033646 0.00040992 -0.000135114 -0.000599401 -0.000282536 -8.84056e-05 -0.000119623 2.19885e-05 0.000239398 7.50328e-05 -8.31756e-05 0.000203925 -0.000102891 0.000144914 
1689.8 0 0.000269542 0.00997113 -7.0351e-05 -0.00034391 0.00775393 -0.000726125 8.64758e-05 -0.0153979 0.000447794 -0.000663664 0.000285948 -0.00106689 -0.000361627 -0.000613312 0.000949027 -6.27662e-05 0.000822093 -0.00029975 -0.000339566 0.000397568 -0.000124797 -0.000602673 -0.000276602 -6.16155e-05 -0.000126521 4.13403e-05 0.000233106 8.57357e-05 -7.05003e-05 0.000191976 -0.000101026 0.000153921 
1690.15 0 0.000267341 0.00998353 -7.98524e-05 -0.000332119 0.00824298 -0.0007395 0.000104206 -0.0151104 0.000443778 -0.000657728 0.000266703 -0.00105473 -0.000361049 -0.000572807 0.000980575 -5.12961e-05 0.000828509 -0.00028108 -0.000341413 0.000383303 -0.000117591 -0.000606172 -0.000271678 -3.6582e-05 -0.000131754 6.097e-05 0.000228308 9.52208e-05 -5.73844e-05 0.000179766 -0.000100294 0.000164387 
1690.5 0 0.000265784 0.00998527 -8.94534e-05 -0.000319472 0.00871927 -0.000753988 0.000119722 -0.0148119 0.00044048 -0.00065558 0.00024657 -0.0010398 -0.000356973 -0.00053285 0.00100665 -4.55166e-05 0.000834106 -0.000260005 -0.000341338 0.000363713 -0.000111849 -0.000610016 -0.000267723 -1.27794e-05 -0.000136255 8.03826e-05 0.000225668 0.00010282 -4.3079e-05 0.000167004 -9.95173e-05 0.000175624 
1690.85 0 0.000265284 0.00997786 -9.80283e-05 -0.000307053 0.00918441 -0.000770752 0.000132519 -0.0145023 0.000439365 -0.000656984 0.000225416 -0.00102327 -0.000345982 -0.000497528 0.00102626 -4.72115e-05 0.000840094 -0.000236807 -0.000340396 0.000337548 -0.000106433 -0.000613364 -0.000263165 1.1484e-05 -0.000142133 9.7543e-05 0.000226009 0.00010964 -2.95146e-05 0.000151792 -9.86676e-05 0.000185315 
1691.2 0 0.000265695 0.00996348 -0.00010434 -0.000295711 0.00963974 -0.000789099 0.000144853 -0.014181 0.000439038 -0.000662205 0.000203912 -0.00100544 -0.000329337 -0.000464206 0.00104258 -5.4652e-05 0.000846748 -0.000214119 -0.000338049 0.000306886 -0.000100313 -0.000615082 -0.000258924 3.72318e-05 -0.000149369 0.000110128 0.000229633 0.000116299 -1.76471e-05 0.000134203 -9.77787e-05 0.000192176 
1691.55 0 0.000265522 0.00994261 -0.000109057 -0.000286157 0.0100855 -0.00080698 0.000158878 -0.0138486 0.000439119 -0.000670644 0.000181341 -0.000988253 -0.000309317 -0.000432302 0.0010597 -6.79804e-05 0.000852249 -0.000193915 -0.000334478 0.000275494 -9.38439e-05 -0.00061553 -0.000255967 6.27704e-05 -0.000156763 0.000118196 0.000234214 0.000121616 -6.66816e-06 0.000115965 -9.55451e-05 0.000196765 
1691.9 0 0.000264801 0.0099142 -0.000113143 -0.000279503 0.0105208 -0.000822672 0.000173122 -0.0135055 0.000440051 -0.000680991 0.000157146 -0.000973893 -0.000284304 -0.000404455 0.00108049 -8.65057e-05 0.000855445 -0.000177378 -0.000332631 0.00024661 -8.87739e-05 -0.00061555 -0.000253556 8.69956e-05 -0.000163231 0.000124351 0.000238343 0.000125058 3.54523e-06 9.78004e-05 -9.18602e-05 0.000200301 
1692.25 0 0.000264859 0.00987706 -0.000116818 -0.000275424 0.0109446 -0.000836224 0.000184591 -0.0131538 0.000440736 -0.000694439 0.000132851 -0.000962725 -0.000251807 -0.000381998 0.00110563 -0.000105221 0.000856154 -0.000164108 -0.000334766 0.000221027 -8.67523e-05 -0.000615814 -0.000250783 0.00011155 -0.000169133 0.000130319 0.000242999 0.000127366 1.28637e-05 8.1342e-05 -8.72031e-05 0.000203073 
1692.6 0 0.000265774 0.00983095 -0.000119962 -0.00027288 0.0113558 -0.000849832 0.000191054 -0.0127958 0.000439417 -0.000713027 0.000111435 -0.000954523 -0.000213179 -0.000364598 0.00113473 -0.000120309 0.000853525 -0.000152786 -0.000340022 0.000200927 -8.77872e-05 -0.000616662 -0.000248542 0.000136629 -0.000174789 0.000135583 0.000247789 0.000129967 2.07536e-05 6.7245e-05 -8.1711e-05 0.000206143 
1692.95 0 0.000266308 0.00977601 -0.000122306 -0.00027097 0.0117544 -0.000865509 0.000192613 -0.0124337 0.000437487 -0.000734691 9.25697e-05 -0.000950322 -0.000172204 -0.000349244 0.00116764 -0.00013244 0.000848068 -0.00014326 -0.000346439 0.000190128 -8.92993e-05 -0.000616859 -0.000248416 0.000160676 -0.000178657 0.000139167 0.000251558 0.000133485 2.7722e-05 5.39241e-05 -7.54901e-05 0.00021092 
1693.3 0 0.00026508 0.00971294 -0.00012369 -0.000268721 0.0121419 -0.00088283 0.000191432 -0.0120685 0.00043565 -0.000755732 7.5774e-05 -0.000952114 -0.000132586 -0.000331743 0.00120288 -0.000144259 0.000841876 -0.000135591 -0.000352968 0.000187968 -8.83039e-05 -0.000616265 -0.000250447 0.000182479 -0.000180965 0.000140934 0.000253983 0.000137023 3.47499e-05 4.05197e-05 -6.86369e-05 0.000217486 
1693.65 0 0.000261363 0.00964303 -0.000124786 -0.00026533 0.0125171 -0.000900644 0.000190193 -0.0116973 0.000431876 -0.000774617 6.22465e-05 -0.000960146 -9.68264e-05 -0.000311041 0.00123765 -0.000156671 0.000836358 -0.000130504 -0.000358572 0.000190631 -8.52686e-05 -0.000614799 -0.000254321 0.000202113 -0.000181887 0.000142181 0.000254963 0.000139072 4.03822e-05 2.7666e-05 -6.16319e-05 0.000225519 
1694 0 0.000255799 0.00956622 -0.000127358 -0.000260489 0.0128762 -0.000917212 0.000192038 -0.0113187 0.000425382 -0.000792686 5.09279e-05 -0.000971827 -6.62484e-05 -0.000288193 0.00126871 -0.000169759 0.000832149 -0.000127725 -0.000362964 0.000195867 -8.10228e-05 -0.000611446 -0.000259018 0.000220126 -0.000180511 0.000144899 0.000254858 0.000139567 4.39456e-05 1.61234e-05 -5.48697e-05 0.000233969 
1694.35 0 0.000249932 0.00948088 -0.000131715 -0.000254338 0.0132191 -0.000929634 0.000196489 -0.0109349 0.000416431 -0.000811392 4.0883e-05 -0.000983446 -3.9681e-05 -0.000266486 0.00129201 -0.000183178 0.000829708 -0.000122857 -0.000366601 0.000203924 -7.50246e-05 -0.000607627 -0.000263877 0.000236119 -0.000177079 0.00014939 0.000253316 0.00013914 4.63108e-05 7.10776e-06 -4.85749e-05 0.000240713 
1694.7 0 0.000244867 0.00938711 -0.000135887 -0.00024905 0.0135499 -0.000937197 0.000200705 -0.0105477 0.000406918 -0.000830184 3.37487e-05 -0.00099364 -1.74016e-05 -0.000247438 0.00130693 -0.000196292 0.000827209 -0.000112553 -0.000370431 0.000216202 -6.76553e-05 -0.000605209 -0.000269165 0.000249645 -0.000173564 0.000154182 0.000248857 0.000138427 4.70264e-05 8.28344e-07 -4.25141e-05 0.000244315 
1695.05 0 0.000240877 0.00928702 -0.000139014 -0.000245226 0.0138696 -0.000941569 0.000200241 -0.0101571 0.000400253 -0.000845708 3.07693e-05 -0.00100197 2.62501e-07 -0.00022856 0.00131475 -0.000208102 0.000823117 -9.7274e-05 -0.000374461 0.000232854 -5.86311e-05 -0.000602131 -0.000274442 0.000260818 -0.000170235 0.000158347 0.000241122 0.000137182 4.56592e-05 -4.71832e-06 -3.69868e-05 0.000243897 
1695.4 0 0.000237874 0.00918206 -0.000140281 -0.000242209 0.0141742 -0.000944283 0.000191725 -0.00976534 0.000397509 -0.000854441 2.98257e-05 -0.00100685 1.58869e-05 -0.000208694 0.00131688 -0.000215721 0.000819056 -7.87854e-05 -0.000381327 0.00025239 -4.88575e-05 -0.000595382 -0.000278429 0.000271519 -0.000165513 0.000162651 0.000231989 0.000134636 4.34393e-05 -1.08731e-05 -3.26428e-05 0.000240582 
1695.75 0 0.000235613 0.00907188 -0.000139778 -0.000239773 0.014461 -0.000947506 0.000178863 -0.00937254 0.00039702 -0.000858539 2.81369e-05 -0.00100853 2.90938e-05 -0.000188378 0.00131599 -0.000217348 0.000816343 -5.94778e-05 -0.000394603 0.000271199 -3.81143e-05 -0.000584947 -0.000281534 0.000282885 -0.000159516 0.000167316 0.000223947 0.000131282 4.20878e-05 -1.72795e-05 -2.99013e-05 0.000235891 
1696.1 0 0.000232701 0.00895526 -0.000139116 -0.000237156 0.0147304 -0.000953655 0.000167162 -0.00897489 0.000396502 -0.00086407 2.54325e-05 -0.0010079 3.83707e-05 -0.000167741 0.00131426 -0.000214559 0.000815973 -4.25047e-05 -0.000413047 0.000286999 -2.48614e-05 -0.000571805 -0.000284799 0.000294319 -0.000152817 0.000171029 0.000216945 0.000125181 4.1867e-05 -2.36356e-05 -2.89894e-05 0.000230591 
1696.45 0 0.000227118 0.0088314 -0.000140318 -0.000233481 0.0149825 -0.000962861 0.000159326 -0.00857008 0.000395195 -0.000874779 2.37234e-05 -0.00100307 4.49653e-05 -0.000146252 0.00131118 -0.000211467 0.000819071 -2.83617e-05 -0.000433918 0.000300557 -1.07864e-05 -0.00055675 -0.000287833 0.00030536 -0.000145038 0.000173781 0.000209288 0.00011554 4.11605e-05 -3.02118e-05 -2.96492e-05 0.000225291 
1696.8 0 0.000218564 0.00870019 -0.000143317 -0.000228396 0.015217 -0.000972109 0.000156521 -0.00816055 0.000394679 -0.000889309 2.35437e-05 -0.000991816 5.23609e-05 -0.000123975 0.00130418 -0.00021032 0.000823801 -1.53302e-05 -0.000453569 0.000310332 3.689e-07 -0.000541101 -0.000290216 0.000316988 -0.000136504 0.000176747 0.000199164 0.000104904 3.78759e-05 -3.75954e-05 -3.0953e-05 0.000220084 
1697.15 0 0.000207883 0.00856131 -0.000146174 -0.00022271 0.0154363 -0.000978893 0.000157498 -0.0077503 0.000393743 -0.000905406 2.51534e-05 -0.000973977 5.98873e-05 -0.000102014 0.00129408 -0.00020937 0.000826164 -4.51807e-06 -0.000468877 0.00031429 8.08395e-06 -0.00052698 -0.000291991 0.000330047 -0.000128742 0.000180568 0.00018676 9.3115e-05 3.22614e-05 -4.51188e-05 -3.22305e-05 0.000215562 
1697.5 0 0.000196271 0.00841631 -0.000148036 -0.000218457 0.015644 -0.00098402 0.000158331 -0.00734167 0.0003889 -0.000920945 2.89278e-05 -0.000951391 6.35533e-05 -8.06282e-05 0.00128366 -0.000208048 0.000823885 1.73497e-06 -0.000478953 0.000310182 1.40641e-05 -0.000514913 -0.00029331 0.000344053 -0.000122486 0.000185388 0.000174889 7.91526e-05 2.65562e-05 -5.17196e-05 -3.32891e-05 0.000211703 
1697.85 0 0.000184817 0.00826704 -0.000148782 -0.000215177 0.015841 -0.000988746 0.000156723 -0.00693635 0.000381273 -0.000934164 3.33841e-05 -0.000924857 6.23496e-05 -5.76903e-05 0.0012722 -0.000207867 0.000818844 4.47808e-06 -0.000482622 0.000296991 1.90626e-05 -0.00050224 -0.000294121 0.000359774 -0.000117819 0.000190599 0.00016476 6.4698e-05 2.18597e-05 -5.85163e-05 -3.36379e-05 0.000207588 
1698.2 0 0.0001743 0.0081123 -0.000148837 -0.000210254 0.0160252 -0.0009914 0.000153893 -0.00653423 0.000375791 -0.000945029 3.73807e-05 -0.000893397 5.91162e-05 -3.19282e-05 0.00125767 -0.000210537 0.000813923 7.26537e-06 -0.000479621 0.000278618 2.30654e-05 -0.000486625 -0.000293942 0.000377534 -0.000114191 0.000196059 0.000154852 5.25075e-05 1.7099e-05 -6.72323e-05 -3.26126e-05 0.000202423 
1698.55 0 0.000164751 0.00795067 -0.000148802 -0.000203047 0.0161947 -0.000989662 0.000151549 -0.00613368 0.000374491 -0.000952404 4.16478e-05 -0.00085864 5.67909e-05 -4.0802e-06 0.00123967 -0.000216862 0.000808607 1.29353e-05 -0.000473311 0.000259406 2.60586e-05 -0.000468369 -0.000293186 0.000396333 -0.000111393 0.000201517 0.000143722 4.22483e-05 1.13373e-05 -7.78026e-05 -2.95262e-05 0.000196081 
1698.9 0 0.000156512 0.00778282 -0.000149581 -0.000194803 0.0163493 -0.000984961 0.000149244 -0.00573389 0.000374183 -0.000955936 4.78044e-05 -0.000823606 5.75491e-05 2.39804e-05 0.00121891 -0.000226495 0.000800168 2.31726e-05 -0.000467677 0.00024084 2.81677e-05 -0.000449858 -0.000292449 0.000415587 -0.000109429 0.000205639 0.000130271 3.21241e-05 4.30945e-06 -8.82153e-05 -2.36128e-05 0.000190197 
1699.25 0 0.000150676 0.00761112 -0.000151118 -0.000187379 0.0164898 -0.000979261 0.000146817 -0.00533499 0.000372488 -0.000956742 5.58623e-05 -0.000789308 6.29467e-05 5.07848e-05 0.00119662 -0.000237238 0.000786166 3.79207e-05 -0.000463548 0.000224421 2.95487e-05 -0.000432802 -0.000291311 0.000433746 -0.00010781 0.000207978 0.000115184 2.15981e-05 -2.30185e-06 -9.66003e-05 -1.52558e-05 0.000186557 
1699.6 0 0.000146751 0.00743574 -0.00015371 -0.000181051 0.0166167 -0.00097249 0.000145651 -0.00493742 0.000370263 -0.000956263 6.4863e-05 -0.000756724 7.14159e-05 7.65066e-05 0.00117251 -0.000246175 0.000766904 5.51637e-05 -0.000460948 0.000209133 3.03237e-05 -0.000416792 -0.00028914 0.000450074 -0.000106275 0.000209638 0.00010049 1.11915e-05 -6.52395e-06 -0.000103324 -5.33956e-06 0.000184515 
1699.95 0 0.000142732 0.00725534 -0.000158234 -0.000174784 0.0167318 -0.000964141 0.000146288 -0.00454081 0.000368789 -0.000957307 7.47757e-05 -0.00072738 8.06227e-05 9.9839e-05 0.00114508 -0.000253699 0.000744338 7.28661e-05 -0.000460244 0.000192421 3.03542e-05 -0.000400471 -0.000286404 0.000464809 -0.000105146 0.000211576 8.68301e-05 5.29729e-07 -9.46832e-06 -0.000108161 5.42139e-06 0.000182165 
1700.3 0 0.000138339 0.00706961 -0.00016405 -0.000169349 0.0168368 -0.000953908 0.000148009 -0.00414478 0.00036596 -0.000959818 8.60096e-05 -0.000701442 9.04952e-05 0.000119053 0.0011135 -0.000262386 0.000719016 9.15099e-05 -0.0004617 0.000171526 2.93613e-05 -0.000384385 -0.000283344 0.000478908 -0.000104353 0.00021422 7.50236e-05 -1.14276e-05 -1.29786e-05 -0.000110944 1.6371e-05 0.000179427 
1700.65 0 0.000135168 0.00687884 -0.000169017 -0.000165121 0.0169321 -0.000942409 0.000149758 -0.00374813 0.000358664 -0.000961429 9.72811e-05 -0.000677772 0.000102067 0.000136051 0.00107842 -0.000272682 0.000693115 0.000112079 -0.000463535 0.000143995 2.7963e-05 -0.000370789 -0.000280407 0.000494354 -0.00010362 0.000217167 6.5338e-05 -2.51207e-05 -1.74467e-05 -0.000113377 2.68844e-05 0.000178388 
1701 0 0.000133304 0.00668358 -0.000172114 -0.000160539 0.0170164 -0.000931021 0.000151865 -0.00334908 0.000347188 -0.000960392 0.000106709 -0.000654641 0.000113695 0.000153004 0.0010419 -0.000281835 0.000668494 0.00013374 -0.000461431 0.000111444 2.72404e-05 -0.000359404 -0.000277329 0.000511729 -0.000103406 0.000220057 5.82602e-05 -4.01565e-05 -2.26665e-05 -0.000116042 3.67669e-05 0.000178993 
1701.35 0 0.000130959 0.00648442 -0.000174029 -0.000154379 0.017089 -0.000921724 0.000155199 -0.00294818 0.00033329 -0.000954758 0.000113239 -0.000631538 0.000123522 0.000170164 0.00100619 -0.000288659 0.000645017 0.000155291 -0.000451407 7.74053e-05 2.79306e-05 -0.000348899 -0.000272863 0.000530553 -0.000103992 0.00022382 5.43089e-05 -5.49901e-05 -2.8117e-05 -0.000119337 4.63593e-05 0.000179713 
1701.7 0 0.000127239 0.00628268 -0.000174857 -0.000147117 0.0171482 -0.000914706 0.000159034 -0.00254851 0.00031863 -0.000944233 0.000114828 -0.000607721 0.000132338 0.000186721 0.000972556 -0.000295058 0.00062315 0.000177066 -0.000434694 4.48807e-05 2.98103e-05 -0.000338236 -0.000266266 0.000550305 -0.000104685 0.000229098 5.14293e-05 -6.83814e-05 -3.35766e-05 -0.000124949 5.49463e-05 0.00017973 
1702.05 0 0.000122057 0.00607888 -0.000173657 -0.000140366 0.0171921 -0.000907574 0.00016298 -0.00215269 0.000304432 -0.000930562 0.000108604 -0.000582352 0.000142207 0.000203421 0.000940981 -0.000300583 0.000603869 0.00019907 -0.000416022 1.74291e-05 3.25433e-05 -0.000327252 -0.000257675 0.00056975 -0.000104158 0.000236224 4.73011e-05 -7.95858e-05 -3.93294e-05 -0.000133971 6.17374e-05 0.00017875 
1702.4 0 0.000115455 0.00587276 -0.000170147 -0.000135308 0.0172202 -0.000897709 0.000168293 -0.00176079 0.000291939 -0.000914213 9.54087e-05 -0.000555795 0.000154539 0.000220826 0.00091236 -0.00030237 0.000586138 0.000217915 -0.000398547 -3.38776e-06 3.70397e-05 -0.000316626 -0.000248759 0.00058706 -0.000102221 0.000245079 4.13751e-05 -8.77439e-05 -4.54597e-05 -0.000144423 6.72195e-05 0.000177711 
1702.75 0 0.000108448 0.00566454 -0.000164817 -0.000132846 0.0172334 -0.000882463 0.000174386 -0.00137293 0.000281184 -0.000893257 7.98132e-05 -0.000526612 0.000169131 0.000238225 0.000889464 -0.000300189 0.000566807 0.000230177 -0.000382251 -1.88588e-05 4.40479e-05 -0.000306308 -0.000240377 0.000601738 -9.96535e-05 0.000254518 3.23058e-05 -9.28379e-05 -5.14697e-05 -0.000153607 7.12484e-05 0.000177802 
1703.1 0 0.000101034 0.0054539 -0.000158252 -0.000132497 0.0172334 -0.000860704 0.000179374 -0.000990797 0.000270405 -0.000866315 6.29181e-05 -0.000493755 0.000182953 0.000256227 0.000873125 -0.000294542 0.000545586 0.000236023 -0.000366042 -2.82182e-05 5.26951e-05 -0.000295993 -0.000232465 0.000614437 -9.57594e-05 0.000264513 2.01772e-05 -9.62261e-05 -5.72286e-05 -0.000160925 7.24526e-05 0.000178902 
1703.45 0 9.28113e-05 0.00524102 -0.00015253 -0.000132269 0.0172229 -0.000834375 0.000185248 -0.000614781 0.000258712 -0.000835423 4.29572e-05 -0.000459591 0.000193515 0.000276062 0.000859462 -0.000285266 0.000524692 0.000238605 -0.000349188 -3.23103e-05 6.20887e-05 -0.000285486 -0.000224654 0.000625903 -9.03591e-05 0.000274877 8.54595e-06 -9.84319e-05 -6.36545e-05 -0.000166722 7.23542e-05 0.000180695 
1703.8 0 8.4209e-05 0.00502826 -0.000148125 -0.000130967 0.0172007 -0.000805144 0.000195731 -0.000243797 0.000245187 -0.000803805 2.06257e-05 -0.000426689 0.000202746 0.000295823 0.000843407 -0.000274908 0.000505396 0.000241791 -0.000331156 -3.42943e-05 7.23442e-05 -0.000273192 -0.000216021 0.000636275 -8.35916e-05 0.000285922 -1.7865e-06 -9.87088e-05 -7.23474e-05 -0.000171117 7.30492e-05 0.000184058 
1704.15 0 7.48064e-05 0.00481656 -0.000142907 -0.000129626 0.0171625 -0.000774152 0.000210707 0.000123006 0.000228857 -0.000770246 -1.49102e-06 -0.000396674 0.000212282 0.000311926 0.000822381 -0.000264466 0.000487011 0.000246982 -0.000311806 -3.42921e-05 8.37657e-05 -0.000257473 -0.000206815 0.000644889 -7.44311e-05 0.000297981 -1.1718e-05 -9.67341e-05 -8.3193e-05 -0.000172807 7.34615e-05 0.000189379 
1704.5 0 6.48471e-05 0.00460459 -0.000136593 -0.000129277 0.0171068 -0.0007423 0.000227393 0.000487291 0.000210732 -0.000732096 -2.12887e-05 -0.000369251 0.000221511 0.00032291 0.000795806 -0.000250784 0.000467709 0.000253937 -0.000291833 -3.32782e-05 9.53674e-05 -0.000238065 -0.000197542 0.00065333 -6.35424e-05 0.000309144 -2.1165e-05 -9.33827e-05 -9.38847e-05 -0.000171202 7.20961e-05 0.00019558 
1704.85 0 5.58109e-05 0.00439131 -0.000130448 -0.00013021 0.0170362 -0.000710558 0.000243842 0.000850995 0.000191501 -0.000689587 -3.91461e-05 -0.000344502 0.000229256 0.000330392 0.000765461 -0.000233615 0.000447677 0.000262907 -0.000272407 -3.29307e-05 0.000105816 -0.000215825 -0.000188069 0.000663768 -5.37395e-05 0.000318196 -3.15796e-05 -9.00268e-05 -0.000101453 -0.000167299 6.88456e-05 0.000201269 
1705.2 0 4.87566e-05 0.00417706 -0.000125561 -0.000131923 0.0169537 -0.000680873 0.000259224 0.00121494 0.000170952 -0.000643207 -5.5971e-05 -0.000325674 0.000234653 0.000337358 0.000733306 -0.000216585 0.000426332 0.000273071 -0.000255854 -3.3944e-05 0.000115218 -0.000193072 -0.000177853 0.000675673 -4.75057e-05 0.000325662 -4.45461e-05 -8.83693e-05 -0.000104932 -0.000161718 6.44752e-05 0.000205488 
1705.55 0 4.31026e-05 0.0039619 -0.000121912 -0.000133822 0.0168597 -0.000654006 0.000272181 0.00157821 0.000148696 -0.00059376 -7.2213e-05 -0.000314259 0.000237785 0.000343887 0.000699562 -0.000200948 0.000402183 0.000283384 -0.000243514 -3.76831e-05 0.000123322 -0.000171998 -0.000167192 0.000687722 -4.48669e-05 0.000330975 -6.06512e-05 -8.94554e-05 -0.000105128 -0.000154022 5.93911e-05 0.000207931 
1705.9 0 3.8043e-05 0.00374576 -0.000118405 -0.000135254 0.0167533 -0.000628084 0.000281186 0.00193979 0.000124093 -0.000543767 -8.77343e-05 -0.00030883 0.000238536 0.00034926 0.000663709 -0.000185614 0.00037482 0.000296122 -0.000231823 -4.32193e-05 0.000129278 -0.000153516 -0.000157396 0.000698408 -4.56572e-05 0.000333454 -7.86006e-05 -9.37429e-05 -0.000102422 -0.000143811 5.32129e-05 0.000208233 
1706.25 0 3.31134e-05 0.00352931 -0.000114395 -0.000135732 0.0166323 -0.000600969 0.000285807 0.00229737 9.71532e-05 -0.000494464 -0.00010261 -0.000307921 0.000237362 0.000353369 0.000626354 -0.000171382 0.000346713 0.000313284 -0.000215482 -4.91237e-05 0.000132201 -0.000136585 -0.00014947 0.000707078 -4.78457e-05 0.00033405 -9.4511e-05 -0.000101375 -9.67706e-05 -0.000132633 4.60551e-05 0.000205843 
1706.6 0 2.80446e-05 0.00331319 -0.000110138 -0.000136045 0.0164965 -0.000574051 0.000286601 0.00264773 6.89548e-05 -0.000445078 -0.00012024 -0.000310339 0.000236057 0.000355799 0.000589681 -0.000160974 0.000320907 0.00033358 -0.000193915 -5.69982e-05 0.000131695 -0.000120255 -0.000143984 0.000715108 -4.94344e-05 0.000334317 -0.000106871 -0.00011059 -8.90166e-05 -0.000122153 3.89682e-05 0.000201427 
1706.95 0 2.30951e-05 0.00309806 -0.000106003 -0.000136543 0.0163461 -0.000548561 0.00028418 0.00299229 4.1236e-05 -0.000393808 -0.000140707 -0.000312537 0.000235231 0.000356553 0.000556052 -0.000154268 0.000296376 0.000353163 -0.000168744 -6.74156e-05 0.000129216 -0.000103557 -0.000140965 0.000723127 -5.10026e-05 0.000335123 -0.000116736 -0.000117965 -8.10766e-05 -0.000113673 3.20328e-05 0.000196314 
1707.3 0 1.74758e-05 0.0028846 -0.000101891 -0.000136924 0.0161816 -0.000524831 0.000278583 0.00333174 1.33356e-05 -0.000340718 -0.000159114 -0.000310894 0.000233176 0.000355185 0.000526791 -0.000150069 0.000271347 0.000369912 -0.000141925 -7.87804e-05 0.00012711 -8.597e-05 -0.000139028 0.000730101 -5.19466e-05 0.000336164 -0.000124314 -0.000123457 -7.35905e-05 -0.000106767 2.55366e-05 0.000190619 
1707.65 0 1.13997e-05 0.00267516 -9.82823e-05 -0.000137344 0.0160063 -0.000502597 0.000270642 0.00366223 -1.72721e-05 -0.000289136 -0.000173642 -0.000304821 0.000231362 0.000352506 0.000502605 -0.000147333 0.000245892 0.000384375 -0.000117222 -8.77313e-05 0.000126642 -6.88096e-05 -0.000136201 0.000734698 -5.12863e-05 0.000336421 -0.000130114 -0.00012792 -6.67911e-05 -9.93492e-05 2.06101e-05 0.000184805 
1708 0 6.87145e-06 0.00247038 -9.49544e-05 -0.000137891 0.0158225 -0.000480395 0.000261265 0.00397952 -5.0809e-05 -0.00024191 -0.000184947 -0.000294549 0.000233145 0.000350398 0.000484713 -0.000143196 0.000219971 0.000396843 -9.71143e-05 -9.0464e-05 0.000126842 -5.22039e-05 -0.000130943 0.000736234 -4.96983e-05 0.000337055 -0.00013561 -0.000130904 -6.12709e-05 -9.12423e-05 1.83459e-05 0.000179781 
1708.35 0 5.51384e-06 0.00226705 -9.07815e-05 -0.000138458 0.0156325 -0.000459398 0.000250934 0.00428357 -8.43798e-05 -0.000198576 -0.000192475 -0.000281586 0.000236809 0.000349113 0.000474787 -0.000137252 0.000193905 0.000406278 -8.22774e-05 -8.60652e-05 0.000125388 -3.57894e-05 -0.000123419 0.000735158 -4.77323e-05 0.000339459 -0.000142533 -0.000132215 -5.77601e-05 -8.39785e-05 1.85635e-05 0.000175237 
1708.7 0 5.27802e-06 0.00206281 -8.58543e-05 -0.000138814 0.0154407 -0.000442337 0.000241709 0.00457682 -0.000115153 -0.000156668 -0.000196424 -0.000268443 0.000238091 0.000346354 0.000473234 -0.000129673 0.000170189 0.000410857 -7.2678e-05 -7.79015e-05 0.000122101 -2.00971e-05 -0.000114184 0.000732061 -4.45755e-05 0.000342368 -0.000152547 -0.000132186 -5.66619e-05 -7.76125e-05 1.98686e-05 0.000170517 
1709.05 0 2.9799e-06 0.00185808 -8.11145e-05 -0.000140713 0.0152509 -0.000429027 0.000235809 0.00486111 -0.000143364 -0.000114712 -0.000199293 -0.000255784 0.000235163 0.00034278 0.000476234 -0.000120227 0.00015133 0.000410571 -6.74458e-05 -7.18357e-05 0.000119382 -5.27559e-06 -0.000104194 0.000727688 -3.94199e-05 0.000344712 -0.000166151 -0.000131627 -5.73989e-05 -7.08006e-05 2.25788e-05 0.000166359 
1709.4 0 -1.94667e-06 0.00165487 -7.75804e-05 -0.000144368 0.015061 -0.00041647 0.000234296 0.0051394 -0.000171245 -7.3351e-05 -0.000201997 -0.000243178 0.000229411 0.000342743 0.000477417 -0.000109512 0.000138045 0.000407901 -6.55749e-05 -7.35262e-05 0.000117857 9.2155e-06 -9.55142e-05 0.000723498 -3.3786e-05 0.000347504 -0.000182685 -0.00013199 -5.91162e-05 -6.35256e-05 2.7222e-05 0.000163938 
1709.75 0 -7.93221e-06 0.0014533 -7.47602e-05 -0.000147525 0.0148639 -0.000401399 0.000236145 0.00541262 -0.000199333 -3.42721e-05 -0.000202824 -0.000231287 0.00022645 0.000345316 0.00047342 -9.82631e-05 0.00012907 0.0004056 -6.49588e-05 -8.42229e-05 0.000116398 2.3617e-05 -8.95355e-05 0.00072125 -2.87591e-05 0.000350374 -0.00020079 -0.000134938 -6.07615e-05 -5.78917e-05 3.33113e-05 0.000162249 
1710.1 0 -1.3854e-05 0.00125174 -7.12783e-05 -0.000150619 0.0146553 -0.000382169 0.000238838 0.00567717 -0.000226123 2.70602e-06 -0.00019955 -0.000221083 0.000229232 0.000347486 0.000463519 -8.72608e-05 0.000121671 0.000405309 -6.20257e-05 -0.000101294 0.000114469 3.72236e-05 -8.66766e-05 0.000721632 -2.39761e-05 0.000351257 -0.000219525 -0.000140122 -6.15094e-05 -5.4891e-05 4.09241e-05 0.000159846 
1710.45 0 -1.88442e-05 0.00105107 -6.90646e-05 -0.00015434 0.0144353 -0.000359951 0.000243079 0.00592794 -0.000250895 4.08717e-05 -0.000193164 -0.000212554 0.000235282 0.000350953 0.000449015 -7.87184e-05 0.000112403 0.000406087 -5.19591e-05 -0.000122158 0.000112329 4.90016e-05 -8.7329e-05 0.000723903 -1.95568e-05 0.000349607 -0.000238131 -0.000145561 -6.14516e-05 -5.34381e-05 5.06567e-05 0.000156328 
1710.8 0 -2.20661e-05 0.000853251 -6.93305e-05 -0.000156602 0.0142059 -0.000336235 0.000250268 0.00616463 -0.000274561 8.17293e-05 -0.000186834 -0.000205549 0.000242016 0.000356624 0.000431479 -7.45247e-05 0.000100587 0.000405397 -3.25866e-05 -0.000146039 0.000111317 5.81645e-05 -9.13059e-05 0.000728357 -1.65502e-05 0.000346765 -0.000254802 -0.000150373 -6.00462e-05 -5.21943e-05 6.1471e-05 0.000151997 
1711.15 0 -2.5013e-05 0.000659022 -7.07277e-05 -0.000157188 0.0139698 -0.000310695 0.000257797 0.00639008 -0.00029836 0.000122326 -0.00018192 -0.000201218 0.000247575 0.00036213 0.0004123 -7.51344e-05 8.67754e-05 0.000401843 -5.51498e-06 -0.000172104 0.000111459 6.57967e-05 -9.73275e-05 0.000734919 -1.44429e-05 0.000343967 -0.000268554 -0.000155241 -5.73635e-05 -4.98354e-05 7.23601e-05 0.000148635 
1711.5 0 -2.95289e-05 0.000467992 -7.24596e-05 -0.000157117 0.0137286 -0.000284729 0.000265064 0.00660499 -0.000323733 0.000160529 -0.000177117 -0.000201387 0.000252591 0.000367458 0.000392169 -8.15942e-05 7.03112e-05 0.000395669 2.59222e-05 -0.000197689 0.000111167 7.3272e-05 -0.000104478 0.00074167 -1.20912e-05 0.000341561 -0.000280229 -0.000160506 -5.49619e-05 -4.53696e-05 8.38712e-05 0.000146299 
1711.85 0 -3.49501e-05 0.00027888 -7.36186e-05 -0.000156341 0.0134817 -0.000260764 0.00027413 0.00680863 -0.000351642 0.000196598 -0.000168787 -0.000205565 0.000258655 0.000373583 0.000369368 -9.38059e-05 5.13296e-05 0.000388689 5.9223e-05 -0.000221989 0.000110748 8.06263e-05 -0.000111307 0.000748988 -1.01123e-05 0.000338974 -0.000289838 -0.000165243 -5.35195e-05 -3.85866e-05 9.60853e-05 0.000143394 
1712.2 0 -3.85933e-05 9.0605e-05 -7.28979e-05 -0.000154679 0.0132296 -0.000236711 0.00028478 0.00700269 -0.000381699 0.000230147 -0.000154222 -0.000210214 0.000265236 0.000379704 0.000343038 -0.000108009 3.14245e-05 0.000383555 9.19875e-05 -0.000249397 0.000111768 8.7522e-05 -0.000116377 0.000757729 -9.09347e-06 0.000334818 -0.000297712 -0.000168161 -5.27664e-05 -3.00392e-05 0.000107962 0.00013865 
1712.55 0 -4.09009e-05 -9.54102e-05 -6.97792e-05 -0.000152128 0.0129713 -0.000208511 0.000294325 0.00719072 -0.000411588 0.000261761 -0.000135393 -0.000212777 0.000273257 0.000385303 0.000314701 -0.00011965 1.20749e-05 0.000381019 0.000122786 -0.000282561 0.000114713 9.48052e-05 -0.00011912 0.000767234 -8.68888e-06 0.000328852 -0.000305726 -0.000167934 -5.18284e-05 -2.17561e-05 0.000119831 0.000131381 
1712.9 0 -4.3919e-05 -0.000278273 -6.51574e-05 -0.000149155 0.0127047 -0.000176216 0.000302289 0.00737305 -0.000439349 0.000291662 -0.000115655 -0.000213607 0.000285164 0.000390682 0.000285453 -0.000125822 -4.57248e-06 0.000379039 0.00015067 -0.000320751 0.000118941 0.000102855 -0.000119028 0.000776493 -8.59696e-06 0.000321889 -0.000314266 -0.000165163 -4.96672e-05 -1.52331e-05 0.000133644 0.000122522 
1713.25 0 -4.69582e-05 -0.000459219 -6.06185e-05 -0.000147021 0.0124304 -0.000138024 0.000310035 0.00754852 -0.000464524 0.000318316 -9.76993e-05 -0.000212724 0.000300851 0.000394634 0.000254529 -0.000126993 -1.80946e-05 0.000375997 0.000172967 -0.000362983 0.000123662 0.000110685 -0.000116302 0.000784798 -8.20411e-06 0.000314618 -0.00032208 -0.000161437 -4.61431e-05 -1.02355e-05 0.000149694 0.000112487 
1713.6 0 -4.92663e-05 -0.000639136 -5.64066e-05 -0.000145829 0.012151 -9.34515e-05 0.0003164 0.0077186 -0.000486857 0.000340827 -8.19696e-05 -0.000210704 0.00031715 0.000396253 0.000221099 -0.000124867 -3.01503e-05 0.000374134 0.000187755 -0.000408594 0.000128143 0.000118419 -0.000111529 0.000792736 -7.32591e-06 0.000308286 -0.000328552 -0.000157032 -4.18346e-05 -7.1448e-06 0.000165453 0.00010056 
1713.95 0 -5.01693e-05 -0.000817821 -5.30123e-05 -0.000144341 0.0118653 -4.85097e-05 0.000319196 0.00788493 -0.000505213 0.000359214 -6.656e-05 -0.00020911 0.00033076 0.000396158 0.000185265 -0.00011998 -4.21212e-05 0.000376894 0.000196956 -0.00045727 0.000132467 0.000127086 -0.00010504 0.000801536 -5.71922e-06 0.000303359 -0.000332788 -0.000151725 -3.65935e-05 -6.09456e-06 0.000177409 8.67546e-05 
1714.3 0 -4.95084e-05 -0.000993883 -5.09696e-05 -0.000141987 0.0115724 -7.95597e-06 0.000317667 0.0080465 -0.000517381 0.000373971 -5.00609e-05 -0.00020833 0.000342737 0.000395189 0.000146763 -0.000111967 -5.43027e-05 0.00038554 0.000203064 -0.00050775 0.000137153 0.000137358 -9.77036e-05 0.00081192 -2.79154e-06 0.000299666 -0.000334544 -0.000145513 -2.91808e-05 -6.17097e-06 0.000185162 7.32882e-05 
1714.65 0 -4.84423e-05 -0.00116615 -4.92075e-05 -0.000139069 0.011273 2.87689e-05 0.000310026 0.00820323 -0.000520964 0.000384811 -3.19304e-05 -0.000206731 0.000356858 0.000393305 0.000107329 -0.000102453 -6.54358e-05 0.000400147 0.00020634 -0.000556854 0.000141587 0.000149384 -8.93387e-05 0.000822685 2.08034e-06 0.000296926 -0.000335141 -0.000138787 -1.96747e-05 -6.62809e-06 0.000192303 6.26982e-05 
1715 0 -4.77003e-05 -0.0013353 -4.61746e-05 -0.000136096 0.0109676 6.39748e-05 0.00029488 0.00835609 -0.000515999 0.000392099 -1.27185e-05 -0.000202815 0.00037581 0.000389325 7.01461e-05 -9.48423e-05 -7.26024e-05 0.000419915 0.000205089 -0.00060112 0.000144876 0.000162225 -7.98139e-05 0.000830865 8.29554e-06 0.000295051 -0.000336212 -0.000132341 -9.06506e-06 -7.45308e-06 0.000199507 5.47973e-05 
1715.35 0 -4.69448e-05 -0.00150311 -4.25077e-05 -0.000133354 0.0106581 9.95107e-05 0.000273262 0.0085038 -0.000504882 0.000398273 8.21987e-06 -0.000197324 0.000398003 0.000381792 3.73093e-05 -9.1663e-05 -7.4341e-05 0.00044319 0.000198692 -0.000638848 0.000147099 0.000173291 -7.06927e-05 0.00083539 1.43525e-05 0.000293928 -0.000337895 -0.000126928 2.37173e-06 -7.41287e-06 0.000204423 4.73425e-05 
1715.7 0 -4.58205e-05 -0.00166951 -4.02013e-05 -0.000131029 0.0103468 0.000137386 0.000248238 0.00864517 -0.000490683 0.000404513 3.23103e-05 -0.000192018 0.000420677 0.000369738 8.64052e-06 -9.31497e-05 -7.15078e-05 0.000467132 0.00019056 -0.000670954 0.000148304 0.000181853 -6.40527e-05 0.000836897 2.00224e-05 0.00029258 -0.000339981 -0.000124022 1.49426e-05 -5.48193e-06 0.000205776 3.89196e-05 
1716.05 0 -4.36074e-05 -0.00183449 -4.01118e-05 -0.000129004 0.0100323 0.000177977 0.000221071 0.008781 -0.000477423 0.000411893 5.81626e-05 -0.000188132 0.000442596 0.000353774 -1.69728e-05 -9.70986e-05 -6.46696e-05 0.000489276 0.000186218 -0.000697228 0.000148866 0.000189746 -5.9809e-05 0.000834974 2.65248e-05 0.000291276 -0.000342876 -0.000123828 2.79634e-05 -1.66985e-06 0.000204006 3.06095e-05 
1716.4 0 -3.92466e-05 -0.00199742 -4.22519e-05 -0.000126427 0.00971344 0.000219571 0.000191572 0.00891223 -0.000468891 0.000422376 8.25344e-05 -0.000186508 0.000463123 0.000335278 -3.84139e-05 -0.000101718 -5.46696e-05 0.000506972 0.00018881 -0.00071772 0.000149254 0.00019865 -5.63723e-05 0.000829818 3.48342e-05 0.000290877 -0.000347408 -0.000125229 3.97772e-05 3.59907e-06 0.00020041 2.40312e-05 
1716.75 0 -3.35413e-05 -0.0021576 -4.51508e-05 -0.000122039 0.00939091 0.000260875 0.000161722 0.00903854 -0.000464652 0.000435517 0.000104626 -0.000186684 0.000482018 0.000316347 -5.31914e-05 -0.000106494 -4.10923e-05 0.000517304 0.000195482 -0.000734547 0.000149896 0.000208974 -5.19399e-05 0.000821823 4.40291e-05 0.00029087 -0.000354037 -0.000126884 4.9825e-05 8.17805e-06 0.000196391 1.93146e-05 
1717.1 0 -2.90972e-05 -0.00231611 -4.70042e-05 -0.00011524 0.0090651 0.000300532 0.000132816 0.00915963 -0.000461383 0.000449088 0.000125106 -0.000185839 0.000499169 0.000300156 -6.10592e-05 -0.000111432 -2.38678e-05 0.000520057 0.000201015 -0.000748607 0.00015026 0.000219052 -4.46442e-05 0.000810958 5.27042e-05 0.000290454 -0.000361195 -0.000127273 5.84885e-05 1.09165e-05 0.000193146 1.67166e-05 
1717.45 0 -2.5769e-05 -0.00247317 -4.70948e-05 -0.000106468 0.00873638 0.000335998 0.00010476 0.00927419 -0.000457406 0.000460976 0.000143386 -0.000180853 0.000514571 0.000288171 -6.49998e-05 -0.000117073 -4.87488e-06 0.000517551 0.000203306 -0.000757959 0.00014959 0.00022803 -3.42709e-05 0.000798299 6.1075e-05 0.000290748 -0.000367223 -0.000124967 6.60645e-05 1.21964e-05 0.000191338 1.64798e-05 
1717.8 0 -2.03133e-05 -0.00262661 -4.55072e-05 -9.67461e-05 0.00840433 0.000367276 7.74215e-05 0.00937842 -0.000450919 0.00046899 0.000157266 -0.000170908 0.000528309 0.000278613 -6.8462e-05 -0.000123276 1.37552e-05 0.000513609 0.000203452 -0.000760375 0.000149386 0.000236362 -2.35243e-05 0.00078424 7.06127e-05 0.000292248 -0.000372246 -0.000119561 7.2364e-05 1.32325e-05 0.000190311 1.91386e-05 
1718.15 0 -1.20369e-05 -0.00277612 -4.33418e-05 -8.7881e-05 0.00806829 0.000396891 4.94528e-05 0.00946902 -0.000440565 0.000473435 0.000165791 -0.000155803 0.000539062 0.000268889 -7.19066e-05 -0.00012694 2.81798e-05 0.000510821 0.000202603 -0.000756422 0.000151285 0.000243341 -1.43993e-05 0.000767732 8.05904e-05 0.000294253 -0.000376614 -0.000113426 7.68592e-05 1.50321e-05 0.000189166 2.43535e-05 
1718.5 0 -3.10631e-06 -0.0029232 -4.24836e-05 -8.04612e-05 0.0077309 0.000426716 1.96972e-05 0.00954633 -0.000427456 0.000475793 0.000171707 -0.000135797 0.000545905 0.00025906 -7.44313e-05 -0.000126086 3.57891e-05 0.000509451 0.000199887 -0.00074979 0.000153481 0.000248282 -7.87939e-06 0.000748638 9.0013e-05 0.000296667 -0.000380089 -0.000110012 7.89545e-05 1.86256e-05 0.000187908 3.01937e-05 
1718.85 0 5.73737e-06 -0.0030666 -4.2706e-05 -7.27795e-05 0.00739463 0.000455743 -1.15903e-05 0.00961231 -0.00041384 0.000475788 0.000177662 -0.000112222 0.000550227 0.000250376 -7.52058e-05 -0.000122616 3.74976e-05 0.000507912 0.0001946 -0.000743846 0.000153622 0.000251632 -3.71304e-06 0.000728285 9.87362e-05 0.000299053 -0.000383081 -0.000110337 7.91328e-05 2.52962e-05 0.000186507 3.51605e-05 
1719.2 0 1.53315e-05 -0.00320492 -4.25967e-05 -6.34071e-05 0.00705868 0.000480134 -4.44727e-05 0.00966798 -0.00040336 0.000473207 0.000183709 -8.6604e-05 0.000553863 0.000243374 -7.44219e-05 -0.000117428 3.7544e-05 0.000503555 0.00018844 -0.000738772 0.000151284 0.000254627 -8.28546e-07 0.000707636 0.000106439 0.000300691 -0.000386297 -0.000113024 7.91769e-05 3.46296e-05 0.000185069 4.0092e-05 
1719.55 0 2.61883e-05 -0.00333833 -4.1338e-05 -5.28194e-05 0.006723 0.000497377 -8.03441e-05 0.00971395 -0.000397206 0.000470254 0.000187792 -6.03861e-05 0.000557034 0.000238526 -7.22378e-05 -0.000109785 3.98629e-05 0.000495886 0.000184439 -0.000731746 0.000146824 0.000258752 6.33211e-07 0.000685993 0.000112857 0.000300477 -0.000389645 -0.000116473 8.05066e-05 4.57435e-05 0.000184664 4.645e-05 
1719.9 0 3.83769e-05 -0.00346761 -3.92559e-05 -4.22599e-05 0.00638838 0.000507919 -0.000120426 0.00975146 -0.000393481 0.000468346 0.000187709 -3.30237e-05 0.00055971 0.000237059 -6.8539e-05 -0.000100867 4.41793e-05 0.000486742 0.000186031 -0.000721483 0.000141274 0.000265435 -4.52529e-07 0.000661791 0.000116883 0.000297657 -0.000392216 -0.000120061 8.29441e-05 5.78731e-05 0.000185125 5.36436e-05 
1720.25 0 5.11276e-05 -0.00359405 -3.60621e-05 -3.25791e-05 0.00605522 0.000513323 -0.000164276 0.00978213 -0.000393067 0.000466813 0.000183292 -3.93952e-06 0.00056468 0.000239761 -6.2592e-05 -9.0859e-05 4.85122e-05 0.000477782 0.000196407 -0.000711268 0.000137184 0.000275341 -4.95475e-06 0.000634929 0.000119541 0.00029344 -0.000394751 -0.000123574 8.57721e-05 6.92139e-05 0.00018511 6.0833e-05 
1720.6 0 6.37923e-05 -0.0037171 -3.19677e-05 -2.31305e-05 0.00572168 0.000514053 -0.000210279 0.00980822 -0.000398436 0.000462779 0.000175162 2.55644e-05 0.000572075 0.000246914 -5.48116e-05 -7.8589e-05 5.27848e-05 0.000469863 0.000217856 -0.000701705 0.000136307 0.000287775 -1.42007e-05 0.000608497 0.000123492 0.000289293 -0.000398443 -0.000126062 8.78366e-05 7.79757e-05 0.000185731 6.82524e-05 
1720.95 0 7.7399e-05 -0.0038361 -2.77933e-05 -1.20113e-05 0.00538487 0.000509716 -0.00025552 0.00983164 -0.000408449 0.000454368 0.000165224 5.40656e-05 0.000579323 0.000256821 -4.69632e-05 -6.45964e-05 5.68836e-05 0.000462142 0.000250244 -0.000690105 0.00013747 0.000301818 -2.78775e-05 0.000583992 0.000129531 0.000286053 -0.000402224 -0.000126458 8.9142e-05 8.39921e-05 0.000188231 7.58482e-05 
1721.3 0 9.1792e-05 -0.00395098 -2.34791e-05 -2.1306e-07 0.00504699 0.000501206 -0.00029741 0.00985048 -0.000420528 0.000443822 0.000155544 8.0881e-05 0.000584434 0.000267338 -4.00734e-05 -5.03667e-05 5.91185e-05 0.000453203 0.000289776 -0.000676915 0.000139191 0.00031509 -4.15373e-05 0.000559821 0.000136571 0.000283579 -0.000404663 -0.000123202 9.1102e-05 8.89749e-05 0.000191054 8.18427e-05 
1721.65 0 0.000104462 -0.00406146 -1.91068e-05 1.07637e-05 0.00471371 0.000491018 -0.000334945 0.0098626 -0.000433615 0.000433102 0.000146667 0.000106921 0.000587343 0.000280337 -3.64482e-05 -3.75977e-05 5.94743e-05 0.000442101 0.000332259 -0.000665855 0.000141559 0.000325599 -5.20451e-05 0.000535581 0.000144788 0.000280731 -0.000405283 -0.00011595 9.25479e-05 9.39918e-05 0.000192643 8.55028e-05 
1722 0 0.000114129 -0.00416728 -1.5443e-05 2.05222e-05 0.0043856 0.000481426 -0.000367792 0.009867 -0.000445067 0.00042231 0.000138922 0.00013377 0.000589714 0.000294952 -3.78745e-05 -2.58686e-05 6.12349e-05 0.000428863 0.000374963 -0.000660432 0.000144279 0.00033438 -5.96921e-05 0.000512265 0.00015446 0.000276866 -0.00040479 -0.00010614 9.21159e-05 9.97731e-05 0.000192835 8.82611e-05 
1722.35 0 0.000121107 -0.00426833 -1.1892e-05 2.84076e-05 0.00405895 0.000471285 -0.000396459 0.00986217 -0.000452665 0.000411537 0.000135291 0.000161286 0.00059293 0.00030629 -4.38829e-05 -1.23247e-05 6.59091e-05 0.000415322 0.000416444 -0.00066082 0.000147231 0.000342292 -6.49682e-05 0.000490062 0.000163739 0.000271715 -0.000402915 -9.51937e-05 9.15803e-05 0.000107297 0.000192389 9.08102e-05 
1722.7 0 0.000126862 -0.00436433 -7.83187e-06 3.45346e-05 0.00373331 0.000458461 -0.000422881 0.00984718 -0.000457306 0.000400589 0.000137581 0.000187087 0.000596517 0.000312689 -5.27668e-05 5.05705e-06 7.32686e-05 0.000403567 0.000453835 -0.000665208 0.000150355 0.000347873 -6.80429e-05 0.000468937 0.000171428 0.000265031 -0.000398211 -8.42564e-05 9.31183e-05 0.000115388 0.000192005 9.31701e-05 
1723.05 0 0.000131916 -0.00445542 -3.96015e-06 3.96097e-05 0.00341087 0.000442525 -0.000448526 0.00982415 -0.000460879 0.000388508 0.000142575 0.000210392 0.000600448 0.000316411 -6.14978e-05 2.61198e-05 8.3868e-05 0.000392818 0.000483499 -0.000670195 0.000152797 0.000350278 -6.96487e-05 0.000449002 0.000177689 0.000256935 -0.000391684 -7.40757e-05 9.6928e-05 0.000122067 0.000191609 9.51978e-05 
1723.4 0 0.000136238 -0.00454217 -1.3735e-06 4.48679e-05 0.00309104 0.000423562 -0.000473588 0.00979505 -0.00046502 0.00037499 0.000145594 0.000232758 0.000604136 0.00032173 -6.60121e-05 5.01424e-05 9.74469e-05 0.000381226 0.000504388 -0.000672128 0.000155136 0.000351439 -7.16832e-05 0.000429863 0.000182088 0.000248548 -0.000384466 -6.6287e-05 0.000102967 0.000126937 0.000191132 9.63969e-05 
1723.75 0 0.000139376 -0.00462495 -1.86638e-06 5.2212e-05 0.00277225 0.000402244 -0.000497534 0.00975966 -0.000470421 0.000359394 0.000143621 0.000254039 0.000605961 0.000331141 -6.40055e-05 7.77509e-05 0.000111157 0.000368512 0.000519099 -0.000671786 0.000158279 0.000351799 -7.39809e-05 0.000411496 0.000185084 0.000240593 -0.000377128 -6.24077e-05 0.00011087 0.00013006 0.00019171 9.66741e-05 
1724.1 0 0.000141068 -0.00470403 -4.75787e-06 6.13182e-05 0.00245227 0.00037817 -0.000519629 0.00971887 -0.000477058 0.000342281 0.000136556 0.00027255 0.000605282 0.000343782 -5.93814e-05 0.000108044 0.0001217 0.000353913 0.000530091 -0.000671801 0.000162371 0.000350831 -7.49114e-05 0.000393982 0.000188235 0.000231827 -0.000370837 -6.16362e-05 0.000118278 0.000130735 0.000192787 9.5503e-05 
1724.45 0 0.000142031 -0.00478 -6.52634e-06 7.08438e-05 0.00212955 0.000350686 -0.000540232 0.00967393 -0.000482475 0.000325527 0.000128545 0.000287254 0.000601289 0.000358118 -5.76747e-05 0.000139031 0.000129171 0.000337336 0.000537502 -0.000671708 0.000166335 0.000349208 -7.50024e-05 0.00037769 0.000193649 0.000220907 -0.000366412 -6.18753e-05 0.000123666 0.000129251 0.000192097 9.15402e-05 
1724.8 0 0.000142499 -0.00485334 -6.64018e-06 8.11515e-05 0.00180597 0.000321336 -0.000558524 0.00962519 -0.000484318 0.000311286 0.000122035 0.000298449 0.000592592 0.000370508 -6.00133e-05 0.000169579 0.000136144 0.000319184 0.000541797 -0.000669973 0.000168731 0.000347181 -7.43795e-05 0.000362479 0.00020166 0.000208293 -0.000364356 -6.3119e-05 0.000126787 0.000127835 0.000189593 8.48282e-05 
1725.15 0 0.000143082 -0.00492339 -6.02163e-06 9.11467e-05 0.00148402 0.000291823 -0.000572551 0.00957039 -0.000483912 0.000300047 0.000115872 0.000308173 0.000579673 0.000376089 -6.46118e-05 0.000199409 0.000145568 0.000300573 0.000544505 -0.000665939 0.000168744 0.000343656 -7.2777e-05 0.000347962 0.000209723 0.00019706 -0.000363281 -6.52418e-05 0.000128871 0.000127994 0.000187207 7.75909e-05 
1725.5 0 0.000145159 -0.0049881 -3.73251e-06 9.91703e-05 0.00116515 0.000262343 -0.00058257 0.00950567 -0.000484221 0.000289629 0.000108351 0.000316066 0.000565028 0.00037469 -7.03956e-05 0.000228227 0.00015949 0.0002841 0.000547877 -0.000658758 0.000167582 0.000338185 -7.03554e-05 0.000333494 0.000216253 0.000188619 -0.000360198 -6.64947e-05 0.000130324 0.000129669 0.000185323 7.0833e-05 
1725.85 0 0.000149001 -0.00504621 -4.75828e-08 0.000106162 0.000850012 0.00023307 -0.000592049 0.00942933 -0.000487271 0.000281066 9.86277e-05 0.00032122 0.000550832 0.000368613 -7.98801e-05 0.000255895 0.000177182 0.000268035 0.000552808 -0.000646556 0.000166917 0.000332247 -6.75432e-05 0.000319299 0.000221199 0.000180341 -0.000354986 -6.6803e-05 0.000129851 0.00013157 0.000182474 6.31675e-05 
1726.2 0 0.00015378 -0.00509885 3.12951e-06 0.000114295 0.000537906 0.000203022 -0.000603868 0.00934212 -0.00049263 0.000280079 8.8059e-05 0.000325014 0.000539014 0.000355768 -9.8014e-05 0.000282178 0.000197192 0.000249318 0.00055676 -0.000627453 0.000166313 0.000328089 -6.4715e-05 0.000307237 0.000224997 0.000170997 -0.000349856 -6.70782e-05 0.000127868 0.000131919 0.000178034 5.32762e-05 
1726.55 0 0.000158111 -0.00514694 5.69411e-06 0.000123945 0.000227717 0.000169517 -0.0006168 0.00924423 -0.000499419 0.00029052 7.8807e-05 0.000328453 0.000530656 0.000332174 -0.000125978 0.000305215 0.000217494 0.000228672 0.000557003 -0.000603642 0.000164084 0.00032719 -6.21241e-05 0.000297976 0.000227621 0.000161837 -0.000344995 -6.7732e-05 0.000125385 0.000130384 0.000172245 4.09667e-05 
1726.9 0 0.000159733 -0.00518987 8.79425e-06 0.000133903 -8.12895e-05 0.000131631 -0.000626931 0.00913734 -0.000507987 0.000309956 7.27796e-05 0.000330449 0.00052461 0.000300185 -0.000159324 0.000322233 0.000233554 0.000209001 0.000554238 -0.000578349 0.000160467 0.000328698 -5.91481e-05 0.00028805 0.000228461 0.000153428 -0.000340818 -6.88675e-05 0.000122748 0.000127575 0.000165907 2.64536e-05 
1727.25 0 0.000158033 -0.00522727 1.20153e-05 0.000144741 -0.000388856 9.08595e-05 -0.000630338 0.00902571 -0.000518409 0.000334469 6.96777e-05 0.000329044 0.000518851 0.00026617 -0.000192012 0.000331499 0.000245029 0.000193672 0.000551474 -0.000551621 0.000157132 0.000332055 -5.5686e-05 0.000273614 0.000228138 0.000145325 -0.000337921 -6.99932e-05 0.000120442 0.000123585 0.000160437 1.15964e-05 
1727.6 0 0.000154533 -0.0052589 1.42006e-05 0.00015813 -0.000695204 5.12596e-05 -0.000623563 0.00891221 -0.000529754 0.000360582 6.57502e-05 0.000324017 0.000512546 0.000234516 -0.000220916 0.000332811 0.000255148 0.000183495 0.000549925 -0.000524248 0.000155033 0.000336988 -5.1404e-05 0.000255908 0.000226827 0.000138103 -0.000335275 -7.10429e-05 0.000118686 0.000120176 0.000155725 -1.83861e-06 
1727.95 0 0.000150112 -0.00528464 1.56418e-05 0.000173554 -0.0010018 1.76531e-05 -0.000605451 0.00879817 -0.000541901 0.000384025 5.90213e-05 0.000317477 0.000505089 0.000207531 -0.000247048 0.000329155 0.000262538 0.000174717 0.000547291 -0.000497155 0.000154412 0.000342514 -4.56712e-05 0.000237346 0.000222982 0.00013278 -0.000332301 -7.25287e-05 0.000116309 0.000119637 0.00015039 -1.28265e-05 
1728.3 0 0.000145518 -0.00530575 1.73145e-05 0.000190138 -0.00130866 -8.19727e-06 -0.000578106 0.00868262 -0.000554207 0.000401858 5.02061e-05 0.000313778 0.00049583 0.000185827 -0.000271366 0.000325151 0.00026346 0.000163496 0.000542604 -0.000469769 0.000155089 0.000347461 -3.8069e-05 0.000218596 0.000216723 0.000129129 -0.000328468 -7.41704e-05 0.000112658 0.000121465 0.000143262 -2.13787e-05 
1728.65 0 0.000141535 -0.00532388 2.05389e-05 0.000206826 -0.00161368 -2.74313e-05 -0.000545876 0.00856102 -0.000564404 0.000414518 3.95255e-05 0.000315119 0.000485475 0.000166965 -0.000293714 0.000323637 0.000257817 0.00015123 0.000536193 -0.000441634 0.00015679 0.000350022 -2.76806e-05 0.000200023 0.000210819 0.000126171 -0.000322481 -7.40098e-05 0.000109158 0.000123543 0.000134646 -2.93052e-05 
1729 0 0.000137926 -0.00533931 2.47426e-05 0.000222581 -0.00191531 -4.2454e-05 -0.000512175 0.00843028 -0.000571407 0.000423561 2.78533e-05 0.000320416 0.000473801 0.000148176 -0.000315668 0.000324578 0.000248246 0.000141329 0.000527554 -0.000413783 0.000158005 0.000348333 -1.54174e-05 0.000181635 0.00020721 0.000122338 -0.000314061 -7.00567e-05 0.000106856 0.000126164 0.000125427 -3.67271e-05 
1729.35 0 0.000134423 -0.00535011 2.82484e-05 0.000236918 -0.00221427 -5.47928e-05 -0.000476863 0.00829223 -0.000575579 0.000428846 1.79183e-05 0.000328216 0.000461663 0.000128511 -0.000336305 0.000326954 0.000236816 0.000134508 0.000516674 -0.000386995 0.00015776 0.000342472 -3.88993e-06 0.000163219 0.000205907 0.000115953 -0.000305099 -6.31996e-05 0.000105851 0.000130331 0.000115946 -4.2505e-05 
1729.7 0 0.000130113 -0.00535398 3.12573e-05 0.000249834 -0.00251211 -6.57592e-05 -0.000440038 0.00814673 -0.000575397 0.000430934 1.18874e-05 0.000337433 0.00045006 0.000109484 -0.00035233 0.000329093 0.000225463 0.000127947 0.00050316 -0.000362141 0.000155419 0.00033557 6.18436e-06 0.000144908 0.000205953 0.00010719 -0.000296673 -5.55595e-05 0.000106131 0.0001348 0.000106573 -4.62316e-05 
1730.05 0 0.000123903 -0.00535082 3.40951e-05 0.000261109 -0.00280914 -7.72825e-05 -0.00040337 0.00798823 -0.000570467 0.000430753 9.73226e-06 0.00034759 0.000435954 9.39009e-05 -0.000362805 0.000330977 0.000214795 0.000118449 0.000486245 -0.00034094 0.00014992 0.000329122 1.70158e-05 0.000126203 0.000206093 9.71735e-05 -0.000287873 -4.87535e-05 0.000107723 0.000137369 9.74067e-05 -4.77192e-05 
1730.4 0 0.000115725 -0.00534106 3.56695e-05 0.000270967 -0.00310284 -8.89564e-05 -0.000368806 0.00781461 -0.000564392 0.000427576 1.14294e-05 0.000359427 0.000414802 8.17358e-05 -0.000368917 0.000332785 0.00020356 0.000105857 0.000465255 -0.000324368 0.000141776 0.000321377 2.93666e-05 0.000107159 0.000205666 8.63987e-05 -0.000278548 -4.33955e-05 0.000110118 0.000136887 8.98892e-05 -4.85399e-05 
1730.75 0 0.000107354 -0.00532402 3.51033e-05 0.000279575 -0.00338937 -9.86997e-05 -0.000338214 0.00762961 -0.000559246 0.000420251 1.62534e-05 0.000373991 0.000386708 6.97088e-05 -0.00037197 0.000333797 0.00019099 9.11815e-05 0.000441056 -0.000311281 0.000132101 0.000311798 4.16041e-05 8.8234e-05 0.00020395 7.60374e-05 -0.000267902 -3.85038e-05 0.000112768 0.000133873 8.4284e-05 -4.92836e-05 
1731.1 0 0.000100668 -0.00530108 3.41669e-05 0.000285968 -0.00366759 -0.000104744 -0.00031258 0.00743774 -0.000555368 0.000408932 2.27203e-05 0.000393445 0.000355384 5.76982e-05 -0.000371938 0.000335968 0.000177311 7.6889e-05 0.000416026 -0.000300372 0.000121131 0.000303266 5.26443e-05 6.86834e-05 0.000199898 6.72016e-05 -0.00025442 -3.27062e-05 0.000115151 0.000129038 7.99212e-05 -4.81014e-05 
1731.45 0 9.61621e-05 -0.00527587 3.49228e-05 0.000289953 -0.00393751 -0.000106995 -0.000290823 0.00724035 -0.000552943 0.000395621 2.9558e-05 0.000418792 0.000325282 4.76859e-05 -0.000370139 0.000341118 0.000163199 6.59285e-05 0.000390891 -0.000288942 0.000110175 0.000298195 6.22728e-05 4.80848e-05 0.000193319 6.0318e-05 -0.000238202 -2.64935e-05 0.000116911 0.000122608 7.53812e-05 -4.3355e-05 
1731.8 0 9.33689e-05 -0.00524905 3.76194e-05 0.000292087 -0.0041964 -0.000107005 -0.000272808 0.00703884 -0.000552404 0.000381621 3.3078e-05 0.000447492 0.000297836 3.96422e-05 -0.000368882 0.000349924 0.000148395 5.76688e-05 0.000364423 -0.00027401 0.000100469 0.000295587 7.07806e-05 2.63977e-05 0.000184283 5.40652e-05 -0.000220576 -2.10126e-05 0.000117539 0.00011427 6.90337e-05 -3.55609e-05 
1732.15 0 9.19567e-05 -0.00521736 4.11868e-05 0.000293638 -0.00444205 -0.000105344 -0.0002591 0.00683564 -0.000554084 0.000366785 3.0928e-05 0.000477815 0.000271362 3.4095e-05 -0.000369697 0.000360191 0.000132429 4.92084e-05 0.000336465 -0.00025658 9.22113e-05 0.000294464 7.94095e-05 2.88717e-06 0.000173073 4.65388e-05 -0.000203724 -1.66591e-05 0.000116845 0.000104664 6.20653e-05 -2.73277e-05 
1732.5 0 9.07742e-05 -0.00517961 4.45811e-05 0.00029685 -0.00467656 -0.000101209 -0.000247949 0.00663104 -0.000558329 0.000349774 2.48028e-05 0.000510104 0.000244646 3.11195e-05 -0.000372382 0.000368592 0.000116484 3.99225e-05 0.000307809 -0.000238359 8.57059e-05 0.000294312 8.95271e-05 -2.3227e-05 0.000160891 3.71757e-05 -0.000189592 -1.35581e-05 0.000115544 9.52792e-05 5.46771e-05 -2.06028e-05 
1732.85 0 8.8304e-05 -0.00513829 4.81005e-05 0.000302294 -0.00490228 -9.58376e-05 -0.000234152 0.00642426 -0.000565234 0.000329403 1.72182e-05 0.000543781 0.00021862 2.7742e-05 -0.000375736 0.000376305 0.000102092 3.0212e-05 0.000280442 -0.000220007 8.23389e-05 0.000293502 9.98833e-05 -5.12282e-05 0.000149149 2.71553e-05 -0.000177118 -1.10777e-05 0.000114572 8.70946e-05 4.81425e-05 -1.67381e-05 
1733.2 0 8.45814e-05 -0.00509492 5.29162e-05 0.000308296 -0.00512052 -8.86074e-05 -0.000216136 0.00621497 -0.000574188 0.000304775 8.76053e-06 0.000577109 0.000193773 2.00788e-05 -0.000379168 0.000384866 8.8771e-05 2.09391e-05 0.000257579 -0.000203571 8.26862e-05 0.000291067 0.000108508 -7.84375e-05 0.000138427 1.76662e-05 -0.000164339 -7.84061e-06 0.000113912 8.13613e-05 4.46429e-05 -1.69585e-05 
1733.55 0 7.97141e-05 -0.00504916 5.81968e-05 0.000313205 -0.00533181 -7.88877e-05 -0.000196625 0.00600157 -0.000584857 0.000277422 2.22936e-07 0.000609525 0.000169688 7.51567e-06 -0.000381741 0.000393141 7.55212e-05 1.33454e-05 0.000241387 -0.000190395 8.4864e-05 0.000286405 0.000115468 -0.000102276 0.000127197 8.702e-06 -0.000151725 -3.87139e-06 0.000112674 7.84742e-05 4.28833e-05 -2.03271e-05 
1733.9 0 7.45367e-05 -0.0049995 6.19642e-05 0.000316592 -0.00553417 -6.8936e-05 -0.000177808 0.00578294 -0.000597043 0.000250352 -5.95843e-06 0.000640523 0.000146867 -8.29212e-06 -0.000380226 0.000399871 6.19028e-05 8.26955e-06 0.000231637 -0.000178335 8.74178e-05 0.000278392 0.000121314 -0.000120705 0.000114823 -7.05506e-07 -0.000139838 -1.50301e-07 0.000109615 7.75563e-05 4.1165e-05 -2.45886e-05 
1734.25 0 6.97877e-05 -0.00494483 6.34062e-05 0.000319368 -0.00572547 -6.17339e-05 -0.000161351 0.00556128 -0.000609445 0.000226044 -7.63087e-06 0.000669995 0.000125891 -2.50006e-05 -0.00037222 0.000405374 4.65509e-05 5.08857e-06 0.00022747 -0.000164972 9.00806e-05 0.000268137 0.000126116 -0.000134546 0.00010174 -1.21711e-05 -0.000128037 2.45056e-06 0.000104181 7.81204e-05 3.98535e-05 -2.84425e-05 
1734.6 0 6.5663e-05 -0.00488445 6.23679e-05 0.000322682 -0.00590547 -5.87171e-05 -0.000147597 0.00533847 -0.000619847 0.000208034 -3.5308e-06 0.000699666 0.000105424 -3.82731e-05 -0.0003584 0.00040849 2.77569e-05 2.91346e-06 0.000226645 -0.000149441 9.17231e-05 0.000259318 0.000130632 -0.000147273 8.93231e-05 -2.67124e-05 -0.000116838 2.86104e-06 9.71933e-05 8.03191e-05 3.86858e-05 -3.26003e-05 
1734.95 0 6.25356e-05 -0.0048171 5.89969e-05 0.000326586 -0.00607553 -5.93209e-05 -0.000137013 0.00511288 -0.000627037 0.000198349 7.96262e-06 0.000730135 8.47912e-05 -4.67416e-05 -0.000341569 0.00040566 6.92298e-06 1.67729e-06 0.000226612 -0.000133472 9.1791e-05 0.000253701 0.00013658 -0.000159823 7.86217e-05 -4.26467e-05 -0.000106684 1.51081e-06 9.01599e-05 8.36781e-05 3.637e-05 -3.74426e-05 
1735.3 0 6.17207e-05 -0.0047435 5.32405e-05 0.000329012 -0.00623877 -6.22197e-05 -0.00012844 0.00488345 -0.000630986 0.000195184 2.85785e-05 0.000759709 6.51691e-05 -5.17037e-05 -0.000323357 0.000395073 -1.20171e-05 1.62288e-06 0.000227004 -0.00012017 9.114e-05 0.00025069 0.000144783 -0.000171427 6.98908e-05 -5.75253e-05 -9.77774e-05 4.67667e-07 8.442e-05 8.72501e-05 3.38463e-05 -4.18971e-05 
1735.65 0 6.40494e-05 -0.00466629 4.51035e-05 0.000329035 -0.00639792 -6.51339e-05 -0.000119913 0.00465193 -0.00063165 0.000195475 5.56072e-05 0.000785613 4.80672e-05 -5.26144e-05 -0.000305386 0.000378145 -2.72464e-05 1.72844e-06 0.00022779 -0.000110713 8.94163e-05 0.000248195 0.000154819 -0.000182386 6.38008e-05 -6.96028e-05 -9.04528e-05 2.16456e-07 8.05194e-05 8.99185e-05 3.35207e-05 -4.59619e-05 
1736 0 6.66198e-05 -0.00458631 3.62495e-05 0.000326316 -0.00655202 -6.62252e-05 -0.000111051 0.004422 -0.000630634 0.000197325 8.3554e-05 0.000806404 3.33433e-05 -4.91086e-05 -0.000288219 0.000357791 -3.95421e-05 1.01363e-06 0.000228573 -0.000104871 8.44855e-05 0.000244973 0.000166008 -0.000193579 5.98278e-05 -7.85828e-05 -8.54345e-05 -8.31675e-07 7.78857e-05 9.15517e-05 3.62445e-05 -4.94496e-05 
1736.35 0 6.61767e-05 -0.00450423 2.84712e-05 0.000321133 -0.00669688 -6.572e-05 -0.000101606 0.00419484 -0.000628592 0.000200029 0.00010901 0.00082235 2.00176e-05 -4.22958e-05 -0.000271546 0.000336858 -5.0586e-05 1.9187e-06 0.000229849 -0.000100741 7.70125e-05 0.000242075 0.000177751 -0.000206003 5.60003e-05 -8.57703e-05 -8.26122e-05 -2.49696e-06 7.56347e-05 9.18254e-05 4.04342e-05 -5.2575e-05 
1736.7 0 6.28911e-05 -0.00442244 2.20555e-05 0.000314437 -0.00682747 -6.38057e-05 -9.32046e-05 0.00396985 -0.000624087 0.000201332 0.000131802 0.000832869 7.37857e-06 -3.64028e-05 -0.00025608 0.000318459 -6.07347e-05 7.22694e-06 0.000231804 -9.38317e-05 7.01324e-05 0.000239992 0.000190332 -0.000220405 5.12249e-05 -9.34426e-05 -8.10192e-05 -3.08264e-06 7.35852e-05 9.03136e-05 4.40899e-05 -5.58857e-05 
1737.05 0 5.77517e-05 -0.00434209 1.78964e-05 0.000306508 -0.0069433 -6.09919e-05 -8.76229e-05 0.00374723 -0.000616539 0.000198043 0.000152884 0.000838195 -5.21229e-06 -3.39143e-05 -0.00024275 0.000304515 -6.90449e-05 1.49338e-05 0.000234146 -7.97505e-05 6.53447e-05 0.000237412 0.000203356 -0.000237611 4.58693e-05 -0.000102662 -7.953e-05 -2.7581e-06 7.26956e-05 8.77528e-05 4.61205e-05 -6.02007e-05 
1737.4 0 5.09266e-05 -0.00426178 1.68295e-05 0.000297188 -0.00704828 -5.83793e-05 -8.28925e-05 0.00352645 -0.000606571 0.000189987 0.000172742 0.000839995 -1.90735e-05 -3.48287e-05 -0.000234264 0.000293838 -7.42625e-05 2.1718e-05 0.000237741 -5.91194e-05 6.26949e-05 0.000233451 0.000215037 -0.000256646 4.15927e-05 -0.000112659 -7.73064e-05 -2.71421e-06 7.32467e-05 8.52105e-05 4.66381e-05 -6.581e-05 
1737.75 0 4.26746e-05 -0.00417961 1.73727e-05 0.000286579 -0.00714677 -5.48332e-05 -7.45579e-05 0.00330473 -0.000596291 0.000178911 0.000189973 0.000838521 -3.43346e-05 -3.77334e-05 -0.000232017 0.000283273 -7.67048e-05 2.6146e-05 0.000244371 -3.629e-05 6.27431e-05 0.000229529 0.000224291 -0.000274933 3.94844e-05 -0.000122163 -7.42382e-05 -3.23506e-06 7.32185e-05 8.37069e-05 4.698e-05 -7.23344e-05 
1738.1 0 3.46834e-05 -0.0040955 1.8285e-05 0.000276061 -0.00724103 -4.82986e-05 -5.99046e-05 0.00308101 -0.00058678 0.000167909 0.000203804 0.000834873 -4.80636e-05 -3.89494e-05 -0.000232594 0.000271578 -7.81609e-05 2.91467e-05 0.000252928 -1.45053e-05 6.52449e-05 0.000225314 0.000232545 -0.00029162 3.84628e-05 -0.000129271 -7.01174e-05 -4.11359e-06 7.17741e-05 8.37383e-05 4.89545e-05 -7.8578e-05 
1738.45 0 2.82273e-05 -0.00401165 1.99208e-05 0.000265971 -0.00733043 -3.63291e-05 -3.86218e-05 0.00285835 -0.000576811 0.00016086 0.000217575 0.000830948 -5.64419e-05 -3.65883e-05 -0.00022998 0.000259022 -8.08688e-05 3.49411e-05 0.00026057 3.94997e-06 6.86952e-05 0.000220443 0.000240927 -0.000305498 3.773e-05 -0.000132306 -6.55653e-05 -5.29482e-06 6.99439e-05 8.50693e-05 5.39086e-05 -8.4184e-05 
1738.8 0 2.18897e-05 -0.00392947 2.22712e-05 0.000256606 -0.00741501 -2.00077e-05 -1.31376e-05 0.00263803 -0.000565413 0.000158354 0.000236124 0.000827307 -6.0356e-05 -3.29664e-05 -0.000222612 0.000245678 -8.52866e-05 4.53418e-05 0.00026715 1.7701e-05 7.20059e-05 0.000216954 0.000249817 -0.000315506 3.76451e-05 -0.000132758 -6.25022e-05 -7.32294e-06 6.85636e-05 8.69821e-05 6.14973e-05 -9.09342e-05 
1739.15 0 1.58632e-05 -0.00384936 2.35704e-05 0.000248807 -0.00749524 -3.37606e-06 1.18443e-05 0.00241859 -0.000553219 0.000158816 0.000260648 0.000825065 -6.43829e-05 -3.28093e-05 -0.000213155 0.000231349 -9.0156e-05 5.79426e-05 0.000273231 2.93346e-05 7.50223e-05 0.000216514 0.00025892 -0.000323919 3.8672e-05 -0.000133374 -6.09998e-05 -9.97014e-06 6.79364e-05 8.97969e-05 6.99544e-05 -9.95507e-05 
1739.5 0 1.25796e-05 -0.00376954 2.31417e-05 0.000242646 -0.00756775 1.26788e-05 3.28366e-05 0.00220005 -0.000539742 0.000161403 0.000287184 0.000825195 -7.17007e-05 -3.76062e-05 -0.000203007 0.000216288 -9.66776e-05 7.05173e-05 0.000278699 4.17786e-05 7.76023e-05 0.000218423 0.000266356 -0.000332329 4.00472e-05 -0.000134678 -5.92732e-05 -1.15058e-05 6.75789e-05 9.4045e-05 7.74309e-05 -0.000108633 
1739.85 0 1.32579e-05 -0.00368556 2.07077e-05 0.000237484 -0.00763133 2.885e-05 4.90416e-05 0.0019843 -0.000523635 0.000163901 0.00031148 0.000825749 -8.25046e-05 -4.34653e-05 -0.000191829 0.000202077 -0.000105483 7.9799e-05 0.000283181 5.5956e-05 7.89211e-05 0.00022155 0.000270299 -0.000340103 3.99224e-05 -0.000137054 -5.70297e-05 -1.11968e-05 6.62177e-05 9.83366e-05 8.22802e-05 -0.000116234 
1740.2 0 1.66233e-05 -0.0035969 1.64859e-05 0.000232402 -0.0076892 4.38933e-05 6.11871e-05 0.00177269 -0.000505919 0.000164425 0.000332644 0.000823532 -9.42453e-05 -4.59448e-05 -0.00018018 0.000191404 -0.000114496 8.27835e-05 0.000285108 7.26532e-05 7.86205e-05 0.000225645 0.000270646 -0.000347808 3.72398e-05 -0.000141715 -5.44488e-05 -9.25626e-06 6.45246e-05 0.000100151 8.41186e-05 -0.000121565 
1740.55 0 2.09787e-05 -0.00350763 1.16854e-05 0.000226818 -0.0077402 5.64227e-05 6.98034e-05 0.00156538 -0.000489796 0.00016557 0.000348691 0.000817135 -0.000106005 -4.36932e-05 -0.00016938 0.000184969 -0.000123038 8.11434e-05 0.000283106 9.08969e-05 7.71097e-05 0.000229294 0.000267654 -0.000355161 3.42519e-05 -0.000147369 -5.16976e-05 -6.55616e-06 6.44242e-05 9.86143e-05 8.45177e-05 -0.000124807 
1740.9 0 2.56767e-05 -0.00341782 7.18318e-06 0.000220697 -0.00778312 6.60614e-05 7.53707e-05 0.00136291 -0.000477375 0.00017121 0.000356164 0.00080661 -0.000119567 -3.80142e-05 -0.000159649 0.000181192 -0.000131352 7.8628e-05 0.000276914 0.000108249 7.47582e-05 0.00023087 0.000262558 -0.000359804 3.29743e-05 -0.000151829 -5.02878e-05 -4.16008e-06 6.62601e-05 9.60353e-05 8.42045e-05 -0.000126808 
1741.25 0 3.00008e-05 -0.00332645 3.52661e-06 0.00021431 -0.0078223 7.09312e-05 7.99448e-05 0.00116489 -0.000468785 0.00018285 0.000355238 0.000792211 -0.000134903 -3.25528e-05 -0.000151678 0.000179025 -0.000138287 7.65514e-05 0.000268392 0.000122862 7.18432e-05 0.000230811 0.000257973 -0.00036123 3.32078e-05 -0.000155774 -4.95859e-05 -1.43209e-06 6.92857e-05 9.59209e-05 8.28949e-05 -0.000129633 
1741.6 0 3.27651e-05 -0.00323429 1.52983e-06 0.00020811 -0.0078592 6.95616e-05 8.63528e-05 0.000969398 -0.000462193 0.000198854 0.000348037 0.000773916 -0.000149702 -2.91444e-05 -0.000146884 0.000177676 -0.000145833 7.56428e-05 0.000260952 0.000132153 6.9638e-05 0.000229962 0.000255295 -0.000360676 3.3922e-05 -0.000160425 -4.78521e-05 3.86684e-06 7.32819e-05 9.8398e-05 8.09769e-05 -0.000134099 
1741.95 0 3.41678e-05 -0.00314165 1.85946e-06 0.000202966 -0.00789286 6.55831e-05 9.52074e-05 0.000774284 -0.000454184 0.000215421 0.000337337 0.000751802 -0.000162003 -2.77325e-05 -0.000145108 0.000176855 -0.000155198 7.60793e-05 0.00025583 0.000135615 6.93209e-05 0.000228336 0.000253887 -0.000360961 3.55201e-05 -0.000164746 -4.5806e-05 1.3198e-05 7.83754e-05 0.000100952 7.89314e-05 -0.000138808 
1742.3 0 3.55906e-05 -0.00304914 4.65624e-06 0.000197727 -0.00792312 6.66033e-05 0.000103578 0.000578483 -0.000440868 0.000231007 0.000325982 0.000727156 -0.000172699 -2.90803e-05 -0.000145553 0.000177399 -0.000164516 7.7538e-05 0.000250531 0.00013529 7.05362e-05 0.000224921 0.000253531 -0.000365029 3.9833e-05 -0.000168432 -4.34959e-05 2.59871e-05 8.53939e-05 0.000104156 7.63104e-05 -0.000142505 
1742.65 0 3.68602e-05 -0.00295577 8.51234e-06 0.000191689 -0.00794806 7.62915e-05 0.000108307 0.000380539 -0.000420955 0.000245523 0.000317126 0.000700836 -0.000184709 -3.08197e-05 -0.000148052 0.000180322 -0.00017311 7.90987e-05 0.000243325 0.000132635 7.11783e-05 0.000219082 0.000254984 -0.000372586 4.68153e-05 -0.000171855 -3.96339e-05 4.01756e-05 9.51839e-05 0.000108813 7.26152e-05 -0.000144832 
1743 0 3.84183e-05 -0.00285959 1.12658e-05 0.000185739 -0.00796564 9.18512e-05 0.000109644 0.000178736 -0.000396394 0.00025782 0.000313232 0.000671269 -0.000198609 -3.10995e-05 -0.000153602 0.000185896 -0.000180788 7.87073e-05 0.000235205 0.000127551 6.96414e-05 0.00021101 0.000257988 -0.000381542 5.46809e-05 -0.000175555 -3.34481e-05 5.41849e-05 0.000107042 0.000113351 6.80586e-05 -0.000146758 
1743.35 0 4.10978e-05 -0.00276113 1.322e-05 0.000179881 -0.00797633 0.000109444 0.00010964 -2.65839e-05 -0.000371225 0.000267016 0.000313147 0.000637875 -0.000212491 -3.20325e-05 -0.000162926 0.000193399 -0.000188498 7.5983e-05 0.00022803 0.0001189 6.60837e-05 0.000201384 0.000261327 -0.000391332 6.26152e-05 -0.00017982 -2.49551e-05 6.80734e-05 0.00012027 0.000116317 6.23406e-05 -0.000150051 
1743.7 0 4.47488e-05 -0.00266146 1.54698e-05 0.00017466 -0.00798158 0.000125631 0.000109672 -0.000232761 -0.000348787 0.000273767 0.000313669 0.00060161 -0.000226283 -3.4871e-05 -0.00017576 0.000202716 -0.00019696 7.46665e-05 0.000222225 0.000108987 6.22745e-05 0.000190315 0.000264221 -0.000401843 7.02751e-05 -0.000183361 -1.40992e-05 8.22262e-05 0.000133871 0.000116971 5.51151e-05 -0.000155024 
1744.05 0 5.05361e-05 -0.0025598 1.70508e-05 0.000170755 -0.00798132 0.000139956 0.000108737 -0.000436848 -0.000329503 0.000279216 0.000313945 0.000563085 -0.000240801 -3.88504e-05 -0.000190331 0.000212552 -0.000204914 7.74842e-05 0.00021609 0.000102455 5.99139e-05 0.000178586 0.000267063 -0.000411304 7.61416e-05 -0.000185324 -1.1463e-06 9.63153e-05 0.000145258 0.000115039 4.7822e-05 -0.000161212 
1744.4 0 5.8489e-05 -0.00245505 1.76317e-05 0.000167622 -0.00797557 0.000154014 0.000105279 -0.000638525 -0.000312417 0.000285614 0.000312283 0.000522599 -0.000255472 -4.26445e-05 -0.000203959 0.000220238 -0.000210948 8.39876e-05 0.000207296 9.85955e-05 5.86369e-05 0.000167794 0.000269739 -0.00041856 7.95946e-05 -0.000185571 1.19023e-05 0.000109394 0.000154267 0.000111224 4.18786e-05 -0.000168772 
1744.75 0 6.6119e-05 -0.00234839 1.81503e-05 0.000164366 -0.00796641 0.000167743 0.000101605 -0.000838849 -0.00029731 0.000296068 0.000304586 0.000481576 -0.000269284 -4.67057e-05 -0.000213392 0.000224701 -0.000214286 9.283e-05 0.000194973 9.4661e-05 5.76645e-05 0.000157981 0.000272988 -0.000424451 8.03425e-05 -0.000184957 2.21007e-05 0.000120253 0.000164112 0.000105557 3.73992e-05 -0.000177109 
1745.1 0 7.17728e-05 -0.00224083 1.8918e-05 0.00016064 -0.00795316 0.000180217 0.000100685 -0.00103689 -0.000285884 0.000310844 0.000290123 0.000443554 -0.000282056 -5.1857e-05 -0.000215243 0.000226532 -0.000215594 0.00010093 0.000179827 9.24911e-05 5.75705e-05 0.000148498 0.000277261 -0.000429234 7.9046e-05 -0.000183647 2.91685e-05 0.000128988 0.000176131 9.7697e-05 3.37649e-05 -0.000185629 
1745.45 0 7.53659e-05 -0.00212974 2.03559e-05 0.000157588 -0.00793545 0.000191311 0.000102176 -0.00123125 -0.000277989 0.000327501 0.000269927 0.000409617 -0.000292338 -5.78284e-05 -0.00021068 0.000228102 -0.000217839 0.000105505 0.000164042 9.35904e-05 5.81787e-05 0.000138824 0.000280655 -0.000432188 7.76104e-05 -0.000179938 3.49823e-05 0.000136898 0.000187506 8.86569e-05 3.03304e-05 -0.000194175 
1745.8 0 7.79784e-05 -0.0020134 2.39257e-05 0.000156074 -0.00791676 0.000199998 0.000106153 -0.00142191 -0.000270552 0.000345056 0.000245591 0.000378153 -0.000298844 -6.30768e-05 -0.000203064 0.00023029 -0.000223127 0.000107826 0.000148573 9.57345e-05 5.93681e-05 0.000128044 0.000282955 -0.000433741 7.63095e-05 -0.000173615 3.90084e-05 0.000143949 0.000195094 8.02747e-05 2.71619e-05 -0.000201184 
1746.15 0 8.07542e-05 -0.00189291 3.02242e-05 0.000155605 -0.00789752 0.000206457 0.000112805 -0.0016112 -0.000262604 0.000364019 0.000220305 0.000349179 -0.000301928 -6.55199e-05 -0.000193341 0.00023051 -0.000229368 0.000111944 0.00013188 9.67968e-05 6.12769e-05 0.00011605 0.000285118 -0.000435243 7.55362e-05 -0.000165738 4.04512e-05 0.000150547 0.000198816 7.40748e-05 2.39159e-05 -0.00020642 
1746.5 0 8.20457e-05 -0.00177087 3.81434e-05 0.00015473 -0.00787326 0.000211979 0.00012158 -0.00180041 -0.000254215 0.000381968 0.000196993 0.000322781 -0.000302176 -6.35848e-05 -0.000182737 0.000228411 -0.000234401 0.000120707 0.000113814 9.48051e-05 6.18636e-05 0.000103216 0.000286954 -0.000436891 7.54595e-05 -0.000158111 4.21075e-05 0.000158236 0.000200993 7.1009e-05 1.97235e-05 -0.000210623 
1746.85 0 8.05546e-05 -0.00164913 4.62457e-05 0.000153089 -0.00784074 0.00021803 0.000130995 -0.00198896 -0.00024555 0.000395103 0.000178229 0.000298054 -0.00029996 -5.74512e-05 -0.000171727 0.00022594 -0.000239426 0.000133278 9.55837e-05 8.91455e-05 5.90564e-05 8.99881e-05 0.000288526 -0.000438461 7.52304e-05 -0.00015241 4.61921e-05 0.000167425 0.000203509 7.09302e-05 1.53507e-05 -0.000213376 
1747.2 0 7.72171e-05 -0.0015271 5.29861e-05 0.000151409 -0.00780068 0.000227465 0.000140258 -0.00217715 -0.000236715 0.000401244 0.000164407 0.000274052 -0.000294182 -5.04612e-05 -0.000160337 0.000221449 -0.000243592 0.00014579 7.86379e-05 8.1822e-05 5.43283e-05 7.62116e-05 0.000290342 -0.000439533 7.45952e-05 -0.000148932 5.18991e-05 0.000178213 0.000207256 7.25257e-05 1.26679e-05 -0.000215118 
1747.55 0 7.29206e-05 -0.00140371 5.79584e-05 0.000149127 -0.00775386 0.000241004 0.000149148 -0.00236525 -0.000226493 0.000401149 0.000153315 0.000248535 -0.000283282 -4.55986e-05 -0.00014811 0.000211753 -0.000245417 0.000154482 6.32192e-05 7.6181e-05 4.98234e-05 6.24337e-05 0.000293827 -0.00044048 7.28962e-05 -0.000146402 5.85199e-05 0.000190431 0.00021163 7.3991e-05 1.25221e-05 -0.000216505 
1747.9 0 6.91692e-05 -0.00128009 6.17447e-05 0.000145919 -0.00769924 0.000256427 0.000157007 -0.002553 -0.000213301 0.000397263 0.000144381 0.000218696 -0.000269272 -4.31723e-05 -0.000133455 0.000197361 -0.000246173 0.000156653 4.93519e-05 7.48133e-05 4.60752e-05 5.1763e-05 0.000299157 -0.000441262 6.97803e-05 -0.000143432 6.63514e-05 0.000203661 0.00021418 7.32989e-05 1.43865e-05 -0.000217797 
1748.25 0 6.66203e-05 -0.00115815 6.47437e-05 0.000141964 -0.0076352 0.000273524 0.000163417 -0.00273968 -0.000196343 0.000392569 0.000138644 0.000187446 -0.000256715 -4.36821e-05 -0.000116786 0.00018098 -0.000248767 0.000150409 3.65372e-05 7.99441e-05 4.36551e-05 4.53903e-05 0.000305919 -0.000441191 6.63498e-05 -0.000140545 7.37662e-05 0.000217456 0.000212552 7.04065e-05 1.76866e-05 -0.000218923 
1748.6 0 6.41116e-05 -0.00103824 6.7275e-05 0.000136849 -0.00756257 0.000290693 0.000167474 -0.00292143 -0.000176957 0.000390258 0.000134908 0.000162014 -0.000248823 -4.6665e-05 -9.86588e-05 0.000163664 -0.000255927 0.00013542 2.33934e-05 9.20526e-05 4.29126e-05 4.18769e-05 0.000312528 -0.000439849 6.37543e-05 -0.000138568 8.027e-05 0.000231431 0.000206887 6.68598e-05 2.1262e-05 -0.000219495 
1748.95 0 6.15558e-05 -0.000921346 6.94926e-05 0.000129819 -0.00748231 0.00030299 0.000167634 -0.00309499 -0.000155653 0.000390627 0.000131351 0.000144669 -0.000246082 -4.97581e-05 -7.76593e-05 0.000145708 -0.000268222 0.000113065 9.24232e-06 0.000105285 4.27073e-05 4.06258e-05 0.000316327 -0.000437802 6.29125e-05 -0.000137061 8.64903e-05 0.000243635 0.000197367 6.39224e-05 2.31499e-05 -0.000218634 
1749.3 0 5.88692e-05 -0.000806834 7.13524e-05 0.000121188 -0.00739308 0.000307396 0.000165607 -0.00326039 -0.000132719 0.000393599 0.000127778 0.000133455 -0.000246701 -5.05099e-05 -5.21358e-05 0.000126722 -0.00028343 8.53207e-05 -7.7712e-06 0.000114197 4.10385e-05 4.08638e-05 0.000317498 -0.000436352 6.44176e-05 -0.000135911 9.14692e-05 0.000251785 0.000184956 6.32967e-05 2.241e-05 -0.000215848 
1749.65 0 5.49287e-05 -0.00069279 7.38372e-05 0.000112235 -0.00729546 0.000305589 0.000165216 -0.00341795 -0.000109748 0.000399328 0.000125863 0.000126763 -0.000248003 -4.88307e-05 -2.49058e-05 0.000106302 -0.000299752 5.64392e-05 -2.95585e-05 0.00011908 3.81422e-05 4.31252e-05 0.000318749 -0.000435487 6.74483e-05 -0.000135808 9.56561e-05 0.000256445 0.000172023 6.65214e-05 1.95675e-05 -0.000212311 
1750 0 4.97598e-05 -0.000579472 7.73647e-05 0.000103367 -0.00718957 0.00030187 0.000166936 -0.00356915 -8.62464e-05 0.000405439 0.000128279 0.000123026 -0.000250623 -4.61085e-05 -1.81974e-06 8.49254e-05 -0.000318599 3.02364e-05 -5.41445e-05 0.000121304 3.54397e-05 4.82861e-05 0.000321583 -0.000435409 7.09777e-05 -0.000137632 0.000100544 0.000260179 0.000159511 7.28017e-05 1.73214e-05 -0.000208909 
1750.35 0 4.42098e-05 -0.000467837 8.11206e-05 9.45784e-05 -0.00707381 0.000299746 0.000167541 -0.00371536 -5.96012e-05 0.000409827 0.000135494 0.000120535 -0.000256277 -4.08525e-05 1.57144e-05 6.14009e-05 -0.000340931 7.75567e-06 -7.86252e-05 0.000123575 3.21306e-05 5.42222e-05 0.000326418 -0.000436221 7.39053e-05 -0.000142202 0.000105912 0.000263777 0.00014835 8.09591e-05 1.72751e-05 -0.00020499 
1750.7 0 3.80965e-05 -0.000358842 8.42453e-05 8.70068e-05 -0.00694771 0.000299201 0.000164415 -0.00385452 -2.96543e-05 0.000412534 0.000144843 0.000118369 -0.00026423 -3.06813e-05 2.84512e-05 3.49592e-05 -0.000363017 -1.1829e-05 -0.000103259 0.000128728 2.67155e-05 5.90505e-05 0.000333103 -0.000436432 7.52793e-05 -0.000148021 0.000111578 0.00026787 0.000140064 8.99367e-05 1.80538e-05 -0.000200109 
1751.05 0 3.13348e-05 -0.000252736 8.61909e-05 8.1179e-05 -0.00681261 0.000298185 0.000156387 -0.00398508 2.57302e-06 0.000414017 0.000153524 0.000115805 -0.000272916 -1.70801e-05 3.61627e-05 5.235e-06 -0.000380584 -3.08245e-05 -0.000127317 0.000136602 1.88798e-05 6.25817e-05 0.000340374 -0.000435167 7.6183e-05 -0.000152867 0.000117119 0.000274247 0.000135007 9.84385e-05 1.87041e-05 -0.000194659 
1751.4 0 2.43624e-05 -0.000148489 8.74459e-05 7.56966e-05 -0.00667089 0.000293803 0.000142906 -0.00410827 3.60476e-05 0.000414425 0.000161493 0.000111787 -0.000282285 -3.66466e-06 4.14026e-05 -2.80799e-05 -0.000393861 -4.95625e-05 -0.000148348 0.000144685 8.92189e-06 6.49295e-05 0.000346488 -0.000432742 7.78118e-05 -0.000156095 0.000121633 0.000283047 0.000132768 0.000105888 1.88163e-05 -0.000189248 
1751.75 0 1.79778e-05 -4.46247e-05 8.84868e-05 6.90547e-05 -0.00652421 0.000284818 0.000125485 -0.00422622 6.9425e-05 0.000413408 0.000168497 0.000104592 -0.00029196 7.43592e-06 4.87592e-05 -6.3642e-05 -0.000405292 -6.68411e-05 -0.000166234 0.000150402 -2.32772e-06 6.49722e-05 0.000349966 -0.00042999 8.00514e-05 -0.000157904 0.000125249 0.00029171 0.000132078 0.000111649 1.94114e-05 -0.000184285 
1752.1 0 1.22224e-05 5.90394e-05 8.83185e-05 6.11388e-05 -0.00637226 0.000272536 0.000106922 -0.00433908 0.000101005 0.000410403 0.000172449 9.26424e-05 -0.000299487 1.65206e-05 5.85595e-05 -9.85754e-05 -0.000414839 -8.32252e-05 -0.000182905 0.000153693 -1.23466e-05 6.16948e-05 0.00035159 -0.000428412 7.99191e-05 -0.000159644 0.000128922 0.000297651 0.000131222 0.000116043 2.07817e-05 -0.000179699 
1752.45 0 7.68371e-06 0.000161981 8.68775e-05 5.31482e-05 -0.00621577 0.000258966 8.67143e-05 -0.00444459 0.000128273 0.000405297 0.000172665 7.60935e-05 -0.00030393 2.37221e-05 6.64213e-05 -0.000129939 -0.000423244 -9.79352e-05 -0.00020007 0.000155429 -1.94919e-05 5.68319e-05 0.000352084 -0.000428413 7.56801e-05 -0.000162571 0.000134003 0.000300629 0.000128755 0.000120229 2.16654e-05 -0.000174594 
1752.8 0 4.96382e-06 0.000264207 8.54743e-05 4.63308e-05 -0.0060579 0.000243752 6.24696e-05 -0.00454296 0.00014979 0.000397731 0.000167136 5.63071e-05 -0.000306898 2.77042e-05 6.9393e-05 -0.000157668 -0.000431216 -0.000108485 -0.000216756 0.000156474 -2.57589e-05 5.2653e-05 0.000352533 -0.000428707 6.99571e-05 -0.000166121 0.000140517 0.000302106 0.000124504 0.000123349 2.18616e-05 -0.000169425 
1753.15 0 3.28482e-06 0.000365553 8.41817e-05 3.93728e-05 -0.00589953 0.000224703 3.6257e-05 -0.00463716 0.000167604 0.000388379 0.000153453 3.4276e-05 -0.000309189 2.77202e-05 6.73542e-05 -0.000183048 -0.000438864 -0.000114736 -0.000232068 0.00015792 -3.20565e-05 4.88359e-05 0.000354165 -0.000427058 6.43246e-05 -0.00016859 0.000147175 0.000302702 0.000119633 0.000124377 1.9933e-05 -0.000165462 
1753.5 0 1.55127e-06 0.000466048 8.14321e-05 2.94771e-05 -0.00573898 0.000202978 1.38229e-05 -0.00472815 0.000185231 0.000379723 0.000133238 1.17174e-05 -0.000309433 2.45302e-05 6.22626e-05 -0.00020723 -0.000446916 -0.000118927 -0.000248452 0.000161811 -3.71101e-05 4.43388e-05 0.000357492 -0.00042226 5.83407e-05 -0.00016904 0.000151409 0.00030297 0.00011461 0.000123961 1.43994e-05 -0.000161642 
1753.85 0 -4.78985e-07 0.000564881 7.7144e-05 1.66635e-05 -0.00557501 0.000181531 -2.60836e-06 -0.00481416 0.000202604 0.000371923 0.000109324 -8.94515e-06 -0.000305163 1.9002e-05 5.69884e-05 -0.000231015 -0.000454525 -0.000123649 -0.000265931 0.000169638 -3.97638e-05 3.95565e-05 0.00036125 -0.000416304 5.21847e-05 -0.000167817 0.000151977 0.000303171 0.000109538 0.000123112 6.67226e-06 -0.000157455 
1754.2 0 -2.19101e-06 0.000660987 7.2864e-05 3.1659e-06 -0.00540821 0.000162638 -1.48242e-05 -0.00489413 0.000218952 0.000363775 8.166e-05 -2.50792e-05 -0.00029528 1.16756e-05 5.21384e-05 -0.000252898 -0.000457719 -0.000130037 -0.000281714 0.000180764 -3.99013e-05 3.60454e-05 0.000363744 -0.000412998 4.67294e-05 -0.00016536 0.000150364 0.000302184 0.000105724 0.000121409 -9.47797e-07 -0.000153639 
1754.55 0 -4.18472e-06 0.000753413 6.95002e-05 -8.79912e-06 -0.00524014 0.000149874 -2.33825e-05 -0.00496706 0.000233776 0.000354674 4.97932e-05 -3.67423e-05 -0.000281498 3.0877e-06 4.49647e-05 -0.000268793 -0.000453264 -0.000137411 -0.000293987 0.000194447 -3.85173e-05 3.39806e-05 0.000364809 -0.000412283 4.25291e-05 -0.000160135 0.000148323 0.000299207 0.000103119 0.000118342 -6.1394e-06 -0.000149753 
1754.9 0 -7.86803e-06 0.000842591 6.72236e-05 -1.82856e-05 -0.0050712 0.000144448 -2.92047e-05 -0.00502969 0.000246844 0.000343774 1.76042e-05 -4.63263e-05 -0.000269521 -8.19684e-06 3.37071e-05 -0.000276089 -0.000442125 -0.000143535 -0.000302047 0.000209155 -3.70479e-05 3.27925e-05 0.000364168 -0.000410219 3.96245e-05 -0.000152216 0.000145455 0.000295223 9.93013e-05 0.000115178 -9.4683e-06 -0.000145404 
1755.25 0 -1.26525e-05 0.000930571 6.55443e-05 -2.60153e-05 -0.00490339 0.000144398 -3.30046e-05 -0.005081 0.000258781 0.000331006 -1.08339e-05 -5.42545e-05 -0.00026328 -2.21402e-05 2.0563e-05 -0.00027524 -0.00042829 -0.000146652 -0.000304976 0.000223049 -3.67714e-05 3.31054e-05 0.000362892 -0.000406329 3.83315e-05 -0.000143852 0.000140637 0.000291476 9.29381e-05 0.000112793 -1.3617e-05 -0.000140986 
1755.6 0 -1.72775e-05 0.0010169 6.46173e-05 -3.24986e-05 -0.00473879 0.000146633 -3.43782e-05 -0.00512414 0.000270907 0.000318815 -3.57595e-05 -6.08296e-05 -0.000259355 -3.66758e-05 7.49655e-06 -0.000269295 -0.000415381 -0.000146072 -0.000303231 0.00023593 -3.74084e-05 3.41959e-05 0.000361607 -0.000402764 3.86548e-05 -0.000135929 0.000134608 0.000289179 8.51454e-05 0.000110285 -1.90752e-05 -0.000137768 
1755.95 0 -2.05526e-05 0.00110122 6.50861e-05 -3.77047e-05 -0.00457463 0.00014864 -3.39855e-05 -0.00516077 0.000284667 0.000307898 -5.5951e-05 -6.73684e-05 -0.000253712 -5.13797e-05 -6.20125e-06 -0.000260332 -0.000403543 -0.000141047 -0.000298518 0.000249596 -3.79873e-05 3.41158e-05 0.000358361 -0.000399226 4.0076e-05 -0.000128321 0.000128999 0.000288397 7.79505e-05 0.000108709 -2.47593e-05 -0.00013593 
1756.3 0 -2.2311e-05 0.00118527 6.57868e-05 -4.19073e-05 -0.00440918 0.00015176 -3.32189e-05 -0.00518911 0.000300237 0.000295116 -6.7903e-05 -7.49249e-05 -0.000247614 -6.4579e-05 -2.00718e-05 -0.000250046 -0.000389689 -0.000131148 -0.000293206 0.000264966 -3.85662e-05 3.30024e-05 0.000352181 -0.000395285 4.18226e-05 -0.000120641 0.000125264 0.000287393 7.225e-05 0.000110403 -2.99193e-05 -0.000135573 
1756.65 0 -2.37801e-05 0.00126953 6.56272e-05 -4.47127e-05 -0.00424335 0.000156799 -3.34773e-05 -0.00520802 0.000315536 0.000277896 -7.15004e-05 -8.36764e-05 -0.000245491 -7.36052e-05 -3.32311e-05 -0.000240412 -0.00037 -0.000118703 -0.000289431 0.000280713 -3.8297e-05 3.1521e-05 0.000342946 -0.000391405 4.29548e-05 -0.000112618 0.000123805 0.000286186 6.75694e-05 0.000114691 -3.6151e-05 -0.000137143 
1757 0 -2.56872e-05 0.00135387 6.48616e-05 -4.49621e-05 -0.00407864 0.000163252 -3.58435e-05 -0.00522075 0.000328744 0.000255981 -7.07661e-05 -9.36056e-05 -0.000249108 -7.87416e-05 -4.59127e-05 -0.000231372 -0.000345807 -0.000106341 -0.000286407 0.00029571 -3.71102e-05 2.99098e-05 0.00033073 -0.000387654 4.33873e-05 -0.000104772 0.000122421 0.000286642 6.39895e-05 0.000119304 -4.46822e-05 -0.000140817 
1757.35 0 -2.86189e-05 0.001437 6.39607e-05 -4.27962e-05 -0.00391655 0.000171106 -3.95176e-05 -0.00523137 0.000339292 0.000230205 -6.98194e-05 -0.000103759 -0.000256289 -8.22279e-05 -5.92073e-05 -0.000224123 -0.000322157 -9.54488e-05 -0.00028341 0.000310142 -3.65702e-05 2.74738e-05 0.000317716 -0.000384563 4.20005e-05 -9.80883e-05 0.00011989 0.000288345 6.19406e-05 0.000122977 -5.37156e-05 -0.000145727 
1757.7 0 -3.12768e-05 0.00151705 6.20675e-05 -3.98317e-05 -0.0037559 0.000179888 -4.46651e-05 -0.00523994 0.00034498 0.000202721 -6.88867e-05 -0.000112747 -0.000264311 -8.44395e-05 -7.00827e-05 -0.000220802 -0.000300207 -8.8412e-05 -0.00028197 0.00032355 -3.69804e-05 2.2973e-05 0.000305258 -0.000382156 3.72888e-05 -9.19977e-05 0.00011795 0.000290551 6.13286e-05 0.000126413 -6.12239e-05 -0.000150067 
1758.05 0 -3.27277e-05 0.00159494 5.88937e-05 -3.71378e-05 -0.00359665 0.000188551 -5.2502e-05 -0.00524534 0.000343237 0.000175825 -6.67093e-05 -0.000119681 -0.000270669 -8.38173e-05 -7.5556e-05 -0.00021882 -0.000278924 -8.66635e-05 -0.000282319 0.00033395 -3.80667e-05 1.64408e-05 0.000292735 -0.000378833 3.03337e-05 -8.53058e-05 0.000117868 0.000292477 6.05633e-05 0.000131254 -6.68812e-05 -0.000153355 
1758.4 0 -3.38608e-05 0.001671 5.58265e-05 -3.52684e-05 -0.00344091 0.000195555 -6.14662e-05 -0.00524926 0.000333945 0.000148941 -6.33761e-05 -0.000123632 -0.000275459 -8.04934e-05 -7.82082e-05 -0.000215812 -0.000258756 -9.0841e-05 -0.00028296 0.000338872 -3.95615e-05 8.92661e-06 0.000279583 -0.000374019 2.14023e-05 -7.9739e-05 0.000118526 0.000292779 5.78311e-05 0.000137261 -7.08573e-05 -0.000155291 
1758.75 0 -3.54808e-05 0.00174405 5.31092e-05 -3.41647e-05 -0.00328943 0.000199582 -6.90461e-05 -0.00525273 0.000321127 0.000120907 -5.84567e-05 -0.000124376 -0.000280144 -7.65275e-05 -8.08445e-05 -0.000214908 -0.00023867 -9.95308e-05 -0.00028134 0.000338537 -4.00942e-05 -9.79456e-08 0.000265878 -0.000369211 1.03972e-05 -7.69108e-05 0.000118611 0.000291235 5.32714e-05 0.000142144 -7.36756e-05 -0.000154806 
1759.1 0 -3.8037e-05 0.0018144 4.98715e-05 -3.22075e-05 -0.00314164 0.000200457 -7.5172e-05 -0.00525522 0.000308632 9.1995e-05 -5.22129e-05 -0.00012306 -0.00028526 -7.35076e-05 -8.38378e-05 -0.000218693 -0.000217775 -0.000108764 -0.000278398 0.000335788 -3.85796e-05 -1.11126e-05 0.000252898 -0.000364754 -9.61077e-07 -7.58547e-05 0.000118586 0.000288472 4.77472e-05 0.000145167 -7.48455e-05 -0.000151766 
1759.45 0 -4.20546e-05 0.00188385 4.4681e-05 -2.89901e-05 -0.00299528 0.000200101 -8.15783e-05 -0.00525966 0.000297222 6.16678e-05 -4.52898e-05 -0.00012011 -0.000289717 -7.08759e-05 -8.70005e-05 -0.000227256 -0.000198936 -0.000115653 -0.000277006 0.000332124 -3.58037e-05 -2.39855e-05 0.00024143 -0.000360763 -1.14285e-05 -7.41797e-05 0.000119205 0.000285675 4.17624e-05 0.000147676 -7.34191e-05 -0.000145872 
1759.8 0 -4.74909e-05 0.00195367 3.77123e-05 -2.49097e-05 -0.0028479 0.000199689 -8.86364e-05 -0.00526879 0.000286542 3.04483e-05 -3.94915e-05 -0.000116168 -0.000291514 -6.74679e-05 -9.08666e-05 -0.000239585 -0.000185338 -0.000120406 -0.000277669 0.000326147 -3.43499e-05 -3.82757e-05 0.000231241 -0.000358175 -2.05492e-05 -7.03259e-05 0.000120532 0.000283333 3.49826e-05 0.000149685 -7.03339e-05 -0.000137344 
1760.15 0 -5.33679e-05 0.00202353 3.06759e-05 -2.07596e-05 -0.00270011 0.000198813 -9.40219e-05 -0.00528111 0.000276984 -1.18193e-06 -3.58056e-05 -0.00011075 -0.000290166 -6.26331e-05 -9.60561e-05 -0.00025353 -0.000177048 -0.000124756 -0.000278235 0.000316054 -3.51641e-05 -5.2498e-05 0.000221114 -0.000356682 -2.92753e-05 -6.61146e-05 0.000122968 0.000280423 2.90921e-05 0.000150945 -6.68962e-05 -0.000127223 
1760.5 0 -5.90013e-05 0.00209123 2.52157e-05 -1.72048e-05 -0.00255395 0.000198956 -9.62798e-05 -0.00529425 0.000270542 -3.36005e-05 -3.05109e-05 -0.000104148 -0.000285651 -5.52862e-05 -0.00010234 -0.000266015 -0.000172358 -0.000129535 -0.000277781 0.000303749 -3.80328e-05 -6.57857e-05 0.000210469 -0.000355016 -3.79336e-05 -6.34545e-05 0.000126801 0.000276643 2.61385e-05 0.000151527 -6.28036e-05 -0.000117452 
1760.85 0 -6.5029e-05 0.00215377 2.1299e-05 -1.42806e-05 -0.00240963 0.000201245 -9.52671e-05 -0.00530732 0.000268266 -6.64393e-05 -1.98447e-05 -9.97008e-05 -0.000279448 -4.52616e-05 -0.000109175 -0.000276791 -0.000167937 -0.000135838 -0.000278538 0.000290794 -4.2939e-05 -7.90522e-05 0.000199503 -0.000352591 -4.52741e-05 -6.25724e-05 0.000131602 0.000273492 2.52416e-05 0.000150552 -5.79582e-05 -0.000108882 
1761.2 0 -7.20406e-05 0.00221138 1.71584e-05 -1.14957e-05 -0.00226574 0.00020412 -9.21407e-05 -0.00532035 0.000268001 -9.78609e-05 -3.89658e-06 -9.98944e-05 -0.00027348 -3.30897e-05 -0.000115441 -0.000287207 -0.000160651 -0.000143455 -0.000283301 0.000275428 -4.87692e-05 -9.38115e-05 0.000189262 -0.000350944 -5.18182e-05 -6.24307e-05 0.000135924 0.000271213 2.3808e-05 0.000147994 -5.31426e-05 -0.000100479 
1761.55 0 -8.02054e-05 0.00226683 1.24686e-05 -8.49656e-06 -0.00212143 0.000204549 -8.9009e-05 -0.00533305 0.000268173 -0.000127119 1.54339e-05 -0.000106104 -0.000265957 -2.11791e-05 -0.000120706 -0.000297437 -0.000149682 -0.000150997 -0.000293133 0.000258681 -5.55204e-05 -0.000109966 0.000179897 -0.000350843 -5.7635e-05 -6.17696e-05 0.000139019 0.000268386 2.06626e-05 0.000143704 -4.76812e-05 -9.23186e-05 
1761.9 0 -8.80212e-05 0.00232201 8.56429e-06 -5.20409e-06 -0.00197663 0.000200475 -8.61202e-05 -0.00534641 0.000270883 -0.000156379 3.45696e-05 -0.000118004 -0.000256105 -1.16665e-05 -0.000124581 -0.000307398 -0.000134454 -0.000158549 -0.000308747 0.000243858 -6.38441e-05 -0.000125454 0.000170567 -0.000351516 -6.06337e-05 -6.12526e-05 0.000142315 0.000264904 1.68103e-05 0.000136638 -4.1534e-05 -8.51189e-05 
1762.25 0 -9.39081e-05 0.00237665 5.28461e-06 -1.8855e-06 -0.00183118 0.000193186 -8.30172e-05 -0.00536221 0.000276244 -0.000185755 5.02123e-05 -0.000131802 -0.000247087 -3.95095e-06 -0.000125934 -0.000317515 -0.000115873 -0.000166513 -0.000331195 0.000231785 -7.43201e-05 -0.000139874 0.000161553 -0.000352894 -6.16277e-05 -6.09739e-05 0.000147446 0.000260374 1.32956e-05 0.000127447 -3.61111e-05 -7.77228e-05 
1762.6 0 -9.78675e-05 0.00242998 1.62008e-06 1.86113e-06 -0.00168293 0.000184871 -8.09359e-05 -0.00537884 0.000280954 -0.000213346 6.15926e-05 -0.000144624 -0.000241754 4.62836e-06 -0.000123804 -0.00032724 -9.6074e-05 -0.000173866 -0.000360049 0.000222095 -8.61562e-05 -0.00015416 0.000152357 -0.000353638 -6.24535e-05 -5.94992e-05 0.000155026 0.000253155 9.81547e-06 0.000116771 -3.233e-05 -6.86398e-05 
1762.95 0 -0.000100821 0.00248246 -2.64374e-06 6.38874e-06 -0.00153109 0.000176515 -8.18072e-05 -0.0053912 0.000282877 -0.000239526 6.8225e-05 -0.000154797 -0.00023952 1.45847e-05 -0.000118558 -0.000335471 -7.54703e-05 -0.000181163 -0.000391733 0.000213533 -9.75328e-05 -0.000167702 0.00014176 -0.000351482 -6.19852e-05 -5.79572e-05 0.000163523 0.000243278 5.59061e-06 0.000105047 -3.00037e-05 -5.82695e-05 
1763.3 0 -0.000103 0.00253387 -7.36342e-06 1.06089e-05 -0.00137842 0.000166631 -8.30626e-05 -0.00539729 0.000281527 -0.000264508 7.02368e-05 -0.000159269 -0.000236524 2.53064e-05 -0.000111787 -0.000341588 -5.29071e-05 -0.000189653 -0.000423294 0.000205742 -0.000107049 -0.000179027 0.000129366 -0.000346026 -5.84958e-05 -5.75788e-05 0.000170409 0.000231237 4.87553e-07 9.27266e-05 -2.94247e-05 -4.81405e-05 
1763.65 0 -0.000103968 0.00258253 -1.26493e-05 1.41449e-05 -0.00122687 0.000153949 -8.13996e-05 -0.00539867 0.000276311 -0.000286662 7.01183e-05 -0.000155538 -0.00022961 3.64331e-05 -0.000105363 -0.000345594 -2.66361e-05 -0.000197459 -0.000452198 0.000198513 -0.000113902 -0.000187633 0.000116113 -0.000338762 -5.30147e-05 -5.67278e-05 0.000176406 0.000217537 -5.48879e-06 7.87107e-05 -3.06414e-05 -3.91203e-05 
1764 0 -0.000105103 0.00262781 -1.81429e-05 1.69906e-05 -0.00107488 0.000139543 -7.63041e-05 -0.00539593 0.000267122 -0.000305887 7.12836e-05 -0.000144799 -0.000218273 4.56959e-05 -9.9327e-05 -0.000348469 1.29311e-06 -0.000200971 -0.000473386 0.000190203 -0.00011861 -0.000193572 0.000103594 -0.000330592 -4.80919e-05 -5.37375e-05 0.000183526 0.000203178 -1.21326e-05 6.32228e-05 -3.31046e-05 -3.094e-05 
1764.35 0 -0.00010816 0.00267022 -2.24544e-05 1.86855e-05 -0.000920853 0.000124798 -6.72161e-05 -0.0053875 0.000256009 -0.00032322 7.42744e-05 -0.000130076 -0.000205337 5.05572e-05 -9.42212e-05 -0.000350923 2.58981e-05 -0.000197738 -0.000483508 0.000179618 -0.000122512 -0.00019685 9.24482e-05 -0.000321773 -4.51538e-05 -4.94022e-05 0.000191636 0.000188378 -1.79704e-05 4.81869e-05 -3.60639e-05 -2.3702e-05 
1764.7 0 -0.000112311 0.0027087 -2.62389e-05 1.96536e-05 -0.000767223 0.000111244 -5.48828e-05 -0.00537247 0.000245445 -0.000336672 7.78368e-05 -0.000113849 -0.000193631 4.96378e-05 -9.22002e-05 -0.000354004 4.58265e-05 -0.000188206 -0.000485704 0.000166353 -0.000125911 -0.000197189 8.23765e-05 -0.000312767 -4.4478e-05 -4.60636e-05 0.000200421 0.000174755 -2.14212e-05 3.41123e-05 -3.70389e-05 -1.80414e-05 
1765.05 0 -0.000116874 0.00274165 -2.97915e-05 2.10788e-05 -0.000615605 0.000100527 -4.21211e-05 -0.00535018 0.000236207 -0.000343804 8.11732e-05 -9.82938e-05 -0.000181092 4.43371e-05 -9.31131e-05 -0.000357894 6.51495e-05 -0.00017535 -0.000483197 0.000150888 -0.000129435 -0.000195705 7.33183e-05 -0.000304685 -4.47431e-05 -4.4417e-05 0.000209739 0.000165297 -2.13074e-05 2.00879e-05 -3.43063e-05 -1.38406e-05 
1765.4 0 -0.000121706 0.0027688 -3.25428e-05 2.34573e-05 -0.000464577 9.21697e-05 -3.07788e-05 -0.00531702 0.000228497 -0.000345699 8.26077e-05 -8.61861e-05 -0.000163867 3.70118e-05 -9.43131e-05 -0.00036004 8.71599e-05 -0.000160258 -0.000478366 0.000136054 -0.000134304 -0.000194552 6.56543e-05 -0.000299216 -4.39404e-05 -4.25762e-05 0.000218997 0.000159431 -1.8096e-05 6.85846e-06 -2.95031e-05 -1.10559e-05 
1765.75 0 -0.000125115 0.00279077 -3.43824e-05 2.59889e-05 -0.00031284 8.25177e-05 -2.21444e-05 -0.00527042 0.000220501 -0.000346181 8.03787e-05 -8.05719e-05 -0.000142272 2.78099e-05 -9.45008e-05 -0.000359184 0.000110519 -0.000143789 -0.000475934 0.000123096 -0.000140076 -0.000194991 5.95927e-05 -0.000296044 -4.23181e-05 -3.87985e-05 0.00022909 0.0001553 -1.47134e-05 -4.56076e-06 -2.51158e-05 -9.52732e-06 
1766.1 0 -0.000125454 0.00280869 -3.64754e-05 2.74261e-05 -0.00016018 6.9661e-05 -1.63878e-05 -0.00521244 0.000211687 -0.00034888 7.50067e-05 -8.20666e-05 -0.000122711 1.71771e-05 -9.30427e-05 -0.000357638 0.000132238 -0.000129539 -0.00047786 0.000111235 -0.000144514 -0.000196415 5.44388e-05 -0.000293552 -4.17441e-05 -3.35785e-05 0.000239921 0.00015326 -1.32452e-05 -1.42888e-05 -2.12727e-05 -8.14676e-06 
1766.45 0 -0.0001243 0.00282436 -3.98077e-05 2.77226e-05 -9.31932e-06 5.49759e-05 -1.11894e-05 -0.00514906 0.000204663 -0.000354493 6.89142e-05 -8.73959e-05 -0.000109918 6.02835e-06 -8.89653e-05 -0.00035785 0.000149822 -0.000120299 -0.000482334 0.000101855 -0.000145752 -0.000196693 5.03174e-05 -0.000290729 -4.31417e-05 -2.72213e-05 0.00025095 0.000154013 -1.34846e-05 -2.36201e-05 -1.77002e-05 -6.35677e-06 
1766.8 0 -0.0001229 0.00283828 -4.43604e-05 2.70904e-05 0.000136056 4.08493e-05 -4.38708e-06 -0.00508445 0.000201877 -0.00036184 6.41627e-05 -9.11906e-05 -0.000102944 -5.83128e-06 -8.25523e-05 -0.000359036 0.000164031 -0.000113848 -0.000487241 9.62657e-05 -0.000142455 -0.000194594 4.71245e-05 -0.00028719 -4.5539e-05 -1.93768e-05 0.000262285 0.000157108 -1.46364e-05 -3.34952e-05 -1.40921e-05 -4.6614e-06 
1767.15 0 -0.000121242 0.00284981 -4.97676e-05 2.67619e-05 0.000276094 2.90178e-05 3.12742e-06 -0.0050174 0.000205027 -0.000368816 6.02204e-05 -8.95336e-05 -9.66159e-05 -1.7654e-05 -7.58449e-05 -0.00036149 0.000177494 -0.000106106 -0.000492859 9.2319e-05 -0.00013597 -0.00018984 4.50677e-05 -0.000282967 -4.78275e-05 -8.5085e-06 0.000274229 0.00016036 -1.681e-05 -4.27814e-05 -8.87246e-06 -3.16446e-06 
1767.5 0 -0.000119058 0.00285896 -5.4218e-05 2.69848e-05 0.000414194 1.83664e-05 1.03522e-05 -0.00494508 0.000213807 -0.000374973 5.40509e-05 -8.41656e-05 -8.75744e-05 -2.72953e-05 -7.13842e-05 -0.000366094 0.000190499 -9.56379e-05 -0.000501915 8.85765e-05 -0.000129318 -0.000183404 4.54952e-05 -0.000276559 -4.9023e-05 5.415e-06 0.00028591 0.000161832 -2.08086e-05 -5.05417e-05 -2.63668e-06 -1.26251e-06 
1767.85 0 -0.000114779 0.00286501 -5.66501e-05 2.73278e-05 0.000552993 7.34491e-06 1.68013e-05 -0.0048671 0.000227994 -0.000381407 4.46694e-05 -7.7092e-05 -7.62622e-05 -3.24392e-05 -7.16774e-05 -0.000370326 0.000201236 -8.40513e-05 -0.000514684 8.71594e-05 -0.000123669 -0.00017828 4.84594e-05 -0.00026781 -4.95931e-05 1.90967e-05 0.00029621 0.000162699 -2.63437e-05 -5.69092e-05 3.42689e-06 1.43383e-08 
1768.2 0 -0.000107433 0.002867 -5.88207e-05 2.7621e-05 0.000691936 -4.03097e-06 2.16271e-05 -0.00478431 0.000248708 -0.000386826 3.41829e-05 -6.82977e-05 -6.3917e-05 -3.5113e-05 -7.76376e-05 -0.000372325 0.000208135 -7.17265e-05 -0.00052844 8.91477e-05 -0.00011983 -0.000176133 5.11318e-05 -0.000257851 -5.04382e-05 3.04895e-05 0.000304682 0.000164029 -3.19345e-05 -6.30302e-05 9.38886e-06 3.3524e-07 
1768.55 0 -9.94372e-05 0.00286616 -6.23829e-05 2.665e-05 0.000828055 -1.57544e-05 2.32569e-05 -0.00469705 0.00027615 -0.000389969 2.3295e-05 -5.91968e-05 -5.00413e-05 -3.90267e-05 -8.45445e-05 -0.000371826 0.000211248 -5.95605e-05 -0.000541553 9.22022e-05 -0.000117728 -0.000175389 5.08204e-05 -0.000246849 -5.19305e-05 3.95317e-05 0.000311574 0.000165173 -3.60819e-05 -7.04335e-05 1.5761e-05 7.82273e-07 
1768.9 0 -9.30342e-05 0.00286373 -6.64894e-05 2.40509e-05 0.00095932 -2.95859e-05 1.97403e-05 -0.00460625 0.000307149 -0.000391424 1.12225e-05 -5.22459e-05 -3.4366e-05 -4.46593e-05 -8.9525e-05 -0.000368822 0.000211199 -5.15521e-05 -0.000553193 9.43936e-05 -0.000117224 -0.000173615 4.72309e-05 -0.000235696 -5.42048e-05 4.61492e-05 0.000316634 0.000164958 -3.72315e-05 -7.88735e-05 2.24559e-05 1.21792e-06 
1769.25 0 -8.73807e-05 0.00286065 -6.93712e-05 2.04391e-05 0.00108672 -4.66243e-05 1.31396e-05 -0.00451399 0.000337008 -0.000391602 -1.61063e-06 -4.73249e-05 -1.75136e-05 -5.13182e-05 -9.36537e-05 -0.000363736 0.000207532 -5.02654e-05 -0.000562976 9.54077e-05 -0.000118106 -0.000170204 4.12408e-05 -0.000224756 -5.61338e-05 5.01783e-05 0.0003195 0.000163 -3.61581e-05 -8.61259e-05 2.77986e-05 1.87342e-06 
1769.6 0 -8.13468e-05 0.00285839 -7.04309e-05 1.47201e-05 0.00121199 -6.24939e-05 6.41458e-06 -0.00442156 0.000363098 -0.000389967 -1.29713e-05 -4.39047e-05 -1.01053e-06 -5.64399e-05 -9.45912e-05 -0.000358618 0.000199771 -5.46158e-05 -0.000570212 9.43582e-05 -0.000118496 -0.00016641 3.43001e-05 -0.000212848 -5.6544e-05 5.20048e-05 0.000318835 0.00016031 -3.55001e-05 -9.03448e-05 3.09264e-05 2.7684e-06 
1769.95 0 -7.5725e-05 0.00285654 -7.06431e-05 6.92188e-06 0.00133599 -7.27983e-05 -1.39275e-06 -0.0043283 0.000386087 -0.000385793 -2.11788e-05 -4.35643e-05 1.47389e-05 -5.50344e-05 -9.05311e-05 -0.000355929 0.000188989 -6.27433e-05 -0.000575065 9.01607e-05 -0.000117659 -0.000163326 2.67152e-05 -0.000199195 -5.60295e-05 5.16773e-05 0.000312838 0.000158075 -3.50194e-05 -9.10273e-05 3.23986e-05 3.39168e-06 
1770.3 0 -7.08719e-05 0.00285451 -7.09559e-05 -8.85908e-07 0.00145685 -8.17237e-05 -1.04256e-05 -0.00423366 0.000407462 -0.000378878 -2.64427e-05 -4.71899e-05 2.93409e-05 -4.46015e-05 -8.30038e-05 -0.00035568 0.000177197 -7.46717e-05 -0.000576916 8.21106e-05 -0.000117352 -0.000161014 1.89899e-05 -0.000183976 -5.69822e-05 4.99105e-05 0.000302515 0.000155088 -3.27386e-05 -8.82874e-05 3.3175e-05 4.90963e-06 
1770.65 0 -6.56941e-05 0.00285106 -7.1369e-05 -6.63231e-06 0.00157194 -9.61292e-05 -1.90201e-05 -0.00413774 0.000425965 -0.000369023 -2.8577e-05 -5.30439e-05 4.13869e-05 -2.80386e-05 -7.36157e-05 -0.000358563 0.000164725 -8.99675e-05 -0.000575355 6.82638e-05 -0.000116891 -0.000159345 1.18749e-05 -0.000167142 -6.00839e-05 4.84411e-05 0.000290474 0.000149402 -2.88788e-05 -8.27357e-05 3.39177e-05 8.53767e-06 
1771 0 -5.91684e-05 0.00284443 -7.09547e-05 -1.00814e-05 0.00168125 -0.000117187 -2.73754e-05 -0.00404325 0.00044066 -0.000356647 -2.81536e-05 -5.95016e-05 5.10041e-05 -1.03489e-05 -6.54202e-05 -0.00036461 0.000152412 -0.000106342 -0.000571633 4.96284e-05 -0.000113866 -0.000158731 5.54007e-06 -0.000148943 -6.42748e-05 4.78892e-05 0.000277331 0.000142046 -2.51997e-05 -7.55283e-05 3.40026e-05 1.43929e-05 
1771.35 0 -5.10534e-05 0.00283279 -6.93378e-05 -1.29693e-05 0.00178809 -0.000139678 -3.60865e-05 -0.00395283 0.000452815 -0.000341978 -2.67866e-05 -6.7745e-05 5.93438e-05 4.57179e-06 -6.1881e-05 -0.000370204 0.000142459 -0.000121944 -0.000568466 2.97735e-05 -0.000108734 -0.000160491 8.47827e-07 -0.00013035 -6.9679e-05 4.74196e-05 0.000264302 0.000133984 -2.25095e-05 -6.77767e-05 3.43881e-05 2.18277e-05 
1771.7 0 -4.42894e-05 0.00281633 -6.70709e-05 -1.67622e-05 0.00189613 -0.000159797 -4.37998e-05 -0.00386379 0.000464482 -0.000325996 -2.75576e-05 -8.0401e-05 6.72007e-05 1.46807e-05 -6.38984e-05 -0.000372537 0.000135824 -0.000135893 -0.000568229 9.81941e-06 -0.000104994 -0.000164866 -1.25206e-06 -0.000111145 -7.59051e-05 4.66078e-05 0.00025441 0.000126226 -2.03505e-05 -6.18522e-05 3.66081e-05 2.99779e-05 
1772.05 0 -4.07892e-05 0.00279766 -6.46869e-05 -2.08498e-05 0.00200351 -0.00017984 -4.7652e-05 -0.00377272 0.000476401 -0.000312187 -3.65744e-05 -9.75454e-05 7.58664e-05 2.11903e-05 -7.25088e-05 -0.000370378 0.000131117 -0.000147032 -0.00057075 -9.64993e-06 -0.00010431 -0.000170088 -9.20122e-07 -9.11277e-05 -8.27423e-05 4.58344e-05 0.000248149 0.000118765 -1.83097e-05 -5.89817e-05 3.91611e-05 3.82638e-05 
1772.4 0 -3.82096e-05 0.00277779 -6.18999e-05 -2.45712e-05 0.00210627 -0.000200466 -4.71918e-05 -0.00368026 0.000488618 -0.000303199 -5.50857e-05 -0.000116573 8.60232e-05 2.5662e-05 -8.9805e-05 -0.000364109 0.00012595 -0.000154003 -0.000576042 -2.61667e-05 -0.000104468 -0.000174375 1.27065e-06 -7.20878e-05 -9.05132e-05 4.43312e-05 0.000242866 0.000111056 -1.59878e-05 -5.79809e-05 4.07269e-05 4.57675e-05 
1772.75 0 -3.50716e-05 0.00275649 -5.88098e-05 -2.79466e-05 0.00220436 -0.000219273 -4.4147e-05 -0.00358965 0.000502214 -0.000298506 -7.79058e-05 -0.000136564 9.5918e-05 2.96354e-05 -0.00011616 -0.000355882 0.000121363 -0.000155652 -0.000584046 -3.85858e-05 -0.000104521 -0.000177383 5.51488e-06 -5.54653e-05 -9.71612e-05 4.13477e-05 0.000237513 0.00010346 -1.25894e-05 -5.73145e-05 4.07064e-05 5.13921e-05 
1773.1 0 -3.2385e-05 0.00273391 -5.55878e-05 -3.03665e-05 0.0023009 -0.000234969 -3.91813e-05 -0.00350262 0.000517836 -0.000295801 -0.000102003 -0.000159293 0.000102747 3.36212e-05 -0.00015015 -0.000346576 0.000119622 -0.000153755 -0.000592028 -4.70327e-05 -0.000106048 -0.000179688 1.00196e-05 -4.06698e-05 -0.000101226 3.84691e-05 0.000231509 9.62841e-05 -7.71334e-06 -5.65471e-05 3.92407e-05 5.36608e-05 
1773.45 0 -3.12725e-05 0.00270953 -5.32076e-05 -3.05717e-05 0.00240037 -0.000248417 -3.31047e-05 -0.00341667 0.00053375 -0.000292799 -0.000126419 -0.000186165 0.000105307 3.67645e-05 -0.000187454 -0.000336341 0.000121092 -0.000152618 -0.000596594 -5.00801e-05 -0.000109689 -0.000181506 1.2206e-05 -2.66138e-05 -0.000104143 3.82197e-05 0.000223497 8.88222e-05 -3.55661e-07 -5.59556e-05 3.74801e-05 5.08909e-05 
1773.8 0 -3.20829e-05 0.00268304 -5.31475e-05 -2.84176e-05 0.00250246 -0.000261684 -2.60947e-05 -0.00332761 0.000545473 -0.000288014 -0.000149657 -0.000216245 0.000105271 3.79428e-05 -0.000220996 -0.00032535 0.000126026 -0.000154074 -0.000595528 -4.66241e-05 -0.000114406 -0.000182415 1.22618e-05 -1.43958e-05 -0.000106382 4.1081e-05 0.000212747 8.15476e-05 9.4991e-06 -5.69905e-05 3.53351e-05 4.42448e-05 
1774.15 0 -3.41663e-05 0.00265558 -5.53447e-05 -2.53404e-05 0.00260023 -0.000275119 -1.62088e-05 -0.00323217 0.000551279 -0.000277942 -0.000171429 -0.000246697 0.000104294 3.89477e-05 -0.000244959 -0.000312362 0.000134205 -0.000158993 -0.000587519 -3.89262e-05 -0.000119172 -0.000182551 1.05117e-05 -5.05297e-06 -0.000106746 4.52186e-05 0.000200095 7.56941e-05 1.96764e-05 -5.99148e-05 3.24986e-05 3.64686e-05 
1774.5 0 -3.69584e-05 0.0026278 -5.80991e-05 -2.29602e-05 0.00268954 -0.00028574 -3.16253e-06 -0.00312976 0.0005521 -0.000261017 -0.000191456 -0.000273458 0.000102397 4.23291e-05 -0.000256118 -0.000297471 0.000145073 -0.000168267 -0.000573796 -3.24514e-05 -0.000123029 -0.000182809 7.72093e-06 2.65944e-06 -0.000103566 4.95322e-05 0.000186041 7.13064e-05 2.81816e-05 -6.32715e-05 3.04939e-05 2.9959e-05 
1774.85 0 -3.9698e-05 0.00260017 -5.99618e-05 -2.24629e-05 0.00277408 -0.000291058 1.06318e-05 -0.00302184 0.000549007 -0.000242753 -0.000208987 -0.000294411 9.85194e-05 4.90749e-05 -0.000254065 -0.000283415 0.000157892 -0.00018029 -0.000556316 -3.12913e-05 -0.000125301 -0.000184727 3.61898e-06 9.28401e-06 -9.74841e-05 5.3273e-05 0.000171718 6.80407e-05 3.41898e-05 -6.64042e-05 2.97993e-05 2.61921e-05 
1775.2 0 -4.03272e-05 0.00257394 -6.07508e-05 -2.37089e-05 0.00285924 -0.000290341 2.45331e-05 -0.00291114 0.000543071 -0.000231704 -0.000221418 -0.000311495 9.33731e-05 5.84608e-05 -0.000242337 -0.000270702 0.000170832 -0.000193739 -0.000537481 -3.6645e-05 -0.000125885 -0.000188834 -2.22806e-06 1.4652e-05 -9.14362e-05 5.57595e-05 0.000159939 6.52149e-05 3.76445e-05 -6.9648e-05 2.91627e-05 2.45497e-05 
1775.55 0 -3.71272e-05 0.00254986 -6.1023e-05 -2.69349e-05 0.00294685 -0.000283743 3.74441e-05 -0.00280084 0.000532843 -0.000230703 -0.000225922 -0.000326968 8.62327e-05 6.94737e-05 -0.000225808 -0.000256929 0.000184275 -0.000208786 -0.000520304 -4.70435e-05 -0.000125659 -0.000193639 -9.03048e-06 1.91899e-05 -8.57256e-05 5.71226e-05 0.000152385 6.14893e-05 4.00599e-05 -7.28189e-05 2.8093e-05 2.34821e-05 
1775.9 0 -3.13164e-05 0.00252559 -6.15642e-05 -3.09897e-05 0.003035 -0.000273419 4.65538e-05 -0.0026923 0.000518708 -0.000237733 -0.000223045 -0.000341939 7.55659e-05 8.14975e-05 -0.000209138 -0.000241679 0.000200098 -0.00022295 -0.00050411 -5.94139e-05 -0.000126013 -0.000197339 -1.60174e-05 2.29932e-05 -7.9176e-05 5.80628e-05 0.000147997 5.59147e-05 4.27323e-05 -7.56393e-05 2.71092e-05 2.14214e-05 
1776.25 0 -2.44942e-05 0.00249839 -6.12187e-05 -3.55133e-05 0.00312018 -0.000263325 5.01999e-05 -0.00258213 0.000503439 -0.000250634 -0.000216349 -0.000356899 6.35133e-05 9.07267e-05 -0.000194704 -0.000226903 0.000218442 -0.000233492 -0.000486823 -7.03808e-05 -0.000127113 -0.000198803 -2.25716e-05 2.4856e-05 -7.30027e-05 5.82528e-05 0.00014548 4.84753e-05 4.42533e-05 -7.88581e-05 2.7213e-05 1.77772e-05 
1776.6 0 -1.7236e-05 0.00246923 -5.82977e-05 -4.16063e-05 0.00319936 -0.000255974 4.85807e-05 -0.00246808 0.000489216 -0.000265601 -0.000208902 -0.000370899 5.27152e-05 9.35136e-05 -0.000182149 -0.00021473 0.000236739 -0.000240542 -0.00046776 -7.7568e-05 -0.000128122 -0.000197837 -2.97522e-05 2.58754e-05 -6.86238e-05 5.79728e-05 0.000144233 4.076e-05 4.36645e-05 -8.30225e-05 2.81986e-05 1.29309e-05 
1776.95 0 -1.09153e-05 0.00243972 -5.39665e-05 -4.89499e-05 0.00327198 -0.000252115 4.45984e-05 -0.0023518 0.000478462 -0.000277841 -0.000201197 -0.000383286 4.38497e-05 8.97343e-05 -0.000171878 -0.000204494 0.00025148 -0.000244165 -0.000446365 -7.96476e-05 -0.00012915 -0.000194768 -3.88868e-05 2.80226e-05 -6.67098e-05 5.78907e-05 0.000142218 3.47551e-05 4.14496e-05 -8.80214e-05 2.92307e-05 7.75466e-06 
1777.3 0 -6.07843e-06 0.00240846 -5.02532e-05 -5.62412e-05 0.00333985 -0.000251324 4.22612e-05 -0.00223523 0.000471987 -0.000285832 -0.000192867 -0.000393577 3.60766e-05 8.14272e-05 -0.000161642 -0.000195175 0.000261275 -0.000243778 -0.000423066 -7.83714e-05 -0.000129851 -0.000189945 -4.98456e-05 3.11398e-05 -6.69178e-05 5.78272e-05 0.000138647 3.15709e-05 3.87791e-05 -9.41653e-05 3.15605e-05 3.3121e-06 
1777.65 0 -3.17094e-06 0.00237312 -4.76587e-05 -6.21751e-05 0.00340483 -0.000250767 4.29969e-05 -0.00211803 0.00046662 -0.00029085 -0.000186026 -0.000399745 2.72555e-05 7.05085e-05 -0.000148982 -0.000186314 0.00026586 -0.000241292 -0.000401 -7.64188e-05 -0.000129763 -0.000184242 -6.22742e-05 3.48808e-05 -6.89487e-05 5.73464e-05 0.000134062 3.14319e-05 3.65403e-05 -0.000101364 3.55922e-05 -1.05159e-06 
1778 0 -2.50579e-06 0.00233328 -4.63346e-05 -6.6477e-05 0.0034677 -0.000246898 4.59731e-05 -0.0019983 0.000456938 -0.000294426 -0.000181977 -0.000401036 1.79917e-05 5.8174e-05 -0.000135322 -0.000175979 0.000265314 -0.000241444 -0.000383851 -7.32136e-05 -0.000128158 -0.000178016 -7.73854e-05 3.94607e-05 -7.34053e-05 5.68749e-05 0.00012978 3.35698e-05 3.42144e-05 -0.000108334 4.05073e-05 -5.49679e-06 
1778.35 0 -2.00889e-06 0.0022904 -4.6169e-05 -7.08859e-05 0.00352796 -0.000238413 4.80353e-05 -0.00187542 0.000439556 -0.000298427 -0.000179149 -0.000400948 1.26627e-05 4.58611e-05 -0.000118815 -0.000164508 0.000259945 -0.0002463 -0.000371056 -6.65979e-05 -0.000123902 -0.00017081 -9.53984e-05 4.50297e-05 -7.8799e-05 5.68413e-05 0.000127148 3.62329e-05 3.17535e-05 -0.000113958 4.60886e-05 -8.97368e-06 
1778.7 0 -4.69691e-08 0.00224567 -4.65215e-05 -7.69142e-05 0.00358392 -0.000228879 4.59176e-05 -0.00175024 0.000414833 -0.000302385 -0.000177398 -0.000402038 1.3283e-05 3.39246e-05 -9.74943e-05 -0.000154155 0.000251884 -0.000252845 -0.000359789 -5.48137e-05 -0.000117868 -0.000162677 -0.000113384 5.09449e-05 -8.33402e-05 5.7546e-05 0.00012504 3.67252e-05 2.8814e-05 -0.000119408 5.15738e-05 -1.08315e-05 
1779.05 0 2.75391e-06 0.00220088 -4.76935e-05 -8.35807e-05 0.00363493 -0.000223346 4.0213e-05 -0.0016221 0.000385022 -0.000302781 -0.000177809 -0.000402943 1.83796e-05 2.23134e-05 -7.29134e-05 -0.000145635 0.000243596 -0.000256956 -0.0003486 -3.73291e-05 -0.000109862 -0.000154501 -0.0001292 5.7435e-05 -8.66077e-05 5.96738e-05 0.000121463 3.42879e-05 2.45791e-05 -0.000125678 5.66999e-05 -1.12331e-05 
1779.4 0 5.034e-06 0.00215638 -4.99741e-05 -8.85843e-05 0.00368287 -0.000221709 3.22498e-05 -0.00149043 0.000351716 -0.000298048 -0.000180766 -0.000401318 2.57222e-05 1.14565e-05 -4.80538e-05 -0.000139027 0.000235127 -0.000257994 -0.00033713 -1.81389e-05 -9.84119e-05 -0.000147455 -0.000143494 6.64436e-05 -8.80804e-05 6.3712e-05 0.000116623 2.96594e-05 1.85376e-05 -0.000132993 6.18358e-05 -1.19119e-05 
1779.75 0 5.53078e-06 0.00210999 -5.38166e-05 -9.212e-05 0.00373137 -0.000221508 2.47546e-05 -0.0013545 0.000316102 -0.00029027 -0.000184339 -0.000396965 3.34305e-05 1.05525e-06 -2.53975e-05 -0.000134894 0.000225187 -0.000258381 -0.000325689 -4.4334e-06 -8.47192e-05 -0.000141714 -0.000157402 7.85716e-05 -8.82733e-05 6.92654e-05 0.000111489 2.34087e-05 1.09105e-05 -0.000141618 6.6734e-05 -1.29691e-05 
1780.1 0 3.35409e-06 0.00205986 -5.88488e-05 -9.49387e-05 0.00378016 -0.000222841 2.25469e-05 -0.00121624 0.000280097 -0.000281841 -0.000184091 -0.000389463 4.20641e-05 -8.41686e-06 -5.17863e-06 -0.000132217 0.000212904 -0.000260703 -0.000314761 1.1191e-06 -7.12676e-05 -0.000136228 -0.000170239 9.17078e-05 -8.73121e-05 7.48615e-05 0.000105955 1.55633e-05 1.58055e-06 -0.000150587 7.21723e-05 -1.3305e-05 
1780.45 0 -1.30449e-06 0.0020056 -6.34776e-05 -9.71859e-05 0.0038258 -0.000226922 2.75464e-05 -0.00107816 0.000245768 -0.000273185 -0.000178292 -0.000378819 5.10861e-05 -1.65632e-05 1.33758e-05 -0.000129652 0.00019951 -0.000265408 -0.00030496 1.75605e-06 -5.88215e-05 -0.000131106 -0.000180698 0.000103967 -8.35269e-05 7.9343e-05 0.000100934 7.13844e-06 -8.97623e-06 -0.00015778 7.95602e-05 -1.25989e-05 
1780.8 0 -7.26938e-06 0.00194901 -6.7488e-05 -9.95658e-05 0.0038658 -0.000231983 3.81612e-05 -0.000938059 0.000213685 -0.000266625 -0.00016985 -0.000367305 5.79761e-05 -2.29905e-05 3.07941e-05 -0.000126881 0.000185524 -0.000270784 -0.000296515 4.4285e-07 -4.7682e-05 -0.000126746 -0.000189493 0.000115215 -7.69856e-05 8.16113e-05 9.81361e-05 -1.02781e-06 -2.07012e-05 -0.000161755 8.78593e-05 -1.04568e-05 
1781.15 0 -1.32083e-05 0.0018922 -7.21972e-05 -0.000102309 0.00389873 -0.000234628 5.31883e-05 -0.000796126 0.000181965 -0.000264633 -0.000161842 -0.000357614 6.29153e-05 -2.66672e-05 4.75139e-05 -0.000123822 0.000169988 -0.000275628 -0.000289729 -7.0531e-07 -3.8506e-05 -0.000123746 -0.000198725 0.000125244 -7.00523e-05 8.13784e-05 9.65707e-05 -9.51194e-06 -3.20332e-05 -0.000163836 9.46404e-05 -7.57573e-06 
1781.5 0 -1.81414e-05 0.0018351 -7.80505e-05 -0.000105733 0.00392487 -0.000234194 7.17598e-05 -0.000657985 0.000149426 -0.000266745 -0.000154617 -0.00034987 6.76195e-05 -2.71925e-05 6.40742e-05 -0.000120599 0.000152783 -0.000279056 -0.000284248 -9.22233e-07 -3.14243e-05 -0.000123565 -0.000209434 0.000133578 -6.42298e-05 7.97441e-05 9.39999e-05 -1.78686e-05 -4.08686e-05 -0.000165354 9.97724e-05 -4.18402e-06 
1781.85 0 -2.23887e-05 0.00177587 -8.42352e-05 -0.000109959 0.00394563 -0.000232958 9.15215e-05 -0.000527462 0.000116746 -0.000271222 -0.000147999 -0.000342522 7.13346e-05 -2.39928e-05 8.29676e-05 -0.000117379 0.000134169 -0.000280914 -0.000278733 -2.45029e-07 -2.70771e-05 -0.000125977 -0.000221279 0.000139954 -5.96503e-05 7.83802e-05 8.98947e-05 -2.55978e-05 -4.75034e-05 -0.000164912 0.00010426 7.81533e-07 
1782.2 0 -2.69296e-05 0.00171298 -8.97408e-05 -0.000113803 0.00396215 -0.00023351 0.000112218 -0.000402587 8.45279e-05 -0.000276647 -0.000141784 -0.000334932 7.29733e-05 -1.67187e-05 0.000102923 -0.000114499 0.000114781 -0.000280922 -0.000273122 6.11803e-07 -2.63767e-05 -0.00012929 -0.000233574 0.000145524 -5.65761e-05 7.81513e-05 8.54951e-05 -3.37912e-05 -5.27774e-05 -0.000161287 0.000107833 6.98398e-06 
1782.55 0 -3.20798e-05 0.00164765 -9.31697e-05 -0.000116699 0.00397412 -0.000234851 0.000135101 -0.000279804 5.20114e-05 -0.00028179 -0.000136955 -0.000327684 7.4398e-05 -6.35057e-06 0.000119064 -0.000112013 9.58438e-05 -0.000278997 -0.000270434 1.51351e-06 -2.78389e-05 -0.000131246 -0.000245821 0.00015164 -5.4217e-05 7.92655e-05 8.11281e-05 -4.37542e-05 -5.75947e-05 -0.000154937 0.000109795 1.51869e-05 
1782.9 0 -3.79965e-05 0.0015823 -9.43164e-05 -0.000119557 0.00398087 -0.000234934 0.000157426 -0.000158626 1.74181e-05 -0.000285761 -0.000136236 -0.000320664 7.71797e-05 5.32334e-06 0.000129069 -0.000110739 7.74088e-05 -0.000275844 -0.000273297 4.38738e-06 -2.96488e-05 -0.000130516 -0.000257218 0.000158142 -5.18807e-05 8.17558e-05 7.63561e-05 -5.62012e-05 -6.2339e-05 -0.000146018 0.000110039 2.53147e-05 
1783.25 0 -4.40604e-05 0.0015178 -9.42483e-05 -0.000122933 0.0039829 -0.00023308 0.000174488 -3.96695e-05 -2.04961e-05 -0.000288174 -0.000139706 -0.000311536 8.1408e-05 1.69526e-05 0.000133272 -0.000111698 5.99881e-05 -0.000271137 -0.000279905 1.05657e-05 -3.20217e-05 -0.000127674 -0.000267525 0.00016394 -4.90164e-05 8.54721e-05 7.077e-05 -7.05354e-05 -6.63782e-05 -0.000135599 0.000109171 3.53093e-05 
1783.6 0 -4.97116e-05 0.00145454 -9.29025e-05 -0.000127239 0.00398108 -0.000229566 0.000183774 7.66514e-05 -5.95779e-05 -0.000288642 -0.000145877 -0.000298578 8.75091e-05 2.95783e-05 0.000134946 -0.00011477 4.58957e-05 -0.000262371 -0.000286933 1.79973e-05 -3.59801e-05 -0.000123775 -0.000276107 0.000168861 -4.49735e-05 9.03153e-05 6.47003e-05 -8.44839e-05 -7.06166e-05 -0.000124869 0.000107985 4.38172e-05 
1783.95 0 -5.49791e-05 0.0013925 -8.99656e-05 -0.000131938 0.00397487 -0.000224391 0.000187278 0.000190065 -9.64153e-05 -0.000287266 -0.000154893 -0.000282529 9.44052e-05 4.42991e-05 0.000136918 -0.000118728 3.69392e-05 -0.000248145 -0.000294317 2.42865e-05 -4.0989e-05 -0.00011934 -0.000281354 0.000173621 -4.0247e-05 9.52882e-05 5.75846e-05 -9.73313e-05 -7.61439e-05 -0.000114768 0.000106306 5.0965e-05 
1784.3 0 -6.01271e-05 0.00133035 -8.75857e-05 -0.000136067 0.00396299 -0.000217489 0.000190128 0.000300173 -0.00012985 -0.000284816 -0.000167873 -0.000265864 9.99675e-05 5.81461e-05 0.000139564 -0.000123164 3.2176e-05 -0.000228584 -0.000302023 3.06684e-05 -4.47536e-05 -0.000114295 -0.000283194 0.000177972 -3.47051e-05 9.91907e-05 4.92405e-05 -0.000109218 -8.1045e-05 -0.000105629 0.000104629 5.68829e-05 
1784.65 0 -6.54335e-05 0.00126693 -8.65518e-05 -0.00014051 0.00394517 -0.000208066 0.000195694 0.000406021 -0.000157324 -0.000279768 -0.000183083 -0.000251324 0.000105723 6.91329e-05 0.000142901 -0.000128195 2.83148e-05 -0.00020373 -0.00030616 3.72556e-05 -4.56135e-05 -0.000108894 -0.000282888 0.000181388 -2.8669e-05 0.00010145 4.12765e-05 -0.000119541 -8.35934e-05 -9.71411e-05 0.000103391 6.19257e-05 
1785 0 -7.14698e-05 0.00120195 -8.4905e-05 -0.000146001 0.00392167 -0.000195947 0.000201965 0.000507585 -0.000173516 -0.000270638 -0.000197877 -0.000238266 0.000112398 7.84608e-05 0.000146748 -0.000133165 2.41114e-05 -0.000174951 -0.000303912 4.07933e-05 -4.48152e-05 -0.000103455 -0.000279892 0.000184765 -2.27829e-05 0.000103713 3.37582e-05 -0.000127891 -8.41016e-05 -8.83805e-05 0.000102138 6.5775e-05 
1785.35 0 -7.74142e-05 0.00113401 -8.17774e-05 -0.000151999 0.00389409 -0.000182089 0.000208138 0.000607412 -0.00017815 -0.000256149 -0.00021133 -0.00022592 0.000118847 8.72054e-05 0.000149556 -0.000137331 2.02813e-05 -0.000144826 -0.000297457 4.1625e-05 -4.46742e-05 -9.79122e-05 -0.000274697 0.000189672 -1.70552e-05 0.000107208 2.61713e-05 -0.000134263 -8.41279e-05 -7.83548e-05 9.98283e-05 6.79798e-05 
1785.7 0 -8.15852e-05 0.00106345 -7.82311e-05 -0.000157618 0.00386423 -0.000166502 0.00021495 0.000707354 -0.000175001 -0.000235344 -0.000222793 -0.000213315 0.000125508 9.67373e-05 0.000151105 -0.000137807 1.80227e-05 -0.000114744 -0.000289603 4.35858e-05 -4.45943e-05 -9.23608e-05 -0.000270633 0.00019592 -1.09371e-05 0.000110388 2.01023e-05 -0.000139746 -8.50347e-05 -6.74156e-05 9.66913e-05 6.98325e-05 
1786.05 0 -8.30412e-05 0.000992372 -7.62514e-05 -0.000161936 0.00383258 -0.000148806 0.000222322 0.000805168 -0.000167919 -0.000208868 -0.000231852 -0.000197417 0.000133903 0.000107283 0.000152721 -0.000133393 1.6497e-05 -8.71626e-05 -0.000281931 4.92871e-05 -4.4324e-05 -8.70167e-05 -0.000268552 0.000202063 -4.40253e-06 0.000111462 1.61829e-05 -0.000147026 -8.68187e-05 -5.56472e-05 9.48215e-05 7.26912e-05 
1786.4 0 -8.13947e-05 0.000922145 -7.64475e-05 -0.000164377 0.00380082 -0.000129518 0.000229431 0.000899204 -0.000161584 -0.000180193 -0.000237542 -0.000178852 0.000144391 0.000120059 0.000157148 -0.000126754 1.42655e-05 -6.43294e-05 -0.000274205 5.77613e-05 -4.39281e-05 -8.17343e-05 -0.000267137 0.00020773 1.55715e-06 0.000110564 1.27901e-05 -0.000156202 -8.93746e-05 -4.32844e-05 9.46215e-05 7.75899e-05 
1786.75 0 -7.75212e-05 0.000852694 -7.82157e-05 -0.000164025 0.003768 -0.000109516 0.000234016 0.000991295 -0.00015737 -0.000152186 -0.000239475 -0.000162372 0.000155494 0.000138672 0.000165891 -0.0001205 1.23001e-05 -4.65847e-05 -0.000265611 6.7381e-05 -4.35291e-05 -7.52176e-05 -0.000266825 0.000211636 5.85147e-06 0.000107652 8.22108e-06 -0.000165912 -9.34348e-05 -3.28366e-05 9.50057e-05 8.46478e-05 
1787.1 0 -7.31473e-05 0.000781394 -8.03756e-05 -0.000160731 0.00373225 -9.20042e-05 0.000236305 0.00108219 -0.000152713 -0.000123139 -0.000237759 -0.000146378 0.000165531 0.000163502 0.000176444 -0.000114966 1.28307e-05 -3.3473e-05 -0.000256947 7.702e-05 -4.31942e-05 -6.73911e-05 -0.000267207 0.000213637 7.90398e-06 0.000102442 2.14525e-06 -0.000175361 -9.76067e-05 -2.61938e-05 9.55894e-05 9.34906e-05 
1787.45 0 -6.87686e-05 0.000709075 -8.16151e-05 -0.000155604 0.00369463 -7.94464e-05 0.000237658 0.0011722 -0.000146957 -9.24808e-05 -0.000233766 -0.000127123 0.000173039 0.000189968 0.000185361 -0.00010962 1.4529e-05 -2.06449e-05 -0.00024926 8.53072e-05 -4.26435e-05 -5.97068e-05 -0.000266117 0.000215019 8.70234e-06 9.81696e-05 -5.26325e-06 -0.000184365 -0.000100188 -2.21772e-05 9.60837e-05 0.000102603 
1787.8 0 -6.33997e-05 0.000639142 -8.15799e-05 -0.000149601 0.00365361 -7.1195e-05 0.000235754 0.00126266 -0.000140612 -6.2294e-05 -0.000230152 -0.000106341 0.000177551 0.000213412 0.000189932 -0.000103313 1.45044e-05 -4.78213e-06 -0.000242609 9.03544e-05 -4.33207e-05 -5.10523e-05 -0.000263752 0.000215804 9.56022e-06 9.70742e-05 -1.4101e-05 -0.000194237 -0.000101284 -1.92417e-05 9.57417e-05 0.000110949 
1788.15 0 -5.53769e-05 0.000572374 -8.07525e-05 -0.000142478 0.00360625 -6.51533e-05 0.000227951 0.00135465 -0.000133264 -3.41518e-05 -0.000226882 -8.66387e-05 0.000178121 0.000232375 0.000188621 -9.47973e-05 1.45006e-05 1.21982e-05 -0.000235753 9.17597e-05 -4.51838e-05 -3.89264e-05 -0.000261536 0.000214924 1.09021e-05 9.88211e-05 -2.46688e-05 -0.000205539 -0.000100716 -1.74081e-05 9.3795e-05 0.000118037 
1788.5 0 -4.50934e-05 0.000509402 -8.08739e-05 -0.000133557 0.00355085 -5.94952e-05 0.000212982 0.00144753 -0.000124745 -9.17335e-06 -0.000222408 -6.92498e-05 0.000174474 0.000245133 0.000183841 -8.41026e-05 1.87642e-05 2.96612e-05 -0.000227985 9.06657e-05 -4.51327e-05 -2.40502e-05 -0.000259497 0.000212316 1.28019e-05 0.000102602 -3.54951e-05 -0.000217463 -9.85636e-05 -1.6543e-05 8.97838e-05 0.000122615 
1788.85 0 -3.45738e-05 0.000449982 -8.34603e-05 -0.000123582 0.00348789 -5.63743e-05 0.000191515 0.00153939 -0.000115029 9.05751e-06 -0.000216958 -5.57263e-05 0.000166585 0.000250994 0.000180065 -7.13868e-05 2.70566e-05 4.93023e-05 -0.000220772 8.71911e-05 -4.34029e-05 -9.23027e-06 -0.000256218 0.00020836 1.52039e-05 0.000106664 -4.50877e-05 -0.000228714 -9.62684e-05 -1.47711e-05 8.34337e-05 0.000124747 
1789.2 0 -2.53299e-05 0.000393051 -8.78572e-05 -0.000113876 0.00342159 -5.8408e-05 0.000166712 0.00162918 -0.000103885 1.83244e-05 -0.000210182 -4.79764e-05 0.000156603 0.000251894 0.000178921 -5.85885e-05 3.61852e-05 7.2773e-05 -0.000214976 8.15382e-05 -4.21811e-05 3.84198e-06 -0.000251667 0.000203085 1.84281e-05 0.000109538 -5.22342e-05 -0.000239135 -9.40428e-05 -1.2231e-05 7.5458e-05 0.000125217 
1789.55 0 -1.84315e-05 0.000338499 -9.09086e-05 -0.000104818 0.00335573 -6.47737e-05 0.000142096 0.00171677 -9.27115e-05 2.07437e-05 -0.000201409 -4.52012e-05 0.000147525 0.000249847 0.000178476 -4.9999e-05 4.50526e-05 0.000100504 -0.000212142 7.52974e-05 -4.19652e-05 1.49707e-05 -0.000246353 0.00019918 2.25216e-05 0.000110784 -5.64799e-05 -0.000249743 -9.17891e-05 -1.08007e-05 6.69056e-05 0.000124506 
1789.9 0 -1.44396e-05 0.00028557 -9.13604e-05 -9.59525e-05 0.00329227 -7.32471e-05 0.000120138 0.00180142 -8.33721e-05 1.83723e-05 -0.000190792 -4.414e-05 0.000139064 0.000245432 0.000177365 -4.6775e-05 5.22554e-05 0.000128585 -0.000212356 7.13096e-05 -4.22245e-05 2.42255e-05 -0.000240606 0.000198317 2.58485e-05 0.000111616 -6.00185e-05 -0.000260248 -8.97457e-05 -9.65188e-06 6.0219e-05 0.000124791 
1790.25 0 -1.18039e-05 0.000232868 -9.06844e-05 -8.75619e-05 0.00323364 -8.24719e-05 0.000101302 0.00188138 -7.34634e-05 1.45662e-05 -0.000176595 -4.22035e-05 0.00013225 0.000238644 0.000176318 -4.37491e-05 5.57031e-05 0.000155081 -0.000213441 7.11816e-05 -4.24508e-05 3.16548e-05 -0.000234248 0.000199147 2.77913e-05 0.000114317 -6.42058e-05 -0.000270929 -8.76489e-05 -7.17544e-06 5.84797e-05 0.000127352 
1790.6 0 -9.33174e-06 0.000179421 -8.94232e-05 -8.11251e-05 0.00318101 -9.06366e-05 8.51645e-05 0.00195593 -5.97111e-05 1.23986e-05 -0.000156409 -3.87543e-05 0.000128588 0.000231763 0.000174957 -3.44718e-05 5.72592e-05 0.000182417 -0.000215244 7.37864e-05 -4.21762e-05 3.77341e-05 -0.000226408 0.000202294 2.90772e-05 0.000119765 -6.86825e-05 -0.000282276 -8.5632e-05 -4.24745e-06 6.12944e-05 0.000131721 
1790.95 0 -7.97268e-06 0.000124773 -8.76113e-05 -7.62001e-05 0.00313295 -9.72082e-05 7.19031e-05 0.00202684 -4.30396e-05 1.08863e-05 -0.000131875 -3.56008e-05 0.000125809 0.000226095 0.000171016 -1.63014e-05 5.88399e-05 0.000212187 -0.000218683 7.74382e-05 -4.07043e-05 4.2476e-05 -0.00021795 0.000208559 2.96173e-05 0.000126711 -7.35692e-05 -0.000293348 -8.38061e-05 -2.35186e-06 6.56439e-05 0.000137631 
1791.3 0 -8.04891e-06 7.08189e-05 -8.68144e-05 -7.17687e-05 0.00308832 -0.000102772 6.19837e-05 0.00209627 -2.70685e-05 8.26901e-06 -0.000105883 -3.43425e-05 0.000121066 0.000218554 0.000162549 9.03733e-06 5.90691e-05 0.00024185 -0.000223899 8.1015e-05 -3.79686e-05 4.57843e-05 -0.000211987 0.000216725 2.94541e-05 0.000133025 -7.92211e-05 -0.00030346 -8.32318e-05 -1.76132e-06 6.93967e-05 0.000144118 
1791.65 0 -9.15304e-06 1.85059e-05 -8.83477e-05 -6.82908e-05 0.00304579 -0.000107766 5.76964e-05 0.00216408 -1.32216e-05 5.19457e-06 -7.73782e-05 -3.39701e-05 0.000114194 0.000207738 0.000149995 3.67978e-05 5.79329e-05 0.000267125 -0.000229436 8.39889e-05 -3.39362e-05 4.70726e-05 -0.000209187 0.000224592 2.91588e-05 0.000139114 -8.57596e-05 -0.000313268 -8.58181e-05 -2.7342e-06 7.20531e-05 0.000149481 
1792 0 -1.06679e-05 -3.30143e-05 -9.09494e-05 -6.46619e-05 0.00300396 -0.000110787 5.92344e-05 0.00223036 -9.11395e-08 3.25522e-06 -4.45191e-05 -3.32968e-05 0.000106113 0.000196564 0.000136279 6.34408e-05 5.6788e-05 0.000286981 -0.000234589 8.72768e-05 -2.8542e-05 4.51181e-05 -0.000206445 0.00023041 2.79054e-05 0.000146164 -9.4211e-05 -0.000323614 -9.12343e-05 -5.07936e-06 7.27359e-05 0.000152411 
1792.35 0 -1.3339e-05 -8.4367e-05 -9.36926e-05 -5.93741e-05 0.00296152 -0.000110284 6.37661e-05 0.00229405 1.28797e-05 2.36677e-06 -7.60417e-06 -3.17731e-05 9.71378e-05 0.000186519 0.000125229 8.64809e-05 5.49814e-05 0.000303133 -0.000239323 9.18771e-05 -2.37201e-05 4.1022e-05 -0.000201683 0.000233851 2.49713e-05 0.000154238 -0.000105015 -0.000333648 -9.72395e-05 -7.21539e-06 7.26471e-05 0.000153079 
1792.7 0 -1.70114e-05 -0.000137194 -9.58093e-05 -5.35386e-05 0.00291804 -0.000107509 7.04606e-05 0.00235219 2.52581e-05 2.30576e-06 3.11495e-05 -2.94343e-05 8.83674e-05 0.000176481 0.000119328 0.000103202 5.12185e-05 0.000316948 -0.000242956 9.47957e-05 -2.01282e-05 3.61459e-05 -0.000195913 0.000236618 2.08538e-05 0.000162386 -0.000116277 -0.000343441 -0.000103017 -8.64965e-06 7.31396e-05 0.000152132 
1793.05 0 -1.95413e-05 -0.000191474 -9.66161e-05 -4.93856e-05 0.00287297 -0.000104549 7.95979e-05 0.00240306 3.70094e-05 3.47978e-06 6.90501e-05 -2.61228e-05 7.93544e-05 0.000165667 0.000117073 0.00011477 4.6169e-05 0.000328319 -0.000246143 9.04925e-05 -1.68287e-05 3.18677e-05 -0.000189646 0.000239901 1.6776e-05 0.000169096 -0.0001261 -0.000353535 -0.000108509 -1.0121e-05 7.39225e-05 0.000150218 
1793.4 0 -1.95578e-05 -0.000245667 -9.67529e-05 -4.75623e-05 0.00282409 -0.000101083 9.1381e-05 0.00244645 4.84133e-05 5.58747e-06 0.000103638 -2.23604e-05 7.07887e-05 0.000155942 0.000116413 0.000123337 4.10662e-05 0.000337537 -0.000248277 7.76684e-05 -1.44398e-05 3.13988e-05 -0.000181771 0.000243929 1.28699e-05 0.000173783 -0.000133377 -0.000363021 -0.000111835 -1.05841e-05 7.58929e-05 0.000148629 
1793.75 0 -1.80927e-05 -0.00029883 -9.66926e-05 -4.62963e-05 0.00277042 -9.78155e-05 0.000104862 0.0024854 6.01616e-05 4.59346e-06 0.000132221 -1.9878e-05 6.5212e-05 0.000149018 0.000116954 0.000128935 3.74034e-05 0.000346611 -0.000248074 6.05874e-05 -1.47121e-05 3.66458e-05 -0.00017199 0.000248167 7.93722e-06 0.000177428 -0.000137344 -0.00037152 -0.000112141 -9.03557e-06 7.96413e-05 0.000146986 
1794.1 0 -1.50679e-05 -0.00035069 -9.74527e-05 -4.41969e-05 0.00271362 -9.67751e-05 0.000116696 0.00252503 7.34409e-05 -3.6718e-06 0.000152628 -1.98804e-05 6.29124e-05 0.000144072 0.000118205 0.000129944 3.61699e-05 0.000355162 -0.000247904 4.40549e-05 -1.88725e-05 4.56277e-05 -0.000160684 0.000251424 2.07081e-06 0.000180512 -0.000138337 -0.000379499 -0.000110988 -6.71788e-06 8.47606e-05 0.000144984 
1794.45 0 -1.06299e-05 -0.000401811 -0.000100348 -4.13597e-05 0.00265615 -9.85885e-05 0.000124379 0.0025687 8.90832e-05 -1.99184e-05 0.000163534 -2.17172e-05 6.32568e-05 0.000141111 0.000119297 0.000125414 3.66671e-05 0.000361616 -0.00024925 3.05045e-05 -2.63736e-05 5.51937e-05 -0.0001489 0.000252898 -2.98257e-06 0.000182146 -0.000138245 -0.000386357 -0.000109718 -4.81071e-06 8.94106e-05 0.000143589 
1794.8 0 -6.23183e-06 -0.00045254 -0.000104139 -3.75008e-05 0.00259928 -0.000103732 0.000128512 0.00261676 0.000106663 -4.1345e-05 0.000163674 -2.37166e-05 6.56589e-05 0.000138952 0.000118637 0.000117009 3.68529e-05 0.000365919 -0.000250195 2.1725e-05 -3.50157e-05 6.44561e-05 -0.000138629 0.00025138 -5.78827e-06 0.000181385 -0.000137994 -0.000392342 -0.000109283 -2.78456e-06 9.17621e-05 0.000142801 
1795.15 0 -3.47691e-06 -0.000503408 -0.000106557 -3.38132e-05 0.00254169 -0.000110906 0.000128957 0.00266427 0.000121786 -6.37491e-05 0.000155921 -2.50604e-05 6.75373e-05 0.000134631 0.000114658 0.000107433 3.6103e-05 0.000368354 -0.000250712 1.76632e-05 -4.28818e-05 7.40153e-05 -0.000131096 0.000247045 -6.59705e-06 0.000179475 -0.00013692 -0.000398039 -0.000108685 -1.15129e-06 9.24121e-05 0.000140862 
1795.5 0 -2.83892e-06 -0.000555466 -0.000107621 -3.22544e-05 0.00248145 -0.000118644 0.000125382 0.00270499 0.000130465 -8.41434e-05 0.000146843 -2.61748e-05 6.7023e-05 0.000127216 0.000107335 9.74959e-05 3.49845e-05 0.000368529 -0.000249494 1.72157e-05 -5.05051e-05 8.28659e-05 -0.000126131 0.000241501 -5.87761e-06 0.000178531 -0.000134811 -0.00040228 -0.000105897 -1.26876e-06 9.29778e-05 0.000136598 
1795.85 0 -3.47499e-06 -0.000607143 -0.000108139 -3.26211e-05 0.00241797 -0.000127393 0.000119055 0.00273825 0.000134284 -0.000101065 0.000137975 -2.79916e-05 6.69502e-05 0.000116543 9.96611e-05 8.58613e-05 3.38294e-05 0.000364443 -0.000245067 1.8928e-05 -5.81865e-05 9.02493e-05 -0.00012143 0.000236986 -4.48306e-06 0.000178238 -0.000131225 -0.000405257 -0.000101627 -3.39742e-06 9.41594e-05 0.000130921 
1796.2 0 -5.67105e-06 -0.000655868 -0.00010825 -3.37286e-05 0.00235149 -0.000137723 0.000112584 0.00276656 0.000136036 -0.000114546 0.000125972 -2.99521e-05 7.14411e-05 0.000103352 9.28232e-05 7.4123e-05 3.30417e-05 0.000353619 -0.000239414 2.26562e-05 -6.36336e-05 9.75361e-05 -0.000116344 0.000234812 -3.72252e-06 0.000176525 -0.000127156 -0.000407805 -9.857e-05 -6.78399e-06 9.51103e-05 0.000124732 
1796.55 0 -1.09849e-05 -0.000702309 -0.00010712 -3.369e-05 0.0022832 -0.00014862 0.000107471 0.00279252 0.000136094 -0.00012442 0.00011134 -3.14058e-05 8.01796e-05 8.87426e-05 8.60961e-05 6.66832e-05 3.37596e-05 0.000336089 -0.000234608 2.9668e-05 -6.4743e-05 0.000105692 -0.000111455 0.000234217 -4.56824e-06 0.000172804 -0.000123038 -0.000410387 -9.66183e-05 -1.00189e-05 9.58177e-05 0.00011886 
1796.9 0 -1.9313e-05 -0.000747911 -0.000104123 -3.10826e-05 0.00221395 -0.000157881 0.000102328 0.00281867 0.000132476 -0.000129012 9.69215e-05 -3.11671e-05 8.9333e-05 7.36873e-05 8.06117e-05 6.58242e-05 3.77928e-05 0.000315806 -0.000230422 3.93436e-05 -6.29118e-05 0.000114226 -0.000106682 0.000234675 -6.89005e-06 0.000167687 -0.000118531 -0.000412943 -9.4771e-05 -1.33793e-05 9.79014e-05 0.0001127 
1797.25 0 -2.95615e-05 -0.000792227 -0.000100846 -2.59743e-05 0.00214267 -0.00016426 9.63239e-05 0.00284484 0.000125342 -0.000126673 8.16364e-05 -2.81601e-05 9.72791e-05 6.00564e-05 7.63003e-05 7.07687e-05 4.7161e-05 0.000294314 -0.000225984 4.79185e-05 -6.03777e-05 0.000122662 -0.000102789 0.000236123 -9.16434e-06 0.000161361 -0.000115297 -0.000414347 -9.34598e-05 -1.83798e-05 0.000101963 0.000105604 
1797.6 0 -4.09961e-05 -0.00083424 -9.75625e-05 -1.87537e-05 0.00206804 -0.000167301 8.92901e-05 0.00286858 0.00011622 -0.000119213 6.45371e-05 -2.36196e-05 0.000104867 4.97085e-05 7.17801e-05 8.03101e-05 6.16309e-05 0.00027142 -0.000219448 5.24693e-05 -5.69468e-05 0.000129419 -9.89722e-05 0.000237982 -1.0347e-05 0.000153502 -0.000114234 -0.000414154 -9.12831e-05 -2.39967e-05 0.000106547 9.85053e-05 
1797.95 0 -5.37198e-05 -0.000874168 -9.37682e-05 -1.07963e-05 0.00199028 -0.000166217 8.2403e-05 0.00288902 0.000106286 -0.00010914 4.69288e-05 -1.80425e-05 0.00011359 4.34214e-05 6.71109e-05 9.3398e-05 7.81306e-05 0.000249362 -0.000207028 5.46255e-05 -5.22314e-05 0.000133296 -9.31954e-05 0.000239565 -1.03844e-05 0.000144578 -0.00011323 -0.000412575 -8.71378e-05 -2.86854e-05 0.000110579 9.1577e-05 
1798.3 0 -6.70307e-05 -0.000913023 -8.93349e-05 -4.01363e-06 0.0019092 -0.000160443 7.7478e-05 0.00290564 9.66591e-05 -9.70424e-05 2.94585e-05 -9.01707e-06 0.000125116 4.15321e-05 6.40712e-05 0.000109609 9.39052e-05 0.000230449 -0.000187723 5.6657e-05 -4.66197e-05 0.000135254 -8.40283e-05 0.000240601 -1.01318e-05 0.000136008 -0.000110438 -0.000410051 -8.11349e-05 -3.37728e-05 0.000113582 8.62567e-05 
1798.65 0 -7.89108e-05 -0.00095216 -8.36994e-05 1.15601e-06 0.00182376 -0.000149692 7.36587e-05 0.00291792 8.74134e-05 -8.33002e-05 1.1626e-05 3.74234e-06 0.000138894 4.47572e-05 6.3958e-05 0.000129182 0.000109855 0.000215082 -0.000165929 5.94954e-05 -4.11768e-05 0.000136427 -7.19154e-05 0.000239609 -9.45563e-06 0.000127528 -0.000107017 -0.00040684 -7.37101e-05 -4.10002e-05 0.000115592 8.41254e-05 
1799 0 -8.88819e-05 -0.000992154 -7.68134e-05 5.31878e-06 0.00173404 -0.000133845 6.89389e-05 0.0029266 7.80562e-05 -6.86704e-05 -5.78601e-06 1.77041e-05 0.000153926 5.44042e-05 6.57859e-05 0.000152381 0.000128867 0.00020248 -0.000145415 6.41241e-05 -3.59757e-05 0.000137882 -5.89309e-05 0.000235022 -8.24394e-06 0.000118396 -0.000105089 -0.000403593 -6.56881e-05 -4.93102e-05 0.000116651 8.44717e-05 
1799.35 0 -9.69467e-05 -0.00103191 -7.03277e-05 9.66312e-06 0.00164116 -0.000112954 6.14748e-05 0.00293209 6.7937e-05 -5.4705e-05 -2.08237e-05 3.10792e-05 0.000168556 7.04445e-05 6.82762e-05 0.000178352 0.000151358 0.000191094 -0.00012507 7.19609e-05 -3.03309e-05 0.000139342 -4.65742e-05 0.000225699 -5.94531e-06 0.000109039 -0.000104681 -0.000401386 -5.82753e-05 -5.83715e-05 0.000118085 8.61042e-05 
1799.7 0 -0.000103977 -0.00106943 -6.67447e-05 1.49601e-05 0.00154716 -8.72537e-05 5.09061e-05 0.00293503 5.69312e-05 -4.14732e-05 -3.40373e-05 4.38858e-05 0.000181943 8.9591e-05 7.03937e-05 0.000203123 0.000176324 0.000177927 -0.000103468 8.38725e-05 -2.55521e-05 0.000139175 -3.49344e-05 0.000211353 -2.22564e-06 9.95066e-05 -0.000106147 -0.000400463 -5.06506e-05 -6.99931e-05 0.000120087 8.83916e-05 
1800.05 0 -0.000110824 -0.0011031 -6.55751e-05 2.04277e-05 0.00145289 -6.02236e-05 3.81355e-05 0.00293384 4.46568e-05 -2.85239e-05 -4.79736e-05 5.61702e-05 0.000194422 0.000108768 7.33796e-05 0.000223769 0.000201295 0.000162756 -8.225e-05 9.99143e-05 -2.37711e-05 0.000137384 -2.25054e-05 0.0001943 9.44825e-07 8.98312e-05 -0.000111946 -0.000399406 -4.10004e-05 -8.38704e-05 0.000121191 9.08879e-05 
1800.4 0 -0.000116166 -0.00113304 -6.53083e-05 2.54988e-05 0.0013593 -3.59197e-05 2.4828e-05 0.00292559 3.08366e-05 -1.58759e-05 -6.27413e-05 6.49891e-05 0.000203549 0.000127737 7.95488e-05 0.000239781 0.000221435 0.000146377 -6.19264e-05 0.000119585 -2.50516e-05 0.000134455 -8.79188e-06 0.000176886 2.34633e-06 7.97095e-05 -0.000122314 -0.00039491 -3.05949e-05 -9.83914e-05 0.00012103 9.26828e-05 
1800.75 0 -0.000120207 -0.00115923 -6.61665e-05 2.92504e-05 0.00126736 -1.46055e-05 1.30958e-05 0.00291078 1.72037e-05 -2.37226e-06 -7.55461e-05 6.80637e-05 0.000206321 0.00014627 8.83776e-05 0.000250058 0.000236029 0.000128131 -4.14523e-05 0.00013933 -2.75448e-05 0.000130929 5.6338e-06 0.000160125 4.33992e-06 6.87974e-05 -0.000135032 -0.000385422 -2.14189e-05 -0.000113381 0.000120196 9.42997e-05 
1801.1 0 -0.000124003 -0.00118212 -6.82274e-05 3.07587e-05 0.00117775 4.89103e-06 3.24242e-06 0.00289272 3.4574e-06 1.11529e-05 -8.43706e-05 6.64706e-05 0.000204232 0.000164565 9.78699e-05 0.000253555 0.00024968 0.000109584 -2.31266e-05 0.000153338 -3.02019e-05 0.000128187 2.08574e-05 0.000145283 9.25479e-06 5.85713e-05 -0.000147507 -0.000372319 -1.30018e-05 -0.000127242 0.000118868 9.60329e-05 
1801.45 0 -0.000126728 -0.0012029 -6.98306e-05 3.13634e-05 0.00109143 2.19311e-05 -6.7418e-06 0.00287548 -1.12981e-05 2.12452e-05 -8.7336e-05 6.12251e-05 0.000201294 0.000183384 0.000105141 0.000253161 0.0002636 9.36448e-05 -1.06284e-05 0.00015936 -3.35112e-05 0.000126053 3.60341e-05 0.000132575 1.49899e-05 5.02267e-05 -0.000157442 -0.000358234 -3.834e-06 -0.000137828 0.000116413 9.75832e-05 
1801.8 0 -0.000127187 -0.00122171 -6.98772e-05 3.17483e-05 0.00100831 3.47757e-05 -1.82533e-05 0.00286011 -2.51889e-05 2.89515e-05 -8.50785e-05 5.23432e-05 0.000201348 0.00019976 0.000107381 0.000252084 0.000275079 8.14279e-05 -5.62238e-06 0.000158887 -3.7556e-05 0.00012364 5.04057e-05 0.000122068 1.9952e-05 4.36102e-05 -0.000163996 -0.00034686 5.80413e-06 -0.000146263 0.000113643 9.81938e-05 
1802.15 0 -0.000125253 -0.00123751 -6.82333e-05 3.06512e-05 0.000926907 4.21364e-05 -2.958e-05 0.0028425 -3.80363e-05 3.66073e-05 -8.19666e-05 4.30745e-05 0.000204453 0.000210426 0.0001047 0.00025109 0.000283434 7.05476e-05 -6.26152e-06 0.000152586 -4.21077e-05 0.000121169 6.40538e-05 0.00011473 2.50213e-05 3.78779e-05 -0.000167857 -0.000339624 1.46313e-05 -0.000153606 0.000112016 9.55849e-05 
1802.5 0 -0.000122216 -0.00125127 -6.66727e-05 2.79157e-05 0.000845616 4.58547e-05 -3.93939e-05 0.00281875 -5.07395e-05 4.50334e-05 -7.92836e-05 3.76744e-05 0.000207087 0.00021644 0.000100636 0.000250379 0.000288824 5.72155e-05 -8.06923e-06 0.000140232 -4.56114e-05 0.000118265 7.73856e-05 0.000108989 3.05029e-05 3.20072e-05 -0.000169891 -0.000334861 2.21791e-05 -0.000158524 0.000111302 8.89517e-05 
1802.85 0 -0.000120946 -0.00126509 -6.62471e-05 2.58761e-05 0.000765348 4.93699e-05 -5.0967e-05 0.00279015 -6.26438e-05 5.39905e-05 -7.48315e-05 3.54112e-05 0.000208236 0.000220876 0.000100069 0.000249404 0.00029046 3.91953e-05 -9.23627e-06 0.000123753 -4.69779e-05 0.000113849 9.05851e-05 0.00010273 3.4979e-05 2.59672e-05 -0.000171187 -0.000330779 2.80057e-05 -0.000159801 0.00011021 8.08643e-05 
1803.2 0 -0.000121194 -0.00127854 -6.59479e-05 2.60325e-05 0.000688463 5.29308e-05 -6.49197e-05 0.00276146 -7.28479e-05 6.24213e-05 -6.65848e-05 3.39262e-05 0.000206989 0.000223691 0.000105446 0.000246602 0.000288144 1.65276e-05 -8.92455e-06 0.000105587 -4.64186e-05 0.000108754 0.000102769 9.54931e-05 3.7578e-05 1.98191e-05 -0.000171328 -0.000326219 3.17475e-05 -0.000157603 0.000107834 7.38342e-05 
1803.55 0 -0.000120226 -0.00129075 -6.53787e-05 2.67489e-05 0.00061562 5.635e-05 -7.8587e-05 0.00273557 -8.00797e-05 7.03021e-05 -5.54377e-05 3.28901e-05 0.000199132 0.000224042 0.000115818 0.000241991 0.00028267 -8.16993e-06 -6.85174e-06 8.63543e-05 -4.31524e-05 0.000103962 0.000113824 8.76766e-05 3.94861e-05 1.42215e-05 -0.000169238 -0.000320609 3.2965e-05 -0.000153894 0.000103662 6.72071e-05 
1803.9 0 -0.000117879 -0.00130239 -6.54809e-05 2.76697e-05 0.000544778 6.06913e-05 -9.0716e-05 0.00271156 -8.34519e-05 7.79912e-05 -4.43016e-05 3.30297e-05 0.000183016 0.000223999 0.00012767 0.00023598 0.000274449 -3.08364e-05 -4.54927e-06 6.5845e-05 -3.7779e-05 9.99002e-05 0.000124448 7.92624e-05 4.05228e-05 9.95234e-06 -0.000164968 -0.000313185 3.11429e-05 -0.000150915 9.8395e-05 6.03299e-05 
1804.25 0 -0.000114899 -0.00131523 -6.5489e-05 2.9475e-05 0.000474966 6.63333e-05 -0.000100956 0.00268641 -8.20633e-05 8.49493e-05 -3.28978e-05 3.40673e-05 0.000164328 0.000224969 0.000138455 0.000226418 0.000262275 -4.93273e-05 -2.58164e-06 4.45925e-05 -3.15154e-05 9.68467e-05 0.000134388 7.01867e-05 3.96618e-05 7.15788e-06 -0.000159226 -0.000303896 2.69669e-05 -0.000148931 9.21666e-05 5.44718e-05 
1804.6 0 -0.000110908 -0.00132997 -6.44283e-05 3.13331e-05 0.00040667 7.3219e-05 -0.000110961 0.00265885 -7.42741e-05 9.2166e-05 -2.00556e-05 3.39623e-05 0.000148159 0.000225067 0.000148337 0.000214286 0.000246385 -6.49154e-05 5.61537e-07 2.45436e-05 -2.47736e-05 9.40602e-05 0.000143774 6.07259e-05 3.75622e-05 5.13158e-06 -0.000152533 -0.000292899 2.17271e-05 -0.00014677 8.47776e-05 4.94326e-05 
1804.95 0 -0.00010505 -0.00134579 -6.28537e-05 3.16961e-05 0.000337973 7.85538e-05 -0.000122354 0.00263083 -6.1671e-05 0.000100713 -7.56166e-06 3.32068e-05 0.000135727 0.000223208 0.000158062 0.000203471 0.000229179 -7.96158e-05 7.00851e-06 8.591e-06 -1.76316e-05 9.10026e-05 0.00015309 5.05958e-05 3.46694e-05 3.66025e-06 -0.000146083 -0.000280343 1.62351e-05 -0.000143908 7.73435e-05 4.42346e-05 
1805.3 0 -9.65028e-05 -0.00136154 -6.09043e-05 3.05824e-05 0.000266127 7.73363e-05 -0.000134984 0.00260276 -4.63339e-05 0.000110228 5.02445e-06 3.55806e-05 0.000123598 0.000220855 0.000167562 0.000195158 0.000212288 -9.36704e-05 1.64101e-05 -8.77995e-07 -9.92628e-06 8.8352e-05 0.000160912 3.93903e-05 3.11302e-05 3.85654e-06 -0.000141059 -0.000266672 9.62357e-06 -0.000139782 7.03542e-05 3.96409e-05 
1805.65 0 -8.53432e-05 -0.00137732 -5.87279e-05 2.89606e-05 0.000191672 6.86915e-05 -0.000146666 0.00257299 -2.94088e-05 0.000121054 1.9727e-05 4.29206e-05 0.000105274 0.000219044 0.000176419 0.000187139 0.000196443 -0.000105349 2.50276e-05 -6.02522e-06 -1.36326e-06 8.58254e-05 0.000165973 2.86276e-05 2.82579e-05 6.1386e-06 -0.000138179 -0.000253024 2.10596e-06 -0.000133582 6.37536e-05 3.61612e-05 
1806 0 -7.41389e-05 -0.00139227 -5.7383e-05 2.68606e-05 0.0001162 5.72807e-05 -0.00015415 0.00254137 -1.2868e-05 0.000132647 3.54401e-05 5.39058e-05 7.9932e-05 0.000217916 0.000183036 0.000178204 0.000183505 -0.00011078 3.10843e-05 -1.18062e-05 8.50544e-06 8.40552e-05 0.000168507 1.97092e-05 2.6936e-05 9.25612e-06 -0.000136574 -0.000239717 -3.36858e-06 -0.000125949 5.78819e-05 3.35931e-05 
1806.35 0 -6.445e-05 -0.00140478 -5.74143e-05 2.47e-05 3.94392e-05 4.64432e-05 -0.000155555 0.00250862 -5.07604e-08 0.000143921 4.89309e-05 6.54646e-05 5.33386e-05 0.000217341 0.000185658 0.000169543 0.000174015 -0.000109184 3.75716e-05 -2.13509e-05 1.89671e-05 8.4951e-05 0.00016876 1.20573e-05 2.69406e-05 1.24645e-05 -0.000134672 -0.000227822 -6.50105e-06 -0.000118963 5.33927e-05 3.26287e-05 
1806.7 0 -5.53065e-05 -0.00141434 -5.82409e-05 2.2926e-05 -3.74183e-05 3.69433e-05 -0.000151807 0.00247599 4.04353e-06 0.000156033 5.83438e-05 7.53345e-05 3.01957e-05 0.000217521 0.000186195 0.000162449 0.000167059 -0.000104065 4.82542e-05 -3.39671e-05 3.00797e-05 8.86719e-05 0.000167218 5.40573e-06 2.77259e-05 1.49885e-05 -0.000132394 -0.000218194 -8.84843e-06 -0.000112976 5.01271e-05 3.33142e-05 
1807.05 0 -4.74102e-05 -0.00142075 -5.96922e-05 2.14005e-05 -0.000113642 2.85255e-05 -0.000145025 0.00244463 -2.41838e-06 0.000169683 6.26852e-05 8.50962e-05 1.14058e-05 0.000217513 0.000186985 0.000157162 0.000161998 -9.9283e-05 6.48482e-05 -4.58194e-05 4.08979e-05 9.47685e-05 0.000165651 -4.54802e-07 2.95595e-05 1.49223e-05 -0.00012924 -0.000210126 -1.14292e-05 -0.000106593 4.69625e-05 3.36787e-05 
1807.4 0 -4.22754e-05 -0.0014259 -6.17433e-05 1.98395e-05 -0.000189816 2.24834e-05 -0.000135575 0.00241316 -1.57835e-05 0.000184281 6.13438e-05 9.80136e-05 -3.88825e-06 0.000215133 0.000187719 0.000153022 0.00015873 -9.66392e-05 8.48112e-05 -5.34526e-05 5.02848e-05 0.00010279 0.00016552 -6.43306e-06 3.20284e-05 1.24222e-05 -0.000124733 -0.000202617 -1.50018e-05 -0.000100451 4.23718e-05 3.29731e-05 
1807.75 0 -3.88097e-05 -0.00143142 -6.45443e-05 1.74982e-05 -0.000263505 2.21129e-05 -0.000124309 0.00238153 -3.13451e-05 0.000199759 5.4984e-05 0.00011268 -1.62975e-05 0.000210303 0.000188375 0.000148704 0.000157497 -9.55373e-05 0.000101609 -5.54555e-05 5.92206e-05 0.000110784 0.000167037 -1.30049e-05 3.36094e-05 8.38304e-06 -0.000120004 -0.000195298 -2.01886e-05 -9.67324e-05 3.68074e-05 3.15336e-05 
1808.1 0 -3.52428e-05 -0.00143669 -6.74706e-05 1.56274e-05 -0.00033411 2.89118e-05 -0.000112911 0.00235105 -4.47586e-05 0.000214862 4.56281e-05 0.000125049 -2.46562e-05 0.000206095 0.000188251 0.000142845 0.000155628 -9.5261e-05 0.000110124 -5.08966e-05 6.77697e-05 0.000117192 0.000170592 -1.98519e-05 3.32284e-05 2.19899e-06 -0.000116366 -0.000187813 -2.68418e-05 -9.63613e-05 3.17127e-05 2.90532e-05 
1808.45 0 -3.16172e-05 -0.00144217 -6.90491e-05 1.55462e-05 -0.000404702 4.00077e-05 -0.000102898 0.00232057 -5.42974e-05 0.000226648 3.57466e-05 0.000133764 -2.93877e-05 0.000200436 0.000186343 0.000135966 0.000150405 -9.54974e-05 0.00011145 -3.85354e-05 7.51497e-05 0.000121001 0.000175105 -2.60494e-05 3.22368e-05 -4.27301e-06 -0.000114483 -0.000180037 -3.43043e-05 -9.84229e-05 2.71007e-05 2.63098e-05 
1808.8 0 -2.81774e-05 -0.00144841 -6.8924e-05 1.53611e-05 -0.000476696 5.24847e-05 -9.59674e-05 0.0022891 -5.9911e-05 0.000233304 2.49889e-05 0.000139304 -3.12681e-05 0.000187691 0.000184888 0.000132798 0.000141862 -9.52467e-05 0.000109923 -1.85454e-05 8.07651e-05 0.000122486 0.00017795 -3.18568e-05 3.14396e-05 -7.95274e-06 -0.000114822 -0.00017187 -4.24965e-05 -0.00010143 2.22939e-05 2.32292e-05 
1809.15 0 -2.43508e-05 -0.00145523 -6.61723e-05 1.3941e-05 -0.000548974 6.47084e-05 -9.13816e-05 0.00225728 -6.10892e-05 0.000236667 1.22351e-05 0.000144084 -2.96494e-05 0.000168718 0.000184887 0.000137506 0.000129759 -9.4254e-05 0.000107833 4.64201e-06 8.38352e-05 0.000122139 0.000179202 -3.80222e-05 2.89169e-05 -8.94329e-06 -0.000118123 -0.000163017 -5.14331e-05 -0.000104947 1.72222e-05 1.85228e-05 
1809.5 0 -1.85918e-05 -0.00146252 -6.10131e-05 1.28085e-05 -0.000620069 7.56333e-05 -8.73151e-05 0.00222762 -5.79455e-05 0.000239656 -2.50398e-06 0.000150203 -2.38905e-05 0.000147562 0.000186128 0.000149803 0.000113568 -9.17875e-05 0.000105149 2.6454e-05 8.6868e-05 0.000119696 0.000180429 -4.39665e-05 2.32936e-05 -8.84979e-06 -0.000124225 -0.000153215 -6.02589e-05 -0.000108898 1.15829e-05 1.34773e-05 
1809.85 0 -1.14379e-05 -0.00146903 -5.51507e-05 1.38639e-05 -0.00068997 8.73951e-05 -8.53114e-05 0.00220169 -5.16605e-05 0.000241339 -1.90191e-05 0.000156486 -1.51164e-05 0.000126587 0.000189515 0.000167388 9.58483e-05 -8.62627e-05 0.000103265 4.60242e-05 9.20876e-05 0.000116472 0.000182434 -4.76511e-05 1.60519e-05 -8.55121e-06 -0.000129747 -0.000142625 -6.80669e-05 -0.000112345 5.04472e-06 9.64907e-06 
1810.2 0 -5.9278e-06 -0.00147266 -4.903e-05 1.77247e-05 -0.000759669 9.9638e-05 -8.55375e-05 0.00217496 -4.31564e-05 0.000238268 -3.65191e-05 0.000160876 -5.59741e-06 0.000109646 0.00019421 0.000188122 7.88056e-05 -7.90387e-05 0.000104163 6.34322e-05 9.83487e-05 0.00011453 0.000186012 -4.78427e-05 9.51207e-06 -8.16898e-06 -0.000132926 -0.000132882 -7.47746e-05 -0.000114385 -2.36405e-06 6.86994e-06 
1810.55 0 -3.85876e-06 -0.00147298 -4.25237e-05 2.3643e-05 -0.000829635 0.000108664 -8.38343e-05 0.00214419 -3.13239e-05 0.000231702 -5.2325e-05 0.000162915 2.89367e-06 0.000101551 0.000199597 0.000208018 6.25294e-05 -7.17095e-05 0.000107856 8.02016e-05 0.000104988 0.000113192 0.000191771 -4.55001e-05 4.83861e-06 -7.91835e-06 -0.000135655 -0.000124826 -8.0022e-05 -0.000116403 -1.01416e-05 5.67308e-06 
1810.9 0 -4.71195e-06 -0.00147062 -3.65435e-05 3.03708e-05 -0.000898569 0.000115286 -7.51703e-05 0.0021103 -1.52742e-05 0.000226688 -6.40507e-05 0.000163014 1.03661e-05 0.000102221 0.000205744 0.00022201 4.94122e-05 -6.38177e-05 0.000112838 9.91302e-05 0.000112 0.000112172 0.000198149 -4.07934e-05 3.09182e-06 -7.9853e-06 -0.00013846 -0.000117047 -8.37179e-05 -0.000119009 -1.8878e-05 7.18882e-06 
1811.25 0 -7.35123e-06 -0.0014665 -3.20533e-05 3.55326e-05 -0.00096592 0.000122116 -5.85351e-05 0.00207387 2.91777e-06 0.000225178 -7.13588e-05 0.000161725 1.70941e-05 0.00010498 0.000210958 0.000227535 4.0968e-05 -5.77897e-05 0.000118895 0.000121155 0.000119083 0.000111797 0.000203266 -3.32723e-05 4.37655e-06 -9.7923e-06 -0.000140475 -0.000107979 -8.61647e-05 -0.000120375 -2.93459e-05 1.00061e-05 
1811.6 0 -1.0176e-05 -0.00146096 -2.79998e-05 3.7389e-05 -0.00103159 0.000128712 -3.63558e-05 0.00203501 2.04748e-05 0.00022795 -7.45589e-05 0.000162601 2.36878e-05 0.000105399 0.000213734 0.00022486 3.63584e-05 -5.55767e-05 0.000127286 0.000144149 0.000126022 0.000111533 0.000207453 -2.48467e-05 7.68348e-06 -1.40453e-05 -0.000141861 -9.80101e-05 -8.73247e-05 -0.000120567 -3.95871e-05 1.15213e-05 
1811.95 0 -1.18226e-05 -0.00145218 -2.30121e-05 3.79846e-05 -0.00109522 0.000134363 -1.23841e-05 0.00199282 3.5828e-05 0.00023552 -7.41149e-05 0.000168103 3.22618e-05 0.000104531 0.000212481 0.000214419 3.60556e-05 -5.5885e-05 0.000137685 0.000165565 0.000132482 0.000111208 0.0002121 -1.82231e-05 1.15309e-05 -1.82575e-05 -0.000144196 -8.89283e-05 -8.78269e-05 -0.000121007 -4.60344e-05 1.00537e-05 
1812.3 0 -1.11569e-05 -0.00143968 -1.68431e-05 3.85796e-05 -0.00115734 0.000139031 8.95353e-06 0.00194706 4.80419e-05 0.00024582 -7.07791e-05 0.000176021 4.43876e-05 0.000104439 0.00020637 0.000198132 4.17306e-05 -5.61404e-05 0.000147676 0.000183947 0.000136919 0.000111311 0.000217854 -1.35546e-05 1.55705e-05 -2.10601e-05 -0.000147163 -8.22535e-05 -8.85975e-05 -0.000122614 -4.67545e-05 6.75922e-06 
1812.65 0 -7.49512e-06 -0.00142504 -1.01615e-05 3.78217e-05 -0.00121853 0.000142595 2.39596e-05 0.00189868 5.65392e-05 0.000254156 -6.70713e-05 0.000182219 5.91766e-05 0.00010463 0.000196825 0.000179847 5.22345e-05 -5.32031e-05 0.000154677 0.000196447 0.000138368 0.000110993 0.00022467 -1.08366e-05 1.87548e-05 -2.4162e-05 -0.000149676 -7.77541e-05 -9.01953e-05 -0.000127238 -4.26873e-05 3.3672e-06 
1813 0 -1.99957e-06 -0.00140869 -3.81682e-06 3.46696e-05 -0.00128011 0.000143868 3.02603e-05 0.00184876 6.28657e-05 0.000258006 -6.62487e-05 0.000183192 7.51584e-05 0.000102394 0.000187399 0.000162348 6.23276e-05 -4.71799e-05 0.000157202 0.000203579 0.0001374 0.000109436 0.000230696 -1.13249e-05 1.87974e-05 -2.88432e-05 -0.000151778 -7.39262e-05 -9.31901e-05 -0.000135207 -3.6067e-05 1.01879e-06 
1813.35 0 2.36415e-06 -0.00139044 2.07042e-06 3.03271e-05 -0.00134203 0.000142164 2.93123e-05 0.00179644 6.982e-05 0.000257126 -6.87481e-05 0.000177819 9.13304e-05 9.56477e-05 0.000179705 0.000144201 6.59478e-05 -3.88591e-05 0.000154571 0.000207621 0.000134762 0.000107351 0.000233219 -1.3195e-05 1.53839e-05 -3.4265e-05 -0.000152512 -7.20742e-05 -9.68119e-05 -0.000144408 -2.84081e-05 -5.61456e-07 
1813.7 0 4.79378e-06 -0.00137152 6.71634e-06 2.57789e-05 -0.00140252 0.00013903 2.56274e-05 0.00173994 7.61839e-05 0.00025019 -7.34209e-05 0.000167631 0.00010776 8.48124e-05 0.000170824 0.000124067 6.2269e-05 -2.89253e-05 0.000146511 0.000208658 0.000130812 0.000105893 0.000231975 -1.6001e-05 9.27817e-06 -3.98733e-05 -0.000151633 -7.44263e-05 -9.93733e-05 -0.000152932 -2.18009e-05 -2.93276e-06 
1814.05 0 6.90897e-06 -0.00135406 9.20255e-06 2.2249e-05 -0.00146151 0.000137199 2.17677e-05 0.0016795 7.67528e-05 0.000235916 -7.79176e-05 0.000155811 0.000124041 7.30273e-05 0.000157966 0.000103746 5.48801e-05 -1.92255e-05 0.000136893 0.000206052 0.000126501 0.000105516 0.000229151 -2.16024e-05 1.03226e-06 -4.59472e-05 -0.000150023 -7.85922e-05 -9.88206e-05 -0.000160253 -1.61691e-05 -6.70803e-06 
1814.4 0 9.0827e-06 -0.00133797 1.02741e-05 2.05884e-05 -0.00151927 0.000135563 1.52461e-05 0.00161587 7.0537e-05 0.000214767 -8.04796e-05 0.000145508 0.000138834 6.09607e-05 0.000143083 8.64336e-05 4.80228e-05 -1.03577e-05 0.00013159 0.000198225 0.000123907 0.000105353 0.000226256 -2.892e-05 -6.29971e-06 -5.0865e-05 -0.00014802 -8.0573e-05 -9.46849e-05 -0.000167604 -1.15197e-05 -1.03395e-05 
1814.75 0 1.10927e-05 -0.00131965 1.14641e-05 2.0711e-05 -0.00157691 0.000131894 6.39132e-06 0.00154939 6.21342e-05 0.000190483 -8.16375e-05 0.000137207 0.000149963 4.86568e-05 0.000130065 7.47506e-05 4.2881e-05 -4.27242e-06 0.000132349 0.000184689 0.00012365 0.00010554 0.000223678 -3.57367e-05 -9.51017e-06 -5.22038e-05 -0.000145623 -7.88267e-05 -8.85568e-05 -0.000174667 -8.89892e-06 -1.23577e-05 
1815.1 0 1.36876e-05 -0.00129828 1.29888e-05 2.16303e-05 -0.00163675 0.000128277 -1.72232e-06 0.00148041 5.68835e-05 0.000165298 -8.23294e-05 0.000129956 0.000154836 3.66649e-05 0.000120888 6.71815e-05 3.89702e-05 -3.16869e-06 0.000136638 0.00016717 0.000124795 0.000107778 0.0002206 -4.16701e-05 -8.35218e-06 -4.99887e-05 -0.00014229 -7.4882e-05 -8.2243e-05 -0.000179673 -8.33634e-06 -1.27923e-05 
1815.45 0 1.76294e-05 -0.00127656 1.51709e-05 2.03422e-05 -0.00169773 0.000125567 -1.02224e-05 0.00141054 5.74344e-05 0.000138643 -8.07815e-05 0.000125581 0.000155046 2.71905e-05 0.000116029 6.09621e-05 3.36808e-05 -5.17279e-06 0.000140558 0.000148119 0.000125721 0.000112218 0.00021638 -4.77005e-05 -5.47723e-06 -4.63795e-05 -0.000137623 -7.07378e-05 -7.76841e-05 -0.000181205 -8.23443e-06 -1.23448e-05 
1815.8 0 2.32589e-05 -0.0012556 1.87089e-05 1.70686e-05 -0.00175614 0.000120048 -2.11351e-05 0.00134373 6.13679e-05 0.000110196 -7.33471e-05 0.0001267 0.00015345 2.42621e-05 0.00011281 5.58229e-05 2.56935e-05 -6.86974e-06 0.000143106 0.00012906 0.000125322 0.000117179 0.00021145 -5.26645e-05 -3.12265e-06 -4.279e-05 -0.000132262 -6.64966e-05 -7.5685e-05 -0.000179679 -7.73616e-06 -1.20321e-05 
1816.15 0 3.02978e-05 -0.0012343 2.24212e-05 1.36566e-05 -0.00180942 0.000108157 -3.40263e-05 0.00128051 6.52205e-05 8.03643e-05 -5.8095e-05 0.000131273 0.000149675 2.81416e-05 0.000107525 5.41402e-05 1.68489e-05 -5.20969e-06 0.000146356 0.000111903 0.000123955 0.000121371 0.000205302 -5.65279e-05 -1.00309e-06 -3.92489e-05 -0.000126528 -6.19498e-05 -7.36601e-05 -0.000175582 -8.09585e-06 -1.16316e-05 
1816.5 0 3.7337e-05 -0.00121255 2.49546e-05 9.40002e-06 -0.00185502 9.10847e-05 -4.84407e-05 0.00121681 6.91906e-05 5.0904e-05 -3.81717e-05 0.000134972 0.000142465 3.53916e-05 0.000100378 5.72785e-05 8.72395e-06 9.90067e-07 0.00015225 9.85438e-05 0.000121955 0.000123217 0.000198002 -6.10692e-05 1.44411e-06 -3.69133e-05 -0.000120827 -5.60085e-05 -6.92613e-05 -0.000169188 -1.19078e-05 -1.00802e-05 
1816.85 0 4.24553e-05 -0.00119054 2.75975e-05 3.21785e-06 -0.00189019 7.02084e-05 -6.31476e-05 0.0011515 7.4547e-05 2.40175e-05 -2.09638e-05 0.000136876 0.000132519 4.20823e-05 9.35549e-05 6.51249e-05 2.71527e-06 9.59156e-06 0.000161479 9.04112e-05 0.000118245 0.000122355 0.000190302 -6.56909e-05 2.64479e-06 -3.59653e-05 -0.000115986 -4.74229e-05 -6.29894e-05 -0.000161163 -1.94754e-05 -8.04311e-06 
1817.2 0 4.568e-05 -0.00116728 3.21408e-05 -4.51143e-06 -0.00191572 4.59186e-05 -7.60123e-05 0.00108625 8.06646e-05 1.86707e-06 -9.55053e-06 0.000138232 0.000120933 4.62863e-05 8.66556e-05 7.60038e-05 -1.89995e-06 1.77416e-05 0.000173006 8.79509e-05 0.000113962 0.000119565 0.000181922 -6.87788e-05 1.57565e-06 -3.47892e-05 -0.00011316 -3.74884e-05 -5.6127e-05 -0.000152435 -2.75643e-05 -7.33259e-06 
1817.55 0 4.73008e-05 -0.00114322 3.85867e-05 -1.18873e-05 -0.00193439 2.00297e-05 -8.63456e-05 0.00101917 8.43437e-05 -1.35871e-05 -2.19048e-06 0.000139782 0.00010857 4.80717e-05 7.87554e-05 8.87191e-05 -7.75167e-06 2.44744e-05 0.000185186 8.96407e-05 0.000111709 0.000114999 0.000172128 -7.02729e-05 6.35219e-08 -3.24285e-05 -0.000113432 -2.80609e-05 -4.88966e-05 -0.000144197 -3.4203e-05 -7.45207e-06 
1817.9 0 4.79766e-05 -0.00112042 4.6143e-05 -1.79955e-05 -0.00194669 -4.88831e-06 -9.46311e-05 0.000948696 8.36806e-05 -2.21906e-05 3.74979e-06 0.000141009 9.71714e-05 4.83849e-05 7.13424e-05 0.000102963 -1.50641e-05 2.87062e-05 0.000198871 9.2609e-05 0.00011198 0.000107719 0.000161476 -7.23088e-05 -5.52762e-07 -2.9469e-05 -0.000115405 -1.84764e-05 -4.13942e-05 -0.000136734 -4.00467e-05 -6.24329e-06 
1818.25 0 4.90636e-05 -0.00109968 5.39165e-05 -2.16504e-05 -0.00195239 -2.44809e-05 -0.00010113 0.000877416 8.01092e-05 -2.51738e-05 9.86016e-06 0.000143146 8.76932e-05 4.88141e-05 6.28546e-05 0.000116677 -2.3345e-05 2.91013e-05 0.000215274 9.38877e-05 0.000111603 9.86806e-05 0.000152182 -7.57266e-05 -1.28551e-06 -2.74958e-05 -0.000117011 -7.80996e-06 -3.47284e-05 -0.000129623 -4.60096e-05 -3.94672e-06 
1818.6 0 5.18167e-05 -0.00108057 6.20986e-05 -2.15978e-05 -0.00195317 -3.68808e-05 -0.000104881 0.000807807 7.72778e-05 -2.59277e-05 1.62535e-05 0.000147905 7.90067e-05 4.79052e-05 4.85607e-05 0.00012886 -3.34107e-05 2.68998e-05 0.000233514 9.04105e-05 0.000108365 8.9134e-05 0.000146172 -7.85779e-05 -4.16541e-06 -2.59152e-05 -0.000119126 3.95591e-06 -2.95458e-05 -0.000122967 -5.14169e-05 -1.77257e-06 
1818.95 0 5.73198e-05 -0.00106296 7.06543e-05 -1.98859e-05 -0.0019497 -4.59915e-05 -0.000106021 0.000739677 8.04038e-05 -2.77584e-05 2.37784e-05 0.000154449 7.12507e-05 4.27588e-05 2.92891e-05 0.000141168 -4.50014e-05 2.47744e-05 0.000251004 8.05232e-05 0.000103549 8.0851e-05 0.000142788 -7.9385e-05 -9.24875e-06 -2.42574e-05 -0.00012203 1.48395e-05 -2.47839e-05 -0.000116423 -5.41834e-05 1.45057e-07 
1819.3 0 6.51453e-05 -0.00104702 7.83421e-05 -1.86613e-05 -0.00194156 -5.64342e-05 -0.000106233 0.000671863 9.10048e-05 -3.28164e-05 3.23133e-05 0.000161662 6.52022e-05 3.31133e-05 1.01661e-05 0.000155942 -5.70682e-05 2.43796e-05 0.000264986 6.6627e-05 9.78105e-05 7.46541e-05 0.00014057 -7.74578e-05 -1.46877e-05 -2.37584e-05 -0.000122721 2.28331e-05 -2.00062e-05 -0.000108477 -5.55693e-05 6.15682e-07 
1819.65 0 7.31083e-05 -0.00103158 8.44794e-05 -1.81984e-05 -0.0019292 -6.90458e-05 -0.000107118 0.000605917 0.000106166 -3.98362e-05 3.93436e-05 0.000169908 5.84656e-05 2.18416e-05 -6.54719e-06 0.000174515 -6.87494e-05 2.45679e-05 0.00027618 5.37533e-05 9.06911e-05 6.83884e-05 0.000138442 -7.26045e-05 -2.0637e-05 -2.51345e-05 -0.000120051 2.97871e-05 -1.58897e-05 -9.9746e-05 -5.76207e-05 -2.60668e-06 
1820 0 7.81428e-05 -0.00101321 8.93663e-05 -1.76715e-05 -0.00191632 -8.30167e-05 -0.000108688 0.000541343 0.000123193 -4.64127e-05 4.3216e-05 0.000180114 4.80072e-05 1.32637e-05 -2.16705e-05 0.000194767 -7.98868e-05 2.45442e-05 0.000286071 4.47509e-05 8.20426e-05 6.00552e-05 0.000135356 -6.527e-05 -2.73236e-05 -2.76682e-05 -0.000115624 3.82257e-05 -1.20883e-05 -9.13177e-05 -6.07203e-05 -8.75453e-06 
1820.35 0 7.94874e-05 -0.00099224 9.36675e-05 -1.71628e-05 -0.00190565 -9.93783e-05 -0.000108676 0.000474194 0.000139679 -5.28685e-05 4.21494e-05 0.000192682 3.46168e-05 8.57338e-06 -3.36026e-05 0.000214959 -9.22169e-05 2.61571e-05 0.000293911 3.90517e-05 7.17633e-05 4.9657e-05 0.000132357 -5.83339e-05 -3.39513e-05 -3.06561e-05 -0.000111342 4.86099e-05 -7.83047e-06 -8.23528e-05 -6.50858e-05 -1.53246e-05 
1820.7 0 7.90668e-05 -0.000971132 9.86785e-05 -1.80842e-05 -0.00189581 -0.000119221 -0.000106973 0.000405144 0.000153974 -5.94693e-05 3.63323e-05 0.000208033 2.01242e-05 6.63346e-06 -3.85922e-05 0.000234124 -0.000107136 3.11121e-05 0.000298383 3.66132e-05 6.03408e-05 3.88966e-05 0.000130302 -5.49163e-05 -4.00482e-05 -3.36483e-05 -0.000108516 5.9155e-05 -2.60114e-06 -7.27535e-05 -6.89545e-05 -2.15675e-05 
1821.05 0 7.78468e-05 -0.00094947 0.000105029 -1.98762e-05 -0.00188811 -0.000141004 -0.000104988 0.000337968 0.000165781 -6.35662e-05 2.74279e-05 0.000223683 4.11807e-06 8.02448e-06 -3.5469e-05 0.000251667 -0.000123401 3.97784e-05 0.000296351 3.86044e-05 4.99081e-05 2.94214e-05 0.000129005 -5.50149e-05 -4.45385e-05 -3.72175e-05 -0.000107203 6.76305e-05 4.70469e-06 -6.26398e-05 -7.06981e-05 -2.75402e-05 
1821.4 0 7.42038e-05 -0.000926569 0.000111642 -2.02762e-05 -0.00188466 -0.000161342 -0.000101384 0.000272581 0.000173062 -6.43931e-05 1.67058e-05 0.000235796 -1.38284e-05 1.31087e-05 -2.60625e-05 0.00026581 -0.000140305 5.26104e-05 0.000285918 4.35152e-05 4.35272e-05 2.04496e-05 0.000129541 -5.71284e-05 -4.8246e-05 -4.25163e-05 -0.000106726 7.43564e-05 1.37631e-05 -5.12181e-05 -7.07705e-05 -3.29062e-05 
1821.75 0 6.70442e-05 -0.000902987 0.000115962 -1.83658e-05 -0.00188253 -0.000177672 -9.47872e-05 0.000207719 0.000174933 -6.54769e-05 6.14935e-06 0.000243039 -3.28299e-05 2.11835e-05 -1.25903e-05 0.000273726 -0.000157699 6.5808e-05 0.000267197 4.66051e-05 4.22823e-05 1.03718e-05 0.000132189 -6.09329e-05 -5.24214e-05 -4.85678e-05 -0.000107543 8.07006e-05 2.28332e-05 -3.81098e-05 -7.06643e-05 -3.60664e-05 
1822.1 0 5.82192e-05 -0.00087818 0.000116733 -1.45039e-05 -0.00187892 -0.000188042 -8.70199e-05 0.000144497 0.000172361 -6.94064e-05 -3.13629e-06 0.000245267 -4.96177e-05 3.21082e-05 3.67418e-06 0.000274166 -0.000174568 7.34097e-05 0.00024054 4.67315e-05 4.34305e-05 -1.59902e-07 0.000134041 -6.65216e-05 -5.71695e-05 -5.39098e-05 -0.000109831 8.63817e-05 3.15349e-05 -2.3714e-05 -6.9982e-05 -3.57595e-05 
1822.45 0 4.9611e-05 -0.000850768 0.000115555 -8.17315e-06 -0.00187577 -0.000190544 -7.95674e-05 8.35889e-05 0.000165853 -7.6424e-05 -1.00674e-05 0.000243282 -6.23822e-05 4.41571e-05 2.11872e-05 0.000266806 -0.000187752 7.44638e-05 0.000208967 4.89625e-05 4.42575e-05 -9.22465e-06 0.00013223 -7.39085e-05 -6.11292e-05 -5.89819e-05 -0.000112731 9.03849e-05 3.91052e-05 -1.04366e-05 -6.81669e-05 -3.20229e-05 
1822.8 0 3.97203e-05 -0.00082101 0.000114063 -1.10633e-07 -0.00187523 -0.000186396 -7.10502e-05 2.37072e-05 0.000156588 -8.50402e-05 -1.37419e-05 0.000238218 -7.31251e-05 5.4385e-05 3.87301e-05 0.000253127 -0.000194042 7.077e-05 0.000175824 5.72466e-05 4.45481e-05 -1.60808e-05 0.000128961 -8.26475e-05 -6.36509e-05 -6.43793e-05 -0.000115762 9.25107e-05 4.45691e-05 -9.31475e-07 -6.49316e-05 -2.48159e-05 
1823.15 0 2.87349e-05 -0.000790571 0.000112996 6.67887e-06 -0.00187608 -0.000180553 -6.07323e-05 -3.50302e-05 0.00014478 -9.26065e-05 -1.50069e-05 0.000230112 -8.37711e-05 6.00547e-05 5.66274e-05 0.000235833 -0.000195201 6.40666e-05 0.000142475 6.95615e-05 4.46304e-05 -2.1774e-05 0.000128004 -9.13528e-05 -6.62681e-05 -6.9001e-05 -0.000118255 9.30412e-05 4.81346e-05 3.78617e-06 -5.93804e-05 -1.52759e-05 
1823.5 0 1.99644e-05 -0.000760564 0.000113479 1.02628e-05 -0.0018764 -0.000174971 -5.17721e-05 -9.03869e-05 0.000130926 -9.83374e-05 -1.55246e-05 0.00021882 -9.4196e-05 6.06767e-05 7.33811e-05 0.000218685 -0.000196935 5.57179e-05 0.000110246 8.20355e-05 4.27463e-05 -2.73074e-05 0.000129468 -9.97879e-05 -6.99269e-05 -7.20162e-05 -0.000120351 9.20597e-05 5.05614e-05 4.29102e-06 -5.22407e-05 -4.89691e-06 
1823.85 0 1.5276e-05 -0.000731555 0.000115886 1.11539e-05 -0.00187634 -0.000167724 -4.58951e-05 -0.000143064 0.000117389 -0.000103729 -1.5417e-05 0.000205536 -0.000104632 5.84753e-05 8.6757e-05 0.000203413 -0.000202305 4.75514e-05 8.09928e-05 9.29944e-05 3.90685e-05 -3.26407e-05 0.000132541 -0.000107002 -7.54845e-05 -7.46834e-05 -0.00012198 8.93665e-05 5.40091e-05 2.91701e-06 -4.46931e-05 5.86479e-06 
1824.2 0 1.47915e-05 -0.00070289 0.000119239 1.13952e-05 -0.00187461 -0.000158657 -4.38726e-05 -0.00019367 0.000106613 -0.000110685 -1.28345e-05 0.000191175 -0.000115728 5.69962e-05 9.54729e-05 0.000187894 -0.000210318 3.97584e-05 5.58204e-05 0.000101629 3.75496e-05 -3.81411e-05 0.000134992 -0.00011196 -8.17299e-05 -7.81254e-05 -0.000122555 8.59748e-05 6.06151e-05 2.5449e-06 -3.79238e-05 1.56497e-05 
1824.55 0 1.59384e-05 -0.000672872 0.000122005 1.26155e-05 -0.00187141 -0.000149362 -4.57839e-05 -0.000240997 0.000100766 -0.000119707 -8.96311e-06 0.000177103 -0.000125678 5.80795e-05 9.8062e-05 0.000172954 -0.000217369 3.087e-05 3.54269e-05 0.000108343 3.861e-05 -4.31314e-05 0.000133525 -0.000116718 -8.61446e-05 -8.16858e-05 -0.000122476 8.38306e-05 6.93756e-05 3.69737e-06 -3.36485e-05 2.32325e-05 
1824.9 0 1.55809e-05 -0.000642437 0.000124076 1.44724e-05 -0.00186694 -0.000141003 -4.83707e-05 -0.000285609 9.99259e-05 -0.000129031 -7.22963e-06 0.000164919 -0.000133809 6.02309e-05 9.45303e-05 0.000162385 -0.000221611 1.99842e-05 2.03101e-05 0.000112856 4.08494e-05 -4.7247e-05 0.000129241 -0.000122318 -8.93929e-05 -8.43468e-05 -0.000121464 8.39059e-05 7.72722e-05 5.12684e-06 -3.28523e-05 2.81929e-05 
1825.25 0 1.40454e-05 -0.00061189 0.000124744 1.55716e-05 -0.00185924 -0.000133113 -4.75821e-05 -0.000328266 0.000102317 -0.000136302 -7.85509e-06 0.000155573 -0.000141844 6.1286e-05 8.56396e-05 0.000155081 -0.000226548 7.96893e-06 8.25662e-06 0.000113069 4.46253e-05 -5.16215e-05 0.000126037 -0.000127495 -9.29054e-05 -8.57267e-05 -0.000119777 8.64239e-05 8.39741e-05 6.11268e-06 -3.51478e-05 3.05969e-05 
1825.6 0 1.23968e-05 -0.000580959 0.000123898 1.51493e-05 -0.00184884 -0.0001239 -4.0603e-05 -0.000370302 0.000105932 -0.000139805 -1.09961e-05 0.000149264 -0.00015176 6.10208e-05 7.28384e-05 0.000147039 -0.000235493 -3.80844e-06 -5.141e-06 0.000109549 4.97073e-05 -5.5612e-05 0.000123242 -0.000131972 -9.64878e-05 -8.65757e-05 -0.000117371 9.18008e-05 9.16989e-05 7.06881e-06 -4e-05 3.05326e-05 
1825.95 0 9.86969e-06 -0.000549537 0.000121157 1.36588e-05 -0.00183917 -0.000113267 -2.60005e-05 -0.000412223 0.000108389 -0.000139786 -1.5673e-05 0.000143803 -0.000163652 6.01204e-05 5.83993e-05 0.000136997 -0.000246475 -1.55777e-05 -2.14672e-05 0.000104048 5.50855e-05 -5.7147e-05 0.000118718 -0.000136547 -9.92162e-05 -8.74644e-05 -0.000112662 9.96366e-05 0.000101022 9.41234e-06 -4.65814e-05 2.84414e-05 
1826.3 0 6.12658e-06 -0.000518283 0.000116132 1.25479e-05 -0.00183033 -0.00010161 -6.1417e-06 -0.000452383 0.000106663 -0.000136999 -1.87509e-05 0.00013677 -0.00017498 5.79578e-05 4.427e-05 0.000125398 -0.000256034 -2.69378e-05 -3.65463e-05 9.88118e-05 6.05908e-05 -5.60989e-05 0.000113673 -0.000140826 -9.94269e-05 -8.86767e-05 -0.000105245 0.000107818 0.000109259 1.3512e-05 -5.31885e-05 2.51444e-05 
1826.65 0 1.57184e-06 -0.000487756 0.000109685 1.26531e-05 -0.00182058 -8.67634e-05 1.2843e-05 -0.000488813 0.000101117 -0.000132021 -2.02107e-05 0.000128093 -0.000185277 5.4807e-05 3.04856e-05 0.000110531 -0.000263996 -3.69075e-05 -4.73563e-05 9.55406e-05 6.55631e-05 -5.35144e-05 0.000109384 -0.000143696 -9.77847e-05 -9.03339e-05 -9.58372e-05 0.000114374 0.000113707 1.89918e-05 -5.85415e-05 2.11875e-05 
1827 0 -3.57743e-06 -0.00045847 0.000104161 1.41872e-05 -0.00180987 -6.75049e-05 2.61013e-05 -0.000522099 9.49062e-05 -0.000124722 -2.07469e-05 0.000119119 -0.000194678 5.33166e-05 1.67334e-05 9.2405e-05 -0.000272606 -4.31136e-05 -5.37116e-05 9.4858e-05 6.93324e-05 -5.01463e-05 0.000104584 -0.000145323 -9.58927e-05 -9.07094e-05 -8.53896e-05 0.000119274 0.000115296 2.58501e-05 -6.20727e-05 1.64935e-05 
1827.35 0 -8.19971e-06 -0.000430501 0.000102197 1.74968e-05 -0.00179816 -4.55485e-05 3.24637e-05 -0.000554238 9.20585e-05 -0.000114439 -1.92085e-05 0.000110205 -0.000201811 5.46531e-05 9.99351e-07 7.52488e-05 -0.000282948 -4.33251e-05 -5.48426e-05 9.67123e-05 7.35252e-05 -4.62655e-05 9.79385e-05 -0.000146413 -9.31495e-05 -8.76273e-05 -7.52489e-05 0.00012274 0.000115839 3.35422e-05 -6.29281e-05 1.04419e-05 
1827.7 0 -1.02722e-05 -0.000402926 0.000103442 2.12457e-05 -0.00178418 -2.15742e-05 3.17132e-05 -0.000585981 9.34911e-05 -0.000101657 -1.50931e-05 9.99901e-05 -0.000204903 5.63296e-05 -1.79279e-05 6.1775e-05 -0.000293812 -3.98103e-05 -5.21513e-05 9.94608e-05 7.90469e-05 -4.22498e-05 9.03053e-05 -0.00014697 -8.94585e-05 -8.23712e-05 -6.59685e-05 0.000125085 0.000116702 4.10903e-05 -6.04357e-05 4.28089e-06 
1828.05 0 -9.17871e-06 -0.000373877 0.000105642 2.43167e-05 -0.00176733 4.23618e-06 2.55649e-05 -0.000618062 9.58549e-05 -8.7186e-05 -1.09627e-05 8.96576e-05 -0.000202613 5.65337e-05 -3.56041e-05 5.19523e-05 -0.000301683 -3.6429e-05 -4.78575e-05 0.000100443 8.43057e-05 -3.89545e-05 8.16776e-05 -0.000146187 -8.64414e-05 -7.8748e-05 -5.6943e-05 0.000127825 0.000118238 4.77593e-05 -5.56638e-05 -1.42612e-06 
1828.4 0 -5.48073e-06 -0.000343244 0.000107021 2.7537e-05 -0.00174799 3.12783e-05 1.68493e-05 -0.000651262 9.65338e-05 -7.45361e-05 -1.00916e-05 8.24207e-05 -0.000196057 5.59796e-05 -4.80047e-05 4.6251e-05 -0.000301631 -3.48403e-05 -4.35431e-05 9.76654e-05 8.94846e-05 -3.65766e-05 7.24728e-05 -0.000143705 -8.45892e-05 -7.8503e-05 -4.73769e-05 0.000131894 0.000118887 5.37069e-05 -5.07446e-05 -8.11491e-06 
1828.75 0 -1.34872e-06 -0.000312881 0.000106221 3.14032e-05 -0.001727 5.8858e-05 5.86784e-06 -0.000684438 9.61473e-05 -6.65204e-05 -1.38444e-05 7.807e-05 -0.000187276 5.61331e-05 -5.64138e-05 4.44864e-05 -0.000291941 -3.29464e-05 -3.92772e-05 9.10211e-05 9.54243e-05 -3.45123e-05 6.30025e-05 -0.000140387 -8.23838e-05 -8.05035e-05 -3.73733e-05 0.000136328 0.000117109 6.05091e-05 -4.70759e-05 -1.56956e-05 
1829.1 0 5.32852e-07 -0.000284102 0.000104412 3.50183e-05 -0.00170588 8.42801e-05 -5.56011e-06 -0.000715894 9.56304e-05 -6.1371e-05 -2.18261e-05 7.28286e-05 -0.000177183 5.66096e-05 -6.4236e-05 4.47292e-05 -0.000275412 -2.73881e-05 -3.45475e-05 8.1135e-05 0.000100242 -3.21345e-05 5.29173e-05 -0.000137574 -7.90134e-05 -8.41077e-05 -2.71998e-05 0.000138832 0.000113184 6.74728e-05 -4.56151e-05 -2.29078e-05 
1829.45 0 -1.19711e-07 -0.000256624 0.000103909 3.78908e-05 -0.0016864 0.000105377 -1.42436e-05 -0.000744964 9.56542e-05 -5.65571e-05 -3.36852e-05 6.33604e-05 -0.000167381 5.56481e-05 -7.20824e-05 4.5115e-05 -0.000255285 -1.70904e-05 -2.98443e-05 6.83556e-05 0.000103006 -2.87277e-05 4.24078e-05 -0.000136653 -7.48286e-05 -9.00893e-05 -1.73484e-05 0.000139297 0.000107776 7.22474e-05 -4.53242e-05 -2.8892e-05 
1829.8 0 -1.38629e-06 -0.000230408 0.000104267 3.9528e-05 -0.00167015 0.000122336 -2.16521e-05 -0.000770745 9.4415e-05 -5.25822e-05 -4.75965e-05 5.14601e-05 -0.000159088 5.10816e-05 -7.73851e-05 4.45231e-05 -0.000235747 -2.50945e-06 -2.40522e-05 5.32596e-05 0.000104222 -2.4033e-05 3.25449e-05 -0.000137859 -6.96039e-05 -9.70019e-05 -7.66902e-06 0.000140158 0.000100837 7.5016e-05 -4.43902e-05 -3.36737e-05 
1830.15 0 -1.65857e-06 -0.000205218 0.000104563 3.97015e-05 -0.00165965 0.000136432 -2.96062e-05 -0.000794509 8.69515e-05 -5.21862e-05 -5.89081e-05 4.15722e-05 -0.000151575 4.42132e-05 -7.82385e-05 4.18034e-05 -0.000220427 1.47624e-05 -1.534e-05 3.64637e-05 0.00010365 -1.90974e-05 2.27993e-05 -0.000139471 -6.27e-05 -0.00010134 1.68233e-06 0.00014259 9.27296e-05 7.69694e-05 -4.34473e-05 -3.79722e-05 
1830.5 0 -1.9509e-06 -0.00017926 0.000104503 3.95005e-05 -0.00165486 0.000151709 -3.66733e-05 -0.000819409 7.35351e-05 -5.68713e-05 -6.46155e-05 3.68052e-05 -0.000142903 3.80329e-05 -7.6599e-05 3.46467e-05 -0.000209854 3.12783e-05 -1.76002e-06 2.09336e-05 0.000101704 -1.57636e-05 1.32462e-05 -0.000139793 -5.51608e-05 -0.000103544 9.51198e-06 0.000146306 8.51594e-05 7.87345e-05 -4.36561e-05 -4.11016e-05 
1830.85 0 -3.52548e-06 -0.000150443 0.000104086 3.9882e-05 -0.00165359 0.000173131 -4.14975e-05 -0.000846914 5.888e-05 -6.42212e-05 -6.44622e-05 3.88564e-05 -0.000132501 3.22967e-05 -7.57399e-05 2.2823e-05 -0.000202545 4.53641e-05 1.77377e-05 9.03969e-06 9.86952e-05 -1.33989e-05 5.17892e-06 -0.000138726 -4.76987e-05 -0.000105045 1.46558e-05 0.00015113 7.95596e-05 8.09984e-05 -4.49535e-05 -4.26961e-05 
1831.2 0 -5.124e-06 -0.000119011 0.000102483 4.12622e-05 -0.00165379 0.00020065 -4.54008e-05 -0.000876405 4.56179e-05 -7.19586e-05 -5.82518e-05 4.52499e-05 -0.000121299 2.42751e-05 -7.7318e-05 9.10034e-06 -0.000196839 5.75953e-05 4.16244e-05 6.24428e-07 9.39247e-05 -1.12796e-05 -1.488e-06 -0.000136206 -4.01374e-05 -0.000105099 1.73617e-05 0.00015727 7.69293e-05 8.641e-05 -4.66383e-05 -4.39826e-05 
1831.55 0 -5.48315e-06 -8.67627e-05 0.000100339 4.46623e-05 -0.00165217 0.000228095 -5.14455e-05 -0.000907299 3.35015e-05 -7.88273e-05 -4.66184e-05 5.27689e-05 -0.000109813 1.21211e-05 -7.97397e-05 -2.35195e-06 -0.000191564 6.88036e-05 6.80535e-05 -3.44177e-06 8.77115e-05 -9.4465e-06 -7.34695e-06 -0.000131968 -3.35634e-05 -0.000103635 1.82031e-05 0.000163427 7.70496e-05 9.5175e-05 -4.8362e-05 -4.54501e-05 
1831.9 0 -5.14808e-06 -5.61237e-05 9.7915e-05 4.93839e-05 -0.00164508 0.00024957 -5.97196e-05 -0.000940377 2.26291e-05 -8.34244e-05 -3.25198e-05 6.20661e-05 -0.000100669 -3.33893e-06 -8.01081e-05 -9.14496e-06 -0.00018265 7.81047e-05 9.41596e-05 -1.83444e-06 8.21427e-05 -7.9732e-06 -1.17225e-05 -0.000125931 -2.82572e-05 -0.000101435 1.68678e-05 0.00016866 7.75844e-05 0.000103819 -4.90253e-05 -4.63319e-05 
1832.25 0 -4.13681e-06 -2.7075e-05 9.33649e-05 5.35653e-05 -0.00163056 0.000263635 -6.63039e-05 -0.000974437 1.26351e-05 -8.37283e-05 -2.02008e-05 7.45339e-05 -9.51377e-05 -1.85361e-05 -7.7867e-05 -1.3221e-05 -0.000167453 8.38118e-05 0.000118066 5.40247e-06 7.86497e-05 -7.1574e-06 -1.39287e-05 -0.000119593 -2.2574e-05 -9.91403e-05 1.34687e-05 0.00017415 7.78862e-05 0.000111327 -4.96085e-05 -4.65227e-05 
1832.6 0 -1.336e-06 3.03481e-06 8.72096e-05 5.78524e-05 -0.00161011 0.000273568 -6.82892e-05 -0.00100697 3.635e-06 -7.84556e-05 -1.27817e-05 9.12523e-05 -9.29291e-05 -3.35682e-05 -7.53278e-05 -1.67631e-05 -0.000150033 8.67054e-05 0.000138523 1.72001e-05 7.751e-05 -7.0923e-06 -1.47626e-05 -0.000115569 -1.62909e-05 -9.64319e-05 9.28395e-06 0.000180131 7.83196e-05 0.000117703 -5.25164e-05 -4.7471e-05 
1832.95 0 3.37395e-06 3.49357e-05 8.10126e-05 6.26573e-05 -0.00158636 0.000282541 -6.73605e-05 -0.00103693 -3.21285e-06 -7.02164e-05 -9.61003e-06 0.000112676 -9.53276e-05 -5.24545e-05 -7.3895e-05 -2.2794e-05 -0.000134497 8.90477e-05 0.00015329 3.19952e-05 7.73866e-05 -8.59316e-06 -1.53262e-05 -0.000115304 -1.03882e-05 -9.16934e-05 5.00071e-06 0.000186102 7.72238e-05 0.000121517 -5.69636e-05 -4.92283e-05 
1833.3 0 9.83175e-06 6.76004e-05 7.54094e-05 6.68336e-05 -0.00156045 0.000291203 -6.55021e-05 -0.00106576 -8.38216e-06 -6.11641e-05 -9.75948e-06 0.000136569 -0.000101147 -7.52831e-05 -7.09731e-05 -3.46524e-05 -0.000118595 9.17091e-05 0.000160115 4.77781e-05 7.62319e-05 -1.24356e-05 -1.57118e-05 -0.000117878 -4.64261e-06 -8.46509e-05 3.2601e-07 0.00019186 7.34289e-05 0.000122394 -6.05577e-05 -4.97296e-05 
1833.65 0 1.77078e-05 9.98891e-05 7.12095e-05 7.00735e-05 -0.00153114 0.000300157 -6.20163e-05 -0.00109575 -1.46591e-05 -4.9223e-05 -1.40323e-05 0.000161274 -0.000107584 -9.64533e-05 -6.37518e-05 -5.10371e-05 -9.8093e-05 9.43983e-05 0.0001586 6.19247e-05 7.349e-05 -1.96387e-05 -1.6057e-05 -0.000120246 1.8409e-06 -7.79314e-05 -3.81684e-06 0.000195636 6.83305e-05 0.000121045 -6.20912e-05 -4.86879e-05 
1834 0 2.51255e-05 0.000132107 6.80784e-05 7.3852e-05 -0.00149678 0.000309641 -5.68555e-05 -0.00112645 -2.40444e-05 -3.5206e-05 -2.23232e-05 0.000185455 -0.000112232 -0.000113481 -5.10783e-05 -6.99116e-05 -7.56505e-05 9.64328e-05 0.000150554 7.09862e-05 7.08883e-05 -3.03751e-05 -1.61782e-05 -0.000120076 1.05937e-05 -7.35162e-05 -6.07378e-06 0.000196409 6.33287e-05 0.000118054 -6.19874e-05 -4.69429e-05 
1834.35 0 3.08898e-05 0.000164387 6.66313e-05 7.89853e-05 -0.00145748 0.000318071 -5.17164e-05 -0.00115692 -3.56095e-05 -2.18755e-05 -3.37599e-05 0.000207793 -0.000111973 -0.000129148 -3.43983e-05 -8.80618e-05 -5.66158e-05 9.6914e-05 0.000138819 7.49941e-05 6.98896e-05 -4.11314e-05 -1.56226e-05 -0.000118704 2.27765e-05 -7.10696e-05 -8.04228e-06 0.000196499 5.83377e-05 0.000113198 -6.23879e-05 -4.42675e-05 
1834.7 0 3.5682e-05 0.000195682 6.7726e-05 8.43903e-05 -0.00141546 0.000324024 -4.71298e-05 -0.00118713 -4.60289e-05 -9.89145e-06 -4.65372e-05 0.00022825 -0.000107322 -0.000146111 -1.71452e-05 -0.000101536 -4.06015e-05 9.54453e-05 0.00012518 7.41874e-05 7.02248e-05 -4.79957e-05 -1.43817e-05 -0.000116921 3.71254e-05 -6.957e-05 -1.02242e-05 0.000197492 5.44106e-05 0.000108433 -6.26654e-05 -4.1143e-05 
1835.05 0 3.9935e-05 0.000224652 6.95078e-05 8.89011e-05 -0.00137194 0.000327593 -4.27295e-05 -0.00121796 -5.28561e-05 -1.18177e-06 -5.78506e-05 0.0002457 -9.97088e-05 -0.000165425 -2.06348e-06 -0.000110298 -2.52926e-05 9.23852e-05 0.000109264 6.78213e-05 7.01879e-05 -5.17911e-05 -1.19216e-05 -0.000114791 5.1623e-05 -6.88739e-05 -1.11691e-05 0.00019861 5.18718e-05 0.000105769 -6.20388e-05 -3.9647e-05 
1835.4 0 4.33951e-05 0.000251057 7.08684e-05 9.27546e-05 -0.00132605 0.000328432 -4.11491e-05 -0.00124731 -5.67148e-05 1.44538e-06 -6.61965e-05 0.00025768 -8.90975e-05 -0.000186092 9.88124e-06 -0.000116737 -9.40424e-06 8.78834e-05 9.21587e-05 5.83598e-05 6.84293e-05 -5.51126e-05 -7.64261e-06 -0.000114283 6.37527e-05 -6.93905e-05 -1.0286e-05 0.000199562 4.93819e-05 0.000103539 -6.24116e-05 -4.04307e-05 
1835.75 0 4.63457e-05 0.000275102 7.23342e-05 9.77789e-05 -0.00127738 0.000325904 -4.57826e-05 -0.00127386 -5.90918e-05 -2.07419e-06 -7.02808e-05 0.000262684 -7.66297e-05 -0.000203802 1.85868e-05 -0.000122465 7.86994e-06 8.31655e-05 7.64523e-05 5.09047e-05 6.54069e-05 -5.79518e-05 -2.37698e-06 -0.000116944 7.15979e-05 -7.22582e-05 -8.48684e-06 0.000200904 4.73188e-05 9.95212e-05 -6.41097e-05 -4.28889e-05 
1836.1 0 4.85818e-05 0.000297495 7.39936e-05 0.000104654 -0.0012268 0.00032075 -5.59823e-05 -0.00129878 -5.93228e-05 -9.87864e-06 -7.04088e-05 0.00026074 -6.32402e-05 -0.000215061 2.44296e-05 -0.000128207 2.44826e-05 7.91351e-05 6.40849e-05 4.77031e-05 6.27441e-05 -6.06637e-05 2.6858e-06 -0.000121202 7.62413e-05 -7.72587e-05 -5.44844e-06 0.00020307 4.58377e-05 9.3877e-05 -6.38922e-05 -4.54564e-05 
1836.45 0 5.03264e-05 0.000318643 7.47754e-05 0.00011238 -0.00117454 0.000313316 -7.04272e-05 -0.00132142 -5.40131e-05 -1.97783e-05 -6.91853e-05 0.000254146 -4.94275e-05 -0.000218335 2.7842e-05 -0.00013486 3.91133e-05 7.5224e-05 5.40274e-05 4.59467e-05 6.12122e-05 -6.37378e-05 7.01803e-06 -0.000123376 8.02289e-05 -8.21077e-05 -5.31832e-07 0.000205814 4.4687e-05 8.67817e-05 -6.26357e-05 -4.7067e-05 
1836.8 0 5.40173e-05 0.000339028 7.30981e-05 0.000118721 -0.00112128 0.000303318 -8.83674e-05 -0.00133998 -4.15322e-05 -2.88693e-05 -6.89196e-05 0.000246136 -3.61704e-05 -0.000214544 2.81799e-05 -0.000141641 5.22504e-05 7.26852e-05 4.41489e-05 4.25223e-05 5.90198e-05 -6.65355e-05 1.07405e-05 -0.000121624 8.45088e-05 -8.55205e-05 4.36658e-06 0.000209185 4.52268e-05 7.90159e-05 -6.41159e-05 -4.72041e-05 
1837.15 0 6.02514e-05 0.000358538 6.90216e-05 0.000120586 -0.00107028 0.000291243 -0.000105351 -0.00135466 -2.46279e-05 -3.44145e-05 -7.10047e-05 0.000237896 -2.36432e-05 -0.000206883 2.59005e-05 -0.000146721 6.18258e-05 7.26072e-05 3.44538e-05 3.81258e-05 5.55683e-05 -6.80618e-05 1.34652e-05 -0.000117848 8.76451e-05 -8.79341e-05 6.84183e-06 0.000212386 4.8434e-05 7.18194e-05 -6.83587e-05 -4.59114e-05 
1837.5 0 6.76391e-05 0.000376618 6.34952e-05 0.000117178 -0.00102297 0.000277569 -0.000119773 -0.00136793 -8.53817e-06 -3.4624e-05 -7.69411e-05 0.000229969 -1.16975e-05 -0.000198256 2.1512e-05 -0.000149608 6.68431e-05 7.55678e-05 2.53916e-05 3.34188e-05 5.31908e-05 -6.8304e-05 1.45709e-05 -0.000114458 8.96185e-05 -8.94883e-05 7.86377e-06 0.000216092 5.23486e-05 6.70812e-05 -7.28874e-05 -4.44175e-05 
1837.85 0 7.48971e-05 0.000394793 5.61118e-05 0.0001095 -0.000978873 0.00026367 -0.000135422 -0.00137996 3.95854e-06 -3.07669e-05 -8.70343e-05 0.000222539 -1.40254e-06 -0.000190154 1.76924e-05 -0.000150702 6.92708e-05 8.28095e-05 1.74751e-05 2.5792e-05 5.25125e-05 -6.81114e-05 1.29215e-05 -0.000111984 9.11257e-05 -8.91436e-05 9.08972e-06 0.000222954 5.48529e-05 6.78883e-05 -7.58084e-05 -4.30787e-05 
1838.2 0 8.04511e-05 0.000413607 4.62109e-05 9.85427e-05 -0.000936769 0.000249741 -0.000152756 -0.00138974 1.4036e-05 -2.73699e-05 -9.76302e-05 0.000215247 6.79903e-06 -0.000183374 1.78471e-05 -0.000151279 7.17485e-05 9.47887e-05 1.05892e-05 1.4891e-05 5.30283e-05 -6.71712e-05 8.7487e-06 -0.000110274 9.25414e-05 -8.61604e-05 1.0577e-05 0.000232624 5.56195e-05 7.37661e-05 -7.73569e-05 -4.1534e-05 
1838.55 0 8.31136e-05 0.000431055 3.48803e-05 8.68533e-05 -0.000895501 0.000233588 -0.000167419 -0.00139896 2.15189e-05 -2.70927e-05 -0.000104238 0.00020812 1.27377e-05 -0.000177302 2.09482e-05 -0.000152772 7.53422e-05 0.000110531 3.03513e-06 4.24757e-06 5.46491e-05 -6.40645e-05 3.84166e-06 -0.000108981 9.51812e-05 -8.15362e-05 1.30632e-05 0.000242889 5.55524e-05 8.02903e-05 -7.81043e-05 -4.03785e-05 
1838.9 0 8.42413e-05 0.000444921 2.35077e-05 7.70165e-05 -0.000855126 0.000214129 -0.000176816 -0.00140933 2.61676e-05 -3.03612e-05 -0.000106617 0.000200662 1.49713e-05 -0.000172185 2.39614e-05 -0.000156445 8.08194e-05 0.000127903 -6.56641e-06 -2.97947e-06 5.58277e-05 -5.92867e-05 -8.09794e-07 -0.000107221 9.89867e-05 -7.67915e-05 1.72733e-05 0.000252819 5.57762e-05 8.56707e-05 -7.73109e-05 -4.07921e-05 
1839.25 0 8.58362e-05 0.000454852 1.28631e-05 6.80051e-05 -0.000815512 0.00019302 -0.000182144 -0.00141902 2.94106e-05 -3.61709e-05 -0.000108479 0.000192744 1.42853e-05 -0.000168767 2.69325e-05 -0.000163109 8.76668e-05 0.00014438 -1.73593e-05 -7.22801e-06 5.52405e-05 -5.47475e-05 -6.2729e-06 -0.0001052 0.000102145 -7.22883e-05 2.30538e-05 0.000262149 5.64274e-05 9.11499e-05 -7.38018e-05 -4.18163e-05 
1839.6 0 8.84186e-05 0.000462396 4.12487e-06 5.77049e-05 -0.000775601 0.000171073 -0.000185725 -0.00142776 3.43584e-05 -4.27785e-05 -0.000112582 0.000185671 1.23475e-05 -0.000166408 3.02852e-05 -0.00017276 9.30682e-05 0.000158866 -2.77912e-05 -1.14416e-05 5.31762e-05 -5.08203e-05 -1.29071e-05 -0.000103606 0.000103983 -6.71884e-05 3.05588e-05 0.000270403 5.6919e-05 9.68364e-05 -6.85697e-05 -4.19611e-05 
1839.95 0 9.01778e-05 0.000469425 -2.7624e-06 4.65271e-05 -0.000736483 0.000148593 -0.000188887 -0.00143748 4.26474e-05 -4.95496e-05 -0.00011676 0.000180714 1.0819e-05 -0.000165211 3.3701e-05 -0.000185392 9.62361e-05 0.000168598 -3.88557e-05 -1.64263e-05 4.96115e-05 -4.76466e-05 -2.02286e-05 -0.000102758 0.000105483 -6.10293e-05 3.93226e-05 0.000277466 5.61618e-05 0.000102413 -6.34353e-05 -4.20473e-05 
1840.3 0 8.88093e-05 0.000476582 -7.4665e-06 3.62526e-05 -0.000699292 0.000124976 -0.00019008 -0.0014497 5.38183e-05 -5.67285e-05 -0.000116288 0.000178324 1.21466e-05 -0.000165674 3.82309e-05 -0.000201013 9.84227e-05 0.000170827 -5.20373e-05 -2.29815e-05 4.47749e-05 -4.57176e-05 -2.73367e-05 -0.000102237 0.000106786 -5.4133e-05 4.74911e-05 0.000284542 5.41892e-05 0.000108273 -5.91128e-05 -4.2277e-05 
1840.65 0 8.48496e-05 0.000485555 -9.90111e-06 2.7273e-05 -0.000661958 0.000100393 -0.000187051 -0.00146473 6.67144e-05 -6.37576e-05 -0.000110664 0.000177486 1.70853e-05 -0.000167457 4.56946e-05 -0.000216876 9.91005e-05 0.000165814 -6.90018e-05 -3.22359e-05 4.00273e-05 -4.44191e-05 -3.29138e-05 -0.00010164 0.000107497 -4.69175e-05 5.44948e-05 0.000292078 5.23214e-05 0.000113277 -5.54861e-05 -4.15983e-05 
1841 0 7.98378e-05 0.000496582 -1.0586e-05 1.79248e-05 -0.000623888 7.57269e-05 -0.000179485 -0.00148031 8.08983e-05 -6.93398e-05 -0.000104021 0.000176744 2.56119e-05 -0.000169014 5.61502e-05 -0.000229266 9.79248e-05 0.000156088 -8.99361e-05 -4.35755e-05 3.55311e-05 -4.22043e-05 -3.71249e-05 -9.98658e-05 0.00010706 -3.97774e-05 6.18581e-05 0.00029841 5.19165e-05 0.000115766 -5.10259e-05 -4.15026e-05 
1841.35 0 7.52276e-05 0.000506959 -1.00771e-05 6.8499e-06 -0.000587567 5.07673e-05 -0.000167963 -0.00149421 9.62205e-05 -7.38801e-05 -9.7912e-05 0.000175214 3.40751e-05 -0.000168023 6.72362e-05 -0.00023653 9.42678e-05 0.000146016 -0.000110797 -5.59453e-05 3.06292e-05 -3.7906e-05 -4.02591e-05 -9.65581e-05 0.000105483 -3.31212e-05 7.02118e-05 0.000300669 5.29716e-05 0.000116276 -4.57646e-05 -4.24762e-05 
1841.7 0 7.10906e-05 0.000515547 -1.04986e-05 -4.68214e-06 -0.000557092 2.73981e-05 -0.00015414 -0.00150527 0.000110791 -7.7304e-05 -9.21086e-05 0.00017132 3.95781e-05 -0.000163274 7.64881e-05 -0.000238569 8.74067e-05 0.000139555 -0.00012816 -6.70089e-05 2.69086e-05 -3.27797e-05 -4.22705e-05 -9.29893e-05 0.000102507 -2.75374e-05 7.8001e-05 0.000298152 5.47867e-05 0.000116024 -4.15585e-05 -4.30253e-05 
1842.05 0 6.66847e-05 0.000523456 -1.09576e-05 -1.53057e-05 -0.000533391 8.21085e-06 -0.00014094 -0.00151272 0.000123085 -7.75784e-05 -8.58997e-05 0.000163513 4.42279e-05 -0.000155929 8.28837e-05 -0.000233865 7.86851e-05 0.000136339 -0.000140355 -7.47952e-05 2.56462e-05 -2.88207e-05 -4.33536e-05 -8.89663e-05 9.73435e-05 -2.34993e-05 8.42201e-05 0.000293547 5.69335e-05 0.000115435 -3.97688e-05 -4.28807e-05 
1842.4 0 6.12873e-05 0.00053148 -9.96001e-06 -2.49589e-05 -0.000513004 -6.75328e-06 -0.00012934 -0.00151705 0.000133719 -7.39283e-05 -7.82251e-05 0.000152572 4.72258e-05 -0.000146635 8.80633e-05 -0.000222499 7.05092e-05 0.000133067 -0.000147586 -7.96928e-05 2.63714e-05 -2.6234e-05 -4.20067e-05 -8.29315e-05 8.97991e-05 -2.02338e-05 8.84784e-05 0.000289211 5.93205e-05 0.000114355 -3.99575e-05 -4.2051e-05 
1842.75 0 5.46035e-05 0.000540908 -8.58605e-06 -3.28201e-05 -0.000493953 -1.96745e-05 -0.000117386 -0.00151912 0.00014306 -6.89572e-05 -7.07057e-05 0.000141027 4.8441e-05 -0.000137126 9.44261e-05 -0.000208532 6.33237e-05 0.000128764 -0.000153642 -8.2327e-05 2.81048e-05 -2.45069e-05 -3.65596e-05 -7.62101e-05 8.09313e-05 -1.7553e-05 9.07517e-05 0.000286905 6.07093e-05 0.000112785 -4.13184e-05 -4.0193e-05 
1843.1 0 4.73872e-05 0.000552416 -6.31048e-06 -3.82551e-05 -0.000476349 -3.18558e-05 -0.000102286 -0.00151831 0.000151568 -6.36313e-05 -6.51112e-05 0.000131458 5.03994e-05 -0.000128545 0.000103136 -0.000195654 5.67472e-05 0.000123773 -0.000162291 -8.28923e-05 3.00709e-05 -2.32313e-05 -2.90215e-05 -7.19807e-05 7.29939e-05 -1.5928e-05 9.11717e-05 0.000286519 6.0613e-05 0.000111051 -4.23645e-05 -3.81973e-05 
1843.45 0 3.97561e-05 0.000566476 -3.66325e-06 -4.22255e-05 -0.000457548 -4.30135e-05 -8.44933e-05 -0.00151321 0.000159732 -5.78716e-05 -6.02037e-05 0.000122409 5.46833e-05 -0.000118392 0.000113446 -0.000184944 5.12717e-05 0.000119129 -0.00017493 -8.11426e-05 3.1756e-05 -2.15993e-05 -2.24447e-05 -7.10419e-05 6.67001e-05 -1.42906e-05 8.78934e-05 0.000285347 6.183e-05 0.000110448 -4.18114e-05 -3.72866e-05 
1843.8 0 3.06127e-05 0.000584172 -1.40505e-06 -4.51702e-05 -0.000433317 -5.24083e-05 -6.55971e-05 -0.0015046 0.000164879 -5.42338e-05 -5.60497e-05 0.000111307 6.05946e-05 -0.000104423 0.000122731 -0.00017528 4.6287e-05 0.000115186 -0.000189951 -7.57718e-05 3.3064e-05 -1.92938e-05 -1.76104e-05 -7.38469e-05 6.10061e-05 -1.20997e-05 8.03233e-05 0.000280459 6.67024e-05 0.000110955 -4.10434e-05 -3.69725e-05 
1844.15 0 1.98554e-05 0.000604452 9.15315e-07 -4.70934e-05 -0.00040231 -5.90686e-05 -4.52365e-05 -0.00149431 0.000165925 -5.22551e-05 -5.53714e-05 9.95198e-05 6.47814e-05 -8.82532e-05 0.000130587 -0.000165537 4.21036e-05 0.000111955 -0.000205979 -6.72235e-05 3.37359e-05 -1.63964e-05 -1.37542e-05 -7.93778e-05 5.59202e-05 -9.93438e-06 7.07451e-05 0.000271749 7.39529e-05 0.000110528 -4.17881e-05 -3.54982e-05 
1844.5 0 9.3885e-06 0.000623676 2.68743e-06 -4.77404e-05 -0.000367327 -6.26711e-05 -2.43162e-05 -0.00148454 0.000164762 -4.98607e-05 -5.79483e-05 8.87637e-05 6.62149e-05 -7.30201e-05 0.000138627 -0.000155736 3.8731e-05 0.000109052 -0.00022224 -5.74758e-05 3.32396e-05 -1.18236e-05 -1.06452e-05 -8.45498e-05 5.26729e-05 -9.78708e-06 6.03997e-05 0.000260361 8.06842e-05 0.000108892 -4.37163e-05 -3.25734e-05 
1844.85 0 1.90141e-06 0.000639207 2.91849e-06 -4.66644e-05 -0.00033129 -6.4751e-05 -6.58535e-06 -0.00147828 0.000161596 -4.91761e-05 -6.06999e-05 7.85853e-05 6.68789e-05 -6.05242e-05 0.000146564 -0.000146972 3.47725e-05 0.000106131 -0.000237103 -4.77441e-05 3.11053e-05 -6.62321e-06 -9.52225e-06 -8.88208e-05 5.13358e-05 -1.21856e-05 4.99424e-05 0.000246514 8.74099e-05 0.000107423 -4.68954e-05 -2.84322e-05 
1845.2 0 -1.44598e-06 0.000653073 3.47407e-07 -4.51166e-05 -0.000294057 -6.63203e-05 4.70191e-06 -0.0014766 0.000157245 -5.21488e-05 -6.22265e-05 6.67149e-05 6.73254e-05 -5.22166e-05 0.000155092 -0.000140016 3.15382e-05 0.000103107 -0.000249043 -3.94287e-05 2.96279e-05 -3.43571e-06 -9.35109e-06 -9.20289e-05 5.16522e-05 -1.50901e-05 3.95465e-05 0.000231136 9.5206e-05 0.000107799 -5.08431e-05 -2.38207e-05 
1845.55 0 -3.07495e-06 0.000667367 -4.76144e-06 -4.45479e-05 -0.000254156 -6.8703e-05 9.77714e-06 -0.00147759 0.000154415 -5.66284e-05 -6.14691e-05 5.131e-05 6.67838e-05 -4.75142e-05 0.000163268 -0.000134717 3.17249e-05 9.79685e-05 -0.000257452 -3.56535e-05 3.2154e-05 -1.69368e-06 -8.12522e-06 -9.22892e-05 5.41544e-05 -1.73456e-05 2.87501e-05 0.000215543 0.000103025 0.000110889 -5.47353e-05 -2.10557e-05 
1845.9 0 -5.00428e-06 0.000680775 -1.00643e-05 -4.48432e-05 -0.00020907 -7.40119e-05 1.4006e-05 -0.00147775 0.000154393 -6.02005e-05 -5.75887e-05 3.37001e-05 6.35512e-05 -4.46685e-05 0.000168957 -0.000129689 3.67219e-05 9.00476e-05 -0.000261602 -3.92447e-05 3.75459e-05 9.26661e-07 -7.6889e-06 -8.91103e-05 5.8368e-05 -1.82996e-05 1.86219e-05 0.000200332 0.000110058 0.000115777 -5.80454e-05 -1.98717e-05 
1846.25 0 -5.809e-06 0.000692679 -1.40615e-05 -4.60658e-05 -0.000159593 -8.0976e-05 2.1598e-05 -0.00147415 0.000155582 -6.26553e-05 -5.1555e-05 1.5713e-05 5.63681e-05 -4.42952e-05 0.000173046 -0.0001249 4.73004e-05 8.17462e-05 -0.000259385 -5.04512e-05 4.18239e-05 4.04896e-06 -1.10666e-05 -8.47299e-05 6.29423e-05 -1.65529e-05 1.18463e-05 0.000184916 0.000115302 0.000120949 -6.09678e-05 -1.75632e-05 
1846.6 0 -4.02319e-06 0.000703316 -1.69239e-05 -4.90634e-05 -0.0001118 -8.70434e-05 3.01982e-05 -0.00146607 0.000155653 -6.55796e-05 -4.43217e-05 -3.82482e-08 4.66914e-05 -4.71393e-05 0.00017746 -0.000119307 6.45063e-05 7.52992e-05 -0.000251085 -6.65258e-05 4.25705e-05 6.20205e-06 -1.85966e-05 -8.09707e-05 6.74938e-05 -1.34648e-05 9.62487e-06 0.000168832 0.000116858 0.000126383 -6.52298e-05 -1.26657e-05 
1846.95 0 -9.99114e-07 0.000712002 -1.90191e-05 -5.28229e-05 -6.85269e-05 -9.20516e-05 3.61981e-05 -0.00145512 0.000152845 -7.13141e-05 -3.51055e-05 -1.27332e-05 3.69045e-05 -5.10019e-05 0.000183989 -0.000110189 8.61475e-05 7.12814e-05 -0.000239963 -8.48292e-05 4.11534e-05 6.21162e-06 -2.78858e-05 -7.84356e-05 7.1811e-05 -1.06396e-05 1.1769e-05 0.000153458 0.000114167 0.000132482 -6.96712e-05 -5.52979e-06 
1847.3 0 1.60713e-06 0.000719756 -2.04552e-05 -5.55078e-05 -2.70512e-05 -9.6136e-05 3.81714e-05 -0.00144309 0.000145681 -7.93746e-05 -2.23517e-05 -2.56385e-05 2.76048e-05 -5.33065e-05 0.000193241 -9.77515e-05 0.000107297 6.74135e-05 -0.000230104 -0.000104087 3.9015e-05 3.98824e-06 -3.6534e-05 -7.76968e-05 7.59321e-05 -8.01485e-06 1.67328e-05 0.000140446 0.000109676 0.00013795 -7.16246e-05 2.65657e-06 
1847.65 0 3.30505e-06 0.000727691 -2.17572e-05 -5.69585e-05 1.55147e-05 -9.95349e-05 3.66958e-05 -0.00142991 0.000134511 -8.81598e-05 -6.24956e-06 -4.07705e-05 1.92999e-05 -5.20477e-05 0.000203957 -8.42587e-05 0.000125373 6.25578e-05 -0.000222296 -0.000121412 3.66863e-05 5.47545e-07 -4.39503e-05 -7.81949e-05 7.87919e-05 -4.91796e-06 2.27019e-05 0.000130758 0.000105793 0.000142007 -7.12394e-05 1.19367e-05 
1848 0 3.55638e-06 0.000736651 -2.26553e-05 -5.73873e-05 5.99638e-05 -0.000102659 3.45919e-05 -0.00141516 0.000123714 -9.53615e-05 1.29051e-05 -5.73176e-05 1.21584e-05 -4.69419e-05 0.000215124 -7.12029e-05 0.000140434 5.75685e-05 -0.000215912 -0.000134288 3.52707e-05 -2.60549e-06 -5.04859e-05 -7.84799e-05 7.93062e-05 -1.37052e-06 2.9012e-05 0.000124481 0.000102359 0.000144744 -7.00274e-05 2.21623e-05 
1848.35 0 2.44673e-06 0.000746439 -2.3677e-05 -5.78105e-05 0.000105198 -0.000107229 3.39363e-05 -0.00140168 0.000114966 -9.88446e-05 3.36984e-05 -7.34234e-05 3.95542e-06 -4.00987e-05 0.000225816 -5.85658e-05 0.000152033 5.33229e-05 -0.00021151 -0.000143245 3.44285e-05 -5.6373e-06 -5.72402e-05 -7.78493e-05 7.67233e-05 2.01727e-06 3.38925e-05 0.000119379 9.92966e-05 0.000146224 -6.81906e-05 3.31297e-05 
1848.7 0 1.41527e-06 0.000755445 -2.63021e-05 -5.85722e-05 0.000155518 -0.000111531 3.40527e-05 -0.00138969 0.000105786 -9.7863e-05 5.45022e-05 -8.68138e-05 -5.86537e-06 -3.35025e-05 0.000235142 -4.82549e-05 0.000156876 4.98806e-05 -0.000208878 -0.000148471 3.4277e-05 -1.02908e-05 -6.52026e-05 -7.83117e-05 6.99987e-05 4.66306e-06 3.61327e-05 0.000112746 9.72366e-05 0.000147439 -6.66942e-05 4.35996e-05 
1849.05 0 1.31993e-07 0.000764015 -3.04982e-05 -5.87298e-05 0.000212373 -0.000111087 3.18907e-05 -0.00137675 9.6311e-05 -9.48188e-05 7.48867e-05 -9.59724e-05 -1.63821e-05 -2.93057e-05 0.000240886 -4.23458e-05 0.000154419 4.77248e-05 -0.000207191 -0.000151115 3.55772e-05 -1.6194e-05 -7.2796e-05 -8.12408e-05 5.94992e-05 6.82234e-06 3.76589e-05 0.000104089 9.70817e-05 0.000148862 -6.72294e-05 5.20529e-05 
1849.4 0 -1.18063e-06 0.000770258 -3.47307e-05 -5.75692e-05 0.000271111 -0.00010584 2.59603e-05 -0.0013648 8.72265e-05 -9.47046e-05 9.34345e-05 -0.000100787 -2.64419e-05 -2.78534e-05 0.000242904 -4.16824e-05 0.00014886 4.72246e-05 -0.000204442 -0.000151869 3.77142e-05 -2.12539e-05 -7.86482e-05 -8.75069e-05 4.72184e-05 9.48627e-06 3.9643e-05 9.36336e-05 9.81197e-05 0.000150574 -6.83365e-05 5.9579e-05 
1849.75 0 -1.50387e-06 0.000772672 -3.79675e-05 -5.51984e-05 0.000330029 -9.93268e-05 1.74689e-05 -0.00135469 7.80671e-05 -0.000100128 0.000106952 -0.000100861 -3.4758e-05 -2.76105e-05 0.000244037 -4.73258e-05 0.000144985 4.72909e-05 -0.000197691 -0.00014894 3.86396e-05 -2.54492e-05 -8.2585e-05 -9.49602e-05 3.5274e-05 1.3214e-05 4.24007e-05 8.28188e-05 9.9151e-05 0.0001514 -6.77094e-05 6.6722e-05 
1850.1 0 -3.59215e-07 0.000772528 -3.99122e-05 -5.19265e-05 0.000388286 -9.46448e-05 9.6478e-06 -0.00134295 6.92826e-05 -0.000111756 0.00011406 -9.58137e-05 -4.09985e-05 -2.77792e-05 0.000247107 -5.74137e-05 0.000143614 4.86171e-05 -0.00018419 -0.000142253 3.74283e-05 -3.00777e-05 -8.62054e-05 -0.000100833 2.42101e-05 1.70861e-05 4.73094e-05 7.53686e-05 9.98428e-05 0.000148793 -6.45515e-05 7.42965e-05 
1850.45 0 2.63766e-06 0.000771273 -4.05607e-05 -4.72338e-05 0.000445573 -8.92006e-05 1.74474e-06 -0.00132786 6.3437e-05 -0.000128935 0.000116449 -8.8015e-05 -4.60584e-05 -2.83588e-05 0.000254916 -6.80141e-05 0.000142257 5.16493e-05 -0.000162652 -0.000134441 3.46416e-05 -3.57007e-05 -9.20844e-05 -0.000106003 1.47895e-05 1.75978e-05 5.41752e-05 7.15751e-05 0.000101058 0.000142454 -5.96088e-05 8.10052e-05 
1850.8 0 5.70691e-06 0.000770124 -4.08404e-05 -4.12568e-05 0.000502061 -8.08625e-05 -9.56909e-06 -0.00131054 6.20345e-05 -0.000149179 0.000116599 -7.89197e-05 -4.96901e-05 -2.78473e-05 0.000267777 -7.6558e-05 0.000140627 5.37881e-05 -0.000137027 -0.000126479 3.1777e-05 -4.16396e-05 -9.90483e-05 -0.000112322 7.15354e-06 1.39009e-05 6.12147e-05 6.79683e-05 0.000103789 0.000135172 -5.4714e-05 8.49368e-05 
1851.15 0 6.67957e-06 0.000768967 -4.17361e-05 -3.54977e-05 0.000555978 -7.40175e-05 -2.41371e-05 -0.00129254 6.31614e-05 -0.000169214 0.000116163 -6.96423e-05 -4.97775e-05 -2.59695e-05 0.000283142 -8.33487e-05 0.000142351 5.29227e-05 -0.000111945 -0.000118718 3.06826e-05 -4.57265e-05 -0.000105067 -0.000116783 6.66529e-07 1.00866e-05 6.81771e-05 6.37908e-05 0.0001061 0.000129418 -5.15399e-05 8.70396e-05 
1851.5 0 5.61393e-06 0.000765568 -4.31748e-05 -3.1651e-05 0.000604981 -7.37496e-05 -3.8044e-05 -0.00127352 6.59352e-05 -0.000187198 0.000113941 -6.44542e-05 -4.63598e-05 -2.24756e-05 0.000297514 -8.98778e-05 0.000150787 5.04729e-05 -8.80256e-05 -0.000112937 3.07816e-05 -4.79569e-05 -0.000108501 -0.000117754 -3.75655e-06 9.09107e-06 7.42016e-05 6.06407e-05 0.000105722 0.000126323 -4.99445e-05 8.79771e-05 
1851.85 0 3.86572e-06 0.000758828 -4.49753e-05 -2.88087e-05 0.000648452 -8.04509e-05 -4.66204e-05 -0.00125204 6.96703e-05 -0.000200478 0.000107484 -6.66091e-05 -3.90393e-05 -1.66913e-05 0.000308277 -9.79824e-05 0.00016559 4.78271e-05 -6.76539e-05 -0.000110352 3.10039e-05 -5.04591e-05 -0.000108888 -0.000117679 -4.91627e-06 1.04854e-05 7.76548e-05 5.93013e-05 0.000102419 0.000124445 -4.84133e-05 8.64362e-05 
1852.2 0 2.07423e-06 0.000750713 -4.51598e-05 -2.60936e-05 0.000685998 -9.32695e-05 -4.95166e-05 -0.00123009 7.53648e-05 -0.000207687 9.73268e-05 -7.32797e-05 -2.60723e-05 -9.71006e-06 0.000314946 -0.000108598 0.000182851 4.44657e-05 -5.34023e-05 -0.000111523 3.17554e-05 -5.34646e-05 -0.000107801 -0.000117553 -3.19084e-06 1.42252e-05 7.79237e-05 5.87721e-05 9.81585e-05 0.000121511 -4.58292e-05 8.28374e-05 
1852.55 0 2.39525e-07 0.00074253 -4.41458e-05 -2.40561e-05 0.00071816 -0.000108842 -4.92709e-05 -0.00121026 8.52852e-05 -0.00020952 8.56774e-05 -7.84284e-05 -8.22905e-06 -3.03985e-06 0.000317926 -0.000122365 0.000200115 4.11649e-05 -4.53307e-05 -0.000116737 3.26542e-05 -5.64066e-05 -0.000105893 -0.000116858 7.0098e-07 2.03766e-05 7.56667e-05 5.63438e-05 9.41744e-05 0.000116596 -4.1925e-05 7.83198e-05 
1852.9 0 -2.76321e-06 0.000734345 -4.41929e-05 -2.30504e-05 0.000745904 -0.000122762 -4.57688e-05 -0.00119199 9.84054e-05 -0.000206875 7.48094e-05 -7.78325e-05 1.57329e-05 2.15435e-06 0.000315998 -0.000138213 0.000216868 4.09604e-05 -4.26432e-05 -0.000125842 3.29266e-05 -5.87554e-05 -0.000104052 -0.000115457 6.39182e-06 2.71118e-05 7.28963e-05 5.08587e-05 9.01418e-05 0.000110311 -3.61856e-05 7.2897e-05 
1853.25 0 -6.67315e-06 0.000725329 -4.32119e-05 -2.18363e-05 0.000769947 -0.000133106 -3.96344e-05 -0.00117272 0.000109681 -0.000200315 6.80765e-05 -7.25217e-05 4.51408e-05 6.73557e-06 0.000309608 -0.000154177 0.000232637 4.38276e-05 -4.23439e-05 -0.000137906 3.21804e-05 -5.86927e-05 -0.00010366 -0.000114092 1.43119e-05 3.32265e-05 7.15999e-05 4.28488e-05 8.57455e-05 0.000103536 -2.71394e-05 6.72626e-05 
1853.6 0 -1.07071e-05 0.000714248 -3.95394e-05 -1.97097e-05 0.000788993 -0.000139721 -3.20075e-05 -0.00115048 0.000115872 -0.000192062 6.53188e-05 -6.46599e-05 7.49175e-05 1.08295e-05 0.000300398 -0.000168392 0.000247738 4.73362e-05 -4.01627e-05 -0.000150792 3.04609e-05 -5.61398e-05 -0.000105039 -0.000113709 2.29587e-05 3.99743e-05 7.3145e-05 3.33113e-05 8.2741e-05 9.65728e-05 -1.57428e-05 6.30106e-05 
1853.95 0 -1.56115e-05 0.000700966 -3.37807e-05 -1.81403e-05 0.000801887 -0.000144746 -2.30641e-05 -0.00112494 0.000117734 -0.000185843 6.33181e-05 -5.30479e-05 0.0001028 1.32243e-05 0.000288692 -0.000177927 0.000262552 5.07596e-05 -3.48089e-05 -0.000161203 3.00197e-05 -5.3388e-05 -0.000108278 -0.000114511 2.91766e-05 4.85846e-05 7.80617e-05 2.40086e-05 8.11069e-05 8.81825e-05 -4.03422e-06 6.05728e-05 
1854.3 0 -2.0541e-05 0.000687584 -2.69392e-05 -1.72481e-05 0.000809862 -0.000150068 -1.38783e-05 -0.00109708 0.000116664 -0.000183821 5.84348e-05 -3.73049e-05 0.000127809 1.39308e-05 0.000274225 -0.000181821 0.000276061 5.52936e-05 -2.73858e-05 -0.000166659 3.27124e-05 -5.13196e-05 -0.000111935 -0.000115276 3.23009e-05 5.76015e-05 8.53062e-05 1.63225e-05 7.89509e-05 7.79235e-05 8.09308e-06 5.89905e-05 
1854.65 0 -2.4638e-05 0.000675458 -2.0903e-05 -1.61663e-05 0.000813973 -0.000153382 -4.5909e-06 -0.00106683 0.000113752 -0.000186089 4.98706e-05 -2.01167e-05 0.000147788 1.38357e-05 0.00025664 -0.000181215 0.000286776 6.1005e-05 -1.88875e-05 -0.000166632 3.75228e-05 -4.90231e-05 -0.000114311 -0.000114256 3.38727e-05 6.42852e-05 9.44103e-05 1.04224e-05 7.51037e-05 6.78632e-05 2.08094e-05 5.77787e-05 
1855 0 -2.78282e-05 0.000663227 -1.6884e-05 -1.41905e-05 0.000814119 -0.000151688 4.71458e-06 -0.00103333 0.00011198 -0.000191195 4.00554e-05 -2.30986e-06 0.000161326 1.35573e-05 0.000236291 -0.000176255 0.000294482 6.74295e-05 -1.09104e-05 -0.000161562 4.34854e-05 -4.66472e-05 -0.000115886 -0.000109464 3.46663e-05 6.79115e-05 0.000104835 6.15621e-06 7.11878e-05 5.96931e-05 3.16543e-05 5.60846e-05 
1855.35 0 -3.08742e-05 0.000650313 -1.42411e-05 -1.10103e-05 0.000811993 -0.000142803 1.26041e-05 -0.000997713 0.000112755 -0.000195722 3.28983e-05 1.64791e-05 0.000167864 1.20616e-05 0.000215075 -0.000165291 0.000301023 7.32684e-05 -4.24694e-06 -0.000151134 5.02265e-05 -4.43447e-05 -0.000117171 -0.000100706 3.4717e-05 7.03293e-05 0.000114215 3.85904e-06 6.82001e-05 5.25932e-05 3.76875e-05 5.3842e-05 
1855.7 0 -3.58486e-05 0.000638453 -1.10902e-05 -7.02104e-06 0.000810017 -0.000128824 1.88591e-05 -0.00096186 0.000113881 -0.000198311 3.07201e-05 3.45786e-05 0.000167937 8.28698e-06 0.0001964 -0.000148454 0.000307975 7.70066e-05 1.89994e-06 -0.000136216 5.61568e-05 -4.27105e-05 -0.000118193 -8.93915e-05 3.57867e-05 7.35078e-05 0.000120422 2.38762e-06 6.59038e-05 4.57718e-05 3.96894e-05 5.24163e-05 
1856.05 0 -4.37124e-05 0.00062753 -7.20341e-06 -2.83948e-06 0.000808895 -0.000114196 2.6537e-05 -0.000925057 0.000115192 -0.000199786 3.29724e-05 4.85238e-05 0.000162807 1.60273e-06 0.000181957 -0.000129869 0.000315143 8.05883e-05 7.76606e-06 -0.000118931 5.91796e-05 -4.26845e-05 -0.000116763 -7.63383e-05 3.8066e-05 7.62456e-05 0.000122236 2.33158e-06 6.37712e-05 3.8811e-05 3.99196e-05 5.17191e-05 
1856.4 0 -5.24318e-05 0.000616108 -4.73417e-06 7.10582e-07 0.00080793 -0.000101093 3.83036e-05 -0.000885251 0.00011808 -0.000197476 3.95287e-05 5.87233e-05 0.000152724 -6.42045e-06 0.000170885 -0.000113011 0.000322213 8.5003e-05 1.5147e-05 -0.000101942 6.01082e-05 -4.29094e-05 -0.000112871 -6.24238e-05 3.85312e-05 7.73065e-05 0.000121793 4.8213e-06 6.26006e-05 3.23549e-05 3.84531e-05 5.18287e-05 
1856.75 0 -6.06339e-05 0.000605066 -4.40233e-06 3.85208e-06 0.000804275 -8.89874e-05 5.23859e-05 -0.000843036 0.000121109 -0.000189094 5.11251e-05 6.68325e-05 0.000138211 -1.19092e-05 0.000161401 -9.80693e-05 0.000326579 8.71731e-05 2.40424e-05 -8.98711e-05 6.05422e-05 -4.12175e-05 -0.000109924 -4.77253e-05 3.45373e-05 7.65633e-05 0.000121778 8.1009e-06 6.35362e-05 2.78941e-05 3.52129e-05 5.31622e-05 
1857.1 0 -6.88484e-05 0.000595357 -4.07365e-06 7.07229e-06 0.000798633 -7.71793e-05 6.73256e-05 -0.000801908 0.000121371 -0.000176707 6.69957e-05 7.14331e-05 0.000121299 -1.36667e-05 0.000149928 -8.40327e-05 0.000326624 8.38055e-05 3.18286e-05 -8.51812e-05 6.09909e-05 -3.83438e-05 -0.000109834 -3.24369e-05 2.72516e-05 7.24826e-05 0.000121338 1.12026e-05 6.5965e-05 2.48482e-05 3.04599e-05 5.55049e-05 
1857.45 0 -7.72623e-05 0.000589418 -1.88023e-06 9.82354e-06 0.000795679 -6.49363e-05 8.01086e-05 -0.00076452 0.000118316 -0.000163732 8.43272e-05 7.19633e-05 0.000103718 -1.40539e-05 0.000133777 -6.9518e-05 0.000324391 7.54783e-05 3.76497e-05 -8.83046e-05 6.19118e-05 -3.59616e-05 -0.000111019 -1.66687e-05 1.99325e-05 6.45663e-05 0.000119984 1.35031e-05 6.85529e-05 2.28424e-05 2.50316e-05 5.87325e-05 
1857.8 0 -8.60739e-05 0.000589392 1.56829e-06 1.11486e-05 0.00079652 -5.34803e-05 8.94792e-05 -0.000731054 0.000113073 -0.000152824 9.87475e-05 6.86722e-05 8.58162e-05 -1.34571e-05 0.000112858 -5.69496e-05 0.000322047 6.36019e-05 3.96402e-05 -9.83926e-05 6.16116e-05 -3.3352e-05 -0.000112104 -7.86295e-07 1.47411e-05 5.40766e-05 0.000119021 1.30733e-05 7.01521e-05 2.37237e-05 2.08156e-05 6.20659e-05 
1858.15 0 -9.469e-05 0.000593049 5.48609e-06 1.12172e-05 0.000801011 -4.34184e-05 9.82977e-05 -0.000700819 0.000107651 -0.0001467 0.000108668 6.09532e-05 6.86838e-05 -1.11393e-05 8.98211e-05 -4.89542e-05 0.000319406 4.69623e-05 3.77143e-05 -0.000111724 5.9725e-05 -3.01773e-05 -0.000114855 1.3737e-05 1.11497e-05 4.28725e-05 0.00012005 9.76293e-06 7.06894e-05 2.86111e-05 1.80046e-05 6.4541e-05 
1858.5 0 -0.000101887 0.000596597 1.03928e-05 9.92241e-06 0.000810364 -3.42024e-05 0.000108694 -0.000673424 0.000103703 -0.000146458 0.000115725 4.80889e-05 5.43948e-05 -9.84339e-06 6.99994e-05 -4.45833e-05 0.000314 2.51874e-05 3.65257e-05 -0.000124739 5.65869e-05 -2.92302e-05 -0.000118623 2.60101e-05 7.58853e-06 3.32512e-05 0.000123458 4.38013e-06 7.02645e-05 3.58524e-05 1.54822e-05 6.68668e-05 
1858.85 0 -0.000105831 0.000597828 1.59461e-05 7.01521e-06 0.000823432 -2.41042e-05 0.000120802 -0.000647732 0.000100669 -0.000149613 0.000121661 3.0798e-05 4.49733e-05 -1.14371e-05 5.68672e-05 -4.15851e-05 0.000304099 8.62364e-07 4.15168e-05 -0.000135697 5.07891e-05 -3.18021e-05 -0.000121901 3.61349e-05 4.42608e-06 2.611e-05 0.000127209 -1.29804e-06 6.79511e-05 4.28164e-05 1.31523e-05 7.04686e-05 
1859.2 0 -0.000106358 0.000596616 2.0805e-05 3.83911e-06 0.000838081 -1.3519e-05 0.000132716 -0.000623261 9.92288e-05 -0.00015314 0.000126849 9.2705e-06 4.10642e-05 -1.52598e-05 4.94366e-05 -4.03638e-05 0.000290991 -2.20976e-05 5.5061e-05 -0.000142794 4.33001e-05 -3.61616e-05 -0.000125882 4.38935e-05 2.33714e-06 2.07475e-05 0.000129418 -5.78407e-06 6.30709e-05 4.79691e-05 1.27585e-05 7.4127e-05 
1859.55 0 -0.000103943 0.000594143 2.44575e-05 1.60871e-06 0.000855781 -5.32246e-06 0.000140177 -0.000599456 9.97312e-05 -0.000155445 0.000132804 -1.58606e-05 4.14233e-05 -2.12137e-05 4.43351e-05 -4.19079e-05 0.000273457 -4.18932e-05 7.35623e-05 -0.000144371 3.68853e-05 -4.21355e-05 -0.000131739 4.79106e-05 4.7921e-07 1.55551e-05 0.000130403 -9.21266e-06 5.54121e-05 5.17708e-05 1.41151e-05 7.53382e-05 
1859.9 0 -9.86275e-05 0.000591229 2.55029e-05 -1.64791e-07 0.000878251 -5.26295e-07 0.00014131 -0.000575175 0.000101472 -0.000154311 0.000139614 -4.09022e-05 4.24534e-05 -2.91812e-05 4.03649e-05 -4.24107e-05 0.000250605 -5.78532e-05 9.18052e-05 -0.000140401 3.25524e-05 -5.03742e-05 -0.00013918 4.83837e-05 -6.91812e-07 1.13638e-05 0.000130626 -1.12246e-05 4.5282e-05 5.46092e-05 1.58726e-05 7.43122e-05 
1860.25 0 -9.01168e-05 0.000586521 2.26556e-05 -2.1572e-06 0.000903418 3.6693e-06 0.000136826 -0.000549437 0.000102811 -0.000150536 0.000143798 -6.30238e-05 4.03489e-05 -3.74329e-05 3.80297e-05 -3.85693e-05 0.000225753 -6.84915e-05 0.000106942 -0.000131754 3.11412e-05 -5.85164e-05 -0.000145456 4.82231e-05 1.31604e-07 1.01347e-05 0.000128638 -1.09562e-05 3.33328e-05 5.79139e-05 1.66889e-05 7.30427e-05 
1860.6 0 -7.85443e-05 0.000579194 1.81285e-05 -4.48175e-06 0.000927954 8.67868e-06 0.000126756 -0.000519796 0.000102392 -0.000146066 0.000145794 -8.17006e-05 3.32071e-05 -4.5744e-05 3.63533e-05 -3.17745e-05 0.000201819 -7.3098e-05 0.000117779 -0.000119901 3.17694e-05 -6.25812e-05 -0.000148577 4.97436e-05 3.4892e-06 1.13215e-05 0.000124324 -9.16042e-06 2.14274e-05 6.32489e-05 1.48571e-05 7.21679e-05 
1860.95 0 -6.47287e-05 0.000570171 1.53701e-05 -6.29906e-06 0.000949849 1.21607e-05 0.00011275 -0.000485297 9.99981e-05 -0.000138389 0.000147673 -9.79473e-05 2.16171e-05 -5.53952e-05 3.69398e-05 -2.64013e-05 0.000181327 -7.20716e-05 0.000123714 -0.000107883 3.31882e-05 -6.25781e-05 -0.000149023 5.37682e-05 9.16108e-06 1.40641e-05 0.000119014 -7.83941e-06 1.15092e-05 6.98311e-05 1.01967e-05 7.10383e-05 
1861.3 0 -4.99607e-05 0.000559676 1.52891e-05 -7.29806e-06 0.000968864 1.2886e-05 9.7203e-05 -0.000447018 9.57969e-05 -0.000125717 0.000149589 -0.000112592 9.57779e-06 -6.46336e-05 4.29683e-05 -2.65265e-05 0.000165613 -6.52324e-05 0.000124965 -9.69993e-05 3.50362e-05 -6.31778e-05 -0.000148454 5.90362e-05 1.63902e-05 1.7918e-05 0.000113284 -8.01697e-06 2.82141e-06 7.52598e-05 3.25766e-06 6.95836e-05 
1861.65 0 -3.48283e-05 0.000546715 1.67968e-05 -7.47448e-06 0.000984683 1.15779e-05 8.32507e-05 -0.000405564 9.07692e-05 -0.000110413 0.000153969 -0.000126868 1.6727e-06 -6.99696e-05 5.40791e-05 -3.15962e-05 0.000153662 -5.29638e-05 0.000121559 -8.77003e-05 3.67217e-05 -6.61447e-05 -0.00014804 6.34666e-05 2.4588e-05 2.3043e-05 0.000106705 -9.06293e-06 -5.05729e-06 7.89116e-05 -4.23673e-06 6.87016e-05 
1862 0 -2.00696e-05 0.000532436 1.82416e-05 -7.48219e-06 0.000995611 8.76641e-06 7.24852e-05 -0.000365097 8.6071e-05 -9.77955e-05 0.000162011 -0.000140977 -1.30095e-06 -7.09128e-05 6.61605e-05 -4.08737e-05 0.000145454 -3.70079e-05 0.000114394 -8.16987e-05 3.82776e-05 -6.93036e-05 -0.000147896 6.50419e-05 3.35574e-05 2.99857e-05 0.00010027 -1.01871e-05 -1.16006e-05 8.16353e-05 -1.00078e-05 6.92329e-05 
1862.35 0 -7.25313e-06 0.000518338 1.96143e-05 -8.05728e-06 0.00100176 3.90231e-06 6.32246e-05 -0.000329577 8.25973e-05 -9.05012e-05 0.000170682 -0.000153956 -1.59698e-07 -6.89558e-05 7.65775e-05 -5.53805e-05 0.000141742 -2.02697e-05 0.000103984 -7.86425e-05 4.10969e-05 -7.16916e-05 -0.000146583 6.39544e-05 4.22854e-05 3.81407e-05 9.51709e-05 -1.31759e-05 -1.76717e-05 8.27208e-05 -1.41997e-05 7.1111e-05 
1862.7 0 2.0606e-06 0.000503759 2.25714e-05 -8.2981e-06 0.00100565 -3.86875e-06 5.50606e-05 -0.00029819 7.93781e-05 -8.80962e-05 0.000178611 -0.000165235 3.51363e-06 -6.59805e-05 8.61183e-05 -7.1677e-05 0.000142768 -5.52314e-06 9.02079e-05 -7.36043e-05 4.58345e-05 -7.20695e-05 -0.000142694 6.21452e-05 4.87209e-05 4.57326e-05 9.17855e-05 -2.01215e-05 -2.28126e-05 8.09902e-05 -1.69527e-05 7.36712e-05 
1863.05 0 6.4636e-06 0.000487705 2.63247e-05 -7.52623e-06 0.00100885 -1.37802e-05 5.00682e-05 -0.00026935 7.49517e-05 -8.8141e-05 0.000186581 -0.000175578 6.04733e-06 -6.13894e-05 9.69779e-05 -8.63668e-05 0.000149045 6.94427e-06 7.46035e-05 -6.39711e-05 5.13973e-05 -6.92805e-05 -0.00013771 6.12246e-05 5.22384e-05 5.23281e-05 9.00693e-05 -3.05673e-05 -2.60496e-05 7.71704e-05 -1.72693e-05 7.58154e-05 
1863.4 0 5.58827e-06 0.000470499 2.82752e-05 -5.5544e-06 0.00101014 -2.24647e-05 5.0804e-05 -0.000242214 6.89036e-05 -8.90473e-05 0.000194144 -0.000184963 6.70332e-06 -5.42546e-05 0.000108968 -9.98627e-05 0.00015953 1.63393e-05 5.87463e-05 -5.12203e-05 5.71318e-05 -6.43351e-05 -0.00013368 6.18534e-05 5.28818e-05 5.80167e-05 8.91619e-05 -4.19279e-05 -2.76418e-05 7.26367e-05 -1.61599e-05 7.60573e-05 
1863.75 0 1.78783e-06 0.000451591 2.87857e-05 -3.62481e-06 0.00100839 -2.55937e-05 5.7147e-05 -0.000215977 6.00244e-05 -9.04371e-05 0.00020079 -0.000191825 9.70592e-06 -4.46801e-05 0.000119041 -0.000110475 0.000172771 2.23646e-05 4.34146e-05 -3.69692e-05 6.38184e-05 -5.90924e-05 -0.000130392 6.40845e-05 5.0865e-05 6.30835e-05 8.78467e-05 -5.13061e-05 -2.76399e-05 6.75117e-05 -1.40577e-05 7.56805e-05 
1864.1 0 -2.16575e-06 0.000430453 2.97613e-05 -3.29493e-06 0.00100327 -2.2129e-05 6.6903e-05 -0.000190184 4.82591e-05 -9.07206e-05 0.000205 -0.000194341 1.73262e-05 -3.20352e-05 0.000124104 -0.000114564 0.000189622 2.66165e-05 2.79942e-05 -2.38703e-05 7.10029e-05 -5.50498e-05 -0.000126491 6.87229e-05 4.66367e-05 6.62917e-05 8.50776e-05 -5.80844e-05 -2.78014e-05 6.13751e-05 -1.07533e-05 7.57493e-05 
1864.45 0 -3.86085e-06 0.000408037 3.15375e-05 -4.08018e-06 0.000993639 -1.63982e-05 7.64719e-05 -0.000165309 3.66119e-05 -8.8419e-05 0.000203369 -0.000191014 2.85366e-05 -1.6034e-05 0.00012312 -0.000110692 0.000210205 2.78874e-05 1.20048e-05 -1.62038e-05 7.59118e-05 -5.26401e-05 -0.000121671 7.6245e-05 4.00399e-05 6.76597e-05 8.01177e-05 -6.30078e-05 -2.94789e-05 5.4934e-05 -7.45581e-06 7.51846e-05 
1864.8 0 -2.07817e-06 0.000385849 3.21688e-05 -4.08772e-06 0.000981721 -1.22406e-05 8.2756e-05 -0.000141433 2.62527e-05 -8.21356e-05 0.000194225 -0.000180918 4.12545e-05 2.00962e-06 0.000118066 -0.00010268 0.000232035 2.60959e-05 -3.54274e-06 -1.51249e-05 7.71469e-05 -5.15692e-05 -0.00011759 8.57233e-05 3.22406e-05 6.76593e-05 7.34164e-05 -6.71773e-05 -3.15273e-05 4.89097e-05 -6.36731e-06 7.33895e-05 
1865.15 0 1.10251e-06 0.000364022 3.03879e-05 -2.32364e-06 0.00097007 -1.1379e-05 8.51774e-05 -0.000116434 1.46568e-05 -7.05405e-05 0.00017991 -0.000165706 5.28965e-05 1.93988e-05 0.000112767 -9.58946e-05 0.000252045 2.55589e-05 -1.59901e-05 -2.14771e-05 7.71202e-05 -5.06786e-05 -0.00011592 9.61789e-05 2.61645e-05 6.54919e-05 6.66101e-05 -7.2295e-05 -3.35628e-05 4.36151e-05 -8.95568e-06 6.98294e-05 
1865.5 0 1.89287e-06 0.000341328 2.72211e-05 2.36803e-07 0.000958101 -1.40006e-05 8.53533e-05 -9.0206e-05 -1.41426e-06 -5.48007e-05 0.000165006 -0.000149191 6.10753e-05 3.37915e-05 0.000109024 -9.41781e-05 0.000268298 2.81544e-05 -2.45134e-05 -3.59019e-05 7.91501e-05 -4.94031e-05 -0.00011556 0.000105891 2.23824e-05 6.11426e-05 6.02985e-05 -7.94425e-05 -3.61075e-05 4.11781e-05 -1.34688e-05 6.45649e-05 
1865.85 0 -8.9752e-07 0.000319307 2.5124e-05 2.61299e-06 0.000943434 -2.0134e-05 8.66225e-05 -6.38844e-05 -2.17024e-05 -3.86054e-05 0.000153297 -0.00013488 6.7448e-05 4.49182e-05 0.000105121 -9.8426e-05 0.000281099 3.15713e-05 -2.94754e-05 -5.50101e-05 8.21903e-05 -4.80496e-05 -0.000113998 0.000114134 1.84862e-05 5.68594e-05 5.56252e-05 -8.74468e-05 -3.76139e-05 4.29914e-05 -1.80058e-05 5.92503e-05 
1866.2 0 -4.10552e-06 0.000299787 2.5754e-05 4.98109e-06 0.000923457 -2.74261e-05 9.14873e-05 -3.84816e-05 -4.15956e-05 -2.50763e-05 0.000144951 -0.000125881 7.27653e-05 5.28593e-05 9.72908e-05 -0.000104871 0.000292099 3.39108e-05 -3.04281e-05 -7.47848e-05 8.34121e-05 -4.61584e-05 -0.000110719 0.000122057 1.24025e-05 5.37774e-05 5.32236e-05 -9.44235e-05 -3.74044e-05 4.73322e-05 -2.18941e-05 5.49778e-05 
1866.55 0 -5.12966e-06 0.000281929 2.73078e-05 9.16074e-06 0.000898474 -3.19856e-05 9.85255e-05 -1.38022e-05 -5.8541e-05 -1.53797e-05 0.000138113 -0.000122956 7.61311e-05 5.71841e-05 8.34458e-05 -0.000110246 0.000301322 3.29251e-05 -2.89582e-05 -9.38119e-05 8.29634e-05 -4.36613e-05 -0.000107864 0.000130867 5.28275e-06 5.02503e-05 5.21228e-05 -9.85455e-05 -3.79312e-05 5.09705e-05 -2.4031e-05 5.20664e-05 
1866.9 0 -3.33819e-06 0.000264626 2.79897e-05 1.60192e-05 0.000870748 -3.36299e-05 0.000105751 1.03752e-05 -7.2108e-05 -9.79855e-06 0.000132323 -0.000124061 7.75253e-05 5.63039e-05 6.44004e-05 -0.000114442 0.000307991 2.61355e-05 -2.95083e-05 -0.000111864 8.23204e-05 -4.09235e-05 -0.000106817 0.000140607 -6.96418e-07 4.42934e-05 5.02304e-05 -9.9605e-05 -3.94174e-05 5.34666e-05 -2.32734e-05 5.02432e-05 
1867.25 0 9.25169e-07 0.000247157 2.75876e-05 2.32554e-05 0.000844442 -3.50483e-05 0.000112293 3.40354e-05 -8.18562e-05 -6.84873e-06 0.000129192 -0.000127601 7.91177e-05 4.99442e-05 4.22508e-05 -0.000118125 0.000312079 1.51447e-05 -3.32576e-05 -0.000127036 8.19428e-05 -3.82314e-05 -0.000106908 0.000150368 -6.00755e-06 3.75595e-05 4.65512e-05 -9.92807e-05 -3.80697e-05 5.54059e-05 -2.03992e-05 4.94133e-05 
1867.6 0 5.48167e-06 0.000228162 2.75692e-05 2.87223e-05 0.000822397 -3.89065e-05 0.000117896 5.8772e-05 -8.90497e-05 -3.76298e-06 0.000130276 -0.000135021 8.35495e-05 3.95451e-05 1.92165e-05 -0.000120436 0.000315398 3.28271e-06 -3.83089e-05 -0.000140167 8.07566e-05 -3.5404e-05 -0.000106923 0.000159575 -1.13877e-05 3.2234e-05 4.12823e-05 -0.000100341 -3.27383e-05 5.60687e-05 -1.71463e-05 4.80961e-05 
1867.95 0 9.69939e-06 0.000209474 2.79055e-05 3.16994e-05 0.000804212 -4.60152e-05 0.000122535 8.57122e-05 -9.63061e-05 5.99814e-07 0.000134471 -0.000145281 8.90394e-05 2.48615e-05 -3.38444e-06 -0.000120025 0.000318908 -7.27976e-06 -4.32843e-05 -0.000153443 7.73068e-05 -3.23501e-05 -0.00010648 0.000168097 -1.57741e-05 2.83541e-05 3.49026e-05 -0.000103344 -2.62108e-05 5.64166e-05 -1.3601e-05 4.47476e-05 
1868.3 0 1.44392e-05 0.000195154 2.67299e-05 3.18185e-05 0.000787297 -5.67591e-05 0.00012618 0.000112615 -0.000104551 4.5373e-06 0.000140129 -0.000156101 9.26902e-05 7.25226e-06 -2.34464e-05 -0.000116959 0.000318741 -1.57947e-05 -4.72345e-05 -0.000166394 7.10596e-05 -2.85088e-05 -0.000105368 0.000175061 -1.89871e-05 2.55913e-05 2.85444e-05 -0.000106581 -1.92587e-05 5.72535e-05 -9.97113e-06 4.00134e-05 
1868.65 0 1.95192e-05 0.00018625 2.46695e-05 3.02446e-05 0.000771705 -6.98863e-05 0.000129983 0.000136913 -0.000113321 7.55993e-06 0.00014771 -0.00016701 9.46827e-05 -9.61218e-06 -4.01152e-05 -0.000112503 0.000311304 -2.1324e-05 -5.03302e-05 -0.000176506 6.39463e-05 -2.29053e-05 -0.000103249 0.000178195 -2.23908e-05 2.24552e-05 2.1887e-05 -0.000109338 -1.03949e-05 5.66136e-05 -7.61692e-06 3.54436e-05 
1869 0 2.42848e-05 0.000181047 2.39459e-05 2.83004e-05 0.000758491 -8.22863e-05 0.000135277 0.000159085 -0.000122108 1.11254e-05 0.000156508 -0.000178459 9.56716e-05 -2.31576e-05 -5.44872e-05 -0.00010962 0.000298202 -2.40459e-05 -5.1884e-05 -0.000182056 5.77065e-05 -1.5025e-05 -0.000100282 0.000176403 -2.67035e-05 1.86124e-05 1.55178e-05 -0.000112499 7.06532e-08 5.45315e-05 -6.80087e-06 3.20593e-05 
1869.35 0 2.81904e-05 0.000176386 2.53798e-05 2.76077e-05 0.000748269 -9.26447e-05 0.000142178 0.000181613 -0.000131248 1.41858e-05 0.000165943 -0.000192739 9.58465e-05 -3.3571e-05 -6.78482e-05 -0.000111158 0.000283026 -2.61839e-05 -5.05994e-05 -0.000183919 5.3434e-05 -7.90811e-06 -9.70824e-05 0.000171826 -3.27365e-05 1.55638e-05 8.99154e-06 -0.000115033 1.00806e-05 5.18509e-05 -5.46128e-06 2.86162e-05 
1869.7 0 3.00572e-05 0.000169911 2.80552e-05 2.91758e-05 0.000741615 -0.000102169 0.000149536 0.000206021 -0.000142007 1.36179e-05 0.00017604 -0.000208576 9.50612e-05 -4.30239e-05 -8.01484e-05 -0.000117504 0.000268823 -2.9841e-05 -4.58169e-05 -0.000182063 5.13886e-05 -2.89518e-06 -9.37617e-05 0.000167108 -3.87628e-05 1.50584e-05 2.21359e-06 -0.000115039 1.75257e-05 4.82151e-05 -2.35741e-06 2.56124e-05 


==> anc/Fig2_SpectralFunctionSFX-2SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=-0.0490677 #ppy=0 #ppz=0 #mEff=0.00432954 #wEff=0.0492583 
1470 0 3.79471e-18 -5.11828e-19 4.93075e-19 0 1 -3.33923e-19 -4.09828e-17 6.1954e-19 2.48569e-15 0 2.42368e-15 9.95232e-20 4.07118e-17 -1.78208e-19 4.20128e-17 -1.22703e-19 3.29641e-19 0 -4.32597e-17 1.2295e-19 -2.17902e-18 0 -1.32273e-17 6.15161e-20 -5.58658e-19 0 -2.85145e-17 2.00332e-19 -5.78795e-19 0 1.50162e-17 -1.83097e-19 
1470.35 0 -1.56793e-10 -0.00358889 -8.78224e-13 -3.94081e-12 0.999094 -5.63679e-11 1.79655e-09 0.0244982 -2.54921e-10 -3.54693e-08 1.751e-10 1.09968e-08 7.1381e-11 1.0829e-07 -6.88717e-10 -1.20106e-08 -1.38023e-10 -3.0842e-08 -8.45546e-10 -5.82249e-08 1.11881e-09 -1.29774e-07 1.81416e-09 2.82541e-09 -1.11198e-09 -1.5159e-09 -3.62804e-09 1.82319e-10 -1.61898e-10 1.33705e-10 -1.34591e-09 5.30726e-09 
1470.7 0 -2.17424e-09 -0.00735704 -1.42107e-12 -2.13368e-10 0.99655 -4.45354e-10 2.897e-08 0.0489242 -3.21266e-09 -2.79122e-07 -3.48497e-09 8.75851e-08 9.80185e-10 8.19714e-07 -1.11966e-08 -8.00138e-08 -3.06184e-09 -2.53845e-07 -1.8265e-09 -4.38159e-07 1.82251e-09 -1.88748e-07 1.41329e-08 2.06093e-08 -7.80942e-09 -1.25294e-08 -4.22511e-08 1.2144e-09 -3.6722e-09 2.90284e-10 -1.48595e-08 3.99027e-08 
1471.05 0 -8.54747e-09 -0.0111993 5.7389e-11 -1.85789e-09 0.992675 -1.75614e-09 1.37484e-07 0.073229 -2.74663e-09 -9.1777e-07 -3.83326e-08 3.0101e-07 4.32232e-09 2.48062e-06 -5.34508e-08 -2.23266e-07 -1.28655e-08 -8.77343e-07 1.31499e-09 -1.36982e-06 -1.53356e-08 8.84425e-07 4.19217e-08 6.20952e-08 -1.20348e-08 -4.37765e-08 -1.4253e-07 1.17505e-09 -2.08605e-08 -5.58852e-10 -4.98096e-08 1.20458e-07 
1471.4 0 -2.03807e-08 -0.0150617 2.93847e-10 -7.097e-09 0.987537 -4.62374e-09 3.88136e-07 0.0973707 2.8475e-08 -2.09042e-06 -1.25949e-07 7.38547e-07 1.27026e-08 5.22966e-06 -1.54788e-07 -4.38902e-07 -3.26565e-08 -2.12372e-06 6.53546e-09 -3.04192e-06 -7.63193e-08 2.10403e-06 7.00521e-08 1.32899e-07 2.2302e-08 -1.07547e-07 -3.07047e-07 -2.5369e-09 -5.55578e-08 -1.39627e-09 -1.15179e-07 2.55322e-07 
1471.75 0 -3.77759e-08 -0.0189609 8.18261e-10 -1.52699e-08 0.981148 -1.08366e-08 8.36044e-07 0.121306 8.11443e-08 -3.90051e-06 -2.20932e-07 1.51003e-06 2.92835e-08 9.31878e-06 -3.52308e-07 -6.88221e-07 -6.46167e-08 -4.19031e-06 1.30988e-08 -5.62364e-06 -2.15396e-07 2.55149e-06 7.57002e-08 2.37079e-07 1.38105e-07 -2.14361e-07 -5.28838e-07 -3.48102e-09 -8.17549e-08 2.94808e-09 -2.16063e-07 4.60711e-07 
1472.1 0 -5.59241e-08 -0.022893 1.85503e-09 -2.3367e-08 0.97354 -2.38239e-08 1.50827e-06 0.144993 3.42013e-08 -6.454e-06 -1.95204e-07 2.77807e-06 5.34842e-08 1.54664e-05 -7.08667e-07 -9.4038e-07 -1.1126e-07 -7.21575e-06 4.90556e-08 -9.28622e-06 -4.63179e-07 2.57914e-06 6.01303e-08 3.80595e-07 3.40225e-07 -3.69411e-07 -7.79832e-07 -2.6812e-09 -6.72124e-08 1.4309e-08 -3.30271e-07 7.78732e-07 
1472.45 0 -6.27891e-08 -0.0268552 3.74977e-09 -3.37674e-08 0.964738 -4.2406e-08 2.35351e-06 0.16839 -3.15268e-07 -9.83027e-06 1.35606e-07 4.77125e-06 7.81039e-08 2.47291e-05 -1.31323e-06 -1.22221e-06 -1.65308e-07 -1.13289e-05 1.42587e-07 -1.42063e-05 -8.27552e-07 1.96995e-06 3.42879e-08 5.71966e-07 6.13877e-07 -5.76939e-07 -1.05881e-06 -1.70942e-08 -8.06183e-09 2.75519e-08 -4.33727e-07 1.25554e-06 
1472.8 0 -5.18923e-08 -0.0308484 6.53955e-09 -3.78152e-08 0.954767 -6.461e-08 3.2404e-06 0.191459 -1.15179e-06 -1.40241e-05 9.29338e-07 7.71225e-06 9.22932e-08 3.74434e-05 -2.24364e-06 -1.55287e-06 -2.18927e-07 -1.67068e-05 2.88531e-07 -2.04957e-05 -1.28398e-06 4.14045e-07 1.77458e-08 8.15154e-07 9.88189e-07 -8.44988e-07 -1.4017e-06 -5.09273e-08 8.67294e-08 5.81878e-08 -5.26521e-07 1.88431e-06 
1473.15 0 -2.92098e-08 -0.0348656 1.00164e-08 -8.84586e-09 0.94366 -1.11879e-07 4.04829e-06 0.214159 -2.62185e-06 -1.89814e-05 2.25941e-06 1.17739e-05 8.26185e-08 5.26405e-05 -3.51126e-06 -1.88704e-06 -3.26113e-07 -2.35807e-05 4.69104e-07 -2.82338e-05 -1.79221e-06 -2.00216e-06 8.25754e-09 1.11056e-06 1.53891e-06 -1.18301e-06 -1.81678e-06 -9.22728e-08 2.02213e-07 1.36097e-07 -6.10274e-07 2.60173e-06 
1473.5 0 -2.37399e-09 -0.0389018 1.2251e-08 5.0407e-08 0.931441 -2.30782e-07 4.73438e-06 0.236452 -4.84205e-06 -2.4666e-05 4.16138e-06 1.7147e-05 3.3379e-08 6.88988e-05 -5.07012e-06 -2.1227e-06 -5.94868e-07 -3.22004e-05 6.73245e-07 -3.75233e-05 -2.2968e-06 -5.57545e-06 -4.40763e-08 1.45553e-06 2.33039e-06 -1.6008e-06 -2.27925e-06 -1.41417e-07 3.01471e-07 2.56366e-07 -6.79276e-07 3.35757e-06 
1473.85 0 2.26925e-08 -0.0429527 1.06327e-08 8.54729e-08 0.91814 -4.67554e-07 5.31881e-06 0.258301 -7.8816e-06 -3.09585e-05 6.6775e-06 2.40432e-05 -6.49812e-08 8.59964e-05 -6.90784e-06 -2.10026e-06 -1.11247e-06 -4.28063e-05 8.61152e-07 -4.84185e-05 -2.73107e-06 -1.06117e-05 -1.343e-07 1.84336e-06 3.37743e-06 -2.11053e-06 -2.78107e-06 -2.13763e-07 3.4046e-07 4.06093e-07 -7.38044e-07 4.1917e-06 
1474.2 0 4.28702e-08 -0.0470097 8.10382e-09 7.58813e-08 0.903788 -8.51127e-07 5.83022e-06 0.279671 -1.17647e-05 -3.76296e-05 9.83551e-06 3.26011e-05 -2.09413e-07 0.000105339 -9.16088e-06 -1.63719e-06 -1.96547e-06 -5.56244e-05 9.6712e-07 -6.08815e-05 -3.01745e-06 -1.70923e-05 -1.47107e-07 2.27152e-06 4.67509e-06 -2.7242e-06 -3.34293e-06 -2.67349e-07 3.12995e-07 5.94361e-07 -8.17972e-07 5.17716e-06 
1474.55 0 6.77515e-08 -0.0510664 7.08475e-09 5.03039e-08 0.888412 -1.389e-06 6.17099e-06 0.300525 -1.64221e-05 -4.45975e-05 1.36901e-05 4.2949e-05 -3.84372e-07 0.000128214 -1.21003e-05 -5.97835e-07 -3.22529e-06 -7.09439e-05 1.02177e-06 -7.48362e-05 -3.11738e-06 -2.54805e-05 1.52091e-08 2.73323e-06 6.24137e-06 -3.45844e-06 -3.98666e-06 -2.33325e-07 2.45146e-07 8.09012e-07 -9.40372e-07 6.32635e-06 
1474.9 0 1.0507e-07 -0.0551173 5.51588e-09 2.04287e-08 0.872047 -2.08818e-06 6.16567e-06 0.320829 -2.16929e-05 -5.20083e-05 1.83953e-05 5.53334e-05 -5.62468e-07 0.000154772 -1.59301e-05 1.21258e-06 -4.89538e-06 -8.91866e-05 1.05686e-06 -9.01561e-05 -3.06017e-06 -3.61614e-05 3.01095e-07 3.20342e-06 8.06522e-06 -4.33271e-06 -4.73085e-06 -1.73922e-07 1.76416e-07 1.05715e-06 -1.13507e-06 7.66077e-06 
1475.25 0 1.46439e-07 -0.0591515 5.53977e-09 -1.11948e-09 0.854726 -2.99555e-06 5.78553e-06 0.34055 -2.74542e-05 -6.00464e-05 2.4203e-05 7.0011e-05 -7.11367e-07 0.000184622 -2.06806e-05 4.21857e-06 -7.00443e-06 -0.000110759 8.85486e-07 -0.000106741 -2.87326e-06 -4.87672e-05 5.70489e-07 3.66213e-06 1.00238e-05 -5.35815e-06 -5.54398e-06 -1.72716e-07 1.12307e-07 1.36612e-06 -1.43276e-06 9.19873e-06 
1475.6 0 1.88169e-07 -0.0631603 5.43724e-09 -2.30559e-08 0.836483 -4.17559e-06 5.14923e-06 0.359658 -3.37465e-05 -6.88283e-05 3.1267e-05 8.70882e-05 -8.12519e-07 0.000216934 -2.6309e-05 8.89548e-06 -9.64396e-06 -0.000136008 2.96824e-07 -0.000124629 -2.55228e-06 -6.34363e-05 6.2266e-07 4.11753e-06 1.19735e-05 -6.54069e-06 -6.37077e-06 -1.80108e-07 3.21255e-08 1.72553e-06 -1.78949e-06 1.08513e-05 
1475.95 0 2.24177e-07 -0.0671386 -1.35076e-08 -8.98075e-08 0.817351 -5.66695e-06 4.31161e-06 0.37812 -4.07764e-05 -7.8352e-05 3.95926e-05 0.000106573 -8.79164e-07 0.000250772 -3.28176e-05 1.55365e-05 -1.29745e-05 -0.000165092 -7.50472e-07 -0.000143838 -2.08466e-06 -8.08537e-05 2.74405e-07 4.57901e-06 1.38739e-05 -7.86152e-06 -7.22094e-06 -1.78927e-07 1.79329e-08 2.14846e-06 -2.09803e-06 1.25208e-05 
1476.3 0 2.34054e-07 -0.0710757 -6.55985e-08 -1.8958e-07 0.79737 -7.53308e-06 3.24491e-06 0.395908 -4.88322e-05 -8.851e-05 4.9236e-05 0.000128572 -9.32817e-07 0.000286324 -4.04002e-05 2.40838e-05 -1.7223e-05 -0.000197745 -2.33353e-06 -0.000164303 -1.48374e-06 -0.00010063 -4.35415e-07 5.03943e-06 1.57076e-05 -9.27384e-06 -8.09317e-06 -2.57522e-07 1.32584e-07 2.63375e-06 -2.28304e-06 1.42382e-05 
1476.65 0 1.94695e-07 -0.0749602 -1.35685e-07 -2.2114e-07 0.776574 -9.88592e-06 1.98326e-06 0.412995 -5.8223e-05 -9.91557e-05 6.0406e-05 0.000153357 -9.74383e-07 0.00032491 -4.95143e-05 3.42447e-05 -2.25205e-05 -0.000233597 -4.74022e-06 -0.000186028 -7.30476e-07 -0.000122261 -1.35568e-06 5.48847e-06 1.74248e-05 -1.07591e-05 -8.94928e-06 -5.02784e-07 2.84236e-07 3.12774e-06 -2.37265e-06 1.60896e-05 
1477 0 8.6581e-08 -0.0787875 -2.08597e-07 -1.56756e-07 0.754997 -1.28499e-05 6.13442e-07 0.429353 -6.92658e-05 -0.000110113 7.33707e-05 0.000181168 -9.88599e-07 0.000366866 -6.05706e-05 4.58119e-05 -2.88604e-05 -0.000272498 -8.3652e-06 -0.000208877 1.81636e-07 -0.000146551 -2.46127e-06 5.91448e-06 1.90676e-05 -1.23359e-05 -9.7767e-06 -8.96727e-07 3.79432e-07 3.62503e-06 -2.45653e-06 1.80777e-05 
1477.35 0 -9.56639e-08 -0.0825512 -2.83362e-07 -1.55856e-07 0.732682 -1.65639e-05 -7.33334e-07 0.444958 -8.22573e-05 -0.000121323 8.83185e-05 0.000212134 -9.36223e-07 0.000410761 -7.34601e-05 5.88035e-05 -3.62616e-05 -0.000314591 -1.35062e-05 -0.000232609 1.24849e-06 -0.000174088 -3.81248e-06 6.30988e-06 2.07602e-05 -1.40244e-05 -1.05544e-05 -1.37724e-06 3.83441e-07 4.20578e-06 -2.59617e-06 2.01905e-05 
1477.7 0 -3.41008e-07 -0.08624 -3.55003e-07 -2.98594e-07 0.709671 -2.11248e-05 -1.87728e-06 0.459786 -9.74098e-05 -0.000132981 0.000105292 0.000246367 -7.61e-07 0.000455808 -8.76729e-05 7.3368e-05 -4.49224e-05 -0.000360246 -2.03516e-05 -0.00025712 2.59589e-06 -0.00020417 -5.37488e-06 6.68268e-06 2.25036e-05 -1.58204e-05 -1.12864e-05 -1.90168e-06 3.7988e-07 4.91137e-06 -2.76157e-06 2.25023e-05 
1478.05 0 -6.79468e-07 -0.0898453 -4.22205e-07 -4.67404e-07 0.686004 -2.65236e-05 -2.60325e-06 0.473817 -0.000114981 -0.000145266 0.00012406 0.00028386 -4.21208e-07 0.000502935 -0.000103046 8.95679e-05 -5.50598e-05 -0.000409724 -2.89454e-05 -0.000282543 4.37424e-06 -0.000236321 -7.0388e-06 7.06788e-06 2.4193e-05 -1.76934e-05 -1.20093e-05 -2.40788e-06 4.81938e-07 5.60452e-06 -2.84322e-06 2.49894e-05 
1478.4 0 -1.21738e-06 -0.0933605 -4.9996e-07 -6.20805e-07 0.661721 -3.26981e-05 -2.55237e-06 0.487028 -0.000135205 -0.000157965 0.000144227 0.000324448 9.99846e-08 0.00055265 -0.000119867 0.000107356 -6.66026e-05 -0.000463147 -3.92343e-05 -0.000309162 6.79715e-06 -0.000270918 -8.84462e-06 7.49671e-06 2.57402e-05 -1.96144e-05 -1.27745e-05 -2.90149e-06 6.7235e-07 6.14873e-06 -2.79824e-06 2.7535e-05 
1478.75 0 -2.06205e-06 -0.0967776 -6.18154e-07 -8.3149e-07 0.636863 -3.95685e-05 -1.45885e-06 0.499402 -0.000158233 -0.000170625 0.000165467 0.000368153 8.38366e-07 0.000603622 -0.000138053 0.000126748 -7.9313e-05 -0.000520467 -5.11941e-05 -0.000337241 1.01131e-05 -0.000308182 -1.09589e-05 7.96645e-06 2.69577e-05 -2.15483e-05 -1.35475e-05 -3.45147e-06 8.35147e-07 6.56153e-06 -2.66752e-06 3.00305e-05 
1479.1 0 -3.22865e-06 -0.10009 -7.90536e-07 -1.14278e-06 0.611474 -4.70381e-05 7.13708e-07 0.51092 -0.000184309 -0.000182964 0.000187494 0.000415256 1.82989e-06 0.000653294 -0.000157083 0.000147634 -9.30882e-05 -0.00058116 -6.47453e-05 -0.000366877 1.40926e-05 -0.000348128 -1.3373e-05 8.42581e-06 2.75848e-05 -2.34474e-05 -1.42634e-05 -4.09559e-06 9.06974e-07 6.88787e-06 -2.39359e-06 3.23116e-05 
1479.45 0 -4.63718e-06 -0.103291 -1.01487e-06 -1.56162e-06 0.585599 -5.49544e-05 4.3906e-06 0.52157 -0.000213731 -0.00019487 0.000209912 0.000465904 3.01493e-06 0.000699565 -0.000176451 0.000169515 -0.00010806 -0.000644447 -7.97314e-05 -0.000397735 1.80844e-05 -0.000390756 -1.58949e-05 8.79654e-06 2.75655e-05 -2.53185e-05 -1.49639e-05 -4.87473e-06 8.38694e-07 7.1511e-06 -1.86055e-06 3.43279e-05 
1479.8 0 -6.26273e-06 -0.106372 -1.28881e-06 -2.08065e-06 0.559282 -6.30638e-05 1.0427e-05 0.531338 -0.000246813 -0.000206099 0.000232174 0.000520022 4.37355e-06 0.000741914 -0.000195837 0.000191735 -0.000124483 -0.00071011 -9.60376e-05 -0.000429201 2.19064e-05 -0.000435883 -1.83323e-05 9.03479e-06 2.70438e-05 -2.7223e-05 -1.55563e-05 -5.78903e-06 6.30583e-07 7.38049e-06 -1.03959e-06 3.61153e-05 
1480.15 0 -8.21279e-06 -0.109329 -1.57903e-06 -2.69731e-06 0.532569 -7.12659e-05 1.93714e-05 0.540213 -0.000284007 -0.00021613 0.00025386 0.000577618 6.00296e-06 0.000780055 -0.000215297 0.000213652 -0.000142521 -0.000778458 -0.000113469 -0.000460878 2.59177e-05 -0.000483463 -2.05782e-05 9.11799e-06 2.59902e-05 -2.91669e-05 -1.59933e-05 -6.71835e-06 4.61736e-07 7.56192e-06 9.44846e-08 3.75027e-05 
1480.5 0 -1.05273e-05 -0.112154 -1.84823e-06 -3.50744e-06 0.505505 -7.96537e-05 3.13801e-05 0.548185 -0.000325595 -0.000224533 0.000275015 0.000638956 7.97982e-06 0.00081223 -0.000234932 0.000234612 -0.000161985 -0.00084951 -0.000131756 -0.000492305 3.03221e-05 -0.000533499 -2.269e-05 9.02147e-06 2.44468e-05 -3.10773e-05 -1.63821e-05 -7.68053e-06 3.79423e-07 7.56395e-06 1.48337e-06 3.83068e-05 
1480.85 0 -1.31788e-05 -0.114839 -2.1147e-06 -4.6709e-06 0.478136 -8.81509e-05 4.67207e-05 0.555247 -0.000371623 -0.00023149 0.000295506 0.000704371 1.0345e-05 0.000837008 -0.000254471 0.000254485 -0.00018225 -0.000922551 -0.000150946 -0.000522857 3.51077e-05 -0.000585343 -2.4713e-05 8.7253e-06 2.28965e-05 -3.28873e-05 -1.66021e-05 -8.75623e-06 2.06548e-07 7.36578e-06 2.95712e-06 3.8748e-05 
1481.2 0 -1.61465e-05 -0.117377 -2.40896e-06 -6.09493e-06 0.450499 -9.63806e-05 6.59425e-05 0.561391 -0.000422481 -0.000237444 0.000314658 0.00077407 1.31957e-05 0.000856266 -0.000273952 0.000273615 -0.000202731 -0.000996533 -0.000171053 -0.000552247 4.02202e-05 -0.000638324 -2.67703e-05 8.18367e-06 2.1537e-05 -3.454e-05 -1.64957e-05 -9.79515e-06 -1.11901e-07 7.17918e-06 4.51235e-06 3.93404e-05 
1481.55 0 -1.94023e-05 -0.119765 -2.74184e-06 -7.41981e-06 0.422638 -0.000103882 8.96119e-05 0.566611 -0.000478865 -0.000242513 0.000332237 0.000848094 1.66699e-05 0.000873937 -0.000294192 0.000291691 -0.000223087 -0.00107087 -0.000191763 -0.00058044 4.54151e-05 -0.000692846 -2.91859e-05 7.29136e-06 2.00591e-05 -3.59514e-05 -1.63329e-05 -1.0855e-05 -4.21118e-07 7.1122e-06 6.27084e-06 4.02852e-05 
1481.9 0 -2.28218e-05 -0.122 -3.10362e-06 -8.43202e-06 0.3946 -0.000110267 0.000118074 0.570904 -0.000541509 -0.000246531 0.000348702 0.000926177 2.09287e-05 0.000892242 -0.000316123 0.0003079 -0.000243161 -0.00114566 -0.000213035 -0.000607312 5.02942e-05 -0.000749792 -3.22369e-05 5.99389e-06 1.83715e-05 -3.70498e-05 -1.63323e-05 -1.22981e-05 -7.81207e-07 7.24954e-06 8.1858e-06 4.12719e-05 
1482.25 0 -2.62194e-05 -0.124074 -3.44956e-06 -9.38963e-06 0.36643 -0.000115193 0.000151054 0.57427 -0.000610756 -0.000249331 0.000364136 0.00100747 2.60588e-05 0.000911299 -0.000340363 0.000322119 -0.000263387 -0.00122124 -0.000235279 -0.000633339 5.45534e-05 -0.000809048 -3.59938e-05 4.43125e-06 1.66095e-05 -3.78122e-05 -1.62463e-05 -1.42703e-05 -1.37344e-06 7.78873e-06 1.02095e-05 4.20561e-05 
1482.6 0 -2.93937e-05 -0.125984 -3.75169e-06 -1.05866e-05 0.338173 -0.000118501 0.000187697 0.576712 -0.000686363 -0.000250769 0.000378238 0.00109072 3.20177e-05 0.000930828 -0.000367188 0.000334994 -0.000284503 -0.00129753 -0.000258766 -0.000659308 5.81358e-05 -0.000869286 -4.02489e-05 2.78028e-06 1.4665e-05 -3.82649e-05 -1.59826e-05 -1.64909e-05 -2.17369e-06 8.63382e-06 1.2358e-05 4.27339e-05 
1482.95 0 -3.21848e-05 -0.127724 -3.99977e-06 -1.18002e-05 0.309869 -0.000120218 0.000226844 0.578229 -0.000768172 -0.000250808 0.000390973 0.00117534 3.87928e-05 0.000948919 -0.000395657 0.000347247 -0.000306389 -0.00137396 -0.000283091 -0.00068522 6.11189e-05 -0.000929726 -4.44488e-05 1.02367e-06 1.25445e-05 -3.84876e-05 -1.56266e-05 -1.86373e-05 -3.05634e-06 9.39403e-06 1.45536e-05 4.33227e-05 
1483.3 0 -3.46594e-05 -0.12929 -4.215e-06 -1.28745e-05 0.281558 -0.000120602 0.000267329 0.578824 -0.000856261 -0.00024953 0.000402358 0.00126185 4.63782e-05 0.00096132 -0.000423439 0.000358918 -0.000328036 -0.00144977 -0.000307919 -0.000710734 6.3658e-05 -0.00099124 -4.80335e-05 -9.5695e-07 1.04585e-05 -3.84592e-05 -1.49549e-05 -2.08156e-05 -3.90964e-06 1.00085e-05 1.68298e-05 4.36425e-05 
1483.65 0 -3.6919e-05 -0.13068 -4.48955e-06 -1.42356e-05 0.253283 -0.000120026 0.000308253 0.578501 -0.000950319 -0.000246672 0.000412653 0.00135091 5.46603e-05 0.000965232 -0.000448545 0.000369127 -0.000348788 -0.0015243 -0.000333978 -0.000735965 6.60141e-05 -0.00105489 -5.07958e-05 -3.06547e-06 8.42041e-06 -3.81002e-05 -1.36181e-05 -2.31466e-05 -4.77311e-06 1.07712e-05 1.95284e-05 4.37623e-05 
1484 0 -3.89382e-05 -0.131894 -4.84276e-06 -1.61791e-05 0.22509 -0.00011851 0.000348972 0.577266 -0.00104968 -0.000241509 0.000422583 0.00144256 6.36117e-05 0.000961332 -0.000470384 0.000376878 -0.000368588 -0.00159701 -0.000362194 -0.000761112 6.8425e-05 -0.00112085 -5.2912e-05 -5.09915e-06 6.6122e-06 -3.73043e-05 -1.17421e-05 -2.5379e-05 -5.5583e-06 1.17241e-05 2.27648e-05 4.38839e-05 
1484.35 0 -4.08365e-05 -0.132928 -5.1513e-06 -1.85771e-05 0.197025 -0.000115793 0.000389197 0.575129 -0.00115361 -0.000233198 0.0004323 0.00153645 7.34978e-05 0.000950807 -0.000489009 0.000381697 -0.00038722 -0.00166715 -0.000392843 -0.000786102 7.10463e-05 -0.00118916 -5.45687e-05 -7.02151e-06 5.38174e-06 -3.59576e-05 -9.58637e-06 -2.7489e-05 -6.17545e-06 1.27726e-05 2.63576e-05 4.39063e-05 
1484.7 0 -4.26963e-05 -0.13378 -5.32928e-06 -2.13617e-05 0.169134 -0.000111793 0.000428703 0.572103 -0.00126164 -0.000221303 0.000441366 0.00163207 8.46875e-05 0.000933429 -0.000504308 0.000383201 -0.000404372 -0.00173431 -0.000426247 -0.000811244 7.37916e-05 -0.0012592 -5.55213e-05 -8.8793e-06 4.49217e-06 -3.40553e-05 -7.13037e-06 -2.98119e-05 -6.8228e-06 1.40836e-05 3.03542e-05 4.35015e-05 
1485.05 0 -4.41275e-05 -0.134448 -5.44115e-06 -2.46218e-05 0.141458 -0.000106397 0.000466955 0.568202 -0.00137368 -0.000205759 0.000449829 0.0017284 9.72552e-05 0.000908538 -0.000516286 0.000381141 -0.000420027 -0.00179853 -0.000462975 -0.000837083 7.6187e-05 -0.00132965 -5.54711e-05 -1.07349e-05 3.38698e-06 -3.16485e-05 -4.26581e-06 -3.24308e-05 -7.63645e-06 1.57739e-05 3.50078e-05 4.22955e-05 
1485.4 0 -4.46961e-05 -0.13493 -5.54232e-06 -2.84594e-05 0.114036 -9.92411e-05 0.000503442 0.563438 -0.00148946 -0.000186711 0.000457825 0.00182424 0.000110883 0.000875925 -0.000525708 0.000376325 -0.000434278 -0.00186 -0.000503129 -0.000863774 7.78634e-05 -0.00140022 -5.46507e-05 -1.26426e-05 1.70328e-06 -2.88577e-05 -7.81152e-07 -3.49531e-05 -8.56185e-06 1.75597e-05 4.02947e-05 4.00817e-05 
1485.75 0 -4.43881e-05 -0.135225 -5.56556e-06 -3.29657e-05 0.0869073 -9.0258e-05 0.000537892 0.557827 -0.00160821 -0.000164723 0.000464765 0.00191871 0.000124996 0.000835797 -0.000533809 0.000370488 -0.000446886 -0.00191871 -0.000545974 -0.000890843 7.89647e-05 -0.00147165 -5.36297e-05 -1.46867e-05 -8.50347e-07 -2.57033e-05 3.31559e-06 -3.69606e-05 -9.53057e-06 1.89053e-05 4.60831e-05 3.71347e-05 
1486.1 0 -4.3476e-05 -0.135335 -5.50606e-06 -3.82109e-05 0.0601137 -7.98975e-05 0.00056978 0.551386 -0.00172896 -0.000140435 0.000469559 0.0020111 0.000138752 0.000790426 -0.000541853 0.000364219 -0.000457252 -0.00197412 -0.000590718 -0.000917016 7.98348e-05 -0.00154377 -5.27713e-05 -1.69605e-05 -4.40644e-06 -2.19741e-05 7.76977e-06 -3.85806e-05 -1.05072e-05 1.94758e-05 5.24199e-05 3.43455e-05 
1486.45 0 -4.22581e-05 -0.135257 -5.57874e-06 -4.37495e-05 0.033693 -6.88436e-05 0.000598538 0.544132 -0.00185125 -0.000114104 0.000471243 0.00210043 0.000151454 0.000745448 -0.0005517 0.000356493 -0.000465086 -0.00202555 -0.000637406 -0.000941444 8.0716e-05 -0.00161547 -5.1984e-05 -1.94961e-05 -8.78854e-06 -1.75479e-05 1.26376e-05 -4.03713e-05 -1.15389e-05 1.94312e-05 5.91845e-05 3.27445e-05 
1486.8 0 -4.07545e-05 -0.134991 -5.90528e-06 -4.85921e-05 0.00767864 -5.75187e-05 0.000624142 0.536085 -0.00197567 -8.5899e-05 0.000469351 0.00218553 0.000163162 0.00070613 -0.000565334 0.000346283 -0.000470747 -0.00207249 -0.000686457 -0.000964146 8.16112e-05 -0.00168611 -5.10389e-05 -2.23349e-05 -1.36718e-05 -1.2552e-05 1.79847e-05 -4.26755e-05 -1.24449e-05 1.89406e-05 6.60654e-05 3.2533e-05 
1487.15 0 -3.88118e-05 -0.134537 -6.30344e-06 -5.20541e-05 -0.0178999 -4.58668e-05 0.000646491 0.527265 -0.00210269 -5.61707e-05 0.000463493 0.00226583 0.000174352 0.000672065 -0.000583165 0.000333302 -0.000474496 -0.00211443 -0.000737706 -0.000984676 8.22878e-05 -0.00175524 -5.01123e-05 -2.5491e-05 -1.87132e-05 -7.24903e-06 2.36607e-05 -4.55335e-05 -1.28368e-05 1.78272e-05 7.30019e-05 3.24145e-05 
1487.5 0 -3.63431e-05 -0.133895 -6.67763e-06 -5.43244e-05 -0.0430138 -3.38658e-05 0.000664548 0.517694 -0.00223182 -2.4871e-05 0.000452955 0.00234245 0.000185316 0.000636527 -0.000603919 0.000317273 -0.000476206 -0.0021513 -0.000790525 -0.00100206 8.24845e-05 -0.00182299 -4.94126e-05 -2.89592e-05 -2.37804e-05 -1.84569e-06 2.94792e-05 -4.91218e-05 -1.27269e-05 1.61904e-05 8.0235e-05 3.0784e-05 
1487.85 0 -3.33858e-05 -0.133069 -7.03245e-06 -5.63722e-05 -0.0676321 -2.19955e-05 0.000676986 0.507392 -0.00236253 8.75504e-06 0.000437445 0.00241726 0.000196116 0.000593478 -0.000625786 0.000297644 -0.000476 -0.00218399 -0.000844503 -0.00101548 8.17968e-05 -0.00189094 -4.87388e-05 -3.27934e-05 -2.88376e-05 3.7005e-06 3.51743e-05 -5.35436e-05 -1.24496e-05 1.45032e-05 8.78485e-05 2.80009e-05 
1488.2 0 -2.99681e-05 -0.132061 -7.22e-06 -5.90408e-05 -0.0917216 -1.09468e-05 0.000683691 0.496383 -0.00249445 4.53186e-05 0.000417497 0.00249078 0.000206788 0.000544706 -0.00064781 0.000274313 -0.000474382 -0.00221391 -0.00089961 -0.00102482 7.98963e-05 -0.0019601 -4.78949e-05 -3.69244e-05 -3.37081e-05 9.45539e-06 4.08356e-05 -5.84414e-05 -1.22741e-05 1.31121e-05 9.559e-05 2.59372e-05 
1488.55 0 -2.60751e-05 -0.130872 -7.09944e-06 -6.22399e-05 -0.115251 -1.00552e-06 0.000685262 0.484693 -0.00262657 8.44448e-05 0.000393833 0.00256182 0.000217384 0.000497207 -0.000671026 0.000247876 -0.000471864 -0.00224219 -0.000955745 -0.00103068 7.72593e-05 -0.00202954 -4.69454e-05 -4.12e-05 -3.83892e-05 1.54596e-05 4.6761e-05 -6.32226e-05 -1.22657e-05 1.22556e-05 0.000103324 2.52821e-05 
1488.9 0 -2.18507e-05 -0.129507 -6.84524e-06 -6.50038e-05 -0.138188 7.99502e-06 0.00068147 0.472346 -0.0027569 0.000124937 0.000366993 0.00262885 0.000227939 0.000455182 -0.00069802 0.000218768 -0.000468924 -0.00226906 -0.00101252 -0.00103319 7.4369e-05 -0.00209897 -4.60539e-05 -4.56687e-05 -4.3113e-05 2.1783e-05 5.31108e-05 -6.77408e-05 -1.2364e-05 1.20378e-05 0.000111342 2.50106e-05 
1489.25 0 -1.77062e-05 -0.12797 -6.71893e-06 -6.64816e-05 -0.160502 1.60502e-05 0.00067259 0.459372 -0.00288338 0.000165071 0.000337263 0.00269158 0.000238576 0.000417416 -0.000730201 0.000186873 -0.000465506 -0.00229379 -0.00107009 -0.00103216 7.07952e-05 -0.00216987 -4.50102e-05 -5.05045e-05 -4.80688e-05 2.85219e-05 6.01075e-05 -7.23469e-05 -1.24986e-05 1.20322e-05 0.000119714 2.44113e-05 
1489.6 0 -1.39945e-05 -0.126266 -6.7756e-06 -6.68779e-05 -0.182161 2.29756e-05 0.000660644 0.445799 -0.00300509 0.000203774 0.000304627 0.00275059 0.000249459 0.000381582 -0.000766436 0.000151902 -0.000460434 -0.00231502 -0.00112917 -0.00102802 6.63721e-05 -0.00224314 -4.33092e-05 -5.58446e-05 -5.32246e-05 3.582e-05 6.76943e-05 -7.69392e-05 -1.27692e-05 1.1789e-05 0.000128277 2.3611e-05 
1489.95 0 -1.08862e-05 -0.124397 -6.9412e-06 -6.68671e-05 -0.203135 2.92504e-05 0.000647247 0.431662 -0.00312211 0.000241971 0.000268939 0.00280595 0.000260645 0.000348348 -0.000805589 0.00011303 -0.000452321 -0.00233105 -0.00118935 -0.00102134 6.19923e-05 -0.00231733 -4.11422e-05 -6.15799e-05 -5.82954e-05 4.38398e-05 7.53869e-05 -8.13136e-05 -1.34498e-05 1.12532e-05 0.000137067 2.30177e-05 
1490.3 0 -8.77033e-06 -0.122366 -7.28493e-06 -6.63133e-05 -0.223401 3.59895e-05 0.000632659 0.416992 -0.00323402 0.000281241 0.000229574 0.00285652 0.000272536 0.000320848 -0.000848892 6.88768e-05 -0.000440421 -0.00234051 -0.00124976 -0.00101216 5.85132e-05 -0.00239002 -3.91068e-05 -6.73043e-05 -6.31482e-05 5.26246e-05 8.28679e-05 -8.61275e-05 -1.4855e-05 1.03774e-05 0.000146241 2.27316e-05 
1490.65 0 -7.87087e-06 -0.12018 -7.7301e-06 -6.44098e-05 -0.242941 4.44556e-05 0.000617039 0.401817 -0.00334019 0.000321453 0.00018583 0.00290145 0.000286337 0.000299812 -0.000899255 1.84188e-05 -0.000424292 -0.00234329 -0.00131075 -0.00100044 5.58668e-05 -0.00246037 -3.71339e-05 -7.29776e-05 -6.82983e-05 6.19671e-05 9.00149e-05 -9.17886e-05 -1.70155e-05 9.03944e-06 0.000155783 2.20897e-05 
1491 0 -7.9621e-06 -0.117841 -7.93972e-06 -6.11877e-05 -0.261735 5.57674e-05 0.00060096 0.38617 -0.00344111 0.000360785 0.000137753 0.00294112 0.000303139 0.000281414 -0.000957702 -3.8628e-05 -0.00040349 -0.00233994 -0.00137212 -0.000985886 5.3457e-05 -0.00252927 -3.50323e-05 -7.90427e-05 -7.41542e-05 7.17844e-05 9.66181e-05 -9.74794e-05 -1.92438e-05 7.17967e-06 0.00016559 2.0656e-05 
1491.35 0 -8.51614e-06 -0.115354 -7.80762e-06 -5.75483e-05 -0.279767 7.07169e-05 0.000585254 0.370083 -0.00353736 0.000397455 8.52692e-05 0.0029756 0.000323133 0.000261636 -0.00102191 -0.000101894 -0.000377796 -0.00233022 -0.00143173 -0.000968118 5.09339e-05 -0.0025968 -3.3069e-05 -8.571e-05 -8.05834e-05 8.22735e-05 0.000103 -0.000102566 -2.08419e-05 4.50515e-06 0.000175597 1.88018e-05 
1491.7 0 -8.86324e-06 -0.112722 -7.52448e-06 -5.40546e-05 -0.297026 8.99919e-05 0.000570022 0.353588 -0.00362809 0.000431438 2.79865e-05 0.00300346 0.000346033 0.000239521 -0.00108854 -0.000170072 -0.000346857 -0.00231315 -0.00148789 -0.000947393 4.82703e-05 -0.00266184 -3.1202e-05 -9.28086e-05 -8.71692e-05 9.35825e-05 0.000109783 -0.000107592 -2.18385e-05 8.33324e-07 0.000185803 1.71128e-05 
1492.05 0 -8.7784e-06 -0.10995 -7.18516e-06 -5.08027e-05 -0.313499 0.000114104 0.000554268 0.336714 -0.00371228 0.000463673 -3.43899e-05 0.00302272 0.00037175 0.000216515 -0.00115593 -0.000241377 -0.000310675 -0.00228825 -0.00154155 -0.000924002 4.54362e-05 -0.00272494 -2.82649e-05 -0.00010012 -9.35114e-05 0.00010554 0.000116889 -0.000113397 -2.28569e-05 -3.22437e-06 0.000196129 1.56186e-05 
1492.4 0 -8.61273e-06 -0.107047 -6.59276e-06 -4.74226e-05 -0.329171 0.00014248 0.00053714 0.319491 -0.003791 0.000494115 -0.000102092 0.00303253 0.000400294 0.000194666 -0.001225 -0.0003139 -0.000270215 -0.00225588 -0.00159476 -0.00089717 4.21152e-05 -0.00278791 -2.33221e-05 -0.000107608 -9.97236e-05 0.000117668 0.000124244 -0.000119684 -2.44565e-05 -7.14442e-06 0.000206381 1.42649e-05 
1492.75 0 -8.31556e-06 -0.104018 -5.55764e-06 -4.33441e-05 -0.344026 0.000174043 0.000518663 0.301953 -0.00386573 0.000521932 -0.000175029 0.00303291 0.000431106 0.00017517 -0.00129665 -0.000386091 -0.000226278 -0.00221626 -0.00164776 -0.000866068 3.81404e-05 -0.00285086 -1.7181e-05 -0.000115319 -0.000106559 0.000129682 0.00013219 -0.000125522 -2.64065e-05 -1.1014e-05 0.000216474 1.36855e-05 
1493.1 0 -7.5617e-06 -0.100868 -4.23992e-06 -3.85692e-05 -0.358053 0.000208624 0.000498514 0.284132 -0.00393637 0.000546706 -0.000252515 0.00302368 0.000463229 0.000158949 -0.00136933 -0.000457479 -0.0001794 -0.00216905 -0.00169927 -0.000830596 3.38586e-05 -0.00291244 -1.08304e-05 -0.00012371 -0.000114638 0.00014151 0.000140791 -0.0001309 -2.84913e-05 -1.49626e-05 0.00022633 1.43157e-05 
1493.45 0 -6.2202e-06 -0.0976017 -2.79712e-06 -3.32006e-05 -0.371247 0.000246156 0.00047586 0.266061 -0.004002 0.000569287 -0.000334061 0.00300517 0.00049594 0.000147214 -0.00144118 -0.000527968 -0.000130423 -0.00211471 -0.0017487 -0.000790916 2.95906e-05 -0.00297184 -4.50793e-06 -0.000133482 -0.000123563 0.000152959 0.000149902 -0.000136562 -3.11725e-05 -1.91084e-05 0.000235897 1.54827e-05 
1493.8 0 -4.0832e-06 -0.0942262 -1.13038e-06 -2.68182e-05 -0.383603 0.000286697 0.000450199 0.247774 -0.00406183 0.000590773 -0.000419738 0.0029787 0.000528808 0.000139179 -0.00151208 -0.000597198 -7.97106e-05 -0.00205471 -0.00179691 -0.00074727 2.55938e-05 -0.00302908 1.78923e-06 -0.000144737 -0.000132514 0.00016419 0.000159584 -0.000142837 -3.47743e-05 -2.3748e-05 0.000245315 1.6007e-05 
1494.15 0 -1.45754e-06 -0.0907487 9.92825e-07 -1.97241e-05 -0.395118 0.000330362 0.000420882 0.229305 -0.00411573 0.000610975 -0.000508851 0.00294524 0.000561648 0.00013161 -0.00158198 -0.000664776 -2.67543e-05 -0.00198953 -0.00184468 -0.000700292 2.19214e-05 -0.00308462 8.2197e-06 -0.000156998 -0.000141193 0.000175719 0.000169833 -0.000149423 -3.88891e-05 -2.90281e-05 0.00025459 1.55001e-05 
1494.5 0 1.31388e-06 -0.0871769 3.79283e-06 -1.33989e-05 -0.405788 0.000376229 0.000386829 0.21069 -0.00416393 0.000628965 -0.000599281 0.0029049 0.000594238 0.000122754 -0.00164985 -0.000730749 2.90044e-05 -0.00191823 -0.00189179 -0.00065008 1.80728e-05 -0.00313873 1.50204e-05 -0.000170091 -0.000149482 0.000187788 0.000180069 -0.000155991 -4.29308e-05 -3.46123e-05 0.000263295 1.46672e-05 
1494.85 0 4.9433e-06 -0.0835178 7.17471e-06 -8.6842e-06 -0.415611 0.000423432 0.000346804 0.191965 -0.00420604 0.000645102 -0.000688737 0.00285742 0.000626165 0.00011362 -0.00171479 -0.000795337 8.7386e-05 -0.0018406 -0.00193728 -0.000595906 1.35925e-05 -0.00319074 2.22584e-05 -0.000183731 -0.000157023 0.000200253 0.000190229 -0.000162039 -4.66923e-05 -4.00584e-05 0.000270889 1.41623e-05 
1495.2 0 1.01017e-05 -0.0797769 1.0491e-05 -5.17036e-06 -0.424589 0.000472122 0.00029952 0.173165 -0.0042412 0.000660523 -0.000775715 0.00280281 0.000657311 0.000104823 -0.00177659 -0.000858403 0.00014803 -0.00175781 -0.0019796 -0.000538512 8.39432e-06 -0.00323961 2.99204e-05 -0.000196974 -0.000163473 0.000212599 0.000200959 -0.00016698 -5.03474e-05 -4.48875e-05 0.000277495 1.39115e-05 
1495.55 0 1.64644e-05 -0.07596 1.34775e-05 -2.36632e-06 -0.432724 0.000521759 0.000244781 0.15432 -0.0042685 0.000674558 -0.000858762 0.00274196 0.00068814 9.52492e-05 -0.00183459 -0.000919585 0.000210236 -0.00167177 -0.00201705 -0.000479487 2.5708e-06 -0.00328412 3.78564e-05 -0.000209342 -0.000168829 0.000224087 0.000211903 -0.000170678 -5.41094e-05 -4.83145e-05 0.000283313 1.3488e-05 
1495.9 0 2.34722e-05 -0.0720724 1.65726e-05 -2.53385e-07 -0.440024 0.000571237 0.00018345 0.13546 -0.00428641 0.000685289 -0.000935969 0.00267579 0.000718995 8.33012e-05 -0.00188772 -0.000978065 0.000272731 -0.0015845 -0.00204865 -0.000418107 -3.33423e-06 -0.00332224 4.58385e-05 -0.000221553 -0.000173253 0.00023442 0.00022207 -0.000173386 -5.77108e-05 -5.02162e-05 0.000288258 1.25217e-05 
1496.25 0 3.01144e-05 -0.068118 1.99688e-05 1.06803e-06 -0.4465 0.000619529 0.000116045 0.116611 -0.00429337 0.00069257 -0.00100619 0.00260486 0.000749898 6.79931e-05 -0.0019357 -0.00103323 0.000335382 -0.001497 -0.00207429 -0.000352439 -8.78527e-06 -0.00335211 5.39778e-05 -0.00023432 -0.000176774 0.000243723 0.000231786 -0.000175064 -6.08531e-05 -5.12725e-05 0.000292448 1.08292e-05 
1496.6 0 3.56182e-05 -0.0641022 2.3641e-05 1.56342e-06 -0.452163 0.000665209 4.38597e-05 0.0977941 -0.00428882 0.000697561 -0.0010694 0.00253 0.000780865 4.86997e-05 -0.00197876 -0.0010848 0.000398846 -0.00140923 -0.00209408 -0.000282699 -1.3785e-05 -0.00337394 6.27712e-05 -0.000247426 -0.000179446 0.000252125 0.000241885 -0.000175845 -6.35765e-05 -5.17412e-05 0.00029592 8.42827e-06 
1496.95 0 4.06161e-05 -0.0600323 2.75336e-05 9.17345e-07 -0.457023 0.000708275 -3.12106e-05 0.0790339 -0.00427363 0.000700929 -0.00112544 0.00245218 0.00081167 2.54692e-05 -0.00201596 -0.00113255 0.000462735 -0.00132123 -0.00210905 -0.000210315 -1.8326e-05 -0.00339005 7.29137e-05 -0.000260336 -0.000181362 0.000259744 0.00025227 -0.000176355 -6.6329e-05 -5.17575e-05 0.000298797 5.47829e-06 
1497.3 0 4.57159e-05 -0.0559148 3.16257e-05 -1.1718e-06 -0.461081 0.00075068 -0.000108717 0.0603575 -0.00424954 0.000702631 -0.00117383 0.00237245 0.000841946 -5.87847e-07 -0.00204574 -0.00117726 0.000526129 -0.00123406 -0.00212127 -0.000136058 -2.26326e-05 -0.00340223 8.46383e-05 -0.000272525 -0.000182769 0.000266543 0.000263036 -0.000176777 -6.99402e-05 -5.16841e-05 0.000301354 1.97592e-06 
1497.65 0 5.0544e-05 -0.0517552 3.62909e-05 -4.72203e-06 -0.464348 0.000793858 -0.000188952 0.0417945 -0.00421763 0.000701894 -0.00121433 0.00229177 0.000871995 -2.84287e-05 -0.00206872 -0.00121986 0.000588764 -0.00114924 -0.0021321 -6.03821e-05 -2.72976e-05 -0.00341007 9.7418e-05 -0.000283682 -0.000183769 0.00027245 0.000274463 -0.000176942 -7.48101e-05 -5.14865e-05 0.000303399 -2.05378e-06 
1498 0 5.45724e-05 -0.047561 4.17363e-05 -9.49034e-06 -0.466835 0.00083753 -0.000271546 0.0233708 -0.00417822 0.000697912 -0.00124708 0.00221003 0.000902805 -5.80755e-05 -0.002087 -0.00126028 0.000650856 -0.00106738 -0.00214201 1.65924e-05 -3.27377e-05 -0.00341239 0.0001106 -0.000294132 -0.000183909 0.000277524 0.000286202 -0.000177253 -8.07343e-05 -5.10744e-05 0.000304766 -6.2681e-06 
1498.35 0 5.8034e-05 -0.0433401 4.78233e-05 -1.53153e-05 -0.468554 0.000880151 -0.000354949 0.00510921 -0.00413204 0.000690732 -0.00127237 0.00212697 0.000935026 -8.9917e-05 -0.00210114 -0.00129887 0.000712285 -0.000988687 -0.00215148 9.48946e-05 -3.90264e-05 -0.00340925 0.000123901 -0.000304575 -0.000182887 0.00028162 0.000298118 -0.000177966 -8.76086e-05 -5.06365e-05 0.000305931 -1.03846e-05 
1498.7 0 6.22522e-05 -0.0390981 5.4429e-05 -2.25617e-05 -0.469514 0.00092077 -0.000437595 -0.0129664 -0.00408004 0.000680813 -0.00129031 0.00204366 0.000968346 -0.000122494 -0.00211028 -0.00133687 0.000771854 -0.000913673 -0.00215991 0.000173932 -4.54414e-05 -0.00340198 0.000136998 -0.000315196 -0.000180912 0.000284575 0.000310465 -0.000178732 -9.51177e-05 -4.97799e-05 0.00030735 -1.39856e-05 
1499.05 0 6.81149e-05 -0.0348391 6.12043e-05 -3.11949e-05 -0.469727 0.000959538 -0.000519757 -0.03083 -0.00402254 0.00066836 -0.00130014 0.00196078 0.00100242 -0.000151669 -0.0021142 -0.00137399 0.000827925 -0.000842284 -0.00216575 0.000252732 -5.09327e-05 -0.00339047 0.000149638 -0.000325645 -0.000178318 0.000286433 0.000323259 -0.000179896 -0.00010247 -4.79237e-05 0.00030895 -1.66962e-05 
1499.4 0 7.53267e-05 -0.0305678 6.76962e-05 -3.97155e-05 -0.469213 0.000995795 -0.000602855 -0.0484576 -0.00395996 0.000653982 -0.0013003 0.00187722 0.00103763 -0.000175277 -0.00211429 -0.00140826 0.000880556 -0.00077434 -0.00216899 0.000330134 -5.50821e-05 -0.00337239 0.000162218 -0.000335527 -0.000175468 0.00028718 0.00033638 -0.000182529 -0.000109289 -4.53303e-05 0.000310711 -1.90289e-05 
1499.75 0 8.33813e-05 -0.0262911 7.39393e-05 -4.69713e-05 -0.467988 0.00102785 -0.000687512 -0.0658307 -0.00389346 0.000638953 -0.00128972 0.001792 0.00107419 -0.000196435 -0.00211117 -0.00143754 0.000931307 -0.000710621 -0.00217097 0.000404863 -5.82674e-05 -0.00334688 0.000174994 -0.000344459 -0.000172545 0.000286766 0.000349532 -0.000186757 -0.000115881 -4.23371e-05 0.000312643 -2.14436e-05 
1500.1 0 9.21837e-05 -0.0220156 8.02504e-05 -5.34944e-05 -0.466066 0.00105463 -0.000773796 -0.0829328 -0.0038241 0.000624279 -0.00126892 0.00170667 0.0011111 -0.000219109 -0.00210379 -0.00146033 0.000980921 -0.000652095 -0.00217176 0.000476027 -6.07763e-05 -0.00331631 0.000187728 -0.0003524 -0.000169395 0.000285213 0.00036289 -0.000192135 -0.000122508 -3.91351e-05 0.000314563 -2.38608e-05 
1500.45 0 0.000101371 -0.0177454 8.66944e-05 -6.01581e-05 -0.463457 0.00107611 -0.000862268 -0.0997444 -0.00375272 0.000609807 -0.00123976 0.00162484 0.00114666 -0.000243855 -0.00209153 -0.00147613 0.00102909 -0.000598498 -0.00217115 0.00054262 -6.29027e-05 -0.00328236 0.000200614 -0.000359581 -0.000165891 0.000282709 0.000377357 -0.000198768 -0.000129005 -3.6463e-05 0.00031619 -2.6098e-05 
1500.8 0 0.000110405 -0.0134842 9.29435e-05 -6.73392e-05 -0.460176 0.00109284 -0.000952427 -0.116244 -0.00367992 0.000595188 -0.00120353 0.00154923 0.00117944 -0.000269064 -0.00207442 -0.00148528 0.00107562 -0.000548748 -0.00216956 0.000603658 -6.50585e-05 -0.0032434 0.000213787 -0.000366037 -0.000162237 0.000279398 0.000393238 -0.000206345 -0.000135432 -3.47378e-05 0.000317272 -2.78965e-05 
1501.15 0 0.000118797 -0.00923837 9.87467e-05 -7.54172e-05 -0.456247 0.00110566 -0.00104322 -0.132414 -0.0036054 0.000580487 -0.00116012 0.00148006 0.00120836 -0.000293328 -0.00205216 -0.00148835 0.00112053 -0.000502682 -0.00216718 0.000659488 -6.67285e-05 -0.00319717 0.000227177 -0.000371724 -0.000158421 0.000275163 0.000409825 -0.000214377 -0.000141932 -3.36629e-05 0.000317557 -2.90172e-05 
1501.5 0 0.000126256 -0.00501506 0.000104187 -8.43934e-05 -0.451689 0.00111508 -0.0011344 -0.148239 -0.00352859 0.000566019 -0.00110931 0.00141592 0.00123273 -0.000316248 -0.00202506 -0.00148561 0.00116393 -0.000461372 -0.00216425 0.000711483 -6.69685e-05 -0.00314367 0.000240728 -0.000376512 -0.000153907 0.000269772 0.000426641 -0.000222376 -0.000148403 -3.26822e-05 0.000316961 -2.99106e-05 
1501.85 0 0.00013308 -0.000819083 0.000109558 -9.35935e-05 -0.446517 0.00112121 -0.00122552 -0.163706 -0.00344897 0.000552047 -0.00105244 0.00135515 0.00125235 -0.000338628 -0.00199596 -0.0014771 0.00120635 -0.000426253 -0.00216061 0.000759953 -6.5422e-05 -0.00308458 0.000254037 -0.000379825 -0.000148271 0.000262862 0.000443844 -0.000229888 -0.000154799 -3.1593e-05 0.000315372 -3.1131e-05 
1502.2 0 0.00014005 0.00334553 0.00011523 -0.000102404 -0.440747 0.00112456 -0.00131559 -0.178796 -0.00336621 0.0005389 -0.000992133 0.00129737 0.00126756 -0.000360974 -0.00196845 -0.00146241 0.00124827 -0.000397394 -0.00215616 0.00080401 -6.19796e-05 -0.00302117 0.000266641 -0.00038147 -0.00014204 0.000253956 0.000461309 -0.000236867 -0.000160971 -3.00818e-05 0.000312582 -3.18584e-05 
1502.55 0 0.000147668 0.00747371 0.000121319 -0.000110286 -0.434396 0.00112616 -0.00140436 -0.193489 -0.00327992 0.000527745 -0.000929728 0.00124349 0.00127909 -0.000383219 -0.00194327 -0.00144091 0.00128879 -0.000372866 -0.00215131 0.00084293 -5.66756e-05 -0.00295321 0.000278138 -0.000381915 -0.000136168 0.000243339 0.000478483 -0.000243142 -0.000166863 -2.78996e-05 0.000308828 -3.09735e-05 
1502.9 0 0.000155908 0.0115606 0.000127764 -0.000116766 -0.427484 0.00112675 -0.00149199 -0.20777 -0.00318976 0.0005193 -0.000864626 0.00119414 0.00128673 -0.000406279 -0.00191855 -0.00141327 0.00132694 -0.000350339 -0.00214626 0.000876844 -5.01017e-05 -0.00288007 0.000288372 -0.000381315 -0.000130488 0.000232321 0.00049495 -0.000248269 -0.000172767 -2.60624e-05 0.000304364 -2.89962e-05 
1503.25 0 0.000164886 0.0156021 0.000134058 -0.000121898 -0.42003 0.00112679 -0.00157805 -0.221625 -0.00309576 0.000512253 -0.000796527 0.00114943 0.00129009 -0.000431855 -0.0018926 -0.00138119 0.00136411 -0.000328833 -0.00214052 0.000906937 -4.29967e-05 -0.00280164 0.000297132 -0.000379445 -0.000123979 0.000222027 0.000510652 -0.00025217 -0.000179238 -2.56599e-05 0.000299053 -2.73807e-05 
1503.6 0 0.000174762 0.0195937 0.000139638 -0.000126673 -0.412053 0.00112664 -0.00166246 -0.235043 -0.00299829 0.000504806 -0.000727247 0.00111009 0.0012908 -0.000460954 -0.00186559 -0.00134523 0.00140247 -0.000308698 -0.0021329 0.000934887 -3.52087e-05 -0.00271794 0.000304472 -0.000376654 -0.000116068 0.000212477 0.000526061 -0.00025523 -0.000186674 -2.68991e-05 0.000292862 -2.66939e-05 
1503.95 0 0.000185708 0.023531 0.000144526 -0.000132063 -0.403571 0.00112609 -0.00174701 -0.248014 -0.0028979 0.000496417 -0.000659479 0.00107703 0.00129054 -0.00049308 -0.0018388 -0.00130451 0.0014427 -0.00029026 -0.00212206 0.000961576 -2.6197e-05 -0.00262958 0.000311119 -0.000373455 -0.000107187 0.000202927 0.000541975 -0.000258067 -0.00019484 -2.93468e-05 0.000286306 -2.68125e-05 
1504.3 0 0.000197973 0.0274107 0.00014871 -0.000137211 -0.394602 0.00112494 -0.00183368 -0.260529 -0.00279521 0.000486757 -0.000593735 0.00104993 0.00128866 -0.000527952 -0.00181331 -0.00125901 0.00148354 -0.000273095 -0.00210828 0.000986874 -1.64359e-05 -0.00253751 0.000317735 -0.000369508 -9.82305e-05 0.000193029 0.000558485 -0.000261389 -0.000203393 -3.19762e-05 0.000279906 -2.83491e-05 
1504.65 0 0.000211196 0.0312283 0.000152063 -0.000140558 -0.385168 0.00112299 -0.0019224 -0.272579 -0.00269057 0.000474974 -0.000528339 0.00102696 0.00128433 -0.00056748 -0.00178912 -0.00120984 0.00152282 -0.000256743 -0.00209331 0.00101099 -6.59189e-06 -0.00244232 0.000324248 -0.00036427 -8.91829e-05 0.000182997 0.000574908 -0.000264799 -0.000212138 -3.43337e-05 0.000273346 -3.20484e-05 
1505 0 0.000224862 0.0349786 0.000154931 -0.00014261 -0.37529 0.00111885 -0.00201199 -0.284153 -0.00258345 0.000460575 -0.000462001 0.00100635 0.00127777 -0.000613402 -0.00176527 -0.00115752 0.00155988 -0.000240929 -0.00207759 0.00103472 3.30738e-06 -0.00234438 0.00033051 -0.000357513 -7.88551e-05 0.000172357 0.000590579 -0.000267324 -0.000220691 -3.71991e-05 0.000266137 -3.77193e-05 
1505.35 0 0.000238795 0.0386571 0.000157449 -0.000145141 -0.364991 0.00111032 -0.00210174 -0.295242 -0.00247339 0.000444041 -0.000394498 0.00098797 0.00126913 -0.000665004 -0.00174149 -0.00110235 0.0015963 -0.000225046 -0.00206015 0.00105837 1.33044e-05 -0.00224342 0.000336608 -0.000349328 -6.64891e-05 0.00016014 0.000605038 -0.000269153 -0.000228747 -4.14891e-05 0.000258252 -4.5313e-05 
1505.7 0 0.000253111 0.0422595 0.000159139 -0.000148823 -0.354291 0.00109521 -0.00219123 -0.305836 -0.00236074 0.000426728 -0.000326214 0.000972681 0.00125844 -0.000721922 -0.00171862 -0.00104507 0.00163382 -0.000208138 -0.00203981 0.00108074 2.32695e-05 -0.00213894 0.000342163 -0.000340065 -5.24171e-05 0.000146311 0.000618297 -0.000270428 -0.000235847 -4.71894e-05 0.000249492 -5.5089e-05 
1506.05 0 0.000268023 0.0457811 0.000159926 -0.000153254 -0.343215 0.00107231 -0.00227923 -0.315926 -0.00224581 0.000409523 -0.000258008 0.000960397 0.0012455 -0.000785605 -0.00169629 -0.000986087 0.00167269 -0.000189819 -0.002015 0.00110011 3.30175e-05 -0.00203159 0.000346565 -0.00032988 -3.75637e-05 0.000131769 0.000630584 -0.000270501 -0.000241643 -5.30971e-05 0.000239933 -6.65938e-05 
1506.4 0 0.000283471 0.049218 0.000160143 -0.000158203 -0.33178 0.00104136 -0.0023642 -0.325503 -0.00212841 0.000391477 -0.00018994 0.000949965 0.00122983 -0.000856044 -0.00167226 -0.00092607 0.00171116 -0.000171365 -0.00198387 0.00111607 4.25693e-05 -0.00192256 0.000349517 -0.000318499 -2.30928e-05 0.000117191 0.000642212 -0.000269244 -0.000246391 -5.78556e-05 0.000230402 -7.90696e-05 
1506.75 0 0.000298944 0.0525669 0.000159999 -0.000163583 -0.320007 0.00100149 -0.00244547 -0.334554 -0.00200822 0.000370083 -0.0001204 0.000940757 0.00121219 -0.000930742 -0.00164494 -0.000865881 0.00174591 -0.000154352 -0.00194574 0.00112948 5.20665e-05 -0.00181126 0.000351017 -0.000305815 -9.92892e-06 0.000102963 0.000653494 -0.000267338 -0.000250611 -6.14805e-05 0.000221254 -9.27736e-05 
1507.1 0 0.00031401 0.0558256 0.000159657 -0.000168932 -0.307915 0.000951195 -0.00252282 -0.343073 -0.00188497 0.000343607 -4.77034e-05 0.000933259 0.00119428 -0.00100928 -0.00161461 -0.000804927 0.00177526 -0.000138984 -0.00190218 0.00114155 6.15221e-05 -0.0016958 0.00035127 -0.00029221 2.01191e-06 8.95514e-05 0.000664382 -0.000264991 -0.00025523 -6.5074e-05 0.000212002 -0.000108561 
1507.45 0 0.000328423 0.0589919 0.000159315 -0.000174316 -0.295527 0.000889499 -0.00259625 -0.351058 -0.00175884 0.000312608 2.7627e-05 0.000928358 0.00117641 -0.00109398 -0.00158076 -0.000741902 0.0018003 -0.000124434 -0.00185448 0.00115316 7.06922e-05 -0.00157629 0.000350314 -0.000278234 1.36708e-05 7.72272e-05 0.000674834 -0.000261485 -0.000261086 -6.94321e-05 0.000202167 -0.000126393 
1507.8 0 0.000342269 0.062064 0.000158897 -0.000180372 -0.282863 0.000815951 -0.00266547 -0.358508 -0.00162996 0.000278818 0.000103028 0.000926372 0.00115734 -0.00118437 -0.00154251 -0.000675902 0.00182291 -0.000109122 -0.00180178 0.00116417 7.93124e-05 -0.00145429 0.000348021 -0.000263953 2.59556e-05 6.55408e-05 0.000685142 -0.000256227 -0.000268224 -7.48714e-05 0.000191517 -0.000145429 
1508.15 0 0.000355686 0.0650389 0.000158131 -0.000187017 -0.269944 0.00073067 -0.00272951 -0.365423 -0.00149804 0.000243292 0.000175772 0.000926144 0.00113571 -0.00127676 -0.00150251 -0.00060674 0.00184416 -9.19254e-05 -0.00174288 0.00117342 8.72374e-05 -0.0013307 0.000344319 -0.000248806 3.90499e-05 5.32979e-05 0.000695137 -0.0002492 -0.000276389 -8.10931e-05 0.000180047 -0.000164978 
1508.5 0 0.000368294 0.0679132 0.000156896 -0.00019343 -0.25679 0.000634673 -0.00278668 -0.371799 -0.00136255 0.000205932 0.000245003 0.000925615 0.00111053 -0.00136991 -0.00146545 -0.00053502 0.001863 -7.40054e-05 -0.00167776 0.00118045 9.44501e-05 -0.0012063 0.000339116 -0.000232623 5.21424e-05 3.92071e-05 0.000704071 -0.000240247 -0.000285088 -8.74853e-05 0.000167608 -0.000184502 
1508.85 0 0.000379086 0.0706838 0.000154851 -0.000199387 -0.24342 0.000529711 -0.00283504 -0.377633 -0.00122326 0.000166485 0.000311467 0.000923785 0.00108122 -0.00146629 -0.0014325 -0.000461962 0.00187773 -5.70672e-05 -0.00160713 0.00118616 0.000100906 -0.00108194 0.000332493 -0.000215918 6.52531e-05 2.29108e-05 0.000711289 -0.000229251 -0.000293327 -9.47376e-05 0.000154026 -0.000203343 
1509.2 0 0.000387482 0.0733483 0.000151867 -0.000205238 -0.229853 0.000416977 -0.00287361 -0.38292 -0.00108092 0.000124851 0.000374462 0.00092044 0.001047 -0.00156708 -0.00140168 -0.000389368 0.00188899 -4.09184e-05 -0.0015321 0.00119154 0.000106427 -0.000956953 0.00032491 -0.000199002 7.97655e-05 5.50594e-06 0.000716631 -0.000216605 -0.000300373 -0.000104032 0.000139433 -0.000221754 
1509.55 0 0.000394009 0.0759051 0.000148277 -0.000210508 -0.216111 0.000297757 -0.00290285 -0.387656 -0.00093736 8.07999e-05 0.000432037 0.000914944 0.00100725 -0.00167137 -0.00137292 -0.000319565 0.00189834 -2.45232e-05 -0.00145379 0.00119665 0.000111008 -0.000829398 0.000316787 -0.000182157 9.59783e-05 -1.16566e-05 0.000720538 -0.000202789 -0.000306219 -0.000115115 0.000124319 -0.000241238 
1509.9 0 0.000399097 0.0783517 0.000144088 -0.000214249 -0.202217 0.000174222 -0.00292343 -0.391843 -0.000794697 3.49653e-05 0.000483438 0.000906781 0.000963306 -0.00178027 -0.00134766 -0.000254519 0.00190542 -7.53823e-06 -0.00137321 0.00120058 0.000115013 -0.000698575 0.000308034 -0.000165649 0.000113006 -2.83178e-05 0.000723801 -0.000188764 -0.000311313 -0.000127178 0.00010923 -0.000262662 
1510.25 0 0.000402864 0.0806858 0.000139265 -0.000217112 -0.188191 4.8823e-05 -0.00293594 -0.39548 -0.000654461 -1.16132e-05 0.000528932 0.000896405 0.000917378 -0.00189614 -0.00132376 -0.000194608 0.00190842 9.2797e-06 -0.00129103 0.0012021 0.000119334 -0.000566295 0.000298683 -0.000149101 0.000130025 -4.4993e-05 0.000726474 -0.000175117 -0.000316342 -0.00014024 9.45265e-05 -0.000285171 
1510.6 0 0.000405463 0.082905 0.000133779 -0.000220798 -0.174054 -7.64647e-05 -0.00294186 -0.398568 -0.000517745 -5.93462e-05 0.000568732 0.00088416 0.000870047 -0.00201773 -0.00129556 -0.000139893 0.00190656 2.47173e-05 -0.00120665 0.0012016 0.00012475 -0.000435123 0.000288979 -0.000131931 0.000146462 -6.15642e-05 0.000728097 -0.000161221 -0.000321576 -0.000154898 8.02212e-05 -0.000307662 
1510.95 0 0.000406595 0.0850072 0.000127317 -0.00022565 -0.159822 -0.000200646 -0.00294233 -0.401107 -0.000385541 -0.000109691 0.000602692 0.000870078 0.000821311 -0.00214065 -0.00126076 -9.16279e-05 0.0019002 3.8789e-05 -0.00111844 0.00120054 0.000130964 -0.000306383 0.000278454 -0.00011405 0.000161961 -7.76987e-05 0.000728881 -0.000146372 -0.000327134 -0.000170767 6.60218e-05 -0.000330434 
1511.3 0 0.000405783 0.0869903 0.000119407 -0.000230309 -0.145515 -0.000323842 -0.00293648 -0.403097 -0.000257585 -0.000163318 0.000631601 0.000855845 0.000772555 -0.00226319 -0.00122261 -5.041e-05 0.00188832 5.25643e-05 -0.00102565 0.00119969 0.000137232 -0.000180076 0.00026626 -9.57301e-05 0.000176369 -9.3652e-05 0.000728782 -0.000131068 -0.000333017 -0.000186937 5.18548e-05 -0.000353905 
1511.65 0 0.000403215 0.0888526 0.000110362 -0.000233303 -0.131155 -0.000445291 -0.00292297 -0.404539 -0.000133057 -0.000219155 0.000656686 0.000843304 0.000725468 -0.00238904 -0.00118367 -1.49228e-05 0.00186964 6.69696e-05 -0.000930236 0.00119971 0.000143381 -5.53157e-05 0.000252629 -7.74283e-05 0.000189841 -0.000109168 0.000726951 -0.000116766 -0.000338239 -0.000203098 3.80124e-05 -0.000377416 
1512 0 0.000398553 0.0905941 0.000101118 -0.000234374 -0.116761 -0.000563705 -0.00290153 -0.405437 -1.27742e-05 -0.00027465 0.000678571 0.000830975 0.000678946 -0.00252257 -0.00114194 1.6087e-05 0.00184413 8.2423e-05 -0.000836155 0.00120062 0.000148889 6.92991e-05 0.000238852 -5.97136e-05 0.000202291 -0.000123902 0.000723338 -0.000104351 -0.000341852 -0.000218652 2.46346e-05 -0.000400367 
1512.35 0 0.000391852 0.0922148 9.14363e-05 -0.000234192 -0.102356 -0.00068 -0.00287134 -0.405796 0.000101182 -0.000327526 0.000698291 0.000815394 0.000630879 -0.00266302 -0.00109436 4.25364e-05 0.00181302 9.84352e-05 -0.000745631 0.00120072 0.00015316 0.000194709 0.000225538 -4.26102e-05 0.000214076 -0.000138862 0.000718694 -9.33826e-05 -0.000343699 -0.000233174 1.15948e-05 -0.000423241 
1512.7 0 0.000384243 0.0937141 8.07756e-05 -0.000232874 -0.0879608 -0.000795008 -0.00283209 -0.405622 0.000207896 -0.000377608 0.000716932 0.000794036 0.000581512 -0.00280542 -0.00104152 6.48602e-05 0.0017792 0.000113629 -0.000657004 0.00119741 0.000157086 0.000320214 0.000211944 -2.5607e-05 0.000225897 -0.000155396 0.000713234 -8.36996e-05 -0.000343971 -0.000247216 -1.25662e-06 -0.000446983 
1513.05 0 0.000376401 0.0950913 6.96124e-05 -0.000229569 -0.0735931 -0.000908099 -0.00278559 -0.404922 0.000307834 -0.000426433 0.000734097 0.00076664 0.000531377 -0.00294611 -0.000987234 8.52483e-05 0.00174575 0.000126452 -0.000567512 0.00118944 0.000161824 0.000443911 0.00019777 -8.56146e-06 0.000237697 -0.000173864 0.000706586 -7.58546e-05 -0.000342907 -0.000261046 -1.38607e-05 -0.000471808 
1513.4 0 0.000368361 0.096346 5.85247e-05 -0.000224711 -0.0592714 -0.00101774 -0.00273441 -0.403704 0.000400648 -0.000475631 0.000748161 0.000734305 0.000479801 -0.00308581 -0.000933034 0.000105833 0.00171237 0.000136103 -0.000476621 0.0011782 0.000167622 0.000563955 0.000183951 8.40535e-06 0.000248653 -0.000193557 0.000698676 -7.00827e-05 -0.000340678 -0.00027415 -2.57943e-05 -0.000496716 
1513.75 0 0.000359509 0.0974775 4.74974e-05 -0.000221034 -0.0450127 -0.00112273 -0.00267987 -0.401974 0.000485298 -0.000525482 0.00075877 0.000697322 0.000427278 -0.00322536 -0.000875106 0.000126452 0.00167585 0.000142544 -0.000384663 0.00116558 0.000173944 0.000678754 0.000170906 2.50254e-05 0.000257597 -0.000213284 0.000690119 -6.54491e-05 -0.00033722 -0.000286881 -3.65441e-05 -0.000520299 
1514.1 0 0.000349778 0.0984864 3.6478e-05 -0.000219994 -0.0308345 -0.00122287 -0.00262224 -0.399733 0.00056263 -0.000575225 0.000767689 0.000655617 0.000375829 -0.0033623 -0.000808651 0.000145661 0.00163438 0.000147035 -0.000290142 0.00115185 0.00018026 0.000788332 0.000157857 4.13873e-05 0.000264126 -0.000232414 0.000681542 -6.08879e-05 -0.00033245 -0.000300154 -4.61302e-05 -0.000542045 
1514.45 0 0.000339804 0.0993727 2.57461e-05 -0.000220236 -0.0167556 -0.00131727 -0.00256236 -0.396991 0.00063469 -0.000623774 0.000776568 0.000610121 0.000326397 -0.00349429 -0.000732407 0.000162375 0.00158863 0.000151341 -0.000191693 0.00113639 0.000186537 0.000894471 0.000144795 5.82764e-05 0.000268965 -0.000251224 0.000672768 -5.6447e-05 -0.000326934 -0.000314131 -5.47282e-05 -0.000562137 
1514.8 0 0.000329249 0.100135 1.55644e-05 -0.000220357 -0.00279533 -0.00140467 -0.00250079 -0.393757 0.000702197 -0.000669599 0.000785994 0.000562182 0.000278468 -0.00362146 -0.000647541 0.000175149 0.00154037 0.000156354 -8.97809e-05 0.00111882 0.000193114 0.000997906 0.00013283 7.65061e-05 0.000273075 -0.000270042 0.000663133 -5.22445e-05 -0.000321149 -0.000328454 -6.20906e-05 -0.000580688 
1515.15 0 0.000317473 0.100771 5.7774e-06 -0.000219753 0.0110297 -0.00148503 -0.00243724 -0.390041 0.000765169 -0.000711689 0.000796176 0.000512727 0.000232555 -0.00374545 -0.000554692 0.000182589 0.00149152 0.000162397 1.42694e-05 0.00109883 0.000200402 0.00109695 0.000121824 9.62238e-05 0.000277081 -0.000288869 0.000652332 -4.78404e-05 -0.000315067 -0.000342826 -6.84159e-05 -0.000597872 
1515.5 0 0.000305235 0.101279 -3.78465e-06 -0.000218465 0.0247043 -0.00155893 -0.00237139 -0.385847 0.000824713 -0.000750103 0.000806018 0.000462234 0.00019081 -0.00386858 -0.000452735 0.000185429 0.00144311 0.000170057 0.000119762 0.00107598 0.00020806 0.00119009 0.000110612 0.000117148 0.000280973 -0.000307694 0.000639845 -4.30699e-05 -0.000308109 -0.000356851 -7.43344e-05 -0.000613544 
1515.85 0 0.000293841 0.101659 -1.31903e-05 -0.000217591 0.0382117 -0.00162616 -0.00230295 -0.381178 0.000882018 -0.00078491 0.000813661 0.000409901 0.000154753 -0.00399143 -0.000340047 0.000185575 0.00139399 0.000179677 0.000227345 0.00105102 0.000215561 0.00127869 9.88772e-05 0.000138688 0.000283813 -0.000326449 0.000624962 -3.80635e-05 -0.000299947 -0.000369816 -7.98062e-05 -0.00062704 
1516.2 0 0.000283358 0.101914 -2.22529e-05 -0.000217961 0.0515327 -0.00168563 -0.00223173 -0.376044 0.000937441 -0.000815491 0.000818947 0.000353244 0.000124709 -0.00411135 -0.000216177 0.000184888 0.00134219 0.000188784 0.000337749 0.00102574 0.000222874 0.00136517 8.70214e-05 0.000160371 0.000285372 -0.000344919 0.000607614 -3.3454e-05 -0.000290948 -0.000381491 -8.43647e-05 -0.000638101 
1516.55 0 0.000273067 0.102045 -3.02893e-05 -0.000218911 0.064649 -0.00173717 -0.00215828 -0.37046 0.000991145 -0.000841971 0.000822557 0.000290076 0.00010016 -0.00422475 -8.21427e-05 0.000185102 0.00128782 0.000192784 0.000450055 0.00100187 0.000229854 0.0014497 7.56687e-05 0.00018179 0.000287074 -0.000363469 0.000588532 -2.9534e-05 -0.000281136 -0.000392154 -8.76914e-05 -0.000647663 
1516.9 0 0.000263014 0.102054 -3.66137e-05 -0.000219109 0.0775443 -0.00178222 -0.00208396 -0.36444 0.0010433 -0.000865348 0.000823507 0.00022112 7.96592e-05 -0.00433051 5.97389e-05 0.000188123 0.001234 0.000189603 0.000563879 0.000979484 0.000236414 0.0015306 6.46735e-05 0.000202605 0.000289975 -0.000383077 0.000569017 -2.47851e-05 -0.000270357 -0.000402175 -9.05535e-05 -0.000656624 
1517.25 0 0.000253352 0.101943 -4.12249e-05 -0.000218832 0.0902025 -0.00182243 -0.00200985 -0.357995 0.00109484 -0.00088608 0.000820053 0.00014914 6.11709e-05 -0.00442906 0.000208084 0.000195838 0.0011836 0.000180776 0.000680967 0.000956754 0.000242912 0.00160741 5.2739e-05 0.000222836 0.000293613 -0.000403907 0.000549706 -1.80808e-05 -0.000258963 -0.00041108 -9.3723e-05 -0.000664212 
1517.6 0 0.000244102 0.101712 -4.47791e-05 -0.00021923 0.102606 -0.001859 -0.00193657 -0.35114 0.00114757 -0.000903958 0.000812694 7.57745e-05 4.43804e-05 -0.00451806 0.000363857 0.000208679 0.00113534 0.000168639 0.00080137 0.000932783 0.000249722 0.00168129 3.94421e-05 0.000242841 0.000296926 -0.000425127 0.000530405 -1.05251e-05 -0.000247504 -0.000417854 -9.68438e-05 -0.000669088 
1517.95 0 0.000235945 0.101361 -4.77136e-05 -0.000220028 0.114738 -0.00189154 -0.00186462 -0.343887 0.00120146 -0.000918577 0.000803859 6.08764e-07 2.94586e-05 -0.00459357 0.000528213 0.000226544 0.00108651 0.000154005 0.000922276 0.000908297 0.000257314 0.00175223 2.58568e-05 0.000263088 0.000300053 -0.000446135 0.000511069 -3.32469e-06 -0.000236569 -0.000422823 -9.9421e-05 -0.000671626 
1518.3 0 0.000228496 0.100892 -5.06891e-05 -0.000219806 0.126586 -0.00191871 -0.00179476 -0.336251 0.00125421 -0.000928548 0.000794454 -7.67804e-05 1.46646e-05 -0.00465416 0.000698678 0.000248828 0.00103704 0.000136158 0.00104155 0.000883649 0.000266171 0.00181877 1.21857e-05 0.000283249 0.000304039 -0.000466955 0.000491912 3.46321e-06 -0.000226444 -0.000426606 -0.000101455 -0.0006735 
1518.65 0 0.000219851 0.100305 -5.41371e-05 -0.000217995 0.138135 -0.00194162 -0.00172761 -0.328242 0.00130382 -0.000932146 0.000783584 -0.000155629 -1.23879e-06 -0.00470224 0.000870372 0.000274386 0.000987262 0.000115408 0.00115878 0.000858776 0.00027593 0.00188092 -2.35443e-06 0.00030326 0.000308769 -0.000487563 0.000472714 9.96102e-06 -0.000216639 -0.000428921 -0.000103459 -0.00067485 
1519 0 0.00020958 0.0996019 -5.78292e-05 -0.000215953 0.149366 -0.00196332 -0.00166241 -0.319873 0.00135009 -0.000929321 0.000770599 -0.000235173 -1.79522e-05 -0.00474088 0.00104166 0.000302461 0.00093573 9.32176e-05 0.00127473 0.000834621 0.000285752 0.00193976 -1.83952e-05 0.000323846 0.000312899 -0.000507668 0.000453244 1.60426e-05 -0.000206788 -0.000429542 -0.000105766 -0.000674252 
1519.35 0 0.000198764 0.0987832 -6.18111e-05 -0.000215083 0.160267 -0.00198401 -0.00159745 -0.311159 0.00139409 -0.000921049 0.000755974 -0.00031467 -3.49005e-05 -0.00477118 0.00121488 0.000332521 0.000880408 6.97189e-05 0.00139051 0.000811779 0.000295608 0.00199523 -3.626e-05 0.000344979 0.000315348 -0.000526966 0.000434054 2.16796e-05 -0.0001969 -0.000428833 -0.000108189 -0.000671245 
1519.7 0 0.000187717 0.0978502 -6.65414e-05 -0.000215021 0.170825 -0.00200108 -0.0015319 -0.302115 0.00143706 -0.000907319 0.000740516 -0.000393352 -5.21476e-05 -0.0047928 0.00139181 0.000362802 0.000821107 4.37101e-05 0.00150646 0.000789184 0.000305428 0.0020469 -5.56013e-05 0.000366084 0.000316187 -0.00054483 0.00041534 2.6636e-05 -0.000186708 -0.000426841 -0.000110046 -0.000667207 
1520.05 0 0.000176681 0.0968046 -7.23267e-05 -0.000214316 0.181032 -0.00201289 -0.00146536 -0.292755 0.00147889 -0.000887572 0.000724224 -0.000471554 -6.96942e-05 -0.00480521 0.00157041 0.000390232 0.000758899 1.38657e-05 0.00162158 0.000765877 0.000314783 0.00209493 -7.5147e-05 0.000387493 0.000315639 -0.00056104 0.000396472 3.08264e-05 -0.000175973 -0.000422517 -0.000111069 -0.000663139 
1520.4 0 0.000165925 0.0956484 -7.87551e-05 -0.000212281 0.190877 -0.00201853 -0.00139745 -0.283091 0.00151791 -0.000862476 0.000707588 -0.000549326 -8.63783e-05 -0.00480812 0.0017479 0.000413491 0.000694115 -2.0468e-05 0.00173516 0.000741828 0.000323885 0.00214053 -9.40963e-05 0.000409933 0.000313293 -0.000576524 0.000377327 3.53199e-05 -0.000164825 -0.000415566 -0.000111552 -0.000658177 
1520.75 0 0.000155273 0.0943845 -8.53636e-05 -0.000209459 0.20035 -0.00201804 -0.0013286 -0.273141 0.0015533 -0.00083307 0.00069271 -0.000625933 -0.000101045 -0.00480151 0.00192377 0.000433397 0.000628116 -5.97098e-05 0.00184838 0.000716721 0.000332805 0.00218441 -0.000112935 0.000433191 0.000309434 -0.000592044 0.000357865 4.09587e-05 -0.000153883 -0.000407391 -0.000111803 -0.00065121 
1521.1 0 0.000145241 0.0930148 -9.19971e-05 -0.000206643 0.20944 -0.00201305 -0.00126018 -0.26292 0.00158646 -0.00079916 0.000681186 -0.000700872 -0.000113058 -0.00478504 0.0020988 0.000451093 0.000563372 -0.000105339 0.00196239 0.000690463 0.000340928 0.00222547 -0.000132246 0.000455958 0.000305094 -0.000607373 0.00033713 4.73962e-05 -0.000143127 -0.000398706 -0.000111869 -0.000642043 
1521.45 0 0.000136435 0.0915404 -9.81088e-05 -0.000203812 0.218138 -0.00200555 -0.00119361 -0.25244 0.00161968 -0.000760148 0.000673071 -0.000774226 -0.000122622 -0.0047576 0.00227239 0.000466958 0.000501048 -0.000157928 0.00207579 0.000663569 0.00034773 0.00226365 -0.0001517 0.000477268 0.000300733 -0.00062152 0.000314838 5.45206e-05 -0.000131874 -0.000389223 -0.000111166 -0.000631438 
1521.8 0 0.000129053 0.0899641 -0.000103395 -0.000200115 0.226434 -0.00199719 -0.00112919 -0.241717 0.00165401 -0.000716404 0.000667481 -0.000847887 -0.000130048 -0.00471845 0.00244126 0.0004802 0.0004417 -0.000215898 0.00218666 0.000635631 0.000353383 0.00230077 -0.00017112 0.000497136 0.000296314 -0.000633916 0.000291979 6.3067e-05 -0.000120467 -0.000379004 -0.000109172 -0.00062052 
1522.15 0 0.000123812 0.0882891 -0.000108028 -0.00019455 0.23432 -0.00198823 -0.00106598 -0.23077 0.00168913 -0.000668998 0.00066253 -0.000924531 -0.000134303 -0.00466903 0.00260145 0.000490395 0.000385721 -0.000277195 0.0022946 0.000605185 0.000358619 0.00233765 -0.000190347 0.000515979 0.000291434 -0.000645158 0.000269447 7.24523e-05 -0.000109754 -0.00036809 -0.000105948 -0.000609545 
1522.5 0 0.000121121 0.0865188 -0.000112147 -0.000187304 0.241786 -0.00197697 -0.0010045 -0.219618 0.00172375 -0.000618887 0.000655888 -0.00100498 -0.000134559 -0.00461382 0.00275352 0.000497799 0.000332217 -0.000340336 0.00239901 0.000571752 0.000364149 0.00237403 -0.000208848 0.000534342 0.000285412 -0.00065626 0.000247074 8.14456e-05 -9.98119e-05 -0.000356652 -0.00010208 -0.00059787 
1522.85 0 0.000119574 0.0846556 -0.000115749 -0.00017999 0.248826 -0.00196297 -0.000946562 -0.208279 0.00175729 -0.000566455 0.000646087 -0.00108838 -0.00013091 -0.00455624 0.00290178 0.000503436 0.000280387 -0.000404386 0.0024991 0.000536908 0.000369745 0.00240983 -0.000226971 0.000552156 0.000278254 -0.000667407 0.000224432 9.08456e-05 -8.97961e-05 -0.00034515 -9.8276e-05 -0.000585161 
1523.2 0 0.000117991 0.0827029 -0.000118256 -0.000173525 0.25543 -0.00194734 -0.00089163 -0.196774 0.00179106 -0.00051089 0.000633459 -0.00117437 -0.000124205 -0.00449367 0.00304812 0.000507753 0.000230511 -0.000469 0.00259446 0.000502128 0.000374641 0.00244457 -0.00024567 0.000568843 0.00027052 -0.000678013 0.000201818 0.00010163 -7.92404e-05 -0.000333163 -9.46629e-05 -0.00057131 
1523.55 0 0.000116716 0.0806639 -0.000119335 -0.000166587 0.261591 -0.00192977 -0.000837062 -0.18512 0.00182638 -0.000451568 0.000619739 -0.00126319 -0.000115915 -0.00442056 0.0031891 0.000509898 0.00018196 -0.000535194 0.00268422 0.000466883 0.00037836 0.00247678 -0.00026512 0.000584467 0.000261957 -0.000688231 0.00017992 0.000113771 -6.89158e-05 -0.000319756 -9.15567e-05 -0.000556928 
1523.9 0 0.00011594 0.078542 -0.000119634 -0.000157333 0.267307 -0.00190988 -0.000782012 -0.173337 0.00186271 -0.000388714 0.000606542 -0.00135362 -0.000106869 -0.00433576 0.00331927 0.000510031 0.000134078 -0.000605061 0.00276814 0.000429377 0.000380692 0.00250546 -0.000285366 0.000599586 0.000252349 -0.000698884 0.000158986 0.00012752 -5.94382e-05 -0.000305053 -8.92636e-05 -0.000542749 
1524.25 0 0.000115595 0.0763414 -0.00012008 -0.000145935 0.272573 -0.00188937 -0.000727316 -0.161442 0.00189921 -0.000322229 0.000594225 -0.00144305 -9.78143e-05 -0.0042431 0.00343738 0.000509422 8.8058e-05 -0.000678611 0.00284679 0.0003885 0.000381228 0.0025309 -0.000306816 0.000614752 0.000242816 -0.00070964 0.000138909 0.000142576 -5.02821e-05 -0.000289441 -8.7921e-05 -0.000528644 
1524.6 0 0.000116414 0.0740657 -0.000121134 -0.00013385 0.277387 -0.00186957 -0.000673445 -0.149451 0.00193606 -0.00025316 0.000582023 -0.00153044 -8.98267e-05 -0.0041448 0.00354632 0.000509439 4.47547e-05 -0.000753238 0.00291974 0.000343914 0.000380362 0.00255322 -0.000329042 0.000630984 0.000234359 -0.000719798 0.000119816 0.000157915 -4.13124e-05 -0.000273166 -8.75426e-05 -0.00051464 
1524.95 0 0.000118847 0.0717176 -0.00012304 -0.000120832 0.281748 -0.0018496 -0.00062153 -0.137378 0.0019731 -0.000184317 0.000569672 -0.00161649 -8.41083e-05 -0.00403919 0.00364656 0.000509696 2.55437e-06 -0.000827488 0.00298453 0.000295414 0.000378808 0.0025733 -0.000350824 0.000648833 0.000226085 -0.000729864 0.000101264 0.000173487 -3.27586e-05 -0.000256419 -8.71428e-05 -0.000501739 
1525.3 0 0.000122574 0.0692997 -0.00012606 -0.000105724 0.285653 -0.00182827 -0.000573597 -0.12524 0.00200924 -0.000116949 0.000558762 -0.00170173 -8.10582e-05 -0.00392518 0.00373484 0.000507513 -4.18463e-05 -0.000902151 0.00303833 0.00024261 0.000376131 0.00259255 -0.000371615 0.000667722 0.000216614 -0.000740621 8.25548e-05 0.000190088 -2.42696e-05 -0.000238848 -8.58723e-05 -0.00048989 
1525.65 0 0.000127445 0.0668163 -0.000129771 -8.89247e-05 0.289102 -0.00180602 -0.000531124 -0.113057 0.00204327 -4.95339e-05 0.000551709 -0.00178628 -7.95913e-05 -0.00380362 0.0038104 0.000501742 -9.0074e-05 -0.00097857 0.00307962 0.000184743 0.000371587 0.00261073 -0.000391818 0.000687249 0.000205876 -0.000752003 6.34842e-05 0.000207204 -1.54334e-05 -0.000220937 -8.39693e-05 -0.000477759 
1526 0 0.000133709 0.0642712 -0.000133422 -7.17797e-05 0.292091 -0.00178389 -0.000494055 -0.100849 0.00207398 1.91674e-05 0.000549762 -0.001871 -7.89696e-05 -0.00367564 0.00387646 0.000494176 -0.00013953 -0.00105797 0.00310779 0.000121349 0.000365726 0.00262652 -0.00041122 0.000707775 0.000195045 -0.000763825 4.42196e-05 0.000223317 -6.51972e-06 -0.000203923 -8.18549e-05 -0.00046508 
1526.35 0 0.000141466 0.0616673 -0.000136665 -5.48202e-05 0.294624 -0.00176145 -0.00046148 -0.0886331 0.00210063 8.80958e-05 0.000551778 -0.00195636 -7.97915e-05 -0.00354189 0.0039356 0.000487232 -0.000186469 -0.00114089 0.00312279 5.32797e-05 0.000359651 0.00264004 -0.000428803 0.000729176 0.00018527 -0.000776604 2.45257e-05 0.00023805 2.19567e-06 -0.000187668 -7.96234e-05 -0.000452905 
1526.7 0 0.000150481 0.0590079 -0.000139492 -3.72097e-05 0.2967 -0.00173692 -0.000432405 -0.0764274 0.00212389 0.000156066 0.000555534 -0.00204047 -8.31276e-05 -0.00340308 0.00398736 0.000481918 -0.000229991 -0.00122609 0.00312543 -1.77069e-05 0.000353752 0.00265268 -0.000443848 0.000750589 0.000176484 -0.000790144 4.02422e-06 0.000252169 1.08167e-05 -0.000170848 -7.73384e-05 -0.000441804 
1527.05 0 0.000159946 0.0562979 -0.00014217 -1.86198e-05 0.298322 -0.00170924 -0.000406853 -0.0642498 0.00214515 0.00022334 0.000560164 -0.00212044 -8.90074e-05 -0.0032613 0.00403134 0.000477406 -0.000271606 -0.00131069 0.00311734 -9.15922e-05 0.000347846 0.00266488 -0.00045638 0.000771061 0.000167852 -0.000803082 -1.74405e-05 0.000266334 1.89963e-05 -0.000153258 -7.49846e-05 -0.000431116 
1527.4 0 0.000168786 0.0535424 -0.000144828 1.66779e-07 0.29949 -0.00168072 -0.000384775 -0.0521188 0.00216608 0.00029013 0.000565407 -0.0021947 -9.64335e-05 -0.0031191 0.00406949 0.00047202 -0.000312114 -0.00139149 0.00310098 -0.000169926 0.000341249 0.00267605 -0.000467502 0.000790484 0.000159514 -0.000814615 -3.94146e-05 0.000280204 2.61512e-05 -0.000136104 -7.2558e-05 -0.00042036 
1527.75 0 0.000177119 0.0507455 -0.000147601 1.90323e-05 0.300205 -0.00165435 -0.000363712 -0.0400526 0.00218802 0.000354525 0.000569126 -0.00226333 -0.000104817 -0.00297795 0.00410389 0.000464279 -0.000350282 -0.0014666 0.00307796 -0.000253952 0.000333679 0.00268516 -0.000477408 0.000809409 0.000152058 -0.000825205 -6.11052e-05 0.0002929 3.21427e-05 -0.000120376 -7.0153e-05 -0.00041029 
1528.1 0 0.000184987 0.0479103 -0.000150514 3.79526e-05 0.300474 -0.00162946 -0.000341378 -0.0280669 0.00220972 0.00041437 0.000568744 -0.00232702 -0.000113435 -0.00283711 0.00413451 0.000453402 -0.000385427 -0.00153659 0.00304712 -0.000343865 0.000325694 0.00269121 -0.000485025 0.000827567 0.000145347 -0.000835712 -8.19252e-05 0.000304319 3.71647e-05 -0.000106119 -6.80928e-05 -0.000401728 
1528.45 0 0.000191808 0.0450395 -0.000153176 5.63523e-05 0.300303 -0.00160366 -0.000317793 -0.016174 0.00222904 0.000468681 0.000564097 -0.00238664 -0.00012208 -0.0026942 0.00416033 0.000440066 -0.000419681 -0.00160323 0.00300626 -0.000438901 0.000317492 0.00269502 -0.000491207 0.000844922 0.000138869 -0.000846732 -0.000101716 0.000315737 4.18346e-05 -9.29841e-05 -6.67446e-05 -0.00039451 
1528.8 0 0.000197264 0.0421356 -0.000155368 7.42487e-05 0.299697 -0.00157474 -0.00029292 -0.00438792 0.00224688 0.000516745 0.000557036 -0.00244347 -0.000131672 -0.00254862 0.00418226 0.00042535 -0.000455562 -0.00166756 0.00295653 -0.000536945 0.000308343 0.00269807 -0.000497923 0.000862096 0.00013292 -0.000858805 -0.00012108 0.000328578 4.72554e-05 -8.10245e-05 -6.60378e-05 -0.000388217 
1529.15 0 0.000201173 0.0392025 -0.000156969 9.19443e-05 0.298659 -0.00154211 -0.000265603 0.00727526 0.00226492 0.000559033 0.000547839 -0.00249836 -0.000142952 -0.002403 0.00420346 0.000409717 -0.00049263 -0.00172924 0.00290132 -0.000635567 0.000297851 0.00270045 -0.000504651 0.000879413 0.000128293 -0.000872512 -0.000140558 0.000341866 5.39624e-05 -6.96444e-05 -6.60667e-05 -0.000382745 
1529.5 0 0.000204508 0.0362459 -0.000158233 0.000108733 0.297197 -0.00150622 -0.000235455 0.018799 0.00228117 0.000597304 0.000535498 -0.00255111 -0.000155699 -0.00225882 0.00422689 0.000393256 -0.000529746 -0.00178702 0.00284117 -0.00073411 0.000286616 0.00270195 -0.000509357 0.000897007 0.000124256 -0.000888084 -0.000160696 0.000353772 6.19605e-05 -5.77865e-05 -6.63422e-05 -0.000377374 
1529.85 0 0.00020873 0.0332712 -0.000159249 0.000124521 0.295318 -0.00146757 -0.000203945 0.0301662 0.00229242 0.000633219 0.000520981 -0.00260117 -0.000168275 -0.00211492 0.00425317 0.000375973 -0.000567074 -0.00184031 0.00277499 -0.000832314 0.000275281 0.00270251 -0.000512083 0.000914685 0.000119252 -0.000904634 -0.000182007 0.000364544 7.12625e-05 -4.53624e-05 -6.61275e-05 -0.000371106 
1530.2 0 0.000214603 0.0302833 -0.000159267 0.000140161 0.293032 -0.00142702 -0.000173297 0.0413608 0.00229811 0.000667822 0.00050678 -0.00264853 -0.000180182 -0.00197117 0.004281 0.000359467 -0.000604727 -0.001891 0.0027035 -0.000929078 0.000264356 0.00270204 -0.000514408 0.000931737 0.000112713 -0.000921002 -0.000203889 0.000374841 8.14676e-05 -3.21562e-05 -6.60554e-05 -0.000364205 
1530.55 0 0.000221479 0.0272876 -0.000158151 0.000156038 0.290344 -0.0013856 -0.000144148 0.0523672 0.00229962 0.000701571 0.000494691 -0.00269347 -0.00019433 -0.00182733 0.00430708 0.00034594 -0.000642414 -0.00194188 0.00262769 -0.00102399 0.000253959 0.00270125 -0.000516622 0.000947637 0.00010531 -0.000937547 -0.00022563 0.000384313 9.1757e-05 -1.79528e-05 -6.71123e-05 -0.00035825 
1530.9 0 0.0002285 0.0242886 -0.000156996 0.000172388 0.287262 -0.00134526 -0.000114298 0.0631696 0.00229669 0.000733834 0.000484701 -0.00273534 -0.000213172 -0.00168134 0.00432677 0.000335022 -0.000678444 -0.00199417 0.00254772 -0.00111817 0.000244282 0.00270067 -0.00051762 0.000962769 9.82638e-05 -0.000955857 -0.000247202 0.000393013 0.000101924 -3.61329e-06 -6.93597e-05 -0.000353445 
1531.25 0 0.000235889 0.0212881 -0.00015645 0.000189617 0.283793 -0.00130617 -8.1517e-05 0.073753 0.002288 0.000763014 0.000474786 -0.00277263 -0.000234507 -0.00153305 0.00433761 0.000325007 -0.000709102 -0.00204615 0.00246431 -0.00121263 0.000236294 0.00269967 -0.000517358 0.000978319 9.21439e-05 -0.000975526 -0.000268206 0.000401339 0.0001122 1.00542e-05 -7.29088e-05 -0.000349259 
1531.6 0 0.00024266 0.0182882 -0.000155686 0.000207155 0.279952 -0.00126683 -4.49549e-05 0.0841057 0.00227413 0.000788528 0.000462875 -0.00280501 -0.000254738 -0.00138726 0.00433986 0.000317077 -0.000731821 -0.00209593 0.00237817 -0.00130751 0.000229876 0.00269664 -0.000516473 0.000994972 8.65098e-05 -0.000994681 -0.000288527 0.00040901 0.000121733 2.33999e-05 -7.76181e-05 -0.000346443 
1531.95 0 0.000247959 0.0152938 -0.000153818 0.000223014 0.275755 -0.00122696 -3.80681e-06 0.0942186 0.00225587 0.000812324 0.000448725 -0.00283212 -0.000273331 -0.00124891 0.004336 0.000314129 -0.000747159 -0.0021438 0.00228941 -0.00140278 0.000224479 0.00269005 -0.000514481 0.00101254 8.08163e-05 -0.00101307 -0.000308641 0.000415638 0.000129929 3.70633e-05 -8.24074e-05 -0.000345079 
1532.3 0 0.000252158 0.0123111 -0.000150772 0.000236143 0.271213 -0.0011852 4.14693e-05 0.104083 0.00223199 0.000835805 0.000432447 -0.0028527 -0.000292939 -0.00111832 0.00432963 0.000316494 -0.000757013 -0.00219001 0.00219776 -0.00149873 0.000220525 0.00267993 -0.000510578 0.00103084 7.48169e-05 -0.00103092 -0.000328464 0.00042144 0.000137277 5.06291e-05 -8.70899e-05 -0.000344199 
1532.65 0 0.000254355 0.00934393 -0.000147416 0.000247529 0.266332 -0.00114023 8.86883e-05 0.113686 0.00220253 0.000857282 0.000411787 -0.00286628 -0.000316428 -0.000994293 0.00432272 0.000321989 -0.000763582 -0.00223402 0.00210367 -0.00159504 0.000217731 0.00266843 -0.000505292 0.00104901 6.86322e-05 -0.00104755 -0.000347899 0.000426875 0.0001444 6.30941e-05 -9.2249e-05 -0.000343267 
1533 0 0.00025339 0.00639358 -0.000144819 0.000258003 0.26112 -0.00109345 0.000136722 0.123015 0.00217132 0.00087489 0.000384345 -0.00287275 -0.00034349 -0.000876689 0.00431475 0.000327722 -0.000769029 -0.00227482 0.0020073 -0.00169065 0.00021452 0.00265742 -0.000498819 0.00106582 6.21833e-05 -0.00106243 -0.000367179 0.000432372 0.000151717 7.40561e-05 -9.75852e-05 -0.000342023 
1533.35 0 0.000249967 0.00346272 -0.000143178 0.000267555 0.25559 -0.00104608 0.000187104 0.132057 0.00214159 0.000888053 0.00035074 -0.00287073 -0.000371933 -0.000764706 0.0043048 0.000331866 -0.000774079 -0.00231096 0.00190725 -0.00178459 0.000210369 0.00264576 -0.000490336 0.00108121 5.52918e-05 -0.00107587 -0.000386252 0.000438518 0.000158602 8.37943e-05 -0.000102216 -0.000340179 
1533.7 0 0.000245794 0.000556301 -0.000142532 0.000276099 0.249757 -0.000997773 0.000240958 0.140806 0.00211252 0.00089648 0.000313767 -0.00285886 -0.000400328 -0.000656572 0.00429354 0.000333052 -0.000778267 -0.00234201 0.00180264 -0.00187523 0.000206149 0.00263206 -0.000479742 0.00109551 4.8281e-05 -0.00108775 -0.000405047 0.000445721 0.000163298 9.23813e-05 -0.000105467 -0.000338118 
1534.05 0 0.000242022 -0.00232053 -0.000143151 0.000283718 0.24363 -0.000947282 0.000298229 0.149254 0.00208161 0.00089998 0.000275614 -0.00283889 -0.000427498 -0.000550094 0.004282 0.000329262 -0.000781405 -0.0023694 0.0016947 -0.00196011 0.000202737 0.00261729 -0.000468117 0.0011088 4.24816e-05 -0.00109801 -0.000423456 0.000453857 0.000164653 9.9763e-05 -0.000107855 -0.000336361 
1534.4 0 0.000238165 -0.00516305 -0.000144551 0.000290564 0.237219 -0.000892706 0.000358819 0.15739 0.00204725 0.00089921 0.000235569 -0.00281281 -0.000452499 -0.00044437 0.00427008 0.000319796 -0.000784331 -0.0023947 0.00158459 -0.00203773 0.000200817 0.00260309 -0.00045639 0.00112065 3.90261e-05 -0.00110743 -0.000441486 0.000462543 0.000163692 0.000106437 -0.0001108 -0.000334605 
1534.75 0 0.000233301 -0.00796704 -0.000146059 0.000296288 0.230537 -0.000834035 0.000420796 0.165199 0.00200915 0.000896443 0.000192001 -0.00278005 -0.000476659 -0.000340915 0.0042568 0.00030543 -0.000788604 -0.00241725 0.00147284 -0.00210721 0.000200002 0.00258946 -0.000444767 0.00113046 3.72522e-05 -0.00111559 -0.000460086 0.000471863 0.000162042 0.000113176 -0.000114916 -0.000332668 
1535.1 0 0.000227421 -0.0107299 -0.000148728 0.000300988 0.223597 -0.000773433 0.00048209 0.172672 0.00196924 0.000893076 0.000144735 -0.0027395 -0.000501967 -0.000240186 0.00424 0.000286294 -0.000795991 -0.00243596 0.00135987 -0.00216683 0.000198884 0.00257505 -0.000432917 0.00113853 3.58225e-05 -0.00112159 -0.000480353 0.00048174 0.000160042 0.000119829 -0.000119246 -0.000330411 
1535.45 0 0.000220741 -0.0134506 -0.00015366 0.000306342 0.216417 -0.000712732 0.00054347 0.179808 0.00192952 0.000888293 9.35054e-05 -0.00269034 -0.000528273 -0.00014084 0.00421637 0.000262054 -0.000807595 -0.00245046 0.00124558 -0.0022162 0.000196899 0.00255797 -0.000419459 0.00114477 3.45457e-05 -0.00112532 -0.000501695 0.000491236 0.000157792 0.000126125 -0.00012262 -0.000327629 
1535.8 0 0.00021344 -0.0161263 -0.000160174 0.00031311 0.209013 -0.000652425 0.000607543 0.186605 0.00188915 0.000881078 3.85872e-05 -0.00263139 -0.000554874 -4.25979e-05 0.00418409 0.000233377 -0.000824304 -0.00246101 0.00112906 -0.00225756 0.000194272 0.00253713 -0.000402978 0.00114868 3.31924e-05 -0.00112695 -0.000522846 0.000499392 0.000154909 0.000132588 -0.000125265 -0.000324411 
1536.15 0 0.000206492 -0.0187528 -0.000166748 0.000320219 0.201398 -0.000590732 0.000675758 0.193061 0.00184565 0.000870854 -1.75638e-05 -0.00256202 -0.000581521 5.45317e-05 0.00414457 0.000202042 -0.000846663 -0.00246866 0.00100965 -0.00229276 0.000191547 0.00251292 -0.000384062 0.00115006 3.08597e-05 -0.00112659 -0.00054385 0.000506034 0.000150848 0.000139662 -0.000128266 -0.000321251 
1536.5 0 0.000200419 -0.0213264 -0.000172434 0.000327509 0.193584 -0.000524719 0.000746147 0.199169 0.00179756 0.000856524 -7.26162e-05 -0.0024835 -0.000607483 0.000150772 0.00410017 0.000169832 -0.000874284 -0.00247357 0.000887688 -0.0023206 0.000189078 0.00248532 -0.000364947 0.00114878 2.788e-05 -0.00112441 -0.000565304 0.000511043 0.000146132 0.000146802 -0.000131834 -0.000318863 
1536.85 0 0.00019444 -0.0238439 -0.000177573 0.000335436 0.185586 -0.000454368 0.000815956 0.204923 0.00174486 0.000837005 -0.000126635 -0.00239725 -0.000632006 0.000244615 0.00405182 0.000136845 -0.000904483 -0.00247515 0.000763579 -0.00233806 0.000186204 0.00245454 -0.000346699 0.00114499 2.59059e-05 -0.00112129 -0.000586387 0.000514275 0.00014112 0.000153202 -0.000135078 -0.00031743 
1537.2 0 0.000188126 -0.0263016 -0.000183368 0.000342596 0.17742 -0.000381852 0.000885572 0.210316 0.0016881 0.000813411 -0.000180546 -0.00230212 -0.000654324 0.000334163 0.00399939 0.000101239 -0.000934548 -0.00247405 0.000637779 -0.00234436 0.000182388 0.00242164 -0.000328493 0.00113972 2.53526e-05 -0.00111821 -0.000605777 0.000516059 0.000135398 0.000159798 -0.000137588 -0.000316772 
1537.55 0 0.000182137 -0.0286976 -0.000190203 0.00034771 0.1691 -0.000307735 0.000957374 0.215344 0.0016277 0.000788141 -0.000233262 -0.00219652 -0.000673935 0.000420545 0.00394304 6.10944e-05 -0.00096489 -0.00246969 0.000510496 -0.00234234 0.000178289 0.00238761 -0.000308663 0.0011343 2.54416e-05 -0.00111472 -0.000623812 0.000516796 0.000129054 0.000167685 -0.000139361 -0.000317096 
1537.9 0 0.000177019 -0.0310302 -0.000197436 0.000351823 0.160642 -0.00023119 0.00103107 0.220002 0.00156365 0.000761472 -0.000282647 -0.00208071 -0.000691327 0.000505119 0.0038834 1.57845e-05 -0.000995295 -0.00245914 0.000381473 -0.00233536 0.000175267 0.00235227 -0.000286213 0.00112916 2.60565e-05 -0.00110954 -0.000641272 0.000516454 0.00012215 0.000175919 -0.000140294 -0.000318618 
1538.25 0 0.00017284 -0.0332953 -0.000204033 0.000355737 0.15206 -0.000150708 0.00110448 0.22429 0.00149539 0.000731046 -0.000329507 -0.0019565 -0.000708267 0.000586967 0.00382113 -3.22426e-05 -0.00102311 -0.00244113 0.000251379 -0.00232445 0.00017373 0.00231507 -0.000261113 0.00112316 2.75041e-05 -0.00110195 -0.000658176 0.000514929 0.00011405 0.000183586 -0.000140692 -0.000320342 
1538.6 0 0.000168711 -0.0354883 -0.00021016 0.000358392 0.143368 -6.39955e-05 0.00117702 0.228205 0.00142171 0.000696242 -0.000376361 -0.00182687 -0.000726446 0.000666721 0.00375645 -7.93059e-05 -0.00104774 -0.00241745 0.000122402 -0.00230786 0.000173504 0.00227616 -0.000233683 0.00111441 2.8987e-05 -0.00109213 -0.000674444 0.000512414 0.000104584 0.000190838 -0.000140186 -0.000320722 
1538.95 0 0.00016341 -0.0376078 -0.000216548 0.000359282 0.13458 2.93782e-05 0.0012488 0.231746 0.00134191 0.000659436 -0.000423869 -0.00169516 -0.000744507 0.000747821 0.00368874 -0.000124547 -0.00107143 -0.00239004 -3.69834e-06 -0.00228386 0.000175106 0.00223584 -0.000204567 0.00110256 2.95099e-05 -0.00108114 -0.00068954 0.000509161 9.45271e-05 0.000197663 -0.000138438 -0.000319079 
1539.3 0 0.000157533 -0.0396539 -0.000222852 0.000359599 0.125708 0.000128027 0.00131861 0.234911 0.00125734 0.000623628 -0.000472188 -0.00156309 -0.000760586 0.000831959 0.0036179 -0.000168493 -0.00109657 -0.00235854 -0.000127002 -0.00225191 0.000178811 0.00219344 -0.000174956 0.00108797 2.91669e-05 -0.00106989 -0.000703105 0.000504854 8.45219e-05 0.000203815 -0.000136322 -0.000315415 
1539.65 0 0.000153421 -0.041626 -0.000228766 0.000360085 0.116768 0.000231552 0.001384 0.237703 0.00117096 0.000590928 -0.000521748 -0.00143028 -0.00077538 0.000916575 0.00354534 -0.000210229 -0.00112474 -0.0023212 -0.000248764 -0.00221171 0.000183669 0.00214768 -0.000145763 0.0010709 2.79276e-05 -0.00105847 -0.00071529 0.000498146 7.41304e-05 0.000209321 -0.000134509 -0.000310583 
1540 0 0.00015263 -0.0435221 -0.000234221 0.00036019 0.10777 0.000340503 0.00144266 0.240129 0.00108488 0.000560937 -0.000570769 -0.00129553 -0.000790009 0.000999353 0.00347351 -0.000248462 -0.00115681 -0.00227694 -0.000369233 -0.00216431 0.000189018 0.00209935 -0.000116801 0.00105165 2.53983e-05 -0.00104647 -0.00072637 0.000488071 6.31199e-05 0.000213859 -0.000133319 -0.000305604 
1540.35 0 0.000153893 -0.0453411 -0.00023891 0.000359536 0.0987273 0.000453786 0.0014934 0.242191 0.000999945 0.000533087 -0.000616721 -0.00115859 -0.000804912 0.0010827 0.00340302 -0.000283065 -0.00119072 -0.00222531 -0.000487592 -0.00211205 0.000195371 0.00205069 -8.74835e-05 0.00103035 2.25487e-05 -0.00103345 -0.000736457 0.000475312 5.21512e-05 0.000216753 -0.000133209 -0.000300847 
1540.7 0 0.00015535 -0.0470822 -0.000243082 0.000358577 0.0896543 0.000567382 0.00153669 0.243892 0.000917572 0.000508378 -0.00066061 -0.00101907 -0.000820043 0.0011698 0.00333023 -0.000316067 -0.00122383 -0.00216752 -0.000603342 -0.00205838 0.000202548 0.00200214 -5.81278e-05 0.00100732 1.97353e-05 -0.0010192 -0.000745868 0.000461589 4.18755e-05 0.000219287 -0.000133311 -0.000295788 
1541.05 0 0.000157101 -0.0487437 -0.000247316 0.00035744 0.0805662 0.00067881 0.00157358 0.245234 0.000839113 0.000487236 -0.00070479 -0.000875449 -0.000834573 0.0012591 0.00325163 -0.000351216 -0.00125765 -0.00210626 -0.000716049 -0.00200529 0.000209788 0.00195274 -2.97575e-05 0.000982901 1.47425e-05 -0.00100329 -0.000755582 0.000448251 3.29116e-05 0.000222773 -0.000131797 -0.000289551 
1541.4 0 0.000159173 -0.0503241 -0.00025188 0.000355667 0.0714751 0.000788332 0.00160307 0.246223 0.000765543 0.000468552 -0.000748574 -0.000726619 -0.000846962 0.00134701 0.00316818 -0.000391516 -0.00129449 -0.00204289 -0.000824179 -0.0019512 0.000216797 0.00190219 -3.45775e-06 0.000957046 6.48398e-06 -0.000985512 -0.000765389 0.000435862 2.51108e-05 0.000225845 -0.000128305 -0.000281748 
1541.75 0 0.00016104 -0.0518229 -0.000256011 0.000353449 0.0623916 0.000894647 0.00162368 0.246863 0.000698165 0.000451548 -0.000790498 -0.000572815 -0.000856051 0.00143277 0.00308291 -0.000437426 -0.00133257 -0.00197805 -0.000926051 -0.00189491 0.000223165 0.00185018 2.07224e-05 0.000930092 -2.25712e-06 -0.000966262 -0.00077367 0.000423528 1.71089e-05 0.000227003 -0.000124068 -0.000272334 
1542.1 0 0.000162583 -0.0532384 -0.000259291 0.000351197 0.0533268 0.000995725 0.00163659 0.247154 0.000636625 0.00043662 -0.000833002 -0.000414852 -0.000861376 0.00151793 0.00299756 -0.000488031 -0.00136755 -0.00191293 -0.00102157 -0.0018376 0.000228533 0.00179604 4.36787e-05 0.000902834 -8.55391e-06 -0.00094626 -0.000779819 0.000409838 8.5558e-06 0.000226469 -0.000119556 -0.000261347 
1542.45 0 0.000163032 -0.0545686 -0.000262114 0.00034831 0.0442914 0.00109282 0.0016459 0.2471 0.000578585 0.00042479 -0.000879909 -0.00025403 -0.000861729 0.00160424 0.00291117 -0.000542136 -0.00139641 -0.00184838 -0.0011117 -0.00177999 0.000233196 0.00173921 6.53406e-05 0.000875434 -1.31453e-05 -0.000926103 -0.000784344 0.000394484 4.55828e-07 0.000225238 -0.000113751 -0.000249254 
1542.8 0 0.000161015 -0.055813 -0.000264095 0.000344461 0.0352973 0.00118825 0.0016552 0.246707 0.000522369 0.000417337 -0.00093235 -9.30416e-05 -0.000856084 0.00169162 0.00282139 -0.000597836 -0.00142056 -0.00178531 -0.00119693 -0.0017213 0.000238205 0.00167995 8.52156e-05 0.000847819 -1.81045e-05 -0.000905965 -0.000788116 0.000378515 -6.18389e-06 0.000224072 -0.000106005 -0.000236613 
1543.15 0 0.000157307 -0.056971 -0.0002644 0.000340096 0.0263593 0.00128239 0.00166397 0.24598 0.000467703 0.000414787 -0.000989218 6.50898e-05 -0.000845274 0.00177701 0.00272816 -0.000652961 -0.00144437 -0.0017253 -0.00127655 -0.00166059 0.000244109 0.00161977 0.000103918 0.00082003 -2.3698e-05 -0.000886088 -0.000791934 0.000362993 -1.12751e-05 0.000222384 -9.65253e-05 -0.000223858 
1543.5 0 0.000153837 -0.0580414 -0.000262753 0.00033513 0.0174937 0.00137482 0.00166924 0.244919 0.000415907 0.000416939 -0.00104848 0.000220094 -0.000829958 0.0018577 0.0026338 -0.000706259 -0.0014705 -0.0016697 -0.00135021 -0.00159722 0.00025019 0.00155998 0.000122338 0.000791627 -2.9295e-05 -0.000867374 -0.000795799 0.000347807 -1.54319e-05 0.000219505 -8.59152e-05 -0.000211805 
1543.85 0 0.000151036 -0.059023 -0.00025897 0.000329606 0.00871586 0.0014656 0.00166976 0.24353 0.00036816 0.00042403 -0.00110723 0.000373767 -0.000809398 0.00193489 0.00253949 -0.000756408 -0.00149841 -0.00161813 -0.00142017 -0.00153091 0.00025575 0.00149984 0.000141509 0.000761918 -3.5072e-05 -0.000849922 -0.000799209 0.000332238 -1.90381e-05 0.000215764 -7.52761e-05 -0.000201235 
1544.2 0 0.000148771 -0.0599151 -0.000252845 0.000324052 3.86382e-05 0.00155478 0.00166619 0.241822 0.0003227 0.000436409 -0.00116172 0.000527048 -0.00078379 0.00201102 0.00244376 -0.000801237 -0.00152508 -0.00156801 -0.00148947 -0.00146204 0.000260809 0.00143764 0.000162044 0.000730866 -4.10329e-05 -0.000832699 -0.000802242 0.000316194 -2.19039e-05 0.000211339 -6.53408e-05 -0.000191673 
1544.55 0 0.000147555 -0.0607185 -0.000244817 0.000318365 -0.00852783 0.00164221 0.00165869 0.239806 0.000276308 0.000453683 -0.00121049 0.00067936 -0.000755832 0.00208604 0.00234546 -0.000840327 -0.00154739 -0.00151706 -0.00155838 -0.00139164 0.000265996 0.00137385 0.000182986 0.000698844 -4.62611e-05 -0.000815318 -0.000805242 0.000299901 -2.42127e-05 0.000206448 -5.56229e-05 -0.000181883 
1544.9 0 0.000147717 -0.0614355 -0.000236409 0.000311121 -0.0169734 0.00172789 0.00164519 0.237489 0.000229044 0.000475228 -0.00125505 0.000829223 -0.000727154 0.00215868 0.00224503 -0.000876278 -0.00156549 -0.00146591 -0.00162557 -0.00132131 0.000271639 0.00131036 0.000202853 0.000665945 -5.08154e-05 -0.000798251 -0.000808015 0.000283198 -2.6269e-05 0.000201565 -4.56223e-05 -0.000171337 
1545.25 0 0.000149169 -0.0620679 -0.000228575 0.000300972 -0.0252875 0.00181256 0.00162336 0.234877 0.000183288 0.000499089 -0.00129527 0.000974784 -0.000695995 0.00223031 0.00214338 -0.000910541 -0.00158058 -0.00141596 -0.00169029 -0.00125314 0.000277197 0.00124716 0.000221223 0.000632253 -5.5951e-05 -0.000781671 -0.000809295 0.00026588 -2.82976e-05 0.000196127 -3.58387e-05 -0.000160149 
1545.6 0 0.000151303 -0.0626151 -0.000220571 0.000288717 -0.0334619 0.00189731 0.0015916 0.231979 0.000140148 0.000521824 -0.00132936 0.00111522 -0.000661116 0.00230355 0.00204068 -0.000942545 -0.00159169 -0.00136826 -0.00175238 -0.00118817 0.000282214 0.0011834 0.000237892 0.000598026 -6.16774e-05 -0.000765654 -0.000807556 0.000247182 -3.08767e-05 0.000189592 -2.70457e-05 -0.000148961 
1545.95 0 0.000153134 -0.0630761 -0.000211261 0.000276028 -0.0414917 0.00198162 0.00154889 0.228803 9.91929e-05 0.000541203 -0.00135833 0.00125001 -0.000624013 0.00237679 0.00193567 -0.000973007 -0.0015975 -0.00132413 -0.00181169 -0.00112494 0.000285891 0.00111937 0.000253584 0.000563746 -6.65424e-05 -0.000750004 -0.000802244 0.000226512 -3.42448e-05 0.000182567 -1.92933e-05 -0.00013845 
1546.3 0 0.000154192 -0.0634517 -0.000200924 0.000263377 -0.0493696 0.00206269 0.00149593 0.225355 5.91604e-05 0.000557735 -0.00138531 0.00137799 -0.000585834 0.00244438 0.00182722 -0.00100502 -0.00159842 -0.00128496 -0.0018674 -0.00106164 0.00028659 0.0010552 0.000269451 0.000529299 -6.95918e-05 -0.000734393 -0.000793731 0.000204965 -3.80054e-05 0.000175758 -1.19953e-05 -0.000128563 
1546.65 0 0.000155338 -0.0637419 -0.00018992 0.000250178 -0.0570849 0.0021383 0.00143463 0.221641 1.98883e-05 0.000574251 -0.00141199 0.00149787 -0.000544988 0.00250237 0.00171532 -0.00103998 -0.00159598 -0.00125123 -0.00191874 -0.000998817 0.000283411 0.00099024 0.000284828 0.000493475 -7.09619e-05 -0.000718649 -0.000783021 0.000184288 -4.18222e-05 0.000169957 -5.37737e-06 -0.000118635 
1547 0 0.00015793 -0.0639465 -0.000177813 0.000236314 -0.0646275 0.00220898 0.00136544 0.217671 -1.65811e-05 0.000593815 -0.00143745 0.0016097 -0.000500004 0.00255171 0.00160026 -0.0010744 -0.00159194 -0.00122276 -0.00196584 -0.000937861 0.000277789 0.000924225 0.000298603 0.000455423 -7.19383e-05 -0.000703269 -0.000771028 0.000164805 -4.63773e-05 0.000166069 3.76874e-07 -0.000108128 
1547.35 0 0.000162285 -0.0640659 -0.000164824 0.000222986 -0.0719884 0.00227616 0.00128664 0.213453 -4.81697e-05 0.000616346 -0.00145817 0.0017153 -0.000451734 0.00259487 0.00148231 -0.00110397 -0.0015859 -0.00119821 -0.00200986 -0.000879549 0.000271783 0.000857843 0.000311188 0.000416024 -7.33489e-05 -0.000688359 -0.000757517 0.000145702 -5.22995e-05 0.000163777 5.86183e-06 -9.74173e-05 
1547.7 0 0.000167978 -0.0641015 -0.000151254 0.000211483 -0.07916 0.00233983 0.00119706 0.208997 -7.53491e-05 0.000638849 -0.00147191 0.00181492 -0.000403124 0.00263165 0.0013619 -0.00112752 -0.00157403 -0.00117386 -0.00205054 -0.000824726 0.000266352 0.000791664 0.000323241 0.000376217 -7.36377e-05 -0.000673213 -0.000742096 0.000126374 -5.91395e-05 0.000162557 1.10579e-05 -8.75885e-05 
1548.05 0 0.00017539 -0.0640554 -0.000137553 0.000201373 -0.0861361 0.00239935 0.00109747 0.204312 -0.000100376 0.000659539 -0.00148086 0.00190661 -0.000357406 0.00266182 0.00123823 -0.00114576 -0.00155357 -0.00114614 -0.00208643 -0.000774499 0.000261715 0.000725677 0.000335191 0.000335599 -7.12937e-05 -0.000657872 -0.000725017 0.000106329 -6.64756e-05 0.000163243 1.59417e-05 -7.91862e-05 
1548.4 0 0.000185038 -0.0639298 -0.000124478 0.000191148 -0.0929104 0.00245421 0.000988934 0.199406 -0.000126765 0.000679601 -0.00148745 0.00198985 -0.000315125 0.00268885 0.00110938 -0.00115912 -0.00152648 -0.00111419 -0.00211791 -0.000729293 0.000258032 0.0006595 0.000348451 0.000293667 -6.7741e-05 -0.000642979 -0.00070633 8.5993e-05 -7.35838e-05 0.000166002 2.13807e-05 -7.10967e-05 
1548.75 0 0.000196509 -0.0637273 -0.000111719 0.000180398 -0.0994748 0.00250188 0.00087127 0.194288 -0.000158413 0.000699499 -0.00149015 0.00206505 -0.000275295 0.002717 0.000975185 -0.00116785 -0.00149584 -0.00107849 -0.00214602 -0.000689694 0.000254445 0.000592063 0.000363146 0.000251414 -6.53985e-05 -0.000627516 -0.000685092 6.65136e-05 -7.97478e-05 0.000168835 2.77624e-05 -6.20629e-05 
1549.1 0 0.000209801 -0.0634504 -9.90331e-05 0.000170371 -0.105822 0.00253873 0.000746195 0.188968 -0.000195639 0.000717674 -0.00148648 0.00213162 -0.000238129 0.00274681 0.000836506 -0.00117239 -0.00146032 -0.00104075 -0.0021711 -0.000656399 0.000248812 0.000522915 0.000378129 0.000210264 -6.37246e-05 -0.000610513 -0.000661091 4.82135e-05 -8.46832e-05 0.000169788 3.4407e-05 -5.24571e-05 
1549.45 0 0.000224995 -0.0631007 -8.7155e-05 0.000161833 -0.111947 0.00256469 0.000618281 0.18346 -0.000236335 0.000733841 -0.00147777 0.00219002 -0.000203399 0.00277605 0.000693125 -0.00117265 -0.00141665 -0.0010019 -0.00219354 -0.000628178 0.000240871 0.00045204 0.000393911 0.000170773 -6.06492e-05 -0.000592172 -0.000635453 3.09503e-05 -8.79741e-05 0.000169496 4.02657e-05 -4.32181e-05 
1549.8 0 0.000240536 -0.062678 -7.61071e-05 0.000154074 -0.117845 0.00258252 0.000489981 0.177777 -0.000280046 0.000749245 -0.00146732 0.00224088 -0.000170273 0.00280327 0.000545763 -0.00116752 -0.00136419 -0.000961207 -0.00221392 -0.000602052 0.000232029 0.000380302 0.000412027 0.000132752 -5.62295e-05 -0.00057259 -0.000608534 1.44653e-05 -8.9915e-05 0.000169236 4.45613e-05 -3.41308e-05 
1550.15 0 0.00025527 -0.0621824 -6.50434e-05 0.000146739 -0.123515 0.00259256 0.00036081 0.17193 -0.000327246 0.000765029 -0.00145668 0.00228359 -0.000140066 0.00282885 0.000396432 -0.0011563 -0.00130369 -0.00091854 -0.00223301 -0.000576058 0.000222538 0.000310523 0.000432857 9.5956e-05 -5.18143e-05 -0.000552698 -0.000580204 -1.26803e-06 -9.13827e-05 0.000169043 4.73079e-05 -2.44365e-05 
1550.5 0 0.000270606 -0.061616 -5.39107e-05 0.00013969 -0.128951 0.00259374 0.000230303 0.165922 -0.000377267 0.000781848 -0.00144672 0.00231876 -0.000115325 0.00285267 0.000247059 -0.00113992 -0.00123613 -0.000875311 -0.00225183 -0.000549286 0.000212257 0.00024403 0.000455313 5.96206e-05 -4.76815e-05 -0.00053417 -0.000551851 -1.62314e-05 -9.32319e-05 0.000168187 4.96824e-05 -1.35075e-05 
1550.85 0 0.000287429 -0.0609808 -4.3508e-05 0.000132283 -0.134145 0.00258644 9.79142e-05 0.159762 -0.000427202 0.000801167 -0.00143918 0.00234864 -9.64163e-05 0.00287596 9.90928e-05 -0.00112031 -0.00116379 -0.000832984 -0.00227141 -0.000520385 0.000201584 0.000179399 0.000478173 2.22236e-05 -4.38586e-05 -0.000517302 -0.000524838 -3.03695e-05 -9.53096e-05 0.000165518 5.33951e-05 -1.25066e-06 
1551.2 0 0.000305186 -0.0602781 -3.42929e-05 0.000124932 -0.139093 0.00257147 -3.61386e-05 0.153463 -0.000474382 0.00082521 -0.00143411 0.00237394 -8.23586e-05 0.0029007 -4.77772e-05 -0.00109914 -0.00108852 -0.000791754 -0.00229208 -0.000488544 0.000190128 0.000115924 0.00050129 -1.71404e-05 -4.07431e-05 -0.000500826 -0.000498928 -4.31449e-05 -9.66852e-05 0.000160494 5.87864e-05 1.15487e-05 
1551.55 0 0.000323643 -0.0595087 -2.60813e-05 0.000118404 -0.143795 0.00254924 -0.000170528 0.147036 -0.000519154 0.000853613 -0.00142936 0.00239345 -7.25002e-05 0.00292461 -0.000195213 -0.00107701 -0.00101074 -0.000752123 -0.00231343 -0.000454168 0.000177337 5.4921e-05 0.000525119 -5.7739e-05 -3.79097e-05 -0.000483897 -0.000472927 -5.4545e-05 -9.70529e-05 0.000153736 6.47655e-05 2.38104e-05 
1551.9 0 0.000342274 -0.0586747 -1.82185e-05 0.000112296 -0.14825 0.00251853 -0.00030373 0.140487 -0.000562851 0.000882247 -0.00142386 0.00240797 -6.58233e-05 0.00294285 -0.000342236 -0.0010537 -0.000930519 -0.000714884 -0.00233547 -0.000417925 0.000163391 -2.17032e-06 0.000549436 -9.8471e-05 -3.417e-05 -0.000466199 -0.000446128 -6.46473e-05 -9.72728e-05 0.000145873 7.05706e-05 3.58529e-05 
1552.25 0 0.000359688 -0.057779 -1.0272e-05 0.000105823 -0.152453 0.00247688 -0.000433957 0.133821 -0.00060468 0.000907219 -0.00141839 0.00241983 -6.1906e-05 0.00295479 -0.000485432 -0.0010298 -0.000848468 -0.00067871 -0.00235728 -0.000379295 0.000148366 -5.67265e-05 0.000573152 -0.000139346 -2.90606e-05 -0.000447099 -0.000418866 -7.32563e-05 -9.83155e-05 0.000137544 7.62567e-05 4.86867e-05 
1552.6 0 0.000375436 -0.0568226 -2.50808e-06 9.89927e-05 -0.156398 0.00242281 -0.000558918 0.12705 -0.000642962 0.000927463 -0.00141326 0.00242922 -6.11787e-05 0.00296407 -0.00062445 -0.0010072 -0.000764939 -0.000640772 -0.00237644 -0.000337319 0.000132228 -0.000110666 0.000595772 -0.000180763 -2.2691e-05 -0.000426372 -0.000391362 -8.10927e-05 -0.000100893 0.000128923 8.20367e-05 6.27435e-05 
1552.95 0 0.000390396 -0.055806 4.94966e-06 9.31061e-05 -0.160083 0.0023576 -0.000676761 0.120189 -0.000676899 0.000943805 -0.00140807 0.00243537 -6.38656e-05 0.00297335 -0.000762961 -0.000987009 -0.000679335 -0.000600183 -0.00239097 -0.000291703 0.000115674 -0.000162895 0.000617351 -0.000222769 -1.55504e-05 -0.000404954 -0.000363258 -8.87011e-05 -0.000105253 0.00012033 8.74426e-05 7.78682e-05 
1553.3 0 0.000404434 -0.0547318 1.2033e-05 8.95551e-05 -0.163515 0.00228402 -0.000786906 0.113246 -0.000705865 0.00095787 -0.00140238 0.00243977 -6.87654e-05 0.00298105 -0.000904033 -0.00096798 -0.000591665 -0.000557231 -0.00240045 -0.000241938 9.93646e-05 -0.000211576 0.000638234 -0.000264679 -8.28944e-06 -0.000384038 -0.000334432 -9.54626e-05 -0.000110577 0.000112444 9.18518e-05 9.39295e-05 
1553.65 0 0.000416152 -0.0536042 1.87382e-05 8.73388e-05 -0.166694 0.00220476 -0.000889538 0.106227 -0.000729693 0.000970092 -0.00139576 0.00244384 -7.2849e-05 0.00298461 -0.00104587 -0.000947575 -0.000501835 -0.000511057 -0.00240574 -0.000186134 8.28713e-05 -0.000256783 0.000658322 -0.000305322 -1.14429e-06 -0.000363505 -0.000305413 -0.000100708 -0.000115986 0.000105183 9.6051e-05 0.00011117 
1554 0 0.000423896 -0.0524268 2.56821e-05 8.4453e-05 -0.169619 0.00212083 -0.000984503 0.0991396 -0.000747791 0.000979217 -0.00138712 0.00244529 -7.49084e-05 0.0029846 -0.00118476 -0.000924913 -0.000409719 -0.000461085 -0.00240793 -0.000122807 6.4849e-05 -0.000299613 0.000676694 -0.000343985 5.36223e-06 -0.000343004 -0.000276931 -0.000104377 -0.00012145 9.8196e-05 0.000101184 0.000129299 
1554.35 0 0.00042764 -0.0512015 3.3507e-05 8.07387e-05 -0.172287 0.00203209 -0.00107009 0.0919997 -0.000759419 0.000984739 -0.00137402 0.00244166 -7.8119e-05 0.00298209 -0.00131961 -0.000901292 -0.000316423 -0.000409464 -0.00240762 -5.29169e-05 4.45003e-05 -0.000340649 0.0006935 -0.000380932 1.11854e-05 -0.000322944 -0.00024929 -0.000106754 -0.000127109 9.17208e-05 0.000106813 0.000146881 
1554.7 0 0.000429196 -0.0499285 4.15518e-05 7.78943e-05 -0.174699 0.00194064 -0.00114441 0.0848233 -0.000765864 0.000987636 -0.0013551 0.00243261 -8.56919e-05 0.00297512 -0.00145178 -0.000878855 -0.000223175 -0.000358669 -0.00240528 2.0089e-05 2.23143e-05 -0.000378508 0.000709387 -0.000416506 1.7862e-05 -0.000303418 -0.000221822 -0.000108223 -0.000132126 8.623e-05 0.000112492 0.000162966 
1555.05 0 0.000430385 -0.0486085 4.93992e-05 7.6758e-05 -0.176858 0.00185053 -0.00120821 0.0776188 -0.000769682 0.00098773 -0.00133204 0.00241799 -9.67569e-05 0.00296029 -0.00158254 -0.000859579 -0.000129873 -0.000309318 -0.00240254 9.37246e-05 -1.02389e-06 -0.000410321 0.000724256 -0.00045098 2.68995e-05 -0.000284557 -0.000194598 -0.000109277 -0.000135589 8.18814e-05 0.00011862 0.000178513 
1555.4 0 0.000432098 -0.0472433 5.79863e-05 7.66634e-05 -0.178765 0.00176461 -0.00126442 0.0703878 -0.000772436 0.000984067 -0.0013065 0.00239768 -0.000110399 0.00293598 -0.00171222 -0.000843581 -3.63877e-05 -0.000262279 -0.00240058 0.00016891 -2.58383e-05 -0.000435825 0.000738044 -0.000485251 3.73792e-05 -0.000266757 -0.000167982 -0.000109663 -0.000137451 7.8588e-05 0.000125458 0.000194869 
1555.75 0 0.000434306 -0.0458349 6.71428e-05 7.73388e-05 -0.180416 0.00168283 -0.00131532 0.0631348 -0.000774886 0.000977669 -0.00127782 0.00237195 -0.000127038 0.00290129 -0.00184017 -0.000829432 5.60608e-05 -0.000219103 -0.00239695 0.000246725 -5.28959e-05 -0.000458555 0.000751483 -0.000519306 4.71067e-05 -0.000249991 -0.000141409 -0.00010956 -0.000137536 7.54942e-05 0.000133165 0.000211526 
1556.1 0 0.000436907 -0.0443843 7.5762e-05 7.86904e-05 -0.181806 0.00160367 -0.00136116 0.0558708 -0.000778386 0.000970739 -0.00124545 0.00234027 -0.000145133 0.00285411 -0.00196651 -0.000815436 0.000147308 -0.000180061 -0.00238844 0.000326954 -8.18482e-05 -0.000480503 0.000765543 -0.000552083 5.5989e-05 -0.000233358 -0.000114631 -0.000109589 -0.000135728 7.16425e-05 0.000141719 0.000226325 
1556.45 0 0.000440156 -0.0428938 8.36724e-05 8.02278e-05 -0.182938 0.00152703 -0.0014016 0.0486071 -0.000783792 0.000964635 -0.00121081 0.00230164 -0.000161723 0.0027942 -0.00209273 -0.000800237 0.000238481 -0.000144195 -0.00237478 0.000408571 -0.000111588 -0.000501366 0.000779881 -0.000582983 6.51283e-05 -0.000216314 -8.75919e-05 -0.000109648 -0.000132894 6.75832e-05 0.000150737 0.000238499 
1556.8 0 0.000443879 -0.0413664 9.206e-05 8.18353e-05 -0.183813 0.00145437 -0.0014367 0.0413541 -0.000789198 0.000958789 -0.00117615 0.00225663 -0.000175526 0.0027227 -0.00221977 -0.000784358 0.000329822 -0.000110152 -0.00235815 0.000489779 -0.000141535 -0.000521476 0.000793709 -0.000611452 7.50435e-05 -0.000198522 -6.02811e-05 -0.000109119 -0.000130178 6.45504e-05 0.000159313 0.000248905 
1557.15 0 0.000447661 -0.0398036 0.000101529 8.38702e-05 -0.184433 0.00138603 -0.00146693 0.0341224 -0.000791751 0.000950642 -0.00114467 0.00220628 -0.0001889 0.00263867 -0.00234719 -0.00077035 0.000419997 -7.74802e-05 -0.00234046 0.000569065 -0.000171292 -0.000540727 0.000807188 -0.000636708 8.51259e-05 -0.00017993 -3.31858e-05 -0.000107569 -0.000128284 6.30313e-05 0.000166818 0.0002574 
1557.5 0 0.000452212 -0.0382064 0.000110278 8.61237e-05 -0.184799 0.00132149 -0.00149373 0.0269212 -0.000790678 0.000939209 -0.00111639 0.00215097 -0.000204404 0.00254052 -0.0024734 -0.000761626 0.000506476 -4.75346e-05 -0.00232246 0.000645957 -0.000200489 -0.00055831 0.000819939 -0.000658993 9.38635e-05 -0.000161474 -6.92107e-06 -0.000104637 -0.000127349 6.22653e-05 0.000173375 0.000263069 
1557.85 0 0.000458178 -0.0365774 0.000116288 8.77539e-05 -0.184912 0.00126005 -0.00151923 0.0197567 -0.000786111 0.000927687 -0.00108694 0.00209159 -0.000219947 0.00242905 -0.00259714 -0.000760186 0.000589471 -2.18386e-05 -0.00230394 0.000721314 -0.000229308 -0.000573837 0.00083088 -0.000678648 0.000101419 -0.000143955 1.84116e-05 -9.99259e-05 -0.000127077 6.07654e-05 0.000179538 0.000266075 
1558.2 0 0.00046528 -0.0349198 0.000119539 8.83628e-05 -0.184774 0.00119937 -0.00154495 0.0126355 -0.000778084 0.000919845 -0.00105366 0.00202863 -0.000230902 0.00230683 -0.00271767 -0.000765397 0.000672083 -2.68955e-07 -0.00228443 0.000796196 -0.000257952 -0.00058745 0.000840049 -0.000695715 0.000109293 -0.000127964 4.28252e-05 -9.38605e-05 -0.000127138 5.81396e-05 0.00018616 0.000267169 
1558.55 0 0.000472854 -0.0332374 0.000121306 8.87388e-05 -0.184385 0.00113783 -0.00157006 0.00556567 -0.000767711 0.000917141 -0.00101738 0.00196282 -0.000235183 0.00217762 -0.00283489 -0.000775146 0.000754897 1.75606e-05 -0.00226455 0.000870021 -0.000286306 -0.00059899 0.000848229 -0.000710387 0.000117784 -0.00011472 6.66949e-05 -8.72449e-05 -0.000127226 5.54398e-05 0.00019393 0.000265633 
1558.9 0 0.00048008 -0.0315331 0.000122578 9.04452e-05 -0.183747 0.00107732 -0.00159265 -0.00144284 -0.000756824 0.000918818 -0.000978509 0.00189615 -0.000234342 0.00204388 -0.00295051 -0.000787381 0.000836814 3.24956e-05 -0.00224671 0.000940345 -0.000313549 -0.000608469 0.000856256 -0.000722962 0.000125857 -0.000104302 9.0151e-05 -8.08509e-05 -0.000126311 5.35326e-05 0.000203709 0.00026074 
1559.25 0 0.000486324 -0.0298091 0.000122843 9.38035e-05 -0.182864 0.00102044 -0.0016122 -0.00838025 -0.000746708 0.000922125 -0.000936453 0.0018291 -0.000229284 0.00190485 -0.00306476 -0.00080315 0.000917625 4.61908e-05 -0.00223292 0.00100621 -0.000339072 -0.000616468 0.000864799 -0.00073408 0.00013254 -9.57687e-05 0.000113209 -7.54079e-05 -0.000123775 5.26484e-05 0.000216264 0.000253264 
1559.6 0 0.000490932 -0.0280675 0.000122092 9.79458e-05 -0.18174 0.000968872 -0.00162794 -0.015239 -0.000738457 0.000923014 -0.000891747 0.00176082 -0.000218884 0.00175975 -0.00317395 -0.00082452 0.00099629 5.93658e-05 -0.00222284 0.00106911 -0.000363104 -0.000624158 0.000873959 -0.000744084 0.000137668 -8.83963e-05 0.000136488 -7.12497e-05 -0.000119534 5.21e-05 0.000230244 0.000243917 
1559.95 0 0.00049305 -0.0263102 0.000121114 0.00010259 -0.180382 0.00092247 -0.00163803 -0.0220136 -0.000732935 0.000920716 -0.000847122 0.00168994 -0.000204727 0.00160897 -0.00327281 -0.000850475 0.00107 7.07415e-05 -0.00221409 0.00113077 -0.00038662 -0.000632566 0.000883158 -0.000753422 0.000142102 -8.15379e-05 0.000160151 -6.87396e-05 -0.000113842 5.06802e-05 0.000244206 0.000233067 
1560.3 0 0.000492493 -0.02454 0.000119869 0.000108029 -0.178791 0.000880376 -0.00164065 -0.0286974 -0.000730073 0.000917895 -0.000804661 0.00161614 -0.000189611 0.00145204 -0.00335749 -0.000878747 0.00113624 7.70195e-05 -0.002203 0.00119161 -0.000410633 -0.00064208 0.000891844 -0.000761211 0.000146246 -7.56108e-05 0.000183533 -6.76574e-05 -0.00010741 4.80453e-05 0.000258566 0.000221195 
1560.65 0 0.000490224 -0.0227608 0.000118437 0.000113961 -0.176968 0.000841931 -0.00163578 -0.0352806 -0.000728647 0.000913841 -0.000763606 0.00154125 -0.000174869 0.00128963 -0.00342778 -0.000908307 0.00119426 7.60018e-05 -0.00218576 0.00125112 -0.00043508 -0.000652183 0.00090001 -0.000766216 0.000149908 -7.11454e-05 0.000206049 -6.7494e-05 -0.000100596 4.49739e-05 0.000273421 0.00020883 
1561 0 0.00048796 -0.020976 0.000117048 0.00012032 -0.174915 0.000807348 -0.00162649 -0.0417509 -0.000727681 0.000906007 -0.00072269 0.00146728 -0.000160462 0.00112506 -0.00348757 -0.000938501 0.00124391 6.87316e-05 -0.00216154 0.00130823 -0.000458436 -0.000661037 0.000908003 -0.000769465 0.000153643 -6.80642e-05 0.000228087 -6.72879e-05 -9.36903e-05 4.21785e-05 0.000287644 0.000196909 
1561.35 0 0.000485284 -0.019188 0.000116125 0.000127456 -0.172639 0.000776097 -0.00161728 -0.0480971 -0.000727897 0.000894571 -0.000680681 0.00139441 -0.000144245 0.000960266 -0.00354067 -0.000968089 0.00128684 5.68908e-05 -0.00213144 0.00136188 -0.000479883 -0.000666331 0.00091583 -0.00077224 0.00015808 -6.61614e-05 0.000250166 -6.56382e-05 -8.71308e-05 3.98086e-05 0.000301084 0.000185929 
1561.7 0 0.00048166 -0.0173988 0.000116707 0.000135202 -0.170148 0.000744746 -0.00160935 -0.0543131 -0.000730849 0.000881494 -0.000636772 0.00132232 -0.000123681 0.000793923 -0.00358922 -0.000996696 0.00132635 4.0854e-05 -0.00209584 0.00141217 -0.000499572 -0.000666945 0.000922763 -0.000774572 0.00016317 -6.56812e-05 0.000272593 -6.25617e-05 -8.10906e-05 3.80693e-05 0.000314258 0.000174624 
1562.05 0 0.000478316 -0.0156106 0.000119308 0.000143281 -0.167451 0.000711293 -0.0016007 -0.0603967 -0.000736451 0.000869115 -0.000592257 0.0012531 -9.81423e-05 0.000624241 -0.00363449 -0.00102399 0.00136355 2.16044e-05 -0.00205378 0.00145902 -0.000516271 -0.00066364 0.000927572 -0.000776126 0.000167967 -6.6584e-05 0.000295834 -5.85506e-05 -7.5022e-05 3.66123e-05 0.000327027 0.000161441 
1562.4 0 0.000475651 -0.0138257 0.000122945 0.000151699 -0.164553 0.000678113 -0.00159021 -0.0663437 -0.000743029 0.000859002 -0.000548995 0.00118933 -6.91462e-05 0.000450978 -0.0036765 -0.00104894 0.00139643 1.04349e-06 -0.00200475 0.00150098 -0.00052868 -0.00065879 0.000930083 -0.000776522 0.000171099 -6.83947e-05 0.000319962 -5.36079e-05 -6.87264e-05 3.51499e-05 0.000339938 0.000146046 
1562.75 0 0.000473094 -0.0120465 0.000126372 0.000159863 -0.161457 0.000648449 -0.0015776 -0.0721441 -0.000749394 0.000850797 -0.000508306 0.00113255 -3.93206e-05 0.000274258 -0.00371369 -0.00107138 0.00142318 -1.97284e-05 -0.00194985 0.00153719 -0.000537838 -0.000654357 0.00093083 -0.00077513 0.000172107 -7.08122e-05 0.000344182 -4.82458e-05 -6.23384e-05 3.3548e-05 0.000353866 0.000128715 
1563.1 0 0.000470401 -0.010275 0.000128866 0.000167251 -0.158171 0.000624204 -0.00156248 -0.0777876 -0.000754577 0.000843483 -0.000471236 0.001083 -9.59303e-06 9.39709e-05 -0.00374487 -0.00109151 0.00144373 -3.90363e-05 -0.00189075 0.00156955 -0.000544619 -0.000650096 0.000931085 -0.000771435 0.000171135 -7.2803e-05 0.000367683 -4.25889e-05 -5.6553e-05 3.1734e-05 0.000368226 0.000109455 
1563.45 0 0.000467133 -0.00851338 0.000131133 0.00017378 -0.154704 0.00060511 -0.00154651 -0.0832685 -0.000759842 0.000837708 -0.00043791 0.00103944 2.09881e-05 -8.94297e-05 -0.003769 -0.0011077 0.00145781 -5.70212e-05 -0.00182752 0.00160013 -0.000548881 -0.00064504 0.000931455 -0.000765777 0.000169272 -7.41149e-05 0.000390707 -3.5233e-05 -5.22849e-05 2.96893e-05 0.00038128 8.87226e-05 
1563.8 0 0.000464031 -0.0067642 0.000133753 0.000179382 -0.151063 0.000589282 -0.00153202 -0.088583 -0.000766889 0.00083415 -0.000408314 0.00100136 5.06774e-05 -0.000274183 -0.00378366 -0.00111732 0.0014654 -7.63249e-05 -0.00175845 0.00162771 -0.000551192 -0.000639039 0.000929912 -0.000758231 0.000167732 -7.55286e-05 0.000413164 -2.58498e-05 -4.91419e-05 2.7971e-05 0.000392272 6.68309e-05 
1564.15 0 0.000462531 -0.00502901 0.000135582 0.000184536 -0.147252 0.000575915 -0.00151945 -0.0937249 -0.000775367 0.000829944 -0.000381546 0.000969035 7.61102e-05 -0.000458058 -0.00378782 -0.00112046 0.00146741 -9.87326e-05 -0.00168335 0.0016502 -0.000552387 -0.000631185 0.000924794 -0.0007486 0.00016646 -7.71513e-05 0.000434399 -1.60061e-05 -4.71399e-05 2.71376e-05 0.000401763 4.31905e-05 
1564.5 0 0.000462642 -0.00330989 0.000135624 0.000189798 -0.143277 0.000564431 -0.00150845 -0.0986878 -0.000784404 0.000821866 -0.000356078 0.00094192 9.60708e-05 -0.000639369 -0.00378351 -0.00112097 0.00146607 -0.000124972 -0.00160363 0.00166652 -0.000552734 -0.000619741 0.000916252 -0.000737436 0.000165912 -7.95892e-05 0.000454836 -6.54897e-06 -4.65529e-05 2.63717e-05 0.000410151 1.8057e-05 
1564.85 0 0.00046349 -0.00160949 0.000134516 0.000195567 -0.139145 0.000552158 -0.00149874 -0.103467 -0.000794618 0.000809852 -0.000332365 0.000920483 0.000113588 -0.000817761 -0.00377288 -0.00112043 0.00146377 -0.000156214 -0.00152003 0.00167579 -0.000552236 -0.000604641 0.000905501 -0.000724345 0.000167253 -8.34951e-05 0.000475437 2.54862e-06 -4.65564e-05 2.49139e-05 0.000417071 -6.81529e-06 
1565.2 0 0.000464973 7.09262e-05 0.000133622 0.000201185 -0.134864 0.000536899 -0.00149053 -0.108059 -0.000806605 0.000795018 -0.00031258 0.000905364 0.000132836 -0.000994941 -0.00375659 -0.00111512 0.00146045 -0.000193009 -0.00143283 0.00167781 -0.000550661 -0.000587823 0.000892708 -0.000709187 0.000169943 -8.81106e-05 0.000496424 1.13305e-05 -4.58797e-05 2.29635e-05 0.000423003 -2.99365e-05 
1565.55 0 0.000467213 0.00173142 0.00013303 0.000205215 -0.130443 0.000518832 -0.00148556 -0.112459 -0.000818048 0.000777741 -0.000296095 0.000894981 0.000155277 -0.00117172 -0.00373384 -0.0011014 0.00145332 -0.000233836 -0.00134268 0.00167356 -0.000547931 -0.000569859 0.000877794 -0.000692927 0.000172284 -9.19703e-05 0.000517102 1.99199e-05 -4.45765e-05 2.10668e-05 0.000428432 -5.14278e-05 
1565.9 0 0.000469899 0.00337028 0.000132594 0.000207407 -0.125891 0.000498438 -0.00148431 -0.116666 -0.0008281 0.000756792 -0.000278705 0.000886387 0.000179351 -0.00134665 -0.0037029 -0.00107778 0.00144063 -0.000277107 -0.00125026 0.00166579 -0.000544362 -0.000549792 0.000862179 -0.000676341 0.000173481 -9.46503e-05 0.000536124 2.8231e-05 -4.31713e-05 1.98074e-05 0.000433073 -7.23791e-05 
1566.25 0 0.000472674 0.00498484 0.000132665 0.000208218 -0.121217 0.000477041 -0.00148451 -0.12068 -0.000839218 0.000732199 -0.000257283 0.000879119 0.000201806 -0.00151816 -0.00366344 -0.00104548 0.00142398 -0.000321932 -0.00115594 0.00165776 -0.000539656 -0.000528024 0.000846155 -0.000660617 0.000173579 -9.75309e-05 0.0005533 3.62239e-05 -4.14537e-05 1.94534e-05 0.000437013 -9.3686e-05 
1566.6 0 0.000475209 0.0065727 0.000133561 0.000207908 -0.116428 0.000456377 -0.00148477 -0.124498 -0.000853065 0.000706491 -0.000232831 0.000875482 0.000220418 -0.00168606 -0.00361635 -0.0010081 0.00140583 -0.000367176 -0.00105971 0.00164946 -0.000532744 -0.000506027 0.000829035 -0.000645986 0.000172892 -0.000101709 0.000569534 4.45857e-05 -3.95816e-05 1.98167e-05 0.000440681 -0.00011559 
1566.95 0 0.000477729 0.00813113 0.00013483 0.000206557 -0.111532 0.000436302 -0.00148541 -0.128115 -0.000869685 0.000681305 -0.000208579 0.000875542 0.000235163 -0.00185089 -0.00356133 -0.00096916 0.00138665 -0.00041115 -0.000960256 0.00163969 -0.000523726 -0.000484709 0.000809879 -0.000631441 0.000171736 -0.000106436 0.000584927 5.32761e-05 -3.80671e-05 2.02912e-05 0.000443846 -0.000137725 
1567.3 0 0.000480915 0.00965746 0.000136255 0.000204421 -0.106536 0.000415844 -0.00148506 -0.131524 -0.000886002 0.000656099 -0.000187 0.000875805 0.00024793 -0.00201245 -0.0034974 -0.00092988 0.00136681 -0.000453228 -0.000856942 0.00162817 -0.000514082 -0.000463765 0.000787626 -0.000616021 0.00017106 -0.000110847 0.000599011 6.11633e-05 -3.67797e-05 2.00345e-05 0.000445512 -0.000160415 
1567.65 0 0.000484556 0.0111501 0.00013826 0.000201861 -0.101446 0.000395111 -0.00148237 -0.13472 -0.000898348 0.000629949 -0.000169502 0.000872052 0.000259882 -0.00217007 -0.00342587 -0.000889415 0.00134704 -0.000494615 -0.000752081 0.00161589 -0.000504095 -0.000441491 0.000763643 -0.00060021 0.000171638 -0.00011521 0.000610434 6.75382e-05 -3.51137e-05 1.88201e-05 0.00044491 -0.000183767 
1568 0 0.000487926 0.0126088 0.000140635 0.000198736 -0.0962689 0.000373742 -0.00147846 -0.137702 -0.000906152 0.000605122 -0.000155184 0.000861198 0.000271349 -0.00232253 -0.00334842 -0.000847608 0.00132719 -0.000536992 -0.000647744 0.00160411 -0.000493488 -0.000416376 0.000739377 -0.000584952 0.000172716 -0.000120252 0.00061898 7.37002e-05 -3.31699e-05 1.69048e-05 0.000442335 -0.000206713 
1568.35 0 0.000490907 0.0140324 0.000143082 0.000195842 -0.0910148 0.000350732 -0.00147368 -0.140469 -0.000909239 0.000584027 -0.000141898 0.000842704 0.000282853 -0.00246789 -0.00326642 -0.000805847 0.00130791 -0.000580258 -0.000543502 0.00159096 -0.000482206 -0.000388696 0.000714757 -0.00056956 0.000174077 -0.000126769 0.000626139 8.07217e-05 -3.12384e-05 1.44023e-05 0.000438801 -0.000228972 
1568.7 0 0.000493269 0.0154194 0.000145624 0.000194091 -0.0856902 0.000325817 -0.00146714 -0.143022 -0.000908042 0.000565642 -0.000129834 0.000818063 0.000294422 -0.00260555 -0.0031807 -0.000766259 0.00129047 -0.000622487 -0.000438467 0.00157394 -0.0004701 -0.000359957 0.000689923 -0.000553423 0.000175996 -0.000134687 0.000632579 8.81863e-05 -2.85405e-05 1.11954e-05 0.000435319 -0.000250905 
1569.05 0 0.000494514 0.0167698 0.00014824 0.000193134 -0.0803009 0.000298538 -0.00145963 -0.145358 -0.000902647 0.000548997 -0.000118907 0.000789911 0.000305606 -0.002737 -0.00309134 -0.000730991 0.00127374 -0.000661847 -0.000330914 0.00155284 -0.000456993 -0.000331589 0.000664206 -0.000537228 0.000177487 -0.0001427 0.000637975 9.56434e-05 -2.42145e-05 7.35206e-06 0.000432417 -0.000272955 
1569.4 0 0.000494808 0.0180838 0.000150887 0.000192244 -0.0748553 0.000268183 -0.00145368 -0.147477 -0.000891328 0.000534679 -0.000106908 0.000760369 0.000317237 -0.00286413 -0.00299794 -0.000700256 0.00125672 -0.000697542 -0.000219412 0.00152785 -0.00044265 -0.000303757 0.000637096 -0.000521465 0.000178757 -0.000149099 0.000642422 0.000102384 -1.9208e-05 2.89114e-06 0.000429965 -0.00029567 
1569.75 0 0.000494404 0.0193602 0.000153561 0.00019141 -0.0693626 0.000235371 -0.00145048 -0.149381 -0.000873109 0.000523326 -9.23759e-05 0.000729214 0.000330114 -0.00298739 -0.0028996 -0.000671993 0.00124149 -0.000730155 -0.000104433 0.00149979 -0.000426881 -0.000276104 0.000609181 -0.000506153 0.000180976 -0.000154071 0.000646014 0.000107493 -1.46492e-05 -1.57962e-06 0.000427487 -0.000319341 
1570.1 0 0.000492846 0.0205962 0.000156508 0.00019063 -0.0638292 0.000201252 -0.00144873 -0.151069 -0.000848926 0.000515121 -7.47888e-05 0.000695607 0.000342964 -0.00310639 -0.0027957 -0.000644534 0.00123061 -0.000760432 1.15762e-05 0.00147082 -0.000409167 -0.00024884 0.000581432 -0.000491475 0.000184274 -0.000158944 0.000648881 0.00011114 -9.89997e-06 -5.61636e-06 0.000424398 -0.000342865 
1570.45 0 0.000489996 0.0217903 0.000160117 0.00018953 -0.0582595 0.000166935 -0.00144678 -0.15254 -0.00081943 0.000508458 -5.56107e-05 0.000658432 0.000353738 -0.00322123 -0.00268577 -0.000617623 0.00122543 -0.000788026 0.000126485 0.00144329 -0.000388795 -0.000222226 0.000553167 -0.000477721 0.000188484 -0.000163166 0.000651203 0.000114823 -3.65736e-06 -1.0376e-05 0.000420423 -0.00036466 
1570.8 0 0.000486107 0.0229426 0.000164153 0.000187994 -0.0526589 0.000133253 -0.00144372 -0.153795 -0.000783005 0.000502658 -3.84347e-05 0.000614859 0.000361451 -0.00333082 -0.00257084 -0.000591655 0.00122617 -0.000811304 0.000240051 0.00141776 -0.000366097 -0.000196413 0.000522406 -0.000464677 0.00019353 -0.00016514 0.000653208 0.000119256 4.11179e-06 -1.70979e-05 0.00041569 -0.000384321 
1571.15 0 0.000480899 0.0240522 0.000168005 0.000186676 -0.0470353 9.98038e-05 -0.00143817 -0.154835 -0.000737746 0.000499649 -2.5654e-05 0.000562829 0.00036667 -0.00343338 -0.00245425 -0.000566588 0.00123011 -0.000827685 0.000352042 0.001392 -0.000342065 -0.000171866 0.000489292 -0.000451794 0.000198824 -0.000164792 0.000654422 0.000123764 1.21783e-05 -2.49223e-05 0.000409681 -0.000402083 
1571.5 0 0.000473637 0.025117 0.000172048 0.000186351 -0.041399 6.63304e-05 -0.00142851 -0.155657 -0.000684286 0.000500182 -1.61457e-05 0.000504656 0.000370516 -0.00352855 -0.00233898 -0.000541535 0.00123408 -0.000836198 0.00046074 0.00136495 -0.000317416 -0.000148481 0.000456174 -0.000439247 0.000203537 -0.00016316 0.000654015 0.000127195 1.982e-05 -3.2494e-05 0.000401965 -0.00041829 
1571.85 0 0.000464501 0.0261347 0.00017702 0.000186912 -0.0357602 3.3039e-05 -0.00141391 -0.156263 -0.000625031 0.000502518 -7.08904e-06 0.000444258 0.000373135 -0.00361777 -0.00222615 -0.000515314 0.00123813 -0.000837851 0.00056417 0.00133895 -0.000292968 -0.000125699 0.000424401 -0.000427996 0.000207887 -0.00016108 0.00065244 0.000129576 2.72553e-05 -3.92219e-05 0.000392686 -0.000432827 
1572.2 0 0.000455051 0.0271038 0.000182479 0.000187328 -0.0301283 4.8816e-09 -0.00139429 -0.156653 -0.000562059 0.000504696 3.15118e-06 0.00038299 0.000373435 -0.00370212 -0.0021137 -0.000486434 0.00124431 -0.000832944 0.000662228 0.00131672 -0.000269085 -0.000103527 0.000393261 -0.000418843 0.00021189 -0.000158277 0.000650494 0.000132097 3.49689e-05 -4.57703e-05 0.000382172 -0.000446025 
1572.55 0 0.000446801 0.0280234 0.000187128 0.000187468 -0.0245121 -3.23213e-05 -0.00137115 -0.156829 -0.000496032 0.00050573 1.55568e-05 0.00032021 0.000370098 -0.00378116 -0.00199927 -0.000454673 0.00125522 -0.000820037 0.000755804 0.00129868 -0.000245726 -8.21957e-05 0.000361212 -0.00041184 0.000215023 -0.000154088 0.000648265 0.000135011 4.27495e-05 -5.28444e-05 0.000370666 -0.000459635 
1572.9 0 0.00044 0.0288936 0.000190422 0.000187915 -0.0189197 -6.48536e-05 -0.00134664 -0.156793 -0.000426085 0.0005059 2.96455e-05 0.000254935 0.00036324 -0.00385445 -0.00188339 -0.000421715 0.00127147 -0.000797732 0.000845328 0.00128367 -0.000223597 -6.18063e-05 0.000327137 -0.000406319 0.00021811 -0.00014891 0.00064544 0.00013776 5.02362e-05 -6.00056e-05 0.000358302 -0.000474247 
1573.25 0 0.000434283 0.0297152 0.000192757 0.000188572 -0.0133604 -9.96987e-05 -0.00132104 -0.156545 -0.000350401 0.000506196 4.33499e-05 0.000186295 0.000354288 -0.00392101 -0.00176679 -0.000390203 0.0012909 -0.000766829 0.000931018 0.00127119 -0.000203122 -4.23326e-05 0.000291338 -0.000401512 0.000221929 -0.000143029 0.00064238 0.000139696 5.79159e-05 -6.76106e-05 0.000345345 -0.000488546 
1573.6 0 0.000428889 0.0304884 0.000194974 0.000189133 -0.00784316 -0.000138302 -0.00129327 -0.156087 -0.00026931 0.000507833 5.63429e-05 0.000114384 0.000343865 -0.00397925 -0.00164801 -0.000362049 0.00131189 -0.000729446 0.00101285 0.00126113 -0.000183871 -2.35892e-05 0.000255878 -0.000397 0.000226986 -0.000136245 0.000640016 0.000140686 6.64792e-05 -7.7064e-05 0.000331573 -0.000501702 
1573.95 0 0.000423437 0.0312133 0.000197821 0.000189404 -0.002375 -0.000180626 -0.00126298 -0.155426 -0.000184792 0.000512419 6.91015e-05 4.01796e-05 0.000330605 -0.00402826 -0.00152531 -0.000337996 0.00133474 -0.000687146 0.00109106 0.00125214 -0.000165926 -5.92528e-06 0.000221941 -0.000391935 0.000234075 -0.000128148 0.000638779 0.000141108 7.58081e-05 -8.75272e-05 0.000316562 -0.000513923 
1574.3 0 0.000418608 0.0318913 0.000201378 0.000190213 0.00303778 -0.000226591 -0.0012309 -0.154565 -9.72943e-05 0.000520423 8.12761e-05 -3.56116e-05 0.000313247 -0.00406797 -0.00140003 -0.000318021 0.0013598 -0.000641434 0.00116564 0.00124276 -0.000149602 1.0473e-05 0.000188491 -0.000385733 0.000242921 -0.000118547 0.000637738 0.000141402 8.52197e-05 -9.73695e-05 0.000300149 -0.000525601 
1574.65 0 0.000414363 0.032522 0.000204814 0.000192314 0.00838947 -0.000275677 -0.00119817 -0.153508 -5.8633e-06 0.000530665 9.23633e-05 -0.000112421 0.000293118 -0.00410108 -0.00127455 -0.000300566 0.00138581 -0.000594843 0.00123601 0.00123322 -0.000133902 2.54391e-05 0.000154102 -0.000379027 0.000252482 -0.000107842 0.000636019 0.000142687 9.3092e-05 -0.000106121 0.00028254 -0.000536179 
1575 0 0.000408921 0.0331036 0.000207813 0.000194805 0.0136772 -0.000327074 -0.00116547 -0.152258 8.94411e-05 0.000542568 0.00010247 -0.0001896 0.000273071 -0.00412958 -0.00114817 -0.000282465 0.00140916 -0.000550413 0.00130195 0.00122451 -0.000118368 3.79932e-05 0.000119201 -0.000372801 0.00026188 -9.62027e-05 0.000634151 0.000144913 9.7913e-05 -0.000114173 0.000264305 -0.00054484 
1575.35 0 0.000401202 0.0336353 0.000210542 0.000196965 0.0188978 -0.00038027 -0.00113089 -0.150817 0.00018617 0.000556099 0.000112209 -0.000265942 0.00025455 -0.00415318 -0.00101838 -0.000261396 0.00142733 -0.000509836 0.00136325 0.00121758 -0.00010408 4.83617e-05 8.49455e-05 -0.000366822 0.000270591 -8.42294e-05 0.000632949 0.000147057 9.98859e-05 -0.00012264 0.000246953 -0.000551357 
1575.7 0 0.000392056 0.034117 0.000213707 0.000198666 0.0240443 -0.000434608 -0.00109243 -0.14919 0.000281985 0.000569285 0.00012085 -0.000340007 0.00023885 -0.00417069 -0.000884283 -0.00023761 0.00144226 -0.000472533 0.00142086 0.00121333 -9.20053e-05 5.81836e-05 5.06967e-05 -0.000360724 0.000278747 -7.28233e-05 0.000632264 0.000149245 0.000100427 -0.00013158 0.00023163 -0.000556023 
1576.05 0 0.000382914 0.0345488 0.000218261 0.000199843 0.0291094 -0.000489713 -0.00105125 -0.147383 0.000376586 0.000579562 0.000125281 -0.000412344 0.000226336 -0.00418025 -0.000747934 -0.000211782 0.00145669 -0.000437127 0.00147629 0.00121374 -8.19786e-05 6.85331e-05 1.53159e-05 -0.000355268 0.000286383 -6.24254e-05 0.000631155 0.000151185 0.000100901 -0.000139908 0.000218401 -0.000558789 
1576.4 0 0.00037425 0.0349308 0.000224478 0.000200752 0.0340864 -0.000545899 -0.00100958 -0.1454 0.00047031 0.000586888 0.000124606 -0.000484742 0.00021504 -0.00418127 -0.000611105 -0.000184819 0.00146957 -0.000403812 0.00152853 0.00122053 -7.35821e-05 7.92298e-05 -2.11839e-05 -0.000351317 0.000292617 -5.37434e-05 0.000628795 0.000152072 0.000101848 -0.000147461 0.000207498 -0.00055947 
1576.75 0 0.000366002 0.0352618 0.000231883 0.00020172 0.038969 -0.00060303 -0.000967653 -0.143243 0.000561727 0.000592902 0.000121763 -0.000557719 0.00020316 -0.00417498 -0.000473202 -0.000158269 0.00147922 -0.000374191 0.00157453 0.00123332 -6.70735e-05 9.04136e-05 -5.81801e-05 -0.000348372 0.000297327 -4.71848e-05 0.000624827 0.000151771 0.000103651 -0.000155893 0.000197889 -0.00055876 
1577.1 0 0.000358217 0.0355407 0.000240002 0.000202522 0.043751 -0.000659887 -0.000924862 -0.140913 0.000648013 0.000597956 0.00011947 -0.000632402 0.000190979 -0.00416129 -0.000333869 -0.000130582 0.00148582 -0.000349206 0.00161229 0.00125034 -6.24227e-05 0.000102666 -9.47318e-05 -0.000344217 0.000301139 -4.15712e-05 0.000619448 0.000150703 0.000107357 -0.000165243 0.000188195 -0.000557819 
1577.45 0 0.000350803 0.0357667 0.000248618 0.000203612 0.0484254 -0.000715755 -0.000881676 -0.138413 0.000727819 0.000600945 0.000118714 -0.000711293 0.000179084 -0.00413873 -0.000194645 -9.99186e-05 0.00148869 -0.000329033 0.00164242 0.00126815 -5.87239e-05 0.000115718 -0.000130457 -0.000337596 0.000304248 -3.56706e-05 0.000612909 0.000149163 0.000113147 -0.000174 0.000179063 -0.000556857 
1577.8 0 0.000343184 0.03594 0.000257681 0.000205437 0.0529843 -0.000770943 -0.000839233 -0.135749 0.000802447 0.000602511 0.000119003 -0.000793513 0.000167929 -0.00410853 -5.56381e-05 -6.67434e-05 0.00148695 -0.000314294 0.00166759 0.00128306 -5.53887e-05 0.000127735 -0.000166362 -0.000329604 0.00030685 -2.94609e-05 0.000604201 0.000147276 0.000118908 -0.000181706 0.000170788 -0.000554899 
1578.15 0 0.000334552 0.0360618 0.000267271 0.000206583 0.0574199 -0.000825188 -0.000797622 -0.132925 0.00087519 0.000604734 0.00011906 -0.000874898 0.000157607 -0.00407315 8.56581e-05 -3.12646e-05 0.0014821 -0.000305118 0.00169063 0.00129352 -5.31548e-05 0.000137576 -0.000202957 -0.000321759 0.000309339 -2.38479e-05 0.000593003 0.000145346 0.000122281 -0.000188625 0.000163413 -0.000551654 
1578.5 0 0.00032416 0.0361333 0.000277493 0.000205727 0.061725 -0.000877138 -0.000754986 -0.129949 0.000948158 0.000607766 0.000117485 -0.000952531 0.000147737 -0.00403229 0.000229542 6.07427e-06 0.00147704 -0.000299784 0.00171126 0.00129951 -5.31088e-05 0.000146104 -0.000238453 -0.000314473 0.000312461 -1.97718e-05 0.000581033 0.000143526 0.00012366 -0.000194341 0.000157007 -0.000547704 
1578.85 0 0.000311865 0.0361557 0.00028852 0.000203994 0.0658959 -0.000924955 -0.000709754 -0.12683 0.00102025 0.000608381 0.000113093 -0.00102631 0.000137844 -0.0039866 0.000373234 4.40373e-05 0.0014722 -0.000296182 0.00172618 0.0013024 -5.44513e-05 0.000153797 -0.000270561 -0.000307383 0.000316143 -1.65506e-05 0.000569785 0.000142103 0.000124538 -0.000198241 0.000150588 -0.000543466 
1579.2 0 0.000297527 0.0361301 0.000300415 0.000202163 0.0699317 -0.000967853 -0.000663282 -0.123574 0.00108862 0.000603382 0.00010595 -0.00109755 0.000127271 -0.00394025 0.000515848 8.1822e-05 0.00146491 -0.000295337 0.00173207 0.00130524 -5.50699e-05 0.000160499 -0.000298442 -0.000300868 0.000319202 -1.34789e-05 0.000559514 0.000142281 0.000125374 -0.000200228 0.000142722 -0.000538677 
1579.55 0 0.000280754 0.0360586 0.000312513 0.000199039 0.07383 -0.00100677 -0.00061744 -0.120188 0.00115127 0.000592983 9.71918e-05 -0.00116729 0.000113967 -0.00389496 0.00065986 0.000119239 0.00145244 -0.000298956 0.0017283 0.00130976 -5.44038e-05 0.000166631 -0.000323536 -0.000294811 0.000320807 -1.07098e-05 0.000550456 0.000144847 0.000126362 -0.000200449 0.000132965 -0.00053311 
1579.9 0 0.000262391 0.035943 0.000323173 0.000194278 0.0775854 -0.00104373 -0.000571188 -0.116678 0.00120959 0.000577495 8.81939e-05 -0.00123676 9.62107e-05 -0.00384731 0.000805388 0.000155299 0.00143338 -0.000305935 0.00171703 0.00131507 -5.361e-05 0.000173426 -0.000347449 -0.000287686 0.000320995 -8.58451e-06 0.000542414 0.000149203 0.000127291 -0.000199253 0.000122073 -0.000527118 
1580.25 0 0.000245079 0.035783 0.000331925 0.000189037 0.0811923 -0.00107921 -0.000521888 -0.113052 0.00126596 0.000556274 7.98285e-05 -0.00130663 7.49339e-05 -0.00379413 0.000947984 0.000188593 0.00140809 -0.000314841 0.00170048 0.00132192 -5.27045e-05 0.000181789 -0.000370044 -0.000278693 0.000319566 -7.54042e-06 0.000534351 0.000154116 0.000127801 -0.00019718 0.000111035 -0.000520438 
1580.6 0 0.000230243 0.0355775 0.000339965 0.000184712 0.0846482 -0.00111196 -0.000469983 -0.109319 0.00132127 0.000531099 7.17626e-05 -0.00137734 5.19665e-05 -0.00373658 0.00108405 0.000218449 0.00137691 -0.000325653 0.00167876 0.00133358 -5.08825e-05 0.000190533 -0.000390927 -0.000267622 0.000316333 -6.65046e-06 0.000525783 0.000159401 0.000128001 -0.000193879 9.99786e-05 -0.000512303 
1580.95 0 0.000217457 0.0353263 0.000347613 0.000181423 0.0879521 -0.0011423 -0.000417002 -0.105482 0.00137623 0.000505226 6.29223e-05 -0.00144919 2.93664e-05 -0.00367732 0.00121383 0.000245641 0.00133857 -0.000339013 0.00165215 0.00135185 -4.8771e-05 0.000198003 -0.000410154 -0.000254837 0.000311529 -4.37638e-06 0.000516594 0.00016572 0.000127828 -0.000189083 8.82266e-05 -0.000502948 
1581.3 0 0.000205647 0.0350299 0.000354413 0.000178647 0.0911008 -0.00117155 -0.000362257 -0.101543 0.00143242 0.000481791 5.29227e-05 -0.00152049 9.47535e-06 -0.00361642 0.00133871 0.000271864 0.00129264 -0.000355872 0.00162177 0.00137501 -4.71977e-05 0.000204632 -0.000427236 -0.000241816 0.000305936 -1.70861e-07 0.000506069 0.00017249 0.000126761 -0.000183983 7.54232e-05 -0.000493071 
1581.65 0 0.0001941 0.0346894 0.000360777 0.000176519 0.0940878 -0.00120151 -0.00030393 -0.0975054 0.00148902 0.000463342 4.17601e-05 -0.00158937 -7.05159e-06 -0.00355221 0.00145865 0.000298297 0.00124131 -0.000376812 0.00158669 0.0013979 -4.6723e-05 0.000211157 -0.000441011 -0.000229107 0.000301 5.19505e-06 0.000493451 0.000178605 0.000124622 -0.000179438 6.19333e-05 -0.00048331 
1582 0 0.000182616 0.0343065 0.000366667 0.000175235 0.0969062 -0.00123337 -0.000240603 -0.0933791 0.00154213 0.00044983 2.96283e-05 -0.00165606 -2.28296e-05 -0.00348408 0.00157245 0.000326192 0.00118727 -0.000401647 0.00154547 0.0014137 -4.71223e-05 0.000216834 -0.000451579 -0.000216087 0.000297165 1.14688e-05 0.000478373 0.000183812 0.000121714 -0.000174309 4.81252e-05 -0.000474269 
1582.35 0 0.000171628 0.0338821 0.000370585 0.000174278 0.0995535 -0.00126568 -0.000171622 -0.0891748 0.00158958 0.000438854 1.70183e-05 -0.001722 -4.04525e-05 -0.00341406 0.00168128 0.00035584 0.00113086 -0.000430406 0.00149876 0.00141824 -4.72043e-05 0.00022032 -0.000460655 -0.000202998 0.000294043 1.88797e-05 0.000460776 0.000187949 0.000117177 -0.000167758 3.46955e-05 -0.000465986 
1582.7 0 0.000161452 0.0334158 0.000372441 0.000172433 0.102032 -0.00129525 -9.7877e-05 -0.0849011 0.00163227 0.000428634 4.68255e-06 -0.00178607 -5.96723e-05 -0.00334447 0.00178855 0.000386337 0.00107224 -0.000463419 0.00144855 0.00141212 -4.6514e-05 0.000220357 -0.00046958 -0.000190192 0.00029121 2.64549e-05 0.000441265 0.000190988 0.000109769 -0.00016096 2.14001e-05 -0.000458332 
1583.05 0 0.000151231 0.0329074 0.000373558 0.000168686 0.104343 -0.00132133 -2.00353e-05 -0.0805618 0.0016717 0.000419492 -6.6449e-06 -0.00184455 -8.09793e-05 -0.00327472 0.00189785 0.00041774 0.00101389 -0.000499321 0.00139737 0.00139772 -4.67565e-05 0.00021626 -0.000478668 -0.000176774 0.000288872 3.35927e-05 0.00042101 0.00019361 9.93849e-05 -0.000155634 7.56225e-06 -0.000450499 
1583.4 0 0.000140691 0.0323582 0.000373727 0.000163278 0.106484 -0.00134597 6.2777e-05 -0.0761596 0.00170848 0.000411366 -1.92271e-05 -0.00189503 -0.000106329 -0.0032014 0.00201017 0.000449056 0.000957065 -0.000535282 0.00134652 0.00137757 -4.83217e-05 0.00020907 -0.000487834 -0.000161892 0.000287368 4.10471e-05 0.000400754 0.000196248 8.71057e-05 -0.000150997 -7.2216e-06 -0.000441605 
1583.75 0 0.000130337 0.0317706 0.000372028 0.000157127 0.108452 -0.00137076 0.000149507 -0.0717014 0.00174197 0.000404036 -3.61669e-05 -0.00193796 -0.000136288 -0.00312075 0.00212235 0.00047821 0.000899146 -0.000569429 0.00129586 0.00135521 -4.95456e-05 0.000200864 -0.000496169 -0.00014615 0.000285494 4.94027e-05 0.000380518 0.000198672 7.44997e-05 -0.000145312 -2.31054e-05 -0.00043114 
1584.1 0 0.000120235 0.0311469 0.000368819 0.000151372 0.110245 -0.00139596 0.000238341 -0.0671977 0.00177058 0.00039862 -5.69174e-05 -0.0019743 -0.000169922 -0.00303135 0.00223048 0.000503628 0.000836283 -0.000601549 0.00124493 0.00133215 -4.97208e-05 0.000192716 -0.000502802 -0.000130412 0.00028137 5.79496e-05 0.00036043 0.000200337 6.26418e-05 -0.000138714 -3.94412e-05 -0.000418836 
1584.45 0 0.000110118 0.0304891 0.00036524 0.000146381 0.111865 -0.00142126 0.000328669 -0.0626565 0.00179332 0.000396791 -7.7378e-05 -0.00200356 -0.000206028 -0.00293528 0.00233247 0.000525087 0.000766629 -0.00063187 0.00119315 0.00130715 -4.85561e-05 0.000184277 -0.000508394 -0.000114843 0.000275207 6.6082e-05 0.000340512 0.000201648 5.173e-05 -0.000131868 -5.50522e-05 -0.000404159 
1584.8 0 9.96662e-05 0.0297984 0.000361858 0.00014161 0.113312 -0.00144507 0.000420699 -0.0580815 0.00181122 0.000399294 -9.31212e-05 -0.0020254 -0.000243196 -0.00283605 0.0024274 0.000542505 0.000691766 -0.000660899 0.00114 0.00127826 -4.55651e-05 0.000175412 -0.000513417 -9.89642e-05 0.00026905 7.42733e-05 0.000320996 0.000202606 4.1018e-05 -0.000124973 -6.95647e-05 -0.000386905 
1585.15 0 8.82923e-05 0.0290761 0.000359298 0.000137038 0.114587 -0.00146398 0.000515877 -0.0534761 0.00182495 0.000404528 -0.000103326 -0.00204078 -0.00027956 -0.00273723 0.00251502 0.000555982 0.000616075 -0.00068899 0.00108448 0.00124389 -4.15236e-05 0.000167325 -0.000516692 -8.26172e-05 0.000263562 8.21143e-05 0.000301411 0.000202284 3.06285e-05 -0.000118704 -8.38469e-05 -0.00036766 
1585.5 0 7.58771e-05 0.0283242 0.000358348 0.000133338 0.115689 -0.001475 0.00061559 -0.0488467 0.00183371 0.000408927 -0.000110837 -0.00205128 -0.00031284 -0.00264036 0.00259556 0.000566291 0.000542794 -0.000715354 0.00102615 0.0012032 -3.75091e-05 0.000161181 -0.000517379 -6.65748e-05 0.000257251 8.87859e-05 0.000281261 0.000200108 2.15478e-05 -0.000113619 -9.74086e-05 -0.000347879 
1585.85 0 6.25223e-05 0.0275431 0.000358656 0.000131539 0.116615 -0.0014781 0.000720093 -0.044202 0.00183747 0.00041015 -0.00011898 -0.00205717 -0.000342222 -0.00254422 0.00266796 0.000573701 0.000471021 -0.000740218 0.000964708 0.00115674 -3.38117e-05 0.000156493 -0.000516305 -5.1574e-05 0.000249101 9.42109e-05 0.000260891 0.00019606 1.30558e-05 -0.000110183 -0.000108915 -0.00032922 
1586.2 0 4.82156e-05 0.0267323 0.000358037 0.000132265 0.117364 -0.001475 0.000828824 -0.0395499 0.00183729 0.000407855 -0.000130297 -0.00205641 -0.000368842 -0.00244777 0.00273065 0.00057915 0.000398305 -0.000766566 0.000900395 0.00110684 -2.95744e-05 0.000151163 -0.000514648 -3.78907e-05 0.000239458 9.8706e-05 0.000241024 0.000191057 4.76065e-06 -0.000107593 -0.000119103 -0.000312264 
1586.55 0 3.28177e-05 0.0258928 0.000355271 0.000135385 0.117937 -0.00146454 0.000939049 -0.034896 0.00183385 0.000402031 -0.000143638 -0.00204826 -0.000392967 -0.0023529 0.00278523 0.000585031 0.000321686 -0.000796557 0.000835013 0.00105652 -2.36975e-05 0.000144192 -0.000512605 -2.60557e-05 0.000228531 0.000102741 0.000222654 0.000185816 -1.88429e-06 -0.00010421 -0.000129255 -0.000296738 
1586.9 0 1.62957e-05 0.0250274 0.000351497 0.000139946 0.118336 -0.00144322 0.00104845 -0.0302467 0.00182703 0.000393058 -0.000154192 -0.00203437 -0.000414735 -0.00226033 0.00283524 0.000592237 0.000240008 -0.000828154 0.000770359 0.00100832 -1.70019e-05 0.000136274 -0.000510305 -1.53837e-05 0.000217198 0.000106581 0.000206471 0.000180571 -6.80996e-06 -9.97176e-05 -0.000139307 -0.000282224 
1587.25 0 -4.33361e-07 0.0241387 0.000347523 0.000144924 0.118563 -0.00140872 0.0011576 -0.0256092 0.00181868 0.000381625 -0.000158875 -0.00201682 -0.000434776 -0.00216782 0.00288143 0.00059888 0.000156088 -0.000858765 0.000707638 0.000963816 -1.03291e-05 0.000128101 -0.000509075 -4.31189e-06 0.000207159 0.000109731 0.00019198 0.000175825 -1.15858e-05 -9.44606e-05 -0.000148488 -0.000268405 
1587.6 0 -1.71699e-05 0.0232294 0.000343128 0.000149371 0.118619 -0.0013608 0.00126566 -0.0209901 0.00181124 0.000368671 -0.000160679 -0.0019973 -0.000453616 -0.00207292 0.00292214 0.000603065 7.4795e-05 -0.000888137 0.000647496 0.000923133 -2.97003e-06 0.000119446 -0.000508758 7.57296e-06 0.000198753 0.000110822 0.00017814 0.000170673 -1.61211e-05 -8.85804e-05 -0.000157074 -0.000255199 
1587.95 0 -3.47769e-05 0.0223016 0.000338192 0.000153236 0.118506 -0.00130207 0.00137069 -0.0163959 0.00180341 0.000354702 -0.000164194 -0.00197771 -0.00047151 -0.00197529 0.00295626 0.000604647 -2.05568e-07 -0.000916277 0.00058974 0.000885336 5.18554e-06 0.000110349 -0.000508168 1.96115e-05 0.000190211 0.00010979 0.00016412 0.000163743 -1.93562e-05 -8.23766e-05 -0.000165449 -0.000242959 
1588.3 0 -5.31461e-05 0.0213559 0.000332749 0.000156476 0.118225 -0.00123517 0.00147195 -0.0118326 0.00179159 0.00033923 -0.000170262 -0.0019607 -0.000487555 -0.00187687 0.00298497 0.000604597 -6.71801e-05 -0.000943136 0.000534697 0.000850123 1.32851e-05 0.000102272 -0.000507642 3.14772e-05 0.000179883 0.000106843 0.000149558 0.000154613 -2.11726e-05 -7.64542e-05 -0.000173406 -0.000232236 
1588.65 0 -7.17232e-05 0.0203922 0.000327065 0.000159498 0.117779 -0.00116209 0.0015687 -0.00730598 0.00177469 0.000321513 -0.000179384 -0.00194621 -0.00050064 -0.00177888 0.00300979 0.000603749 -0.000126421 -0.000970004 0.000483536 0.000817763 1.97675e-05 9.70797e-05 -0.000507643 4.33844e-05 0.000167267 0.000101181 0.000134593 0.000143547 -2.14185e-05 -7.15973e-05 -0.000180869 -0.000222356 
1589 0 -9.07289e-05 0.0194121 0.000321083 0.000163168 0.11717 -0.00108479 0.0016615 -0.00282233 0.00175387 0.000301769 -0.000193277 -0.00193186 -0.00051045 -0.0016815 0.00303092 0.000601802 -0.000179646 -0.000998247 0.000436502 0.000787344 2.3952e-05 9.46954e-05 -0.000507507 5.54506e-05 0.000153363 9.40698e-05 0.000119937 0.000131642 -1.93057e-05 -6.93724e-05 -0.000188388 -0.000211843 
1589.35 0 -0.000110461 0.0184191 0.000314108 0.000167698 0.116397 -0.00100376 0.00175065 0.00161265 0.00173052 0.000280943 -0.000212615 -0.00191707 -0.000518108 -0.00158295 0.00304711 0.000598235 -0.00022743 -0.00102871 0.000393647 0.000755582 2.65294e-05 9.37687e-05 -0.000507457 6.75627e-05 0.000141416 8.7655e-05 0.000105981 0.000119352 -1.45813e-05 -7.05576e-05 -0.000196349 -0.000200719 
1589.7 0 -0.000129899 0.0174145 0.000305548 0.000173368 0.115466 -0.000917649 0.00183476 0.00599368 0.00170474 0.000258547 -0.000236261 -0.00190138 -0.000525033 -0.00148151 0.00305667 0.000591781 -0.000270341 -0.00106219 0.000354114 0.000719676 2.80815e-05 9.21655e-05 -0.00050727 7.93642e-05 0.000133446 8.24666e-05 9.17759e-05 0.000106348 -8.10889e-06 -7.40694e-05 -0.000204108 -0.000189439 
1590.05 0 -0.000148024 0.0163991 0.000295727 0.000180027 0.11438 -0.000824162 0.00191088 0.0103161 0.00167476 0.000233253 -0.000260097 -0.00188322 -0.000531716 -0.00137808 0.00306036 0.000581388 -0.000310361 -0.00109895 0.000317269 0.000680881 2.97082e-05 8.81213e-05 -0.000506968 8.96858e-05 0.000128397 7.79359e-05 7.63342e-05 9.33885e-05 -1.57044e-06 -7.83308e-05 -0.000210951 -0.000178327 
1590.4 0 -0.000165231 0.0153747 0.000285305 0.000186822 0.113143 -0.000722038 0.00197624 0.0145743 0.00163952 0.000204813 -0.000280172 -0.00186081 -0.000536891 -0.00127361 0.0030587 0.000568429 -0.000349074 -0.00113779 0.000284185 0.000644241 3.1632e-05 8.22314e-05 -0.000507635 9.7946e-05 0.000124687 7.35226e-05 6.01292e-05 8.05926e-05 4.11825e-06 -8.23243e-05 -0.000216481 -0.000167831 
1590.75 0 -0.000181979 0.0143431 0.000274829 0.000193424 0.111758 -0.000612734 0.00203127 0.0187597 0.00159806 0.000173694 -0.000295229 -0.00183385 -0.00053919 -0.00116895 0.00305059 0.000555737 -0.000386047 -0.00117621 0.000255508 0.000615191 3.30415e-05 7.6841e-05 -0.000509672 0.000104034 0.000121593 6.96116e-05 4.37738e-05 6.70019e-05 9.5652e-06 -8.5537e-05 -0.000220992 -0.000157693 
1591.1 0 -0.000197939 0.0133066 0.000264431 0.000199803 0.110232 -0.000498943 0.00207761 0.0228647 0.00154922 0.000141736 -0.000305972 -0.00180438 -0.000539282 -0.00106575 0.00303563 0.000545236 -0.000419091 -0.00121325 0.000231162 0.000595331 3.3937e-05 7.23439e-05 -0.000512525 0.00010777 0.000119041 6.61062e-05 2.75017e-05 5.14612e-05 1.48152e-05 -8.77096e-05 -0.000225121 -0.000148016 
1591.45 0 -0.000213006 0.0122678 0.000254147 0.000205233 0.108569 -0.000382912 0.00211528 0.0268854 0.00149337 0.00011081 -0.000315928 -0.00177346 -0.000538241 -0.000964192 0.00301492 0.000536933 -0.000447235 -0.0012505 0.000210303 0.000581914 3.54798e-05 6.80657e-05 -0.000514941 0.000109656 0.000115653 6.1986e-05 1.13377e-05 3.34156e-05 1.93676e-05 -8.86155e-05 -0.00022872 -0.000138371 
1591.8 0 -0.000227033 0.0112278 0.000244489 0.000209147 0.106773 -0.000266303 0.00214433 0.0308189 0.00143265 8.14829e-05 -0.000328113 -0.00173932 -0.000538296 -0.000862668 0.00299102 0.000527853 -0.00047315 -0.00128856 0.000192648 0.000571166 3.83027e-05 6.44799e-05 -0.000516983 0.000110097 0.000109199 5.72084e-05 -4.98578e-06 1.33507e-05 2.31406e-05 -8.9222e-05 -0.000231882 -0.000128444 
1592.15 0 -0.000240135 0.0101863 0.000234675 0.000212218 0.104848 -0.000149806 0.00216767 0.0346608 0.00137111 5.38711e-05 -0.000343111 -0.00170043 -0.000541416 -0.000760097 0.00296617 0.000513771 -0.000498901 -0.00132434 0.000178193 0.000559159 4.30866e-05 6.17917e-05 -0.000519708 0.000109677 0.000100684 5.29608e-05 -2.13991e-05 -7.14436e-06 2.70642e-05 -9.02707e-05 -0.00023513 -0.00011881 
1592.5 0 -0.000252583 0.00914353 0.000223783 0.000215119 0.102799 -3.25437e-05 0.00218681 0.0384081 0.00131228 2.64168e-05 -0.000361914 -0.00165951 -0.000545144 -0.000655379 0.00294069 0.000494613 -0.000525321 -0.00135328 0.000166748 0.000542966 5.07918e-05 5.90434e-05 -0.000523343 0.000108835 9.24376e-05 4.93942e-05 -3.7833e-05 -2.6399e-05 3.18965e-05 -9.09785e-05 -0.000238869 -0.000109252 
1592.85 0 -0.000264089 0.00810149 0.000212909 0.000217564 0.100633 8.70549e-05 0.00219932 0.042059 0.00125777 -3.76779e-06 -0.000385889 -0.0016193 -0.000547244 -0.000547043 0.00291396 0.000475161 -0.000553571 -0.00137425 0.000157719 0.000523315 6.06604e-05 5.60184e-05 -0.00052799 0.000107064 8.48663e-05 4.50524e-05 -5.36224e-05 -4.45103e-05 3.72123e-05 -9.11798e-05 -0.000243125 -9.84855e-05 
1593.2 0 -0.000273767 0.00706326 0.000203345 0.000218588 0.0983504 0.000208018 0.00220315 0.0456112 0.00120795 -3.78491e-05 -0.000414107 -0.00157855 -0.000548654 -0.000433662 0.0028862 0.000458438 -0.000583988 -0.00138843 0.000149471 0.00050138 7.11834e-05 5.35145e-05 -0.000533228 0.000103537 7.64119e-05 4.01646e-05 -6.71156e-05 -6.19629e-05 4.26782e-05 -9.08824e-05 -0.000247338 -8.59181e-05 
1593.55 0 -0.000280529 0.00603054 0.000194947 0.000218696 0.0959539 0.000328527 0.00219983 0.0490606 0.00116137 -7.54543e-05 -0.000442834 -0.00153532 -0.000550511 -0.000315916 0.00285805 0.000442515 -0.000615726 -0.00139621 0.000140619 0.000477789 8.18313e-05 5.21265e-05 -0.000538736 9.80694e-05 6.62369e-05 3.62562e-05 -7.76357e-05 -7.9157e-05 4.7901e-05 -8.95621e-05 -0.000251328 -7.30208e-05 
1593.9 0 -0.000284552 0.00500347 0.000186092 0.000218894 0.093446 0.000448972 0.00219222 0.0524023 0.0011151 -0.000116029 -0.000470598 -0.00148923 -0.000552789 -0.000196914 0.00282976 0.000424152 -0.000647221 -0.00139713 0.000130846 0.000454642 9.25711e-05 5.20871e-05 -0.000544122 9.07359e-05 5.61544e-05 3.4121e-05 -8.55545e-05 -9.67425e-05 5.27653e-05 -8.72489e-05 -0.000254905 -6.07554e-05 
1594.25 0 -0.000286082 0.00398303 0.000176008 0.000219015 0.0908316 0.000569492 0.00218048 0.0556319 0.00106688 -0.000158517 -0.000499656 -0.00144045 -0.000553862 -7.93151e-05 0.00280156 0.000404044 -0.000677155 -0.00139052 0.000121208 0.000433667 0.000103258 5.3123e-05 -0.000548797 8.12987e-05 4.77918e-05 3.39629e-05 -9.12161e-05 -0.000114496 5.66657e-05 -8.42599e-05 -0.000258483 -4.80733e-05 
1594.6 0 -0.000284394 0.00297177 0.000165923 0.00021853 0.0881165 0.00068889 0.0021619 0.0587439 0.00101736 -0.000200855 -0.000529538 -0.00138871 -0.00055296 3.62211e-05 0.00277308 0.000386617 -0.000705177 -0.00137718 0.000113803 0.000414985 0.000114114 5.31721e-05 -0.000552412 6.96832e-05 4.06018e-05 3.4771e-05 -9.53066e-05 -0.000131956 5.86431e-05 -8.03335e-05 -0.000262428 -3.41449e-05 
1594.95 0 -0.000279518 0.0019725 0.000156344 0.000217274 0.0853072 0.000805227 0.00213371 0.0617353 0.000967324 -0.000241568 -0.000555375 -0.00133315 -0.000551428 0.000151624 0.00274137 0.000373467 -0.000730575 -0.00135919 0.000109946 0.000398359 0.000124637 5.00766e-05 -0.000554424 5.66509e-05 3.36319e-05 3.49747e-05 -9.91479e-05 -0.000149838 5.8613e-05 -7.51704e-05 -0.000265727 -1.96282e-05 
1595.3 0 -0.000271621 0.000986887 0.000146344 0.000215489 0.0824108 0.000915266 0.00209717 0.0646055 0.000916704 -0.000280778 -0.00057294 -0.00127371 -0.000550095 0.000269522 0.00270292 0.00036238 -0.000751431 -0.00133913 0.000108825 0.000384619 0.000132936 4.4719e-05 -0.000554719 4.30448e-05 2.76868e-05 3.47107e-05 -0.000103878 -0.00016838 5.75331e-05 -6.98769e-05 -0.00026735 -5.57015e-06 
1595.65 0 -0.000260065 1.59848e-05 0.000134737 0.000213655 0.0794334 0.00101729 0.0020553 0.0673521 0.000866927 -0.00031892 -0.00058336 -0.00121197 -0.000548292 0.000390513 0.0026571 0.000351193 -0.000765505 -0.0013184 0.000109349 0.000374537 0.00013926 3.95156e-05 -0.000553779 2.84482e-05 2.47308e-05 3.50669e-05 -0.000109502 -0.00018556 5.68454e-05 -6.53489e-05 -0.000267338 7.85321e-06 
1596 0 -0.000245436 -0.000940037 0.000121686 0.000211356 0.0763806 0.0011124 0.00200849 0.0699713 0.000820749 -0.000355587 -0.000590958 -0.00115098 -0.000544309 0.000513781 0.00260587 0.00034041 -0.000773245 -0.00129649 0.000111447 0.000367064 0.000146481 3.43773e-05 -0.000552496 1.22607e-05 2.48119e-05 3.59449e-05 -0.000115121 -0.000200257 5.68987e-05 -6.02013e-05 -0.000266541 2.18235e-05 
1596.35 0 -0.000229562 -0.00188055 0.000108904 0.000208256 0.073259 0.00120117 0.00195516 0.0724614 0.000779385 -0.00039034 -0.000597258 -0.00109291 -0.00053792 0.000638193 0.00255115 0.000331567 -0.000778655 -0.00127346 0.000112881 0.000361574 0.00015561 2.77671e-05 -0.000550464 -4.58349e-06 2.56486e-05 3.60109e-05 -0.000120054 -0.000213942 5.72701e-05 -5.31762e-05 -0.000265633 3.65259e-05 
1596.7 0 -0.000214206 -0.00280409 9.78555e-05 0.000204825 0.0700751 0.00128091 0.00189393 0.0748227 0.00074155 -0.000422026 -0.000599068 -0.00103633 -0.000531447 0.000761269 0.0024922 0.000324578 -0.000784579 -0.0012505 0.000110944 0.000357638 0.000164561 1.93005e-05 -0.000546695 -2.12556e-05 2.53013e-05 3.49753e-05 -0.000124454 -0.000227205 5.83532e-05 -4.49814e-05 -0.000265196 5.08727e-05 
1597.05 0 -0.000199737 -0.00370967 8.84317e-05 0.000201515 0.0668344 0.00134753 0.0018266 0.0770557 0.000706213 -0.000448386 -0.000592258 -0.000979839 -0.000526433 0.000881095 0.00242702 0.000318754 -0.000789347 -0.00122857 0.000105824 0.000354239 0.00017102 9.68078e-06 -0.000541479 -3.76853e-05 2.45726e-05 3.38392e-05 -0.000129457 -0.000239352 6.02629e-05 -3.70394e-05 -0.00026514 6.45972e-05 
1597.4 0 -0.000184714 -0.00459599 7.93001e-05 0.000198412 0.0635401 0.00140137 0.00175777 0.0791582 0.000673452 -0.000469292 -0.000576882 -0.000923647 -0.000521951 0.000996953 0.00235644 0.000313988 -0.000789626 -0.00120884 0.000100066 0.000351131 0.000174938 2.86256e-07 -0.000535853 -5.3462e-05 2.5375e-05 3.27564e-05 -0.000134237 -0.00024906 6.19089e-05 -3.00648e-05 -0.000265208 7.85744e-05 
1597.75 0 -0.000168293 -0.00546221 7.00598e-05 0.000194402 0.0601951 0.00144701 0.00168881 0.0811248 0.000643904 -0.00048773 -0.000555664 -0.000868017 -0.000518109 0.00110941 0.00228367 0.000309872 -0.000784652 -0.00119055 9.67412e-05 0.000347843 0.000178562 -8.75621e-06 -0.00053075 -6.83912e-05 2.79091e-05 3.13586e-05 -0.000137116 -0.000255718 6.27086e-05 -2.46924e-05 -0.000266251 9.31844e-05 
1598.1 0 -0.000151174 -0.00630864 6.1425e-05 0.000188839 0.0568054 0.0014874 0.00161814 0.082952 0.000619074 -0.000505979 -0.00052998 -0.000813914 -0.000517363 0.00121992 0.00221018 0.000306112 -0.00077609 -0.0011706 9.60222e-05 0.000345499 0.000183299 -1.75356e-05 -0.000526496 -8.20442e-05 3.1135e-05 2.95362e-05 -0.000138519 -0.000260203 6.25588e-05 -2.09653e-05 -0.000270053 0.000107384 
1598.45 0 -0.000135184 -0.00713587 5.33094e-05 0.000182223 0.0533782 0.00152145 0.0015451 0.0846398 0.000599007 -0.000524639 -0.000501531 -0.000763684 -0.000521025 0.00132789 0.00213488 0.000302822 -0.000767295 -0.00114823 9.49485e-05 0.000346576 0.000188418 -2.57256e-05 -0.000522989 -9.46462e-05 3.36759e-05 2.76972e-05 -0.000139604 -0.000263022 6.09796e-05 -1.80854e-05 -0.000276166 0.000119867 
1598.8 0 -0.000121591 -0.00794223 4.51856e-05 0.000175151 0.049918 0.00154631 0.00147164 0.0861912 0.000580885 -0.000543345 -0.000471343 -0.000719658 -0.000527554 0.0014312 0.00205716 0.000296751 -0.000760026 -0.00112518 9.26071e-05 0.000352455 0.00019217 -3.33493e-05 -0.000520803 -0.000107558 3.50497e-05 2.60669e-05 -0.00014089 -0.00026376 5.82277e-05 -1.54712e-05 -0.000282942 0.000130646 
1599.15 0 -0.000109368 -0.00872575 3.74626e-05 0.000167581 0.0464264 0.00156313 0.00140236 0.087608 0.000562755 -0.000561172 -0.000439698 -0.000682887 -0.000534103 0.00152929 0.0019779 0.000284838 -0.000752684 -0.00110157 9.13501e-05 0.000362248 0.000194124 -3.99645e-05 -0.000520701 -0.000121622 3.6126e-05 2.49807e-05 -0.000142489 -0.000264101 5.57075e-05 -1.34404e-05 -0.000290533 0.000140639 
1599.5 0 -9.70165e-05 -0.00948623 3.04198e-05 0.000159045 0.0429061 0.00157656 0.00133984 0.0888909 0.000545832 -0.000578437 -0.000408551 -0.000653466 -0.00053782 0.00162347 0.00189703 0.000267737 -0.00074386 -0.00107706 9.03356e-05 0.000374252 0.000195908 -4.55008e-05 -0.000521018 -0.000136 3.73152e-05 2.46077e-05 -0.000144093 -0.000266122 5.40668e-05 -1.28289e-05 -0.000298946 0.000150399 
1599.85 0 -8.39503e-05 -0.0102231 2.39764e-05 0.000149844 0.0393626 0.00158975 0.00128152 0.0900397 0.000530898 -0.000596823 -0.000380704 -0.000629031 -0.000537495 0.001715 0.00181242 0.000247843 -0.000733698 -0.00105254 8.55561e-05 0.000386596 0.000199122 -4.95941e-05 -0.000518954 -0.000149516 3.84912e-05 2.42499e-05 -0.000145576 -0.000269103 5.28051e-05 -1.42698e-05 -0.000308048 0.000159722 
1600.2 0 -7.03765e-05 -0.0109349 1.89817e-05 0.000140835 0.0358009 0.00160287 0.00122246 0.0910535 0.000517729 -0.000617024 -0.000357677 -0.000606982 -0.000534889 0.0018039 0.00172331 0.000228127 -0.000721582 -0.00102859 7.62409e-05 0.000397799 0.000202808 -5.23452e-05 -0.000513976 -0.000161954 3.96802e-05 2.40085e-05 -0.000147931 -0.000271501 5.14399e-05 -1.68514e-05 -0.000317509 0.000168384 
1600.55 0 -5.62521e-05 -0.0116213 1.54971e-05 0.000131896 0.0322234 0.00161273 0.0011616 0.0919328 0.000507852 -0.000637229 -0.000339269 -0.000587598 -0.000532446 0.00189086 0.00163146 0.00021182 -0.000706682 -0.00100526 6.46028e-05 0.000408444 0.000203987 -5.4654e-05 -0.000506877 -0.000174226 4.08281e-05 2.36941e-05 -0.000151321 -0.00027295 4.94089e-05 -1.91119e-05 -0.000325926 0.000176539 
1600.9 0 -4.08486e-05 -0.0122828 1.21075e-05 0.000122572 0.0286339 0.00161605 0.00110155 0.0926792 0.000502096 -0.000655405 -0.00032474 -0.000572004 -0.000531361 0.00197721 0.00153807 0.000200845 -0.000688747 -0.000983445 5.25526e-05 0.000420035 0.000201893 -5.68666e-05 -0.00049803 -0.000187474 4.2121e-05 2.23981e-05 -0.000154663 -0.000274049 4.65612e-05 -2.08455e-05 -0.000332078 0.000185637 
1601.25 0 -2.38601e-05 -0.0129197 8.22901e-06 0.000112241 0.0250398 0.00161323 0.00104259 0.0932935 0.000500728 -0.000671592 -0.00031274 -0.000560601 -0.000532416 0.00206402 0.00144385 0.000195062 -0.000668248 -0.000963896 4.00659e-05 0.000433794 0.000198214 -5.94406e-05 -0.000488807 -0.00020203 4.35507e-05 2.09767e-05 -0.000156873 -0.000275947 4.40215e-05 -2.20076e-05 -0.000336181 0.000196833 
1601.6 0 -6.07956e-06 -0.0135306 3.76101e-06 0.000101745 0.0214491 0.00160595 0.000981173 0.0937767 0.000505318 -0.000685438 -0.000301231 -0.000554107 -0.00053627 0.00215104 0.00134837 0.000192482 -0.000644779 -0.00094592 2.28445e-05 0.000449611 0.000194061 -6.21191e-05 -0.000479455 -0.000216782 4.56674e-05 2.04167e-05 -0.00015825 -0.000279303 4.27165e-05 -2.29305e-05 -0.000339667 0.000208417 
1601.95 0 1.1253e-05 -0.0141124 -1.12695e-06 9.24674e-05 0.0178662 0.00159368 0.000915641 0.094128 0.000514679 -0.000695543 -0.000289714 -0.000552312 -0.000541561 0.0022337 0.00124995 0.000190562 -0.000616134 -0.000930591 -2.90489e-06 0.00046583 0.000188964 -6.35807e-05 -0.000468891 -0.000230229 4.90123e-05 1.95496e-05 -0.00015947 -0.000281896 4.1424e-05 -2.42252e-05 -0.000344031 0.000219195 
1602.3 0 2.75157e-05 -0.0146627 -5.50471e-06 8.38253e-05 0.0142934 0.0015743 0.000848222 0.0943456 0.000526639 -0.000702682 -0.000279375 -0.000552267 -0.000546163 0.00230846 0.00114782 0.000188068 -0.00058184 -0.000920936 -3.46407e-05 0.000480024 0.000182234 -6.45956e-05 -0.000457418 -0.000241416 5.27464e-05 1.74478e-05 -0.000160505 -0.000281657 3.89984e-05 -2.59865e-05 -0.000348975 0.000229332 
1602.65 0 4.27346e-05 -0.0151803 -8.8175e-06 7.46129e-05 0.010736 0.001547 0.000780819 0.0944292 0.000541081 -0.000709779 -0.000271051 -0.000550307 -0.00054889 0.00237622 0.00104187 0.000183655 -0.000544221 -0.000915736 -6.86161e-05 0.000492512 0.000173039 -6.67312e-05 -0.000445789 -0.000251909 5.65961e-05 1.47032e-05 -0.000161246 -0.000279381 3.54073e-05 -2.91298e-05 -0.000353583 0.000238933 
1603 0 5.67437e-05 -0.0156653 -1.12329e-05 6.41111e-05 0.00720165 0.00151373 0.000713614 0.0943799 0.000559334 -0.000716465 -0.000265923 -0.000544664 -0.000549357 0.00243971 0.000933035 0.000175708 -0.000505363 -0.00091098 -0.000103856 0.00050587 0.000160596 -6.97402e-05 -0.00043405 -0.000264459 6.11847e-05 1.1822e-05 -0.000161105 -0.000275986 3.001e-05 -3.41193e-05 -0.000357751 0.000248216 
1603.35 0 6.90861e-05 -0.0161193 -1.35182e-05 5.28951e-05 0.00369768 0.00147604 0.00064573 0.0942001 0.000581859 -0.000720231 -0.000265159 -0.000535475 -0.000547792 0.00250041 0.000821756 0.000164017 -0.000467813 -0.000905315 -0.00014146 0.000520525 0.000145779 -7.15906e-05 -0.000421367 -0.000279179 6.63316e-05 8.46274e-06 -0.000159111 -0.000271173 2.32942e-05 -4.02891e-05 -0.000361069 0.000257223 
1603.7 0 7.92717e-05 -0.0165451 -1.64581e-05 4.16089e-05 0.000230773 0.00143329 0.000577739 0.0938931 0.000605648 -0.000722075 -0.000268566 -0.000523613 -0.000544214 0.00255705 0.00070752 0.000150064 -0.000433989 -0.000898214 -0.000182384 0.000533774 0.000129982 -7.12802e-05 -0.000407177 -0.000294162 7.10477e-05 3.7195e-06 -0.000154372 -0.000265183 1.65308e-05 -4.72969e-05 -0.000362787 0.000265663 
1604.05 0 8.69747e-05 -0.0169435 -2.01533e-05 2.98786e-05 -0.00319497 0.0013855 0.000512589 0.0934637 0.000627253 -0.000725239 -0.000274654 -0.000511421 -0.000538218 0.00260955 0.000590559 0.000135984 -0.000404992 -0.000889607 -0.00022731 0.000542027 0.000114658 -7.05192e-05 -0.000391629 -0.000308805 7.45334e-05 -2.68023e-06 -0.00014711 -0.000259139 9.39512e-06 -5.48276e-05 -0.000362538 0.000273172 
1604.4 0 9.24918e-05 -0.0173129 -2.42709e-05 1.8462e-05 -0.00657639 0.00133489 0.000452359 0.0929161 0.000645986 -0.000731181 -0.000281342 -0.000502208 -0.000530103 0.00266034 0.000471599 0.000122886 -0.000379736 -0.000881662 -0.000276336 0.000543195 0.000100703 -7.09633e-05 -0.000374952 -0.000323235 7.72879e-05 -1.092e-05 -0.000139362 -0.000253904 1.49351e-06 -6.22646e-05 -0.000360508 0.000280236 
1604.75 0 9.64352e-05 -0.0176513 -2.85319e-05 8.51079e-06 -0.00991224 0.00128356 0.000397481 0.092253 0.000662787 -0.000739727 -0.000286494 -0.000495926 -0.000519738 0.00270808 0.000351921 0.000111746 -0.000357356 -0.000874955 -0.000328235 0.000539263 8.74812e-05 -7.21183e-05 -0.000357147 -0.000337124 7.93464e-05 -2.04145e-05 -0.000132714 -0.000250152 -5.84644e-06 -6.83471e-05 -0.000357801 0.000287804 
1605.1 0 9.95946e-05 -0.0179591 -3.27528e-05 -8.90246e-07 -0.0132017 0.00123163 0.000348561 0.0914735 0.000678361 -0.000749396 -0.000288785 -0.00048899 -0.000507273 0.00274907 0.000233357 0.000104191 -0.000338485 -0.000866816 -0.000382406 0.000533021 7.43626e-05 -7.25434e-05 -0.00033846 -0.000349654 8.03477e-05 -2.95746e-05 -0.000126353 -0.000247795 -1.19351e-05 -7.28512e-05 -0.000354948 0.000295787 
1605.45 0 0.000102906 -0.0182378 -3.69246e-05 -1.17484e-05 -0.0164405 0.00117979 0.000306225 0.0905775 0.000692243 -0.000758764 -0.000289323 -0.000477952 -0.000494031 0.00278275 0.000117556 0.000100164 -0.00032263 -0.000855329 -0.000439082 0.000523861 6.09432e-05 -7.25086e-05 -0.000319219 -0.00036073 8.11688e-05 -3.75329e-05 -0.000119536 -0.000245685 -1.70468e-05 -7.56895e-05 -0.000351916 0.000303646 
1605.8 0 0.00010672 -0.018488 -4.11672e-05 -2.46466e-05 -0.0196239 0.00113014 0.000270146 0.0895694 0.000702286 -0.000766686 -0.000289802 -0.000462159 -0.000480059 0.00281128 5.68824e-06 9.87274e-05 -0.000309446 -0.000840315 -0.000498041 0.000511344 4.67958e-05 -7.3169e-05 -0.000298855 -0.000371226 8.19403e-05 -4.37508e-05 -0.000112281 -0.000243053 -2.13065e-05 -7.57502e-05 -0.000348379 0.00031119 
1606.15 0 0.000111629 -0.0187092 -4.4675e-05 -3.92002e-05 -0.0227501 0.00108475 0.000238297 0.0884546 0.000706121 -0.000772922 -0.000290298 -0.000442942 -0.000464532 0.00283517 -0.0001012 9.89646e-05 -0.000298259 -0.000821948 -0.000559018 0.000497508 3.23446e-05 -7.42244e-05 -0.000276383 -0.000380641 8.17142e-05 -4.79146e-05 -0.000104354 -0.000240227 -2.53845e-05 -7.33877e-05 -0.000344378 0.000318556 
1606.5 0 0.000118857 -0.0189011 -4.72447e-05 -5.47886e-05 -0.0258171 0.00104445 0.000207993 0.0872345 0.00070361 -0.000778083 -0.000290743 -0.000420892 -0.000448615 0.00285483 -0.000204103 0.000101171 -0.000288439 -0.000801103 -0.000622438 0.000483112 1.76222e-05 -7.52904e-05 -0.00025145 -0.000387256 8.094e-05 -5.05839e-05 -9.57e-05 -0.000237716 -2.98396e-05 -6.94859e-05 -0.000340945 0.00032496 
1606.85 0 0.000127228 -0.0190638 -5.03943e-05 -6.93895e-05 -0.028819 0.00100839 0.000178471 0.0859106 0.000696561 -0.000782272 -0.00029175 -0.000394749 -0.000433309 0.00287137 -0.000305749 0.00010474 -0.000280807 -0.000778522 -0.000688149 0.000466756 2.09849e-06 -7.77173e-05 -0.000224446 -0.000390238 8.11152e-05 -5.21689e-05 -8.79014e-05 -0.000235055 -3.47993e-05 -6.38978e-05 -0.000338803 0.000329872 
1607.2 0 0.000133798 -0.019197 -5.44649e-05 -8.21778e-05 -0.0317495 0.000974672 0.000150715 0.0844858 0.000686827 -0.000784815 -0.00029324 -0.000363164 -0.000418588 0.00288563 -0.000404992 0.000107846 -0.000275137 -0.000754101 -0.00075379 0.000449714 -1.43819e-05 -8.14216e-05 -0.000197118 -0.000390233 8.21989e-05 -5.31636e-05 -8.25525e-05 -0.000231358 -4.04559e-05 -5.71673e-05 -0.000338699 0.000334666 
1607.55 0 0.000138431 -0.0193011 -5.89809e-05 -9.39224e-05 -0.0346056 0.000941284 0.000126217 0.0829627 0.000676173 -0.000784408 -0.000295102 -0.000325064 -0.000405148 0.00289957 -0.000498275 0.000109746 -0.00026803 -0.000728109 -0.000816759 0.000434921 -3.22521e-05 -8.50712e-05 -0.000171246 -0.0003882 8.32853e-05 -5.39636e-05 -7.89677e-05 -0.000226994 -4.60397e-05 -5.0572e-05 -0.000339977 0.000340944 
1607.9 0 0.000141794 -0.0193767 -6.3522e-05 -0.000105448 -0.0373854 0.000906449 0.000105585 0.0813431 0.000664957 -0.000779425 -0.000298595 -0.000281162 -0.000393834 0.00291484 -0.000584137 0.000109718 -0.00025747 -0.000701243 -0.000875964 0.000422939 -5.14589e-05 -8.82791e-05 -0.000146683 -0.000384876 8.37054e-05 -5.44468e-05 -7.62578e-05 -0.000223175 -4.97435e-05 -4.45124e-05 -0.000341261 0.000348657 
1608.25 0 0.000143306 -0.0194243 -6.83298e-05 -0.000117451 -0.0400846 0.000867504 8.88375e-05 0.0796302 0.000650487 -0.000769035 -0.000305861 -0.000235172 -0.000383923 0.00293148 -0.000663725 0.000106894 -0.000244627 -0.000673831 -0.000931277 0.000412285 -7.16809e-05 -9.11025e-05 -0.000121665 -0.000380988 8.29912e-05 -5.49937e-05 -7.41455e-05 -0.000220292 -5.02845e-05 -3.98168e-05 -0.000341739 0.00035672 
1608.6 0 0.00014355 -0.0194434 -7.36736e-05 -0.000129892 -0.0426989 0.000824117 7.58016e-05 0.0778283 0.000629273 -0.000754805 -0.000318168 -0.000191524 -0.000372291 0.00294854 -0.000739018 0.000101599 -0.000231081 -0.000647317 -0.000983811 0.000400398 -9.27018e-05 -9.33265e-05 -9.57525e-05 -0.000377296 8.07238e-05 -5.6162e-05 -7.16414e-05 -0.000217512 -4.77287e-05 -3.59613e-05 -0.000341199 0.000365241 
1608.95 0 0.000143822 -0.0194343 -7.83495e-05 -0.00014183 -0.0452274 0.000779591 6.48112e-05 0.0759411 0.000601092 -0.000738416 -0.000333794 -0.000151766 -0.000358286 0.00296439 -0.000812807 9.61853e-05 -0.000219182 -0.000624658 -0.0010349 0.000384554 -0.000114823 -9.52121e-05 -6.96554e-05 -0.000373251 7.71061e-05 -5.7946e-05 -6.80514e-05 -0.000214442 -4.28917e-05 -3.14931e-05 -0.000339939 0.000374774 
1609.3 0 0.000144762 -0.0193994 -8.13817e-05 -0.000152263 -0.0476696 0.000736285 5.41887e-05 0.0739723 0.000567326 -0.000720262 -0.000349251 -0.00011484 -0.000344278 0.00297588 -0.000887082 9.1736e-05 -0.000209664 -0.000606096 -0.00108456 0.000364082 -0.000137715 -9.78611e-05 -4.42752e-05 -0.00036674 7.3387e-05 -5.90732e-05 -6.38031e-05 -0.000211229 -3.68386e-05 -2.64025e-05 -0.000337668 0.000385693 
1609.65 0 0.00014612 -0.0193405 -8.29371e-05 -0.000161561 -0.0500237 0.00069512 4.26207e-05 0.0719268 0.000530852 -0.000700383 -0.000362554 -8.05072e-05 -0.000330572 0.00298119 -0.000961843 8.60491e-05 -0.000200721 -0.00058906 -0.00113174 0.000340315 -0.000160038 -0.00010173 -2.08847e-05 -0.000357065 7.10569e-05 -5.8341e-05 -5.88518e-05 -0.000207952 -3.09386e-05 -2.07931e-05 -0.000334187 0.000398123 
1610 0 0.000146497 -0.0192581 -8.38867e-05 -0.000169845 -0.0522878 0.000656613 2.96914e-05 0.0698085 0.000494231 -0.000679764 -0.000374274 -4.99005e-05 -0.000316444 0.00298237 -0.00103805 7.768e-05 -0.000190926 -0.000571919 -0.00117473 0.000315484 -0.000182117 -0.000107097 1.09482e-06 -0.000345548 7.01661e-05 -5.68332e-05 -5.28923e-05 -0.000204589 -2.61533e-05 -1.35209e-05 -0.000329924 0.000410933 
1610.35 0 0.000145126 -0.0191524 -8.5259e-05 -0.000176762 -0.0544603 0.000620629 1.7191e-05 0.067622 0.000456949 -0.000660074 -0.000384617 -2.38516e-05 -0.000302152 0.00297899 -0.00111691 6.76423e-05 -0.000179527 -0.000554759 -0.00121234 0.000292969 -0.000205309 -0.00011362 2.29632e-05 -0.000333589 6.91632e-05 -5.67075e-05 -4.61327e-05 -0.000201508 -2.30444e-05 -3.99301e-06 -0.000324959 0.000422428 
1610.7 0 0.000142313 -0.0190236 -8.73688e-05 -0.000183124 -0.0565406 0.00058724 6.68957e-06 0.0653729 0.000417541 -0.000642708 -0.000392552 -2.26102e-06 -0.000288467 0.00296749 -0.00119847 5.77e-05 -0.000164226 -0.00053737 -0.0012457 0.000273512 -0.000228965 -0.000120225 4.51082e-05 -0.000320896 6.80039e-05 -5.84124e-05 -3.87402e-05 -0.000199075 -2.13924e-05 6.19285e-06 -0.000319642 0.000431909 
1611.05 0 0.000138377 -0.0188723 -8.98919e-05 -0.000189931 -0.0585285 0.000556889 -1.81263e-06 0.0630662 0.000376229 -0.000629004 -0.000398861 1.71058e-05 -0.000276069 0.00294728 -0.00128237 4.9559e-05 -0.000143442 -0.000519214 -0.00127665 0.000256417 -0.000251384 -0.000127035 6.68582e-05 -0.000306931 6.8256e-05 -6.05831e-05 -3.1673e-05 -0.000196976 -2.05866e-05 1.62639e-05 -0.000313893 0.000439891 
1611.4 0 0.000133683 -0.0186987 -9.32682e-05 -0.000196949 -0.0604231 0.000531013 -9.24656e-06 0.0607045 0.000335013 -0.000619479 -0.000405818 3.72598e-05 -0.000265395 0.00292157 -0.00136778 4.40653e-05 -0.000120457 -0.000500298 -0.00130427 0.000243374 -0.00027151 -0.000134992 8.80949e-05 -0.000292123 7.04558e-05 -6.14753e-05 -2.50699e-05 -0.0001956 -2.05973e-05 2.57361e-05 -0.000306943 0.000446987 
1611.75 0 0.00012803 -0.0185021 -9.81231e-05 -0.000202819 -0.0622222 0.000510454 -1.74081e-05 0.058288 0.000294988 -0.000613515 -0.000413785 5.9467e-05 -0.000255174 0.00289176 -0.00145493 4.06063e-05 -9.97715e-05 -0.000480624 -0.00132653 0.000235804 -0.000289033 -0.000145278 0.000109738 -0.000276815 7.4218e-05 -6.08336e-05 -1.88714e-05 -0.000195577 -2.21843e-05 3.34559e-05 -0.000298455 0.000452604 
1612.1 0 0.000121411 -0.0182819 -0.000103633 -0.00020712 -0.0639233 0.00049381 -2.87082e-05 0.0558193 0.000256093 -0.000608516 -0.000419725 8.43907e-05 -0.000243141 0.00285466 -0.0015457 3.81564e-05 -8.29398e-05 -0.000459455 -0.00134288 0.000231708 -0.000304465 -0.000157533 0.000131711 -0.000261307 7.94927e-05 -5.88655e-05 -1.37992e-05 -0.000195777 -2.48936e-05 3.99658e-05 -0.000288981 0.000455642 
1612.45 0 0.000113993 -0.0180393 -0.000109154 -0.000210966 -0.065526 0.000479145 -4.38536e-05 0.0533021 0.000218279 -0.000602468 -0.000420165 0.00011163 -0.000228817 0.00280665 -0.00163994 3.73614e-05 -6.93034e-05 -0.000436306 -0.00135334 0.000226392 -0.000319218 -0.000169523 0.000153219 -0.000245194 8.56176e-05 -5.53966e-05 -1.00204e-05 -0.000195088 -2.80321e-05 4.72272e-05 -0.000279422 0.000456149 
1612.8 0 0.000105817 -0.017776 -0.000114738 -0.000215065 -0.0670272 0.00046509 -6.08377e-05 0.0507385 0.000181758 -0.00059743 -0.000413959 0.000140109 -0.000214467 0.00274684 -0.00173425 4.08393e-05 -5.76762e-05 -0.000412813 -0.00135925 0.000218003 -0.000333573 -0.000181522 0.000173442 -0.000228298 9.14135e-05 -5.11379e-05 -7.13444e-06 -0.000194045 -3.19007e-05 5.65996e-05 -0.00027027 0.000454323 
1613.15 0 9.74228e-05 -0.0174919 -0.000120631 -0.000219703 -0.0684226 0.000451787 -7.80467e-05 0.0481345 0.000144943 -0.000594472 -0.000402327 0.000169842 -0.000204676 0.00267574 -0.00182452 4.89013e-05 -4.63928e-05 -0.000390424 -0.00136224 0.00020917 -0.000346335 -0.000195101 0.00019193 -0.000212242 9.65236e-05 -4.68167e-05 -4.19938e-06 -0.00019335 -3.64691e-05 6.7588e-05 -0.000261523 0.00044951 
1613.5 0 8.89936e-05 -0.0171872 -0.000127148 -0.000225413 -0.0697128 0.000440643 -9.47377e-05 0.0454972 0.000104745 -0.000591046 -0.000387046 0.000201932 -0.000201056 0.00259515 -0.00190745 5.73164e-05 -3.36848e-05 -0.000368259 -0.00136176 0.000201845 -0.000356448 -0.000208668 0.000208469 -0.000197506 0.000100349 -4.21351e-05 -2.15297e-08 -0.000193186 -4.10776e-05 7.83592e-05 -0.000252904 0.000441133 
1613.85 0 7.95812e-05 -0.016864 -0.000133879 -0.000231365 -0.0709001 0.000431974 -0.000109253 0.0428318 6.03473e-05 -0.000585707 -0.000370113 0.000235335 -0.000199786 0.0025087 -0.00198262 6.10703e-05 -1.93348e-05 -0.000345701 -0.00135514 0.000195522 -0.000364377 -0.000220309 0.000222596 -0.00018251 0.000101557 -3.67818e-05 4.92671e-06 -0.000193183 -4.44252e-05 8.75408e-05 -0.000244372 0.000429406 
1614.2 0 6.87472e-05 -0.0165227 -0.000139925 -0.000236238 -0.0719863 0.000424361 -0.000119241 0.0401416 1.49094e-05 -0.000580069 -0.000352805 0.000268699 -0.000195454 0.00241801 -0.0020516 5.93423e-05 -4.40765e-06 -0.000324245 -0.00134062 0.000190283 -0.000371545 -0.000229463 0.000233323 -0.000167245 9.94644e-05 -3.14814e-05 9.36024e-06 -0.000193542 -4.58854e-05 9.43915e-05 -0.000236154 0.0004156 
1614.55 0 5.84727e-05 -0.0161635 -0.000144145 -0.000240647 -0.0729728 0.000416749 -0.000124261 0.0374286 -2.81238e-05 -0.000574654 -0.000334938 0.000303294 -0.000186257 0.0023211 -0.00211407 5.47484e-05 9.54242e-06 -0.000305575 -0.00131883 0.000185791 -0.00037791 -0.000236864 0.000241764 -0.000152976 9.52909e-05 -2.60575e-05 1.33893e-05 -0.000194425 -4.66844e-05 9.84892e-05 -0.000227368 0.00040096 
1614.9 0 5.02522e-05 -0.0157869 -0.000146554 -0.000245727 -0.0738588 0.000410299 -0.000128135 0.0346955 -6.93636e-05 -0.000569165 -0.000316109 0.000340028 -0.000173393 0.0022178 -0.00217081 4.85677e-05 1.94015e-05 -0.000289498 -0.00129067 0.000179973 -0.000382974 -0.000243747 0.000249834 -0.000139898 9.1067e-05 -1.96288e-05 1.664e-05 -0.000195028 -4.8351e-05 0.000100457 -0.000216818 0.00038588 
1615.25 0 4.32581e-05 -0.0153928 -0.000148393 -0.000250864 -0.0746431 0.000404756 -0.000135539 0.031947 -0.000110678 -0.000564079 -0.00029813 0.000377799 -0.00015706 0.00211129 -0.00222499 3.98867e-05 2.17724e-05 -0.000274765 -0.0012575 0.000172172 -0.000388155 -0.000250791 0.000257434 -0.000128565 8.72186e-05 -1.28598e-05 1.8404e-05 -0.000194693 -5.12044e-05 0.000100861 -0.000203713 0.000370852 
1615.6 0 3.73181e-05 -0.0149818 -0.000150484 -0.000254372 -0.0753261 0.000397433 -0.00014829 0.0291863 -0.000152002 -0.000559897 -0.000282086 0.000415427 -0.00013596 0.0020035 -0.00227845 2.76112e-05 1.63967e-05 -0.000261107 -0.00122132 0.000162416 -0.000395009 -0.000257523 0.000264705 -0.000118236 8.25497e-05 -7.58426e-06 1.97537e-05 -0.00019354 -5.44685e-05 9.9895e-05 -0.000188005 0.000356409 
1615.95 0 3.31079e-05 -0.014555 -0.000153011 -0.000255351 -0.0759074 0.000385516 -0.000166236 0.0264121 -0.000192982 -0.000557921 -0.000266696 0.00045283 -0.000109514 0.00189299 -0.00233123 1.23173e-05 5.39351e-06 -0.000249009 -0.00118555 0.000150279 -0.000403032 -0.000264481 0.000273121 -0.000108184 7.59021e-05 -4.15183e-06 2.08534e-05 -0.000192574 -5.78848e-05 9.86078e-05 -0.000170246 0.000342649 
1616.3 0 3.01776e-05 -0.0141133 -0.000155308 -0.000254843 -0.0763849 0.000367575 -0.000187893 0.0236262 -0.000234846 -0.000557486 -0.00025085 0.000489667 -7.84527e-05 0.00177818 -0.00238237 -3.90057e-06 -8.58599e-06 -0.00023738 -0.00115319 0.000137451 -0.000410179 -0.000272958 0.000282428 -9.95753e-05 6.66312e-05 -1.71421e-06 2.14406e-05 -0.000192026 -6.17409e-05 9.78131e-05 -0.000151643 0.000329415 
1616.65 0 2.72084e-05 -0.0136563 -0.00015674 -0.000254469 -0.0767569 0.000344473 -0.000210555 0.0208365 -0.000278099 -0.000557338 -0.000235065 0.00052603 -4.42936e-05 0.00165958 -0.00243101 -1.7597e-05 -2.27215e-05 -0.00022395 -0.00112255 0.000126746 -0.000415553 -0.000282861 0.000290515 -9.30215e-05 5.49041e-05 -6.0779e-07 2.21095e-05 -0.000191199 -6.55269e-05 9.7623e-05 -0.000132841 0.000316082 
1617 0 2.28379e-05 -0.0131839 -0.000158117 -0.000254503 -0.0770251 0.000319179 -0.000231234 0.0180496 -0.000322001 -0.00055763 -0.000220863 0.000563399 -7.25372e-06 0.00153735 -0.00247691 -2.76838e-05 -3.5064e-05 -0.000207827 -0.00108948 0.000119855 -0.000419426 -0.000292264 0.000297068 -8.8245e-05 4.11595e-05 -4.41816e-07 2.38964e-05 -0.000190684 -6.9408e-05 9.74511e-05 -0.000113277 0.00030214 
1617.35 0 1.63904e-05 -0.0126977 -0.000159945 -0.000255158 -0.0771897 0.000294785 -0.000248157 0.0152668 -0.000365199 -0.000557876 -0.000208594 0.000602417 3.28304e-05 0.00141353 -0.00251979 -3.49344e-05 -4.43348e-05 -0.000190016 -0.00105137 0.000116617 -0.000422622 -0.000299443 0.000303736 -8.34679e-05 2.66322e-05 -6.29761e-08 2.73685e-05 -0.000191012 -7.43853e-05 9.60878e-05 -9.2866e-05 0.000286933 
1617.7 0 8.99092e-06 -0.0121992 -0.00016211 -0.000256004 -0.0772471 0.000273476 -0.000261141 0.0124893 -0.000406103 -0.000558226 -0.000198413 0.000643972 7.46242e-05 0.00129232 -0.00256031 -3.88456e-05 -4.9942e-05 -0.000171695 -0.00100748 0.000116695 -0.000425717 -0.000304194 0.000310814 -7.70909e-05 1.40774e-05 6.40932e-09 3.24166e-05 -0.000191873 -8.05892e-05 9.33803e-05 -7.23786e-05 0.000269591 
1618.05 0 2.48497e-06 -0.0116896 -0.000164184 -0.000255565 -0.0771962 0.000257835 -0.000271571 0.00972303 -0.000442899 -0.000560619 -0.000190971 0.000689076 0.0001158 0.00117403 -0.00259922 -3.79811e-05 -5.40906e-05 -0.000152487 -0.000959102 0.000118063 -0.000427985 -0.000307056 0.000316925 -6.97388e-05 4.27501e-06 1.60481e-07 3.85875e-05 -0.000192821 -8.71608e-05 9.04015e-05 -5.33064e-05 0.000249857 
1618.4 0 -2.22915e-06 -0.01117 -0.000166673 -0.000253856 -0.0770401 0.00024904 -0.000281164 0.00697507 -0.000474462 -0.000565426 -0.000185438 0.000735577 0.000153694 0.001056 -0.0026356 -3.25221e-05 -5.89125e-05 -0.000131029 -0.000909179 0.000116765 -0.000428717 -0.000308829 0.000321381 -6.20964e-05 -5.12575e-06 7.47789e-07 4.5178e-05 -0.000192124 -9.45551e-05 8.74811e-05 -3.57405e-05 0.000228704 
1618.75 0 -4.09359e-06 -0.0106406 -0.00016963 -0.000252004 -0.0767828 0.000245922 -0.000289964 0.00425058 -0.000500957 -0.000571568 -0.000179614 0.000780325 0.000187415 0.000936547 -0.00266578 -2.45974e-05 -6.46345e-05 -0.000106968 -0.000859293 0.000109354 -0.000428397 -0.000309639 0.000324646 -5.35249e-05 -1.65994e-05 -7.5289e-07 5.16952e-05 -0.000187746 -0.000102862 8.36146e-05 -1.90245e-05 0.000207317 
1619.1 0 -2.60854e-06 -0.0101016 -0.000171769 -0.00025071 -0.0764282 0.000248204 -0.000297668 0.00155325 -0.000522891 -0.000579802 -0.000171532 0.000822353 0.00021609 0.00081731 -0.00268646 -1.53141e-05 -7.15071e-05 -8.13983e-05 -0.000808649 9.52242e-05 -0.000427177 -0.000308118 0.000327705 -4.45193e-05 -2.96381e-05 -5.52553e-06 5.79793e-05 -0.000180015 -0.000110703 7.75771e-05 -3.23319e-06 0.000186141 
1619.45 0 1.12872e-06 -0.00955388 -0.000173612 -0.000249715 -0.0759777 0.000254953 -0.000305835 -0.00111491 -0.000540587 -0.000591033 -0.00016224 0.000861165 0.000239282 0.000701986 -0.00269904 -5.00764e-06 -8.01432e-05 -5.72922e-05 -0.000757467 7.70553e-05 -0.0004249 -0.000303652 0.000331879 -3.65223e-05 -4.24903e-05 -1.18157e-05 6.40559e-05 -0.000170678 -0.000117679 6.96986e-05 1.13446e-05 0.000164817 
1619.8 0 6.4649e-06 -0.0089982 -0.000175755 -0.000248282 -0.075431 0.00026357 -0.000316987 -0.00375171 -0.000553723 -0.00060373 -0.000152253 0.000895776 0.000259642 0.000590799 -0.00270725 7.60517e-06 -9.0747e-05 -3.77779e-05 -0.000708044 5.8279e-05 -0.000421452 -0.00029755 0.000337446 -3.01665e-05 -5.48908e-05 -1.81371e-05 6.99745e-05 -0.000160578 -0.000124242 6.09766e-05 2.4806e-05 0.00014349 
1620.15 0 1.3099e-05 -0.00843667 -0.000176929 -0.00024661 -0.0747881 0.00027134 -0.000332691 -0.00635441 -0.000561006 -0.000616147 -0.000139517 0.000925998 0.000276904 0.000482604 -0.00271273 2.24522e-05 -0.000103216 -2.35316e-05 -0.000661774 4.06414e-05 -0.00041675 -0.000291086 0.000343493 -2.48064e-05 -6.65851e-05 -2.4464e-05 7.58445e-05 -0.000149198 -0.000130325 5.21075e-05 3.73358e-05 0.000122453 
1620.5 0 2.12676e-05 -0.00787169 -0.000177111 -0.000245056 -0.0740498 0.00027602 -0.000351354 -0.00891993 -0.000562192 -0.000628269 -0.000123638 0.000952584 0.000288403 0.000378181 -0.00271593 3.56256e-05 -0.000118162 -1.2565e-05 -0.000617024 2.48804e-05 -0.000410682 -0.000284298 0.00034937 -1.94193e-05 -7.70995e-05 -3.15179e-05 8.25233e-05 -0.000135259 -0.000134621 4.36336e-05 4.81767e-05 0.000101191 
1620.85 0 3.08453e-05 -0.0073036 -0.000176866 -0.000243213 -0.0732172 0.000278055 -0.000371488 -0.011446 -0.000558422 -0.000639699 -0.000105817 0.000975519 0.00029479 0.000279085 -0.00271682 4.37754e-05 -0.000136275 -9.93147e-07 -0.000570713 1.06681e-05 -0.000402577 -0.000275871 0.000354687 -1.26795e-05 -8.69067e-05 -3.84376e-05 8.99299e-05 -0.000118533 -0.000136477 3.56454e-05 5.72491e-05 8.054e-05 
1621.2 0 3.91519e-05 -0.00673202 -0.000176263 -0.000240177 -0.0722927 0.00027791 -0.000392728 -0.0139317 -0.000549511 -0.000649574 -8.8325e-05 0.000992132 0.000299121 0.000185759 -0.00271582 4.55761e-05 -0.000156545 1.36127e-05 -0.000523863 -1.7708e-06 -0.000393342 -0.000264991 0.000359121 -4.60675e-06 -9.63482e-05 -4.40697e-05 9.63858e-05 -0.000100066 -0.000137308 2.8301e-05 6.57889e-05 6.13736e-05 
1621.55 0 4.41851e-05 -0.00615792 -0.000174938 -0.000235555 -0.0712787 0.000274419 -0.000412412 -0.0163744 -0.000534659 -0.00065693 -7.3245e-05 0.00100103 0.000304021 9.63129e-05 -0.00271429 4.35128e-05 -0.000177884 3.05832e-05 -0.000481295 -1.16381e-05 -0.000384796 -0.000252469 0.000363729 3.24329e-06 -0.000105743 -4.92214e-05 0.000101375 -8.04631e-05 -0.000137803 2.23723e-05 7.4257e-05 4.30331e-05 
1621.9 0 4.68867e-05 -0.00558254 -0.000172753 -0.000229943 -0.0701784 0.000266824 -0.000427666 -0.0187676 -0.000514524 -0.000662065 -6.06512e-05 0.00100362 0.000310903 8.50259e-06 -0.0027117 4.20534e-05 -0.000200039 4.93715e-05 -0.000445871 -1.96874e-05 -0.0003775 -0.00023933 0.000369164 9.94907e-06 -0.000115167 -5.34733e-05 0.000106182 -6.06546e-05 -0.000137418 1.72913e-05 8.32814e-05 2.57605e-05 
1622.25 0 4.94447e-05 -0.00500668 -0.000170007 -0.000224121 -0.068996 0.000254863 -0.000439108 -0.0211074 -0.000490901 -0.000667409 -4.8674e-05 0.000999999 0.000321474 -7.83104e-05 -0.00270544 4.32488e-05 -0.000222184 7.13515e-05 -0.000417465 -2.88311e-05 -0.000370914 -0.000225612 0.000374457 1.57727e-05 -0.00012425 -5.48535e-05 0.000111886 -4.23067e-05 -0.000136007 1.14228e-05 9.40981e-05 1.05972e-05 
1622.6 0 5.25297e-05 -0.00443072 -0.000166907 -0.000218466 -0.067734 0.000238029 -0.000450189 -0.0233939 -0.000465024 -0.000675802 -3.47933e-05 0.000989788 0.000336682 -0.000163666 -0.00269498 4.73072e-05 -0.000243988 9.72765e-05 -0.000394764 -4.05636e-05 -0.000364981 -0.000211801 0.00037838 2.12169e-05 -0.000133039 -5.30992e-05 0.000117807 -2.63305e-05 -0.000133827 4.27404e-06 0.000106741 -3.10524e-06 
1622.95 0 5.53394e-05 -0.00385534 -0.000163565 -0.000212863 -0.0663923 0.000216531 -0.000462296 -0.0256272 -0.000437023 -0.000688446 -1.80307e-05 0.00097442 0.000355635 -0.000247934 -0.00268287 5.60362e-05 -0.000265808 0.000126355 -0.000376561 -5.40602e-05 -0.000360346 -0.000198452 0.000380592 2.67748e-05 -0.000141223 -4.95483e-05 0.000123017 -1.26233e-05 -0.000130225 -3.58973e-06 0.000120074 -1.75015e-05 
1623.3 0 5.70787e-05 -0.00328177 -0.000160613 -0.000207319 -0.0649724 0.000192502 -0.000475944 -0.0278049 -0.000407354 -0.000705536 -5.34065e-08 0.000956466 0.000376089 -0.000332571 -0.0026715 7.07207e-05 -0.000287215 0.000158306 -0.000361311 -6.85451e-05 -0.000356689 -0.000184776 0.000380984 3.31236e-05 -0.000147945 -4.43885e-05 0.00012833 -1.49376e-06 -0.000124221 -1.10077e-05 0.000134102 -3.28531e-05 
1623.65 0 5.73851e-05 -0.00271023 -0.000158329 -0.000202155 -0.0634774 0.000166626 -0.000493574 -0.0299229 -0.000376257 -0.0007269 1.83903e-05 0.000936986 0.000396028 -0.000418825 -0.00265971 8.87096e-05 -0.000306907 0.000192816 -0.000346967 -8.33516e-05 -0.000353257 -0.000170153 0.00038036 4.04414e-05 -0.000153363 -3.67424e-05 0.000135001 7.1465e-06 -0.000116301 -1.71977e-05 0.000148154 -4.79155e-05 
1624 0 5.59798e-05 -0.00214058 -0.000155881 -0.000197236 -0.0619107 0.000137809 -0.000515581 -0.0319781 -0.000343966 -0.000752084 3.73012e-05 0.000917308 0.000414939 -0.000506902 -0.00264563 0.000109487 -0.000322792 0.000228699 -0.00033218 -9.71465e-05 -0.000349307 -0.000153746 0.000380382 4.82e-05 -0.000157947 -2.76054e-05 0.000142626 1.50532e-05 -0.000108271 -2.27844e-05 0.000161009 -6.29159e-05 
1624.35 0 5.27312e-05 -0.0015742 -0.00015174 -0.000192051 -0.0602749 0.000105987 -0.00053869 -0.0339698 -0.00031105 -0.000779975 5.51397e-05 0.00089888 0.000431495 -0.000597906 -0.0026283 0.000134745 -0.000333577 0.000266227 -0.000318087 -0.000108256 -0.000343824 -0.000135333 0.000380802 5.53979e-05 -0.000162536 -1.78022e-05 0.000149844 2.30068e-05 -0.000101717 -2.86894e-05 0.000172661 -7.79273e-05 
1624.7 0 4.93831e-05 -0.00101303 -0.000146092 -0.000187569 -0.0585722 7.29989e-05 -0.000560101 -0.0358955 -0.000278499 -0.000807692 7.00533e-05 0.00088001 0.000444053 -0.000691798 -0.00260682 0.000162986 -0.000339096 0.000304769 -0.000306432 -0.000115691 -0.000336443 -0.000116098 0.000380508 6.16629e-05 -0.000167087 -8.4968e-06 0.000156067 3.04306e-05 -9.67364e-05 -3.50498e-05 0.000182894 -9.244e-05 
1625.05 0 4.6981e-05 -0.00045808 -0.000140245 -0.000184511 -0.0568071 4.00541e-05 -0.000580354 -0.0377529 -0.000247547 -0.000833978 7.97794e-05 0.000860534 0.000453943 -0.000786379 -0.00258206 0.000192743 -0.000339106 0.000341699 -0.000296972 -0.000120236 -0.000327297 -9.68529e-05 0.000379466 6.82319e-05 -0.000170304 -1.08008e-06 0.000162214 3.67024e-05 -9.07083e-05 -4.11089e-05 0.000191707 -0.000106962 
1625.4 0 4.50911e-05 9.00277e-05 -0.000134568 -0.000182106 -0.0549836 6.14542e-06 -0.000601277 -0.0395416 -0.000218371 -0.000861692 8.30204e-05 0.000841116 0.000461714 -0.00088167 -0.00255362 0.000224057 -0.000333628 0.00037537 -0.000289897 -0.000121238 -0.000317391 -7.92456e-05 0.000378225 7.54691e-05 -0.000171346 6.11123e-06 0.000167649 4.15626e-05 -8.21591e-05 -4.62668e-05 0.000200334 -0.000122049 
1625.75 0 4.33422e-05 0.000632154 -0.000128954 -0.000180547 -0.053103 -2.96788e-05 -0.00062038 -0.041259 -0.000190885 -0.000891308 8.03475e-05 0.000820861 0.000465845 -0.000979503 -0.00251846 0.000255299 -0.00032314 0.000404708 -0.000284484 -0.000115203 -0.000307356 -6.53173e-05 0.000376659 8.16589e-05 -0.000170759 1.38653e-05 0.000170961 4.53782e-05 -7.27108e-05 -4.99302e-05 0.000209243 -0.000137855 
1626.1 0 4.10903e-05 0.00116998 -0.000123327 -0.000180368 -0.0511669 -6.68145e-05 -0.000633084 -0.0429014 -0.000164921 -0.000920065 7.42332e-05 0.000800785 0.000466616 -0.00107864 -0.0024753 0.000284067 -0.000309329 0.000429267 -0.000278528 -0.000101736 -0.00029513 -5.45337e-05 0.000374553 8.68458e-05 -0.000170372 2.09973e-05 0.000172375 4.79406e-05 -6.37003e-05 -5.17185e-05 0.000217933 -0.000153867 
1626.45 0 3.70793e-05 0.0017041 -0.000117004 -0.000180292 -0.0491792 -0.000102431 -0.000639135 -0.0444685 -0.000139261 -0.000946202 6.74589e-05 0.000782576 0.000465354 -0.00117655 -0.00242488 0.000309541 -0.000294029 0.000449539 -0.000271811 -8.43069e-05 -0.000279063 -4.36431e-05 0.000372025 9.16956e-05 -0.000170813 2.75979e-05 0.000171761 4.91221e-05 -5.5692e-05 -5.31538e-05 0.000226055 -0.000169753 
1626.8 0 2.97741e-05 0.00223192 -0.000109797 -0.000179258 -0.0471429 -0.000135147 -0.000641214 -0.0459635 -0.000113923 -0.000968858 6.11343e-05 0.000767258 0.000462631 -0.00127241 -0.00236769 0.000331423 -0.000275897 0.000466469 -0.000265914 -6.5923e-05 -0.000260399 -3.16765e-05 0.00036947 9.60488e-05 -0.000171089 3.37325e-05 0.000168768 5.01921e-05 -4.91572e-05 -5.62121e-05 0.000233967 -0.000185649 
1627.15 0 1.94318e-05 0.00274869 -0.000101786 -0.000177129 -0.0450586 -0.000165221 -0.000640137 -0.0473849 -9.10582e-05 -0.000988445 5.41462e-05 0.00075564 0.000459797 -0.00136608 -0.0023052 0.000350074 -0.000252722 0.000482415 -0.000260738 -4.79754e-05 -0.000240598 -2.06116e-05 0.000365875 9.9854e-05 -0.000170047 3.95609e-05 0.000163606 5.2826e-05 -4.36764e-05 -6.06629e-05 0.000241415 -0.000201793 
1627.5 0 7.76851e-06 0.00325209 -9.36465e-05 -0.000173597 -0.0429267 -0.000190177 -0.000635865 -0.0487262 -7.08594e-05 -0.00100655 4.57352e-05 0.000745795 0.000456734 -0.00145808 -0.00223943 0.000366146 -0.000226028 0.000500027 -0.000254734 -3.07039e-05 -0.000220858 -1.13937e-05 0.000359827 0.000103103 -0.000167226 4.58793e-05 0.000156888 5.67778e-05 -3.98856e-05 -6.51058e-05 0.000247995 -0.000218298 
1627.85 0 -3.98121e-06 0.00374321 -8.76018e-05 -0.000168416 -0.040751 -0.000206595 -0.00062988 -0.0499836 -5.26778e-05 -0.00102508 3.72765e-05 0.000733674 0.000452551 -0.00154796 -0.00217082 0.000379282 -0.000197483 0.000519605 -0.00024714 -1.46622e-05 -0.000202286 -2.70538e-06 0.000352833 0.000105693 -0.00016198 5.29015e-05 0.000150053 6.1036e-05 -3.89527e-05 -6.91387e-05 0.00025336 -0.000234885 
1628.2 0 -1.51476e-05 0.00422315 -8.43233e-05 -0.000161917 -0.0385381 -0.000214532 -0.000625958 -0.0511599 -3.83286e-05 -0.00104444 2.8421e-05 0.000716662 0.000448721 -0.00163438 -0.00209816 0.000390077 -0.00016576 0.000540654 -0.000237648 -1.47773e-07 -0.000184915 6.42246e-06 0.000346697 0.000108498 -0.000154781 6.01931e-05 0.000143818 6.52617e-05 -3.95911e-05 -7.25659e-05 0.000257471 -0.000250613 
1628.55 0 -2.53967e-05 0.00469203 -8.25373e-05 -0.000155447 -0.0362917 -0.00021654 -0.000627368 -0.0522581 -2.75696e-05 -0.00106297 1.93784e-05 0.000694747 0.000446419 -0.00171614 -0.00201881 0.00039957 -0.000130304 0.000562178 -0.000225449 1.40621e-05 -0.000168329 1.39642e-05 0.000340969 0.000113044 -0.000148061 6.75707e-05 0.00013721 6.9879e-05 -3.93286e-05 -7.49715e-05 0.000260548 -0.000264833 
1628.9 0 -3.45054e-05 0.00514995 -8.16678e-05 -0.000150982 -0.0340135 -0.000213286 -0.000633937 -0.0532752 -1.68163e-05 -0.00107811 1.24358e-05 0.000668699 0.000444641 -0.00179106 -0.00193146 0.000407518 -9.16647e-05 0.000581942 -0.000208475 2.86847e-05 -0.000152501 1.89635e-05 0.000335025 0.000119987 -0.00014212 7.41119e-05 0.000129018 7.5571e-05 -3.73322e-05 -7.69372e-05 0.000262044 -0.000277505 
1629.25 0 -4.1753e-05 0.00559601 -8.13642e-05 -0.000148379 -0.0317052 -0.00020373 -0.000645635 -0.0542075 -2.7409e-06 -0.00108799 7.48158e-06 0.000640071 0.000442495 -0.00185666 -0.00183736 0.000414229 -5.05563e-05 0.000597447 -0.000185309 4.3127e-05 -0.000136685 2.33585e-05 0.000328713 0.000128044 -0.000135179 7.87204e-05 0.000119244 8.24543e-05 -3.34156e-05 -7.88286e-05 0.000261437 -0.000289049 
1629.6 0 -4.65382e-05 0.00602883 -8.08437e-05 -0.000145027 -0.0293692 -0.000189837 -0.000664025 -0.0550534 1.61485e-05 -0.00109104 1.82562e-06 0.000609441 0.000440104 -0.00191348 -0.00173857 0.00042123 -8.6408e-06 0.000608268 -0.000157353 5.59514e-05 -0.000120531 2.79854e-05 0.000321134 0.000135768 -0.000125961 8.23219e-05 0.00010908 8.97999e-05 -2.74619e-05 -8.02053e-05 0.000259474 -0.000299676 
1629.95 0 -4.88723e-05 0.00644763 -7.90651e-05 -0.00014013 -0.027011 -0.000176293 -0.00068616 -0.0558115 3.80964e-05 -0.00108719 -6.89108e-06 0.000575478 0.00043693 -0.00196448 -0.00163726 0.000430317 3.20408e-05 0.00061509 -0.000127594 6.52637e-05 -0.000105016 3.30152e-05 0.000312337 0.000143317 -0.000114213 8.53287e-05 9.9489e-05 9.64468e-05 -2.09397e-05 -8.06545e-05 0.000257324 -0.000309639 
1630.3 0 -4.95374e-05 0.0068513 -7.57546e-05 -0.000134379 -0.0246386 -0.000166305 -0.000706067 -0.0564816 5.92722e-05 -0.00107838 -1.88749e-05 0.000537536 0.000430264 -0.00201081 -0.00153569 0.000440968 7.07801e-05 0.000618455 -9.75674e-05 7.0633e-05 -9.11181e-05 3.90991e-05 0.000303231 0.000150971 -0.000101591 8.70004e-05 9.0049e-05 0.000103175 -1.47786e-05 -8.03874e-05 0.000255429 -0.000318695 
1630.65 0 -4.97823e-05 0.00723862 -7.13903e-05 -0.000128129 -0.0222568 -0.000161856 -0.000720134 -0.0570638 7.84117e-05 -0.00106653 -3.20255e-05 0.000495424 0.000418153 -0.00205288 -0.00143433 0.000451162 0.000108209 0.0006189 -6.71284e-05 7.37145e-05 -7.96107e-05 4.5879e-05 0.000293651 0.000158441 -9.02457e-05 8.80656e-05 8.00347e-05 0.000111448 -9.32269e-06 -7.96344e-05 0.000253475 -0.000325729 
1631 0 -5.04738e-05 0.00761111 -6.61879e-05 -0.000122384 -0.0198678 -0.000164342 -0.000727735 -0.0575578 9.69538e-05 -0.00105256 -4.4233e-05 0.000448687 0.000401642 -0.00209146 -0.00133286 0.000460584 0.000145526 0.000615462 -3.72428e-05 7.54619e-05 -6.99304e-05 5.29245e-05 0.000283289 0.000165803 -8.03571e-05 8.88022e-05 7.0449e-05 0.000120466 -5.46883e-06 -7.8487e-05 0.000250902 -0.000330621 
1631.35 0 -5.12783e-05 0.00797058 -5.91387e-05 -0.000117724 -0.0174745 -0.000172787 -0.000731532 -0.0579646 0.000114681 -0.00103686 -5.46275e-05 0.000398318 0.000382351 -0.00212727 -0.00123279 0.000470806 0.000184303 0.00060657 -1.09426e-05 7.46732e-05 -6.07214e-05 6.09825e-05 0.00027308 0.000172751 -7.06731e-05 8.87006e-05 6.23792e-05 0.000128823 -2.80834e-06 -7.70266e-05 0.000247639 -0.000333855 
1631.7 0 -5.03093e-05 0.00831593 -5.05862e-05 -0.00011418 -0.0150789 -0.000184652 -0.000736687 -0.0582852 0.000129256 -0.00102026 -6.29484e-05 0.000345736 0.000359578 -0.00216096 -0.00113426 0.000482989 0.000225463 0.000591837 1.08069e-05 7.1925e-05 -5.15528e-05 7.13644e-05 0.000263717 0.00017896 -6.11689e-05 8.86012e-05 5.60451e-05 0.00013687 3.19378e-07 -7.53399e-05 0.000243815 -0.000335205 
1632.05 0 -4.59609e-05 0.00864508 -4.28031e-05 -0.000110862 -0.0126818 -0.000199172 -0.000747593 -0.0585193 0.000141242 -0.00100581 -6.91306e-05 0.000291497 0.000335406 -0.00219028 -0.00103663 0.000497032 0.000266548 0.000571668 3.06677e-05 6.91063e-05 -4.29186e-05 8.39393e-05 0.00025409 0.000185335 -5.26307e-05 8.89805e-05 5.20961e-05 0.000145031 4.05407e-06 -7.40836e-05 0.0002394 -0.000335319 
1632.4 0 -3.81092e-05 0.00895771 -3.63044e-05 -0.000106589 -0.0102867 -0.000216689 -0.000764102 -0.0586621 0.000152696 -0.000995674 -7.3685e-05 0.000235591 0.000313029 -0.00221224 -0.000941015 0.000512013 0.000303386 0.000546436 4.96492e-05 6.56992e-05 -3.54895e-05 9.7916e-05 0.000243464 0.000193165 -4.43426e-05 8.92694e-05 5.03356e-05 0.000152228 7.32527e-06 -7.44225e-05 0.000234353 -0.000335045 
1632.75 0 -2.78549e-05 0.00925385 -2.99961e-05 -0.000101217 -0.00790194 -0.000237386 -0.000784099 -0.0587107 0.000162695 -0.000988852 -7.8041e-05 0.000178848 0.000291443 -0.00222485 -0.000848369 0.00052685 0.00033489 0.000516884 6.61596e-05 6.08197e-05 -2.87501e-05 0.000114166 0.00023235 0.000203136 -3.43648e-05 8.91926e-05 4.8571e-05 0.000158181 9.65391e-06 -7.62627e-05 0.000229103 -0.000334241 
1633.1 0 -1.645e-05 0.00953192 -2.40146e-05 -9.44887e-05 -0.00553472 -0.000263363 -0.000806359 -0.0586685 0.000168977 -0.00098285 -8.36417e-05 0.000124231 0.000267604 -0.00222879 -0.000759293 0.000540184 0.000360909 0.000485115 8.08536e-05 5.55413e-05 -2.19129e-05 0.000133318 0.000221144 0.000214555 -2.33029e-05 8.90637e-05 4.51872e-05 0.000163656 1.04689e-05 -7.69159e-05 0.000224704 -0.000332156 
1633.45 0 -4.46824e-06 0.00979036 -1.93151e-05 -8.73137e-05 -0.00318658 -0.000296592 -0.000828869 -0.0585408 0.000169498 -0.000977386 -8.78753e-05 7.36063e-05 0.000240631 -0.00222602 -0.000672186 0.000549854 0.000379988 0.000454912 9.64501e-05 5.06049e-05 -1.40969e-05 0.000153656 0.000210218 0.000227246 -1.34262e-05 8.98801e-05 3.99023e-05 0.000168827 9.03195e-06 -7.48079e-05 0.000220605 -0.000327972 
1633.8 0 6.91041e-06 0.0100298 -1.53661e-05 -8.06633e-05 -0.000857113 -0.000335162 -0.000850058 -0.0583294 0.000163797 -0.000973577 -8.69353e-05 2.48312e-05 0.000211197 -0.00221665 -0.000584258 0.000556657 0.000392824 0.000429843 0.000114245 4.53579e-05 -4.7577e-06 0.000172467 0.000199223 0.000240479 -3.85155e-06 9.14822e-05 3.33584e-05 0.000173619 4.89113e-06 -7.0356e-05 0.000214602 -0.000321873 
1634.15 0 1.61298e-05 0.0102517 -1.1762e-05 -7.48099e-05 0.00145238 -0.000375871 -0.000869844 -0.0580333 0.000154635 -0.000969738 -8.11494e-05 -2.50835e-05 0.000179374 -0.00220165 -0.000496049 0.000562296 0.00040144 0.000410503 0.000134358 3.893e-05 5.0241e-06 0.000188691 0.000187436 0.000253415 6.66684e-06 9.1948e-05 2.65734e-05 0.000178112 -5.94495e-07 -6.38189e-05 0.00020727 -0.000314704 
1634.5 0 2.39392e-05 0.0104562 -8.95494e-06 -6.95105e-05 0.00373919 -0.000418763 -0.000888476 -0.0576525 0.000144225 -0.000963791 -7.39876e-05 -7.68548e-05 0.000146558 -0.00218512 -0.000409149 0.00056593 0.000407066 0.000395218 0.000156748 3.12901e-05 1.43161e-05 0.0002038 0.000175259 0.000265427 1.70228e-05 9.07057e-05 1.93523e-05 0.000182234 -5.45292e-06 -5.59554e-05 0.000200185 -0.000306122 
1634.85 0 3.21209e-05 0.0106428 -6.39566e-06 -6.48853e-05 0.00599898 -0.000466221 -0.000906815 -0.0571894 0.000131807 -0.000954999 -6.6792e-05 -0.000129768 0.000113911 -0.00217271 -0.000322013 0.000567823 0.000411159 0.000381627 0.000180578 2.12524e-05 2.34394e-05 0.000219051 0.000163073 0.000275389 2.51123e-05 8.91207e-05 1.07954e-05 0.000186976 -9.39968e-06 -4.79578e-05 0.000192892 -0.000295542 
1635.2 0 4.16385e-05 0.0108105 -3.95746e-06 -6.23773e-05 0.00822574 -0.000519068 -0.000925355 -0.0566474 0.000115617 -0.00094375 -5.80625e-05 -0.000182143 8.0078e-05 -0.00216546 -0.000232514 0.000568925 0.000415979 0.00036677 0.000205104 7.05847e-06 3.28747e-05 0.000233152 0.000150063 0.000283251 3.1248e-05 8.69343e-05 1.06363e-06 0.000192899 -1.34104e-05 -4.08957e-05 0.000185213 -0.000284303 
1635.55 0 5.20009e-05 0.0109582 -2.43193e-06 -6.144e-05 0.0104158 -0.000575204 -0.000943498 -0.0560272 9.51511e-05 -0.000931446 -4.85551e-05 -0.000231155 4.48393e-05 -0.00215835 -0.000140685 0.000568422 0.000422358 0.000347675 0.000230503 -1.09817e-05 4.34456e-05 0.000245016 0.000135693 0.000289704 3.70631e-05 8.29018e-05 -8.05125e-06 0.000198797 -1.75488e-05 -3.48888e-05 0.000177448 -0.000273803 
1635.9 0 6.06384e-05 0.0110865 -1.68794e-06 -5.99995e-05 0.0125667 -0.000634205 -0.000960998 -0.0553299 7.18028e-05 -0.000918539 -3.99141e-05 -0.000275703 8.76172e-06 -0.00214657 -4.75825e-05 0.000565409 0.000428251 0.000321795 0.000256188 -2.99086e-05 5.56813e-05 0.000256073 0.000120471 0.000294811 4.24496e-05 7.72215e-05 -1.52318e-05 0.000204032 -2.12833e-05 -2.97305e-05 0.000169277 -0.000263897 
1636.25 0 6.57341e-05 0.0111959 -1.5215e-06 -5.77278e-05 0.0146758 -0.000698841 -0.000976628 -0.0545602 4.74043e-05 -0.000905058 -3.24936e-05 -0.000315388 -2.72221e-05 -0.00212937 4.41562e-05 0.000559256 0.000430709 0.000288726 0.000281906 -4.57682e-05 6.88488e-05 0.000266988 0.00010533 0.000298544 4.7278e-05 7.11971e-05 -2.05746e-05 0.000209394 -2.42859e-05 -2.55473e-05 0.000160086 -0.000254455 
1636.6 0 6.80761e-05 0.0112877 -1.97755e-06 -5.60956e-05 0.0167401 -0.000770015 -0.00098726 -0.0537221 2.38093e-05 -0.00089034 -2.63768e-05 -0.000348628 -6.1289e-05 -0.0021091 0.000130478 0.000549884 0.000428382 0.000251615 0.000307315 -5.61719e-05 8.17944e-05 0.000276522 9.02555e-05 0.000300326 5.20172e-05 6.54847e-05 -2.51812e-05 0.000214243 -2.71445e-05 -2.17038e-05 0.000149519 -0.000245935 
1636.95 0 6.92192e-05 0.011362 -3.51276e-06 -5.61494e-05 0.0187562 -0.000844517 -0.000988934 -0.0528169 3.13327e-06 -0.000871428 -2.27795e-05 -0.00037514 -9.32489e-05 -0.00208878 0.000209449 0.000537181 0.000422243 0.000214385 0.000330891 -6.16113e-05 9.4351e-05 0.000284256 7.50288e-05 0.00030078 5.69367e-05 5.97955e-05 -2.95089e-05 0.00021761 -3.07953e-05 -1.71845e-05 0.000137754 -0.000239 
1637.3 0 6.99988e-05 0.0114176 -6.4895e-06 -5.78384e-05 0.0207206 -0.000917554 -0.00097974 -0.0518472 -1.3776e-05 -0.000847159 -2.2945e-05 -0.000398246 -0.000124084 -0.00207096 0.000283939 0.000520108 0.000413696 0.000180049 0.000351679 -6.52475e-05 0.000107493 0.000290829 6.01723e-05 0.000301927 6.08533e-05 5.39217e-05 -3.3128e-05 0.00022006 -3.61852e-05 -1.16174e-05 0.000125816 -0.000233666 
1637.65 0 7.01487e-05 0.0114538 -1.03385e-05 -6.12703e-05 0.0226302 -0.000986595 -0.000961728 -0.0508165 -2.72069e-05 -0.000820639 -2.51622e-05 -0.000423079 -0.000153878 -0.00205608 0.000358269 0.000497514 0.000402522 0.00014938 0.000369908 -7.00755e-05 0.000121544 0.000296631 4.57921e-05 0.000304917 6.24403e-05 4.76006e-05 -3.68088e-05 0.000221523 -4.26627e-05 -5.83547e-06 0.000114912 -0.000229219 
1638 0 6.91015e-05 0.0114695 -1.40128e-05 -6.64523e-05 0.0244828 -0.00105228 -0.000937365 -0.0497269 -3.70326e-05 -0.000795995 -2.8037e-05 -0.000452583 -0.000180862 -0.00204159 0.000433099 0.000470007 0.000387234 0.000120536 0.000386794 -7.66089e-05 0.000135831 0.000301303 3.16556e-05 0.00030895 6.17007e-05 3.96745e-05 -4.20167e-05 0.000221065 -4.83003e-05 -1.02927e-06 0.000105996 -0.000224703 
1638.35 0 6.70962e-05 0.0114659 -1.69247e-05 -7.16171e-05 0.026278 -0.0011137 -0.000906636 -0.0485798 -4.20894e-05 -0.000775801 -3.11483e-05 -0.000485447 -0.000203098 -0.00202593 0.000505914 0.000440364 0.000367073 9.03819e-05 0.000404868 -8.30909e-05 0.000150313 0.000303989 1.68096e-05 0.000312866 5.90528e-05 2.95902e-05 -4.8643e-05 0.000219681 -5.21799e-05 2.57267e-06 9.93061e-05 -0.000219655 
1638.7 0 6.40888e-05 0.0114453 -1.94652e-05 -7.51012e-05 0.0280152 -0.00116729 -0.000869474 -0.0473775 -4.05804e-05 -0.000760774 -3.26599e-05 -0.000518738 -0.000220949 -0.00201053 0.000575662 0.000410045 0.000343229 5.69059e-05 0.000426682 -8.77652e-05 0.000165145 0.000303969 4.79237e-07 0.000315918 5.45265e-05 1.9146e-05 -5.57178e-05 0.00021814 -5.46111e-05 5.54128e-06 9.44726e-05 -0.000214298 
1639.05 0 5.98196e-05 0.0114076 -2.24174e-05 -7.67756e-05 0.0296934 -0.00121159 -0.000825498 -0.046122 -3.16836e-05 -0.000749042 -3.04823e-05 -0.000551965 -0.000235062 -0.00199587 0.000643567 0.000377959 0.000316879 2.09124e-05 0.000452861 -8.99676e-05 0.000179269 0.000301082 -1.71811e-05 0.000317268 4.81879e-05 9.80806e-06 -6.2767e-05 0.000215682 -5.63165e-05 8.05666e-06 9.11179e-05 -0.000209631 
1639.4 0 5.45974e-05 0.0113527 -2.63143e-05 -7.72777e-05 0.0313112 -0.00124686 -0.000772901 -0.044815 -1.65109e-05 -0.000737445 -2.53733e-05 -0.000585544 -0.000243575 -0.00198083 0.000710286 0.000344092 0.000289964 -1.59969e-05 0.000483301 -8.93779e-05 0.000191627 0.00029577 -3.55509e-05 0.000317371 4.2033e-05 2.26363e-07 -6.94873e-05 0.000212007 -5.77214e-05 1.01647e-05 8.86322e-05 -0.000206112 
1639.75 0 4.89609e-05 0.0112816 -3.01387e-05 -7.6781e-05 0.0328672 -0.00127296 -0.00071188 -0.0434582 2.25365e-06 -0.000724298 -2.12741e-05 -0.000620359 -0.000244695 -0.00196461 0.000775422 0.00030992 0.000264884 -5.29211e-05 0.000517617 -8.67945e-05 0.000201742 0.000288511 -5.3817e-05 0.000316901 3.7634e-05 -1.01178e-05 -7.56765e-05 0.000207619 -5.88288e-05 1.35388e-05 8.65853e-05 -0.000204145 
1640.1 0 4.35971e-05 0.0111952 -3.34189e-05 -7.50128e-05 0.0343603 -0.0012897 -0.000644505 -0.0420526 2.13305e-05 -0.000710017 -2.09031e-05 -0.000656965 -0.000238329 -0.00194745 0.000838481 0.000276275 0.000241451 -9.02646e-05 0.000555057 -8.42216e-05 0.000209184 0.000279721 -7.09028e-05 0.000315519 3.40065e-05 -2.10325e-05 -8.10422e-05 0.000202807 -6.05398e-05 1.92305e-05 8.4807e-05 -0.000203809 
1640.45 0 3.90998e-05 0.0110942 -3.73048e-05 -7.26108e-05 0.0357868 -0.00129729 -0.000573342 -0.0406007 3.7744e-05 -0.000696459 -2.28928e-05 -0.000693036 -0.000223381 -0.00192833 0.000901954 0.000244166 0.00021861 -0.000128744 0.00059345 -8.38281e-05 0.000213754 0.000270842 -8.5981e-05 0.000312895 2.90395e-05 -3.23485e-05 -8.50303e-05 0.000197243 -6.35566e-05 2.60966e-05 8.33472e-05 -0.000203263 
1640.8 0 3.62186e-05 0.0109782 -4.22588e-05 -7.03246e-05 0.0371424 -0.00129693 -0.000502165 -0.0391109 5.03754e-05 -0.000687208 -2.43206e-05 -0.000725206 -0.000199236 -0.00190516 0.000969724 0.000216099 0.000197628 -0.000166287 0.000629057 -8.59351e-05 0.00021641 0.000262855 -9.89215e-05 0.000309368 2.25246e-05 -4.31706e-05 -8.77089e-05 0.000191005 -6.70674e-05 3.23724e-05 8.3518e-05 -0.000201193 
1641.15 0 3.50572e-05 0.0108465 -4.74841e-05 -6.75847e-05 0.0384276 -0.00129095 -0.00043421 -0.0375929 5.90902e-05 -0.000684416 -2.59313e-05 -0.000750533 -0.00016755 -0.00187756 0.00104264 0.000192303 0.00017909 -0.000198413 0.000659416 -8.88045e-05 0.000217882 0.000254247 -0.000110388 0.000304409 1.64233e-05 -5.23525e-05 -8.95295e-05 0.000184534 -6.9939e-05 3.80176e-05 8.7007e-05 -0.000197631 
1641.5 0 3.51364e-05 0.0106997 -5.24283e-05 -6.3221e-05 0.0396458 -0.00128308 -0.000369212 -0.0360488 6.46704e-05 -0.000685888 -2.97202e-05 -0.000768713 -0.000130382 -0.00184574 0.00111983 0.000171209 0.000160201 -0.000222476 0.000685007 -9.01877e-05 0.000218394 0.000243935 -0.000121375 0.0002988 1.08173e-05 -5.81499e-05 -9.09142e-05 0.000178082 -7.25114e-05 4.3697e-05 9.27225e-05 -0.000192764 
1641.85 0 3.58204e-05 0.0105382 -5.72014e-05 -5.7344e-05 0.0407999 -0.00127602 -0.000306173 -0.0344753 6.75195e-05 -0.000689388 -3.63047e-05 -0.000782516 -8.89213e-05 -0.00180774 0.00120059 0.000153907 0.000138862 -0.000240039 0.000708182 -8.9279e-05 0.000218679 0.000232729 -0.000133068 0.000295213 4.72599e-06 -6.02053e-05 -9.2576e-05 0.000171448 -7.57537e-05 4.90833e-05 9.88775e-05 -0.000185941 
1642.2 0 3.62014e-05 0.0103632 -6.2877e-05 -5.11049e-05 0.0418884 -0.00127134 -0.000245129 -0.0328702 6.80721e-05 -0.000694624 -4.47256e-05 -0.000793861 -4.49925e-05 -0.00175984 0.00128355 0.00014056 0.000114354 -0.000254176 0.000730498 -8.69204e-05 0.000219116 0.000221813 -0.000146258 0.000293579 -1.74623e-06 -6.05648e-05 -9.52611e-05 0.000164353 -7.9433e-05 5.42163e-05 0.000105073 -0.000176291 
1642.55 0 3.58376e-05 0.0101743 -7.07459e-05 -4.44566e-05 0.0429087 -0.00126839 -0.000186574 -0.0312357 6.77497e-05 -0.000700619 -5.17964e-05 -0.000801847 -6.9294e-07 -0.00170231 0.00136632 0.000128751 8.7249e-05 -0.000265327 0.00075197 -8.48789e-05 0.000219601 0.000212292 -0.000159062 0.000290974 -7.14806e-06 -6.08369e-05 -9.96597e-05 0.000156605 -8.19051e-05 5.94481e-05 0.000111164 -0.000164524 
1642.9 0 3.36423e-05 0.00997094 -7.95303e-05 -3.70667e-05 0.0438616 -0.00126249 -0.000130618 -0.0295763 6.65076e-05 -0.000705756 -5.56688e-05 -0.000807575 4.20242e-05 -0.00163893 0.0014472 0.000117171 6.07209e-05 -0.00027081 0.000769985 -8.42213e-05 0.000220094 0.000204034 -0.000168324 0.00028562 -1.03357e-05 -6.05346e-05 -0.000106293 0.000148483 -8.20811e-05 6.53471e-05 0.000117419 -0.00015179 
1643.25 0 2.9057e-05 0.00975399 -8.78577e-05 -2.94842e-05 0.0447473 -0.00125085 -7.73312e-05 -0.0278957 6.36053e-05 -0.000708934 -5.78919e-05 -0.000813544 8.22532e-05 -0.00157046 0.00152545 0.000104758 3.81488e-05 -0.000270437 0.000782633 -8.45425e-05 0.000220299 0.000196689 -0.000174419 0.000277787 -1.18252e-05 -5.99879e-05 -0.000114152 0.000141206 -8.03864e-05 7.2544e-05 0.00012496 -0.000138305 
1643.6 0 2.33096e-05 0.00952474 -9.64047e-05 -2.17347e-05 0.0455644 -0.00123514 -2.48597e-05 -0.0261965 6.02673e-05 -0.000710486 -6.00151e-05 -0.000820324 0.000123135 -0.00149482 0.00159955 9.02327e-05 2.14627e-05 -0.000266212 0.000790673 -8.46189e-05 0.000219381 0.000190281 -0.000179601 0.000268406 -1.30181e-05 -5.93717e-05 -0.000121674 0.000134617 -7.62679e-05 8.10026e-05 0.000133763 -0.000124267 
1643.95 0 1.75074e-05 0.00928412 -0.000104591 -1.3244e-05 0.0463113 -0.00121506 2.82499e-05 -0.0244782 5.76391e-05 -0.000713469 -6.17575e-05 -0.00082904 0.000166572 -0.00141138 0.00166837 7.55382e-05 1.13519e-05 -0.000257957 0.000793953 -8.25655e-05 0.000218462 0.000184888 -0.000184311 0.000258475 -1.47666e-05 -5.84066e-05 -0.000128521 0.000128742 -7.04486e-05 9.0047e-05 0.000141782 -0.000110157 
1644.3 0 1.13263e-05 0.00903304 -0.000111084 -3.96374e-06 0.0469859 -0.00118825 7.98046e-05 -0.0227411 5.66044e-05 -0.000720563 -6.26916e-05 -0.000839966 0.000207824 -0.00132147 0.00173224 6.28155e-05 8.12129e-06 -0.000246716 0.000792211 -7.73119e-05 0.000218738 0.00018199 -0.000188153 0.000248111 -1.65445e-05 -5.85459e-05 -0.000135067 0.000124359 -6.45431e-05 9.82878e-05 0.000148516 -9.57152e-05 
1644.65 0 4.23882e-06 0.00877136 -0.000117489 5.76545e-06 0.047589 -0.00115617 0.000126808 -0.0209888 5.8837e-05 -0.000730282 -6.29841e-05 -0.000850652 0.00024272 -0.00122771 0.00179307 4.91888e-05 1.30877e-05 -0.000235249 0.000785694 -6.8817e-05 0.000219314 0.00018139 -0.000189813 0.000236467 -1.70958e-05 -6.09985e-05 -0.000140694 0.000121004 -5.79781e-05 0.000104939 0.000155685 -8.00674e-05 
1645 0 -3.18148e-06 0.00849903 -0.000125613 1.46807e-05 0.0481216 -0.00112378 0.000171229 -0.0192231 6.47827e-05 -0.000739738 -6.26373e-05 -0.000859065 0.000273508 -0.00113186 0.00185141 3.24111e-05 2.66133e-05 -0.000223998 0.000774221 -5.81095e-05 0.000218979 0.00018169 -0.000189076 0.000223107 -1.66023e-05 -6.48395e-05 -0.000144553 0.00011844 -4.99369e-05 0.000110482 0.000163375 -6.39245e-05 
1645.35 0 -8.64293e-06 0.00821623 -0.000133872 2.16676e-05 0.0485817 -0.00109135 0.000217176 -0.017445 7.38472e-05 -0.000747974 -6.10575e-05 -0.000865016 0.000303405 -0.00103356 0.00190617 1.61342e-05 4.71681e-05 -0.000212047 0.000758572 -4.62568e-05 0.000218632 0.000181903 -0.00018779 0.000209002 -1.65434e-05 -6.84696e-05 -0.000147068 0.000116825 -4.07252e-05 0.000114618 0.000170486 -4.73638e-05 
1645.7 0 -1.16324e-05 0.00792381 -0.000140055 2.72428e-05 0.0489681 -0.00105535 0.000263135 -0.0156564 8.49133e-05 -0.000757775 -5.79572e-05 -0.00086937 0.000331963 -0.00093263 0.00195795 3.83627e-06 7.25666e-05 -0.000198379 0.000740418 -3.35861e-05 0.000219056 0.00018204 -0.000186505 0.000196003 -1.74567e-05 -7.00811e-05 -0.00014943 0.000115536 -3.07884e-05 0.000116336 0.00017727 -2.98795e-05 
1646.05 0 -1.34912e-05 0.00762239 -0.000144567 3.26275e-05 0.0492803 -0.00101784 0.000305794 -0.0138631 9.59955e-05 -0.000770999 -5.36371e-05 -0.000875151 0.000357938 -0.000830715 0.00200816 -4.82277e-06 0.000100958 -0.000182128 0.000720248 -1.94452e-05 0.000219569 0.000182243 -0.0001855 0.00018333 -1.86263e-05 -6.95853e-05 -0.000152414 0.00011378 -2.08511e-05 0.000115205 0.000183572 -1.18266e-05 
1646.4 0 -1.43936e-05 0.00731288 -0.000149004 3.7503e-05 0.0495206 -0.000984319 0.00034527 -0.0120702 0.000105945 -0.000784535 -4.82411e-05 -0.000885185 0.000381249 -0.000727974 0.00205818 -1.10708e-05 0.000129427 -0.000164042 0.000698782 -3.47234e-06 0.000219004 0.000181256 -0.000185839 0.000170125 -2.01706e-05 -6.82282e-05 -0.00015531 0.000112156 -1.1209e-05 0.000111963 0.000188595 6.15843e-06 
1646.75 0 -1.42464e-05 0.00699723 -0.000153718 4.11815e-05 0.049691 -0.000958007 0.000385014 -0.0102804 0.000114862 -0.000795755 -4.25794e-05 -0.000899475 0.000402425 -0.000622346 0.00210689 -1.57272e-05 0.00015537 -0.000144055 0.000677796 1.24367e-05 0.000215203 0.000178487 -0.00018766 0.00015788 -2.20289e-05 -6.66399e-05 -0.00015843 0.000111015 -1.26776e-06 0.000107138 0.000191658 2.38779e-05 
1647.1 0 -1.29634e-05 0.0066761 -0.000158367 4.47922e-05 0.0497922 -0.000938367 0.000428855 -0.00849553 0.000123711 -0.00080416 -3.93383e-05 -0.000915699 0.000421189 -0.00051348 0.00215077 -1.77404e-05 0.000178678 -0.000121385 0.000657105 2.57028e-05 0.000207976 0.000174957 -0.000190525 0.000147182 -2.34244e-05 -6.55604e-05 -0.00016253 0.000109311 9.74549e-06 0.000101513 0.000192786 4.1854e-05 
1647.45 0 -1.11709e-05 0.00634956 -0.000162296 4.98137e-05 0.0498246 -0.000923057 0.000475829 -0.00672045 0.000134135 -0.000808652 -3.8594e-05 -0.000931715 0.000436097 -0.000402052 0.00218779 -1.64943e-05 0.000199719 -9.62102e-05 0.000634233 3.50213e-05 0.000199932 0.000171529 -0.000193856 0.000137626 -2.43913e-05 -6.46616e-05 -0.000167727 0.0001061 2.26517e-05 9.62797e-05 0.000192646 6.0464e-05 
1647.8 0 -9.10243e-06 0.0060175 -0.000165071 5.58222e-05 0.0497883 -0.000909471 0.000521837 -0.00496028 0.000145478 -0.000808251 -3.6148e-05 -0.00094707 0.000444945 -0.000289427 0.0022177 -1.41711e-05 0.000219347 -6.87513e-05 0.000608319 4.06174e-05 0.000191864 0.000167909 -0.000197221 0.000129218 -2.48381e-05 -6.26187e-05 -0.000173461 0.000101977 3.68827e-05 9.25857e-05 0.000191406 7.88908e-05 
1648.15 0 -6.50322e-06 0.00568018 -0.000167596 6.19238e-05 0.0496846 -0.000896302 0.000564088 -0.0032169 0.000154905 -0.000803068 -2.96521e-05 -0.000962007 0.000448486 -0.000179085 0.00223873 -1.44719e-05 0.000240067 -4.01021e-05 0.000581165 4.16403e-05 0.000183096 0.000164397 -0.000200638 0.000122295 -2.44868e-05 -5.97091e-05 -0.000178794 9.77666e-05 5.09488e-05 9.05862e-05 0.000189573 9.62402e-05 
1648.5 0 -3.88147e-06 0.00533831 -0.00017037 6.75645e-05 0.0495144 -0.0008849 0.000601295 -0.00149014 0.000160669 -0.000793492 -2.05095e-05 -0.00097648 0.000451091 -7.52686e-05 0.0022494 -1.79592e-05 0.000265177 -1.12278e-05 0.000553457 3.77554e-05 0.000174244 0.000161734 -0.00020389 0.000116988 -2.38183e-05 -5.69935e-05 -0.000182883 9.36291e-05 6.49149e-05 8.98341e-05 0.000188052 0.000112924 
1648.85 0 -1.62687e-06 0.00499186 -0.000172174 7.24524e-05 0.0492773 -0.00087667 0.000633125 0.000218923 0.000162554 -0.000778582 -1.18249e-05 -0.00099085 0.00045499 2.0851e-05 0.00225137 -2.2237e-05 0.00029506 1.77854e-05 0.000524382 3.08268e-05 0.000166161 0.000159863 -0.000207531 0.000113171 -2.39585e-05 -5.45323e-05 -0.000185069 8.91164e-05 7.85649e-05 9.00451e-05 0.00018751 0.00012793 
1649.2 0 4.43248e-07 0.00464019 -0.000172022 7.74738e-05 0.0489745 -0.000869967 0.000659205 0.00190767 0.000161015 -0.000757765 -4.19899e-06 -0.00100474 0.000458941 0.000108267 0.00224565 -2.47009e-05 0.00032719 4.45301e-05 0.000494119 2.22019e-05 0.000158666 0.000157272 -0.000211308 0.0001106 -2.561e-05 -5.27346e-05 -0.000185679 8.37082e-05 9.07444e-05 8.9872e-05 0.000187576 0.000139433 
1649.55 0 2.1685e-06 0.00428304 -0.000169722 8.26233e-05 0.048608 -0.000862041 0.000679147 0.00357495 0.000156543 -0.000732304 2.42152e-06 -0.00101684 0.000461204 0.000184539 0.0022317 -2.36093e-05 0.000359952 6.66267e-05 0.000465813 1.27671e-05 0.000150598 0.000152985 -0.000213464 0.000108639 -2.69357e-05 -5.12189e-05 -0.000186332 7.8177e-05 0.000101833 8.8079e-05 0.000188043 0.000148134 
1649.9 0 3.18632e-06 0.00392136 -0.000166425 8.71384e-05 0.0481786 -0.000852648 0.000694283 0.00522082 0.000150225 -0.000704514 5.97216e-06 -0.00102723 0.000460626 0.000250331 0.00221022 -2.12785e-05 0.000392466 8.48534e-05 0.000442388 4.11027e-06 0.000141746 0.000147716 -0.000212701 0.00010524 -2.65487e-05 -4.83958e-05 -0.00018774 7.31823e-05 0.000112961 8.53506e-05 0.000188607 0.000154691 
1650.25 0 3.53721e-06 0.003557 -0.000162618 9.10444e-05 0.0476863 -0.00084231 0.000706495 0.00684394 0.000144388 -0.000677575 6.71007e-06 -0.00103657 0.000458167 0.00030878 0.00218325 -2.12793e-05 0.000423051 0.000100273 0.000422939 -4.27063e-06 0.000133358 0.000141843 -0.000209504 9.86778e-05 -2.49056e-05 -4.34028e-05 -0.000189221 6.92294e-05 0.000124055 8.19155e-05 0.000187761 0.000158954 
1650.6 0 2.99998e-06 0.00319169 -0.00015703 9.39681e-05 0.047134 -0.000829883 0.000716395 0.00844153 0.000142615 -0.000654503 8.03274e-06 -0.00104501 0.000454584 0.000363413 0.00215341 -2.46485e-05 0.000451467 0.000113644 0.000404445 -1.32614e-05 0.00012589 0.00013471 -0.000205928 8.95701e-05 -2.32308e-05 -3.76104e-05 -0.000189979 6.70393e-05 0.000133938 7.69743e-05 0.000184731 0.000161147 
1650.95 0 1.01562e-06 0.00282676 -0.000149717 9.65829e-05 0.0465269 -0.000814549 0.000724637 0.0100102 0.00014662 -0.000634923 1.16709e-05 -0.00105119 0.000449518 0.000418134 0.00212255 -3.2546e-05 0.000479337 0.000127033 0.000384333 -2.22353e-05 0.00011834 0.000126065 -0.000203931 8.00247e-05 -2.12525e-05 -3.20257e-05 -0.0001891 6.65682e-05 0.000141604 7.04666e-05 0.000180518 0.000162266 
1651.3 0 -2.91662e-06 0.00246297 -0.000142281 0.000100306 0.0458699 -0.000796965 0.000733118 0.0115471 0.000154605 -0.000615951 1.51884e-05 -0.00105436 0.000444324 0.000474753 0.00209193 -4.61266e-05 0.00050775 0.000142976 0.000362665 -3.14547e-05 0.000110439 0.000117162 -0.000204058 7.22693e-05 -1.81868e-05 -2.6087e-05 -0.000186112 6.67595e-05 0.000146805 6.31834e-05 0.000176592 0.000163715 
1651.65 0 -8.78533e-06 0.00210161 -0.00013569 0.000105267 0.0451638 -0.000778609 0.000742952 0.0130516 0.000161709 -0.000596775 1.57181e-05 -0.00105576 0.000441527 0.000532938 0.00205964 -6.426e-05 0.000536122 0.000162574 0.000341693 -4.25881e-05 0.000103535 0.000109625 -0.00020497 6.74509e-05 -1.50447e-05 -1.98811e-05 -0.000181056 6.60519e-05 0.000150495 5.61385e-05 0.000173988 0.000165671 
1652 0 -1.65647e-05 0.00174205 -0.000130289 0.000111072 0.0444063 -0.000760189 0.000754146 0.0145224 0.000163594 -0.000579842 1.39381e-05 -0.00105657 0.000442556 0.000591005 0.00202157 -8.32789e-05 0.000562638 0.0001857 0.000324128 -5.59775e-05 9.81664e-05 0.00010377 -0.000205644 6.5442e-05 -1.26391e-05 -1.37777e-05 -0.000174329 6.47345e-05 0.000153278 4.99698e-05 0.000172749 0.000168273 
1652.35 0 -2.73201e-05 0.00138191 -0.000126618 0.00011771 0.0435979 -0.000740938 0.000766992 0.015958 0.00016146 -0.000567909 1.33198e-05 -0.00105628 0.00044713 0.00064565 0.00197647 -0.000100705 0.000585639 0.000209956 0.000312073 -6.85322e-05 9.40239e-05 9.8815e-05 -0.000205624 6.48376e-05 -9.90796e-06 -8.18715e-06 -0.000167567 6.29105e-05 0.000155453 4.49e-05 0.00017248 0.000171762 
1652.7 0 -4.15505e-05 0.00102005 -0.000124791 0.000124388 0.042741 -0.000720272 0.000781999 0.0173572 0.000157514 -0.000560105 1.67445e-05 -0.00105308 0.000454797 0.000695122 0.00192626 -0.000117899 0.00060612 0.000233085 0.000305056 -7.77902e-05 9.11386e-05 9.4015e-05 -0.000204926 6.32918e-05 -5.18228e-06 -3.0516e-06 -0.000162468 6.00803e-05 0.000158202 4.19511e-05 0.000172055 0.000176289 
1653.05 0 -5.86511e-05 0.000657296 -0.000122996 0.000130261 0.041837 -0.000698086 0.000799946 0.0187197 0.000152677 -0.000553381 2.43026e-05 -0.00104683 0.000464183 0.000742044 0.00187346 -0.000134927 0.000625648 0.000254857 0.000301769 -8.36549e-05 8.95532e-05 8.79592e-05 -0.000204634 5.95584e-05 1.17983e-06 1.83282e-06 -0.000160289 5.682e-05 0.000161388 4.22268e-05 0.000169684 0.000181419 
1653.4 0 -7.73268e-05 0.000295632 -0.000119105 0.000135137 0.0408851 -0.000673978 0.000821674 0.0200439 0.000147062 -0.000546123 3.61869e-05 -0.00103898 0.000471451 0.000788775 0.00181802 -0.000148904 0.000645612 0.000274163 0.000300101 -8.47207e-05 8.84112e-05 7.95969e-05 -0.00020471 5.3754e-05 6.81938e-06 6.77302e-06 -0.000161487 5.39375e-05 0.000164067 4.47461e-05 0.000165832 0.00018572 
1653.75 0 -9.62262e-05 -6.35607e-05 -0.000113354 0.000138468 0.0398847 -0.000645984 0.000848536 0.0213265 0.000138364 -0.000537068 5.21582e-05 -0.00103046 0.000473119 0.000835458 0.00175808 -0.000159337 0.000666644 0.000289703 0.000298783 -8.05999e-05 8.71037e-05 6.82458e-05 -0.000204304 4.63609e-05 1.11103e-05 1.31015e-05 -0.000164805 5.21146e-05 0.000166071 4.8714e-05 0.000162263 0.000189462 
1654.1 0 -0.000115126 -0.000419734 -0.00010692 0.000140777 0.0388372 -0.000612385 0.000880039 0.0225653 0.000123878 -0.000524805 6.89538e-05 -0.0010219 0.000469622 0.00088091 0.00169505 -0.000166503 0.000686299 0.000301767 0.000300097 -7.48815e-05 8.57159e-05 5.47772e-05 -0.000202985 3.78877e-05 1.42689e-05 2.17804e-05 -0.000168353 5.09875e-05 0.000167457 5.33724e-05 0.000159204 0.000194095 
1654.45 0 -0.000134541 -0.000772426 -0.00010027 0.000142915 0.0377445 -0.000573306 0.000913599 0.0237585 0.00010431 -0.000510584 8.5413e-05 -0.00101274 0.000462018 0.000923328 0.00163309 -0.000170413 0.000703781 0.000311808 0.000306438 -7.07157e-05 8.45564e-05 4.12983e-05 -0.000201525 2.97112e-05 1.59081e-05 3.14055e-05 -0.000171108 4.90181e-05 0.000167786 5.6955e-05 0.000156575 0.000199053 
1654.8 0 -0.0001553 -0.00112116 -9.32744e-05 0.000144228 0.036609 -0.000528039 0.000946198 0.0249057 8.2649e-05 -0.000495122 0.000103365 -0.0010013 0.000451881 0.000962956 0.00157346 -0.000173301 0.00072107 0.000320011 0.000315997 -6.86661e-05 8.37681e-05 2.8347e-05 -0.000199797 2.29711e-05 1.7636e-05 3.98227e-05 -0.000173428 4.54567e-05 0.000166143 5.85261e-05 0.00015449 0.000202902 
1655.15 0 -0.000178333 -0.00146522 -8.50594e-05 0.000144668 0.035433 -0.000476505 0.000975828 0.0260069 6.0997e-05 -0.000474837 0.00012254 -0.00098827 0.000442356 0.00100078 0.0015141 -0.000176841 0.00073889 0.000325539 0.000326259 -6.77968e-05 8.24034e-05 1.60568e-05 -0.000196682 1.68118e-05 2.16944e-05 4.60736e-05 -0.000176075 4.16551e-05 0.000163333 5.91697e-05 0.000152502 0.000206229 
1655.5 0 -0.000201546 -0.00180335 -7.55214e-05 0.000145269 0.0342198 -0.000420316 0.001003 0.0270608 4.1152e-05 -0.000447517 0.000141651 -0.000977027 0.000434062 0.00103607 0.00145486 -0.000179869 0.000755829 0.000328173 0.000336433 -6.78362e-05 7.88299e-05 4.25281e-06 -0.000191448 1.01077e-05 2.71223e-05 5.0116e-05 -0.00017853 3.90257e-05 0.000161208 6.00339e-05 0.000149916 0.000210841 
1655.85 0 -0.000220711 -0.00213329 -6.59312e-05 0.000146585 0.032972 -0.000360024 0.00102891 0.0280659 2.41848e-05 -0.000415167 0.0001591 -0.000970296 0.00042534 0.00106755 0.00139684 -0.000182574 0.000771807 0.00032756 0.000345454 -6.79623e-05 7.28725e-05 -7.05196e-06 -0.000184729 2.48045e-06 3.31225e-05 5.27984e-05 -0.000180357 3.78215e-05 0.000159652 6.01303e-05 0.000146721 0.000217002 
1656.2 0 -0.000234348 -0.00245408 -5.62943e-05 0.000148328 0.031689 -0.000296054 0.00105335 0.0290201 8.69932e-06 -0.000380356 0.000172245 -0.000967573 0.000417081 0.00109554 0.00133841 -0.000186838 0.000787191 0.000324088 0.000352193 -6.57725e-05 6.63704e-05 -1.71224e-05 -0.000177807 -6.25801e-06 3.92476e-05 5.52084e-05 -0.000180869 3.68395e-05 0.000157975 5.95592e-05 0.000142912 0.000223864 
1656.55 0 -0.000243893 -0.00276678 -4.58223e-05 0.000150115 0.0303727 -0.000231145 0.00107308 0.0299207 -8.14753e-06 -0.000345764 0.000181771 -0.000966806 0.000410678 0.00112259 0.00127583 -0.0001931 0.000799504 0.000318975 0.000356861 -6.10102e-05 6.0862e-05 -2.56439e-05 -0.000172175 -1.57353e-05 4.35434e-05 5.78225e-05 -0.000178361 3.50925e-05 0.000156184 5.90297e-05 0.000139634 0.000230397 
1656.9 0 -0.000250797 -0.00307242 -3.49083e-05 0.000152731 0.0290289 -0.000170174 0.0010852 0.0307676 -2.67072e-05 -0.000314667 0.000191442 -0.000968035 0.000406304 0.00114968 0.00120772 -0.000200044 0.000807261 0.000313303 0.000360538 -5.53463e-05 5.47603e-05 -3.32758e-05 -0.000168059 -2.49751e-05 4.56439e-05 6.06191e-05 -0.000172625 3.13902e-05 0.000154543 5.7806e-05 0.000137328 0.000235795 
1657.25 0 -0.000255905 -0.00337146 -2.34952e-05 0.000155926 0.0276625 -0.000116847 0.00109225 0.0315635 -4.57549e-05 -0.000288227 0.000203593 -0.000972135 0.000402401 0.00117436 0.00113753 -0.000204935 0.000811114 0.000307226 0.000364441 -4.82615e-05 4.53468e-05 -4.07207e-05 -0.000163387 -3.38536e-05 4.70594e-05 6.2814e-05 -0.000165825 2.47587e-05 0.000153233 5.66221e-05 0.00013454 0.000239984 
1657.6 0 -0.000260425 -0.00366323 -1.31673e-05 0.000158252 0.0262728 -7.13852e-05 0.00109992 0.03231 -6.36953e-05 -0.000264494 0.000217833 -0.000976491 0.000396696 0.00119566 0.00106984 -0.000207122 0.000809937 0.000300809 0.000370206 -3.76613e-05 3.35032e-05 -4.86264e-05 -0.000157216 -4.23496e-05 4.74536e-05 6.37294e-05 -0.000159589 1.60461e-05 0.000151524 5.70265e-05 0.000131197 0.000243186 
1657.95 0 -0.000264941 -0.00394749 -5.53845e-06 0.000158566 0.0248585 -3.01443e-05 0.00111029 0.0330056 -7.8551e-05 -0.000242057 0.000234182 -0.000976755 0.000389164 0.00121667 0.00100563 -0.000206865 0.000802276 0.000296173 0.00037764 -2.47892e-05 2.30546e-05 -5.81859e-05 -0.000150134 -4.99567e-05 4.52394e-05 6.47019e-05 -0.000154292 6.58382e-06 0.000149335 5.88372e-05 0.000128256 0.000246217 
1658.3 0 -0.000270123 -0.00422417 2.98429e-07 0.000156476 0.0234214 1.04812e-05 0.00112106 0.0336492 -9.00967e-05 -0.000221246 0.000252559 -0.000971573 0.000379557 0.00124034 0.000942582 -0.000203746 0.000789723 0.000295139 0.000383787 -1.37238e-05 1.54157e-05 -6.92579e-05 -0.000141939 -5.69792e-05 4.18643e-05 6.69149e-05 -0.000150161 -2.49098e-06 0.000146497 6.09262e-05 0.000125897 0.000250176 
1658.65 0 -0.000277255 -0.00449269 5.97813e-06 0.000152694 0.0219643 4.87415e-05 0.00112959 0.0342385 -9.86412e-05 -0.000203539 0.000270449 -0.000961849 0.000367076 0.00126537 0.000878829 -0.000197788 0.000776338 0.000297474 0.000387878 -7.02749e-06 8.59062e-06 -7.96998e-05 -0.000132372 -6.38176e-05 3.96107e-05 7.07408e-05 -0.000146657 -9.51094e-06 0.00014374 6.27443e-05 0.000123657 0.000255206 
1659 0 -0.000287116 -0.00475198 1.17938e-05 0.000147767 0.0204904 8.19427e-05 0.00113595 0.0347706 -0.00010322 -0.000191217 0.00028543 -0.000950328 0.000352487 0.00128951 0.000814187 -0.000188512 0.000764768 0.000302307 0.000392844 -5.00231e-06 1.45192e-07 -8.8989e-05 -0.000122462 -7.01732e-05 3.83227e-05 7.59005e-05 -0.000143207 -1.40741e-05 0.000142383 6.40805e-05 0.000121593 0.000260169 
1659.35 0 -0.000299896 -0.00499981 1.77666e-05 0.000142128 0.0190026 0.000111202 0.00114153 0.0352453 -0.000102205 -0.000184328 0.000296902 -0.000938229 0.000338297 0.00131339 0.000748792 -0.000174916 0.000753779 0.000307324 0.000399183 -6.78883e-06 -1.04809e-05 -9.81227e-05 -0.000112596 -7.58734e-05 3.67385e-05 8.06486e-05 -0.000140102 -1.72131e-05 0.000142533 6.52412e-05 0.000119229 0.00026439 
1659.7 0 -0.00031297 -0.00523509 2.42597e-05 0.00013613 0.0175022 0.000140296 0.00114582 0.0356636 -9.52616e-05 -0.000178548 0.000306262 -0.000924098 0.000326092 0.0013369 0.000682409 -0.000158048 0.00073988 0.000311411 0.000403099 -1.10494e-05 -2.2599e-05 -0.000105663 -0.000102399 -8.09295e-05 3.40487e-05 8.4511e-05 -0.000137623 -1.94667e-05 0.000143295 6.60244e-05 0.000115862 0.000268277 
1660.05 0 -0.000323166 -0.00545849 3.12894e-05 0.000130526 0.0159901 0.000172475 0.00114637 0.0360244 -8.32596e-05 -0.000168832 0.00031616 -0.000906877 0.000315571 0.00135791 0.000615364 -0.000142476 0.000721913 0.000315434 0.000400615 -1.58597e-05 -3.55371e-05 -0.00010965 -9.28206e-05 -8.52311e-05 3.08078e-05 8.7962e-05 -0.000135745 -2.13041e-05 0.000143573 6.555e-05 0.000110938 0.00027206 
1660.4 0 -0.000329325 -0.00567115 3.88681e-05 0.000125716 0.0144682 0.000206754 0.00114211 0.0363261 -6.74444e-05 -0.00015288 0.000327856 -0.000887382 0.000305278 0.00137346 0.000550397 -0.000131838 0.00070071 0.000320501 0.000390022 -2.1362e-05 -4.82538e-05 -0.000111184 -8.45709e-05 -8.88796e-05 2.81706e-05 9.08974e-05 -0.000133533 -2.43672e-05 0.000143119 6.43254e-05 0.000104389 0.000275198 
1660.75 0 -0.000331477 -0.00587457 4.58648e-05 0.000120729 0.0129435 0.000240059 0.00113361 0.0365685 -5.00549e-05 -0.000131615 0.000340016 -0.000867852 0.000294146 0.00138405 0.000490461 -0.000126099 0.00067661 0.000326007 0.000372152 -2.86419e-05 -5.93344e-05 -0.000113231 -7.70928e-05 -9.2935e-05 2.5742e-05 9.29632e-05 -0.000130006 -2.92588e-05 0.000140594 6.37643e-05 9.77589e-05 0.000276944 
1661.1 0 -0.000330021 -0.00606839 5.20741e-05 0.000115329 0.0114222 0.000270146 0.00112213 0.0367521 -3.21496e-05 -0.000106166 0.00035182 -0.000848137 0.0002833 0.00139324 0.000435182 -0.00012347 0.000649878 0.000330192 0.000349433 -3.58112e-05 -6.81878e-05 -0.000116341 -7.03243e-05 -9.85946e-05 2.22033e-05 9.38429e-05 -0.000124646 -3.48926e-05 0.000134933 6.42034e-05 9.27734e-05 0.000276849 
1661.45 0 -0.000326478 -0.00625021 5.87243e-05 0.000110183 0.00990471 0.000296749 0.00111047 0.0368763 -1.50837e-05 -7.68531e-05 0.000363759 -0.000825602 0.000272793 0.00140362 0.00038158 -0.000122572 0.000621701 0.000335088 0.000323512 -4.1158e-05 -7.42685e-05 -0.000118987 -6.42965e-05 -0.000105367 1.81124e-05 9.36089e-05 -0.000117224 -4.11359e-05 0.00012801 6.47437e-05 8.94304e-05 0.000275617 
1661.8 0 -0.000323224 -0.00641985 6.52089e-05 0.000105584 0.00839074 0.000321491 0.00110215 0.0369423 -2.46476e-06 -4.47144e-05 0.000374794 -0.000799201 0.000261631 0.00141448 0.000328157 -0.000122516 0.0005942 0.000343369 0.00029644 -4.62789e-05 -7.78322e-05 -0.000120968 -6.04052e-05 -0.00011258 1.4296e-05 9.24859e-05 -0.000108008 -4.80783e-05 0.000121174 6.44031e-05 8.69602e-05 0.000274742 
1662.15 0 -0.000321933 -0.00657908 6.99928e-05 0.000101578 0.00688223 0.000346557 0.00109841 0.0369528 3.85948e-06 -1.05901e-05 0.000382401 -0.000769018 0.000251423 0.00142402 0.000275488 -0.00012363 0.000568369 0.000355086 0.000272567 -5.27159e-05 -8.00191e-05 -0.000122896 -5.90678e-05 -0.000119507 1.02402e-05 9.12744e-05 -9.79152e-05 -5.53421e-05 0.000114498 6.33783e-05 8.53965e-05 0.000273938 
1662.5 0 -0.00032249 -0.00672866 7.29754e-05 9.83271e-05 0.00538237 0.000372757 0.00109756 0.0369093 5.42772e-06 2.41312e-05 0.000384353 -0.000735741 0.000245755 0.00143063 0.000223774 -0.000126934 0.000543602 0.000369111 0.000255191 -5.89017e-05 -8.22722e-05 -0.000124695 -5.90782e-05 -0.000125236 5.63522e-06 9.12738e-05 -8.75979e-05 -6.16321e-05 0.000107173 6.17658e-05 8.47445e-05 0.000273379 
1662.85 0 -0.000323381 -0.00686776 7.56522e-05 9.44051e-05 0.00389339 0.000401607 0.00109815 0.0368131 6.80409e-06 5.69877e-05 0.0003803 -0.000700149 0.000245697 0.00143467 0.00017382 -0.000131694 0.000520385 0.000382633 0.000243004 -6.3909e-05 -8.55037e-05 -0.00012575 -5.95897e-05 -0.000130244 1.29444e-06 9.28803e-05 -7.75253e-05 -6.54264e-05 9.82977e-05 5.95479e-05 8.42258e-05 0.000274657 
1663.2 0 -0.000323614 -0.00699554 7.83982e-05 8.89121e-05 0.00241577 0.000436702 0.00109899 0.0366656 1.09242e-05 8.64959e-05 0.000371357 -0.000661849 0.000248461 0.00143929 0.000124748 -0.000136 0.000499683 0.00039354 0.000231919 -6.79548e-05 -8.97246e-05 -0.000125356 -5.84102e-05 -0.000135294 -2.77788e-06 9.57403e-05 -6.86461e-05 -6.71474e-05 8.85314e-05 5.72766e-05 8.34045e-05 0.000277798 
1663.55 0 -0.000323312 -0.0071122 7.98988e-05 8.33325e-05 0.000950283 0.000479049 0.00109668 0.0364676 1.55694e-05 0.000111576 0.00035992 -0.000621013 0.000251072 0.00144575 7.32636e-05 -0.000140418 0.000481107 0.000401551 0.000217892 -7.09548e-05 -9.41192e-05 -0.000123824 -5.44453e-05 -0.000140467 -7.68577e-06 9.96333e-05 -6.12122e-05 -6.89411e-05 7.83957e-05 5.53014e-05 8.18643e-05 0.000281899 
1663.9 0 -0.000321607 -0.00721837 8.01237e-05 7.89169e-05 -0.00050014 0.000524449 0.00108909 0.0362212 1.7867e-05 0.000131699 0.000348262 -0.000578856 0.000252177 0.00145049 1.71525e-05 -0.000147992 0.00046238 0.000407134 0.000197876 -7.26151e-05 -9.80106e-05 -0.000121536 -4.91194e-05 -0.000146654 -1.30404e-05 0.000104989 -5.52501e-05 -7.08474e-05 6.7916e-05 5.35563e-05 7.9104e-05 0.000286702 
1664.25 0 -0.000316835 -0.00731438 7.92532e-05 7.46982e-05 -0.00193238 0.000568995 0.0010782 0.0359291 1.73675e-05 0.000148532 0.000337111 -0.000537276 0.00025204 0.00145006 -4.18136e-05 -0.000161597 0.000441228 0.000411526 0.00017187 -7.21986e-05 -9.99641e-05 -0.00011789 -4.36468e-05 -0.000154184 -1.75561e-05 0.000112086 -5.0424e-05 -7.20295e-05 5.73737e-05 5.16792e-05 7.58866e-05 0.000291179 
1664.6 0 -0.000309188 -0.00740062 7.72951e-05 6.98123e-05 -0.0033454 0.000611557 0.00106381 0.0355918 1.55633e-05 0.000161629 0.000325938 -0.000497511 0.000253573 0.00144435 -0.000100826 -0.000180099 0.000418277 0.00041515 0.000141445 -6.98275e-05 -9.90619e-05 -0.000113331 -3.81957e-05 -0.000161691 -2.02221e-05 0.000119718 -4.5618e-05 -7.32546e-05 4.68305e-05 4.97282e-05 7.26021e-05 0.000292792 
1664.95 0 -0.000300131 -0.00747612 7.60671e-05 6.3732e-05 -0.00474008 0.000649158 0.00104474 0.0352096 1.3568e-05 0.000168835 0.000312867 -0.000458972 0.000258051 0.00143347 -0.000159449 -0.000198711 0.000396875 0.000418735 0.000107901 -6.72733e-05 -9.74897e-05 -0.000109948 -3.25033e-05 -0.000168632 -2.06301e-05 0.000126778 -4.08733e-05 -7.55672e-05 3.70109e-05 4.74297e-05 6.97765e-05 0.000290317 
1665.3 0 -0.000289779 -0.00753968 7.60821e-05 5.61845e-05 -0.00611667 0.000679486 0.00102344 0.0347827 1.14558e-05 0.000172235 0.000295314 -0.000421795 0.000264701 0.00141622 -0.000218326 -0.0002159 0.000380084 0.000424224 7.21259e-05 -6.69142e-05 -9.66591e-05 -0.000107957 -2.60243e-05 -0.000175524 -1.9277e-05 0.000133071 -3.81184e-05 -7.93017e-05 2.90548e-05 4.39278e-05 6.88879e-05 0.000283767 
1665.65 0 -0.000279599 -0.00759112 7.62058e-05 4.72583e-05 -0.00747125 0.000704481 0.00100213 0.0343106 9.19736e-06 0.000174888 0.000271127 -0.000386866 0.000275062 0.00139207 -0.000277903 -0.000234181 0.000367985 0.000432648 3.65068e-05 -7.15821e-05 -9.56045e-05 -0.000106106 -1.84147e-05 -0.000181371 -1.73524e-05 0.000138704 -3.71912e-05 -8.32763e-05 2.35017e-05 3.96992e-05 6.94397e-05 0.000274494 
1666 0 -0.000271832 -0.00763026 7.5889e-05 3.84781e-05 -0.00879879 0.000727446 0.000981453 0.0337935 6.90322e-06 0.000175187 0.000241033 -0.000354832 0.000290513 0.00136338 -0.000337839 -0.00025455 0.000359152 0.000445003 5.77541e-06 -8.35517e-05 -9.39862e-05 -0.000103473 -9.83232e-06 -0.000184782 -1.56303e-05 0.000145549 -3.52163e-05 -8.59682e-05 1.89944e-05 3.51902e-05 6.96805e-05 0.000263791 
1666.35 0 -0.000266183 -0.00765653 7.57302e-05 3.16986e-05 -0.0100971 0.000751263 0.000962191 0.0332315 5.71366e-06 0.000170504 0.000208189 -0.000325876 0.000310038 0.00133369 -0.000397462 -0.000274525 0.000352204 0.000461212 -1.77876e-05 -0.000103451 -9.29304e-05 -9.9347e-05 -8.4162e-07 -0.000186496 -1.39792e-05 0.000154285 -3.12714e-05 -8.73759e-05 1.42825e-05 2.9453e-05 6.8474e-05 0.000252069 
1666.7 0 -0.000261533 -0.00767032 7.66791e-05 2.66799e-05 -0.0113654 0.000777942 0.000945984 0.0326247 6.85516e-06 0.000160958 0.000174737 -0.000298326 0.000331421 0.00130494 -0.000456644 -0.000291244 0.000346461 0.000478742 -3.76951e-05 -0.000129301 -9.2349e-05 -9.35685e-05 8.49285e-06 -0.000187369 -1.26557e-05 0.000163087 -2.7091e-05 -8.83581e-05 1.01825e-05 2.13083e-05 6.63317e-05 0.000240096 
1667.05 0 -0.000257558 -0.00767284 7.85172e-05 2.12779e-05 -0.0126021 0.000809124 0.000932435 0.0319769 8.07187e-06 0.000147899 0.000141644 -0.000269364 0.000352788 0.00127826 -0.000514414 -0.000304971 0.000341063 0.000494321 -5.84111e-05 -0.000157391 -9.0974e-05 -8.71875e-05 1.74132e-05 -0.000187051 -1.19938e-05 0.000170216 -2.2838e-05 -8.89275e-05 7.20131e-06 1.0784e-05 6.34535e-05 0.000229473 
1667.4 0 -0.000254358 -0.00766566 7.99901e-05 1.46003e-05 -0.0138057 0.000845608 0.000918768 0.0312936 6.55908e-06 0.000133162 0.000109785 -0.000237612 0.000373983 0.00125591 -0.000569346 -0.000316237 0.00033579 0.000506941 -8.11971e-05 -0.000187052 -8.86443e-05 -8.11324e-05 2.51731e-05 -0.000185147 -1.09907e-05 0.000175327 -1.69006e-05 -8.88698e-05 5.04266e-06 -8.46643e-07 5.90797e-05 0.000220496 
1667.75 0 -0.000252229 -0.00764979 8.04155e-05 8.2111e-06 -0.0149741 0.000885931 0.000901797 0.0305794 8.9963e-07 0.000119435 7.92692e-05 -0.000204049 0.000393914 0.00123778 -0.000621655 -0.000324679 0.000330345 0.000515736 -0.000105804 -0.000221258 -8.57296e-05 -7.63077e-05 3.25628e-05 -0.000181664 -9.22212e-06 0.000178364 -9.82892e-06 -8.84525e-05 3.34946e-06 -1.11402e-05 5.34352e-05 0.000212026 
1668.1 0 -0.000251401 -0.00762393 7.9665e-05 3.06515e-06 -0.0161068 0.000928456 0.000879491 0.0298373 -1.05739e-05 0.000107812 5.14978e-05 -0.000168551 0.000408833 0.00122147 -0.000670206 -0.000331268 0.000323463 0.000518534 -0.000132221 -0.000260153 -8.26943e-05 -7.24048e-05 3.96658e-05 -0.000176757 -8.57137e-06 0.000178095 -3.5655e-06 -8.77838e-05 9.34802e-07 -2.00601e-05 4.62934e-05 0.00020354 
1668.45 0 -0.00025191 -0.00758736 7.78679e-05 -1.27424e-06 -0.0172056 0.000973365 0.000849822 0.029067 -2.89322e-05 9.6054e-05 2.69738e-05 -0.000129035 0.000416728 0.00120596 -0.000714406 -0.000336835 0.000316098 0.000516001 -0.00015942 -0.000299531 -7.9484e-05 -6.85249e-05 4.5088e-05 -0.000171239 -9.7981e-06 0.000174598 1.22175e-06 -8.70233e-05 -4.02691e-06 -2.97451e-05 3.71687e-05 0.000195103 
1668.8 0 -0.000253137 -0.00754163 7.58048e-05 -5.11867e-06 -0.0182704 0.00101868 0.000811289 0.028265 -5.42587e-05 8.46184e-05 3.02584e-06 -8.6186e-05 0.000418319 0.00118992 -0.000756349 -0.000341745 0.000309594 0.000512267 -0.000184515 -0.00033568 -7.65082e-05 -6.50149e-05 4.87247e-05 -0.000166573 -1.2686e-05 0.000169269 5.27678e-06 -8.71079e-05 -1.19622e-05 -4.06954e-05 2.73139e-05 0.000187916 
1669.15 0 -0.000252329 -0.00748805 7.37889e-05 -9.45799e-06 -0.0192984 0.0010601 0.000764753 0.0274314 -8.56884e-05 7.67096e-05 -2.19126e-05 -4.34018e-05 0.000414509 0.00116986 -0.000796333 -0.000347554 0.000303104 0.000511239 -0.000206144 -0.000369643 -7.4582e-05 -6.46234e-05 5.248e-05 -0.000163458 -1.71951e-05 0.00016265 1.06384e-05 -8.8676e-05 -2.10162e-05 -5.11633e-05 1.86223e-05 0.000182897 
1669.5 0 -0.000247222 -0.00742627 7.17074e-05 -1.56091e-05 -0.0202884 0.00109468 0.000713578 0.0265719 -0.000121583 7.2217e-05 -4.63561e-05 -3.76371e-06 0.000406258 0.00114433 -0.00083485 -0.000354335 0.000293821 0.000513998 -0.000224877 -0.000403662 -7.34735e-05 -6.80872e-05 5.69227e-05 -0.000160338 -2.30501e-05 0.000154927 1.90885e-05 -9.11173e-05 -2.85693e-05 -5.93778e-05 1.13608e-05 0.000179048 
1669.85 0 -0.000239239 -0.00735498 6.97829e-05 -2.29304e-05 -0.0212412 0.00112192 0.000660723 0.025688 -0.000159404 6.85565e-05 -6.82665e-05 3.19609e-05 0.000395588 0.00111629 -0.00087569 -0.000358545 0.000281071 0.000519542 -0.00024105 -0.000437074 -7.10674e-05 -7.23031e-05 6.1327e-05 -0.000155905 -2.92871e-05 0.000146086 2.97217e-05 -9.44039e-05 -3.37098e-05 -6.61371e-05 5.81623e-06 0.000175994 
1670.2 0 -0.00023196 -0.00727377 6.77705e-05 -3.00406e-05 -0.0221561 0.00114298 0.000607781 0.024777 -0.000198696 6.57389e-05 -8.79578e-05 6.4405e-05 0.000382396 0.00108762 -0.000920773 -0.000356877 0.000266303 0.000526183 -0.000254512 -0.00046853 -6.76046e-05 -7.59672e-05 6.54373e-05 -0.000150658 -3.49535e-05 0.0001363 3.98474e-05 -9.86454e-05 -3.67978e-05 -7.24448e-05 2.92893e-06 0.000174109 
1670.55 0 -0.000226985 -0.00718337 6.42357e-05 -3.68228e-05 -0.0230302 0.00116043 0.000557099 0.0238403 -0.000239736 6.45792e-05 -0.000105017 9.34709e-05 0.00036354 0.00105602 -0.000966778 -0.000348981 0.000250311 0.000533215 -0.000263405 -0.000497438 -6.53196e-05 -7.9467e-05 6.88852e-05 -0.00014539 -4.03744e-05 0.000126381 4.84508e-05 -0.000103288 -3.75449e-05 -7.87262e-05 1.21765e-06 0.000171737 
1670.9 0 -0.000223684 -0.00708432 5.91778e-05 -4.39557e-05 -0.0238612 0.00117822 0.000510576 0.0228825 -0.000279479 6.50456e-05 -0.000116412 0.000117565 0.000337239 0.00101898 -0.00101026 -0.000336817 0.000235196 0.00054154 -0.000267692 -0.000522381 -6.46124e-05 -8.24659e-05 7.17252e-05 -0.000139829 -4.59789e-05 0.00011758 5.66458e-05 -0.000107713 -3.65332e-05 -8.54768e-05 -1.99849e-06 0.000166348 
1671.25 0 -0.000221131 -0.00697637 5.42851e-05 -5.11631e-05 -0.0246489 0.00120008 0.000467087 0.021907 -0.000314589 6.52318e-05 -0.000120841 0.000135803 0.000305288 0.000975839 -0.00105008 -0.000323901 0.000221429 0.000550807 -0.000269584 -0.00054146 -6.4171e-05 -8.51513e-05 7.43651e-05 -0.00013318 -5.20945e-05 0.000109847 6.52899e-05 -0.00011108 -3.61849e-05 -9.30389e-05 -7.65015e-06 0.000158074 
1671.6 0 -0.000218477 -0.00685824 5.02788e-05 -5.83004e-05 -0.0253944 0.00122443 0.000422742 0.0209156 -0.000344778 6.3415e-05 -0.000120801 0.000149273 0.000271883 0.00092668 -0.00108455 -0.000312014 0.000205663 0.000561212 -0.000270875 -0.000552617 -6.39277e-05 -8.83175e-05 7.70496e-05 -0.000126968 -5.87573e-05 0.000102542 7.33157e-05 -0.000113111 -3.67624e-05 -0.00010156 -1.50364e-05 0.000149446 
1671.95 0 -0.000213713 -0.00673041 4.57622e-05 -6.51723e-05 -0.0260981 0.00124745 0.000376454 0.0199093 -0.000372935 6.1766e-05 -0.000117645 0.000160418 0.000240028 0.000874877 -0.00111346 -0.000300731 0.000184915 0.000574838 -0.000273098 -0.000554133 -6.33187e-05 -9.24421e-05 7.9844e-05 -0.000122821 -6.60103e-05 9.56859e-05 8.00932e-05 -0.000114703 -3.67034e-05 -0.000110054 -2.24986e-05 0.000141909 
1672.3 0 -0.000206246 -0.00659485 3.91696e-05 -7.08283e-05 -0.0267582 0.00126951 0.000329052 0.01889 -0.000403733 6.54097e-05 -0.000109028 0.000170227 0.000210343 0.000823017 -0.00113997 -0.000290042 0.000160211 0.000592028 -0.000276432 -0.000547599 -6.03329e-05 -9.73144e-05 8.36155e-05 -0.000118507 -7.29702e-05 9.01256e-05 8.56126e-05 -0.000116339 -3.55473e-05 -0.000117191 -2.87564e-05 0.000134915 
1672.65 0 -0.000197718 -0.00645168 3.10903e-05 -7.58525e-05 -0.0273736 0.00129155 0.000280807 0.0178604 -0.000439599 7.71255e-05 -9.58176e-05 0.000177519 0.000182341 0.000770016 -0.00116637 -0.0002797 0.000133524 0.000609419 -0.000278104 -0.000536975 -5.51592e-05 -0.000102466 8.82357e-05 -0.000110774 -7.87552e-05 8.53766e-05 8.85877e-05 -0.000116973 -3.39011e-05 -0.000121919 -3.36282e-05 0.000128027 
1673 0 -0.000188104 -0.00630088 2.32411e-05 -8.12435e-05 -0.0279442 0.00131348 0.000233551 0.0168223 -0.000477573 9.42177e-05 -8.11913e-05 0.000181656 0.000155308 0.000714927 -0.00119205 -0.000269411 0.000105052 0.000623616 -0.000276247 -0.000525951 -4.82356e-05 -0.000107659 9.31727e-05 -9.94584e-05 -8.37514e-05 8.03773e-05 8.85244e-05 -0.000116296 -3.13776e-05 -0.000125205 -3.75222e-05 0.000122057 
1673.35 0 -0.000175989 -0.0061435 1.60959e-05 -8.66916e-05 -0.0284696 0.00133602 0.000188619 0.0157774 -0.000514627 0.000112193 -6.7252e-05 0.000182274 0.000129166 0.000659214 -0.00121556 -0.000260649 7.62548e-05 0.000632663 -0.000270582 -0.00051717 -3.89631e-05 -0.000113252 9.86838e-05 -8.71741e-05 -8.76639e-05 7.43573e-05 8.6328e-05 -0.000114513 -2.74956e-05 -0.0001291 -4.12429e-05 0.000117597 
1673.7 0 -0.00016189 -0.00597937 9.32171e-06 -9.09522e-05 -0.0289504 0.00135937 0.000145555 0.0147254 -0.00054724 0.000131141 -5.43015e-05 0.000179368 0.000105175 0.000603956 -0.00123948 -0.00025367 4.86228e-05 0.000634688 -0.000262029 -0.000511193 -2.79207e-05 -0.000119049 0.000105681 -7.62448e-05 -9.10796e-05 6.76385e-05 8.40656e-05 -0.00011125 -2.17219e-05 -0.000133972 -4.52879e-05 0.000113179 
1674.05 0 -0.000147864 -0.00580776 3.42099e-06 -9.43588e-05 -0.0293877 0.00138056 0.00010294 0.0136634 -0.000570943 0.000152817 -4.07397e-05 0.000172858 8.4709e-05 0.000547627 -0.00126602 -0.000245535 2.20252e-05 0.000630129 -0.000253417 -0.000507257 -1.73503e-05 -0.000125694 0.000115112 -6.64612e-05 -9.49653e-05 6.1949e-05 8.38105e-05 -0.000105215 -1.42802e-05 -0.000139617 -4.82849e-05 0.000107934 
1674.4 0 -0.000133504 -0.0056283 -1.37496e-06 -9.79971e-05 -0.0297807 0.00139619 5.99687e-05 0.0125907 -0.000584369 0.000174764 -2.75918e-05 0.000163223 6.70673e-05 0.000489238 -0.00129254 -0.000234593 -3.02917e-06 0.00062032 -0.000246326 -0.000503509 -9.38475e-06 -0.000134688 0.000125734 -5.68102e-05 -9.97356e-05 5.86005e-05 8.52849e-05 -9.64192e-05 -7.66097e-06 -0.000146305 -4.86615e-05 0.000101147 
1674.75 0 -0.000118187 -0.0054416 -5.99035e-06 -0.000101999 -0.0301277 0.0014071 1.70525e-05 0.0115103 -0.000589089 0.000193282 -1.80168e-05 0.0001521 5.05413e-05 0.000428682 -0.00131635 -0.000221178 -2.77326e-05 0.000606471 -0.000243202 -0.000497749 -4.21923e-06 -0.000145162 0.000135932 -4.7912e-05 -0.000105947 5.72167e-05 8.65985e-05 -8.68885e-05 -4.06721e-06 -0.000153364 -4.71037e-05 9.19592e-05 
1675.1 0 -0.000102807 -0.00524967 -1.07578e-05 -0.000106808 -0.0304282 0.00141603 -2.55643e-05 0.0104248 -0.000588179 0.000208157 -1.26157e-05 0.000139743 3.2576e-05 0.000366751 -0.00133697 -0.000205702 -5.46451e-05 0.000589796 -0.000245814 -0.000488313 -1.04306e-06 -0.000155098 0.000144872 -4.15798e-05 -0.000112554 5.63894e-05 8.68548e-05 -7.73565e-05 -3.47797e-06 -0.000160721 -4.5511e-05 8.0206e-05 
1675.45 0 -8.76746e-05 -0.0050534 -1.54234e-05 -0.000111902 -0.0306837 0.00142432 -6.97408e-05 0.0093359 -0.000584423 0.000221965 -1.00723e-05 0.000124834 1.02707e-05 0.000305118 -0.00135591 -0.000190457 -8.4312e-05 0.000570198 -0.000251087 -0.000475974 2.71263e-07 -0.000163884 0.000151864 -3.83936e-05 -0.000117147 5.43505e-05 8.66966e-05 -6.85576e-05 -4.89927e-06 -0.000168358 -4.50713e-05 6.70199e-05 
1675.8 0 -7.24715e-05 -0.00485261 -2.00139e-05 -0.000116376 -0.0308978 0.00142981 -0.00011854 0.00824257 -0.000579928 0.000235686 -9.1342e-06 0.000108667 -1.52327e-05 0.000243604 -0.00137281 -0.000178551 -0.000116924 0.000546914 -0.000255021 -0.000463737 -2.91054e-07 -0.000171116 0.000157026 -3.6633e-05 -0.000118735 5.07284e-05 8.70278e-05 -6.16287e-05 -7.78937e-06 -0.000174809 -4.58056e-05 5.3376e-05 
1676.15 0 -5.64113e-05 -0.00464704 -2.39002e-05 -0.000120328 -0.031073 0.00142971 -0.000171897 0.00714267 -0.000575094 0.000245758 -9.29477e-06 9.42165e-05 -4.03141e-05 0.000180999 -0.00138459 -0.000170607 -0.000151167 0.00051972 -0.000256629 -0.000452176 -2.13089e-06 -0.000176258 0.000161054 -3.57751e-05 -0.000117966 4.65102e-05 8.75801e-05 -5.638e-05 -1.15895e-05 -0.000180251 -4.67153e-05 3.82405e-05 
1676.5 0 -3.94264e-05 -0.00443545 -2.61505e-05 -0.000124199 -0.0312099 0.00142539 -0.000226846 0.00603651 -0.000568832 0.000250073 -1.07377e-05 8.45318e-05 -6.22051e-05 0.000118655 -0.00138895 -0.00016607 -0.000183199 0.000489552 -0.000258267 -0.000437931 -3.96689e-06 -0.000179371 0.000164999 -3.78504e-05 -0.000115323 4.23761e-05 8.85247e-05 -5.16372e-05 -1.57926e-05 -0.000185024 -4.68024e-05 2.20911e-05 
1676.85 0 -2.29181e-05 -0.00421773 -2.63453e-05 -0.000127827 -0.0313065 0.00141798 -0.000282683 0.00492695 -0.000560632 0.00025025 -1.30634e-05 8.09959e-05 -7.88006e-05 5.88215e-05 -0.00138594 -0.000166719 -0.000211754 0.000457677 -0.000260812 -0.000419883 -4.89955e-06 -0.000182006 0.000169887 -4.18663e-05 -0.000110971 3.91869e-05 9.053e-05 -4.64537e-05 -2.05181e-05 -0.00018782 -4.56973e-05 6.63505e-06 
1677.2 0 -7.71306e-06 -0.00399413 -2.55627e-05 -0.000130565 -0.0313589 0.00140536 -0.000341082 0.00381647 -0.000551453 0.000246587 -1.48576e-05 8.25568e-05 -8.88373e-05 1.83469e-06 -0.00137964 -0.000174153 -0.000237446 0.000425297 -0.000262583 -0.000401356 -4.90982e-06 -0.000185169 0.000175537 -4.48648e-05 -0.000105236 3.74004e-05 9.23825e-05 -4.05289e-05 -2.63594e-05 -0.000188476 -4.43572e-05 -7.42787e-06 
1677.55 0 6.15785e-06 -0.0037647 -2.4874e-05 -0.000132165 -0.0313671 0.00138642 -0.000403128 0.0027053 -0.000539842 0.000237427 -1.39218e-05 8.75488e-05 -9.33917e-05 -5.39541e-05 -0.0013753 -0.000184484 -0.000259608 0.000392135 -0.000261568 -0.000385475 -5.46246e-06 -0.000188377 0.000180216 -4.63573e-05 -9.84476e-05 3.60963e-05 9.29274e-05 -3.30102e-05 -3.36013e-05 -0.000188459 -4.35001e-05 -1.90604e-05 
1677.9 0 1.81979e-05 -0.00353055 -2.42068e-05 -0.000133234 -0.031331 0.0013629 -0.000465201 0.0015939 -0.000523188 0.000221436 -8.76065e-06 9.51617e-05 -9.64524e-05 -0.000110102 -0.00137375 -0.000194366 -0.000276981 0.000357475 -0.000258226 -0.000372674 -8.68284e-06 -0.000190545 0.00018336 -4.70156e-05 -9.10579e-05 3.37819e-05 9.30922e-05 -2.39462e-05 -4.13601e-05 -0.00018899 -4.22064e-05 -2.75575e-05 
1678.25 0 2.76662e-05 -0.00329267 -2.40626e-05 -0.000134482 -0.0312477 0.00133739 -0.000524299 0.000485221 -0.00050205 0.000198207 9.5443e-07 0.0001045 -0.000100498 -0.000167184 -0.00137269 -0.000204319 -0.000289515 0.000323293 -0.000254782 -0.000360968 -1.31661e-05 -0.000191213 0.000185336 -4.69205e-05 -8.37125e-05 3.00952e-05 9.31307e-05 -1.48246e-05 -4.91547e-05 -0.000189171 -3.99814e-05 -3.41786e-05 
1678.6 0 3.51868e-05 -0.00305179 -2.49653e-05 -0.000135789 -0.0311157 0.00130974 -0.000582954 -0.000616174 -0.000479771 0.000169786 1.53071e-05 0.000115642 -0.000104786 -0.000224209 -0.00137005 -0.000213812 -0.000299527 0.000291779 -0.000252117 -0.000344678 -1.64968e-05 -0.000190741 0.000186306 -4.72156e-05 -7.72334e-05 2.61344e-05 9.2663e-05 -7.35852e-06 -5.79797e-05 -0.000188352 -3.67027e-05 -4.0991e-05 
1678.95 0 4.29233e-05 -0.002809 -2.61593e-05 -0.000135678 -0.0309367 0.00127861 -0.000643761 -0.00170501 -0.000458544 0.00014143 3.40444e-05 0.000129582 -0.00010824 -0.000279684 -0.00136477 -0.000219704 -0.000309545 0.000263055 -0.000249499 -0.000321006 -1.94581e-05 -0.000189048 0.000186351 -4.75746e-05 -7.23249e-05 2.27824e-05 9.19428e-05 -1.29742e-06 -6.82489e-05 -0.000187195 -3.29225e-05 -4.91119e-05 
1679.3 0 5.15194e-05 -0.00256538 -2.62773e-05 -0.000134688 -0.0307145 0.00124265 -0.000704965 -0.00277827 -0.000438376 0.00011832 5.46333e-05 0.000146721 -0.000112274 -0.000333091 -0.00135634 -0.000221141 -0.000321447 0.000236196 -0.00024557 -0.000292842 -2.32599e-05 -0.000186832 0.00018622 -4.59512e-05 -6.97857e-05 1.89345e-05 9.05183e-05 4.81827e-06 -7.89166e-05 -0.000185951 -2.89531e-05 -5.74192e-05 
1679.65 0 6.08291e-05 -0.00232178 -2.46941e-05 -0.000134141 -0.0304528 0.00120084 -0.000762969 -0.00383383 -0.000418892 0.000102331 7.43768e-05 0.000166683 -0.000118769 -0.000381665 -0.00134419 -0.000220866 -0.000336808 0.000210948 -0.000240499 -0.000265293 -2.58491e-05 -0.000186783 0.000186964 -4.15078e-05 -6.99893e-05 1.44085e-05 8.81189e-05 1.19048e-05 -8.89875e-05 -0.000185452 -2.59608e-05 -6.44355e-05 
1680 0 7.04508e-05 -0.00207807 -2.23438e-05 -0.000133282 -0.0301542 0.00115577 -0.000815936 -0.00486841 -0.0003995 9.12594e-05 9.31795e-05 0.000187544 -0.000125777 -0.0004227 -0.00132903 -0.000219395 -0.000355891 0.000188973 -0.000235664 -0.000241413 -2.39535e-05 -0.000189455 0.000188877 -3.5663e-05 -7.1651e-05 1.06799e-05 8.56185e-05 2.06326e-05 -9.858e-05 -0.000186442 -2.52898e-05 -6.97185e-05 
1680.35 0 7.86565e-05 -0.00183333 -2.09687e-05 -0.000131214 -0.0298214 0.00111208 -0.000865657 -0.00588134 -0.000379595 8.2057e-05 0.000112399 0.000206944 -0.000128902 -0.000456854 -0.00131375 -0.000215836 -0.000377179 0.000171354 -0.000231079 -0.000221708 -1.75786e-05 -0.000192444 0.000191275 -2.94219e-05 -7.16222e-05 8.23579e-06 8.42158e-05 3.10975e-05 -0.000109034 -0.000188626 -2.60304e-05 -7.32252e-05 
1680.7 0 8.50103e-05 -0.00158743 -2.08916e-05 -0.000127404 -0.0294553 0.00107126 -0.000915214 -0.00687397 -0.000357333 7.32668e-05 0.000132613 0.000222786 -0.000128404 -0.00048868 -0.00130118 -0.000210329 -0.000398532 0.000157348 -0.000226129 -0.000206337 -1.02155e-05 -0.000194079 0.00019351 -2.27977e-05 -6.78951e-05 6.73581e-06 8.35219e-05 4.21096e-05 -0.000120294 -0.000190467 -2.72699e-05 -7.57731e-05 
1681.05 0 9.07825e-05 -0.00134063 -2.16823e-05 -0.000121938 -0.0290551 0.00103077 -0.000964804 -0.00784537 -0.000331009 6.50324e-05 0.000152014 0.000235676 -0.000129977 -0.000523234 -0.00129059 -0.000204397 -0.000417794 0.000145557 -0.000221893 -0.000195397 -5.8075e-06 -0.000194173 0.000196197 -1.66756e-05 -6.18117e-05 5.9152e-06 8.2232e-05 5.24471e-05 -0.000130275 -0.000190702 -2.92655e-05 -7.84035e-05 
1681.4 0 9.79854e-05 -0.0010938 -2.27722e-05 -0.000115286 -0.0286193 0.000988001 -0.00101132 -0.00879408 -0.000300156 5.89426e-05 0.000168624 0.000249015 -0.000136163 -0.000561386 -0.0012777 -0.000199727 -0.00043286 0.000137028 -0.000220849 -0.000187526 -5.49706e-06 -0.000193562 0.000199829 -1.20293e-05 -5.62901e-05 6.2052e-06 8.0758e-05 6.20137e-05 -0.000137212 -0.000188217 -3.23933e-05 -8.15312e-05 
1681.75 0 0.000107911 -0.000848102 -2.37467e-05 -0.000107302 -0.0281472 0.000943594 -0.00105419 -0.00971947 -0.000266135 5.60263e-05 0.000183285 0.000263184 -0.000145456 -0.000601623 -0.00125911 -0.000196575 -0.000442474 0.000133751 -0.000224984 -0.000182605 -6.61933e-06 -0.000193664 0.000204057 -7.49234e-06 -5.19952e-05 7.57074e-06 8.05186e-05 7.11734e-05 -0.000141989 -0.000183895 -3.67111e-05 -8.57701e-05 
1682.1 0 0.000119133 -0.000604407 -2.53506e-05 -9.90782e-05 -0.0276393 0.000897401 -0.00109606 -0.0106209 -0.000232578 5.51386e-05 0.000197393 0.00027555 -0.000157698 -0.00064226 -0.00123539 -0.000193626 -0.000445383 0.000134762 -0.000233108 -0.000182051 -7.62853e-06 -0.000194334 0.000207303 -1.53372e-06 -4.76816e-05 1.0021e-05 8.05186e-05 7.92712e-05 -0.000145825 -0.000179919 -4.27708e-05 -9.1069e-05 
1682.45 0 0.000130729 -0.00036328 -2.76603e-05 -9.164e-05 -0.0270962 0.000845757 -0.00113635 -0.0114977 -0.000201749 5.55589e-05 0.000211326 0.000285528 -0.000172667 -0.000681352 -0.00120811 -0.000190316 -0.000441383 0.000138066 -0.000242413 -0.000184373 -9.80109e-06 -0.00019395 0.000209547 4.71816e-06 -4.26767e-05 1.37132e-05 7.96253e-05 8.45112e-05 -0.000149118 -0.00017677 -5.01732e-05 -9.68827e-05 
1682.8 0 0.000143294 -0.000125623 -2.91981e-05 -8.51132e-05 -0.0265196 0.000788057 -0.00117248 -0.012349 -0.000175471 5.87329e-05 0.000225618 0.000293431 -0.000187446 -0.000719846 -0.00117785 -0.000188914 -0.000432315 0.000142309 -0.000251386 -0.00018754 -1.34904e-05 -0.000191162 0.000213022 1.02606e-05 -3.70202e-05 1.84183e-05 7.88517e-05 8.6293e-05 -0.000152598 -0.000173261 -5.78409e-05 -0.000103717 
1683.15 0 0.00015547 0.000108382 -2.87475e-05 -8.05812e-05 -0.0259138 0.000727048 -0.00120599 -0.0131746 -0.000154889 6.40935e-05 0.000241468 0.000297992 -0.000198661 -0.000757661 -0.00114297 -0.000191565 -0.000421779 0.000144976 -0.000257752 -0.000191697 -1.7553e-05 -0.000186102 0.000217114 1.5328e-05 -3.08894e-05 2.2539e-05 7.98418e-05 8.65683e-05 -0.000157018 -0.00016909 -6.48846e-05 -0.000111329 
1683.5 0 0.000165378 0.00033821 -2.63e-05 -7.74099e-05 -0.0252834 0.000663265 -0.0012391 -0.0139728 -0.000138844 6.80197e-05 0.000259677 0.000299144 -0.000204989 -0.000792857 -0.00110095 -0.000197155 -0.000411593 0.000143072 -0.000260175 -0.000198234 -2.33063e-05 -0.000180837 0.000220145 2.02032e-05 -2.5232e-05 2.53017e-05 8.34003e-05 8.71774e-05 -0.000162271 -0.000164963 -6.98685e-05 -0.000119086 
1683.85 0 0.000173235 0.000564056 -2.25069e-05 -7.43594e-05 -0.0246296 0.000595391 -0.0012696 -0.0147401 -0.000123583 6.77569e-05 0.000280648 0.000298572 -0.000208414 -0.000826019 -0.00105107 -0.00020329 -0.000401111 0.000136423 -0.000258252 -0.000207569 -3.19389e-05 -0.00017617 0.000221601 2.4918e-05 -2.15344e-05 2.76158e-05 8.87251e-05 8.86992e-05 -0.000168721 -0.000160869 -7.20205e-05 -0.000126629 
1684.2 0 0.00018043 0.000787072 -1.87181e-05 -7.15062e-05 -0.0239526 0.00052419 -0.00129493 -0.0154751 -0.000104653 6.30973e-05 0.00030373 0.000298199 -0.00021211 -0.000859365 -0.000994058 -0.000208996 -0.000390108 0.000128151 -0.000253186 -0.000218173 -4.04773e-05 -0.000171172 0.000222028 2.75102e-05 -1.98981e-05 2.93368e-05 9.5055e-05 9.1591e-05 -0.00017662 -0.000156783 -7.2281e-05 -0.000133898 
1684.55 0 0.000187549 0.00100848 -1.64466e-05 -6.97734e-05 -0.0232525 0.000451603 -0.00131668 -0.0161784 -8.13609e-05 5.47266e-05 0.000326868 0.000298719 -0.00021603 -0.000893731 -0.000931313 -0.0002139 -0.000380662 0.000121437 -0.000249631 -0.00022783 -4.63653e-05 -0.000165485 0.000222613 2.6518e-05 -1.9421e-05 2.97516e-05 0.000102639 9.72709e-05 -0.000184825 -0.000152851 -7.15555e-05 -0.000141446 
1684.9 0 0.000195246 0.00122978 -1.43069e-05 -6.82918e-05 -0.0225296 0.000378914 -0.00133591 -0.0168527 -5.71736e-05 4.16642e-05 0.000350569 0.000299688 -0.000218999 -0.000927329 -0.000866125 -0.000216948 -0.000373551 0.0001173 -0.000251154 -0.000236484 -5.05137e-05 -0.000159516 0.00022435 2.32751e-05 -1.91586e-05 2.94248e-05 0.000111443 0.000106218 -0.000192332 -0.000149641 -7.11454e-05 -0.000150143 
1685.25 0 0.000202709 0.00145032 -1.16017e-05 -6.58828e-05 -0.021785 0.000307847 -0.00135025 -0.0174994 -3.84059e-05 2.26271e-05 0.000376451 0.000298954 -0.000222047 -0.000959943 -0.000801898 -0.000216709 -0.000366307 0.000115583 -0.000255585 -0.000245447 -5.39343e-05 -0.000153294 0.000226512 1.94215e-05 -1.88271e-05 2.95303e-05 0.000120697 0.000116101 -0.000198863 -0.00014767 -7.17309e-05 -0.000159247 
1685.6 0 0.000207607 0.00166748 -9.24812e-06 -6.33959e-05 -0.0210182 0.00023806 -0.0013584 -0.0181184 -2.82141e-05 -1.53069e-06 0.000402769 0.000293108 -0.000224677 -0.00099077 -0.000740037 -0.000213505 -0.000357585 0.000115512 -0.000257825 -0.000254441 -5.62181e-05 -0.00014624 0.000226986 1.72012e-05 -1.88574e-05 2.94292e-05 0.000130033 0.000124813 -0.000203093 -0.000147383 -7.32543e-05 -0.000167994 
1685.95 0 0.000208654 0.0018801 -5.95902e-06 -6.04368e-05 -0.0202279 0.00016931 -0.00136073 -0.0187089 -2.37787e-05 -2.94512e-05 0.000426189 0.000280716 -0.000226685 -0.00101932 -0.000681781 -0.000208382 -0.000348888 0.0001153 -0.000256024 -0.000262864 -5.71409e-05 -0.000139225 0.000225205 1.72486e-05 -1.96048e-05 2.80484e-05 0.000138418 0.000132037 -0.000204818 -0.000148753 -7.59845e-05 -0.000176647 
1686.3 0 0.00020621 0.0020888 -1.44075e-06 -5.69342e-05 -0.0194171 0.000101866 -0.00135776 -0.0192697 -2.13404e-05 -5.91204e-05 0.00044647 0.000262065 -0.00022945 -0.00104822 -0.000625236 -0.000204804 -0.000341158 0.000111917 -0.000252354 -0.000271307 -5.80954e-05 -0.000133094 0.000223083 1.70614e-05 -2.13995e-05 2.53559e-05 0.000145394 0.000138699 -0.000205883 -0.000151584 -7.81971e-05 -0.000184323 
1686.65 0 0.000201297 0.00229375 2.59389e-06 -5.47693e-05 -0.0185903 3.63573e-05 -0.00134914 -0.0198012 -1.74516e-05 -8.97354e-05 0.00046476 0.000238914 -0.000231693 -0.00107694 -0.00056725 -0.000209526 -0.000333214 0.000104973 -0.000250233 -0.000280063 -5.94868e-05 -0.000126558 0.000222436 1.56609e-05 -2.33436e-05 2.12677e-05 0.000152034 0.00014504 -0.000207102 -0.00015572 -7.86123e-05 -0.000190347 
1687 0 0.000193878 0.002494 5.62242e-06 -5.43971e-05 -0.0177491 -2.56858e-05 -0.00133628 -0.0203035 -1.11401e-05 -0.000121507 0.000479793 0.000214135 -0.000230008 -0.0011012 -0.000507672 -0.000225896 -0.000325184 9.63966e-05 -0.000253082 -0.000288481 -5.99437e-05 -0.00011906 0.000224134 1.36826e-05 -2.51074e-05 1.65053e-05 0.000159364 0.000150238 -0.000207879 -0.000160235 -7.77971e-05 -0.000194679 
1687.35 0 0.00018456 0.00268835 8.48367e-06 -5.47736e-05 -0.0168939 -8.44341e-05 -0.00132073 -0.020776 -4.58563e-06 -0.000153828 0.000490812 0.000190019 -0.000223137 -0.00111881 -0.000447668 -0.000251761 -0.000319277 8.6071e-05 -0.000261316 -0.000294838 -5.89893e-05 -0.000111766 0.000226715 1.27212e-05 -2.73013e-05 1.24306e-05 0.000166992 0.00015423 -0.000207848 -0.000164114 -7.59515e-05 -0.000198164 
1687.7 0 0.000175355 0.0028765 1.18143e-05 -5.44293e-05 -0.0160241 -0.000140346 -0.00130199 -0.0212183 2.51498e-07 -0.000184967 0.000498267 0.000167858 -0.000210715 -0.00113092 -0.000390024 -0.000282245 -0.00031716 7.26822e-05 -0.000273074 -0.000297108 -5.62719e-05 -0.000105734 0.000226808 1.35738e-05 -3.02624e-05 9.96117e-06 0.000174314 0.000157156 -0.000208002 -0.000167052 -7.26332e-05 -0.000201877 
1688.05 0 0.000167859 0.00305952 1.59295e-05 -5.31654e-05 -0.0151396 -0.000193256 -0.00127966 -0.0216293 3.5528e-06 -0.000213141 0.000503069 0.000148817 -0.000191608 -0.00114064 -0.000337355 -0.000312346 -0.000318887 5.64824e-05 -0.000286721 -0.000294826 -5.14062e-05 -0.000100383 0.0002228 1.52808e-05 -3.42415e-05 8.60028e-06 0.000181099 0.000159063 -0.000209585 -0.000168584 -6.76026e-05 -0.000205394 
1688.4 0 0.000161938 0.00323843 2.08726e-05 -5.25642e-05 -0.0142429 -0.000244573 -0.00125416 -0.022008 5.00151e-06 -0.000237763 0.000506246 0.000134044 -0.000166417 -0.00115089 -0.000287299 -0.000340224 -0.000323353 4.06034e-05 -0.000300102 -0.000286871 -4.5465e-05 -9.37612e-05 0.000216175 1.67953e-05 -3.88783e-05 6.76947e-06 0.000186747 0.00015883 -0.000213575 -0.000168202 -6.15971e-05 -0.000207942 
1688.75 0 0.000156796 0.00341315 2.69632e-05 -5.38917e-05 -0.0133368 -0.000295939 -0.00122574 -0.0223552 3.94899e-06 -0.000257438 0.000507876 0.000123145 -0.000137088 -0.00116106 -0.000236548 -0.000366701 -0.000327913 2.66681e-05 -0.000311486 -0.000273427 -3.99369e-05 -8.47651e-05 0.000208833 1.85855e-05 -4.28849e-05 3.31709e-06 0.000191291 0.000155639 -0.000218751 -0.000166404 -5.55016e-05 -0.000209733 
1689.1 0 0.000150503 0.00358176 3.41297e-05 -5.6143e-05 -0.012422 -0.000346191 -0.00119436 -0.0226705 1.17516e-06 -0.000271712 0.000505921 0.00011445 -0.000104519 -0.00116748 -0.000186188 -0.000392002 -0.000331189 1.52079e-05 -0.000320578 -0.000257397 -3.53167e-05 -7.39659e-05 0.000201672 2.14267e-05 -4.54138e-05 -1.16364e-06 0.000194904 0.000151542 -0.000222829 -0.000163695 -4.86089e-05 -0.000211359 
1689.45 0 0.000141043 0.00374347 4.08017e-05 -5.79864e-05 -0.0114985 -0.000393104 -0.00115943 -0.0229489 -3.13944e-06 -0.000282599 0.000499788 0.000105928 -6.83557e-05 -0.00116886 -0.000137859 -0.000415053 -0.000335303 6.77185e-06 -0.000328576 -0.000241314 -3.19679e-05 -6.30727e-05 0.00019475 2.46711e-05 -4.80849e-05 -6.0567e-06 0.000197614 0.000148562 -0.000225494 -0.000160682 -3.90391e-05 -0.00021231 
1689.8 0 0.00013017 0.00389849 4.54739e-05 -5.92026e-05 -0.0105689 -0.000434414 -0.00111931 -0.0231857 -9.52531e-06 -0.000292067 0.000493611 9.64533e-05 -2.82271e-05 -0.00116719 -8.94309e-05 -0.000433652 -0.00034244 1.22681e-06 -0.000336559 -0.000227677 -2.97673e-05 -5.15636e-05 0.000187923 2.67641e-05 -5.22275e-05 -1.04972e-05 0.000199873 0.000145548 -0.000226849 -0.000158273 -2.59831e-05 -0.000211139 
1690.15 0 0.0001209 0.00404655 4.85761e-05 -5.97896e-05 -0.00963471 -0.000467709 -0.00107489 -0.0233845 -1.8519e-05 -0.000301244 0.000490533 8.58377e-05 1.29464e-05 -0.00116223 -3.89167e-05 -0.000444533 -0.000351512 -3.74005e-06 -0.000343744 -0.000218619 -2.66372e-05 -3.86016e-05 0.000182428 2.79966e-05 -5.67837e-05 -1.40065e-05 0.000202617 0.000140087 -0.000227057 -0.000156842 -1.03285e-05 -0.000207292 
1690.5 0 0.000113926 0.00418719 5.14966e-05 -5.92463e-05 -0.00869561 -0.000493873 -0.00102961 -0.0235487 -3.13905e-05 -0.000311248 0.000490444 7.61038e-05 4.96575e-05 -0.00115238 1.19394e-05 -0.000447349 -0.000360915 -9.94121e-06 -0.00034841 -0.000213117 -2.18317e-05 -2.64773e-05 0.00018003 3.02585e-05 -6.03543e-05 -1.72392e-05 0.000206708 0.000132326 -0.000225213 -0.000155132 5.57231e-06 -0.000200576 
1690.85 0 0.000109252 0.0043198 5.45563e-05 -5.74665e-05 -0.00775225 -0.000516048 -0.00098521 -0.0236759 -4.74022e-05 -0.000321475 0.000492551 7.00543e-05 7.82669e-05 -0.00113906 6.13227e-05 -0.000443659 -0.000370398 -1.64181e-05 -0.000349673 -0.000208234 -1.67756e-05 -1.61214e-05 0.000180727 3.46388e-05 -6.22312e-05 -2.02071e-05 0.000211816 0.00012422 -0.000220627 -0.000152385 1.88082e-05 -0.000191802 
1691.2 0 0.000106473 0.00444541 5.69164e-05 -5.48508e-05 -0.00680837 -0.000535063 -0.000940447 -0.0237641 -6.32615e-05 -0.000329242 0.000495755 6.85019e-05 9.77102e-05 -0.00112428 0.000108948 -0.000435975 -0.00037986 -2.23725e-05 -0.000348118 -0.000203633 -1.24281e-05 -6.14611e-06 0.000183819 4.15614e-05 -6.26428e-05 -2.30282e-05 0.000217049 0.000116906 -0.000213388 -0.000148727 2.87015e-05 -0.00018304 
1691.55 0 0.000104478 0.00456515 5.82136e-05 -5.16935e-05 -0.00587063 -0.000549213 -0.000892482 -0.0238137 -7.70699e-05 -0.000332765 0.000499574 6.93156e-05 0.000109591 -0.00110711 0.000155146 -0.000428208 -0.00038966 -2.80334e-05 -0.000346294 -0.000199344 -8.19826e-06 5.07123e-06 0.000188695 5.01421e-05 -6.21416e-05 -2.66052e-05 0.000220532 0.00011143 -0.00020454 -0.000144797 3.63349e-05 -0.000175173 
1691.9 0 0.000103016 0.00467776 5.89266e-05 -4.84453e-05 -0.00494215 -0.0005574 -0.000841767 -0.0238271 -8.98733e-05 -0.000331565 0.000504718 7.07474e-05 0.000116869 -0.00108724 0.000200421 -0.000422894 -0.000400076 -3.59534e-05 -0.000346268 -0.000192769 -2.74804e-06 1.70882e-05 0.000194532 5.82582e-05 -5.97413e-05 -3.27578e-05 0.000220589 0.00010871 -0.000195356 -0.000141108 4.2849e-05 -0.000167932 
1692.25 0 0.000102581 0.00478255 5.88944e-05 -4.59938e-05 -0.0040226 -0.000561286 -0.000793474 -0.023803 -0.000103966 -0.000325284 0.000512655 7.23166e-05 0.000121455 -0.00106658 0.000245619 -0.000420077 -0.000409129 -4.79339e-05 -0.000348014 -0.000181829 3.39358e-06 2.89443e-05 0.000199646 6.53274e-05 -5.55891e-05 -4.2067e-05 0.000217243 0.00010782 -0.00018507 -0.000136488 4.95154e-05 -0.000160969 
1692.6 0 0.00010294 0.00488009 5.80025e-05 -4.35309e-05 -0.00311325 -0.00056417 -0.000750662 -0.0237414 -0.000119154 -0.000314833 0.000525316 7.18583e-05 0.00012573 -0.00104603 0.000290577 -0.000418041 -0.0004141 -6.28571e-05 -0.000350016 -0.000166204 7.69502e-06 4.13313e-05 0.000203085 7.15518e-05 -5.01481e-05 -5.27466e-05 0.000211903 0.000107876 -0.000172881 -0.000129746 5.67595e-05 -0.000153867 
1692.95 0 0.000104052 0.00497134 5.72823e-05 -3.97556e-05 -0.00221301 -0.000566607 -0.000712371 -0.0236441 -0.000132738 -0.000301162 0.000541207 6.67108e-05 0.000131454 -0.0010259 0.000332908 -0.000414645 -0.000414195 -7.99414e-05 -0.000350449 -0.000145337 1.01364e-05 5.35603e-05 0.000205469 7.70068e-05 -4.2826e-05 -6.22325e-05 0.000205934 0.000108417 -0.000160229 -0.000121165 6.35564e-05 -0.000145699 
1693.3 0 0.000105709 0.00505638 5.60874e-05 -3.53026e-05 -0.00131706 -0.000566046 -0.000678511 -0.023511 -0.000143074 -0.000283371 0.000558567 5.58279e-05 0.000137397 -0.00100524 0.000371107 -0.000409318 -0.000412067 -9.90424e-05 -0.000350578 -0.000118522 1.23548e-05 6.50964e-05 0.000207695 8.03571e-05 -3.49643e-05 -7.06434e-05 0.000200331 0.000108785 -0.000149327 -0.000110818 6.93837e-05 -0.000136534 
1693.65 0 0.000106725 0.00513405 5.36217e-05 -3.05716e-05 -0.000423005 -0.000562638 -0.000650159 -0.0233413 -0.000150072 -0.00025952 0.00057855 4.15418e-05 0.000142585 -0.000981757 0.000405948 -0.000401911 -0.000410668 -0.000119757 -0.000351046 -8.69099e-05 1.41704e-05 7.69762e-05 0.000209756 8.07339e-05 -2.82165e-05 -7.88864e-05 0.000196193 0.000109372 -0.000140843 -9.90121e-05 7.41853e-05 -0.000128142 
1694 0 0.000107194 0.00520338 5.02538e-05 -2.50783e-05 0.000466379 -0.000559536 -0.00062862 -0.0231355 -0.000152757 -0.000231766 0.000600513 2.6223e-05 0.000145435 -0.00095388 0.000437096 -0.000391174 -0.000409808 -0.000139618 -0.000350121 -5.29024e-05 1.44405e-05 9.03176e-05 0.000211147 8.06972e-05 -2.31044e-05 -8.52601e-05 0.000193012 0.000110197 -0.000134351 -8.65806e-05 7.77713e-05 -0.000121695 
1694.35 0 0.0001094 0.0052633 4.63876e-05 -1.87491e-05 0.00134822 -0.000558248 -0.000613173 -0.022896 -0.000153385 -0.000204291 0.000621455 1.05595e-05 0.000142973 -0.000923089 0.000462994 -0.000377738 -0.000409342 -0.000155003 -0.000349062 -1.68793e-05 1.28074e-05 0.000104734 0.000211595 8.17875e-05 -1.97805e-05 -8.97234e-05 0.000188315 0.000111315 -0.000130224 -7.39207e-05 8.00228e-05 -0.000116659 
1694.7 0 0.00011453 0.00531215 4.24411e-05 -1.24691e-05 0.00222226 -0.000556754 -0.000602497 -0.0226234 -0.000154963 -0.000176678 0.000639387 -4.49683e-06 0.000135038 -0.000892006 0.0004854 -0.00036475 -0.000409832 -0.000164367 -0.000348688 2.09178e-05 1.14854e-05 0.000117367 0.000210239 8.39796e-05 -1.78852e-05 -9.38642e-05 0.000181804 0.000112489 -0.000127695 -6.12298e-05 8.04064e-05 -0.000111877 
1695.05 0 0.000120987 0.00534956 3.94428e-05 -6.2813e-06 0.00308674 -0.000555045 -0.000597789 -0.0223168 -0.000155529 -0.000147563 0.0006533 -1.94574e-05 0.000124731 -0.000860376 0.000508819 -0.000352581 -0.000411688 -0.000165768 -0.000347355 5.69551e-05 1.23176e-05 0.000126525 0.000207509 8.81515e-05 -1.71747e-05 -9.73523e-05 0.000174377 0.000112718 -0.000124961 -4.88712e-05 7.86837e-05 -0.000107668 
1695.4 0 0.000127334 0.00537689 3.82129e-05 7.56316e-07 0.00393694 -0.000556531 -0.000599602 -0.0219782 -0.000152023 -0.000117959 0.000664081 -3.41186e-05 0.000113144 -0.000826756 0.000534079 -0.00034016 -0.000415603 -0.000157505 -0.000344891 8.96369e-05 1.51648e-05 0.000132931 0.000204494 9.42563e-05 -1.78967e-05 -9.93074e-05 0.000165712 0.000111638 -0.000121291 -3.83109e-05 7.58888e-05 -0.000104557 
1695.75 0 0.00013326 0.00539506 3.79292e-05 8.16596e-06 0.00477006 -0.000563145 -0.000605554 -0.0216096 -0.000143975 -8.97335e-05 0.000672296 -4.63762e-05 9.91736e-05 -0.000791173 0.000560513 -0.000329616 -0.000421263 -0.000141396 -0.000341974 0.000119431 1.81188e-05 0.000137643 0.000201227 0.000101447 -1.87273e-05 -9.87999e-05 0.000156688 0.000111033 -0.000116845 -2.99385e-05 7.29373e-05 -0.000101217 
1696.1 0 0.000138172 0.00540401 3.66529e-05 1.4672e-05 0.00558763 -0.000575384 -0.000610875 -0.0212109 -0.000132489 -6.44215e-05 0.00067632 -5.54868e-05 8.41725e-05 -0.000753086 0.000590248 -0.00032328 -0.000428044 -0.000121944 -0.000338561 0.000145053 1.89509e-05 0.000141764 0.000196249 0.000108297 -1.8095e-05 -9.62604e-05 0.000148095 0.000112231 -0.000112517 -2.17014e-05 6.90601e-05 -9.66743e-05 
1696.45 0 0.000141592 0.00540448 3.45869e-05 2.10947e-05 0.00639058 -0.000592936 -0.000611258 -0.0207844 -0.000118786 -4.1889e-05 0.000675124 -6.17719e-05 7.1247e-05 -0.000711375 0.000625151 -0.000318183 -0.000435157 -0.000102475 -0.000336015 0.000165639 1.9552e-05 0.000147028 0.000187602 0.000114059 -1.61876e-05 -9.35809e-05 0.000139839 0.000114266 -0.000108922 -1.28503e-05 6.34756e-05 -9.09528e-05 
1696.8 0 0.000145387 0.00539599 3.33367e-05 2.81839e-05 0.00717679 -0.000613329 -0.000607883 -0.0203335 -0.000103741 -2.22295e-05 0.000668894 -6.49165e-05 5.97589e-05 -0.000667348 0.000663914 -0.00031087 -0.000440558 -8.40526e-05 -0.000335509 0.000180755 2.31084e-05 0.000153797 0.000174791 0.000119547 -1.31122e-05 -9.23734e-05 0.000131958 0.000115809 -0.00010621 -3.96449e-06 5.64251e-05 -8.3601e-05 
1697.15 0 0.000150755 0.00537747 3.23889e-05 3.48441e-05 0.00794396 -0.000634067 -0.000604448 -0.0198597 -8.88721e-05 -6.4864e-06 0.000659557 -6.43036e-05 4.86584e-05 -0.000623324 0.000704132 -0.000300999 -0.000443729 -6.77009e-05 -0.000336963 0.000191281 2.98501e-05 0.00015989 0.000159517 0.000124637 -8.66751e-06 -9.25422e-05 0.000123957 0.000115805 -0.000103367 5.24529e-06 4.82372e-05 -7.37703e-05 
1697.5 0 0.000155847 0.00534977 3.05016e-05 4.01981e-05 0.00869149 -0.00065519 -0.000601131 -0.0193628 -7.5421e-05 6.37854e-06 0.000650148 -6.27337e-05 3.96487e-05 -0.000580668 0.000744197 -0.000289865 -0.000444207 -5.38214e-05 -0.000338937 0.000198972 3.8434e-05 0.00016365 0.000143474 0.00012865 -3.35981e-06 -9.3016e-05 0.000116326 0.000113938 -9.9025e-05 1.41387e-05 3.8962e-05 -6.21196e-05 
1697.85 0 0.000159387 0.00531427 2.68228e-05 4.40376e-05 0.00941875 -0.000677567 -0.000594386 -0.0188436 -6.44442e-05 1.97413e-05 0.000640376 -6.29173e-05 3.39387e-05 -0.000538773 0.000782446 -0.000277767 -0.000439895 -4.2509e-05 -0.000338883 0.000204174 4.7357e-05 0.000166822 0.000127583 0.000132022 1.91779e-06 -9.46904e-05 0.00010912 0.000110261 -9.38721e-05 2.21525e-05 2.88514e-05 -4.96866e-05 
1698.2 0 0.000162401 0.00527082 2.14892e-05 4.70228e-05 0.0101244 -0.000700483 -0.000581069 -0.018304 -5.63786e-05 3.51378e-05 0.000629074 -6.46113e-05 3.08569e-05 -0.000495247 0.000816247 -0.000263815 -0.000431118 -3.50448e-05 -0.000334835 0.000206718 5.51957e-05 0.000171332 0.000112316 0.000136395 5.75774e-06 -9.78818e-05 0.00010147 0.000105038 -8.897e-05 3.0072e-05 1.87301e-05 -3.73894e-05 
1698.55 0 0.000164981 0.00521869 1.54145e-05 4.99819e-05 0.0108064 -0.000722892 -0.000562318 -0.0177442 -4.89145e-05 5.11554e-05 0.000618029 -6.694e-05 2.79267e-05 -0.000451115 0.000842629 -0.000248696 -0.000419678 -2.98113e-05 -0.00032602 0.000204976 6.12415e-05 0.000177257 9.82452e-05 0.000141739 7.42694e-06 -0.00010108 9.24139e-05 9.96252e-05 -8.38596e-05 3.7597e-05 8.81377e-06 -2.66419e-05 
1698.9 0 0.000166117 0.00515852 9.07351e-06 5.28056e-05 0.0114617 -0.000746152 -0.000543378 -0.017163 -3.87713e-05 6.56891e-05 0.000610742 -6.93167e-05 2.47471e-05 -0.000410116 0.000858946 -0.000234953 -0.00040644 -2.22908e-05 -0.00031213 0.000196864 6.6008e-05 0.000183777 8.69251e-05 0.000146956 7.40924e-06 -0.000102531 8.20377e-05 9.48469e-05 -7.88872e-05 4.30036e-05 3.96189e-08 -1.79606e-05 
1699.25 0 0.000166781 0.00509104 4.2801e-06 5.54198e-05 0.0120869 -0.000771841 -0.000527332 -0.0165612 -2.59539e-05 7.72714e-05 0.000609822 -7.27099e-05 2.2342e-05 -0.000376295 0.00086661 -0.00022312 -0.0003917 -1.06025e-05 -0.000293517 0.000182954 6.96389e-05 0.000189256 8.00631e-05 0.000151193 6.87322e-06 -0.000101828 7.2464e-05 9.10071e-05 -7.53976e-05 4.56346e-05 -5.96767e-06 -1.07232e-05 
1699.6 0 0.000168026 0.00501751 1.49585e-06 5.69337e-05 0.0126809 -0.000801633 -0.000511763 -0.0159398 -1.18197e-05 8.59698e-05 0.000614838 -7.88333e-05 1.79546e-05 -0.000352347 0.000870615 -0.000212413 -0.00037645 5.04673e-06 -0.000269714 0.000166376 7.27943e-05 0.000192146 7.57043e-05 0.000154584 5.78215e-06 -0.000100578 6.42076e-05 8.90159e-05 -7.34133e-05 4.64777e-05 -8.64572e-06 -6.66542e-06 
1699.95 0 0.000169304 0.00493968 -1.40827e-06 5.71019e-05 0.0132412 -0.000836479 -0.00049263 -0.0152989 4.60394e-06 9.23721e-05 0.00062381 -8.86168e-05 1.00973e-05 -0.000336565 0.000874807 -0.000203584 -0.00036194 2.40071e-05 -0.000241675 0.00015162 7.68503e-05 0.000194089 7.10459e-05 0.000157714 2.48688e-06 -0.000100877 5.66361e-05 8.96792e-05 -7.21288e-05 4.67594e-05 -9.32974e-06 -7.16512e-06 
1700.3 0 0.000169591 0.00485744 -5.10432e-06 5.73957e-05 0.0137651 -0.00087323 -0.000467092 -0.0146436 2.28151e-05 9.82926e-05 0.000634277 -0.000101589 9.54598e-07 -0.000324429 0.000882324 -0.000194785 -0.00034891 4.32125e-05 -0.000212602 0.000138339 8.21627e-05 0.000196253 6.57164e-05 0.000161032 -2.94798e-06 -0.000103338 5.02658e-05 9.28098e-05 -7.07628e-05 4.70627e-05 -1.05324e-05 -1.11586e-05 
1700.65 0 0.000168252 0.0047704 -7.733e-06 5.94163e-05 0.0142555 -0.000909155 -0.000435701 -0.0139792 3.95063e-05 0.000104399 0.000643357 -0.000116265 -9.41497e-06 -0.000311052 0.000892057 -0.00018168 -0.000337248 5.84469e-05 -0.000184999 0.000123501 8.78454e-05 0.000196142 6.06061e-05 0.000164978 -8.35614e-06 -0.000107314 4.47254e-05 9.72531e-05 -6.92306e-05 4.74047e-05 -1.38176e-05 -1.64337e-05 
1701 0 0.000165658 0.00468091 -8.75609e-06 6.36824e-05 0.0147188 -0.000943538 -0.000399913 -0.0133078 5.09808e-05 0.000110037 0.000649977 -0.000130352 -2.3716e-05 -0.000293799 0.000899682 -0.000162895 -0.000326482 6.94309e-05 -0.000158881 0.000107542 9.24611e-05 0.000192606 5.56648e-05 0.000168118 -1.20843e-05 -0.000111657 4.0023e-05 0.000102691 -6.69861e-05 4.75748e-05 -1.79788e-05 -2.06556e-05 
1701.35 0 0.000162341 0.00459076 -9.80633e-06 6.9041e-05 0.0151581 -0.000974542 -0.000359815 -0.0126285 5.84311e-05 0.000115153 0.000654259 -0.000142213 -4.25288e-05 -0.000274164 0.00090245 -0.000140605 -0.000316517 7.94075e-05 -0.000132846 9.04182e-05 9.55882e-05 0.000188307 5.01979e-05 0.000168487 -1.34315e-05 -0.000114697 3.63431e-05 0.000108989 -6.37453e-05 4.73824e-05 -2.13283e-05 -2.34331e-05 
1701.7 0 0.000158033 0.00449768 -1.15528e-05 7.4038e-05 0.0155729 -0.00100161 -0.000316581 -0.0119411 6.37265e-05 0.000119268 0.00065632 -0.000151018 -6.38595e-05 -0.000253421 0.000898949 -0.000117154 -0.000308368 8.84295e-05 -0.000107659 7.12283e-05 9.8178e-05 0.000186036 4.51693e-05 0.000165801 -1.3262e-05 -0.000115576 3.32452e-05 0.000114835 -5.94698e-05 4.79832e-05 -2.40769e-05 -2.52679e-05 
1702.05 0 0.000152112 0.00439893 -1.33408e-05 7.80736e-05 0.0159621 -0.00102654 -0.000273196 -0.0112455 6.5299e-05 0.000121381 0.00065698 -0.000156313 -8.53555e-05 -0.000230904 0.000890143 -9.25259e-05 -0.000302596 9.51126e-05 -8.55229e-05 5.10874e-05 0.000101397 0.000184668 4.19347e-05 0.000161678 -1.34685e-05 -0.000113776 3.11378e-05 0.0001195 -5.4123e-05 4.98619e-05 -2.73474e-05 -2.7218e-05 
1702.4 0 0.000145544 0.00429504 -1.43414e-05 8.19465e-05 0.0163235 -0.00105165 -0.000229825 -0.0105429 6.17514e-05 0.000120967 0.000655002 -0.000158896 -0.000104838 -0.000207305 0.000878816 -6.53735e-05 -0.000297321 9.93064e-05 -6.63182e-05 3.01421e-05 0.000104632 0.000182539 4.13034e-05 0.000158376 -1.35962e-05 -0.000109535 3.10926e-05 0.000124516 -4.8667e-05 5.12189e-05 -3.05691e-05 -3.11465e-05 
1702.75 0 0.000140972 0.00418711 -1.45274e-05 8.69888e-05 0.0166562 -0.00107653 -0.000185226 -0.00983639 5.55673e-05 0.000117144 0.000648312 -0.000158744 -0.000120831 -0.000186475 0.000866925 -3.60295e-05 -0.000292591 0.000100219 -4.842e-05 8.28712e-06 0.000107025 0.000178154 4.20762e-05 0.000157343 -1.25332e-05 -0.000105276 3.30794e-05 0.000130864 -4.46526e-05 5.17283e-05 -3.20001e-05 -3.7658e-05 
1703.1 0 0.000138722 0.0040753 -1.51673e-05 9.32439e-05 0.0169605 -0.00109867 -0.000140603 -0.00912611 5.06653e-05 0.000108438 0.000640105 -0.00015366 -0.000132816 -0.000170821 0.000856067 -6.63798e-06 -0.000288511 9.7693e-05 -3.23561e-05 -1.11936e-05 0.000108971 0.000170591 4.19997e-05 0.000158031 -1.11679e-05 -0.000102642 3.59932e-05 0.000136248 -4.22207e-05 5.20801e-05 -3.15178e-05 -4.65147e-05 
1703.45 0 0.000136748 0.00395956 -1.69816e-05 0.000100106 0.017236 -0.00111702 -9.70942e-05 -0.00841147 4.7356e-05 9.46283e-05 0.000633982 -0.000143044 -0.000141642 -0.000158437 0.000848098 2.11168e-05 -0.000281885 9.48198e-05 -2.0385e-05 -2.51231e-05 0.00011201 0.00016043 4.04454e-05 0.000159113 -9.52481e-06 -0.000100709 3.91962e-05 0.000138845 -4.07543e-05 5.28883e-05 -3.01402e-05 -5.60369e-05 
1703.8 0 0.000133375 0.00384056 -2.00685e-05 0.00010772 0.0174814 -0.00113265 -5.60621e-05 -0.00769439 4.39426e-05 7.77882e-05 0.000627485 -0.000129847 -0.000148855 -0.000143329 0.000844506 4.62004e-05 -0.000270935 9.44106e-05 -1.29719e-05 -3.30129e-05 0.000116835 0.000148882 3.90135e-05 0.000160711 -7.81175e-06 -9.83566e-05 4.23778e-05 0.000139144 -4.00955e-05 5.45113e-05 -2.82562e-05 -6.39307e-05 
1704.15 0 0.00012813 0.00371813 -2.36987e-05 0.000117051 0.0176957 -0.00114796 -1.84352e-05 -0.00697842 3.95725e-05 6.00812e-05 0.000618085 -0.000116386 -0.000155351 -0.000122437 0.000843912 6.94563e-05 -0.000256165 9.52794e-05 -8.68387e-06 -3.72844e-05 0.000121964 0.000137103 3.84157e-05 0.000164061 -7.1553e-06 -9.5357e-05 4.51151e-05 0.000137883 -3.99363e-05 5.70165e-05 -2.67495e-05 -6.93275e-05 
1704.5 0 0.000121439 0.00359262 -2.67431e-05 0.000125887 0.0178813 -0.00116305 1.98445e-05 -0.00626557 3.51999e-05 4.36189e-05 0.000606235 -0.000101966 -0.000163369 -9.82389e-05 0.000844817 9.27765e-05 -0.000239039 9.48847e-05 -5.77312e-06 -4.15945e-05 0.00012657 0.000124803 3.64858e-05 0.000169069 -8.0565e-06 -9.15029e-05 4.58272e-05 0.000134972 -3.89819e-05 5.99593e-05 -2.63862e-05 -7.17584e-05 
1704.85 0 0.000113079 0.00346539 -2.93117e-05 0.00013213 0.0180404 -0.00117486 6.1941e-05 -0.00555537 3.20802e-05 3.10762e-05 0.000592365 -8.57771e-05 -0.00017395 -7.08712e-05 0.000846962 0.000115328 -0.000221372 9.47023e-05 -4.28799e-06 -4.65781e-05 0.000132205 0.000111079 3.28987e-05 0.000175257 -9.945e-06 -8.6178e-05 4.40177e-05 0.000129487 -3.62326e-05 6.22734e-05 -2.71672e-05 -7.08295e-05 
1705.2 0 0.000103017 0.00333633 -3.22082e-05 0.000137241 0.0181734 -0.00118282 0.000106394 -0.00484699 2.97875e-05 2.36179e-05 0.000575009 -6.7588e-05 -0.000182464 -3.86009e-05 0.000849292 0.000135892 -0.000203573 9.85843e-05 -3.94241e-06 -5.16713e-05 0.000138764 9.72555e-05 2.89393e-05 0.000182099 -1.1432e-05 -7.99904e-05 4.15425e-05 0.00012261 -3.25566e-05 6.43194e-05 -2.9007e-05 -6.71046e-05 
1705.55 0 9.30484e-05 0.00320441 -3.46424e-05 0.000141878 0.0182798 -0.00118659 0.000152516 -0.004142 2.87743e-05 1.93751e-05 0.000552521 -4.66942e-05 -0.000184675 -2.95469e-06 0.000848517 0.000156224 -0.000185445 0.000107923 -2.17622e-06 -5.72176e-05 0.000144569 8.49237e-05 2.45626e-05 0.000189358 -1.25047e-05 -7.38598e-05 3.9298e-05 0.00011532 -2.88292e-05 6.81886e-05 -3.15296e-05 -6.24173e-05 
1705.9 0 8.40917e-05 0.00306953 -3.59776e-05 0.000144682 0.0183601 -0.00118554 0.000200456 -0.00344255 2.97124e-05 1.63711e-05 0.000524999 -2.51437e-05 -0.000182312 3.27441e-05 0.000840182 0.000177194 -0.000167305 0.00012259 1.64666e-06 -6.19475e-05 0.000148384 7.40055e-05 1.96468e-05 0.000197655 -1.52135e-05 -6.81056e-05 3.72862e-05 0.000106696 -2.47948e-05 7.36374e-05 -3.37892e-05 -5.79986e-05 
1706.25 0 7.67714e-05 0.00293214 -3.69379e-05 0.000145114 0.0184152 -0.00118015 0.00024995 -0.00274923 3.33285e-05 1.38194e-05 0.000493627 -6.11201e-06 -0.000179104 6.62213e-05 0.000824847 0.000196761 -0.000149045 0.000140479 6.17012e-06 -6.50696e-05 0.000149225 6.46172e-05 1.41546e-05 0.000206959 -1.99545e-05 -6.36596e-05 3.59515e-05 9.68155e-05 -2.02872e-05 7.83074e-05 -3.55524e-05 -5.38378e-05 
1706.6 0 7.06641e-05 0.0027923 -3.86829e-05 0.000143558 0.0184468 -0.00117044 0.000299301 -0.00206099 4.04033e-05 1.07317e-05 0.000459908 9.16903e-06 -0.000177115 9.69267e-05 0.000807529 0.000213681 -0.00013043 0.000158208 9.96324e-06 -6.6928e-05 0.000148139 5.60084e-05 8.28257e-06 0.000214999 -2.465e-05 -6.07702e-05 3.42357e-05 8.64641e-05 -1.57117e-05 8.21257e-05 -3.67753e-05 -5.05885e-05 
1706.95 0 6.44572e-05 0.00264978 -4.3152e-05 0.000141173 0.0184536 -0.00115779 0.000345701 -0.00137585 4.89652e-05 7.33578e-06 0.000425892 2.13209e-05 -0.000176809 0.000125598 0.0007916 0.000227412 -0.000113282 0.000174721 1.32616e-05 -6.80257e-05 0.000145109 4.76922e-05 2.08884e-06 0.000220755 -2.82226e-05 -5.9184e-05 3.10067e-05 7.50654e-05 -1.16847e-05 8.61234e-05 -3.76894e-05 -4.81185e-05 
1707.3 0 5.79609e-05 0.00250369 -5.0094e-05 0.000139415 0.0184342 -0.00114425 0.000389557 -0.000693966 5.4981e-05 3.8901e-06 0.000393473 3.00844e-05 -0.000177181 0.0001531 0.000778628 0.000235817 -9.96151e-05 0.000190767 1.72249e-05 -6.96779e-05 0.000139532 4.05831e-05 -4.76557e-06 0.000225073 -3.11919e-05 -5.77496e-05 2.60421e-05 6.19595e-05 -7.94298e-06 9.01169e-05 -3.87325e-05 -4.4616e-05 
1707.65 0 5.12861e-05 0.00235442 -5.67956e-05 0.000138447 0.0183894 -0.00113022 0.000432334 -1.76191e-05 5.64864e-05 1.66083e-06 0.000363777 3.43308e-05 -0.000176977 0.00017996 0.000768381 0.000238331 -8.95252e-05 0.000205365 2.37589e-05 -7.15626e-05 0.00013486 3.45411e-05 -1.21427e-05 0.000228075 -3.41576e-05 -5.54378e-05 1.99656e-05 4.8049e-05 -3.95593e-06 9.36369e-05 -4.06158e-05 -3.91245e-05 
1708 0 4.4307e-05 0.00220303 -6.16813e-05 0.000136858 0.0183214 -0.0011156 0.000473424 0.000651957 5.4569e-05 1.17266e-06 0.000336671 3.51148e-05 -0.000177091 0.000207183 0.000760192 0.000239144 -8.29834e-05 0.00021795 3.38895e-05 -7.21511e-05 0.000133937 2.71085e-05 -1.93681e-05 0.000230208 -3.64517e-05 -5.18553e-05 1.36489e-05 3.47102e-05 1.05019e-06 9.60369e-05 -4.37592e-05 -3.19904e-05 
1708.35 0 3.7883e-05 0.00205007 -6.52891e-05 0.000134265 0.0182321 -0.00110069 0.000513789 0.00131567 5.21472e-05 -3.67289e-08 0.000310318 3.38046e-05 -0.000177435 0.000235451 0.000753945 0.000241103 -7.91168e-05 0.000230512 4.61595e-05 -6.95553e-05 0.000134855 1.70004e-05 -2.64823e-05 0.000231415 -3.77712e-05 -4.72451e-05 7.05388e-06 2.2337e-05 6.96979e-06 9.73635e-05 -4.74016e-05 -2.369e-05 
1708.7 0 3.21359e-05 0.00189642 -6.88832e-05 0.000132332 0.018123 -0.00108306 0.000555817 0.00197255 5.10962e-05 -2.79699e-06 0.000283192 3.01087e-05 -0.000176485 0.000264986 0.000748558 0.000244244 -7.63346e-05 0.000243022 5.93403e-05 -6.25781e-05 0.000136306 6.42452e-06 -3.38956e-05 0.000230789 -3.90668e-05 -4.27744e-05 5.31424e-07 1.02902e-05 1.22301e-05 9.88043e-05 -5.17759e-05 -1.47158e-05 
1709.05 0 2.5401e-05 0.00174243 -7.28597e-05 0.000132809 0.0179935 -0.0010593 0.000599664 0.00261869 5.14344e-05 -4.92281e-06 0.000255598 2.47669e-05 -0.000174737 0.000296994 0.000739837 0.000248272 -7.38892e-05 0.000252187 7.39947e-05 -5.1187e-05 0.000137444 -3.13617e-06 -4.23074e-05 0.000228369 -4.18925e-05 -3.93878e-05 -6.06958e-06 -9.67015e-07 1.59806e-05 0.000100713 -5.76818e-05 -5.62229e-06 
1709.4 0 1.78917e-05 0.00158776 -7.62686e-05 0.000135223 0.0178434 -0.00102812 0.000643667 0.00325262 5.29822e-05 -6.05637e-06 0.000228386 2.10965e-05 -0.000173961 0.000331224 0.00072505 0.000252007 -7.11212e-05 0.000256705 9.13406e-05 -3.57448e-05 0.000136462 -1.30361e-05 -5.13305e-05 0.000223714 -4.68981e-05 -3.65851e-05 -1.32929e-05 -1.07581e-05 1.83056e-05 0.00010209 -6.48222e-05 3.03617e-06 
1709.75 0 1.00728e-05 0.00143229 -7.85411e-05 0.000137361 0.0176735 -0.000989958 0.000685351 0.00387571 5.64528e-05 -7.66693e-06 0.00020144 2.26757e-05 -0.000174169 0.000366888 0.000705562 0.000253001 -6.86292e-05 0.000257981 0.000112018 -1.79268e-05 0.000132327 -2.3667e-05 -5.96855e-05 0.000216819 -5.21644e-05 -3.39125e-05 -2.03557e-05 -1.95521e-05 1.85947e-05 0.000102621 -7.22781e-05 1.13656e-05 
1710.1 0 2.86328e-06 0.00127577 -7.98962e-05 0.000138691 0.0174839 -0.000946686 0.000724345 0.00448834 6.25496e-05 -1.0923e-05 0.000174565 2.93475e-05 -0.000174866 0.000405128 0.000683181 0.000249063 -6.7936e-05 0.000258952 0.000135776 1.3383e-06 0.000125531 -3.38904e-05 -6.71195e-05 0.000209051 -5.54319e-05 -3.10842e-05 -2.72753e-05 -2.80068e-05 1.70879e-05 0.000102756 -7.83778e-05 1.97146e-05 
1710.45 0 -2.86591e-06 0.00111737 -8.16391e-05 0.000140439 0.017273 -0.000898873 0.000760865 0.00509019 7.03944e-05 -1.45536e-05 0.000148222 3.81648e-05 -0.000174333 0.000444331 0.000658421 0.000240545 -7.02258e-05 0.000260919 0.000161278 2.35615e-05 0.00011883 -4.38687e-05 -7.3649e-05 0.00020026 -5.65538e-05 -2.79493e-05 -3.38411e-05 -3.70883e-05 1.52238e-05 0.000102826 -8.15948e-05 2.75092e-05 
1710.8 0 -9.1473e-06 0.000957141 -8.40259e-05 0.000142445 0.017039 -0.000847885 0.000793391 0.00568091 7.71072e-05 -1.58275e-05 0.000123139 4.60113e-05 -0.000170973 0.000481232 0.000633184 0.000230312 -7.40918e-05 0.000263248 0.000186782 5.08351e-05 0.000112985 -5.34163e-05 -7.86818e-05 0.000189464 -5.58826e-05 -2.41453e-05 -3.94348e-05 -4.66653e-05 1.42697e-05 0.000102798 -8.19723e-05 3.43836e-05 
1711.15 0 -1.7596e-05 0.000796918 -8.67662e-05 0.000143649 0.0167811 -0.000795758 0.000822215 0.00625732 8.16773e-05 -1.29311e-05 0.000100128 4.95961e-05 -0.000165891 0.000516933 0.000609379 0.000219503 -7.52992e-05 0.000265495 0.000214402 8.31694e-05 0.000106402 -6.17181e-05 -8.26841e-05 0.000175572 -5.35477e-05 -2.02935e-05 -4.40276e-05 -5.58454e-05 1.30451e-05 0.000103407 -8.07282e-05 4.03601e-05 
1711.5 0 -2.69442e-05 0.000637614 -8.97328e-05 0.00014419 0.0165001 -0.000742608 0.000850084 0.0068148 8.73992e-05 -6.46509e-06 8.04232e-05 4.89403e-05 -0.00016073 0.000553304 0.000585893 0.00020806 -7.35435e-05 0.000266969 0.000244733 0.000116657 9.92233e-05 -6.97269e-05 -8.63405e-05 0.000159066 -5.03329e-05 -1.79703e-05 -4.83919e-05 -6.48166e-05 1.04103e-05 0.000106048 -7.84539e-05 4.61479e-05 
1711.85 0 -3.41364e-05 0.000478355 -9.33786e-05 0.000142928 0.0161993 -0.000687745 0.000876714 0.00735134 9.69609e-05 -2.46977e-07 6.55983e-05 4.6286e-05 -0.000156601 0.00058981 0.00056128 0.000196512 -7.30138e-05 0.000269497 0.000274488 0.000148502 9.33492e-05 -7.89143e-05 -8.94704e-05 0.000140738 -4.68214e-05 -1.69499e-05 -5.40319e-05 -7.19536e-05 8.30785e-06 0.000110831 -7.44032e-05 5.26831e-05 
1712.2 0 -3.77274e-05 0.000319382 -9.82126e-05 0.000138516 0.0158808 -0.000632302 0.000900344 0.00786728 0.000110137 3.55152e-06 5.53156e-05 4.23353e-05 -0.000152379 0.00062671 0.000532749 0.000186692 -7.51865e-05 0.000276464 0.000302025 0.0001788 8.87484e-05 -8.98329e-05 -9.26572e-05 0.000119581 -4.32482e-05 -1.56717e-05 -6.07744e-05 -7.61856e-05 8.5453e-06 0.000117145 -6.8835e-05 5.9673e-05 
1712.55 0 -3.86375e-05 0.000161763 -0.000102508 0.000131734 0.0155446 -0.000578663 0.000923631 0.00836398 0.000124844 4.65447e-06 4.60738e-05 3.62206e-05 -0.000146233 0.000661984 0.000496679 0.000180932 -7.81224e-05 0.000286681 0.000326486 0.00020741 8.47069e-05 -0.000100933 -9.63097e-05 9.61222e-05 -4.0352e-05 -1.45904e-05 -6.72783e-05 -7.90237e-05 1.13251e-05 0.000124725 -6.34488e-05 6.65395e-05 
1712.9 0 -3.83214e-05 4.35502e-06 -0.000104801 0.000123251 0.0151917 -0.00052577 0.000950671 0.00884297 0.00013862 2.75743e-06 3.39911e-05 2.79816e-05 -0.000140067 0.000691103 0.00045386 0.000178842 -8.0792e-05 0.000294612 0.00034757 0.000234854 8.30524e-05 -0.000110524 -0.000100009 7.26602e-05 -3.9352e-05 -1.50242e-05 -7.25377e-05 -8.1535e-05 1.63681e-05 0.000132277 -5.79997e-05 7.30539e-05 
1713.25 0 -3.87264e-05 -0.000153757 -0.000106269 0.000113459 0.0148245 -0.000470042 0.000979901 0.00930629 0.000148621 2.13312e-07 1.59832e-05 1.86789e-05 -0.00013621 0.000711405 0.000410031 0.000175631 -8.41136e-05 0.000295914 0.000365141 0.000262499 8.56776e-05 -0.00011918 -0.000102884 5.05914e-05 -4.07583e-05 -1.64774e-05 -7.59753e-05 -8.42928e-05 2.24664e-05 0.000137592 -5.22095e-05 7.80332e-05 
1713.6 0 -4.13612e-05 -0.00031133 -0.000107242 0.000102948 0.0144439 -0.000411415 0.00100827 0.00975449 0.000152799 -5.02918e-07 -9.4697e-06 1.03071e-05 -0.000134493 0.000724364 0.000368964 0.000169355 -8.85159e-05 0.000290293 0.000377944 0.000291134 9.02959e-05 -0.000128013 -0.00010492 3.13754e-05 -4.40453e-05 -1.78108e-05 -7.84744e-05 -8.73453e-05 2.84386e-05 0.000139893 -4.68828e-05 8.06775e-05 
1713.95 0 -4.5709e-05 -0.000466579 -0.000107893 9.23655e-05 0.0140499 -0.000352269 0.00103569 0.0101869 0.000152597 -1.31712e-06 -4.08649e-05 4.13905e-06 -0.00013414 0.000733717 0.000329592 0.00016115 -9.46151e-05 0.000279881 0.000385981 0.000320957 9.36143e-05 -0.000137197 -0.000107086 1.52628e-05 -4.82277e-05 -1.85915e-05 -8.13418e-05 -8.94995e-05 3.42626e-05 0.000141163 -4.18519e-05 8.24677e-05 
1714.3 0 -5.08591e-05 -0.00061885 -0.00010895 8.25175e-05 0.0136421 -0.000294142 0.00106121 0.0106022 0.000150807 -3.29561e-06 -7.53322e-05 -1.31147e-06 -0.000133675 0.00074038 0.000290987 0.000152964 -0.00010395 0.000267003 0.000389674 0.000351892 9.50516e-05 -0.000144788 -0.00010974 4.78605e-07 -5.3313e-05 -1.88448e-05 -8.47366e-05 -9.0042e-05 4.01738e-05 0.00014392 -3.71241e-05 8.49542e-05 
1714.65 0 -5.60379e-05 -0.00076816 -0.000110537 7.31535e-05 0.0132197 -0.000237136 0.00108363 0.0109992 0.000146944 -5.09758e-06 -0.000111071 -8.48555e-06 -0.000131413 0.000743679 0.000254748 0.00014684 -0.000117216 0.00025391 0.000388942 0.000383003 9.49048e-05 -0.000149771 -0.000112217 -1.40037e-05 -5.9349e-05 -1.84221e-05 -8.81058e-05 -8.96547e-05 4.57112e-05 0.000148763 -3.20721e-05 8.8701e-05 
1715 0 -6.13939e-05 -0.000914729 -0.000111949 6.34412e-05 0.0127841 -0.000179161 0.00110394 0.0113771 0.000140673 -6.05827e-06 -0.000146712 -1.83489e-05 -0.000126135 0.00074489 0.000222018 0.00014201 -0.000134062 0.000240633 0.000385275 0.000413452 9.39957e-05 -0.000153849 -0.000113792 -2.90962e-05 -6.51791e-05 -1.82909e-05 -9.14765e-05 -8.98426e-05 4.89913e-05 0.000154434 -2.59466e-05 9.39728e-05 
1715.35 0 -6.76057e-05 -0.00105847 -0.000112213 5.27503e-05 0.0123384 -0.000119399 0.00112239 0.0117364 0.000132951 -4.65469e-06 -0.000178614 -2.88409e-05 -0.000116882 0.000745472 0.000192261 0.000135833 -0.000151241 0.000225505 0.000380268 0.000444391 9.30512e-05 -0.000159243 -0.000113226 -4.49291e-05 -7.03801e-05 -2.07596e-05 -9.47265e-05 -9.13222e-05 4.99475e-05 0.000160661 -1.88683e-05 0.000100487 
1715.7 0 -7.42741e-05 -0.00119842 -0.000111399 4.12959e-05 0.0118837 -5.62436e-05 0.00113653 0.012078 0.000124416 2.3065e-06 -0.000204286 -3.73437e-05 -0.00010379 0.000747223 0.000161755 0.000127401 -0.000162871 0.000209051 0.000374766 0.00047601 9.20493e-05 -0.000165977 -0.000110339 -6.02205e-05 -7.4565e-05 -2.51681e-05 -9.74681e-05 -9.23898e-05 5.10632e-05 0.000168358 -1.18901e-05 0.000107938 
1716.05 0 -8.12339e-05 -0.00133452 -0.00011074 3.02686e-05 0.0114182 1.03952e-05 0.00114142 0.0124015 0.000115515 1.58548e-05 -0.000225852 -4.35257e-05 -8.75988e-05 0.000749879 0.000127072 0.000118248 -0.000166095 0.000194804 0.000369271 0.00050657 9.00356e-05 -0.000172681 -0.000106574 -7.3876e-05 -7.82941e-05 -2.85943e-05 -9.94859e-05 -9.11961e-05 5.24832e-05 0.000177809 -6.34108e-06 0.000116553 
1716.4 0 -8.74355e-05 -0.00146725 -0.00011062 1.98872e-05 0.0109403 7.59943e-05 0.00113683 0.0127054 0.000104915 3.38e-05 -0.000244394 -4.69463e-05 -6.88744e-05 0.00075072 9.01834e-05 0.000110147 -0.000162494 0.000184284 0.000362935 0.000533219 8.62317e-05 -0.000178004 -0.000103634 -8.54448e-05 -8.33179e-05 -2.95775e-05 -0.000100894 -8.90346e-05 5.28271e-05 0.000187474 -1.86886e-06 0.000124979 
1716.75 0 -9.18369e-05 -0.00159683 -0.00010982 1.03638e-05 0.010451 0.000138205 0.00112747 0.0129882 9.30906e-05 5.46217e-05 -0.000259307 -4.69757e-05 -5.08153e-05 0.000750045 5.37613e-05 0.000101959 -0.000152696 0.000175516 0.000353257 0.00055416 8.17771e-05 -0.000181202 -0.000100866 -9.55998e-05 -9.00076e-05 -2.81024e-05 -0.000102792 -8.72788e-05 5.17775e-05 0.000195011 2.31389e-06 0.000131247 
1717.1 0 -9.46227e-05 -0.00172378 -0.000108697 2.57055e-06 0.00995133 0.000197283 0.00111584 0.0132512 8.0979e-05 7.75105e-05 -0.000271428 -4.42225e-05 -3.72209e-05 0.000751057 1.74344e-05 9.18933e-05 -0.000138652 0.000166797 0.000339803 0.00056953 7.69196e-05 -0.000182117 -9.5994e-05 -0.000104981 -9.83675e-05 -2.56154e-05 -0.000104427 -8.53191e-05 4.95291e-05 0.000199789 6.10096e-06 0.000136026 
1717.45 0 -9.53751e-05 -0.00184883 -0.000109337 -3.60319e-06 0.00944108 0.000253174 0.00110227 0.0134952 6.92211e-05 0.000100704 -0.000282466 -3.93585e-05 -2.70651e-05 0.000754692 -1.7885e-05 8.18313e-05 -0.000124658 0.000157953 0.00032625 0.00057984 7.07252e-05 -0.000180706 -9.03342e-05 -0.000113174 -0.000108146 -2.3175e-05 -0.000104599 -8.38545e-05 4.69391e-05 0.000202169 9.88885e-06 0.000140919 
1717.8 0 -9.503e-05 -0.00197133 -0.00011037 -9.46264e-06 0.00892256 0.000305649 0.0010844 0.0137187 6.18284e-05 0.000123317 -0.00029291 -3.27807e-05 -1.86041e-05 0.000759156 -5.17343e-05 7.58545e-05 -0.000111985 0.000150719 0.000316457 0.000585293 6.43403e-05 -0.000178645 -8.49458e-05 -0.000119696 -0.000118386 -2.10496e-05 -0.000104386 -8.34822e-05 4.57649e-05 0.000203224 1.32725e-05 0.000145779 
1718.15 0 -9.58931e-05 -0.00208868 -0.000109592 -1.59171e-05 0.00839882 0.000350548 0.00105871 0.0139215 6.01493e-05 0.000145215 -0.000301568 -2.52346e-05 -1.46191e-05 0.000762629 -8.53511e-05 7.54934e-05 -9.96288e-05 0.000147797 0.000312867 0.000585429 5.78235e-05 -0.000177097 -7.93208e-05 -0.000124315 -0.000128489 -1.89154e-05 -0.000105891 -8.23481e-05 4.60409e-05 0.000203689 1.53943e-05 0.000150093 
1718.5 0 -9.8733e-05 -0.00220055 -0.000108022 -2.28223e-05 0.00787053 0.000386069 0.00102645 0.0141038 6.28275e-05 0.000165054 -0.000306986 -1.85505e-05 -1.5804e-05 0.000764476 -0.000120016 7.68505e-05 -8.66263e-05 0.000148839 0.000315107 0.000580652 4.94376e-05 -0.000174385 -7.457e-05 -0.000127879 -0.000137616 -1.64065e-05 -0.000108615 -7.96212e-05 4.5599e-05 0.000203982 1.63713e-05 0.000153423 
1718.85 0 -0.000103297 -0.0023074 -0.000107197 -2.98657e-05 0.0073382 0.000417008 0.000989718 0.0142633 6.91387e-05 0.000182317 -0.000308465 -1.2975e-05 -1.86138e-05 0.000763638 -0.000156907 7.66969e-05 -7.44295e-05 0.000151015 0.000320725 0.000570962 3.87655e-05 -0.000170187 -7.16183e-05 -0.000131538 -0.00014411 -1.39328e-05 -0.000110235 -7.53851e-05 4.44736e-05 0.000204516 1.64255e-05 0.00015569 
1719.2 0 -0.000108109 -0.00240852 -0.000107083 -3.74339e-05 0.0068027 0.000448252 0.000948993 0.0143986 7.84637e-05 0.000197779 -0.000305583 -7.36953e-06 -2.04849e-05 0.00075937 -0.000196026 7.53847e-05 -6.39296e-05 0.00015328 0.000328316 0.000556648 2.73413e-05 -0.000165956 -7.0139e-05 -0.000134573 -0.000147571 -1.12468e-05 -0.00011123 -7.0257e-05 4.48635e-05 0.000205138 1.64217e-05 0.000157734 
1719.55 0 -0.000112442 -0.00250525 -0.000106149 -4.47642e-05 0.00626477 0.000481487 0.000903712 0.014512 8.9457e-05 0.00021306 -0.000297368 -1.61048e-06 -2.12774e-05 0.000752645 -0.000236613 7.3213e-05 -5.20026e-05 0.000157134 0.000336601 0.000540162 1.59791e-05 -0.000161072 -6.94028e-05 -0.000135984 -0.000149476 -7.89705e-06 -0.000112786 -6.50779e-05 4.74527e-05 0.000205839 1.66725e-05 0.000159663 
1719.9 0 -0.00011573 -0.00259998 -0.000102753 -5.12547e-05 0.00572577 0.000514921 0.00085399 0.0146041 0.000100211 0.000229618 -0.000283427 3.50522e-06 -2.14186e-05 0.000743004 -0.000279173 6.97788e-05 -3.64299e-05 0.000163327 0.000345042 0.000523069 3.97149e-06 -0.000155001 -6.86123e-05 -0.000136685 -0.000151052 -4.3391e-06 -0.000114675 -6.04459e-05 5.10186e-05 0.000207096 1.64958e-05 0.000160093 
1720.25 0 -0.000116566 -0.00269336 -9.72935e-05 -5.71996e-05 0.00518852 0.000546518 0.000799838 0.0146758 0.000107968 0.00024699 -0.000265585 7.84033e-06 -2.00659e-05 0.000730109 -0.000323771 6.59416e-05 -1.9149e-05 0.000169232 0.000353137 0.000504847 -8.67117e-06 -0.000149386 -6.63885e-05 -0.00013791 -0.000152722 -1.3769e-06 -0.000116394 -5.63775e-05 5.42542e-05 0.000208254 1.63904e-05 0.00015844 
1720.6 0 -0.000114208 -0.00278391 -9.16514e-05 -6.23986e-05 0.00465303 0.000574559 0.000740625 0.014731 0.000110963 0.000261815 -0.000246239 1.29781e-05 -1.53841e-05 0.000714297 -0.00036818 6.34365e-05 -2.73392e-06 0.000173307 0.000361484 0.000484889 -2.121e-05 -0.000145049 -6.26961e-05 -0.000138622 -0.000154088 1.13003e-06 -0.000118122 -5.18805e-05 5.57844e-05 0.000207133 1.84695e-05 0.000155554 
1720.95 0 -0.000109079 -0.00286997 -8.66614e-05 -6.70365e-05 0.00411793 0.000596903 0.000675696 0.0147692 0.000111081 0.000272615 -0.000224785 2.01745e-05 -5.7837e-06 0.000697012 -0.000409431 6.46952e-05 1.2795e-05 0.000177338 0.000371915 0.000464081 -3.27712e-05 -0.000142178 -5.83884e-05 -0.000139004 -0.00015392 3.78114e-06 -0.000119811 -4.61817e-05 5.56827e-05 0.000203223 2.37066e-05 0.000152188 
1721.3 0 -0.000102056 -0.00294991 -8.13137e-05 -7.1104e-05 0.00358671 0.000610793 0.000606288 0.0147882 0.000111692 0.000281544 -0.000200129 2.81601e-05 7.30361e-06 0.000679199 -0.000446413 7.24884e-05 2.94536e-05 0.000182921 0.000383113 0.000444367 -4.28265e-05 -0.000142035 -5.39796e-05 -0.000138737 -0.000151849 7.18953e-06 -0.000120537 -3.9145e-05 5.52855e-05 0.000197679 2.99916e-05 0.000147775 
1721.65 0 -9.33668e-05 -0.00302293 -7.56284e-05 -7.35298e-05 0.00306161 0.000615808 0.000535034 0.0147898 0.000114541 0.000289026 -0.000174031 3.53571e-05 1.99104e-05 0.000659793 -0.00047964 8.66836e-05 4.81572e-05 0.000189784 0.000392242 0.000426052 -5.13023e-05 -0.000143058 -5.03175e-05 -0.00013602 -0.000148631 1.0916e-05 -0.000120195 -3.08561e-05 5.47567e-05 0.000189928 3.47714e-05 0.000142479 
1722 0 -8.33444e-05 -0.00309163 -7.04393e-05 -7.48333e-05 0.00254134 0.000614006 0.000464552 0.0147749 0.000119684 0.000294893 -0.00014875 4.31174e-05 2.98083e-05 0.000638887 -0.000508594 0.000104263 6.59147e-05 0.000198065 0.000395669 0.000408361 -5.77463e-05 -0.000142693 -4.80273e-05 -0.000130426 -0.000145213 1.43352e-05 -0.000120279 -2.16062e-05 5.42196e-05 0.000178997 3.71061e-05 0.000138271 
1722.35 0 -7.323e-05 -0.00315848 -6.59629e-05 -7.67879e-05 0.0020251 0.000606132 0.000397205 0.0147437 0.0001251 0.000300244 -0.000124295 5.10238e-05 3.6547e-05 0.000619159 -0.000533195 0.0001243 7.96361e-05 0.000209035 0.000390939 0.000391337 -6.13932e-05 -0.000141791 -4.68717e-05 -0.000122798 -0.000141996 1.91198e-05 -0.000121088 -1.12398e-05 5.45198e-05 0.00016574 3.76531e-05 0.00013633 
1722.7 0 -6.44851e-05 -0.00322263 -6.28258e-05 -7.98086e-05 0.00151119 0.00059147 0.000334876 0.0146973 0.000127976 0.000306857 -0.000101024 5.71038e-05 4.10616e-05 0.000602206 -0.000554208 0.000145899 9.10257e-05 0.000222831 0.000379577 0.000374491 -6.38393e-05 -0.000141866 -4.69705e-05 -0.000113665 -0.000137556 2.60601e-05 -0.000122433 -1.17693e-06 5.53859e-05 0.000151813 3.79006e-05 0.000135831 
1723.05 0 -5.75522e-05 -0.00328241 -6.06779e-05 -8.30148e-05 0.000998781 0.000570375 0.000279164 0.0146343 0.00012595 0.000313933 -8.09377e-05 6.34015e-05 4.56229e-05 0.000586969 -0.000570813 0.000166313 0.000102905 0.000238396 0.000363986 0.000355669 -6.72592e-05 -0.000143202 -4.83342e-05 -0.000103689 -0.000130896 3.32719e-05 -0.000125506 6.39062e-06 5.59924e-05 0.000138426 3.78638e-05 0.000134907 
1723.4 0 -5.15607e-05 -0.00333721 -5.81624e-05 -8.55193e-05 0.000488839 0.000546751 0.000229269 0.0145547 0.000119834 0.000318713 -6.46708e-05 7.21309e-05 4.91521e-05 0.00057274 -0.000580697 0.000184776 0.000114255 0.000255602 0.000346327 0.000334373 -7.13224e-05 -0.000145299 -4.94607e-05 -9.44739e-05 -0.000122945 3.95545e-05 -0.000130449 1.07214e-05 5.76061e-05 0.000126598 3.74084e-05 0.000132205 
1723.75 0 -4.70849e-05 -0.00338715 -5.55967e-05 -8.63087e-05 -1.9529e-05 0.000523752 0.00018285 0.0144604 0.000113925 0.000321146 -5.13835e-05 8.08723e-05 4.82791e-05 0.000561842 -0.000584445 0.000202066 0.000123547 0.000274048 0.000327849 0.000311755 -7.62144e-05 -0.00014655 -4.70478e-05 -8.68656e-05 -0.000114829 4.47627e-05 -0.000135506 1.28486e-05 6.17961e-05 0.00011714 3.7609e-05 0.000129128 
1724.1 0 -4.50667e-05 -0.00343299 -5.30568e-05 -8.55e-05 -0.000527949 0.000500529 0.000139668 0.0143513 0.000111499 0.000323219 -3.86148e-05 8.71082e-05 4.27682e-05 0.000556892 -0.000585688 0.000216547 0.000132308 0.000291265 0.000308714 0.00028746 -8.17098e-05 -0.000145733 -4.02527e-05 -8.06481e-05 -0.000106704 4.85455e-05 -0.000138357 1.54536e-05 6.76834e-05 0.000109624 3.88671e-05 0.000128161 
1724.45 0 -4.43779e-05 -0.00347476 -5.10514e-05 -8.35258e-05 -0.00103376 0.000475933 9.86214e-05 0.0142255 0.000114008 0.000325545 -2.3973e-05 9.03162e-05 3.69318e-05 0.000558078 -0.000588718 0.000226669 0.00014459 0.000304623 0.00028765 0.000259563 -8.62108e-05 -0.000144444 -3.19766e-05 -7.51211e-05 -9.74994e-05 5.10342e-05 -0.000138246 2.11138e-05 7.25846e-05 0.00010262 4.09934e-05 0.000128202 
1724.8 0 -4.30507e-05 -0.00351082 -4.92953e-05 -8.04636e-05 -0.0015333 0.000451122 5.88714e-05 0.0140829 0.000122112 0.000326341 -8.80683e-06 9.06632e-05 3.57519e-05 0.000563166 -0.000595155 0.000233515 0.000161965 0.000312463 0.000263865 0.000228448 -8.92519e-05 -0.000144515 -2.48948e-05 -7.05065e-05 -8.75598e-05 5.25948e-05 -0.000136084 2.88599e-05 7.46842e-05 9.56639e-05 4.41664e-05 0.000127165 
1725.15 0 -4.04681e-05 -0.00354151 -4.67551e-05 -7.70001e-05 -0.00202493 0.000428218 2.14126e-05 0.0139227 0.000135409 0.000323177 5.00113e-06 8.96262e-05 3.89452e-05 0.000569456 -0.000602971 0.000238852 0.000183688 0.000315459 0.000237921 0.000197937 -9.1829e-05 -0.000145472 -2.02128e-05 -6.76479e-05 -7.85971e-05 5.52544e-05 -0.000132445 3.58869e-05 7.3664e-05 8.84637e-05 4.8638e-05 0.000125014 
1725.5 0 -3.72788e-05 -0.00356768 -4.46564e-05 -7.35152e-05 -0.00250704 0.000407402 -1.261e-05 0.0137434 0.00015202 0.000313993 1.66162e-05 8.83205e-05 4.36075e-05 0.000574444 -0.000611296 0.000242772 0.000208619 0.000317127 0.000209341 0.000171907 -9.4978e-05 -0.000147148 -1.62654e-05 -6.66309e-05 -7.15732e-05 5.98163e-05 -0.000127369 4.11488e-05 6.99262e-05 8.07276e-05 5.43406e-05 0.000122929 
1725.85 0 -3.43615e-05 -0.00358846 -4.34879e-05 -7.05311e-05 -0.0029799 0.000388536 -4.28352e-05 0.0135463 0.000166546 0.000298158 2.59801e-05 8.72575e-05 4.88722e-05 0.00057619 -0.000620589 0.000244485 0.000235201 0.00031931 0.000177468 0.00015095 -9.79858e-05 -0.000149633 -1.10377e-05 -6.72803e-05 -6.59259e-05 6.43025e-05 -0.000122001 4.46388e-05 6.51174e-05 7.21471e-05 6.02853e-05 0.00012114 
1726.2 0 -3.23858e-05 -0.00360391 -4.27182e-05 -6.76674e-05 -0.00344554 0.000371497 -7.00728e-05 0.0133322 0.000174878 0.000276137 3.22032e-05 8.53084e-05 5.55799e-05 0.000573646 -0.000630693 0.000243301 0.000262141 0.000321992 0.000144222 0.000134221 -0.000100277 -0.000151213 -6.14291e-06 -6.96141e-05 -6.0504e-05 6.88757e-05 -0.000117998 4.688e-05 6.16076e-05 6.23228e-05 6.56609e-05 0.000117686 
1726.55 0 -3.08318e-05 -0.00361509 -4.23745e-05 -6.40583e-05 -0.00390296 0.000354047 -9.54954e-05 0.0130979 0.000178607 0.000249523 3.42515e-05 8.04934e-05 6.48001e-05 0.000566677 -0.000640587 0.000239714 0.000289242 0.000324128 0.000113981 0.000121181 -0.000101882 -0.000151205 -3.40353e-06 -7.27679e-05 -5.61063e-05 7.38501e-05 -0.000114224 4.78839e-05 5.9439e-05 5.08861e-05 7.03055e-05 0.000111807 
1726.9 0 -2.8548e-05 -0.0036216 -4.214e-05 -6.01628e-05 -0.00434886 0.000333798 -0.000118789 0.0128432 0.000180293 0.00021993 3.28564e-05 7.44561e-05 7.54688e-05 0.000556481 -0.000647946 0.000233824 0.000316649 0.000323629 8.97579e-05 0.000110978 -0.000103099 -0.000151811 -1.76539e-06 -7.56743e-05 -5.42239e-05 7.83077e-05 -0.000110018 4.78901e-05 5.7702e-05 3.78679e-05 7.47885e-05 0.000104005 
1727.25 0 -2.49143e-05 -0.00362271 -4.19282e-05 -5.70686e-05 -0.00478186 0.000309916 -0.000137971 0.012573 0.000180383 0.000188949 2.81076e-05 6.93753e-05 8.56662e-05 0.000545076 -0.000651555 0.00022479 0.000345316 0.00031877 7.02283e-05 0.000102171 -0.000103382 -0.000152628 -9.97597e-07 -7.8976e-05 -5.40931e-05 8.18634e-05 -0.000105898 4.69486e-05 5.59557e-05 2.43143e-05 7.88657e-05 9.57016e-05 
1727.6 0 -2.06216e-05 -0.00361864 -4.18497e-05 -5.54706e-05 -0.00520263 0.000283259 -0.000152562 0.0122897 0.000178742 0.000157435 1.74991e-05 6.69789e-05 9.35855e-05 0.000534804 -0.000651416 0.000213965 0.000374952 0.00030904 5.13454e-05 9.3085e-05 -0.000101019 -0.000152091 -1.37478e-06 -8.3524e-05 -5.45346e-05 8.5072e-05 -0.000101776 4.48078e-05 5.40012e-05 1.17296e-05 8.17499e-05 8.86873e-05 
1727.95 0 -1.87091e-05 -0.00360959 -4.23462e-05 -5.53286e-05 -0.00561202 0.000254474 -0.000163041 0.0119932 0.000173961 0.000124491 1.01058e-07 6.7874e-05 9.72956e-05 0.000525761 -0.000651387 0.000203353 0.000403153 0.000295291 3.09424e-05 8.44321e-05 -9.5145e-05 -0.000150588 -2.52403e-06 -8.93953e-05 -5.60713e-05 8.97476e-05 -9.7229e-05 4.04986e-05 5.04985e-05 8.05723e-07 8.41041e-05 8.25817e-05 
1728.3 0 -2.16054e-05 -0.00359601 -4.3986e-05 -5.62864e-05 -0.00600948 0.000223409 -0.00016866 0.0116818 0.000163184 8.91158e-05 -2.14756e-05 7.11129e-05 9.6857e-05 0.000514506 -0.00065702 0.000193482 0.000427709 0.000279392 1.10503e-05 7.86209e-05 -8.76713e-05 -0.000148786 -4.30989e-06 -9.57649e-05 -5.84457e-05 9.6373e-05 -9.20965e-05 3.31758e-05 4.53953e-05 -8.97519e-06 8.71227e-05 7.67945e-05 
1728.65 0 -2.87423e-05 -0.00357855 -4.57409e-05 -5.84094e-05 -0.0063938 0.000191691 -0.000168071 0.0113524 0.00014517 5.14588e-05 -4.52132e-05 7.5624e-05 9.33998e-05 0.000496264 -0.000668975 0.000183817 0.000448714 0.000264751 -5.79985e-06 7.64484e-05 -8.1206e-05 -0.000147583 -7.21659e-06 -0.000101541 -6.12075e-05 0.000103632 -8.62365e-05 2.32022e-05 4.02483e-05 -1.87835e-05 9.03386e-05 7.09034e-05 
1729 0 -3.80011e-05 -0.00355761 -4.63365e-05 -6.21442e-05 -0.00676364 0.000163729 -0.000160092 0.0110045 0.000121781 1.33949e-05 -6.9992e-05 8.13366e-05 8.64833e-05 0.000469759 -0.000684498 0.000172165 0.000467053 0.000253843 -1.97574e-05 7.68009e-05 -7.53351e-05 -0.000149045 -1.06757e-05 -0.000106602 -6.4785e-05 0.000109509 -7.95708e-05 1.23706e-05 3.5196e-05 -2.82918e-05 9.13375e-05 6.39859e-05 
1729.35 0 -4.77687e-05 -0.00353273 -4.57626e-05 -6.6116e-05 -0.00711772 0.00014438 -0.000146553 0.010643 9.48179e-05 -2.3212e-05 -9.46633e-05 8.91195e-05 7.75322e-05 0.000438284 -0.000700464 0.000156491 0.000483082 0.000246905 -3.08927e-05 7.87858e-05 -6.91773e-05 -0.000152976 -1.28003e-05 -0.000111077 -6.8999e-05 0.000112455 -7.33514e-05 3.08687e-06 3.03668e-05 -3.68918e-05 8.93002e-05 5.59665e-05 
1729.7 0 -5.70621e-05 -0.00350373 -4.44062e-05 -6.84257e-05 -0.00745626 0.000134032 -0.000131669 0.0102705 6.54217e-05 -5.78945e-05 -0.000119042 9.8721e-05 6.97366e-05 0.000404551 -0.000714158 0.000137871 0.000497211 0.000243158 -4.04953e-05 8.23702e-05 -6.33316e-05 -0.000156438 -1.2454e-05 -0.000115189 -7.32924e-05 0.00011329 -6.86247e-05 -3.82986e-06 2.62622e-05 -4.54965e-05 8.60637e-05 4.73389e-05 
1730.05 0 -6.57649e-05 -0.00347123 -4.36073e-05 -6.97413e-05 -0.00777826 0.000129715 -0.000117869 0.00988143 3.40501e-05 -8.94833e-05 -0.000143699 0.000109788 6.33157e-05 0.000369799 -0.000723424 0.000118796 0.000509817 0.000240296 -5.16144e-05 8.60365e-05 -5.80904e-05 -0.000159078 -8.95178e-06 -0.000119 -7.66393e-05 0.000113033 -6.45923e-05 -8.68257e-06 2.31649e-05 -5.4328e-05 8.35367e-05 3.78677e-05 
1730.4 0 -7.46261e-05 -0.00343385 -4.50423e-05 -7.08677e-05 -0.00808089 0.000128796 -0.000104881 0.00947424 6.67022e-07 -0.000117444 -0.000168893 0.000122686 5.73753e-05 0.000336169 -0.000726922 0.00010006 0.000520598 0.000235623 -6.4501e-05 8.60154e-05 -5.32781e-05 -0.000164384 -2.70169e-06 -0.000121631 -7.68379e-05 0.00011175 -6.10402e-05 -1.21398e-05 2.19435e-05 -6.18054e-05 8.2008e-05 2.77239e-05 
1730.75 0 -8.34571e-05 -0.00339019 -4.79185e-05 -7.12504e-05 -0.00836351 0.000130333 -9.14468e-05 0.00905626 -3.35713e-05 -0.000143434 -0.000195417 0.000135385 5.18599e-05 0.00030431 -0.000724587 8.23932e-05 0.000530377 0.000228317 -7.67282e-05 8.19458e-05 -4.73618e-05 -0.000171452 4.83764e-06 -0.000123226 -7.23884e-05 0.000108805 -5.90972e-05 -1.55842e-05 2.31076e-05 -6.73958e-05 8.07765e-05 1.94221e-05 
1731.1 0 -9.13864e-05 -0.00334171 -5.05122e-05 -7.04548e-05 -0.00862727 0.000134585 -7.93098e-05 0.00863228 -6.61786e-05 -0.000169016 -0.000222721 0.0001464 4.41974e-05 0.000273957 -0.000716748 6.60366e-05 0.000539254 0.000219952 -8.66226e-05 7.77513e-05 -3.99194e-05 -0.000175132 1.13661e-05 -0.000124676 -6.60636e-05 0.000103985 -5.83489e-05 -1.87947e-05 2.58816e-05 -7.15114e-05 8.01611e-05 1.412e-05 
1731.45 0 -9.77318e-05 -0.00329038 -5.22759e-05 -6.9286e-05 -0.00887307 0.000139828 -7.10836e-05 0.00820179 -9.44093e-05 -0.000194894 -0.000246139 0.000156217 3.30239e-05 0.000244851 -0.000703941 4.97734e-05 0.000545195 0.000212702 -9.47774e-05 7.46117e-05 -3.27262e-05 -0.000174014 1.38224e-05 -0.00012562 -6.06555e-05 9.81016e-05 -5.69248e-05 -2.07751e-05 2.92717e-05 -7.50051e-05 8.05552e-05 1.06939e-05 
1731.8 0 -0.000102477 -0.00323592 -5.37169e-05 -6.94722e-05 -0.00910082 0.000142005 -6.63177e-05 0.00776688 -0.000119046 -0.000221549 -0.000262617 0.000165342 2.05224e-05 0.000218568 -0.000685784 3.30296e-05 0.000548595 0.000205428 -0.000104614 7.10369e-05 -2.65844e-05 -0.000170124 1.33757e-05 -0.000125002 -5.66143e-05 9.19582e-05 -5.44228e-05 -2.31948e-05 3.30174e-05 -7.79959e-05 8.18471e-05 8.30427e-06 
1732.15 0 -0.000106232 -0.00317738 -5.56094e-05 -7.03028e-05 -0.0093105 0.000139087 -6.11561e-05 0.00733235 -0.000144622 -0.000249034 -0.000272735 0.000173986 1.01957e-05 0.000196892 -0.00066252 1.64383e-05 0.000550925 0.000196011 -0.000118489 6.81358e-05 -2.0196e-05 -0.000164122 1.46347e-05 -0.000122894 -5.48086e-05 8.50823e-05 -5.14703e-05 -2.74341e-05 3.73227e-05 -8.01104e-05 8.39346e-05 5.5818e-06 
1732.5 0 -0.000109536 -0.00311468 -5.72457e-05 -7.11854e-05 -0.00950321 0.000134448 -5.40121e-05 0.00690121 -0.000173241 -0.000276575 -0.000278491 0.000184666 2.38161e-06 0.000177463 -0.000636097 2.03049e-06 0.000551842 0.000183528 -0.000136177 6.85637e-05 -1.19804e-05 -0.000157052 1.95087e-05 -0.000120318 -5.47365e-05 7.60107e-05 -4.7624e-05 -3.2838e-05 4.18997e-05 -8.218e-05 8.57411e-05 1.9354e-06 
1732.85 0 -0.000113401 -0.00304834 -5.7041e-05 -7.31374e-05 -0.00968169 0.00013102 -4.60977e-05 0.00647537 -0.000203291 -0.000302304 -0.000281771 0.000198388 -5.921e-06 0.000156135 -0.000608161 -7.79179e-06 0.000549899 0.000168376 -0.000156116 7.25146e-05 -3.22336e-06 -0.000149501 2.68197e-05 -0.000117336 -5.48747e-05 6.57834e-05 -4.27618e-05 -3.83294e-05 4.66381e-05 -8.44716e-05 8.63973e-05 -1.60894e-06 
1733.2 0 -0.000116364 -0.00297935 -5.42693e-05 -7.65054e-05 -0.0098489 0.000127949 -3.79947e-05 0.00605295 -0.000233242 -0.00032504 -0.0002835 0.000211135 -1.63953e-05 0.000131306 -0.00058044 -1.38316e-05 0.000544064 0.00015165 -0.000175785 7.77649e-05 3.99865e-06 -0.000140647 3.44771e-05 -0.000113736 -5.44791e-05 5.56492e-05 -3.76265e-05 -4.42898e-05 5.07903e-05 -8.60336e-05 8.63068e-05 -5.36261e-06 
1733.55 0 -0.000116538 -0.00290904 -5.01739e-05 -8.03804e-05 -0.0100045 0.00012398 -3.03091e-05 0.00562967 -0.000261452 -0.000344272 -0.000284593 0.000219451 -2.79224e-05 0.000105785 -0.000554976 -1.83206e-05 0.000534554 0.000134547 -0.000193572 8.33448e-05 9.22384e-06 -0.000131914 4.14173e-05 -0.00011063 -5.44244e-05 4.55722e-05 -3.2787e-05 -5.17494e-05 5.4332e-05 -8.68051e-05 8.55994e-05 -9.53419e-06 
1733.9 0 -0.000113565 -0.00283661 -4.56255e-05 -8.27659e-05 -0.0101459 0.000118087 -2.50146e-05 0.00520366 -0.000285076 -0.000357827 -0.000285615 0.000221318 -3.78761e-05 8.29652e-05 -0.000533445 -2.12495e-05 0.000521953 0.000119106 -0.000207815 8.88391e-05 1.2351e-05 -0.000126039 4.795e-05 -0.000108112 -5.61355e-05 3.58304e-05 -2.7296e-05 -5.8986e-05 5.82179e-05 -8.84313e-05 8.43755e-05 -1.38347e-05 
1734.25 0 -0.000107759 -0.00275991 -4.07418e-05 -8.21886e-05 -0.010272 0.000108949 -2.50874e-05 0.00477462 -0.000300972 -0.000365653 -0.000286349 0.000215396 -4.62324e-05 6.0768e-05 -0.000517413 -2.17938e-05 0.000505759 0.000105317 -0.000217579 9.27573e-05 1.26644e-05 -0.000123458 5.41501e-05 -0.00010535 -6.00947e-05 2.71439e-05 -2.10634e-05 -6.41962e-05 6.29409e-05 -9.16314e-05 8.23681e-05 -1.79081e-05 
1734.6 0 -0.000100774 -0.00267898 -3.65914e-05 -7.98769e-05 -0.0103817 9.45981e-05 -3.02899e-05 0.00434329 -0.000308735 -0.000369324 -0.000287543 0.00020303 -5.3273e-05 3.64117e-05 -0.000506548 -2.35458e-05 0.000485811 9.22029e-05 -0.000224775 9.63752e-05 9.93465e-06 -0.000121869 6.01989e-05 -0.000103213 -6.57078e-05 2.03363e-05 -1.57568e-05 -6.77052e-05 6.7767e-05 -9.52991e-05 7.97337e-05 -2.18805e-05 
1734.95 0 -9.4079e-05 -0.00259577 -3.28365e-05 -7.68455e-05 -0.0104728 7.61363e-05 -3.67611e-05 0.00391205 -0.000311166 -0.00037049 -0.000290135 0.00018902 -5.39637e-05 1.09713e-05 -0.000499721 -3.09972e-05 0.000463831 7.9642e-05 -0.000232509 0.000100749 6.2117e-06 -0.000119629 6.70788e-05 -0.000102007 -7.16622e-05 1.59191e-05 -1.23825e-05 -7.04668e-05 7.08559e-05 -9.82969e-05 7.76177e-05 -2.61e-05 
1735.3 0 -8.80673e-05 -0.00251166 -2.87963e-05 -7.29651e-05 -0.0105457 5.69333e-05 -4.29508e-05 0.00348444 -0.000311639 -0.000371512 -0.000290953 0.000176972 -4.55594e-05 -1.38239e-05 -0.000495869 -4.24391e-05 0.000442789 6.82312e-05 -0.000243201 0.000105013 4.47041e-06 -0.000116776 7.57342e-05 -0.000102073 -7.65823e-05 1.42846e-05 -1.0672e-05 -7.20484e-05 7.1606e-05 -9.97888e-05 7.67202e-05 -3.12119e-05 
1735.65 0 -8.27298e-05 -0.00242795 -2.58031e-05 -6.83686e-05 -0.0106023 3.76065e-05 -4.89754e-05 0.00306143 -0.00031187 -0.000373416 -0.000286754 0.000167426 -2.99774e-05 -3.78059e-05 -0.000494835 -5.27908e-05 0.000424385 5.8294e-05 -0.000256524 0.000107884 4.11539e-06 -0.000113597 8.56927e-05 -0.000103767 -7.89358e-05 1.5139e-05 -9.3436e-06 -7.17277e-05 7.00562e-05 -9.84823e-05 7.60807e-05 -3.8394e-05 
1736 0 -7.82473e-05 -0.00234398 -2.35478e-05 -6.46544e-05 -0.0106432 1.90923e-05 -5.36696e-05 0.00264114 -0.00031196 -0.000377183 -0.000278338 0.000162136 -1.06759e-05 -6.06279e-05 -0.000495804 -5.87632e-05 0.000409376 5.07492e-05 -0.000269475 0.000108976 3.06865e-06 -0.000111 9.62629e-05 -0.000106018 -7.91716e-05 1.75681e-05 -6.6088e-06 -7.06096e-05 6.56781e-05 -9.43674e-05 7.44854e-05 -4.68872e-05 
1736.35 0 -7.49188e-05 -0.00225812 -2.10552e-05 -6.32015e-05 -0.0106681 3.1617e-06 -5.61373e-05 0.00222234 -0.000310849 -0.000383162 -0.000266885 0.000160586 8.11857e-06 -8.13368e-05 -0.00049655 -6.11243e-05 0.000399061 4.7463e-05 -0.000280872 0.000108355 8.47344e-07 -0.00011064 0.000106343 -0.000107183 -7.80078e-05 2.0547e-05 -2.36844e-06 -6.9733e-05 5.89597e-05 -8.92628e-05 7.16172e-05 -5.47265e-05 
1736.7 0 -7.17241e-05 -0.00217049 -1.79836e-05 -6.41156e-05 -0.0106755 -8.29038e-06 -5.56314e-05 0.0018063 -0.000308501 -0.000391259 -0.000253169 0.000159888 2.35224e-05 -0.000100327 -0.000495529 -6.16714e-05 0.000394387 4.69769e-05 -0.000292167 0.000107794 -2.39562e-06 -0.000113507 0.000115236 -0.000106806 -7.48437e-05 2.17349e-05 1.64531e-06 -6.86498e-05 5.19012e-05 -8.38558e-05 6.79923e-05 -6.1333e-05 
1737.05 0 -6.8133e-05 -0.00208094 -1.53e-05 -6.57886e-05 -0.0106652 -1.20705e-05 -5.37664e-05 0.00139397 -0.000307574 -0.000401971 -0.000237166 0.000160654 3.53138e-05 -0.000119287 -0.000493446 -6.42583e-05 0.000395515 4.4327e-05 -0.000303637 0.000110144 -5.10338e-06 -0.000117601 0.000123537 -0.000106275 -6.96317e-05 2.07792e-05 4.76236e-06 -6.70401e-05 4.62018e-05 -7.81386e-05 6.49784e-05 -6.75352e-05 
1737.4 0 -6.54287e-05 -0.00198949 -1.33951e-05 -6.65956e-05 -0.0106393 -7.29782e-06 -5.31627e-05 0.000985151 -0.000310278 -0.000414128 -0.000217433 0.000164247 4.73595e-05 -0.000140589 -0.000491903 -7.1372e-05 0.000402662 3.80225e-05 -0.00031324 0.000114957 -6.32156e-06 -0.000120691 0.000131733 -0.000105517 -6.21753e-05 2.05276e-05 6.77849e-06 -6.50257e-05 4.21471e-05 -7.25074e-05 6.27072e-05 -7.40806e-05 
1737.75 0 -6.39734e-05 -0.00189686 -1.13178e-05 -6.6949e-05 -0.0106011 2.79949e-06 -5.2871e-05 0.000580243 -0.000314154 -0.000424336 -0.000193197 0.000169385 6.28306e-05 -0.000163653 -0.000491557 -8.11037e-05 0.000413875 2.99632e-05 -0.00031965 0.000119228 -7.07525e-06 -0.000121959 0.000139648 -0.000103205 -5.21773e-05 2.2254e-05 5.87311e-06 -6.30281e-05 3.91904e-05 -6.83269e-05 6.14424e-05 -7.99552e-05 
1738.1 0 -6.14087e-05 -0.00180248 -7.92281e-06 -6.77398e-05 -0.0105521 1.60766e-05 -5.13148e-05 0.000181024 -0.000314724 -0.000428771 -0.000165352 0.000175908 8.26502e-05 -0.00018542 -0.000490862 -9.17665e-05 0.000424404 2.06657e-05 -0.000324699 0.000120948 -7.53455e-06 -0.000122272 0.000147604 -9.91623e-05 -4.08878e-05 2.55114e-05 2.29978e-06 -6.08228e-05 3.71991e-05 -6.78827e-05 6.18099e-05 -8.32271e-05 
1738.45 0 -5.64529e-05 -0.00170472 -2.35921e-06 -6.93423e-05 -0.0104916 3.37649e-05 -5.07672e-05 -0.00020939 -0.000309329 -0.000426526 -0.000134002 0.000185761 0.000106533 -0.000204685 -0.00048861 -0.000102643 0.000429084 1.02202e-05 -0.000330012 0.000120394 -6.91808e-06 -0.000121536 0.0001551 -9.38697e-05 -3.04415e-05 3.09652e-05 -1.91762e-06 -5.80435e-05 3.52153e-05 -7.10285e-05 6.40261e-05 -8.4278e-05 
1738.8 0 -4.89488e-05 -0.00160441 4.11932e-06 -7.10505e-05 -0.0104222 5.46057e-05 -5.41988e-05 -0.000591206 -0.000297752 -0.000418608 -9.88833e-05 0.000200622 0.000132813 -0.000222601 -0.000486342 -0.00011304 0.00042538 -1.65379e-07 -0.000336183 0.000119509 -5.05252e-06 -0.00011861 0.000162061 -8.86783e-05 -2.06605e-05 3.72448e-05 -5.25559e-06 -5.54882e-05 3.13295e-05 -7.53367e-05 6.79535e-05 -8.48616e-05 
1739.15 0 -3.90161e-05 -0.00150452 1.05767e-05 -7.23159e-05 -0.0103464 7.61749e-05 -6.18201e-05 -0.00096749 -0.000282621 -0.000405317 -6.10412e-05 0.000220408 0.000158575 -0.000241592 -0.00048571 -0.00012122 0.000413434 -9.457e-06 -0.000345394 0.000118406 -1.5268e-06 -0.000114189 0.000169873 -8.36577e-05 -1.06498e-05 4.28313e-05 -6.15216e-06 -5.31673e-05 2.49508e-05 -7.81509e-05 7.30759e-05 -8.6627e-05 
1739.5 0 -2.8423e-05 -0.00140479 1.75622e-05 -7.34056e-05 -0.0102625 9.94054e-05 -7.27715e-05 -0.00133912 -0.000266474 -0.000388198 -2.36373e-05 0.000242084 0.000180014 -0.000262543 -0.000485778 -0.000125091 0.000394232 -1.63661e-05 -0.000359481 0.000116072 3.18031e-06 -0.000110136 0.000178104 -7.89686e-05 -2.21033e-06 4.76273e-05 -5.27519e-06 -4.98027e-05 1.61332e-05 -7.82238e-05 7.90325e-05 -9.02581e-05 
1739.85 0 -1.87393e-05 -0.00130294 2.36328e-05 -7.47546e-05 -0.010168 0.000125536 -8.60791e-05 -0.00170458 -0.00024979 -0.000369279 9.76553e-06 0.000262672 0.000195185 -0.000282867 -0.00048367 -0.000123419 0.000370248 -2.0082e-05 -0.000377203 0.000113268 7.53884e-06 -0.000107178 0.000185098 -7.6397e-05 1.83323e-06 5.09957e-05 -4.55357e-06 -4.54618e-05 5.41315e-06 -7.69026e-05 8.57147e-05 -9.45609e-05 
1740.2 0 -1.01807e-05 -0.00119895 2.64517e-05 -7.65487e-05 -0.0100614 0.000154323 -9.9949e-05 -0.00206271 -0.000233901 -0.000349209 3.6973e-05 0.000280081 0.000205372 -0.000300015 -0.000478362 -0.000117223 0.000345152 -2.23396e-05 -0.000396464 0.000110478 1.1752e-05 -0.000105031 0.00018979 -7.51697e-05 2.04041e-06 5.22845e-05 -3.96275e-06 -4.0748e-05 -4.98238e-06 -7.68526e-05 9.20441e-05 -9.87141e-05 
1740.55 0 -2.00864e-06 -0.00109469 2.74618e-05 -7.92098e-05 -0.00994059 0.000183915 -0.000115711 -0.00241551 -0.000219844 -0.000328193 5.73122e-05 0.000292841 0.000212756 -0.000314585 -0.000471467 -0.000109715 0.000320925 -2.57185e-05 -0.000414985 0.000107616 1.64687e-05 -0.000102653 0.000191538 -7.25945e-05 8.48237e-07 5.21202e-05 -3.03992e-06 -3.73891e-05 -1.27736e-05 -7.87621e-05 9.65613e-05 -0.000102688 
1740.9 0 7.65901e-06 -0.000991048 2.89803e-05 -8.34136e-05 -0.0098006 0.000212607 -0.000134239 -0.00276616 -0.000207066 -0.000305691 7.09395e-05 0.000302203 0.000218098 -0.00032879 -0.000464212 -0.000104897 0.000298534 -3.18068e-05 -0.000430052 0.00010575 1.99902e-05 -0.000100688 0.000191459 -6.77819e-05 5.63178e-07 5.212e-05 -1.9903e-06 -3.58101e-05 -1.83077e-05 -8.19197e-05 9.85991e-05 -0.000106307 
1741.25 0 1.98183e-05 -0.000886644 3.06662e-05 -8.89012e-05 -0.00963838 0.000240131 -0.000151701 -0.00311133 -0.000194499 -0.000280086 7.83396e-05 0.000310979 0.000220293 -0.000345189 -0.000455897 -0.000104874 0.000280572 -3.87951e-05 -0.000438905 0.000104553 2.10054e-05 -9.88878e-05 0.000190844 -6.13627e-05 2.94592e-06 5.38389e-05 -1.31556e-06 -3.37121e-05 -2.386e-05 -8.52026e-05 9.80075e-05 -0.000109897 
1741.6 0 3.3686e-05 -0.000780997 3.12868e-05 -9.46232e-05 -0.00945767 0.000264948 -0.000167086 -0.00344545 -0.00018086 -0.000252673 8.08846e-05 0.000317916 0.000218585 -0.000363599 -0.000444218 -0.000109174 0.000267589 -4.27233e-05 -0.000442268 0.00010063 2.13244e-05 -9.40376e-05 0.000189833 -5.43183e-05 7.29952e-06 5.75075e-05 -1.03744e-06 -3.03495e-05 -3.02029e-05 -8.84159e-05 9.53928e-05 -0.000113942 
1741.95 0 4.80437e-05 -0.000676373 3.17062e-05 -0.000100079 -0.009265 0.0002847 -0.000183482 -0.0037657 -0.000166948 -0.000227593 8.02683e-05 0.00032108 0.000213772 -0.000382706 -0.000428351 -0.000115461 0.000257587 -4.1998e-05 -0.000444854 9.20535e-05 2.34657e-05 -8.58151e-05 0.000187736 -4.90642e-05 1.22411e-05 6.13945e-05 -7.4389e-07 -2.70645e-05 -3.67136e-05 -9.25192e-05 9.15304e-05 -0.000117557 
1742.3 0 6.19931e-05 -0.000575719 3.23268e-05 -0.000106151 -0.00906293 0.000299147 -0.000202635 -0.00407065 -0.000153892 -0.000207311 7.73421e-05 0.000322947 0.000206378 -0.000403682 -0.000409713 -0.000122119 0.000247945 -3.74121e-05 -0.000448513 8.01785e-05 2.8388e-05 -7.72149e-05 0.000182932 -4.65191e-05 1.75755e-05 6.34089e-05 2.17749e-07 -2.41041e-05 -4.30758e-05 -9.75175e-05 8.71986e-05 -0.000119875 
1742.65 0 7.42979e-05 -0.000480267 3.2901e-05 -0.000113041 -0.00884991 0.000309447 -0.000223713 -0.00435996 -0.000141151 -0.000193381 7.18843e-05 0.000324834 0.000197159 -0.0004256 -0.000389001 -0.000127861 0.000236101 -2.9831e-05 -0.000451046 6.66659e-05 3.49587e-05 -7.06877e-05 0.000176125 -4.47855e-05 2.25458e-05 6.30828e-05 2.28963e-06 -2.14718e-05 -4.89066e-05 -0.000103463 8.28793e-05 -0.000120637 
1743 0 8.41505e-05 -0.000389645 3.36588e-05 -0.000118984 -0.00862757 0.000315061 -0.00024338 -0.00463219 -0.000129741 -0.000186025 6.40066e-05 0.000326405 0.000186567 -0.000445787 -0.000366639 -0.000131596 0.000221401 -2.05555e-05 -0.00045258 5.41457e-05 4.1659e-05 -6.67007e-05 0.000169459 -4.31672e-05 2.52327e-05 6.11803e-05 5.7563e-06 -1.94463e-05 -5.40383e-05 -0.0001107 7.89631e-05 -0.00012098 
1743.35 0 9.25929e-05 -0.000303176 3.57871e-05 -0.000123325 -0.00840216 0.000315738 -0.000259566 -0.00488791 -0.000121406 -0.000183171 5.51842e-05 0.000328671 0.00017495 -0.000464052 -0.00034448 -0.000131994 0.000204476 -1.18911e-05 -0.000453879 4.4826e-05 4.84093e-05 -6.34169e-05 0.000162813 -4.27573e-05 2.46971e-05 5.8915e-05 1.0729e-05 -1.7802e-05 -5.85617e-05 -0.000118543 7.54583e-05 -0.000122264 
1743.7 0 0.000100371 -0.000219219 3.98859e-05 -0.000126663 -0.0081782 0.00031184 -0.000272689 -0.00513191 -0.000113435 -0.000182048 4.61703e-05 0.000332021 0.000160173 -0.000480788 -0.00032292 -0.000129246 0.000186121 -4.24026e-06 -0.000453767 3.9347e-05 5.38214e-05 -6.03659e-05 0.000156431 -4.35569e-05 2.12187e-05 5.65885e-05 1.60652e-05 -1.70531e-05 -6.25433e-05 -0.000126735 7.19515e-05 -0.00012475 
1744.05 0 0.000107966 -0.000136911 4.45548e-05 -0.000128853 -0.00795554 0.000303655 -0.000283304 -0.00536547 -0.000103918 -0.000180068 3.59111e-05 0.000336084 0.000140183 -0.000497203 -0.000301509 -0.00012552 0.00016673 6.77937e-06 -0.000451412 3.65253e-05 5.71978e-05 -5.9459e-05 0.000152593 -4.40909e-05 1.66643e-05 5.35281e-05 2.10897e-05 -1.73216e-05 -6.56038e-05 -0.000136385 6.74542e-05 -0.000128451 
1744.4 0 0.000115528 -5.61801e-05 4.91431e-05 -0.000130325 -0.00773212 0.000292602 -0.000293676 -0.00558656 -9.32659e-05 -0.00017539 2.24681e-05 0.000339753 0.000115002 -0.000513038 -0.00027838 -0.000122804 0.000145284 2.472e-05 -0.000446729 3.34734e-05 6.00864e-05 -6.12284e-05 0.000150772 -4.29071e-05 1.35639e-05 4.96487e-05 2.59022e-05 -1.70897e-05 -6.80495e-05 -0.000147909 6.13675e-05 -0.000132468 
1744.75 0 0.000122479 2.45854e-05 5.39858e-05 -0.000131814 -0.00750716 0.000279206 -0.000304246 -0.00579705 -8.00784e-05 -0.000167975 4.67624e-06 0.000342098 8.62083e-05 -0.000524835 -0.000251596 -0.000122128 0.000121678 4.64543e-05 -0.000440058 2.8116e-05 6.31714e-05 -6.49697e-05 0.00014888 -3.95943e-05 1.31483e-05 4.56933e-05 3.01183e-05 -1.66265e-05 -6.88105e-05 -0.000159066 5.46913e-05 -0.000136533 
1745.1 0 0.000128484 0.000107348 5.82623e-05 -0.000133062 -0.00727851 0.000265153 -0.000314005 -0.00600106 -6.30536e-05 -0.000160261 -1.42957e-05 0.000344627 5.52067e-05 -0.000530457 -0.000221272 -0.000124116 9.74832e-05 6.80462e-05 -0.000432398 2.02217e-05 6.62971e-05 -6.96407e-05 0.000146997 -3.43449e-05 1.41932e-05 4.39705e-05 3.3292e-05 -1.67586e-05 -6.71804e-05 -0.000167011 4.91507e-05 -0.000140408 
1745.45 0 0.000132145 0.000191745 6.01702e-05 -0.000133162 -0.00704342 0.000251693 -0.000324363 -0.0061987 -4.20827e-05 -0.000152868 -2.81902e-05 0.000349328 2.32629e-05 -0.000530405 -0.000188885 -0.000129336 7.25314e-05 8.86377e-05 -0.000425658 1.17845e-05 6.88382e-05 -7.40944e-05 0.000145995 -2.84098e-05 1.51272e-05 4.52475e-05 3.69951e-05 -1.67234e-05 -6.60353e-05 -0.000171217 4.61059e-05 -0.000142798 
1745.8 0 0.000132777 0.000275542 6.03063e-05 -0.000132854 -0.00680284 0.00023596 -0.000333088 -0.00638694 -1.72459e-05 -0.000143211 -3.41768e-05 0.000355545 -7.96286e-06 -0.000527497 -0.000156029 -0.000138654 4.59755e-05 0.000108019 -0.000421302 3.44768e-06 6.9357e-05 -7.78556e-05 0.000146224 -2.25209e-05 1.66806e-05 4.58297e-05 4.32034e-05 -1.68566e-05 -6.67539e-05 -0.000172736 4.48077e-05 -0.000143152 
1746.15 0 0.00013188 0.000357063 6.00172e-05 -0.000133749 -0.00656093 0.000217344 -0.000336879 -0.00656545 1.06992e-05 -0.000132941 -3.36141e-05 0.000361344 -3.79664e-05 -0.000523066 -0.000122743 -0.000151368 1.85848e-05 0.000124694 -0.000417765 -5.2484e-06 6.83827e-05 -8.15455e-05 0.000147108 -1.73608e-05 1.9863e-05 4.27098e-05 5.12819e-05 -1.85466e-05 -6.84514e-05 -0.000172045 4.28692e-05 -0.000143215 
1746.5 0 0.000129741 0.000436075 5.95858e-05 -0.000134803 -0.00631756 0.000198029 -0.000335258 -0.00673706 4.12769e-05 -0.000126934 -2.61263e-05 0.000366437 -6.48379e-05 -0.000515911 -8.96611e-05 -0.0001642 -1.04883e-05 0.000138067 -0.000413121 -1.40811e-05 6.69963e-05 -8.61952e-05 0.000147492 -1.46881e-05 2.35824e-05 3.75366e-05 5.93439e-05 -2.0148e-05 -7.02087e-05 -0.000169197 3.93962e-05 -0.000143036 
1746.85 0 0.000126615 0.000513938 5.9626e-05 -0.000134673 -0.0060692 0.000180682 -0.000329523 -0.00690494 7.25487e-05 -0.000127628 -1.0111e-05 0.000369832 -8.78299e-05 -0.000506999 -5.70943e-05 -0.000173753 -3.98911e-05 0.000149789 -0.000407291 -2.05862e-05 6.53269e-05 -9.20362e-05 0.000147906 -1.41238e-05 2.76789e-05 3.2967e-05 6.63082e-05 -1.943e-05 -7.17289e-05 -0.000165104 3.56933e-05 -0.000140006 
1747.2 0 0.000122113 0.000592198 5.86111e-05 -0.000134011 -0.00581407 0.000167773 -0.000321976 -0.00707044 0.000101092 -0.000134303 1.0572e-05 0.000370968 -0.000109717 -0.000497026 -2.52504e-05 -0.000181017 -6.3859e-05 0.000159942 -0.000401683 -2.15147e-05 6.30685e-05 -9.87568e-05 0.000147749 -1.46605e-05 3.29925e-05 2.88742e-05 7.2569e-05 -1.68801e-05 -7.2851e-05 -0.000159816 3.28964e-05 -0.000133371 
1747.55 0 0.000115961 0.000670699 5.47738e-05 -0.000133164 -0.00555302 0.000160016 -0.000314381 -0.00723282 0.000126038 -0.000142907 2.89214e-05 0.000369347 -0.000130414 -0.000484841 5.30781e-06 -0.000190245 -8.17033e-05 0.000167838 -0.000397269 -1.62245e-05 6.07347e-05 -0.000104895 0.000144346 -1.64205e-05 3.78465e-05 2.42613e-05 7.85876e-05 -1.42702e-05 -7.38848e-05 -0.000152194 3.12088e-05 -0.000124185 
1747.9 0 0.000110469 0.000747958 4.86624e-05 -0.00013102 -0.00528624 0.000158636 -0.000308841 -0.00739122 0.000149393 -0.00015006 4.17437e-05 0.000364382 -0.000146033 -0.000471247 3.51631e-05 -0.000201956 -9.89991e-05 0.00017298 -0.000392893 -6.79223e-06 5.88871e-05 -0.000108544 0.000136853 -1.92409e-05 4.09786e-05 1.80655e-05 8.37642e-05 -1.23329e-05 -7.54708e-05 -0.000143495 3.06196e-05 -0.000113233 
1748.25 0 0.000107165 0.000822631 4.15864e-05 -0.000127577 -0.0050121 0.000164349 -0.00030658 -0.00754397 0.000172281 -0.000154003 4.86631e-05 0.000359557 -0.000155047 -0.000459035 6.41609e-05 -0.000213096 -0.000118024 0.000174994 -0.000385854 2.98272e-06 5.7063e-05 -0.000109506 0.000126788 -2.22493e-05 4.46595e-05 9.70496e-06 8.72809e-05 -1.05946e-05 -7.81783e-05 -0.000136309 3.13209e-05 -0.000101442 
1748.6 0 0.000105956 0.000894345 3.39312e-05 -0.000123608 -0.00473045 0.000174789 -0.000306782 -0.00768879 0.00019398 -0.000155544 5.02717e-05 0.000359027 -0.000159904 -0.000448646 9.20171e-05 -0.00022208 -0.000137641 0.000174642 -0.000373619 9.63927e-06 5.52661e-05 -0.000108031 0.000114938 -2.46636e-05 5.05914e-05 -3.92846e-07 8.8446e-05 -9.04905e-06 -8.04882e-05 -0.000130427 3.2172e-05 -8.9914e-05 
1748.95 0 0.000106292 0.000963651 2.57682e-05 -0.000120019 -0.00444255 0.00018433 -0.000309949 -0.00782349 0.000213216 -0.000155392 4.83957e-05 0.000362393 -0.000163775 -0.000437256 0.000120167 -0.000227859 -0.000157893 0.000174124 -0.000356033 1.36514e-05 5.40589e-05 -0.000103926 0.00010199 -2.77895e-05 5.76357e-05 -1.10205e-05 8.69529e-05 -8.47614e-06 -8.0846e-05 -0.000123978 3.12277e-05 -7.81689e-05 
1749.3 0 0.000109042 0.00103155 1.83764e-05 -0.000117176 -0.00415081 0.000186832 -0.000315661 -0.00794675 0.000227483 -0.000152718 4.64579e-05 0.000368507 -0.00016794 -0.000420709 0.000149533 -0.000231204 -0.000179598 0.000173696 -0.000333886 1.66199e-05 5.23004e-05 -9.72738e-05 8.8326e-05 -3.30566e-05 6.37246e-05 -2.09335e-05 8.37743e-05 -8.55036e-06 -7.89634e-05 -0.000116065 2.82528e-05 -6.5057e-05 
1749.65 0 0.000115071 0.0010986 1.30876e-05 -0.00011329 -0.00385628 0.000183269 -0.000321682 -0.00805986 0.000235665 -0.000148416 4.89982e-05 0.000376316 -0.000172458 -0.000398804 0.000178339 -0.000235743 -0.000201821 0.000173568 -0.000306484 1.75979e-05 5.02425e-05 -8.81351e-05 7.43946e-05 -4.00367e-05 6.79331e-05 -2.86707e-05 8.02898e-05 -8.45119e-06 -7.44269e-05 -0.000106323 2.46178e-05 -5.14664e-05 
1750 0 0.000122133 0.00116516 9.34103e-06 -0.000108182 -0.00355858 0.000177898 -0.000329999 -0.00816479 0.000239845 -0.000145679 5.77611e-05 0.000381239 -0.00017617 -0.000376139 0.000204017 -0.000242604 -0.000221742 0.000173392 -0.000274714 1.43201e-05 4.87269e-05 -7.63747e-05 6.20421e-05 -4.7416e-05 7.18041e-05 -3.33835e-05 7.76625e-05 -7.3866e-06 -6.81963e-05 -9.53449e-05 2.19409e-05 -3.81058e-05 
1750.35 0 0.000128669 0.00123114 6.6261e-06 -0.000104692 -0.00325714 0.000170959 -0.000342326 -0.00826187 0.000242642 -0.000146764 7.02696e-05 0.000380694 -0.000177679 -0.000354051 0.000226491 -0.000251769 -0.000236585 0.000170638 -0.000243396 6.92026e-06 4.69433e-05 -6.27186e-05 5.19007e-05 -5.46354e-05 7.62553e-05 -3.67597e-05 7.61833e-05 -4.33191e-06 -6.15971e-05 -8.25815e-05 1.98997e-05 -2.39613e-05 
1750.7 0 0.000134966 0.0012962 4.7028e-06 -0.000103338 -0.00295145 0.000161686 -0.000355857 -0.00834984 0.00024455 -0.000151519 8.58283e-05 0.000378006 -0.000176475 -0.000330557 0.000246258 -0.000263539 -0.000247092 0.000165389 -0.000217073 -2.77227e-06 4.40544e-05 -4.83227e-05 4.23702e-05 -6.0097e-05 8.02785e-05 -3.96675e-05 7.57383e-05 1.9373e-07 -5.47353e-05 -6.72154e-05 1.68491e-05 -9.89063e-06 
1751.05 0 0.000140988 0.00135876 3.32769e-06 -0.00010255 -0.00264128 0.000150195 -0.000366021 -0.00842663 0.000243587 -0.000158545 0.000103658 0.000376208 -0.000172406 -0.00030613 0.00026345 -0.000276477 -0.000254729 0.000159752 -0.00019688 -1.27574e-05 4.04478e-05 -3.44535e-05 3.30354e-05 -6.20269e-05 8.40089e-05 -4.18444e-05 7.6602e-05 4.56995e-06 -4.76099e-05 -5.08092e-05 1.39447e-05 1.59906e-06 
1751.4 0 0.000146546 0.0014166 2.84579e-06 -0.0001012 -0.00232722 0.000135922 -0.000372599 -0.00848822 0.000238036 -0.000166171 0.00012162 0.000375368 -0.000166386 -0.000282104 0.000279135 -0.000287949 -0.00025875 0.000154953 -0.000180409 -1.92907e-05 3.76446e-05 -2.17286e-05 2.44211e-05 -6.13855e-05 8.79107e-05 -4.41081e-05 7.90576e-05 8.42986e-06 -4.00572e-05 -3.51991e-05 1.33456e-05 1.03716e-05 
1751.75 0 0.000151786 0.00146846 2.91188e-06 -9.94951e-05 -0.00201176 0.000118201 -0.000377166 -0.00853249 0.000228482 -0.000172844 0.000137104 0.000374594 -0.000160225 -0.000260961 0.000296462 -0.00029732 -0.00025819 0.000153142 -0.00016383 -1.9242e-05 3.64311e-05 -1.06817e-05 1.60159e-05 -6.02083e-05 9.28893e-05 -4.58583e-05 8.27756e-05 1.13068e-05 -3.23984e-05 -2.06963e-05 1.50367e-05 1.76518e-05 
1752.1 0 0.000156879 0.0015163 2.2752e-06 -9.8199e-05 -0.00169819 9.77535e-05 -0.000380652 -0.00855933 0.000217116 -0.000177075 0.00014842 0.000371873 -0.000154401 -0.00024533 0.000316749 -0.000306588 -0.000254577 0.000154783 -0.000145865 -1.35758e-05 3.61569e-05 -1.79203e-06 7.57181e-06 -5.9004e-05 9.88184e-05 -4.61862e-05 8.748e-05 1.21372e-05 -2.54086e-05 -7.24889e-06 1.70854e-05 2.37374e-05 
1752.45 0 0.000162042 0.00156229 1.67176e-07 -9.7496e-05 -0.00138952 7.48475e-05 -0.000384816 -0.00857012 0.000203795 -0.000179224 0.000155479 0.000366887 -0.000148576 -0.000235637 0.000338448 -0.000317489 -0.000249647 0.000156728 -0.000126632 -5.24638e-06 3.53199e-05 6.23104e-06 -5.59821e-07 -5.7017e-05 0.000105144 -4.63346e-05 9.24472e-05 1.17499e-05 -1.9587e-05 4.18986e-06 1.84234e-05 2.91041e-05 
1752.8 0 0.000166352 0.00160608 -2.91709e-06 -9.66198e-05 -0.00108508 4.96065e-05 -0.000390706 -0.00856672 0.000189062 -0.000181465 0.00015751 0.000363615 -0.000142934 -0.00022877 0.000359571 -0.000329756 -0.000243402 0.00015739 -0.00010499 4.08672e-06 3.3872e-05 1.39798e-05 -8.59622e-06 -5.49479e-05 0.000111169 -4.77378e-05 9.66804e-05 1.12896e-05 -1.49728e-05 1.35891e-05 1.92418e-05 3.36641e-05 
1753.15 0 0.000168757 0.00164848 -6.40133e-06 -9.47961e-05 -0.000784675 2.3207e-05 -0.000397482 -0.0085517 0.00017508 -0.000183429 0.000154596 0.000363751 -0.000137418 -0.000222884 0.000378315 -0.000341154 -0.000235727 0.000157764 -8.20998e-05 1.43793e-05 3.21555e-05 2.15091e-05 -1.54835e-05 -5.41931e-05 0.000116048 -4.93541e-05 0.0001004 1.18742e-05 -1.10246e-05 2.16312e-05 2.08614e-05 3.7671e-05 
1753.5 0 0.000169336 0.0016905 -1.02052e-05 -9.21519e-05 -0.000489208 -1.66888e-06 -0.00040301 -0.00852767 0.000162687 -0.000181918 0.00015094 0.000364437 -0.000131971 -0.000219601 0.000393691 -0.000350528 -0.000226087 0.00015636 -5.97295e-05 2.44523e-05 3.13452e-05 2.81687e-05 -2.06805e-05 -5.32591e-05 0.000120396 -5.05709e-05 0.000104313 1.41041e-05 -7.00898e-06 2.82506e-05 2.39425e-05 4.05714e-05 
1753.85 0 0.000168798 0.00173229 -1.44545e-05 -8.96397e-05 -0.00019611 -2.34715e-05 -0.000407074 -0.00849559 0.000151128 -0.000175542 0.000150621 0.000364409 -0.000125238 -0.000220502 0.000406038 -0.000357603 -0.000212401 0.000150079 -3.81907e-05 3.24901e-05 3.30197e-05 3.42514e-05 -2.47729e-05 -5.06123e-05 0.00012617 -5.21509e-05 0.000108433 1.65778e-05 -2.0819e-06 3.27207e-05 2.85489e-05 4.16134e-05 
1754.2 0 0.000167814 0.00177445 -1.8553e-05 -8.71103e-05 9.84747e-05 -4.24411e-05 -0.000409291 -0.00845641 0.000140744 -0.000165687 0.000152024 0.000363727 -0.000116098 -0.000222429 0.000417146 -0.000361301 -0.000193146 0.000137908 -1.63378e-05 3.68998e-05 3.60519e-05 4.15244e-05 -2.86721e-05 -4.6986e-05 0.000134193 -5.36073e-05 0.00011313 1.90742e-05 3.46832e-06 3.49935e-05 3.49565e-05 4.03139e-05 
1754.55 0 0.000167069 0.00181704 -2.09866e-05 -8.3683e-05 0.000396364 -5.92178e-05 -0.000407472 -0.00841078 0.000133664 -0.000154272 0.000152265 0.000361821 -0.000106187 -0.00022226 0.000427732 -0.000361115 -0.00016979 0.000119498 6.98637e-06 3.75822e-05 3.84194e-05 5.06538e-05 -3.15672e-05 -4.2724e-05 0.000144494 -5.41773e-05 0.000118261 2.26759e-05 8.25911e-06 3.65581e-05 4.17368e-05 3.74268e-05 
1754.9 0 0.00016761 0.00185939 -2.12937e-05 -8.0107e-05 0.000695465 -7.46209e-05 -0.000400971 -0.00835664 0.000130951 -0.000142896 0.000150177 0.000360009 -9.90421e-05 -0.000219015 0.000439581 -0.000358473 -0.00014503 9.72155e-05 3.08274e-05 3.55428e-05 3.86582e-05 6.07291e-05 -3.22727e-05 -3.74479e-05 0.000155775 -5.32712e-05 0.000124296 2.80823e-05 1.15376e-05 3.84832e-05 4.74699e-05 3.4457e-05 
1755.25 0 0.000168846 0.00189964 -2.13146e-05 -7.66481e-05 0.000992563 -9.08549e-05 -0.00039189 -0.0082912 0.000133888 -0.00013272 0.000146888 0.000360628 -9.50419e-05 -0.000211227 0.000453177 -0.000356692 -0.000121366 7.65883e-05 5.30211e-05 3.17449e-05 3.6613e-05 7.07565e-05 -2.97638e-05 -3.09673e-05 0.000165229 -4.96849e-05 0.000132194 3.49709e-05 1.23458e-05 4.15262e-05 5.22753e-05 3.27565e-05 
1755.6 0 0.000169229 0.00193614 -2.15644e-05 -7.40341e-05 0.00128659 -0.000110528 -0.000381624 -0.00821371 0.000142828 -0.000124466 0.000144419 0.000363621 -9.02543e-05 -0.000198105 0.000467346 -0.000355701 -0.000100307 6.07861e-05 7.04634e-05 2.95359e-05 3.28172e-05 7.91317e-05 -2.37399e-05 -2.34719e-05 0.000171357 -4.42262e-05 0.000140236 4.37666e-05 1.14523e-05 4.61804e-05 5.58155e-05 3.36744e-05 
1755.95 0 0.000167685 0.00196854 -2.04169e-05 -7.18739e-05 0.00157495 -0.000133266 -0.000370555 -0.00812402 0.000154702 -0.000115383 0.000144293 0.000368277 -8.3616e-05 -0.000181183 0.000480387 -0.000351036 -8.09505e-05 4.96032e-05 8.22943e-05 3.16094e-05 2.8229e-05 8.63514e-05 -1.64793e-05 -1.53846e-05 0.000175432 -4.00489e-05 0.000146055 5.43219e-05 1.14478e-05 5.17826e-05 5.82863e-05 3.61821e-05 
1756.3 0 0.000164003 0.00199577 -1.84245e-05 -6.9085e-05 0.00185438 -0.000157691 -0.00035914 -0.00802331 0.000166565 -0.00010227 0.000147342 0.000374013 -7.91092e-05 -0.0001644 0.000489489 -0.000342251 -6.21544e-05 4.21048e-05 8.82228e-05 3.5272e-05 2.27215e-05 9.32251e-05 -9.75889e-06 -6.47434e-06 0.000179169 -3.82317e-05 0.000148942 6.42027e-05 1.38138e-05 5.8165e-05 5.99158e-05 3.9186e-05 
1756.65 0 0.000159341 0.00201696 -1.73092e-05 -6.63193e-05 0.00212507 -0.000181239 -0.000348779 -0.00791084 0.000177884 -8.69129e-05 0.000151116 0.000379831 -7.78599e-05 -0.000149757 0.000494185 -0.000333252 -4.33549e-05 3.60465e-05 8.83899e-05 3.55509e-05 1.70672e-05 9.76112e-05 -3.43432e-06 3.41204e-06 0.000182851 -3.79646e-05 0.000147983 7.16827e-05 1.74036e-05 6.54142e-05 6.04055e-05 4.26863e-05 
1757 0 0.00015362 0.00203338 -1.67683e-05 -6.4125e-05 0.00238685 -0.000202724 -0.000343691 -0.00778533 0.0001884 -7.28189e-05 0.000151667 0.000384386 -7.67892e-05 -0.00013638 0.000495307 -0.000326006 -2.65004e-05 2.87366e-05 8.47437e-05 3.0238e-05 1.11092e-05 9.92727e-05 2.75854e-06 1.38177e-05 0.000186969 -3.93457e-05 0.000142748 7.6838e-05 2.20978e-05 7.32575e-05 6.00583e-05 4.52863e-05 
1757.35 0 0.000147585 0.00204594 -1.52958e-05 -6.29408e-05 0.00264039 -0.000222983 -0.000343518 -0.00765056 0.000196624 -6.10232e-05 0.000148135 0.000385556 -7.51656e-05 -0.000124064 0.000493117 -0.000319952 -1.52586e-05 1.94185e-05 7.98898e-05 2.0427e-05 3.87494e-06 9.94308e-05 8.67907e-06 2.43379e-05 0.000192476 -4.23394e-05 0.000134849 7.99239e-05 2.83443e-05 8.12289e-05 5.9652e-05 4.63757e-05 
1757.7 0 0.000142927 0.0020553 -1.2054e-05 -6.29977e-05 0.00289061 -0.00024012 -0.000343858 -0.00750976 0.000201234 -5.11978e-05 0.000143322 0.000383889 -7.57871e-05 -0.000114203 0.000489551 -0.000314169 -1.05142e-05 7.88042e-06 7.69241e-05 7.99597e-06 -2.4089e-06 9.88663e-05 1.26965e-05 3.51389e-05 0.000198272 -4.58874e-05 0.000126216 8.07347e-05 3.47468e-05 8.92544e-05 5.9851e-05 4.66091e-05 
1758.05 0 0.000139107 0.00206236 -8.47125e-06 -6.3532e-05 0.00313992 -0.000250443 -0.000342559 -0.00736202 0.000201307 -4.24433e-05 0.000140272 0.000381926 -8.03148e-05 -0.000107471 0.000486332 -0.000309765 -1.08638e-05 -6.38147e-06 7.8591e-05 -6.16544e-06 -5.51157e-06 9.76575e-05 1.41626e-05 4.61706e-05 0.000202289 -4.88029e-05 0.00011779 7.99221e-05 4.08839e-05 9.83531e-05 6.12625e-05 4.69081e-05 
1758.4 0 0.000134302 0.00206608 -6.11194e-06 -6.38808e-05 0.00338502 -0.000254887 -0.000339511 -0.00720367 0.000197061 -3.22761e-05 0.00013891 0.000379994 -8.62242e-05 -0.00010259 0.00048611 -0.000307969 -1.54327e-05 -2.26453e-05 8.60967e-05 -2.11456e-05 -6.34484e-06 9.52651e-05 1.41891e-05 5.7517e-05 0.00020285 -5.17603e-05 0.000109389 7.89076e-05 4.7745e-05 0.000107881 6.38055e-05 4.8111e-05 
1758.75 0 0.000129877 0.00206355 -5.45114e-06 -6.32978e-05 0.00362274 -0.000257635 -0.000334014 -0.00703467 0.000191988 -1.95375e-05 0.000134151 0.000378429 -9.15171e-05 -9.70452e-05 0.000490714 -0.000307528 -2.06574e-05 -4.03107e-05 9.93227e-05 -3.43884e-05 -6.82588e-06 9.26411e-05 1.44044e-05 6.88181e-05 0.000200187 -5.55784e-05 0.000100628 7.89727e-05 5.47753e-05 0.000115439 6.69617e-05 4.97278e-05 
1759.1 0 0.000127352 0.00205484 -6.33702e-06 -6.14417e-05 0.00385459 -0.00025883 -0.000325047 -0.00685677 0.000189308 -3.93795e-06 0.000120033 0.000378529 -9.73068e-05 -9.05951e-05 0.000498019 -0.000306561 -2.39374e-05 -5.89616e-05 0.000117034 -4.29521e-05 -8.83967e-06 9.00465e-05 1.56511e-05 7.89981e-05 0.000195141 -5.87923e-05 9.24687e-05 8.05726e-05 6.06031e-05 0.000121575 7.00322e-05 5.16856e-05 
1759.45 0 0.000126584 0.00204321 -7.31242e-06 -5.98285e-05 0.00407831 -0.000258797 -0.000313321 -0.00666949 0.000189182 1.45881e-05 9.67859e-05 0.000381591 -0.000105301 -8.38497e-05 0.000506993 -0.000306252 -2.61288e-05 -7.60751e-05 0.000136108 -4.727e-05 -1.1244e-05 8.72474e-05 1.79692e-05 8.77143e-05 0.000188132 -6.07702e-05 8.45485e-05 8.35909e-05 6.4815e-05 0.000127251 7.2805e-05 5.44321e-05 
1759.8 0 0.000127859 0.00202918 -7.17634e-06 -5.95965e-05 0.00428954 -0.000260459 -0.000301549 -0.006474 0.000189239 3.46791e-05 6.91045e-05 0.00038817 -0.000114637 -7.58973e-05 0.000518258 -0.000309136 -2.75769e-05 -8.956e-05 0.00015433 -4.98375e-05 -1.2841e-05 8.46797e-05 2.1156e-05 9.52834e-05 0.000180527 -6.18434e-05 7.60572e-05 8.84585e-05 6.78771e-05 0.000133074 7.60482e-05 5.78541e-05 
1760.15 0 0.000130629 0.00201132 -6.16439e-06 -6.0981e-05 0.00449003 -0.000264719 -0.000289053 -0.0062721 0.000188522 5.4163e-05 4.12631e-05 0.000395607 -0.000121358 -6.52828e-05 0.000533062 -0.000314147 -2.88307e-05 -0.000100358 0.000171896 -5.26791e-05 -1.54257e-05 8.27205e-05 2.37303e-05 0.000102071 0.000173262 -6.2748e-05 6.81077e-05 9.35432e-05 7.10187e-05 0.000139817 7.98729e-05 6.29646e-05 
1760.5 0 0.000131523 0.00198932 -4.45518e-06 -6.26074e-05 0.00468314 -0.000268502 -0.000272553 -0.00606339 0.000189419 7.30635e-05 1.67905e-05 0.000400258 -0.000121189 -4.95548e-05 0.000552636 -0.000317006 -2.83059e-05 -0.000109338 0.000188947 -5.78436e-05 -1.97459e-05 8.11722e-05 2.41496e-05 0.000108884 0.000166763 -6.39863e-05 6.20508e-05 9.58324e-05 7.46888e-05 0.000146481 8.3693e-05 7.05482e-05 
1760.85 0 0.000128469 0.00196373 -1.89167e-06 -6.32737e-05 0.00486942 -0.000269455 -0.000251539 -0.00584609 0.000192804 9.07522e-05 -2.54268e-06 0.00040105 -0.000114479 -2.64316e-05 0.000575874 -0.000316121 -2.27753e-05 -0.000115972 0.000204458 -6.78218e-05 -2.53156e-05 7.85037e-05 2.28135e-05 0.000116718 0.000161165 -6.39803e-05 5.69097e-05 9.40656e-05 7.78646e-05 0.000151449 8.77789e-05 8.0443e-05 
1761.2 0 0.000123988 0.0019347 1.07747e-06 -6.29779e-05 0.00504646 -0.000267261 -0.000229489 -0.00561907 0.000195091 0.000105716 -1.69808e-05 0.000398248 -0.000103798 4.63671e-06 0.000598335 -0.000312074 -1.2892e-05 -0.000120082 0.000217169 -8.41168e-05 -3.14788e-05 7.32807e-05 2.039e-05 0.000124592 0.000155954 -6.18531e-05 5.1031e-05 8.9318e-05 7.98053e-05 0.000154428 9.15466e-05 9.13235e-05 
1761.55 0 0.000121331 0.00190345 3.56581e-06 -6.10132e-05 0.00520933 -0.00026242 -0.000209829 -0.00538527 0.0001946 0.000116807 -2.76213e-05 0.000393025 -9.11374e-05 4.06221e-05 0.000612423 -0.000304338 -1.20169e-06 -0.000123008 0.000228735 -0.00010522 -3.72788e-05 6.68084e-05 1.63554e-05 0.000130653 0.000151047 -5.91725e-05 4.55001e-05 8.38911e-05 8.1389e-05 0.000156112 9.37095e-05 0.000102506 
1761.9 0 0.000120718 0.00187141 6.31002e-06 -5.6395e-05 0.00535637 -0.0002553 -0.000192205 -0.00515017 0.000194178 0.000124167 -3.61772e-05 0.000387498 -7.85596e-05 7.63086e-05 0.000615313 -0.000291898 1.19559e-05 -0.000126733 0.000242407 -0.000126734 -4.10642e-05 6.12584e-05 1.12984e-05 0.000134214 0.000146901 -5.70875e-05 4.17728e-05 7.90908e-05 8.27125e-05 0.000156198 9.39199e-05 0.000114348 
1762.25 0 0.000120795 0.00183987 1.00762e-05 -5.0323e-05 0.00549102 -0.000246667 -0.00017517 -0.00491599 0.000195712 0.000128664 -4.33386e-05 0.000384583 -6.83513e-05 0.000107763 0.000610706 -0.000275771 2.75425e-05 -0.000132801 0.000258305 -0.000145122 -4.15611e-05 5.68738e-05 5.68902e-06 0.000134317 0.000144336 -5.59331e-05 3.91998e-05 7.55016e-05 8.26457e-05 0.000154317 9.31185e-05 0.000125497 
1762.6 0 0.000120731 0.00180865 1.41267e-05 -4.3039e-05 0.00561812 -0.000235801 -0.000157814 -0.00467967 0.000199429 0.00013 -4.94032e-05 0.000385448 -5.99861e-05 0.000133804 0.000601411 -0.000257826 4.40264e-05 -0.000141466 0.000274349 -0.000158535 -3.83983e-05 5.27055e-05 -3.51942e-07 0.000130802 0.000143965 -5.52392e-05 3.6268e-05 7.3683e-05 8.07463e-05 0.000150939 9.12515e-05 0.000134711 
1762.95 0 0.000118941 0.00177762 1.96669e-05 -3.36403e-05 0.00573894 -0.000222639 -0.000139733 -0.00443669 0.000203944 0.000126569 -5.24843e-05 0.000388724 -5.15744e-05 0.000153099 0.000589752 -0.000237812 5.93889e-05 -0.000151691 0.000289499 -0.000166228 -3.27834e-05 4.9627e-05 -5.83501e-06 0.000124131 0.000144897 -5.53044e-05 3.20752e-05 7.32159e-05 7.70329e-05 0.00014601 8.87218e-05 0.000143021 
1763.3 0 0.000116341 0.00174608 2.73098e-05 -2.25697e-05 0.00584921 -0.000208028 -0.000121313 -0.00418791 0.000208791 0.000119827 -5.06082e-05 0.000393136 -4.36838e-05 0.000168204 0.000577919 -0.000216486 7.37981e-05 -0.000162562 0.000303749 -0.000168108 -2.71917e-05 4.91094e-05 -1.09006e-05 0.000115164 0.000146339 -5.64516e-05 2.82549e-05 7.20326e-05 7.16227e-05 0.000140472 8.71697e-05 0.000150402 
1763.65 0 0.000115105 0.00171279 3.56438e-05 -1.06262e-05 0.00594773 -0.000192656 -0.000104619 -0.00393829 0.000214199 0.000112266 -4.6214e-05 0.000398134 -3.64259e-05 0.000183154 0.000565561 -0.000195604 8.68654e-05 -0.000173216 0.000317176 -0.000163644 -2.29193e-05 5.07891e-05 -1.54151e-05 0.000105964 0.000147469 -5.78053e-05 2.62002e-05 7.00514e-05 6.59947e-05 0.000135516 8.72526e-05 0.000155852 
1764 0 0.000115987 0.0016782 4.34741e-05 -3.214e-07 0.00603788 -0.000179521 -9.00902e-05 -0.00368894 0.000221099 0.000106073 -4.27079e-05 0.00040272 -2.89119e-05 0.000199235 0.00055248 -0.000175952 9.74803e-05 -0.000180962 0.000331916 -0.000153248 -2.04401e-05 5.26517e-05 -2.0551e-05 9.75218e-05 0.000147445 -5.76211e-05 2.3492e-05 6.96292e-05 6.16436e-05 0.000131035 8.79914e-05 0.000160277 
1764.35 0 0.000118555 0.00164322 5.08706e-05 7.19872e-06 0.00612113 -0.000169288 -7.55993e-05 -0.00343631 0.00023217 0.000103955 -4.06497e-05 0.000405733 -2.16274e-05 0.000217863 0.000538986 -0.000158101 0.000104567 -0.000185036 0.000347579 -0.000139497 -1.94441e-05 5.26946e-05 -2.74745e-05 8.90545e-05 0.000146438 -5.54965e-05 1.77104e-05 7.05585e-05 5.91582e-05 0.000126934 8.76525e-05 0.00016445 
1764.7 0 0.00012079 0.00160807 5.73232e-05 1.43634e-05 0.00619479 -0.000159391 -6.26525e-05 -0.00317958 0.000246912 0.000106583 -4.01134e-05 0.000405847 -1.66738e-05 0.000236617 0.000523776 -0.000140381 0.000109169 -0.000189452 0.000360265 -0.000125522 -1.84176e-05 5.06067e-05 -3.5756e-05 7.99128e-05 0.000144716 -5.19011e-05 9.59419e-06 7.25222e-05 5.89189e-05 0.000122988 8.55755e-05 0.000167843 
1765.05 0 0.000121044 0.00157371 6.15222e-05 2.17172e-05 0.00625652 -0.000148872 -5.40282e-05 -0.00292273 0.000262369 0.000112084 -4.19514e-05 0.000401096 -1.59588e-05 0.000250035 0.000506089 -0.000122426 0.000114294 -0.00019908 0.000370147 -0.000113177 -1.7289e-05 4.78452e-05 -4.513e-05 6.97923e-05 0.00014155 -4.76844e-05 6.70105e-07 7.45757e-05 6.11513e-05 0.000118638 8.31359e-05 0.000170285 
1765.4 0 0.000119656 0.00154076 6.34537e-05 2.80387e-05 0.00630725 -0.000137424 -4.90662e-05 -0.00267162 0.000276984 0.000119506 -4.65784e-05 0.000389528 -2.00994e-05 0.000257389 0.0004864 -0.000107062 0.000120054 -0.000215853 0.000378345 -0.000103359 -1.58785e-05 4.63722e-05 -5.46485e-05 5.86099e-05 0.000137311 -4.43211e-05 -7.92095e-06 7.43964e-05 6.50126e-05 0.000113763 8.09464e-05 0.000171777 
1765.75 0 0.000117526 0.00150746 6.38818e-05 3.3494e-05 0.00635 -0.00012608 -4.71493e-05 -0.00242841 0.000289359 0.000128348 -5.27299e-05 0.000371624 -2.69192e-05 0.000261582 0.000464768 -9.47943e-05 0.000125283 -0.000238669 0.000385542 -9.68189e-05 -1.38181e-05 4.57075e-05 -6.36121e-05 4.74967e-05 0.000133011 -4.27985e-05 -1.58354e-05 7.20066e-05 6.88301e-05 0.00010924 7.77722e-05 0.00017276 
1766.1 0 0.000115482 0.00147218 6.49886e-05 3.84026e-05 0.00638673 -0.000116738 -4.66105e-05 -0.00218945 0.000297913 0.000136688 -5.90864e-05 0.000348494 -3.4638e-05 0.000264474 0.00044241 -8.27843e-05 0.000131507 -0.000264719 0.00039281 -9.25443e-05 -1.16763e-05 4.51976e-05 -7.21039e-05 3.71013e-05 0.000128528 -4.30456e-05 -2.25323e-05 6.82325e-05 7.25669e-05 0.000106536 7.27985e-05 0.000174403 
1766.45 0 0.000113869 0.00143486 6.75064e-05 4.23736e-05 0.00641871 -0.00011038 -4.58433e-05 -0.00195156 0.000302928 0.000142668 -6.53242e-05 0.000321115 -4.42248e-05 0.000267975 0.000421555 -7.09505e-05 0.000139749 -0.000291295 0.000399993 -8.79312e-05 -9.12722e-06 4.64254e-05 -8.02421e-05 2.79671e-05 0.000123227 -4.45277e-05 -2.84313e-05 6.25199e-05 7.60263e-05 0.000105582 6.69773e-05 0.000177166 
1766.8 0 0.000112081 0.0013951 7.0094e-05 4.56493e-05 0.00644504 -0.000107066 -4.46865e-05 -0.00171318 0.000307229 0.000145283 -6.87478e-05 0.000290365 -5.46681e-05 0.0002742 0.000401946 -6.15475e-05 0.000149895 -0.000316409 0.000404529 -8.15643e-05 -5.91355e-06 5.08369e-05 -8.69164e-05 2.15187e-05 0.000118103 -4.54392e-05 -3.52042e-05 5.53001e-05 7.82244e-05 0.000105256 6.12396e-05 0.000180509 
1767.15 0 0.00010885 0.00135266 7.19423e-05 4.91615e-05 0.00646205 -0.000104831 -4.37091e-05 -0.00147362 0.000311322 0.00014511 -6.71246e-05 0.000257908 -6.64677e-05 0.000282281 0.000382952 -5.53185e-05 0.000164217 -0.000337217 0.000403543 -7.53528e-05 -2.6193e-06 5.82456e-05 -9.0355e-05 1.79832e-05 0.000114722 -4.39381e-05 -4.23266e-05 4.91168e-05 7.74467e-05 0.000105856 5.5631e-05 0.000184713 
1767.5 0 0.000103636 0.00130751 7.26588e-05 5.23965e-05 0.00646742 -0.000102899 -4.381e-05 -0.00123406 0.000313641 0.000143112 -6.2999e-05 0.000227005 -8.2066e-05 0.000290813 0.000365531 -5.19284e-05 0.000184725 -0.000350203 0.000397855 -7.19813e-05 -1.00281e-06 6.71927e-05 -9.13123e-05 1.71222e-05 0.000112281 -3.95298e-05 -4.91937e-05 4.52258e-05 7.27093e-05 0.00010734 4.91585e-05 0.000189708 
1767.85 0 9.79491e-05 0.00125961 7.36743e-05 5.36429e-05 0.00646317 -0.000101749 -4.46266e-05 -0.000995382 0.000315917 0.000140235 -5.90816e-05 0.000199938 -0.000101777 0.000300666 0.000350488 -5.02363e-05 0.00021005 -0.000351999 0.000391421 -7.00297e-05 -1.68289e-06 7.56417e-05 -9.22555e-05 1.67622e-05 0.000109857 -3.32757e-05 -5.59959e-05 4.16502e-05 6.5759e-05 0.00010796 4.17114e-05 0.000194709 
1768.2 0 9.29819e-05 0.00120975 7.59473e-05 5.24018e-05 0.00645198 -0.000102613 -4.63982e-05 -0.000757419 0.000320899 0.000138287 -5.64729e-05 0.000175059 -0.000123806 0.000314098 0.000339059 -4.97914e-05 0.000236791 -0.000342153 0.00038804 -6.86765e-05 -3.08753e-06 8.29733e-05 -9.38998e-05 1.54241e-05 0.000106245 -2.60094e-05 -6.05765e-05 3.65562e-05 5.9094e-05 0.000106172 3.40158e-05 0.000198121 
1768.55 0 8.86968e-05 0.00115831 7.92931e-05 4.97275e-05 0.00643407 -0.000107701 -5.00724e-05 -0.000520419 0.00032778 0.000137015 -5.45835e-05 0.000149338 -0.000144518 0.000331321 0.000330406 -5.0322e-05 0.000260799 -0.000325149 0.000388035 -6.92248e-05 -4.53806e-06 9.00233e-05 -9.60249e-05 1.50843e-05 0.000100075 -1.86089e-05 -6.03701e-05 2.94449e-05 5.36697e-05 0.000101392 2.66021e-05 0.000198698 
1768.9 0 8.36725e-05 0.00110514 8.36591e-05 4.68762e-05 0.00640717 -0.000116588 -5.48507e-05 -0.000284191 0.000334599 0.00013379 -5.45079e-05 0.000123611 -0.00016111 0.000351326 0.000321211 -5.14066e-05 0.000279125 -0.000305876 0.000389746 -7.12962e-05 -5.38608e-06 9.80827e-05 -9.964e-05 1.76125e-05 9.28477e-05 -1.151e-05 -5.60042e-05 2.15318e-05 4.94182e-05 9.465e-05 1.97465e-05 0.000196466 
1769.25 0 7.59359e-05 0.00104916 8.90379e-05 4.52826e-05 0.00636832 -0.000127421 -5.9094e-05 -4.89553e-05 0.000342675 0.000127109 -5.77048e-05 0.000101004 -0.000172841 0.000373452 0.000309682 -5.13083e-05 0.000289771 -0.000286387 0.000392256 -7.31087e-05 -4.65146e-06 0.000107306 -0.000104689 2.17448e-05 8.61209e-05 -4.47727e-06 -5.08381e-05 1.41431e-05 4.52316e-05 8.88012e-05 1.38713e-05 0.000193055 
1769.6 0 6.56209e-05 0.000990378 9.50517e-05 4.48e-05 0.00631867 -0.000137888 -6.20167e-05 0.000185347 0.000351845 0.000118823 -6.15284e-05 8.26018e-05 -0.000181325 0.000396934 0.00029772 -4.75403e-05 0.000290602 -0.000265999 0.000393145 -7.49874e-05 -1.80261e-06 0.000115902 -0.000108522 2.66033e-05 7.97766e-05 2.00756e-06 -4.77797e-05 7.13488e-06 4.06435e-05 8.51051e-05 9.23043e-06 0.000190028 
1769.95 0 5.5046e-05 0.000930918 0.000100641 4.43248e-05 0.00626138 -0.000146924 -6.30362e-05 0.000416873 0.000359429 0.00010967 -6.3232e-05 6.72388e-05 -0.00018904 0.000420801 0.000286476 -3.95261e-05 0.000282398 -0.000241149 0.000391489 -7.89745e-05 1.42746e-06 0.000122727 -0.000109271 3.21585e-05 7.32531e-05 7.0981e-06 -4.71887e-05 -3.48987e-08 3.64559e-05 8.25396e-05 3.46615e-06 0.000187692 
1770.3 0 4.73828e-05 0.000871536 0.000106193 4.32074e-05 0.00619636 -0.000153494 -6.05483e-05 0.000643463 0.000364355 9.76309e-05 -6.12357e-05 5.3012e-05 -0.00019735 0.000444098 0.000275443 -2.97217e-05 0.000268739 -0.00021049 0.000391172 -8.4125e-05 4.44849e-06 0.000127875 -0.000107656 3.73186e-05 6.66621e-05 1.06781e-05 -4.6851e-05 -7.21166e-06 3.31672e-05 8.17565e-05 -5.65597e-06 0.000186721 
1770.65 0 4.3072e-05 0.000812033 0.000113151 4.23535e-05 0.00612265 -0.000156543 -5.79802e-05 0.000864569 0.000369818 8.25574e-05 -5.69279e-05 3.81062e-05 -0.000207748 0.000465116 0.000264877 -2.14126e-05 0.000251579 -0.000175641 0.000397216 -8.70658e-05 7.42156e-06 0.000131987 -0.000105199 4.18574e-05 6.07456e-05 1.40418e-05 -4.53159e-05 -1.32549e-05 3.13543e-05 8.41218e-05 -1.7105e-05 0.000186539 
1771 0 4.14506e-05 0.000753533 0.000121316 4.19878e-05 0.00604159 -0.000159222 -6.02689e-05 0.00107898 0.00037891 6.56803e-05 -5.34974e-05 2.06262e-05 -0.00021958 0.000482905 0.000256166 -1.7686e-05 0.000233451 -0.000137933 0.000410211 -8.45988e-05 8.66958e-06 0.000136244 -0.000102443 4.51686e-05 5.43921e-05 1.86546e-05 -4.3646e-05 -1.74923e-05 3.11168e-05 8.87242e-05 -2.7628e-05 0.000186401 
1771.35 0 4.2308e-05 0.00069525 0.000129583 4.27446e-05 0.00595644 -0.000164583 -6.7303e-05 0.00128812 0.000390695 4.77388e-05 -5.14453e-05 4.83654e-07 -0.000230196 0.000499311 0.000248639 -1.79136e-05 0.000218528 -9.95484e-05 0.000427741 -7.63861e-05 7.61006e-06 0.00014137 -0.000101366 4.71034e-05 4.69922e-05 2.3941e-05 -4.16884e-05 -2.02348e-05 3.16775e-05 9.48319e-05 -3.54692e-05 0.000186235 
1771.7 0 4.46445e-05 0.000636848 0.000135756 4.5595e-05 0.00586813 -0.000172964 -7.6895e-05 0.00149538 0.00040259 2.90779e-05 -5.06302e-05 -1.98903e-05 -0.000237123 0.000513004 0.000239418 -1.81972e-05 0.000209051 -6.32684e-05 0.000447893 -6.29125e-05 5.80355e-06 0.000146568 -0.000103778 4.94427e-05 3.85133e-05 2.83565e-05 -3.98493e-05 -2.12806e-05 3.29392e-05 0.000102061 -4.01373e-05 0.000187047 
1772.05 0 4.51944e-05 0.00057952 0.000139276 4.92023e-05 0.00577518 -0.000182709 -8.84621e-05 0.00170088 0.000412735 1.05793e-05 -5.21218e-05 -3.92371e-05 -0.000239043 0.000522384 0.00022916 -1.63209e-05 0.000204075 -3.01755e-05 0.000468791 -4.45854e-05 4.78851e-06 0.000151156 -0.00010874 5.36687e-05 2.91992e-05 3.03817e-05 -3.91771e-05 -2.12233e-05 3.53608e-05 0.000109135 -4.15271e-05 0.000189173 
1772.4 0 4.12974e-05 0.000522494 0.000140837 5.32425e-05 0.0056778 -0.000191875 -0.000100631 0.00190268 0.000418922 -5.85929e-06 -5.72556e-05 -5.77056e-05 -0.000237647 0.000529873 0.000220008 -1.28183e-05 0.000202273 -1.65198e-06 0.000488011 -2.32083e-05 4.36502e-06 0.000154918 -0.00011322 5.90996e-05 2.02962e-05 2.9225e-05 -4.0904e-05 -2.10598e-05 3.84649e-05 0.00011513 -3.98126e-05 0.000191171 
1772.75 0 3.42986e-05 0.00046376 0.000140844 5.77339e-05 0.0055766 -0.00019822 -0.000110029 0.00209993 0.000420967 -1.83864e-05 -6.71152e-05 -7.60949e-05 -0.000235483 0.000537992 0.000213123 -8.95847e-06 0.000203436 2.06633e-05 0.000504442 4.89191e-08 4.99838e-06 0.000156326 -0.000115829 6.33755e-05 1.33375e-05 2.58208e-05 -4.5293e-05 -2.06301e-05 4.1769e-05 0.00011966 -3.62961e-05 0.000192907 
1773.1 0 2.71562e-05 0.000403852 0.000139991 6.21738e-05 0.00547229 -0.000200656 -0.00011665 0.00229423 0.000420187 -2.57174e-05 -8.24591e-05 -9.77811e-05 -0.000234277 0.00054664 0.000208441 -4.77327e-06 0.000205763 3.60306e-05 0.00051653 2.44314e-05 7.23777e-06 0.000153592 -0.000117726 6.50962e-05 7.88844e-06 2.1249e-05 -5.09815e-05 -1.91925e-05 4.58704e-05 0.00012262 -3.30012e-05 0.000193561 
1773.45 0 2.06821e-05 0.000343874 0.00013839 6.693e-05 0.00536514 -0.00020127 -0.000122574 0.00248825 0.000416371 -2.5457e-05 -9.96291e-05 -0.000125967 -0.000233193 0.000554635 0.000203425 -9.52659e-07 0.000206432 4.40608e-05 0.000523617 4.93272e-05 9.64841e-06 0.000146845 -0.00012184 6.45039e-05 2.52167e-06 1.60382e-05 -5.67521e-05 -1.71044e-05 5.09775e-05 0.000124882 -3.08618e-05 0.00019247 
1773.8 0 1.41555e-05 0.000283413 0.000135704 7.18076e-05 0.00525446 -0.000201806 -0.00012895 0.00268101 0.000409006 -1.70534e-05 -0.000113349 -0.000157893 -0.000230333 0.000561941 0.000196196 -2.93357e-07 0.000204387 4.46622e-05 0.000526142 7.27708e-05 1.20382e-05 0.00013713 -0.000128631 6.26882e-05 -3.61443e-06 1.09549e-05 -6.26334e-05 -1.71636e-05 5.61247e-05 0.000127488 -3.00019e-05 0.000191257 
1774.15 0 8.17716e-06 0.000222871 0.00013198 7.58272e-05 0.00513671 -0.000201578 -0.000136795 0.00286881 0.00039568 -3.42646e-06 -0.000122693 -0.000188411 -0.00022538 0.000571343 0.000186792 -5.36341e-06 0.000199885 3.96998e-05 0.000525237 9.17605e-05 1.3995e-05 0.00012567 -0.000135702 5.97646e-05 -1.0607e-05 6.4594e-06 -6.91237e-05 -2.00198e-05 6.08114e-05 0.000129592 -2.96358e-05 0.000191715 
1774.5 0 4.51104e-06 0.000163568 0.000126772 7.85456e-05 0.00500915 -0.000200804 -0.000145497 0.00304662 0.000374595 1.2054e-05 -0.000130625 -0.000216638 -0.000218487 0.000584184 0.00017454 -1.83342e-05 0.000193089 3.25175e-05 0.000521895 0.000105736 1.48085e-05 0.000112427 -0.000142105 5.57239e-05 -1.82153e-05 2.86904e-06 -7.5225e-05 -2.46856e-05 6.5378e-05 0.000129232 -2.7775e-05 0.000194362 
1774.85 0 4.16479e-06 0.000107317 0.000120009 7.87876e-05 0.00487378 -0.000201669 -0.000154143 0.00321233 0.000347599 2.65291e-05 -0.000139333 -0.000244974 -0.000207943 0.000596785 0.000158899 -3.86595e-05 0.000183666 2.40481e-05 0.00051521 0.00011582 1.51909e-05 9.69594e-05 -0.000147462 5.10909e-05 -2.65689e-05 4.51919e-07 -8.06551e-05 -3.09593e-05 6.90307e-05 0.0001257 -2.30774e-05 0.000198057 
1775.2 0 5.71796e-06 5.33373e-05 0.000112781 7.61918e-05 0.00473285 -0.000206378 -0.000163097 0.00336711 0.000316015 3.73891e-05 -0.000148766 -0.000274334 -0.000193785 0.000604674 0.000139177 -6.28629e-05 0.000170016 1.30258e-05 0.000505675 0.000124963 1.51767e-05 8.16019e-05 -0.000149976 4.49863e-05 -3.36952e-05 -1.80338e-06 -8.53661e-05 -3.77799e-05 7.26092e-05 0.000119569 -1.61804e-05 0.00020077 
1775.55 0 7.1463e-06 1.97085e-08 0.000105197 7.14649e-05 0.00458797 -0.000216175 -0.000172331 0.00351165 0.000280422 4.2713e-05 -0.000158087 -0.000303695 -0.000178273 0.000603435 0.00011603 -8.71359e-05 0.000151722 6.25412e-07 0.000495577 0.000136517 1.29585e-05 6.79469e-05 -0.000148291 3.72699e-05 -3.67684e-05 -3.81285e-06 -8.86146e-05 -4.30075e-05 7.81765e-05 0.00011247 -9.91246e-06 0.000201078 
1775.9 0 7.35466e-06 -5.28064e-05 9.76132e-05 6.4919e-05 0.00443927 -0.000230109 -0.000180288 0.00364644 0.000243629 4.21324e-05 -0.000166491 -0.000332743 -0.000161754 0.000591393 9.22123e-05 -0.000109368 0.000130464 -1.20805e-05 0.000483884 0.000149692 8.7265e-06 5.49879e-05 -0.000142993 2.94856e-05 -3.74043e-05 -3.83476e-06 -9.19408e-05 -4.56727e-05 8.52427e-05 0.000107086 -5.93804e-06 0.000197481 
1776.25 0 6.32932e-06 -0.000104675 9.0516e-05 5.78391e-05 0.00428525 -0.000244982 -0.000188342 0.00377336 0.000207708 3.81015e-05 -0.000173103 -0.000361296 -0.000143837 0.000572292 6.82288e-05 -0.000130453 0.000107862 -2.54129e-05 0.000466657 0.000160206 5.10035e-06 4.17308e-05 -0.000136564 2.1735e-05 -3.7973e-05 -2.09276e-06 -9.63436e-05 -4.596e-05 9.06425e-05 0.000103382 -3.43617e-06 0.000191098 
1776.6 0 4.29356e-06 -0.000154586 8.30784e-05 5.17168e-05 0.00412507 -0.000258804 -0.000200289 0.00389343 0.000171489 3.32543e-05 -0.000178404 -0.000386037 -0.000123058 0.000549842 4.22956e-05 -0.000152959 8.6951e-05 -4.03403e-05 0.000443804 0.000165424 3.71867e-06 2.83418e-05 -0.000130701 1.34162e-05 -3.84006e-05 -1.29754e-06 -0.00010046 -4.52506e-05 9.23903e-05 9.93257e-05 -1.84903e-06 0.000184135 
1776.95 0 -2.26659e-08 -0.00020199 7.59805e-05 4.72842e-05 0.00395956 -0.000273927 -0.000215965 0.00400734 0.000132777 2.83305e-05 -0.000183619 -0.000402801 -9.86753e-05 0.000525337 1.34459e-05 -0.000175608 6.9728e-05 -5.66216e-05 0.000420049 0.000168036 3.20406e-06 1.63016e-05 -0.000125637 4.43128e-06 -3.8397e-05 -2.04194e-06 -0.00010478 -4.55172e-05 9.11607e-05 9.4594e-05 -2.20609e-06 0.000176945 
1777.3 0 -7.314e-06 -0.000247455 6.95788e-05 4.50081e-05 0.00378804 -0.00029281 -0.000229986 0.00411487 9.33718e-05 2.30425e-05 -0.000189337 -0.000412355 -7.31595e-05 0.000498665 -1.57096e-05 -0.000196777 5.50479e-05 -7.10951e-05 0.000399113 0.000170622 2.55073e-06 6.01127e-06 -0.000120532 -4.77788e-06 -3.86856e-05 -2.58374e-06 -0.000111335 -4.69086e-05 8.77483e-05 8.97673e-05 -4.17069e-06 0.000169301 
1777.65 0 -1.58492e-05 -0.000291332 6.26344e-05 4.45495e-05 0.00361051 -0.00031281 -0.000237237 0.00421654 5.74933e-05 1.64848e-05 -0.000196409 -0.000418347 -4.78099e-05 0.000469925 -4.03541e-05 -0.000217253 4.11843e-05 -8.13115e-05 0.000380728 0.000169166 3.2821e-06 -2.87125e-06 -0.000113197 -1.39065e-05 -3.97945e-05 -1.73958e-06 -0.000121075 -4.68963e-05 8.22872e-05 8.45017e-05 -6.33387e-06 0.000161602 
1778 0 -2.4216e-05 -0.000332629 5.48131e-05 4.46967e-05 0.00342869 -0.000327462 -0.000237006 0.0043134 2.80245e-05 6.96226e-06 -0.000207255 -0.000420088 -2.30946e-05 0.000441703 -5.73611e-05 -0.000236057 2.73989e-05 -8.79165e-05 0.000361284 0.000157868 7.90149e-06 -9.30927e-06 -0.00010233 -2.31192e-05 -4.15096e-05 4.23496e-07 -0.000131642 -4.39554e-05 7.45538e-05 7.83356e-05 -9.00467e-06 0.000154122 
1778.35 0 -3.36125e-05 -0.000370838 4.69405e-05 4.46055e-05 0.00324418 -0.000332777 -0.000232685 0.00440646 7.11248e-06 -9.99256e-06 -0.000224699 -0.000414487 -1.09436e-07 0.000417387 -6.86909e-05 -0.000250687 1.40664e-05 -9.10829e-05 0.000336145 0.000137665 1.53182e-05 -1.35244e-05 -8.90058e-05 -3.17995e-05 -4.35915e-05 3.97399e-06 -0.000140516 -3.84605e-05 6.63278e-05 7.14013e-05 -1.27781e-05 0.000145857 
1778.7 0 -4.47266e-05 -0.000407308 3.9926e-05 4.50483e-05 0.00305718 -0.000330323 -0.000224943 0.00449552 -6.41924e-06 -3.38736e-05 -0.000250014 -0.000403396 2.04254e-05 0.000398786 -7.93893e-05 -0.000259631 2.0234e-06 -8.98635e-05 0.000304356 0.000115291 2.17398e-05 -1.56306e-05 -7.5334e-05 -3.98471e-05 -4.55053e-05 8.62563e-06 -0.000147765 -3.22089e-05 5.92989e-05 6.3801e-05 -1.72596e-05 0.000136613 
1779.05 0 -5.54471e-05 -0.000444112 3.41852e-05 4.68713e-05 0.00286877 -0.000322822 -0.000211787 0.00457866 -1.63034e-05 -5.77036e-05 -0.00028069 -0.000391014 3.72e-05 0.000385627 -9.21877e-05 -0.000262371 -8.6291e-06 -8.6803e-05 0.000268701 9.28977e-05 2.43367e-05 -1.7e-05 -6.35362e-05 -4.66211e-05 -4.62965e-05 1.30044e-05 -0.000153246 -2.7532e-05 5.42128e-05 5.65055e-05 -2.10934e-05 0.000127189 
1779.4 0 -6.28693e-05 -0.000481644 2.92909e-05 4.97621e-05 0.00268116 -0.000311201 -0.000193006 0.00465639 -2.49507e-05 -7.93951e-05 -0.000313056 -0.000378626 4.95083e-05 0.000377009 -0.000107481 -0.000259651 -1.81361e-05 -8.35794e-05 0.000232541 6.7879e-05 2.4312e-05 -1.92504e-05 -5.28042e-05 -5.17309e-05 -4.45672e-05 1.58686e-05 -0.000156347 -2.48069e-05 5.2259e-05 4.9899e-05 -2.27202e-05 0.000118622 
1779.75 0 -6.71552e-05 -0.000518452 2.46596e-05 5.29546e-05 0.00249622 -0.000296898 -0.000172099 0.00472929 -3.44301e-05 -0.000102328 -0.000346423 -0.000366077 5.84521e-05 0.000371584 -0.000124681 -0.000254061 -2.62113e-05 -8.08276e-05 0.000197941 4.20044e-05 2.45674e-05 -2.18657e-05 -4.16252e-05 -5.66429e-05 -4.00718e-05 1.7743e-05 -0.000158215 -2.31765e-05 5.33475e-05 4.42243e-05 -2.21128e-05 0.000112528 
1780.1 0 -6.99226e-05 -0.000553357 2.02522e-05 5.58347e-05 0.00231527 -0.000283238 -0.000151837 0.00479529 -4.45562e-05 -0.000125577 -0.000381136 -0.000354519 6.67553e-05 0.000366958 -0.000141989 -0.0002474 -3.31724e-05 -7.96342e-05 0.000164858 2.11794e-05 2.51665e-05 -2.54385e-05 -3.02563e-05 -6.40319e-05 -3.36395e-05 2.04467e-05 -0.000158767 -2.26485e-05 5.57452e-05 3.96384e-05 -1.99436e-05 0.000108668 
1780.45 0 -7.13673e-05 -0.000587711 1.69432e-05 5.78413e-05 0.00213676 -0.000273255 -0.000133293 0.00485431 -5.35154e-05 -0.000143632 -0.00041529 -0.000345564 7.46333e-05 0.000360956 -0.000159456 -0.000239695 -3.94784e-05 -8.01456e-05 0.000133101 6.56628e-06 2.4891e-05 -3.01904e-05 -1.88596e-05 -7.31028e-05 -2.57879e-05 2.34516e-05 -0.000155842 -2.35008e-05 5.76728e-05 3.54371e-05 -1.62294e-05 0.000106125 
1780.8 0 -7.17209e-05 -0.000624978 1.47163e-05 5.9171e-05 0.00195719 -0.000268518 -0.000115615 0.004908 -6.09353e-05 -0.000153948 -0.000446945 -0.000339083 7.95218e-05 0.000351974 -0.000178406 -0.000231388 -4.54273e-05 -8.1494e-05 0.000103081 -4.3068e-06 2.30364e-05 -3.54593e-05 -7.11919e-06 -8.18403e-05 -1.74655e-05 2.42984e-05 -0.000150466 -2.53443e-05 5.86145e-05 3.24234e-05 -1.15765e-05 0.000104816 
1781.15 0 -7.27473e-05 -0.000666061 1.31467e-05 5.97193e-05 0.00177526 -0.000266616 -9.69595e-05 0.00495805 -6.90757e-05 -0.000157671 -0.000474625 -0.000333441 8.18976e-05 0.000339998 -0.000197427 -0.000223627 -5.02901e-05 -8.31192e-05 7.65533e-05 -1.15001e-05 2.11289e-05 -4.12925e-05 4.10001e-06 -9.09346e-05 -1.00389e-05 2.22266e-05 -0.000145422 -2.52258e-05 6.01852e-05 3.13548e-05 -6.40454e-06 0.00010438 
1781.5 0 -7.59873e-05 -0.000707957 1.20252e-05 5.9833e-05 0.00158967 -0.00026493 -7.77513e-05 0.00500463 -7.70423e-05 -0.000156735 -0.000497681 -0.000326985 8.46362e-05 0.000328484 -0.000214054 -0.000216303 -5.31404e-05 -8.43846e-05 5.72775e-05 -1.37107e-05 2.0135e-05 -4.75185e-05 1.26962e-05 -0.000102145 -3.38344e-06 1.97822e-05 -0.000140934 -2.08571e-05 6.31755e-05 3.1093e-05 -1.05824e-06 0.000103266 
1781.85 0 -7.95912e-05 -0.000748053 1.11429e-05 6.04843e-05 0.00139776 -0.000263938 -5.8613e-05 0.00504447 -8.07298e-05 -0.000151552 -0.000516815 -0.000318397 8.90903e-05 0.000320516 -0.000228338 -0.000208157 -5.41806e-05 -8.47211e-05 4.42594e-05 -1.1912e-05 1.94862e-05 -5.27817e-05 1.96378e-05 -0.000113512 3.68887e-06 1.83459e-05 -0.00013538 -1.43929e-05 6.50066e-05 3.06301e-05 3.40728e-06 0.00010045 
1782.2 0 -8.30134e-05 -0.000785818 1.05886e-05 6.21985e-05 0.00119965 -0.000263447 -3.91431e-05 0.005072 -7.99024e-05 -0.000142438 -0.000531572 -0.000306466 9.34825e-05 0.000316966 -0.000242619 -0.000199356 -5.33921e-05 -8.41391e-05 3.13252e-05 -8.68429e-06 1.92366e-05 -5.62277e-05 2.83041e-05 -0.000121518 1.09334e-05 1.63076e-05 -0.000130076 -8.34136e-06 6.37794e-05 2.93011e-05 6.20752e-06 9.67636e-05 
1782.55 0 -8.69261e-05 -0.000821992 1.04801e-05 6.47487e-05 0.000998899 -0.000262576 -2.09243e-05 0.00508659 -7.76981e-05 -0.00013014 -0.000540637 -0.000292804 9.45348e-05 0.000317256 -0.000258155 -0.00019156 -5.15671e-05 -8.3763e-05 1.5317e-05 -3.71915e-06 1.91953e-05 -5.89973e-05 3.89202e-05 -0.000125771 1.78829e-05 1.12826e-05 -0.000127378 -1.73714e-06 6.06624e-05 2.7002e-05 7.34422e-06 9.36539e-05 
1782.9 0 -9.03686e-05 -0.000856317 1.09028e-05 6.76357e-05 0.000797805 -0.000260627 -7.37958e-06 0.00509176 -7.55721e-05 -0.000115261 -0.000543242 -0.000279761 9.13802e-05 0.000319299 -0.00027466 -0.000182766 -4.98409e-05 -8.54684e-05 -1.9511e-06 3.82794e-06 1.74021e-05 -6.19336e-05 4.71318e-05 -0.000127774 2.47176e-05 2.25533e-06 -0.000126334 5.36654e-06 5.87569e-05 2.46977e-05 7.7395e-06 9.13961e-05 
1783.25 0 -9.2716e-05 -0.000885583 1.19638e-05 6.96636e-05 0.00059533 -0.000259603 5.64802e-07 0.0050895 -7.28481e-05 -9.79264e-05 -0.000539859 -0.000268252 8.69949e-05 0.000320423 -0.000290286 -0.000169017 -4.75452e-05 -9.06761e-05 -1.90444e-05 1.15793e-05 1.23973e-05 -6.42725e-05 5.03173e-05 -0.000129048 3.03944e-05 -7.9949e-06 -0.000125818 1.07162e-05 5.94442e-05 2.3345e-05 7.96285e-06 8.92912e-05 
1783.6 0 -9.46767e-05 -0.000909848 1.37345e-05 7.04815e-05 0.000391522 -0.000262985 4.74336e-06 0.00507949 -7.00578e-05 -7.90469e-05 -0.000532535 -0.000259851 8.30662e-05 0.000319617 -0.000303761 -0.000151858 -4.39935e-05 -0.000100393 -3.49076e-05 1.73585e-05 6.07908e-06 -6.45504e-05 5.03357e-05 -0.00013109 3.39839e-05 -1.64241e-05 -0.000125935 1.37858e-05 6.10258e-05 2.3188e-05 6.00735e-06 8.57645e-05 
1783.95 0 -9.7775e-05 -0.000931208 1.56826e-05 7.08558e-05 0.000190109 -0.000271768 7.12963e-06 0.0050623 -7.02346e-05 -6.08794e-05 -0.00052359 -0.000256989 7.95185e-05 0.000316404 -0.00031645 -0.000134742 -3.92166e-05 -0.000114274 -4.82252e-05 2.0118e-05 1.01442e-06 -6.31562e-05 4.95841e-05 -0.000133793 3.67409e-05 -2.36628e-05 -0.000125366 1.52062e-05 6.13123e-05 2.33954e-05 -7.32266e-07 8.00244e-05 
1784.3 0 -0.000101177 -0.000950244 1.78431e-05 7.0886e-05 -7.64082e-06 -0.000283579 9.55999e-06 0.00503889 -7.5177e-05 -4.42138e-05 -0.000513593 -0.000258257 7.57526e-05 0.000310075 -0.000328608 -0.0001187 -3.38875e-05 -0.00012965 -6.04523e-05 2.00825e-05 -2.22683e-06 -5.99219e-05 4.88923e-05 -0.00013707 3.87224e-05 -3.12423e-05 -0.000123498 1.54042e-05 5.91953e-05 2.33563e-05 -1.12925e-05 7.33123e-05 
1784.65 0 -0.000102636 -0.000967124 2.02308e-05 6.96601e-05 -0.000202483 -0.000294437 1.15019e-05 0.00500808 -8.31452e-05 -2.73917e-05 -0.000501854 -0.000259173 7.21347e-05 0.000301342 -0.000337845 -0.000106109 -3.06435e-05 -0.000143858 -7.24704e-05 1.88333e-05 -3.68965e-06 -5.49559e-05 4.84589e-05 -0.000142811 3.95444e-05 -3.8996e-05 -0.000120851 1.43554e-05 5.55707e-05 2.27072e-05 -2.27878e-05 6.67823e-05 
1785 0 -0.00010179 -0.000982089 2.2529e-05 6.74204e-05 -0.000394231 -0.000303194 1.14236e-05 0.00496756 -9.25102e-05 -1.01461e-05 -0.000489097 -0.000257848 7.03949e-05 0.000294098 -0.000343436 -9.89822e-05 -2.96156e-05 -0.000156504 -8.32678e-05 1.70613e-05 -4.63458e-06 -4.89268e-05 4.89199e-05 -0.000151896 4.00714e-05 -4.53342e-05 -0.000116842 1.26061e-05 5.06469e-05 2.21996e-05 -3.29053e-05 6.04555e-05 
1785.35 0 -0.000100578 -0.000994671 2.45397e-05 6.56148e-05 -0.000581615 -0.000312579 1.10483e-05 0.00491702 -0.000102509 4.92136e-06 -0.000475276 -0.000254355 7.11142e-05 0.000291129 -0.000347931 -9.51939e-05 -2.83384e-05 -0.000167524 -9.12146e-05 1.70545e-05 -5.52152e-06 -4.26777e-05 4.92486e-05 -0.000162708 3.98472e-05 -4.98097e-05 -0.000111072 1.13501e-05 4.34907e-05 2.34535e-05 -4.15088e-05 5.41979e-05 
1785.7 0 -0.00010141 -0.00100481 2.67273e-05 6.53434e-05 -0.000765421 -0.000324385 1.20033e-05 0.00485896 -0.000111348 1.72091e-05 -0.000459255 -0.000247449 7.18847e-05 0.00029138 -0.000354394 -9.0754e-05 -2.64121e-05 -0.000175775 -9.60493e-05 2.12219e-05 -5.25551e-06 -3.58444e-05 4.91227e-05 -0.000173049 3.79659e-05 -5.30463e-05 -0.000103787 1.12566e-05 3.48736e-05 2.67276e-05 -4.97636e-05 4.76273e-05 
1786.05 0 -0.000106223 -0.00101475 2.97065e-05 6.63376e-05 -0.000946697 -0.000335702 1.54423e-05 0.00479669 -0.000118138 2.8568e-05 -0.000442032 -0.000238892 7.0733e-05 0.000292989 -0.000364228 -8.36423e-05 -2.52047e-05 -0.000181166 -0.000100559 2.78167e-05 -3.35374e-06 -2.75528e-05 4.9504e-05 -0.000182724 3.4827e-05 -5.52188e-05 -9.65293e-05 1.16005e-05 2.61781e-05 3.09104e-05 -5.81007e-05 4.08448e-05 
1786.4 0 -0.000114981 -0.00102502 3.38891e-05 6.6914e-05 -0.00112391 -0.00034105 2.38677e-05 0.00473163 -0.000123067 4.04571e-05 -0.000424864 -0.000232313 6.75888e-05 0.000293364 -0.000377132 -7.61726e-05 -2.50988e-05 -0.000185173 -0.000107931 3.28658e-05 -6.5813e-08 -1.87946e-05 5.06022e-05 -0.000192277 3.10682e-05 -5.72275e-05 -9.08163e-05 1.12668e-05 1.73621e-05 3.58238e-05 -6.57782e-05 3.42927e-05 
1786.75 0 -0.000124197 -0.00103402 3.85217e-05 6.53445e-05 -0.00129439 -0.000338365 3.65362e-05 0.0046632 -0.000126687 5.09868e-05 -0.000408455 -0.000227639 6.53122e-05 0.000289047 -0.000390904 -7.1482e-05 -2.71084e-05 -0.000188314 -0.000116694 3.48815e-05 2.90615e-06 -1.19846e-05 5.23274e-05 -0.000201424 2.7602e-05 -5.95154e-05 -8.57304e-05 1.04947e-05 8.75002e-06 4.12652e-05 -7.25803e-05 2.76518e-05 
1787.1 0 -0.00013129 -0.00104089 4.23805e-05 6.2384e-05 -0.001457 -0.000329401 4.92562e-05 0.00458995 -0.000128367 5.88029e-05 -0.000394171 -0.000223649 6.69934e-05 0.00027933 -0.000404827 -6.8182e-05 -3.31591e-05 -0.000187488 -0.000124026 3.47871e-05 4.10056e-06 -8.0603e-06 5.48606e-05 -0.000209927 2.39408e-05 -6.03593e-05 -8.01769e-05 9.86223e-06 2.19916e-06 4.60242e-05 -7.8364e-05 2.00318e-05 
1787.45 0 -0.000136374 -0.00104556 4.37761e-05 5.9373e-05 -0.00161111 -0.000318718 6.03863e-05 0.00450891 -0.000127287 6.38605e-05 -0.000382294 -0.000221878 7.20734e-05 0.000265062 -0.000419724 -6.43492e-05 -4.40267e-05 -0.000180857 -0.000130618 3.21499e-05 4.26878e-06 -6.03225e-06 5.68075e-05 -0.000216628 2.0272e-05 -5.83197e-05 -7.41015e-05 1.00232e-05 -1.88852e-06 4.88379e-05 -8.25595e-05 1.22172e-05 
1787.8 0 -0.000139954 -0.00104835 4.23998e-05 5.58499e-05 -0.00175627 -0.000309178 7.11749e-05 0.00441815 -0.000124854 6.30595e-05 -0.000373507 -0.000222139 7.92328e-05 0.000248926 -0.00043523 -5.99463e-05 -5.94145e-05 -0.000173035 -0.000136982 2.63476e-05 5.91235e-06 -4.71762e-06 5.56512e-05 -0.00022105 1.82962e-05 -5.3949e-05 -6.74098e-05 1.13991e-05 -3.95232e-06 5.03079e-05 -8.55822e-05 5.53437e-06 
1788.15 0 -0.000143355 -0.00105057 3.99761e-05 5.28084e-05 -0.00189245 -0.00029994 8.13751e-05 0.00432056 -0.000121459 5.53139e-05 -0.00036602 -0.000221923 8.68597e-05 0.000233656 -0.000449684 -5.47421e-05 -7.8795e-05 -0.000169355 -0.000142243 1.9737e-05 9.67502e-06 -3.87428e-06 5.10102e-05 -0.000223718 1.70155e-05 -4.84629e-05 -5.89322e-05 1.32086e-05 -4.6776e-06 5.15202e-05 -8.82218e-05 -3.12777e-07 
1788.5 0 -0.000146937 -0.00105347 3.71125e-05 5.11308e-05 -0.00202059 -0.000289124 9.0368e-05 0.00422088 -0.000117399 4.26698e-05 -0.000355153 -0.000219746 9.21985e-05 0.000218626 -0.000461606 -5.00311e-05 -0.000100188 -0.000170825 -0.000145744 1.45071e-05 1.42703e-05 -3.08613e-06 4.35682e-05 -0.000223497 1.54968e-05 -4.33099e-05 -4.84255e-05 1.41301e-05 -4.76719e-06 5.28326e-05 -9.0482e-05 -4.99461e-06 
1788.85 0 -0.000149056 -0.00105643 3.41863e-05 4.81569e-05 -0.00214303 -0.000275705 9.72334e-05 0.00412087 -0.000114588 2.82287e-05 -0.000340296 -0.000214192 9.57441e-05 0.00020394 -0.000471167 -4.75362e-05 -0.000120157 -0.000175385 -0.000146017 1.30558e-05 1.94033e-05 -2.54549e-06 3.38439e-05 -0.000220802 1.43129e-05 -3.89178e-05 -3.85044e-05 1.29283e-05 -3.61362e-06 5.45835e-05 -9.2825e-05 -7.3651e-06 
1789.2 0 -0.000148898 -0.00105806 3.17464e-05 4.27678e-05 -0.00226123 -0.000260078 0.000101375 0.0040181 -0.000114873 1.64166e-05 -0.00032474 -0.000204105 0.00010123 0.000190663 -0.000481743 -4.5473e-05 -0.000135504 -0.000180355 -0.000141105 1.60705e-05 2.45539e-05 -1.71108e-06 2.38476e-05 -0.000217178 1.32579e-05 -3.45236e-05 -3.06674e-05 1.04047e-05 -1.611e-06 5.74377e-05 -9.58542e-05 -8.37433e-06 
1789.55 0 -0.00014775 -0.0010592 2.91396e-05 3.63639e-05 -0.00237513 -0.000244127 0.000105144 0.00390881 -0.00011928 9.95036e-06 -0.000310578 -0.000189528 0.000107693 0.000176876 -0.000496638 -4.14727e-05 -0.000144991 -0.00018326 -0.000129924 2.07626e-05 2.96375e-05 -4.04152e-07 1.54901e-05 -0.000214023 1.14105e-05 -3.10894e-05 -2.5245e-05 8.18388e-06 -7.60686e-07 6.18084e-05 -9.94076e-05 -8.40866e-06 
1789.9 0 -0.000147224 -0.00106114 2.62035e-05 3.02379e-05 -0.00248311 -0.000229962 0.000110907 0.00379422 -0.00012835 8.7071e-06 -0.000298809 -0.000171617 0.000111095 0.000160382 -0.000514884 -3.60333e-05 -0.000149492 -0.000183215 -0.000114282 2.37203e-05 3.50953e-05 5.34095e-08 9.63063e-06 -0.000212402 8.04423e-06 -3.01469e-05 -2.28453e-05 6.3409e-06 -1.1419e-06 6.72365e-05 -0.000103125 -8.60466e-06 
1790.25 0 -0.000147864 -0.00106279 2.40446e-05 2.51651e-05 -0.00258454 -0.000217973 0.000118702 0.00367815 -0.000139543 1.04036e-05 -0.000291338 -0.000150578 0.000109291 0.000140775 -0.000533274 -3.03482e-05 -0.000149089 -0.000181674 -9.54452e-05 2.30119e-05 4.06418e-05 7.50614e-07 6.28686e-06 -0.000212563 4.44474e-06 -3.11976e-05 -2.32538e-05 5.77817e-06 -1.38904e-06 7.24416e-05 -0.000105681 -1.15296e-05 
1790.6 0 -0.000149868 -0.00106212 2.16315e-05 2.12552e-05 -0.00268094 -0.000206977 0.000127514 0.00356151 -0.000147983 1.16006e-05 -0.000288964 -0.000126011 0.000103567 0.000118596 -0.000549456 -2.51889e-05 -0.000142478 -0.000179214 -7.36594e-05 1.82542e-05 4.49667e-05 3.42442e-06 5.18115e-06 -0.000213861 3.18026e-06 -3.15689e-05 -2.59739e-05 6.85023e-06 -2.34615e-06 7.70851e-05 -0.000105568 -1.76173e-05 
1790.95 0 -0.000153183 -0.00105885 1.93875e-05 1.69258e-05 -0.00277247 -0.000194876 0.000135775 0.00344393 -0.000152465 1.03254e-05 -0.000289777 -9.88883e-05 9.78904e-05 9.3905e-05 -0.000561869 -2.06199e-05 -0.000131071 -0.000175132 -5.18051e-05 1.1307e-05 4.65077e-05 7.22672e-06 7.01376e-06 -0.000216913 4.67712e-06 -3.08455e-05 -2.86734e-05 8.30144e-06 -6.06635e-06 8.17168e-05 -0.000103177 -2.44576e-05 
1791.3 0 -0.000156598 -0.00105439 1.94477e-05 1.12485e-05 -0.00285744 -0.000180884 0.000143293 0.00332537 -0.00015538 7.978e-06 -0.000289692 -6.97734e-05 9.27863e-05 6.85476e-05 -0.000568097 -1.53214e-05 -0.00011843 -0.000168411 -3.35117e-05 5.00163e-06 4.57403e-05 1.09316e-05 9.96381e-06 -0.000223008 7.96987e-06 -3.02844e-05 -2.84365e-05 9.44756e-06 -1.20202e-05 8.70562e-05 -9.96409e-05 -3.14353e-05 
1791.65 0 -0.000157963 -0.00104955 2.07913e-05 5.78818e-06 -0.00293544 -0.000163924 0.000150471 0.00320726 -0.000156776 5.68517e-06 -0.000285953 -4.0393e-05 8.59936e-05 4.23773e-05 -0.000567338 -8.25898e-06 -0.000104801 -0.000156522 -1.82642e-05 9.26337e-07 4.56609e-05 1.43391e-05 1.08893e-05 -0.000230128 1.21252e-05 -2.94453e-05 -2.50417e-05 1.03184e-05 -1.86183e-05 9.28385e-05 -9.54926e-05 -3.98938e-05 
1792 0 -0.000156888 -0.00104451 2.19712e-05 5.94017e-07 -0.00300867 -0.000143083 0.000155075 0.0030893 -0.000156869 2.5611e-06 -0.000279089 -1.27548e-05 7.6199e-05 1.41868e-05 -0.00055953 1.2453e-06 -8.79899e-05 -0.000138552 -3.84942e-06 -3.03914e-06 4.78616e-05 1.86026e-05 9.84016e-06 -0.000234576 1.57856e-05 -2.76693e-05 -2.08023e-05 9.49093e-06 -2.67849e-05 9.7137e-05 -9.15852e-05 -5.00669e-05 
1792.35 0 -0.000153567 -0.00103899 2.32403e-05 -3.08923e-06 -0.00307715 -0.00012287 0.000157145 0.00296961 -0.000158226 -1.86303e-06 -0.000271301 1.32213e-05 6.28518e-05 -1.54075e-05 -0.000543687 1.35211e-05 -6.62971e-05 -0.000115274 7.20543e-06 -8.80311e-06 5.11658e-05 2.4142e-05 7.73583e-06 -0.000235639 1.84081e-05 -2.53457e-05 -1.70432e-05 5.66831e-06 -3.69067e-05 9.76947e-05 -8.79e-05 -6.24866e-05 
1792.7 0 -0.000147782 -0.0010319 2.46491e-05 -4.87315e-06 -0.00314021 -0.00010582 0.000159796 0.00284884 -0.00016328 -5.59291e-06 -0.000265298 3.73952e-05 4.68738e-05 -4.51914e-05 -0.000519972 2.67886e-05 -3.98649e-05 -8.80731e-05 1.24083e-05 -1.62219e-05 5.49454e-05 2.98875e-05 4.60437e-06 -0.000233492 2.03986e-05 -2.32923e-05 -1.33674e-05 3.74583e-07 -4.7357e-05 9.45722e-05 -8.42871e-05 -7.65268e-05 
1793.05 0 -0.00014072 -0.00102223 2.62786e-05 -6.13862e-06 -0.00320053 -8.94339e-05 0.000164257 0.00272668 -0.000173888 -5.30072e-06 -0.00026259 6.05564e-05 2.97886e-05 -7.17858e-05 -0.000490877 3.84988e-05 -1.28697e-05 -5.98918e-05 1.3634e-05 -2.59381e-05 5.85271e-05 3.42671e-05 9.39314e-07 -0.000227011 2.02354e-05 -2.26094e-05 -1.14063e-05 -5.36156e-06 -5.57693e-05 8.98499e-05 -8.19176e-05 -8.95189e-05 
1793.4 0 -0.000131648 -0.00100894 2.82801e-05 -7.40836e-06 -0.00325959 -7.15944e-05 0.000170992 0.00260042 -0.000192079 -1.76862e-08 -0.000260303 8.34179e-05 1.31077e-05 -9.42832e-05 -0.000460795 4.78996e-05 1.12147e-05 -3.18037e-05 1.26007e-05 -3.83966e-05 6.17481e-05 3.55162e-05 -2.35621e-06 -0.000218031 1.70446e-05 -2.34948e-05 -1.12428e-05 -1.10597e-05 -6.0985e-05 8.4052e-05 -8.10515e-05 -9.99428e-05 
1793.75 0 -0.000120003 -0.000993047 3.05836e-05 -8.25426e-06 -0.00331777 -5.15552e-05 0.000176738 0.00246852 -0.000218761 7.37093e-06 -0.00025765 0.000104633 -1.34273e-06 -0.000116085 -0.000435065 5.61202e-05 3.25105e-05 -3.75022e-06 1.0674e-05 -5.31026e-05 6.57401e-05 3.29705e-05 -5.52074e-06 -0.000209771 1.39061e-05 -2.39074e-05 -1.09317e-05 -1.5358e-05 -6.38876e-05 7.82909e-05 -8.00687e-05 -0.000108106 
1794.1 0 -0.000108047 -0.000975685 3.28978e-05 -8.67835e-06 -0.00337403 -3.24093e-05 0.000177908 0.00233144 -0.000249996 1.4582e-05 -0.000257364 0.000122277 -1.38082e-05 -0.000140763 -0.000414589 6.33876e-05 5.04812e-05 2.41709e-05 9.83711e-06 -6.68759e-05 7.0248e-05 2.79433e-05 -8.92409e-06 -0.000202484 1.15683e-05 -2.16873e-05 -9.11976e-06 -1.83274e-05 -6.67176e-05 7.4836e-05 -7.79012e-05 -0.000114703 
1794.45 0 -9.8289e-05 -0.00095621 3.41792e-05 -8.66083e-06 -0.00342621 -1.89362e-05 0.000175755 0.00218925 -0.000279167 2.22488e-05 -0.000260263 0.000135989 -2.54931e-05 -0.000168458 -0.000396329 6.88864e-05 6.44242e-05 5.05879e-05 1.14235e-05 -7.65682e-05 7.45808e-05 2.24901e-05 -1.10049e-05 -0.000195173 9.02971e-06 -1.74544e-05 -4.76979e-06 -1.94994e-05 -7.04281e-05 7.25303e-05 -7.49714e-05 -0.000120937 
1794.8 0 -9.08415e-05 -0.000935882 3.40193e-05 -8.20017e-06 -0.00347117 -1.21964e-05 0.000175103 0.00204149 -0.00030128 3.37449e-05 -0.000265028 0.000147098 -3.74835e-05 -0.000197684 -0.000376827 7.37971e-05 7.56083e-05 7.2888e-05 1.40467e-05 -8.12162e-05 7.84174e-05 1.64588e-05 -1.10161e-05 -0.000188427 6.60521e-06 -1.36535e-05 1.47195e-06 -1.75431e-05 -7.36542e-05 6.93568e-05 -7.15975e-05 -0.000127607 
1795.15 0 -8.46377e-05 -0.000915016 3.31738e-05 -7.76663e-06 -0.00350663 -8.40796e-06 0.000178082 0.00189078 -0.00031378 5.09956e-05 -0.000269283 0.000158215 -4.96895e-05 -0.000226649 -0.000353281 7.88843e-05 8.60072e-05 9.00575e-05 1.29086e-05 -8.24889e-05 8.18044e-05 9.45202e-06 -8.56917e-06 -0.000183367 4.23226e-06 -1.13129e-05 8.39902e-06 -1.30701e-05 -7.49088e-05 6.63025e-05 -6.8457e-05 -0.000134587 
1795.5 0 -8.06955e-05 -0.00089205 3.24053e-05 -6.96704e-06 -0.00353379 -6.30458e-06 0.00018258 0.00174132 -0.000318418 7.2691e-05 -0.00026865 0.000169743 -6.08789e-05 -0.000254162 -0.000326033 8.27329e-05 9.57922e-05 0.000103529 4.58009e-06 -8.18192e-05 8.33353e-05 1.3584e-06 -3.52355e-06 -0.000180964 1.15688e-06 -8.6141e-06 1.652e-05 -7.6923e-06 -7.38275e-05 6.41564e-05 -6.56816e-05 -0.000141531 
1795.85 0 -7.98445e-05 -0.000866795 3.00908e-05 -6.31221e-06 -0.0035542 -4.7061e-06 0.000188299 0.0015962 -0.000319052 9.56991e-05 -0.000260334 0.000178883 -7.01912e-05 -0.000280831 -0.000296088 8.2601e-05 0.000105274 0.00011537 -8.4294e-06 -7.88073e-05 8.37999e-05 -8.02239e-06 2.06178e-06 -0.000179494 -2.84747e-06 -5.90841e-06 2.67697e-05 -3.36949e-06 -7.14126e-05 6.12095e-05 -6.19102e-05 -0.000147267 
1796.2 0 -8.24962e-05 -0.000839961 2.51273e-05 -6.98654e-06 -0.00356809 1.97757e-06 0.000193802 0.00145404 -0.000318378 0.000117009 -0.000246268 0.000183459 -7.6061e-05 -0.000305389 -0.000265025 7.90346e-05 0.000114528 0.000125892 -2.16292e-05 -7.32865e-05 8.45331e-05 -1.7209e-05 6.21605e-06 -0.000177155 -7.85971e-06 -4.70851e-06 3.64662e-05 -2.28326e-06 -6.82556e-05 5.54376e-05 -5.70201e-05 -0.000151556 
1796.55 0 -8.77815e-05 -0.000813472 1.86417e-05 -7.89402e-06 -0.00357775 1.59347e-05 0.000197657 0.0013102 -0.000318012 0.000136218 -0.000230468 0.000182536 -7.95184e-05 -0.000327777 -0.000235779 7.56719e-05 0.000122966 0.000134153 -3.26665e-05 -6.58794e-05 8.4633e-05 -2.55854e-05 8.39452e-06 -0.000173843 -1.24299e-05 -4.2466e-06 4.39252e-05 -5.14741e-06 -6.43471e-05 4.71863e-05 -5.09477e-05 -0.000155366 
1796.9 0 -9.24291e-05 -0.000788735 1.20065e-05 -8.92572e-06 -0.00358637 3.64221e-05 0.000200258 0.00116047 -0.000317886 0.000153763 -0.00021467 0.000177322 -8.42127e-05 -0.000350103 -0.00020847 7.23194e-05 0.000129279 0.000139436 -3.73968e-05 -5.88192e-05 8.32648e-05 -3.45313e-05 9.28061e-06 -0.000167809 -1.59141e-05 -3.51228e-06 5.0193e-05 -1.09642e-05 -6.0179e-05 3.99155e-05 -4.43302e-05 -0.000159114 
1797.25 0 -9.34568e-05 -0.000764228 6.70718e-06 -1.05359e-05 -0.00359497 6.05889e-05 0.000201911 0.00100486 -0.000316993 0.00016987 -0.000196969 0.000169377 -9.23324e-05 -0.000371602 -0.000182447 6.59866e-05 0.000132172 0.000142428 -3.27451e-05 -5.39793e-05 7.96951e-05 -4.48118e-05 1.04985e-05 -0.000157354 -1.86953e-05 -1.39903e-06 5.51635e-05 -1.7611e-05 -5.67506e-05 3.45444e-05 -3.83679e-05 -0.000162388 
1797.6 0 -8.92565e-05 -0.000738268 2.31513e-06 -1.14069e-05 -0.0036018 8.51626e-05 0.000202289 0.000848498 -0.000314797 0.000186094 -0.00017614 0.000158232 -0.000100972 -0.000389799 -0.000157355 5.5027e-05 0.000132228 0.000143368 -2.13391e-05 -5.0764e-05 7.47303e-05 -5.41233e-05 1.11269e-05 -0.000145172 -2.01536e-05 1.07355e-06 5.87036e-05 -2.24774e-05 -5.46097e-05 2.80976e-05 -3.46544e-05 -0.00016465 
1797.95 0 -8.09286e-05 -0.000710595 -2.65432e-06 -1.11205e-05 -0.00360349 0.00010827 0.000197764 0.000694084 -0.000311034 0.000205188 -0.00015329 0.000142904 -0.000105984 -0.000402264 -0.000132482 4.06005e-05 0.000130413 0.000143844 -8.56782e-06 -4.78926e-05 6.95303e-05 -6.0321e-05 9.47771e-06 -0.000134649 -1.81748e-05 2.64771e-06 6.11427e-05 -2.54882e-05 -5.17408e-05 1.97911e-05 -3.37122e-05 -0.000165427 
1798.3 0 -7.06092e-05 -0.000682084 -8.57204e-06 -1.12206e-05 -0.00359873 0.000126068 0.000183614 0.000541842 -0.00030643 0.000226506 -0.000129465 0.000121408 -0.000106635 -0.000407492 -0.000109938 2.39164e-05 0.000126444 0.000147369 2.13886e-06 -4.59401e-05 6.36844e-05 -6.46737e-05 7.4102e-06 -0.000125537 -1.25678e-05 5.22503e-06 6.22618e-05 -2.82774e-05 -4.72148e-05 1.23561e-05 -3.37286e-05 -0.000164841 
1798.65 0 -5.91757e-05 -0.000653237 -1.47176e-05 -1.29186e-05 -0.00358837 0.000135035 0.000160559 0.000393775 -0.000301367 0.00024626 -0.000105691 9.2625e-05 -0.000105128 -0.000406872 -9.33383e-05 4.24751e-06 0.000120638 0.000153496 1.06661e-05 -4.51671e-05 5.67478e-05 -6.81106e-05 8.16788e-06 -0.00011637 -5.6027e-06 9.06261e-06 6.22388e-05 -3.10953e-05 -4.28129e-05 6.54382e-06 -3.34899e-05 -0.000164304 
1799 0 -4.82846e-05 -0.000623021 -2.08841e-05 -1.59539e-05 -0.00357358 0.000133783 0.000133243 0.000250656 -0.000295712 0.000261468 -8.37653e-05 5.98905e-05 -0.000102523 -0.000404962 -8.32177e-05 -2.04115e-05 0.000114866 0.000159274 1.65849e-05 -4.38008e-05 5.1028e-05 -7.03654e-05 1.26049e-05 -0.00010704 1.04546e-06 1.26048e-05 6.198e-05 -3.30458e-05 -3.87747e-05 1.11309e-06 -3.25246e-05 -0.000164699 
1799.35 0 -4.02606e-05 -0.000590747 -2.66229e-05 -2.00346e-05 -0.00355559 0.00012223 0.000104919 0.000111118 -0.000290321 0.000274293 -6.33299e-05 2.77048e-05 -9.85742e-05 -0.000404682 -7.60485e-05 -4.87976e-05 0.000112143 0.000163148 1.83644e-05 -4.14959e-05 4.89124e-05 -7.17836e-05 1.76022e-05 -9.78949e-05 7.37538e-06 1.56234e-05 6.17093e-05 -3.34772e-05 -3.38157e-05 -3.50014e-06 -3.03053e-05 -0.000165349 
1799.7 0 -3.57556e-05 -0.000556959 -3.15994e-05 -2.49331e-05 -0.00353616 0.000104099 7.76713e-05 -2.80488e-05 -0.000284615 0.000287887 -4.56357e-05 -5.13536e-07 -9.39174e-05 -0.00040548 -6.82995e-05 -7.70112e-05 0.000113495 0.000163324 1.60029e-05 -4.13671e-05 4.84835e-05 -7.24762e-05 1.98626e-05 -8.83994e-05 1.44694e-05 1.84461e-05 6.14265e-05 -3.26872e-05 -2.81647e-05 -6.37245e-06 -2.56581e-05 -0.000166418 
1800.05 0 -3.35549e-05 -0.000522975 -3.56317e-05 -3.05159e-05 -0.00351377 8.66748e-05 5.38995e-05 -0.000168257 -0.000277747 0.000301907 -3.41011e-05 -2.22351e-05 -8.85815e-05 -0.000406265 -6.1248e-05 -0.000103553 0.000118401 0.000158698 1.11232e-05 -4.51431e-05 4.66938e-05 -7.24433e-05 2.04762e-05 -7.93515e-05 2.13984e-05 2.12219e-05 6.16912e-05 -3.10001e-05 -2.35953e-05 -8.11261e-06 -1.8714e-05 -0.000169147 
1800.4 0 -3.24979e-05 -0.000489563 -3.85215e-05 -3.70907e-05 -0.00348638 7.48835e-05 3.29651e-05 -0.000304634 -0.000271508 0.000315069 -2.86616e-05 -3.71029e-05 -8.17971e-05 -0.000406383 -5.78559e-05 -0.000129055 0.000127012 0.000153126 5.28887e-06 -5.23638e-05 4.36577e-05 -7.08628e-05 2.10858e-05 -7.12353e-05 2.78346e-05 2.35694e-05 6.30575e-05 -2.86247e-05 -2.21245e-05 -9.28606e-06 -1.13161e-05 -0.000172832 
1800.75 0 -3.17956e-05 -0.000457269 -4.0412e-05 -4.39728e-05 -0.00345477 6.74646e-05 1.30063e-05 -0.000432942 -0.000267348 0.000326183 -2.77452e-05 -4.71235e-05 -7.14955e-05 -0.000407371 -5.74842e-05 -0.000151188 0.000137676 0.000150942 -2.04628e-06 -6.2155e-05 3.95597e-05 -6.73742e-05 2.16887e-05 -6.43402e-05 3.5052e-05 2.52392e-05 6.58712e-05 -2.73512e-05 -2.43998e-05 -1.16781e-05 -3.94254e-06 -0.000177032 
1801.1 0 -3.09613e-05 -0.000424841 -4.22941e-05 -4.93731e-05 -0.00341988 5.96589e-05 -4.97524e-06 -0.000553796 -0.000265013 0.000334466 -2.84398e-05 -5.46295e-05 -5.70537e-05 -0.000413139 -5.68012e-05 -0.000166983 0.000148612 0.000151453 -1.11397e-05 -7.27004e-05 3.47332e-05 -6.34872e-05 2.24952e-05 -5.80695e-05 4.18553e-05 2.5366e-05 7.06769e-05 -2.76127e-05 -2.81449e-05 -1.71488e-05 3.85362e-06 -0.000181688 
1801.45 0 -2.98212e-05 -0.000390496 -4.44342e-05 -5.1907e-05 -0.00338247 4.9415e-05 -1.92314e-05 -0.000669873 -0.000261917 0.000338109 -2.90771e-05 -6.04083e-05 -4.12041e-05 -0.000424546 -5.28831e-05 -0.000175204 0.000157551 0.000152596 -1.96257e-05 -8.26145e-05 2.96832e-05 -6.00054e-05 2.28647e-05 -5.14119e-05 4.67482e-05 2.42372e-05 7.73081e-05 -2.73898e-05 -3.09569e-05 -2.47648e-05 1.10275e-05 -0.000186455 
1801.8 0 -2.86475e-05 -0.00035477 -4.51792e-05 -5.14724e-05 -0.00334197 3.77775e-05 -3.00381e-05 -0.000783754 -0.00025471 0.00033806 -3.11489e-05 -6.39422e-05 -2.74267e-05 -0.00044024 -4.43526e-05 -0.000175969 0.000160729 0.000154047 -2.67849e-05 -9.13214e-05 2.5369e-05 -5.63988e-05 2.21089e-05 -4.38166e-05 4.98109e-05 2.32826e-05 8.43863e-05 -2.55476e-05 -3.27893e-05 -3.3208e-05 1.72916e-05 -0.000190205 
1802.15 0 -2.82321e-05 -0.000320353 -4.41249e-05 -5.055e-05 -0.00329673 2.61047e-05 -3.99765e-05 -0.000895723 -0.000244042 0.000336502 -3.5698e-05 -6.44062e-05 -1.7435e-05 -0.000456271 -2.92044e-05 -0.000174589 0.00015823 0.000154579 -3.28548e-05 -9.94017e-05 2.24765e-05 -5.16869e-05 2.10837e-05 -3.46263e-05 5.27064e-05 2.28376e-05 9.05097e-05 -2.29008e-05 -3.38689e-05 -4.17179e-05 2.33874e-05 -0.000191682 
1802.5 0 -2.91751e-05 -0.000288742 -4.27497e-05 -5.01536e-05 -0.0032483 1.48424e-05 -5.00646e-05 -0.001004 -0.00023146 0.000332888 -4.20014e-05 -6.13049e-05 -9.68261e-06 -0.000466809 -8.42978e-06 -0.000175915 0.000153521 0.000153329 -3.72889e-05 -0.000106334 2.12749e-05 -4.57889e-05 2.15945e-05 -2.58961e-05 5.52739e-05 2.31379e-05 9.46087e-05 -1.99573e-05 -3.40138e-05 -4.81606e-05 2.88676e-05 -0.000191491 
1802.85 0 -2.92194e-05 -0.000258339 -4.14552e-05 -4.91566e-05 -0.00320074 4.00671e-06 -5.78256e-05 -0.00110998 -0.0002178 0.000327084 -4.59026e-05 -5.45649e-05 -2.44168e-06 -0.000471204 1.36939e-05 -0.000176031 0.000150219 0.000150257 -4.2497e-05 -0.000110541 2.24042e-05 -3.99945e-05 2.44795e-05 -1.98517e-05 5.63761e-05 2.40899e-05 9.723e-05 -1.69805e-05 -3.3217e-05 -5.145e-05 3.37818e-05 -0.000190401 
1803.2 0 -2.5488e-05 -0.000227542 -4.0061e-05 -4.80171e-05 -0.00315272 -4.7691e-06 -5.94275e-05 -0.00121683 -0.000203752 0.000316992 -4.5621e-05 -4.52398e-05 3.24011e-06 -0.00047234 3.49158e-05 -0.000171521 0.000151887 0.000145202 -5.17725e-05 -0.000112045 2.67314e-05 -3.52214e-05 2.88945e-05 -1.63601e-05 5.79759e-05 2.45014e-05 9.90848e-05 -1.44709e-05 -3.17047e-05 -5.2156e-05 3.9283e-05 -0.000188042 
1803.55 0 -1.90556e-05 -0.000196055 -3.76864e-05 -4.75302e-05 -0.00309976 -8.61999e-06 -5.63716e-05 -0.00132585 -0.000189713 0.000300287 -4.33111e-05 -3.55398e-05 6.41933e-06 -0.000471521 5.48483e-05 -0.000164119 0.000159797 0.000136362 -6.52726e-05 -0.000110606 3.46394e-05 -3.02372e-05 3.33465e-05 -1.46269e-05 6.08772e-05 2.32969e-05 0.000100598 -1.16067e-05 -2.98448e-05 -5.18657e-05 4.48164e-05 -0.000183841 
1803.9 0 -1.27333e-05 -0.000163832 -3.34714e-05 -4.75568e-05 -0.0030409 -7.57784e-06 -5.21302e-05 -0.00143819 -0.000175398 0.000276988 -4.04415e-05 -2.83972e-05 8.32307e-06 -0.000469067 7.42229e-05 -0.000154669 0.000172159 0.000122042 -7.91986e-05 -0.000106626 4.48571e-05 -2.48739e-05 3.63656e-05 -1.34636e-05 6.40942e-05 1.95207e-05 0.000102595 -8.02555e-06 -2.70291e-05 -5.15324e-05 4.9619e-05 -0.000177542 
1804.25 0 -7.70402e-06 -0.000131115 -2.85666e-05 -4.76393e-05 -0.00297704 -2.45876e-06 -4.55616e-05 -0.001552 -0.000160815 0.000247609 -3.80132e-05 -2.27396e-05 1.16956e-05 -0.000463838 9.52658e-05 -0.000143198 0.000184684 0.000103785 -9.04609e-05 -0.000100651 5.68799e-05 -2.05964e-05 3.76491e-05 -1.19725e-05 6.67793e-05 1.33185e-05 0.000105982 -4.8831e-06 -2.34864e-05 -5.14084e-05 5.30939e-05 -0.000170148 
1804.6 0 -3.40119e-06 -9.94013e-05 -2.32432e-05 -4.707e-05 -0.00290856 6.03576e-06 -3.52047e-05 -0.00166243 -0.000147379 0.000213681 -3.71865e-05 -1.59749e-05 1.68961e-05 -0.000455225 0.000117061 -0.000130652 0.000195464 8.38709e-05 -9.855e-05 -9.32451e-05 7.01666e-05 -1.7152e-05 3.74669e-05 -1.00224e-05 6.85942e-05 5.83555e-06 0.000110275 -2.28129e-06 -1.99729e-05 -5.18319e-05 5.42801e-05 -0.000162967 
1804.95 0 8.63084e-07 -6.97186e-05 -1.69183e-05 -4.66835e-05 -0.0028353 1.6469e-05 -2.44891e-05 -0.00176786 -0.000134793 0.000178302 -3.60518e-05 -8.11174e-06 2.03982e-05 -0.000445363 0.000136378 -0.000118068 0.000203497 6.36839e-05 -0.000105246 -8.53176e-05 8.29281e-05 -1.42427e-05 3.61183e-05 -6.59847e-06 6.85969e-05 -1.58223e-06 0.000114932 -7.71291e-09 -1.59748e-05 -5.1783e-05 5.36794e-05 -0.000154998 
1805.3 0 4.54148e-06 -4.06952e-05 -1.05852e-05 -4.67258e-05 -0.00275683 2.58659e-05 -1.75105e-05 -0.00186937 -0.000120517 0.000143637 -3.01484e-05 -4.99964e-07 2.13432e-05 -0.000433963 0.000153122 -0.000105279 0.000207154 4.42244e-05 -0.000112187 -7.89226e-05 9.35411e-05 -1.23312e-05 3.37667e-05 9.29496e-09 6.65685e-05 -7.23865e-06 0.000119178 3.4358e-06 -1.16867e-05 -5.07968e-05 5.27252e-05 -0.000145239 
1805.65 0 8.81719e-06 -1.15099e-05 -4.86246e-06 -4.48056e-05 -0.00267374 3.35949e-05 -1.28153e-05 -0.00196641 -0.00010282 0.000110871 -1.93584e-05 8.35064e-06 2.16636e-05 -0.000419062 0.000167653 -9.20045e-05 0.000206249 2.50915e-05 -0.00011879 -7.47771e-05 0.000102318 -9.61279e-06 2.89087e-05 8.48922e-06 6.38993e-05 -1.11354e-05 0.000121032 8.03134e-06 -9.06571e-06 -4.94776e-05 5.19169e-05 -0.000133417 
1806 0 1.45506e-05 1.71872e-05 5.90013e-08 -4.13083e-05 -0.00258613 4.14811e-05 -8.59868e-06 -0.00205813 -8.31052e-05 8.07214e-05 -6.41348e-06 2.11718e-05 2.16644e-05 -0.000402035 0.000180719 -7.97828e-05 0.000201792 4.26231e-06 -0.000125138 -7.02972e-05 0.000110021 -5.6443e-06 2.29075e-05 1.64327e-05 6.12863e-05 -1.38419e-05 0.000120256 1.1053e-05 -9.99519e-06 -4.81749e-05 5.09145e-05 -0.000119728 
1806.35 0 2.07517e-05 4.63956e-05 3.83444e-06 -3.8909e-05 -0.00249374 4.81139e-05 -3.79467e-06 -0.00214496 -6.4441e-05 5.29948e-05 7.67244e-06 3.79011e-05 2.17908e-05 -0.000383172 0.00019202 -6.97435e-05 0.000195976 -1.70736e-05 -0.000130724 -6.39964e-05 0.00011615 -2.67439e-06 1.8035e-05 2.26213e-05 5.88107e-05 -1.60542e-05 0.00011924 1.22641e-05 -1.34044e-05 -4.70036e-05 4.99657e-05 -0.000106114 
1806.7 0 2.61633e-05 7.57334e-05 6.02037e-06 -3.81118e-05 -0.00239678 5.17145e-05 4.70731e-06 -0.00222768 -4.61936e-05 2.67365e-05 2.17328e-05 5.60049e-05 2.38417e-05 -0.000362908 0.000199266 -6.21335e-05 0.000190249 -3.45276e-05 -0.000135257 -5.59912e-05 0.000121438 -1.51413e-06 1.47118e-05 2.70541e-05 5.63684e-05 -1.90562e-05 0.000119585 1.26121e-05 -1.78478e-05 -4.54037e-05 4.84585e-05 -9.38174e-05 
1807.05 0 2.99876e-05 0.000102876 7.0353e-06 -3.8414e-05 -0.00229647 5.31394e-05 1.83434e-05 -0.00230527 -2.94032e-05 1.43511e-06 3.45516e-05 7.21179e-05 2.73163e-05 -0.000344328 0.000202849 -5.76223e-05 0.00018339 -4.67491e-05 -0.00013959 -4.33356e-05 0.000126587 4.3479e-07 1.37888e-05 2.98924e-05 5.43159e-05 -2.37285e-05 0.000120644 1.24712e-05 -2.28799e-05 -4.23301e-05 4.61162e-05 -8.31706e-05 
1807.4 0 3.2328e-05 0.000126063 6.44824e-06 -3.97133e-05 -0.00219461 5.45724e-05 3.66683e-05 -0.00237637 -1.61885e-05 -2.33018e-05 4.87305e-05 8.45171e-05 3.21753e-05 -0.000330269 0.000204542 -5.79715e-05 0.000175779 -5.5808e-05 -0.000144198 -2.41534e-05 0.000129626 4.66836e-06 1.46518e-05 3.12432e-05 5.32528e-05 -2.97368e-05 0.000120996 1.31447e-05 -2.65571e-05 -3.8125e-05 4.50378e-05 -7.37982e-05 
1807.75 0 3.41956e-05 0.000146255 5.445e-06 -4.10373e-05 -0.00209204 5.78487e-05 5.80488e-05 -0.00244003 -6.56547e-06 -4.74907e-05 6.50883e-05 9.54735e-05 4.13262e-05 -0.000320572 0.000205063 -6.2197e-05 0.000170206 -6.42656e-05 -0.000148838 5.73636e-07 0.000128748 9.19954e-06 1.48094e-05 3.17029e-05 5.32013e-05 -3.6104e-05 0.000118758 1.61896e-05 -2.79095e-05 -3.40131e-05 4.54062e-05 -6.42793e-05 
1808.1 0 3.80233e-05 0.000165419 5.37421e-06 -4.14414e-05 -0.00198947 6.24542e-05 8.00517e-05 -0.00249698 3.99805e-07 -6.86994e-05 7.93315e-05 0.000108079 5.45376e-05 -0.000315178 0.000205616 -6.59564e-05 0.000165844 -7.31758e-05 -0.000151539 2.88676e-05 0.000124923 1.14433e-05 1.31295e-05 3.24941e-05 5.23012e-05 -4.2135e-05 0.000114408 1.97675e-05 -2.83722e-05 -3.04588e-05 4.71148e-05 -5.36805e-05 
1808.45 0 4.47705e-05 0.000184324 4.76306e-06 -4.09116e-05 -0.00188561 6.67344e-05 9.78689e-05 -0.00254816 3.59584e-06 -8.58295e-05 8.79635e-05 0.000122956 6.82709e-05 -0.00031372 0.000208476 -6.80707e-05 0.000158635 -8.04757e-05 -0.000151939 5.8477e-05 0.000121079 1.04353e-05 1.22996e-05 3.42653e-05 4.94472e-05 -4.76549e-05 0.000110223 2.12613e-05 -2.83114e-05 -2.69771e-05 5.05201e-05 -4.38508e-05 
1808.8 0 5.13806e-05 0.000202687 1.88665e-06 -3.89006e-05 -0.00177941 6.68613e-05 0.000107333 -0.00259566 2.65425e-06 -9.91076e-05 9.21324e-05 0.000137738 7.81013e-05 -0.000312538 0.000214322 -7.09643e-05 0.000147033 -8.32622e-05 -0.000150081 8.80266e-05 0.000116878 7.20621e-06 1.30076e-05 3.65425e-05 4.60013e-05 -5.19347e-05 0.000106387 2.11692e-05 -2.74815e-05 -2.35306e-05 5.41546e-05 -3.6867e-05 
1809.15 0 5.38608e-05 0.000220101 -2.86858e-06 -3.57526e-05 -0.00167106 5.87959e-05 0.000109721 -0.00264071 1.72906e-07 -0.00010776 9.52428e-05 0.000148316 8.13157e-05 -0.000307996 0.000223372 -7.71456e-05 0.000135659 -8.18567e-05 -0.000144507 0.000116807 0.000110344 3.00176e-06 1.3712e-05 3.91082e-05 4.39063e-05 -5.57138e-05 0.00010152 2.0628e-05 -2.72996e-05 -1.98623e-05 5.62141e-05 -3.25979e-05 
1809.5 0 5.12844e-05 0.000238621 -8.19719e-06 -3.29678e-05 -0.00156114 4.30977e-05 0.000108934 -0.00268188 -1.60911e-06 -0.000112826 9.80164e-05 0.000152786 7.94449e-05 -0.00029979 0.000234326 -8.60683e-05 0.000130059 -7.93466e-05 -0.000134858 0.000143701 0.000101021 -2.79008e-07 1.33974e-05 4.15661e-05 4.34193e-05 -5.99259e-05 9.48319e-05 2.03235e-05 -2.79614e-05 -1.50649e-05 5.67963e-05 -3.09959e-05 
1809.85 0 4.60014e-05 0.000260299 -1.30056e-05 -3.14511e-05 -0.00145006 2.64628e-05 0.000109673 -0.00272044 -1.68358e-06 -0.000116408 9.97948e-05 0.000153516 7.67293e-05 -0.000290786 0.000246397 -9.39858e-05 0.000129481 -7.86487e-05 -0.00012342 0.000167607 9.02946e-05 -1.11924e-06 1.14035e-05 4.28428e-05 4.43288e-05 -6.41784e-05 8.7932e-05 2.14548e-05 -2.8281e-05 -1.05459e-05 5.79865e-05 -3.19797e-05 
1810.2 0 3.96349e-05 0.000283586 -1.62889e-05 -3.116e-05 -0.00133601 1.53306e-05 0.000113543 -0.00275847 -2.55256e-07 -0.000119749 0.000101501 0.000152217 7.37691e-05 -0.000282371 0.000262198 -9.8092e-05 0.000131916 -7.99052e-05 -0.000109941 0.000188443 8.08697e-05 -6.82855e-07 6.66782e-06 4.39718e-05 4.63477e-05 -6.70998e-05 8.29665e-05 2.32999e-05 -2.66176e-05 -7.59076e-06 6.04908e-05 -3.35629e-05 
1810.55 0 3.31001e-05 0.000306167 -1.84565e-05 -3.18058e-05 -0.00121776 1.01388e-05 0.000116997 -0.00279421 3.0468e-06 -0.000124476 0.000104544 0.000147034 6.82789e-05 -0.000273091 0.000284271 -9.88523e-05 0.000137396 -8.18562e-05 -9.24584e-05 0.000206638 7.38236e-05 -1.21e-07 7.50932e-07 4.58519e-05 4.80421e-05 -6.83292e-05 7.98648e-05 2.247e-05 -2.34471e-05 -4.36354e-06 6.29963e-05 -3.31312e-05 
1810.9 0 2.74274e-05 0.000326936 -2.01443e-05 -3.34465e-05 -0.00109768 9.83404e-06 0.000117279 -0.00282555 8.95502e-06 -0.000129961 0.000109814 0.000138357 6.11305e-05 -0.000260722 0.000311273 -9.87222e-05 0.000145913 -8.41234e-05 -7.24293e-05 0.000222492 6.95551e-05 2.24933e-06 -3.44984e-06 4.70496e-05 4.78593e-05 -6.95503e-05 7.68627e-05 2.00012e-05 -2.05624e-05 -6.64444e-07 6.43433e-05 -3.05414e-05 
1811.25 0 2.18815e-05 0.000345602 -2.04648e-05 -3.5657e-05 -0.000979128 1.30775e-05 0.000113402 -0.00285213 1.71636e-05 -0.000134366 0.000117736 0.000128906 5.74115e-05 -0.000243968 0.000339026 -9.88256e-05 0.000157682 -8.58115e-05 -5.33031e-05 0.000234792 6.79779e-05 6.02853e-06 -5.46106e-06 4.65289e-05 4.69011e-05 -7.16667e-05 7.37268e-05 1.90911e-05 -1.83041e-05 -2.1283e-07 6.54488e-05 -2.62938e-05 
1811.6 0 1.52463e-05 0.000363501 -2.0014e-05 -3.82663e-05 -0.000863131 1.79532e-05 0.00010598 -0.00287235 2.38671e-05 -0.000138687 0.000126672 0.000119205 5.88771e-05 -0.000223447 0.000366195 -9.76491e-05 0.000171169 -8.63447e-05 -3.85507e-05 0.000242344 6.63793e-05 9.78415e-06 -6.52692e-06 4.53698e-05 4.70307e-05 -7.27521e-05 7.19746e-05 1.99151e-05 -1.56687e-05 -4.5088e-06 6.74343e-05 -2.01154e-05 
1811.95 0 8.13e-06 0.000381128 -2.11678e-05 -4.19728e-05 -0.000749461 2.46763e-05 9.79017e-05 -0.00288545 2.73145e-05 -0.000142273 0.000135418 0.000108763 6.35962e-05 -0.000200556 0.000394162 -9.38646e-05 0.000180569 -8.5638e-05 -2.89888e-05 0.000247413 6.31529e-05 1.2932e-05 -8.48146e-06 4.55203e-05 4.834e-05 -7.06428e-05 7.23577e-05 2.0561e-05 -1.28941e-05 -1.09381e-05 6.92148e-05 -1.21924e-05 
1812.3 0 9.34384e-07 0.000397364 -2.37171e-05 -4.62049e-05 -0.00063699 3.40448e-05 9.01976e-05 -0.00289251 2.81173e-05 -0.000142517 0.000144361 0.000100193 6.69725e-05 -0.000174394 0.000422673 -8.70189e-05 0.000184084 -8.32138e-05 -2.32021e-05 0.000250375 5.96527e-05 1.41379e-05 -1.13057e-05 4.91087e-05 5.17075e-05 -6.54711e-05 7.27283e-05 1.892e-05 -1.16221e-05 -1.72626e-05 6.89645e-05 -3.59678e-06 
1812.65 0 -6.42934e-06 0.000413113 -2.70302e-05 -4.88492e-05 -0.000525135 4.57973e-05 8.24275e-05 -0.0028952 2.57363e-05 -0.000141179 0.000152932 9.54626e-05 6.52677e-05 -0.000143594 0.000448036 -8.02217e-05 0.000185614 -7.87017e-05 -1.8486e-05 0.000249366 5.65549e-05 1.27002e-05 -1.33798e-05 5.42864e-05 5.76035e-05 -5.75483e-05 7.07975e-05 1.47885e-05 -1.15636e-05 -2.22734e-05 6.6675e-05 5.6465e-06 
1813 0 -1.31393e-05 0.00042876 -3.08652e-05 -4.97055e-05 -0.000413964 5.84389e-05 7.41202e-05 -0.00289547 2.12402e-05 -0.000138439 0.000161025 9.35965e-05 5.97575e-05 -0.000110225 0.000467895 -7.75835e-05 0.000186429 -7.33668e-05 -1.25414e-05 0.00024459 5.28117e-05 9.39764e-06 -1.30618e-05 5.78755e-05 6.41028e-05 -4.82223e-05 6.71363e-05 9.95534e-06 -1.04199e-05 -2.51106e-05 6.32442e-05 1.69301e-05 
1813.35 0 -1.74558e-05 0.000443461 -3.57667e-05 -5.08229e-05 -0.000301936 6.92732e-05 6.50155e-05 -0.00289642 1.86538e-05 -0.000131401 0.000170222 9.28267e-05 5.23336e-05 -7.76795e-05 0.000482049 -7.69428e-05 0.000186093 -6.94384e-05 -5.43087e-06 0.000238463 4.67894e-05 5.37397e-06 -1.00744e-05 6.01611e-05 6.96484e-05 -3.93329e-05 6.28505e-05 7.34903e-06 -7.78031e-06 -2.57431e-05 5.96955e-05 3.05288e-05 
1813.7 0 -1.89878e-05 0.00045736 -4.14633e-05 -5.2885e-05 -0.000188112 7.71379e-05 5.6036e-05 -0.00289849 2.15026e-05 -0.000119384 0.000180042 8.97663e-05 4.34551e-05 -4.70982e-05 0.000490652 -7.44564e-05 0.000186118 -6.82076e-05 1.38801e-06 0.00023271 4.00293e-05 1.2345e-06 -4.7935e-06 6.28996e-05 7.42844e-05 -3.2122e-05 5.8365e-05 8.28609e-06 -3.80361e-06 -2.5228e-05 5.61908e-05 4.46788e-05 
1814.05 0 -1.9362e-05 0.000470865 -4.59011e-05 -5.47165e-05 -7.35459e-05 8.14547e-05 4.76551e-05 -0.00289892 2.96294e-05 -0.000103573 0.000187132 8.08321e-05 3.33981e-05 -1.95006e-05 0.00049473 -7.03265e-05 0.000187174 -6.94008e-05 5.8279e-06 0.000226274 3.48008e-05 -1.23056e-06 4.26536e-07 6.47482e-05 7.83152e-05 -2.57071e-05 5.3572e-05 1.18796e-05 1.87714e-06 -2.36561e-05 5.22347e-05 5.73783e-05 
1814.4 0 -1.95905e-05 0.000483328 -4.9003e-05 -5.52381e-05 4.2681e-05 8.16043e-05 4.10377e-05 -0.00289589 4.23881e-05 -8.42975e-05 0.000190649 6.39255e-05 2.33255e-05 3.79359e-06 0.000495494 -6.91784e-05 0.000188117 -7.40671e-05 7.41797e-06 0.000217758 3.13008e-05 -9.7546e-09 1.86515e-06 6.33401e-05 8.08934e-05 -2.05064e-05 4.87697e-05 1.55967e-05 7.23898e-06 -2.10554e-05 4.97119e-05 6.70532e-05 
1814.75 0 -1.89459e-05 0.000492784 -5.23355e-05 -5.46818e-05 0.000161724 7.92598e-05 3.61939e-05 -0.00288811 5.86852e-05 -6.58131e-05 0.000190609 4.14387e-05 1.60015e-05 2.24227e-05 0.000493096 -7.28814e-05 0.000188984 -8.3e-05 7.82473e-06 0.000208031 3.04262e-05 3.46194e-06 -2.94603e-07 5.89425e-05 8.21451e-05 -1.87792e-05 4.4996e-05 1.67992e-05 1.07189e-05 -1.80465e-05 4.93221e-05 7.26209e-05 
1815.1 0 -1.74928e-05 0.0004984 -5.4918e-05 -5.37482e-05 0.000281872 7.64636e-05 3.28336e-05 -0.0028733 7.42004e-05 -5.24715e-05 0.000184874 1.67609e-05 1.37385e-05 3.82468e-05 0.000487889 -7.7611e-05 0.000190352 -9.47344e-05 9.68897e-06 0.00019956 3.3168e-05 6.20883e-06 -3.10661e-06 5.12916e-05 8.17409e-05 -1.98069e-05 4.25146e-05 1.48404e-05 1.29156e-05 -1.5117e-05 5.06527e-05 7.57738e-05 
1815.45 0 -1.64888e-05 0.000501227 -5.48982e-05 -5.25909e-05 0.000399486 7.38735e-05 3.21209e-05 -0.00284919 8.69671e-05 -4.44608e-05 0.000172064 -8.62709e-06 1.52506e-05 5.18854e-05 0.000482135 -8.12012e-05 0.000191716 -0.000107616 1.27216e-05 0.000192899 3.82311e-05 8.23253e-06 -5.14146e-06 4.2064e-05 7.98789e-05 -2.25047e-05 4.18644e-05 1.1212e-05 1.57971e-05 -1.31866e-05 5.33957e-05 7.83567e-05 
1815.8 0 -1.69247e-05 0.000502424 -5.3594e-05 -5.29362e-05 0.000511395 7.2997e-05 3.70376e-05 -0.00281658 9.78494e-05 -4.14455e-05 0.000153272 -3.40915e-05 1.68722e-05 6.36117e-05 0.000476892 -8.37688e-05 0.000191016 -0.000121638 1.42001e-05 0.000188366 4.32573e-05 1.11554e-05 -5.77459e-06 3.42718e-05 7.76408e-05 -2.65769e-05 4.20111e-05 9.03374e-06 1.95768e-05 -1.24109e-05 5.60478e-05 7.94744e-05 
1816.15 0 -1.84968e-05 0.000503639 -5.34595e-05 -5.44563e-05 0.000616856 7.74987e-05 4.88598e-05 -0.00277856 0.000107259 -4.09581e-05 0.000131083 -6.05276e-05 1.54935e-05 7.54368e-05 0.000469559 -8.57848e-05 0.000186131 -0.000137554 1.22328e-05 0.00018644 4.83671e-05 1.48104e-05 -6.7817e-06 2.7753e-05 7.54899e-05 -3.07539e-05 4.10751e-05 9.06648e-06 2.28062e-05 -1.22271e-05 5.7504e-05 7.90411e-05 
1816.5 0 -1.92177e-05 0.000506137 -5.532e-05 -5.54336e-05 0.00071717 8.75619e-05 6.32565e-05 -0.00273614 0.000116053 -3.87224e-05 0.00010801 -8.96863e-05 1.18747e-05 8.67758e-05 0.00045886 -8.63337e-05 0.000178821 -0.000153489 6.92304e-06 0.000185643 5.30835e-05 1.95083e-05 -1.00831e-05 2.11605e-05 7.4749e-05 -3.46277e-05 3.86733e-05 8.54938e-06 2.46543e-05 -1.16245e-05 5.79151e-05 7.87962e-05 
1816.85 0 -1.83394e-05 0.000510045 -5.79382e-05 -5.65224e-05 0.000813333 9.99826e-05 7.61427e-05 -0.00268806 0.00012352 -3.46915e-05 8.53927e-05 -0.000120492 7.39238e-06 9.57177e-05 0.000447449 -8.53308e-05 0.000171096 -0.000166182 1.89321e-06 0.00018353 5.6864e-05 2.68728e-05 -1.35049e-05 1.51925e-05 7.66194e-05 -3.96647e-05 3.65607e-05 6.10355e-06 2.58207e-05 -9.90483e-06 5.72712e-05 7.90141e-05 
1817.2 0 -1.79251e-05 0.000514656 -6.02478e-05 -5.92821e-05 0.000902847 0.000113888 8.65861e-05 -0.00263391 0.000128631 -3.08248e-05 6.50535e-05 -0.000152114 2.45136e-06 0.000102269 0.000437462 -8.44882e-05 0.000163798 -0.000171716 1.97737e-06 0.000179944 5.95867e-05 3.68802e-05 -1.53566e-05 1.02355e-05 8.00566e-05 -4.48453e-05 3.52568e-05 4.33364e-06 2.66073e-05 -7.66934e-06 5.45581e-05 7.94194e-05 
1817.55 0 -1.85911e-05 0.000519096 -6.22022e-05 -6.33224e-05 0.000984483 0.000129957 9.52125e-05 -0.00257558 0.000134319 -2.71318e-05 4.77897e-05 -0.000186469 3.55308e-09 0.000106761 0.000426578 -8.56721e-05 0.000159506 -0.000168887 5.85564e-06 0.000176924 6.0858e-05 4.76014e-05 -1.69525e-05 6.29062e-06 8.45794e-05 -4.82442e-05 3.39327e-05 4.33142e-06 2.63096e-05 -4.76278e-06 4.89004e-05 7.99974e-05 
1817.9 0 -1.75182e-05 0.000523382 -6.28367e-05 -6.65813e-05 0.00106027 0.000147443 0.000101591 -0.00251515 0.000143576 -2.28285e-05 3.14239e-05 -0.000221628 1.10085e-06 0.000106433 0.000412894 -8.9226e-05 0.000159755 -0.000158368 6.83284e-06 0.0001737 6.14885e-05 5.7191e-05 -1.93463e-05 4.64275e-06 8.85203e-05 -5.03072e-05 3.22972e-05 4.46381e-06 2.66247e-05 -5.83177e-07 4.10801e-05 7.99125e-05 
1818.25 0 -1.26319e-05 0.000527746 -6.31896e-05 -6.81979e-05 0.00113027 0.000165143 0.000106067 -0.00245473 0.000155867 -1.76056e-05 1.50164e-05 -0.000252722 3.09715e-06 0.00010084 0.000398955 -9.67959e-05 0.000162392 -0.000140801 2.81511e-06 0.000167532 6.25861e-05 6.60114e-05 -2.40269e-05 7.33142e-06 8.91892e-05 -5.08004e-05 2.89691e-05 3.60543e-06 2.96112e-05 3.30078e-06 3.3537e-05 7.8567e-05 
1818.6 0 -5.048e-06 0.000532433 -6.40507e-05 -6.82895e-05 0.00119483 0.000181003 0.000110522 -0.00239793 0.000168339 -1.20878e-05 -1.17814e-06 -0.000278655 3.67303e-06 9.51511e-05 0.000390057 -0.000110114 0.000163697 -0.000119407 -2.52431e-06 0.000158116 6.44763e-05 7.39399e-05 -3.2044e-05 1.38997e-05 8.72543e-05 -4.97789e-05 2.3411e-05 -9.9054e-08 3.52892e-05 5.08622e-06 2.74349e-05 7.59015e-05 
1818.95 0 2.54652e-06 0.000538799 -6.57253e-05 -6.68619e-05 0.00125673 0.000193967 0.000116149 -0.00234555 0.000177226 -7.4476e-06 -1.48206e-05 -0.000300871 1.90695e-06 9.56603e-05 0.00038721 -0.00012762 0.000159843 -9.89385e-05 -5.77554e-06 0.000148334 6.69514e-05 7.98422e-05 -4.14111e-05 2.18638e-05 8.49019e-05 -4.91635e-05 1.71071e-05 -6.98168e-06 4.13894e-05 5.91894e-06 2.38666e-05 7.20806e-05 
1819.3 0 8.39766e-06 0.000546975 -6.7079e-05 -6.37733e-05 0.00131779 0.000204589 0.000124327 -0.00229373 0.000180317 -3.55242e-06 -2.25134e-05 -0.000320362 -2.12267e-06 0.000105975 0.000386871 -0.000145094 0.000150926 -8.2823e-05 -3.75645e-06 0.000142577 6.98671e-05 8.46374e-05 -5.01825e-05 2.89214e-05 8.32988e-05 -4.96105e-05 1.11237e-05 -1.43891e-05 4.56809e-05 7.56189e-06 2.31081e-05 6.83153e-05 
1819.65 0 1.19745e-05 0.000554816 -6.6753e-05 -5.9823e-05 0.00137919 0.000215357 0.000136748 -0.00223878 0.000177858 -2.12267e-07 -2.39311e-05 -0.000337073 -7.21352e-06 0.000127333 0.000385536 -0.000158807 0.00013941 -7.06668e-05 5.5231e-06 0.000142124 7.26049e-05 9.14702e-05 -5.82201e-05 3.51322e-05 8.16817e-05 -5.07298e-05 5.75027e-06 -2.06242e-05 4.81521e-05 9.50751e-06 2.38855e-05 6.62797e-05 
1820 0 1.31209e-05 0.000560632 -6.49598e-05 -5.4552e-05 0.00144085 0.000229146 0.0001535 -0.00217999 0.000171568 2.57797e-06 -2.09989e-05 -0.000348812 -1.14201e-05 0.000157174 0.000382 -0.000166826 0.000128433 -5.96023e-05 2.11423e-05 0.000146262 7.38657e-05 0.000101628 -6.51265e-05 4.10213e-05 8.00993e-05 -5.14027e-05 -4.9935e-08 -2.58293e-05 4.95227e-05 1.03804e-05 2.48068e-05 6.6858e-05 
1820.35 0 1.50065e-05 0.000564534 -6.41164e-05 -4.80279e-05 0.00149946 0.000246871 0.000170447 -0.00211854 0.000163381 8.73799e-06 -1.61891e-05 -0.00035475 -1.52145e-05 0.0001883 0.000377947 -0.000171383 0.000121033 -4.96706e-05 4.14422e-05 0.000154114 7.27814e-05 0.000112995 -7.04825e-05 4.5485e-05 7.84363e-05 -5.11657e-05 -7.41253e-06 -2.95852e-05 4.92126e-05 1.0409e-05 2.60859e-05 6.95775e-05 
1820.7 0 2.03269e-05 0.000566856 -6.59878e-05 -4.18351e-05 0.00155308 0.000267718 0.000183452 -0.00205567 0.000155878 2.22647e-05 -1.02726e-05 -0.000354769 -1.89332e-05 0.000215576 0.000373655 -0.00017557 0.000117721 -4.30685e-05 6.54232e-05 0.000162847 6.95695e-05 0.000122539 -7.47766e-05 4.77543e-05 7.52057e-05 -5.18959e-05 -1.72538e-05 -3.10665e-05 4.72163e-05 9.48058e-06 2.69113e-05 7.42562e-05 
1821.05 0 2.83462e-05 0.00056751 -6.84521e-05 -3.65093e-05 0.00160408 0.000289102 0.000191202 -0.00198973 0.000149477 4.12783e-05 -4.91645e-06 -0.000347762 -2.29325e-05 0.000237021 0.000367009 -0.000178862 0.000117188 -3.99079e-05 9.17659e-05 0.000169112 6.57641e-05 0.000129174 -7.77386e-05 4.86165e-05 7.08676e-05 -5.42188e-05 -2.99298e-05 -3.05303e-05 4.54299e-05 7.41677e-06 2.62625e-05 8.11045e-05 
1821.4 0 3.81156e-05 0.000568119 -7.00116e-05 -3.12103e-05 0.00165337 0.000307343 0.000192985 -0.00192026 0.000143004 6.05558e-05 -2.76305e-06 -0.000333544 -2.84931e-05 0.00025273 0.000355293 -0.000180326 0.000119773 -4.05602e-05 0.000119281 0.000170958 6.30581e-05 0.000134761 -7.94326e-05 4.98623e-05 6.72345e-05 -5.57364e-05 -4.41649e-05 -2.91497e-05 4.60138e-05 4.33392e-06 2.49351e-05 8.8341e-05 
1821.75 0 4.9688e-05 0.000569515 -7.12121e-05 -2.50659e-05 0.0016985 0.000319137 0.000188876 -0.00185262 0.000135971 7.78278e-05 -3.22855e-06 -0.000313414 -3.55839e-05 0.000265353 0.000338342 -0.000181167 0.000125617 -4.48589e-05 0.00014593 0.000167373 6.16966e-05 0.000141584 -8.04989e-05 5.20968e-05 6.42154e-05 -5.40453e-05 -5.77584e-05 -2.73858e-05 4.81442e-05 5.19002e-07 2.33919e-05 9.40065e-05 
1822.1 0 6.28848e-05 0.000569178 -7.17753e-05 -1.79689e-05 0.00173983 0.000324712 0.000181095 -0.00179063 0.000128477 9.38106e-05 -4.91584e-06 -0.000288778 -4.26049e-05 0.000278056 0.000320365 -0.000183127 0.000132103 -5.14987e-05 0.00017004 0.000158365 6.05076e-05 0.000148427 -8.13207e-05 5.46293e-05 6.15891e-05 -5.02233e-05 -6.98728e-05 -2.53464e-05 4.94068e-05 -3.68415e-06 2.15379e-05 9.78599e-05 
1822.45 0 7.45483e-05 0.000564968 -7.16467e-05 -1.09159e-05 0.00178202 0.000326206 0.000170824 -0.00172985 0.000121253 0.000109232 -8.2377e-06 -0.000258894 -4.78603e-05 0.000290965 0.000304876 -0.000185923 0.000136025 -5.92191e-05 0.000191528 0.000144553 5.88001e-05 0.000151366 -8.17604e-05 5.68886e-05 5.9458e-05 -4.6804e-05 -8.0557e-05 -2.35249e-05 4.94479e-05 -7.41414e-06 2.03377e-05 0.000100547 
1822.8 0 8.28892e-05 0.000558483 -7.15625e-05 -3.48494e-06 0.0018245 0.000324446 0.000156436 -0.00166332 0.000115393 0.00012469 -1.15564e-05 -0.000224779 -4.90842e-05 0.000303292 0.00029217 -0.000188849 0.000135416 -6.66595e-05 0.000211319 0.000126399 5.65599e-05 0.000150153 -8.30979e-05 5.8742e-05 5.75942e-05 -4.33796e-05 -8.91526e-05 -2.28561e-05 4.93351e-05 -1.04365e-05 2.02338e-05 0.000103952 
1823.15 0 8.98436e-05 0.000549719 -7.14801e-05 5.85158e-06 0.00186147 0.000322535 0.000136353 -0.00159138 0.000110266 0.0001408 -1.15747e-05 -0.000190654 -4.56321e-05 0.00031406 0.000280123 -0.00019174 0.000129878 -7.39282e-05 0.000230774 0.000105477 5.46958e-05 0.000147308 -8.53083e-05 5.94801e-05 5.56158e-05 -3.92861e-05 -9.54558e-05 -2.36526e-05 4.9594e-05 -1.28739e-05 2.0655e-05 0.000109278 
1823.5 0 9.64766e-05 0.000538634 -7.09322e-05 1.58068e-05 0.00189102 0.000322966 0.000108797 -0.00151789 0.000107662 0.000157076 -7.00557e-06 -0.000157761 -3.88727e-05 0.00032085 0.000266006 -0.000193621 0.000120756 -8.14947e-05 0.000251149 8.40728e-05 5.44273e-05 0.000143485 -8.71767e-05 5.85587e-05 5.35894e-05 -3.52592e-05 -9.94724e-05 -2.44225e-05 5.00172e-05 -1.40931e-05 2.12836e-05 0.000116635 
1823.85 0 0.000102419 0.000529199 -6.96265e-05 2.34895e-05 0.00191574 0.000324723 7.38535e-05 -0.001446 0.000111898 0.00017121 7.08191e-07 -0.000123595 -3.05753e-05 0.000321924 0.000251518 -0.00019255 0.000111616 -8.89214e-05 0.000270418 6.38649e-05 5.52249e-05 0.000137376 -8.78666e-05 5.66744e-05 5.28475e-05 -3.27938e-05 -0.00010141 -2.36578e-05 4.95465e-05 -1.32678e-05 2.21077e-05 0.000125457 
1824.2 0 0.000106907 0.000523643 -6.90253e-05 2.85244e-05 0.0019377 0.000326222 3.59966e-05 -0.00137549 0.000123178 0.000180778 9.94467e-06 -8.69142e-05 -2.24256e-05 0.000319463 0.000239403 -0.000187991 0.000106359 -9.74723e-05 0.000284903 4.67289e-05 5.59678e-05 0.00012872 -8.82914e-05 5.44754e-05 5.41208e-05 -3.1844e-05 -0.000102025 -2.16003e-05 4.77782e-05 -9.18938e-06 2.32483e-05 0.000134041 
1824.55 0 0.000110356 0.000519956 -7.02988e-05 3.27344e-05 0.00195687 0.000325995 -2.51224e-06 -0.00130442 0.000138189 0.000185722 2.09167e-05 -4.94741e-05 -1.47767e-05 0.000315529 0.000229225 -0.000181625 0.000106929 -0.00010955 0.000293369 3.47702e-05 5.62043e-05 0.000119506 -8.88341e-05 5.21528e-05 5.61636e-05 -3.15955e-05 -0.000101787 -2.01244e-05 4.53277e-05 -1.66085e-06 2.37384e-05 0.000141224 
1824.9 0 0.000114624 0.000516627 -7.20963e-05 3.59136e-05 0.00197193 0.000324139 -4.27187e-05 -0.00123245 0.000151936 0.000188185 3.30287e-05 -1.19525e-05 -8.3358e-06 0.000309672 0.000222021 -0.000175024 0.000114103 -0.000123352 0.000295516 2.95991e-05 5.49254e-05 0.00011176 -8.97998e-05 4.99448e-05 5.80685e-05 -3.15747e-05 -0.000101869 -2.07058e-05 4.17696e-05 5.88818e-06 2.30104e-05 0.000146036 
1825.25 0 0.000119677 0.000513075 -7.30247e-05 3.69971e-05 0.00198373 0.000321906 -8.49445e-05 -0.00116183 0.000161629 0.000190179 4.36664e-05 2.39129e-05 -4.50831e-06 0.000304608 0.000218456 -0.000168956 0.000127878 -0.000135415 0.000294339 3.02703e-05 5.31461e-05 0.00010593 -9.18505e-05 4.76282e-05 6.10006e-05 -3.21163e-05 -0.000102017 -2.39448e-05 3.5733e-05 9.60334e-06 2.24855e-05 0.000147005 
1825.6 0 0.000123083 0.000510686 -7.33137e-05 3.71626e-05 0.00199715 0.00031813 -0.000128181 -0.00109283 0.000168129 0.000192963 5.22536e-05 5.59588e-05 -2.0444e-06 0.000302273 0.000216319 -0.000164409 0.000145429 -0.000145073 0.000293881 3.38701e-05 5.12201e-05 0.000101033 -9.2637e-05 4.48852e-05 6.56596e-05 -3.32807e-05 -0.000100613 -3.11462e-05 2.81041e-05 9.16905e-06 2.38462e-05 0.0001455 
1825.95 0 0.000124776 0.000509769 -7.37656e-05 3.78469e-05 0.00201391 0.000311391 -0.000169489 -0.00102204 0.000172446 0.000196671 5.91578e-05 8.14727e-05 2.272e-06 0.000301676 0.000213926 -0.000162571 0.000162655 -0.000153041 0.00029527 3.83291e-05 4.76763e-05 9.72149e-05 -8.92251e-05 4.22317e-05 7.08966e-05 -3.47347e-05 -9.7527e-05 -4.05414e-05 2.14609e-05 5.87699e-06 2.62297e-05 0.000144241 
1826.3 0 0.000126299 0.000507428 -7.39607e-05 3.87044e-05 0.00203265 0.000301969 -0.000208056 -0.000947711 0.000175288 0.000199569 6.43756e-05 9.91455e-05 9.58857e-06 0.00030131 0.000209916 -0.000161073 0.000176129 -0.000161231 0.000298543 4.40828e-05 4.28743e-05 9.46484e-05 -8.33228e-05 3.87994e-05 7.48645e-05 -3.667e-05 -9.3947e-05 -4.82293e-05 1.73314e-05 1.41735e-06 2.71652e-05 0.000144127 
1826.65 0 0.000128721 0.000502546 -7.27308e-05 3.82549e-05 0.00205259 0.000289073 -0.000244118 -0.000870928 0.000181029 0.000200303 6.78199e-05 0.000109553 1.62273e-05 0.000300844 0.000203446 -0.000156693 0.000183818 -0.000170933 0.000300574 5.27434e-05 3.8379e-05 9.2148e-05 -7.77454e-05 3.33252e-05 7.78708e-05 -3.8085e-05 -9.01718e-05 -5.28802e-05 1.53731e-05 -3.10702e-06 2.71378e-05 0.000145118 
1827 0 0.000131434 0.000496049 -6.96108e-05 3.67808e-05 0.00207124 0.000272514 -0.000274993 -0.000794003 0.000190075 0.000196489 6.92914e-05 0.000112712 2.01161e-05 0.000300924 0.000193703 -0.000151808 0.000187145 -0.000182266 0.000297003 6.43516e-05 3.49542e-05 8.87963e-05 -7.26353e-05 2.69557e-05 8.19615e-05 -3.9064e-05 -8.57512e-05 -5.40701e-05 1.3268e-05 -7.29481e-06 2.70338e-05 0.000146166 
1827.35 0 0.000133803 0.000488812 -6.51831e-05 3.55832e-05 0.00208547 0.000252288 -0.000298338 -0.000720261 0.000197362 0.00018551 6.95647e-05 0.000111058 2.39549e-05 0.000300979 0.000180379 -0.000149287 0.0001909 -0.000195464 0.000288305 7.70865e-05 3.20019e-05 8.50739e-05 -6.95509e-05 2.02315e-05 8.81252e-05 -4.07325e-05 -8.07853e-05 -5.32233e-05 9.37047e-06 -1.01922e-05 2.63047e-05 0.000146108 
1827.7 0 0.000135641 0.000482 -6.03185e-05 3.54579e-05 0.00209478 0.000229786 -0.000314902 -0.000651526 0.000200764 0.000169072 7.12945e-05 0.000109266 2.99696e-05 0.000300308 0.000164497 -0.000149204 0.000197033 -0.000209266 0.00027862 9.00223e-05 2.88537e-05 8.13129e-05 -6.85572e-05 1.25385e-05 9.55196e-05 -4.31726e-05 -7.58194e-05 -5.23156e-05 3.41279e-06 -1.06654e-05 2.39345e-05 0.000144868 
1828.05 0 0.000136068 0.000474547 -5.45066e-05 3.69689e-05 0.00210135 0.000205556 -0.000326391 -0.000584558 0.000201181 0.000150815 7.58646e-05 0.000110807 3.58537e-05 0.000299048 0.000147962 -0.000150638 0.00020528 -0.000221142 0.000272498 0.000103252 2.54416e-05 7.90563e-05 -6.75691e-05 4.54849e-06 0.000102574 -4.53165e-05 -7.10015e-05 -5.11569e-05 -5.03401e-06 -8.44202e-06 1.93172e-05 0.000142952 
1828.4 0 0.000135524 0.000464711 -4.77734e-05 3.89231e-05 0.00210726 0.000176982 -0.000334325 -0.000516218 0.000199932 0.00013359 8.05596e-05 0.000114983 4.03979e-05 0.000297672 0.000132117 -0.000154046 0.000216365 -0.000227082 0.000271287 0.000115527 2.06671e-05 7.97299e-05 -6.57359e-05 -1.57092e-06 0.000107833 -4.64668e-05 -6.68163e-05 -4.94108e-05 -1.65616e-05 -3.88673e-06 1.42624e-05 0.000141755 
1828.75 0 0.000135942 0.000452417 -4.02854e-05 3.90811e-05 0.00211165 0.000142354 -0.00033896 -0.000446966 0.000199735 0.000118121 8.28581e-05 0.000119078 4.64046e-05 0.000298135 0.000117255 -0.000159339 0.00022933 -0.000224617 0.000273495 0.000126436 1.33711e-05 8.21294e-05 -6.33707e-05 -4.64901e-06 0.00011001 -4.81434e-05 -6.42112e-05 -4.73856e-05 -2.93246e-05 1.35583e-06 1.1861e-05 0.000142032 
1829.1 0 0.000138352 0.000438175 -3.20181e-05 3.85143e-05 0.00211293 0.000104732 -0.000340046 -0.000377908 0.000202766 0.000105216 8.28727e-05 0.000120128 5.35283e-05 0.000300931 0.000102661 -0.000165292 0.000240098 -0.000214493 0.000278137 0.000137553 4.78124e-06 8.34601e-05 -6.08054e-05 -5.88586e-06 0.000109462 -5.14394e-05 -6.29543e-05 -4.47278e-05 -4.14256e-05 4.75153e-06 1.28675e-05 0.000142498 
1829.45 0 0.000140529 0.000423108 -2.32132e-05 3.9784e-05 0.0021109 6.88141e-05 -0.000339532 -0.000309857 0.000206979 9.57015e-05 8.11159e-05 0.000116999 5.89983e-05 0.000303433 8.81229e-05 -0.000170089 0.000245705 -0.000200643 0.000283937 0.000148765 -2.92367e-06 8.36605e-05 -5.78363e-05 -6.68805e-06 0.000107223 -5.69253e-05 -6.28768e-05 -4.05691e-05 -5.17553e-05 5.98991e-06 1.62139e-05 0.000142877 
1829.8 0 0.000139135 0.000408399 -1.38478e-05 4.26896e-05 0.00210696 3.50481e-05 -0.000339877 -0.000243929 0.000210176 8.83965e-05 7.77166e-05 0.000110843 6.24781e-05 0.000304291 7.35698e-05 -0.000172778 0.00024538 -0.000186542 0.000289888 0.000157771 -9.57755e-06 8.4049e-05 -5.47002e-05 -8.58108e-06 0.000103675 -6.23735e-05 -6.49341e-05 -3.50964e-05 -5.91271e-05 6.64419e-06 2.13217e-05 0.000144538 
1830.15 0 0.000133702 0.000393767 -3.9572e-06 4.53399e-05 0.00210176 2.60456e-06 -0.000338845 -0.000177771 0.000212304 8.10045e-05 7.40848e-05 0.000101088 6.56806e-05 0.000304101 5.9978e-05 -0.000172523 0.000240918 -0.000174157 0.000295198 0.00016241 -1.56093e-05 8.52953e-05 -5.13803e-05 -1.13448e-05 9.92542e-05 -6.55561e-05 -6.85081e-05 -2.99128e-05 -6.43223e-05 7.41714e-06 2.67195e-05 0.000148208 
1830.5 0 0.000125932 0.000378665 5.34827e-06 4.60776e-05 0.00209342 -2.55048e-05 -0.000331983 -0.000108477 0.000212862 7.13308e-05 7.09554e-05 8.89512e-05 6.82491e-05 0.000303338 4.94855e-05 -0.00016897 0.00023712 -0.00016323 0.000297446 0.000162978 -2.07424e-05 8.81387e-05 -4.75514e-05 -1.39909e-05 9.45139e-05 -6.63972e-05 -7.15706e-05 -2.66038e-05 -6.84409e-05 8.38204e-06 3.10096e-05 0.000153005 
1830.85 0 0.000118402 0.000362976 1.34754e-05 4.42819e-05 0.0020793 -4.74777e-05 -0.000318169 -3.76716e-05 0.00020965 6.13955e-05 6.48399e-05 7.77653e-05 6.98494e-05 0.000302097 4.26512e-05 -0.000162286 0.000237961 -0.000152339 0.000294096 0.000162266 -2.56814e-05 9.1539e-05 -4.2507e-05 -1.57159e-05 8.92153e-05 -6.48346e-05 -7.29405e-05 -2.53013e-05 -7.16251e-05 9.3834e-06 3.38655e-05 0.000157612 
1831.2 0 0.000112765 0.000346149 2.01495e-05 4.03374e-05 0.00206021 -6.33637e-05 -0.000300334 3.29623e-05 0.000200178 5.38453e-05 5.25903e-05 6.72921e-05 7.14409e-05 0.00030121 3.74753e-05 -0.000153631 0.000242271 -0.000138791 0.000286353 0.000162103 -3.1225e-05 9.29276e-05 -3.60298e-05 -1.59319e-05 8.3675e-05 -6.07802e-05 -7.30033e-05 -2.46104e-05 -7.37336e-05 9.59482e-06 3.62102e-05 0.000161059 
1831.55 0 0.000108029 0.000329047 2.48239e-05 3.44043e-05 0.00203768 -7.39792e-05 -0.000281445 0.000103293 0.000185348 4.86447e-05 3.60777e-05 5.50653e-05 7.44804e-05 0.000302361 3.17282e-05 -0.000143196 0.000247311 -0.000120448 0.00027825 0.000161785 -3.75374e-05 9.17509e-05 -2.8843e-05 -1.56777e-05 7.9101e-05 -5.63468e-05 -7.26055e-05 -2.35655e-05 -7.56056e-05 7.4246e-06 3.85028e-05 0.000163861 
1831.9 0 0.000104141 0.000314334 2.89704e-05 2.71689e-05 0.00201153 -8.09702e-05 -0.00026177 0.000171879 0.00016911 4.51496e-05 1.85711e-05 3.841e-05 7.85547e-05 0.000305455 2.42065e-05 -0.000129169 0.000251377 -9.73937e-05 0.000273024 0.000159864 -4.33856e-05 8.77214e-05 -2.18894e-05 -1.48151e-05 7.59592e-05 -5.28368e-05 -7.28798e-05 -2.19474e-05 -7.57484e-05 3.25567e-06 3.99731e-05 0.000166531 
1832.25 0 0.000101155 0.000302069 3.42551e-05 1.99789e-05 0.00198157 -8.35307e-05 -0.000241794 0.000237394 0.000156279 4.31122e-05 2.48518e-06 1.52517e-05 8.23536e-05 0.000308741 1.32355e-05 -0.000112153 0.000252255 -7.26295e-05 0.000271458 0.000154396 -4.73719e-05 8.22791e-05 -1.42218e-05 -1.26583e-05 7.53841e-05 -4.9774e-05 -7.41061e-05 -2.01635e-05 -7.37206e-05 -1.05014e-06 4.00324e-05 0.000168981 
1832.6 0 9.71466e-05 0.000289667 3.97523e-05 1.33235e-05 0.00194785 -8.29909e-05 -0.000222061 0.000298157 0.000149977 4.38522e-05 -1.15131e-05 -1.21093e-05 8.41187e-05 0.000312036 -1.50226e-06 -9.57996e-05 0.000248715 -5.21116e-05 0.000270915 0.000143786 -5.1504e-05 7.73642e-05 -4.78764e-06 -1.10301e-05 7.77125e-05 -4.70875e-05 -7.62365e-05 -1.92233e-05 -7.19372e-05 -3.76084e-06 3.85827e-05 0.000171747 
1832.95 0 9.27822e-05 0.000276701 4.42549e-05 7.24331e-06 0.00190973 -8.26238e-05 -0.00020061 0.000354572 0.000150902 4.77735e-05 -2.25176e-05 -3.85915e-05 8.16814e-05 0.000314662 -1.90194e-05 -8.13248e-05 0.000240104 -3.96816e-05 0.000269363 0.000130537 -5.78636e-05 7.22632e-05 4.44441e-06 -1.05712e-05 8.02585e-05 -4.52669e-05 -7.86762e-05 -1.9619e-05 -7.12081e-05 -3.50621e-06 3.59441e-05 0.000174582 
1833.3 0 8.93156e-05 0.000265077 4.81928e-05 3.05222e-06 0.00186822 -8.12613e-05 -0.000176206 0.000410349 0.000155536 5.25069e-05 -2.75567e-05 -6.16816e-05 7.26905e-05 0.000314382 -3.60459e-05 -6.69478e-05 0.000226518 -3.38002e-05 0.000268125 0.000117223 -6.43715e-05 6.7224e-05 1.0714e-05 -8.93066e-06 8.04209e-05 -4.39726e-05 -7.98102e-05 -2.14165e-05 -7.02772e-05 -6.56876e-07 3.24986e-05 0.000175462 
1833.65 0 8.54649e-05 0.000253931 5.18089e-05 6.40477e-07 0.00182564 -7.57277e-05 -0.00015131 0.000466904 0.000159909 5.6688e-05 -2.80677e-05 -8.23571e-05 5.84546e-05 0.00031097 -4.77988e-05 -5.26236e-05 0.000209053 -3.1843e-05 0.00026954 0.000104445 -6.87181e-05 6.40741e-05 1.21518e-05 -5.75855e-06 7.86602e-05 -4.35693e-05 -8.04163e-05 -2.28162e-05 -6.91906e-05 2.90167e-06 2.80139e-05 0.000173224 
1834 0 8.12164e-05 0.000240675 5.61239e-05 -1.5336e-06 0.00178334 -6.75655e-05 -0.00012985 0.000522873 0.000163296 6.18741e-05 -2.96256e-05 -9.86864e-05 4.53932e-05 0.000308088 -5.4425e-05 -4.02407e-05 0.00018813 -3.43188e-05 0.000275263 9.3598e-05 -7.21175e-05 6.22387e-05 9.38028e-06 -4.19869e-06 7.59345e-05 -4.48604e-05 -8.1762e-05 -2.29287e-05 -6.70862e-05 6.23458e-06 2.24931e-05 0.000169735 
1834.35 0 7.74041e-05 0.000225422 6.17239e-05 -4.17812e-06 0.00173996 -6.09683e-05 -0.000110893 0.000578305 0.000166375 6.99649e-05 -3.27929e-05 -0.000108881 3.65327e-05 0.000308094 -5.89127e-05 -3.15786e-05 0.000164143 -4.1593e-05 0.000285134 8.44065e-05 -7.6342e-05 6.01078e-05 5.39911e-06 -5.65005e-06 7.22518e-05 -4.62452e-05 -8.41027e-05 -2.24235e-05 -6.38713e-05 1.07206e-05 1.75413e-05 0.000166482 
1834.7 0 7.35972e-05 0.00020902 6.71987e-05 -7.48331e-06 0.00169482 -5.66894e-05 -9.12458e-05 0.000633401 0.000168799 7.9338e-05 -3.64741e-05 -0.000114995 3.11352e-05 0.000312223 -6.18011e-05 -2.86268e-05 0.000137633 -5.28456e-05 0.000296675 7.72163e-05 -8.09184e-05 5.77409e-05 3.4234e-06 -8.39582e-06 6.73913e-05 -4.86074e-05 -8.59739e-05 -2.17535e-05 -6.09685e-05 1.6515e-05 1.47179e-05 0.000163482 
1835.05 0 7.04772e-05 0.000192526 7.14556e-05 -1.05801e-05 0.0016492 -5.30063e-05 -7.29809e-05 0.000686537 0.000167494 8.72875e-05 -3.98521e-05 -0.00011933 2.87026e-05 0.000320997 -6.49025e-05 -3.11497e-05 0.000112068 -6.69942e-05 0.000308167 7.35871e-05 -8.43608e-05 5.4087e-05 3.72299e-06 -1.16809e-05 6.11284e-05 -5.35287e-05 -8.51429e-05 -2.05511e-05 -5.84975e-05 2.12759e-05 1.40316e-05 0.000161605 
1835.4 0 6.76997e-05 0.000177608 7.44079e-05 -1.2745e-05 0.00160304 -4.99195e-05 -5.74865e-05 0.000735559 0.000159882 9.45218e-05 -4.27537e-05 -0.000123426 2.94441e-05 0.000329829 -7.07107e-05 -3.72425e-05 9.1773e-05 -8.32932e-05 0.000320122 7.41978e-05 -8.75152e-05 4.82971e-05 3.88869e-06 -1.57125e-05 5.52745e-05 -5.96228e-05 -8.22413e-05 -1.84177e-05 -5.50142e-05 2.36338e-05 1.60248e-05 0.000161243 
1835.75 0 6.41264e-05 0.000164721 7.80493e-05 -1.37297e-05 0.00155798 -4.87125e-05 -4.15536e-05 0.000779455 0.000145395 0.000102089 -4.84324e-05 -0.000126746 3.29248e-05 0.000333749 -7.95543e-05 -4.35743e-05 7.71211e-05 -9.9716e-05 0.000332853 7.74884e-05 -9.13062e-05 4.10393e-05 2.34039e-06 -2.05166e-05 5.18966e-05 -6.58665e-05 -7.93423e-05 -1.61641e-05 -5.06401e-05 2.40722e-05 1.90306e-05 0.000161857 
1836.1 0 5.88589e-05 0.000154339 8.23893e-05 -1.30203e-05 0.00151658 -4.89576e-05 -2.5237e-05 0.000818396 0.0001252 0.000109008 -5.80593e-05 -0.000127972 3.66902e-05 0.00033274 -9.13211e-05 -4.76541e-05 6.71543e-05 -0.000113769 0.000345339 8.1216e-05 -9.4663e-05 3.41152e-05 -2.07396e-06 -2.65402e-05 4.99611e-05 -7.33929e-05 -7.73729e-05 -1.4802e-05 -4.65917e-05 2.34884e-05 2.04768e-05 0.000162584 
1836.45 0 5.09791e-05 0.000146556 8.54866e-05 -1.14498e-05 0.0014768 -4.87636e-05 -1.27553e-05 0.000852761 0.000100328 0.000112212 -6.92949e-05 -0.000127489 4.05586e-05 0.000327818 -0.000105784 -5.12583e-05 6.2694e-05 -0.000125165 0.000358119 8.40451e-05 -9.76195e-05 2.86878e-05 -8.306e-06 -3.35237e-05 4.71262e-05 -8.0893e-05 -7.55051e-05 -1.44284e-05 -4.15672e-05 2.13194e-05 2.07099e-05 0.000162317 
1836.8 0 4.17092e-05 0.000140024 8.83871e-05 -1.11339e-05 0.00143704 -4.6398e-05 -5.74354e-06 0.000885543 7.22379e-05 0.000111203 -8.13534e-05 -0.000127301 4.48564e-05 0.000317722 -0.000119868 -5.45397e-05 6.18767e-05 -0.000135414 0.000370972 8.47832e-05 -0.000100543 2.58141e-05 -1.36099e-05 -4.07975e-05 4.31415e-05 -8.49446e-05 -7.28481e-05 -1.39677e-05 -3.41559e-05 1.67956e-05 2.08969e-05 0.000159888 
1837.15 0 3.40507e-05 0.000132402 9.22235e-05 -1.14469e-05 0.00139686 -4.03903e-05 -4.94573e-06 0.000918879 4.42035e-05 0.000107557 -9.41111e-05 -0.000127725 4.73275e-05 0.000302652 -0.00012933 -5.34605e-05 6.22618e-05 -0.000145577 0.000380389 8.32843e-05 -0.000102673 2.60834e-05 -1.63726e-05 -4.70543e-05 3.94033e-05 -8.39216e-05 -6.95649e-05 -1.17121e-05 -2.61656e-05 1.08996e-05 2.14595e-05 0.000154477 
1837.5 0 2.95024e-05 0.000122501 9.68577e-05 -9.45732e-06 0.00135563 -3.19966e-05 -1.02763e-05 0.000952068 1.91552e-05 0.000101325 -0.000107061 -0.000127526 4.53823e-05 0.000286527 -0.000134464 -4.46509e-05 6.39776e-05 -0.000155743 0.000382407 8.29727e-05 -0.000103626 2.67509e-05 -1.72794e-05 -5.28763e-05 3.59718e-05 -7.86989e-05 -6.6767e-05 -6.9303e-06 -2.03476e-05 5.40727e-06 2.11135e-05 0.000147954 
1837.85 0 2.7133e-05 0.000111812 0.000101646 -5.48157e-06 0.00131269 -2.2496e-05 -1.71945e-05 0.000984598 -5.28981e-07 9.26393e-05 -0.000119993 -0.000125092 3.79749e-05 0.000273682 -0.000138928 -2.98294e-05 6.72722e-05 -0.000163776 0.000374672 8.74696e-05 -0.000103835 2.59356e-05 -1.76173e-05 -5.94433e-05 3.24913e-05 -7.15815e-05 -6.53117e-05 -7.27767e-07 -1.7629e-05 -2.3162e-07 1.98319e-05 0.000142252 
1838.2 0 2.53508e-05 0.000101348 0.000105151 -8.14891e-07 0.00126677 -1.25281e-05 -2.32248e-05 0.00101555 -1.59739e-05 8.22014e-05 -0.000133676 -0.000118657 2.62206e-05 0.000264533 -0.000145978 -1.37701e-05 7.21139e-05 -0.000165767 0.000356714 9.50493e-05 -0.000103642 2.50362e-05 -1.78443e-05 -6.6347e-05 2.93351e-05 -6.42071e-05 -6.57216e-05 4.4253e-06 -1.73554e-05 -7.63938e-06 1.8868e-05 0.000135842 
1838.55 0 2.35589e-05 9.03764e-05 0.00010673 5.04491e-06 0.00121862 -3.02583e-06 -3.07712e-05 0.00104303 -3.06098e-05 7.08166e-05 -0.000149927 -0.000108241 1.17018e-05 0.000256507 -0.000156115 1.52392e-06 7.66438e-05 -0.00016014 0.000331592 0.000102681 -0.000102574 2.48753e-05 -1.84109e-05 -7.31204e-05 2.58224e-05 -5.61586e-05 -6.83525e-05 6.34444e-06 -1.80758e-05 -1.66054e-05 1.71228e-05 0.000128213 
1838.9 0 2.08369e-05 7.87486e-05 0.000107322 1.01629e-05 0.00117189 4.97524e-06 -4.09638e-05 0.00106828 -4.39173e-05 5.7493e-05 -0.000167734 -9.72852e-05 -3.58216e-06 0.000247608 -0.000166221 1.82782e-05 7.85045e-05 -0.000147123 0.00030378 0.000108751 -0.000100736 2.47905e-05 -1.92882e-05 -8.08106e-05 2.18656e-05 -4.71307e-05 -7.10704e-05 4.23311e-06 -1.88573e-05 -2.52366e-05 1.24968e-05 0.000120306 
1839.25 0 1.77299e-05 6.69521e-05 0.000107698 1.21868e-05 0.00112686 8.92746e-06 -5.43774e-05 0.00109499 -5.3785e-05 4.05238e-05 -0.000185262 -9.09941e-05 -1.67736e-05 0.000237929 -0.000175274 3.58773e-05 7.77254e-05 -0.000128341 0.000276258 0.000112998 -9.84778e-05 2.55581e-05 -1.96532e-05 -9.05538e-05 1.76176e-05 -3.89665e-05 -7.15761e-05 9.34273e-08 -1.85116e-05 -3.15154e-05 5.93614e-06 0.000112021 
1839.6 0 1.51503e-05 5.37312e-05 0.000108096 1.29866e-05 0.00107886 6.50362e-06 -7.24807e-05 0.00112205 -6.05835e-05 1.97444e-05 -0.000200767 -9.04382e-05 -2.62562e-05 0.000227624 -0.000184772 5.09065e-05 7.56103e-05 -0.000108352 0.000251164 0.000116534 -9.58656e-05 2.89569e-05 -1.86605e-05 -0.000100006 1.33039e-05 -3.30603e-05 -6.91231e-05 -3.12919e-06 -1.52109e-05 -3.5553e-05 -7.06362e-07 0.000103838 
1839.95 0 1.29821e-05 3.69377e-05 0.000108274 1.51393e-05 0.00102608 -1.34636e-06 -9.32919e-05 0.00114491 -6.49047e-05 -3.88756e-06 -0.000213455 -9.26484e-05 -3.28105e-05 0.000217155 -0.000194561 6.35782e-05 7.34966e-05 -9.12497e-05 0.000228729 0.000119121 -9.36202e-05 3.25855e-05 -1.56206e-05 -0.0001057 1.06214e-05 -2.74219e-05 -6.49053e-05 -4.16835e-06 -9.60069e-06 -3.67577e-05 -6.03675e-06 9.71896e-05 
1840.3 0 1.04649e-05 1.75416e-05 0.000107708 1.91303e-05 0.000970314 -1.30088e-05 -0.000113867 0.00116438 -6.66987e-05 -2.92638e-05 -0.000221694 -9.38663e-05 -3.69101e-05 0.000207682 -0.000202988 7.41563e-05 7.44247e-05 -7.63189e-05 0.00020818 0.000121953 -9.15859e-05 3.27924e-05 -1.06462e-05 -0.000108108 9.99344e-06 -2.04768e-05 -6.04487e-05 -2.59424e-06 -4.34551e-06 -3.40343e-05 -8.72596e-06 9.21238e-05 
1840.65 0 6.72254e-06 -2.30341e-06 0.000106166 2.45341e-05 0.00091229 -2.81626e-05 -0.000134157 0.00118313 -6.5041e-05 -5.41822e-05 -0.0002235 -9.08021e-05 -3.67502e-05 0.000200012 -0.000210367 8.13381e-05 8.20757e-05 -6.00876e-05 0.000188541 0.000126659 -8.89354e-05 2.96786e-05 -5.52629e-06 -0.000108072 1.07502e-05 -1.35393e-05 -5.61369e-05 2.27821e-06 -1.29114e-06 -2.86075e-05 -8.19432e-06 8.79351e-05 
1841 0 1.39118e-06 -2.07468e-05 0.000104129 3.04991e-05 0.00085488 -4.60267e-05 -0.000153826 0.00119939 -5.77382e-05 -7.47483e-05 -0.000218783 -8.29278e-05 -3.05688e-05 0.00019402 -0.000217337 8.67918e-05 9.57082e-05 -4.04847e-05 0.000168529 0.00013375 -8.59631e-05 2.44646e-05 -2.23083e-06 -0.00010518 1.16831e-05 -8.15126e-06 -5.27149e-05 9.66027e-06 -1.96248e-07 -2.1941e-05 -5.78367e-06 8.45867e-05 
1841.35 0 -5.20553e-06 -3.69479e-05 0.000101986 3.67065e-05 0.000804326 -6.51057e-05 -0.00017105 0.00121112 -4.51429e-05 -8.89431e-05 -0.000208893 -7.37828e-05 -2.05041e-05 0.00018888 -0.000223452 9.26212e-05 0.000111496 -1.74179e-05 0.00014672 0.000143722 -8.3546e-05 1.82905e-05 -1.33421e-06 -9.97755e-05 1.17764e-05 -4.80566e-06 -5.03813e-05 1.74194e-05 5.92304e-07 -1.3406e-05 -3.05773e-06 8.07166e-05 
1841.7 0 -1.26309e-05 -5.19923e-05 9.88963e-05 4.30736e-05 0.000764822 -8.43338e-05 -0.000182252 0.00122151 -2.9949e-05 -9.88556e-05 -0.000192941 -6.58927e-05 -9.79291e-06 0.000184298 -0.000228991 9.85248e-05 0.000128122 6.83019e-06 0.000122913 0.000156234 -8.25809e-05 1.16382e-05 -3.14654e-06 -9.4455e-05 1.05188e-05 -3.70147e-06 -4.92389e-05 2.32195e-05 2.48778e-06 -3.1539e-06 -7.64825e-07 7.60169e-05 
1842.05 0 -2.1113e-05 -6.84868e-05 9.50238e-05 4.96577e-05 0.00073394 -0.000101827 -0.000186551 0.00123549 -1.47338e-05 -0.000106112 -0.000173878 -5.95544e-05 9.61539e-07 0.000180189 -0.000234761 0.00010326 0.000148162 2.94382e-05 9.73758e-05 0.000171151 -8.26674e-05 5.09088e-06 -7.06814e-06 -9.12906e-05 9.06501e-06 -3.25114e-06 -4.85455e-05 2.54597e-05 5.49245e-06 7.4966e-06 1.97923e-06 7.12364e-05 
1842.4 0 -3.18415e-05 -8.93776e-05 9.08814e-05 5.51335e-05 0.0007045 -0.000117166 -0.000186943 0.00125427 -2.19811e-06 -0.000111701 -0.000158589 -5.2947e-05 1.23404e-05 0.000174855 -0.000241995 0.000107257 0.00017098 4.89082e-05 7.08998e-05 0.000188094 -8.27282e-05 -1.26501e-06 -1.17146e-05 -8.94083e-05 7.40002e-06 -2.86444e-06 -4.74736e-05 2.54622e-05 9.97192e-06 1.73101e-05 5.69042e-06 6.55512e-05 
1842.75 0 -4.43541e-05 -0.000114147 8.63251e-05 5.80603e-05 0.000671998 -0.000130753 -0.000184333 0.00127655 5.56011e-06 -0.000115643 -0.00014699 -4.45599e-05 2.40087e-05 0.000167361 -0.000250574 0.000111861 0.000193199 6.7017e-05 4.4647e-05 0.000205828 -8.24784e-05 -9.19373e-06 -1.53696e-05 -8.78816e-05 4.28319e-06 -3.42105e-06 -4.80723e-05 2.40156e-05 1.66941e-05 2.40664e-05 9.4343e-06 5.74276e-05 
1843.1 0 -5.56316e-05 -0.000138295 8.19544e-05 5.9347e-05 0.000635098 -0.00014136 -0.000177715 0.00130174 8.31244e-06 -0.00011806 -0.000137664 -3.57403e-05 3.55863e-05 0.00015628 -0.000258923 0.000116082 0.000213207 8.56464e-05 1.97057e-05 0.000222611 -8.26566e-05 -1.86027e-05 -1.75554e-05 -8.68432e-05 6.7722e-07 -4.96323e-06 -5.13683e-05 2.02862e-05 2.50129e-05 2.62425e-05 1.22635e-05 4.69526e-05 
1843.45 0 -6.40428e-05 -0.000159821 7.79933e-05 5.96973e-05 0.000589459 -0.000148974 -0.000166368 0.00132831 8.04854e-06 -0.000120774 -0.000131937 -2.68399e-05 4.6791e-05 0.00014108 -0.000263456 0.000119549 0.000228444 0.000103321 -1.90911e-06 0.000237495 -8.33337e-05 -2.7034e-05 -1.82994e-05 -8.69612e-05 -2.97313e-06 -5.40986e-06 -5.49208e-05 1.62377e-05 3.38945e-05 2.51434e-05 1.36281e-05 3.71957e-05 
1843.8 0 -7.13454e-05 -0.00018083 7.28104e-05 5.87512e-05 0.000532927 -0.000157542 -0.000151027 0.0013539 9.37051e-06 -0.000123246 -0.0001283 -1.81191e-05 5.72254e-05 0.000125991 -0.000262235 0.000123558 0.000234701 0.000118144 -1.87788e-05 0.00024845 -8.37211e-05 -3.44131e-05 -1.68299e-05 -8.69733e-05 -7.3398e-06 -3.5324e-06 -5.66658e-05 1.44494e-05 4.22789e-05 2.26924e-05 1.38716e-05 3.06174e-05 
1844.15 0 -7.94226e-05 -0.000200682 6.71229e-05 5.66642e-05 0.000469578 -0.000169475 -0.000132526 0.00137807 1.57341e-05 -0.000124949 -0.00012506 -1.1184e-05 6.91942e-05 0.000114506 -0.000258241 0.000126876 0.000230153 0.000128501 -3.2836e-05 0.000254143 -8.33092e-05 -4.19584e-05 -1.31725e-05 -8.56763e-05 -1.23004e-05 -1.96689e-07 -5.68126e-05 1.43486e-05 5.00323e-05 2.00203e-05 1.34724e-05 2.67726e-05 
1844.5 0 -8.89246e-05 -0.000216773 6.25976e-05 5.30729e-05 0.000403734 -0.000182183 -0.000112257 0.00139975 2.4911e-05 -0.000125055 -0.000123287 -5.82591e-06 8.37109e-05 0.000106955 -0.000254615 0.000127396 0.000216876 0.000134669 -4.76104e-05 0.000255872 -8.23657e-05 -4.85464e-05 -8.67751e-06 -8.37638e-05 -1.79916e-05 3.96581e-06 -5.55038e-05 1.55732e-05 5.70562e-05 1.73196e-05 1.22578e-05 2.46788e-05 
1844.85 0 -9.86107e-05 -0.000228319 5.71395e-05 4.82811e-05 0.000339472 -0.000193604 -9.02732e-05 0.001417 3.35117e-05 -0.000122334 -0.00012444 -3.36884e-07 9.84625e-05 0.000101767 -0.000253905 0.000126393 0.000196132 0.000138755 -6.38924e-05 0.000256209 -8.17094e-05 -5.30014e-05 -4.89372e-06 -8.18674e-05 -2.49444e-05 8.37629e-06 -5.31556e-05 1.86017e-05 6.18992e-05 1.50301e-05 1.14513e-05 2.3514e-05 
1845.2 0 -0.000106604 -0.000236752 4.94555e-05 4.307e-05 0.000278867 -0.000202326 -6.62893e-05 0.0014303 4.05858e-05 -0.000117262 -0.000127795 5.41482e-06 0.000110326 9.53303e-05 -0.000257297 0.000125422 0.000168117 0.000142996 -7.97709e-05 0.000257872 -8.14192e-05 -5.54153e-05 -2.65337e-06 -7.9436e-05 -3.13063e-05 1.21582e-05 -5.01642e-05 2.16216e-05 6.31922e-05 1.35594e-05 1.14966e-05 2.22458e-05 
1845.55 0 -0.000112464 -0.000243893 4.12771e-05 3.81457e-05 0.000222181 -0.000205837 -4.19126e-05 0.00144031 4.56984e-05 -0.000111926 -0.000131818 1.02418e-05 0.000117364 8.58771e-05 -0.000262552 0.000124328 0.000134826 0.000148176 -9.31572e-05 0.000262687 -8.10874e-05 -5.76291e-05 -1.54047e-06 -7.62639e-05 -3.58544e-05 1.42128e-05 -4.7717e-05 2.39172e-05 6.07301e-05 1.28096e-05 1.09376e-05 1.98797e-05 
1845.9 0 -0.00011656 -0.000248991 3.45609e-05 3.50706e-05 0.000167187 -0.000203736 -2.00543e-05 0.00144788 4.75592e-05 -0.000105492 -0.000134281 1.43455e-05 0.00011855 7.42282e-05 -0.000268307 0.000122042 9.94271e-05 0.000152251 -0.000102858 0.000270701 -8.02938e-05 -6.02894e-05 -1.48294e-06 -7.38664e-05 -4.0124e-05 1.33096e-05 -4.64926e-05 2.61054e-05 5.50062e-05 1.30879e-05 9.60932e-06 1.74842e-05 
1846.25 0 -0.000118995 -0.000252236 2.88375e-05 3.35908e-05 0.000111894 -0.00020089 -2.16143e-06 0.00145146 4.4822e-05 -9.47938e-05 -0.000133156 1.97299e-05 0.000112924 6.308e-05 -0.000274234 0.000117567 6.39618e-05 0.000154595 -0.00010897 0.000280403 -7.91352e-05 -6.13118e-05 -3.56602e-06 -7.25228e-05 -4.49875e-05 1.12338e-05 -4.69714e-05 2.76425e-05 4.69613e-05 1.48949e-05 8.0324e-06 1.67023e-05 
1846.6 0 -0.000119392 -0.000254928 2.23719e-05 3.26948e-05 5.76315e-05 -0.000198392 1.33086e-05 0.00144899 3.78e-05 -7.87322e-05 -0.000128639 2.47937e-05 0.000103094 5.62369e-05 -0.000280422 0.000110911 2.8685e-05 0.000156853 -0.000112454 0.000289092 -7.64583e-05 -6.09171e-05 -6.17139e-06 -7.10421e-05 -4.98327e-05 9.94997e-06 -4.94737e-05 2.75621e-05 3.73594e-05 1.78769e-05 5.06811e-06 1.69461e-05 
1846.95 0 -0.000120096 -0.000256203 1.54786e-05 3.25756e-05 6.11827e-06 -0.000194366 2.70107e-05 0.00144253 2.68963e-05 -5.92174e-05 -0.000122478 3.00193e-05 9.45065e-05 5.26607e-05 -0.000287001 0.00010318 -3.03356e-06 0.000159241 -0.000115758 0.00029371 -7.06613e-05 -6.13388e-05 -5.95966e-06 -6.98626e-05 -5.37409e-05 9.38746e-06 -5.26421e-05 2.62027e-05 2.70752e-05 2.19196e-05 -1.32343e-06 1.68541e-05 
1847.3 0 -0.0001224 -0.000255704 1.08608e-05 3.2995e-05 -4.19052e-05 -0.000189557 3.94617e-05 0.00143335 1.44486e-05 -4.20504e-05 -0.000117759 3.91377e-05 8.72198e-05 4.90017e-05 -0.000292884 9.67246e-05 -2.705e-05 0.000162914 -0.000120732 0.000295522 -6.33951e-05 -6.1958e-05 -3.45684e-06 -7.0438e-05 -5.60397e-05 1.08342e-05 -5.46039e-05 2.37475e-05 1.66436e-05 2.74382e-05 -1.0139e-05 1.53161e-05 
1847.65 0 -0.00012437 -0.000255716 8.78941e-06 3.36122e-05 -8.49047e-05 -0.000183882 5.12885e-05 0.00141804 2.54321e-06 -3.11875e-05 -0.000117924 5.21075e-05 7.85777e-05 4.45758e-05 -0.000297366 9.10778e-05 -4.29579e-05 0.00016982 -0.000128647 0.000298213 -5.67663e-05 -6.13975e-05 5.75113e-07 -7.44724e-05 -5.62444e-05 1.41863e-05 -5.49025e-05 2.01524e-05 6.46648e-06 3.31354e-05 -1.84884e-05 1.20001e-05 
1848 0 -0.000124524 -0.000258337 8.45683e-06 3.47412e-05 -0.00012289 -0.000175714 6.18377e-05 0.00139495 -1.10752e-05 -2.42912e-05 -0.000123767 6.59344e-05 7.12861e-05 3.98888e-05 -0.000301587 8.51728e-05 -5.17925e-05 0.00017945 -0.000138188 0.000303169 -5.09301e-05 -6.12717e-05 5.69194e-06 -8.16387e-05 -5.4734e-05 1.75356e-05 -5.437e-05 1.61072e-05 -2.58073e-06 3.84006e-05 -2.56702e-05 7.40922e-06 
1848.35 0 -0.000122553 -0.000263056 1.06581e-05 3.69696e-05 -0.000156834 -0.00016318 7.04563e-05 0.00136679 -2.60906e-05 -1.89557e-05 -0.000133158 7.93274e-05 6.83364e-05 3.50904e-05 -0.000305441 8.03336e-05 -5.47867e-05 0.000188574 -0.000145636 0.000307174 -4.5376e-05 -6.22269e-05 1.0949e-05 -8.92292e-05 -5.34267e-05 2.04899e-05 -5.42465e-05 1.17162e-05 -1.01779e-05 4.39645e-05 -3.18445e-05 3.35161e-06 
1848.7 0 -0.00011901 -0.000268145 1.48741e-05 3.92357e-05 -0.000189765 -0.00014887 7.57827e-05 0.0013361 -3.90516e-05 -1.57375e-05 -0.000144983 9.24549e-05 6.87962e-05 3.08505e-05 -0.000307451 7.74394e-05 -5.08863e-05 0.000193924 -0.000150603 0.000305482 -4.09396e-05 -6.27095e-05 1.66742e-05 -9.58271e-05 -5.22158e-05 2.3626e-05 -5.48094e-05 8.35899e-06 -1.6332e-05 4.8581e-05 -3.7645e-05 1.09229e-06 
1849.05 0 -0.000114288 -0.000273909 1.80568e-05 4.10022e-05 -0.000224715 -0.000137843 7.85349e-05 0.00130322 -4.75671e-05 -1.62095e-05 -0.000159006 0.000104916 6.97329e-05 2.84066e-05 -0.000309076 7.55494e-05 -4.05342e-05 0.000194928 -0.00015535 0.00029693 -3.76334e-05 -6.34168e-05 2.21269e-05 -0.000100678 -4.86473e-05 2.64547e-05 -5.52321e-05 7.44612e-06 -2.03038e-05 5.14115e-05 -4.37287e-05 -1.05218e-06 
1849.4 0 -0.000108205 -0.000279671 1.95403e-05 4.22009e-05 -0.00026134 -0.000131634 7.98772e-05 0.00126855 -5.02746e-05 -2.18816e-05 -0.000172272 0.000116017 7.00426e-05 2.85304e-05 -0.000311381 7.28039e-05 -2.78854e-05 0.000194226 -0.000162274 0.000284006 -3.41288e-05 -6.47034e-05 2.56691e-05 -0.000103109 -4.17712e-05 2.92735e-05 -5.55729e-05 7.62757e-06 -2.1902e-05 5.38254e-05 -4.95576e-05 -4.44943e-06 
1849.75 0 -0.000101311 -0.000283072 2.10627e-05 4.27503e-05 -0.000298704 -0.000128456 8.10573e-05 0.00123142 -4.80016e-05 -3.09853e-05 -0.000182518 0.000125215 7.03011e-05 3.06451e-05 -0.000314134 7.10957e-05 -1.69585e-05 0.000193618 -0.000172752 0.000268845 -2.90307e-05 -6.45629e-05 2.66136e-05 -0.000104965 -3.2673e-05 3.36338e-05 -5.62178e-05 7.21242e-06 -2.24737e-05 5.66517e-05 -5.44205e-05 -8.65465e-06 
1850.1 0 -9.5574e-05 -0.000283338 2.36015e-05 4.25152e-05 -0.000334904 -0.000126803 8.40704e-05 0.0011928 -4.35603e-05 -4.06228e-05 -0.00018987 0.000133462 6.95843e-05 3.29932e-05 -0.000317783 7.57111e-05 -9.50083e-06 0.000191716 -0.000187427 0.000250725 -2.22221e-05 -6.29514e-05 2.61858e-05 -0.000107093 -2.24243e-05 4.01012e-05 -5.62579e-05 5.00039e-06 -2.3475e-05 5.79469e-05 -5.87161e-05 -1.2134e-05 
1850.45 0 -9.13975e-05 -0.000281534 2.71073e-05 4.16466e-05 -0.000368992 -0.000125723 9.09427e-05 0.0011569 -3.97339e-05 -5.26026e-05 -0.00019465 0.000142749 6.63361e-05 3.43851e-05 -0.000323434 8.6863e-05 -2.64352e-06 0.000187095 -0.0002053 0.000228952 -1.54098e-05 -6.04408e-05 2.6678e-05 -0.000108319 -1.18526e-05 4.74994e-05 -5.40435e-05 1.92277e-06 -2.53854e-05 5.67772e-05 -6.3014e-05 -1.4622e-05 
1850.8 0 -8.7788e-05 -0.000279335 3.13205e-05 4.00072e-05 -0.000403092 -0.000123313 9.92417e-05 0.00112404 -3.67491e-05 -6.86203e-05 -0.000197214 0.000153323 5.97447e-05 3.27854e-05 -0.000331299 9.97769e-05 5.48017e-06 0.000181513 -0.000221424 0.000205491 -8.9074e-06 -5.70399e-05 2.9084e-05 -0.000107017 -2.353e-06 5.40697e-05 -4.91467e-05 4.77994e-07 -2.7087e-05 5.35571e-05 -6.79122e-05 -1.65539e-05 
1851.15 0 -8.4778e-05 -0.000278622 3.59636e-05 3.75306e-05 -0.000438445 -0.000118942 0.000103567 0.00109105 -3.17749e-05 -8.65412e-05 -0.000199727 0.000163438 4.96776e-05 2.81543e-05 -0.000338838 0.000113099 1.44401e-05 0.000176425 -0.000233889 0.000184548 -2.83085e-06 -5.43219e-05 3.31282e-05 -0.000102865 5.31701e-06 5.88715e-05 -4.34229e-05 1.02213e-06 -2.83555e-05 4.67802e-05 -7.44039e-05 -1.79741e-05 
1851.5 0 -8.23879e-05 -0.000279525 4.05311e-05 3.63506e-05 -0.000474354 -0.000113333 0.000103258 0.00105674 -2.24498e-05 -0.000100042 -0.000207066 0.000172673 3.61677e-05 2.13418e-05 -0.000345 0.00012782 2.34083e-05 0.000170723 -0.00024675 0.000170187 3.46154e-07 -5.33543e-05 3.82603e-05 -9.76214e-05 1.17319e-05 6.16021e-05 -3.7746e-05 3.5271e-06 -2.96569e-05 3.68684e-05 -8.1525e-05 -1.89097e-05 
1851.85 0 -7.95851e-05 -0.000281389 4.43463e-05 3.68978e-05 -0.000511576 -0.000108547 0.000103415 0.00102094 -1.04189e-05 -0.000104922 -0.000220368 0.000180197 1.85667e-05 1.18971e-05 -0.000351218 0.000140716 3.09727e-05 0.000163435 -0.000261609 0.000160887 6.75913e-08 -5.33826e-05 4.2667e-05 -9.24398e-05 1.81484e-05 6.3264e-05 -3.20277e-05 7.21319e-06 -3.10395e-05 2.71058e-05 -8.81505e-05 -1.88758e-05 
1852.2 0 -7.62113e-05 -0.000284859 4.65262e-05 3.64283e-05 -0.000550359 -0.000106127 0.000105122 0.000985037 1.38264e-06 -0.000104027 -0.000236981 0.00018527 -1.99795e-06 -4.01167e-08 -0.000358119 0.000147233 3.69932e-05 0.000153605 -0.000275354 0.000152756 -5.52127e-07 -5.42092e-05 4.48625e-05 -8.8407e-05 2.53816e-05 6.33861e-05 -2.71941e-05 9.84426e-06 -3.23379e-05 1.89504e-05 -9.41225e-05 -1.76384e-05 
1852.55 0 -7.44065e-05 -0.000289638 4.74843e-05 3.34872e-05 -0.000589945 -0.000107437 0.00010617 0.000952903 1.06956e-05 -0.00010151 -0.000253577 0.000189567 -2.18192e-05 -1.4377e-05 -0.000364414 0.000148856 4.07098e-05 0.00014287 -0.000283433 0.000144586 7.21211e-08 -5.47046e-05 4.52001e-05 -8.47862e-05 3.30052e-05 6.19841e-05 -2.35896e-05 1.04724e-05 -3.38363e-05 1.14803e-05 -0.00010009 -1.66404e-05 
1852.9 0 -7.42749e-05 -0.000295322 4.87258e-05 2.88855e-05 -0.00063184 -0.000111376 0.000106906 0.000925322 1.92088e-05 -0.000100988 -0.000267336 0.000194151 -3.97107e-05 -3.18945e-05 -0.000369737 0.000148863 4.14797e-05 0.000133162 -0.000284138 0.000137697 1.23214e-06 -5.36335e-05 4.43142e-05 -8.10624e-05 4.03572e-05 6.07102e-05 -2.10768e-05 1.04288e-05 -3.7364e-05 4.7814e-06 -0.00010664 -1.83035e-05 
1853.25 0 -7.54256e-05 -0.000300449 5.08994e-05 2.39495e-05 -0.000677381 -0.000113894 0.000107989 0.000899435 2.98073e-05 -0.000103246 -0.000278759 0.000199831 -5.51377e-05 -5.36661e-05 -0.000373154 0.000147645 4.0078e-05 0.000125019 -0.000280633 0.000134442 2.983e-06 -5.17487e-05 4.30377e-05 -7.89177e-05 4.73483e-05 5.94011e-05 -1.85674e-05 1.13354e-05 -4.32535e-05 -4.89273e-07 -0.000113382 -2.26835e-05 
1853.6 0 -7.80439e-05 -0.000302424 5.40712e-05 1.90323e-05 -0.000725066 -0.000114614 0.000109196 0.000871986 4.12536e-05 -0.000108638 -0.000289136 0.000208168 -6.64835e-05 -7.96583e-05 -0.000372985 0.000146971 3.70562e-05 0.000119134 -0.000276413 0.000136497 5.29898e-06 -5.03387e-05 4.14647e-05 -7.76719e-05 5.38674e-05 5.696e-05 -1.45831e-05 1.26922e-05 -4.93578e-05 -3.49794e-06 -0.000118709 -2.95323e-05 
1853.95 0 -8.06298e-05 -0.000301053 5.66803e-05 1.39333e-05 -0.000771156 -0.000114882 0.000112297 0.000842809 5.03876e-05 -0.000119403 -0.000297338 0.000217992 -7.39417e-05 -0.000108373 -0.000368934 0.000148566 3.28648e-05 0.000116707 -0.000271763 0.000143496 6.30542e-06 -4.94374e-05 3.84955e-05 -7.57175e-05 5.95489e-05 5.51662e-05 -1.09064e-05 1.31046e-05 -5.40557e-05 -2.74833e-06 -0.000121227 -3.81276e-05 
1854.3 0 -8.13775e-05 -0.000298269 5.72285e-05 7.90833e-06 -0.00081284 -0.000114288 0.000118361 0.00081417 5.68981e-05 -0.000135383 -0.000303395 0.000225916 -7.86739e-05 -0.000137713 -0.000359463 0.000152007 2.94496e-05 0.000116719 -0.00026588 0.000153659 6.0031e-06 -4.78374e-05 3.32594e-05 -7.33089e-05 6.49822e-05 5.52922e-05 -1.01425e-05 1.17297e-05 -5.87102e-05 1.47793e-06 -0.000122549 -4.71792e-05 
1854.65 0 -8.01189e-05 -0.000295328 5.62655e-05 5.52301e-07 -0.00085103 -0.000113578 0.000124388 0.000787176 5.98219e-05 -0.000152359 -0.000309345 0.000233615 -8.17984e-05 -0.000165172 -0.000345757 0.000155759 2.72761e-05 0.00011436 -0.000259962 0.000163955 6.37628e-06 -4.47321e-05 2.72648e-05 -7.0738e-05 6.94981e-05 5.44641e-05 -1.13347e-05 9.2917e-06 -6.43689e-05 6.94962e-06 -0.000123701 -5.72598e-05 
1855 0 -7.8534e-05 -0.000293601 5.42173e-05 -6.84669e-06 -0.000889454 -0.000113708 0.000130386 0.000761577 5.57798e-05 -0.000165832 -0.000313683 0.000247038 -8.41873e-05 -0.000189753 -0.000333202 0.000158153 2.27273e-05 0.000106809 -0.000256621 0.000171208 8.44755e-06 -4.09843e-05 2.17602e-05 -6.76863e-05 7.17085e-05 5.16469e-05 -1.2436e-05 7.37167e-06 -6.99466e-05 1.22235e-05 -0.000124062 -6.78085e-05 
1855.35 0 -7.85232e-05 -0.000293646 5.09549e-05 -1.34885e-05 -0.000928898 -0.000112392 0.000137814 0.000738093 4.46347e-05 -0.000172553 -0.000313559 0.000264927 -8.6313e-05 -0.000211855 -0.000324663 0.000159643 1.21719e-05 9.55742e-05 -0.000257246 0.000172758 1.30298e-05 -3.78555e-05 1.71613e-05 -6.44324e-05 7.16102e-05 4.87952e-05 -1.35125e-05 6.35171e-06 -7.33514e-05 1.65556e-05 -0.000122607 -7.75634e-05 
1855.7 0 -8.03135e-05 -0.000294599 4.67766e-05 -1.95441e-05 -0.000969458 -0.000105908 0.000145646 0.000717688 3.01899e-05 -0.000171772 -0.000308493 0.000282636 -8.852e-05 -0.000231784 -0.000318879 0.000160863 -2.57991e-06 8.3158e-05 -0.000262019 0.000166033 1.96408e-05 -3.44746e-05 1.32999e-05 -6.06882e-05 6.91701e-05 4.66003e-05 -1.62318e-05 6.00052e-06 -7.47325e-05 1.94967e-05 -0.000120261 -8.73802e-05 
1856.05 0 -8.17914e-05 -0.000295646 4.20089e-05 -2.46118e-05 -0.00101246 -9.43747e-05 0.000152611 0.000699328 1.57126e-05 -0.000166782 -0.000299224 0.000299418 -9.24264e-05 -0.000250427 -0.00031187 0.000162706 -1.79196e-05 7.23716e-05 -0.00026933 0.000150707 2.79043e-05 -2.99402e-05 8.09961e-06 -5.68302e-05 6.61935e-05 4.44045e-05 -2.02612e-05 4.42044e-06 -7.48675e-05 2.36199e-05 -0.000119232 -9.69586e-05 
1856.4 0 -8.04075e-05 -0.000296704 3.63908e-05 -2.82976e-05 -0.00105753 -8.01381e-05 0.000156962 0.00067994 -4.45587e-08 -0.000162741 -0.000288118 0.000316422 -9.68004e-05 -0.000266242 -0.000300409 0.000165595 -3.03215e-05 6.56829e-05 -0.000276687 0.00012958 3.72834e-05 -2.41338e-05 1.19785e-06 -5.26458e-05 6.43971e-05 4.05645e-05 -2.40692e-05 -1.12878e-06 -7.36119e-05 3.06037e-05 -0.000119223 -0.000105681 
1856.75 0 -7.7031e-05 -0.000297543 3.10925e-05 -3.03611e-05 -0.00110103 -6.5874e-05 0.000157132 0.00065691 -1.94763e-05 -0.000159689 -0.000276685 0.00033365 -9.77315e-05 -0.000277263 -0.000287627 0.000170233 -3.52438e-05 6.22087e-05 -0.000280494 0.000107485 4.55335e-05 -1.76222e-05 -6.96954e-06 -4.87127e-05 6.32818e-05 3.61671e-05 -2.77758e-05 -1.0056e-05 -7.04288e-05 3.92722e-05 -0.000119108 -0.00011323 
1857.1 0 -7.2962e-05 -0.000296891 2.64562e-05 -3.18091e-05 -0.00114227 -5.50174e-05 0.000153181 0.000631171 -4.12819e-05 -0.000154143 -0.000266014 0.000348037 -9.58861e-05 -0.000283708 -0.000277475 0.000176449 -2.98082e-05 5.70905e-05 -0.000276962 8.74412e-05 5.10284e-05 -1.09154e-05 -1.55301e-05 -4.50355e-05 6.26089e-05 3.30246e-05 -3.0448e-05 -1.98657e-05 -6.58004e-05 4.86833e-05 -0.000119369 -0.000118693 
1857.45 0 -6.93236e-05 -0.000295524 2.14197e-05 -3.26953e-05 -0.00118247 -4.74337e-05 0.000148407 0.000602545 -6.29249e-05 -0.000145936 -0.000258914 0.000358484 -9.33668e-05 -0.000288289 -0.00027028 0.000181239 -1.62846e-05 4.38973e-05 -0.000264879 6.81441e-05 5.4955e-05 -4.13959e-06 -2.31804e-05 -4.01245e-05 6.10085e-05 2.94742e-05 -3.03529e-05 -2.84226e-05 -6.02503e-05 5.75108e-05 -0.000121296 -0.000123232 
1857.8 0 -6.90138e-05 -0.000293873 1.57572e-05 -3.37208e-05 -0.00122027 -4.08875e-05 0.000143664 0.000567141 -8.18353e-05 -0.000138453 -0.000256325 0.000366528 -8.94849e-05 -0.000293489 -0.000264621 0.000183946 -9.52583e-07 2.14236e-05 -0.000246764 4.96386e-05 6.00291e-05 4.88409e-07 -2.88098e-05 -3.35915e-05 5.66673e-05 2.5395e-05 -2.75809e-05 -3.4772e-05 -5.4137e-05 6.39425e-05 -0.000124363 -0.000128617 
1858.15 0 -7.19042e-05 -0.00029146 8.50148e-06 -3.52195e-05 -0.00125467 -3.50892e-05 0.000138192 0.000525667 -9.53988e-05 -0.000131551 -0.000255548 0.000371831 -8.16994e-05 -0.000298337 -0.000261431 0.000186821 1.18132e-05 -5.6935e-06 -0.00022842 3.65285e-05 6.47651e-05 1.39267e-06 -3.10577e-05 -2.763e-05 5.09202e-05 2.17885e-05 -2.36845e-05 -3.89329e-05 -4.96064e-05 6.69938e-05 -0.000126391 -0.000135063 
1858.5 0 -7.51057e-05 -0.000288381 -1.88058e-06 -3.6632e-05 -0.00128583 -2.86688e-05 0.000135191 0.000483902 -0.000102737 -0.000121144 -0.00025187 0.000374738 -7.04515e-05 -0.000302648 -0.000261921 0.000191032 2.11142e-05 -3.17783e-05 -0.000212937 3.00587e-05 6.62526e-05 1.05971e-06 -2.98691e-05 -2.40408e-05 4.61424e-05 1.7795e-05 -2.00926e-05 -3.91937e-05 -4.80062e-05 6.85764e-05 -0.000126646 -0.000141814 
1858.85 0 -7.79632e-05 -0.000284649 -1.44216e-05 -3.75701e-05 -0.00131499 -2.25772e-05 0.000136154 0.000443152 -0.000103456 -0.000106237 -0.000243158 0.000376098 -6.10804e-05 -0.000306504 -0.000264498 0.000196309 2.71429e-05 -5.36047e-05 -0.000199826 2.77635e-05 6.4594e-05 1.61444e-06 -2.67689e-05 -2.22858e-05 4.28197e-05 1.38784e-05 -1.82176e-05 -3.56497e-05 -4.7437e-05 7.02354e-05 -0.000127202 -0.000149243 
1859.2 0 -7.9747e-05 -0.000279828 -2.59982e-05 -3.78572e-05 -0.00134412 -1.99458e-05 0.000140596 0.000399049 -9.78367e-05 -8.72868e-05 -0.000230732 0.000374617 -5.82326e-05 -0.000310565 -0.000265492 0.000202609 3.13679e-05 -7.15074e-05 -0.000191093 2.77922e-05 6.19682e-05 1.65167e-06 -2.34324e-05 -2.14361e-05 3.99068e-05 1.15989e-05 -1.84511e-05 -3.08232e-05 -4.5984e-05 7.09344e-05 -0.000129476 -0.000156786 
1859.55 0 -8.0078e-05 -0.000272602 -3.5077e-05 -3.78387e-05 -0.00137194 -1.7995e-05 0.000147389 0.000349966 -8.94199e-05 -6.60325e-05 -0.000214873 0.000370278 -6.2174e-05 -0.000314512 -0.000261041 0.000207929 3.34857e-05 -8.7676e-05 -0.000187981 2.75838e-05 6.07445e-05 -3.5647e-07 -2.09196e-05 -2.23243e-05 3.61071e-05 1.03276e-05 -1.98038e-05 -2.60873e-05 -4.42277e-05 7.03485e-05 -0.000132611 -0.000163222 
1859.9 0 -7.9619e-05 -0.000263006 -4.22116e-05 -3.78925e-05 -0.00139613 -1.25739e-05 0.00015331 0.000298738 -8.31897e-05 -4.57504e-05 -0.000195861 0.00036345 -6.93623e-05 -0.000316709 -0.00025095 0.000210389 3.23721e-05 -0.000102977 -0.000188539 2.68046e-05 5.98438e-05 -2.18905e-06 -1.91997e-05 -2.53911e-05 3.01714e-05 9.93335e-06 -2.15418e-05 -2.17531e-05 -4.36374e-05 6.95494e-05 -0.00013627 -0.000167731 
1860.25 0 -7.83142e-05 -0.000252206 -4.827e-05 -3.82161e-05 -0.00141493 -4.55276e-06 0.000154912 0.00024848 -8.11975e-05 -2.86418e-05 -0.000175829 0.000352704 -7.65472e-05 -0.000316693 -0.000236945 0.000211294 2.94063e-05 -0.00011592 -0.000190125 2.52487e-05 5.65698e-05 -3.21598e-06 -1.76101e-05 -2.80436e-05 2.13831e-05 1.07469e-05 -2.22678e-05 -1.89707e-05 -4.43621e-05 6.94498e-05 -0.000140694 -0.000169241 
1860.6 0 -7.53643e-05 -0.000240199 -5.43806e-05 -3.88222e-05 -0.00142575 4.19189e-06 0.000151948 0.000201634 -8.19453e-05 -1.42682e-05 -0.000157337 0.000336687 -8.23266e-05 -0.000316487 -0.000219312 0.000209971 2.84182e-05 -0.000125766 -0.000190047 2.35061e-05 5.15177e-05 -4.67004e-06 -1.60975e-05 -2.76149e-05 1.1267e-05 1.16422e-05 -2.24176e-05 -1.93788e-05 -4.49207e-05 6.99363e-05 -0.000145632 -0.000167545 
1860.95 0 -7.26538e-05 -0.000227147 -5.99138e-05 -4.02145e-05 -0.0014276 1.49244e-05 0.000146354 0.00015856 -8.08573e-05 -1.49333e-06 -0.00014254 0.00031577 -8.60717e-05 -0.000319032 -0.000198479 0.000205049 3.21193e-05 -0.000133457 -0.0001877 2.41434e-05 4.75019e-05 -6.22186e-06 -1.48548e-05 -2.37282e-05 1.58923e-06 1.23733e-05 -2.31919e-05 -2.27532e-05 -4.4467e-05 7.07325e-05 -0.000149558 -0.000162851 
1861.3 0 -7.34922e-05 -0.000214925 -6.38487e-05 -4.36979e-05 -0.0014225 2.67353e-05 0.000139437 0.00011939 -7.47274e-05 9.77019e-06 -0.000132109 0.000289792 -8.81071e-05 -0.000324543 -0.000174066 0.000196647 4.0704e-05 -0.000141393 -0.000184187 2.67557e-05 4.4731e-05 -7.52185e-06 -1.24841e-05 -1.79043e-05 -6.82763e-06 1.32319e-05 -2.48853e-05 -2.63131e-05 -4.36143e-05 7.15276e-05 -0.000151235 -0.000155611 
1861.65 0 -7.70217e-05 -0.000203929 -6.6824e-05 -4.93157e-05 -0.00141324 3.76778e-05 0.000133156 8.19171e-05 -6.326e-05 2.02558e-05 -0.000125699 0.000258886 -8.80438e-05 -0.000329336 -0.000147357 0.000186008 5.16817e-05 -0.000152036 -0.000179767 2.99353e-05 4.16288e-05 -7.59813e-06 -8.72806e-06 -1.07146e-05 -1.30499e-05 1.28473e-05 -2.74351e-05 -2.85517e-05 -4.1837e-05 7.14547e-05 -0.000151226 -0.000147994 
1862 0 -7.95519e-05 -0.000192525 -6.94414e-05 -5.52929e-05 -0.00140174 4.85401e-05 0.000129159 4.26612e-05 -4.61385e-05 3.12877e-05 -0.000122884 0.00022383 -8.55725e-05 -0.000332715 -0.000119865 0.000174295 6.15782e-05 -0.000166783 -0.000175343 3.10295e-05 3.7466e-05 -6.51365e-06 -5.33353e-06 -1.71041e-06 -1.60752e-05 1.11101e-05 -3.05404e-05 -2.9182e-05 -3.88114e-05 6.9191e-05 -0.00014922 -0.000142104 
1862.35 0 -7.88737e-05 -0.000180861 -7.16249e-05 -6.0055e-05 -0.00138765 5.83919e-05 0.000125033 2.19257e-06 -2.47341e-05 4.23771e-05 -0.000124903 0.000185497 -8.23889e-05 -0.000336867 -9.04741e-05 0.000161118 6.87334e-05 -0.000184655 -0.000171449 2.75457e-05 3.28034e-05 -5.9418e-06 -3.18455e-06 7.79649e-06 -1.60551e-05 8.04659e-06 -3.46009e-05 -2.95767e-05 -3.62114e-05 6.48706e-05 -0.000144217 -0.000138181 
1862.7 0 -7.48334e-05 -0.0001697 -7.30584e-05 -6.3686e-05 -0.00137179 6.54762e-05 0.000116737 -3.75845e-05 -1.70002e-06 5.12065e-05 -0.000131022 0.000145935 -7.90379e-05 -0.000341213 -5.87934e-05 0.000147164 7.09949e-05 -0.000204803 -0.00016688 1.92205e-05 2.9109e-05 -6.95946e-06 -9.60998e-07 1.57422e-05 -1.52116e-05 2.3882e-06 -3.99655e-05 -3.04949e-05 -3.58847e-05 6.0345e-05 -0.000136803 -0.000133964 
1863.05 0 -6.90633e-05 -0.000157731 -7.2694e-05 -6.74039e-05 -0.0013572 6.94385e-05 0.000104387 -7.69599e-05 2.08537e-05 5.54018e-05 -0.00013659 0.000108915 -7.53194e-05 -0.000344275 -2.80509e-05 0.000133793 6.94192e-05 -0.000226748 -0.000160038 6.61954e-06 2.76333e-05 -9.45985e-06 2.92589e-06 2.01325e-05 -1.4401e-05 -5.78819e-06 -4.56703e-05 -3.08319e-05 -3.63777e-05 5.61119e-05 -0.00012907 -0.000128139 
1863.4 0 -6.33019e-05 -0.000143738 -7.06391e-05 -7.04134e-05 -0.00134622 7.04598e-05 9.21269e-05 -0.00011814 4.28687e-05 5.51352e-05 -0.000139745 7.66807e-05 -7.20692e-05 -0.000346725 -3.61199e-06 0.000121168 6.71965e-05 -0.000247239 -0.000151991 -9.1524e-06 2.85666e-05 -1.33733e-05 7.95654e-06 2.06085e-05 -1.38723e-05 -1.34427e-05 -4.90921e-05 -3.0042e-05 -3.64046e-05 5.30847e-05 -0.000121787 -0.000121544 
1863.75 0 -5.85617e-05 -0.000128786 -6.84456e-05 -7.01356e-05 -0.00133599 6.98918e-05 8.12207e-05 -0.000163488 6.62447e-05 5.02354e-05 -0.000141884 4.94549e-05 -7.05395e-05 -0.000349932 1.33767e-05 0.000107428 6.48665e-05 -0.0002632 -0.000145906 -2.65225e-05 3.0877e-05 -1.84702e-05 1.29949e-05 2.02725e-05 -1.54284e-05 -1.90978e-05 -4.79299e-05 -2.86035e-05 -3.64884e-05 5.15071e-05 -0.000115099 -0.000115378 
1864.1 0 -5.46551e-05 -0.000113344 -6.65049e-05 -6.54736e-05 -0.00132155 6.47283e-05 7.16217e-05 -0.000211532 8.91303e-05 3.9163e-05 -0.000142815 2.72725e-05 -7.0883e-05 -0.000352869 2.69075e-05 9.19531e-05 6.101e-05 -0.000272966 -0.00014221 -4.46018e-05 3.21474e-05 -2.40123e-05 1.84e-05 2.13606e-05 -1.85726e-05 -2.38644e-05 -4.26858e-05 -2.64e-05 -3.67126e-05 4.99753e-05 -0.000109143 -0.000109642 
1864.45 0 -5.00898e-05 -9.72885e-05 -6.33822e-05 -5.94577e-05 -0.00130351 5.35748e-05 6.65453e-05 -0.000257807 0.000107287 2.17609e-05 -0.000141417 8.80091e-06 -7.25871e-05 -0.000353948 3.99872e-05 7.41772e-05 5.43117e-05 -0.000274263 -0.00013773 -6.18717e-05 3.23324e-05 -2.86694e-05 2.36954e-05 2.39428e-05 -2.08828e-05 -2.72351e-05 -3.569e-05 -2.33011e-05 -3.6594e-05 4.84948e-05 -0.000102805 -0.000102791 
1864.8 0 -4.64337e-05 -8.08974e-05 -5.88182e-05 -5.59755e-05 -0.00128537 4.12824e-05 6.71748e-05 -0.000301362 0.000120284 8.76497e-07 -0.000136008 -8.91752e-06 -7.46048e-05 -0.000352451 5.19686e-05 5.46576e-05 4.46672e-05 -0.000267599 -0.000131137 -7.72592e-05 3.32297e-05 -3.10097e-05 2.80608e-05 2.82642e-05 -2.15868e-05 -2.88736e-05 -2.97223e-05 -2.00675e-05 -3.57148e-05 4.69953e-05 -9.58645e-05 -9.42873e-05 
1865.15 0 -4.5844e-05 -6.55941e-05 -5.44941e-05 -5.46567e-05 -0.00126726 3.14679e-05 6.9551e-05 -0.000342827 0.000131031 -2.03269e-05 -0.000125779 -2.65782e-05 -7.62503e-05 -0.000349711 6.07933e-05 3.65415e-05 3.44594e-05 -0.000258097 -0.000124049 -9.14655e-05 3.35283e-05 -3.04117e-05 3.22378e-05 3.41403e-05 -2.02909e-05 -2.97713e-05 -2.68418e-05 -1.66946e-05 -3.35958e-05 4.58471e-05 -8.85486e-05 -8.56225e-05 
1865.5 0 -4.64071e-05 -5.45621e-05 -5.12249e-05 -5.37314e-05 -0.00124786 2.31158e-05 7.06561e-05 -0.000379707 0.000142564 -3.95323e-05 -0.000110872 -4.22969e-05 -7.85364e-05 -0.000348053 6.61795e-05 2.07903e-05 2.74719e-05 -0.000249923 -0.000116912 -0.000105673 2.97635e-05 -2.79648e-05 3.55381e-05 4.02527e-05 -1.85374e-05 -2.98114e-05 -2.65598e-05 -1.33562e-05 -3.04165e-05 4.65693e-05 -8.13416e-05 -7.77355e-05 
1865.85 0 -4.53396e-05 -4.84684e-05 -4.89574e-05 -5.27992e-05 -0.00122681 1.44556e-05 7.05693e-05 -0.000411187 0.000156278 -5.51352e-05 -9.1678e-05 -5.41812e-05 -8.38684e-05 -0.00034879 7.00265e-05 7.22446e-06 2.5005e-05 -0.000242956 -0.000109749 -0.000122138 2.14107e-05 -2.50223e-05 3.68177e-05 4.60017e-05 -1.78917e-05 -2.83704e-05 -2.78517e-05 -1.10588e-05 -2.69808e-05 4.72515e-05 -7.46831e-05 -7.05079e-05 
1866.2 0 -4.2819e-05 -4.5198e-05 -4.82014e-05 -5.1689e-05 -0.00120557 5.43156e-06 7.03663e-05 -0.000439584 0.000170242 -6.696e-05 -7.02665e-05 -6.17581e-05 -9.33678e-05 -0.000351452 7.59604e-05 -3.52175e-06 2.58682e-05 -0.000235598 -0.000104595 -0.000141838 1.19429e-05 -2.26039e-05 3.78036e-05 5.03551e-05 -1.783e-05 -2.61909e-05 -3.03576e-05 -9.81139e-06 -2.30191e-05 4.43945e-05 -6.88906e-05 -6.41899e-05 
1866.55 0 -4.03483e-05 -4.28126e-05 -4.90506e-05 -5.03144e-05 -0.00118625 -3.2648e-06 7.20745e-05 -0.000468018 0.000181878 -7.57993e-05 -4.78469e-05 -6.56052e-05 -0.000107288 -0.00035342 8.57756e-05 -1.13737e-05 2.78384e-05 -0.000227497 -0.000101854 -0.000162302 5.46138e-06 -2.17438e-05 3.92545e-05 5.24882e-05 -1.8374e-05 -2.33435e-05 -3.22893e-05 -9.33451e-06 -1.78287e-05 3.76458e-05 -6.45191e-05 -5.96226e-05 
1866.9 0 -3.85076e-05 -3.98968e-05 -5.09813e-05 -5.00226e-05 -0.00116783 -1.09196e-05 7.54448e-05 -0.000497812 0.000191462 -8.31902e-05 -2.43718e-05 -6.81406e-05 -0.000125273 -0.000353391 9.85812e-05 -2.02378e-05 2.99026e-05 -0.000219356 -9.88978e-05 -0.000181173 2.43268e-06 -2.18232e-05 3.95904e-05 5.30026e-05 -2.03513e-05 -1.92319e-05 -3.13072e-05 -1.07794e-05 -1.30453e-05 2.75499e-05 -6.17677e-05 -5.66492e-05 
1867.25 0 -3.60423e-05 -3.68458e-05 -5.35071e-05 -5.25472e-05 -0.00114775 -1.78385e-05 7.80788e-05 -0.000527385 0.000199503 -8.87736e-05 -2.05355e-06 -7.02014e-05 -0.000144897 -0.000351844 0.000113852 -3.3969e-05 3.277e-05 -0.000211265 -9.43088e-05 -0.000197912 5.13467e-07 -2.04417e-05 4.01414e-05 5.37883e-05 -2.28117e-05 -1.39445e-05 -2.66394e-05 -1.41094e-05 -1.12305e-05 1.58085e-05 -6.00671e-05 -5.47323e-05 
1867.6 0 -3.07812e-05 -3.50318e-05 -5.66588e-05 -5.73609e-05 -0.00112613 -2.65941e-05 7.82774e-05 -0.000556148 0.000205546 -9.11762e-05 1.6533e-05 -7.04437e-05 -0.000162537 -0.000349086 0.000130394 -5.12148e-05 3.38708e-05 -0.000203323 -9.08816e-05 -0.00021128 -1.39371e-06 -1.74619e-05 4.31296e-05 5.59889e-05 -2.42283e-05 -8.81172e-06 -1.96225e-05 -1.57784e-05 -1.3366e-05 5.95603e-06 -5.72316e-05 -5.34129e-05 
1867.95 0 -2.27212e-05 -3.36804e-05 -6.05484e-05 -6.23283e-05 -0.00110264 -3.91787e-05 7.6585e-05 -0.000586476 0.000210597 -8.85981e-05 3.16538e-05 -6.80858e-05 -0.000175244 -0.000346013 0.000145797 -6.88751e-05 3.07662e-05 -0.000197615 -9.16347e-05 -0.000219236 -2.84991e-06 -1.63898e-05 4.79756e-05 5.77686e-05 -2.50367e-05 -4.65348e-06 -1.1798e-05 -1.36009e-05 -1.73498e-05 -5.47501e-07 -5.17852e-05 -5.23662e-05 
1868.3 0 -1.41526e-05 -3.15169e-05 -6.47486e-05 -6.69543e-05 -0.00107355 -5.38838e-05 7.51807e-05 -0.000618201 0.000214867 -7.9157e-05 4.38423e-05 -6.3982e-05 -0.000182927 -0.000343796 0.000158813 -8.55844e-05 2.62336e-05 -0.000196827 -9.74849e-05 -0.00022211 -3.28008e-06 -1.92917e-05 5.24996e-05 5.7493e-05 -2.60094e-05 -3.65419e-07 -4.74553e-06 -9.74748e-06 -2.18847e-05 -4.29874e-06 -4.35935e-05 -5.12435e-05 
1868.65 0 -6.32054e-06 -2.7493e-05 -6.82876e-05 -7.08896e-05 -0.0010372 -6.84983e-05 7.51555e-05 -0.00064845 0.00021584 -6.42994e-05 5.15962e-05 -5.69747e-05 -0.000186061 -0.000341958 0.000169103 -9.90423e-05 2.33855e-05 -0.000201269 -0.00010743 -0.000219936 -2.18909e-06 -2.32162e-05 5.50775e-05 5.45697e-05 -2.73275e-05 2.81142e-06 -3.46675e-07 -6.99835e-06 -2.76649e-05 -5.3198e-06 -3.45625e-05 -4.95754e-05 
1869 0 5.64042e-07 -2.10347e-05 -7.09858e-05 -7.29969e-05 -0.000998763 -7.93357e-05 7.78586e-05 -0.00067536 0.000212147 -4.76071e-05 5.62656e-05 -4.4216e-05 -0.00018576 -0.000340772 0.000175831 -0.000105914 2.18474e-05 -0.000208919 -0.000119953 -0.000212456 -1.92046e-07 -2.49079e-05 5.60428e-05 4.88341e-05 -2.96969e-05 3.15939e-06 1.10831e-06 -5.82977e-06 -3.57688e-05 -4.24713e-06 -2.70034e-05 -4.74945e-05 
1869.35 0 4.82578e-06 -1.44446e-05 -7.37825e-05 -7.38342e-05 -0.000963561 -8.2526e-05 8.41251e-05 -0.000698181 0.000205862 -3.30802e-05 6.24439e-05 -2.58644e-05 -0.000183608 -0.000341132 0.000179149 -0.000108752 1.97924e-05 -0.000217544 -0.000132486 -0.000201191 2.50558e-06 -2.46521e-05 5.63241e-05 4.10775e-05 -3.23064e-05 2.06094e-06 1.60362e-06 -5.10597e-06 -4.51473e-05 -3.02382e-06 -2.17802e-05 -4.52556e-05 
1869.7 0 6.76029e-06 -9.97863e-06 -7.67518e-05 -7.34541e-05 -0.000932408 -7.79873e-05 9.23041e-05 -0.000717942 0.00020199 -2.3221e-05 7.16433e-05 -5.44554e-06 -0.00018094 -0.000342573 0.00018078 -0.000112058 1.50668e-05 -0.000224041 -0.00014345 -0.000188599 5.11347e-06 -2.36856e-05 5.67702e-05 3.24647e-05 -3.44536e-05 -1.19614e-07 3.01478e-06 -3.45818e-06 -5.4488e-05 -2.83037e-06 -1.84661e-05 -4.33161e-05 


==> anc/Fig2_SpectralFunctionSFX-3SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=-0.0735646 #ppy=0 #ppz=0 #mEff=0.00583454 #wEff=0.0737956 
1470 0 -1.91904e-17 -4.51584e-19 5.9019e-19 0 1 -1.87807e-19 2.81893e-16 2.42893e-19 1.65959e-15 0 1.66067e-15 6.35448e-20 5.43185e-17 -1.4317e-19 5.52943e-17 -1.0097e-19 -6.01723e-20 0 -3.54534e-17 -8.97401e-20 4.73122e-19 0 4.98733e-18 1.58043e-19 -1.39627e-18 0 4.44523e-18 -1.54437e-19 -1.10451e-18 0 3.68629e-18 1.13555e-19 
1470.35 0 -2.34832e-10 -0.00433962 -1.31649e-12 -4.02431e-12 0.998726 -8.45689e-11 1.78934e-09 0.0367242 -2.51789e-10 -5.31733e-08 1.79299e-10 1.64856e-08 1.06996e-10 1.08115e-07 -1.03248e-09 -1.20092e-08 -2.06801e-10 -3.07895e-08 -1.26732e-09 -5.81328e-08 1.11704e-09 -1.94542e-07 1.84081e-09 4.2357e-09 -1.11838e-09 -2.27237e-09 -3.62231e-09 2.73295e-10 -1.61804e-10 2.00411e-10 -1.34347e-09 7.95617e-09 
1470.7 0 -3.25742e-09 -0.00885231 -2.12555e-12 -2.05111e-10 0.99506 -6.68736e-10 2.88976e-08 0.0733127 -3.16231e-09 -4.18347e-07 -3.42074e-09 1.31272e-07 1.46838e-09 8.18116e-07 -1.67817e-08 -7.99722e-08 -4.5859e-09 -2.53252e-07 -2.73675e-09 -4.37348e-07 1.81992e-09 -2.82851e-07 1.41642e-08 3.08891e-08 -7.94361e-09 -1.87734e-08 -4.21716e-08 1.81964e-09 -3.67259e-09 4.34422e-10 -1.48176e-08 5.98016e-08 
1471.05 0 -1.28149e-08 -0.0134278 8.60014e-11 -1.74963e-09 0.989318 -2.63149e-09 1.37366e-07 0.109664 -2.5286e-09 -1.37503e-06 -3.80603e-08 4.50976e-07 6.4694e-09 2.47431e-06 -8.00843e-08 -2.22981e-07 -1.92568e-08 -8.74292e-07 1.96332e-09 -1.36675e-06 -1.5291e-08 1.32499e-06 4.16853e-08 9.30334e-08 -1.26632e-08 -6.55412e-08 -1.42155e-07 1.76104e-09 -2.08585e-08 -8.40781e-10 -4.9583e-08 1.80439e-07 
1471.4 0 -3.05952e-08 -0.0180074 4.40009e-10 -6.64929e-09 0.981575 -6.88826e-09 3.88389e-07 0.145689 2.88409e-08 -3.13025e-06 -1.25324e-07 1.1059e-06 1.89923e-08 5.21185e-06 -2.31801e-07 -4.37823e-07 -4.88428e-08 -2.11282e-06 9.76717e-09 -3.034e-06 -7.60358e-08 3.15057e-06 6.93853e-08 1.99034e-07 2.04723e-08 -1.6084e-07 -3.0584e-07 -3.79095e-09 -5.55199e-08 -2.10453e-09 -1.14412e-07 3.82193e-07 
1471.75 0 -5.68189e-08 -0.0226031 1.2242e-09 -1.43372e-08 0.971855 -1.60199e-08 8.37754e-07 0.181294 8.17408e-08 -5.83674e-06 -2.19879e-07 2.25958e-06 4.37309e-08 9.27657e-06 -5.27245e-07 -6.8532e-07 -9.65511e-08 -4.15955e-06 1.95501e-08 -5.60649e-06 -2.1435e-07 3.8182e-06 7.43939e-08 3.54886e-07 1.33847e-07 -3.20117e-07 -5.25817e-07 -5.20781e-09 -8.16239e-08 4.36696e-09 -2.14141e-07 6.89025e-07 
1472.1 0 -8.44013e-08 -0.0272061 2.7724e-09 -2.25996e-08 0.960205 -3.49784e-08 1.51376e-06 0.216393 3.69162e-08 -9.64963e-06 -1.93689e-07 4.15353e-06 7.97617e-08 1.53749e-05 -1.05965e-06 -9.34012e-07 -1.66054e-07 -7.14118e-06 7.31531e-08 -9.25033e-06 -4.60253e-07 3.85619e-06 5.67531e-08 5.69291e-07 3.31864e-07 -5.50599e-07 -7.73647e-07 -4.05211e-09 -6.70196e-08 2.12891e-08 -3.26599e-07 1.16336e-06 
1472.45 0 -9.55143e-08 -0.031809 5.59732e-09 -3.4307e-08 0.946667 -6.16719e-08 2.36732e-06 0.250898 -3.06294e-07 -1.46829e-05 1.36042e-07 7.12637e-06 1.16265e-07 2.45437e-05 -1.96159e-06 -1.20984e-06 -2.46418e-07 -1.11673e-05 2.12524e-07 -1.41345e-05 -8.208e-07 2.94279e-06 2.70847e-08 8.54634e-07 6.00256e-07 -8.57784e-07 -1.04769e-06 -2.56354e-08 -8.00925e-09 4.09887e-08 -4.2819e-07 1.87321e-06 
1472.8 0 -8.07004e-08 -0.0364082 9.74707e-09 -3.88945e-08 0.931288 -9.26067e-08 3.26969e-06 0.284724 -1.13147e-06 -2.09229e-05 9.2334e-07 1.15058e-05 1.36993e-07 3.70974e-05 -3.34747e-06 -1.5311e-06 -3.25847e-07 -1.63914e-05 4.29716e-07 -2.03662e-05 -1.27059e-06 6.19803e-07 5.90013e-09 1.21653e-06 9.66942e-07 -1.25267e-06 -1.38303e-06 -7.61261e-08 8.65447e-08 8.65774e-08 -5.19596e-07 2.80719e-06 
1473.15 0 -4.91581e-08 -0.040992 1.49034e-08 -5.80575e-09 0.914121 -1.59015e-07 4.10298e-06 0.317789 -2.58355e-06 -2.82825e-05 2.24122e-06 1.75427e-05 1.21885e-07 5.20541e-05 -5.23208e-06 -1.85216e-06 -4.84312e-07 -2.30212e-05 6.97832e-07 -2.8022e-05 -1.76867e-06 -2.97603e-06 -8.22172e-09 1.65537e-06 1.50045e-06 -1.74827e-06 -1.78661e-06 -1.3759e-07 2.02278e-07 2.02252e-07 -6.03091e-07 3.8698e-06 
1473.5 0 -1.26167e-08 -0.0455508 1.81944e-08 6.47692e-08 0.895218 -3.29207e-07 4.82852e-06 0.350013 -4.77565e-06 -3.67002e-05 4.12945e-06 2.55119e-05 4.75686e-08 6.79875e-05 -7.54451e-06 -2.07197e-06 -8.81487e-07 -3.12757e-05 1.00011e-06 -3.71981e-05 -2.25954e-06 -8.27551e-06 -6.3464e-08 2.16689e-06 2.25751e-06 -2.3577e-06 -2.23204e-06 -2.10224e-07 3.03254e-07 3.80159e-07 -6.7378e-07 4.98541e-06 
1473.85 0 1.96739e-08 -0.0500762 1.57397e-08 1.15454e-07 0.874635 -6.70353e-07 5.47295e-06 0.381319 -7.77553e-06 -4.59902e-05 6.63041e-06 3.57163e-05 -1.00039e-07 8.46602e-05 -1.02635e-05 -2.03443e-06 -1.6455e-06 -4.13545e-05 1.27763e-06 -4.79452e-05 -2.67743e-06 -1.57197e-05 -1.5018e-07 2.74104e-06 3.24818e-06 -3.0971e-06 -2.70967e-06 -3.16634e-07 3.46445e-07 6.0068e-07 -7.36532e-07 6.21204e-06 
1474.2 0 4.24951e-08 -0.054555 1.19038e-08 1.20753e-07 0.852432 -1.22304e-06 6.07484e-06 0.411632 -1.16083e-05 -5.58032e-05 9.7689e-06 4.83467e-05 -3.16067e-07 0.000103434 -1.35883e-05 -1.56242e-06 -2.90216e-06 -5.34435e-05 1.43342e-06 -6.02308e-05 -2.94659e-06 -2.52623e-05 -1.53298e-07 3.37434e-06 4.45915e-06 -3.98224e-06 -3.23849e-06 -3.94431e-07 3.25904e-07 8.76589e-07 -8.21657e-07 7.65569e-06 
1474.55 0 6.9296e-08 -0.0589769 1.02826e-08 1.09667e-07 0.82867 -1.99502e-06 6.55142e-06 0.440881 -1.61959e-05 -6.6009e-05 1.35964e-05 6.35749e-05 -5.76946e-07 0.000125536 -1.79162e-05 -5.25769e-07 -4.7532e-06 -6.77871e-05 1.51302e-06 -7.39624e-05 -3.03024e-06 -3.75645e-05 1.18165e-08 4.05633e-06 5.90274e-06 -5.03543e-06 -3.83807e-06 -3.42431e-07 2.68177e-07 1.18917e-06 -9.48508e-07 9.33169e-06 
1474.9 0 1.10622e-07 -0.0633321 7.84909e-09 9.274e-08 0.803415 -2.99247e-06 6.74413e-06 0.468996 -2.13688e-05 -7.6812e-05 1.82526e-05 8.17438e-05 -8.41752e-07 0.000151059 -2.35421e-05 1.2633e-06 -7.1993e-06 -8.47382e-05 1.56369e-06 -8.89625e-05 -2.95829e-06 -5.31677e-05 2.95464e-07 4.74832e-06 7.56713e-06 -6.28208e-06 -4.52375e-06 -2.53489e-07 2.13504e-07 1.54893e-06 -1.14406e-06 1.12688e-05 
1475.25 0 1.53046e-07 -0.0676061 7.77016e-09 7.95758e-08 0.776739 -4.27973e-06 6.64121e-06 0.495913 -2.70271e-05 -8.84694e-05 2.39673e-05 0.000103205 -1.06264e-06 0.000179557 -3.05001e-05 4.21707e-06 -1.02786e-05 -0.000104623 1.31204e-06 -0.000105073 -2.75771e-06 -7.14959e-05 5.82968e-07 5.41939e-06 9.32245e-06 -7.73467e-06 -5.26235e-06 -2.4986e-07 1.67634e-07 1.99552e-06 -1.4352e-06 1.34908e-05 
1475.6 0 1.90127e-07 -0.0717865 7.57006e-09 7.15084e-08 0.748711 -5.94522e-06 6.38029e-06 0.52157 -3.32438e-05 -0.000101138 3.0877e-05 0.000128083 -1.21251e-06 0.000210176 -3.8715e-05 8.79725e-06 -1.41205e-05 -0.000127715 4.51506e-07 -0.000122284 -2.42413e-06 -9.2714e-05 6.81522e-07 6.08031e-06 1.10179e-05 -9.39801e-06 -6.00022e-06 -2.57532e-07 1.10733e-07 2.51193e-06 -1.77766e-06 1.58642e-05 
1475.95 0 2.12302e-07 -0.0758648 -2.01074e-08 3.61838e-08 0.719406 -8.03709e-06 6.03504e-06 0.545907 -4.02254e-05 -0.000114801 3.89763e-05 0.000156357 -1.31156e-06 0.00024197 -4.81785e-05 1.52882e-05 -1.89532e-05 -0.000154103 -1.07504e-06 -0.000140577 -1.94855e-06 -0.000117784 4.06545e-07 6.74389e-06 1.2602e-05 -1.12406e-05 -6.74649e-06 -2.51649e-07 1.20743e-07 3.11569e-06 -2.06966e-06 1.8244e-05 
1476.3 0 1.88968e-07 -0.0798271 -9.60107e-08 -2.17346e-08 0.688903 -1.06381e-05 5.59839e-06 0.568871 -4.82568e-05 -0.000129286 4.83132e-05 0.000188139 -1.39275e-06 0.000275083 -5.91627e-05 2.36291e-05 -2.50976e-05 -0.000183431 -3.37479e-06 -0.000159873 -1.34986e-06 -0.000146086 -1.80317e-07 7.39942e-06 1.4043e-05 -1.31899e-05 -7.49594e-06 -3.59703e-07 2.53694e-07 3.80208e-06 -2.24075e-06 2.06739e-05 
1476.65 0 8.5256e-08 -0.0836592 -1.97632e-07 -1.85943e-08 0.657278 -1.38989e-05 5.13126e-06 0.590411 -5.76739e-05 -0.000144362 5.90688e-05 0.000223778 -1.45908e-06 0.000310722 -7.23189e-05 3.35272e-05 -3.27292e-05 -0.0002152 -6.85697e-06 -0.000180157 -6.12309e-07 -0.000176835 -8.9463e-07 8.03186e-06 1.52952e-05 -1.52134e-05 -8.20871e-06 -7.04316e-07 4.18551e-07 4.4913e-06 -2.31855e-06 2.32741e-05 
1477 0 -1.27974e-07 -0.0873536 -3.02629e-07 7.01755e-08 0.62461 -1.79848e-05 4.74504e-06 0.610478 -6.88301e-05 -0.000159763 7.14445e-05 0.000263559 -1.49014e-06 0.000349094 -8.82191e-05 4.47726e-05 -4.1823e-05 -0.000249116 -1.20803e-05 -0.000201281 2.69518e-07 -0.000211143 -1.6893e-06 8.62435e-06 1.64061e-05 -1.73314e-05 -8.87182e-06 -1.25553e-06 5.30933e-07 5.17726e-06 -2.38956e-06 2.604e-05 
1477.35 0 -4.58834e-07 -0.0909013 -4.09907e-07 9.34884e-08 0.590986 -2.30787e-05 4.59524e-06 0.62903 -8.20335e-05 -0.000175396 8.55514e-05 0.000307612 -1.43121e-06 0.000388711 -0.000106671 5.73761e-05 -5.23934e-05 -0.000285196 -1.94575e-05 -0.000222965 1.28857e-06 -0.000249792 -2.61421e-06 9.16528e-06 1.7482e-05 -1.95665e-05 -9.4637e-06 -1.91981e-06 5.67783e-07 5.97477e-06 -2.50947e-06 2.89484e-05 
1477.7 0 -8.91947e-07 -0.0942891 -5.12845e-07 -3.67933e-08 0.556493 -2.92984e-05 4.88931e-06 0.64603 -9.74805e-05 -0.000191528 0.000101389 0.000356037 -1.20404e-06 0.000428781 -0.000126905 7.14699e-05 -6.47085e-05 -0.000323682 -2.92376e-05 -0.000245002 2.56536e-06 -0.000291699 -3.6292e-06 9.6631e-06 1.84988e-05 -2.19056e-05 -9.98959e-06 -2.63253e-06 6.10851e-07 6.93846e-06 -2.64072e-06 3.21039e-05 
1478.05 0 -1.47123e-06 -0.0975066 -6.09585e-07 -2.04809e-07 0.521217 -3.66057e-05 5.85598e-06 0.661443 -0.000115385 -0.000208389 0.000118719 0.00040876 -7.52699e-07 0.000470184 -0.000148664 8.70919e-05 -7.90555e-05 -0.000364714 -4.14566e-05 -0.000267399 4.24015e-06 -0.000336114 -4.63638e-06 1.01644e-05 1.93652e-05 -2.42986e-05 -1.04874e-05 -3.30304e-06 7.63979e-07 7.86747e-06 -2.67363e-06 3.5469e-05 
1478.4 0 -2.34801e-06 -0.100546 -7.20496e-07 -3.44532e-07 0.485245 -4.48868e-05 7.84553e-06 0.675238 -0.000135899 -0.000225651 0.000137098 0.000465471 -5.80729e-08 0.000513335 -0.000172337 0.00010417 -9.53057e-05 -0.000408317 -5.60115e-05 -0.000290385 6.49601e-06 -0.000383502 -5.6846e-06 1.07124e-05 2.00509e-05 -2.66997e-05 -1.101e-05 -3.94148e-06 1.00578e-06 8.56977e-06 -2.57501e-06 3.88725e-05 
1478.75 0 -3.66897e-06 -0.103397 -8.87187e-07 -5.06808e-07 0.448666 -5.40042e-05 1.10923e-05 0.687389 -0.000159078 -0.000242653 0.000156092 0.000526129 9.25864e-07 0.000556913 -0.000197775 0.000122697 -0.000113096 -0.000454326 -7.28435e-05 -0.000314217 9.53974e-06 -0.000434099 -6.91859e-06 1.13009e-05 2.0406e-05 -2.90546e-05 -1.15316e-05 -4.64529e-06 1.21889e-06 9.07924e-06 -2.3923e-06 4.21605e-05 
1479.1 0 -5.44448e-06 -0.106053 -1.12879e-06 -7.09089e-07 0.411572 -6.38006e-05 1.55691e-05 0.697875 -0.000185072 -0.000258988 0.000175352 0.000591051 2.24439e-06 0.000598546 -0.000224203 0.000142555 -0.00013226 -0.000502025 -9.18082e-05 -0.000338942 1.31321e-05 -0.000487866 -8.32042e-06 1.18522e-05 2.01708e-05 -3.12876e-05 -1.19916e-05 -5.46362e-06 1.33954e-06 9.46177e-06 -2.07359e-06 4.51024e-05 
1479.45 0 -7.55033e-06 -0.108506 -1.44132e-06 -9.42169e-07 0.374054 -7.40464e-05 2.15973e-05 0.706681 -0.000214078 -0.000274482 0.000194493 0.00066034 3.80528e-06 0.000636334 -0.000250886 0.000163253 -0.000152958 -0.00055046 -0.00011265 -0.000364151 1.66542e-05 -0.00054473 -9.71356e-06 1.2253e-05 1.9291e-05 -3.34023e-05 -1.24179e-05 -6.45495e-06 1.3271e-06 9.74867e-06 -1.52014e-06 4.76351e-05 
1479.8 0 -9.94507e-06 -0.110748 -1.82018e-06 -1.22203e-06 0.336205 -8.43761e-05 2.98889e-05 0.713795 -0.000246314 -0.000288786 0.000213013 0.000733802 5.57419e-06 0.000669872 -0.000277349 0.000184172 -0.000175517 -0.000599318 -0.000135176 -0.000389227 1.99491e-05 -0.000604327 -1.09223e-05 1.2444e-05 1.78991e-05 -3.54819e-05 -1.27131e-05 -7.61824e-06 1.19744e-06 9.98245e-06 -7.15225e-07 4.98158e-05 
1480.15 0 -1.27747e-05 -0.112775 -2.21687e-06 -1.5353e-06 0.298116 -9.46539e-05 4.08488e-05 0.719211 -0.00028212 -0.00030118 0.000230553 0.000811375 7.68076e-06 0.000698981 -0.000303663 0.000204735 -0.000200129 -0.000648816 -0.000159082 -0.000413849 2.33495e-05 -0.000666499 -1.18824e-05 1.23993e-05 1.59713e-05 -3.75292e-05 -1.28231e-05 -8.78077e-06 1.13387e-06 1.01403e-05 3.70193e-07 5.14021e-05 
1480.5 0 -1.60855e-05 -0.114579 -2.57907e-06 -1.92479e-06 0.259882 -0.000105024 5.45416e-05 0.722926 -0.00032164 -0.000311091 0.000247143 0.000893332 1.02206e-05 0.000722072 -0.000329959 0.000224345 -0.000226474 -0.000698799 -0.000183954 -0.00043761 2.70263e-05 -0.000731171 -1.26756e-05 1.20918e-05 1.36131e-05 -3.94306e-05 -1.28325e-05 -9.97111e-06 1.18268e-06 1.00405e-05 1.69036e-06 5.21436e-05 
1480.85 0 -1.98284e-05 -0.116153 -2.93265e-06 -2.58559e-06 0.221592 -0.000115388 7.11574e-05 0.724942 -0.000364831 -0.000318786 0.000262498 0.000980001 1.32389e-05 0.000737903 -0.000355848 0.000242881 -0.000253643 -0.000748321 -0.000209833 -0.000459809 3.0955e-05 -0.00079735 -1.33009e-05 1.14969e-05 1.13491e-05 -4.10808e-05 -1.26233e-05 -1.12986e-05 1.17322e-06 9.67062e-06 3.08254e-06 5.23575e-05 
1481.2 0 -2.39642e-05 -0.117492 -3.31919e-06 -3.56181e-06 0.183331 -0.000125225 9.11196e-05 0.725265 -0.000411992 -0.000324885 0.000275784 0.0010715 1.68589e-05 0.00074827 -0.000381374 0.000260662 -0.000280807 -0.000796136 -0.000236707 -0.000480019 3.50775e-05 -0.000864032 -1.38746e-05 1.05509e-05 9.3335e-06 -4.23947e-05 -1.20447e-05 -1.25389e-05 1.04781e-06 9.33507e-06 4.53884e-06 5.27487e-05 
1481.55 0 -2.84389e-05 -0.118595 -3.75548e-06 -4.5631e-06 0.145187 -0.000133918 0.000114815 0.723902 -0.000463594 -0.000329571 0.000286685 0.00116773 2.12611e-05 0.000756663 -0.000407646 0.000277378 -0.00030749 -0.000841582 -0.000264102 -0.000498179 3.91665e-05 -0.000931713 -1.47199e-05 9.11544e-06 7.21957e-06 -4.32564e-05 -1.13243e-05 -1.37639e-05 9.46033e-07 9.17149e-06 6.18187e-06 5.35753e-05 
1481.9 0 -3.30652e-05 -0.119457 -4.23081e-06 -5.2927e-06 0.107252 -0.000140957 0.000142388 0.720868 -0.000520179 -0.000332664 0.000295614 0.00126818 2.66638e-05 0.000764911 -0.000435899 0.000292245 -0.000333457 -0.000884783 -0.000291914 -0.000514287 4.28752e-05 -0.00100151 -1.59915e-05 7.13374e-06 4.88896e-06 -4.35692e-05 -1.0636e-05 -1.54632e-05 8.23032e-07 9.28458e-06 7.98226e-06 5.44013e-05 
1482.25 0 -3.75808e-05 -0.120077 -4.68228e-06 -5.9257e-06 0.0696133 -0.000145917 0.000173396 0.716185 -0.000582078 -0.000333987 0.000302776 0.00137158 3.31829e-05 0.000772957 -0.000466936 0.000305148 -0.000359286 -0.000926248 -0.000320647 -0.000528913 4.59689e-05 -0.00107317 -1.76492e-05 4.81587e-06 2.38282e-06 -4.33114e-05 -9.75918e-06 -1.78159e-05 5.03236e-07 9.93284e-06 9.90013e-06 5.48872e-05 
1482.6 0 -4.17123e-05 -0.120451 -5.06833e-06 -6.77929e-06 0.0323558 -0.000148635 0.000206909 0.709878 -0.000649023 -0.00033337 0.000308169 0.00147616 4.07561e-05 0.000780402 -0.000501066 0.000316669 -0.000385934 -0.000966219 -0.000350617 -0.00054285 4.84501e-05 -0.00114482 -1.95741e-05 2.40821e-06 -4.25815e-07 -4.25434e-05 -8.65677e-06 -2.04301e-05 -2.0939e-08 1.09598e-05 1.1945e-05 5.51561e-05 
1482.95 0 -4.52463e-05 -0.120578 -5.37326e-06 -7.64853e-06 -0.00443929 -0.000149212 0.000241771 0.701971 -0.000720566 -0.00033077 0.000311883 0.0015811 4.9362e-05 0.000785641 -0.000536922 0.000327413 -0.000413166 -0.00100434 -0.000381243 -0.000556095 5.04371e-05 -0.00121535 -2.14031e-05 -1.20461e-07 -3.38729e-06 -4.13863e-05 -7.44735e-06 -2.28807e-05 -6.2212e-07 1.18361e-05 1.4048e-05 5.52489e-05 
1483.3 0 -4.82787e-05 -0.120458 -5.62693e-06 -8.30381e-06 -0.0406919 -0.000148047 0.000276857 0.692493 -0.000796448 -0.000326284 0.000313711 0.00168699 5.89945e-05 0.000785377 -0.000571318 0.000337326 -0.000439603 -0.00103969 -0.000412052 -0.000568302 5.20641e-05 -0.0012858 -2.2605e-05 -2.92959e-06 -6.19265e-06 -3.97949e-05 -5.92758e-06 -2.53147e-05 -1.16942e-06 1.25192e-05 1.62345e-05 5.49684e-05 
1483.65 0 -5.09492e-05 -0.12009 -5.95338e-06 -9.151e-06 -0.0763223 -0.000145682 0.00031135 0.681477 -0.000876385 -0.000319556 0.000313687 0.00179452 6.95067e-05 0.000777609 -0.000601604 0.000345595 -0.000464418 -0.00107132 -0.000443982 -0.000579641 5.35109e-05 -0.00135748 -2.28852e-05 -5.86974e-06 -8.9268e-06 -3.76436e-05 -3.78171e-06 -2.78742e-05 -1.6917e-06 1.33994e-05 1.87639e-05 5.44309e-05 
1484 0 -5.3221e-05 -0.119477 -6.38204e-06 -1.05753e-05 -0.11125 -0.000142177 0.000344687 0.668963 -0.000959919 -0.000309668 0.000312519 0.00190354 8.08546e-05 0.000763158 -0.000627004 0.000351453 -0.000487538 -0.00109858 -0.000478199 -0.000590528 5.49752e-05 -0.00143055 -2.24801e-05 -8.65045e-06 -1.14994e-05 -3.47952e-05 -1.15185e-06 -3.02182e-05 -2.13965e-06 1.44823e-05 2.17337e-05 5.38864e-05 
1484.35 0 -5.5257e-05 -0.118621 -6.7571e-06 -1.24569e-05 -0.145397 -0.000137234 0.000376509 0.654993 -0.00104634 -0.000295612 0.000310406 0.00201346 9.33729e-05 0.000743258 -0.000647627 0.000354678 -0.000508631 -0.00112091 -0.00051499 -0.000601216 5.65979e-05 -0.00150499 -2.16941e-05 -1.12158e-05 -1.35085e-05 -3.11206e-05 1.70276e-06 -3.23435e-05 -2.4622e-06 1.56427e-05 2.50419e-05 5.31912e-05 
1484.7 0 -5.7157e-05 -0.117524 -6.96489e-06 -1.45656e-05 -0.178685 -0.000130839 0.000406492 0.639618 -0.00113514 -0.000276933 0.000306948 0.00212348 0.000107517 0.000718085 -0.000663436 0.000355168 -0.000527276 -0.00113814 -0.000554672 -0.000612163 5.82511e-05 -0.00158003 -2.02387e-05 -1.36279e-05 -1.51454e-05 -2.66294e-05 4.785e-06 -3.46995e-05 -2.79895e-06 1.71363e-05 2.8737e-05 5.19731e-05 
1485.05 0 -5.83948e-05 -0.116189 -7.0788e-06 -1.67873e-05 -0.211047 -0.000122928 0.000434149 0.622888 -0.0012264 -0.000253641 0.000302265 0.00223218 0.00012332 0.000687561 -0.000674592 0.000352978 -0.000543499 -0.00115067 -0.000597805 -0.000623834 5.95411e-05 -0.0016539 -1.77472e-05 -1.59733e-05 -1.6972e-05 -2.14002e-05 8.19854e-06 -3.73583e-05 -3.23707e-06 1.9099e-05 3.29648e-05 4.98313e-05 
1485.4 0 -5.84216e-05 -0.114619 -7.16768e-06 -1.91366e-05 -0.242417 -0.000113098 0.000459009 0.604855 -0.00131993 -0.000225994 0.000296581 0.00233794 0.000140275 0.000651866 -0.000682252 0.000349032 -0.000557448 -0.00115913 -0.000644286 -0.000636213 6.02732e-05 -0.00172612 -1.45544e-05 -1.8328e-05 -1.92357e-05 -1.5612e-05 1.2147e-05 -3.97985e-05 -3.72078e-06 2.11282e-05 3.7662e-05 4.65398e-05 
1485.75 0 -5.72571e-05 -0.112819 -7.15187e-06 -2.17892e-05 -0.27273 -0.000101354 0.000480761 0.585575 -0.00141461 -0.000194739 0.000289344 0.00243954 0.000157546 0.000611352 -0.000688153 0.000344874 -0.000568834 -0.00116384 -0.000693035 -0.000648586 6.06722e-05 -0.00179756 -1.13682e-05 -2.0815e-05 -2.1965e-05 -9.31629e-06 1.6604e-05 -4.15266e-05 -4.2108e-06 2.25577e-05 4.27158e-05 4.24535e-05 
1486.1 0 -5.52944e-05 -0.110794 -7.02364e-06 -2.51194e-05 -0.301926 -8.83761e-05 0.000498998 0.565107 -0.00150889 -0.000160635 0.00027936 0.00253601 0.000173982 0.000567912 -0.000693986 0.000340925 -0.000576969 -0.00116462 -0.000743062 -0.00065943 6.10231e-05 -0.00186791 -8.49722e-06 -2.35772e-05 -2.51079e-05 -2.26902e-06 2.13067e-05 -4.27359e-05 -4.75305e-06 2.30285e-05 4.81125e-05 3.86599e-05 
1486.45 0 -5.29283e-05 -0.108549 -7.04324e-06 -2.91211e-05 -0.329945 -7.5119e-05 0.000513472 0.543511 -0.00160197 -0.000123911 0.000265618 0.00262609 0.000188647 0.000525748 -0.000702049 0.000336192 -0.000581638 -0.00116124 -0.000794481 -0.000667713 6.14572e-05 -0.00193585 -5.61674e-06 -2.66676e-05 -2.8587e-05 5.64414e-06 2.62791e-05 -4.41107e-05 -5.45587e-06 2.27894e-05 5.36499e-05 3.63292e-05 
1486.8 0 -5.01693e-05 -0.106089 -7.34104e-06 -3.29835e-05 -0.35674 -6.2145e-05 0.000524351 0.520851 -0.00169421 -8.47526e-05 0.000247984 0.00270835 0.000201605 0.000488267 -0.000714632 0.000329809 -0.000583396 -0.00115371 -0.000847786 -0.00067334 6.19853e-05 -0.00200067 -2.29576e-06 -3.01381e-05 -3.22875e-05 1.42231e-05 3.15956e-05 -4.60219e-05 -6.1538e-06 2.20141e-05 5.90071e-05 3.56037e-05 
1487.15 0 -4.68408e-05 -0.103421 -7.68655e-06 -3.56575e-05 -0.382263 -4.93761e-05 0.000531611 0.497193 -0.00178588 -4.36282e-05 0.00022656 0.00278217 0.000213439 0.000454669 -0.000732037 0.000321676 -0.00058255 -0.00114178 -0.000902657 -0.000675818 6.24686e-05 -0.00206181 1.30598e-06 -3.39938e-05 -3.58199e-05 2.3134e-05 3.71818e-05 -4.84808e-05 -6.46135e-06 2.04484e-05 6.4206e-05 3.49177e-05 
1487.5 0 -4.28927e-05 -0.100551 -7.98563e-06 -3.67321e-05 -0.406473 -3.67661e-05 0.000534578 0.472602 -0.00187615 -4.93378e-07 0.000200908 0.00284899 0.000224494 0.000420139 -0.000752729 0.000311738 -0.000578931 -0.00112506 -0.000958214 -0.000674321 6.27063e-05 -0.00211933 4.90995e-06 -3.82162e-05 -3.893e-05 3.21697e-05 4.28907e-05 -5.17426e-05 -6.28625e-06 1.82834e-05 6.95148e-05 3.24531e-05 
1487.85 0 -3.84282e-05 -0.0974876 -8.26125e-06 -3.7064e-05 -0.42933 -2.48911e-05 0.000532553 0.447146 -0.00196417 4.55736e-05 0.000170991 0.00291102 0.00023479 0.000380726 -0.000774715 0.00029969 -0.000572759 -0.0011036 -0.00101398 -0.000668426 6.23459e-05 -0.00217504 8.69649e-06 -4.28729e-05 -4.17456e-05 4.14625e-05 4.84645e-05 -5.59653e-05 -5.81781e-06 1.61555e-05 7.50294e-05 2.87753e-05 
1488.2 0 -3.3497e-05 -0.0942383 -8.35913e-06 -3.81287e-05 -0.450793 -1.45417e-05 0.000525944 0.420895 -0.00204967 9.52454e-05 0.000137826 0.00296878 0.000244288 0.000338065 -0.000796835 0.000285436 -0.00056467 -0.0010782 -0.00106992 -0.000658385 6.11214e-05 -0.0022301 1.27862e-05 -4.78594e-05 -4.42993e-05 5.11244e-05 5.39279e-05 -6.06519e-05 -5.25004e-06 1.44498e-05 8.06364e-05 2.61042e-05 
1488.55 0 -2.80948e-05 -0.0908124 -8.13879e-06 -4.03682e-05 -0.470829 -5.93569e-06 0.000515583 0.393923 -0.00213197 0.000147897 0.00010261 0.00302076 0.000253012 0.000297268 -0.000820042 0.000269319 -0.000555226 -0.00105017 -0.00112574 -0.000644801 5.9478e-05 -0.00228349 1.6848e-05 -5.29716e-05 -4.65743e-05 6.11897e-05 5.94658e-05 -6.5031e-05 -4.63046e-06 1.34566e-05 8.62704e-05 2.50464e-05 
1488.9 0 -2.24336e-05 -0.0872199 -7.79677e-06 -4.25428e-05 -0.489404 1.229e-06 0.000501331 0.366301 -0.00220934 0.000201906 6.62174e-05 0.00306522 0.000261006 0.000260778 -0.000847177 0.000251618 -0.000544991 -0.00102022 -0.00118078 -0.000627518 5.7802e-05 -0.00233497 2.04725e-05 -5.83004e-05 -4.87754e-05 7.1717e-05 6.51704e-05 -6.90037e-05 -3.9372e-06 1.33271e-05 9.20322e-05 2.42617e-05 
1489.25 0 -1.69852e-05 -0.083471 -7.59392e-06 -4.33589e-05 -0.506489 6.96522e-06 0.000483396 0.338106 -0.00227993 0.000255145 2.93005e-05 0.0031019 0.000268428 0.000226694 -0.000879694 0.000232252 -0.000533829 -0.000987895 -0.00123517 -0.000605736 5.55581e-05 -0.00238621 2.39211e-05 -6.41117e-05 -5.09809e-05 8.27755e-05 7.12501e-05 -7.3048e-05 -3.24117e-06 1.34751e-05 9.78243e-05 2.30245e-05 
1489.6 0 -1.20882e-05 -0.0795755 -7.5603e-06 -4.30436e-05 -0.522059 1.11202e-05 0.000463561 0.309415 -0.0023433 0.000306431 -8.1862e-06 0.00313149 0.00027546 0.00019309 -0.000916029 0.000211081 -0.000520218 -0.000952103 -0.00128967 -0.000579318 5.24192e-05 -0.00243814 2.7742e-05 -7.06072e-05 -5.29073e-05 9.44602e-05 7.77207e-05 -7.69451e-05 -2.77315e-06 1.33712e-05 0.000103477 2.15749e-05 
1489.95 0 -7.92303e-06 -0.075544 -7.60284e-06 -4.25242e-05 -0.536096 1.43722e-05 0.000443099 0.280308 -0.00239969 0.00035696 -4.7044e-05 0.00315409 0.000282136 0.000161054 -0.000954835 0.000187573 -0.000502685 -0.000911739 -0.00134353 -0.000548883 4.90711e-05 -0.00248927 3.16842e-05 -7.76611e-05 -5.4281e-05 0.0001069 8.42219e-05 -8.04146e-05 -2.81405e-06 1.30587e-05 0.000109032 2.03214e-05 
1490.3 0 -4.93419e-06 -0.0713878 -7.83597e-06 -4.17756e-05 -0.548588 1.80083e-05 0.000421868 0.250862 -0.00244854 0.000408534 -8.84074e-05 0.00316851 0.000288922 0.000132952 -0.00099764 0.000160805 -0.000480766 -0.000866239 -0.00139559 -0.000515039 4.60978e-05 -0.00253723 3.53721e-05 -8.47544e-05 -5.5178e-05 0.000120102 9.04296e-05 -8.43063e-05 -3.59587e-06 1.24921e-05 0.000114695 1.93101e-05 
1490.65 0 -3.29427e-06 -0.0671187 -8.22517e-06 -3.98493e-05 -0.559527 2.34016e-05 0.000399545 0.221153 -0.00248938 0.000460884 -0.00013288 0.00317392 0.000297233 0.000108428 -0.00104768 0.000130252 -0.000454289 -0.000815876 -0.00144622 -0.000477811 4.33245e-05 -0.00258138 3.92309e-05 -9.18398e-05 -5.60462e-05 0.000133786 9.61433e-05 -8.90512e-05 -5.01765e-06 1.14847e-05 0.000120637 1.78238e-05 
1491 0 -2.63832e-06 -0.0627472 -8.37737e-06 -3.66195e-05 -0.568909 3.17122e-05 0.000376055 0.191255 -0.00252282 0.000511988 -0.000180161 0.00317101 0.000308241 8.40419e-05 -0.00110575 9.61348e-05 -0.00042292 -0.00076093 -0.00149504 -0.000436291 4.02991e-05 -0.00262282 4.33525e-05 -9.94628e-05 -5.7035e-05 0.000147869 0.000101284 -9.35729e-05 -6.44271e-06 9.98295e-06 0.000126824 1.54315e-05 
1491.35 0 -2.31395e-06 -0.0582827 -8.1221e-06 -3.30382e-05 -0.576735 4.3607e-05 0.000351581 0.161246 -0.00254892 0.00056009 -0.0002301 0.00315998 0.000321944 5.72699e-05 -0.00116897 5.92873e-05 -0.00038651 -0.000701221 -0.00153952 -0.000389324 3.6903e-05 -0.00266145 4.69944e-05 -0.000107871 -5.78751e-05 0.000162573 0.000106214 -9.72143e-05 -7.42125e-06 7.72112e-06 0.000133059 1.25335e-05 
1491.7 0 -1.57891e-06 -0.0537352 -7.66788e-06 -2.98618e-05 -0.583012 5.95409e-05 0.000325852 0.131199 -0.00256615 0.000605523 -0.000282937 0.00313934 0.0003378 2.83957e-05 -0.00123358 2.1034e-05 -0.000344812 -0.000636892 -0.00157798 -0.000336932 3.3357e-05 -0.0026958 5.00233e-05 -0.000116881 -5.82622e-05 0.000177953 0.000111347 -0.000100812 -8.12038e-06 4.54752e-06 0.000139307 9.77245e-06 
1492.05 0 -1.82017e-07 -0.049116 -7.17564e-06 -2.71887e-05 -0.587749 7.97441e-05 0.000297617 0.101184 -0.00257388 0.000649566 -0.000338842 0.00310727 0.000355647 -7.4213e-07 -0.00129774 -1.74014e-05 -0.000298146 -0.000568916 -0.00161192 -0.000279823 2.97696e-05 -0.00272644 5.38316e-05 -0.000126234 -5.81931e-05 0.000193695 0.00011649 -0.000105295 -9.05522e-06 1.13159e-06 0.000145635 7.20339e-06 
1492.4 0 1.53926e-06 -0.0444372 -6.50597e-06 -2.45978e-05 -0.590956 0.000103158 0.000265618 0.0712719 -0.00257458 0.000692153 -0.000397724 0.00306336 0.000375548 -2.90773e-05 -0.00136227 -5.48602e-05 -0.000247954 -0.000498599 -0.00164344 -0.000217802 2.57881e-05 -0.00275545 5.93481e-05 -0.000135832 -5.81656e-05 0.000209232 0.000121556 -0.00011006 -1.05984e-05 -2.05261e-06 0.000152007 4.73757e-06 
1492.75 0 3.70468e-06 -0.0397097 -5.48323e-06 -2.1781e-05 -0.592645 0.000128154 0.000229672 0.0415336 -0.0025709 0.000732322 -0.000458943 0.00300813 0.000396934 -5.72698e-05 -0.00142766 -9.05052e-05 -0.000195308 -0.000426703 -0.00167198 -0.000150283 2.11203e-05 -0.002783 6.53161e-05 -0.000145721 -5.88958e-05 0.000224274 0.000126789 -0.000114053 -1.25022e-05 -5.22931e-06 0.000158405 2.9968e-06 
1493.1 0 6.67811e-06 -0.0349443 -4.22129e-06 -1.89664e-05 -0.592836 0.000154155 0.000189589 0.0120381 -0.0025628 0.000769871 -0.000521096 0.00294173 0.000418837 -8.55185e-05 -0.00149169 -0.000124488 -0.000140769 -0.00035351 -0.00169575 -7.71232e-05 1.60209e-05 -0.00280777 7.05279e-05 -0.000156474 -6.06776e-05 0.000238734 0.000132238 -0.000117585 -1.45337e-05 -8.55444e-06 0.000164621 2.42791e-06 
1493.45 0 1.05558e-05 -0.0301526 -2.79357e-06 -1.60101e-05 -0.591554 0.000180657 0.00014477 -0.0171477 -0.00254895 0.000806022 -0.000582834 0.00286492 0.000440647 -0.000112299 -0.0015522 -0.000157226 -8.51034e-05 -0.000279699 -0.00171446 1.13457e-06 1.08056e-05 -0.00282924 7.51974e-05 -0.000168779 -6.28926e-05 0.000252387 0.000138085 -0.000121568 -1.69045e-05 -1.20874e-05 0.000170463 2.43789e-06 
1493.8 0 1.54749e-05 -0.0253465 -1.07547e-06 -1.18935e-05 -0.588825 0.000207305 9.48665e-05 -0.045957 -0.0025287 0.000841816 -0.000643623 0.00277951 0.000462089 -0.000137226 -0.00160941 -0.000188959 -2.85238e-05 -0.000206244 -0.00172942 8.33383e-05 5.85058e-06 -0.00284792 7.98794e-05 -0.000182511 -6.47363e-05 0.000265456 0.000144683 -0.000126074 -1.98751e-05 -1.60372e-05 0.00017611 2.01636e-06 
1494.15 0 2.10744e-05 -0.020538 1.1101e-06 -6.4148e-06 -0.584682 0.000233854 3.92832e-05 -0.0743239 -0.00250222 0.000876665 -0.000702802 0.00268706 0.00048317 -0.000162363 -0.00166365 -0.000219716 2.94682e-05 -0.000133452 -0.00174152 0.000168444 1.17952e-06 -0.00286469 8.46789e-05 -0.000197036 -6.60589e-05 0.000278468 0.000151996 -0.000130612 -2.34748e-05 -2.04476e-05 0.00018166 8.8039e-07 
1494.5 0 2.70296e-05 -0.0157389 3.94295e-06 -1.14451e-06 -0.579155 0.00025901 -2.25479e-05 -0.102183 -0.00246956 0.000909508 -0.000758997 0.00258832 0.000503835 -0.000189094 -0.00171388 -0.000249375 8.91622e-05 -6.10035e-05 -0.0017506 0.000256565 -3.81388e-06 -0.00288007 8.93911e-05 -0.000212164 -6.7076e-05 0.000291542 0.00015948 -0.000135011 -2.74547e-05 -2.50296e-05 0.00018683 -4.44886e-07 
1494.85 0 3.39692e-05 -0.0109602 7.36908e-06 2.59235e-06 -0.572281 0.000281641 -9.10195e-05 -0.129471 -0.00243005 0.000940988 -0.000810887 0.00248369 0.000523664 -0.00021681 -0.00175912 -0.000277876 0.000150114 1.07335e-05 -0.00175607 0.000348253 -9.19749e-06 -0.00289334 9.36676e-05 -0.00022757 -6.79914e-05 0.000304428 0.000166963 -0.000138962 -3.15591e-05 -2.95629e-05 0.000191167 -1.68307e-06 
1495.2 0 4.23462e-05 -0.00621188 1.07515e-05 5.04861e-06 -0.564101 0.000301657 -0.000166849 -0.156129 -0.00238285 0.000972323 -0.000857581 0.00237374 0.00054237 -0.00024536 -0.00179905 -0.000305095 0.000211894 8.06736e-05 -0.0017567 0.000442395 -1.45724e-05 -0.00290318 9.7197e-05 -0.000242304 -6.89158e-05 0.00031657 0.000174582 -0.000141915 -3.57382e-05 -3.37422e-05 0.000194532 -3.07144e-06 
1495.55 0 5.17042e-05 -0.00150387 1.37382e-05 6.99802e-06 -0.554658 0.000318289 -0.000249758 -0.182105 -0.00232719 0.00100242 -0.000897762 0.00225965 0.000560384 -0.000275302 -0.00183307 -0.00033074 0.000273836 0.000147566 -0.00175085 0.000537598 -1.99795e-05 -0.00290838 9.95893e-05 -0.000256082 -7.01243e-05 0.00032724 0.000181778 -0.000143831 -3.9909e-05 -3.69029e-05 0.000197089 -4.78799e-06 
1495.9 0 6.14767e-05 0.0031537 1.67246e-05 8.75813e-06 -0.543996 0.000330399 -0.000338106 -0.207349 -0.00226187 0.00102914 -0.000929333 0.00214259 0.000578255 -0.000306654 -0.00186051 -0.00035422 0.000334916 0.000210073 -0.0017375 0.000634913 -2.54291e-05 -0.00290758 0.000100584 -0.000269832 -7.16765e-05 0.000336328 0.000187885 -0.000145211 -4.35942e-05 -3.90869e-05 0.000199058 -6.82103e-06 
1496.25 0 7.06487e-05 0.00775241 1.99552e-05 1.03253e-05 -0.532161 0.000337065 -0.00043046 -0.231816 -0.00218587 0.00105272 -0.000951242 0.0020232 0.000596142 -0.000339247 -0.00188163 -0.000375006 0.000395422 0.000267992 -0.00171668 0.000735913 -3.09137e-05 -0.00289928 0.000100592 -0.000284276 -7.2876e-05 0.000344311 0.00019332 -0.000146105 -4.64437e-05 -4.08968e-05 0.000200583 -9.18869e-06 
1496.6 0 7.83888e-05 0.0122845 2.34413e-05 1.1676e-05 -0.519203 0.000336904 -0.000525062 -0.255467 -0.0020995 0.00107457 -0.000964135 0.00190229 0.000614087 -0.000373119 -0.00189708 -0.000392774 0.000456084 0.000322467 -0.00168863 0.00083988 -3.66193e-05 -0.00288337 0.000100622 -0.000299039 -7.33197e-05 0.000351462 0.000198734 -0.000146339 -4.87299e-05 -4.22954e-05 0.000201684 -1.1861e-05 
1496.95 0 8.52893e-05 0.0167412 2.71673e-05 1.25851e-05 -0.505168 0.000330032 -0.000620089 -0.278264 -0.00200496 0.00109501 -0.000968075 0.00178107 0.00063184 -0.000407292 -0.00190638 -0.000407319 0.000516432 0.00037422 -0.00165414 0.000945228 -4.23002e-05 -0.0028619 0.000101662 -0.000313509 -7.3291e-05 0.000357772 0.000204117 -0.000146087 -5.11088e-05 -4.33575e-05 0.000202354 -1.46969e-05 
1497.3 0 9.20409e-05 0.0211148 3.11012e-05 1.29139e-05 -0.490102 0.000318517 -0.000715339 -0.300167 -0.00190529 0.0011135 -0.000962292 0.00166118 0.000648871 -0.000439639 -0.00190884 -0.000419045 0.000575702 0.000422662 -0.00161482 0.00105131 -4.79413e-05 -0.00283631 0.000103875 -0.000327124 -7.29707e-05 0.000363115 0.000209591 -0.000145364 -5.42138e-05 -4.44462e-05 0.000202688 -1.77413e-05 
1497.65 0 9.83902e-05 0.0253975 3.55237e-05 1.26766e-05 -0.474059 0.000303485 -0.000811648 -0.321134 -0.00180247 0.00112917 -0.000946681 0.00154414 0.000665317 -0.000469245 -0.00190574 -0.000428468 0.000633559 0.00046663 -0.00157178 0.00115806 -5.41368e-05 -0.00280594 0.000106645 -0.000339481 -7.22213e-05 0.000367447 0.000215312 -0.000144031 -5.81766e-05 -4.53047e-05 0.000202763 -2.10708e-05 
1498 0 0.000103895 0.0295797 4.06399e-05 1.18129e-05 -0.457092 0.000284016 -0.000909202 -0.341133 -0.00169729 0.00114155 -0.000921802 0.00143019 0.000681991 -0.000497486 -0.00189905 -0.000435344 0.000689733 0.000505445 -0.00152544 0.00126541 -6.14641e-05 -0.00277049 0.000109358 -0.000350895 -7.07398e-05 0.000370855 0.000220904 -0.000142553 -6.27775e-05 -4.57113e-05 0.000202506 -2.45295e-05 
1498.35 0 0.000108796 0.0336521 4.64859e-05 1.02074e-05 -0.439256 0.000258354 -0.00100639 -0.360135 -0.00159078 0.00115113 -0.000888015 0.00131945 0.000699213 -0.000525889 -0.00188909 -0.00043934 0.000743799 0.000538723 -0.00147623 0.00137301 -6.99168e-05 -0.00273115 0.000111747 -0.000362156 -6.83231e-05 0.000373074 0.00022603 -0.000141248 -6.80328e-05 -4.59343e-05 0.000201856 -2.79561e-05 
1498.7 0 0.000114139 0.0376086 5.30572e-05 7.46858e-06 -0.420601 0.000226038 -0.001101 -0.378109 -0.00148365 0.00115854 -0.000844923 0.00121332 0.000716237 -0.000554158 -0.00187488 -0.000440631 0.000794709 0.000566359 -0.00142355 0.00147965 -7.83615e-05 -0.00268889 0.000113524 -0.000373366 -6.51992e-05 0.000373878 0.000230836 -0.00013978 -7.37892e-05 -4.56915e-05 0.000200916 -3.10007e-05 
1499.05 0 0.000120399 0.0414436 5.98993e-05 3.36232e-06 -0.401183 0.00018787 -0.0011923 -0.395029 -0.00137538 0.00116343 -0.000791126 0.00111223 0.000732328 -0.00058024 -0.00185598 -0.000438964 0.000841253 0.000588857 -0.0013661 0.00158363 -8.545e-05 -0.00264298 0.000114696 -0.000384021 -6.18369e-05 0.000373378 0.000235433 -0.000138324 -7.93881e-05 -4.45832e-05 0.000199724 -3.35068e-05 
1499.4 0 0.000127071 0.0451507 6.64009e-05 -8.94728e-07 -0.381063 0.000143643 -0.00128063 -0.410871 -0.00126577 0.00116537 -0.000725527 0.00101466 0.000747748 -0.000603342 -0.00183347 -0.000433223 0.000884116 0.000606377 -0.00130398 0.0016832 -9.07858e-05 -0.00259191 0.000115931 -0.000393773 -5.85759e-05 0.000371648 0.00023987 -0.0001377 -8.42327e-05 -4.319e-05 0.000198255 -3.60505e-05 
1499.75 0 0.000133764 0.048723 7.24403e-05 -4.16741e-06 -0.360298 9.21486e-05 -0.00136574 -0.425617 -0.00115594 0.0011646 -0.000648906 0.000919554 0.000762871 -0.000625453 -0.00180813 -0.000422312 0.000925588 0.0006181 -0.00123843 0.00177651 -9.49232e-05 -0.00253561 0.000117645 -0.000402315 -5.54112e-05 0.000368723 0.000244122 -0.000137839 -8.83692e-05 -4.20276e-05 0.000196633 -3.86937e-05 
1500.1 0 0.000140512 0.0521554 7.82164e-05 -6.90137e-06 -0.338943 3.30172e-05 -0.001447 -0.439255 -0.0010468 0.00116137 -0.000563882 0.000828416 0.00077709 -0.00064784 -0.00177955 -0.000406216 0.00096666 0.000623635 -0.00116942 0.00186212 -9.82757e-05 -0.00247573 0.000119552 -0.000409455 -5.19835e-05 0.000364661 0.000248379 -0.000138134 -9.21553e-05 -4.09289e-05 0.000194964 -4.09772e-05 
1500.45 0 0.000147096 0.0554443 8.38933e-05 -9.73769e-06 -0.317051 -3.32391e-05 -0.00152468 -0.451769 -0.000938826 0.00115492 -0.000473695 0.000744147 0.000789273 -0.000669306 -0.00174809 -0.000385962 0.00100639 0.000624563 -0.0010966 0.00193901 -0.000101316 -0.00241281 0.000121667 -0.00041512 -4.80915e-05 0.000359669 0.000253519 -0.000138705 -9.56823e-05 -4.01431e-05 0.00019299 -4.28223e-05 
1500.8 0 0.00015328 0.0585851 8.94427e-05 -1.28364e-05 -0.294682 -0.000105774 -0.00159858 -0.463148 -0.00083266 0.0011445 -0.000380478 0.000668181 0.000798453 -0.000688652 -0.00171487 -0.00036244 0.00104372 0.000623293 -0.00102033 0.00200628 -0.00010465 -0.00234542 0.000123942 -0.000419222 -4.40063e-05 0.00035391 0.00025995 -0.000139599 -9.91653e-05 -4.00976e-05 0.000190287 -4.42814e-05 
1501.15 0 0.000158691 0.0615705 9.4771e-05 -1.6564e-05 -0.271894 -0.000183204 -0.0016681 -0.473383 -0.000728365 0.00113039 -0.000284981 0.000599849 0.000803742 -0.000705771 -0.00168008 -0.000336323 0.00107824 0.000620542 -0.000941278 0.00206417 -0.000108008 -0.00227316 0.000126107 -0.00042193 -3.98549e-05 0.000347318 0.00026703 -0.00014075 -0.000102785 -4.0702e-05 0.000186757 -4.53329e-05 
1501.5 0 0.000162826 0.0643943 9.98476e-05 -2.08783e-05 -0.248743 -0.000264662 -0.00173362 -0.48247 -0.000625884 0.00111359 -0.000187555 0.000537846 0.000804621 -0.00072116 -0.00164384 -0.000308058 0.00110995 0.000615142 -0.000860434 0.00211387 -0.000110806 -0.00219766 0.000127881 -0.00042328 -3.53726e-05 0.000339717 0.000274285 -0.000141869 -0.00010632 -4.14167e-05 0.000182449 -4.65422e-05 
1501.85 0 0.000165654 0.0670531 0.000104814 -2.51116e-05 -0.225282 -0.000350284 -0.00179533 -0.490401 -0.000525294 0.0010946 -8.92108e-05 0.000481304 0.00080115 -0.000736428 -0.00160819 -0.000277313 0.0011394 0.00060575 -0.000778095 0.00215606 -0.000113021 -0.00212023 0.000128637 -0.00042271 -3.01654e-05 0.000330858 0.000281691 -0.000142636 -0.000109531 -4.19755e-05 0.000177215 -4.84928e-05 
1502.2 0 0.000167906 0.0695448 0.000109866 -2.90619e-05 -0.201565 -0.000439978 -0.00185224 -0.497172 -0.00042634 0.00107335 8.06825e-06 0.000430317 0.000793555 -0.00075409 -0.00157498 -0.000243228 0.00116719 0.000592661 -0.000693933 0.00219045 -0.000114513 -0.00204077 0.000127681 -0.000420049 -2.44707e-05 0.000320562 0.000289192 -0.000143212 -0.000112168 -4.20271e-05 0.000171154 -5.05303e-05 
1502.55 0 0.000170248 0.0718664 0.000114851 -3.31797e-05 -0.177648 -0.000532543 -0.00190361 -0.502781 -0.000328221 0.00105018 0.000102928 0.00038531 0.000782326 -0.000776164 -0.00154285 -0.000205709 0.0011926 0.000578314 -0.000608212 0.00221606 -0.000114913 -0.00195875 0.000124739 -0.000415835 -1.91943e-05 0.00030938 0.000296387 -0.000143878 -0.00011405 -4.13764e-05 0.000164748 -5.17794e-05 
1502.9 0 0.000172667 0.0740153 0.000119863 -3.74044e-05 -0.153587 -0.000626878 -0.0019492 -0.50723 -0.000230773 0.00102488 0.000195511 0.000345667 0.000767609 -0.000802791 -0.00150937 -0.000166065 0.00121486 0.000565683 -0.00052155 0.00223275 -0.000114438 -0.00187395 0.000120029 -0.000410393 -1.44977e-05 0.000298557 0.000302807 -0.000144384 -0.00011544 -4.10881e-05 0.000157892 -5.25026e-05 
1503.25 0 0.000175142 0.0759893 0.000124966 -4.08673e-05 -0.129436 -0.000722282 -0.00198855 -0.510523 -0.000134483 0.000995889 0.000285374 0.000310475 0.000749267 -0.000833277 -0.00147421 -0.000125888 0.00123504 0.000556078 -0.000433484 0.00224238 -0.000113468 -0.00178606 0.000113302 -0.000403614 -9.36091e-06 0.000288868 0.000308497 -0.000144306 -0.000117024 -4.21591e-05 0.000150177 -5.32788e-05 
1503.6 0 0.000177619 0.0777863 0.00012988 -4.3597e-05 -0.10525 -0.000818144 -0.00202221 -0.512671 -3.8853e-05 0.000962622 0.000369748 0.000280184 0.000728722 -0.00086802 -0.00143835 -8.56981e-05 0.00125442 0.000549272 -0.000342708 0.00224763 -0.000111777 -0.00169474 0.000104322 -0.000395999 -2.96794e-06 0.000280206 0.000313914 -0.000143961 -0.000119232 -4.45052e-05 0.00014164 -5.44023e-05 
1503.95 0 0.000179974 0.0794048 0.000134469 -4.66027e-05 -0.0810794 -0.000914634 -0.00205172 -0.513682 5.63304e-05 0.000926456 0.000445606 0.000255393 0.00070739 -0.000907436 -0.00140211 -4.48498e-05 0.00127237 0.000545514 -0.00024828 0.00224959 -0.000109276 -0.00160035 9.40196e-05 -0.000388063 4.24814e-06 0.000272115 0.000319651 -0.000144037 -0.000121883 -4.7405e-05 0.000132628 -5.64668e-05 
1504.3 0 0.000182471 0.0808444 0.000138454 -4.93582e-05 -0.0569763 -0.00101191 -0.00207723 -0.513569 0.000149197 0.00088764 0.000513188 0.000235273 0.000684522 -0.000950683 -0.00136543 -3.69215e-06 0.00128684 0.000545514 -0.000150325 0.00224788 -0.000106559 -0.00150347 8.3391e-05 -0.000379411 1.11533e-05 0.000264443 0.000325631 -0.000144829 -0.000124733 -4.99454e-05 0.000123374 -6.00675e-05 
1504.65 0 0.000185307 0.0821045 0.000141525 -5.02469e-05 -0.032995 -0.0011096 -0.00209789 -0.512346 0.000237789 0.000844941 0.000575671 0.00021824 0.000659512 -0.000997373 -0.00132863 3.63457e-05 0.0012962 0.000549161 -4.97181e-05 0.00224336 -0.000103825 -0.00140501 7.22868e-05 -0.000369838 1.75897e-05 0.000257371 0.000331288 -0.000145749 -0.000127516 -5.19567e-05 0.000113696 -6.46081e-05 
1505 0 0.0001883 0.0831835 0.000143854 -4.95925e-05 -0.00918757 -0.00120811 -0.00211366 -0.51003 0.000322425 0.000798002 0.000634939 0.000203474 0.000633118 -0.00104742 -0.00129184 7.47056e-05 0.00130062 0.000556259 5.31529e-05 0.00223796 -0.0001008 -0.00130616 6.0454e-05 -0.000359325 2.47063e-05 0.000250465 0.000336458 -0.000146152 -0.000129743 -5.40697e-05 0.000103717 -6.90497e-05 
1505.35 0 0.000190831 0.0840807 0.000145511 -4.88889e-05 0.0143953 -0.00130872 -0.00212447 -0.506637 0.000404338 0.000747675 0.000690159 0.000191482 0.000606074 -0.00109892 -0.00125543 0.000110989 0.00130164 0.000567885 0.00015831 0.00223207 -9.75009e-05 -0.0012072 4.79125e-05 -0.000347707 3.29533e-05 0.00024307 0.000340813 -0.000146306 -0.000130954 -5.69715e-05 9.37558e-05 -7.40067e-05 
1505.7 0 0.000192101 0.0847956 0.000146278 -4.83682e-05 0.0377046 -0.00141271 -0.00212873 -0.502188 0.000484029 0.000695025 0.000740099 0.000182515 0.000578736 -0.0011506 -0.00122039 0.000144594 0.00130072 0.000585902 0.000266056 0.00222382 -9.40782e-05 -0.00110858 3.42311e-05 -0.000335047 4.16829e-05 0.000235665 0.000343931 -0.000146314 -0.000130621 -6.10467e-05 8.33288e-05 -8.08581e-05 
1506.05 0 0.000191639 0.0853277 0.000146153 -4.75347e-05 0.0606948 -0.00152004 -0.00212349 -0.496704 0.000561677 0.000640163 0.00078419 0.000175282 0.00055085 -0.0012039 -0.00118631 0.000175716 0.00129852 0.000610767 0.000377185 0.00221101 -9.05199e-05 -0.00101188 1.90164e-05 -0.000321371 5.0218e-05 0.000229356 0.000345793 -0.000145761 -0.000128499 -6.57847e-05 7.23396e-05 -8.94512e-05 
1506.4 0 0.000189341 0.0856776 0.000145191 -4.66068e-05 0.0833224 -0.00162934 -0.00210648 -0.490204 0.000637458 0.000581823 0.000822648 0.000168383 0.000521709 -0.00125937 -0.00115099 0.000204092 0.00129403 0.000640181 0.000492574 0.00219343 -8.67164e-05 -0.000917851 2.23068e-06 -0.00030656 5.76827e-05 0.000224391 0.000346541 -0.000144569 -0.000124916 -7.02929e-05 6.18231e-05 -9.86093e-05 
1506.75 0 0.000185131 0.0858463 0.00014323 -4.57107e-05 0.105544 -0.00173964 -0.00207721 -0.482707 0.000711699 0.000519115 0.00085731 0.000161993 0.000492028 -0.0013148 -0.00111325 0.000228969 0.00128497 0.000671676 0.000611855 0.00217293 -8.28323e-05 -0.000825028 -1.57573e-05 -0.000290984 6.30935e-05 0.000220612 0.000346339 -0.000143238 -0.00012025 -7.46606e-05 5.23997e-05 -0.000108276 
1507.1 0 0.000179101 0.0858356 0.00014034 -4.41754e-05 0.127315 -0.00185086 -0.00203608 -0.47424 0.000784497 0.000453043 0.000890674 0.00015734 0.000463644 -0.00136926 -0.00107368 0.000251241 0.00127009 0.000704615 0.000732349 0.0021509 -7.90394e-05 -0.000731494 -3.41713e-05 -0.000274927 6.67714e-05 0.000218115 0.000345481 -0.000142003 -0.000115545 -7.96059e-05 4.36687e-05 -0.000119184 
1507.45 0 0.000171454 0.0856481 0.000137058 -4.18213e-05 0.148593 -0.00196302 -0.00198391 -0.464835 0.000855366 0.000385333 0.000923067 0.00015601 0.000436705 -0.00142354 -0.00103206 0.000272672 0.00124979 0.000738915 0.000851291 0.00212677 -7.53562e-05 -0.000637343 -5.28022e-05 -0.000258392 7.00995e-05 0.000216708 0.000344314 -0.000140135 -0.000112062 -8.53923e-05 3.50941e-05 -0.000131181 
1507.8 0 0.00016249 0.0852873 0.000133878 -3.94183e-05 0.169337 -0.0020755 -0.00192094 -0.454523 0.000924149 0.000316874 0.000952241 0.000158841 0.000409302 -0.00147588 -0.000988369 0.000294557 0.00122496 0.000774986 0.000968402 0.00209868 -7.17021e-05 -0.000543657 -7.21893e-05 -0.000241289 7.41121e-05 0.000215559 0.000342892 -0.000136631 -0.000109844 -9.17224e-05 2.60925e-05 -0.000143255 
1508.15 0 0.000152168 0.084756 0.000130765 -3.72194e-05 0.189507 -0.00218716 -0.00184697 -0.44334 0.000991392 0.000247263 0.000975671 0.000164786 0.000379522 -0.0015233 -0.000945672 0.000317245 0.00119584 0.000812922 0.00108491 0.00206543 -6.78548e-05 -0.000451022 -9.28183e-05 -0.000223469 7.86592e-05 0.000213402 0.000340499 -0.000131283 -0.000108121 -9.76885e-05 1.64571e-05 -0.000154657 
1508.5 0 0.00013985 0.0840565 0.00012744 -3.47016e-05 0.209067 -0.00229702 -0.0017614 -0.431318 0.00105812 0.000175879 0.000993512 0.000171647 0.00034703 -0.00156725 -0.000906619 0.000339465 0.0011611 0.000850971 0.00120083 0.00202792 -6.39275e-05 -0.00036044 -0.000114614 -0.000205166 8.25516e-05 0.000209434 0.000336704 -0.000124367 -0.000105755 -0.000102447 6.36157e-06 -0.000165357 
1508.85 0 0.000125053 0.0831916 0.000124025 -3.22041e-05 0.227985 -0.00240397 -0.00166306 -0.418492 0.00112504 0.000103133 0.00100773 0.000177479 0.000312586 -0.00161267 -0.000868788 0.000359327 0.00111944 0.000887505 0.00131447 0.00198793 -6.05705e-05 -0.000273547 -0.000136838 -0.000186749 8.57209e-05 0.000203916 0.000331703 -0.000116046 -0.00010196 -0.000106715 -4.42773e-06 -0.000176002 
1509.2 0 0.0001082 0.0821643 0.000121036 -3.07282e-05 0.246229 -0.00250654 -0.00155204 -0.404894 0.00119098 3.01077e-05 0.00101802 0.000181066 0.000276313 -0.00166105 -0.000828002 0.000375499 0.00107197 0.000922208 0.00142395 0.00194624 -5.79998e-05 -0.000190441 -0.000158532 -0.000168338 8.95898e-05 0.00019763 0.000325576 -0.000106454 -9.68008e-05 -0.000111558 -1.62355e-05 -0.000187385 
1509.55 0 8.99636e-05 0.0809773 0.00011841 -2.9998e-05 0.263767 -0.00260297 -0.00143099 -0.390556 0.00125354 -4.19513e-05 0.00102254 0.000181942 0.000237918 -0.00170961 -0.000783428 0.000386735 0.0010208 0.000954813 0.0015285 0.0019023 -5.57315e-05 -0.000109297 -0.000179571 -0.000150288 9.45077e-05 0.000191283 0.000318496 -9.57635e-05 -9.05081e-05 -0.000116777 -2.86737e-05 -0.000199816 
1509.9 0 7.03797e-05 0.0796336 0.000115235 -2.88422e-05 0.280565 -0.00269192 -0.0013029 -0.375514 0.00131115 -0.000112298 0.00102124 0.000179968 0.000198742 -0.00175753 -0.000735685 0.000391986 0.000966624 0.000984875 0.00162797 0.00185477 -5.33892e-05 -2.88976e-05 -0.000200254 -0.0001325 9.96236e-05 0.000185114 0.000311 -8.47995e-05 -8.35571e-05 -0.000121682 -4.09383e-05 -0.000212896 
1510.25 0 4.93294e-05 0.0781377 0.000110987 -2.74625e-05 0.296597 -0.00277235 -0.00116951 -0.359808 0.00136307 -0.000181975 0.00101523 0.00017544 0.000160982 -0.00180624 -0.000682399 0.00039134 0.000908454 0.00101163 0.0017224 0.00180275 -5.04903e-05 4.99446e-05 -0.000220439 -0.000114466 0.00010425 0.000178528 0.000303149 -7.4195e-05 -7.68216e-05 -0.000126423 -5.2555e-05 -0.000226075 
1510.6 0 2.68257e-05 0.0764944 0.000105855 -2.70847e-05 0.311833 -0.00284363 -0.00103254 -0.343476 0.00140858 -0.000252774 0.00100486 0.000169027 0.000125154 -0.00185481 -0.000619566 0.000385281 0.00084612 0.00103381 0.00181307 0.0017476 -4.65093e-05 0.00012588 -0.00024018 -9.63468e-05 0.000108196 0.000171243 0.00029467 -6.34696e-05 -7.05121e-05 -0.000131911 -6.36826e-05 -0.000239429 
1510.95 0 3.20943e-06 0.0747092 9.99263e-05 -2.80418e-05 0.326249 -0.0029057 -0.000893416 -0.326558 0.0014477 -0.000325057 0.000989482 0.000161069 9.06819e-05 -0.00190032 -0.000546435 0.000373436 0.000780519 0.00105144 0.00190243 0.00169188 -4.18287e-05 0.000198434 -0.000260465 -7.86078e-05 0.000111447 0.000163613 0.000285723 -5.23216e-05 -6.43758e-05 -0.000138207 -7.44796e-05 -0.000253526 
1511.3 0 -2.13722e-05 0.0727869 9.28241e-05 -2.95127e-05 0.339819 -0.00295818 -0.000752313 -0.309095 0.00148226 -0.000397497 0.00096946 0.000152618 5.82569e-05 -0.00194258 -0.000465749 0.000356012 0.000711484 0.00106593 0.00199114 0.00163699 -3.70156e-05 0.000267448 -0.000281855 -6.14351e-05 0.000114065 0.000155549 0.000276062 -4.19068e-05 -5.84463e-05 -0.000144761 -8.47285e-05 -0.000268417 
1511.65 0 -4.69632e-05 0.0707325 8.49829e-05 -3.094e-05 0.352522 -0.00300022 -0.000609187 -0.291132 0.0015131 -0.000467875 0.000946064 0.000145051 2.91536e-05 -0.0019852 -0.000378832 0.000335272 0.000638725 0.00107793 0.0020767 0.00158339 -3.22781e-05 0.000332829 -0.000303002 -4.51824e-05 0.000116214 0.000147354 0.000265155 -3.35624e-05 -5.24096e-05 -0.000151319 -9.42824e-05 -0.000283205 
1512 0 -7.31266e-05 0.0685508 7.74663e-05 -3.27934e-05 0.364339 -0.00303108 -0.000464172 -0.272711 0.00153787 -0.000533764 0.000920838 0.000137378 2.02971e-06 -0.00203023 -0.000283672 0.000313394 0.000563205 0.00108698 0.00215589 0.00153016 -2.82136e-05 0.00039524 -0.000321971 -3.00174e-05 0.000117847 0.000139782 0.00025323 -2.71701e-05 -4.57657e-05 -0.000157501 -0.00010332 -0.000296889 
1512.35 0 -9.91614e-05 0.0662468 7.02566e-05 -3.55055e-05 0.375254 -0.00305043 -0.000317177 -0.253875 0.00155378 -0.000594351 0.000895334 0.000126807 -2.53348e-05 -0.00207425 -0.000179442 0.000290812 0.000487049 0.00109204 0.00222813 0.00147525 -2.47041e-05 0.000455509 -0.000338964 -1.54623e-05 0.000119433 0.000132652 0.000240797 -2.13915e-05 -3.83547e-05 -0.000162738 -0.000112116 -0.000309325 
1512.7 0 -0.000125154 0.0638258 6.27599e-05 -3.83817e-05 0.385249 -0.00305844 -0.000169236 -0.234666 0.00156173 -0.000651197 0.000869835 0.000111281 -5.31931e-05 -0.00211209 -7.00998e-05 0.000267762 0.000413143 0.00109185 0.00229574 0.00141706 -2.02205e-05 0.000513464 -0.000355786 -1.22585e-06 0.000121481 0.000125224 0.000228108 -1.61383e-05 -3.03061e-05 -0.000166806 -0.000120786 -0.000320499 
1513.05 0 -0.000151247 0.0612951 5.49206e-05 -4.02628e-05 0.394311 -0.00305644 -2.25123e-05 -0.215129 0.00156442 -0.000706288 0.000843203 9.14394e-05 -8.10997e-05 -0.00214113 3.90454e-05 0.000245888 0.000343516 0.00108591 0.00236046 0.00135526 -1.39223e-05 0.000568254 -0.000372194 1.267e-05 0.00012341 0.000117257 0.000215065 -1.25431e-05 -2.20354e-05 -0.000169683 -0.000129564 -0.00032966 
1513.4 0 -0.000177034 0.0586618 4.70849e-05 -4.1162e-05 0.402429 -0.00304526 0.000121127 -0.19531 0.00156143 -0.000760426 0.000814196 6.97924e-05 -0.000109371 -0.00216158 0.000147144 0.000227184 0.00027701 0.00107478 0.00242198 0.00129139 -6.26982e-06 0.00061919 -0.000386521 2.65523e-05 0.000123958 0.000109216 0.000201506 -1.0711e-05 -1.40023e-05 -0.00017166 -0.000138283 -0.000336471 
1513.75 0 -0.000202646 0.0559323 3.92553e-05 -4.27115e-05 0.409592 -0.00302499 0.000260619 -0.175253 0.00155117 -0.000812959 0.000782845 4.78766e-05 -0.000138037 -0.00217386 0.000257945 0.000211129 0.000211024 0.00105931 0.00248055 0.00122673 1.6829e-06 0.000666058 -0.000399332 4.07196e-05 0.000122461 0.000101745 0.000187753 -9.41184e-06 -5.9648e-06 -0.000174023 -0.000146235 -0.000342107 
1514.1 0 -0.000227816 0.0531133 3.13498e-05 -4.57552e-05 0.415794 -0.0029963 0.00039526 -0.155 0.00153569 -0.0008628 0.000750441 2.574e-05 -0.000165916 -0.00217673 0.000374915 0.000196005 0.000145073 0.00104121 0.00253805 0.00116023 9.29701e-06 0.000710009 -0.000412397 5.52922e-05 0.000119456 9.509e-05 0.000174268 -7.95953e-06 2.5693e-06 -0.00017782 -0.000153381 -0.000347553 
1514.45 0 -0.000251607 0.0502117 2.36252e-05 -4.93043e-05 0.421028 -0.00295929 0.000523621 -0.134599 0.00151821 -0.00090934 0.000718071 2.91183e-06 -0.000192424 -0.0021691 0.000498663 0.000181533 8.07252e-05 0.0010221 0.00259497 0.00109058 1.66403e-05 0.000752455 -0.000425516 7.02825e-05 0.000116326 8.88414e-05 0.000160772 -6.79564e-06 1.13329e-05 -0.000182716 -0.000159898 -0.000352224 
1514.8 0 -0.000274112 0.0472331 1.61866e-05 -5.26999e-05 0.425292 -0.00291363 0.000644552 -0.114097 0.00149934 -0.000952262 0.000686084 -2.08901e-05 -0.000217878 -0.00215137 0.000628 0.000167078 1.97002e-05 0.00100222 0.00264986 0.00101873 2.38218e-05 0.000792181 -0.00043729 8.56713e-05 0.000114367 8.24209e-05 0.00014673 -6.09969e-06 2.01384e-05 -0.000187809 -0.000165246 -0.000355228 
1515.15 0 -0.000295889 0.0441828 8.84661e-06 -5.62505e-05 0.428585 -0.00286019 0.000757757 -0.0935384 0.00147898 -0.000991682 0.00065479 -4.51963e-05 -0.00024155 -0.00212417 0.00076163 0.000151083 -3.67659e-05 0.000981105 0.00270079 0.000946685 3.10629e-05 0.000826327 -0.00044751 0.000101026 0.000113787 7.54692e-05 0.000131939 -5.41127e-06 2.90954e-05 -0.000192535 -0.000169087 -0.000356346 
1515.5 0 -0.000316224 0.041067 1.67442e-06 -6.04828e-05 0.43091 -0.00280083 0.000863353 -0.0729634 0.00145868 -0.00102697 0.000623894 -6.90458e-05 -0.000261476 -0.00208841 0.000898706 0.000133865 -8.89483e-05 0.000958675 0.00274626 0.000875517 3.85651e-05 0.000853679 -0.000456664 0.000115286 0.000113682 6.80774e-05 0.000116038 -4.33098e-06 3.87522e-05 -0.000196387 -0.000171898 -0.000355657 
1515.85 0 -0.000334116 0.0378926 -5.17349e-06 -6.62303e-05 0.432268 -0.00273659 0.000961957 -0.0524136 0.00144004 -0.00105657 0.00059283 -9.30834e-05 -0.000276496 -0.0020451 0.00103844 0.000117596 -0.000139138 0.000935121 0.00278561 0.000805519 4.65182e-05 0.000875449 -0.000464716 0.000127829 0.000112922 6.06082e-05 9.88163e-05 -2.72653e-06 4.96088e-05 -0.000199115 -0.000174176 -0.000353176 
1516.2 0 -0.000349827 0.0346661 -1.1852e-05 -7.40529e-05 0.432664 -0.00266788 0.00105406 -0.0319336 0.00142314 -0.00107979 0.000561939 -0.000119029 -0.000286885 -0.00199416 0.00117991 0.000104421 -0.00018921 0.000908259 0.00281843 0.000737153 5.46722e-05 0.000894057 -0.000471381 0.000138923 0.000111386 5.27594e-05 8.0528e-05 -1.16975e-06 6.11244e-05 -0.000200958 -0.000175802 -0.000348754 
1516.55 0 -0.000363743 0.0313952 -1.83328e-05 -8.35759e-05 0.432103 -0.00259596 0.00113993 -0.0115709 0.00140681 -0.00109688 0.000531737 -0.000146522 -0.000293956 -0.00193367 0.00132143 9.53737e-05 -0.000238834 0.000873738 0.00284354 0.000671393 6.24127e-05 0.000910835 -0.000476125 0.000149122 0.000109913 4.3678e-05 6.15774e-05 -2.36591e-07 7.26126e-05 -0.000201974 -0.000176302 -0.000342442 
1516.9 0 -0.000375786 0.0280884 -2.37528e-05 -9.35835e-05 0.430596 -0.00252242 0.00121965 0.00862872 0.00138951 -0.0011081 0.000501041 -0.000172885 -0.000299111 -0.00186255 0.00145935 9.08906e-05 -0.000285973 0.000830232 0.0028602 0.000608098 6.94516e-05 0.000925109 -0.000479159 0.000159028 0.000108971 3.29974e-05 4.25243e-05 1.18136e-06 8.41154e-05 -0.000201821 -0.000176267 -0.000334244 
1517.25 0 -0.000386033 0.024754 -2.72804e-05 -0.000103935 0.428153 -0.0024485 0.00129373 0.0286228 0.00137166 -0.00111389 0.00046818 -0.000195817 -0.000303865 -0.00178274 0.00159121 9.22116e-05 -0.000329913 0.000780935 0.00286966 0.000545446 7.58929e-05 0.000936909 -0.000481816 0.000168949 0.000107737 2.12979e-05 2.36959e-05 4.1885e-06 9.56813e-05 -0.000199691 -0.000176512 -0.000323685 
1517.6 0 -0.000394598 0.0213995 -2.96304e-05 -0.000115315 0.424786 -0.00237457 0.00136276 0.0483682 0.00135546 -0.00111503 0.000434558 -0.000214846 -0.000309117 -0.00169487 0.00171841 9.96206e-05 -0.000372597 0.00072906 0.00287268 0.000482852 8.22491e-05 0.000947385 -0.000484359 0.000178647 0.000104841 9.42948e-06 4.91402e-06 8.19903e-06 0.000106829 -0.000195108 -0.000176974 -0.000310452 
1517.95 0 -0.000401952 0.0180319 -3.18632e-05 -0.000127154 0.420508 -0.00230004 0.00142648 0.0678203 0.00134092 -0.00111137 0.000403875 -0.000230019 -0.000315479 -0.00159633 0.00184271 0.000112033 -0.000415903 0.00067459 0.00286911 0.000421765 8.91932e-05 0.000956947 -0.000485783 0.00018776 0.000100323 -2.50044e-06 -1.3858e-05 1.22663e-05 0.000116658 -0.000188806 -0.000177865 -0.000294916 
1518.3 0 -0.000409127 0.0146585 -3.44012e-05 -0.000138137 0.415338 -0.00222426 0.00148412 0.0869357 0.00132648 -0.00110141 0.000377778 -0.000240525 -0.000324112 -0.00148525 0.0019615 0.000127288 -0.000459655 0.000615595 0.00285952 0.00036218 9.66975e-05 0.000965197 -0.00048608 0.000196179 9.53393e-05 -1.4771e-05 -3.21891e-05 1.56944e-05 0.000124785 -0.000181342 -0.000179676 -0.000277499 
1518.65 0 -0.000416935 0.0112862 -3.7002e-05 -0.000147769 0.409296 -0.00214759 0.00153555 0.105675 0.00131188 -0.0010845 0.000355494 -0.000245461 -0.000335248 -0.001364 0.00207059 0.000142824 -0.000503278 0.000552004 0.00284452 0.000302058 0.000103972 0.000971697 -0.000485577 0.000204626 9.00107e-05 -2.73092e-05 -5.03137e-05 1.79662e-05 0.000131947 -0.00017221 -0.000182482 -0.000257863 
1519 0 -0.00042532 0.0079212 -3.94853e-05 -0.00015706 0.402401 -0.0020707 0.00158134 0.124004 0.00129741 -0.00106226 0.000336469 -0.000244319 -0.000348279 -0.00123674 0.00217052 0.000157626 -0.000547304 0.000486032 0.00282418 0.000240622 0.000110796 0.000976187 -0.000484208 0.00021377 8.34396e-05 -3.98487e-05 -6.86228e-05 1.88912e-05 0.00013861 -0.000161296 -0.0001859 -0.000236126 
1519.35 0 -0.000433966 0.00457008 -4.23072e-05 -0.000166904 0.394673 -0.00199267 0.0016219 0.141884 0.00128237 -0.00103743 0.000321351 -0.000236465 -0.000362764 -0.00110468 0.00226471 0.000171898 -0.000592268 0.000419379 0.00279795 0.000178275 0.00011758 0.000978172 -0.000482208 0.000223156 7.53971e-05 -5.19224e-05 -8.64139e-05 1.85212e-05 0.000144379 -0.000149303 -0.000189384 -0.000213662 
1519.7 0 -0.000442196 0.00123948 -4.60691e-05 -0.000176613 0.386137 -0.00191207 0.00165667 0.15928 0.00126561 -0.00101174 0.000310388 -0.000222372 -0.000378896 -0.000967059 0.00235331 0.000184887 -0.000637379 0.000352004 0.00276499 0.000114698 0.000124183 0.000977171 -0.000479559 0.000232143 6.69943e-05 -6.27056e-05 -0.000102909 1.67804e-05 0.000149087 -0.000136741 -0.000192645 -0.000191382 
1520.05 0 -0.000448696 -0.00206441 -5.09247e-05 -0.000185287 0.37682 -0.00182855 0.00168469 0.176156 0.00124532 -0.000985477 0.000302129 -0.000204456 -0.000397047 -0.000823956 0.00243287 0.000194972 -0.000681479 0.000282267 0.0027252 4.92733e-05 0.000130294 0.00097283 -0.000475197 0.000241064 5.90386e-05 -7.24915e-05 -0.000118414 1.42956e-05 0.000153105 -0.000123198 -0.000195777 -0.000168437 
1520.4 0 -0.000453108 -0.00533473 -5.67057e-05 -0.000193243 0.366754 -0.00174203 0.00170509 0.192484 0.00121935 -0.000958404 0.000295685 -0.00018333 -0.000416281 -0.000676314 0.00250113 0.000201543 -0.000724263 0.000209009 0.00268026 -1.8141e-05 0.000136268 0.000966246 -0.000468876 0.000250212 5.11925e-05 -8.27166e-05 -0.000133375 1.26226e-05 0.000156809 -0.000108592 -0.000198673 -0.000143506 
1520.75 0 -0.000455725 -0.00856385 -6.28552e-05 -0.00020129 0.355967 -0.00165332 0.00171685 0.208231 0.00118814 -0.000930455 0.000291527 -0.000157633 -0.000434448 -0.000525011 0.00255861 0.000205321 -0.000764041 0.00013307 0.00263244 -8.78538e-05 0.000142232 0.000959078 -0.000461717 0.000259404 4.3641e-05 -9.35309e-05 -0.00014799 1.21448e-05 0.000159671 -9.40078e-05 -0.000201273 -0.000116531 
1521.1 0 -0.000456247 -0.011745 -6.85579e-05 -0.000209599 0.344487 -0.00156443 0.00171929 0.223367 0.00115512 -0.000901423 0.000289217 -0.000127183 -0.000449569 -0.000370211 0.00260613 0.000208046 -0.000798112 5.51505e-05 0.00258104 -0.000159985 0.000147743 0.000950899 -0.000454021 0.000267826 3.68593e-05 -0.000104388 -0.000162911 1.19739e-05 0.000161297 -7.97312e-05 -0.000203496 -8.82189e-05 
1521.45 0 -0.000454746 -0.0148719 -7.34343e-05 -0.000217334 0.332348 -0.00147759 0.00171294 0.237864 0.0011225 -0.000869565 0.00028778 -9.27326e-05 -0.000461091 -0.000212115 0.0026432 0.000211633 -0.000825925 -2.48092e-05 0.00252184 -0.000234558 0.00015273 0.000941187 -0.00044473 0.000274956 3.04254e-05 -0.000114722 -0.000177831 1.21285e-05 0.000161949 -6.52614e-05 -0.000204728 -5.91474e-05 
1521.8 0 -0.000451731 -0.017939 -7.78127e-05 -0.000223253 0.319581 -0.0013948 0.00169956 0.251694 0.00108908 -0.000833969 0.000285917 -5.55624e-05 -0.000469762 -5.18391e-05 0.00266817 0.000216521 -0.000848423 -0.000106872 0.0024522 -0.000312768 0.000157752 0.000931051 -0.000433544 0.000281459 2.40093e-05 -0.000124409 -0.000191619 1.35195e-05 0.000161282 -5.0858e-05 -0.0002043 -2.99455e-05 
1522.15 0 -0.000446766 -0.0209412 -8.22217e-05 -0.000226773 0.30622 -0.00131688 0.00168144 0.264832 0.00105325 -0.000796628 0.000281314 -1.7108e-05 -0.000476373 0.000108464 0.00267943 0.000221781 -0.000866118 -0.000191038 0.00237292 -0.000395286 0.000163718 0.000921135 -0.000420706 0.000287686 1.73821e-05 -0.000134052 -0.000204156 1.57487e-05 0.000159107 -3.72794e-05 -0.000202343 -9.34194e-07 
1522.5 0 -0.000439387 -0.0238728 -8.6847e-05 -0.000228752 0.2923 -0.00124252 0.00165961 0.277252 0.0010141 -0.000759736 0.000271949 2.20219e-05 -0.000481136 0.000265668 0.00267815 0.000226338 -0.000879317 -0.000276516 0.00228449 -0.000479808 0.000171438 0.000911231 -0.000405817 0.000293215 1.03272e-05 -0.000143781 -0.000216223 1.78118e-05 0.000155789 -2.51147e-05 -0.00019949 2.77781e-05 
1522.85 0 -0.0004306 -0.026727 -9.13641e-05 -0.000230819 0.27786 -0.00117055 0.00163382 0.288933 0.000970884 -0.000723343 0.00025704 6.20238e-05 -0.000483307 0.000417665 0.00266769 0.000230162 -0.000888848 -0.000361694 0.00218659 -0.000562801 0.000180307 0.000900747 -0.000389517 0.000297555 3.51588e-06 -0.000153375 -0.000228041 2.02156e-05 0.000151636 -1.40928e-05 -0.000195863 5.62413e-05 
1523.2 0 -0.000421596 -0.0294964 -9.47786e-05 -0.000234022 0.262938 -0.00110131 0.00160543 0.299852 0.000924653 -0.000686131 0.000237797 0.000103652 -0.000482498 0.000566364 0.00265065 0.000233436 -0.0008954 -0.000445352 0.00207963 -0.000643962 0.000188533 0.000889441 -0.000372958 0.000300819 -2.46956e-06 -0.000163404 -0.000239094 2.33359e-05 0.000147123 -3.27864e-06 -0.000191065 8.553e-05 
1523.55 0 -0.0004118 -0.0321739 -9.67209e-05 -0.000237855 0.24757 -0.00103513 0.00157764 0.30999 0.000875794 -0.000648805 0.000217234 0.000148571 -0.000479429 0.000716548 0.0026265 0.000235477 -0.00089836 -0.000527456 0.00196329 -0.000725783 0.000195082 0.000877805 -0.000355271 0.000304112 -8.26339e-06 -0.000174638 -0.00024919 2.66544e-05 0.000142877 7.90554e-06 -0.000185016 0.000116387 
1523.9 0 -0.000399891 -0.0347547 -9.78178e-05 -0.000240629 0.231796 -0.000971597 0.00155135 0.31933 0.000822484 -0.000615034 0.00019846 0.000199265 -0.000473952 0.000869872 0.00259205 0.000236312 -0.000896584 -0.000608712 0.00183753 -0.00080924 0.000200446 0.000866051 -0.000335826 0.000308279 -1.44118e-05 -0.000186879 -0.000258409 3.03781e-05 0.0001393 1.97936e-05 -0.000178323 0.00014826 
1524.25 0 -0.000385703 -0.037235 -9.84331e-05 -0.000241654 0.215657 -0.000910422 0.00152461 0.327857 0.000764253 -0.000587769 0.00018303 0.00025736 -0.000465579 0.00102283 0.00254629 0.000237898 -0.000889788 -0.000688707 0.00170378 -0.000893158 0.00020516 0.00085403 -0.000315368 0.000313363 -2.04962e-05 -0.000199012 -0.000267055 3.44165e-05 0.000136583 3.27147e-05 -0.000171804 0.000180374 
1524.6 0 -0.000370103 -0.0396115 -9.84953e-05 -0.000241703 0.199193 -0.000852064 0.00149546 0.335563 0.000701823 -0.000567712 0.000170952 0.0003219 -0.000455051 0.00117297 0.00249117 0.000242678 -0.000878661 -0.00076596 0.00156226 -0.00097619 0.000209208 0.000841703 -0.000293751 0.000319178 -2.65609e-05 -0.000210603 -0.000275584 3.77768e-05 0.000134437 4.62772e-05 -0.000165588 0.000212248 
1524.95 0 -0.000353752 -0.0418809 -9.8232e-05 -0.000240238 0.182444 -0.000797514 0.00146373 0.342442 0.000634461 -0.000554677 0.000162256 0.000391043 -0.000443406 0.00132129 0.00242693 0.000250818 -0.000864446 -0.000839861 0.00141113 -0.00105779 0.000211881 0.000829252 -0.00027021 0.000325326 -3.3805e-05 -0.000222102 -0.000284354 4.06608e-05 0.00013276 5.95052e-05 -0.000159056 0.00024339 
1525.3 0 -0.0003363 -0.0440396 -9.8057e-05 -0.000235986 0.165451 -0.000746432 0.00143059 0.348485 0.00056102 -0.000547667 0.000157425 0.000464605 -0.000430675 0.00146787 0.00235156 0.000260155 -0.000848204 -0.000910139 0.00124959 -0.00113852 0.000212462 0.000816369 -0.000245544 0.000331427 -4.26332e-05 -0.000233744 -0.000293408 4.44771e-05 0.000131788 7.1689e-05 -0.0001518 0.000273914 
1525.65 0 -0.000317437 -0.0460823 -9.78702e-05 -0.000229257 0.148255 -0.000697888 0.00139579 0.353688 0.000482068 -0.000544916 0.000156103 0.000544176 -0.000416622 0.00161138 0.00226513 0.000269427 -0.000830219 -0.000975544 0.00107912 -0.00121968 0.000211228 0.000802469 -0.000221586 0.000337634 -5.20742e-05 -0.000245118 -0.000302585 4.88536e-05 0.000131329 8.23235e-05 -0.000143875 0.000304102 
1526 0 -0.000297915 -0.0480037 -9.75993e-05 -0.000221182 0.130896 -0.000651824 0.00135825 0.358044 0.000399021 -0.000545142 0.000156499 0.000630255 -0.0004016 0.00175134 0.00217009 0.000279584 -0.000809411 -0.00103497 0.000901499 -0.00130167 0.000209041 0.00078723 -0.000198357 0.000344129 -6.07895e-05 -0.000255327 -0.000311575 5.17437e-05 0.000130882 9.1304e-05 -0.0001355 0.000333058 
1526.35 0 -0.000278775 -0.0498008 -9.71943e-05 -0.00021198 0.113412 -0.000607992 0.0013187 0.361548 0.000311837 -0.000547341 0.000155833 0.000721191 -0.00038604 0.00188799 0.00206759 0.000292387 -0.000785199 -0.00108849 0.000717952 -0.00138387 0.000206444 0.000770473 -0.000173801 0.000350344 -6.84403e-05 -0.000263869 -0.000319595 5.25199e-05 0.000130318 9.97176e-05 -0.000127098 0.000359691 
1526.7 0 -0.000260173 -0.0514725 -9.59746e-05 -0.000200911 0.0958459 -0.000565618 0.00127936 0.364196 0.000219666 -0.000550218 0.00015253 0.000815982 -0.000371102 0.00202027 0.00195796 0.000308184 -0.000759056 -0.0011358 0.000530384 -0.00146564 0.000203431 0.000751848 -0.000147166 0.000356071 -7.60511e-05 -0.000270821 -0.000325913 5.25017e-05 0.000129956 0.000108222 -0.000119104 0.000384527 
1527.05 0 -0.000241462 -0.0530162 -9.39761e-05 -0.000188175 0.0782409 -0.000523509 0.00124169 0.365991 0.000123816 -0.000553519 0.000147311 0.000914942 -0.000358211 0.0021451 0.00184386 0.000324716 -0.000731597 -0.00117546 0.000341797 -0.00154673 0.000200199 0.000730903 -0.000120258 0.000361543 -8.42783e-05 -0.000276321 -0.000330964 5.24981e-05 0.000129453 0.000115888 -0.000111602 0.000408084 
1527.4 0 -0.000223037 -0.0544282 -9.1916e-05 -0.000174861 0.0606397 -0.000480909 0.00120557 0.366936 2.8083e-05 -0.000557683 0.000140759 0.00101809 -0.000346316 0.00226012 0.00172818 0.000340235 -0.000701194 -0.00120703 0.00015456 -0.00162623 0.000196564 0.000707515 -9.45567e-05 0.000366654 -9.21957e-05 -0.000281068 -0.000335383 5.19895e-05 0.000128171 0.000121845 -0.000104399 0.000429726 
1527.75 0 -0.000206 -0.055706 -8.9864e-05 -0.000161056 0.0430838 -0.000438316 0.00117222 0.36704 -6.60037e-05 -0.000562936 0.000131172 0.0011247 -0.000333489 0.00236509 0.00161122 0.000355086 -0.000666963 -0.0012316 -3.05889e-05 -0.00170274 0.000191617 0.000682476 -6.90159e-05 0.000371469 -9.89744e-05 -0.000286103 -0.000338654 5.09514e-05 0.00012669 0.000126565 -9.70643e-05 0.000449357 
1528.1 0 -0.000190364 -0.0568486 -8.75536e-05 -0.00014669 0.0256128 -0.000395424 0.00114331 0.366311 -0.000160903 -0.000569434 0.000116714 0.00123398 -0.000319402 0.00246109 0.00149212 0.000368372 -0.000631099 -0.00124979 -0.000213311 -0.00177598 0.000185049 0.00065685 -4.30642e-05 0.00037587 -0.000105209 -0.00029157 -0.000340038 5.015e-05 0.000126146 0.000130925 -8.93794e-05 0.000467417 
1528.45 0 -0.000175419 -0.0578566 -8.49798e-05 -0.000132236 0.0082666 -0.000351247 0.00111819 0.364757 -0.000257931 -0.000577378 9.86645e-05 0.001345 -0.000304211 0.00254972 0.00137147 0.000377699 -0.000596538 -0.00126123 -0.000393761 -0.00184553 0.000176926 0.000629591 -1.84309e-05 0.000379668 -0.000111791 -0.000296919 -0.00033992 4.94796e-05 0.000126802 0.000134859 -8.17908e-05 0.000483696 
1528.8 0 -0.000160947 -0.0587299 -8.23953e-05 -0.000117761 -0.00891481 -0.000305568 0.00109535 0.362391 -0.000355216 -0.000587179 7.96512e-05 0.00145702 -0.000287382 0.00263176 0.00125208 0.000382648 -0.000563386 -0.00126578 -0.000572719 -0.00190903 0.000167507 0.000598679 4.05369e-06 0.000382288 -0.000118364 -0.000301793 -0.000339213 4.79424e-05 0.000128367 0.000138104 -7.48081e-05 0.000497675 
1529.15 0 -0.000147121 -0.0594677 -7.98193e-05 -0.000103262 -0.025893 -0.000259309 0.00107362 0.359228 -0.000451265 -0.000599129 5.93275e-05 0.00156986 -0.000267947 0.00270705 0.00113636 0.000385226 -0.000530204 -0.00126325 -0.000750033 -0.00196345 0.000157472 0.00056455 2.61253e-05 0.000383035 -0.000124172 -0.000306418 -0.000338051 4.51484e-05 0.000130574 0.000141413 -6.81796e-05 0.00050949 
1529.5 0 -0.0001328 -0.0600707 -7.72073e-05 -8.92178e-05 -0.04263 -0.000212779 0.00105161 0.355284 -0.00054711 -0.000613247 3.53952e-05 0.00168294 -0.000245614 0.00277614 0.0010239 0.000386617 -0.000496528 -0.00125373 -0.000924201 -0.00200743 0.000147808 0.000528725 4.94118e-05 0.000381901 -0.00012975 -0.000311233 -0.000336264 4.1897e-05 0.000133572 0.000145221 -6.12118e-05 0.000519657 
1529.85 0 -0.000116541 -0.0605389 -7.48851e-05 -7.51702e-05 -0.0590878 -0.000164353 0.00102727 0.350575 -0.000643549 -0.000628441 7.62799e-06 0.00179513 -0.000220833 0.00283865 0.00091168 0.000386772 -0.00046258 -0.00123841 -0.00109343 -0.00204086 0.000139563 0.000491418 7.35448e-05 0.000378704 -0.000136487 -0.000316073 -0.000334072 3.91466e-05 0.000137739 0.000149366 -5.3823e-05 0.000528136 
1530.2 0 -9.89936e-05 -0.0608726 -7.29262e-05 -6.06095e-05 -0.0752305 -0.000112959 0.000998602 0.345119 -0.000739477 -0.000642308 -2.15145e-05 0.00190652 -0.000194827 0.00289215 0.000796916 0.000386936 -0.000428699 -0.00121905 -0.00125672 -0.00206381 0.000132993 0.000452235 9.77668e-05 0.000373225 -0.000144741 -0.000320557 -0.00033178 3.71123e-05 0.000143001 0.000153577 -4.65138e-05 0.000534666 
1530.55 0 -8.22335e-05 -0.0610725 -7.06719e-05 -4.62249e-05 -0.0910245 -6.01452e-05 0.000966491 0.338938 -0.000833899 -0.00065413 -5.05184e-05 0.0020177 -0.000169154 0.00293599 0.000679183 0.000388782 -0.000394311 -0.00119714 -0.00141457 -0.00207702 0.000127033 0.000411823 0.000122403 0.000366334 -0.000153144 -0.000324667 -0.000329624 3.54556e-05 0.000148915 0.00015697 -3.96425e-05 0.000539718 
1530.9 0 -6.71908e-05 -0.0611399 -6.75011e-05 -3.26165e-05 -0.106438 -7.54881e-06 0.000934487 0.332053 -0.000927583 -0.000666169 -8.13443e-05 0.00212826 -0.000144599 0.00297237 0.000559713 0.000392935 -0.000357637 -0.00117319 -0.00156781 -0.00208095 0.000121408 0.000371175 0.000147806 0.000358899 -0.000160184 -0.000328558 -0.000327904 3.41824e-05 0.000155216 0.000158719 -3.32333e-05 0.000543912 
1531.25 0 -5.39554e-05 -0.0610768 -6.35904e-05 -1.86316e-05 -0.121437 4.54791e-05 0.000904452 0.324489 -0.00102084 -0.000678951 -0.000117748 0.00223715 -0.000120226 0.00300232 0.000438445 0.00039988 -0.000318034 -0.00114646 -0.00171575 -0.00207481 0.000116947 0.000329991 0.000173208 0.000351104 -0.000165958 -0.000331741 -0.000326479 3.32065e-05 0.000161471 0.000159077 -2.72899e-05 0.000546301 
1531.6 0 -4.25087e-05 -0.0608841 -5.95081e-05 -2.85774e-06 -0.135989 9.9772e-05 0.000876426 0.316272 -0.00111273 -0.000689611 -0.00016095 0.00234453 -9.49597e-05 0.00302368 0.000313122 0.000410499 -0.000277439 -0.00111593 -0.0018573 -0.00205866 0.000113376 0.000287734 0.000198397 0.000343198 -0.000171898 -0.000333628 -0.000325478 3.22287e-05 0.000166924 0.000158844 -2.16193e-05 0.000545495 
1531.95 0 -3.25081e-05 -0.0605623 -5.57729e-05 1.42235e-05 -0.150063 0.000155487 0.00085029 0.307429 -0.00120303 -0.000695864 -0.000208313 0.00245175 -6.99778e-05 0.00303443 0.000183349 0.000424173 -0.00023823 -0.00108013 -0.00199185 -0.00203414 0.000110885 0.000245008 0.000223915 0.00033518 -0.000179012 -0.000333886 -0.000325389 3.11651e-05 0.000171352 0.000158052 -1.59224e-05 0.000541777 
1532.3 0 -2.38603e-05 -0.0601123 -5.23641e-05 3.14315e-05 -0.163634 0.000212819 0.000824928 0.297986 -0.00129209 -0.000698263 -0.00025642 0.00255858 -4.71613e-05 0.0030347 5.18957e-05 0.000438424 -0.000201638 -0.00103768 -0.00211862 -0.00200271 0.000110298 0.000203001 0.000249397 0.000326804 -0.000187638 -0.000332414 -0.000326114 2.99919e-05 0.000174935 0.000156155 -1.05125e-05 0.00053581 
1532.65 0 -1.64319e-05 -0.0595371 -4.89605e-05 4.79737e-05 -0.176681 0.00027206 0.000798986 0.28797 -0.00137808 -0.000699077 -0.000303356 0.00266282 -2.67542e-05 0.00302584 -7.9211e-05 0.000450484 -0.000169174 -0.000988943 -0.00223699 -0.00196362 0.000111199 0.00016216 0.000273603 0.00031725 -0.000197385 -0.000329399 -0.000327153 2.86347e-05 0.000178081 0.00015287 -5.34319e-06 0.000527763 
1533 0 -9.59628e-06 -0.0588407 -4.56074e-05 6.34233e-05 -0.189183 0.000333186 0.00077124 0.277406 -0.00145775 -0.000700006 -0.000348959 0.0027627 -7.43235e-06 0.00300893 -0.000209973 0.000458108 -0.000142175 -0.00093526 -0.00234834 -0.00191511 0.00011226 0.000121363 0.000296723 0.000305678 -0.000206965 -0.000325343 -0.000327532 2.71593e-05 0.000181103 0.000148285 -2.51701e-08 0.000518003 
1533.35 0 -2.61542e-06 -0.058026 -4.23546e-05 7.76129e-05 -0.201116 0.000395036 0.000741317 0.266322 -0.0015305 -0.00070199 -0.000394088 0.00285851 1.16293e-05 0.00298433 -0.000339477 0.000461699 -0.00012041 -0.000877607 -0.00245454 -0.00185715 0.000112557 7.89086e-05 0.000319701 0.000292397 -0.000215285 -0.000320925 -0.000326658 2.62918e-05 0.000183733 0.000142829 5.25978e-06 0.000506821 
1533.7 0 5.42358e-06 -0.0570957 -3.92533e-05 9.05289e-05 -0.212459 0.00045671 0.000710455 0.254749 -0.00159757 -0.000704788 -0.000438805 0.00295109 2.98195e-05 0.00295261 -0.000465771 0.000462822 -0.000102441 -0.0008168 -0.00255436 -0.00179016 0.000112593 3.43512e-05 0.000341801 0.000277343 -0.00022254 -0.000316395 -0.000324977 2.67738e-05 0.000185279 0.000136899 1.01632e-05 0.000494014 
1534.05 0 1.46508e-05 -0.0560531 -3.67589e-05 0.000102029 -0.223193 0.00051909 0.000679515 0.242722 -0.00165876 -0.000706373 -0.000481612 0.00304005 4.74954e-05 0.00291534 -0.000587929 0.000461697 -8.69716e-05 -0.000754812 -0.00264607 -0.00171391 0.000113617 -1.15988e-05 0.000361966 0.000259909 -0.000229373 -0.00031241 -0.000322716 2.83375e-05 0.000185223 0.000130795 1.46798e-05 0.000479951 
1534.4 0 2.39313e-05 -0.0549022 -3.50595e-05 0.000112075 -0.2333 0.000583326 0.000647845 0.230274 -0.00171409 -0.000704943 -0.000521246 0.00312535 6.70962e-05 0.00287469 -0.000706379 0.000458575 -7.38176e-05 -0.000693964 -0.00273042 -0.00162915 0.000116176 -5.81802e-05 0.000380364 0.00024018 -0.000236138 -0.000309438 -0.000319151 3.06979e-05 0.000184347 0.000124865 1.91734e-05 0.00046501 
1534.75 0 3.2503e-05 -0.0536473 -3.35222e-05 0.000121068 -0.242764 0.000649965 0.000613396 0.217441 -0.00176484 -0.000700248 -0.000556969 0.0032067 8.96941e-05 0.00283142 -0.000823274 0.000454275 -6.42807e-05 -0.000634443 -0.00280774 -0.00153888 0.000119872 -0.000104787 0.0003972 0.000218709 -0.000243525 -0.000306426 -0.000313365 3.36273e-05 0.00018377 0.000119535 2.39841e-05 0.000448602 
1535.1 0 4.0498e-05 -0.0522923 -3.2202e-05 0.000128908 -0.251569 0.000719223 0.000574529 0.204255 -0.00181076 -0.000693482 -0.000586859 0.00328337 0.000113801 0.00278461 -0.000940637 0.000448836 -5.979e-05 -0.000575733 -0.00287668 -0.00144523 0.000123657 -0.000150639 0.000411991 0.000196128 -0.000252078 -0.000302288 -0.0003057 3.6213e-05 0.000183553 0.000114552 2.86386e-05 0.000431111 
1535.45 0 4.78185e-05 -0.0508407 -3.15653e-05 0.000135283 -0.2597 0.000790587 0.000531589 0.190752 -0.00184959 -0.000686517 -0.000609203 0.00335534 0.000137588 0.00273326 -0.00105707 0.000441481 -6.04451e-05 -0.000517382 -0.00293599 -0.00134774 0.000126666 -0.000195887 0.000425395 0.00017269 -0.000261137 -0.000296664 -0.000296853 3.73631e-05 0.000182982 0.000109809 3.24539e-05 0.00041387 
1535.8 0 5.44854e-05 -0.0492955 -3.12259e-05 0.000140174 -0.267146 0.000862631 0.000486032 0.176966 -0.00188038 -0.00068113 -0.000624081 0.00342288 0.000159497 0.00267716 -0.00116862 0.000430961 -6.6203e-05 -0.000458643 -0.00298473 -0.00124513 0.000128604 -0.000240622 0.000438962 0.000148697 -0.000270222 -0.000290351 -0.000286823 3.66328e-05 0.000181274 0.000105907 3.56596e-05 0.000396821 
1536.15 0 6.16483e-05 -0.047661 -3.10863e-05 0.000143592 -0.2739 0.000935026 0.000438176 0.162931 -0.001904 -0.000677964 -0.000631061 0.00348602 0.00017967 0.00261741 -0.00127342 0.000416787 -7.66343e-05 -0.000399601 -0.00302285 -0.00113669 0.000130316 -0.000284379 0.000453364 0.000124352 -0.0002793 -0.00028438 -0.000275931 3.44698e-05 0.000178051 0.00010246 3.91502e-05 0.000378765 
1536.5 0 7.03264e-05 -0.045942 -3.15165e-05 0.000145899 -0.279955 0.00100801 0.000384905 0.14868 -0.00192121 -0.000675337 -0.000629992 0.00354402 0.000200233 0.00255515 -0.00137222 0.000400755 -8.88828e-05 -0.000341684 -0.00305208 -0.00102174 0.000132906 -0.000327398 0.000468175 9.90761e-05 -0.000286894 -0.000279172 -0.000265374 3.21263e-05 0.00017356 9.79606e-05 4.34794e-05 0.000359722 
1536.85 0 8.06476e-05 -0.0441432 -3.24064e-05 0.000147148 -0.285302 0.00107986 0.000322032 0.13425 -0.00193341 -0.00066991 -0.00062453 0.00359687 0.000221794 0.00249006 -0.0014662 0.0003851 -9.96316e-05 -0.000285534 -0.00307378 -0.000899471 0.000135839 -0.000370143 0.000482747 7.19273e-05 -0.000291778 -0.000274807 -0.00025525 3.08043e-05 0.000168145 9.25826e-05 4.83422e-05 0.000340376 
1537.2 0 9.25176e-05 -0.042269 -3.31619e-05 0.000147174 -0.289937 0.00114801 0.000248939 0.119674 -0.00194272 -0.000658091 -0.00061828 0.00364557 0.000242235 0.00242228 -0.00155679 0.000370227 -0.000109175 -0.000228991 -0.00308692 -0.000771268 0.000137901 -0.000412264 0.000496169 4.32141e-05 -0.000295366 -0.000270917 -0.000244779 3.00948e-05 0.000161891 8.81176e-05 5.28361e-05 0.000320466 
1537.55 0 0.000105935 -0.0403246 -3.35832e-05 0.000146697 -0.293856 0.00121047 0.000167618 0.104987 -0.00195048 -0.000638454 -0.000610091 0.00368851 0.000259447 0.00235363 -0.00164542 0.000355196 -0.000120373 -0.000168798 -0.00309082 -0.000641606 0.000139131 -0.000453191 0.000507845 1.44867e-05 -0.000299704 -0.000266508 -0.000234293 2.8987e-05 0.000154889 8.50476e-05 5.67097e-05 0.000299681 
1537.9 0 0.000121065 -0.0383151 -3.40443e-05 0.000146602 -0.297057 0.00126588 7.84507e-05 0.0902227 -0.00195667 -0.000612993 -0.000596532 0.00372167 0.00027376 0.00228544 -0.00173226 0.000339438 -0.000134118 -0.000103796 -0.00308638 -0.000514361 0.00014029 -0.000493098 0.000517589 -1.37779e-05 -0.000305254 -0.000260973 -0.00022481 2.80767e-05 0.000147189 8.18855e-05 6.0481e-05 0.000278727 
1538.25 0 0.000137857 -0.036246 -3.43294e-05 0.000146157 -0.299541 0.00131422 -1.94934e-05 0.0754168 -0.0019603 -0.000584391 -0.000576362 0.00374363 0.000286996 0.00221705 -0.00181615 0.000324799 -0.00014915 -3.51037e-05 -0.00307404 -0.000389687 0.000141433 -0.000531485 0.000525904 -4.26872e-05 -0.000311281 -0.000254927 -0.000215836 2.89157e-05 0.000138837 7.76327e-05 6.4557e-05 0.000258411 
1538.6 0 0.000155226 -0.034123 -3.35309e-05 0.000143499 -0.301311 0.0013551 -0.000127187 0.060605 -0.00195951 -0.000552839 -0.000550908 0.00375607 0.000299476 0.00214796 -0.00189599 0.000314139 -0.000165096 3.67319e-05 -0.00305211 -0.000266673 0.000141731 -0.000567134 0.000532922 -7.28111e-05 -0.00031778 -0.000248843 -0.000205525 3.24289e-05 0.000130017 7.23194e-05 6.88007e-05 0.000238403 
1538.95 0 0.00017215 -0.0319533 -3.15017e-05 0.000138572 -0.302377 0.00138509 -0.000245013 0.0458214 -0.00195115 -0.000518047 -0.000521363 0.00375915 0.000310128 0.0020785 -0.00197193 0.000307671 -0.000181509 0.00011175 -0.00301935 -0.000145955 0.000140468 -0.000599717 0.000538073 -0.000103159 -0.00032503 -0.000242617 -0.000192306 3.79925e-05 0.000121424 6.55949e-05 7.2508e-05 0.000218077 
1539.3 0 0.000189238 -0.0297435 -2.87882e-05 0.00013283 -0.302746 0.00140098 -0.000371085 0.0310985 -0.00193314 -0.000481573 -0.000488244 0.00375045 0.000318967 0.00200732 -0.00204422 0.000304394 -0.000196956 0.000188816 -0.00297812 -2.92495e-05 0.000138222 -0.000630342 0.000541814 -0.000133111 -0.000332389 -0.000235999 -0.000175941 4.4282e-05 0.000113937 5.7429e-05 7.52113e-05 0.000198058 
1539.65 0 0.000207937 -0.0274985 -2.59119e-05 0.000126648 -0.302428 0.00140371 -0.000502762 0.0164698 -0.0019067 -0.000444481 -0.000451792 0.00372794 0.000326365 0.00193241 -0.00211175 0.000304262 -0.000210937 0.00026561 -0.00293305 8.23334e-05 0.000136885 -0.000660392 0.000545593 -0.00016249 -0.000339539 -0.000228657 -0.000157596 5.05311e-05 0.000107765 4.86083e-05 7.72559e-05 0.000179485 
1540 0 0.000228288 -0.0252236 -2.29558e-05 0.00011921 -0.301433 0.0013964 -0.000639847 0.00196994 -0.00187393 -0.000407622 -0.000411771 0.00369234 0.000332733 0.00185454 -0.00217303 0.000306971 -0.000223831 0.000340606 -0.00288686 0.000188764 0.00013797 -0.000690107 0.000549573 -0.000190337 -0.000346354 -0.000220451 -0.000138339 5.66223e-05 0.000102432 3.93168e-05 7.90737e-05 0.000162641 
1540.35 0 0.000248311 -0.022924 -1.9282e-05 0.00011016 -0.299773 0.00137949 -0.0007837 -0.0123684 -0.00183516 -0.00037164 -0.000369025 0.00364674 0.000338608 0.00177802 -0.00222848 0.000311152 -0.000235224 0.000413863 -0.00283961 0.000289532 0.000140636 -0.000718548 0.000553376 -0.00021609 -0.000352005 -0.000211447 -0.000118104 6.21417e-05 9.73116e-05 2.95098e-05 8.05706e-05 0.000147256 
1540.7 0 0.000267103 -0.0206043 -1.49994e-05 0.000100165 -0.29746 0.00135011 -0.000933226 -0.0265165 -0.00179099 -0.000335407 -0.000325647 0.00359434 0.000343845 0.00170679 -0.00228078 0.000314749 -0.000244565 0.000486276 -0.00279108 0.000382341 0.000142319 -0.000744469 0.000556592 -0.000240066 -0.000356552 -0.000201044 -9.69965e-05 6.73742e-05 9.2519e-05 2.00971e-05 8.17431e-05 0.000133052 
1541.05 0 0.00028566 -0.0182699 -1.1051e-05 9.06921e-05 -0.294507 0.00130751 -0.00108504 -0.0404486 -0.00174277 -0.0002971 -0.000282615 0.00353627 0.00034827 0.00163989 -0.00233255 0.000316103 -0.000252034 0.000558415 -0.00274063 0.000465245 0.000141986 -0.000768157 0.000557988 -0.000262617 -0.000361155 -0.000188282 -7.61463e-05 7.31761e-05 8.83362e-05 1.15287e-05 8.2556e-05 0.000119165 
1541.4 0 0.000303969 -0.0159259 -7.64568e-06 8.2291e-05 -0.290927 0.0012533 -0.00123769 -0.0541369 -0.00169042 -0.000255507 -0.000238996 0.00347164 0.000352369 0.00157333 -0.00238288 0.000314908 -0.000256762 0.000629739 -0.00268702 0.000539059 0.000140371 -0.000791317 0.000556974 -0.000284008 -0.000365546 -0.000173135 -5.63842e-05 7.94297e-05 8.45029e-05 2.77535e-06 8.29363e-05 0.000105298 
1541.75 0 0.000321365 -0.0135763 -4.48298e-06 7.36483e-05 -0.286734 0.00118736 -0.00139119 -0.0675519 -0.00163214 -0.000210185 -0.000194615 0.0033992 0.000357229 0.00150641 -0.0024278 0.000311585 -0.000256217 0.000699197 -0.00262982 0.000605244 0.00013802 -0.000814018 0.000554456 -0.000304084 -0.000367716 -0.000156484 -3.72842e-05 8.52124e-05 8.07442e-05 -6.60224e-06 8.38561e-05 9.20729e-05 
1542.1 0 0.00033811 -0.011226 -1.5678e-06 6.36212e-05 -0.281948 0.00110867 -0.00154411 -0.0806669 -0.00156673 -0.000162368 -0.000151818 0.00331872 0.000363975 0.00144213 -0.00246675 0.000307183 -0.000248571 0.000766231 -0.00257019 0.000662663 0.000135268 -0.000834068 0.000551544 -0.000321921 -0.000366804 -0.000139146 -1.7979e-05 9.02683e-05 7.69191e-05 -1.58759e-05 8.59965e-05 7.9383e-05 
1542.45 0 0.000354317 -0.00888052 8.81142e-07 5.27001e-05 -0.276587 0.00101785 -0.00169471 -0.093458 -0.0014962 -0.000114936 -0.000113332 0.00322997 0.000372055 0.00138114 -0.00250428 0.00030394 -0.000233512 0.000830051 -0.00251004 0.000709317 0.000132513 -0.000850965 0.000548601 -0.000337169 -0.000364566 -0.000121381 1.46691e-06 9.48056e-05 7.28497e-05 -2.4549e-05 8.88993e-05 6.66936e-05 
1542.8 0 0.000369104 -0.00654504 3.03354e-06 4.18141e-05 -0.270666 0.000915704 -0.00184261 -0.105899 -0.00142414 -7.02315e-05 -7.84261e-05 0.00313296 0.000379149 0.00131998 -0.00254306 0.000303994 -0.000212211 0.000888943 -0.00245059 0.000745352 0.000129585 -0.000866357 0.000545442 -0.000350764 -0.000363137 -0.000103249 2.02299e-05 9.90638e-05 6.86569e-05 -3.27118e-05 9.1865e-05 5.41762e-05 
1543.15 0 0.000382734 -0.00422463 4.97213e-06 3.11276e-05 -0.264207 0.000803006 -0.00198734 -0.117964 -0.0013523 -2.81843e-05 -4.36746e-05 0.00302859 0.000383714 0.00125555 -0.00258048 0.000307996 -0.000185769 0.000940975 -0.00239118 0.00077314 0.000126436 -0.000880951 0.000541444 -0.000363481 -0.000362283 -8.51378e-05 3.83477e-05 0.000103334 6.43012e-05 -4.13364e-05 9.47518e-05 4.22605e-05 
1543.5 0 0.000396206 -0.0019251 6.31319e-06 2.04521e-05 -0.257229 0.000682891 -0.00212819 -0.12963 -0.00128116 1.30976e-05 -7.0068e-06 0.00291953 0.000386422 0.00118858 -0.00261302 0.000315149 -0.000154004 0.000986221 -0.00233033 0.000794781 0.000123563 -0.000893938 0.000536467 -0.000375159 -0.00036048 -6.81406e-05 5.65216e-05 0.000107301 6.00915e-05 -5.13336e-05 9.79407e-05 3.06822e-05 
1543.85 0 0.000408909 0.00034856 6.95266e-06 1.06634e-05 -0.249755 0.000558354 -0.00226458 -0.140876 -0.00121209 5.62614e-05 3.09274e-05 0.00280841 0.000388553 0.00112143 -0.00264062 0.000324885 -0.000115957 0.00102799 -0.00226735 0.000810405 0.000120375 -0.000904636 0.000531284 -0.000385436 -0.000356274 -5.23142e-05 7.49832e-05 0.000110454 5.66336e-05 -6.27412e-05 0.000101617 1.89181e-05 
1544.2 0 0.00042019 0.00259306 7.29054e-06 2.37126e-06 -0.241809 0.000428912 -0.00239514 -0.151683 -0.00114697 0.000102708 6.85949e-05 0.00269529 0.000390087 0.00105433 -0.00266548 0.000337737 -7.03937e-05 0.00106937 -0.00220101 0.000818697 0.000115903 -0.00091227 0.000525742 -0.000393487 -0.000349646 -3.67682e-05 9.30219e-05 0.000112956 5.37158e-05 -7.50803e-05 0.000105623 7.26307e-06 
1544.55 0 0.0004308 0.00480393 7.54781e-06 -5.44437e-06 -0.233416 0.000292975 -0.0025181 -0.162032 -0.00108533 0.000152585 0.000106085 0.00257954 0.000388618 0.000986469 -0.00268753 0.000353685 -1.66723e-05 0.00111079 -0.00212876 0.000819399 0.000110661 -0.000915715 0.00051825 -0.00039939 -0.000341325 -2.14122e-05 0.000109243 0.000115015 5.0519e-05 -8.81304e-05 0.000109345 -3.773e-06 
1544.9 0 0.000441181 0.00697514 7.43695e-06 -1.37301e-05 -0.2246 0.000150796 -0.0026324 -0.171907 -0.00102412 0.000205559 0.000144568 0.002461 0.000382736 0.000918338 -0.00270546 0.000371071 4.50726e-05 0.00115085 -0.00204961 0.000813183 0.00010613 -0.000916074 0.000508277 -0.000403632 -0.000330932 -7.02316e-06 0.000123544 0.000115946 4.7206e-05 -0.000101531 0.000111671 -1.48983e-05 
1545.25 0 0.00045042 0.00910219 7.61751e-06 -2.18301e-05 -0.215385 3.31458e-06 -0.00273775 -0.181293 -0.000961723 0.000259592 0.000183832 0.00233979 0.000374229 0.000850007 -0.00271996 0.000389012 0.000113615 0.00118759 -0.00196545 0.000800603 0.000103158 -0.000915706 0.000497188 -0.00040622 -0.000317918 5.81746e-06 0.000137149 0.000115 4.47209e-05 -0.000114543 0.000111768 -2.68757e-05 
1545.6 0 0.000457529 0.0111819 9.23168e-06 -2.88356e-05 -0.205795 -0.000149841 -0.00283358 -0.190173 -0.000899645 0.000312016 0.000222384 0.0022163 0.000364225 0.000780212 -0.00273155 0.000408138 0.000186077 0.00122074 -0.00187837 0.0007825 0.000100496 -0.000915185 0.000485877 -0.000406714 -0.000302415 1.71944e-05 0.000150397 0.000112654 4.35497e-05 -0.000126648 0.000109971 -3.90589e-05 
1545.95 0 0.000462529 0.0132103 1.17362e-05 -3.47385e-05 -0.195859 -0.00030907 -0.00291744 -0.198532 -0.000839564 0.000361099 0.000260485 0.00209086 0.00035218 0.000708144 -0.00273902 0.000428065 0.00025993 0.00125111 -0.00178802 0.00076075 9.5955e-05 -0.00091386 0.0004741 -0.000405113 -0.000285039 2.76063e-05 0.000162049 0.00011011 4.30493e-05 -0.000137674 0.000107777 -5.1064e-05 
1546.3 0 0.00046625 0.0151833 1.43128e-05 -4.03041e-05 -0.185599 -0.000473249 -0.00298748 -0.206361 -0.000781554 0.000407325 0.000299653 0.0019639 0.000338102 0.000633895 -0.00274059 0.000447023 0.000334888 0.00127852 -0.00169273 0.000737118 8.8768e-05 -0.000911264 0.00046111 -0.000402266 -0.000266065 3.77363e-05 0.000171857 0.000108083 4.26417e-05 -0.000147607 0.000105746 -6.32762e-05 
1546.65 0 0.000469104 0.0170986 1.7482e-05 -4.66604e-05 -0.175041 -0.000641518 -0.00304416 -0.213651 -0.00072477 0.000451515 0.000339526 0.00183525 0.000322507 0.000558665 -0.00273507 0.000464474 0.000411227 0.00130352 -0.00159236 0.000710927 7.92208e-05 -0.000906666 0.000446095 -0.000398415 -0.000245344 4.77112e-05 0.000180861 0.000106121 4.22934e-05 -0.000156238 0.000103093 -7.59205e-05 
1547 0 0.000470604 0.0189536 2.1638e-05 -5.43346e-05 -0.16421 -0.00081556 -0.00308718 -0.220395 -0.000668632 0.000492707 0.000378705 0.0017051 0.000306053 0.000483766 -0.00272353 0.000482088 0.000488191 0.00132782 -0.00148851 0.000680519 6.8017e-05 -0.000899016 0.000429875 -0.000393349 -0.000223208 5.71436e-05 0.000189665 0.000102994 4.15322e-05 -0.000163078 9.94285e-05 -8.94244e-05 
1547.35 0 0.000471121 0.0207443 2.66993e-05 -6.26531e-05 -0.153137 -0.000997433 -0.00311545 -0.226585 -0.000614348 0.000529048 0.000417537 0.00157381 0.000288269 0.000409353 -0.00270765 0.000501153 0.00056561 0.00135195 -0.00138269 0.000645836 5.6544e-05 -0.000887962 0.000414276 -0.000386874 -0.000200408 6.61106e-05 0.000198474 9.86045e-05 3.98742e-05 -0.000168649 9.48706e-05 -0.000103577 
1547.7 0 0.000471599 0.0224671 3.26742e-05 -7.04455e-05 -0.141849 -0.00118608 -0.00312996 -0.232213 -0.000562848 0.000559112 0.000456229 0.00144136 0.000267044 0.000334921 -0.00268726 0.00052017 0.000645408 0.00137525 -0.00127458 0.000608315 4.60073e-05 -0.000874052 0.000399201 -0.00037898 -0.000176401 7.45006e-05 0.00020764 9.39679e-05 3.7801e-05 -0.000173248 8.93205e-05 -0.000117519 
1548.05 0 0.000471292 0.0241194 3.90454e-05 -7.76725e-05 -0.130379 -0.00137979 -0.00313205 -0.237275 -0.000512172 0.000583135 0.000493374 0.0013083 0.000240346 0.000259916 -0.0026628 0.000536515 0.000727689 0.00139768 -0.00116362 0.000569447 3.66664e-05 -0.000857464 0.000384874 -0.000369498 -0.000151334 8.20116e-05 0.000217542 8.97333e-05 3.57543e-05 -0.000175565 8.24864e-05 -0.000131177 
1548.4 0 0.000468852 0.0256985 4.47456e-05 -8.47242e-05 -0.118752 -0.00157862 -0.00312023 -0.241768 -0.000461399 0.00060288 0.000529364 0.00117589 0.000208215 0.000183772 -0.00263509 0.000548812 0.000809567 0.00142003 -0.00105052 0.000529225 2.83994e-05 -0.000837329 0.000372425 -0.000357738 -0.000127291 8.86478e-05 0.00022841 8.68857e-05 3.35602e-05 -0.00017599 7.45733e-05 -0.000144231 
1548.75 0 0.000464161 0.0272014 4.9486e-05 -9.11382e-05 -0.106996 -0.00178181 -0.00309176 -0.245696 -0.000411825 0.0006195 0.000566493 0.00104543 0.000173037 0.000105374 -0.00260298 0.000556906 0.000889516 0.00144282 -0.000935321 0.000486537 2.08315e-05 -0.000814513 0.000360116 -0.000343336 -0.000105152 9.48885e-05 0.000240327 8.59171e-05 3.13697e-05 -0.000176318 6.62916e-05 -0.000156689 
1549.1 0 0.000457694 0.0286266 5.4058e-05 -9.64176e-05 -0.0951333 -0.00198623 -0.00304507 -0.249054 -0.000363612 0.000632938 0.000604251 0.000918531 0.00013735 2.43378e-05 -0.00256573 0.00056087 0.000968208 0.00146545 -0.000818427 0.000441786 1.32568e-05 -0.000791754 0.000345621 -0.000326978 -8.27123e-05 0.000101138 0.000253315 8.58507e-05 2.92593e-05 -0.00017707 5.80704e-05 -0.00016922 
1549.45 0 0.000449509 0.0299744 5.89111e-05 -0.000100361 -0.0831877 -0.0021879 -0.0029801 -0.251841 -0.00031654 0.000642969 0.0006384 0.000796998 0.000102385 -5.86764e-05 -0.00252468 0.000560498 0.00104459 0.00148693 -0.000701557 0.000398264 4.59758e-06 -0.000769152 0.000329258 -0.000309632 -5.84043e-05 0.000107464 0.000266894 8.62265e-05 2.72615e-05 -0.000177241 4.97827e-05 -0.000181939 
1549.8 0 0.00043982 0.0312442 6.38707e-05 -0.00010357 -0.0711883 -0.00238448 -0.00289738 -0.254056 -0.000271249 0.000650905 0.000667483 0.000680104 6.98958e-05 -0.000144254 -0.00248078 0.000555272 0.00111526 0.00150589 -0.00058542 0.000359991 -6.02107e-06 -0.000743736 0.000311864 -0.000292179 -3.39473e-05 0.000113562 0.000280327 8.71539e-05 2.55726e-05 -0.000175914 4.18041e-05 -0.000194262 
1550.15 0 0.000429496 0.0324329 6.87431e-05 -0.000107075 -0.0591622 -0.00257515 -0.0027983 -0.255707 -0.000228416 0.000659522 0.00069435 0.00056543 4.18973e-05 -0.000232484 -0.00243238 0.000545563 0.0011785 0.00151968 -0.000469778 0.000327193 -1.79086e-05 -0.000713752 0.000293049 -0.000274543 -1.10491e-05 0.000118443 0.000293279 8.83015e-05 2.40248e-05 -0.000173686 3.45213e-05 -0.000205532 
1550.5 0 0.000418462 0.0335365 7.29463e-05 -0.000111021 -0.0471316 -0.00275903 -0.00268504 -0.256797 -0.000188095 0.000668952 0.000721584 0.000452052 1.83182e-05 -0.000322352 -0.00237721 0.000534351 0.00123622 0.00152677 -0.000354242 0.00029631 -2.94959e-05 -0.000680806 0.00027239 -0.000256146 1.08406e-05 0.000121695 0.000305252 8.9579e-05 2.30295e-05 -0.000171799 2.805e-05 -0.00021576 
1550.85 0 0.000405413 0.0345538 7.5486e-05 -0.000115455 -0.0351176 -0.00293627 -0.00255818 -0.257327 -0.000149716 0.000677061 0.000749111 0.000340858 -2.75772e-06 -0.000412998 -0.00231423 0.000524494 0.00129025 0.001529 -0.00023906 0.000265014 -4.03227e-05 -0.000646989 0.000250203 -0.00023787 3.27879e-05 0.000124319 0.000316105 9.11915e-05 2.33157e-05 -0.000170353 2.24326e-05 -0.000225574 
1551.2 0 0.000390048 0.0354849 7.62874e-05 -0.00011983 -0.0231469 -0.00310688 -0.00241627 -0.257296 -0.000112826 0.000683264 0.000775835 0.000232384 -2.45209e-05 -0.000503473 -0.00224438 0.000515606 0.00133972 0.00152832 -0.000125595 0.000233724 -5.02164e-05 -0.000611772 0.000226049 -0.000220929 5.49041e-05 0.00012746 0.000326887 9.31879e-05 2.40427e-05 -0.00016915 1.67017e-05 -0.000235532 
1551.55 0 0.000372489 0.0363295 7.59885e-05 -0.000122705 -0.0112502 -0.00326939 -0.00225897 -0.256711 -7.6203e-05 0.000687204 0.000801473 0.000126306 -4.97576e-05 -0.00059378 -0.00216971 0.000504725 0.0013841 0.00152438 -1.46675e-05 0.000204614 -5.81019e-05 -0.000572489 0.000199575 -0.000205129 7.71224e-05 0.000130785 0.000338437 9.52699e-05 2.41238e-05 -0.000168531 1.01188e-05 -0.000245391 
1551.9 0 0.000352022 0.0370856 7.51764e-05 -0.000123431 0.000544018 -0.00342229 -0.00208772 -0.255585 -3.87456e-05 0.000686873 0.000825316 2.29077e-05 -7.78853e-05 -0.000685164 -0.00209112 0.000490087 0.00142406 0.00151646 9.40231e-05 0.000181104 -6.32241e-05 -0.000528746 0.000171976 -0.000189124 9.94921e-05 0.000133275 0.000350777 9.70165e-05 2.34664e-05 -0.000167644 2.52259e-06 -0.000254556 
1552.25 0 0.000328368 0.037752 7.42513e-05 -0.000123174 0.0122145 -0.00356347 -0.00190461 -0.253931 1.42858e-07 0.000681352 0.000846052 -7.65858e-05 -0.000106988 -0.000777642 -0.00200842 0.000473483 0.0014575 0.00150483 0.000200935 0.000164972 -6.65373e-05 -0.000483563 0.00014433 -0.000172436 0.000121242 0.000134547 0.000363243 9.83665e-05 2.19711e-05 -0.00016529 -5.91394e-06 -0.000262801 
1552.6 0 0.000302055 0.0383297 7.32912e-05 -0.000123343 0.0237409 -0.00368942 -0.00171157 -0.251756 4.05267e-05 0.000672324 0.000864012 -0.000172295 -0.000136339 -0.00086918 -0.0019224 0.000457122 0.00148155 0.00149035 0.000306803 0.000154821 -7.01194e-05 -0.000438956 0.000117073 -0.000155493 0.000141274 0.000134555 0.000374396 9.9133e-05 1.96718e-05 -0.000162162 -1.45574e-05 -0.000270451 
1552.95 0 0.000273798 0.0388182 7.21315e-05 -0.000123761 0.0350995 -0.00379635 -0.00151082 -0.249065 8.11637e-05 0.000661429 0.000880987 -0.000265475 -0.000165551 -0.000958749 -0.00183539 0.000441454 0.00149575 0.00147243 0.000411703 0.000147736 -7.46824e-05 -0.00039456 9.04071e-05 -0.00013825 0.000158753 0.000133066 0.000382832 9.90753e-05 1.68364e-05 -0.00015833 -2.31565e-05 -0.000277984 
1553.3 0 0.000243657 0.0392169 7.01475e-05 -0.000123278 0.046268 -0.00388217 -0.00130565 -0.245868 0.000120329 0.000648491 0.000899021 -0.000355826 -0.000194505 -0.00104896 -0.00174837 0.000426076 0.00149918 0.00144971 0.00051567 0.000140477 -7.98223e-05 -0.000349597 6.3982e-05 -0.000120579 0.000173174 0.000129988 0.000388308 9.9255e-05 1.40299e-05 -0.000152914 -3.15916e-05 -0.000286009 
1553.65 0 0.000211418 0.0395267 6.67496e-05 -0.000122286 0.057226 -0.00394778 -0.00109818 -0.242178 0.000157885 0.000633289 0.000918289 -0.000441319 -0.000222271 -0.00114282 -0.00165905 0.000409048 0.00149121 0.00142203 0.000619964 0.00013077 -8.61005e-05 -0.000304149 3.6532e-05 -0.000103434 0.000185098 0.000125902 0.000391692 0.000100397 1.18748e-05 -0.000146633 -3.95583e-05 -0.000295144 
1554 0 0.000177757 0.0397486 6.2845e-05 -0.000121945 0.0679527 -0.00399547 -0.000887933 -0.238005 0.000195614 0.000617323 0.000936411 -0.000520445 -0.000246925 -0.00123911 -0.00156395 0.000388675 0.00147427 0.00138974 0.000724613 0.000118318 -9.41056e-05 -0.000258649 7.36659e-06 -8.79263e-05 0.000195257 0.000121282 0.000393529 0.000101663 1.04247e-05 -0.000140193 -4.70319e-05 -0.000305546 
1554.35 0 0.000144733 0.0398822 5.95026e-05 -0.000121463 0.0784271 -0.00402659 -0.000674928 -0.233362 0.000234383 0.000601654 0.000951089 -0.000592925 -0.000267388 -0.00133468 -0.0014617 0.000365141 0.00145062 0.00135293 0.000827515 0.000103924 -0.000102539 -0.000213006 -2.26563e-05 -7.38054e-05 0.000203336 0.000115919 0.000394211 0.000102171 9.72104e-06 -0.000133169 -5.38829e-05 -0.000316697 
1554.7 0 0.000114122 0.0399279 5.68425e-05 -0.000119855 0.0886288 -0.00403967 -0.00046329 -0.228265 0.000272431 0.000586179 0.000961977 -0.000658939 -0.000283287 -0.00142778 -0.00135273 0.000339447 0.0014203 0.00131128 0.000927033 8.658e-05 -0.000108864 -0.000166298 -5.26594e-05 -5.97951e-05 0.000209237 0.000110077 0.000394535 0.000102017 9.87903e-06 -0.000125868 -5.98822e-05 -0.000327475 
1555.05 0 8.48923e-05 0.039887 5.44139e-05 -0.000117867 0.0985387 -0.00403427 -0.000258849 -0.222732 0.000307303 0.000570067 0.000969306 -0.000718733 -0.000294628 -0.00151747 -0.00123812 0.000312362 0.00138336 0.00126526 0.00102476 6.45361e-05 -0.00011276 -0.00011788 -8.28607e-05 -4.4777e-05 0.000214674 0.000104715 0.000394316 0.000101875 1.08632e-05 -0.00011922 -6.49293e-05 -0.000337477 
1555.4 0 5.53379e-05 0.039761 5.13426e-05 -0.00011639 0.108141 -0.00401295 -6.24039e-05 -0.216781 0.000339184 0.00055127 0.000971079 -0.000772324 -0.000301769 -0.00160306 -0.00111895 0.000284325 0.001341 0.00121645 0.00112438 3.94429e-05 -0.000115962 -6.86653e-05 -0.000114094 -2.89642e-05 0.000221602 0.000100507 0.000393197 0.000101528 1.18731e-05 -0.000113616 -6.88051e-05 -0.000347405 
1555.75 0 2.53068e-05 0.039551 4.72078e-05 -0.000115234 0.117424 -0.00397719 0.000128253 -0.210429 0.000370328 0.000528793 0.000964805 -0.000819603 -0.000305304 -0.00168356 -0.000995636 0.00025511 0.00129445 0.00116574 0.00122797 1.4175e-05 -0.000118848 -2.01954e-05 -0.000146407 -1.28952e-05 0.000229965 9.74328e-05 0.00039193 0.000100145 1.18964e-05 -0.000108489 -7.19348e-05 -0.000357599 
1556.1 0 -5.20847e-06 0.0392585 4.19558e-05 -0.000113541 0.12637 -0.00392798 0.000314216 -0.203687 0.000402009 0.00050256 0.00095066 -0.000860543 -0.000305766 -0.0017574 -0.000868759 0.000224787 0.00124348 0.0011133 0.00133401 -1.13529e-05 -0.00012132 2.66396e-05 -0.000178536 4.20333e-06 0.000238097 9.49556e-05 0.000391051 9.75915e-05 1.11401e-05 -0.000102257 -7.47852e-05 -0.000367567 
1556.45 0 -3.5992e-05 0.0388848 3.58747e-05 -0.000110928 0.134962 -0.00386736 0.000496541 -0.19657 0.000432663 0.00047225 0.000931407 -0.000894686 -0.000303328 -0.00182568 -0.000738063 0.000193496 0.00118703 0.00105954 0.00143884 -3.7162e-05 -0.000123 7.2173e-05 -0.000208774 2.21399e-05 0.000243907 9.23411e-05 0.000389889 9.46958e-05 1.05255e-05 -9.43274e-05 -7.7017e-05 -0.000376807 
1556.8 0 -6.61797e-05 0.0384299 2.96244e-05 -0.000108304 0.143184 -0.00379589 0.000674493 -0.189095 0.000458762 0.000438346 0.000910603 -0.000921033 -0.00029729 -0.00189202 -0.000601042 0.000161474 0.0011248 0.00100457 0.00154044 -5.98883e-05 -0.000122021 0.000116943 -0.000237099 3.9696e-05 0.000246091 8.91644e-05 0.000387434 9.24469e-05 1.06497e-05 -8.51593e-05 -7.86793e-05 -0.000386088 
1557.15 0 -9.6029e-05 0.0378946 2.39461e-05 -0.000106445 0.151027 -0.00371321 0.000845184 -0.18128 0.000478825 0.000402243 0.000891315 -0.000938752 -0.00028609 -0.00195664 -0.000455887 0.000130497 0.00105654 0.000948986 0.00163937 -7.42208e-05 -0.000117527 0.000160313 -0.000265606 5.57515e-05 0.000244603 8.54229e-05 0.0003834 9.13093e-05 1.22338e-05 -7.54802e-05 -8.0165e-05 -0.000395522 
1557.5 0 -0.000126455 0.0372822 1.97007e-05 -0.000105486 0.158477 -0.0036198 0.0010074 -0.173143 0.000494535 0.000366955 0.000875144 -0.000948416 -0.000269244 -0.00201498 -0.000303776 0.000102475 0.000982936 0.000893675 0.00173707 -7.8431e-05 -0.000110449 0.000202359 -0.000295787 6.96623e-05 0.000241191 8.1195e-05 0.000379127 9.12322e-05 1.55154e-05 -6.67353e-05 -8.15943e-05 -0.000404109 
1557.85 0 -0.000157256 0.0365959 1.70394e-05 -0.000105325 0.165515 -0.00351618 0.00116092 -0.164706 0.00050861 0.000335421 0.000859905 -0.000952016 -0.000247093 -0.00206332 -0.000148103 7.81974e-05 0.000905749 0.000838392 0.00183372 -7.63967e-05 -0.000101707 0.000244196 -0.000326954 8.22934e-05 0.0002381 7.65013e-05 0.000375181 9.16406e-05 2.00714e-05 -5.95336e-05 -8.29917e-05 -0.00041185 
1558.2 0 -0.000187511 0.0358367 1.50237e-05 -0.000105273 0.172127 -0.00340357 0.00130567 -0.155991 0.00052203 0.000307189 0.000841807 -0.000951433 -0.000220005 -0.00210246 8.94705e-06 5.84503e-05 0.000825254 0.00078224 0.00192836 -7.17299e-05 -9.2115e-05 0.000285619 -0.000357429 9.456e-05 0.000235447 7.10589e-05 0.00037002 9.20473e-05 2.53888e-05 -5.34287e-05 -8.3837e-05 -0.000419081 
1558.55 0 -0.000216227 0.0350058 1.30888e-05 -0.000104623 0.178304 -0.00328345 0.00144244 -0.147024 0.000534183 0.000280558 0.000818579 -0.000946613 -0.000189256 -0.00213533 0.000168298 4.40301e-05 0.000740458 0.000724514 0.00202177 -6.40023e-05 -8.25053e-05 0.000325122 -0.000386262 0.000105751 0.000232152 6.49103e-05 0.000362828 9.23027e-05 3.12817e-05 -4.848e-05 -8.41355e-05 -0.000425276 
1558.9 0 -0.000243005 0.034107 1.16732e-05 -0.000103379 0.184042 -0.0031563 0.00157083 -0.137821 0.00054481 0.00025533 0.000790277 -0.000937999 -0.00015831 -0.00216218 0.000331884 3.47007e-05 0.000650643 0.000665954 0.00211551 -5.25377e-05 -7.31986e-05 0.000362429 -0.000413757 0.000115558 0.00022751 5.92212e-05 0.000354498 9.21273e-05 3.77096e-05 -4.47913e-05 -8.48786e-05 -0.000429665 
1559.25 0 -0.000268295 0.0331441 1.0346e-05 -0.000101548 0.189331 -0.00302304 0.00168925 -0.128403 0.000554551 0.000230836 0.000759355 -0.000927338 -0.000131262 -0.00218023 0.00049889 2.75765e-05 0.000556673 0.000608122 0.00220909 -3.87003e-05 -6.42984e-05 0.000398441 -0.000440695 0.000124875 0.000221694 5.49001e-05 0.000346155 9.11946e-05 4.39652e-05 -4.1673e-05 -8.64855e-05 -0.000432247 
1559.6 0 -0.000291825 0.0321199 7.931e-06 -9.88095e-05 0.19416 -0.00288572 0.0017966 -0.11879 0.000563111 0.000205125 0.000727388 -0.000915213 -0.000107622 -0.00218717 0.000666178 1.8579e-05 0.000460188 0.00055257 0.00230137 -2.35848e-05 -5.52912e-05 0.000433839 -0.000466923 0.000135149 0.000214906 5.20165e-05 0.00033813 8.93224e-05 4.93305e-05 -3.83021e-05 -8.86496e-05 -0.000433052 
1559.95 0 -0.000312626 0.0310371 4.31999e-06 -9.53998e-05 0.198521 -0.00274568 0.00189173 -0.10901 0.000569252 0.000175723 0.000693702 -0.000900873 -8.36354e-05 -0.00218303 0.000831452 7.86121e-06 0.000361469 0.000499518 0.00239202 -6.93652e-06 -4.46979e-05 0.000469312 -0.00049202 0.000147559 0.000207454 5.01066e-05 0.000329516 8.65249e-05 5.32592e-05 -3.44871e-05 -9.15995e-05 -0.000432017 
1560.3 0 -0.000330385 0.0298987 -2.2329e-07 -9.29006e-05 0.202411 -0.0026033 0.00197373 -0.0990851 0.000572967 0.000141026 0.000657799 -0.00088268 -5.92993e-05 -0.00216871 0.000994472 -5.66053e-07 0.000260122 0.000448486 0.00248004 1.24086e-05 -3.23854e-05 0.000504695 -0.000515713 0.00016176 0.000199779 4.86423e-05 0.000319181 8.28225e-05 5.5797e-05 -2.96812e-05 -9.57074e-05 -0.000428688 
1560.65 0 -0.000346073 0.0287074 -5.8425e-06 -9.31228e-05 0.205826 -0.00245917 0.00204406 -0.0890399 0.000575964 0.000102309 0.000620075 -0.000859352 -3.77329e-05 -0.00214381 0.0011551 -4.47664e-06 0.000156069 0.000400789 0.00256237 3.48207e-05 -1.94788e-05 0.000538395 -0.000537717 0.000176437 0.00019147 4.75588e-05 0.000306721 7.85963e-05 5.7502e-05 -2.37886e-05 -0.000100726 -0.00042283 
1561 0 -0.000360645 0.0274671 -1.24757e-05 -9.67193e-05 0.208764 -0.00231425 0.00210496 -0.0788957 0.000578788 6.32387e-05 0.000582102 -0.00083085 -1.95911e-05 -0.00210711 0.00131129 -5.06423e-06 5.02897e-05 0.00035883 0.00263655 5.9072e-05 -5.93654e-06 0.000569664 -0.000557847 0.000190302 0.000182662 4.71019e-05 0.000291926 7.52858e-05 5.90402e-05 -1.75438e-05 -0.000106032 -0.000414891 
1561.35 0 -0.000373914 0.0261802 -1.97996e-05 -0.000102051 0.21122 -0.00216939 0.00215677 -0.0686757 0.000580475 2.78718e-05 0.000544711 -0.000798349 -1.3877e-06 -0.0020592 0.00146066 -3.09602e-06 -5.5225e-05 0.000324261 0.00270306 8.3503e-05 8.07141e-06 0.00059946 -0.000576836 0.000203044 0.000174645 4.72471e-05 0.00027497 7.34605e-05 6.0722e-05 -1.09282e-05 -0.000111163 -0.000405559 
1561.7 0 -0.00038522 0.0248483 -2.76227e-05 -0.000106889 0.213193 -0.00202562 0.00219945 -0.0584031 0.000582624 -2.14337e-06 0.000506585 -0.000762581 2.0214e-05 -0.00200398 0.0016027 3.01103e-06 -0.000158513 0.000296889 0.00276263 0.000105969 2.10804e-05 0.000627107 -0.000595836 0.000215067 0.000167272 4.7636e-05 0.000256057 7.20233e-05 6.26116e-05 -4.31674e-06 -0.000115494 -0.000394742 
1562.05 0 -0.000394083 0.0234742 -3.57004e-05 -0.000111647 0.21468 -0.00188386 0.00223431 -0.0480995 0.0005887 -2.8451e-05 0.000466753 -0.000723989 4.41259e-05 -0.00194406 0.00173971 1.35814e-05 -0.000257754 0.000275268 0.00281447 0.000124365 3.27161e-05 0.000651308 -0.000613969 0.000226344 0.000159355 4.87925e-05 0.000235904 7.00203e-05 6.50104e-05 1.02438e-06 -0.000118933 -0.000380982 
1562.4 0 -0.000400676 0.0220613 -4.3948e-05 -0.00011702 0.215682 -0.00174357 0.00226205 -0.0377864 0.000598953 -5.43046e-05 0.000425781 -0.000684103 6.74208e-05 -0.00187724 0.00187397 2.72324e-05 -0.000351919 0.000258373 0.00285634 0.000137098 4.43102e-05 0.000672124 -0.000629067 0.000237443 0.000150652 5.11483e-05 0.000215939 6.77268e-05 6.82286e-05 4.60875e-06 -0.000122263 -0.000363991 
1562.75 0 -0.000406511 0.0206137 -5.1953e-05 -0.00012198 0.216202 -0.0016041 0.00228153 -0.0274864 0.000611265 -8.33522e-05 0.000383353 -0.000643834 8.90535e-05 -0.00180302 0.00200461 4.41299e-05 -0.00044063 0.000245972 0.00288648 0.000144582 5.60591e-05 0.000690152 -0.000641462 0.000249387 0.000141932 5.35356e-05 0.000196684 6.60303e-05 7.14094e-05 6.48815e-06 -0.000125682 -0.000345275 
1563.1 0 -0.000413057 0.0191365 -5.92186e-05 -0.000126941 0.216245 -0.00146766 0.00229277 -0.0172218 0.000625885 -0.000116938 0.000337794 -0.000603103 0.000108188 -0.00172315 0.00213099 6.5391e-05 -0.000523645 0.000237246 0.0029044 0.00014958 6.6731e-05 0.000706246 -0.000653001 0.000261866 0.000133534 5.47071e-05 0.000177562 6.47632e-05 7.40532e-05 7.05942e-06 -0.000128534 -0.000325389 
1563.45 0 -0.000419696 0.0176348 -6.59984e-05 -0.000132492 0.215813 -0.00133655 0.00229746 -0.00701526 0.000643818 -0.000152709 0.000290016 -0.00056138 0.000123858 -0.00163605 0.00225376 9.13408e-05 -0.00060116 0.00023067 0.00290909 0.000153922 7.66409e-05 0.000721627 -0.000663846 0.000274244 0.000125508 5.42755e-05 0.00015792 6.2567e-05 7.73165e-05 6.93405e-06 -0.000130579 -0.000303923 
1563.8 0 -0.000425137 0.0161118 -7.2831e-05 -0.000138195 0.21491 -0.00120994 0.00229645 0.00310973 0.000662711 -0.00018803 0.000242181 -0.000518167 0.00013562 -0.00153864 0.00237157 0.000121742 -0.000673764 0.000225435 0.00290038 0.000156647 8.75177e-05 0.00073739 -0.000673671 0.000286459 0.000118583 5.28844e-05 0.000137473 5.79975e-05 8.14323e-05 6.91143e-06 -0.000132413 -0.000280504 
1564.15 0 -0.000429001 0.0145704 -8.00452e-05 -0.00014393 0.213543 -0.00108681 0.00228871 0.0131289 0.000679693 -0.000222137 0.000194439 -0.000473814 0.000143076 -0.00142954 0.00248075 0.000155801 -0.000742359 0.000220907 0.00287991 0.000156912 0.000100337 0.000752739 -0.000682712 0.000298582 0.000112701 5.10259e-05 0.000115678 4.97513e-05 8.50423e-05 8.38207e-06 -0.000134754 -0.000255213 
1564.5 0 -0.000431362 0.0130137 -8.75912e-05 -0.000149261 0.211719 -0.000967556 0.00227279 0.023021 0.000693414 -0.000255641 0.000146767 -0.000428597 0.000145313 -0.00131042 0.00257799 0.000191611 -0.000808041 0.000216298 0.00284917 0.000155765 0.00011491 0.000764542 -0.00068998 0.000310423 0.000106493 4.91139e-05 9.21719e-05 3.79987e-05 8.73535e-05 1.16333e-05 -0.00013754 -0.000228502 
1564.85 0 -0.000431943 0.0114462 -9.52179e-05 -0.000153656 0.209451 -0.000851742 0.00224785 0.0327691 0.000702477 -0.000289065 0.000100569 -0.000383229 0.000141997 -0.00118454 0.00266273 0.000226668 -0.000870446 0.000211063 0.00281001 0.000153431 0.00013089 0.000771183 -0.000694126 0.00032163 9.87713e-05 4.74493e-05 6.73521e-05 2.4459e-05 8.77098e-05 1.48768e-05 -0.000140451 -0.000201007 
1565.2 0 -0.00043072 0.00987161 -0.000102581 -0.000157438 0.206744 -0.000737632 0.00221511 0.0423568 0.00070643 -0.000323297 5.72946e-05 -0.00033925 0.000133443 -0.00105379 0.00273612 0.000260392 -0.000928094 0.000205031 0.00276381 0.000148593 0.000147311 0.000774677 -0.000694521 0.000331963 8.95958e-05 4.5414e-05 4.14347e-05 1.02801e-05 8.58751e-05 1.63994e-05 -0.00014402 -0.000173343 
1565.55 0 -0.000428136 0.00829148 -0.000109529 -0.000160925 0.203609 -0.000623048 0.00217701 0.0517643 0.00070607 -0.000360807 1.65852e-05 -0.000298074 0.000120169 -0.000918795 0.00279973 0.000294001 -0.000980284 0.000198981 0.00271017 0.000142228 0.000163038 0.000776534 -0.000690921 0.000340865 8.01442e-05 4.20473e-05 1.47971e-05 -4.27667e-06 8.22934e-05 1.62386e-05 -0.000148873 -0.000146061 
1565.9 0 -0.000425023 0.0067085 -0.000115998 -0.000164492 0.200055 -0.000507407 0.0021351 0.0609716 0.000702421 -0.000402513 -2.36851e-05 -0.00026035 0.000103268 -0.000780524 0.00285546 0.00032748 -0.00102778 0.000193312 0.00264919 0.000137919 0.00017678 0.000775433 -0.000683953 0.000347391 7.09517e-05 3.74518e-05 -1.12555e-05 -1.89648e-05 7.77618e-05 1.51416e-05 -0.000154659 -0.000119192 
1566.25 0 -0.000421774 0.00512807 -0.000122712 -0.000169248 0.196095 -0.000392706 0.00209118 0.0699604 0.000696145 -0.000445723 -6.52059e-05 -0.000226883 8.42251e-05 -0.000638614 0.00290451 0.000358664 -0.00107106 0.000188263 0.00258151 0.000136935 0.000188314 0.000771225 -0.000675232 0.000351551 6.20161e-05 3.30514e-05 -3.54857e-05 -3.37522e-05 7.34758e-05 1.24523e-05 -0.00016018 -9.25036e-05 
1566.6 0 -0.000418143 0.00355471 -0.000130731 -0.000175013 0.191738 -0.000280377 0.00204644 0.0787114 0.000687757 -0.000486891 -0.000108947 -0.000198901 6.44199e-05 -0.000491723 0.00294646 0.000385518 -0.00110939 0.000183491 0.00250764 0.000136924 0.000198789 0.000766086 -0.000665794 0.00035408 5.47776e-05 2.96018e-05 -5.80898e-05 -4.92161e-05 6.92319e-05 8.28611e-06 -0.000165095 -6.56887e-05 
1566.95 0 -0.000413768 0.00199157 -0.000139469 -0.000180729 0.187 -0.000170478 0.00199968 0.0872051 0.000677485 -0.000523502 -0.000155634 -0.00017537 4.37003e-05 -0.000341218 0.00298136 0.000407958 -0.00114352 0.000176076 0.00242598 0.000134122 0.000208628 0.000760933 -0.000655354 0.000355667 5.01257e-05 2.59595e-05 -7.97468e-05 -6.57993e-05 6.43139e-05 4.92308e-06 -0.000169972 -3.86347e-05 
1567.3 0 -0.00040855 0.00044189 -0.000147752 -0.00018615 0.181896 -6.4087e-05 0.00194987 0.0954249 0.000663891 -0.000555947 -0.000204073 -0.000153454 2.14751e-05 -0.000190236 0.00301057 0.000426579 -0.00117534 0.000163495 0.00233309 0.000125815 0.000217443 0.000755021 -0.000643515 0.000356806 4.61043e-05 2.14358e-05 -0.000100926 -8.33556e-05 5.93879e-05 4.15968e-06 -0.00017472 -1.15898e-05 
1567.65 0 -0.000402821 -0.0010914 -0.000154852 -0.000191368 0.17644 3.70819e-05 0.00189783 0.103356 0.000645211 -0.000585385 -0.000251707 -0.000131369 -9.43955e-07 -3.95273e-05 0.00303543 0.000442928 -0.00120564 0.000146479 0.00222806 0.0001118 0.000226147 0.000747069 -0.000630059 0.000356558 4.14945e-05 1.61259e-05 -0.000121249 -0.000101492 5.50353e-05 5.69772e-06 -0.000178995 1.56215e-05 
1568 0 -0.000397173 -0.00260522 -0.000160695 -0.000196611 0.170649 0.000132791 0.00184362 0.110984 0.000620848 -0.000613208 -0.000297881 -0.000108296 -2.30945e-05 0.000112919 0.00305564 0.000458909 -0.00123326 0.00012747 0.00211384 9.27726e-05 0.000235618 0.000735838 -0.000614697 0.000354849 3.78822e-05 1.11016e-05 -0.000139795 -0.000119447 5.10606e-05 8.67094e-06 -0.00018257 4.36457e-05 
1568.35 0 -0.000392002 -0.00409639 -0.00016579 -0.000201219 0.164537 0.000222934 0.00178684 0.118297 0.000591615 -0.000642645 -0.000342969 -8.57279e-05 -4.5735e-05 0.000268553 0.00306865 0.000473844 -0.00125587 0.000107707 0.00199476 7.14873e-05 0.000245017 0.000720976 -0.000597348 0.000352106 3.63537e-05 7.81434e-06 -0.00015663 -0.000136798 4.67982e-05 1.32103e-05 -0.00018546 7.26798e-05 
1568.7 0 -0.000386556 -0.00556295 -0.000170056 -0.000203786 0.158118 0.000306527 0.00172788 0.125283 0.000559751 -0.000674436 -0.000386247 -6.62306e-05 -6.78301e-05 0.000424484 0.00307151 0.000486068 -0.00127062 8.61587e-05 0.00187251 5.13428e-05 0.000253685 0.0007033 -0.000577839 0.00034788 3.63745e-05 5.32569e-06 -0.000171931 -0.000153003 4.1747e-05 1.96443e-05 -0.000187756 0.000102226 
1569.05 0 -0.000379786 -0.00700381 -0.000173112 -0.000204591 0.151409 0.000383308 0.00166664 0.131929 0.000528445 -0.000706757 -0.000427675 -5.03235e-05 -8.77819e-05 0.0005761 0.00306447 0.000496963 -0.00127456 6.14863e-05 0.00174621 3.26135e-05 0.000261927 0.000682832 -0.000556645 0.000342441 3.69038e-05 2.44907e-06 -0.000185911 -0.000166625 3.65986e-05 2.78058e-05 -0.000189295 0.000132118 
1569.4 0 -0.000371901 -0.00841625 -0.000175277 -0.000205034 0.144429 0.000452498 0.00160372 0.138226 0.000500102 -0.000738017 -0.00046923 -3.80014e-05 -0.000106754 0.000723755 0.00305009 0.000509398 -0.00126755 3.30554e-05 0.00161391 1.36432e-05 0.000268673 0.000659157 -0.000534245 0.000336753 3.75483e-05 -4.36164e-07 -0.000199594 -0.000177418 3.18608e-05 3.68388e-05 -0.000190053 0.000162069 
1569.75 0 -0.00036314 -0.00979594 -0.000177457 -0.000205192 0.137194 0.000512328 0.00154248 0.144164 0.000474105 -0.000766691 -0.000512421 -2.84357e-05 -0.000126971 0.000871096 0.00302703 0.000522772 -0.00125294 1.56669e-07 0.00147382 -7.31654e-06 0.00027269 0.000633524 -0.000510654 0.000330738 3.81795e-05 -2.99011e-06 -0.000213419 -0.000185624 2.78395e-05 4.55635e-05 -0.000190377 0.000191447 
1570.1 0 -0.000354086 -0.0111392 -0.000180089 -0.000204496 0.12972 0.000563059 0.00148426 0.149731 0.000448934 -0.000791901 -0.000556409 -1.96179e-05 -0.000147936 0.00101682 0.00299137 0.000533051 -0.00123397 -3.70793e-05 0.00132738 -3.17059e-05 0.000274125 0.000607475 -0.000486466 0.00032323 3.90822e-05 -4.93897e-06 -0.000226767 -0.000191984 2.47121e-05 5.28081e-05 -0.000190708 0.00022007 
1570.45 0 -0.000345018 -0.0124434 -0.000182635 -0.000203622 0.122027 0.000604901 0.00142738 0.154918 0.000423383 -0.000812992 -0.000600049 -9.31626e-06 -0.000167596 0.00115573 0.00294355 0.000537303 -0.00121187 -7.87192e-05 0.00117667 -5.87642e-05 0.000272865 0.000581448 -0.000461767 0.00031415 4.12715e-05 -6.55683e-06 -0.000239522 -0.000198645 2.18636e-05 5.79961e-05 -0.000192164 0.000248382 
1570.8 0 -0.00033445 -0.0137059 -0.000184416 -0.000203729 0.114135 0.000638035 0.00137088 0.159717 0.000395124 -0.000829074 -0.000642706 3.68061e-06 -0.000185237 0.00128579 0.00288857 0.000535878 -0.00118749 -0.000124889 0.00102121 -8.64386e-05 0.000269443 0.000555405 -0.000435768 0.000304919 4.50993e-05 -7.87312e-06 -0.000252225 -0.000207085 1.92262e-05 6.1284e-05 -0.000195161 0.000276248 
1571.15 0 -0.000322315 -0.0149243 -0.000185697 -0.000204621 0.106061 0.000663628 0.00131463 0.164123 0.000362153 -0.000840392 -0.000682792 1.85616e-05 -0.000200239 0.00140839 0.0028305 0.000530384 -0.00116131 -0.000175204 0.00086144 -0.000114122 0.000264993 0.00052888 -0.000408214 0.000295834 5.049e-05 -9.267e-06 -0.000264351 -0.000216547 1.69194e-05 6.36396e-05 -0.000198234 0.000302959 
1571.5 0 -0.000310002 -0.0160967 -0.0001872 -0.000205664 0.097824 0.000682457 0.00125968 0.168127 0.000324834 -0.000848166 -0.000718669 3.53758e-05 -0.000211059 0.0015256 0.00276986 0.000521801 -0.00113322 -0.000229285 0.000700595 -0.000142266 0.000260313 0.000500853 -0.000379822 0.000285838 5.73122e-05 -1.23291e-05 -0.000274651 -0.000225975 1.55148e-05 6.62853e-05 -0.000199589 0.000328416 
1571.85 0 -0.000298506 -0.0172217 -0.000189259 -0.000206171 0.0894434 0.00069693 0.00120731 0.171719 0.000284218 -0.00085321 -0.000750829 5.56862e-05 -0.000217407 0.00163908 0.00270515 0.000509855 -0.0011031 -0.000285302 0.000540657 -0.000170304 0.000256537 0.000470875 -0.0003507 0.000274807 6.47282e-05 -1.74805e-05 -0.000282711 -0.000235738 1.55624e-05 6.91226e-05 -0.000199416 0.000352742 
1572.2 0 -0.000288829 -0.0182972 -0.000192053 -0.00020537 0.0809424 0.000709691 0.00115655 0.174894 0.000240702 -0.000856393 -0.000780689 7.96468e-05 -0.000220476 0.00175 0.00263545 0.000494006 -0.00107156 -0.000340709 0.000382914 -0.000196494 0.000253384 0.000439058 -0.00032072 0.000263886 7.12954e-05 -2.34204e-05 -0.000289112 -0.000245997 1.66869e-05 7.13569e-05 -0.000198773 0.000375879 
1572.55 0 -0.000280986 -0.0193202 -0.000195311 -0.000203236 0.0723443 0.000721078 0.00110703 0.177647 0.000195378 -0.000857855 -0.000809591 0.000105228 -0.000220268 0.00185939 0.00256076 0.000474386 -0.00103892 -0.000394239 0.000229953 -0.000219474 0.0002494 0.000404491 -0.000290278 0.000253869 7.68714e-05 -2.92344e-05 -0.000294672 -0.000256234 1.82162e-05 7.21646e-05 -0.00019735 0.000398127 
1572.9 0 -0.000274221 -0.0202879 -0.000197352 -0.000200989 0.0636701 0.000731296 0.00106032 0.179979 0.00014947 -0.000855107 -0.000837971 0.000130959 -0.000216566 0.00196765 0.00248093 0.000452516 -0.00100495 -0.000446508 8.26291e-05 -0.000240276 0.000244176 0.000367439 -0.000259411 0.00024517 8.20543e-05 -3.50854e-05 -0.000300255 -0.000265528 1.95079e-05 7.2021e-05 -0.000194685 0.000420259 
1573.25 0 -0.00026753 -0.0211992 -0.000197568 -0.000199311 0.0549388 0.00074181 0.00101754 0.181892 0.00010258 -0.000845522 -0.000864259 0.000157676 -0.000211491 0.00207388 0.00239476 0.000430525 -0.000970802 -0.000498537 -6.16722e-05 -0.000260634 0.000238196 0.0003309 -0.000227628 0.000237722 8.70574e-05 -4.13749e-05 -0.00030666 -0.000273123 1.98089e-05 7.23922e-05 -0.000191017 0.000442243 
1573.6 0 -0.000259897 -0.0220545 -0.000197641 -0.000197218 0.0461711 0.000754847 0.000977581 0.183384 5.34883e-05 -0.000829511 -0.000887259 0.000186393 -0.000207489 0.00217564 0.00230106 0.000408978 -0.000937958 -0.00055052 -0.000204757 -0.000281093 0.000232318 0.000296442 -0.000194913 0.000231019 9.11395e-05 -4.85215e-05 -0.00031404 -0.000278877 1.9397e-05 7.40016e-05 -0.00018651 0.000463788 
1573.95 0 -0.000250525 -0.0228527 -0.00019908 -0.000194102 0.0373877 0.000772425 0.000938766 0.184458 2.98852e-06 -0.000809252 -0.000906754 0.000215485 -0.000204973 0.00227102 0.00220081 0.000386805 -0.000906479 -0.000602228 -0.000344678 -0.000301307 0.000227605 0.000263973 -0.00016216 0.000224101 9.37493e-05 -5.68032e-05 -0.000321807 -0.000283211 1.98768e-05 7.62437e-05 -0.00018156 0.000485391 
1574.3 0 -0.000239955 -0.0235934 -0.000200935 -0.000190747 0.0286052 0.00079594 0.000899835 0.185119 -4.72644e-05 -0.000785533 -0.000923675 0.000242235 -0.000202525 0.00236085 0.00209538 0.000364425 -0.000876489 -0.000654356 -0.000479843 -0.000320272 0.000225055 0.000234255 -0.000129986 0.000216192 9.53755e-05 -6.60979e-05 -0.000329311 -0.000286757 2.22841e-05 7.88949e-05 -0.000176618 0.000507369 
1574.65 0 -0.00022945 -0.0242771 -0.000201225 -0.000187318 0.0198419 0.000824071 0.000860052 0.18537 -9.84961e-05 -0.000757412 -0.000939143 0.00026653 -0.000199494 0.00244587 0.00198543 0.000343433 -0.000849322 -0.000708875 -0.000610783 -0.000337255 0.000223889 0.000206646 -9.86037e-05 0.000207589 9.53413e-05 -7.63117e-05 -0.000336369 -0.000289615 2.60441e-05 8.24345e-05 -0.000171226 0.000529167 
1575 0 -0.000219063 -0.0249023 -0.000199813 -0.00018339 0.0111169 0.000853923 0.000820411 0.185218 -0.000153513 -0.000725164 -0.000952792 0.000291298 -0.000195915 0.00252503 0.00187261 0.000322517 -0.000825589 -0.000766381 -0.000737101 -0.000352213 0.0002229 0.000179478 -6.85103e-05 0.000199529 9.27847e-05 -8.71018e-05 -0.000342881 -0.000292338 3.05078e-05 8.68311e-05 -0.000164977 0.000549732 
1575.35 0 -0.000207951 -0.0254663 -0.000197403 -0.000178776 0.00244571 0.000885018 0.000782394 0.184667 -0.000213278 -0.000690668 -0.000963226 0.000318433 -0.000191138 0.00259906 0.00175645 0.000299621 -0.000804844 -0.000824275 -0.000856888 -0.000364952 0.000222009 0.000152974 -3.93263e-05 0.000192006 8.90922e-05 -9.74444e-05 -0.000349131 -0.000295782 3.51315e-05 9.20534e-05 -0.000158234 0.000568808 
1575.7 0 -0.000195743 -0.0259685 -0.000194212 -0.000173418 -0.00615599 0.000918574 0.000746429 0.183718 -0.000276523 -0.000655728 -0.000969247 0.000347814 -0.000185641 0.00266976 0.00163437 0.000275292 -0.000787178 -0.000879301 -0.000969543 -0.000374543 0.000221943 0.000127351 -1.08456e-05 0.000184352 8.57911e-05 -0.000106604 -0.000355204 -0.000299545 3.98549e-05 9.82314e-05 -0.000151313 0.000587416 
1576.05 0 -0.000182805 -0.0264089 -0.000190286 -0.000167453 -0.0146678 0.000954179 0.000712221 0.182374 -0.00034126 -0.000622292 -0.000970399 0.00037896 -0.00018181 0.00273708 0.00150684 0.000250095 -0.00077329 -0.000928819 -0.00107566 -0.000380279 0.000222875 0.000100472 1.63998e-05 0.000176496 8.30574e-05 -0.000114084 -0.000360862 -0.000302305 4.48913e-05 0.000104409 -0.000144598 0.000605341 
1576.4 0 -0.000169319 -0.0267859 -0.000186303 -0.000161044 -0.0230697 0.000991531 0.00067972 0.180643 -0.000406292 -0.000590939 -0.000968407 0.000411584 -0.000181069 0.00279948 0.00137665 0.000222462 -0.000762789 -0.000972498 -0.0011741 -0.000383521 0.000223835 7.05778e-05 4.25791e-05 0.000167708 8.04733e-05 -0.000119462 -0.000366254 -0.0003034 4.92627e-05 0.000109488 -0.000138671 0.000621152 
1576.75 0 -0.000154947 -0.0270973 -0.000182633 -0.000154499 -0.0313458 0.0010326 0.000647537 0.178532 -0.000471263 -0.000561384 -0.00096548 0.000445949 -0.000182262 0.00285475 0.00124601 0.000191795 -0.000754598 -0.00101099 -0.00126384 -0.000387638 0.00022492 3.92607e-05 6.84886e-05 0.000157314 7.82168e-05 -0.000122391 -0.000371577 -0.000302905 5.23498e-05 0.000113932 -0.00013398 0.000634269 
1577.1 0 -0.000139308 -0.0273425 -0.00017849 -0.000148134 -0.0394812 0.00107961 0.000611483 0.176046 -0.000536465 -0.000534252 -0.000962885 0.000482432 -0.000184422 0.0029006 0.00111558 0.000160328 -0.000747578 -0.00104216 -0.00134453 -0.000394819 0.000226857 9.49749e-06 9.42838e-05 0.00014604 7.72761e-05 -0.000122615 -0.00037688 -0.000300814 5.45916e-05 0.000119089 -0.000130519 0.000645554 
1577.45 0 -0.000122461 -0.0275224 -0.000173909 -0.000142131 -0.0474576 0.00113182 0.000567411 0.17319 -0.000602624 -0.000510661 -0.000960301 0.000520391 -0.00018756 0.0029361 0.000985401 0.00012859 -0.000740523 -0.00106332 -0.00141567 -0.000404078 0.000228761 -1.86231e-05 0.00011958 0.000134839 7.74946e-05 -0.000120562 -0.000381999 -0.000297734 5.62152e-05 0.000126106 -0.000127604 0.000655997 
1577.8 0 -0.000104522 -0.0276374 -0.000169523 -0.000136112 -0.0552561 0.00118604 0.000514875 0.169973 -0.000669319 -0.000489912 -0.000955686 0.000558511 -0.000189516 0.00296287 0.000854115 9.49578e-05 -0.00073237 -0.00107528 -0.00147791 -0.000415023 0.000229258 -4.66683e-05 0.000144066 0.000124164 7.73708e-05 -0.000117652 -0.000385558 -0.000294515 5.75488e-05 0.000135157 -0.00012527 0.000665159 
1578.15 0 -8.55251e-05 -0.0276882 -0.000164654 -0.00012916 -0.0628602 0.00123911 0.000456534 0.166407 -0.00073523 -0.000469994 -0.000947115 0.000595628 -0.000188334 0.00298301 0.000718886 6.09278e-05 -0.000722932 -0.00108048 -0.00153191 -0.000429607 0.0002285 -7.50989e-05 0.000168085 0.000114534 7.55492e-05 -0.000114486 -0.000387072 -0.000290963 5.91813e-05 0.000145298 -0.000123863 0.000672244 
1578.5 0 -6.50471e-05 -0.0276763 -0.000158799 -0.000121389 -0.0702546 0.00128981 0.000393706 0.162503 -0.000800749 -0.000450077 -0.000934491 0.000630446 -0.000185229 0.00299656 0.000577395 2.92509e-05 -0.00071296 -0.00108083 -0.00157619 -0.000447385 0.000227686 -0.000103737 0.000191689 0.000105741 7.19357e-05 -0.000110889 -0.000387035 -0.000286532 6.14909e-05 0.000154982 -0.000122682 0.000677347 
1578.85 0 -4.26907e-05 -0.0276028 -0.000153532 -0.000113788 -0.0774244 0.00133709 0.000325528 0.158274 -0.000867276 -0.000429441 -0.000919009 0.000662788 -0.000181562 0.00300233 0.000430941 -5.98717e-07 -0.000702581 -0.00107724 -0.00160841 -0.000466269 0.000226217 -0.000132366 0.00021344 9.7167e-05 6.68143e-05 -0.00010671 -0.000385219 -0.000281181 6.44113e-05 0.000163074 -0.000120693 0.000680711 
1579.2 0 -1.82384e-05 -0.0274684 -0.000150636 -0.000106213 -0.0843556 0.00137887 0.000253206 0.153731 -0.000933952 -0.000407701 -0.000901853 0.000694447 -0.000175498 0.00300023 0.000283367 -3.03979e-05 -0.00069206 -0.00107027 -0.00162644 -0.000486923 0.000222549 -0.000160624 0.000231095 8.97683e-05 6.10117e-05 -0.000101392 -0.000381791 -0.000275131 6.68693e-05 0.000169406 -0.00011793 0.000681677 
1579.55 0 7.79421e-06 -0.0272751 -0.000149429 -9.86499e-05 -0.0910341 0.00141428 0.000178696 0.148885 -0.0009976 -0.000386109 -0.000884274 0.00072753 -0.000164419 0.00299128 0.000137247 -5.87891e-05 -0.000681468 -0.00106092 -0.00163071 -0.000510722 0.000216788 -0.000188994 0.000244264 8.46382e-05 5.54344e-05 -9.50724e-05 -0.000378184 -0.000268821 6.76635e-05 0.000173432 -0.000115067 0.000679988 
1579.9 0 3.40864e-05 -0.027025 -0.00014855 -9.17023e-05 -0.0974465 0.00144365 0.000102513 0.143753 -0.00105666 -0.000365663 -0.000868354 0.000762398 -0.000149081 0.00297742 -6.68497e-06 -8.29443e-05 -0.000669846 -0.00104997 -0.0016252 -0.000537525 0.000209793 -0.00021906 0.000254839 8.14116e-05 5.02494e-05 -8.96511e-05 -0.000374976 -0.00026205 6.62929e-05 0.000175109 -0.000112303 0.000675833 
1580.25 0 5.97679e-05 -0.0267194 -0.000148107 -8.42764e-05 -0.103583 0.00146787 2.48087e-05 0.138352 -0.00111238 -0.000346716 -0.000855413 0.000797979 -0.000131203 0.00295889 -0.000148837 -0.00010199 -0.000658049 -0.00103673 -0.00161379 -0.000566637 0.00020225 -0.000251122 0.000264619 7.88869e-05 4.41306e-05 -8.6441e-05 -0.000371523 -0.000254675 6.35109e-05 0.000175549 -0.000110141 0.000669561 
1580.6 0 8.46594e-05 -0.0263597 -0.000148136 -7.51789e-05 -0.109433 0.00148829 -5.48172e-05 0.132696 -0.00116679 -0.000328249 -0.000842835 0.00083198 -0.000112684 0.00293302 -0.000288977 -0.000116129 -0.000648837 -0.00101897 -0.00159704 -0.000595709 0.000195076 -0.00028438 0.00027391 7.52723e-05 3.56347e-05 -8.46148e-05 -0.000367527 -0.000246849 6.06035e-05 0.000174717 -0.000109262 0.000662093 
1580.95 0 0.000108802 -0.0259458 -0.000148136 -6.53721e-05 -0.114984 0.00150577 -0.000136788 0.126797 -0.00122068 -0.000307313 -0.000826013 0.000862216 -9.58882e-05 0.00289837 -0.000426381 -0.000126907 -0.000642869 -0.000995222 -0.00157381 -0.00062259 0.00018849 -0.00031959 0.000281492 6.98249e-05 2.52213e-05 -8.3639e-05 -0.000362814 -0.000239348 5.78981e-05 0.000171693 -0.000109326 0.00065404 
1581.3 0 0.00013199 -0.0254769 -0.000147557 -5.63765e-05 -0.120225 0.00152112 -0.000219707 0.120673 -0.00127381 -0.000282944 -0.000803275 0.000888462 -8.13607e-05 0.00285545 -0.000561715 -0.00013723 -0.000637459 -0.000965742 -0.00154489 -0.000648079 0.000181807 -0.000356605 0.000286586 6.34214e-05 1.46856e-05 -8.36638e-05 -0.000357664 -0.000232998 5.52841e-05 0.000166548 -0.000109529 0.000645118 
1581.65 0 0.000153287 -0.024954 -0.000146704 -4.87116e-05 -0.125148 0.00153641 -0.00030189 0.114336 -0.00132595 -0.000256535 -0.000777168 0.00091115 -6.86866e-05 0.00280352 -0.000695396 -0.000149127 -0.000629509 -0.000931673 -0.00151053 -0.000673123 0.000174695 -0.000392624 0.00028932 5.6107e-05 5.2907e-06 -8.3725e-05 -0.000352959 -0.000227737 5.24303e-05 0.000160312 -0.000109918 0.000635742 
1582 0 0.000172502 -0.0243796 -0.000145582 -4.20862e-05 -0.129745 0.00155311 -0.000383865 0.107799 -0.00137643 -0.000228684 -0.000751598 0.000929769 -5.79464e-05 0.0027415 -0.000824775 -0.000162253 -0.00061796 -0.000894804 -0.00146918 -0.00069739 0.000167198 -0.000426035 0.000290245 4.70749e-05 -3.43422e-06 -8.27007e-05 -0.000348684 -0.000223297 4.88766e-05 0.000155105 -0.000111051 0.000626262 
1582.35 0 0.000190309 -0.0237563 -0.000143486 -3.55786e-05 -0.134002 0.00157031 -0.000468935 0.10108 -0.00142405 -0.000198918 -0.000726993 0.00094462 -4.96574e-05 0.00267198 -0.000947707 -0.000176615 -0.000604467 -0.000856176 -0.00142092 -0.000720083 0.000159307 -0.000456777 0.00029076 3.62321e-05 -1.39341e-05 -8.07841e-05 -0.000343724 -0.000219202 4.49644e-05 0.000151758 -0.000112788 0.000615852 
1582.7 0 0.000207258 -0.0230853 -0.000140822 -2.74771e-05 -0.137913 0.00158418 -0.000559741 0.0941985 -0.00146764 -0.000167661 -0.000700596 0.000957528 -4.18674e-05 0.00259888 -0.00106575 -0.000194547 -0.000589672 -0.000814955 -0.00136761 -0.000740896 0.000150532 -0.000484959 0.000292521 2.45951e-05 -2.66953e-05 -7.78056e-05 -0.000336849 -0.000214464 4.10941e-05 0.000148101 -0.000114378 0.00060443 
1583.05 0 0.000224897 -0.0223688 -0.000138036 -1.66544e-05 -0.141474 0.00159069 -0.000655549 0.0871768 -0.00150667 -0.000137303 -0.000673366 0.000969994 -3.05472e-05 0.00252307 -0.00118127 -0.000216869 -0.000572249 -0.000770194 -0.00131122 -0.000758982 0.000140764 -0.000510567 0.000295771 1.26951e-05 -3.96733e-05 -7.32596e-05 -0.000327306 -0.000207713 3.74065e-05 0.000142571 -0.000115607 0.000592633 
1583.4 0 0.000244992 -0.0216108 -0.000134742 -3.38881e-06 -0.144684 0.00159029 -0.000755181 0.0800333 -0.0015417 -0.000109247 -0.000648086 0.000983312 -1.51633e-05 0.00244309 -0.00129417 -0.000242337 -0.000551596 -0.000721509 -0.00125297 -0.0007721 0.000131378 -0.000533433 0.000298936 5.71815e-07 -5.23267e-05 -6.71811e-05 -0.000315006 -0.000198608 3.34583e-05 0.000135372 -0.000116186 0.000580126 
1583.75 0 0.00026624 -0.0208141 -0.000130857 1.11861e-05 -0.14754 0.00158562 -0.000859488 0.0727851 -0.00157385 -8.35712e-05 -0.000623562 0.000997096 1.46594e-06 0.00235711 -0.00140236 -0.000270442 -0.000527731 -0.000668006 -0.00119473 -0.000779037 0.000123688 -0.000554342 0.0003008 -1.10074e-05 -6.48527e-05 -5.99423e-05 -0.000300441 -0.000189051 2.85764e-05 0.000126366 -0.000115393 0.00056624 
1584.1 0 0.000286157 -0.0199793 -0.000127113 2.59603e-05 -0.150037 0.00157525 -0.000969404 0.0654496 -0.00160426 -6.16798e-05 -0.000595928 0.00100812 1.7269e-05 0.00226507 -0.0015047 -0.000300754 -0.000498753 -0.000608931 -0.00113816 -0.000778694 0.000117167 -0.000574314 0.000301392 -2.16497e-05 -7.51897e-05 -5.24431e-05 -0.000284992 -0.000180268 2.28559e-05 0.000115194 -0.000112835 0.000550885 
1584.45 0 0.000304516 -0.0191071 -0.000124128 4.03225e-05 -0.152181 0.00155666 -0.00108402 0.0580434 -0.00163382 -4.43995e-05 -0.000564201 0.00101297 3.27035e-05 0.00216794 -0.00160146 -0.000330629 -0.000461442 -0.000546029 -0.00108294 -0.000768935 0.000110471 -0.000593653 0.000301064 -3.28885e-05 -8.08832e-05 -4.64865e-05 -0.000270073 -0.000172498 1.72426e-05 0.000103194 -0.000108755 0.000534345 
1584.8 0 0.000322444 -0.0182005 -0.000122005 5.36962e-05 -0.153972 0.00153021 -0.00120203 0.050581 -0.00166282 -2.97692e-05 -0.000531117 0.00101042 4.83749e-05 0.00206702 -0.00169132 -0.000356483 -0.000414526 -0.000482842 -0.00102817 -0.000749616 0.000102826 -0.00061253 0.000300549 -4.58956e-05 -8.24705e-05 -4.29615e-05 -0.0002556 -0.000165761 1.41585e-05 9.21536e-05 -0.000103678 0.000516311 
1585.15 0 0.000341073 -0.0172627 -0.00012011 6.58173e-05 -0.155407 0.00149807 -0.00132222 0.0430749 -0.00169063 -1.64793e-05 -0.000499199 0.00100079 6.38281e-05 0.00196426 -0.00177249 -0.000377019 -0.000359244 -0.000422855 -0.000973677 -0.000723499 9.43073e-05 -0.000632387 0.000300641 -5.9724e-05 -8.22508e-05 -4.0576e-05 -0.000241094 -0.000160262 1.4645e-05 8.27806e-05 -9.84837e-05 0.000496399 
1585.5 0 0.000359934 -0.0162951 -0.000117668 7.6328e-05 -0.156482 0.00146148 -0.00144302 0.0355401 -0.00171623 -5.63542e-06 -0.000467676 0.000986087 7.67734e-05 0.00186074 -0.00184435 -0.000392564 -0.000297974 -0.000369067 -0.000920476 -0.000693345 8.56888e-05 -0.000654548 0.000301102 -7.32631e-05 -8.17355e-05 -3.81718e-05 -0.000226599 -0.000155596 1.67868e-05 7.49825e-05 -9.36146e-05 0.000474716 
1585.85 0 0.0003777 -0.0152987 -0.000115241 8.53146e-05 -0.157195 0.00141879 -0.00156362 0.0279953 -0.00173807 2.26598e-06 -0.000433547 0.000970203 8.52354e-05 0.00175573 -0.00190784 -0.000405193 -0.000232403 -0.00032035 -0.000868276 -0.000661411 7.7959e-05 -0.000677798 0.000300145 -8.57065e-05 -8.07207e-05 -3.48042e-05 -0.000212049 -0.000149997 1.93682e-05 6.84232e-05 -8.92871e-05 0.000451926 
1586.2 0 0.000394456 -0.0142749 -0.000113126 9.27717e-05 -0.157547 0.0013683 -0.00168399 0.0204584 -0.00175298 7.97761e-06 -0.00039587 0.000954154 9.18255e-05 0.00164673 -0.00196331 -0.000417593 -0.000162258 -0.000270532 -0.000814822 -0.000629984 7.17879e-05 -0.000699673 0.000296352 -9.63744e-05 -7.80388e-05 -2.88961e-05 -0.000197896 -0.000142192 2.16946e-05 6.22397e-05 -8.53687e-05 0.000428894 
1586.55 0 0.000410858 -0.0132273 -0.000110574 9.82029e-05 -0.15754 0.00130948 -0.00180251 0.0129468 -0.00175837 1.22652e-05 -0.000357279 0.000935268 9.96194e-05 0.0015334 -0.00200895 -0.000430394 -8.62638e-05 -0.000214941 -0.000758549 -0.000599845 6.61914e-05 -0.000718863 0.000290229 -0.000105963 -7.38062e-05 -2.09384e-05 -0.000184715 -0.00013331 2.19678e-05 5.57083e-05 -8.08265e-05 0.000406027 
1586.9 0 0.000427336 -0.0121601 -0.000107674 0.000101558 -0.157175 0.00124111 -0.00191554 0.00547965 -0.00175368 1.64312e-05 -0.000319681 0.000911234 0.000108295 0.00141892 -0.00204407 -0.000442242 -6.18416e-06 -0.000154802 -0.000700694 -0.000570179 5.99258e-05 -0.000735264 0.000284028 -0.000115316 -6.94755e-05 -1.27012e-05 -0.000171644 -0.000125549 1.94369e-05 4.81777e-05 -7.5127e-05 0.000383541 
1587.25 0 0.000444447 -0.0110766 -0.000104723 0.00010387 -0.156457 0.00116214 -0.00202163 -0.00192431 -0.0017413 2.08211e-05 -0.000283451 0.000882459 0.000116506 0.00130543 -0.00206958 -0.000452489 7.35852e-05 -9.28602e-05 -0.000645209 -0.000540597 5.31443e-05 -0.000748329 0.000279602 -0.000123587 -6.52315e-05 -5.23371e-06 -0.000157866 -0.000119429 1.52602e-05 3.91596e-05 -6.90103e-05 0.000361824 
1587.6 0 0.000462492 -0.00998026 -0.000101521 0.000105927 -0.155391 0.00107171 -0.00212262 -0.00924984 -0.0017254 2.46074e-05 -0.000248706 0.000850888 0.000124821 0.00119283 -0.00208517 -0.000462733 0.000149352 -2.91783e-05 -0.000594568 -0.000510088 4.71609e-05 -0.000757195 0.00027645 -0.000130374 -6.10459e-05 1.87194e-06 -0.000144689 -0.000113499 1.11623e-05 2.87385e-05 -6.28766e-05 0.000340556 
1587.95 0 0.000480845 -0.0088751 -9.75953e-05 0.000107715 -0.153984 0.000968275 -0.00222086 -0.016484 -0.00170848 2.8683e-05 -0.000214389 0.000817151 0.000135222 0.00108196 -0.0020914 -0.000473637 0.00021992 3.77165e-05 -0.000546153 -0.000476452 4.25897e-05 -0.000762761 0.000273205 -0.000136877 -5.73799e-05 1.03556e-05 -0.000132945 -0.000106302 8.32235e-06 1.80294e-05 -5.6969e-05 0.00031942 
1588.3 0 0.00049771 -0.00776344 -9.28451e-05 0.000108835 -0.152243 0.000850522 -0.00231435 -0.0236108 -0.00168978 3.51276e-05 -0.000179322 0.000781089 0.000147546 0.000973946 -0.00209006 -0.000483317 0.000284873 0.000108313 -0.000495881 -0.00044029 3.8364e-05 -0.00076817 0.000270286 -0.000144063 -5.37394e-05 2.10689e-05 -0.000121372 -9.77546e-05 6.82519e-06 8.60982e-06 -5.08027e-05 0.000298663 
1588.65 0 0.000511075 -0.0066453 -8.81652e-05 0.000108558 -0.150176 0.000720308 -0.00239858 -0.0306112 -0.00166809 4.47928e-05 -0.000143908 0.000743146 0.000159838 0.000869776 -0.00208392 -0.000491358 0.000345898 0.000181721 -0.000442621 -0.000404453 3.36151e-05 -0.000774574 0.000269048 -0.000151896 -4.83984e-05 3.34284e-05 -0.000108932 -8.72738e-05 6.11966e-06 9.98027e-07 -4.33219e-05 0.000278196 
1589 0 0.000520786 -0.00552288 -8.40773e-05 0.000107091 -0.147799 0.000581958 -0.00247195 -0.0374709 -0.00164312 5.60445e-05 -0.000110334 0.000703554 0.000172271 0.000769463 -0.00207678 -0.000498534 0.000406359 0.000256611 -0.0003874 -0.000371754 2.82776e-05 -0.000779581 0.000269056 -0.000159856 -4.12597e-05 4.62408e-05 -9.60051e-05 -7.42533e-05 4.8761e-06 -4.05838e-06 -3.49193e-05 0.000257911 
1589.35 0 0.000527901 -0.00440059 -8.0251e-05 0.000104564 -0.145119 0.000439805 -0.00253519 -0.0441814 -0.00161511 6.581e-05 -8.04684e-05 0.00066251 0.000186275 0.000671197 -0.00206916 -0.000502911 0.000466103 0.0003321 -0.000332664 -0.000342192 2.26983e-05 -0.00078228 0.000268783 -0.000168504 -3.43217e-05 5.82714e-05 -8.37077e-05 -5.94088e-05 2.30234e-06 -7.15121e-06 -2.60908e-05 0.000238131 
1589.7 0 0.000533011 -0.00328116 -7.6861e-05 0.000100999 -0.142143 0.000295622 -0.00258894 -0.0507312 -0.00158464 7.35263e-05 -5.3993e-05 0.000620851 0.000199923 0.0005739 -0.0020587 -0.000502481 0.000522231 0.000407807 -0.000280509 -0.000312532 1.69973e-05 -0.000784037 0.000266901 -0.000178244 -2.83809e-05 6.90612e-05 -7.20215e-05 -4.43634e-05 -1.04311e-06 -1.03487e-05 -1.69393e-05 0.000218312 
1590.05 0 0.000536924 -0.00216614 -7.48424e-05 9.68633e-05 -0.138876 0.000147659 -0.0026325 -0.0571036 -0.00155258 8.0262e-05 -3.09966e-05 0.000580006 0.000209516 0.000476745 -0.00204489 -0.000499378 0.000573008 0.000484711 -0.000231278 -0.000280923 1.11572e-05 -0.000785187 0.000263263 -0.000187387 -2.27819e-05 7.89671e-05 -6.01178e-05 -3.03549e-05 -3.93829e-06 -1.462e-05 -7.89214e-06 0.000197927 
1590.4 0 0.00054032 -0.00105732 -7.52608e-05 9.24156e-05 -0.135332 -5.26157e-06 -0.00266419 -0.0632837 -0.00151967 8.70965e-05 -1.22214e-05 0.000539814 0.000215567 0.000378275 -0.00202683 -0.000498348 0.000618221 0.000564042 -0.000185023 -0.000249044 5.98595e-06 -0.000784829 0.000258473 -0.000194623 -1.71381e-05 8.91344e-05 -4.77626e-05 -1.7776e-05 -5.8206e-06 -1.96594e-05 8.12072e-07 0.000177737 
1590.75 0 0.00054145 4.23062e-05 -7.7688e-05 8.73357e-05 -0.13152 -0.000160755 -0.00268297 -0.0692602 -0.00148526 9.45772e-05 1.89222e-06 0.00049808 0.000221906 0.000280212 -0.00200145 -0.000499545 0.000658194 0.000643137 -0.00014185 -0.000219932 1.92888e-06 -0.000782632 0.00025308 -0.000199937 -1.14093e-05 9.95092e-05 -3.57545e-05 -6.15021e-06 -7.85185e-06 -2.4858e-05 9.17953e-06 0.000158121 
1591.1 0 0.000537745 0.00112949 -8.04617e-05 8.16717e-05 -0.127452 -0.000315874 -0.00268814 -0.0750217 -0.00144716 0.000100216 1.15631e-05 0.000454106 0.000229215 0.000187677 -0.00196884 -0.000498883 0.000692261 0.000717969 -0.000101204 -0.000194169 -2.41778e-06 -0.000779239 0.000247277 -0.000203833 -5.69975e-06 0.000108405 -2.43435e-05 4.4777e-06 -1.0361e-05 -2.91696e-05 1.75644e-05 0.000138989 
1591.45 0 0.000529204 0.00220209 -8.22045e-05 7.63873e-05 -0.123139 -0.000468718 -0.00267896 -0.0805555 -0.00140328 0.000100563 1.86453e-05 0.000409693 0.000234365 0.000102471 -0.00193424 -0.000495124 0.000719687 0.000787689 -6.22092e-05 -0.000170585 -7.92809e-06 -0.000774313 0.00024157 -0.000206755 -7.24843e-08 0.00011552 -1.25562e-05 1.32009e-05 -1.19384e-05 -3.19109e-05 2.57772e-05 0.00012094 
1591.8 0 0.00051771 0.00325823 -8.30263e-05 7.25611e-05 -0.118594 -0.000617701 -0.00265777 -0.0858515 -0.00135389 9.51495e-05 2.63734e-05 0.000365649 0.000235395 2.11044e-05 -0.00190324 -0.000489922 0.00074352 0.000853299 -2.52517e-05 -0.000148108 -1.35434e-05 -0.000766728 0.000237111 -0.000208948 4.90594e-06 0.000122083 -2.23895e-07 2.02799e-05 -1.24389e-05 -3.37163e-05 3.40153e-05 0.00010495 
1592.15 0 0.000505204 0.00429523 -8.38542e-05 6.97329e-05 -0.113828 -0.000762076 -0.00262875 -0.090902 -0.00130194 8.66247e-05 3.77204e-05 0.000322091 0.000235435 -6.08568e-05 -0.00187802 -0.000484178 0.000767483 0.000914619 9.64886e-06 -0.000125333 -1.88175e-05 -0.000757568 0.000234134 -0.00021122 9.26542e-06 0.000127556 1.19109e-05 2.7139e-05 -1.37008e-05 -3.52064e-05 4.27295e-05 9.14285e-05 
1592.5 0 0.00049227 0.00531093 -8.39359e-05 6.6715e-05 -0.108853 -0.000900903 -0.00259451 -0.0956972 -0.00125068 7.86275e-05 5.35575e-05 0.000280834 0.000237103 -0.000145356 -0.00185644 -0.000476538 0.00079187 0.000971246 4.30859e-05 -0.000102682 -2.47356e-05 -0.00074888 0.000232297 -0.00021403 1.36617e-05 0.000131603 2.42606e-05 3.45297e-05 -1.65942e-05 -3.66356e-05 5.17039e-05 7.89888e-05 
1592.85 0 0.000478835 0.00630408 -8.26001e-05 6.34872e-05 -0.103682 -0.00103442 -0.00255444 -0.100226 -0.00120324 7.20551e-05 7.25265e-05 0.000242288 0.000239129 -0.000232078 -0.00183492 -0.000466189 0.000816294 0.00102377 7.59212e-05 -8.28558e-05 -3.24966e-05 -0.000739742 0.000230707 -0.000216429 1.8274e-05 0.00013508 3.74716e-05 4.29013e-05 -2.02887e-05 -3.82515e-05 6.13364e-05 6.53893e-05 
1593.2 0 0.000465057 0.00727285 -8.04075e-05 6.08862e-05 -0.0983317 -0.00116434 -0.00250623 -0.104482 -0.00116097 6.53344e-05 9.32535e-05 0.000204274 0.000240082 -0.00032093 -0.00181089 -0.000454546 0.000840626 0.00107253 0.000109183 -6.65536e-05 -4.17311e-05 -0.000727919 0.000228618 -0.000217486 2.2859e-05 0.000137901 5.0607e-05 5.12024e-05 -2.33596e-05 -3.96269e-05 7.12401e-05 4.97609e-05 
1593.55 0 0.000451135 0.00821507 -7.80167e-05 5.86588e-05 -0.0928171 -0.00129297 -0.00244886 -0.108467 -0.00112235 5.90863e-05 0.000115949 0.000164543 0.000239694 -0.000412087 -0.00178238 -0.00044311 0.000864534 0.00111778 0.000142884 -5.25054e-05 -5.14004e-05 -0.000713656 0.000226138 -0.000217249 2.75251e-05 0.000140181 6.23994e-05 5.87038e-05 -2.50026e-05 -4.08444e-05 8.0228e-05 3.35188e-05 
1593.9 0 0.000437853 0.00912833 -7.56839e-05 5.52793e-05 -0.0871504 -0.00142057 -0.00238262 -0.112178 -0.00108474 5.60843e-05 0.000141097 0.00012147 0.000239524 -0.00050507 -0.00174798 -0.000431814 0.000887589 0.00115955 0.000175674 -3.90065e-05 -6.05775e-05 -0.000700001 0.00022321 -0.000216063 3.29288e-05 0.000142667 7.21469e-05 6.60226e-05 -2.57007e-05 -4.24893e-05 8.8158e-05 1.76401e-05 
1594.25 0 0.00042533 0.0100114 -7.31452e-05 4.92949e-05 -0.0813421 -0.00154509 -0.00230817 -0.115607 -0.00104764 5.75515e-05 0.000169192 7.49325e-05 0.000241142 -0.000598368 -0.00170897 -0.000420422 0.000907629 0.00119666 0.00020684 -2.47186e-05 -6.81864e-05 -0.000688712 0.000220216 -0.000213595 3.95225e-05 0.000145115 8.05986e-05 7.38218e-05 -2.56884e-05 -4.43698e-05 9.5934e-05 1.53875e-06 
1594.6 0 0.000411928 0.0108628 -7.02454e-05 4.12824e-05 -0.0754065 -0.00166489 -0.00222554 -0.118744 -0.00101273 6.18365e-05 0.00020153 2.7279e-05 0.00024324 -0.000690121 -0.00166752 -0.0004106 0.000921538 0.00122845 0.000238677 -1.21608e-05 -7.31215e-05 -0.000677163 0.000217508 -0.000209435 4.65051e-05 0.000147555 8.88418e-05 8.17452e-05 -2.40658e-05 -4.63538e-05 0.000104067 -1.47982e-05 
1594.95 0 0.000395269 0.0116796 -6.66739e-05 3.32816e-05 -0.0693604 -0.00177977 -0.00213497 -0.121583 -0.000980737 6.56986e-05 0.000239296 -1.96998e-05 0.000243586 -0.000780017 -0.00162299 -0.000404005 0.00092897 0.00125565 0.000272943 -4.94937e-06 -7.58745e-05 -0.000661657 0.000214721 -0.000203796 5.31551e-05 0.00015121 9.67503e-05 8.8934e-05 -2.06545e-05 -4.85635e-05 0.000111855 -3.15921e-05 
1595.3 0 0.000375188 0.0124591 -6.22197e-05 2.65257e-05 -0.0632196 -0.00188965 -0.00203613 -0.124124 -0.000951025 6.58476e-05 0.000281089 -6.58662e-05 0.0002414 -0.000868784 -0.00157468 -0.000401176 0.000931803 0.00127885 0.000309366 -3.05262e-06 -7.89397e-05 -0.000642385 0.000211818 -0.000197032 5.90408e-05 0.000156071 0.000104334 9.61012e-05 -1.68377e-05 -5.03699e-05 0.000118192 -4.92257e-05 
1595.65 0 0.000353391 0.0132001 -5.67964e-05 2.0603e-05 -0.0569981 -0.00199267 -0.00192765 -0.126365 -0.000923423 6.12443e-05 0.000325412 -0.000110348 0.000238753 -0.0009575 -0.00152343 -0.000400549 0.000930972 0.00129812 0.000347386 -3.99726e-06 -8.38135e-05 -0.000621851 0.000208783 -0.000189639 6.32735e-05 0.000161169 0.0001118 0.000103957 -1.36599e-05 -5.13818e-05 0.000122493 -6.68508e-05 
1596 0 0.000330348 0.0139028 -5.01042e-05 1.48616e-05 -0.0507107 -0.00208703 -0.00181016 -0.128303 -0.00089869 5.45357e-05 0.000371854 -0.000151178 0.000237103 -0.00104623 -0.00147036 -0.0003998 0.000927202 0.00131443 0.000385058 -5.42398e-06 -9.05942e-05 -0.000600712 0.000204557 -0.000182153 6.58613e-05 0.000166912 0.000118933 0.00011202 -1.12549e-05 -5.28277e-05 0.000125669 -8.40062e-05 
1596.35 0 0.000305749 0.0145663 -4.3465e-05 9.34739e-06 -0.0443754 -0.00217375 -0.00168538 -0.129937 -0.00087608 4.89119e-05 0.000419632 -0.000187514 0.000236251 -0.00113398 -0.00141613 -0.000400203 0.000922638 0.00133068 0.000419679 -7.25941e-06 -9.98966e-05 -0.000578165 0.000198297 -0.000173814 6.74946e-05 0.000173793 0.000125971 0.000120121 -9.87486e-06 -5.61091e-05 0.000128825 -0.00010129 
1596.7 0 0.000280877 0.0151874 -3.87369e-05 4.16904e-06 -0.0380096 -0.00225367 -0.00155343 -0.13127 -0.00085521 4.34232e-05 0.000468069 -0.000221556 0.000237002 -0.00121898 -0.00136067 -0.000403721 0.000918354 0.00134905 0.000450005 -1.17794e-05 -0.000110663 -0.000554437 0.000190927 -0.000163244 6.91783e-05 0.000181151 0.000132786 0.000128423 -9.90569e-06 -6.15749e-05 0.000131991 -0.000119316 
1597.05 0 0.000256252 0.0157641 -3.58162e-05 -7.70219e-07 -0.0316255 -0.00232509 -0.00141486 -0.132303 -0.000837204 3.48286e-05 0.000515499 -0.000256035 0.000239793 -0.0013011 -0.00130195 -0.000409488 0.000913436 0.00136788 0.000478236 -1.98875e-05 -0.000120677 -0.000531076 0.000183059 -0.000150465 7.16593e-05 0.000187888 0.000138547 0.000136402 -1.11636e-05 -6.78927e-05 0.000135241 -0.000137713 
1597.4 0 0.000230918 0.0162975 -3.32809e-05 -6.24578e-06 -0.0252323 -0.00238697 -0.00127029 -0.133039 -0.000822133 2.23567e-05 0.000560281 -0.000291252 0.000243813 -0.00138003 -0.00123663 -0.000416131 0.000905654 0.00138428 0.000507145 -2.91719e-05 -0.000129383 -0.000508954 0.000174777 -0.000136486 7.4208e-05 0.000193106 0.000143221 0.000142899 -1.24151e-05 -7.32613e-05 0.000139345 -0.000156206 
1597.75 0 0.000204917 0.0167897 -3.06534e-05 -1.17319e-05 -0.0188431 -0.0024399 -0.00112058 -0.133474 -0.000808404 8.66325e-06 0.000604201 -0.000326065 0.000248574 -0.00145432 -0.00116617 -0.000423582 0.000893359 0.00139685 0.000538282 -3.78824e-05 -0.000136651 -0.000486148 0.000165964 -0.00012233 7.50903e-05 0.00019714 0.000147835 0.000147912 -1.23595e-05 -7.70978e-05 0.000144447 -0.00017499 
1598.1 0 0.00017914 0.0172408 -2.81961e-05 -1.62872e-05 -0.0124741 -0.00248476 -0.00096771 -0.13361 -0.000793951 -3.23768e-06 0.000650317 -0.000360976 0.000253325 -0.00152544 -0.00109483 -0.000430957 0.000877969 0.00140522 0.000572574 -4.80449e-05 -0.000142343 -0.000461007 0.0001569 -0.000107472 7.38192e-05 0.000201261 0.00015269 0.000151695 -1.07104e-05 -7.97699e-05 0.000149768 -0.000193467 
1598.45 0 0.000154462 0.01765 -2.60657e-05 -2.05975e-05 -0.00613986 -0.00252073 -0.000812751 -0.133451 -0.000778085 -1.41838e-05 0.000697875 -0.00039688 0.00025685 -0.00159506 -0.00102246 -0.000437048 0.000863136 0.0014094 0.00060942 -6.2126e-05 -0.0001463 -0.00043365 0.000148329 -9.09378e-05 7.17018e-05 0.000205472 0.000156594 0.000154256 -8.25521e-06 -8.16228e-05 0.000154449 -0.000210551 
1598.8 0 0.000130712 0.0180155 -2.38655e-05 -2.51725e-05 0.000146627 -0.00254565 -0.000655961 -0.133002 -0.000760662 -2.57736e-05 0.000741952 -0.000431127 0.000258603 -0.0016616 -0.000946057 -0.00043991 0.000850122 0.00140955 0.000646828 -8.03986e-05 -0.000148544 -0.000404761 0.000140702 -7.41619e-05 6.94693e-05 0.000209113 0.000159015 0.000155023 -6.37307e-06 -8.27059e-05 0.000157529 -0.000226105 
1599.15 0 0.000106783 0.0183365 -2.07052e-05 -2.88933e-05 0.0063735 -0.0025587 -0.000498491 -0.132267 -0.000741573 -3.66942e-05 0.000778439 -0.00045955 0.000257867 -0.00172393 -0.000864878 -0.000437224 0.000836108 0.00140697 0.00068294 -0.000102158 -0.000149645 -0.000376133 0.000134402 -5.80318e-05 6.58786e-05 0.000212227 0.000160685 0.000154169 -5.38428e-06 -8.314e-05 0.000158795 -0.00024159 
1599.5 0 8.16955e-05 0.0186133 -1.61345e-05 -3.08137e-05 0.0125283 -0.00256203 -0.000342459 -0.13125 -0.000721981 -4.48437e-05 0.000807393 -0.000481809 0.000252927 -0.00178425 -0.0007805 -0.000429598 0.000817825 0.0014036 0.000718699 -0.000126284 -0.000150889 -0.000348683 0.000129547 -4.28231e-05 6.02575e-05 0.00021551 0.000162177 0.000153351 -5.12882e-06 -8.41508e-05 0.000159035 -0.000258267 
1599.85 0 5.65332e-05 0.0188462 -1.12263e-05 -3.19518e-05 0.018598 -0.00255843 -0.000187147 -0.129954 -0.00070116 -4.94476e-05 0.000829172 -0.000502116 0.000243533 -0.00184349 -0.000693367 -0.000420683 0.000795247 0.00140044 0.000756438 -0.000151413 -0.000153219 -0.000321861 0.000124817 -2.89298e-05 5.41339e-05 0.000219742 0.000164368 0.000154243 -5.46189e-06 -8.63398e-05 0.000159349 -0.000275765 
1600.2 0 3.23417e-05 0.0190353 -7.77282e-06 -3.34721e-05 0.0245706 -0.00254686 -3.00675e-05 -0.128385 -0.000674793 -5.29939e-05 0.000842935 -0.000522878 0.000232537 -0.0018992 -0.000603187 -0.000413479 0.000768383 0.0013972 0.00079628 -0.000176771 -0.000154659 -0.000295511 0.000118933 -1.53335e-05 4.805e-05 0.000224292 0.000167855 0.000157567 -6.58705e-06 -8.85904e-05 0.000159429 -0.000292965 
1600.55 0 7.99509e-06 0.0191809 -5.81241e-06 -3.51964e-05 0.0304361 -0.00252459 0.000127243 -0.12655 -0.000638855 -5.98525e-05 0.000850724 -0.000541782 0.000223691 -0.00194992 -0.000509761 -0.000407986 0.000736434 0.00139407 0.000836099 -0.000200919 -0.000152897 -0.000269742 0.000112285 -1.75721e-06 4.15094e-05 0.000228983 0.000172266 0.000162553 -8.24911e-06 -9.13815e-05 0.000158118 -0.000308973 
1600.9 0 -1.69847e-05 0.0192822 -3.63143e-06 -3.6693e-05 0.0361848 -0.00249097 0.000279784 -0.124453 -0.000593923 -7.04693e-05 0.000855922 -0.000557169 0.000218184 -0.00199658 -0.000413791 -0.000401924 0.00070098 0.00139281 0.000872595 -0.000222627 -0.000148667 -0.000243766 0.000106593 1.09099e-05 3.61999e-05 0.000234464 0.000177305 0.000168037 -1.03037e-05 -9.67944e-05 0.000155097 -0.000324142 
1601.25 0 -4.1629e-05 0.0193401 -3.99655e-07 -3.77651e-05 0.041806 -0.00244774 0.000425095 -0.122101 -0.00054624 -8.22438e-05 0.000858353 -0.000569842 0.00021416 -0.00204111 -0.000316526 -0.00039367 0.00066416 0.00139426 0.000905464 -0.000242294 -0.000143975 -0.00021666 0.000102593 2.31696e-05 3.3657e-05 0.000240323 0.000182532 0.000173968 -1.20869e-05 -0.000104414 0.000151115 -0.000338858 
1601.6 0 -6.55249e-05 0.0193556 3.86248e-06 -3.93603e-05 0.0472868 -0.00239663 0.000565249 -0.119502 -0.000500545 -9.43254e-05 0.000857059 -0.00058107 0.000209449 -0.00208324 -0.000217334 -0.000384392 0.000624358 0.00139955 0.000939156 -0.000260027 -0.000139862 -0.000188167 9.83432e-05 3.59985e-05 3.19839e-05 0.000245986 0.000187219 0.000179729 -1.27351e-05 -0.000111617 0.000146984 -0.00035217 
1601.95 0 -8.86343e-05 0.019328 9.54198e-06 -4.26301e-05 0.0526156 -0.00233768 0.000702212 -0.116663 -0.000454882 -0.00010628 0.00085459 -0.000591065 0.000202963 -0.00211917 -0.000116285 -0.000376087 0.000578015 0.00141057 0.000977077 -0.00027531 -0.000136003 -0.000158985 9.25221e-05 4.84359e-05 2.9057e-05 0.000251462 0.000190908 0.000183918 -1.24655e-05 -0.000116706 0.000142344 -0.000363648 
1602.3 0 -0.00011099 0.019256 1.66414e-05 -4.66941e-05 0.0577838 -0.00227005 0.000833865 -0.113591 -0.000406259 -0.0001165 0.000854326 -0.000599804 0.000194161 -0.00214783 -1.56016e-05 -0.00036726 0.00052502 0.00142762 0.00101733 -0.000288928 -0.00013179 -0.000129443 8.6293e-05 5.96577e-05 2.51625e-05 0.00025714 0.000193799 0.000186673 -1.20415e-05 -0.000119755 0.000136502 -0.000374208 
1602.65 0 -0.000132659 0.0191395 2.4345e-05 -5.01582e-05 0.0627811 -0.00219528 0.000957811 -0.110294 -0.000356469 -0.00012566 0.000856736 -0.000608737 0.000182319 -0.00217267 8.35734e-05 -0.000354823 0.000468848 0.00144869 0.00105596 -0.000303008 -0.000127369 -9.94472e-05 8.06789e-05 7.06279e-05 2.1094e-05 0.000262734 0.000195541 0.00018957 -1.21036e-05 -0.000121401 0.000129879 -0.000384634 
1603 0 -0.000152584 0.0189786 3.20835e-05 -5.28346e-05 0.0675946 -0.00211689 0.00107529 -0.10678 -0.000310261 -0.000137375 0.000861613 -0.00061876 0.000166709 -0.00219598 0.000182694 -0.000339213 0.00041254 0.00147102 0.00109115 -0.000318757 -0.000122664 -6.97874e-05 7.48104e-05 8.2443e-05 1.70859e-05 0.000267213 0.000195003 0.000193545 -1.22138e-05 -0.000122399 0.000123187 -0.000394874 
1603.35 0 -0.000169197 0.0187745 3.99371e-05 -5.51484e-05 0.0722121 -0.00203601 0.0011873 -0.103059 -0.000269886 -0.000154131 0.000869272 -0.000628395 0.000147333 -0.00221648 0.000283489 -0.000324017 0.000357198 0.00149306 0.0011254 -0.000334899 -0.000116961 -4.10775e-05 6.7102e-05 9.4786e-05 1.34731e-05 0.00027045 0.000191384 0.000198193 -1.1597e-05 -0.000122708 0.000115856 -0.00040517 
1603.7 0 -0.00018281 0.0185294 4.8525e-05 -5.73518e-05 0.0766239 -0.00195206 0.0012917 -0.0991436 -0.0002317 -0.00017427 0.000879863 -0.000635409 0.000125264 -0.00223193 0.000385975 -0.000311309 0.000303069 0.00151281 0.00116218 -0.000349252 -0.000109766 -1.3163e-05 5.6864e-05 0.000107068 9.84027e-06 0.000272969 0.000185525 0.000202457 -1.0416e-05 -0.000121614 0.000107397 -0.000415314 
1604.05 0 -0.000195846 0.0182448 5.75305e-05 -5.98612e-05 0.0808225 -0.00186568 0.00138681 -0.0950454 -0.000191248 -0.000196346 0.000892565 -0.000637659 0.000101633 -0.00224169 0.000490969 -0.000302982 0.000250388 0.00152944 0.00120172 -0.000361129 -0.000101222 1.38753e-05 4.59233e-05 0.00012035 5.37871e-06 0.00027529 0.000178554 0.000205196 -8.62726e-06 -0.000119227 9.87856e-05 -0.000423764 
1604.4 0 -0.000209729 0.0179209 6.56357e-05 -6.33364e-05 0.0848009 -0.00177796 0.00147436 -0.0907756 -0.000149418 -0.000221077 0.000906134 -0.000634831 7.96506e-05 -0.00224455 0.000599886 -0.00030022 0.000199092 0.00154401 0.00124211 -0.000370038 -9.20095e-05 3.98706e-05 3.58024e-05 0.000135 -2.43294e-07 0.000278336 0.000170237 0.000206305 -6.69822e-06 -0.000116548 9.05489e-05 -0.000430041 
1604.75 0 -0.00022442 0.0175588 7.30233e-05 -6.74348e-05 0.0885508 -0.00168719 0.00155684 -0.086347 -0.000108591 -0.000247189 0.000920324 -0.000629057 6.19308e-05 -0.00223818 0.00071106 -0.000300288 0.00015074 0.00155573 0.00128159 -0.000374257 -8.24701e-05 6.51471e-05 2.60879e-05 0.000150279 -6.21475e-06 0.000281788 0.000160162 0.000207097 -6.04982e-06 -0.000113762 8.27772e-05 -0.000434318 
1605.1 0 -0.000239785 0.0171601 8.0704e-05 -7.18738e-05 0.0920648 -0.00159081 0.00163509 -0.0817722 -6.79778e-05 -0.000272488 0.000935041 -0.000622645 4.61808e-05 -0.00222316 0.000822743 -0.000300308 0.000107458 0.00156162 0.00131979 -0.000372673 -7.31852e-05 8.94166e-05 1.54494e-05 0.000165825 -1.16622e-05 0.00028372 0.000148319 0.000208836 -7.0878e-06 -0.000110031 7.52122e-05 -0.000436076 
1605.45 0 -0.000255736 0.0167273 8.83866e-05 -7.65693e-05 0.0953381 -0.00148779 0.00170973 -0.077063 -2.46006e-05 -0.000296367 0.00094949 -0.000615224 2.9108e-05 -0.0022014 0.000934437 -0.000300017 6.94849e-05 0.00155958 0.00135552 -0.000366377 -6.4721e-05 0.000112214 2.9184e-06 0.000181232 -1.66812e-05 0.000282578 0.000134476 0.000211575 -8.65014e-06 -0.000106081 6.70302e-05 -0.000435867 
1605.8 0 -0.000272208 0.0162632 9.52038e-05 -8.07425e-05 0.0983673 -0.00137908 0.00178106 -0.0722327 2.26763e-05 -0.00031994 0.000962395 -0.000604994 1.06996e-05 -0.00217481 0.00104442 -0.000299906 3.62333e-05 0.00155082 0.0013878 -0.000357086 -5.68426e-05 0.000133225 -1.23524e-05 0.00019562 -2.17152e-05 0.000278769 0.000118162 0.000214806 -9.58807e-06 -0.000103902 5.84054e-05 -0.000434488 
1606.15 0 -0.000288039 0.0157703 0.000101168 -8.41296e-05 0.101149 -0.00126534 0.00184744 -0.0672942 7.39713e-05 -0.000343882 0.000973739 -0.000592857 -7.55801e-06 -0.0021451 0.00115133 -0.000299589 6.38421e-06 0.00153772 0.00141785 -0.000345426 -4.88541e-05 0.000152937 -3.14787e-05 0.000208286 -2.62322e-05 0.000273429 9.95462e-05 0.000217093 -9.53674e-06 -0.000104016 5.00698e-05 -0.000431954 
1606.5 0 -0.000302248 0.0152503 0.000107092 -8.73589e-05 0.103679 -0.00114613 0.00190629 -0.062261 0.000129313 -0.000367452 0.000985421 -0.000581405 -2.39775e-05 -0.00211282 0.00125625 -0.000297539 -1.95797e-05 0.00152107 0.00144668 -0.00033177 -4.04765e-05 0.00017349 -5.3946e-05 0.000219011 -2.90228e-05 0.000267283 7.88946e-05 0.000217627 -8.39127e-06 -0.000105073 4.20994e-05 -0.000427833 
1606.85 0 -0.0003151 0.0147029 0.00011362 -9.11961e-05 0.105957 -0.00102261 0.001957 -0.0571471 0.000187316 -0.000390654 0.000999446 -0.000571715 -3.84453e-05 -0.00207631 0.00136008 -0.000293403 -3.87013e-05 0.00150042 0.00147447 -0.000316587 -3.14583e-05 0.000195456 -7.81705e-05 0.000227214 -3.0229e-05 0.000260951 5.73041e-05 0.000217273 -5.55835e-06 -0.000105075 3.49786e-05 -0.000422075 
1607.2 0 -0.000327027 0.0141279 0.000119848 -9.51659e-05 0.107985 -0.000897412 0.00199992 -0.0519625 0.000245396 -0.000414624 0.00101661 -0.000563185 -5.26612e-05 -0.00203474 0.00146176 -0.000290737 -4.99692e-05 0.00147563 0.00150038 -0.00030075 -2.19854e-05 0.000216241 -0.000102552 0.000232882 -3.04208e-05 0.000255197 3.69647e-05 0.00021706 -1.30533e-06 -0.000103586 2.8594e-05 -0.000415082 
1607.55 0 -0.000338221 0.0135265 0.000126017 -9.84518e-05 0.10976 -0.000771868 0.00203437 -0.0467134 0.00030194 -0.000441199 0.00103512 -0.000554976 -6.59271e-05 -0.00198818 0.00156014 -0.000292145 -5.60446e-05 0.00144725 0.0015224 -0.000283311 -1.26448e-05 0.000233563 -0.000125904 0.000236575 -2.91878e-05 0.000249966 1.91966e-05 0.000217937 2.71691e-06 -0.000101096 2.18575e-05 -0.000408085 
1607.9 0 -0.000349742 0.0129005 0.000133169 -0.000100014 0.111279 -0.000645343 0.00205909 -0.0414095 0.00035648 -0.000471454 0.00105225 -0.000545751 -7.61894e-05 -0.00193736 0.00165302 -0.000296267 -6.11079e-05 0.00141575 0.0015393 -0.000261611 -3.84212e-06 0.000248439 -0.000146984 0.00023841 -2.72713e-05 0.000244615 4.78893e-06 0.000220596 4.96349e-06 -9.76599e-05 1.50841e-05 -0.000401262 
1608.25 0 -0.000362089 0.0122518 0.000140185 -9.97006e-05 0.112538 -0.000518052 0.00207441 -0.0360661 0.000409303 -0.000505066 0.00106842 -0.000533287 -8.26544e-05 -0.00188398 0.00174096 -0.00030057 -6.75535e-05 0.00138171 0.00155076 -0.000234753 3.55689e-06 0.000262761 -0.000165418 0.000239479 -2.66579e-05 0.000238973 -5.67828e-06 0.000224632 4.42087e-06 -9.41312e-05 9.19278e-06 -0.00039269 
1608.6 0 -0.000373317 0.0115819 0.000145678 -9.86819e-05 0.113535 -0.000391607 0.00208376 -0.0306989 0.000461092 -0.000540701 0.00108519 -0.000517353 -8.58867e-05 -0.00182731 0.0018268 -0.000303759 -7.47011e-05 0.00134767 0.00155593 -0.000202947 9.36579e-06 0.000276451 -0.000181243 0.000241541 -2.72705e-05 0.00023349 -1.29162e-05 0.000228721 1.08412e-06 -9.20539e-05 4.36393e-06 -0.000381445 
1608.95 0 -0.000381901 0.0108931 0.000149805 -9.77518e-05 0.114271 -0.000266318 0.00208913 -0.0253206 0.000511042 -0.000576497 0.00110208 -0.000500513 -8.66314e-05 -0.0017644 0.00191005 -0.000306223 -8.08646e-05 0.00131606 0.00155423 -0.000165914 1.59799e-05 0.00028863 -0.00019535 0.000245469 -2.7913e-05 0.000227752 -1.88411e-05 0.000231984 -4.29025e-06 -9.09683e-05 -3.84253e-07 -0.000368287 
1609.3 0 -0.000388552 0.0101883 0.000152804 -9.65261e-05 0.114747 -0.000142709 0.00208904 -0.0199433 0.000559161 -0.000609964 0.00111845 -0.000484105 -8.5511e-05 -0.00169433 0.00198759 -0.000308318 -8.64223e-05 0.00128439 0.00154607 -0.000124586 2.50949e-05 0.000299077 -0.000208581 0.000250489 -2.78769e-05 0.000220536 -2.54449e-05 0.000234377 -1.03351e-05 -9.05467e-05 -5.97372e-06 -0.00035448 
1609.65 0 -0.000393855 0.00946905 0.000154223 -9.46445e-05 0.114969 -2.12716e-05 0.00208228 -0.0145781 0.000605337 -0.000638502 0.00113305 -0.000466994 -8.22942e-05 -0.00162026 0.0020579 -0.000309469 -9.15666e-05 0.00124858 0.00153207 -8.09102e-05 3.60066e-05 0.000308149 -0.000220015 0.000255408 -2.65836e-05 0.000211613 -3.40888e-05 0.000236063 -1.50789e-05 -9.08848e-05 -1.2109e-05 -0.000341049 
1610 0 -0.000397322 0.00873728 0.000154541 -9.25873e-05 0.11494 9.83665e-05 0.00206993 -0.00923523 0.000647914 -0.000661474 0.00114427 -0.000447864 -7.59686e-05 -0.0015467 0.00212295 -0.000308267 -9.65883e-05 0.00120961 0.00151219 -3.72502e-05 4.71998e-05 0.000317245 -0.000229627 0.000259694 -2.49002e-05 0.000202616 -4.45124e-05 0.000236923 -1.76823e-05 -9.10445e-05 -1.80494e-05 -0.000328155 
1610.35 0 -0.000398229 0.00799526 0.000154813 -9.20096e-05 0.114663 0.000217069 0.00205392 -0.00392803 0.000685563 -0.000679577 0.0011515 -0.000427111 -6.70986e-05 -0.00147509 0.00218557 -0.000303376 -0.00010302 0.00117181 0.00148594 1.52134e-06 5.84847e-05 0.000326195 -0.000238586 0.000263696 -2.37269e-05 0.000195008 -5.50327e-05 0.000236897 -1.86811e-05 -9.14104e-05 -2.34073e-05 -0.000315268 
1610.7 0 -0.000396479 0.00724494 0.000154703 -9.31453e-05 0.114143 0.000335232 0.00203387 0.00133157 0.000718484 -0.000694212 0.00115464 -0.000406104 -5.6837e-05 -0.00140261 0.00224676 -0.000294752 -0.000111371 0.001137 0.0014538 3.04671e-05 7.04179e-05 0.000333731 -0.000247608 0.000267774 -2.28497e-05 0.000188638 -6.48011e-05 0.000236217 -1.85081e-05 -9.29421e-05 -2.86737e-05 -0.000302037 
1611.05 0 -0.000391993 0.00648586 0.000153737 -9.3365e-05 0.113385 0.000451728 0.00200748 0.00653494 0.000748641 -0.000706888 0.00115533 -0.000385624 -4.57689e-05 -0.00132723 0.00230532 -0.000282878 -0.000122289 0.00110485 0.00141678 4.96653e-05 8.20805e-05 0.000340935 -0.000256536 0.000271101 -2.23622e-05 0.000182722 -7.34836e-05 0.000234858 -1.79175e-05 -9.45807e-05 -3.5443e-05 -0.000288078 
1611.4 0 -0.00038443 0.00571677 0.000153072 -9.05749e-05 0.112393 0.000564251 0.00197357 0.0116743 0.000778863 -0.000717673 0.00115661 -0.000365361 -3.58606e-05 -0.00124954 0.00236034 -0.00026906 -0.000136123 0.00107596 0.00137427 6.27345e-05 9.24452e-05 0.000348931 -0.000264878 0.000273248 -2.26457e-05 0.000177156 -7.95699e-05 0.000232998 -1.76793e-05 -9.50519e-05 -4.44997e-05 -0.000272965 
1611.75 0 -0.00037414 0.00493912 0.000153444 -8.52649e-05 0.111172 0.000671847 0.00193217 0.0167422 0.000810146 -0.000727095 0.00115872 -0.000345753 -2.8609e-05 -0.00116912 0.00241138 -0.000255828 -0.000151269 0.00105091 0.00132454 7.15579e-05 0.000102732 0.000358063 -0.00027275 0.000275603 -2.40613e-05 0.000171636 -8.24447e-05 0.000231366 -1.83964e-05 -9.4718e-05 -5.45676e-05 -0.000257044 
1612.1 0 -0.000363152 0.00415655 0.000153838 -7.85787e-05 0.109726 0.000774568 0.00188359 0.0217297 0.000840598 -0.000736812 0.00115862 -0.000327948 -2.29467e-05 -0.0010847 0.00245785 -0.000244253 -0.000166086 0.00102826 0.00126762 7.706e-05 0.00011368 0.000368241 -0.000280598 0.000278421 -2.70776e-05 0.000165435 -8.37238e-05 0.00022969 -1.98526e-05 -9.44884e-05 -6.40457e-05 -0.00024033 
1612.45 0 -0.000353229 0.00337224 0.000153106 -7.06823e-05 0.108055 0.00087131 0.00182922 0.0266257 0.000867814 -0.000746005 0.00115363 -0.000312883 -1.78884e-05 -0.000996134 0.00250017 -0.000233005 -0.000180221 0.00100624 0.00120577 8.11082e-05 0.000124087 0.000377787 -0.000288475 0.000280486 -3.14061e-05 0.000158175 -8.45831e-05 0.000226973 -2.08309e-05 -9.55151e-05 -7.1948e-05 -0.000222212 
1612.8 0 -0.000343829 0.00258805 0.000151031 -6.16924e-05 0.106164 0.000961884 0.00177088 0.0314193 0.000891295 -0.000753161 0.00114324 -0.000300106 -1.27992e-05 -0.00090343 0.00253813 -0.00022117 -0.000194585 0.000984329 0.00114242 8.37712e-05 0.000132957 0.000386063 -0.000296113 0.000281644 -3.66268e-05 0.000149736 -8.52537e-05 0.000222945 -2.01805e-05 -9.86256e-05 -7.8054e-05 -0.000202396 
1613.15 0 -0.000334493 0.00180526 0.000148335 -5.251e-05 0.104061 0.00104758 0.00170904 0.0360988 0.000912445 -0.000759136 0.00112904 -0.000289855 -6.6719e-06 -0.00080573 0.00256842 -0.000207832 -0.000211533 0.000962619 0.00108024 8.37969e-05 0.000140556 0.00039353 -0.000302613 0.000282071 -4.26241e-05 0.000141298 -8.6241e-05 0.000218538 -1.77987e-05 -0.000103115 -8.28783e-05 -0.000181071 
1613.5 0 -0.00032519 0.00102591 0.000145307 -4.32181e-05 0.101757 0.00112795 0.00164262 0.0406535 0.00093256 -0.000764245 0.00111122 -0.000284485 -3.12723e-07 -0.000703515 0.00258691 -0.000192755 -0.000232735 0.000941055 0.0010196 8.12432e-05 0.000146744 0.000400518 -0.000307526 0.000281066 -4.83757e-05 0.000133684 -8.78167e-05 0.000214721 -1.4625e-05 -0.000107787 -8.73708e-05 -0.000158573 
1613.85 0 -0.000314794 0.000251249 0.000141811 -3.36571e-05 0.0992597 0.00120086 0.00157055 0.0450734 0.000949845 -0.000766749 0.00108785 -0.000284255 4.48815e-06 -0.000598816 0.00259315 -0.000177093 -0.000257547 0.000918893 0.000958995 7.71675e-05 0.00015081 0.000406386 -0.000310452 0.000278526 -5.26261e-05 0.000125994 -8.95858e-05 0.000210335 -1.17806e-05 -0.000111182 -9.24585e-05 -0.000135458 
1614.2 0 -0.000302403 -0.000517572 0.000137735 -2.3414e-05 0.0965794 0.00126595 0.00149284 0.0493528 0.000961382 -0.000766178 0.00105732 -0.000286543 7.49417e-06 -0.000491692 0.00258918 -0.000161903 -0.000285337 0.000894057 0.000897836 7.1411e-05 0.000153578 0.000409343 -0.000310599 0.000276218 -5.58073e-05 0.000117369 -9.18726e-05 0.000205066 -9.6052e-06 -0.000111554 -9.75278e-05 -0.000112239 
1614.55 0 -0.000289522 -0.00127789 0.000132351 -1.25131e-05 0.0937199 0.00132471 0.00140966 0.0534885 0.000967444 -0.000764932 0.00102037 -0.000289027 1.00893e-05 -0.000382563 0.00257681 -0.000146686 -0.000316176 0.000865381 0.000837352 6.32627e-05 0.000156269 0.000410747 -0.00030805 0.000274782 -5.94901e-05 0.00010753 -9.59755e-05 0.00020028 -7.48109e-06 -0.000109224 -0.000101708 -8.84181e-05 
1614.9 0 -0.000277791 -0.00202883 0.000125056 -2.64693e-06 0.0906842 0.00137747 0.00132313 0.0574725 0.000969703 -0.000764309 0.000978793 -0.000290853 1.30533e-05 -0.000272143 0.00255907 -0.000129818 -0.000348117 0.000834701 0.000778071 5.33307e-05 0.000158381 0.0004131 -0.000304417 0.000273008 -6.46034e-05 9.6876e-05 -0.000101458 0.000196793 -4.23623e-06 -0.000106234 -0.000105374 -6.4019e-05 
1615.25 0 -0.000266962 -0.00277067 0.000116756 5.88661e-06 0.0874809 0.00142488 0.00123749 0.0612949 0.000969059 -0.000764178 0.000934609 -0.000292566 1.483e-05 -0.000160506 0.00253683 -0.00011064 -0.000377575 0.000804655 0.000718453 4.22132e-05 0.000159807 0.000415976 -0.000301343 0.000270356 -7.10648e-05 8.66757e-05 -0.000106801 0.000193703 -2.14374e-07 -0.000103174 -0.000109339 -4.05446e-05 
1615.6 0 -0.000256939 -0.00350162 0.000107786 1.39966e-05 0.0841216 0.00146796 0.00115526 0.06495 0.000965332 -0.000763625 0.000888637 -0.000295069 1.34425e-05 -4.82048e-05 0.00250851 -9.01892e-05 -0.000403483 0.000775608 0.000656592 2.95467e-05 0.00016152 0.000416671 -0.00029962 0.000266947 -7.78596e-05 7.7952e-05 -0.000110722 0.000190073 2.59505e-06 -9.89289e-05 -0.000114178 -1.86878e-05 
1615.95 0 -0.000248117 -0.00421887 9.80161e-05 2.23958e-05 0.0806148 0.00150668 0.00107577 0.0684365 0.000957988 -0.000761609 0.000840022 -0.000298617 9.60742e-06 6.50641e-05 0.00247345 -6.95872e-05 -0.000427028 0.000747173 0.000593841 1.519e-05 0.000163277 0.000414217 -0.00029924 0.000264486 -8.41817e-05 7.13912e-05 -0.00011308 0.000185836 3.39526e-06 -9.38309e-05 -0.000119726 1.27107e-06 
1616.3 0 -0.000240257 -0.00492009 8.73516e-05 3.10521e-05 0.0769665 0.00153953 0.00099782 0.0717495 0.000947132 -0.000757955 0.000788564 -0.000301299 3.87671e-06 0.000179813 0.00243232 -4.92414e-05 -0.000447913 0.000719351 0.000531877 7.0707e-07 0.000163221 0.000410042 -0.000299327 0.000264077 -8.92741e-05 6.70073e-05 -0.000114949 0.000180806 2.66307e-06 -8.95777e-05 -0.000125334 1.95885e-05 
1616.65 0 -0.000232093 -0.00560359 7.56783e-05 3.954e-05 0.0731842 0.00156469 0.000922359 0.0748788 0.000933226 -0.000751539 0.000735804 -0.000300235 -5.36879e-06 0.000296301 0.00238663 -2.9647e-05 -0.000464879 0.000692118 0.000469544 -1.42619e-05 0.000161052 0.000404874 -0.000298243 0.000265976 -9.22241e-05 6.40877e-05 -0.000117434 0.000175298 1.01764e-06 -8.73106e-05 -0.000131303 3.74621e-05 
1617 0 -0.00022213 -0.00626806 6.37706e-05 4.77788e-05 0.0692784 0.00158218 0.000850896 0.0778159 0.000916214 -0.000741692 0.000683448 -0.000294498 -2.03062e-05 0.000414716 0.00233729 -1.20931e-05 -0.000477165 0.000665647 0.000405594 -3.23318e-05 0.00015903 0.00039803 -0.000294876 0.000269693 -9.24511e-05 6.10402e-05 -0.000122649 0.000170163 -1.03774e-06 -8.61201e-05 -0.000138229 5.53885e-05 
1617.35 0 -0.000211686 -0.00691265 5.20616e-05 5.63612e-05 0.0652594 0.00159409 0.000782284 0.0805577 0.000894679 -0.000729673 0.000631686 -0.000284398 -4.04014e-05 0.000534122 0.00228468 2.06629e-06 -0.000486428 0.00063933 0.000339266 -5.49481e-05 0.000159256 0.000389177 -0.000289076 0.000273204 -9.07339e-05 5.64447e-05 -0.000131092 0.000165661 -3.31238e-06 -8.37678e-05 -0.000145686 7.34785e-05 
1617.7 0 -0.000203774 -0.00753716 4.04765e-05 6.49789e-05 0.0611367 0.00160096 0.000714569 0.0831023 0.000866651 -0.00071709 0.000580479 -0.000270632 -6.21748e-05 0.000652538 0.00222949 1.19593e-05 -0.000496029 0.00061128 0.00027123 -8.23711e-05 0.000160377 0.000378227 -0.000281269 0.000275005 -8.92158e-05 5.04875e-05 -0.000140796 0.000161987 -4.9716e-06 -7.95835e-05 -0.000152751 9.18425e-05 
1618.05 0 -0.00019781 -0.00814069 2.90138e-05 7.24436e-05 0.0569204 0.00160091 0.000648119 0.0854487 0.000831388 -0.000704347 0.0005307 -0.000254787 -8.15845e-05 0.000768867 0.00217078 1.8184e-05 -0.00050618 0.000580144 0.000203864 -0.000114125 0.000159088 0.000364652 -0.000271934 0.000275989 -8.89868e-05 4.34965e-05 -0.000150648 0.000158156 -4.43838e-06 -7.50115e-05 -0.00015914 0.000110379 
1618.4 0 -0.000190521 -0.00872265 1.84009e-05 7.83698e-05 0.0526187 0.00159438 0.000584933 0.0875959 0.000790179 -0.000693438 0.000483167 -0.000237613 -9.63643e-05 0.000882002 0.00210681 2.33643e-05 -0.000514206 0.000545212 0.000138867 -0.000148708 0.000154921 0.000348948 -0.000261417 0.000276707 -8.89057e-05 3.54972e-05 -0.000161268 0.000152707 -1.34031e-06 -7.12715e-05 -0.000164119 0.000128912 
1618.75 0 -0.000181172 -0.00928312 8.79842e-06 8.29501e-05 0.0482384 0.00158396 0.000524046 0.0895405 0.000744543 -0.000685492 0.000437056 -0.000219512 -0.000106592 0.000990793 0.00203671 2.91551e-05 -0.000519187 0.000505739 7.64523e-05 -0.000181988 0.000150226 0.000332369 -0.000250363 0.000275192 -8.7412e-05 2.68958e-05 -0.00017326 0.000146244 3.34933e-06 -6.82258e-05 -0.000167431 0.000147088 
1619.1 0 -0.000170327 -0.00982025 -1.35942e-07 8.68172e-05 0.0437886 0.00157002 0.000463001 0.0912762 0.000694297 -0.000677161 0.000390513 -0.000200885 -0.00011318 0.00109373 0.00196021 3.57583e-05 -0.000523052 0.000462921 1.71617e-05 -0.000210407 0.000145172 0.000314581 -0.000240862 0.000270328 -8.52938e-05 1.73099e-05 -0.000185108 0.000140452 8.84316e-06 -6.51027e-05 -0.000170182 0.000164404 
1619.45 0 -0.000157466 -0.010331 -8.88943e-06 9.02866e-05 0.0392799 0.00155365 0.000402233 0.0927971 0.000639296 -0.000665247 0.000343468 -0.000182282 -0.000116638 0.00118857 0.00187748 4.20691e-05 -0.000527482 0.000420298 -3.69052e-05 -0.000236734 0.000139872 0.000294794 -0.000234711 0.000264782 -8.49233e-05 6.89656e-06 -0.000194332 0.000135058 1.50083e-05 -6.21527e-05 -0.00017262 0.000180972 
1619.8 0 -0.000143307 -0.010814 -1.77529e-05 9.33118e-05 0.0347241 0.00153692 0.000340878 0.0941004 0.000579749 -0.000651264 0.000296869 -0.000166258 -0.0001157 0.00127538 0.00178854 4.59943e-05 -0.000533087 0.000378376 -8.45157e-05 -0.000264771 0.000136138 0.000273517 -0.000230548 0.000260821 -8.63097e-05 -4.13191e-06 -0.000201635 0.000129192 2.21576e-05 -6.02613e-05 -0.000174248 0.000196883 
1620.15 0 -0.000129467 -0.0112689 -2.62247e-05 9.65245e-05 0.0301329 0.00151892 0.000276007 0.0951875 0.000514941 -0.000637086 0.000251047 -0.000154786 -0.000109259 0.00135451 0.00169343 4.74332e-05 -0.000539389 0.000334233 -0.000125605 -0.000294114 0.000133279 0.000251463 -0.000226749 0.000257686 -8.70479e-05 -1.58337e-05 -0.00020904 0.000123119 3.03949e-05 -5.95592e-05 -0.000175005 0.000211817 
1620.5 0 -0.000115751 -0.0116956 -3.4119e-05 9.94929e-05 0.0255161 0.00149757 0.000209692 0.0960613 0.00044586 -0.00062305 0.000205815 -0.000147774 -9.96116e-05 0.00142582 0.00159433 4.84984e-05 -0.000543834 0.000285136 -0.000160205 -0.000324873 0.000128127 0.000228682 -0.00022442 0.000254591 -8.53431e-05 -2.78816e-05 -0.000217143 0.000116269 3.84924e-05 -5.96979e-05 -0.000174515 0.000226403 
1620.85 0 -0.000100985 -0.0120937 -4.20734e-05 0.000102028 0.0208811 0.00147514 0.00014903 0.0967234 0.000375283 -0.000609979 0.000161429 -0.000141722 -8.94136e-05 0.00149136 0.00149455 5.01304e-05 -0.000543505 0.000229444 -0.00018898 -0.000358207 0.000121616 0.000205007 -0.000223921 0.000251248 -8.0575e-05 -4.05213e-05 -0.000224826 0.000107413 4.57283e-05 -5.98961e-05 -0.000172534 0.000240492 
1621.2 0 -8.60514e-05 -0.0124634 -5.05117e-05 0.000105086 0.0162344 0.00145591 9.50344e-05 0.0971738 0.000304555 -0.000598703 0.0001178 -0.000133076 -7.86708e-05 0.00155464 0.00139492 5.09181e-05 -0.000537166 0.000168596 -0.000211573 -0.000395054 0.00011748 0.000181141 -0.000223406 0.000248356 -7.32272e-05 -5.35171e-05 -0.000230856 9.69225e-05 5.2146e-05 -5.81562e-05 -0.000169825 0.000252853 
1621.55 0 -7.25845e-05 -0.0128041 -5.91072e-05 0.000108673 0.0115862 0.00143863 4.28185e-05 0.0974112 0.000233754 -0.000590146 7.60937e-05 -0.000122278 -6.61575e-05 0.00161716 0.00129352 4.94079e-05 -0.000526452 0.000105648 -0.000227409 -0.000436203 0.000115334 0.00015735 -0.000221662 0.000246697 -6.57443e-05 -6.67483e-05 -0.000236366 8.58806e-05 5.74354e-05 -5.31188e-05 -0.0001673 0.000264239 
1621.9 0 -6.04956e-05 -0.0131135 -6.68852e-05 0.000112504 0.00694932 0.00141949 -8.81231e-06 0.0974365 0.000163584 -0.000584076 4.00936e-05 -0.00010993 -5.196e-05 0.00167687 0.00118971 4.72876e-05 -0.000511804 4.20781e-05 -0.0002375 -0.000481017 0.000112381 0.000133457 -0.000219239 0.000245597 -6.00874e-05 -8.11812e-05 -0.000242683 7.55212e-05 6.16031e-05 -4.6361e-05 -0.000165249 0.000275181 
1622.25 0 -4.94677e-05 -0.0133902 -7.31135e-05 0.000116388 0.00233412 0.00139921 -5.82199e-05 0.0972526 9.53253e-05 -0.000577154 1.09765e-05 -9.46574e-05 -3.6876e-05 0.00173092 0.00108394 4.74715e-05 -0.000490636 -2.1386e-05 -0.000242963 -0.000527219 0.00010817 0.000110981 -0.000217157 0.000244072 -5.61737e-05 -9.66788e-05 -0.000249171 6.63188e-05 6.52885e-05 -3.93936e-05 -0.00016311 0.000284898 
1622.6 0 -3.96946e-05 -0.0136348 -7.77416e-05 0.000119626 -0.00225147 0.00137994 -0.000105252 0.0968598 2.915e-05 -0.000566437 -1.48135e-05 -7.68136e-05 -2.12974e-05 0.00177814 0.000978314 5.0047e-05 -0.000463312 -8.31404e-05 -0.000244451 -0.000572563 0.000103299 9.07525e-05 -0.000215019 0.000241869 -5.23988e-05 -0.000111371 -0.000254013 5.75811e-05 6.93375e-05 -3.21917e-05 -0.000160285 0.000293866 
1622.95 0 -3.08453e-05 -0.0138477 -8.12717e-05 0.000121291 -0.00679809 0.00136082 -0.000150674 0.0962592 -3.6194e-05 -0.000552486 -4.0372e-05 -5.88566e-05 -5.63963e-06 0.00182109 0.00087562 5.30714e-05 -0.000433494 -0.000141028 -0.000242926 -0.00061646 9.86552e-05 7.10781e-05 -0.000212163 0.000239352 -4.83456e-05 -0.000123771 -0.000257036 4.889e-05 7.34892e-05 -2.49774e-05 -0.000156683 0.000302906 
1623.3 0 -2.22703e-05 -0.014028 -8.45264e-05 0.000121522 -0.0112971 0.0013392 -0.000193465 0.0954548 -0.000101562 -0.000537564 -6.52316e-05 -4.32185e-05 9.41799e-06 0.00186399 0.000774227 5.61453e-05 -0.000403625 -0.000194641 -0.000239544 -0.000658918 9.47047e-05 5.08484e-05 -0.000209329 0.000236085 -4.55651e-05 -0.000133932 -0.000260678 4.11834e-05 7.64053e-05 -1.91171e-05 -0.000152442 0.000311665 
1623.65 0 -1.36775e-05 -0.0141749 -8.83125e-05 0.000121225 -0.0157409 0.0013147 -0.000229779 0.0944504 -0.00016657 -0.000523131 -8.89195e-05 -3.01519e-05 2.29796e-05 0.00190804 0.000670848 6.06998e-05 -0.00037549 -0.000244484 -0.000236163 -0.000699773 9.16171e-05 2.97592e-05 -0.000207443 0.000230896 -4.49804e-05 -0.00014241 -0.000265677 3.40815e-05 7.79104e-05 -1.63871e-05 -0.00014812 0.000320297 
1624 0 -5.47892e-06 -0.0142875 -9.24542e-05 0.000120717 -0.0201219 0.00128932 -0.000258106 0.0932492 -0.00023134 -0.000510076 -0.000111956 -1.91627e-05 3.36449e-05 0.00195242 0.000565126 6.54442e-05 -0.000350412 -0.000289886 -0.000236127 -0.000739009 8.98778e-05 7.94247e-06 -0.000205223 0.00022337 -4.52101e-05 -0.000149465 -0.000270441 2.63811e-05 7.82025e-05 -1.72853e-05 -0.000144099 0.000329183 
1624.35 0 2.00332e-06 -0.0143649 -9.66806e-05 0.000119995 -0.0244338 0.00126376 -0.000281882 0.0918527 -0.000296738 -0.00049944 -0.000135432 -7.97183e-06 4.19535e-05 0.00199576 0.000457889 6.5893e-05 -0.00032793 -0.000331374 -0.000240661 -0.000777052 8.87394e-05 -1.32545e-05 -0.000201546 0.000214075 -4.37125e-05 -0.000156355 -0.000274155 1.89112e-05 7.67663e-05 -1.96334e-05 -0.000140582 0.000337857 
1624.7 0 8.74896e-06 -0.0144089 -0.000101155 0.000119399 -0.0286677 0.00123642 -0.000303395 0.0902619 -0.000360475 -0.000492886 -0.000159211 7.27722e-06 5.13566e-05 0.00203614 0.000350215 6.06098e-05 -0.000308332 -0.000368541 -0.000248217 -0.000813127 8.58401e-05 -3.33442e-05 -0.000197201 0.000203768 -4.02101e-05 -0.000162898 -0.000277515 1.20212e-05 7.37769e-05 -2.01693e-05 -0.000137861 0.000345376 
1625.05 0 1.50147e-05 -0.0144212 -0.000105713 0.000119215 -0.0328104 0.00120719 -0.000320682 0.0884818 -0.000419075 -0.000489609 -0.000180783 2.61075e-05 6.39816e-05 0.00207248 0.000243068 5.22036e-05 -0.000291932 -0.000399343 -0.000257114 -0.00084516 8.10277e-05 -5.23531e-05 -0.000192604 0.000193111 -3.58373e-05 -0.000168082 -0.000280209 5.02403e-06 6.87574e-05 -1.85208e-05 -0.000135169 0.000351582 
1625.4 0 2.07203e-05 -0.0144019 -0.000109694 0.000119015 -0.036849 0.00117863 -0.000332576 0.0865182 -0.000470857 -0.000486699 -0.000199717 4.68873e-05 7.98328e-05 0.00210361 0.000135785 4.26581e-05 -0.000276554 -0.000423006 -0.000264716 -0.00087485 7.73599e-05 -6.99601e-05 -0.000188513 0.000184422 -3.09677e-05 -0.000173513 -0.000281485 -2.69298e-06 6.21372e-05 -1.58363e-05 -0.000131422 0.000356737 
1625.75 0 2.51883e-05 -0.0143501 -0.000112611 0.000118278 -0.0407736 0.00115293 -0.000341582 0.0843769 -0.000514163 -0.000482893 -0.000217716 6.94849e-05 9.85381e-05 0.00212814 2.62967e-05 3.33912e-05 -0.000260889 -0.000438025 -0.000269407 -0.000906087 7.65131e-05 -8.67679e-05 -0.00018452 0.00017872 -2.62559e-05 -0.000179155 -0.000282952 -1.267e-05 5.60253e-05 -1.24328e-05 -0.000126932 0.000361068 
1626.1 0 2.83611e-05 -0.0142652 -0.000115663 0.000117542 -0.0445786 0.00113056 -0.000351231 0.0820644 -0.000549681 -0.000478403 -0.000236102 9.21447e-05 0.000119686 0.00214525 -8.59922e-05 2.53315e-05 -0.00024492 -0.000443054 -0.000270838 -0.000938695 7.65739e-05 -0.000103194 -0.000179428 0.000174268 -2.19509e-05 -0.000183128 -0.000285996 -2.41456e-05 5.03688e-05 -9.32633e-06 -0.000122386 0.000364777 
1626.45 0 3.09438e-05 -0.0141482 -0.000119831 0.000117477 -0.0482593 0.00110978 -0.000361712 0.0795852 -0.000579061 -0.000474408 -0.000256998 0.000112863 0.000143977 0.0021553 -0.000200247 1.94559e-05 -0.000227672 -0.000440694 -0.000266789 -0.000970239 7.5211e-05 -0.000118964 -0.000174647 0.000169652 -1.78673e-05 -0.00018618 -0.000289284 -3.51049e-05 4.44941e-05 -6.24618e-06 -0.000118709 0.000367951 
1626.8 0 3.40572e-05 -0.0140002 -0.00012382 0.000117966 -0.0518078 0.0010889 -0.000370621 0.0769427 -0.00060179 -0.000471297 -0.000281824 0.000131066 0.000170706 0.00215869 -0.000316747 1.69553e-05 -0.000209082 -0.00043571 -0.000257778 -0.000999302 7.24084e-05 -0.000134451 -0.000171584 0.000164516 -1.50504e-05 -0.000189998 -0.000291577 -4.58491e-05 3.92247e-05 -1.99235e-06 -0.000115959 0.000369994 
1627.15 0 3.78689e-05 -0.01382 -0.000127298 0.000117961 -0.0552141 0.00106735 -0.000376634 0.0741429 -0.000617484 -0.00046799 -0.000309777 0.000147609 0.000197368 0.00215481 -0.0004354 1.52746e-05 -0.000189838 -0.000431177 -0.000246713 -0.00102468 6.85075e-05 -0.000150056 -0.000169557 0.000158824 -1.41465e-05 -0.000195195 -0.000292766 -5.64249e-05 3.53851e-05 3.45247e-06 -0.000112653 0.000370144 
1627.5 0 4.19605e-05 -0.013608 -0.000131043 0.000116177 -0.0584685 0.00104353 -0.000378234 0.0711948 -0.000627839 -0.000462646 -0.000339923 0.000164527 0.000223469 0.00214526 -0.000554694 9.8645e-06 -0.000171239 -0.000428328 -0.000233763 -0.00104552 6.39729e-05 -0.000165394 -0.000167962 0.000152322 -1.5138e-05 -0.000201542 -0.0002919 -6.5961e-05 3.37928e-05 9.15479e-06 -0.000107856 0.000368274 
1627.85 0 4.54818e-05 -0.0133661 -0.000134642 0.000113048 -0.0615633 0.00101734 -0.000374306 0.0681097 -0.000634579 -0.000453354 -0.000371483 0.000182763 0.000250816 0.00213177 -0.000673611 9.42598e-07 -0.000154696 -0.000427782 -0.000217952 -0.00106264 6.05754e-05 -0.000180099 -0.000167486 0.000145022 -1.78393e-05 -0.000208759 -0.000287729 -7.45417e-05 3.52885e-05 1.31586e-05 -0.000101963 0.000364476 
1628.2 0 4.76669e-05 -0.0130948 -0.000137405 0.000110141 -0.0644945 0.000991569 -0.000366654 0.0648976 -0.000638149 -0.000439396 -0.000402625 0.000202166 0.000279386 0.00211358 -0.00079142 -6.64205e-06 -0.000137939 -0.000429157 -0.000199555 -0.00107641 5.88751e-05 -0.000193107 -0.000167876 0.000136684 -2.03413e-05 -0.00021634 -0.000279978 -8.32016e-05 3.91846e-05 1.45075e-05 -9.51283e-05 0.000358707 
1628.55 0 4.88604e-05 -0.0127961 -0.000140238 0.000108611 -0.0672598 0.000968959 -0.000358828 0.0615636 -0.000640137 -0.000421419 -0.000432804 0.000221974 0.000306655 0.00209013 -0.000906525 -1.0116e-05 -0.000117775 -0.000429917 -0.000180272 -0.00108568 5.68435e-05 -0.000203725 -0.000167689 0.000127291 -2.13934e-05 -0.000223328 -0.000268944 -9.25006e-05 4.28529e-05 1.46249e-05 -8.75101e-05 0.000350785 
1628.9 0 4.89756e-05 -0.0124722 -0.000143913 0.000108712 -0.0698529 0.000947982 -0.000351441 0.0581136 -0.000642759 -0.000401643 -0.000461808 0.000240162 0.000330887 0.00206134 -0.0010156 -1.04197e-05 -9.54243e-05 -0.000428707 -0.00016181 -0.00108895 5.29046e-05 -0.000213468 -0.000166916 0.000118245 -2.17561e-05 -0.000229234 -0.000255136 -0.000102067 4.40646e-05 1.43628e-05 -7.9699e-05 0.000341557 
1629.25 0 4.7838e-05 -0.012123 -0.000147948 0.000108849 -0.0722673 0.000926383 -0.000342345 0.054557 -0.000646845 -0.000381737 -0.000487587 0.000255625 0.000352228 0.00202801 -0.00111389 -1.02066e-05 -7.31297e-05 -0.000426169 -0.000144415 -0.00108499 4.7846e-05 -0.000223417 -0.000165942 0.00011131 -2.15063e-05 -0.000234854 -0.000239702 -0.000111236 4.30782e-05 1.37692e-05 -7.24131e-05 0.000331763 
1629.6 0 4.6228e-05 -0.0117483 -0.000151727 0.000107653 -0.0745 0.000905881 -0.000332104 0.050904 -0.000652211 -0.000361828 -0.000507717 0.000269732 0.000371025 0.00199252 -0.00120051 -1.17604e-05 -5.10942e-05 -0.000422612 -0.000127409 -0.0010731 4.23319e-05 -0.000232848 -0.000164002 0.000105871 -2.00423e-05 -0.000240815 -0.000224039 -0.000119833 4.14978e-05 1.32121e-05 -6.59696e-05 0.000320665 
1629.95 0 4.50941e-05 -0.0113489 -0.000155352 0.000105294 -0.0765474 0.000888741 -0.000324693 0.0471631 -0.000657937 -0.000340323 -0.000522083 0.000285059 0.000388103 0.00195667 -0.0012795 -1.69989e-05 -2.80528e-05 -0.000419385 -0.000109496 -0.00105336 3.60474e-05 -0.000241358 -0.000160828 9.97843e-05 -1.64922e-05 -0.000246858 -0.00020819 -0.000127724 4.05479e-05 1.28051e-05 -6.00761e-05 0.000308868 
1630.3 0 4.48708e-05 -0.0109268 -0.000158964 0.000102064 -0.0784031 0.000874164 -0.000323364 0.0433441 -0.000662126 -0.000316363 -0.00053297 0.000303759 0.000405522 0.00191891 -0.00135402 -2.64622e-05 -3.61043e-06 -0.000417245 -8.81719e-05 -0.00102774 2.92173e-05 -0.000249299 -0.000157038 9.32301e-05 -1.02257e-05 -0.000250844 -0.000191603 -0.000134995 4.07836e-05 1.27466e-05 -5.39451e-05 0.000297338 
1630.65 0 4.60098e-05 -0.0104827 -0.00016271 9.74868e-05 -0.0800634 0.000861499 -0.000327803 0.03946 -0.000663113 -0.000291468 -0.000542836 0.000324709 0.000425706 0.00187734 -0.00142335 -3.91289e-05 2.12288e-05 -0.000415498 -6.28339e-05 -0.000998026 2.29751e-05 -0.000256054 -0.000152542 8.67671e-05 -1.42566e-06 -0.000251296 -0.000174941 -0.000141813 4.10609e-05 1.28526e-05 -4.6515e-05 0.00028578 
1631 0 4.79592e-05 -0.0100176 -0.000165672 9.2116e-05 -0.0815281 0.000851076 -0.000337128 0.0355221 -0.000660973 -0.000265334 -0.0005522 0.000347756 0.000449982 0.00183258 -0.00148615 -5.14271e-05 4.63408e-05 -0.000414282 -3.5549e-05 -0.000964493 1.7703e-05 -0.000261941 -0.000147157 7.89295e-05 8.85049e-06 -0.0002492 -0.000159057 -0.000147634 4.05369e-05 1.26776e-05 -3.74015e-05 0.000273741 
1631.35 0 5.07371e-05 -0.00953319 -0.000166765 8.76212e-05 -0.0827963 0.000840996 -0.000351769 0.0315397 -0.00065673 -0.000235066 -0.000559654 0.000375422 0.000475539 0.00178424 -0.00154328 -5.97953e-05 7.21882e-05 -0.000411965 -8.74549e-06 -0.000928047 1.26213e-05 -0.00026961 -0.000140926 6.9199e-05 1.98809e-05 -0.000245013 -0.000143305 -0.000152096 3.98083e-05 1.19096e-05 -2.72876e-05 0.000261012 
1631.7 0 5.53068e-05 -0.00903086 -0.000166263 8.44657e-05 -0.0838673 0.00082952 -0.000371274 0.0275226 -0.000652617 -0.000199969 -0.000565008 0.000408001 0.000498446 0.00173133 -0.00159759 -6.38871e-05 9.87444e-05 -0.000404419 1.5472e-05 -0.000892057 6.76527e-06 -0.000280027 -0.000133804 5.95147e-05 3.19562e-05 -0.000238455 -0.000126887 -0.000156019 3.88791e-05 1.04677e-05 -1.73491e-05 0.000247825 
1632.05 0 6.1811e-05 -0.0085124 -0.000164427 8.17783e-05 -0.0847419 0.000818555 -0.000394385 0.0234798 -0.000650885 -0.000161395 -0.00056951 0.000442121 0.000516646 0.00167371 -0.00165115 -6.41937e-05 0.000126508 -0.000389589 3.62826e-05 -0.000859279 5.00137e-07 -0.000291409 -0.000125493 5.07805e-05 4.39979e-05 -0.000230694 -0.000110156 -0.000159787 3.75078e-05 8.64042e-06 -7.92809e-06 0.00023428 
1632.4 0 6.83342e-05 -0.00798063 -0.000161559 7.91091e-05 -0.0854187 0.000809657 -0.000422739 0.0194183 -0.000652227 -0.00011895 -0.000573798 0.000475579 0.000528492 0.00161099 -0.00170391 -6.06551e-05 0.000156716 -0.000369406 5.41722e-05 -0.000828602 -5.14605e-06 -0.000303135 -0.000115877 4.175e-05 5.39707e-05 -0.000223845 -9.23283e-05 -0.000162558 3.68825e-05 6.97523e-06 1.93395e-06 0.000219533 
1632.75 0 7.28724e-05 -0.00743676 -0.000158477 7.63574e-05 -0.0858942 0.000800059 -0.000458387 0.015347 -0.000655063 -7.11032e-05 -0.000578033 0.000508366 0.000533354 0.00154176 -0.00175533 -5.49556e-05 0.00018994 -0.000345885 6.92877e-05 -0.000799275 -1.12822e-05 -0.000317028 -0.000105587 3.24683e-05 6.12059e-05 -0.000218008 -7.21621e-05 -0.000164434 3.85728e-05 4.58216e-06 1.20603e-05 0.000202784 
1633.1 0 7.60005e-05 -0.00688005 -0.000154366 7.32176e-05 -0.0861685 0.000787127 -0.000498264 0.0112794 -0.000657704 -1.91272e-05 -0.000582363 0.000539311 0.000531554 0.00146469 -0.0018045 -4.79426e-05 0.000226444 -0.000320203 8.07192e-05 -0.000773044 -1.90464e-05 -0.000332966 -9.43316e-05 2.40344e-05 6.74525e-05 -0.000211745 -5.05949e-05 -0.000166042 4.24357e-05 -2.43416e-07 2.08039e-05 0.000184375 
1633.45 0 7.90057e-05 -0.00631097 -0.000149276 6.95687e-05 -0.0862455 0.000772494 -0.000537874 0.00722653 -0.000660243 3.44306e-05 -0.000587224 0.000567278 0.000522582 0.00138056 -0.00185049 -3.87949e-05 0.000265045 -0.00029445 8.77509e-05 -0.000750834 -2.70554e-05 -0.000347691 -8.16924e-05 1.60905e-05 7.47555e-05 -0.000204756 -2.91126e-05 -0.000166532 4.76656e-05 -7.23242e-06 2.85798e-05 0.000164897 
1633.8 0 8.22377e-05 -0.00573205 -0.000145131 6.59719e-05 -0.0861276 0.000757855 -0.000577438 0.00319478 -0.000664218 8.73466e-05 -0.000591359 0.000592509 0.000507727 0.00129168 -0.00189541 -3.00892e-05 0.000302694 -0.000269283 9.1511e-05 -0.000731402 -3.30473e-05 -0.000359219 -6.7727e-05 8.95393e-06 8.31337e-05 -0.000196845 -8.7953e-06 -0.000165347 5.409e-05 -1.4676e-05 3.6406e-05 0.000144795 
1634.15 0 8.62996e-05 -0.00514597 -0.000141719 6.321e-05 -0.0858137 0.000743066 -0.000620243 -0.000809394 -0.000671213 0.000137935 -0.000591159 0.000614979 0.000489971 0.00119779 -0.00194135 -2.5029e-05 0.000336484 -0.000243285 9.36229e-05 -0.000711869 -3.64662e-05 -0.000368624 -5.30277e-05 2.12771e-06 9.1545e-05 -0.000187172 9.57828e-06 -0.000163345 6.02248e-05 -2.10417e-05 4.25573e-05 0.000124791 
1634.5 0 9.06336e-05 -0.00455365 -0.000137407 6.11762e-05 -0.0853045 0.000727827 -0.000667588 -0.00477526 -0.000680506 0.000188003 -0.0005836 0.000634776 0.000471401 0.0010971 -0.00198687 -2.25813e-05 0.000365271 -0.00021612 9.42839e-05 -0.000690226 -4.02227e-05 -0.000377273 -3.80949e-05 -5.39032e-06 0.000100441 -0.00017533 2.70075e-05 -0.000161192 6.37309e-05 -2.61099e-05 4.56962e-05 0.000105302 
1634.85 0 9.4773e-05 -0.00395637 -0.000131628 5.96123e-05 -0.0846044 0.000711323 -0.000715994 -0.00869332 -0.000690827 0.000238751 -0.000570761 0.000652151 0.00045385 0.000990533 -0.00202988 -2.11015e-05 0.000388924 -0.000188069 9.3734e-05 -0.000666897 -4.70958e-05 -0.000384496 -2.30719e-05 -1.27321e-05 0.000111435 -0.000161575 4.52396e-05 -0.000159171 6.37934e-05 -2.99953e-05 4.75661e-05 8.62182e-05 
1635.2 0 0.000100134 -0.00335643 -0.000124929 5.80066e-05 -0.0837159 0.000693523 -0.000763369 -0.0125565 -0.000701189 0.000289791 -0.000554686 0.000666823 0.000437747 0.000881601 -0.00206953 -1.94812e-05 0.00040701 -0.000157165 9.3728e-05 -0.000642841 -5.63447e-05 -0.000390859 -8.95319e-06 -1.88321e-05 0.000122806 -0.000147075 6.37656e-05 -0.000157569 6.09103e-05 -3.29759e-05 4.99285e-05 6.73829e-05 
1635.55 0 0.000107283 -0.00275514 -0.000118411 5.64549e-05 -0.082642 0.000674708 -0.000812025 -0.0163543 -0.00070992 0.000340834 -0.000531887 0.000679369 0.000422339 0.000772351 -0.00210688 -1.54108e-05 0.000420909 -0.000120929 9.52283e-05 -0.000618184 -6.59769e-05 -0.000397887 3.43537e-06 -2.33961e-05 0.000133089 -0.00013324 8.03584e-05 -0.000156695 5.54215e-05 -3.55218e-05 5.31315e-05 4.82664e-05 
1635.9 0 0.000115321 -0.0021529 -0.000112188 5.56286e-05 -0.0813893 0.000654128 -0.000864219 -0.0200771 -0.000715495 0.000391105 -0.000499778 0.000690578 0.000407048 0.000659559 -0.00214196 -7.07657e-06 0.00043394 -7.68996e-05 9.67862e-05 -0.000592698 -7.47773e-05 -0.000404848 1.42845e-05 -2.74806e-05 0.000143384 -0.000119606 9.43396e-05 -0.000156806 4.85685e-05 -3.67889e-05 5.69171e-05 2.81387e-05 
1636.25 0 0.000123908 -0.00155081 -0.000105746 5.49526e-05 -0.0799647 0.000630228 -0.000920649 -0.0237192 -0.000719105 0.000440964 -0.000460102 0.000698514 0.000390005 0.000539358 -0.00217133 5.07374e-06 0.000447999 -2.38962e-05 9.54349e-05 -0.000566404 -8.24806e-05 -0.000409864 2.48413e-05 -3.23394e-05 0.000153442 -0.000105418 0.000106938 -0.000158026 4.18027e-05 -3.53777e-05 6.10237e-05 6.06593e-06 
1636.6 0 0.000132686 -0.000951386 -9.88127e-05 5.37783e-05 -0.0783735 0.000601019 -0.000980842 -0.0272737 -0.00072503 0.00049177 -0.000415233 0.00069953 0.00036962 0.000412391 -0.0021911 1.83673e-05 0.000461028 3.49836e-05 8.9988e-05 -0.000539577 -8.9286e-05 -0.000413088 3.52294e-05 -3.77785e-05 0.000161646 -9.10959e-05 0.000119598 -0.000159419 3.68561e-05 -3.1586e-05 6.56704e-05 -1.75867e-05 
1636.95 0 0.000140725 -0.00035586 -9.12826e-05 5.20591e-05 -0.0766211 0.000565836 -0.00104236 -0.0307311 -0.000735754 0.00054304 -0.000365762 0.000691403 0.000346229 0.000281552 -0.00219997 2.95303e-05 0.000470857 9.44307e-05 8.23161e-05 -0.000513784 -9.47662e-05 -0.000415446 4.40458e-05 -4.27754e-05 0.000168433 -7.74878e-05 0.000132361 -0.000160641 3.54668e-05 -2.72638e-05 7.15495e-05 -4.09184e-05 
1637.3 0 0.000147124 0.000235713 -8.34677e-05 4.98811e-05 -0.074712 0.000526818 -0.00110473 -0.0340829 -0.000749844 0.000592613 -0.000312775 0.000676679 0.000321465 0.000150108 -0.00219964 3.73085e-05 0.000479256 0.000149413 7.39707e-05 -0.000490044 -9.83548e-05 -0.000417718 5.11545e-05 -4.69551e-05 0.000175955 -6.43335e-05 0.000144569 -0.000163137 3.76344e-05 -2.33545e-05 7.81576e-05 -6.26461e-05 
1637.65 0 0.000151631 0.000822055 -7.52124e-05 4.71558e-05 -0.0726505 0.000484765 -0.00116934 -0.0373191 -0.000766143 0.000639203 -0.000258314 0.000660245 0.000295954 2.07438e-05 -0.00219459 4.40958e-05 0.000488286 0.000198974 6.44186e-05 -0.000467017 -0.000101361 -0.000419886 5.81896e-05 -4.98145e-05 0.000184866 -5.0492e-05 0.000156084 -0.000166809 4.14936e-05 -1.99774e-05 8.43184e-05 -8.27779e-05 
1638 0 0.000155825 0.00140067 -6.63837e-05 4.37493e-05 -0.0704435 0.000436728 -0.00123509 -0.040431 -0.000785708 0.000682419 -0.000204576 0.000643835 0.000267873 -0.000106751 -0.00218702 5.14431e-05 0.000497315 0.000245618 5.50231e-05 -0.000442759 -0.000104563 -0.000420824 6.5335e-05 -5.11216e-05 0.000194026 -3.51358e-05 0.000166706 -0.000169817 4.49191e-05 -1.68498e-05 9.00141e-05 -0.000101208 
1638.35 0 0.000161904 0.00197009 -5.81407e-05 3.97516e-05 -0.068099 0.000379281 -0.00129821 -0.0434146 -0.000809175 0.000723344 -0.000152561 0.000624577 0.000236688 -0.000232259 -0.0021744 5.79079e-05 0.000503947 0.000291679 4.89739e-05 -0.000417009 -0.000107405 -0.000420958 7.16373e-05 -5.12194e-05 0.000201616 -1.82675e-05 0.000176433 -0.000171376 4.67877e-05 -1.32768e-05 9.53713e-05 -0.000118482 
1638.7 0 0.00017086 0.00252984 -5.12837e-05 3.48952e-05 -0.0656251 0.000312937 -0.00135325 -0.0462686 -0.000835791 0.000762073 -0.000101244 0.00059919 0.000206044 -0.000354157 -0.00215515 6.21216e-05 0.000506162 0.000337269 4.83282e-05 -0.000391356 -0.00010879 -0.000421421 7.65183e-05 -4.92185e-05 0.000207629 -1.99182e-06 0.000185777 -0.000171259 4.69237e-05 -8.88147e-06 0.000100399 -0.000135244 
1639.05 0 0.00018098 0.00307833 -4.47785e-05 2.88359e-05 -0.0630279 0.000242128 -0.00139848 -0.0489916 -0.000862851 0.000796518 -4.97678e-05 0.000568627 0.000178302 -0.00047135 -0.00212908 6.49151e-05 0.000503709 0.000381162 5.21357e-05 -0.000366923 -0.000107147 -0.000422539 8.07134e-05 -4.5129e-05 0.000212513 1.25319e-05 0.000194365 -0.000169407 4.64172e-05 -4.04646e-06 0.000104476 -0.000151077 
1639.4 0 0.000189838 0.00361386 -3.8215e-05 2.27289e-05 -0.0603135 0.000168335 -0.00143672 -0.0515797 -0.000888251 0.000825481 2.98214e-06 0.000535232 0.000150687 -0.000583312 -0.00209639 6.72216e-05 0.000497077 0.000423765 5.73513e-05 -0.000343634 -0.000102516 -0.000424898 8.561e-05 -4.05814e-05 0.000215612 2.73249e-05 0.000201219 -0.00016579 4.55665e-05 1.17358e-08 0.000107283 -0.000164997 
1639.75 0 0.00019717 0.00413644 -3.28277e-05 1.74619e-05 -0.0574889 8.92938e-05 -0.00146958 -0.0540275 -0.000910606 0.000849411 5.84073e-05 0.000499978 0.000121404 -0.000690242 -0.00205829 6.62582e-05 0.000487621 0.000466239 6.18703e-05 -0.00032054 -9.64899e-05 -0.000429476 9.09317e-05 -3.6052e-05 0.000218114 4.37758e-05 0.000206461 -0.000160618 4.40002e-05 2.54106e-06 0.000109269 -0.000176231 
1640.1 0 0.000203034 0.00464755 -2.90273e-05 1.17445e-05 -0.0545606 5.31464e-06 -0.00149527 -0.05633 -0.000928077 0.000869263 0.000115003 0.0004622 9.18292e-05 -0.000792957 -0.00201649 5.90653e-05 0.000477152 0.000508965 6.48331e-05 -0.000295999 -9.04878e-05 -0.000434775 9.53112e-05 -3.08097e-05 0.000221525 6.15375e-05 0.000210166 -0.00015516 4.20638e-05 4.59204e-06 0.000110392 -0.00018563 
1640.45 0 0.000206968 0.00514588 -2.63429e-05 3.75707e-06 -0.0515359 -7.99598e-05 -0.00151088 -0.0584835 -0.000940209 0.00088752 0.000170108 0.000420811 6.20631e-05 -0.000891923 -0.00197292 4.57048e-05 0.000465415 0.000549662 6.65833e-05 -0.000268214 -8.47746e-05 -0.000437251 9.86509e-05 -2.54323e-05 0.000225233 7.9597e-05 0.000211365 -0.00015043 4.00127e-05 8.07663e-06 0.000110669 -0.000195552 
1640.8 0 0.000209858 0.00562643 -2.4396e-05 -6.05536e-06 -0.0484226 -0.00016312 -0.00151539 -0.0604825 -0.000947956 0.000907439 0.00022241 0.000376532 3.30455e-05 -0.000987398 -0.00192818 2.76468e-05 0.000450878 0.000584743 6.89043e-05 -0.000237719 -7.88439e-05 -0.000435313 0.000101279 -2.09198e-05 0.000228641 9.7749e-05 0.000210183 -0.000145937 3.77649e-05 1.35827e-05 0.00011041 -0.000206858 
1641.15 0 0.00021292 0.00608634 -2.23182e-05 -1.57711e-05 -0.0452299 -0.000243331 -0.00151083 -0.0623209 -0.0009517 0.000928702 0.00027076 0.000330252 6.70677e-06 -0.00108141 -0.00188014 8.91419e-06 0.000432949 0.000613454 7.3142e-05 -0.000207046 -7.22693e-05 -0.000429729 0.000102672 -1.77201e-05 0.000231848 0.000116 0.000207605 -0.000141177 3.52433e-05 2.04159e-05 0.000110161 -0.000219049 
1641.5 0 0.000216023 0.00652536 -1.97274e-05 -2.4791e-05 -0.0419702 -0.000320926 -0.00149949 -0.0639966 -0.00095105 0.000949138 0.000315009 0.000283034 -1.71143e-05 -0.00117686 -0.0018262 -8.89681e-06 0.00041208 0.000638325 7.88119e-05 -0.000177071 -6.48961e-05 -0.000422405 0.00010339 -1.67973e-05 0.000233597 0.000133087 0.000204513 -0.000135879 3.26833e-05 2.78137e-05 0.000111027 -0.000231468 
1641.85 0 0.000218404 0.00694278 -1.72535e-05 -3.41484e-05 -0.0386543 -0.00039715 -0.0014829 -0.065511 -0.000947146 0.000967677 0.000357334 0.000236247 -3.86223e-05 -0.00127282 -0.00176515 -2.7917e-05 0.000389861 0.000662179 8.40283e-05 -0.0001492 -5.69587e-05 -0.00041548 0.000105491 -1.83266e-05 0.000232419 0.000148501 0.000202064 -0.000128449 3.03701e-05 3.51803e-05 0.000112514 -0.000243124 
1642.2 0 0.000219965 0.00733848 -1.42687e-05 -4.3818e-05 -0.0352886 -0.000470988 -0.00146056 -0.0668639 -0.000941548 0.000983447 0.000397527 0.000188418 -5.82758e-05 -0.00136674 -0.00169823 -4.79148e-05 0.000367164 0.000685502 8.81764e-05 -0.000124071 -4.87475e-05 -0.000410054 0.000108698 -2.0977e-05 0.000228497 0.000163379 0.000200098 -0.000117406 2.81548e-05 4.20725e-05 0.000113289 -0.000253505 
1642.55 0 0.000219801 0.00771335 -9.13172e-06 -5.38252e-05 -0.0318805 -0.000538599 -0.00143236 -0.068053 -0.000933579 0.000996221 0.000433706 0.000137465 -7.84543e-05 -0.00145737 -0.00162646 -6.65667e-05 0.000341455 0.000706852 9.0687e-05 -9.88036e-05 -4.02373e-05 -0.000405113 0.00011135 -2.40649e-05 0.000221759 0.000177925 0.000198398 -0.000104121 2.51874e-05 4.83213e-05 0.000113646 -0.000262633 
1642.9 0 0.000217872 0.00806697 -2.70727e-06 -6.38809e-05 -0.0284409 -0.00060027 -0.0013997 -0.0690782 -0.000921776 0.00100847 0.00046706 8.45654e-05 -0.0001007 -0.00154303 -0.00155001 -8.26115e-05 0.000310817 0.000725422 9.00474e-05 -7.19831e-05 -3.19493e-05 -0.000398454 0.000112968 -2.77984e-05 0.00021285 0.000191353 0.000197534 -9.04869e-05 2.13032e-05 5.2861e-05 0.000114248 -0.000271101 
1643.25 0 0.000215945 0.00839783 3.3858e-06 -7.26434e-05 -0.0249792 -0.000660027 -0.00136226 -0.0699417 -0.000906007 0.00102282 0.00049855 3.13313e-05 -0.000124862 -0.00162369 -0.00146882 -9.61072e-05 0.000277302 0.000742877 8.54499e-05 -4.57864e-05 -2.41652e-05 -0.000390073 0.000113527 -3.11545e-05 0.000204516 0.000203314 0.000196896 -7.75764e-05 1.71519e-05 5.54388e-05 0.000114174 -0.000279384 
1643.6 0 0.000214096 0.0087059 9.10037e-06 -7.95047e-05 -0.0215021 -0.000720151 -0.00131925 -0.0706445 -0.000886637 0.00103764 0.000526318 -2.21716e-05 -0.000151406 -0.00170136 -0.00138283 -0.000108246 0.000241461 0.000760404 7.86623e-05 -2.1541e-05 -1.63535e-05 -0.000382094 0.000111844 -3.30026e-05 0.000197364 0.000213909 0.000195214 -6.60002e-05 1.30896e-05 5.78986e-05 0.000112379 -0.000288115 
1643.95 0 0.00021076 0.00899167 1.45532e-05 -8.52622e-05 -0.0180148 -0.000779862 -0.00127075 -0.0711875 -0.000862883 0.00104982 0.000550374 -7.61487e-05 -0.000179706 -0.00177758 -0.00129119 -0.000120665 0.000199306 0.000775722 7.25424e-05 5.4812e-07 -8.75144e-06 -0.000376178 0.000107847 -3.38904e-05 0.000188538 0.000223631 0.000192247 -5.67935e-05 9.61442e-06 6.08956e-05 0.000109654 -0.000297037 
1644.3 0 0.000205172 0.00925538 1.95759e-05 -9.15471e-05 -0.0145218 -0.000836145 -0.00121653 -0.0715711 -0.000834721 0.00105833 0.000574654 -0.000130585 -0.000208261 -0.00185112 -0.00119105 -0.000133822 0.000149357 0.000785135 6.92897e-05 2.00411e-05 -2.12868e-06 -0.000372998 0.000103165 -3.45424e-05 0.000177432 0.000231884 0.000188217 -4.95118e-05 6.91141e-06 6.34466e-05 0.000106941 -0.000305603 
1644.65 0 0.000198382 0.00949738 2.49889e-05 -9.80627e-05 -0.0110298 -0.000885923 -0.0011583 -0.0717942 -0.000801457 0.00106296 0.00060184 -0.00018387 -0.000236225 -0.00191938 -0.00108282 -0.000147127 9.55467e-05 0.000786521 7.0625e-05 3.68927e-05 3.46573e-06 -0.00037055 9.91118e-05 -3.46176e-05 0.000165834 0.000237559 0.000183437 -4.27342e-05 4.60104e-06 6.53431e-05 0.000104229 -0.00031436 
1645 0 0.0001917 0.00971583 3.14292e-05 -0.000103651 -0.00754718 -0.000928901 -0.00109942 -0.0718592 -0.000761909 0.00106344 0.000630016 -0.000233307 -0.000262543 -0.00198273 -0.000968606 -0.000159729 4.23289e-05 0.000780623 7.5677e-05 5.14443e-05 8.37155e-06 -0.000366147 9.59276e-05 -3.34919e-05 0.000155238 0.000240759 0.000178388 -3.49768e-05 2.40402e-06 6.65465e-05 0.000101572 -0.000322882 
1645.35 0 0.000184959 0.00990876 3.84467e-05 -0.000108253 -0.00407858 -0.00096735 -0.00104163 -0.0717691 -0.000717104 0.00105859 0.000653933 -0.000277537 -0.000285357 -0.00204082 -0.000849042 -0.000170861 -9.24966e-06 0.000771118 8.37043e-05 6.43788e-05 1.26077e-05 -0.000359699 9.17982e-05 -3.1175e-05 0.000145204 0.000242989 0.000173131 -2.54807e-05 9.55253e-07 6.70453e-05 9.86022e-05 -0.000330211 
1645.7 0 0.000177889 0.0100763 4.57754e-05 -0.00011226 -0.000628345 -0.00100212 -0.000984167 -0.0715227 -0.00066872 0.00104736 0.00067295 -0.000318833 -0.000304348 -0.0020909 -0.000725258 -0.000180181 -6.06018e-05 0.000762377 9.56234e-05 7.76829e-05 1.56159e-05 -0.000352164 8.5054e-05 -2.8492e-05 0.000133724 0.000245621 0.000167324 -1.572e-05 -9.43694e-08 6.73018e-05 9.48413e-05 -0.000335138 
1646.05 0 0.000170484 0.0102197 5.30402e-05 -0.000116173 0.00279569 -0.00103144 -0.000926584 -0.0711168 -0.000617037 0.00102906 0.000689772 -0.000361286 -0.000320683 -0.00213116 -0.000598949 -0.000187603 -0.000112262 0.000756043 0.00011035 9.22882e-05 1.76178e-05 -0.000343905 7.71919e-05 -2.56405e-05 0.000121018 0.00024846 0.000161479 -6.75344e-06 -1.65665e-06 6.77921e-05 9.10857e-05 -0.000337527 
1646.4 0 0.000162616 0.0103394 5.9938e-05 -0.000119672 0.0061843 -0.00105601 -0.000871091 -0.0705517 -0.000562288 0.00100207 0.000705402 -0.000407467 -0.000334617 -0.00216235 -0.00047117 -0.000193461 -0.000163891 0.00075118 0.000123828 0.000106833 1.91381e-05 -0.000334999 6.99166e-05 -2.22784e-05 0.000107441 0.000249967 0.00015586 1.76426e-06 -2.99225e-06 6.79287e-05 8.8797e-05 -0.000337997 
1646.75 0 0.000154947 0.0104349 6.58098e-05 -0.000122374 0.00953056 -0.00107923 -0.000819912 -0.0698311 -0.000507591 0.000965237 0.000720813 -0.000456599 -0.000346277 -0.00218624 -0.000342664 -0.00019868 -0.000214287 0.000746702 0.000133231 0.000120115 2.02956e-05 -0.00032528 6.2945e-05 -1.83137e-05 9.258e-05 0.000250611 0.000150849 9.37732e-06 -3.09261e-06 6.62164e-05 8.77957e-05 -0.000337213 
1647.1 0 0.000148071 0.0105069 7.03728e-05 -0.000123745 0.012828 -0.00110214 -0.000773287 -0.0689605 -0.000456127 0.000919628 0.00073614 -0.00050691 -0.000353611 -0.00220467 -0.000214997 -0.000203865 -0.000261609 0.000741958 0.000140312 0.000131748 2.15755e-05 -0.000313948 5.58504e-05 -1.33397e-05 7.81643e-05 0.000251318 0.000146185 1.53152e-05 -3.473e-06 6.20343e-05 8.60687e-05 -0.000336483 
1647.45 0 0.000141476 0.0105562 7.51713e-05 -0.000123256 0.0160681 -0.00112327 -0.000730417 -0.0679451 -0.000406845 0.000868386 0.000747989 -0.000556371 -0.000355317 -0.00221947 -8.82466e-05 -0.000207828 -0.00030512 0.000735902 0.000149107 0.000142691 2.3889e-05 -0.000300672 4.86833e-05 -8.54751e-06 6.63698e-05 0.000250479 0.000140731 1.96961e-05 -4.77178e-06 5.62112e-05 8.30526e-05 -0.000336231 
1647.8 0 0.000133239 0.0105824 8.04446e-05 -0.000121288 0.019243 -0.00114328 -0.000690545 -0.0667907 -0.000356492 0.000815522 0.000753665 -0.000601975 -0.00035388 -0.00222936 3.98951e-05 -0.000210299 -0.000346346 0.000727317 0.000159787 0.000152878 2.71618e-05 -0.000286135 4.22056e-05 -4.82729e-06 5.65859e-05 0.000247132 0.0001351 2.2323e-05 -5.82488e-06 4.9684e-05 8.04606e-05 -0.000335299 
1648.15 0 0.000122876 0.010584 8.48712e-05 -0.000118959 0.0223462 -0.00116487 -0.000651075 -0.0655039 -0.000304721 0.000761349 0.000754698 -0.000639977 -0.00035096 -0.00223076 0.000170931 -0.000212614 -0.00038702 0.000714666 0.000170086 0.00015977 2.96878e-05 -0.000271836 3.7852e-05 -9.97658e-07 4.73654e-05 0.000243467 0.000130307 2.40293e-05 -6.59541e-06 4.22251e-05 7.89796e-05 -0.000332733 
1648.5 0 0.000112821 0.0105611 8.81404e-05 -0.000117009 0.0253737 -0.00118642 -0.000609834 -0.0640899 -0.000253215 0.000702477 0.00075466 -0.000668976 -0.000346347 -0.00222312 0.000302513 -0.000214995 -0.000427297 0.000697461 0.000180486 0.000163028 3.15506e-05 -0.000260116 3.50089e-05 2.766e-06 3.86403e-05 0.000242227 0.000125183 2.60692e-05 -8.30116e-06 3.41653e-05 7.75154e-05 -0.000328387 
1648.85 0 0.000104907 0.0105157 9.06802e-05 -0.000116141 0.0283202 -0.00120354 -0.00056788 -0.0625512 -0.000202909 0.000639324 0.000756258 -0.000689412 -0.000340295 -0.00220958 0.000430789 -0.000218157 -0.000466069 0.000677118 0.000191911 0.000165636 3.386e-05 -0.000251554 3.1949e-05 5.29412e-06 3.06179e-05 0.000242923 0.000119353 2.84585e-05 -1.18543e-05 2.70328e-05 7.55794e-05 -0.000321961 
1649.2 0 9.89467e-05 0.0104482 9.24196e-05 -0.000116763 0.0311793 -0.00121532 -0.000526917 -0.0608896 -0.000152989 0.000574611 0.000760315 -0.000701777 -0.000332736 -0.00219132 0.000553778 -0.000224532 -0.000501591 0.000655393 0.000204133 0.000167766 3.68759e-05 -0.00024394 2.81382e-05 7.80769e-06 2.34032e-05 0.00024421 0.000113858 3.09216e-05 -1.72289e-05 2.18365e-05 7.37205e-05 -0.000313585 
1649.55 0 9.41647e-05 0.0103584 9.25776e-05 -0.000117514 0.0339438 -0.00122516 -0.000487956 -0.0591094 -0.000103356 0.000508763 0.000766135 -0.000707638 -0.000322415 -0.00216685 0.000670141 -0.000234375 -0.000532099 0.0006338 0.000216354 0.000168222 3.9796e-05 -0.000233599 2.41652e-05 1.20534e-05 1.69261e-05 0.000245165 0.000108632 3.30991e-05 -2.36855e-05 1.86035e-05 7.22458e-05 -0.00030483 
1649.9 0 9.13423e-05 0.0102458 9.09219e-05 -0.000116451 0.0366072 -0.0012363 -0.000449014 -0.0572194 -5.58768e-05 0.000442072 0.000771591 -0.000707518 -0.000309546 -0.00213693 0.000779661 -0.000244288 -0.000555399 0.000613589 0.000228978 0.000166841 4.2014e-05 -0.000220253 1.96769e-05 1.8492e-05 1.04956e-05 0.000244554 0.000102889 3.49366e-05 -3.15021e-05 1.62016e-05 7.18321e-05 -0.000296674 
1650.25 0 9.17836e-05 0.0101112 8.76658e-05 -0.000113885 0.0391645 -0.00124849 -0.000408442 -0.0552255 -1.11864e-05 0.000375018 0.000772804 -0.000699293 -0.000297123 -0.00210378 0.00088548 -0.000253155 -0.000570826 0.000595178 0.000244319 0.00016213 4.41586e-05 -0.0002075 1.44704e-05 2.64755e-05 3.13726e-06 0.000242343 9.6686e-05 3.61739e-05 -4.03662e-05 1.34522e-05 7.26402e-05 -0.000288696 
1650.6 0 9.43546e-05 0.00995639 8.32729e-05 -0.000111519 0.0416079 -0.00126074 -0.000367307 -0.0531292 3.18908e-05 0.000306594 0.000768079 -0.000683312 -0.000286861 -0.00206654 0.000990951 -0.000262685 -0.000582884 0.00057928 0.000264356 0.000152005 4.5881e-05 -0.000195653 9.48618e-06 3.50526e-05 -6.65014e-06 0.000240192 9.02504e-05 3.72359e-05 -4.80978e-05 9.37291e-06 7.26732e-05 -0.00027957 
1650.95 0 9.65497e-05 0.00978043 7.89156e-05 -0.00011013 0.0439305 -0.00127517 -0.000326052 -0.0509351 7.53528e-05 0.000235235 0.000760605 -0.000662485 -0.000279171 -0.00202222 0.00109662 -0.000272699 -0.000595838 0.000566126 0.000288865 0.00013744 4.65154e-05 -0.000181859 5.68552e-06 4.35066e-05 -1.86053e-05 0.000238678 8.29155e-05 4.01486e-05 -5.37038e-05 2.87825e-06 7.03643e-05 -0.000268197 
1651.3 0 9.73681e-05 0.00958181 7.54423e-05 -0.000108955 0.0461315 -0.0012954 -0.000283853 -0.048651 0.000121005 0.000161492 0.00075308 -0.000639601 -0.000274981 -0.00196978 0.00120041 -0.000281988 -0.000610059 0.000554283 0.000314066 0.000122109 4.61907e-05 -0.000166111 3.3238e-06 5.13245e-05 -3.06886e-05 0.000237125 7.46899e-05 4.6628e-05 -5.88926e-05 -4.87766e-06 6.58411e-05 -0.000255208 
1651.65 0 9.70731e-05 0.00936112 7.33118e-05 -0.000106871 0.0482137 -0.0013215 -0.000238744 -0.0462815 0.000169882 8.85622e-05 0.000745797 -0.000615832 -0.000275142 -0.00191187 0.00130047 -0.000290715 -0.000624303 0.000543167 0.000334981 0.000108202 4.55804e-05 -0.000152217 1.52574e-06 5.85029e-05 -4.15762e-05 0.000234367 6.7572e-05 5.62623e-05 -6.61282e-05 -1.1899e-05 6.0257e-05 -0.000241867 
1652 0 9.52842e-05 0.00912175 7.20719e-05 -0.000103606 0.0501762 -0.00134992 -0.000190216 -0.043827 0.000221474 2.02494e-05 0.000738544 -0.00059056 -0.000278949 -0.00185058 0.00139703 -0.000302244 -0.000635831 0.000533782 0.000347911 9.44568e-05 4.56797e-05 -0.000140857 -3.41462e-07 6.53388e-05 -5.04211e-05 0.00022991 6.29492e-05 6.7107e-05 -7.66512e-05 -1.73634e-05 5.48465e-05 -0.000228727 
1652.35 0 9.14298e-05 0.00886578 7.05028e-05 -9.95508e-05 0.0520131 -0.00137851 -0.000138226 -0.0412939 0.000273796 -4.17531e-05 0.000731701 -0.0005634 -0.000282025 -0.00178366 0.00149012 -0.000318317 -0.000642151 0.000527131 0.000352408 7.86527e-05 4.6553e-05 -0.000129367 -3.1101e-06 7.26593e-05 -5.78983e-05 0.000223362 6.02958e-05 7.75446e-05 -8.95952e-05 -2.17039e-05 5.01097e-05 -0.000215307 
1652.7 0 8.59662e-05 0.00859282 6.80763e-05 -9.50789e-05 0.0537211 -0.00140697 -8.21622e-05 -0.0386915 0.000326929 -9.93633e-05 0.0007266 -0.000534683 -0.000280903 -0.00170952 0.00157696 -0.000336266 -0.000642586 0.000524467 0.000350581 5.97769e-05 4.80803e-05 -0.00011678 -6.60424e-06 8.16665e-05 -6.55104e-05 0.000214267 5.82026e-05 8.60819e-05 -0.000102957 -2.56897e-05 4.66756e-05 -0.0002012 
1653.05 0 8.04844e-05 0.00830227 6.46442e-05 -9.08556e-05 0.0553002 -0.00143513 -2.16313e-05 -0.0360261 0.000380658 -0.00015544 0.000723269 -0.000505114 -0.000276711 -0.00163147 0.00165419 -0.000353745 -0.000638902 0.000526943 0.000344074 3.92756e-05 4.96336e-05 -0.000102821 -8.93804e-06 9.18567e-05 -7.36062e-05 0.000204219 5.50466e-05 9.2359e-05 -0.00011506 -2.97247e-05 4.44991e-05 -0.000187418 
1653.4 0 7.59914e-05 0.00799463 6.06406e-05 -8.7524e-05 0.0567492 -0.00146222 4.26459e-05 -0.0333015 0.000433056 -0.000210709 0.000720942 -0.000476707 -0.00027228 -0.00155304 0.00172217 -0.000370947 -0.000635099 0.00053385 0.000334413 1.96413e-05 5.12239e-05 -8.71826e-05 -1.01638e-05 0.000101953 -8.18714e-05 0.000195328 5.0836e-05 9.7211e-05 -0.000125293 -3.42473e-05 4.25862e-05 -0.000174624 
1653.75 0 7.12603e-05 0.00767063 5.75842e-05 -8.47707e-05 0.0580637 -0.00148844 0.000108533 -0.0305211 0.000483349 -0.000265858 0.000719133 -0.00044914 -0.000269102 -0.00147347 0.00178462 -0.000387877 -0.000633301 0.000542976 0.000323562 2.13723e-06 5.28243e-05 -6.9893e-05 -1.1627e-05 0.000111407 -8.94538e-05 0.000187259 4.62618e-05 0.000100928 -0.000133804 -3.9989e-05 4.06753e-05 -0.000162767 
1654.1 0 6.5407e-05 0.0073308 5.64418e-05 -8.22853e-05 0.0592404 -0.00151236 0.000175578 -0.0276897 0.000532268 -0.000320584 0.000717025 -0.000419748 -0.000267159 -0.00139127 0.00184304 -0.000403246 -0.00063227 0.000554844 0.000311972 -1.25263e-05 5.42358e-05 -5.11113e-05 -1.32459e-05 0.00011929 -9.58099e-05 0.000179831 4.17535e-05 0.00010355 -0.000139836 -4.6358e-05 3.94965e-05 -0.000151761 
1654.45 0 5.8391e-05 0.00697618 5.70085e-05 -8.10594e-05 0.0602775 -0.00152916 0.000243462 -0.0248119 0.000580787 -0.000372147 0.00071464 -0.000388777 -0.000264374 -0.00130686 0.00189597 -0.000415685 -0.000629121 0.00057178 0.000299539 -2.61609e-05 5.55581e-05 -3.19488e-05 -1.38916e-05 0.000125849 -0.000101459 0.00017495 3.77077e-05 0.000106215 -0.000143204 -5.1711e-05 3.91089e-05 -0.000141472 
1654.8 0 5.00043e-05 0.00660782 5.9364e-05 -8.11479e-05 0.0611703 -0.00153752 0.000311469 -0.0218935 0.000629912 -0.000420389 0.000713051 -0.00035831 -0.000258551 -0.00122124 0.00194262 -0.000424194 -0.000620994 0.000592809 0.000286415 -4.15372e-05 5.65312e-05 -1.27081e-05 -1.3122e-05 0.000131929 -0.000107287 0.00017322 3.31844e-05 0.000110542 -0.000146346 -5.52001e-05 3.8063e-05 -0.000131589 
1655.15 0 4.10727e-05 0.00622524 6.29969e-05 -8.08128e-05 0.0619132 -0.0015385 0.000379004 -0.0189454 0.000679196 -0.000468734 0.000712773 -0.000328363 -0.000250183 -0.0011351 0.00198367 -0.000430018 -0.000607756 0.000614668 0.000270215 -5.77164e-05 5.73642e-05 6.20183e-06 -1.2234e-05 0.000137687 -0.000114143 0.00017265 2.72003e-05 0.000117096 -0.000150053 -5.7994e-05 3.63262e-05 -0.000121716 
1655.5 0 3.19245e-05 0.00582869 6.58899e-05 -7.87637e-05 0.0625056 -0.0015311 0.000444117 -0.0159784 0.00072628 -0.000519319 0.000714179 -0.000295823 -0.000239345 -0.0010499 0.00201789 -0.000436857 -0.000591454 0.000636903 0.00024816 -7.19125e-05 5.84036e-05 2.29012e-05 -1.24034e-05 0.000142691 -0.000121231 0.000172162 2.05759e-05 0.000124586 -0.00015212 -6.20944e-05 3.55626e-05 -0.0001121 
1655.85 0 2.19765e-05 0.00542056 6.74317e-05 -7.54323e-05 0.0629494 -0.00151551 0.000504846 -0.0130015 0.000767583 -0.000569746 0.000718992 -0.000258204 -0.000225462 -0.000967033 0.00204517 -0.000446179 -0.000573695 0.000661348 0.000220968 -8.29119e-05 5.93129e-05 3.70321e-05 -1.3219e-05 0.000146293 -0.000126776 0.000172739 1.47057e-05 0.000131 -0.000152043 -6.73451e-05 3.59491e-05 -0.00010303 
1656.2 0 1.17015e-05 0.00500399 6.7905e-05 -7.22691e-05 0.0632465 -0.00149369 0.000560772 -0.0100233 0.000799686 -0.000616373 0.000729327 -0.000215613 -0.00021004 -0.000885862 0.00206893 -0.000456117 -0.000554216 0.000686821 0.000193709 -9.1585e-05 5.94677e-05 4.94561e-05 -1.51237e-05 0.000148724 -0.00013056 0.000174728 1.00644e-05 0.000135521 -0.00015126 -7.23406e-05 3.65754e-05 -9.45804e-05 
1656.55 0 2.2418e-06 0.00458149 6.83307e-05 -7.0299e-05 0.0633972 -0.00146717 0.000613985 -0.00705022 0.000822625 -0.000658184 0.000744442 -0.000169325 -0.000193699 -0.000804067 0.00209164 -0.000464764 -0.000531009 0.000710842 0.000172301 -9.92788e-05 5.90271e-05 6.04635e-05 -1.8713e-05 0.000150428 -0.000132596 0.000176904 5.59769e-06 0.000138198 -0.000150833 -7.72528e-05 3.70845e-05 -8.65817e-05 
1656.9 0 -6.27923e-06 0.00415411 7.06175e-05 -6.89534e-05 0.0634008 -0.00143497 0.000666786 -0.00408645 0.00083992 -0.000695401 0.00075939 -0.000120481 -0.000177307 -0.000721195 0.00211258 -0.000470589 -0.000503169 0.00073363 0.000158976 -0.000106258 5.95751e-05 7.10178e-05 -2.24838e-05 0.000151058 -0.000133024 0.000177684 4.57887e-07 0.000140284 -0.000151792 -8.28522e-05 3.71484e-05 -7.8747e-05 
1657.25 0 -1.45778e-05 0.00372224 7.38123e-05 -6.74685e-05 0.063257 -0.00139533 0.000718069 -0.0011381 0.000854533 -0.000729054 0.00077033 -7.07204e-05 -0.000164764 -0.000638131 0.00213066 -0.000473134 -0.000473957 0.000756647 0.000151725 -0.000112025 6.18897e-05 8.23236e-05 -2.58451e-05 0.000149718 -0.000132862 0.000177676 -4.74801e-06 0.000143991 -0.000153885 -8.91789e-05 3.60236e-05 -7.10563e-05 
1657.6 0 -2.23748e-05 0.00328653 7.5848e-05 -6.47753e-05 0.0629682 -0.00134899 0.000765888 0.00178572 0.00086815 -0.00076009 0.000778827 -2.40074e-05 -0.000158593 -0.000553788 0.00214547 -0.000475577 -0.000446226 0.00077906 0.000146673 -0.000115131 6.47441e-05 9.33175e-05 -3.1109e-05 0.000145551 -0.000132254 0.000177984 -8.84652e-06 0.000150081 -0.000155515 -9.6657e-05 3.39798e-05 -6.31929e-05 
1657.95 0 -2.98955e-05 0.00284831 7.68331e-05 -6.08352e-05 0.0625387 -0.00129721 0.000809818 0.00467845 0.00088168 -0.000787354 0.000786686 1.6055e-05 -0.000155659 -0.000466311 0.00215788 -0.000481757 -0.000419059 0.000797674 0.000141383 -0.000113207 6.69208e-05 0.000102261 -3.96448e-05 0.000139201 -0.000130367 0.000178239 -1.19141e-05 0.000156987 -0.000155047 -0.00010613 3.18041e-05 -5.44967e-05 
1658.3 0 -3.81899e-05 0.0024085 7.80015e-05 -5.69982e-05 0.0619708 -0.00124208 0.000849922 0.00753528 0.000894529 -0.000810364 0.000792342 4.83742e-05 -0.00015094 -0.000373094 0.00216806 -0.000489179 -0.000392958 0.000810152 0.000134785 -0.000103284 6.70203e-05 0.000109572 -4.97331e-05 0.000132064 -0.000127065 0.000178262 -1.48657e-05 0.000162703 -0.000151753 -0.000116881 2.98113e-05 -4.5241e-05 
1658.65 0 -4.67892e-05 0.00196781 7.90474e-05 -5.42586e-05 0.0612655 -0.00118652 0.000888762 0.0103485 0.000904001 -0.000829539 0.000794222 7.47384e-05 -0.000143848 -0.000273695 0.00217398 -0.000492485 -0.000371399 0.000814863 0.000125283 -8.42915e-05 6.35821e-05 0.000116178 -5.8429e-05 0.000123681 -0.000122527 0.000178011 -1.75462e-05 0.000166612 -0.000146087 -0.000126921 2.79649e-05 -3.52285e-05 
1659 0 -5.37259e-05 0.00152658 7.96191e-05 -5.33611e-05 0.060426 -0.00113123 0.000928404 0.0131098 0.000907004 -0.000844177 0.000793285 9.8653e-05 -0.000136802 -0.000170109 0.00217414 -0.00049125 -0.000356606 0.000812228 0.000113194 -5.93317e-05 5.83234e-05 0.000122515 -6.5282e-05 0.000114507 -0.000117902 0.000178665 -1.92274e-05 0.000170133 -0.000139058 -0.000135388 2.54912e-05 -2.42976e-05 
1659.35 0 -5.88656e-05 0.00108509 8.11665e-05 -5.38017e-05 0.0594579 -0.00107508 0.000967082 0.0158131 0.000904348 -0.000856945 0.000791724 0.000121436 -0.000130275 -6.4202e-05 0.00216747 -0.00048722 -0.000347625 0.000805789 0.000101762 -3.26351e-05 5.4891e-05 0.000128256 -7.25611e-05 0.000106724 -0.000114005 0.00018107 -2.08925e-05 0.000173551 -0.000131767 -0.000142706 2.15646e-05 -1.28846e-05 
1659.7 0 -6.53121e-05 0.000644619 8.39312e-05 -5.42788e-05 0.0583657 -0.00101918 0.00100033 0.0184543 0.000898138 -0.000872868 0.000788718 0.000142097 -0.000122047 4.32426e-05 0.00215426 -0.00047829 -0.000343553 0.000797657 9.33006e-05 -3.11943e-06 5.44747e-05 0.00013321 -8.03461e-05 0.00010026 -0.000110475 0.000183838 -2.38324e-05 0.000175835 -0.000124431 -0.000148867 1.6897e-05 -6.34383e-07 
1660.05 0 -7.46919e-05 0.000206331 8.60821e-05 -5.30587e-05 0.0571505 -0.000967088 0.001027 0.021028 0.000887576 -0.000891867 0.000782323 0.000161249 -0.000111766 0.000152252 0.00213439 -0.000461488 -0.00034466 0.00078662 8.94066e-05 3.14847e-05 5.44214e-05 0.000137512 -8.78742e-05 9.34283e-05 -0.000107118 0.000184817 -2.76023e-05 0.000176986 -0.000117229 -0.000153451 1.27736e-05 1.25197e-05 
1660.4 0 -8.51805e-05 -0.000229306 8.6869e-05 -4.91589e-05 0.0558135 -0.000919114 0.00105116 0.023527 0.000874093 -0.000908272 0.00077257 0.000181904 -0.000101003 0.000260594 0.00210541 -0.000438894 -0.00035212 0.000771152 9.0206e-05 6.89521e-05 5.2873e-05 0.000140571 -9.61294e-05 8.68765e-05 -0.000103831 0.000184041 -3.20031e-05 0.000177565 -0.000110226 -0.000156821 8.61382e-06 2.66678e-05 
1660.75 0 -9.54829e-05 -0.000661967 8.7407e-05 -4.37064e-05 0.0543574 -0.000872491 0.00107504 0.0259447 0.000860455 -0.000918857 0.000761334 0.000203493 -8.92396e-05 0.000365718 0.0020672 -0.000413513 -0.000367155 0.000754491 9.40061e-05 0.000104655 4.94772e-05 0.000142109 -0.000105089 8.24181e-05 -0.000100564 0.000183362 -3.79824e-05 0.000177818 -0.000103871 -0.000159195 3.5613e-06 4.16701e-05 
1661.1 0 -0.000105005 -0.00108955 8.81035e-05 -3.8169e-05 0.0527874 -0.000825429 0.00109867 0.0282768 0.000846308 -0.00092481 0.000750549 0.000220066 -7.56011e-05 0.000467611 0.00202222 -0.000385704 -0.000391503 0.000741036 9.98868e-05 0.000134915 4.47455e-05 0.000142793 -0.000113985 7.93969e-05 -9.72379e-05 0.000183036 -4.59424e-05 0.00017731 -9.97493e-05 -0.000159814 -1.48746e-06 5.69341e-05 
1661.45 0 -0.000113523 -0.00150921 8.79109e-05 -3.27907e-05 0.0511069 -0.000777184 0.00112149 0.030519 0.000830382 -0.000927222 0.000743698 0.000227987 -6.12326e-05 0.00056675 0.00197187 -0.000356112 -0.00042357 0.000729332 0.00010635 0.000158028 4.06555e-05 0.000143991 -0.000122799 7.50653e-05 -9.39725e-05 0.00018111 -5.53513e-05 0.000175848 -9.77889e-05 -0.000158932 -5.5981e-06 7.24884e-05 
1661.8 0 -0.000121804 -0.00192016 8.64832e-05 -2.72915e-05 0.0493193 -0.000728616 0.00114339 0.0326642 0.000811958 -0.000926259 0.000742393 0.000229542 -4.7804e-05 0.000661585 0.00191549 -0.000326147 -0.000457205 0.000715035 0.000111243 0.000174717 3.79919e-05 0.000147087 -0.00013174 6.86724e-05 -8.98858e-05 0.000176755 -6.48542e-05 0.000174033 -9.59262e-05 -0.000157321 -9.59097e-06 8.84676e-05 
1662.15 0 -0.000129376 -0.0023224 8.41239e-05 -2.22398e-05 0.0474317 -0.000679747 0.00116501 0.0347068 0.00079078 -0.00092275 0.000743449 0.000228331 -3.60225e-05 0.000749746 0.00185258 -0.00029681 -0.000488863 0.000695605 0.000114548 0.000186589 3.65315e-05 0.00015186 -0.000141344 6.15528e-05 -8.45335e-05 0.000169572 -7.31849e-05 0.000171982 -9.30687e-05 -0.000155037 -1.40003e-05 0.000104155 
1662.5 0 -0.000136012 -0.00271639 8.1983e-05 -1.84374e-05 0.0454538 -0.000630661 0.00118644 0.0366473 0.000767638 -0.000916599 0.000743724 0.000227338 -2.49182e-05 0.000830948 0.00178393 -0.000269324 -0.000519331 0.000671566 0.000117619 0.000194296 3.56599e-05 0.000157668 -0.000151937 5.41578e-05 -7.88104e-05 0.000159313 -8.04332e-05 0.00016869 -8.86177e-05 -0.000151756 -1.81982e-05 0.000118393 
1662.85 0 -0.000142157 -0.00310196 8.15686e-05 -1.51409e-05 0.0433919 -0.000583402 0.00120888 0.0384879 0.000743318 -0.000906497 0.000742681 0.000227155 -1.38574e-05 0.000906122 0.00171055 -0.000245112 -0.000550253 0.000645756 0.000121358 0.000198598 3.47249e-05 0.00016416 -0.000161968 4.6672e-05 -7.36579e-05 0.000148831 -8.66359e-05 0.000163783 -8.25094e-05 -0.000147368 -2.15778e-05 0.000130252 
1663.2 0 -0.000148463 -0.00347829 8.30297e-05 -1.16981e-05 0.0412492 -0.000536958 0.00123457 0.0402252 0.000717405 -0.000892544 0.000741572 0.000226707 -2.36044e-06 0.000974997 0.00163348 -0.000225511 -0.000581492 0.000620529 0.000126444 0.000200172 3.47934e-05 0.000171348 -0.000170127 4.01275e-05 -6.92833e-05 0.000140237 -9.16673e-05 0.000157817 -7.54487e-05 -0.000141461 -2.43458e-05 0.000139444 
1663.55 0 -0.000156607 -0.00384383 8.53778e-05 -8.6393e-06 0.039032 -0.000487379 0.00126417 0.041851 0.000690067 -0.0008767 0.000741975 0.000226807 1.00247e-05 0.00104007 0.00155503 -0.000210761 -0.000611723 0.000596523 0.000132276 0.000200279 3.59817e-05 0.000177878 -0.000176953 3.48801e-05 -6.59914e-05 0.000133104 -9.61048e-05 0.000151128 -6.75745e-05 -0.000133617 -2.58959e-05 0.000146256 
1663.9 0 -0.000168141 -0.00419576 8.72876e-05 -5.6383e-06 0.0367497 -0.000431091 0.00129778 0.0433603 0.000662945 -0.000858765 0.000743474 0.000228112 2.35219e-05 0.00110629 0.00147585 -0.000199486 -0.0006395 0.000572716 0.00013852 0.000198855 3.66193e-05 0.000182059 -0.000183104 3.02801e-05 -6.48086e-05 0.00012611 -0.000100192 0.000143878 -5.93921e-05 -0.000124128 -2.54761e-05 0.000151659 
1664.25 0 -0.000183078 -0.00453146 8.85528e-05 -2.09377e-06 0.0344113 -0.000366249 0.00133431 0.0447516 0.000637832 -0.000836418 0.00074561 0.000231053 3.67239e-05 0.00117551 0.00139459 -0.000190382 -0.000664495 0.000546373 0.00014523 0.000194647 3.60063e-05 0.000184076 -0.000187998 2.59987e-05 -6.68356e-05 0.000118009 -0.00010458 0.000136556 -5.09157e-05 -0.000113445 -2.38045e-05 0.000157547 
1664.6 0 -0.000198376 -0.00485131 8.94471e-05 1.97641e-06 0.0320249 -0.000292693 0.0013716 0.046025 0.000614564 -0.000808393 0.000748496 0.000237428 4.82772e-05 0.00124524 0.00131131 -0.000182963 -0.000687691 0.000516522 0.000150581 0.000188022 3.49025e-05 0.000184953 -0.000191357 2.15947e-05 -7.1429e-05 0.00010992 -0.000109622 0.00012996 -4.27006e-05 -0.00010224 -2.16332e-05 0.000164785 
1664.95 0 -0.000210643 -0.00515687 8.99364e-05 5.26967e-06 0.0295972 -0.000211174 0.0014056 0.0471801 0.00059115 -0.000775861 0.000751858 0.000247171 5.88402e-05 0.00131194 0.00122771 -0.000175955 -0.000709239 0.00048432 0.000153374 0.000178479 3.42791e-05 0.000184129 -0.000194512 1.69654e-05 -7.77907e-05 0.000102867 -0.000114828 0.000124446 -3.57305e-05 -9.18097e-05 -1.90666e-05 0.000172756 
1665.3 0 -0.000219351 -0.00544811 8.98101e-05 6.61637e-06 0.0271335 -0.0001251 0.00143382 0.0482163 0.000565247 -0.000741018 0.000753348 0.00025698 6.91376e-05 0.00137441 0.0011437 -0.000166719 -0.000726436 0.00045228 0.000154525 0.000164682 3.38253e-05 0.000180528 -0.000198436 1.24622e-05 -8.46311e-05 9.64151e-05 -0.000120377 0.000119273 -2.9342e-05 -8.31268e-05 -1.64014e-05 0.000180649 
1665.65 0 -0.000226143 -0.00572471 8.8684e-05 6.68034e-06 0.0246392 -3.80265e-05 0.00145728 0.0491318 0.000535991 -0.000704881 0.0007477 0.000262884 7.89373e-05 0.00143107 0.00105668 -0.000153878 -0.000736906 0.000422319 0.000154711 0.000146607 3.37834e-05 0.000174557 -0.00020344 8.0397e-06 -9.11725e-05 9.03367e-05 -0.00012638 0.000113652 -2.31822e-05 -7.52066e-05 -1.35342e-05 0.000188081 
1666 0 -0.000232201 -0.00598532 8.6603e-05 6.74241e-06 0.0221216 4.73272e-05 0.0014755 0.0499246 0.000505671 -0.000668373 0.000732108 0.000262016 8.8612e-05 0.00147907 0.00096723 -0.000139012 -0.000741641 0.000395157 0.000152747 0.000125105 3.40399e-05 0.000167481 -0.000208973 4.22848e-06 -9.72441e-05 8.51783e-05 -0.00013209 0.000107502 -1.82384e-05 -6.73502e-05 -1.10567e-05 0.000194537 
1666.35 0 -0.000237229 -0.00622843 8.40296e-05 8.25467e-06 0.0195872 0.000128582 0.00148782 0.0505937 0.000475828 -0.000632966 0.00070799 0.000253558 9.88358e-05 0.00151896 0.000878421 -0.000123725 -0.000742327 0.000370583 0.000145972 0.000102354 3.3103e-05 0.000160633 -0.000214156 2.38508e-06 -0.00010229 8.03621e-05 -0.000136712 0.000102515 -1.63005e-05 -6.03085e-05 -9.41258e-06 0.000199466 
1666.7 0 -0.000241002 -0.00645516 8.14955e-05 1.15562e-05 0.0170418 0.000205394 0.00149562 0.0511402 0.00044643 -0.000598446 0.000677848 0.000239809 0.000107995 0.00155394 0.000790641 -0.000109147 -0.000739864 0.0003491 0.000132659 8.09291e-05 3.11913e-05 0.000155298 -0.000219407 2.11907e-06 -0.000105934 7.50976e-05 -0.00014038 9.87898e-05 -1.74506e-05 -5.42969e-05 -7.90286e-06 0.000203197 
1667.05 0 -0.000243955 -0.00666677 7.86486e-05 1.64748e-05 0.0144891 0.0002791 0.00149886 0.0515652 0.000417323 -0.000563028 0.00064297 0.000224758 0.000113922 0.0015856 0.000703038 -9.79443e-05 -0.000734998 0.000332879 0.00011364 6.14633e-05 2.93108e-05 0.000152439 -0.000224426 1.5989e-06 -0.000108124 7.00375e-05 -0.000143973 9.35845e-05 -2.06064e-05 -4.90901e-05 -6.33174e-06 0.00020705 
1667.4 0 -0.000246228 -0.00686273 7.45093e-05 2.2117e-05 0.0119324 0.000351088 0.00149635 0.0518696 0.000389951 -0.000524448 0.000602114 0.000211069 0.000117796 0.00161294 0.000616491 -9.19387e-05 -0.000728288 0.000323941 9.24304e-05 4.29109e-05 2.74172e-05 0.000152018 -0.000228368 -1.13636e-07 -0.000109822 6.65205e-05 -0.000147913 8.51722e-05 -2.45344e-05 -4.44056e-05 -5.1772e-06 0.000212139 
1667.75 0 -0.000248066 -0.00704248 6.86613e-05 2.66948e-05 0.00937442 0.000420194 0.00148795 0.0520534 0.000366236 -0.000481108 0.000554215 0.000197783 0.000122518 0.00163649 0.000530893 -8.97854e-05 -0.000719903 0.000322868 7.12823e-05 2.40733e-05 2.57241e-05 0.000152887 -0.000230441 -1.83804e-06 -0.000112654 6.46447e-05 -0.000151659 7.45372e-05 -2.86837e-05 -3.99673e-05 -4.09219e-06 0.000218299 
1668.1 0 -0.000249122 -0.00720629 6.17615e-05 3.05797e-05 0.0068218 0.000484582 0.00147599 0.0521162 0.000345337 -0.000433648 0.000501087 0.000183492 0.000128812 0.00165825 0.000443147 -8.89185e-05 -0.000709659 0.000327434 5.0638e-05 2.99315e-06 2.4189e-05 0.000152999 -0.000230457 -2.01915e-06 -0.000116537 6.25606e-05 -0.000154535 6.37748e-05 -3.26024e-05 -3.56918e-05 -2.20132e-06 0.000224391 
1668.45 0 -0.000249307 -0.00735319 5.43406e-05 3.57191e-05 0.00428466 0.000544652 0.00146324 0.052061 0.000324854 -0.000384347 0.000446094 0.000169646 0.000135144 0.00167709 0.000351154 -8.77559e-05 -0.000697867 0.000335029 3.07281e-05 -2.30641e-05 2.32314e-05 0.00015166 -0.000228405 4.55942e-08 -0.000120393 5.82841e-05 -0.000157269 5.39185e-05 -3.57203e-05 -3.1259e-05 6.42184e-07 0.000229183 
1668.8 0 -0.000249131 -0.00748131 4.65838e-05 4.25205e-05 0.00176833 0.000602543 0.00145038 0.0518923 0.000302693 -0.000336378 0.000392146 0.000158574 0.000140551 0.00169094 0.000255712 -8.6032e-05 -0.00068442 0.00034473 1.13204e-05 -5.47335e-05 2.42314e-05 0.000150431 -0.000224492 4.27031e-06 -0.000124408 5.21133e-05 -0.00016041 4.51728e-05 -3.78874e-05 -2.60547e-05 3.34594e-06 0.000232185 
1669.15 0 -0.000250089 -0.00759131 3.86489e-05 4.98501e-05 -0.000725776 0.000661545 0.00143496 0.0516116 0.000276907 -0.000292817 0.000339721 0.000150577 0.000145406 0.00169945 0.000157486 -8.43905e-05 -0.000667639 0.000356594 -7.34782e-06 -8.96398e-05 2.77172e-05 0.000150119 -0.000220503 9.84248e-06 -0.000128891 4.59482e-05 -0.000163907 3.79044e-05 -3.91834e-05 -2.03244e-05 4.93127e-06 0.00023402 
1669.5 0 -0.000253138 -0.00768457 3.10094e-05 5.63818e-05 -0.00319165 0.000721687 0.00141484 0.0512171 0.000246724 -0.000253742 0.000287625 0.000146305 0.000151557 0.00170237 5.70425e-05 -8.23652e-05 -0.00064526 0.000368839 -2.23863e-05 -0.000124497 3.16073e-05 0.000148909 -0.000218183 1.55725e-05 -0.000132952 3.9752e-05 -0.00016827 3.21025e-05 -3.9745e-05 -1.49538e-05 4.92318e-06 0.000235042 
1669.85 0 -0.000255729 -0.00776074 2.5075e-05 6.18834e-05 -0.00562076 0.000780747 0.00139047 0.0507095 0.000213637 -0.000216819 0.00023455 0.000148002 0.000158855 0.00169899 -4.38863e-05 -7.82115e-05 -0.000616758 0.000377227 -3.14651e-05 -0.000157908 3.51156e-05 0.000144682 -0.000217095 2.11057e-05 -0.000134856 3.31262e-05 -0.000173181 2.65089e-05 -3.96536e-05 -1.00471e-05 3.37495e-06 0.00023514 
1670.2 0 -0.000256222 -0.00781943 1.99392e-05 6.60488e-05 -0.00800822 0.000836162 0.00136159 0.0500927 0.000179864 -0.000181698 0.000179169 0.000157275 0.000166864 0.00169109 -0.000144479 -7.27287e-05 -0.000583983 0.000379843 -3.65259e-05 -0.000192041 3.93907e-05 0.000137416 -0.000215265 2.61299e-05 -0.000134775 2.59145e-05 -0.000177231 2.04749e-05 -3.85394e-05 -6.27109e-06 1.96425e-06 0.000234593 
1670.55 0 -0.000255246 -0.00786032 1.31602e-05 6.92469e-05 -0.0103515 0.000885357 0.0013298 0.0493702 0.000145919 -0.00015038 0.000121536 0.000174347 0.000179178 0.00168134 -0.000245772 -6.79086e-05 -0.000549351 0.000378749 -4.08393e-05 -0.000228672 4.4036e-05 0.000128094 -0.000211873 3.01549e-05 -0.000134414 1.74595e-05 -0.000179636 1.38863e-05 -3.62927e-05 -4.91816e-06 1.94779e-06 0.000233193 
1670.9 0 -0.000253629 -0.00788321 4.60259e-06 7.25617e-05 -0.0126463 0.000929687 0.00129776 0.0485435 0.000111461 -0.000122881 6.20615e-05 0.000199756 0.000197095 0.00166943 -0.000347753 -6.3242e-05 -0.000515617 0.00037809 -4.49395e-05 -0.000266446 4.87159e-05 0.000117568 -0.000207875 3.36566e-05 -0.000134422 8.26599e-06 -0.000180559 5.5932e-06 -3.30017e-05 -5.98939e-06 2.2118e-06 0.000230064 
1671.25 0 -0.000252418 -0.00788806 -4.4133e-06 7.62519e-05 -0.0148869 0.000971597 0.00126543 0.0476147 7.81439e-05 -9.74763e-05 1.90908e-07 0.000232568 0.000215799 0.00165431 -0.0004474 -5.75409e-05 -0.000485882 0.000380471 -4.65992e-05 -0.000302278 5.36775e-05 0.000106825 -0.000203278 3.70401e-05 -0.000133885 1.83632e-07 -0.000180927 -5.15585e-06 -2.94203e-05 -8.40698e-06 9.33515e-07 0.000224739 
1671.6 0 -0.000251777 -0.00787486 -1.3912e-05 8.00779e-05 -0.0170679 0.00101164 0.00123083 0.0465879 4.79035e-05 -7.25139e-05 -6.4568e-05 0.000269549 0.000232137 0.00163763 -0.000542066 -5.10483e-05 -0.00046132 0.000385541 -4.39964e-05 -0.00033539 5.91408e-05 9.62104e-05 -0.000196648 4.01172e-05 -0.000132608 -6.82971e-06 -0.000181037 -1.76285e-05 -2.63809e-05 -1.07984e-05 -1.96239e-06 0.000217657 
1671.95 0 -0.000250256 -0.00784327 -2.36517e-05 8.44964e-05 -0.0191855 0.0010494 0.00119156 0.045469 1.93024e-05 -4.73174e-05 -0.00012895 0.000308401 0.000248812 0.00162092 -0.000633559 -4.40144e-05 -0.000441574 0.000392506 -3.80699e-05 -0.000367662 6.39699e-05 8.61587e-05 -0.000187801 4.26217e-05 -0.000132707 -1.37821e-05 -0.000182057 -2.99562e-05 -2.42727e-05 -1.23822e-05 -4.36768e-06 0.000209571 
1672.3 0 -0.000245291 -0.00779447 -3.14099e-05 8.96402e-05 -0.0212358 0.0010857 0.0011469 0.0442615 -9.36821e-06 -2.10041e-05 -0.00018647 0.000348494 0.000268159 0.00160191 -0.000725168 -3.6545e-05 -0.000425777 0.000401514 -3.03223e-05 -0.000397463 6.77007e-05 7.68628e-05 -0.000179397 4.41809e-05 -0.000135063 -2.03148e-05 -0.000185488 -4.11314e-05 -2.313e-05 -1.38009e-05 -5.25237e-06 0.000201135 
1672.65 0 -0.000237497 -0.0077293 -3.66012e-05 9.40271e-05 -0.0232137 0.00112143 0.00109669 0.0429696 -3.70835e-05 6.96868e-06 -0.000234788 0.000387841 0.000289498 0.0015794 -0.000816979 -2.96235e-05 -0.000411752 0.000412412 -2.21303e-05 -0.000423506 7.21515e-05 6.73366e-05 -0.000172808 4.56896e-05 -0.000137916 -2.63684e-05 -0.000190076 -5.20919e-05 -2.28217e-05 -1.55686e-05 -4.62878e-06 0.000192596 
1673 0 -0.000229892 -0.00764679 -4.02468e-05 9.62104e-05 -0.0251159 0.00115368 0.00104169 0.0415996 -6.34106e-05 3.47326e-05 -0.000276771 0.00042475 0.000313397 0.00155511 -0.000906368 -2.28079e-05 -0.000397663 0.000422055 -1.65265e-05 -0.000448052 7.74207e-05 5.81806e-05 -0.000166629 4.78771e-05 -0.000140057 -3.32748e-05 -0.000193783 -6.36636e-05 -2.22131e-05 -1.77144e-05 -2.80514e-06 0.000183609 
1673.35 0 -0.000223766 -0.00754787 -4.32034e-05 9.60646e-05 -0.0269414 0.00117938 0.000985582 0.0401559 -9.12344e-05 5.96119e-05 -0.000316603 0.000459662 0.000339051 0.00152894 -0.000991023 -1.40723e-05 -0.000383436 0.000427519 -1.65495e-05 -0.000471454 8.10203e-05 5.09848e-05 -0.000159845 4.98754e-05 -0.000141322 -4.06803e-05 -0.000197301 -7.60083e-05 -2.05845e-05 -2.0396e-05 -3.71394e-07 0.000173527 
1673.7 0 -0.00021937 -0.00743517 -4.72015e-05 9.41229e-05 -0.0286875 0.00120029 0.000933969 0.0386424 -0.000123799 8.10698e-05 -0.000356891 0.000492871 0.000363764 0.00149873 -0.00106992 -3.22187e-06 -0.000371821 0.000429204 -2.05118e-05 -0.0004907 8.25744e-05 4.42846e-05 -0.000152516 4.98738e-05 -0.000142171 -4.75005e-05 -0.000201677 -8.93942e-05 -1.83462e-05 -2.35369e-05 1.74229e-06 0.000162315 
1674.05 0 -0.000217189 -0.00730842 -5.2917e-05 9.10579e-05 -0.0303517 0.00122121 0.000888229 0.0370633 -0.000160356 0.000100581 -0.000396212 0.000524265 0.000387857 0.00146368 -0.00114246 8.36097e-06 -0.000364381 0.000429275 -2.43457e-05 -0.00050245 8.39713e-05 3.6243e-05 -0.000143926 4.72448e-05 -0.000142133 -5.37803e-05 -0.000205651 -0.000103621 -1.51974e-05 -2.6826e-05 3.88153e-06 0.000150179 
1674.4 0 -0.000216715 -0.00716618 -5.85997e-05 8.73141e-05 -0.0319326 0.00124464 0.000844983 0.0354205 -0.000197427 0.000120252 -0.00043132 0.000553069 0.000412886 0.00142499 -0.00120822 2.09558e-05 -0.000359419 0.000428862 -2.63433e-05 -0.000505581 8.46994e-05 2.67769e-05 -0.000133419 4.2363e-05 -0.000139327 -5.97103e-05 -0.000208057 -0.000117359 -1.05328e-05 -2.92932e-05 6.90696e-06 0.000137434 
1674.75 0 -0.000216018 -0.00700787 -6.32758e-05 8.32997e-05 -0.0334258 0.00127164 0.000801878 0.0337164 -0.000232032 0.000141116 -0.000461177 0.000577536 0.000437134 0.00138431 -0.00126744 3.72636e-05 -0.000354024 0.00042648 -2.7778e-05 -0.000501173 8.34821e-05 1.65796e-05 -0.000121555 3.54186e-05 -0.000133256 -6.49968e-05 -0.000208112 -0.000129612 -4.32588e-06 -2.94943e-05 1.05258e-05 0.000124995 
1675.1 0 -0.000214188 -0.00683343 -6.7629e-05 7.94613e-05 -0.0348262 0.00130418 0.000758472 0.0319555 -0.000263734 0.000162001 -0.000487021 0.000598191 0.000456986 0.00134238 -0.00132008 5.85858e-05 -0.000347069 0.00041903 -3.05544e-05 -0.000490222 8.07615e-05 6.86295e-06 -0.000109494 2.78746e-05 -0.00012655 -6.87035e-05 -0.000205503 -0.00014031 3.39936e-06 -2.69168e-05 1.34883e-05 0.00011387 
1675.45 0 -0.000211979 -0.00664417 -7.21438e-05 7.62671e-05 -0.0361312 0.00134088 0.00071406 0.0301433 -0.000293413 0.000181778 -0.000509359 0.000617686 0.000470947 0.00129796 -0.00136724 8.39337e-05 -0.000338647 0.000406342 -3.41566e-05 -0.000472824 7.72574e-05 -1.81397e-06 -9.79402e-05 2.12619e-05 -0.000121074 -6.98292e-05 -0.000202368 -0.000150033 1.20305e-05 -2.31264e-05 1.47745e-05 0.000103739 
1675.8 0 -0.000208441 -0.00644334 -7.63702e-05 7.33451e-05 -0.0373409 0.00137809 0.000668892 0.0282865 -0.000320539 0.000200798 -0.000528245 0.000637832 0.000479178 0.00124698 -0.00141099 0.00011202 -0.000327672 0.000391355 -3.57812e-05 -0.000450425 7.32912e-05 -9.71794e-06 -8.72885e-05 1.46296e-05 -0.000115385 -6.78351e-05 -0.000200987 -0.000158718 2.06974e-05 -1.92141e-05 1.45102e-05 9.40222e-05 
1676.15 0 -0.00020236 -0.00623346 -7.97806e-05 6.98238e-05 -0.0384563 0.0014157 0.000622829 0.0263905 -0.000343372 0.000218897 -0.000545173 0.000657909 0.000482017 0.00118762 -0.00145172 0.000141134 -0.000313159 0.000376333 -3.34697e-05 -0.000425642 6.94756e-05 -1.74157e-05 -7.7963e-05 6.42812e-06 -0.000108225 -6.28865e-05 -0.000200371 -0.000166031 2.94194e-05 -1.46303e-05 1.32871e-05 8.38233e-05 
1676.5 0 -0.00019495 -0.00601474 -8.20805e-05 6.61058e-05 -0.039476 0.00145431 0.000574395 0.0244586 -0.000362343 0.00023435 -0.000562003 0.000676512 0.000479006 0.00112258 -0.00148956 0.000168961 -0.000295589 0.000360362 -2.90907e-05 -0.0004 6.56422e-05 -2.58928e-05 -6.92558e-05 -2.81189e-06 -0.000100055 -5.62294e-05 -0.000197737 -0.000171935 3.85108e-05 -9.65046e-06 1.11726e-05 7.23865e-05 
1676.85 0 -0.00018639 -0.00578542 -8.35998e-05 6.28967e-05 -0.0403962 0.00149262 0.000523202 0.0224956 -0.000379438 0.000243999 -0.000578754 0.000694416 0.000469598 0.00105451 -0.00152409 0.000193709 -0.000276683 0.000341871 -2.63119e-05 -0.000373787 6.01265e-05 -3.58258e-05 -6.03169e-05 -1.14355e-05 -9.1704e-05 -4.90857e-05 -0.00019219 -0.000177051 4.79249e-05 -5.09908e-06 8.103e-06 5.96816e-05 
1677.2 0 -0.000174577 -0.00554459 -8.51305e-05 6.02757e-05 -0.0412161 0.00152895 0.000470652 0.0205079 -0.000396115 0.00024703 -0.000593185 0.00071182 0.000455572 0.000984994 -0.00155401 0.000214335 -0.000258496 0.000321919 -2.76764e-05 -0.000347727 5.28878e-05 -4.6405e-05 -5.03279e-05 -1.89738e-05 -8.29572e-05 -4.18258e-05 -0.00018452 -0.000181532 5.69755e-05 -6.36256e-07 5.13714e-06 4.64209e-05 
1677.55 0 -0.000160047 -0.00529413 -8.74798e-05 5.72908e-05 -0.0419384 0.00156158 0.000415126 0.0184986 -0.000413144 0.000246316 -0.000604257 0.00072622 0.000439765 0.000914354 -0.0015785 0.000230229 -0.00024075 0.000301115 -3.09212e-05 -0.000322337 4.63754e-05 -5.60256e-05 -3.97176e-05 -2.59012e-05 -7.27803e-05 -3.47339e-05 -0.000176655 -0.000184514 6.46843e-05 4.27463e-06 3.24681e-06 3.41739e-05 
1677.9 0 -0.000145162 -0.00503617 -9.06364e-05 5.24757e-05 -0.0425629 0.00158845 0.000354567 0.0164692 -0.000428533 0.000244754 -0.000612126 0.000738101 0.00042404 0.000843552 -0.00159838 0.000241489 -0.000222602 0.000277967 -3.23813e-05 -0.000297338 4.09554e-05 -6.52123e-05 -2.95877e-05 -3.24908e-05 -6.20056e-05 -2.81587e-05 -0.000169681 -0.000185618 7.11797e-05 1.01314e-05 1.51946e-06 2.375e-05 
1678.25 0 -0.000130169 -0.00476935 -9.28104e-05 4.6926e-05 -0.0430856 0.00161065 0.000290647 0.0144243 -0.000439955 0.000243972 -0.000615936 0.000749346 0.000407945 0.00077378 -0.00161755 0.000249458 -0.000203128 0.000252829 -3.1092e-05 -0.000273915 3.65906e-05 -7.51379e-05 -2.04559e-05 -3.80024e-05 -5.23522e-05 -2.16248e-05 -0.000164458 -0.000185413 7.62118e-05 1.65156e-05 -8.51821e-07 1.40381e-05 
1678.6 0 -0.000115096 -0.00449269 -9.38442e-05 4.23275e-05 -0.0435049 0.00162908 0.000224565 0.0123692 -0.000446355 0.000244762 -0.00061713 0.000758354 0.000388825 0.000703758 -0.00163936 0.000254859 -0.000180483 0.000226358 -2.73106e-05 -0.000253123 3.32819e-05 -8.46734e-05 -1.22704e-05 -4.25158e-05 -4.51679e-05 -1.59157e-05 -0.000161334 -0.000185813 7.82503e-05 2.24678e-05 -3.43785e-06 4.42922e-06 
1678.95 0 -9.89111e-05 -0.00420806 -9.48529e-05 3.88131e-05 -0.0438217 0.00164226 0.000157692 0.0103084 -0.000446869 0.000247342 -0.000618852 0.000764247 0.000366008 0.000632021 -0.00166466 0.000259579 -0.000154257 0.000197683 -2.13354e-05 -0.000234193 3.04274e-05 -9.35768e-05 -4.82676e-06 -4.72305e-05 -4.07558e-05 -1.26819e-05 -0.000158506 -0.000187343 7.73335e-05 2.66447e-05 -6.27585e-06 -5.15421e-06 
1679.3 0 -8.17443e-05 -0.00391764 -9.56421e-05 3.65296e-05 -0.044038 0.00165169 9.07987e-05 0.00824693 -0.000441647 0.000251842 -0.000622037 0.000768684 0.000340275 0.000555876 -0.00169497 0.000265689 -0.000126335 0.000166982 -1.43174e-05 -0.000216176 2.86625e-05 -0.000103519 2.83091e-06 -5.2379e-05 -3.74892e-05 -1.1556e-05 -0.000153971 -0.000189199 7.47383e-05 2.79303e-05 -8.17937e-06 -1.49325e-05 
1679.65 0 -6.52129e-05 -0.0036232 -9.50029e-05 3.48035e-05 -0.0441547 0.00165968 2.25873e-05 0.00618847 -0.000433005 0.000258368 -0.000623726 0.000771388 0.000311608 0.000471601 -0.00172937 0.000271761 -9.87288e-05 0.000135289 -8.68136e-06 -0.000198413 2.79746e-05 -0.000115625 1.1726e-05 -5.78027e-05 -3.37835e-05 -1.18583e-05 -0.000147904 -0.000190337 7.26053e-05 2.75424e-05 -9.0471e-06 -2.47997e-05 
1680 0 -4.94286e-05 -0.00332629 -9.34041e-05 3.33564e-05 -0.0441714 0.00166565 -4.71131e-05 0.00413872 -0.000422816 0.000266823 -0.000620763 0.000770697 0.000278929 0.000380666 -0.00176463 0.000276223 -7.14212e-05 0.000102557 -5.46868e-06 -0.00018024 2.74076e-05 -0.00012969 2.1793e-05 -6.3163e-05 -3.041e-05 -1.26471e-05 -0.000141092 -0.000190451 7.2895e-05 2.6731e-05 -9.73323e-06 -3.50999e-05 
1680.35 0 -3.39406e-05 -0.00302758 -9.26662e-05 3.32102e-05 -0.0440909 0.00166887 -0.000116622 0.00210578 -0.000411403 0.000276138 -0.000612986 0.000766132 0.000243052 0.000287438 -0.00179995 0.000277865 -4.22269e-05 6.7125e-05 -2.53855e-06 -0.000161623 2.68539e-05 -0.000144175 3.30529e-05 -6.70756e-05 -2.81234e-05 -1.28422e-05 -0.000134056 -0.000190031 7.46686e-05 2.49225e-05 -1.01311e-05 -4.60662e-05 
1680.7 0 -1.91439e-05 -0.00272856 -9.29386e-05 3.48538e-05 -0.0439197 0.0016703 -0.000186837 9.54025e-05 -0.000398159 0.000285239 -0.00060245 0.000759662 0.000207021 0.000193271 -0.00183536 0.000278985 -1.07486e-05 2.82221e-05 1.62662e-06 -0.000144358 2.70532e-05 -0.000157167 4.53851e-05 -6.8145e-05 -2.54731e-05 -1.20385e-05 -0.000127282 -0.000188353 7.58833e-05 2.22949e-05 -1.04994e-05 -5.70678e-05 
1681.05 0 -5.88485e-06 -0.002431 -9.34359e-05 3.6786e-05 -0.0436621 0.00166965 -0.000259329 -0.00188916 -0.000382313 0.000292882 -0.000592596 0.00075342 0.00017117 9.72102e-05 -0.00186834 0.000282155 2.13537e-05 -1.33908e-05 5.89549e-06 -0.000129305 2.74012e-05 -0.000169336 5.75619e-05 -6.67326e-05 -2.12386e-05 -1.06364e-05 -0.000121772 -0.000184333 7.5783e-05 1.9278e-05 -1.03507e-05 -6.77451e-05 
1681.4 0 5.60765e-06 -0.00213442 -9.39705e-05 3.70341e-05 -0.0433199 0.0016658 -0.000333529 -0.00384337 -0.000363163 0.000300277 -0.000585266 0.000748028 0.000134889 6.51871e-07 -0.0018961 0.000284963 5.32846e-05 -5.53001e-05 8.28465e-06 -0.000113918 2.69764e-05 -0.000182612 6.77486e-05 -6.48728e-05 -1.61076e-05 -9.55042e-06 -0.000118025 -0.000178612 7.54436e-05 1.64137e-05 -1.00539e-05 -7.84091e-05 
1681.75 0 1.61138e-05 -0.00183733 -9.37032e-05 3.63174e-05 -0.0428949 0.00165879 -0.000408525 -0.00576325 -0.000340172 0.000310165 -0.000580819 0.00074142 9.90918e-05 -9.35672e-05 -0.00191826 0.000286444 8.45603e-05 -9.33942e-05 7.25176e-06 -9.60483e-05 2.508e-05 -0.000197522 7.57679e-05 -6.33823e-05 -1.02496e-05 -9.09216e-06 -0.000115539 -0.000173035 7.5481e-05 1.42995e-05 -1.08043e-05 -8.84683e-05 
1682.1 0 2.67886e-05 -0.00153772 -9.23679e-05 3.6362e-05 -0.0423903 0.00165024 -0.00048368 -0.00764643 -0.000313895 0.000322181 -0.000580663 0.000730238 6.39938e-05 -0.000186797 -0.00193488 0.000289551 0.000114826 -0.000125105 1.98909e-06 -7.55326e-05 2.30511e-05 -0.00021256 8.34298e-05 -6.21751e-05 -3.63344e-06 -8.13123e-06 -0.000113833 -0.000168128 7.56739e-05 1.21702e-05 -1.19783e-05 -9.63879e-05 
1682.45 0 3.72663e-05 -0.00123462 -9.07916e-05 3.63761e-05 -0.041808 0.00163995 -0.000561701 -0.00949335 -0.000286329 0.000333721 -0.000584866 0.000713076 2.99377e-05 -0.000281783 -0.00194451 0.000295356 0.000142815 -0.000150004 -6.06494e-06 -5.27657e-05 2.29937e-05 -0.000226345 9.15302e-05 -6.10634e-05 3.05675e-06 -6.16725e-06 -0.000112664 -0.000163532 7.64067e-05 1.02112e-05 -1.26539e-05 -0.000102266 
1682.8 0 4.79663e-05 -0.00092882 -8.92961e-05 3.48433e-05 -0.041146 0.0016249 -0.00064397 -0.0113029 -0.000260161 0.000343296 -0.000590091 0.000692197 -1.70977e-06 -0.000378362 -0.00194599 0.000302437 0.000166596 -0.000168543 -1.49773e-05 -2.6988e-05 2.34429e-05 -0.000239488 9.94176e-05 -6.02628e-05 9.23225e-06 -4.4979e-06 -0.000112052 -0.000160055 7.85474e-05 8.74319e-06 -1.35336e-05 -0.00010818 
1683.15 0 5.98805e-05 -0.000621707 -8.73781e-05 3.12069e-05 -0.0404022 0.00160506 -0.000727313 -0.0130712 -0.000238178 0.000353255 -0.000593233 0.000668462 -3.05489e-05 -0.000474776 -0.00193927 0.000309259 0.000187914 -0.000183198 -2.33095e-05 2.35353e-06 2.29142e-05 -0.00025219 0.000106513 -6.11495e-05 1.49637e-05 -3.09747e-06 -0.000112057 -0.000158139 8.22929e-05 6.88188e-06 -1.45354e-05 -0.000115266 
1683.5 0 7.22332e-05 -0.000315046 -8.46192e-05 2.67098e-05 -0.0395762 0.00158237 -0.000809764 -0.0147933 -0.000220894 0.000367024 -0.000593763 0.000639122 -5.92954e-05 -0.00056941 -0.00192516 0.000315288 0.000208512 -0.000197798 -2.90458e-05 3.24645e-05 2.19233e-05 -0.000264699 0.000112681 -6.34671e-05 1.94056e-05 -1.28377e-06 -0.000112562 -0.000156805 8.73318e-05 5.37535e-06 -1.52999e-05 -0.000123417 
1683.85 0 8.39075e-05 -1.04897e-05 -8.12012e-05 2.2787e-05 -0.0386705 0.00155608 -0.000893165 -0.0164638 -0.000206115 0.000383915 -0.000590907 0.000603201 -9.11673e-05 -0.00066243 -0.00190348 0.000321184 0.000227178 -0.000214891 -3.19603e-05 6.0391e-05 2.13438e-05 -0.000276648 0.000118266 -6.67751e-05 2.18832e-05 1.72327e-07 -0.000113671 -0.000154996 9.28048e-05 5.13177e-06 -1.67736e-05 -0.00013148 
1684.2 0 9.49749e-05 0.000290521 -7.76215e-05 1.8339e-05 -0.0376898 0.00152266 -0.000978182 -0.0180797 -0.000191289 0.000402765 -0.000584773 0.000565617 -0.000127138 -0.000752915 -0.00187232 0.000328216 0.000243583 -0.000235087 -3.43073e-05 8.68031e-05 1.98746e-05 -0.000287471 0.000123787 -7.31396e-05 2.38793e-05 -4.4888e-07 -0.000115127 -0.000152345 9.76105e-05 5.99515e-06 -1.98604e-05 -0.000138831 
1684.55 0 0.000106605 0.000586814 -7.45692e-05 1.27747e-05 -0.0366399 0.00148196 -0.0010622 -0.0196379 -0.000175583 0.000422327 -0.000577294 0.000530868 -0.000165678 -0.000838327 -0.00183351 0.000336138 0.000258204 -0.000255993 -3.89615e-05 0.000113325 1.64221e-05 -0.000297598 0.0001309 -8.34136e-05 2.56895e-05 -1.93798e-06 -0.000116249 -0.000148853 0.000102225 7.57576e-06 -2.42226e-05 -0.00014699 
1684.9 0 0.000119462 0.000877779 -7.24053e-05 7.87466e-06 -0.0355263 0.00143686 -0.00114387 -0.0211366 -0.0001605 0.000439624 -0.000568822 0.000497103 -0.000204844 -0.000919959 -0.00179167 0.000344005 0.000271395 -0.000274758 -4.73115e-05 0.000140437 1.1857e-05 -0.000307018 0.000139993 -9.64029e-05 2.67438e-05 -2.23675e-06 -0.000115846 -0.000143951 0.000106065 8.69858e-06 -2.9184e-05 -0.000157154 
1685.25 0 0.000133266 0.00116383 -7.19814e-05 4.19852e-06 -0.0343513 0.00138908 -0.00122261 -0.0225757 -0.000148075 0.000452228 -0.000559444 0.000460995 -0.000245404 -0.00100146 -0.00174724 0.000350466 0.000283858 -0.000290432 -5.79946e-05 0.000169724 7.80159e-06 -0.000315894 0.000149485 -0.000110498 2.68368e-05 -1.25101e-06 -0.000112847 -0.000136724 0.000108325 9.8225e-06 -3.4728e-05 -0.000168886 
1685.6 0 0.000147792 0.00144629 -7.29333e-05 1.21457e-06 -0.0331157 0.00133901 -0.00129854 -0.0239536 -0.000137675 0.000460623 -0.000549324 0.000421764 -0.000288458 -0.00108408 -0.00169846 0.000353482 0.000294604 -0.000302522 -6.8834e-05 0.000202365 6.02827e-06 -0.000324288 0.000157268 -0.000124255 2.4918e-05 3.10671e-07 -0.000107228 -0.000126469 0.000110016 1.07411e-05 -4.14756e-05 -0.000181029 
1685.95 0 0.000161835 0.00172508 -7.33262e-05 -1.76308e-06 -0.0318229 0.00128609 -0.00137401 -0.0252691 -0.000126941 0.000468187 -0.000539289 0.000380029 -0.00033394 -0.00116626 -0.00164561 0.000351996 0.00030283 -0.000310786 -8.16343e-05 0.000235781 7.56416e-06 -0.000331124 0.000162964 -0.000136513 2.20517e-05 2.53778e-06 -0.000100797 -0.000114527 0.000111991 9.25814e-06 -4.89195e-05 -0.000192461 
1686.3 0 0.000173426 0.00199862 -7.31019e-05 -4.80413e-06 -0.030476 0.00122738 -0.00144987 -0.0265225 -0.000117204 0.00047704 -0.000531586 0.000336611 -0.000380203 -0.00124564 -0.00158952 0.000345763 0.000308997 -0.000315974 -9.82044e-05 0.000266394 1.05058e-05 -0.00033691 0.000168097 -0.000147505 1.91778e-05 5.74282e-06 -9.55351e-05 -0.000102401 0.000113988 6.22822e-06 -5.54276e-05 -0.000202806 
1686.65 0 0.000182754 0.00226704 -7.3052e-05 -7.26314e-06 -0.0290752 0.00116088 -0.0015215 -0.0277121 -0.000109621 0.000486803 -0.000525841 0.000294702 -0.000424948 -0.00132155 -0.00152904 0.000334717 0.000313956 -0.000319159 -0.000116406 0.000293363 1.29026e-05 -0.000342751 0.000172612 -0.000158733 1.55486e-05 9.4951e-06 -9.16343e-05 -9.10214e-05 0.000115234 4.26806e-06 -6.06716e-05 -0.000212642 
1687 0 0.000190612 0.00253057 -7.36594e-05 -9.43851e-06 -0.0276216 0.00108882 -0.0015858 -0.0288344 -0.000101646 0.000497338 -0.000519213 0.000258725 -0.000467627 -0.00139414 -0.00146148 0.000316704 0.000319303 -0.000320229 -0.000134123 0.000316691 1.55547e-05 -0.000347578 0.000176521 -0.000170225 1.08931e-05 1.26593e-05 -8.70281e-05 -8.06727e-05 0.000116067 3.56678e-06 -6.47265e-05 -0.000221702 
1687.35 0 0.000196596 0.00278738 -7.47798e-05 -1.3067e-05 -0.0261201 0.00101263 -0.00164353 -0.0298858 -9.10266e-05 0.000506761 -0.000510477 0.000228797 -0.000507215 -0.00146235 -0.00138512 0.000289004 0.000327228 -0.000317212 -0.000151764 0.000335144 1.77675e-05 -0.000349654 0.000181141 -0.000178584 6.73751e-06 1.50612e-05 -8.0225e-05 -7.10507e-05 0.000117656 2.11622e-06 -6.78444e-05 -0.00022944 
1687.7 0 0.000201203 0.00303424 -7.58003e-05 -1.787e-05 -0.0245779 0.000932281 -0.00169383 -0.0308639 -7.77101e-05 0.000511512 -0.000501818 0.000199463 -0.000542091 -0.00152383 -0.001302 0.000252833 0.000338394 -0.000309825 -0.000170628 0.00035029 1.78832e-05 -0.00034957 0.000186993 -0.000183063 4.52708e-06 1.72788e-05 -7.31012e-05 -6.15136e-05 0.000120038 1.47415e-09 -7.06308e-05 -0.000236219 
1688.05 0 0.000206111 0.00326944 -7.62973e-05 -2.20697e-05 -0.0229995 0.00084933 -0.0017366 -0.0317652 -6.10787e-05 0.000513283 -0.000495027 0.000166901 -0.000570387 -0.00157822 -0.00121441 0.00021147 0.000350385 -0.00030265 -0.000189769 0.000365314 1.67899e-05 -0.000349235 0.000193064 -0.000186288 2.85111e-06 1.9404e-05 -6.73936e-05 -5.18525e-05 0.000122211 -1.98062e-06 -7.23037e-05 -0.000241893 
1688.4 0 0.000212596 0.00349346 -7.61224e-05 -2.52144e-05 -0.0213867 0.000764776 -0.00177503 -0.0325855 -3.90109e-05 0.000516949 -0.000488979 0.00013164 -0.000592145 -0.00162531 -0.00112274 0.000166041 0.00036114 -0.000299505 -0.000206563 0.000378971 1.59309e-05 -0.000349152 0.000198459 -0.000189332 9.04951e-07 2.18421e-05 -6.28447e-05 -4.22373e-05 0.000123869 -4.79166e-06 -7.19098e-05 -0.000245767 
1688.75 0 0.00022082 0.00370746 -7.54155e-05 -2.71804e-05 -0.0197426 0.000677659 -0.0018111 -0.0333221 -9.96184e-06 0.000524543 -0.000484001 9.48064e-05 -0.000607331 -0.00166535 -0.00102996 0.000116618 0.000370835 -0.000298866 -0.000220467 0.000387528 1.55417e-05 -0.000349027 0.00020304 -0.000192352 3.39778e-07 2.5322e-05 -5.83299e-05 -3.19727e-05 0.000125123 -8.98219e-06 -7.05097e-05 -0.000247863 
1689.1 0 0.000229749 0.00391161 -7.30331e-05 -2.84364e-05 -0.0180743 0.00058795 -0.00184259 -0.0339761 2.51854e-05 0.000534583 -0.000480855 5.66428e-05 -0.000616066 -0.0016999 -0.000939339 6.55984e-05 0.000379414 -0.000298901 -0.000233521 0.000389475 1.5836e-05 -0.000347351 0.000206597 -0.000194759 1.5314e-06 3.01975e-05 -5.17604e-05 -2.06126e-05 0.000124791 -1.3168e-05 -6.88389e-05 -0.000249137 
1689.45 0 0.000238045 0.00410489 -6.82136e-05 -2.99727e-05 -0.0163866 0.000498156 -0.00186651 -0.0345508 6.36377e-05 0.00054301 -0.000476773 1.84903e-05 -0.000618836 -0.00172834 -0.000851651 1.40984e-05 0.000386078 -0.000299211 -0.000246593 0.000387097 1.73396e-05 -0.000343473 0.000208391 -0.0001959 3.72997e-06 3.56135e-05 -4.25459e-05 -8.64366e-06 0.00012218 -1.68189e-05 -6.57873e-05 -0.000250315 
1689.8 0 0.000245609 0.0042874 -6.18527e-05 -3.21265e-05 -0.01468 0.000410955 -0.00188291 -0.0350465 0.000102618 0.00054717 -0.000468493 -1.76064e-05 -0.000613867 -0.00174918 -0.000765365 -3.61847e-05 0.000391415 -0.000299131 -0.000257679 0.000383746 1.90334e-05 -0.000339783 0.00020793 -0.000196246 6.03485e-06 4.07774e-05 -3.1621e-05 2.80952e-06 0.000117665 -2.09967e-05 -6.08202e-05 -0.00025118 
1690.15 0 0.000253095 0.00446029 -5.56706e-05 -3.51433e-05 -0.0129574 0.000327035 -0.00189314 -0.0354593 0.000139947 0.000547281 -0.000455197 -5.04137e-05 -0.000600926 -0.00176158 -0.00067729 -8.23037e-05 0.000397002 -0.00029961 -0.000264151 0.000381374 1.96902e-05 -0.000336529 0.000205733 -0.000196992 8.36202e-06 4.55986e-05 -1.8778e-05 1.2484e-05 0.000112542 -2.70405e-05 -5.45407e-05 -0.000251867 
1690.5 0 0.000260325 0.0046224 -5.03005e-05 -3.93543e-05 -0.0112252 0.00024486 -0.00189898 -0.035788 0.000174512 0.000545069 -0.000438274 -7.85734e-05 -0.000582885 -0.00176487 -0.000586726 -0.000124582 0.000402515 -0.000301133 -0.000265627 0.000380097 1.91579e-05 -0.000331554 0.000202284 -0.000198082 1.11253e-05 5.06595e-05 -3.20579e-06 1.99039e-05 0.000107605 -3.51392e-05 -4.89255e-05 -0.000252183 
1690.85 0 0.000267308 0.00477184 -4.52642e-05 -4.46201e-05 -0.0094873 0.000162971 -0.00190133 -0.0360327 0.000205407 0.00054175 -0.000418628 -0.000101432 -0.00056203 -0.00175912 -0.000494907 -0.000164328 0.000405126 -0.000302279 -0.0002635 0.000378945 1.66877e-05 -0.000325612 0.000198271 -0.00019818 1.47419e-05 5.64576e-05 1.38747e-05 2.54477e-05 0.000102232 -4.51493e-05 -4.42728e-05 -0.000251624 
1691.2 0 0.000275538 0.00490856 -4.09752e-05 -5.02301e-05 -0.00774812 8.07038e-05 -0.0019008 -0.0361915 0.000232345 0.000538221 -0.000396637 -0.000119489 -0.000538177 -0.00174638 -0.00040344 -0.000202714 0.00040207 -0.000301594 -0.0002569 0.00037704 1.24676e-05 -0.000319598 0.000194014 -0.000196989 1.99918e-05 6.21697e-05 3.11106e-05 2.93643e-05 9.70867e-05 -5.66519e-05 -3.88974e-05 -0.000250844 
1691.55 0 0.000286057 0.0050308 -3.8198e-05 -5.61666e-05 -0.00601396 -2.42417e-06 -0.00189791 -0.0362651 0.000256914 0.00053449 -0.00037308 -0.000133734 -0.000510146 -0.00173043 -0.000314441 -0.00024018 0.000391421 -0.000297274 -0.000245748 0.000373522 7.53225e-06 -0.000312495 0.000190288 -0.000194866 2.66236e-05 6.68692e-05 4.81287e-05 3.1802e-05 9.28522e-05 -6.80098e-05 -3.26424e-05 -0.000250031 
1691.9 0 0.000296661 0.005137 -3.60214e-05 -6.21314e-05 -0.00428824 -8.75207e-05 -0.00189195 -0.0362551 0.000278786 0.000529743 -0.000348198 -0.000146653 -0.000478819 -0.0017147 -0.000228073 -0.000276401 0.000374531 -0.000290299 -0.000232926 0.000369888 2.99125e-06 -0.000305666 0.00018782 -0.000191863 3.27995e-05 7.03272e-05 6.44486e-05 3.44522e-05 8.81617e-05 -7.78704e-05 -2.61061e-05 -0.000248926 
1692.25 0 0.00030535 0.00522886 -3.32249e-05 -6.67659e-05 -0.00257497 -0.000176633 -0.00188188 -0.0361612 0.000294419 0.000523401 -0.000322924 -0.000160268 -0.000446184 -0.00170095 -0.000143688 -0.00031144 0.000354585 -0.000283645 -0.000219931 0.000367176 -5.7501e-07 -0.00030054 0.000186157 -0.000187243 3.73799e-05 7.26585e-05 7.98417e-05 3.86642e-05 8.28763e-05 -8.65752e-05 -1.89718e-05 -0.000248092 
1692.6 0 0.000312956 0.00530803 -2.94909e-05 -6.90345e-05 -0.000879788 -0.000268648 -0.00186587 -0.0359857 0.00030215 0.000514874 -0.000299554 -0.000174969 -0.000410657 -0.00168766 -6.0622e-05 -0.000344065 0.000332083 -0.000279395 -0.000206132 0.000365453 -2.57716e-06 -0.000296123 0.000184833 -0.000180378 4.13137e-05 7.43666e-05 9.35634e-05 4.52273e-05 7.83804e-05 -9.5368e-05 -1.10031e-05 -0.000247508 
1692.95 0 0.000319797 0.00537497 -2.49284e-05 -6.84191e-05 0.000793697 -0.000359491 -0.00184377 -0.0357333 0.000304174 0.000504577 -0.000279963 -0.000190089 -0.000371004 -0.00167227 2.22825e-05 -0.000370487 0.000307551 -0.000277877 -0.000191379 0.000364552 -2.23225e-06 -0.000291045 0.000183486 -0.000171824 4.62631e-05 7.59232e-05 0.000105191 5.54938e-05 7.52876e-05 -0.000104824 -2.1945e-06 -0.000247068 
1693.3 0 0.000324547 0.00542897 -2.04913e-05 -6.56123e-05 0.00244381 -0.000445631 -0.00181598 -0.0354086 0.000304138 0.000492125 -0.00026485 -0.000205793 -0.000331931 -0.00165311 0.000105307 -0.000388598 0.000281993 -0.000277068 -0.000178059 0.000363231 -3.41274e-07 -0.000284739 0.000181113 -0.000163341 5.2426e-05 7.73886e-05 0.00011397 6.8908e-05 7.19778e-05 -0.000114578 7.24183e-06 -0.000246775 
1693.65 0 0.000326834 0.0054698 -1.70336e-05 -6.22683e-05 0.00406852 -0.000525016 -0.00178282 -0.0350138 0.000303832 0.000477406 -0.000254022 -0.000223578 -0.000298267 -0.00162908 0.00018826 -0.000399632 0.000254905 -0.000275642 -0.00016884 0.000363079 1.35487e-06 -0.000277343 0.000177957 -0.000157691 5.8199e-05 7.80686e-05 0.000119322 8.38253e-05 6.68187e-05 -0.000124357 1.63307e-05 -0.000245927 
1694 0 0.000327964 0.00549819 -1.48742e-05 -5.95037e-05 0.00566465 -0.00059887 -0.00174569 -0.0345521 0.000303573 0.000462704 -0.000245834 -0.000243338 -0.000270683 -0.00160094 0.000272113 -0.000406586 0.000224457 -0.000273608 -0.000162735 0.000366164 1.13708e-06 -0.000268898 0.000173697 -0.000155716 6.26973e-05 7.82703e-05 0.000121913 9.86942e-05 6.04792e-05 -0.000134169 2.43053e-05 -0.000243653 
1694.35 0 0.000330142 0.00551455 -1.41655e-05 -5.84212e-05 0.00723086 -0.000668817 -0.00170588 -0.0340253 0.000303259 0.000449585 -0.000238452 -0.000263791 -0.000247602 -0.00156999 0.000357503 -0.000411486 0.000188732 -0.000269702 -0.00015977 0.000370319 -1.16902e-06 -0.000260354 0.00016808 -0.000155311 6.69081e-05 7.92957e-05 0.000123004 0.000111024 5.40865e-05 -0.000142489 3.15926e-05 -0.000239861 
1694.7 0 0.0003343 0.00552047 -1.41849e-05 -5.87446e-05 0.00876611 -0.000735524 -0.00166573 -0.0334323 0.000300641 0.000435699 -0.000230437 -0.000284845 -0.000228279 -0.00153632 0.000442408 -0.00041448 0.00014536 -0.000263779 -0.00016116 0.000371515 -4.16902e-06 -0.00025315 0.000162424 -0.000154149 7.04263e-05 8.13774e-05 0.000123392 0.000120028 4.68385e-05 -0.000146573 3.84322e-05 -0.000234368 
1695.05 0 0.000339925 0.00551849 -1.43488e-05 -5.90625e-05 0.0102679 -0.000800099 -0.00162573 -0.0327749 0.000294003 0.000417959 -0.000219246 -0.000306084 -0.000213355 -0.00150103 0.000526375 -0.000414853 9.38953e-05 -0.000256212 -0.000165707 0.000369818 -6.47368e-06 -0.000247984 0.000157905 -0.000151494 7.19516e-05 8.42301e-05 0.000123844 0.000126703 3.7721e-05 -0.00014611 4.33448e-05 -0.000226821 
1695.4 0 0.000345997 0.00550895 -1.47793e-05 -5.87031e-05 0.0117341 -0.000862787 -0.00158605 -0.0320576 0.000285576 0.000396328 -0.000202955 -0.000326139 -0.000203467 -0.00146506 0.000609255 -0.000412557 3.93592e-05 -0.000246239 -0.000171299 0.000367375 -6.77087e-06 -0.000243138 0.0001548 -0.000146707 7.19025e-05 8.75799e-05 0.000124989 0.000132239 2.66056e-05 -0.000143037 4.57447e-05 -0.000218116 
1695.75 0 0.000350699 0.00548904 -1.63726e-05 -5.81613e-05 0.0131634 -0.000925166 -0.00154685 -0.0312829 0.0002777 0.000372107 -0.00018212 -0.000343636 -0.000196966 -0.00142658 0.00069006 -0.000410583 -1.2848e-05 -0.000233681 -0.000177471 0.000363184 -6.14864e-06 -0.000236664 0.000152896 -0.000139221 7.16706e-05 9.06095e-05 0.000126206 0.000137017 1.42048e-05 -0.000138353 4.64041e-05 -0.000208808 
1696.1 0 0.000351387 0.00545609 -1.81339e-05 -5.76875e-05 0.0145544 -0.000988863 -0.00150473 -0.0304497 0.000270886 0.000344533 -0.000157569 -0.000357712 -0.000190038 -0.00138185 0.000769367 -0.000410676 -6.13856e-05 -0.000218758 -0.000184953 0.000356545 -6.05438e-06 -0.000227956 0.000150334 -0.000129963 7.23492e-05 9.32905e-05 0.000126061 0.000140844 1.45704e-06 -0.000132611 4.60113e-05 -0.00019923 
1696.45 0 0.000347206 0.00540949 -1.87373e-05 -5.66524e-05 0.0159016 -0.00105348 -0.00145659 -0.0295564 0.000266527 0.000313162 -0.000129604 -0.000368665 -0.000181605 -0.00133008 0.000846334 -0.000411227 -0.000107372 -0.000202168 -0.000192992 0.000349549 -6.9725e-06 -0.000217615 0.000145817 -0.000120748 7.43035e-05 9.63792e-05 0.000124252 0.000143376 -1.05241e-05 -0.000126534 4.5578e-05 -0.000189362 
1696.8 0 0.000341151 0.00534949 -1.87553e-05 -5.48777e-05 0.0171984 -0.00111685 -0.00140189 -0.0286059 0.000263297 0.000278711 -0.000100503 -0.000377268 -0.000172646 -0.00127363 0.000918104 -0.000410007 -0.000151853 -0.000185064 -0.000199855 0.000342866 -8.4632e-06 -0.000207154 0.000139624 -0.000112478 7.67499e-05 9.9219e-05 0.000121527 0.000144812 -2.09729e-05 -0.00011963 4.51171e-05 -0.000178553 
1697.15 0 0.000336479 0.00527646 -1.82502e-05 -5.2315e-05 0.0184418 -0.00117687 -0.00134327 -0.0276024 0.000256975 0.000242898 -7.13213e-05 -0.000382207 -0.000164703 -0.00121662 0.000982601 -0.000405933 -0.000195496 -0.000169689 -0.000204538 0.000334482 -9.32911e-06 -0.000197526 0.000131144 -0.000105597 7.78468e-05 0.000100133 0.000118344 0.000145964 -3.07633e-05 -0.000111025 4.42089e-05 -0.000166783 
1697.5 0 0.000333289 0.00519147 -1.70492e-05 -4.96522e-05 0.0196305 -0.00123459 -0.00128352 -0.0265488 0.000246119 0.000208568 -4.01246e-05 -0.000381205 -0.000158544 -0.00116267 0.00103989 -0.000401858 -0.00023678 -0.000157364 -0.000207321 0.000321881 -9.61902e-06 -0.000188879 0.000119897 -9.90804e-05 7.72329e-05 9.8565e-05 0.000114838 0.000146854 -4.02947e-05 -0.00010189 4.30205e-05 -0.000155381 
1697.85 0 0.000329992 0.00509663 -1.68356e-05 -4.78654e-05 0.0207625 -0.00129378 -0.00122046 -0.0254485 0.000231548 0.000176574 -6.5671e-06 -0.000375488 -0.000152169 -0.00111214 0.00109109 -0.000401859 -0.000274147 -0.000146496 -0.000207627 0.000305147 -1.02241e-05 -0.000180311 0.000106725 -9.17543e-05 7.55891e-05 9.5295e-05 0.000110561 0.000147035 -4.89879e-05 -9.32944e-05 4.13567e-05 -0.000145064 
1698.2 0 0.000325781 0.0049927 -1.89878e-05 -4.66627e-05 0.0218372 -0.00135429 -0.00114972 -0.0243062 0.000215942 0.000147293 2.94376e-05 -0.000369826 -0.000141879 -0.0010629 0.00113762 -0.000406519 -0.000309188 -0.000135111 -0.000203605 0.000287043 -9.89853e-06 -0.000170467 9.2165e-05 -8.48087e-05 7.28982e-05 9.16205e-05 0.000105987 0.000145312 -5.65685e-05 -8.48247e-05 3.94063e-05 -0.000135176 
1698.55 0 0.000319447 0.00487957 -2.21688e-05 -4.48042e-05 0.0228558 -0.00141258 -0.00107318 -0.023125 0.000201969 0.000121085 6.82476e-05 -0.000368245 -0.000126992 -0.00101194 0.00118158 -0.000414576 -0.000342776 -0.000122183 -0.000195791 0.000268356 -8.49398e-06 -0.000158052 7.70975e-05 -7.80707e-05 6.90972e-05 8.84171e-05 0.000102791 0.000141692 -6.37023e-05 -7.6818e-05 3.7792e-05 -0.000125397 
1698.9 0 0.000310589 0.00475727 -2.45075e-05 -4.17183e-05 0.0238196 -0.00146859 -0.0009954 -0.0219047 0.000188759 9.6318e-05 0.00010973 -0.000370958 -0.000109209 -0.000957148 0.00122341 -0.000425583 -0.00037469 -0.000108903 -0.000185526 0.000247397 -9.12025e-06 -0.000143616 6.19179e-05 -6.95216e-05 6.44888e-05 8.59074e-05 0.000101124 0.000137639 -6.98858e-05 -6.94379e-05 3.67937e-05 -0.000115848 
1699.25 0 0.000300766 0.00462567 -2.48945e-05 -3.76221e-05 0.0247259 -0.0015243 -0.000917644 -0.0206454 0.000174643 7.26119e-05 0.000154865 -0.000376076 -8.85868e-05 -0.000899087 0.00126179 -0.000439571 -0.00040539 -9.64694e-05 -0.000172889 0.000223267 -1.27071e-05 -0.00012761 4.72804e-05 -5.95698e-05 5.8848e-05 8.46041e-05 9.93194e-05 0.000132895 -7.47667e-05 -6.15071e-05 3.66016e-05 -0.000106199 
1699.6 0 0.000291464 0.00448488 -2.35087e-05 -3.31703e-05 0.0255713 -0.00157884 -0.000839718 -0.0193507 0.000158948 5.23555e-05 0.000205106 -0.000381534 -6.4893e-05 -0.00084056 0.0012971 -0.000455168 -0.000433196 -8.48216e-05 -0.000158081 0.000196417 -1.75375e-05 -0.000111714 3.38775e-05 -5.07673e-05 5.21574e-05 8.47898e-05 9.6273e-05 0.000126956 -8.08653e-05 -5.26427e-05 3.74705e-05 -9.72297e-05 
1699.95 0 0.00028161 0.00433701 -2.17298e-05 -2.89009e-05 0.0263539 -0.00163006 -0.000762154 -0.0180221 0.000141814 3.67001e-05 0.00025939 -0.00038635 -3.94963e-05 -0.000782857 0.00132978 -0.000469304 -0.000456208 -7.32703e-05 -0.000139928 0.000168647 -2.15344e-05 -9.81975e-05 2.08273e-05 -4.34076e-05 4.50663e-05 8.58413e-05 9.27353e-05 0.000120313 -8.99265e-05 -4.31049e-05 3.94207e-05 -9.05041e-05 
1700.3 0 0.000269901 0.00418314 -2.03393e-05 -2.40165e-05 0.0270715 -0.00167713 -0.000684551 -0.0166615 0.000124512 2.39371e-05 0.000314229 -0.000391531 -1.45661e-05 -0.000724366 0.00135957 -0.000480692 -0.000476089 -6.13486e-05 -0.00011672 0.000141883 -2.41899e-05 -8.62941e-05 7.5263e-06 -3.64036e-05 3.75792e-05 8.59802e-05 8.99342e-05 0.000113202 -0.000100995 -3.2972e-05 4.12799e-05 -8.53339e-05 
1700.65 0 0.000256712 0.00402167 -1.82313e-05 -1.80413e-05 0.0277232 -0.00171841 -0.000605551 -0.0152728 0.000108026 1.1691e-05 0.00036763 -0.000397834 8.87187e-06 -0.000662484 0.001386 -0.000490872 -0.000494347 -4.75542e-05 -8.95349e-05 0.000115634 -2.68622e-05 -7.37547e-05 -5.41617e-06 -2.89148e-05 2.91582e-05 8.35621e-05 8.86867e-05 0.000105151 -0.000112477 -2.25585e-05 4.19827e-05 -7.97058e-05 
1701 0 0.000242501 0.00385201 -1.48631e-05 -1.23818e-05 0.028309 -0.00175311 -0.000524968 -0.0138603 9.39751e-05 -2.70119e-06 0.000419633 -0.000404266 3.17826e-05 -0.000597235 0.00140888 -0.000500188 -0.000509433 -3.02146e-05 -6.07557e-05 8.95622e-05 -3.06205e-05 -5.94981e-05 -1.77416e-05 -2.0561e-05 2.05657e-05 7.88278e-05 8.84724e-05 9.71128e-05 -0.000123515 -1.24799e-05 4.23045e-05 -7.32596e-05 
1701.35 0 0.00022702 0.00367477 -1.07461e-05 -8.68475e-06 0.0288275 -0.00178184 -0.000442665 -0.0124277 8.55177e-05 -1.93647e-05 0.000470174 -0.000409341 5.41338e-05 -0.000529251 0.00142919 -0.000507583 -0.000520649 -8.9859e-06 -3.15196e-05 6.58527e-05 -3.47858e-05 -4.45678e-05 -2.96942e-05 -1.26286e-05 1.19212e-05 7.28707e-05 8.79546e-05 9.10834e-05 -0.000132463 -3.39815e-06 4.35527e-05 -6.72999e-05 
1701.7 0 0.000210061 0.00349056 -6.15113e-06 -6.38902e-06 0.0292776 -0.00180547 -0.000358779 -0.0109774 8.33423e-05 -3.671e-05 0.000518188 -0.000413426 7.34078e-05 -0.000458374 0.00144601 -0.000513709 -0.000530152 1.57265e-05 -2.91794e-06 4.61531e-05 -3.69967e-05 -3.03376e-05 -4.13085e-05 -6.13589e-06 2.66488e-06 6.6506e-05 8.71905e-05 8.70638e-05 -0.000138568 3.90665e-06 4.57907e-05 -6.2654e-05 
1702.05 0 0.000191568 0.00329883 -1.26776e-06 -4.30637e-06 0.0296577 -0.00182304 -0.000274155 -0.00951148 8.51236e-05 -5.4667e-05 0.000560519 -0.000417102 8.86259e-05 -0.000386422 0.00145668 -0.000518648 -0.000538522 4.25662e-05 2.31217e-05 3.02105e-05 -3.60356e-05 -1.75694e-05 -5.24351e-05 -3.99767e-07 -7.42699e-06 5.94363e-05 8.71456e-05 8.45379e-05 -0.000143084 9.38631e-06 4.77693e-05 -5.86247e-05 
1702.4 0 0.000171036 0.00309938 4.3235e-06 -3.03677e-06 0.0299646 -0.00183166 -0.000187356 -0.00803368 8.84094e-05 -7.25875e-05 0.000593699 -0.000418382 0.000101179 -0.000314868 0.00146014 -0.000519685 -0.00054478 6.97773e-05 4.44342e-05 1.69848e-05 -3.33246e-05 -6.617e-06 -6.18585e-05 6.14984e-06 -1.79359e-05 5.20713e-05 8.79273e-05 8.35601e-05 -0.000146554 1.40056e-05 4.91677e-05 -5.4032e-05 
1702.75 0 0.000149527 0.00289441 1.07035e-05 -2.28482e-06 0.0301952 -0.00182909 -9.71153e-05 -0.00655043 9.0599e-05 -8.96869e-05 0.000617381 -0.000414866 0.000111424 -0.000242732 0.00145747 -0.000513646 -0.000550107 9.76093e-05 5.94457e-05 4.61943e-06 -3.02551e-05 3.36429e-06 -6.78562e-05 1.46481e-05 -2.79623e-05 4.59265e-05 8.83134e-05 8.42743e-05 -0.000148542 1.85151e-05 5.16278e-05 -4.82592e-05 
1703.1 0 0.000129239 0.00268668 1.66081e-05 -1.32058e-06 0.0303486 -0.00181646 -5.1366e-06 -0.0050701 9.03308e-05 -0.00010679 0.000634708 -0.000407858 0.000118439 -0.000169243 0.00145137 -0.00049919 -0.000557739 0.00012782 6.99783e-05 -7.49672e-06 -2.6972e-05 1.29322e-05 -7.13975e-05 2.42268e-05 -3.61274e-05 4.20712e-05 8.769e-05 8.72367e-05 -0.000149144 2.29658e-05 5.60248e-05 -4.10217e-05 
1703.45 0 0.000110845 0.00247749 2.01309e-05 -3.64593e-07 0.0304263 -0.00179588 8.73476e-05 -0.00359869 8.92897e-05 -0.000123766 0.000649531 -0.00040101 0.000120916 -9.40107e-05 0.00144316 -0.00047669 -0.000569458 0.000158826 7.96244e-05 -1.87089e-05 -2.31114e-05 2.15451e-05 -7.59216e-05 3.38992e-05 -4.0953e-05 3.95333e-05 8.60041e-05 9.12175e-05 -0.000149123 2.77473e-05 6.0366e-05 -3.29102e-05 
1703.8 0 9.29522e-05 0.0022662 2.09509e-05 8.3229e-07 0.0304305 -0.00176607 0.000180489 -0.00213861 8.89532e-05 -0.000139059 0.000663816 -0.000394741 0.000118557 -1.77644e-05 0.00143056 -0.000448383 -0.000583195 0.000186968 8.76262e-05 -2.82828e-05 -1.83708e-05 3.00609e-05 -8.21819e-05 4.35614e-05 -4.22088e-05 3.69309e-05 8.23572e-05 9.36427e-05 -0.000148767 3.30121e-05 6.20289e-05 -2.49337e-05 
1704.15 0 7.51749e-05 0.0020515 2.1091e-05 2.8961e-06 0.0303625 -0.00172525 0.000272885 -0.000691764 8.62011e-05 -0.000152136 0.000675584 -0.000386538 0.000111947 5.56455e-05 0.00141145 -0.000416681 -0.000594595 0.000211841 9.18701e-05 -3.57772e-05 -1.25374e-05 4.04141e-05 -8.86184e-05 5.25423e-05 -4.04454e-05 3.4115e-05 7.72274e-05 9.45743e-05 -0.000147334 3.9284e-05 6.03882e-05 -1.77606e-05 
1704.5 0 5.88377e-05 0.00183246 2.13769e-05 5.19985e-06 0.0302227 -0.00167612 0.000362636 0.000737428 7.79563e-05 -0.000163238 0.000681197 -0.000374301 0.000102222 0.000121847 0.00138747 -0.000381781 -0.000601571 0.000236383 9.48771e-05 -4.26764e-05 -4.69378e-06 5.1775e-05 -9.51346e-05 6.03027e-05 -3.81869e-05 3.25507e-05 7.14708e-05 9.46743e-05 -0.000144816 4.68315e-05 5.66397e-05 -1.11833e-05 
1704.85 0 4.63876e-05 0.00160988 2.16759e-05 6.92141e-06 0.0300128 -0.00162412 0.00044894 0.00214505 6.52273e-05 -0.000174019 0.000680291 -0.0003582 9.09974e-05 0.000181705 0.00136253 -0.00034392 -0.000604912 0.000261738 0.000100193 -5.16206e-05 5.45352e-06 6.0827e-05 -0.000101376 6.7186e-05 -3.82042e-05 3.2827e-05 6.4474e-05 9.27106e-05 -0.000142183 5.41517e-05 5.20726e-05 -3.60366e-06 
1705.2 0 3.90395e-05 0.00138568 2.27999e-05 8.81545e-06 0.0297356 -0.00157027 0.000531062 0.00352964 5.11836e-05 -0.000185938 0.000674261 -0.000338648 7.88069e-05 0.000240066 0.00133782 -0.000306242 -0.000606404 0.000286233 0.000106622 -6.23913e-05 1.82421e-05 6.64772e-05 -0.000105461 7.32617e-05 -4.07612e-05 3.36132e-05 5.65028e-05 8.75276e-05 -0.000139371 5.9758e-05 4.70091e-05 5.80892e-06 
1705.55 0 3.35282e-05 0.00116205 2.57372e-05 1.16504e-05 0.029393 -0.00151414 0.000608409 0.00489015 3.51788e-05 -0.000197745 0.000663624 -0.000315893 6.56426e-05 0.000297304 0.00131125 -0.000273195 -0.000607232 0.000309482 0.000111116 -7.31097e-05 3.32295e-05 6.9852e-05 -0.000105636 7.84741e-05 -4.44414e-05 3.4194e-05 4.95264e-05 7.99869e-05 -0.000135297 6.35124e-05 4.11351e-05 1.61539e-05 
1705.9 0 2.77117e-05 0.000940901 2.98672e-05 1.4315e-05 0.0289847 -0.00145793 0.000682457 0.00622185 1.48432e-05 -0.000207588 0.000648229 -0.000292244 5.21606e-05 0.000351385 0.00128229 -0.000247182 -0.00060595 0.000333122 0.000115023 -8.36664e-05 4.83339e-05 7.20881e-05 -0.000103939 8.4227e-05 -4.7727e-05 3.42062e-05 4.45887e-05 7.14783e-05 -0.000129905 6.62991e-05 3.4726e-05 2.63304e-05 
1706.25 0 2.24769e-05 0.000722908 3.38144e-05 1.60496e-05 0.0285147 -0.00140221 0.000754258 0.00751873 -6.21946e-06 -0.000218073 0.000628637 -0.000270247 4.12432e-05 0.000403891 0.00125092 -0.000226779 -0.000600386 0.000357462 0.000121666 -9.43068e-05 6.21975e-05 7.3602e-05 -0.000103224 9.16178e-05 -5.10083e-05 3.36511e-05 4.17363e-05 6.18533e-05 -0.000124075 6.86909e-05 2.84387e-05 3.59798e-05 
1706.6 0 1.72134e-05 0.000507792 3.72906e-05 1.71827e-05 0.027992 -0.0013456 0.000824883 0.00877988 -2.27158e-05 -0.000232258 0.000605916 -0.000250843 3.59811e-05 0.000455684 0.00121703 -0.000207741 -0.000591241 0.000381479 0.000131163 -0.000103849 7.39438e-05 7.44137e-05 -0.000103552 9.85982e-05 -5.55155e-05 3.39016e-05 4.05349e-05 5.04151e-05 -0.000118671 6.99557e-05 2.29585e-05 4.44407e-05 
1706.95 0 1.10421e-05 0.000295042 3.91192e-05 1.85328e-05 0.0274206 -0.00128616 0.00089603 0.0100081 -3.61177e-05 -0.00024934 0.000581789 -0.000232687 3.55711e-05 0.000506022 0.00118166 -0.000187969 -0.000581329 0.000404341 0.000142153 -0.00011046 8.39053e-05 7.49752e-05 -0.000103789 0.000103754 -6.15667e-05 3.54298e-05 4.02393e-05 3.71474e-05 -0.000114221 6.90648e-05 1.82795e-05 5.04425e-05 
1707.3 0 3.73281e-06 8.32439e-05 3.87394e-05 2.0909e-05 0.0267984 -0.00122204 0.000964217 0.0112022 -4.94404e-05 -0.000268086 0.000557509 -0.000212025 3.76542e-05 0.000555436 0.00114544 -0.000168848 -0.000569876 0.000425157 0.000154482 -0.000113996 9.21739e-05 7.59407e-05 -0.000104048 0.000108584 -6.70743e-05 3.73249e-05 4.01766e-05 2.36274e-05 -0.000110451 6.57215e-05 1.35879e-05 5.48292e-05 
1707.65 0 -4.10955e-06 -0.000128557 3.72929e-05 2.3756e-05 0.0261249 -0.00115536 0.00102653 0.0123571 -6.0865e-05 -0.00028824 0.000530393 -0.000185959 4.12484e-05 0.000605569 0.00110736 -0.00015208 -0.00055561 0.000442523 0.000167241 -0.000115158 9.64732e-05 7.67139e-05 -0.000104481 0.000114692 -7.02406e-05 3.87074e-05 3.91024e-05 1.2833e-05 -0.000106703 6.05621e-05 8.2163e-06 5.95919e-05 
1708 0 -1.05965e-05 -0.000339087 3.59672e-05 2.67619e-05 0.0254034 -0.00108859 0.001084 0.0134697 -6.95639e-05 -0.000309268 0.00049727 -0.000154044 4.57019e-05 0.000657132 0.0010654 -0.000137014 -0.000541613 0.000457017 0.000177397 -0.00011315 9.802e-05 7.61952e-05 -0.000104637 0.00012207 -6.97586e-05 3.9783e-05 3.60533e-05 5.88052e-06 -0.000102228 5.35827e-05 2.22226e-06 6.46781e-05 
1708.35 0 -1.65912e-05 -0.000546754 3.48305e-05 3.04881e-05 0.0246366 -0.00102084 0.00113739 0.01454 -7.92251e-05 -0.000330657 0.000459186 -0.000118812 5.07806e-05 0.000708625 0.00101896 -0.000123128 -0.000531668 0.000470413 0.000181352 -0.000108262 0.000100057 7.3729e-05 -0.000104357 0.000129928 -6.61975e-05 4.09412e-05 3.12917e-05 9.14241e-07 -9.81977e-05 4.6097e-05 -3.16354e-06 6.90229e-05 
1708.7 0 -2.42753e-05 -0.000750568 3.36191e-05 3.53924e-05 0.023826 -0.000950741 0.0011874 0.0155668 -9.32243e-05 -0.000352689 0.000420082 -8.36418e-05 5.6594e-05 0.000757225 0.000969733 -0.000110113 -0.000525539 0.000481892 0.000179275 -0.000102576 0.000103317 6.997e-05 -0.000103747 0.000136885 -6.20641e-05 4.06958e-05 2.55929e-05 -3.37071e-06 -9.57577e-05 3.96276e-05 -7.64214e-06 7.33222e-05 
1709.05 0 -3.35403e-05 -0.000950181 3.17606e-05 4.06363e-05 0.0229743 -0.000877487 0.00123389 0.0165459 -0.000109995 -0.000375586 0.000380905 -4.85853e-05 6.29323e-05 0.000801908 0.000920664 -9.7413e-05 -0.000520513 0.000490704 0.000175075 -9.75523e-05 0.000106365 6.5558e-05 -0.000104005 0.000142061 -5.869e-05 3.72817e-05 1.91326e-05 -7.22607e-06 -9.48033e-05 3.46706e-05 -1.13397e-05 7.8732e-05 
1709.4 0 -4.24619e-05 -0.00114556 2.93536e-05 4.51363e-05 0.0220856 -0.000801943 0.00127701 0.0174763 -0.000127525 -0.000399638 0.000340874 -1.1253e-05 7.02979e-05 0.000844105 0.000873291 -8.50113e-05 -0.00051628 0.000498569 0.000171016 -9.45544e-05 0.00010763 6.12065e-05 -0.000106372 0.00014577 -5.56752e-05 3.13911e-05 1.08913e-05 -1.24135e-05 -9.55041e-05 3.11676e-05 -1.43067e-05 8.43294e-05 
1709.75 0 -4.96329e-05 -0.00133669 2.71954e-05 4.90654e-05 0.0211602 -0.000724795 0.00131702 0.018359 -0.000146728 -0.000425227 0.000300233 2.79544e-05 8.00856e-05 0.000885543 0.000827442 -7.3718e-05 -0.000513365 0.000507237 0.000167982 -9.36884e-05 0.000108197 5.97349e-05 -0.000110701 0.000148172 -5.2515e-05 2.51074e-05 5.51427e-07 -2.11538e-05 -9.79714e-05 2.95702e-05 -1.61359e-05 8.88792e-05 
1710.1 0 -5.50587e-05 -0.00152366 2.4932e-05 5.39124e-05 0.0201989 -0.000646632 0.00135137 0.019192 -0.000166411 -0.000451962 0.00025899 6.7258e-05 9.47479e-05 0.000927156 0.000782027 -6.47002e-05 -0.000511153 0.00051633 0.000167103 -9.36885e-05 0.000109919 6.10722e-05 -0.000113889 0.000149175 -4.96179e-05 1.86158e-05 -1.11542e-05 -3.26778e-05 -0.000100761 2.99805e-05 -1.6615e-05 9.31135e-05 
1710.45 0 -5.91763e-05 -0.00170548 2.20843e-05 5.94846e-05 0.0192049 -0.000569904 0.00137781 0.0199762 -0.000184753 -0.000478967 0.000215849 0.000106299 0.000115255 0.000968311 0.000736699 -5.7628e-05 -0.000508958 0.000526077 0.000169193 -9.33725e-05 0.000112567 6.26099e-05 -0.00011413 0.000149714 -4.72802e-05 1.15019e-05 -2.28675e-05 -4.36841e-05 -0.000102301 3.15699e-05 -1.55253e-05 9.80426e-05 
1710.8 0 -6.28751e-05 -0.00188172 1.93527e-05 6.38165e-05 0.0181785 -0.000495312 0.00139702 0.0207136 -0.000200828 -0.000506102 0.000171898 0.000144355 0.000139723 0.00100888 0.000691676 -5.11142e-05 -0.000507044 0.000535598 0.000174584 -9.21408e-05 0.000115474 6.44623e-05 -0.000113238 0.000150332 -4.51277e-05 3.23147e-06 -3.35844e-05 -5.31568e-05 -0.000102145 3.35037e-05 -1.30701e-05 0.000103282 
1711.15 0 -6.77828e-05 -0.0020521 1.7548e-05 6.67335e-05 0.0171206 -0.000420678 0.00140968 0.0214018 -0.000214165 -0.000530953 0.000130698 0.000181289 0.000165186 0.00105053 0.00064656 -4.28683e-05 -0.000506994 0.000541719 0.000184007 -8.87812e-05 0.00011858 6.76614e-05 -0.000111152 0.000149535 -4.27477e-05 -6.09998e-06 -4.25177e-05 -6.20869e-05 -0.000100013 3.53661e-05 -1.00893e-05 0.000108291 
1711.5 0 -7.40637e-05 -0.00221493 1.53545e-05 7.02344e-05 0.0160353 -0.000345473 0.0014144 0.022036 -0.00022569 -0.000549775 9.55324e-05 0.000217445 0.000190638 0.00109395 0.000599728 -3.25412e-05 -0.000510465 0.000543611 0.000198803 -8.41169e-05 0.000121265 7.18449e-05 -0.000106624 0.000147463 -4.00115e-05 -1.53548e-05 -4.8811e-05 -7.04399e-05 -9.61504e-05 3.79425e-05 -6.19332e-06 0.00011249 
1711.85 0 -7.9816e-05 -0.00236934 1.20689e-05 7.54697e-05 0.0149294 -0.000271658 0.00141112 0.0226145 -0.000235207 -0.000562838 6.72864e-05 0.000253016 0.00021763 0.00113718 0.000548946 -2.18044e-05 -0.000514995 0.000545169 0.000219818 -7.83748e-05 0.000123336 7.51375e-05 -0.000101294 0.000145117 -3.64531e-05 -2.38148e-05 -5.34022e-05 -7.70065e-05 -9.14583e-05 4.18562e-05 -8.60202e-07 0.000116154 
1712.2 0 -8.36003e-05 -0.00251537 8.54822e-06 8.09917e-05 0.0138069 -0.000201016 0.00140205 0.0231409 -0.000239814 -0.000571419 4.34182e-05 0.000288533 0.000247182 0.00117857 0.00049477 -1.0632e-05 -0.000516265 0.000550322 0.000245765 -6.98618e-05 0.000125454 7.69782e-05 -9.71346e-05 0.000142106 -3.19107e-05 -3.18569e-05 -5.81034e-05 -8.11571e-05 -8.69259e-05 4.76268e-05 5.39603e-06 0.000120689 
1712.55 0 -8.50873e-05 -0.00265441 6.53067e-06 8.4664e-05 0.0126647 -0.000135197 0.0013899 0.0236173 -0.000237773 -0.00057632 2.08883e-05 0.000322591 0.000278707 0.00121801 0.000438623 4.67251e-06 -0.000512464 0.000558667 0.000273037 -5.89433e-05 0.000127535 7.95355e-05 -9.34385e-05 0.000137728 -2.76708e-05 -3.99317e-05 -6.41922e-05 -8.28372e-05 -8.2163e-05 5.56539e-05 1.17074e-05 0.000126294 
1712.9 0 -8.51733e-05 -0.00278866 6.56398e-06 8.53197e-05 0.0115017 -7.48906e-05 0.00137865 0.024039 -0.000230563 -0.000578773 -2.34255e-06 0.000351924 0.000308729 0.00125447 0.000380962 2.56845e-05 -0.000503974 0.000566478 0.000299246 -4.77835e-05 0.000130009 8.32132e-05 -8.99104e-05 0.000131075 -2.54943e-05 -4.82652e-05 -7.14876e-05 -8.22092e-05 -7.59694e-05 6.55921e-05 1.89955e-05 0.000131203 
1713.25 0 -8.59152e-05 -0.00291855 6.52891e-06 8.37585e-05 0.010323 -1.72268e-05 0.00137073 0.0243996 -0.000220894 -0.000578069 -2.65236e-05 0.000375857 0.000335106 0.00128569 0.000322305 4.82585e-05 -0.000494366 0.000569454 0.00032444 -3.73404e-05 0.000133355 8.54862e-05 -8.75495e-05 0.000122732 -2.58528e-05 -5.66118e-05 -7.83707e-05 -8.05271e-05 -6.82617e-05 7.56614e-05 2.66354e-05 0.000132968 
1713.6 0 -8.87022e-05 -0.0030412 5.22794e-06 8.16228e-05 0.0091351 3.974e-05 0.00136545 0.0246965 -0.000211348 -0.000572745 -4.91955e-05 0.000395387 0.000358597 0.00131015 0.000262616 7.16716e-05 -0.000487716 0.000566093 0.00034898 -2.72551e-05 0.000136333 8.44529e-05 -8.61296e-05 0.000114896 -2.75572e-05 -6.43534e-05 -8.36708e-05 -7.88959e-05 -5.98987e-05 8.44417e-05 3.30202e-05 0.000131579 
1713.95 0 -9.29993e-05 -0.00315382 2.8602e-06 7.8977e-05 0.00794102 9.6918e-05 0.00136271 0.0249293 -0.000203622 -0.000562855 -6.78717e-05 0.000411662 0.000378703 0.00132797 0.000202175 9.72332e-05 -0.000485032 0.000557478 0.000373244 -1.82341e-05 0.000137083 8.14629e-05 -8.4365e-05 0.000108834 -2.92806e-05 -7.10807e-05 -8.76693e-05 -7.70124e-05 -5.17652e-05 9.2566e-05 3.78784e-05 0.000128993 
1714.3 0 -9.763e-05 -0.00325702 8.82269e-07 7.565e-05 0.00674213 0.000155355 0.00136077 0.0250997 -0.000196689 -0.000549199 -8.28249e-05 0.000427267 0.000395258 0.00133813 0.000141907 0.000124386 -0.000484926 0.000545346 0.000397401 -1.03318e-05 0.000134692 7.93803e-05 -8.16501e-05 0.000104154 -3.05042e-05 -7.60573e-05 -9.1833e-05 -7.34396e-05 -4.32957e-05 0.000100887 4.01655e-05 0.000126832 
1714.65 0 -0.00010115 -0.00335288 5.27817e-07 7.09841e-05 0.00553916 0.000215001 0.00135647 0.0252112 -0.000188621 -0.000532333 -9.58594e-05 0.000442519 0.00040849 0.00134067 8.40495e-05 0.000152183 -0.00048504 0.000533944 0.000420807 -2.46071e-06 0.000129365 8.07028e-05 -7.83003e-05 9.9804e-05 -3.08977e-05 -7.83633e-05 -9.69236e-05 -6.83266e-05 -3.39525e-05 0.000110542 4.02583e-05 0.000126158 
1715 0 -0.000103059 -0.00344377 1.339e-06 6.47474e-05 0.00433447 0.000275003 0.00134747 0.0252664 -0.000180236 -0.000514086 -0.000108054 0.000454133 0.000420272 0.00133892 2.91356e-05 0.000179358 -0.000482885 0.000525233 0.000441726 4.54996e-06 0.000122659 8.42945e-05 -7.54496e-05 9.45384e-05 -3.02601e-05 -7.97382e-05 -0.000102928 -6.30393e-05 -2.48227e-05 0.000121885 3.97207e-05 0.000126448 
1715.35 0 -0.000103651 -0.00352903 2.73963e-06 5.82598e-05 0.00313238 0.000332975 0.001334 0.0252675 -0.000172976 -0.000496022 -0.000120447 0.000461399 0.000431289 0.00133447 -2.48177e-05 0.000206478 -0.000476866 0.000515972 0.000459037 9.86076e-06 0.00011533 8.69595e-05 -7.49733e-05 8.73894e-05 -2.90944e-05 -8.30322e-05 -0.000109788 -5.78385e-05 -1.57288e-05 0.000133397 3.93875e-05 0.000126794 
1715.7 0 -0.000102627 -0.00360562 3.90437e-06 5.2741e-05 0.00193677 0.000387942 0.00131716 0.0252143 -0.000166813 -0.000477049 -0.000132753 0.000467173 0.000438995 0.00132764 -8.02192e-05 0.000233812 -0.000467204 0.000503886 0.000471731 1.28343e-05 0.000107423 8.79134e-05 -7.7459e-05 7.74147e-05 -2.83003e-05 -8.80765e-05 -0.00011582 -5.36104e-05 -4.97387e-06 0.000143447 3.96129e-05 0.000127244 
1716.05 0 -0.000100782 -0.00367145 4.40224e-06 4.86729e-05 0.000751641 0.0004395 0.00129574 0.0251035 -0.000162941 -0.000455642 -0.000144456 0.00047366 0.000442153 0.00131896 -0.000138628 0.000260391 -0.000453982 0.000490603 0.000479227 1.13942e-05 9.93502e-05 8.81817e-05 -8.14555e-05 6.56142e-05 -2.70077e-05 -9.31689e-05 -0.000118042 -5.11026e-05 7.02066e-06 0.00015128 3.98497e-05 0.00012827 
1716.4 0 -9.98144e-05 -0.00372717 4.74909e-06 4.56784e-05 -0.000418218 0.00048633 0.00126909 0.0249342 -0.000163355 -0.000434028 -0.00015593 0.000481053 0.000441199 0.00130781 -0.000199256 0.000286455 -0.000437665 0.000476648 0.000482569 4.89915e-06 9.19485e-05 8.79589e-05 -8.54499e-05 5.50155e-05 -2.44009e-05 -9.76701e-05 -0.000116414 -5.05e-05 1.86922e-05 0.000157242 3.93384e-05 0.000129442 
1716.75 0 -0.000101449 -0.00377332 5.87198e-06 4.32648e-05 -0.00156842 0.000528688 0.00123847 0.02471 -0.000168567 -0.000413722 -0.000166565 0.000489687 0.000436932 0.00129411 -0.000261592 0.000311861 -0.000419648 0.000461306 0.000482134 -1.79749e-06 8.524e-05 8.82869e-05 -8.80328e-05 4.57466e-05 -2.23751e-05 -0.000101411 -0.000113264 -5.15099e-05 3.03774e-05 0.00016157 3.76742e-05 0.000129596 
1717.1 0 -0.000105717 -0.00381008 7.69506e-06 4.20998e-05 -0.00269775 0.000568223 0.00120573 0.0244339 -0.000178063 -0.000393123 -0.000174612 0.000499343 0.000429222 0.00127888 -0.000327911 0.000337885 -0.000401822 0.000446014 0.000480029 -4.877e-06 7.77791e-05 9.04765e-05 -8.85976e-05 3.67386e-05 -2.34603e-05 -0.000103393 -0.000110163 -5.32454e-05 4.20339e-05 0.000164024 3.45283e-05 0.000128497 
1717.45 0 -0.000110669 -0.00383778 8.62803e-06 4.29351e-05 -0.00380535 0.000605667 0.00117172 0.0241085 -0.000188355 -0.000372996 -0.0001816 0.000509033 0.000417362 0.00126179 -0.000399894 0.000367739 -0.000385667 0.000430854 0.000480558 -5.70642e-06 6.89297e-05 9.39745e-05 -8.77455e-05 2.77265e-05 -2.78183e-05 -0.000104106 -0.00010708 -5.50062e-05 5.20195e-05 0.000164803 3.0024e-05 0.000126579 
1717.8 0 -0.000115435 -0.00385688 8.26857e-06 4.58532e-05 -0.0048883 0.000641493 0.00113627 0.023737 -0.000193432 -0.000356053 -0.000191312 0.000520938 0.000400717 0.0012405 -0.000475857 0.000402615 -0.000371917 0.000414461 0.000485291 -5.45186e-06 5.95617e-05 9.81404e-05 -8.66524e-05 1.92303e-05 -3.47702e-05 -0.000105004 -0.000103188 -5.66322e-05 6.00844e-05 0.000164416 2.41035e-05 0.000123234 
1718.15 0 -0.000120849 -0.00386786 8.27453e-06 4.89981e-05 -0.00594268 0.000676877 0.00109947 0.0233223 -0.000190616 -0.00034359 -0.000204187 0.000535925 0.000378317 0.00121372 -0.000550469 0.000439605 -0.000361656 0.000397381 0.000491524 -3.28229e-06 4.97747e-05 0.000102364 -8.43426e-05 1.2622e-05 -4.37486e-05 -0.000105883 -9.95613e-05 -5.78631e-05 6.74284e-05 0.000163669 1.70922e-05 0.000117485 
1718.5 0 -0.000127652 -0.00387089 8.86318e-06 5.08588e-05 -0.00696637 0.000712113 0.00106039 0.0228672 -0.00018297 -0.000334122 -0.000218236 0.000551677 0.000350218 0.00118251 -0.000619005 0.000474713 -0.000353117 0.000379653 0.000495372 3.77029e-07 3.95202e-05 0.000104991 -7.94599e-05 7.99025e-06 -5.32876e-05 -0.000106714 -9.74149e-05 -5.71466e-05 7.42764e-05 0.000162477 9.38571e-06 0.000109202 
1718.85 0 -0.000134524 -0.00386636 8.63077e-06 5.19137e-05 -0.00795805 0.000745872 0.00101782 0.0223743 -0.000174181 -0.000325752 -0.000232936 0.000567916 0.000318002 0.00114601 -0.000679617 0.000504945 -0.000341572 0.000359522 0.000494573 4.35227e-06 2.96493e-05 0.000104562 -7.35017e-05 4.26358e-06 -6.19268e-05 -0.000108054 -9.69157e-05 -5.42613e-05 8.01954e-05 0.00016052 9.4743e-07 0.000100439 
1719.2 0 -0.000138385 -0.00385438 7.34099e-06 5.14314e-05 -0.00891668 0.00077807 0.00097106 0.021847 -0.000166072 -0.000317572 -0.000249776 0.000586583 0.000284709 0.00110272 -0.000731222 0.000529134 -0.000324877 0.00033732 0.000488946 9.27563e-06 2.16408e-05 0.000102997 -6.8096e-05 4.75206e-07 -6.97793e-05 -0.00010911 -9.74975e-05 -5.1192e-05 8.58793e-05 0.000158324 -8.80353e-06 9.26177e-05 
1719.55 0 -0.000139791 -0.00383572 6.33855e-06 4.89495e-05 -0.00984244 0.000808599 0.000917671 0.0212868 -0.000160225 -0.000308511 -0.000269516 0.000606588 0.000253078 0.00105374 -0.000773915 0.000548123 -0.000304608 0.000316518 0.000479062 1.48607e-05 1.51969e-05 0.00010213 -6.24624e-05 -3.82702e-06 -7.72684e-05 -0.000108694 -9.80806e-05 -4.92809e-05 9.16994e-05 0.000156787 -1.97402e-05 8.45539e-05 
1719.9 0 -0.000140604 -0.00381171 6.62435e-06 4.54282e-05 -0.0107357 0.000832573 0.000859002 0.0206948 -0.000158863 -0.000297678 -0.000290162 0.000624564 0.000224822 0.000999877 -0.00080961 0.000561391 -0.000283391 0.000297247 0.000467408 1.88318e-05 7.71847e-06 9.98568e-05 -5.69413e-05 -8.45088e-06 -8.44174e-05 -0.000107698 -9.81198e-05 -4.81026e-05 9.68144e-05 0.000156677 -3.03536e-05 7.59173e-05 
1720.25 0 -0.000139891 -0.00378282 8.41901e-06 4.17914e-05 -0.011597 0.000847594 0.000800072 0.0200741 -0.000160322 -0.000285166 -0.000309252 0.000641033 0.000200706 0.000941257 -0.000839774 0.000568483 -0.000261339 0.000276127 0.00045592 2.07534e-05 -6.62989e-07 9.54868e-05 -5.20807e-05 -1.28527e-05 -9.09724e-05 -0.000107681 -9.80673e-05 -4.83994e-05 0.000101711 0.000158191 -3.9119e-05 6.79582e-05 
1720.6 0 -0.00013772 -0.00374888 1.06587e-05 3.84579e-05 -0.0124282 0.00085655 0.000742725 0.0194258 -0.000163704 -0.000271886 -0.00032652 0.000658817 0.000180284 0.000878836 -0.000864954 0.000571375 -0.000237361 0.00025307 0.000442032 2.17008e-05 -8.20996e-06 8.92565e-05 -4.58313e-05 -1.76705e-05 -9.70602e-05 -0.000108034 -9.82141e-05 -4.94002e-05 0.000107703 0.000159804 -4.52724e-05 6.15166e-05 
1720.95 0 -0.000135673 -0.00370837 1.2126e-05 3.46739e-05 -0.0132313 0.000861901 0.000687407 0.0187496 -0.000168689 -0.000258693 -0.000343243 0.000677828 0.000162824 0.000814403 -0.000885252 0.000572487 -0.000210975 0.000230151 0.000424589 2.27023e-05 -1.43426e-05 8.02577e-05 -3.84593e-05 -2.49906e-05 -0.000103239 -0.000107277 -9.82302e-05 -4.86678e-05 0.000114204 0.000160027 -4.85995e-05 5.64461e-05 
1721.3 0 -0.000134852 -0.00365966 1.33283e-05 2.96917e-05 -0.0140063 0.000865903 0.000634546 0.0180444 -0.000173854 -0.000243715 -0.000361492 0.000695908 0.000147396 0.000749408 -0.000902407 0.000573323 -0.000182138 0.000206909 0.000403792 2.49814e-05 -1.9182e-05 6.81621e-05 -3.08584e-05 -3.47804e-05 -0.000110317 -0.000104683 -9.6966e-05 -4.57021e-05 0.000119987 0.00015967 -5.03433e-05 5.07256e-05 
1721.65 0 -0.000135273 -0.00360251 1.4915e-05 2.43407e-05 -0.01475 0.000869478 0.000585154 0.0173107 -0.000178282 -0.000225858 -0.00038172 0.000713328 0.000132012 0.000683839 -0.00091951 0.000574767 -0.000152343 0.000181534 0.000379319 2.85806e-05 -2.27338e-05 5.43784e-05 -2.46198e-05 -4.5349e-05 -0.000118089 -0.000100701 -9.43096e-05 -4.1539e-05 0.000125355 0.000159023 -5.19193e-05 4.3354e-05 
1722 0 -0.000136193 -0.00353708 1.61697e-05 1.91929e-05 -0.0154579 0.000871628 0.000540239 0.0165489 -0.000179156 -0.000205139 -0.000402412 0.000732198 0.000115802 0.000616763 -0.000937313 0.00057799 -0.000123363 0.000153883 0.000349487 3.24683e-05 -2.42361e-05 4.10944e-05 -2.05882e-05 -5.66791e-05 -0.000125591 -9.55672e-05 -9.06639e-05 -3.74125e-05 0.000131807 0.00015726 -5.36193e-05 3.55163e-05 
1722.35 0 -0.000138493 -0.00346269 1.60921e-05 1.31783e-05 -0.0161292 0.000871284 0.000500786 0.0157603 -0.000176204 -0.00018364 -0.000420169 0.000753447 9.9683e-05 0.000547572 -0.000954304 0.000584988 -9.55039e-05 0.000125802 0.000313323 3.52515e-05 -2.37063e-05 2.83127e-05 -1.78652e-05 -6.79662e-05 -0.000131379 -8.84227e-05 -8.65457e-05 -3.37048e-05 0.000139733 0.000155191 -5.56715e-05 2.77183e-05 
1722.7 0 -0.000143196 -0.00337868 1.40219e-05 6.32403e-06 -0.0167669 0.000869841 0.000467056 0.0149434 -0.000172138 -0.000163917 -0.000432914 0.000775473 8.52273e-05 0.000476506 -0.000968218 0.00059522 -6.76333e-05 9.88567e-05 0.000270568 3.73232e-05 -2.24281e-05 1.73117e-05 -1.4561e-05 -7.92634e-05 -0.000133794 -7.91141e-05 -8.25246e-05 -3.11893e-05 0.000147127 0.00015417 -5.80263e-05 1.96206e-05 
1723.05 0 -0.000150132 -0.00328644 1.00251e-05 3.01839e-07 -0.0173688 0.000870165 0.000437599 0.0140919 -0.00017134 -0.000144496 -0.00044084 0.000796355 7.38976e-05 0.000403648 -0.000977594 0.000604866 -3.95707e-05 7.18942e-05 0.000221276 3.96067e-05 -2.12123e-05 8.97695e-06 -8.80114e-06 -9.11822e-05 -0.000133517 -6.97161e-05 -7.80541e-05 -2.99936e-05 0.000152856 0.000154152 -6.12031e-05 1.1597e-05 
1723.4 0 -0.00015836 -0.00318815 5.17217e-06 -4.72087e-06 -0.017926 0.000873032 0.000410371 0.0132079 -0.00017678 -0.000123213 -0.000444646 0.000816209 6.37509e-05 0.000330632 -0.000980983 0.000612048 -1.19756e-05 4.33468e-05 0.000168949 4.2122e-05 -2.01364e-05 1.04879e-06 -2.0211e-06 -0.000102693 -0.000133077 -6.06847e-05 -7.31373e-05 -3.01404e-05 0.00015774 0.000154786 -6.62952e-05 4.67485e-06 
1723.75 0 -0.000166857 -0.00308417 2.98643e-07 -9.30051e-06 -0.0184345 0.000878294 0.000383565 0.0123044 -0.000186211 -9.98794e-05 -0.000446769 0.000834795 5.10381e-05 0.000261346 -0.00098022 0.000618151 1.54638e-05 1.26915e-05 0.000118587 4.57302e-05 -2.03891e-05 -7.46944e-06 3.39293e-06 -0.000113039 -0.000134094 -5.1653e-05 -6.79748e-05 -3.18497e-05 0.000162464 0.000155392 -7.34058e-05 -1.33755e-07 
1724.1 0 -0.000174489 -0.00297474 -4.08599e-06 -1.3255e-05 -0.0188976 0.000886116 0.0003575 0.0113891 -0.000195518 -7.40927e-05 -0.000450592 0.000851337 3.47144e-05 0.000196429 -0.000978962 0.000624608 4.22591e-05 -2.04257e-05 7.16342e-05 5.03897e-05 -2.30825e-05 -1.48578e-05 7.51146e-06 -0.000122136 -0.000137144 -4.31533e-05 -6.18166e-05 -3.42675e-05 0.000167477 0.000154651 -8.07982e-05 -2.7875e-06 
1724.45 0 -0.000179811 -0.00286101 -7.85866e-06 -1.68691e-05 -0.0193176 0.000896904 0.000332416 0.0104607 -0.000203678 -4.64881e-05 -0.000456051 0.000865352 1.59322e-05 0.000133251 -0.000976664 0.000631966 6.77445e-05 -5.6346e-05 2.5156e-05 5.51641e-05 -2.71014e-05 -2.04303e-05 1.13916e-05 -0.00012903 -0.000140488 -3.4754e-05 -5.44206e-05 -3.51266e-05 0.000173334 0.000150976 -8.72147e-05 -5.2929e-06 
1724.8 0 -0.000181743 -0.00274347 -1.06668e-05 -2.06688e-05 -0.0196961 0.000911135 0.00030668 0.00951672 -0.000211183 -1.80749e-05 -0.000462826 0.000876105 -5.89849e-06 7.31233e-05 -0.000971714 0.000639964 9.19491e-05 -9.5198e-05 -2.24339e-05 6.07194e-05 -3.08992e-05 -2.50882e-05 1.46686e-05 -0.000133558 -0.00014033 -2.52782e-05 -4.69914e-05 -3.41825e-05 0.000179386 0.000144728 -9.26301e-05 -8.46722e-06 
1725.15 0 -0.0001804 -0.00262269 -1.32296e-05 -2.42108e-05 -0.0200321 0.000928308 0.000277717 0.00855793 -0.000219051 9.79578e-06 -0.000470449 0.00088415 -3.10812e-05 1.74966e-05 -0.000963413 0.000646009 0.000114395 -0.000136994 -7.11426e-05 6.81143e-05 -3.3954e-05 -3.0708e-05 1.7622e-05 -0.000136974 -0.0001357 -1.48047e-05 -4.03728e-05 -3.37017e-05 0.000185073 0.000137845 -9.79386e-05 -1.15453e-05 
1725.5 0 -0.000177085 -0.00249804 -1.65164e-05 -2.7432e-05 -0.0203225 0.000944264 0.000245233 0.00758884 -0.000229252 3.42203e-05 -0.000477013 0.000890677 -5.72925e-05 -3.40506e-05 -0.00095013 0.000648062 0.000135858 -0.000179088 -0.000121081 7.84479e-05 -3.73822e-05 -3.79799e-05 2.18204e-05 -0.000140701 -0.000128321 -3.75203e-06 -3.46176e-05 -3.47868e-05 0.000190494 0.000132497 -0.000103312 -1.47905e-05 
1725.85 0 -0.000172753 -0.00236836 -2.08892e-05 -3.06565e-05 -0.0205653 0.000954466 0.000213307 0.00661299 -0.000244454 5.37526e-05 -0.000481448 0.000895645 -8.28391e-05 -8.08275e-05 -0.000932312 0.000643717 0.000157375 -0.000217967 -0.000171501 9.37654e-05 -4.16104e-05 -4.50259e-05 2.86414e-05 -0.000145896 -0.000120432 7.70592e-06 -2.88865e-05 -3.63131e-05 0.00019484 0.000128787 -0.000107433 -1.86006e-05 
1726.2 0 -0.000166939 -0.00223334 -2.69693e-05 -3.30686e-05 -0.0207591 0.00095779 0.00018355 0.00563289 -0.000265226 7.04268e-05 -0.000483798 0.000897191 -0.000104897 -0.00012254 -0.000911961 0.000630286 0.000179389 -0.000252185 -0.00021975 0.000115022 -4.50666e-05 -5.05672e-05 3.64778e-05 -0.000152578 -0.000112825 2.00825e-05 -2.17428e-05 -3.71624e-05 0.000196791 0.000125249 -0.00010934 -2.33571e-05 
1726.55 0 -0.000159585 -0.00209391 -3.47807e-05 -3.37737e-05 -0.0209039 0.000953931 0.000152794 0.00465238 -0.000288218 8.6839e-05 -0.000482564 0.000893708 -0.000120261 -0.000159577 -0.000890461 0.00060996 0.000201888 -0.000282991 -0.00026248 0.000139728 -4.73316e-05 -5.47309e-05 4.43597e-05 -0.000159632 -0.000105694 3.23592e-05 -1.28267e-05 -3.77492e-05 0.00019493 0.000121384 -0.00010989 -2.85203e-05 
1726.9 0 -0.000152512 -0.00195249 -4.39562e-05 -3.38078e-05 -0.0210016 0.000942387 0.000120172 0.00367536 -0.000309772 0.000102336 -0.000475144 0.000886161 -0.000129612 -0.000191747 -0.000867362 0.000587561 0.000224943 -0.00031122 -0.000298155 0.000165014 -4.80716e-05 -5.89437e-05 5.23544e-05 -0.000165784 -9.86566e-05 4.27383e-05 -2.842e-06 -3.80388e-05 0.000189783 0.00011706 -0.000110524 -3.30192e-05 
1727.25 0 -0.000146911 -0.00180996 -5.33565e-05 -3.57494e-05 -0.0210546 0.000923641 8.61663e-05 0.00270344 -0.000325731 0.000114957 -0.000464401 0.000876027 -0.000136008 -0.000218793 -0.000843164 0.000564737 0.000249416 -0.000336976 -0.000328958 0.000190183 -4.7578e-05 -6.38888e-05 6.05212e-05 -0.000169469 -9.10804e-05 5.01506e-05 7.93902e-06 -3.81153e-05 0.000182269 0.000112252 -0.000112806 -3.63118e-05 
1727.6 0 -0.000141827 -0.00166602 -6.21896e-05 -4.17268e-05 -0.0210637 0.000897643 5.30562e-05 0.00173525 -0.000335221 0.000123297 -0.000456765 0.000864559 -0.000143229 -0.000241799 -0.000819369 0.000540902 0.000275489 -0.000360523 -0.000358687 0.000214458 -4.81887e-05 -6.9513e-05 6.93682e-05 -0.000170265 -8.41443e-05 5.55595e-05 1.82938e-05 -3.83485e-05 0.000173488 0.000107607 -0.00011668 -3.89484e-05 
1727.95 0 -0.000136425 -0.0015206 -7.08453e-05 -5.01726e-05 -0.0210263 0.000866072 2.41016e-05 0.000771123 -0.000340864 0.000126475 -0.000453295 0.000851721 -0.000154802 -0.000264472 -0.000797004 0.000516329 0.000300844 -0.000380858 -0.000387904 0.000238343 -4.95733e-05 -7.65361e-05 7.7859e-05 -0.00017019 -7.86937e-05 6.09518e-05 2.67568e-05 -4.0248e-05 0.000164076 0.000103328 -0.000120805 -4.28038e-05 
1728.3 0 -0.00013244 -0.00137283 -7.95276e-05 -5.92865e-05 -0.0209414 0.000833376 -2.54517e-07 -0.000185376 -0.000344232 0.000127011 -0.000449326 0.000837241 -0.000173719 -0.000288962 -0.000775117 0.000492192 0.000323732 -0.000398129 -0.000415096 0.000264221 -5.07983e-05 -8.47278e-05 8.50686e-05 -0.000170959 -7.33824e-05 6.56686e-05 3.33014e-05 -4.45548e-05 0.000153246 9.89476e-05 -0.000123453 -4.83279e-05 
1728.65 0 -0.00013183 -0.00122331 -8.76936e-05 -6.84939e-05 -0.0208105 0.000802316 -2.18173e-05 -0.00113172 -0.000346301 0.000129074 -0.000443009 0.000820475 -0.000199969 -0.000311834 -0.000751364 0.000467289 0.000346793 -0.000415241 -0.000438607 0.000292058 -5.24038e-05 -9.3397e-05 9.07723e-05 -0.000171843 -6.65964e-05 6.78317e-05 3.83756e-05 -5.03128e-05 0.00014126 9.51067e-05 -0.000123464 -5.45541e-05 
1729 0 -0.000133673 -0.00107317 -9.47778e-05 -7.64132e-05 -0.0206353 0.00077244 -4.15245e-05 -0.00206631 -0.000348762 0.000133137 -0.000437003 0.000800717 -0.000230638 -0.000330404 -0.000725818 0.000438898 0.000371635 -0.000433542 -0.0004581 0.000318725 -5.49447e-05 -0.0001026 9.58574e-05 -0.000171817 -5.97704e-05 6.72042e-05 4.2511e-05 -5.71804e-05 0.000128798 9.23841e-05 -0.000122037 -6.17461e-05 
1729.35 0 -0.000134624 -0.000922968 -0.000101706 -8.16503e-05 -0.0204169 0.000743517 -5.78362e-05 -0.00298674 -0.000351903 0.000137067 -0.000432729 0.000777924 -0.00026123 -0.000345363 -0.000702338 0.00040682 0.000396174 -0.000452036 -0.000472963 0.000343876 -5.8116e-05 -0.000112977 0.000101595 -0.000171153 -5.41887e-05 6.52998e-05 4.68107e-05 -6.38384e-05 0.00011593 8.79318e-05 -0.000121145 -7.0149e-05 
1729.7 0 -0.000132234 -0.000773089 -0.000108751 -8.45451e-05 -0.0201549 0.000717346 -7.10224e-05 -0.00388872 -0.000352396 0.000140779 -0.000431903 0.00075209 -0.000289258 -0.000358485 -0.000683231 0.000372971 0.0004194 -0.000470033 -0.000482767 0.000368559 -6.0279e-05 -0.000124741 0.000108957 -0.000169995 -4.88158e-05 6.37625e-05 5.15933e-05 -6.82726e-05 0.000103631 8.02242e-05 -0.000121521 -7.78854e-05 
1730.05 0 -0.000126327 -0.000622975 -0.000116417 -8.73774e-05 -0.0198497 0.000693754 -8.47805e-05 -0.00477052 -0.000349689 0.000147045 -0.000435232 0.000723432 -0.000315003 -0.000370373 -0.000666732 0.000337633 0.000439868 -0.000488134 -0.000488897 0.000391112 -6.09216e-05 -0.000136384 0.000119116 -0.00016831 -4.29711e-05 6.29426e-05 5.61397e-05 -6.91674e-05 9.19223e-05 7.17871e-05 -0.000122479 -8.39003e-05 
1730.4 0 -0.000117289 -0.000471972 -0.000125847 -9.02641e-05 -0.0195013 0.000669129 -0.000100437 -0.00563436 -0.000346325 0.000157012 -0.000441312 0.00069121 -0.000337972 -0.000380633 -0.000651903 0.000301275 0.000455547 -0.000507311 -0.000492132 0.000409401 -5.96632e-05 -0.000147233 0.000131076 -0.000165618 -3.68625e-05 6.22394e-05 6.07063e-05 -6.59395e-05 8.01022e-05 6.50455e-05 -0.000123442 -8.98104e-05 
1730.75 0 -0.000106513 -0.000321426 -0.000136207 -9.16637e-05 -0.0191087 0.000641842 -0.000114645 -0.00647938 -0.000341234 0.000169637 -0.000447573 0.000655529 -0.000357456 -0.000391432 -0.000640034 0.000265422 0.000466901 -0.000527428 -0.000493322 0.000424102 -5.58854e-05 -0.000158706 0.000142312 -0.00016209 -3.21016e-05 6.02368e-05 6.56124e-05 -5.94314e-05 6.87128e-05 6.01214e-05 -0.000124535 -9.608e-05 
1731.1 0 -9.60035e-05 -0.000174172 -0.000146569 -9.2407e-05 -0.0186747 0.000615057 -0.000123486 -0.00729807 -0.000331143 0.000185935 -0.000450775 0.000620111 -0.000373405 -0.000403755 -0.000629382 0.000228839 0.000476797 -0.000547983 -0.000495331 0.000436639 -5.04904e-05 -0.000171309 0.000151945 -0.000157681 -2.96361e-05 5.71221e-05 7.04033e-05 -5.09425e-05 5.94649e-05 5.58803e-05 -0.000125465 -0.000102278 
1731.45 0 -8.63495e-05 -3.14494e-05 -0.000157234 -9.31204e-05 -0.018206 0.000593414 -0.000128723 -0.00808444 -0.000316275 0.000205325 -0.000450362 0.000585999 -0.000384392 -0.000416132 -0.000618325 0.00018966 0.000487041 -0.000567534 -0.000501296 0.000447668 -4.4848e-05 -0.000182725 0.000159859 -0.000152297 -2.85124e-05 5.40638e-05 7.26555e-05 -4.14331e-05 5.2184e-05 5.19508e-05 -0.000125593 -0.000109131 
1731.8 0 -7.6142e-05 0.000107375 -0.000166743 -9.39431e-05 -0.0177072 0.000576934 -0.000135082 -0.00883845 -0.000300629 0.000226444 -0.000448098 0.000552247 -0.00039039 -0.000428303 -0.00060709 0.000149962 0.000498131 -0.000585121 -0.000511852 0.000458473 -4.03565e-05 -0.00019116 0.000165793 -0.000146832 -2.84698e-05 5.0463e-05 7.15862e-05 -3.23475e-05 4.59724e-05 4.77649e-05 -0.000124044 -0.000114962 
1732.15 0 -6.28389e-05 0.000241975 -0.00017318 -9.5335e-05 -0.0171795 0.000561847 -0.000142444 -0.00956033 -0.000287599 0.000249738 -0.000445454 0.000518508 -0.000394667 -0.000440505 -0.000595323 0.000112616 0.000509526 -0.000600888 -0.000523046 0.000467179 -3.71493e-05 -0.000196924 0.000169586 -0.000141579 -3.00664e-05 4.69274e-05 6.90894e-05 -2.48553e-05 4.1576e-05 4.22991e-05 -0.000119168 -0.000118641 
1732.5 0 -4.6042e-05 0.000371192 -0.000177057 -9.76436e-05 -0.0166238 0.000546683 -0.000149144 -0.010247 -0.000277472 0.000273939 -0.000442163 0.000483822 -0.000399044 -0.000454478 -0.000583007 7.89226e-05 0.000519133 -0.000616312 -0.000528972 0.000469897 -3.30366e-05 -0.000201786 0.000171424 -0.000135571 -3.22919e-05 4.44651e-05 6.67647e-05 -1.98616e-05 3.96058e-05 3.4484e-05 -0.000110113 -0.000121184 
1732.85 0 -2.90226e-05 0.000496125 -0.000179829 -0.000101256 -0.0160444 0.000530391 -0.00015639 -0.0108958 -0.000268294 0.000295827 -0.000435993 0.000447525 -0.000401651 -0.000471723 -0.00056845 4.98662e-05 0.000526581 -0.000632268 -0.000527614 0.000465113 -2.68741e-05 -0.000207452 0.000172897 -0.000127613 -3.17892e-05 4.30911e-05 6.45633e-05 -1.70289e-05 3.9634e-05 2.46985e-05 -9.87355e-05 -0.00012386 
1733.2 0 -1.38262e-05 0.000619576 -0.000181256 -0.00010572 -0.0154473 0.000510819 -0.000164155 -0.0115109 -0.000259556 0.000313319 -0.000425996 0.000410197 -0.000401511 -0.000491098 -0.000549093 2.65058e-05 0.000532977 -0.00064848 -0.000521407 0.000453707 -2.06893e-05 -0.000213134 0.000175573 -0.000118366 -2.67436e-05 4.34564e-05 6.12347e-05 -1.46755e-05 4.02169e-05 1.61034e-05 -8.76277e-05 -0.000126963 
1733.55 0 -3.93428e-08 0.000742103 -0.000180601 -0.000110228 -0.0148335 0.000489129 -0.000169917 -0.0120992 -0.000253716 0.000327357 -0.000414544 0.000372045 -0.000401087 -0.000509861 -0.000523886 8.0321e-06 0.000537669 -0.000664108 -0.000512849 0.000439126 -1.56307e-05 -0.000218238 0.000178769 -0.00011051 -1.94634e-05 4.50699e-05 5.75104e-05 -1.19822e-05 3.95058e-05 1.08202e-05 -7.74305e-05 -0.000130065 
1733.9 0 1.21014e-05 0.000863538 -0.000178561 -0.000114213 -0.0142004 0.000469551 -0.000174424 -0.0126607 -0.000252599 0.000340419 -0.000401974 0.000331875 -0.000400962 -0.00052702 -0.000494532 -8.29089e-06 0.000539352 -0.000679242 -0.00050081 0.000423512 -1.02623e-05 -0.000223936 0.000181569 -0.000104596 -1.29451e-05 4.5708e-05 5.61893e-05 -8.40671e-06 3.79148e-05 7.36309e-06 -6.76082e-05 -0.000133564 
1734.25 0 2.26265e-05 0.000984649 -0.000175846 -0.000118139 -0.01355 0.000453956 -0.000181545 -0.013192 -0.000253325 0.000352206 -0.000385916 0.000289615 -0.000399617 -0.000542387 -0.000462371 -2.40809e-05 0.000540109 -0.000695149 -0.000484039 0.00040643 -4.30179e-06 -0.000229317 0.000183906 -9.9074e-05 -6.85271e-06 4.52436e-05 5.72144e-05 -3.88485e-06 3.7435e-05 3.10544e-06 -5.85506e-05 -0.000137227 
1734.6 0 3.20289e-05 0.00110373 -0.000172666 -0.000121968 -0.0128841 0.000440178 -0.000191765 -0.0136936 -0.000251886 0.000362147 -0.000367201 0.000246856 -0.000396292 -0.00055423 -0.000426556 -4.08567e-05 0.000542452 -0.000712035 -0.000466555 0.000389037 5.55099e-07 -0.000232847 0.000186137 -9.41174e-05 -7.68563e-07 4.50542e-05 5.79775e-05 7.551e-07 3.77774e-05 -1.66403e-06 -5.06529e-05 -0.000140784 
1734.95 0 4.10047e-05 0.0012191 -0.000169436 -0.000124398 -0.0122004 0.000426329 -0.000201122 -0.0141657 -0.000247808 0.00037062 -0.000346323 0.000204506 -0.000389893 -0.000560998 -0.000388045 -5.95278e-05 0.000546418 -0.000729678 -0.000453283 0.000373515 3.42639e-06 -0.000235587 0.000188818 -9.07569e-05 4.0903e-06 4.38016e-05 5.74525e-05 5.17171e-06 3.63376e-05 -5.74359e-06 -4.29406e-05 -0.00014341 
1735.3 0 5.03029e-05 0.00133207 -0.000167018 -0.000125589 -0.0114964 0.00041336 -0.0002077 -0.0146064 -0.000242904 0.000378955 -0.000321818 0.000162096 -0.000379071 -0.000562365 -0.000349898 -8.01727e-05 0.000552544 -0.000748804 -0.000444716 0.000361973 5.67757e-06 -0.000238617 0.000192585 -8.93948e-05 8.18605e-06 3.9651e-05 5.65744e-05 9.81884e-06 3.38507e-05 -9.51553e-06 -3.43387e-05 -0.000143875 
1735.65 0 5.89689e-05 0.00144276 -0.000165007 -0.000126152 -0.0107707 0.0004016 -0.000212966 -0.0150124 -0.000240003 0.000389967 -0.00029343 0.000119559 -0.00036281 -0.000559396 -0.000314797 -0.000103106 0.000560334 -0.000769428 -0.00043783 0.000353014 8.38903e-06 -0.000240197 0.000195948 -9.01949e-05 1.25656e-05 3.35163e-05 5.62525e-05 1.53575e-05 3.23928e-05 -1.37105e-05 -2.45629e-05 -0.000142475 
1736 0 6.65441e-05 0.00154951 -0.000161817 -0.000126052 -0.0100247 0.000389671 -0.000218721 -0.015381 -0.000239391 0.000403239 -0.000262944 7.8962e-05 -0.000340729 -0.000553823 -0.00028349 -0.000126492 0.000568594 -0.000788383 -0.000428369 0.000342303 1.10461e-05 -0.000238881 0.000197276 -9.21281e-05 1.65854e-05 2.74846e-05 5.64416e-05 2.0959e-05 3.16562e-05 -1.98532e-05 -1.41648e-05 -0.000139438 
1736.35 0 7.37356e-05 0.00165081 -0.000157297 -0.000124931 -0.00926415 0.000376297 -0.000225656 -0.0157102 -0.000238317 0.000414308 -0.00023373 3.997e-05 -0.000313548 -0.000545941 -0.000256379 -0.000146096 0.00057795 -0.000801967 -0.000415362 0.000328465 1.26263e-05 -0.000235736 0.00019708 -9.34788e-05 1.99736e-05 2.20594e-05 5.64825e-05 2.59342e-05 2.96917e-05 -2.83563e-05 -3.82671e-06 -0.000135195 
1736.7 0 8.1538e-05 0.00174588 -0.000151569 -0.00012233 -0.00849383 0.000362491 -0.000233519 -0.015999 -0.000233946 0.000420582 -0.00020723 1.88905e-06 -0.000282509 -0.000536371 -0.000234278 -0.000161542 0.000586824 -0.000810496 -0.000402293 0.000313539 1.27711e-05 -0.000231802 0.000195664 -9.42879e-05 2.36362e-05 1.55099e-05 5.57647e-05 3.00405e-05 2.68718e-05 -3.78511e-05 5.85501e-06 -0.00013107 
1737.05 0 9.05754e-05 0.00183485 -0.000143828 -0.000119125 -0.00771676 0.000351842 -0.000245054 -0.0162482 -0.000226336 0.00042352 -0.000181551 -3.5625e-05 -0.000248922 -0.000526941 -0.00021502 -0.000173925 0.000594439 -0.00081346 -0.000392704 0.000298474 1.30745e-05 -0.000227602 0.000193685 -9.52782e-05 2.90582e-05 7.96169e-06 5.41773e-05 3.22655e-05 2.59183e-05 -4.79469e-05 1.45141e-05 -0.000127966 
1737.4 0 9.91951e-05 0.00191863 -0.000133839 -0.000116218 -0.00693396 0.000344621 -0.000263609 -0.0164584 -0.000218105 0.000424069 -0.000154781 -7.5362e-05 -0.000216026 -0.000518702 -0.000195424 -0.000181577 0.000601581 -0.000810232 -0.000385307 0.000282622 1.34351e-05 -0.000223927 0.000191201 -9.4932e-05 3.58657e-05 2.35336e-07 5.19693e-05 3.16556e-05 2.71999e-05 -5.76005e-05 2.27753e-05 -0.000126208 
1737.75 0 0.000107734 0.00199815 -0.00012295 -0.000113374 -0.00614655 0.000337233 -0.000287225 -0.0166285 -0.00021095 0.000421872 -0.00012354 -0.000117599 -0.000187084 -0.000510807 -0.000176243 -0.000184456 0.000609087 -0.000803219 -0.000377671 0.000265626 1.24874e-05 -0.000220473 0.000189174 -9.26929e-05 4.25783e-05 -7.52251e-06 4.88714e-05 2.89573e-05 2.94589e-05 -6.589e-05 3.14865e-05 -0.000124343 
1738.1 0 0.000118388 0.00207252 -0.000112111 -0.000110455 -0.00535631 0.000327345 -0.000313887 -0.0167582 -0.0002077 0.0004199 -8.71627e-05 -0.000160585 -0.000162072 -0.00050318 -0.000159332 -0.000184361 0.000618343 -0.000794442 -0.000368452 0.000246919 1.23581e-05 -0.000217519 0.000188162 -9.11866e-05 4.86088e-05 -1.42293e-05 4.49223e-05 2.76079e-05 3.19918e-05 -7.31303e-05 4.02935e-05 -0.000121129 
1738.45 0 0.000130106 0.00214063 -0.000101712 -0.000107856 -0.00456653 0.000312937 -0.000342672 -0.0168484 -0.000207303 0.000420871 -4.9933e-05 -0.000203323 -0.000140078 -0.000498776 -0.000144593 -0.000181332 0.000629061 -0.000784959 -0.000356096 0.000224869 1.52727e-05 -0.000214914 0.000186525 -9.17549e-05 5.40703e-05 -1.85559e-05 4.209e-05 2.92338e-05 3.3953e-05 -7.9704e-05 4.86912e-05 -0.000117347 
1738.8 0 0.000140775 0.0022017 -9.2001e-05 -0.000106149 -0.00378172 0.000293249 -0.000370104 -0.0169036 -0.000204475 0.000420964 -1.52828e-05 -0.000243311 -0.000120692 -0.000500425 -0.000129615 -0.00017447 0.000638805 -0.000773985 -0.000343399 0.000200001 2.09798e-05 -0.000212654 0.000183895 -9.31335e-05 5.83773e-05 -2.12324e-05 4.12446e-05 3.37575e-05 3.36381e-05 -8.45355e-05 5.61894e-05 -0.000113892 
1739.15 0 0.000148033 0.00225598 -8.24659e-05 -0.000104922 -0.00300335 0.000270597 -0.000394054 -0.0169287 -0.000198158 0.000416227 1.68265e-05 -0.000276604 -0.000104403 -0.000507893 -0.000112868 -0.000164136 0.000645711 -0.000759304 -0.000336003 0.000175518 2.81283e-05 -0.000211704 0.000180702 -9.41616e-05 6.08446e-05 -2.35249e-05 4.25441e-05 4.18041e-05 3.02065e-05 -8.7975e-05 6.27105e-05 -0.00011094 
1739.5 0 0.000150521 0.00230472 -7.33804e-05 -0.000102841 -0.00223071 0.000247962 -0.000414627 -0.0169261 -0.00019154 0.000404336 4.53906e-05 -0.000302253 -9.01261e-05 -0.000518463 -9.57544e-05 -0.000152314 0.000649841 -0.00073942 -0.000334819 0.000152193 3.44455e-05 -0.000212017 0.000176375 -9.34956e-05 6.07855e-05 -2.51803e-05 4.64632e-05 5.23818e-05 2.46509e-05 -9.09289e-05 6.87187e-05 -0.00010801 
1739.85 0 0.000149425 0.00234888 -6.54517e-05 -9.95623e-05 -0.00146105 0.000228637 -0.000433663 -0.0168943 -0.00018528 0.000383558 6.81242e-05 -0.000322555 -7.55253e-05 -0.000528456 -8.00817e-05 -0.000140368 0.000650878 -0.000715363 -0.000336047 0.000129848 3.84113e-05 -0.000213349 0.00017023 -9.02721e-05 5.76153e-05 -2.53588e-05 5.19856e-05 6.28368e-05 1.87485e-05 -9.37146e-05 7.39251e-05 -0.000104667 
1740.2 0 0.000147697 0.00239002 -5.83887e-05 -9.54304e-05 -0.000693236 0.000212715 -0.000453802 -0.0168283 -0.000178642 0.000356524 8.35345e-05 -0.000338657 -6.04651e-05 -0.000537305 -6.61408e-05 -0.000127566 0.000648154 -0.00068954 -0.000336978 0.00010853 3.9655e-05 -0.000213018 0.000162575 -8.49237e-05 5.22179e-05 -2.37042e-05 5.66464e-05 7.09008e-05 1.36781e-05 -9.72221e-05 7.78083e-05 -0.000101871 
1740.55 0 0.000148181 0.00242747 -5.16097e-05 -9.10933e-05 6.80145e-05 0.000197871 -0.000475771 -0.016727 -0.000171899 0.000327259 9.2318e-05 -0.000350386 -4.5135e-05 -0.000547354 -5.26745e-05 -0.000113546 0.00064156 -0.000662119 -0.00033589 8.85985e-05 4.03507e-05 -0.000207478 0.000154358 -7.85723e-05 4.61499e-05 -2.07075e-05 5.89712e-05 7.54824e-05 9.26137e-06 -0.000101474 8.02859e-05 -0.000101746 
1740.9 0 0.000150004 0.00245861 -4.49193e-05 -8.73655e-05 0.000819482 0.000181622 -0.000498657 -0.0165932 -0.000165482 0.000297965 9.7032e-05 -0.000359459 -2.94715e-05 -0.000559362 -3.72374e-05 -9.93667e-05 0.000630762 -0.00063286 -0.000330436 7.12969e-05 4.30428e-05 -0.000199163 0.0001464 -7.20645e-05 4.004e-05 -1.64737e-05 5.92486e-05 7.73036e-05 5.54507e-06 -0.000105198 8.13e-05 -0.000104588 
1741.25 0 0.00015158 0.00248373 -3.77762e-05 -8.47871e-05 0.00156311 0.000163741 -0.00051968 -0.0164265 -0.000158416 0.000270926 0.000100529 -0.000367512 -1.54171e-05 -0.000571627 -1.80124e-05 -8.88567e-05 0.000616466 -0.000602524 -0.000320087 5.6403e-05 4.75054e-05 -0.00019134 0.000138369 -6.5312e-05 3.36462e-05 -1.03908e-05 5.7685e-05 7.72347e-05 2.00185e-06 -0.000108081 8.11227e-05 -0.0001082 
1741.6 0 0.000153456 0.00250352 -3.12106e-05 -8.30266e-05 0.00229847 0.000145095 -0.000537754 -0.0162262 -0.000149448 0.000246942 0.000103109 -0.00037456 -3.81307e-06 -0.000582323 5.26683e-06 -8.53471e-05 0.000599585 -0.000572339 -0.000308746 3.99551e-05 5.29125e-05 -0.000183612 0.000130316 -5.78381e-05 2.80871e-05 -3.42282e-06 5.45851e-05 7.60222e-05 -3.21801e-06 -0.00011102 7.9966e-05 -0.00011108 
1741.95 0 0.000156222 0.00251688 -2.59656e-05 -8.08006e-05 0.00302034 0.000125437 -0.000552669 -0.0159932 -0.000140217 0.000224338 0.000103671 -0.000381863 5.32365e-06 -0.00059183 3.14549e-05 -8.70604e-05 0.000579396 -0.000543761 -0.000299621 1.70453e-05 5.8923e-05 -0.000176416 0.000122347 -5.04491e-05 2.38479e-05 2.13753e-06 5.00058e-05 7.53464e-05 -9.97981e-06 -0.000114444 7.78568e-05 -0.000113084 
1742.3 0 0.000159296 0.00252353 -2.17149e-05 -7.86925e-05 0.0037236 0.000105294 -0.000562899 -0.0157284 -0.000132119 0.000201641 0.000103809 -0.000389963 1.11056e-05 -0.000600838 5.90053e-05 -9.29175e-05 0.000555343 -0.000518658 -0.000290774 -1.20074e-05 6.58709e-05 -0.000170232 0.000112788 -4.37161e-05 2.04294e-05 4.044e-06 4.52798e-05 7.66876e-05 -1.6697e-05 -0.000118164 7.4508e-05 -0.000113994 
1742.65 0 0.000161399 0.00252429 -1.81967e-05 -7.7362e-05 0.00440806 8.68273e-05 -0.000567436 -0.0154341 -0.000124175 0.000179401 0.0001049 -0.000396845 1.34193e-05 -0.000608029 8.77317e-05 -0.000103748 0.000527457 -0.000497876 -0.000278613 -4.3815e-05 7.41246e-05 -0.000164596 0.000101101 -3.66818e-05 1.78457e-05 2.60912e-06 4.19338e-05 7.86946e-05 -2.28199e-05 -0.000121605 6.93159e-05 -0.000113364 
1743 0 0.000161891 0.00252074 -1.59067e-05 -7.55099e-05 0.00507682 7.12776e-05 -0.000565799 -0.0151115 -0.000116086 0.000157796 0.00010695 -0.00040166 1.25595e-05 -0.00061233 0.000117266 -0.000119604 0.00049697 -0.000478957 -0.000263158 -7.4806e-05 8.29017e-05 -0.000160392 8.84572e-05 -2.89742e-05 1.54473e-05 -5.41792e-08 3.92112e-05 7.93485e-05 -2.91083e-05 -0.000124831 6.32514e-05 -0.000110692 
1743.35 0 0.000161104 0.00251402 -1.40998e-05 -7.28736e-05 0.00572912 5.74467e-05 -0.000558897 -0.0147592 -0.000108604 0.000136834 0.000110452 -0.000404504 1.02348e-05 -0.000613508 0.000145643 -0.000140307 0.000466121 -0.000459345 -0.000246571 -0.000103079 9.07111e-05 -0.000157617 7.55264e-05 -2.20238e-05 1.28062e-05 -3.83002e-06 3.70844e-05 7.82752e-05 -3.60072e-05 -0.000128514 5.79714e-05 -0.000105605 
1743.7 0 0.000159624 0.00250429 -1.12768e-05 -7.05672e-05 0.00636128 4.31389e-05 -0.000547285 -0.0143778 -0.000101837 0.00011644 0.000114732 -0.000403568 6.83029e-06 -0.000611407 0.000172626 -0.000166002 0.000436716 -0.000438739 -0.000229311 -0.000129201 9.56524e-05 -0.000153706 6.3056e-05 -1.5875e-05 1.09498e-05 -8.69278e-06 3.73624e-05 7.55795e-05 -4.23297e-05 -0.000132895 5.41487e-05 -9.84417e-05 
1744.05 0 0.000158683 0.00248991 -6.97845e-06 -6.8215e-05 0.00697247 2.93308e-05 -0.000530632 -0.013971 -9.66545e-05 9.5688e-05 0.000117727 -0.000398951 1.73904e-06 -0.00060765 0.000199669 -0.000195142 0.000408545 -0.000415801 -0.000210131 -0.000153482 9.77274e-05 -0.000146946 5.22742e-05 -9.06526e-06 1.04287e-05 -1.2989e-05 4.05599e-05 7.15345e-05 -4.78957e-05 -0.000137148 5.04891e-05 -9.0529e-05 
1744.4 0 0.000156669 0.00246912 -9.22408e-07 -6.50632e-05 0.00756391 1.8486e-05 -0.000511405 -0.0135418 -9.50276e-05 7.38157e-05 0.000119462 -0.00039412 -4.07228e-06 -0.000603268 0.000228153 -0.000223956 0.000380198 -0.000388562 -0.000188754 -0.000175574 9.9237e-05 -0.00013969 4.32252e-05 -3.18695e-07 9.64486e-06 -1.69415e-05 4.51319e-05 6.69168e-05 -5.42157e-05 -0.000141693 4.72813e-05 -8.27881e-05 
1744.75 0 0.000150649 0.00244248 5.62211e-06 -6.1089e-05 0.00813395 1.06781e-05 -0.000493145 -0.0130897 -9.62989e-05 4.99361e-05 0.000121443 -0.000391157 -9.02896e-06 -0.000595555 0.000257776 -0.000249804 0.000349769 -0.000356289 -0.000165293 -0.000195199 0.000100315 -0.000134362 3.49615e-05 1.03069e-05 7.86607e-06 -2.11376e-05 4.91469e-05 6.23082e-05 -6.07716e-05 -0.000147548 4.65529e-05 -7.53801e-05 
1745.1 0 0.000141794 0.00241131 9.88927e-06 -5.57729e-05 0.00867988 4.94314e-06 -0.000475306 -0.0126137 -9.69901e-05 2.37114e-05 0.000125765 -0.000391475 -1.30908e-05 -0.000582112 0.000287111 -0.000271148 0.000315563 -0.000319317 -0.000139449 -0.000212114 9.81986e-05 -0.000130103 2.84093e-05 2.14322e-05 6.41255e-06 -2.42154e-05 5.06557e-05 5.87074e-05 -6.59438e-05 -0.000154516 4.74009e-05 -6.84474e-05 
1745.45 0 0.000133235 0.00237583 1.10995e-05 -4.88594e-05 0.00920028 3.45868e-06 -0.000455909 -0.012115 -9.55099e-05 -3.06177e-06 0.000134466 -0.000394298 -1.74437e-05 -0.000563318 0.000314369 -0.000287208 0.000277751 -0.000279301 -0.000112424 -0.000225669 9.33117e-05 -0.000125758 2.59772e-05 3.05557e-05 6.04515e-06 -2.69749e-05 4.92094e-05 5.73803e-05 -6.97254e-05 -0.000161496 4.76404e-05 -6.17073e-05 
1745.8 0 0.000125015 0.00233558 1.06841e-05 -4.08095e-05 0.00969206 8.66023e-06 -0.00043823 -0.0115953 -9.21494e-05 -2.80259e-05 0.00014749 -0.00039637 -2.20726e-05 -0.000540354 0.000337483 -0.00030041 0.000238654 -0.000239461 -8.72115e-05 -0.000236139 8.75842e-05 -0.000121156 2.7414e-05 3.69263e-05 5.91268e-06 -3.07585e-05 4.56193e-05 5.85807e-05 -7.01293e-05 -0.000167837 4.71866e-05 -5.49846e-05 
1746.15 0 0.000117388 0.00229045 1.03564e-05 -3.19892e-05 0.0101524 1.74831e-05 -0.00042611 -0.0110568 -8.6379e-05 -5.15865e-05 0.000163084 -0.000395837 -2.41533e-05 -0.000515131 0.000356062 -0.000311546 0.000200613 -0.000201833 -6.63585e-05 -0.000244182 8.02287e-05 -0.000115453 3.04861e-05 4.11684e-05 5.28771e-06 -3.44797e-05 4.00471e-05 6.07189e-05 -6.60128e-05 -0.000173617 4.67197e-05 -4.87664e-05 
1746.5 0 0.000112387 0.00224102 1.09059e-05 -2.28203e-05 0.0105822 2.54066e-05 -0.000420061 -0.0105028 -7.8347e-05 -7.42996e-05 0.000179379 -0.000391757 -2.19564e-05 -0.0004912 0.000372681 -0.00031753 0.000164609 -0.000166042 -4.97799e-05 -0.000249634 7.11171e-05 -0.00010947 3.41614e-05 4.34199e-05 4.67284e-06 -3.65123e-05 3.38297e-05 6.22868e-05 -6.00362e-05 -0.000179268 4.7192e-05 -4.31428e-05 
1746.85 0 0.000110496 0.00218913 1.16239e-05 -1.44933e-05 0.0109821 2.97473e-05 -0.000419084 -0.00993596 -7.01219e-05 -9.51385e-05 0.000193803 -0.000385398 -1.70409e-05 -0.000470515 0.000391323 -0.000318943 0.000130711 -0.000130636 -3.5714e-05 -0.000254147 6.1773e-05 -0.000104908 3.75929e-05 4.47452e-05 4.79216e-06 -3.68117e-05 2.8655e-05 6.29957e-05 -5.36834e-05 -0.000183892 4.91717e-05 -3.84446e-05 
1747.2 0 0.000109951 0.00213578 1.15179e-05 -7.45551e-06 0.0113506 2.89935e-05 -0.00042052 -0.00935826 -6.38968e-05 -0.000113181 0.00020428 -0.00037944 -1.10778e-05 -0.000450431 0.000412606 -0.000319175 9.71994e-05 -9.38036e-05 -2.06198e-05 -0.000259953 5.33864e-05 -0.000101725 3.96661e-05 4.5804e-05 5.91405e-06 -3.66091e-05 2.39927e-05 6.28673e-05 -4.61176e-05 -0.000187019 5.13282e-05 -3.50511e-05 
1747.55 0 0.000108603 0.00208018 1.00847e-05 -7.49536e-07 0.0116888 2.32296e-05 -0.000421991 -0.00877089 -5.88069e-05 -0.000128543 0.000212281 -0.000376055 -3.98381e-06 -0.000428612 0.000434419 -0.000318886 6.26519e-05 -5.48697e-05 -4.25645e-07 -0.000266046 4.59944e-05 -9.95941e-05 4.15481e-05 4.55683e-05 8.03101e-06 -3.67714e-05 1.94145e-05 6.22167e-05 -3.82234e-05 -0.000189104 5.27727e-05 -3.21314e-05 
1747.9 0 0.000105881 0.0020231 7.51592e-06 5.60805e-06 0.012 1.54133e-05 -0.000422585 -0.0081732 -5.19568e-05 -0.000141724 0.000222029 -0.000375977 4.55792e-06 -0.000404755 0.000455267 -0.000316138 2.74371e-05 -1.48534e-05 2.38313e-05 -0.000269627 3.88968e-05 -9.7093e-05 4.48145e-05 4.35184e-05 1.17764e-05 -3.72521e-05 1.58206e-05 6.17865e-05 -3.10445e-05 -0.000189447 5.36252e-05 -2.91552e-05 
1748.25 0 0.000101586 0.00196535 5.16031e-06 1.07262e-05 0.0122853 8.57052e-06 -0.000422845 -0.00756602 -4.24747e-05 -0.000153325 0.000233074 -0.000379937 1.30783e-05 -0.000378115 0.000474764 -0.000309844 -7.0056e-06 2.47177e-05 4.75555e-05 -0.000270477 3.07772e-05 -9.14912e-05 4.83095e-05 4.09382e-05 1.73457e-05 -3.75536e-05 1.35958e-05 6.21054e-05 -2.44908e-05 -0.000187094 5.41042e-05 -2.60675e-05 
1748.6 0 9.63378e-05 0.00190501 3.41193e-06 1.42875e-05 0.0125439 2.90153e-06 -0.000423661 -0.00695227 -3.13611e-05 -0.000164531 0.000240899 -0.000385945 2.06397e-05 -0.000348365 0.000494767 -0.000302942 -3.85036e-05 6.22065e-05 6.7652e-05 -0.00026987 2.05723e-05 -8.1645e-05 5.08944e-05 3.91643e-05 2.23873e-05 -3.70946e-05 1.19626e-05 6.25693e-05 -1.84322e-05 -0.000182295 5.41112e-05 -2.31471e-05 
1748.95 0 9.33086e-05 0.0018389 2.09268e-06 1.60462e-05 0.0127765 -3.68232e-06 -0.000428757 -0.00633219 -2.22966e-05 -0.000175141 0.000242196 -0.000391498 3.03856e-05 -0.000314998 0.000515075 -0.000296367 -6.43585e-05 9.66574e-05 8.28783e-05 -0.000269059 9.12706e-06 -6.92455e-05 5.37536e-05 3.82428e-05 2.51137e-05 -3.43665e-05 1.02224e-05 6.28657e-05 -1.32568e-05 -0.000177342 5.33588e-05 -2.0582e-05 
1749.3 0 9.62204e-05 0.00176694 2.66886e-06 1.60244e-05 0.0129833 -1.46916e-05 -0.000441288 -0.00570245 -1.88159e-05 -0.000184547 0.000235804 -0.000397464 4.37688e-05 -0.000278197 0.000533115 -0.000286529 -8.24836e-05 0.000128174 9.34902e-05 -0.000270022 -1.51302e-06 -5.70121e-05 5.69786e-05 3.77305e-05 2.70203e-05 -2.9856e-05 8.2992e-06 6.31517e-05 -8.99781e-06 -0.000173944 5.23822e-05 -1.7939e-05 
1749.65 0 0.000104092 0.00169039 4.60252e-06 1.59028e-05 0.0131622 -3.30053e-05 -0.000459223 -0.00506121 -2.16448e-05 -0.000193826 0.000222452 -0.000405687 5.75428e-05 -0.000239228 0.0005478 -0.000271912 -9.48484e-05 0.000158465 0.000101627 -0.000273627 -8.24605e-06 -4.63418e-05 5.94936e-05 3.78509e-05 2.95477e-05 -2.51252e-05 6.50555e-06 6.30954e-05 -5.39133e-06 -0.000172271 5.10227e-05 -1.45648e-05 
1750 0 0.000112159 0.00160998 5.76062e-06 1.71932e-05 0.0133099 -6.0748e-05 -0.000478112 -0.00441128 -2.94687e-05 -0.000203526 0.000203796 -0.000417495 6.8694e-05 -0.000200854 0.000558817 -0.000254558 -0.000106175 0.000187385 0.000109853 -0.000280013 -1.05178e-05 -3.69203e-05 6.20792e-05 3.89573e-05 3.2517e-05 -2.11564e-05 5.51943e-06 6.24031e-05 -2.87015e-06 -0.000172081 4.83044e-05 -9.58699e-06 
1750.35 0 0.000118226 0.00152589 5.86881e-06 1.91605e-05 0.0134245 -9.75898e-05 -0.00049366 -0.00375805 -3.93291e-05 -0.000212304 0.000181524 -0.000430954 7.64578e-05 -0.000165747 0.00056643 -0.000236158 -0.000119055 0.000212379 0.000117448 -0.000287959 -1.12445e-05 -2.7842e-05 6.6722e-05 4.03617e-05 3.44397e-05 -1.76052e-05 6.13094e-06 6.15288e-05 -1.67697e-06 -0.000172489 4.39629e-05 -3.12866e-06 
1750.7 0 0.000122786 0.00143853 6.19346e-06 2.09088e-05 0.0135083 -0.00013997 -0.000503095 -0.00310409 -4.89758e-05 -0.000218118 0.000158525 -0.000442506 8.23418e-05 -0.000134335 0.00057116 -0.000216631 -0.00013337 0.000234877 0.000122433 -0.00029537 -1.28123e-05 -1.92541e-05 7.37919e-05 4.08299e-05 3.40625e-05 -1.33177e-05 8.99401e-06 6.11651e-05 -2.41304e-06 -0.000172274 3.90178e-05 3.38819e-06 
1751.05 0 0.000125656 0.00134867 8.37274e-06 2.30223e-05 0.0135629 -0.000184633 -0.00050645 -0.00245048 -5.76828e-05 -0.000221538 0.000137217 -0.00045016 8.85667e-05 -0.000105112 0.000572355 -0.000194083 -0.000148756 0.000258042 0.000125036 -0.00030094 -1.53342e-05 -1.13716e-05 8.08356e-05 4.08934e-05 3.21549e-05 -9.0816e-06 1.32473e-05 6.19252e-05 -4.86705e-06 -0.000171014 3.51838e-05 8.40358e-06 
1751.4 0 0.000126363 0.00125566 1.29614e-05 2.6236e-05 0.0135889 -0.000231511 -0.000505986 -0.00179825 -6.44607e-05 -0.0002247 0.000117985 -0.00045394 9.44348e-05 -7.75328e-05 0.00056992 -0.000166325 -0.000162252 0.000282648 0.000124895 -0.000303322 -1.86152e-05 -5.54675e-06 8.39874e-05 4.13681e-05 3.11495e-05 -5.14386e-06 1.71923e-05 6.3925e-05 -6.94484e-06 -0.000169528 3.256e-05 1.17331e-05 
1751.75 0 0.000126413 0.00116011 1.88063e-05 2.98595e-05 0.0135874 -0.000279964 -0.000503223 -0.0011467 -6.82094e-05 -0.000228964 9.89901e-05 -0.00045549 9.63573e-05 -5.2269e-05 0.000567485 -0.000134543 -0.000169158 0.000307058 0.000120609 -0.000303487 -2.17397e-05 -2.27546e-06 8.26305e-05 4.29768e-05 3.22721e-05 -3.42524e-07 2.00615e-05 6.63326e-05 -7.87366e-06 -0.000167976 3.02999e-05 1.33775e-05 
1752.1 0 0.000127493 0.00106377 2.43709e-05 3.36301e-05 0.0135573 -0.000329488 -0.000499828 -0.000497121 -7.03975e-05 -0.000235945 7.72557e-05 -0.000456192 9.35029e-05 -2.78989e-05 0.00056945 -0.000104518 -0.000168396 0.000330997 0.000112864 -0.000303387 -2.24791e-05 6.35941e-07 8.00354e-05 4.6152e-05 3.51182e-05 4.92067e-06 2.16051e-05 6.82846e-05 -8.67455e-06 -0.000166523 2.8035e-05 1.33255e-05 
1752.45 0 0.000128585 0.000966524 2.95973e-05 3.81911e-05 0.0134966 -0.000380856 -0.000494023 0.000147221 -7.48282e-05 -0.000244809 5.11839e-05 -0.000456591 8.99883e-05 -1.67229e-06 0.000577762 -7.83583e-05 -0.000163144 0.000354399 0.00010555 -0.00030388 -2.03917e-05 4.43951e-06 7.69227e-05 5.01499e-05 3.9089e-05 8.3738e-06 2.15592e-05 6.99427e-05 -1.06302e-05 -0.000165763 2.56778e-05 1.26731e-05 
1752.8 0 0.00012642 0.000867839 3.43852e-05 4.3413e-05 0.0134068 -0.000432864 -0.000481403 0.000782724 -8.14807e-05 -0.000253277 2.19517e-05 -0.000455838 8.76122e-05 2.83811e-05 0.000590045 -5.37491e-05 -0.000157273 0.000375246 0.000101034 -0.000304437 -1.66306e-05 7.49861e-06 7.14993e-05 5.38101e-05 4.33947e-05 8.68888e-06 1.98713e-05 7.0241e-05 -1.22926e-05 -0.000164804 2.43528e-05 1.29483e-05 
1753.15 0 0.000121226 0.000769338 3.71139e-05 4.76812e-05 0.0132891 -0.000483913 -0.00045964 0.00140736 -8.73817e-05 -0.000261358 -8.9286e-06 -0.000452311 8.46678e-05 6.09947e-05 0.000602511 -3.14701e-05 -0.00015229 0.000392128 9.7588e-05 -0.000304194 -1.25548e-05 7.81948e-06 6.49047e-05 5.58115e-05 4.83781e-05 7.68769e-06 1.77132e-05 6.78984e-05 -1.16573e-05 -0.000163179 2.41728e-05 1.51136e-05 
1753.5 0 0.000115171 0.000672766 3.74355e-05 5.01878e-05 0.0131432 -0.0005322 -0.000428691 0.00202032 -9.20762e-05 -0.000268823 -4.13704e-05 -0.00044465 7.9261e-05 9.29178e-05 0.000613351 -1.27383e-05 -0.000147879 0.000405551 9.38105e-05 -0.000302983 -7.87604e-06 6.11587e-06 5.99144e-05 5.55978e-05 5.61136e-05 7.78213e-06 1.62495e-05 6.34352e-05 -9.18061e-06 -0.000161008 2.37732e-05 1.791e-05 
1753.85 0 0.000108627 0.000577994 3.71454e-05 5.17078e-05 0.0129725 -0.000575693 -0.000390607 0.00262126 -9.77597e-05 -0.000273271 -7.56611e-05 -0.000433444 7.16183e-05 0.000122381 0.000621481 3.075e-06 -0.000145264 0.000415999 9.02869e-05 -0.000301345 -2.45716e-06 6.05536e-06 5.6937e-05 5.54235e-05 6.69105e-05 8.87214e-06 1.66157e-05 5.8428e-05 -6.76241e-06 -0.00015665 2.35043e-05 1.96885e-05 
1754.2 0 0.000101495 0.000483392 3.81663e-05 5.27024e-05 0.0127809 -0.000612367 -0.000348883 0.00321172 -0.00010471 -0.000275335 -0.000108724 -0.000422276 6.3505e-05 0.000150511 0.000626706 1.67354e-05 -0.000145919 0.000422559 8.7347e-05 -0.000301352 1.65013e-06 1.00065e-05 5.38196e-05 5.81767e-05 7.79985e-05 9.97113e-06 1.85569e-05 5.44295e-05 -5.17509e-06 -0.000149204 2.49897e-05 2.13538e-05 
1754.55 0 9.48209e-05 0.000386552 4.00724e-05 5.28632e-05 0.0125678 -0.000642446 -0.00030705 0.00379387 -0.00011055 -0.000276881 -0.000136777 -0.000413682 5.56628e-05 0.000179511 0.000630155 2.79951e-05 -0.000149908 0.000425814 8.43931e-05 -0.000304463 2.44856e-06 1.66403e-05 4.99033e-05 6.24432e-05 8.74724e-05 1.11674e-05 2.08009e-05 5.17526e-05 -3.86856e-06 -0.000139073 2.77992e-05 2.44158e-05 
1754.9 0 8.92489e-05 0.000286864 4.23584e-05 5.31637e-05 0.0123292 -0.000668648 -0.000267433 0.00436943 -0.000114858 -0.000277072 -0.000160323 -0.000405385 4.76874e-05 0.000209119 0.000632583 3.73138e-05 -0.000155407 0.000429182 8.06321e-05 -0.000310319 5.03277e-07 2.2998e-05 4.70923e-05 6.68045e-05 9.48604e-05 1.37609e-05 2.3429e-05 5.11072e-05 -3.7193e-06 -0.000127212 3.0066e-05 2.85192e-05 
1755.25 0 8.36057e-05 0.000186066 4.5231e-05 5.37817e-05 0.01206 -0.000693322 -0.000230488 0.00493745 -0.000117138 -0.000276029 -0.000181003 -0.000395152 3.8197e-05 0.000238634 0.000632232 4.58096e-05 -0.000159526 0.000435756 7.81985e-05 -0.000315587 -2.1147e-06 2.88938e-05 4.46963e-05 7.12251e-05 9.90548e-05 1.86348e-05 2.5968e-05 5.39594e-05 -5.84847e-06 -0.000114126 3.16746e-05 3.31711e-05 
1755.6 0 7.59434e-05 8.62084e-05 4.77467e-05 5.37251e-05 0.0117585 -0.000716518 -0.000196249 0.00549148 -0.000113093 -0.000272542 -0.00020066 -0.000384121 2.65663e-05 0.000269216 0.000626479 5.30468e-05 -0.000161525 0.000446711 7.79269e-05 -0.00031603 -3.39582e-06 3.46752e-05 4.01527e-05 7.44958e-05 9.9325e-05 2.37044e-05 2.81908e-05 5.99288e-05 -9.1298e-06 -0.000100897 3.2868e-05 3.86341e-05 
1755.95 0 6.50754e-05 -1.16474e-05 5.06184e-05 5.25546e-05 0.0114267 -0.00073755 -0.000163177 0.00602584 -0.000101747 -0.000264016 -0.000222609 -0.000373516 1.36376e-05 0.000300703 0.000615428 5.90867e-05 -0.000163547 0.000461432 7.5751e-05 -0.000312678 -3.06276e-06 3.94956e-05 3.30596e-05 7.69782e-05 9.74464e-05 2.67331e-05 3.03188e-05 6.75079e-05 -1.13263e-05 -8.93289e-05 3.28885e-05 4.44233e-05 
1756.3 0 5.25781e-05 -0.000108589 5.4796e-05 5.05646e-05 0.0110683 -0.000755477 -0.000128974 0.0065376 -8.80328e-05 -0.000249768 -0.000247714 -0.00036383 -1.67935e-07 0.000332639 0.000600548 6.34134e-05 -0.000167132 0.000478405 6.73044e-05 -0.000309211 -1.76481e-06 4.17408e-05 2.43795e-05 7.94905e-05 9.55677e-05 2.76639e-05 3.1557e-05 7.39442e-05 -1.22133e-05 -7.97638e-05 3.16026e-05 4.88187e-05 
1756.65 0 4.05275e-05 -0.000204598 5.90046e-05 4.87697e-05 0.0106865 -0.00076852 -9.35147e-05 0.00702604 -7.60452e-05 -0.000231694 -0.000272189 -0.00035407 -1.35424e-05 0.000365759 0.000581879 6.55103e-05 -0.00017105 0.000494569 5.23123e-05 -0.000305167 2.98526e-07 3.96368e-05 1.51275e-05 8.10413e-05 9.48749e-05 2.60807e-05 3.17396e-05 7.67943e-05 -1.16954e-05 -7.13913e-05 2.77596e-05 5.10613e-05 
1757 0 2.90573e-05 -0.000298365 6.29403e-05 4.78172e-05 0.0102837 -0.000775969 -5.80302e-05 0.00749006 -6.65622e-05 -0.000212082 -0.000293012 -0.000341385 -2.49805e-05 0.000397997 0.000559509 6.47508e-05 -0.000173509 0.000508483 3.35248e-05 -0.000297459 3.13407e-06 3.42313e-05 6.50841e-06 8.09401e-05 9.55192e-05 2.34744e-05 3.21427e-05 7.59012e-05 -9.30775e-06 -6.33888e-05 2.21328e-05 5.27065e-05 
1757.35 0 1.79495e-05 -0.000388104 6.77322e-05 4.70648e-05 0.00986394 -0.000777988 -2.27308e-05 0.00792607 -6.01362e-05 -0.00019194 -0.000309353 -0.000324904 -3.39653e-05 0.000427687 0.000536159 5.83903e-05 -0.0001753 0.000521615 1.60459e-05 -0.000283563 5.77616e-06 2.84651e-05 -1.35896e-06 7.98744e-05 9.67793e-05 2.16246e-05 3.27178e-05 7.25195e-05 -6.2383e-06 -5.58597e-05 1.72723e-05 5.50559e-05 
1757.7 0 7.19884e-06 -0.000473152 7.36141e-05 4.60553e-05 0.00943204 -0.000774476 1.39055e-05 0.00833227 -5.73173e-05 -0.000169352 -0.000320116 -0.000305661 -4.0882e-05 0.000457725 0.000512607 4.59262e-05 -0.000178324 0.000536613 5.38403e-06 -0.000262381 7.24221e-06 2.42307e-05 -8.88452e-06 7.74296e-05 9.80982e-05 1.98749e-05 3.31073e-05 6.82049e-05 -2.1319e-06 -4.93295e-05 1.39148e-05 5.81831e-05 
1758.05 0 -3.88518e-06 -0.000554505 7.87028e-05 4.40668e-05 0.00899051 -0.000767302 5.14548e-05 0.00871193 -5.79171e-05 -0.000141051 -0.000323416 -0.000286827 -4.45295e-05 0.000491125 0.000486898 3.06397e-05 -0.00018056 0.000552403 3.62833e-06 -0.000237428 8.29246e-06 2.19751e-05 -1.64741e-05 7.31821e-05 9.97511e-05 1.83364e-05 3.34386e-05 6.43089e-05 4.82389e-06 -4.33307e-05 1.26259e-05 6.21721e-05 
1758.4 0 -1.63071e-05 -0.000633783 8.15542e-05 4.16892e-05 0.00853806 -0.000761128 8.9728e-05 0.00906897 -5.98537e-05 -0.000108061 -0.000319263 -0.000271581 -4.31266e-05 0.000527864 0.000457923 1.60607e-05 -0.000178899 0.000564882 9.63154e-06 -0.000212969 8.24135e-06 2.21898e-05 -2.48049e-05 6.7701e-05 0.000102075 1.83547e-05 3.27027e-05 6.16321e-05 1.50568e-05 -3.71857e-05 1.3736e-05 6.70871e-05 
1758.75 0 -2.92445e-05 -0.000713208 8.24133e-05 4.08615e-05 0.00807331 -0.00075726 0.000130677 0.00940328 -6.03837e-05 -7.46826e-05 -0.000311476 -0.000258927 -3.83817e-05 0.0005656 0.000424947 3.25616e-06 -0.000172396 0.000570366 2.19349e-05 -0.000190599 5.88053e-06 2.52877e-05 -3.32815e-05 6.14703e-05 0.000104425 1.9976e-05 3.08877e-05 6.11088e-05 2.58876e-05 -3.1508e-05 1.5401e-05 7.26909e-05 
1759.1 0 -4.04719e-05 -0.000793137 8.27787e-05 4.10676e-05 0.00759701 -0.000751924 0.000173516 0.00971304 -5.84461e-05 -4.53406e-05 -0.000303517 -0.000244356 -3.3345e-05 0.000602334 0.000389574 -9.335e-06 -0.000162485 0.000566098 3.62739e-05 -0.000171003 2.44004e-06 2.93808e-05 -4.06639e-05 5.49696e-05 0.000105362 2.2585e-05 2.78927e-05 6.27521e-05 3.42597e-05 -2.69515e-05 1.63337e-05 7.84553e-05 
1759.45 0 -5.01413e-05 -0.00087126 8.37873e-05 4.0864e-05 0.00710706 -0.000742729 0.000215762 0.00999986 -5.56646e-05 -2.09338e-05 -0.000296286 -0.000225939 -2.7156e-05 0.000637211 0.00035449 -2.28213e-05 -0.000150956 0.000552767 4.61362e-05 -0.00015257 -1.9206e-07 3.26927e-05 -4.65147e-05 4.75163e-05 0.000104151 2.47897e-05 2.36419e-05 6.66091e-05 3.94164e-05 -2.35591e-05 1.72782e-05 8.31785e-05 
1759.8 0 -5.95963e-05 -0.00094593 8.57054e-05 4.01896e-05 0.00660088 -0.000731945 0.000257043 0.0102645 -5.38839e-05 -4.826e-07 -0.000288513 -0.000203698 -1.59031e-05 0.000669572 0.000320873 -3.538e-05 -0.000140865 0.000533092 4.87829e-05 -0.000135849 -1.77298e-06 3.59585e-05 -5.14977e-05 3.94675e-05 0.000100787 2.49547e-05 1.90793e-05 7.14496e-05 4.30653e-05 -2.13151e-05 1.97312e-05 8.71174e-05 
1760.15 0 -6.90582e-05 -0.0010174 8.73332e-05 3.97087e-05 0.00608018 -0.000720673 0.000298682 0.0105051 -5.36118e-05 1.43385e-05 -0.000276904 -0.000177586 1.06145e-06 0.000700376 0.000290707 -4.50903e-05 -0.000136396 0.00050761 4.79146e-05 -0.000122633 -3.29523e-06 3.99355e-05 -5.65613e-05 3.14249e-05 9.73795e-05 2.43357e-05 1.52304e-05 7.57058e-05 4.69037e-05 -2.11917e-05 2.3685e-05 9.10241e-05 
1760.5 0 -7.91416e-05 -0.00108567 8.79525e-05 4.03523e-05 0.00554953 -0.000707777 0.000339976 0.0107186 -5.35865e-05 2.30281e-05 -0.000259635 -0.000146913 2.18462e-05 0.000731385 0.000265485 -5.19157e-05 -0.000138034 0.000476471 4.9045e-05 -0.000110783 -6.61601e-06 4.41949e-05 -6.24226e-05 2.37151e-05 9.6217e-05 2.54137e-05 1.36548e-05 7.81834e-05 5.02101e-05 -2.24425e-05 2.68375e-05 9.59436e-05 
1760.85 0 -8.86781e-05 -0.00114837 8.84761e-05 4.08906e-05 0.00501262 -0.000692398 0.000380138 0.0109036 -5.251e-05 2.5746e-05 -0.000237279 -0.000111948 4.43394e-05 0.000763583 0.000243995 -5.5076e-05 -0.000143471 0.000441362 5.28366e-05 -9.6332e-05 -1.30017e-05 4.83968e-05 -6.95091e-05 1.84728e-05 9.65772e-05 2.80439e-05 1.59379e-05 7.8872e-05 5.10246e-05 -2.2796e-05 2.84838e-05 0.000104385 
1761.2 0 -9.55673e-05 -0.00120476 8.88278e-05 3.88528e-05 0.00447133 -0.000671808 0.000417401 0.0110598 -4.9808e-05 2.30575e-05 -0.00021313 -7.43205e-05 6.7412e-05 0.000796649 0.00022108 -5.59265e-05 -0.000149979 0.000403362 5.82634e-05 -7.62969e-05 -2.00812e-05 5.28372e-05 -7.81685e-05 1.6664e-05 9.68597e-05 2.97769e-05 2.20151e-05 7.94186e-05 4.87981e-05 -2.17862e-05 3.00063e-05 0.000116119 
1761.55 0 -9.99539e-05 -0.00125611 8.861e-05 3.48657e-05 0.00393025 -0.000647128 0.000447271 0.0111867 -4.49231e-05 1.83186e-05 -0.000191319 -3.54736e-05 9.19929e-05 0.000827924 0.000191707 -5.69291e-05 -0.000156738 0.000363352 6.45944e-05 -4.93392e-05 -2.51408e-05 5.66862e-05 -8.78254e-05 1.69648e-05 9.56672e-05 3.0056e-05 2.91742e-05 8.0417e-05 4.44535e-05 -2.04981e-05 3.1269e-05 0.000128676 
1761.9 0 -0.000102215 -0.00130378 8.76459e-05 3.15604e-05 0.00339225 -0.000622265 0.000468818 0.0112869 -3.76883e-05 1.46952e-05 -0.000171828 3.42216e-06 0.000117457 0.000853029 0.00015605 -5.63231e-05 -0.000164244 0.000323781 7.13849e-05 -1.67761e-05 -2.81881e-05 5.97023e-05 -9.6426e-05 1.85287e-05 9.31676e-05 2.90684e-05 3.44655e-05 8.12014e-05 3.82586e-05 -2.0361e-05 3.20439e-05 0.000140019 
1762.25 0 -0.0001027 -0.00135023 8.48464e-05 2.92758e-05 0.00285549 -0.000597647 0.000485625 0.0113629 -2.95609e-05 1.16707e-05 -0.000152737 4.30575e-05 0.000141358 0.000870303 0.000117551 -5.17163e-05 -0.000170845 0.000287258 7.96187e-05 1.86923e-05 -3.05058e-05 6.27326e-05 -0.000103322 2.09289e-05 9.13837e-05 2.64632e-05 3.70673e-05 8.1107e-05 3.12114e-05 -2.03459e-05 3.28694e-05 0.000149444 
1762.6 0 -0.000101173 -0.0013962 8.075e-05 2.68791e-05 0.00231862 -0.000570497 0.000501197 0.0114137 -2.07047e-05 8.76367e-06 -0.000133928 8.38089e-05 0.000162438 0.000881635 7.86637e-05 -4.48024e-05 -0.00017629 0.00025617 9.08807e-05 5.45503e-05 -3.2933e-05 6.53131e-05 -0.000109893 2.38283e-05 9.14153e-05 2.42974e-05 3.63269e-05 8.08501e-05 2.52885e-05 -1.82031e-05 3.34701e-05 0.000156551 
1762.95 0 -9.83974e-05 -0.00143982 7.75857e-05 2.40343e-05 0.00178177 -0.000539296 0.000513816 0.0114365 -1.08249e-05 6.12635e-06 -0.000115228 0.000123112 0.000180503 0.000889777 3.89586e-05 -3.78444e-05 -0.000180026 0.000230549 0.000105942 8.62555e-05 -3.52605e-05 6.66653e-05 -0.000116942 2.71297e-05 9.27453e-05 2.42941e-05 3.13985e-05 8.13552e-05 2.06646e-05 -1.40232e-05 3.35015e-05 0.000161894 
1763.3 0 -9.52007e-05 -0.00147906 7.51708e-05 2.13306e-05 0.00124618 -0.000507739 0.000520336 0.0114299 -7.29749e-10 3.61551e-06 -9.65157e-05 0.000158461 0.000195726 0.00089706 -2.1303e-06 -2.98186e-05 -0.000178824 0.000205859 0.000124105 0.00011012 -3.77334e-05 6.71558e-05 -0.000124102 2.97965e-05 9.46071e-05 2.54441e-05 2.40321e-05 8.22707e-05 1.62788e-05 -8.24388e-06 3.4098e-05 0.000166864 
1763.65 0 -9.13464e-05 -0.00151335 7.15064e-05 1.80135e-05 0.000714778 -0.000479957 0.000522561 0.011395 1.28196e-05 1.45311e-06 -7.97523e-05 0.000191008 0.000208606 0.000902593 -4.56958e-05 -1.81026e-05 -0.000172329 0.000178908 0.000142537 0.000126454 -4.04072e-05 6.70485e-05 -0.000130084 3.17123e-05 9.71084e-05 2.62252e-05 1.67807e-05 8.27212e-05 1.27763e-05 -1.11366e-06 3.58156e-05 0.000171864 
1764 0 -8.76641e-05 -0.00154312 6.64235e-05 1.22071e-05 0.000191102 -0.00045548 0.000524935 0.0113345 2.80646e-05 1.07617e-06 -6.72981e-05 0.00022183 0.00021791 0.00090388 -9.14105e-05 -2.24242e-06 -0.000163484 0.000151616 0.000157615 0.000138293 -4.23776e-05 6.60002e-05 -0.000134771 3.26893e-05 0.000101216 2.67133e-05 9.86118e-06 8.38953e-05 9.94164e-06 7.58568e-06 3.71413e-05 0.000175926 
1764.35 0 -8.63968e-05 -0.00156911 6.15501e-05 4.86902e-06 -0.000323266 -0.000431739 0.000529758 0.0112519 4.35046e-05 5.2695e-06 -5.72379e-05 0.000250939 0.000222514 0.000900583 -0.000137724 1.56915e-05 -0.000155536 0.00012634 0.000167373 0.000145828 -4.33727e-05 6.45885e-05 -0.000140023 3.27075e-05 0.000106134 2.63914e-05 2.80986e-06 8.61868e-05 6.01149e-06 1.9267e-05 3.6877e-05 0.00017701 
1764.7 0 -8.86782e-05 -0.00159178 5.75698e-05 -1.40633e-06 -0.000829676 -0.000408355 0.000536303 0.0111487 5.56061e-05 1.36683e-05 -4.34598e-05 0.000280441 0.000223735 0.000894426 -0.000185028 3.28785e-05 -0.000147954 0.00010374 0.000171398 0.00014816 -4.46618e-05 6.39961e-05 -0.000147279 3.15015e-05 0.000109803 2.523e-05 -4.08143e-06 8.71547e-05 7.61252e-07 3.33627e-05 3.49366e-05 0.000174739 
1765.05 0 -9.36612e-05 -0.00161143 5.45909e-05 -5.83053e-06 -0.00132879 -0.000385863 0.000545802 0.0110233 6.40372e-05 2.20694e-05 -2.34459e-05 0.000310583 0.000222929 0.000885408 -0.000233753 4.74695e-05 -0.000136411 8.38337e-05 0.00016839 0.000146199 -4.68109e-05 6.3892e-05 -0.000155393 2.90213e-05 0.00011169 2.42966e-05 -9.86697e-06 8.46945e-05 -5.51854e-06 4.81403e-05 3.06426e-05 0.000170613 
1765.4 0 -0.00010095 -0.0016275 5.25116e-05 -9.64323e-06 -0.00181843 -0.000362357 0.00056056 0.0108748 6.99886e-05 2.77395e-05 -6.76923e-07 0.000339361 0.000220024 0.000872597 -0.000282834 5.8983e-05 -0.000120213 6.62421e-05 0.000156247 0.000141102 -4.81105e-05 6.3565e-05 -0.00016243 2.59746e-05 0.000112909 2.22061e-05 -1.48249e-05 7.92325e-05 -1.23825e-05 6.28232e-05 2.43933e-05 0.000165417 
1765.75 0 -0.000109725 -0.00163985 5.05694e-05 -1.31964e-05 -0.00229843 -0.000335734 0.000577983 0.0107039 7.396e-05 3.19815e-05 2.06775e-05 0.000367421 0.000215695 0.000855923 -0.000330737 6.8974e-05 -0.000102039 5.22192e-05 0.000136631 0.000132854 -4.83815e-05 6.4542e-05 -0.000167391 2.41216e-05 0.000113968 1.76177e-05 -1.94087e-05 7.10306e-05 -1.6518e-05 7.6982e-05 1.71668e-05 0.000159301 
1766.1 0 -0.000118153 -0.00165006 4.85112e-05 -1.59882e-05 -0.00276885 -0.000305982 0.000593803 0.010513 7.66126e-05 3.63956e-05 3.85946e-05 0.000394566 0.000210048 0.000835112 -0.000374846 7.9771e-05 -8.28916e-05 4.3345e-05 0.000111629 0.000120473 -4.88844e-05 6.68948e-05 -0.000169921 2.45099e-05 0.000113475 1.2869e-05 -2.25133e-05 6.11889e-05 -1.67904e-05 9.00079e-05 1.01731e-05 0.000153063 
1766.45 0 -0.000125585 -0.0016573 4.53669e-05 -1.78561e-05 -0.00323037 -0.000273106 0.00060565 0.0103062 7.73417e-05 3.98794e-05 5.123e-05 0.000417816 0.000202444 0.000809859 -0.000413072 9.17994e-05 -6.22067e-05 3.79018e-05 8.2626e-05 0.000105151 -5.00871e-05 6.9022e-05 -0.000170313 2.61576e-05 0.000111042 8.99394e-06 -2.2758e-05 5.14784e-05 -1.5734e-05 0.000100917 5.22536e-06 0.000147347 
1766.8 0 -0.000131786 -0.0016596 4.07182e-05 -1.88731e-05 -0.00368515 -0.000237728 0.000612219 0.0100836 7.4024e-05 4.03636e-05 5.62446e-05 0.000436891 0.000193004 0.000779883 -0.00044705 0.000104628 -4.11171e-05 3.31808e-05 5.20058e-05 9.06213e-05 -5.27866e-05 6.98663e-05 -0.00016933 2.88609e-05 0.000109139 5.1813e-06 -2.03685e-05 4.11074e-05 -1.4299e-05 0.000109834 2.81891e-06 0.0001419 
1767.15 0 -0.000135319 -0.00165634 3.56951e-05 -1.96838e-05 -0.00413185 -0.000201973 0.000612457 0.00984344 6.68271e-05 3.75027e-05 5.25423e-05 0.000454011 0.000180398 0.000743539 -0.000478555 0.000118806 -2.18523e-05 2.72084e-05 2.27202e-05 8.1529e-05 -5.70516e-05 6.91304e-05 -0.000167836 3.37073e-05 0.000108626 1.94239e-06 -1.7932e-05 2.87282e-05 -1.24393e-05 0.000118034 1.35602e-06 0.000136163 
1767.5 0 -0.000135611 -0.00164755 3.13467e-05 -2.02065e-05 -0.00456693 -0.000169349 0.000604592 0.00958465 5.89835e-05 3.39823e-05 4.1647e-05 0.000470152 0.000162456 0.000701157 -0.0005074 0.000134845 -4.40214e-06 1.68751e-05 -5.89073e-06 8.0461e-05 -6.15445e-05 6.68072e-05 -0.000165881 3.98925e-05 0.000107575 -1.26845e-07 -1.80285e-05 1.48527e-05 -1.09591e-05 0.00012566 -8.48634e-07 0.000129631 
1767.85 0 -0.000133683 -0.00163297 2.77589e-05 -1.90773e-05 -0.00498679 -0.000142944 0.000589614 0.00930825 5.14713e-05 3.29215e-05 2.62735e-05 0.000486759 0.000139755 0.000654688 -0.000533937 0.000150475 1.32738e-05 -1.83757e-07 -3.58572e-05 8.56083e-05 -6.45201e-05 6.27404e-05 -0.000163347 4.54258e-05 0.000105834 -2.3456e-06 -2.0819e-05 3.46809e-07 -1.07901e-05 0.000132595 -3.73301e-06 0.000123209 
1768.2 0 -0.000129652 -0.001613 2.53382e-05 -1.74671e-05 -0.00538992 -0.000123106 0.000571397 0.00901411 4.39855e-05 3.43673e-05 8.51624e-06 0.000507174 0.000116337 0.000606562 -0.000556575 0.000162683 3.26676e-05 -2.17259e-05 -6.49751e-05 9.24897e-05 -6.42705e-05 5.70775e-05 -0.000161168 4.93858e-05 0.000104128 -6.97503e-06 -2.573e-05 -1.44296e-05 -1.17989e-05 0.000140033 -6.20893e-06 0.000117383 
1768.55 0 -0.000122967 -0.00158923 2.39192e-05 -1.67797e-05 -0.00577503 -0.000107055 0.000553894 0.0087016 3.81721e-05 3.72048e-05 -8.70782e-06 0.000531765 9.56544e-05 0.000559328 -0.000575662 0.000170908 5.36715e-05 -4.41684e-05 -9.02534e-05 9.80607e-05 -6.07871e-05 4.9734e-05 -0.000159023 5.12558e-05 0.000101798 -1.35231e-05 -3.16082e-05 -2.84584e-05 -1.24582e-05 0.000148525 -7.7075e-06 0.000110913 
1768.9 0 -0.000115699 -0.00156162 2.26879e-05 -1.64084e-05 -0.00614004 -9.25363e-05 0.000539746 0.0083721 3.5149e-05 4.10826e-05 -2.34512e-05 0.000556345 7.93112e-05 0.000511631 -0.000593505 0.00017719 7.46376e-05 -6.59613e-05 -0.000111375 0.000101448 -5.48331e-05 4.17615e-05 -0.000155309 5.16082e-05 9.78069e-05 -2.00486e-05 -3.68087e-05 -4.17732e-05 -1.10798e-05 0.00015755 -8.86068e-06 0.000103257 
1769.25 0 -0.000110737 -0.00153015 2.12197e-05 -1.584e-05 -0.00648488 -7.86151e-05 0.000528821 0.00802618 3.38782e-05 4.45435e-05 -3.59998e-05 0.000578604 6.56333e-05 0.000461547 -0.000609999 0.000182086 9.57776e-05 -8.59026e-05 -0.000130014 0.000101807 -4.72409e-05 3.38596e-05 -0.000148919 5.17138e-05 9.25007e-05 -2.42016e-05 -4.08488e-05 -5.5425e-05 -7.48543e-06 0.000166487 -1.03361e-05 9.48956e-05 
1769.6 0 -0.000109492 -0.00149554 1.81974e-05 -1.52831e-05 -0.00681092 -6.42348e-05 0.000519283 0.00766318 3.30739e-05 4.47884e-05 -4.773e-05 0.000599205 5.22076e-05 0.000409677 -0.000624528 0.000183719 0.000118806 -0.00010379 -0.000145181 9.73252e-05 -4.07105e-05 2.56401e-05 -0.000140149 5.14667e-05 8.51659e-05 -2.37239e-05 -4.35886e-05 -6.76314e-05 -3.55256e-06 0.000175814 -1.30419e-05 8.64763e-05 
1769.95 0 -0.000110847 -0.00145774 1.32239e-05 -1.42963e-05 -0.00711868 -5.03964e-05 0.000510243 0.00728275 3.3322e-05 3.95961e-05 -5.96669e-05 0.00062038 3.97676e-05 0.000358487 -0.000637786 0.000181852 0.000145333 -0.000121755 -0.000154441 8.93486e-05 -3.75959e-05 1.71163e-05 -0.000131546 5.06183e-05 7.51431e-05 -2.1044e-05 -4.41823e-05 -7.60916e-05 -2.51992e-07 0.000183781 -1.79871e-05 7.78133e-05 
1770.3 0 -0.000113929 -0.00141578 8.5217e-06 -1.23024e-05 -0.00740579 -3.89081e-05 0.000501289 0.00688645 3.50613e-05 2.97274e-05 -7.42077e-05 0.000644124 3.01929e-05 0.000310169 -0.000650964 0.000178672 0.000177444 -0.00014129 -0.000158005 8.18104e-05 -3.71175e-05 7.98165e-06 -0.000125831 4.96665e-05 6.48071e-05 -1.93781e-05 -4.27765e-05 -8.31121e-05 4.25092e-06 0.00018869 -2.46806e-05 6.84609e-05 
1770.65 0 -0.000118676 -0.00136895 5.93658e-06 -9.35174e-06 -0.00766843 -3.12366e-05 0.000492301 0.00647761 3.57969e-05 1.95533e-05 -9.29013e-05 0.000668818 2.32734e-05 0.000266375 -0.000664854 0.000175638 0.000213086 -0.000161787 -0.000156809 7.73489e-05 -3.82928e-05 -1.39928e-06 -0.000121886 4.84593e-05 5.64435e-05 -1.83793e-05 -4.10292e-05 -9.09648e-05 1.06471e-05 0.00019177 -3.09282e-05 5.8826e-05 
1771 0 -0.000123754 -0.00131952 3.77066e-06 -6.60006e-06 -0.00790371 -2.82322e-05 0.000484427 0.00605972 3.36954e-05 1.28522e-05 -0.000114231 0.000691172 1.64548e-05 0.000226175 -0.000678322 0.000171925 0.000247667 -0.000182773 -0.000151997 7.60088e-05 -4.06836e-05 -8.71271e-06 -0.000117772 4.6104e-05 4.97885e-05 -1.74787e-05 -4.00549e-05 -9.83159e-05 1.73401e-05 0.000194251 -3.54191e-05 5.04841e-05 
1771.35 0 -0.000128718 -0.00127025 -3.65593e-08 -5.4339e-06 -0.008112 -3.04998e-05 0.000478826 0.0056363 2.96149e-05 9.94378e-06 -0.000136944 0.000710025 8.38733e-06 0.000188783 -0.000688938 0.000167203 0.000280193 -0.000203552 -0.000148335 7.66935e-05 -4.33136e-05 -1.28861e-05 -0.000112079 4.21485e-05 4.3865e-05 -1.70851e-05 -3.9278e-05 -0.000103877 2.31121e-05 0.000196108 -3.97989e-05 4.3412e-05 
1771.7 0 -0.000133764 -0.00122175 -3.08686e-06 -5.95992e-06 -0.00829715 -3.86371e-05 0.000476403 0.00521029 2.3053e-05 7.80375e-06 -0.000160197 0.000725783 -1.05556e-07 0.000153553 -0.000695614 0.000163281 0.000310879 -0.000224457 -0.000149377 7.81351e-05 -4.43813e-05 -1.46138e-05 -0.000104509 3.766e-05 3.75935e-05 -1.79723e-05 -3.81823e-05 -0.000107965 2.8717e-05 0.000196658 -4.509e-05 3.65369e-05 
1772.05 0 -0.000139042 -0.00117466 -3.18163e-06 -7.69056e-06 -0.00846247 -5.07424e-05 0.000477631 0.00478141 1.30429e-05 2.51672e-06 -0.000182258 0.000738929 -8.43886e-06 0.000120153 -0.000696361 0.000159853 0.000340213 -0.000245732 -0.000155276 8.01483e-05 -4.41485e-05 -1.57221e-05 -9.52492e-05 3.29737e-05 3.02928e-05 -1.98414e-05 -3.70631e-05 -0.000112617 3.5107e-05 0.000195987 -4.86844e-05 2.94784e-05 
1772.4 0 -0.000144613 -0.00112894 -2.38336e-06 -9.53236e-06 -0.0086074 -6.44877e-05 0.000483433 0.0043507 -2.76227e-06 -7.39813e-06 -0.000204582 0.000749 -1.54714e-05 9.03836e-05 -0.000691497 0.000156493 0.000368765 -0.000267084 -0.000164698 8.32119e-05 -4.46923e-05 -1.79411e-05 -8.42699e-05 2.77968e-05 2.3095e-05 -2.09598e-05 -3.54258e-05 -0.000118234 4.06337e-05 0.000194511 -4.89119e-05 2.17186e-05 
1772.75 0 -0.000150253 -0.00108449 -2.10768e-06 -1.10911e-05 -0.00872982 -7.70841e-05 0.000494741 0.00392073 -2.65739e-05 -2.08616e-05 -0.00022954 0.000754973 -2.20768e-05 6.52994e-05 -0.000685706 0.000155466 0.000393958 -0.000287154 -0.000172296 8.79616e-05 -4.58658e-05 -2.06946e-05 -7.29905e-05 2.27328e-05 1.66248e-05 -1.99104e-05 -3.38187e-05 -0.000122839 4.33824e-05 0.000191037 -4.74477e-05 1.30458e-05 
1773.1 0 -0.000156027 -0.00104026 -1.54573e-06 -1.2289e-05 -0.00882924 -8.55356e-05 0.000509811 0.00349324 -5.70593e-05 -3.58264e-05 -0.000255812 0.000756732 -2.95181e-05 4.22776e-05 -0.000681842 0.000158613 0.000412317 -0.00030366 -0.000174162 9.51641e-05 -4.6425e-05 -2.36191e-05 -6.20064e-05 1.90945e-05 1.06061e-05 -1.63437e-05 -3.28615e-05 -0.000124879 4.27852e-05 0.00018488 -4.5213e-05 3.73932e-06 
1773.45 0 -0.000161482 -0.000993489 2.14875e-07 -1.21806e-05 -0.00890935 -8.72924e-05 0.000526387 0.00306746 -9.03392e-05 -4.93694e-05 -0.000280401 0.00075432 -3.79022e-05 1.99764e-05 -0.000677353 0.000166294 0.000423852 -0.000316097 -0.00017159 0.000105522 -4.66202e-05 -2.503e-05 -5.05837e-05 1.75092e-05 5.88871e-06 -1.0589e-05 -3.27592e-05 -0.00012457 3.8633e-05 0.000177388 -4.14234e-05 -5.98333e-06 
1773.8 0 -0.000166708 -0.00094429 2.7988e-06 -1.00857e-05 -0.00897121 -8.07296e-05 0.000545281 0.00264125 -0.000122439 -5.65341e-05 -0.000301895 0.000748214 -4.75358e-05 -2.46268e-07 -0.000670786 0.000176788 0.00043182 -0.000324366 -0.000166545 0.00011753 -4.76274e-05 -2.47004e-05 -3.86878e-05 1.77411e-05 2.45902e-06 -4.31356e-06 -3.44163e-05 -0.000123498 3.14812e-05 0.000171114 -3.70899e-05 -1.55959e-05 
1774.15 0 -0.000171495 -0.000893425 5.92491e-06 -7.5749e-06 -0.00901253 -6.44116e-05 0.000566085 0.00221567 -0.000150924 -5.7296e-05 -0.000320599 0.000739951 -5.88317e-05 -1.8888e-05 -0.000663664 0.000188257 0.000437817 -0.000327176 -0.000159144 0.000127359 -4.89668e-05 -2.43974e-05 -2.75583e-05 1.95182e-05 -1.13388e-06 1.09447e-06 -3.77771e-05 -0.00012143 2.23876e-05 0.000166276 -3.43211e-05 -2.3556e-05 
1774.5 0 -0.000175571 -0.000841253 9.11011e-06 -5.52771e-06 -0.00903203 -3.92937e-05 0.000585317 0.00179205 -0.000173812 -5.67087e-05 -0.000336672 0.000730704 -7.21642e-05 -3.89504e-05 -0.000656776 0.000199733 0.000441871 -0.000325611 -0.000150521 0.000134664 -4.99111e-05 -2.46644e-05 -1.75084e-05 2.17452e-05 -3.9065e-06 4.14934e-06 -4.15735e-05 -0.000118305 1.2208e-05 0.000160095 -3.32042e-05 -2.89794e-05 
1774.85 0 -0.000179204 -0.000788431 1.27385e-05 -3.07209e-06 -0.00902778 -8.3201e-06 0.000600707 0.00137166 -0.000192497 -5.63879e-05 -0.000350469 0.000719787 -8.66677e-05 -6.17679e-05 -0.000648521 0.000209095 0.000445833 -0.00032135 -0.000144249 0.000141702 -5.06734e-05 -2.45298e-05 -7.5017e-06 2.34578e-05 -3.09476e-06 3.65665e-06 -4.53605e-05 -0.000114458 2.90683e-06 0.000152122 -3.34553e-05 -3.30409e-05 
1775.2 0 -0.000182331 -0.000735908 1.78184e-05 5.3111e-07 -0.00900052 2.59899e-05 0.000613819 0.000956927 -0.00020996 -5.59668e-05 -0.000363121 0.000703881 -0.000102297 -8.52456e-05 -0.000637932 0.000214789 0.000448854 -0.000315182 -0.000140371 0.000147947 -5.24651e-05 -2.44244e-05 1.82964e-06 2.51103e-05 -9.64597e-09 1.61066e-07 -4.96011e-05 -0.000109544 -4.88943e-06 0.000144858 -3.47611e-05 -3.6594e-05 
1775.55 0 -0.000183491 -0.000684318 2.28344e-05 4.7227e-06 -0.00895242 6.29677e-05 0.000628324 0.000549276 -0.00022683 -5.6312e-05 -0.000374435 0.00068024 -0.000118328 -0.000106252 -0.000624882 0.000214551 0.000447767 -0.000310263 -0.00013725 0.000153183 -5.40733e-05 -2.55747e-05 9.34838e-06 2.7069e-05 1.06439e-06 -5.10169e-06 -5.40876e-05 -0.000103897 -1.15545e-05 0.00013936 -3.63714e-05 -3.8746e-05 
1775.9 0 -0.000181859 -0.000631715 2.64784e-05 8.49382e-06 -0.0088852 0.000102328 0.000642796 0.000147657 -0.000241951 -5.63027e-05 -0.000384881 0.000649056 -0.000132079 -0.000122556 -0.000610811 0.00020931 0.000442704 -0.000309096 -0.000134386 0.000158259 -5.28609e-05 -2.72558e-05 1.36999e-05 2.86424e-05 -1.75352e-06 -9.7673e-06 -5.84401e-05 -9.8226e-05 -1.67914e-05 0.0001347 -3.80397e-05 -3.9605e-05 
1776.25 0 -0.000178005 -0.000576289 2.98527e-05 1.17234e-05 -0.00880066 0.000143456 0.000653969 -0.000249972 -0.000254193 -5.58658e-05 -0.000396157 0.000611717 -0.000143658 -0.000135316 -0.000599472 0.000202641 0.000434531 -0.000311643 -0.000130794 0.000163294 -4.90146e-05 -2.78237e-05 1.57726e-05 2.86481e-05 -6.33477e-06 -1.27854e-05 -6.29263e-05 -9.3429e-05 -2.0788e-05 0.000130103 -3.91887e-05 -3.96262e-05 
1776.6 0 -0.000173527 -0.000519062 3.34161e-05 1.35726e-05 -0.00869934 0.000186308 0.000659647 -0.000644209 -0.000265324 -5.73386e-05 -0.000408419 0.000572323 -0.00015565 -0.000147627 -0.000592688 0.000195851 0.00042206 -0.000317571 -0.00012605 0.000170001 -4.42176e-05 -2.84957e-05 1.89784e-05 2.56057e-05 -1.02534e-05 -1.60363e-05 -6.7002e-05 -8.9436e-05 -2.41674e-05 0.00012463 -3.97077e-05 -3.83681e-05 
1776.95 0 -0.000168853 -0.000461849 3.63696e-05 1.28825e-05 -0.00858029 0.000228517 0.000659298 -0.00103102 -0.000276321 -6.15696e-05 -0.000419879 0.000535152 -0.000169311 -0.000161904 -0.000591075 0.000187276 0.000404966 -0.000326414 -0.00011934 0.000180562 -4.08353e-05 -3.05769e-05 2.44389e-05 2.05648e-05 -1.32803e-05 -2.07275e-05 -6.8831e-05 -8.51561e-05 -2.71384e-05 0.000117642 -3.91215e-05 -3.62295e-05 
1777.3 0 -0.000162666 -0.000406063 3.79436e-05 9.77816e-06 -0.00844436 0.000266975 0.000655428 -0.00140561 -0.000283869 -6.76565e-05 -0.000429514 0.000500544 -0.000183916 -0.000180878 -0.000594518 0.000174171 0.000384388 -0.000336086 -0.000109361 0.000195342 -4.05629e-05 -3.30797e-05 3.15099e-05 1.62902e-05 -1.56683e-05 -2.55312e-05 -6.87695e-05 -8.072e-05 -3.00684e-05 0.000110147 -3.72046e-05 -3.408e-05 
1777.65 0 -0.000154264 -0.000352305 3.73492e-05 5.59297e-06 -0.00829484 0.000301953 0.000650169 -0.001767 -0.000287357 -7.39125e-05 -0.000437528 0.000467417 -0.000195479 -0.000206062 -0.000600188 0.000154395 0.000359873 -0.0003447 -9.82687e-05 0.00021432 -4.2649e-05 -3.52297e-05 3.95981e-05 1.40238e-05 -1.79349e-05 -2.94145e-05 -6.94741e-05 -7.63425e-05 -3.39565e-05 0.000103201 -3.44073e-05 -3.22478e-05 
1778 0 -0.000145048 -0.000299962 3.48083e-05 1.63325e-06 -0.00813342 0.000334699 0.000641365 -0.00211664 -0.000290278 -7.76043e-05 -0.000441974 0.000436978 -0.000199157 -0.000236125 -0.000604355 0.00012739 0.000331542 -0.000350957 -8.9641e-05 0.000237022 -4.42268e-05 -3.72738e-05 4.73802e-05 1.30037e-05 -2.06306e-05 -3.31556e-05 -7.26612e-05 -7.13455e-05 -3.87188e-05 9.68925e-05 -3.12488e-05 -3.07172e-05 
1778.35 0 -0.000136264 -0.000248856 3.1183e-05 -1.26098e-06 -0.00796262 0.000365563 0.000626922 -0.00245332 -0.000295657 -7.46942e-05 -0.000439932 0.000411267 -0.000192117 -0.000268501 -0.000606489 9.74311e-05 0.00030317 -0.000350761 -8.43586e-05 0.000260515 -4.34378e-05 -3.91756e-05 5.41502e-05 1.17222e-05 -2.32473e-05 -3.87371e-05 -7.81664e-05 -6.53573e-05 -4.30618e-05 9.16732e-05 -2.81054e-05 -2.89041e-05 
1778.7 0 -0.000128496 -0.000199468 2.78332e-05 -3.29206e-06 -0.00778628 0.000393272 0.000606359 -0.00277593 -0.000304641 -6.25854e-05 -0.000430117 0.0003892 -0.000177883 -0.000301111 -0.000608247 7.00288e-05 0.000277934 -0.000342918 -8.12484e-05 0.000279395 -4.15944e-05 -4.18507e-05 5.93817e-05 9.46806e-06 -2.59217e-05 -4.65752e-05 -8.48442e-05 -5.86805e-05 -4.57941e-05 8.81639e-05 -2.4968e-05 -2.40117e-05 
1779.05 0 -0.000120617 -0.000149708 2.55373e-05 -5.2789e-06 -0.00760495 0.000415546 0.00058205 -0.00308527 -0.00031553 -4.2431e-05 -0.000412986 0.000366739 -0.000162551 -0.000331498 -0.000609778 4.67707e-05 0.000258076 -0.000332452 -8.00206e-05 0.000288403 -4.18256e-05 -4.7353e-05 6.20785e-05 6.85988e-06 -2.92608e-05 -5.59267e-05 -9.13112e-05 -5.13136e-05 -4.54807e-05 8.62714e-05 -2.2019e-05 -1.5187e-05 
1779.4 0 -0.000111534 -9.62947e-05 2.34316e-05 -7.66482e-06 -0.00741718 0.000434664 0.000557384 -0.00338282 -0.000325674 -2.0678e-05 -0.000391975 0.000341917 -0.000148825 -0.00036025 -0.000609722 2.75035e-05 0.000242993 -0.000323209 -8.03756e-05 0.000286392 -4.25215e-05 -5.55738e-05 6.23968e-05 4.03949e-06 -3.34439e-05 -6.61654e-05 -9.68719e-05 -4.42348e-05 -4.12e-05 8.49875e-05 -1.91117e-05 -5.79249e-06 
1779.75 0 -0.000102485 -3.79058e-05 2.09732e-05 -1.11069e-05 -0.00722149 0.000451342 0.000532012 -0.00367071 -0.000334784 -2.49584e-06 -0.00037093 0.00031617 -0.000137634 -0.000388461 -0.000606129 1.11888e-05 0.000229404 -0.000316767 -8.15299e-05 0.000277778 -4.11664e-05 -6.29707e-05 6.15396e-05 2.43705e-07 -3.92629e-05 -7.62903e-05 -0.000100292 -3.88772e-05 -3.37469e-05 8.27816e-05 -1.65177e-05 1.33923e-06 
1780.1 0 -9.44625e-05 2.34047e-05 1.85452e-05 -1.51412e-05 -0.00701707 0.000464719 0.000506874 -0.00395086 -0.000343521 1.18933e-05 -0.000351094 0.000290906 -0.000130466 -0.000415278 -0.00059776 -3.1128e-06 0.000214134 -0.00031343 -8.19202e-05 0.000265598 -3.84392e-05 -6.65566e-05 6.05897e-05 -2.7701e-06 -4.77592e-05 -8.4276e-05 -0.000101099 -3.51611e-05 -2.40513e-05 7.89856e-05 -1.49915e-05 5.7901e-06 
1780.45 0 -8.89767e-05 8.39062e-05 1.52287e-05 -1.94695e-05 -0.00680264 0.000477567 0.000484174 -0.00422248 -0.000351514 2.24856e-05 -0.000332362 0.000265239 -0.000127459 -0.000440432 -0.000584594 -1.64651e-05 0.000196924 -0.000312122 -8.0571e-05 0.000250684 -3.55594e-05 -6.8588e-05 5.97575e-05 -3.44772e-06 -5.80026e-05 -8.9601e-05 -0.000101256 -3.26658e-05 -1.37644e-05 7.38051e-05 -1.46677e-05 7.79461e-06 
1780.8 0 -8.63572e-05 0.000141727 1.04589e-05 -2.40275e-05 -0.00657701 0.000491869 0.000464834 -0.00448198 -0.000357788 3.02812e-05 -0.000314922 0.000238827 -0.000127057 -0.000462983 -0.000567762 -2.9261e-05 0.000178783 -0.000312048 -7.81782e-05 0.000233351 -3.25763e-05 -7.21842e-05 6.0059e-05 -3.729e-06 -6.88656e-05 -9.41623e-05 -0.000101194 -3.11088e-05 -4.374e-06 6.83987e-05 -1.52091e-05 7.80644e-06 
1781.15 0 -8.43727e-05 0.000196538 4.80923e-06 -2.77457e-05 -0.00634096 0.000508219 0.000445443 -0.00472864 -0.000360044 3.64863e-05 -0.00029954 0.000213202 -0.000127724 -0.000482965 -0.000548217 -4.12469e-05 0.000159102 -0.000312251 -7.40803e-05 0.000211959 -2.91181e-05 -7.69075e-05 6.21792e-05 -4.03798e-06 -7.95754e-05 -9.92966e-05 -9.92918e-05 -3.01208e-05 3.29435e-06 6.356e-05 -1.6627e-05 7.22732e-06 
1781.5 0 -8.12175e-05 0.000249569 -1.7222e-06 -3.08385e-05 -0.00609539 0.00052602 0.000421514 -0.00496413 -0.000354889 3.82826e-05 -0.000285877 0.000188664 -0.000128633 -0.000500749 -0.000525476 -5.28458e-05 0.000138147 -0.000312471 -6.71439e-05 0.000187203 -2.66605e-05 -8.18901e-05 6.52536e-05 -2.9336e-06 -8.89202e-05 -0.000105052 -9.50167e-05 -2.97521e-05 9.28231e-06 5.88566e-05 -1.94942e-05 7.37218e-06 
1781.85 0 -7.64346e-05 0.000302031 -8.8823e-06 -3.47036e-05 -0.00584155 0.000543115 0.000392815 -0.00518997 -0.000342266 3.46229e-05 -0.000272683 0.000163653 -0.000125939 -0.000514314 -0.000501085 -6.43353e-05 0.000119143 -0.000312924 -5.86117e-05 0.000163555 -2.53011e-05 -8.58101e-05 6.86878e-05 -3.95218e-07 -9.65125e-05 -0.000110687 -9.0664e-05 -2.89593e-05 1.37715e-05 5.34047e-05 -2.40488e-05 7.69082e-06 
1782.2 0 -7.05251e-05 0.000354015 -1.36327e-05 -3.87519e-05 -0.00557801 0.000559062 0.000361005 -0.00540676 -0.000325743 2.89286e-05 -0.000259329 0.000136305 -0.000116632 -0.000524204 -0.00047933 -7.24426e-05 0.000104131 -0.000312809 -4.96953e-05 0.000143872 -2.37057e-05 -8.77254e-05 7.20731e-05 2.34401e-06 -0.000103589 -0.000115551 -8.87276e-05 -2.56155e-05 1.6358e-05 4.72285e-05 -2.92442e-05 6.60278e-06 
1782.55 0 -6.46411e-05 0.000406046 -1.49792e-05 -4.24421e-05 -0.00530353 0.000574065 0.000325663 -0.00561256 -0.000309432 2.45184e-05 -0.000246128 0.000107735 -0.000106162 -0.000534907 -0.000461005 -7.52933e-05 9.02503e-05 -0.00031089 -3.9533e-05 0.000126455 -2.17228e-05 -8.80654e-05 7.43827e-05 4.9695e-06 -0.000110761 -0.000119438 -8.94843e-05 -1.96773e-05 1.71021e-05 4.05543e-05 -3.34003e-05 3.16028e-06 
1782.9 0 -6.11411e-05 0.000458193 -1.57853e-05 -4.60723e-05 -0.00502025 0.000585449 0.000286082 -0.00580695 -0.000293617 2.25906e-05 -0.000232968 8.17999e-05 -9.96032e-05 -0.000548506 -0.000444418 -7.65012e-05 7.57926e-05 -0.000305753 -2.68446e-05 0.00010923 -2.11602e-05 -8.702e-05 7.45839e-05 8.07884e-06 -0.000117413 -0.000121469 -9.25876e-05 -1.29194e-05 1.64588e-05 3.27356e-05 -3.56905e-05 -2.69691e-06 
1783.25 0 -6.02351e-05 0.000509358 -1.73248e-05 -4.80947e-05 -0.00472984 0.000591067 0.000245564 -0.00599086 -0.00027692 2.25117e-05 -0.00021978 5.83501e-05 -9.54125e-05 -0.000565333 -0.000429276 -7.99549e-05 6.43899e-05 -0.000296408 -1.07701e-05 9.21017e-05 -2.25084e-05 -8.45085e-05 7.24727e-05 1.01638e-05 -0.00012341 -0.000121487 -9.71151e-05 -7.21917e-06 1.51756e-05 2.38912e-05 -3.68177e-05 -1.00919e-05 
1783.6 0 -6.03259e-05 0.000558001 -1.91237e-05 -4.80263e-05 -0.00443308 0.000593346 0.000207325 -0.00616331 -0.000260021 2.35587e-05 -0.000207942 3.53127e-05 -9.1185e-05 -0.000585911 -0.000414788 -8.44889e-05 5.80266e-05 -0.000284497 8.43883e-06 7.59306e-05 -2.33769e-05 -8.09878e-05 6.84687e-05 8.70313e-06 -0.0001271 -0.00012147 -0.00010135 -3.19262e-06 1.42936e-05 1.51641e-05 -3.77493e-05 -1.78724e-05 
1783.95 0 -6.02605e-05 0.000602674 -2.07548e-05 -4.74035e-05 -0.00413162 0.000595473 0.000170906 -0.00632166 -0.00024413 2.57056e-05 -0.00019947 1.28418e-05 -8.69312e-05 -0.000607371 -0.000398427 -8.64748e-05 5.42253e-05 -0.000272848 2.82906e-05 6.09856e-05 -2.28043e-05 -7.6622e-05 6.44219e-05 3.70461e-06 -0.000127154 -0.000122478 -0.000103231 5.89041e-07 1.4703e-05 8.31929e-06 -3.85336e-05 -2.51327e-05 
1784.3 0 -5.97783e-05 0.000642466 -2.17086e-05 -4.62645e-05 -0.00382813 0.00059789 0.000134346 -0.00646432 -0.000229524 2.79295e-05 -0.000192895 -1.0214e-05 -8.49902e-05 -0.000629112 -0.000378036 -8.54899e-05 5.02536e-05 -0.000262054 4.59007e-05 4.57704e-05 -2.0584e-05 -7.21865e-05 6.15966e-05 -2.39006e-06 -0.00012646 -0.000123958 -0.000101881 5.61335e-06 1.74715e-05 3.39573e-06 -3.87114e-05 -3.28818e-05 
1784.65 0 -5.97775e-05 0.000678697 -2.20856e-05 -4.49312e-05 -0.00352463 0.000597717 9.70312e-05 -0.00659249 -0.000215096 2.81996e-05 -0.00018272 -3.56153e-05 -8.59817e-05 -0.00065317 -0.000353842 -8.42274e-05 4.65375e-05 -0.000252652 5.94719e-05 2.86659e-05 -1.76682e-05 -7.01272e-05 5.8732e-05 -7.60003e-06 -0.000127139 -0.000124988 -9.82062e-05 1.23466e-05 2.2801e-05 -9.84177e-07 -3.89268e-05 -4.18257e-05 
1785 0 -6.11364e-05 0.000714327 -2.14452e-05 -4.46092e-05 -0.00322039 0.000593504 6.25376e-05 -0.00670683 -0.000201249 2.53985e-05 -0.000166473 -6.28334e-05 -8.73849e-05 -0.000678796 -0.000326911 -8.32893e-05 4.64774e-05 -0.000247462 6.75884e-05 9.32462e-06 -1.54325e-05 -7.11591e-05 5.45614e-05 -1.14215e-05 -0.000128151 -0.000125134 -9.32491e-05 1.93473e-05 2.89487e-05 -5.66115e-06 -3.9518e-05 -5.01054e-05 
1785.35 0 -6.33735e-05 0.000750577 -1.88502e-05 -4.53687e-05 -0.00291436 0.000588828 3.25631e-05 -0.00680697 -0.000188296 1.9563e-05 -0.000147495 -8.79359e-05 -8.8251e-05 -0.000704675 -0.00029762 -7.98658e-05 5.17755e-05 -0.000248657 6.9668e-05 -1.02344e-05 -1.47977e-05 -7.20491e-05 4.92238e-05 -1.47167e-05 -0.000127857 -0.000125355 -8.74432e-05 2.52167e-05 3.43014e-05 -1.12137e-05 -3.85972e-05 -5.69826e-05 
1785.7 0 -6.41547e-05 0.00078608 -1.59398e-05 -4.57377e-05 -0.00260685 0.000586364 3.50397e-06 -0.00689296 -0.000173763 1.25005e-05 -0.000129062 -0.000107416 -8.96776e-05 -0.000729442 -0.000265887 -7.25457e-05 5.92657e-05 -0.000253271 6.59977e-05 -2.7571e-05 -1.65416e-05 -7.03652e-05 4.42623e-05 -1.80579e-05 -0.000126381 -0.000126496 -8.15839e-05 3.0136e-05 3.83063e-05 -1.81543e-05 -3.49904e-05 -6.26172e-05 
1786.05 0 -6.16796e-05 0.000819742 -1.48985e-05 -4.35658e-05 -0.00229853 0.000583451 -2.83205e-05 -0.00696346 -0.000156691 6.871e-06 -0.000108593 -0.000120622 -9.1068e-05 -0.000751008 -0.000231672 -6.32267e-05 6.56808e-05 -0.000255647 5.63702e-05 -4.4294e-05 -1.98832e-05 -6.68439e-05 4.03112e-05 -2.04323e-05 -0.000124558 -0.000128727 -7.75177e-05 3.47802e-05 4.08627e-05 -2.60687e-05 -3.08783e-05 -6.75637e-05 
1786.4 0 -5.62064e-05 0.00085122 -1.55833e-05 -3.82236e-05 -0.00199048 0.000576533 -6.18462e-05 -0.00701588 -0.000138945 2.28451e-06 -8.24068e-05 -0.000128691 -9.14635e-05 -0.000769099 -0.000196207 -5.40958e-05 7.08819e-05 -0.000252182 4.19206e-05 -6.4556e-05 -2.23903e-05 -6.25382e-05 3.59077e-05 -2.14567e-05 -0.000122118 -0.000131379 -7.64568e-05 3.84353e-05 4.22553e-05 -3.3881e-05 -2.83177e-05 -7.25921e-05 
1786.75 0 -4.98588e-05 0.00087926 -1.80633e-05 -3.13769e-05 -0.00168306 0.000568275 -9.29895e-05 -0.0070502 -0.000122411 -1.58872e-06 -5.1853e-05 -0.000134193 -8.97962e-05 -0.000783215 -0.000160525 -4.67163e-05 7.74013e-05 -0.000242929 2.70348e-05 -8.76256e-05 -2.24831e-05 -5.91093e-05 3.05293e-05 -2.23909e-05 -0.000117919 -0.000133944 -7.65435e-05 3.88897e-05 4.27334e-05 -4.08556e-05 -2.73021e-05 -7.69087e-05 
1787.1 0 -4.44809e-05 0.000904851 -2.15416e-05 -2.45452e-05 -0.00137514 0.000564177 -0.000120927 -0.00706865 -0.000107346 -3.59001e-06 -2.00765e-05 -0.000138544 -8.5742e-05 -0.000791668 -0.000124983 -4.13248e-05 8.65965e-05 -0.000229777 1.49679e-05 -0.000110524 -2.0978e-05 -5.7445e-05 2.58097e-05 -2.2958e-05 -0.000113242 -0.000135675 -7.52131e-05 3.66527e-05 4.31241e-05 -4.71323e-05 -2.79427e-05 -8.03932e-05 
1787.45 0 -4.05232e-05 0.00092931 -2.46653e-05 -1.76243e-05 -0.00106553 0.000562927 -0.000147016 -0.00707341 -9.45487e-05 -4.84447e-06 1.23547e-05 -0.000140363 -8.1714e-05 -0.000795653 -8.97096e-05 -3.90339e-05 9.75167e-05 -0.000214175 6.06852e-06 -0.000131755 -2.03019e-05 -5.55574e-05 2.18821e-05 -2.23952e-05 -0.000108713 -0.000135299 -7.25676e-05 3.43531e-05 4.3169e-05 -5.37722e-05 -2.88955e-05 -8.40686e-05 
1787.8 0 -3.70999e-05 0.000951777 -2.84393e-05 -1.0787e-05 -0.000753543 0.000560841 -0.000169975 -0.007063 -8.42152e-05 -6.10334e-06 4.51357e-05 -0.000138105 -7.8151e-05 -0.000796701 -5.43968e-05 -4.26141e-05 0.00010759 -0.000194632 9.73894e-07 -0.000150528 -2.09044e-05 -5.17271e-05 1.7324e-05 -2.19143e-05 -0.000103151 -0.000133207 -6.98387e-05 3.20914e-05 4.20912e-05 -6.01303e-05 -2.80262e-05 -8.90485e-05 
1788.15 0 -3.1817e-05 0.000971396 -3.26558e-05 -4.44151e-06 -0.000440646 0.000559107 -0.000189483 -0.00703595 -7.37275e-05 -6.18201e-06 7.8338e-05 -0.000133367 -7.17894e-05 -0.000795149 -1.96909e-05 -5.28066e-05 0.000114243 -0.000168789 -8.55048e-07 -0.000166708 -2.19908e-05 -4.66716e-05 1.2575e-05 -2.29687e-05 -9.71674e-05 -0.000130712 -6.72759e-05 2.85e-05 4.08231e-05 -6.38867e-05 -2.46928e-05 -9.58772e-05 
1788.5 0 -2.32629e-05 0.000988169 -3.57044e-05 2.23749e-06 -0.000128849 0.000559145 -0.00020681 -0.00699278 -6.12938e-05 -4.71597e-06 0.000111851 -0.000128983 -6.02218e-05 -0.000793492 1.4714e-05 -6.6895e-05 0.000117863 -0.000137616 -2.15789e-06 -0.000178823 -2.25598e-05 -4.26387e-05 8.44079e-06 -2.56153e-05 -9.12854e-05 -0.000127674 -6.53673e-05 2.36958e-05 4.18751e-05 -6.44534e-05 -1.93267e-05 -0.000103998 
1788.85 0 -1.282e-05 0.00100229 -3.80811e-05 1.03118e-05 0.000178707 0.000556102 -0.000223241 -0.00693567 -4.89293e-05 -2.08486e-06 0.000145046 -0.000126521 -4.27115e-05 -0.000795361 5.23313e-05 -8.10387e-05 0.000120269 -0.000104328 -4.35974e-06 -0.000186642 -2.13257e-05 -4.04175e-05 4.66503e-06 -3.05243e-05 -8.55116e-05 -0.000121946 -6.47876e-05 1.90076e-05 4.69024e-05 -6.31488e-05 -1.18316e-05 -0.0001125 
1789.2 0 -1.78183e-06 0.00101434 -4.16211e-05 1.91816e-05 0.000479589 0.000543957 -0.000238833 -0.00686862 -3.79466e-05 1.3194e-06 0.000177323 -0.000124066 -1.98858e-05 -0.00079865 9.70555e-05 -9.06069e-05 0.000122658 -7.25436e-05 -6.73781e-06 -0.000193991 -1.79747e-05 -3.99386e-05 1.21166e-06 -3.78925e-05 -8.09057e-05 -0.000111822 -6.57793e-05 1.44969e-05 5.40138e-05 -6.15063e-05 -2.87809e-06 -0.000120714 
1789.55 0 8.7237e-06 0.00102502 -4.73485e-05 2.70366e-05 0.000774885 0.000524121 -0.000252589 -0.00679532 -2.83942e-05 5.47106e-06 0.000208457 -0.000117837 5.90386e-06 -0.00079626 0.000148132 -9.18852e-05 0.000127119 -4.32994e-05 -1.03636e-05 -0.000204455 -1.25532e-05 -3.9925e-05 -2.67889e-07 -4.54376e-05 -7.83186e-05 -9.85517e-05 -6.77177e-05 1.12435e-05 5.92148e-05 -6.1057e-05 6.53808e-06 -0.000128253 
1789.9 0 1.57476e-05 0.00103405 -5.42301e-05 3.28871e-05 0.00106776 0.000500577 -0.000264585 -0.00671503 -2.02955e-05 8.70985e-06 0.000237319 -0.000106998 3.2079e-05 -0.000784681 0.000201395 -8.73599e-05 0.000135643 -1.51159e-05 -1.67466e-05 -0.000220193 -5.8548e-06 -4.01888e-05 -7.32814e-07 -5.20401e-05 -7.69776e-05 -8.48715e-05 -6.90427e-05 1.08707e-05 6.05717e-05 -6.21328e-05 1.48898e-05 -0.000134606 
1790.25 0 1.84821e-05 0.0010408 -5.96686e-05 3.60669e-05 0.00135881 0.000472708 -0.000274633 -0.00662275 -1.18111e-05 9.57733e-06 0.00026031 -9.35148e-05 5.68005e-05 -0.000766225 0.000254544 -8.18814e-05 0.00014846 1.50836e-05 -2.64944e-05 -0.000241199 7.12221e-08 -4.20771e-05 -1.63725e-06 -5.9582e-05 -7.61341e-05 -7.23592e-05 -6.8342e-05 1.14573e-05 5.99316e-05 -6.41794e-05 2.14176e-05 -0.000138886 
1790.6 0 2.04725e-05 0.00104541 -6.34982e-05 3.63064e-05 0.00164585 0.000440247 -0.000280164 -0.00651635 -3.67466e-06 7.84575e-06 0.000274244 -8.09563e-05 7.98528e-05 -0.000743392 0.000307034 -7.79362e-05 0.000164728 4.95926e-05 -3.8681e-05 -0.000264277 5.24447e-06 -4.57704e-05 -2.30175e-06 -6.81283e-05 -7.5891e-05 -6.17524e-05 -6.46001e-05 1.08257e-05 5.92702e-05 -6.72928e-05 2.74146e-05 -0.000141325 
1790.95 0 2.40967e-05 0.00104822 -6.74772e-05 3.42936e-05 0.00192687 0.000405373 -0.00027947 -0.00639889 2.84507e-06 3.66811e-06 0.0002784 -7.20417e-05 0.00010321 -0.00071727 0.000360463 -7.39322e-05 0.000182083 8.62121e-05 -5.0468e-05 -0.000285525 1.12883e-05 -4.95934e-05 -3.322e-06 -7.55101e-05 -7.52002e-05 -5.3636e-05 -5.73185e-05 8.44363e-06 5.88696e-05 -7.19506e-05 3.39244e-05 -0.000142672 
1791.3 0 2.85525e-05 0.00104876 -7.15888e-05 3.18055e-05 0.00220219 0.000370268 -0.000272536 -0.00627428 1.07833e-05 -2.72149e-06 0.000273919 -6.68132e-05 0.000125699 -0.000686249 0.000416823 -6.62197e-05 0.00019795 0.000121084 -6.07572e-05 -0.000301961 1.8025e-05 -5.26327e-05 -4.99286e-06 -8.09974e-05 -7.22796e-05 -4.65068e-05 -4.89439e-05 3.66522e-06 5.91419e-05 -7.69981e-05 4.1109e-05 -0.000143438 
1791.65 0 3.25355e-05 0.00104735 -7.48923e-05 2.96142e-05 0.00247505 0.000336304 -0.000261341 -0.00614358 2.16172e-05 -8.31443e-06 0.000263115 -6.60224e-05 0.000141832 -0.000648775 0.000472503 -5.58036e-05 0.000210464 0.000151674 -7.1985e-05 -0.000311318 2.50741e-05 -5.57496e-05 -5.52284e-06 -8.60768e-05 -6.78324e-05 -3.85544e-05 -4.24173e-05 -3.43131e-06 5.9723e-05 -8.06993e-05 4.79287e-05 -0.000143343 
1792 0 3.52073e-05 0.0010454 -7.79417e-05 2.61163e-05 0.00274606 0.000304578 -0.000249254 -0.00600676 3.3786e-05 -9.5584e-06 0.000249607 -6.99348e-05 0.000150112 -0.000606515 0.000522817 -4.73333e-05 0.000218214 0.000176944 -8.53444e-05 -0.000315112 3.14163e-05 -5.92883e-05 -3.82986e-06 -9.07479e-05 -6.28024e-05 -2.93508e-05 -3.73457e-05 -1.16682e-05 5.88678e-05 -8.35638e-05 5.31749e-05 -0.000140782 
1792.35 0 3.60619e-05 0.00104221 -8.08063e-05 2.05793e-05 0.00301253 0.000275829 -0.000238127 -0.00586353 4.58799e-05 -6.82682e-06 0.000236214 -7.69238e-05 0.000154785 -0.00056211 0.000567736 -4.21277e-05 0.000222103 0.000196567 -0.000100116 -0.00031738 3.53829e-05 -6.2854e-05 -2.35642e-07 -9.39908e-05 -5.66827e-05 -1.93432e-05 -3.25572e-05 -1.96517e-05 5.55938e-05 -8.52604e-05 5.67253e-05 -0.000136049 
1792.7 0 3.56484e-05 0.00103667 -8.24078e-05 1.52202e-05 0.00327294 0.000250142 -0.000227125 -0.00571234 5.762e-05 -2.96976e-06 0.000225514 -8.55345e-05 0.000158108 -0.00051622 0.000608032 -3.97439e-05 0.000221961 0.000211421 -0.00011376 -0.000319913 3.63089e-05 -6.59522e-05 3.04726e-06 -9.68147e-05 -5.12296e-05 -9.25324e-06 -2.8409e-05 -2.63606e-05 5.03262e-05 -8.44355e-05 5.88438e-05 -0.000131097 
1793.05 0 3.46183e-05 0.00102852 -8.29006e-05 1.17166e-05 0.00352691 0.000228338 -0.000215206 -0.00555168 7.07932e-05 -9.49132e-08 0.00022 -9.45111e-05 0.000159132 -0.000468531 0.000643658 -4.06177e-05 0.000217775 0.000223585 -0.000122966 -0.000321502 3.50906e-05 -6.76953e-05 4.28971e-06 -0.00010127 -4.8839e-05 8.23625e-07 -2.42702e-05 -3.34616e-05 4.47558e-05 -8.27717e-05 5.92631e-05 -0.000126092 
1793.4 0 3.3689e-05 0.0010164 -8.27567e-05 8.66379e-06 0.00377385 0.000209362 -0.000204661 -0.00537955 8.59954e-05 4.60888e-07 0.000218027 -0.000103722 0.00015669 -0.000420215 0.000675977 -4.38424e-05 0.000213493 0.000235911 -0.000127978 -0.000320894 3.19913e-05 -6.85117e-05 4.80143e-06 -0.000105915 -4.87435e-05 1.1625e-05 -1.88158e-05 -4.24623e-05 3.97927e-05 -8.22629e-05 5.77336e-05 -0.000120201 
1793.75 0 3.46305e-05 0.000997868 -8.20252e-05 4.21708e-06 0.00401247 0.00019022 -0.000197994 -0.00519347 0.000102555 -2.65196e-06 0.000215005 -0.000114254 0.000149336 -0.000371866 0.000705368 -4.72304e-05 0.00020931 0.000249307 -0.000129039 -0.000316365 2.68903e-05 -6.93253e-05 6.22136e-06 -0.000107054 -4.89077e-05 2.2515e-05 -1.17698e-05 -5.18411e-05 3.54708e-05 -8.35342e-05 5.50127e-05 -0.000114107 
1794.1 0 3.79747e-05 0.000972977 -8.11413e-05 -3.33937e-07 0.00423848 0.000169213 -0.000195043 -0.00499458 0.000122564 -9.01286e-06 0.000210321 -0.000125982 0.000138281 -0.000325079 0.00072991 -5.08634e-05 0.000200561 0.000263567 -0.000124703 -0.000306789 2.14773e-05 -6.98085e-05 8.27818e-06 -0.000104246 -4.85091e-05 3.34682e-05 -3.82848e-06 -6.03394e-05 3.17462e-05 -8.75618e-05 5.24642e-05 -0.000108927 
1794.45 0 4.24276e-05 0.000943918 -7.98497e-05 -4.78172e-06 0.004446 0.000146962 -0.000193761 -0.00478772 0.000148596 -1.61923e-05 0.000207195 -0.000138052 0.000125696 -0.000280718 0.000749939 -5.60729e-05 0.000185427 0.00027907 -0.000115255 -0.000293452 1.6673e-05 -7.05296e-05 1.0254e-05 -9.87669e-05 -4.76417e-05 4.44151e-05 3.91415e-06 -6.78893e-05 2.88349e-05 -9.40954e-05 5.08636e-05 -0.000104625 
1794.8 0 4.76041e-05 0.000913953 -7.83192e-05 -1.06008e-05 0.00463509 0.0001251 -0.000194741 -0.00457614 0.00017922 -2.53164e-05 0.000207184 -0.000151594 0.000111707 -0.000235389 0.00076679 -6.35523e-05 0.00016594 0.000297741 -0.000101359 -0.000279061 1.11216e-05 -7.30794e-05 1.16919e-05 -9.10377e-05 -4.68769e-05 5.55776e-05 1.0501e-05 -7.41058e-05 2.76551e-05 -0.000102199 5.03049e-05 -0.000100214 
1795.15 0 5.47468e-05 0.000886991 -7.605e-05 -1.78681e-05 0.00480911 0.000101788 -0.00020015 -0.00435818 0.000211497 -3.90389e-05 0.000208859 -0.000169056 9.77674e-05 -0.000186602 0.00077943 -7.21186e-05 0.000144193 0.000318897 -8.3528e-05 -0.000263803 4.58623e-06 -7.65946e-05 1.1807e-05 -8.25535e-05 -4.69917e-05 6.74731e-05 1.55226e-05 -7.88005e-05 2.79813e-05 -0.000111045 5.14733e-05 -9.54814e-05 
1795.5 0 6.51381e-05 0.00086392 -7.28467e-05 -2.54243e-05 0.00496896 7.39007e-05 -0.000210504 -0.00413393 0.00024251 -5.53876e-05 0.000210304 -0.000187981 8.62995e-05 -0.000136279 0.000786623 -7.92996e-05 0.000120343 0.000339363 -6.50236e-05 -0.000247426 -3.81241e-07 -7.75867e-05 9.80416e-06 -7.44612e-05 -4.71931e-05 7.96801e-05 2.01385e-05 -8.27169e-05 2.92144e-05 -0.000118971 5.51986e-05 -8.98394e-05 
1795.85 0 7.69952e-05 0.000842385 -7.02591e-05 -3.25572e-05 0.00511645 4.07898e-05 -0.000222791 -0.00390582 0.000268539 -7.0339e-05 0.000209357 -0.00020387 7.86752e-05 -8.74059e-05 0.000788832 -8.40918e-05 9.5136e-05 0.000357659 -4.8506e-05 -0.000230912 -2.60845e-06 -7.52501e-05 6.55183e-06 -6.64316e-05 -4.60705e-05 9.27112e-05 2.33374e-05 -8.70121e-05 3.1112e-05 -0.000123731 5.96376e-05 -8.23411e-05 
1796.2 0 8.76991e-05 0.000820197 -6.91894e-05 -3.93933e-05 0.00525427 5.36237e-06 -0.000234017 -0.00367205 0.00028607 -8.24557e-05 0.000205067 -0.000215566 7.53567e-05 -4.0251e-05 0.000786475 -8.8172e-05 6.91027e-05 0.000373878 -3.26145e-05 -0.000214888 -1.83061e-06 -7.08044e-05 4.1261e-06 -5.91349e-05 -4.49407e-05 0.000106526 2.31355e-05 -9.13033e-05 3.31257e-05 -0.000125196 6.25651e-05 -7.35568e-05 
1796.55 0 9.60092e-05 0.000796804 -6.93528e-05 -4.57798e-05 0.00538216 -2.89323e-05 -0.000244678 -0.00342956 0.00029569 -9.15777e-05 0.000197953 -0.000224329 7.51457e-05 6.04663e-06 0.000779451 -9.33439e-05 4.31593e-05 0.000388198 -1.75738e-05 -0.000202155 1.60928e-06 -6.35636e-05 3.53204e-06 -5.30843e-05 -4.44722e-05 0.000119077 2.13444e-05 -9.47902e-05 3.45781e-05 -0.000125922 6.36968e-05 -6.41275e-05 
1796.9 0 0.000101557 0.000772681 -6.95303e-05 -5.20377e-05 0.00549805 -6.15462e-05 -0.000254055 -0.00317756 0.000299238 -9.97801e-05 0.000185591 -0.000231835 7.47231e-05 5.05852e-05 0.000770831 -9.79676e-05 1.89614e-05 0.000400896 -5.11646e-06 -0.000193765 7.29055e-06 -5.39228e-05 4.23914e-06 -4.83934e-05 -4.31722e-05 0.000128508 1.95659e-05 -9.65901e-05 3.46385e-05 -0.000126554 6.27321e-05 -5.37567e-05 
1797.25 0 0.000103872 0.000747547 -6.894e-05 -5.87266e-05 0.00559982 -9.19849e-05 -0.000260847 -0.00291688 0.000298255 -0.000108927 0.000166643 -0.000239493 7.0492e-05 9.29037e-05 0.000762494 -0.000100229 -3.12065e-06 0.000412968 6.53187e-06 -0.000185758 1.34153e-05 -4.39086e-05 4.39489e-06 -4.64939e-05 -3.98822e-05 0.000135732 1.98201e-05 -9.54578e-05 3.33273e-05 -0.000126458 5.94078e-05 -4.29699e-05 
1797.6 0 0.000104075 0.000720065 -6.76415e-05 -6.49135e-05 0.00568823 -0.000118432 -0.000263807 -0.00265148 0.000294335 -0.000118673 0.000144164 -0.000248437 6.33377e-05 0.000131997 0.000752883 -0.000101216 -2.2627e-05 0.000425248 1.98823e-05 -0.000175303 1.67544e-05 -3.51205e-05 2.7031e-06 -4.63553e-05 -3.50396e-05 0.000142592 2.36501e-05 -9.15813e-05 3.11291e-05 -0.000125019 5.55843e-05 -3.24303e-05 
1797.95 0 0.000104251 0.000691451 -6.62772e-05 -6.95522e-05 0.00576576 -0.000138312 -0.000264739 -0.00238326 0.000290048 -0.00012768 0.000121409 -0.000257796 5.78344e-05 0.000166905 0.00074263 -0.000101474 -3.80439e-05 0.000438269 3.40329e-05 -0.000162602 1.72827e-05 -2.83911e-05 -6.53016e-08 -4.64608e-05 -2.99494e-05 0.000148934 2.95792e-05 -8.61439e-05 2.74654e-05 -0.000122418 5.35197e-05 -2.24651e-05 
1798.3 0 0.000105398 0.000662762 -6.62433e-05 -7.26106e-05 0.00583368 -0.00015263 -0.000266861 -0.00211081 0.000286926 -0.000136536 9.86372e-05 -0.000265368 5.5439e-05 0.000198349 0.000733385 -9.95727e-05 -4.76287e-05 0.000451456 4.58976e-05 -0.000148908 1.58573e-05 -2.32267e-05 -2.44355e-06 -4.66609e-05 -2.51633e-05 0.000153692 3.63085e-05 -7.90909e-05 2.24072e-05 -0.000118687 5.2885e-05 -1.27292e-05 
1798.65 0 0.000108484 0.000632877 -6.74192e-05 -7.499e-05 0.00589202 -0.00016414 -0.000269947 -0.00183301 0.000284141 -0.00014638 7.50951e-05 -0.000270205 5.49869e-05 0.000227298 0.0007242 -9.45455e-05 -5.27222e-05 0.000463962 5.36675e-05 -0.00013381 1.33731e-05 -1.82991e-05 -5.78856e-06 -4.71586e-05 -2.01554e-05 0.000156451 4.48187e-05 -7.18799e-05 1.74121e-05 -0.00011517 5.26682e-05 -3.87172e-06 
1799 0 0.000111939 0.000600267 -6.77918e-05 -7.66188e-05 0.00593994 -0.000173808 -0.000274374 -0.00155109 0.000279947 -0.000156292 5.23268e-05 -0.000273081 5.62914e-05 0.000253762 0.00071444 -8.72326e-05 -5.48376e-05 0.00047416 5.84964e-05 -0.00011652 1.25016e-05 -1.37165e-05 -1.1039e-05 -4.52823e-05 -1.43338e-05 0.00015856 5.55928e-05 -6.71493e-05 1.37235e-05 -0.000113112 5.3282e-05 3.29363e-06 
1799.35 0 0.000111895 0.000564779 -6.65314e-05 -7.63218e-05 0.00597839 -0.000183227 -0.000280237 -0.00126588 0.000271934 -0.000164898 3.3055e-05 -0.000274489 5.85467e-05 0.000278711 0.000705226 -7.96721e-05 -5.41323e-05 0.000480673 6.36574e-05 -9.67105e-05 1.2891e-05 -9.86455e-06 -1.68566e-05 -3.97837e-05 -7.53771e-06 0.000160809 6.55118e-05 -6.56317e-05 1.1549e-05 -0.000111176 5.46028e-05 1.0312e-05 
1799.7 0 0.000107634 0.000526914 -6.42113e-05 -7.33436e-05 0.00600708 -0.000193802 -0.000283702 -0.000976293 0.000259537 -0.000168015 1.80686e-05 -0.00027333 6.03101e-05 0.000303421 0.000696349 -7.3134e-05 -5.07324e-05 0.000485505 7.11387e-05 -7.44793e-05 1.19794e-05 -4.45565e-06 -2.14316e-05 -3.29584e-05 -8.63666e-07 0.000163051 7.29425e-05 -6.62423e-05 1.03654e-05 -0.000109644 5.55426e-05 1.87262e-05 
1800.05 0 0.000101656 0.000485259 -6.06992e-05 -6.84297e-05 0.0060224 -0.000203318 -0.00028322 -0.000683831 0.000245805 -0.000163817 6.65897e-06 -0.000269188 6.22677e-05 0.000327538 0.000685688 -6.84373e-05 -4.52338e-05 0.00048978 8.17643e-05 -5.44905e-05 9.87462e-06 3.26112e-06 -2.45791e-05 -2.5088e-05 5.09828e-06 0.00016365 7.84658e-05 -6.84148e-05 8.68332e-06 -0.000109487 5.60879e-05 2.89164e-05 
1800.4 0 9.57476e-05 0.0004401 -5.61797e-05 -6.31109e-05 0.00602253 -0.000207657 -0.000283642 -0.000390713 0.000234685 -0.000157006 -8.86304e-07 -0.000261552 6.63313e-05 0.000348965 0.00067058 -6.44476e-05 -4.07544e-05 0.000490931 9.45026e-05 -4.13641e-05 7.92399e-06 9.96088e-06 -2.63291e-05 -1.61063e-05 1.06235e-05 0.000161666 8.10701e-05 -7.25466e-05 6.96101e-06 -0.000110118 5.84273e-05 4.0776e-05 
1800.75 0 8.98344e-05 0.000394102 -5.20279e-05 -5.80949e-05 0.00600519 -0.000206628 -0.00028813 -9.8638e-05 0.000226892 -0.00015187 -2.65754e-06 -0.00024981 7.26023e-05 0.000366518 0.000651753 -5.99105e-05 -3.88592e-05 0.000489135 0.000106943 -3.45726e-05 6.28217e-06 1.42988e-05 -2.62157e-05 -8.2971e-06 1.70742e-05 0.000158281 8.0991e-05 -7.69416e-05 7.10647e-06 -0.000110653 6.42866e-05 5.37437e-05 
1801.1 0 8.48371e-05 0.000348077 -4.85469e-05 -5.37649e-05 0.00596976 -0.000203616 -0.000294852 0.000189499 0.000221726 -0.000148888 8.95662e-07 -0.000233631 8.02465e-05 0.0003817 0.000631947 -5.6023e-05 -3.66149e-05 0.000486906 0.000117758 -3.1483e-05 4.46499e-06 1.82052e-05 -2.43705e-05 -1.71774e-06 2.50035e-05 0.000154376 8.02481e-05 -7.94189e-05 8.58704e-06 -0.000109123 7.19131e-05 6.57287e-05 
1801.45 0 8.1945e-05 0.00030193 -4.46217e-05 -5.10771e-05 0.00591913 -0.000202923 -0.000302684 0.000472603 0.000220505 -0.000148632 9.07591e-06 -0.000214123 8.99943e-05 0.00039671 0.000611903 -5.35359e-05 -3.12042e-05 0.000484907 0.000126698 -2.94394e-05 2.47553e-06 2.28959e-05 -1.9516e-05 5.2472e-06 3.28197e-05 0.000149747 7.94434e-05 -7.90427e-05 9.84703e-06 -0.000104953 7.88726e-05 7.42202e-05 
1801.8 0 8.03178e-05 0.000256121 -3.92942e-05 -4.89301e-05 0.00585452 -0.000206399 -0.000311615 0.000750243 0.000223755 -0.000149886 2.17853e-05 -0.000193225 0.000103962 0.000412294 0.000591331 -5.14307e-05 -2.33303e-05 0.000482576 0.000133405 -2.65261e-05 1.22616e-06 2.79784e-05 -1.20576e-05 1.24597e-05 4.04264e-05 0.00014485 7.83838e-05 -7.49799e-05 1.02243e-05 -0.000100002 8.44323e-05 7.91193e-05 
1802.15 0 7.79149e-05 0.000211186 -3.19431e-05 -4.4964e-05 0.00577662 -0.000212149 -0.000320325 0.00102156 0.000230526 -0.000152184 3.73026e-05 -0.00017137 0.000120956 0.000427038 0.000570377 -4.90431e-05 -1.53793e-05 0.000478786 0.000135951 -2.06403e-05 9.09504e-07 3.30059e-05 -4.59496e-06 1.93336e-05 4.81938e-05 0.000140639 7.70919e-05 -6.79106e-05 9.16154e-06 -9.55578e-05 8.82219e-05 8.24461e-05 
1802.5 0 7.46307e-05 0.000167709 -2.29619e-05 -3.79525e-05 0.00568856 -0.000218405 -0.000328213 0.00128753 0.000237938 -0.000156196 5.44706e-05 -0.00014635 0.000137884 0.000440579 0.000548951 -4.64414e-05 -8.24791e-06 0.000472071 0.00013128 -9.969e-06 1.26171e-07 3.82069e-05 1.98602e-06 2.4472e-05 5.5627e-05 0.000135767 7.56654e-05 -5.91879e-05 6.67155e-06 -9.12584e-05 9.06085e-05 8.54098e-05 
1802.85 0 7.06364e-05 0.000126484 -1.41936e-05 -2.94052e-05 0.0055922 -0.000226299 -0.0003358 0.00154914 0.000242447 -0.000159774 7.31611e-05 -0.000115958 0.000153192 0.000453945 0.00052757 -4.21763e-05 -2.10762e-06 0.000463065 0.00012082 4.55849e-06 -1.60574e-06 4.46125e-05 6.77115e-06 2.72441e-05 6.27117e-05 0.000128592 7.3963e-05 -4.9051e-05 2.58931e-06 -8.63755e-05 9.29806e-05 8.84733e-05 
1803.2 0 6.51164e-05 8.67526e-05 -7.7791e-06 -2.16951e-05 0.00548535 -0.000238009 -0.000342462 0.00180494 0.000242786 -0.000161284 9.38086e-05 -8.13305e-05 0.000167465 0.000469137 0.000507558 -3.51236e-05 1.69078e-06 0.000454474 0.000108882 1.9887e-05 -4.2654e-06 5.30739e-05 9.29219e-06 2.86103e-05 6.95787e-05 0.000118679 7.17819e-05 -3.87197e-05 -2.71114e-06 -8.10868e-05 9.50691e-05 9.14082e-05 
1803.55 0 5.92276e-05 4.64256e-05 -2.99385e-06 -1.53073e-05 0.00536626 -0.000252145 -0.000346513 0.00205413 0.000240459 -0.00016106 0.000115746 -4.54114e-05 0.000180357 0.000487505 0.000488623 -2.53486e-05 2.55054e-06 0.000450088 9.83174e-05 3.52317e-05 -8.41807e-06 6.25474e-05 9.96425e-06 2.90681e-05 7.58435e-05 0.00010706 6.92554e-05 -2.98408e-05 -8.02294e-06 -7.49843e-05 9.58004e-05 9.43675e-05 
1803.9 0 5.36164e-05 4.64992e-06 7.73739e-07 -9.63413e-06 0.00523479 -0.000264642 -0.000347858 0.00229729 0.000236204 -0.000158147 0.000134815 -1.1684e-05 0.000189582 0.000510168 0.000470391 -1.37026e-05 4.33951e-07 0.00045048 9.0061e-05 5.31986e-05 -1.39023e-05 7.10299e-05 1.06052e-05 2.8966e-05 8.02621e-05 9.52069e-05 6.70311e-05 -2.37906e-05 -1.25029e-05 -6.77674e-05 9.54928e-05 9.80373e-05 
1804.25 0 4.75601e-05 -3.79371e-05 3.5836e-06 -4.37701e-06 0.00509084 -0.000272906 -0.000348509 0.00253675 0.000229283 -0.000150331 0.00014681 1.60586e-05 0.000194819 0.000536282 0.000452574 -1.62602e-06 -5.73956e-06 0.000451907 8.53202e-05 7.41182e-05 -1.94691e-05 7.79294e-05 1.18859e-05 3.00445e-05 8.19773e-05 8.30989e-05 6.38577e-05 -2.04899e-05 -1.50836e-05 -6.011e-05 9.54992e-05 0.000102692 
1804.6 0 4.09239e-05 -8.0905e-05 6.37056e-06 -5.95235e-07 0.00493316 -0.000277885 -0.000350217 0.00277335 0.000220749 -0.000137457 0.000152384 3.74893e-05 0.00019914 0.000563685 0.000434798 1.0219e-05 -1.73043e-05 0.000449315 8.3614e-05 9.43739e-05 -2.46642e-05 8.50513e-05 1.31836e-05 3.22193e-05 8.09286e-05 7.13252e-05 5.6729e-05 -1.90544e-05 -1.55821e-05 -5.22096e-05 9.62974e-05 0.000108558 
1804.95 0 3.50172e-05 -0.000124941 9.83421e-06 1.03396e-06 0.00476255 -0.000282803 -0.000349 0.00300275 0.000211451 -0.000121259 0.000154083 5.5609e-05 0.000206295 0.000591938 0.000416389 2.347e-05 -3.38537e-05 0.000441531 8.15448e-05 0.000111452 -2.90748e-05 9.21158e-05 1.57648e-05 3.28621e-05 7.82719e-05 6.23024e-05 4.56477e-05 -1.84546e-05 -1.47985e-05 -4.40173e-05 9.66164e-05 0.000114617 
1805.3 0 3.03196e-05 -0.000169866 1.42545e-05 2.08131e-06 0.00458151 -0.000288179 -0.000342213 0.00322003 0.000201042 -0.000105401 0.000152263 7.3499e-05 0.00021381 0.000619853 0.000397923 4.03159e-05 -5.22845e-05 0.000431506 7.8266e-05 0.000124809 -3.10758e-05 9.67484e-05 2.09241e-05 3.09493e-05 7.58002e-05 5.68004e-05 3.35944e-05 -1.71293e-05 -1.45745e-05 -3.49767e-05 9.56243e-05 0.000120179 
1805.65 0 2.6583e-05 -0.000213847 1.83335e-05 2.70223e-06 0.0043914 -0.000294174 -0.000332378 0.00342352 0.000189288 -9.03038e-05 0.000148097 9.20069e-05 0.000216396 0.000644454 0.000380384 5.87099e-05 -7.03984e-05 0.000419782 7.61743e-05 0.000135352 -3.22444e-05 9.85142e-05 2.6567e-05 2.6761e-05 7.31106e-05 5.31371e-05 2.36537e-05 -1.48846e-05 -1.5357e-05 -2.47387e-05 9.3886e-05 0.000125083 
1806 0 2.38845e-05 -0.000256639 2.02557e-05 2.19696e-06 0.00419146 -0.000300696 -0.00032014 0.00361544 0.000178306 -7.28978e-05 0.000144923 0.000111087 0.000215236 0.000666448 0.000362018 7.52358e-05 -8.67405e-05 0.000407456 7.57041e-05 0.000143691 -3.4707e-05 9.90522e-05 2.99651e-05 2.21466e-05 7.05484e-05 5.06008e-05 1.68746e-05 -1.34038e-05 -1.55348e-05 -1.45216e-05 9.13882e-05 0.000128913 
1806.35 0 2.24394e-05 -0.000298912 2.08372e-05 1.95644e-06 0.00397813 -0.000306281 -0.000307498 0.00379895 0.000170053 -5.29475e-05 0.000141342 0.000129473 0.000212161 0.000687036 0.000339696 8.87562e-05 -9.92686e-05 0.000395963 7.39215e-05 0.000150057 -3.84953e-05 9.889e-05 3.22831e-05 1.80825e-05 6.8413e-05 4.93771e-05 1.24693e-05 -1.24374e-05 -1.52177e-05 -4.32463e-06 8.83663e-05 0.000131906 
1806.7 0 2.34881e-05 -0.000338319 2.14337e-05 2.75369e-06 0.00374948 -0.00031118 -0.000297661 0.00397047 0.000163356 -3.40045e-05 0.000135092 0.000147495 0.000206085 0.000705218 0.000312659 9.98589e-05 -0.000107119 0.00038614 7.01747e-05 0.000155182 -4.43659e-05 9.7616e-05 3.47803e-05 1.48584e-05 6.46497e-05 4.84742e-05 1.04668e-05 -9.7966e-06 -1.46006e-05 5.43332e-06 8.487e-05 0.000135257 
1807.05 0 2.76062e-05 -0.00037218 2.25285e-05 4.03628e-06 0.00351142 -0.000316606 -0.00028973 0.00412388 0.000157261 -1.95027e-05 0.000125897 0.000165792 0.000196085 0.000721665 0.000280348 0.000109169 -0.000109415 0.000380339 6.64717e-05 0.000161136 -5.06325e-05 9.48119e-05 3.70778e-05 1.23105e-05 5.97209e-05 4.79226e-05 1.08532e-05 -5.86518e-06 -1.30846e-05 1.29009e-05 8.08327e-05 0.000139459 
1807.4 0 3.29673e-05 -0.000400415 2.36566e-05 5.03056e-06 0.00327194 -0.000323371 -0.000283338 0.00425932 0.000150948 -8.68765e-06 0.000113053 0.00018143 0.000182301 0.000735936 0.000242727 0.000114651 -0.000106621 0.000377721 6.36083e-05 0.000169577 -5.40647e-05 9.25171e-05 3.90948e-05 9.34443e-06 5.56152e-05 4.75567e-05 1.25941e-05 -1.52691e-06 -1.04224e-05 1.82583e-05 7.70943e-05 0.000143374 
1807.75 0 3.7937e-05 -0.00042425 2.50725e-05 4.13186e-06 0.00303402 -0.000334272 -0.000278219 0.00438106 0.000144309 -7.31729e-07 9.87775e-05 0.000192414 0.000166459 0.000747001 0.000200796 0.000116555 -0.000100097 0.000374922 6.22385e-05 0.000179426 -5.59052e-05 9.1758e-05 4.02983e-05 5.84798e-06 5.32417e-05 4.74521e-05 1.40846e-05 3.40249e-06 -5.17609e-06 2.27212e-05 7.39296e-05 0.000145225 
1808.1 0 4.1951e-05 -0.000443677 2.7332e-05 2.30998e-06 0.00279547 -0.000351285 -0.000270741 0.00449183 0.000139197 2.95205e-06 8.55647e-05 0.000198771 0.000149024 0.000755652 0.000154922 0.000117864 -8.90765e-05 0.000369725 6.25714e-05 0.000188712 -5.81447e-05 9.24827e-05 4.05935e-05 2.48386e-06 5.3145e-05 4.92257e-05 1.40328e-05 7.6661e-06 2.67881e-06 2.66395e-05 7.01819e-05 0.00014479 
1808.45 0 4.4566e-05 -0.000460303 2.99629e-05 1.82408e-06 0.00255416 -0.000371534 -0.000257522 0.00458897 0.000135263 2.15268e-06 7.30118e-05 0.000200653 0.000131607 0.000761269 0.000105853 0.000120656 -7.38593e-05 0.000360374 6.53675e-05 0.000197059 -5.86832e-05 9.60615e-05 4.03439e-05 -6.01371e-07 5.48598e-05 5.14653e-05 1.24941e-05 1.05258e-05 1.06231e-05 2.89678e-05 6.44609e-05 0.000143469 
1808.8 0 4.41332e-05 -0.000477096 3.26947e-05 2.6425e-06 0.00231206 -0.000389128 -0.000238131 0.00467043 0.000128465 -1.8014e-06 5.92744e-05 0.000201553 0.000117168 0.00076185 5.43028e-05 0.000126573 -5.91723e-05 0.000345468 7.24546e-05 0.000204821 -5.52289e-05 0.000102123 3.94486e-05 -2.41103e-06 5.72537e-05 5.1274e-05 1.07041e-05 1.16106e-05 1.77224e-05 2.83638e-05 5.75767e-05 0.000142 
1809.15 0 3.98445e-05 -0.000494585 3.6093e-05 4.00736e-06 0.00207251 -0.000401355 -0.000214629 0.00473786 0.000116971 -7.35522e-06 4.41381e-05 0.000204083 0.00010561 0.000756975 4.74355e-07 0.000136371 -4.91074e-05 0.000325663 8.5117e-05 0.000212427 -5.10876e-05 0.000108339 3.7752e-05 -3.07941e-06 5.96319e-05 4.90172e-05 8.59108e-06 1.17042e-05 2.57926e-05 2.61292e-05 5.09649e-05 0.000139742 
1809.5 0 3.47256e-05 -0.000511618 3.88049e-05 6.5083e-06 0.00183554 -0.000410724 -0.000188112 0.0047941 0.000103087 -1.14895e-05 2.94984e-05 0.000206969 9.46398e-05 0.000748057 -5.30607e-05 0.00014846 -4.40637e-05 0.000302129 0.000103415 0.000220284 -4.99371e-05 0.000113574 3.53932e-05 -4.04848e-06 6.0755e-05 4.52016e-05 6.14644e-06 1.26071e-05 3.63719e-05 2.47725e-05 4.52025e-05 0.00013683 
1809.85 0 3.10043e-05 -0.000529817 3.98568e-05 1.05368e-05 0.00160038 -0.00041954 -0.000159852 0.00484028 8.92912e-05 -1.19295e-05 1.52769e-05 0.000208769 8.3614e-05 0.000738038 -0.000103372 0.00016151 -4.22453e-05 0.000275755 0.000126698 0.000225218 -5.01322e-05 0.000118231 3.27132e-05 -6.07858e-06 5.87437e-05 4.01378e-05 3.7184e-06 1.49404e-05 4.80822e-05 2.407e-05 4.0031e-05 0.000133354 
1810.2 0 2.77921e-05 -0.000551068 4.07784e-05 1.60271e-05 0.00136775 -0.000428165 -0.00013193 0.00487871 7.7568e-05 -1.07904e-05 -1.0633e-06 0.000208795 7.22211e-05 0.00072991 -0.000152345 0.000175591 -4.25288e-05 0.000246905 0.000151494 0.000223908 -4.8838e-05 0.000120785 3.12143e-05 -9.82815e-06 5.38278e-05 3.4834e-05 1.70683e-06 1.86147e-05 5.80372e-05 2.1765e-05 3.47928e-05 0.000129579 
1810.55 0 2.41627e-05 -0.000574382 4.35866e-05 2.23532e-05 0.00113462 -0.000436298 -0.000103142 0.00491045 6.90419e-05 -1.16004e-05 -2.08067e-05 0.000206818 5.98763e-05 0.000722618 -0.000202118 0.000190017 -4.40892e-05 0.000216195 0.000174432 0.000215853 -4.52058e-05 0.000120349 3.16324e-05 -1.54791e-05 4.81972e-05 3.04152e-05 2.00251e-06 2.4472e-05 6.45188e-05 1.80831e-05 2.86356e-05 0.000125738 
1810.9 0 2.02667e-05 -0.000597154 4.74995e-05 2.81279e-05 0.000896551 -0.000443399 -6.98598e-05 0.00493213 6.19099e-05 -1.64147e-05 -4.24614e-05 0.000201758 4.81171e-05 0.000713786 -0.000251989 0.000204176 -4.66611e-05 0.000184775 0.000194082 0.000202471 -3.90206e-05 0.000116855 3.30318e-05 -2.05827e-05 4.2421e-05 2.69289e-05 5.2738e-06 3.26476e-05 6.70537e-05 1.52702e-05 2.19258e-05 0.00012138 
1811.25 0 1.58555e-05 -0.00061627 5.05205e-05 3.14742e-05 0.000653019 -0.000448437 -3.19254e-05 0.00494078 5.28887e-05 -2.50879e-05 -6.52008e-05 0.000193096 3.75583e-05 0.000703903 -0.000301486 0.000218158 -5.05628e-05 0.000154742 0.000210762 0.000187456 -3.09553e-05 0.000110579 3.30525e-05 -2.27777e-05 3.61291e-05 2.30227e-05 1.0249e-05 4.30913e-05 6.60228e-05 1.29255e-05 1.49516e-05 0.000117486 
1811.6 0 1.0401e-05 -0.000630363 5.24503e-05 3.22816e-05 0.000408775 -0.000450011 7.37724e-06 0.00493445 4.33744e-05 -3.46074e-05 -8.98958e-05 0.000181838 2.81616e-05 0.000692483 -0.000351773 0.000229783 -5.71526e-05 0.000127906 0.000225607 0.000173939 -2.26982e-05 0.000102499 3.06087e-05 -2.09435e-05 3.03107e-05 1.86076e-05 1.53282e-05 5.46244e-05 6.2468e-05 9.88782e-06 6.61994e-06 0.00011528 
1811.95 0 3.90748e-06 -0.000639253 5.49448e-05 3.1732e-05 0.000169734 -0.000446225 4.60412e-05 0.00491423 3.53431e-05 -4.2548e-05 -0.000116301 0.00016801 2.19438e-05 0.000674624 -0.000403155 0.000236745 -6.70603e-05 0.000104313 0.00023801 0.000162379 -1.58328e-05 9.39954e-05 2.68931e-05 -1.56223e-05 2.60265e-05 1.51852e-05 1.88939e-05 6.55816e-05 5.77566e-05 7.31872e-06 -2.67136e-06 0.000114059 
1812.3 0 -2.21581e-06 -0.000645322 5.75811e-05 3.00294e-05 -6.24359e-05 -0.000436656 8.3773e-05 0.0048834 2.93735e-05 -4.81822e-05 -0.000143357 0.000151197 2.06107e-05 0.000646968 -0.000453378 0.000237525 -7.85869e-05 8.29859e-05 0.000248045 0.000151118 -1.05043e-05 8.84046e-05 2.30513e-05 -1.02134e-05 2.2402e-05 1.34506e-05 1.96639e-05 7.4941e-05 5.28105e-05 7.41999e-06 -1.0415e-05 0.000111545 
1812.65 0 -6.45604e-06 -0.000652135 5.8879e-05 2.67424e-05 -0.000289254 -0.000423647 0.000119083 0.0048445 2.64134e-05 -5.10241e-05 -0.000170341 0.000133235 2.59997e-05 0.000610689 -0.000498662 0.000234374 -9.16469e-05 6.23207e-05 0.000255834 0.000139069 -5.40318e-06 8.61478e-05 1.98818e-05 -7.16712e-06 1.74675e-05 1.20166e-05 1.83967e-05 8.37406e-05 4.78815e-05 9.62202e-06 -1.60987e-05 0.000106592 
1813 0 -8.62964e-06 -0.000659985 5.87173e-05 2.28261e-05 -0.00051365 -0.000411273 0.000149772 0.00479719 2.71699e-05 -5.23994e-05 -0.000194108 0.000119176 3.62234e-05 0.000569342 -0.000535999 0.000232154 -0.000106375 4.26396e-05 0.000260593 0.00012483 -3.59509e-07 8.44355e-05 1.65493e-05 -5.64632e-06 1.11828e-05 1.06311e-05 1.76248e-05 9.29065e-05 4.3064e-05 1.11672e-05 -1.96051e-05 9.99362e-05 
1813.35 0 -8.61446e-06 -0.000666761 5.77674e-05 1.9569e-05 -0.000736972 -0.000401679 0.000177609 0.00473851 3.20584e-05 -5.56784e-05 -0.000212671 0.000112559 4.67328e-05 0.000525965 -0.000564368 0.000231001 -0.000120867 2.71552e-05 0.000259592 0.000108579 4.31486e-06 8.09082e-05 1.2986e-05 -4.78976e-06 5.21726e-06 1.1109e-05 1.90189e-05 0.00010076 3.83668e-05 1.09573e-05 -2.08537e-05 9.30647e-05 
1813.7 0 -8.31807e-06 -0.000671098 5.67e-05 1.7123e-05 -0.000956405 -0.00039487 0.000206708 0.00466656 3.99401e-05 -6.42823e-05 -0.000227108 0.000112823 5.58847e-05 0.00048406 -0.000584663 0.000230338 -0.000133187 1.6541e-05 0.000251097 9.22992e-05 8.68542e-06 7.47467e-05 9.94643e-06 -4.19524e-06 -8.91585e-08 1.47921e-05 2.22255e-05 0.000106087 3.35743e-05 1.05385e-05 -2.0286e-05 8.65734e-05 
1814.05 0 -1.05687e-05 -0.00067286 5.62301e-05 1.5226e-05 -0.00116715 -0.000389667 0.000240224 0.00458185 4.78861e-05 -8.00752e-05 -0.00023876 0.000118286 6.41324e-05 0.000446548 -0.000599255 0.000231277 -0.000143593 9.84916e-06 0.000237132 7.70677e-05 1.36125e-05 6.62625e-05 7.53253e-06 -2.72107e-06 -5.17567e-06 2.08229e-05 2.51309e-05 0.000108566 2.79595e-05 1.15302e-05 -1.90819e-05 8.22445e-05 
1814.4 0 -1.5066e-05 -0.000673099 5.64124e-05 1.36619e-05 -0.00136718 -0.000382287 0.000276076 0.00448543 5.28737e-05 -0.000102336 -0.000249437 0.000128016 7.00452e-05 0.000415281 -0.000610748 0.000233602 -0.000153327 6.64618e-06 0.000220777 6.244e-05 1.93163e-05 5.6172e-05 6.41363e-06 8.00486e-07 -1.00962e-05 2.74141e-05 2.68119e-05 0.000108578 2.05731e-05 1.37149e-05 -1.98883e-05 8.073e-05 
1814.75 0 -1.93905e-05 -0.000672214 5.6843e-05 1.1846e-05 -0.00155724 -0.00036998 0.000310162 0.00437774 5.48499e-05 -0.00012587 -0.000260456 0.000142468 7.27015e-05 0.000389876 -0.000620852 0.00023461 -0.000163436 4.873e-06 0.000203499 4.82823e-05 2.45515e-05 4.54458e-05 6.98325e-06 6.18412e-06 -1.43972e-05 3.41357e-05 2.69228e-05 0.000107448 1.16641e-05 1.6282e-05 -2.33549e-05 8.08203e-05 
1815.1 0 -2.29654e-05 -0.000670942 5.82755e-05 9.50222e-06 -0.00173815 -0.000354438 0.000339445 0.00426085 5.71134e-05 -0.0001453 -0.000271129 0.000161227 7.34677e-05 0.000367395 -0.00062902 0.000232417 -0.000174749 3.50068e-06 0.000184621 3.30142e-05 2.89794e-05 3.52821e-05 8.70743e-06 1.31377e-05 -1.72455e-05 4.12721e-05 2.70294e-05 0.000105986 2.41341e-06 1.9209e-05 -2.80328e-05 8.00481e-05 
1815.45 0 -2.65033e-05 -0.00066925 6.06542e-05 6.99577e-06 -0.00190881 -0.0003397 0.000363867 0.0041402 6.25742e-05 -0.000159354 -0.000279031 0.000180674 7.3178e-05 0.000344109 -0.000634045 0.000229258 -0.000186004 4.09175e-06 0.00016163 1.46487e-05 3.264e-05 2.65084e-05 1.13655e-05 2.10826e-05 -1.89676e-05 4.75326e-05 2.84658e-05 0.000104094 -7.14173e-06 2.37906e-05 -3.25129e-05 7.69329e-05 
1815.8 0 -2.96514e-05 -0.000664748 6.23374e-05 4.01936e-06 -0.00207134 -0.000325254 0.000384912 0.00401931 7.00998e-05 -0.000168353 -0.00028291 0.000198561 7.2497e-05 0.000318985 -0.00063448 0.000226766 -0.000194282 6.3789e-06 0.000134015 -5.10005e-06 3.59976e-05 2.01997e-05 1.34883e-05 2.94761e-05 -1.93184e-05 5.03598e-05 3.09751e-05 0.000101916 -1.65936e-05 3.10079e-05 -3.53543e-05 7.10122e-05 
1816.15 0 -3.1703e-05 -0.000657211 6.21726e-05 4.23205e-07 -0.0022288 -0.000308046 0.000403364 0.00389709 7.76343e-05 -0.000173601 -0.000283813 0.00021574 7.21782e-05 0.000294933 -0.000630777 0.000224111 -0.000197606 8.01343e-06 0.000104373 -2.30843e-05 3.8545e-05 1.6893e-05 1.32807e-05 3.71034e-05 -1.83593e-05 4.96026e-05 3.35762e-05 9.97218e-05 -2.37906e-05 4.04765e-05 -3.68339e-05 6.20969e-05 
1816.5 0 -3.22565e-05 -0.000649482 6.01736e-05 -2.22749e-06 -0.00237893 -0.000286553 0.000420036 0.00377105 8.39162e-05 -0.000177185 -0.00028223 0.00023024 7.21269e-05 0.000271224 -0.000624763 0.000221532 -0.000195435 8.36232e-06 7.55858e-05 -3.8337e-05 4.07168e-05 1.5846e-05 9.60468e-06 4.30732e-05 -1.67513e-05 4.67746e-05 3.64591e-05 9.77348e-05 -2.75203e-05 5.0636e-05 -3.89534e-05 5.15636e-05 
1816.85 0 -3.1573e-05 -0.000643085 5.74582e-05 -4.03728e-06 -0.00251863 -0.000261933 0.000434081 0.00364212 8.8947e-05 -0.000182463 -0.000278222 0.000240168 7.12804e-05 0.000242784 -0.000618147 0.000220694 -0.000187822 8.07244e-06 5.03321e-05 -5.13321e-05 4.32859e-05 1.38615e-05 7.994e-07 4.89823e-05 -1.48235e-05 4.4256e-05 3.9802e-05 9.51527e-05 -2.93074e-05 6.05204e-05 -4.23801e-05 4.26418e-05 
1817.2 0 -2.98927e-05 -0.000635151 5.603e-05 -6.67478e-06 -0.00265084 -0.000236714 0.000444944 0.00351307 9.33386e-05 -0.000190893 -0.000271801 0.000247054 6.77264e-05 0.000208914 -0.000611525 0.00022088 -0.000176482 6.17801e-06 2.99476e-05 -5.99985e-05 4.47139e-05 9.49479e-06 -1.25726e-05 5.59177e-05 -1.41939e-05 4.37557e-05 4.19898e-05 8.96228e-05 -3.22427e-05 6.84416e-05 -4.58721e-05 3.76655e-05 
1817.55 0 -2.66295e-05 -0.000624009 5.55841e-05 -1.01418e-05 -0.0027799 -0.000211494 0.000451692 0.00338155 9.58283e-05 -0.000199623 -0.000264078 0.000254941 6.0592e-05 0.000171829 -0.000604744 0.000220416 -0.000163843 1.59143e-06 1.46305e-05 -6.14459e-05 4.33512e-05 4.72963e-06 -2.68013e-05 6.32811e-05 -1.56044e-05 4.42657e-05 4.16526e-05 8.06636e-05 -3.64587e-05 7.30989e-05 -4.90332e-05 3.4812e-05 
1817.9 0 -2.20415e-05 -0.00061162 5.45723e-05 -1.33965e-05 -0.00290408 -0.000186449 0.00045334 0.00324425 9.53902e-05 -0.000206441 -0.000256471 0.000265032 5.23471e-05 0.000134036 -0.000598297 0.000219167 -0.000152447 -3.5687e-06 5.02306e-06 -5.6486e-05 4.01667e-05 9.52237e-07 -3.90191e-05 7.11241e-05 -1.75567e-05 4.52814e-05 3.82571e-05 7.03811e-05 -4.0829e-05 7.48257e-05 -5.24298e-05 3.15839e-05 
1818.25 0 -1.78039e-05 -0.000599228 5.37699e-05 -1.59701e-05 -0.00302028 -0.000162154 0.000451286 0.00310145 9.41465e-05 -0.000211688 -0.000248061 0.000273095 4.44474e-05 9.74836e-05 -0.000594061 0.000218492 -0.00014255 -8.60057e-06 -8.79586e-07 -4.73583e-05 3.72374e-05 -2.13713e-06 -4.74109e-05 7.73248e-05 -1.8337e-05 4.55204e-05 3.09842e-05 6.15302e-05 -4.60772e-05 7.41865e-05 -5.66e-05 2.79624e-05 
1818.6 0 -1.40841e-05 -0.00058742 5.34602e-05 -1.89518e-05 -0.00312922 -0.000136711 0.000448138 0.00295585 9.45279e-05 -0.000213447 -0.000236921 0.000275783 3.44829e-05 6.13021e-05 -0.000592896 0.000219166 -0.000132501 -1.54012e-05 -7.1562e-06 -3.51521e-05 3.57862e-05 -5.55797e-06 -5.21916e-05 7.96322e-05 -1.65652e-05 4.33918e-05 2.07997e-05 5.69349e-05 -5.29181e-05 7.1886e-05 -5.9678e-05 2.47909e-05 
1818.95 0 -1.05432e-05 -0.000577548 5.30195e-05 -2.22415e-05 -0.00323292 -0.000108801 0.000442246 0.00281004 9.5184e-05 -0.000210334 -0.000222858 0.000273189 2.02643e-05 2.40421e-05 -0.000594322 0.000219567 -0.00012117 -2.41245e-05 -1.58039e-05 -2.25979e-05 3.48373e-05 -9.17111e-06 -5.62248e-05 7.98957e-05 -1.21771e-05 3.93538e-05 8.98262e-06 5.63942e-05 -5.96243e-05 6.94641e-05 -6.00638e-05 2.0868e-05 
1819.3 0 -7.61841e-06 -0.000568935 5.15858e-05 -2.46955e-05 -0.00333265 -8.28645e-05 0.000431416 0.00266287 9.31282e-05 -0.000204158 -0.000206994 0.000267507 2.71834e-06 -1.5997e-05 -0.000596547 0.00021881 -0.000109095 -3.18886e-05 -2.55313e-05 -1.30271e-05 3.14348e-05 -1.29005e-05 -6.163e-05 8.06456e-05 -6.78076e-06 3.4156e-05 -4.1731e-06 5.66321e-05 -6.56325e-05 6.85165e-05 -5.91256e-05 1.68761e-05 
1819.65 0 -4.41572e-06 -0.00055826 4.82324e-05 -2.6657e-05 -0.00342981 -6.3264e-05 0.000417175 0.00251193 8.89275e-05 -0.000196439 -0.000191447 0.000261075 -1.45193e-05 -5.74366e-05 -0.000596172 0.00021848 -9.60781e-05 -3.70929e-05 -3.56196e-05 -6.76631e-06 2.53356e-05 -1.76921e-05 -6.71762e-05 8.11069e-05 -9.39272e-07 2.7233e-05 -1.95692e-05 5.59874e-05 -7.14489e-05 6.99157e-05 -5.91028e-05 1.34375e-05 
1820 0 7.60194e-08 -0.000543499 4.34881e-05 -2.76831e-05 -0.00352446 -4.983e-05 0.000402137 0.00235639 8.44564e-05 -0.000185582 -0.000179064 0.000254742 -2.88506e-05 -9.47071e-05 -0.000593387 0.000220939 -8.19558e-05 -3.94171e-05 -4.73537e-05 -1.96976e-06 1.8311e-05 -2.32217e-05 -7.17561e-05 7.79031e-05 4.9648e-06 1.85968e-05 -3.48312e-05 5.524e-05 -7.53768e-05 7.47093e-05 -6.04053e-05 8.99369e-06 
1820.35 0 4.60551e-06 -0.00052459 3.86092e-05 -2.66963e-05 -0.00361357 -4.03927e-05 0.000389396 0.00219645 7.87228e-05 -0.000171638 -0.000169334 0.00024727 -4.19075e-05 -0.000124058 -0.000590755 0.000227575 -6.68602e-05 -3.91442e-05 -6.13648e-05 3.53563e-06 1.27591e-05 -2.92504e-05 -7.49901e-05 7.06717e-05 9.6197e-06 1.01327e-05 -4.58528e-05 5.35448e-05 -7.71745e-05 8.12039e-05 -6.29431e-05 2.61457e-06 
1820.7 0 5.97106e-06 -0.000502223 3.35596e-05 -2.38159e-05 -0.00369303 -3.31127e-05 0.000379504 0.00203304 6.90532e-05 -0.000157683 -0.000161324 0.000236366 -5.61355e-05 -0.000146704 -0.000588938 0.000237246 -5.15986e-05 -3.79166e-05 -7.74284e-05 1.19992e-05 1.02143e-05 -3.57659e-05 -7.58683e-05 6.2697e-05 1.29963e-05 2.60496e-06 -5.24758e-05 4.94257e-05 -7.85171e-05 8.56647e-05 -6.72362e-05 -4.8384e-06 
1821.05 0 2.46415e-06 -0.000476854 2.80392e-05 -2.05987e-05 -0.00376054 -2.68445e-05 0.00037309 0.00186804 5.65554e-05 -0.000146627 -0.000156612 0.000221639 -7.07187e-05 -0.000164952 -0.000586673 0.00024699 -3.99903e-05 -3.83816e-05 -9.21876e-05 2.39374e-05 8.61536e-06 -4.1222e-05 -7.45511e-05 5.64522e-05 1.59631e-05 -4.43778e-06 -5.83964e-05 4.2952e-05 -7.88302e-05 8.74261e-05 -7.26412e-05 -1.17651e-05 
1821.4 0 -4.75472e-06 -0.000450993 2.28569e-05 -1.87372e-05 -0.00381715 -1.9459e-05 0.000372597 0.00170293 4.63158e-05 -0.000136595 -0.000154665 0.000206368 -8.41481e-05 -0.000180814 -0.000582865 0.000254887 -3.42455e-05 -4.30121e-05 -0.000101297 3.83718e-05 5.43273e-06 -4.50382e-05 -7.177e-05 4.95572e-05 1.94104e-05 -1.07055e-05 -6.55915e-05 3.65591e-05 -7.81324e-05 8.82995e-05 -7.78109e-05 -1.75214e-05 
1821.75 0 -1.32613e-05 -0.000427046 1.85824e-05 -1.75293e-05 -0.00386411 -8.22853e-06 0.000376862 0.00153957 4.04498e-05 -0.000124915 -0.000154219 0.000195224 -9.65207e-05 -0.000196785 -0.00057676 0.00026131 -3.35856e-05 -5.14673e-05 -0.000104816 5.22886e-05 7.88399e-07 -4.94032e-05 -6.77619e-05 3.96703e-05 2.39079e-05 -1.65177e-05 -7.22871e-05 3.32642e-05 -7.74637e-05 9.01635e-05 -8.1558e-05 -2.27153e-05 
1822.1 0 -2.15349e-05 -0.000404335 1.47002e-05 -1.51573e-05 -0.00390332 7.42416e-06 0.000381308 0.00137771 3.57212e-05 -0.000114581 -0.000153818 0.000188597 -0.000109025 -0.000215786 -0.000568023 0.000266982 -3.69088e-05 -6.20229e-05 -0.000107485 6.42631e-05 -4.06742e-06 -5.53383e-05 -6.32972e-05 2.78377e-05 2.85659e-05 -2.17633e-05 -7.55776e-05 3.24111e-05 -7.75225e-05 9.43883e-05 -8.40918e-05 -2.80337e-05 
1822.45 0 -2.90259e-05 -0.000381455 1.09423e-05 -1.05071e-05 -0.00393615 2.34111e-05 0.000384262 0.0012123 2.75677e-05 -0.000108727 -0.000149937 0.000184853 -0.000123272 -0.000239069 -0.000556285 0.000271707 -4.10088e-05 -7.57587e-05 -0.000113103 7.58044e-05 -7.95675e-06 -6.32422e-05 -5.97766e-05 1.63822e-05 3.25123e-05 -2.74625e-05 -7.47888e-05 3.13303e-05 -7.86605e-05 0.000101264 -8.55588e-05 -3.33667e-05 
1822.8 0 -3.50584e-05 -0.000357738 7.64618e-06 -4.09774e-06 -0.0039621 3.82308e-05 0.000388637 0.00104125 1.33697e-05 -0.000107436 -0.00014214 0.000184735 -0.000138344 -0.00026498 -0.000541972 0.000274105 -4.20275e-05 -9.15258e-05 -0.000119885 8.84934e-05 -9.99866e-06 -7.21914e-05 -5.68654e-05 6.2304e-06 3.60279e-05 -3.6201e-05 -7.0433e-05 2.84161e-05 -7.9672e-05 0.000109441 -8.67784e-05 -3.71006e-05 
1823.15 0 -4.05807e-05 -0.000333142 5.76739e-06 1.12865e-06 -0.00398068 5.53149e-05 0.000395984 0.000867064 -5.67311e-06 -0.000109677 -0.000132833 0.000185752 -0.000152434 -0.000290241 -0.000525254 0.000274887 -3.93203e-05 -0.000106923 -0.00012428 0.000101321 -1.0052e-05 -7.95897e-05 -5.30702e-05 -2.93741e-06 3.89717e-05 -4.80819e-05 -6.33776e-05 2.39668e-05 -7.79494e-05 0.000117229 -8.90433e-05 -3.85096e-05 
1823.5 0 -4.59646e-05 -0.000307816 4.63979e-06 3.55086e-06 -0.00399376 7.65721e-05 0.000402629 0.000691881 -2.82272e-05 -0.000114042 -0.000122954 0.000183413 -0.000164287 -0.000313864 -0.00050798 0.000276012 -3.32628e-05 -0.000124518 -0.00012495 0.000114045 -8.21758e-06 -8.4493e-05 -4.7703e-05 -1.03913e-05 4.06715e-05 -6.08222e-05 -5.58824e-05 1.89508e-05 -7.24108e-05 0.000124154 -9.17085e-05 -3.92442e-05 
1823.85 0 -5.13309e-05 -0.00028204 2.05922e-06 4.71366e-06 -0.00400485 9.92511e-05 0.00040341 0.000514843 -5.26894e-05 -0.000119428 -0.000113482 0.000178423 -0.000173445 -0.000339543 -0.000492417 0.000278643 -2.38042e-05 -0.00014921 -0.000121159 0.000127738 -6.16532e-06 -8.71762e-05 -4.17689e-05 -1.51885e-05 4.11938e-05 -7.25408e-05 -4.98924e-05 1.5167e-05 -6.42156e-05 0.00013072 -9.31638e-05 -4.00102e-05 
1824.2 0 -5.75612e-05 -0.000255202 -2.21034e-06 5.69217e-06 -0.00401262 0.00011998 0.000399682 0.000333145 -7.5919e-05 -0.00012411 -0.000105982 0.000174228 -0.000182048 -0.000369563 -0.000476654 0.000283661 -1.05667e-05 -0.000181245 -0.000114026 0.000141668 -5.50939e-06 -8.94519e-05 -3.65071e-05 -1.83637e-05 4.15105e-05 -8.20307e-05 -4.63362e-05 1.36189e-05 -5.56958e-05 0.000137144 -9.30469e-05 -4.03643e-05 
1824.55 0 -6.48982e-05 -0.000224713 -7.22124e-06 6.5707e-06 -0.00401103 0.000139918 0.000394394 0.000150454 -9.61019e-05 -0.00012676 -9.92248e-05 0.000172148 -0.000193519 -0.000400682 -0.000458847 0.000289432 6.79449e-06 -0.000214742 -0.000105463 0.000153684 -6.48365e-06 -9.40616e-05 -3.21746e-05 -2.25768e-05 4.23746e-05 -8.90272e-05 -4.47285e-05 1.39806e-05 -4.89247e-05 0.000143598 -9.22916e-05 -4.10959e-05 
1824.9 0 -7.25214e-05 -0.000189343 -1.30174e-05 8.27635e-06 -0.00399772 0.000159238 0.000389875 -2.74919e-05 -0.000112443 -0.000127457 -9.111e-05 0.000171467 -0.00020727 -0.000430049 -0.00043977 0.000292744 2.67017e-05 -0.000244394 -9.67758e-05 0.000163777 -9.54687e-06 -9.8674e-05 -2.78324e-05 -2.92369e-05 4.39674e-05 -9.35315e-05 -4.29245e-05 1.55897e-05 -4.35986e-05 0.000150505 -9.27783e-05 -4.25326e-05 
1825.25 0 -7.97583e-05 -0.000152028 -1.92674e-05 9.47238e-06 -0.0039727 0.00017828 0.000387889 -0.000202659 -0.00012619 -0.000126081 -8.03384e-05 0.000170893 -0.000221755 -0.000457644 -0.000418736 0.000293894 4.57255e-05 -0.000270631 -8.98388e-05 0.000174117 -1.34159e-05 -0.000100286 -2.20969e-05 -3.74864e-05 4.40909e-05 -9.5208e-05 -3.94877e-05 1.75422e-05 -3.81842e-05 0.000156064 -9.53386e-05 -4.33998e-05 
1825.6 0 -8.6615e-05 -0.000117509 -2.40421e-05 7.26209e-06 -0.00393286 0.000199929 0.000384219 -0.000376468 -0.000139652 -0.000122392 -6.61638e-05 0.000169335 -0.000237249 -0.00048305 -0.000394981 0.000293396 6.32392e-05 -0.000295547 -8.75932e-05 0.000185008 -1.75375e-05 -0.000100542 -1.65883e-05 -4.65216e-05 4.07282e-05 -9.51024e-05 -3.54658e-05 2.02957e-05 -3.29314e-05 0.000158719 -0.000100334 -4.38658e-05 
1825.95 0 -9.18594e-05 -8.75834e-05 -2.61077e-05 1.91193e-06 -0.00387953 0.000223411 0.000374406 -0.000544655 -0.0001533 -0.000118705 -4.92304e-05 0.000167497 -0.000253695 -0.000507577 -0.000369873 0.000290256 7.91842e-05 -0.000320038 -9.05957e-05 0.000194182 -2.33883e-05 -0.000100324 -1.35616e-05 -5.51204e-05 3.41573e-05 -9.50828e-05 -3.15548e-05 2.53491e-05 -2.85826e-05 0.000159931 -0.000106526 -4.56212e-05 
1826.3 0 -9.44568e-05 -6.15872e-05 -2.74383e-05 -4.20069e-06 -0.00382072 0.000246203 0.000361312 -0.000706507 -0.000166436 -0.000117919 -3.23122e-05 0.000168042 -0.000268112 -0.000532898 -0.000343248 0.000282437 9.37921e-05 -0.000342961 -9.73336e-05 0.000199509 -3.06045e-05 -9.84701e-05 -1.39416e-05 -6.16251e-05 2.68077e-05 -9.46405e-05 -2.67944e-05 3.10879e-05 -2.48461e-05 0.000161177 -0.000111353 -4.96873e-05 
1826.65 0 -9.47722e-05 -3.78836e-05 -3.03992e-05 -9.45113e-06 -0.00375994 0.000267687 0.00034792 -0.000866858 -0.000178448 -0.000119314 -1.74389e-05 0.000172282 -0.000277573 -0.000557715 -0.000314456 0.000270299 0.00010649 -0.000361575 -0.000107215 0.000201381 -3.74766e-05 -9.54598e-05 -1.67778e-05 -6.58652e-05 2.0194e-05 -9.25914e-05 -2.12611e-05 3.38941e-05 -2.1671e-05 0.000162573 -0.000114515 -5.54739e-05 
1827 0 -9.33853e-05 -1.53289e-05 -3.52664e-05 -1.39734e-05 -0.00369531 0.00028783 0.00033302 -0.00103032 -0.000190919 -0.000118676 -2.80611e-06 0.000177818 -0.000283562 -0.000580402 -0.000283422 0.000256874 0.000117381 -0.000372959 -0.000119761 0.00020232 -4.40792e-05 -9.18113e-05 -2.04653e-05 -6.83661e-05 1.38376e-05 -8.982e-05 -1.52656e-05 3.21991e-05 -1.88397e-05 0.000163479 -0.000116999 -6.06619e-05 
1827.35 0 -9.12247e-05 5.88618e-06 -4.1253e-05 -1.79994e-05 -0.00362391 0.000305572 0.000315116 -0.00119674 -0.000205906 -0.000113041 1.31948e-05 0.000182637 -0.000290089 -0.000599804 -0.000250862 0.000244176 0.000129249 -0.000376233 -0.00013264 0.000201821 -5.0126e-05 -8.8401e-05 -2.37991e-05 -6.98539e-05 6.77483e-06 -8.84907e-05 -8.23164e-06 2.76001e-05 -1.56242e-05 0.000163215 -0.000118631 -6.42827e-05 
1827.7 0 -8.8454e-05 2.58679e-05 -4.81207e-05 -2.08199e-05 -0.00354385 0.000319971 0.000295662 -0.00136141 -0.000223824 -0.000103951 2.98836e-05 0.00018656 -0.000299241 -0.000617471 -0.00021848 0.000231738 0.000145784 -0.000371692 -0.000141684 0.000197333 -5.45019e-05 -8.64716e-05 -2.68305e-05 -7.1585e-05 -6.93921e-07 -8.76814e-05 3.74208e-07 2.23897e-05 -1.15863e-05 0.000160571 -0.000118142 -6.66166e-05 
1828.05 0 -8.51774e-05 4.59433e-05 -5.49251e-05 -2.2998e-05 -0.00345442 0.000332637 0.000275714 -0.00152071 -0.000241491 -9.5143e-05 4.59606e-05 0.000187801 -0.000309634 -0.000635711 -0.000186628 0.000218527 0.000165884 -0.000360905 -0.000145047 0.000188024 -5.64852e-05 -8.59228e-05 -3.00437e-05 -7.3401e-05 -8.22966e-06 -8.66435e-05 1.02794e-05 1.58881e-05 -6.94907e-06 0.000155136 -0.000116396 -6.76959e-05 
1828.4 0 -8.22824e-05 6.72728e-05 -6.01406e-05 -2.52659e-05 -0.00335675 0.00034427 0.000253281 -0.00167467 -0.000254993 -8.79903e-05 6.03392e-05 0.000184961 -0.00031973 -0.000653776 -0.000153909 0.000203867 0.000185414 -0.000346612 -0.000145396 0.000176271 -5.75912e-05 -8.4408e-05 -3.20596e-05 -7.52247e-05 -1.57872e-05 -8.64287e-05 1.98982e-05 8.19287e-06 -1.37481e-06 0.000146842 -0.000114544 -6.69337e-05 
1828.75 0 -7.9821e-05 9.07936e-05 -6.43696e-05 -2.69185e-05 -0.00325036 0.000353279 0.000228486 -0.00182423 -0.000265402 -8.09191e-05 7.19433e-05 0.0001765 -0.000330107 -0.000667418 -0.000119835 0.000187724 0.000202541 -0.000331163 -0.000145281 0.000164315 -5.9929e-05 -8.10516e-05 -3.19561e-05 -7.78695e-05 -2.30241e-05 -8.62096e-05 2.89036e-05 1.15783e-06 6.45542e-06 0.000136092 -0.000112067 -6.51687e-05 
1829.1 0 -7.74621e-05 0.000117218 -6.95513e-05 -2.73924e-05 -0.00313319 0.000358802 0.000203572 -0.00196687 -0.000275113 -7.29915e-05 8.00238e-05 0.000160697 -0.000341725 -0.000674448 -8.61482e-05 0.000171572 0.000217612 -0.000314933 -0.000144191 0.000153077 -6.39714e-05 -7.675e-05 -3.05953e-05 -8.04731e-05 -2.94619e-05 -8.46116e-05 3.6485e-05 -4.53572e-06 1.73817e-05 0.000124284 -0.000109018 -6.3013e-05 
1829.45 0 -7.51303e-05 0.000144242 -7.5257e-05 -2.77679e-05 -0.00300559 0.000362409 0.000179087 -0.00210039 -0.000282689 -6.4365e-05 8.37223e-05 0.000138602 -0.000353169 -0.000675552 -5.34511e-05 0.000155623 0.00023124 -0.000298498 -0.000142929 0.000143398 -6.76914e-05 -7.24761e-05 -2.97881e-05 -8.1173e-05 -3.48881e-05 -8.14604e-05 4.15389e-05 -9.13839e-06 2.95972e-05 0.000112691 -0.000106569 -6.07668e-05 
1829.8 0 -7.25304e-05 0.000170309 -7.92348e-05 -2.81772e-05 -0.00286877 0.000366053 0.000153369 -0.00222538 -0.000287344 -5.46487e-05 8.30606e-05 0.000112845 -0.00036278 -0.000671588 -2.09608e-05 0.000138245 0.000243393 -0.0002836 -0.000143511 0.000134013 -6.99792e-05 -6.91536e-05 -2.95861e-05 -8.00183e-05 -3.93054e-05 -7.77787e-05 4.3924e-05 -1.24374e-05 4.01726e-05 0.000101066 -0.000105563 -6.05944e-05 
1830.15 0 -6.77468e-05 0.00019483 -8.13077e-05 -2.79491e-05 -0.00272375 0.000369339 0.00012679 -0.0023428 -0.000289428 -4.24073e-05 7.90752e-05 8.57147e-05 -0.000371318 -0.000664071 1.20098e-05 0.000117527 0.000252952 -0.000271743 -0.000144001 0.000123227 -7.13589e-05 -6.54304e-05 -2.94256e-05 -7.83426e-05 -4.17937e-05 -7.49359e-05 4.46146e-05 -1.38949e-05 4.93293e-05 8.86536e-05 -0.000105228 -6.2661e-05 
1830.5 0 -5.9957e-05 0.000215753 -8.1263e-05 -2.77578e-05 -0.00257076 0.000372236 0.000100609 -0.00245197 -0.000287305 -2.84493e-05 7.31224e-05 5.82282e-05 -0.000377852 -0.00065377 4.55632e-05 9.17458e-05 0.000257209 -0.000261694 -0.0001439 0.00011016 -7.10276e-05 -6.10922e-05 -2.90233e-05 -7.6614e-05 -4.21112e-05 -7.31757e-05 4.54647e-05 -1.34277e-05 5.87558e-05 7.63882e-05 -0.000104225 -6.52707e-05 
1830.85 0 -5.10372e-05 0.000232102 -7.85844e-05 -2.77395e-05 -0.00241132 0.000373437 7.52182e-05 -0.00254882 -0.000280624 -1.47824e-05 6.84677e-05 3.18088e-05 -0.000381933 -0.000639786 7.82175e-05 6.1512e-05 0.000254307 -0.000251537 -0.00014556 9.59999e-05 -6.99666e-05 -5.74271e-05 -2.86529e-05 -7.44973e-05 -4.1411e-05 -7.29238e-05 4.83803e-05 -1.20091e-05 6.8912e-05 6.4693e-05 -0.000101792 -6.68707e-05 
1831.2 0 -4.00905e-05 0.000243659 -7.53943e-05 -2.74358e-05 -0.00224887 0.000369641 5.07055e-05 -0.0026293 -0.000270126 -2.1311e-06 6.82187e-05 6.56912e-06 -0.000384121 -0.000621738 0.00010767 2.90143e-05 0.000247726 -0.000240399 -0.000149321 8.28729e-05 -6.97887e-05 -5.4677e-05 -2.81678e-05 -7.08936e-05 -3.96663e-05 -7.35531e-05 5.2615e-05 -1.13048e-05 7.96866e-05 5.44869e-05 -9.84023e-05 -6.55057e-05 
1831.55 0 -2.71752e-05 0.000251095 -7.25682e-05 -2.60894e-05 -0.00208702 0.000359891 2.76511e-05 -0.00269606 -0.000257454 9.86702e-06 7.2495e-05 -2.01186e-05 -0.000382309 -0.000600188 0.000132531 -1.62438e-06 0.000241384 -0.000230462 -0.000153336 7.1621e-05 -6.84677e-05 -5.1883e-05 -2.57968e-05 -6.61514e-05 -3.61079e-05 -7.41354e-05 5.67396e-05 -1.1422e-05 9.15025e-05 4.79067e-05 -9.5198e-05 -6.11985e-05 
1831.9 0 -1.6672e-05 0.000255678 -6.85945e-05 -2.26468e-05 -0.00192738 0.000344806 6.32502e-06 -0.0027534 -0.000243885 2.08667e-05 7.81775e-05 -4.87599e-05 -0.000377091 -0.000576168 0.000152903 -2.62589e-05 0.000236113 -0.000223611 -0.000156132 6.25881e-05 -6.45596e-05 -5.07147e-05 -2.11674e-05 -6.10995e-05 -3.15928e-05 -7.37501e-05 6.14168e-05 -1.049e-05 0.000102982 4.46828e-05 -9.09514e-05 -5.61859e-05 
1832.25 0 -1.12894e-05 0.000260432 -6.37829e-05 -1.72178e-05 -0.00177119 0.000327404 -1.12767e-05 -0.00279945 -0.000230013 3.07122e-05 8.23376e-05 -7.76897e-05 -0.000370417 -0.000551779 0.00016968 -4.62084e-05 0.000232355 -0.000217942 -0.00015799 5.72235e-05 -5.91805e-05 -5.14527e-05 -1.54492e-05 -5.61542e-05 -2.87563e-05 -7.14261e-05 6.78607e-05 -9.04386e-06 0.000111191 4.31791e-05 -8.51657e-05 -5.15812e-05 
1832.6 0 -1.04397e-05 0.000267527 -5.87766e-05 -1.12772e-05 -0.00162059 0.000312983 -2.37858e-05 -0.00283614 -0.000216513 4.03832e-05 8.54668e-05 -0.000106038 -0.000360593 -0.000528871 0.000184532 -6.4609e-05 0.000230544 -0.000210381 -0.000160027 5.64907e-05 -5.29815e-05 -5.14661e-05 -9.19786e-06 -5.01401e-05 -2.90677e-05 -6.74027e-05 7.4986e-05 -8.90674e-06 0.000115924 4.21994e-05 -8.00924e-05 -4.71e-05 
1832.95 0 -1.2335e-05 0.000276141 -5.29417e-05 -5.80018e-06 -0.00147301 0.000302842 -3.34269e-05 -0.00286771 -0.000203016 4.98854e-05 8.93504e-05 -0.000131865 -0.000344548 -0.00050649 0.000198467 -8.44492e-05 0.000229874 -0.000199836 -0.000161518 5.98668e-05 -4.65369e-05 -5.10543e-05 -2.50955e-06 -4.23118e-05 -3.15609e-05 -6.28209e-05 8.04673e-05 -1.06367e-05 0.000118696 4.02688e-05 -7.56014e-05 -4.29287e-05 
1833.3 0 -1.4137e-05 0.000286049 -4.68754e-05 -1.06207e-06 -0.00132642 0.000293691 -4.19635e-05 -0.00289298 -0.000190267 5.90062e-05 9.3298e-05 -0.000155655 -0.000321767 -0.000483574 0.000210226 -0.000106133 0.000228494 -0.00018817 -0.000161835 6.64961e-05 -4.04471e-05 -5.0875e-05 5.5166e-06 -3.35757e-05 -3.43763e-05 -5.73348e-05 8.41063e-05 -1.39095e-05 0.000120701 3.69775e-05 -7.08791e-05 -3.99079e-05 
1833.65 0 -1.40944e-05 0.00029805 -4.21791e-05 3.34015e-06 -0.00118404 0.000284355 -4.95325e-05 -0.00291103 -0.000178646 6.76365e-05 9.55093e-05 -0.000179723 -0.000293937 -0.000460964 0.00021758 -0.000126212 0.000224312 -0.0001772 -0.000159886 7.43758e-05 -3.44824e-05 -5.01518e-05 1.42166e-05 -2.44567e-05 -3.73172e-05 -4.98168e-05 8.64029e-05 -1.71288e-05 0.00012264 3.39328e-05 -6.67554e-05 -3.83796e-05 
1834 0 -1.25194e-05 0.000311694 -3.93754e-05 7.21313e-06 -0.00104918 0.000274092 -5.756e-05 -0.00292406 -0.000167328 7.61089e-05 9.60798e-05 -0.00020497 -0.000262757 -0.000438915 0.000221543 -0.000143449 0.000217045 -0.000166732 -0.000154547 8.15185e-05 -2.9495e-05 -4.79846e-05 2.15657e-05 -1.57292e-05 -4.07071e-05 -4.06495e-05 8.63326e-05 -2.00917e-05 0.00012214 3.20849e-05 -6.26167e-05 -3.85151e-05 
1834.35 0 -9.22397e-06 0.000324599 -3.97338e-05 1.00255e-05 -0.000921617 0.000260871 -6.77674e-05 -0.00293505 -0.000156359 8.54368e-05 9.63413e-05 -0.000228801 -0.000229434 -0.000416108 0.000224813 -0.000158465 0.000207738 -0.000155794 -0.000147006 8.43479e-05 -2.56505e-05 -4.49794e-05 2.60185e-05 -8.0966e-06 -4.4764e-05 -3.21626e-05 8.34278e-05 -2.28258e-05 0.000118217 3.12718e-05 -5.73071e-05 -4.00966e-05 
1834.7 0 -5.05697e-06 0.000335962 -4.35647e-05 1.10341e-05 -0.00079826 0.000244437 -8.21524e-05 -0.00294407 -0.000144618 9.30692e-05 9.73939e-05 -0.000247017 -0.000196167 -0.000391347 0.000228253 -0.000169448 0.000197914 -0.000142309 -0.000140251 7.90019e-05 -2.23031e-05 -4.25809e-05 2.82116e-05 -1.40236e-06 -5.07308e-05 -2.4144e-05 7.80502e-05 -2.40822e-05 0.000112129 3.11238e-05 -5.1095e-05 -4.16467e-05 
1835.05 0 -2.32785e-06 0.000345443 -4.7876e-05 9.5424e-06 -0.00067754 0.000224243 -0.000100539 -0.00294973 -0.000130115 9.56783e-05 9.80965e-05 -0.000258217 -0.000166593 -0.000365052 0.000231893 -0.000175447 0.000189205 -0.000125209 -0.000136637 6.63174e-05 -2.06999e-05 -4.03153e-05 2.93873e-05 3.62317e-06 -5.85702e-05 -1.54333e-05 7.10233e-05 -2.32675e-05 0.00010492 3.24363e-05 -4.53646e-05 -4.23814e-05 
1835.4 0 -1.36184e-06 0.000353301 -5.03797e-05 6.06005e-06 -0.000558307 0.00019994 -0.000119446 -0.002952 -0.000112516 9.41484e-05 9.82066e-05 -0.000263859 -0.000143671 -0.000338351 0.000236472 -0.000177312 0.000180272 -0.000105227 -0.000136686 4.85259e-05 -2.0377e-05 -3.81205e-05 2.85266e-05 6.19742e-06 -6.81076e-05 -6.42198e-06 6.44506e-05 -2.13782e-05 9.78496e-05 3.5078e-05 -4.15755e-05 -4.28826e-05 
1835.75 0 -1.98716e-06 0.000362164 -5.16159e-05 1.87976e-06 -0.000439863 0.000172747 -0.000137207 -0.00295208 -9.34841e-05 9.08579e-05 9.98549e-05 -0.000265253 -0.000126643 -0.000311816 0.000242673 -0.000177197 0.000170152 -8.37743e-05 -0.000140638 2.6833e-05 -1.87139e-05 -3.56511e-05 2.40287e-05 6.65566e-06 -7.84177e-05 1.14213e-06 6.04989e-05 -1.93806e-05 9.1636e-05 3.65774e-05 -3.85867e-05 -4.3947e-05 
1836.1 0 -3.57118e-06 0.000371854 -5.21624e-05 -1.993e-06 -0.000320634 0.0001448 -0.000153701 -0.00295067 -7.50165e-05 8.55127e-05 0.000104219 -0.00026417 -0.000112776 -0.000284007 0.00025197 -0.000176392 0.000159747 -6.18701e-05 -0.000148433 2.59376e-06 -1.54178e-05 -3.3159e-05 1.74197e-05 6.08522e-06 -8.73249e-05 6.85404e-06 6.00931e-05 -1.93067e-05 8.63418e-05 3.59474e-05 -3.42699e-05 -4.62749e-05 
1836.45 0 -5.11857e-06 0.000380593 -5.23764e-05 -5.04527e-06 -0.000199787 0.000118551 -0.00016842 -0.00294426 -5.75025e-05 7.56801e-05 0.000110029 -0.000264804 -0.000101418 -0.00025273 0.000264234 -0.000174186 0.000149916 -3.98338e-05 -0.00015937 -2.03754e-05 -1.15815e-05 -3.15147e-05 1.32097e-05 6.37871e-06 -9.36305e-05 1.19082e-05 6.20174e-05 -2.27526e-05 8.11636e-05 3.38425e-05 -2.87397e-05 -4.92668e-05 
1836.8 0 -7.77706e-06 0.000387226 -5.25673e-05 -7.28471e-06 -8.01441e-05 9.51346e-05 -0.000180469 -0.00293063 -3.79551e-05 6.16637e-05 0.000115644 -0.000268205 -9.17751e-05 -0.000217625 0.000276298 -0.000170243 0.000139105 -1.87282e-05 -0.00017059 -3.94114e-05 -7.41934e-06 -3.06717e-05 1.30954e-05 9.57768e-06 -9.85551e-05 1.66083e-05 6.3304e-05 -2.88305e-05 7.51083e-05 3.02507e-05 -2.30921e-05 -5.10711e-05 
1837.15 0 -1.22322e-05 0.000392595 -5.31838e-05 -8.95309e-06 3.71957e-05 7.56712e-05 -0.000188499 -0.00291072 -1.16204e-05 4.66806e-05 0.000123423 -0.000270506 -8.2701e-05 -0.000181253 0.000284048 -0.000165575 0.000124234 1.51888e-06 -0.000178437 -5.6182e-05 -3.77592e-06 -3.17906e-05 1.63589e-05 1.52498e-05 -0.000102428 2.11283e-05 6.07034e-05 -3.57313e-05 6.85492e-05 2.51469e-05 -1.77554e-05 -5.03567e-05 
1837.5 0 -1.77064e-05 0.00039876 -5.48033e-05 -1.12875e-05 0.000152091 6.23976e-05 -0.000193386 -0.00288498 2.2948e-05 3.31535e-05 0.000135844 -0.000271391 -7.23357e-05 -0.00014912 0.00028729 -0.000161612 0.000106095 2.37274e-05 -0.000182514 -7.33748e-05 -1.4434e-06 -3.45361e-05 2.26725e-05 2.11937e-05 -0.000103648 2.49307e-05 5.41973e-05 -4.12028e-05 6.2663e-05 2.07902e-05 -1.18703e-05 -4.75292e-05 
1837.85 0 -2.3484e-05 0.000407175 -5.76378e-05 -1.47969e-05 0.000265152 5.67719e-05 -0.000197761 -0.0028563 6.40348e-05 1.90222e-05 0.000150868 -0.000273124 -5.96757e-05 -0.00012298 0.000289336 -0.000157679 8.7685e-05 4.88225e-05 -0.000184539 -9.32899e-05 -5.27846e-08 -3.69534e-05 3.05615e-05 2.68886e-05 -0.000103562 2.64012e-05 4.59777e-05 -4.31289e-05 5.86526e-05 1.92864e-05 -4.04944e-06 -4.50465e-05 
1838.2 0 -2.9059e-05 0.000417606 -6.13369e-05 -1.71796e-05 0.000379019 5.92688e-05 -0.000202207 -0.00282599 0.000111375 -2.37579e-07 0.000165271 -0.000277044 -4.64526e-05 -0.000101235 0.000290502 -0.000151762 7.15346e-05 7.40666e-05 -0.00018611 -0.00011476 1.09439e-07 -3.86016e-05 3.73899e-05 3.26283e-05 -0.000104544 2.56689e-05 3.80916e-05 -4.17149e-05 5.77665e-05 1.99703e-05 4.89686e-06 -4.36737e-05 
1838.55 0 -3.48904e-05 0.000426814 -6.51827e-05 -1.79745e-05 0.000493688 6.89275e-05 -0.00020641 -0.00279196 0.000163575 -2.49684e-05 0.000175038 -0.000282938 -3.4297e-05 -8.38855e-05 0.000289765 -0.000143383 5.79196e-05 9.41541e-05 -0.000190022 -0.000133007 -1.49001e-06 -3.92795e-05 4.32741e-05 3.79797e-05 -0.000108252 2.42071e-05 3.20143e-05 -3.89498e-05 6.1247e-05 2.13279e-05 1.31744e-05 -4.1447e-05 
1838.9 0 -4.0267e-05 0.000432622 -6.8504e-05 -1.88055e-05 0.000607028 8.33324e-05 -0.000210156 -0.00275244 0.000214404 -4.96032e-05 0.000177643 -0.000286864 -2.5007e-05 -7.03443e-05 0.000287354 -0.000133277 4.4358e-05 0.000105819 -0.000198374 -0.000144797 -3.21108e-06 -4.06091e-05 4.93656e-05 4.3776e-05 -0.000114882 2.39107e-05 2.86613e-05 -3.68443e-05 6.90079e-05 2.19054e-05 1.92062e-05 -3.81656e-05 
1839.25 0 -4.38553e-05 0.000437568 -7.13013e-05 -1.94878e-05 0.000716635 0.000100635 -0.000213947 -0.00270784 0.000258227 -6.98593e-05 0.000173754 -0.000284909 -2.07632e-05 -6.05126e-05 0.000285134 -0.000121899 3.01088e-05 0.000110774 -0.000209101 -0.000150154 -2.24704e-06 -4.28364e-05 5.64271e-05 5.17883e-05 -0.000122957 2.54195e-05 2.69408e-05 -3.54492e-05 7.798e-05 2.08745e-05 2.29096e-05 -3.51888e-05 
1839.6 0 -4.69383e-05 0.000442567 -7.38279e-05 -1.9045e-05 0.000821505 0.000118121 -0.000218364 -0.00266166 0.000295085 -8.37277e-05 0.000165537 -0.000278733 -2.24244e-05 -5.46618e-05 0.000284776 -0.000110471 1.60424e-05 0.000112077 -0.000218873 -0.000149781 1.21628e-06 -4.41548e-05 6.34655e-05 6.08806e-05 -0.000130483 2.8456e-05 2.3262e-05 -3.3349e-05 8.61117e-05 1.82222e-05 2.5357e-05 -3.39247e-05 
1839.95 0 -5.07523e-05 0.000446061 -7.62402e-05 -1.8138e-05 0.000923064 0.000132548 -0.000220734 -0.00261412 0.000327231 -9.08384e-05 0.000155275 -0.000273438 -2.71292e-05 -5.18757e-05 0.000284921 -0.000100837 1.60603e-06 0.000111357 -0.00022581 -0.000144627 5.3785e-06 -4.40543e-05 6.90889e-05 6.94986e-05 -0.000136202 3.27697e-05 1.59653e-05 -3.07893e-05 9.35469e-05 1.50465e-05 2.66666e-05 -3.42422e-05 
1840.3 0 -5.45551e-05 0.000447955 -7.68097e-05 -1.75238e-05 0.0010232 0.000146517 -0.000218025 -0.00256352 0.000355411 -9.29134e-05 0.00014497 -0.000271935 -3.15019e-05 -5.07342e-05 0.000283502 -9.31724e-05 -1.38443e-05 0.000109076 -0.000230198 -0.00013664 9.85532e-06 -4.35176e-05 7.43698e-05 7.60622e-05 -0.000140113 3.75921e-05 6.59512e-06 -2.82013e-05 9.9255e-05 1.26724e-05 2.66622e-05 -3.57026e-05 
1840.65 0 -5.80888e-05 0.000449738 -7.42764e-05 -1.57248e-05 0.0011234 0.000164857 -0.000211949 -0.00250921 0.000378891 -9.08684e-05 0.000135564 -0.000274601 -3.68836e-05 -5.15516e-05 0.00028027 -8.56937e-05 -2.86386e-05 0.000105691 -0.000232795 -0.00012701 1.39192e-05 -4.35673e-05 8.03577e-05 7.85583e-05 -0.000142353 4.22368e-05 -2.04216e-06 -2.41946e-05 0.000102355 1.06872e-05 2.60178e-05 -3.71802e-05 
1841 0 -6.10288e-05 0.000451033 -6.98644e-05 -1.28432e-05 0.00122467 0.00018787 -0.000206487 -0.00245026 0.000396004 -8.60122e-05 0.000127387 -0.000279552 -4.42721e-05 -5.36278e-05 0.000277184 -7.85992e-05 -4.05519e-05 0.000101049 -0.00023224 -0.000116172 1.52777e-05 -4.33243e-05 8.78049e-05 7.79289e-05 -0.000143655 4.61889e-05 -7.13367e-06 -1.76493e-05 0.000104756 8.39064e-06 2.57111e-05 -3.77803e-05 
1841.35 0 -6.15816e-05 0.00045175 -6.51331e-05 -1.08833e-05 0.00132748 0.000214612 -0.000205718 -0.00238514 0.000407097 -7.98056e-05 0.000119628 -0.000282985 -5.08851e-05 -5.33532e-05 0.00027419 -7.4803e-05 -4.91406e-05 9.67265e-05 -0.000228583 -0.000103389 1.30252e-05 -4.19565e-05 9.61441e-05 7.62289e-05 -0.000144145 5.02137e-05 -9.95362e-06 -8.23253e-06 0.000108521 5.2611e-06 2.64385e-05 -3.81324e-05 
1841.7 0 -5.73555e-05 0.000452976 -5.99397e-05 -1.0304e-05 0.00142986 0.000243357 -0.0002159 -0.00231245 0.000414294 -7.12865e-05 0.000111038 -0.000285891 -5.497e-05 -4.98085e-05 0.000271365 -7.52886e-05 -5.58974e-05 9.61443e-05 -0.000224069 -8.64982e-05 9.21155e-06 -3.86882e-05 0.000102858 7.45523e-05 -0.000144015 5.61334e-05 -1.34301e-05 3.90862e-06 0.000111674 2.31473e-06 2.84848e-05 -3.94152e-05 
1842.05 0 -4.64698e-05 0.000453899 -5.41378e-05 -1.02733e-05 0.00152955 0.000267853 -0.000240085 -0.00223056 0.000417703 -5.97891e-05 0.000102185 -0.000292322 -5.85425e-05 -4.46941e-05 0.000270688 -7.87356e-05 -6.17589e-05 0.000100439 -0.000219828 -6.47038e-05 4.82863e-06 -3.16931e-05 0.000106527 7.44453e-05 -0.000144079 6.26948e-05 -1.84637e-05 1.71951e-05 0.000111919 -1.34592e-07 3.16411e-05 -4.11824e-05 
1842.4 0 -2.92727e-05 0.00045226 -4.83639e-05 -1.04407e-05 0.00162433 0.000282317 -0.00027407 -0.00214046 0.000416542 -4.47759e-05 9.27594e-05 -0.00030355 -6.27987e-05 -3.78989e-05 0.000272876 -8.34073e-05 -6.60462e-05 0.000107858 -0.000216192 -4.00097e-05 9.30428e-07 -1.95251e-05 0.000106467 7.65414e-05 -0.000143023 6.73692e-05 -2.4531e-05 2.95586e-05 0.000109435 -2.66846e-06 3.52204e-05 -4.18026e-05 
1842.75 0 -9.7781e-06 0.000446134 -4.27721e-05 -1.04166e-05 0.00171341 0.000286069 -0.000312392 -0.00204444 0.000411611 -2.57722e-05 8.13515e-05 -0.00031811 -6.6137e-05 -2.74211e-05 0.000275512 -8.76086e-05 -6.9888e-05 0.000114911 -0.000213493 -1.66571e-05 -7.56606e-08 -5.11329e-06 0.000102363 8.05376e-05 -0.000140562 6.97283e-05 -3.13233e-05 3.89732e-05 0.000105526 -4.65799e-06 3.91255e-05 -4.13409e-05 
1843.1 0 7.94089e-06 0.000435223 -3.62918e-05 -1.00714e-05 0.00179674 0.000279915 -0.000350213 -0.00194138 0.000403931 -4.29633e-06 7.13787e-05 -0.000333066 -6.68929e-05 -1.43641e-05 0.000277016 -9.21884e-05 -7.40561e-05 0.000118685 -0.000211792 1.6345e-06 1.94945e-06 5.93816e-06 9.59353e-05 8.54732e-05 -0.000139044 7.05987e-05 -3.84472e-05 4.50034e-05 0.000100043 -6.21733e-06 4.36235e-05 -4.0246e-05 
1843.45 0 2.32247e-05 0.000421977 -2.9807e-05 -9.89735e-06 0.00187248 0.00026404 -0.000383287 -0.00183114 0.000392848 1.76987e-05 6.64959e-05 -0.000346411 -6.49073e-05 -3.73394e-07 0.000278947 -0.000100035 -7.6069e-05 0.000120097 -0.000211628 1.26915e-05 4.43951e-06 1.12342e-05 8.8997e-05 8.94917e-05 -0.000138267 6.96446e-05 -4.47543e-05 4.75455e-05 9.33845e-05 -8.53318e-06 4.86621e-05 -3.89806e-05 
1843.8 0 3.77631e-05 0.000409107 -2.60322e-05 -9.36529e-06 0.00193914 0.000240971 -0.000410776 -0.00171887 0.000377097 3.74517e-05 6.50155e-05 -0.000358509 -6.05966e-05 1.59525e-05 0.000281204 -0.000110714 -7.3593e-05 0.00012109 -0.000212456 1.84342e-05 5.73686e-06 1.21276e-05 8.24321e-05 9.09774e-05 -0.000137189 6.75764e-05 -5.02593e-05 4.72279e-05 8.74293e-05 -1.27285e-05 5.38767e-05 -3.81898e-05 
1844.15 0 5.26415e-05 0.000397809 -2.54123e-05 -8.10075e-06 0.00199797 0.000212884 -0.000435745 -0.00161072 0.000357985 5.33496e-05 6.55239e-05 -0.000371081 -5.52432e-05 3.40973e-05 0.000281869 -0.000122282 -6.80623e-05 0.000120394 -0.000211864 2.29079e-05 6.26902e-06 9.60295e-06 7.60016e-05 8.90424e-05 -0.000135741 6.59459e-05 -5.50859e-05 4.55627e-05 8.20486e-05 -2.02952e-05 5.8745e-05 -3.73033e-05 
1844.5 0 6.72509e-05 0.00038817 -2.63966e-05 -7.33882e-06 0.00205163 0.000177698 -0.000458393 -0.00150926 0.000339772 6.51913e-05 6.86253e-05 -0.000384176 -4.90643e-05 5.14694e-05 0.000282298 -0.000134553 -6.09842e-05 0.000116218 -0.000209064 2.76269e-05 5.89943e-06 4.5037e-06 6.93634e-05 8.45412e-05 -0.000132374 6.50705e-05 -5.92506e-05 4.46468e-05 7.64033e-05 -3.06313e-05 6.30392e-05 -3.61096e-05 
1844.85 0 8.08761e-05 0.000379518 -2.8454e-05 -7.90129e-06 0.00210527 0.000134173 -0.000475938 -0.00141349 0.000324738 7.3232e-05 7.4313e-05 -0.000395699 -4.0409e-05 6.93222e-05 0.000284853 -0.000146798 -5.40024e-05 0.000109591 -0.00020525 3.28671e-05 3.95545e-06 -1.32909e-07 6.23758e-05 7.77371e-05 -0.000127105 6.47695e-05 -6.24307e-05 4.47905e-05 7.03553e-05 -4.03252e-05 6.67664e-05 -3.56713e-05 
1845.2 0 9.38007e-05 0.000371132 -3.10954e-05 -1.01646e-05 0.00216399 8.4652e-05 -0.000488223 -0.00131904 0.000310302 8.09627e-05 8.17579e-05 -0.000403517 -2.9363e-05 9.02744e-05 0.000287607 -0.000156014 -4.79091e-05 0.00010209 -0.000201877 3.78427e-05 1.47281e-06 -2.31276e-06 5.53531e-05 6.86956e-05 -0.000122816 6.56011e-05 -6.32696e-05 4.43613e-05 6.35846e-05 -4.79786e-05 6.9046e-05 -3.53628e-05 
1845.55 0 0.000105158 0.000362204 -3.36092e-05 -1.41582e-05 0.00222561 3.22008e-05 -0.000498083 -0.00122009 0.000292754 9.09807e-05 8.85353e-05 -0.000405819 -1.86337e-05 0.000111759 0.000289657 -0.000161723 -4.02898e-05 9.47937e-05 -0.000198216 4.30623e-05 1.59253e-07 -1.56872e-06 4.80423e-05 5.82945e-05 -0.000120453 6.88115e-05 -6.1785e-05 4.28509e-05 5.56733e-05 -5.45519e-05 6.95877e-05 -3.37695e-05 
1845.9 0 0.000113114 0.000351273 -3.5258e-05 -1.99327e-05 0.00228349 -2.23243e-05 -0.000504885 -0.00111426 0.000272574 0.000101933 9.08531e-05 -0.000402466 -1.02695e-05 0.000130027 0.000294699 -0.000165208 -3.10768e-05 8.96771e-05 -0.000193449 5.02137e-05 2.58195e-07 2.25295e-06 4.11918e-05 4.67103e-05 -0.000117999 7.42018e-05 -5.91273e-05 4.07532e-05 4.55252e-05 -6.13556e-05 6.88758e-05 -3.13472e-05 
1846.25 0 0.000116857 0.000337281 -3.68809e-05 -2.62849e-05 0.00233427 -7.68792e-05 -0.000506001 -0.00100182 0.00025131 0.000112336 8.8558e-05 -0.000396283 -3.97627e-06 0.000145635 0.00030439 -0.000167846 -2.28334e-05 8.88952e-05 -0.000188913 5.93441e-05 1.29632e-06 7.05742e-06 3.63e-05 3.50599e-05 -0.000114968 8.0564e-05 -5.66509e-05 3.99202e-05 3.27021e-05 -6.95612e-05 6.70008e-05 -2.92514e-05 
1846.6 0 0.000117591 0.000322127 -3.79003e-05 -3.14104e-05 0.00237701 -0.000130552 -0.000501488 -0.000883486 0.000228977 0.00012222 8.51787e-05 -0.000390619 2.86219e-06 0.000158792 0.000316065 -0.000171476 -1.68274e-05 9.12916e-05 -0.000185293 6.70442e-05 3.32963e-06 1.0808e-05 3.28572e-05 2.48709e-05 -0.000111744 8.68646e-05 -5.4995e-05 4.18218e-05 1.86818e-05 -7.92609e-05 6.33826e-05 -2.72119e-05 
1846.95 0 0.00011772 0.000306742 -3.67216e-05 -3.42286e-05 0.00241158 -0.000181696 -0.000492833 -0.00076207 0.000205539 0.000131442 8.3204e-05 -0.000383434 1.09466e-05 0.000170625 0.00032839 -0.000175615 -1.45717e-05 9.47392e-05 -0.000182163 7.00659e-05 7.18943e-06 1.28039e-05 2.92192e-05 1.72297e-05 -0.000108739 9.18271e-05 -5.50177e-05 4.55371e-05 4.48128e-06 -8.90687e-05 5.87706e-05 -2.43469e-05 
1847.3 0 0.000117923 0.000290332 -3.49443e-05 -3.50477e-05 0.00243801 -0.00022728 -0.000481894 -0.000637802 0.000182105 0.000137221 8.37133e-05 -0.000371965 1.96517e-05 0.000184577 0.000341181 -0.000178376 -1.58366e-05 0.000100289 -0.000179824 6.83288e-05 1.23933e-05 1.28296e-05 2.4913e-05 1.13459e-05 -0.000105885 9.41151e-05 -5.60081e-05 4.91936e-05 -9.3187e-06 -9.8197e-05 5.4334e-05 -2.0758e-05 
1847.65 0 0.00011825 0.000272576 -3.36734e-05 -3.48643e-05 0.00245503 -0.000268441 -0.000471023 -0.000512455 0.000158238 0.000136828 8.68654e-05 -0.000355765 2.86108e-05 0.00020278 0.000352641 -0.000179304 -1.70054e-05 0.0001099 -0.000178493 6.15386e-05 1.73892e-05 1.13126e-05 2.13404e-05 5.63975e-06 -0.000102219 9.31596e-05 -5.56596e-05 5.1267e-05 -2.08879e-05 -0.000104689 5.00234e-05 -1.72615e-05 
1848 0 0.000119709 0.000253716 -3.22005e-05 -3.39488e-05 0.00246357 -0.000308224 -0.000460301 -0.000388972 0.000134256 0.000127631 9.11765e-05 -0.000334908 3.67861e-05 0.000223023 0.000360355 -0.000177617 -1.63477e-05 0.000123855 -0.000175901 5.03091e-05 2.2731e-05 7.53359e-06 1.97236e-05 3.83301e-07 -9.76257e-05 9.05974e-05 -5.25824e-05 5.11254e-05 -2.8827e-05 -0.000107437 4.58506e-05 -1.32911e-05 
1848.35 0 0.000122453 0.000234035 -3.00458e-05 -3.29293e-05 0.00246505 -0.000348947 -0.000447927 -0.000269871 0.000112756 0.000108882 9.46939e-05 -0.000312672 4.21282e-05 0.000241748 0.00036388 -0.000171925 -1.17444e-05 0.000141351 -0.000169021 3.95628e-05 2.91295e-05 2.15165e-06 1.94337e-05 -5.20967e-06 -9.28035e-05 8.88061e-05 -4.69152e-05 4.92097e-05 -3.25406e-05 -0.0001088 4.2888e-05 -8.15523e-06 
1848.7 0 0.00012648 0.000214259 -2.76665e-05 -3.25891e-05 0.00246012 -0.00039176 -0.000428768 -0.00015705 9.56422e-05 8.62671e-05 9.61651e-05 -0.000293573 4.25812e-05 0.000257595 0.000363656 -0.000163764 3.47477e-07 0.000158951 -0.00015754 3.34275e-05 3.62219e-05 -3.9151e-06 1.86475e-05 -1.18196e-05 -8.7011e-05 8.78596e-05 -3.93077e-05 4.68536e-05 -3.24966e-05 -0.000110596 4.18039e-05 -2.56116e-06 
1849.05 0 0.000130703 0.000194995 -2.59405e-05 -3.20882e-05 0.00244875 -0.000433237 -0.000400138 -4.92676e-05 8.35618e-05 6.47059e-05 9.37328e-05 -0.000279385 3.85771e-05 0.000271237 0.000358847 -0.000157198 1.93219e-05 0.000170774 -0.000145724 3.0527e-05 4.4764e-05 -9.64525e-06 1.71856e-05 -1.71994e-05 -7.92386e-05 8.6759e-05 -3.07032e-05 4.42755e-05 -2.98292e-05 -0.000112623 4.22511e-05 2.79057e-06 
1849.4 0 0.000131952 0.000176719 -2.46305e-05 -3.06498e-05 0.00243143 -0.000470812 -0.000365154 5.58688e-05 7.29721e-05 4.583e-05 8.72166e-05 -0.000267852 3.19661e-05 0.000283543 0.000347612 -0.000154031 3.91363e-05 0.000172976 -0.000137703 2.86299e-05 5.34658e-05 -1.54959e-05 1.61854e-05 -2.07112e-05 -7.05019e-05 8.47555e-05 -2.27047e-05 4.15359e-05 -2.55044e-05 -0.000114015 4.38668e-05 8.29243e-06 
1849.75 0 0.000129293 0.00015946 -2.3205e-05 -2.88368e-05 0.00240851 -0.000505949 -0.000325656 0.000160325 5.9262e-05 2.95223e-05 7.91911e-05 -0.000255573 2.32479e-05 0.000293892 0.000330336 -0.000153409 5.62402e-05 0.000167605 -0.000131153 2.6235e-05 5.93995e-05 -2.21944e-05 1.56922e-05 -2.37608e-05 -6.27168e-05 8.32715e-05 -1.51736e-05 3.88709e-05 -2.07968e-05 -0.000115679 4.54416e-05 1.41925e-05 
1850.1 0 0.00012405 0.000142441 -2.13446e-05 -2.64761e-05 0.00238076 -0.000538287 -0.000279144 0.000261905 4.35858e-05 1.37925e-05 7.03793e-05 -0.000240448 1.22698e-05 0.000301712 0.000310075 -0.00015609 7.0389e-05 0.000161006 -0.000123178 2.24719e-05 6.22881e-05 -2.89421e-05 1.55694e-05 -2.78725e-05 -5.53517e-05 8.42826e-05 -6.62682e-06 3.6663e-05 -1.82182e-05 -0.000119062 4.554e-05 1.92909e-05 
1850.45 0 0.000116506 0.000124684 -1.90191e-05 -2.23226e-05 0.00235168 -0.000564524 -0.000225357 0.000357247 2.84244e-05 -1.43511e-06 5.98983e-05 -0.00022207 1.77183e-06 0.000308949 0.000288777 -0.000164435 8.0806e-05 0.000158069 -0.000115029 1.90769e-05 6.53511e-05 -3.42066e-05 1.61705e-05 -3.29474e-05 -4.70805e-05 8.7704e-05 3.2875e-06 3.61985e-05 -1.95397e-05 -0.000123856 4.43415e-05 2.29253e-05 
1850.8 0 0.000105888 0.000106068 -1.58111e-05 -1.68236e-05 0.00232357 -0.000582043 -0.000168907 0.000448817 1.43403e-05 -1.64229e-05 4.85957e-05 -0.000202147 -4.09433e-06 0.000318189 0.000267136 -0.000176311 8.81522e-05 0.000159246 -0.000107095 1.84057e-05 6.98236e-05 -3.80067e-05 1.71402e-05 -3.74633e-05 -3.83772e-05 9.18988e-05 1.26829e-05 3.77782e-05 -2.42659e-05 -0.000128215 4.365e-05 2.58736e-05 
1851.15 0 9.29342e-05 8.70495e-05 -1.24028e-05 -1.20514e-05 0.00229289 -0.000590826 -0.000113615 0.000541241 2.04897e-06 -3.2203e-05 3.84412e-05 -0.00018306 -4.20732e-06 0.000329381 0.000244016 -0.000188507 9.41644e-05 0.000163118 -9.92727e-05 1.90656e-05 7.33145e-05 -4.05905e-05 1.75813e-05 -4.07237e-05 -2.99003e-05 9.40547e-05 1.98304e-05 3.95369e-05 -3.01579e-05 -0.000130506 4.5185e-05 2.88975e-05 
1851.5 0 7.97018e-05 6.73411e-05 -9.98382e-06 -9.0821e-06 0.00225593 -0.000591591 -6.15411e-05 0.000635006 -7.50997e-06 -4.96712e-05 3.05867e-05 -0.000164651 4.63016e-07 0.000340574 0.00021971 -0.00019898 9.94739e-05 0.000167726 -9.23366e-05 1.81576e-05 7.52055e-05 -4.23192e-05 1.76984e-05 -4.25133e-05 -2.12543e-05 9.28729e-05 2.42698e-05 3.97979e-05 -3.45405e-05 -0.000129859 4.71035e-05 3.17198e-05 
1851.85 0 6.67395e-05 4.76423e-05 -7.98254e-06 -6.57428e-06 0.00221267 -0.000584695 -1.52323e-05 0.000728949 -1.4491e-05 -6.9617e-05 2.48741e-05 -0.000145303 8.64227e-06 0.000349682 0.000196489 -0.000206064 0.000105433 0.000171359 -8.71985e-05 1.6522e-05 7.57302e-05 -4.30786e-05 1.88157e-05 -4.30708e-05 -1.24387e-05 9.11729e-05 2.64714e-05 3.88396e-05 -3.65553e-05 -0.000127889 4.81286e-05 3.35283e-05 
1852.2 0 5.49232e-05 2.80539e-05 -5.66683e-06 -3.62955e-06 0.00216449 -0.000571079 2.43172e-05 0.000822434 -2.05373e-05 -8.96721e-05 1.80495e-05 -0.000125052 2.05749e-05 0.000357721 0.000175907 -0.000209864 0.000115144 0.000173165 -8.42989e-05 1.62544e-05 7.43509e-05 -4.2068e-05 1.96921e-05 -4.23179e-05 -4.14472e-06 9.13125e-05 2.81495e-05 3.8304e-05 -3.6949e-05 -0.000126777 4.86187e-05 3.52199e-05 
1852.55 0 4.53402e-05 8.48947e-06 -3.36042e-06 7.58471e-07 0.00211172 -0.000552422 5.63638e-05 0.000916302 -2.60154e-05 -0.000106655 4.81706e-06 -0.000104989 3.48112e-05 0.000368234 0.000156165 -0.000211539 0.00012781 0.0001735 -8.25099e-05 1.63653e-05 7.20423e-05 -4.04952e-05 1.90979e-05 -3.83356e-05 2.42426e-06 9.28672e-05 2.9474e-05 3.72011e-05 -3.68295e-05 -0.000128219 4.85149e-05 3.8366e-05 
1852.9 0 3.71005e-05 -9.94726e-06 -2.35759e-06 6.56668e-06 0.00205319 -0.000532236 8.13931e-05 0.00101048 -3.01136e-05 -0.000117391 -1.71742e-05 -8.62944e-05 4.91631e-05 0.000380952 0.00013443 -0.000214012 0.000137183 0.000172666 -8.00137e-05 1.55892e-05 6.87909e-05 -4.02329e-05 1.795e-05 -3.09426e-05 8.38931e-06 9.37481e-05 2.82565e-05 3.44655e-05 -3.68677e-05 -0.000133366 4.68691e-05 4.45872e-05 
1853.25 0 3.01416e-05 -2.69341e-05 -1.43741e-06 1.11259e-05 0.00198889 -0.000511266 0.000103063 0.00110147 -3.24803e-05 -0.0001183 -4.42156e-05 -6.93981e-05 6.35565e-05 0.000392739 0.000110864 -0.000219598 0.000135498 0.000170565 -7.53375e-05 1.26923e-05 6.35853e-05 -4.18268e-05 1.732e-05 -2.15871e-05 1.61602e-05 9.1889e-05 2.45763e-05 3.01765e-05 -3.62715e-05 -0.000140134 4.31375e-05 5.31265e-05 
1853.6 0 2.53924e-05 -4.33551e-05 1.40711e-06 1.25761e-05 0.00191997 -0.000486131 0.000123045 0.00118637 -3.33647e-05 -0.000109821 -6.81375e-05 -5.31823e-05 7.92386e-05 0.000401058 8.79644e-05 -0.000228895 0.000122498 0.000169343 -6.8121e-05 6.68553e-06 5.7802e-05 -4.46991e-05 1.67947e-05 -1.20693e-05 2.63511e-05 8.781e-05 1.95799e-05 2.53456e-05 -3.51236e-05 -0.000145202 3.8212e-05 6.12573e-05 
1853.95 0 2.18882e-05 -5.90472e-05 6.10069e-06 1.20578e-05 0.00184784 -0.000456545 0.000139327 0.00126584 -3.27466e-05 -9.48309e-05 -8.42789e-05 -3.76145e-05 9.82412e-05 0.000405786 6.74668e-05 -0.000240908 0.000105604 0.00017171 -6.02182e-05 -2.33474e-08 5.31057e-05 -4.7536e-05 1.53656e-05 -4.65381e-06 3.69898e-05 8.41498e-05 1.40841e-05 2.07656e-05 -3.45623e-05 -0.000146071 3.40293e-05 6.69669e-05 
1854.3 0 1.91416e-05 -7.18873e-05 1.24426e-05 1.23309e-05 0.00177291 -0.000425353 0.000151909 0.00134219 -3.24567e-05 -7.50904e-05 -9.2714e-05 -2.27253e-05 0.000119859 0.000406279 4.88806e-05 -0.000253709 9.08973e-05 0.000178819 -5.18296e-05 -3.53143e-06 4.94838e-05 -4.92656e-05 1.19899e-05 -7.39311e-07 4.60524e-05 8.23092e-05 9.64591e-06 1.63576e-05 -3.34706e-05 -0.000143406 3.14942e-05 7.08243e-05 
1854.65 0 1.68581e-05 -8.18652e-05 1.90527e-05 1.24107e-05 0.00169562 -0.000391751 0.000162168 0.00141533 -3.2644e-05 -5.17215e-05 -9.45988e-05 -8.21599e-06 0.000140768 0.000402428 3.3745e-05 -0.000265928 7.98768e-05 0.000189933 -4.02265e-05 -8.2761e-07 4.81896e-05 -4.93736e-05 6.35351e-06 -6.82283e-07 5.45261e-05 8.25403e-05 6.38335e-06 1.14232e-05 -3.07021e-05 -0.000139636 2.98213e-05 7.44142e-05 
1855 0 1.36645e-05 -9.14406e-05 2.41268e-05 1.03576e-05 0.00161917 -0.000355245 0.000168628 0.00148239 -3.13894e-05 -2.54452e-05 -9.12035e-05 3.54849e-06 0.000162474 0.000396786 2.32524e-05 -0.000276873 7.23798e-05 0.000201178 -2.47154e-05 9.16124e-06 4.92866e-05 -4.91645e-05 -5.80844e-07 -3.73119e-06 6.36263e-05 8.39168e-05 2.99839e-06 6.14289e-06 -2.64238e-05 -0.000136807 2.86153e-05 7.77338e-05 
1855.35 0 1.02252e-05 -0.000101161 2.81126e-05 8.33599e-06 0.00154486 -0.000319578 0.000170946 0.00154223 -2.88465e-05 1.81562e-06 -8.44052e-05 1.08537e-05 0.000187791 0.000391051 1.57055e-05 -0.000284131 6.98865e-05 0.000208783 -7.14911e-06 2.4154e-05 4.8706e-05 -4.8976e-05 -7.69699e-06 -8.03607e-06 7.471e-05 8.54604e-05 -1.71113e-06 2.20698e-07 -2.11007e-05 -0.000135302 2.85453e-05 8.016e-05 
1855.7 0 8.8963e-06 -0.000110796 3.0903e-05 8.40906e-06 0.00147071 -0.000286361 0.000171901 0.00159429 -2.6717e-05 2.74031e-05 -7.87051e-05 1.56108e-05 0.000214394 0.000387057 8.78832e-06 -0.000286242 7.15783e-05 0.00021194 1.14716e-05 4.0203e-05 4.54396e-05 -4.78271e-05 -1.40162e-05 -1.3226e-05 8.87134e-05 8.65404e-05 -7.33582e-06 -6.69425e-06 -1.75724e-05 -0.000132517 3.008e-05 8.13511e-05 
1856.05 0 8.64428e-06 -0.000120471 3.17014e-05 1.02205e-05 0.00139671 -0.000253311 0.000171076 0.00163772 -2.54475e-05 4.78256e-05 -7.70971e-05 2.04839e-05 0.000238756 0.000387824 -1.09278e-06 -0.000284143 7.22095e-05 0.000212117 3.28113e-05 5.33557e-05 4.30819e-05 -4.51294e-05 -1.99376e-05 -1.93616e-05 0.000103139 8.54112e-05 -1.2942e-05 -1.4501e-05 -1.79521e-05 -0.000127458 3.27022e-05 8.15092e-05 
1856.4 0 6.15573e-06 -0.000130668 3.15794e-05 1.29083e-05 0.00132412 -0.000220576 0.000167456 0.00167286 -2.31181e-05 6.00615e-05 -7.74057e-05 2.62e-05 0.000262113 0.000391646 -1.61711e-05 -0.000275817 6.72258e-05 0.000211613 5.72805e-05 6.30269e-05 4.16547e-05 -4.14595e-05 -2.59261e-05 -2.75551e-05 0.000115702 8.17138e-05 -1.71206e-05 -2.10568e-05 -1.95283e-05 -0.00012078 3.56987e-05 8.16551e-05 
1856.75 0 2.00658e-06 -0.000141874 3.24236e-05 1.50558e-05 0.00125334 -0.000188338 0.000164075 0.00170327 -1.85692e-05 6.39249e-05 -7.80534e-05 3.2664e-05 0.000286148 0.000394348 -3.46114e-05 -0.000258478 5.60428e-05 0.000211156 8.30007e-05 7.0608e-05 3.99071e-05 -3.64081e-05 -3.08099e-05 -3.57434e-05 0.000125546 7.70561e-05 -1.89303e-05 -2.31346e-05 -2.00557e-05 -0.000113524 3.93903e-05 8.24931e-05 
1857.1 0 -9.39629e-07 -0.000155763 3.41739e-05 1.60058e-05 0.00118265 -0.000153814 0.000162241 0.00173279 -1.23096e-05 5.99157e-05 -7.8927e-05 4.08898e-05 0.000308812 0.000393679 -5.44002e-05 -0.000232799 4.09944e-05 0.000209372 0.000108636 7.61857e-05 3.73682e-05 -2.83748e-05 -3.49277e-05 -4.1386e-05 0.000133182 7.22269e-05 -2.03689e-05 -2.03246e-05 -2.03997e-05 -0.000106876 4.40992e-05 8.29939e-05 
1857.45 0 1.38727e-06 -0.0001738 3.53937e-05 1.63823e-05 0.00111006 -0.000116738 0.00015817 0.00176393 -4.64994e-06 4.97911e-05 -7.82881e-05 5.25314e-05 0.000326071 0.000390102 -7.52704e-05 -0.000201803 2.41577e-05 0.000205498 0.000131861 7.86115e-05 3.33396e-05 -1.8902e-05 -3.95371e-05 -4.56018e-05 0.00014003 6.76548e-05 -2.14855e-05 -1.4543e-05 -2.16479e-05 -0.000100122 4.96239e-05 8.29651e-05 
1857.8 0 1.00798e-05 -0.000194918 3.52075e-05 1.79662e-05 0.00103312 -8.15669e-05 0.000147623 0.00180016 4.07089e-06 3.52493e-05 -7.36432e-05 6.67508e-05 0.000335727 0.000384452 -9.66778e-05 -0.000169567 6.86578e-06 0.000200081 0.000148884 7.79546e-05 2.89661e-05 -1.0236e-05 -4.43763e-05 -4.91515e-05 0.000146122 6.30919e-05 -2.076e-05 -6.41276e-06 -2.31465e-05 -9.20952e-05 5.37433e-05 8.27952e-05 
1858.15 0 2.07694e-05 -0.000217662 3.54969e-05 2.12438e-05 0.000949279 -5.23878e-05 0.000130797 0.00184325 1.30295e-05 1.82735e-05 -6.43763e-05 8.22295e-05 0.000336208 0.000378309 -0.000117931 -0.000139031 -9.54722e-06 0.000192369 0.000158599 7.70026e-05 2.59297e-05 -2.40177e-06 -4.83655e-05 -5.26618e-05 0.000150273 5.72601e-05 -1.8033e-05 3.111e-06 -2.30419e-05 -8.29271e-05 5.48595e-05 8.23814e-05 
1858.5 0 3.01675e-05 -0.000240442 3.79113e-05 2.50527e-05 0.000855698 -3.17316e-05 0.000109036 0.00188988 2.1e-05 2.10256e-06 -5.32e-05 9.7519e-05 0.00032816 0.000371346 -0.000139518 -0.000113053 -2.30508e-05 0.000181129 0.000162701 7.71002e-05 2.33377e-05 4.76777e-06 -5.07777e-05 -5.62497e-05 0.000152765 4.96558e-05 -1.36546e-05 1.07121e-05 -2.11452e-05 -7.28031e-05 5.59621e-05 8.11604e-05 
1858.85 0 3.89568e-05 -0.000262321 4.10774e-05 2.81988e-05 0.000751388 -2.09421e-05 8.40806e-05 0.00193337 2.6559e-05 -1.13987e-05 -4.28558e-05 0.000108935 0.000318981 0.000360648 -0.000161112 -9.43744e-05 -3.34062e-05 0.000166679 0.000161523 7.78085e-05 1.98401e-05 9.81703e-06 -5.19373e-05 -5.97964e-05 0.000153741 4.05093e-05 -8.71445e-06 1.471e-05 -1.96527e-05 -6.15648e-05 5.84204e-05 7.83171e-05 
1859.2 0 4.72374e-05 -0.000281015 4.29616e-05 3.05253e-05 0.000637937 -1.92736e-05 5.94535e-05 0.00197056 2.87135e-05 -2.17137e-05 -3.44077e-05 0.000114796 0.000314957 0.000346134 -0.000182318 -8.08562e-05 -4.19934e-05 0.000151216 0.000155893 7.98192e-05 1.55592e-05 1.14207e-05 -5.28566e-05 -6.32235e-05 0.000152647 3.10534e-05 -3.98725e-06 1.66246e-05 -1.94296e-05 -5.07676e-05 6.05716e-05 7.32267e-05 
1859.55 0 5.60685e-05 -0.000294064 4.24429e-05 3.22507e-05 0.000517989 -2.40311e-05 3.7973e-05 0.0020011 2.80473e-05 -2.79955e-05 -3.00559e-05 0.000117418 0.000315066 0.000328766 -0.000203325 -6.82941e-05 -5.15723e-05 0.000136766 0.000148558 8.32119e-05 1.1416e-05 1.04521e-05 -5.31311e-05 -6.6434e-05 0.000150423 2.38495e-05 1.31095e-07 1.76181e-05 -2.1032e-05 -4.13404e-05 6.26735e-05 6.70113e-05 
1859.9 0 6.66763e-05 -0.000300943 4.00543e-05 3.41205e-05 0.000395406 -3.36174e-05 1.81735e-05 0.00202461 2.58915e-05 -2.99203e-05 -2.97082e-05 0.000120837 0.000314775 0.000309884 -0.000223319 -5.52322e-05 -6.55113e-05 0.000122749 0.000140868 8.63466e-05 8.44416e-06 9.86822e-06 -5.30466e-05 -7.15542e-05 0.000147647 1.80295e-05 3.19196e-06 1.8387e-05 -2.47045e-05 -3.23088e-05 6.51669e-05 6.21376e-05 
1860.25 0 7.74523e-05 -0.000302808 3.71189e-05 3.5394e-05 0.000274206 -5.03407e-05 -2.25973e-07 0.00203768 2.38415e-05 -3.01059e-05 -3.02297e-05 0.000127166 0.000310253 0.000288403 -0.000242977 -4.23091e-05 -8.24635e-05 0.000108894 0.000132207 8.70966e-05 8.15809e-06 1.16626e-05 -5.41449e-05 -7.92827e-05 0.000145368 1.14131e-05 6.24734e-06 1.89053e-05 -2.82944e-05 -2.09643e-05 6.70604e-05 5.92565e-05 
1860.6 0 8.47018e-05 -0.000299803 3.35349e-05 3.44945e-05 0.000158598 -7.40423e-05 -1.42742e-05 0.00203787 2.07466e-05 -3.18559e-05 -3.02876e-05 0.000134745 0.00030041 0.000261898 -0.000262986 -3.01134e-05 -9.95895e-05 9.60062e-05 0.000122292 8.51366e-05 1.12448e-05 1.49144e-05 -5.6612e-05 -8.69672e-05 0.000142828 4.02674e-06 1.07483e-05 1.79625e-05 -3.00221e-05 -5.73292e-06 6.77636e-05 5.68803e-05 
1860.95 0 8.62412e-05 -0.000293108 2.90766e-05 3.29681e-05 5.20081e-05 -9.92778e-05 -1.98582e-05 0.00202592 1.24554e-05 -3.64192e-05 -2.87502e-05 0.000142297 0.000286714 0.000230635 -0.000281772 -1.95435e-05 -0.000114847 8.40635e-05 0.000113332 8.29477e-05 1.53638e-05 1.9425e-05 -5.94876e-05 -9.31673e-05 0.000137957 -3.1153e-06 1.60454e-05 1.49285e-05 -2.99915e-05 1.0141e-05 6.65435e-05 5.36749e-05 
1861.3 0 8.30098e-05 -0.000285785 2.5373e-05 3.35555e-05 -4.26511e-05 -0.000121294 -1.57719e-05 0.00200472 -1.73782e-06 -4.319e-05 -2.61515e-05 0.000150079 0.000270911 0.000195647 -0.000298443 -1.05893e-05 -0.000125404 7.16982e-05 0.000108732 8.17659e-05 1.91431e-05 2.53215e-05 -6.29755e-05 -9.73584e-05 0.000130533 -9.60345e-06 2.10974e-05 1.03378e-05 -2.85802e-05 2.45379e-05 6.41675e-05 5.02587e-05 
1861.65 0 7.72575e-05 -0.000280877 2.25367e-05 3.52744e-05 -0.000125451 -0.000137788 -5.56117e-06 0.00197943 -1.77886e-05 -5.02297e-05 -2.5789e-05 0.000159909 0.000252888 0.000157217 -0.000312697 -3.18611e-06 -0.000131528 5.92024e-05 0.000109343 7.9489e-05 2.22633e-05 3.18042e-05 -6.54739e-05 -9.73209e-05 0.000120398 -1.52305e-05 2.45225e-05 5.35813e-06 -2.60009e-05 3.74451e-05 6.33975e-05 4.83701e-05 
1862 0 7.02283e-05 -0.000279498 1.99754e-05 3.45184e-05 -0.000200244 -0.000147425 7.5125e-06 0.00195522 -3.25969e-05 -5.68493e-05 -2.96808e-05 0.000170425 0.000235043 0.000117747 -0.000325884 1.94219e-06 -0.000135313 4.79734e-05 0.000114009 7.38694e-05 2.36194e-05 3.58759e-05 -6.45719e-05 -9.27115e-05 0.000107534 -1.98881e-05 2.4846e-05 1.89211e-06 -2.38498e-05 4.80395e-05 6.52113e-05 4.77242e-05 
1862.35 0 6.28917e-05 -0.000279503 1.92304e-05 3.09644e-05 -0.000272789 -0.000149545 2.22634e-05 0.00193183 -4.24262e-05 -6.39008e-05 -3.61546e-05 0.000179682 0.000222444 7.86713e-05 -0.000338464 5.82254e-06 -0.000136856 3.58063e-05 0.000120812 6.39675e-05 2.34592e-05 3.70419e-05 -6.01634e-05 -8.60698e-05 9.42465e-05 -2.50568e-05 2.32394e-05 1.72248e-06 -2.28629e-05 5.56907e-05 6.85966e-05 4.63807e-05 
1862.7 0 5.45152e-05 -0.000278877 2.07936e-05 2.76107e-05 -0.000345885 -0.000144668 3.53466e-05 0.00190333 -4.50433e-05 -7.10213e-05 -4.35416e-05 0.000188185 0.000217878 3.85389e-05 -0.000349571 1.05546e-05 -0.000135822 2.12107e-05 0.000127437 4.98858e-05 2.19323e-05 3.68666e-05 -5.3997e-05 -7.82756e-05 8.37224e-05 -2.93645e-05 2.22361e-05 5.0541e-06 -2.25526e-05 6.056e-05 7.33494e-05 4.18567e-05 
1863.05 0 4.55669e-05 -0.000277189 2.32294e-05 2.60699e-05 -0.000417517 -0.000136831 4.30934e-05 0.00186751 -4.08478e-05 -7.73008e-05 -5.11167e-05 0.000193571 0.000222652 -2.60226e-06 -0.000358349 1.68926e-05 -0.000132877 6.62601e-06 0.000130623 3.24626e-05 1.66915e-05 3.52585e-05 -4.85493e-05 -6.85649e-05 7.61846e-05 -3.2396e-05 2.14492e-05 1.00129e-05 -2.37225e-05 6.28914e-05 7.96398e-05 3.45297e-05 
1863.4 0 3.92272e-05 -0.000274307 2.63245e-05 2.53999e-05 -0.000485092 -0.000130645 4.39962e-05 0.0018258 -3.23174e-05 -8.44514e-05 -5.90457e-05 0.000193804 0.000234172 -4.29784e-05 -0.000364438 2.54056e-05 -0.000129812 -6.30225e-06 0.000127534 1.34616e-05 7.87818e-06 3.27435e-05 -4.52947e-05 -5.68266e-05 7.03393e-05 -3.69338e-05 1.91145e-05 1.51301e-05 -2.54565e-05 6.33637e-05 8.67028e-05 2.62717e-05 
1863.75 0 3.67027e-05 -0.000270315 3.06934e-05 2.51595e-05 -0.000546057 -0.000128047 3.83259e-05 0.00178017 -2.20519e-05 -9.52061e-05 -6.72857e-05 0.000190151 0.000247725 -8.03549e-05 -0.000367507 3.51704e-05 -0.00012931 -1.74753e-05 0.00011894 -5.77907e-06 -5.44689e-07 3.00771e-05 -4.49897e-05 -4.61288e-05 6.49124e-05 -4.22444e-05 1.62978e-05 1.89825e-05 -2.6172e-05 6.30608e-05 9.40002e-05 1.87117e-05 
1864.1 0 3.68308e-05 -0.000266302 3.52541e-05 2.59644e-05 -0.000598391 -0.000130306 2.7427e-05 0.00173433 -1.1272e-05 -0.000109527 -7.41095e-05 0.000182552 0.00026181 -0.000112061 -0.000367148 4.5026e-05 -0.000132183 -2.87411e-05 0.00010724 -2.4709e-05 -5.7701e-06 2.67639e-05 -4.69379e-05 -3.97813e-05 6.00599e-05 -4.58786e-05 1.58532e-05 1.93903e-05 -2.62315e-05 6.32644e-05 0.000101419 1.24138e-05 
1864.45 0 3.7961e-05 -0.000262981 3.79326e-05 2.7173e-05 -0.000642728 -0.000139082 1.39554e-05 0.0016908 -3.74303e-07 -0.000125166 -7.73984e-05 0.000170925 0.000275751 -0.00013574 -0.000364839 5.52886e-05 -0.000135005 -4.28409e-05 9.3224e-05 -4.10227e-05 -7.49024e-06 2.3468e-05 -4.74144e-05 -3.75471e-05 5.69619e-05 -4.80573e-05 1.88992e-05 1.50726e-05 -2.61147e-05 6.45656e-05 0.00010871 8.00164e-06 
1864.8 0 3.79617e-05 -0.000260683 3.84495e-05 2.79632e-05 -0.000683325 -0.000152223 1.46119e-06 0.00164708 8.42529e-06 -0.000141045 -7.6379e-05 0.00015769 0.000285525 -0.000151959 -0.000362963 6.81479e-05 -0.000134268 -5.92448e-05 7.61113e-05 -5.23664e-05 -5.96602e-06 2.13886e-05 -4.40455e-05 -3.57134e-05 5.5722e-05 -4.91972e-05 2.607e-05 8.40537e-06 -2.64991e-05 6.7562e-05 0.000114746 6.36462e-06 
1865.15 0 3.50959e-05 -0.000258329 3.84274e-05 2.68391e-05 -0.000721933 -0.000165492 -7.52251e-06 0.00160296 1.34484e-05 -0.000159201 -7.11299e-05 0.000144973 0.000287676 -0.000164149 -0.000361421 8.45212e-05 -0.000129119 -7.65464e-05 5.6736e-05 -5.8033e-05 -2.23578e-06 2.06349e-05 -3.93679e-05 -3.15666e-05 5.53141e-05 -5.01147e-05 3.56996e-05 1.71659e-06 -2.87658e-05 7.26826e-05 0.0001175 7.83308e-06 
1865.5 0 2.9091e-05 -0.000255007 3.88893e-05 2.3221e-05 -0.000760117 -0.000177684 -1.07368e-05 0.00156046 1.40744e-05 -0.000179238 -6.28196e-05 0.000134802 0.000284559 -0.000173972 -0.000357457 0.000102874 -0.000119721 -9.37901e-05 3.7013e-05 -5.70022e-05 6.0296e-07 2.34269e-05 -3.42977e-05 -2.56721e-05 5.48421e-05 -5.21162e-05 4.48113e-05 -5.29024e-06 -3.21969e-05 7.92212e-05 0.000116953 1.02404e-05 
1865.85 0 2.20002e-05 -0.000251797 3.93986e-05 1.88924e-05 -0.000799549 -0.000187026 -6.7266e-06 0.0015184 8.83191e-06 -0.000195541 -5.39721e-05 0.00012981 0.000279101 -0.000181277 -0.000349866 0.00012184 -0.000107433 -0.000109255 1.81034e-05 -4.99729e-05 1.28458e-06 2.86027e-05 -2.77756e-05 -1.80318e-05 5.38939e-05 -5.57715e-05 5.17094e-05 -1.1938e-05 -3.51971e-05 8.60529e-05 0.000114307 1.14323e-05 
1866.2 0 1.44991e-05 -0.000249211 3.86333e-05 1.64942e-05 -0.000838614 -0.000191335 9.23106e-07 0.00147647 -1.22731e-06 -0.000203923 -4.68301e-05 0.000131275 0.000270883 -0.000186048 -0.000339535 0.000140198 -9.29059e-05 -0.000121743 6.03449e-07 -3.90716e-05 5.29842e-07 3.23826e-05 -2.0581e-05 -8.79182e-06 5.30773e-05 -6.0362e-05 5.66329e-05 -1.71429e-05 -3.72713e-05 9.30347e-05 0.000109075 1.2063e-05 
1866.55 0 6.70217e-06 -0.000246136 3.68097e-05 1.67073e-05 -0.000875613 -0.000191188 8.81117e-06 0.00143411 -1.34587e-05 -0.000205668 -4.14666e-05 0.000137408 0.000259974 -0.000188907 -0.000327573 0.000158275 -7.67802e-05 -0.000131156 -1.58655e-05 -2.68705e-05 -2.44839e-06 3.52102e-05 -1.32616e-05 -3.38117e-07 5.27858e-05 -6.43088e-05 6.15487e-05 -2.03291e-05 -3.84237e-05 0.000100696 0.000100477 1.3956e-05 
1866.9 0 -7.87629e-07 -0.000241718 3.56308e-05 1.79344e-05 -0.000909831 -0.000187738 1.69141e-05 0.00138892 -2.74668e-05 -0.00020532 -3.53531e-05 0.000144364 0.00024585 -0.000190013 -0.000315147 0.000178411 -5.88355e-05 -0.000139113 -3.02654e-05 -1.47867e-05 -7.11122e-06 3.82486e-05 -6.3e-06 5.52538e-06 5.17285e-05 -6.76722e-05 6.64475e-05 -2.07455e-05 -3.86736e-05 0.000108577 8.98238e-05 1.76909e-05 
1867.25 0 -7.55749e-06 -0.000236827 3.63571e-05 1.87817e-05 -0.000939886 -0.000182717 2.51155e-05 0.00134176 -4.25813e-05 -0.000205478 -2.82147e-05 0.000149348 0.000227554 -0.000189891 -0.000303175 0.000199668 -3.85852e-05 -0.000148261 -4.2642e-05 -1.25387e-06 -1.17072e-05 4.10052e-05 -4.89842e-07 9.08565e-06 4.75962e-05 -7.17404e-05 7.08611e-05 -1.97289e-05 -3.79535e-05 0.00011476 7.78266e-05 2.18775e-05 
1867.6 0 -1.26721e-05 -0.000233159 3.98289e-05 1.89545e-05 -0.000967356 -0.000178599 3.25945e-05 0.00129401 -5.78493e-05 -0.000206221 -2.17443e-05 0.000151724 0.00020537 -0.000189431 -0.000291821 0.000220579 -1.73658e-05 -0.000158918 -5.57791e-05 1.5178e-05 -1.46093e-05 4.44703e-05 3.93745e-06 1.26556e-05 3.9756e-05 -7.65932e-05 7.50904e-05 -1.89546e-05 -3.67764e-05 0.00011712 6.4427e-05 2.48052e-05 
1867.95 0 -1.68498e-05 -0.00023324 4.52742e-05 1.86929e-05 -0.000997037 -0.000179048 4.12061e-05 0.00124492 -7.46055e-05 -0.000207247 -1.64795e-05 0.000153143 0.000180818 -0.000188198 -0.000281357 0.000241245 3.2161e-06 -0.000170037 -7.11946e-05 3.33761e-05 -1.53288e-05 4.90624e-05 8.19749e-06 1.70266e-05 3.01314e-05 -8.26169e-05 7.8218e-05 -1.85009e-05 -3.48456e-05 0.000116362 5.07793e-05 2.72211e-05 
1868.3 0 -2.187e-05 -0.000237971 5.14935e-05 1.82918e-05 -0.00103164 -0.000183397 5.5062e-05 0.00119371 -9.4412e-05 -0.000206841 -1.26653e-05 0.00015568 0.000155052 -0.000187439 -0.000273267 0.000262 2.23177e-05 -0.000180045 -8.82328e-05 4.96645e-05 -1.42471e-05 5.22006e-05 1.35079e-05 2.13604e-05 2.06341e-05 -8.87142e-05 7.97007e-05 -1.85781e-05 -3.10723e-05 0.000113649 3.81112e-05 2.92376e-05 
1868.65 0 -2.82791e-05 -0.000243495 5.70047e-05 1.78171e-05 -0.00107188 -0.000184842 7.32352e-05 0.00114063 -0.000116194 -0.00020421 -1.02962e-05 0.00015878 0.000127405 -0.000190047 -0.000267415 0.000281095 3.98217e-05 -0.000188918 -0.000105127 6.04567e-05 -1.30992e-05 5.18193e-05 1.93493e-05 2.63234e-05 1.33984e-05 -9.26977e-05 7.9211e-05 -1.95379e-05 -2.63722e-05 0.000108195 2.70202e-05 2.94136e-05 
1869 0 -3.49464e-05 -0.000244935 6.08072e-05 1.64909e-05 -0.0011171 -0.000180616 9.07735e-05 0.00108444 -0.000137737 -0.000200727 -9.63613e-06 0.000162007 9.9071e-05 -0.000196819 -0.000261686 0.000294592 5.50988e-05 -0.000195952 -0.000119403 6.48857e-05 -1.32568e-05 5.08134e-05 2.47929e-05 3.18123e-05 1.06928e-05 -9.3931e-05 7.69678e-05 -2.12681e-05 -2.22451e-05 0.000101298 1.69049e-05 2.78138e-05 
1869.35 0 -4.03643e-05 -0.000242368 6.33202e-05 1.3655e-05 -0.00116326 -0.000175036 0.000106362 0.00102433 -0.000155808 -0.00019668 -9.95712e-06 0.00016692 7.05963e-05 -0.00020685 -0.000254885 0.000300787 6.63978e-05 -0.000198926 -0.00013162 6.37339e-05 -1.51269e-05 5.26325e-05 3.03653e-05 3.76922e-05 1.07515e-05 -9.44967e-05 7.45628e-05 -2.31729e-05 -1.95844e-05 9.63086e-05 7.26697e-06 2.53115e-05 
1869.7 0 -4.43765e-05 -0.000238143 6.54545e-05 1.06263e-05 -0.00120725 -0.000170924 0.000123152 0.000965828 -0.00016824 -0.000191415 -9.16028e-06 0.000173369 3.97647e-05 -0.000220142 -0.000246972 0.000301376 7.53748e-05 -0.000198517 -0.000144968 6.0005e-05 -1.84183e-05 5.60687e-05 3.60828e-05 4.45496e-05 1.06037e-05 -9.50864e-05 7.21291e-05 -2.4408e-05 -1.67601e-05 9.38148e-05 -1.4751e-06 2.08271e-05 


==> anc/Fig2_SpectralFunctionSFX-6SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=-0.14673 #ppy=0 #ppz=0 #mEff=0.0139485 #wEff=0.147392 
1470 0 -7.05816e-17 3.05694e-19 5.39518e-19 0 1 6.94869e-19 1.94723e-16 2.39003e-20 8.29965e-16 0 8.01551e-16 6.29696e-20 -5.5728e-17 -2.64242e-19 -5.45896e-17 2.90134e-19 -2.61547e-19 0 4.85723e-17 -3.66895e-20 3.06276e-19 0 -2.1684e-18 -8.88135e-20 -3.66961e-19 0 2.39609e-17 2.23034e-21 -6.60048e-19 0 -9.21572e-19 1.09546e-19 
1470.35 0 -4.65827e-10 -0.0083838 -2.62387e-12 -4.47456e-12 0.996742 -1.69319e-10 1.75068e-09 0.0731999 -2.3491e-10 -1.06016e-07 2.01924e-10 3.28687e-08 2.13177e-10 1.07172e-07 -2.05859e-09 -1.20015e-08 -4.11077e-10 -3.05066e-08 -2.52383e-09 -5.76365e-08 1.10754e-09 -3.87805e-07 1.98421e-09 8.44532e-09 -1.15274e-09 -4.52885e-09 -3.59149e-09 5.44611e-10 -1.61294e-10 3.99235e-10 -1.33036e-09 1.58613e-08 
1470.7 0 -6.47264e-09 -0.0168879 -4.18604e-12 -1.60676e-10 0.987044 -1.34496e-09 2.85105e-08 0.145832 -2.89157e-09 -8.33071e-07 -3.07548e-09 2.61401e-07 2.91632e-09 8.09515e-07 -3.34206e-08 -7.97483e-08 -9.09811e-09 -2.50064e-07 -5.44121e-09 -4.32985e-07 1.80598e-09 -5.62788e-07 1.43325e-08 6.15101e-08 -8.66342e-09 -3.73241e-08 -4.1744e-08 3.61815e-09 -3.67453e-09 8.58052e-10 -1.45926e-08 1.19038e-07 
1471.05 0 -2.55626e-08 -0.0253553 1.71119e-10 -1.16782e-09 0.971283 -5.23302e-09 1.36735e-07 0.2174 -1.35945e-09 -2.73252e-06 -3.66013e-08 8.96144e-07 1.27876e-08 2.44043e-06 -1.5918e-07 -2.21447e-07 -3.80687e-08 -8.57935e-07 3.82815e-09 -1.35026e-06 -1.50516e-08 2.63224e-06 4.04195e-08 1.8489e-07 -1.60244e-08 -1.29756e-07 -1.40145e-07 3.50563e-09 -2.08475e-08 -1.7083e-09 -4.83697e-08 3.58222e-07 
1471.4 0 -6.14465e-08 -0.0336833 8.71843e-10 -4.24917e-09 0.949633 -1.3268e-08 3.89692e-07 0.287438 3.07993e-08 -6.20282e-06 -1.21983e-07 2.19119e-06 3.73239e-08 5.11643e-06 -4.59502e-07 -4.3204e-07 -9.61652e-08 -2.05456e-06 1.91476e-08 -2.99151e-06 -7.452e-08 6.24239e-06 6.5819e-08 3.94685e-07 1.07173e-08 -3.16525e-07 -2.99388e-07 -7.42772e-09 -5.53175e-08 -4.31694e-09 -1.10327e-07 7.55907e-07 
1471.75 0 -1.15268e-07 -0.0418403 2.41413e-09 -9.35133e-09 0.922249 -2.95331e-08 8.46542e-07 0.355485 8.49326e-08 -1.15231e-05 -2.14253e-07 4.46055e-06 8.53868e-08 9.05101e-06 -1.04145e-06 -6.6983e-07 -1.89106e-07 -3.99556e-06 3.80501e-08 -5.5146e-06 -2.08772e-07 7.53951e-06 6.74437e-08 7.01909e-07 1.11236e-07 -6.25008e-07 -5.09719e-07 -1.02689e-08 -8.09349e-08 8.14532e-09 -2.03938e-07 1.35619e-06 
1472.1 0 -1.74187e-07 -0.0497759 5.43614e-09 -1.84983e-08 0.889342 -6.19237e-08 1.54174e-06 0.421097 5.13828e-08 -1.89636e-05 -1.85602e-07 8.1619e-06 1.54577e-07 1.48878e-05 -2.08341e-06 -9.00159e-07 -3.23195e-07 -6.7451e-06 1.4172e-07 -9.05851e-06 -4.44709e-07 7.57846e-06 3.89556e-08 1.12142e-06 2.87675e-07 -1.06373e-06 -7.40797e-07 -8.42656e-09 -6.60396e-08 4.072e-08 -3.07217e-07 2.27612e-06 
1472.45 0 -2.04883e-07 -0.057442 1.09028e-08 -3.71184e-08 0.851149 -1.02909e-07 2.43731e-06 0.48385 -2.58655e-07 -2.86985e-05 1.38387e-07 1.39272e-05 2.23078e-07 2.35597e-05 -3.83515e-06 -1.14437e-06 -4.76423e-07 -1.03123e-05 4.10626e-07 -1.37519e-05 -7.85059e-07 5.75597e-06 -1.05643e-08 1.67382e-06 5.28572e-07 -1.63465e-06 -9.88848e-07 -5.12033e-08 -7.86429e-09 7.83725e-08 -3.9914e-07 3.63896e-06 
1472.8 0 -1.91063e-07 -0.0647962 1.88316e-08 -4.45595e-08 0.807941 -1.40015e-07 3.41707e-06 0.54334 -1.024e-06 -4.06404e-05 8.91635e-07 2.23451e-05 2.58691e-07 3.52684e-05 -6.50337e-06 -1.41641e-06 -6.24752e-07 -1.47313e-05 8.26781e-07 -1.96776e-05 -1.20003e-06 1.22575e-06 -5.54695e-08 2.36699e-06 8.55629e-07 -2.34881e-06 -1.28475e-06 -1.49428e-07 8.52384e-08 1.65687e-07 -4.83526e-07 5.4098e-06 
1473.15 0 -1.53358e-07 -0.0717905 2.85233e-08 9.91464e-09 0.760025 -2.26163e-07 4.37563e-06 0.599187 -2.38173e-06 -5.45521e-05 2.14498e-06 3.38309e-05 2.22272e-07 4.89666e-05 -1.00947e-05 -1.66931e-06 -9.1741e-07 -2.0091e-05 1.33411e-06 -2.68994e-05 -1.64512e-06 -5.66497e-06 -9.26791e-08 3.19935e-06 1.30032e-06 -3.22053e-06 -1.62867e-06 -2.66488e-07 2.0187e-07 3.84507e-07 -5.66046e-07 7.39276e-06 
1473.5 0 -1.17797e-07 -0.0783809 3.44653e-08 1.38852e-07 0.707729 -4.82321e-07 5.29269e-06 0.651036 -4.42701e-06 -7.02402e-05 3.95999e-06 4.88177e-05 6.90175e-08 6.3211e-05 -1.44474e-05 -1.80763e-06 -1.64949e-06 -2.646e-05 1.89749e-06 -3.54784e-05 -2.06489e-06 -1.56289e-05 -1.61549e-07 4.1597e-06 1.88139e-06 -4.26033e-06 -1.98636e-06 -4.00391e-07 3.10974e-07 7.14169e-07 -6.4596e-07 9.4342e-06 
1473.85 0 -1.06144e-07 -0.0845274 2.9284e-08 2.69391e-07 0.651414 -1.02094e-06 6.22382e-06 0.69856 -7.21986e-06 -8.72635e-05 6.37911e-06 6.77603e-05 -2.26549e-07 7.76909e-05 -1.94919e-05 -1.694e-06 -3.04853e-06 -3.38407e-05 2.40715e-06 -4.54494e-05 -2.39873e-06 -2.93682e-05 -2.29077e-07 5.22805e-06 2.58721e-06 -5.47946e-06 -2.34059e-06 -5.91272e-07 3.74412e-07 1.1129e-06 -7.29793e-07 1.16321e-05 
1474.2 0 -1.33627e-07 -0.0901884 2.11933e-08 3.50233e-07 0.591462 -1.89551e-06 7.2517e-06 0.741466 -1.07891e-05 -0.000104876 9.41089e-06 9.08671e-05 -6.51544e-07 9.35535e-05 -2.55704e-05 -1.17967e-06 -5.32515e-06 -4.22317e-05 2.6859e-06 -5.68074e-05 -2.58065e-06 -4.66033e-05 -1.82955e-07 6.40083e-06 3.36563e-06 -6.88832e-06 -2.70268e-06 -7.20299e-07 3.87038e-07 1.59769e-06 -8.41864e-07 1.41629e-05 
1474.55 0 -1.81893e-07 -0.0953276 1.7025e-08 4.12041e-07 0.528275 -3.08793e-06 8.35951e-06 0.779486 -1.50129e-05 -0.000122747 1.30886e-05 0.00011828 -1.15626e-06 0.000111731 -3.3384e-05 -1.6247e-07 -8.62858e-06 -5.16743e-05 2.82052e-06 -6.93772e-05 -2.58333e-06 -6.83238e-05 -5.35965e-09 7.6539e-06 4.20615e-06 -8.50702e-06 -3.0821e-06 -6.06954e-07 3.77139e-07 2.12683e-06 -9.91006e-07 1.70251e-05 
1474.9 0 -2.39083e-07 -0.0999132 1.13776e-08 4.58775e-07 0.462281 -4.56993e-06 9.46049e-06 0.812392 -1.96792e-05 -0.00014114 1.74801e-05 0.000150416 -1.66059e-06 0.000132032 -4.3411e-05 1.5102e-06 -1.29165e-05 -6.2208e-05 2.90189e-06 -8.27262e-05 -2.43976e-06 -9.52574e-05 2.64153e-07 8.89956e-06 5.09893e-06 -1.03509e-05 -3.47962e-06 -4.31555e-07 3.87671e-07 2.72019e-06 -1.18958e-06 2.02425e-05 
1475.25 0 -3.38539e-07 -0.103913 1.00858e-08 4.84168e-07 0.393921 -6.41434e-06 1.06095e-05 0.839989 -2.48036e-05 -0.000160388 2.27053e-05 0.000187653 -2.07589e-06 0.000153788 -5.56081e-05 4.18913e-06 -1.82186e-05 -7.38031e-05 2.45401e-06 -9.64212e-05 -2.17479e-06 -0.000126033 6.34546e-07 1.00664e-05 5.88575e-06 -1.24065e-05 -3.85679e-06 -4.06697e-07 4.24523e-07 3.44365e-06 -1.44564e-06 2.38295e-05 
1475.6 0 -4.99461e-07 -0.107299 9.22539e-09 5.3924e-07 0.323647 -8.72146e-06 1.20133e-05 0.862117 -3.06173e-05 -0.00018064 2.88206e-05 0.000229916 -2.35539e-06 0.000176048 -6.97191e-05 8.26764e-06 -2.47168e-05 -8.64305e-05 9.61481e-07 -0.000110227 -1.78432e-06 -0.000160586 9.4639e-07 1.11623e-05 6.39174e-06 -1.46484e-05 -4.17176e-06 -3.89021e-07 4.70533e-07 4.2505e-06 -1.71414e-06 2.75217e-05 
1475.95 0 -7.41742e-07 -0.110052 -3.85745e-08 6.49079e-07 0.251925 -1.14996e-05 1.38054e-05 0.878655 -3.73187e-05 -0.000201737 3.57715e-05 0.000276842 -2.54314e-06 0.000197861 -8.56205e-05 1.39856e-05 -3.2746e-05 -9.99006e-05 -1.6425e-06 -0.00012397 -1.27727e-06 -0.000200223 1.00524e-06 1.22009e-05 6.52494e-06 -1.6989e-05 -4.43426e-06 -3.38443e-07 5.81278e-07 5.15635e-06 -1.92178e-06 3.10513e-05 
1476.3 0 -1.12193e-06 -0.112151 -1.67699e-07 7.80588e-07 0.179229 -1.48048e-05 1.6039e-05 0.88952 -4.51643e-05 -0.000223245 4.35694e-05 0.000328253 -2.71143e-06 0.000219215 -0.000103681 2.1269e-05 -4.27631e-05 -0.000113524 -5.49085e-06 -0.000137516 -6.99005e-07 -0.000243429 9.74675e-07 1.31621e-05 6.20427e-06 -1.92684e-05 -4.62381e-06 -4.60029e-07 7.78757e-07 6.12503e-06 -2.02344e-06 3.44816e-05 
1476.65 0 -1.70626e-06 -0.113582 -3.35639e-07 9.33766e-07 0.106031 -1.87882e-05 1.88521e-05 0.894668 -5.45961e-05 -0.000244644 5.22622e-05 0.000384268 -2.88198e-06 0.000240824 -0.000124868 2.98229e-05 -5.49205e-05 -0.000126306 -1.11834e-05 -0.00015081 -4.9342e-08 -0.000288419 1.17611e-06 1.40213e-05 5.42911e-06 -2.13877e-05 -4.69757e-06 -9.24688e-07 9.76817e-07 7.00868e-06 -2.04507e-06 3.79724e-05 
1477 0 -2.54499e-06 -0.114336 -5.0214e-07 1.12418e-06 0.0328059 -2.3596e-05 2.24069e-05 0.894089 -6.61057e-05 -0.000265396 6.17437e-05 0.000444831 -3.03718e-06 0.000262367 -0.000149908 3.94253e-05 -6.9038e-05 -0.000137427 -1.95194e-05 -0.000163657 6.72927e-07 -0.000336602 1.7308e-06 1.47519e-05 4.28755e-06 -2.33322e-05 -4.64642e-06 -1.64793e-06 1.13444e-06 7.81704e-06 -2.05958e-06 4.14421e-05 
1477.35 0 -3.64716e-06 -0.11441 -6.68679e-07 1.24393e-06 -0.0399674 -2.93816e-05 2.6892e-05 0.887817 -8.00098e-05 -0.000285318 7.17936e-05 0.000509635 -3.10566e-06 0.000282221 -0.000178181 5.00489e-05 -8.50277e-05 -0.000146489 -3.10085e-05 -0.000175628 1.44865e-06 -0.000388689 2.60495e-06 1.53288e-05 2.81664e-06 -2.50868e-05 -4.45311e-06 -2.44542e-06 1.27988e-06 8.72884e-06 -2.09786e-06 4.48045e-05 
1477.7 0 -4.98456e-06 -0.113802 -8.30198e-07 1.16537e-06 -0.111819 -3.6159e-05 3.2544e-05 0.875924 -9.63813e-05 -0.000304733 8.22518e-05 0.000578349 -2.98651e-06 0.000299695 -0.00020814 6.17436e-05 -0.000103164 -0.000153336 -4.58462e-05 -0.000186097 2.37383e-06 -0.000442378 3.82694e-06 1.57383e-05 9.14131e-07 -2.65808e-05 -4.13442e-06 -3.1884e-06 1.47948e-06 9.78767e-06 -2.09197e-06 4.82195e-05 
1478.05 0 -6.62416e-06 -0.112516 -9.83859e-07 9.92867e-07 -0.18229 -4.3676e-05 3.95405e-05 0.858517 -0.000115178 -0.000323785 9.28801e-05 0.000650326 -2.62615e-06 0.000315562 -0.000239185 7.44277e-05 -0.000123689 -0.000157771 -6.38503e-05 -0.000194606 3.54203e-06 -0.000496035 5.40492e-06 1.60248e-05 -1.41273e-06 -2.76995e-05 -3.7388e-06 -3.72907e-06 1.78796e-06 1.06504e-05 -1.9385e-06 5.16054e-05 
1478.4 0 -8.78025e-06 -0.110561 -1.1505e-06 8.99186e-07 -0.250932 -5.15827e-05 4.80748e-05 0.835738 -0.000136147 -0.000341797 0.000103075 0.000724527 -2.03748e-06 0.000329941 -0.000271778 8.79122e-05 -0.000146179 -0.000159661 -8.4636e-05 -0.000201252 5.00115e-06 -0.000549831 7.22653e-06 1.62461e-05 -3.91516e-06 -2.83558e-05 -3.32964e-06 -4.10923e-06 2.16105e-06 1.10589e-05 -1.65194e-06 5.46795e-05 
1478.75 0 -1.16038e-05 -0.107951 -1.38367e-06 9.19511e-07 -0.317312 -5.95203e-05 5.81244e-05 0.807766 -0.000158903 -0.000357715 0.00011202 0.000800344 -1.19277e-06 0.000341714 -0.000305423 0.000102088 -0.0001699 -0.000158621 -0.00010792 -0.000206355 6.7852e-06 -0.000603589 9.2181e-06 1.63777e-05 -6.57203e-06 -2.84558e-05 -2.92146e-06 -4.4732e-06 2.47647e-06 1.11515e-05 -1.30847e-06 5.72333e-05 
1479.1 0 -1.50008e-05 -0.104703 -1.70811e-06 1.13523e-06 -0.381013 -6.71528e-05 6.92788e-05 0.774815 -0.000183168 -0.000370918 0.000119208 0.00087761 -7.12998e-08 0.000349541 -0.000338721 0.000116784 -0.000194449 -0.000153456 -0.000133241 -0.000209856 8.64215e-06 -0.000656942 1.13946e-05 1.62694e-05 -9.62705e-06 -2.78496e-05 -2.47062e-06 -4.85958e-06 2.67268e-06 1.10455e-05 -8.84179e-07 5.89733e-05 
1479.45 0 -1.8692e-05 -0.100842 -2.11067e-06 1.60791e-06 -0.441639 -7.41082e-05 8.13227e-05 0.737133 -0.000208696 -0.000381114 0.000124424 0.000955729 1.13279e-06 0.000352559 -0.000370501 0.000131551 -0.000219864 -0.000142904 -0.000159961 -0.000211201 1.01319e-05 -0.000709379 1.38269e-05 1.57455e-05 -1.31057e-05 -2.65205e-05 -1.94717e-06 -5.36824e-06 2.74804e-06 1.07732e-05 -3.59688e-07 5.98987e-05 
1479.8 0 -2.25654e-05 -0.0963914 -2.57531e-06 2.2031e-06 -0.498818 -7.98866e-05 9.42928e-05 0.694999 -0.000235316 -0.000387838 0.000127477 0.00103384 2.32777e-06 0.000350975 -0.000399976 0.00014594 -0.000246381 -0.000126707 -0.000187597 -0.000209956 1.12248e-05 -0.000759741 1.6591e-05 1.47582e-05 -1.69084e-05 -2.45976e-05 -1.24799e-06 -5.99571e-06 2.78248e-06 1.04077e-05 2.31371e-07 6.01587e-05 
1480.15 0 -2.6783e-05 -0.0913828 -3.02231e-06 2.97614e-06 -0.552201 -8.44384e-05 0.000107968 0.648716 -0.00026293 -0.000390305 0.000128389 0.00111145 3.6468e-06 0.000345198 -0.000427204 0.000159647 -0.000273966 -0.000105126 -0.000215495 -0.000206244 1.21496e-05 -0.000807324 1.95396e-05 1.33305e-05 -2.10047e-05 -2.20726e-05 -3.04959e-07 -6.48073e-06 2.96503e-06 9.89208e-06 9.35284e-07 5.94179e-05 
1480.5 0 -3.13317e-05 -0.0858497 -3.38207e-06 4.09631e-06 -0.601469 -8.81679e-05 0.000122061 0.598617 -0.000291147 -0.000388053 0.000127211 0.00118835 5.1371e-06 0.000334497 -0.000452383 0.000172299 -0.000301811 -7.78277e-05 -0.000242872 -0.000199996 1.29569e-05 -0.000851709 2.24788e-05 1.14937e-05 -2.50093e-05 -1.87363e-05 8.72507e-07 -6.90539e-06 3.32567e-06 9.01112e-06 1.75565e-06 5.74121e-05 
1480.85 0 -3.60674e-05 -0.0798281 -3.69263e-06 5.21392e-06 -0.646333 -9.10774e-05 0.000136492 0.545056 -0.000319644 -0.000381635 0.000123177 0.00126406 6.78195e-06 0.000318531 -0.000474977 0.000183793 -0.000328462 -4.36236e-05 -0.000269629 -0.000190421 1.35977e-05 -0.000891226 2.5576e-05 9.25149e-06 -2.82922e-05 -1.44046e-05 2.36519e-06 -7.39562e-06 3.71361e-06 7.89439e-06 2.56117e-06 5.4649e-05 
1481.2 0 -4.0868e-05 -0.0733581 -4.002e-06 5.77032e-06 -0.686539 -9.26184e-05 0.000151237 0.488406 -0.000348397 -0.00037197 0.000115079 0.00133766 8.66946e-06 0.000298778 -0.000495057 0.000194322 -0.000352843 -1.31601e-06 -0.000295582 -0.000176845 1.40316e-05 -0.000924417 2.87063e-05 6.5334e-06 -3.09405e-05 -8.98602e-06 4.26531e-06 -7.5411e-06 4.05776e-06 7.0063e-06 3.32258e-06 5.19487e-05 
1481.55 0 -4.55653e-05 -0.066484 -4.34913e-06 5.81893e-06 -0.721861 -9.2229e-05 0.000166089 0.429059 -0.00037705 -0.000359551 0.00010256 0.00140811 1.09732e-05 0.00027697 -0.000513884 0.000203575 -0.00037439 4.92149e-05 -0.000319911 -0.000159346 1.41471e-05 -0.000951866 3.14998e-05 3.23194e-06 -3.34426e-05 -2.40603e-06 6.48602e-06 -7.38232e-06 4.43882e-06 6.40959e-06 4.15401e-06 4.94833e-05 
1481.9 0 -4.98295e-05 -0.0592514 -4.74695e-06 5.95767e-06 -0.752105 -8.95736e-05 0.00018058 0.367425 -0.000405409 -0.000344629 8.60951e-05 0.00147418 1.39717e-05 0.000253574 -0.000532691 0.00021093 -0.000392787 0.000106954 -0.000342214 -0.000138559 1.38428e-05 -0.000974649 3.41869e-05 -5.74163e-07 -3.59935e-05 5.37859e-06 8.98371e-06 -7.46526e-06 4.87814e-06 6.13451e-06 5.09235e-06 4.66965e-05 
1482.25 0 -5.33292e-05 -0.0517078 -5.1116e-06 6.32047e-06 -0.777115 -8.45157e-05 0.000193891 0.303928 -0.000433807 -0.000327496 6.6566e-05 0.00153396 1.78233e-05 0.000228144 -0.000552198 0.000216326 -0.000408675 0.000170167 -0.000362747 -0.000115567 1.31668e-05 -0.000992256 3.71123e-05 -4.50272e-06 -3.8848e-05 1.42576e-05 1.18134e-05 -7.86693e-06 5.22875e-06 6.38954e-06 6.13794e-06 4.31955e-05 
1482.6 0 -5.58092e-05 -0.0439038 -5.36885e-06 6.53452e-06 -0.796773 -7.73448e-05 0.000205164 0.239003 -0.000462018 -0.000308278 4.52072e-05 0.00158546 2.24618e-05 0.000200191 -0.000572344 0.000220116 -0.00042288 0.000236946 -0.000381588 -9.13778e-05 1.23294e-05 -0.00100271 3.99741e-05 -8.24169e-06 -4.20768e-05 2.39213e-05 1.47957e-05 -8.11535e-06 5.37255e-06 6.80637e-06 7.29298e-06 3.90889e-05 
1482.95 0 -5.70965e-05 -0.0358907 -5.48591e-06 6.69232e-06 -0.810998 -6.86459e-05 0.00021366 0.173085 -0.000488761 -0.000287045 2.25747e-05 0.00162805 2.78659e-05 0.000169629 -0.000591084 0.000222488 -0.000434699 0.000306461 -0.000398002 -6.63146e-05 1.15672e-05 -0.00100482 4.24307e-05 -1.18871e-05 -4.49858e-05 3.41007e-05 1.77125e-05 -7.88912e-06 5.43377e-06 6.84359e-06 8.53447e-06 3.45831e-05 
1483.3 0 -5.73703e-05 -0.0277197 -5.50301e-06 7.17885e-06 -0.819741 -5.9195e-05 0.000218781 0.10661 -0.000512915 -0.00026384 -2.1024e-06 0.00166218 3.40726e-05 0.000136841 -0.000604953 0.000223124 -0.000442741 0.000379493 -0.000411499 -4.04161e-05 1.09046e-05 -0.000999537 4.48864e-05 -1.55993e-05 -4.71128e-05 4.49268e-05 2.06669e-05 -7.40695e-06 5.56559e-06 6.76606e-06 9.86018e-06 2.98241e-05 
1483.65 0 -5.68216e-05 -0.0194431 -5.55017e-06 7.66828e-06 -0.822993 -4.98251e-05 0.000220318 0.0400226 -0.00053457 -0.000238308 -2.91714e-05 0.00168768 4.09958e-05 0.000102593 -0.000611558 0.000221619 -0.000446728 0.000456963 -0.000422921 -1.43404e-05 1.02104e-05 -0.000987914 4.78169e-05 -1.90712e-05 -4.89789e-05 5.65886e-05 2.37984e-05 -6.69441e-06 5.72722e-06 6.90046e-06 1.12367e-05 2.51e-05 
1484 0 -5.54269e-05 -0.0111148 -5.69333e-06 7.58364e-06 -0.82078 -4.07835e-05 0.000218299 -0.0262378 -0.000554198 -0.000209974 -5.77908e-05 0.00170358 4.85371e-05 6.80226e-05 -0.000610376 0.000218149 -0.000446758 0.000538726 -0.000433118 1.07036e-05 9.53894e-06 -0.000970135 5.07212e-05 -2.18981e-05 -5.06596e-05 6.90923e-05 2.69167e-05 -5.42532e-06 5.81875e-06 6.88292e-06 1.27144e-05 2.05076e-05 
1484.35 0 -5.34029e-05 -0.00278937 -5.85206e-06 7.03937e-06 -0.813165 -3.20849e-05 0.000212503 -0.0917344 -0.000571374 -0.000178685 -8.76233e-05 0.00170907 5.68946e-05 3.42511e-05 -0.000601952 0.000213324 -0.000442316 0.000623821 -0.000442032 3.35867e-05 8.97865e-06 -0.000946868 5.29371e-05 -2.40174e-05 -5.15416e-05 8.23168e-05 2.98126e-05 -3.8565e-06 5.78986e-06 6.66773e-06 1.44532e-05 1.58418e-05 
1484.7 0 -5.08217e-05 0.00547866 -5.90867e-06 6.60101e-06 -0.800247 -2.42836e-05 0.00020278 -0.156038 -0.000585682 -0.000144784 -0.000118775 0.00170354 6.62803e-05 2.37095e-06 -0.00058719 0.000207852 -0.000433174 0.000710891 -0.000449482 5.3628e-05 8.30761e-06 -0.000918214 5.48047e-05 -2.55289e-05 -5.17755e-05 9.60961e-05 3.24549e-05 -2.47987e-06 5.72616e-06 6.75938e-06 1.64567e-05 1.11914e-05 
1485.05 0 -4.71894e-05 0.0136356 -5.83036e-06 6.73714e-06 -0.782164 -1.77407e-05 0.000189373 -0.218731 -0.000597611 -0.000108821 -0.000150617 0.00168597 7.62988e-05 -2.64327e-05 -0.000567411 0.000202599 -0.000419847 0.000797934 -0.000454951 7.07636e-05 7.44666e-06 -0.000883136 5.66842e-05 -2.65723e-05 -5.19268e-05 0.00011024 3.49456e-05 -1.14389e-06 5.68145e-06 7.14256e-06 1.85142e-05 6.79639e-06 
1485.4 0 -4.22376e-05 0.0216297 -5.64763e-06 7.5523e-06 -0.759084 -1.23755e-05 0.000172534 -0.279415 -0.000607122 -7.1374e-05 -0.000182428 0.00165544 8.59194e-05 -5.12986e-05 -0.000544732 0.000198507 -0.00040278 0.000882586 -0.000457146 8.55095e-05 6.69987e-06 -0.000841588 5.78773e-05 -2.72625e-05 -5.18075e-05 0.000124403 3.74753e-05 5.7752e-07 5.65533e-06 7.26951e-06 2.04688e-05 2.70064e-06 
1485.75 0 -3.62949e-05 0.029412 -5.35306e-06 8.6879e-06 -0.731208 -8.51829e-06 0.000152458 -0.337708 -0.000612445 -3.30671e-05 -0.000214455 0.00161145 9.39582e-05 -7.18968e-05 -0.000521476 0.000196071 -0.000382008 0.000963133 -0.000454843 9.89504e-05 6.41753e-06 -0.000794283 5.75756e-05 -2.77847e-05 -5.07762e-05 0.000138326 3.99953e-05 2.72038e-06 5.5876e-06 6.84749e-06 2.22668e-05 -8.96151e-07 
1486.1 0 -2.9973e-05 0.036934 -4.92382e-06 9.18848e-06 -0.698768 -7.0098e-06 0.00012968 -0.393244 -0.000611352 6.00545e-06 -0.000247716 0.00155373 9.91931e-05 -8.81142e-05 -0.000499318 0.000194934 -0.000357747 0.00103846 -0.000447989 0.000112477 6.57769e-06 -0.000741267 5.59479e-05 -2.8373e-05 -4.86268e-05 0.000151977 4.22808e-05 4.99407e-06 5.26268e-06 6.08646e-06 2.37302e-05 -3.62865e-06 
1486.45 0 -2.36512e-05 0.0441482 -4.45301e-06 8.2977e-06 -0.662024 -8.66357e-06 0.000105381 -0.445684 -0.000602983 4.62447e-05 -0.000282633 0.00148217 0.000100809 -0.000100491 -0.000479297 0.000194196 -0.000330991 0.00110735 -0.000437472 0.000126737 6.96607e-06 -0.000682881 5.3883e-05 -2.91242e-05 -4.59119e-05 0.000165168 4.42716e-05 7.11604e-06 4.50311e-06 5.34972e-06 2.45568e-05 -5.59862e-06 
1486.8 0 -1.72665e-05 0.0510099 -3.90814e-06 6.56157e-06 -0.62126 -1.36067e-05 8.05549e-05 -0.494708 -0.000587773 8.76297e-05 -0.000317952 0.00139715 9.89069e-05 -0.000110839 -0.00046151 0.000193409 -0.000302775 0.00116873 -0.000423873 0.000141656 7.69074e-06 -0.00062027 5.20637e-05 -3.00637e-05 -4.3104e-05 0.000177566 4.60825e-05 9.15869e-06 3.45275e-06 4.38705e-06 2.45881e-05 -7.30364e-06 
1487.15 0 -1.08487e-05 0.0574776 -3.1805e-06 5.47419e-06 -0.576789 -2.13424e-05 5.55726e-05 -0.540023 -0.000565906 0.000129683 -0.000352281 0.00129964 9.39438e-05 -0.000120492 -0.000445071 0.000192726 -0.000273149 0.00122241 -0.000406818 0.000157435 8.84312e-06 -0.000553889 5.02526e-05 -3.10909e-05 -3.96159e-05 0.000188996 4.79052e-05 1.12509e-05 2.33791e-06 2.84911e-06 2.40974e-05 -9.15444e-06 
1487.5 0 -4.71332e-06 0.0635139 -2.36635e-06 6.13992e-06 -0.528941 -3.13541e-05 3.09526e-05 -0.581363 -0.000536627 0.0001723 -0.000385473 0.00119143 8.62269e-05 -0.000128619 -0.000429804 0.000192344 -0.00024204 0.00126948 -0.000385813 0.000174073 1.02136e-05 -0.000483773 4.8061e-05 -3.21151e-05 -3.50808e-05 0.000199644 4.97247e-05 1.29203e-05 1.31337e-06 1.2807e-06 2.32968e-05 -1.11214e-05 
1487.85 0 8.14385e-07 0.0690849 -1.53705e-06 7.89289e-06 -0.478068 -4.34404e-05 7.68805e-06 -0.618494 -0.000499726 0.000215872 -0.000417006 0.00107395 7.5694e-05 -0.000134067 -0.000416416 0.000192325 -0.00021007 0.00131163 -0.00036129 0.000190803 1.14719e-05 -0.000410793 4.57482e-05 -3.32098e-05 -3.02563e-05 0.000209988 5.13128e-05 1.38324e-05 4.13069e-07 2.37072e-07 2.21951e-05 -1.24299e-05 
1488.2 0 5.70249e-06 0.0741598 -7.62814e-07 8.52344e-06 -0.424537 -5.72379e-05 -1.29484e-05 -0.65121 -0.000456481 0.000260267 -0.000445147 0.000947275 6.21297e-05 -0.0001369 -0.000404206 0.00019221 -0.000177702 0.00134909 -0.000333747 0.000206638 1.25356e-05 -0.000335842 4.32464e-05 -3.42368e-05 -2.5619e-05 0.00022015 5.25167e-05 1.45741e-05 -4.54168e-07 -4.29313e-07 2.09564e-05 -1.26538e-05 
1488.55 0 9.94526e-06 0.078709 -1.59001e-07 7.1231e-06 -0.36873 -7.18516e-05 -3.04241e-05 -0.679337 -0.000407915 0.000304269 -0.000468557 0.000811583 4.56505e-05 -0.000137491 -0.000391524 0.000191257 -0.000144932 0.00138035 -0.000302466 0.000221346 1.36578e-05 -0.000259704 3.95461e-05 -3.50292e-05 -2.09753e-05 0.000229979 5.32514e-05 1.57194e-05 -1.32892e-06 -5.96864e-07 1.96125e-05 -1.28304e-05 
1488.9 0 1.33578e-05 0.0827076 2.9827e-07 5.50108e-06 -0.311039 -8.65953e-05 -4.52618e-05 -0.702732 -0.00035351 0.000346394 -0.00048657 0.000667939 2.66664e-05 -0.000136921 -0.000378144 0.000189114 -0.000112036 0.00140424 -0.00026658 0.000235956 1.47377e-05 -0.00018358 3.39263e-05 -3.58716e-05 -1.6478e-05 0.000239354 5.35092e-05 1.6749e-05 -2.26493e-06 -7.83713e-08 1.78634e-05 -1.37467e-05 
1489.25 0 1.60187e-05 0.0861359 7.82533e-07 5.20799e-06 -0.25187 -0.000101388 -5.76339e-05 -0.721284 -0.000293064 0.000385798 -0.000498568 0.00051765 5.60289e-06 -0.000137014 -0.000363939 0.000185806 -7.86063e-05 0.00142069 -0.000226554 0.000252112 1.5147e-05 -0.000108075 2.69572e-05 -3.71871e-05 -1.19197e-05 0.000248008 5.34938e-05 1.71557e-05 -3.56947e-06 4.52824e-07 1.55454e-05 -1.4663e-05 
1489.6 0 1.82797e-05 0.088978 1.41826e-06 5.64304e-06 -0.191632 -0.000115772 -6.68946e-05 -0.73492 -0.000227957 0.000422581 -0.00050551 0.000362016 -1.72676e-05 -0.000137775 -0.000347944 0.000181488 -4.35229e-05 0.00142953 -0.000182692 0.000270395 1.46192e-05 -3.34258e-05 1.90849e-05 -3.91707e-05 -6.52957e-06 0.000255502 5.34489e-05 1.7601e-05 -5.50857e-06 9.57436e-07 1.27472e-05 -1.50992e-05 
1489.95 0 2.00884e-05 0.0912203 2.24103e-06 5.85295e-06 -0.130741 -0.000128806 -7.31563e-05 -0.7436 -0.000159131 0.000457437 -0.000509761 0.000202366 -4.18569e-05 -0.000137702 -0.00033028 0.000176322 -7.46509e-06 0.00143019 -0.000133994 0.000289727 1.33893e-05 3.92763e-05 9.95297e-06 -4.17265e-05 -6.42151e-07 0.00026161 5.34598e-05 1.83422e-05 -8.0512e-06 2.08689e-06 9.5528e-06 -1.54883e-05 
1490.3 0 2.12476e-05 0.0928529 3.01383e-06 5.94917e-06 -0.0696097 -0.000140199 -7.71943e-05 -0.747318 -8.66342e-05 0.000490561 -0.000512408 3.98332e-05 -6.7804e-05 -0.000136821 -0.00031219 0.000170369 2.75496e-05 0.00142209 -8.00712e-05 0.000308707 1.14027e-05 0.000108311 -8.88343e-08 -4.44534e-05 4.73455e-06 0.000266289 5.33102e-05 1.86651e-05 -1.10554e-05 3.60922e-06 6.15874e-06 -1.61244e-05 
1490.65 0 2.20099e-05 0.0938705 3.46674e-06 6.59077e-06 -0.00864534 -0.000149915 -7.94885e-05 -0.746103 -1.13612e-05 0.000521459 -0.000512703 -0.000124085 -9.43121e-05 -0.00013662 -0.000294218 0.000163786 6.04078e-05 0.00140551 -2.15595e-05 0.000327246 8.63081e-06 0.000172105 -1.00394e-05 -4.73206e-05 9.45669e-06 0.000269473 5.27244e-05 1.86763e-05 -1.41863e-05 5.05329e-06 2.87463e-06 -1.67697e-05 
1491 0 2.27895e-05 0.0942737 3.78285e-06 7.84135e-06 0.0517512 -0.000157935 -8.05179e-05 -0.740015 6.53672e-05 0.000550128 -0.000509772 -0.000287705 -0.000121169 -0.000137556 -0.000275469 0.000157128 9.08632e-05 0.00138207 4.15465e-05 0.000346396 5.36815e-06 0.000229992 -2.00801e-05 -5.05719e-05 1.39903e-05 0.000271347 5.19685e-05 1.91751e-05 -1.72202e-05 6.58883e-06 -3.67583e-07 -1.71829e-05 
1491.35 0 2.37894e-05 0.0940676 4.27787e-06 9.10044e-06 0.111185 -0.000164717 -8.05476e-05 -0.729144 0.000143659 0.000577371 -0.000503508 -0.000450119 -0.000149007 -0.000138676 -0.000255052 0.000151056 0.000118791 0.0013526 0.0001092 0.000366718 2.0139e-06 0.000282697 -3.11374e-05 -5.41203e-05 1.84443e-05 0.000271968 5.14486e-05 1.98106e-05 -2.04067e-05 8.46319e-06 -3.86248e-06 -1.75682e-05 
1491.7 0 2.49606e-05 0.0932597 4.97159e-06 9.8277e-06 0.169272 -0.000171021 -7.94662e-05 -0.713616 0.00022394 0.000604319 -0.00049401 -0.000610485 -0.000178259 -0.000138807 -0.000232955 0.000145697 0.000143982 0.00131597 0.000179451 0.000387059 -1.13435e-06 0.000331315 -4.28678e-05 -5.78034e-05 2.24851e-05 0.000270894 5.11649e-05 1.95932e-05 -2.39204e-05 1.05831e-05 -7.58892e-06 -1.80522e-05 
1492.05 0 2.62681e-05 0.0918615 5.61434e-06 1.00917e-05 0.225643 -0.000177426 -7.72909e-05 -0.693586 0.000304113 0.000631415 -0.000481068 -0.000767042 -0.000208578 -0.000137203 -0.000209113 0.000140559 0.000165614 0.00127074 0.000249988 0.000405354 -3.91973e-06 0.000375641 -5.40362e-05 -6.13836e-05 2.56417e-05 0.000267825 5.09092e-05 1.88057e-05 -2.76439e-05 1.27241e-05 -1.13468e-05 -1.8517e-05 
1492.4 0 2.77313e-05 0.0898895 5.87685e-06 1.0248e-05 0.279947 -0.000184683 -7.43622e-05 -0.669235 0.000380369 0.00065795 -0.000464353 -0.000917626 -0.000239181 -0.000134488 -0.000182977 0.000135077 0.00018256 0.0012167 0.00032153 0.000420415 -6.33977e-06 0.000415164 -6.49358e-05 -6.45134e-05 2.74076e-05 0.000262913 5.04581e-05 1.85138e-05 -3.14844e-05 1.44332e-05 -1.50813e-05 -1.90139e-05 
1492.75 0 2.94134e-05 0.0873645 5.62615e-06 1.03066e-05 0.331845 -0.000193676 -7.03246e-05 -0.640769 0.000451339 0.000683271 -0.000443457 -0.00106044 -0.000269437 -0.000132587 -0.00015344 0.000128641 0.000194566 0.00115452 0.000396676 0.000432107 -8.63082e-06 0.000450429 -7.71192e-05 -6.72991e-05 2.77114e-05 0.000256454 4.96739e-05 1.83105e-05 -3.53956e-05 1.51775e-05 -1.87324e-05 -1.96763e-05 
1493.1 0 3.12899e-05 0.0843089 5.06539e-06 9.95191e-06 0.381021 -0.000204855 -6.39878e-05 -0.608425 0.000518349 0.000707904 -0.000417832 -0.00119395 -0.000298628 -0.000132817 -0.000118826 0.000120416 0.000202223 0.00108478 0.000475521 0.000440046 -1.08962e-05 0.000481683 -9.03801e-05 -7.0063e-05 2.71415e-05 0.000248514 4.87759e-05 1.6872e-05 -3.93178e-05 1.50454e-05 -2.22717e-05 -2.04046e-05 
1493.45 0 3.30759e-05 0.080748 4.58986e-06 8.9191e-06 0.42718 -0.00021842 -5.41389e-05 -0.57246 0.000581697 0.000732038 -0.000387346 -0.00131648 -0.000325657 -0.000134288 -7.85103e-05 0.00010999 0.000206355 0.00100826 0.000555455 0.000442879 -1.29862e-05 0.000507693 -0.000103076 -7.23408e-05 2.64178e-05 0.000239123 4.82909e-05 1.43931e-05 -4.31107e-05 1.45169e-05 -2.55889e-05 -2.07916e-05 
1493.8 0 3.42393e-05 0.0767109 4.3624e-06 7.58804e-06 0.470055 -0.000234259 -3.97575e-05 -0.533154 0.000640256 0.00075424 -0.000352578 -0.00142641 -0.00034961 -0.000135186 -3.41285e-05 9.73264e-05 0.000207726 0.000926701 0.000634523 0.00043949 -1.46608e-05 0.000526818 -0.000114946 -7.33763e-05 2.55481e-05 0.000228616 4.82981e-05 1.21708e-05 -4.69438e-05 1.39155e-05 -2.84505e-05 -2.02342e-05 
1494.15 0 3.45003e-05 0.0722297 4.17281e-06 6.53806e-06 0.509403 -0.000251749 -2.00704e-05 -0.490802 0.000693868 0.000773002 -0.000313894 -0.00152239 -0.00036985 -0.000135013 1.19831e-05 8.27659e-05 0.000206454 0.000841986 0.000711835 0.000430158 -1.58685e-05 0.000538325 -0.000126692 -7.30988e-05 2.40106e-05 0.000216974 4.83721e-05 1.02719e-05 -5.13693e-05 1.3324e-05 -3.08479e-05 -1.8361e-05 
1494.5 0 3.38345e-05 0.0673385 3.91765e-06 5.62197e-06 0.545007 -0.000269788 5.66682e-06 -0.445714 0.000742672 0.000788074 -0.000271555 -0.00160303 -0.000385937 -0.000134143 5.87848e-05 6.73835e-05 0.000201998 0.00075519 0.000785784 0.000415666 -1.67393e-05 0.000542355 -0.000138067 -7.17271e-05 2.16285e-05 0.000203852 4.82183e-05 7.77227e-06 -5.62421e-05 1.24145e-05 -3.2947e-05 -1.5872e-05 
1494.85 0 3.16538e-05 0.0620734 3.81193e-06 4.72632e-06 0.576677 -0.000287348 3.78686e-05 -0.398216 0.000785468 0.000799762 -0.000226753 -0.00166737 -0.00039825 -0.000132654 0.000106179 5.22548e-05 0.000193891 0.000667452 0.000854551 0.000395818 -1.71502e-05 0.000539835 -0.000148619 -6.93297e-05 1.85283e-05 0.000189383 4.75707e-05 4.3734e-06 -6.07389e-05 1.06078e-05 -3.47921e-05 -1.40519e-05 
1495.2 0 2.74493e-05 0.0564723 3.87773e-06 4.26086e-06 0.604251 -0.000303918 7.6664e-05 -0.348648 0.000820644 0.000807417 -0.000181142 -0.0017159 -0.000407695 -0.000130734 0.000154187 3.73296e-05 0.000182104 0.000580287 0.000917343 0.000370102 -1.7204e-05 0.000532348 -0.000158702 -6.62304e-05 1.48431e-05 0.00017406 4.63241e-05 1.96404e-07 -6.44405e-05 7.5802e-06 -3.64535e-05 -1.31139e-05 
1495.55 0 2.15576e-05 0.0505742 3.77615e-06 4.18992e-06 0.627601 -0.000318455 0.000122504 -0.297357 0.000847912 0.000809737 -0.000135706 -0.00174989 -0.000414275 -0.000127808 0.000202123 2.20759e-05 0.000167125 0.000494647 0.000974012 0.000339217 -1.73987e-05 0.000520397 -0.000168626 -6.2957e-05 1.10235e-05 0.000158173 4.48964e-05 -5.10609e-06 -6.7343e-05 3.18429e-06 -3.79205e-05 -1.20506e-05 
1495.9 0 1.44383e-05 0.0444206 3.39887e-06 3.89104e-06 0.646627 -0.000329455 0.000175615 -0.244696 0.000868067 0.000806745 -9.11701e-05 -0.00176991 -0.000417152 -0.000122506 0.000247958 6.55417e-06 0.000150227 0.00041097 0.00102431 0.00030433 -1.80452e-05 0.000503 -0.000177666 -5.95669e-05 8.05738e-06 0.000142318 4.37752e-05 -1.19556e-05 -6.94623e-05 -2.41671e-06 -3.8981e-05 -1.01165e-05 
1496.25 0 6.39128e-06 0.0380544 3.06782e-06 3.05117e-06 0.661257 -0.000335947 0.000235594 -0.191021 0.000881234 0.000799323 -4.90326e-05 -0.00177672 -0.000416189 -0.000114475 0.000289552 -8.48892e-06 0.000132443 0.000330544 0.00106759 0.000264941 -1.91973e-05 0.000480274 -0.000184633 -5.56415e-05 6.51697e-06 0.000127573 4.29141e-05 -1.9934e-05 -7.12024e-05 -8.38017e-06 -3.96435e-05 -7.42394e-06 
1496.6 0 -2.47421e-06 0.0315182 2.92321e-06 1.73502e-06 0.671449 -0.000337338 0.000301721 -0.136689 0.00088642 0.000787161 -1.07231e-05 -0.00177162 -0.000412062 -0.000104249 0.000325846 -2.22674e-05 0.00011355 0.000255405 0.00110341 0.000219747 -2.08595e-05 0.00045372 -0.000189199 -5.09186e-05 5.75168e-06 0.000114135 4.1961e-05 -2.77026e-05 -7.33996e-05 -1.4145e-05 -3.99638e-05 -3.99335e-06 
1496.95 0 -1.22094e-05 0.024855 2.92967e-06 2.6469e-08 0.677188 -0.000332907 0.000373037 -0.0820591 0.000882868 0.000769187 2.33608e-05 -0.00175474 -0.000405628 -9.18985e-05 0.000356221 -3.45146e-05 9.35961e-05 0.000187022 0.0011323 0.000169171 -2.28709e-05 0.000424527 -0.000192106 -4.5579e-05 5.2679e-06 0.000101404 4.08849e-05 -3.42501e-05 -7.62412e-05 -1.99154e-05 -3.99328e-05 1.73934e-07 
1497.3 0 -2.26508e-05 0.0181078 2.95567e-06 -1.57349e-06 0.67849 -0.000321779 0.000448614 -0.0274841 0.000870529 0.000745445 5.26129e-05 -0.00172579 -0.000397728 -7.76488e-05 0.000379481 -4.5601e-05 7.33018e-05 0.000126701 0.00115485 0.000114995 -2.48662e-05 0.000393826 -0.000193934 -3.96916e-05 5.24644e-06 8.93255e-05 3.97901e-05 -3.97061e-05 -7.92213e-05 -2.54432e-05 -3.9556e-05 4.81233e-06 
1497.65 0 -3.38046e-05 0.0113196 2.88343e-06 -2.4539e-06 0.675396 -0.000303464 0.000527528 0.026685 0.000849433 0.000716919 7.64615e-05 -0.00168581 -0.000388868 -6.30088e-05 0.000395556 -5.62376e-05 5.24064e-05 7.53106e-05 0.00117096 5.81643e-05 -2.6499e-05 0.000362412 -0.000194866 -3.30667e-05 5.24444e-06 7.80742e-05 3.84669e-05 -4.43077e-05 -8.20148e-05 -3.0148e-05 -3.89176e-05 9.73749e-06 
1498 0 -4.57937e-05 0.00453487 2.86613e-06 -2.81148e-06 0.667978 -0.000278092 0.000609043 0.0801042 0.000819837 0.000684249 9.56089e-05 -0.00163664 -0.000379774 -4.93177e-05 0.000406305 -6.67632e-05 3.0015e-05 3.29329e-05 0.00118047 -1.95493e-06 -2.78717e-05 0.000329724 -0.000195276 -2.57177e-05 4.70615e-06 6.76601e-05 3.67718e-05 -4.81641e-05 -8.44113e-05 -3.41993e-05 -3.82725e-05 1.45474e-05 
1498.35 0 -5.84669e-05 -0.00220189 3.05023e-06 -3.00639e-06 0.656333 -0.000245135 0.000692642 0.132441 0.000782658 0.000647241 0.000110769 -0.00157958 -0.000371206 -3.68188e-05 0.000412889 -7.72989e-05 5.91883e-06 -3.41302e-08 0.00118332 -6.66952e-05 -2.90395e-05 0.000295602 -0.00019547 -1.77261e-05 4.04522e-06 5.7975e-05 3.47931e-05 -5.18258e-05 -8.6268e-05 -3.8012e-05 -3.76438e-05 1.86913e-05 
1498.7 0 -7.18863e-05 -0.00884928 3.41981e-06 -2.84752e-06 0.640581 -0.000203142 0.000777257 0.183374 0.000739493 0.000605336 0.000121449 -0.00151564 -0.000363147 -2.63983e-05 0.000415872 -8.81772e-05 -1.9393e-05 -2.2962e-05 0.00117866 -0.000136528 -2.98561e-05 0.000261496 -0.000195108 -8.95018e-06 3.80445e-06 4.91078e-05 3.2587e-05 -5.57527e-05 -8.77932e-05 -4.15268e-05 -3.67838e-05 2.19854e-05 
1499.05 0 -8.61438e-05 -0.0153681 3.94656e-06 -2.22532e-06 0.620871 -0.00015098 0.000861235 0.232592 0.00069186 0.000558248 0.000127113 -0.00144612 -0.000355512 -1.85646e-05 0.000416709 -0.000100055 -4.50007e-05 -3.63444e-05 0.00116521 -0.000210065 -3.02932e-05 0.000227739 -0.000193901 6.83906e-07 3.9179e-06 4.11634e-05 3.01834e-05 -5.94083e-05 -8.90425e-05 -4.4709e-05 -3.57369e-05 2.44572e-05 
1499.4 0 -0.000100924 -0.0217183 4.44055e-06 -9.47153e-07 0.597376 -8.83589e-05 0.000942694 0.279802 0.000641233 0.000505973 0.00012712 -0.00137151 -0.000348259 -1.23928e-05 0.000415667 -0.000113387 -6.94453e-05 -4.14434e-05 0.00114268 -0.00028467 -3.03983e-05 0.000193495 -0.000192153 1.07612e-05 4.74123e-06 3.43352e-05 2.78107e-05 -6.22734e-05 -8.95357e-05 -4.78467e-05 -3.47555e-05 2.646e-05 
1499.75 0 -0.000115609 -0.0278605 4.5763e-06 6.13513e-07 0.570286 -1.50618e-05 0.00101979 0.324727 0.000588939 0.000448653 0.000118963 -0.00129198 -0.000340635 -7.8479e-06 0.000411399 -0.000128251 -9.20679e-05 -3.91485e-05 0.0011111 -0.000357892 -3.02213e-05 0.000160061 -0.000189979 2.07927e-05 6.92379e-06 2.89551e-05 2.57038e-05 -6.45694e-05 -8.91592e-05 -5.05633e-05 -3.39197e-05 2.86406e-05 
1500.1 0 -0.000129728 -0.0337599 4.51362e-06 1.35971e-06 0.539812 6.93204e-05 0.0010906 0.367107 0.000535843 0.000386642 9.99138e-05 -0.00120851 -0.000331454 -5.03308e-06 0.000403335 -0.00014461 -0.000114557 -2.9973e-05 0.00107018 -0.000427467 -2.98696e-05 0.000129708 -0.000187259 3.06504e-05 9.62522e-06 2.48915e-05 2.36459e-05 -6.66087e-05 -8.82718e-05 -5.19469e-05 -3.32186e-05 3.10123e-05 
1500.45 0 -0.000142861 -0.0393851 4.73911e-06 1.38194e-06 0.506184 0.000164568 0.00115321 0.4067 0.000482258 0.000321114 7.00455e-05 -0.00112256 -0.000320096 -3.29695e-06 0.000391284 -0.000161955 -0.000139373 -1.49045e-05 0.0010201 -0.000490994 -2.92782e-05 0.000102373 -0.000183903 4.0282e-05 1.14435e-05 2.1639e-05 2.12701e-05 -6.87003e-05 -8.70047e-05 -5.20969e-05 -3.25813e-05 3.27341e-05 
1500.8 0 -0.000154538 -0.0447043 5.33422e-06 1.7421e-06 0.469653 0.000270044 0.00120588 0.443284 0.000428235 0.000253777 3.11004e-05 -0.00103513 -0.0003071 -3.72107e-06 0.000375029 -0.000179118 -0.000167292 4.45029e-06 0.000961589 -0.000546988 -2.80995e-05 7.63486e-05 -0.000179522 4.94374e-05 1.25469e-05 1.89998e-05 1.84402e-05 -7.1344e-05 -8.53489e-05 -5.19059e-05 -3.17618e-05 3.33538e-05 
1501.15 0 -0.000164488 -0.0496858 5.98535e-06 2.67414e-06 0.430484 0.000385081 0.00124682 0.476663 0.000373251 0.000185839 -1.56332e-05 -0.000946755 -0.000293479 -7.64966e-06 0.000355932 -0.00019533 -0.000197728 2.6367e-05 0.000895158 -0.000595802 -2.62522e-05 5.08937e-05 -0.000173342 5.75746e-05 1.35724e-05 1.69694e-05 1.51946e-05 -7.45878e-05 -8.35809e-05 -5.14521e-05 -3.04868e-05 3.3033e-05 
1501.5 0 -0.000172613 -0.054301 6.41382e-06 4.01965e-06 0.38895 0.000508041 0.00127433 0.506663 0.000316274 0.000117732 -6.85705e-05 -0.000857883 -0.000279607 -1.39576e-05 0.000335156 -0.000210479 -0.000230319 4.99293e-05 0.000821038 -0.000638406 -2.42825e-05 2.65383e-05 -0.000165141 6.4348e-05 1.42201e-05 1.54688e-05 1.15961e-05 -7.81071e-05 -8.1747e-05 -5.04582e-05 -2.88304e-05 3.18744e-05 
1501.85 0 -0.000178849 -0.0585255 6.63693e-06 5.94369e-06 0.345335 0.000636016 0.00128823 0.53313 0.000256919 4.95443e-05 -0.000125585 -0.000769331 -0.000265397 -2.14791e-05 0.000313033 -0.000224111 -0.000264447 7.56059e-05 0.000739435 -0.000674291 -2.31972e-05 3.77361e-06 -0.000155117 6.99083e-05 1.43409e-05 1.46263e-05 7.80708e-06 -8.18138e-05 -7.96573e-05 -4.908e-05 -2.71824e-05 3.04508e-05 
1502.2 0 -0.000183094 -0.0623381 6.86992e-06 8.39954e-06 0.299934 0.000766913 0.00129007 0.555931 0.00019615 -1.8349e-05 -0.00018568 -0.000682145 -0.000251539 -2.9954e-05 0.000292112 -0.000236202 -0.000298953 0.000104039 0.000650855 -0.00070211 -2.29543e-05 -1.73837e-05 -0.000143296 7.46771e-05 1.423e-05 1.47477e-05 4.08415e-06 -8.57542e-05 -7.75633e-05 -4.73484e-05 -2.58402e-05 2.92601e-05 
1502.55 0 -0.00018569 -0.0657196 7.24174e-06 1.09423e-05 0.253053 0.000900505 0.00128026 0.574956 0.000135249 -8.53161e-05 -0.000248901 -0.000597783 -0.000238291 -3.7058e-05 0.000274934 -0.000248071 -0.000333134 0.000134753 0.000555314 -0.00072128 -2.24072e-05 -3.72219e-05 -0.000129073 7.87458e-05 1.39343e-05 1.5662e-05 3.89276e-07 -8.97006e-05 -7.5953e-05 -4.51995e-05 -2.49676e-05 2.78351e-05 
1502.9 0 -0.000187093 -0.0686529 8.0318e-06 1.328e-05 0.205003 0.00103625 0.00125787 0.590122 7.42498e-05 -0.000150339 -0.000314374 -0.000517964 -0.000224401 -4.01145e-05 0.000260158 -0.000260357 -0.000366907 0.000166023 0.000452583 -0.000731624 -2.13322e-05 -5.60391e-05 -0.000112121 8.17229e-05 1.32336e-05 1.65848e-05 -3.40101e-06 -9.28183e-05 -7.48058e-05 -4.27866e-05 -2.43961e-05 2.61375e-05 
1503.25 0 -0.000187143 -0.0711248 9.36691e-06 1.49355e-05 0.1561 0.0011732 0.00122273 0.601371 1.33368e-05 -0.000211293 -0.000380112 -0.000443634 -0.000209187 -3.98862e-05 0.000246021 -0.000272683 -0.000400245 0.000195593 0.00034347 -0.000733318 -2.0158e-05 -7.39377e-05 -9.33988e-05 8.32841e-05 1.23104e-05 1.68697e-05 -7.26279e-06 -9.45108e-05 -7.36256e-05 -4.01371e-05 -2.35651e-05 2.48054e-05 
1503.6 0 -0.000185526 -0.0731262 1.07003e-05 1.58244e-05 0.106659 0.00131102 0.00117432 0.608674 -4.63581e-05 -0.000265766 -0.000444188 -0.000374578 -0.000192853 -3.81696e-05 0.000233513 -0.000285822 -0.000433408 0.000221582 0.000228682 -0.000728557 -1.90205e-05 -9.11688e-05 -7.36504e-05 8.37377e-05 1.1256e-05 1.62274e-05 -1.09442e-05 -9.52182e-05 -7.24425e-05 -3.68195e-05 -2.21288e-05 2.36642e-05 
1503.95 0 -0.000182282 -0.0746501 1.15287e-05 1.68974e-05 0.0569962 0.00144838 0.00111167 0.612023 -0.000104527 -0.000313767 -0.000504508 -0.000310096 -0.000174483 -3.45505e-05 0.000223654 -0.000300666 -0.00046694 0.000242679 0.000108045 -0.000721254 -1.85659e-05 -0.000108367 -5.26022e-05 8.39842e-05 9.4552e-06 1.45187e-05 -1.42891e-05 -9.52186e-05 -7.14028e-05 -3.27441e-05 -2.02534e-05 2.26034e-05 
1504.3 0 -0.000177261 -0.0756922 1.22349e-05 1.82588e-05 0.00742472 0.00158281 0.00103528 0.611437 -0.000161584 -0.000357615 -0.00055828 -0.000249787 -0.000153166 -2.76538e-05 0.000215821 -0.000316374 -0.000500028 0.000258324 -1.77554e-05 -0.000713113 -1.93494e-05 -0.000126159 -3.04844e-05 8.42019e-05 6.79744e-06 1.20476e-05 -1.75167e-05 -9.41168e-05 -6.99872e-05 -2.87562e-05 -1.81281e-05 2.22494e-05 
1504.65 0 -0.000170254 -0.0762499 1.33247e-05 1.86197e-05 -0.0417444 0.00171296 0.000946023 0.606958 -0.000217046 -0.000397579 -0.000603901 -0.000193758 -0.00012951 -1.69021e-05 0.000209849 -0.000331763 -0.000529369 0.000268135 -0.00014718 -0.000702856 -2.04103e-05 -0.000143535 -7.82689e-06 8.3657e-05 4.55932e-06 8.93453e-06 -2.05283e-05 -9.18765e-05 -6.79485e-05 -2.53263e-05 -1.57088e-05 2.22756e-05 
1505 0 -0.000161491 -0.0763232 1.44024e-05 1.76159e-05 -0.0902054 0.00183853 0.00084342 0.598649 -0.000270109 -0.00043151 -0.000642703 -0.000141779 -0.000104511 -2.36906e-06 0.000206369 -0.000346403 -0.000552729 0.000271569 -0.000279136 -0.000690162 -2.06903e-05 -0.000158592 1.55032e-05 8.24061e-05 3.36193e-06 4.89628e-06 -2.29704e-05 -8.86868e-05 -6.53194e-05 -2.14986e-05 -1.32072e-05 2.14861e-05 
1505.35 0 -0.000151138 -0.0759156 1.49379e-05 1.64173e-05 -0.137659 0.0019587 0.000726662 0.586594 -0.000320265 -0.000459015 -0.000675734 -9.37177e-05 -7.85562e-05 1.55695e-05 0.000204853 -0.000359683 -0.00057168 0.000268712 -0.00041313 -0.000676492 -2.04364e-05 -0.000170972 3.95079e-05 8.10937e-05 2.08321e-06 2.84257e-07 -2.51841e-05 -8.45144e-05 -6.21692e-05 -1.64536e-05 -1.09831e-05 2.01083e-05 
1505.7 0 -0.00013879 -0.0750331 1.49144e-05 1.60294e-05 -0.183814 0.00207164 0.000595405 0.570905 -0.000367109 -0.000481633 -0.000701479 -4.97458e-05 -5.21718e-05 3.61314e-05 0.000203696 -0.000370975 -0.000588478 0.000259281 -0.000548695 -0.000662006 -2.06283e-05 -0.000180353 6.39221e-05 7.95692e-05 -3.40886e-09 -4.71073e-06 -2.77367e-05 -7.92678e-05 -5.91169e-05 -1.05655e-05 -8.89969e-06 1.9409e-05 
1506.05 0 -0.000123748 -0.0736853 1.45207e-05 1.62349e-05 -0.228395 0.00217528 0.000449577 0.551711 -0.000410324 -0.000499343 -0.000718176 -8.46718e-06 -2.58214e-05 5.88511e-05 0.000201519 -0.00038057 -0.000603228 0.000242192 -0.000684713 -0.000645682 -2.1927e-05 -0.000185619 8.8562e-05 7.70865e-05 -2.06451e-06 -1.09591e-05 -3.06124e-05 -7.31325e-05 -5.67103e-05 -4.56255e-06 -6.75053e-06 1.97665e-05 
1506.4 0 -0.000105746 -0.071886 1.4009e-05 1.64709e-05 -0.271134 0.00226754 0.000288907 0.529164 -0.000449826 -0.000509852 -0.00072622 3.23888e-05 3.42332e-07 8.43662e-05 0.000197104 -0.00038919 -0.000613853 0.000217388 -0.000820097 -0.000628347 -2.43144e-05 -0.000187319 0.000113433 7.3212e-05 -2.74938e-06 -1.90186e-05 -3.30898e-05 -6.65374e-05 -5.45867e-05 1.62965e-06 -4.58321e-06 2.06224e-05 
1506.75 0 -8.50286e-05 -0.0696508 1.36613e-05 1.69242e-05 -0.31178 0.0023454 0.000113306 0.503433 -0.000486401 -0.000511885 -0.000727208 7.32117e-05 2.61351e-05 0.000112645 0.000189763 -0.000397094 -0.000618464 0.000186184 -0.00095411 -0.000613435 -2.74611e-05 -0.000187339 0.000138684 6.86455e-05 -2.4344e-06 -2.82865e-05 -3.43517e-05 -5.94871e-05 -5.20246e-05 8.76414e-06 -2.68895e-06 2.17057e-05 
1507.1 0 -6.18973e-05 -0.066997 1.37439e-05 1.76927e-05 -0.350098 0.00240533 -7.58628e-05 0.474709 -0.000521495 -0.00050783 -0.000720737 0.000112548 5.12516e-05 0.000142039 0.000180685 -0.000403725 -0.000616771 0.000149845 -0.0010848 -0.000603443 -3.0988e-05 -0.000186072 0.000163829 6.45306e-05 -2.58825e-06 -3.81687e-05 -3.46097e-05 -5.12716e-05 -4.87777e-05 1.6616e-05 -1.23725e-06 2.32204e-05 
1507.45 0 -3.65536e-05 -0.0639453 1.39772e-05 1.82358e-05 -0.385868 0.00244519 -0.000275817 0.443193 -0.000555562 -0.000501217 -0.000705189 0.000149063 7.54687e-05 0.00017133 0.000171688 -0.000408399 -0.000608094 0.000108953 -0.00120902 -0.000596955 -3.4378e-05 -0.000183483 0.00018741 6.07628e-05 -3.26833e-06 -4.85075e-05 -3.45001e-05 -4.16676e-05 -4.4823e-05 2.44979e-05 -5.99932e-09 2.50212e-05 
1507.8 0 -9.48165e-06 -0.0605182 1.37838e-05 1.82703e-05 -0.418885 0.00246436 -0.000484059 0.409107 -0.000587515 -0.000493162 -0.000680563 0.000182069 9.9005e-05 0.000199954 0.000163323 -0.000411207 -0.000591574 6.3662e-05 -0.00132425 -0.000590905 -3.71884e-05 -0.000180484 0.00020808 5.66508e-05 -4.02349e-06 -5.90616e-05 -3.41164e-05 -3.19024e-05 -3.99904e-05 3.27294e-05 1.38639e-06 2.63183e-05 
1508.15 0 1.86831e-05 -0.0567392 1.27911e-05 1.80205e-05 -0.448962 0.00246225 -0.00069859 0.372689 -0.000615693 -0.000482658 -0.000647918 0.000212191 0.000122963 0.000226809 0.000155649 -0.000413203 -0.000567961 1.43902e-05 -0.00142957 -0.000583168 -3.94661e-05 -0.000176553 0.000225981 5.19674e-05 -5.5087e-06 -6.90652e-05 -3.33018e-05 -2.35187e-05 -3.42124e-05 4.12208e-05 3.31312e-06 2.66392e-05 
1508.5 0 4.75271e-05 -0.0526348 1.09903e-05 1.76268e-05 -0.475934 0.0024381 -0.000917357 0.334184 -0.000639815 -0.000468198 -0.000608007 0.000240299 0.00014894 0.000251538 0.00014978 -0.000414995 -0.000538008 -3.72457e-05 -0.0015256 -0.000572602 -4.14868e-05 -0.000170654 0.000242528 4.68828e-05 -7.88866e-06 -7.74904e-05 -3.16082e-05 -1.67243e-05 -2.80053e-05 4.87417e-05 5.83854e-06 2.65446e-05 
1508.85 0 7.69541e-05 -0.0482338 8.56272e-06 1.73646e-05 -0.499655 0.00239162 -0.00113782 0.293852 -0.00066149 -0.000449216 -0.00056202 0.000265894 0.000177129 0.000275769 0.000145815 -0.000415901 -0.000501386 -8.97392e-05 -0.00161237 -0.000559608 -4.34223e-05 -0.00016337 0.000258093 4.21361e-05 -1.0119e-05 -8.42424e-05 -2.85578e-05 -1.06384e-05 -2.21626e-05 5.45931e-05 8.97714e-06 2.66546e-05 
1509.2 0 0.000106889 -0.0435655 5.51586e-06 1.72928e-05 -0.520001 0.00232382 -0.00135715 0.251963 -0.0006816 -0.000426909 -0.000511685 0.000288283 0.000206589 0.000300129 0.000141006 -0.000414747 -0.000458373 -0.000142882 -0.00168826 -0.000545933 -4.47964e-05 -0.000154913 0.000271789 3.84389e-05 -1.14061e-05 -9.01e-05 -2.45293e-05 -4.95699e-06 -1.70215e-05 5.91509e-05 1.28762e-05 2.7358e-05 
1509.55 0 0.000136613 -0.0386608 1.99818e-06 1.66662e-05 -0.536874 0.00223545 -0.00157348 0.208793 -0.000699361 -0.00040338 -0.000458027 0.000308402 0.000236573 0.000322453 0.000133742 -0.000410011 -0.000410538 -0.000196352 -0.00175144 -0.000532547 -4.50298e-05 -0.000144841 0.000283117 3.55132e-05 -1.18019e-05 -9.58111e-05 -2.05596e-05 2.01902e-07 -1.25367e-05 6.29863e-05 1.75132e-05 2.83791e-05 
1509.9 0 0.000165554 -0.0335529 -1.40668e-06 1.49852e-05 -0.550193 0.00212564 -0.00178476 0.164619 -0.000713419 -0.000379595 -0.000401103 0.000327453 0.000266143 0.000342006 0.00012471 -0.00040029 -0.000358876 -0.000248308 -0.00180054 -0.000518086 -4.45431e-05 -0.000134197 0.000292235 3.23461e-05 -1.14813e-05 -0.000101117 -1.71204e-05 4.91147e-06 -8.51592e-06 6.63611e-05 2.25102e-05 2.86868e-05 
1510.25 0 0.000193862 -0.0282751 -4.29636e-06 1.3157e-05 -0.559899 0.00199372 -0.00198792 0.119727 -0.000722951 -0.000354523 -0.000341047 0.000344502 0.00029365 0.000360113 0.000111974 -0.000385098 -0.000302724 -0.000296556 -0.00183534 -0.000500833 -4.41819e-05 -0.000124798 0.00029972 2.8754e-05 -1.04087e-05 -0.000105414 -1.37705e-05 9.08027e-06 -4.65179e-06 6.95674e-05 2.74014e-05 2.82864e-05 
1510.6 0 0.000221847 -0.0228599 -6.60459e-06 1.1896e-05 -0.565957 0.00184 -0.00217955 0.0744083 -0.000727982 -0.000326928 -0.000278678 0.000357666 0.0003181 0.000375166 9.2344e-05 -0.00036503 -0.00024141 -0.000339893 -0.00185695 -0.000481072 -4.4605e-05 -0.00011607 0.000306085 2.5262e-05 -8.57104e-06 -0.000108727 -1.05336e-05 1.28529e-05 -6.67134e-07 7.28801e-05 3.205e-05 2.8677e-05 
1510.95 0 0.000249325 -0.0173423 -8.28752e-06 1.04139e-05 -0.568358 0.00166594 -0.00235643 0.0289502 -0.000728887 -0.000296887 -0.000215626 0.000366467 0.000339282 0.000384516 6.66623e-05 -0.000341093 -0.000175662 -0.000378656 -0.00186662 -0.000460002 -4.53052e-05 -0.000105803 0.000311393 2.19563e-05 -5.83219e-06 -0.000111517 -7.86114e-06 1.68732e-05 3.32187e-06 7.61285e-05 3.63663e-05 3.04305e-05 
1511.3 0 0.000275631 -0.0117598 -9.60985e-06 8.01955e-06 -0.567114 0.00147331 -0.00251665 -0.0163618 -0.000726557 -0.000265775 -0.000154432 0.000372485 0.00035738 0.000388574 3.68403e-05 -0.000314575 -0.000107484 -0.000413323 -0.00186496 -0.000438128 -4.53813e-05 -9.39655e-05 0.000315679 1.87904e-05 -2.51281e-06 -0.000113889 -5.4792e-06 2.16235e-05 7.29775e-06 7.91368e-05 4.01292e-05 3.24097e-05 
1511.65 0 0.000300071 -0.00614891 -1.09041e-05 5.14388e-06 -0.562254 0.00126335 -0.00265825 -0.0612407 -0.000722072 -0.000235594 -9.64252e-05 0.000377133 0.00037294 0.000388324 1.71189e-06 -0.000286333 -3.97977e-05 -0.000443132 -0.00185147 -0.000415005 -4.48729e-05 -8.21528e-05 0.000318597 1.60962e-05 3.3352e-07 -0.00011569 -3.01493e-06 2.758e-05 1.11681e-05 8.17179e-05 4.31607e-05 3.35369e-05 
1512 0 0.000322076 -0.000543704 -1.20156e-05 2.36095e-06 -0.553836 0.00103781 -0.0027786 -0.105402 -0.000714929 -0.000207271 -4.08633e-05 0.000380117 0.000385985 0.000382523 -4.00369e-05 -0.000256525 2.49274e-05 -0.000467982 -0.00182416 -0.000389514 -4.37365e-05 -7.08202e-05 0.000318655 1.37436e-05 2.18421e-06 -0.000117139 -9.75553e-07 3.49146e-05 1.46538e-05 8.3605e-05 4.55342e-05 3.34488e-05 
1512.35 0 0.00034111 0.00502238 -1.26131e-05 -3.3297e-07 -0.541942 0.000799434 -0.0028765 -0.148574 -0.00070309 -0.000178967 1.30079e-05 0.000380444 0.0003956 0.000370143 -8.71731e-05 -0.000225887 8.54936e-05 -0.000489277 -0.00178163 -0.000361447 -4.17773e-05 -5.9716e-05 0.000315046 1.11862e-05 3.22564e-06 -0.000118372 2.88065e-07 4.26564e-05 1.77475e-05 8.48251e-05 4.73518e-05 3.19121e-05 
1512.7 0 0.000356817 0.0105153 -1.29743e-05 -2.9991e-06 -0.52667 0.000550491 -0.00295177 -0.190491 -0.00068599 -0.000148297 6.51653e-05 0.000378139 0.000401301 0.000350991 -0.000137127 -0.00019604 0.000140864 -0.000507882 -0.00172503 -0.000332938 -3.98582e-05 -4.87185e-05 0.000308997 8.67589e-06 3.61284e-06 -0.000119563 1.06969e-06 4.96801e-05 2.07562e-05 8.58185e-05 4.86709e-05 2.87487e-05 
1513.05 0 0.000369132 0.0159005 -1.35102e-05 -5.43107e-06 -0.50814 0.000293492 -0.00300278 -0.230897 -0.000665569 -0.00011553 0.000116053 0.000373734 0.000404647 0.000324321 -0.000185879 -0.000168385 0.000189769 -0.000523036 -0.00165667 -0.000306267 -3.90245e-05 -3.76313e-05 0.00030172 6.56344e-06 3.49587e-06 -0.000120769 1.53275e-06 5.60815e-05 2.42392e-05 8.66573e-05 4.99649e-05 2.3736e-05 
1513.4 0 0.000378095 0.021144 -1.39831e-05 -7.23638e-06 -0.486489 3.22395e-05 -0.00302692 -0.269547 -0.00064376 -8.20694e-05 0.000166215 0.000366358 0.000407853 0.000290365 -0.000230058 -0.00014278 0.000232682 -0.000533462 -0.0015776 -0.000281592 -3.90785e-05 -2.63078e-05 0.000292874 4.27656e-06 3.51568e-06 -0.00012161 1.91077e-06 6.25696e-05 2.87755e-05 8.69406e-05 5.16747e-05 1.71475e-05 
1513.75 0 0.000383635 0.0262133 -1.40176e-05 -8.4478e-06 -0.461876 -0.000228759 -0.00302319 -0.306205 -0.000621548 -4.8443e-05 0.00021487 0.00035428 0.00041148 0.00025007 -0.000269967 -0.000118056 0.000271233 -0.000538639 -0.00148763 -0.000257826 -3.88313e-05 -1.51478e-05 0.000281827 1.23819e-06 4.2204e-06 -0.000121607 2.58673e-06 6.90612e-05 3.45143e-05 8.7275e-05 5.38738e-05 1.03778e-05 
1514.1 0 0.000385176 0.0310783 -1.37203e-05 -1.03572e-05 -0.434476 -0.00048555 -0.0029926 -0.340651 -0.000600136 -1.49706e-05 0.000261256 0.000336733 0.00041535 0.000203014 -0.000307808 -9.38433e-05 0.000305103 -0.00053975 -0.00138669 -0.000233705 -3.7611e-05 -5.24977e-06 0.000268838 -2.54885e-06 4.81023e-06 -0.000120513 3.94835e-06 7.50573e-05 4.06444e-05 8.89651e-05 5.6527e-05 4.45146e-06 
1514.45 0 0.000382549 0.0357103 -1.32009e-05 -1.43915e-05 -0.404481 -0.000735302 -0.00293597 -0.372676 -0.000580794 1.80025e-05 0.000306508 0.000315038 0.000419859 0.000148048 -0.000344515 -6.99444e-05 0.000332284 -0.000539054 -0.00127495 -0.00020852 -3.57576e-05 3.34509e-06 0.000254528 -6.07371e-06 3.33931e-06 -0.000118621 6.14905e-06 8.06014e-05 4.61849e-05 9.16714e-05 5.94885e-05 -1.34107e-06 
1514.8 0 0.000376428 0.0400815 -1.23378e-05 -2.00771e-05 -0.372102 -0.000975189 -0.00285368 -0.402093 -0.000563965 5.01718e-05 0.000352616 0.000291647 0.000424456 8.4758e-05 -0.000379088 -4.55801e-05 0.000351966 -0.000537201 -0.00115257 -0.000182054 -3.34263e-05 1.23734e-05 0.000238887 -8.65298e-06 -1.08185e-06 -0.000115915 8.42025e-06 8.62069e-05 5.10328e-05 9.35e-05 6.23749e-05 -8.25942e-06 
1515.15 0 0.000367282 0.044165 -1.0927e-05 -2.58409e-05 -0.337562 -0.00120234 -0.00274717 -0.428732 -0.000549127 8.22898e-05 0.000400053 0.000267154 0.000427086 1.36172e-05 -0.00040974 -2.07379e-05 0.000365281 -0.000532651 -0.00101957 -0.000154976 -3.05905e-05 2.30938e-05 0.000221158 -1.10697e-05 -7.01344e-06 -0.000111526 1.03684e-05 9.18449e-05 5.52056e-05 9.34749e-05 6.45233e-05 -1.67026e-05 
1515.5 0 0.000354966 0.0479357 -8.99251e-06 -3.04974e-05 -0.301092 -0.00141371 -0.00261786 -0.452444 -0.000535228 0.000114828 0.000446738 0.000239971 0.000426154 -6.44267e-05 -0.000435267 3.35976e-06 0.000374322 -0.000524159 -0.000876346 -0.000129764 -2.78432e-05 3.53921e-05 0.000201068 -1.32521e-05 -1.25973e-05 -0.00010515 1.26695e-05 9.65886e-05 5.79554e-05 9.25156e-05 6.55991e-05 -2.62463e-05 
1515.85 0 0.000339372 0.0513716 -6.78673e-06 -3.35522e-05 -0.262937 -0.0016056 -0.0024678 -0.473095 -0.000521332 0.000145526 0.000489263 0.000209623 0.000422355 -0.000149123 -0.000454503 2.57734e-05 0.00038064 -0.000511604 -0.000723549 -0.000107948 -2.53763e-05 4.90697e-05 0.000179007 -1.407e-05 -1.80962e-05 -9.76583e-05 1.53758e-05 9.99868e-05 5.86285e-05 9.16024e-05 6.59064e-05 -3.61907e-05 
1516.2 0 0.000321042 0.0544544 -4.35179e-06 -3.53695e-05 -0.223354 -0.00177527 -0.00230106 -0.490572 -0.000506534 0.000171823 0.000525851 0.000176814 0.000417336 -0.000240217 -0.000465536 4.68543e-05 0.000384206 -0.000493796 -0.000561216 -8.80541e-05 -2.31247e-05 6.3676e-05 0.000155199 -1.33237e-05 -2.47729e-05 -8.94604e-05 1.77827e-05 0.000102437 5.77378e-05 9.02058e-05 6.58356e-05 -4.64956e-05 
1516.55 0 0.000300837 0.057168 -1.69789e-06 -3.64137e-05 -0.182607 -0.00192152 -0.00212156 -0.504783 -0.000489377 0.00019344 0.000557106 0.00014023 0.00041161 -0.000336164 -0.00046656 6.70229e-05 0.000384266 -0.000468754 -0.000388988 -6.77762e-05 -2.15891e-05 7.85929e-05 0.000129554 -1.20881e-05 -3.24616e-05 -8.00405e-05 1.9451e-05 0.000104125 5.58861e-05 8.73767e-05 6.5514e-05 -5.77198e-05 
1516.9 0 0.000279318 0.0594969 7.51953e-07 -3.63999e-05 -0.140965 -0.0020439 -0.00193218 -0.515659 -0.000468481 0.000212022 0.000584233 9.77826e-05 0.00040536 -0.000434772 -0.000455758 8.56428e-05 0.000380431 -0.000437322 -0.000207565 -4.59119e-05 -2.10555e-05 9.35193e-05 0.000102387 -1.16972e-05 -4.0047e-05 -6.97552e-05 2.06794e-05 0.000104741 5.28698e-05 8.29769e-05 6.49835e-05 -6.98658e-05 
1517.25 0 0.000256704 0.0614286 3.09953e-06 -3.47277e-05 -0.0986996 -0.00214262 -0.00173602 -0.523149 -0.000443838 0.000228799 0.000607688 4.95907e-05 0.000399756 -0.000533723 -0.000431845 0.000102173 0.000372991 -0.000402943 -1.88964e-05 -2.29509e-05 -2.11483e-05 0.00010803 7.39602e-05 -1.2148e-05 -4.71319e-05 -5.98458e-05 2.2275e-05 0.000104599 4.89965e-05 7.71282e-05 6.42034e-05 -8.22083e-05 
1517.6 0 0.000233608 0.0629533 5.96545e-06 -3.18378e-05 -0.0560883 -0.00221888 -0.00153651 -0.527224 -0.000416102 0.000243012 0.000627233 -2.883e-06 0.000395524 -0.000631331 -0.000395799 0.0001166 0.000361959 -0.000367986 0.000175978 -6.46943e-08 -2.14192e-05 0.000122954 4.3677e-05 -1.25922e-05 -5.37893e-05 -5.08297e-05 2.47209e-05 0.000104094 4.54235e-05 6.9681e-05 6.35191e-05 -9.39954e-05 
1517.95 0 0.000211049 0.0640627 9.20764e-06 -2.90259e-05 -0.013411 -0.00227402 -0.00133646 -0.527883 -0.000384938 0.00025383 0.000642094 -6.00941e-05 0.000393529 -0.000726434 -0.000349155 0.000129202 0.000346905 -0.00033252 0.000376015 2.19598e-05 -2.16367e-05 0.000138804 1.16946e-05 -1.26145e-05 -5.94485e-05 -4.20583e-05 2.75871e-05 0.000102325 4.27842e-05 6.05301e-05 6.3466e-05 -0.000105075 
1518.3 0 0.000189231 0.0647525 1.23621e-05 -2.65846e-05 0.0290557 -0.00230951 -0.00113737 -0.525142 -0.000351278 0.000261847 0.000650873 -0.000123969 0.000394522 -0.000816971 -0.000292195 0.000142324 0.000328082 -0.000296151 0.000577988 4.2754e-05 -2.15433e-05 0.000153836 -2.0135e-05 -1.2349e-05 -6.3259e-05 -3.31408e-05 3.00917e-05 9.89389e-05 4.0549e-05 5.03527e-05 6.39919e-05 -0.000115838 
1518.65 0 0.00016761 0.0650237 1.5114e-05 -2.35376e-05 0.0710379 -0.00232659 -0.000940067 -0.519042 -0.000318419 0.000268621 0.000652527 -0.000194585 0.000397215 -0.000900241 -0.000225493 0.000159214 0.000306263 -0.000259373 0.000779188 6.21892e-05 -2.04855e-05 0.000167243 -5.1372e-05 -1.21892e-05 -6.54397e-05 -2.4323e-05 3.20917e-05 9.53618e-05 3.81026e-05 4.0182e-05 6.44488e-05 -0.000126576 
1519 0 0.000145542 0.0648784 1.74863e-05 -1.94359e-05 0.112266 -0.00232637 -0.000745887 -0.509646 -0.000287804 0.000275618 0.000646938 -0.000270702 0.000399689 -0.000975202 -0.000151026 0.000180843 0.000282195 -0.000222748 0.000979295 8.09039e-05 -1.84671e-05 0.000180178 -8.37472e-05 -1.2227e-05 -6.66768e-05 -1.57443e-05 3.36494e-05 9.25457e-05 3.54702e-05 3.04081e-05 6.4382e-05 -0.000136627 
1519.35 0 0.000123383 0.0643193 1.99612e-05 -1.58228e-05 0.152479 -0.00231054 -0.000555309 -0.497042 -0.000256741 0.000284223 0.000634025 -0.00035193 0.000400699 -0.001042 -7.04183e-05 0.000205609 0.000255993 -0.000187313 0.00117831 9.96759e-05 -1.62981e-05 0.000192228 -0.000117933 -1.23124e-05 -6.75902e-05 -7.52931e-06 3.46755e-05 8.95872e-05 3.2917e-05 2.0991e-05 6.36094e-05 -0.000145235 
1519.7 0 0.000101754 0.0633524 2.25604e-05 -1.38352e-05 0.191427 -0.00227924 -0.000368056 -0.481329 -0.000222219 0.000295507 0.000614966 -0.000438331 0.000399491 -0.00109976 1.5331e-05 0.000231569 0.000227011 -0.000155386 0.00137403 0.000117342 -1.40132e-05 0.000202815 -0.00015225 -1.23629e-05 -6.90939e-05 -3.86569e-08 3.50584e-05 8.55868e-05 3.0548e-05 1.16381e-05 6.22552e-05 -0.000153289 
1520.05 0 8.02814e-05 0.0619874 2.48183e-05 -1.20751e-05 0.228866 -0.0022316 -0.000185114 -0.462629 -0.000184009 0.000309113 0.000592348 -0.000528475 0.00039665 -0.00114797 0.000105201 0.000257603 0.00019477 -0.000128843 0.00156367 0.00013181 -1.13441e-05 0.000213969 -0.00018552 -1.25467e-05 -7.13734e-05 6.23858e-06 3.50401e-05 8.07807e-05 2.80616e-05 1.79006e-06 6.05939e-05 -0.000161998 
1520.4 0 5.86606e-05 0.0602357 2.67051e-05 -8.56522e-06 0.264561 -0.00216768 -8.19454e-06 -0.441084 -0.00014195 0.000323703 0.000567756 -0.000620036 0.000392952 -0.00118718 0.00019888 0.000283741 0.000159501 -0.000107809 0.0017458 0.000142424 -8.67607e-06 0.000226402 -0.000218073 -1.25489e-05 -7.3511e-05 1.12341e-05 3.49814e-05 7.50724e-05 2.52205e-05 -8.591e-06 5.88622e-05 -0.000170646 
1520.75 0 3.72261e-05 0.0581116 2.80253e-05 -3.63044e-06 0.298296 -0.00208804 0.000161348 -0.416858 -9.52437e-05 0.00033885 0.000542567 -0.000711661 0.000387959 -0.00121645 0.000296897 0.000309802 0.000121694 -9.22465e-05 0.00191914 0.000149746 -6.61177e-06 0.000237808 -0.000249509 -1.21895e-05 -7.52957e-05 1.47691e-05 3.49695e-05 6.82229e-05 2.21327e-05 -1.87254e-05 5.7314e-05 -0.000177298 
1521.1 0 1.64963e-05 0.055632 2.86149e-05 1.0266e-06 0.329865 -0.00199335 0.000322341 -0.390123 -4.48456e-05 0.000355194 0.000519804 -0.000802427 0.000381149 -0.00123307 0.000398618 0.000334547 8.24947e-05 -8.31417e-05 0.00208287 0.000153607 -5.08853e-06 0.000247199 -0.000278994 -1.15681e-05 -7.70593e-05 1.64989e-05 3.54128e-05 6.11744e-05 1.94243e-05 -2.86279e-05 5.57979e-05 -0.000181287 
1521.45 0 -3.37048e-06 0.0528145 2.90731e-05 4.71513e-06 0.359078 -0.00188519 0.000472533 -0.361069 7.80511e-06 0.00037264 0.000500922 -0.000892007 0.000372183 -0.00123596 0.000501394 0.000357243 4.46457e-05 -8.12666e-05 0.00223695 0.000153746 -3.83326e-06 0.000255527 -0.000306838 -1.07445e-05 -7.77269e-05 1.70577e-05 3.63774e-05 5.47686e-05 1.74136e-05 -3.9002e-05 5.41664e-05 -0.000183292 
1521.8 0 -2.17131e-05 0.0496791 2.97679e-05 7.48358e-06 0.385763 -0.00176669 0.000610035 -0.3299 6.22547e-05 0.000391547 0.000483022 -0.000981078 0.000360452 -0.00122649 0.00060339 0.000378241 1.08736e-05 -8.67226e-05 0.00237971 0.000150419 -3.26132e-06 0.000262668 -0.000333407 -9.85588e-06 -7.60983e-05 1.70571e-05 3.75368e-05 4.85245e-05 1.5542e-05 -4.91212e-05 5.24852e-05 -0.000183975 
1522.15 0 -3.75534e-05 0.0462502 3.05731e-05 9.46808e-06 0.409765 -0.00163986 0.000734181 -0.296833 0.000117776 0.000412713 0.000462429 -0.00106996 0.000346718 -0.00120506 0.000704487 0.000398048 -1.91551e-05 -9.93417e-05 0.00250817 0.000142815 -3.30918e-06 0.00026828 -0.0003582 -8.49241e-06 -7.33379e-05 1.62307e-05 3.87231e-05 4.17598e-05 1.34901e-05 -5.74628e-05 5.10813e-05 -0.000183743 
1522.5 0 -5.10914e-05 0.0425533 3.18105e-05 1.13109e-05 0.430946 -0.00150588 0.000843641 -0.262095 0.000173903 0.00043575 0.0004389 -0.00115786 0.000332291 -0.00117121 0.000804067 0.000417143 -4.80991e-05 -0.000118652 0.00262073 0.000129495 -3.21056e-06 0.00027363 -0.000380725 -5.97534e-06 -7.15257e-05 1.42269e-05 3.98916e-05 3.41762e-05 1.17914e-05 -6.44974e-05 4.99485e-05 -0.000182365 
1522.85 0 -6.28877e-05 0.0386129 3.39067e-05 1.31433e-05 0.449186 -0.00136746 0.000937116 -0.225926 0.000231315 0.000459075 0.000414896 -0.00124397 0.000316072 -0.00112524 0.000901074 0.000435706 -7.74499e-05 -0.00014376 0.00271633 0.000109759 -2.24796e-06 0.000279726 -0.000400036 -1.77341e-06 -7.08873e-05 1.17855e-05 4.10258e-05 2.57527e-05 1.07697e-05 -7.2048e-05 4.85462e-05 -0.000179082 
1523.2 0 -7.29358e-05 0.034456 3.6627e-05 1.51057e-05 0.464391 -0.00122738 0.00101454 -0.188573 0.000290052 0.000481317 0.000391908 -0.00132875 0.000296283 -0.00106807 0.000994386 0.000452333 -0.000106813 -0.000173977 0.0027936 8.40163e-05 -7.48187e-09 0.000284883 -0.000415191 3.77163e-06 -7.01222e-05 1.00235e-05 4.18189e-05 1.71503e-05 9.36538e-06 -8.05852e-05 4.63731e-05 -0.000174076 
1523.55 0 -8.18064e-05 0.0301132 3.98547e-05 1.78261e-05 0.476485 -0.00108678 0.00107656 -0.150287 0.000349902 0.000503468 0.000369077 -0.00141253 0.000272824 -0.0010018 0.00108298 0.000466155 -0.000136218 -0.00020918 0.00285131 5.3491e-05 3.52977e-06 0.000286839 -0.00042671 9.45203e-06 -6.83496e-05 8.55122e-06 4.23704e-05 8.96603e-06 6.39673e-06 -8.95116e-05 4.29984e-05 -0.000167924 
1523.9 0 -9.0631e-05 0.025615 4.33158e-05 2.10442e-05 0.485414 -0.000946796 0.0011237 -0.111323 0.000410948 0.000527541 0.000345062 -0.00149355 0.00024517 -0.000927504 0.00116694 0.000477572 -0.000166832 -0.000249399 0.00288809 1.86036e-05 7.54627e-06 0.000285396 -0.000435582 1.51021e-05 -6.54971e-05 5.75481e-06 4.31971e-05 1.22669e-06 2.11459e-06 -9.82553e-05 3.84203e-05 -0.000160412 
1524.25 0 -9.94608e-05 0.0209915 4.61322e-05 2.40612e-05 0.491145 -0.000808906 0.0011569 -0.071939 0.000472392 0.000552813 0.000320235 -0.00156882 0.000212402 -0.000844319 0.0012459 0.000485852 -0.000199455 -0.000294166 0.0029026 -2.10413e-05 1.09946e-05 0.000281384 -0.000441888 2.1615e-05 -6.16828e-05 7.66747e-07 4.44234e-05 -6.29638e-06 -2.37252e-06 -0.000106193 3.26899e-05 -0.000151297 
1524.6 0 -0.000107715 0.0162733 4.77592e-05 2.68697e-05 0.493665 -0.000673147 0.0011775 -0.0323925 0.000532566 0.000576217 0.000295669 -0.00163607 0.000174887 -0.00075234 0.00131821 0.000488731 -0.000233175 -0.000342608 0.00289422 -6.52065e-05 1.3772e-05 0.000275231 -0.000445468 2.97028e-05 -5.62185e-05 -5.92571e-06 4.59705e-05 -1.38305e-05 -6.7515e-06 -0.000112731 2.60039e-05 -0.00014109 
1524.95 0 -0.000115185 0.0114914 4.84842e-05 2.94694e-05 0.492984 -0.000538944 0.00118561 0.00705926 0.000590529 0.000595412 0.000270928 -0.00169361 0.000134208 -0.00065279 0.00138326 0.000483887 -0.000266255 -0.000394337 0.00286357 -0.000112881 1.63395e-05 0.000267625 -0.000446282 3.96545e-05 -4.88469e-05 -1.42603e-05 4.76453e-05 -2.16288e-05 -1.12712e-05 -0.000117083 1.87557e-05 -0.000130224 
1525.3 0 -0.000121902 0.00667662 4.88549e-05 3.17822e-05 0.48913 -0.000407454 0.00118034 0.046161 0.000645298 0.000609282 0.000245876 -0.0017393 9.23162e-05 -0.000545234 0.00144195 0.000470703 -0.000297767 -0.000448939 0.00281131 -0.000163156 1.87977e-05 0.000258922 -0.000443666 5.13306e-05 -4.12624e-05 -2.42552e-05 4.88033e-05 -2.96414e-05 -1.5687e-05 -0.000118607 1.11429e-05 -0.000118941 
1525.65 0 -0.000127556 0.0018602 4.89643e-05 3.41621e-05 0.482154 -0.000280611 0.00116191 0.0846622 0.000693942 0.000616846 0.000222124 -0.00177243 5.13961e-05 -0.000429489 0.00149392 0.000450704 -0.000327262 -0.000506251 0.00273805 -0.000214879 2.10435e-05 0.000248052 -0.000437489 6.37044e-05 -3.52188e-05 -3.51535e-05 4.87645e-05 -3.72097e-05 -1.96646e-05 -0.000117897 3.27088e-06 -0.000107376 
1526 0 -0.000131349 -0.00292703 4.87607e-05 3.5983e-05 0.472124 -0.000159864 0.00113163 0.12232 0.000734174 0.00061769 0.000201752 -0.00179369 1.34696e-05 -0.000307406 0.00153795 0.000426353 -0.000353799 -0.000567396 0.00264577 -0.000267123 2.31346e-05 0.000234614 -0.000428839 7.59311e-05 -3.07225e-05 -4.69433e-05 4.74837e-05 -4.34915e-05 -2.29992e-05 -0.000116688 -4.43304e-06 -9.48534e-05 
1526.35 0 -0.000132286 -0.00765558 4.82681e-05 3.61926e-05 0.459126 -4.61031e-05 0.00109157 0.1589 0.000766698 0.000611307 0.000185476 -0.00180246 -2.09328e-05 -0.000180111 0.00157348 0.00039936 -0.000375512 -0.000632857 0.00253724 -0.000319226 2.55288e-05 0.000219956 -0.000418715 8.74683e-05 -2.64534e-05 -6.02471e-05 4.45735e-05 -4.85431e-05 -2.49416e-05 -0.000116041 -1.14344e-05 -8.08658e-05 
1526.7 0 -0.000130484 -0.0122967 4.7019e-05 3.50654e-05 0.443265 6.1334e-05 0.00104243 0.194171 0.000793157 0.000598043 0.000171728 -0.00179753 -5.24558e-05 -4.76142e-05 0.00159887 0.000370436 -0.000391761 -0.000701389 0.00241391 -0.000369646 2.94178e-05 0.000204736 -0.000406835 9.69758e-05 -2.18263e-05 -7.45704e-05 4.02615e-05 -5.33175e-05 -2.48141e-05 -0.00011527 -1.78837e-05 -6.60917e-05 
1527.05 0 -0.000127376 -0.0168211 4.47258e-05 3.35142e-05 0.424666 0.000161793 0.000983056 0.227915 0.000813524 0.000580193 0.000159079 -0.00177828 -8.11922e-05 8.8239e-05 0.00161096 0.000340531 -0.000404478 -0.000772237 0.00227589 -0.00041772 3.43056e-05 0.00018872 -0.000392217 0.000104283 -1.71812e-05 -8.88005e-05 3.59111e-05 -5.79471e-05 -2.31358e-05 -0.00011379 -2.44058e-05 -5.06742e-05 
1527.4 0 -0.000123293 -0.0212004 4.20636e-05 3.15092e-05 0.403468 0.000252301 0.000915404 0.259924 0.000827186 0.000559098 0.000147467 -0.00174394 -0.000107371 0.000223728 0.00160882 0.000310266 -0.000415208 -0.000844558 0.00212398 -0.000464521 3.8459e-05 0.00017142 -0.000375233 0.000110903 -1.24684e-05 -0.000102229 3.21416e-05 -6.19928e-05 -2.09954e-05 -0.000111544 -3.09476e-05 -3.41661e-05 
1527.75 0 -0.000117698 -0.025406 3.92777e-05 2.90412e-05 0.379831 0.000332254 0.000843941 0.29 0.00083501 0.00053322 0.000137228 -0.00169401 -0.000131253 0.00035636 0.00159458 0.000279359 -0.00042361 -0.000915105 0.0019587 -0.000511306 4.22386e-05 0.000151602 -0.000356792 0.00011776 -7.54625e-06 -0.000114762 2.85923e-05 -6.61528e-05 -1.91026e-05 -0.000108359 -3.67038e-05 -1.72805e-05 
1528.1 0 -0.000111555 -0.0294101 3.61634e-05 2.68488e-05 0.353927 0.000403749 0.000770603 0.317964 0.000836893 0.000500549 0.000127886 -0.001629 -0.000152591 0.000485296 0.00157043 0.000247882 -0.000428233 -0.000979906 0.00177961 -0.000557992 4.67269e-05 0.000129052 -0.000336107 0.000124335 -2.08379e-06 -0.00012672 2.48391e-05 -7.05747e-05 -1.76118e-05 -0.000104125 -4.12588e-05 -5.99534e-07 
1528.45 0 -0.000106307 -0.0331888 3.28026e-05 2.47341e-05 0.325938 0.000467873 0.000695153 0.343652 0.000831074 0.000460957 0.0001179 -0.00154927 -0.000171738 0.000610248 0.00153684 0.000215635 -0.00042854 -0.00103746 0.00158857 -0.000602977 5.11081e-05 0.000105553 -0.000313171 0.00012989 4.23725e-06 -0.000138642 2.1047e-05 -7.38589e-05 -1.64725e-05 -9.84544e-05 -4.50284e-05 1.66163e-05 
1528.8 0 -0.000101868 -0.0367214 2.93562e-05 2.17592e-05 0.296064 0.000524775 0.000618365 0.366911 0.000818182 0.000415526 0.000107105 -0.00145445 -0.000188819 0.000731276 0.00149241 0.00018116 -0.000425948 -0.00108819 0.00138917 -0.000644396 5.37228e-05 8.14485e-05 -0.00028958 0.000134602 1.07589e-05 -0.000150725 1.75678e-05 -7.59437e-05 -1.5251e-05 -9.11164e-05 -4.86386e-05 3.47786e-05 
1529.15 0 -9.71206e-05 -0.0399861 2.61843e-05 1.80773e-05 0.264517 0.000575407 0.000541279 0.387607 0.000799817 0.000365975 9.82165e-05 -0.00134525 -0.000203705 0.000847768 0.00143609 0.000142625 -0.000421002 -0.00113211 0.00118268 -0.000681843 5.41602e-05 5.57147e-05 -0.000265473 0.000138868 1.66771e-05 -0.000162314 1.4288e-05 -7.82442e-05 -1.31929e-05 -8.29726e-05 -5.2359e-05 5.30301e-05 
1529.5 0 -9.09392e-05 -0.0429619 2.342e-05 1.45667e-05 0.231517 0.000620711 0.000463149 0.405625 0.000774752 0.000313452 9.31034e-05 -0.00122404 -0.000215445 0.000958477 0.00136908 9.88708e-05 -0.000411509 -0.00116875 0.000968865 -0.000716474 5.30289e-05 2.95428e-05 -0.000239987 0.000142939 2.29896e-05 -0.00017262 1.09534e-05 -8.15271e-05 -1.01676e-05 -7.47247e-05 -5.60193e-05 7.03478e-05 
1529.85 0 -8.24851e-05 -0.0456326 2.10239e-05 1.12418e-05 0.197292 0.000659835 0.000383126 0.420869 0.000740884 0.000257187 8.92512e-05 -0.00109307 -0.000222251 0.00106245 0.00129329 5.06835e-05 -0.000395438 -0.00119878 0.000748845 -0.00074856 5.09452e-05 4.38705e-06 -0.000213036 0.000147163 3.07127e-05 -0.000181533 7.55541e-06 -8.56808e-05 -6.43694e-06 -6.53025e-05 -5.90757e-05 8.64055e-05 
1530.2 0 -7.16284e-05 -0.0479843 1.88498e-05 7.59943e-06 0.162076 0.000691327 0.000302379 0.433262 0.000698227 0.000196192 8.35229e-05 -0.000953154 -0.000223499 0.00115916 0.00120989 4.04968e-07 -0.000373652 -0.00122395 0.00052574 -0.000776853 4.91424e-05 -1.97073e-05 -0.000184996 0.000151463 3.82311e-05 -0.000189338 4.19449e-06 -9.04219e-05 -2.19531e-06 -5.3975e-05 -6.11702e-05 0.00010158 
1530.55 0 -5.978e-05 -0.0500049 1.66695e-05 3.56811e-06 0.126108 0.000715193 0.000222372 0.442748 0.000649179 0.000131432 7.55364e-05 -0.000803705 -0.000220375 0.00124798 0.00111887 -5.01073e-05 -0.000346787 -0.00124529 0.000302684 -0.000800718 4.91695e-05 -4.26814e-05 -0.000155854 0.000154943 4.45614e-05 -0.00019672 1.08909e-06 -9.55161e-05 2.23681e-06 -4.23708e-05 -6.25928e-05 0.00011655 
1530.9 0 -4.8654e-05 -0.0516851 1.42348e-05 -8.62504e-07 0.0896262 0.000731589 0.000144093 0.44929 0.00059605 6.41136e-05 6.41182e-05 -0.000644 -0.000213647 0.00132735 0.0010192 -0.000100498 -0.000313472 -0.00126193 8.13039e-05 -0.00082088 5.07535e-05 -6.45909e-05 -0.000125026 0.000157364 5.09191e-05 -0.000203738 -1.65384e-06 -0.000100251 7.03008e-06 -3.12071e-05 -6.39239e-05 0.000131466 
1531.25 0 -3.85025e-05 -0.0530171 1.18493e-05 -5.47386e-06 0.0528732 0.000741805 6.94912e-05 0.452871 0.000538749 -6.80785e-06 4.66363e-05 -0.000475748 -0.000202541 0.00139483 0.000911188 -0.000149514 -0.000274123 -0.00127137 -0.00013761 -0.00083727 5.26532e-05 -8.6299e-05 -9.22687e-05 0.000159548 5.72017e-05 -0.000209189 -4.23446e-06 -0.000103789 1.21104e-05 -1.94645e-05 -6.51304e-05 0.00014546 
1531.6 0 -2.91978e-05 -0.0539943 9.93672e-06 -9.68322e-06 0.0160921 0.000749223 -2.98488e-07 0.453494 0.000476069 -8.21573e-05 2.23966e-05 -0.000302157 -0.000187286 0.00144886 0.000797108 -0.000194757 -0.000231898 -0.00127171 -0.000353021 -0.000848603 5.41568e-05 -0.000108091 -5.82836e-05 0.000161708 6.2349e-05 -0.000212738 -6.63032e-06 -0.000105922 1.66555e-05 -7.285e-06 -6.5242e-05 0.000157262 
1531.95 0 -2.00511e-05 -0.0546124 8.09188e-06 -1.30269e-05 -0.0204759 0.00075645 -6.59727e-05 0.451179 0.000407947 -0.000160593 -7.65178e-06 -0.000124542 -0.000168821 0.00149011 0.000678397 -0.000235084 -0.000190142 -0.0012627 -0.000564099 -0.000854501 5.47659e-05 -0.000129128 -2.38266e-05 0.000163637 6.64459e-05 -0.000214967 -8.38407e-06 -0.000107093 2.03109e-05 5.0099e-06 -6.37493e-05 0.000166354 
1532.3 0 -9.70404e-06 -0.0548695 6.0677e-06 -1.55756e-05 -0.0565952 0.000764337 -0.000129524 0.445968 0.000334734 -0.000240695 -4.30345e-05 5.74389e-05 -0.000147636 0.00151888 0.00055446 -0.00026994 -0.000151486 -0.00124477 -0.000770161 -0.000855558 5.4968e-05 -0.000148365 1.07117e-05 0.000165682 6.93199e-05 -0.00021623 -9.41987e-06 -0.000107258 2.34658e-05 1.79136e-05 -6.13189e-05 0.000173669 
1532.65 0 2.08116e-06 -0.0547674 4.29496e-06 -1.84581e-05 -0.0920363 0.00077146 -0.000193286 0.437919 0.00025678 -0.000322114 -8.2832e-05 0.000243865 -0.000125001 0.00153346 0.000427154 -0.000298539 -0.000117922 -0.00121756 -0.000968636 -0.000851687 5.54517e-05 -0.000164924 4.42745e-05 0.000168237 6.98811e-05 -0.000216267 -1.04993e-05 -0.000106048 2.69524e-05 3.11538e-05 -5.87483e-05 0.000180333 
1533 0 1.45768e-05 -0.0543119 2.93743e-06 -2.25995e-05 -0.126576 0.00077638 -0.000257609 0.427109 0.000176358 -0.000404469 -0.000124627 0.000432867 -0.000103098 0.00153427 0.000301314 -0.000321094 -9.02162e-05 -0.00117954 -0.00115597 -0.000842121 5.61519e-05 -0.000178581 7.56468e-05 0.000170673 6.75791e-05 -0.000213804 -1.24282e-05 -0.000103959 3.10045e-05 4.33729e-05 -5.64078e-05 0.000185706 
1533.35 0 2.70817e-05 -0.053511 1.50813e-06 -2.72969e-05 -0.16 0.000779623 -0.000321766 0.413631 9.69548e-05 -0.000486639 -0.000166421 0.00062132 -8.27683e-05 0.00152467 0.000178768 -0.000339011 -6.84005e-05 -0.00113024 -0.00133098 -0.000826898 5.68806e-05 -0.000189633 0.000105357 0.000171999 6.33382e-05 -0.000208275 -1.50724e-05 -0.00010215 3.43382e-05 5.33436e-05 -5.47873e-05 0.000189166 
1533.7 0 3.98164e-05 -0.0523743 -2.59004e-07 -3.13235e-05 -0.192099 0.000781 -0.000385632 0.397593 1.95012e-05 -0.000568263 -0.000207753 0.000807766 -6.33072e-05 0.001507 5.80278e-05 -0.000352769 -5.31446e-05 -0.00107171 -0.00149503 -0.000805438 5.72802e-05 -0.000199599 0.000135361 0.00017204 5.84399e-05 -0.000200791 -1.76365e-05 -0.000100645 3.56786e-05 6.12442e-05 -5.39318e-05 0.000191582 
1534.05 0 5.32481e-05 -0.0509121 -2.27411e-06 -3.44355e-05 -0.222673 0.000779609 -0.00044916 0.379123 -5.7611e-05 -0.000648542 -0.000247508 0.000992617 -4.5099e-05 0.00148124 -6.18091e-05 -0.000362086 -4.59872e-05 -0.0010057 -0.0016483 -0.000775591 5.72688e-05 -0.000210781 0.00016623 0.000171259 5.32162e-05 -0.000192605 -1.96468e-05 -9.8077e-05 3.49236e-05 6.8145e-05 -5.32037e-05 0.000193544 
1534.4 0 6.67547e-05 -0.0491358 -4.2338e-06 -3.68856e-05 -0.251535 0.000775089 -0.000512151 0.358367 -0.000134936 -0.000725033 -0.000283074 0.0011755 -2.92751e-05 0.00144679 -0.000179257 -0.000368087 -4.71735e-05 -0.000931234 -0.00178809 -0.000736348 5.73758e-05 -0.000222798 0.000196293 0.000169713 4.78087e-05 -0.000184484 -2.14474e-05 -9.32362e-05 3.31422e-05 7.47998e-05 -5.22592e-05 0.000194921 
1534.75 0 7.95091e-05 -0.0470597 -5.70436e-06 -3.90273e-05 -0.278517 0.000766919 -0.000573854 0.335482 -0.000209665 -0.000794825 -0.000313113 0.00135368 -1.55122e-05 0.00140403 -0.00029098 -0.000372215 -5.48285e-05 -0.00084677 -0.00191133 -0.00068907 5.77207e-05 -0.000233028 0.000223443 0.00016666 4.19684e-05 -0.000176614 -2.35556e-05 -8.64055e-05 3.18429e-05 8.1725e-05 -5.09105e-05 0.000195461 
1535.1 0 9.13576e-05 -0.0447005 -7.24335e-06 -4.10002e-05 -0.30346 0.000755317 -0.000632822 0.31063 -0.000278038 -0.000856685 -0.000337204 0.00152454 -2.98238e-06 0.00135476 -0.000394932 -0.000374379 -6.67488e-05 -0.000753956 -0.00201835 -0.000635329 5.79502e-05 -0.000240595 0.000247374 0.000161739 3.43374e-05 -0.000168667 -2.5894e-05 -7.85773e-05 3.18783e-05 8.91176e-05 -4.87546e-05 0.000194836 
1535.45 0 0.000101928 -0.0420757 -1.00004e-05 -4.22316e-05 -0.326216 0.000742499 -0.000688392 0.283992 -0.000339379 -0.000911821 -0.000353729 0.00168777 8.38911e-06 0.00130037 -0.000491505 -0.000373782 -8.1393e-05 -0.000655679 -0.00211105 -0.000575008 5.79807e-05 -0.000246456 0.000268683 0.00015507 2.44166e-05 -0.000159917 -2.75704e-05 -7.04572e-05 3.33375e-05 9.6316e-05 -4.62038e-05 0.000192987 
1535.8 0 0.000110617 -0.0392031 -1.37555e-05 -4.22249e-05 -0.346659 0.000730837 -0.0007419 0.255758 -0.000394993 -0.000961353 -0.000360992 0.00184283 1.81236e-05 0.00124121 -0.000581426 -0.00036979 -9.70246e-05 -0.000552905 -0.00218941 -0.000507461 5.785e-05 -0.000249995 0.000287619 0.00014658 1.33588e-05 -0.000149841 -2.80843e-05 -6.31171e-05 3.57629e-05 0.000102364 -4.44023e-05 0.000190504 
1536.15 0 0.000117591 -0.036104 -1.72132e-05 -4.13046e-05 -0.36468 0.000720948 -0.000796015 0.226125 -0.000445188 -0.00100462 -0.000359398 0.00198735 2.57061e-05 0.00117874 -0.000664948 -0.000362744 -0.000112238 -0.000446153 -0.00225202 -0.000432997 5.72979e-05 -0.000249637 0.000304527 0.000136524 2.06459e-06 -0.000138616 -2.77158e-05 -5.69425e-05 3.87153e-05 0.00010726 -4.34392e-05 0.000187882 
1536.5 0 0.000124145 -0.032802 -2.01123e-05 -3.95756e-05 -0.380186 0.000712402 -0.00085305 0.195297 -0.000488325 -0.00104163 -0.000349787 0.00211893 3.13412e-05 0.00111454 -0.000743644 -0.000354627 -0.000126899 -0.000337268 -0.00229813 -0.000353016 5.58328e-05 -0.000246119 0.000319313 0.000126026 -9.49627e-06 -0.000126603 -2.71406e-05 -5.15539e-05 4.2112e-05 0.000111032 -4.22131e-05 0.000184952 
1536.85 0 0.000131862 -0.0293205 -2.32233e-05 -3.73128e-05 -0.393097 0.000704499 -0.000914784 0.163483 -0.000522035 -0.00107368 -0.000333088 0.00223618 3.69599e-05 0.00104776 -0.000819124 -0.000347576 -0.00014021 -0.000227834 -0.00232907 -0.00026785 5.30064e-05 -0.000241384 0.000332019 0.00011533 -2.02431e-05 -0.0001138 -2.74679e-05 -4.73457e-05 4.61083e-05 0.000113633 -4.0591e-05 0.000181591 
1537.2 0 0.000141605 -0.0256832 -2.62171e-05 -3.53005e-05 -0.403355 0.0006957 -0.000982807 0.1309 -0.000546191 -0.00109916 -0.000311666 0.00233788 4.42332e-05 0.000977469 -0.000890723 -0.000340828 -0.000151801 -0.00011733 -0.00234661 -0.000176355 4.85676e-05 -0.000235426 0.000343325 0.000103361 -2.95424e-05 -9.98015e-05 -2.93538e-05 -4.43933e-05 5.04958e-05 0.000115836 -3.95136e-05 0.000177305 
1537.55 0 0.000153596 -0.0219155 -2.85905e-05 -3.31462e-05 -0.41092 0.000682458 -0.00105844 0.0977637 -0.000562439 -0.00111349 -0.000286403 0.0024221 5.22552e-05 0.000904736 -0.000956909 -0.00033256 -0.00016261 -4.89142e-06 -0.00235008 -7.92934e-05 4.28818e-05 -0.000228101 0.000353194 8.93795e-05 -3.85218e-05 -8.43617e-05 -3.26254e-05 -4.16106e-05 5.4127e-05 0.000118035 -3.89492e-05 0.000171384 
1537.9 0 0.00016778 -0.0180425 -3.05212e-05 -2.96417e-05 -0.415765 0.000659476 -0.00114189 0.0642917 -0.00057125 -0.00111447 -0.000256019 0.00248699 6.0053e-05 0.00083076 -0.00101729 -0.000323018 -0.00017382 0.000109305 -0.00233738 2.00555e-05 3.70132e-05 -0.000221142 0.000360879 7.39238e-05 -4.81873e-05 -6.81179e-05 -3.7085e-05 -3.82043e-05 5.64791e-05 0.000119917 -3.80948e-05 0.000164389 
1538.25 0 0.000183578 -0.0140878 -3.24327e-05 -2.52921e-05 -0.41788 0.000622533 -0.00123149 0.0307066 -0.000571985 -0.00110432 -0.000219601 0.00253133 6.8834e-05 0.000756618 -0.00107166 -0.000313015 -0.000185856 0.000224254 -0.00230791 0.000119087 3.19885e-05 -0.000214136 0.000366588 5.73208e-05 -5.83746e-05 -5.17643e-05 -4.26387e-05 -3.40408e-05 5.81137e-05 0.000120687 -3.63596e-05 0.000157522 
1538.6 0 0.000199652 -0.0100779 -3.47426e-05 -2.16673e-05 -0.417279 0.000569312 -0.00132501 -0.00277174 -0.000564865 -0.0010848 -0.000177468 0.00255459 8.07955e-05 0.000684061 -0.0011209 -0.00030136 -0.000197316 0.00033718 -0.00226253 0.000217008 2.78786e-05 -0.000204276 0.000371098 3.87908e-05 -6.87347e-05 -3.56514e-05 -4.8697e-05 -2.84353e-05 5.94941e-05 0.000119448 -3.37811e-05 0.000150246 
1538.95 0 0.000214802 -0.00604236 -3.72323e-05 -1.8977e-05 -0.413993 0.000497995 -0.0014197 -0.0359291 -0.000550283 -0.00105433 -0.000129814 0.00255844 9.57291e-05 0.000613202 -0.00116701 -0.000285986 -0.000205917 0.00044498 -0.00220157 0.000313063 2.41185e-05 -0.000190994 0.000373752 1.83848e-05 -7.87965e-05 -2.01464e-05 -5.41507e-05 -2.06084e-05 6.10319e-05 0.000115577 -3.06537e-05 0.000140951 
1539.3 0 0.000228953 -0.00200886 -3.96369e-05 -1.61583e-05 -0.408065 0.000408079 -0.00151275 -0.0685537 -0.000526602 -0.00101188 -7.68602e-05 0.00254549 0.000111939 0.000542599 -0.00120921 -0.000267356 -0.000209575 0.00054712 -0.00212613 0.000405232 2.10779e-05 -0.000176327 0.00037301 -2.49081e-06 -8.69732e-05 -5.04577e-06 -5.80607e-05 -1.12634e-05 6.29341e-05 0.000109205 -2.69462e-05 0.000129707 
1539.65 0 0.000242346 0.00199826 -4.19732e-05 -1.29647e-05 -0.399559 0.000300676 -0.00160215 -0.100438 -0.000492018 -0.000959 -2.0011e-05 0.0025171 0.000130041 0.000473013 -0.00124591 -0.000246209 -0.000207462 0.00064515 -0.00204018 0.000490961 1.93223e-05 -0.000161697 0.000369086 -2.29165e-05 -9.20708e-05 1.01543e-05 -6.00968e-05 -1.53082e-06 6.48591e-05 0.00010164 -2.26064e-05 0.00011856 
1540 0 0.000254551 0.0059547 -4.42367e-05 -1.02684e-05 -0.388557 0.000176735 -0.00168579 -0.131384 -0.000448114 -0.000897704 3.98434e-05 0.00247296 0.000150922 0.000406061 -0.0012791 -0.000220742 -0.000199926 0.000740127 -0.00194818 0.000568788 1.85074e-05 -0.00014691 0.000363033 -4.28073e-05 -9.49477e-05 2.59474e-05 -6.06078e-05 8.56532e-06 6.65381e-05 9.39508e-05 -1.76855e-05 0.000108966 
1540.35 0 0.000265061 0.00983475 -4.63314e-05 -8.54549e-06 -0.375153 3.6086e-05 -0.00176084 -0.161201 -0.000398348 -0.000829215 0.00010287 0.00241162 0.00017328 0.000340573 -0.00131112 -0.00018941 -0.000185952 0.000831292 -0.00185197 0.000638709 1.77612e-05 -0.000131798 0.000354447 -6.18083e-05 -9.65462e-05 4.24423e-05 -5.97221e-05 1.918e-05 6.76625e-05 8.6306e-05 -1.22641e-05 0.000100775 
1540.7 0 0.000274324 0.0136134 -4.83446e-05 -7.84246e-06 -0.359453 -0.000120999 -0.00182478 -0.189709 -0.000344386 -0.000755338 0.000168933 0.002333 0.000195798 0.000275026 -0.0013402 -0.000152624 -0.000163833 0.00091637 -0.00175136 0.000701364 1.62516e-05 -0.000116535 0.000342781 -7.89643e-05 -9.71173e-05 5.8821e-05 -5.74591e-05 2.96035e-05 6.76288e-05 7.88835e-05 -6.47317e-06 9.33984e-05 
1541.05 0 0.000282955 0.0172669 -5.03066e-05 -7.59512e-06 -0.341582 -0.000293049 -0.00187546 -0.216735 -0.000286854 -0.000677421 0.000237158 0.00223952 0.000218021 0.000210645 -0.00136398 -0.000110678 -0.000133095 0.000992984 -0.00164577 0.000758008 1.36977e-05 -0.000100417 0.000328797 -9.42996e-05 -9.67678e-05 7.435e-05 -5.47098e-05 3.90263e-05 6.63681e-05 7.1275e-05 -7.56428e-07 8.59127e-05 
1541.4 0 0.00029063 0.020772 -5.18321e-05 -6.78611e-06 -0.321676 -0.000477764 -0.00191088 -0.242121 -0.00022703 -0.000594416 0.000305979 0.00213314 0.000238446 0.000147872 -0.00138278 -6.34971e-05 -9.42911e-05 0.00106063 -0.00153422 0.000809112 1.10241e-05 -8.33181e-05 0.000313032 -0.00010851 -9.51926e-05 8.96483e-05 -5.21022e-05 4.72867e-05 6.49131e-05 6.2977e-05 4.40696e-06 7.76003e-05 
1541.75 0 0.000296166 0.0241088 -5.23485e-05 -5.37195e-06 -0.299881 -0.000672842 -0.00193053 -0.265722 -0.000166257 -0.000505258 0.000374557 0.00201338 0.000255219 8.56052e-05 -0.00139558 -1.23377e-05 -4.86242e-05 0.00111939 -0.00141589 0.000853488 8.94495e-06 -6.68304e-05 0.000295274 -0.000121645 -9.24041e-05 0.000105469 -4.97531e-05 5.42864e-05 6.37473e-05 5.46504e-05 9.62283e-06 6.86788e-05 
1542.1 0 0.000299463 0.0272596 -5.22095e-05 -3.87854e-06 -0.276353 -0.000877397 -0.00193439 -0.287402 -0.000105567 -0.000410609 0.000443409 0.00188049 0.000268391 2.56509e-05 -0.00139997 4.13764e-05 2.4418e-06 0.00116856 -0.00129071 0.000890207 6.65538e-06 -5.12891e-05 0.000276228 -0.000134032 -8.95826e-05 0.000121262 -4.78051e-05 5.98652e-05 6.25939e-05 4.71347e-05 1.5548e-05 5.96913e-05 
1542.45 0 0.000301774 0.0302059 -5.19555e-05 -1.94793e-06 -0.251257 -0.00109072 -0.00192126 -0.307038 -4.65175e-05 -0.000311758 0.00051365 0.00173582 0.000278425 -2.87859e-05 -0.00139675 9.90404e-05 5.83827e-05 0.00120864 -0.00116018 0.000918481 2.94118e-06 -3.57196e-05 0.000257303 -0.000145992 -8.7768e-05 0.000136818 -4.59477e-05 6.43342e-05 6.10115e-05 3.98312e-05 2.12586e-05 5.06546e-05 
1542.8 0 0.000303847 0.0329296 -5.15068e-05 1.08652e-06 -0.224772 -0.00131138 -0.00188909 -0.32452 9.02986e-06 -0.000210422 0.000585424 0.00158001 0.000283144 -7.83635e-05 -0.00138911 0.000162153 0.000120201 0.00123953 -0.00102709 0.000936794 -2.19831e-06 -1.97968e-05 0.000238499 -0.000157103 -8.682e-05 0.000152227 -4.35918e-05 6.87143e-05 5.78695e-05 3.18663e-05 2.56e-05 4.1405e-05 
1543.15 0 0.000305291 0.0354146 -5.06389e-05 4.49834e-06 -0.197079 -0.00153801 -0.00183595 -0.339754 6.0289e-05 -0.000108419 0.000657776 0.00141557 0.000280137 -0.000125961 -0.00137807 0.000228764 0.000188735 0.00125992 -0.000892826 0.000944189 -7.21909e-06 -3.67686e-06 0.000218835 -0.00016643 -8.63747e-05 0.00016658 -4.01054e-05 7.33897e-05 5.24918e-05 2.292e-05 2.79824e-05 3.25444e-05 
1543.5 0 0.000304239 0.0376467 -4.93814e-05 6.80412e-06 -0.168371 -0.00176836 -0.00176037 -0.352663 0.000106813 -7.7124e-06 0.000728728 0.00124726 0.000269421 -0.000171362 -0.00136243 0.000296388 0.000263637 0.00127141 -0.000757387 0.000941298 -1.07977e-05 1.30152e-05 0.000198258 -0.000173262 -8.58597e-05 0.000179212 -3.54324e-05 7.7841e-05 4.5079e-05 1.28838e-05 2.83918e-05 2.43125e-05 
1543.85 0 0.00029799 0.0396133 -4.84501e-05 8.14228e-06 -0.138844 -0.001999 -0.00166057 -0.363186 0.000147487 9.01033e-05 0.000795507 0.00107682 0.000252002 -0.000212423 -0.00134276 0.000363958 0.000345372 0.00127778 -0.000619636 0.000929937 -1.37728e-05 3.00109e-05 0.000176971 -0.000178028 -8.42176e-05 0.000189947 -3.0016e-05 8.20798e-05 3.60981e-05 1.29238e-06 2.77275e-05 1.584e-05 
1544.2 0 0.000285606 0.0413048 -4.83744e-05 9.24068e-06 -0.108696 -0.00222521 -0.00153441 -0.37128 0.00018233 0.000184008 0.000854482 0.000903434 0.000228969 -0.000249882 -0.00132091 0.000430201 0.000435292 0.00127933 -0.00047778 0.000911258 -1.73076e-05 4.62869e-05 0.000154374 -0.000180982 -8.02587e-05 0.000197831 -2.40823e-05 8.62869e-05 2.6677e-05 -1.17992e-05 2.67685e-05 6.59651e-06 
1544.55 0 0.00026748 0.0427136 -4.86597e-05 9.96532e-06 -0.0781257 -0.00244124 -0.0013823 -0.376914 0.000213309 0.000272131 0.000902865 0.000728541 0.000201324 -0.000285968 -0.00129663 0.000494043 0.000531993 0.00127278 -0.000331566 0.000884896 -2.12551e-05 6.18538e-05 0.000130248 -0.000181693 -7.36863e-05 0.000202256 -1.79727e-05 9.00397e-05 1.82598e-05 -2.56485e-05 2.51672e-05 -3.42358e-06 
1544.9 0 0.000244549 0.0438329 -4.86507e-05 1.08181e-05 -0.0473342 -0.00264298 -0.00120697 -0.380076 0.000242425 0.000351885 0.000940572 0.000555344 0.00016866 -0.00032163 -0.00126759 0.000554469 0.000632484 0.00125616 -0.000182453 0.000849662 -2.54057e-05 7.64168e-05 0.000104931 -0.000180209 -6.45029e-05 0.000204375 -1.21028e-05 9.30408e-05 1.1455e-05 -4.00601e-05 2.21392e-05 -1.47661e-05 
1545.25 0 0.000218099 0.0446587 -4.79969e-05 1.30562e-05 -0.0165206 -0.00282826 -0.00101081 -0.380769 0.000270572 0.000421638 0.000968338 0.000385837 0.00013059 -0.000356608 -0.0012323 0.000609256 0.000735052 0.00123042 -3.25474e-05 0.000805105 -2.93308e-05 8.87282e-05 7.84405e-05 -0.00017699 -5.2088e-05 0.000205887 -6.36462e-06 9.50196e-05 5.72187e-06 -5.47673e-05 1.7227e-05 -2.73424e-05 
1545.6 0 0.000188937 0.0451897 -4.62668e-05 1.70824e-05 0.0141169 -0.00299548 -0.000794398 -0.379014 0.00029696 0.000481367 0.000985968 0.000220786 8.89229e-05 -0.000390379 -0.00119071 0.000656598 0.000838283 0.00119719 0.000116263 0.000752435 -3.25117e-05 9.84617e-05 5.15746e-05 -0.000172297 -3.66078e-05 0.000206854 -8.24233e-07 9.58419e-05 3.70032e-07 -6.83656e-05 1.09664e-05 -3.87639e-05 
1545.95 0 0.000157074 0.0454264 -4.38145e-05 2.17738e-05 0.0443841 -0.00314206 -0.000557206 -0.374848 0.000319924 0.00053232 0.000994148 6.08188e-05 4.57384e-05 -0.000422244 -0.00114332 0.000696732 0.000940648 0.00115812 0.000264096 0.000693346 -3.4568e-05 0.00010589 2.49589e-05 -0.000166374 -1.96471e-05 0.000206274 4.27205e-06 9.61609e-05 -4.43491e-06 -8.04153e-05 4.8623e-06 -4.74179e-05 
1546.3 0 0.000122321 0.0453716 -4.18474e-05 2.62965e-05 0.0740924 -0.00326495 -0.000300438 -0.368323 0.000339644 0.000575069 0.000993628 -9.38412e-05 1.24128e-06 -0.00045097 -0.0010922 0.000730435 0.00104174 0.00111498 0.000411838 0.000628527 -3.56003e-05 0.00011134 -2.10256e-06 -0.000159031 -1.40211e-06 0.000204112 8.94319e-06 9.60569e-05 -8.32866e-06 -9.16657e-05 -6.31151e-07 -5.42606e-05 
1546.65 0 8.5056e-05 0.0450285 -4.06484e-05 3.04837e-05 0.103059 -0.00336276 -2.70665e-05 -0.359504 0.000357366 0.000607826 0.000982995 -0.000243928 -4.51771e-05 -0.000476505 -0.00103911 0.000757279 0.00114031 0.00106829 0.000558223 0.000559187 -3.68095e-05 0.000115596 -3.01258e-05 -0.000150401 1.86252e-05 0.000201356 1.29501e-05 9.47623e-05 -1.17411e-05 -0.000102121 -6.27691e-06 -6.01689e-05 
1547 0 4.60025e-05 0.0444006 -3.96079e-05 3.34536e-05 0.131107 -0.00343611 0.000261495 -0.348468 0.000372569 0.000628651 0.00096065 -0.000390594 -9.30694e-05 -0.000499093 -0.000982941 0.000776397 0.00123349 0.00101716 0.000700495 0.000487888 -3.91974e-05 0.000118988 -5.78845e-05 -0.000141726 4.01274e-05 0.000198579 1.6233e-05 9.16226e-05 -1.54469e-05 -0.000111584 -1.24357e-05 -6.56502e-05 
1547.35 0 5.52051e-06 0.0434929 -3.82394e-05 3.52437e-05 0.15807 -0.00348462 0.00056584 -0.335307 0.000382354 0.000638595 0.000927259 -0.000533971 -0.000141604 -0.000517212 -0.000922547 0.000787298 0.00131861 0.000961334 0.000837531 0.00041727 -4.20214e-05 0.000120375 -8.38644e-05 -0.000133939 6.23518e-05 0.000195549 1.95199e-05 8.75784e-05 -2.01429e-05 -0.000119765 -1.88135e-05 -7.12286e-05 
1547.7 0 -3.69541e-05 0.0423142 -3.60048e-05 3.68562e-05 0.183787 -0.00350539 0.000884551 -0.320119 0.000385397 0.000640404 0.00088474 -0.000673099 -0.00019044 -0.000529806 -0.000859271 0.000789139 0.00139394 0.000901404 0.000971152 0.000349502 -4.39415e-05 0.000118982 -0.000108846 -0.000126211 8.38847e-05 0.000191418 2.34631e-05 8.36928e-05 -2.61565e-05 -0.000126262 -2.52531e-05 -7.67093e-05 
1548.05 0 -8.21311e-05 0.0408754 -3.27765e-05 3.86685e-05 0.208102 -0.00349577 0.00121355 -0.303017 0.000384488 0.000635667 0.000833806 -0.00080608 -0.000239168 -0.000538578 -0.000795302 0.000781706 0.00145806 0.000837957 0.00110137 0.000286569 -4.49283e-05 0.000116565 -0.000133267 -0.00011751 0.000103229 0.000185203 2.75442e-05 7.95516e-05 -3.26162e-05 -0.000131192 -3.19867e-05 -8.19835e-05 
1548.4 0 -0.00012974 0.0391877 -2.9032e-05 4.04816e-05 0.230869 -0.00345364 0.00154889 -0.284133 0.000382326 0.000624804 0.000774307 -0.000930273 -0.00028741 -0.000545965 -0.000730111 0.000765277 0.00150879 0.000771877 0.00122439 0.000230205 -4.56179e-05 0.000115095 -0.000156103 -0.00010806 0.000119833 0.000177042 3.05621e-05 7.56333e-05 -3.83418e-05 -0.000135331 -3.92091e-05 -8.6698e-05 
1548.75 0 -0.000179371 0.0372639 -2.51608e-05 4.20782e-05 0.251962 -0.00337695 0.0018869 -0.263606 0.000379065 0.000608035 0.000706535 -0.00104368 -0.000334675 -0.000551347 -0.000661806 0.000738957 0.0015443 0.000704728 0.00133771 0.000181355 -4.61682e-05 0.000112982 -0.000176881 -9.89924e-05 0.000134441 0.000167852 3.17844e-05 7.28449e-05 -4.33433e-05 -0.000140291 -4.65617e-05 -9.05621e-05 
1549.1 0 -0.000230642 0.0351203 -2.15262e-05 4.3744e-05 0.271265 -0.00326514 0.00222451 -0.241578 0.000374041 0.00058701 0.000630066 -0.00114649 -0.000379146 -0.000553573 -0.000591948 0.000702218 0.0015646 0.000637927 0.00144131 0.00013961 -4.68004e-05 0.000107511 -0.000196146 -9.16254e-05 0.000148844 0.000158149 3.15425e-05 7.12627e-05 -4.83936e-05 -0.0001469 -5.36435e-05 -9.38294e-05 
1549.45 0 -0.000282685 0.0327748 -1.79765e-05 4.56482e-05 0.288672 -0.00311821 0.0025592 -0.218199 0.000368227 0.000563323 0.000544582 -0.00124126 -0.000419012 -0.000554559 -0.000522877 0.000657005 0.00156987 0.000571372 0.0015359 0.000103245 -4.81116e-05 0.000100042 -0.000215134 -8.61738e-05 0.000163536 0.000147558 3.10208e-05 7.02929e-05 -5.39785e-05 -0.00015384 -6.03077e-05 -9.70088e-05 
1549.8 0 -0.000333803 0.0302439 -1.44576e-05 4.74393e-05 0.304087 -0.00293558 0.00288715 -0.193631 0.000363963 0.000536022 0.000452174 -0.00132934 -0.000453876 -0.000556712 -0.000454095 0.000605144 0.00155886 0.000503147 0.00162128 7.15266e-05 -5.02063e-05 9.30353e-05 -0.000234239 -8.2099e-05 0.000177204 0.000135314 3.10787e-05 6.83946e-05 -5.98239e-05 -0.000159078 -6.58256e-05 -0.000100479 
1550.15 0 -0.000382731 0.0275446 -1.15387e-05 4.86114e-05 0.317436 -0.00271689 0.00320264 -0.168043 0.000361911 0.000504414 0.000357443 -0.00140842 -0.000483381 -0.000559727 -0.000383969 0.000546874 0.00153014 0.000431723 0.00169567 4.55843e-05 -5.2258e-05 8.63872e-05 -0.000252339 -7.88807e-05 0.000188611 0.000121515 3.22757e-05 6.41974e-05 -6.5256e-05 -0.000162497 -6.99767e-05 -0.000104465 
1550.5 0 -0.000429643 0.0246948 -9.71395e-06 4.91209e-05 0.328654 -0.00246345 0.00350071 -0.141602 0.000359906 0.000469527 0.000264888 -0.00147602 -0.000507095 -0.000562467 -0.000312557 0.000483517 0.001486 0.000358259 0.00175775 2.51518e-05 -5.41062e-05 7.9869e-05 -0.000268265 -7.53293e-05 0.000198609 0.000107215 3.5345e-05 5.86718e-05 -7.00673e-05 -0.000165734 -7.35402e-05 -0.000109343 
1550.85 0 -0.000474437 0.0217134 -9.21347e-06 4.89313e-05 0.33769 -0.0021768 0.00377975 -0.114483 0.000355722 0.000430689 0.000175351 -0.00153256 -0.000525299 -0.000565548 -0.000241041 0.000417913 0.00143092 0.000284609 0.00180837 8.17761e-06 -5.64726e-05 7.43585e-05 -0.000282456 -7.0026e-05 0.000208919 9.25159e-05 3.97292e-05 5.34435e-05 -7.47614e-05 -0.000168741 -7.7186e-05 -0.000115129 
1551.2 0 -0.000516147 0.0186199 -9.76303e-06 4.80399e-05 0.344507 -0.00185697 0.004038 -0.0868618 0.000349358 0.000386213 8.72071e-05 -0.00157864 -0.000539171 -0.000569614 -0.000169537 0.000351645 0.00136611 0.000210184 0.00184878 -4.77584e-06 -5.90456e-05 7.04848e-05 -0.000295629 -6.30432e-05 0.000219817 7.64215e-05 4.37386e-05 4.81913e-05 -7.92999e-05 -0.000170405 -8.07966e-05 -0.000120964 
1551.55 0 -0.000554404 0.0154342 -1.06906e-05 4.70593e-05 0.34908 -0.00150552 0.00427025 -0.0589147 0.000341831 0.000337182 2.13369e-07 -0.00161335 -0.00054936 -0.000573819 -9.75209e-05 0.000284865 0.00129086 0.000134191 0.00187851 -1.14885e-05 -6.08199e-05 6.80604e-05 -0.00030738 -5.5187e-05 0.000230705 5.9379e-05 4.63593e-05 4.22327e-05 -8.29518e-05 -0.000170219 -8.36421e-05 -0.00012581 
1551.9 0 -0.000589354 0.0121759 -1.11537e-05 4.58541e-05 0.351397 -0.00112634 0.00447148 -0.0308187 0.000333366 0.000286709 -8.44751e-05 -0.00163617 -0.000556137 -0.000577219 -2.53212e-05 0.000218264 0.0012061 5.77806e-05 0.00189718 -1.23442e-05 -6.12187e-05 6.65481e-05 -0.000317542 -4.69323e-05 0.000240262 4.24564e-05 4.72548e-05 3.61582e-05 -8.60124e-05 -0.000167291 -8.52021e-05 -0.000128954 
1552.25 0 -0.000620943 0.00886508 -1.10791e-05 4.28936e-05 0.351464 -0.000722611 0.00463812 -0.00274946 0.000325052 0.000237374 -0.000165429 -0.0016471 -0.000560544 -0.000578738 4.65388e-05 0.000152043 0.00111277 -1.69219e-05 0.00190488 -9.81141e-06 -6.03565e-05 6.51312e-05 -0.000326383 -3.82498e-05 0.000246762 2.54465e-05 4.633e-05 3.00975e-05 -8.87244e-05 -0.000160662 -8.5646e-05 -0.00013064 
1552.6 0 -0.000648698 0.00552367 -1.10812e-05 3.80758e-05 0.349298 -0.000297283 0.00476719 0.0251192 0.000317675 0.000190049 -0.00024058 -0.00164679 -0.000562421 -0.000577042 0.000117954 8.56931e-05 0.00101089 -8.77969e-05 0.00190107 -6.31806e-06 -5.94664e-05 6.2685e-05 -0.000333077 -2.90226e-05 0.000248942 8.34106e-06 4.33154e-05 2.40318e-05 -9.06901e-05 -0.000150876 -8.54476e-05 -0.000132055 
1552.95 0 -0.000670936 0.00217425 -1.08961e-05 3.30163e-05 0.344926 0.000146846 0.00485575 0.0526141 0.000310523 0.000143966 -0.000308 -0.00163531 -0.000560437 -0.000571993 0.000189933 1.95071e-05 0.000902706 -0.000154159 0.00188653 -2.83491e-06 -5.93072e-05 5.90425e-05 -0.00033784 -2.00698e-05 0.000247769 -8.56218e-06 3.8403e-05 1.86536e-05 -9.2111e-05 -0.000139713 -8.48281e-05 -0.000133685 
1553.3 0 -0.000686104 -0.00116204 -1.02271e-05 2.84755e-05 0.338392 0.000606276 0.00489911 0.079563 0.000303874 9.75892e-05 -0.00036888 -0.00161135 -0.000554292 -0.000563621 0.000264035 -4.58233e-05 0.000791885 -0.00021596 0.0018628 1.04978e-06 -5.96052e-05 5.48972e-05 -0.000341997 -1.22425e-05 0.000245637 -2.54103e-05 3.24969e-05 1.35718e-05 -9.34063e-05 -0.00012768 -8.37152e-05 -0.000135171 
1553.65 0 -0.000693554 -0.00446475 -9.40921e-06 2.40864e-05 0.329757 0.00107405 0.00489272 0.1058 0.000298694 4.96054e-05 -0.000426112 -0.00157503 -0.000544116 -0.000550385 0.000340421 -0.000110598 0.0006799 -0.000273169 0.0018303 6.96303e-06 -6.00256e-05 5.02021e-05 -0.000345542 -6.03249e-06 0.00024296 -4.25354e-05 2.57532e-05 7.60445e-06 -9.41059e-05 -0.000114685 -8.20514e-05 -0.000136116 
1554 0 -0.000692679 -0.00771246 -8.50512e-06 1.98219e-05 0.319091 0.0015416 0.0048364 0.131167 0.000294875 6.33836e-07 -0.000480996 -0.00152802 -0.000529439 -0.000530845 0.000416714 -0.000175503 0.000566982 -0.000325918 0.00178867 1.74727e-05 -6.02864e-05 4.50326e-05 -0.000347036 -2.20592e-06 0.000238916 -5.99977e-05 1.81209e-05 5.74334e-07 -9.33444e-05 -0.000101229 -7.95024e-05 -0.000136228 
1554.35 0 -0.000683504 -0.010885 -7.53859e-06 1.52444e-05 0.306473 0.00200318 0.00473246 0.155511 0.000290899 -4.7436e-05 -0.000533843 -0.00147151 -0.000508995 -0.000505349 0.000489987 -0.000240375 0.000453519 -0.000373821 0.00173744 3.33183e-05 -5.93819e-05 4.04986e-05 -0.00034554 -6.29065e-07 0.000233277 -7.69044e-05 1.0383e-05 -6.23884e-06 -9.13659e-05 -8.77641e-05 -7.54125e-05 -0.00013451 
1554.7 0 -0.000667546 -0.0139639 -6.67971e-06 9.39582e-06 0.291998 0.00245443 0.00458115 0.178683 0.000284878 -9.37489e-05 -0.000584744 -0.00140752 -0.000481517 -0.000473754 0.000558825 -0.000304434 0.00033979 -0.000416145 0.00167704 5.16123e-05 -5.64847e-05 3.64634e-05 -0.000341759 -5.371e-07 0.000226401 -9.25512e-05 3.0432e-06 -1.20008e-05 -8.91001e-05 -7.39649e-05 -6.94848e-05 -0.000130539 
1555.05 0 -0.000646469 -0.0169302 -6.16302e-06 2.49772e-06 0.275775 0.00288955 0.00438303 0.200548 0.000276682 -0.000139759 -0.00063247 -0.00133837 -0.000446357 -0.000435485 0.000621326 -0.00036678 0.000225829 -0.000452899 0.00160854 6.8658e-05 -5.19512e-05 3.1412e-05 -0.000336442 -1.20309e-06 0.000218461 -0.000107071 -3.59195e-06 -1.7226e-05 -8.64873e-05 -5.88042e-05 -6.19882e-05 -0.000125035 
1555.4 0 -0.000621188 -0.019765 -5.97454e-06 -4.55172e-06 0.257916 0.0033032 0.00414149 0.220979 0.000268432 -0.000188117 -0.000675274 -0.00126498 -0.000403633 -0.000390712 0.000676062 -0.000426207 0.000112663 -0.000484506 0.00153272 8.42106e-05 -4.61791e-05 2.53943e-05 -0.000329903 -2.35781e-06 0.000209432 -0.000119927 -9.49221e-06 -2.21683e-05 -8.36579e-05 -4.19995e-05 -5.38392e-05 -0.000118772 
1555.75 0 -0.000592283 -0.0224519 -5.58352e-06 -1.05047e-05 0.238544 0.00369105 0.00386087 0.239858 0.000262581 -0.000238812 -0.000712899 -0.00118815 -0.000354538 -0.000339181 0.000722979 -0.000481756 2.99545e-06 -0.000510556 0.00144892 0.000100418 -3.95998e-05 1.95177e-05 -0.000322515 -4.28863e-06 0.000199306 -0.000130936 -1.46328e-05 -2.66849e-05 -8.18457e-05 -2.40011e-05 -4.58016e-05 -0.000111898 
1556.1 0 -0.000559912 -0.0249753 -4.49166e-06 -1.48762e-05 0.217793 0.00404948 0.00354588 0.257074 0.000260601 -0.00029085 -0.00074652 -0.00110905 -0.000301129 -0.000280455 0.000762467 -0.000532954 -0.000101036 -0.000530844 0.00135512 0.000118271 -3.30397e-05 1.36147e-05 -0.000314295 -6.38747e-06 0.000187599 -0.000141515 -1.90044e-05 -3.10632e-05 -8.18907e-05 -5.31888e-06 -3.76373e-05 -0.000103034 
1556.45 0 -0.000523765 -0.0273201 -2.71778e-06 -1.88329e-05 0.195804 0.00437652 0.00320029 0.272531 0.000263229 -0.00034444 -0.000776178 -0.00102679 -0.000246078 -0.00021384 0.000795275 -0.000580404 -0.000199444 -0.000545747 0.00124988 0.000139207 -2.6684e-05 7.59409e-06 -0.000304948 -8.75057e-06 0.000173248 -0.00015297 -2.31772e-05 -3.53495e-05 -8.26327e-05 1.25479e-05 -2.9046e-05 -9.13597e-05 
1556.8 0 -0.000483881 -0.029473 -1.24709e-06 -2.32936e-05 0.172721 0.00467104 0.00282549 0.286143 0.000270186 -0.000397148 -0.000800773 -0.000939722 -0.000190595 -0.000139223 0.000821326 -0.000625082 -0.000291969 -0.000554364 0.00113347 0.000165206 -2.00319e-05 1.90325e-06 -0.00029408 -1.22132e-05 0.000156924 -0.000164743 -2.71972e-05 -3.95861e-05 -8.21229e-05 2.79536e-05 -2.03207e-05 -7.81623e-05 
1557.15 0 -0.000440517 -0.0314218 -1.02473e-06 -2.80439e-05 0.148698 0.00493053 0.00242227 0.297834 0.000279307 -0.000444995 -0.000819891 -0.000848237 -0.000133671 -5.79264e-05 0.000839763 -0.000665525 -0.00037737 -0.000554336 0.00100648 0.000195082 -1.38533e-05 -4.34022e-06 -0.00028141 -1.62684e-05 0.000140261 -0.000175674 -3.07768e-05 -4.39562e-05 -7.92053e-05 4.1049e-05 -1.18262e-05 -6.45707e-05 
1557.5 0 -0.00039316 -0.033155 -1.30396e-06 -3.23263e-05 0.123891 0.00515028 0.00199409 0.307541 0.000287955 -0.00048722 -0.000833491 -0.000755168 -7.47989e-05 2.89981e-05 0.000849682 -0.000698528 -0.000453859 -0.000544768 0.000870048 0.000224879 -9.40887e-06 -1.26428e-05 -0.000267319 -2.03595e-05 0.000124655 -0.00018449 -3.4318e-05 -4.81436e-05 -7.41752e-05 5.236e-05 -3.24812e-06 -5.04429e-05 
1557.85 0 -0.000341381 -0.034662 -8.48063e-07 -3.5275e-05 0.0984629 0.00532539 0.00154684 0.315214 0.000295605 -0.000526326 -0.000842777 -0.000664128 -1.50528e-05 0.000120154 0.000848573 -0.000722204 -0.000520222 -0.000528191 0.000726245 0.000251394 -6.59817e-06 -2.27899e-05 -0.000252113 -2.51183e-05 0.000111176 -0.000190675 -3.79088e-05 -5.21621e-05 -6.77022e-05 6.24623e-05 6.16143e-06 -3.54756e-05 
1558.2 0 -0.000285582 -0.0359342 3.72215e-07 -3.75e-05 0.0725803 0.00545348 0.00108738 0.320818 0.000303667 -0.000565072 -0.000849552 -0.000576614 4.3597e-05 0.000212243 0.000834073 -0.00073716 -0.000576992 -0.000507204 0.000575281 0.000273842 -4.2771e-06 -3.32181e-05 -0.000235468 -3.07515e-05 9.93915e-05 -0.000194902 -4.04919e-05 -5.67994e-05 -5.99581e-05 7.20027e-05 1.65433e-05 -1.94951e-05 
1558.55 0 -0.000226545 -0.036965 1.76303e-06 -4.04068e-05 0.0464143 0.00553414 0.000621004 0.324329 0.000312844 -0.000604604 -0.000854694 -0.000491951 0.000100211 0.000302957 0.000807198 -0.000745805 -0.000625219 -0.000482742 0.000415486 0.000293132 -9.76634e-07 -4.28148e-05 -0.000216929 -3.6308e-05 8.82117e-05 -0.000197995 -4.14196e-05 -6.1969e-05 -5.12507e-05 8.13589e-05 2.70287e-05 -2.71826e-06 
1558.9 0 -0.000165068 -0.0377498 3.50594e-06 -4.39442e-05 0.0201361 0.00556747 0.000151487 0.32574 0.000322201 -0.000644691 -0.000857775 -0.000409045 0.000155806 0.000392104 0.000769709 -0.000749946 -0.000666182 -0.000455496 0.000247096 0.000310915 4.13185e-06 -5.12367e-05 -0.000196949 -4.11551e-05 7.6447e-05 -0.000199806 -4.10362e-05 -6.67893e-05 -4.17226e-05 9.05234e-05 3.66723e-05 1.44664e-05 
1559.25 0 -0.000102175 -0.0382861 5.6925e-06 -4.72966e-05 -0.00608604 0.00555452 -0.000316659 0.325058 0.000331531 -0.0006837 -0.000857237 -0.000327422 0.000211159 0.000478708 0.00072234 -0.000750075 -0.000700041 -0.000425581 7.34364e-05 0.000327727 1.06477e-05 -5.84613e-05 -0.000176557 -4.51831e-05 6.40041e-05 -0.000199996 -3.93344e-05 -7.14039e-05 -3.14718e-05 9.87839e-05 4.52766e-05 3.20515e-05 
1559.6 0 -3.87549e-05 -0.0385737 7.54999e-06 -5.01621e-05 -0.0320859 0.00549717 -0.000778608 0.322303 0.000341301 -0.000719644 -0.00085323 -0.000247277 0.000266568 0.00056038 0.000666591 -0.000746311 -0.000724743 -0.000392492 -0.000102318 0.000341598 1.7947e-05 -6.47882e-05 -0.00015565 -4.75869e-05 5.1766e-05 -0.000198616 -3.67581e-05 -7.68345e-05 -2.1027e-05 0.000106158 5.32089e-05 4.9649e-05 
1559.95 0 2.39189e-05 -0.0386131 8.5089e-06 -5.28183e-05 -0.0577003 0.00539685 -0.00122995 0.317507 0.000350676 -0.000753581 -0.000846669 -0.000169997 0.000322315 0.000635168 0.000603824 -0.000737841 -0.000738343 -0.000357357 -0.000278496 0.000351327 2.58967e-05 -7.07755e-05 -0.000133965 -4.79912e-05 3.99759e-05 -0.000196011 -3.49377e-05 -8.31327e-05 -1.07197e-05 0.000113199 6.06194e-05 6.608e-05 
1560.3 0 8.41216e-05 -0.0384049 8.77429e-06 -5.60745e-05 -0.0827701 0.00525438 -0.00166531 0.310714 0.000358982 -0.000788678 -0.000838639 -9.66385e-05 0.000377344 0.000702243 0.000533861 -0.000724103 -0.000740137 -0.00032147 -0.000453965 0.000358614 3.40044e-05 -7.67937e-05 -0.000111577 -4.78277e-05 2.84878e-05 -0.00019234 -3.43978e-05 -8.9881e-05 -2.59875e-07 0.000120194 6.694e-05 8.09721e-05 
1560.65 0 0.000140502 -0.0379513 9.00668e-06 -5.99573e-05 -0.107141 0.00507161 -0.00207931 0.301979 0.000365331 -0.000826002 -0.000831035 -2.82433e-05 0.000430152 0.000761119 0.000456651 -0.000706489 -0.000731359 -0.000284162 -0.000628508 0.000365974 4.11849e-05 -8.31238e-05 -8.792e-05 -4.86244e-05 1.61567e-05 -0.000187566 -3.43624e-05 -9.64141e-05 1.01411e-05 0.000126532 7.16866e-05 9.45009e-05 
1561 0 0.000192942 -0.0372562 9.7375e-06 -6.34026e-05 -0.130661 0.00485165 -0.0024676 0.29137 0.000367604 -0.0008634 -0.000824834 3.30568e-05 0.000479975 0.000811619 0.000372849 -0.000687036 -0.000713688 -0.000245629 -0.000801252 0.000373797 4.65937e-05 -8.98729e-05 -6.34367e-05 -5.06555e-05 2.72875e-06 -0.000182002 -3.41565e-05 -0.000102112 2.05036e-05 0.000131134 7.53815e-05 0.000106644 
1561.35 0 0.000241677 -0.0363257 1.08748e-05 -6.54925e-05 -0.153186 0.00459906 -0.00282668 0.278966 0.000365541 -0.000897863 -0.000820073 8.55234e-05 0.000527271 0.000854144 0.000282054 -0.000666199 -0.000688757 -0.000208034 -0.000970392 0.000379952 5.06529e-05 -9.7207e-05 -3.92977e-05 -5.34595e-05 -1.12536e-05 -0.000175966 -3.35491e-05 -0.000107812 3.12868e-05 0.000133774 7.91528e-05 0.000118014 
1561.7 0 0.000286179 -0.0351669 1.17011e-05 -6.62858e-05 -0.174576 0.00431834 -0.00315463 0.264859 0.000360947 -0.000928375 -0.000816552 0.000129975 0.000573356 0.000887836 0.00018401 -0.000642478 -0.000656851 -0.0001732 -0.00113648 0.00038294 5.36761e-05 -0.000104878 -1.49515e-05 -5.65891e-05 -2.4284e-05 -0.000168974 -3.21503e-05 -0.000114667 4.24833e-05 0.000133905 8.33581e-05 0.000129714 
1562.05 0 0.000326542 -0.0337876 1.17211e-05 -6.71483e-05 -0.1947 0.0040138 -0.00344979 0.249152 0.000353849 -0.000955772 -0.00081633 0.000168529 0.000619132 0.000911898 8.10495e-05 -0.000614382 -0.000615846 -0.00014198 -0.00130091 0.000383611 5.55626e-05 -0.000111504 1.09578e-05 -5.95042e-05 -3.40018e-05 -0.000160099 -2.94787e-05 -0.000122345 5.28559e-05 0.000132765 8.76749e-05 0.000141227 
1562.4 0 0.000363107 -0.0321989 1.14555e-05 -6.85505e-05 -0.213437 0.00369118 -0.00371184 0.231953 0.000341645 -0.000980542 -0.000821958 0.000202497 0.000664141 0.000927587 -2.60947e-05 -0.000581306 -0.000565505 -0.000115262 -0.00146172 0.000384395 5.63376e-05 -0.000115817 3.84035e-05 -6.19124e-05 -4.08168e-05 -0.000149707 -2.58535e-05 -0.00012966 6.07778e-05 0.000133173 9.18501e-05 0.000150482 
1562.75 0 0.000396219 -0.0304139 1.1455e-05 -6.94249e-05 -0.230675 0.0033552 -0.00394261 0.213383 0.000322209 -0.00100187 -0.000832283 0.000232744 0.00070702 0.000934582 -0.000138786 -0.000543947 -0.000508697 -9.30292e-05 -0.00161394 0.000386871 5.49768e-05 -0.000118308 6.59155e-05 -6.3416e-05 -4.69477e-05 -0.000139472 -2.15286e-05 -0.000136656 6.64968e-05 0.000136086 9.6083e-05 0.000156876 
1563.1 0 0.000427581 -0.0284464 1.12334e-05 -6.90126e-05 -0.246313 0.00300778 -0.00414373 0.193571 0.000295904 -0.00101879 -0.000844271 0.000259936 0.000747032 0.000931308 -0.000254915 -0.00050381 -0.000448225 -7.35646e-05 -0.00175493 0.000390249 5.07338e-05 -0.000120482 9.30021e-05 -6.36555e-05 -5.3062e-05 -0.000130039 -1.6991e-05 -0.000144371 7.16865e-05 0.00014005 0.000100266 0.000161484 
1563.45 0 0.000458181 -0.0263106 1.02825e-05 -6.76375e-05 -0.260263 0.00265078 -0.00431568 0.172653 0.000263153 -0.00102986 -0.000856715 0.000283373 0.000783923 0.000917814 -0.000371054 -0.00046217 -0.000384269 -5.5278e-05 -0.00188517 0.000393131 4.51445e-05 -0.000122726 0.000120336 -6.32246e-05 -5.84901e-05 -0.000120606 -1.33355e-05 -0.000152556 7.7015e-05 0.000143509 0.000103739 0.000165071 
1563.8 0 0.000486669 -0.0240219 8.91605e-06 -6.62062e-05 -0.272448 0.00228559 -0.00445912 0.150772 0.000224294 -0.00103304 -0.000870166 0.000302533 0.000818176 0.000894191 -0.000486314 -0.000419742 -0.000316515 -3.8982e-05 -0.00200348 0.000394725 3.99036e-05 -0.000125013 0.000148126 -6.29205e-05 -6.30678e-05 -0.000111224 -1.07157e-05 -0.000160258 8.20408e-05 0.000146772 0.000105816 0.000167435 
1564.15 0 0.000511862 -0.0215952 7.97165e-06 -6.54356e-05 -0.282802 0.00191252 -0.0045739 0.128071 0.000180652 -0.00102738 -0.000884745 0.000319709 0.000850341 0.000859465 -0.000600312 -0.000376477 -0.000246307 -2.59166e-05 -0.00210728 0.000393998 3.51142e-05 -0.000128798 0.00017645 -6.28613e-05 -6.78396e-05 -0.000102428 -8.26993e-06 -0.000167447 8.70102e-05 0.000150469 0.000106565 0.000167809 
1564.5 0 0.000533278 -0.0190442 6.99321e-06 -6.50726e-05 -0.29127 0.00153341 -0.00465906 0.104703 0.000133284 -0.00101362 -0.000899267 0.000336816 0.000881014 0.000813131 -0.000710742 -0.000331914 -0.000174593 -1.53072e-05 -0.00219581 0.000391169 3.03033e-05 -0.000133358 0.000205519 -6.3224e-05 -7.36013e-05 -9.34527e-05 -5.88451e-06 -0.000173955 9.18266e-05 0.000152874 0.00010734 0.000165813 
1564.85 0 0.000550235 -0.0163854 5.00446e-06 -6.40982e-05 -0.29781 0.0011519 -0.00471366 0.0808193 8.23479e-05 -0.00099187 -0.000913304 0.000352905 0.000910552 0.000756016 -0.000815111 -0.000284995 -0.000101303 -7.02625e-06 -0.00226833 0.000388599 2.5341e-05 -0.000134626 0.000234888 -6.46161e-05 -7.90358e-05 -8.40102e-05 -3.90374e-06 -0.000178477 9.56716e-05 0.000151821 0.000108859 0.000161531 
1565.2 0 0.000562072 -0.0136396 2.34846e-06 -6.19072e-05 -0.302392 0.000772603 -0.00473687 0.0565772 2.81939e-05 -0.000961352 -0.000927214 0.000367878 0.000937129 0.000689027 -0.000913051 -0.000235541 -2.6841e-05 -1.9428e-06 -0.00232246 0.000387185 2.0442e-05 -0.00013106 0.00026306 -6.69273e-05 -8.27966e-05 -7.48877e-05 -1.97504e-06 -0.000180024 9.84707e-05 0.000147538 0.000110361 0.000155748 
1565.55 0 0.000568439 -0.0108276 -6.57881e-08 -5.88879e-05 -0.304997 0.000399901 -0.00473041 0.0321367 -2.70977e-05 -0.000922592 -0.000941533 0.000383148 0.000959136 0.00061296 -0.00100396 -0.000184334 4.66939e-05 6.64861e-07 -0.00235661 0.00038443 1.5387e-05 -0.000125298 0.000288801 -6.91955e-05 -8.50728e-05 -6.61814e-05 4.8116e-07 -0.000179123 0.000101321 0.000141799 0.000111222 0.000149785 
1565.9 0 0.000570217 -0.00796706 -1.67047e-06 -5.57319e-05 -0.305624 3.58806e-05 -0.00469744 0.00765897 -8.11085e-05 -0.000877731 -0.000956173 0.000398822 0.00097689 0.000527876 -0.00108685 -0.000131289 0.000114359 2.19868e-06 -0.00237179 0.000377775 8.96682e-06 -0.0001195 0.000312233 -7.07338e-05 -8.7138e-05 -5.7102e-05 3.61073e-06 -0.000176719 0.000104648 0.0001355 0.000112036 0.000143349 
1566.25 0 0.000569528 -0.00507514 -2.38691e-06 -5.27763e-05 -0.304283 -0.000317978 -0.00463947 -0.0166981 -0.000133496 -0.000828979 -0.000968603 0.000413917 0.000991458 0.000432006 -0.0011609 -7.57185e-05 0.000172466 1.9298e-06 -0.00236929 0.0003676 9.63878e-07 -0.000113218 0.000333979 -7.1224e-05 -8.92227e-05 -4.8046e-05 7.36596e-06 -0.000173133 0.000107603 0.000128508 0.00011345 0.000134949 
1566.6 0 0.000567899 -0.00217085 -1.84859e-06 -4.95804e-05 -0.301 -0.000659444 -0.00455892 -0.0407806 -0.000185191 -0.000776728 -0.000976778 0.000428461 0.00100343 0.000325586 -0.00122382 -1.61095e-05 0.000220776 -2.63098e-06 -0.00234763 0.00035562 -7.31898e-06 -0.00010587 0.000353513 -7.03296e-05 -9.09814e-05 -3.99528e-05 1.14134e-05 -0.000167973 0.000110632 0.000121838 0.00011496 0.000124109 
1566.95 0 0.000565247 0.000726555 4.76632e-07 -4.4875e-05 -0.295808 -0.000987981 -0.00445925 -0.0644376 -0.0002353 -0.000720181 -0.000979233 0.000444047 0.00101081 0.000212955 -0.0012739 4.9433e-05 0.000259653 -1.2752e-05 -0.00230368 0.000342275 -1.47836e-05 -9.85698e-05 0.000369155 -6.74867e-05 -9.3602e-05 -3.19823e-05 1.48932e-05 -0.00016105 0.000114736 0.000115811 0.000116328 0.000111437 
1567.3 0 0.000560061 0.00359948 3.30897e-06 -3.84554e-05 -0.288755 -0.00130527 -0.00434139 -0.0875219 -0.000281148 -0.000660218 -0.000973956 0.000461605 0.00101071 9.77811e-05 -0.00131198 0.000119388 0.000291259 -2.71233e-05 -0.00223628 0.000326325 -2.07993e-05 -9.16201e-05 0.000380339 -6.26986e-05 -9.74564e-05 -2.23621e-05 1.71946e-05 -0.00015295 0.000119046 0.000108684 0.000118208 9.82146e-05 
1567.65 0 0.000550797 0.00642976 4.90304e-06 -3.21255e-05 -0.279897 -0.00161193 -0.00420197 -0.109892 -0.000322217 -0.000599471 -0.000961794 0.000480624 0.00100429 -1.88584e-05 -0.00133805 0.000190522 0.000318385 -4.25808e-05 -0.00214587 0.000307051 -2.55805e-05 -8.38228e-05 0.000387424 -5.70997e-05 -0.000101138 -1.0654e-05 1.85207e-05 -0.00014415 0.000122087 9.96269e-05 0.000120477 8.56807e-05 
1568 0 0.000537134 0.00919845 5.83364e-06 -2.74047e-05 -0.2693 -0.00190418 -0.00403726 -0.131411 -0.000359556 -0.000539217 -0.000946369 0.000499793 0.000993548 -0.000136557 -0.00135126 0.000262383 0.000340579 -5.51572e-05 -0.00203314 0.00028622 -2.94943e-05 -7.49239e-05 0.000389836 -5.17391e-05 -0.000104144 2.93135e-06 1.93786e-05 -0.000135361 0.000122579 8.96081e-05 0.00012163 7.29702e-05 
1568.35 0 0.000519679 0.0118879 7.06083e-06 -2.3939e-05 -0.257043 -0.00217669 -0.00384863 -0.151946 -0.000393109 -0.000477071 -0.000929155 0.00051744 0.000976496 -0.000255003 -0.00135171 0.000335803 0.000355639 -6.34024e-05 -0.00189953 0.000266111 -3.3399e-05 -6.52321e-05 0.000387443 -4.68835e-05 -0.00010688 1.72357e-05 1.98774e-05 -0.000126814 0.000119829 7.89779e-05 0.000120855 5.91244e-05 
1568.7 0 0.000498949 0.0144816 7.72367e-06 -2.04146e-05 -0.243214 -0.00242708 -0.00364118 -0.171371 -0.000422296 -0.000409878 -0.00090886 0.000533749 0.000950695 -0.000372449 -0.00133952 0.000409007 0.000363345 -6.80751e-05 -0.00174643 0.000246854 -3.81867e-05 -5.49571e-05 0.000380973 -4.22712e-05 -0.000109229 3.07883e-05 1.95651e-05 -0.000118307 0.000114814 6.73744e-05 0.000118958 4.45504e-05 
1569.05 0 0.000475446 0.0169639 7.09423e-06 -1.53626e-05 -0.227913 -0.00265598 -0.00341841 -0.18957 -0.000447101 -0.000337448 -0.000883774 0.000550382 0.000916551 -0.000486738 -0.00131552 0.000479663 0.000364763 -6.95848e-05 -0.00157538 0.000228566 -4.39596e-05 -4.47639e-05 0.000371316 -3.79576e-05 -0.000110759 4.27028e-05 1.87595e-05 -0.000109933 0.000108598 5.49901e-05 0.000116353 2.98193e-05 
1569.4 0 0.000450004 0.0193204 5.91086e-06 -8.57388e-06 -0.211248 -0.0028615 -0.00318117 -0.206433 -0.000467967 -0.000261209 -0.000852518 0.00056858 0.00087465 -0.00059674 -0.00128032 0.000547045 0.000359977 -6.79165e-05 -0.00138843 0.000211899 -4.9151e-05 -3.52593e-05 0.000359032 -3.37692e-05 -0.000111391 5.25154e-05 1.85193e-05 -0.000101246 0.000102238 4.27779e-05 0.000113125 1.57923e-05 
1569.75 0 0.000421799 0.0215385 4.75592e-06 -1.87743e-06 -0.193332 -0.00304039 -0.00293394 -0.221857 -0.000484757 -0.000182458 -0.00081347 0.00058737 0.000825359 -0.000701498 -0.00123401 0.00061032 0.000348896 -6.26962e-05 -0.0011869 0.000197299 -5.26969e-05 -2.53755e-05 0.000343652 -2.97449e-05 -0.000111564 6.05697e-05 1.85516e-05 -9.20172e-05 9.65185e-05 3.1139e-05 0.000109776 2.85152e-06 
1570.1 0 0.000390458 0.0236047 3.40635e-06 3.75416e-06 -0.174292 -0.00319472 -0.0026829 -0.235756 -0.000494843 -0.000101117 -0.000765757 0.000605157 0.000770385 -0.000800378 -0.00117659 0.000668823 0.000333367 -5.45166e-05 -0.000971329 0.000186132 -5.65494e-05 -1.32646e-05 0.000324735 -2.66512e-05 -0.000110889 6.70507e-05 1.84589e-05 -8.32727e-05 9.17813e-05 1.98766e-05 0.000106235 -9.86571e-06 
1570.45 0 0.000358112 0.0255046 2.49928e-06 9.48659e-06 -0.154253 -0.0033289 -0.00242854 -0.24805 -0.000494578 -1.66848e-05 -0.000710577 0.000621335 0.000710726 -0.000893762 -0.0011077 0.000723318 0.000315539 -4.37957e-05 -0.000744567 0.000177507 -6.25917e-05 9.12114e-07 0.000303522 -2.44962e-05 -0.000108021 7.27624e-05 1.89824e-05 -7.55663e-05 8.83199e-05 8.9705e-06 0.00010212 -2.3595e-05 
1570.8 0 0.000327018 0.0272265 2.40483e-06 1.64633e-05 -0.133348 -0.0034427 -0.00216875 -0.258671 -0.000484603 6.91472e-05 -0.000650597 0.000634579 0.000645262 -0.000981613 -0.00102715 0.000775304 0.000296476 -3.04358e-05 -0.000510318 0.000169208 -6.94744e-05 1.44107e-05 0.000281357 -2.26971e-05 -0.000102436 7.88055e-05 1.99623e-05 -6.70279e-05 8.50673e-05 -5.79906e-07 9.79287e-05 -3.8404e-05 
1571.15 0 0.000297127 0.028762 1.981e-06 2.43293e-05 -0.111716 -0.00353344 -0.00190597 -0.267556 -0.000467529 0.000154771 -0.000587328 0.000643189 0.000572764 -0.00106215 -0.000935562 0.000824906 0.00027522 -1.5067e-05 -0.00026996 0.00016138 -7.47121e-05 2.68094e-05 0.000257674 -2.11165e-05 -9.62976e-05 8.48978e-05 2.09936e-05 -5.63449e-05 8.08304e-05 -7.89565e-06 9.40685e-05 -5.33164e-05 
1571.5 0 0.000266573 0.030103 3.94291e-07 3.19922e-05 -0.0895035 -0.00360236 -0.00164487 -0.274661 -0.000443082 0.000240529 -0.000519151 0.000646422 0.000493078 -0.00113392 -0.00083513 0.000870748 0.000250537 1.96584e-06 -2.60394e-05 0.000153784 -7.78613e-05 4.04303e-05 0.000232284 -1.90631e-05 -9.16712e-05 9.07374e-05 2.18562e-05 -4.40878e-05 7.60846e-05 -1.42213e-05 8.932e-05 -6.7722e-05 
1571.85 0 0.000234447 0.0312415 -1.34635e-06 3.84619e-05 -0.0668575 -0.00365362 -0.00138635 -0.279953 -0.000410452 0.000325987 -0.000444217 0.000643522 0.000406286 -0.00119618 -0.000728598 0.000911096 0.000223757 2.09567e-05 0.000216927 0.000143901 -8.08439e-05 5.53177e-05 0.000205592 -1.60192e-05 -8.7676e-05 9.69404e-05 2.15778e-05 -2.98653e-05 7.11407e-05 -2.07087e-05 8.23478e-05 -8.09893e-05 
1572.2 0 0.000202199 0.0321704 -2.14469e-06 4.36646e-05 -0.0439264 -0.0036879 -0.00112771 -0.283407 -0.000370244 0.000408802 -0.000363132 0.000633805 0.000313711 -0.00124911 -0.000618536 0.000943466 0.000197546 4.15362e-05 0.000454778 0.00013005 -8.41716e-05 6.95076e-05 0.000176741 -1.27717e-05 -8.30783e-05 0.000103163 1.94378e-05 -1.30536e-05 6.53763e-05 -2.68454e-05 7.37214e-05 -9.28602e-05 
1572.55 0 0.000170316 0.0328848 -2.01203e-06 4.72756e-05 -0.0208624 -0.00370227 -0.000869873 -0.285009 -0.000323483 0.000487066 -0.000277959 0.000617701 0.000218498 -0.00129413 -0.000506291 0.000966392 0.000173587 6.31776e-05 0.00068377 0.00011368 -8.59105e-05 8.2789e-05 0.000144421 -1.04622e-05 -7.79682e-05 0.000108328 1.60498e-05 5.21161e-06 5.86349e-05 -3.24061e-05 6.50295e-05 -0.000103561 
1572.9 0 0.000138291 0.0333803 -1.90375e-06 4.93995e-05 0.00218225 -0.00369649 -0.000617445 -0.284765 -0.000271637 0.000560761 -0.00019141 0.000595779 0.000123493 -0.00133128 -0.000392317 0.000980169 0.000152286 8.61683e-05 0.000900696 9.71891e-05 -8.53479e-05 9.6768e-05 0.000109263 -9.52708e-06 -7.25139e-05 0.000112178 1.25195e-05 2.2845e-05 5.17293e-05 -3.76913e-05 5.71079e-05 -0.000113405 
1573.25 0 0.00010674 0.0336538 -2.11067e-06 5.14783e-05 0.0250604 -0.00367375 -0.000372804 -0.28269 -0.000217312 0.000631419 -0.000106372 0.000566912 3.00861e-05 -0.00135933 -0.000277379 0.000985149 0.000132459 0.00011051 0.00110385 8.21507e-05 -8.31409e-05 0.0001111 7.32091e-05 -9.50316e-06 -6.70954e-05 0.000115458 9.97951e-06 3.86465e-05 4.51327e-05 -4.29337e-05 4.90057e-05 -0.000122293 
1573.6 0 7.63577e-05 0.0337051 -1.65677e-06 5.42287e-05 0.0476274 -0.00363665 -0.000135308 -0.27881 -0.000162404 0.000700377 -2.45862e-05 0.0005298 -6.13282e-05 -0.00137715 -0.000162331 0.000981406 0.000112421 0.000134381 0.00129236 6.83061e-05 -7.9225e-05 0.000123879 3.71464e-05 -8.89978e-06 -6.22955e-05 0.000117999 8.85495e-06 5.23182e-05 3.8559e-05 -4.90867e-05 3.98996e-05 -0.0001294 
1573.95 0 4.69309e-05 0.0335366 8.10264e-09 5.68689e-05 0.0697374 -0.00358615 9.53986e-05 -0.273157 -0.000106487 0.000766575 5.34216e-05 0.000485468 -0.000149746 -0.00138479 -4.8334e-05 0.00096935 9.16692e-05 0.000156144 0.00146496 5.42297e-05 -7.30568e-05 0.000135091 1.39696e-06 -6.85199e-06 -5.78078e-05 0.000119047 8.12262e-06 6.35205e-05 3.22245e-05 -5.65768e-05 3.05015e-05 -0.0001348 
1574.3 0 1.80255e-05 0.0331516 2.149e-06 5.86505e-05 0.0912486 -0.00352244 0.000318089 -0.265782 -4.89613e-05 0.000827315 0.000127278 0.000435546 -0.000234101 -0.00138335 6.3269e-05 0.000950117 7.0533e-05 0.00017667 0.00161907 3.91833e-05 -6.51376e-05 0.000145072 -3.20412e-05 -4.14735e-06 -5.31014e-05 0.000119859 7.44779e-06 7.23033e-05 2.66788e-05 -6.46416e-05 2.15254e-05 -0.00013978 
1574.65 0 -1.04348e-05 0.0325549 3.98804e-06 5.99585e-05 0.112026 -0.00344717 0.000531718 -0.256745 8.31468e-06 0.000880025 0.000195853 0.000378752 -0.000314596 -0.00137333 0.000171248 0.000925429 4.97038e-05 0.000196826 0.00175213 2.36782e-05 -5.71735e-05 0.000152855 -6.16842e-05 -1.54531e-06 -4.75215e-05 0.000122268 7.80705e-06 8.02584e-05 2.15908e-05 -7.22977e-05 1.30072e-05 -0.000145104 
1575 0 -3.71992e-05 0.0317527 5.32766e-06 6.13704e-05 0.13194 -0.0033621 0.000738661 -0.246117 6.47034e-05 0.000923578 0.000257458 0.000312774 -0.000391521 -0.00135585 0.000273676 0.00089588 3.04422e-05 0.000214701 0.00186428 9.66255e-06 -4.97279e-05 0.000158625 -8.8261e-05 1.05798e-06 -4.05213e-05 0.000125793 9.38456e-06 8.83888e-05 1.63043e-05 -7.85211e-05 4.39293e-06 -0.000150183 
1575.35 0 -6.21438e-05 0.0307515 6.20287e-06 6.24381e-05 0.150868 -0.00326557 0.00094097 -0.233978 0.000122002 0.00095891 0.000310927 0.000238051 -0.000464481 -0.00133327 0.00037076 0.000861514 1.45081e-05 0.000226663 0.00195729 -1.16695e-06 -4.11351e-05 0.000164076 -0.000111788 3.44456e-06 -3.21178e-05 0.000128441 1.13436e-05 9.62962e-05 1.03873e-05 -8.24343e-05 -5.1162e-06 -0.000154486 
1575.7 0 -8.70859e-05 0.0295588 6.87514e-06 6.23818e-05 0.168698 -0.00315713 0.00113653 -0.220419 0.000181107 0.000987629 0.000355898 0.000156968 -0.000532672 -0.00130596 0.000465084 0.000822484 3.40213e-06 0.000230907 0.00203186 -8.57743e-06 -3.11949e-05 0.000169218 -0.000132212 5.14616e-06 -2.2924e-05 0.000129568 1.35894e-05 0.000103901 4.08067e-06 -8.42819e-05 -1.57547e-05 -0.000158491 
1576.05 0 -0.000112062 0.028184 8.2269e-06 6.10978e-05 0.185324 -0.00303895 0.00132374 -0.205533 0.00024167 0.00101016 0.000391979 6.97395e-05 -0.000594459 -0.00127268 0.000557124 0.000778972 -1.98135e-06 0.0002272 0.00208797 -1.19989e-05 -2.15046e-05 0.000173429 -0.000150128 6.23884e-06 -1.28489e-05 0.000130121 1.63532e-05 0.00011117 -3.30699e-06 -8.47211e-05 -2.65802e-05 -0.000162837 
1576.4 0 -0.000135842 0.0266378 1.0396e-05 5.96699e-05 0.200648 -0.0029115 0.00150245 -0.189423 0.00030361 0.0010265 0.000417782 -2.43798e-05 -0.000648935 -0.00123357 0.000646092 0.000731643 -2.12056e-06 0.0002135 0.00212502 -1.04466e-05 -1.18605e-05 0.000178397 -0.000165614 7.39723e-06 -2.22135e-06 0.000129077 1.98162e-05 0.000117698 -1.24799e-05 -8.35964e-05 -3.59774e-05 -0.000167235 
1576.75 0 -0.000158818 0.0249299 1.26878e-05 5.88364e-05 0.214577 -0.00277443 0.00167166 -0.172203 0.000366985 0.00103733 0.000433023 -0.000122831 -0.000696061 -0.0011898 0.000732441 0.000681397 1.28501e-06 0.000189115 0.00214064 -3.98229e-06 -2.16803e-06 0.000185325 -0.0001786 8.72575e-06 6.65974e-06 0.000124292 2.34976e-05 0.000123769 -2.20527e-05 -8.15053e-05 -4.3547e-05 -0.000170572 
1577.1 0 -0.000181676 0.0230701 1.5007e-05 5.74813e-05 0.227032 -0.00262852 0.00183117 -0.153993 0.000430619 0.00104417 0.000438912 -0.000222229 -0.000736761 -0.00114047 0.000816045 0.000629789 6.71112e-06 0.000156284 0.00213206 6.46214e-06 6.44706e-06 0.000192573 -0.000189485 9.7808e-06 1.28347e-05 0.000115665 2.68618e-05 0.000130008 -3.06329e-05 -8.02459e-05 -5.00047e-05 -0.000172512 
1577.45 0 -0.000203919 0.0210709 1.72987e-05 5.48769e-05 0.237946 -0.00247562 0.00198152 -0.134916 0.000492501 0.00104621 0.000436139 -0.000322212 -0.000773296 -0.00108468 0.000894552 0.000577164 1.28417e-05 0.000116126 0.00209923 1.99543e-05 1.36889e-05 0.000197227 -0.00019878 1.11995e-05 1.70651e-05 0.000104784 2.96188e-05 0.00013617 -3.80801e-05 -8.07852e-05 -5.59749e-05 -0.000173352 
1577.8 0 -0.000225098 0.018948 1.87338e-05 5.14982e-05 0.247257 -0.00231669 0.00212369 -0.115095 0.00055064 0.00104099 0.000425376 -0.000423084 -0.000806212 -0.00102484 0.000966039 0.000522666 1.87331e-05 6.79823e-05 0.00204451 3.72122e-05 2.01265e-05 0.000198703 -0.000206667 1.2685e-05 2.04713e-05 9.29737e-05 3.08641e-05 0.000141545 -4.47589e-05 -8.39084e-05 -6.18061e-05 -0.000172899 
1578.15 0 -0.000245567 0.0167175 1.91553e-05 4.71403e-05 0.254909 -0.00215115 0.00225814 -0.0946648 0.000603621 0.00102899 0.000406184 -0.000523349 -0.000834035 -0.000963535 0.00103192 0.000467325 2.50786e-05 1.13029e-05 0.00197029 5.96262e-05 2.64891e-05 0.000198909 -0.000213725 1.25335e-05 2.53092e-05 8.00221e-05 3.0214e-05 0.000145668 -5.10789e-05 -8.98313e-05 -6.74144e-05 -0.000170855 
1578.5 0 -0.000265679 0.0143946 1.96043e-05 4.19222e-05 0.260861 -0.00197878 0.00238476 -0.0737691 0.000651332 0.00101289 0.000375353 -0.00062003 -0.000858112 -0.000898766 0.0010946 0.000412576 3.16024e-05 -5.40112e-05 0.0018783 8.64075e-05 3.27818e-05 0.000198653 -0.000219837 1.00022e-05 3.27401e-05 6.51921e-05 2.82517e-05 0.000147652 -5.69866e-05 -9.68628e-05 -7.22736e-05 -0.000168121 
1578.85 0 -0.000285042 0.0119952 2.07126e-05 3.74504e-05 0.265089 -0.00179867 0.00250363 -0.0525496 0.000692343 0.000993719 0.000330905 -0.000710256 -0.000881635 -0.000827741 0.0011535 0.000357141 3.55268e-05 -0.000126974 0.00176982 0.000115203 3.82585e-05 0.000196484 -0.000223595 5.82954e-06 4.19504e-05 4.88167e-05 2.57244e-05 0.000146456 -6.20871e-05 -0.00010361 -7.67674e-05 -0.000165155 
1579.2 0 -0.000302413 0.00953581 2.23292e-05 3.38461e-05 0.267582 -0.00160968 0.00261308 -0.0311437 0.000723982 0.00097084 0.000273761 -0.000791752 -0.000905333 -0.000751078 0.00120738 0.000300128 3.43544e-05 -0.000204249 0.00164678 0.000143865 4.2959e-05 0.00019183 -0.000223926 7.72315e-07 5.25458e-05 3.12312e-05 2.33642e-05 0.000142238 -6.59393e-05 -0.000109582 -8.19248e-05 -0.000161213 
1579.55 0 -0.00031743 0.00703376 2.43712e-05 2.95212e-05 0.268335 -0.0014134 0.0027091 -0.00969014 0.000744273 0.000943898 0.000206034 -0.000862951 -0.000928322 -0.000669873 0.00125646 0.000242722 2.65822e-05 -0.000281605 0.00151243 0.000170761 4.77623e-05 0.000185632 -0.000220949 -4.50264e-06 6.39568e-05 1.25659e-05 2.16879e-05 0.0001366 -6.82229e-05 -0.000113764 -8.76822e-05 -0.000155963 
1579.9 0 -0.000330816 0.00450625 2.67178e-05 2.4283e-05 0.267356 -0.00121403 0.00278984 0.0116711 0.000753713 0.000912552 0.000130737 -0.000924469 -0.000950788 -0.000583025 0.00130109 0.000185352 1.12264e-05 -0.000357672 0.00137125 0.000195737 5.20739e-05 0.000178676 -0.000216364 -9.44516e-06 7.50707e-05 -6.38917e-06 2.07214e-05 0.000130552 -6.87369e-05 -0.000115582 -9.28374e-05 -0.000149316 
1580.25 0 -0.000342351 0.00196916 2.83461e-05 1.91156e-05 0.264664 -0.00101235 0.00285735 0.0328018 0.00075505 0.000877391 5.05259e-05 -0.000978358 -0.000972862 -0.000489566 0.00133907 0.000126211 -1.11665e-05 -0.000434278 0.00122717 0.000220094 5.55611e-05 0.000171221 -0.000210976 -1.36536e-05 8.57095e-05 -2.47832e-05 2.0511e-05 0.000123668 -6.77454e-05 -0.000115115 -9.65592e-05 -0.000140925 
1580.6 0 -0.000352436 -0.000561876 2.86836e-05 1.35187e-05 0.260292 -0.000805835 0.00291183 0.0535691 0.000750687 0.000839816 -3.38925e-05 -0.00102457 -0.000992293 -0.000391343 0.00136696 6.31452e-05 -3.84739e-05 -0.000512698 0.00108208 0.000243717 5.97499e-05 0.000163197 -0.000203989 -1.60191e-05 9.55639e-05 -4.12932e-05 2.06703e-05 0.000116007 -6.56492e-05 -0.000111683 -9.92753e-05 -0.000130393 
1580.95 0 -0.000361884 -0.00307119 2.83216e-05 6.27345e-06 0.25428 -0.000595083 0.0029509 0.0738446 0.00074086 0.000799637 -0.000122702 -0.00106222 -0.00100592 -0.000291227 0.00138399 -3.98542e-06 -6.93027e-05 -0.000591586 0.000936368 0.000265838 6.48012e-05 0.000155163 -0.000195157 -1.61373e-05 0.000103554 -5.47583e-05 1.93939e-05 0.000108751 -6.37543e-05 -0.000104608 -0.000101627 -0.000118481 
1581.3 0 -0.000369331 -0.00554365 2.79442e-05 -1.74455e-06 0.246679 -0.000383133 0.00297404 0.0935031 0.000724678 0.000756725 -0.000215947 -0.00109039 -0.00101167 -0.000190937 0.00139156 -7.3281e-05 -0.000104145 -0.000669821 0.000790815 0.000287774 6.9326e-05 0.000147831 -0.000185748 -1.59127e-05 0.000108827 -6.637e-05 1.54399e-05 0.000102624 -6.3291e-05 -9.42998e-05 -0.000103519 -0.000106529 
1581.65 0 -0.000372708 -0.00796413 2.80256e-05 -8.27852e-06 0.237545 -0.000171882 0.00298343 0.112422 0.000700929 0.000713558 -0.000312083 -0.00110738 -0.00100938 -9.17838e-05 0.00139064 -0.000142533 -0.00014387 -0.000746438 0.000647145 0.00031 7.29066e-05 0.000141218 -0.000176256 -1.69396e-05 0.000110872 -7.78901e-05 1.01434e-05 9.69791e-05 -6.36352e-05 -8.21694e-05 -0.000104492 -9.45285e-05 
1582 0 -0.000371948 -0.0103172 2.87755e-05 -1.24761e-05 0.226947 3.88425e-05 0.00298185 0.130483 0.000667854 0.00067242 -0.00040821 -0.00111213 -0.00100012 4.52221e-06 0.00138164 -0.000211791 -0.000186668 -0.000818796 0.000507335 0.000328704 7.64874e-05 0.000134366 -0.000166182 -1.87359e-05 0.000110868 -8.92511e-05 5.07044e-06 9.14455e-05 -6.38377e-05 -6.95881e-05 -0.000104202 -8.1337e-05 
1582.35 0 -0.000368629 -0.0125868 3.00578e-05 -1.56314e-05 0.214964 0.000249774 0.00297068 0.147575 0.000625751 0.00063174 -0.000503547 -0.001107 -0.000984324 9.69587e-05 0.00136503 -0.00028185 -0.000229291 -0.000884477 0.000372835 0.000339959 8.11854e-05 0.000125838 -0.000155836 -2.05222e-05 0.00011074 -9.9418e-05 -1.931e-07 8.66756e-05 -6.48124e-05 -5.61672e-05 -0.00010294 -6.62734e-05 
1582.7 0 -0.000364396 -0.0147569 3.14394e-05 -1.94797e-05 0.201683 0.000461415 0.00295049 0.163593 0.000577374 0.000589523 -0.000599105 -0.00109649 -0.000962044 0.000185852 0.00134108 -0.000351404 -0.000271071 -0.000943442 0.000244699 0.00034497 8.69414e-05 0.00011543 -0.000146342 -2.29009e-05 0.000110996 -0.000109208 -5.74381e-06 8.31867e-05 -6.75447e-05 -4.10267e-05 -0.000101103 -5.00432e-05 
1583.05 0 -0.000360646 -0.0168141 3.29272e-05 -2.46662e-05 0.187202 0.000674973 0.00292156 0.17844 0.000525754 0.000546979 -0.000693981 -0.00108204 -0.000933754 0.000271179 0.00130996 -0.000417969 -0.000314097 -0.000995635 0.000123964 0.000346615 9.27338e-05 0.000103888 -0.000138394 -2.5676e-05 0.000111075 -0.000120309 -1.01571e-05 8.02246e-05 -7.14518e-05 -2.40852e-05 -9.87595e-05 -3.44288e-05 
1583.4 0 -0.000358074 -0.0187455 3.51397e-05 -3.05252e-05 0.171626 0.000891772 0.00288263 0.192027 0.000472696 0.000505931 -0.000784714 -0.00106251 -0.000901499 0.000352647 0.00127214 -0.000479449 -0.000359865 -0.00104003 1.02783e-05 0.000346526 9.71382e-05 9.20321e-05 -0.000131233 -2.82281e-05 0.000110182 -0.000132664 -1.32434e-05 7.67796e-05 -7.54343e-05 -5.35273e-06 -9.57265e-05 -2.03044e-05 
1583.75 0 -0.000355653 -0.0205406 3.75303e-05 -3.56313e-05 0.155063 0.00111198 0.002831 0.204276 0.000417603 0.000466648 -0.00086901 -0.00103819 -0.000868472 0.000431192 0.00122834 -0.000536771 -0.000408102 -0.0010768 -9.71266e-05 0.000344827 9.85466e-05 8.0188e-05 -0.000124023 -3.03199e-05 0.000107346 -0.000144767 -1.53333e-05 7.34662e-05 -7.83425e-05 1.47724e-05 -9.26279e-05 -7.47426e-06 
1584.1 0 -0.000350431 -0.02219 3.90193e-05 -3.86574e-05 0.13763 0.00133543 0.00276393 0.21512 0.000360059 0.000426946 -0.000945353 -0.00101041 -0.000835142 0.000507061 0.0011774 -0.000593541 -0.000457978 -0.0011078 -0.000197105 0.0003399 9.7237e-05 6.73917e-05 -0.00011781 -3.15442e-05 0.00010143 -0.000155555 -1.61174e-05 7.06777e-05 -7.99167e-05 3.48403e-05 -9.07044e-05 4.31082e-06 
1584.45 0 -0.000341192 -0.0236839 3.97995e-05 -3.98498e-05 0.119445 0.00156206 0.00267735 0.224504 0.000302029 0.000384558 -0.00101076 -0.000978439 -0.00079936 0.000578047 0.00111935 -0.000651732 -0.000508096 -0.00113474 -0.000289093 0.000330394 9.60998e-05 5.33656e-05 -0.000113163 -3.1913e-05 9.27867e-05 -0.00016536 -1.53648e-05 6.72602e-05 -8.10547e-05 5.2998e-05 -9.02197e-05 1.62723e-05 
1584.8 0 -0.000329693 -0.0250134 4.09124e-05 -4.04862e-05 0.100629 0.00178907 0.0025681 0.232379 0.000244333 0.000338423 -0.00106354 -0.00093996 -0.000760323 0.000643004 0.0010567 -0.000711375 -0.000556201 -0.00115679 -0.000374227 0.000316349 9.6069e-05 3.95401e-05 -0.000108489 -3.12425e-05 8.3259e-05 -0.000174854 -1.3304e-05 6.26708e-05 -8.25148e-05 6.86217e-05 -9.00965e-05 2.88279e-05 
1585.15 0 -0.000316605 -0.0261724 4.27027e-05 -4.14315e-05 0.0813077 0.00201317 0.00243761 0.238708 0.000185958 0.000287787 -0.00110498 -0.000894924 -0.000716798 0.00070189 0.000990207 -0.000772395 -0.000600723 -0.00117069 -0.000452986 0.000298645 9.62517e-05 2.71807e-05 -0.000103294 -2.9128e-05 7.38731e-05 -0.000183695 -1.0537e-05 5.78226e-05 -8.45892e-05 8.23211e-05 -8.88927e-05 4.14736e-05 
1585.5 0 -0.000301629 -0.0271553 4.51373e-05 -4.32078e-05 0.0616058 0.00223313 0.00228704 0.24346 0.000128265 0.000232619 -0.00113669 -0.00084549 -0.000666607 0.000753722 0.000919311 -0.000832509 -0.000642708 -0.001175 -0.000524888 0.000279249 9.6878e-05 1.6108e-05 -9.839e-05 -2.57775e-05 6.40128e-05 -0.000192174 -7.81383e-06 5.28539e-05 -8.67968e-05 9.42207e-05 -8.5536e-05 5.41727e-05 
1585.85 0 -0.000284657 -0.0279573 4.74538e-05 -4.61507e-05 0.0416532 0.00244652 0.00211517 0.246614 7.32189e-05 0.000173694 -0.00115826 -0.000792771 -0.000609419 0.00079666 0.000845561 -0.000888573 -0.000683491 -0.00117047 -0.000590543 0.000260518 9.76124e-05 5.00124e-06 -9.30096e-05 -2.18041e-05 5.4066e-05 -0.000200706 -5.45153e-06 4.78129e-05 -8.79193e-05 0.0001035 -7.95209e-05 6.68531e-05 
1586.2 0 -0.000264696 -0.0285751 4.82546e-05 -5.00684e-05 0.0215818 0.00264948 0.00192188 0.248161 2.06321e-05 0.000112594 -0.00116903 -0.000736387 -0.000545681 0.000831329 0.000772277 -0.000938276 -0.000722795 -0.00115833 -0.000650754 0.000242472 9.63287e-05 -7.26319e-06 -8.71994e-05 -1.7527e-05 4.54174e-05 -0.000209246 -3.35755e-06 4.38518e-05 -8.81049e-05 0.000111739 -7.17625e-05 7.86333e-05 
1586.55 0 -0.000240097 -0.0290051 4.71536e-05 -5.37636e-05 0.00152171 0.00283962 0.00170902 0.248103 -3.00456e-05 4.95089e-05 -0.00116783 -0.000674468 -0.000476535 0.000860485 0.000700525 -0.000979635 -0.000760426 -0.00113968 -0.000706138 0.000222543 9.15159e-05 -2.08372e-05 -8.20224e-05 -1.27672e-05 3.71521e-05 -0.000217984 -1.88478e-06 4.07394e-05 -8.76561e-05 0.000121089 -6.42212e-05 8.8913e-05 
1586.9 0 -0.000210333 -0.0292443 4.49395e-05 -5.66172e-05 -0.0183998 0.00301582 0.00147654 0.246451 -7.90846e-05 -1.76427e-05 -0.00115242 -0.000605735 -0.000404175 0.000885111 0.000629552 -0.00101168 -0.000794977 -0.00111307 -0.000756994 0.000200856 8.42999e-05 -3.508e-05 -7.80659e-05 -8.56937e-06 2.84257e-05 -0.000225977 -1.5872e-06 3.75708e-05 -8.55583e-05 0.000131246 -5.83217e-05 9.84824e-05 
1587.25 0 -0.000176883 -0.029292 4.22117e-05 -5.91538e-05 -0.0380561 0.00317423 0.00122262 0.243225 -0.000125289 -8.87307e-05 -0.00112208 -0.000532767 -0.000330369 0.000905345 0.000559769 -0.00103456 -0.000823829 -0.00107606 -0.000802015 0.000180435 7.63406e-05 -4.93247e-05 -7.56914e-05 -6.73598e-06 1.96256e-05 -0.000231605 -1.23005e-06 3.40314e-05 -8.18982e-05 0.000142225 -5.38888e-05 0.000107508 
1587.6 0 -0.000141095 -0.0291497 3.95134e-05 -6.11467e-05 -0.0573206 0.00330869 0.000949277 0.238457 -0.000165193 -0.000161947 -0.00107823 -0.000459351 -0.000255763 0.000922648 0.000491508 -0.00104877 -0.000846305 -0.00103037 -0.000839733 0.000161624 6.78237e-05 -6.38436e-05 -7.52968e-05 -6.47161e-06 9.88254e-06 -0.000235085 7.31018e-07 2.93747e-05 -7.7728e-05 0.00015494 -4.99524e-05 0.000115323 
1587.95 0 -0.000103163 -0.0288194 3.69138e-05 -6.18124e-05 -0.0760713 0.00341634 0.000661916 0.232189 -0.000195583 -0.000237499 -0.00102275 -0.000385353 -0.000180565 0.000937419 0.000424247 -0.00105534 -0.000862922 -0.000979881 -0.000872138 0.000143855 5.89553e-05 -7.80054e-05 -7.56038e-05 -5.28105e-06 -2.10548e-06 -0.000237655 4.11016e-06 2.19555e-05 -7.30022e-05 0.000168425 -4.55509e-05 0.000122719 
1588.3 0 -6.36603e-05 -0.0283056 3.37452e-05 -6.14255e-05 -0.0941916 0.00349802 0.000363198 0.224473 -0.000218764 -0.000315697 -0.000956904 -0.000308263 -0.000104557 0.00094901 0.000358708 -0.00105578 -0.000873445 -0.00092501 -0.000902554 0.000128371 5.08569e-05 -9.06458e-05 -7.37468e-05 -1.98664e-06 -1.66297e-05 -0.000239479 7.79954e-06 1.15799e-05 -6.74425e-05 0.000181109 -4.08981e-05 0.000130492 
1588.65 0 -2.38053e-05 -0.0276142 3.02923e-05 -6.03206e-05 -0.111569 0.0035531 5.34959e-05 0.215368 -0.000238794 -0.000394926 -0.000881108 -0.000228242 -2.69346e-05 0.000957503 0.000296098 -0.00105018 -0.000877544 -0.000863773 -0.000930653 0.000115585 4.41121e-05 -0.000102437 -6.89418e-05 2.98874e-06 -3.35709e-05 -0.000240019 1.07018e-05 -2.2988e-07 -6.12623e-05 0.000191942 -3.65507e-05 0.000137993 
1589 0 1.58551e-05 -0.0267503 2.7129e-05 -5.86484e-05 -0.128096 0.00357887 -0.000264818 0.204948 -0.000255387 -0.00047211 -0.000796567 -0.000147581 5.16287e-05 0.000963727 0.000236949 -0.00103769 -0.000875042 -0.000795701 -0.000953542 0.000103875 3.81982e-05 -0.000113886 -6.2421e-05 8.79236e-06 -5.17333e-05 -0.000238995 1.23413e-05 -1.2377e-05 -5.4426e-05 0.000199796 -3.19249e-05 0.000144648 
1589.35 0 5.59446e-05 -0.0257205 2.37216e-05 -5.62113e-05 -0.143677 0.0035742 -0.000587252 0.193291 -0.000265439 -0.000544046 -0.000706094 -6.80217e-05 0.000129553 0.000968932 0.000180669 -0.00101978 -0.000866336 -0.000721963 -0.000970224 9.02782e-05 3.22126e-05 -0.000123934 -5.48584e-05 1.50087e-05 -6.84049e-05 -0.000235972 1.29987e-05 -2.5084e-05 -4.68691e-05 0.000204794 -2.72656e-05 0.000150435 
1589.7 0 9.72572e-05 -0.0245333 1.9916e-05 -5.29055e-05 -0.15822 0.00354129 -0.000910186 0.180479 -0.000267015 -0.000608904 -0.000612419 1.02235e-05 0.00020844 0.000973503 0.000126879 -0.00099861 -0.00085218 -0.000644652 -0.000982482 7.2198e-05 2.62021e-05 -0.000132936 -4.53019e-05 2.13411e-05 -8.20904e-05 -0.000231264 1.30195e-05 -3.75643e-05 -3.89346e-05 0.000208836 -2.3539e-05 0.000156022 
1590.05 0 0.000139295 -0.0231968 1.64221e-05 -4.93093e-05 -0.171638 0.00348227 -0.00123352 0.166603 -0.000261354 -0.000665368 -0.000516146 8.81423e-05 0.000290104 0.000977572 7.57106e-05 -0.000972631 -0.000832972 -0.000565827 -0.00099127 4.9131e-05 2.08303e-05 -0.00014249 -3.3876e-05 2.74878e-05 -9.40253e-05 -0.000226044 1.26521e-05 -4.75716e-05 -3.04368e-05 0.000213055 -1.96416e-05 0.000161827 
1590.4 0 0.000181499 -0.0217186 1.34943e-05 -4.6234e-05 -0.183853 0.00339454 -0.00155752 0.151759 -0.000250369 -0.00071215 -0.000417389 0.000166094 0.000372514 0.000981011 2.52262e-05 -0.00093944 -0.000808101 -0.000485442 -0.000996217 2.35957e-05 1.50921e-05 -0.00015209 -2.2381e-05 3.29081e-05 -0.000105881 -0.000220643 1.22697e-05 -5.48796e-05 -2.03679e-05 0.000216693 -1.38365e-05 0.000167537 
1590.75 0 0.000224503 -0.0201092 1.06014e-05 -4.42344e-05 -0.194798 0.00327317 -0.00187812 0.136049 -0.000234299 -0.000748303 -0.000318057 0.000243455 0.000453202 0.000981797 -2.64686e-05 -0.000899265 -0.000777615 -0.000401775 -0.00099656 -5.52626e-07 7.98628e-06 -0.000160045 -1.25109e-05 3.73813e-05 -0.000118724 -0.000213872 1.30634e-05 -6.12512e-05 -8.31371e-06 0.000218385 -6.34625e-06 0.000172608 
1591.1 0 0.000268633 -0.0183813 7.28073e-06 -4.32091e-05 -0.204409 0.00311556 -0.00218864 0.119575 -0.000212179 -0.000773368 -0.000219978 0.000319375 0.000531493 0.000977578 -7.84091e-05 -0.000852213 -0.000743098 -0.000313878 -0.000992588 -2.05391e-05 8.05777e-07 -0.000166611 -4.62241e-06 4.09933e-05 -0.00013267 -0.000204411 1.51378e-05 -6.80748e-05 5.20691e-06 0.000216744 1.76481e-06 0.000176605 
1591.45 0 0.000312398 -0.0165466 3.66857e-06 -4.22731e-05 -0.21263 0.00292225 -0.00248404 0.102454 -0.000185318 -0.000785887 -0.000125332 0.000392491 0.000605701 0.000968364 -0.000129136 -0.000797251 -0.00070727 -0.000222822 -0.000985464 -3.75687e-05 -4.07997e-06 -0.000172894 1.62099e-06 4.39147e-05 -0.000146308 -0.000191844 1.74426e-05 -7.499e-05 1.96488e-05 0.000211978 1.05211e-05 0.000179486 
1591.8 0 0.000353146 -0.0146164 -2.10885e-07 -4.03758e-05 -0.219419 0.00269376 -0.00276149 0.0848055 -0.000155868 -0.000786027 -3.60689e-05 0.00046227 0.00067327 0.000955014 -0.000179573 -0.0007349 -0.000674155 -0.000131109 -0.000974855 -5.76723e-05 -6.51028e-06 -0.000177886 6.10392e-06 4.72612e-05 -0.000159081 -0.000176906 1.88555e-05 -8.19454e-05 3.42638e-05 0.000205523 2.00193e-05 0.000181705 
1592.15 0 0.000389631 -0.0126046 -4.27593e-06 -3.69485e-05 -0.224747 0.00243051 -0.00301583 0.0667457 -0.000123088 -0.000778371 4.82e-05 0.000528873 0.000733643 0.000937214 -0.000231588 -0.000667154 -0.000645655 -4.09143e-05 -0.000961097 -8.52373e-05 -8.32909e-06 -0.00017978 9.53289e-06 5.21836e-05 -0.000171637 -0.000160454 1.80798e-05 -8.98917e-05 4.80773e-05 0.000198132 2.9164e-05 0.000183951 
1592.5 0 0.000421778 -0.0105266 -7.98008e-06 -3.22574e-05 -0.228591 0.00213673 -0.00324155 0.0483905 -8.54296e-05 -0.000767219 0.000128927 0.000591083 0.000786341 0.000913641 -0.000284986 -0.000595263 -0.000620562 4.49601e-05 -0.000947433 -0.000117905 -9.48065e-06 -0.000178932 1.4137e-05 5.77538e-05 -0.000184485 -0.000143231 1.43296e-05 -9.83017e-05 6.10972e-05 0.000189556 3.66812e-05 0.000186024 
1592.85 0 0.000448216 -0.00839666 -1.11485e-05 -2.70972e-05 -0.230934 0.00181872 -0.00343678 0.0298604 -4.57231e-05 -0.000751524 0.000207168 0.000649524 0.000830086 0.000885297 -0.000337719 -0.000521008 -0.000597087 0.000123365 -0.000936905 -0.000151488 -9.83319e-06 -0.000177738 2.10561e-05 6.24316e-05 -0.000196965 -0.000125662 8.41773e-06 -0.00010492 7.3785e-05 0.000178936 4.27286e-05 0.000186715 
1593.2 0 0.000468106 -0.00622677 -1.42755e-05 -2.16897e-05 -0.231771 0.00148214 -0.00360029 0.0112785 -8.45998e-06 -0.000728012 0.000282133 0.00070791 0.00086583 0.000854702 -0.000389753 -0.000446735 -0.000574133 0.000194192 -0.0009286 -0.000184194 -1.02186e-05 -0.000175876 2.8608e-05 6.58337e-05 -0.000207636 -0.000107147 1.57448e-06 -0.000109124 8.56332e-05 0.000166022 4.88115e-05 0.000185417 
1593.55 0 0.000481712 -0.0040313 -1.79086e-05 -1.54228e-05 -0.231109 0.00113169 -0.00373267 -0.00723718 2.52783e-05 -0.00069405 0.000352475 0.000768429 0.000896002 0.000821293 -0.000443047 -0.000372015 -0.000550381 0.000260636 -0.000920495 -0.000216797 -1.07684e-05 -0.000170967 3.54524e-05 6.80597e-05 -0.000216195 -8.66362e-05 -5.21652e-06 -0.000112713 9.55251e-05 0.000152112 5.58344e-05 0.000182386 
1593.9 0 0.000490459 -0.00182627 -2.19793e-05 -8.57404e-06 -0.228959 0.000769029 -0.00383479 -0.0255704 5.56584e-05 -0.000650464 0.000418573 0.000829681 0.000921116 0.000782399 -0.000497669 -0.000294646 -0.000524754 0.000325061 -0.000911166 -0.000252102 -1.2357e-05 -0.000163279 4.22819e-05 6.97972e-05 -0.000223978 -6.46733e-05 -1.14614e-05 -0.000116737 0.000102626 0.000138153 6.34608e-05 0.000178699 
1594.25 0 0.000496986 0.000373611 -2.56444e-05 -2.60008e-06 -0.225343 0.000396244 -0.00390519 -0.0436024 8.272e-05 -0.000601591 0.000481324 0.000890014 0.000939557 0.000738024 -0.000551739 -0.000213729 -0.000497048 0.000387271 -0.000898781 -0.000290834 -1.44985e-05 -0.000154809 5.00876e-05 7.12883e-05 -0.000231818 -4.31291e-05 -1.74185e-05 -0.000120958 0.000107668 0.000123629 7.03163e-05 0.000174775 
1594.6 0 0.000502083 0.00255447 -2.81903e-05 2.50472e-06 -0.220297 1.60928e-05 -0.00394414 -0.0612158 0.000106797 -0.000549146 0.00053999 0.000948218 0.000949565 0.000689476 -0.000605084 -0.000130006 -0.000468903 0.00044707 -0.000882843 -0.000329436 -1.57489e-05 -0.000146536 5.89658e-05 7.21272e-05 -0.000239235 -2.30264e-05 -2.29704e-05 -0.000124642 0.000112216 0.000108601 7.54796e-05 0.000170168 
1594.95 0 0.000504511 0.00470274 -2.9199e-05 6.89568e-06 -0.213864 -0.000370436 -0.00395015 -0.078296 0.000128401 -0.000491371 0.000593071 0.00100249 0.00095056 0.000636074 -0.000657465 -4.47788e-05 -0.000443297 0.000504017 -0.000863546 -0.000364128 -1.59889e-05 -0.000137826 6.79163e-05 7.26548e-05 -0.000246307 -4.24127e-06 -2.71352e-05 -0.000126583 0.000117051 9.29216e-05 7.94414e-05 0.000164643 
1595.3 0 0.000501983 0.00680466 -2.89259e-05 9.94436e-06 -0.2061 -0.000759988 -0.00391934 -0.0947357 0.000147438 -0.00042637 0.000641502 0.00105284 0.000942598 0.000577753 -0.000707579 4.04514e-05 -0.000421664 0.000556488 -0.000840795 -0.000393975 -1.53353e-05 -0.00012664 7.60224e-05 7.31161e-05 -0.000252828 1.41199e-05 -2.92142e-05 -0.000126779 0.000121904 7.54206e-05 8.29494e-05 0.000157146 
1595.65 0 0.000493472 0.00884461 -2.81862e-05 1.21429e-05 -0.197066 -0.00114642 -0.00384937 -0.110436 0.00016277 -0.000353236 0.000687249 0.00109982 0.000926301 0.000513604 -0.000754464 0.000124323 -0.000403029 0.000604084 -0.000815336 -0.000421182 -1.44579e-05 -0.000113102 8.32419e-05 7.41576e-05 -0.000257 3.28751e-05 -2.94011e-05 -0.000126365 0.000125519 5.63662e-05 8.53417e-05 0.000147087 
1596 0 0.000480312 0.0108083 -2.74236e-05 1.39501e-05 -0.186832 -0.00152286 -0.00374088 -0.125301 0.000173221 -0.000273331 0.000730188 0.00114181 0.000901386 0.000442335 -0.000794978 0.000205947 -0.000386231 0.000647198 -0.000787569 -0.000448239 -1.31208e-05 -0.000100514 9.0013e-05 7.69482e-05 -0.000258154 5.13863e-05 -2.84201e-05 -0.000125409 0.000126796 3.78574e-05 8.57867e-05 0.000135133 
1596.35 0 0.000463888 0.0126847 -2.72205e-05 1.5657e-05 -0.175474 -0.00188459 -0.00359643 -0.139242 0.00017809 -0.000189039 0.000769519 0.00117806 0.000867566 0.000366564 -0.000826589 0.000282376 -0.000371358 0.000684549 -0.000755626 -0.00047597 -1.03344e-05 -9.11178e-05 9.63705e-05 8.19987e-05 -0.000257768 6.83507e-05 -2.69078e-05 -0.000123425 0.000125909 2.11204e-05 8.50802e-05 0.00012206 
1596.7 0 0.000444511 0.0144644 -2.80078e-05 1.78167e-05 -0.163079 -0.00222896 -0.00341959 -0.152175 0.000177821 -0.000103123 0.000805075 0.00121042 0.000827684 0.000289455 -0.000849964 0.000349785 -0.000357939 0.000715944 -0.000717501 -0.000504878 -6.03465e-06 -8.39473e-05 0.000102075 8.86484e-05 -0.000256701 8.31306e-05 -2.57679e-05 -0.000120999 0.000123705 5.40185e-06 8.43488e-05 0.000108518 
1597.05 0 0.000421946 0.0161378 -2.92095e-05 2.01774e-05 -0.149733 -0.00255556 -0.00321378 -0.164028 0.000172215 -1.91272e-05 0.000835614 0.00123878 0.000785789 0.000212218 -0.000866202 0.000409196 -0.000344239 0.000744004 -0.000672934 -0.000533564 -1.78639e-06 -7.64671e-05 0.000108021 9.53246e-05 -0.000253866 9.64756e-05 -2.60383e-05 -0.00011824 0.000121279 -9.92912e-06 8.36897e-05 9.51416e-05 
1597.4 0 0.000396644 0.0176951 -2.97326e-05 2.19794e-05 -0.13553 -0.00286383 -0.00297928 -0.174737 0.00016046 6.08806e-05 0.000858589 0.00125992 0.000742922 0.000135432 -0.000874816 0.000464606 -0.000330002 0.000770729 -0.000621344 -0.000558078 2.02265e-06 -6.72331e-05 0.000114282 0.000100409 -0.000248173 0.000109377 -2.73424e-05 -0.000114189 0.000118491 -2.38368e-05 8.30317e-05 8.24889e-05 
1597.75 0 0.000368441 0.0191262 -2.89901e-05 2.29056e-05 -0.120567 -0.00315092 -0.002716 -0.184244 0.000143672 0.000138026 0.000872929 0.00127222 0.000698261 5.98858e-05 -0.000875079 0.000517764 -0.000317111 0.000794811 -0.000562097 -0.00057624 6.43871e-06 -5.7669e-05 0.000119742 0.00010351 -0.000240608 0.000120711 -2.83467e-05 -0.000108548 0.000113988 -3.53475e-05 8.29935e-05 7.03366e-05 
1598.1 0 0.000336684 0.0204229 -2.72319e-05 2.34855e-05 -0.104939 -0.00341375 -0.00242557 -0.192498 0.000124098 0.00021333 0.000881145 0.00127769 0.000651622 -1.3877e-05 -0.000869218 0.000568885 -0.000305609 0.000813677 -0.000494968 -0.000589489 1.14651e-05 -4.94463e-05 0.000123404 0.000105957 -0.000232913 0.000128707 -2.87631e-05 -0.000101207 0.000108363 -4.43721e-05 8.38405e-05 5.84353e-05 
1598.45 0 0.000301343 0.0215782 -2.49315e-05 2.43432e-05 -0.0887535 -0.00364955 -0.00211071 -0.199453 0.000103509 0.000286157 0.000886514 0.00127927 0.000603842 -8.76714e-05 -0.000859835 0.000618853 -0.00029163 0.000827196 -0.000420252 -0.000599858 1.65458e-05 -4.15712e-05 0.00012421 0.000108931 -0.00022585 0.00013389 -2.94577e-05 -9.21886e-05 0.00010367 -5.15093e-05 8.53534e-05 4.68202e-05 
1598.8 0 0.000262779 0.0225852 -2.25922e-05 2.52393e-05 -0.0721183 -0.00385611 -0.0017748 -0.205076 8.24135e-05 0.000355442 0.000888446 0.00127817 0.000555072 -0.000163255 -0.000845369 0.000668234 -0.000270079 0.000837461 -0.000339148 -0.000608978 2.13178e-05 -3.34411e-05 0.00012116 0.000112806 -0.000219249 0.000138234 -3.15859e-05 -8.24068e-05 0.000100229 -5.80529e-05 8.7455e-05 3.54695e-05 
1599.15 0 0.000221159 0.0234383 -2.07314e-05 2.55843e-05 -0.0551452 -0.00403214 -0.00142123 -0.209342 6.00059e-05 0.000420235 0.000882984 0.0012727 0.000503687 -0.000238519 -0.000822876 0.000715932 -0.000239877 0.000846158 -0.000252989 -0.000616987 2.57451e-05 -2.63207e-05 0.000114439 0.00011625 -0.000212799 0.000142756 -3.56969e-05 -7.37289e-05 9.71172e-05 -6.48746e-05 8.92707e-05 2.46489e-05 
1599.5 0 0.000176849 0.0241345 -1.90209e-05 2.5311e-05 -0.0379458 -0.00417723 -0.00105243 -0.212232 3.54907e-05 0.000481501 0.00086858 0.00126044 0.000448309 -0.000309837 -0.000792762 0.000759662 -0.000204583 0.000852852 -0.000162346 -0.000622975 2.98046e-05 -1.97393e-05 0.000105858 0.000118319 -0.000206325 0.000147344 -4.00815e-05 -6.74193e-05 9.39723e-05 -7.21924e-05 8.97125e-05 1.42909e-05 
1599.85 0 0.000129874 0.0246716 -1.62608e-05 2.49508e-05 -0.020633 -0.00429034 -0.000670371 -0.213741 8.30639e-06 0.000538877 0.000847729 0.0012422 0.000389403 -0.000376576 -0.000757959 0.000797773 -0.000167287 0.000856732 -6.71249e-05 -0.000627529 3.34499e-05 -1.145e-05 9.76901e-05 0.000119915 -0.000199505 0.0001517 -4.33619e-05 -6.28119e-05 9.10321e-05 -8.02026e-05 8.90966e-05 4.05151e-06 
1600.2 0 7.97234e-05 0.0250467 -1.21685e-05 2.48187e-05 -0.00331837 -0.0043701 -0.000277097 -0.213872 -2.12341e-05 0.000590577 0.000821815 0.00121905 0.000327462 -0.000440283 -0.000718464 0.000830767 -0.000128366 0.000858882 3.39768e-05 -0.000631923 3.67314e-05 -1.80808e-06 9.02027e-05 0.000120728 -0.000191677 0.000156503 -4.55447e-05 -5.84141e-05 8.7947e-05 -8.94322e-05 8.88766e-05 -5.80472e-06 
1600.55 0 2.70537e-05 0.0252585 -8.43387e-06 2.53365e-05 0.0138902 -0.00441396 0.000124622 -0.212634 -4.96863e-05 0.000636068 0.000790285 0.0011889 0.000261764 -0.000500723 -0.00067246 0.00085989 -8.79227e-05 0.000859046 0.000141564 -0.000636898 4.02639e-05 8.00218e-06 8.31657e-05 0.000120446 -0.000182264 0.00016201 -4.62002e-05 -5.37138e-05 8.38887e-05 -9.99525e-05 8.9152e-05 -1.5613e-05 
1600.9 0 -2.75962e-05 0.0253071 -6.56483e-06 2.68941e-05 0.0308856 -0.00441862 0.000529955 -0.210047 -7.34219e-05 0.000675307 0.000754072 0.00115034 0.000193046 -0.000556373 -0.0006204 0.000885237 -4.61891e-05 0.000855621 0.000252824 -0.000642007 4.43565e-05 1.80224e-05 7.67006e-05 0.00012005 -0.000170638 0.000167602 -4.5466e-05 -4.79444e-05 7.89336e-05 -0.00011108 8.82903e-05 -2.56347e-05 
1601.25 0 -8.38777e-05 0.0251935 -5.47155e-06 2.85554e-05 0.0475626 -0.00438205 0.000933494 -0.206136 -9.10379e-05 0.000708583 0.000714686 0.001104 0.000122752 -0.000605156 -0.000563481 0.000906979 -1.72415e-06 0.0008489 0.000362984 -0.000645339 4.82695e-05 2.77589e-05 7.00991e-05 0.000120114 -0.000155833 0.000173098 -4.41178e-05 -4.09101e-05 7.33936e-05 -0.000122168 8.48551e-05 -3.56181e-05 
1601.6 0 -0.000141383 0.0249199 -3.32209e-06 2.991e-05 0.063818 -0.004304 0.00132994 -0.200934 -0.000104317 0.000735678 0.000671767 0.00104976 4.96862e-05 -0.000645338 -0.000502738 0.000924301 4.63252e-05 0.000839973 0.000468247 -0.000646016 5.10977e-05 3.701e-05 6.33881e-05 0.000120921 -0.000137652 0.000178224 -4.26463e-05 -3.3124e-05 6.63719e-05 -0.000131898 7.93919e-05 -4.52113e-05 
1601.95 0 -0.000198936 0.0244889 -6.41191e-07 3.17543e-05 0.0795501 -0.00418609 0.00171451 -0.194483 -0.000116064 0.000756055 0.000624637 0.00098705 -2.66408e-05 -0.00067711 -0.000438414 0.000934252 9.47999e-05 0.000827724 0.000569317 -0.000643709 5.14315e-05 4.67079e-05 5.65447e-05 0.000122314 -0.000118176 0.000181738 -4.15583e-05 -2.45611e-05 5.76894e-05 -0.000138721 7.33985e-05 -5.42394e-05 
1602.3 0 -0.000254135 0.0239042 1.92657e-06 3.38721e-05 0.0946634 -0.00403031 0.00208328 -0.186833 -0.000125805 0.000771289 0.000574154 0.000916537 -0.000104249 -0.000701179 -0.00037135 0.000935718 0.000139837 0.000810744 0.000668985 -0.000638121 4.92143e-05 5.70525e-05 4.90985e-05 0.000123822 -9.96929e-05 0.000183384 -4.11377e-05 -1.5395e-05 4.87104e-05 -0.000143101 6.70467e-05 -6.32254e-05 
1602.65 0 -0.000305043 0.0231705 4.83082e-06 3.51159e-05 0.109067 -0.00383957 0.00243195 -0.178039 -0.000131091 0.000783394 0.000522226 0.00084019 -0.000183493 -0.000718097 -0.000303946 0.000929807 0.000180172 0.000789773 0.000767617 -0.000630963 4.62257e-05 6.77549e-05 4.11139e-05 0.000125254 -8.25867e-05 0.000184007 -4.11414e-05 -5.99207e-06 4.00669e-05 -0.000146323 6.01307e-05 -7.23542e-05 
1603 0 -0.000350775 0.0222919 7.61746e-06 3.56252e-05 0.122673 -0.0036179 0.00275555 -0.168162 -0.000130608 0.000791238 0.000471109 0.000759605 -0.000265648 -0.000729616 -0.000238064 0.000915995 0.000216002 0.000765752 0.000862393 -0.000623585 4.36155e-05 7.86012e-05 3.31734e-05 0.000126326 -6.60731e-05 0.000184117 -4.13545e-05 3.55261e-06 3.08525e-05 -0.000148549 5.28094e-05 -8.14311e-05 
1603.35 0 -0.000391656 0.0212746 9.55521e-06 3.60055e-05 0.135398 -0.00337029 0.00305024 -0.157273 -0.000125234 0.000793103 0.000421172 0.000675722 -0.000348782 -0.00073828 -0.000173178 0.000893424 0.00024728 0.000737127 0.000950337 -0.000614091 4.11389e-05 8.85304e-05 2.54421e-05 0.000125866 -4.9427e-05 0.00018316 -4.1411e-05 1.38636e-05 2.0415e-05 -0.000149574 4.50267e-05 -8.99617e-05 
1603.7 0 -0.000428129 0.0201273 1.05378e-05 3.54885e-05 0.147164 -0.00310232 0.00331586 -0.145452 -0.00011686 0.000790423 0.000371223 0.000590915 -0.000430446 -0.00074352 -0.000107638 0.000863417 0.000272841 0.000702658 0.00103106 -0.000601434 3.8806e-05 9.71265e-05 1.71045e-05 0.000123852 -3.26961e-05 0.000180606 -4.03641e-05 2.50023e-05 9.13206e-06 -0.000148869 3.6315e-05 -9.75141e-05 
1604.05 0 -0.000460375 0.0188586 1.14206e-05 3.36461e-05 0.157904 -0.00281864 0.00355323 -0.132785 -0.000106784 0.000783692 0.000322084 0.000508144 -0.000510135 -0.000742797 -4.17807e-05 0.000826925 0.000291391 0.000665001 0.0011048 -0.000586652 3.70817e-05 0.0001041 7.35335e-06 0.000122499 -1.66594e-05 0.000176549 -3.87122e-05 3.54369e-05 -2.49113e-06 -0.000146289 2.63549e-05 -0.000103645 
1604.4 0 -0.000487932 0.0174772 1.34044e-05 3.1078e-05 0.167558 -0.00252207 0.00376305 -0.119359 -9.50678e-05 0.000769917 0.00027602 0.00042706 -0.000587247 -0.000735887 2.36661e-05 0.000782314 0.000303712 0.000628905 0.00117004 -0.000570222 3.59664e-05 0.000108187 -2.89268e-06 0.000122753 -1.52525e-06 0.000171322 -3.80127e-05 4.37095e-05 -1.42811e-05 -0.000142381 1.60092e-05 -0.000107935 
1604.75 0 -0.000510342 0.015993 1.61074e-05 2.81511e-05 0.176075 -0.00221221 0.00394514 -0.105263 -8.26522e-05 0.000745845 0.000234144 0.000343974 -0.000660149 -0.000722845 8.88707e-05 0.000729152 0.000312298 0.000594788 0.00122484 -0.00055139 3.626e-05 0.000109061 -1.21157e-05 0.000123159 1.22341e-05 0.000164768 -3.8922e-05 5.03785e-05 -2.65384e-05 -0.000137568 6.0424e-06 -0.000110583 
1605.1 0 -0.000528415 0.014417 1.82317e-05 2.48028e-05 0.183404 -0.00188994 0.0040966 -0.0905902 -7.09632e-05 0.000711629 0.000195869 0.000258344 -0.000728296 -0.000702742 0.000152355 0.000669674 0.000319806 0.000559054 0.00126968 -0.000527733 3.79956e-05 0.000107851 -2.03221e-05 0.000121857 2.42749e-05 0.000156414 -4.07312e-05 5.64177e-05 -3.82085e-05 -0.000132207 -3.68324e-06 -0.000112147 
1605.45 0 -0.000542322 0.0127599 1.90434e-05 2.10382e-05 0.189507 -0.00155998 0.00421605 -0.0754374 -5.99262e-05 0.000670932 0.00015923 0.000173444 -0.00079164 -0.000676065 0.00021149 0.000603738 0.000327084 0.000521291 0.00130621 -0.000498499 3.98813e-05 0.000105381 -2.78301e-05 0.00011879 3.52709e-05 0.000147079 -4.23127e-05 6.23339e-05 -4.82679e-05 -0.000126743 -1.34416e-05 -0.000113048 
1605.8 0 -0.000551844 0.011032 1.91836e-05 1.7584e-05 0.194354 -0.00122734 0.00430422 -0.059905 -4.79566e-05 0.000626661 0.000121929 9.09325e-05 -0.000848511 -0.00064455 0.00026497 0.000530128 0.000332973 0.00048408 0.00133483 -0.000465723 4.14237e-05 0.000102254 -3.44935e-05 0.000115194 4.60411e-05 0.000137795 -4.36454e-05 6.86056e-05 -5.67228e-05 -0.000121332 -2.34276e-05 -0.000113446 
1606.15 0 -0.000557151 0.00924429 1.96766e-05 1.51013e-05 0.197922 -0.000896474 0.00436328 -0.044095 -3.41859e-05 0.000578656 8.41427e-05 9.64506e-06 -0.000898122 -0.000609971 0.000312722 0.000450315 0.000335382 0.000449934 0.00135399 -0.000430942 4.26002e-05 0.000100168 -3.9985e-05 0.000111291 5.61248e-05 0.000129232 -4.51477e-05 7.5133e-05 -6.31639e-05 -0.000116049 -3.31214e-05 -0.000113224 
1606.5 0 -0.000559481 0.00740656 2.05358e-05 1.32784e-05 0.2002 -0.000568994 0.00439614 -0.0281109 -1.91133e-05 0.0005251 4.89362e-05 -7.12303e-05 -0.000940889 -0.00057392 0.000354591 0.000366204 0.000333996 0.000419012 0.00136286 -0.000394745 4.45145e-05 9.8973e-05 -4.50515e-05 0.000106925 6.49578e-05 0.000121335 -4.71012e-05 8.14902e-05 -6.75472e-05 -0.000111126 -4.25134e-05 -0.000112428 
1606.85 0 -0.000560862 0.00553076 2.19293e-05 1.15259e-05 0.201181 -0.000245324 0.00440261 -0.0120544 -2.07538e-06 0.000465912 1.83942e-05 -0.000149964 -0.000976924 -0.000537511 0.000391581 0.000280045 0.000329601 0.00038952 0.00136221 -0.000358362 4.7912e-05 9.68759e-05 -5.07829e-05 0.000102318 7.28504e-05 0.000114006 -4.97428e-05 8.69816e-05 -7.04988e-05 -0.000106321 -5.1482e-05 -0.000111095 
1607.2 0 -0.000561657 0.00363089 2.3481e-05 9.76818e-06 0.200867 7.21965e-05 0.00438229 0.00397346 1.78566e-05 0.000403089 -7.75948e-06 -0.000224514 -0.00100804 -0.000500814 0.000426435 0.000193058 0.000321961 0.000360622 0.0013515 -0.000324126 5.18756e-05 9.39633e-05 -5.65445e-05 9.80917e-05 7.98336e-05 0.000108113 -5.30097e-05 9.09775e-05 -7.2771e-05 -0.000101531 -5.95083e-05 -0.000109481 
1607.55 0 -0.000560815 0.00171967 2.42174e-05 7.82749e-06 0.199266 0.000381648 0.00433807 0.0198697 3.93152e-05 0.000336925 -3.00946e-05 -0.000295176 -0.0010363 -0.000463219 0.00045992 0.000103691 0.000310643 0.000332947 0.00132967 -0.000292241 5.52443e-05 9.08863e-05 -6.08695e-05 9.39749e-05 8.56877e-05 0.000104647 -5.65745e-05 9.37562e-05 -7.56082e-05 -9.71254e-05 -6.7768e-05 -0.000107558 
1607.9 0 -0.000557682 -0.000190592 2.42145e-05 5.08955e-06 0.196394 0.000683178 0.0042722 0.0355326 5.99815e-05 0.000266774 -4.97523e-05 -0.000363184 -0.00106119 -0.000425501 0.000490028 9.55118e-06 0.000295586 0.000306963 0.00129735 -0.000261156 5.78795e-05 8.77825e-05 -6.32317e-05 8.90677e-05 9.14657e-05 0.000102064 -5.95352e-05 9.64425e-05 -8.06375e-05 -9.21921e-05 -7.72373e-05 -0.000104773 
1608.25 0 -0.000552036 -0.0020877 2.46478e-05 1.25986e-06 0.19228 0.000975015 0.00418417 0.0508623 7.91605e-05 0.000193468 -6.7807e-05 -0.000428407 -0.00107978 -0.000388783 0.00051644 -9.02249e-05 0.000275423 0.000282939 0.00125626 -0.000229758 5.90589e-05 8.4385e-05 -6.45077e-05 8.26338e-05 9.73316e-05 9.83112e-05 -6.14591e-05 0.000100648 -8.77966e-05 -8.49142e-05 -8.70682e-05 -0.000100824 
1608.6 0 -0.000542362 -0.00395948 2.62236e-05 -2.71291e-06 0.18696 0.00125439 0.00407623 0.0657633 9.74924e-05 0.000119418 -8.14458e-05 -0.000490757 -0.00108963 -0.000352525 0.000540282 -0.000193043 0.000249344 0.00026216 0.0012068 -0.000197689 5.82341e-05 7.96356e-05 -6.57638e-05 7.46564e-05 0.00010193 9.33283e-05 -6.18068e-05 0.000107073 -9.64434e-05 -7.53209e-05 -9.55004e-05 -9.55952e-05 
1608.95 0 -0.000527724 -0.00579431 2.77555e-05 -6.61526e-06 0.180475 0.00152113 0.00395157 0.0801443 0.000113817 4.66843e-05 -8.70728e-05 -0.000551451 -0.00109088 -0.000316053 0.000562557 -0.000295011 0.000219557 0.000245185 0.00114816 -0.000165534 5.7955e-05 7.31375e-05 -6.76616e-05 6.59799e-05 0.000104837 8.7011e-05 -5.98355e-05 0.000114936 -0.000106116 -6.51382e-05 -0.000101842 -8.88159e-05 
1609.3 0 -0.000509783 -0.00758041 2.7849e-05 -1.12396e-05 0.172874 0.00177447 0.00380961 0.093918 0.000126663 -2.40309e-05 -8.56821e-05 -0.000611727 -0.00108485 -0.000278694 0.000583993 -0.000393718 0.000189269 0.000229974 0.00108094 -0.000134007 6.01767e-05 6.45055e-05 -7.07078e-05 5.81887e-05 0.000106631 7.90475e-05 -5.57694e-05 0.000122379 -0.000115517 -5.60591e-05 -0.000106955 -8.14392e-05 
1609.65 0 -0.000490315 -0.00930486 2.71026e-05 -1.62377e-05 0.164213 0.00201112 0.00365113 0.107001 0.000136735 -9.18137e-05 -8.03311e-05 -0.000670355 -0.0010723 -0.00023893 0.000603358 -0.000488133 0.000159838 0.000213662 0.0010063 -0.000103216 6.2478e-05 5.52971e-05 -7.38807e-05 5.18525e-05 0.000107965 6.9694e-05 -5.13658e-05 0.000128169 -0.000123449 -4.81423e-05 -0.000111851 -7.49946e-05 
1610 0 -0.000469188 -0.0109564 2.68576e-05 -1.98447e-05 0.154554 0.00222933 0.00348118 0.119311 0.000144316 -0.000155647 -7.25421e-05 -0.000725025 -0.00105366 -0.000196387 0.000617287 -0.00057769 0.000131414 0.000195608 0.000923645 -7.38422e-05 6.23473e-05 4.75336e-05 -7.59295e-05 4.64551e-05 0.000109065 5.95787e-05 -4.77981e-05 0.000132957 -0.000129774 -4.06646e-05 -0.000116777 -6.92441e-05 
1610.35 0 -0.000446254 -0.012526 2.71523e-05 -2.23236e-05 0.143966 0.00243013 0.00330308 0.130777 0.000147196 -0.000216386 -6.27083e-05 -0.000776666 -0.00102902 -0.000152534 0.000625156 -0.000662421 0.000103684 0.000176242 0.000832416 -4.66946e-05 6.04135e-05 4.12013e-05 -7.71909e-05 4.07164e-05 0.000109774 4.85443e-05 -4.49286e-05 0.000137562 -0.000135359 -3.31688e-05 -0.000121556 -6.21876e-05 
1610.7 0 -0.000422015 -0.0140054 2.77287e-05 -2.55127e-05 0.132521 0.0026147 0.00311619 0.141328 0.000143398 -0.000274345 -4.95965e-05 -0.000825979 -0.000998541 -0.000107558 0.000628668 -0.00074217 7.66449e-05 0.000153926 0.000734989 -2.21466e-05 5.74141e-05 3.57065e-05 -7.88491e-05 3.35223e-05 0.000110342 3.4718e-05 -4.15429e-05 0.000141665 -0.000139725 -2.5229e-05 -0.000125926 -5.37518e-05 
1611.05 0 -0.000396226 -0.0153869 2.79951e-05 -2.8536e-05 0.120299 0.00278296 0.00291957 0.150903 0.000134377 -0.000329345 -3.25101e-05 -0.000870384 -0.000962362 -6.17242e-05 0.000628108 -0.000816961 5.20026e-05 0.000129362 0.000635907 -1.07426e-06 5.29819e-05 3.02209e-05 -8.19182e-05 2.61582e-05 0.000111399 1.84474e-05 -3.67052e-05 0.000144148 -0.000140411 -1.64323e-05 -0.000129835 -4.57036e-05 
1611.4 0 -0.000368896 -0.0166618 2.7861e-05 -2.95089e-05 0.107384 0.00293453 0.00271496 0.159446 0.000123133 -0.000384038 -1.20426e-05 -0.000910971 -0.000919149 -1.61747e-05 0.000623529 -0.000886868 3.19331e-05 0.000106372 0.000538268 1.68698e-05 4.71125e-05 2.3746e-05 -8.60944e-05 1.97522e-05 0.000112383 2.58373e-06 -3.04869e-05 0.000143396 -0.000137789 -7.13266e-06 -0.00013386 -3.85407e-05 
1611.75 0 -0.000340989 -0.0178221 2.85896e-05 -2.85865e-05 0.093864 0.00307034 0.0025047 0.166912 0.000111399 -0.000439603 1.08121e-05 -0.000952078 -0.00086792 2.92033e-05 0.000614215 -0.000951464 1.77219e-05 8.47225e-05 0.000442471 3.48468e-05 4.04776e-05 1.70376e-05 -8.99802e-05 1.34445e-05 0.000113305 -1.2565e-05 -2.20567e-05 0.000138579 -0.000134625 2.01397e-06 -0.000137694 -3.10917e-05 
1612.1 0 -0.000313585 -0.0188604 3.03131e-05 -2.72362e-05 0.079829 0.00319157 0.00228783 0.17326 9.89343e-05 -0.000492837 3.37779e-05 -0.000993634 -0.000809496 7.55506e-05 0.000600362 -0.00101078 8.12275e-06 6.10106e-05 0.000347767 5.47535e-05 3.35754e-05 1.04591e-05 -9.21961e-05 8.17394e-06 0.000114336 -2.88494e-05 -1.11668e-05 0.000130481 -0.000131263 1.06919e-05 -0.000139712 -2.17773e-05 
1612.45 0 -0.000286652 -0.01977 3.07879e-05 -2.6634e-05 0.0653714 0.00329663 0.00206318 0.178454 8.43867e-05 -0.000541351 5.62023e-05 -0.00103174 -0.000743253 0.000124745 0.000582752 -0.00106446 2.07343e-06 3.51605e-05 0.000254691 7.60599e-05 2.6093e-05 2.69097e-06 -9.20605e-05 5.25486e-06 0.000114799 -4.61036e-05 -3.79739e-07 0.000121047 -0.000126509 1.85532e-05 -0.000138909 -1.11429e-05 
1612.8 0 -0.000258785 -0.0205463 2.89121e-05 -2.67434e-05 0.0505883 0.0033828 0.00183423 0.182467 6.78808e-05 -0.000585287 7.89567e-05 -0.00106488 -0.000667923 0.000176378 0.000559741 -0.00111041 4.07202e-07 8.52827e-06 0.00016526 9.66337e-05 1.77693e-05 -6.97922e-06 -9.04057e-05 3.80327e-06 0.000114087 -6.31866e-05 8.12517e-06 0.000111943 -0.000120992 2.60053e-05 -0.000135983 -9.75367e-07 
1613.15 0 -0.000229243 -0.0211854 2.60959e-05 -2.76005e-05 0.0355775 0.00345065 0.00160554 0.185284 5.16091e-05 -0.000626677 0.000101411 -0.00109305 -0.000585302 0.000228013 0.000530297 -0.0011467 4.33562e-06 -1.94429e-05 8.02017e-05 0.000114084 9.82388e-06 -1.77488e-05 -8.86502e-05 2.48433e-06 0.00011234 -8.01578e-05 1.41124e-05 0.000103462 -0.000115027 3.24912e-05 -0.000131887 8.26398e-06 
1613.5 0 -0.000199411 -0.0216841 2.33576e-05 -2.93685e-05 0.0204351 0.0035015 0.00137757 0.186893 3.62869e-05 -0.000667733 0.000120629 -0.00111512 -0.000498331 0.000278694 0.000495206 -0.00117403 1.37303e-05 -4.79544e-05 -1.4699e-06 0.000127929 4.00209e-06 -2.81079e-05 -8.74816e-05 7.53276e-07 0.000110733 -9.70172e-05 1.8588e-05 9.52452e-05 -0.000107736 3.71463e-05 -0.000126203 1.72415e-05 
1613.85 0 -0.000171286 -0.0220399 2.02798e-05 -3.15901e-05 0.00525865 0.00353464 0.00115033 0.187292 2.05434e-05 -0.000708722 0.000134962 -0.00113084 -0.000407807 0.000327713 0.000454453 -0.00119433 2.73995e-05 -7.39133e-05 -8.0249e-05 0.000139536 3.7851e-07 -3.78023e-05 -8.69539e-05 -1.92221e-06 0.000110533 -0.000112964 2.26724e-05 8.69312e-05 -9.91197e-05 4.04626e-05 -0.000118984 2.59527e-05 
1614.2 0 -0.000145839 -0.0222512 1.76435e-05 -3.35572e-05 -0.00985451 0.00355184 0.000926222 0.186485 2.98113e-06 -0.000748362 0.00014357 -0.00114315 -0.000313102 0.000373004 0.000407637 -0.00120741 4.38175e-05 -9.74192e-05 -0.000155083 0.000149672 -2.87967e-06 -4.78499e-05 -8.62936e-05 -4.80435e-06 0.000111686 -0.00012773 2.72475e-05 7.86372e-05 -9.00908e-05 4.40967e-05 -0.000110863 3.43086e-05 
1614.55 0 -0.000122531 -0.0223169 1.66476e-05 -3.468e-05 -0.0248086 0.00355806 0.000706493 0.184485 -1.61528e-05 -0.00078657 0.000145764 -0.00115268 -0.00021506 0.000413349 0.000355107 -0.00121048 5.93795e-05 -0.000122275 -0.0002245 0.000158213 -7.47859e-06 -5.84285e-05 -8.49277e-05 -6.75592e-06 0.000112447 -0.000142168 3.16321e-05 7.05653e-05 -8.04446e-05 4.85165e-05 -0.000101557 4.30997e-05 
1614.9 0 -0.000100427 -0.0222371 1.64507e-05 -3.5394e-05 -0.0395082 0.00355624 0.00048951 0.181309 -3.44256e-05 -0.000822833 0.000142471 -0.00115522 -0.000117143 0.000449037 0.000297482 -0.00120193 7.13237e-05 -0.000148788 -0.000288056 0.000165528 -1.34428e-05 -6.83178e-05 -8.26364e-05 -8.44517e-06 0.000111153 -0.000155812 3.5699e-05 6.26901e-05 -6.91748e-05 5.25304e-05 -9.10884e-05 5.31432e-05 
1615.25 0 -7.94238e-05 -0.022014 1.58571e-05 -3.7201e-05 -0.053857 0.00354586 0.000273855 0.176984 -4.99687e-05 -0.000855649 0.000136612 -0.00114721 -2.2021e-05 0.000481083 0.000234587 -0.00118413 8.03677e-05 -0.000172956 -0.000347724 0.000171359 -2.07446e-05 -7.71505e-05 -7.89816e-05 -9.58848e-06 0.000107232 -0.000166545 4.01194e-05 5.51493e-05 -5.67504e-05 5.52826e-05 -8.066e-05 6.352e-05 
1615.6 0 -5.89759e-05 -0.0216508 1.49275e-05 -3.94991e-05 -0.0677625 0.00352651 5.93802e-05 0.171552 -6.30247e-05 -0.000885168 0.000129621 -0.00112987 7.02333e-05 0.00050892 0.000165512 -0.00115954 8.82681e-05 -0.00019246 -0.000406072 0.000175959 -2.98159e-05 -8.50885e-05 -7.43521e-05 -9.30611e-06 0.000101813 -0.000172846 4.37485e-05 4.86481e-05 -4.49766e-05 5.70004e-05 -7.13311e-05 7.24437e-05 
1615.95 0 -3.79186e-05 -0.0211517 1.40311e-05 -3.99392e-05 -0.0811411 0.00349831 -0.000154605 0.165061 -7.40148e-05 -0.000911682 0.000120169 -0.00110611 0.000159465 0.000529725 9.28214e-05 -0.00112807 9.44895e-05 -0.000208867 -0.000463514 0.000180527 -4.02804e-05 -9.08146e-05 -7.02445e-05 -9.1719e-06 9.58572e-05 -0.000176044 4.53515e-05 4.25495e-05 -3.48885e-05 5.85002e-05 -6.27944e-05 7.95309e-05 
1616.3 0 -1.55302e-05 -0.0205223 1.27393e-05 -3.81654e-05 -0.0939145 0.00346045 -0.000367803 0.157559 -8.2475e-05 -0.000933126 0.000108861 -0.00107544 0.000243487 0.000543097 2.15567e-05 -0.00108948 9.76254e-05 -0.000222914 -0.000519839 0.000185901 -5.12774e-05 -9.44912e-05 -6.65258e-05 -1.03552e-05 8.87781e-05 -0.000178104 4.6407e-05 3.50353e-05 -2.58977e-05 6.01664e-05 -5.45527e-05 8.5642e-05 
1616.65 0 8.22051e-06 -0.0197673 1.04274e-05 -3.60258e-05 -0.106007 0.00341278 -0.000578194 0.149099 -8.85289e-05 -0.000947803 9.78732e-05 -0.00103654 0.000320929 0.000551569 -4.60287e-05 -0.00104531 9.96179e-05 -0.000232378 -0.000574373 0.00019 -6.16122e-05 -9.84826e-05 -6.16924e-05 -1.04414e-05 8.11038e-05 -0.000179445 4.87554e-05 2.57009e-05 -1.7662e-05 6.12469e-05 -4.67549e-05 9.12624e-05 
1617 0 3.23999e-05 -0.0188908 7.5926e-06 -3.44565e-05 -0.117346 0.0033557 -0.000784977 0.139741 -9.30152e-05 -0.000957566 8.70094e-05 -0.000991071 0.000393106 0.000557093 -0.000112045 -0.000997495 0.000103373 -0.000235616 -0.000625595 0.000189566 -7.07079e-05 -0.000104405 -5.57877e-05 -7.563e-06 7.38939e-05 -0.000180105 5.08844e-05 1.554e-05 -1.06522e-05 6.19295e-05 -3.90454e-05 9.57616e-05 
1617.35 0 5.6118e-05 -0.0178987 4.90589e-06 -3.27771e-05 -0.127866 0.00328915 -0.000989164 0.129548 -9.66013e-05 -0.000965036 7.57488e-05 -0.000942121 0.000461106 0.000558681 -0.000178776 -0.000947518 0.000109621 -0.000233644 -0.000672049 0.00018499 -7.85891e-05 -0.00011179 -5.02628e-05 -3.51822e-06 6.67742e-05 -0.000180741 5.06655e-05 5.30708e-06 -4.56004e-06 6.30423e-05 -3.10778e-05 9.9155e-05 
1617.7 0 7.94688e-05 -0.0167976 2.85847e-06 -3.10635e-05 -0.137502 0.00321239 -0.00119276 0.11859 -0.000100326 -0.000970813 6.42182e-05 -0.000890112 0.000525425 0.000554877 -0.000245208 -0.000895403 0.000118352 -0.000227583 -0.000712034 0.000179043 -8.58908e-05 -0.000118922 -4.56183e-05 -5.11858e-07 5.97394e-05 -0.000181809 4.87931e-05 -5.52269e-06 1.83361e-06 6.46954e-05 -2.30671e-05 0.000101863 
1618.05 0 0.000103611 -0.0155948 1.83923e-06 -2.99273e-05 -0.146197 0.00312299 -0.00139624 0.10694 -0.000105553 -0.000973345 5.16953e-05 -0.000834047 0.000586354 0.000545957 -0.00031005 -0.00084027 0.000130025 -0.000216644 -0.000743063 0.000172213 -9.30471e-05 -0.000123994 -4.1104e-05 2.19404e-06 5.37331e-05 -0.000183042 4.68346e-05 -1.74882e-05 9.49538e-06 6.68095e-05 -1.44636e-05 0.00010311 
1618.4 0 0.000129491 -0.0142997 1.31753e-06 -2.85344e-05 -0.153899 0.00301953 -0.00159756 0.0946772 -0.000112384 -0.000972343 3.73958e-05 -0.000774162 0.000644356 0.000531833 -0.000373648 -0.000781417 0.00014403 -0.000200556 -0.000762691 0.000163287 -9.86649e-05 -0.000127589 -3.62436e-05 6.31607e-06 4.84228e-05 -0.000183769 4.46833e-05 -3.00474e-05 1.91664e-05 6.94811e-05 -4.65903e-06 0.000101901 
1618.75 0 0.000156012 -0.0129221 2.94195e-07 -2.55141e-05 -0.160567 0.00290259 -0.00179411 0.0818869 -0.000119731 -0.000969697 2.34913e-05 -0.000711749 0.00069832 0.000511271 -0.000435909 -0.000717857 0.000158442 -0.000179827 -0.000770669 0.000153499 -0.000101341 -0.000131778 -3.13856e-05 1.1236e-05 4.278e-05 -0.000182826 4.20903e-05 -4.18555e-05 3.15924e-05 7.22269e-05 5.56501e-06 9.86667e-05 
1619.1 0 0.000181653 -0.0114701 -1.58152e-06 -2.08536e-05 -0.166167 0.00277279 -0.0019834 0.0686571 -0.000126598 -0.000965158 1.35077e-05 -0.000648725 0.000746397 0.000483448 -0.000495583 -0.00065005 0.000172103 -0.000155345 -0.000768914 0.000144714 -0.000101336 -0.000136823 -2.72887e-05 1.52524e-05 3.67039e-05 -0.000178884 3.95023e-05 -5.28294e-05 4.65657e-05 7.48477e-05 1.53644e-05 9.4808e-05 
1619.45 0 0.000205774 -0.00995314 -3.97721e-06 -1.64123e-05 -0.170671 0.0026305 -0.00216397 0.0550761 -0.000132002 -0.000956198 8.79625e-06 -0.000586609 0.000788482 0.000449164 -0.000551175 -0.000579078 0.000185358 -0.00012919 -0.000761334 0.000136549 -9.93701e-05 -0.000141172 -2.34595e-05 1.8277e-05 3.04942e-05 -0.000171474 3.7018e-05 -6.4384e-05 6.31353e-05 7.6937e-05 2.50296e-05 9.14892e-05 
1619.8 0 0.00022856 -0.00838204 -6.2662e-06 -1.33218e-05 -0.174062 0.00247557 -0.00233565 0.0412305 -0.000137357 -0.000943584 7.48973e-06 -0.00052565 0.000824363 0.000410186 -0.000601664 -0.000504418 0.000199195 -0.000104164 -0.000751779 0.000127077 -9.658e-05 -0.000143332 -1.80432e-05 2.15667e-05 2.51934e-05 -0.000160926 3.40123e-05 -7.6545e-05 8.0144e-05 7.75993e-05 3.47304e-05 8.8642e-05 
1620.15 0 0.000250868 -0.00676734 -8.19834e-06 -1.12977e-05 -0.176325 0.0023075 -0.0024976 0.0272052 -0.00014635 -0.000930368 7.20318e-06 -0.000464898 0.000852463 0.000366697 -0.000646723 -0.000425789 0.000213262 -8.20142e-05 -0.000740146 0.000115689 -9.40585e-05 -0.000143991 -1.10468e-05 2.48988e-05 2.16225e-05 -0.000147474 2.96151e-05 -8.75668e-05 9.64551e-05 7.74443e-05 4.4175e-05 8.46601e-05 
1620.5 0 0.000273704 -0.00511827 -9.87973e-06 -9.48277e-06 -0.177449 0.00212647 -0.00264794 0.0130881 -0.00015954 -0.000916066 7.14259e-06 -0.000403748 0.000872953 0.000317761 -0.000686205 -0.000345326 0.000226928 -6.24007e-05 -0.000723001 0.000103449 -9.13699e-05 -0.000145056 -4.88777e-06 2.72032e-05 1.93575e-05 -0.00013167 2.43294e-05 -9.69432e-05 0.000110486 7.81212e-05 5.31264e-05 7.85153e-05 
1620.85 0 0.000296852 -0.00344452 -1.13956e-05 -6.87401e-06 -0.177434 0.00193343 -0.00278635 -0.0010293 -0.000174026 -0.000897824 6.67733e-06 -0.000341146 0.000888078 0.000264826 -0.000719747 -0.000265609 0.000240879 -4.3231e-05 -0.000699039 8.97423e-05 -8.76381e-05 -0.000146204 4.38341e-07 2.89009e-05 1.70213e-05 -0.000115488 2.01551e-05 -0.000105708 0.000121097 8.03493e-05 6.16323e-05 7.10029e-05 
1621.2 0 0.000318701 -0.00175706 -1.26073e-05 -3.09092e-06 -0.176285 0.00172832 -0.00291321 -0.0150569 -0.000187687 -0.000874613 4.40708e-06 -0.00027728 0.000899187 0.000211079 -0.000748784 -0.000187158 0.000256049 -2.18024e-05 -0.000670426 7.20992e-05 -8.34337e-05 -0.000146554 6.59383e-06 3.20062e-05 1.35561e-05 -0.000100396 1.78133e-05 -0.000112895 0.000128735 8.29245e-05 6.92475e-05 6.3565e-05 
1621.55 0 0.000338353 -6.68411e-05 -1.31826e-05 7.58964e-07 -0.174016 0.00150922 -0.00302692 -0.0289067 -0.000200504 -0.000847746 -2.03249e-06 -0.000215677 0.000905322 0.000157369 -0.000775278 -0.000108679 0.000271682 3.04936e-06 -0.000640783 4.8737e-05 -7.92771e-05 -0.000146424 1.33202e-05 3.71685e-05 9.69597e-06 -8.59958e-05 1.5962e-05 -0.000117504 0.000134774 8.40321e-05 7.53037e-05 5.64558e-05 
1621.9 0 0.000356393 0.00161601 -1.29159e-05 4.39362e-06 -0.170648 0.00127635 -0.00312468 -0.0424925 -0.000214371 -0.000819598 -1.35414e-05 -0.000159596 0.000905728 0.000102036 -0.000798627 -2.98507e-05 0.00028543 2.95175e-05 -0.000610985 2.00076e-05 -7.46615e-05 -0.000145039 1.95411e-05 4.38381e-05 6.55403e-06 -7.19447e-05 1.36665e-05 -0.000119911 0.000140132 8.2957e-05 7.99221e-05 4.85649e-05 
1622.25 0 0.000372512 0.00328098 -1.19528e-05 8.97019e-06 -0.166208 0.00103284 -0.00320586 -0.0557299 -0.000229501 -0.000791535 -2.77196e-05 -0.000108735 0.000901513 4.33035e-05 -0.000816692 4.84978e-05 0.000295909 5.54567e-05 -0.00057809 -1.00271e-05 -6.95854e-05 -0.000141082 2.41612e-05 5.15896e-05 4.52073e-06 -5.80407e-05 1.04569e-05 -0.00012136 0.000145196 7.99367e-05 8.37692e-05 3.94291e-05 
1622.6 0 0.000385871 0.00491634 -1.12716e-05 1.48356e-05 -0.160725 0.000780221 -0.00326958 -0.0685357 -0.000244198 -0.000761821 -4.27612e-05 -6.18797e-05 0.000893838 -1.9839e-05 -0.00082962 0.0001265 0.00030319 8.12142e-05 -0.000541161 -3.61996e-05 -6.54224e-05 -0.000134961 2.74569e-05 5.91453e-05 3.63763e-06 -4.3541e-05 6.67181e-06 -0.000123494 0.0001494 7.58192e-05 8.71677e-05 3.00638e-05 
1622.95 0 0.000396759 0.00651099 -1.15176e-05 2.04573e-05 -0.154239 0.000519449 -0.00331203 -0.080827 -0.00025877 -0.000727616 -5.85647e-05 -1.79577e-05 0.000881739 -8.91301e-05 -0.000837975 0.000203686 0.000307622 0.000108294 -0.000501701 -5.76447e-05 -6.20856e-05 -0.000127985 3.0652e-05 6.51291e-05 3.43983e-06 -2.8459e-05 3.59705e-06 -0.000125881 0.000151991 7.14483e-05 9.05665e-05 2.15239e-05 
1623.3 0 0.00040508 0.0080557 -1.29891e-05 2.44278e-05 -0.146796 0.000252999 -0.00332999 -0.0925245 -0.000273647 -0.000688535 -7.48634e-05 2.32244e-05 0.000864135 -0.000164586 -0.00083997 0.000277221 0.000309589 0.000138014 -0.000459726 -7.58325e-05 -5.72446e-05 -0.00011964 3.34064e-05 6.92143e-05 3.72498e-06 -1.30596e-05 1.84495e-06 -0.000127494 0.000153126 6.8388e-05 9.3956e-05 1.31282e-05 
1623.65 0 0.000409525 0.00954098 -1.55047e-05 2.80271e-05 -0.138453 -1.61159e-05 -0.00332224 -0.103557 -0.000287556 -0.000646057 -9.13285e-05 6.05512e-05 0.000841753 -0.000244011 -0.00083396 0.00034617 0.000308041 0.000169007 -0.00041495 -8.99969e-05 -4.99653e-05 -0.0001087 3.56162e-05 7.2181e-05 3.95747e-06 2.23871e-06 9.87903e-07 -0.000129335 0.000153811 6.74987e-05 9.59837e-05 3.54664e-06 
1624 0 0.000409232 0.0109566 -1.79486e-05 3.2474e-05 -0.129269 -0.000285089 -0.00328819 -0.113858 -0.000300219 -0.000600364 -0.000107484 9.47241e-05 0.000814456 -0.000326151 -0.000819777 0.000412051 0.000302391 0.000199147 -0.000368706 -9.82042e-05 -4.13237e-05 -9.54295e-05 3.87356e-05 7.42626e-05 2.91394e-06 1.72638e-05 -2.72204e-08 -0.000131828 0.000154988 6.78114e-05 9.58877e-05 -6.99207e-06 
1624.35 0 0.000404096 0.012293 -1.96007e-05 3.70457e-05 -0.11931 -0.000550191 -0.00322702 -0.123369 -0.000311792 -0.000549914 -0.00012383 0.000127372 0.000782656 -0.000409711 -0.000796242 0.000475313 0.000293658 0.000228058 -0.000320832 -0.00010089 -3.21234e-05 -8.11284e-05 4.29642e-05 7.48733e-05 -7.7876e-07 3.2503e-05 -1.23594e-06 -0.000133563 0.000155977 6.75886e-05 9.47635e-05 -1.76032e-05 
1624.7 0 0.000394261 0.0135426 -2.06885e-05 4.13098e-05 -0.108644 -0.000807022 -0.00313838 -0.132032 -0.000320025 -0.000494279 -0.000141044 0.000158574 0.000748051 -0.000491342 -0.00076148 0.000535969 0.000281266 0.000254997 -0.000269358 -9.96912e-05 -2.30949e-05 -6.7233e-05 4.76536e-05 7.44214e-05 -7.01396e-06 4.7598e-05 -2.29815e-06 -0.00013425 0.000155649 6.48364e-05 9.39989e-05 -2.81573e-05 
1625.05 0 0.000380775 0.0146991 -2.13005e-05 4.5403e-05 -0.0973431 -0.001051 -0.00302249 -0.139796 -0.000323327 -0.000434654 -0.000159206 0.000188552 0.00071114 -0.00056791 -0.000716207 0.000594045 0.000263443 0.000278348 -0.000214602 -9.42325e-05 -1.53836e-05 -5.416e-05 5.33064e-05 7.44354e-05 -1.43595e-05 6.12121e-05 -3.54031e-06 -0.000133688 0.000154736 5.96377e-05 9.32225e-05 -3.82668e-05 
1625.4 0 0.000364726 0.0157569 -2.07567e-05 4.88671e-05 -0.0854826 -0.0012764 -0.00288169 -0.146613 -0.000322579 -0.000372646 -0.000177983 0.000217534 0.000671147 -0.000639462 -0.000663915 0.000649546 0.000238863 0.000298595 -0.000158373 -8.27372e-05 -8.16922e-06 -4.09279e-05 5.86543e-05 7.53096e-05 -2.25593e-05 7.4065e-05 -5.97912e-06 -0.000130681 0.000154398 5.36526e-05 9.1472e-05 -4.71939e-05 
1625.75 0 0.000345543 0.0167094 -1.94391e-05 5.0761e-05 -0.0731427 -0.00147994 -0.0027215 -0.152446 -0.000317388 -0.00030828 -0.000195658 0.000243823 0.000626475 -0.000708046 -0.000607094 0.00070312 0.000208392 0.000317024 -0.000101206 -6.4591e-05 -6.08922e-07 -2.63297e-05 6.13173e-05 7.63269e-05 -3.18682e-05 8.81104e-05 -9.64911e-06 -0.000126153 0.000153304 4.71033e-05 8.84514e-05 -5.46634e-05 
1626.1 0 0.000322882 0.017549 -1.89051e-05 5.11645e-05 -0.0604071 -0.0016615 -0.00254747 -0.15726 -0.00030615 -0.000241264 -0.000211457 0.000265399 0.00057612 -0.000774232 -0.000545359 0.000754128 0.000174409 0.000333401 -4.54101e-05 -4.2283e-05 6.00001e-06 -1.01763e-05 6.22128e-05 7.7643e-05 -4.15841e-05 0.000103199 -1.46848e-05 -0.0001226 0.000149354 4.01197e-05 8.47105e-05 -6.14472e-05 
1626.45 0 0.000297629 0.0182687 -1.90583e-05 5.11965e-05 -0.0473612 -0.0018213 -0.00236394 -0.161034 -0.0002907 -0.000172643 -0.000226275 0.000281536 0.000520467 -0.000836417 -0.000477856 0.00080153 0.000137504 0.000347331 6.53595e-06 -1.65055e-05 9.70455e-06 6.01954e-06 6.34402e-05 7.79244e-05 -5.13116e-05 0.000117697 -2.19168e-05 -0.000120203 0.00014227 3.35125e-05 8.05938e-05 -6.81798e-05 
1626.8 0 0.000271526 0.0188652 -1.86189e-05 5.15612e-05 -0.0340909 -0.00195958 -0.00217352 -0.163749 -0.00027339 -0.000102835 -0.000240666 0.000291354 0.000458121 -0.000893477 -0.000403867 0.000846268 9.70925e-05 0.000358848 5.57894e-05 1.40251e-05 1.05237e-05 1.92764e-05 6.51613e-05 7.47989e-05 -6.10981e-05 0.000130659 -3.0276e-05 -0.000118448 0.000132803 2.71397e-05 7.61905e-05 -7.54768e-05 
1627.15 0 0.000246235 0.019338 -1.75832e-05 5.2143e-05 -0.0206837 -0.00207674 -0.00197854 -0.165393 -0.000253541 -3.07502e-05 -0.000253652 0.000294763 0.000386311 -0.000943669 -0.000322726 0.000888637 5.47795e-05 0.000367941 0.000104278 4.93994e-05 1.0637e-05 2.92374e-05 6.73058e-05 6.75296e-05 -7.10371e-05 0.000142032 -3.81048e-05 -0.000117373 0.000121669 2.0468e-05 7.12722e-05 -8.38419e-05 
1627.5 0 0.000222136 0.019685 -1.67706e-05 5.2598e-05 -0.00722594 -0.0021733 -0.00178148 -0.165964 -0.000229155 4.52689e-05 -0.000264166 0.000293799 0.000304075 -0.00098443 -0.000236104 0.000926532 1.38789e-05 0.000374683 0.000153082 8.74481e-05 1.15023e-05 3.88286e-05 6.98786e-05 5.74578e-05 -8.06568e-05 0.000152003 -4.42131e-05 -0.000116333 0.000109399 1.35034e-05 6.49186e-05 -9.2672e-05 
1627.85 0 0.000198735 0.0199028 -1.60135e-05 5.25604e-05 0.00620146 -0.00225027 -0.00158437 -0.165464 -0.000199104 0.000124886 -0.000273205 0.000290872 0.000212093 -0.00101514 -0.000145547 0.000957579 -2.39167e-05 0.000378496 0.000201484 0.000124991 1.34426e-05 4.88483e-05 7.25618e-05 4.67868e-05 -8.91791e-05 0.000160727 -4.80593e-05 -0.000114559 9.69012e-05 6.04449e-06 5.63247e-05 -0.000100718 
1628.2 0 0.000175203 0.0199907 -1.49596e-05 5.26224e-05 0.0195154 -0.00230909 -0.00138776 -0.163898 -0.000165292 0.00020595 -0.000281841 0.000286655 0.000112668 -0.00103469 -5.13756e-05 0.000979657 -5.79153e-05 0.000379519 0.000247572 0.000160916 1.63422e-05 5.90162e-05 7.54646e-05 3.70577e-05 -9.59653e-05 0.00016917 -5.03933e-05 -0.000111975 8.45321e-05 -2.44964e-06 4.5649e-05 -0.000107664 
1628.55 0 0.000150785 0.019949 -1.34317e-05 5.45287e-05 0.0326266 -0.00235016 -0.00119066 -0.161278 -0.000130409 0.00028693 -0.000289518 0.000279608 1.02352e-05 -0.00104288 4.40039e-05 0.000991579 -8.6837e-05 0.000378657 0.000289893 0.000195688 1.91872e-05 7.00748e-05 7.86115e-05 2.81975e-05 -0.000100475 0.00017745 -5.21393e-05 -0.000108914 7.13269e-05 -1.19605e-05 3.34374e-05 -0.000113657 
1628.9 0 0.00012507 0.0197771 -1.12398e-05 5.79146e-05 0.0454473 -0.0023727 -0.000993206 -0.157629 -9.56996e-05 0.000366443 -0.000295046 0.000270071 -9.36726e-05 -0.00104114 0.000138479 0.000993948 -0.000110404 0.000376688 0.000326513 0.000229113 2.11969e-05 8.15409e-05 8.21346e-05 2.0619e-05 -0.00010265 0.00018416 -5.33681e-05 -0.000104995 5.72629e-05 -2.16984e-05 2.03865e-05 -0.000117484 
1629.25 0 9.85145e-05 0.019477 -9.10977e-06 6.00031e-05 0.057897 -0.00237638 -0.000799032 -0.152985 -6.29192e-05 0.000442051 -0.000297249 0.000258958 -0.000199713 -0.00102878 0.000231533 0.000986251 -0.000129095 0.000374458 0.000356538 0.000261968 2.15614e-05 9.18475e-05 8.63455e-05 1.47865e-05 -0.000103306 0.000189283 -5.51664e-05 -9.909e-05 4.34265e-05 -3.07672e-05 7.11186e-06 -0.000118193 
1629.6 0 7.33326e-05 0.0190537 -7.32715e-06 6.01075e-05 0.0699 -0.00236246 -0.00061239 -0.14738 -3.3655e-05 0.000513747 -0.000295282 0.000243972 -0.000306489 -0.00100532 0.000322099 0.0009685 -0.000142161 0.000371016 0.000381721 0.000296246 1.89414e-05 0.00010044 9.04882e-05 9.5854e-06 -0.000102902 0.000193344 -5.83961e-05 -9.08785e-05 3.02927e-05 -3.91094e-05 -6.77159e-06 -0.000117577 
1629.95 0 5.16465e-05 0.0185118 -5.2744e-06 6.02457e-05 0.0813802 -0.00233382 -0.000436246 -0.140852 -6.92988e-06 0.000585071 -0.000289973 0.000223825 -0.000413054 -0.000972501 0.000408927 0.000942371 -0.000148556 0.000364579 0.000403563 0.000330705 1.39263e-05 0.000108659 9.3124e-05 3.8613e-06 -0.000101589 0.000195569 -6.30313e-05 -8.12222e-05 1.84454e-05 -4.65973e-05 -2.11375e-05 -0.000117227 
1630.3 0 3.40031e-05 0.0178538 -2.86936e-06 6.13326e-05 0.0922638 -0.00229567 -0.000271231 -0.133449 1.99098e-05 0.00065791 -0.000283266 0.000199488 -0.000518792 -0.00093265 0.000490752 0.000906788 -0.000149215 0.000355217 0.000422399 0.000361065 8.28566e-06 0.000118272 9.40806e-05 -2.74962e-06 -0.000100412 0.000196716 -6.90772e-05 -7.05535e-05 8.63053e-06 -5.39199e-05 -3.55334e-05 -0.000115976 
1630.65 0 1.99137e-05 0.0170819 -1.24492e-08 6.1732e-05 0.102483 -0.00225235 -0.000115254 -0.125223 4.93987e-05 0.000729429 -0.000276724 0.000170645 -0.000620962 -0.000887605 0.000566315 0.000859686 -0.000145822 0.000342777 0.000436705 0.000385756 3.99588e-06 0.000128974 9.41118e-05 -1.08643e-05 -9.88268e-05 0.000198178 -7.59431e-05 -5.98889e-05 6.93508e-07 -6.25539e-05 -4.93231e-05 -0.000112329 
1631 0 8.31704e-06 0.0162016 2.78868e-06 6.01815e-05 0.111974 -0.00220539 3.29441e-05 -0.116232 8.0572e-05 0.00079621 -0.000271434 0.000137435 -0.000717553 -0.000837582 0.000635176 0.000801969 -0.000140251 0.000325667 0.000442151 0.00040616 2.16877e-06 0.000139353 9.47736e-05 -2.13649e-05 -9.53664e-05 0.000199578 -8.19154e-05 -5.03355e-05 -6.01703e-06 -7.21057e-05 -6.13082e-05 -0.000107532 
1631.35 0 -2.51259e-06 0.0152205 4.52819e-06 5.81928e-05 0.120677 -0.0021558 0.000173103 -0.106537 0.000108435 0.000856916 -0.000265447 0.000101616 -0.000808323 -0.000781814 0.000697808 0.00073481 -0.000133497 0.000302343 0.00043896 0.000422755 2.21192e-06 0.000148843 9.63307e-05 -3.461e-05 -8.97866e-05 0.000200407 -8.51897e-05 -4.09789e-05 -1.19631e-05 -8.10512e-05 -7.18515e-05 -0.000103473 
1631.7 0 -1.3841e-05 0.0141464 5.45971e-06 5.70998e-05 0.128537 -0.00210534 0.000306412 -0.0962095 0.000130601 0.000910443 -0.000255943 6.42109e-05 -0.000892098 -0.000718936 0.000753869 0.00065743 -0.000124199 0.000272354 0.000433554 0.000435105 2.11287e-06 0.000156751 9.70541e-05 -4.85722e-05 -8.23634e-05 0.000201263 -8.49781e-05 -3.19523e-05 -1.81316e-05 -8.79822e-05 -8.23187e-05 -9.91856e-05 
1632.05 0 -2.45748e-05 0.0129873 6.88238e-06 5.59201e-05 0.135504 -0.00205436 0.000435191 -0.0853217 0.000149522 0.000953726 -0.000243384 2.48126e-05 -0.000965893 -0.000648565 0.000800792 0.000570073 -0.000110969 0.000237049 0.000429964 0.000444152 1.60908e-06 0.000163186 9.71003e-05 -6.06064e-05 -7.44041e-05 0.000201824 -8.23878e-05 -2.37205e-05 -2.57877e-05 -9.29397e-05 -9.26539e-05 -9.38184e-05 
1632.4 0 -3.44088e-05 0.011751 8.6787e-06 5.39062e-05 0.141539 -0.00200232 0.000559301 -0.0739526 0.000167428 0.000986086 -0.00023062 -1.72269e-05 -0.00102703 -0.000573277 0.00083594 0.000474462 -9.46274e-05 0.000198866 0.000427035 0.000452168 2.73435e-06 0.00016846 9.77444e-05 -7.10095e-05 -6.66446e-05 0.000201047 -7.88124e-05 -1.48593e-05 -3.50846e-05 -9.7293e-05 -0.000101529 -8.81534e-05 
1632.75 0 -4.50041e-05 0.0104455 9.82043e-06 5.15497e-05 0.146611 -0.00194965 0.000678319 -0.0621802 0.000184049 0.00100992 -0.000219022 -6.26703e-05 -0.00107325 -0.000497495 0.000859446 0.00037298 -7.78075e-05 0.000159643 0.000421262 0.000459767 5.76759e-06 0.000171705 9.84299e-05 -8.03513e-05 -5.83667e-05 0.000198251 -7.44081e-05 -4.7836e-06 -4.6125e-05 -0.000102202 -0.000108315 -8.23092e-05 
1633.1 0 -5.74029e-05 0.0090799 1.0029e-05 4.91136e-05 0.150693 -0.00189539 0.000793985 -0.0500819 0.000197485 0.00102634 -0.000206685 -0.000111568 -0.00110319 -0.000425034 0.00087314 0.000268606 -6.19082e-05 0.000118996 0.000410114 0.000465733 9.33777e-06 0.000172907 9.81614e-05 -8.8097e-05 -4.85306e-05 0.000192727 -6.98763e-05 5.52264e-06 -5.90418e-05 -0.00010733 -0.000112674 -7.57336e-05 
1633.45 0 -7.1101e-05 0.00766348 9.1324e-06 4.678e-05 0.153762 -0.00183724 0.000908348 -0.0377405 0.000206327 0.00103665 -0.000191523 -0.000162516 -0.00111661 -0.000357709 0.000878994 0.000165256 -4.59796e-05 7.51588e-05 0.0003953 0.000469044 1.21656e-05 0.000172203 9.62522e-05 -9.52441e-05 -3.65045e-05 0.000184497 -6.68524e-05 1.53013e-05 -7.29692e-05 -0.000111831 -0.000114706 -6.90975e-05 
1633.8 0 -8.53254e-05 0.00620591 8.03005e-06 4.51901e-05 0.155805 -0.00177308 0.00102143 -0.0252431 0.000211454 0.00104287 -0.000174756 -0.00021386 -0.00111603 -0.000296568 0.000878201 6.62278e-05 -2.78515e-05 2.70142e-05 0.00038083 0.000468994 1.42247e-05 0.000168498 9.2899e-05 -0.000103314 -2.2863e-05 0.000174447 -6.54296e-05 2.35691e-05 -8.80127e-05 -0.000115099 -0.000115264 -6.40825e-05 
1634.15 0 -9.98507e-05 0.00471886 7.84457e-06 4.39341e-05 0.15682 -0.00170128 0.00113051 -0.0126738 0.000214265 0.00104498 -0.000157901 -0.000263791 -0.00110531 -0.000243258 0.000871907 -2.75548e-05 -7.46293e-06 -2.58112e-05 0.000369419 0.000465505 1.56854e-05 0.000160738 8.93597e-05 -0.000112273 -9.67857e-06 0.000162516 -6.40437e-05 2.97991e-05 -0.000104834 -0.000117133 -0.00011492 -6.07249e-05 
1634.5 0 -0.000113199 0.00321432 8.44217e-06 4.20548e-05 0.15681 -0.00162065 0.00123207 -0.00011303 0.000216779 0.00104216 -0.000141003 -0.000309943 -0.00108738 -0.000198015 0.000862733 -0.000115389 1.40696e-05 -8.15915e-05 0.000361778 0.000458533 1.61961e-05 0.000151109 8.63757e-05 -0.000121284 2.37848e-06 0.000148265 -6.14573e-05 3.54556e-05 -0.00012285 -0.000119502 -0.000114072 -5.84838e-05 
1634.85 0 -0.000123508 0.00170068 9.49291e-06 4.01879e-05 0.155779 -0.0015327 0.00132279 0.0123572 0.000220811 0.00103383 -0.000125301 -0.000350668 -0.00106456 -0.000159055 0.000853488 -0.000197114 3.69511e-05 -0.000137246 0.000356768 0.000447668 1.56582e-05 0.000142621 8.36722e-05 -0.000129296 1.45023e-05 0.00013127 -5.71724e-05 4.20404e-05 -0.000140638 -0.000123348 -0.000112509 -5.73593e-05 
1635.2 0 -0.0001304 0.000186359 1.0418e-05 3.93526e-05 0.153744 -0.001443 0.00140323 0.0246545 0.000226424 0.00101922 -0.000113457 -0.000385327 -0.00103847 -0.000123696 0.000845451 -0.000274292 6.08691e-05 -0.000190424 0.000352854 0.000433961 1.46922e-05 0.000134563 8.08785e-05 -0.000135828 2.80923e-05 0.000111397 -5.19663e-05 4.8816e-05 -0.000156386 -0.000127978 -0.000109394 -5.72239e-05 
1635.55 0 -0.000134619 -0.00131751 1.08067e-05 3.99692e-05 0.150724 -0.00135516 0.00147789 0.0366989 0.00023334 0.00099933 -0.000106394 -0.000414151 -0.00100833 -8.95016e-05 0.000837921 -0.00034833 8.32785e-05 -0.0002401 0.000349104 0.000420015 1.52287e-05 0.000126213 7.83424e-05 -0.000141548 4.33731e-05 9.00148e-05 -4.73402e-05 5.54845e-05 -0.00016942 -0.000131932 -0.00010489 -5.74764e-05 
1635.9 0 -0.000138237 -0.00280126 1.11596e-05 4.15466e-05 0.146748 -0.00126846 0.00155011 0.0484121 0.000241487 0.000975966 -0.000102536 -0.000437752 -0.000972627 -5.41424e-05 0.000828638 -0.000418333 0.000102989 -0.000287885 0.000344973 0.00040608 1.85402e-05 0.000117933 7.5262e-05 -0.00014641 6.04639e-05 6.83456e-05 -4.36681e-05 6.30046e-05 -0.000179907 -0.000133537 -9.92939e-05 -5.7276e-05 
1636.25 0 -0.000143564 -0.00425584 1.1891e-05 4.3579e-05 0.141854 -0.0011819 0.00162186 0.0597219 0.000251362 0.000948176 -0.000101198 -0.000454921 -0.000931052 -1.60116e-05 0.00081438 -0.00048283 0.000120492 -0.000336096 0.000340918 0.000390159 2.39134e-05 0.000110012 7.00295e-05 -0.000149754 7.9e-05 4.67291e-05 -4.04267e-05 7.07114e-05 -0.000187553 -0.000130754 -9.30859e-05 -5.57927e-05 
1636.6 0 -0.000151521 -0.00567159 1.30705e-05 4.54025e-05 0.13608 -0.00109337 0.00169506 0.0705612 0.000263741 0.000913866 -0.000101768 -0.000463945 -0.000884673 2.36731e-05 0.000794259 -0.000541379 0.000134412 -0.000386528 0.000338423 0.000371107 3.0339e-05 0.000103179 6.35032e-05 -0.000152535 9.61654e-05 2.57823e-05 -3.71889e-05 7.69172e-05 -0.000192763 -0.000123331 -8.67051e-05 -5.27643e-05 
1636.95 0 -0.000162102 -0.00703995 1.40201e-05 4.53157e-05 0.129469 -0.000999437 0.00176896 0.080866 0.000278012 0.000873057 -0.000100827 -0.000463995 -0.000834726 6.31032e-05 0.000771027 -0.000595464 0.0001432 -0.00043959 0.000337562 0.000348806 3.68879e-05 9.77859e-05 5.75027e-05 -0.000156071 0.00010944 5.99562e-06 -3.31817e-05 8.14563e-05 -0.000196446 -0.0001135 -8.05358e-05 -4.92982e-05 
1637.3 0 -0.000174246 -0.00835447 1.43573e-05 4.26914e-05 0.122068 -0.000897693 0.00184095 0.0905738 0.000292178 0.000826267 -9.53762e-05 -0.000455365 -0.000781369 0.000102948 0.000747683 -0.000645218 0.000149156 -0.000492798 0.000336361 0.000323617 4.15757e-05 9.29548e-05 5.21744e-05 -0.000159302 0.000119706 -1.32559e-05 -2.70108e-05 8.59236e-05 -0.000199995 -0.00010325 -7.55864e-05 -4.67005e-05 
1637.65 0 -0.000186451 -0.00960811 1.45295e-05 3.93671e-05 0.113927 -0.000786184 0.001909 0.0996247 0.00030312 0.000773034 -8.72835e-05 -0.000439295 -0.000726101 0.000144532 0.000724398 -0.000689443 0.000155517 -0.000543516 0.000334532 0.000295261 4.32897e-05 8.60011e-05 4.66761e-05 -0.000159889 0.000128516 -3.37443e-05 -1.85708e-05 9.09943e-05 -0.000203928 -9.25418e-05 -7.15761e-05 -4.50351e-05 
1638 0 -0.000197713 -0.0107923 1.43023e-05 3.75484e-05 0.105105 -0.000663327 0.0019723 0.107963 0.000309674 0.000712158 -7.96574e-05 -0.000416643 -0.000669865 0.000187722 0.000700373 -0.000729317 0.000162782 -0.000590084 0.000334844 0.000263078 4.20896e-05 7.458e-05 4.05723e-05 -0.000157047 0.000135139 -5.5566e-05 -9.65545e-06 9.56247e-05 -0.000206698 -8.12617e-05 -6.75702e-05 -4.32836e-05 
1638.35 0 -0.000207327 -0.0118976 1.41956e-05 3.72921e-05 0.0956661 -0.000528244 0.00203015 0.115538 0.000314071 0.000642724 -7.26063e-05 -0.000388416 -0.00061188 0.000231521 0.000675156 -0.000765195 0.0001695 -0.00063056 0.000338546 0.000227782 3.91138e-05 5.87516e-05 3.41356e-05 -0.000151471 0.000138521 -7.70445e-05 -1.72122e-06 9.95432e-05 -0.00020748 -7.01376e-05 -6.32083e-05 -4.0285e-05 
1638.7 0 -0.000215025 -0.0129151 1.49524e-05 3.63013e-05 0.085678 -0.00038158 0.00207946 0.122303 0.000318366 0.000565375 -6.42655e-05 -0.000355016 -0.000553357 0.000276235 0.000648218 -0.000796751 0.000173877 -0.000663806 0.000344575 0.000192303 3.59214e-05 4.14049e-05 2.69006e-05 -0.000144477 0.00013894 -9.72229e-05 5.52227e-06 0.000103836 -0.000206356 -5.9782e-05 -5.8039e-05 -3.59779e-05 
1639.05 0 -0.000220452 -0.0138383 1.62683e-05 3.37148e-05 0.0752136 -0.000226379 0.00211622 0.128223 0.00032361 0.00048408 -5.32852e-05 -0.000316708 -0.000494804 0.000322804 0.000617184 -0.00082496 0.000176144 -0.000689775 0.000351047 0.000158654 3.24475e-05 2.5399e-05 1.80009e-05 -0.000136909 0.000137376 -0.0001161 1.29453e-05 0.00010903 -0.000203655 -5.03779e-05 -5.2231e-05 -3.19299e-05 
1639.4 0 -0.000222336 -0.0146628 1.75335e-05 3.07657e-05 0.0643471 -6.71016e-05 0.00213982 0.133268 0.000329845 0.000402421 -4.00866e-05 -0.000273409 -0.000434005 0.000368153 0.000579915 -0.000849649 0.000177841 -0.000709954 0.000356131 0.000125044 2.85155e-05 1.23806e-05 7.81421e-06 -0.000128426 0.00013553 -0.000135003 1.97246e-05 0.000115113 -0.000199788 -4.21958e-05 -4.60065e-05 -2.85912e-05 
1639.75 0 -0.000220494 -0.0153856 1.85237e-05 2.77413e-05 0.0531528 9.31291e-05 0.00215185 0.137412 0.000336559 0.000319755 -2.62424e-05 -0.000224383 -0.000369301 0.000408525 0.000538875 -0.000870072 0.000178899 -0.000723665 0.000359007 8.88724e-05 2.57444e-05 3.04308e-06 -3.10948e-06 -0.000119259 0.000134989 -0.000154553 2.51106e-05 0.000122195 -0.000194574 -3.47581e-05 -3.97664e-05 -2.50687e-05 
1640.1 0 -0.000217598 -0.0160052 1.95306e-05 2.43354e-05 0.0417049 0.000252496 0.00215275 0.140639 0.000343782 0.000234273 -1.22923e-05 -0.000172014 -0.000301031 0.000444471 0.000498375 -0.000886793 0.000176381 -0.000728688 0.000359366 5.06203e-05 2.55515e-05 -3.22333e-06 -1.54874e-05 -0.000110519 0.00013521 -0.00017445 2.9993e-05 0.000130074 -0.000188426 -2.67915e-05 -3.41165e-05 -2.14481e-05 
1640.45 0 -0.000216831 -0.0165202 2.03989e-05 2.12496e-05 0.0300774 0.000409208 0.00214242 0.142935 0.000351605 0.000146801 4.67053e-06 -0.000119287 -0.000229763 0.000479414 0.000460464 -0.000900182 0.000167976 -0.000726173 0.000356165 1.24035e-05 2.66942e-05 -7.799e-06 -2.96534e-05 -0.000103035 0.000133866 -0.000194822 3.54876e-05 0.000136777 -0.000180668 -1.82396e-05 -2.90766e-05 -1.77957e-05 
1640.8 0 -0.000218696 -0.0169271 2.05236e-05 1.96838e-05 0.0183472 0.000563104 0.00212173 0.144289 0.000357265 5.98322e-05 2.87107e-05 -6.70657e-05 -0.000156788 0.000515943 0.000424631 -0.000909061 0.000155299 -0.000718043 0.000346288 -2.51631e-05 2.67186e-05 -1.17667e-05 -4.35105e-05 -9.66873e-05 0.00013066 -0.000214251 4.20398e-05 0.000140837 -0.000169241 -1.02487e-05 -2.5239e-05 -1.25595e-05 
1641.15 0 -0.000221619 -0.0172209 2.04394e-05 1.86864e-05 0.00659356 0.000716955 0.00209108 0.1447 0.000355744 -2.52969e-05 6.13908e-05 -1.53383e-05 -8.42247e-05 0.000554236 0.000389012 -0.000911828 0.000141898 -0.000705386 0.000329888 -6.24447e-05 2.46469e-05 -1.5984e-05 -5.67109e-05 -8.99918e-05 0.000126538 -0.000229995 4.93598e-05 0.000142983 -0.000153774 -2.70246e-06 -2.30272e-05 -4.08182e-06 
1641.5 0 -0.000224665 -0.0173988 2.06371e-05 1.59885e-05 -0.0051068 0.000873929 0.00204829 0.144176 0.000346195 -0.000109246 0.000101183 3.57189e-05 -1.45527e-05 0.000594119 0.00035212 -0.000909082 0.000130234 -0.000688734 0.000312334 -9.84889e-05 2.06747e-05 -1.95785e-05 -7.09635e-05 -8.24806e-05 0.000121567 -0.000240454 5.65584e-05 0.000142993 -0.000136262 4.40443e-06 -2.05962e-05 7.08112e-06 
1641.85 0 -0.000226679 -0.0174622 2.03759e-05 1.12222e-05 -0.0166804 0.00103261 0.00199 0.142729 0.000331133 -0.000191803 0.00014313 8.50279e-05 5.18507e-05 0.000635796 0.000312076 -0.000903635 0.000121356 -0.000667861 0.000296403 -0.000131133 1.39541e-05 -2.1363e-05 -8.5322e-05 -7.49647e-05 0.000116292 -0.000246767 6.39728e-05 0.000139714 -0.000118823 9.8425e-06 -1.67431e-05 1.89815e-05 
1642.2 0 -0.000224747 -0.017414 1.99001e-05 5.3986e-06 -0.0280549 0.00119026 0.00191513 0.140379 0.000311625 -0.000271615 0.000182186 0.000132061 0.00011627 0.000677308 0.000265633 -0.000896511 0.000113373 -0.000643112 0.000280456 -0.00015943 3.97133e-06 -2.16449e-05 -9.75943e-05 -6.75334e-05 0.000111291 -0.000250281 7.14512e-05 0.000133596 -0.000101926 1.3781e-05 -1.21688e-05 3.00714e-05 
1642.55 0 -0.000217938 -0.0172563 1.95037e-05 -8.64835e-07 -0.0391599 0.00134486 0.00182263 0.137148 0.000288437 -0.000346534 0.000218164 0.000177965 0.000179756 0.000714809 0.000211882 -0.000887535 0.000103103 -0.000614762 0.000264456 -0.00018336 -7.98487e-06 -2.09394e-05 -0.000107797 -6.08564e-05 0.000105481 -0.000251141 7.81137e-05 0.000126241 -8.60034e-05 1.74667e-05 -6.78157e-06 3.97238e-05 
1642.9 0 -0.000207802 -0.0169913 1.84961e-05 -7.49626e-06 -0.0499248 0.00149114 0.00171271 0.133061 0.000263491 -0.000414078 0.000252815 0.000223746 0.000243327 0.000745988 0.000153278 -0.000876996 9.17256e-05 -0.000582696 0.000250668 -0.000203275 -2.0448e-05 -2.01911e-05 -0.000116688 -5.44846e-05 9.86137e-05 -0.000250116 8.46733e-05 0.00011816 -7.17147e-05 2.06503e-05 -1.39581e-07 4.74092e-05 
1643.25 0 -0.000195391 -0.0166209 1.62678e-05 -1.37851e-05 -0.0602807 0.00162442 0.00158844 0.128154 0.000238811 -0.000473619 0.000285383 0.000268646 0.000309078 0.000771025 9.21974e-05 -0.000864822 8.2463e-05 -0.000547698 0.000239709 -0.000219165 -3.15995e-05 -2.09092e-05 -0.000124338 -4.67895e-05 9.20601e-05 -0.000248668 9.13166e-05 0.000109124 -5.76769e-05 2.30191e-05 7.17467e-06 5.34826e-05 
1643.6 0 -0.00018163 -0.0161478 1.38221e-05 -1.95324e-05 -0.0701665 0.00174376 0.00145223 0.122468 0.000216955 -0.000525532 0.000314587 0.000311981 0.000377873 0.00079163 2.9006e-05 -0.000848265 7.60648e-05 -0.000511772 0.000230567 -0.000231074 -3.99382e-05 -2.27575e-05 -0.000130498 -3.80053e-05 8.64362e-05 -0.000247252 9.72906e-05 9.90832e-05 -4.18959e-05 2.47314e-05 1.46287e-05 5.94081e-05 
1643.95 0 -0.000166911 -0.0155753 1.16568e-05 -2.47341e-05 -0.0795249 0.00184869 0.00130617 0.116047 0.00019885 -0.000569853 0.000340091 0.000354443 0.000447461 0.000808811 -3.81637e-05 -0.000825198 7.28337e-05 -0.000476875 0.000221038 -0.00023943 -4.60796e-05 -2.49411e-05 -0.000134808 -2.83954e-05 8.16353e-05 -0.0002447 0.000102762 8.78275e-05 -2.40153e-05 2.62663e-05 2.24762e-05 6.57287e-05 
1644.3 0 -0.000150742 -0.0149073 8.95268e-06 -2.93009e-05 -0.0883005 0.0019407 0.0011534 0.108936 0.000182064 -0.000606647 0.000360285 0.000396181 0.000516743 0.000820786 -0.000110864 -0.000796238 7.23781e-05 -0.000443744 0.000208976 -0.000244905 -5.07178e-05 -2.69328e-05 -0.000137847 -1.69261e-05 7.72203e-05 -0.000239643 0.00010712 7.58003e-05 -4.77042e-06 2.87579e-05 3.0656e-05 7.27566e-05 
1644.65 0 -0.000134129 -0.0141499 5.41567e-06 -3.3534e-05 -0.096443 0.00202252 0.000994494 0.101186 0.000165136 -0.000636291 0.000373998 0.0004366 0.000585296 0.000825105 -0.000188275 -0.000761498 7.12176e-05 -0.000410663 0.000194907 -0.000247096 -5.40856e-05 -2.85504e-05 -0.000140684 -4.33671e-06 7.1933e-05 -0.000231499 0.000108335 6.3543e-05 1.46101e-05 3.22844e-05 3.8683e-05 8.0115e-05 
1645 0 -0.000118781 -0.0133098 1.62781e-06 -3.75034e-05 -0.103906 0.00209217 0.00082962 0.0928532 0.000149906 -0.000658252 0.000383762 0.000473317 0.0006509 0.00082027 -0.00026825 -0.000720471 6.656e-05 -0.000375356 0.000180075 -0.000244842 -5.84067e-05 -3.10499e-05 -0.000142612 6.69272e-06 6.52555e-05 -0.000220598 0.000106447 5.02642e-05 3.1911e-05 3.58487e-05 4.60181e-05 8.65417e-05 
1645.35 0 -0.000103484 -0.0123918 -1.09405e-06 -4.09932e-05 -0.110649 0.00214669 0.000661901 0.0839965 0.000137586 -0.000671555 0.000392145 0.000503528 0.00071125 0.00080676 -0.000348514 -0.000673241 6.0139e-05 -0.000338047 0.000163374 -0.000239676 -6.49868e-05 -3.4362e-05 -0.000141351 1.50167e-05 5.86634e-05 -0.000208943 0.000103899 3.58345e-05 4.60049e-05 3.96938e-05 5.3042e-05 9.11946e-05 
1645.7 0 -8.58145e-05 -0.0114014 -2.23248e-06 -4.29318e-05 -0.116637 0.00218589 0.000493264 0.0746744 0.00012645 -0.00067773 0.000397955 0.000527043 0.000763404 0.000785745 -0.000428859 -0.000619609 5.41159e-05 -0.000300076 0.000144198 -0.000234331 -7.21628e-05 -3.68552e-05 -0.000136267 2.22718e-05 5.37585e-05 -0.000197923 0.000101878 2.24965e-05 5.82398e-05 4.50073e-05 6.06342e-05 9.38146e-05 
1646.05 0 -6.52833e-05 -0.0103474 -3.1784e-06 -4.21861e-05 -0.121841 0.00221003 0.000323239 0.0649476 0.000114974 -0.000679623 0.000398134 0.00054534 0.000804529 0.000756359 -0.00050949 -0.000560302 4.71352e-05 -0.000262186 0.00012455 -0.000229458 -7.76664e-05 -3.79766e-05 -0.000128916 2.9074e-05 5.00108e-05 -0.000187238 9.94172e-05 1.13544e-05 7.05136e-05 5.18915e-05 6.90613e-05 9.46593e-05 
1646.4 0 -4.37232e-05 -0.00923823 -4.70788e-06 -3.97736e-05 -0.126233 0.00221931 0.000152761 0.0548808 0.000102027 -0.000676495 0.000393069 0.000560179 0.000834878 0.000717803 -0.000590116 -0.000498625 3.7867e-05 -0.000224521 0.000105465 -0.000225237 -8.06248e-05 -3.93552e-05 -0.000120374 3.41891e-05 4.56538e-05 -0.000175709 9.61272e-05 2.03277e-06 8.4038e-05 5.9402e-05 7.75002e-05 9.43922e-05 
1646.75 0 -2.33515e-05 -0.00807957 -6.57349e-06 -3.74775e-05 -0.129794 0.00221548 -1.48466e-05 0.0445414 8.65978e-05 -0.000667421 0.000384263 0.000572298 0.000856755 0.000670138 -0.000669745 -0.000437371 2.84103e-05 -0.000187373 8.71173e-05 -0.000222841 -8.14019e-05 -4.16685e-05 -0.00011251 3.75532e-05 4.00643e-05 -0.000162536 9.23553e-05 -5.09645e-06 9.78692e-05 6.71375e-05 8.46013e-05 9.38391e-05 
1647.1 0 -6.29119e-06 -0.00687778 -8.10253e-06 -3.59095e-05 -0.13251 0.00220164 -0.000176811 0.0339935 6.88327e-05 -0.000653883 0.000371015 0.000581853 0.000873233 0.000614191 -0.000745344 -0.000377401 2.00177e-05 -0.000151982 7.00802e-05 -0.000221975 -8.0504e-05 -4.41602e-05 -0.000106565 3.87466e-05 3.29256e-05 -0.00014783 8.90904e-05 -1.07328e-05 0.000111035 7.51629e-05 9.03781e-05 9.30355e-05 
1647.45 0 6.65704e-06 -0.00564037 -8.77405e-06 -3.50453e-05 -0.134367 0.00218125 -0.000332845 0.0233013 4.88701e-05 -0.000635207 0.000352276 0.000588459 0.000885793 0.000551701 -0.000815284 -0.000318455 1.24675e-05 -0.000119697 5.53336e-05 -0.000221667 -7.86424e-05 -4.65679e-05 -0.000102595 3.82576e-05 2.41168e-05 -0.000131473 8.80511e-05 -1.57179e-05 0.000122408 8.28566e-05 9.53481e-05 9.1629e-05 
1647.8 0 1.72124e-05 -0.00437543 -9.77866e-06 -3.46813e-05 -0.135352 0.00215546 -0.000485184 0.0125349 2.84046e-05 -0.00060961 0.000327914 0.000592664 0.000894605 0.000482089 -0.000880047 -0.000260729 5.78474e-06 -9.23137e-05 4.26723e-05 -0.000222207 -7.6923e-05 -4.85496e-05 -9.99937e-05 3.88782e-05 1.37335e-05 -0.000114137 8.90659e-05 -2.06537e-05 0.000130693 8.96885e-05 9.95968e-05 8.95089e-05 
1648.15 0 2.78768e-05 -0.00309065 -1.20911e-05 -3.48512e-05 -0.135464 0.00212237 -0.000633053 0.00176738 8.09437e-06 -0.000576342 0.000299146 0.000595979 0.000901221 0.00040418 -0.000938423 -0.000203584 -1.26758e-06 -6.92706e-05 2.98516e-05 -0.000224701 -7.56363e-05 -4.94316e-05 -9.76259e-05 4.19333e-05 2.85568e-06 -9.71008e-05 9.03671e-05 -2.55389e-05 0.000136299 9.5292e-05 0.000103156 8.64863e-05 
1648.5 0 3.86055e-05 -0.00179414 -1.42913e-05 -3.53582e-05 -0.134712 0.00208416 -0.000774049 -0.00893091 -1.35674e-05 -0.000535315 0.000266983 0.00059768 0.000905432 0.000320114 -0.000989089 -0.000144517 -9.96219e-06 -4.86388e-05 1.65309e-05 -0.000230435 -7.30432e-05 -4.82738e-05 -9.56024e-05 4.70894e-05 -7.08512e-06 -8.15212e-05 9.15096e-05 -3.0561e-05 0.000139836 9.95375e-05 0.000106044 8.19449e-05 
1648.85 0 4.74865e-05 -0.000495976 -1.49286e-05 -3.55442e-05 -0.133108 0.00204481 -0.000910375 -0.0194943 -3.66023e-05 -0.000488734 0.00023156 0.000596245 0.000904993 0.000231238 -0.00103346 -8.30306e-05 -2.02449e-05 -3.11137e-05 3.74526e-06 -0.000239221 -6.86994e-05 -4.53335e-05 -9.40781e-05 5.37392e-05 -1.61374e-05 -6.81854e-05 9.25176e-05 -3.68087e-05 0.000141044 0.000102275 0.000108152 7.54287e-05 
1649.2 0 5.42851e-05 0.000794761 -1.36254e-05 -3.50795e-05 -0.13067 0.00200456 -0.00104628 -0.0298588 -6.02552e-05 -0.000438903 0.000192761 0.000592944 0.000898308 0.000136513 -0.00107124 -2.13643e-05 -3.15918e-05 -1.79233e-05 -8.53515e-06 -0.000248268 -6.43071e-05 -4.32764e-05 -9.23799e-05 6.06033e-05 -2.46839e-05 -5.73739e-05 9.36426e-05 -4.52307e-05 0.000140269 0.000103275 0.00010964 6.74654e-05 
1649.55 0 6.0497e-05 0.00207157 -1.1595e-05 -3.38443e-05 -0.127419 0.0019601 -0.00118431 -0.0399604 -8.43333e-05 -0.000386837 0.000150283 0.000589937 0.00088529 3.7174e-05 -0.00110005 3.81529e-05 -4.37985e-05 -6.93338e-06 -2.01893e-05 -0.000254867 -6.16962e-05 -4.31454e-05 -8.89546e-05 6.75379e-05 -3.29676e-05 -4.79469e-05 9.54572e-05 -5.60565e-05 0.000138798 0.000103559 0.000110632 5.8626e-05 
1649.9 0 6.8175e-05 0.0033283 -9.95201e-06 -3.18923e-05 -0.12338 0.00190853 -0.00132452 -0.0497366 -0.000109193 -0.000332621 0.000105899 0.000586412 0.000867678 -6.31471e-05 -0.00112073 9.49711e-05 -5.64319e-05 4.24958e-06 -3.11186e-05 -0.00025856 -6.14193e-05 -4.36229e-05 -8.18205e-05 7.50012e-05 -4.249e-05 -3.87073e-05 9.74646e-05 -6.77797e-05 0.000137532 0.000103974 0.000110842 4.91101e-05 
1650.25 0 7.93922e-05 0.00455717 -9.01326e-06 -2.89394e-05 -0.118583 0.0018494 -0.00146732 -0.0591265 -0.000133974 -0.000275311 6.19316e-05 0.000580873 0.000846083 -0.000163059 -0.00113669 0.000149926 -6.68899e-05 1.41835e-05 -4.25281e-05 -0.000260474 -6.26861e-05 -4.28929e-05 -7.136e-05 8.27428e-05 -5.35504e-05 -3.01552e-05 9.81282e-05 -7.768e-05 0.000136675 0.000102934 0.000110269 3.97003e-05 
1650.6 0 9.56795e-05 0.00574875 -9.21858e-06 -2.49177e-05 -0.113065 0.00178162 -0.00161388 -0.0680733 -0.000156352 -0.000214779 1.76721e-05 0.00057449 0.000820245 -0.000264868 -0.00114766 0.000203534 -7.26825e-05 2.07273e-05 -5.79096e-05 -0.000261066 -6.45501e-05 -4.00014e-05 -5.95217e-05 9.04169e-05 -6.39734e-05 -2.28783e-05 9.65352e-05 -8.48491e-05 0.000136905 9.93885e-05 0.000108796 3.08666e-05 
1650.95 0 0.000116504 0.00689411 -1.02613e-05 -2.06713e-05 -0.106866 0.00170114 -0.00176357 -0.0765246 -0.000176633 -0.000151703 -2.8881e-05 0.000568788 0.000791418 -0.000370372 -0.00115102 0.000255591 -7.46973e-05 2.53142e-05 -8.00796e-05 -0.000259763 -6.53482e-05 -3.57806e-05 -4.75135e-05 9.74885e-05 -7.25429e-05 -1.57813e-05 9.29596e-05 -9.01175e-05 0.00013868 9.45091e-05 0.000105368 2.14573e-05 
1651.3 0 0.000139605 0.00798604 -1.07725e-05 -1.69195e-05 -0.100029 0.00160356 -0.00191393 -0.0844307 -0.000196863 -8.66038e-05 -7.71407e-05 0.000563534 0.000761555 -0.000479406 -0.00114648 0.000306564 -7.42101e-05 2.97262e-05 -0.000106926 -0.000256033 -6.32267e-05 -3.24455e-05 -3.63712e-05 0.000103448 -7.99325e-05 -7.53648e-06 8.79239e-05 -9.46339e-05 0.000141497 8.85714e-05 9.90159e-05 1.05797e-05 
1651.65 0 0.000162376 0.00901886 -1.0319e-05 -1.30004e-05 -0.0926006 0.00148786 -0.00206222 -0.0917446 -0.000217546 -1.92789e-05 -0.000125845 0.000558238 0.000730771 -0.000592139 -0.00113363 0.0003562 -7.06175e-05 3.32775e-05 -0.000134571 -0.000249326 -5.79559e-05 -3.06859e-05 -2.59677e-05 0.000108051 -8.57966e-05 2.76008e-06 8.14747e-05 -9.95399e-05 0.000144077 8.04993e-05 9.0933e-05 -1.7073e-06 
1652 0 0.000182838 0.00998717 -9.64316e-06 -8.64624e-06 -0.0846321 0.00135506 -0.00220597 -0.098427 -0.000238152 5.09249e-05 -0.000175214 0.000553012 0.000699339 -0.000707984 -0.00110803 0.000402964 -6.52219e-05 3.5003e-05 -0.000161598 -0.000239047 -5.12602e-05 -2.95099e-05 -1.42002e-05 0.000111646 -8.89642e-05 1.4335e-05 7.40304e-05 -0.000105555 0.000144776 7.06597e-05 8.29203e-05 -1.41762e-05 
1652.35 0 0.000201308 0.0108868 -9.08286e-06 -5.08814e-06 -0.0761754 0.00120556 -0.0023427 -0.104444 -0.000258136 0.000123364 -0.000225241 0.000548172 0.000668335 -0.000820962 -0.0010656 0.000447469 -6.15933e-05 3.54945e-05 -0.00018848 -0.000226437 -4.48501e-05 -3.01307e-05 6.64266e-07 0.000115153 -8.98678e-05 2.5749e-05 6.56087e-05 -0.000111433 0.000143192 6.0349e-05 7.58217e-05 -2.60368e-05 
1652.7 0 0.00021902 0.0117149 -9.03895e-06 -2.02354e-06 -0.0672844 0.00104119 -0.00247017 -0.109761 -0.000275675 0.000196414 -0.000275016 0.000543526 0.000637237 -0.000925329 -0.00100935 0.000491412 -6.11532e-05 3.61422e-05 -0.000214784 -0.000213697 -3.94623e-05 -3.25054e-05 1.78497e-05 0.000117739 -8.9724e-05 3.64784e-05 5.56378e-05 -0.000115126 0.000139237 4.97231e-05 6.98838e-05 -3.81367e-05 
1653.05 0 0.000236189 0.0124664 -9.66575e-06 1.41964e-06 -0.0580161 0.000864088 -0.00258741 -0.114348 -0.000289014 0.000268605 -0.000324337 0.000538676 0.000605603 -0.00102171 -0.000943071 0.000536175 -6.31252e-05 3.88167e-05 -0.000239999 -0.000202321 -3.5183e-05 -3.31551e-05 3.58935e-05 0.000118133 -8.87969e-05 4.65894e-05 4.51421e-05 -0.000116051 0.000132938 3.92753e-05 6.46736e-05 -5.11789e-05 
1653.4 0 0.000252524 0.0131344 -1.03264e-05 5.40598e-06 -0.0484299 0.000672825 -0.00269428 -0.118179 -0.000299463 0.000337295 -0.000370918 0.000531157 0.000572084 -0.00111099 -0.000866262 0.000583097 -6.78799e-05 4.4949e-05 -0.000263569 -0.00019219 -3.19192e-05 -3.07473e-05 5.36491e-05 0.000116395 -8.75654e-05 5.60323e-05 3.55023e-05 -0.000114065 0.00012482 2.99104e-05 6.01406e-05 -6.46595e-05 
1653.75 0 0.000268563 0.0137143 -1.10782e-05 9.19064e-06 -0.0385889 0.000465131 -0.00278869 -0.121229 -0.000308448 0.000401086 -0.000410276 0.000518686 0.000533768 -0.00119112 -0.000776113 0.000630768 -7.33587e-05 5.23666e-05 -0.00028485 -0.000181876 -3.03559e-05 -2.61058e-05 6.92986e-05 0.000113144 -8.53546e-05 6.3044e-05 2.78875e-05 -0.000108776 0.000115866 2.18623e-05 5.66166e-05 -7.72634e-05 
1654.1 0 0.00028515 0.0142028 -1.22913e-05 1.22695e-05 -0.0285581 0.000240905 -0.00286708 -0.123484 -0.000313915 0.000461568 -0.000442697 0.000504525 0.000489516 -0.00125812 -0.000670599 0.000675947 -7.59541e-05 5.7416e-05 -0.000304958 -0.000169826 -2.9519e-05 -1.99163e-05 8.08896e-05 0.000109919 -8.13273e-05 6.62864e-05 2.27121e-05 -0.00010102 0.000107393 1.62588e-05 5.31811e-05 -8.90126e-05 
1654.45 0 0.000301475 0.014597 -1.30061e-05 1.64723e-05 -0.0184018 6.03841e-07 -0.00292691 -0.124932 -0.000313901 0.000521855 -0.0004721 0.000492698 0.000438822 -0.00130877 -0.000551302 0.000718066 -7.63316e-05 6.06684e-05 -0.000327605 -0.000155125 -2.63129e-05 -1.28069e-05 8.95063e-05 0.000108106 -7.64347e-05 6.71955e-05 1.86581e-05 -9.29783e-05 0.000100542 1.35491e-05 4.83998e-05 -0.000100072 
1654.8 0 0.000314938 0.0148943 -1.27988e-05 2.27338e-05 -0.00818534 -0.000255057 -0.00296554 -0.125567 -0.000310612 0.000583667 -0.000499854 0.000482247 0.000380243 -0.00134269 -0.000423009 0.000756812 -7.82067e-05 6.55144e-05 -0.000355509 -0.000140587 -1.98013e-05 -4.85224e-06 9.71907e-05 0.00010794 -7.18622e-05 6.77123e-05 1.39366e-05 -8.5539e-05 9.60039e-05 1.29083e-05 4.27259e-05 -0.000109478 
1655.15 0 0.000323941 0.0150934 -1.29805e-05 2.91784e-05 0.00202234 -0.000522903 -0.00297829 -0.125386 -0.000306087 0.000644627 -0.000524684 0.000470059 0.000314995 -0.0013605 -0.000289927 0.000789378 -8.25237e-05 7.31923e-05 -0.000386859 -0.000131102 -1.17483e-05 3.3943e-06 0.0001042 0.000108714 -6.79355e-05 6.96801e-05 7.9961e-06 -7.90725e-05 9.37057e-05 1.3266e-05 3.74102e-05 -0.000116292 
1655.5 0 0.000328753 0.0151944 -1.39019e-05 3.4041e-05 0.0121526 -0.000795893 -0.0029616 -0.124397 -0.000300174 0.000701069 -0.000546262 0.000453187 0.000247519 -0.0013612 -0.00015457 0.000813816 -8.65561e-05 8.23178e-05 -0.000417801 -0.000127828 -3.30607e-06 1.10662e-05 0.000111009 0.000109362 -6.48631e-05 7.43319e-05 1.67126e-06 -7.33859e-05 9.18355e-05 1.41504e-05 3.25822e-05 -0.000120612 
1655.85 0 0.000329176 0.0151979 -1.43537e-05 3.80913e-05 0.0221432 -0.00106665 -0.00291593 -0.122612 -0.000291978 0.000751783 -0.000566062 0.000431325 0.000180942 -0.00134466 -2.0355e-05 0.000830918 -8.81784e-05 9.10828e-05 -0.000445956 -0.000127802 4.99741e-06 1.86115e-05 0.000117933 0.000108375 -6.35595e-05 8.09872e-05 -4.00984e-06 -6.77589e-05 8.84638e-05 1.52127e-05 2.78168e-05 -0.000123195 
1656.2 0 0.000324749 0.015104 -1.34697e-05 4.21146e-05 0.0319361 -0.00133142 -0.00284276 -0.120045 -0.0002812 0.000798648 -0.000585625 0.000406077 0.000115965 -0.00131442 0.000109558 0.000842106 -8.86126e-05 9.8836e-05 -0.000471803 -0.000127905 1.26084e-05 2.67303e-05 0.000125062 0.000105862 -6.47617e-05 8.83571e-05 -8.25459e-06 -6.2021e-05 8.27887e-05 1.5546e-05 2.33594e-05 -0.000124641 
1656.55 0 0.000315671 0.0149122 -1.1798e-05 4.64466e-05 0.0414682 -0.00158747 -0.00274228 -0.11671 -0.000268902 0.000842201 -0.000605048 0.000379367 5.21421e-05 -0.0012751 0.000234381 0.000848255 -9.04571e-05 0.000104809 -0.000496931 -0.000127446 1.87689e-05 3.60859e-05 0.000132806 0.000103632 -6.77497e-05 9.62996e-05 -1.16994e-05 -5.56358e-05 7.55415e-05 1.35854e-05 1.93142e-05 -0.000125505 
1656.9 0 0.000302054 0.0146223 -1.0206e-05 5.14822e-05 0.0506725 -0.00182974 -0.00261526 -0.112634 -0.000256611 0.00088148 -0.000624138 0.000353472 -1.11769e-05 -0.00122949 0.000355158 0.000850506 -9.50965e-05 0.000109959 -0.000521697 -0.000126316 2.2778e-05 4.68054e-05 0.000140972 0.000101418 -7.09343e-05 0.000106027 -1.52947e-05 -4.75223e-05 6.71141e-05 9.10971e-06 1.49464e-05 -0.0001253 
1657.25 0 0.000284957 0.014237 -8.54483e-06 5.66806e-05 0.0594892 -0.00205402 -0.00246679 -0.107855 -0.000244635 0.000916743 -0.000640888 0.000329141 -7.45614e-05 -0.00117813 0.000473304 0.000850128 -0.000102397 0.000117183 -0.00054457 -0.000123286 2.4312e-05 5.5888e-05 0.000147944 9.81869e-05 -7.42802e-05 0.000117049 -1.89796e-05 -3.70558e-05 5.60321e-05 3.52562e-06 1.01557e-05 -0.000123253 
1657.6 0 0.000266537 0.0137618 -7.01349e-06 6.05545e-05 0.0678663 -0.00226018 -0.00230347 -0.102406 -0.000232699 0.000948975 -0.000651833 0.000305271 -0.000138861 -0.00112136 0.000588412 0.000847503 -0.00011076 0.000127092 -0.000563295 -0.000117194 2.35971e-05 6.0906e-05 0.000152344 9.37957e-05 -7.73608e-05 0.000126528 -2.19832e-05 -2.52184e-05 4.19313e-05 -2.54084e-06 5.56556e-06 -0.000119203 
1657.95 0 0.000248402 0.0132027 -6.55624e-06 6.22691e-05 0.075753 -0.00245032 -0.00212845 -0.0963275 -0.000220597 0.000977009 -0.000656087 0.000280983 -0.000204105 -0.00105899 0.000700317 0.000840247 -0.000118768 0.000138665 -0.000576642 -0.000107542 2.1e-05 6.45628e-05 0.000154322 8.90896e-05 -7.86335e-05 0.000132749 -2.37905e-05 -1.42652e-05 2.69015e-05 -9.04661e-06 1.43736e-06 -0.00011383 
1658.3 0 0.000230984 0.0125624 -6.85338e-06 6.27237e-05 0.0831003 -0.00262562 -0.00194112 -0.089663 -0.000208615 0.000998525 -0.000653788 0.000255814 -0.000268059 -0.000989099 0.000809102 0.000826808 -0.000126177 0.000151672 -0.000585031 -9.39339e-05 1.83659e-05 6.94134e-05 0.000154801 8.51481e-05 -7.75954e-05 0.000136883 -2.4356e-05 -5.46154e-06 1.24829e-05 -1.52444e-05 -3.86231e-06 -0.000108615 
1658.65 0 0.000212535 0.0118432 -5.51616e-06 6.26994e-05 0.0898633 -0.00278553 -0.00174169 -0.0824593 -0.000198521 0.0010126 -0.000644383 0.000229355 -0.000331207 -0.000910241 0.000913644 0.000808468 -0.000132474 0.000166038 -0.000587684 -7.64009e-05 1.76613e-05 7.42502e-05 0.000153934 8.2703e-05 -7.56057e-05 0.000140113 -2.52199e-05 1.43246e-06 -1.65788e-06 -2.02128e-05 -1.10374e-05 -0.000104006 
1659 0 0.000192126 0.0110503 -2.57751e-06 6.24282e-05 0.0960005 -0.0029303 -0.00153065 -0.0747647 -0.000191895 0.00101927 -0.000627316 0.000203377 -0.000395501 -0.000822075 0.00101299 0.000784365 -0.000136442 0.000181141 -0.000581424 -5.40777e-05 1.9188e-05 7.79113e-05 0.000151476 8.05941e-05 -7.39528e-05 0.000141436 -2.83882e-05 6.67945e-06 -1.55775e-05 -2.44616e-05 -1.79264e-05 -9.90149e-05 
1659.35 0 0.000170071 0.0101906 -7.27193e-07 6.13079e-05 0.101474 -0.00305966 -0.00130948 -0.0666306 -0.000188293 0.00101914 -0.000605065 0.00018097 -0.000458322 -0.000725149 0.00110529 0.00075317 -0.000137742 0.000197001 -0.00056265 -2.68284e-05 2.28994e-05 8.08776e-05 0.000147617 7.6891e-05 -7.18339e-05 0.000141202 -3.35857e-05 1.03633e-05 -2.81814e-05 -2.85084e-05 -2.33763e-05 -9.29647e-05 
1659.7 0 0.000146915 0.00927043 -2.71413e-07 5.88511e-05 0.106252 -0.00317472 -0.00107948 -0.0581134 -0.00018527 0.00101259 -0.00058123 0.000161878 -0.000515794 -0.000620998 0.00118753 0.00071643 -0.000138078 0.000214362 -0.000530419 2.25184e-06 2.7014e-05 8.41606e-05 0.00014236 7.13865e-05 -6.837e-05 0.000140662 -3.96045e-05 1.28357e-05 -3.95587e-05 -3.18358e-05 -2.82823e-05 -8.63351e-05 
1660.05 0 0.000123311 0.00829514 1.92689e-07 5.62661e-05 0.110306 -0.00327443 -0.00083912 -0.0492727 -0.000180824 0.000996827 -0.000555154 0.000144741 -0.000568911 -0.000511373 0.00125805 0.0006768 -0.000138379 0.00023223 -0.000486874 2.94206e-05 3.13845e-05 8.76657e-05 0.000135829 6.49674e-05 -6.36739e-05 0.000139454 -4.63761e-05 1.53448e-05 -5.02037e-05 -3.40554e-05 -3.33419e-05 -7.94182e-05 
1660.4 0 9.74956e-05 0.00727124 1.55031e-07 5.43609e-05 0.113617 -0.0033552 -0.000589461 -0.0401663 -0.000174171 0.000968299 -0.000525014 0.000129761 -0.000620344 -0.00039613 0.00131545 0.000635283 -0.000137244 0.000249529 -0.000433772 5.56254e-05 3.62113e-05 9.12309e-05 0.00012828 5.78181e-05 -5.82494e-05 0.000137841 -5.39053e-05 1.90291e-05 -6.0013e-05 -3.60285e-05 -3.88872e-05 -7.18859e-05 
1660.75 0 6.8732e-05 0.00620574 2.06285e-07 5.30455e-05 0.116166 -0.00341484 -0.000332055 -0.0308523 -0.000164464 0.000927579 -0.000491227 0.000116347 -0.000670371 -0.000276838 0.00135583 0.000591124 -0.000134584 0.000267828 -0.000373744 8.34358e-05 3.96099e-05 9.6074e-05 0.000119809 5.006e-05 -5.23659e-05 0.000136337 -6.20094e-05 2.3556e-05 -6.90382e-05 -3.88921e-05 -4.57621e-05 -6.32121e-05 
1661.1 0 3.8834e-05 0.00510413 2.17192e-06 5.14315e-05 0.117937 -0.00345118 -7.05366e-05 -0.0213938 -0.000152374 0.00087843 -0.000454181 0.000102646 -0.000719979 -0.000157953 0.00137855 0.000543309 -0.000131582 0.000288189 -0.000310871 0.000113261 4.12533e-05 0.000101902 0.000110355 4.23039e-05 -4.60435e-05 0.000134774 -7.08374e-05 2.7833e-05 -7.73286e-05 -4.285e-05 -5.38094e-05 -5.33693e-05 
1661.45 0 9.51707e-06 0.00397298 5.04332e-06 4.96196e-05 0.118923 -0.00346566 0.000188751 -0.0118559 -0.000138943 0.000824762 -0.000414631 8.69466e-05 -0.000770031 -4.0839e-05 0.00138718 0.000490358 -0.000128281 0.000309337 -0.000246508 0.000144175 4.11904e-05 0.000105919 0.000100151 3.55088e-05 -3.90618e-05 0.000133971 -8.07659e-05 3.09017e-05 -8.49874e-05 -4.70792e-05 -6.12441e-05 -4.3417e-05 
1661.8 0 -1.74572e-05 0.00282192 6.6454e-06 4.85514e-05 0.119119 -0.00346304 0.000444051 -0.00230376 -0.000123125 0.000768798 -0.000374946 6.81068e-05 -0.000818953 7.43179e-05 0.00138237 0.000430905 -0.000125878 0.000328217 -0.000179681 0.000175843 4.00617e-05 0.000106184 9.00885e-05 2.87629e-05 -3.21495e-05 0.000133614 -9.19002e-05 3.3295e-05 -9.32702e-05 -4.98253e-05 -6.76904e-05 -3.40437e-05 
1662.15 0 -4.18489e-05 0.00166074 7.12255e-06 4.78453e-05 0.118529 -0.00344548 0.00069684 0.00719686 -0.00010386 0.000711139 -0.000335922 4.85607e-05 -0.000863666 0.000185269 0.00136254 0.000364537 -0.000127078 0.000343365 -0.000110384 0.000207142 3.95011e-05 0.000102917 8.03761e-05 2.04118e-05 -2.73897e-05 0.000131313 -0.000103064 3.70905e-05 -0.000101952 -5.09668e-05 -7.39796e-05 -2.46726e-05 
1662.5 0 -6.53695e-05 0.000498236 7.9662e-06 4.62019e-05 0.117162 -0.00341296 0.000947968 0.01658 -8.18011e-05 0.000650514 -0.000294454 3.03625e-05 -0.000902044 0.000290014 0.00132946 0.000291421 -0.00013127 0.000356468 -3.89334e-05 0.000236552 4.0112e-05 9.72493e-05 6.99584e-05 9.22382e-06 -2.43562e-05 0.000126182 -0.000113564 4.30528e-05 -0.000109714 -5.28553e-05 -7.98153e-05 -1.45346e-05 
1662.85 0 -8.90236e-05 -0.000656837 9.0981e-06 4.26953e-05 0.115035 -0.00336512 0.00119796 0.0257822 -5.69669e-05 0.000585899 -0.000249029 1.28191e-05 -0.000932849 0.000390055 0.00128683 0.000211354 -0.000134473 0.000368056 3.43055e-05 0.000264111 4.23814e-05 9.064e-05 5.82199e-05 -5.25963e-06 -1.97354e-05 0.000118929 -0.000122591 5.03338e-05 -0.00011498 -5.58371e-05 -8.45541e-05 -4.01293e-06 
1663.2 0 -0.000113073 -0.001797 9.78677e-06 3.73626e-05 0.11217 -0.00330059 0.0014471 0.0347422 -2.94165e-05 0.000516789 -0.000200597 -5.88579e-06 -0.000954796 0.000486911 0.00123479 0.000125183 -0.000135684 0.000377607 0.000107935 0.000290923 4.67346e-05 8.42814e-05 4.52357e-05 -2.27944e-05 -1.2725e-05 0.000111251 -0.000128755 5.84829e-05 -0.000117509 -5.80139e-05 -8.817e-05 6.37012e-06 
1663.55 0 -0.000138222 -0.00291518 1.06224e-05 3.05111e-05 0.108594 -0.00321821 0.00169516 0.0434006 -7.27835e-07 0.000444936 -0.00014906 -2.63082e-05 -0.000967152 0.000579371 0.00117306 3.50016e-05 -0.000135397 0.000384641 0.000179844 0.000317245 5.32903e-05 7.72773e-05 2.97399e-05 -4.20586e-05 -3.7721e-06 0.000103559 -0.000130455 6.62471e-05 -0.000118814 -5.86332e-05 -9.14468e-05 1.65781e-05 
1663.9 0 -0.000165634 -0.00400347 1.25273e-05 2.37034e-05 0.10434 -0.00311696 0.00194239 0.0517039 2.74555e-05 0.000371737 -9.5372e-05 -4.65033e-05 -0.0009699 0.000667034 0.0011032 -5.6578e-05 -0.000132419 0.000389126 0.000248331 0.000341017 6.14278e-05 6.86661e-05 1.1593e-05 -6.05721e-05 6.94819e-06 9.58348e-05 -0.00012837 7.08216e-05 -0.000119459 -5.68061e-05 -9.4217e-05 2.62849e-05 
1664.25 0 -0.000195969 -0.00505571 1.45599e-05 1.84774e-05 0.0994446 -0.00299477 0.00218861 0.0596029 5.37293e-05 0.000296226 -4.1159e-05 -6.45972e-05 -0.000964406 0.000749119 0.00102642 -0.000148207 -0.00012643 0.000391493 0.000313238 0.000361235 6.93539e-05 6.00375e-05 -6.66826e-06 -7.75816e-05 1.79571e-05 8.85459e-05 -0.000124728 7.16233e-05 -0.000119302 -5.21121e-05 -9.51262e-05 3.6027e-05 
1664.6 0 -0.000228839 -0.00606737 1.51092e-05 1.38589e-05 0.0939427 -0.00284947 0.00243203 0.0670492 7.68154e-05 0.000217368 1.36309e-05 -8.02617e-05 -0.00095147 0.000824015 0.000945114 -0.000239381 -0.000118324 0.000391147 0.000375116 0.000378174 7.45162e-05 5.10493e-05 -2.32361e-05 -9.28588e-05 2.83992e-05 8.15429e-05 -0.000120856 7.0075e-05 -0.000119268 -4.6468e-05 -9.36711e-05 4.62194e-05 
1664.95 0 -0.000262499 -0.00703165 1.42457e-05 9.01096e-06 0.0878764 -0.00267883 0.00266961 0.0739982 9.60349e-05 0.000135344 6.85949e-05 -9.34416e-05 -0.00093123 0.000892554 0.000861329 -0.000328563 -0.000107417 0.000385759 0.000434639 0.000392793 7.56629e-05 3.95942e-05 -3.81439e-05 -0.000107473 3.93224e-05 7.34494e-05 -0.000117211 6.6646e-05 -0.000120152 -4.09423e-05 -9.07577e-05 5.61833e-05 
1665.3 0 -0.000294568 -0.00794148 1.32993e-05 5.03062e-06 0.0812915 -0.00248201 0.00289601 0.0804096 0.000111851 5.31074e-05 0.000121844 -0.00010249 -0.000905254 0.000955802 0.000774222 -0.000413963 -9.25706e-05 0.000374048 0.000491735 0.000405717 7.35666e-05 2.58315e-05 -5.01794e-05 -0.000122652 5.08668e-05 6.31122e-05 -0.000112101 6.17563e-05 -0.000121247 -3.44249e-05 -8.76049e-05 6.55345e-05 
1665.65 0 -0.000323341 -0.00879106 1.26264e-05 2.05728e-06 0.0742367 -0.00226075 0.00310542 0.0862463 0.000123782 -2.73328e-05 0.0001723 -0.0001045 -0.000875388 0.00101393 0.000683254 -0.000496512 -7.26743e-05 0.000357619 0.000545994 0.000415599 6.9275e-05 1.20783e-05 -5.82141e-05 -0.000136672 6.22501e-05 4.99298e-05 -0.000104128 5.78944e-05 -0.000122001 -2.6736e-05 -8.50114e-05 7.46795e-05 
1666 0 -0.000348673 -0.00957668 1.19714e-05 -1.93534e-06 0.0667612 -0.00201832 0.00329381 0.0914729 0.000133765 -0.000106833 0.000219031 -9.66056e-05 -0.00084116 0.00106903 0.000587853 -0.00057873 -4.63837e-05 0.000340556 0.000595992 0.000421197 6.40805e-05 1.73927e-08 -6.40854e-05 -0.000147925 7.32418e-05 3.43383e-05 -9.46852e-05 5.63442e-05 -0.000121695 -1.78701e-05 -8.28261e-05 8.43244e-05 
1666.35 0 -0.000371685 -0.0102945 1.11767e-05 -7.44334e-06 0.0589184 -0.00175974 0.0034582 0.0960566 0.000144353 -0.00018448 0.00026022 -8.02438e-05 -0.000800314 0.0011222 0.000486065 -0.000660713 -1.43041e-05 0.00032833 0.000637283 0.000423688 5.91024e-05 -1.24137e-05 -6.84939e-05 -0.000157351 8.37612e-05 1.89861e-05 -8.53969e-05 5.67174e-05 -0.000120162 -7.72651e-06 -8.02921e-05 9.44595e-05 
1666.7 0 -0.000392727 -0.0109388 1.04806e-05 -1.26332e-05 0.0507669 -0.00148966 0.00359837 0.0999736 0.000153158 -0.000256972 0.000294276 -6.17449e-05 -0.000751345 0.0011699 0.000376746 -0.000739603 2.14476e-05 0.000324338 0.000667623 0.000424276 5.34234e-05 -2.67855e-05 -7.1828e-05 -0.000165493 9.34714e-05 6.13789e-06 -7.55427e-05 5.89627e-05 -0.000119029 3.18564e-06 -7.73124e-05 0.000104584 
1667.05 0 -0.000410846 -0.0115047 1.03319e-05 -1.64805e-05 0.0423632 -0.00120846 0.00371609 0.103208 0.000159194 -0.000323085 0.000319902 -4.78779e-05 -0.000694974 0.00120757 0.000262346 -0.00081264 5.81305e-05 0.00032651 0.000688417 0.000421983 4.71954e-05 -3.99942e-05 -7.58867e-05 -0.000171207 0.000101509 -4.69993e-06 -6.47466e-05 6.2102e-05 -0.000119781 1.43218e-05 -7.36742e-05 0.000114341 
1667.4 0 -0.000426881 -0.0119917 1.08415e-05 -1.9077e-05 0.0337643 -0.000916308 0.00380977 0.105745 0.00016403 -0.00038418 0.000336933 -3.97097e-05 -0.000632999 0.00123355 0.000146572 -0.000879147 9.33285e-05 0.000329585 0.000701758 0.00041686 4.20476e-05 -4.90922e-05 -8.14465e-05 -0.00017454 0.000107153 -1.61907e-05 -5.40249e-05 6.4823e-05 -0.000121752 2.48167e-05 -6.85678e-05 0.000123219 
1667.75 0 -0.000441324 -0.0123998 1.09557e-05 -2.05624e-05 0.0250303 -0.000616025 0.0038774 0.107576 0.000168602 -0.000441137 0.000346036 -3.29367e-05 -0.000567518 0.00124834 3.17631e-05 -0.000939022 0.000126475 0.000330689 0.000710369 0.000409596 3.67004e-05 -5.60505e-05 -8.85038e-05 -0.000176521 0.000111616 -2.90275e-05 -4.30107e-05 6.62162e-05 -0.000122903 3.51783e-05 -6.24092e-05 0.000130219 
1668.1 0 -0.000453084 -0.0127262 1.00435e-05 -2.08517e-05 0.0162183 -0.00030845 0.00391909 0.1087 0.000174336 -0.000492773 0.000347256 -2.52818e-05 -0.000498979 0.00125445 -8.07862e-05 -0.000991737 0.000156993 0.000329593 0.000716014 0.000399744 2.99495e-05 -6.3148e-05 -9.63917e-05 -0.000177271 0.000115504 -4.14376e-05 -3.12017e-05 6.58521e-05 -0.00012245 4.67766e-05 -5.60342e-05 0.000135426 
1668.45 0 -0.000461429 -0.0129686 9.02623e-06 -2.03297e-05 0.00738206 5.03102e-06 0.00393193 0.109118 0.000182398 -0.000537237 0.000342685 -1.78662e-05 -0.000426594 0.00125511 -0.000191966 -0.0010371 0.000182926 0.000326147 0.000717192 0.000387052 2.19278e-05 -6.91882e-05 -0.00010367 -0.000175837 0.000118248 -5.22307e-05 -1.88295e-05 6.34616e-05 -0.000120634 5.86273e-05 -4.92489e-05 0.000139555 
1668.8 0 -0.000464414 -0.0131268 8.2109e-06 -1.88421e-05 -0.00142101 0.000319703 0.00391365 0.108831 0.000190701 -0.000573511 0.000336037 -1.19473e-05 -0.000349565 0.00124949 -0.00030386 -0.00107444 0.000203486 0.000319463 0.000711656 0.000370785 1.29817e-05 -7.41136e-05 -0.00010954 -0.000171045 0.00012096 -6.23343e-05 -6.3043e-06 5.91789e-05 -0.000118001 6.9513e-05 -4.22127e-05 0.000142306 
1669.15 0 -0.000461159 -0.0131998 7.47254e-06 -1.61589e-05 -0.0101319 0.000631619 0.00386451 0.107848 0.000198711 -0.00060045 0.000329151 -6.98643e-06 -0.000267717 0.00123419 -0.000415264 -0.00110233 0.000221426 0.000308749 0.00070055 0.000349036 5.9421e-06 -7.9744e-05 -0.000114677 -0.000162609 0.000123967 -7.3301e-05 5.47425e-06 5.27824e-05 -0.000114167 8.03623e-05 -3.52409e-05 0.000144436 
1669.5 0 -0.000454416 -0.0131867 6.76313e-06 -1.37688e-05 -0.018696 0.000936821 0.0037858 0.106185 0.000208518 -0.000617427 0.000322426 -1.54284e-06 -0.000182152 0.0012094 -0.000522984 -0.00111938 0.000239857 0.000294844 0.000685728 0.000319986 1.93649e-06 -8.52069e-05 -0.00011799 -0.000151443 0.00012613 -8.53733e-05 1.57896e-05 4.45922e-05 -0.000107769 9.24082e-05 -2.81736e-05 0.000147248 
1669.85 0 -0.000446798 -0.0130901 5.75231e-06 -1.26376e-05 -0.0270607 0.00123307 0.00368107 0.103859 0.000219369 -0.00062656 0.000315501 4.20359e-06 -9.5598e-05 0.00117781 -0.000627044 -0.00112374 0.00025888 0.000278222 0.000668493 0.00028302 -6.10216e-07 -8.90378e-05 -0.000118939 -0.000138607 0.000126366 -9.69929e-05 2.54325e-05 3.62976e-05 -9.84587e-05 0.00010463 -2.13203e-05 0.000149674 
1670.2 0 -0.000438528 -0.0129122 4.78015e-06 -1.26879e-05 -0.035173 0.00152015 0.00355142 0.100894 0.000228618 -0.000630339 0.000306806 8.55881e-06 -1.17403e-05 0.00113902 -0.000730697 -0.00111551 0.000276954 0.000258179 0.000650539 0.000239269 -2.38819e-06 -9.15864e-05 -0.000119095 -0.000124703 0.000124903 -0.000107075 3.54359e-05 2.93958e-05 -8.75186e-05 0.000116167 -1.52424e-05 0.000150872 
1670.55 0 -0.00042894 -0.0126549 4.5251e-06 -1.40849e-05 -0.0429837 0.0017953 0.00339622 0.0973155 0.000234694 -0.00062989 0.000293532 1.07311e-05 6.69595e-05 0.00109052 -0.000835509 -0.0010976 0.000292357 0.00023557 0.000633948 0.000191353 -3.67345e-06 -9.21184e-05 -0.00012009 -0.000109679 0.000120833 -0.000115829 4.56521e-05 2.42712e-05 -7.6471e-05 0.00012825 -9.82599e-06 0.000151416 
1670.9 0 -0.000417223 -0.0123211 4.55481e-06 -1.65792e-05 -0.0504468 0.00205447 0.0032167 0.093152 0.000238505 -0.000625203 0.000275184 1.07045e-05 0.000141368 0.00102893 -0.000939908 -0.00107453 0.000304116 0.000212327 0.0006202 0.000141412 -6.03774e-06 -9.08532e-05 -0.000122216 -9.3521e-05 0.000112779 -0.000123832 5.47838e-05 2.0691e-05 -6.63928e-05 0.000139815 -4.3813e-06 0.000151149 
1671.25 0 -0.000402049 -0.0119119 4.14289e-06 -1.98709e-05 -0.0575162 0.00229535 0.00301574 0.088435 0.00024142 -0.000614929 0.000253554 1.01814e-05 0.000215636 0.000951815 -0.0010406 -0.0010491 0.000313912 0.000188473 0.000608864 8.98912e-05 -1.02158e-05 -8.96537e-05 -0.000124921 -7.68198e-05 0.000102193 -0.000131875 6.16737e-05 1.79708e-05 -5.71122e-05 0.00014854 1.61881e-06 0.000148079 
1671.6 0 -0.000383334 -0.0114283 3.58577e-06 -2.27316e-05 -0.064151 0.0025179 0.00279461 0.0832013 0.000243797 -0.000598416 0.000229784 1.23423e-05 0.000293122 0.000859596 -0.00113379 -0.0010196 0.000324162 0.000164152 0.00059689 3.65061e-05 -1.51598e-05 -8.75049e-05 -0.000127015 -6.00007e-05 9.10532e-05 -0.000139671 6.61615e-05 1.50363e-05 -4.68541e-05 0.000153848 8.18334e-06 0.000140943 
1671.95 0 -0.000360731 -0.0108762 3.61792e-06 -2.46078e-05 -0.0703135 0.00271955 0.00255473 0.0774898 0.000243731 -0.000577721 0.000202757 1.78835e-05 0.000373912 0.000756228 -0.00121505 -0.000982704 0.000334826 0.000141422 0.00058134 -1.85917e-05 -2.11848e-05 -8.29858e-05 -0.000127842 -4.31065e-05 8.08283e-05 -0.000146165 6.84048e-05 1.20052e-05 -3.47902e-05 0.000155786 1.52119e-05 0.00013071 
1672.3 0 -0.000332066 -0.0102626 4.28322e-06 -2.57719e-05 -0.0759684 0.00289807 0.00229951 0.0713435 0.000240316 -0.00055568 0.000172182 2.4455e-05 0.000456282 0.000646454 -0.00128393 -0.000936179 0.000341794 0.000120732 0.000563028 -7.44691e-05 -2.71978e-05 -7.70505e-05 -0.000128146 -2.71449e-05 7.10675e-05 -0.00015172 6.92318e-05 1.02033e-05 -2.13829e-05 0.000155386 2.35024e-05 0.000118413 
1672.65 0 -0.000298027 -0.00959305 4.64641e-06 -2.64186e-05 -0.0810867 0.0030513 0.00202983 0.0648081 0.000235788 -0.000533704 0.000141803 3.02478e-05 0.000536775 0.000531004 -0.00134255 -0.000878785 0.000341558 9.976e-05 0.000543773 -0.000130392 -3.09849e-05 -7.07638e-05 -0.000128519 -1.22559e-05 6.05159e-05 -0.000156958 7.01289e-05 1.01561e-05 -6.90616e-06 0.000153391 3.32178e-05 0.000104864 
1673 0 -0.000261548 -0.00887312 3.92676e-06 -2.70183e-05 -0.0856431 0.00317452 0.00174783 0.0579281 0.000232893 -0.000512955 0.000115911 3.57357e-05 0.00061131 0.000409109 -0.00139055 -0.000811023 0.000335676 7.7243e-05 0.000523841 -0.000185332 -3.23984e-05 -6.55523e-05 -0.000129921 3.10608e-06 4.94188e-05 -0.000161679 7.15004e-05 1.10531e-05 7.92224e-06 0.000150132 4.28802e-05 9.02499e-05 
1673.35 0 -0.000223997 -0.00810613 2.45341e-06 -2.78433e-05 -0.0896147 0.00326563 0.00145984 0.0507513 0.000233701 -0.000493427 9.56123e-05 4.22463e-05 0.000678448 0.000281039 -0.00142678 -0.000735592 0.000328969 5.34862e-05 0.000502386 -0.000238129 -3.22144e-05 -6.26575e-05 -0.000132729 2.00638e-05 3.90178e-05 -0.000165702 7.26812e-05 1.08544e-05 2.28533e-05 0.000146784 5.16937e-05 7.42406e-05 
1673.7 0 -0.00018674 -0.00729572 1.56108e-06 -2.86701e-05 -0.0929854 0.00332699 0.00117243 0.043327 0.000237838 -0.000474809 7.86507e-05 5.05298e-05 0.000738784 0.000147075 -0.00145092 -0.000655561 0.000323672 2.86902e-05 0.000478143 -0.000288723 -2.96554e-05 -6.00897e-05 -0.000135913 3.89429e-05 2.92965e-05 -0.000168429 7.22086e-05 8.18926e-06 3.85222e-05 0.000144684 6.01046e-05 5.67411e-05 
1674.05 0 -0.000151946 -0.00644874 1.35344e-06 -2.91293e-05 -0.0957414 0.00336227 0.000889944 0.0357012 0.000243983 -0.000457813 6.18915e-05 6.08035e-05 0.000792139 8.16483e-06 -0.00146158 -0.000571726 0.000318891 3.90355e-06 0.000450922 -0.00033612 -2.46211e-05 -5.6627e-05 -0.000138503 5.77135e-05 1.85962e-05 -0.000169455 6.86663e-05 2.81839e-06 5.52413e-05 0.000143576 6.85161e-05 3.85089e-05 
1674.4 0 -0.000119595 -0.00557122 1.06473e-06 -2.94323e-05 -0.097868 0.00337511 0.000615693 0.0279208 0.000252135 -0.00044052 4.27957e-05 7.18466e-05 0.000836352 -0.000133508 -0.0014559 -0.000483261 0.000313779 -1.83336e-05 0.000420292 -0.000378629 -1.85471e-05 -5.37911e-05 -0.000139127 7.32638e-05 5.5492e-06 -0.000168274 6.3498e-05 -5.62277e-06 7.28399e-05 0.000142083 7.67491e-05 2.08487e-05 
1674.75 0 -8.92827e-05 -0.00466689 9.8994e-07 -2.97832e-05 -0.0993568 0.00336938 0.000350479 0.0200375 0.000261247 -0.000421262 1.98763e-05 8.12636e-05 0.00086791 -0.000274381 -0.0014317 -0.00039114 0.00030734 -3.61733e-05 0.000384624 -0.000416711 -1.18392e-05 -5.28581e-05 -0.000135404 8.59375e-05 -9.10717e-06 -0.000163199 5.88608e-05 -1.63354e-05 9.0557e-05 0.000138239 8.45658e-05 3.50181e-06 
1675.1 0 -6.1611e-05 -0.00373934 7.79647e-07 -2.86302e-05 -0.100208 0.00334662 9.43638e-05 0.0121022 0.000267569 -0.000402251 -5.82752e-06 8.83651e-05 0.000885562 -0.00041051 -0.00138936 -0.000298157 0.000298415 -4.98678e-05 0.000344495 -0.000449041 -5.80967e-06 -5.28795e-05 -0.000127077 9.6662e-05 -2.36669e-05 -0.000153544 5.49624e-05 -2.62768e-05 0.00010645 0.000130732 9.15695e-05 -1.4434e-05 
1675.45 0 -3.51227e-05 -0.00279388 -4.60338e-07 -2.53549e-05 -0.10042 0.00330988 -0.000150326 0.00416193 0.000269089 -0.00038398 -3.27064e-05 9.53442e-05 0.000892286 -0.00053782 -0.0013304 -0.000206394 0.000286034 -6.13996e-05 0.000304474 -0.000472034 -2.02691e-06 -5.20205e-05 -0.000116866 0.000104718 -3.60542e-05 -0.000141026 5.21638e-05 -3.35696e-05 0.000119297 0.000119817 9.70138e-05 -3.14717e-05 
1675.8 0 -8.53012e-06 -0.00183883 -1.90195e-06 -2.13344e-05 -0.0999951 0.00326373 -0.000385449 -0.00373228 0.000268959 -0.000364477 -5.97747e-05 0.000105267 0.000890181 -0.000651302 -0.0012567 -0.00011687 0.000269377 -7.20238e-05 0.000267759 -0.000485145 -2.07124e-07 -4.95331e-05 -0.00010693 0.000110589 -4.56228e-05 -0.000127505 5.11855e-05 -3.93847e-05 0.000129703 0.000107468 0.000100553 -4.5656e-05 
1676.15 0 1.86565e-05 -0.00088237 -3.39277e-06 -1.72993e-05 -0.098941 0.00320678 -0.000615789 -0.0115253 0.00027177 -0.000345715 -8.48047e-05 0.000119471 0.000879648 -0.000748446 -0.00117246 -3.2196e-05 0.00024992 -8.02225e-05 0.000231377 -0.000490203 3.27292e-07 -4.60076e-05 -9.72321e-05 0.000116034 -5.28294e-05 -0.000113825 4.99779e-05 -4.51666e-05 0.000138617 9.59059e-05 0.000102437 -5.7007e-05 
1676.5 0 4.71482e-05 6.95697e-05 -4.96995e-06 -1.41282e-05 -0.0972759 0.00313493 -0.000842346 -0.0191676 0.000277081 -0.000331129 -0.000107368 0.000135921 0.000863222 -0.000831011 -0.00108191 4.54231e-05 0.000229603 -8.37445e-05 0.000190772 -0.000485486 7.51596e-07 -4.15681e-05 -8.67057e-05 0.000119835 -5.79157e-05 -0.000100463 4.62578e-05 -5.03828e-05 0.000145856 8.64631e-05 0.000102511 -6.59148e-05 
1676.85 0 7.58679e-05 0.00101043 -6.20948e-06 -1.27466e-05 -0.0950167 0.00304563 -0.00106369 -0.0266156 0.00028098 -0.000318467 -0.000127651 0.000151075 0.000843159 -0.000900909 -0.000986572 0.000116089 0.000207258 -8.26841e-05 0.000146789 -0.000468816 2.5554e-06 -3.74399e-05 -7.57631e-05 0.000120526 -6.27153e-05 -8.82619e-05 4.1246e-05 -5.35532e-05 0.000151067 7.95041e-05 0.000100837 -7.2845e-05 
1677.2 0 0.000102749 0.00193515 -6.30747e-06 -1.18864e-05 -0.09218 0.00293752 -0.00127682 -0.033823 0.000282561 -0.000303157 -0.000143001 0.000162972 0.000820851 -0.000959424 -0.00088695 0.00018027 0.000182055 -7.90189e-05 0.000103176 -0.000442433 5.57645e-06 -3.56565e-05 -6.63856e-05 0.000119432 -6.87517e-05 -7.81441e-05 3.68498e-05 -5.51997e-05 0.000155649 7.35064e-05 9.85087e-05 -7.90362e-05 
1677.55 0 0.000126731 0.0028406 -5.07249e-06 -1.03137e-05 -0.0887904 0.00281105 -0.00147734 -0.0407438 0.000282226 -0.000283021 -0.000152118 0.000171983 0.000796866 -0.0010083 -0.000783317 0.000238847 0.000156451 -7.41807e-05 6.09424e-05 -0.000410202 8.67501e-06 -3.56591e-05 -5.90805e-05 0.000118909 -7.51588e-05 -6.93393e-05 3.19999e-05 -5.80879e-05 0.000160414 6.73176e-05 9.70411e-05 -8.50593e-05 
1677.9 0 0.000148274 0.00372107 -4.19245e-06 -8.56216e-06 -0.0848775 0.00266994 -0.00166008 -0.0473398 0.000278209 -0.000258406 -0.000156952 0.000179377 0.000771433 -0.00104731 -0.000676714 0.000293635 0.000132092 -6.84915e-05 1.9051e-05 -0.000373168 1.17712e-05 -3.47856e-05 -5.17235e-05 0.000118315 -8.17242e-05 -6.07094e-05 2.41798e-05 -6.35994e-05 0.000164998 6.13873e-05 9.64689e-05 -9.03087e-05 
1678.25 0 0.000167486 0.00456913 -4.13986e-06 -7.13549e-06 -0.0804702 0.00252102 -0.00182466 -0.0535758 0.00026826 -0.000228176 -0.000157425 0.000186102 0.000744131 -0.00107537 -0.000569358 0.000348 0.000108442 -5.97686e-05 -2.16333e-05 -0.000331031 1.56516e-05 -3.1999e-05 -4.2147e-05 0.000113963 -8.91201e-05 -5.09509e-05 1.44326e-05 -7.02819e-05 0.000170327 5.5588e-05 9.47593e-05 -9.40376e-05 
1678.6 0 0.000184275 0.00537891 -4.10723e-06 -6.46246e-06 -0.0755998 0.00236685 -0.00197659 -0.0594143 0.000253259 -0.000190618 -0.000152245 0.00019027 0.000711605 -0.0010921 -0.000461699 0.000404164 8.5762e-05 -4.51671e-05 -5.93103e-05 -0.000285617 1.92287e-05 -2.81153e-05 -3.03912e-05 0.000105572 -9.61719e-05 -3.84384e-05 6.28674e-06 -7.61696e-05 0.000176485 4.84754e-05 9.12295e-05 -9.59847e-05 
1678.95 0 0.000199826 0.00614564 -4.44266e-06 -6.54356e-06 -0.0703031 0.00220393 -0.00211854 -0.0648192 0.000237375 -0.000148032 -0.000143502 0.000189702 0.000671212 -0.00109632 -0.000353464 0.000459582 6.45304e-05 -2.505e-05 -9.23139e-05 -0.000238537 1.98004e-05 -2.34048e-05 -1.7917e-05 9.55497e-05 -0.000101119 -2.31352e-05 2.99424e-07 -8.05951e-05 0.000182485 4.01909e-05 8.66064e-05 -9.70399e-05 
1679.3 0 0.000215794 0.0068644 -5.52506e-06 -6.58029e-06 -0.0646195 0.00202992 -0.00224788 -0.0697589 0.000224921 -0.000102943 -0.000135291 0.000184431 0.000624659 -0.0010875 -0.000247439 0.000510967 4.30861e-05 -1.13759e-06 -0.000119005 -0.000189554 1.70176e-05 -1.7235e-05 -4.84164e-06 8.42017e-05 -0.000104085 -5.83782e-06 -4.62306e-06 -8.40828e-05 0.000187949 3.19989e-05 8.14434e-05 -9.73741e-05 
1679.65 0 0.00023265 0.00753131 -6.791e-06 -5.87914e-06 -0.0585898 0.00184673 -0.00236323 -0.0742065 0.000217725 -5.69246e-05 -0.000129519 0.000175233 0.000574587 -0.00106724 -0.000146122 0.000557254 1.95427e-05 2.43157e-05 -0.000140846 -0.000140504 1.33395e-05 -9.72262e-06 9.36749e-06 7.20534e-05 -0.000106221 1.26551e-05 -8.27889e-06 -8.59498e-05 0.000192132 2.56205e-05 7.58946e-05 -9.60795e-05 
1680 0 0.00025013 0.00814374 -8.18217e-06 -4.72399e-06 -0.0522578 0.0016576 -0.00246527 -0.0781401 0.000214938 -1.13877e-05 -0.000124235 0.000164453 0.000520871 -0.00103853 -5.0123e-05 0.000597863 -5.55066e-06 4.89717e-05 -0.000161503 -9.2532e-05 1.08712e-05 -2.41586e-06 2.39827e-05 5.9927e-05 -0.000109687 3.17878e-05 -1.02937e-05 -8.50736e-05 0.000193918 2.24739e-05 7.0024e-05 -9.32813e-05 
1680.35 0 0.000266934 0.00869917 -1.05385e-05 -4.05786e-06 -0.0456673 0.00146493 -0.00255584 -0.0815418 0.00021466 3.33297e-05 -0.000116618 0.0001544 0.000463307 -0.00100389 3.92742e-05 0.000631124 -2.93233e-05 7.36802e-05 -0.000183408 -4.51853e-05 1.01173e-05 3.51261e-06 3.76508e-05 4.9071e-05 -0.000116059 5.13822e-05 -1.00938e-05 -8.16268e-05 0.000192708 2.08715e-05 6.30785e-05 -9.02694e-05 
1680.7 0 0.000281725 0.00919468 -1.37852e-05 -4.05374e-06 -0.0388614 0.00126756 -0.00263717 -0.084397 0.000215659 7.56983e-05 -0.000106449 0.000144282 0.000404346 -0.000966145 0.000120231 0.000656136 -4.94686e-05 0.000100698 -0.000207773 1.47867e-06 9.44033e-06 8.78075e-06 4.99052e-05 4.02684e-05 -0.00012501 7.14018e-05 -9.04592e-06 -7.64339e-05 0.00018815 1.71544e-05 5.43467e-05 -8.82862e-05 
1681.05 0 0.000295969 0.00962749 -1.72616e-05 -4.17726e-06 -0.0318839 0.00106262 -0.0027084 -0.0866945 0.000215632 0.000114257 -9.53177e-05 0.000131554 0.000347525 -0.000927868 0.000193354 0.000673675 -6.57074e-05 0.000128264 -0.000233919 4.79527e-05 7.72389e-06 1.32364e-05 6.13984e-05 3.2406e-05 -0.000134244 9.07655e-05 -8.74996e-06 -7.0006e-05 0.000180431 9.46073e-06 4.49933e-05 -8.77612e-05 
1681.4 0 0.000311137 0.00999645 -2.02914e-05 -4.05472e-06 -0.0247792 0.000850944 -0.00276692 -0.0884246 0.000213698 0.000149057 -8.47228e-05 0.000116098 0.000295214 -0.000889971 0.000260284 0.000685524 -7.93567e-05 0.000152112 -0.000257814 9.43106e-05 5.63588e-06 1.59493e-05 7.11919e-05 2.48536e-05 -0.000141829 0.000107613 -8.60362e-06 -6.24423e-05 0.00017125 -9.84754e-07 3.59787e-05 -8.81216e-05 
1681.75 0 0.000326064 0.0103013 -2.30212e-05 -3.9041e-06 -0.0175932 0.00063395 -0.00281156 -0.0895814 0.000212132 0.000181718 -7.55057e-05 9.92265e-05 0.000246962 -0.000852822 0.000321678 0.000694512 -9.20016e-05 0.00017089 -0.000276376 0.000140149 2.96624e-06 1.84559e-05 7.84515e-05 1.86279e-05 -0.000147285 0.000121469 -8.71054e-06 -5.48005e-05 0.000163099 -1.28962e-05 2.74146e-05 -8.80337e-05 
1682.1 0 0.000339579 0.0105392 -2.68074e-05 -3.54581e-06 -0.0103716 0.000411932 -0.00284031 -0.090166 0.000212561 0.000212691 -6.84553e-05 8.10917e-05 0.000199082 -0.000816625 0.000377724 0.000701919 -0.000104336 0.000186704 -0.000290297 0.000185756 -1.36242e-07 2.18528e-05 8.44626e-05 1.40303e-05 -0.000150839 0.000134373 -1.05693e-05 -4.75811e-05 0.000155907 -2.60032e-05 1.93534e-05 -8.69639e-05 
1682.45 0 0.000350976 0.010709 -3.1856e-05 -2.39138e-06 -0.00315728 0.000187974 -0.00285151 -0.0901821 0.000215197 0.00024158 -6.39338e-05 5.9843e-05 0.000148932 -0.000781687 0.000427496 0.000705248 -0.00011714 0.000200141 -0.000301864 0.000231176 -1.94712e-06 2.44677e-05 8.92565e-05 9.42288e-06 -0.000153075 0.000147755 -1.41552e-05 -3.99741e-05 0.000147118 -4.00621e-05 1.15038e-05 -8.48215e-05 
1682.8 0 0.000360256 0.0108116 -3.73238e-05 -7.04015e-07 0.00400527 -3.42989e-05 -0.0028469 -0.0896325 0.000219182 0.000267862 -6.17119e-05 3.44302e-05 9.72632e-05 -0.000749066 0.000469654 0.000702588 -0.000130892 0.000210877 -0.000311883 0.000274467 -1.60387e-06 2.7599e-05 9.22676e-05 3.64816e-06 -0.000154044 0.00016105 -1.8756e-05 -3.20794e-05 0.000136257 -5.5604e-05 3.74747e-06 -8.16893e-05 
1683.15 0 0.000367442 0.0108457 -4.30073e-05 1.01476e-06 0.0110698 -0.000255034 -0.00282934 -0.0885245 0.000222959 0.00029091 -6.19457e-05 4.7371e-06 4.53741e-05 -0.000718912 0.000505224 0.000694611 -0.000144078 0.000220269 -0.000318479 0.000314314 1.56342e-07 3.35881e-05 9.4119e-05 -4.37303e-06 -0.000152395 0.00017423 -2.3348e-05 -2.41399e-05 0.00012362 -7.30333e-05 -4.1812e-06 -7.76341e-05 
1683.5 0 0.00037186 0.0108096 -4.76551e-05 2.15209e-06 0.017991 -0.000476627 -0.00279833 -0.0868701 0.000226602 0.000312097 -6.56949e-05 -2.97054e-05 -7.20581e-06 -0.000689163 0.000536615 0.000682005 -0.000155594 0.000228822 -0.000319315 0.000349409 1.71543e-06 4.17954e-05 9.57702e-05 -1.38471e-05 -0.000147034 0.000187276 -2.58574e-05 -1.57595e-05 0.0001083 -9.06224e-05 -1.30008e-05 -7.39477e-05 
1683.85 0 0.000374144 0.0107032 -5.00656e-05 3.38469e-06 0.0247255 -0.000699908 -0.00275167 -0.0846862 0.000231778 0.00032975 -7.36962e-05 -6.90003e-05 -6.06883e-05 -0.0006587 0.000564185 0.000662571 -0.000165506 0.000235043 -0.00031517 0.000377626 1.827e-06 4.97728e-05 9.81145e-05 -2.19492e-05 -0.000138298 0.000198749 -2.6055e-05 -6.67931e-06 9.0612e-05 -0.00010652 -2.1807e-05 -7.24049e-05 
1684.2 0 0.00037572 0.0105295 -5.12495e-05 6.12267e-06 0.0312323 -0.000923446 -0.00268906 -0.081992 0.000239599 0.000339397 -8.63294e-05 -0.000111481 -0.00011137 -0.000628798 0.000588261 0.00063516 -0.000174609 0.000236866 -0.000308632 0.000399864 1.62696e-06 5.5905e-05 0.000101212 -2.88541e-05 -0.000126688 0.000207378 -2.47349e-05 3.66972e-06 7.24557e-05 -0.000119966 -2.97835e-05 -7.20363e-05 
1684.55 0 0.000375473 0.0102932 -5.16708e-05 9.34196e-06 0.0374707 -0.0011467 -0.00261019 -0.0788098 0.000250528 0.000339767 -0.000101777 -0.000154409 -0.000156629 -0.000600481 0.000610674 0.00060366 -0.000184291 0.000233187 -0.000301801 0.000419531 3.82786e-06 6.07107e-05 0.000103811 -3.51879e-05 -0.00011262 0.000213245 -2.18774e-05 1.5811e-05 5.47432e-05 -0.000130797 -3.72989e-05 -7.08347e-05 
1684.9 0 0.000370132 0.00999645 -5.13008e-05 1.10437e-05 0.0434026 -0.00136899 -0.0025124 -0.0751669 0.000262893 0.000332313 -0.000116598 -0.000196834 -0.000197773 -0.000572786 0.000633709 0.00057092 -0.000193735 0.000224448 -0.000297411 0.000440088 8.39524e-06 6.50002e-05 0.000104828 -3.93356e-05 -9.68979e-05 0.000216457 -1.90381e-05 3.00007e-05 3.7146e-05 -0.000138347 -4.39107e-05 -6.94397e-05 
1685.25 0 0.000358861 0.00964037 -5.04782e-05 1.15525e-05 0.0489972 -0.00158645 -0.00239368 -0.0710915 0.000272651 0.000320438 -0.000128218 -0.000239796 -0.000235684 -0.000543649 0.000657737 0.000535905 -0.000199766 0.000211384 -0.000296257 0.000463972 1.2175e-05 6.90186e-05 0.000102935 -4.17361e-05 -8.10459e-05 0.000216411 -1.83823e-05 4.59159e-05 1.98477e-05 -0.000142496 -4.909e-05 -6.83911e-05 
1685.6 0 0.000343616 0.00922766 -4.89896e-05 1.15842e-05 0.0542269 -0.00179472 -0.00225519 -0.0666099 0.000276778 0.000310206 -0.000137773 -0.000283635 -0.000269482 -0.000512531 0.000680908 0.000497561 -0.000199665 0.000194622 -0.000296393 0.000489742 1.39072e-05 7.39568e-05 9.67601e-05 -4.36933e-05 -6.5794e-05 0.000214051 -1.98708e-05 6.06832e-05 2.99668e-06 -0.000143955 -5.27772e-05 -6.66493e-05 
1685.95 0 0.000325702 0.00876037 -4.66979e-05 1.15894e-05 0.0590608 -0.00199176 -0.00209707 -0.0617493 0.000274483 0.000305429 -0.000148505 -0.00032635 -0.000297882 -0.00048115 0.000702886 0.000456433 -0.000194069 0.000174904 -0.000295177 0.000513326 1.42917e-05 8.06687e-05 8.7383e-05 -4.53332e-05 -5.30759e-05 0.000210225 -2.34768e-05 7.03108e-05 -1.44055e-05 -0.000143531 -5.50515e-05 -6.4232e-05 
1686.3 0 0.000305415 0.00823994 -4.39374e-05 1.19347e-05 0.063466 -0.00217434 -0.00191834 -0.056543 0.00026722 0.000305089 -0.000160629 -0.000365167 -0.000321311 -0.000450362 0.000725737 0.000413951 -0.000184175 0.000154108 -0.000289765 0.000531121 1.48135e-05 8.75867e-05 7.79312e-05 -4.74505e-05 -4.42116e-05 0.000204934 -2.90885e-05 7.37871e-05 -3.22187e-05 -0.00014353 -5.59639e-05 -6.19367e-05 
1686.65 0 0.00028183 0.00767038 -4.16808e-05 1.22391e-05 0.0674141 -0.0023385 -0.00172205 -0.0510315 0.000258538 0.000304732 -0.000174357 -0.000399568 -0.000341398 -0.000417697 0.000749311 0.000370224 -0.000169327 0.000132993 -0.000278684 0.000542121 1.64522e-05 9.27139e-05 7.08867e-05 -5.13406e-05 -3.70671e-05 0.000198577 -3.52472e-05 7.34181e-05 -4.9542e-05 -0.000145883 -5.56147e-05 -5.93954e-05 
1687 0 0.000254749 0.00705658 -3.97551e-05 1.18977e-05 0.0708831 -0.00248322 -0.00151326 -0.0452579 0.000250683 0.000300845 -0.000192018 -0.00042848 -0.000357371 -0.000380645 0.000771292 0.000324568 -0.000151624 0.000109516 -0.000263991 0.000549779 1.79086e-05 9.52011e-05 6.67825e-05 -5.79114e-05 -2.94347e-05 0.00019074 -3.95418e-05 7.22466e-05 -6.59183e-05 -0.000150103 -5.45866e-05 -5.62698e-05 
1687.35 0 0.000225614 0.00640452 -3.65477e-05 1.08518e-05 0.0738573 -0.0026102 -0.00129454 -0.0392637 0.000242003 0.000293222 -0.00021274 -0.00044955 -0.000368207 -0.000338996 0.0007903 0.000278265 -0.000136014 8.26208e-05 -0.000246966 0.00055788 1.79727e-05 9.37282e-05 6.38197e-05 -6.62448e-05 -2.06797e-05 0.000180542 -4.01443e-05 7.27212e-05 -8.06551e-05 -0.000155214 -5.25557e-05 -5.30143e-05 
1687.7 0 0.000195756 0.0057209 -3.26386e-05 9.26274e-06 0.0763226 -0.00272096 -0.00106476 -0.03309 0.000231081 0.000283731 -0.000232824 -0.000464308 -0.000375204 -0.000294088 0.00080562 0.000233392 -0.000123859 5.24279e-05 -0.000225016 0.00056639 1.71669e-05 8.92511e-05 5.87716e-05 -7.42529e-05 -9.92504e-06 0.000168466 -3.74258e-05 7.47987e-05 -9.29463e-05 -0.000159374 -4.8931e-05 -4.95463e-05 
1688.05 0 0.000166295 0.00501027 -2.96091e-05 7.36373e-06 0.078269 -0.00281316 -0.000824311 -0.0267822 0.000220264 0.000273975 -0.000250918 -0.000475269 -0.000379052 -0.000247726 0.000815774 0.000190827 -0.000113401 1.74311e-05 -0.000197041 0.00057216 1.66607e-05 8.32806e-05 5.00925e-05 -8.00472e-05 2.59554e-06 0.00015498 -3.35086e-05 7.62713e-05 -0.000103048 -0.000160297 -4.43023e-05 -4.55739e-05 
1688.4 0 0.000137269 0.00427716 -2.74688e-05 5.87447e-06 0.0796933 -0.00288411 -0.000578843 -0.0203857 0.000211883 0.000263986 -0.000268403 -0.000481711 -0.000380003 -0.000201878 0.00082021 0.000150603 -0.000103177 -2.30156e-05 -0.000165757 0.000573408 1.71642e-05 7.4757e-05 3.92866e-05 -8.31789e-05 1.57608e-05 0.000139968 -3.04015e-05 7.5254e-05 -0.000111345 -0.000156915 -3.98108e-05 -4.0959e-05 
1688.75 0 0.000107657 0.00352713 -2.57045e-05 4.39404e-06 0.0805942 -0.00293469 -0.000333576 -0.0139419 0.000204174 0.000254486 -0.000285781 -0.000482333 -0.000379166 -0.000157507 0.000818916 0.000113344 -9.26534e-05 -6.71154e-05 -0.000133937 0.000570175 1.8373e-05 6.39446e-05 2.95041e-05 -8.50037e-05 2.77259e-05 0.000124379 -2.79494e-05 7.19554e-05 -0.000117499 -0.000149437 -3.67529e-05 -3.62761e-05 
1689.1 0 7.66066e-05 0.00276459 -2.34589e-05 2.75548e-06 0.0809731 -0.00296715 -8.91804e-05 -0.00749345 0.000193583 0.000246433 -0.000302679 -0.000476797 -0.000377701 -0.000114778 0.000811735 7.94481e-05 -8.15146e-05 -0.000112158 -0.000101062 0.000562409 1.95877e-05 5.29061e-05 2.217e-05 -8.61709e-05 3.78569e-05 0.000109498 -2.47898e-05 6.87956e-05 -0.000122074 -0.000139335 -3.50979e-05 -3.26456e-05 
1689.45 0 4.36836e-05 0.00199412 -2.08572e-05 1.99873e-06 0.0808351 -0.0029827 0.00015749 -0.0010812 0.000181905 0.000238596 -0.000320428 -0.000466263 -0.000375628 -7.34652e-05 0.00080048 4.76816e-05 -6.9897e-05 -0.000155316 -6.59567e-05 0.000550479 2.08247e-05 4.22923e-05 1.62803e-05 -8.57502e-05 4.62174e-05 9.50877e-05 -2.17373e-05 6.67324e-05 -0.000126369 -0.000127952 -3.35277e-05 -3.00676e-05 
1689.8 0 8.72877e-06 0.00122066 -1.84215e-05 2.2951e-06 0.0801858 -0.00297832 0.000407641 0.00525617 0.000173162 0.000229267 -0.000340683 -0.000453313 -0.000372787 -3.18086e-05 0.000787524 1.80234e-05 -5.96935e-05 -0.000195155 -3.19269e-05 0.000536112 2.32948e-05 3.24837e-05 1.2086e-05 -8.4149e-05 5.28102e-05 8.06491e-05 -2.01551e-05 6.444e-05 -0.000130812 -0.000115969 -3.16172e-05 -2.75434e-05 
1690.15 0 -2.83054e-05 0.00044826 -1.53345e-05 2.54084e-06 0.0790341 -0.00295119 0.000657222 0.0114774 0.000166316 0.00021941 -0.000362426 -0.000441037 -0.000370387 1.18714e-05 0.000773536 -8.89024e-06 -5.37311e-05 -0.000231786 -3.33404e-06 0.000520038 2.67041e-05 2.34675e-05 9.58104e-06 -8.28146e-05 5.75001e-05 6.68557e-05 -1.92881e-05 6.19529e-05 -0.000134836 -0.000103868 -2.96499e-05 -2.43227e-05 
1690.5 0 -6.64372e-05 -0.000317431 -1.09222e-05 2.59271e-06 0.0773961 -0.00290074 0.000903623 0.0175414 0.000157943 0.000209972 -0.000382653 -0.000430793 -0.000369322 5.72814e-05 0.000757864 -3.56618e-05 -5.141e-05 -0.000265217 2.0371e-05 0.000500776 2.94388e-05 1.35854e-05 6.95097e-06 -8.12106e-05 6.14804e-05 5.40887e-05 -1.8488e-05 6.04495e-05 -0.000138522 -9.23219e-05 -2.79105e-05 -2.04506e-05 
1690.85 0 -0.000103902 -0.00106897 -5.97263e-06 3.04394e-06 0.0752906 -0.00282552 0.0011438 0.0234105 0.000147632 0.000198427 -0.000400415 -0.000420484 -0.0003678 0.000103785 0.000738627 -6.49799e-05 -4.97602e-05 -0.000295437 4.2367e-05 0.000476822 3.05079e-05 2.47555e-06 3.21718e-06 -7.87415e-05 6.66827e-05 4.11983e-05 -1.92102e-05 6.00542e-05 -0.000142551 -8.12661e-05 -2.652e-05 -1.52629e-05 
1691.2 0 -0.000138879 -0.0018002 -1.00988e-06 3.72704e-06 0.0727388 -0.00272803 0.00137208 0.0290495 0.000138299 0.000183043 -0.000416734 -0.000408442 -0.000364108 0.000150541 0.00071401 -9.65735e-05 -4.7426e-05 -0.00032242 6.40477e-05 0.000448564 2.87895e-05 -9.16083e-06 -4.57778e-07 -7.7181e-05 7.4221e-05 2.76704e-05 -2.21608e-05 6.05638e-05 -0.000146651 -6.99281e-05 -2.54742e-05 -8.06316e-06 
1691.55 0 -0.000169772 -0.00250594 4.41007e-06 4.22087e-06 0.0697671 -0.00261435 0.00158803 0.0344263 0.000132146 0.000166237 -0.000432704 -0.000396698 -0.000358272 0.000196926 0.00068295 -0.000130012 -4.57915e-05 -0.000346937 8.44669e-05 0.00041482 2.44609e-05 -2.08032e-05 -3.13101e-06 -7.69973e-05 8.32144e-05 1.3957e-05 -2.62622e-05 6.24909e-05 -0.00015011 -5.69691e-05 -2.47183e-05 4.15084e-08 
1691.9 0 -0.000196287 -0.00318203 1.05221e-05 4.66068e-06 0.066404 -0.00248606 0.0017952 0.0395131 0.000129637 0.000149074 -0.00044556 -0.000387286 -0.000349189 0.000241849 0.000645451 -0.000165283 -4.72988e-05 -0.000370415 0.000102239 0.000374245 2.09784e-05 -3.04388e-05 -5.71888e-06 -7.70656e-05 9.11723e-05 1.36375e-07 -3.03242e-05 6.55447e-05 -0.000152831 -4.31058e-05 -2.42845e-05 7.15561e-06 
1692.25 0 -0.000220996 -0.00382649 1.74248e-05 5.06325e-06 0.062678 -0.00234157 0.00199289 0.0442847 0.000129856 0.000130789 -0.000451503 -0.00038071 -0.000334018 0.000284285 0.000603303 -0.000201636 -5.24705e-05 -0.000394048 0.00011662 0.000328684 2.12689e-05 -3.65726e-05 -8.88473e-06 -7.62141e-05 9.73818e-05 -1.41582e-05 -3.27414e-05 6.83448e-05 -0.000155368 -2.98469e-05 -2.36872e-05 1.21485e-05 
1692.6 0 -0.000247116 -0.00443878 2.51592e-05 5.60512e-06 0.0586188 -0.00218185 0.00217901 0.0487186 0.000132262 0.000112009 -0.000449821 -0.00037522 -0.000310792 0.000324644 0.000558827 -0.000237698 -6.08059e-05 -0.000418855 0.000127301 0.000280821 2.39545e-05 -3.88025e-05 -1.24806e-05 -7.36165e-05 0.000101845 -2.95788e-05 -3.30006e-05 7.05554e-05 -0.00015722 -1.67505e-05 -2.21408e-05 1.59702e-05 
1692.95 0 -0.000274899 -0.00501783 3.34751e-05 6.15267e-06 0.0542572 -0.00200734 0.00235386 0.0527964 0.00013735 9.4061e-05 -0.000442108 -0.000367963 -0.000279148 0.000363035 0.000514859 -0.000270783 -7.13326e-05 -0.000445245 0.000134394 0.000231308 2.61741e-05 -3.80218e-05 -1.5963e-05 -6.88122e-05 0.000104004 -4.58661e-05 -3.15339e-05 7.26399e-05 -0.000157113 -2.76052e-06 -1.97181e-05 1.94744e-05 
1693.3 0 -0.000302193 -0.00556131 4.19585e-05 6.17965e-06 0.0496214 -0.00181646 0.00251624 0.0565024 0.000145107 7.61436e-05 -0.000429268 -0.000357226 -0.0002415 0.000399363 0.000472481 -0.000297417 -8.28189e-05 -0.000471801 0.000137545 0.000180519 2.56306e-05 -3.55917e-05 -1.9399e-05 -6.25426e-05 0.000102612 -6.17293e-05 -2.99314e-05 7.54011e-05 -0.000154852 1.16675e-05 -1.66858e-05 2.21129e-05 
1693.65 0 -0.000326553 -0.00606718 4.9589e-05 5.81062e-06 0.0447378 -0.00160948 0.00266291 0.0598191 0.000155204 5.74874e-05 -0.000411465 -0.000342337 -0.00020267 0.000435003 0.000429514 -0.000317474 -9.37696e-05 -0.000496201 0.00013784 0.000130443 2.18373e-05 -3.33186e-05 -2.43833e-05 -5.74111e-05 9.77154e-05 -7.63598e-05 -2.94462e-05 7.92641e-05 -0.000151913 2.37682e-05 -1.28339e-05 2.43563e-05 
1694 0 -0.000346416 -0.00653129 5.55717e-05 5.57508e-06 0.0396356 -0.00138926 0.00279078 0.0627299 0.000167546 3.8008e-05 -0.000389811 -0.000322579 -0.00016527 0.000470498 0.000382919 -0.000333969 -0.000101781 -0.000517847 0.000136023 8.13187e-05 1.65452e-05 -3.32713e-05 -3.12862e-05 -5.44777e-05 9.20154e-05 -9.06202e-05 -2.96558e-05 8.26572e-05 -0.000149423 3.22873e-05 -9.11864e-06 2.80473e-05 
1694.35 0 -0.000361324 -0.00694803 6.08514e-05 4.49567e-06 0.0343474 -0.00115879 0.00289774 0.065219 0.000181027 1.63897e-05 -0.000365957 -0.000296779 -0.000128895 0.000503647 0.000331583 -0.000347461 -0.000105862 -0.000536264 0.000130885 3.18923e-05 1.22239e-05 -3.48899e-05 -3.99992e-05 -5.25222e-05 8.83489e-05 -0.000105245 -2.96256e-05 8.42482e-05 -0.000146667 3.94101e-05 -6.67174e-06 3.37172e-05 
1694.7 0 -0.000372793 -0.00731393 6.63834e-05 1.34686e-06 0.0289112 -0.000921686 0.00298205 0.0672725 0.000193832 -8.62137e-06 -0.000340222 -0.000265451 -9.49774e-05 0.000532068 0.00027591 -0.000358726 -0.000108675 -0.000550624 0.000123175 -1.89641e-05 1.06493e-05 -3.71234e-05 -5.06079e-05 -5.02054e-05 8.68976e-05 -0.000120042 -2.83505e-05 8.32356e-05 -0.000142253 4.72065e-05 -4.47125e-06 3.95837e-05 
1695.05 0 -0.000383127 -0.00762778 7.09461e-05 -3.06979e-06 0.0233661 -0.000681458 0.00304396 0.068886 0.000205504 -3.62797e-05 -0.00030894 -0.00023079 -6.42131e-05 0.000554698 0.000216393 -0.000371782 -0.000112467 -0.000560312 0.000116227 -7.04612e-05 1.14837e-05 -3.88522e-05 -6.21899e-05 -4.68123e-05 8.58066e-05 -0.000134242 -2.51508e-05 7.8477e-05 -0.000135246 5.54192e-05 -2.30385e-06 4.43953e-05 
1695.4 0 -0.000393243 -0.00789058 7.36678e-05 -6.77627e-06 0.0177453 -0.000439036 0.00308535 0.070059 0.000218275 -6.29448e-05 -0.000268887 -0.000194686 -3.33201e-05 0.000569755 0.000154119 -0.000387386 -0.000114288 -0.000566018 0.000110858 -0.000119849 1.28018e-05 -3.80645e-05 -7.18633e-05 -4.22737e-05 8.48997e-05 -0.000147006 -2.01962e-05 6.98226e-05 -0.000126497 6.35521e-05 -1.49983e-06 4.80214e-05 
1695.75 0 -0.000401546 -0.00810455 7.5222e-05 -9.3098e-06 0.0120799 -0.000194189 0.00310837 0.0707904 0.000232269 -8.55556e-05 -0.000224169 -0.00015721 3.73882e-07 0.000575923 9.15121e-05 -0.000400767 -0.000111351 -0.000570776 0.000104259 -0.000166685 1.36334e-05 -3.44946e-05 -7.7479e-05 -3.66867e-05 8.39378e-05 -0.000158265 -1.48906e-05 5.99308e-05 -0.000116631 7.29883e-05 -1.8078e-06 5.08966e-05 
1696.1 0 -0.000407813 -0.00827004 7.70128e-05 -1.16556e-05 0.00640041 5.34839e-05 0.00311404 0.0710799 0.000244814 -0.000104803 -0.00017932 -0.000117486 3.52863e-05 0.000574928 3.05645e-05 -0.000407961 -0.000105893 -0.000574536 9.52656e-05 -0.000211446 1.51417e-05 -2.986e-05 -8.0495e-05 -3.14325e-05 8.04589e-05 -0.000167775 -1.07919e-05 5.06414e-05 -0.000106086 8.36765e-05 -1.4732e-06 5.37734e-05 
1696.45 0 -0.000413359 -0.00838537 7.84686e-05 -1.42056e-05 0.000738632 0.000302369 0.00310249 0.0709279 0.000254836 -0.000120995 -0.000134864 -7.76631e-05 6.91437e-05 0.0005704 -2.97999e-05 -0.000409645 -9.87625e-05 -0.000574616 8.52553e-05 -0.00025395 1.74225e-05 -2.54134e-05 -8.24181e-05 -2.77139e-05 7.44264e-05 -0.000175898 -7.01998e-06 4.12987e-05 -9.65221e-05 9.31221e-05 4.44208e-07 5.6931e-05 
1696.8 0 -0.000417563 -0.00844881 7.85952e-05 -1.70203e-05 -0.00486881 0.000551635 0.00307443 0.0703374 0.000263068 -0.00013392 -9.22577e-05 -4.09936e-05 0.000101172 0.000564469 -9.25779e-05 -0.000408043 -8.73113e-05 -0.000571103 7.53209e-05 -0.000296022 1.93246e-05 -2.28746e-05 -8.26881e-05 -2.41504e-05 6.83094e-05 -0.000183903 -2.30083e-06 3.16887e-05 -8.88321e-05 0.000100016 2.82934e-06 6.05101e-05 
1697.15 0 -0.000419033 -0.00845933 7.76971e-05 -2.05764e-05 -0.0103853 0.000800855 0.00303 0.0693196 0.000270257 -0.000147388 -5.31256e-05 -8.13202e-06 0.000129925 0.000557186 -0.000159934 -0.000403761 -7.07765e-05 -0.000566024 6.59083e-05 -0.000338872 1.93219e-05 -2.29956e-05 -8.07335e-05 -2.04303e-05 6.32683e-05 -0.000192422 2.42116e-06 2.36489e-05 -8.24527e-05 0.000105283 4.49971e-06 6.41034e-05 
1697.5 0 -0.000416443 -0.00841668 7.57601e-05 -2.3976e-05 -0.0157799 0.00104866 0.00296958 0.0678883 0.000276433 -0.000165082 -1.72558e-05 2.25306e-05 0.000154318 0.000546918 -0.000232661 -0.000396796 -5.15285e-05 -0.000558678 5.75167e-05 -0.000379987 1.66761e-05 -2.40628e-05 -7.93011e-05 -1.80676e-05 5.92815e-05 -0.000201388 7.83797e-06 1.79423e-05 -7.61311e-05 0.000109644 5.15874e-06 6.72194e-05 
1697.85 0 -0.000410142 -0.00832121 7.23022e-05 -2.69011e-05 -0.0210243 0.00129272 0.00289172 0.0660544 0.000282926 -0.000186963 1.69655e-05 5.04803e-05 0.000174832 0.000529647 -0.000308359 -0.000387022 -3.23781e-05 -0.000545761 4.81711e-05 -0.000416591 1.22856e-05 -2.36743e-05 -8.04751e-05 -1.61978e-05 5.61288e-05 -0.000209652 1.56248e-05 1.21786e-05 -6.87209e-05 0.000113124 4.30339e-06 6.9915e-05 
1698.2 0 -0.000400874 -0.00817467 6.77652e-05 -3.05928e-05 -0.0260874 0.00152916 0.0027964 0.063829 0.00028918 -0.000211142 5.06006e-05 7.21554e-05 0.000193525 0.000502958 -0.00038177 -0.000373781 -1.37339e-05 -0.000525228 3.5634e-05 -0.000447207 5.97957e-06 -2.28898e-05 -8.23345e-05 -1.31009e-05 5.35672e-05 -0.000216052 2.4497e-05 4.8346e-06 -5.9113e-05 0.000115697 1.8281e-06 7.15482e-05 
1698.55 0 -0.000387892 -0.00797836 6.36195e-05 -3.48419e-05 -0.0309384 0.00175818 0.00268577 0.0612299 0.000292748 -0.000235024 8.20705e-05 8.50698e-05 0.000211167 0.000468408 -0.000448366 -0.000356982 3.77379e-06 -0.000498659 2.12751e-05 -0.000470491 -9.61114e-07 -2.33973e-05 -8.3085e-05 -8.37195e-06 5.11692e-05 -0.00022011 3.21612e-05 -4.23873e-06 -4.7266e-05 0.000117419 -1.1797e-06 7.13626e-05 
1698.9 0 -0.00037206 -0.00773404 6.04435e-05 -3.88302e-05 -0.0355493 0.00198072 0.0025576 0.0582748 0.000292209 -0.000257353 0.000111779 9.03801e-05 0.000227676 0.000428223 -0.000506051 -0.000337819 1.81006e-05 -0.000470152 7.79034e-06 -0.000487001 -5.53694e-06 -2.35645e-05 -8.21836e-05 -1.96651e-06 4.83539e-05 -0.000222331 3.74274e-05 -1.48702e-05 -3.33838e-05 0.000118673 -3.83197e-06 6.94508e-05 
1699.25 0 -0.000355523 -0.00744495 5.84443e-05 -4.26397e-05 -0.0398899 0.00219191 0.00240945 0.0549832 0.000287625 -0.000279312 0.000140781 9.20399e-05 0.000243909 0.000383784 -0.000554432 -0.000316938 2.96412e-05 -0.000441142 -2.77535e-06 -0.000499136 -7.26157e-06 -2.38708e-05 -7.93486e-05 5.18107e-06 4.55762e-05 -0.000221558 3.97959e-05 -2.56724e-05 -1.78116e-05 0.000120359 -6.08834e-06 6.62301e-05 
1699.6 0 -0.000338563 -0.0071128 5.67322e-05 -4.53873e-05 -0.0439325 0.00238765 0.00224478 0.0513822 0.000281351 -0.000302282 0.000167577 9.2542e-05 0.000261452 0.000336628 -0.000594047 -0.000294459 3.98867e-05 -0.000409677 -9.67369e-06 -0.000507718 -7.87117e-06 -2.51682e-05 -7.49415e-05 1.19764e-05 4.3029e-05 -0.000215161 4.03289e-05 -3.50572e-05 -2.83531e-06 0.000122524 -8.00779e-06 6.21495e-05 
1699.95 0 -0.000320811 -0.00673947 5.37375e-05 -4.67433e-05 -0.0476574 0.00256774 0.00206669 0.0475002 0.000276368 -0.000325378 0.000191078 9.23685e-05 0.000281737 0.000288554 -0.00062602 -0.000269232 4.97064e-05 -0.000374421 -1.63875e-05 -0.000511099 -8.51442e-06 -2.6213e-05 -6.8955e-05 1.8355e-05 4.12216e-05 -0.000203879 4.04811e-05 -4.19609e-05 8.71062e-06 0.000125104 -9.90137e-06 5.79605e-05 
1700.3 0 -0.00030237 -0.00632818 4.95053e-05 -4.73987e-05 -0.0510475 0.00273137 0.00187742 0.0433629 0.000271441 -0.000345873 0.000211166 9.29844e-05 0.000303823 0.000241243 -0.000652534 -0.000239691 5.86717e-05 -0.000336977 -2.71381e-05 -0.000507113 -1.01559e-05 -2.66475e-05 -6.16062e-05 2.50849e-05 3.9475e-05 -0.00019188 4.01226e-05 -4.46883e-05 1.65385e-05 0.000129362 -1.1652e-05 5.46796e-05 
1700.65 0 -0.000282727 -0.00588181 4.49589e-05 -4.77491e-05 -0.0540855 0.00287912 0.0016792 0.0389953 0.000263687 -0.00036169 0.000228975 9.5595e-05 0.000325151 0.000193789 -0.000675282 -0.0002051 6.61743e-05 -0.000297956 -4.20708e-05 -0.000495458 -1.26486e-05 -2.67986e-05 -5.41877e-05 3.21368e-05 3.56591e-05 -0.00018116 3.87892e-05 -4.33679e-05 2.26677e-05 0.000135124 -1.23015e-05 5.29234e-05 
1701 0 -0.000260715 -0.00540263 4.02816e-05 -4.84369e-05 -0.0567541 0.00301151 0.00147166 0.034424 0.000251869 -0.000371394 0.000245008 9.92481e-05 0.000343028 0.000144737 -0.000693423 -0.000165436 7.33569e-05 -0.00025548 -6.10721e-05 -0.000479468 -1.60218e-05 -2.73392e-05 -4.6927e-05 3.85332e-05 2.86326e-05 -0.000170973 3.7153e-05 -4.07076e-05 2.83163e-05 0.00014128 -1.22485e-05 5.20174e-05 
1701.35 0 -0.000235044 -0.00489285 3.54802e-05 -4.98809e-05 -0.0590384 0.00312792 0.00125419 0.0296808 0.000235262 -0.000376713 0.00025933 0.000102181 0.000355414 9.45774e-05 -0.000705616 -0.000121046 8.03699e-05 -0.000209562 -8.49148e-05 -0.000463937 -1.97585e-05 -2.81437e-05 -3.88907e-05 4.44947e-05 1.73186e-05 -0.000160407 3.49797e-05 -3.889e-05 3.39878e-05 0.000146584 -1.25999e-05 5.10246e-05 
1701.7 0 -0.000205981 -0.00435642 3.04646e-05 -5.13071e-05 -0.060928 0.0032272 0.00102627 0.0248014 0.000215013 -0.00038091 0.000271862 0.000103703 0.000360829 4.3556e-05 -0.000712849 -7.39982e-05 8.74264e-05 -0.000163826 -0.00011217 -0.000449353 -2.34023e-05 -2.69137e-05 -3.01426e-05 4.92547e-05 2.10269e-06 -0.000149843 3.14057e-05 -3.80376e-05 3.96352e-05 0.000149069 -1.31937e-05 4.9637e-05 
1702.05 0 -0.000174795 -0.00379898 2.51964e-05 -5.12504e-05 -0.0624182 0.00330626 0.00078942 0.0198183 0.000194701 -0.000384093 0.000279737 0.000104525 0.000360506 -9.80273e-06 -0.000715723 -2.82273e-05 9.45789e-05 -0.000122611 -0.000141372 -0.000433087 -2.63657e-05 -2.32622e-05 -2.10545e-05 5.19155e-05 -1.52345e-05 -0.000140529 2.68585e-05 -3.80856e-05 4.47683e-05 0.000147843 -1.37964e-05 4.8024e-05 
1702.4 0 -0.000143111 -0.0032257 2.04808e-05 -4.98938e-05 -0.0635067 0.00336078 0.000546845 0.0147611 0.000175227 -0.000384304 0.000280203 0.00010618 0.000356683 -6.60816e-05 -0.000713549 1.5102e-05 9.84955e-05 -8.7123e-05 -0.000172483 -0.000413652 -2.81248e-05 -1.92553e-05 -1.14911e-05 5.34431e-05 -3.29262e-05 -0.000133199 2.28191e-05 -3.90991e-05 5.03578e-05 0.000143202 -1.45217e-05 4.63593e-05 
1702.75 0 -0.000111629 -0.0026396 1.66254e-05 -4.82592e-05 -0.0641902 0.00338853 0.000304143 0.00965884 0.000154872 -0.00037989 0.000274421 0.000108838 0.000348847 -0.000124066 -0.000705644 5.68329e-05 9.48089e-05 -5.61547e-05 -0.000205614 -0.000392343 -2.95032e-05 -1.69058e-05 -1.88705e-06 5.4963e-05 -5.05864e-05 -0.00012681 2.03071e-05 -4.10171e-05 5.77133e-05 0.000135617 -1.51447e-05 4.43426e-05 
1703.1 0 -8.08013e-05 -0.002041 1.24603e-05 -4.6945e-05 -0.0644656 0.00339219 6.72237e-05 0.00454319 0.000131576 -0.000369724 0.000266873 0.000110626 0.000337121 -0.000182082 -0.000692527 9.64065e-05 8.29235e-05 -2.95467e-05 -0.000239725 -0.000371202 -3.03487e-05 -1.61451e-05 7.30125e-06 5.71114e-05 -6.73597e-05 -0.000120219 1.95201e-05 -4.36969e-05 6.66078e-05 0.00012566 -1.51726e-05 4.19849e-05 
1703.45 0 -5.12624e-05 -0.00143341 7.29847e-06 -4.63569e-05 -0.0643349 0.0033773 -0.000160854 -0.000553073 0.000105256 -0.000354545 0.000260891 0.000111055 0.000323814 -0.000239877 -0.000675593 0.000134543 6.51142e-05 -7.90574e-06 -0.000273171 -0.000351113 -2.9753e-05 -1.3283e-05 1.64542e-05 6.08792e-05 -8.17556e-05 -0.000113276 1.93924e-05 -4.78946e-05 7.64068e-05 0.000115403 -1.48201e-05 3.86545e-05 
1703.8 0 -2.44486e-05 -0.000823357 2.66484e-06 -4.57421e-05 -0.0638029 0.0033485 -0.000381692 -0.00559875 7.66314e-05 -0.000337171 0.000257374 0.000111668 0.000308911 -0.000299515 -0.000655287 0.000172768 4.41754e-05 9.70328e-06 -0.000306592 -0.000331455 -2.77437e-05 -8.12981e-06 2.79203e-05 6.54444e-05 -9.38326e-05 -0.000105316 1.78352e-05 -5.35316e-05 8.68988e-05 0.000105492 -1.51799e-05 3.31804e-05 
1704.15 0 -6.32677e-07 -0.00021425 -8.29471e-08 -4.41568e-05 -0.0628782 0.00330708 -0.000598877 -0.0105622 4.43817e-05 -0.00031992 0.000254465 0.000112285 0.000290243 -0.000363059 -0.000630502 0.000210116 2.22536e-05 2.47046e-05 -0.000339878 -0.000310647 -2.72664e-05 -3.18067e-06 4.32495e-05 6.85684e-05 -0.000103431 -9.52737e-05 1.50271e-05 -5.80445e-05 9.7262e-05 9.57656e-05 -1.6529e-05 2.59153e-05 
1704.5 0 2.29835e-05 0.000390899 -1.77317e-06 -4.13353e-05 -0.0615723 0.0032538 -0.000813099 -0.0154154 8.82679e-06 -0.000301679 0.000250129 0.000110985 0.000266887 -0.000429703 -0.000599798 0.000243572 -1.08729e-06 3.57054e-05 -0.000370099 -0.000288812 -3.02666e-05 2.3014e-06 6.01816e-05 7.0051e-05 -0.000111745 -8.44538e-05 1.25216e-05 -5.92778e-05 0.000106521 8.74956e-05 -1.81128e-05 1.81005e-05 
1704.85 0 4.77532e-05 0.00098659 -4.16994e-06 -3.7728e-05 -0.0598945 0.00318971 -0.00102443 -0.0201322 -2.64744e-05 -0.000280805 0.000244592 0.000109071 0.000239809 -0.000496617 -0.000563231 0.000270056 -2.57118e-05 4.09773e-05 -0.000396108 -0.000268129 -3.52166e-05 8.64414e-06 7.63984e-05 7.14866e-05 -0.000119696 -7.41888e-05 9.6022e-06 -5.75861e-05 0.000115958 8.03061e-05 -1.98681e-05 1.0662e-05 
1705.2 0 7.32008e-05 0.00156908 -7.53181e-06 -3.33969e-05 -0.0578554 0.00311305 -0.00123355 -0.0246833 -6.12001e-05 -0.000258051 0.000237803 0.000108756 0.00021019 -0.00056254 -0.00052167 0.000288404 -4.99927e-05 4.42106e-05 -0.000418158 -0.000249087 -4.06322e-05 1.37668e-05 9.16581e-05 7.3599e-05 -0.000126824 -6.25706e-05 4.67041e-06 -5.31084e-05 0.000126014 7.32856e-05 -2.2669e-05 3.91198e-06 
1705.55 0 0.000100415 0.00213617 -1.08299e-05 -2.86289e-05 -0.0554714 0.0030218 -0.00144063 -0.0290408 -9.61795e-05 -0.000233551 0.000229457 0.000108624 0.000178521 -0.00062719 -0.000474959 0.000298846 -7.39112e-05 5.02026e-05 -0.000433754 -0.000230224 -4.55741e-05 1.68937e-05 0.000104711 7.53452e-05 -0.000133817 -4.83802e-05 -2.67569e-06 -4.59045e-05 0.000133979 6.63276e-05 -2.56349e-05 -2.29271e-06 
1705.9 0 0.000130048 0.00268531 -1.44647e-05 -2.48133e-05 -0.0527603 0.00291567 -0.00164633 -0.0331816 -0.000129169 -0.000206827 0.000219089 0.000106501 0.000147107 -0.000690254 -0.000424079 0.000301568 -9.86625e-05 5.86383e-05 -0.000441218 -0.000211703 -4.85139e-05 1.79234e-05 0.000114306 7.49127e-05 -0.000141897 -3.35535e-05 -1.13997e-05 -3.65184e-05 0.000138662 5.90778e-05 -2.74428e-05 -8.51504e-06 
1706.25 0 0.000159614 0.00321455 -1.88786e-05 -2.203e-05 -0.0497405 0.00279355 -0.00185031 -0.0370835 -0.000156577 -0.000179794 0.00020628 0.000102553 0.000119619 -0.000751966 -0.000369457 0.000299028 -0.000124662 6.70076e-05 -0.000442027 -0.000194529 -4.87202e-05 1.61915e-05 0.000120243 7.07449e-05 -0.000150417 -2.00183e-05 -1.99928e-05 -2.58854e-05 0.000142111 5.04691e-05 -2.89621e-05 -1.55765e-05 
1706.6 0 0.000186798 0.00372255 -2.28799e-05 -1.82782e-05 -0.0464333 0.00265421 -0.00204859 -0.0407238 -0.000177514 -0.000154036 0.000191383 9.89405e-05 9.60882e-05 -0.000811536 -0.000309408 0.000294184 -0.000151719 7.39491e-05 -0.000440829 -0.000177075 -4.75522e-05 1.24334e-05 0.000123804 6.2592e-05 -0.000156612 -7.00385e-06 -2.60817e-05 -1.52649e-05 0.00014664 4.08474e-05 -2.99967e-05 -2.34705e-05 
1706.95 0 0.000210984 0.00420605 -2.6094e-05 -1.29225e-05 -0.0428603 0.00249852 -0.00223625 -0.0440826 -0.000196145 -0.000129165 0.000175798 9.61581e-05 7.46994e-05 -0.000866159 -0.000242976 0.000286464 -0.0001788 7.93775e-05 -0.000440326 -0.000157649 -4.54233e-05 8.90366e-06 0.000125854 5.30079e-05 -0.000159736 8.40845e-06 -2.77546e-05 -5.59397e-06 0.000151128 3.24201e-05 -2.91427e-05 -3.09973e-05 
1707.3 0 0.000232181 0.0046608 -2.88394e-05 -6.8141e-06 -0.0390424 0.00232989 -0.00241114 -0.0471415 -0.000216925 -0.000105708 0.000161608 9.26551e-05 5.59548e-05 -0.000913137 -0.00017305 0.000275029 -0.000204336 8.32646e-05 -0.000438035 -0.000135578 -4.18418e-05 6.47329e-06 0.000126949 4.50246e-05 -0.000162581 2.52495e-05 -2.63528e-05 2.60269e-06 0.000152236 2.6333e-05 -2.69042e-05 -3.79309e-05 
1707.65 0 0.000250843 0.00508319 -3.04401e-05 -8.77655e-07 -0.0350031 0.00215096 -0.00257316 -0.0498807 -0.000240648 -8.22895e-05 0.000150269 8.89987e-05 3.9687e-05 -0.000953791 -0.000103459 0.000262547 -0.000227215 8.52382e-05 -0.000429118 -0.000110833 -3.8866e-05 6.04996e-06 0.000127533 3.90873e-05 -0.000166281 4.02094e-05 -2.42007e-05 9.89623e-06 0.000149799 2.15644e-05 -2.4535e-05 -4.55382e-05 
1708 0 0.000268324 0.00546942 -3.06936e-05 5.26915e-06 -0.0307683 0.0019626 -0.0027215 -0.0522819 -0.000264672 -5.58954e-05 0.000140938 8.61985e-05 2.32769e-05 -0.000990805 -3.24421e-05 0.000250677 -0.000245719 8.65023e-05 -0.000412297 -8.6043e-05 -3.89629e-05 8.06577e-06 0.00012775 3.47753e-05 -0.000169926 5.3335e-05 -2.15705e-05 1.65638e-05 0.000145074 1.73678e-05 -2.21451e-05 -5.42047e-05 
1708.35 0 0.000286 0.00581756 -2.97507e-05 1.20636e-05 -0.0263642 0.00176625 -0.0028576 -0.0543291 -0.000286197 -2.67153e-05 0.000132504 8.23192e-05 6.74976e-06 -0.00102386 4.43942e-05 0.00023793 -0.000257654 8.77631e-05 -0.000390195 -6.35962e-05 -4.14359e-05 1.1363e-05 0.000127652 3.10153e-05 -0.000173301 6.55409e-05 -1.78288e-05 2.34127e-05 0.000138923 1.3017e-05 -1.95351e-05 -6.24929e-05 
1708.7 0 0.000304478 0.00612657 -2.74637e-05 1.80989e-05 -0.0218218 0.00156163 -0.00298561 -0.05601 -0.000304036 3.39893e-06 0.000125416 7.45694e-05 -8.21926e-06 -0.0010504 0.000127149 0.000223514 -0.000261455 8.78271e-05 -0.000364835 -4.24529e-05 -4.42255e-05 1.5821e-05 0.000126295 2.70689e-05 -0.000174852 7.6724e-05 -1.28169e-05 3.09307e-05 0.000132365 7.46804e-06 -1.6416e-05 -7.01274e-05 
1709.05 0 0.000323391 0.00639362 -2.49742e-05 2.32756e-05 -0.0171749 0.0013462 -0.0031058 -0.0573182 -0.000318763 3.32876e-05 0.000119697 6.27533e-05 -2.01783e-05 -0.00107007 0.000214562 0.000208198 -0.000256695 8.38946e-05 -0.000338283 -2.00202e-05 -4.63592e-05 2.10666e-05 0.000123029 2.28437e-05 -0.000172897 8.57596e-05 -7.69641e-06 3.84726e-05 0.000126126 1.50305e-06 -1.2445e-05 -7.89287e-05 
1709.4 0 0.000341548 0.00661672 -2.33649e-05 2.90751e-05 -0.0124536 0.00111961 -0.00321303 -0.0582509 -0.000332164 6.3286e-05 0.000114222 4.92499e-05 -2.72539e-05 -0.00108148 0.000308218 0.00019304 -0.000245447 7.39923e-05 -0.000311166 4.26698e-06 -4.75315e-05 2.52116e-05 0.000117226 1.79445e-05 -0.000169042 9.27968e-05 -3.21209e-06 4.57503e-05 0.000120846 -3.77358e-06 -7.21175e-06 -8.93285e-05 
1709.75 0 0.000357989 0.00679646 -2.25665e-05 3.5274e-05 -0.00768746 0.000884799 -0.00330347 -0.0588053 -0.000344826 9.27846e-05 0.000109144 3.6279e-05 -2.98142e-05 -0.00108148 0.00040794 0.000177706 -0.000230086 5.86021e-05 -0.000282175 2.94133e-05 -4.77165e-05 2.83012e-05 0.000108601 1.31284e-05 -0.000166109 9.91879e-05 4.46773e-07 5.1137e-05 0.000115525 -9.42001e-06 -4.65529e-07 -9.90227e-05 
1710.1 0 0.000373089 0.00693275 -2.25487e-05 3.92933e-05 -0.00290714 0.000643619 -0.003377 -0.0589812 -0.000356064 0.000121459 0.00010621 2.56992e-05 -2.92118e-05 -0.00106817 0.000510389 0.000160686 -0.000210786 3.95489e-05 -0.000251731 5.46657e-05 -4.76916e-05 3.1841e-05 9.84694e-05 8.75985e-06 -0.000164477 0.000105335 2.63933e-06 5.3262e-05 0.000108849 -1.76143e-05 7.23916e-06 -0.000105977 
1710.45 0 0.000387254 0.00702446 -2.29027e-05 4.03923e-05 0.00185816 0.000395907 -0.00343416 -0.0587796 -0.000365545 0.000149778 0.000106112 1.81275e-05 -2.55931e-05 -0.00104108 0.000612633 0.000141723 -0.000186608 1.93602e-05 -0.000220311 7.83133e-05 -4.78935e-05 3.59331e-05 8.78436e-05 3.86704e-06 -0.000161702 0.000111149 3.40988e-06 5.34578e-05 0.000101541 -2.87053e-05 1.50783e-05 -0.00011037 
1710.8 0 0.000399191 0.00707082 -2.33908e-05 4.04077e-05 0.00657898 0.000141853 -0.0034742 -0.0582025 -0.000373441 0.000175772 0.000107381 1.15827e-05 -1.87788e-05 -0.00100085 0.000713059 0.000123716 -0.000156786 -5.62675e-07 -0.000187502 9.81921e-05 -4.88498e-05 4.08634e-05 7.75513e-05 -1.82868e-06 -0.000156513 0.000118175 4.29652e-06 5.28081e-05 9.47228e-05 -4.12008e-05 2.21465e-05 -0.000113899 
1711.15 0 0.000407933 0.0070711 -2.33626e-05 4.07099e-05 0.0112258 -0.000117929 -0.00349459 -0.0572551 -0.000380809 0.000196618 0.000108129 2.92384e-06 -1.13993e-05 -0.000947815 0.000809764 0.000110607 -0.000122217 -2.20354e-05 -0.000153956 0.000114074 -5.13007e-05 4.67154e-05 6.87721e-05 -7.48326e-06 -0.000149547 0.000126754 6.26122e-06 5.1729e-05 8.73236e-05 -5.466e-05 2.79391e-05 -0.00011662 
1711.5 0 0.000414039 0.00702474 -2.28188e-05 4.12238e-05 0.0157693 -0.000381261 -0.00349266 -0.0559447 -0.00038767 0.000211646 0.000108067 -7.2485e-06 -7.73861e-06 -0.000880663 0.000900552 0.000102053 -8.52239e-05 -4.76665e-05 -0.000118673 0.000127986 -5.39933e-05 5.3345e-05 6.15102e-05 -1.23431e-05 -0.000140366 0.000134418 8.55921e-06 5.10763e-05 7.86436e-05 -6.93812e-05 3.2476e-05 -0.000117494 
1711.85 0 0.000416316 0.00693109 -2.33093e-05 4.25671e-05 0.0201796 -0.00064434 -0.00346882 -0.0542806 -0.000391831 0.000221061 0.00010781 -1.54899e-05 -8.86096e-06 -0.00080023 0.000981284 9.57884e-05 -4.72534e-05 -7.66473e-05 -8.03785e-05 0.000142741 -5.52649e-05 6.02424e-05 5.53795e-05 -1.75598e-05 -0.000127947 0.000140543 9.90138e-06 5.12896e-05 6.90549e-05 -8.45495e-05 3.55707e-05 -0.000116339 
1712.2 0 0.000414283 0.00679094 -2.47336e-05 4.44637e-05 0.0244266 -0.000904056 -0.00342444 -0.0522748 -0.000392165 0.000226795 0.000107571 -1.94481e-05 -1.44361e-05 -0.000712493 0.0010486 9.0205e-05 -7.7218e-06 -0.000105532 -4.04125e-05 0.000160879 -5.6198e-05 6.63324e-05 5.02853e-05 -2.47376e-05 -0.000112844 0.000145514 1.14233e-05 5.26236e-05 5.84159e-05 -9.84729e-05 3.699e-05 -0.000112907 
1712.55 0 0.000409153 0.0066068 -2.58256e-05 4.57796e-05 0.0284808 -0.00115735 -0.00335963 -0.0499426 -0.000387779 0.000231493 0.000108144 -1.8677e-05 -2.51179e-05 -0.000622843 0.00110329 8.33255e-05 3.32181e-05 -0.000131577 3.79527e-07 0.000181279 -5.71677e-05 7.11727e-05 4.51135e-05 -3.40262e-05 -9.72046e-05 0.000149285 1.5401e-05 5.47757e-05 4.67801e-05 -0.000109454 3.70237e-05 -0.000108282 
1712.9 0 0.0004017 0.0063802 -2.63342e-05 4.63099e-05 0.0323151 -0.00140233 -0.00327505 -0.0473027 -0.000376028 0.000236094 0.000111261 -1.51921e-05 -3.89156e-05 -0.000533693 0.00114783 7.38794e-05 7.51695e-05 -0.000154555 4.01963e-05 0.000200836 -5.72787e-05 7.52834e-05 4.02398e-05 -4.4354e-05 -8.28626e-05 0.000152161 2.25828e-05 5.71192e-05 3.40181e-05 -0.000117628 3.60709e-05 -0.00010365 
1713.25 0 0.000392161 0.0061127 -2.57937e-05 4.62347e-05 0.0359055 -0.00163845 -0.00317306 -0.044377 -0.000357346 0.000238456 0.000116013 -1.07007e-05 -5.168e-05 -0.000445704 0.0011848 6.13021e-05 0.000118291 -0.000176315 7.56391e-05 0.00021859 -5.6167e-05 7.7544e-05 3.61831e-05 -5.25435e-05 -7.01386e-05 0.000153326 3.21696e-05 6.11502e-05 1.97231e-05 -0.000125623 3.48563e-05 -9.81244e-05 
1713.6 0 0.000380862 0.00580822 -2.38871e-05 4.61806e-05 0.0392312 -0.00186761 -0.00305555 -0.0411882 -0.000333764 0.000234765 0.000117698 -5.22386e-06 -6.0242e-05 -0.000358589 0.00121586 4.65267e-05 0.000159898 -0.000198934 0.000104595 0.000236239 -5.49314e-05 7.66863e-05 3.10749e-05 -5.65178e-05 -5.81416e-05 0.000152251 4.22578e-05 6.68282e-05 4.15128e-06 -0.000135505 3.45004e-05 -9.11862e-05 
1713.95 0 0.00036911 0.00547074 -2.12062e-05 4.59465e-05 0.0422734 -0.00209132 -0.00291993 -0.0377594 -0.000308187 0.000223748 0.000112935 2.39473e-06 -6.46334e-05 -0.000271382 0.00124154 3.29924e-05 0.000194214 -0.000223144 0.000124056 0.000255409 -5.38665e-05 7.33979e-05 2.46819e-05 -5.76606e-05 -4.64555e-05 0.000147844 5.12826e-05 7.18248e-05 -1.2104e-05 -0.000147156 3.54839e-05 -8.35412e-05 
1714.3 0 0.000356277 0.00510217 -1.83449e-05 4.56084e-05 0.0450161 -0.00230732 -0.00276383 -0.034114 -0.000284548 0.000207408 0.000102936 1.3621e-05 -6.65899e-05 -0.000181314 0.00126172 2.22324e-05 0.000218017 -0.000246411 0.000134372 0.000274777 -5.11178e-05 6.90591e-05 1.77565e-05 -5.76452e-05 -3.43465e-05 0.000139481 5.83094e-05 7.5624e-05 -2.79876e-05 -0.00015983 3.64068e-05 -7.5675e-05 
1714.65 0 0.000339887 0.0047042 -1.58892e-05 4.60182e-05 0.0474432 -0.00251306 -0.00258822 -0.0302762 -0.000263322 0.000186855 9.22341e-05 2.65996e-05 -6.60169e-05 -8.70723e-05 0.00127555 1.42906e-05 0.000232662 -0.00026677 0.000139968 0.000291793 -4.70221e-05 6.4058e-05 1.0496e-05 -5.69377e-05 -2.10758e-05 0.000127895 6.23759e-05 7.86516e-05 -4.27017e-05 -0.000173044 3.60801e-05 -6.70485e-05 
1715 0 0.000320145 0.00427916 -1.42646e-05 4.6133e-05 0.0495396 -0.00270663 -0.00239519 -0.0262751 -0.000241155 0.000162283 8.37644e-05 3.97693e-05 -6.18511e-05 1.07492e-05 0.00128148 1.06158e-05 0.000242748 -0.000284956 0.000143244 0.000305051 -4.32708e-05 5.78317e-05 2.5856e-06 -5.57104e-05 -4.84426e-06 0.000113353 6.3688e-05 7.97834e-05 -5.5053e-05 -0.000186474 3.54702e-05 -5.66856e-05 
1715.35 0 0.000298794 0.00383083 -1.28424e-05 4.48947e-05 0.0512951 -0.00288701 -0.00218766 -0.0221411 -0.000215947 0.000133988 7.60491e-05 5.38074e-05 -5.58448e-05 0.000112889 0.00127709 1.13586e-05 0.000251402 -0.000301756 0.000142107 0.000313943 -4.04515e-05 4.953e-05 -4.39331e-06 -5.42463e-05 1.48807e-05 9.71345e-05 6.33201e-05 7.74018e-05 -6.34708e-05 -0.000197359 3.55505e-05 -4.4829e-05 
1715.7 0 0.000276763 0.00336327 -1.0724e-05 4.36191e-05 0.0527027 -0.00305402 -0.00196598 -0.0179031 -0.000190145 0.000103557 6.75523e-05 6.926e-05 -5.00786e-05 0.00021774 0.00125949 1.40107e-05 0.000258911 -0.000316333 0.000134374 0.000318346 -3.82377e-05 4.07357e-05 -8.3132e-06 -5.2721e-05 3.56947e-05 8.23427e-05 6.23174e-05 7.24501e-05 -6.75485e-05 -0.000202719 3.50911e-05 -3.24282e-05 
1716.05 0 0.000253763 0.00287859 -6.98581e-06 4.2387e-05 0.0537569 -0.00320548 -0.0017295 -0.0135905 -0.000167367 7.15129e-05 5.68003e-05 8.4795e-05 -4.55213e-05 0.000321065 0.00122843 1.80731e-05 0.000264911 -0.000326136 0.000121221 0.000317302 -3.55021e-05 3.34416e-05 -8.84954e-06 -5.09506e-05 5.48814e-05 7.07063e-05 6.08124e-05 6.61442e-05 -6.92442e-05 -0.000202131 3.31194e-05 -1.9173e-05 
1716.4 0 0.000228684 0.00237945 -2.56682e-06 4.00536e-05 0.0544545 -0.00333958 -0.00147929 -0.00923334 -0.000149128 3.76472e-05 4.1561e-05 9.82692e-05 -4.35684e-05 0.000420654 0.00118642 2.25846e-05 0.000270079 -0.000330116 0.000105995 0.000312093 -3.21954e-05 2.68454e-05 -6.08033e-06 -4.93764e-05 7.13215e-05 6.05596e-05 5.88971e-05 5.93662e-05 -7.01731e-05 -0.000197494 3.0724e-05 -4.99934e-06 
1716.75 0 0.000202207 0.0018697 8.65005e-07 3.66564e-05 0.0547941 -0.00345406 -0.00121827 -0.00486085 -0.000132983 4.20183e-06 2.03806e-05 0.00010765 -4.27761e-05 0.000516395 0.00113556 2.53891e-05 0.000274847 -0.000330825 9.32369e-05 0.000305285 -2.8293e-05 2.00101e-05 -1.22005e-06 -4.77726e-05 8.54086e-05 5.05071e-05 5.7187e-05 5.42004e-05 -6.95595e-05 -0.000189843 2.82733e-05 8.92223e-06 
1717.1 0 0.000175106 0.00135302 3.23083e-06 3.29015e-05 0.0547773 -0.00354748 -0.000951679 -0.000501831 -0.000113696 -2.56571e-05 -5.50079e-06 0.000112958 -4.0336e-05 0.000607514 0.00107595 2.63045e-05 0.000278011 -0.000331641 8.59003e-05 0.000296664 -2.39115e-05 1.3588e-05 3.74908e-06 -4.55879e-05 9.79939e-05 4.22865e-05 5.61304e-05 5.18761e-05 -6.64749e-05 -0.000180449 2.62764e-05 2.16632e-05 
1717.45 0 0.000148428 0.000831618 5.14777e-06 2.85704e-05 0.0544077 -0.00362204 -0.000680559 0.00381653 -8.86504e-05 -5.09854e-05 -3.42202e-05 0.000115539 -3.56327e-05 0.000691602 0.00100868 2.62841e-05 0.000278302 -0.000333755 8.30979e-05 0.000284089 -2.019e-05 7.74362e-06 7.76013e-06 -4.20167e-05 0.000109994 3.85243e-05 5.64396e-05 5.25141e-05 -6.31592e-05 -0.00017029 2.50663e-05 3.29261e-05 
1717.8 0 0.000123277 0.000309061 6.86753e-06 2.41325e-05 0.0536903 -0.00367706 -0.000402824 0.00806726 -5.89325e-05 -7.3019e-05 -6.39939e-05 0.000117317 -2.98841e-05 0.000766874 0.000936532 2.60162e-05 0.000274069 -0.000338018 8.11266e-05 0.000266376 -1.61399e-05 2.24605e-06 9.67292e-06 -3.57615e-05 0.000120577 3.73251e-05 5.81077e-05 5.54977e-05 -6.33742e-05 -0.000159422 2.42873e-05 4.24965e-05 
1718.15 0 9.84589e-05 -0.000209473 7.97051e-06 2.06079e-05 0.0526329 -0.00371116 -0.000120151 0.0122213 -2.78879e-05 -9.3509e-05 -9.14499e-05 0.000120293 -2.28917e-05 0.000833997 0.0008612 2.65329e-05 0.000265474 -0.000343847 7.60638e-05 0.000244791 -9.75564e-06 -2.63193e-06 9.626e-06 -2.70893e-05 0.000128887 3.52241e-05 5.938e-05 5.91371e-05 -6.77732e-05 -0.000148306 2.38094e-05 5.06257e-05 
1718.5 0 7.2843e-05 -0.000720901 8.55735e-06 1.81817e-05 0.0512476 -0.00372484 0.000166095 0.01625 -9.29995e-07 -0.000112154 -0.000113831 0.000123618 -1.39337e-05 0.000894481 0.000783732 3.06529e-05 0.000255335 -0.000348872 6.82169e-05 0.000221982 -1.19578e-06 -7.01696e-06 8.16125e-06 -1.82173e-05 0.000136064 3.14441e-05 5.97996e-05 6.1716e-05 -7.47135e-05 -0.000137274 2.41401e-05 5.82779e-05 
1718.85 0 4.61232e-05 -0.00122216 8.81307e-06 1.57949e-05 0.049551 -0.00371585 0.00045535 0.020127 2.08972e-05 -0.000127134 -0.000131492 0.000126179 -5.16314e-06 0.000949618 0.000705898 3.99899e-05 0.000246195 -0.000352175 6.12759e-05 0.000198129 8.49826e-06 -1.21397e-05 3.90177e-06 -9.30992e-06 0.000143764 2.61844e-05 6.01763e-05 6.2327e-05 -8.23237e-05 -0.00012643 2.55012e-05 6.61903e-05 
1719.2 0 1.78855e-05 -0.00170782 8.53834e-06 1.3045e-05 0.0475591 -0.00368208 0.000744303 0.0238299 4.14618e-05 -0.000139306 -0.000145321 0.000129229 1.02499e-06 0.00100085 0.000627714 5.29582e-05 0.000238075 -0.000353229 5.67372e-05 0.000171431 1.83478e-05 -1.7913e-05 -2.10794e-06 5.3897e-07 0.000151553 1.98573e-05 5.92562e-05 6.02135e-05 -8.88993e-05 -0.000116262 2.6765e-05 7.42077e-05 
1719.55 0 -1.22975e-05 -0.00217414 7.78016e-06 1.00302e-05 0.0452881 -0.00362539 0.00102996 0.0273363 6.19879e-05 -0.000149946 -0.000154943 0.000133143 4.18828e-06 0.00104727 0.000547902 6.76356e-05 0.000229807 -0.000351609 5.32226e-05 0.000141297 2.76855e-05 -2.24282e-05 -6.3804e-06 1.04401e-05 0.000159145 1.31414e-05 5.59584e-05 5.49983e-05 -9.46116e-05 -0.000108457 2.71928e-05 8.25696e-05 
1719.9 0 -4.57228e-05 -0.00261988 6.54092e-06 6.30192e-06 0.0427602 -0.0035481 0.00131307 0.0306256 7.9788e-05 -0.00015911 -0.00016149 0.000137341 6.08226e-06 0.00108719 0.000465419 8.18445e-05 0.000219676 -0.000347981 4.94156e-05 0.000107647 3.58906e-05 -2.4657e-05 -7.27543e-06 1.98465e-05 0.000166932 5.35879e-06 5.05246e-05 4.82586e-05 -0.000100284 -0.000103552 2.69982e-05 9.10805e-05 
1720.25 0 -8.3413e-05 -0.00304423 5.47424e-06 1.69921e-06 0.0399994 -0.00344791 0.0015957 0.0336824 9.24709e-05 -0.000168572 -0.000166514 0.000141859 8.94123e-06 0.00111898 0.000381644 9.54428e-05 0.000204792 -0.000342645 4.60027e-05 7.32418e-05 4.27078e-05 -2.54454e-05 -5.81016e-06 2.792e-05 0.000174554 -4.35667e-06 4.30522e-05 4.30469e-05 -0.000104553 -0.000100493 2.60203e-05 9.93605e-05 
1720.6 0 -0.000125233 -0.00344426 5.34131e-06 -3.73475e-06 0.037026 -0.00332056 0.00187521 0.0364954 0.000100469 -0.000177874 -0.000168541 0.000146414 1.05914e-05 0.00114345 0.000298153 0.000109853 0.00018453 -0.00033436 4.36855e-05 4.22792e-05 4.80649e-05 -2.50561e-05 -4.00352e-06 3.33976e-05 0.000182602 -1.44708e-05 3.5034e-05 3.98799e-05 -0.000105186 -9.81771e-05 2.43947e-05 0.000106375 
1720.95 0 -0.000168795 -0.00381749 5.7189e-06 -9.44316e-06 0.0338579 -0.00316561 0.00214557 0.0390502 0.000104616 -0.000185175 -0.000166177 0.000148286 6.74905e-06 0.00116102 0.00021296 0.000123881 0.000161104 -0.000322345 4.23399e-05 1.31247e-05 5.0426e-05 -2.22733e-05 -1.48699e-06 3.68073e-05 0.000192256 -2.22041e-05 2.81013e-05 3.72768e-05 -0.000103036 -9.45799e-05 2.21542e-05 0.000111223 
1721.3 0 -0.000211032 -0.0041631 6.50118e-06 -1.50921e-05 0.0305188 -0.00298394 0.00240172 0.0413312 0.000106295 -0.00019145 -0.000159555 0.000146213 -3.05797e-06 0.0011696 0.000125854 0.000135309 0.000134961 -0.000308493 4.49102e-05 -1.78205e-05 4.90764e-05 -1.8026e-05 2.30899e-06 3.92596e-05 0.000202784 -2.78843e-05 2.1861e-05 3.53761e-05 -0.000101241 -8.71165e-05 1.88576e-05 0.000114074 
1721.65 0 -0.000250582 -0.00447953 8.5384e-06 -2.02182e-05 0.0270351 -0.00277731 0.00263821 0.0433293 0.000108432 -0.000198248 -0.000149634 0.000143014 -1.74507e-05 0.00116854 3.94853e-05 0.00014407 0.000106334 -0.000293003 5.22073e-05 -4.94682e-05 4.50588e-05 -1.35862e-05 6.59888e-06 4.08441e-05 0.000211583 -3.27325e-05 1.56304e-05 3.51288e-05 -0.000100672 -7.42839e-05 1.4896e-05 0.000115323 
1722 0 -0.000285889 -0.00476513 1.11257e-05 -2.46288e-05 0.0234306 -0.00254868 0.00285016 0.0450399 0.000110467 -0.000204795 -0.000139048 0.000139644 -3.62183e-05 0.0011598 -4.56817e-05 0.000150026 7.68313e-05 -0.000274532 6.13337e-05 -7.96048e-05 3.95587e-05 -7.84639e-06 8.17912e-06 4.15782e-05 0.00021629 -3.65395e-05 1.09132e-05 3.72642e-05 -0.00010147 -5.69271e-05 1.11183e-05 0.000115573 
1722.35 0 -0.000316532 -0.00501934 1.31278e-05 -2.88226e-05 0.0197264 -0.00230164 0.0030364 0.0464565 0.000110657 -0.000210671 -0.000129521 0.000134545 -5.79752e-05 0.00114533 -0.000130323 0.00015133 4.76719e-05 -0.000253977 7.04504e-05 -0.000109424 3.29551e-05 -8.41578e-07 4.2587e-06 4.36177e-05 0.000216508 -4.00982e-05 8.85321e-06 4.02517e-05 -0.000104474 -3.69646e-05 7.00336e-06 0.000115438 
1722.7 0 -0.000343297 -0.00524126 1.46918e-05 -3.22944e-05 0.0159442 -0.00204047 0.00319871 0.0475767 0.000108337 -0.000218519 -0.000120296 0.000128094 -8.05585e-05 0.00112604 -0.000213236 0.000146347 1.91644e-05 -0.000233088 8.00204e-05 -0.00013998 2.57529e-05 5.5975e-06 -4.43929e-06 4.90418e-05 0.000212685 -4.50201e-05 7.42308e-06 4.17748e-05 -0.000109156 -1.58034e-05 2.64131e-06 0.00011514 
1723.05 0 -0.000365861 -0.00542797 1.54843e-05 -3.51015e-05 0.0121039 -0.00176979 0.00333772 0.0483996 0.000105141 -0.000230531 -0.000109481 0.000123207 -0.000101734 0.00110248 -0.00029349 0.000134694 -8.28709e-06 -0.000212102 9.08574e-05 -0.000168983 1.79014e-05 1.17973e-05 -1.57447e-05 5.71857e-05 0.000204886 -5.2206e-05 3.69963e-06 4.00831e-05 -0.000113621 5.48027e-06 -5.30017e-07 0.000114838 
1723.4 0 -0.000383005 -0.00557825 1.50666e-05 -3.82819e-05 0.00822638 -0.00149215 0.00345447 0.0489204 0.000102951 -0.000246585 -9.58299e-05 0.000120457 -0.000119795 0.00107425 -0.000372471 0.000117118 -3.29981e-05 -0.000190664 0.000100972 -0.000194735 1.03178e-05 1.93355e-05 -2.70541e-05 6.52305e-05 0.000194454 -6.13494e-05 -2.77145e-06 3.50334e-05 -0.000115922 2.5221e-05 -2.25544e-06 0.000113943 
1723.75 0 -0.000395978 -0.00569436 1.31942e-05 -4.17536e-05 0.0043368 -0.00120779 0.00354856 0.0491365 9.97135e-05 -0.000265263 -8.00366e-05 0.00011836 -0.000133879 0.00103923 -0.000450467 9.54005e-05 -5.34486e-05 -0.000170238 0.000108118 -0.000217297 6.04068e-06 2.79862e-05 -3.76926e-05 7.0915e-05 0.000182964 -7.10684e-05 -1.02256e-05 2.8353e-05 -0.000115741 4.25466e-05 -3.28357e-06 0.000111986 
1724.1 0 -0.000407837 -0.00577865 1.08245e-05 -4.50716e-05 0.000459232 -0.000919699 0.00361845 0.0490507 9.31453e-05 -0.000284495 -6.18957e-05 0.000117259 -0.000143394 0.000996033 -0.000525261 7.1539e-05 -6.83339e-05 -0.000151939 0.000113022 -0.000237421 4.56552e-06 3.52825e-05 -4.89294e-05 7.40895e-05 0.000170448 -8.03751e-05 -1.69737e-05 2.02403e-05 -0.000113965 5.76438e-05 -4.67573e-06 0.000109126 
1724.45 0 -0.00041891 -0.00582919 9.53657e-06 -4.82938e-05 -0.00338508 -0.00063212 0.00366686 0.0486667 8.4353e-05 -0.000303906 -4.0408e-05 0.000118411 -0.000148162 0.000945142 -0.000596063 4.73523e-05 -7.61607e-05 -0.000136129 0.000116675 -0.000255693 2.78745e-06 3.83408e-05 -5.92441e-05 7.64994e-05 0.000157332 -9.00722e-05 -2.29972e-05 9.11399e-06 -0.00011057 7.11382e-05 -7.03979e-06 0.000105716 
1724.8 0 -0.000428637 -0.00584214 9.81719e-06 -5.11617e-05 -0.00717405 -0.000345408 0.00369607 0.0479871 7.47179e-05 -0.000324751 -1.61124e-05 0.000124274 -0.000148387 0.000886168 -0.000664042 2.57097e-05 -7.69329e-05 -0.000122707 0.000118311 -0.000270445 3.64395e-07 3.7519e-05 -6.58018e-05 7.88035e-05 0.000143412 -0.000100864 -2.90045e-05 -3.71149e-06 -0.00010367 8.22618e-05 -9.75316e-06 0.000102299 
1725.15 0 -0.000437706 -0.00581648 1.09742e-05 -5.41113e-05 -0.0108822 -5.83186e-05 0.00370489 0.0470163 6.47132e-05 -0.000344791 9.48793e-06 0.000135357 -0.000145808 0.000817745 -0.00072715 9.1293e-06 -7.07818e-05 -0.000109411 0.000118571 -0.000279777 -2.35774e-06 3.49855e-05 -6.80675e-05 7.96641e-05 0.000129603 -0.000111021 -3.43203e-05 -1.60847e-05 -9.25237e-05 8.96045e-05 -1.15141e-05 9.91492e-05 
1725.5 0 -0.000444988 -0.00575344 1.15982e-05 -5.74247e-05 -0.0144847 0.000229548 0.00369118 0.0457623 5.6756e-05 -0.000360812 3.36845e-05 0.000148656 -0.000142751 0.000743389 -0.000781964 -3.734e-06 -5.89808e-05 -9.57871e-05 0.000116812 -0.000285204 -5.35286e-06 3.19648e-05 -6.65681e-05 7.8737e-05 0.00011753 -0.00011893 -3.87311e-05 -2.73599e-05 -7.85057e-05 9.49767e-05 -1.24315e-05 9.5681e-05 
1725.85 0 -0.000448488 -0.00565353 1.19092e-05 -5.95957e-05 -0.0179575 0.000516171 0.00365317 0.0442349 5.15307e-05 -0.000374149 5.37904e-05 0.000162353 -0.000138767 0.000667514 -0.000828973 -1.45177e-05 -4.50781e-05 -8.4151e-05 0.000109065 -0.000289324 -8.67546e-06 2.87237e-05 -6.21942e-05 7.65395e-05 0.000106632 -0.000124771 -4.28018e-05 -3.5892e-05 -6.29873e-05 0.000100195 -1.41594e-05 9.22782e-05 
1726.2 0 -0.000448007 -0.00551683 1.359e-05 -6.04718e-05 -0.0212773 0.000797659 0.00359087 0.0424482 4.46197e-05 -0.000387306 6.8138e-05 0.000178121 -0.000134203 0.000589582 -0.000869908 -2.21967e-05 -3.22079e-05 -7.54478e-05 9.65404e-05 -0.00029205 -1.19922e-05 2.6442e-05 -5.70813e-05 7.29738e-05 9.5794e-05 -0.000128829 -4.78684e-05 -4.08268e-05 -4.69353e-05 0.000104142 -1.65503e-05 8.91864e-05 
1726.55 0 -0.000443621 -0.00534639 1.62803e-05 -6.05832e-05 -0.0244242 0.00107069 0.00350561 0.0404197 3.50784e-05 -0.000401221 7.83628e-05 0.000198012 -0.000131443 0.000508691 -0.000904566 -2.69399e-05 -2.11285e-05 -6.66366e-05 8.43229e-05 -0.000291863 -1.46838e-05 2.62825e-05 -5.20641e-05 6.77434e-05 8.55969e-05 -0.00013017 -5.41034e-05 -4.41009e-05 -3.16269e-05 0.000104814 -1.85663e-05 8.60499e-05 
1726.9 0 -0.000436041 -0.00514729 1.9656e-05 -5.97586e-05 -0.0273839 0.00133434 0.00339755 0.0381678 2.55454e-05 -0.000416555 8.65201e-05 0.000220552 -0.000131021 0.000426418 -0.00093212 -3.03674e-05 -1.09344e-05 -5.28237e-05 7.07961e-05 -0.000287873 -1.63558e-05 2.79304e-05 -4.56261e-05 6.09892e-05 7.79815e-05 -0.000128099 -6.12429e-05 -4.6325e-05 -1.84409e-05 0.000102974 -2.07112e-05 8.3366e-05 
1727.25 0 -0.000425216 -0.00492303 2.3751e-05 -5.7789e-05 -0.0301443 0.0015868 0.00326581 0.0357076 1.62472e-05 -0.000431405 9.36478e-05 0.000241571 -0.00013151 0.000344554 -0.000952843 -3.31142e-05 -1.91017e-06 -3.16739e-05 5.25689e-05 -0.000280315 -1.96124e-05 2.94832e-05 -3.96159e-05 5.26312e-05 7.28474e-05 -0.0001231 -6.87057e-05 -4.69342e-05 -7.4341e-06 0.000101208 -2.37172e-05 8.10166e-05 
1727.6 0 -0.000409133 -0.00467346 2.73169e-05 -5.38534e-05 -0.0326919 0.0018259 0.00311251 0.0330535 7.50271e-06 -0.000442312 0.00010121 0.000257993 -0.000132017 0.00026346 -0.00096676 -3.41253e-05 7.25446e-06 -5.68936e-06 3.03025e-05 -0.000271761 -2.47948e-05 2.83064e-05 -3.61784e-05 4.28201e-05 6.86374e-05 -0.000116098 -7.55534e-05 -4.84774e-05 1.69381e-06 0.00010099 -2.72854e-05 7.82587e-05 
1727.95 0 -0.000387602 -0.00439732 2.99004e-05 -4.80874e-05 -0.0350112 0.00205075 0.00293912 0.030223 -7.00602e-07 -0.000448562 0.000107952 0.000270717 -0.000133256 0.000183158 -0.000973184 -3.38087e-05 1.98085e-05 2.02329e-05 6.75339e-06 -0.000263866 -2.82256e-05 2.36645e-05 -3.37337e-05 3.07617e-05 6.39141e-05 -0.000108406 -8.13892e-05 -5.32784e-05 9.79984e-06 0.000102559 -3.07229e-05 7.59372e-05 
1728.3 0 -0.000362859 -0.00409529 3.11174e-05 -4.27468e-05 -0.0370885 0.00226001 0.00274565 0.0272372 -7.86192e-06 -0.000451112 0.000109493 0.00028212 -0.000135697 0.000105859 -0.000972759 -3.45626e-05 3.75069e-05 4.42789e-05 -1.4635e-05 -0.000255483 -2.83276e-05 1.76068e-05 -2.96246e-05 1.62546e-05 5.85945e-05 -0.000100462 -8.45433e-05 -6.08942e-05 1.71934e-05 0.000105149 -3.3759e-05 7.46868e-05 
1728.65 0 -0.000336646 -0.00376952 3.06288e-05 -3.88144e-05 -0.0389126 0.00245063 0.00253403 0.0241163 -1.26727e-05 -0.000452365 0.000101763 0.000293013 -0.000138483 3.31153e-05 -0.000969209 -3.79996e-05 5.91725e-05 6.77778e-05 -3.16947e-05 -0.000244602 -2.61959e-05 1.28379e-05 -2.32364e-05 1.90257e-06 5.2854e-05 -9.26348e-05 -8.3991e-05 -6.9035e-05 2.31312e-05 0.000107971 -3.69741e-05 7.27768e-05 
1729 0 -0.000309185 -0.00342251 2.95898e-05 -3.56817e-05 -0.0404723 0.00261874 0.00230879 0.0208806 -1.38543e-05 -0.000452978 8.5319e-05 0.000303072 -0.000140828 -3.77543e-05 -0.000964564 -4.36056e-05 8.18392e-05 9.30135e-05 -4.38462e-05 -0.000229111 -2.29859e-05 1.04747e-05 -1.62654e-05 -1.05909e-05 4.75345e-05 -8.58512e-05 -8.07806e-05 -7.66391e-05 2.80544e-05 0.000109909 -4.06031e-05 6.90267e-05 
1729.35 0 -0.000280361 -0.00305788 2.86321e-05 -3.35016e-05 -0.0417592 0.00276319 0.0020746 0.0175537 -1.2766e-05 -0.000450057 6.42163e-05 0.000310951 -0.000142549 -0.000109593 -0.000955857 -4.98771e-05 0.000103191 0.000119818 -5.19476e-05 -0.000208184 -1.86344e-05 1.06192e-05 -8.75913e-06 -2.13188e-05 4.33331e-05 -8.10145e-05 -7.69462e-05 -8.3857e-05 3.37233e-05 0.000110991 -4.37667e-05 6.35126e-05 
1729.7 0 -0.000251225 -0.00268037 2.73181e-05 -3.21611e-05 -0.04277 0.00288431 0.00183401 0.0141587 -1.11665e-05 -0.000439919 4.19056e-05 0.000315899 -0.000143538 -0.000181813 -0.000939365 -5.67601e-05 0.00012186 0.000146209 -5.67052e-05 -0.000182268 -1.35405e-05 1.24513e-05 -3.91334e-07 -3.02193e-05 3.98837e-05 -7.77248e-05 -7.35021e-05 -8.96502e-05 4.16501e-05 0.000111279 -4.626e-05 5.59269e-05 
1730.05 0 -0.000222121 -0.00229404 2.56967e-05 -3.01318e-05 -0.0435026 0.00298214 0.00159004 0.0107174 -1.00515e-05 -0.000422128 1.88974e-05 0.000317848 -0.000143844 -0.000252918 -0.000914307 -6.41473e-05 0.000137923 0.000171389 -5.89137e-05 -0.000154546 -9.26621e-06 1.47739e-05 8.14319e-06 -3.57114e-05 3.63592e-05 -7.43546e-05 -7.14152e-05 -9.28042e-05 5.13931e-05 0.000110471 -4.88793e-05 4.65645e-05 
1730.4 0 -0.000192321 -0.00190195 2.41181e-05 -2.67431e-05 -0.0439555 0.00305752 0.00134405 0.00725334 -1.06382e-05 -0.00039805 -5.02276e-06 0.000315874 -0.000145493 -0.000322352 -0.000882427 -7.04005e-05 0.000152877 0.000195421 -5.85847e-05 -0.000127695 -6.4082e-06 1.63199e-05 1.58048e-05 -3.93203e-05 3.19462e-05 -7.0063e-05 -7.16695e-05 -9.34402e-05 6.1696e-05 0.00010852 -5.14084e-05 3.67942e-05 
1730.75 0 -0.00016175 -0.00150497 2.26675e-05 -2.33067e-05 -0.0441302 0.00311013 0.0010953 0.00379083 -1.41186e-05 -0.000367113 -2.96733e-05 0.000309199 -0.000150867 -0.000389042 -0.000845824 -7.56255e-05 0.000166951 0.000217106 -5.56665e-05 -0.00010276 -3.98389e-06 1.55662e-05 2.22692e-05 -4.35971e-05 2.75475e-05 -6.59136e-05 -7.25865e-05 -9.24784e-05 7.31886e-05 0.000105465 -5.3252e-05 2.7787e-05 
1731.1 0 -0.000130601 -0.00110319 2.17585e-05 -2.07718e-05 -0.044032 0.00313827 0.000845551 0.000353263 -2.1015e-05 -0.000329679 -5.39533e-05 0.000299179 -0.000160211 -0.000451988 -0.000806616 -8.32608e-05 0.000179709 0.000235267 -4.99721e-05 -7.98108e-05 -6.4087e-07 1.40934e-05 2.75849e-05 -4.90167e-05 2.50238e-05 -6.14666e-05 -7.26235e-05 -8.99598e-05 8.69615e-05 0.000102093 -5.51009e-05 1.9422e-05 
1731.45 0 -0.000100028 -0.000700816 2.13876e-05 -1.92878e-05 -0.0436678 0.00314472 0.000598328 -0.00303962 -3.04421e-05 -0.000287178 -7.59584e-05 0.000287297 -0.0001704 -0.000512114 -0.000766663 -9.57097e-05 0.000190842 0.000250559 -3.9689e-05 -5.80433e-05 3.87834e-06 1.35921e-05 3.07558e-05 -5.57477e-05 2.48091e-05 -5.48179e-05 -7.12033e-05 -8.54005e-05 0.000101243 0.000100101 -5.73046e-05 1.05696e-05 
1731.8 0 -7.13112e-05 -0.000302163 2.0526e-05 -1.80724e-05 -0.0430432 0.00313426 0.00035364 -0.00636737 -3.98715e-05 -0.000242023 -9.35051e-05 0.000272794 -0.000178417 -0.000570909 -0.000725623 -0.000112815 0.000199589 0.000263726 -2.44043e-05 -3.73838e-05 7.88362e-06 1.19061e-05 3.07676e-05 -6.33246e-05 2.53676e-05 -4.49118e-05 -6.7477e-05 -7.98171e-05 0.000113429 0.000100467 -5.85156e-05 4.87064e-07 
1732.15 0 -4.34998e-05 9.19486e-05 1.78789e-05 -1.55411e-05 -0.0421674 0.00310771 0.000111005 -0.00960773 -4.7886e-05 -0.000196568 -0.000105166 0.000255434 -0.000182574 -0.000627839 -0.000681006 -0.000134659 0.000206053 0.000273743 -7.21892e-06 -1.7869e-05 1.04239e-05 7.73248e-06 2.88411e-05 -7.06685e-05 2.34907e-05 -3.31744e-05 -6.16291e-05 -7.47718e-05 0.000122579 0.000103109 -5.84318e-05 -1.02537e-05 
1732.5 0 -1.6365e-05 0.000480582 1.33901e-05 -1.15105e-05 -0.0410535 0.00306569 -0.000127406 -0.0127426 -5.56577e-05 -0.000151128 -0.000110826 0.000239347 -0.000179715 -0.000679393 -0.000630687 -0.000159715 0.0002107 0.000281437 1.00406e-05 9.44953e-07 1.18391e-05 3.21034e-06 2.65026e-05 -7.68984e-05 1.63294e-05 -2.09942e-05 -5.49396e-05 -7.088e-05 0.000130121 0.000106129 -5.80994e-05 -2.06885e-05 
1732.85 0 9.37598e-06 0.000860892 8.9163e-06 -6.52156e-06 -0.0397117 0.00300931 -0.000359151 -0.0157587 -6.33821e-05 -0.000105553 -0.00011264 0.000226295 -0.000168078 -0.000722793 -0.000574598 -0.000183269 0.000212667 0.000291019 2.82227e-05 1.98789e-05 1.18605e-05 6.14686e-07 2.36859e-05 -8.21406e-05 3.98571e-06 -6.53612e-06 -4.7923e-05 -6.75303e-05 0.000137743 0.000106879 -5.7661e-05 -3.0687e-05 
1733.2 0 3.4525e-05 0.00122971 5.55124e-06 -7.69291e-07 -0.0381507 0.00293749 -0.000582591 -0.0186407 -6.95861e-05 -5.91331e-05 -0.000112409 0.00021215 -0.000149579 -0.000758169 -0.000514105 -0.000201462 0.000209622 0.000303927 4.83294e-05 3.95983e-05 1.04639e-05 -4.04629e-08 1.96143e-05 -8.7983e-05 -1.11784e-05 1.12709e-05 -4.06598e-05 -6.40125e-05 0.000144285 0.000104199 -5.68855e-05 -4.04134e-05 
1733.55 0 6.00696e-05 0.00158443 2.58234e-06 4.7956e-06 -0.0363843 0.0028489 -0.000796322 -0.0213741 -7.20133e-05 -1.0627e-05 -0.000107945 0.000194856 -0.000126822 -0.000787143 -0.000451185 -0.000212257 0.00020117 0.00031772 7.06978e-05 5.85496e-05 8.07953e-06 1.15174e-06 1.4219e-05 -9.59238e-05 -2.68448e-05 3.06577e-05 -3.27729e-05 -6.08265e-05 0.00014735 9.90699e-05 -5.6314e-05 -4.87902e-05 
1733.9 0 8.60291e-05 0.00192374 -2.34714e-07 8.0271e-06 -0.034428 0.002745 -0.000999899 -0.0239497 -6.99022e-05 3.79793e-05 -9.83252e-05 0.000176536 -0.000102469 -0.000810171 -0.000386448 -0.000216129 0.000190152 0.000329377 9.44776e-05 7.48787e-05 6.22378e-06 2.12113e-06 9.17922e-06 -0.000105775 -4.22624e-05 4.93115e-05 -2.33857e-05 -5.88421e-05 0.000146367 9.26986e-05 -5.59561e-05 -5.62274e-05 
1734.25 0 0.000109976 0.00224888 -2.35999e-06 9.43503e-06 -0.0322925 0.00262818 -0.00119458 -0.0263561 -6.4249e-05 8.24486e-05 -8.55978e-05 0.000158923 -7.83596e-05 -0.000826181 -0.00032051 -0.000215519 0.000178109 0.000338646 0.000117522 8.87474e-05 6.2452e-06 3.39577e-07 5.76653e-06 -0.000116666 -5.71213e-05 6.59111e-05 -1.17612e-05 -5.80042e-05 0.000142399 8.43579e-05 -5.51126e-05 -6.38166e-05 
1734.6 0 0.000130197 0.00256045 -3.75223e-06 1.12081e-05 -0.029991 0.00249813 -0.00137949 -0.0285792 -5.57443e-05 0.000120806 -7.00374e-05 0.000141615 -5.44574e-05 -0.000835922 -0.000252886 -0.000211946 0.000165166 0.000346338 0.000137573 0.000101709 7.05245e-06 -2.56652e-06 4.50651e-06 -0.000126983 -7.03922e-05 7.98455e-05 1.97611e-06 -5.75055e-05 0.000136232 7.35921e-05 -5.25274e-05 -7.14056e-05 
1734.95 0 0.000147239 0.00285527 -5.07831e-06 1.37052e-05 -0.0275403 0.00235562 -0.00155147 -0.0306082 -4.56997e-05 0.000154159 -5.04544e-05 0.000125365 -3.17866e-05 -0.000840795 -0.00018218 -0.000204795 0.000152865 0.000352302 0.000154602 0.000116934 7.87519e-06 -3.88033e-06 5.35263e-06 -0.00013558 -8.10068e-05 9.0907e-05 1.69973e-05 -5.60143e-05 0.000128259 6.15126e-05 -4.7931e-05 -7.85666e-05 
1735.3 0 0.000161861 0.00312928 -6.94238e-06 1.59094e-05 -0.0249567 0.00220302 -0.00170772 -0.0324376 -3.40326e-05 0.000184772 -2.91227e-05 0.000110718 -1.24665e-05 -0.000840271 -0.00010811 -0.000194198 0.000142327 0.000357267 0.000169844 0.00013501 8.37057e-06 -4.68055e-06 7.19847e-06 -0.000140812 -8.85252e-05 9.97109e-05 3.28861e-05 -5.3643e-05 0.00011936 4.95927e-05 -4.26512e-05 -8.42978e-05 
1735.65 0 0.000175439 0.00338238 -9.76527e-06 1.75578e-05 -0.0222525 0.00204294 -0.00184706 -0.0340609 -2.02101e-05 0.000213398 -1.03143e-05 9.48981e-05 4.04599e-06 -0.000831805 -3.25391e-05 -0.000182016 0.000131995 0.000361756 0.000182034 0.000155012 9.25259e-06 -7.28268e-06 1.04228e-05 -0.000141691 -9.39296e-05 0.000107386 4.79064e-05 -5.16256e-05 0.000110755 3.89446e-05 -3.75097e-05 -8.81427e-05 
1736 0 0.000188066 0.00361618 -1.33191e-05 1.84932e-05 -0.019442 0.00187674 -0.0019714 -0.0354674 -4.60658e-06 0.000242358 6.58875e-06 7.63445e-05 1.9714e-05 -0.000813715 4.18624e-05 -0.000170531 0.000119881 0.000362662 0.000189681 0.0001764 1.07983e-05 -9.8027e-06 1.63308e-05 -0.000138574 -9.89019e-05 0.000112365 6.0907e-05 -4.9131e-05 0.000103279 3.06523e-05 -3.23653e-05 -9.05886e-05 
1736.35 0 0.000198909 0.00382886 -1.67057e-05 1.89239e-05 -0.0165436 0.00170298 -0.00208131 -0.036649 1.29066e-05 0.000271737 2.53847e-05 5.91283e-05 3.54988e-05 -0.000787504 0.000113871 -0.000161433 0.000106924 0.000358428 0.000192907 0.000197204 1.18149e-05 -1.03038e-05 2.49523e-05 -0.000131926 -0.000103013 0.000114563 7.07073e-05 -4.39632e-05 9.91467e-05 2.45854e-05 -2.74575e-05 -9.22799e-05 
1736.7 0 0.000207858 0.00401847 -1.95132e-05 1.86841e-05 -0.0135748 0.00152286 -0.00217444 -0.0376001 3.28484e-05 0.000300253 4.60867e-05 4.39058e-05 5.22415e-05 -0.000756747 0.000183109 -0.000155455 9.67456e-05 0.000350615 0.000191898 0.000215774 1.22138e-05 -9.81589e-06 3.42089e-05 -0.000124886 -0.000105495 0.000117947 7.62464e-05 -3.59859e-05 9.80375e-05 2.06567e-05 -2.31893e-05 -9.27229e-05 
1737.05 0 0.000214413 0.00418276 -2.19716e-05 1.71317e-05 -0.0105513 0.00134122 -0.00224951 -0.0383154 5.45694e-05 0.000327717 6.74543e-05 2.68755e-05 7.19525e-05 -0.000724304 0.000249039 -0.000152184 9.16277e-05 0.000338381 0.000185185 0.000229903 1.27856e-05 -8.54317e-06 4.33882e-05 -0.000119017 -0.000108434 0.000124502 7.91091e-05 -2.7613e-05 9.69201e-05 1.80825e-05 -1.92266e-05 -9.20826e-05 
1737.4 0 0.000218083 0.00431899 -2.39463e-05 1.5231e-05 -0.00748957 0.00116135 -0.00230818 -0.0387893 7.37413e-05 0.000352788 8.93137e-05 6.29154e-06 9.52524e-05 -0.000692833 0.000310751 -0.000150217 9.19456e-05 0.000320634 0.000172423 0.000238519 1.34111e-05 -6.42857e-06 5.21712e-05 -0.000112701 -0.00011296 0.000132572 8.1662e-05 -1.82827e-05 9.3712e-05 1.41184e-05 -1.4278e-05 -9.15758e-05 
1737.75 0 0.000218822 0.00442549 -2.5575e-05 1.42439e-05 -0.00440975 0.000983924 -0.00235345 -0.0390189 8.88288e-05 0.000375106 0.000109805 -1.49014e-05 0.000121845 -0.000663994 0.000370355 -0.000147652 9.5404e-05 0.000298165 0.00015663 0.000242536 1.21724e-05 -3.94179e-06 5.77368e-05 -0.000104044 -0.000118405 0.000140684 8.49361e-05 -7.46063e-06 8.77171e-05 7.36952e-06 -8.16676e-06 -9.1452e-05 
1738.1 0 0.000218384 0.00450219 -2.64403e-05 1.43559e-05 -0.0013308 0.000810032 -0.00238665 -0.0390042 0.000101881 0.000394947 0.000129141 -3.37974e-05 0.000150838 -0.000635806 0.000430376 -0.000141162 9.78494e-05 0.000274129 0.000137545 0.000242356 8.13664e-06 -1.07084e-06 6.0811e-05 -9.24834e-05 -0.000125485 0.000148727 8.88776e-05 2.78865e-06 7.82422e-05 -1.93416e-06 -1.62834e-06 -9.08813e-05 
1738.45 0 0.000219196 0.00455003 -2.66256e-05 1.43074e-05 0.00172857 0.000640545 -0.00241074 -0.0387456 0.000113194 0.000410728 0.000150667 -5.09292e-05 0.000180183 -0.000605707 0.000490284 -0.000128722 9.82145e-05 0.000251032 0.000112623 0.000239248 3.76574e-06 3.73516e-06 6.43926e-05 -7.91767e-05 -0.000132261 0.000155163 9.23675e-05 1.21301e-05 6.47126e-05 -1.39309e-05 5.53773e-06 -8.86727e-05 
1738.8 0 0.000221606 0.004569 -2.63709e-05 1.29486e-05 0.00474625 0.000471593 -0.00242845 -0.0382466 0.000120792 0.000422223 0.000174231 -6.58864e-05 0.000207762 -0.000571174 0.000548968 -0.000110231 9.8222e-05 0.000227234 8.14936e-05 0.000234547 8.85887e-07 1.11683e-05 6.85992e-05 -6.60102e-05 -0.00013603 0.000156981 9.50771e-05 2.11277e-05 4.81135e-05 -2.7141e-05 1.35173e-05 -8.54408e-05 
1739.15 0 0.000224241 0.00455858 -2.55474e-05 1.11048e-05 0.00770129 0.0002999 -0.00243754 -0.0375135 0.00012386 0.000430918 0.000196557 -7.59741e-05 0.000230521 -0.000530576 0.000604668 -8.71459e-05 9.9057e-05 0.000202985 4.76903e-05 0.000227478 -3.12528e-07 2.04149e-05 7.24054e-05 -5.30077e-05 -0.000137713 0.000153355 9.60219e-05 2.9935e-05 3.14486e-05 -4.0741e-05 2.22525e-05 -8.18654e-05 
1739.5 0 0.000226723 0.00451764 -2.46598e-05 9.53492e-06 0.0105758 0.00012607 -0.00243473 -0.0365532 0.000123511 0.000436965 0.00021438 -8.27767e-05 0.000247133 -0.000485415 0.000655647 -6.26972e-05 0.000100715 0.000181188 1.46182e-05 0.000218639 -6.07041e-07 2.95936e-05 7.6132e-05 -4.08175e-05 -0.000137043 0.000145915 9.44605e-05 3.93273e-05 1.60363e-05 -5.5882e-05 3.12178e-05 -7.70189e-05 
1739.85 0 0.000228946 0.00444634 -2.40629e-05 7.87223e-06 0.0133527 -4.87947e-05 -0.00241967 -0.0353724 0.00012147 0.00044019 0.000224244 -8.91352e-05 0.000259142 -0.000438031 0.000701647 -3.87129e-05 0.000102262 0.000160769 -1.71182e-05 0.000208947 3.18573e-07 3.54419e-05 7.86339e-05 -3.03163e-05 -0.000131418 0.000135563 9.28492e-05 4.99088e-05 2.81554e-06 -7.17669e-05 3.97803e-05 -7.06216e-05 
1740.2 0 0.000229825 0.0043481 -2.37473e-05 6.51884e-06 0.0160133 -0.000226159 -0.0023934 -0.0339798 0.000120471 0.000439605 0.000225178 -9.51208e-05 0.000267805 -0.000388646 0.00074271 -1.51795e-05 0.000101101 0.00013938 -4.88716e-05 0.000197157 1.49874e-06 3.78128e-05 7.8165e-05 -2.00508e-05 -0.000121212 0.000124206 9.27437e-05 6.02562e-05 -6.10348e-06 -8.54656e-05 4.76407e-05 -6.47266e-05 
1740.55 0 0.000229851 0.00422414 -2.34983e-05 6.65657e-06 0.0185398 -0.00040615 -0.00235393 -0.0323881 0.000120227 0.000432275 0.00022161 -0.000101152 0.000273194 -0.000338148 0.000779057 6.44784e-06 9.56782e-05 0.000116877 -8.13234e-05 0.000183788 5.53032e-07 4.00664e-05 7.41361e-05 -8.50298e-06 -0.000108445 0.000114403 9.21089e-05 6.86338e-05 -1.12802e-05 -9.59917e-05 5.41257e-05 -6.0493e-05 
1740.9 0 0.000230619 0.00407294 -2.27816e-05 7.94061e-06 0.0209183 -0.000585806 -0.00229911 -0.0306114 0.00011806 0.000416793 0.000217436 -0.000107783 0.000275172 -0.000286997 0.000812973 2.44446e-05 8.89429e-05 9.37006e-05 -0.000113107 0.000172707 -1.4481e-06 4.31294e-05 6.73831e-05 4.62772e-06 -9.34965e-05 0.000107011 8.87433e-05 7.35166e-05 -1.52678e-05 -0.000103751 5.87576e-05 -5.7177e-05 
1741.25 0 0.000231878 0.00389551 -2.09331e-05 1.01408e-05 0.0231347 -0.000762374 -0.00222902 -0.0286631 0.000111501 0.000395545 0.000212582 -0.000114228 0.000274343 -0.000234691 0.000844671 3.85079e-05 8.37786e-05 7.1358e-05 -0.000142336 0.000165387 -1.06853e-06 4.47752e-05 6.04542e-05 1.8111e-05 -7.78872e-05 0.000101729 8.1483e-05 7.54854e-05 -1.93525e-05 -0.0001082 6.2292e-05 -5.42038e-05 
1741.6 0 0.000231515 0.00369554 -1.73955e-05 1.30847e-05 0.0251735 -0.000934429 -0.00214437 -0.0265564 9.99997e-05 0.000374012 0.000206977 -0.00012028 0.000272554 -0.000182603 0.000872865 4.85688e-05 7.87707e-05 5.21815e-05 -0.000166845 0.000160543 3.04836e-06 4.41675e-05 5.36014e-05 2.8999e-05 -6.37254e-05 9.88483e-05 7.07194e-05 7.592e-05 -2.36934e-05 -0.000109262 6.52e-05 -5.00456e-05 
1741.95 0 0.000227959 0.00347575 -1.27139e-05 1.52871e-05 0.02702 -0.00110103 -0.00204556 -0.0243077 8.55086e-05 0.00035629 0.000201584 -0.000127033 0.000271328 -0.000129853 0.000898504 5.66301e-05 7.24987e-05 3.63788e-05 -0.000184972 0.000154604 8.94971e-06 4.41242e-05 4.62074e-05 3.60055e-05 -5.12642e-05 9.78767e-05 5.86594e-05 7.39312e-05 -2.96032e-05 -0.000107529 6.76623e-05 -4.45657e-05 
1742.3 0 0.000220628 0.00323634 -8.5666e-06 1.67042e-05 0.0286641 -0.00126006 -0.00193041 -0.0219385 6.89167e-05 0.000339535 0.000196369 -0.000134758 0.00027071 -7.30886e-05 0.000921665 6.5578e-05 6.63212e-05 2.25592e-05 -0.000197574 0.000144423 1.45825e-05 4.52061e-05 4.0278e-05 4.00148e-05 -4.10114e-05 9.67759e-05 4.71438e-05 6.92964e-05 -3.81613e-05 -0.000103176 7.06955e-05 -3.96366e-05 
1742.65 0 0.00020884 0.00297968 -5.52545e-06 1.8046e-05 0.0301019 -0.00140616 -0.00179786 -0.0194682 4.77945e-05 0.000319235 0.000191145 -0.000143065 0.000270285 -1.1159e-05 0.00094169 7.68081e-05 6.20941e-05 9.41858e-06 -0.000205797 0.000131493 2.01232e-05 4.36901e-05 3.69907e-05 4.18015e-05 -3.38029e-05 9.35473e-05 3.69256e-05 6.38236e-05 -4.92026e-05 -9.87115e-05 7.37817e-05 -3.54398e-05 
1743 0 0.000193214 0.0027096 -1.96705e-06 1.91003e-05 0.0313309 -0.00153301 -0.00165143 -0.0169121 2.14829e-05 0.000295999 0.000185657 -0.000150629 0.000268392 5.62113e-05 0.000959668 9.0787e-05 6.11156e-05 -4.05609e-06 -0.000207786 0.000118981 2.56898e-05 3.86141e-05 3.52446e-05 4.14541e-05 -2.74923e-05 8.64789e-05 2.87203e-05 5.90577e-05 -6.06211e-05 -9.61109e-05 7.5477e-05 -3.09254e-05 
1743.35 0 0.000175926 0.00242836 3.17564e-06 1.92295e-05 0.032348 -0.00163684 -0.00149562 -0.0142859 -6.61028e-06 0.000271225 0.000178675 -0.000156058 0.000262858 0.000130666 0.000974748 0.000106116 6.14475e-05 -1.82311e-05 -0.000201405 0.000107296 3.06424e-05 3.13514e-05 3.44631e-05 3.98153e-05 -2.02011e-05 7.5694e-05 2.3363e-05 5.57005e-05 -6.92794e-05 -9.40561e-05 7.59488e-05 -2.52953e-05 
1743.7 0 0.000158222 0.0021371 9.63745e-06 1.79577e-05 0.0331503 -0.00171835 -0.00133402 -0.0116065 -3.35344e-05 0.000243735 0.000170875 -0.000159681 0.000253674 0.000212314 0.000981493 0.000121052 6.06318e-05 -3.40952e-05 -0.000188757 9.63718e-05 3.46366e-05 2.38618e-05 3.43164e-05 3.87522e-05 -1.21718e-05 6.35444e-05 2.06815e-05 5.49759e-05 -7.33302e-05 -9.14522e-05 7.58816e-05 -1.8503e-05 
1744.05 0 0.000140588 0.00183713 1.71313e-05 1.64575e-05 0.0337353 -0.0017822 -0.00116918 -0.00889143 -5.91866e-05 0.000213389 0.000163622 -0.000163356 0.00024082 0.000296817 0.000975565 0.000134443 5.83005e-05 -5.26604e-05 -0.00017436 8.64541e-05 3.68194e-05 1.70791e-05 3.27095e-05 3.94132e-05 -4.48538e-06 5.19299e-05 1.93062e-05 5.80662e-05 -7.40633e-05 -8.72609e-05 7.51837e-05 -1.13992e-05 
1744.4 0 0.000124295 0.00153009 2.50737e-05 1.56577e-05 0.0341002 -0.00183149 -0.00100145 -0.00615822 -8.39646e-05 0.000181357 0.000157869 -0.000167998 0.000225997 0.000379922 0.000957799 0.000144494 5.39159e-05 -7.47176e-05 -0.000159083 7.68821e-05 3.75004e-05 1.14816e-05 2.81477e-05 4.15111e-05 1.40873e-06 4.07738e-05 1.76914e-05 6.27912e-05 -7.28944e-05 -8.21787e-05 7.41672e-05 -4.07665e-06 
1744.75 0 0.000109481 0.00121795 3.22267e-05 1.59062e-05 0.0342452 -0.00186571 -0.000831094 -0.00342549 -0.000106995 0.00014737 0.000155251 -0.000172368 0.00021198 0.000460575 0.000929869 0.000151497 4.73474e-05 -9.93037e-05 -0.000140808 6.80992e-05 3.82573e-05 7.12456e-06 2.16257e-05 4.34561e-05 5.35379e-06 3.03075e-05 1.46441e-05 6.64391e-05 -6.89856e-05 -7.90404e-05 7.34478e-05 3.49085e-06 
1745.1 0 9.54817e-05 0.00090212 3.79979e-05 1.67792e-05 0.0341725 -0.00188439 -0.000659507 -0.000710706 -0.00012712 0.000113108 0.000158072 -0.000175511 0.000198225 0.000538312 0.000892432 0.000157975 3.93523e-05 -0.000125012 -0.000119657 6.11516e-05 4.02398e-05 3.04574e-06 1.50626e-05 4.45791e-05 9.33302e-06 2.26972e-05 1.01077e-05 6.77309e-05 -6.29743e-05 -7.90704e-05 7.18145e-05 1.16816e-05 
1745.45 0 8.09162e-05 0.000584675 4.37308e-05 1.73966e-05 0.0338868 -0.0018862 -0.000487722 0.00196984 -0.000145079 8.03102e-05 0.000166233 -0.00017811 0.000182215 0.000612618 0.000848195 0.000165223 3.04031e-05 -0.000152338 -9.85462e-05 5.54063e-05 4.296e-05 -3.28683e-06 1.04409e-05 4.54676e-05 1.48411e-05 1.82176e-05 4.41228e-06 6.67431e-05 -5.76409e-05 -8.00328e-05 6.79693e-05 1.99355e-05 
1745.8 0 6.45631e-05 0.000270572 5.00018e-05 1.89418e-05 0.0333938 -0.00186933 -0.00031754 0.00460009 -0.000162006 4.91583e-05 0.000177541 -0.000180245 0.000163904 0.000683063 0.000801675 0.000170923 2.04191e-05 -0.00018231 -7.91918e-05 4.95686e-05 4.45729e-05 -1.22171e-05 8.98965e-06 4.44745e-05 2.1341e-05 1.51112e-05 -1.68621e-06 6.50672e-05 -5.41706e-05 -8.06439e-05 6.32603e-05 2.81636e-05 
1746.15 0 4.75215e-05 -3.72123e-05 5.62224e-05 2.08066e-05 0.0326999 -0.00183402 -0.00015195 0.00716298 -0.000177765 1.90815e-05 0.000189267 -0.000181951 0.000146023 0.000749972 0.000754755 0.000173258 9.5929e-06 -0.00021388 -6.08596e-05 4.21916e-05 4.38369e-05 -2.06235e-05 1.055e-05 3.98921e-05 2.86256e-05 1.25635e-05 -6.4869e-06 6.48404e-05 -5.32121e-05 -8.13615e-05 5.90701e-05 3.72475e-05 
1746.5 0 3.1716e-05 -0.000339032 6.10599e-05 2.08212e-05 0.0318142 -0.00178191 5.39528e-06 0.00964283 -0.000189907 -1.11085e-05 0.00020051 -0.000182412 0.000129569 0.000813224 0.000705998 0.000175207 -1.68837e-06 -0.000245096 -4.10452e-05 3.35523e-05 4.18206e-05 -2.67953e-05 1.26656e-05 3.2177e-05 3.59634e-05 8.89083e-06 -8.79368e-06 6.66584e-05 -5.56581e-05 -8.23638e-05 5.52557e-05 4.6788e-05 
1746.85 0 1.77761e-05 -0.00063544 6.35502e-05 1.81888e-05 0.0307465 -0.00171628 0.000151444 0.0120264 -0.000195393 -4.01566e-05 0.000209849 -0.000179225 0.000112906 0.000872105 0.000655211 0.000177408 -1.10045e-05 -0.000273075 -2.09256e-05 2.38491e-05 3.97774e-05 -3.22574e-05 1.36083e-05 2.35449e-05 4.35896e-05 2.54526e-06 -7.91424e-06 6.94319e-05 -6.03414e-05 -8.32025e-05 5.131e-05 5.57437e-05 
1747.2 0 5.4963e-06 -0.000925534 6.44498e-05 1.38979e-05 0.0295068 -0.00164003 0.000285301 0.0143009 -0.000196769 -6.71381e-05 0.000213894 -0.000173112 9.47264e-05 0.000928066 0.000602529 0.000177161 -1.69387e-05 -0.00029489 -4.11614e-06 1.21609e-05 3.79207e-05 -3.88804e-05 1.41893e-05 1.67835e-05 5.10796e-05 -6.31538e-06 -4.27928e-06 7.33596e-05 -6.5183e-05 -8.23235e-05 4.65237e-05 6.39312e-05 
1747.55 0 -6.13284e-06 -0.00120717 6.45687e-05 9.05741e-06 0.0281076 -0.00155529 0.000405997 0.0164549 -0.000197907 -9.25011e-05 0.000212917 -0.000167137 7.47811e-05 0.000982562 0.000546025 0.000174297 -2.02211e-05 -0.000311291 1.02996e-05 -9.10348e-07 3.53559e-05 -4.74512e-05 1.37028e-05 1.33805e-05 5.78101e-05 -1.78151e-05 1.89379e-07 7.96405e-05 -6.88871e-05 -7.9714e-05 4.03211e-05 7.29576e-05 
1747.9 0 -1.69607e-05 -0.00147857 6.42991e-05 3.23459e-06 0.0265591 -0.00146411 0.000511542 0.0184809 -0.000196776 -0.000114452 0.000208871 -0.000161964 5.20604e-05 0.00103458 0.000483425 0.000170689 -2.07174e-05 -0.000324134 2.4996e-05 -1.44746e-05 3.1017e-05 -5.79585e-05 9.67385e-06 1.32862e-05 6.51277e-05 -3.14333e-05 3.35299e-06 8.69717e-05 -6.99296e-05 -7.55814e-05 3.27758e-05 8.33251e-05 
1748.25 0 -2.549e-05 -0.00173724 6.36179e-05 -3.56358e-06 0.024868 -0.00136996 0.00059955 0.0203721 -0.00019016 -0.000130751 0.000201772 -0.000157275 2.53126e-05 0.00108243 0.000414322 0.000165559 -1.67902e-05 -0.000333938 3.8395e-05 -2.98482e-05 2.51758e-05 -6.9966e-05 2.10614e-06 1.51985e-05 7.31299e-05 -4.49422e-05 4.03857e-06 9.24615e-05 -6.77197e-05 -6.92156e-05 2.43847e-05 9.33743e-05 
1748.6 0 -3.15885e-05 -0.0019804 6.31097e-05 -1.05519e-05 0.0230419 -0.00127728 0.000672047 0.0221169 -0.00017935 -0.0001432 0.000191744 -0.000151237 -3.33161e-06 0.00112414 0.000339023 0.000156327 -7.3042e-06 -0.000340473 4.80682e-05 -4.78261e-05 1.91367e-05 -8.08649e-05 -7.30378e-06 1.62275e-05 7.98923e-05 -5.66692e-05 2.11189e-06 9.4752e-05 -6.19663e-05 -6.09446e-05 1.53946e-05 0.00010251 
1748.95 0 -3.66542e-05 -0.00220799 6.34889e-05 -1.83618e-05 0.0210941 -0.00118687 0.000733452 0.0237031 -0.000166784 -0.000154421 0.000179074 -0.00014323 -3.02744e-05 0.00115759 0.000259554 0.000143813 7.93231e-06 -0.000340899 5.55246e-05 -6.59878e-05 1.38486e-05 -8.81598e-05 -1.66182e-05 1.41372e-05 8.47172e-05 -6.46809e-05 -6.40789e-08 9.39554e-05 -5.32813e-05 -5.1714e-05 5.9072e-06 0.00011104 
1749.3 0 -4.10951e-05 -0.00242059 6.39135e-05 -2.7071e-05 0.0190397 -0.00109777 0.000784785 0.0251233 -0.000152037 -0.000164509 0.000162902 -0.000136105 -5.44692e-05 0.00118273 0.000177597 0.000131552 2.79595e-05 -0.000332379 6.40763e-05 -8.01855e-05 8.95793e-06 -9.20049e-05 -2.47547e-05 9.75963e-06 8.76553e-05 -6.84427e-05 9.34936e-08 9.16821e-05 -4.3336e-05 -4.20007e-05 -4.56117e-06 0.000118378 
1749.65 0 -4.4475e-05 -0.0026177 6.30521e-05 -3.50157e-05 0.0168909 -0.00101143 0.000825945 0.0263739 -0.000133233 -0.000172538 0.000143203 -0.000133531 -7.70711e-05 0.00119977 9.26783e-05 0.00012109 5.12856e-05 -0.000315464 7.47422e-05 -8.81561e-05 4.89945e-06 -9.40533e-05 -3.16299e-05 5.19857e-06 8.88415e-05 -6.91313e-05 2.84533e-06 8.94595e-05 -3.39914e-05 -3.27268e-05 -1.5823e-05 0.000125536 
1750 0 -4.64798e-05 -0.00279853 5.94923e-05 -4.19353e-05 0.0146575 -0.000930248 0.000857889 0.027451 -0.000110314 -0.000177935 0.000121141 -0.000136701 -9.83289e-05 0.00120971 4.60115e-06 0.000111307 7.56301e-05 -0.000293503 8.52345e-05 -9.02164e-05 3.40647e-06 -9.50115e-05 -3.63431e-05 1.52631e-06 8.86162e-05 -6.86192e-05 6.39342e-06 8.81068e-05 -2.6285e-05 -2.44916e-05 -2.67715e-05 0.000133788 
1750.35 0 -4.82064e-05 -0.00296147 5.31744e-05 -4.88418e-05 0.0123518 -0.000854924 0.000882508 0.0283485 -8.593e-05 -0.000179992 9.94583e-05 -0.000144808 -0.00011746 0.00121526 -8.81995e-05 0.000102677 9.94902e-05 -0.000268843 9.28266e-05 -8.73986e-05 5.10924e-06 -9.5758e-05 -3.95419e-05 -1.04071e-06 8.82765e-05 -6.73205e-05 9.50296e-06 8.90729e-05 -2.01414e-05 -1.81934e-05 -3.69276e-05 0.000142116 
1750.7 0 -5.03825e-05 -0.00310403 4.55539e-05 -5.57004e-05 0.0099884 -0.000784472 0.000901542 0.0290606 -6.1914e-05 -0.000178554 7.86154e-05 -0.000156389 -0.000135106 0.00121578 -0.000187949 9.59653e-05 0.000124673 -0.000242034 9.76431e-05 -8.19732e-05 8.85694e-06 -9.71144e-05 -4.32758e-05 -1.16137e-06 8.9799e-05 -6.57347e-05 1.09402e-05 9.19226e-05 -1.49565e-05 -1.33372e-05 -4.61885e-05 0.000148574 
1751.05 0 -5.26353e-05 -0.00322439 3.83572e-05 -6.15985e-05 0.00758412 -0.00071814 0.000916338 0.0295795 -3.75819e-05 -0.000173936 5.56745e-05 -0.000170371 -0.000151151 0.00120703 -0.000292024 9.12586e-05 0.000150514 -0.000212568 0.00010019 -7.54332e-05 1.33228e-05 -9.96235e-05 -4.74219e-05 9.68433e-07 9.24215e-05 -6.45877e-05 8.86387e-06 9.62544e-05 -9.61162e-06 -8.24325e-06 -5.48767e-05 0.000152157 
1751.4 0 -5.51967e-05 -0.00332098 3.23064e-05 -6.62294e-05 0.00515979 -0.000657629 0.00092847 0.0298999 -1.10544e-05 -0.000164464 3.09421e-05 -0.00018653 -0.000165223 0.00118758 -0.000394542 8.91071e-05 0.000174135 -0.000180948 0.000101102 -6.86762e-05 1.79146e-05 -0.000103772 -5.293e-05 2.76796e-06 9.51424e-05 -6.39002e-05 3.47368e-06 0.000102437 -3.42029e-06 -3.34525e-06 -6.19188e-05 0.000152972 
1751.75 0 -5.82982e-05 -0.00339233 2.59886e-05 -6.92092e-05 0.00273513 -0.000603662 0.000940272 0.0300218 1.95599e-05 -0.000149619 6.90869e-06 -0.000203468 -0.000177636 0.00115984 -0.000493623 8.89578e-05 0.00019534 -0.000149043 9.91374e-05 -6.51294e-05 2.11743e-05 -0.000108056 -6.07292e-05 3.3493e-06 9.85711e-05 -6.28415e-05 -3.60777e-06 0.000108387 3.90296e-06 1.91953e-06 -6.66423e-05 0.000151886 
1752.1 0 -6.1784e-05 -0.00343785 1.94193e-05 -7.03883e-05 0.000327878 -0.000553888 0.000953872 0.0299491 5.25462e-05 -0.000132697 -1.55585e-05 -0.000219665 -0.000189085 0.00112327 -0.000591187 9.0102e-05 0.000212856 -0.000118461 9.20642e-05 -6.72038e-05 2.22278e-05 -0.00011007 -7.03242e-05 2.39804e-06 0.000101034 -6.01739e-05 -1.23069e-05 0.000112845 1.1739e-05 7.85686e-06 -7.025e-05 0.000150363 
1752.45 0 -6.56774e-05 -0.00345782 1.47966e-05 -7.09913e-05 -0.00204493 -0.000507645 0.000968161 0.0296898 8.49079e-05 -0.000116475 -3.70941e-05 -0.00023517 -0.000201583 0.00107627 -0.000685195 9.07702e-05 0.000225576 -8.9398e-05 8.04842e-05 -7.38104e-05 2.1755e-05 -0.000107421 -8.17431e-05 -1.13485e-06 0.000102117 -5.53206e-05 -2.21647e-05 0.000115592 1.88246e-05 1.25659e-05 -7.40573e-05 0.000148531 
1752.8 0 -6.99785e-05 -0.0034553 1.24234e-05 -7.11994e-05 -0.00437022 -0.000467619 0.000984015 0.0292513 0.000114513 -0.000101958 -5.88478e-05 -0.000251534 -0.000214217 0.00102072 -0.000774093 8.87728e-05 0.000233275 -6.03149e-05 6.75207e-05 -8.41007e-05 1.9608e-05 -9.90363e-05 -9.49019e-05 -7.2774e-06 0.00010387 -4.80925e-05 -3.1205e-05 0.000115314 2.47314e-05 1.6518e-05 -7.83076e-05 0.000146078 
1753.15 0 -7.39751e-05 -0.00343285 1.17834e-05 -7.09966e-05 -0.00663544 -0.000431664 0.00100544 0.0286385 0.000141869 -9.00097e-05 -7.81678e-05 -0.000269665 -0.000223755 0.000957158 -0.000859527 8.45058e-05 0.000236826 -3.18673e-05 5.63553e-05 -9.76976e-05 1.64549e-05 -8.91133e-05 -0.000109391 -1.53127e-05 0.000107515 -3.80063e-05 -3.82823e-05 0.000110295 2.88218e-05 2.10191e-05 -8.24327e-05 0.0001439 
1753.5 0 -7.88454e-05 -0.00338991 1.25393e-05 -7.07582e-05 -0.00882841 -0.000394447 0.00103089 0.0278588 0.000168495 -8.07675e-05 -9.34214e-05 -0.000286286 -0.000230215 0.000885127 -0.000941909 7.98076e-05 0.000239068 -6.97063e-06 4.56882e-05 -0.000112201 1.31311e-05 -8.10749e-05 -0.000123013 -2.41848e-05 0.000112891 -2.6034e-05 -4.17469e-05 0.000100218 3.09092e-05 2.70166e-05 -8.53067e-05 0.000141566 
1753.85 0 -8.4942e-05 -0.00332688 1.4187e-05 -7.04464e-05 -0.0109397 -0.000355488 0.00105767 0.0269192 0.000191957 -7.24188e-05 -0.000106464 -0.000296094 -0.000234941 0.000806363 -0.00101968 7.51362e-05 0.000241583 1.49707e-05 3.2933e-05 -0.000125953 8.3715e-06 -7.38354e-05 -0.000133675 -3.12124e-05 0.000117642 -1.3236e-05 -4.05238e-05 8.7132e-05 3.17148e-05 3.49886e-05 -8.67728e-05 0.000137427 
1754.2 0 -9.02996e-05 -0.00324509 1.67382e-05 -6.99439e-05 -0.0129582 -0.000313957 0.0010865 0.0258265 0.000210106 -6.32042e-05 -0.000119539 -0.000297662 -0.000238947 0.000723339 -0.00109167 7.05827e-05 0.000243653 3.78079e-05 1.93575e-05 -0.000140253 2.53543e-06 -6.62642e-05 -0.000141335 -3.37513e-05 0.000119912 -2.43722e-07 -3.65442e-05 7.39133e-05 3.09748e-05 4.4219e-05 -8.75752e-05 0.000131397 
1754.55 0 -9.45725e-05 -0.00314586 2.03326e-05 -6.95261e-05 -0.0148711 -0.000268406 0.001116 0.0245909 0.000223853 -5.30183e-05 -0.000134438 -0.000291872 -0.000242523 0.000637581 -0.00115837 6.66315e-05 0.000242178 6.46155e-05 6.55558e-06 -0.000156009 -3.04224e-06 -5.83279e-05 -0.000147412 -3.17988e-05 0.000119355 1.16933e-05 -3.26343e-05 6.09787e-05 2.84561e-05 5.4054e-05 -8.68677e-05 0.000124131 
1754.9 0 -9.83659e-05 -0.00303048 2.37675e-05 -6.87378e-05 -0.0166695 -0.000218122 0.0011442 0.0232239 0.00023372 -4.06258e-05 -0.000150764 -0.000280878 -0.00024612 0.000548225 -0.0012198 6.34891e-05 0.000234608 9.61967e-05 -7.4898e-06 -0.000170976 -7.33999e-06 -5.01791e-05 -0.000152581 -2.81901e-05 0.000116216 2.19798e-05 -2.91685e-05 4.65759e-05 2.56954e-05 6.43106e-05 -8.34946e-05 0.000115624 
1755.25 0 -0.000102558 -0.00290034 2.5216e-05 -6.71974e-05 -0.0183483 -0.000161991 0.0011691 0.0217349 0.000236899 -2.4597e-05 -0.000165761 -0.000269165 -0.000250431 0.000453156 -0.00127355 6.01742e-05 0.00022078 0.00013075 -2.38273e-05 -0.000185643 -8.93544e-06 -4.09794e-05 -0.000156393 -2.43085e-05 0.000110133 3.116e-05 -2.50964e-05 3.05239e-05 2.45266e-05 7.51493e-05 -7.92964e-05 0.000105829 
1755.6 0 -0.000108674 -0.00275634 2.46389e-05 -6.53796e-05 -0.0199018 -0.000100493 0.00119025 0.0201303 0.000231069 -6.34883e-06 -0.00017744 -0.000259332 -0.000255013 0.000352973 -0.00131721 5.44053e-05 0.000203463 0.000163788 -3.85119e-05 -0.000201522 -8.33085e-06 -3.18531e-05 -0.000159143 -2.04962e-05 0.000100988 3.94325e-05 -2.11109e-05 1.32215e-05 2.38573e-05 8.57339e-05 -7.6527e-05 9.51623e-05 
1755.95 0 -0.000117282 -0.00259718 2.2598e-05 -6.27288e-05 -0.0213229 -3.41267e-05 0.00120888 0.0184175 0.000219435 1.30627e-05 -0.000187141 -0.000249047 -0.000256679 0.000249315 -0.00135102 4.49879e-05 0.000185426 0.000192078 -4.83427e-05 -0.000217353 -6.89291e-06 -2.41748e-05 -0.000160929 -1.72203e-05 8.96371e-05 4.658e-05 -1.73435e-05 -5.30276e-06 2.32584e-05 9.49148e-05 -7.52247e-05 8.46135e-05 
1756.3 0 -0.00012814 -0.00242204 2.01318e-05 -5.88204e-05 -0.0226032 3.75459e-05 0.00122546 0.0166052 0.000207269 3.38263e-05 -0.000197132 -0.000236651 -0.000253148 0.000141648 -0.00137714 3.38642e-05 0.000166504 0.000215913 -5.49898e-05 -0.000230625 -4.97027e-06 -1.71824e-05 -0.000161477 -1.44157e-05 7.74464e-05 5.30773e-05 -1.39406e-05 -2.42221e-05 2.28391e-05 0.0001015 -7.45981e-05 7.50007e-05 
1756.65 0 -0.000140767 -0.0022332 1.74303e-05 -5.46789e-05 -0.0237344 0.000115065 0.00123962 0.0147054 0.000196824 5.65246e-05 -0.000208695 -0.000221908 -0.000246827 2.97313e-05 -0.00139656 2.22037e-05 0.00014415 0.000236331 -6.07247e-05 -0.000240868 -3.75842e-06 -1.10815e-05 -0.000160797 -1.18975e-05 6.59183e-05 5.93148e-05 -1.05596e-05 -4.26557e-05 2.14325e-05 0.000104991 -7.43755e-05 6.64971e-05 
1757 0 -0.000153024 -0.00203268 1.384e-05 -5.18444e-05 -0.0247116 0.000199016 0.00125048 0.0127319 0.000188163 8.03019e-05 -0.000219881 -0.000205237 -0.000237652 -8.57209e-05 -0.0014081 8.32039e-06 0.000115647 0.000255387 -6.6346e-05 -0.000249287 -4.48295e-06 -7.70331e-06 -0.000158833 -9.39016e-06 5.53844e-05 6.52092e-05 -6.62209e-06 -5.967e-05 1.77162e-05 0.000105786 -7.4628e-05 5.74909e-05 
1757.35 0 -0.000162789 -0.00182006 1.02563e-05 -5.01003e-05 -0.0255319 0.000290129 0.00125658 0.0106968 0.000180775 0.000103852 -0.0002264 -0.000188738 -0.000222105 -0.000203924 -0.00140953 -7.52923e-06 8.16282e-05 0.000273772 -7.22761e-05 -0.000256076 -5.81644e-06 -6.40422e-06 -0.000155237 -7.08603e-06 4.64113e-05 6.9349e-05 -2.56146e-06 -7.48534e-05 1.19411e-05 0.000105482 -7.45318e-05 4.57352e-05 
1757.7 0 -0.000170862 -0.00159703 7.49261e-06 -4.75326e-05 -0.0261917 0.00038751 0.00125634 0.00861178 0.000172154 0.000126935 -0.00022676 -0.000173087 -0.00020114 -0.000324186 -0.00139755 -2.18395e-05 4.53373e-05 0.000289772 -7.83833e-05 -0.000261852 -6.59078e-06 -4.92715e-06 -0.000150595 -5.02592e-06 3.93064e-05 7.05774e-05 9.36481e-07 -8.81086e-05 6.78395e-06 0.000105934 -7.33745e-05 3.1498e-05 
1758.05 0 -0.000178512 -0.00136667 5.70922e-06 -4.36756e-05 -0.0266861 0.000488358 0.0012516 0.00648918 0.000160611 0.00014835 -0.000222374 -0.000156773 -0.00017872 -0.00044529 -0.00136995 -3.16403e-05 1.03882e-05 0.000301625 -8.35225e-05 -0.000268672 -7.92741e-06 -3.42728e-06 -0.000147239 -2.02286e-06 3.23813e-05 6.93909e-05 4.00485e-06 -0.000100939 3.51248e-06 0.000107642 -7.13537e-05 1.65952e-05 
1758.4 0 -0.000184795 -0.00112955 4.73336e-06 -3.98649e-05 -0.0270113 0.000593217 0.00124198 0.00434244 0.000146492 0.000166418 -0.000214677 -0.000139444 -0.000158088 -0.00056487 -0.00132624 -3.59756e-05 -2.10137e-05 0.000308111 -8.63897e-05 -0.000277236 -1.00667e-05 -3.0401e-06 -0.000145109 2.77205e-06 2.39179e-05 6.60565e-05 6.48339e-06 -0.000115212 1.18628e-06 0.000109669 -6.86193e-05 2.49054e-06 
1758.75 0 -0.000188695 -0.000886271 3.43941e-06 -3.66639e-05 -0.0271654 0.000701425 0.0012229 0.00218488 0.000129428 0.000180857 -0.0002048 -0.000121496 -0.000141127 -0.000678367 -0.00126788 -3.70623e-05 -4.82871e-05 0.000309678 -8.63652e-05 -0.0002869 -1.4566e-05 -2.61743e-06 -0.000141625 8.85025e-06 1.46339e-05 6.055e-05 7.30018e-06 -0.000130705 -9.78892e-07 0.000111318 -6.57545e-05 -1.15376e-05 
1759.1 0 -0.000188791 -0.000639067 2.10162e-06 -3.27653e-05 -0.0271453 0.000810747 0.00119381 3.04339e-05 0.000108538 0.000192086 -0.000193777 -0.000103813 -0.000129356 -0.000782647 -0.00119849 -3.87945e-05 -7.14347e-05 0.000308022 -8.37108e-05 -0.000297156 -2.15409e-05 -2.10819e-06 -0.000135984 1.44474e-05 5.19746e-06 5.24129e-05 6.42182e-06 -0.000145323 -3.10336e-06 0.000112739 -6.38071e-05 -2.62496e-05 
1759.45 0 -0.000184516 -0.000389031 2.23075e-06 -2.72693e-05 -0.0269501 0.000921518 0.00115337 -0.00210503 8.61004e-05 0.000199574 -0.00018215 -8.71619e-05 -0.000124416 -0.000877454 -0.00111979 -4.45354e-05 -8.99789e-05 0.000304643 -7.85674e-05 -0.000308522 -2.79649e-05 -2.35196e-06 -0.000129534 1.88571e-05 -4.76498e-06 4.18297e-05 6.17704e-06 -0.000157941 -4.41923e-06 0.000114516 -6.30885e-05 -4.04896e-05 
1759.8 0 -0.000175728 -0.000137948 3.7063e-06 -2.04998e-05 -0.0265837 0.00103266 0.00109867 -0.00420705 6.55712e-05 0.000201698 -0.000170075 -7.13713e-05 -0.000125899 -0.000962398 -0.00103236 -5.44166e-05 -0.000105799 0.000300547 -7.07656e-05 -0.000319559 -3.24791e-05 -2.77577e-06 -0.00012192 2.21645e-05 -1.58021e-05 3.07384e-05 8.72397e-06 -0.000168986 -4.10061e-06 0.000117082 -6.22633e-05 -5.27155e-05 
1760.15 0 -0.000162933 0.000110487 4.537e-06 -1.32158e-05 -0.0260531 0.00114106 0.0010294 -0.00626441 4.76939e-05 0.000198967 -0.00015614 -5.53697e-05 -0.000131257 -0.00103654 -0.000939477 -6.84996e-05 -0.000121097 0.000297174 -5.94602e-05 -0.000326114 -3.49587e-05 -3.18554e-06 -0.000112804 2.48192e-05 -2.75317e-05 2.14804e-05 1.51491e-05 -0.00017821 -2.11738e-06 0.000118912 -5.95658e-05 -6.32204e-05 
1760.5 0 -0.000147918 0.000354589 3.18195e-06 -5.38141e-06 -0.0253629 0.0012419 0.000948914 -0.00826807 3.17344e-05 0.000192971 -0.000137474 -3.91432e-05 -0.00013566 -0.00110163 -0.000845769 -8.79557e-05 -0.000134987 0.000295448 -4.43765e-05 -0.00032757 -3.63538e-05 -4.66965e-06 -0.000103334 2.96692e-05 -3.89507e-05 1.55589e-05 2.43356e-05 -0.000185451 5.57312e-07 0.000119002 -5.62348e-05 -7.27455e-05 
1760.85 0 -0.000131406 0.00059493 8.96016e-07 2.54226e-06 -0.024516 0.00133404 0.000861958 -0.0102053 1.74098e-05 0.000183087 -0.000114306 -2.38997e-05 -0.000135529 -0.00116029 -0.000751494 -0.000110643 -0.000146126 0.000293842 -2.7345e-05 -0.000326127 -3.63666e-05 -7.69924e-06 -9.35641e-05 3.8775e-05 -4.92844e-05 1.28671e-05 3.28015e-05 -0.00019121 2.00945e-06 0.0001176 -5.42606e-05 -8.06538e-05 
1761.2 0 -0.000115413 0.000830923 -5.7879e-07 9.28003e-06 -0.0235188 0.00142001 0.000766394 -0.0120608 4.94017e-06 0.000170373 -8.99965e-05 -9.35129e-06 -0.000130084 -0.00121306 -0.000654806 -0.000133949 -0.000155558 0.000289428 -1.02867e-05 -0.00032234 -3.34383e-05 -1.08756e-05 -8.30535e-05 5.02917e-05 -5.89183e-05 1.10105e-05 3.76879e-05 -0.000194742 1.60623e-06 0.000114502 -5.24805e-05 -8.76413e-05 
1761.55 0 -0.000101681 0.00106108 -1.37162e-06 1.44913e-05 -0.0223791 0.00149702 0.000659237 -0.0138219 -4.05164e-06 0.000158022 -6.47868e-05 6.9367e-06 -0.000117782 -0.00125894 -0.000555103 -0.000155654 -0.000163918 0.000281933 5.36932e-06 -0.000315413 -2.90867e-05 -1.20129e-05 -7.19243e-05 6.16972e-05 -6.82681e-05 8.45724e-06 3.83992e-05 -0.000195947 6.54682e-07 0.000109293 -4.93688e-05 -9.50255e-05 
1761.9 0 -8.90142e-05 0.00128242 -1.64039e-06 1.92628e-05 -0.0211054 0.0015627 0.000543435 -0.0154784 -8.02095e-06 0.000148069 -3.81327e-05 2.53965e-05 -0.000100482 -0.00129713 -0.000451115 -0.000171956 -0.000169303 0.000274171 1.73175e-05 -0.000304174 -2.489e-05 -9.85106e-06 -5.99284e-05 7.11632e-05 -7.67092e-05 5.91337e-06 3.51862e-05 -0.000196632 2.69293e-07 0.000101949 -4.51035e-05 -0.000103014 
1762.25 0 -7.66257e-05 0.00149107 -1.93706e-06 2.38654e-05 -0.0197085 0.00161906 0.000421908 -0.0170207 -7.14466e-06 0.000142703 -1.17845e-05 4.37495e-05 -8.3715e-05 -0.0013271 -0.000341104 -0.000182622 -0.00017199 0.000267272 2.45969e-05 -0.000288258 -2.0882e-05 -5.99933e-06 -4.58433e-05 7.7489e-05 -8.3277e-05 3.99404e-06 2.90489e-05 -0.000197682 6.45253e-07 9.26543e-05 -4.02783e-05 -0.000111824 
1762.6 0 -6.52757e-05 0.0016866 -3.30401e-06 2.84585e-05 -0.0181992 0.00167013 0.000295409 -0.0184411 -3.72315e-06 0.000144574 1.37067e-05 6.06937e-05 -7.00332e-05 -0.00134736 -0.000225886 -0.000190305 -0.000174086 0.00026129 2.74681e-05 -0.000269354 -1.73822e-05 -4.23848e-06 -2.94085e-05 8.0633e-05 -8.78888e-05 3.24038e-06 2.05324e-05 -0.000196793 7.72284e-07 8.26817e-05 -3.51893e-05 -0.00012078 
1762.95 0 -5.55005e-05 0.0018718 -6.32773e-06 3.37976e-05 -0.0165868 0.00171967 0.000160745 -0.0197314 -1.51288e-07 0.0001539 3.98746e-05 7.55432e-05 -5.97595e-05 -0.00135716 -0.000108125 -0.000195958 -0.000176943 0.000257017 2.71174e-05 -0.000251789 -1.51259e-05 -5.05173e-06 -1.28445e-05 8.01188e-05 -9.15653e-05 3.48754e-06 1.03748e-05 -0.000192359 -1.00876e-08 7.39353e-05 -3.04715e-05 -0.000128858 
1763.3 0 -4.58003e-05 0.00204618 -9.93804e-06 4.00983e-05 -0.014881 0.00176627 1.44601e-05 -0.0208843 3.14778e-06 0.000165702 6.90061e-05 8.70388e-05 -5.45501e-05 -0.00135668 9.84764e-06 -0.000199659 -0.000181952 0.000254178 2.44714e-05 -0.000241095 -1.62595e-05 -3.95197e-06 2.23422e-06 7.60011e-05 -9.56072e-05 4.62829e-06 8.90879e-07 -0.000186304 -1.24037e-06 6.68013e-05 -2.6555e-05 -0.000135427 
1763.65 0 -3.23361e-05 0.00220567 -1.33555e-05 4.66075e-05 -0.0130916 0.00180526 -0.000142404 -0.0218939 5.95517e-06 0.000172775 0.000101801 9.47412e-05 -5.49417e-05 -0.00134413 0.000127874 -0.000204226 -0.000188457 0.000251273 1.78746e-05 -0.000235119 -2.08774e-05 -1.19081e-07 1.67603e-05 6.87947e-05 -0.000100608 6.86733e-06 -5.96458e-06 -0.000180504 -1.54234e-06 6.0409e-05 -2.34008e-05 -0.000140109 
1764 0 -1.31512e-05 0.00234887 -1.62994e-05 5.31194e-05 -0.0112299 0.00183167 -0.000308557 -0.022752 6.24968e-06 0.000173625 0.000135415 9.96981e-05 -5.76908e-05 -0.00131738 0.000244629 -0.00021321 -0.000193881 0.000248159 4.98438e-06 -0.00022699 -2.51915e-05 3.35932e-06 3.1511e-05 6.05558e-05 -0.000106588 1.07821e-05 -9.5156e-06 -0.000174522 -1.04065e-06 5.45492e-05 -2.07028e-05 -0.00014302 
1764.35 0 9.57659e-06 0.00247609 -1.87445e-05 5.9398e-05 -0.00931084 0.00183975 -0.000482609 -0.0234528 2.06917e-06 0.000170184 0.000165945 0.000102966 -5.89232e-05 -0.00127843 0.000358775 -0.000227271 -0.000197331 0.000244731 -1.19884e-05 -0.000213813 -2.70358e-05 5.90044e-06 4.65234e-05 5.341e-05 -0.000114233 1.54542e-05 -1.10304e-05 -0.000167864 -1.22922e-06 4.90953e-05 -1.79037e-05 -0.000144153 
1764.7 0 3.25081e-05 0.00258582 -2.05384e-05 6.47654e-05 -0.00734948 0.00182562 -0.000659574 -0.0239947 -6.40832e-06 0.00016543 0.000192371 0.000103837 -5.64335e-05 -0.00122974 0.000470008 -0.000244981 -0.000198835 0.000240584 -2.68211e-05 -0.000194855 -2.71265e-05 7.96975e-06 6.10697e-05 4.72956e-05 -0.000122867 1.96152e-05 -1.13346e-05 -0.00016053 -1.55004e-06 4.25841e-05 -1.47283e-05 -0.000143886 
1765.05 0 5.36002e-05 0.00267688 -2.18605e-05 6.80099e-05 -0.00535858 0.00178866 -0.000834047 -0.024376 -1.60355e-05 0.000162618 0.00021372 9.88301e-05 -4.8333e-05 -0.00117216 0.00057788 -0.000266084 -0.000197489 0.000233894 -3.67785e-05 -0.000172209 -2.69975e-05 9.25249e-06 7.45058e-05 4.23614e-05 -0.000130673 2.15772e-05 -1.00522e-05 -0.000152338 -1.03974e-06 3.43005e-05 -1.09013e-05 -0.000141457 
1765.4 0 7.41242e-05 0.0027502 -2.18977e-05 6.85722e-05 -0.00335069 0.00173095 -0.00100113 -0.0245934 -2.51369e-05 0.000161387 0.000228041 8.76518e-05 -3.13362e-05 -0.00110519 0.000681123 -0.000290559 -0.00019371 0.000220378 -4.50422e-05 -0.000148657 -2.71922e-05 1.0786e-05 8.72443e-05 3.99398e-05 -0.00013697 1.909e-05 -7.79678e-06 -0.000142316 1.91772e-06 2.42747e-05 -6.62633e-06 -0.000136677 
1765.75 0 9.45482e-05 0.00280497 -2.04745e-05 6.76121e-05 -0.00134036 0.00165631 -0.00115753 -0.0246466 -3.43162e-05 0.00016047 0.000234384 7.37434e-05 -2.50817e-06 -0.00102906 0.000776833 -0.000316569 -0.000190525 0.000199026 -5.46601e-05 -0.000123083 -2.67859e-05 1.58785e-05 9.9292e-05 3.98564e-05 -0.000141271 1.43766e-05 -6.49371e-06 -0.000131115 9.24395e-06 1.27931e-05 -2.05791e-06 -0.000130358 
1766.1 0 0.000113014 0.00283782 -1.81393e-05 6.62046e-05 0.000657694 0.00156644 -0.00130228 -0.024538 -4.45278e-05 0.000161745 0.000234094 5.80789e-05 4.00494e-05 -0.000945762 0.000861875 -0.000339509 -0.000190781 0.000171265 -6.70985e-05 -9.45195e-05 -2.6281e-05 2.39366e-05 0.000110943 4.0261e-05 -0.000143084 1.08762e-05 -7.18914e-06 -0.00012043 1.81795e-05 1.16348e-06 2.6417e-06 -0.000124051 
1766.45 0 0.00013084 0.00284791 -1.54852e-05 6.53586e-05 0.00262846 0.00146297 -0.00143461 -0.024268 -5.63423e-05 0.000165864 0.000230094 4.17922e-05 9.47741e-05 -0.0008585 0.000935853 -0.00035399 -0.000194255 0.00013758 -8.09159e-05 -6.52686e-05 -2.63465e-05 3.02418e-05 0.000122047 4.00655e-05 -0.000143162 8.67883e-06 -1.04184e-05 -0.000110414 2.48237e-05 -9.27583e-06 8.12322e-06 -0.000118665 
1766.8 0 0.000149507 0.00283835 -1.26653e-05 6.59409e-05 0.00455736 0.00134811 -0.00155489 -0.0238368 -6.90145e-05 0.000170583 0.000224794 2.6258e-05 0.000155504 -0.000769445 0.00100222 -0.000357378 -0.000198584 0.000100219 -9.28199e-05 -3.70597e-05 -2.56008e-05 3.31644e-05 0.000131742 3.75592e-05 -0.000141979 6.95056e-06 -1.59898e-05 -0.000101449 2.82536e-05 -1.8845e-05 1.424e-05 -0.000113683 
1767.15 0 0.000168077 0.00281141 -9.99454e-06 6.69092e-05 0.00643049 0.00122177 -0.00166277 -0.0232496 -8.01106e-05 0.000175726 0.000217543 1.18501e-05 0.000214242 -0.000678712 0.00106521 -0.000350815 -0.000203932 6.25228e-05 -0.000100377 -9.77461e-06 -2.2716e-05 3.49388e-05 0.000139259 3.16489e-05 -0.000140218 5.11745e-06 -2.09609e-05 -9.39439e-05 2.97671e-05 -2.77598e-05 2.08514e-05 -0.000108124 
1767.5 0 0.000184464 0.00276729 -9.05204e-06 6.68726e-05 0.00823595 0.00108496 -0.00175597 -0.0225167 -8.65196e-05 0.000180369 0.00020901 -9.33619e-07 0.000267816 -0.000582786 0.00112651 -0.000336071 -0.000212049 2.70368e-05 -0.00010403 1.64078e-05 -1.74387e-05 3.73088e-05 0.000146512 2.44013e-05 -0.00013901 3.15778e-06 -2.26548e-05 -8.73154e-05 3.03049e-05 -3.70824e-05 2.84669e-05 -0.000101881 
1767.85 0 0.000197209 0.00270577 -1.00819e-05 6.60603e-05 0.00996389 0.000939559 -0.00183315 -0.0216473 -8.82544e-05 0.000181128 0.000200345 -1.18057e-05 0.000315471 -0.000478119 0.00118358 -0.000313365 -0.000222857 -5.789e-06 -0.000105966 4.15596e-05 -1.12855e-05 4.07807e-05 0.000155332 1.73903e-05 -0.000137904 1.12434e-06 -2.21272e-05 -7.94497e-05 3.05149e-05 -4.57195e-05 3.66932e-05 -9.50807e-05 
1768.2 0 0.000207019 0.00262647 -1.13042e-05 6.44298e-05 0.0116023 0.00078798 -0.00189344 -0.0206482 -8.78397e-05 0.000176943 0.000192096 -2.05909e-05 0.000355824 -0.00036418 0.00123273 -0.000284505 -0.000236478 -3.78964e-05 -0.000109112 6.67168e-05 -6.00994e-06 4.56359e-05 0.000165238 1.04161e-05 -0.000137365 2.50964e-07 -2.10009e-05 -6.85542e-05 3.02518e-05 -5.1959e-05 4.43704e-05 -8.70976e-05 
1768.55 0 0.000214486 0.00252906 -1.11588e-05 6.08369e-05 0.013139 0.000634982 -0.00193734 -0.0195274 -8.84966e-05 0.000169826 0.00018426 -2.61603e-05 0.000388742 -0.000244104 0.00127188 -0.000252835 -0.000250727 -7.03989e-05 -0.000114516 9.29001e-05 -1.30652e-06 5.03883e-05 0.000174179 3.4802e-06 -0.000137572 1.20956e-06 -1.9553e-05 -5.39418e-05 2.80081e-05 -5.61979e-05 5.06859e-05 -7.77473e-05 
1768.9 0 0.000218209 0.00241539 -9.47606e-06 5.48378e-05 0.0145632 0.00048453 -0.00196923 -0.0182947 -9.07897e-05 0.000160373 0.000176571 -2.5732e-05 0.000415679 -0.000122013 0.00129944 -0.000220289 -0.000263056 -0.000102557 -0.000119865 0.000119088 3.30788e-06 5.22721e-05 0.00017907 -2.659e-06 -0.000138348 1.89335e-06 -1.69949e-05 -3.79006e-05 2.19092e-05 -5.91999e-05 5.58678e-05 -6.84225e-05 
1769.25 0 0.000218112 0.00228778 -7.48083e-06 4.88259e-05 0.0158656 0.00033672 -0.0019927 -0.0169624 -9.25077e-05 0.000147018 0.000169001 -1.74746e-05 0.000437793 -2.11396e-06 0.00131516 -0.000187362 -0.000272857 -0.000133117 -0.000123534 0.000144064 5.92114e-06 5.15011e-05 0.000179715 -6.88762e-06 -0.000139238 -1.57308e-07 -1.28647e-05 -2.44126e-05 1.25872e-05 -6.16623e-05 6.03137e-05 -5.99431e-05 
1769.6 0 0.000217182 0.00214691 -6.15328e-06 4.4775e-05 0.0170408 0.000189946 -0.00200773 -0.015544 -9.29797e-05 0.000130356 0.000161382 -4.97941e-06 0.000456546 0.000113864 0.00132301 -0.000153536 -0.000280077 -0.000159817 -0.000125706 0.000169019 5.59748e-06 4.95282e-05 0.00017882 -7.91393e-06 -0.000139794 -4.93306e-06 -8.55964e-06 -1.42275e-05 3.00118e-06 -6.45854e-05 6.44087e-05 -5.15204e-05 
1769.95 0 0.000218123 0.00199409 -5.4068e-06 4.22092e-05 0.018085 4.31279e-05 -0.00201413 -0.0140508 -9.42614e-05 0.000111648 0.000153197 6.47426e-06 0.000471995 0.000228536 0.00132573 -0.000119528 -0.000283325 -0.000183735 -0.000124435 0.000192863 4.30218e-06 4.61199e-05 0.00017819 -4.69626e-06 -0.000138452 -1.12892e-05 -6.73565e-06 -6.36242e-06 -5.06273e-06 -6.85434e-05 6.93608e-05 -4.20178e-05 
1770.3 0 0.000220562 0.00183243 -4.64404e-06 3.95312e-05 0.0189947 -0.000104249 -0.00201362 -0.0124944 -9.74333e-05 8.96817e-05 0.000144046 1.57717e-05 0.000484516 0.000343856 0.00132131 -8.75427e-05 -0.000282578 -0.000207668 -0.000116931 0.000212541 4.35773e-06 4.10079e-05 0.000177921 2.99892e-07 -0.000134359 -1.85317e-05 -9.17854e-06 1.09659e-07 -1.11817e-05 -7.25409e-05 7.49442e-05 -3.11989e-05 
1770.65 0 0.000222739 0.001665 -3.46604e-06 3.59293e-05 0.0197677 -0.000254932 -0.00200738 -0.0108873 -0.000100607 6.43242e-05 0.000134206 2.57351e-05 0.000495182 0.000458825 0.00130663 -5.60661e-05 -0.000279692 -0.000230324 -0.000103488 0.000226505 6.10817e-06 3.61853e-05 0.000176742 3.67418e-06 -0.000128073 -2.60646e-05 -1.40298e-05 6.37557e-06 -1.60165e-05 -7.59859e-05 8.07736e-05 -1.90605e-05 
1771 0 0.000224179 0.00149195 -2.19601e-06 3.08789e-05 0.0204045 -0.000410651 -0.00199241 -0.00924164 -0.000102647 3.65375e-05 0.000125157 3.86504e-05 0.000505735 0.000570924 0.00128044 -2.24825e-05 -0.000275333 -0.00024788 -8.70752e-05 0.000234149 1.00074e-05 3.4788e-05 0.000174255 4.63475e-06 -0.000121398 -3.29015e-05 -1.86744e-05 1.28274e-05 -2.14224e-05 -7.95023e-05 8.77168e-05 -5.69277e-06 
1771.35 0 0.000223502 0.00131136 -1.01732e-06 2.52996e-05 0.0209054 -0.000567902 -0.00196423 -0.00756662 -0.00010502 7.92019e-06 0.000116291 5.36737e-05 0.000517159 0.000678642 0.00124223 1.60623e-05 -0.00026858 -0.000258957 -6.93229e-05 0.000237322 1.60099e-05 3.67569e-05 0.000170916 4.03523e-06 -0.00011427 -3.9768e-05 -2.19651e-05 1.9754e-05 -2.72611e-05 -8.45726e-05 9.59914e-05 7.69533e-06 
1771.7 0 0.000218799 0.00112333 -7.55276e-07 2.05694e-05 0.021269 -0.000720214 -0.00192177 -0.00587075 -0.000107098 -1.91043e-05 0.000105215 6.91011e-05 0.000527342 0.000778556 0.00119098 6.19668e-05 -0.000261667 -0.000264629 -5.10874e-05 0.000238389 2.29034e-05 3.87692e-05 0.000167318 3.229e-06 -0.000105493 -4.70375e-05 -2.36182e-05 2.73848e-05 -3.13781e-05 -9.01935e-05 0.000104053 2.03226e-05 
1772.05 0 0.000210677 0.00093038 -1.00714e-06 1.60371e-05 0.0214959 -0.000866086 -0.00186884 -0.00416387 -0.000107935 -4.31809e-05 9.52279e-05 8.42031e-05 0.000532017 0.000866225 0.00112686 0.000114357 -0.000256824 -0.000266581 -3.46439e-05 0.000236851 2.78507e-05 3.82008e-05 0.000164549 2.74513e-06 -9.53188e-05 -5.43741e-05 -2.47011e-05 3.56876e-05 -3.31876e-05 -9.48308e-05 0.00010939 3.1844e-05 
1772.4 0 0.000202208 0.000735923 -2.90746e-07 1.06622e-05 0.0215874 -0.00100765 -0.00180645 -0.00245602 -0.000109282 -6.53274e-05 9.16863e-05 9.87616e-05 0.000527192 0.000940558 0.00105316 0.000169152 -0.000250371 -0.000267497 -2.21599e-05 0.000231168 2.90377e-05 3.49375e-05 0.000163321 2.23851e-06 -8.39862e-05 -6.30294e-05 -2.66966e-05 4.46063e-05 -3.22421e-05 -9.83526e-05 0.000111263 4.17919e-05 
1772.75 0 0.000194632 0.000542516 1.19204e-06 4.52213e-06 0.0215427 -0.00114406 -0.00173325 -0.00076023 -0.000111932 -8.63308e-05 9.51485e-05 0.00011306 0.000512612 0.00100302 0.000974182 0.000221092 -0.000238267 -0.000268986 -1.2099e-05 0.0002218 2.83766e-05 2.99439e-05 0.000162582 9.53929e-07 -7.14746e-05 -7.19259e-05 -2.91362e-05 5.54527e-05 -2.67914e-05 -0.00010097 0.000110939 4.94212e-05 
1773.1 0 0.000187111 0.000351865 1.51251e-06 -7.71583e-07 0.0213664 -0.00127471 -0.00164921 0.000907139 -0.000112679 -0.00010513 0.000102635 0.00012817 0.000490628 0.0010558 0.000891606 0.000267504 -0.000220577 -0.000270683 -1.29916e-06 0.000209049 2.81464e-05 2.31292e-05 0.000161094 -1.34238e-07 -5.79475e-05 -7.78434e-05 -3.08427e-05 6.87276e-05 -1.83079e-05 -0.000102568 0.000108953 5.49581e-05 
1773.45 0 0.000179568 0.00016555 4.16165e-07 -4.72381e-06 0.0210692 -0.00139855 -0.00155278 0.00253553 -0.000109978 -0.000121616 0.000112012 0.000144985 0.000463716 0.00109863 0.000805321 0.000308935 -0.00019961 -0.000269468 8.18265e-06 0.000192109 2.95546e-05 1.49515e-05 0.000158789 1.96049e-08 -4.41604e-05 -7.94853e-05 -3.2247e-05 8.46178e-05 -1.09136e-05 -0.000102869 0.000104988 5.92836e-05 
1773.8 0 0.000171351 -1.57946e-05 -7.50376e-07 -9.60236e-06 0.0206585 -0.00151084 -0.00144378 0.00412177 -0.000106713 -0.000136479 0.00012162 0.000159399 0.000434051 0.00113132 0.000716558 0.000346016 -0.000175683 -0.000263318 1.35735e-05 0.000172054 3.3566e-05 8.76312e-06 0.000153861 2.47762e-08 -3.00589e-05 -7.87756e-05 -3.44348e-05 0.000102645 -8.0994e-06 -0.000101938 9.93537e-05 6.31721e-05 
1774.15 0 0.000160985 -0.000194128 -2.26862e-06 -1.58219e-05 0.0201363 -0.00160835 -0.00132672 0.00566115 -0.000105179 -0.00014744 0.000127752 0.000167528 0.000403368 0.00115546 0.000626 0.000380308 -0.000149761 -0.000254889 1.66084e-05 0.000151394 3.93391e-05 7.65202e-06 0.000145451 -2.32066e-06 -1.5384e-05 -7.93374e-05 -3.74624e-05 0.00012012 -7.70549e-06 -9.87566e-05 9.25205e-05 6.62639e-05 
1774.5 0 0.000148926 -0.000371669 -4.44561e-06 -2.15609e-05 0.0195035 -0.00169231 -0.00120583 0.0071441 -0.00010562 -0.000152652 0.000130184 0.000169992 0.000372199 0.00117165 0.000533909 0.000412633 -0.000126159 -0.000246025 2.00915e-05 0.000130305 4.47063e-05 9.97566e-06 0.000134163 -7.07225e-06 -1.68342e-06 -8.08072e-05 -4.06057e-05 0.000136253 -7.75108e-06 -9.21242e-05 8.48391e-05 6.83909e-05 
1774.85 0 0.000136984 -0.000546656 -5.83209e-06 -2.52892e-05 0.0187627 -0.00176303 -0.00108305 0.00856125 -0.000106395 -0.000154584 0.000133583 0.000168367 0.000339422 0.00117923 0.000442058 0.000441146 -0.000105647 -0.000238387 2.43138e-05 0.000108301 4.90302e-05 1.24785e-05 0.000118759 -1.39887e-05 9.01682e-06 -8.30303e-05 -4.39729e-05 0.000151838 -8.44617e-06 -8.28542e-05 7.63164e-05 7.02479e-05 
1775.2 0 0.000126541 -0.00071616 -5.97886e-06 -2.69666e-05 0.0179188 -0.00182235 -0.000960737 0.00990427 -0.000106176 -0.000156174 0.000140242 0.000164301 0.000304337 0.00117734 0.000351804 0.000464653 -8.30188e-05 -0.000231499 2.75001e-05 8.6692e-05 5.17936e-05 1.52281e-05 9.94218e-05 -2.32096e-05 1.60152e-05 -8.5931e-05 -4.71957e-05 0.000165401 -6.7969e-06 -7.34954e-05 6.74035e-05 7.31069e-05 
1775.55 0 0.000119924 -0.00087875 -5.49646e-06 -2.82729e-05 0.0169802 -0.00187676 -0.000837388 0.0111657 -0.000105755 -0.000158278 0.000148736 0.000157494 0.000266593 0.00116648 0.000263843 0.000483757 -5.55293e-05 -0.000222927 2.92307e-05 6.64862e-05 5.30313e-05 1.77365e-05 7.90728e-05 -3.36238e-05 1.97754e-05 -8.66325e-05 -4.83501e-05 0.000174438 -1.67316e-06 -6.63907e-05 5.84702e-05 7.71904e-05 
1775.9 0 0.00011682 -0.00103386 -4.4416e-06 -2.99876e-05 0.0159551 -0.00192981 -0.00070804 0.0123408 -0.000105505 -0.000160857 0.000157653 0.000146871 0.000226158 0.00114807 0.000179919 0.000497489 -2.52362e-05 -0.000212498 2.97976e-05 4.69419e-05 5.53061e-05 1.8667e-05 6.01458e-05 -4.3401e-05 2.18889e-05 -8.37115e-05 -4.56825e-05 0.000179481 4.03386e-06 -6.33274e-05 5.00202e-05 8.10884e-05 
1776.25 0 0.0001123 -0.00118118 -3.09317e-06 -3.19805e-05 0.0148504 -0.00197888 -0.000569051 0.0134254 -0.000104894 -0.000163792 0.000165535 0.000133811 0.000184995 0.001124 0.00010063 0.00050429 7.37877e-06 -0.000202505 2.9239e-05 2.72799e-05 6.03195e-05 1.85856e-05 4.25263e-05 -5.05607e-05 2.40277e-05 -7.97026e-05 -4.0298e-05 0.000181933 8.88301e-06 -6.37883e-05 4.27803e-05 8.43805e-05 
1776.6 0 0.000101702 -0.0013202 -1.67259e-06 -3.5029e-05 0.0136737 -0.00201627 -0.000420598 0.014415 -0.000103478 -0.000166276 0.000171143 0.000120066 0.00014576 0.00109589 2.37176e-05 0.000506151 4.27112e-05 -0.000192673 2.74137e-05 6.69625e-06 6.60908e-05 1.77861e-05 2.64463e-05 -5.54769e-05 2.72217e-05 -7.59383e-05 -3.49508e-05 0.000182076 1.37692e-05 -6.59178e-05 3.62975e-05 8.78035e-05 
1776.95 0 8.53546e-05 -0.0014497 -6.56601e-08 -3.85904e-05 0.0124333 -0.00203562 -0.000267689 0.0153073 -0.000101959 -0.000167611 0.000174378 0.00010514 0.00010757 0.0010634 -5.25052e-05 0.000506088 7.81124e-05 -0.000182387 2.47446e-05 -1.63939e-05 6.93167e-05 1.56156e-05 1.16396e-05 -6.06133e-05 3.19855e-05 -7.28207e-05 -3.06492e-05 0.000180679 1.83666e-05 -6.85425e-05 3.07993e-05 9.05268e-05 
1777.3 0 6.67657e-05 -0.00156899 7.51395e-07 -4.1133e-05 0.0111365 -0.00203725 -0.000115934 0.0160988 -0.000101013 -0.000168851 0.000176489 8.76965e-05 6.90411e-05 0.00102549 -0.000127746 0.000504376 0.000109863 -0.000169945 2.26226e-05 -4.23089e-05 6.85186e-05 1.22968e-05 -2.73147e-06 -6.72381e-05 3.78703e-05 -7.08443e-05 -2.6362e-05 0.000177459 2.23366e-05 -7.1758e-05 2.63286e-05 9.10794e-05 
1777.65 0 4.86546e-05 -0.00167832 9.32748e-07 -4.15301e-05 0.00979055 -0.00202351 3.36062e-05 0.0167851 -0.000101084 -0.000172243 0.000178504 6.59721e-05 3.10359e-05 0.000981789 -0.000202557 0.000502051 0.00013668 -0.000154251 2.31617e-05 -6.93072e-05 6.38376e-05 7.39265e-06 -1.64124e-05 -7.43328e-05 4.55768e-05 -6.92401e-05 -2.07931e-05 0.00017225 2.60367e-05 -7.45049e-05 2.12807e-05 8.93305e-05 
1778 0 3.14513e-05 -0.00177657 1.60368e-06 -3.99069e-05 0.00840165 -0.00199351 0.000179955 0.0173633 -0.000102065 -0.000178723 0.000179902 4.08068e-05 -6.36614e-06 0.000931284 -0.000277032 0.000500073 0.000159408 -0.000137159 2.70062e-05 -9.56039e-05 5.6172e-05 2.44333e-07 -2.91627e-05 -8.04736e-05 5.60133e-05 -6.68202e-05 -1.38415e-05 0.000165888 3.00901e-05 -7.3516e-05 1.48917e-05 8.70099e-05 
1778.35 0 1.64892e-05 -0.00186242 3.40118e-06 -3.78396e-05 0.00697546 -0.00194771 0.000318421 0.01783 -0.000102584 -0.000189021 0.000180824 1.48283e-05 -4.36184e-05 0.000875091 -0.000348732 0.000497158 0.000179657 -0.000120515 3.30934e-05 -0.000120802 4.64687e-05 -8.13412e-06 -4.06028e-05 -8.47439e-05 6.68467e-05 -6.30712e-05 -5.87435e-06 0.000159177 3.49679e-05 -6.69585e-05 7.32251e-06 8.538e-05 
1778.7 0 5.79505e-06 -0.00193394 6.15307e-06 -3.60567e-05 0.00552009 -0.00189054 0.000444787 0.0181805 -0.000101431 -0.000203458 0.000182654 -1.01746e-05 -8.23101e-05 0.000815785 -0.000415917 0.00049128 0.000200473 -0.000105375 4.16085e-05 -0.00014426 3.74279e-05 -1.78163e-05 -5.04024e-05 -8.67861e-05 7.55448e-05 -5.7622e-05 3.23021e-06 0.000152466 4.06984e-05 -5.79607e-05 -1.35255e-06 8.4641e-05 
1779.05 0 -2.37963e-06 -0.00198872 9.20827e-06 -3.42797e-05 0.00404552 -0.00182741 0.000558373 0.0184097 -9.91421e-05 -0.000219708 0.000183499 -3.40205e-05 -0.000123453 0.00075519 -0.000477185 0.000480685 0.000221748 -9.26713e-05 5.288e-05 -0.000165317 3.12088e-05 -2.77814e-05 -6.02151e-05 -8.589e-05 8.28128e-05 -5.15707e-05 1.36134e-05 0.000145691 4.59543e-05 -4.98531e-05 -1.06779e-05 8.41313e-05 
1779.4 0 -1.057e-05 -0.00202675 1.2662e-05 -3.25552e-05 0.00256578 -0.00176043 0.000661892 0.0185143 -9.65768e-05 -0.000237142 0.00018226 -5.6902e-05 -0.000164647 0.000695071 -0.000531306 0.000464525 0.000238605 -8.22917e-05 6.49019e-05 -0.000184372 2.7504e-05 -3.56037e-05 -7.19632e-05 -8.05976e-05 9.01432e-05 -4.6567e-05 2.32723e-05 0.000138007 5.02693e-05 -4.23017e-05 -1.8951e-05 8.25137e-05 
1779.75 0 -1.91608e-05 -0.00204965 1.64401e-05 -3.06791e-05 0.00109728 -0.00168787 0.000755378 0.0184975 -9.4116e-05 -0.000257073 0.000180091 -7.85742e-05 -0.000203176 0.00063753 -0.000578898 0.00044348 0.00025019 -7.35629e-05 7.57385e-05 -0.000200449 2.60613e-05 -4.07098e-05 -8.42408e-05 -7.22269e-05 9.77174e-05 -4.1894e-05 3.04786e-05 0.000128071 5.4364e-05 -3.36423e-05 -2.52396e-05 7.94098e-05 
1780.1 0 -2.8132e-05 -0.00205922 1.88413e-05 -2.85077e-05 -0.00034856 -0.00160956 0.000837401 0.0183672 -9.21646e-05 -0.000277462 0.000176204 -9.77726e-05 -0.000237146 0.000584112 -0.000622303 0.000418958 0.00025872 -6.72016e-05 8.61212e-05 -0.000213446 2.58093e-05 -4.31903e-05 -9.453e-05 -6.27073e-05 0.00010413 -3.65601e-05 3.65822e-05 0.000115859 5.82565e-05 -2.36074e-05 -2.96739e-05 7.66711e-05 
1780.45 0 -3.70555e-05 -0.0020573 1.98553e-05 -2.80115e-05 -0.00176584 -0.00152657 0.000909612 0.0181277 -9.04763e-05 -0.000295414 0.000169631 -0.000112003 -0.000265213 0.000535165 -0.00066514 0.000392612 0.00026538 -6.45768e-05 9.83639e-05 -0.000224727 2.5412e-05 -4.3124e-05 -0.000102157 -5.16298e-05 0.000109295 -3.10622e-05 4.25571e-05 0.000102531 6.2236e-05 -1.27501e-05 -3.30614e-05 7.50563e-05 
1780.8 0 -4.63547e-05 -0.00204401 2.0994e-05 -2.97079e-05 -0.00314692 -0.00144143 0.000973726 0.0177821 -8.76344e-05 -0.000308683 0.000160273 -0.000120471 -0.000287894 0.000487685 -0.000710403 0.000365062 0.000271752 -6.4859e-05 0.000113592 -0.000233865 2.45598e-05 -4.17995e-05 -0.000107515 -3.90786e-05 0.000113755 -2.51293e-05 4.7467e-05 9.03074e-05 6.61278e-05 -7.49573e-07 -3.53863e-05 7.31152e-05 
1781.15 0 -5.54949e-05 -0.00201814 2.28131e-05 -3.1701e-05 -0.00448262 -0.00135801 0.00103177 0.0173364 -8.1877e-05 -0.000316315 0.000148587 -0.000124465 -0.000304854 0.000436193 -0.000756495 0.000336868 0.000278919 -6.67516e-05 0.000130106 -0.000241334 2.29013e-05 -3.91696e-05 -0.000111677 -2.68426e-05 0.00011727 -1.94404e-05 5.12727e-05 8.09576e-05 6.85836e-05 1.16182e-05 -3.59174e-05 6.9546e-05 
1781.5 0 -6.3272e-05 -0.00198099 2.50213e-05 -3.27591e-05 -0.00576674 -0.00127597 0.00108621 0.0167962 -7.38507e-05 -0.000319557 0.000134624 -0.000125153 -0.000317869 0.000377676 -0.000799263 0.000310657 0.000285861 -6.86416e-05 0.000145233 -0.000247367 2.09671e-05 -3.41375e-05 -0.000115551 -1.59461e-05 0.000119863 -1.47064e-05 5.54832e-05 7.41249e-05 7.0766e-05 2.35585e-05 -3.53475e-05 6.38786e-05 
1781.85 0 -7.09663e-05 -0.00193593 2.69245e-05 -3.24875e-05 -0.00699505 -0.001194 0.00113846 0.0161655 -6.57452e-05 -0.000318856 0.000120569 -0.000125534 -0.000331566 0.000312905 -0.000835313 0.000286017 0.000291137 -6.85406e-05 0.000157977 -0.000250151 1.99215e-05 -2.85143e-05 -0.000119096 -5.17524e-06 0.000121453 -9.42719e-06 6.04807e-05 6.89093e-05 7.44407e-05 3.51174e-05 -3.58043e-05 5.70712e-05 
1782.2 0 -8.05846e-05 -0.00188287 2.77646e-05 -3.14338e-05 -0.00816147 -0.00111159 0.00118981 0.0154501 -5.77911e-05 -0.000314573 0.000108594 -0.000127819 -0.000347606 0.000244641 -0.000863164 0.000259601 0.000295626 -6.59033e-05 0.000167492 -0.00024916 1.91426e-05 -2.4808e-05 -0.000122065 5.56567e-06 0.000122765 -2.71379e-06 6.43602e-05 6.49069e-05 7.78353e-05 4.60838e-05 -3.72334e-05 5.16733e-05 
1782.55 0 -9.2064e-05 -0.00181931 2.70531e-05 -3.06854e-05 -0.00925987 -0.001027 0.00124099 0.0146582 -4.81991e-05 -0.000307958 9.66495e-05 -0.000131623 -0.000363679 0.000175365 -0.000884188 0.000229862 0.000299217 -6.04724e-05 0.000170577 -0.000246115 1.69047e-05 -2.22022e-05 -0.000124957 1.44733e-05 0.000122907 5.04667e-06 6.70387e-05 6.15954e-05 7.88003e-05 5.68906e-05 -3.8783e-05 4.79841e-05 
1782.9 0 -0.000102902 -0.00174666 2.60594e-05 -3.04375e-05 -0.0102877 -0.000938856 0.00129146 0.0137973 -3.77633e-05 -0.000300117 8.38479e-05 -0.000137537 -0.000376885 0.000106018 -0.000900634 0.000198234 0.000298915 -5.15466e-05 0.000163653 -0.000241409 1.29686e-05 -1.91372e-05 -0.000128467 2.08864e-05 0.000120169 1.39986e-05 7.02089e-05 5.69753e-05 7.72316e-05 6.70549e-05 -4.02492e-05 4.43556e-05 
1783.25 0 -0.000111406 -0.00166746 2.5474e-05 -3.0687e-05 -0.0112416 -0.000847069 0.00133833 0.012871 -2.9797e-05 -0.000290474 7.1004e-05 -0.000147061 -0.000385577 3.68474e-05 -0.000911081 0.00016597 0.000292967 -4.06148e-05 0.000148284 -0.000232588 8.64553e-06 -1.75624e-05 -0.000132886 2.67687e-05 0.000114596 2.39271e-05 7.40521e-05 4.80451e-05 7.32183e-05 7.59502e-05 -4.08909e-05 3.98747e-05 
1783.6 0 -0.000118078 -0.00158083 2.48524e-05 -3.10511e-05 -0.0121154 -0.000754864 0.00137933 0.0118844 -2.52694e-05 -0.000277015 5.95738e-05 -0.000159655 -0.000388516 -3.11406e-05 -0.000913054 0.000134204 0.000282152 -3.01089e-05 0.000129594 -0.000219746 4.5996e-06 -1.89885e-05 -0.000136787 3.4439e-05 0.00010661 3.37498e-05 7.68552e-05 3.35365e-05 6.69344e-05 8.37273e-05 -4.10366e-05 3.34827e-05 
1783.95 0 -0.000123491 -0.0014864 2.38149e-05 -3.03514e-05 -0.0129074 -0.00066339 0.00141577 0.0108472 -2.45342e-05 -0.000259368 4.93387e-05 -0.000172713 -0.000386202 -9.67934e-05 -0.000906679 0.000104623 0.000269822 -2.0417e-05 0.000112093 -0.00020707 1.21542e-06 -2.16808e-05 -0.000137816 4.35062e-05 9.7053e-05 4.25687e-05 7.75218e-05 1.72297e-05 5.86048e-05 8.98463e-05 -4.09266e-05 2.51469e-05 
1784.3 0 -0.000129321 -0.00138554 2.18394e-05 -2.77765e-05 -0.0136194 -0.000570048 0.00144759 0.0097643 -2.54829e-05 -0.000240042 3.81043e-05 -0.000183981 -0.000380525 -0.000159308 -0.000892346 7.73509e-05 0.000258022 -1.00208e-05 9.88059e-05 -0.000197145 -1.23336e-06 -2.4129e-05 -0.000136905 5.18384e-05 8.6359e-05 4.99373e-05 7.60872e-05 3.78366e-06 4.86112e-05 9.41286e-05 -4.1604e-05 1.68114e-05 
1784.65 0 -0.000136708 -0.00127732 1.95047e-05 -2.47062e-05 -0.0142482 -0.000476072 0.00147443 0.00863591 -2.32093e-05 -0.000220409 2.66544e-05 -0.000193652 -0.000372635 -0.000215841 -0.000869457 5.16517e-05 0.000245717 3.8717e-06 8.74951e-05 -0.000190303 -3.82009e-06 -2.82277e-05 -0.000135391 5.81518e-05 7.48519e-05 5.53159e-05 7.32018e-05 -6.54187e-06 3.76325e-05 9.64997e-05 -4.44414e-05 9.96447e-06 
1785 0 -0.000144616 -0.00115854 1.77815e-05 -2.17855e-05 -0.0147863 -0.000384473 0.00150007 0.00746752 -1.60972e-05 -0.00020056 1.74777e-05 -0.000203616 -0.000362397 -0.000262785 -0.00084063 2.63686e-05 0.000232814 2.32529e-05 7.47157e-05 -0.00018629 -7.20061e-06 -3.51286e-05 -0.00013379 6.34259e-05 6.4436e-05 5.78846e-05 6.99978e-05 -1.53412e-05 2.62955e-05 9.77066e-05 -4.91639e-05 4.65345e-06 
1785.35 0 -0.000152722 -0.00102963 1.7474e-05 -1.8651e-05 -0.0152298 -0.000292736 0.00152821 0.00626988 -3.67292e-06 -0.000180177 9.93103e-06 -0.000214965 -0.000347916 -0.000300433 -0.000809204 6.12455e-07 0.000219311 4.66577e-05 6.00332e-05 -0.000183379 -1.02833e-05 -4.12716e-05 -0.000132036 6.84423e-05 5.48195e-05 5.71893e-05 6.70398e-05 -2.47064e-05 1.51891e-05 9.98823e-05 -5.45939e-05 1.40396e-06 
1785.7 0 -0.000161866 -0.000895708 1.91149e-05 -1.53787e-05 -0.0155766 -0.00019508 0.00155805 0.00505151 1.29865e-05 -0.000159285 3.53447e-06 -0.000226351 -0.000327876 -0.000330849 -0.000777181 -2.46895e-05 0.000203491 7.001e-05 4.29944e-05 -0.000180678 -1.24072e-05 -4.40469e-05 -0.000128294 7.27439e-05 4.37496e-05 5.34146e-05 6.42511e-05 -3.61543e-05 6.36521e-06 0.000102726 -5.82041e-05 -5.16028e-07 
1786.05 0 -0.000171483 -0.00076003 2.11103e-05 -1.1901e-05 -0.0158238 -8.96393e-05 0.00158582 0.00382144 2.96144e-05 -0.000139632 -1.33459e-06 -0.000234612 -0.000303022 -0.000356647 -0.000746894 -4.7263e-05 0.000183947 9.13485e-05 2.5113e-05 -0.000177998 -1.42425e-05 -4.50343e-05 -0.000122179 7.52809e-05 3.03556e-05 4.89013e-05 6.14547e-05 -4.92995e-05 1.66382e-06 0.000105193 -5.87948e-05 -1.68568e-06 
1786.4 0 -0.000179605 -0.000623138 2.21843e-05 -8.47721e-06 -0.0159744 2.16442e-05 0.00160754 0.00259013 4.47066e-05 -0.000122106 -5.13459e-06 -0.000238951 -0.000275816 -0.000381624 -0.000720031 -6.47029e-05 0.000161583 0.000109528 1.15728e-05 -0.000173634 -1.70605e-05 -4.50899e-05 -0.000115228 7.54743e-05 1.42285e-05 4.60606e-05 5.96441e-05 -6.47362e-05 -1.52056e-07 0.000106921 -5.75725e-05 -2.18367e-06 
1786.75 0 -0.000183955 -0.000485938 2.22004e-05 -5.44037e-06 -0.0160337 0.000137161 0.00162087 0.00136282 5.94398e-05 -0.000105074 -9.82071e-06 -0.000238812 -0.000250213 -0.000410704 -0.000696432 -7.67769e-05 0.000138679 0.000122918 4.0978e-06 -0.000167333 -2.11347e-05 -4.45495e-05 -0.000106159 7.53547e-05 -4.36578e-06 4.40816e-05 5.98621e-05 -8.18014e-05 -1.49873e-07 0.000107276 -5.63352e-05 -3.04329e-06 
1787.1 0 -0.000183393 -0.000348197 2.11147e-05 -2.91085e-06 -0.0160016 0.000254644 0.00162463 0.000141691 7.49718e-05 -8.67575e-05 -1.66476e-05 -0.00023191 -0.000229979 -0.000447958 -0.000671657 -8.53032e-05 0.000115466 0.000132097 7.48492e-07 -0.000161119 -2.38774e-05 -4.60952e-05 -9.44701e-05 7.75869e-05 -2.44378e-05 4.2787e-05 6.09688e-05 -9.66335e-05 1.27373e-06 0.000105332 -5.50115e-05 -5.51036e-06 
1787.45 0 -0.000179289 -0.000208929 1.81403e-05 -6.79356e-07 -0.0158759 0.000369944 0.00161861 -0.00106798 9.24427e-05 -6.81115e-05 -2.4396e-05 -0.000218871 -0.000216191 -0.000492648 -0.000639961 -9.47454e-05 9.04675e-05 0.00013892 -3.90362e-07 -0.000157131 -2.22074e-05 -5.00919e-05 -8.24363e-05 8.27592e-05 -4.47038e-05 4.25873e-05 6.11187e-05 -0.000107579 2.88428e-06 0.000100615 -5.23011e-05 -9.77102e-06 
1787.8 0 -0.000175816 -6.87324e-05 1.28595e-05 1.18434e-06 -0.0156557 0.00048025 0.00160612 -0.00225967 0.000112851 -5.27871e-05 -3.0731e-05 -0.000202967 -0.000205465 -0.000540849 -0.000599158 -0.000107882 6.40017e-05 0.000144024 -1.68742e-06 -0.000154441 -1.60603e-05 -5.3496e-05 -7.18236e-05 8.95735e-05 -6.37621e-05 4.22889e-05 5.83281e-05 -0.000116422 4.02169e-06 9.24098e-05 -4.8188e-05 -1.47369e-05 
1788.15 0 -0.000176737 7.13336e-05 5.45197e-06 1.99566e-06 -0.0153435 0.000588894 0.00159095 -0.00342637 0.000133998 -4.16735e-05 -3.42135e-05 -0.000186201 -0.00019584 -0.000590515 -0.000549886 -0.000124467 3.77988e-05 0.000147767 -5.71222e-06 -0.000149644 -8.51286e-06 -5.38723e-05 -6.13806e-05 9.5291e-05 -7.91387e-05 4.21014e-05 5.23882e-05 -0.000124457 5.24916e-06 8.07282e-05 -4.35504e-05 -2.05568e-05 
1788.5 0 -0.000181736 0.000208935 -2.68061e-06 1.40034e-06 -0.0149424 0.000700369 0.00157227 -0.00456238 0.000152062 -3.2987e-05 -3.5905e-05 -0.000169311 -0.000187554 -0.000641044 -0.000492424 -0.000144319 1.21697e-05 0.000151726 -1.13769e-05 -0.000141595 -3.13368e-06 -5.17217e-05 -5.00458e-05 9.82619e-05 -8.94411e-05 4.36861e-05 4.47802e-05 -0.000130973 6.26136e-06 6.6747e-05 -3.97676e-05 -2.8017e-05 
1788.85 0 -0.000187145 0.00034215 -9.45638e-06 2.61855e-07 -0.0144549 0.000816328 0.00154655 -0.00566169 0.000167375 -2.56426e-05 -3.73501e-05 -0.000152937 -0.000181457 -0.000689066 -0.000426699 -0.000166358 -1.29365e-05 0.000154703 -1.68379e-05 -0.000130567 -3.58039e-07 -5.05557e-05 -3.80426e-05 9.85711e-05 -9.53141e-05 4.63423e-05 3.63118e-05 -0.00013568 5.43044e-06 5.20064e-05 -3.64469e-05 -3.67615e-05 
1789.2 0 -0.000191667 0.000472019 -1.47284e-05 -4.41884e-07 -0.0138842 0.000937069 0.00150906 -0.00671713 0.000181927 -1.91376e-05 -3.83251e-05 -0.00013488 -0.000176626 -0.000729756 -0.000355742 -0.000189413 -3.6875e-05 0.000154141 -2.28146e-05 -0.000116605 1.52563e-06 -5.1702e-05 -2.56614e-05 9.80477e-05 -9.72964e-05 4.76464e-05 2.80506e-05 -0.00013896 3.12367e-06 3.82651e-05 -3.22141e-05 -4.55533e-05 
1789.55 0 -0.000196186 0.000600412 -1.94964e-05 -2.65078e-07 -0.0132332 0.0010607 0.00145667 -0.00772242 0.00019656 -1.26667e-05 -3.69075e-05 -0.000114213 -0.000169719 -0.000762103 -0.000284087 -0.000212845 -5.8535e-05 0.000150341 -3.10686e-05 -9.97666e-05 2.70235e-06 -5.18947e-05 -1.28925e-05 9.8008e-05 -9.63038e-05 4.66902e-05 2.00493e-05 -0.00014154 -2.54718e-07 2.75195e-05 -2.70716e-05 -5.35313e-05 
1789.9 0 -0.000199286 0.00072576 -2.39808e-05 9.63048e-07 -0.012504 0.00118438 0.00138849 -0.00866876 0.000210342 -4.84868e-06 -3.25966e-05 -9.15514e-05 -0.000158549 -0.000788574 -0.000212044 -0.000235236 -7.59355e-05 0.000144598 -4.15061e-05 -8.11631e-05 1.93062e-06 -4.86857e-05 4.0973e-07 9.77803e-05 -9.42769e-05 4.26798e-05 1.22354e-05 -0.000143516 -4.62804e-06 2.05397e-05 -2.1474e-05 -6.02297e-05 
1790.25 0 -0.000198604 0.000845099 -2.80988e-05 2.45807e-06 -0.0117037 0.00130532 0.0013061 -0.00954597 0.000221917 5.1597e-06 -2.71304e-05 -6.81804e-05 -0.000144241 -0.000808661 -0.000139933 -0.000253794 -8.78963e-05 0.000139111 -5.29893e-05 -6.19539e-05 -9.68008e-07 -4.13544e-05 1.40951e-05 9.6251e-05 -9.37907e-05 3.63057e-05 4.70362e-06 -0.000144517 -7.78637e-06 1.59575e-05 -1.54958e-05 -6.5588e-05 
1790.6 0 -0.000194645 0.00095527 -3.23278e-05 3.29548e-06 -0.0108431 0.00142401 0.00121126 -0.0103502 0.000228552 1.76623e-05 -2.13979e-05 -4.6699e-05 -0.0001298 -0.000821624 -7.1621e-05 -0.000266842 -9.49196e-05 0.000134911 -6.57261e-05 -4.1807e-05 -4.61774e-06 -2.99901e-05 2.84062e-05 9.2924e-05 -9.51819e-05 3.0086e-05 -2.18993e-06 -0.000142989 -7.77116e-06 1.08204e-05 -8.86305e-06 -6.97944e-05 
1790.95 0 -0.000188731 0.00105385 -3.69866e-05 2.70265e-06 -0.00992926 0.00153966 0.00110181 -0.0110809 0.000226541 3.28648e-05 -1.54957e-05 -2.77295e-05 -0.000116074 -0.000829123 -8.8331e-06 -0.000275585 -9.86724e-05 0.000130291 -7.88634e-05 -2.0761e-05 -8.9861e-06 -1.84502e-05 4.10758e-05 8.82897e-05 -9.65162e-05 2.71294e-05 -7.95029e-06 -0.000138256 -6.57562e-06 3.42499e-06 -2.01194e-06 -7.30832e-05 
1791.3 0 -0.000180883 0.00114133 -4.1261e-05 5.85143e-07 -0.00896854 0.0016485 0.000978669 -0.011733 0.000217283 5.01685e-05 -9.00542e-06 -9.88863e-06 -0.000102374 -0.000832636 4.97977e-05 -0.00028136 -0.000100923 0.000121451 -9.13085e-05 -3.10483e-07 -1.43598e-05 -1.12421e-05 4.95655e-05 8.31286e-05 -9.62822e-05 2.68683e-05 -1.28558e-05 -0.000134622 -7.74122e-06 -5.5225e-06 4.34825e-06 -7.68662e-05 
1791.65 0 -0.000171094 0.00122022 -4.51945e-05 -2.31323e-06 -0.00797041 0.00175001 0.000845693 -0.0123028 0.000204231 6.73888e-05 -1.34331e-06 1.1426e-05 -8.71518e-05 -0.00083199 0.000106267 -0.000285881 -0.000102811 0.000108751 -0.000104313 1.82911e-05 -2.04915e-05 -8.2708e-06 5.64932e-05 7.77888e-05 -9.40508e-05 2.6673e-05 -1.75018e-05 -0.000134631 -1.16381e-05 -1.49219e-05 1.02287e-05 -8.27424e-05 
1792 0 -0.000159011 0.00129252 -4.83349e-05 -5.26362e-06 -0.00694384 0.00184422 0.000703063 -0.0127916 0.000187509 8.15431e-05 7.3012e-06 3.83852e-05 -6.76842e-05 -0.000827156 0.000162025 -0.000290507 -0.000104626 9.78272e-05 -0.000117281 3.4857e-05 -2.57671e-05 -7.39522e-06 6.4229e-05 7.22571e-05 -8.89799e-05 2.56713e-05 -2.20157e-05 -0.000136349 -1.64802e-05 -2.41636e-05 1.56923e-05 -9.05971e-05 
1792.35 0 -0.000145136 0.00135921 -5.0004e-05 -7.32803e-06 -0.00589387 0.0019284 0.000548568 -0.0132028 0.000166593 8.98846e-05 1.54899e-05 6.82634e-05 -4.39827e-05 -0.000819584 0.000219285 -0.00029459 -0.000107535 9.07705e-05 -0.000127667 5.03437e-05 -2.91951e-05 -6.72773e-06 7.30967e-05 6.60034e-05 -8.07064e-05 2.40634e-05 -2.65687e-05 -0.000138692 -1.96382e-05 -3.16518e-05 2.2265e-05 -9.97802e-05 
1792.7 0 -0.00012952 0.00141897 -5.19959e-05 -7.16282e-06 -0.00482318 0.0019994 0.00038217 -0.0135378 0.000140848 9.34409e-05 2.2905e-05 9.811e-05 -1.79856e-05 -0.00080986 0.000280107 -0.000295245 -0.000113917 8.54433e-05 -0.000133504 6.59664e-05 -3.23776e-05 -5.03698e-06 8.27773e-05 5.8871e-05 -7.13269e-05 2.29991e-05 -3.10016e-05 -0.000140759 -1.98213e-05 -3.6148e-05 3.08121e-05 -0.000109066 
1793.05 0 -0.000111372 0.00146933 -5.49441e-05 -5.70763e-06 -0.00373511 0.00205468 0.000206615 -0.0137942 0.000111538 9.41825e-05 3.05089e-05 0.000127252 9.26191e-06 -0.00079589 0.000344356 -0.000290383 -0.000123314 7.86921e-05 -0.000133566 8.02347e-05 -3.53404e-05 -2.9165e-06 9.286e-05 5.15202e-05 -6.3358e-05 2.25487e-05 -3.49932e-05 -0.000142071 -1.78513e-05 -3.79754e-05 3.97909e-05 -0.000115632 
1793.4 0 -9.04301e-05 0.00150889 -5.68693e-05 -4.58237e-06 -0.00263557 0.00209393 2.311e-05 -0.0139666 8.13172e-05 9.15315e-05 3.76084e-05 0.00015597 3.69429e-05 -0.000774608 0.000409747 -0.00028098 -0.000134011 6.8426e-05 -0.000130025 9.24253e-05 -3.63101e-05 -1.92776e-06 0.000103818 4.36655e-05 -5.71163e-05 2.20816e-05 -3.80235e-05 -0.000141204 -1.5108e-05 -3.84942e-05 4.71105e-05 -0.000118775 
1793.75 0 -6.78033e-05 0.00153807 -5.68293e-05 -3.29565e-06 -0.00153312 0.0021159 -0.000168902 -0.0140522 5.07065e-05 8.54353e-05 4.24724e-05 0.00018455 6.41902e-05 -0.000745495 0.00047244 -0.000269319 -0.000146427 5.41085e-05 -0.000125012 0.000104156 -3.64944e-05 -3.48861e-06 0.000114485 3.59233e-05 -5.15911e-05 2.10426e-05 -3.95618e-05 -0.000136324 -1.30178e-05 -3.85968e-05 5.19568e-05 -0.000119475 
1794.1 0 -4.28766e-05 0.00155786 -5.53064e-05 -2.16616e-06 -0.000435716 0.00211796 -0.00036475 -0.0140528 1.91795e-05 7.74127e-05 4.61727e-05 0.000213579 9.05899e-05 -0.000710098 0.000531176 -0.000256916 -0.000159593 3.66244e-05 -0.000117778 0.00011502 -3.70902e-05 -7.02824e-06 0.000122514 2.89945e-05 -4.66692e-05 2.05919e-05 -4.09543e-05 -0.000128479 -1.24609e-05 -3.82967e-05 5.4656e-05 -0.000117578 
1794.45 0 -1.5373e-05 0.0015689 -5.42873e-05 -1.98349e-06 0.000649584 0.00210173 -0.000560751 -0.0139701 -1.16702e-05 7.024e-05 4.95652e-05 0.000242696 0.000114888 -0.000668249 0.000586596 -0.00024423 -0.000169719 1.66131e-05 -0.000108389 0.000123247 -3.55063e-05 -1.1045e-05 0.000127718 2.21079e-05 -4.16258e-05 2.06815e-05 -4.28008e-05 -0.000119416 -1.40911e-05 -3.72985e-05 5.61039e-05 -0.000113319 
1794.8 0 1.29422e-05 0.00157263 -5.41866e-05 -2.39983e-06 0.00171621 0.00206694 -0.000758422 -0.0138064 -4.038e-05 6.47711e-05 5.0538e-05 0.000272818 0.000137841 -0.000620424 0.000637965 -0.000231521 -0.000175901 -5.27055e-06 -9.96011e-05 0.000127644 -3.21694e-05 -1.44455e-05 0.000131506 1.58282e-05 -3.71321e-05 1.98277e-05 -4.44676e-05 -0.000109486 -1.71781e-05 -3.51892e-05 5.65818e-05 -0.000107378 
1795.15 0 4.22037e-05 0.00156927 -5.31892e-05 -3.47005e-06 0.00276066 0.0020097 -0.000956959 -0.0135651 -6.78953e-05 5.85764e-05 4.88999e-05 0.000303884 0.00015972 -0.00056785 0.000684972 -0.000217443 -0.000180837 -2.64567e-05 -9.25725e-05 0.00012845 -2.84324e-05 -1.54298e-05 0.000134144 9.7746e-06 -3.50486e-05 1.81727e-05 -4.72093e-05 -9.92156e-05 -2.1062e-05 -3.25959e-05 5.59847e-05 -0.00010012 
1795.5 0 7.15873e-05 0.00155691 -5.05309e-05 -4.57588e-06 0.00378127 0.00192848 -0.00115182 -0.013247 -9.47139e-05 5.00905e-05 4.69347e-05 0.000333168 0.000178039 -0.000509276 0.000727309 -0.00020005 -0.000185329 -4.52817e-05 -8.58463e-05 0.000128585 -2.36316e-05 -1.36462e-05 0.000135966 1.8268e-06 -3.49251e-05 1.59108e-05 -5.12548e-05 -8.9907e-05 -2.5882e-05 -3.00286e-05 5.38117e-05 -9.21976e-05 
1795.85 0 9.95717e-05 0.00153509 -4.66109e-05 -4.32643e-06 0.00477219 0.00182604 -0.00133725 -0.0128504 -0.000121636 3.96241e-05 4.55319e-05 0.000359319 0.000189811 -0.000443647 0.000762093 -0.00018086 -0.000187222 -6.42615e-05 -7.84575e-05 0.000131636 -1.82837e-05 -1.02619e-05 0.000138787 -8.7042e-06 -3.47408e-05 1.2165e-05 -5.39469e-05 -8.1491e-05 -3.13264e-05 -2.71975e-05 5.04215e-05 -8.37196e-05 
1796.2 0 0.000126505 0.00150473 -4.26176e-05 -2.68283e-06 0.00572599 0.00170701 -0.00151201 -0.0123774 -0.000149828 2.8372e-05 4.31123e-05 0.000383871 0.000196298 -0.000372653 0.000786796 -0.000163324 -0.00018395 -8.70818e-05 -6.81734e-05 0.00013865 -1.27937e-05 -6.34843e-06 0.000142717 -2.04387e-05 -3.3185e-05 5.99456e-06 -5.32622e-05 -7.28299e-05 -3.65521e-05 -2.36115e-05 4.67723e-05 -7.38243e-05 
1796.55 0 0.000153285 0.00146611 -3.90149e-05 -6.3629e-07 0.00663821 0.00157156 -0.00167815 -0.0118323 -0.000176178 1.59836e-05 3.74995e-05 0.000408203 0.000200479 -0.000299316 0.000801161 -0.000148805 -0.000174868 -0.000113052 -5.33834e-05 0.000147427 -7.69123e-06 -1.74975e-06 0.000146577 -3.08693e-05 -3.04686e-05 -2.02859e-06 -5.03871e-05 -6.3585e-05 -3.99714e-05 -1.92974e-05 4.36348e-05 -6.28133e-05 
1796.9 0 0.00018065 0.00141816 -3.54476e-05 1.61222e-06 0.0075048 0.00141786 -0.001834 -0.0112186 -0.000197916 -4.96038e-07 2.89786e-05 0.000430764 0.000203347 -0.000227172 0.000807956 -0.000136776 -0.00016153 -0.000138959 -3.67077e-05 0.000156359 -3.85595e-06 4.21712e-06 0.000150747 -3.94613e-05 -2.78246e-05 -9.77854e-06 -4.7517e-05 -5.33519e-05 -4.19773e-05 -1.53989e-05 4.03994e-05 -5.24458e-05 
1797.25 0 0.000208525 0.00136035 -3.22377e-05 4.33311e-06 0.0083209 0.00124566 -0.00197608 -0.0105393 -0.000216517 -2.29146e-05 2.00394e-05 0.000449026 0.000204697 -0.00015727 0.000811437 -0.00012628 -0.000146124 -0.000165193 -2.03601e-05 0.000165762 -1.30755e-06 1.06731e-05 0.000155017 -4.59408e-05 -2.50804e-05 -1.66576e-05 -4.38704e-05 -4.12403e-05 -4.38938e-05 -1.32266e-05 3.65103e-05 -4.35905e-05 
1797.6 0 0.000235581 0.0012934 -2.90049e-05 7.30383e-06 0.0090792 0.00105582 -0.00210171 -0.00979802 -0.000231662 -4.98592e-05 1.2918e-05 0.000462672 0.000206613 -8.77856e-05 0.000813426 -0.000116511 -0.000130648 -0.000192705 -4.12531e-06 0.00017744 1.25914e-06 1.57623e-05 0.000157639 -4.98742e-05 -2.10718e-05 -2.2796e-05 -3.93126e-05 -2.72319e-05 -4.64437e-05 -1.27172e-05 3.20829e-05 -3.51648e-05 
1797.95 0 0.000259313 0.00121853 -2.4508e-05 9.67074e-06 0.00977291 0.000849485 -0.00220932 -0.00900205 -0.000241363 -7.49278e-05 9.49014e-06 0.000474269 0.000210195 -1.82966e-05 0.000813453 -0.000105696 -0.000115499 -0.000221222 1.20672e-05 0.000193335 4.49202e-06 1.85252e-05 0.000158221 -5.28161e-05 -1.44036e-05 -2.93165e-05 -3.43283e-05 -1.28276e-05 -5.02802e-05 -1.33264e-05 2.91119e-05 -2.63642e-05 
1798.3 0 0.000279471 0.00113772 -1.97072e-05 1.04608e-05 0.0104003 0.000628353 -0.00229662 -0.00816145 -0.00024574 -9.36953e-05 9.32437e-06 0.000487426 0.000214539 4.98104e-05 0.000811287 -9.33318e-05 -0.000100613 -0.000248836 2.73594e-05 0.000211838 7.22028e-06 1.96898e-05 0.000157697 -5.56715e-05 -5.5623e-06 -3.82674e-05 -2.91231e-05 1.59209e-08 -5.41879e-05 -1.3031e-05 2.89473e-05 -1.71642e-05 
1798.65 0 0.000297491 0.00105346 -1.55597e-05 9.93767e-06 0.0109637 0.000396756 -0.00236055 -0.00728263 -0.000245268 -0.000108225 1.11628e-05 0.00050211 0.000219621 0.000116668 0.000805871 -7.9257e-05 -8.70483e-05 -0.000270864 4.21715e-05 0.000231842 1.01223e-05 2.05592e-05 0.000156317 -5.95119e-05 1.6937e-06 -4.94596e-05 -2.45423e-05 1.13138e-05 -5.56154e-05 -1.07469e-05 3.03483e-05 -7.91046e-06 
1799 0 0.000312263 0.000964674 -1.2492e-05 8.78399e-06 0.0114611 0.000158658 -0.00240029 -0.00636667 -0.000239949 -0.000119645 1.44996e-05 0.000513852 0.000225259 0.000182293 0.00079419 -6.25556e-05 -7.49754e-05 -0.000284189 5.7105e-05 0.000254153 1.46628e-05 2.4401e-05 0.000155089 -6.47812e-05 4.43668e-06 -6.04671e-05 -2.01357e-05 2.18721e-05 -5.33409e-05 -7.5087e-06 3.19147e-05 9.43848e-07 
1799.35 0 0.000322383 0.000866357 -1.01066e-05 7.52088e-06 0.0118847 -8.33701e-05 -0.00241476 -0.00541826 -0.000231198 -0.000127805 1.9863e-05 0.00051805 0.000231917 0.000244833 0.000775432 -4.45259e-05 -6.53421e-05 -0.000289758 7.13869e-05 0.000277187 2.12414e-05 3.18383e-05 0.000154767 -6.85614e-05 2.95708e-06 -6.98665e-05 -1.56884e-05 3.28669e-05 -4.80708e-05 -4.90537e-06 3.30595e-05 8.69091e-06 
1799.7 0 0.000325706 0.000758127 -7.8175e-06 7.42727e-06 0.0122272 -0.000324188 -0.00240308 -0.0044439 -0.00021918 -0.000134536 2.79137e-05 0.000512995 0.000240242 0.000303439 0.00075232 -2.6328e-05 -5.90936e-05 -0.000292008 8.37389e-05 0.000298297 2.89152e-05 3.84836e-05 0.000154333 -7.0148e-05 1.20768e-09 -7.77727e-05 -1.28994e-05 4.47921e-05 -4.15806e-05 -3.95711e-06 3.32725e-05 1.46805e-05 
1800.05 0 0.000321409 0.000643593 -6.04293e-06 9.30984e-06 0.0124829 -0.000559246 -0.00236623 -0.00344943 -0.000202083 -0.000140597 3.94838e-05 0.000500997 0.000249005 0.000359828 0.000727485 -7.07196e-06 -5.61581e-05 -0.000295309 9.41174e-05 0.000315568 3.37907e-05 4.24359e-05 0.000151656 -7.0957e-05 -2.80393e-06 -8.37544e-05 -1.28586e-05 5.77822e-05 -3.48194e-05 -4.4182e-06 3.20724e-05 1.96918e-05 
1800.4 0 0.00031221 0.000524711 -3.79923e-06 1.18974e-05 0.0126506 -0.0007852 -0.00230502 -0.00244359 -0.000177149 -0.000147094 5.48683e-05 0.000485616 0.000256316 0.000416294 0.000701607 1.29766e-05 -5.30749e-05 -0.000298177 0.000104133 0.000327169 3.37383e-05 4.43982e-05 0.000145271 -7.16438e-05 -4.53077e-06 -8.76244e-05 -1.61731e-05 7.10239e-05 -2.76689e-05 -6.92543e-06 2.92497e-05 2.49908e-05 
1800.75 0 0.000301104 0.000403655 -2.95127e-07 1.3802e-05 0.0127323 -0.000997282 -0.00222118 -0.00143366 -0.000144772 -0.000155692 7.12282e-05 0.000467346 0.000261174 0.000473698 0.00067281 3.16546e-05 -4.65809e-05 -0.000297022 0.000112687 0.000334274 3.06366e-05 4.44533e-05 0.000136113 -7.3274e-05 -4.35485e-06 -9.02198e-05 -2.21753e-05 8.32088e-05 -2.02854e-05 -1.16973e-05 2.68215e-05 3.0993e-05 
1801.1 0 0.000289297 0.000283864 2.72496e-06 1.55405e-05 0.0127288 -0.00119171 -0.00212106 -0.000426469 -0.000109431 -0.000166653 8.59812e-05 0.000444084 0.000266006 0.000529118 0.000638416 4.9519e-05 -3.65032e-05 -0.000292511 0.000117123 0.000338704 2.58969e-05 4.28281e-05 0.00012511 -7.61972e-05 -1.82035e-06 -9.3057e-05 -2.8961e-05 9.3155e-05 -1.30518e-05 -1.81669e-05 2.69556e-05 3.80187e-05 
1801.45 0 0.000277298 0.000167259 5.01683e-06 1.6784e-05 0.0126418 -0.00137052 -0.00201144 0.000567712 -7.61778e-05 -0.000179158 9.72834e-05 0.000415003 0.000271486 0.000578699 0.000598931 7.09678e-05 -2.28862e-05 -0.000286841 0.000117513 0.000341351 1.91421e-05 4.04258e-05 0.000113347 -8.06074e-05 3.3575e-06 -9.7741e-05 -3.54114e-05 0.000100194 -4.61329e-06 -2.44393e-05 2.88897e-05 4.64942e-05 
1801.8 0 0.000265794 5.3706e-05 6.50935e-06 1.70059e-05 0.0124786 -0.00153833 -0.00189378 0.00153984 -4.74727e-05 -0.000190908 0.000103592 0.000382037 0.000273851 0.000624275 0.00055591 9.67329e-05 -7.07991e-06 -0.000280021 0.000115281 0.000342462 1.12957e-05 3.81144e-05 0.000102223 -8.6372e-05 1.00954e-05 -0.000103474 -4.07624e-05 0.000105143 7.18856e-06 -2.81249e-05 3.1436e-05 5.60175e-05 
1802.15 0 0.00025482 -5.61532e-05 6.16993e-06 1.67524e-05 0.0122464 -0.00169656 -0.00176666 0.0024866 -2.30544e-05 -0.00020052 0.000105779 0.000347358 0.000270265 0.000669238 0.000508428 0.000124242 8.5547e-06 -0.000271169 0.000110337 0.000342792 5.04895e-06 3.63954e-05 9.32076e-05 -9.31339e-05 1.65726e-05 -0.0001067 -4.47236e-05 0.000109916 2.21175e-05 -2.96446e-05 3.3235e-05 6.67077e-05 
1802.5 0 0.000243762 -0.000162314 4.78501e-06 1.56193e-05 0.0119473 -0.00184598 -0.00162913 0.00340659 -1.85926e-06 -0.00020708 0.000105512 0.000311596 0.000260117 0.000714839 0.000454337 0.000151744 2.30418e-05 -0.000261492 0.000103357 0.000344671 2.56152e-06 3.56722e-05 8.54646e-05 -0.000101251 2.26147e-05 -0.000103952 -4.62961e-05 0.00011556 3.67584e-05 -3.02921e-05 3.30984e-05 7.76192e-05 
1802.85 0 0.000231217 -0.000265659 3.66591e-06 1.36736e-05 0.0115832 -0.00198878 -0.00147895 0.00429734 1.7178e-05 -0.000209406 0.000103417 0.000276045 0.000244595 0.000759702 0.000391436 0.000177616 3.50238e-05 -0.000252919 9.42671e-05 0.000347698 3.1221e-06 3.61244e-05 7.81569e-05 -0.000110336 2.81928e-05 -9.57347e-05 -4.48958e-05 0.000121764 4.76954e-05 -2.9601e-05 3.20814e-05 8.73192e-05 
1803.2 0 0.000215878 -0.000366945 3.35231e-06 1.19287e-05 0.0111566 -0.0021257 -0.00131102 0.00515608 3.20712e-05 -0.000207163 0.000100064 0.000242953 0.00022604 0.000800164 0.000320744 0.000201681 4.42437e-05 -0.000244331 8.1697e-05 0.00034833 4.63315e-06 3.79731e-05 7.11098e-05 -0.000119101 3.17558e-05 -8.52615e-05 -4.09011e-05 0.000129594 5.41713e-05 -2.6405e-05 3.06595e-05 9.57462e-05 
1803.55 0 0.000196843 -0.000467188 3.69138e-06 1.1224e-05 0.0106686 -0.00225053 -0.00112277 0.00597923 3.99226e-05 -0.000202804 9.52896e-05 0.000213486 0.000207044 0.000833572 0.00024496 0.00022648 5.19042e-05 -0.000232815 6.57549e-05 0.000343709 7.41917e-06 4.05645e-05 6.29086e-05 -0.00012614 3.2146e-05 -7.48452e-05 -3.46573e-05 0.000139785 5.70445e-05 -2.16315e-05 2.87086e-05 0.000102982 
1803.9 0 0.000173173 -0.000564912 3.8344e-06 1.14333e-05 0.0101186 -0.00235575 -0.000919324 0.00676142 3.90041e-05 -0.000199115 8.74334e-05 0.000185365 0.000187885 0.000858831 0.000165183 0.000252727 5.78029e-05 -0.00021662 4.90971e-05 0.00033588 1.26843e-05 4.27404e-05 5.2012e-05 -0.000131582 3.05492e-05 -6.43453e-05 -2.65747e-05 0.000151176 5.72368e-05 -1.67371e-05 2.66367e-05 0.000108521 
1804.25 0 0.000144557 -0.000657287 2.91433e-06 1.31133e-05 0.00950772 -0.00243914 -0.000705597 0.00749367 2.98516e-05 -0.000194584 7.69179e-05 0.000154334 0.000167582 0.000874521 8.21198e-05 0.000277468 5.99422e-05 -0.000197262 3.44789e-05 0.000328714 1.9129e-05 4.4199e-05 3.75905e-05 -0.00013559 2.75947e-05 -5.4323e-05 -1.65989e-05 0.000161978 5.54838e-05 -1.19334e-05 2.3896e-05 0.000111581 
1804.6 0 0.0001126 -0.000743641 1.15315e-06 1.68509e-05 0.00884141 -0.00249753 -0.000482909 0.00816841 1.45755e-05 -0.00018614 6.73303e-05 0.000121047 0.000145605 0.000878628 -2.41957e-06 0.000298503 5.95681e-05 -0.000178201 2.39669e-05 0.000323832 2.3993e-05 4.49971e-05 1.88125e-05 -0.00013691 2.26057e-05 -4.58395e-05 -5.53987e-06 0.000171155 5.26519e-05 -8.27256e-06 2.09144e-05 0.000112738 
1804.95 0 8.04879e-05 -0.00082416 -8.4594e-07 2.10492e-05 0.0081275 -0.00252719 -0.000258608 0.00878055 -3.4148e-06 -0.000172916 6.14123e-05 8.98478e-05 0.00012163 0.000870599 -8.47741e-05 0.00031473 6.05442e-05 -0.000161925 1.97436e-05 0.000321153 2.66257e-05 4.4418e-05 -4.0351e-06 -0.000135022 1.63408e-05 -3.80621e-05 5.29743e-06 0.000176458 4.92662e-05 -7.05145e-06 1.92588e-05 0.000114019 
1805.3 0 5.01111e-05 -0.000896557 -3.22029e-06 2.44524e-05 0.00737484 -0.00253217 -4.18394e-05 0.009329 -2.06459e-05 -0.000155194 5.78539e-05 6.3398e-05 9.66344e-05 0.000853071 -0.000161879 0.000325878 6.48347e-05 -0.000149499 2.13451e-05 0.000320435 2.62724e-05 4.12378e-05 -2.77976e-05 -0.000130534 1.199e-05 -3.08821e-05 1.55461e-05 0.00017633 4.51121e-05 -8.29154e-06 1.89052e-05 0.000115702 
1805.65 0 2.25066e-05 -0.000959636 -6.22185e-06 2.71427e-05 0.00658965 -0.00252032 0.00016524 0.00981524 -3.51318e-05 -0.000132795 5.44189e-05 4.23028e-05 7.20746e-05 0.000828639 -0.000234058 0.000333518 7.03772e-05 -0.000140123 2.62261e-05 0.000321617 2.22501e-05 3.76748e-05 -4.91184e-05 -0.000124317 1.1435e-05 -2.58327e-05 2.53216e-05 0.000172009 3.94679e-05 -1.0197e-05 1.87508e-05 0.000116605 
1806 0 -1.32226e-06 -0.0010163 -9.63358e-06 2.92227e-05 0.00577636 -0.00249851 0.000364826 0.0102389 -4.76245e-05 -0.000106208 5.23435e-05 2.61401e-05 4.54488e-05 0.000799248 -0.000302221 0.000339756 7.50836e-05 -0.000131391 3.27063e-05 0.000323003 1.59446e-05 3.58563e-05 -6.7734e-05 -0.000117638 1.45993e-05 -2.48107e-05 3.40956e-05 0.000166468 3.26265e-05 -1.14941e-05 1.82669e-05 0.000116331 
1806.35 0 -2.23192e-05 -0.00106839 -1.23033e-05 3.10033e-05 0.00493904 -0.00246996 0.000560541 0.0106004 -5.83331e-05 -7.85388e-05 5.25738e-05 1.28406e-05 1.4212e-05 0.000765842 -0.00036686 0.000343707 8.15712e-05 -0.000121547 3.99472e-05 0.000324178 1.16159e-05 3.4504e-05 -8.59859e-05 -0.000112979 2.16823e-05 -2.75953e-05 4.2432e-05 0.000160648 2.75318e-05 -1.08866e-05 1.66825e-05 0.000116035 
1806.7 0 -4.38885e-05 -0.00111531 -1.21967e-05 3.11159e-05 0.00408057 -0.00243213 0.00075394 0.010903 -6.62812e-05 -5.0613e-05 5.23611e-05 -1.28948e-06 -2.03713e-05 0.000728528 -0.00042918 0.000344536 9.18459e-05 -0.000112806 4.56788e-05 0.000326541 1.10297e-05 3.23284e-05 -0.000104513 -0.000110502 3.06768e-05 -3.14966e-05 5.24303e-05 0.000153429 2.61907e-05 -6.74999e-06 1.43677e-05 0.000115446 
1807.05 0 -6.79461e-05 -0.00115658 -9.21528e-06 2.94087e-05 0.00320127 -0.00238046 0.000943866 0.0111463 -7.24137e-05 -2.22032e-05 5.09267e-05 -1.68616e-05 -5.69025e-05 0.000688096 -0.000492049 0.000342367 0.000103117 -0.000108501 4.87215e-05 0.000327301 1.22176e-05 3.01563e-05 -0.000122581 -0.000107074 3.83101e-05 -3.51812e-05 6.41382e-05 0.000143772 2.76749e-05 -4.05249e-07 1.29096e-05 0.000112863 
1807.4 0 -9.41844e-05 -0.00119322 -4.37726e-06 2.75326e-05 0.00230246 -0.00231376 0.00112773 0.0113236 -7.76147e-05 2.89267e-06 4.94926e-05 -3.07342e-05 -9.41143e-05 0.000643033 -0.000555925 0.000336762 0.000113538 -0.00010903 5.12196e-05 0.000322054 1.31246e-05 2.82392e-05 -0.000139527 -0.000100474 4.36645e-05 -3.94168e-05 7.61355e-05 0.00013092 3.05383e-05 5.50621e-06 1.17701e-05 0.000107912 
1807.75 0 -0.000121073 -0.0012251 1.91226e-06 2.60253e-05 0.00139158 -0.00223403 0.00130327 0.0114295 -8.16139e-05 2.16764e-05 4.73864e-05 -3.99924e-05 -0.000129979 0.000592007 -0.000617572 0.000326856 0.000123868 -0.000113694 5.54413e-05 0.000313046 1.20658e-05 2.42517e-05 -0.000153996 -9.04373e-05 4.67729e-05 -4.37449e-05 8.76683e-05 0.000115745 3.52154e-05 1.01606e-05 8.76476e-06 0.000100379 
1808.1 0 -0.000145659 -0.0012491 9.79006e-06 2.49666e-05 0.00047665 -0.00214175 0.00147005 0.0114639 -8.30511e-05 3.71827e-05 4.28402e-05 -4.3996e-05 -0.000163947 0.000535816 -0.000675213 0.000312716 0.000133158 -0.000121166 6.14804e-05 0.000305252 9.78714e-06 1.76358e-05 -0.000166456 -7.6156e-05 4.7408e-05 -4.56011e-05 9.76683e-05 9.98911e-05 4.13466e-05 1.3866e-05 3.23552e-06 9.04553e-05 
1808.45 0 -0.000167732 -0.00126373 1.82428e-05 2.4631e-05 -0.000436713 -0.00203693 0.00162688 0.0114249 -8.05685e-05 5.29725e-05 3.71972e-05 -4.47529e-05 -0.000196004 0.0004737 -0.000728131 0.000293953 0.000139647 -0.000129016 6.72886e-05 0.000299359 8.74503e-06 1.09687e-05 -0.000177821 -5.76803e-05 4.56455e-05 -4.40506e-05 0.000103734 8.30158e-05 4.68326e-05 1.59642e-05 -2.63002e-06 7.96377e-05 
1808.8 0 -0.000188214 -0.00126934 2.58862e-05 2.47665e-05 -0.00134003 -0.00192171 0.00177356 0.0113099 -7.50725e-05 6.99809e-05 3.28452e-05 -4.35329e-05 -0.000223672 0.000404988 -0.000774316 0.000270181 0.000145026 -0.000136409 6.96478e-05 0.000292502 9.08257e-06 5.03025e-06 -0.000187887 -3.68655e-05 4.35733e-05 -4.05127e-05 0.000103373 6.44665e-05 4.98447e-05 1.63145e-05 -7.23851e-06 6.90503e-05 
1809.15 0 -0.000207629 -0.00126616 3.27208e-05 2.46633e-05 -0.00222545 -0.0017965 0.00190926 0.0111198 -6.9577e-05 8.57602e-05 2.88322e-05 -3.88008e-05 -0.000246003 0.000332282 -0.000813383 0.000244771 0.000150818 -0.000144176 6.76809e-05 0.000282446 1.08041e-05 -5.19149e-07 -0.000195625 -1.67506e-05 4.18234e-05 -3.71065e-05 9.5751e-05 4.41181e-05 5.06892e-05 1.53122e-05 -1.07198e-05 5.93836e-05 
1809.5 0 -0.000227342 -0.00125405 3.87579e-05 2.34959e-05 -0.00308584 -0.00166389 0.00203474 0.0108568 -6.46878e-05 9.79494e-05 2.43342e-05 -2.99135e-05 -0.000266011 0.000257213 -0.000845637 0.000220689 0.000156507 -0.000151221 6.40257e-05 0.000268316 1.46789e-05 -6.63741e-06 -0.000199401 -1.10282e-06 4.07709e-05 -3.44397e-05 8.39632e-05 2.20685e-05 5.06401e-05 1.29743e-05 -1.26798e-05 5.06005e-05 
1809.85 0 -0.000248646 -0.00123193 4.28128e-05 2.07618e-05 -0.00391564 -0.00152354 0.00215459 0.0105263 -5.91033e-05 0.000105257 1.94691e-05 -1.77013e-05 -0.000284963 0.000180887 -0.000869279 0.000198833 0.000161102 -0.00015494 6.08299e-05 0.000248239 2.08993e-05 -1.29266e-05 -0.000198525 9.70944e-06 4.11043e-05 -3.13905e-05 7.14659e-05 6.40839e-08 4.94742e-05 1.0149e-05 -1.31623e-05 4.19955e-05 
1810.2 0 -0.000271837 -0.00120159 4.50494e-05 1.70025e-05 -0.0047127 -0.00136971 0.00227054 0.0101341 -5.19346e-05 0.000108122 1.39143e-05 -3.88986e-06 -0.000303578 0.00010592 -0.000883183 0.000180487 0.000162919 -0.000152694 5.84497e-05 0.000222875 2.72895e-05 -1.69133e-05 -0.000193847 1.67782e-05 4.28039e-05 -2.76886e-05 5.95553e-05 -2.07182e-05 4.61575e-05 7.61266e-06 -1.32145e-05 3.31105e-05 
1810.55 0 -0.000295384 -0.00116729 4.62688e-05 1.28676e-05 -0.00547441 -0.00119777 0.00237814 0.00968225 -4.2363e-05 0.000110626 8.48021e-06 9.75952e-06 -0.000324141 3.31196e-05 -0.000888505 0.000164304 0.000158391 -0.000143908 5.62417e-05 0.000193725 3.06656e-05 -1.89689e-05 -0.000185728 2.14595e-05 4.47229e-05 -2.56452e-05 5.04007e-05 -3.9168e-05 4.20843e-05 5.22511e-06 -1.4053e-05 2.379e-05 
1810.9 0 -0.000315237 -0.00112963 4.72713e-05 8.42382e-06 -0.00619678 -0.00100829 0.00247217 0.00917242 -3.04672e-05 0.000113985 6.2234e-06 2.1248e-05 -0.000345163 -3.96677e-05 -0.000886626 0.000145776 0.000147915 -0.00012882 5.19265e-05 0.000160723 2.95591e-05 -2.28744e-05 -0.000175112 2.61649e-05 4.67833e-05 -2.53656e-05 4.47439e-05 -5.39781e-05 4.11803e-05 2.57961e-06 -1.65389e-05 1.40696e-05 
1811.25 0 -0.000328561 -0.00108526 4.84161e-05 4.10348e-06 -0.00687488 -0.000804151 0.00254941 0.00860779 -1.86297e-05 0.000115751 8.8777e-06 2.8395e-05 -0.000362918 -0.000112433 -0.000877387 0.000121775 0.000135139 -0.000108214 4.37706e-05 0.000126426 2.74116e-05 -3.03886e-05 -0.000164358 3.13202e-05 4.87752e-05 -2.32937e-05 4.06176e-05 -6.55537e-05 4.44933e-05 2.203e-08 -1.97757e-05 3.72368e-06 
1811.6 0 -0.000336955 -0.0010313 4.87852e-05 1.18356e-06 -0.00750392 -0.000590003 0.00260662 0.00799225 -9.11743e-06 0.000116479 1.5727e-05 2.99974e-05 -0.000375232 -0.000182333 -0.00086151 9.21461e-05 0.000121988 -8.28089e-05 3.40654e-05 9.39905e-05 2.62024e-05 -3.95707e-05 -0.000154838 3.54347e-05 5.12035e-05 -1.68731e-05 3.7336e-05 -7.56298e-05 4.99163e-05 -3.06364e-06 -2.35226e-05 -7.06875e-06 
1811.95 0 -0.000342193 -0.000968053 4.77573e-05 -1.14562e-06 -0.00807911 -0.000370598 0.00264311 0.00732854 -2.65593e-06 0.000118524 2.31513e-05 2.57082e-05 -0.000381287 -0.000247691 -0.000840832 5.91405e-05 0.000109275 -5.44985e-05 2.61425e-05 6.42424e-05 2.45029e-05 -4.7133e-05 -0.000146255 3.94112e-05 5.56036e-05 -5.41665e-06 3.52556e-05 -8.63879e-05 5.5759e-05 -6.57274e-06 -2.77859e-05 -1.70544e-05 
1812.3 0 -0.000344884 -0.000897775 4.55147e-05 -3.87508e-06 -0.00859436 -0.000149036 0.00265918 0.00662192 7.57378e-07 0.000121582 2.95201e-05 1.72508e-05 -0.000381757 -0.000308039 -0.000817176 2.33751e-05 9.73457e-05 -2.52993e-05 2.0928e-05 3.68313e-05 2.24935e-05 -5.18405e-05 -0.000136319 4.50445e-05 6.15406e-05 1.08952e-05 3.43819e-05 -9.90232e-05 6.02023e-05 -9.22233e-06 -3.12351e-05 -2.58064e-05 
1812.65 0 -0.000345575 -0.000822023 4.28092e-05 -6.21725e-06 -0.00904645 7.22129e-05 0.0026565 0.00588009 1.17889e-06 0.000124205 3.54389e-05 8.17891e-06 -0.0003774 -0.000365192 -0.000791556 -1.50447e-05 8.65172e-05 5.27544e-06 1.94314e-05 1.08797e-05 2.12205e-05 -5.5114e-05 -0.000123207 5.26709e-05 6.79857e-05 3.01069e-05 3.34039e-05 -0.000110855 6.05009e-05 -1.05615e-05 -3.35239e-05 -3.33583e-05 
1813 0 -0.000345248 -0.000741172 4.09751e-05 -8.71696e-06 -0.00943302 0.000291495 0.00263721 0.00510932 9.55157e-07 0.000126476 4.02036e-05 -1.83517e-07 -0.000369271 -0.000421871 -0.000762607 -5.31479e-05 7.7187e-05 3.88226e-05 2.26524e-05 -1.48073e-05 2.1232e-05 -5.85179e-05 -0.000108654 6.08733e-05 7.46695e-05 4.95594e-05 3.07381e-05 -0.000119594 5.60414e-05 -1.04292e-05 -3.5438e-05 -4.003e-05 
1813.35 0 -0.000344249 -0.00065494 4.06722e-05 -1.18555e-05 -0.0097501 0.000508464 0.00260182 0.0043169 1.18919e-06 0.000129778 4.16794e-05 -9.73564e-06 -0.000358136 -0.000478908 -0.000728177 -8.95403e-05 6.82484e-05 7.4137e-05 2.96163e-05 -4.08927e-05 2.26484e-05 -6.14439e-05 -9.38286e-05 6.78215e-05 8.06899e-05 6.70479e-05 2.70809e-05 -0.000125926 4.83512e-05 -9.17354e-06 -3.6814e-05 -4.69712e-05 
1813.7 0 -0.00034245 -0.000565475 4.10179e-05 -1.39363e-05 -0.00999748 0.00072343 0.00255086 0.00351126 2.59014e-07 0.000134962 3.9337e-05 -1.98575e-05 -0.000343114 -0.000534584 -0.000686364 -0.000124193 5.89419e-05 0.000106723 4.11631e-05 -6.7868e-05 2.48266e-05 -6.20668e-05 -7.99262e-05 7.30993e-05 8.51464e-05 8.06367e-05 2.43616e-05 -0.000129825 3.95509e-05 -8.01937e-06 -3.73914e-05 -5.46557e-05 
1814.05 0 -0.000339734 -0.000475201 4.08476e-05 -1.3936e-05 -0.0101788 0.000936392 0.00248429 0.00269684 1.98436e-06 0.000140525 3.42635e-05 -2.8214e-05 -0.000325357 -0.000586373 -0.000637798 -0.00015642 4.96916e-05 0.000134706 5.79566e-05 -9.47562e-05 2.63923e-05 -6.02578e-05 -6.86596e-05 7.6693e-05 8.8556e-05 9.12344e-05 2.40017e-05 -0.000132283 3.05713e-05 -5.74841e-06 -3.76949e-05 -6.21198e-05 
1814.4 0 -0.000335174 -0.00038467 3.9631e-05 -1.35812e-05 -0.0102944 0.00114569 0.00239893 0.00187641 1.02136e-05 0.000144752 2.74034e-05 -3.46238e-05 -0.000307452 -0.00063281 -0.0005843 -0.00018593 4.14822e-05 0.000158406 7.59419e-05 -0.000118952 2.60338e-05 -5.68912e-05 -5.71156e-05 7.93681e-05 9.04746e-05 9.94566e-05 2.61725e-05 -0.000134789 1.99065e-05 -9.52892e-07 -3.86888e-05 -6.84066e-05 
1814.75 0 -0.000328096 -0.000293818 3.76839e-05 -1.39164e-05 -0.0103438 0.00134581 0.00229252 0.00105577 2.21092e-05 0.000147616 1.98434e-05 -3.75314e-05 -0.000290987 -0.000672861 -0.000527884 -0.000213681 3.44336e-05 0.000177802 9.16239e-05 -0.000138667 2.3443e-05 -5.20767e-05 -4.35015e-05 8.2431e-05 8.97738e-05 0.000104241 2.95304e-05 -0.000135878 6.7382e-06 4.97016e-06 -4.03841e-05 -7.41743e-05 
1815.1 0 -0.000318763 -0.000203067 3.47632e-05 -1.4624e-05 -0.0103259 0.00153156 0.0021694 0.000240035 3.50292e-05 0.000149105 1.30605e-05 -3.60517e-05 -0.000274267 -0.000707454 -0.000469434 -0.000242334 2.72986e-05 0.000194853 0.000105541 -0.000153601 1.82922e-05 -4.63597e-05 -3.10178e-05 8.69581e-05 8.67287e-05 0.000105093 3.3003e-05 -0.000133843 -7.13697e-06 9.63472e-06 -4.21654e-05 -8.03338e-05 
1815.45 0 -0.000307836 -0.000112491 3.11395e-05 -1.56247e-05 -0.0102398 0.00170332 0.00203607 -0.000562921 4.93015e-05 0.000148596 6.80637e-06 -3.21993e-05 -0.000253709 -0.000736982 -0.000408432 -0.000272229 1.87014e-05 0.000211872 0.000118462 -0.000162583 1.22957e-05 -4.1295e-05 -2.13709e-05 9.2152e-05 8.27591e-05 0.000101942 3.45132e-05 -0.000131115 -1.92549e-05 1.24089e-05 -4.36237e-05 -8.72618e-05 
1815.8 0 -0.000296448 -2.29503e-05 2.77423e-05 -1.61978e-05 -0.0100915 0.00186343 0.0018923 -0.00134329 6.53237e-05 0.000147124 -1.88587e-07 -2.81685e-05 -0.000227631 -0.000761698 -0.000345056 -0.000300838 7.07967e-06 0.000228752 0.000129952 -0.000164665 8.10762e-06 -3.54616e-05 -1.27918e-05 9.48738e-05 7.88669e-05 9.56229e-05 3.31485e-05 -0.000129529 -2.75304e-05 1.39606e-05 -4.44097e-05 -9.5205e-05 
1816.15 0 -0.000285245 6.30282e-05 2.5201e-05 -1.70246e-05 -0.00988823 0.00201079 0.00173432 -0.00209856 8.27627e-05 0.00014611 -7.56715e-06 -2.49264e-05 -0.000196385 -0.000781943 -0.000278815 -0.000325447 -6.86937e-06 0.000244301 0.000140801 -0.000163492 4.47143e-06 -2.85725e-05 -4.89485e-06 9.50594e-05 7.61386e-05 8.79085e-05 2.9721e-05 -0.000128289 -3.16794e-05 1.46524e-05 -4.4124e-05 -0.000103792 
1816.5 0 -0.000272149 0.000146353 2.2825e-05 -1.82467e-05 -0.0096311 0.00214132 0.00156124 -0.00282781 0.000101954 0.000143061 -1.49565e-05 -2.23452e-05 -0.000162113 -0.000795277 -0.000208678 -0.000344924 -2.20526e-05 0.000257716 0.000149606 -0.000164427 -5.07657e-08 -2.31609e-05 1.5034e-06 9.50454e-05 7.5752e-05 8.03606e-05 2.45263e-05 -0.000127246 -3.29598e-05 1.47634e-05 -4.27645e-05 -0.000112483 
1816.85 0 -0.000255103 0.000229184 2.01501e-05 -1.78411e-05 -0.00932078 0.00225139 0.00137476 -0.00352741 0.000122099 0.000132725 -2.06326e-05 -1.9717e-05 -0.00012604 -0.000800221 -0.000136949 -0.000360053 -3.80434e-05 0.000269141 0.000152716 -0.000168693 -5.1596e-06 -1.95627e-05 7.49164e-06 9.46687e-05 7.69534e-05 7.42077e-05 1.86715e-05 -0.000126786 -3.42842e-05 1.52372e-05 -4.10314e-05 -0.000120624 
1817.2 0 -0.000233854 0.0003107 1.85971e-05 -1.57376e-05 -0.00896122 0.00233994 0.00118009 -0.0041926 0.000140772 0.00011343 -2.39735e-05 -1.65349e-05 -8.75424e-05 -0.00079866 -6.81853e-05 -0.000370979 -5.16598e-05 0.000278791 0.000148596 -0.000172636 -1.09559e-05 -1.6763e-05 1.48941e-05 9.28036e-05 7.80152e-05 6.83833e-05 1.3959e-05 -0.000126644 -3.80338e-05 1.75833e-05 -3.92959e-05 -0.000126191 
1817.55 0 -0.000208907 0.000388748 1.8651e-05 -1.44006e-05 -0.00855748 0.00240821 0.000981213 -0.00482281 0.00015695 8.7481e-05 -2.75449e-05 -1.35676e-05 -4.73382e-05 -0.000793597 -3.48617e-06 -0.000376279 -6.09348e-05 0.000286814 0.000138469 -0.00017333 -1.64993e-05 -1.46228e-05 2.32477e-05 9.00456e-05 7.65746e-05 6.14939e-05 1.0759e-05 -0.000126059 -4.27803e-05 2.25198e-05 -3.67809e-05 -0.000128917 
1817.9 0 -0.000180854 0.000461927 1.91749e-05 -1.48201e-05 -0.00811138 0.00245777 0.000779832 -0.00541796 0.000171294 5.72397e-05 -3.26391e-05 -1.17658e-05 -7.10334e-06 -0.000785638 5.92929e-05 -0.000374903 -6.64962e-05 0.000290952 0.000123906 -0.000170604 -2.05923e-05 -1.45497e-05 3.15282e-05 8.79444e-05 7.17205e-05 5.4337e-05 8.73702e-06 -0.000125009 -4.60692e-05 2.84168e-05 -3.30538e-05 -0.000131102 
1818.25 0 -0.000150428 0.000530647 1.96839e-05 -1.53646e-05 -0.00762537 0.00249041 0.000577545 -0.00597424 0.000183093 2.38494e-05 -4.09465e-05 -9.7076e-06 3.11684e-05 -0.000774079 0.000121817 -0.000366815 -6.94628e-05 0.000289512 0.00010699 -0.000163734 -2.28346e-05 -1.7387e-05 3.98153e-05 8.79377e-05 6.40102e-05 4.83208e-05 6.62063e-06 -0.000124325 -4.7136e-05 3.27792e-05 -2.88695e-05 -0.000133891 
1818.6 0 -0.000117544 0.000595884 2.05366e-05 -1.50556e-05 -0.00710475 0.00250428 0.000375888 -0.00648856 0.000190789 -1.02195e-05 -5.39729e-05 -6.64053e-06 6.65767e-05 -0.000759071 0.00018529 -0.000353627 -7.23699e-05 0.000285083 8.97666e-05 -0.000151097 -2.31993e-05 -2.20902e-05 4.95813e-05 8.96156e-05 5.53759e-05 4.30549e-05 2.65732e-06 -0.000124396 -4.62661e-05 3.38839e-05 -2.55544e-05 -0.000135844 
1818.95 0 -8.33568e-05 0.000656424 2.26047e-05 -1.43739e-05 -0.0065535 0.00249622 0.000179145 -0.0069601 0.000193554 -4.11893e-05 -7.23479e-05 -2.57462e-06 9.98181e-05 -0.000738766 0.000250163 -0.000336914 -7.71591e-05 0.000279341 7.23577e-05 -0.00013325 -1.96032e-05 -2.70284e-05 6.25297e-05 9.13664e-05 4.87713e-05 3.75755e-05 -4.47454e-06 -0.000123505 -4.34738e-05 3.33275e-05 -2.33633e-05 -0.000135211 
1819.3 0 -5.38379e-05 0.000711721 2.57086e-05 -1.32994e-05 -0.00597367 0.00246747 -6.613e-06 -0.00738754 0.000189928 -6.66117e-05 -9.44865e-05 4.24402e-06 0.00013106 -0.000710549 0.000313158 -0.000317944 -8.53496e-05 0.000272336 5.50167e-05 -0.000112995 -1.05661e-05 -3.35048e-05 7.73236e-05 9.11013e-05 4.48771e-05 3.34887e-05 -1.45552e-05 -0.000119023 -3.94455e-05 3.43394e-05 -2.15192e-05 -0.000130702 
1819.65 0 -3.34586e-05 0.000764228 2.8901e-05 -1.23697e-05 -0.00536798 0.00242355 -0.000176286 -0.0077691 0.000181276 -8.72085e-05 -0.000115645 1.39582e-05 0.000158362 -0.000674082 0.000369509 -0.000297145 -9.62411e-05 0.0002642 3.95708e-05 -9.20773e-05 -1.63214e-07 -4.23298e-05 9.10359e-05 8.7288e-05 4.31338e-05 3.20748e-05 -2.60065e-05 -0.000111371 -3.65516e-05 3.67595e-05 -1.93653e-05 -0.000122372 
1820 0 -1.99202e-05 0.000814762 3.13581e-05 -1.21305e-05 -0.00473934 0.00237389 -0.000327749 -0.00810394 0.000171361 -0.000105178 -0.000132561 2.53207e-05 0.000178784 -0.000632071 0.000417763 -0.000274015 -0.000106552 0.000254916 2.40345e-05 -7.05186e-05 7.15829e-06 -5.09937e-05 0.000103756 8.02123e-05 4.40706e-05 3.07632e-05 -3.61405e-05 -0.000101401 -3.56587e-05 4.01313e-05 -1.74921e-05 -0.000112561 
1820.35 0 -8.21599e-06 0.000861983 3.32133e-05 -1.28804e-05 -0.00409019 0.00232729 -0.00046681 -0.00839024 0.000159238 -0.00012201 -0.00014496 3.69916e-05 0.000189537 -0.000587768 0.000458397 -0.000248256 -0.000114482 0.000244415 5.34034e-06 -4.77397e-05 1.09949e-05 -5.70993e-05 0.000115673 7.18242e-05 4.70005e-05 2.79131e-05 -4.38889e-05 -8.78688e-05 -3.51506e-05 4.52643e-05 -1.69078e-05 -0.000103443 
1820.7 0 5.11991e-06 0.000903679 3.44969e-05 -1.47025e-05 -0.0034242 0.0022839 -0.000604255 -0.00862465 0.000143124 -0.000135543 -0.000151565 4.90521e-05 0.000190271 -0.000543137 0.000491302 -0.00022426 -0.00011956 0.000230578 -1.5346e-05 -2.31288e-05 1.30642e-05 -6.00165e-05 0.000125348 6.31432e-05 5.01061e-05 2.50154e-05 -5.00741e-05 -7.20105e-05 -3.39276e-05 5.19931e-05 -1.74976e-05 -9.50434e-05 
1821.05 0 2.03879e-05 0.000938348 3.51429e-05 -1.61679e-05 -0.00274849 0.00223545 -0.000745487 -0.00880529 0.000124237 -0.000144275 -0.000150645 6.37308e-05 0.000185043 -0.000499869 0.000516154 -0.000205963 -0.000121132 0.000214813 -3.68464e-05 2.90301e-06 1.44279e-05 -6.10315e-05 0.000132023 5.48678e-05 5.24018e-05 2.33388e-05 -5.55363e-05 -5.75847e-05 -3.34514e-05 5.9682e-05 -1.84145e-05 -8.74136e-05 
1821.4 0 3.66077e-05 0.000966801 3.46909e-05 -1.64807e-05 -0.00207068 0.00217655 -0.000887132 -0.00893447 0.000104027 -0.000149348 -0.000143333 8.01234e-05 0.00017743 -0.000461873 0.000532604 -0.000192013 -0.000120009 0.000200023 -5.75998e-05 3.08919e-05 1.55657e-05 -6.1263e-05 0.000135901 4.5994e-05 5.28218e-05 2.06322e-05 -6.00097e-05 -4.60102e-05 -3.58313e-05 6.7374e-05 -1.93337e-05 -8.03331e-05 
1821.75 0 5.22331e-05 0.000990219 3.36405e-05 -1.69545e-05 -0.00139314 0.00211023 -0.00102659 -0.00901499 8.39393e-05 -0.000149055 -0.000131679 9.64507e-05 0.000169115 -0.000431541 0.000544449 -0.000180332 -0.00011725 0.000185488 -7.55091e-05 6.15526e-05 1.71545e-05 -6.09883e-05 0.000137426 3.62229e-05 5.0814e-05 1.38922e-05 -6.2746e-05 -3.69491e-05 -3.96337e-05 7.41555e-05 -2.04684e-05 -7.37884e-05 
1822.1 0 6.74511e-05 0.00100885 3.27423e-05 -1.80414e-05 -0.000716977 0.00203922 -0.00116524 -0.00904619 6.49282e-05 -0.000142287 -0.000118243 0.000112792 0.000162414 -0.000405791 0.000558073 -0.000170051 -0.000113294 0.000170542 -8.9974e-05 9.31126e-05 1.79986e-05 -5.9773e-05 0.000136432 2.76032e-05 4.67921e-05 3.56815e-06 -6.43015e-05 -2.95974e-05 -4.2049e-05 8.06268e-05 -2.09548e-05 -6.9097e-05 
1822.45 0 8.38389e-05 0.00102219 3.11634e-05 -1.77381e-05 -4.48637e-05 0.00196365 -0.00130368 -0.0090284 4.87012e-05 -0.000132048 -0.000105616 0.000128501 0.000159316 -0.000379002 0.000575988 -0.000158872 -0.000109455 0.000156121 -0.000101569 0.000122514 1.74446e-05 -5.62854e-05 0.000132695 2.07648e-05 4.02546e-05 -8.78083e-06 -6.55841e-05 -2.36622e-05 -4.28205e-05 8.73295e-05 -1.97145e-05 -6.63004e-05 
1822.8 0 0.000102068 0.00102967 2.82981e-05 -1.46347e-05 0.000621596 0.00188127 -0.00144236 -0.00896385 3.58236e-05 -0.000122915 -9.46181e-05 0.000142081 0.00015772 -0.00034825 0.000596994 -0.00014488 -0.000106109 0.000142287 -0.000111513 0.000149765 1.58746e-05 -5.20102e-05 0.000127534 1.38206e-05 3.12705e-05 -2.29147e-05 -6.70176e-05 -1.93546e-05 -4.17823e-05 9.35421e-05 -1.77372e-05 -6.33119e-05 
1823.15 0 0.000123047 0.00103241 2.35763e-05 -1.00032e-05 0.00127985 0.00178961 -0.00157986 -0.00885168 2.48332e-05 -0.000116525 -8.50209e-05 0.000152397 0.000154483 -0.000312527 0.000619047 -0.000128977 -0.000102514 0.000127806 -0.000119968 0.000177854 1.45501e-05 -4.9033e-05 0.000123315 4.97111e-06 2.14271e-05 -3.73479e-05 -6.82728e-05 -1.65317e-05 -3.71507e-05 9.84898e-05 -1.52435e-05 -5.93288e-05 
1823.5 0 0.000144941 0.00103149 1.7075e-05 -4.60132e-06 0.00192544 0.00168837 -0.00171591 -0.00869345 1.47352e-05 -0.000111754 -7.62071e-05 0.000159572 0.000149613 -0.000271309 0.000640332 -0.000113114 -9.71955e-05 0.000111104 -0.000125849 0.000207996 1.41048e-05 -4.6064e-05 0.000120784 -4.50079e-06 1.29212e-05 -4.89922e-05 -6.94747e-05 -1.4419e-05 -2.81166e-05 0.00010234 -1.17465e-05 -5.41957e-05 
1823.85 0 0.000165992 0.00102547 9.67223e-06 8.97512e-07 0.00255747 0.00157563 -0.00185164 -0.00849306 7.06389e-06 -0.000106218 -6.9002e-05 0.000166802 0.000144001 -0.000223365 0.000661076 -9.79264e-05 -8.82472e-05 9.23926e-05 -0.000127598 0.000239178 1.28746e-05 -4.18576e-05 0.000119012 -1.41117e-05 6.34793e-06 -5.47302e-05 -7.19897e-05 -1.2503e-05 -1.64021e-05 0.000106103 -7.17947e-06 -4.66936e-05 
1824.2 0 0.000186594 0.00101238 2.11149e-06 5.21734e-06 0.00317538 0.00144964 -0.00198633 -0.00824961 3.55199e-06 -9.90183e-05 -6.59401e-05 0.000175229 0.000137744 -0.000166757 0.000678835 -8.44055e-05 -7.66065e-05 7.47774e-05 -0.000125186 0.000267892 9.72714e-06 -3.67558e-05 0.000118696 -2.40068e-05 -5.02272e-07 -5.36509e-05 -7.66491e-05 -1.01901e-05 -5.51968e-06 0.000109908 -1.40222e-06 -3.73415e-05 
1824.55 0 0.000207652 0.000992057 -5.55918e-06 8.75044e-06 0.00377462 0.00130938 -0.00211744 -0.00796232 2.62204e-06 -9.11007e-05 -6.67986e-05 0.000182628 0.000132496 -0.000102642 0.000689477 -7.34687e-05 -6.54073e-05 6.07867e-05 -0.000119543 0.000290671 4.62292e-06 -3.22537e-05 0.000120604 -3.33478e-05 -9.21078e-06 -4.80808e-05 -8.34147e-05 -5.7302e-06 1.97519e-06 0.000112463 6.06702e-06 -2.73725e-05 
1824.9 0 0.000230807 0.000967398 -1.36288e-05 1.18016e-05 0.00435235 0.00115427 -0.00224239 -0.00763389 1.48541e-06 -8.16371e-05 -6.85016e-05 0.000187881 0.000130221 -3.43611e-05 0.000691995 -6.33158e-05 -5.58551e-05 5.06414e-05 -0.000110702 0.000304525 2.92044e-07 -3.00676e-05 0.00012348 -4.17964e-05 -1.90192e-05 -4.06803e-05 -9.1152e-05 2.4811e-06 5.60317e-06 0.000113224 1.41214e-05 -1.69265e-05 
1825.25 0 0.000254812 0.000941254 -2.16507e-05 1.45331e-05 0.00490923 0.000984479 -0.00236058 -0.00726449 3.66586e-07 -6.92039e-05 -6.8356e-05 0.000191796 0.000129644 3.48143e-05 0.000687487 -5.26509e-05 -4.7109e-05 4.44155e-05 -9.78882e-05 0.000308406 1.48273e-07 -2.86169e-05 0.000124583 -4.98352e-05 -2.93765e-05 -3.31655e-05 -9.92408e-05 1.43802e-05 5.47409e-06 0.000112486 2.08393e-05 -6.02461e-06 
1825.6 0 0.000276575 0.000912014 -2.80124e-05 1.75562e-05 0.00544291 0.000797488 -0.00246958 -0.0068518 1.82046e-06 -5.33546e-05 -6.48835e-05 0.000195336 0.000128473 0.000101908 0.000678107 -4.26699e-05 -3.75838e-05 4.21408e-05 -8.19714e-05 0.000303726 3.3483e-06 -2.46902e-05 0.000122376 -5.86765e-05 -4.04327e-05 -2.72882e-05 -0.000106569 2.86345e-05 2.80637e-06 0.00010936 2.60625e-05 5.42378e-06 
1825.95 0 0.000295109 0.000877043 -3.19598e-05 1.9838e-05 0.00594845 0.000591692 -0.00256199 -0.00639771 6.29185e-06 -3.45816e-05 -5.893e-05 0.00019876 0.000125897 0.000164078 0.000666287 -3.66078e-05 -2.61427e-05 4.26159e-05 -6.52603e-05 0.000291263 8.43751e-06 -1.76901e-05 0.000117156 -6.79644e-05 -5.07909e-05 -2.38942e-05 -0.000111052 4.37232e-05 3.91888e-07 0.000102905 3.05709e-05 1.73151e-05 
1826.3 0 0.000308898 0.000835178 -3.47172e-05 2.01286e-05 0.00642154 0.000369851 -0.0026312 -0.00590646 1.26065e-05 -1.49106e-05 -5.3289e-05 0.000201989 0.000125103 0.000219226 0.000653739 -3.75345e-05 -1.22639e-05 4.50006e-05 -5.0669e-05 0.000272761 1.52286e-05 -8.65915e-06 0.000110197 -7.62342e-05 -5.77901e-05 -2.26538e-05 -0.000111387 5.80646e-05 2.90895e-07 9.35611e-05 3.55455e-05 2.89883e-05 
1826.65 0 0.000316839 0.000784869 -3.84672e-05 1.90783e-05 0.00685831 0.000138406 -0.00267376 -0.00538067 1.95844e-05 3.67894e-06 -5.09502e-05 0.000205091 0.000129967 0.000269209 0.000641627 -4.39852e-05 3.98191e-06 4.86331e-05 -3.94245e-05 0.000251488 2.15405e-05 2.41775e-06 0.000102176 -8.29048e-05 -5.98582e-05 -2.23089e-05 -0.000107331 7.1012e-05 3.35075e-06 8.28525e-05 4.12913e-05 3.99157e-05 
1827 0 0.000321009 0.000724782 -4.25597e-05 1.70834e-05 0.00725498 -9.55775e-05 -0.00269078 -0.00482244 2.75398e-05 2.12393e-05 -5.36048e-05 0.000208077 0.000140882 0.000317679 0.000629162 -5.10235e-05 2.20662e-05 5.13351e-05 -2.90697e-05 0.000230782 2.47747e-05 1.37629e-05 9.4018e-05 -8.82884e-05 -5.73111e-05 -2.10596e-05 -9.96967e-05 8.19509e-05 9.93112e-06 7.22383e-05 4.70706e-05 5.00691e-05 
1827.35 0 0.000324446 0.00065705 -4.49719e-05 1.4476e-05 0.00760658 -0.00032924 -0.00268755 -0.00423321 3.66632e-05 4.00951e-05 -6.0452e-05 0.000211854 0.000155482 0.000365921 0.000614008 -5.54955e-05 4.00997e-05 5.17356e-05 -1.73463e-05 0.000211942 2.42535e-05 2.20477e-05 8.61329e-05 -9.22298e-05 -5.2028e-05 -1.75816e-05 -8.98758e-05 9.16774e-05 1.81219e-05 6.3646e-05 5.42292e-05 5.95334e-05 
1827.7 0 0.00032825 0.000585051 -4.61646e-05 1.25849e-05 0.0079083 -0.000564288 -0.00266648 -0.0036179 4.76381e-05 6.1082e-05 -6.8167e-05 0.000217837 0.000173133 0.000413261 0.000594351 -5.56236e-05 5.57495e-05 4.99166e-05 -6.84718e-06 0.000193168 2.14442e-05 2.72473e-05 7.76157e-05 -9.44961e-05 -4.66473e-05 -1.29663e-05 -7.96359e-05 9.96306e-05 2.49742e-05 5.81059e-05 6.38026e-05 6.91754e-05 
1828.05 0 0.000331916 0.000510988 -4.68703e-05 1.08046e-05 0.00815819 -0.000802204 -0.00262413 -0.00298298 5.81323e-05 8.31167e-05 -7.42861e-05 0.000227066 0.000192957 0.000459097 0.000568131 -4.80728e-05 6.94658e-05 4.94289e-05 -2.39641e-06 0.000173504 1.93648e-05 3.02547e-05 6.94798e-05 -9.5272e-05 -4.32398e-05 -7.87621e-06 -6.98974e-05 0.00010434 3.12075e-05 5.43863e-05 7.40053e-05 7.88742e-05 
1828.4 0 0.000334223 0.000435162 -4.69788e-05 8.46968e-06 0.00835398 -0.00104047 -0.00255539 -0.00233415 6.28389e-05 0.000106418 -7.80665e-05 0.00023715 0.00021151 0.000501739 0.000533439 -3.18755e-05 8.31073e-05 5.49428e-05 -3.95468e-06 0.000152013 2.0806e-05 3.23056e-05 6.32395e-05 -9.48283e-05 -4.1355e-05 -1.23367e-06 -6.12202e-05 0.000106736 3.77954e-05 5.06581e-05 8.20373e-05 8.63663e-05 
1828.75 0 0.000331949 0.000357857 -4.61856e-05 6.22305e-06 0.00849586 -0.00127214 -0.00245976 -0.00167729 6.00505e-05 0.000130732 -7.93727e-05 0.000243609 0.000226464 0.00053857 0.000492188 -1.12298e-05 9.8661e-05 6.55106e-05 -8.10048e-06 0.000126938 2.57197e-05 3.38957e-05 5.95946e-05 -9.40881e-05 -3.8913e-05 6.68935e-06 -5.33185e-05 0.000108453 4.39688e-05 4.71713e-05 8.67641e-05 9.02801e-05 
1829.1 0 0.000322841 0.000280182 -4.47863e-05 4.2495e-06 0.00858592 -0.00149166 -0.00234102 -0.00101672 5.32652e-05 0.000153166 -7.85248e-05 0.000243113 0.000239385 0.000569488 0.000446732 9.43595e-06 0.000116655 7.61156e-05 -1.30906e-05 9.95571e-05 3.16016e-05 3.62963e-05 5.74981e-05 -9.31418e-05 -3.65805e-05 1.48064e-05 -4.53446e-05 0.000111563 4.93651e-05 4.39226e-05 8.93956e-05 9.15788e-05 
1829.45 0 0.000307467 0.000201587 -4.307e-05 2.87203e-06 0.00862497 -0.00169749 -0.00220198 -0.00035486 4.78237e-05 0.000172299 -7.63277e-05 0.000236048 0.000253257 0.000594193 0.000397211 3.05493e-05 0.000135746 8.33804e-05 -1.79513e-05 7.3156e-05 3.55249e-05 3.96481e-05 5.39087e-05 -9.19801e-05 -3.56894e-05 2.30685e-05 -3.83493e-05 0.000117569 5.48097e-05 4.00778e-05 9.12826e-05 9.20895e-05 
1829.8 0 0.000288567 0.000121544 -4.07902e-05 1.99969e-06 0.00861176 -0.00188828 -0.00204249 0.00030716 4.60544e-05 0.00018912 -7.36685e-05 0.000223937 0.000265403 0.000611872 0.000345551 5.47235e-05 0.000154819 8.67818e-05 -2.29724e-05 4.90893e-05 3.61567e-05 4.34698e-05 4.6237e-05 -9.09368e-05 -3.72571e-05 3.28561e-05 -3.3616e-05 0.000125749 6.04271e-05 3.61669e-05 9.30447e-05 9.19476e-05 
1830.15 0 0.000268026 4.09326e-05 -3.88766e-05 1.46317e-06 0.00854485 -0.00206139 -0.00186287 0.000966247 4.60904e-05 0.000203987 -7.21074e-05 0.000207155 0.000271373 0.000624623 0.000295012 8.23958e-05 0.000173204 8.43376e-05 -2.99886e-05 2.81941e-05 3.60979e-05 4.79617e-05 3.41242e-05 -9.16202e-05 -4.12591e-05 4.33942e-05 -3.03949e-05 0.000133747 6.54722e-05 3.19248e-05 9.45276e-05 9.04857e-05 
1830.5 0 0.000245718 -3.9895e-05 -3.72709e-05 1.25577e-06 0.00842354 -0.00221447 -0.0016656 0.00161861 4.43087e-05 0.000216791 -7.37056e-05 0.000187779 0.000270249 0.000636073 0.000248281 0.000113547 0.000189782 7.38477e-05 -3.77419e-05 1.10169e-05 3.69357e-05 5.34716e-05 1.89645e-05 -9.48022e-05 -4.57409e-05 5.42659e-05 -2.60966e-05 0.000138719 6.94191e-05 2.57569e-05 9.4868e-05 8.84172e-05 
1830.85 0 0.000222345 -0.000122645 -3.4598e-05 1.68736e-06 0.00824583 -0.00234629 -0.001452 0.00226253 4.19449e-05 0.000227947 -7.92262e-05 0.000168131 0.000261139 0.000648849 0.00020552 0.000147508 0.000202407 5.68249e-05 -4.27282e-05 -1.70947e-06 3.73002e-05 6.05479e-05 3.68883e-06 -9.80122e-05 -4.78957e-05 6.61314e-05 -1.902e-05 0.00013916 6.95287e-05 1.76082e-05 9.37465e-05 8.72162e-05 
1831.2 0 0.000199311 -0.000208539 -3.14136e-05 2.88118e-06 0.00800722 -0.00245543 -0.00122449 0.00289468 4.20126e-05 0.000237592 -8.61179e-05 0.000150242 0.000242797 0.000662594 0.000164487 0.000182102 0.000209241 3.59955e-05 -4.5461e-05 -9.9836e-06 3.7937e-05 6.71327e-05 -9.2185e-06 -9.83593e-05 -4.62838e-05 7.71013e-05 -1.07369e-05 0.000137603 6.39498e-05 9.45967e-06 9.16853e-05 8.81401e-05 
1831.55 0 0.000175529 -0.000294947 -2.93952e-05 4.80735e-06 0.00770613 -0.002541 -0.000987568 0.00350749 4.4264e-05 0.000246033 -9.19389e-05 0.00013572 0.000216517 0.000676165 0.000123003 0.000213675 0.000211978 1.35991e-05 -4.76255e-05 -1.50097e-05 3.94831e-05 6.96513e-05 -2.11728e-05 -9.65499e-05 -4.26107e-05 8.49188e-05 -3.74084e-06 0.00013635 5.40246e-05 4.07437e-06 8.76829e-05 9.1077e-05 
1831.9 0 0.000148981 -0.000377757 -2.79806e-05 8.0355e-06 0.00734755 -0.00260127 -0.000743969 0.00409299 4.68118e-05 0.000255615 -9.53833e-05 0.000125028 0.000185319 0.000688253 7.849e-05 0.000239543 0.000211923 -9.20876e-06 -4.98186e-05 -1.96026e-05 3.96027e-05 6.69279e-05 -3.26661e-05 -9.37166e-05 -4.02227e-05 8.92824e-05 2.14716e-06 0.00013426 4.14196e-05 1.50993e-07 8.03642e-05 9.502e-05 
1832.25 0 0.000119834 -0.000455368 -2.58367e-05 1.20688e-05 0.00693744 -0.00263342 -0.000498604 0.0046458 4.52596e-05 0.000267234 -9.52981e-05 0.00011557 0.000151235 0.000695166 3.05687e-05 0.00025838 0.000208692 -3.00319e-05 -5.1906e-05 -2.51681e-05 3.72456e-05 6.07613e-05 -4.29626e-05 -9.12668e-05 -3.9227e-05 9.13714e-05 6.83753e-06 0.000131741 2.70177e-05 -5.47114e-06 7.03329e-05 9.96789e-05 
1832.6 0 9.02805e-05 -0.00052787 -2.29246e-05 1.52124e-05 0.00647829 -0.0026387 -0.000257889 0.00516018 3.79768e-05 0.000280689 -9.08932e-05 0.000103318 0.000116215 0.000696374 -1.756e-05 0.000269763 0.000201064 -4.85825e-05 -5.02313e-05 -3.05331e-05 3.37392e-05 5.264e-05 -5.35329e-05 -9.21777e-05 -3.87732e-05 9.03703e-05 1.22739e-05 0.000129708 1.09133e-05 -1.2842e-05 5.97132e-05 0.000104414 
1832.95 0 6.22413e-05 -0.000593149 -1.88747e-05 1.75719e-05 0.00597478 -0.00262141 -2.4257e-05 0.00562788 2.91656e-05 0.000294147 -8.25128e-05 8.97013e-05 8.22993e-05 0.000694928 -6.55264e-05 0.000274003 0.000190763 -6.60356e-05 -4.43043e-05 -3.56478e-05 3.02768e-05 4.31855e-05 -6.38944e-05 -9.48929e-05 -3.80318e-05 8.64332e-05 2.06918e-05 0.000127304 -5.28384e-06 -2.0538e-05 5.0222e-05 0.000108474 
1833.3 0 3.6446e-05 -0.000649732 -1.3e-05 2.005e-05 0.00543691 -0.00258553 0.000203552 0.0060427 2.10845e-05 0.000305137 -7.30529e-05 7.58215e-05 5.01238e-05 0.000690768 -0.000115219 0.00027253 0.000180189 -7.98284e-05 -3.89734e-05 -3.96797e-05 2.68683e-05 3.41019e-05 -7.22684e-05 -9.5875e-05 -3.68854e-05 8.19464e-05 3.15259e-05 0.000124675 -2.04515e-05 -2.79701e-05 4.28596e-05 0.00011162 
1833.65 0 1.25642e-05 -0.000699472 -6.66596e-06 2.23002e-05 0.0048735 -0.00253231 0.000427703 0.00640359 1.30991e-05 0.000313401 -6.42336e-05 5.95886e-05 1.9356e-05 0.000683279 -0.000166145 0.000268125 0.000168737 -8.85324e-05 -3.70837e-05 -4.03964e-05 2.41751e-05 2.59208e-05 -7.95096e-05 -9.33246e-05 -3.51325e-05 7.6279e-05 4.22812e-05 0.000122684 -3.40092e-05 -3.57129e-05 3.83637e-05 0.000113677 
1834 0 -1.06309e-05 -0.000742811 -1.34663e-06 2.34026e-05 0.00428936 -0.0024605 0.000648426 0.00671128 5.7265e-06 0.000319872 -5.61404e-05 4.11401e-05 -1.00834e-05 0.000673586 -0.000217724 0.000262983 0.0001554 -9.39198e-05 -3.67896e-05 -3.77792e-05 2.38424e-05 1.77396e-05 -8.84044e-05 -8.80712e-05 -3.21524e-05 6.94313e-05 5.13661e-05 0.000120151 -4.475e-05 -4.27601e-05 3.53565e-05 0.00011462 
1834.35 0 -3.38792e-05 -0.000779607 4.00797e-06 2.37252e-05 0.00368971 -0.00236759 0.000861291 0.00696513 1.15192e-07 0.000326274 -4.90554e-05 2.35077e-05 -3.88781e-05 0.000660865 -0.000269907 0.000257829 0.000139134 -9.73627e-05 -3.74695e-05 -3.30303e-05 2.59003e-05 1.03595e-05 -9.85993e-05 -8.19487e-05 -2.97274e-05 6.28277e-05 5.9188e-05 0.000114736 -5.34561e-05 -4.71199e-05 3.26796e-05 0.000114171 
1834.7 0 -5.70581e-05 -0.000810316 9.15221e-06 2.38756e-05 0.00307923 -0.00225528 0.00105989 0.00716423 -5.33561e-06 0.000336183 -4.08644e-05 9.31795e-06 -6.77447e-05 0.000643139 -0.000320043 0.000251034 0.000119323 -9.84702e-05 -4.08194e-05 -2.73677e-05 2.8259e-05 2.99152e-06 -0.000108989 -7.45265e-05 -2.92094e-05 5.62814e-05 6.66482e-05 0.000106776 -6.07696e-05 -4.96386e-05 3.00634e-05 0.000111897 
1835.05 0 -7.89724e-05 -0.000834167 1.42908e-05 2.40564e-05 0.00246246 -0.00213094 0.0012435 0.0073082 -1.22024e-05 0.000348715 -3.076e-05 -1.88743e-06 -9.66188e-05 0.000621459 -0.000364779 0.000241892 9.9704e-05 -9.60408e-05 -4.635e-05 -2.46726e-05 2.96225e-05 -6.38665e-06 -0.000119395 -6.41114e-05 -2.88124e-05 4.92317e-05 7.18896e-05 9.55095e-05 -6.56854e-05 -5.16017e-05 2.58789e-05 0.000108231 
1835.4 0 -9.81209e-05 -0.000849741 2.02271e-05 2.38565e-05 0.00184662 -0.00199741 0.00141405 0.00739952 -1.95581e-05 0.000361921 -2.10122e-05 -1.27317e-05 -0.000127623 0.000598449 -0.000403928 0.000229401 8.27324e-05 -9.16436e-05 -5.2263e-05 -2.67232e-05 3.07515e-05 -1.69464e-05 -0.000127714 -5.27404e-05 -2.81298e-05 4.15875e-05 7.42267e-05 8.06458e-05 -6.76377e-05 -5.28388e-05 1.98453e-05 0.000104616 
1835.75 0 -0.000115562 -0.000856872 2.56487e-05 2.30801e-05 0.00123813 -0.00185474 0.00156924 0.00744205 -2.70524e-05 0.000377006 -1.13621e-05 -2.46735e-05 -0.000159696 0.000574217 -0.000439424 0.000211036 6.67213e-05 -8.80069e-05 -5.61891e-05 -3.30625e-05 3.19882e-05 -2.69603e-05 -0.000134084 -4.12342e-05 -2.88189e-05 3.3599e-05 7.55122e-05 6.58588e-05 -6.66569e-05 -5.30724e-05 1.30743e-05 0.000101581 
1836.1 0 -0.000132634 -0.000856749 2.94512e-05 2.2278e-05 0.000640281 -0.00170536 0.00170765 0.00744075 -3.3863e-05 0.000392771 -6.50629e-07 -3.69219e-05 -0.000187478 0.000547791 -0.000472411 0.000187802 5.08936e-05 -8.57347e-05 -5.65674e-05 -4.42945e-05 3.27331e-05 -3.53365e-05 -0.000141188 -2.92121e-05 -3.1778e-05 2.54624e-05 7.58676e-05 5.24179e-05 -6.3868e-05 -5.342e-05 6.44592e-06 9.88287e-05 
1836.45 0 -0.000150065 -0.000852782 3.13145e-05 2.13341e-05 5.42549e-05 -0.00154965 0.00183118 0.00739972 -3.90766e-05 0.000405291 9.85677e-06 -4.82106e-05 -0.000208523 0.000519899 -0.000503978 0.000163426 3.77033e-05 -8.51302e-05 -5.49422e-05 -6.10148e-05 3.22608e-05 -4.12006e-05 -0.000147872 -1.78049e-05 -3.45957e-05 1.72637e-05 7.53281e-05 3.87119e-05 -6.03403e-05 -5.50775e-05 -2.13185e-07 9.65117e-05 
1836.8 0 -0.000169161 -0.000846609 3.17975e-05 1.89315e-05 -0.000519229 -0.00138686 0.00194268 0.00732025 -4.34753e-05 0.000410504 1.70305e-05 -5.66592e-05 -0.000223113 0.000490608 -0.000534962 0.000140242 2.78511e-05 -8.58721e-05 -5.18983e-05 -8.0918e-05 2.98339e-05 -4.64484e-05 -0.000152499 -6.72938e-06 -3.37494e-05 8.64524e-06 7.49864e-05 2.47633e-05 -5.57045e-05 -5.71742e-05 -7.50645e-06 9.34992e-05 
1837.15 0 -0.00019018 -0.000835937 3.14742e-05 1.53853e-05 -0.0010778 -0.00121555 0.00204525 0.00720298 -4.66362e-05 0.000407436 2.08016e-05 -6.10417e-05 -0.000232477 0.00045915 -0.000565095 0.00011961 1.81383e-05 -8.39699e-05 -4.68223e-05 -0.000101079 2.53968e-05 -5.1883e-05 -0.000155552 4.74516e-06 -2.96249e-05 2.57326e-07 7.30834e-05 1.07237e-05 -4.88629e-05 -5.80528e-05 -1.55157e-05 8.79934e-05 
1837.5 0 -0.000210902 -0.00082006 3.03699e-05 1.25404e-05 -0.00161895 -0.00103101 0.00213804 0.00705065 -4.76524e-05 0.000398531 2.44517e-05 -6.37157e-05 -0.000238825 0.000424199 -0.000592923 0.000101646 7.29401e-06 -7.62548e-05 -4.05061e-05 -0.000118961 1.93417e-05 -5.57139e-05 -0.000157273 1.50613e-05 -2.42838e-05 -6.95173e-06 6.7643e-05 -2.78514e-06 -4.05749e-05 -5.70529e-05 -2.40232e-05 7.9904e-05 
1837.85 0 -0.00022776 -0.00080055 2.92792e-05 1.03747e-05 -0.00214188 -0.000831322 0.00221485 0.00686462 -4.61471e-05 0.00038463 2.96627e-05 -6.68589e-05 -0.000243097 0.000386069 -0.000615347 8.39971e-05 -3.08395e-06 -6.37154e-05 -3.26887e-05 -0.000134141 1.22087e-05 -5.69286e-05 -0.000157212 2.33043e-05 -1.80431e-05 -1.32883e-05 5.98505e-05 -1.55036e-05 -3.15916e-05 -5.38607e-05 -3.24709e-05 7.05673e-05 
1838.2 0 -0.000239713 -0.000778422 2.82471e-05 8.27162e-06 -0.00264404 -0.000621938 0.00226975 0.0066447 -4.04862e-05 0.00036425 3.73474e-05 -7.13113e-05 -0.00024398 0.000346626 -0.000630443 6.45757e-05 -1.07701e-05 -4.73501e-05 -2.41618e-05 -0.000146797 4.60174e-06 -5.59244e-05 -0.000154472 2.98335e-05 -1.16358e-05 -1.88708e-05 5.13089e-05 -2.71887e-05 -2.10592e-05 -4.7475e-05 -3.97643e-05 6.08895e-05 
1838.55 0 -0.000247607 -0.000754796 2.58784e-05 6.19143e-06 -0.00312316 -0.000410874 0.002303 0.00639297 -2.92176e-05 0.000338281 4.69535e-05 -7.82147e-05 -0.000240872 0.000305743 -0.000640149 4.46405e-05 -1.48455e-05 -2.87353e-05 -1.8571e-05 -0.000156287 -2.98847e-06 -5.36908e-05 -0.00015018 3.54291e-05 -7.36688e-06 -2.26539e-05 4.297e-05 -3.70743e-05 -8.35846e-06 -3.84526e-05 -4.49768e-05 5.15418e-05 
1838.9 0 -0.000253585 -0.000729644 2.16184e-05 4.15706e-06 -0.0035796 -0.000200328 0.00231971 0.00611205 -1.5993e-05 0.000310971 5.55721e-05 -8.5688e-05 -0.000235841 0.000262459 -0.00064782 2.58947e-05 -1.63536e-05 -1.11961e-05 -1.84084e-05 -0.000162592 -8.00904e-06 -5.18328e-05 -0.000145501 4.04596e-05 -5.98078e-06 -2.22e-05 3.48277e-05 -4.56992e-05 5.18e-06 -2.96184e-05 -4.84462e-05 4.24893e-05 
1839.25 0 -0.000260791 -0.000701373 1.61349e-05 2.3575e-06 -0.0040136 1.3258e-05 0.00232078 0.00580162 -7.02278e-06 0.000284467 6.21435e-05 -9.01954e-05 -0.000230228 0.000215847 -0.000655903 8.49202e-06 -1.63236e-05 4.15395e-06 -2.31651e-05 -0.000166709 -9.92833e-06 -5.0836e-05 -0.000140444 4.45202e-05 -5.70132e-06 -1.62953e-05 2.7165e-05 -5.48867e-05 1.65772e-05 -2.26179e-05 -5.07903e-05 3.27619e-05 
1839.6 0 -0.000269347 -0.000669785 1.02949e-05 1.10837e-06 -0.00442211 0.000229768 0.00230257 0.00546067 -4.45941e-06 0.000259239 6.75971e-05 -8.91928e-05 -0.000224409 0.000165144 -0.000664756 -7.00561e-06 -1.36948e-05 1.87389e-05 -3.11345e-05 -0.000168791 -1.27113e-05 -5.09881e-05 -0.000133773 4.67079e-05 -4.13968e-06 -7.45274e-06 2.09954e-05 -6.63709e-05 2.39239e-05 -1.79657e-05 -5.30662e-05 2.19362e-05 
1839.95 0 -0.000274246 -0.000634724 4.44566e-06 5.01617e-07 -0.00480253 0.00044526 0.00226415 0.00509015 -6.25999e-06 0.000236415 7.12125e-05 -8.29691e-05 -0.000218497 0.000110133 -0.00067228 -2.14328e-05 -8.96472e-06 3.35048e-05 -3.87671e-05 -0.000170216 -1.86365e-05 -5.17738e-05 -0.000123419 4.8512e-05 -4.78989e-07 6.80439e-07 1.69016e-05 -8.0478e-05 2.73684e-05 -1.70204e-05 -5.60218e-05 1.10535e-05 
1840.3 0 -0.000272803 -0.000596063 -9.46721e-07 -2.34517e-08 -0.00515497 0.00065735 0.00220655 0.00468981 -9.95501e-06 0.000213425 7.21745e-05 -7.37344e-05 -0.000210989 5.00179e-05 -0.000675259 -3.74268e-05 -3.90257e-06 4.84836e-05 -4.30616e-05 -0.000173235 -2.49684e-05 -5.20266e-05 -0.000108693 5.18764e-05 5.54036e-06 6.76438e-06 1.3909e-05 -9.5422e-05 2.80502e-05 -1.9199e-05 -6.04277e-05 5.5948e-07 
1840.65 0 -0.000267684 -0.000552735 -4.92086e-06 -1.27469e-06 -0.00547775 0.000863954 0.00212998 0.00425741 -1.43998e-05 0.000187161 7.14345e-05 -6.33715e-05 -0.000199349 -1.45694e-05 -0.000670939 -5.52125e-05 7.06574e-07 6.48441e-05 -4.35797e-05 -0.000176462 -2.95707e-05 -5.28864e-05 -9.18457e-05 5.57415e-05 1.30984e-05 1.14367e-05 1.13764e-05 -0.000108977 2.58257e-05 -2.23085e-05 -6.66713e-05 -9.45567e-06 
1841 0 -0.000261112 -0.000502887 -6.58409e-06 -4.30222e-06 -0.00576428 0.00106293 0.00203386 0.00379285 -1.78051e-05 0.000159219 7.19286e-05 -5.38231e-05 -0.000181578 -8.15736e-05 -0.000658521 -7.22605e-05 5.10462e-06 8.42134e-05 -4.07523e-05 -0.000177547 -3.40479e-05 -5.37894e-05 -7.61189e-05 5.96145e-05 2.1115e-05 1.45603e-05 9.95194e-06 -0.000119653 2.08564e-05 -2.6009e-05 -7.28338e-05 -1.98053e-05 
1841.35 0 -0.000252672 -0.000448651 -6.83007e-06 -8.24363e-06 -0.00600529 0.00125195 0.00191764 0.00330135 -1.73027e-05 0.000132431 7.3582e-05 -4.84921e-05 -0.000157854 -0.000148396 -0.000639216 -8.61833e-05 9.38935e-06 0.000106465 -3.66161e-05 -0.000177719 -4.02737e-05 -5.21617e-05 -6.27434e-05 6.41099e-05 2.96656e-05 1.66752e-05 8.88113e-06 -0.000127081 1.45889e-05 -3.03548e-05 -7.75244e-05 -3.15032e-05 
1841.7 0 -0.000240802 -0.000394904 -7.35263e-06 -1.06224e-05 -0.00619824 0.00142829 0.00178227 0.00279345 -1.31535e-05 0.000106332 7.33269e-05 -4.98156e-05 -0.000130556 -0.000212952 -0.000613417 -9.46484e-05 1.17293e-05 0.000128448 -3.43264e-05 -0.000178061 -4.71011e-05 -4.765e-05 -5.06022e-05 6.94925e-05 3.81252e-05 1.79349e-05 6.65868e-06 -0.000131603 7.49958e-06 -3.42209e-05 -8.15144e-05 -4.36225e-05 
1842.05 0 -0.000225212 -0.000344922 -8.35973e-06 -1.04486e-05 -0.00634698 0.00158875 0.00163006 0.00227615 -8.66443e-06 8.15024e-05 7.0503e-05 -5.62587e-05 -0.000102967 -0.000274554 -0.000580785 -9.60764e-05 1.05088e-05 0.000146962 -3.54628e-05 -0.000176975 -5.17954e-05 -4.27109e-05 -3.87869e-05 7.61004e-05 4.5424e-05 1.73664e-05 2.37884e-06 -0.000133546 -1.67567e-07 -3.71969e-05 -8.58117e-05 -5.52e-05 
1842.4 0 -0.000207011 -0.000296913 -9.33821e-06 -9.14573e-06 -0.00645247 0.0017312 0.00146431 0.00175346 -6.38304e-06 6.08199e-05 6.59236e-05 -6.47191e-05 -7.89807e-05 -0.00033238 -0.000540439 -9.00185e-05 5.44019e-06 0.000160782 -3.97395e-05 -0.000175492 -5.38614e-05 -4.04992e-05 -2.73888e-05 8.38452e-05 5.20048e-05 1.46699e-05 -5.57683e-06 -0.000133288 -7.02746e-06 -3.9297e-05 -9.02059e-05 -6.52537e-05 
1842.75 0 -0.000187187 -0.000247355 -1.12796e-05 -8.37838e-06 -0.00651698 0.00185504 0.00128917 0.00123057 -6.92341e-06 4.35603e-05 6.04151e-05 -7.5011e-05 -6.09856e-05 -0.000383418 -0.000494511 -7.90049e-05 -3.47576e-06 0.000171479 -4.4919e-05 -0.000176746 -5.45508e-05 -4.0331e-05 -1.73302e-05 9.0848e-05 5.73035e-05 1.19609e-05 -1.82898e-05 -0.000131686 -1.16582e-05 -3.9333e-05 -9.32228e-05 -7.31254e-05 
1843.1 0 -0.000165773 -0.000194792 -1.45737e-05 -7.64706e-06 -0.00654448 0.00195989 0.00110734 0.000709371 -8.19904e-06 2.72445e-05 5.53878e-05 -8.9265e-05 -4.84378e-05 -0.000427203 -0.000447183 -6.59694e-05 -1.51228e-05 0.000179007 -4.88741e-05 -0.000181282 -5.41594e-05 -4.01503e-05 -8.78104e-06 9.40881e-05 5.95839e-05 9.93013e-06 -3.50693e-05 -0.000130645 -1.6321e-05 -3.74695e-05 -9.42958e-05 -7.83331e-05 
1843.45 0 -0.000143265 -0.00013816 -1.79765e-05 -6.7682e-06 -0.00653495 0.00204566 0.000921869 0.00018769 -6.60477e-06 1.19234e-05 4.95631e-05 -0.00010626 -3.97312e-05 -0.000464112 -0.000399113 -5.30564e-05 -2.72218e-05 0.000180886 -5.20144e-05 -0.000189483 -5.171e-05 -3.89305e-05 6.72415e-07 9.19189e-05 5.92783e-05 6.4605e-06 -5.29386e-05 -0.000130834 -2.28064e-05 -3.47316e-05 -9.37653e-05 -8.11812e-05 
1843.8 0 -0.000121143 -7.88522e-05 -2.0827e-05 -5.74031e-06 -0.0064827 0.00211306 0.000733461 -0.000334225 1.97604e-07 -4.17117e-06 4.00251e-05 -0.000123818 -3.34791e-05 -0.000492822 -0.000352452 -4.00631e-05 -3.84154e-05 0.000177917 -5.53514e-05 -0.000202642 -4.68099e-05 -3.51839e-05 1.21296e-05 8.50402e-05 5.72532e-05 4.5419e-07 -6.86076e-05 -0.00013005 -2.96455e-05 -3.0935e-05 -9.25877e-05 -8.23999e-05 
1844.15 0 -9.88939e-05 -1.97837e-05 -2.36252e-05 -4.04939e-06 -0.00638488 0.00216151 0.000541087 -0.000848021 1.2849e-05 -2.44388e-05 2.59028e-05 -0.000139987 -3.09332e-05 -0.000515764 -0.000309816 -2.64425e-05 -4.8673e-05 0.000173426 -5.92238e-05 -0.000217886 -4.19207e-05 -2.87284e-05 2.31459e-05 7.49056e-05 5.39226e-05 -7.11907e-06 -7.83374e-05 -0.000127481 -3.47131e-05 -2.6296e-05 -9.08098e-05 -8.16495e-05 
1844.5 0 -7.53559e-05 3.80975e-05 -2.7567e-05 -2.47379e-06 -0.00624827 0.0021901 0.000346454 -0.00134532 2.99891e-05 -4.91015e-05 8.39079e-06 -0.000153479 -3.2922e-05 -0.000536353 -0.000271538 -1.5564e-05 -5.71944e-05 0.000168865 -6.50235e-05 -0.000229886 -3.7672e-05 -1.92834e-05 3.30288e-05 6.36535e-05 4.93395e-05 -1.55503e-05 -8.05711e-05 -0.000124689 -3.70997e-05 -2.2541e-05 -8.91634e-05 -7.94201e-05 
1844.85 0 -5.1301e-05 9.37695e-05 -3.18372e-05 -1.80472e-06 -0.00607928 0.00219967 0.00015107 -0.00182558 4.78679e-05 -7.6405e-05 -1.12383e-05 -0.000163344 -3.68842e-05 -0.000556167 -0.000237155 -1.0011e-05 -6.33883e-05 0.0001618 -7.29256e-05 -0.0002356 -3.41126e-05 -7.47892e-06 4.29481e-05 5.40199e-05 4.51055e-05 -2.52081e-05 -7.7008e-05 -0.000122116 -3.58153e-05 -2.02364e-05 -8.86537e-05 -7.72958e-05 
1845.2 0 -2.58592e-05 0.000146413 -3.43945e-05 -2.33323e-06 -0.00587696 0.00219174 -4.39487e-05 -0.00228778 6.37986e-05 -0.000104598 -3.28487e-05 -0.000170549 -4.11709e-05 -0.000576274 -0.000204237 -8.77786e-06 -6.80132e-05 0.000150103 -8.21983e-05 -0.000234129 -3.1841e-05 2.68391e-06 5.27593e-05 4.70973e-05 4.20855e-05 -3.43718e-05 -7.13225e-05 -0.000119395 -3.00458e-05 -1.72845e-05 -8.81815e-05 -7.6208e-05 
1845.55 0 2.12941e-06 0.000196877 -3.46951e-05 -4.04379e-06 -0.00564114 0.00216511 -0.000238536 -0.00272747 7.61905e-05 -0.000130661 -5.51572e-05 -0.000177358 -4.55507e-05 -0.000596748 -0.000168074 -1.15597e-05 -7.13618e-05 0.000133202 -9.07301e-05 -0.000225365 -2.97921e-05 8.9247e-06 6.12922e-05 4.24264e-05 3.95028e-05 -4.03702e-05 -6.69526e-05 -0.000116596 -2.14296e-05 -1.26781e-05 -8.59403e-05 -7.60995e-05 
1845.9 0 3.0877e-05 0.000246989 -3.44179e-05 -7.09555e-06 -0.00537594 0.00211731 -0.00043007 -0.00314338 8.49574e-05 -0.000152137 -7.67363e-05 -0.000182629 -4.90161e-05 -0.000615117 -0.000126219 -1.83145e-05 -7.40483e-05 0.000111878 -9.59113e-05 -0.000213139 -2.72284e-05 1.2589e-05 6.82175e-05 3.95185e-05 3.67791e-05 -4.19658e-05 -6.49227e-05 -0.000115153 -1.3816e-05 -6.30241e-06 -8.12275e-05 -7.60137e-05 
1846.25 0 5.71005e-05 0.000298371 -3.542e-05 -1.09589e-05 -0.0050857 0.00204925 -0.000613959 -0.00353761 9.05369e-05 -0.000170152 -9.62623e-05 -0.000184857 -5.07084e-05 -0.000629257 -7.93808e-05 -2.72044e-05 -7.68671e-05 8.77693e-05 -9.84656e-05 -0.000200987 -2.38779e-05 1.61837e-05 7.63935e-05 3.69019e-05 3.1853e-05 -4.04299e-05 -6.51422e-05 -0.000115533 -9.97522e-06 4.91928e-07 -7.45864e-05 -7.59116e-05 
1846.6 0 7.96679e-05 0.000349487 -3.77165e-05 -1.48719e-05 -0.00476827 0.00196292 -0.000787482 -0.00391168 9.23868e-05 -0.000184537 -0.000112885 -0.000182557 -4.97626e-05 -0.000636104 -2.75059e-05 -3.61105e-05 -7.84097e-05 6.21309e-05 -9.8291e-05 -0.000186877 -2.05551e-05 2.12753e-05 8.79774e-05 3.24699e-05 2.50492e-05 -3.8058e-05 -6.61199e-05 -0.000114926 -9.8182e-06 4.77085e-06 -6.66926e-05 -7.6346e-05 
1846.95 0 9.96563e-05 0.000396495 -3.97407e-05 -1.80894e-05 -0.00441845 0.001861 -0.000948813 -0.00425897 9.36898e-05 -0.000194128 -0.00012802 -0.000174208 -4.54535e-05 -0.000632488 2.74717e-05 -4.29533e-05 -7.81222e-05 3.68906e-05 -9.42493e-05 -0.000169828 -1.80408e-05 2.68883e-05 0.000101568 2.58746e-05 1.99686e-05 -3.53841e-05 -6.53652e-05 -0.000111159 -1.24682e-05 6.32601e-06 -5.79841e-05 -7.71409e-05 
1847.3 0 0.000117207 0.000437127 -4.07585e-05 -2.00365e-05 -0.00404076 0.00174751 -0.00109584 -0.00456965 9.73855e-05 -0.000200168 -0.000142637 -0.000161234 -3.99858e-05 -0.000618543 8.30853e-05 -4.6857e-05 -7.7811e-05 1.36529e-05 -8.91795e-05 -0.000152123 -1.70463e-05 3.2428e-05 0.000115917 1.85348e-05 1.72745e-05 -3.3921e-05 -6.20708e-05 -0.000104399 -1.72665e-05 7.91439e-06 -4.92884e-05 -7.71502e-05 
1847.65 0 0.000132886 0.00047127 -4.1047e-05 -2.08434e-05 -0.00364492 0.00162709 -0.00122806 -0.00484353 0.000100792 -0.000205893 -0.000155586 -0.000144181 -3.54061e-05 -0.000595506 0.000136041 -4.91469e-05 -7.7685e-05 -6.82553e-06 -8.62915e-05 -0.0001355 -1.83175e-05 3.67831e-05 0.000128969 1.19186e-05 1.40954e-05 -3.49534e-05 -5.69623e-05 -9.52059e-05 -2.17441e-05 1.1371e-05 -4.19635e-05 -7.54462e-05 
1848 0 0.000148558 0.000502577 -4.11263e-05 -2.14187e-05 -0.00323518 0.00150267 -0.00134804 -0.00508312 9.98539e-05 -0.000212346 -0.000166387 -0.000123462 -3.28439e-05 -0.0005674 0.000182425 -5.00437e-05 -7.65174e-05 -2.32046e-05 -8.54284e-05 -0.000118919 -2.19278e-05 3.79651e-05 0.00013956 6.05955e-06 8.88501e-06 -3.59369e-05 -5.06905e-05 -8.43623e-05 -2.40942e-05 1.50773e-05 -3.65263e-05 -7.15164e-05 
1848.35 0 0.000165708 0.000534291 -4.14262e-05 -2.24747e-05 -0.00281397 0.00137322 -0.00145874 -0.00528896 9.35291e-05 -0.000217484 -0.000174533 -0.000101843 -3.45737e-05 -0.000537959 0.000222471 -5.04488e-05 -7.38033e-05 -3.44663e-05 -8.52358e-05 -0.000101103 -2.71263e-05 3.81696e-05 0.00014834 1.83841e-06 3.3618e-06 -3.523e-05 -4.42042e-05 -7.2275e-05 -2.56242e-05 1.60329e-05 -3.25961e-05 -6.62235e-05 
1848.7 0 0.000184905 0.000565638 -4.08666e-05 -2.3256e-05 -0.00238338 0.00123635 -0.00156106 -0.00546177 8.42377e-05 -0.000219628 -0.000179218 -8.20939e-05 -3.95048e-05 -0.000507251 0.000256938 -5.46159e-05 -7.05167e-05 -4.29031e-05 -8.43583e-05 -8.32869e-05 -3.18994e-05 3.91679e-05 0.000155898 -4.96299e-07 -9.13947e-07 -3.42241e-05 -3.97659e-05 -5.97812e-05 -2.7362e-05 1.4334e-05 -2.91998e-05 -6.10366e-05 
1849.05 0 0.000205133 0.00059531 -3.79347e-05 -2.31085e-05 -0.00194525 0.00109039 -0.00165433 -0.00560023 7.45827e-05 -0.000219163 -0.000180984 -6.31013e-05 -4.28098e-05 -0.000477457 0.000285126 -6.48564e-05 -6.74294e-05 -5.10897e-05 -8.17761e-05 -6.94949e-05 -3.35432e-05 4.0304e-05 0.000162915 -1.88679e-06 -4.30541e-06 -3.34996e-05 -3.78e-05 -4.77273e-05 -2.90799e-05 1.15547e-05 -2.53695e-05 -5.62599e-05 
1849.4 0 0.000224538 0.000622266 -3.40627e-05 -2.24566e-05 -0.00150009 0.000935541 -0.00173765 -0.00570371 6.56503e-05 -0.000219651 -0.000180959 -4.19018e-05 -4.10794e-05 -0.000450809 0.000308781 -7.89786e-05 -6.475e-05 -5.73954e-05 -7.66347e-05 -6.14754e-05 -3.14232e-05 4.04417e-05 0.000169269 -3.44797e-06 -7.89919e-06 -3.24214e-05 -3.79684e-05 -3.5796e-05 -3.15316e-05 8.37153e-06 -2.06121e-05 -5.14576e-05 
1849.75 0 0.00024154 0.000644927 -3.15538e-05 -2.12259e-05 -0.00104801 0.000773981 -0.00181043 -0.00577101 5.96854e-05 -0.00022393 -0.000180052 -1.78323e-05 -3.29606e-05 -0.000426296 0.00032901 -9.35188e-05 -6.12034e-05 -5.90241e-05 -6.90224e-05 -5.76629e-05 -2.67898e-05 3.94548e-05 0.000175181 -6.88538e-06 -1.13865e-05 -3.16128e-05 -3.98035e-05 -2.34789e-05 -3.48005e-05 4.30272e-06 -1.57701e-05 -4.61343e-05 
1850.1 0 0.000254798 0.000661803 -3.01175e-05 -1.98676e-05 -0.000593236 0.000605804 -0.00187165 -0.0058014 5.68717e-05 -0.000233499 -0.000179894 7.72687e-06 -1.93852e-05 -0.000402986 0.000346835 -0.000104074 -5.62933e-05 -5.4831e-05 -6.01868e-05 -5.58817e-05 -2.07369e-05 3.75177e-05 0.000180623 -1.24611e-05 -1.37533e-05 -3.1205e-05 -4.24657e-05 -9.32206e-06 -3.69804e-05 -7.96637e-07 -1.1431e-05 -3.93787e-05 
1850.45 0 0.000264087 0.000673366 -2.93355e-05 -1.95958e-05 -0.000140595 0.00042982 -0.00191709 -0.00579633 5.49653e-05 -0.000247658 -0.000180989 3.18462e-05 -3.16753e-06 -0.000379305 0.000364253 -0.000108916 -5.0924e-05 -4.56704e-05 -5.18612e-05 -5.36572e-05 -1.42368e-05 3.49016e-05 0.000183376 -2.00886e-05 -1.43679e-05 -3.05407e-05 -4.4794e-05 6.55231e-06 -3.68692e-05 -6.85768e-06 -6.04071e-06 -3.18208e-05 
1850.8 0 0.000269514 0.000681123 -3.05196e-05 -2.0669e-05 0.000307015 0.000247363 -0.00194209 -0.0057585 5.01337e-05 -0.000263887 -0.000183131 5.23238e-05 1.51392e-05 -0.0003547 0.000381501 -0.000109185 -4.68619e-05 -3.42244e-05 -4.60768e-05 -4.88872e-05 -7.26142e-06 3.24834e-05 0.000181877 -2.93892e-05 -1.3786e-05 -3.00083e-05 -4.54583e-05 2.27977e-05 -3.36117e-05 -1.25967e-05 5.29962e-07 -2.48888e-05 
1851.15 0 0.00026983 0.000685174 -3.24213e-05 -2.22977e-05 0.000747266 6.27449e-05 -0.00194458 -0.00568915 4.02698e-05 -0.000279763 -0.000184012 6.86524e-05 3.57089e-05 -0.000329382 0.000399008 -0.000103031 -4.54832e-05 -2.18626e-05 -4.1248e-05 -4.14573e-05 6.01455e-07 3.09828e-05 0.000175199 -3.90383e-05 -1.35206e-05 -2.87848e-05 -4.46483e-05 3.75727e-05 -2.66569e-05 -1.71093e-05 5.91102e-06 -1.87494e-05 
1851.5 0 0.000263985 0.000684529 -3.27901e-05 -2.28684e-05 0.00117832 -0.000117208 -0.0019267 -0.00558843 2.77009e-05 -0.000295226 -0.000182004 8.09755e-05 5.60732e-05 -0.000301099 0.00041659 -9.02471e-05 -4.42524e-05 -1.01769e-05 -3.51112e-05 -3.41618e-05 8.50226e-06 3.00531e-05 0.000165532 -4.7645e-05 -1.30737e-05 -2.4802e-05 -4.33977e-05 4.88376e-05 -1.73463e-05 -1.9298e-05 9.65658e-06 -1.24219e-05 
1851.85 0 0.000254215 0.00068089 -3.14815e-05 -2.1684e-05 0.00160092 -0.000288277 -0.00189388 -0.00545637 1.48592e-05 -0.000310015 -0.000178119 8.96001e-05 7.57175e-05 -0.00026847 0.000431665 -7.47427e-05 -4.01442e-05 -1.17982e-06 -2.87335e-05 -2.70897e-05 1.44287e-05 2.88678e-05 0.000156811 -5.59084e-05 -1.21786e-05 -1.71463e-05 -4.08464e-05 5.754e-05 -8.25989e-06 -1.83493e-05 1.21085e-05 -5.57892e-06 
1852.2 0 0.00024493 0.000675453 -2.91298e-05 -1.95291e-05 0.00201437 -0.000450754 -0.00184957 -0.00529295 1.55994e-06 -0.000320019 -0.000172219 9.74876e-05 9.50114e-05 -0.000231515 0.000443017 -5.88339e-05 -3.24683e-05 5.00504e-06 -2.30664e-05 -1.98726e-05 1.80812e-05 2.87986e-05 0.00014909 -6.34739e-05 -1.10514e-05 -7.99015e-06 -3.5846e-05 6.58359e-05 -1.94611e-06 -1.55268e-05 1.38177e-05 9.87698e-07 
1852.55 0 0.000238441 0.00066606 -2.61193e-05 -1.69531e-05 0.00241501 -0.000605692 -0.00179509 -0.00509992 -1.13091e-05 -0.000324708 -0.000163741 0.000107107 0.000112961 -0.000190183 0.000452734 -4.34689e-05 -2.15264e-05 1.11261e-05 -1.73073e-05 -1.41605e-05 2.20483e-05 3.16037e-05 0.000141358 -6.85457e-05 -8.69816e-06 -5.5525e-07 -2.94089e-05 7.3255e-05 1.50099e-06 -1.24175e-05 1.54522e-05 6.6345e-06 
1852.9 0 0.000233167 0.000650251 -2.19954e-05 -1.35563e-05 0.00280061 -0.000754839 -0.00173184 -0.00487811 -2.19046e-05 -0.000328109 -0.000153479 0.000116027 0.000129107 -0.000143961 0.000462759 -2.89347e-05 -9.19624e-06 1.99125e-05 -1.08529e-05 -9.57916e-06 2.86642e-05 3.71538e-05 0.00013507 -7.05552e-05 -5.99095e-06 3.66063e-06 -2.32717e-05 7.96152e-05 4.38344e-06 -9.71163e-06 1.70573e-05 1.1882e-05 
1853.25 0 0.000226212 0.000627421 -1.68373e-05 -9.8035e-06 0.00316904 -0.000899513 -0.00165818 -0.00462356 -2.83571e-05 -0.000331053 -0.000141239 0.000120796 0.00014356 -9.13538e-05 0.000472212 -1.52884e-05 2.10747e-06 3.04961e-05 -2.72188e-06 -2.63095e-06 3.76977e-05 4.44187e-05 0.000129801 -7.1804e-05 -4.53009e-06 5.4256e-06 -1.93254e-05 8.58116e-05 8.33755e-06 -8.32823e-06 1.94851e-05 1.71418e-05 
1853.6 0 0.0002156 0.000598463 -1.20169e-05 -6.09619e-06 0.00351337 -0.00103689 -0.00157158 -0.00433488 -2.90483e-05 -0.000329432 -0.000128318 0.000120352 0.000156491 -3.22292e-05 0.000475694 -2.05383e-06 1.23428e-05 3.93984e-05 6.48285e-06 6.49398e-06 4.76938e-05 5.31862e-05 0.000124915 -7.37294e-05 -3.82201e-06 6.71128e-06 -1.64185e-05 9.20334e-05 1.41e-05 -7.64802e-06 2.315e-05 2.17961e-05 
1853.95 0 0.000201414 0.00056401 -8.71269e-06 -1.75042e-06 0.00382844 -0.00116472 -0.00147348 -0.0040179 -2.43e-05 -0.000321682 -0.000118084 0.000114968 0.000169074 2.75981e-05 0.000468262 1.12208e-05 2.13521e-05 4.35281e-05 1.41415e-05 1.51559e-05 5.69467e-05 6.17271e-05 0.00012089 -7.49629e-05 -4.69892e-06 8.44579e-06 -1.29263e-05 9.9303e-05 2.13772e-05 -6.03148e-06 2.74522e-05 2.58676e-05 
1854.3 0 0.000184328 0.000524628 -6.35671e-06 2.90969e-06 0.00411326 -0.00128281 -0.00136493 -0.00367832 -1.59314e-05 -0.00030848 -0.000113582 0.00010667 0.000183391 8.01519e-05 0.000451295 2.5279e-05 2.72403e-05 4.14579e-05 1.80396e-05 2.36219e-05 6.4844e-05 6.75617e-05 0.000116859 -7.49162e-05 -8.84498e-06 9.99067e-06 -8.36358e-06 0.000108995 2.87372e-05 -3.67214e-06 3.19946e-05 2.98522e-05 
1854.65 0 0.000163066 0.0004816 -4.26243e-06 6.61214e-06 0.004367 -0.00138982 -0.00124596 -0.00331865 -5.34709e-06 -0.000289315 -0.000113842 9.85819e-05 0.000197443 0.000121566 0.000430896 4.24446e-05 2.60863e-05 3.47245e-05 1.98433e-05 3.24031e-05 7.08769e-05 7.11036e-05 0.000110716 -7.3872e-05 -1.65655e-05 1.13724e-05 -2.88755e-06 0.000119584 3.46118e-05 -2.52862e-06 3.61918e-05 3.34417e-05 
1855 0 0.000137232 0.000435772 -2.9363e-06 8.83594e-06 0.00458627 -0.00148287 -0.00111632 -0.00294076 7.41527e-06 -0.000263817 -0.000112112 9.16593e-05 0.000206349 0.000153543 0.00041275 6.25759e-05 1.7487e-05 2.5856e-05 2.10562e-05 3.9221e-05 7.38019e-05 7.45283e-05 0.00010272 -7.17977e-05 -2.55046e-05 1.29425e-05 2.95208e-06 0.000128979 3.82469e-05 -4.73308e-06 3.91158e-05 3.64116e-05 
1855.35 0 0.000109137 0.000387056 -3.01476e-06 9.52575e-06 0.00476738 -0.00155733 -0.000978277 -0.00254913 2.00399e-05 -0.000235171 -0.000105104 8.57671e-05 0.000209745 0.000181071 0.000397669 8.24313e-05 7.02304e-06 1.52528e-05 2.13281e-05 4.07081e-05 7.2797e-05 7.73831e-05 9.25762e-05 -6.84382e-05 -3.25575e-05 1.33965e-05 8.46573e-06 0.000138145 4.06064e-05 -9.20244e-06 4.04387e-05 3.90107e-05 
1855.7 0 8.14337e-05 0.000336413 -4.25494e-06 9.21346e-06 0.00490916 -0.00161082 -0.000836724 -0.00214961 2.84747e-05 -0.000207466 -9.69055e-05 8.13235e-05 0.000209636 0.000207727 0.00038234 0.000102234 -8.90186e-07 2.86564e-06 2.1169e-05 3.79076e-05 6.77908e-05 7.78162e-05 7.99355e-05 -6.48961e-05 -3.67027e-05 1.30885e-05 1.36835e-05 0.000146773 4.31077e-05 -1.39397e-05 4.06137e-05 4.16959e-05 
1856.05 0 5.72692e-05 0.000285369 -6.21672e-06 8.23453e-06 0.00501361 -0.00164576 -0.000695472 -0.00174623 3.22111e-05 -0.00018022 -9.1871e-05 7.76123e-05 0.000205215 0.000233044 0.000365366 0.000121227 -6.69212e-06 -1.10926e-05 2.25536e-05 3.50438e-05 5.92557e-05 7.58291e-05 6.51917e-05 -6.23724e-05 -3.81322e-05 1.36209e-05 1.98373e-05 0.000154 4.45043e-05 -1.84744e-05 4.01866e-05 4.42808e-05 
1856.4 0 3.89728e-05 0.000235695 -8.26161e-06 7.09384e-06 0.00508269 -0.00166562 -0.000556118 -0.0013418 3.49732e-05 -0.000152612 -9.07471e-05 7.46266e-05 0.000195361 0.000254364 0.00034698 0.00013703 -1.376e-05 -2.68752e-05 2.57812e-05 3.26838e-05 4.95723e-05 7.30257e-05 4.87173e-05 -6.06867e-05 -3.76239e-05 1.39936e-05 2.72642e-05 0.000159374 4.42828e-05 -2.21232e-05 3.79493e-05 4.55254e-05 
1856.75 0 2.57353e-05 0.000188287 -9.49906e-06 6.21607e-06 0.00511901 -0.00167531 -0.000421723 -0.000940641 3.8021e-05 -0.000125868 -9.04701e-05 7.29792e-05 0.000177884 0.000269844 0.000327785 0.000150262 -2.5793e-05 -4.46137e-05 3.00157e-05 2.8449e-05 4.13471e-05 7.00752e-05 3.1455e-05 -5.91622e-05 -3.56441e-05 1.28991e-05 3.51281e-05 0.000163005 4.37754e-05 -2.50525e-05 3.33997e-05 4.50274e-05 
1857.1 0 1.61736e-05 0.000142785 -9.23494e-06 7.3076e-06 0.0051259 -0.00168113 -0.000291994 -0.000544929 4.14254e-05 -0.000101067 -8.79641e-05 7.34851e-05 0.000150349 0.00028163 0.000309531 0.000160613 -4.20838e-05 -6.38347e-05 3.4557e-05 2.03491e-05 3.49452e-05 6.74936e-05 1.45025e-05 -5.65729e-05 -3.11794e-05 1.06343e-05 4.30262e-05 0.000164686 4.3147e-05 -2.63101e-05 2.66339e-05 4.30742e-05 
1857.45 0 9.15992e-06 9.72996e-05 -6.97856e-06 1.18122e-05 0.00510403 -0.00168337 -0.000161926 -0.000154588 4.54876e-05 -7.81113e-05 -8.276e-05 7.57321e-05 0.000115876 0.000292799 0.000293188 0.000163556 -5.96536e-05 -8.33646e-05 3.88525e-05 1.00797e-05 3.08155e-05 6.52429e-05 -1.02143e-06 -5.29342e-05 -2.59573e-05 8.44617e-06 5.04514e-05 0.000164898 4.12379e-05 -2.40813e-05 1.90079e-05 4.11649e-05 
1857.8 0 2.37839e-06 5.19073e-05 -2.50839e-06 1.7426e-05 0.00505231 -0.00167718 -2.97024e-05 0.00023026 4.98572e-05 -5.47174e-05 -7.51854e-05 7.75319e-05 8.15523e-05 0.000305395 0.000277416 0.000157684 -7.58607e-05 -0.000102852 4.34479e-05 8.00577e-07 2.93131e-05 6.16089e-05 -1.59579e-05 -4.89158e-05 -2.17799e-05 5.49069e-06 5.79295e-05 0.000164831 3.73745e-05 -1.96036e-05 1.28587e-05 4.0749e-05 
1858.15 0 -5.93885e-06 8.19329e-06 3.34809e-06 2.1858e-05 0.00496857 -0.00166094 0.000104038 0.000606377 5.41329e-05 -2.90764e-05 -6.65709e-05 7.9549e-05 5.03658e-05 0.00031993 0.000260768 0.000145647 -8.89583e-05 -0.000121472 4.79921e-05 -7.73282e-06 2.86894e-05 5.70871e-05 -3.1916e-05 -4.39533e-05 -1.85386e-05 3.71333e-07 6.5873e-05 0.000164459 3.40986e-05 -1.4225e-05 9.95186e-06 4.04615e-05 
1858.5 0 -1.52819e-05 -3.31498e-05 8.68569e-06 2.58007e-05 0.00485514 -0.00163297 0.000241045 0.000966453 5.80296e-05 -2.16413e-06 -5.81122e-05 8.21771e-05 2.46622e-05 0.000335294 0.000242036 0.000130065 -9.87677e-05 -0.000137784 5.24301e-05 -1.74378e-05 2.76503e-05 5.29714e-05 -4.87371e-05 -3.77288e-05 -1.59928e-05 -4.26351e-06 7.42826e-05 0.000162358 3.33394e-05 -7.93745e-06 8.97251e-06 3.94912e-05 
1858.85 0 -2.49177e-05 -7.15407e-05 1.33441e-05 2.93891e-05 0.00471845 -0.00158796 0.000378675 0.0013085 6.15934e-05 2.41444e-05 -5.01909e-05 8.44645e-05 7.19476e-06 0.000349013 0.000220421 0.000116834 -0.000106622 -0.000153059 5.58318e-05 -2.79573e-05 2.65093e-05 4.92305e-05 -6.42808e-05 -3.12812e-05 -1.49721e-05 -6.81614e-06 8.31399e-05 0.000157637 3.32707e-05 -1.44477e-06 8.92049e-06 3.96608e-05 
1859.2 0 -3.42363e-05 -0.000108369 1.67719e-05 3.12933e-05 0.00456061 -0.00152489 0.0005101 0.00163374 6.36255e-05 4.8979e-05 -4.14649e-05 8.81825e-05 -4.98455e-06 0.000359753 0.000198162 0.000110781 -0.000113379 -0.000168967 5.64597e-05 -3.959e-05 2.5402e-05 4.76029e-05 -7.6579e-05 -2.32239e-05 -1.50156e-05 -9.60747e-06 9.24281e-05 0.00015208 3.26189e-05 3.4376e-06 1.10281e-05 4.11455e-05 
1859.55 0 -4.29293e-05 -0.000145885 1.78957e-05 3.13659e-05 0.00438284 -0.00144662 0.000630917 0.00194134 6.39388e-05 6.94238e-05 -3.17017e-05 9.45985e-05 -1.72365e-05 0.000369636 0.000178464 0.000110946 -0.000118145 -0.000182689 5.44196e-05 -5.26942e-05 2.48228e-05 4.71141e-05 -8.56988e-05 -1.17797e-05 -1.54228e-05 -1.38935e-05 9.97312e-05 0.000148038 3.38424e-05 6.60587e-06 1.35261e-05 4.33913e-05 
1859.9 0 -5.1455e-05 -0.000182015 1.77972e-05 3.04201e-05 0.00418634 -0.00135709 0.000738973 0.002232 6.38234e-05 8.47009e-05 -2.04682e-05 0.000101321 -3.19964e-05 0.00038094 0.000161068 0.000114343 -0.000121047 -0.000191127 4.96405e-05 -6.39996e-05 2.43301e-05 4.57346e-05 -9.40007e-05 1.91471e-06 -1.65654e-05 -1.76282e-05 0.000102593 0.00014533 3.85655e-05 7.01871e-06 1.44815e-05 4.68167e-05 
1860.25 0 -5.88762e-05 -0.000214299 1.80001e-05 2.8926e-05 0.00397203 -0.00126045 0.000834671 0.00250355 6.3177e-05 9.83679e-05 -7.20588e-06 0.000106489 -4.88725e-05 0.000394499 0.000143806 0.000119087 -0.000121963 -0.000197121 4.30641e-05 -7.21042e-05 2.30051e-05 4.3639e-05 -0.000104411 1.63726e-05 -1.60694e-05 -1.80825e-05 0.000100474 0.000141478 4.52456e-05 4.03108e-06 1.40339e-05 5.07627e-05 
1860.6 0 -6.46565e-05 -0.000242635 1.89986e-05 2.67199e-05 0.00374469 -0.00115821 0.000918565 0.00275373 6.32314e-05 0.000113788 4.80492e-06 0.000110911 -6.68804e-05 0.000410987 0.000123856 0.000124557 -0.000121587 -0.000202722 3.68005e-05 -8.01853e-05 2.0758e-05 4.15908e-05 -0.000117918 3.01371e-05 -1.18188e-05 -1.46403e-05 9.37489e-05 0.000133906 5.08268e-05 -3.75232e-07 1.22832e-05 5.39463e-05 
1860.95 0 -6.89432e-05 -0.000267526 2.03496e-05 2.37414e-05 0.0035081 -0.00105189 0.000989405 0.0029846 6.53167e-05 0.00013089 1.2162e-05 0.000114033 -8.53273e-05 0.000429085 9.80096e-05 0.000129688 -0.000122823 -0.000207167 3.10564e-05 -9.01783e-05 1.77359e-05 3.98296e-05 -0.000131863 4.07755e-05 -4.1192e-06 -9.69006e-06 8.36385e-05 0.000122727 5.27621e-05 -3.49227e-06 9.65257e-06 5.55781e-05 
1861.3 0 -7.06455e-05 -0.000288941 2.17638e-05 2.14589e-05 0.00325979 -0.000944249 0.00104692 0.00319852 6.83805e-05 0.000148896 1.6733e-05 0.000115313 -0.000104568 0.000445093 6.38853e-05 0.000133367 -0.000126947 -0.000211326 2.6244e-05 -0.000100999 1.45323e-05 3.8425e-05 -0.000144263 4.70777e-05 4.30148e-06 -5.84399e-06 7.34097e-05 0.000109107 5.22146e-05 -2.93549e-06 6.98072e-06 5.5558e-05 
1861.65 0 -6.95536e-05 -0.000307402 2.29073e-05 2.08556e-05 0.00299752 -0.00083598 0.00109255 0.00339203 7.18388e-05 0.000167137 2.20878e-05 0.000114711 -0.000122563 0.000456184 2.15357e-05 0.00013477 -0.000132656 -0.000215152 2.27349e-05 -0.000110236 1.24522e-05 3.85645e-05 -0.000154497 5.01491e-05 1.03757e-05 -2.51282e-06 6.53492e-05 9.29579e-05 5.12296e-05 1.88171e-06 4.9022e-06 5.44448e-05 
1862 0 -6.70509e-05 -0.000324344 2.30563e-05 2.13414e-05 0.00272551 -0.000727906 0.00112573 0.00356155 7.45483e-05 0.000185862 3.08483e-05 0.000111069 -0.000136994 0.000462732 -2.52816e-05 0.000134087 -0.000138738 -0.000216994 1.92319e-05 -0.00011489 1.22573e-05 3.9901e-05 -0.000161858 5.10973e-05 1.18765e-05 8.77186e-07 5.8795e-05 7.47734e-05 4.86333e-05 9.17835e-06 3.05435e-06 5.31063e-05 
1862.35 0 -6.53452e-05 -0.000340887 2.12118e-05 2.25117e-05 0.00244766 -0.000624536 0.00114561 0.00371001 7.49675e-05 0.000204769 4.424e-05 0.000105415 -0.000148628 0.000465104 -7.21227e-05 0.000130357 -0.000142284 -0.000216906 1.39133e-05 -0.000115294 1.38271e-05 4.08496e-05 -0.000166433 5.02778e-05 9.61067e-06 2.33479e-06 5.14239e-05 5.557e-05 4.36944e-05 1.54903e-05 4.75738e-07 5.19241e-05 
1862.7 0 -6.64121e-05 -0.000357509 1.81121e-05 2.38236e-05 0.00216381 -0.000531014 0.00115664 0.00384246 7.21669e-05 0.000221921 5.89967e-05 9.98563e-05 -0.000158469 0.000463615 -0.000115986 0.00012245 -0.000140965 -0.000214669 7.85324e-06 -0.000116154 1.60083e-05 4.07869e-05 -0.000167981 4.76943e-05 6.18912e-06 1.83696e-06 4.31541e-05 3.51384e-05 3.9172e-05 1.91752e-05 -3.09855e-06 5.09951e-05 
1863.05 0 -7.03839e-05 -0.000373487 1.54366e-05 2.55876e-05 0.00187171 -0.000444945 0.00116547 0.00395999 6.61272e-05 0.000234782 7.21523e-05 9.36129e-05 -0.000166757 0.000461239 -0.000156834 0.000110985 -0.000136651 -0.0002097 4.76848e-06 -0.00012042 1.75374e-05 4.16957e-05 -0.000166588 4.41347e-05 3.16173e-06 1.31114e-06 3.64166e-05 1.38632e-05 3.5565e-05 2.09717e-05 -6.74799e-06 5.00688e-05 
1863.4 0 -7.62583e-05 -0.000388927 1.38826e-05 2.80074e-05 0.00157129 -0.000359773 0.00117221 0.00405948 5.83914e-05 0.000241594 8.41221e-05 8.56346e-05 -0.000173125 0.000458738 -0.000198345 9.6703e-05 -0.000130758 -0.000202546 5.71435e-06 -0.000126864 1.91847e-05 4.40173e-05 -0.000162979 4.07903e-05 1.1378e-06 4.78106e-07 3.26579e-05 -5.77127e-06 3.21601e-05 2.23221e-05 -9.85632e-06 5.02606e-05 
1863.75 0 -8.39194e-05 -0.000404648 1.33733e-05 2.89968e-05 0.00126426 -0.000271634 0.00117389 0.00414172 4.983e-05 0.000242154 9.47462e-05 7.5235e-05 -0.000177504 0.000453589 -0.000241648 8.03989e-05 -0.000122988 -0.000193655 9.29586e-06 -0.000133423 2.14835e-05 4.61202e-05 -0.00015813 3.92763e-05 -3.44558e-07 1.20492e-06 3.10361e-05 -2.17207e-05 3.04105e-05 2.33801e-05 -1.20392e-05 5.17514e-05 
1864.1 0 -9.27995e-05 -0.000420628 1.3534e-05 2.74661e-05 0.00094913 -0.000180449 0.00117014 0.00420713 4.1351e-05 0.00023685 0.000102922 6.23412e-05 -0.000180465 0.000443098 -0.000285157 6.20506e-05 -0.000114789 -0.000185573 1.3798e-05 -0.000139693 2.26724e-05 4.66295e-05 -0.000153807 4.07643e-05 -2.1133e-06 5.37879e-06 2.98325e-05 -3.36396e-05 2.91331e-05 2.25859e-05 -1.41206e-05 5.26461e-05 
1864.45 0 -0.000100769 -0.000435105 1.44722e-05 2.39616e-05 0.000625295 -8.89358e-05 0.00116234 0.0042513 3.38959e-05 0.000226842 0.000109128 5.15869e-05 -0.00018084 0.000425891 -0.000326229 4.1414e-05 -0.000108912 -0.000180437 1.75219e-05 -0.000147118 2.16205e-05 4.48634e-05 -0.000151447 4.44583e-05 -2.91411e-06 1.14555e-05 2.72557e-05 -4.27528e-05 2.56018e-05 1.99161e-05 -1.72227e-05 5.19214e-05 
1864.8 0 -0.000108159 -0.000447113 1.60558e-05 1.93595e-05 0.000296807 2.18297e-06 0.00115155 0.00426993 2.57575e-05 0.000212983 0.00011506 4.73724e-05 -0.000176223 0.000402324 -0.000362338 2.11468e-05 -0.000107364 -0.000175286 1.8331e-05 -0.000157078 2.0368e-05 4.20218e-05 -0.000150661 4.85989e-05 -2.50463e-06 1.71494e-05 2.21095e-05 -5.12923e-05 1.91197e-05 1.84123e-05 -2.03517e-05 4.91182e-05 
1865.15 0 -0.000117588 -0.000458729 1.77877e-05 1.44896e-05 -3.12364e-05 9.42001e-05 0.00113646 0.00426381 1.54839e-05 0.000195692 0.000123028 4.83347e-05 -0.00016633 0.000373515 -0.000393476 4.5391e-06 -0.000110479 -0.000163929 1.77706e-05 -0.00016781 1.9437e-05 3.79043e-05 -0.000149589 5.1044e-05 -3.21485e-06 2.18802e-05 1.58852e-05 -6.03907e-05 1.04806e-05 1.89737e-05 -2.12034e-05 4.37743e-05 
1865.5 0 -0.000127862 -0.000470215 1.84209e-05 9.78075e-06 -0.000359068 0.000188654 0.001115 0.00423678 5.94953e-06 0.00017646 0.000133622 5.00215e-05 -0.000152871 0.000340103 -0.000421003 -7.16499e-06 -0.000117105 -0.000145237 1.76215e-05 -0.000177828 1.58497e-05 2.94189e-05 -0.000145812 5.16466e-05 -5.59462e-06 2.56854e-05 1.18659e-05 -7.0319e-05 -1.0435e-06 1.98192e-05 -1.93196e-05 3.63748e-05 
1865.85 0 -0.000134878 -0.000478299 1.7742e-05 4.88679e-06 -0.000689944 0.000285365 0.00108333 0.00418604 -8.21942e-07 0.000155067 0.000144914 5.14605e-05 -0.000138887 0.000303081 -0.000443931 -1.32837e-05 -0.000124851 -0.000122472 1.6044e-05 -0.000188071 8.88796e-06 1.65619e-05 -0.000138258 5.23735e-05 -8.08451e-06 2.72859e-05 1.00966e-05 -7.98117e-05 -1.538e-05 1.99151e-05 -1.67439e-05 2.76861e-05 
1866.2 0 -0.000136123 -0.000479952 1.63128e-05 3.30443e-08 -0.00101878 0.000379376 0.00103876 0.00410198 -5.05317e-06 0.000130191 0.000154352 5.38955e-05 -0.000127487 0.000263876 -0.000461508 -1.58383e-05 -0.000133241 -9.66014e-05 1.3282e-05 -0.000198842 6.52088e-07 1.27419e-06 -0.00012823 5.3472e-05 -1.00414e-05 2.52354e-05 8.98263e-06 -8.73827e-05 -3.02402e-05 2.01362e-05 -1.51648e-05 1.77671e-05 
1866.55 0 -0.000131756 -0.000473126 1.50797e-05 -4.14852e-06 -0.00133428 0.000465787 0.000982093 0.00398247 -6.45689e-06 0.000102794 0.000162954 5.72092e-05 -0.000118098 0.000222368 -0.000475494 -1.7873e-05 -0.000142323 -6.76066e-05 1.06715e-05 -0.000209924 -6.56562e-06 -1.41876e-05 -0.000116965 5.41127e-05 -1.19829e-05 1.98247e-05 9.11359e-06 -9.30284e-05 -4.307e-05 2.15534e-05 -1.43741e-05 7.4011e-06 
1866.9 0 -0.000123745 -0.00045848 1.44716e-05 -7.04522e-06 -0.00162885 0.000543195 0.000914924 0.0038314 -5.01312e-06 7.38929e-05 0.0001719 6.0203e-05 -0.000109264 0.000178194 -0.000488022 -1.98351e-05 -0.000148724 -3.60684e-05 7.50931e-06 -0.000221131 -1.31173e-05 -2.48611e-05 -0.000105538 5.56063e-05 -1.34766e-05 1.27357e-05 1.15185e-05 -9.64878e-05 -5.22963e-05 2.49552e-05 -1.30305e-05 -2.24159e-06 
1867.25 0 -0.000112357 -0.000439769 1.31351e-05 -8.76392e-06 -0.00189712 0.000611292 0.000839251 0.00365537 -1.13021e-06 4.25567e-05 0.000179611 6.2482e-05 -0.000101912 0.000131576 -0.000501299 -2.03821e-05 -0.000150368 -3.44954e-06 2.10629e-06 -0.000229857 -1.99842e-05 -2.91983e-05 -9.54713e-05 5.85339e-05 -1.55272e-05 5.0784e-06 1.49526e-05 -9.79782e-05 -5.74557e-05 2.98579e-05 -1.12745e-05 -1.07038e-05 
1867.6 0 -9.7268e-05 -0.000420283 1.04264e-05 -1.05003e-05 -0.00213978 0.000667193 0.000758305 0.00346559 3.39192e-06 1.09629e-05 0.000185708 6.31487e-05 -9.7277e-05 8.06501e-05 -0.000514799 -1.91865e-05 -0.000145665 2.77964e-05 -6.92491e-06 -0.000232232 -2.60692e-05 -2.85914e-05 -8.68327e-05 6.14725e-05 -1.85099e-05 -2.77652e-06 1.8841e-05 -9.93197e-05 -5.81717e-05 3.35319e-05 -1.15746e-05 -1.78784e-05 
1867.95 0 -7.99977e-05 -0.000402428 8.61825e-06 -1.37063e-05 -0.00236471 0.000708015 0.000676797 0.00326729 6.62068e-06 -1.71126e-05 0.000189052 5.95858e-05 -9.56291e-05 2.48407e-05 -0.000525035 -1.75601e-05 -0.000132238 5.57889e-05 -1.97526e-05 -0.000227314 -2.94676e-05 -2.42548e-05 -7.80888e-05 6.49146e-05 -2.00162e-05 -9.736e-06 2.41178e-05 -0.000101208 -5.45961e-05 3.46613e-05 -1.49131e-05 -2.45781e-05 
1868.3 0 -6.28715e-05 -0.000387573 9.01341e-06 -1.82485e-05 -0.0025788 0.000734831 0.000598716 0.00305792 8.14914e-06 -4.06199e-05 0.000186706 5.15823e-05 -9.72621e-05 -3.47195e-05 -0.000530076 -1.82961e-05 -0.000111007 7.89241e-05 -3.48227e-05 -0.000217704 -2.93862e-05 -1.93404e-05 -6.88478e-05 7.07028e-05 -1.91416e-05 -1.51355e-05 2.99987e-05 -0.000102404 -4.89936e-05 3.36141e-05 -1.83063e-05 -3.24168e-05 
1868.65 0 -4.73837e-05 -0.000373347 1.04591e-05 -2.25414e-05 -0.00278216 0.000751428 0.000525244 0.00283343 8.4806e-06 -6.0718e-05 0.000177895 4.2626e-05 -9.97244e-05 -9.76072e-05 -0.000526755 -2.33399e-05 -8.64226e-05 9.75644e-05 -4.99242e-05 -0.000204537 -2.72749e-05 -1.80603e-05 -6.06979e-05 7.93968e-05 -1.76415e-05 -1.90541e-05 3.41221e-05 -0.000102549 -4.26768e-05 3.10044e-05 -1.94583e-05 -4.19302e-05 
1869 0 -3.36716e-05 -0.000354047 1.26418e-05 -2.56938e-05 -0.00297173 0.000759458 0.00045626 0.00259264 6.96884e-06 -7.82297e-05 0.000165852 3.38935e-05 -9.98957e-05 -0.000160975 -0.000511804 -2.97892e-05 -6.28296e-05 0.000113222 -6.27368e-05 -0.000187317 -2.50817e-05 -1.99176e-05 -5.46349e-05 8.92599e-05 -1.76092e-05 -2.19245e-05 3.5172e-05 -0.000103788 -3.50873e-05 2.67625e-05 -1.89723e-05 -5.20784e-05 
1869.35 0 -2.16787e-05 -0.000329061 1.5501e-05 -2.7793e-05 -0.00314243 0.000758845 0.000392087 0.00233611 3.96821e-06 -9.33132e-05 0.000153479 2.43937e-05 -9.75655e-05 -0.000220194 -0.000487622 -3.38212e-05 -4.07915e-05 0.000124902 -7.09737e-05 -0.000165445 -2.31687e-05 -2.06227e-05 -4.98699e-05 9.74244e-05 -1.90779e-05 -2.42045e-05 3.21311e-05 -0.000108102 -2.56613e-05 2.08466e-05 -1.70973e-05 -6.13415e-05 
1869.7 0 -1.23375e-05 -0.000302509 1.82782e-05 -2.8432e-05 -0.00329091 0.000750792 0.000333702 0.00206803 1.9787e-06 -0.000105243 0.000141019 1.43686e-05 -9.29385e-05 -0.000273494 -0.000458015 -3.42367e-05 -1.93935e-05 0.000130402 -7.41243e-05 -0.000139263 -2.22184e-05 -1.86661e-05 -4.41342e-05 0.000101312 -2.05451e-05 -2.53076e-05 2.67419e-05 -0.000115729 -1.42171e-05 1.36138e-05 -1.38278e-05 -6.85939e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY-1SFZ-1ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=-0.0245412 #ppz=-0.0245412 #mEff=0.00372736 #wEff=0.0349061 
1470 0 2.42854e-16 1.99595e-19 2.93591e-19 0 1 2.73126e-20 3.50757e-15 4.44692e-21 4.40076e-18 0 2.86384e-17 2.23422e-19 -4.45237e-17 -2.64338e-19 7.48878e-19 -7.57036e-20 -4.1264e-17 0 8.11064e-17 2.37056e-19 3.11687e-18 2.05834e-33 1.39537e-18 -6.95838e-19 1.52128e-18 0 -2.9838e-17 -3.30883e-20 -2.46264e-18 0 -5.36458e-19 1.32878e-19 
1470.35 0 5.96037e-12 -0.00328846 -8.68427e-14 -3.95939e-12 0.999242 1.62208e-10 1.80038e-09 -1.22107e-08 -2.64267e-10 0.0122532 1.76015e-10 0.0122534 8.91447e-11 1.08359e-07 -5.11691e-10 -1.20063e-08 -4.64468e-10 -3.08745e-08 -4.71514e-10 -5.82787e-08 1.12035e-09 -6.55445e-10 1.7847e-09 -6.51852e-08 -1.09507e-09 -6.46086e-08 -3.63033e-09 2.63263e-09 -1.64082e-10 -2.6438e-09 -1.34649e-09 -1.97016e-12 
1470.7 0 1.74769e-10 -0.00675832 -3.26913e-12 -2.18581e-10 0.997146 1.412e-09 2.90008e-08 -9.53871e-08 -3.33563e-09 0.0244738 -3.48834e-09 0.0244744 1.11844e-09 8.20324e-07 -2.67975e-09 -7.99822e-08 -7.84811e-09 -2.54236e-07 -7.91488e-09 -4.38602e-07 1.82302e-09 -4.04625e-09 1.40495e-08 -9.61137e-08 -7.65e-09 -9.24737e-08 -4.22817e-08 2.00158e-08 -3.69507e-09 -2.00671e-08 -1.48747e-08 8.39656e-11 
1471.05 0 2.72157e-10 -0.0103062 -2.77364e-11 -1.90873e-09 0.994019 5.08408e-09 1.37453e-07 -3.0898e-07 -3.24202e-09 0.0366408 -3.84153e-08 0.0366421 4.08761e-09 2.48298e-06 -7.55234e-09 -2.23154e-07 -3.58471e-08 -8.79496e-07 -3.64653e-08 -1.37129e-06 -1.5384e-08 -9.18465e-09 4.19225e-08 4.38284e-07 -1.13831e-08 4.47645e-07 -1.42678e-07 6.12576e-08 -2.09251e-08 -6.06325e-08 -4.9912e-08 1.08908e-10 
1471.4 0 -1.904e-09 -0.0138796 -9.59614e-11 -7.27929e-09 0.989926 1.07228e-08 3.87472e-07 -6.79728e-07 2.73254e-08 0.0487368 -1.26266e-07 0.0487393 9.70244e-09 5.23632e-06 -1.64832e-08 -4.3864e-07 -1.0023e-07 -2.13192e-06 -1.0101e-07 -3.0448e-06 -7.65286e-08 -1.28542e-08 7.01681e-08 1.04594e-06 2.40913e-08 1.06204e-06 -3.07548e-07 1.31513e-07 -5.56745e-08 -1.27905e-07 -1.15564e-07 1.07473e-09 
1471.75 0 -7.60688e-09 -0.017497 -2.27105e-10 -1.55311e-08 0.984875 1.53499e-08 8.33128e-07 -1.19748e-06 7.88087e-08 0.0607433 -2.21579e-07 0.0607476 2.02669e-08 9.33467e-06 -2.64008e-08 -6.87651e-07 -2.19702e-07 -4.21456e-06 -2.17281e-07 -5.62767e-06 -2.15993e-07 -1.17241e-08 7.61352e-08 1.2695e-06 1.41861e-07 1.28895e-06 -5.30077e-07 2.37883e-07 -8.19318e-08 -2.2632e-07 -2.1707e-07 7.84959e-09 
1472.1 0 -1.4999e-08 -0.0211558 -5.22413e-10 -2.32001e-08 0.978893 1.93525e-08 1.49943e-06 -1.82927e-06 2.85677e-08 0.072643 -1.96018e-07 0.0726499 3.9433e-08 1.5501e-05 -2.37279e-08 -9.382e-07 -4.35855e-07 -7.27609e-06 -4.18645e-07 -9.29214e-06 -4.64393e-07 -4.62083e-09 6.24297e-08 1.28738e-06 3.46586e-07 1.30203e-06 -7.82231e-07 3.99812e-07 -6.73587e-08 -3.67962e-07 -3.32134e-07 2.26061e-08 
1472.45 0 -2.35634e-08 -0.0248551 -1.03714e-09 -3.29049e-08 0.971999 2.56618e-08 2.33165e-06 -2.50269e-06 -3.27986e-07 0.0844186 1.35897e-07 0.0844288 7.24356e-08 2.47988e-05 5.83495e-09 -1.21476e-06 -8.24871e-07 -1.14617e-05 -7.60231e-07 -1.42162e-05 -8.2944e-07 9.50925e-09 4.05229e-08 9.89973e-07 6.22743e-07 9.89128e-07 -1.0628e-06 6.45846e-07 -7.99168e-09 -5.80382e-07 -4.36167e-07 3.88301e-08 
1472.8 0 -3.46548e-08 -0.0285972 -1.26573e-09 -3.73689e-08 0.964214 2.92892e-08 3.19499e-06 -3.11172e-06 -1.17521e-06 0.0960532 9.33853e-07 0.0960675 1.3031e-07 3.75712e-05 6.02684e-08 -1.53447e-06 -1.43532e-06 -1.69687e-05 -1.29143e-06 -2.05089e-05 -1.2875e-06 3.51749e-08 2.90046e-08 2.1883e-07 1.00047e-06 1.8979e-07 -1.40779e-06 9.74745e-07 8.68947e-08 -8.77952e-07 -5.285e-07 5.04906e-08 
1473.15 0 -4.55957e-08 -0.0323767 -2.21949e-10 -1.11356e-08 0.955563 2.03889e-08 3.96644e-06 -3.54904e-06 -2.65868e-06 0.10753 2.26964e-06 0.10755 2.26888e-07 5.28529e-05 1.25226e-07 -1.851e-06 -2.24404e-06 -2.40481e-05 -2.04234e-06 -2.82437e-05 -1.80001e-06 7.7652e-08 2.47651e-08 -9.85311e-07 1.56096e-06 -1.05829e-06 -1.8261e-06 1.35342e-06 2.01669e-07 -1.22323e-06 -6.09916e-07 6.36771e-08 
1473.5 0 -5.43919e-08 -0.0361902 1.166e-09 4.2301e-08 0.946063 -5.85842e-09 4.59873e-06 -3.68261e-06 -4.89445e-06 0.118834 4.17331e-06 0.11886 3.67128e-07 6.92225e-05 1.88364e-07 -2.0622e-06 -3.22047e-06 -3.29749e-05 -3.00583e-06 -3.75192e-05 -2.31043e-06 1.41374e-07 -2.32045e-08 -2.77148e-06 2.37394e-06 -2.90807e-06 -2.29409e-06 1.77225e-06 2.98734e-07 -1.56981e-06 -6.73916e-07 8.6625e-08 
1473.85 0 -6.20006e-08 -0.0400351 -1.04155e-10 6.96504e-08 0.935736 -5.14557e-08 5.10206e-06 -3.34043e-06 -7.94828e-06 0.129949 6.68457e-06 0.129981 5.42508e-07 8.64639e-05 2.20509e-07 -2.00691e-06 -4.39419e-06 -4.40225e-05 -4.13526e-06 -4.83795e-05 -2.74863e-06 2.33136e-07 -1.14373e-07 -5.2895e-06 3.45839e-06 -5.51752e-06 -2.80508e-06 2.24927e-06 3.33756e-07 -1.93352e-06 -7.2464e-07 1.18753e-07 
1474.2 0 -7.70033e-08 -0.0439041 -3.87118e-09 5.35312e-08 0.924602 -1.12553e-07 5.4929e-06 -2.35848e-06 -1.18388e-05 0.140859 9.83105e-06 0.140899 7.45417e-07 0.000106 1.94638e-07 -1.49969e-06 -5.87991e-06 -5.74476e-05 -5.47392e-06 -6.07705e-05 -3.03618e-06 3.63899e-07 -1.33875e-07 -8.52386e-06 4.81558e-06 -8.8823e-06 -3.38083e-06 2.78164e-06 3.00596e-07 -2.36459e-06 -7.93896e-07 1.80347e-07 
1474.55 0 -1.20998e-07 -0.0477924 -5.23533e-09 2.23155e-08 0.912682 -1.74964e-07 5.66287e-06 -6.32929e-07 -1.65029e-05 0.151549 1.36695e-05 0.151598 9.83484e-07 0.000129139 1.67511e-07 -4.04406e-07 -7.83329e-06 -7.35676e-05 -7.19514e-06 -7.46211e-05 -3.135e-06 5.49734e-07 2.78933e-08 -1.27002e-05 6.46405e-06 -1.3233e-05 -4.04377e-06 3.37309e-06 2.24535e-07 -2.88178e-06 -9.04109e-07 2.86987e-07 
1474.9 0 -2.0911e-07 -0.0516961 9.47278e-10 -1.26379e-08 0.899997 -1.98962e-07 5.42448e-06 1.86392e-06 -2.17879e-05 0.162004 1.83625e-05 0.162064 1.28349e-06 0.000156055 2.00958e-07 1.47574e-06 -1.03794e-05 -9.28445e-05 -9.39989e-06 -8.98456e-05 -3.07067e-06 8.09396e-07 3.16982e-07 -1.80006e-05 8.3924e-06 -1.87634e-05 -4.81298e-06 4.06104e-06 1.43851e-07 -3.47187e-06 -1.08668e-06 3.98658e-07 
1475.25 0 -3.38358e-07 -0.0556057 1.37791e-08 -3.6949e-08 0.886573 -1.21945e-07 4.73155e-06 5.10602e-06 -2.75509e-05 0.172212 2.41688e-05 0.172283 1.68578e-06 0.000186375 2.66411e-07 4.57575e-06 -1.36202e-05 -0.000115728 -1.20739e-05 -0.000106394 -2.86797e-06 1.15308e-06 5.71089e-07 -2.4222e-05 1.04854e-05 -2.52974e-05 -5.65705e-06 4.83324e-06 6.42481e-08 -4.13466e-06 -1.3741e-06 5.1248e-07 
1475.6 0 -4.80653e-07 -0.0595139 2.82029e-08 -6.69707e-08 0.872428 1.08784e-07 3.6879e-06 9.06319e-06 -3.38069e-05 0.182157 3.12442e-05 0.182241 2.21975e-06 0.000219276 3.7666e-07 9.38054e-06 -1.75517e-05 -0.000142596 -1.52151e-05 -0.000124346 -2.52804e-06 1.58653e-06 5.87802e-07 -3.14172e-05 1.26034e-05 -3.29145e-05 -6.52009e-06 5.63578e-06 -3.44834e-08 -4.89601e-06 -1.72269e-06 6.74372e-07 
1475.95 0 -5.96456e-07 -0.0634169 4.66194e-08 -1.56563e-07 0.857587 5.29837e-07 2.34318e-06 1.37582e-05 -4.0765e-05 0.191827 3.95957e-05 0.191924 2.9119e-06 0.00025382 5.72911e-07 1.61817e-05 -2.20227e-05 -0.000173641 -1.88134e-05 -0.000143742 -2.03954e-06 2.11614e-06 1.89573e-07 -3.99351e-05 1.47161e-05 -4.19602e-05 -7.41156e-06 6.46667e-06 -6.83935e-08 -5.74239e-06 -2.02294e-06 8.84108e-07 
1476.3 0 -6.75598e-07 -0.0673054 7.65273e-08 -2.88804e-07 0.842077 1.16187e-06 6.57984e-07 1.93194e-05 -4.87099e-05 0.201209 4.92749e-05 0.20132 3.80358e-06 0.000290207 8.43779e-07 2.49242e-05 -2.69684e-05 -0.000208654 -2.28512e-05 -0.000164522 -1.40688e-06 2.72911e-06 -6.02795e-07 -4.96111e-05 1.68222e-05 -5.22273e-05 -8.33232e-06 7.38052e-06 2.77491e-08 -6.66906e-06 -2.19883e-06 1.12962e-06 
1476.65 0 -7.35403e-07 -0.0711693 1.12929e-07 -3.52811e-07 0.825918 1.99429e-06 -1.35786e-06 2.59902e-05 -5.79166e-05 0.210291 6.04964e-05 0.210418 4.91725e-06 0.000329808 1.11527e-06 3.53385e-05 -3.24749e-05 -0.000247372 -2.73686e-05 -0.000186682 -6.06761e-07 3.40635e-06 -1.66907e-06 -6.02221e-05 1.88727e-05 -6.3468e-05 -9.24646e-06 8.40871e-06 1.6058e-07 -7.73203e-06 -2.28092e-06 1.3676e-06 
1477 0 -7.85379e-07 -0.075005 1.42976e-07 -3.13375e-07 0.809131 3.00734e-06 -3.63684e-06 3.40317e-05 -6.86528e-05 0.219061 7.35618e-05 0.219204 6.25624e-06 0.000373029 1.19662e-06 4.72396e-05 -3.86045e-05 -0.000289768 -3.24147e-05 -0.00021008 3.66471e-07 4.15571e-06 -3.00848e-06 -7.21949e-05 2.09099e-05 -7.61162e-05 -1.01415e-05 9.47856e-06 2.29529e-07 -8.8756e-06 -2.36131e-06 1.60143e-06 
1477.35 0 -8.21606e-07 -0.0788073 1.63477e-07 -3.14994e-07 0.791744 4.19843e-06 -6.06642e-06 4.35458e-05 -8.11871e-05 0.227509 8.8706e-05 0.227668 7.83699e-06 0.000418501 9.70111e-07 6.06501e-05 -4.53504e-05 -0.000336079 -3.79549e-05 -0.000234499 1.51138e-06 5.00121e-06 -4.68469e-06 -8.58571e-05 2.3068e-05 -9.0529e-05 -1.09965e-05 1.04598e-05 1.91358e-07 -9.95946e-06 -2.50464e-06 1.93114e-06 
1477.7 0 -8.30618e-07 -0.0825661 1.81886e-07 -4.25105e-07 0.773787 5.57393e-06 -8.48937e-06 5.43982e-05 -9.57372e-05 0.235624 0.000106 0.235799 9.68842e-06 0.000465449 4.5658e-07 7.57283e-05 -5.27281e-05 -0.000386733 -4.40195e-05 -0.000259939 2.94742e-06 5.94387e-06 -6.66182e-06 -0.000100889 2.53639e-05 -0.000106429 -1.1815e-05 1.12908e-05 1.31895e-07 -1.10116e-05 -2.68714e-06 2.38013e-06 
1478.05 0 -7.85383e-07 -0.0862735 2.01052e-07 -5.4202e-07 0.755284 7.11794e-06 -1.06955e-05 6.63929e-05 -0.000112584 0.243396 0.000125209 0.243588 1.18581e-05 0.000514793 -3.33839e-07 9.25734e-05 -6.09355e-05 -0.000442033 -5.09618e-05 -0.00028666 4.81708e-06 6.95978e-06 -8.82341e-06 -0.000117058 2.76865e-05 -0.000123616 -1.26326e-05 1.19902e-05 1.69906e-07 -1.21233e-05 -2.80143e-06 2.93203e-06 
1478.4 0 -6.38901e-07 -0.0899239 2.1864e-07 -6.53831e-07 0.736261 8.78898e-06 -1.23207e-05 7.95329e-05 -0.000132014 0.250817 0.000145969 0.251024 1.44245e-05 0.000567062 -1.27401e-06 0.000111186 -7.03566e-05 -0.000502134 -5.92397e-05 -0.000314988 7.35292e-06 8.04077e-06 -1.11898e-05 -0.000134515 2.98943e-05 -0.000142279 -1.34977e-05 1.25833e-05 2.88979e-07 -1.33171e-05 -2.79502e-06 3.64239e-06 
1478.75 0 -3.20351e-07 -0.0935103 2.3302e-07 -8.56299e-07 0.716744 1.05488e-05 -1.30857e-05 9.41176e-05 -0.000154258 0.257878 0.000168051 0.258101 1.74816e-05 0.00062089 -2.08505e-06 0.0001316 -8.1085e-05 -0.000567075 -6.89192e-05 -0.000345166 1.08278e-05 9.19033e-06 -1.3927e-05 -0.000153337 3.17672e-05 -0.000162503 -1.43662e-05 1.3052e-05 3.76181e-07 -1.46931e-05 -2.70067e-06 4.47276e-06 
1479.1 0 2.29895e-07 -0.0970265 2.47869e-07 -1.22431e-06 0.69676 1.23201e-05 -1.28992e-05 0.000110542 -0.000179625 0.26457 0.000191229 0.264809 2.10496e-05 0.000673587 -2.6382e-06 0.000153664 -9.26828e-05 -0.0006365 -7.96155e-05 -0.000377304 1.50102e-05 1.04034e-05 -1.70414e-05 -0.000173568 3.30651e-05 -0.000184244 -1.51722e-05 1.33723e-05 3.71866e-07 -1.6308e-05 -2.46204e-06 5.3023e-06 
1479.45 0 1.00865e-06 -0.100466 2.58948e-07 -1.76865e-06 0.67634 1.39404e-05 -1.1249e-05 0.000128961 -0.000208454 0.270887 0.000215095 0.271141 2.50474e-05 0.000722957 -2.89636e-06 0.000176811 -0.000104677 -0.000709776 -9.0775e-05 -0.00041114 1.92378e-05 1.16874e-05 -2.03369e-05 -0.000195286 3.37435e-05 -0.00020745 -1.59682e-05 1.35447e-05 2.2196e-07 -1.80242e-05 -1.96173e-06 6.10814e-06 
1479.8 0 1.96923e-06 -0.103823 2.47565e-07 -2.43771e-06 0.655513 1.51406e-05 -7.19142e-06 0.000149305 -0.000241082 0.276822 0.000239079 0.277091 2.9449e-05 0.000768435 -2.79523e-06 0.000200374 -0.000116973 -0.000786751 -0.000102088 -0.000446105 2.33223e-05 1.30411e-05 -2.3613e-05 -0.000218461 3.39547e-05 -0.000232033 -1.66648e-05 1.35258e-05 -8.75178e-08 -1.97111e-05 -1.16574e-06 6.84983e-06 
1480.15 0 3.09728e-06 -0.107091 2.35298e-07 -3.22984e-06 0.634307 1.55962e-05 -9.84132e-08 0.000171554 -0.00027798 0.282369 0.000262741 0.282652 3.43705e-05 0.000809671 -2.33225e-06 0.00022377 -0.000129608 -0.000867789 -0.000113543 -0.000481756 2.76269e-05 1.44321e-05 -2.67301e-05 -0.000243082 3.36694e-05 -0.000257974 -1.72229e-05 1.32421e-05 -3.89838e-07 -2.13387e-05 -5.12749e-08 7.53704e-06 
1480.5 0 4.39998e-06 -0.110263 2.50576e-07 -4.27933e-06 0.612754 1.50074e-05 1.02407e-05 0.000195751 -0.00031948 0.287522 0.000286186 0.287818 3.99038e-05 0.000844851 -1.29135e-06 0.000246399 -0.000142363 -0.000953033 -0.000125049 -0.000517575 3.23599e-05 1.58271e-05 -2.96991e-05 -0.000269096 3.28601e-05 -0.000285277 -1.77729e-05 1.25946e-05 -6.41933e-07 -2.28564e-05 1.31576e-06 8.31327e-06 
1480.85 0 5.88623e-06 -0.113333 2.51872e-07 -5.71131e-06 0.590882 1.3188e-05 2.41395e-05 0.000221928 -0.000365655 0.292278 0.000309498 0.292585 4.59946e-05 0.000872512 7.84956e-07 0.000268119 -0.000154929 -0.00104198 -0.000136441 -0.000553005 3.75116e-05 1.71858e-05 -3.25792e-05 -0.000296139 3.19416e-05 -0.000313672 -1.82066e-05 1.15669e-05 -1.0247e-06 -2.42997e-05 2.76386e-06 9.23644e-06 
1481.2 0 7.58076e-06 -0.116292 2.12313e-07 -7.34415e-06 0.568714 1.0024e-05 4.22061e-05 0.000250189 -0.000416909 0.296633 0.00033223 0.296948 5.25305e-05 0.000894581 4.22227e-06 0.000289203 -0.000167435 -0.00113379 -0.000147852 -0.000587886 4.30282e-05 1.84906e-05 -3.54961e-05 -0.000323921 3.11451e-05 -0.000342881 -1.83735e-05 1.03148e-05 -1.59019e-06 -2.58455e-05 4.28993e-06 1.0284e-05 
1481.55 0 9.54573e-06 -0.119138 2.00749e-07 -8.79903e-06 0.546276 5.28961e-06 6.50921e-05 0.000280684 -0.000474001 0.300583 0.000354263 0.300906 5.94682e-05 0.000915156 9.05032e-06 0.000309279 -0.000180543 -0.00122801 -0.000159793 -0.000622206 4.8657e-05 1.97901e-05 -3.87753e-05 -0.000352692 3.02242e-05 -0.00037312 -1.85609e-05 9.00556e-06 -2.17341e-06 -2.76041e-05 6.01174e-06 1.13991e-05 
1481.9 0 1.1855e-05 -0.121867 2.58159e-07 -9.94698e-06 0.523601 -1.33685e-06 9.32499e-05 0.000313382 -0.000537647 0.304124 0.000376088 0.304454 6.67782e-05 0.000936609 1.48828e-05 0.000327502 -0.000194744 -0.00132468 -0.000172628 -0.000655739 5.39874e-05 2.11351e-05 -4.28044e-05 -0.000382875 2.91499e-05 -0.000404828 -1.90124e-05 7.76866e-06 -2.83743e-06 -2.95121e-05 7.87691e-06 1.25335e-05 
1482.25 0 1.45321e-05 -0.124473 3.03825e-07 -1.10891e-05 0.500717 -1.0155e-05 0.00012649 0.000347977 -0.000607998 0.307255 0.000397679 0.307592 7.43978e-05 0.000959193 2.12304e-05 0.000343691 -0.000210078 -0.00142398 -0.000186236 -0.00068888 5.87163e-05 2.25119e-05 -4.77471e-05 -0.000414421 2.81423e-05 -0.000437938 -1.94797e-05 6.70998e-06 -3.74934e-06 -3.12944e-05 9.83714e-06 1.38134e-05 
1482.6 0 1.75616e-05 -0.12695 2.81771e-07 -1.24407e-05 0.477654 -2.13768e-05 0.000163963 0.000384051 -0.000684687 0.309974 0.000418537 0.310317 8.23602e-05 0.000982782 2.80351e-05 0.000358471 -0.000226669 -0.00152545 -0.000200482 -0.000722437 6.2772e-05 2.38825e-05 -5.33041e-05 -0.00044677 2.70844e-05 -0.000471776 -1.98319e-05 5.71068e-06 -4.85187e-06 -3.27004e-05 1.19008e-05 1.53913e-05 
1482.95 0 2.08144e-05 -0.129292 2.2617e-07 -1.37291e-05 0.454437 -3.51253e-05 0.000204519 0.000421442 -0.000767731 0.31228 0.000438626 0.312629 9.08485e-05 0.00100531 3.54612e-05 0.000372647 -0.000244265 -0.00162831 -0.000215388 -0.00075648 6.61582e-05 2.52423e-05 -5.87771e-05 -0.00047958 2.58411e-05 -0.000505907 -2.01031e-05 4.49751e-06 -6.03895e-06 -3.3733e-05 1.39624e-05 1.71811e-05 
1483.3 0 2.40612e-05 -0.131496 1.63091e-07 -1.4894e-05 0.431091 -5.15592e-05 0.000247101 0.000460426 -0.000857418 0.314171 0.000458239 0.314526 0.000100067 0.00102201 4.34935e-05 0.000386374 -0.000261557 -0.001732 -0.000230665 -0.000790697 6.89828e-05 2.65895e-05 -6.36495e-05 -0.000513245 2.45336e-05 -0.000540617 -2.00517e-05 2.96972e-06 -7.23874e-06 -3.45533e-05 1.60406e-05 1.89034e-05 
1483.65 0 2.71527e-05 -0.13356 3.41779e-08 -1.64169e-05 0.407643 -7.07995e-05 0.000290924 0.00050161 -0.000953311 0.315647 0.000477868 0.31601 0.000110035 0.00102971 5.19023e-05 0.000398734 -0.000277057 -0.00183629 -0.000245881 -0.000825078 7.15577e-05 2.78294e-05 -6.78484e-05 -0.000548379 2.3273e-05 -0.000576247 -1.93482e-05 1.2249e-06 -8.4903e-06 -3.52574e-05 1.85057e-05 2.03762e-05 
1484 0 3.00751e-05 -0.135481 -1.95736e-07 -1.84883e-05 0.384124 -9.27842e-05 0.000335361 0.000545621 -0.00105447 0.316709 0.000498222 0.31708 0.000120724 0.00102907 6.05536e-05 0.000408535 -0.000290366 -0.0019409 -0.000261022 -0.000859481 7.41687e-05 2.88402e-05 -7.14917e-05 -0.000585248 2.23203e-05 -0.000612799 -1.81302e-05 -7.36122e-07 -9.68006e-06 -3.57876e-05 2.14487e-05 2.17339e-05 
1484.35 0 3.28746e-05 -0.137255 -4.8215e-07 -2.09246e-05 0.360568 -0.000117297 0.000380178 0.000592764 -0.00116016 0.317359 0.00051941 0.317741 0.00013224 0.00102114 6.96912e-05 0.000415144 -0.000301833 -0.00204509 -0.000276421 -0.00089343 7.69591e-05 2.96072e-05 -7.46369e-05 -0.000623812 2.19498e-05 -0.000650268 -1.66345e-05 -3.13203e-06 -1.07171e-05 -3.61159e-05 2.46134e-05 2.30796e-05 
1484.7 0 3.55809e-05 -0.13888 -7.61428e-07 -2.37862e-05 0.337006 -0.000144097 0.000425281 0.000642853 -0.0012699 0.317602 0.000540994 0.317996 0.000144663 0.0010053 7.93994e-05 0.000418066 -0.000311698 -0.00214823 -0.000292458 -0.000927058 7.98618e-05 3.01698e-05 -7.714e-05 -0.000663439 2.19128e-05 -0.000688367 -1.48106e-05 -6.12781e-06 -1.18525e-05 -3.61287e-05 2.80718e-05 2.41445e-05 
1485.05 0 3.81773e-05 -0.140351 -1.03463e-06 -2.73621e-05 0.313466 -0.000173014 0.000470175 0.000695462 -0.00138327 0.317441 0.000562925 0.317848 0.000157899 0.000980497 8.90567e-05 0.000416887 -0.000320229 -0.00225004 -0.000309334 -0.000961016 8.24109e-05 3.05531e-05 -7.8872e-05 -0.000703133 2.17402e-05 -0.000726433 -1.25636e-05 -9.54051e-06 -1.32493e-05 -3.56025e-05 3.22031e-05 2.46811e-05 
1485.4 0 4.0714e-05 -0.141666 -1.39708e-06 -3.18671e-05 0.289972 -0.000204135 0.000514375 0.000750211 -0.0014997 0.31688 0.000585191 0.317299 0.000171738 0.000946247 9.79615e-05 0.000412265 -0.000327801 -0.00235032 -0.00032703 -0.000995685 8.41602e-05 3.07503e-05 -7.99857e-05 -0.000742713 2.10028e-05 -0.000764398 -9.72062e-06 -1.31115e-05 -1.48324e-05 -3.45437e-05 3.70568e-05 2.48388e-05 
1485.75 0 4.34801e-05 -0.142824 -1.9014e-06 -3.73882e-05 0.266555 -0.000237565 0.000557718 0.00080657 -0.00161861 0.31592 0.000607273 0.316355 0.000186058 0.000902532 0.00010624 0.000405871 -0.000334253 -0.00244873 -0.000345519 -0.00103095 8.51331e-05 3.06861e-05 -8.07971e-05 -0.00078278 1.91496e-05 -0.0008028 -6.28041e-06 -1.67188e-05 -1.65026e-05 -3.3359e-05 4.24972e-05 2.49579e-05 
1486.1 0 4.66802e-05 -0.143823 -2.44197e-06 -4.38398e-05 0.243242 -0.000273073 0.0005998 0.000863865 -0.00173964 0.314568 0.000628466 0.315022 0.000200848 0.000851679 0.000114743 0.000398274 -0.000338566 -0.00254439 -0.000365146 -0.00106608 8.55767e-05 3.02982e-05 -8.16023e-05 -0.000823495 1.58639e-05 -0.000841509 -2.45044e-06 -2.01208e-05 -1.81816e-05 -3.26618e-05 4.85856e-05 2.50446e-05 
1486.45 0 5.01654e-05 -0.14466 -2.94349e-06 -5.0459e-05 0.220061 -0.000310648 0.00064012 0.000921542 -0.00186284 0.312828 0.000648114 0.313305 0.000215827 0.000800003 0.000123937 0.000388479 -0.00034009 -0.00263617 -0.000387158 -0.00110072 8.57219e-05 2.95991e-05 -8.25903e-05 -0.00086443 1.1438e-05 -0.000879844 1.85175e-06 -2.31203e-05 -1.98446e-05 -3.27665e-05 5.5267e-05 2.47907e-05 
1486.8 0 5.38083e-05 -0.145333 -3.45552e-06 -5.60599e-05 0.197034 -0.000350888 0.00067873 0.00097909 -0.00198882 0.310708 0.000665571 0.311209 0.000230487 0.000753748 0.000133481 0.000375463 -0.000339473 -0.00272324 -0.000413384 -0.00113521 8.55751e-05 2.8575e-05 -8.38404e-05 -0.000905091 6.40792e-06 -0.000917435 6.68442e-06 -2.58983e-05 -2.12603e-05 -3.34797e-05 6.22739e-05 2.42123e-05 
1487.15 0 5.78445e-05 -0.145838 -3.99145e-06 -6.01899e-05 0.17418 -0.000394365 0.000715593 0.00103624 -0.00211802 0.308212 0.000680102 0.308738 0.000244611 0.000712635 0.000143226 0.000358916 -0.000337192 -0.00280503 -0.000444762 -0.00116938 8.48907e-05 2.71916e-05 -8.54893e-05 -0.00094502 1.04905e-06 -0.000954141 1.18541e-05 -2.88854e-05 -2.2063e-05 -3.42985e-05 6.9489e-05 2.36941e-05 
1487.5 0 6.24931e-05 -0.146177 -4.48798e-06 -6.35034e-05 0.151518 -0.000441195 0.000749496 0.0010932 -0.00225016 0.305345 0.000690968 0.305897 0.000258483 0.000668827 0.000153469 0.000338507 -0.000332041 -0.00288194 -0.000480178 -0.00120219 8.34498e-05 2.55824e-05 -8.75595e-05 -0.000984429 -4.66777e-06 -0.000990189 1.7163e-05 -3.22613e-05 -2.23755e-05 -3.47143e-05 7.71046e-05 2.33946e-05 
1487.85 0 6.74602e-05 -0.14635 -4.86302e-06 -6.70485e-05 0.129069 -0.000491532 0.000778626 0.00115007 -0.002385 0.302114 0.000697899 0.302691 0.000272507 0.000615396 0.000164093 0.000313555 -0.000322141 -0.00295566 -0.000517161 -0.00123246 8.0944e-05 2.39955e-05 -8.98749e-05 -0.00102432 -1.05946e-05 -0.00102646 2.23738e-05 -3.57456e-05 -2.26642e-05 -3.46395e-05 8.51853e-05 2.31242e-05 
1488.2 0 7.23129e-05 -0.146359 -5.17067e-06 -7.10934e-05 0.106859 -0.000545821 0.000802202 0.00120648 -0.00252197 0.298527 0.000701062 0.29913 0.000286932 0.000554598 0.000174446 0.000283958 -0.000307488 -0.00302802 -0.000554332 -0.00125969 7.71255e-05 2.25389e-05 -9.2305e-05 -0.00106496 -1.63609e-05 -0.00106325 2.76119e-05 -3.89256e-05 -2.32694e-05 -3.42192e-05 9.33705e-05 2.26854e-05 
1488.55 0 7.67622e-05 -0.146203 -5.54289e-06 -7.50407e-05 0.0849112 -0.000604247 0.000820231 0.00126181 -0.00265948 0.294593 0.000700707 0.295222 0.000301967 0.000494452 0.000184227 0.000250546 -0.000290828 -0.0030998 -0.000592539 -0.00128448 7.25277e-05 2.11432e-05 -9.46814e-05 -0.00110546 -2.20107e-05 -0.00109967 3.32526e-05 -4.16788e-05 -2.42442e-05 -3.34362e-05 0.000101454 2.20864e-05 
1488.9 0 8.06424e-05 -0.145884 -5.99431e-06 -7.81948e-05 0.0632486 -0.000666608 0.000832146 0.00131528 -0.00279546 0.290322 0.000697147 0.290975 0.0003178 0.000439874 0.000194029 0.000214063 -0.000275444 -0.00317053 -0.000633283 -0.00130742 6.7657e-05 1.96581e-05 -9.6858e-05 -0.00114556 -2.78778e-05 -0.00113526 3.9546e-05 -4.43018e-05 -2.54662e-05 -3.23557e-05 0.000109866 2.13888e-05 
1489.25 0 8.39963e-05 -0.145405 -6.41439e-06 -8.02061e-05 0.0418973 -0.000732413 0.000838139 0.00136672 -0.00292807 0.285722 0.000690526 0.286399 0.000334649 0.000390041 0.000204772 0.000174611 -0.0002626 -0.00323919 -0.000676683 -0.00132912 6.20931e-05 1.78692e-05 -9.87216e-05 -0.001186 -3.42302e-05 -0.00117071 4.6703e-05 -4.71841e-05 -2.67712e-05 -3.13158e-05 0.000118814 2.05862e-05 
1489.6 0 8.6831e-05 -0.14477 -6.64248e-06 -8.12755e-05 0.0208856 -0.000801131 0.000840318 0.00141705 -0.00305637 0.280808 0.000680938 0.281505 0.000352799 0.000342564 0.000217138 0.000132061 -0.000251495 -0.00330453 -0.000721521 -0.00135051 5.5662e-05 1.56043e-05 -9.99318e-05 -0.00122724 -4.12451e-05 -0.00120641 5.46009e-05 -5.05342e-05 -2.81824e-05 -3.06419e-05 0.000128114 1.99086e-05 
1489.95 0 8.91865e-05 -0.143977 -6.60765e-06 -8.18377e-05 0.000238037 -0.000872502 0.000840679 0.00146783 -0.00318053 0.275591 0.000668974 0.276307 0.00037227 0.000297814 0.00023165 8.56888e-05 -0.000240788 -0.00336494 -0.000766764 -0.00137187 4.92707e-05 1.28252e-05 -0.000100543 -0.00126864 -4.87481e-05 -0.0012415 6.26719e-05 -5.39884e-05 -2.99667e-05 -3.05703e-05 0.000137753 1.9691e-05 
1490.3 0 9.12311e-05 -0.143028 -6.45237e-06 -8.18425e-05 -0.0200262 -0.000946251 0.000839996 0.00152004 -0.00330063 0.270086 0.00065492 0.270815 0.000392706 0.000259181 0.000248774 3.41158e-05 -0.000229983 -0.00341897 -0.000811731 -0.00139249 4.40448e-05 9.54488e-06 -0.000101191 -0.00130886 -5.64805e-05 -0.00127454 7.05413e-05 -5.69043e-05 -3.2484e-05 -3.13142e-05 0.000147785 2.00391e-05 
1490.65 0 9.31645e-05 -0.141924 -6.30099e-06 -8.07081e-05 -0.0398908 -0.00102228 0.000838662 0.00157337 -0.00341617 0.264301 0.00063858 0.265038 0.000413971 0.000228231 0.000268824 -2.37627e-05 -0.000219748 -0.00346641 -0.000855449 -0.00141218 4.01114e-05 5.77593e-06 -0.000102129 -0.0013472 -6.4882e-05 -0.00130517 7.81417e-05 -5.96643e-05 -3.58708e-05 -3.2758e-05 0.000157991 2.08355e-05 
1491 0 9.52336e-05 -0.140667 -5.86473e-06 -7.83088e-05 -0.0593401 -0.00110086 0.00083765 0.00162677 -0.00352748 0.258245 0.000620191 0.258985 0.000436437 0.000201525 0.000291845 -8.84697e-05 -0.000210502 -0.00350793 -0.000897138 -0.00143147 3.66346e-05 1.3566e-06 -0.000103068 -0.00138414 -7.44448e-05 -0.00133439 8.52272e-05 -6.33541e-05 -3.9527e-05 -3.45745e-05 0.000168251 2.20246e-05 
1491.35 0 9.7496e-05 -0.139259 -4.85569e-06 -7.51639e-05 -0.0783604 -0.00118231 0.000838676 0.00167972 -0.00363558 0.251931 0.000599814 0.252668 0.000460578 0.000174554 0.000318463 -0.000160007 -0.000201384 -0.00354302 -0.000936502 -0.00145102 3.29201e-05 -3.92523e-06 -0.000103668 -0.00141953 -8.52127e-05 -0.00136258 9.20862e-05 -6.82812e-05 -4.27222e-05 -3.65451e-05 0.000178719 2.38218e-05 
1491.7 0 9.9546e-05 -0.137702 -3.36779e-06 -7.16287e-05 -0.0969404 -0.0012668 0.000842717 0.00173258 -0.00374067 0.245368 0.000577358 0.246098 0.00048704 0.000145576 0.000349802 -0.000237317 -0.000191216 -0.00356972 -0.000973629 -0.00147143 2.88237e-05 -9.89705e-06 -0.000103665 -0.00145241 -9.68552e-05 -0.00138913 9.95042e-05 -7.40262e-05 -4.53735e-05 -3.83608e-05 0.0001895 2.61208e-05 
1492.05 0 0.000100681 -0.136 -1.54948e-06 -6.7949e-05 -0.115068 -0.00135459 0.000849318 0.00178563 -0.00384184 0.238567 0.000552715 0.239285 0.000516253 0.000115552 0.000385624 -0.000318381 -0.000180369 -0.00358612 -0.00100918 -0.00149258 2.45317e-05 -1.60113e-05 -0.000102571 -0.00148276 -0.000108658 -0.00141418 0.000107575 -7.99604e-05 -4.79712e-05 -3.95496e-05 0.000200361 2.82457e-05 
1492.4 0 0.000100583 -0.134158 4.68765e-07 -6.39534e-05 -0.132727 -0.00144574 0.000857846 0.00183877 -0.00393825 0.23154 0.000525266 0.232244 0.00054793 8.69554e-05 0.000423998 -0.000400536 -0.000171303 -0.00359147 -0.00104377 -0.0015132 2.01359e-05 -2.18616e-05 -0.000100031 -0.00151132 -0.000120228 -0.00143882 0.000116289 -8.55997e-05 -5.09853e-05 -3.99267e-05 0.000210936 2.96218e-05 
1492.75 0 9.95211e-05 -0.13218 2.64327e-06 -5.88621e-05 -0.149899 -0.00153989 0.000868236 0.0018925 -0.00402928 0.224304 0.00049416 0.224987 0.000581703 6.21317e-05 0.000463004 -0.000481225 -0.000166915 -0.00358537 -0.00107765 -0.00153223 1.56476e-05 -2.75083e-05 -9.6345e-05 -0.00153788 -0.000132132 -0.00146316 0.000126097 -9.10554e-05 -5.41536e-05 -3.98738e-05 0.000221148 3.02114e-05 
1493.1 0 9.79162e-05 -0.130068 4.96979e-06 -5.24142e-05 -0.16657 -0.00163703 0.000880214 0.00194776 -0.00411447 0.21687 0.000458919 0.217528 0.000617328 4.27019e-05 0.000501846 -0.000559047 -0.000168189 -0.00356705 -0.00111078 -0.00154963 1.11979e-05 -3.31421e-05 -9.18114e-05 -0.0015617 -0.000145164 -0.00148641 0.000137062 -9.6892e-05 -5.72498e-05 -4.01013e-05 0.00023117 3.02391e-05 
1493.45 0 9.60626e-05 -0.127825 7.29238e-06 -4.49415e-05 -0.182731 -0.00173754 0.000893455 0.00200463 -0.00419376 0.209253 0.00041907 0.20988 0.000653971 2.95049e-05 0.000540802 -0.000633465 -0.000173878 -0.00353681 -0.00114335 -0.00156532 6.78636e-06 -3.87611e-05 -8.68194e-05 -0.00158249 -0.000159211 -0.00150795 0.000148565 -0.000103682 -6.08358e-05 -4.08305e-05 0.000241116 2.99997e-05 
1493.8 0 9.38566e-05 -0.125454 9.35038e-06 -3.66992e-05 -0.198373 -0.00184141 0.000908257 0.00206199 -0.00426678 0.201462 0.000374284 0.202055 0.000690288 2.08623e-05 0.000580839 -0.000703883 -0.000182071 -0.00349649 -0.00117519 -0.00157877 2.50766e-06 -4.43893e-05 -8.18971e-05 -0.00160022 -0.000173721 -0.00152748 0.000160172 -0.00011128 -6.53202e-05 -4.15689e-05 0.000250958 2.99438e-05 
1494.15 0 9.09208e-05 -0.12296 1.12058e-05 -2.844e-05 -0.213488 -0.0019485 0.000924621 0.002119 -0.0043335 0.19351 0.000325688 0.194065 0.000725583 1.30378e-05 0.000622678 -0.000769766 -0.000190843 -0.00344684 -0.00120456 -0.00159032 -1.3044e-06 -5.05336e-05 -7.69227e-05 -0.00161505 -0.000188504 -0.00154521 0.000171838 -0.000119346 -7.01534e-05 -4.17543e-05 0.000260594 3.02384e-05 
1494.5 0 8.681e-05 -0.120349 1.32557e-05 -2.1266e-05 -0.228067 -0.00205882 0.000941279 0.0021755 -0.00439437 0.185408 0.000275977 0.185923 0.000760106 4.61645e-06 0.000665482 -0.000831444 -0.000198775 -0.00338647 -0.00122943 -0.00160072 -4.73853e-06 -5.75931e-05 -7.13373e-05 -0.00162742 -0.000203112 -0.00156172 0.00018306 -0.000127924 -7.46774e-05 -4.10312e-05 0.000269548 3.0541e-05 
1494.85 0 8.10671e-05 -0.117626 1.56906e-05 -1.53329e-05 -0.2421 -0.0021722 0.000956289 0.0022315 -0.00444941 0.177168 0.000227657 0.17764 0.000794053 -2.67682e-06 0.000707734 -0.000889544 -0.000206263 -0.00331434 -0.00124934 -0.00160969 -8.51166e-06 -6.53587e-05 -6.46614e-05 -0.0016374 -0.000216639 -0.00157703 0.000193839 -0.000136759 -7.87391e-05 -3.90689e-05 0.000277282 3.1105e-05 
1495.2 0 7.33463e-05 -0.114794 1.82828e-05 -1.00284e-05 -0.255578 -0.00228765 0.000967891 0.00228754 -0.00449821 0.168802 0.000182038 0.16923 0.000826709 -7.6427e-06 0.000749204 -0.000944404 -0.000215052 -0.0032313 -0.00126481 -0.00161754 -1.32842e-05 -7.36052e-05 -5.65194e-05 -0.00164497 -0.000228465 -0.00159087 0.000205167 -0.000145422 -8.25443e-05 -3.55546e-05 0.00028417 3.25069e-05 
1495.55 0 6.34686e-05 -0.111857 2.06086e-05 -5.16507e-06 -0.268497 -0.00240346 0.000975467 0.00234383 -0.00454031 0.160322 0.000139863 0.160705 0.000857572 -1.16034e-05 0.000790146 -0.000996263 -0.000226178 -0.00313958 -0.00127626 -0.00162566 -1.90846e-05 -8.22936e-05 -4.67277e-05 -0.00165001 -0.000238272 -0.00160293 0.000217185 -0.000154078 -8.64035e-05 -3.06024e-05 0.000290399 3.45845e-05 
1495.9 0 5.14251e-05 -0.108816 2.26442e-05 -1.29966e-06 -0.280858 -0.00251785 0.000979493 0.00239898 -0.00457476 0.151739 0.000101826 0.152078 0.000887672 -1.74847e-05 0.000830536 -0.00104454 -0.000238723 -0.00304121 -0.00128414 -0.00163417 -2.51733e-05 -9.14132e-05 -3.53412e-05 -0.00165139 -0.000246169 -0.00161201 0.000229077 -0.000163124 -9.0343e-05 -2.51424e-05 0.000295523 3.70917e-05 
1496.25 0 3.75736e-05 -0.105674 2.47149e-05 9.5105e-07 -0.292666 -0.00262937 0.000980092 0.00245169 -0.00460061 0.143062 6.85762e-05 0.143357 0.000918573 -2.75172e-05 0.000871077 -0.00108859 -0.000250433 -0.00293719 -0.00128821 -0.0016417 -3.06839e-05 -0.000101157 -2.25198e-05 -0.00164803 -0.000252915 -0.0016167 0.000241054 -0.00017253 -9.44439e-05 -1.99354e-05 0.000299534 3.99817e-05 
1496.6 0 2.23985e-05 -0.102434 2.70593e-05 1.47178e-06 -0.303927 -0.00273672 0.000977958 0.00250231 -0.00461755 0.134298 4.03969e-05 0.134552 0.000951416 -4.2691e-05 0.000912355 -0.00112821 -0.000259539 -0.00282829 -0.00128696 -0.00164798 -3.55639e-05 -0.0001117 -8.6132e-06 -0.00164035 -0.000258958 -0.00161725 0.00025388 -0.000182489 -9.87804e-05 -1.49812e-05 0.000302513 4.27005e-05 
1496.95 0 6.00483e-06 -0.0991046 2.97464e-05 1.77009e-07 -0.314639 -0.00283896 0.000974763 0.00255163 -0.0046253 0.125457 1.66823e-05 0.125673 0.000986692 -6.33337e-05 0.000953351 -0.00116349 -0.000264974 -0.00271529 -0.00127873 -0.00165379 -4.01444e-05 -0.000122941 6.18086e-06 -0.00162998 -0.000264042 -0.00161534 0.000267239 -0.000193487 -0.000103458 -1.02076e-05 0.000304767 4.47951e-05 
1497.3 0 -1.15603e-05 -0.0956897 3.23245e-05 -3.13111e-06 -0.324797 -0.00293585 0.000971613 0.00260023 -0.00462371 0.116552 -3.90468e-06 0.116733 0.00102409 -8.92114e-05 0.0009923 -0.00119577 -0.000266187 -0.00259924 -0.00126297 -0.00165957 -4.47319e-05 -0.000134648 2.18958e-05 -0.00161806 -0.000268348 -0.00161211 0.000280872 -0.000205792 -0.000109102 -5.61064e-06 0.000306699 4.64435e-05 
1497.65 0 -3.00254e-05 -0.0921933 3.42977e-05 -8.43902e-06 -0.334397 -0.00302749 0.000969656 0.00264736 -0.00461256 0.107595 -2.22291e-05 0.107743 0.00106379 -0.000119585 0.00102817 -0.00122634 -0.000264199 -0.00248086 -0.00124045 -0.00166597 -4.9679e-05 -0.000146691 3.83694e-05 -0.00160408 -0.000272429 -0.00160753 0.000295062 -0.000219316 -0.000116164 -1.00563e-06 0.00030788 4.81006e-05 
1498 0 -4.90649e-05 -0.0886202 3.5921e-05 -1.52302e-05 -0.343443 -0.003114 0.000970586 0.00269059 -0.00459167 0.098598 -3.8353e-05 0.0987148 0.00110591 -0.000153668 0.00106094 -0.0012553 -0.000261209 -0.00235929 -0.00121271 -0.0016739 -5.49793e-05 -0.000159448 5.53431e-05 -0.00158709 -0.00027615 -0.00160077 0.000309786 -0.000233614 -0.000124451 3.79567e-06 0.000308042 5.00498e-05 
1498.35 0 -6.82571e-05 -0.084976 3.74954e-05 -2.31508e-05 -0.351935 -0.00319557 0.000975861 0.00272789 -0.00456142 0.0895688 -5.25323e-05 0.0896525 0.0011491 -0.000191037 0.00109103 -0.00128316 -0.000258618 -0.00223348 -0.00118001 -0.00168412 -6.0343e-05 -0.000173365 7.27743e-05 -0.00156738 -0.00027921 -0.00159171 0.000325223 -0.000247775 -0.000133667 8.82557e-06 0.000308129 5.2316e-05 
1498.7 0 -8.74006e-05 -0.081266 3.89577e-05 -3.26391e-05 -0.359873 -0.0032725 0.000985572 0.00275911 -0.00452297 0.0805167 -6.55258e-05 0.0805627 0.0011916 -0.000229452 0.00111939 -0.0013114 -0.000257094 -0.00210398 -0.00114113 -0.0016971 -6.53004e-05 -0.000188585 9.05179e-05 -0.00154634 -0.000281606 -0.00158185 0.000341563 -0.000260861 -0.000143393 1.40359e-05 0.000309014 5.51796e-05 
1499.05 0 -0.000106923 -0.077494 4.02619e-05 -4.33859e-05 -0.367255 -0.0033451 0.000997859 0.00278476 -0.00447783 0.0714541 -7.75485e-05 0.0714566 0.0012326 -0.00026344 0.00114695 -0.00133965 -0.000257753 -0.00197163 -0.00109636 -0.00171254 -6.94769e-05 -0.000205279 0.00010813 -0.00152407 -0.00028352 -0.00157175 0.00035866 -0.000272905 -0.000153034 1.94705e-05 0.000310675 5.88087e-05 
1499.4 0 -0.000127414 -0.0736628 4.13729e-05 -5.33831e-05 -0.374088 -0.0034135 0.00101024 0.00280468 -0.00442701 0.0623933 -8.72971e-05 0.0623462 0.00127235 -0.000289895 0.00117296 -0.00136561 -0.000262535 -0.00183646 -0.00104853 -0.0017299 -7.27448e-05 -0.000223403 0.0001254 -0.00149875 -0.000285258 -0.00155972 0.000376288 -0.000284795 -0.000162645 2.58408e-05 0.000313137 6.30183e-05 
1499.75 0 -0.00014861 -0.0697778 4.22145e-05 -6.13854e-05 -0.380381 -0.00347743 0.00102108 0.00281874 -0.00437089 0.0533422 -9.30109e-05 0.0532415 0.00131133 -0.000312865 0.00119613 -0.00138703 -0.000273022 -0.00169892 -0.000999501 -0.00174862 -7.51601e-05 -0.000242438 0.000142203 -0.00146941 -0.000286873 -0.00154505 0.00039403 -0.000296983 -0.000172634 3.36368e-05 0.000316351 6.80155e-05 
1500.1 0 -0.000169579 -0.065846 4.27435e-05 -6.8431e-05 -0.386134 -0.00353616 0.00102933 0.00282849 -0.00430999 0.0443078 -9.42058e-05 0.0441528 0.00134922 -0.000338558 0.00121618 -0.00140222 -0.000288495 -0.00156071 -0.00094857 -0.00176744 -7.68856e-05 -0.000261807 0.000158449 -0.00143742 -0.000288289 -0.00152931 0.000411887 -0.000309352 -0.000182833 4.21977e-05 0.000319855 7.3859e-05 
1500.45 0 -0.000190056 -0.0618715 4.29725e-05 -7.61884e-05 -0.391343 -0.00358989 0.00103454 0.00283676 -0.00424526 0.0353004 -9.16124e-05 0.0350932 0.00138561 -0.000369055 0.0012324 -0.0014098 -0.000306346 -0.00142434 -0.000893779 -0.00178508 -7.81336e-05 -0.000281098 0.000174285 -0.00140433 -0.000289606 -0.00151351 0.000430437 -0.00032121 -0.000192806 5.0547e-05 0.00032323 8.01325e-05 
1500.8 0 -0.000210331 -0.0578567 4.28959e-05 -8.54665e-05 -0.396014 -0.00363991 0.00103783 0.00284539 -0.00417707 0.0263333 -8.53816e-05 0.0260754 0.00142046 -0.00040251 0.00124323 -0.00140895 -0.000324106 -0.0012922 -0.000832245 -0.00180089 -7.88963e-05 -0.000299925 0.000189664 -0.00136981 -0.000290984 -0.00149661 0.000449692 -0.000331817 -0.000202509 5.81835e-05 0.000326485 8.66466e-05 
1501.15 0 -0.000230793 -0.0538057 4.24937e-05 -9.63096e-05 -0.400157 -0.00368667 0.00104051 0.00285379 -0.00410469 0.0174175 -7.44342e-05 0.0171096 0.00145342 -0.000436211 0.0012471 -0.00139934 -0.000340508 -0.00116588 -0.000761641 -0.00181431 -7.85163e-05 -0.000318202 0.000204705 -0.00133235 -0.000292099 -0.00147715 0.000468869 -0.000341341 -0.000212125 6.50805e-05 0.000329466 9.31084e-05 
1501.5 0 -0.000251805 -0.0497233 4.19633e-05 -0.000108236 -0.403781 -0.00372987 0.00104326 0.00285995 -0.00402754 0.00856079 -5.81574e-05 0.0082037 0.00148376 -0.000468528 0.00124326 -0.00138125 -0.000355997 -0.00104563 -0.000682096 -0.00182494 -7.63643e-05 -0.000336338 0.000219978 -0.00129086 -0.00029227 -0.00145469 0.000487562 -0.000350481 -0.000221856 7.13839e-05 0.000332204 9.95986e-05 
1501.85 0 -0.000273365 -0.0456134 4.13985e-05 -0.000120407 -0.406894 -0.003769 0.00104729 0.00286256 -0.00394584 -0.000230525 -3.76646e-05 -0.000634714 0.00151107 -0.000498901 0.00123363 -0.00135631 -0.000372232 -0.000931082 -0.000596008 -0.00183336 -7.25706e-05 -0.000354679 0.000235799 -0.00124556 -0.000291539 -0.00142945 0.000506207 -0.000359516 -0.000232018 7.69348e-05 0.000334835 0.000106792 
1502.2 0 -0.000295391 -0.0414798 4.08254e-05 -0.000131862 -0.409499 -0.00380358 0.00105392 0.00286153 -0.00386035 -0.00894956 -1.50456e-05 -0.0093972 0.00153623 -0.000525633 0.00122128 -0.00132626 -0.000390195 -0.000821519 -0.000507147 -0.00184049 -6.75701e-05 -0.000373313 0.000251805 -0.00119738 -0.000290648 -0.00140205 0.000524922 -0.000368288 -0.000242856 8.09227e-05 0.000336638 0.000113955 
1502.55 0 -0.000317816 -0.0373274 4.02699e-05 -0.000141312 -0.411603 -0.00383306 0.00106354 0.00285697 -0.00377163 -0.0175887 8.04463e-06 -0.0180745 0.00156076 -0.000546678 0.00120627 -0.00129102 -0.000408848 -0.000716044 -0.000419189 -0.00184576 -6.17286e-05 -0.000392168 0.000267335 -0.00114706 -0.000289852 -0.00137301 0.00054322 -0.000376922 -0.000254593 8.2847e-05 0.000336939 0.000119462 
1502.9 0 -0.00034077 -0.0331608 3.95816e-05 -0.000148123 -0.413212 -0.00385711 0.00107584 0.00284844 -0.00367932 -0.0261405 3.10964e-05 -0.0266577 0.0015851 -0.000562709 0.00118682 -0.00125055 -0.000426671 -0.000614124 -0.000334261 -0.00184781 -5.55984e-05 -0.000411061 0.000282226 -0.00109527 -0.000288552 -0.0013422 0.000560679 -0.000385975 -0.000267399 8.34256e-05 0.000336175 0.000123424 
1503.25 0 -0.000363833 -0.0289836 3.87709e-05 -0.000153395 -0.414335 -0.0038758 0.00109117 0.00283532 -0.00358293 -0.0345971 5.47625e-05 -0.0351383 0.00160877 -0.000576282 0.00116274 -0.00120633 -0.000443281 -0.000515936 -0.000252546 -0.00184591 -4.98087e-05 -0.000429766 0.000296864 -0.00104271 -0.000286336 -0.00130934 0.000577056 -0.000395582 -0.000281419 8.3594e-05 0.000334999 0.00012684 
1503.6 0 -0.000386311 -0.0248004 3.79538e-05 -0.000159013 -0.414981 -0.00388853 0.00111003 0.0028177 -0.00348401 -0.0429506 7.97114e-05 -0.0435084 0.00163096 -0.000588373 0.00113485 -0.00115991 -0.000458831 -0.000422297 -0.00017301 -0.0018405 -4.40033e-05 -0.000448319 0.000312173 -0.000989478 -0.000283453 -0.0012746 0.000592672 -0.000405145 -0.000296925 8.35201e-05 0.000333738 0.00013026 
1503.95 0 -0.000408426 -0.0206159 3.65728e-05 -0.000165387 -0.415157 -0.00389516 0.00113033 0.00279606 -0.00338477 -0.0511922 0.000106054 -0.0517609 0.00165091 -0.000597933 0.00110428 -0.00111133 -0.00047314 -0.000334631 -9.56082e-05 -0.00183263 -3.74337e-05 -0.000466723 0.00032878 -0.000935246 -0.000280664 -0.00123844 0.000608323 -0.000414469 -0.000313749 8.32075e-05 0.00033279 0.000134042 
1504.3 0 -0.000430574 -0.0164347 3.41472e-05 -0.000171356 -0.414871 -0.00389674 0.00114881 0.00277019 -0.00328474 -0.059312 0.000134264 -0.0598886 0.00166888 -0.000605654 0.00107224 -0.00105946 -0.000485696 -0.000253122 -2.17336e-05 -0.00182318 -3.05167e-05 -0.000484654 0.000346494 -0.000880393 -0.000278381 -0.00120113 0.00062441 -0.000423741 -0.000331195 8.32157e-05 0.000332497 0.000137835 
1504.65 0 -0.000452621 -0.012261 3.10007e-05 -0.00017667 -0.414132 -0.00389367 0.00116517 0.00273959 -0.00318148 -0.0672995 0.000164633 -0.0678832 0.00168548 -0.000615051 0.00103944 -0.0010037 -0.000495054 -0.00017623 4.95819e-05 -0.00181263 -2.37022e-05 -0.000501768 0.000365102 -0.000825386 -0.000276199 -0.00116278 0.000640551 -0.000432999 -0.000349103 8.36521e-05 0.000332522 0.00014133 
1505 0 -0.000474416 -0.00809841 2.75605e-05 -0.000182832 -0.41295 -0.00388493 0.00118169 0.00270428 -0.00307367 -0.0751465 0.000197096 -0.0757355 0.00170131 -0.000628398 0.00100659 -0.000944306 -0.000498869 -0.000102899 0.000121731 -0.00180103 -1.67114e-05 -0.000518042 0.000385079 -0.000770052 -0.000273335 -0.00112343 0.000656099 -0.000442765 -0.000367581 8.37813e-05 0.000332124 0.000144974 
1505.35 0 -0.000496066 -0.00395031 2.41638e-05 -0.000191074 -0.411334 -0.00386941 0.00119965 0.00266467 -0.00296192 -0.0828476 0.000231792 -0.083437 0.00171699 -0.000645895 0.000974726 -0.000881873 -0.000495597 -3.3102e-05 0.000195629 -0.00178821 -9.46606e-06 -0.000533878 0.000407129 -0.000714324 -0.000269251 -0.00108272 0.000670866 -0.000453442 -0.0003867 8.32238e-05 0.000330892 0.000149272 
1505.7 0 -0.000517233 0.000180035 2.11596e-05 -0.000201311 -0.409297 -0.00384651 0.00121778 0.0026214 -0.00284779 -0.0903982 0.000268173 -0.090982 0.00173284 -0.000668786 0.00094518 -0.000816922 -0.000485085 3.20961e-05 0.000269985 -0.00177401 -2.52254e-06 -0.000549474 0.000431294 -0.000658215 -0.000263904 -0.00104022 0.000685086 -0.000464274 -0.0004066 8.22615e-05 0.000328874 0.000154346 
1506.05 0 -0.000537629 0.00428887 1.88528e-05 -0.000213282 -0.406852 -0.00381571 0.00123388 0.00257508 -0.00273246 -0.0977941 0.000304539 -0.0983668 0.00174901 -0.000698499 0.000918878 -0.000750037 -0.000467503 9.10534e-05 0.000345049 -0.00175773 3.48711e-06 -0.000564126 0.000457066 -0.00060162 -0.00025785 -0.000996305 0.000698766 -0.000474101 -0.00042737 8.1028e-05 0.000326383 0.00016009 
1506.4 0 -0.000557421 0.00837191 1.69958e-05 -0.000227026 -0.404009 -0.00377727 0.00124633 0.00252526 -0.00261629 -0.105031 0.000340031 -0.105588 0.00176531 -0.000733321 0.000895569 -0.000682604 -0.000442737 0.000142976 0.000422308 -0.00173879 8.54703e-06 -0.000576954 0.00048396 -0.000545099 -0.000251797 -0.000952182 0.00071207 -0.000482466 -0.00044908 7.94939e-05 0.000323756 0.00016639 
1506.75 0 -0.000576318 0.0124253 1.47553e-05 -0.000241965 -0.400777 -0.00373187 0.00125439 0.00247124 -0.00249915 -0.112104 0.000375013 -0.112639 0.00178171 -0.000769639 0.000874591 -0.000616228 -0.000411148 0.000188282 0.000501001 -0.00171844 1.31298e-05 -0.000588206 0.000511422 -0.000489062 -0.00024617 -0.000907979 0.000725318 -0.000489985 -0.000471793 7.80881e-05 0.000320762 0.000173193 
1507.1 0 -0.000593442 0.0164457 1.18531e-05 -0.00025699 -0.397163 -0.00367966 0.00125773 0.00241329 -0.00238114 -0.119007 0.000410006 -0.119513 0.00179942 -0.000807994 0.000855839 -0.000551174 -0.000373923 0.000228204 0.00057836 -0.00169837 1.73436e-05 -0.000598571 0.000539159 -0.000432939 -0.000241098 -0.000862937 0.000738334 -0.000497411 -0.000495594 7.73528e-05 0.000316814 0.000180487 
1507.45 0 -0.000608376 0.0204298 9.0303e-06 -0.000272241 -0.393176 -0.00362067 0.0012562 0.00235181 -0.00226367 -0.125733 0.000444991 -0.126204 0.00181969 -0.000852915 0.000839175 -0.000486441 -0.000331689 0.000265181 0.000653085 -0.00167815 2.05964e-05 -0.000608798 0.000567053 -0.000376326 -0.000236144 -0.000816757 0.000750714 -0.000504702 -0.000520124 7.71644e-05 0.000312014 0.000188337 
1507.8 0 -0.000621662 0.0243742 6.78603e-06 -0.00028889 -0.388826 -0.00355675 0.0012502 0.00228747 -0.00214824 -0.132274 0.000479382 -0.132707 0.00184153 -0.000906564 0.000824161 -0.000421234 -0.00028326 0.000302527 0.00072612 -0.00165535 2.23354e-05 -0.000619374 0.000594564 -0.000319523 -0.000230894 -0.000769246 0.000762512 -0.000511314 -0.000544862 7.6723e-05 0.000307243 0.000196795 
1508.15 0 -0.000633234 0.0282762 4.73811e-06 -0.000307731 -0.384122 -0.00349108 0.00124054 0.00222065 -0.00203489 -0.138624 0.000511981 -0.139018 0.00186244 -0.00096657 0.000810274 -0.000356285 -0.0002271 0.000342485 0.000798671 -0.00162885 2.22476e-05 -0.000629759 0.000621273 -0.000263083 -0.000225286 -0.000720403 0.000774393 -0.000516914 -0.000569881 7.50659e-05 0.000303043 0.000205722 
1508.5 0 -0.000642364 0.0321331 2.57545e-06 -0.00032821 -0.379074 -0.00342517 0.00122849 0.00215048 -0.00192271 -0.14478 0.000541204 -0.145133 0.00188081 -0.00102892 0.000796721 -0.000292737 -0.000163061 0.000384688 0.000870276 -0.00160017 2.01488e-05 -0.000639283 0.000647047 -0.000207562 -0.000219673 -0.000670713 0.00078644 -0.000521481 -0.000595633 7.14789e-05 0.000298812 0.000214967 
1508.85 0 -0.000649344 0.0359421 5.83402e-07 -0.000348422 -0.373691 -0.00335819 0.00121537 0.00207524 -0.00181083 -0.15074 0.000566143 -0.151049 0.00189673 -0.00109119 0.000782522 -0.000230524 -9.22006e-05 0.000427409 0.000939711 -0.00157101 1.66718e-05 -0.000647751 0.000671515 -0.000153773 -0.000213947 -0.000620529 0.000797873 -0.000524268 -0.000621663 6.61021e-05 0.000294289 0.000224282 
1509.2 0 -0.000655137 0.0397017 -7.84883e-07 -0.000366619 -0.367986 -0.00328964 0.00120114 0.00199431 -0.00169843 -0.1565 0.000586145 -0.156763 0.00191097 -0.00115337 0.000767574 -0.000169055 -1.70364e-05 0.000470065 0.00100681 -0.00154179 1.24069e-05 -0.000655548 0.000694661 -0.000101794 -0.000207305 -0.000569468 0.000808066 -0.000524485 -0.000647046 5.97636e-05 0.000290072 0.00023377 
1509.55 0 -0.000659752 0.0434099 -1.63841e-06 -0.000382616 -0.361973 -0.00322029 0.00118512 0.00190962 -0.001586 -0.162058 0.000600796 -0.162278 0.00192393 -0.00121745 0.000753546 -0.000108527 5.90318e-05 0.000512644 0.00107167 -0.00151199 6.89081e-06 -0.000663097 0.000717432 -5.10831e-05 -0.000199751 -0.000516948 0.000817071 -0.000522425 -0.000671496 5.32169e-05 0.00028619 0.000243765 
1509.9 0 -0.000662679 0.0470628 -2.35252e-06 -0.000397013 -0.355664 -0.00315097 0.00116736 0.0018227 -0.00147553 -0.167408 0.000610776 -0.16759 0.00193546 -0.0012851 0.00074186 -4.96016e-05 0.000133666 0.000554795 0.00113421 -0.00148082 -3.68039e-07 -0.00067004 0.000740069 -1.70528e-06 -0.000191901 -0.000463594 0.000825373 -0.00051899 -0.000694833 4.64175e-05 0.000281835 0.000254086 
1510.25 0 -0.000663664 0.0506555 -3.18544e-06 -0.000409949 -0.349069 -0.0030822 0.00114851 0.0017328 -0.00136787 -0.172549 0.000617314 -0.172697 0.00194557 -0.0013559 0.000732522 7.51305e-06 0.000207939 0.000596357 0.00119399 -0.00144757 -9.40179e-06 -0.000676214 0.000762305 4.58455e-05 -0.000183878 -0.000410697 0.000833145 -0.000515161 -0.00071707 3.86063e-05 0.000276573 0.000264385 
1510.6 0 -0.000662881 0.0541843 -4.13647e-06 -0.00042148 -0.342194 -0.00301363 0.00112968 0.00163951 -0.00126211 -0.177478 0.000621204 -0.177591 0.00195535 -0.00142801 0.000725319 6.2377e-05 0.000285021 0.000637981 0.00124966 -0.00141187 -1.99819e-05 -0.000682092 0.00078458 9.09465e-05 -0.000175572 -0.000358711 0.000840203 -0.000510781 -0.00073858 2.92479e-05 0.000270447 0.000274181 
1510.95 0 -0.000660931 0.0576469 -5.10652e-06 -0.000431789 -0.335049 -0.00294423 0.00111186 0.00154398 -0.00115707 -0.182193 0.000622875 -0.182271 0.00196547 -0.00149916 0.000719833 0.000114056 0.000365834 0.000680451 0.0013002 -0.0013743 -3.11077e-05 -0.000687988 0.00080751 0.000133305 -0.000166999 -0.000307622 0.000846599 -0.000505032 -0.000759907 1.85273e-05 0.000263144 0.000282896 
1511.3 0 -0.000658204 0.0610406 -5.85588e-06 -0.000439983 -0.327642 -0.00287322 0.00109477 0.00144716 -0.00105208 -0.186691 0.000622147 -0.186737 0.00197513 -0.00156881 0.000715292 0.000161982 0.000447251 0.000723764 0.00134468 -0.00133636 -4.22174e-05 -0.000693895 0.000830985 0.000172807 -0.00015828 -0.000257401 0.000852366 -0.000498228 -0.000781091 7.68315e-06 0.000254546 0.000290343 
1511.65 0 -0.000654372 0.0643621 -5.77018e-06 -0.000444154 -0.319987 -0.00279992 0.0010775 0.00134934 -0.000946772 -0.190972 0.000617989 -0.190991 0.00198333 -0.00163922 0.000711789 0.000206021 0.000524744 0.000768182 0.00138107 -0.00129946 -5.37886e-05 -0.000699856 0.00085436 0.000209274 -0.000149708 -0.000208313 0.0008573 -0.000491233 -0.000801304 -1.93559e-06 0.000245264 0.000296591 
1512 0 -0.000649283 0.0676092 -4.62697e-06 -0.00044347 -0.312093 -0.00272343 0.00105933 0.00125102 -0.000841002 -0.195031 0.000609149 -0.195032 0.00199028 -0.00171355 0.000710374 0.00024619 0.000595713 0.000815088 0.0014079 -0.00126398 -6.60183e-05 -0.000706026 0.000876772 0.000243077 -0.000141791 -0.000160373 0.000861563 -0.000483882 -0.000820163 -9.74786e-06 0.000236042 0.000301375 
1512.35 0 -0.000643362 0.0707809 -2.83938e-06 -0.000438882 -0.303974 -0.00264365 0.00103973 0.00115306 -0.00073463 -0.198866 0.000595532 -0.198856 0.00199665 -0.00179339 0.00071107 0.00028221 0.000659173 0.000865637 0.00142636 -0.00122987 -7.87141e-05 -0.000712225 0.000897711 0.000275293 -0.000134538 -0.000112059 0.000865305 -0.000475493 -0.000838317 -1.57941e-05 0.000227392 0.000304157 
1512.7 0 -0.000636508 0.0738756 -8.74258e-07 -0.000431956 -0.295644 -0.00256156 0.00101804 0.00105534 -0.000628959 -0.202474 0.00057851 -0.20246 0.00200303 -0.00187901 0.000712803 0.000313714 0.000715145 0.000919191 0.00143882 -0.00119718 -9.20167e-05 -0.000717557 0.000917532 0.000306734 -0.000127512 -6.19785e-05 0.000868202 -0.000466692 -0.000856474 -2.02756e-05 0.000219308 0.000304967 
1513.05 0 -0.000628378 0.0768904 1.35518e-06 -0.000423569 -0.287115 -0.00247798 0.000993627 0.000955777 -0.000526033 -0.205854 0.000560284 -0.205843 0.00201009 -0.00197112 0.000716016 0.000341176 0.000764152 0.00097431 0.00144633 -0.0011662 -0.000105674 -0.000721694 0.00093658 0.000337364 -0.000120349 -1.07837e-05 0.000870221 -0.000458631 -0.000874487 -2.24542e-05 0.000211753 0.000304371 
1513.4 0 -0.000619919 0.0798225 4.39928e-06 -0.000414485 -0.278397 -0.00239343 0.000965418 0.000852549 -0.000426134 -0.209004 0.000542481 -0.209005 0.00201832 -0.00207044 0.000722202 0.000366179 0.000806729 0.00103052 0.00144994 -0.00113725 -0.000118741 -0.00072522 0.000955223 0.000367191 -0.000112707 4.04687e-05 0.000871593 -0.00045101 -0.00089168 -2.18299e-05 0.000204993 0.000303005 
1513.75 0 -0.000612772 0.0826703 8.32664e-06 -0.000405537 -0.2695 -0.00230884 0.000933087 0.000744926 -0.00032878 -0.211921 0.000525971 -0.211944 0.00202809 -0.00217447 0.000731663 0.00039018 0.000844315 0.00108821 0.0014517 -0.00110983 -0.000130885 -0.000728545 0.000974213 0.000396533 -0.000105001 9.12179e-05 0.000872264 -0.000443066 -0.000907641 -1.93305e-05 0.000199084 0.000301504 
1514.1 0 -0.000607405 0.0854316 1.29297e-05 -0.000396164 -0.260436 -0.0022245 0.000898214 0.00063197 -0.00023394 -0.214602 0.000512103 -0.214661 0.00203895 -0.00227855 0.000743698 0.00041365 0.000878456 0.00114753 0.00145237 -0.00108202 -0.000142464 -0.00073188 0.000993805 0.000425322 -9.75496e-05 0.00014079 0.000872137 -0.000434438 -0.000922401 -1.61146e-05 0.000194029 0.000299793 
1514.45 0 -0.000603385 0.0881035 1.78953e-05 -0.000385347 -0.251215 -0.00214009 0.000862449 0.000513662 -0.000141919 -0.217045 0.000501271 -0.217154 0.00204872 -0.0023802 0.000757158 0.000435896 0.000910079 0.00120784 0.0014523 -0.00105209 -0.000153535 -0.000735498 0.00101416 0.000453547 -9.01901e-05 0.000189113 0.00087153 -0.000424573 -0.000936309 -1.25557e-05 0.000189853 0.000297555 
1514.8 0 -0.000599855 0.0906832 2.25277e-05 -0.000372735 -0.24185 -0.00205629 0.000826326 0.000393056 -5.36167e-05 -0.219247 0.000492384 -0.219423 0.00205543 -0.00247888 0.000771048 0.000455824 0.000939598 0.00126761 0.00145265 -0.00101951 -0.000163795 -0.000739538 0.00103558 0.00048195 -8.35506e-05 0.000236498 0.000870398 -0.00041329 -0.000949642 -8.05608e-06 0.000186179 0.000294986 
1515.15 0 -0.000595867 0.0931694 2.6489e-05 -0.000358044 -0.232352 -0.00197341 0.000790325 0.000274402 2.95308e-05 -0.221209 0.00048485 -0.221465 0.00205906 -0.00257449 0.00078521 0.000473273 0.000966864 0.00132536 0.0014541 -0.000984016 -0.000173134 -0.000743892 0.00105737 0.000511288 -7.8407e-05 0.000283235 0.000868234 -0.000400486 -0.000962109 -1.89493e-06 0.000182187 0.000292469 
1515.5 0 -0.000590706 0.0955622 2.98547e-05 -0.00034104 -0.222733 -0.00189075 0.000755143 0.000160112 0.000105896 -0.222931 0.000478923 -0.223277 0.00205952 -0.00266816 0.000800187 0.000489371 0.00099164 0.00138068 0.00145725 -0.000946089 -0.000181888 -0.000747914 0.00107847 0.000541435 -7.46648e-05 0.000329487 0.000864517 -0.000386302 -0.000973404 5.93995e-06 0.000177692 0.000289975 
1515.85 0 -0.000583548 0.0978618 3.25239e-05 -0.00032233 -0.213007 -0.00180692 0.000721045 4.88955e-05 0.000173426 -0.224416 0.000474752 -0.224861 0.0020552 -0.00276114 0.000816145 0.000505086 0.00101455 0.00143311 0.0014631 -0.000907025 -0.000190073 -0.000750513 0.00109887 0.000572178 -7.18336e-05 0.000375525 0.00085884 -0.000371023 -0.00098426 1.45041e-05 0.000173277 0.000287332 
1516.2 0 -0.000574215 0.100067 3.43836e-05 -0.000302639 -0.203187 -0.0017206 0.000687822 -6.26027e-05 0.000230854 -0.225667 0.00047151 -0.226217 0.0020451 -0.00285144 0.000833215 0.000521154 0.00103671 0.00148093 0.00147256 -0.000867894 -0.000197153 -0.000751207 0.00111892 0.000603596 -6.97033e-05 0.000421436 0.000851519 -0.000354594 -0.000995012 2.31158e-05 0.000168641 0.000284515 
1516.55 0 -0.000563586 0.102174 3.59008e-05 -0.000281461 -0.193284 -0.00163166 0.000655251 -0.000175385 0.000278884 -0.226689 0.000467526 -0.227348 0.00203088 -0.00293721 0.000852135 0.000537495 0.0010586 0.00152385 0.00148551 -0.000828936 -0.000203134 -0.000750421 0.00113871 0.000635105 -6.82557e-05 0.000466985 0.000843653 -0.000337489 -0.00100435 3.2304e-05 0.000163491 0.000281475 
1516.9 0 -0.000552441 0.104182 3.758e-05 -0.000258777 -0.183305 -0.00154161 0.000624294 -0.00028814 0.000319276 -0.227482 0.000461951 -0.228253 0.00201506 -0.00302001 0.000874236 0.000552922 0.00108003 0.00156425 0.00150167 -0.000789141 -0.000208144 -0.000748168 0.00115758 0.000665818 -6.75043e-05 0.000511967 0.000836 -0.000320615 -0.0010116 4.30334e-05 0.000158482 0.000278719 
1517.25 0 -0.000540428 0.106091 3.95257e-05 -0.000235963 -0.173258 -0.00145263 0.000596166 -0.000400656 0.000353681 -0.228046 0.000454955 -0.228931 0.0019986 -0.00309944 0.000900698 0.000566348 0.00110029 0.00160428 0.00152081 -0.00074736 -0.00021138 -0.000744485 0.00117456 0.000695468 -6.70517e-05 0.000556643 0.000828817 -0.000304249 -0.00101739 5.51876e-05 0.000154404 0.000276439 
1517.6 0 -0.00052673 0.107899 4.17342e-05 -0.000213753 -0.163154 -0.00136573 0.000569706 -0.000512414 0.000382964 -0.228381 0.000445023 -0.229382 0.00198101 -0.00317061 0.000931235 0.000577489 0.00111874 0.00164444 0.00154171 -0.000703844 -0.000212396 -0.000740198 0.00118913 0.0007245 -6.59478e-05 0.000601767 0.000822339 -0.000287949 -0.0010223 6.77464e-05 0.000151095 0.000273555 
1517.95 0 -0.000511322 0.109604 4.40419e-05 -0.000191408 -0.153007 -0.00128024 0.000542734 -0.000620162 0.000408129 -0.228484 0.000429618 -0.229609 0.00196191 -0.00322996 0.000964168 0.000586889 0.00113503 0.00168468 0.00156373 -0.000658849 -0.000212452 -0.000735534 0.00120109 0.000753538 -6.38138e-05 0.000647359 0.00081669 -0.000271395 -0.00102606 8.02434e-05 0.000147847 0.000269287 
1518.3 0 -0.000495207 0.111204 4.6632e-05 -0.00016834 -0.142825 -0.00119451 0.000514819 -0.000720359 0.000430212 -0.22836 0.000408468 -0.229613 0.00194172 -0.00328006 0.000997481 0.000595881 0.00114992 0.00172483 0.00158691 -0.000610618 -0.000212922 -0.000729564 0.00121071 0.000782572 -6.06405e-05 0.000692215 0.000811612 -0.000254696 -0.00102838 9.27882e-05 0.000144306 0.000264038 
1518.65 0 -0.00047962 0.112697 4.97741e-05 -0.000145582 -0.132619 -0.00110707 0.000486737 -0.000812739 0.00044946 -0.228011 0.000382984 -0.229396 0.00192057 -0.00332595 0.0010297 0.000606291 0.00116566 0.00176411 0.00161115 -0.000556145 -0.000213443 -0.000721552 0.00121829 0.000811293 -5.60529e-05 0.000735427 0.000806262 -0.000237417 -0.00102918 0.000105681 0.000140287 0.000258549 
1519 0 -0.000465372 0.114085 5.32457e-05 -0.000124429 -0.122403 -0.0010185 0.000458907 -0.000899418 0.000465614 -0.227441 0.000354872 -0.228957 0.00189706 -0.00336888 0.00106021 0.00061946 0.00118419 0.00180207 0.00163739 -0.000493496 -0.000212905 -0.000711449 0.00122411 0.000839827 -5.00766e-05 0.000777644 0.000800361 -0.000218319 -0.00102799 0.000118951 0.000135682 0.000253149 
1519.35 0 -0.000451861 0.115365 5.6609e-05 -0.000104724 -0.112188 -0.000930616 0.000430411 -0.000982423 0.000477776 -0.226654 0.000326173 -0.228298 0.00186916 -0.00340577 0.00108841 0.00063551 0.00120554 0.00183819 0.00166703 -0.000423501 -0.000210761 -0.000699624 0.00122868 0.000868678 -4.3506e-05 0.000819649 0.000794813 -0.000196372 -0.00102419 0.000132543 0.000130661 0.000247683 
1519.7 0 -0.000438208 0.116538 5.97949e-05 -8.50667e-05 -0.101984 -0.000844323 0.000398848 -0.00106231 0.000485205 -0.225649 0.000298836 -0.227421 0.00183617 -0.00343301 0.0011138 0.000653328 0.00122739 0.00187114 0.0016997 -0.00034878 -0.000207218 -0.000686944 0.00123174 0.000898119 -3.70141e-05 0.00086133 0.000789479 -0.000171876 -0.00101733 0.000146645 0.000125468 0.000241603 
1520.05 0 -0.000424701 0.117603 6.32171e-05 -6.40356e-05 -0.0917999 -0.000761385 0.000362603 -0.00113801 0.000489317 -0.224427 0.000273741 -0.226329 0.00179899 -0.00344993 0.00113536 0.000671475 0.00124639 0.00189962 0.00173398 -0.000270408 -0.000203104 -0.000673727 0.00123251 0.000928361 -3.03153e-05 0.000902187 0.000782854 -0.000145656 -0.00100769 0.000161175 0.000120218 0.000233631 
1520.4 0 -0.000411546 0.11856 6.70268e-05 -4.14557e-05 -0.0816476 -0.000683981 0.000323121 -0.00120892 0.000492398 -0.222992 0.000251282 -0.225023 0.00175882 -0.00345902 0.00115125 0.000689653 0.00126158 0.00192339 0.00176919 -0.00018846 -0.000199644 -0.000660059 0.00123114 0.000959664 -2.28083e-05 0.000941511 0.000774669 -0.000118593 -0.000995934 0.00017527 0.000114482 0.00022303 
1520.75 0 -0.000397883 0.11941 7.08225e-05 -1.87698e-05 -0.0715381 -0.000611712 0.000285093 -0.00127661 0.000495752 -0.221347 0.000231982 -0.223505 0.00171607 -0.00346275 0.00116021 0.000708716 0.00127545 0.00194288 0.0018049 -0.00010468 -0.000197633 -0.000646342 0.00122796 0.000992058 -1.41192e-05 0.000979225 0.00076542 -9.14967e-05 -0.000983011 0.000188162 0.000108153 0.000210122 
1521.1 0 -0.00038288 0.12015 7.43238e-05 2.37963e-06 -0.0614818 -0.00054217 0.000252904 -0.00134406 0.000499361 -0.219494 0.000215058 -0.221776 0.00167079 -0.00346027 0.00116207 0.000729849 0.0012896 0.00195764 0.00184153 -2.10207e-05 -0.000196537 -0.000632636 0.00122291 0.00102547 -4.00627e-06 0.00101541 0.000754836 -6.40153e-05 -0.000969925 0.000199971 0.000102027 0.000195767 
1521.45 0 -0.000367134 0.120782 7.768e-05 2.19012e-05 -0.0514883 -0.000474079 0.000226227 -0.00141319 0.000502831 -0.217438 0.000198577 -0.219843 0.00162314 -0.00344862 0.00115799 0.000753718 0.00130247 0.00196691 0.00188077 6.20312e-05 -0.000195042 -0.00061913 0.00121594 0.00105941 6.89981e-06 0.00104957 0.000742683 -3.5479e-05 -0.000956738 0.000211551 9.66002e-05 0.000180221 
1521.8 0 -0.000351942 0.121303 8.10584e-05 4.09062e-05 -0.041566 -0.000408359 0.000200388 -0.00148227 0.000507368 -0.21518 0.000181626 -0.21771 0.00157401 -0.00342612 0.0011497 0.00078066 0.0013116 0.00197141 0.00192271 0.000144846 -0.000192626 -0.000605819 0.0012069 0.00109296 1.69963e-05 0.00108148 0.000729479 -6.06341e-06 -0.000943174 0.000223258 9.12402e-05 0.000163242 
1522.15 0 -0.00033774 0.121714 8.42807e-05 6.02761e-05 -0.0317224 -0.000345803 0.000171683 -0.00154797 0.000515069 -0.212723 0.000165065 -0.215385 0.00152378 -0.00339375 0.0011387 0.000812319 0.00131659 0.00197254 0.00196554 0.000227413 -0.000190373 -0.000592078 0.00119612 0.00112585 2.5247e-05 0.00111077 0.00071591 2.42065e-05 -0.000929662 0.000234361 8.48601e-05 0.000145049 
1522.5 0 -0.000324367 0.122016 8.69206e-05 8.03554e-05 -0.021968 -0.000285634 0.000140692 -0.00160894 0.000526416 -0.210072 0.000149952 -0.21287 0.00147083 -0.00335367 0.00112515 0.000850649 0.00131961 0.00197006 0.00200801 0.000308728 -0.000189457 -0.000577696 0.00118438 0.00115879 3.17529e-05 0.00113704 0.000702399 5.56483e-05 -0.000916791 0.000244169 7.73153e-05 0.000125996 
1522.85 0 -0.000311595 0.122208 8.88929e-05 0.000101012 -0.0123171 -0.000226929 0.000109796 -0.00166635 0.000540764 -0.207231 0.000136468 -0.210169 0.00141362 -0.00330768 0.00110826 0.000895713 0.00132343 0.00196317 0.00204988 0.000387637 -0.000189648 -0.00056321 0.00117198 0.00119282 3.6451e-05 0.00116119 0.000688937 8.80145e-05 -0.000904232 0.00025229 6.90426e-05 0.000107087 
1523.2 0 -0.000299016 0.122292 9.06162e-05 0.00012166 -0.00278249 -0.000169519 8.04367e-05 -0.00172178 0.000557618 -0.204208 0.000124125 -0.207287 0.00135275 -0.00325638 0.00108889 0.000945762 0.00133056 0.00195314 0.00209096 0.000463896 -0.000190013 -0.000549287 0.00115882 0.00122744 3.92794e-05 0.00118389 0.000675538 0.000120444 -0.000891749 0.00025836 6.0429e-05 8.97677e-05 
1523.55 0 -0.000286673 0.122265 9.23145e-05 0.000141815 0.00662705 -0.000114578 5.24341e-05 -0.00177518 0.000577216 -0.201007 0.000111897 -0.20423 0.00129046 -0.00319965 0.00106903 0.000998025 0.00134209 0.00194217 0.00213041 0.000538054 -0.000189717 -0.000535851 0.00114464 0.00126102 4.05757e-05 0.001204 0.000662125 0.000152587 -0.000879936 0.000262718 5.1675e-05 7.5145e-05 
1523.9 0 -0.000274691 0.122128 9.37555e-05 0.000161556 0.0159036 -6.39752e-05 2.45942e-05 -0.00182556 0.000600713 -0.197633 9.96114e-05 -0.201002 0.00122829 -0.00313827 0.00105049 0.00105031 0.00135643 0.00193095 0.00216692 0.000612336 -0.000188383 -0.000522301 0.00112944 0.00129306 4.01814e-05 0.00122063 0.000648326 0.000184293 -0.000869305 0.000265887 4.28167e-05 6.38194e-05 
1524.25 0 -0.000263237 0.121881 9.49036e-05 0.000181551 0.0250392 -1.8489e-05 -3.60493e-06 -0.00187311 0.000627938 -0.194092 8.85849e-05 -0.197607 0.00116578 -0.00307343 0.00103425 0.00110189 0.00137098 0.00191924 0.0021996 0.000689876 -0.0001858 -0.000508739 0.00111384 0.00132379 3.76815e-05 0.00123412 0.00063408 0.000214462 -0.000859501 0.00026785 3.4069e-05 5.52227e-05 
1524.6 0 -0.000253136 0.121526 9.59228e-05 0.000202305 0.0340263 2.10629e-05 -3.20257e-05 -0.00191897 0.000656976 -0.190388 8.01171e-05 -0.194048 0.00110167 -0.00300496 0.00101981 0.00115356 0.00138318 0.00190792 0.00222805 0.000771562 -0.00018201 -0.000496119 0.00109785 0.0013533 3.35684e-05 0.00124495 0.000619659 0.000241637 -0.000849886 0.000268228 2.54465e-05 4.76707e-05 
1524.95 0 -0.000244615 0.121064 9.69314e-05 0.000223481 0.0428558 5.46789e-05 -6.00693e-05 -0.00196357 0.000688134 -0.186525 7.39628e-05 -0.190329 0.00103567 -0.002932 0.0010054 0.00120668 0.00139087 0.00189838 0.00225205 0.00085548 -0.000177564 -0.000484927 0.00108092 0.00138202 2.90395e-05 0.00125377 0.000605106 0.000265571 -0.000839681 0.000266946 1.7271e-05 3.96364e-05 
1525.3 0 -0.000237364 0.120497 9.82768e-05 0.000244227 0.0515165 8.4541e-05 -8.75965e-05 -0.00200772 0.000724105 -0.182508 6.84599e-05 -0.186456 0.000967649 -0.00285577 0.000988947 0.00126151 0.00139349 0.00189224 0.00227234 0.000939105 -0.000172572 -0.000474959 0.0010626 0.00141096 2.46723e-05 0.00126178 0.000590505 0.00028754 -0.000828137 0.000264403 9.7024e-06 3.0626e-05 
1525.65 0 -0.000231099 0.119826 0.000100244 0.00026393 0.0599982 0.000112642 -0.000115763 -0.00205269 0.00076749 -0.178345 6.24078e-05 -0.182435 0.000897179 -0.00277908 0.000968819 0.00131835 0.00139226 0.00189121 0.0022914 0.00101966 -0.000166941 -0.000465992 0.00104285 0.00144041 2.04133e-05 0.0012695 0.000575638 0.000308718 -0.000815057 0.000260656 2.48434e-06 2.07391e-05 
1526 0 -0.00022533 0.11905 0.000103069 0.000282509 0.0682947 0.000141262 -0.000145706 -0.002099 0.000819542 -0.174044 5.55763e-05 -0.178274 0.000824198 -0.00270305 0.000944262 0.00137776 0.00138916 0.00189678 0.00231155 0.00109523 -0.000161106 -0.000457288 0.00102244 0.00146893 1.64398e-05 0.00127591 0.000559356 0.000328954 -0.000801189 0.000255227 -4.38321e-06 1.02669e-05 
1526.35 0 -0.000220163 0.118173 0.000106237 0.000300209 0.0764029 0.000173295 -0.00017757 -0.00214679 0.000879841 -0.169608 4.75209e-05 -0.173978 0.000748865 -0.00262702 0.000916355 0.00143936 0.00138606 0.00190846 0.00233253 0.00116621 -0.000155663 -0.000447943 0.00100182 0.00149519 1.30424e-05 0.00128024 0.000540801 0.000347218 -0.000787605 0.000247812 -1.17192e-05 -4.83774e-07 
1526.7 0 -0.000215819 0.117195 0.000108887 0.000317433 0.0843189 0.00021042 -0.000210387 -0.00219506 0.000947302 -0.165045 3.81236e-05 -0.169549 0.000672052 -0.00255027 0.000887075 0.0015029 0.00138424 0.0019232 0.00235213 0.00123381 -0.000150643 -0.000437885 0.000980394 0.00151948 9.74859e-06 0.00128343 0.000520704 0.000363404 -0.000774534 0.000238971 -2.03358e-05 -1.15603e-05 
1527.05 0 -0.00021197 0.116116 0.000111327 0.00033489 0.0920369 0.000253316 -0.000244472 -0.00224046 0.00102039 -0.160359 2.84088e-05 -0.164993 0.0005944 -0.0024725 0.00085696 0.00156752 0.00138328 0.00193783 0.0023695 0.00129848 -0.000145234 -0.000427622 0.000957469 0.00154301 5.81227e-06 0.00128689 0.000500664 0.000378536 -0.000760914 0.000229487 -2.96666e-05 -2.29736e-05 
1527.4 0 -0.000208551 0.114938 0.000113893 0.000352841 0.0995509 0.000301812 -0.000281106 -0.00227864 0.00109708 -0.155557 1.92994e-05 -0.160313 0.000514398 -0.00239356 0.000825355 0.00162989 0.00138259 0.00195276 0.0023856 0.00135908 -0.000139382 -0.000417515 0.000933132 0.00156599 1.16104e-06 0.00129136 0.00048174 0.000392943 -0.000745419 0.000219536 -3.91227e-05 -3.43212e-05 
1527.75 0 -0.000205779 0.113661 0.000115855 0.000370771 0.106855 0.000355135 -0.000320318 -0.00230928 0.00117513 -0.150646 1.12912e-05 -0.155517 0.00043017 -0.00231148 0.000792551 0.00168657 0.00138198 0.00197063 0.00240072 0.00141299 -0.000133532 -0.000407431 0.000908331 0.00158728 -3.81069e-06 0.00129649 0.000463052 0.000406031 -0.000728156 0.000209528 -4.91348e-05 -4.52507e-05 
1528.1 0 -0.000203612 0.112289 0.00011682 0.000388704 0.113945 0.000412017 -0.000361972 -0.00233735 0.00125236 -0.14563 5.13286e-06 -0.150611 0.000341153 -0.00222299 0.000759928 0.00173671 0.00138075 0.00199322 0.00241255 0.00145875 -0.000127502 -0.000398009 0.000883525 0.00160616 -8.63403e-06 0.00130151 0.000443265 0.000417471 -0.00070986 0.000199459 -5.97903e-05 -5.58406e-05 
1528.45 0 -0.000200958 0.110824 0.000117091 0.000407288 0.120817 0.000471292 -0.000406297 -0.00236633 0.00132762 -0.140515 1.47839e-06 -0.145602 0.000248024 -0.00212817 0.000727705 0.00178066 0.00137894 0.00202096 0.00241808 0.00149547 -0.000120999 -0.000390672 0.000858351 0.00162325 -1.25448e-05 0.0013067 0.000422577 0.000427576 -0.000691057 0.00018842 -7.01941e-05 -6.61291e-05 
1528.8 0 -0.000196281 0.109267 0.000116926 0.000426227 0.127466 0.000533967 -0.000453629 -0.0023944 0.00139977 -0.135307 -3.38816e-07 -0.140496 0.000152721 -0.00203137 0.000695414 0.00181895 0.0013781 0.00205248 0.00241728 0.00152244 -0.00011434 -0.000385457 0.000832967 0.00163922 -1.48626e-05 0.00131269 0.000401424 0.000436229 -0.000671739 0.000175807 -7.9538e-05 -7.57531e-05 
1529.15 0 -0.00018977 0.107619 0.000115885 0.000443784 0.133887 0.000601518 -0.000503429 -0.00241897 0.00146794 -0.130011 -2.29643e-06 -0.135296 5.72556e-05 -0.0019359 0.000663073 0.00185289 0.00138083 0.00208468 0.00241247 0.00154004 -0.000108145 -0.000381025 0.000807226 0.00165374 -1.57044e-05 0.00131938 0.000379938 0.000443772 -0.00065166 0.000161452 -8.77748e-05 -8.48966e-05 
1529.5 0 -0.00018244 0.105883 0.000113599 0.000459135 0.140077 0.000673123 -0.000554073 -0.00244096 0.00153358 -0.124635 -5.53639e-06 -0.130009 -3.73323e-05 -0.00183984 0.000629484 0.00188389 0.00138853 0.00211389 0.00240608 0.00154998 -0.000102467 -0.000376339 0.000781189 0.00166617 -1.53279e-05 0.00132629 0.000357913 0.000451503 -0.000630986 0.000145767 -9.51022e-05 -9.39401e-05 
1529.85 0 -0.000173718 0.104061 0.000110432 0.000473472 0.146031 0.000748302 -0.000603939 -0.00246404 0.00159809 -0.119185 -9.38341e-06 -0.124643 -0.000131092 -0.00173921 0.000592943 0.00191251 0.0013992 0.00213757 0.00239849 0.0015543 -9.69927e-05 -0.000371317 0.000755913 0.00167613 -1.34786e-05 0.00133324 0.000335183 0.000459935 -0.000610598 0.000129469 -0.000102081 -0.00010252 
1530.2 0 -0.000162834 0.102157 0.000106579 0.000488023 0.151746 0.000828906 -0.00065284 -0.0024905 0.00166061 -0.113668 -1.31967e-05 -0.119205 -0.000223563 -0.00163343 0.000553245 0.00193821 0.00141057 0.00215518 0.00238763 0.0015531 -9.19027e-05 -0.000366891 0.00073165 0.00168345 -1.01462e-05 0.0013395 0.000312413 0.000468422 -0.000590903 0.000113337 -0.000109584 -0.000110839 
1530.55 0 -0.000150344 0.100172 0.000101857 0.000503164 0.157219 0.00091594 -0.000700811 -0.00251892 0.00171961 -0.108095 -1.76159e-05 -0.1137 -0.000313717 -0.00152555 0.000510247 0.00195953 0.00142334 0.00216827 0.00237132 0.00154511 -8.79404e-05 -0.00036396 0.0007073 0.0016881 -5.88241e-06 0.00134503 0.000290238 0.000476419 -0.000572017 9.75715e-05 -0.000118099 -0.000120395 
1530.9 0 -0.000137025 0.0981095 9.62651e-05 0.000518119 0.162444 0.00100801 -0.00074587 -0.00254758 0.00177552 -0.102473 -2.3646e-05 -0.108134 -0.000401015 -0.00141849 0.000463106 0.00197564 0.00143984 0.00217811 0.00235079 0.00153009 -8.45903e-05 -0.0003618 0.000681673 0.00169043 -1.47556e-06 0.00135175 0.000267776 0.000484469 -0.000554357 8.14912e-05 -0.000127974 -0.000131315 
1531.25 0 -0.000123135 0.0959718 9.03045e-05 0.000531677 0.167418 0.00110318 -0.000786673 -0.00257876 0.00182917 -0.0968101 -3.11949e-05 -0.102511 -0.000484847 -0.00131189 0.000412352 0.00198622 0.00146096 0.00218523 0.0023296 0.00150911 -8.04582e-05 -0.0003593 0.000655018 0.00169125 2.1146e-06 0.00136078 0.000243645 0.000492804 -0.00053788 6.44943e-05 -0.000139006 -0.000142158 
1531.6 0 -0.000108391 0.0937611 8.48441e-05 0.000543675 0.172138 0.00119953 -0.000824191 -0.00261621 0.00187845 -0.0911126 -3.95426e-05 -0.0968407 -0.000564862 -0.00120249 0.000359837 0.00198932 0.00148558 0.00219038 0.00230862 0.00148257 -7.50555e-05 -0.000357045 0.000627955 0.00169104 5.18651e-06 0.00137108 0.000218101 0.000501356 -0.000522118 4.61357e-05 -0.000150621 -0.000151943 
1531.95 0 -9.21318e-05 0.0914802 8.04147e-05 0.000554844 0.176601 0.00129571 -0.000860742 -0.00266003 0.00192074 -0.0853847 -4.83282e-05 -0.0911274 -0.000640894 -0.00108697 0.000307562 0.00198255 0.00151167 0.00219524 0.00228699 0.00144942 -6.88333e-05 -0.00035637 0.000600586 0.00168889 8.81638e-06 0.00138093 0.000192019 0.000510615 -0.000506216 2.59735e-05 -0.000162273 -0.000160679 
1532.3 0 -7.41568e-05 0.0891321 7.68323e-05 0.000565583 0.180808 0.00139143 -0.00089842 -0.00270764 0.00195498 -0.0796292 -5.69461e-05 -0.0853765 -0.000711649 -0.000964584 0.000256928 0.00196401 0.00153833 0.00220205 0.00226527 0.00140899 -6.22906e-05 -0.000357129 0.000573374 0.00168393 1.32163e-05 0.00138977 0.000165923 0.000520548 -0.000490065 4.21203e-06 -0.000173124 -0.000169215 
1532.65 0 -5.47035e-05 0.0867201 7.35817e-05 0.000575924 0.184757 0.00148622 -0.000937259 -0.0027569 0.00198012 -0.0738511 -6.46708e-05 -0.0795937 -0.000775309 -0.000838072 0.0002086 0.0019322 0.0015651 0.00221098 0.0022444 0.00136207 -5.50247e-05 -0.00035789 0.000546687 0.00167628 1.86176e-05 0.00139837 0.000140519 0.000530116 -0.000474181 -1.82685e-05 -0.000182977 -0.000178136 
1533 0 -3.38084e-05 0.0842463 7.09987e-05 0.000585821 0.18845 0.00157878 -0.000975892 -0.00280695 0.00199504 -0.0680579 -7.25981e-05 -0.0737862 -0.000832305 -0.000711371 0.000162582 0.00188765 0.00159017 0.00221975 0.00222428 0.00131044 -4.64528e-05 -0.000357577 0.000519904 0.00166611 2.55564e-05 0.00140708 0.000115549 0.000538728 -0.000458479 -4.09764e-05 -0.000192433 -0.00018705 
1533.35 0 -1.16995e-05 0.0817135 6.92521e-05 0.000594671 0.191889 0.00166822 -0.00101375 -0.00285832 0.00200029 -0.0622579 -8.23598e-05 -0.0679606 -0.000886318 -0.000585629 0.000118937 0.00183271 0.00161149 0.00222642 0.00220389 0.00125578 -3.68577e-05 -0.000356444 0.000492399 0.00165316 3.39906e-05 0.00141552 8.97793e-05 0.000547166 -0.000442647 -6.39281e-05 -0.000201974 -0.000195576 
1533.7 0 1.13914e-05 0.0791263 6.70933e-05 0.000602148 0.195073 0.0017544 -0.00105016 -0.00291192 0.00199615 -0.0564579 -9.41269e-05 -0.0621223 -0.000940929 -0.000458208 7.70611e-05 0.00177006 0.00162811 0.00223004 0.00218119 0.00119831 -2.66194e-05 -0.000355624 0.000464547 0.00163743 4.37756e-05 0.00142365 6.31543e-05 0.00055605 -0.000427049 -8.72937e-05 -0.000211709 -0.000203806 
1534.05 0 3.57144e-05 0.0764883 6.36218e-05 0.000609814 0.197995 0.00183701 -0.00108188 -0.00296828 0.00198082 -0.0506634 -0.000107471 -0.0562783 -0.000996292 -0.000328195 3.64968e-05 0.00170127 0.00163975 0.00222994 0.00215396 0.0011369 -1.54027e-05 -0.000355361 0.000436323 0.00162029 5.41139e-05 0.00143219 3.633e-05 0.000564661 -0.000412055 -0.000110851 -0.000221281 -0.000210612 
1534.4 0 6.14822e-05 0.0738006 5.94906e-05 0.000618656 0.200653 0.00191586 -0.00110552 -0.00302735 0.00195391 -0.044881 -0.000121842 -0.0504386 -0.00105074 -0.000199584 -1.46231e-06 0.00162716 0.00164746 0.00222654 0.00212172 0.0010711 -3.03101e-06 -0.000355598 0.000407513 0.00160284 6.35902e-05 0.00144118 9.78782e-06 0.000572734 -0.000397341 -0.000134562 -0.000230365 -0.000214652 
1534.75 0 8.86278e-05 0.071065 5.54605e-05 0.000627197 0.20305 0.00199196 -0.00112219 -0.00308811 0.00191699 -0.0391163 -0.000135511 -0.0446119 -0.0011037 -7.39017e-05 -3.531e-05 0.00154763 0.00165432 0.00222113 0.00208728 0.00100104 1.02377e-05 -0.000356801 0.000378876 0.00158378 7.14635e-05 0.00144986 -1.65113e-05 0.000581524 -0.000382484 -0.000158608 -0.000238843 -0.000215974 
1535.1 0 0.000116045 0.0682854 5.14542e-05 0.000634441 0.205192 0.00206717 -0.00113569 -0.00314928 0.00187294 -0.0333712 -0.000144984 -0.0388036 -0.00115494 5.35059e-05 -6.46182e-05 0.00146225 0.0016616 0.00221478 0.00205251 0.000927379 2.36398e-05 -0.000358565 0.000350746 0.00156224 7.83376e-05 0.00145761 -4.32597e-05 0.000591416 -0.000367206 -0.000182466 -0.000247496 -0.000215235 
1535.45 0 0.000141905 0.0654658 4.74831e-05 0.00064176 0.207079 0.00214082 -0.0011477 -0.00321003 0.00182582 -0.0276479 -0.000147739 -0.0330171 -0.0012039 0.000186852 -8.98082e-05 0.00137344 0.00166685 0.00220804 0.00201414 0.000850984 3.65066e-05 -0.000359868 0.000323269 0.00153959 8.54722e-05 0.00146367 -7.04184e-05 0.000601562 -0.000350952 -0.000205324 -0.00025706 -0.000212991 
1535.8 0 0.000165485 0.0626089 4.38609e-05 0.000650791 0.208709 0.00220997 -0.00115799 -0.00326838 0.00177747 -0.0219526 -0.000144553 -0.0272556 -0.00125071 0.000324168 -0.000111469 0.00128411 0.00166778 0.00220116 0.00196802 0.000772728 4.92933e-05 -0.000360784 0.000297066 0.00151666 9.4081e-05 0.00146822 -9.74405e-05 0.000611832 -0.00033367 -0.000227103 -0.000266786 -0.000209664 
1536.15 0 0.000186779 0.059717 4.03455e-05 0.000661285 0.21008 0.00227313 -0.00116608 -0.00332156 0.00172826 -0.0162941 -0.000138199 -0.0215237 -0.00129561 0.000459865 -0.000129439 0.00119354 0.00166583 0.00219287 0.00191443 0.000694691 6.22561e-05 -0.00036142 0.000272497 0.00149235 0.000104418 0.0014727 -0.000123834 0.000622411 -0.000316167 -0.000248669 -0.000275847 -0.000205891 
1536.5 0 0.000205767 0.056794 3.65609e-05 0.000671599 0.211195 0.00233063 -0.00117148 -0.00336915 0.0016796 -0.0106816 -0.000129897 -0.015828 -0.00133827 0.000591993 -0.000142457 0.00109876 0.00166296 0.00218115 0.00185656 0.000619273 7.49774e-05 -0.000361375 0.000249554 0.00146431 0.000114893 0.00147829 -0.000148752 0.000633084 -0.000298277 -0.000270105 -0.00028427 -0.00020213 
1536.85 0 0.000223213 0.0538451 3.2909e-05 0.000680982 0.212059 0.00238424 -0.00117535 -0.00341254 0.00163258 -0.00512142 -0.000119123 -0.0101756 -0.00137941 0.000722272 -0.000149482 0.000998468 0.00165749 0.0021658 0.00179639 0.000547295 8.77685e-05 -0.000360783 0.000228114 0.0014312 0.000124042 0.00148534 -0.000171729 0.000643741 -0.000278768 -0.000290825 -0.000292844 -0.000198517 
1537.2 0 0.000240351 0.0508742 2.96049e-05 0.000688879 0.212673 0.00243682 -0.00117979 -0.00345274 0.00158637 0.000380428 -0.000107185 -0.00457407 -0.00142123 0.000851004 -0.000151159 0.000894026 0.00164747 0.00214771 0.0017346 0.000478617 0.000100797 -0.000359622 0.000208049 0.00139339 0.000132614 0.00149292 -0.000193554 0.000654753 -0.000257741 -0.000311113 -0.000302101 -0.00019522 
1537.55 0 0.00025861 0.0478831 2.63637e-05 0.000694623 0.21304 0.00249106 -0.00118536 -0.00349158 0.00153943 0.00581872 -9.72484e-05 0.00097245 -0.00146384 0.000977023 -0.000149602 0.000786666 0.00163293 0.00212632 0.00167193 0.0004146 0.00011429 -0.000357354 0.000189315 0.00135185 0.000142151 0.00150012 -0.000215278 0.000666239 -0.000236885 -0.00033139 -0.000311593 -0.000192384 
1537.9 0 0.000278493 0.044875 2.39019e-05 0.0006991 0.213166 0.00254824 -0.00119177 -0.00353133 0.00149033 0.011189 -9.12788e-05 0.00646148 -0.00150473 0.00109839 -0.000146455 0.000676422 0.00161336 0.00210005 0.0016083 0.000356617 0.000129214 -0.00035417 0.000171528 0.00130838 0.000152966 0.00150766 -0.000237322 0.000677532 -0.000217457 -0.000351121 -0.000320875 -0.000189337 
1538.25 0 0.000299474 0.0418545 2.28659e-05 0.000703167 0.213051 0.00260641 -0.00119853 -0.00357263 0.0014388 0.0164867 -8.85229e-05 0.011888 -0.00154278 0.00121315 -0.00014157 0.000563335 0.00158676 0.00206776 0.00154298 0.000303712 0.000145719 -0.000350508 0.000153491 0.00126419 0.000164481 0.0015163 -0.000259861 0.000687868 -0.0001993 -0.000369447 -0.000329985 -0.000185797 
1538.6 0 0.000321704 0.0388246 2.2727e-05 0.000706404 0.212696 0.00266242 -0.00120363 -0.00361422 0.00138598 0.0217066 -8.69343e-05 0.0172438 -0.00157919 0.00132121 -0.000136209 0.000447625 0.00155175 0.00202911 0.00147578 0.000253901 0.000162918 -0.000346478 0.000134709 0.0012193 0.000177002 0.00152571 -0.000283329 0.000696823 -0.00018119 -0.000386117 -0.000338895 -0.000182611 
1538.95 0 0.000345316 0.0357877 2.21152e-05 0.000708374 0.212107 0.00271477 -0.00120531 -0.0036538 0.00133234 0.0268441 -8.62273e-05 0.0225212 -0.00161535 0.00142326 -0.000133069 0.000329683 0.00150892 0.00198485 0.00140686 0.000206177 0.000180656 -0.00034185 0.000115532 0.00117336 0.000191176 0.00153488 -0.000308126 0.00070484 -0.000162339 -0.000401093 -0.000347332 -0.000179586 
1539.3 0 0.000370262 0.0327452 1.98036e-05 0.000708895 0.211293 0.00276344 -0.00120425 -0.00369035 0.00127876 0.031895 -8.88445e-05 0.0277177 -0.00165114 0.00151858 -0.000132369 0.000209872 0.00146037 0.00193627 0.00133787 0.000159969 0.000199598 -0.000335617 9.61343e-05 0.00112549 0.000206581 0.00154366 -0.000333577 0.000713039 -0.000143116 -0.000414341 -0.000355846 -0.000175519 
1539.65 0 0.000396689 0.0296992 1.55227e-05 0.000708536 0.210259 0.00280869 -0.00120352 -0.00372439 0.00122606 0.0368565 -9.76567e-05 0.0328334 -0.00168441 0.00160563 -0.000131679 8.87834e-05 0.00140799 0.00188382 0.00127116 0.00011431 0.000220189 -0.000327141 7.73135e-05 0.00107525 0.000222003 0.00155275 -0.000358501 0.000721483 -0.000124378 -0.000425556 -0.000365642 -0.000169599 
1540 0 0.00042467 0.0266538 1.04827e-05 0.000707779 0.209006 0.00284921 -0.00120697 -0.00375594 0.00117255 0.0417249 -0.000112919 0.0378677 -0.00171286 0.00168424 -0.000128044 -3.4304e-05 0.00135236 0.00182815 0.0012066 7.02578e-05 0.000241742 -0.000316769 5.97411e-05 0.00102333 0.000236256 0.00156241 -0.000381775 0.000729765 -0.000106347 -0.000434707 -0.000377013 -0.000161836 
1540.35 0 0.000454415 0.023615 6.22405e-06 0.000705991 0.207535 0.00288355 -0.00121454 -0.00378429 0.00111502 0.0464946 -0.000132425 0.0428162 -0.00173732 0.00175732 -0.000120943 -0.000161645 0.00129257 0.00177102 0.00114217 2.95144e-05 0.000263228 -0.000304618 4.35242e-05 0.00097051 0.000249451 0.00157334 -0.000402758 0.000738824 -8.87782e-05 -0.000442204 -0.000390173 -0.000153712 
1540.7 0 0.000485328 0.0205852 3.13779e-06 0.000703537 0.205847 0.00291228 -0.00122249 -0.00381 0.00105098 0.0511598 -0.000156077 0.0476695 -0.00176004 0.00182818 -0.000113319 -0.000293935 0.00122729 0.00171424 0.0010767 -7.13773e-06 0.000285012 -0.000290028 2.76915e-05 0.000916755 0.000262857 0.00158642 -0.000422751 0.000749558 -7.12346e-05 -0.000448639 -0.000405671 -0.000146591 
1541.05 0 0.000515741 0.0175644 7.99946e-07 0.000701575 0.20395 0.00293509 -0.00122799 -0.00383426 0.000981034 0.0557177 -0.000185509 0.0524193 -0.00178123 0.00189605 -0.000108066 -0.00042962 0.00115663 0.00165925 0.0010106 -3.85337e-05 0.000307457 -0.000273583 1.07116e-05 0.000861468 0.000276779 0.00159985 -0.000442602 0.000761543 -5.34069e-05 -0.000454475 -0.000423217 -0.000139878 
1541.4 0 0.000544443 0.0145539 -8.04445e-07 0.00069957 0.201855 0.00295008 -0.00123096 -0.00385595 0.000907766 0.060169 -0.00022051 0.0570635 -0.00180041 0.00195895 -0.000103937 -0.000566518 0.00108168 0.00160641 0.000944 -6.3805e-05 0.000330237 -0.000256322 -7.56673e-06 0.000804696 0.000291092 0.00161067 -0.000461539 0.000773672 -3.49038e-05 -0.000459725 -0.000441296 -0.000132187 
1541.75 0 0.000571703 0.0115576 -1.32852e-06 0.000697108 0.199569 0.00295596 -0.00123368 -0.00387377 0.000832488 0.0645143 -0.000259978 0.0616021 -0.00181808 0.00201811 -9.81006e-05 -0.000703865 0.00100342 0.00155527 0.000875417 -8.29267e-05 0.000352663 -0.000238136 -2.64251e-05 0.000746556 0.000305834 0.00161881 -0.000479242 0.000785161 -1.51884e-05 -0.000464589 -0.000457951 -0.000124038 
1542.1 0 0.000598663 0.00857941 -9.18531e-07 0.0006957 0.197098 0.002953 -0.00123821 -0.00388882 0.000756154 0.0687526 -0.000303216 0.0660334 -0.001835 0.00207383 -9.16014e-05 -0.000844128 0.000921987 0.00150545 0.000804125 -9.71624e-05 0.000373782 -0.000218861 -4.57806e-05 0.000686549 0.000320698 0.00162651 -0.000496722 0.000795831 5.40077e-06 -0.000468764 -0.000472155 -0.000117107 
1542.45 0 0.000625098 0.0056226 -3.65623e-07 0.000695675 0.194443 0.00294226 -0.00124542 -0.00390342 0.000680875 0.0728811 -0.000350298 0.0703534 -0.00185154 0.00212213 -8.75933e-05 -0.000989622 0.000837274 0.00145695 0.000731131 -0.000109283 0.000392922 -0.00019874 -6.54835e-05 0.000624907 0.000335249 0.00163518 -0.000515291 0.000806207 2.63697e-05 -0.000471393 -0.000485194 -0.000111641 
1542.8 0 0.000650067 0.00268982 -7.21342e-07 0.000695493 0.191606 0.00292334 -0.00125604 -0.00391854 0.000606958 0.0768959 -0.00040163 0.0745571 -0.00186731 0.00216004 -8.57155e-05 -0.00113854 0.000750693 0.00141101 0.00065793 -0.000121043 0.000409584 -0.000178113 -8.45265e-05 0.000562673 0.000349093 0.00164478 -0.000535525 0.000817161 4.75063e-05 -0.000472403 -0.000498521 -0.000106807 
1543.15 0 0.000673913 -0.000216905 -2.51089e-06 0.000694366 0.188589 0.00289526 -0.00127043 -0.00393303 0.000532952 0.0807932 -0.000456873 0.0786393 -0.00188148 0.00219054 -8.26137e-05 -0.00128874 0.000666051 0.00136863 0.000584798 -0.000132281 0.000422983 -0.000156803 -0.000102139 0.00049999 0.00036208 0.00165419 -0.000556038 0.000828686 6.82991e-05 -0.0004726 -0.000511235 -0.000102851 
1543.5 0 0.000697139 -0.00309476 -5.26794e-06 0.00069321 0.185402 0.00285809 -0.00128757 -0.00394411 0.000457971 0.0845702 -0.000515425 0.0825953 -0.00189373 0.00221936 -7.66828e-05 -0.00144032 0.000586097 0.0013291 0.000510001 -0.000143432 0.000432836 -0.00013442 -0.000118389 0.000436491 0.000374282 0.00166201 -0.000574492 0.000840112 8.85753e-05 -0.000471953 -0.000522082 -0.000100347 
1543.85 0 0.000719763 -0.00594091 -8.39163e-06 0.000693528 0.182054 0.00281168 -0.00130618 -0.00395009 0.000381838 0.0882254 -0.000577812 0.0864235 -0.0019036 0.00224928 -6.85194e-05 -0.00159275 0.000508046 0.00129126 0.000432022 -0.000154418 0.000439548 -0.000110392 -0.000134137 0.000372136 0.000385604 0.00166797 -0.000590141 0.00085159 0.000108367 -0.000470093 -0.000531603 -9.87271e-05 
1544.2 0 0.000742006 -0.00875304 -1.18026e-05 0.000695895 0.178552 0.00275603 -0.00132535 -0.00395237 0.000305026 0.0917578 -0.000644857 0.090124 -0.00191103 0.00227922 -5.84185e-05 -0.00174374 0.000427743 0.00125399 0.000351534 -0.000164736 0.000443886 -8.4929e-05 -0.000150076 0.00030738 0.000395103 0.00167301 -0.000603321 0.000863159 0.000127414 -0.000467748 -0.000540917 -9.74404e-05 
1544.55 0 0.000764272 -0.0115291 -1.61703e-05 0.000699272 0.174899 0.00269183 -0.00134473 -0.00395061 0.000228579 0.0951646 -0.000717033 0.0936971 -0.00191645 0.00230588 -4.64965e-05 -0.00189197 0.000345451 0.00121539 0.000270206 -0.000174508 0.000446683 -5.87642e-05 -0.000166244 0.000243627 0.000402024 0.00167791 -0.000614337 0.00087383 0.000145737 -0.000465782 -0.000550386 -9.70051e-05 
1544.9 0 0.000786373 -0.014267 -2.12624e-05 0.000701392 0.1711 0.00262 -0.00136397 -0.00394153 0.000153299 0.098442 -0.000795116 0.0971421 -0.0019197 0.00232727 -3.40321e-05 -0.00203749 0.00026509 0.00117408 0.000190454 -0.000182058 0.000448303 -3.08158e-05 -0.000182009 0.000182122 0.000406797 0.00168308 -0.000623657 0.000883266 0.000164066 -0.000464498 -0.000559963 -9.76883e-05 
1545.25 0 0.000807444 -0.0169643 -2.59976e-05 0.000700953 0.167158 0.00254165 -0.00138156 -0.00392467 7.97234e-05 0.101586 -0.000879873 0.100456 -0.00192166 0.00234623 -2.1978e-05 -0.00217934 0.000189125 0.00113047 0.000113898 -0.00018435 0.000449189 1.61216e-08 -0.000197177 0.000122358 0.000410479 0.00168834 -0.000631268 0.000891507 0.000182599 -0.000463205 -0.000569744 -9.88453e-05 
1545.6 0 0.000826365 -0.0196185 -3.05722e-05 0.000699565 0.163082 0.0024571 -0.00139465 -0.00390275 9.34973e-06 0.104595 -0.000969625 0.103637 -0.00192327 0.00236797 -9.87075e-06 -0.00231554 0.000114261 0.00108463 3.91258e-05 -0.000180059 0.000450814 3.26382e-05 -0.000212777 6.34534e-05 0.000413069 0.0016922 -0.000636771 0.000898306 0.000200815 -0.00046092 -0.00057967 -9.98703e-05 
1545.95 0 0.000842764 -0.0222267 -3.53591e-05 0.000699747 0.15888 0.00236641 -0.00140176 -0.00387752 -5.52528e-05 0.107469 -0.00105992 0.106683 -0.0019239 0.00239368 3.79334e-06 -0.00244507 3.55449e-05 0.00103553 -3.65447e-05 -0.000169657 0.000455064 6.6229e-05 -0.000228701 5.19207e-06 0.000413715 0.00169339 -0.000640842 0.000903519 0.000218688 -0.000458199 -0.000589107 -0.000100752 
1546.3 0 0.000857178 -0.0247863 -4.06301e-05 0.000701981 0.154559 0.00227067 -0.00140367 -0.00384883 -0.000113794 0.110208 -0.00114784 0.109592 -0.00192319 0.00242107 2.15762e-05 -0.00256795 -4.73916e-05 0.000982381 -0.000114383 -0.000154275 0.000461706 0.000101189 -0.000243263 -5.2275e-05 0.000412525 0.00169221 -0.000644321 0.000907554 0.000236773 -0.000455673 -0.00059738 -0.000101927 
1546.65 0 0.000870282 -0.0272958 -4.65146e-05 0.000706094 0.150123 0.00217163 -0.00140058 -0.00381591 -0.0001685 0.112813 -0.00123281 0.112359 -0.00192129 0.00244928 4.42325e-05 -0.00268402 -0.00013372 0.000925636 -0.000193252 -0.000135662 0.000469046 0.000137101 -0.000256104 -0.000108664 0.000410353 0.00168908 -0.000646928 0.000911513 0.000255337 -0.000452195 -0.00060412 -0.000104657 
1547 0 0.000881952 -0.0297547 -5.22525e-05 0.000712461 0.14558 0.00206987 -0.00139246 -0.00377864 -0.000220596 0.115281 -0.00131433 0.114982 -0.00191913 0.00247806 6.94315e-05 -0.00279312 -0.000225052 0.000866128 -0.000270875 -0.000115798 0.000476896 0.000172961 -0.000268312 -0.000163674 0.000407634 0.00168358 -0.000648553 0.000915642 0.000274447 -0.000447108 -0.000609542 -0.000109297 
1547.35 0 0.000891704 -0.0321629 -5.75058e-05 0.000720126 0.140934 0.00196489 -0.00138004 -0.00373798 -0.000268823 0.117611 -0.00139124 0.11746 -0.00191744 0.0025061 9.60873e-05 -0.00289488 -0.000321967 0.00080457 -0.000346894 -9.58743e-05 0.000485567 0.000208346 -0.000280042 -0.000217757 0.000404276 0.00167525 -0.000649488 0.000918848 0.000294672 -0.000440956 -0.000614514 -0.000114828 
1547.7 0 0.000899492 -0.0345189 -6.25584e-05 0.000727262 0.136195 0.00185649 -0.00136268 -0.00369369 -0.000311793 0.119803 -0.0014622 0.119797 -0.00191507 0.00253305 0.000125894 -0.00298862 -0.000423352 0.000741613 -0.000423188 -7.77683e-05 0.000494321 0.000242696 -0.000290958 -0.000271393 0.000400252 0.00166355 -0.000650123 0.000920327 0.000316326 -0.000434022 -0.000619768 -0.000120924 
1548.05 0 0.000906742 -0.0368199 -6.7279e-05 0.000733801 0.131369 0.00174505 -0.00133913 -0.00364348 -0.000349496 0.121856 -0.00152703 0.121991 -0.00191116 0.00255911 0.000160221 -0.00307381 -0.000528599 0.000676137 -0.000501387 -6.34263e-05 0.000503347 0.000276075 -0.000301314 -0.000323931 0.000395604 0.00164832 -0.000651715 0.000920004 0.000339153 -0.00042657 -0.00062582 -0.000127824 
1548.4 0 0.000915215 -0.039063 -7.20539e-05 0.000740662 0.126465 0.00163334 -0.00131111 -0.00358622 -0.000383802 0.123768 -0.00158513 0.124041 -0.00190595 0.00258191 0.000199311 -0.00315012 -0.000635785 0.00060607 -0.000580716 -5.27969e-05 0.000513468 0.000309098 -0.000310276 -0.000374777 0.000390737 0.00162954 -0.000654225 0.000918121 0.000363226 -0.000419233 -0.000632981 -0.000135212 
1548.75 0 0.000924829 -0.0412474 -7.76203e-05 0.000747037 0.121489 0.00152428 -0.00128143 -0.00352166 -0.000418282 0.125538 -0.00163587 0.125946 -0.00189805 0.00259825 0.000241971 -0.00321812 -0.000741633 0.000531617 -0.000658766 -4.50919e-05 0.000524049 0.0003417 -0.000317103 -0.000424601 0.000386851 0.00160685 -0.000655845 0.00091453 0.000388444 -0.000412183 -0.000639868 -0.000142724 
1549.1 0 0.000934485 -0.0433739 -8.3417e-05 0.000751678 0.116446 0.00141682 -0.00125061 -0.00345019 -0.000454619 0.127166 -0.00168237 0.127708 -0.00188631 0.00260783 0.000286149 -0.00328098 -0.000844614 0.00045395 -0.000734552 -3.93817e-05 0.000534159 0.000374181 -0.000322272 -0.000474191 0.000383718 0.00158078 -0.000655964 0.000908657 0.000414079 -0.000404634 -0.000644232 -0.000149563 
1549.45 0 0.00094403 -0.0454419 -8.87677e-05 0.000754254 0.111346 0.00130772 -0.00121943 -0.00337273 -0.000491419 0.128658 -0.00172793 0.129328 -0.00187233 0.00261212 0.000332055 -0.00334114 -0.000946338 0.000373572 -0.000808302 -3.46133e-05 0.000544664 0.000407174 -0.000325847 -0.00052223 0.000378832 0.00155232 -0.000655409 0.000900738 0.000440014 -0.000395294 -0.000646007 -0.000155009 
1549.8 0 0.000953743 -0.0474492 -9.43723e-05 0.000754338 0.106193 0.00119603 -0.00119113 -0.00329066 -0.000527639 0.130013 -0.00177249 0.130805 -0.00185809 0.00261426 0.00038194 -0.00339763 -0.00104996 0.000291413 -0.000879804 -3.07572e-05 0.000557041 0.000441316 -0.000327709 -0.000567015 0.000370156 0.00152266 -0.000654313 0.000891469 0.000466392 -0.000383973 -0.000645755 -0.000159143 
1550.15 0 0.000962698 -0.049393 -0.000101907 0.00075226 0.100991 0.00108269 -0.00116743 -0.00320685 -0.000563509 0.131228 -0.00181488 0.132139 -0.00184331 0.00261783 0.000436245 -0.0034498 -0.00115758 0.000208232 -0.000948703 -2.96071e-05 0.000571127 0.000475854 -0.000327842 -0.000608541 0.000357695 0.00149324 -0.00065216 0.000880791 0.00049281 -0.000371602 -0.000642722 -0.000163288 
1550.5 0 0.000969892 -0.0512725 -0.000111766 0.000749286 0.095745 0.000968104 -0.00114612 -0.00312186 -0.00059816 0.132302 -0.00185533 0.133327 -0.00182591 0.00262323 0.000492811 -0.00349759 -0.00126914 0.000124159 -0.00101526 -3.30184e-05 0.000585423 0.000509557 -0.000326313 -0.00064804 0.000342987 0.00146364 -0.000648858 0.000868373 0.000519131 -0.000359044 -0.00063695 -0.000168394 
1550.85 0 0.000975095 -0.0530878 -0.000122466 0.000746064 0.0904637 0.000851967 -0.00112376 -0.00303416 -0.000629321 0.133236 -0.00189474 0.134373 -0.00180561 0.00262835 0.000550568 -0.00353858 -0.00138262 3.8761e-05 -0.00107986 -4.06538e-05 0.000599363 0.000542928 -0.000323613 -0.000686479 0.00032814 0.00143187 -0.000644849 0.000853936 0.00054564 -0.000346704 -0.000629886 -0.000173859 
1551.2 0 0.00097781 -0.0548383 -0.000133005 0.000742244 0.085156 0.000733607 -0.00109841 -0.00294455 -0.000655178 0.134034 -0.00193205 0.135279 -0.00178498 0.00263168 0.000608945 -0.00356962 -0.00149533 -4.84463e-05 -0.00114334 -5.08417e-05 0.000613697 0.000576722 -0.00032025 -0.000723831 0.000314747 0.00139664 -0.000639979 0.000837173 0.000572903 -0.000334782 -0.000622519 -0.000179483 
1551.55 0 0.000977842 -0.0565222 -0.000143567 0.000737087 0.0798287 0.000612236 -0.00106992 -0.00285543 -0.000674922 0.134698 -0.0019645 0.136051 -0.00176523 0.00263268 0.000666345 -0.00359049 -0.00160594 -0.000137304 -0.00120702 -6.31189e-05 0.000628873 0.000610284 -0.000316424 -0.000758894 0.000302987 0.00135891 -0.000633642 0.000819715 0.000600562 -0.000322887 -0.000614614 -0.000185232 
1551.9 0 0.000976135 -0.0581378 -0.000153989 0.000729874 0.0744861 0.00048889 -0.00103913 -0.00276789 -0.000687942 0.135227 -0.00199044 0.136688 -0.00174459 0.00263118 0.000721381 -0.00360329 -0.00171461 -0.00022762 -0.00126969 -7.667e-05 0.000644574 0.000642808 -0.000311836 -0.000790745 0.000292252 0.00132104 -0.000625781 0.000803849 0.000627449 -0.000310156 -0.000606332 -0.000191098 
1552.25 0 0.00097336 -0.0596843 -0.000163769 0.000720997 0.0691331 0.000366569 -0.001008 -0.00268293 -0.000694059 0.135617 -0.00201149 0.13719 -0.00172107 0.00262745 0.00077289 -0.00360951 -0.00182234 -0.000318712 -0.00132935 -8.93126e-05 0.000660213 0.000674368 -0.00030615 -0.000820217 0.000282267 0.00128335 -0.000616625 0.00078981 0.000653094 -0.000296363 -0.000598409 -0.00019688 
1552.6 0 0.000969109 -0.0611615 -0.000172851 0.000711509 0.0637769 0.000246851 -0.00098008 -0.00260321 -0.000693889 0.135868 -0.00203083 0.137557 -0.00169428 0.0026205 0.000819965 -0.00360995 -0.0019285 -0.000409292 -0.00138726 -0.000100099 0.000674753 0.000704927 -0.000299663 -0.000848368 0.000272107 0.00124434 -0.00060674 0.000776579 0.000677834 -0.000282601 -0.000590841 -0.000202203 
1552.95 0 0.000963333 -0.0625684 -0.000181052 0.000701924 0.0584238 0.000128574 -0.000957365 -0.0025311 -0.000687431 0.135984 -0.00205013 0.137791 -0.0016651 0.00260853 0.000862015 -0.00360538 -0.00203057 -0.000497735 -0.00144587 -0.000109996 0.000687011 0.000734032 -0.000293505 -0.000875157 0.000260323 0.00120403 -0.000597296 0.000763478 0.000702165 -0.000269106 -0.000582891 -0.000207761 
1553.3 0 0.000957063 -0.0639034 -0.000188518 0.000692125 0.0530765 1.02932e-05 -0.000937503 -0.00246646 -0.000672858 0.135969 -0.00206893 0.137893 -0.00163483 0.00259105 0.000899427 -0.00359618 -0.00212747 -0.000583266 -0.00150589 -0.000119961 0.000696956 0.000761927 -0.000288648 -0.000900071 0.000246508 0.00116277 -0.000588954 0.000750146 0.000726135 -0.00025573 -0.000574294 -0.00021438 
1553.65 0 0.000950948 -0.0651659 -0.000196113 0.000680872 0.0477358 -0.000108066 -0.000917413 -0.00240622 -0.000649538 0.135825 -0.00208645 0.137863 -0.00160374 0.00257023 0.000933097 -0.00358054 -0.00221901 -0.000666739 -0.00156662 -0.000129956 0.000705704 0.000789193 -0.000284941 -0.000922186 0.000231876 0.00111997 -0.000580842 0.00073658 0.000749468 -0.000242728 -0.000565541 -0.000222003 
1554 0 0.000944115 -0.0663566 -0.000204612 0.000667627 0.0424065 -0.000226206 -0.000896639 -0.00234667 -0.00061921 0.135553 -0.00210337 0.137701 -0.00157151 0.00255029 0.000962787 -0.00355694 -0.00230578 -0.000749621 -0.00162702 -0.000138956 0.000714448 0.000815649 -0.000282369 -0.000941035 0.000217469 0.00107535 -0.000572559 0.000722559 0.000771768 -0.000229864 -0.000556526 -0.000229732 
1554.35 0 0.000936008 -0.0674763 -0.000214535 0.00065308 0.0370975 -0.000343753 -0.000876081 -0.0022865 -0.000583492 0.135155 -0.0021199 0.137407 -0.00153849 0.00253282 0.000988528 -0.00352738 -0.00238996 -0.000833648 -0.00168707 -0.00014671 0.000724047 0.000841169 -0.000281101 -0.000957114 0.000203276 0.00102948 -0.000564664 0.00070708 0.000792212 -0.000217553 -0.000546425 -0.000236928 
1554.7 0 0.000927191 -0.0685241 -0.000225652 0.000638462 0.0318175 -0.000458672 -0.00085579 -0.00222709 -0.000545063 0.134631 -0.00213435 0.136983 -0.00150441 0.00251546 0.00101076 -0.00349521 -0.00247246 -0.000920267 -0.00174767 -0.000154281 0.000733953 0.000865921 -0.000280753 -0.0009707 0.000189372 0.000983454 -0.000556911 0.000688628 0.000810532 -0.000206662 -0.000534772 -0.000243627 
1555.05 0 0.000917327 -0.0694994 -0.000237105 0.000625017 0.0265716 -0.000569762 -0.000834351 -0.00217078 -0.00050711 0.133984 -0.00214514 0.136431 -0.00146722 0.00249388 0.00102953 -0.00346165 -0.00255134 -0.00100856 -0.00180959 -0.000162215 0.000742448 0.000889608 -0.000281374 -0.000981142 0.000175702 0.000937842 -0.000548264 0.000666979 0.000827339 -0.000196923 -0.000521989 -0.000249568 
1555.4 0 0.000905634 -0.0704021 -0.00024742 0.000611807 0.021361 -0.000678427 -0.000809591 -0.00211974 -0.000469718 0.133217 -0.00215257 0.135756 -0.00142561 0.00246442 0.001046 -0.00342565 -0.00262383 -0.0010955 -0.00187134 -0.000170409 0.000748574 0.000911956 -0.000283844 -0.000987459 0.000161296 0.000893185 -0.000538593 0.00064351 0.000843336 -0.000187752 -0.000508472 -0.000254334 
1555.75 0 0.000892215 -0.071233 -0.000255181 0.00059673 0.0161859 -0.000786024 -0.000780456 -0.00207536 -0.000430068 0.132333 -0.00215778 0.134962 -0.001381 0.00242667 0.00106181 -0.00338529 -0.00268852 -0.00117766 -0.00193069 -0.000177984 0.000752179 0.000932844 -0.000288889 -0.000989552 0.000145118 0.000849754 -0.000528506 0.000619333 0.000859215 -0.000178585 -0.000494376 -0.000257935 
1556.1 0 0.00087834 -0.0719935 -0.000260616 0.000579279 0.0110479 -0.000893098 -0.000747217 -0.00203731 -0.000386594 0.131333 -0.00216043 0.134049 -0.00133506 0.0023857 0.00107765 -0.00333821 -0.00274611 -0.00125286 -0.00198751 -0.000184151 0.000753476 0.000952103 -0.00029605 -0.000987728 0.000126798 0.000806715 -0.000517541 0.000594393 0.000875308 -0.000169011 -0.000479752 -0.00026022 
1556.45 0 0.000864797 -0.0726849 -0.000265338 0.000560413 0.00595133 -0.000999535 -0.000711323 -0.00200205 -0.000340093 0.13022 -0.00216014 0.133021 -0.00128682 0.00234841 0.00109388 -0.00328354 -0.00279891 -0.00132043 -0.00204478 -0.000189392 0.000753129 0.000969778 -0.000304265 -0.000982578 0.000106837 0.000763143 -0.00050509 0.00056811 0.000891409 -0.000159601 -0.000464971 -0.000261275 
1556.8 0 0.000850375 -0.0733069 -0.000270177 0.000540988 0.000903608 -0.00110607 -0.000675539 -0.00196499 -0.000291758 0.128994 -0.00215834 0.13188 -0.00123414 0.00231632 0.0011108 -0.00322184 -0.00284839 -0.00138255 -0.00210628 -0.000192985 0.000751746 0.00098711 -0.000312928 -0.000974547 8.61755e-05 0.000718433 -0.00049196 0.000540898 0.000906771 -0.000150961 -0.000451495 -0.000261428 
1557.15 0 0.000833856 -0.0738583 -0.000274724 0.000521502 -0.00408785 -0.00121477 -0.000641528 -0.00192478 -0.000241551 0.127655 -0.00215597 0.13063 -0.00117727 0.00228532 0.00112947 -0.00315488 -0.00289398 -0.00144282 -0.00217248 -0.000193889 0.000749304 0.00100503 -0.000322126 -0.000964613 6.56407e-05 0.000672547 -0.000478625 0.000513185 0.000921376 -0.000142822 -0.000440086 -0.00026122 
1557.5 0 0.000815754 -0.0743393 -0.000278405 0.00050156 -0.00901587 -0.00132553 -0.000607908 -0.00188192 -0.000187046 0.126203 -0.00215315 0.129272 -0.00111903 0.00225133 0.00115077 -0.00308607 -0.00293446 -0.00150262 -0.00223991 -0.00019376 0.000745658 0.00102216 -0.000331534 -0.00095508 4.58399e-05 0.000625609 -0.000465227 0.000484258 0.000936038 -0.00013452 -0.00043008 -0.000261303 
1557.85 0 0.000796692 -0.0747501 -0.000281112 0.00048045 -0.0138718 -0.00143516 -0.000572269 -0.00183612 -0.000126046 0.124647 -0.00214978 0.127809 -0.00106215 0.00221466 0.0011745 -0.00301754 -0.00296938 -0.00156147 -0.00230659 -0.000194969 0.000741263 0.00103726 -0.00033961 -0.000946502 2.62748e-05 0.000576853 -0.000452429 0.000452906 0.000950845 -0.000125845 -0.000420948 -0.000260767 
1558.2 0 0.000776613 -0.0750898 -0.000283546 0.000458466 -0.0186501 -0.00154047 -0.000533801 -0.00178811 -6.02182e-05 0.122991 -0.00214437 0.126245 -0.00100622 0.00217751 0.00120047 -0.00294781 -0.00300024 -0.00161989 -0.00237349 -0.000198325 0.000736652 0.00105105 -0.000345183 -0.000936997 6.43149e-06 0.000526842 -0.000440211 0.00041913 0.000964733 -0.000116916 -0.000412937 -0.000258097 
1558.55 0 0.000754755 -0.0753587 -0.000286019 0.000435992 -0.0233491 -0.00164075 -0.000492987 -0.00173953 6.7436e-06 0.121233 -0.00213475 0.124581 -0.000948029 0.00213909 0.00122861 -0.00287422 -0.00303 -0.00167916 -0.00244064 -0.00020446 0.000732185 0.00106381 -0.000349284 -0.000926465 -1.31646e-05 0.000476782 -0.000428059 0.000383112 0.000977351 -0.000108016 -0.000405573 -0.000252936 
1558.9 0 0.000730672 -0.0755588 -0.000287609 0.000413244 -0.0279666 -0.00173678 -0.000449731 -0.00169026 7.3965e-05 0.119373 -0.00211893 0.122819 -0.000885452 0.00209808 0.00125804 -0.00279658 -0.0030605 -0.00173809 -0.00250721 -0.000212145 0.000728686 0.0010755 -0.000353947 -0.000916441 -3.20817e-05 0.000427208 -0.000416087 0.000344385 0.00098934 -9.97222e-05 -0.000398136 -0.000245402 
1559.25 0 0.000704485 -0.0756918 -0.000287069 0.000391 -0.0324995 -0.00182876 -0.000403297 -0.00163942 0.000143828 0.117416 -0.00209501 0.120962 -0.000819677 0.00205442 0.00128705 -0.00271627 -0.00309251 -0.00179348 -0.00257255 -0.000216901 0.000726367 0.00108626 -0.000359652 -0.000906926 -4.94654e-05 0.0003784 -0.000404173 0.000303424 0.00100046 -9.25313e-05 -0.000391238 -0.000235251 
1559.6 0 0.000676736 -0.0757595 -0.000284562 0.000369095 -0.0369444 -0.00191516 -0.000353109 -0.00158728 0.000217953 0.115364 -0.00206269 0.119013 -0.000754555 0.0020086 0.00131455 -0.00263416 -0.00312607 -0.00184471 -0.00263489 -0.000216308 0.000724686 0.00109588 -0.000364931 -0.000897119 -6.38379e-05 0.000330375 -0.000392226 0.000262127 0.00100989 -8.65777e-05 -0.000385478 -0.000222218 
1559.95 0 0.000647658 -0.0757632 -0.00028213 0.000346658 -0.0412949 -0.00199356 -0.000300979 -0.00153582 0.000295698 0.113221 -0.00202367 0.116976 -0.000691883 0.00196358 0.0013401 -0.00255151 -0.00315998 -0.00189317 -0.00269238 -0.00021219 0.00072401 0.00110462 -0.000368385 -0.000887612 -7.52115e-05 0.000283129 -0.000381007 0.000221413 0.00101805 -8.15489e-05 -0.000380485 -0.000206826 
1560.3 0 0.000617061 -0.0757023 -0.000280937 0.000324256 -0.0455442 -0.00206315 -0.000250184 -0.00148713 0.00037682 0.11099 -0.00197923 0.114855 -0.000629224 0.00192201 0.00136352 -0.00246983 -0.00319375 -0.00193961 -0.00274703 -0.000206164 0.000724893 0.00111274 -0.000370729 -0.000879193 -8.4891e-05 0.000236916 -0.000370933 0.000180404 0.00102541 -7.69517e-05 -0.000376003 -0.000189411 
1560.65 0 0.000584989 -0.0755767 -0.000280027 0.000303346 -0.0496895 -0.00212505 -0.00020101 -0.00144219 0.000463092 0.108676 -0.00192987 0.112652 -0.000564306 0.00188186 0.00138613 -0.00238997 -0.00322854 -0.00198304 -0.00280361 -0.000198147 0.000725995 0.00111955 -0.000372349 -0.000871303 -9.342e-05 0.000191913 -0.000361171 0.000138259 0.00103168 -7.27103e-05 -0.000371951 -0.000170293 
1561 0 0.000552023 -0.0753875 -0.000278389 0.000284887 -0.0537296 -0.00217963 -0.000150777 -0.00140084 0.000555243 0.10628 -0.00187518 0.110367 -0.000497465 0.00183717 0.00140899 -0.00231238 -0.00326405 -0.00202136 -0.00286332 -0.000189658 0.000725994 0.00112386 -0.000372 -0.000863863 -0.000100442 0.000147639 -0.000350609 9.50346e-05 0.00103605 -6.9083e-05 -0.000368654 -0.000150105 
1561.35 0 0.000518339 -0.0751365 -0.000276255 0.000267985 -0.0576623 -0.00222568 -9.83022e-05 -0.00136244 0.000651068 0.103807 -0.00181501 0.108004 -0.000430971 0.00178289 0.00143256 -0.00223789 -0.00329721 -0.00205337 -0.00292182 -0.000184567 0.000724785 0.00112539 -0.000368491 -0.000857215 -0.0001055 0.00010403 -0.000339602 5.1114e-05 0.00103809 -6.5621e-05 -0.000366046 -0.000128619 
1561.7 0 0.00048388 -0.0748248 -0.000274523 0.000251105 -0.0614857 -0.0022639 -4.37144e-05 -0.00132639 0.000746353 0.101261 -0.00175153 0.105566 -0.000366177 0.00172053 0.00145846 -0.00216907 -0.00332677 -0.00207925 -0.00297508 -0.000185684 0.000722624 0.00112463 -0.000361419 -0.000851458 -0.000108568 6.16809e-05 -0.000329096 6.87845e-06 0.00103819 -6.07927e-05 -0.000363906 -0.000105922 
1562.05 0 0.000449455 -0.0744543 -0.000273985 0.000233656 -0.0651987 -0.00229668 1.34646e-05 -0.00129126 0.000837713 0.098648 -0.00168793 0.103057 -0.000301266 0.0016559 0.00148682 -0.00210704 -0.00335514 -0.00209992 -0.00302369 -0.000192589 0.000720494 0.00112227 -0.000351284 -0.000846538 -0.000110007 2.07827e-05 -0.000318898 -3.79842e-05 0.00103638 -5.4147e-05 -0.000362114 -8.23685e-05 
1562.4 0 0.000415578 -0.0740267 -0.000274258 0.000215976 -0.0687993 -0.00232548 7.34033e-05 -0.00125479 0.000923485 0.0959724 -0.00162539 0.10048 -0.000233537 0.0015929 0.0015158 -0.00205009 -0.0033839 -0.00211686 -0.00307073 -0.000202403 0.00071882 0.00111926 -0.000339181 -0.000841396 -0.000110585 -1.8885e-05 -0.000307842 -8.37608e-05 0.00103255 -4.68595e-05 -0.000359703 -5.8053e-05 
1562.75 0 0.00038134 -0.0735423 -0.000274357 0.000199159 -0.0722865 -0.00234939 0.000136106 -0.00121522 0.00100398 0.0932389 -0.00156234 0.0978364 -0.000162939 0.00153142 0.00154285 -0.00199562 -0.00341251 -0.00213136 -0.00311749 -0.000211308 0.000716565 0.00111657 -0.000325826 -0.000834373 -0.000109926 -5.85176e-05 -0.000294987 -0.000130455 0.0010272 -3.90869e-05 -0.000355773 -3.3915e-05 
1563.1 0 0.000344701 -0.0730016 -0.000274258 0.000184171 -0.0756596 -0.00236797 0.000201364 -0.00117253 0.00108039 0.0904501 -0.00149729 0.0951312 -9.04748e-05 0.00146686 0.00156513 -0.00194128 -0.00344052 -0.0021439 -0.00316291 -0.000216771 0.000713526 0.00111361 -0.000311882 -0.000825025 -0.000106579 -9.88522e-05 -0.000279941 -0.000177799 0.00102117 -2.91892e-05 -0.00034984 -1.12012e-05 
1563.45 0 0.000305449 -0.0724073 -0.000273999 0.000170266 -0.0789152 -0.00238303 0.000266549 -0.00112693 0.00115412 0.0876084 -0.00142932 0.0923693 -1.61795e-05 0.00139429 0.00158063 -0.00188543 -0.00346628 -0.00215368 -0.00320523 -0.00021914 0.000710415 0.00110855 -0.000298751 -0.000814281 -0.000100143 -0.000139116 -0.00026269 -0.000225517 0.00101457 -1.62541e-05 -0.000342285 1.03091e-05 
1563.8 0 0.000265303 -0.0717609 -0.000273802 0.000156151 -0.0820483 -0.00239485 0.000329385 -0.00107744 0.0012259 0.0847183 -0.00135749 0.0895553 6.05814e-05 0.0013133 0.00158888 -0.00182684 -0.00348801 -0.00216062 -0.00324507 -0.000219484 0.00070643 0.00110072 -0.000286587 -0.000802223 -9.17966e-05 -0.000178044 -0.000243972 -0.000274564 0.00100693 -9.98302e-07 -0.000333794 3.20383e-05 
1564.15 0 0.000225934 -0.0710627 -0.000273835 0.000141587 -0.0850572 -0.00240134 0.00039044 -0.00102334 0.00129487 0.0817848 -0.00128216 0.0866921 0.00013978 0.00122684 0.00159057 -0.0017658 -0.00350593 -0.00216533 -0.00328574 -0.000216231 0.000700537 0.00109069 -0.000274449 -0.000788406 -8.29021e-05 -0.000214493 -0.000225381 -0.000325423 0.000997532 1.49599e-05 -0.000323963 5.39945e-05 
1564.5 0 0.000187956 -0.0703137 -0.000274441 0.000127239 -0.087942 -0.0024002 0.000450105 -0.000964814 0.00135889 0.078813 -0.00120493 0.0837801 0.000219331 0.00113696 0.00158671 -0.00170365 -0.00352098 -0.00216909 -0.00332946 -0.000206871 0.000693031 0.00107977 -0.000261811 -0.000773495 -7.42405e-05 -0.000248263 -0.000207227 -0.000376609 0.000985697 3.14561e-05 -0.000312705 7.53878e-05 
1564.85 0 0.0001505 -0.0695151 -0.000275671 0.000113362 -0.090702 -0.00239299 0.000508731 -0.000902621 0.00141648 0.0758078 -0.00112809 0.0808198 0.0002967 0.00104226 0.00157856 -0.00164051 -0.00353514 -0.00217271 -0.00337421 -0.00019174 0.000684324 0.00106907 -0.000249066 -0.000757695 -6.65493e-05 -0.000280273 -0.000188329 -0.000426219 0.000971893 5.02999e-05 -0.000300717 9.60947e-05 
1565.2 0 0.000113709 -0.0686671 -0.0002771 9.90536e-05 -0.0933356 -0.00238453 0.000567268 -0.000836173 0.00146788 0.0727716 -0.00105286 0.0778148 0.000370397 0.000941052 0.00156683 -0.0015763 -0.00355081 -0.00217527 -0.00341477 -0.000174017 0.00067548 0.00105893 -0.000236605 -0.000740097 -6.11952e-05 -0.000311397 -0.000168082 -0.000473546 0.000956862 7.18924e-05 -0.000288389 0.000116029 
1565.55 0 7.87199e-05 -0.0677699 -0.000278605 8.35836e-05 -0.0958404 -0.00237694 0.000623018 -0.000763268 0.00151232 0.069705 -0.000976723 0.0747697 0.000440378 0.000834521 0.00155063 -0.0015106 -0.00356794 -0.00217535 -0.00344744 -0.000155754 0.000667852 0.00104968 -0.000223999 -0.000720415 -5.73761e-05 -0.000341728 -0.000147195 -0.000519171 0.000941257 9.4652e-05 -0.000276239 0.000135632 
1565.9 0 4.59326e-05 -0.066824 -0.000279579 6.74474e-05 -0.0982146 -0.00236855 0.000669938 -0.000681832 0.00154786 0.0666102 -0.000898663 0.0716896 0.000506646 0.000723838 0.00152828 -0.00144258 -0.0035834 -0.00217197 -0.00347219 -0.000136346 0.000661243 0.00104083 -0.000210745 -0.000698825 -5.22511e-05 -0.000370798 -0.000126158 -0.000563783 0.000925592 0.00011839 -0.00026488 0.000155626 
1566.25 0 1.47391e-05 -0.0658295 -0.000279579 5.12135e-05 -0.10046 -0.00235722 0.000705207 -0.000591345 0.0015737 0.0634906 -0.000821023 0.068577 0.000567998 0.000609058 0.00149875 -0.00137201 -0.0035943 -0.00216611 -0.00349201 -0.000115179 0.000653937 0.00103194 -0.00019778 -0.000674235 -4.55408e-05 -0.000397499 -0.000104584 -0.000608126 0.000909291 0.000143618 -0.000253895 0.00017513 
1566.6 0 -1.55748e-05 -0.064789 -0.000279555 3.53028e-05 -0.102578 -0.00234195 0.000732182 -0.000495246 0.00159104 0.0603489 -0.000745242 0.0654334 0.000624649 0.000491279 0.00146277 -0.00129948 -0.00359924 -0.00215991 -0.00351077 -9.31792e-05 0.000644364 0.00102279 -0.000186926 -0.000646854 -3.77411e-05 -0.000421135 -8.25984e-05 -0.000652678 0.000891468 0.000169186 -0.000241883 0.000193328 
1566.95 0 -4.50864e-05 -0.063705 -0.000279635 1.98217e-05 -0.104566 -0.00232218 0.000755316 -0.000397402 0.00160142 0.0571897 -0.000672287 0.062263 0.000678949 0.000372282 0.00142371 -0.00122649 -0.00359762 -0.00215412 -0.00353028 -7.10769e-05 0.000633056 0.00101317 -0.000178362 -0.000618824 -2.86648e-05 -0.000442607 -6.14328e-05 -0.000696983 0.000871983 0.000194889 -0.000228653 0.000211408 
1567.3 0 -7.38913e-05 -0.0625783 -0.000278845 4.11659e-06 -0.106418 -0.00229766 0.000775172 -0.000299392 0.00160464 0.0540182 -0.000602696 0.0590738 0.000731518 0.000253078 0.00138389 -0.00115393 -0.00359081 -0.0021472 -0.00354934 -4.88222e-05 0.000622493 0.00100373 -0.000170489 -0.000590832 -1.92391e-05 -0.00046279 -4.13724e-05 -0.000740315 0.000851481 0.000222207 -0.000215098 0.00022993 
1567.65 0 -0.000102419 -0.0614098 -0.000277846 -1.21309e-05 -0.108134 -0.00226985 0.000789205 -0.00020143 0.00159928 0.0508375 -0.000536868 0.0558717 0.000781173 0.000135281 0.00134079 -0.00108294 -0.0035803 -0.00213806 -0.00356515 -2.63032e-05 0.000613442 0.000995023 -0.000162155 -0.000562421 -1.05163e-05 -0.000481371 -2.16894e-05 -0.000782663 0.000829856 0.000251435 -0.000200822 0.000247664 
1568 0 -0.000130858 -0.0602021 -0.000278072 -2.78104e-05 -0.109719 -0.00224099 0.000796393 -0.000103126 0.00158663 0.0476485 -0.000476703 0.0526582 0.000827819 1.98535e-05 0.00129024 -0.00101481 -0.00356553 -0.00212677 -0.0035752 -4.33923e-06 0.000603742 0.000987084 -0.000154153 -0.00053363 -2.52466e-06 -0.000498487 -1.42009e-06 -0.000824782 0.000806698 0.000282073 -0.000185552 0.000263419 
1568.35 0 -0.000158838 -0.0589566 -0.000279387 -4.24812e-05 -0.111173 -0.00221167 0.000799382 -3.00946e-06 0.00157085 0.0444503 -0.000423609 0.0494334 0.000871333 -9.3586e-05 0.00123153 -0.000949508 -0.00354549 -0.00211312 -0.00357828 1.59593e-05 0.000591422 0.000979381 -0.000147022 -0.00050485 5.22763e-06 -0.000515189 1.98827e-05 -0.000867379 0.000782873 0.000313644 -0.000170209 0.000277973 
1568.7 0 -0.000185416 -0.0576743 -0.000281145 -5.61051e-05 -0.112494 -0.00218048 0.000801608 0.000100124 0.00155378 0.0412447 -0.000376351 0.0461985 0.000909999 -0.000204315 0.00116687 -0.000886113 -0.00352062 -0.00209704 -0.00357509 3.62709e-05 0.000576458 0.000971161 -0.000139412 -0.000476786 1.3085e-05 -0.000532338 4.22489e-05 -0.000910606 0.000759615 0.000345457 -0.000155046 0.000291911 
1569.05 0 -0.000210668 -0.0563562 -0.000283906 -6.91864e-05 -0.11368 -0.00214604 0.000803069 0.000205958 0.00153444 0.0380379 -0.000333117 0.042956 0.000942172 -0.000311885 0.0010975 -0.000823489 -0.00349189 -0.00207948 -0.00356727 5.84108e-05 0.000559543 0.000961744 -0.00013044 -0.000449427 2.13103e-05 -0.000550324 6.5542e-05 -0.000953817 0.000736629 0.000376299 -0.000138882 0.000303905 
1569.4 0 -0.000236063 -0.0550031 -0.000287463 -8.28805e-05 -0.114733 -0.00210968 0.000800871 0.000313976 0.00151279 0.0348351 -0.000293303 0.0397089 0.000967792 -0.000416549 0.00102294 -0.000761003 -0.00346055 -0.00206123 -0.00355479 8.26604e-05 0.000541277 0.00095133 -0.000121187 -0.000421473 2.97163e-05 -0.000569121 8.84189e-05 -0.000995867 0.000712788 0.00040541 -0.000121536 0.000312915 
1569.75 0 -0.000262032 -0.0536169 -0.000290858 -9.73231e-05 -0.115654 -0.002075 0.000792804 0.000423444 0.001491 0.0316381 -0.000255556 0.0364607 0.000987206 -0.000518707 0.000944113 -0.00069846 -0.0034282 -0.00204237 -0.00353679 0.000109109 0.00052192 0.000940992 -0.000113426 -0.000391876 3.78279e-05 -0.000588257 0.000110063 -0.00103616 0.00068778 0.00043319 -0.000103737 0.000320139 
1570.1 0 -0.000286667 -0.0521998 -0.000293377 -0.000111765 -0.116442 -0.0020424 0.000780454 0.000531597 0.00147123 0.0284486 -0.00021863 0.0332144 0.00100215 -0.000619955 0.000863954 -0.000636924 -0.00339604 -0.00202246 -0.00351406 0.000137252 0.000500933 0.000931182 -0.000106787 -0.00036115 4.60114e-05 -0.000607382 0.000130061 -0.00107485 0.000662915 0.000461483 -8.49495e-05 0.000326727 
1570.45 0 -0.000308664 -0.0507542 -0.000294147 -0.000125875 -0.117094 -0.00200717 0.000767411 0.000636065 0.00145294 0.0252704 -0.000183895 0.0299748 0.0010156 -0.000723199 0.000784156 -0.000578268 -0.00336483 -0.00199975 -0.00348731 0.000166521 0.000478949 0.000921049 -0.000100057 -0.000330566 5.50089e-05 -0.000626729 0.000148768 -0.00111177 0.000639212 0.000491514 -6.49475e-05 0.00033179 
1570.8 0 -0.000328402 -0.0492824 -0.000292865 -0.000140364 -0.117611 -0.00196604 0.000754441 0.000737531 0.00143444 0.0221072 -0.000153717 0.0267465 0.00102878 -0.000829238 0.000703213 -0.000522501 -0.00333402 -0.00197177 -0.00345528 0.000194987 0.000457393 0.000909745 -9.32206e-05 -0.0003008 6.43492e-05 -0.000646381 0.000167958 -0.00114708 0.000615791 0.000522719 -4.44387e-05 0.00033452 
1571.15 0 -0.000346383 -0.0477869 -0.00029071 -0.000155063 -0.117994 -0.00192018 0.000741476 0.000836692 0.00141521 0.0189616 -0.000128559 0.0235327 0.00104129 -0.000937691 0.00061958 -0.000467527 -0.0033021 -0.00193837 -0.00341791 0.000221318 0.000436345 0.000897639 -8.63722e-05 -0.000271738 7.27286e-05 -0.000665624 0.000187685 -0.00118166 0.000591297 0.000554265 -2.40087e-05 0.000336007 
1571.5 0 -0.000363318 -0.0462692 -0.000289261 -0.000169139 -0.118248 -0.00187242 0.000730786 0.000932966 0.0013956 0.0158347 -0.000107085 0.0203368 0.00105321 -0.00104947 0.000533228 -0.000411277 -0.00326736 -0.00190211 -0.0033778 0.000246738 0.00041537 0.000884995 -8.00827e-05 -0.000242438 7.98703e-05 -0.000683171 0.000206883 -0.00121521 0.00056618 0.000586036 -4.94253e-06 0.000336417 
1571.85 0 -0.00037942 -0.0447301 -0.000288604 -0.000181879 -0.118371 -0.00182465 0.000724332 0.00102552 0.00137712 0.0127269 -8.81252e-05 0.0171616 0.00106491 -0.00116487 0.000442605 -0.000353819 -0.00322957 -0.00186488 -0.00333613 0.000272782 0.000395081 0.00087165 -7.57342e-05 -0.000212499 8.68235e-05 -0.000697949 0.000225199 -0.00124687 0.000541758 0.000617758 1.22399e-05 0.000335095 
1572.2 0 -0.000395013 -0.0431706 -0.000287477 -0.000193404 -0.118366 -0.00177698 0.000721419 0.00111356 0.00136211 0.00964194 -7.06479e-05 0.014007 0.00107681 -0.00128326 0.000347124 -0.000297795 -0.00318983 -0.00182703 -0.00329204 0.000301676 0.000375211 0.000857224 -7.33664e-05 -0.000182192 9.37853e-05 -0.000710187 0.000242098 -0.00127747 0.000517843 0.000649052 2.89073e-05 0.000332456 
1572.55 0 -0.00041015 -0.041592 -0.000284834 -0.000204861 -0.118234 -0.00172834 0.000721478 0.00119907 0.00135079 0.00658617 -5.35098e-05 0.0108733 0.00108808 -0.00140287 0.000248962 -0.000244816 -0.00314895 -0.00178819 -0.00324592 0.000335552 0.000354516 0.000841338 -7.15567e-05 -0.000151551 9.97792e-05 -0.00072184 0.000257463 -0.00130783 0.00049424 0.00067975 4.5981e-05 0.000329294 
1572.9 0 -0.000424306 -0.0399951 -0.000281017 -0.000216614 -0.117977 -0.00167568 0.000725012 0.00128572 0.00134026 0.00356514 -3.56513e-05 0.00776444 0.00109628 -0.00152125 0.000152286 -0.000192422 -0.00310613 -0.00174763 -0.00319883 0.000373336 0.000333084 0.000824371 -6.87987e-05 -0.000119672 0.000104415 -0.000733547 0.000271844 -0.00133694 0.000471387 0.000709205 6.28502e-05 0.000326361 
1573.25 0 -0.000438115 -0.0383802 -0.000277052 -0.000228077 -0.1176 -0.00161743 0.000731637 0.00137387 0.00132717 0.000581087 -1.65953e-05 0.00468415 0.0010996 -0.00163922 6.16221e-05 -0.000138226 -0.00305836 -0.00170554 -0.00314915 0.000412654 0.000311223 0.000807205 -6.52964e-05 -8.56684e-05 0.000108386 -0.000743824 0.000285012 -0.00136414 0.000449282 0.000736898 7.95802e-05 0.000323703 
1573.6 0 -0.000451737 -0.0367485 -0.000273347 -0.000240245 -0.117105 -0.00155661 0.000740969 0.00146004 0.00131052 -0.00236568 2.98866e-06 0.00163386 0.00109776 -0.00175942 -2.02973e-05 -8.28039e-05 -0.00300255 -0.00166336 -0.00309391 0.000451547 0.000288077 0.000789575 -6.28193e-05 -4.98628e-05 0.000111568 -0.00075195 0.000296482 -0.00138994 0.000427296 0.000763619 9.60989e-05 0.000321326 
1573.95 0 -0.000464978 -0.0351022 -0.000269329 -0.00025444 -0.116491 -0.0014974 0.000753324 0.0015431 0.00129156 -0.00527547 2.23711e-05 -0.00138402 0.00109168 -0.00188174 -9.28205e-05 -2.75346e-05 -0.00293882 -0.00162241 -0.00303263 0.000487507 0.000263213 0.000770945 -6.19279e-05 -1.27532e-05 0.000113806 -0.000757852 0.000306311 -0.00141473 0.000405348 0.000790324 0.000111972 0.000319984 
1574.3 0 -0.000478837 -0.033443 -0.000264471 -0.000270198 -0.115758 -0.00144312 0.00076753 0.00162541 0.0012722 -0.00814815 4.16844e-05 -0.00436522 0.00108168 -0.00200498 -0.000157449 2.45036e-05 -0.00286866 -0.00158284 -0.00296643 0.000519185 0.000237348 0.000752371 -6.18058e-05 2.518e-05 0.000115748 -0.0007606 0.000315141 -0.00143864 0.000383933 0.000816691 0.000127326 0.000320463 
1574.65 0 -0.000494188 -0.0317721 -0.000259177 -0.00028641 -0.114907 -0.00139455 0.000780844 0.00170684 0.00125492 -0.0109806 6.20602e-05 -0.00730595 0.00106901 -0.00212966 -0.000217087 7.03848e-05 -0.00279286 -0.00154536 -0.00289552 0.000546119 0.000211589 0.000735083 -6.20445e-05 6.36526e-05 0.000117666 -0.000759682 0.000324599 -0.00146219 0.000363097 0.000842926 0.000141537 0.000322426 
1575 0 -0.000510698 -0.0300921 -0.000253549 -0.000302644 -0.113941 -0.00134953 0.000790757 0.00178511 0.00124222 -0.0137694 8.33757e-05 -0.0102037 0.00105732 -0.00225619 -0.00027393 0.000110315 -0.00271202 -0.00151047 -0.00281931 0.00056802 0.000186626 0.000718751 -6.29855e-05 0.000101961 0.000119136 -0.000756588 0.000336008 -0.00148559 0.000342598 0.000869945 0.000154665 0.000325645 
1575.35 0 -0.000527509 -0.0284058 -0.000247051 -0.000318662 -0.112864 -0.00130611 0.000797019 0.00186101 0.00123429 -0.0165116 0.000103435 -0.0130567 0.00104979 -0.00238141 -0.000326844 0.000145995 -0.002626 -0.00147665 -0.00273717 0.000585361 0.000161677 0.000702817 -6.47505e-05 0.000138993 0.000118987 -0.000753797 0.000349083 -0.00150737 0.000322527 0.00089745 0.000167624 0.000331178 
1575.7 0 -0.000544154 -0.0267144 -0.000239592 -0.000334518 -0.111677 -0.00126355 0.00080162 0.00193872 0.00122843 -0.0192038 0.000120272 -0.0158631 0.0010466 -0.00249958 -0.000373315 0.000178801 -0.00253433 -0.00144253 -0.00264874 0.000599725 0.000135872 0.000687425 -6.74834e-05 0.000175557 0.000116598 -0.000752455 0.000362353 -0.00152534 0.000303469 0.000924157 0.000181274 0.000339065 
1576.05 0 -0.000560727 -0.0250192 -0.000231647 -0.000350355 -0.110382 -0.00122097 0.000805696 0.00202134 0.00122346 -0.0218445 0.000132446 -0.0186208 0.00104712 -0.00260578 -0.000413518 0.000208049 -0.00243672 -0.00140896 -0.0025552 0.000613936 0.000109439 0.000673007 -7.18296e-05 0.000212821 0.000112884 -0.00075147 0.000374837 -0.00153944 0.000285525 0.000949056 0.000195878 0.000348109 
1576.4 0 -0.000576707 -0.023323 -0.000223275 -0.000365344 -0.108979 -0.00117778 0.000808798 0.00210727 0.00122173 -0.0244333 0.000138216 -0.0213289 0.00105181 -0.00269979 -0.000449066 0.000232083 -0.00233388 -0.00137764 -0.00246056 0.000631828 8.22485e-05 0.000660025 -7.81774e-05 0.000250733 0.000108852 -0.000750293 0.00038659 -0.00155094 0.000268773 0.000971955 0.000210977 0.000357751 
1576.75 0 -0.000591486 -0.0216276 -0.000214598 -0.000378286 -0.107468 -0.0011343 0.000811389 0.00219178 0.00122443 -0.0269682 0.000138029 -0.0239857 0.0010597 -0.00278694 -0.00048118 0.000251669 -0.0022268 -0.00134876 -0.00236634 0.000655101 5.43003e-05 0.000648493 -8.64665e-05 0.000288926 0.000104452 -0.000750266 0.000398294 -0.00156004 0.000254119 0.000992666 0.000227064 0.000367723 
1577.1 0 -0.00060539 -0.0199325 -0.00020637 -0.000389137 -0.105852 -0.00109196 0.000813649 0.00227096 0.00123122 -0.0294464 0.00013516 -0.026588 0.0010677 -0.00287273 -0.000512398 0.000270522 -0.00211552 -0.00132098 -0.00226852 0.000681861 2.71225e-05 0.000637911 -9.61838e-05 0.00032731 9.96503e-05 -0.000751618 0.000409582 -0.00156653 0.000241615 0.00101178 0.00024588 0.000377926 
1577.45 0 -0.000618482 -0.0182385 -0.00019905 -0.000399301 -0.104138 -0.001051 0.000814217 0.00234347 0.00124174 -0.0318663 0.000132147 -0.0291338 0.00107313 -0.00295834 -0.000544338 0.000291516 -0.00200172 -0.00129379 -0.00216362 0.000709405 2.5264e-06 0.00062776 -0.000106029 0.000365879 9.52191e-05 -0.000752131 0.000419992 -0.0015706 0.00023006 0.00103062 0.000268114 0.000388373 
1577.8 0 -0.000631177 -0.0165474 -0.000192789 -0.0004101 -0.102332 -0.00101023 0.000813241 0.00241078 0.00125432 -0.0342271 0.00012869 -0.0316233 0.00107659 -0.00304144 -0.000576623 0.000314196 -0.00188897 -0.00126754 -0.00205298 0.000735209 -1.94987e-05 0.000617582 -0.00011527 0.000405089 9.20214e-05 -0.000750487 0.000430295 -0.00157226 0.000218825 0.00104937 0.000292267 0.000398796 
1578.15 0 -0.00064406 -0.0148615 -0.000186995 -0.000421349 -0.100436 -0.000969404 0.000812715 0.0024764 0.00126685 -0.0365285 0.000124001 -0.0340564 0.00108137 -0.00311915 -0.000609205 0.000337901 -0.00178007 -0.00124171 -0.0019404 0.000758528 -4.01518e-05 0.000607884 -0.000124211 0.000444937 8.93888e-05 -0.00074757 0.000440796 -0.00157168 0.000207869 0.00106732 0.000316424 0.000409522 
1578.5 0 -0.000656793 -0.0131827 -0.000180696 -0.000431913 -0.0984518 -0.000928115 0.000813662 0.00254288 0.00127934 -0.0387688 0.00011935 -0.0364311 0.00108996 -0.00319068 -0.000643862 0.000363567 -0.00167544 -0.00121608 -0.00182947 0.000781239 -6.08805e-05 0.000599575 -0.000133712 0.000484357 8.70437e-05 -0.000744752 0.000451284 -0.00156993 0.000197109 0.00108408 0.000339786 0.00042042 
1578.85 0 -0.0006693 -0.0115128 -0.000173602 -0.00044119 -0.0963803 -0.000884439 0.000816731 0.00260981 0.00129258 -0.0409439 0.00011572 -0.0387435 0.00110183 -0.00325833 -0.000683484 0.000390992 -0.00157374 -0.00119137 -0.00172189 0.000804273 -8.26819e-05 0.000591912 -0.000143802 0.000522492 8.61837e-05 -0.00074311 0.000462477 -0.00156779 0.000186205 0.00109957 0.000362666 0.000430419 
1579.2 0 -0.000681828 -0.00985195 -0.000166627 -0.000449794 -0.0942251 -0.000837608 0.000823764 0.00267457 0.00130553 -0.0430497 0.000113472 -0.0409889 0.00111434 -0.00332478 -0.000728265 0.000419948 -0.00147253 -0.0011674 -0.00161622 0.000825752 -0.000105403 0.000582811 -0.000154098 0.000560199 8.67051e-05 -0.000742282 0.000474931 -0.00156558 0.000175078 0.00111384 0.000384749 0.000439192 
1579.55 0 -0.000693572 -0.0082003 -0.00016029 -0.000458121 -0.091992 -0.000788286 0.000836295 0.00273514 0.00131711 -0.0450865 0.000113903 -0.0431658 0.00112599 -0.00338914 -0.000775235 0.000451778 -0.00137092 -0.00114277 -0.00150912 0.000843802 -0.000127813 0.000571082 -0.00016495 0.000599289 8.76991e-05 -0.000740467 0.00048766 -0.00156368 0.000164163 0.00112695 0.000405746 0.000446565 
1579.9 0 -0.000704187 -0.00655911 -0.0001542 -0.000465269 -0.0896882 -0.000736699 0.00085273 0.00279101 0.00132776 -0.0470571 0.000117805 -0.0452749 0.00113659 -0.00344871 -0.000822301 0.000487775 -0.00127004 -0.00111719 -0.00139876 0.000858999 -0.000149136 0.000556693 -0.000176298 0.000640236 8.92621e-05 -0.000737235 0.000499898 -0.00156236 0.000153834 0.00113866 0.000425534 0.000451832 
1580.25 0 -0.000714219 -0.00492982 -0.000148192 -0.000470534 -0.0873189 -0.000682558 0.000870245 0.00284203 0.00133927 -0.0489617 0.000124219 -0.0473144 0.0011465 -0.00350286 -0.000868564 0.000528938 -0.00117037 -0.00109186 -0.00128666 0.000872947 -0.000170807 0.000540045 -0.000187461 0.000682182 9.21009e-05 -0.000734289 0.000511792 -0.00156167 0.000143909 0.00114893 0.000443801 0.000454403 
1580.6 0 -0.000723835 -0.00331351 -0.00014224 -0.000475152 -0.0848859 -0.00062439 0.000888611 0.00288682 0.00135415 -0.0507985 0.000131219 -0.0492814 0.00115464 -0.00355196 -0.000912649 0.000575132 -0.00107122 -0.00106746 -0.00117552 0.000886832 -0.000194505 0.000522367 -0.000197441 0.000723582 9.62696e-05 -0.00073278 0.000522991 -0.00156102 0.000134588 0.00115755 0.000460868 0.000454882 
1580.95 0 -0.000733007 -0.00171081 -0.000137367 -0.000480676 -0.0823896 -0.000560251 0.000909274 0.00292282 0.00137204 -0.0525647 0.000138709 -0.0511754 0.00115835 -0.00359497 -0.000951901 0.000625133 -0.000971922 -0.00104296 -0.00106554 0.000900515 -0.000220163 0.000504545 -0.000204964 0.000763607 0.000100741 -0.000732817 0.000533321 -0.00155913 0.000125895 0.00116342 0.000476931 0.000454422 
1581.3 0 -0.000740753 -0.000122676 -0.000134726 -0.000486964 -0.0798328 -0.000489591 0.000933993 0.00294867 0.00138967 -0.0542585 0.000148474 -0.0529968 0.00115752 -0.00362955 -0.000984196 0.000678097 -0.000871002 -0.00101775 -0.000955822 0.000912772 -0.000246683 0.000486352 -0.000209943 0.000802794 0.000105171 -0.000733596 0.000542717 -0.00155471 0.000116188 0.0011664 0.000493055 0.000453389 
1581.65 0 -0.000745793 0.0014482 -0.000133689 -0.000492642 -0.0772196 -0.000412808 0.000961806 0.00296465 0.00140538 -0.0558788 0.000160449 -0.0547465 0.0011537 -0.00365465 -0.00101086 0.000733339 -0.00076875 -0.000992161 -0.000845778 0.000922471 -0.000272404 0.000467527 -0.000214011 0.000841659 0.000109991 -0.000732833 0.000551432 -0.00154672 0.00010459 0.00116782 0.000510471 0.000452318 
1582 0 -0.00074868 0.00299821 -0.000133538 -0.000497062 -0.0745512 -0.000331386 0.000989009 0.00297093 0.00142112 -0.0574238 0.000172937 -0.0564235 0.001148 -0.0036717 -0.00103403 0.000791078 -0.000667576 -0.000965705 -0.00073331 0.000927274 -0.000296526 0.000448093 -0.000218582 0.00088027 0.000115295 -0.000729531 0.000559933 -0.00153561 9.22022e-05 0.00116799 0.000528393 0.000452104 
1582.35 0 -0.000750885 0.00452569 -0.000133967 -0.000500188 -0.0718292 -0.000248295 0.00101228 0.00296859 0.00143868 -0.0588914 0.000186642 -0.0580248 0.00114241 -0.00368068 -0.00105455 0.000852011 -0.000569222 -0.00093719 -0.000616963 0.000926105 -0.000319135 0.000427818 -0.000223805 0.000918501 0.000121167 -0.00072428 0.000567608 -0.00152281 7.98964e-05 0.00116669 0.000546028 0.000452441 
1582.7 0 -0.000753048 0.00602914 -0.000134117 -0.000501275 -0.0690569 -0.000165435 0.00103089 0.00296083 0.00145871 -0.0602818 0.000203609 -0.0595502 0.00113953 -0.00368039 -0.00107389 0.000915252 -0.000474467 -0.000906188 -0.000497448 0.000921715 -0.000340513 0.00040642 -0.000229553 0.000956925 0.000128158 -0.000717213 0.000574243 -0.00150886 6.77037e-05 0.00116413 0.000563582 0.00045246 
1583.05 0 -0.000754758 0.00750646 -0.000133136 -0.000500079 -0.0662362 -8.24001e-05 0.00104696 0.00295112 0.00148231 -0.0615963 0.000223412 -0.0610003 0.001141 -0.00367093 -0.0010932 0.000980516 -0.000382893 -0.000873685 -0.000374989 0.000916559 -0.000361188 0.000384878 -0.000235406 0.00099645 0.000136063 -0.000708768 0.000580873 -0.00149399 5.47221e-05 0.00115944 0.000579708 0.000452063 
1583.4 0 -0.000755241 0.00895702 -0.00013157 -0.000497404 -0.0633693 3.10742e-06 0.00106433 0.00294073 0.00151025 -0.0628353 0.000244363 -0.0623735 0.00114643 -0.00365324 -0.00111249 0.00104979 -0.000293246 -0.000841768 -0.000250998 0.000909943 -0.000382121 0.000364495 -0.000240455 0.00103709 0.000144369 -0.000699845 0.000587606 -0.00147899 3.96567e-05 0.00115226 0.000592594 0.000450983 
1583.75 0 -0.00075446 0.010381 -0.000130146 -0.000494334 -0.0604621 9.401e-05 0.00108561 0.00292942 0.00153983 -0.0639972 0.000265619 -0.0636666 0.00115638 -0.00362821 -0.00113189 0.00112208 -0.000206522 -0.000811694 -0.000129597 0.000899894 -0.000403016 0.00034498 -0.000243703 0.00107772 0.000153094 -0.00069116 0.000593519 -0.00146357 2.18709e-05 0.0011437 0.000603092 0.000448455 
1584.1 0 -0.000752562 0.0117781 -0.000126773 -0.000491428 -0.0575205 0.000190864 0.00110981 0.00291716 0.00156641 -0.0650787 0.000286296 -0.0648787 0.00117191 -0.00359646 -0.00115109 0.00119265 -0.000124328 -0.000782472 -1.31937e-05 0.000886601 -0.000423464 0.000324878 -0.000245966 0.00111818 0.000162202 -0.000682624 0.000597992 -0.0014467 1.61561e-06 0.00113449 0.000612457 0.000443789 
1584.45 0 -0.000749366 0.0131473 -0.000120147 -0.000488681 -0.0545497 0.000291587 0.00113406 0.00290306 0.00158951 -0.0660781 0.000304827 -0.0660116 0.00119131 -0.00355877 -0.00116906 0.00125983 -4.65189e-05 -0.000751378 9.917e-05 0.000872402 -0.000443612 0.000303625 -0.000248741 0.00115957 0.000171996 -0.000673865 0.000601699 -0.00142881 -2.06885e-05 0.00112455 0.00062098 0.000436839 
1584.8 0 -0.000745491 0.0144865 -0.00011146 -0.000485843 -0.0515523 0.000393722 0.00115609 0.00288594 0.00161144 -0.066997 0.00032029 -0.0670671 0.00121208 -0.00351625 -0.00118538 0.00132554 2.9194e-05 -0.000716017 0.000207719 0.000856684 -0.000463645 0.000280839 -0.000251688 0.00120092 0.000182685 -0.000665407 0.000605889 -0.00141127 -4.50447e-05 0.00111343 0.000629311 0.000428285 
1585.15 0 -0.000740841 0.0157945 -0.000101804 -0.000482939 -0.0485285 0.000496112 0.00117576 0.00286778 0.00163292 -0.0678368 0.000333253 -0.0680456 0.00123223 -0.00347004 -0.00120046 0.00139228 0.000106323 -0.000677353 0.000311889 0.000836659 -0.000483933 0.000256422 -0.000254056 0.00123943 0.000193754 -0.000658172 0.000610089 -0.00139453 -7.06848e-05 0.0011009 0.000638068 0.000419189 
1585.5 0 -0.000734218 0.0170722 -9.13915e-05 -0.000480356 -0.0454794 0.000598485 0.00119374 0.00285133 0.00165241 -0.0685981 0.000343784 -0.0689467 0.00124999 -0.00341904 -0.00121374 0.00146207 0.0001868 -0.000637549 0.000413668 0.000813208 -0.000503904 0.000232023 -0.000255177 0.00127455 0.000204322 -0.000652621 0.000613405 -0.00137838 -9.54995e-05 0.00108707 0.000647211 0.000410566 
1585.85 0 -0.00072499 0.0183202 -8.04947e-05 -0.000478137 -0.0424091 0.000698132 0.00120979 0.00283617 0.00166706 -0.0692819 0.00035291 -0.0697696 0.00126548 -0.0033614 -0.00122305 0.00153601 0.000270568 -0.000596141 0.000516615 0.000789203 -0.000522117 0.000209199 -0.000254808 0.00130817 0.000214297 -0.000648988 0.000616827 -0.00136227 -0.000118453 0.00107283 0.000655904 0.000402615 
1586.2 0 -0.000712112 0.0195366 -6.84556e-05 -0.000475795 -0.0393216 0.000792066 0.00122277 0.00282136 0.00167496 -0.0698898 0.000361346 -0.0705135 0.00128146 -0.00329859 -0.00122781 0.00161395 0.000356184 -0.000550607 0.000622433 0.000765481 -0.000537893 0.000186704 -0.000254122 0.0013417 0.000225177 -0.000647353 0.000621653 -0.00134655 -0.000140487 0.00105879 0.000664044 0.000394707 
1586.55 0 -0.00069453 0.0207199 -5.44399e-05 -0.000473142 -0.0362193 0.000881722 0.00123154 0.00280833 0.00167719 -0.0704233 0.000369244 -0.071178 0.0012967 -0.00323563 -0.001229 0.00169354 0.00044285 -0.000500451 0.000730724 0.000741881 -0.000552277 0.000162568 -0.000253885 0.00137445 0.000237258 -0.000646451 0.000628015 -0.00133105 -0.00016272 0.00104435 0.000672251 0.000386655 
1586.9 0 -0.000673462 0.0218697 -3.90889e-05 -0.000471054 -0.0331065 0.000971299 0.00123623 0.00279775 0.0016748 -0.0708819 0.000377105 -0.0717619 0.00130729 -0.00317554 -0.00122746 0.00177175 0.000532213 -0.000447435 0.000841446 0.000719303 -0.000566398 0.000136185 -0.000252974 0.00140533 0.000250493 -0.000644417 0.000634664 -0.00131458 -0.00018453 0.00102872 0.000680307 0.000378222 
1587.25 0 -0.000652153 0.0229846 -2.26246e-05 -0.000469713 -0.0299896 0.00106204 0.00123791 0.00278906 0.00166698 -0.0712657 0.000382965 -0.0722637 0.00131258 -0.00311618 -0.00122404 0.00184585 0.000625704 -0.00039136 0.000953503 0.00069853 -0.000580362 0.000107231 -0.000250463 0.00143506 0.00026431 -0.000639823 0.000640199 -0.00129685 -0.000204896 0.00101226 0.000687563 0.000369309 
1587.6 0 -0.00063256 0.0240629 -4.86953e-06 -0.000467929 -0.026873 0.00115181 0.00123702 0.00278252 0.00165366 -0.0715774 0.000385962 -0.0726838 0.00131413 -0.00305404 -0.00121991 0.00191412 0.000721344 -0.000330328 0.00106415 0.000677405 -0.000592862 7.55152e-05 -0.000246739 0.00146424 0.000276317 -0.000633092 0.000644557 -0.00127818 -0.000224606 0.00099578 0.000692766 0.000360425 
1587.95 0 -0.000614323 0.0251041 1.32184e-05 -0.000464626 -0.0237597 0.00123813 0.00123331 0.00277868 0.00163607 -0.0718189 0.000388216 -0.0730236 0.00131382 -0.00298653 -0.00121609 0.00197708 0.000816216 -0.000264097 0.00117194 0.000653113 -0.000602965 4.14473e-05 -0.00024248 0.00149205 0.000285249 -0.000626031 0.000647906 -0.00125867 -0.000245086 0.000978096 0.000695134 0.000353069 
1588.3 0 -0.000597039 0.0261087 3.09531e-05 -0.000459567 -0.0206561 0.00131942 0.00122723 0.00277673 0.00161485 -0.0719886 0.000393144 -0.0732827 0.00131317 -0.00291199 -0.00121258 0.0020359 0.000909129 -0.000194602 0.00127735 0.000624801 -0.000611515 6.44409e-06 -0.000237631 0.00151789 0.000291541 -0.000620407 0.000650776 -0.00123895 -0.000265873 0.000957585 0.000695064 0.000348509 
1588.65 0 -0.000581351 0.0270759 4.86202e-05 -0.000453417 -0.0175707 0.00139516 0.00122002 0.00277665 0.00158927 -0.0720846 0.000403323 -0.0734607 0.00131299 -0.00283134 -0.00120952 0.00209092 0.000999072 -0.000124314 0.00138064 0.000592351 -0.000619283 -2.80749e-05 -0.000231739 0.00154175 0.000296716 -0.00061582 0.000654714 -0.00121951 -0.000285892 0.000934234 0.000693745 0.000346059 
1589 0 -0.000568124 0.0280049 6.61282e-05 -0.000446771 -0.0145082 0.0014642 0.00121369 0.00277959 0.00155898 -0.0721082 0.000417311 -0.0735619 0.00131418 -0.00274704 -0.0012085 0.00214152 0.00108465 -5.43185e-05 0.00148189 0.000557695 -0.000626091 -6.14587e-05 -0.00022494 0.00156357 0.000302075 -0.00061131 0.000660735 -0.00120004 -0.000304124 0.000908803 0.000692292 0.000343976 
1589.35 0 -0.000556413 0.028895 8.33166e-05 -0.000439468 -0.0114667 0.00152465 0.00121012 0.00278478 0.00152596 -0.0720616 0.000431947 -0.0735918 0.00131871 -0.00266024 -0.0012109 0.00218875 0.00116473 1.68546e-05 0.0015803 0.000524329 -0.00063216 -9.43084e-05 -0.000216711 0.00158342 0.000307362 -0.000608412 0.000669151 -0.0011804 -0.000319936 0.000882337 0.000690963 0.000341035 
1589.7 0 -0.000544016 0.0297464 0.000100967 -0.000431477 -0.00844181 0.00157802 0.00121057 0.00279019 0.00149171 -0.0719432 0.000444853 -0.0735515 0.00132776 -0.00257229 -0.00121675 0.00223645 0.00124009 9.11861e-05 0.00167548 0.00049461 -0.000638414 -0.000128289 -0.000206925 0.00160121 0.000311562 -0.00060825 0.00067924 -0.00115958 -0.00033347 0.000855716 0.000690386 0.000336368 
1590.05 0 -0.00053062 0.03056 0.000119775 -0.000423795 -0.00543401 0.00162733 0.00121488 0.00279603 0.00145614 -0.0717488 0.0004538 -0.0734388 0.00134075 -0.00248356 -0.00122556 0.00228713 0.00131244 0.000170379 0.0017685 0.000468903 -0.000645137 -0.000165079 -0.000197343 0.0016177 0.000313994 -0.000608628 0.000689956 -0.00113689 -0.000345586 0.000829529 0.000692034 0.000329582 
1590.4 0 -0.000517058 0.0313357 0.000139755 -0.000416737 -0.00245001 0.00167215 0.00122225 0.00280302 0.00141892 -0.0714807 0.000458483 -0.0732548 0.00135627 -0.00239155 -0.00123621 0.00233945 0.00138126 0.000254276 0.0018601 0.000444639 -0.000651257 -0.000204156 -0.00018866 0.00163387 0.000314301 -0.000606776 0.000700469 -0.00111299 -0.000357565 0.00080341 0.000695729 0.00032086 
1590.75 0 -0.000503461 0.0320717 0.000160335 -0.000409365 0.000505786 0.00171137 0.00123195 0.00280792 0.00137986 -0.0711456 0.000459704 -0.0730026 0.00137181 -0.00229453 -0.00124791 0.00239077 0.00144608 0.000340337 0.00194978 0.000419348 -0.000655448 -0.000243171 -0.000180847 0.00164853 0.000313506 -0.000603578 0.000709256 -0.00108881 -0.000369966 0.000776454 0.000699554 0.000310865 
1591.1 0 -0.000489719 0.0327667 0.000180085 -0.000400642 0.00343386 0.00174574 0.00124192 0.00280731 0.00133965 -0.0707459 0.000457573 -0.0726816 0.00138496 -0.00219322 -0.00126037 0.00243868 0.00150918 0.000425687 0.00203652 0.000393072 -0.00065794 -0.000281503 -0.00017446 0.00165932 0.000313247 -0.00060129 0.000715749 -0.00106432 -0.000382761 0.000748838 0.000701675 0.000299953 
1591.45 0 -0.000475865 0.0334217 0.000197824 -0.000391041 0.00633319 0.00177735 0.0012503 0.0028014 0.00129849 -0.0702806 0.000453998 -0.07229 0.00139627 -0.00208919 -0.00127406 0.00248165 0.00157302 0.000510509 0.00211971 0.000366202 -0.000660366 -0.000320501 -0.000169979 0.00166588 0.000314068 -0.000600567 0.000721167 -0.00103895 -0.000395065 0.000721181 0.000701326 0.000288054 
1591.8 0 -0.000462155 0.0340375 0.000214221 -0.000381997 0.00919896 0.0018093 0.00125715 0.00279089 0.0012556 -0.0697504 0.000453159 -0.0718285 0.00140644 -0.00198274 -0.00129032 0.00251931 0.00163639 0.000597239 0.00219893 0.000338089 -0.000663349 -0.000361146 -0.000167203 0.00166926 0.000315687 -0.000599865 0.00072644 -0.0010115 -0.000406759 0.000693519 0.000698821 0.000276413 
1592.15 0 -0.000448761 0.0346138 0.000229914 -0.000373782 0.012027 0.00184407 0.00126271 0.00277582 0.00120902 -0.0691579 0.000457779 -0.0713008 0.00141426 -0.00187355 -0.00130915 0.00255165 0.00169571 0.000685518 0.00227453 0.000309813 -0.000665511 -0.000403171 -0.000165134 0.00166932 0.000318533 -0.000597074 0.000730863 -0.000981355 -0.000418352 0.000665458 0.000694981 0.000266238 
1592.5 0 -0.000434801 0.0351491 0.00024523 -0.000365668 0.0148155 0.00188094 0.00126606 0.00275615 0.00115685 -0.0685045 0.000466059 -0.0707102 0.001418 -0.00176176 -0.00133096 0.00257795 0.00174843 0.000772252 0.00234664 0.000283737 -0.000666381 -0.000445556 -0.000162533 0.00166625 0.000322975 -0.0005916 0.000733818 -0.000949259 -0.000429912 0.000636524 0.000690045 0.000256572 
1592.85 0 -0.00041852 0.0356419 0.000260035 -0.000357109 0.0175631 0.00191856 0.00126602 0.00273155 0.00109759 -0.0677925 0.000474121 -0.0700574 0.00141507 -0.00164702 -0.00135703 0.00259796 0.00179554 0.000853435 0.00241494 0.000259678 -0.000667591 -0.000487419 -0.000158908 0.00166054 0.000328043 -0.000584344 0.000734815 -0.000915074 -0.000441103 0.000606264 0.000683765 0.000246549 
1593.2 0 -0.000399841 0.0360919 0.000272994 -0.000348138 0.0202654 0.00195589 0.00126269 0.00270144 0.00103099 -0.0670231 0.000479795 -0.0693414 0.00140477 -0.00152918 -0.00138635 0.00261071 0.00184045 0.000927472 0.00248026 0.000236072 -0.000670417 -0.000529057 -0.000155562 0.00165196 0.000332129 -0.000576334 0.00073352 -0.00087808 -0.000451875 0.000575276 0.000676885 0.000236214 
1593.55 0 -0.000380152 0.0364997 0.00028365 -0.000339126 0.0229143 0.00198947 0.00125695 0.00266649 0.000960348 -0.066197 0.000482428 -0.0685626 0.00138981 -0.00140961 -0.00141738 0.00261481 0.0018851 0.000996101 0.0025445 0.000213079 -0.000674802 -0.000571666 -0.000153308 0.00164008 0.000334459 -0.000567392 0.000730082 -0.000838739 -0.00046293 0.000544588 0.000669705 0.000225104 
1593.9 0 -0.000360132 0.0368665 0.000292679 -0.000330143 0.0255046 0.0020178 0.00125093 0.00262899 0.000889243 -0.0653154 0.000480589 -0.0677255 0.00137387 -0.00129047 -0.00144977 0.0026122 0.00192921 0.00106113 0.00260749 0.000192679 -0.000680461 -0.000615197 -0.000150479 0.00162497 0.000335864 -0.000556694 0.000724928 -0.000798378 -0.000474913 0.000514722 0.000661726 0.000212803 
1594.25 0 -0.000340563 0.0371939 0.000300107 -0.000321262 0.0280374 0.00204357 0.00124677 0.00259153 0.000817416 -0.0643814 0.000472314 -0.0668348 0.00135937 -0.00117198 -0.00148348 0.00260628 0.00197172 0.00112229 0.00266705 0.000176596 -0.000686269 -0.000657949 -0.000146356 0.00160626 0.00033718 -0.000544141 0.000718887 -0.000756792 -0.000488199 0.000486092 0.000653008 0.000198909 
1594.6 0 -0.000322382 0.0374843 0.000305923 -0.000311433 0.0305159 0.00206709 0.00124279 0.0025532 0.000744973 -0.0633981 0.000458084 -0.0658907 0.0013463 -0.00105304 -0.0015184 0.00259885 0.00201045 0.00117888 0.00272216 0.000165395 -0.000690089 -0.000697921 -0.000142365 0.00158411 0.000338483 -0.000530062 0.00071211 -0.000713281 -0.000502643 0.000459523 0.00064317 0.000183884 
1594.95 0 -0.000305673 0.0377393 0.000310662 -0.000299915 0.0329373 0.00208639 0.00123476 0.00251027 0.000674172 -0.0623686 0.00044089 -0.0648912 0.00133183 -0.000936413 -0.0015539 0.00259043 0.00204428 0.00123218 0.00277338 0.000158181 -0.000691153 -0.000734781 -0.000138992 0.00156108 0.000339981 -0.000514088 0.000704753 -0.000668897 -0.000517769 0.000434512 0.000631904 0.000168827 
1595.3 0 -0.000290424 0.0379584 0.00031445 -0.000288079 0.0352949 0.00210115 0.00122164 0.00246168 0.000605655 -0.0612962 0.000423812 -0.0638393 0.00131276 -0.00082633 -0.00158983 0.00258032 0.00207654 0.00128461 0.00282009 0.000153329 -0.000691069 -0.000769621 -0.000136118 0.00154055 0.000342002 -0.000496018 0.000697442 -0.00062542 -0.000533497 0.000410693 0.000619724 0.00015415 
1595.65 0 -0.000275996 0.0381395 0.000317243 -0.000277151 0.0375842 0.00211348 0.00120605 0.00241009 0.000538501 -0.0601828 0.000408484 -0.0627396 0.00128881 -0.000722343 -0.00162621 0.00256842 0.00211075 0.00133717 0.00286129 0.000150552 -0.000690833 -0.000803694 -0.000134333 0.00152322 0.000344982 -0.000476813 0.000690583 -0.000582547 -0.000549846 0.000389539 0.000607352 0.000139479 
1596 0 -0.000261886 0.0382803 0.000319909 -0.000265795 0.0398055 0.00212648 0.0011899 0.00235973 0.000471214 -0.0590264 0.0003942 -0.0615943 0.00126078 -0.000620122 -0.00166212 0.00255511 0.00214705 0.00138883 0.00289759 0.000150935 -0.000689845 -0.000837063 -0.000133822 0.00150634 0.000348768 -0.000457596 0.000683146 -0.000539705 -0.000566846 0.000371849 0.000595056 0.000124408 
1596.35 0 -0.000247962 0.0383799 0.000323098 -0.000251713 0.0419611 0.0021413 0.00117284 0.00231207 0.000403385 -0.0578226 0.000378699 -0.060403 0.001229 -0.000517025 -0.00169683 0.00254065 0.00218342 0.00143701 0.00292964 0.000156576 -0.000688522 -0.00086818 -0.000134371 0.00148765 0.000352178 -0.000439116 0.000673216 -0.000497023 -0.000583701 0.000356811 0.000581914 0.000108747 
1596.7 0 -0.000233698 0.0384389 0.000327114 -0.000234632 0.0440498 0.0021574 0.00115543 0.00226464 0.000337203 -0.0565679 0.000359435 -0.0591657 0.00119345 -0.000413476 -0.00173046 0.00252599 0.00221812 0.00148108 0.00295763 0.000168429 -0.000687317 -0.000897181 -0.000135668 0.00146802 0.000353702 -0.000421694 0.000660027 -0.000453578 -0.00059862 0.00034345 0.000566881 9.30421e-05 
1597.05 0 -0.000217278 0.0384596 0.000331493 -0.000215709 0.0460674 0.00217469 0.00113854 0.00221528 0.000272332 -0.0552636 0.000335894 -0.0578842 0.00115259 -0.000310336 -0.00176216 0.00251086 0.00225106 0.00152217 0.00298266 0.000183332 -0.000685478 -0.000925304 -0.000137359 0.00144937 0.00035336 -0.000404722 0.000644151 -0.000407838 -0.000611266 0.000330788 0.000550796 7.8486e-05 
1597.4 0 -0.000197066 0.0384445 0.000335348 -0.00019571 0.0480104 0.00219522 0.00112144 0.00216339 0.000204386 -0.0539165 0.000308004 -0.0565618 0.00110644 -0.000207852 -0.00179169 0.00249147 0.00228354 0.00155973 0.00300554 0.000197062 -0.000682631 -0.00095301 -0.000139976 0.00143113 0.000352252 -0.000386659 0.000626809 -0.000360301 -0.000622181 0.000318068 0.000534625 6.50822e-05 
1597.75 0 -0.00017387 0.0383942 0.000338669 -0.000174937 0.0498799 0.0022189 0.00110234 0.00211096 0.00013077 -0.052532 0.000274614 -0.0552019 0.00105771 -0.000106927 -0.00182171 0.00246369 0.00231576 0.00159224 0.00302545 0.000207672 -0.000679581 -0.000980007 -0.000144344 0.00141112 0.000350877 -0.000366374 0.000608841 -0.000312623 -0.000631626 0.00030525 0.00051806 5.19934e-05 
1598.1 0 -0.000148917 0.038308 0.000341518 -0.0001539 0.051679 0.00224089 0.00108159 0.00206128 5.30822e-05 -0.0511115 0.000235655 -0.0538069 0.0010097 -9.59139e-06 -0.00185418 0.00242674 0.00234729 0.00161902 0.00304092 0.000216762 -0.000677684 -0.00100472 -0.000150912 0.00138759 0.000349401 -0.000344141 0.000590768 -0.000265788 -0.00064031 0.000292561 0.000500495 3.96949e-05 
1598.45 0 -0.00012212 0.0381859 0.000344043 -0.000133716 0.0534103 0.00225756 0.00106252 0.00201365 -2.55816e-05 -0.0496548 0.000193503 -0.0523775 0.000964089 8.21609e-05 -0.00188731 0.00238566 0.00237885 0.00164035 0.00305043 0.000226592 -0.000676096 -0.00102552 -0.00015911 0.00136018 0.000347598 -0.00032144 0.00057403 -0.000219042 -0.000648973 0.00027974 0.000482031 2.841e-05 
1598.8 0 -9.34968e-05 0.0380294 0.000346544 -0.000115881 0.0550744 0.00226798 0.00104754 0.0019657 -0.000105507 -0.0481635 0.000150072 -0.0509143 0.000919857 0.000169457 -0.00191866 0.00234594 0.00241088 0.00165777 0.0030544 0.0002354 -0.000673275 -0.00104317 -0.00016746 0.00133021 0.000345703 -0.000300006 0.000559498 -0.000170529 -0.000656936 0.000266728 0.00046416 1.73949e-05 
1599.15 0 -6.30549e-05 0.0378407 0.000348724 -9.99247e-05 0.0566687 0.0022712 0.0010369 0.00191782 -0.000188657 -0.0466427 0.000105481 -0.0494181 0.000874644 0.000255534 -0.00194736 0.00230806 0.00244205 0.00167243 0.00305396 0.00023981 -0.000669435 -0.00105981 -0.000176167 0.001298 0.000344499 -0.000279452 0.000545898 -0.000121448 -0.000663769 0.000253832 0.000447539 5.87592e-06 
1599.5 0 -3.01231e-05 0.0376207 0.000349819 -8.29473e-05 0.0581876 0.00226777 0.00102859 0.00186986 -0.00027444 -0.0450981 5.95598e-05 -0.0478918 0.000827659 0.000340434 -0.00197445 0.00226896 0.00246942 0.00168355 0.00304668 0.000239551 -0.000666088 -0.00107633 -0.000186779 0.00126267 0.000345188 -0.000257377 0.000531813 -7.51229e-05 -0.000669554 0.000241338 0.000431636 -6.81696e-06 
1599.85 0 5.30495e-06 0.0373685 0.000350305 -6.40532e-05 0.0596268 0.00225894 0.00101963 0.00181888 -0.000361572 -0.0435328 1.04877e-05 -0.0463407 0.000779615 0.0004206 -0.00200116 0.00222369 0.00249117 0.00169046 0.00302966 0.000236339 -0.000664357 -0.00109181 -0.000199185 0.00122491 0.000348081 -0.000232983 0.000517243 -3.13919e-05 -0.000674547 0.000228567 0.000415913 -2.03637e-05 
1600.2 0 4.26096e-05 0.0370828 0.000350781 -4.49215e-05 0.0609882 0.00224457 0.00100836 0.00176263 -0.000449032 -0.041949 -4.3882e-05 -0.04477 0.000731484 0.000494278 -0.00202728 0.0021676 0.0025088 0.00169312 0.00300543 0.000230629 -0.000663373 -0.001106 -0.000211909 0.00118509 0.000351541 -0.000208266 0.000502585 1.179e-05 -0.000678848 0.000215219 0.000399438 -3.41305e-05 
1600.55 0 8.15258e-05 0.0367661 0.000351307 -2.68483e-05 0.0622762 0.00222489 0.000995375 0.00170307 -0.000536302 -0.0403458 -0.000103388 -0.0431824 0.000684582 0.000561986 -0.00205128 0.0021003 0.00252464 0.00169258 0.0029793 0.000223217 -0.000661881 -0.00111962 -0.000223563 0.00114246 0.00035405 -0.000185625 0.000487989 5.44555e-05 -0.000682254 0.000201115 0.0003821 -4.70799e-05 
1600.9 0 0.000122091 0.0364224 0.000351933 -9.86964e-06 0.0634894 0.00220045 0.000982761 0.00164311 -0.00062463 -0.038721 -0.000167053 -0.0415799 0.000639725 0.000625512 -0.00207101 0.00202492 0.00254032 0.00169006 0.00295226 0.000216612 -0.000660446 -0.0011322 -0.000233565 0.00109883 0.000355342 -0.000165822 0.000472617 9.53669e-05 -0.000684439 0.00018583 0.000365359 -5.90999e-05 
1601.25 0 0.000163425 0.0360516 0.000352456 6.50139e-06 0.0646243 0.002171 0.000972325 0.00158338 -0.000715814 -0.0370767 -0.000234553 -0.0399634 0.00059687 0.000687402 -0.00208585 0.0019452 0.00255556 0.00168565 0.00292063 0.000212556 -0.000660426 -0.00114319 -0.000242105 0.00105601 0.00035565 -0.00014838 0.00045573 0.000134818 -0.000685347 0.000169756 0.00035004 -7.13436e-05 
1601.6 0 0.000203527 0.035652 0.00035248 2.24415e-05 0.0656813 0.00213414 0.000964579 0.00152359 -0.000809477 -0.0354178 -0.00030516 -0.0383334 0.000556434 0.000750263 -0.0020949 0.00186448 0.00256914 0.00167745 0.00288216 0.000209151 -0.000661742 -0.00115264 -0.000249948 0.00101371 0.000355014 -0.000131948 0.000437715 0.000174027 -0.000685285 0.000153495 0.000336267 -8.37117e-05 
1601.95 0 0.000241842 0.0352244 0.00035263 3.90172e-05 0.0666638 0.00208775 0.000958832 0.00146259 -0.000903283 -0.0337471 -0.000376218 -0.0366926 0.000518513 0.000815594 -0.0020964 0.00178349 0.00257973 0.00166499 0.00283801 0.000205572 -0.000662495 -0.00116045 -0.000258349 0.000971235 0.00035372 -0.000115959 0.000418488 0.00021287 -0.000683301 0.000137177 0.000324282 -9.55215e-05 
1602.3 0 0.000279179 0.0347704 0.000353502 5.67602e-05 0.0675744 0.00203333 0.000954828 0.00140033 -0.000994864 -0.0320655 -0.000445423 -0.0350418 0.000481444 0.000882149 -0.00209014 0.00170112 0.00258641 0.00165158 0.00279051 0.000204202 -0.000661815 -0.00116719 -0.000268156 0.000927961 0.000352395 -0.000101666 0.000398016 0.000250152 -0.000678933 0.00011951 0.000313263 -0.000105452 
1602.65 0 0.000316495 0.0342906 0.000354125 7.38527e-05 0.0684153 0.00197409 0.000954174 0.00133942 -0.00108354 -0.0303734 -0.000511388 -0.0333794 0.000443502 0.000949178 -0.00207654 0.00161791 0.00259042 0.00163893 0.00274075 0.000206802 -0.000660912 -0.00117232 -0.000279266 0.000883125 0.000350194 -8.83872e-05 0.000376462 0.000286013 -0.000674139 9.92633e-05 0.000302132 -0.000111707 
1603 0 0.000353422 0.0337851 0.000354014 8.93534e-05 0.0691856 0.00191195 0.000958048 0.00128116 -0.0011699 -0.0286696 -0.000572381 -0.0317055 0.000404703 0.00101725 -0.00205635 0.00153531 0.0025936 0.00162548 0.00268945 0.000214093 -0.000660212 -0.00117441 -0.000291379 0.00083646 0.000346113 -7.38011e-05 0.000354102 0.00032164 -0.000669886 7.69011e-05 0.00029108 -0.000113828 
1603.35 0 0.000388826 0.0332535 0.000353396 0.000104212 0.0698829 0.00184603 0.000964016 0.00122409 -0.00125355 -0.0269532 -0.000626946 -0.0300231 0.000363332 0.00108402 -0.00203125 0.00145451 0.00259587 0.0016104 0.00263651 0.000225749 -0.000659013 -0.00117291 -0.000304219 0.000788964 0.000339948 -5.78381e-05 0.00033212 0.000356899 -0.000665581 5.31935e-05 0.000280446 -0.00011255 
1603.7 0 0.000422789 0.0326957 0.00035096 0.000118724 0.0705065 0.00177652 0.000969196 0.00116631 -0.00133277 -0.0252267 -0.0006739 -0.0283336 0.000317548 0.00114609 -0.00200356 0.0013782 0.00259688 0.0015932 0.00258122 0.000239446 -0.000657335 -0.00116806 -0.000317561 0.000741894 0.000331314 -4.23821e-05 0.000310899 0.000391391 -0.000661028 2.91403e-05 0.000270161 -0.000109109 
1604.05 0 0.000455539 0.0321128 0.000346845 0.000132608 0.0710537 0.00170617 0.00097301 0.00110877 -0.00140612 -0.0234938 -0.000712699 -0.0266366 0.000269582 0.00120184 -0.00197547 0.00130784 0.00259745 0.00157367 0.00252467 0.000252997 -0.000655373 -0.0011604 -0.000330763 0.000695776 0.000320869 -2.79964e-05 0.000289398 0.000424778 -0.000655494 5.5818e-06 0.000260341 -0.000104295 
1604.4 0 0.000487596 0.0315068 0.000343256 0.000144834 0.0715206 0.00163744 0.000975015 0.00105465 -0.00147557 -0.0217579 -0.000746242 -0.0249325 0.000220366 0.00125308 -0.00194808 0.00124114 0.00259805 0.00155293 0.00246881 0.000266131 -0.000653061 -0.00114926 -0.000342142 0.000651065 0.000309824 -1.42809e-05 0.000267462 0.000456847 -0.000648722 -1.7543e-05 0.000250542 -9.82103e-05 
1604.75 0 0.000519695 0.0308798 0.000340413 0.000155102 0.071905 0.00156981 0.000973526 0.00100504 -0.0015434 -0.0200231 -0.000778578 -0.0232242 0.000168159 0.00130426 -0.00192116 0.00117564 0.00259707 0.00153086 0.00241516 0.000279935 -0.000650164 -0.00113368 -0.000351673 0.000607331 0.000297725 -7.15086e-07 0.000244963 0.000487478 -0.000641359 -4.07746e-05 0.00024042 -9.16848e-05 
1605.1 0 0.000551327 0.030233 0.000337837 0.000164001 0.0722074 0.00149955 0.000968767 0.000957825 -0.00160783 -0.0182925 -0.00081142 -0.0215165 0.000112855 0.00135678 -0.00189389 0.00111258 0.00259466 0.00150711 0.00236406 0.000296276 -0.000646532 -0.00111389 -0.000360802 0.000563354 0.000285018 1.27244e-05 0.000221037 0.00051565 -0.000633927 -6.48798e-05 0.000229863 -8.59822e-05 
1605.45 0 0.00058192 0.0295667 0.00033571 0.00017169 0.0724307 0.00142215 0.000963677 0.000909902 -0.00166564 -0.0165667 -0.00084456 -0.0198122 5.61228e-05 0.00141083 -0.00186473 0.00105529 0.00259274 0.00148136 0.00231535 0.000315807 -0.000642144 -0.00109162 -0.000370436 0.000518738 0.000272598 2.51176e-05 0.000196045 0.000540964 -0.000626138 -8.96767e-05 0.000218602 -8.12975e-05 
1605.8 0 0.000611795 0.0288825 0.000333982 0.000179035 0.0725776 0.00133685 0.000959171 0.000860629 -0.00171695 -0.0148452 -0.000875442 -0.018111 -9.30142e-07 0.0014672 -0.0018312 0.00100525 0.00259017 0.00145407 0.0022687 0.000338033 -0.000636599 -0.00106918 -0.000380487 0.000473837 0.000260421 3.65158e-05 0.000170805 0.000564026 -0.000616962 -0.000114859 0.000206675 -7.77201e-05 
1606.15 0 0.000640647 0.0281832 0.000331643 0.000186238 0.0726485 0.0012461 0.00095335 0.000812187 -0.00176394 -0.0131289 -0.000901769 -0.0164125 -5.82698e-05 0.00152522 -0.00179188 0.000962468 0.00258498 0.00142461 0.00222384 0.000362405 -0.000629034 -0.00104755 -0.000391348 0.000429989 0.000248563 4.79417e-05 0.000145642 0.000586553 -0.000607278 -0.000140438 0.000194283 -7.55882e-05 
1606.5 0 0.0006678 0.0274709 0.000328381 0.000191934 0.0726431 0.00115207 0.000944838 0.000764656 -0.00180661 -0.0114225 -0.00092374 -0.0147189 -0.000115611 0.00158523 -0.00174725 0.000926849 0.00257565 0.0013909 0.00218141 0.0003879 -0.000619635 -0.00102582 -0.00040293 0.000388781 0.000236962 5.9126e-05 0.000119915 0.000610412 -0.00059852 -0.000165546 0.000181551 -7.49531e-05 
1606.85 0 0.000692524 0.0267462 0.000324879 0.00019531 0.0725627 0.00105454 0.0009342 0.000713823 -0.00184429 -0.00973083 -0.000942413 -0.0130337 -0.000173727 0.00164821 -0.00169959 0.000898117 0.00256017 0.00135287 0.00214023 0.00041321 -0.000609772 -0.00100282 -0.000414376 0.000349957 0.000225167 6.94608e-05 9.25312e-05 0.000635704 -0.000592124 -0.000189292 0.000167657 -7.53522e-05 
1607.2 0 0.000713742 0.0260092 0.000321064 0.000196876 0.0724087 0.000951569 0.000923632 0.000656671 -0.00187688 -0.00805543 -0.000957259 -0.0113598 -0.000233226 0.00171389 -0.00165152 0.000876641 0.0025387 0.00131094 0.00209717 0.000437922 -0.000599389 -0.000978111 -0.000425766 0.000312095 0.00021273 7.86881e-05 6.33882e-05 0.000661819 -0.000588671 -0.000212475 0.00015136 -7.60729e-05 
1607.55 0 0.000730414 0.0252599 0.000316827 0.000198225 0.072183 0.00084119 0.00091417 0.000595187 -0.00190254 -0.00639692 -0.000966778 -0.00969822 -0.000293197 0.00178204 -0.00160425 0.000861855 0.00251329 0.00126567 0.00204998 0.000461942 -0.000587027 -0.00095182 -0.000437616 0.000273457 0.000199053 8.65931e-05 3.32119e-05 0.000688487 -0.000586997 -0.000235486 0.000132919 -7.71885e-05 
1607.9 0 0.000742917 0.0244989 0.000312826 0.000201427 0.0718867 0.000723953 0.000905817 0.000533591 -0.00191814 -0.00475531 -0.000970793 -0.00804869 -0.000353102 0.00185064 -0.00155778 0.000851033 0.00248428 0.0012188 0.0019992 0.000484907 -0.000572147 -0.000924037 -0.000449329 0.000233055 0.00018424 9.24632e-05 2.48186e-06 0.000715553 -0.000585449 -0.000257837 0.000112631 -7.91652e-05 
1608.25 0 0.000752047 0.0237263 0.000309787 0.000206163 0.0715207 0.00060362 0.000898406 0.00047461 -0.0019232 -0.00313237 -0.00097255 -0.00641035 -0.000412656 0.00191669 -0.00151111 0.000841417 0.00245183 0.00117213 0.00194786 0.000506024 -0.000555105 -0.000894347 -0.000459904 0.00019142 0.000169754 9.64317e-05 -2.84001e-05 0.000742534 -0.000583253 -0.000279941 9.05806e-05 -8.1409e-05 
1608.6 0 0.000759318 0.0229421 0.000308191 0.000210652 0.071089 0.000483647 0.000890336 0.000418679 -0.00192002 -0.00153264 -0.000975984 -0.00478446 -0.000470456 0.00198021 -0.00146315 0.000829938 0.00241787 0.00112676 0.00189781 0.000524224 -0.000536537 -0.000862201 -0.000469866 0.000149025 0.000155875 9.97714e-05 -5.893e-05 0.000767895 -0.000579914 -0.000301893 6.73364e-05 -8.32424e-05 
1608.95 0 0.000765614 0.0221482 0.000308505 0.000214535 0.0705944 0.000365849 0.000879655 0.000366414 -0.00190957 4.02136e-05 -0.000982468 -0.00317498 -0.000527065 0.0020423 -0.00141421 0.000814069 0.00238392 0.00108307 0.00184794 0.000540091 -0.000517341 -0.00082726 -0.000480332 0.000106841 0.00014123 0.000103534 -8.82176e-05 0.000790819 -0.000574448 -0.000323752 4.32479e-05 -8.54923e-05 
1609.3 0 0.000770232 0.0213467 0.000309979 0.000218594 0.0700375 0.000250155 0.000866335 0.000319341 -0.00189309 0.00158524 -0.000990427 -0.00158622 -0.000585256 0.00210278 -0.00136497 0.000793838 0.00235163 0.0010392 0.00179772 0.000557062 -0.000498927 -0.000789679 -0.00049165 6.63479e-05 0.000124891 0.000108366 -0.000115773 0.000811677 -0.000566096 -0.000346508 1.86893e-05 -8.92599e-05 
1609.65 0 0.000773297 0.020538 0.000311817 0.000223526 0.0694202 0.000136907 0.000852083 0.000275383 -0.00187391 0.00310255 -0.000997032 -2.03713e-05 -0.00064482 0.00216201 -0.00131512 0.000770319 0.00232192 0.000992562 0.00174827 0.000578043 -0.000482086 -0.000749658 -0.000503264 2.83513e-05 0.000107655 0.000113803 -0.00014174 0.000830719 -0.000554821 -0.000370513 -5.29548e-06 -9.50155e-05 
1610 0 0.000775442 0.0197221 0.000314248 0.00022928 0.0687468 2.71889e-05 0.000837065 0.000229515 -0.00185403 0.00459169 -0.000999713 0.00152331 -0.000703697 0.00222038 -0.00126345 0.00074437 0.00229283 0.00094359 0.00170005 0.00060215 -0.000465622 -0.000708981 -0.000514517 -7.35651e-06 9.06461e-05 0.000118782 -0.000166763 0.000848694 -0.000541512 -0.000395304 -2.85007e-05 -0.000103212 
1610.35 0 0.000777101 0.0188998 0.000317148 0.000235457 0.0680201 -7.7446e-05 0.000820168 0.000182183 -0.00183242 0.00605335 -0.000997602 0.00304556 -0.000760985 0.00227661 -0.00120936 0.000717132 0.0022612 0.000894706 0.00165346 0.000626345 -0.000447806 -0.000669426 -0.000525524 -4.15905e-05 7.44211e-05 0.000122832 -0.000191282 0.000866592 -0.00052741 -0.000420554 -5.15983e-05 -0.000114082 
1610.7 0 0.000778108 0.0180715 0.0003204 0.00024149 0.0672401 -0.000176233 0.000801185 0.000137032 -0.00180794 0.0074892 -0.000992275 0.00454677 -0.000817782 0.00232977 -0.00115223 0.000689584 0.00222533 0.000848526 0.00160873 0.000648437 -0.00042863 -0.000631036 -0.000536322 -7.39798e-05 5.87632e-05 0.000125933 -0.00021596 0.000884227 -0.000512023 -0.000446538 -7.46762e-05 -0.00012676 
1611.05 0 0.000777722 0.017238 0.000322941 0.000247029 0.0664051 -0.00027175 0.000779943 9.54617e-05 -0.00178038 0.00889771 -0.000985281 0.00602794 -0.000875462 0.00238187 -0.00109218 0.000661725 0.0021847 0.00080681 0.00156306 0.000668422 -0.000409363 -0.000593435 -0.000546462 -0.000104395 4.36333e-05 0.000129384 -0.000241844 0.000901431 -0.000495533 -0.000472948 -9.68562e-05 -0.000140544 
1611.4 0 0.000776067 0.0164015 0.000323504 0.00025252 0.0655129 -0.000365713 0.000754788 5.71929e-05 -0.0017495 0.0102759 -0.000977569 0.00748653 -0.000932331 0.00243309 -0.00103075 0.000632594 0.00213884 0.000767595 0.00151293 0.000688086 -0.000390897 -0.000555997 -0.000554812 -0.000134038 2.93526e-05 0.000134245 -0.000268554 0.000918434 -0.000479608 -0.000498863 -0.000117357 -0.000154407 
1611.75 0 0.000772619 0.0155635 0.000322874 0.000257683 0.0645622 -0.000456604 0.000725323 2.04728e-05 -0.00171501 0.0116221 -0.000968326 0.00891725 -0.000986187 0.00247906 -0.000968934 0.000600681 0.00208818 0.000728012 0.00145707 0.000708337 -0.000373428 -0.000518886 -0.00056097 -0.000163353 1.57152e-05 0.000139434 -0.000295032 0.000934459 -0.000463345 -0.000523516 -0.000136115 -0.000167206 
1612.1 0 0.000766901 0.014724 0.000322827 0.000261235 0.0635555 -0.000543286 0.000694927 -1.71956e-05 -0.00167622 0.0129376 -0.000955284 0.0103168 -0.00103701 0.00251814 -0.000907356 0.000565348 0.00203289 0.000690189 0.00139658 0.000726891 -0.000356127 -0.000483698 -0.000565191 -0.00019262 2.80992e-06 0.000144156 -0.000321032 0.000949748 -0.000444418 -0.000547025 -0.000153447 -0.000177841 
1612.45 0 0.000759642 0.013884 0.000324057 0.000263336 0.0624973 -0.000624755 0.000667517 -5.65415e-05 -0.00163406 0.0142247 -0.000937334 0.0116848 -0.00108618 0.00255405 -0.000847013 0.00052853 0.0019719 0.000656615 0.00133481 0.000739551 -0.000337451 -0.000451712 -0.000567526 -0.000221269 -9.40957e-06 0.00014819 -0.000346815 0.000964981 -0.000423646 -0.000570514 -0.000169821 -0.0001866 
1612.8 0 0.000751852 0.0130451 0.000325455 0.00026542 0.0613902 -0.000700629 0.000644592 -9.73189e-05 -0.00159047 0.015483 -0.000915488 0.0130223 -0.00113288 0.00258899 -0.000789916 0.000492997 0.00190499 0.000624757 0.0012739 0.000742532 -0.000317609 -0.000423303 -0.000567823 -0.000248224 -2.09364e-05 0.000151051 -0.000371979 0.000978714 -0.000403961 -0.000594733 -0.000186229 -0.000195223 
1613.15 0 0.000744229 0.0122079 0.000326792 0.000267581 0.0602355 -0.000771694 0.000627304 -0.000139977 -0.00154748 0.0167104 -0.000891886 0.0143284 -0.00117374 0.00262159 -0.000738685 0.000460029 0.00183388 0.000590811 0.00121273 0.000735063 -0.000297785 -0.000398225 -0.000566362 -0.000274301 -3.16458e-05 0.000152998 -0.00039717 0.000990295 -0.000386665 -0.000619202 -0.000203676 -0.00020509 
1613.5 0 0.00073719 0.0113727 0.000328371 0.000268955 0.0590372 -0.000838442 0.000615751 -0.000185051 -0.00150564 0.0179051 -0.000868331 0.0155983 -0.0012066 0.00265269 -0.000695856 0.00042923 0.00176114 0.00055366 0.00115082 0.000719797 -0.000278109 -0.000376109 -0.000563962 -0.000300082 -4.15404e-05 0.000154477 -0.000422875 0.00100122 -0.000371577 -0.000642828 -0.000221741 -0.000216387 
1613.85 0 0.000731399 0.0105403 0.00032991 0.000270173 0.0577978 -0.00090041 0.000608036 -0.000233584 -0.00146338 0.0190663 -0.000847214 0.0168297 -0.00123145 0.00268569 -0.000660702 0.000399656 0.00168722 0.000513846 0.00108952 0.000698526 -0.000259069 -0.000356755 -0.000560436 -0.000325149 -5.08814e-05 0.000155065 -0.00044835 0.00101208 -0.000358108 -0.000665077 -0.00023976 -0.000228072 
1614.2 0 0.000726141 0.00971068 0.000331302 0.000271781 0.0565168 -0.00095708 0.000602342 -0.000287361 -0.00142011 0.0201944 -0.000828951 0.018025 -0.00125064 0.00272168 -0.000628952 0.000370825 0.00161166 0.00047288 0.00102867 0.000671803 -0.000241743 -0.000339737 -0.000555569 -0.000349515 -5.94463e-05 0.000155089 -0.000473496 0.00102209 -0.00034534 -0.000686532 -0.000257498 -0.00023926 
1614.55 0 0.000720311 0.0088849 0.000331597 0.000272643 0.0551945 -0.00101026 0.000597347 -0.000347919 -0.0013766 0.0212893 -0.000809454 0.019185 -0.00126715 0.00275787 -0.00059747 0.000341837 0.00153699 0.000433533 0.000967183 0.000640912 -0.000225606 -0.000323605 -0.000549392 -0.000372692 -6.64534e-05 0.000156412 -0.000497706 0.00103084 -0.000333132 -0.000706942 -0.000274706 -0.000249261 
1614.9 0 0.000714852 0.00806395 0.000329195 0.000271586 0.0538335 -0.00106095 0.000591977 -0.00041628 -0.00133258 0.0223492 -0.000783706 0.0203079 -0.00128172 0.00279176 -0.000566688 0.000312144 0.00146633 0.000399828 0.000905724 0.000607222 -0.000208625 -0.000307914 -0.000541544 -0.00039431 -7.10022e-05 0.000159876 -0.000519697 0.00103886 -0.000321749 -0.000725975 -0.00029113 -0.000257784 
1615.25 0 0.000710315 0.00724757 0.000324813 0.000269591 0.0524364 -0.00110681 0.000585226 -0.000491385 -0.00128727 0.0233737 -0.000749993 0.0213944 -0.00129354 0.00282293 -0.000538808 0.000283266 0.00139987 0.000373819 0.000845203 0.00057194 -0.000189343 -0.000293397 -0.000531551 -0.000415293 -7.309e-05 0.000164518 -0.000540328 0.00104609 -0.000311094 -0.000743962 -0.00030668 -0.000265277 
1615.6 0 0.0007058 0.00643524 0.000320562 0.000268378 0.0510041 -0.00114548 0.00057598 -0.000570281 -0.00124178 0.0243636 -0.000708808 0.022447 -0.00130297 0.00284918 -0.000515818 0.000255935 0.00133604 0.000354195 0.000783794 0.000536747 -0.000168193 -0.00028041 -0.000520386 -0.000436909 -7.33341e-05 0.000169317 -0.000560173 0.00105094 -0.00030103 -0.000760727 -0.00032119 -0.000272901 
1615.95 0 0.000701109 0.00562776 0.000317488 0.000267946 0.0495355 -0.00117723 0.000563328 -0.000651112 -0.00119748 0.02532 -0.000662709 0.0234651 -0.00131091 0.00286707 -0.000497722 0.000227921 0.00127309 0.000337174 0.000720058 0.000502414 -0.000147553 -0.00026833 -0.000509617 -0.000459039 -7.22425e-05 0.000174011 -0.000578126 0.00105344 -0.000292129 -0.000776085 -0.000334398 -0.000281057 
1616.3 0 0.00069648 0.00482675 0.000315846 0.000268103 0.0480293 -0.00120391 0.000548481 -0.000733286 -0.00115591 0.0262422 -0.000614898 0.0244455 -0.00131689 0.00287613 -0.000481854 0.000196123 0.00121006 0.000320294 0.000655933 0.000469471 -0.000129092 -0.000256476 -0.00049873 -0.000480695 -7.07482e-05 0.000178237 -0.000593795 0.0010555 -0.000282902 -0.000789963 -0.000347219 -0.000289058 
1616.65 0 0.000690901 0.00403338 0.000315241 0.000269716 0.046486 -0.00122733 0.000533574 -0.000814876 -0.00111969 0.0271277 -0.000564924 0.0253866 -0.0013196 0.00287948 -0.00046676 0.000159964 0.00114477 0.000305627 0.000594768 0.000438439 -0.000111328 -0.00024465 -0.000487242 -0.000502382 -6.93939e-05 0.00018127 -0.000607566 0.00105815 -0.000271448 -0.000801548 -0.000361558 -0.000296784 
1617 0 0.000684246 0.00324871 0.000314749 0.000272767 0.0449091 -0.00124769 0.000518236 -0.000893143 -0.00108901 0.0279756 -0.000510703 0.0262884 -0.00131908 0.00288111 -0.000453395 0.000120462 0.0010746 0.000295513 0.000537864 0.000409388 -9.22958e-05 -0.000233449 -0.000476016 -0.000523829 -6.80367e-05 0.00018358 -0.000620182 0.00106098 -0.000258167 -0.000811828 -0.000377306 -0.0003039 
1617.35 0 0.000676502 0.00247464 0.000313314 0.000276265 0.0433036 -0.00126322 0.000500468 -0.000966804 -0.00106184 0.0287829 -0.000452202 0.0271508 -0.00131645 0.00288362 -0.000443193 7.75812e-05 0.00100028 0.000289083 0.000483019 0.000382132 -7.26505e-05 -0.000224067 -0.000465389 -0.000544157 -6.67001e-05 0.000185874 -0.000632096 0.00106301 -0.000245572 -0.000822745 -0.000392331 -0.000309938 
1617.7 0 0.00066715 0.00171237 0.00030988 0.000279855 0.0416764 -0.00127484 0.000478972 -0.00103714 -0.00103593 0.029547 -0.000391728 0.0279757 -0.0013111 0.00288697 -0.000437487 3.09133e-05 0.000924296 0.000282884 0.000427133 0.000356602 -5.41213e-05 -0.000216216 -0.000455164 -0.000564838 -6.55937e-05 0.000188483 -0.000642963 0.00106366 -0.000236493 -0.00083443 -0.0004058 -0.000314836 
1618.05 0 0.000657369 0.00096212 0.000304526 0.000283066 0.0400327 -0.00128485 0.000454084 -0.00110613 -0.00100924 0.0302681 -0.000332902 0.0287656 -0.0013012 0.00288902 -0.000437945 -1.98403e-05 0.000848209 0.000274331 0.000369567 0.000332703 -3.80483e-05 -0.000208378 -0.000445654 -0.000586425 -6.43605e-05 0.000192304 -0.000652513 0.00106346 -0.000230222 -0.000845575 -0.000418954 -0.000318901 
1618.4 0 0.000647394 0.000223194 0.000298522 0.000285038 0.0383732 -0.00129332 0.00042727 -0.00117324 -0.000980791 0.0309483 -0.000278185 0.0295202 -0.00128833 0.00288927 -0.000445724 -7.49872e-05 0.000772126 0.000265474 0.00031133 0.00031024 -2.47477e-05 -0.000199943 -0.000437281 -0.000607624 -6.32953e-05 0.000197453 -0.00066055 0.00106307 -0.00022343 -0.000855085 -0.000432202 -0.000322906 
1618.75 0 0.000635373 -0.000506558 0.000292343 0.000286308 0.0366988 -0.00130207 0.000399786 -0.00123592 -0.00095087 0.0315916 -0.000226564 0.030237 -0.00127798 0.00288999 -0.000460895 -0.000133886 0.000696861 0.000259171 0.000251626 0.000288335 -1.39273e-05 -0.000190799 -0.000429282 -0.0006269 -6.34285e-05 0.000201872 -0.000666967 0.00106193 -0.00021476 -0.000862496 -0.000444142 -0.000328013 
1619.1 0 0.000620729 -0.00122703 0.0002851 0.000288098 0.0350121 -0.00131206 0.000372113 -0.00129469 -0.000921344 0.0322012 -0.0001765 0.030915 -0.00127435 0.00289131 -0.000482391 -0.000193631 0.000623861 0.000253761 0.000188708 0.00026489 -4.99332e-06 -0.000181124 -0.000421073 -0.000643445 -6.46871e-05 0.000203875 -0.000672385 0.00105978 -0.000203979 -0.000867086 -0.000453578 -0.000334891 
1619.45 0 0.00060371 -0.0019363 0.000276002 0.00028998 0.0333128 -0.00132107 0.000344346 -0.00134973 -0.000894643 0.0327778 -0.000128127 0.0315542 -0.00127636 0.00288935 -0.000508322 -0.00025096 0.00055408 0.000247063 0.000123324 0.000238603 2.93405e-06 -0.000171223 -0.000413975 -0.000657777 -6.7479e-05 0.000203568 -0.000677174 0.00105673 -0.000189785 -0.000868871 -0.000460319 -0.000343261 
1619.8 0 0.000584599 -0.00263344 0.000265367 0.000289626 0.0315997 -0.00132866 0.000315673 -0.00139872 -0.000870753 0.0333216 -8.0623e-05 0.0321563 -0.00128071 0.00288159 -0.000536366 -0.000305321 0.000488637 0.000239539 5.88935e-05 0.000211017 1.08906e-05 -0.000159969 -0.00040847 -0.000671875 -7.18519e-05 0.000201636 -0.000681486 0.00105321 -0.000172258 -0.000868767 -0.000465519 -0.000351954 
1620.15 0 0.000563782 -0.00331705 0.000254307 0.000285845 0.029872 -0.00133468 0.000283922 -0.00144082 -0.000849698 0.0338313 -3.32265e-05 0.0327218 -0.0012866 0.00287065 -0.000563955 -0.000358179 0.000429219 0.00023173 -3.42826e-06 0.000184849 1.91133e-05 -0.000146736 -0.000402769 -0.00068719 -7.62606e-05 0.000199682 -0.000686024 0.00104969 -0.000152414 -0.000867014 -0.000469953 -0.000360372 
1620.5 0 0.000541138 -0.0039864 0.000243321 0.000280082 0.0281286 -0.0013395 0.000247803 -0.00147628 -0.000833091 0.0343028 1.28379e-05 0.0332491 -0.00129396 0.00286029 -0.000589898 -0.000410542 0.000376251 0.00022231 -6.67214e-05 0.000161059 2.80889e-05 -0.000132298 -0.000396165 -0.00070437 -7.89183e-05 0.000198012 -0.00069085 0.00104592 -0.000131427 -0.000863028 -0.000473946 -0.000369693 
1620.85 0 0.000516583 -0.00464185 0.000232676 0.000274102 0.0263717 -0.00134499 0.000208252 -0.00150401 -0.000819628 0.0347344 5.54904e-05 0.0337387 -0.00130181 0.0028503 -0.000612196 -0.000460824 0.000328499 0.000208648 -0.000132843 0.000138297 3.83643e-05 -0.000117396 -0.000388827 -0.00072363 -8.00872e-05 0.000195713 -0.000694936 0.00104152 -0.000110187 -0.000856652 -0.000477849 -0.000380252 
1621.2 0 0.000490498 -0.00528229 0.000222434 0.000268294 0.0246058 -0.00135227 0.000168976 -0.00152233 -0.000807844 0.035126 9.51847e-05 0.0341901 -0.00130919 0.00283818 -0.00062675 -0.000507408 0.00028425 0.000190077 -0.000199925 0.000116905 4.92406e-05 -0.000101568 -0.000380013 -0.000744509 -8.16713e-05 0.000192872 -0.000698366 0.00103705 -8.82279e-05 -0.00084827 -0.000481736 -0.000390662 
1621.55 0 0.000463237 -0.00590585 0.000212258 0.000262677 0.0228351 -0.0013625 0.000133718 -0.00153161 -0.000799231 0.0354758 0.000133688 0.0346015 -0.00131651 0.00282348 -0.000631048 -0.000550803 0.000240949 0.00016706 -0.000264913 0.000100288 6.05333e-05 -8.38802e-05 -0.000369927 -0.000767198 -8.41126e-05 0.00018978 -0.000700915 0.00103311 -6.61233e-05 -0.000839041 -0.000486494 -0.000400117 
1621.9 0 0.000435301 -0.00651226 0.000202325 0.000257492 0.0210637 -0.00137539 0.000103774 -0.00153433 -0.000795323 0.0357818 0.000171802 0.0349733 -0.0013245 0.00280643 -0.000624921 -0.000592372 0.000195658 0.000137764 -0.000327945 9.02695e-05 7.27348e-05 -6.48855e-05 -0.000359859 -0.000791135 -8.64968e-05 0.000186583 -0.000701031 0.00102968 -4.42784e-05 -0.000831184 -0.000493752 -0.000408363 
1622.25 0 0.000406475 -0.00710291 0.000193175 0.000252141 0.019294 -0.00138906 7.99292e-05 -0.00153206 -0.000796984 0.0360428 0.000210058 0.0353053 -0.00133187 0.00278712 -0.000608254 -0.000633388 0.000147331 0.000101931 -0.000391637 8.51293e-05 8.57496e-05 -4.7149e-05 -0.000349585 -0.000814328 -8.80572e-05 0.000183202 -0.000698265 0.00102701 -2.19903e-05 -0.00082488 -0.000502794 -0.000414215 
1622.6 0 0.000376804 -0.00767892 0.000185197 0.000245754 0.0175273 -0.0014031 6.14385e-05 -0.00152548 -0.000804819 0.0362611 0.000249257 0.0355948 -0.00133721 0.00276476 -0.000581748 -0.00067487 9.6979e-05 6.2272e-05 -0.000458001 8.2305e-05 9.9208e-05 -3.2081e-05 -0.000337939 -0.000835924 -8.84827e-05 0.000178402 -0.000694465 0.00102494 -3.00496e-07 -0.000818114 -0.000510718 -0.000417162 
1622.95 0 0.000347242 -0.00824087 0.000177925 0.00023806 0.0157632 -0.00141732 4.49249e-05 -0.00151585 -0.000817397 0.0364417 0.000289835 0.0358412 -0.00134087 0.00273775 -0.000550283 -0.000716627 4.81022e-05 2.16365e-05 -0.00052794 8.01051e-05 0.00011227 -1.90326e-05 -0.000324612 -0.000856277 -8.70029e-05 0.000171569 -0.000690963 0.00102283 1.94663e-05 -0.000810017 -0.000516789 -0.000417869 
1623.3 0 0.000318297 -0.0087886 0.000170463 0.000229425 0.0139996 -0.00143101 2.79924e-05 -0.00150349 -0.000830302 0.0365869 0.000331046 0.0360445 -0.00134401 0.00270712 -0.000518985 -0.000755734 4.97392e-06 -1.76508e-05 -0.000602827 7.65124e-05 0.000123929 -8.06769e-06 -0.000309746 -0.000875785 -8.25634e-05 0.000163966 -0.000687798 0.00102013 3.82789e-05 -0.000800925 -0.000521861 -0.000416469 
1623.65 0 0.00028903 -0.00932097 0.000162267 0.000220686 0.0122353 -0.00144409 1.12884e-05 -0.00148873 -0.000838557 0.0366963 0.000370844 0.0362042 -0.00134742 0.00267347 -0.000488656 -0.000789195 -3.14884e-05 -5.41773e-05 -0.000685112 7.08911e-05 0.000134573 1.1243e-06 -0.000293683 -0.000894788 -7.54848e-05 0.000155937 -0.000685645 0.00101563 5.81369e-05 -0.000791598 -0.000526334 -0.000412967 
1624 0 0.000259096 -0.00983556 0.000152532 0.000212346 0.0104696 -0.00145741 -3.51223e-06 -0.00147345 -0.000839706 0.0367666 0.000407866 0.0363214 -0.00135074 0.0026336 -0.00045846 -0.00081648 -6.37143e-05 -8.74965e-05 -0.000774688 6.53867e-05 0.000144911 9.94331e-06 -0.000277858 -0.000912258 -6.76218e-05 0.000147067 -0.000684518 0.00100833 7.99696e-05 -0.000782431 -0.00053119 -0.000407321 
1624.35 0 0.000229521 -0.01033 0.000141287 0.000204469 0.00870362 -0.0014708 -1.59893e-05 -0.00145884 -0.00083292 0.0367938 0.000443774 0.036398 -0.00135376 0.00258367 -0.000428134 -0.000837194 -9.45499e-05 -0.000118477 -0.000865717 6.07428e-05 0.000154875 1.87371e-05 -0.00026399 -0.000928227 -6.02222e-05 0.000137505 -0.000683453 0.000998635 0.000103506 -0.000772971 -0.000537601 -0.000399194 
1624.7 0 0.000201648 -0.0108038 0.000129361 0.000195686 0.00694063 -0.00148236 -2.79523e-05 -0.0014429 -0.00081917 0.0367784 0.000480109 0.036435 -0.00135697 0.00252476 -0.000396434 -0.000852076 -0.000124498 -0.000149403 -0.000952495 5.55418e-05 0.000163936 2.646e-05 -0.000251457 -0.000944687 -5.2412e-05 0.000127834 -0.000681458 0.000986681 0.000128006 -0.000762739 -0.000545119 -0.000388631 
1625.05 0 0.000176956 -0.0112585 0.000116765 0.000184788 0.00518459 -0.00149014 -4.02439e-05 -0.00142307 -0.000801697 0.0367232 0.000514319 0.0364324 -0.00135847 0.00246358 -0.000363185 -0.000865398 -0.000151914 -0.00018359 -0.00103524 4.93135e-05 0.000171731 3.35557e-05 -0.000239373 -0.000962272 -4.38771e-05 0.000117644 -0.000678053 0.000972335 0.000152612 -0.000752129 -0.000552222 -0.000377228 
1625.4 0 0.00015603 -0.011695 0.000104719 0.000173097 0.00344041 -0.00149489 -5.10847e-05 -0.0014013 -0.000782273 0.0366283 0.000543016 0.036391 -0.0013559 0.00240404 -0.000329638 -0.000882778 -0.000176558 -0.000223028 -0.00111649 4.52118e-05 0.000179356 4.16591e-05 -0.00022802 -0.000980431 -3.54174e-05 0.000105427 -0.000674425 0.000956484 0.000177226 -0.000740912 -0.000557713 -0.000366096 
1625.75 0 0.000138983 -0.0121129 9.48107e-05 0.000161292 0.0017125 -0.00149967 -5.83199e-05 -0.00138096 -0.000762072 0.0364924 0.000565639 0.036313 -0.00135077 0.00234406 -0.000295128 -0.000906853 -0.000202199 -0.00026618 -0.00119765 4.70618e-05 0.000187719 5.15097e-05 -0.000217424 -0.000999387 -2.76494e-05 9.0917e-05 -0.000671067 0.000939534 0.000201991 -0.000728788 -0.000561599 -0.00035578 
1626.1 0 0.000124608 -0.0125117 8.67044e-05 0.000148333 2.88442e-06 -0.00150785 -6.16233e-05 -0.00136193 -0.000743617 0.036316 0.000584205 0.0361995 -0.00134414 0.00228188 -0.000260277 -0.000935839 -0.000231605 -0.000311416 -0.0012792 5.38267e-05 0.000196267 6.37307e-05 -0.000208097 -0.00101961 -2.00501e-05 7.56994e-05 -0.00066701 0.000921385 0.000225378 -0.000716162 -0.000563938 -0.000347142 
1626.45 0 0.000111713 -0.0128915 7.96147e-05 0.000134322 -0.00168754 -0.0015225 -6.26493e-05 -0.00134251 -0.000728731 0.0360998 0.000599747 0.0360503 -0.00133543 0.00221742 -0.000227074 -0.000967898 -0.000264611 -0.000359348 -0.00136097 6.14704e-05 0.000204684 7.90091e-05 -0.000200683 -0.00104013 -1.17927e-05 6.13447e-05 -0.000662125 0.000901263 0.000246513 -0.000702753 -0.000564058 -0.000338828 
1626.8 0 9.96865e-05 -0.0132527 7.21693e-05 0.000119638 -0.00335836 -0.0015439 -6.30962e-05 -0.00132146 -0.000716445 0.0358441 0.000613551 0.0358653 -0.00132479 0.00214991 -0.000194764 -0.00100353 -0.000301043 -0.000410363 -0.00144276 6.94407e-05 0.000212586 9.75514e-05 -0.00019461 -0.00105993 -4.44021e-06 4.93864e-05 -0.000658061 0.000878879 0.000265746 -0.000687677 -0.000562945 -0.000329652 
1627.15 0 8.77545e-05 -0.0135962 6.35322e-05 0.000104161 -0.00500919 -0.00156982 -6.32212e-05 -0.00129956 -0.000704707 0.0355517 0.000628039 0.0356448 -0.00131209 0.00207882 -0.000162562 -0.00104261 -0.000341049 -0.000463159 -0.00152329 8.06856e-05 0.000218909 0.00011897 -0.000189311 -0.0010791 3.81543e-07 3.94966e-05 -0.000655023 0.000854685 0.0002837 -0.000670803 -0.000563994 -0.000320845 
1627.5 0 7.53658e-05 -0.0139221 5.46796e-05 8.84568e-05 -0.00663971 -0.00159751 -6.40331e-05 -0.00127612 -0.00069148 0.035226 0.000643043 0.0353925 -0.00129505 0.00200324 -0.000132891 -0.00108441 -0.000383644 -0.00051534 -0.00160145 9.55036e-05 0.000223339 0.000141327 -0.000184912 -0.00109737 3.40719e-06 2.96102e-05 -0.000651079 0.000829902 0.000300578 -0.000652335 -0.000568689 -0.000312584 
1627.85 0 6.16404e-05 -0.0142305 4.8117e-05 7.29332e-05 -0.00825057 -0.00162521 -6.86217e-05 -0.00124813 -0.000675955 0.0348682 0.000655838 0.0351134 -0.00127266 0.0019207 -0.000107379 -0.00113032 -0.000427685 -0.000564978 -0.00167508 0.000113171 0.000226637 0.000163693 -0.000181614 -0.00111421 5.86732e-06 2.09802e-05 -0.000645281 0.000806012 0.00031732 -0.000632376 -0.000574709 -0.000303348 
1628.2 0 4.66979e-05 -0.0145209 4.34092e-05 5.74432e-05 -0.00984214 -0.00165266 -7.99994e-05 -0.00121545 -0.000658278 0.0344789 0.000665572 0.034808 -0.00124836 0.00183033 -8.53542e-05 -0.00118279 -0.000472367 -0.000611466 -0.00174179 0.000131824 0.000228982 0.000185792 -0.000179034 -0.00113025 8.25184e-06 1.49708e-05 -0.000637171 0.000782882 0.000334368 -0.000611476 -0.000579805 -0.000293028 
1628.55 0 3.12056e-05 -0.0147923 3.80928e-05 4.16308e-05 -0.0114136 -0.00167968 -9.80977e-05 -0.00117928 -0.000637873 0.0340585 0.00067475 0.0344747 -0.00122366 0.00173499 -6.55152e-05 -0.0012414 -0.000517072 -0.000657585 -0.00180305 0.000147391 0.0002303 0.000206853 -0.000175624 -0.0011465 1.04742e-05 9.88757e-06 -0.000627622 0.000760169 0.000350609 -0.000589734 -0.000582916 -0.000281814 
1628.9 0 1.49462e-05 -0.0150441 3.18792e-05 2.53388e-05 -0.0129631 -0.0017047 -0.000120932 -0.00114123 -0.000614407 0.0336084 0.000685632 0.0341118 -0.00119788 0.00163793 -4.65514e-05 -0.00130367 -0.000560909 -0.0007063 -0.00186221 0.00015837 0.000231119 0.000227581 -0.00016995 -0.0011632 1.24457e-05 4.24958e-06 -0.000618015 0.000738484 0.000366021 -0.000567221 -0.000583514 -0.00026975 
1629.25 0 -3.07005e-06 -0.0152765 2.49497e-05 9.38178e-06 -0.0144875 -0.00172534 -0.000145482 -0.00110337 -0.000587795 0.033132 0.000697089 0.0337177 -0.00117036 0.00154002 -2.84443e-05 -0.00136544 -0.000602088 -0.000756373 -0.00191939 0.000165187 0.000232003 0.000249069 -0.000162685 -0.00117929 1.46549e-05 -2.37219e-06 -0.00060845 0.000717271 0.000380168 -0.000544937 -0.000582614 -0.000257267 
1629.6 0 -2.3459e-05 -0.0154903 1.75589e-05 -5.40037e-06 -0.0159836 -0.00174037 -0.000168999 -0.00106639 -0.000558021 0.0326329 0.000706694 0.0332924 -0.00113921 0.00144062 -1.37912e-05 -0.00142212 -0.000638878 -0.000804971 -0.00197275 0.000168097 0.000233951 0.000272131 -0.000155778 -0.00119302 1.72987e-05 -9.48744e-06 -0.000598456 0.000696081 0.000392029 -0.000523625 -0.000580926 -0.000244295 
1629.95 0 -4.52771e-05 -0.0156862 1.12641e-05 -1.91022e-05 -0.0174491 -0.00174964 -0.000190497 -0.00103118 -0.000525357 0.0321115 0.000713117 0.0328367 -0.00110393 0.00134035 -5.41104e-06 -0.00147141 -0.000671912 -0.000849229 -0.00202062 0.000168055 0.000237481 0.000297011 -0.000150247 -0.00120378 1.87135e-05 -1.52781e-05 -0.000587267 0.0006754 0.000402691 -0.000502141 -0.000578184 -0.00023059 
1630.3 0 -6.64563e-05 -0.0158644 6.85521e-06 -3.18968e-05 -0.0188829 -0.00175324 -0.000211354 -0.000997486 -0.000490105 0.0315653 0.000716787 0.0323506 -0.00106547 0.00124044 -3.31039e-06 -0.00151426 -0.000704843 -0.000887937 -0.00206071 0.00016643 0.000242109 0.000322459 -0.00014597 -0.00121295 1.77854e-05 -1.83164e-05 -0.000574309 0.000654933 0.000412492 -0.000479988 -0.000574531 -0.0002181 
1630.65 0 -8.69777e-05 -0.0160271 3.48544e-06 -4.48926e-05 -0.0202847 -0.00175193 -0.000234993 -0.000964421 -0.000452469 0.0309927 0.000718694 0.0318366 -0.00102439 0.00114214 -7.80149e-06 -0.00155268 -0.000739252 -0.000924027 -0.00209025 0.000165132 0.000247103 0.000348729 -0.000142717 -0.00122129 1.59821e-05 -2.00149e-05 -0.000560361 0.000633819 0.000420889 -0.000458272 -0.000570801 -0.000208643 
1631 0 -0.000107762 -0.016176 2.08458e-07 -5.84491e-05 -0.0216537 -0.00174778 -0.000262823 -0.000934397 -0.000411845 0.0303936 0.000719256 0.0312988 -0.000982508 0.00104699 -1.9546e-05 -0.00158765 -0.000774657 -0.000959678 -0.00210979 0.000165804 0.000251692 0.000375682 -0.00014049 -0.00122783 1.42655e-05 -2.19705e-05 -0.000546231 0.000611635 0.000428392 -0.00043686 -0.000566926 -0.000200131 
1631.35 0 -0.000128194 -0.0163102 -4.03364e-06 -7.14667e-05 -0.0229888 -0.00174215 -0.00029247 -0.000909363 -0.000366827 0.0297696 0.000718711 0.0307375 -0.000942598 0.000955056 -3.68699e-05 -0.00162054 -0.000810876 -0.000992085 -0.00212385 0.000167872 0.000255856 0.000401242 -0.000138231 -0.00123242 1.19573e-05 -2.4446e-05 -0.000531984 0.000589079 0.000435292 -0.000414808 -0.000562709 -0.000190168 
1631.7 0 -0.000148123 -0.0164267 -1.02001e-05 -8.32183e-05 -0.0242903 -0.00173586 -0.000321822 -0.000889435 -0.000318109 0.0291245 0.000715878 0.0301511 -0.000904863 0.000865775 -5.79849e-05 -0.00165242 -0.000847516 -0.00101592 -0.0021354 0.000169547 0.000261059 0.000424729 -0.000134676 -0.00123573 8.5127e-06 -2.69824e-05 -0.000517968 0.000566665 0.000441601 -0.000391849 -0.000558534 -0.000178981 
1632.05 0 -0.000168504 -0.0165235 -1.63175e-05 -9.46083e-05 -0.0255606 -0.00172935 -0.00034903 -0.000873634 -0.000268379 0.0284616 0.000710133 0.0295376 -0.000867163 0.000778188 -8.04613e-05 -0.00168342 -0.00088421 -0.00102899 -0.00214404 0.00017018 0.000268125 0.000445554 -0.000129837 -0.00123727 3.77158e-06 -2.82754e-05 -0.000504583 0.000543982 0.000447695 -0.000368708 -0.000553943 -0.000167281 
1632.4 0 -0.000191158 -0.0166014 -1.99082e-05 -0.000107448 -0.026799 -0.00172138 -0.000371675 -0.00085968 -0.000219694 0.0277823 0.000703742 0.0288955 -0.000830751 0.000691472 -0.000100871 -0.00171198 -0.000920922 -0.0010339 -0.00214804 0.00016945 0.000277477 0.000463562 -0.000124052 -0.00123655 -1.5146e-06 -2.78122e-05 -0.000491515 0.000520728 0.000453985 -0.00034626 -0.000548763 -0.000155743 
1632.75 0 -0.000217212 -0.0166598 -2.14904e-05 -0.000121662 -0.0280018 -0.0017105 -0.00038995 -0.00084767 -0.000171707 0.0270855 0.000698278 0.0282262 -0.000798463 0.000606666 -0.000117648 -0.0017347 -0.000957579 -0.00103628 -0.00214796 0.000166105 0.000288971 0.000480053 -0.000117884 -0.00123327 -5.9471e-06 -2.63369e-05 -0.000478204 0.000496079 0.000460848 -0.000325488 -0.000543033 -0.000144671 
1633.1 0 -0.000245536 -0.016697 -2.27991e-05 -0.000134963 -0.0291673 -0.00169512 -0.000405972 -0.000838487 -0.000123584 0.0263669 0.000693128 0.0275326 -0.000769538 0.000524053 -0.000130029 -0.00175081 -0.000995078 -0.00103959 -0.0021487 0.000158641 0.000300931 0.000495035 -0.00011163 -0.00122814 -1.00614e-05 -2.47055e-05 -0.000464601 0.000470515 0.000469014 -0.000305786 -0.00053649 -0.000133374 
1633.45 0 -0.000273771 -0.0167128 -2.47339e-05 -0.000146146 -0.0302927 -0.00167477 -0.000420778 -0.000832062 -7.71254e-05 0.0256258 0.00068929 0.026818 -0.000741023 0.000440548 -0.000137355 -0.001762 -0.00103434 -0.00104288 -0.00215232 0.000146829 0.000311981 0.000507773 -0.000105861 -0.00122238 -1.55443e-05 -2.29754e-05 -0.000451398 0.000445941 0.000477886 -0.000285798 -0.000529824 -0.000121197 
1633.8 0 -0.000300929 -0.0167078 -2.79977e-05 -0.000156233 -0.0313744 -0.00165009 -0.000433707 -0.000829931 -3.38332e-05 0.0248666 0.000688397 0.0260841 -0.000711364 0.000354418 -0.000139934 -0.00176913 -0.0010727 -0.00104466 -0.00215547 0.000132833 0.000321404 0.000518473 -0.000100112 -0.001215 -2.12147e-05 -2.07658e-05 -0.000439024 0.000422153 0.000486923 -0.000265265 -0.00052312 -0.000108233 
1634.15 0 -0.000327843 -0.0166824 -3.25631e-05 -0.00016591 -0.0324115 -0.00162104 -0.000443599 -0.000831405 7.71713e-06 0.0240922 0.000689841 0.0253309 -0.000680483 0.000268684 -0.000138736 -0.00177339 -0.00110573 -0.00104454 -0.00215659 0.000119692 0.000329072 0.000528308 -9.2934e-05 -0.00120392 -2.55753e-05 -1.85579e-05 -0.000427283 0.000398094 0.00049624 -0.000244789 -0.000515497 -9.53e-05 
1634.5 0 -0.000354588 -0.0166384 -3.80761e-05 -0.000175276 -0.0334045 -0.00158766 -0.000450357 -0.000832413 5.00692e-05 0.023302 0.000691993 0.0245581 -0.000648954 0.000187267 -0.000135195 -0.00177521 -0.00113159 -0.00104508 -0.00215594 0.000108835 0.000335166 0.00053938 -8.41332e-05 -0.00118885 -2.90767e-05 -1.65871e-05 -0.000415728 0.000373854 0.000505272 -0.00022506 -0.000506315 -8.3247e-05 
1634.85 0 -0.000379546 -0.0165771 -4.52428e-05 -0.000184748 -0.0343521 -0.00155075 -0.000454309 -0.000831341 9.4738e-05 0.0224964 0.000692691 0.0237656 -0.000616332 0.000111996 -0.000130927 -0.0017744 -0.00115205 -0.00105101 -0.00215205 9.97135e-05 0.000340495 0.000552405 -7.40727e-05 -0.00117157 -3.25993e-05 -1.49693e-05 -0.000402805 0.000349768 0.000513035 -0.000206391 -0.000495415 -7.19742e-05 
1635.2 0 -0.000401491 -0.016499 -5.3971e-05 -0.000194494 -0.0352522 -0.00151145 -0.000456342 -0.000829369 0.000139862 0.0216785 0.000691422 0.0229549 -0.000578777 4.14962e-05 -0.00012624 -0.00177051 -0.00116998 -0.00106311 -0.00214305 9.0185e-05 0.000346139 0.000566621 -6.21201e-05 -0.00115214 -3.64458e-05 -1.36853e-05 -0.000386777 0.000325371 0.00051843 -0.000188826 -0.000483432 -5.97155e-05 
1635.55 0 -0.000420557 -0.0164048 -6.22817e-05 -0.000203973 -0.0361049 -0.00147062 -0.000457234 -0.000828249 0.000181583 0.0208495 0.000689382 0.0221285 -0.000532725 -2.71077e-05 -0.000119784 -0.00176349 -0.00118684 -0.00107731 -0.0021292 7.91699e-05 0.000351918 0.000581144 -4.78696e-05 -0.00112908 -4.02641e-05 -1.1747e-05 -0.000368366 0.000300186 0.000520157 -0.000172748 -0.000470753 -4.66129e-05 
1635.9 0 -0.000437663 -0.0162956 -6.93103e-05 -0.000212662 -0.0369121 -0.00142935 -0.000456629 -0.000827173 0.000219039 0.0200101 0.000688317 0.021289 -0.000480707 -9.59494e-05 -0.000110721 -0.00175503 -0.00120356 -0.00108913 -0.00211296 6.78483e-05 0.000357584 0.000595153 -3.21833e-05 -0.00110294 -4.47094e-05 -8.1646e-06 -0.000349441 0.00027529 0.000517845 -0.000158057 -0.000457893 -3.47497e-05 
1636.25 0 -0.00045276 -0.0161715 -7.53442e-05 -0.000220748 -0.0376765 -0.00138787 -0.000454362 -0.000822566 0.000254838 0.0191613 0.00069042 0.0204395 -0.000428159 -0.000164896 -9.81695e-05 -0.00174749 -0.00122255 -0.00109681 -0.00209663 5.81753e-05 0.000363605 0.000608385 -1.57115e-05 -0.00107512 -4.98479e-05 -2.51717e-06 -0.000331457 0.000251995 0.000512916 -0.000144667 -0.000445449 -2.48788e-05 
1636.6 0 -0.000466157 -0.0160323 -8.04388e-05 -0.000228563 -0.0383998 -0.00134352 -0.000450152 -0.000811371 0.000291461 0.0183042 0.000695617 0.0195827 -0.000378423 -0.000232177 -8.25639e-05 -0.00174144 -0.00124452 -0.0011012 -0.00208125 5.0902e-05 0.000370072 0.000620247 2.30733e-06 -0.00104706 -5.43161e-05 4.61502e-06 -0.000315075 0.000230391 0.000507084 -0.000132864 -0.000432764 -1.7373e-05 
1636.95 0 -0.000480081 -0.0158775 -8.59425e-05 -0.000235637 -0.0390818 -0.00129467 -0.000443109 -0.000793569 0.000328787 0.01744 0.000700934 0.0187176 -0.000330686 -0.000296403 -6.57282e-05 -0.00173692 -0.00126885 -0.00110469 -0.00206807 4.49053e-05 0.000376835 0.000631464 2.24923e-05 -0.00101918 -5.80709e-05 1.2644e-05 -0.000300528 0.000210082 0.000500715 -0.000121951 -0.000418654 -1.20596e-05 
1637.3 0 -0.000495348 -0.0157065 -9.2347e-05 -0.000241121 -0.0397215 -0.00124457 -0.000433379 -0.000772584 0.000366944 0.0165683 0.000703144 0.0178413 -0.00028077 -0.00035901 -4.80373e-05 -0.00173405 -0.00129438 -0.00110743 -0.0020582 3.9497e-05 0.000383834 0.00064294 4.33508e-05 -0.000990389 -6.3092e-05 2.20911e-05 -0.000287037 0.000190956 0.000493789 -0.000111321 -0.000404008 -7.96853e-06 
1637.65 0 -0.000510509 -0.0155207 -9.77248e-05 -0.000245539 -0.0403167 -0.00119717 -0.000422857 -0.00074956 0.000408119 0.0156876 0.000701872 0.0169519 -0.000227017 -0.000421832 -2.89162e-05 -0.00173077 -0.00131785 -0.00110657 -0.00205041 3.37318e-05 0.000391177 0.000653406 6.33537e-05 -0.000960138 -7.05749e-05 3.27898e-05 -0.000272849 0.000172924 0.000486921 -0.000101332 -0.000389969 -4.37369e-06 
1638 0 -0.00052424 -0.0153217 -0.000101326 -0.000249665 -0.040865 -0.00115285 -0.000414001 -0.000723383 0.000453549 0.0147982 0.000699504 0.0160528 -0.000171066 -0.000483449 -6.97993e-06 -0.00172565 -0.00133592 -0.00110131 -0.0020425 2.37948e-05 0.00039862 0.000662311 8.21878e-05 -0.000928734 -7.98676e-05 4.38624e-05 -0.000257151 0.000155413 0.000480657 -9.29565e-05 -0.000376113 -1.12551e-06 
1638.35 0 -0.000535844 -0.0151105 -0.000104434 -0.000253383 -0.0413659 -0.00110814 -0.000406521 -0.000694294 0.000501354 0.0139029 0.000699381 0.0151503 -0.000114239 -0.000542167 1.73734e-05 -0.00171785 -0.00134636 -0.00109435 -0.0020343 7.35661e-06 0.000405474 0.000669579 0.000100027 -0.000896052 -8.96665e-05 5.56284e-05 -0.000241413 0.000138129 0.000474539 -8.66418e-05 -0.000362402 1.05552e-06 
1638.7 0 -0.000544732 -0.0148874 -0.000107774 -0.000256943 -0.0418206 -0.00105972 -0.000399057 -0.000662027 0.0005485 0.0130043 0.000702169 0.0142485 -5.76285e-05 -0.000598272 4.11269e-05 -0.001706 -0.00134965 -0.00108905 -0.00202652 -1.2386e-05 0.000411721 0.000675413 0.000116438 -0.000862341 -9.92504e-05 6.93485e-05 -0.00022592 0.000121863 0.000468451 -8.11267e-05 -0.000348553 2.12115e-06 
1639.05 0 -0.000550063 -0.0146529 -0.000111216 -0.000259801 -0.0422299 -0.00100791 -0.000392649 -0.000626189 0.000593379 0.0121034 0.000704971 0.0133477 -2.49152e-06 -0.000653392 6.29727e-05 -0.00168973 -0.00135011 -0.00108764 -0.00201813 -3.1748e-05 0.000417878 0.000681332 0.000131451 -0.000828063 -0.000108481 8.40969e-05 -0.000209185 0.000107149 0.000463121 -7.56431e-05 -0.000334345 2.64067e-06 
1639.4 0 -0.000552997 -0.014408 -0.000114809 -0.000260723 -0.0425927 -0.000955455 -0.00038735 -0.000587076 0.000635485 0.0111993 0.000702852 0.0124469 5.12189e-05 -0.000710854 8.24258e-05 -0.00166921 -0.00135227 -0.00109004 -0.00200805 -5.04251e-05 0.000423627 0.00068812 0.000144369 -0.000793386 -0.000117152 9.6714e-05 -0.000190847 9.34971e-05 0.000458352 -7.08137e-05 -0.000319543 2.22086e-06 
1639.75 0 -0.000556079 -0.0141532 -0.000118905 -0.000260198 -0.0429076 -0.000905558 -0.000379909 -0.000544992 0.000675755 0.0102931 0.000692561 0.0115457 0.000105304 -0.000774422 9.87347e-05 -0.00164352 -0.00135758 -0.00109372 -0.00199472 -7.01314e-05 0.000427673 0.000694354 0.000154013 -0.00075833 -0.000126228 0.000106133 -0.000171793 8.02804e-05 0.000453131 -6.63131e-05 -0.000303025 3.02903e-07 
1640.1 0 -0.000559731 -0.0138878 -0.000123485 -0.000260453 -0.0431762 -0.000858073 -0.000367396 -0.000500117 0.000716652 0.00938614 0.000676304 0.0106448 0.000161243 -0.000843542 0.000110951 -0.00161174 -0.00136606 -0.00109393 -0.00197699 -9.24919e-05 0.000430333 0.000698195 0.000160652 -0.000722924 -0.000136616 0.000114732 -0.000152593 6.70997e-05 0.000446573 -6.05631e-05 -0.000284833 -2.70284e-06 
1640.45 0 -0.000563725 -0.0136103 -0.000127823 -0.000261875 -0.0434025 -0.000810046 -0.00035055 -0.000451991 0.000759179 0.00847852 0.000658097 0.00974428 0.000219884 -0.000913028 0.000118663 -0.00157314 -0.00137815 -0.00108759 -0.00195574 -0.000116857 0.000433245 0.0006997 0.000166845 -0.000687059 -0.000146745 0.00012348 -0.000133554 5.33932e-05 0.000438659 -5.32897e-05 -0.000266694 -5.1963e-06 
1640.8 0 -0.000568262 -0.0133207 -0.000130939 -0.000262678 -0.0435883 -0.000760598 -0.000332996 -0.000401235 0.000800703 0.0075694 0.000640292 0.00884303 0.000280918 -0.000979676 0.000122621 -0.00152732 -0.00139344 -0.00107559 -0.00193288 -0.000140327 0.000436163 0.000699805 0.000174116 -0.000650795 -0.000153932 0.000130849 -0.000114499 3.86008e-05 0.000430459 -4.54253e-05 -0.000249475 -6.99152e-06 
1641.15 0 -0.000572625 -0.0130206 -0.000133199 -0.00026206 -0.0437324 -0.000711203 -0.000317453 -0.000350193 0.000840243 0.00665886 0.000623437 0.00794006 0.000340618 -0.00104387 0.000122809 -0.0014755 -0.00141042 -0.00106093 -0.00191108 -0.000161238 0.000438105 0.000698055 0.000180924 -0.000614807 -0.000157502 0.000136232 -9.45749e-05 2.28701e-05 0.000422958 -3.80667e-05 -0.000233045 -8.6593e-06 
1641.5 0 -0.000576914 -0.0127109 -0.000135694 -0.000260952 -0.0438312 -0.00066347 -0.000303003 -0.000300664 0.000878586 0.0057486 0.000608748 0.00703685 0.000394718 -0.00110538 0.000119384 -0.00141924 -0.00142792 -0.00104523 -0.00189115 -0.000179656 0.000440049 0.000693456 0.00018599 -0.000580234 -0.000158372 0.000139594 -7.43728e-05 6.78549e-06 0.000417218 -3.17763e-05 -0.000216966 -9.86168e-06 
1641.85 0 -0.000582893 -0.0123913 -0.000138752 -0.000259847 -0.0438818 -0.000617439 -0.000287646 -0.000253698 0.00091568 0.00484168 0.000599737 0.0061375 0.0004414 -0.00116435 0.000113515 -0.00135944 -0.0014446 -0.00102778 -0.00187193 -0.000194384 0.00044333 0.000686535 0.000189731 -0.000547692 -0.000156685 0.000141832 -5.48223e-05 -1.0515e-05 0.000413221 -2.61688e-05 -0.000201026 -1.0712e-05 
1642.2 0 -0.000590803 -0.0120621 -0.00014235 -0.000259007 -0.0438846 -0.000571636 -0.000269779 -0.000211435 0.000951362 0.00393867 0.000597578 0.00524384 0.000480058 -0.00122298 0.000106138 -0.00129609 -0.00145829 -0.00100837 -0.00185355 -0.000203745 0.000447154 0.000678514 0.000193602 -0.000516029 -0.000152775 0.000143725 -3.65206e-05 -3.02039e-05 0.000409112 -1.98708e-05 -0.00018633 -1.19586e-05 
1642.55 0 -0.000599801 -0.0117237 -0.000145984 -0.000258702 -0.0438405 -0.000524577 -0.000248185 -0.000174816 0.000984171 0.00303749 0.0006 0.00435575 0.00051327 -0.00128139 9.81599e-05 -0.00122934 -0.00146771 -0.000987588 -0.00183654 -0.000208794 0.000449796 0.000669168 0.000198364 -0.000484339 -0.000148366 0.000144396 -1.99154e-05 -5.20691e-05 0.000403191 -1.23335e-05 -0.000173321 -1.31342e-05 
1642.9 0 -0.000609973 -0.0113766 -0.000148778 -0.000258493 -0.0437511 -0.000475059 -0.000223174 -0.000141524 0.00101315 0.0021392 0.000605911 0.00347294 0.000546494 -0.00133836 9.02362e-05 -0.00115985 -0.00147166 -0.000964282 -0.00182094 -0.000211432 0.000450665 0.000657989 0.000203729 -0.000453231 -0.000144242 0.00014336 -4.44271e-06 -7.53233e-05 0.000395584 -3.6839e-06 -0.000161278 -1.31256e-05 
1643.25 0 -0.000621901 -0.0110215 -0.000150105 -0.00025769 -0.0436151 -0.000422243 -0.000195609 -0.000110373 0.00103829 0.00124738 0.000615796 0.00259546 0.000582313 -0.00139468 8.26603e-05 -0.0010875 -0.00147061 -0.000935796 -0.00180643 -0.000211671 0.000450371 0.000645988 0.000209194 -0.000423388 -0.000139898 0.000141308 1.19121e-05 -9.89166e-05 0.00038807 6.79655e-06 -0.000150305 -1.24112e-05 
1643.6 0 -0.00063442 -0.0106582 -0.00015039 -0.000256154 -0.0434323 -0.000365529 -0.000166871 -8.20947e-05 0.00105993 0.000363046 0.000628861 0.00172419 0.000617899 -0.00145146 7.52358e-05 -0.00101168 -0.00146741 -0.000899485 -0.00179164 -0.000209349 0.000449669 0.000634445 0.000213636 -0.000394659 -0.000135497 0.00013936 2.92419e-05 -0.000122478 0.000381653 1.8754e-05 -0.000140598 -1.32255e-05 
1643.95 0 -0.000645623 -0.0102875 -0.000150605 -0.000254245 -0.0432059 -0.000303629 -0.000139728 -5.66415e-05 0.00107997 -0.000514707 0.000643237 0.000862181 0.000649379 -0.00150739 6.60806e-05 -0.000932529 -0.00146268 -0.000855946 -0.00177634 -0.000205365 0.000447599 0.000623763 0.000217092 -0.000365837 -0.000131257 0.000138601 4.63865e-05 -0.000146375 0.000375466 3.16174e-05 -0.000131986 -1.65761e-05 
1644.3 0 -0.000655393 -0.00991241 -0.000151513 -0.000251544 -0.0429393 -0.000236751 -0.000117231 -3.15441e-05 0.00109974 -0.00138578 0.000656908 1.37572e-05 0.000676628 -0.00156084 5.41788e-05 -0.000851074 -0.00145424 -0.000808014 -0.00176246 -0.000201282 0.000442692 0.000612875 0.000221729 -0.000335693 -0.000126645 0.000139593 6.38513e-05 -0.000170808 0.000368633 4.60121e-05 -0.000125329 -2.1011e-05 
1644.65 0 -0.000665058 -0.00953594 -0.00015309 -0.00024716 -0.0426321 -0.000166914 -0.000101266 -3.7895e-06 0.00111877 -0.00224755 0.000667684 -0.000817864 0.000702066 -0.00161274 4.22869e-05 -0.00077041 -0.00143879 -0.000757162 -0.00175127 -0.000198091 0.000433863 0.000599837 0.000228219 -0.000304707 -0.000121636 0.000141571 8.19613e-05 -0.000195641 0.00036142 6.09999e-05 -0.000120964 -2.4955e-05 
1645 0 -0.000675364 -0.00915803 -0.000154897 -0.000242363 -0.0422835 -9.6534e-05 -9.07509e-05 2.72954e-05 0.0011375 -0.00309444 0.000675283 -0.00163254 0.000725834 -0.0016654 3.49803e-05 -0.000694746 -0.00141457 -0.000705008 -0.00174129 -0.000195205 0.000420324 0.000584371 0.000234809 -0.000274094 -0.00011797 0.000143386 9.92093e-05 -0.000220188 0.000353553 7.52831e-05 -0.000117856 -2.81569e-05 
1645.35 0 -0.0006848 -0.00877703 -0.000157203 -0.000238667 -0.0418958 -2.65512e-05 -8.36339e-05 5.69899e-05 0.00115481 -0.00392109 0.000682579 -0.00243347 0.000744537 -0.00172084 3.3763e-05 -0.000626704 -0.00138413 -0.000653346 -0.00173032 -0.000192408 0.000403432 0.000567308 0.000241088 -0.00024483 -0.00011581 0.00014353 0.000114508 -0.00024351 0.000344486 8.96383e-05 -0.0001143 -2.97444e-05 
1645.7 0 -0.000691763 -0.00839186 -0.000160207 -0.000236148 -0.0414706 4.43249e-05 -8.08253e-05 8.16915e-05 0.00116757 -0.00472485 0.000692094 -0.00322417 0.000755796 -0.00178102 3.6854e-05 -0.00056733 -0.00135094 -0.000600852 -0.00171864 -0.000191529 0.000385926 0.000548249 0.000247451 -0.000217327 -0.000112169 0.000140858 0.000127809 -0.000266009 0.000334442 0.000105244 -0.000109186 -2.88484e-05 
1646.05 0 -0.000696603 -0.0080033 -0.000162608 -0.00023369 -0.0410087 0.000117103 -8.45026e-05 0.000103434 0.00117499 -0.00550601 0.000703776 -0.0040061 0.000759097 -0.0018466 4.12369e-05 -0.000515629 -0.00131733 -0.000545899 -0.00170835 -0.000192935 0.000369043 0.000527354 0.000253622 -0.000190859 -0.000104909 0.000135417 0.000139406 -0.000289392 0.000323698 0.000122247 -0.00010187 -2.64084e-05 
1646.4 0 -0.000701274 -0.00761243 -0.000163371 -0.000231186 -0.040512 0.000191389 -9.5483e-05 0.000124634 0.00117728 -0.00626768 0.000716534 -0.00477896 0.000754334 -0.0019175 4.40845e-05 -0.000468835 -0.00128475 -0.000488499 -0.00169957 -0.00019548 0.000352138 0.000505358 0.000259698 -0.000164867 -9.47737e-05 0.000128726 0.000150078 -0.000314358 0.000313236 0.000139731 -9.29643e-05 -2.37313e-05 
1646.75 0 -0.000706447 -0.00721889 -0.000162418 -0.000229304 -0.0399837 0.000265316 -0.000111252 0.000145497 0.00117475 -0.00701262 0.000729831 -0.0055411 0.000744167 -0.00199147 4.43203e-05 -0.000423057 -0.00125302 -0.000428718 -0.0016901 -0.000198475 0.000335403 0.000482505 0.000265225 -0.000138884 -8.42462e-05 0.000121875 0.000159678 -0.00033973 0.000303716 0.000157133 -8.4276e-05 -2.02258e-05 
1647.1 0 -0.000709791 -0.00682305 -0.000159759 -0.000227864 -0.0394255 0.000336449 -0.000128805 0.000163452 0.00116941 -0.00774228 0.000743353 -0.00629028 0.000733752 -0.0020663 4.25843e-05 -0.0003769 -0.0012233 -0.000366233 -0.00167728 -0.000202293 0.000320806 0.000459664 0.000270073 -0.000111809 -7.49004e-05 0.000115091 0.000167954 -0.000364071 0.000295265 0.00017485 -7.56599e-05 -1.58353e-05 
1647.45 0 -0.000709162 -0.00642672 -0.000155537 -0.000226221 -0.0388351 0.000403549 -0.000148167 0.00017587 0.00116143 -0.00845674 0.0007549 -0.00702604 0.000726793 -0.00214158 3.9128e-05 -0.000331994 -0.00119572 -0.000301354 -0.00165813 -0.000207616 0.000308857 0.000437626 0.000274885 -8.45505e-05 -6.64024e-05 0.000107681 0.000175657 -0.000388431 0.000288029 0.000192033 -6.61605e-05 -1.14723e-05 
1647.8 0 -0.000704861 -0.00602943 -0.00015054 -0.000223388 -0.0382105 0.000467109 -0.00016824 0.000184878 0.00114876 -0.00915283 0.000760619 -0.00774855 0.000722381 -0.00221797 3.29513e-05 -0.000288121 -0.0011662 -0.000236836 -0.00163186 -0.000214052 0.000297631 0.000417169 0.000279005 -5.81937e-05 -5.93994e-05 9.98343e-05 0.000183871 -0.000415028 0.000281935 0.000207628 -5.59065e-05 -7.24164e-06 
1648.15 0 -0.000698071 -0.00563127 -0.000145194 -0.000219878 -0.0375545 0.000528524 -0.000185372 0.000193809 0.00113031 -0.00982775 0.000758801 -0.00845686 0.000717452 -0.00229619 2.31829e-05 -0.000241484 -0.00113271 -0.000176508 -0.0015991 -0.000221477 0.00028664 0.000399488 0.000280643 -3.09682e-05 -5.43074e-05 9.30504e-05 0.000193443 -0.000443097 0.000275717 0.00022312 -4.53596e-05 -2.60955e-06 
1648.5 0 -0.000689759 -0.00523391 -0.000139459 -0.000217719 -0.0368703 0.000589241 -0.000200665 0.000204005 0.00110574 -0.0104818 0.000749051 -0.00914929 0.000711441 -0.00237481 1.00691e-05 -0.000188924 -0.0010974 -0.000122882 -0.00155977 -0.000230012 0.000276288 0.000384585 0.000279069 -1.4656e-06 -4.94128e-05 8.82145e-05 0.000203689 -0.000470805 0.000268149 0.00023999 -3.43705e-05 2.0749e-06 
1648.85 0 -0.000680283 -0.00483792 -0.000132558 -0.000217795 -0.0361589 0.000647632 -0.000218418 0.000217071 0.00107581 -0.0111162 0.000731458 -0.00982526 0.000706104 -0.00244993 -4.3964e-06 -0.000130775 -0.00106085 -7.53085e-05 -0.00151391 -0.000238195 0.000265503 0.000370412 0.000274364 2.95156e-05 -4.47102e-05 8.36107e-05 0.000213031 -0.000497142 0.000259805 0.000257487 -2.32905e-05 6.08238e-06 
1649.2 0 -0.000669119 -0.0044433 -0.000123907 -0.000218393 -0.0354202 0.000701356 -0.000240655 0.000236158 0.00104178 -0.0117292 0.000708179 -0.0104837 0.000701157 -0.00251958 -1.76044e-05 -7.03391e-05 -0.00102153 -3.02733e-05 -0.00146065 -0.000243219 0.000254366 0.000355996 0.000267266 5.92065e-05 -4.0675e-05 7.74859e-05 0.000220933 -0.000521949 0.000251336 0.000274283 -1.31256e-05 8.9987e-06 
1649.55 0 -0.000656386 -0.0040494 -0.000114589 -0.000218439 -0.0346569 0.000751306 -0.000267774 0.000261959 0.00100404 -0.0123176 0.000681602 -0.0111239 0.000695956 -0.00258541 -2.8307e-05 -1.18528e-05 -0.000979597 1.52963e-05 -0.00139997 -0.000243547 0.000242962 0.000342047 0.000258434 8.65759e-05 -3.53125e-05 7.0086e-05 0.000227209 -0.000545654 0.00024273 0.000290207 -4.7771e-06 1.07903e-05 
1649.9 0 -0.000642814 -0.00365547 -0.000105866 -0.000219014 -0.0338728 0.000800095 -0.000299733 0.000293182 0.000962609 -0.0128828 0.000653611 -0.0117458 0.000692067 -0.00264723 -3.67541e-05 4.27683e-05 -0.000936468 6.2173e-05 -0.00133351 -0.000239095 0.000231009 0.000329279 0.000248938 0.000113 -2.73848e-05 6.21719e-05 0.000231884 -0.000567904 0.000233876 0.000306501 2.97556e-06 1.18986e-05 
1650.25 0 -0.000628298 -0.00326224 -9.7737e-05 -0.000219791 -0.0330686 0.000847576 -0.000334945 0.000329677 0.000915814 -0.0134279 0.000625173 -0.0123498 0.000690398 -0.00270223 -4.30766e-05 9.28707e-05 -0.000892767 0.000108703 -0.00126336 -0.000231449 0.000219569 0.000317458 0.000240009 0.000138504 -1.84175e-05 5.45183e-05 0.000235787 -0.00058797 0.000225586 0.000324136 1.19776e-05 1.38683e-05 
1650.6 0 -0.000612695 -0.00287122 -8.98634e-05 -0.000219499 -0.0322419 0.000891188 -0.000370055 0.000372364 0.000863118 -0.0139531 0.000597016 -0.0129357 0.00069033 -0.0027499 -4.51109e-05 0.000137821 -0.000848107 0.000153306 -0.00119245 -0.000222266 0.000209516 0.000305925 0.000232589 0.000162275 -1.03872e-05 4.67777e-05 0.000239395 -0.000605177 0.000219155 0.000341862 2.14073e-05 1.80244e-05 
1650.95 0 -0.000596523 -0.00248305 -8.22083e-05 -0.000218158 -0.0313905 0.000930866 -0.000402658 0.000420137 0.000806658 -0.0144561 0.000570833 -0.0135026 0.000690682 -0.002791 -4.17326e-05 0.000177525 -0.000802691 0.000194608 -0.00112199 -0.000210878 0.00020012 0.0002942 0.000227472 0.000184203 -2.76549e-06 3.83252e-05 0.000243918 -0.000619388 0.000214286 0.000358728 3.01525e-05 2.37959e-05 
1651.3 0 -0.000579794 -0.00209908 -7.45545e-05 -0.000215808 -0.0305141 0.000968424 -0.00043146 0.000469854 0.000750429 -0.0149358 0.000545983 -0.0140487 0.000691162 -0.00282703 -3.58178e-05 0.000212636 -0.000758651 0.00023106 -0.0010513 -0.000197195 0.000191041 0.000281474 0.000224952 0.00020547 5.90028e-06 2.99806e-05 0.000250254 -0.000632272 0.000209342 0.000374639 3.83896e-05 2.99463e-05 
1651.65 0 -0.000561862 -0.00172067 -6.66922e-05 -0.000212299 -0.0296133 0.00100537 -0.000455892 0.000519373 0.000697578 -0.0153944 0.000520012 -0.0145734 0.000693104 -0.00285972 -3.12009e-05 0.000244429 -0.000717715 0.000262539 -0.000980569 -0.000181248 0.000183409 0.000266848 0.000226705 0.000226839 1.47016e-05 2.29391e-05 0.000258323 -0.000644979 0.000203118 0.000389407 4.73623e-05 3.49423e-05 
1652 0 -0.000542499 -0.00134742 -5.89665e-05 -0.00020721 -0.02869 0.00104301 -0.000476425 0.000567981 0.000646998 -0.0158314 0.000491694 -0.015077 0.000698122 -0.00288987 -2.94976e-05 0.000273137 -0.000679121 0.000290946 -0.000910457 -0.000162847 0.000177427 0.00025074 0.000232766 0.000246372 2.2415e-05 1.64366e-05 0.000267855 -0.00065806 0.000195777 0.000403772 5.83658e-05 3.77381e-05 
1652.35 0 -0.00052149 -0.000978983 -5.19294e-05 -0.000201057 -0.027748 0.0010807 -0.000491871 0.000613876 0.000597206 -0.0162423 0.000459959 -0.0155573 0.000703077 -0.00291774 -3.02999e-05 0.000298847 -0.00064108 0.000319126 -0.000841943 -0.000142547 0.000171568 0.000234048 0.000238796 0.000263697 2.91865e-05 8.78879e-06 0.0002778 -0.000672151 0.000188007 0.000418898 7.13728e-05 3.88516e-05 
1652.7 0 -0.000499386 -0.000615953 -4.68344e-05 -0.000194993 -0.0267907 0.00111545 -0.0005014 0.000655009 0.000549016 -0.016627 0.000424152 -0.0160108 0.000702858 -0.00294264 -3.19598e-05 0.000322318 -0.000601977 0.000349128 -0.000775858 -0.000122723 0.000164732 0.000216677 0.000241833 0.000280044 3.55145e-05 -3.93549e-07 0.000287203 -0.000686975 0.000179588 0.00043492 8.54294e-05 3.9827e-05 
1653.05 0 -0.0004773 -0.000258783 -4.40268e-05 -0.000188559 -0.025819 0.00114353 -0.000506378 0.000691326 0.000504577 -0.0169888 0.000384776 -0.0164351 0.000696747 -0.00296331 -3.22443e-05 0.000343691 -0.000560249 0.00038141 -0.000713139 -0.000106128 0.000156475 0.000198348 0.000243328 0.00029514 4.14985e-05 -1.07765e-05 0.000296085 -0.000701418 0.000170167 0.000451701 9.90338e-05 4.09492e-05 
1653.4 0 -0.000455601 9.38308e-05 -4.3286e-05 -0.000180982 -0.0248322 0.00116341 -0.000507316 0.000724082 0.000464819 -0.01733 0.000344341 -0.016828 0.000686823 -0.0029786 -3.0326e-05 0.000362016 -0.000517181 0.000415711 -0.000653722 -9.49676e-05 0.000147351 0.00017938 0.000245214 0.000308174 4.70625e-05 -2.07787e-05 0.000305458 -0.000713821 0.000160327 0.000468721 0.000111632 4.14833e-05 
1653.75 0 -0.00043398 0.00044278 -4.37415e-05 -0.000171739 -0.0238337 0.00117588 -0.000504886 0.000753713 0.000428529 -0.0176522 0.000306928 -0.0171888 0.000675433 -0.00298807 -2.73161e-05 0.00037769 -0.000475974 0.000451609 -0.00059643 -9.01614e-05 0.000138028 0.000160663 0.000248308 0.000319906 5.24582e-05 -2.83679e-05 0.000315455 -0.000723912 0.000150877 0.00048473 0.000123061 4.12541e-05 
1654.1 0 -0.000412132 0.000786998 -4.31449e-05 -0.000160005 -0.0228281 0.00118289 -0.000500843 0.000781049 0.000394434 -0.0179572 0.000274653 -0.0175175 0.000662844 -0.00299297 -2.53173e-05 0.00039299 -0.000437014 0.000488042 -0.000540475 -8.84724e-05 0.000127987 0.000141917 0.000253461 0.000331414 5.86965e-05 -3.25549e-05 0.000325906 -0.000733089 0.000142507 0.000498915 0.000133235 4.01166e-05 
1654.45 0 -0.000390593 0.00112663 -4.02156e-05 -0.000146556 -0.0218175 0.0011861 -0.000495139 0.000806538 0.000363078 -0.0182465 0.000247039 -0.0178174 0.00064773 -0.00299452 -2.59447e-05 0.000409791 -0.000396321 0.000522174 -0.000485136 -8.61705e-05 0.000116948 0.000122203 0.000259966 0.00034255 6.6346e-05 -3.43268e-05 0.000337321 -0.000742324 0.000134897 0.000511061 0.000142376 3.85289e-05 
1654.8 0 -0.000369709 0.00146166 -3.61878e-05 -0.000133345 -0.020803 0.00118638 -0.000486245 0.000828958 0.000334415 -0.0185209 0.000224117 -0.0180931 0.000630405 -0.00299132 -2.96251e-05 0.000427651 -0.00035136 0.00055069 -0.000428595 -8.29552e-05 0.000105009 0.000101237 0.000266275 0.000352499 7.43662e-05 -3.68263e-05 0.000349061 -0.00075083 0.000127533 0.000521946 0.00015164 3.69882e-05 
1655.15 0 -0.000350147 0.00179142 -3.30073e-05 -0.000120043 -0.0197834 0.00118461 -0.000474503 0.000846406 0.00030717 -0.0187801 0.000203945 -0.0183482 0.000613181 -0.00298214 -3.54376e-05 0.000443946 -0.000304587 0.000573423 -0.000369005 -8.03739e-05 9.28945e-05 7.95122e-05 0.000270886 0.000359959 8.14176e-05 -4.20573e-05 0.000360901 -0.000757704 0.000121322 0.000531563 0.000162092 3.52888e-05 
1655.5 0 -0.000332486 0.00211557 -3.09376e-05 -0.000105831 -0.018759 0.00117975 -0.000463228 0.000859157 0.000281637 -0.0190214 0.000182514 -0.018584 0.000596688 -0.00296906 -4.18715e-05 0.000457621 -0.000258247 0.000593107 -0.000308585 -8.03975e-05 8.21504e-05 5.73509e-05 0.000272464 0.000365278 8.63803e-05 -4.8925e-05 0.000373128 -0.000763596 0.000117625 0.000539014 0.000174376 3.27904e-05 
1655.85 0 -0.000314449 0.00243372 -2.8618e-05 -9.17931e-05 -0.0177314 0.00117065 -0.000453059 0.00087033 0.000258797 -0.0192441 0.000157968 -0.018802 0.000579315 -0.00295441 -4.84625e-05 0.000470413 -0.000213231 0.000611874 -0.000251343 -8.29791e-05 7.35746e-05 3.52468e-05 0.000270313 0.000370734 9.01328e-05 -5.48326e-05 0.00038547 -0.000768955 0.000116337 0.000544384 0.000188966 2.96782e-05 
1656.2 0 -0.000294086 0.0027449 -2.51039e-05 -7.8831e-05 -0.0166998 0.00115762 -0.000439132 0.000881849 0.000237431 -0.0194499 0.000129458 -0.0190037 0.000560579 -0.00293837 -5.43812e-05 0.000484785 -0.000169438 0.000629217 -0.000196135 -8.51178e-05 6.7395e-05 1.44612e-05 0.000266623 0.000377336 9.50465e-05 -5.88305e-05 0.000398549 -0.000773606 0.000115613 0.000547421 0.000205056 2.65729e-05 
1656.55 0 -0.000272736 0.00304862 -2.01986e-05 -6.5841e-05 -0.0156625 0.00114005 -0.000418043 0.000893506 0.000213532 -0.0196387 9.74132e-05 -0.0191877 0.000541412 -0.00292083 -5.91026e-05 0.000502323 -0.000126074 0.000642766 -0.000139513 -8.31694e-05 6.27901e-05 -3.33489e-06 0.000263493 0.000384599 0.000102396 -6.09419e-05 0.000412951 -0.000778192 0.000114014 0.000547938 0.000220931 2.38147e-05 
1656.9 0 -0.000252283 0.00334457 -1.46798e-05 -5.17642e-05 -0.0146212 0.00111649 -0.000390645 0.000906059 0.000185431 -0.0198098 6.43399e-05 -0.0193506 0.00052151 -0.00290281 -6.19576e-05 0.000522279 -8.33787e-05 0.000649521 -8.21311e-05 -7.43396e-05 5.79696e-05 -1.729e-05 0.000261772 0.000392468 0.000111774 -6.0836e-05 0.000427781 -0.000783686 0.000111453 0.00054625 0.00023465 2.29396e-05 
1657.25 0 -0.00023275 0.00363086 -9.93449e-06 -3.64969e-05 -0.0135772 0.00108849 -0.00035865 0.000920503 0.000152499 -0.019963 3.37938e-05 -0.0194904 0.000500009 -0.00288406 -6.15204e-05 0.000543301 -4.45924e-05 0.000648222 -2.71651e-05 -5.68722e-05 5.24221e-05 -2.84689e-05 0.000261996 0.000400506 0.000120493 -5.93986e-05 0.000441968 -0.000790021 0.000108578 0.000543049 0.000245783 2.45385e-05 
1657.6 0 -0.000214343 0.00390643 -6.70121e-06 -2.00019e-05 -0.0125303 0.00105904 -0.000323804 0.000936607 0.000115244 -0.0200958 9.70526e-06 -0.0196084 0.000477593 -0.00286468 -5.95586e-05 0.000563803 -1.23336e-05 0.000641551 2.41432e-05 -3.21449e-05 4.54962e-05 -3.87666e-05 0.000263193 0.000407658 0.000125997 -5.72797e-05 0.00045502 -0.000795992 0.00010517 0.00053833 0.00025597 2.80488e-05 
1657.95 0 -0.000196639 0.00417148 -4.67789e-06 -2.77262e-06 -0.0114811 0.00102966 -0.000287801 0.000953709 7.73694e-05 -0.0202054 -8.54272e-06 -0.0197083 0.000456171 -0.00284518 -5.88676e-05 0.000580713 1.54567e-05 0.000633933 7.37916e-05 -3.51117e-06 3.65395e-05 -4.88574e-05 0.000264866 0.000413029 0.000127871 -5.48575e-05 0.000465993 -0.000800945 9.95679e-05 0.00053237 0.000266389 3.27435e-05 
1658.3 0 -0.000178611 0.00442635 -2.7716e-06 1.41701e-05 -0.01043 0.0010018 -0.000252456 0.000971304 4.01399e-05 -0.020289 -2.62472e-05 -0.0197913 0.000435863 -0.00282276 -6.11951e-05 0.00059162 4.14818e-05 0.000627491 0.000125461 2.74537e-05 2.6473e-05 -5.80682e-05 0.000266558 0.000416251 0.000126257 -5.35623e-05 0.000473507 -0.000804872 9.08108e-05 0.000526742 0.000276677 3.75749e-05 
1658.65 0 -0.000160272 0.00467189 -9.59786e-07 3.05348e-05 -0.00937811 0.000974218 -0.000219911 0.000987402 1.62905e-06 -0.0203456 -4.62558e-05 -0.0198545 0.000414506 -0.00279319 -6.58518e-05 0.000597091 6.60659e-05 0.000620722 0.000180321 6.12263e-05 1.56384e-05 -6.63286e-05 0.000266348 0.000418009 0.00012167 -5.35958e-05 0.00047839 -0.000807064 7.98981e-05 0.000522434 0.000286524 4.28968e-05 
1659 0 -0.00014187 0.00490979 -1.67225e-07 4.55294e-05 -0.0083294 0.000943992 -0.000191319 0.000999289 -3.93359e-05 -0.0203762 -6.79327e-05 -0.0198966 0.000391657 -0.0027558 -6.96552e-05 0.000600929 8.90216e-05 0.000611946 0.000235751 9.63194e-05 3.18873e-06 -7.49842e-05 0.000263689 0.000420068 0.000115552 -5.33761e-05 0.000482872 -0.000806185 6.76777e-05 0.000518849 0.000295445 4.90393e-05 
1659.35 0 -0.000123835 0.00513984 2.2415e-07 5.83394e-05 -0.00728933 0.000910382 -0.000167068 0.00100688 -8.41021e-05 -0.0203832 -9.06903e-05 -0.0199179 0.000368534 -0.0027127 -7.02527e-05 0.000607271 0.000110621 0.000601043 0.000289851 0.000131555 -1.00667e-05 -8.45194e-05 0.000259792 0.000423927 0.000109194 -5.11059e-05 0.000486971 -0.000801928 5.45231e-05 0.000516074 0.000303332 5.54459e-05 
1659.7 0 -0.000106459 0.00535995 1.38498e-06 6.92215e-05 -0.00625887 0.000872852 -0.000149635 0.00101165 -0.000133045 -0.020369 -0.000113571 -0.0199189 0.000346134 -0.00266851 -6.87021e-05 0.000615458 0.000131749 0.000588391 0.00034343 0.000168176 -2.17861e-05 -9.40835e-05 0.000254565 0.000429796 0.000103454 -4.74145e-05 0.000490067 -0.000795486 4.1289e-05 0.00051436 0.00031026 6.11513e-05 
1660.05 0 -8.89981e-05 0.00557001 4.02876e-06 7.78966e-05 -0.00523545 0.000830945 -0.000141149 0.00101188 -0.000183712 -0.0203343 -0.000133854 -0.0198992 0.00032405 -0.00262561 -6.83329e-05 0.000623587 0.000154665 0.000573699 0.000397113 0.000205774 -3.23362e-05 -0.000103243 0.000249216 0.000437526 9.84667e-05 -4.45001e-05 0.000491025 -0.000787906 2.84085e-05 0.000512374 0.00031593 6.58861e-05 
1660.4 0 -7.21339e-05 0.00577121 7.36543e-06 8.49458e-05 -0.00421859 0.000785204 -0.000138735 0.00100384 -0.000234108 -0.0202772 -0.000150179 -0.0198586 0.000299473 -0.00258305 -7.07313e-05 0.000632186 0.000180391 0.0005557 0.000450809 0.000240698 -4.35271e-05 -0.000112117 0.000246182 0.000446215 9.44648e-05 -4.27768e-05 0.000488578 -0.000778495 1.61183e-05 0.00050908 0.000320931 6.96699e-05 
1660.75 0 -5.73842e-05 0.00596451 1.05154e-05 9.08112e-05 -0.00321094 0.000735448 -0.000139649 0.000987179 -0.000281684 -0.0201946 -0.000163699 -0.0197988 0.000272465 -0.00254124 -7.5462e-05 0.000641955 0.000207867 0.000534704 0.000505907 0.000268553 -5.50486e-05 -0.000120704 0.000244653 0.000455059 9.06954e-05 -4.1809e-05 0.000483115 -0.000767142 5.05315e-06 0.000504232 0.000326508 7.20405e-05 
1661.1 0 -4.46643e-05 0.0061498 1.37574e-05 9.54139e-05 -0.00221438 0.0006827 -0.000142714 0.000966541 -0.000321895 -0.0200871 -0.00017547 -0.0197209 0.000246094 -0.00250025 -8.27972e-05 0.000651574 0.000236206 0.000513331 0.00056309 0.000288727 -6.56062e-05 -0.000129512 0.000242431 0.000463476 8.55727e-05 -4.19244e-05 0.000477267 -0.000755938 -5.94414e-06 0.000498016 0.000333612 7.20885e-05 
1661.45 0 -3.34105e-05 0.00632738 1.62555e-05 9.95215e-05 -0.00122783 0.000629538 -0.000146335 0.000947469 -0.000352128 -0.0199576 -0.000184007 -0.0196254 0.000223029 -0.00246031 -9.32792e-05 0.000659145 0.00026564 0.000492452 0.000622897 0.000303197 -7.38736e-05 -0.000138021 0.000239679 0.000470922 7.88265e-05 -4.34205e-05 0.00047331 -0.0007463 -1.84702e-05 0.000491353 0.000341595 6.92031e-05 
1661.8 0 -2.40503e-05 0.00649677 1.77554e-05 0.000103527 -0.000251048 0.000580134 -0.000150008 0.000930869 -0.000374588 -0.0198088 -0.000185444 -0.0195128 0.000205544 -0.00242251 -0.00010589 0.000665242 0.000296343 0.000473617 0.000686736 0.000314564 -7.9617e-05 -0.000145971 0.000237483 0.000478167 7.21252e-05 -4.50386e-05 0.00047046 -0.000737685 -3.1899e-05 0.000485202 0.000349284 6.37354e-05 
1662.15 0 -1.79793e-05 0.00665644 2.00006e-05 0.000107099 0.000715117 0.000538232 -0.000152345 0.000915094 -0.00039315 -0.0196421 -0.000177509 -0.0193857 0.000194055 -0.00238484 -0.000118497 0.000670954 0.00032851 0.000458201 0.000754005 0.000326176 -8.3688e-05 -0.000154902 0.000236296 0.000485596 6.60098e-05 -4.53322e-05 0.000467212 -0.00072879 -4.62492e-05 0.000479404 0.000356819 5.69985e-05 
1662.5 0 -1.52308e-05 0.00680627 2.39979e-05 0.000111086 0.00166894 0.000503563 -0.000150827 0.000898305 -0.000409399 -0.0194558 -0.000161771 -0.0192466 0.000186821 -0.00234304 -0.000129592 0.000676641 0.000364208 0.000444062 0.000823677 0.000339344 -8.61665e-05 -0.000165242 0.000236326 0.000492886 5.89154e-05 -4.51174e-05 0.000463409 -0.000719132 -6.2539e-05 0.000473795 0.000364649 5.01386e-05 
1662.85 0 -1.40001e-05 0.00694607 2.93725e-05 0.000116766 0.00260789 0.000473774 -0.000145809 0.000876995 -0.000421855 -0.0192482 -0.00013983 -0.0190948 0.000182968 -0.002296 -0.00013771 0.000684981 0.000403498 0.000429079 0.000892997 0.000351589 -8.62127e-05 -0.000176968 0.000237719 0.000501187 4.97334e-05 -4.4827e-05 0.000458837 -0.000709615 -8.11838e-05 0.000468756 0.000372632 4.33531e-05 
1663.2 0 -1.26725e-05 0.0070754 3.61608e-05 0.00012367 0.00353091 0.000449889 -0.000140193 0.000849265 -0.000429387 -0.0190222 -0.000112332 -0.0189263 0.000184162 -0.0022453 -0.000140646 0.000697748 0.0004442 0.000414185 0.000958823 0.000362108 -8.41953e-05 -0.00019105 0.000240866 0.000510441 4.02907e-05 -4.31672e-05 0.00045229 -0.000700318 -0.000101632 0.000463594 0.000381175 3.69124e-05 
1663.55 0 -1.0787e-05 0.0071939 4.46031e-05 0.00013132 0.00443725 0.000433808 -0.000135963 0.000816286 -0.000434371 -0.0187809 -8.21766e-05 -0.0187376 0.000191183 -0.00219078 -0.000136397 0.000712465 0.000485837 0.000402542 0.00102141 0.00037367 -8.19665e-05 -0.000206896 0.000245675 0.000518891 3.23349e-05 -3.91219e-05 0.000442828 -0.000690881 -0.000122638 0.000456993 0.000390561 3.22312e-05 
1663.9 0 -8.30783e-06 0.00730077 5.41232e-05 0.000139857 0.00532596 0.000422951 -0.000132602 0.000778268 -0.000439076 -0.0185244 -5.25079e-05 -0.0185269 0.000200993 -0.00213029 -0.000123596 0.000726479 0.000528859 0.000397014 0.00108232 0.000387722 -8.09833e-05 -0.000222337 0.000251024 0.00052545 2.36483e-05 -3.3224e-05 0.000429884 -0.000680986 -0.000143224 0.000447456 0.000399655 2.93531e-05 
1664.25 0 -5.45912e-06 0.00739521 6.39415e-05 0.000148959 0.0061973 0.000413506 -0.00012862 0.000736555 -0.000445025 -0.0182518 -2.27946e-05 -0.0182938 0.000209188 -0.00206283 -0.000102135 0.000740829 0.000572188 0.000397958 0.00114304 0.000402429 -8.13971e-05 -0.000236192 0.00025655 0.000530929 1.18326e-05 -2.62296e-05 0.000414311 -0.000670287 -0.000162705 0.000435671 0.000406682 2.68004e-05 
1664.6 0 -2.32125e-06 0.00747787 7.34654e-05 0.000158266 0.00705231 0.000403819 -0.000123726 0.00069484 -0.000453253 -0.0179626 7.59195e-06 -0.0180397 0.000213692 -0.0019901 -7.29321e-05 0.000758272 0.000614252 0.000402398 0.00120439 0.00041576 -8.22993e-05 -0.000247714 0.000261762 0.000537642 -2.33073e-06 -1.89687e-05 0.000397511 -0.000660028 -0.000180836 0.000422975 0.000411138 2.47793e-05 
1664.95 0 1.13519e-06 0.00755142 8.22818e-05 0.00016809 0.00788954 0.0003954 -0.000116696 0.000654296 -0.000462425 -0.0176573 3.83308e-05 -0.0177676 0.000216077 -0.00191541 -3.78809e-05 0.000778491 0.000655194 0.000406989 0.00126514 0.000427853 -8.32108e-05 -0.000257552 0.000266814 0.000546826 -1.77416e-05 -1.23292e-05 0.000381032 -0.00065105 -0.000197342 0.000409608 0.000415153 2.33263e-05 
1665.3 0 4.40701e-06 0.00761677 9.01593e-05 0.000178956 0.00870526 0.000393245 -0.000105736 0.000615214 -0.000469855 -0.0173364 6.83558e-05 -0.01748 0.000218657 -0.00184004 -1.26356e-06 0.000797606 0.000694547 0.000412808 0.00132357 0.000439042 -8.34655e-05 -0.000266634 0.000271629 0.000557025 -3.29054e-05 -6.48198e-06 0.000365736 -0.000641684 -0.00021104 0.000396219 0.000421208 1.97003e-05 
1665.65 0 7.78335e-06 0.00767215 9.77094e-05 0.000190714 0.00949877 0.000399946 -9.17606e-05 0.000579508 -0.000473679 -0.0169993 9.45981e-05 -0.017179 0.000222546 -0.00176319 3.28167e-05 0.000814404 0.000729931 0.000423622 0.00137822 0.000450885 -8.28706e-05 -0.000274676 0.000275837 0.000566237 -4.66455e-05 -2.06391e-06 0.000350786 -0.000629211 -0.000221928 0.000384109 0.000429105 1.31807e-05 
1666 0 1.35237e-05 0.00771788 0.000106145 0.000202211 0.0102702 0.000413067 -7.75552e-05 0.000550987 -0.000475627 -0.0166455 0.000115952 -0.0168648 0.000226391 -0.00168358 6.45357e-05 0.000830999 0.000759724 0.000438227 0.00142736 0.000465567 -8.15576e-05 -0.000280945 0.000279793 0.000573067 -5.82651e-05 1.04106e-06 0.000335765 -0.000613531 -0.000232334 0.000373319 0.000437247 5.36778e-06 
1666.35 0 2.21483e-05 0.00775492 0.00011518 0.000213897 0.0110187 0.000429452 -6.53217e-05 0.000530936 -0.000478954 -0.0162757 0.000134585 -0.0165373 0.000228125 -0.00159948 9.4977e-05 0.000849978 0.000784662 0.000451018 0.00146978 0.000484081 -7.97737e-05 -0.000285199 0.000282948 0.000578173 -6.66752e-05 3.46635e-06 0.000321415 -0.000596971 -0.00024394 0.000362786 0.000443246 -3.81676e-06 
1666.7 0 3.20374e-05 0.00778387 0.000123497 0.00022681 0.0117452 0.000446115 -5.63428e-05 0.000515898 -0.000484716 -0.0158952 0.00015202 -0.0161961 0.000226754 -0.00151165 0.000123119 0.000874377 0.000807627 0.000458477 0.00150517 0.000506549 -7.7733e-05 -0.000289412 0.000284044 0.000583663 -7.17811e-05 5.24621e-06 0.000308264 -0.000582108 -0.000256734 0.000352177 0.000446208 -1.43724e-05 
1667.05 0 4.29974e-05 0.00780469 0.000130302 0.000240008 0.0124521 0.000461521 -5.05955e-05 0.000501251 -0.000492054 -0.0155099 0.000168279 -0.0158414 0.000221378 -0.0014209 0.00014733 0.000903682 0.000829623 0.000461347 0.00153429 0.000530305 -7.58125e-05 -0.000295672 0.0002823 0.000589613 -7.43915e-05 7.2663e-06 0.0002962 -0.000568486 -0.000270234 0.000342316 0.000447707 -2.46875e-05 
1667.4 0 5.55548e-05 0.00781631 0.000135497 0.000252397 0.0131411 0.000476493 -4.68002e-05 0.000484956 -0.000501015 -0.0151196 0.000183593 -0.0154748 0.000212097 -0.0013268 0.000166629 0.000935242 0.000848745 0.000462808 0.00155998 0.000551405 -7.45132e-05 -0.000303475 0.00027887 0.000595459 -7.48804e-05 9.49385e-06 0.000284466 -0.000554878 -0.000285361 0.000333648 0.000448676 -3.29935e-05 
1667.75 0 6.9136e-05 0.00781869 0.000139198 0.000263626 0.0138118 0.000492418 -4.47537e-05 0.000467598 -0.000512987 -0.0147202 0.000197484 -0.0150959 0.000200275 -0.00123022 0.000182158 0.000968164 0.000863648 0.000465574 0.0015826 0.000569516 -7.43398e-05 -0.000311058 0.000275245 0.00060184 -7.35383e-05 1.14291e-05 0.000271636 -0.000541685 -0.000301977 0.000326864 0.000448956 -3.94065e-05 
1668.1 0 8.37594e-05 0.00781196 0.00014192 0.00027295 0.0144621 0.000510107 -4.47083e-05 0.000450695 -0.000528315 -0.0143098 0.000208824 -0.0147045 0.000186422 -0.00113358 0.000195185 0.001002 0.000875281 0.000470157 0.00160049 0.000587066 -7.442e-05 -0.000317647 0.00027201 0.000608118 -7.05706e-05 1.4374e-05 0.000256567 -0.000529265 -0.000317917 0.000322194 0.000448675 -4.52614e-05 
1668.45 0 9.96074e-05 0.00779559 0.000145569 0.000279516 0.0150903 0.000529346 -4.70924e-05 0.000434027 -0.000547041 -0.0138886 0.000216497 -0.0143011 0.00016944 -0.00103961 0.000206678 0.00103537 0.000885519 0.000476276 0.00161374 0.00060424 -7.25356e-05 -0.000323197 0.000269107 0.000612216 -6.57924e-05 1.88557e-05 0.000240301 -0.000517751 -0.000331601 0.000319123 0.000448207 -4.98982e-05 
1668.8 0 0.000116773 0.00777086 0.00015077 0.000283858 0.0156957 0.000547216 -5.19845e-05 0.000416632 -0.000567639 -0.0134587 0.000220378 -0.0138856 0.000148762 -0.000951063 0.000219252 0.00106766 0.000894112 0.000483997 0.00162393 0.000618705 -6.71287e-05 -0.000328344 0.000266142 0.000613695 -6.09937e-05 2.39288e-05 0.000224134 -0.000507605 -0.000342959 0.000317381 0.000447911 -5.21636e-05 
1669.15 0 0.000135624 0.00773984 0.000156126 0.000286491 0.0162792 0.000560952 -5.81607e-05 0.00039968 -0.000587049 -0.0130234 0.000225118 -0.0134592 0.000127442 -0.000869938 0.000233518 0.00109779 0.000900503 0.000492801 0.00163272 0.000629632 -5.88046e-05 -0.000334102 0.000263525 0.000613557 -5.75271e-05 2.97243e-05 0.000207684 -0.00049877 -0.000352145 0.000316356 0.000448369 -5.31877e-05 
1669.5 0 0.00015457 0.00770214 0.000161588 0.000287823 0.0168408 0.000570148 -6.34216e-05 0.000384717 -0.000604678 -0.0125841 0.000235775 -0.0130256 0.000108672 -0.000795267 0.000246973 0.00112362 0.000906359 0.000500981 0.0016417 0.000639383 -4.94258e-05 -0.00033925 0.000261942 0.000613797 -5.33631e-05 3.6046e-05 0.000190581 -0.000489892 -0.000359455 0.000314943 0.000447818 -5.33314e-05 
1669.85 0 0.000171 0.0076543 0.000167415 0.000288076 0.0173805 0.000575621 -6.68331e-05 0.000371389 -0.000620767 -0.0121401 0.000253208 -0.0125874 9.02264e-05 -0.000723563 0.000258485 0.00114415 0.000914459 0.000506589 0.00165283 0.000651302 -4.01077e-05 -0.000341192 0.000261225 0.00061605 -4.66256e-05 4.23991e-05 0.00017363 -0.000479796 -0.000365546 0.000313242 0.000443839 -5.1095e-05 
1670.2 0 0.000183284 0.00759501 0.000173066 0.00028796 0.0178997 0.000578525 -6.90984e-05 0.000359007 -0.000634151 -0.0116901 0.000276091 -0.012144 6.85876e-05 -0.000648994 0.000267879 0.00115867 0.00092556 0.00050952 0.0016662 0.000666466 -3.14069e-05 -0.000339608 0.000260718 0.000619134 -3.80036e-05 4.86467e-05 0.000157747 -0.000468316 -0.000371351 0.000311838 0.000436566 -4.625e-05 
1670.55 0 0.000192339 0.00752595 0.000178157 0.000289311 0.0183983 0.000579436 -7.04377e-05 0.000347548 -0.000643281 -0.0112326 0.000302013 -0.0116938 4.30307e-05 -0.000568395 0.000275023 0.00116752 0.00093863 0.000511896 0.0016783 0.000683606 -2.34161e-05 -0.000336389 0.000259107 0.000621996 -2.94374e-05 5.52441e-05 0.000142194 -0.000455454 -0.000377712 0.000309549 0.000427497 -4.01792e-05 
1670.9 0 0.000200135 0.00744828 0.00018191 0.000292722 0.0188736 0.000579083 -6.95276e-05 0.000336537 -0.00064752 -0.0107671 0.00032678 -0.0112379 1.33487e-05 -0.000482552 0.000280158 0.00117223 0.000952702 0.000515426 0.00168602 0.000700112 -1.68125e-05 -0.000333461 0.000255387 0.000625062 -2.26715e-05 6.32999e-05 0.000125839 -0.000441322 -0.000384499 0.000303947 0.000418667 -3.46309e-05 
1671.25 0 0.000207883 0.00736228 0.000184515 0.000296961 0.0193228 0.000577505 -6.45186e-05 0.000324571 -0.000648016 -0.0102937 0.000347973 -0.0107796 -1.95454e-05 -0.00039417 0.000283294 0.0011752 0.000967335 0.000520599 0.00168938 0.000712318 -1.23953e-05 -0.000331217 0.000250117 0.000628073 -1.88202e-05 7.20461e-05 0.00010871 -0.000426358 -0.000391386 0.000294348 0.000411413 -2.92548e-05 
1671.6 0 0.000216441 0.00726743 0.000187313 0.000300512 0.0197457 0.00057483 -5.51362e-05 0.000309798 -0.000646841 -0.00981348 0.000364865 -0.01032 -5.36442e-05 -0.000306571 0.000287203 0.00117909 0.000980033 0.00052686 0.00168877 0.0007186 -1.00338e-05 -0.000329041 0.000245257 0.000629281 -1.77993e-05 7.97778e-05 9.14364e-05 -0.000410882 -0.0003982 0.000281913 0.000405108 -2.19051e-05 
1671.95 0 0.000225614 0.00716406 0.000189777 0.000302867 0.0201441 0.000570282 -4.31901e-05 0.000290633 -0.00064693 -0.00932683 0.000377149 -0.0098578 -8.85497e-05 -0.000222986 0.000294428 0.00118555 0.000987762 0.000535399 0.0016849 0.000719983 -8.39576e-06 -0.000327531 0.000242316 0.000627746 -2.02864e-05 8.62272e-05 7.42821e-05 -0.000394826 -0.000403883 0.000267772 0.000397527 -1.40314e-05 
1672.3 0 0.000235216 0.00705388 0.000190546 0.000303784 0.0205155 0.000561104 -3.23938e-05 0.000268172 -0.000650053 -0.00883464 0.000386065 -0.00939223 -0.00012363 -0.000144853 0.000301975 0.0011941 0.00099056 0.00054789 0.00167791 0.000716474 -7.08954e-06 -0.000327274 0.000241156 0.000624563 -2.54771e-05 9.1993e-05 5.75618e-05 -0.000377814 -0.000408984 0.00025336 0.000387474 -8.46891e-06 
1672.65 0 0.000245784 0.00693762 0.000189893 0.000304299 0.0208574 0.000546151 -2.39294e-05 0.000244589 -0.00065523 -0.00833931 0.000391606 -0.00892414 -0.000158573 -7.09458e-05 0.000305765 0.00120164 0.000989365 0.000563074 0.00166561 0.000707099 -7.24395e-06 -0.000326882 0.000241503 0.000620582 -3.19318e-05 9.73892e-05 4.21129e-05 -0.000357991 -0.000414258 0.000240284 0.000375032 -5.808e-06 
1673 0 0.000256222 0.00681608 0.000187877 0.000306642 0.0211711 0.000527398 -1.55399e-05 0.000222277 -0.000660821 -0.00784301 0.000393514 -0.00845389 -0.000193666 -2.46653e-07 0.000304694 0.00120508 0.000983438 0.00057815 0.00164739 0.000691487 -8.23262e-06 -0.000325563 0.000243221 0.000615455 -3.9795e-05 0.000103385 2.81299e-05 -0.000334999 -0.000419116 0.000229222 0.000361795 -5.81646e-06 
1673.35 0 0.000265251 0.00668942 0.00018457 0.000310618 0.0214578 0.000506185 -5.83805e-06 0.000203407 -0.000666104 -0.00734675 0.000392788 -0.00798237 -0.000227127 6.67304e-05 0.000299795 0.00120191 0.000973455 0.000591587 0.00162473 0.000671969 -9.08426e-06 -0.000323361 0.000245787 0.000608981 -5.05799e-05 0.000110987 1.49742e-05 -0.000310974 -0.000421781 0.000219098 0.000349146 -7.55693e-06 
1673.7 0 0.000273511 0.00655699 0.000180557 0.000314067 0.0217201 0.000481852 3.39236e-06 0.000186317 -0.000669251 -0.00685084 0.000389971 -0.00750993 -0.000258877 0.000131422 0.000293246 0.00119132 0.000961239 0.000604418 0.00160024 0.000651366 -1.0354e-05 -0.000320663 0.000250076 0.000600041 -6.42216e-05 0.000119319 2.25604e-06 -0.000286444 -0.000421463 0.000209563 0.00033696 -9.76102e-06 
1674.05 0 0.000282316 0.0064204 0.000176145 0.000315981 0.0219611 0.000453971 1.1285e-05 0.000166931 -0.000667551 -0.00635528 0.000383084 -0.00703561 -0.000289985 0.000196071 0.000287291 0.00117349 0.000946033 0.000616943 0.00157756 0.000630562 -1.11615e-05 -0.000317554 0.000257138 0.000586888 -7.89393e-05 0.000126988 -1.11063e-05 -0.000261341 -0.000418969 0.000201337 0.000325005 -1.22748e-05 
1674.4 0 0.00029194 0.00628189 0.000171827 0.000316649 0.0221809 0.000424908 1.79891e-05 0.000142872 -0.000658006 -0.00586072 0.000371875 -0.00656044 -0.00031999 0.00026083 0.000283503 0.00114931 0.000927492 0.000628614 0.00155782 0.000611078 -9.8179e-06 -0.00031261 0.000266318 0.000569419 -9.31959e-05 0.000134092 -2.54882e-05 -0.00023622 -0.000414937 0.000194711 0.000312362 -1.53703e-05 
1674.75 0 0.00030105 0.00614057 0.000167313 0.000316555 0.0223778 0.000398288 2.34143e-05 0.000115971 -0.00063936 -0.00536858 0.000356839 -0.00608561 -0.000347355 0.000323784 0.000284381 0.00112307 0.00090805 0.000639527 0.00153831 0.000594413 -8.16595e-06 -0.000305303 0.000277908 0.000550103 -0.000105899 0.000140125 -4.02706e-05 -0.000210768 -0.000409327 0.000189118 0.000298175 -1.90032e-05 
1675.1 0 0.000308262 0.00599376 0.000162706 0.000315407 0.0225514 0.000374912 2.88718e-05 8.90722e-05 -0.000615163 -0.0048822 0.000338508 -0.00560895 -0.000370823 0.00038433 0.000292892 0.00109931 0.000890583 0.000652918 0.0015174 0.000580152 -7.49933e-06 -0.000296487 0.000291184 0.000531494 -0.00011758 0.000145107 -5.54757e-05 -0.000184975 -0.000401166 0.000183204 0.000283099 -2.40316e-05 
1675.45 0 0.000313644 0.00584113 0.000158955 0.000312978 0.0227046 0.000353555 3.42595e-05 6.37246e-05 -0.000589431 -0.00440285 0.000318929 -0.00512891 -0.000392651 0.000444398 0.000308012 0.00107918 0.000876627 0.000673376 0.00149541 0.00056691 -7.45946e-06 -0.000287774 0.000303278 0.000513332 -0.000128934 0.000150096 -7.10109e-05 -0.00015987 -0.000389914 0.00017606 0.000268101 -3.09458e-05 
1675.8 0 0.000318738 0.00568471 0.000156276 0.000309111 0.0228384 0.000333287 3.98301e-05 4.28609e-05 -0.000562364 -0.00392787 0.000298062 -0.00464678 -0.000418262 0.000505832 0.000327299 0.00106083 0.000865561 0.000700415 0.00147319 0.000552516 -8.71611e-06 -0.000279806 0.000312575 0.000496226 -0.000141229 0.000155246 -8.52904e-05 -0.000135458 -0.00037684 0.000167781 0.000253919 -3.86043e-05 
1676.15 0 0.000324345 0.00552443 0.000153104 0.000304133 0.0229507 0.000314525 4.65466e-05 2.94105e-05 -0.000532036 -0.00345676 0.000274973 -0.00416607 -0.000449118 0.000568406 0.000350799 0.0010422 0.000857114 0.000727275 0.00145033 0.000535558 -1.17033e-05 -0.00027115 0.000319799 0.000481273 -0.000155693 0.000159077 -9.76734e-05 -0.000111185 -0.000362918 0.000157742 0.00024074 -4.59708e-05 
1676.5 0 0.000330526 0.00535872 0.000149177 0.000298452 0.0230414 0.00029922 5.42872e-05 2.18495e-05 -0.00049829 -0.00298953 0.000250598 -0.00368876 -0.000481236 0.000630748 0.000377804 0.00102297 0.000852655 0.000750258 0.00142546 0.000519707 -1.53718e-05 -0.000261162 0.000326313 0.000466808 -0.000170768 0.000160151 -0.000110017 -8.68997e-05 -0.0003481 0.000146247 0.000228926 -5.20245e-05 
1676.85 0 0.000337184 0.0051894 0.000145353 0.00029237 0.0231102 0.000289191 6.15448e-05 1.54649e-05 -0.000463673 -0.00252432 0.000223432 -0.00321577 -0.000512422 0.000692544 0.000406422 0.00100298 0.000851072 0.000770337 0.00139947 0.000508481 -1.8275e-05 -0.000251091 0.000332357 0.000451924 -0.000184216 0.000159197 -0.000123177 -6.32326e-05 -0.000333972 0.000134412 0.000218397 -5.64959e-05 
1677.2 0 0.000343981 0.00501783 0.00014225 0.000285713 0.0231536 0.000282269 6.79463e-05 6.73597e-06 -0.000429511 -0.00206046 0.000190677 -0.0027494 -0.000541455 0.000755073 0.000435949 0.000980768 0.000849116 0.000786994 0.00137481 0.000500241 -2.07481e-05 -0.000241572 0.000337635 0.000436967 -0.000196087 0.000156745 -0.000136229 -4.12356e-05 -0.000320964 0.000123196 0.000207809 -6.09469e-05 
1677.55 0 0.000350297 0.00484313 0.000140002 0.000278176 0.0231733 0.000275027 7.61661e-05 -3.67624e-06 -0.000395782 -0.00159784 0.000153205 -0.00229144 -0.000567144 0.000818923 0.000465464 0.000955625 0.000841242 0.000799465 0.00135238 0.000491175 -2.2391e-05 -0.000232821 0.000341849 0.000420417 -0.000206165 0.000152176 -0.000148438 -2.12089e-05 -0.000307991 0.000112659 0.000196918 -6.66122e-05 
1677.9 0 0.00035592 0.00466562 0.000137452 0.000269652 0.023176 0.000267241 8.65139e-05 -1.44503e-05 -0.000362405 -0.00113535 0.000114619 -0.00184077 -0.000590642 0.000881689 0.000492706 0.000927878 0.000823414 0.000806935 0.00133214 0.000478722 -2.16043e-05 -0.000223959 0.000344394 0.000399976 -0.000213588 0.000145021 -0.000160519 -2.11564e-06 -0.000294548 0.000101739 0.000186589 -7.25799e-05 
1678.25 0 0.000361494 0.00448673 0.000133894 0.000260621 0.0231661 0.000261184 9.67341e-05 -2.77394e-05 -0.000329346 -0.000673255 7.71399e-05 -0.00139443 -0.000612708 0.000941542 0.000515822 0.000897436 0.000797522 0.000807843 0.00131291 0.000463037 -1.97663e-05 -0.000214874 0.000344648 0.000376243 -0.000218317 0.000135688 -0.000172801 1.72783e-05 -0.000280251 9.1053e-05 0.000177214 -7.76718e-05 
1678.6 0 0.000367177 0.00430683 0.000129093 0.00025175 0.0231434 0.000257144 0.000108161 -4.40791e-05 -0.000297179 -0.000214776 3.92396e-05 -0.000951992 -0.000631444 0.000998204 0.000534662 0.000862999 0.000767212 0.000801365 0.00129355 0.000445572 -1.84676e-05 -0.000206834 0.000342027 0.000351784 -0.000220845 0.000126228 -0.000185329 3.65549e-05 -0.000265439 8.23131e-05 0.000169194 -8.21917e-05 
1678.95 0 0.0003736 0.00412389 0.000123583 0.000243179 0.0231069 0.000252238 0.000122452 -6.05734e-05 -0.000267301 0.000236792 -7.27543e-07 -0.000515263 -0.000644052 0.00104927 0.000550642 0.000823561 0.000735092 0.000787865 0.00127412 0.000427761 -1.76292e-05 -0.000200034 0.000337368 0.000327371 -0.000221859 0.000118031 -0.000197519 5.5373e-05 -0.000251316 7.54108e-05 0.000163991 -8.64442e-05 
1679.3 0 0.00038197 0.00393624 0.000118962 0.000234423 0.0230564 0.000246152 0.000138169 -7.48907e-05 -0.000242677 0.000680185 -4.18761e-05 -8.44814e-05 -0.00064982 0.0010928 0.000563834 0.000779907 0.00070376 0.00076664 0.00125506 0.000409634 -1.77276e-05 -0.000193812 0.000331662 0.000302238 -0.000221633 0.000110902 -0.000207157 7.4565e-05 -0.000238528 7.00794e-05 0.000161699 -9.00893e-05 
1679.65 0 0.000391152 0.0037434 0.000114609 0.00022645 0.0229911 0.000239329 0.000153681 -8.5912e-05 -0.000224756 0.00111623 -8.35857e-05 0.000342489 -0.000649449 0.00113109 0.000572861 0.000733421 0.000672822 0.000737309 0.0012345 0.000390142 -1.95118e-05 -0.000188489 0.000324429 0.000276046 -0.000220571 0.000104131 -0.000214095 9.43024e-05 -0.000227299 6.6862e-05 0.000160574 -9.28988e-05 
1680 0 0.000398712 0.0035454 0.000108946 0.000220689 0.0229078 0.000228633 0.000168345 -9.31095e-05 -0.000211401 0.00154553 -0.000126403 0.000768638 -0.000643071 0.0011672 0.000577521 0.000684087 0.000640294 0.000702255 0.00121038 0.000370653 -2.29386e-05 -0.00018395 0.000315537 0.00024939 -0.00022002 9.70479e-05 -0.000220657 0.000114519 -0.000217261 6.51751e-05 0.000159007 -9.62406e-05 
1680.35 0 0.000403102 0.00334256 0.000102036 0.000216395 0.0228018 0.000211248 0.000180539 -9.78601e-05 -0.000199539 0.00196907 -0.000170709 0.0011952 -0.000630984 0.00120192 0.00057845 0.000632105 0.000605643 0.000665608 0.00118411 0.00035205 -2.71191e-05 -0.00017918 0.000306034 0.000223272 -0.00022006 8.96025e-05 -0.000228441 0.000133733 -0.000207769 6.31815e-05 0.000155491 -0.000101779 
1680.7 0 0.000405026 0.00313673 9.4907e-05 0.000211405 0.0226696 0.000187376 0.000189597 -0.000101513 -0.000187453 0.00238851 -0.000216271 0.00162 -0.000614106 0.00123511 0.000577029 0.00058004 0.000570309 0.000631379 0.00115833 0.000332298 -3.15988e-05 -0.000173961 0.000297098 0.000199359 -0.000218615 8.16794e-05 -0.000237575 0.000150142 -0.000198762 6.08357e-05 0.000149688 -0.000108306 
1681.05 0 0.000406541 0.00292952 8.78429e-05 0.000204811 0.022512 0.000160277 0.000196795 -0.000104336 -0.000174344 0.00280326 -0.000260729 0.0020399 -0.000594751 0.00126733 0.000576642 0.000530298 0.000534739 0.000602682 0.00113556 0.000310093 -3.55905e-05 -0.000169686 0.000289753 0.000178554 -0.00021448 7.31363e-05 -0.000246715 0.000163569 -0.000189495 5.99162e-05 0.000142632 -0.000113918 
1681.4 0 0.000407588 0.00272085 8.07412e-05 0.000197361 0.0223322 0.000133456 0.000202327 -0.000107152 -0.000159792 0.00321203 -0.000300899 0.00245446 -0.000575049 0.00130034 0.000577824 0.000483046 0.000498677 0.000581762 0.00111732 0.000286817 -3.8237e-05 -0.000167451 0.000284235 0.000159589 -0.000208239 6.45561e-05 -0.000254846 0.000175422 -0.000179825 6.1014e-05 0.000135274 -0.000119067 
1681.75 0 0.000406263 0.00251249 7.40258e-05 0.000190984 0.0221317 0.000107128 0.000205005 -0.000112695 -0.00014385 0.00361387 -0.000335716 0.002865 -0.00055564 0.00133473 0.00057841 0.000436763 0.000462798 0.00056817 0.0011018 0.000264158 -4.02786e-05 -0.000166214 0.000280017 0.000140816 -0.000201518 5.72065e-05 -0.000261564 0.000187561 -0.00017092 6.37301e-05 0.000128424 -0.000123822 
1682.1 0 0.000401739 0.0023058 6.77419e-05 0.000185904 0.0219077 8.01137e-05 0.000205532 -0.000121599 -0.000127038 0.00400673 -0.000364352 0.0032702 -0.00053746 0.00136952 0.000578463 0.000391194 0.000428691 0.000558581 0.00108655 0.000241648 -4.29856e-05 -0.000164818 0.000277057 0.000121812 -0.000195453 5.14687e-05 -0.000266545 0.000201789 -0.000162895 6.72857e-05 0.000122469 -0.000128008 
1682.45 0 0.000394728 0.00209925 6.17358e-05 0.00018092 0.0216607 5.21247e-05 0.000206025 -0.000132262 -0.000109828 0.00438948 -0.000383847 0.00366834 -0.000521252 0.00140641 0.000578547 0.000347548 0.000396781 0.000549019 0.00107038 0.000218022 -4.67757e-05 -0.000162232 0.000274683 0.000102503 -0.000190449 4.57296e-05 -0.000270814 0.000217999 -0.000154863 7.0491e-05 0.000116902 -0.000132546 
1682.8 0 0.000387419 0.001892 5.69736e-05 0.00017653 0.0213947 2.33567e-05 0.000206469 -0.000143806 -9.25957e-05 0.00476332 -0.000393966 0.00406019 -0.000507032 0.00144655 0.000576278 0.000305111 0.000365603 0.00053683 0.00104958 0.000193526 -5.12152e-05 -0.000158159 0.000271969 8.37645e-05 -0.000185489 3.88753e-05 -0.000275009 0.000234489 -0.000146525 7.39761e-05 0.000110234 -0.000138389 
1683.15 0 0.000382377 0.00168454 5.41186e-05 0.000173342 0.0211112 -5.76271e-06 0.000205713 -0.000155939 -7.44252e-05 0.00512972 -0.000400072 0.00444456 -0.000494276 0.00148725 0.000568586 0.000261477 0.000334672 0.000520826 0.00102036 0.00016859 -5.60131e-05 -0.000152188 0.000268564 6.72189e-05 -0.000179463 3.20287e-05 -0.000277955 0.000249929 -0.000138199 7.81729e-05 0.000100904 -0.000145638 
1683.5 0 0.000380086 0.00147731 5.24406e-05 0.000169576 0.0208087 -3.48139e-05 0.000204707 -0.000168859 -5.34706e-05 0.00548881 -0.000407086 0.00481807 -0.000481972 0.00152452 0.000555989 0.00021685 0.000306231 0.000500642 0.000983411 0.000144063 -6.21743e-05 -0.000144552 0.000264632 5.34548e-05 -0.000171777 2.54699e-05 -0.000278921 0.000263512 -0.000130471 8.23125e-05 8.91612e-05 -0.000153234 
1683.85 0 0.00037905 0.00127024 5.13676e-05 0.000163265 0.0204872 -6.43295e-05 0.000204708 -0.000183687 -3.14331e-05 0.00583996 -0.000417118 0.0051821 -0.000470123 0.00155753 0.000541403 0.000172862 0.000282454 0.000476875 0.00094198 0.000120476 -6.92373e-05 -0.000136598 0.000259141 4.07993e-05 -0.00016265 1.96267e-05 -0.0002785 0.000275006 -0.000123928 8.70352e-05 7.71538e-05 -0.000159421 
1684.2 0 0.000377258 0.00106312 5.1146e-05 0.000155536 0.020148 -9.57645e-05 0.000205809 -0.000202775 -1.13191e-05 0.00618357 -0.000429886 0.00553941 -0.000457923 0.00158805 0.000524421 0.000128846 0.000261856 0.000451506 0.000896873 9.70317e-05 -7.52335e-05 -0.00012829 0.000250973 2.7466e-05 -0.000152179 1.61681e-05 -0.000277151 0.000284839 -0.000119308 9.29202e-05 6.53392e-05 -0.000163775 
1684.55 0 0.00037323 0.000856056 5.20055e-05 0.000148343 0.0197901 -0.000128809 0.000208396 -0.000226857 6.67519e-06 0.00651887 -0.000443086 0.00589103 -0.000442781 0.00161746 0.000502187 8.53069e-05 0.000240553 0.00042725 0.000846654 7.23278e-05 -7.9647e-05 -0.00011976 0.000241381 1.3889e-05 -0.000139634 1.46363e-05 -0.000274808 0.000293659 -0.000116274 9.79301e-05 5.25557e-05 -0.000167028 
1684.9 0 0.000366762 0.000648531 5.41905e-05 0.000141744 0.0194137 -0.000160815 0.000212405 -0.000252974 2.33696e-05 0.00684354 -0.000453912 0.00623794 -0.000423717 0.00164601 0.000475154 4.5171e-05 0.000216735 0.000406508 0.000790009 4.6991e-05 -8.39485e-05 -0.000112174 0.00023202 1.57703e-07 -0.000125671 1.28344e-05 -0.000271782 0.000302691 -0.000113718 0.000100079 3.894e-05 -0.0001692 
1685.25 0 0.000358887 0.000440531 5.76452e-05 0.000135224 0.0190215 -0.000189293 0.000216104 -0.000277531 3.90648e-05 0.00715775 -0.000460013 0.00657955 -0.000402774 0.00167372 0.000446706 9.44924e-06 0.000190266 0.000389421 0.000726988 2.39906e-05 -8.96593e-05 -0.00010556 0.000222762 -1.46667e-05 -0.00011122 8.97606e-06 -0.000267895 0.000313556 -0.000110937 0.00010004 2.57513e-05 -0.000169739 
1685.6 0 0.000350174 0.000233885 6.1067e-05 0.000129 0.0186151 -0.000212059 0.00021848 -0.000299037 5.50921e-05 0.00746201 -0.000460323 0.00691269 -0.000382072 0.00169959 0.000418951 -2.48581e-05 0.000161747 0.000373072 0.000659895 4.91591e-06 -9.68892e-05 -9.88513e-05 0.000214298 -3.03546e-05 -9.62517e-05 3.32234e-06 -0.000262613 0.00032585 -0.000108634 9.94227e-05 1.44216e-05 -0.000169471 
1685.95 0 0.00033994 3.0008e-05 6.30126e-05 0.00012275 0.0181933 -0.000228913 0.00021878 -0.000319672 7.24462e-05 0.00775522 -0.000456375 0.00723278 -0.000360683 0.00172217 0.000390651 -6.01515e-05 0.000132431 0.000353576 0.00059142 -1.16574e-05 -0.000104399 -9.05174e-05 0.000207099 -4.64557e-05 -8.15342e-05 -3.53284e-06 -0.000256232 0.000337762 -0.000107514 9.9103e-05 4.53679e-06 -0.000169485 
1686.3 0 0.000329027 -0.000171036 6.41506e-05 0.000116311 0.0177567 -0.000242011 0.000214721 -0.000342679 9.15295e-05 0.00803719 -0.000451008 0.00753726 -0.000336308 0.00174125 0.000361113 -9.48567e-05 0.000103712 0.000331667 0.00052339 -2.68986e-05 -0.000111955 -8.06593e-05 0.000200981 -6.16068e-05 -6.91658e-05 -1.17284e-05 -0.000249965 0.000348731 -0.000107154 9.95055e-05 -5.20566e-06 -0.000170142 
1686.65 0 0.000319319 -0.00036999 6.64244e-05 0.000109106 0.0173072 -0.000251865 0.000204947 -0.000366261 0.000109447 0.00830723 -0.000445145 0.00782641 -0.000310005 0.00175717 0.000332355 -0.00012772 7.50263e-05 0.000312051 0.000456561 -4.0012e-05 -0.000119695 -7.08816e-05 0.000196698 -7.35325e-05 -6.01844e-05 -2.03084e-05 -0.000244042 0.000358854 -0.000107287 9.99724e-05 -1.4161e-05 -0.000171752 
1687 0 0.000310829 -0.000568265 6.98754e-05 9.98922e-05 0.0168459 -0.000258559 0.000192065 -0.000386122 0.000122798 0.00856554 -0.000438867 0.00810165 -0.000285637 0.00177076 0.000305904 -0.000159399 4.62644e-05 0.00029631 0.000389209 -4.96199e-05 -0.000126273 -6.16513e-05 0.000192616 -8.26928e-05 -5.31291e-05 -2.75667e-05 -0.000238871 0.000367905 -0.000107649 9.84781e-05 -2.12288e-05 -0.000174112 
1687.35 0 0.000302664 -0.000765501 7.34248e-05 8.91423e-05 0.016374 -0.000263413 0.000181892 -0.000402416 0.000133591 0.00881315 -0.000432481 0.00836344 -0.00026469 0.00178115 0.000280863 -0.000190242 1.75543e-05 0.000280959 0.000318444 -5.53689e-05 -0.000130424 -5.27045e-05 0.0001866 -9.13826e-05 -4.61292e-05 -3.34724e-05 -0.000235663 0.000375636 -0.000108294 9.45739e-05 -2.7473e-05 -0.000175636 
1687.7 0 0.000294704 -0.000959545 7.62272e-05 7.66368e-05 0.0158917 -0.000267391 0.000178689 -0.000418366 0.000143719 0.00905076 -0.000425457 0.00861301 -0.000246032 0.00178497 0.000256612 -0.000219018 -1.21094e-05 0.000261704 0.000244785 -5.81962e-05 -0.000131564 -4.47353e-05 0.000179605 -0.000101296 -3.94182e-05 -4.01267e-05 -0.00023482 0.000382681 -0.000109311 8.87972e-05 -3.52541e-05 -0.000174145 
1688.05 0 0.000286776 -0.00114901 7.69764e-05 6.21905e-05 0.0153991 -0.000270326 0.000181857 -0.000435853 0.000152563 0.00927712 -0.000416727 0.00885352 -0.000226529 0.0017817 0.00023595 -0.000244996 -4.32352e-05 0.000237815 0.000172014 -5.82754e-05 -0.000130424 -3.73878e-05 0.000172987 -0.000112001 -3.48346e-05 -4.75072e-05 -0.000234878 0.000389607 -0.000110027 8.18087e-05 -4.54918e-05 -0.000169491 
1688.4 0 0.000278293 -0.001334 7.59949e-05 4.81059e-05 0.0148966 -0.000273562 0.000189562 -0.000455255 0.00016011 0.00948895 -0.000405226 0.00908682 -0.000203631 0.0017719 0.000221674 -0.000269594 -7.53359e-05 0.000211885 0.000101953 -5.60558e-05 -0.000129309 -2.98742e-05 0.0001678 -0.000121939 -3.28859e-05 -5.4289e-05 -0.000236087 0.000396465 -0.000110042 7.45075e-05 -5.74688e-05 -0.000163852 
1688.75 0 0.000269737 -0.00151531 7.45857e-05 3.60315e-05 0.0143853 -0.000278589 0.000198884 -0.00047552 0.000167951 0.00968539 -0.000392598 0.00931324 -0.0001796 0.00175527 0.00021341 -0.000293929 -0.000106662 0.000186243 3.46149e-05 -5.23715e-05 -0.000129179 -2.14138e-05 0.000163251 -0.000130546 -3.14697e-05 -6.04916e-05 -0.000239209 0.000402929 -0.00011009 6.68319e-05 -7.00063e-05 -0.000159478 
1689.1 0 0.000261967 -0.00169292 7.22091e-05 2.55729e-05 0.0138668 -0.000285023 0.000205397 -0.000496155 0.00017775 0.00986893 -0.000382038 0.0095305 -0.000157715 0.001733 0.000208 -0.00031889 -0.000134182 0.000160865 -2.89804e-05 -4.81148e-05 -0.000129713 -1.18956e-05 0.000157638 -0.000138101 -2.92685e-05 -6.69057e-05 -0.000242555 0.000408739 -0.000110008 5.82262e-05 -8.29347e-05 -0.000156602 
1689.45 0 0.000254164 -0.00186681 6.86408e-05 1.63653e-05 0.0133417 -0.00029252 0.000208218 -0.000515591 0.000188315 0.0100414 -0.00037382 0.00973535 -0.000139098 0.00170797 0.000204702 -0.000344054 -0.000157858 0.000136232 -8.6794e-05 -4.24867e-05 -0.000129683 -2.62952e-06 0.000151309 -0.000144197 -2.70131e-05 -7.42145e-05 -0.000244768 0.00041437 -0.00010878 4.89011e-05 -9.63614e-05 -0.00015371 
1689.8 0 0.000243796 -0.00203593 6.36222e-05 8.8252e-06 0.0128094 -0.000301787 0.000208599 -0.000531086 0.000196704 0.0102019 -0.000364991 0.00992615 -0.000125681 0.00168288 0.000205654 -0.000366928 -0.000180947 0.000113506 -0.000138452 -3.47203e-05 -0.000128114 5.91185e-06 0.000144778 -0.000149343 -2.52213e-05 -8.19187e-05 -0.000246008 0.000420291 -0.000106103 3.89819e-05 -0.000109405 -0.000151361 
1690.15 0 0.000230012 -0.00219836 5.64261e-05 2.44903e-06 0.0122683 -0.000312833 0.000206098 -0.000541495 0.000202933 0.0103491 -0.000353254 0.010101 -0.000116048 0.00165979 0.000209266 -0.000386443 -0.000205833 9.30573e-05 -0.000184102 -2.66199e-05 -0.000124435 1.40487e-05 0.000136297 -0.000154681 -2.40131e-05 -8.89883e-05 -0.000246572 0.000425912 -0.00010196 2.86783e-05 -0.000121383 -0.00015002 
1690.5 0 0.000213976 -0.00235515 4.87498e-05 -4.01276e-06 0.01172 -0.000324895 0.000199631 -0.000546909 0.000209911 0.0104798 -0.0003387 0.0102584 -0.00010652 0.00163938 0.000213219 -0.000402958 -0.000233719 7.67508e-05 -0.00022365 -1.87384e-05 -0.000119048 2.17329e-05 0.000125008 -0.000159633 -2.54234e-05 -9.4235e-05 -0.000246971 0.000430495 -9.70471e-05 1.84335e-05 -0.000133461 -0.000146942 
1690.85 0 0.000197341 -0.00250881 4.15365e-05 -1.17271e-05 0.01117 -0.00033803 0.000189863 -0.000547261 0.00021865 0.0105909 -0.000323297 0.0104018 -9.82699e-05 0.00161873 0.000219647 -0.000416586 -0.000264845 6.62606e-05 -0.000258499 -1.08354e-05 -0.000113653 2.88092e-05 0.000113481 -0.00016424 -3.06081e-05 -9.61188e-05 -0.000246673 0.000434484 -9.2187e-05 9.7285e-06 -0.000147203 -0.000139794 
1691.2 0 0.000181238 -0.00266024 3.44101e-05 -2.16857e-05 0.0106203 -0.000351339 0.000177669 -0.000541454 0.000226309 0.010687 -0.000309911 0.0105341 -9.35152e-05 0.00159614 0.00023091 -0.00042977 -0.000297346 6.15151e-05 -0.000289917 -4.5442e-06 -0.000108504 3.54399e-05 0.000104072 -0.000169754 -3.77718e-05 -9.43708e-05 -0.000245234 0.000437282 -8.73793e-05 3.9498e-06 -0.000161663 -0.00012995 
1691.55 0 0.000164999 -0.00280875 2.76859e-05 -3.25463e-05 0.0100687 -0.000363374 0.000162505 -0.000528873 0.000231846 0.0107762 -0.000300449 0.0106556 -9.23478e-05 0.00157386 0.000244425 -0.000445324 -0.00032979 6.10628e-05 -0.000318394 -3.37153e-07 -0.000102606 4.13676e-05 9.708e-05 -0.000175001 -4.45649e-05 -8.99015e-05 -0.000244009 0.000437022 -8.252e-05 1.63173e-06 -0.000175501 -0.000119867 
1691.9 0 0.000148253 -0.00295516 2.10855e-05 -4.19763e-05 0.00951199 -0.00037366 0.000144474 -0.000510802 0.000237523 0.0108583 -0.000296375 0.010765 -9.24865e-05 0.0015535 0.000256448 -0.000460646 -0.000363547 6.18376e-05 -0.000343837 3.75722e-06 -9.57675e-05 4.59227e-05 9.25539e-05 -0.000178486 -4.96716e-05 -8.37228e-05 -0.000244075 0.000434033 -7.78772e-05 1.29183e-06 -0.000187749 -0.0001099 
1692.25 0 0.000132234 -0.00310046 1.42188e-05 -5.01312e-05 0.00895181 -0.000379969 0.000123567 -0.000489646 0.000244009 0.0109299 -0.000297241 0.0108614 -9.05601e-05 0.00153619 0.000265745 -0.000472629 -0.000399369 6.1028e-05 -0.000365716 1.0273e-05 -8.84075e-05 4.95614e-05 8.98321e-05 -0.00018059 -5.35479e-05 -7.72522e-05 -0.000244883 0.000430343 -7.46113e-05 6.69242e-07 -0.000197861 -9.98576e-05 
1692.6 0 0.000116507 -0.00324213 8.06874e-06 -5.8227e-05 0.00839164 -0.000379652 9.93791e-05 -0.000466737 0.000249257 0.0109914 -0.000299628 0.0109463 -8.42211e-05 0.00152281 0.000272721 -0.000480575 -0.000436364 5.73036e-05 -0.000385501 1.77251e-05 -8.161e-05 5.34618e-05 8.82414e-05 -0.000181068 -5.65047e-05 -7.1693e-05 -0.000244115 0.000428015 -7.26453e-05 -5.59709e-07 -0.000207537 -9.11323e-05 
1692.95 0 0.000100339 -0.00337716 3.45518e-06 -6.64873e-05 0.00783096 -0.000372374 7.43086e-05 -0.000441203 0.000251925 0.0110436 -0.000303418 0.0110213 -7.23386e-05 0.00151175 0.000278165 -0.000483378 -0.000472986 5.09943e-05 -0.000404203 2.2486e-05 -7.58499e-05 5.89912e-05 8.71759e-05 -0.000178763 -5.80382e-05 -6.68847e-05 -0.000241238 0.000429056 -7.04493e-05 -1.65353e-06 -0.000217723 -8.59451e-05 
1693.3 0 8.45054e-05 -0.00350678 -1.19689e-06 -7.56565e-05 0.00726689 -0.000358873 5.32882e-05 -0.000411925 0.000252746 0.0110845 -0.000311951 0.0110852 -5.61588e-05 0.00150092 0.000284451 -0.00047973 -0.000507188 4.17847e-05 -0.000420135 2.53825e-05 -7.03059e-05 6.64996e-05 8.52982e-05 -0.000174351 -5.9249e-05 -6.34785e-05 -0.000237245 0.000432518 -6.77594e-05 -3.11091e-06 -0.000226903 -8.47608e-05 
1693.65 0 6.91437e-05 -0.00363324 -7.71459e-06 -8.61731e-05 0.00669981 -0.00034118 3.93481e-05 -0.000379805 0.000253474 0.0111116 -0.000326535 0.0111372 -3.78703e-05 0.00149005 0.00029452 -0.000470893 -0.000536733 2.83364e-05 -0.000433026 2.83052e-05 -6.39509e-05 7.39441e-05 8.2199e-05 -0.000170718 -6.08959e-05 -6.1912e-05 -0.000232135 0.000435572 -6.46212e-05 -5.63907e-06 -0.000234457 -8.46291e-05 
1694 0 5.38774e-05 -0.00375612 -1.57557e-05 -9.80558e-05 0.00613037 -0.000321327 3.08366e-05 -0.000346398 0.000252768 0.0111241 -0.000344717 0.0111781 -1.91059e-05 0.00147923 0.000309876 -0.000461305 -0.000561378 1.22506e-05 -0.000444888 3.05995e-05 -5.59781e-05 7.98482e-05 7.90801e-05 -0.000169792 -6.3941e-05 -6.08745e-05 -0.000224997 0.000437251 -6.02278e-05 -9.0949e-06 -0.000241836 -8.22804e-05 
1694.35 0 3.86431e-05 -0.00387497 -2.38724e-05 -0.000112253 0.00555886 -0.00030041 2.54399e-05 -0.000311934 0.000246788 0.0111236 -0.000361915 0.0112071 -1.23172e-06 0.00146881 0.000328787 -0.000453775 -0.000581029 -3.06976e-06 -0.000457287 3.26434e-05 -4.69619e-05 8.40777e-05 7.54032e-05 -0.000170378 -6.88991e-05 -5.98011e-05 -0.000215557 0.000437969 -5.43837e-05 -1.37035e-05 -0.00024967 -7.74052e-05 
1694.7 0 2.40523e-05 -0.00398898 -3.09823e-05 -0.000129104 0.00498775 -0.000279337 2.40726e-05 -0.000275954 0.000235955 0.0111116 -0.000377593 0.011222 1.53009e-05 0.0014583 0.000346742 -0.000446597 -0.0005944 -1.67258e-05 -0.000469524 3.67619e-05 -3.79102e-05 8.66891e-05 7.06605e-05 -0.000170328 -7.39899e-05 -6.02378e-05 -0.000204673 0.00043792 -4.69482e-05 -1.98257e-05 -0.000256973 -7.12133e-05 
1695.05 0 1.03841e-05 -0.00409732 -3.71081e-05 -0.000148034 0.00441928 -0.0002586 2.93615e-05 -0.000239987 0.00022393 0.011089 -0.000393955 0.0112228 3.00869e-05 0.00144622 0.000360429 -0.000438721 -0.000601415 -2.95757e-05 -0.000480613 4.22627e-05 -2.89484e-05 8.89843e-05 6.59936e-05 -0.000169424 -7.69681e-05 -6.32937e-05 -0.00019401 0.000435909 -3.83762e-05 -2.76991e-05 -0.000262947 -6.53182e-05 
1695.4 0 -3.22104e-06 -0.00420065 -4.31695e-05 -0.000168253 0.00385416 -0.000238003 4.14793e-05 -0.00020708 0.000215024 0.0110575 -0.000410695 0.0112102 4.34041e-05 0.00143235 0.000369943 -0.000432047 -0.000604543 -4.3919e-05 -0.000490708 4.5808e-05 -1.92591e-05 9.11413e-05 6.19696e-05 -0.000167712 -7.67777e-05 -6.77765e-05 -0.000184822 0.000431772 -3.02524e-05 -3.83179e-05 -0.000267161 -6.06014e-05 
1695.75 0 -1.72962e-05 -0.00429937 -4.86882e-05 -0.000188194 0.00329255 -0.000218377 5.92296e-05 -0.000179423 0.000210669 0.0110167 -0.000425349 0.0111829 5.87834e-05 0.00141805 0.000377451 -0.00042773 -0.000606772 -6.03034e-05 -0.000500362 4.48209e-05 -9.31165e-06 9.18224e-05 5.96908e-05 -0.000164524 -7.45274e-05 -7.20868e-05 -0.000176626 0.000426617 -2.3571e-05 -5.11133e-05 -0.000268169 -5.54962e-05 
1696.1 0 -3.04274e-05 -0.00439364 -5.25128e-05 -0.000206537 0.00273508 -0.000200336 8.30127e-05 -0.000157873 0.000208777 0.0109642 -0.000434666 0.0111397 7.98842e-05 0.00140357 0.000384141 -0.000424281 -0.000611038 -7.55253e-05 -0.000509179 3.90979e-05 1.90254e-07 9.19541e-05 5.91974e-05 -0.000160968 -7.15933e-05 -7.55915e-05 -0.000169518 0.000422038 -1.86258e-05 -6.33931e-05 -0.000266309 -4.87101e-05 
1696.45 0 -4.18551e-05 -0.0044834 -5.46477e-05 -0.000223123 0.00218432 -0.000182462 0.000111915 -0.000142411 0.000208028 0.0108979 -0.000436762 0.0110834 0.000106121 0.00138754 0.000390403 -0.000419296 -0.000617985 -8.65923e-05 -0.000516403 3.23105e-05 8.92543e-06 9.46424e-05 5.90483e-05 -0.000159553 -6.81075e-05 -7.88762e-05 -0.000164097 0.000418784 -1.41289e-05 -7.42395e-05 -0.000264218 -4.0607e-05 
1696.8 0 -5.23272e-05 -0.00456621 -5.61412e-05 -0.000238682 0.00164224 -0.000164663 0.000142999 -0.000131919 0.000207332 0.0108182 -0.000431474 0.0110167 0.00013379 0.00136808 0.000398185 -0.000412213 -0.000625622 -9.41155e-05 -0.000524166 2.84822e-05 1.67224e-05 0.000100943 5.85487e-05 -0.000160582 -6.47363e-05 -8.20544e-05 -0.000159137 0.000417318 -9.11206e-06 -8.39326e-05 -0.000263349 -3.19212e-05 
1697.15 0 -6.06194e-05 -0.00464121 -5.81528e-05 -0.000253794 0.00110857 -0.000147353 0.000174329 -0.000124036 0.000204273 0.0107268 -0.000418809 0.0109398 0.00015982 0.00134666 0.000407793 -0.000404867 -0.000633358 -0.000101733 -0.000534318 2.88895e-05 2.40597e-05 0.000110227 5.78335e-05 -0.000162353 -6.26294e-05 -8.4507e-05 -0.00015348 0.000418209 -2.91437e-06 -9.18071e-05 -0.000263263 -2.30468e-05 
1697.5 0 -6.51412e-05 -0.0047094 -6.1753e-05 -0.000267005 0.000582894 -0.000130625 0.000205023 -0.000116374 0.000195671 0.0106262 -0.000400621 0.0108521 0.000184972 0.00132655 0.00041679 -0.000398849 -0.000643481 -0.000111689 -0.000547432 3.2535e-05 3.18376e-05 0.000121944 5.61829e-05 -0.000163548 -6.10935e-05 -8.64309e-05 -0.000146566 0.000419824 3.84315e-06 -9.74988e-05 -0.000263461 -1.34673e-05 
1697.85 0 -6.5588e-05 -0.0047713 -6.66509e-05 -0.000278066 6.44158e-05 -0.000115033 0.000232852 -0.000108877 0.000180716 0.0105177 -0.000380937 0.0107535 0.000213535 0.00130925 0.000425161 -0.000392638 -0.000655355 -0.000123417 -0.000564175 3.78661e-05 3.98535e-05 0.000135478 5.34007e-05 -0.000163571 -5.90853e-05 -8.98706e-05 -0.000138846 0.000420759 9.02253e-06 -0.000101812 -0.000263505 -2.76034e-06 
1698.2 0 -6.3023e-05 -0.00482774 -7.0931e-05 -0.000286843 -0.000445731 -0.000101322 0.000257477 -0.000103169 0.000161362 0.0104027 -0.000361697 0.0106458 0.000247476 0.00129614 0.000435736 -0.000384653 -0.000666029 -0.000135701 -0.00058429 4.53919e-05 4.6483e-05 0.000149461 5.07534e-05 -0.000162363 -5.73002e-05 -9.49544e-05 -0.000131294 0.000421418 1.2972e-05 -0.00010468 -0.000263241 8.01409e-06 
1698.55 0 -5.88857e-05 -0.00487917 -7.4175e-05 -0.000291664 -0.000946515 -8.94593e-05 0.000279881 -9.93648e-05 0.000139993 0.0102813 -0.000341525 0.0105285 0.000283929 0.00128712 0.000450153 -0.0003744 -0.000675815 -0.000149492 -0.000607313 5.5825e-05 5.19878e-05 0.000162745 4.95545e-05 -0.000159514 -5.73456e-05 -9.95039e-05 -0.000124806 0.000422223 1.74291e-05 -0.000106424 -0.000263282 1.82306e-05 
1698.9 0 -5.44364e-05 -0.00492568 -7.82207e-05 -0.000293238 -0.0014384 -7.87538e-05 0.000299109 -9.51287e-05 0.000116126 0.0101496 -0.000319689 0.0104002 0.00031963 0.00127959 0.000468361 -0.00036172 -0.00068562 -0.000166217 -0.000632679 6.75525e-05 5.85963e-05 0.000175371 4.99135e-05 -0.00015692 -5.95715e-05 -0.000102649 -0.000120433 0.000421796 2.2538e-05 -0.000108497 -0.000263185 2.86231e-05 
1699.25 0 -4.89447e-05 -0.00496705 -8.34259e-05 -0.00029414 -0.00192235 -7.05244e-05 0.000315507 -8.68732e-05 9.01761e-05 0.0100075 -0.000298056 0.0102608 0.000354836 0.00127199 0.000489448 -0.000346912 -0.000694969 -0.000186692 -0.000657893 7.82577e-05 6.6772e-05 0.000187993 4.99845e-05 -0.000156691 -6.27964e-05 -0.000103307 -0.000117478 0.000418267 2.75742e-05 -0.000111443 -0.000262387 3.82986e-05 
1699.6 0 -4.25562e-05 -0.0050031 -8.79522e-05 -0.000295115 -0.00239821 -6.48109e-05 0.000330751 -7.44018e-05 6.71947e-05 0.00985541 -0.000279031 0.0101115 0.000391071 0.00126342 0.000511737 -0.000329334 -0.000706073 -0.000209922 -0.000679019 8.69291e-05 7.57766e-05 0.000201426 4.90441e-05 -0.000157264 -6.65077e-05 -0.000101963 -0.000113818 0.000412667 3.19133e-05 -0.000113905 -0.000262744 4.61782e-05 
1699.95 0 -3.87725e-05 -0.00503246 -9.10232e-05 -0.000296369 -0.00286521 -6.06803e-05 0.000342849 -6.07633e-05 5.13436e-05 0.00969239 -0.000262603 0.00995672 0.000426001 0.00125197 0.000534895 -0.000308673 -0.000722213 -0.000232872 -0.000695537 9.37642e-05 8.52057e-05 0.000215475 5.0066e-05 -0.00015821 -7.1714e-05 -0.000100823 -0.000108799 0.000407295 3.49907e-05 -0.000115305 -0.000264899 5.39404e-05 
1700.3 0 -3.77354e-05 -0.00505397 -9.33544e-05 -0.000297504 -0.00332414 -5.74198e-05 0.000348738 -4.71289e-05 4.01591e-05 0.0095175 -0.000245707 0.00979963 0.000456608 0.00123619 0.000560921 -0.000288585 -0.000742872 -0.000251554 -0.000712077 9.91573e-05 9.48953e-05 0.000228921 5.50453e-05 -0.000160675 -7.79249e-05 -9.9535e-05 -0.000103068 0.000402678 3.69583e-05 -0.000116399 -0.000267444 6.38534e-05 
1700.65 0 -3.72218e-05 -0.00506924 -9.52967e-05 -0.000298047 -0.00377347 -5.12465e-05 0.000349126 -3.09266e-05 3.03378e-05 0.0093311 -0.000226513 0.00964017 0.00048269 0.00121647 0.000589502 -0.000271521 -0.000764867 -0.000263817 -0.000734202 0.00010318 0.000104601 0.000239863 6.25686e-05 -0.000165574 -8.36452e-05 -9.73444e-05 -9.7315e-05 0.000397457 3.89903e-05 -0.000118249 -0.000270381 7.5899e-05 
1701 0 -3.70727e-05 -0.00507987 -9.80404e-05 -0.000297779 -0.00421151 -3.98947e-05 0.000348551 -8.21686e-06 2.15431e-05 0.00913618 -0.000205683 0.00947835 0.000503726 0.00119568 0.000617155 -0.000255126 -0.000784716 -0.000271308 -0.00076384 0.000106329 0.000115275 0.000248724 7.07999e-05 -0.000170673 -8.9232e-05 -9.45106e-05 -9.21662e-05 0.000389915 4.17843e-05 -0.000122179 -0.000274002 8.89131e-05 
1701.35 0 -3.63972e-05 -0.00508577 -0.000102835 -0.00029641 -0.00464052 -2.46875e-05 0.000348394 2.01041e-05 1.62097e-05 0.00893388 -0.000182807 0.00931249 0.000517709 0.00117586 0.000640947 -0.00023585 -0.000801077 -0.000278606 -0.000797204 0.000110114 0.000127334 0.000258899 7.81126e-05 -0.000172335 -9.51781e-05 -9.2171e-05 -8.80557e-05 0.000380746 4.51165e-05 -0.000128642 -0.0002789 0.000101022 
1701.7 0 -3.39984e-05 -0.00508679 -0.000110446 -0.000294996 -0.00506187 -7.22222e-06 0.000347808 4.77665e-05 1.64918e-05 0.0087221 -0.000158307 0.0091388 0.000521936 0.00115622 0.000658472 -0.000212983 -0.000816112 -0.000289581 -0.00082883 0.000116182 0.000138595 0.000271244 8.36715e-05 -0.000171202 -0.000101958 -9.19735e-05 -8.48861e-05 0.000371402 4.95132e-05 -0.000136657 -0.000285448 0.000110438 
1702.05 0 -3.02522e-05 -0.00508333 -0.000120808 -0.000294372 -0.005473 9.08754e-06 0.000345767 7.00087e-05 1.99144e-05 0.0085002 -0.000135317 0.00895551 0.000516637 0.00113426 0.000668941 -0.0001896 -0.000832179 -0.000303659 -0.000857555 0.000125101 0.000147482 0.000283321 8.74667e-05 -0.000170892 -0.000110047 -9.5166e-05 -8.2693e-05 0.000361717 5.60004e-05 -0.000143783 -0.000294453 0.00011751 
1702.4 0 -2.58951e-05 -0.00507594 -0.000131343 -0.000294364 -0.00587303 2.09944e-05 0.000339481 8.78899e-05 2.20414e-05 0.00827138 -0.000115531 0.00876492 0.000504123 0.00110768 0.000673144 -0.000168244 -0.00084797 -0.000316636 -0.000884103 0.000135508 0.000153691 0.000292976 9.0266e-05 -0.000173038 -0.000118554 -0.000101198 -8.13481e-05 0.000351678 6.41657e-05 -0.000148746 -0.000306375 0.000123473 
1702.75 0 -2.02285e-05 -0.00506472 -0.000140526 -0.000295003 -0.00626344 2.84538e-05 0.000326794 0.000104562 2.11192e-05 0.00804014 -9.77224e-05 0.00856835 0.000486303 0.00107824 0.000670028 -0.000149556 -0.000861126 -0.00032675 -0.000909319 0.000144241 0.000157516 0.000300942 9.25298e-05 -0.000176479 -0.000125335 -0.000107787 -7.976e-05 0.000341318 7.20007e-05 -0.000152748 -0.000318201 0.000128547 
1703.1 0 -1.25049e-05 -0.00504782 -0.000149336 -0.00029551 -0.00664272 3.33009e-05 0.000307729 0.000120244 1.78984e-05 0.00780825 -8.14147e-05 0.00836252 0.000464985 0.00104943 0.000657576 -0.000133316 -0.00087391 -0.00033598 -0.000935947 0.000148383 0.000159638 0.000308505 9.3692e-05 -0.000179906 -0.000128191 -0.000114057 -7.67191e-05 0.000330357 7.82706e-05 -0.000157161 -0.00032686 0.000132453 
1703.45 0 -3.1619e-06 -0.00502228 -0.000158236 -0.00029541 -0.00700727 3.54367e-05 0.000284357 0.000133553 1.33599e-05 0.00757424 -6.8796e-05 0.00814454 0.000440986 0.00101958 0.000635947 -0.000117752 -0.00088944 -0.000346134 -0.000966679 0.00014764 0.000161349 0.000315618 9.37861e-05 -0.000183272 -0.000128131 -0.000120772 -7.30493e-05 0.000319208 8.34947e-05 -0.000162396 -0.000332607 0.000135648 
1703.8 0 7.05183e-06 -0.00498791 -0.000166361 -0.000295829 -0.00735469 3.46204e-05 0.0002587 0.000143225 6.76997e-06 0.00733565 -6.03295e-05 0.00791549 0.000415084 0.000984898 0.000607082 -0.000101581 -0.00090792 -0.000357428 -0.000999735 0.000144616 0.000164585 0.000322056 9.23743e-05 -0.000185945 -0.000128074 -0.000128704 -6.9657e-05 0.000308982 8.87995e-05 -0.000166716 -0.000337424 0.000138077 
1704.15 0 1.58569e-05 -0.00494764 -0.000173408 -0.000298281 -0.00768172 3.18029e-05 0.000232316 0.000147896 -2.07092e-06 0.00709061 -5.38999e-05 0.00767879 0.000389267 0.000944856 0.000573036 -8.55939e-05 -0.000930471 -0.000367904 -0.00103071 0.000141356 0.000170635 0.000326544 8.86922e-05 -0.000186442 -0.00012832 -0.000138921 -6.5652e-05 0.000298813 9.45388e-05 -0.000169048 -0.000343315 0.000139511 
1704.5 0 2.16361e-05 -0.00490344 -0.000180056 -0.000303494 -0.0079872 2.64151e-05 0.000206846 0.000147695 -1.26319e-05 0.00683945 -4.83849e-05 0.00743737 0.000364463 0.000900714 0.000535708 -7.0332e-05 -0.000957868 -0.000374926 -0.00105845 0.000138671 0.000179493 0.000327971 8.31191e-05 -0.000185388 -0.000128813 -0.000151273 -6.13125e-05 0.000287662 0.000100961 -0.000170912 -0.000351049 0.0001402 
1704.85 0 2.49803e-05 -0.00485605 -0.000186887 -0.000309988 -0.00827357 1.6303e-05 0.000183315 0.000143695 -2.27947e-05 0.00658621 -4.36287e-05 0.00719366 0.000340713 0.000853037 0.000495946 -5.57768e-05 -0.000990891 -0.000378484 -0.0010841 0.000138344 0.000190249 0.000326373 7.65527e-05 -0.00018421 -0.00013006 -0.000164225 -5.89352e-05 0.000276769 0.000108602 -0.00017257 -0.000359227 0.000140447 
1705.2 0 2.65137e-05 -0.00480482 -0.000193959 -0.000315897 -0.00854438 2.45293e-06 0.000161828 0.000137015 -3.01924e-05 0.00633458 -4.02712e-05 0.00694998 0.000318939 0.000801144 0.000454311 -4.32602e-05 -0.00103054 -0.000381051 -0.00110786 0.000141199 0.000202332 0.0003226 7.06634e-05 -0.000183487 -0.000131565 -0.000176089 -5.92607e-05 0.000266542 0.000116781 -0.000173826 -0.000365091 0.000139306 
1705.55 0 2.60152e-05 -0.0047489 -0.000201175 -0.000321174 -0.0088024 -1.01418e-05 0.000142053 0.000127054 -3.37477e-05 0.00608498 -3.92676e-05 0.00670461 0.000300344 0.000745939 0.000411714 -3.5021e-05 -0.00107413 -0.000383931 -0.00112822 0.000144087 0.000214964 0.000318557 6.58693e-05 -0.000183507 -0.000132419 -0.000186287 -6.00697e-05 0.000255358 0.000124239 -0.000174143 -0.00036782 0.000135716 
1705.9 0 2.377e-05 -0.00468857 -0.000206997 -0.000326121 -0.00904852 -1.80695e-05 0.000123797 0.000114097 -3.39762e-05 0.00583642 -4.16812e-05 0.00645356 0.000283642 0.000689734 0.000370063 -3.1527e-05 -0.00111757 -0.000385379 -0.00114526 0.000145082 0.000225956 0.000315357 6.1862e-05 -0.000182871 -0.000132167 -0.000195232 -5.98891e-05 0.000243233 0.000130786 -0.000172422 -0.000368544 0.000130807 
1706.25 0 2.07188e-05 -0.00462456 -0.000210855 -0.000331102 -0.00928216 -2.20022e-05 0.000106575 9.92565e-05 -3.29371e-05 0.0055877 -4.70117e-05 0.00619585 0.000267252 0.000633251 0.000330147 -3.25534e-05 -0.00115766 -0.000384391 -0.00116153 0.000145907 0.000233767 0.000312989 5.82101e-05 -0.000181688 -0.000130301 -0.000202631 -5.83226e-05 0.00023222 0.000136662 -0.000169702 -0.000368379 0.000125339 
1706.6 0 1.83727e-05 -0.00455689 -0.000213513 -0.000336231 -0.00950302 -2.35127e-05 9.09182e-05 8.22263e-05 -3.11028e-05 0.00533954 -5.37728e-05 0.00593322 0.000252977 0.000575864 0.000290268 -3.73729e-05 -0.00119078 -0.000382099 -0.00117806 0.000146564 0.000238726 0.000310137 5.44776e-05 -0.000182332 -0.000126283 -0.000208627 -5.48491e-05 0.000222439 0.000141432 -0.000167802 -0.000367913 0.000119589 
1706.95 0 1.70887e-05 -0.00448546 -0.000215661 -0.000340756 -0.00971105 -2.35213e-05 7.74209e-05 6.56736e-05 -2.81255e-05 0.00509192 -6.15962e-05 0.00566874 0.000242541 0.000518642 0.000251961 -4.56801e-05 -0.00121331 -0.000379927 -0.00119607 0.000145877 0.000241558 0.000305486 4.97022e-05 -0.000185267 -0.000120365 -0.000214425 -4.94762e-05 0.000212953 0.000144502 -0.000166198 -0.000366318 0.000114363 
1707.3 0 1.46745e-05 -0.00441094 -0.000217557 -0.000344736 -0.00990722 -2.46364e-05 6.50092e-05 5.15582e-05 -2.47649e-05 0.00484253 -7.05142e-05 0.00540468 0.000236479 0.000464783 0.000219418 -5.73447e-05 -0.00122488 -0.000379053 -0.00121607 0.000146305 0.000242349 0.000298437 4.23398e-05 -0.000188074 -0.000113997 -0.000219008 -4.28657e-05 0.000203426 0.000146508 -0.000164779 -0.000363494 0.000110688 
1707.65 0 1.07716e-05 -0.00433323 -0.000218271 -0.000348157 -0.010093 -3.05707e-05 5.17976e-05 3.65925e-05 -2.17485e-05 0.00458988 -7.88286e-05 0.00513977 0.000233246 0.000416661 0.000193943 -6.96337e-05 -0.00122805 -0.000377942 -0.00123677 0.000149428 0.000240388 0.000288523 3.31645e-05 -0.000188256 -0.000108178 -0.000221666 -3.68381e-05 0.000193973 0.000149198 -0.00016486 -0.000359611 0.00010924 
1708 0 6.70103e-06 -0.00425178 -0.000217747 -0.000350461 -0.0102679 -4.00595e-05 3.66234e-05 1.74662e-05 -1.93961e-05 0.00433435 -8.50907e-05 0.00487442 0.000230389 0.00037356 0.000174631 -7.94738e-05 -0.00122721 -0.000371678 -0.00125752 0.000151548 0.000234977 0.000276446 2.45899e-05 -0.000184875 -0.000102562 -0.000223871 -3.26406e-05 0.000185955 0.000153155 -0.000166814 -0.000353791 0.000108714 
1708.35 0 2.26768e-06 -0.00416791 -0.000217902 -0.000352156 -0.0104308 -4.76579e-05 1.77053e-05 -6.28936e-06 -1.868e-05 0.00407705 -8.98838e-05 0.00461296 0.000228118 0.000332562 0.000161041 -8.66292e-05 -0.00122491 -0.000358098 -0.0012792 0.000147161 0.000227231 0.000261851 1.74835e-05 -0.000179094 -9.7481e-05 -0.000225854 -2.84946e-05 0.000180322 0.000157676 -0.000170319 -0.000346008 0.000107961 
1708.7 0 -3.22904e-06 -0.00408275 -0.000219758 -0.000354054 -0.0105839 -5.10083e-05 -5.46053e-06 -3.30147e-05 -1.94527e-05 0.00382114 -9.2261e-05 0.00435698 0.000229602 0.000291211 0.000153033 -9.14897e-05 -0.00122096 -0.000339694 -0.00130142 0.00013605 0.000219441 0.000243817 1.06977e-05 -0.000171123 -9.3176e-05 -0.000226814 -2.35713e-05 0.000176201 0.000162116 -0.00017298 -0.000336838 0.000107582 
1709.05 0 -9.05555e-06 -0.00399666 -0.000222223 -0.000355696 -0.0107299 -5.3787e-05 -2.91425e-05 -6.29103e-05 -2.07916e-05 0.00356941 -9.0418e-05 0.00410429 0.000234977 0.000249636 0.000149295 -9.20903e-05 -0.00121766 -0.000318466 -0.00132338 0.000124113 0.000212495 0.000224511 4.24024e-06 -0.000159846 -8.84085e-05 -0.00022733 -1.83748e-05 0.000172773 0.000166399 -0.000173216 -0.000326542 0.000108256 
1709.4 0 -1.27714e-05 -0.00390943 -0.000224266 -0.000356013 -0.0108682 -6.02789e-05 -5.08029e-05 -9.69161e-05 -2.18171e-05 0.00332259 -8.54826e-05 0.00385195 0.000241074 0.000208611 0.000146503 -8.7442e-05 -0.00121739 -0.000296566 -0.0013437 0.000113354 0.000206586 0.000205966 -1.78599e-06 -0.000146499 -8.22503e-05 -0.000228609 -1.19504e-05 0.000169962 0.000169646 -0.000172217 -0.000315337 0.00010997 
1709.75 0 -1.34442e-05 -0.00381998 -0.000225626 -0.000354681 -0.0109966 -7.01209e-05 -7.25896e-05 -0.000132747 -2.05616e-05 0.00307939 -8.00684e-05 0.00359674 0.00024684 0.000167186 0.000143236 -8.00108e-05 -0.00122008 -0.000278856 -0.00136042 0.000100927 0.000201956 0.000189152 -8.80031e-06 -0.000133299 -7.46871e-05 -0.0002315 -3.94778e-06 0.000165904 0.000171583 -0.000171129 -0.000303118 0.000112635 
1710.1 0 -1.28959e-05 -0.00372728 -0.000226304 -0.000352243 -0.0111136 -8.11967e-05 -9.60988e-05 -0.000168722 -1.62156e-05 0.00283825 -7.42312e-05 0.00333902 0.000253309 0.000123488 0.000141368 -7.0754e-05 -0.00122242 -0.000266298 -0.00137134 8.62979e-05 0.000198278 0.00017532 -1.73885e-05 -0.000121371 -6.64991e-05 -0.000235954 3.3514e-06 0.000159861 0.000173195 -0.000170641 -0.000289842 0.000115562 
1710.45 0 -1.2511e-05 -0.0036314 -0.000226419 -0.000349837 -0.0112201 -9.18879e-05 -0.000119939 -0.000204007 -9.48563e-06 0.00259716 -6.64448e-05 0.00308287 0.000261145 7.84546e-05 0.000140885 -5.73513e-05 -0.00121979 -0.000256003 -0.00137527 7.02098e-05 0.000195043 0.000164508 -2.66e-05 -0.000110307 -5.91624e-05 -0.000240074 9.54853e-06 0.00015201 0.00017434 -0.000170535 -0.000275462 0.000117199 
1710.8 0 -1.31154e-05 -0.0035342 -0.0002262 -0.000347277 -0.0113193 -0.000101922 -0.000142675 -0.000234265 -5.63208e-08 0.00235428 -5.73167e-05 0.00283111 0.000270035 3.44092e-05 0.000140207 -4.02366e-05 -0.00121074 -0.000245981 -0.0013759 5.42861e-05 0.000191827 0.000155878 -3.48282e-05 -9.91633e-05 -5.43264e-05 -0.00024199 1.63764e-05 0.000143028 0.000174845 -0.000168885 -0.000260307 0.000116888 
1711.15 0 -1.45011e-05 -0.00343821 -0.000226092 -0.00034379 -0.0114135 -0.000111889 -0.000163305 -0.000255043 1.26014e-05 0.0021087 -4.82996e-05 0.00258262 0.000278688 -1.07958e-05 0.000138716 -2.17586e-05 -0.00119651 -0.000235678 -0.0013767 4.18614e-05 0.00018919 0.000150164 -4.00429e-05 -8.78744e-05 -5.25781e-05 -0.000242869 2.49862e-05 0.000134335 0.000175927 -0.00016433 -0.000246278 0.00011514 
1711.5 0 -1.52168e-05 -0.0033422 -0.000226152 -0.000340211 -0.0115003 -0.000120221 -0.000181844 -0.0002669 2.69312e-05 0.00186048 -4.02198e-05 0.00233579 0.000287196 -5.90914e-05 0.000135659 -1.24723e-06 -0.00117806 -0.000225826 -0.00137826 3.40561e-05 0.000187615 0.000147649 -4.2552e-05 -7.69976e-05 -5.31461e-05 -0.000245849 3.50175e-05 0.000125245 0.000177825 -0.000157946 -0.000235042 0.000112077 
1711.85 0 -1.40901e-05 -0.00324243 -0.000225405 -0.000336206 -0.0115776 -0.00012652 -0.000200208 -0.000271209 4.20255e-05 0.00160954 -3.34946e-05 0.00208988 0.000297752 -0.000108708 0.000129704 2.13258e-05 -0.00115721 -0.000217319 -0.001381 3.12306e-05 0.000186606 0.000147154 -4.50684e-05 -6.63072e-05 -5.45056e-05 -0.000250679 4.42876e-05 0.000114668 0.000179864 -0.000151607 -0.000225683 0.000107629 
1712.2 0 -1.17495e-05 -0.00313649 -0.000222819 -0.000330799 -0.0116446 -0.000132117 -0.000220286 -0.000267601 6.00664e-05 0.00135561 -2.85472e-05 0.00184282 0.000311129 -0.000158706 0.000119873 4.22779e-05 -0.00113451 -0.000208411 -0.0013844 3.49323e-05 0.000186034 0.000147293 -4.82794e-05 -5.53087e-05 -5.4854e-05 -0.000254655 5.22385e-05 0.000103146 0.000182392 -0.000146463 -0.000216888 0.000102745 
1712.55 0 -9.26813e-06 -0.0030246 -0.000218546 -0.000324695 -0.0117007 -0.000137378 -0.000242387 -0.000255743 8.31779e-05 0.00109853 -2.50378e-05 0.00159399 0.000325395 -0.000209141 0.00010678 5.84041e-05 -0.00110894 -0.000197294 -0.00138845 4.38929e-05 0.000185394 0.00014606 -4.99689e-05 -4.35325e-05 -5.31104e-05 -0.000257186 6.01468e-05 9.14294e-05 0.000186269 -0.000142229 -0.000207623 9.89131e-05 
1712.9 0 -7.04511e-06 -0.00290886 -0.00021297 -0.00031782 -0.0117445 -0.000141558 -0.000264857 -0.000237504 0.000109978 0.000839846 -2.16257e-05 0.00134406 0.000338385 -0.000260391 9.20981e-05 6.97419e-05 -0.00108236 -0.000184993 -0.00139427 5.50088e-05 0.000183728 0.000141831 -4.90054e-05 -3.05049e-05 -4.88757e-05 -0.000259087 6.71428e-05 7.91712e-05 0.00019167 -0.000137839 -0.00019644 9.5839e-05 
1713.25 0 -5.9992e-06 -0.00279182 -0.000207024 -0.00030916 -0.0117754 -0.00014492 -0.000286288 -0.000216095 0.000138039 0.000582879 -1.6582e-05 0.00109352 0.000350249 -0.000312352 7.69378e-05 7.87301e-05 -0.00105878 -0.000173198 -0.0014004 6.46348e-05 0.000181163 0.00013519 -4.73149e-05 -1.56417e-05 -4.42366e-05 -0.00026133 7.30068e-05 6.63216e-05 0.000197494 -0.00013285 -0.000182776 9.30751e-05 
1713.6 0 -7.17089e-06 -0.00267385 -0.000202165 -0.000298495 -0.011795 -0.000148759 -0.000307165 -0.000192408 0.000167717 0.000329682 -7.12852e-06 0.000844044 0.000362972 -0.000364366 6.14978e-05 8.74481e-05 -0.00103974 -0.000162425 -0.00140331 6.79951e-05 0.00017833 0.000127204 -4.70305e-05 2.0545e-07 -4.138e-05 -0.000263538 7.93242e-05 5.39725e-05 0.000202997 -0.00012681 -0.000167632 9.17253e-05 
1713.95 0 -1.0474e-05 -0.00255395 -0.000198934 -0.000287971 -0.0118044 -0.000153167 -0.000327241 -0.000166201 0.00020092 7.79876e-05 6.60453e-06 0.000595414 0.000377055 -0.000417091 4.50186e-05 9.50792e-05 -0.00102347 -0.000151928 -0.0014006 6.44011e-05 0.000175713 0.000118258 -4.84071e-05 1.48315e-05 -3.99548e-05 -0.0002641 8.57625e-05 4.26803e-05 0.000208184 -0.000120567 -0.00015282 9.20747e-05 
1714.3 0 -1.57124e-05 -0.00243171 -0.000196215 -0.000279861 -0.0117997 -0.000156849 -0.0003463 -0.000140742 0.000235944 -0.000174197 2.26185e-05 0.000344776 0.000391192 -0.000470627 2.76931e-05 0.000100035 -0.00100467 -0.000140311 -0.00139286 5.70308e-05 0.000174249 0.000108712 -4.95959e-05 2.70837e-05 -3.98205e-05 -0.000263891 9.11526e-05 3.09999e-05 0.000212544 -0.000115899 -0.000138978 9.25404e-05 
1714.65 0 -2.32727e-05 -0.00230659 -0.000192463 -0.000273643 -0.0117761 -0.000159568 -0.000362973 -0.000119304 0.000268813 -0.000425181 4.0928e-05 9.24136e-05 0.000403382 -0.00052448 1.16852e-05 0.000102656 -0.000978408 -0.00012689 -0.00138266 4.75816e-05 0.000173355 9.83371e-05 -4.97488e-05 3.79565e-05 -4.12158e-05 -0.000263793 9.50548e-05 1.82321e-05 0.000215244 -0.000112124 -0.000124287 9.13949e-05 
1715 0 -3.33581e-05 -0.00217886 -0.000186866 -0.000267238 -0.0117368 -0.00016259 -0.000373861 -0.000101111 0.000298712 -0.000672932 6.20198e-05 -0.000160439 0.000412069 -0.000578296 -2.09658e-06 0.000104345 -0.000944013 -0.000111443 -0.00137123 3.7768e-05 0.000172545 8.76667e-05 -4.94667e-05 4.92444e-05 -4.39798e-05 -0.000262323 9.6583e-05 5.47666e-06 0.000216776 -0.000107918 -0.00010798 8.83047e-05 
1715.35 0 -4.44205e-05 -0.00205192 -0.000180014 -0.000259831 -0.0116862 -0.000164517 -0.000377204 -8.57376e-05 0.000326109 -0.000918117 8.42337e-05 -0.000413165 0.000416714 -0.000632416 -1.36284e-05 0.000107028 -0.000904174 -9.27813e-05 -0.00135734 2.90365e-05 0.000172393 7.74285e-05 -4.93084e-05 6.15439e-05 -4.77964e-05 -0.000258675 9.67603e-05 -6.00818e-06 0.000217865 -0.000103333 -9.18608e-05 8.46402e-05 
1715.7 0 -5.56585e-05 -0.0019279 -0.000173597 -0.000252718 -0.011625 -0.000163158 -0.00037458 -7.37601e-05 0.000352953 -0.00116105 0.000103072 -0.000664292 0.000418759 -0.000686738 -2.25157e-05 0.000111328 -0.000861932 -7.07222e-05 -0.00133736 1.9642e-05 0.000173201 6.77397e-05 -4.98764e-05 7.42134e-05 -5.32571e-05 -0.000253434 9.75328e-05 -1.64126e-05 0.000218346 -9.87687e-05 -7.70261e-05 8.19035e-05 
1716.05 0 -6.74335e-05 -0.00180569 -0.000167383 -0.000247597 -0.011555 -0.000159953 -0.000370117 -6.4572e-05 0.000380955 -0.00140036 0.000115818 -0.000913306 0.000420851 -0.000737726 -2.93882e-05 0.000115025 -0.00081968 -4.69934e-05 -0.00131061 9.83475e-06 0.000174468 5.88971e-05 -5.17083e-05 8.70022e-05 -6.04338e-05 -0.000246961 9.9055e-05 -2.7036e-05 0.000217971 -9.50827e-05 -6.30459e-05 8.03946e-05 
1716.4 0 -7.86927e-05 -0.00168249 -0.000159501 -0.000243263 -0.0114779 -0.000156643 -0.000366112 -5.5477e-05 0.000409199 -0.00163517 0.000122935 -0.00116054 0.000423999 -0.000781639 -3.56123e-05 0.000117245 -0.000779149 -2.54383e-05 -0.00128063 2.60637e-06 0.000174817 5.15644e-05 -5.59881e-05 9.9771e-05 -6.74335e-05 -0.00023861 0.000100868 -3.78733e-05 0.00021614 -9.23626e-05 -4.99541e-05 7.90128e-05 
1716.75 0 -8.72885e-05 -0.00155653 -0.000149765 -0.000238038 -0.0113942 -0.000153539 -0.000362683 -4.44447e-05 0.000437205 -0.00186674 0.000125953 -0.00140626 0.00042683 -0.000819795 -4.25125e-05 0.000120026 -0.000740713 -9.72551e-06 -0.00124791 2.19465e-07 0.000173725 4.57326e-05 -6.20103e-05 0.000112106 -7.38692e-05 -0.000228173 0.000103111 -4.79385e-05 0.00021388 -8.89201e-05 -3.76098e-05 7.74817e-05 
1717.1 0 -9.3067e-05 -0.00142938 -0.000140658 -0.000232711 -0.0113028 -0.000151291 -0.000362287 -3.15697e-05 0.000464498 -0.00209665 0.000126419 -0.00164986 0.000427552 -0.000854975 -4.95348e-05 0.000125064 -0.000704251 1.15468e-06 -0.00120881 1.33478e-06 0.000171586 4.0789e-05 -6.74439e-05 0.0001235 -8.12316e-05 -0.000216962 0.000106134 -5.61229e-05 0.000212044 -8.42444e-05 -2.62121e-05 7.65565e-05 
1717.45 0 -9.69956e-05 -0.00130202 -0.000133711 -0.000228311 -0.0112021 -0.000150766 -0.000367354 -1.64778e-05 0.00049018 -0.00232429 0.000125449 -0.00188984 0.000424598 -0.000887355 -5.60483e-05 0.000134479 -0.000668696 1.01473e-05 -0.00116282 2.9028e-06 0.000167562 3.7888e-05 -7.16109e-05 0.00013475 -8.90502e-05 -0.000206477 0.000109787 -6.23232e-05 0.00021001 -7.94314e-05 -1.6347e-05 7.51468e-05 
1717.8 0 -0.00010002 -0.00117356 -0.000128317 -0.000223665 -0.0110921 -0.000152347 -0.000375197 2.70087e-07 0.000515334 -0.00254837 0.000122354 -0.00212555 0.00041596 -0.00091823 -6.23797e-05 0.000150379 -0.000632825 1.85326e-05 -0.00111442 4.11123e-06 0.000161116 3.79131e-05 -7.50076e-05 0.00014719 -9.54552e-05 -0.000197307 0.000114454 -6.8442e-05 0.000207707 -7.41894e-05 -7.95064e-06 7.26062e-05 
1718.15 0 -0.000103365 -0.0010442 -0.000123868 -0.000217593 -0.0109718 -0.000156315 -0.000382591 1.63585e-05 0.000541923 -0.0027672 0.000117314 -0.00235694 0.00039979 -0.000949458 -6.75061e-05 0.000172708 -0.00059707 2.65838e-05 -0.00106575 4.04379e-06 0.000154595 3.85104e-05 -7.79431e-05 0.000161045 -9.95267e-05 -0.000188282 0.000120383 -7.53261e-05 0.000205489 -6.82174e-05 -8.29803e-07 6.98471e-05 
1718.5 0 -0.000108504 -0.000914081 -0.000119364 -0.000210269 -0.0108415 -0.000161452 -0.000390573 3.26107e-05 0.000570473 -0.00297706 0.000113105 -0.00258366 0.000376939 -0.000981721 -7.10682e-05 0.000198251 -0.000562034 3.54458e-05 -0.00101712 1.07592e-07 0.000149817 3.77987e-05 -8.04808e-05 0.000174714 -0.000100862 -0.000178799 0.000125912 -8.22956e-05 0.0002033 -6.24798e-05 4.86275e-06 6.79432e-05 
1718.85 0 -0.000117154 -0.000784056 -0.000113203 -0.000202914 -0.0107025 -0.000166154 -0.000399481 5.17206e-05 0.000601073 -0.00317508 0.000112279 -0.00280441 0.000351505 -0.00101631 -7.48577e-05 0.000223884 -0.000526133 4.56003e-05 -0.000969698 -6.57251e-06 0.000146609 3.782e-05 -8.26318e-05 0.000187197 -9.97537e-05 -0.000169753 0.000129235 -8.93332e-05 0.000200536 -5.68776e-05 1.05038e-05 6.68643e-05 
1719.2 0 -0.000129406 -0.000655352 -0.000105452 -0.000195861 -0.0105549 -0.000168059 -0.000407804 7.32107e-05 0.000633879 -0.0033603 0.000115286 -0.0030199 0.000327544 -0.00105458 -8.04e-05 0.000247808 -0.000486033 5.84477e-05 -0.000922641 -1.1266e-05 0.000143669 4.0303e-05 -8.42835e-05 0.000198674 -9.77136e-05 -0.000160968 0.000130803 -9.80812e-05 0.00019739 -5.04333e-05 1.81674e-05 6.6279e-05 
1719.55 0 -0.000144601 -0.000528869 -9.77124e-05 -0.000189166 -0.0103991 -0.000164924 -0.000414132 9.68241e-05 0.000667299 -0.00353334 0.000121403 -0.00323246 0.000307045 -0.00109453 -8.7756e-05 0.000269209 -0.000440635 7.53594e-05 -0.000874308 -1.2123e-05 0.000139276 4.37794e-05 -8.64057e-05 0.000209021 -9.69433e-05 -0.000152163 0.000131802 -0.000109249 0.000192967 -4.31244e-05 2.64431e-05 6.63509e-05 
1719.9 0 -0.00016073 -0.000405003 -9.15559e-05 -0.000183017 -0.0102356 -0.000156829 -0.000417224 0.000123229 0.000700081 -0.00369779 0.000129989 -0.0034416 0.00029055 -0.00113063 -9.71792e-05 0.000289742 -0.000392647 9.34267e-05 -0.000824665 -9.61468e-06 0.000134121 4.6843e-05 -9.00655e-05 0.000217464 -9.89471e-05 -0.000143705 0.000132248 -0.000121578 0.000187098 -3.74522e-05 3.34148e-05 6.6211e-05 
1720.25 0 -0.00017465 -0.000282235 -8.65341e-05 -0.000176411 -0.0100637 -0.000142385 -0.00041712 0.000150274 0.000732559 -0.00385723 0.000139086 -0.00364651 0.000275958 -0.00115908 -0.000108152 0.000311587 -0.000345293 0.000109293 -0.000775344 -3.74842e-06 0.000129064 4.91479e-05 -9.50401e-05 0.000223911 -0.000103325 -0.000136203 0.000131664 -0.00013474 0.000181906 -3.5069e-05 3.86715e-05 6.41191e-05 
1720.6 0 -0.000184757 -0.000158969 -8.13958e-05 -0.000168183 -0.00988433 -0.000119637 -0.000415945 0.000174857 0.000762959 -0.0040141 0.000146198 -0.00384624 0.000260385 -0.00118088 -0.000118897 0.000336039 -0.000300179 0.000122488 -0.000728599 4.36057e-06 0.000123038 5.00218e-05 -0.000100384 0.000228976 -0.000108264 -0.000130492 0.000130675 -0.000148688 0.000178701 -3.44869e-05 4.25283e-05 5.96444e-05 
1720.95 0 -0.000191235 -3.62758e-05 -7.6386e-05 -0.000159485 -0.00969831 -9.09598e-05 -0.00041672 0.000196082 0.000786163 -0.00417013 0.00015192 -0.0040382 0.000244291 -0.00119914 -0.000129659 0.000361041 -0.000255809 0.000132203 -0.000685315 1.18091e-05 0.000114965 4.96736e-05 -0.000107009 0.000231334 -0.000112956 -0.000125238 0.000129538 -0.000162411 0.000175795 -3.28393e-05 4.56174e-05 5.38828e-05 
1721.3 0 -0.000194756 8.48086e-05 -7.24713e-05 -0.00015155 -0.00950473 -6.24002e-05 -0.000419905 0.000213234 0.000799809 -0.00432494 0.000158614 -0.004221 0.000231314 -0.00121526 -0.000141349 0.000383632 -0.000209733 0.000136337 -0.000644323 1.76691e-05 0.000105268 4.9404e-05 -0.000116 0.000230825 -0.000116874 -0.000119573 0.000127648 -0.000174632 0.000172079 -2.96224e-05 4.65514e-05 4.91429e-05 
1721.65 0 -0.000196677 0.000204831 -6.94957e-05 -0.000144425 -0.00930305 -3.77958e-05 -0.000423187 0.000223315 0.000805989 -0.00447621 0.000165734 -0.00439554 0.000222801 -0.00122883 -0.000152555 0.00040176 -0.000160956 0.000136882 -0.000603281 2.36985e-05 9.56736e-05 4.89916e-05 -0.000125228 0.000228666 -0.000119186 -0.000114862 0.000125673 -0.000186008 0.00016746 -2.72247e-05 4.55133e-05 4.65056e-05 
1722 0 -0.000198613 0.000324137 -6.64769e-05 -0.00013787 -0.00909131 -1.7765e-05 -0.000425616 0.000224949 0.000807511 -0.00462073 0.000171758 -0.00456498 0.00021598 -0.00123848 -0.000160806 0.000412796 -0.000110047 0.000137201 -0.000561032 2.97375e-05 8.65784e-05 4.66401e-05 -0.000132031 0.00022649 -0.000119647 -0.000111836 0.000123924 -0.000198087 0.000161602 -2.62606e-05 4.41683e-05 4.55818e-05 
1722.35 0 -0.0002006 0.000441409 -6.28238e-05 -0.000131605 -0.00886623 2.52323e-07 -0.000428227 0.000220915 0.00080683 -0.00475744 0.000176529 -0.00473092 0.000208648 -0.00124324 -0.000164397 0.000418088 -5.87833e-05 0.000136911 -0.000519432 3.44294e-05 7.72361e-05 4.2474e-05 -0.00013607 0.000225668 -0.000117429 -0.000108797 0.000122152 -0.000210121 0.000154037 -2.62726e-05 4.31029e-05 4.56127e-05 
1722.7 0 -0.000202295 0.000555352 -5.91127e-05 -0.000126296 -0.00862711 2.13654e-05 -0.000432162 0.00021281 0.000807139 -0.00488593 0.000179765 -0.0048912 0.000201773 -0.00124438 -0.000163987 0.000422121 -7.16186e-06 0.000134231 -0.000481528 3.69902e-05 6.68833e-05 3.82085e-05 -0.000138224 0.000225461 -0.00011161 -0.000104068 0.000120916 -0.000220991 0.000144866 -2.70022e-05 4.20562e-05 4.71429e-05 
1723.05 0 -0.000204846 0.000666705 -5.65265e-05 -0.000121412 -0.00837598 4.70216e-05 -0.000437426 0.000200742 0.000809753 -0.00500489 0.000180663 -0.00504151 0.000194576 -0.00124323 -0.000159397 0.00042717 4.66363e-05 0.000130809 -0.000447481 3.5993e-05 5.54374e-05 3.44993e-05 -0.000139538 0.000224941 -0.000103386 -9.82635e-05 0.000119865 -0.000230904 0.000135672 -2.6796e-05 4.09542e-05 5.05309e-05 
1723.4 0 -0.000207547 0.00077688 -5.56968e-05 -0.000115262 -0.00811665 7.4292e-05 -0.000444154 0.000186889 0.000813997 -0.00511612 0.000179529 -0.00517965 0.000184437 -0.00123942 -0.000152195 0.000432648 0.000104989 0.000127729 -0.000415218 2.99865e-05 4.41546e-05 3.15683e-05 -0.000140892 0.000224253 -9.38437e-05 -9.17421e-05 0.000118693 -0.000240471 0.000127768 -2.45401e-05 4.06528e-05 5.37192e-05 
1723.75 0 -0.000207799 0.000885922 -5.52248e-05 -0.000108255 -0.00785323 0.000102185 -0.000453224 0.000173767 0.000818157 -0.00522359 0.00017555 -0.00530713 0.000170857 -0.00123167 -0.000147923 0.000437856 0.000168625 0.00012259 -0.000383665 1.90727e-05 3.34979e-05 2.86614e-05 -0.000143309 0.00022321 -8.30245e-05 -8.46271e-05 0.000117793 -0.000249644 0.000121897 -2.15342e-05 4.06302e-05 5.49913e-05 
1724.1 0 -0.000205015 0.000994104 -5.51638e-05 -0.000101028 -0.00758728 0.000131745 -0.000463833 0.000161585 0.000820922 -0.00532867 0.000167406 -0.00542364 0.0001563 -0.00121864 -0.000149659 0.000442438 0.000235207 0.000114066 -0.000352352 6.11086e-06 2.34104e-05 2.52227e-05 -0.000148782 0.000221284 -7.24576e-05 -7.83454e-05 0.000117056 -0.000258432 0.000117939 -1.99074e-05 3.99064e-05 5.53974e-05 
1724.45 0 -0.000200988 0.00110291 -5.58508e-05 -9.18635e-05 -0.00731935 0.00016203 -0.00047544 0.000148045 0.000823271 -0.00543011 0.00015555 -0.00552767 0.000143589 -0.00120118 -0.000155459 0.000444158 0.000300142 0.000104078 -0.000319887 -5.97038e-06 1.42552e-05 2.11467e-05 -0.000158458 0.000218807 -6.30676e-05 -7.30808e-05 0.000116627 -0.000268079 0.000115214 -2.04519e-05 3.88313e-05 5.59361e-05 
1724.8 0 -0.000196431 0.00121146 -5.6167e-05 -8.07369e-05 -0.00704934 0.000190733 -0.000489784 0.00013253 0.000826308 -0.00552791 0.000141105 -0.00562244 0.000131796 -0.00118227 -0.000162964 0.000443478 0.000361654 9.49939e-05 -0.000285126 -1.75808e-05 7.03525e-06 1.63052e-05 -0.000170316 0.000217354 -5.47529e-05 -6.78719e-05 0.00011759 -0.000278469 0.000112698 -2.30433e-05 3.73472e-05 5.66571e-05 
1725.15 0 -0.000189517 0.00131754 -5.70178e-05 -6.96395e-05 -0.00677484 0.00021604 -0.000508055 0.000117635 0.000827298 -0.00562328 0.000125112 -0.00571215 0.000120761 -0.00116324 -0.000170574 0.000443423 0.000420545 8.56473e-05 -0.00024805 -3.06988e-05 2.12864e-06 1.21498e-05 -0.000181952 0.000217281 -4.69772e-05 -6.31264e-05 0.000119437 -0.000288979 0.000109212 -2.78585e-05 3.53038e-05 5.86369e-05 
1725.5 0 -0.000179847 0.00142035 -5.95917e-05 -5.98567e-05 -0.00649427 0.000236147 -0.000528756 0.00010594 0.000822734 -0.00571607 0.000107713 -0.005796 0.000112843 -0.00114276 -0.000176288 0.000444338 0.000476768 7.4201e-05 -0.000209222 -4.38345e-05 -1.92461e-06 9.77604e-06 -0.000192442 0.000217188 -3.95824e-05 -5.9291e-05 0.00011992 -0.000298843 0.000105832 -3.50109e-05 3.32642e-05 6.22221e-05 
1725.85 0 -0.000168864 0.00151962 -6.35014e-05 -5.09239e-05 -0.0062076 0.000249262 -0.000549241 9.90269e-05 0.00081315 -0.00580492 9.0007e-05 -0.0058727 0.00010715 -0.00111779 -0.000179131 0.000444021 0.000529851 5.9906e-05 -0.000168139 -5.5195e-05 -4.44812e-06 8.7561e-06 -0.000201992 0.000216115 -3.32637e-05 -5.57319e-05 0.000119863 -0.000307928 0.000103467 -4.34772e-05 3.21381e-05 6.57263e-05 
1726.2 0 -0.00015724 0.00161587 -6.875e-05 -4.12145e-05 -0.005916 0.000255863 -0.000568443 9.76304e-05 0.000800841 -0.00588815 7.26094e-05 -0.00594296 0.000100557 -0.00108705 -0.000180158 0.000442009 0.000577646 4.02953e-05 -0.00012422 -6.43075e-05 -2.77648e-06 8.03429e-06 -0.00021121 0.000215047 -2.7317e-05 -5.19162e-05 0.000121101 -0.000317203 0.000101192 -5.18805e-05 3.21213e-05 6.74934e-05 
1726.55 0 -0.000145416 0.00170943 -7.45345e-05 -3.07216e-05 -0.00562247 0.00025673 -0.000585207 0.000102781 0.000786231 -0.00596351 5.46379e-05 -0.00600736 9.17523e-05 -0.00105262 -0.000178762 0.000440998 0.000617614 1.3047e-05 -7.67135e-05 -6.96814e-05 3.84694e-06 8.06975e-06 -0.000218997 0.000215221 -2.11251e-05 -4.71839e-05 0.000124141 -0.00032748 9.92643e-05 -5.99121e-05 3.2366e-05 6.91653e-05 
1726.9 0 -0.000133968 0.00180054 -7.98896e-05 -1.99254e-05 -0.00532881 0.000252535 -0.000596928 0.000113783 0.000771861 -0.0060294 3.56393e-05 -0.00606416 8.10084e-05 -0.00101919 -0.000172485 0.000443564 0.000649646 -2.17976e-05 -2.499e-05 -7.15341e-05 1.44352e-05 1.0464e-05 -0.000223699 0.00021681 -1.53029e-05 -4.183e-05 0.000128628 -0.000339989 9.86677e-05 -6.77342e-05 3.18657e-05 7.17008e-05 
1727.25 0 -0.000123851 0.00188991 -8.53713e-05 -9.48983e-06 -0.00503548 0.000246426 -0.000602656 0.000127894 0.000761531 -0.00608653 1.77611e-05 -0.00611208 7.01929e-05 -0.000990139 -0.000160418 0.000448874 0.000676238 -6.24861e-05 3.04211e-05 -7.20045e-05 2.63722e-05 1.51133e-05 -0.00022372 0.000218421 -1.00888e-05 -3.63898e-05 0.000132764 -0.000353945 9.87789e-05 -7.54025e-05 3.02317e-05 7.39842e-05 
1727.6 0 -0.000116304 0.00197731 -9.07857e-05 -1.46022e-06 -0.00474333 0.000241216 -0.0006028 0.000143141 0.000753583 -0.00613674 2.91977e-06 -0.0061528 6.18567e-05 -0.000964332 -0.000142667 0.000455832 0.000699804 -0.000104862 8.94651e-05 -7.18853e-05 3.74634e-05 1.99541e-05 -0.000219318 0.000219126 -3.93532e-06 -3.18872e-05 0.000135081 -0.000366481 9.9171e-05 -8.28363e-05 2.7621e-05 7.49748e-05 
1727.95 0 -0.000110849 0.00206213 -9.48371e-05 2.87291e-06 -0.00445186 0.000237295 -0.00059804 0.00015853 0.000744594 -0.00618257 -7.67628e-06 -0.00618774 5.57042e-05 -0.000939208 -0.00012234 0.000464094 0.000721508 -0.000144709 0.000150672 -7.28143e-05 4.70811e-05 2.24879e-05 -0.000213117 0.000220157 4.02473e-06 -2.85226e-05 0.000136424 -0.000376786 9.90036e-05 -9.04789e-05 2.44223e-05 7.43179e-05 
1728.3 0 -0.000106173 0.00214399 -9.76435e-05 5.24347e-06 -0.00415969 0.000235148 -0.000589832 0.000173055 0.000735498 -0.00622459 -1.24955e-05 -0.00621636 5.10104e-05 -0.000913685 -0.000104673 0.000473497 0.000741334 -0.000182164 0.000210903 -7.79821e-05 5.51144e-05 2.22883e-05 -0.000207662 0.000223152 1.38103e-05 -2.48254e-05 0.000138074 -0.000385887 9.76452e-05 -9.80137e-05 2.02762e-05 7.40088e-05 
1728.65 0 -0.000101855 0.00222233 -9.93286e-05 8.16018e-06 -0.00386838 0.000234701 -0.000580035 0.000185751 0.000729115 -0.00625977 -1.19791e-05 -0.00623632 4.91752e-05 -0.000888952 -9.12202e-05 0.000484392 0.000758547 -0.000217291 0.000268462 -8.78553e-05 6.107e-05 2.07291e-05 -0.000203106 0.000228627 2.48063e-05 -1.94698e-05 0.000140448 -0.000394234 9.59419e-05 -0.000105492 1.56012e-05 7.58502e-05 
1729 0 -9.73269e-05 0.00229824 -9.9329e-05 1.13685e-05 -0.00358082 0.000236269 -0.000569986 0.000196705 0.000725371 -0.00628651 -7.87924e-06 -0.00624677 5.07505e-05 -0.000863918 -8.4156e-05 0.000495497 0.000773356 -0.000247007 0.000322784 -9.8797e-05 6.40439e-05 1.85552e-05 -0.00019839 0.00023587 3.54514e-05 -1.30197e-05 0.000143534 -0.000400849 9.38905e-05 -0.00011354 1.08466e-05 7.90772e-05 
1729.35 0 -9.33417e-05 0.00237364 -9.79178e-05 1.32256e-05 -0.00329879 0.000241397 -0.000562896 0.000207151 0.000723155 -0.00630633 -9.83723e-07 -0.00625061 5.34754e-05 -0.000834962 -8.69729e-05 0.000505362 0.000785506 -0.000268942 0.000373683 -0.000108782 6.52096e-05 1.44068e-05 -0.000191938 0.000245024 4.37836e-05 -7.55199e-06 0.00014766 -0.000404488 9.15118e-05 -0.000120903 5.84262e-06 8.16762e-05 
1729.7 0 -9.13433e-05 0.00244764 -9.62841e-05 1.40602e-05 -0.00302056 0.000249795 -0.000562603 0.000218916 0.000723426 -0.00632074 7.01245e-06 -0.00625162 5.39979e-05 -0.000800756 -9.90721e-05 0.000514025 0.000794037 -0.000284471 0.000421644 -0.000119807 6.59738e-05 8.74741e-06 -0.000182853 0.00025611 4.90549e-05 -4.54205e-06 0.000152131 -0.00040508 8.94178e-05 -0.000126272 6.4599e-07 8.21703e-05 
1730.05 0 -9.03825e-05 0.00251893 -9.51939e-05 1.40334e-05 -0.00274296 0.000259257 -0.00056714 0.000233177 0.000727294 -0.00632927 1.42444e-05 -0.00625164 5.08261e-05 -0.000763039 -0.000114411 0.000521768 0.000798608 -0.000295707 0.000467845 -0.000131844 6.65976e-05 3.72364e-06 -0.000171416 0.000267023 5.18055e-05 -3.91291e-06 0.000155796 -0.000402933 8.75217e-05 -0.000130155 -4.23881e-06 8.02552e-05 
1730.4 0 -8.93197e-05 0.00258637 -9.50952e-05 1.23245e-05 -0.00246565 0.000268941 -0.000571525 0.000250803 0.000732596 -0.00632877 2.16495e-05 -0.00624898 4.45586e-05 -0.000723661 -0.000127896 0.00052759 0.000800104 -0.000303733 0.000513351 -0.000144186 6.80416e-05 -6.1268e-07 -0.000159479 0.000276385 5.40714e-05 -3.82639e-06 0.000158726 -0.000399654 8.59657e-05 -0.000134535 -7.36186e-06 7.6586e-05 
1730.75 0 -8.87808e-05 0.00265026 -9.49788e-05 1.01455e-05 -0.00219116 0.000277913 -0.000573868 0.000270616 0.000736325 -0.00631559 3.09919e-05 -0.00624129 3.75065e-05 -0.000684865 -0.000138769 0.000530953 0.000799244 -0.000309192 0.000556453 -0.000157785 7.02342e-05 -5.0824e-06 -0.000148377 0.000285154 5.63226e-05 -2.03524e-06 0.000161015 -0.000396865 8.60159e-05 -0.000139749 -9.25272e-06 7.28151e-05 
1731.1 0 -8.91691e-05 0.00271231 -9.37069e-05 8.38579e-06 -0.00192253 0.000284009 -0.000575468 0.000290498 0.000738422 -0.00628998 4.34663e-05 -0.00622837 3.1058e-05 -0.000650239 -0.000146586 0.000534665 0.000795753 -0.000312019 0.000596564 -0.000173532 7.14166e-05 -9.89698e-06 -0.000137828 0.000294426 5.75856e-05 1.94994e-06 0.000161894 -0.000393885 8.69939e-05 -0.000144423 -1.1486e-05 6.92432e-05 
1731.45 0 -9.03393e-05 0.00277245 -9.17986e-05 6.22456e-06 -0.00165994 0.000287935 -0.000576043 0.000310678 0.000739449 -0.00625446 5.76612e-05 -0.00621056 2.64865e-05 -0.000620774 -0.000150741 0.000540415 0.000791737 -0.000312566 0.000635978 -0.00019182 7.05673e-05 -1.50245e-05 -0.000127098 0.000304322 5.79498e-05 6.8549e-06 0.000160203 -0.000390322 8.65016e-05 -0.000149223 -1.41749e-05 6.53545e-05 
1731.8 0 -9.17801e-05 0.00282826 -8.98289e-05 3.86185e-06 -0.00140064 0.000290879 -0.000573062 0.000333083 0.000738094 -0.00621046 6.99034e-05 -0.00618605 2.49614e-05 -0.00059346 -0.000151303 0.00054702 0.000789695 -0.000311877 0.000676234 -0.000213165 6.79011e-05 -2.11547e-05 -0.000116548 0.000314353 5.78219e-05 1.12148e-05 0.00015699 -0.000385527 8.35536e-05 -0.000155249 -1.79892e-05 6.25496e-05 
1732.15 0 -9.33829e-05 0.00287842 -8.79733e-05 2.13892e-06 -0.00114131 0.000291482 -0.000566061 0.000359038 0.000733408 -0.00615906 7.83415e-05 -0.00615227 2.67995e-05 -0.000566256 -0.000148125 0.000552613 0.000787631 -0.000311091 0.00071564 -0.000237862 6.31836e-05 -2.84723e-05 -0.000107676 0.000323651 5.78767e-05 1.50821e-05 0.000154572 -0.000378996 7.87802e-05 -0.000161824 -2.41261e-05 6.1449e-05 
1732.5 0 -9.59459e-05 0.00292398 -8.60375e-05 1.39006e-06 -0.000879647 0.000288082 -0.000555752 0.000386011 0.00072649 -0.00610175 8.47953e-05 -0.00611092 3.33104e-05 -0.000538165 -0.000142439 0.000555522 0.000784866 -0.000310972 0.000751182 -0.000265442 5.59275e-05 -3.49601e-05 -0.000100952 0.000330343 5.88533e-05 1.83235e-05 0.000153217 -0.000370121 7.29171e-05 -0.000168266 -3.28402e-05 6.00873e-05 
1732.85 0 -9.95609e-05 0.00296762 -8.24009e-05 2.00508e-06 -0.000612727 0.000280544 -0.000542841 0.000411456 0.000719835 -0.00604044 9.15272e-05 -0.00606553 4.55513e-05 -0.000508481 -0.000136379 0.000556062 0.000782207 -0.000310349 0.000781243 -0.000296017 4.77011e-05 -3.97683e-05 -9.53235e-05 0.000334371 6.10272e-05 1.96812e-05 0.00015167 -0.000358308 6.74308e-05 -0.00017416 -4.29778e-05 5.74388e-05 
1733.2 0 -0.000103618 0.00301189 -7.65864e-05 2.93938e-06 -0.000341334 0.00027127 -0.000528708 0.000437838 0.00071498 -0.00597684 9.99128e-05 -0.0060163 6.04363e-05 -0.000477973 -0.000131522 0.000554299 0.000780329 -0.000306819 0.000804976 -0.000328645 3.95781e-05 -4.36424e-05 -9.04056e-05 0.000338608 6.4922e-05 1.98587e-05 0.0001505 -0.000345104 6.32212e-05 -0.000180117 -5.16012e-05 5.44617e-05 
1733.55 0 -0.000107598 0.00305654 -7.03663e-05 3.03211e-06 -6.99476e-05 0.000265015 -0.000513133 0.000466629 0.000712333 -0.00591188 0.000111736 -0.00596339 7.6105e-05 -0.00044762 -0.000127035 0.00055036 0.000780287 -0.000301772 0.000821754 -0.000361197 3.13241e-05 -4.76246e-05 -8.70514e-05 0.00034432 7.04499e-05 1.97041e-05 0.000150928 -0.000332424 5.88347e-05 -0.0001862 -5.74791e-05 5.1502e-05 
1733.9 0 -0.000111144 0.00309927 -6.45037e-05 2.65938e-06 0.000197805 0.000265136 -0.000494933 0.00049509 0.000711462 -0.00584635 0.000126592 -0.00590587 9.50619e-05 -0.000418921 -0.000121689 0.000547033 0.000780939 -0.000298207 0.000833002 -0.000390248 2.26475e-05 -5.35671e-05 -8.5588e-05 0.00035029 7.6831e-05 1.83434e-05 0.000152301 -0.000320513 5.29198e-05 -0.000191815 -6.21424e-05 4.8254e-05 
1734.25 0 -0.000114682 0.00313658 -5.84273e-05 2.96249e-06 0.000462219 0.000270215 -0.000473485 0.000521064 0.000711003 -0.0057814 0.000142433 -0.00584234 0.000119392 -0.000393114 -0.000117696 0.000545818 0.000781444 -0.000294645 0.000841359 -0.000412571 1.20516e-05 -6.22324e-05 -8.46765e-05 0.000355434 8.2614e-05 1.47959e-05 0.000153687 -0.000309597 4.56426e-05 -0.000196027 -6.66104e-05 4.54954e-05 
1734.6 0 -0.000117813 0.00316733 -5.14263e-05 3.97165e-06 0.000726821 0.000278376 -0.000448276 0.000541821 0.000709476 -0.00571427 0.000158557 -0.00577051 0.000149072 -0.000368562 -0.000118039 0.000546633 0.000780738 -0.000287975 0.000848411 -0.000425812 -1.30365e-06 -7.13003e-05 -8.30568e-05 0.000359341 8.62886e-05 7.76821e-06 0.000154532 -0.00029959 3.6551e-05 -0.000198017 -7.08813e-05 4.28846e-05 
1734.95 0 -0.00011959 0.00319278 -4.32473e-05 5.21631e-06 0.000991315 0.000291853 -0.000420712 0.000554516 0.000704765 -0.00564082 0.000172224 -0.00568853 0.000180885 -0.00034147 -0.000123084 0.000548859 0.000777186 -0.000278234 0.000855173 -0.000430203 -1.65125e-05 -7.85707e-05 -8.11994e-05 0.000363248 8.80932e-05 -8.85161e-07 0.000154685 -0.000289845 2.60287e-05 -0.000197949 -7.52144e-05 3.86367e-05 
1735.3 0 -0.000119966 0.00321375 -3.46033e-05 6.55886e-06 0.00125174 0.000311356 -0.000394682 0.000559731 0.000696411 -0.00555979 0.000179955 -0.00559906 0.000211488 -0.000311815 -0.000129679 0.000550042 0.000772164 -0.000266761 0.00086117 -0.000430551 -3.24243e-05 -8.38471e-05 -8.01118e-05 0.000368107 8.89608e-05 -9.06267e-06 0.000153949 -0.000279897 1.5667e-05 -0.000196173 -7.95619e-05 3.22773e-05 
1735.65 0 -0.000118933 0.00323027 -2.69364e-05 7.58133e-06 0.00150434 0.000335314 -0.000372442 0.000559262 0.000685544 -0.00546995 0.00018062 -0.00550516 0.00023893 -0.000281293 -0.000135072 0.000549414 0.000768842 -0.000253536 0.00086626 -0.000431347 -4.82056e-05 -8.88289e-05 -7.95034e-05 0.000374008 8.99523e-05 -1.62879e-05 0.000151164 -0.000269575 7.17072e-06 -0.000193273 -8.30434e-05 2.48289e-05 
1736 0 -0.000116628 0.00324251 -2.09699e-05 7.9848e-06 0.00174804 0.000360906 -0.000353494 0.000554999 0.000672391 -0.00537202 0.000174276 -0.00540817 0.000261568 -0.000250016 -0.000139589 0.000548739 0.000768354 -0.000237988 0.000871194 -0.000433846 -6.26789e-05 -9.37354e-05 -7.84569e-05 0.000381576 9.18512e-05 -2.28516e-05 0.000145737 -0.000259639 8.89287e-07 -0.000190727 -8.49593e-05 1.80789e-05 
1736.35 0 -0.000112894 0.00325152 -1.58668e-05 7.41027e-06 0.00198442 0.000385408 -0.000337352 0.00054893 0.000655536 -0.00526879 0.000164866 -0.00530815 0.00027951 -0.000217197 -0.000143529 0.000548151 0.000769878 -0.000220772 0.000874786 -0.000437785 -7.55731e-05 -9.7288e-05 -7.63341e-05 0.00039006 9.46283e-05 -2.85106e-05 0.000138618 -0.000251246 -3.45922e-06 -0.000189778 -8.48446e-05 1.29117e-05 
1736.7 0 -0.000107071 0.00325823 -1.07366e-05 5.99238e-06 0.00221182 0.000407392 -0.00032192 0.00054232 0.00063437 -0.00515997 0.000157456 -0.0052062 0.000293727 -0.000182738 -0.000146803 0.000546071 0.000772128 -0.000202506 0.000874306 -0.000442751 -8.78966e-05 -9.92863e-05 -7.49443e-05 0.000397091 9.76434e-05 -3.34726e-05 0.00013067 -0.000244447 -6.44887e-06 -0.000189936 -8.18614e-05 7.63272e-06 
1737.05 0 -9.83197e-05 0.00326161 -5.30341e-06 4.38774e-06 0.00242659 0.000426685 -0.000303566 0.000536168 0.000610296 -0.00504497 0.000153578 -0.00510349 0.000305003 -0.000150416 -0.000149737 0.000540907 0.000774941 -0.000183965 0.000872073 -0.000448797 -9.9211e-05 -0.000100535 -7.52743e-05 0.000401509 0.000100213 -3.87424e-05 0.000122596 -0.000238486 -8.86251e-06 -0.000190957 -7.67204e-05 7.56265e-07 
1737.4 0 -8.80447e-05 0.00326035 1.00086e-06 2.92026e-06 0.00262938 0.000443166 -0.000280752 0.000533154 0.000585026 -0.00492722 0.000152038 -0.00500019 0.000314975 -0.000123762 -0.000152192 0.000533999 0.000781506 -0.000166365 0.000873032 -0.000455863 -0.000109651 -0.000100999 -7.59696e-05 0.000403867 0.000102164 -4.45659e-05 0.000115531 -0.00023319 -9.8466e-06 -0.000193088 -7.10223e-05 -7.89573e-06 
1737.75 0 -7.80528e-05 0.00325454 8.81306e-06 2.36983e-06 0.00282317 0.00045516 -0.000255267 0.000535603 0.00056025 -0.00481025 0.000150497 -0.00489457 0.000325023 -9.914e-05 -0.000153944 0.000527756 0.00079223 -0.000150253 0.000877071 -0.000461124 -0.000119344 -0.000100801 -7.6286e-05 0.000404327 0.000102919 -5.00471e-05 0.00011001 -0.000227611 -9.05261e-06 -0.000195332 -6.46786e-05 -1.68681e-05 
1738.1 0 -6.82194e-05 0.00324474 1.71996e-05 4.10766e-06 0.00300952 0.000460169 -0.000231988 0.000541065 0.00053655 -0.00469311 0.00014736 -0.00478469 0.000336859 -7.27453e-05 -0.000154663 0.000522625 0.000804246 -0.00013352 0.000881168 -0.00046265 -0.000127846 -0.00010132 -7.68757e-05 0.000402901 0.000100402 -5.45644e-05 0.000106084 -0.000220826 -8.64752e-06 -0.000198002 -5.90451e-05 -2.43083e-05 
1738.45 0 -5.91555e-05 0.00323183 2.51275e-05 8.10941e-06 0.0031889 0.000458902 -0.000213279 0.000545559 0.000515993 -0.00457301 0.000143334 -0.00467086 0.000351491 -4.57728e-05 -0.000155954 0.00051921 0.000817777 -0.000113289 0.000883949 -0.000462162 -0.000136366 -0.000104036 -7.88716e-05 0.000400221 9.45719e-05 -5.90606e-05 0.000103058 -0.000212845 -1.05511e-05 -0.000201129 -5.56027e-05 -3.11801e-05 
1738.8 0 -5.28315e-05 0.00321804 3.22113e-05 1.28291e-05 0.00336359 0.000453599 -0.000197894 0.000549687 0.000501451 -0.00444979 0.000136993 -0.00455547 0.000366912 -2.0153e-05 -0.000160298 0.000517174 0.000832258 -8.84518e-05 0.000884459 -0.000460962 -0.000145355 -0.000109393 -8.33896e-05 0.000397143 8.8117e-05 -6.41208e-05 9.94847e-05 -0.000203849 -1.45801e-05 -0.000203684 -5.36016e-05 -3.86877e-05 
1739.15 0 -4.84118e-05 0.00320511 3.79618e-05 1.79064e-05 0.00353611 0.000445939 -0.000185859 0.000555078 0.000492147 -0.00432514 0.000125715 -0.00444139 0.000380368 6.25866e-06 -0.000167612 0.000516044 0.000844503 -5.87338e-05 0.000880348 -0.000458046 -0.000154089 -0.000116427 -9.04886e-05 0.00039299 8.20732e-05 -6.8399e-05 9.50961e-05 -0.000194595 -2.04775e-05 -0.000206041 -5.08536e-05 -4.70929e-05 
1739.5 0 -4.42514e-05 0.00319231 4.24461e-05 2.49971e-05 0.00370692 0.000438448 -0.00017603 0.000561372 0.000482165 -0.00419898 0.000110666 -0.00432912 0.000389853 3.59717e-05 -0.000176113 0.000514791 0.000851988 -2.65078e-05 0.000871312 -0.000452438 -0.000162358 -0.000122532 -9.97833e-05 0.000386223 7.66439e-05 -7.03899e-05 9.06e-05 -0.000186154 -2.70366e-05 -0.000209514 -4.63516e-05 -5.63949e-05 
1739.85 0 -4.07589e-05 0.003177 4.70657e-05 3.44286e-05 0.00387552 0.000431472 -0.000166634 0.000566972 0.000467365 -0.00406969 9.52095e-05 -0.00421449 0.000395428 6.85154e-05 -0.000183943 0.000510741 0.000855943 3.77037e-06 0.000859787 -0.000443825 -0.000170094 -0.000126449 -0.00011129 0.000375988 7.28746e-05 -7.0437e-05 8.65725e-05 -0.000178601 -3.24084e-05 -0.000214254 -4.19868e-05 -6.62368e-05 
1740.2 0 -3.8337e-05 0.00315785 5.26841e-05 4.46232e-05 0.00404169 0.000425304 -0.00015549 0.000570216 0.000449817 -0.00393624 8.14868e-05 -0.0040899 0.000398324 0.000102467 -0.000190386 0.000500939 0.000858318 3.08128e-05 0.000847841 -0.000432083 -0.000176874 -0.000129735 -0.000123958 0.000361812 7.17136e-05 -6.89939e-05 8.30748e-05 -0.000170321 -3.65452e-05 -0.000217924 -4.00241e-05 -7.53873e-05 
1740.55 0 -3.81271e-05 0.00313549 5.93237e-05 5.43148e-05 0.00420352 0.000420798 -0.000140516 0.000570168 0.000431289 -0.00379998 7.11051e-05 -0.00395328 0.00039856 0.000137681 -0.000195817 0.00048329 0.000858191 5.43771e-05 0.000837507 -0.000416609 -0.000181285 -0.000134342 -0.000137025 0.000344129 7.29351e-05 -6.60226e-05 7.97399e-05 -0.000160984 -4.07635e-05 -0.00021995 -3.94746e-05 -8.17704e-05 
1740.9 0 -3.9372e-05 0.00311124 6.72945e-05 6.35371e-05 0.00435981 0.00041688 -0.000122739 0.0005658 0.000412387 -0.00366352 6.59452e-05 -0.00381043 0.000397011 0.000173379 -0.000201768 0.000456498 0.00085328 7.41817e-05 0.000830407 -0.000397581 -0.000183621 -0.000140287 -0.000149853 0.000324942 7.49883e-05 -6.32959e-05 7.69215e-05 -0.000152211 -4.50302e-05 -0.000221363 -3.78398e-05 -8.46787e-05 
1741.25 0 -3.94105e-05 0.00308514 7.70928e-05 7.21628e-05 0.00451205 0.000413776 -0.000104546 0.000557199 0.000393471 -0.00352839 6.51256e-05 -0.0036692 0.000395856 0.000207761 -0.000210516 0.000421913 0.000841813 9.15012e-05 0.000826135 -0.000377917 -0.000186074 -0.000146694 -0.000160115 0.000307553 7.68941e-05 -6.10549e-05 7.36202e-05 -0.000144115 -4.86801e-05 -0.000222515 -3.35767e-05 -8.56508e-05 
1741.6 0 -3.84351e-05 0.0030557 8.75073e-05 8.09812e-05 0.00466279 0.00041235 -8.64124e-05 0.00054829 0.000374198 -0.00339302 6.39856e-05 -0.00353548 0.000396597 0.000240181 -0.000222298 0.000382267 0.000824894 0.000106917 0.000821413 -0.000359121 -0.000189782 -0.000152942 -0.00016729 0.000292933 7.81844e-05 -5.85766e-05 6.90198e-05 -0.000134165 -5.15614e-05 -0.000223382 -2.60459e-05 -8.61281e-05 
1741.95 0 -3.75806e-05 0.00302302 9.60198e-05 9.10005e-05 0.00481034 0.000412042 -6.87755e-05 0.000542805 0.000355498 -0.0032544 6.13469e-05 -0.00340927 0.000399535 0.000269832 -0.000234214 0.000341682 0.000804003 0.000119108 0.000813098 -0.000339654 -0.000193742 -0.000158385 -0.000173089 0.000280183 7.87702e-05 -5.62747e-05 6.59603e-05 -0.00012189 -5.40451e-05 -0.000223258 -1.74212e-05 -8.65202e-05 
1742.3 0 -3.66996e-05 0.00298777 0.00010229 0.000101878 0.00495094 0.000413107 -5.23139e-05 0.000539005 0.000337854 -0.00311303 5.88868e-05 -0.00328865 0.000403128 0.000295135 -0.00024479 0.000305693 0.00078106 0.000125648 0.000800464 -0.00031725 -0.000197995 -0.000162356 -0.000178677 0.000268701 7.93363e-05 -5.45227e-05 6.49858e-05 -0.000109272 -5.65203e-05 -0.000222057 -1.04965e-05 -8.69225e-05 
1742.65 0 -3.56151e-05 0.00294992 0.000108061 0.000113215 0.0050846 0.000417638 -3.63117e-05 0.000530801 0.000319532 -0.00297062 5.71378e-05 -0.00317181 0.00040478 0.000315455 -0.000253349 0.000275755 0.000758412 0.000124629 0.000785923 -0.000289996 -0.000202708 -0.000164041 -0.000183883 0.000256215 7.95793e-05 -5.26134e-05 6.38777e-05 -9.59164e-05 -5.87362e-05 -0.000220287 -6.18584e-06 -8.73029e-05 
1743 0 -3.48321e-05 0.00290969 0.000114466 0.000125278 0.00521117 0.000426716 -2.10446e-05 0.000515728 0.000297807 -0.00282529 5.58483e-05 -0.00305598 0.000403399 0.000332155 -0.000258079 0.000248559 0.000737707 0.000117171 0.000772024 -0.000258118 -0.000207762 -0.00016433 -0.000187566 0.000241628 7.93321e-05 -4.90056e-05 6.1349e-05 -8.18368e-05 -6.10789e-05 -0.00021816 -4.62008e-06 -8.90516e-05 
1743.35 0 -3.45047e-05 0.00286743 0.000121731 0.000137539 0.00532952 0.00043996 -4.34374e-06 0.000496746 0.000272474 -0.00267648 5.35462e-05 -0.00294009 0.000398206 0.000347699 -0.000259324 0.000222802 0.00071875 0.00010476 0.000758735 -0.0002236 -0.000212598 -0.000162525 -0.000189645 0.000227674 7.96992e-05 -4.3829e-05 5.79056e-05 -6.796e-05 -6.35246e-05 -0.000215394 -5.14028e-06 -9.09253e-05 
1743.7 0 -3.38819e-05 0.00282318 0.000127975 0.000149564 0.00544138 0.000455728 1.70587e-05 0.000475892 0.000245774 -0.00252587 4.89989e-05 -0.00282489 0.000391412 0.000364264 -0.000257543 0.000200248 0.000699123 8.85396e-05 0.000745698 -0.000188451 -0.000214618 -0.000157381 -0.000190769 0.000215597 7.97621e-05 -3.88961e-05 5.46797e-05 -5.47352e-05 -6.47456e-05 -0.000211863 -6.68029e-06 -9.07811e-05 
1744.05 0 -3.20027e-05 0.00277635 0.000132824 0.00016207 0.00555066 0.000470469 4.25821e-05 0.00045406 0.000219445 -0.00237267 4.27981e-05 -0.00270894 0.000387496 0.000381167 -0.000253795 0.000181727 0.00067769 7.1285e-05 0.000732349 -0.000152528 -0.000214438 -0.000149967 -0.000190596 0.000204248 7.81755e-05 -3.4118e-05 5.02043e-05 -4.29605e-05 -6.49515e-05 -0.000207651 -8.55707e-06 -9.03587e-05 
1744.4 0 -2.73269e-05 0.00272575 0.000138151 0.000173787 0.00565892 0.000481797 6.91561e-05 0.00043127 0.000193939 -0.00221641 3.38456e-05 -0.00258938 0.000385864 0.000397011 -0.000249362 0.000169301 0.000656425 5.4624e-05 0.00071581 -0.000114725 -0.000215575 -0.000141858 -0.000188185 0.00019429 7.57242e-05 -2.8523e-05 4.33769e-05 -3.15333e-05 -6.5454e-05 -0.000202108 -1.08044e-05 -9.15478e-05 
1744.75 0 -1.97108e-05 0.00267002 0.000143922 0.000183237 0.00576422 0.000491193 9.34247e-05 0.000408271 0.000168387 -0.00205852 2.20946e-05 -0.0024648 0.000382576 0.000412817 -0.000244062 0.000164955 0.000638341 3.74368e-05 0.000693596 -7.69271e-05 -0.000219033 -0.000133176 -0.000183094 0.000185987 7.25793e-05 -2.22374e-05 3.62869e-05 -1.86961e-05 -6.658e-05 -0.000194243 -1.30443e-05 -9.39024e-05 
1745.1 0 -1.14077e-05 0.0026098 0.000148936 0.000190353 0.00586295 0.000500973 0.00011424 0.000385661 0.000143268 -0.00189781 9.92182e-06 -0.00233478 0.000376752 0.00042833 -0.000237783 0.000166227 0.000624785 1.80531e-05 0.000665504 -4.23249e-05 -0.000223767 -0.000124082 -0.000175515 0.000178003 6.8749e-05 -1.62843e-05 3.0143e-05 -6.1314e-06 -6.80698e-05 -0.000185368 -1.55559e-05 -9.60566e-05 
1745.45 0 -3.99586e-06 0.0025469 0.000152987 0.000194747 0.00595214 0.000512509 0.000131299 0.000364495 0.00012031 -0.00173175 -2.59701e-06 -0.00220067 0.000369674 0.00044094 -0.000229722 0.000170026 0.000614805 -1.76168e-06 0.000633509 -1.15067e-05 -0.000228027 -0.000115642 -0.000166374 0.000169845 6.31107e-05 -1.13153e-05 2.40651e-05 3.60676e-06 -6.96049e-05 -0.000176712 -1.83789e-05 -9.70816e-05 
1745.8 0 2.75448e-06 0.00248229 0.000156058 0.000196183 0.00603117 0.000525198 0.00014478 0.000346161 9.82656e-05 -0.00156159 -1.65857e-05 -0.00206434 0.000360584 0.000449807 -0.000218731 0.000174289 0.0006059 -1.84937e-05 0.000602293 1.75962e-05 -0.000230175 -0.000107684 -0.000157322 0.000161921 5.50154e-05 -7.15112e-06 1.61573e-05 1.08624e-05 -7.00454e-05 -0.000168094 -2.03355e-05 -9.76835e-05 
1746.15 0 1.03693e-05 0.0024175 0.000157975 0.000195306 0.00610043 0.000536915 0.000155557 0.000330157 7.31397e-05 -0.00139006 -3.17649e-05 -0.00192685 0.000347218 0.00045678 -0.000204895 0.000175806 0.000597871 -3.22991e-05 0.000576087 4.69088e-05 -0.000229112 -0.000100172 -0.000149528 0.000153897 4.61801e-05 -3.29254e-06 5.08153e-06 1.76084e-05 -6.81414e-05 -0.00015981 -2.09904e-05 -9.81394e-05 
1746.5 0 2.01174e-05 0.00235281 0.000158814 0.000192681 0.00616093 0.00054573 0.000165549 0.000314645 4.32569e-05 -0.00121781 -4.55193e-05 -0.00178907 0.000329552 0.000463493 -0.000188871 0.000174135 0.000592525 -4.73277e-05 0.000556121 7.36947e-05 -0.000226556 -9.39374e-05 -0.000143602 0.000145407 3.8134e-05 6.79397e-07 -7.28323e-06 2.49106e-05 -6.43153e-05 -0.000151956 -2.14427e-05 -9.84816e-05 
1746.85 0 3.25353e-05 0.00228613 0.000158983 0.000188673 0.00621444 0.000550737 0.000176157 0.000298867 9.00321e-06 -0.00104633 -5.62555e-05 -0.00164944 0.000309229 0.000471633 -0.000171888 0.000171227 0.000588398 -6.57419e-05 0.000540331 9.2996e-05 -0.000225054 -8.75012e-05 -0.000139939 0.000137372 3.11835e-05 5.55327e-06 -1.87402e-05 3.2173e-05 -6.07117e-05 -0.000144575 -2.22123e-05 -9.83469e-05 
1747.2 0 4.59164e-05 0.0022148 0.000158594 0.000184973 0.00626243 0.000551597 0.000186644 0.000281893 -3.08165e-05 -0.000878427 -6.46095e-05 -0.00150516 0.00028674 0.00048159 -0.000155054 0.00016817 0.000581848 -8.64208e-05 0.0005258 0.000103031 -0.000225575 -7.86864e-05 -0.000137297 0.00013089 2.45262e-05 1.13376e-05 -2.86234e-05 3.91573e-05 -5.95285e-05 -0.0001379 -2.38393e-05 -9.60027e-05 
1747.55 0 5.7691e-05 0.00213899 0.000157125 0.000182193 0.00630529 0.000545723 0.000194834 0.000262659 -7.66898e-05 -0.000715513 -7.11471e-05 -0.00135324 0.000262556 0.000492528 -0.000140625 0.000165056 0.000572667 -0.00010572 0.000514074 0.00010586 -0.000226926 -6.89882e-05 -0.000134282 0.000126011 1.81337e-05 1.70764e-05 -3.72388e-05 4.62984e-05 -6.02263e-05 -0.000131448 -2.72434e-05 -9.08211e-05 
1747.9 0 6.75699e-05 0.00206046 0.000154915 0.000179914 0.00633958 0.000532095 0.000197689 0.000241298 -0.000124527 -0.000555661 -7.61029e-05 -0.00119436 0.000238083 0.000505847 -0.000131774 0.00016209 0.000561527 -0.000120493 0.000507032 0.000105736 -0.000227855 -5.98598e-05 -0.000130929 0.000121786 1.32519e-05 2.27709e-05 -4.46214e-05 5.28461e-05 -6.12294e-05 -0.000123542 -3.16986e-05 -8.35169e-05 
1748.25 0 7.52239e-05 0.00198097 0.000152945 0.000177905 0.00636234 0.000513965 0.000193483 0.000220222 -0.000168913 -0.000397114 -8.01391e-05 -0.00103374 0.000212894 0.000522452 -0.000131018 0.00015985 0.000547406 -0.000130356 0.00050204 0.000105578 -0.000228278 -5.05096e-05 -0.000127729 0.000118078 9.93336e-06 2.74384e-05 -5.07004e-05 5.9064e-05 -6.20277e-05 -0.000113597 -3.67628e-05 -7.50231e-05 
1748.6 0 7.98718e-05 0.00190219 0.000151084 0.00017503 0.00637344 0.000492813 0.00018445 0.000203298 -0.00020735 -0.000243238 -8.40231e-05 -0.000874715 0.000186432 0.000541367 -0.000138944 0.000158197 0.00053313 -0.000135909 0.000498384 0.00010675 -0.000228574 -4.10463e-05 -0.000125129 0.000116381 7.797e-06 2.99446e-05 -5.54395e-05 6.57713e-05 -6.32394e-05 -0.000102573 -4.31748e-05 -6.71893e-05 
1748.95 0 8.24744e-05 0.00182403 0.000149113 0.00017057 0.00637608 0.000469825 0.000175564 0.000191789 -0.000238906 -9.71798e-05 -8.78017e-05 -0.000718731 0.000158311 0.000560496 -0.000154378 0.000155385 0.000522773 -0.000138154 0.000498174 0.00011143 -0.000227948 -3.1473e-05 -0.000123925 0.000116393 6.49632e-06 3.11729e-05 -5.91611e-05 7.14772e-05 -6.49249e-05 -9.11852e-05 -5.001e-05 -6.18915e-05 
1749.3 0 8.32684e-05 0.00174627 0.00014721 0.000165252 0.00637428 0.000448079 0.000169331 0.000183972 -0.000264295 4.27989e-05 -9.00979e-05 -0.00056636 0.000128105 0.000578718 -0.000175145 0.000151657 0.000515354 -0.000138436 0.000500673 0.000119808 -0.000225656 -2.04482e-05 -0.000123563 0.000115956 5.77446e-06 3.16788e-05 -6.32579e-05 7.50231e-05 -6.54416e-05 -8.06443e-05 -5.48872e-05 -5.91227e-05 
1749.65 0 8.3014e-05 0.00166855 0.000146196 0.000160048 0.00636946 0.000427038 0.000165099 0.000178235 -0.00028603 0.000178846 -8.93388e-05 -0.00041427 9.65775e-05 0.000594123 -0.00019871 0.000150792 0.00050778 -0.000137581 0.000504382 0.000129426 -0.00022177 -6.96521e-06 -0.00012226 0.00011352 6.3467e-06 3.23519e-05 -6.82325e-05 7.83947e-05 -6.35068e-05 -7.20435e-05 -5.59286e-05 -5.8647e-05 
1750 0 8.40628e-05 0.00159158 0.000145645 0.000154533 0.00635915 0.000405812 0.000161332 0.000173303 -0.000306552 0.000311179 -8.5914e-05 -0.000258923 6.53284e-05 0.000603534 -0.000223452 0.000154452 0.000497996 -0.000137206 0.000511227 0.000138415 -0.000215201 6.15381e-06 -0.000119381 0.000109037 9.58489e-06 3.48235e-05 -7.27752e-05 8.34147e-05 -5.94028e-05 -6.38665e-05 -5.36432e-05 -6.01635e-05 
1750.35 0 8.6524e-05 0.0015161 0.000145088 0.000148108 0.00633956 0.000384671 0.000157753 0.000169064 -0.000327236 0.000438386 -8.26176e-05 -0.000100154 3.73511e-05 0.000606961 -0.000248657 0.000161114 0.000484787 -0.000137723 0.000523258 0.00014618 -0.000206348 1.55918e-05 -0.000116177 0.000103979 1.54739e-05 3.89767e-05 -7.62845e-05 8.97801e-05 -5.37119e-05 -5.6917e-05 -5.18615e-05 -6.33139e-05 
1750.7 0 8.9982e-05 0.00144119 0.000144724 0.000141407 0.006308 0.000362824 0.000154712 0.000166393 -0.000345539 0.000559018 -7.95681e-05 6.06062e-05 1.30378e-05 0.000608611 -0.0002737 0.000168776 0.000469143 -0.000137813 0.000539209 0.000152678 -0.000197793 2.24226e-05 -0.000114077 9.95728e-05 2.30776e-05 4.39402e-05 -7.95799e-05 9.7272e-05 -4.7673e-05 -5.29023e-05 -5.25581e-05 -6.73997e-05 
1751.05 0 9.38395e-05 0.00136483 0.000143419 0.000136241 0.00626487 0.000340148 0.000150988 0.000164012 -0.000359662 0.000673952 -7.498e-05 0.000221965 -8.38783e-06 0.000612433 -0.000294578 0.000174275 0.000450661 -0.000137012 0.000554651 0.000156828 -0.000189797 2.89533e-05 -0.00011193 9.59048e-05 3.20523e-05 4.8985e-05 -8.40539e-05 0.000105902 -4.31476e-05 -5.04785e-05 -5.47139e-05 -7.0447e-05 
1751.4 0 9.68196e-05 0.00128725 0.000140402 0.000133236 0.0062141 0.000315393 0.000145159 0.000160558 -0.000373518 0.000786596 -6.81859e-05 0.000383141 -2.45243e-05 0.000617647 -0.000308602 0.000176904 0.000430628 -0.00013447 0.000565721 0.000158711 -0.000181039 3.47557e-05 -0.000109102 9.20709e-05 4.1478e-05 5.28927e-05 -8.95361e-05 0.000114505 -4.19927e-05 -4.93895e-05 -5.78648e-05 -7.15085e-05 
1751.75 0 9.88544e-05 0.00121024 0.00013593 0.000131557 0.00615866 0.000289431 0.000139796 0.000157537 -0.000390631 0.000901222 -6.01092e-05 0.000543727 -3.26026e-05 0.000622614 -0.000318627 0.000179032 0.000413912 -0.000129666 0.000572148 0.000158479 -0.000171787 3.93976e-05 -0.000105706 8.72087e-05 5.05981e-05 5.46207e-05 -9.47461e-05 0.000121406 -4.37896e-05 -4.97762e-05 -6.10649e-05 -7.11746e-05 
1752.1 0 0.000100396 0.00113433 0.000131645 0.000130265 0.00610034 0.000265521 0.000138537 0.000155933 -0.000409275 0.00101958 -5.11591e-05 0.000703503 -3.31963e-05 0.000627434 -0.000330181 0.000181443 0.000402661 -0.000122872 0.000575361 0.000156859 -0.000161946 4.27107e-05 -0.000102467 8.22788e-05 5.88285e-05 5.49303e-05 -0.000100028 0.000126799 -4.56151e-05 -5.0739e-05 -6.32043e-05 -7.00021e-05 
1752.45 0 0.000102484 0.00105841 0.000129243 0.000128041 0.00604113 0.000245374 0.000141096 0.000154953 -0.000425961 0.00113993 -4.08912e-05 0.000861141 -2.90421e-05 0.000633757 -0.000345241 0.000183544 0.000394539 -0.000114261 0.00057565 0.000155707 -0.000151706 4.41848e-05 -0.00010062 7.70782e-05 6.56518e-05 5.51261e-05 -0.000104497 0.000131736 -4.55777e-05 -5.24703e-05 -6.45585e-05 -6.71089e-05 
1752.8 0 0.000106665 0.000981416 0.000128498 0.000125499 0.00598199 0.000229137 0.000146562 0.000152352 -0.000440373 0.00126232 -3.06875e-05 0.00101487 -2.1745e-05 0.000642763 -0.000362312 0.000185421 0.00038553 -0.000103464 0.000572761 0.000154745 -0.000141489 4.21516e-05 -9.93419e-05 6.89167e-05 7.13587e-05 5.41301e-05 -0.000106649 0.000137032 -4.48022e-05 -5.57193e-05 -6.55577e-05 -6.30036e-05 
1753.15 0 0.000112359 0.000903283 0.000128028 0.000123375 0.00592208 0.000217441 0.000155347 0.000146901 -0.000453525 0.00138659 -2.2142e-05 0.00116473 -1.14592e-05 0.000652406 -0.000380882 0.000187559 0.000373329 -8.92078e-05 0.000566413 0.000152996 -0.000132186 3.5537e-05 -9.678e-05 5.76442e-05 7.62165e-05 5.11111e-05 -0.000107214 0.000142769 -4.50815e-05 -6.02252e-05 -6.63321e-05 -5.93766e-05 
1753.5 0 0.000117419 0.000824624 0.000127609 0.000120047 0.00586058 0.000211139 0.000165865 0.000137286 -0.000465937 0.00150869 -1.56566e-05 0.00131041 4.52022e-07 0.000658722 -0.000399325 0.000189203 0.000358961 -7.14962e-05 0.000556704 0.000153023 -0.000124374 2.59348e-05 -9.3206e-05 4.41873e-05 8.02546e-05 4.7443e-05 -0.000106983 0.000148566 -4.59516e-05 -6.4766e-05 -6.74831e-05 -5.71776e-05 
1753.85 0 0.000121044 0.000745182 0.000127155 0.000114393 0.00579735 0.000210378 0.00017461 0.000121812 -0.000478163 0.00162597 -1.17481e-05 0.00145019 1.05961e-05 0.000661385 -0.000413346 0.000189485 0.000345562 -5.07937e-05 0.000545373 0.00015761 -0.000118167 1.54658e-05 -9.09872e-05 2.83197e-05 8.26417e-05 4.36845e-05 -0.000106464 0.000154227 -4.55144e-05 -6.83076e-05 -7.00098e-05 -5.78102e-05 
1754.2 0 0.00012588 0.000665092 0.000125466 0.000108712 0.00573173 0.000212535 0.000180738 0.000100291 -0.000490484 0.00173943 -1.13362e-05 0.0015849 1.77004e-05 0.000662089 -0.000419835 0.000187759 0.000333616 -2.74075e-05 0.000534422 0.000167235 -0.000113245 5.88408e-06 -9.02447e-05 1.06121e-05 8.36318e-05 3.93035e-05 -0.000106651 0.000159988 -4.40723e-05 -7.05768e-05 -7.41247e-05 -6.25308e-05 
1754.55 0 0.000133463 0.000586253 0.000121335 0.000103848 0.00566198 0.000214308 0.000184043 7.55817e-05 -0.000503499 0.00184943 -1.50638e-05 0.00171386 2.16578e-05 0.000661384 -0.000417521 0.000180973 0.000321602 -2.76442e-06 0.000523123 0.000180109 -0.000108838 -1.71104e-06 -8.89969e-05 -7.41974e-06 8.47968e-05 3.52668e-05 -0.000107045 0.000165174 -4.27683e-05 -7.30158e-05 -7.99291e-05 -7.00116e-05 
1754.9 0 0.000141559 0.000509191 0.000114421 9.90046e-05 0.0055873 0.000213989 0.000184986 5.19501e-05 -0.000518833 0.00195496 -1.91596e-05 0.00183408 2.16352e-05 0.000662045 -0.000404147 0.000166773 0.000308759 2.4288e-05 0.000508637 0.000193049 -0.000104732 -5.68015e-06 -8.74242e-05 -2.43781e-05 8.7646e-05 3.25698e-05 -0.000107181 0.000169118 -4.18391e-05 -7.60649e-05 -8.74469e-05 -7.88054e-05 
1755.25 0 0.000148959 0.000432426 0.000105957 9.53108e-05 0.0055083 0.000212832 0.000185857 3.20771e-05 -0.000536937 0.00205601 -1.95235e-05 0.00194597 1.67022e-05 0.000665523 -0.000381431 0.000147062 0.000292562 5.4312e-05 0.000491381 0.000204427 -0.000100751 -4.97816e-06 -8.6506e-05 -4.01228e-05 9.29741e-05 3.11769e-05 -0.000106148 0.000171881 -4.05994e-05 -7.87453e-05 -9.4621e-05 -8.86697e-05 
1755.6 0 0.000156048 0.000354949 9.67155e-05 9.30991e-05 0.00542682 0.000212418 0.000189213 1.60706e-05 -0.000555931 0.00215201 -1.72269e-05 0.0020517 6.99639e-06 0.000668929 -0.000354144 0.000124076 0.000272067 8.52717e-05 0.000475084 0.000213335 -9.62927e-05 -1.7238e-06 -8.55051e-05 -5.54854e-05 9.87251e-05 3.13927e-05 -0.00010292 0.000173922 -3.77135e-05 -8.02428e-05 -9.88033e-05 -9.76308e-05 
1755.95 0 0.000162229 0.000278397 8.70075e-05 9.08321e-05 0.00534405 0.0002126 0.000195644 3.00291e-06 -0.000573319 0.0022431 -1.44713e-05 0.00215306 -5.02575e-06 0.000671296 -0.00032342 9.77046e-05 0.000248549 0.00011432 0.000462289 0.000218632 -9.09417e-05 4.79712e-07 -8.27688e-05 -7.18386e-05 0.000101186 3.3902e-05 -9.85587e-05 0.000176108 -3.33568e-05 -7.9041e-05 -0.000100569 -0.000103557 
1756.3 0 0.00016633 0.000205282 7.72256e-05 8.79089e-05 0.00525685 0.000212777 0.000202782 -6.3919e-06 -0.00058756 0.00233054 -1.0952e-05 0.00225247 -1.63694e-05 0.000672566 -0.000288568 6.95933e-05 0.000223229 0.000138581 0.000452873 0.000220964 -8.5788e-05 5.17627e-07 -7.69596e-05 -8.91224e-05 9.93579e-05 3.90346e-05 -9.44709e-05 0.000178465 -2.8788e-05 -7.56075e-05 -0.00010229 -0.000106201 
1756.65 0 0.000168757 0.00013439 6.702e-05 8.38816e-05 0.00516238 0.000213108 0.00020813 -1.29963e-05 -0.000598355 0.00241177 -6.38312e-06 0.00234992 -2.58487e-05 0.000673092 -0.000250439 4.33967e-05 0.000198616 0.000156445 0.000445297 0.000224129 -8.28223e-05 -1.90018e-08 -6.82632e-05 -0.000105841 9.55915e-05 4.64739e-05 -9.05262e-05 0.000180614 -2.43118e-05 -7.20185e-05 -0.000103778 -0.00010625 
1757 0 0.000170718 6.2749e-05 5.63582e-05 7.85932e-05 0.00506468 0.000215264 0.000211128 -1.99405e-05 -0.000606741 0.00248366 -1.95795e-06 0.00244232 -3.49816e-05 0.000674435 -0.000210335 2.00847e-05 0.000174889 0.000169245 0.000436648 0.000229736 -8.144e-05 -1.55014e-06 -5.84915e-05 -0.000121044 9.23469e-05 5.44915e-05 -8.58746e-05 0.000183031 -1.99111e-05 -6.82362e-05 -0.000103541 -0.000104291 
1757.35 0 0.000172281 -9.45388e-06 4.66285e-05 7.16834e-05 0.0049679 0.000220841 0.000211633 -2.72953e-05 -0.00061482 0.00254943 1.12243e-06 0.00253099 -4.61145e-05 0.000676888 -0.000170328 -7.94579e-07 0.000148917 0.000180044 0.000426215 0.00023651 -7.91996e-05 -4.77587e-06 -4.8775e-05 -0.00013337 9.06187e-05 6.10545e-05 -8.12404e-05 0.000187003 -1.63339e-05 -6.35651e-05 -0.000102039 -0.000101585 
1757.7 0 0.000173507 -8.12949e-05 3.83469e-05 6.32904e-05 0.00486986 0.000227967 0.000209287 -3.40903e-05 -0.000624359 0.00261364 1.60879e-06 0.00261866 -6.01535e-05 0.00067909 -0.000132008 -1.87628e-05 0.000119774 0.000190485 0.000415889 0.000244484 -7.53043e-05 -8.97314e-06 -3.9425e-05 -0.000141219 9.02144e-05 6.61349e-05 -7.77561e-05 0.000192653 -1.41967e-05 -5.8979e-05 -0.000100733 -9.78034e-05 
1758.05 0 0.000175751 -0.00015358 3.06861e-05 5.47915e-05 0.00476696 0.000231848 0.000204729 -4.16358e-05 -0.00063543 0.00267596 -8.12335e-07 0.00270393 -7.52871e-05 0.000679971 -9.42903e-05 -3.33457e-05 8.87039e-05 0.000199915 0.000406152 0.000254681 -7.02358e-05 -1.31641e-05 -3.04698e-05 -0.000145236 9.04878e-05 6.9916e-05 -7.68995e-05 0.000198823 -1.40304e-05 -5.53033e-05 -0.000100675 -9.24725e-05 
1758.4 0 0.00018045 -0.000226518 2.38981e-05 4.81299e-05 0.00465809 0.000229173 0.000198024 -5.09193e-05 -0.000645815 0.00273405 -6.63392e-06 0.00278579 -9.05726e-05 0.000677777 -5.85058e-05 -4.57904e-05 5.52594e-05 0.000207202 0.000395225 0.000267433 -6.3639e-05 -1.64718e-05 -2.13061e-05 -0.00014781 9.18822e-05 7.24553e-05 -7.89759e-05 0.000205258 -1.49e-05 -5.22244e-05 -0.000101403 -8.73301e-05 
1758.75 0 0.000186774 -0.000297724 1.9068e-05 4.46476e-05 0.00454324 0.000219793 0.000189392 -6.14746e-05 -0.000654528 0.00278812 -1.42775e-05 0.00286302 -0.0001074 0.000671783 -2.71816e-05 -5.92773e-05 1.95268e-05 0.000211979 0.000382853 0.000280721 -5.60875e-05 -1.8868e-05 -1.14851e-05 -0.00014952 9.53562e-05 7.36298e-05 -8.26592e-05 0.000212839 -1.44468e-05 -4.90563e-05 -0.000101166 -8.27352e-05 
1759.1 0 0.000191924 -0.000365302 1.69838e-05 4.31206e-05 0.0044218 0.000204819 0.000179385 -7.13248e-05 -0.000663458 0.00283972 -1.99619e-05 0.00293528 -0.00012406 0.000663096 3.14279e-08 -7.6196e-05 -1.75352e-05 0.000213213 0.000370333 0.000291432 -4.8058e-05 -2.07013e-05 -2.4856e-06 -0.000150476 0.000101569 7.33013e-05 -8.70528e-05 0.000221363 -1.31732e-05 -4.50047e-05 -9.92114e-05 -7.73605e-05 
1759.45 0 0.000194395 -0.00042946 1.71835e-05 4.09565e-05 0.00429607 0.000187111 0.000167673 -7.87195e-05 -0.00067427 0.00288933 -2.10194e-05 0.00300419 -0.000136139 0.000654165 2.43527e-05 -9.60136e-05 -5.55079e-05 0.000208671 0.000356916 0.000297142 -4.02735e-05 -2.1713e-05 3.52309e-06 -0.000151517 0.000108737 7.27197e-05 -9.13899e-05 0.00023003 -1.27264e-05 -3.98754e-05 -9.72785e-05 -6.99872e-05 
1759.8 0 0.000195732 -0.000490998 1.84538e-05 3.80509e-05 0.0041695 0.00017096 0.000155181 -8.24028e-05 -0.000688058 0.00293663 -1.7579e-05 0.00307018 -0.00014285 0.000647461 4.39149e-05 -0.00011563 -9.35577e-05 0.000198099 0.000341373 0.000297203 -3.45927e-05 -2.25607e-05 6.701e-06 -0.00015188 0.000114438 7.27743e-05 -9.45339e-05 0.000237386 -1.3261e-05 -3.39488e-05 -9.6492e-05 -6.08549e-05 
1760.15 0 0.000197831 -0.000551506 1.98428e-05 3.59918e-05 0.00404197 0.000158401 0.000143059 -8.22072e-05 -0.000704613 0.00298152 -1.45203e-05 0.00313295 -0.000145787 0.000641946 5.75586e-05 -0.000133071 -0.000130342 0.000182237 0.000323006 0.00029438 -3.20548e-05 -2.39545e-05 8.66847e-06 -0.000151193 0.000118018 7.31798e-05 -9.60629e-05 0.000243331 -1.41689e-05 -2.66456e-05 -9.52424e-05 -5.11693e-05 
1760.5 0 0.000200985 -0.000611853 2.11782e-05 3.52784e-05 0.00391126 0.000147867 0.000128721 -7.94015e-05 -0.000724956 0.00302349 -1.59863e-05 0.00319126 -0.000145854 0.000633848 6.62013e-05 -0.000148837 -0.000164158 0.000161628 0.000301142 0.00029314 -2.95487e-05 -2.50048e-05 9.72422e-06 -0.000151189 0.000119889 7.40787e-05 -9.72202e-05 0.000249519 -1.458e-05 -1.8064e-05 -9.20986e-05 -4.26445e-05 
1760.85 0 0.000204961 -0.000672491 2.1818e-05 3.58964e-05 0.00377782 0.000138508 0.000111885 -7.60218e-05 -0.000749333 0.0030639 -2.25967e-05 0.00324288 -0.000143455 0.000619485 6.89571e-05 -0.000164139 -0.000192245 0.000137402 0.00027557 0.000293681 -2.52242e-05 -2.39333e-05 9.01728e-06 -0.000151981 0.000120538 7.48072e-05 -9.99188e-05 0.00025435 -1.44509e-05 -9.73107e-06 -8.88856e-05 -3.61053e-05 
1761.2 0 0.000209158 -0.00073408 2.10544e-05 3.72379e-05 0.00364408 0.000129228 9.85585e-05 -7.54486e-05 -0.000774462 0.00310709 -3.33837e-05 0.00328718 -0.000138575 0.000598752 6.64658e-05 -0.000178821 -0.000213091 0.000112316 0.000247483 0.000292902 -2.03769e-05 -2.12273e-05 7.8326e-06 -0.000151383 0.00011891 7.32731e-05 -0.000104744 0.000256262 -1.49121e-05 -3.59943e-06 -8.67474e-05 -3.18228e-05 
1761.55 0 0.000214412 -0.000796255 1.89375e-05 3.87453e-05 0.00350967 0.00011977 8.87934e-05 -7.974e-05 -0.000797112 0.0031585 -4.58972e-05 0.00332449 -0.000133532 0.000575854 6.1634e-05 -0.000192603 -0.000227942 8.97384e-05 0.000219187 0.00028899 -1.68447e-05 -1.75918e-05 7.71239e-06 -0.000149335 0.000115842 6.84128e-05 -0.000111521 0.00025589 -1.71013e-05 1.99664e-07 -8.43137e-05 -2.95009e-05 
1761.9 0 0.000220599 -0.00085745 1.57928e-05 3.93295e-05 0.00337211 0.000111612 7.7858e-05 -8.82487e-05 -0.000815921 0.00321843 -5.8357e-05 0.00335665 -0.00013202 0.000554392 5.73587e-05 -0.000204185 -0.000238925 7.0585e-05 0.000192517 0.000280717 -1.46887e-05 -1.2685e-05 8.5532e-06 -0.000146725 0.000114476 5.98391e-05 -0.000120225 0.000254808 -2.16866e-05 2.8685e-06 -8.07584e-05 -2.73891e-05 
1762.25 0 0.000224747 -0.000917187 1.23994e-05 3.74043e-05 0.0032311 0.000102568 6.54702e-05 -9.74352e-05 -0.000831264 0.0032808 -6.76778e-05 0.00338588 -0.000134221 0.000537617 5.39083e-05 -0.000211544 -0.000247808 5.30129e-05 0.000168292 0.000266538 -1.24523e-05 -6.50541e-06 1.07166e-05 -0.000144594 0.000114802 5.037e-05 -0.000128915 0.000253242 -2.87429e-05 4.36454e-06 -7.57758e-05 -2.39271e-05 
1762.6 0 0.00022494 -0.000976706 1.0033e-05 3.42476e-05 0.00308764 9.00275e-05 5.46607e-05 -0.000103014 -0.000842911 0.00334049 -6.92317e-05 0.00341362 -0.000136809 0.000527199 5.0772e-05 -0.000213717 -0.000255939 3.59305e-05 0.000144544 0.000247702 -9.88129e-06 1.23446e-07 1.55736e-05 -0.000144384 0.000115141 4.26923e-05 -0.000135915 0.000250563 -3.65177e-05 5.11554e-06 -7.11151e-05 -1.86824e-05 
1762.95 0 0.000222411 -0.0010374 9.26086e-06 3.18542e-05 0.00294163 7.50823e-05 4.6274e-05 -0.000104025 -0.000851004 0.00339469 -6.271e-05 0.0034445 -0.000139321 0.000519808 4.93767e-05 -0.000210447 -0.000263135 1.96754e-05 0.000120734 0.000227542 -7.56225e-06 6.08481e-06 2.25193e-05 -0.000147263 0.000114194 3.6014e-05 -0.000141369 0.000247254 -4.36905e-05 6.9473e-06 -6.89352e-05 -1.2013e-05 
1763.3 0 0.000220285 -0.00109875 9.68611e-06 2.99915e-05 0.00279058 5.70448e-05 3.93975e-05 -0.000101437 -0.000855444 0.00344148 -5.00826e-05 0.00348083 -0.000143773 0.000511249 4.91497e-05 -0.000204379 -0.000267089 3.29229e-06 9.9688e-05 0.000206421 -5.57075e-06 1.02994e-05 2.86251e-05 -0.00015318 0.00011122 2.93815e-05 -0.00014592 0.000243798 -5.0225e-05 1.07878e-05 -6.91903e-05 -4.80045e-06 
1763.65 0 0.000219614 -0.00115929 1.0305e-05 2.73686e-05 0.00263324 3.58454e-05 3.3332e-05 -9.69027e-05 -0.000856208 0.003481 -3.3171e-05 0.0035195 -0.000149428 0.000502685 4.61618e-05 -0.000198181 -0.000265377 -1.46039e-05 8.24294e-05 0.000183184 -2.89798e-06 1.26547e-05 3.32537e-05 -0.000160468 0.000107001 2.17224e-05 -0.000150565 0.000241027 -5.50844e-05 1.55906e-05 -7.01705e-05 2.69137e-06 
1764 0 0.000219636 -0.00121778 1.07255e-05 2.42e-05 0.00247125 1.51058e-05 2.88509e-05 -9.33382e-05 -0.000855781 0.00351476 -1.36493e-05 0.00355955 -0.000154424 0.000497774 3.77422e-05 -0.000192626 -0.000258851 -3.14443e-05 6.64787e-05 0.000157545 8.66222e-07 1.30954e-05 3.73305e-05 -0.000167614 0.000101466 1.1047e-05 -0.00015601 0.000240378 -5.64571e-05 1.95979e-05 -6.91405e-05 1.04974e-05 
1764.35 0 0.000219422 -0.00127376 1.06858e-05 2.17142e-05 0.00230493 -1.58808e-06 2.79326e-05 -9.28568e-05 -0.000856938 0.00354377 7.09535e-06 0.00360141 -0.000159449 0.000496397 2.46902e-05 -0.00018781 -0.000252534 -4.32374e-05 4.88394e-05 0.0001286 5.91791e-06 1.15479e-05 4.14643e-05 -0.000175025 9.39689e-05 -2.47025e-06 -0.000160702 0.000241934 -5.50706e-05 2.23732e-05 -6.52951e-05 1.80464e-05 
1764.7 0 0.000218702 -0.00132845 9.43279e-06 2.00737e-05 0.00213446 -1.4359e-05 3.11742e-05 -9.57225e-05 -0.000859147 0.00356775 2.7017e-05 0.00364165 -0.000165082 0.000495939 9.76713e-06 -0.000184207 -0.000249917 -4.89937e-05 2.91568e-05 9.56878e-05 1.27837e-05 9.16065e-06 4.64923e-05 -0.000183726 8.40463e-05 -1.66603e-05 -0.000163001 0.000244581 -5.29302e-05 2.33452e-05 -5.99968e-05 2.4118e-05 
1765.05 0 0.000219447 -0.00138322 7.47188e-06 1.91614e-05 0.00196332 -2.64454e-05 3.72923e-05 -9.92538e-05 -0.000859449 0.0035864 4.46546e-05 0.00367625 -0.000171043 0.000493314 -4.88195e-06 -0.00018168 -0.000248415 -5.04195e-05 1.00695e-05 6.12129e-05 2.07475e-05 7.62033e-06 5.30012e-05 -0.000192555 7.14493e-05 -2.9354e-05 -0.000162904 0.000246138 -4.96508e-05 2.29252e-05 -5.38096e-05 2.80073e-05 
1765.4 0 0.000224449 -0.00143743 6.56478e-06 1.92183e-05 0.00179339 -3.93043e-05 4.30122e-05 -0.000100577 -0.000855518 0.00360078 5.89077e-05 0.00370188 -0.00017849 0.000487137 -1.74939e-05 -0.000178823 -0.000245188 -4.91235e-05 -7.5517e-06 2.69268e-05 2.83712e-05 6.9736e-06 6.08858e-05 -0.00019926 5.77083e-05 -3.93733e-05 -0.00016112 0.00024498 -4.40525e-05 2.20286e-05 -4.68708e-05 2.96334e-05 
1765.75 0 0.000233264 -0.00148964 6.66485e-06 1.96156e-05 0.00162383 -5.19729e-05 4.6559e-05 -9.81271e-05 -0.000846455 0.00361287 6.72376e-05 0.0037176 -0.000188496 0.000478353 -2.63825e-05 -0.000173239 -0.000240458 -4.60579e-05 -2.44435e-05 -5.03042e-06 3.37865e-05 5.96905e-06 6.91978e-05 -0.000202178 4.47581e-05 -4.79663e-05 -0.000158834 0.000242601 -3.71014e-05 1.9611e-05 -4.05645e-05 2.92397e-05 
1766.1 0 0.000242969 -0.00153959 6.29666e-06 2.00684e-05 0.00145339 -6.69527e-05 4.96912e-05 -9.44907e-05 -0.000832434 0.00362286 6.96977e-05 0.00372785 -0.000200717 0.000467834 -3.11693e-05 -0.000162278 -0.000236015 -4.25627e-05 -4.10494e-05 -2.98083e-05 3.74397e-05 3.50591e-06 7.6291e-05 -0.000200993 3.28763e-05 -5.54734e-05 -0.000157363 0.00024171 -3.05499e-05 1.52232e-05 -3.55807e-05 2.78472e-05 
1766.45 0 0.000251973 -0.00158812 4.8754e-06 2.12465e-05 0.00128143 -8.69174e-05 5.30758e-05 -9.29462e-05 -0.00081431 0.00362848 7.02383e-05 0.00373766 -0.00021376 0.000455033 -3.22978e-05 -0.000147047 -0.000233918 -4.0302e-05 -5.74041e-05 -4.78158e-05 4.20412e-05 -1.94477e-06 8.23196e-05 -0.000196693 2.19049e-05 -6.10489e-05 -0.000157941 0.00024235 -2.46261e-05 1.06824e-05 -3.12489e-05 2.68479e-05 
1766.8 0 0.000259886 -0.00163472 2.63458e-06 2.21557e-05 0.00110654 -0.000110362 5.69476e-05 -9.15015e-05 -0.000792864 0.00362828 7.00155e-05 0.00374798 -0.000225428 0.000438096 -3.15356e-05 -0.000132515 -0.000235066 -4.13538e-05 -7.41687e-05 -6.30392e-05 4.93267e-05 -7.82891e-06 8.8582e-05 -0.000190243 1.25795e-05 -6.41824e-05 -0.000161548 0.000241668 -1.87476e-05 7.41232e-06 -2.76441e-05 2.61034e-05 
1767.15 0 0.000266284 -0.00167794 -8.04036e-07 2.18642e-05 0.000926343 -0.000135742 6.36036e-05 -8.83887e-05 -0.000767665 0.00362141 6.78965e-05 0.00375598 -0.000234654 0.000416133 -3.05715e-05 -0.00012311 -0.000240276 -4.76349e-05 -9.21473e-05 -7.69304e-05 5.87953e-05 -9.60365e-06 9.52871e-05 -0.00018231 4.35544e-06 -6.45652e-05 -0.000166359 0.000237835 -1.31602e-05 4.95885e-06 -2.4708e-05 2.58644e-05 
1767.5 0 0.000272491 -0.00171637 -5.40286e-06 2.11404e-05 0.000740245 -0.000162158 7.53634e-05 -8.28549e-05 -0.000737653 0.00360722 6.51138e-05 0.00375909 -0.000240768 0.000389672 -2.9569e-05 -0.00012109 -0.000249047 -5.89661e-05 -0.000111686 -8.99858e-05 6.92908e-05 -6.46591e-06 0.000101889 -0.000175317 -3.04296e-06 -6.26924e-05 -0.000168781 0.00023159 -8.04757e-06 3.01765e-06 -2.19184e-05 2.51148e-05 
1767.85 0 0.000279584 -0.00174959 -1.08152e-05 2.09401e-05 0.000550009 -0.00018794 9.1353e-05 -7.52316e-05 -0.000703336 0.00358515 6.06402e-05 0.00375561 -0.000243249 0.000360544 -2.95798e-05 -0.000125777 -0.000259093 -7.2925e-05 -0.000133461 -0.000102626 7.93238e-05 -1.07068e-06 0.000108415 -0.000170835 -9.04879e-06 -5.95928e-05 -0.00016756 0.000223305 -3.43245e-06 2.45706e-06 -1.92537e-05 2.20852e-05 
1768.2 0 0.000286805 -0.00177892 -1.70038e-05 2.07741e-05 0.000357821 -0.000213334 0.000108328 -6.60138e-05 -0.000666723 0.00355381 5.30055e-05 0.0037446 -0.000243807 0.000331803 -2.98321e-05 -0.000135783 -0.00026892 -8.65144e-05 -0.000159507 -0.00011517 8.82534e-05 3.76251e-06 0.000113785 -0.000167802 -1.44984e-05 -5.50598e-05 -0.000163803 0.000213381 -4.75968e-07 3.0841e-06 -1.6554e-05 1.69308e-05 
1768.55 0 0.000292705 -0.00180563 -2.39304e-05 2.022e-05 0.000164981 -0.00024177 0.000123936 -5.56003e-05 -0.000627487 0.00351253 4.16757e-05 0.00372602 -0.000245472 0.000306522 -2.90539e-05 -0.000150578 -0.000278873 -9.83556e-05 -0.000190034 -0.000129307 9.75129e-05 7.62744e-06 0.000117697 -0.000165653 -2.00145e-05 -4.79662e-05 -0.000159645 0.000203393 1.38179e-06 3.70222e-06 -1.48987e-05 9.75233e-06 
1768.9 0 0.000297321 -0.00182983 -3.08549e-05 1.9922e-05 -2.53919e-05 -0.000274622 0.000137946 -4.56878e-05 -0.000585931 0.00346162 2.65249e-05 0.00370166 -0.00024977 0.000283628 -2.69027e-05 -0.000169451 -0.000289343 -0.000108472 -0.000222327 -0.000144822 0.000108304 1.11098e-05 0.000121105 -0.000164057 -2.55752e-05 -3.8096e-05 -0.000156824 0.000194216 4.40503e-06 3.60097e-06 -1.55326e-05 9.6609e-07 
1769.25 0 0.000300659 -0.00185166 -3.76498e-05 1.97442e-05 -0.000207615 -0.000309129 0.00015049 -3.88601e-05 -0.000544138 0.00340401 8.31757e-06 0.00367369 -0.000255429 0.00026103 -2.41437e-05 -0.000193027 -0.000299763 -0.000118365 -0.000252526 -0.000158877 0.000119233 1.43255e-05 0.000122833 -0.000162604 -3.05662e-05 -2.69517e-05 -0.000154008 0.000185527 8.60296e-06 2.50014e-06 -1.76338e-05 -7.30713e-06 
1769.6 0 0.000302001 -0.00187101 -4.40639e-05 1.97905e-05 -0.000380368 -0.000344265 0.000161815 -3.75341e-05 -0.00050385 0.00334402 -1.08547e-05 0.00364219 -0.000259018 0.000238665 -2.02279e-05 -0.000220415 -0.000309185 -0.000129692 -0.000279608 -0.000169905 0.000128231 1.59838e-05 0.000121259 -0.000158714 -3.54619e-05 -1.64617e-05 -0.00014925 0.00017764 1.16265e-05 7.37879e-07 -1.94675e-05 -1.26579e-05 
1769.95 0 0.00030189 -0.00188785 -4.91812e-05 2.01362e-05 -0.000547133 -0.00037924 0.00017136 -4.17625e-05 -0.000468853 0.00328249 -2.87236e-05 0.00360669 -0.000259174 0.000215817 -1.4144e-05 -0.000249269 -0.000316936 -0.000142386 -0.00030267 -0.000178665 0.000135112 1.47956e-05 0.000116613 -0.000151969 -4.09207e-05 -7.65248e-06 -0.000142984 0.000172055 1.23191e-05 -4.40236e-07 -2.013e-05 -1.53065e-05 
1770.3 0 0.00030043 -0.00190213 -5.2175e-05 2.02473e-05 -0.000709294 -0.000412023 0.000176644 -5.14436e-05 -0.000442207 0.00322029 -4.45029e-05 0.00356802 -0.000257573 0.000190395 -7.76919e-06 -0.000277128 -0.000321819 -0.000153687 -0.000320469 -0.000184853 0.000139668 1.17319e-05 0.000110372 -0.000145362 -4.73604e-05 -8.50873e-07 -0.000135794 0.000166932 1.21317e-05 3.05568e-07 -2.07044e-05 -1.60513e-05 
1770.65 0 0.000297345 -0.00191286 -5.21346e-05 1.91457e-05 -0.000867977 -0.000442125 0.000175806 -6.57911e-05 -0.0004234 0.00315818 -5.7102e-05 0.00352747 -0.000257339 0.000161591 -1.24411e-06 -0.000302493 -0.000323125 -0.000162123 -0.000334537 -0.000187978 0.000141273 8.60195e-06 0.000103934 -0.000140015 -5.49471e-05 5.44425e-06 -0.000127335 0.000159851 1.1682e-05 3.93396e-06 -2.23615e-05 -1.61746e-05 
1771 0 0.0002938 -0.0019197 -5.10265e-05 1.58293e-05 -0.00102415 -0.000471014 0.000170089 -8.14119e-05 -0.000411035 0.0030952 -6.57664e-05 0.0034835 -0.000259296 0.000130769 8.72505e-06 -0.000323704 -0.00032319 -0.000169528 -0.000345105 -0.000189184 0.000141073 5.97072e-06 9.87763e-05 -0.000135521 -6.25797e-05 1.17289e-05 -0.00011869 0.000151583 1.08251e-05 9.41064e-06 -2.58008e-05 -1.66935e-05 
1771.35 0 0.00029106 -0.00192339 -5.02487e-05 1.03625e-05 -0.00117425 -0.00050018 0.000161296 -9.73778e-05 -0.000404882 0.0030307 -7.0488e-05 0.00343396 -0.000259701 0.000100168 2.47207e-05 -0.000339822 -0.000325831 -0.000177365 -0.000350334 -0.000189342 0.000140261 3.31099e-06 9.75343e-05 -0.000130927 -6.94556e-05 1.62534e-05 -0.000111442 0.000142952 1.06839e-05 1.48445e-05 -3.05207e-05 -1.76798e-05 
1771.7 0 0.000287371 -0.00192399 -4.8781e-05 4.99805e-06 -0.00131375 -0.0005298 0.000150206 -0.000115509 -0.000402235 0.00296503 -7.23142e-05 0.00337835 -0.000256766 7.02821e-05 4.48838e-05 -0.000352387 -0.000333198 -0.000184745 -0.000350624 -0.000189237 0.000139019 1.20481e-06 0.000101127 -0.000125444 -7.58269e-05 1.82113e-05 -0.000105478 0.000134634 1.2835e-05 1.99404e-05 -3.58262e-05 -1.90265e-05 
1772.05 0 0.000280114 -0.00192115 -4.70496e-05 4.00708e-07 -0.00144397 -0.000558937 0.000138482 -0.000135393 -0.00039623 0.00289927 -7.03404e-05 0.00331715 -0.000251283 4.06957e-05 6.56761e-05 -0.000362649 -0.000344587 -0.000191729 -0.000348236 -0.000189825 0.000137151 3.91389e-07 0.00010885 -0.000118977 -8.15394e-05 1.94319e-05 -0.000100143 0.000128478 1.60038e-05 2.39032e-05 -4.04701e-05 -1.98048e-05 
1772.4 0 0.000268009 -0.00191642 -4.58985e-05 -5.09473e-06 -0.00156863 -0.000582193 0.000130104 -0.000153808 -0.000382949 0.00283394 -6.10147e-05 0.00324901 -0.000241939 1.34591e-05 8.52019e-05 -0.000372863 -0.000358544 -0.000201085 -0.00034543 -0.000191516 0.000135375 4.74137e-07 0.000119697 -0.000111556 -8.52171e-05 2.27309e-05 -9.61393e-05 0.000125553 1.68925e-05 2.59568e-05 -4.26599e-05 -1.91719e-05 
1772.75 0 0.000250698 -0.00191031 -4.36719e-05 -1.20693e-05 -0.00168837 -0.000595549 0.000128085 -0.000169809 -0.000363979 0.00277043 -4.2994e-05 0.00317228 -0.000227577 -9.92683e-06 0.000103802 -0.000386218 -0.000374471 -0.000212509 -0.000343187 -0.000193104 0.000134999 9.09459e-07 0.000132424 -0.000103522 -8.73883e-05 2.711e-05 -9.41211e-05 0.000124727 1.49162e-05 2.7433e-05 -4.30027e-05 -1.71249e-05 
1773.1 0 0.000229605 -0.00190059 -3.93879e-05 -1.9517e-05 -0.0018019 -0.000599912 0.000132075 -0.000184714 -0.000340954 0.00271004 -1.62931e-05 0.00308888 -0.000209536 -3.05293e-05 0.000121186 -0.000401093 -0.000393262 -0.000222222 -0.000340685 -0.000193112 0.000136714 1.98059e-06 0.00014535 -9.54669e-05 -9.05528e-05 3.0218e-05 -9.23661e-05 0.000124537 1.17213e-05 3.04158e-05 -4.21472e-05 -1.51386e-05 
1773.45 0 0.000206892 -0.00188583 -3.46579e-05 -2.58778e-05 -0.00190807 -0.000597059 0.000139353 -0.000198943 -0.000314236 0.00265142 1.90554e-05 0.0030012 -0.000189828 -5.03904e-05 0.000134779 -0.000415328 -0.000414736 -0.000230011 -0.000336877 -0.000191277 0.000140341 3.76893e-06 0.000155869 -8.90877e-05 -9.5219e-05 3.27386e-05 -8.89792e-05 0.000123618 8.8781e-06 3.44482e-05 -3.98252e-05 -1.39699e-05 
1773.8 0 0.000184429 -0.0018674 -3.15626e-05 -3.01745e-05 -0.00200573 -0.000588288 0.000148792 -0.000210668 -0.000286574 0.0025915 5.83198e-05 0.00290956 -0.000168728 -6.93747e-05 0.00014395 -0.000430417 -0.000436063 -0.000237972 -0.000333317 -0.000189149 0.000145199 6.55349e-06 0.000162967 -8.60898e-05 -9.93376e-05 3.48006e-05 -8.31212e-05 0.00012059 6.80613e-06 3.82902e-05 -3.62804e-05 -1.33423e-05 
1774.15 0 0.000162953 -0.00184688 -3.03568e-05 -3.23139e-05 -0.00209479 -0.000575081 0.00015996 -0.00021827 -0.000262223 0.00252768 9.42279e-05 0.00281302 -0.000144536 -8.55744e-05 0.000151098 -0.00044888 -0.000456056 -0.000247074 -0.0003309 -0.000187705 0.000149858 1.08481e-05 0.000167044 -8.66602e-05 -0.000102528 3.62103e-05 -7.45971e-05 0.000115665 4.49837e-06 4.16363e-05 -3.06161e-05 -1.36195e-05 
1774.5 0 0.000142339 -0.00182647 -2.89013e-05 -3.30237e-05 -0.00217732 -0.000559452 0.000173324 -0.000221486 -0.000240267 0.00245988 0.000125471 0.00270974 -0.000117277 -9.89466e-05 0.000157969 -0.000471032 -0.000474357 -0.000255968 -0.000328024 -0.000186607 0.000153844 1.55458e-05 0.000168335 -9.01479e-05 -0.000106576 3.72387e-05 -6.41587e-05 0.000109897 9.31765e-07 4.38096e-05 -2.27357e-05 -1.41564e-05 
1774.85 0 0.000123137 -0.00180784 -2.61864e-05 -3.36857e-05 -0.00225286 -0.000542714 0.000188151 -0.000223473 -0.000218525 0.00239063 0.00015504 0.00260061 -8.95704e-05 -0.000110322 0.00016588 -0.00049238 -0.000489869 -0.000263096 -0.000322457 -0.000186208 0.000157751 1.83345e-05 0.000168228 -9.68827e-05 -0.000111417 3.74893e-05 -5.31009e-05 0.000102883 -4.16456e-06 4.4223e-05 -1.46027e-05 -1.30557e-05 
1775.2 0 0.000104364 -0.0017905 -2.31043e-05 -3.52208e-05 -0.00232087 -0.000526565 0.000201198 -0.000227401 -0.00019919 0.00232163 0.000183469 0.0024904 -6.25998e-05 -0.000120634 0.000175356 -0.000507866 -0.000500665 -0.000265568 -0.00031492 -0.000186575 0.00016019 1.83282e-05 0.00016727 -0.000106354 -0.000115561 3.72742e-05 -4.22529e-05 9.36421e-05 -1.00591e-05 4.23648e-05 -7.99785e-06 -9.99987e-06 
1775.55 0 8.46421e-05 -0.00177441 -1.90055e-05 -3.69644e-05 -0.00238475 -0.000512704 0.000211028 -0.000232314 -0.000183624 0.00225179 0.000209783 0.00238477 -3.63923e-05 -0.000131508 0.000186424 -0.000516699 -0.0005042 -0.000261782 -0.000308349 -0.000187431 0.000160153 1.69444e-05 0.000165901 -0.000116191 -0.000118778 3.65866e-05 -3.23481e-05 8.39271e-05 -1.63811e-05 3.90515e-05 -3.16384e-06 -6.04999e-06 
1775.9 0 6.45539e-05 -0.00175966 -1.32572e-05 -3.8272e-05 -0.00244827 -0.000499655 0.000219458 -0.000236095 -0.000171015 0.00218007 0.000234574 0.00228714 -1.10404e-05 -0.000143318 0.000199479 -0.000520308 -0.000499703 -0.000254734 -0.000304163 -0.00018738 0.00015863 1.42611e-05 0.000165582 -0.00012453 -0.000122451 3.53432e-05 -2.44489e-05 7.56273e-05 -2.23416e-05 3.59121e-05 9.74494e-07 -1.91895e-06 
1776.25 0 4.48463e-05 -0.00174727 -7.10214e-06 -3.95765e-05 -0.00251095 -0.000484399 0.000229698 -0.000238819 -0.000160273 0.00210606 0.000259385 0.00219745 1.28412e-05 -0.000154064 0.000213621 -0.000520681 -0.000489593 -0.000246108 -0.000301274 -0.00018528 0.000156112 1.04278e-05 0.00016542 -0.000130838 -0.000127599 3.34798e-05 -1.70433e-05 6.84975e-05 -2.67136e-05 3.38354e-05 6.90347e-06 6.36985e-07 
1776.6 0 2.62134e-05 -0.00173847 -1.93836e-06 -4.08163e-05 -0.00257041 -0.000466989 0.000242361 -0.000239698 -0.00014989 0.00203125 0.000282391 0.00211381 3.4307e-05 -0.000162132 0.000226938 -0.000519594 -0.000477119 -0.000234108 -0.000297206 -0.00018132 0.000152291 7.61612e-06 0.000164191 -0.000135935 -0.00013393 3.13602e-05 -9.29996e-06 6.18399e-05 -2.94262e-05 3.24925e-05 1.46826e-05 9.32038e-07 
1776.95 0 9.69736e-06 -0.00173304 3.15079e-06 -4.13457e-05 -0.00262658 -0.000449474 0.000253097 -0.000237268 -0.000139043 0.00195807 0.000300584 0.00203234 5.25967e-05 -0.00016674 0.000238458 -0.000516992 -0.000463559 -0.000219203 -0.00029155 -0.000173476 0.000145386 7.91473e-06 0.000163563 -0.000140854 -0.000140091 2.9208e-05 -2.96561e-06 5.61942e-05 -3.07608e-05 3.07861e-05 2.2614e-05 4.88443e-07 
1777.3 0 -4.53046e-06 -0.00172915 9.54529e-06 -4.0056e-05 -0.00268059 -0.000432322 0.000255272 -0.000232062 -0.000129184 0.00188589 0.000314064 0.00195044 6.67025e-05 -0.000168787 0.000246494 -0.000513549 -0.00044882 -0.000204307 -0.000287585 -0.000159319 0.000134533 1.05519e-05 0.000164175 -0.000146672 -0.000143617 2.55277e-05 1.22087e-06 5.1681e-05 -3.11151e-05 2.8216e-05 2.97494e-05 1.42903e-07 
1777.65 0 -1.75816e-05 -0.00172397 1.61951e-05 -3.75325e-05 -0.00273305 -0.000415889 0.000247162 -0.000224144 -0.000120873 0.00181201 0.000323878 0.00186852 7.75125e-05 -0.000170746 0.000248767 -0.000509152 -0.000432549 -0.000191638 -0.000288613 -0.000139447 0.000121616 1.4839e-05 0.000164124 -0.000153125 -0.000144483 1.89165e-05 3.93548e-06 4.73966e-05 -3.16941e-05 2.37586e-05 3.53367e-05 -2.59794e-07 
1778 0 -2.92743e-05 -0.00171524 2.15058e-05 -3.60161e-05 -0.00278266 -0.000400602 0.000234225 -0.00021256 -0.000112123 0.00173502 0.000331167 0.0017883 8.81507e-05 -0.000171341 0.000246458 -0.000501207 -0.000415736 -0.000181502 -0.000293252 -0.000116639 0.000108713 2.10204e-05 0.000162224 -0.000158082 -0.000144758 9.59541e-06 6.43254e-06 4.32142e-05 -3.20331e-05 1.6729e-05 3.91386e-05 -4.60312e-07 
1778.35 0 -3.84251e-05 -0.00170242 2.61675e-05 -3.53837e-05 -0.00282934 -0.000385353 0.00022092 -0.000196118 -0.00010261 0.00165573 0.000336307 0.00171107 9.86436e-05 -0.000169293 0.000243919 -0.000488055 -0.000401416 -0.000172694 -0.000296805 -9.20306e-05 9.68154e-05 2.72922e-05 0.000159373 -0.000160514 -0.000145286 -6.5918e-08 8.48057e-06 3.97174e-05 -3.14229e-05 8.93884e-06 4.20681e-05 -1.51225e-06 
1778.7 0 -4.52383e-05 -0.00168717 3.06387e-05 -3.44169e-05 -0.00287411 -0.000369187 0.00020699 -0.000174174 -9.47147e-05 0.00157471 0.000339366 0.0016358 0.000107758 -0.000166868 0.00024341 -0.000469749 -0.000391671 -0.00016529 -0.000296312 -6.50481e-05 8.69788e-05 3.26714e-05 0.000157505 -0.000160977 -0.000145783 -8.23993e-06 8.26447e-06 3.73421e-05 -3.07402e-05 1.91016e-06 4.46135e-05 -3.26854e-06 
1779.05 0 -5.09834e-05 -0.00166991 3.5045e-05 -3.21254e-05 -0.00291567 -0.000352494 0.000193417 -0.000149828 -9.17255e-05 0.00149198 0.000341374 0.00156365 0.000117467 -0.000165541 0.000243944 -0.000446742 -0.000385693 -0.000159044 -0.000293321 -3.76251e-05 8.01297e-05 3.80619e-05 0.000156526 -0.000159954 -0.000146449 -1.57612e-05 4.67141e-06 3.67732e-05 -3.08185e-05 -4.6361e-06 4.61807e-05 -4.52837e-06 
1779.4 0 -5.58253e-05 -0.0016496 3.87832e-05 -2.8849e-05 -0.00295425 -0.00033628 0.000182931 -0.000127197 -9.47044e-05 0.00140856 0.000341877 0.00149793 0.000128146 -0.00016638 0.000242806 -0.000420381 -0.000381563 -0.000152519 -0.000289876 -1.43318e-05 7.69174e-05 4.30287e-05 0.000154888 -0.000156985 -0.000147584 -2.22398e-05 -1.81089e-06 3.80176e-05 -3.12201e-05 -1.06508e-05 4.65409e-05 -5.70764e-06 
1779.75 0 -5.91022e-05 -0.00162672 4.01225e-05 -2.50555e-05 -0.00299203 -0.000322421 0.000175479 -0.000106561 -0.000102875 0.00132553 0.000339965 0.00143809 0.000139213 -0.000168819 0.000239649 -0.000392707 -0.00037882 -0.000144081 -0.000285719 1.38347e-06 7.62629e-05 4.59749e-05 0.000151761 -0.000152096 -0.000149443 -2.61257e-05 -9.70461e-06 4.05408e-05 -3.0854e-05 -1.50738e-05 4.63663e-05 -6.67611e-06 
1780.1 0 -6.02327e-05 -0.00160259 3.84157e-05 -2.01657e-05 -0.00302898 -0.00031192 0.000168712 -8.60832e-05 -0.000115454 0.00124243 0.000336546 0.00138057 0.000150046 -0.000171292 0.000236053 -0.000365724 -0.000377719 -0.000133661 -0.000280944 1.04055e-05 7.6391e-05 4.72889e-05 0.000146774 -0.000146272 -0.000152015 -2.81753e-05 -1.69327e-05 4.41903e-05 -2.96365e-05 -1.80807e-05 4.56418e-05 -7.15516e-06 
1780.45 0 -5.95399e-05 -0.00157619 3.38751e-05 -1.40069e-05 -0.00306503 -0.000304071 0.000160837 -6.61669e-05 -0.000132014 0.00116006 0.0003321 0.00132498 0.000157807 -0.000172228 0.000230435 -0.000341756 -0.000377312 -0.000121122 -0.000276232 1.42774e-05 7.68062e-05 4.77957e-05 0.000141014 -0.000140368 -0.000154565 -2.97623e-05 -2.21797e-05 4.9029e-05 -2.69632e-05 -2.11546e-05 4.25688e-05 -7.65351e-06 
1780.8 0 -5.72203e-05 -0.00154591 2.82381e-05 -7.25714e-06 -0.00310265 -0.000297224 0.000151266 -4.68286e-05 -0.00014891 0.00107714 0.000325443 0.00127045 0.000159613 -0.000171002 0.000219128 -0.000322444 -0.000374997 -0.000106081 -0.0002712 1.37813e-05 7.8115e-05 4.77446e-05 0.000136348 -0.000133445 -0.000156422 -3.07586e-05 -2.58843e-05 5.35378e-05 -2.38798e-05 -2.52747e-05 3.73211e-05 -8.41805e-06 
1781.15 0 -5.52222e-05 -0.00151218 2.41601e-05 -1.41511e-06 -0.00314144 -0.000290758 0.000141884 -2.82956e-05 -0.000161387 0.000990797 0.000317646 0.00121512 0.000156085 -0.000167456 0.000202911 -0.000308938 -0.000368358 -9.09483e-05 -0.000264892 9.65654e-06 8.07963e-05 4.7202e-05 0.000133394 -0.000126678 -0.000156639 -3.20204e-05 -2.73882e-05 5.59303e-05 -2.32157e-05 -2.9897e-05 3.24888e-05 -8.1599e-06 
1781.5 0 -5.42578e-05 -0.00147633 2.24283e-05 3.71263e-06 -0.00317999 -0.000285702 0.000136396 -1.08759e-05 -0.000168446 0.00090234 0.000313012 0.00115905 0.000151744 -0.000162281 0.000185108 -0.000301388 -0.000357263 -7.83807e-05 -0.000256756 1.49653e-06 8.38195e-05 4.67245e-05 0.000131317 -0.000120382 -0.000154102 -3.45489e-05 -2.57222e-05 5.58951e-05 -2.5368e-05 -3.37247e-05 2.96733e-05 -5.44043e-06 
1781.85 0 -5.48359e-05 -0.00143982 2.23834e-05 8.97727e-06 -0.00321693 -0.00027969 0.000136967 4.30357e-06 -0.000171866 0.000813703 0.000312874 0.00110089 0.000150955 -0.000158141 0.000167583 -0.000298219 -0.000343938 -6.92651e-05 -0.00024836 -9.79559e-06 8.50656e-05 4.70552e-05 0.00012992 -0.000112251 -0.000149243 -3.71028e-05 -2.09412e-05 5.40856e-05 -2.85646e-05 -3.55634e-05 2.98624e-05 -4.01774e-07 
1782.2 0 -5.79928e-05 -0.00140366 2.37879e-05 1.36126e-05 -0.00325103 -0.000273115 0.000141671 1.5064e-05 -0.000173086 0.000727127 0.000314609 0.00103723 0.000155999 -0.000158661 0.000151 -0.000295765 -0.000330491 -6.17083e-05 -0.000242675 -2.16785e-05 8.3892e-05 4.72649e-05 0.000128074 -0.000101569 -0.000144353 -3.88898e-05 -1.46734e-05 5.19561e-05 -3.24253e-05 -3.57684e-05 3.39258e-05 4.92051e-06 
1782.55 0 -6.23037e-05 -0.00136821 2.6384e-05 1.66048e-05 -0.00328166 -0.000269973 0.000146945 2.15352e-05 -0.000171397 0.000645319 0.00031714 0.00096572 0.000165272 -0.000165145 0.000135632 -0.000290413 -0.000316978 -5.25737e-05 -0.000240168 -3.09621e-05 8.16284e-05 4.57177e-05 0.000125366 -8.98662e-05 -0.000140723 -4.11621e-05 -9.47959e-06 5.07832e-05 -3.82642e-05 -3.50649e-05 4.15584e-05 9.24077e-06 
1782.9 0 -6.57559e-05 -0.00133327 2.85772e-05 1.83158e-05 -0.00330678 -0.000271955 0.000150099 2.38462e-05 -0.000165584 0.000568978 0.00032189 0.000887436 0.000175383 -0.000176566 0.00012185 -0.00028105 -0.000302743 -4.01845e-05 -0.000240624 -3.59592e-05 7.87063e-05 4.27552e-05 0.000123583 -7.88224e-05 -0.00013838 -4.47289e-05 -6.34004e-06 4.92486e-05 -4.70449e-05 -3.39065e-05 5.01564e-05 1.27042e-05 
1783.25 0 -6.68194e-05 -0.00129732 3.0211e-05 1.91086e-05 -0.00332656 -0.000274685 0.000150344 2.09666e-05 -0.000154691 0.000496647 0.000329643 0.000805903 0.000185269 -0.000191539 0.000108881 -0.000267545 -0.000286528 -2.38137e-05 -0.000245645 -3.76949e-05 7.41423e-05 3.90345e-05 0.000123016 -6.9328e-05 -0.000136051 -4.83945e-05 -4.6867e-06 4.58441e-05 -5.79367e-05 -3.30312e-05 5.7858e-05 1.45651e-05 
1783.6 0 -6.59684e-05 -0.0012603 3.20025e-05 1.82285e-05 -0.00334394 -0.000274469 0.000147454 1.48344e-05 -0.000139837 0.000426211 0.000338666 0.000723612 0.000193256 -0.000210748 9.54556e-05 -0.000249975 -0.000268395 -3.8141e-06 -0.000255979 -3.69961e-05 6.72947e-05 3.61849e-05 0.000122358 -6.1105e-05 -0.000133206 -5.13742e-05 -3.69654e-06 4.11796e-05 -6.91074e-05 -3.2479e-05 6.52899e-05 1.44799e-05 
1783.95 0 -6.42378e-05 -0.00122377 3.22222e-05 1.41052e-05 -0.00335893 -0.000273838 0.00014122 7.75452e-06 -0.000123499 0.000356714 0.000345494 0.000642142 0.00019775 -0.000235539 8.39535e-05 -0.000228169 -0.000249569 1.73105e-05 -0.000268119 -3.47271e-05 5.82114e-05 3.66859e-05 0.000120707 -5.45067e-05 -0.000130742 -5.39431e-05 -2.71898e-06 3.58751e-05 -7.86088e-05 -3.13774e-05 7.2191e-05 1.35661e-05 
1784.3 0 -6.21608e-05 -0.00118748 2.9792e-05 7.676e-06 -0.00337099 -0.000276542 0.000132783 1.24148e-06 -0.000106531 0.000288749 0.000348705 0.000561706 0.000198975 -0.000264837 7.67387e-05 -0.000201568 -0.000230905 3.77814e-05 -0.000276324 -3.16737e-05 4.85502e-05 4.0744e-05 0.000118056 -5.00065e-05 -0.000130178 -5.50035e-05 -1.95535e-06 2.9466e-05 -8.46999e-05 -2.86671e-05 7.68407e-05 1.22455e-05 
1784.65 0 -6.00737e-05 -0.00115089 2.57522e-05 1.05914e-06 -0.00338043 -0.000282169 0.000122245 -3.2655e-06 -8.69039e-05 0.000222081 0.000350493 0.000481212 0.000196795 -0.000295655 7.24247e-05 -0.000172861 -0.00021319 5.58991e-05 -0.000277692 -2.759e-05 4.08914e-05 4.55484e-05 0.00011537 -4.74286e-05 -0.000132168 -5.30938e-05 -5.92728e-07 2.21118e-05 -8.76445e-05 -2.46078e-05 7.82053e-05 1.10051e-05 
1785 0 -5.82155e-05 -0.00111338 2.23166e-05 -4.50508e-06 -0.00338577 -0.000286688 0.000109302 -3.62203e-06 -6.24478e-05 0.000155912 0.000352197 0.000398603 0.000192312 -0.000325208 6.94185e-05 -0.000147498 -0.000197299 6.92659e-05 -0.000274444 -2.38892e-05 3.55818e-05 4.81328e-05 0.000115281 -4.6159e-05 -0.000135994 -4.78754e-05 9.71376e-07 1.47413e-05 -8.89114e-05 -2.02545e-05 7.64256e-05 9.30806e-06 
1785.35 0 -5.78986e-05 -0.00107341 2.02048e-05 -9.05142e-06 -0.00338587 -0.000287178 9.51128e-05 1.43567e-06 -3.27872e-05 9.06634e-05 0.000352483 0.000313803 0.000188528 -0.000354109 6.68589e-05 -0.000129915 -0.000183095 7.83369e-05 -0.000269554 -2.00786e-05 3.16501e-05 5.01266e-05 0.000118462 -4.51312e-05 -0.000140224 -4.07587e-05 9.70325e-07 6.79564e-06 -8.9949e-05 -1.60321e-05 7.28666e-05 5.19208e-06 
1785.7 0 -5.9532e-05 -0.00103066 1.91014e-05 -1.34722e-05 -0.00338325 -0.00028404 8.13326e-05 9.01099e-06 1.38509e-06 2.77932e-05 0.000348448 0.000229894 0.000188973 -0.000382587 6.56593e-05 -0.000121965 -0.0001692 8.57521e-05 -0.000264361 -1.35758e-05 2.80099e-05 5.46531e-05 0.000122275 -4.29248e-05 -0.000143896 -3.27879e-05 2.65974e-07 -2.90671e-06 -9.13028e-05 -1.24721e-05 6.95029e-05 -6.32556e-07 
1786.05 0 -6.07527e-05 -0.000986841 1.92638e-05 -1.84648e-05 -0.00338092 -0.000276945 7.07237e-05 1.66678e-05 3.75191e-05 -3.19608e-05 0.00033778 0.000146697 0.000192749 -0.000410183 6.76423e-05 -0.000122041 -0.000155266 9.38231e-05 -0.00025923 -4.93499e-06 2.45698e-05 6.17267e-05 0.000125188 -3.92977e-05 -0.000145333 -2.49706e-05 1.15157e-06 -1.37868e-05 -9.17602e-05 -9.75879e-06 6.82875e-05 -6.41422e-06 
1786.4 0 -6.14395e-05 -0.00094343 1.93976e-05 -2.39559e-05 -0.00337914 -0.00026643 6.21306e-05 2.50378e-05 7.24891e-05 -8.71797e-05 0.0003201 6.15128e-05 0.000196715 -0.000437632 7.29519e-05 -0.000126086 -0.000142087 0.000100939 -0.000253354 3.19282e-06 2.17922e-05 6.98846e-05 0.00012795 -3.66645e-05 -0.000144352 -1.82439e-05 4.09824e-06 -2.29696e-05 -9.08627e-05 -6.34823e-06 7.05247e-05 -1.13319e-05 
1786.75 0 -6.36472e-05 -0.000900016 1.95338e-05 -2.84589e-05 -0.00337718 -0.000257918 5.21079e-05 3.40946e-05 0.000103917 -0.000137543 0.000299123 -2.55868e-05 0.000200395 -0.000464713 8.30494e-05 -0.000129709 -0.000129855 0.000104883 -0.000244974 1.15762e-05 1.91249e-05 7.81445e-05 0.000132358 -3.64523e-05 -0.000142962 -1.37632e-05 7.28325e-06 -2.83649e-05 -8.94161e-05 -7.48311e-07 7.49696e-05 -1.60355e-05 
1787.1 0 -6.82472e-05 -0.000856248 2.10539e-05 -3.21923e-05 -0.00337407 -0.000255828 3.85083e-05 3.96181e-05 0.000130634 -0.000187953 0.000279781 -0.00011207 0.000202939 -0.00049026 9.84623e-05 -0.000129881 -0.000118884 0.000106348 -0.000234874 2.204e-05 1.67798e-05 8.6093e-05 0.00013851 -3.67839e-05 -0.000140908 -1.17281e-05 9.22778e-06 -3.16124e-05 -8.91857e-05 7.61156e-06 7.90071e-05 -2.1856e-05 
1787.45 0 -7.48708e-05 -0.000812593 2.32705e-05 -3.73255e-05 -0.0033682 -0.00025801 2.04834e-05 3.7661e-05 0.000151957 -0.000243619 0.000265341 -0.000198162 0.000205843 -0.000512637 0.000114142 -0.000124445 -0.000108086 0.000106613 -0.000225105 3.18529e-05 1.48478e-05 9.29397e-05 0.000144138 -3.54171e-05 -0.000136992 -1.03893e-05 9.89685e-06 -3.49406e-05 -9.00729e-05 1.7982e-05 8.183e-05 -2.86889e-05 
1787.8 0 -8.19553e-05 -0.000769437 2.51907e-05 -4.36549e-05 -0.00335868 -0.00025849 4.65586e-07 3.13428e-05 0.000167551 -0.000304726 0.000255754 -0.000284608 0.000213633 -0.000530267 0.000124699 -0.000113588 -9.40652e-05 0.000109918 -0.000214886 3.85387e-05 1.07982e-05 9.78664e-05 0.000147366 -3.26085e-05 -0.000132138 -9.24893e-06 1.05698e-05 -3.84654e-05 -9.05145e-05 2.96735e-05 8.47172e-05 -3.45165e-05 
1788.15 0 -8.89251e-05 -0.000726296 2.66827e-05 -4.86333e-05 -0.00334695 -0.000254344 -1.9308e-05 2.49585e-05 0.000177951 -0.000367514 0.000248135 -0.000370421 0.000228415 -0.000541827 0.000129314 -0.000101185 -7.44788e-05 0.000117509 -0.000201414 4.39814e-05 3.56032e-06 0.000101283 0.00014821 -2.89196e-05 -0.000127403 -8.33481e-06 1.2093e-05 -4.00919e-05 -9.05998e-05 4.23296e-05 8.78683e-05 -3.80615e-05 
1788.5 0 -9.58785e-05 -0.000683634 2.86777e-05 -5.06548e-05 -0.00333336 -0.000249134 -3.97737e-05 1.92107e-05 0.000186032 -0.000429337 0.000241551 -0.000454435 0.000247693 -0.000545965 0.000129527 -8.90492e-05 -4.94162e-05 0.00012576 -0.000184562 5.07845e-05 -4.10958e-06 0.000102643 0.000147226 -2.4143e-05 -0.000124249 -7.56822e-06 1.45186e-05 -3.8404e-05 -9.07377e-05 5.36919e-05 8.93723e-05 -3.99832e-05 
1788.85 0 -0.000102293 -0.00064202 3.13828e-05 -5.02467e-05 -0.00331467 -0.000245349 -6.05107e-05 1.15264e-05 0.000195166 -0.000489749 0.000239586 -0.000533587 0.000266894 -0.000542705 0.000126718 -7.70929e-05 -2.12204e-05 0.000131678 -0.000167351 5.81525e-05 -9.67219e-06 0.000101365 0.000145777 -1.91531e-05 -0.000123258 -7.09715e-06 1.79746e-05 -3.51373e-05 -9.12357e-05 6.09391e-05 8.91007e-05 -4.11725e-05 
1789.2 0 -0.000108679 -0.000600842 3.40068e-05 -4.97862e-05 -0.00328959 -0.000241041 -7.83164e-05 -1.07228e-06 0.000205847 -0.000546764 0.000242416 -0.000606024 0.000283507 -0.000532815 0.000122103 -6.49788e-05 5.35683e-06 0.000135274 -0.000151422 6.40791e-05 -1.3675e-05 9.79254e-05 0.000145228 -1.44432e-05 -0.000122673 -5.89019e-06 2.23722e-05 -3.24871e-05 -9.19581e-05 6.50176e-05 8.88523e-05 -4.17847e-05 
1789.55 0 -0.00011481 -0.000559668 3.62946e-05 -5.0748e-05 -0.00326054 -0.000234366 -9.34392e-05 -1.81717e-05 0.000216181 -0.00059816 0.000244517 -0.000672587 0.000298094 -0.000519774 0.000116112 -5.07765e-05 2.55452e-05 0.000138688 -0.000136158 6.75209e-05 -1.64874e-05 9.36542e-05 0.000145227 -8.55105e-06 -0.00012218 -3.3682e-06 2.77071e-05 -3.11809e-05 -9.19085e-05 6.9026e-05 8.97788e-05 -4.36541e-05 
1789.9 0 -0.000120516 -0.000519424 3.79087e-05 -5.3865e-05 -0.00322981 -0.000225605 -0.000110831 -3.72124e-05 0.000226188 -0.000645525 0.000241874 -0.000733903 0.000310002 -0.000509339 0.000108387 -3.4287e-05 3.96036e-05 0.000143655 -0.000120607 6.88178e-05 -1.77437e-05 8.96572e-05 0.000144798 -2.47874e-06 -0.000121937 -2.50124e-07 3.43912e-05 -3.17087e-05 -9.10083e-05 7.33782e-05 9.2323e-05 -4.72214e-05 
1790.25 0 -0.000125809 -0.000480405 3.81771e-05 -5.88104e-05 -0.00319739 -0.000215972 -0.000130988 -5.51907e-05 0.000236136 -0.000691131 0.000234926 -0.000791228 0.000318119 -0.000503929 0.000101463 -1.56177e-05 5.09883e-05 0.000149358 -0.000103567 7.02335e-05 -1.71668e-05 8.62548e-05 0.000144817 2.47946e-06 -0.000121459 2.09389e-06 4.24069e-05 -3.46739e-05 -8.94436e-05 7.7133e-05 9.58339e-05 -5.15722e-05 
1790.6 0 -0.00013047 -0.000440774 3.7938e-05 -6.38562e-05 -0.00316269 -0.000205238 -0.000148408 -7.03668e-05 0.000246927 -0.000737231 0.000226605 -0.000847046 0.000321413 -0.000502736 9.7305e-05 6.47525e-06 6.19397e-05 0.000155558 -8.38423e-05 7.3065e-05 -1.46816e-05 8.35967e-05 0.000145098 7.34415e-06 -0.000120067 3.23487e-06 5.07308e-05 -3.93162e-05 -8.6707e-05 8.02474e-05 9.98376e-05 -5.64168e-05 
1790.95 0 -0.000134404 -0.0003981 3.7912e-05 -6.75545e-05 -0.00312576 -0.000192062 -0.000158818 -8.25833e-05 0.000260538 -0.000786578 0.000217895 -0.000904132 0.000320437 -0.00050362 9.66516e-05 3.17096e-05 7.11683e-05 0.000162069 -6.20758e-05 7.54225e-05 -1.03758e-05 8.2944e-05 0.000145392 1.18401e-05 -0.00011619 3.35152e-06 5.81621e-05 -4.27762e-05 -8.29873e-05 8.43425e-05 0.000102983 -6.12202e-05 
1791.3 0 -0.000138266 -0.000351181 3.89623e-05 -6.95663e-05 -0.00308734 -0.000175596 -0.000162736 -9.39065e-05 0.000276109 -0.000840973 0.000208705 -0.000964193 0.00031676 -0.000505436 0.00010098 5.72662e-05 7.39451e-05 0.00016913 -3.88721e-05 7.75375e-05 -4.06126e-06 8.40246e-05 0.000145891 1.61776e-05 -0.000109443 2.10348e-06 6.45589e-05 -4.46637e-05 -7.86714e-05 8.92942e-05 0.000104187 -6.57353e-05 
1791.65 0 -0.000141765 -0.000302117 4.07859e-05 -6.91544e-05 -0.00304727 -0.000156122 -0.000162773 -0.000105388 0.000290886 -0.000900624 0.00019986 -0.00102692 0.00030951 -0.000506814 0.000108871 7.9584e-05 6.94483e-05 0.000177585 -1.48515e-05 8.00684e-05 2.9948e-06 8.40476e-05 0.000146359 2.15014e-05 -0.000101314 -4.30666e-08 7.07792e-05 -4.76e-05 -7.44878e-05 9.28998e-05 0.000103747 -6.83023e-05 
1792 0 -0.000143745 -0.000253656 4.27851e-05 -6.58775e-05 -0.00300274 -0.000133439 -0.000162312 -0.000116231 0.000303273 -0.000963852 0.000193469 -0.00109172 0.000298021 -0.000504524 0.000116492 9.91241e-05 6.08264e-05 0.000187886 8.36987e-06 8.08138e-05 9.08284e-06 8.28384e-05 0.000145435 2.74534e-05 -9.5375e-05 -2.77302e-06 7.6608e-05 -5.12357e-05 -7.03189e-05 9.48386e-05 0.000103313 -6.7445e-05 
1792.35 0 -0.000143991 -0.000205911 4.57171e-05 -6.06031e-05 -0.00295265 -0.000108642 -0.000165483 -0.000125212 0.000314338 -0.00102877 0.0001913 -0.0011588 0.000283717 -0.000495941 0.000122401 0.000118896 5.13488e-05 0.000198856 2.97268e-05 7.93056e-05 1.35523e-05 8.24597e-05 0.000142916 3.29806e-05 -9.31398e-05 -6.00839e-06 8.25335e-05 -5.22811e-05 -6.54526e-05 9.71598e-05 0.000102954 -6.46036e-05 
1792.7 0 -0.000142843 -0.000160065 4.92373e-05 -5.47617e-05 -0.00289701 -8.4098e-05 -0.000172709 -0.000130282 0.000324847 -0.00109316 0.000192285 -0.00122835 0.000267488 -0.000480475 0.000128629 0.000139187 4.32157e-05 0.000209125 4.96429e-05 7.95333e-05 1.75751e-05 8.43786e-05 0.000141236 3.74207e-05 -9.32964e-05 -8.86253e-06 9.04851e-05 -4.98699e-05 -5.95763e-05 0.000101331 0.000100089 -6.27808e-05 
1793.05 0 -0.000141235 -0.000116713 5.18915e-05 -4.86222e-05 -0.00283424 -5.98372e-05 -0.000182355 -0.000130518 0.000333812 -0.00115631 0.000193883 -0.00129857 0.000250589 -0.000459509 0.000135148 0.000156623 3.6311e-05 0.000218896 6.83034e-05 8.47038e-05 2.19805e-05 8.83601e-05 0.000140238 4.00581e-05 -9.45804e-05 -1.04192e-05 9.96042e-05 -4.59365e-05 -5.34253e-05 0.000106518 9.47074e-05 -6.28164e-05 
1793.4 0 -0.000140428 -7.37688e-05 5.22529e-05 -4.33539e-05 -0.00276506 -3.38334e-05 -0.000194758 -0.000126584 0.000341759 -0.00121856 0.000195318 -0.00136868 0.000235163 -0.0004369 0.000140965 0.000167746 3.05114e-05 0.000226653 8.47589e-05 9.25584e-05 2.62577e-05 9.15402e-05 0.000138598 4.05417e-05 -9.61719e-05 -9.73504e-06 0.000108338 -4.12279e-05 -4.79055e-05 0.000112203 8.92605e-05 -6.19546e-05 
1793.75 0 -0.000140499 -3.14248e-05 5.02377e-05 -4.00364e-05 -0.00269154 -4.56773e-06 -0.000208683 -0.000120066 0.000350398 -0.0012784 0.000198015 -0.00143934 0.000222908 -0.000414874 0.00014574 0.000170967 2.79212e-05 0.000230413 9.77542e-05 9.93543e-05 2.98729e-05 9.20403e-05 0.000136865 3.99713e-05 -9.67612e-05 -7.34012e-06 0.000116079 -3.67122e-05 -4.25022e-05 0.000117166 8.53004e-05 -5.84832e-05 
1794.1 0 -0.000140582 8.95198e-06 4.82206e-05 -3.72159e-05 -0.0026149 2.7621e-05 -0.000218784 -0.000112653 0.000359766 -0.001334 0.00020259 -0.00150859 0.000212732 -0.000394242 0.000146713 0.000167766 2.92164e-05 0.00023168 0.000105724 0.000105243 3.22577e-05 8.99113e-05 0.000134922 3.94399e-05 -9.64626e-05 -4.16224e-06 0.000121974 -3.3141e-05 -3.68668e-05 0.000120045 8.2709e-05 -5.20223e-05 
1794.45 0 -0.000140403 4.77942e-05 4.67118e-05 -3.42009e-05 -0.00253599 6.06945e-05 -0.000220803 -0.000104038 0.000368414 -0.00138603 0.000208541 -0.0015735 0.000201461 -0.000376855 0.000141884 0.000162633 3.12422e-05 0.000233736 0.000108914 0.0001103 3.38845e-05 8.65519e-05 0.000130908 3.86549e-05 -9.70967e-05 -4.01916e-07 0.000126144 -3.14809e-05 -3.16321e-05 0.000121604 8.15594e-05 -4.33411e-05 
1794.8 0 -0.000140774 8.67302e-05 4.42983e-05 -3.18677e-05 -0.00245445 9.36781e-05 -0.000215367 -9.37111e-05 0.000374611 -0.00143512 0.000214144 -0.00163473 0.000189001 -0.000363261 0.0001337 0.000159619 3.24406e-05 0.000236995 0.000109194 0.000112893 3.50688e-05 8.27583e-05 0.000125539 3.65155e-05 -9.88505e-05 3.56289e-06 0.000130289 -3.39501e-05 -2.70285e-05 0.000122136 8.25293e-05 -3.54601e-05 
1795.15 0 -0.000143084 0.000127338 4.00683e-05 -2.97333e-05 -0.00237117 0.000125848 -0.000206923 -8.2435e-05 0.000375096 -0.00148174 0.000216889 -0.00169309 0.000176697 -0.000352657 0.000125209 0.00016033 3.33124e-05 0.000238752 0.000109076 0.000112087 3.44689e-05 7.75172e-05 0.000119744 3.49167e-05 -0.00010143 7.00002e-06 0.000134848 -4.1287e-05 -2.2174e-05 0.000121276 8.47591e-05 -3.10178e-05 
1795.5 0 -0.000145507 0.000169195 3.38832e-05 -2.66759e-05 -0.00228609 0.000156087 -0.00019971 -7.08008e-05 0.000369404 -0.00152877 0.000215709 -0.00174843 0.000163697 -0.000345364 0.000116609 0.000163285 3.44677e-05 0.000237953 0.000111667 0.000108842 3.06782e-05 7.07708e-05 0.000113013 3.55506e-05 -0.000104981 1.02692e-05 0.000138797 -5.06693e-05 -1.47921e-05 0.000119112 8.63965e-05 -3.00119e-05 
1795.85 0 -0.000145083 0.000212793 2.6683e-05 -2.3194e-05 -0.00219596 0.000185411 -0.000194549 -5.73812e-05 0.000360516 -0.00157643 0.000209589 -0.00180104 0.000148636 -0.000340927 0.000109224 0.000166431 3.72833e-05 0.000236525 0.000118992 0.000105516 2.53872e-05 6.41951e-05 0.000106699 3.68406e-05 -0.000108413 1.25941e-05 0.00014255 -5.71525e-05 -5.23807e-06 0.000115581 8.71783e-05 -3.14469e-05 
1796.2 0 -0.000141377 0.000260081 1.98788e-05 -1.90657e-05 -0.00210008 0.000213915 -0.00019238 -4.11394e-05 0.000350404 -0.0016222 0.000197782 -0.00185075 0.000130973 -0.000338437 0.000104708 0.000168638 4.1525e-05 0.000233399 0.00013102 0.000105259 2.10131e-05 5.90839e-05 0.000101551 3.76828e-05 -0.000109806 1.36312e-05 0.000145679 -5.92704e-05 3.73678e-06 0.000111047 8.72422e-05 -3.39348e-05 
1796.55 0 -0.00013643 0.000309264 1.47228e-05 -1.39896e-05 -0.00199926 0.000240209 -0.000194852 -2.52121e-05 0.000339898 -0.00166714 0.000182257 -0.00189827 0.000111779 -0.000338197 0.000102942 0.000171866 4.64941e-05 0.00022786 0.000145452 0.000110571 1.67225e-05 5.51854e-05 9.64356e-05 3.86444e-05 -0.000110233 1.44736e-05 0.000147281 -5.90789e-05 1.14403e-05 0.000106241 8.52707e-05 -3.57944e-05 
1796.9 0 -0.00013231 0.000356624 1.15308e-05 -8.46368e-06 -0.00189356 0.000263573 -0.000201258 -1.20478e-05 0.000328419 -0.00171408 0.000166929 -0.00194288 9.25399e-05 -0.000338301 0.000104074 0.000177684 5.36267e-05 0.000223799 0.000160471 0.000122204 1.08575e-05 5.28424e-05 8.98304e-05 3.96037e-05 -0.000111133 1.61065e-05 0.000147548 -5.81374e-05 1.77122e-05 0.000103412 8.19238e-05 -3.65055e-05 
1797.25 0 -0.00012852 0.000401432 9.02469e-06 -2.70216e-06 -0.0017859 0.000283643 -0.00020986 -4.56972e-07 0.000314588 -0.00176199 0.000153082 -0.00198126 7.35585e-05 -0.00033519 0.00010668 0.000184389 6.26453e-05 0.000222276 0.000176244 0.000139793 4.46532e-06 5.28239e-05 8.22407e-05 3.95221e-05 -0.000112087 1.92102e-05 0.000146426 -5.63696e-05 2.23104e-05 0.000104421 7.84615e-05 -3.69969e-05 
1797.6 0 -0.000123224 0.000443731 6.92403e-06 3.79261e-06 -0.00168102 0.000301161 -0.000221326 1.25913e-05 0.000296928 -0.00180551 0.000138544 -0.00201148 5.4713e-05 -0.000328879 0.000109392 0.000193961 7.13195e-05 0.000220921 0.000194447 0.000161865 4.05409e-07 5.41702e-05 7.581e-05 3.83312e-05 -0.000113229 2.33456e-05 0.000143699 -5.28104e-05 2.66062e-05 0.000107743 7.51984e-05 -3.74027e-05 
1797.95 0 -0.00011585 0.000483143 5.97749e-06 1.05852e-05 -0.00158125 0.000316667 -0.000235281 2.95655e-05 0.000275873 -0.00184131 0.000120859 -0.00203348 3.47778e-05 -0.000321308 0.000111866 0.000210137 8.10658e-05 0.000217702 0.000214666 0.000185488 -8.77783e-07 5.52576e-05 7.08613e-05 3.69434e-05 -0.000114994 2.696e-05 0.000139821 -4.82425e-05 3.20496e-05 0.00011149 7.21444e-05 -3.80021e-05 
1798.3 0 -0.000106366 0.000520527 5.87649e-06 1.7857e-05 -0.00148428 0.000328791 -0.000245129 5.02589e-05 0.000255235 -0.00187094 9.93633e-05 -0.00204858 1.21577e-05 -0.000314172 0.000113855 0.000231812 9.46629e-05 0.000211137 0.000230798 0.000207088 -2.08939e-06 5.59893e-05 6.71211e-05 3.57909e-05 -0.000117101 2.97494e-05 0.00013483 -4.53735e-05 3.90948e-05 0.000115078 6.82455e-05 -3.85935e-05 
1798.65 0 -9.63527e-05 0.000557011 6.10197e-06 2.60667e-05 -0.00138644 0.000339016 -0.000242512 7.14447e-05 0.000237239 -0.00189739 7.45084e-05 -0.00205949 -1.09351e-05 -0.000309431 0.000115978 0.000253335 0.000112005 0.000202683 0.000240017 0.000223687 -4.91658e-06 5.59925e-05 6.51939e-05 3.47267e-05 -0.000118376 3.31093e-05 0.000127751 -4.51841e-05 4.59273e-05 0.000117781 6.23385e-05 -3.99534e-05 
1799 0 -8.87489e-05 0.000591808 6.30347e-06 3.54775e-05 -0.0012878 0.000348548 -0.000227778 9.14831e-05 0.000221844 -0.00192126 4.66799e-05 -0.00206726 -3.05102e-05 -0.000306051 0.000118334 0.000269753 0.000130333 0.000195707 0.000245532 0.00023442 -9.13365e-06 5.47328e-05 6.53547e-05 3.26605e-05 -0.00011747 3.81448e-05 0.000119041 -4.72027e-05 4.98407e-05 0.00011886 5.47064e-05 -4.3397e-05 
1799.35 0 -8.38997e-05 0.000623991 4.72817e-06 4.61147e-05 -0.00118799 0.000356798 -0.000207031 0.000112732 0.000210976 -0.00194128 1.92061e-05 -0.00206964 -4.61841e-05 -0.000300435 0.000121763 0.000281265 0.000147761 0.000190829 0.00024986 0.000238392 -1.58164e-05 5.21137e-05 6.68278e-05 2.91482e-05 -0.000114116 4.26352e-05 0.000111664 -5.08262e-05 5.07425e-05 0.000118629 4.70519e-05 -4.85289e-05 
1799.7 0 -8.1441e-05 0.000654543 1.03812e-06 5.68992e-05 -0.00108583 0.000364009 -0.000185691 0.000138047 0.000205928 -0.00195734 -2.44682e-06 -0.00206474 -5.81457e-05 -0.000289616 0.000126367 0.00028926 0.000162951 0.000186575 0.000252721 0.00023545 -2.45806e-05 4.77121e-05 6.85022e-05 2.59372e-05 -0.000109559 4.34182e-05 0.000106666 -5.55611e-05 5.00954e-05 0.000118549 4.14686e-05 -5.47386e-05 
1800.05 0 -8.01375e-05 0.000684188 -2.50598e-06 6.5925e-05 -0.000982022 0.000371149 -0.000167746 0.0001674 0.00020617 -0.00197119 -1.5895e-05 -0.00205537 -6.62976e-05 -0.000275571 0.000131791 0.000293568 0.000176842 0.000182585 0.000253707 0.000229141 -3.29998e-05 4.18774e-05 7.05537e-05 2.36894e-05 -0.000104851 3.98463e-05 0.000102741 -6.12442e-05 4.78889e-05 0.000119591 3.8148e-05 -6.16319e-05 
1800.4 0 -7.79434e-05 0.000713662 -4.6201e-06 7.15458e-05 -0.000876145 0.000379345 -0.000154313 0.000198523 0.000209396 -0.00198314 -2.42421e-05 -0.00204737 -7.10185e-05 -0.000261185 0.000139307 0.000294948 0.00019195 0.000179203 0.000252172 0.000221571 -3.91617e-05 3.59057e-05 7.38626e-05 2.24107e-05 -0.000100156 3.33284e-05 9.96356e-05 -6.66771e-05 4.39883e-05 0.000123072 3.68172e-05 -6.74088e-05 
1800.75 0 -7.43988e-05 0.000742663 -5.70983e-06 7.4071e-05 -0.000768107 0.000387001 -0.00014394 0.000226997 0.000212773 -0.00199102 -3.01495e-05 -0.0020424 -7.18588e-05 -0.000247471 0.000149548 0.000294342 0.000209297 0.000177057 0.00024847 0.000212745 -4.19624e-05 3.00284e-05 7.76968e-05 2.28681e-05 -9.56264e-05 2.61886e-05 9.77902e-05 -7.02066e-05 3.91185e-05 0.000127806 3.59439e-05 -7.08634e-05 
1801.1 0 -7.07172e-05 0.000769757 -6.93892e-06 7.43742e-05 -0.000661223 0.000392796 -0.000134461 0.00024855 0.000214922 -0.00199218 -3.49517e-05 -0.00203748 -6.73564e-05 -0.000235252 0.000160509 0.000294533 0.000228035 0.000176647 0.000246666 0.000201078 -4.25698e-05 2.34186e-05 8.16348e-05 2.54677e-05 -9.10722e-05 2.02474e-05 9.7395e-05 -7.28324e-05 3.36407e-05 0.000131525 3.44023e-05 -7.30657e-05 
1801.45 0 -6.96955e-05 0.000793324 -7.99635e-06 7.39933e-05 -0.000559354 0.000396239 -0.000126 0.000262749 0.000215668 -0.00198776 -4.1098e-05 -0.00203047 -5.76758e-05 -0.000223649 0.000170233 0.000297752 0.000246275 0.00017774 0.000248038 0.000185157 -4.27947e-05 1.59278e-05 8.59504e-05 2.9165e-05 -8.6453e-05 1.53019e-05 9.70567e-05 -7.59804e-05 2.76972e-05 0.000133144 3.43984e-05 -7.56931e-05 
1801.8 0 -7.19394e-05 0.000812644 -8.25595e-06 7.40644e-05 -0.000462539 0.000397683 -0.000120815 0.000271815 0.000215167 -0.00198239 -4.9019e-05 -0.00202122 -4.42811e-05 -0.000212173 0.000177707 0.000303774 0.000262914 0.000182075 0.000249736 0.000165921 -4.27786e-05 7.93247e-06 9.01677e-05 3.20996e-05 -8.13527e-05 1.09134e-05 9.62963e-05 -7.90537e-05 2.25081e-05 0.000133043 3.65144e-05 -7.8118e-05 
1802.15 0 -7.40855e-05 0.000827867 -8.5606e-06 7.44075e-05 -0.000367384 0.000399265 -0.000119833 0.000277983 0.000212066 -0.00197916 -5.99834e-05 -0.00201053 -2.96678e-05 -0.00020291 0.000182591 0.000310559 0.000277806 0.000191371 0.0002494 0.000145216 -4.17365e-05 -3.90332e-07 9.28888e-05 3.43048e-05 -7.54961e-05 6.78881e-06 9.58596e-05 -8.14175e-05 1.76715e-05 0.000132302 3.75224e-05 -7.98822e-05 
1802.5 0 -7.24881e-05 0.00084027 -1.05916e-05 7.35614e-05 -0.000270432 0.000401582 -0.000122202 0.000282442 0.00020561 -0.00197727 -7.62571e-05 -0.00199924 -1.67773e-05 -0.000198246 0.000183434 0.000316175 0.000292174 0.000201632 0.000245914 0.000125731 -3.92802e-05 -8.05857e-06 9.22759e-05 3.64338e-05 -7.03205e-05 2.04027e-06 9.48955e-05 -8.35019e-05 1.20106e-05 0.000131786 3.55808e-05 -8.18954e-05 
1802.85 0 -6.65219e-05 0.000852262 -1.44151e-05 7.00772e-05 -0.000173516 0.000403291 -0.000125121 0.000283228 0.000198949 -0.00197285 -9.73646e-05 -0.00198789 -7.06472e-06 -0.000196602 0.000180156 0.000318154 0.000304704 0.000207893 0.000240306 0.000110054 -3.52764e-05 -1.44301e-05 8.91101e-05 3.87462e-05 -6.71717e-05 -3.06994e-06 9.27525e-05 -8.58703e-05 6.36495e-06 0.000131167 3.2489e-05 -8.51495e-05 
1803.2 0 -5.90199e-05 0.000864943 -1.96628e-05 6.5297e-05 -7.91413e-05 0.000402662 -0.000125708 0.00027725 0.000194726 -0.00196131 -0.000122766 -0.00197857 -3.26495e-07 -0.00019592 0.000175733 0.000314642 0.000313099 0.000210376 0.000233728 9.74994e-05 -3.0875e-05 -2.1292e-05 8.66319e-05 4.21874e-05 -6.47193e-05 -7.85952e-06 9.00836e-05 -8.89959e-05 1.13766e-06 0.000129796 3.05186e-05 -9.03869e-05 
1803.55 0 -5.25494e-05 0.000877198 -2.62618e-05 6.13583e-05 1.52443e-05 0.00039619 -0.000123748 0.000264685 0.000191476 -0.00194076 -0.000151313 -0.0019721 6.32598e-06 -0.000195423 0.000172858 0.000307457 0.000318745 0.000211271 0.000226478 8.77329e-05 -2.8691e-05 -2.98445e-05 8.6529e-05 4.53391e-05 -6.17707e-05 -1.27823e-05 8.6222e-05 -9.14373e-05 -3.86401e-06 0.000128109 3.11975e-05 -9.56098e-05 
1803.9 0 -4.70429e-05 0.000887987 -3.23082e-05 5.92905e-05 0.000112962 0.000381312 -0.000121067 0.000247125 0.000188911 -0.00191029 -0.000177051 -0.00196558 1.45621e-05 -0.000193707 0.000172027 0.000299149 0.000325873 0.000211572 0.0002183 8.23247e-05 -2.98827e-05 -3.96707e-05 8.82352e-05 4.58229e-05 -5.78022e-05 -1.84163e-05 8.06908e-05 -9.22882e-05 -7.19874e-06 0.000127387 3.38517e-05 -9.91018e-05 
1804.25 0 -4.17798e-05 0.000897368 -3.68013e-05 5.79037e-05 0.000213265 0.000361173 -0.000118325 0.000225454 0.000189468 -0.00187083 -0.000194578 -0.00195609 2.14874e-05 -0.000189901 0.000172316 0.000291641 0.000336729 0.00021167 0.000207186 7.99584e-05 -3.33102e-05 -5.08614e-05 9.13762e-05 4.50176e-05 -5.23139e-05 -2.40218e-05 7.39739e-05 -9.19306e-05 -8.72375e-06 0.000126628 3.70538e-05 -0.000102408 
1804.6 0 -3.70895e-05 0.000906237 -4.03057e-05 5.46003e-05 0.000312265 0.000340747 -0.000115552 0.000198771 0.000192651 -0.0018263 -0.000202428 -0.00194516 2.66046e-05 -0.000184592 0.000173378 0.000284731 0.000350505 0.000211835 0.000189868 7.7346e-05 -3.84611e-05 -6.23239e-05 9.46388e-05 4.41674e-05 -4.53676e-05 -2.84628e-05 6.53547e-05 -9.243e-05 -1.14606e-05 0.000123872 4.08333e-05 -0.00010619 
1804.95 0 -3.3749e-05 0.000913455 -4.20686e-05 4.90314e-05 0.00040628 0.000321513 -0.000112971 0.000167283 0.000195521 -0.00178007 -0.000201482 -0.00193648 3.17776e-05 -0.000179405 0.000176451 0.000277322 0.000364951 0.000211979 0.000166426 7.35968e-05 -4.55482e-05 -7.29775e-05 9.56457e-05 4.21656e-05 -3.6481e-05 -3.17671e-05 5.45628e-05 -9.56897e-05 -1.67901e-05 0.000119612 4.40755e-05 -0.000109177 
1805.3 0 -3.30127e-05 0.00091733 -4.15127e-05 4.36584e-05 0.000495992 0.000304276 -0.000110273 0.000135343 0.000196521 -0.00173392 -0.00019209 -0.00193019 3.70995e-05 -0.000174716 0.000181021 0.000268876 0.000377389 0.000211845 0.000142582 6.96851e-05 -5.30006e-05 -8.17228e-05 9.44715e-05 3.81063e-05 -2.53293e-05 -3.51901e-05 4.24794e-05 -0.000102236 -2.33948e-05 0.000115541 4.60434e-05 -0.000110218 
1805.65 0 -3.44553e-05 0.000918643 -3.9915e-05 3.95855e-05 0.000583319 0.000290876 -0.000107382 0.000105795 0.000195797 -0.00168861 -0.000174376 -0.00192354 4.03637e-05 -0.000170054 0.000184118 0.000258876 0.000387275 0.000210279 0.00012165 6.72351e-05 -5.9036e-05 -8.70651e-05 9.23069e-05 3.30315e-05 -1.135e-05 -3.90789e-05 2.98646e-05 -0.000110727 -2.98668e-05 0.000111495 4.67672e-05 -0.000109979 
1806 0 -3.67613e-05 0.000918524 -3.91104e-05 3.57512e-05 0.000668457 0.00028256 -0.000104103 7.87143e-05 0.000194258 -0.00164394 -0.000150427 -0.00191482 3.96462e-05 -0.000164621 0.000184558 0.000246974 0.000396593 0.000207622 0.00010449 6.52519e-05 -6.34851e-05 -8.8325e-05 8.86196e-05 2.84773e-05 5.71158e-06 -4.23511e-05 1.8995e-05 -0.000117272 -3.39618e-05 0.000107548 4.62124e-05 -0.000109055 
1806.35 0 -3.93154e-05 0.000919297 -3.98328e-05 3.33823e-05 0.000749637 0.000278553 -0.000101958 5.32555e-05 0.000192096 -0.00160032 -0.00012231 -0.00190185 3.61213e-05 -0.000158524 0.000184701 0.00023366 0.000406758 0.000204265 9.19003e-05 6.12999e-05 -6.6775e-05 -8.64096e-05 8.28216e-05 2.47645e-05 2.40159e-05 -4.40164e-05 1.17578e-05 -0.00012073 -3.49706e-05 0.000104438 4.49196e-05 -0.000106609 
1806.7 0 -4.12016e-05 0.000922837 -4.16771e-05 3.32733e-05 0.000822602 0.000278725 -0.000101942 3.02007e-05 0.000189027 -0.00155917 -9.2553e-05 -0.00188195 3.14456e-05 -0.000152579 0.00018673 0.000219492 0.000418837 0.000199616 8.25166e-05 5.57974e-05 -6.89734e-05 -8.39399e-05 7.67474e-05 2.10467e-05 4.12454e-05 -4.37316e-05 7.74306e-06 -0.000123949 -3.45625e-05 0.000101324 4.29146e-05 -0.000102486 
1807.05 0 -4.31921e-05 0.000927386 -4.3863e-05 3.38977e-05 0.00088599 0.000282223 -0.000102645 1.14864e-05 0.000184542 -0.00152081 -6.42836e-05 -0.00185551 2.49283e-05 -0.000145688 0.000192265 0.000203147 0.000432842 0.000194373 7.42716e-05 5.13577e-05 -6.93375e-05 -8.31189e-05 7.23002e-05 1.62832e-05 5.57495e-05 -4.19973e-05 5.76037e-06 -0.000127586 -3.41752e-05 9.71226e-05 4.02504e-05 -9.74893e-05 
1807.4 0 -4.59064e-05 0.000930986 -4.54861e-05 3.32844e-05 0.000945299 0.000286135 -0.000101914 -3.93622e-06 0.000177928 -0.00148392 -3.75254e-05 -0.00182597 1.54258e-05 -0.000136882 0.000200298 0.000182758 0.000447142 0.00018765 6.76754e-05 4.99503e-05 -6.68918e-05 -8.36212e-05 6.83381e-05 9.12648e-06 6.85475e-05 -4.08233e-05 4.60551e-06 -0.000130193 -3.47411e-05 9.16046e-05 3.79995e-05 -9.23475e-05 
1807.75 0 -4.98487e-05 0.000934388 -4.70734e-05 3.08977e-05 0.00100549 0.000289292 -9.89048e-05 -1.92256e-05 0.000169182 -0.00144719 -1.05085e-05 -0.0017959 3.30071e-06 -0.00012575 0.000205699 0.000158901 0.00045867 0.000176542 6.46987e-05 5.08866e-05 -6.18779e-05 -8.33988e-05 6.41727e-05 -3.851e-07 8.13542e-05 -4.18637e-05 4.2156e-06 -0.000131633 -3.65237e-05 8.58151e-05 3.72106e-05 -8.57382e-05 
1808.1 0 -5.53124e-05 0.000938464 -4.88324e-05 2.77045e-05 0.00106605 0.000291584 -9.41608e-05 -3.5714e-05 0.000161026 -0.00140998 1.80367e-05 -0.00176616 -8.85926e-06 -0.000111532 0.000204443 0.000135078 0.000463182 0.000161573 6.51932e-05 5.14598e-05 -5.58135e-05 -8.17784e-05 6.14781e-05 -1.00063e-05 9.29701e-05 -4.3086e-05 4.26215e-06 -0.000131975 -3.90145e-05 8.03133e-05 3.87581e-05 -7.72787e-05 
1808.45 0 -6.11989e-05 0.000942215 -4.934e-05 2.45102e-05 0.00112314 0.000293271 -8.8183e-05 -5.2588e-05 0.000156193 -0.00137305 4.48363e-05 -0.00173668 -2.05634e-05 -9.49781e-05 0.000196164 0.000116452 0.000459108 0.000144604 6.80458e-05 5.0019e-05 -4.97905e-05 -7.8402e-05 6.07815e-05 -1.70371e-05 0.000101429 -4.20569e-05 4.3564e-06 -0.000130372 -4.2747e-05 7.42862e-05 4.14425e-05 -6.87611e-05 
1808.8 0 -6.67193e-05 0.000943831 -4.78124e-05 2.13766e-05 0.00117571 0.000294277 -8.18993e-05 -6.86734e-05 0.000153327 -0.00133843 6.57631e-05 -0.00170658 -3.506e-05 -7.78255e-05 0.000182547 0.00010502 0.000448666 0.000126106 7.16927e-05 4.70328e-05 -4.3695e-05 -7.35548e-05 5.98376e-05 -2.18296e-05 0.000106211 -3.92543e-05 4.16875e-06 -0.000126661 -4.75472e-05 6.71593e-05 4.27938e-05 -6.15529e-05 
1809.15 0 -7.15524e-05 0.000943383 -4.5725e-05 1.85526e-05 0.00122526 0.000293744 -7.53363e-05 -8.09706e-05 0.000151282 -0.00130765 8.12519e-05 -0.00167539 -5.26876e-05 -6.18487e-05 0.000165602 9.75923e-05 0.000434556 0.000107327 7.41834e-05 4.38531e-05 -3.68567e-05 -6.77363e-05 5.66337e-05 -2.52502e-05 0.000109141 -3.72332e-05 3.69006e-06 -0.000122471 -5.21316e-05 5.96318e-05 4.05917e-05 -5.6473e-05 
1809.5 0 -7.6416e-05 0.000942435 -4.35421e-05 1.68044e-05 0.00127367 0.000291727 -6.88958e-05 -8.53506e-05 0.000151126 -0.00127996 9.25116e-05 -0.00164287 -6.96932e-05 -4.711e-05 0.000146645 8.96407e-05 0.000419479 8.91509e-05 7.55634e-05 4.02861e-05 -2.94156e-05 -6.16709e-05 5.18015e-05 -2.80753e-05 0.000112279 -3.7193e-05 2.8118e-06 -0.000119499 -5.59032e-05 5.26672e-05 3.53643e-05 -5.41548e-05 
1809.85 0 -8.12833e-05 0.000942205 -4.0922e-05 1.72143e-05 0.00132027 0.000289305 -6.22049e-05 -8.03174e-05 0.000152858 -0.00124939 0.000100355 -0.00160916 -8.40339e-05 -3.33129e-05 0.000125765 7.66523e-05 0.000404992 7.31547e-05 7.70725e-05 3.58025e-05 -2.16118e-05 -5.60046e-05 4.64404e-05 -2.97757e-05 0.000115672 -3.84379e-05 1.44182e-06 -0.000117728 -5.9406e-05 4.62016e-05 3.02576e-05 -5.35461e-05 
1810.2 0 -8.39757e-05 0.000941728 -3.84533e-05 1.84839e-05 0.00136281 0.000288507 -5.45137e-05 -6.85889e-05 0.000154068 -0.00121303 0.000106909 -0.00157418 -9.61452e-05 -2.14437e-05 0.000104145 5.80489e-05 0.000390984 6.20738e-05 7.98648e-05 3.01396e-05 -1.39261e-05 -5.21369e-05 4.01442e-05 -2.87681e-05 0.000118129 -3.93053e-05 1.6541e-06 -0.000117151 -6.31222e-05 3.94102e-05 2.68921e-05 -5.42966e-05 
1810.55 0 -8.40251e-05 0.000940452 -3.59722e-05 1.84489e-05 0.00140296 0.000289865 -4.49869e-05 -5.20973e-05 0.000153178 -0.00117253 0.000113029 -0.00153818 -0.000107338 -1.04175e-05 8.16555e-05 3.68623e-05 0.000377699 5.78971e-05 8.4704e-05 2.37845e-05 -8.91983e-06 -5.10629e-05 3.21025e-05 -2.65423e-05 0.000121332 -3.95133e-05 3.39474e-06 -0.000117174 -6.7179e-05 3.16828e-05 2.61069e-05 -5.62638e-05 
1810.9 0 -8.29994e-05 0.000939478 -3.22199e-05 1.74671e-05 0.00144487 0.000294981 -3.54107e-05 -3.16193e-05 0.000149906 -0.00112868 0.000117133 -0.00150095 -0.000118345 1.33152e-06 5.90287e-05 1.62006e-05 0.00036552 6.0805e-05 9.30239e-05 1.90217e-05 -6.17755e-06 -5.20908e-05 2.44524e-05 -2.52048e-05 0.000125844 -4.06446e-05 3.68115e-06 -0.000115405 -7.09962e-05 2.32826e-05 2.75529e-05 -5.7493e-05 
1811.25 0 -8.13945e-05 0.000939336 -2.75603e-05 1.64259e-05 0.00149104 0.000303444 -3.08219e-05 -1.01053e-05 0.00014255 -0.00108312 0.000118292 -0.00146337 -0.000130278 1.3022e-05 4.00005e-05 -9.97272e-07 0.000354468 6.89026e-05 0.000106598 1.56395e-05 -3.19847e-06 -5.49729e-05 1.88568e-05 -2.49143e-05 0.0001291 -4.41512e-05 5.81577e-07 -0.000111312 -7.4283e-05 1.51705e-05 2.90136e-05 -5.73232e-05 
1811.6 0 -7.68714e-05 0.000939669 -2.35264e-05 1.5952e-05 0.00154057 0.00031111 -3.14184e-05 7.55919e-06 0.000131137 -0.00103956 0.000116834 -0.00142802 -0.00014183 2.54575e-05 2.70113e-05 -1.38108e-05 0.000344557 7.89986e-05 0.000125825 1.13183e-05 1.49539e-07 -5.97867e-05 1.37673e-05 -2.50645e-05 0.000129241 -5.01725e-05 -5.26296e-06 -0.000106762 -7.62911e-05 8.17e-06 2.89928e-05 -5.62604e-05 
1811.95 0 -6.86322e-05 0.000938427 -1.97397e-05 1.60813e-05 0.00159202 0.000317 -3.3965e-05 1.70152e-05 0.000117398 -0.00100016 0.00011295 -0.00139588 -0.000149721 4.18382e-05 1.83354e-05 -2.32387e-05 0.000334598 8.88781e-05 0.000148482 4.64318e-06 2.8852e-06 -6.51371e-05 8.92881e-06 -2.49038e-05 0.000126676 -5.73659e-05 -1.16051e-05 -0.000102749 -7.54115e-05 1.84436e-06 2.73011e-05 -5.40282e-05 
1812.3 0 -5.92084e-05 0.000933811 -1.61447e-05 1.66984e-05 0.00164419 0.000323398 -3.7602e-05 1.62571e-05 9.95527e-05 -0.000963572 0.000105058 -0.00136637 -0.000155547 6.33253e-05 1.02856e-05 -2.92305e-05 0.000322993 9.7852e-05 0.000170807 -4.37037e-06 4.01037e-06 -6.9009e-05 5.53866e-06 -2.34678e-05 0.000123922 -6.34907e-05 -1.65106e-05 -9.86908e-05 -7.05385e-05 -4.38811e-06 2.56379e-05 -5.06315e-05 
1812.65 0 -5.15732e-05 0.000925602 -1.48779e-05 1.75557e-05 0.00169568 0.000330534 -4.24044e-05 7.15277e-06 7.49452e-05 -0.000927608 9.31439e-05 -0.00133889 -0.000162536 8.89243e-05 1.34185e-06 -3.10246e-05 0.000310223 0.000106633 0.000189895 -1.43025e-05 3.70564e-06 -7.1205e-05 2.3893e-06 -2.15431e-05 0.000123012 -6.81101e-05 -1.9623e-05 -9.44387e-05 -6.39292e-05 -9.5587e-06 2.59827e-05 -4.62955e-05 
1813 0 -4.71429e-05 0.000914244 -1.54028e-05 1.76031e-05 0.00174609 0.00033674 -4.71068e-05 -6.48527e-06 4.58116e-05 -0.000889214 8.13214e-05 -0.00131144 -0.000170559 0.00011616 -7.55006e-06 -2.95942e-05 0.000299357 0.000114966 0.000205001 -2.23968e-05 4.21253e-06 -7.24612e-05 -2.30158e-06 -2.06111e-05 0.000123478 -7.23095e-05 -2.18177e-05 -9.02735e-05 -5.8425e-05 -1.37009e-05 2.74419e-05 -4.11058e-05 
1813.35 0 -4.53636e-05 0.000899538 -1.53358e-05 1.61148e-05 0.00179514 0.000342079 -5.17191e-05 -2.17701e-05 1.51209e-05 -0.000846256 7.28017e-05 -0.0012817 -0.000178552 0.000143349 -1.50965e-05 -2.68476e-05 0.000293428 0.000121791 0.000218582 -2.5271e-05 5.88325e-06 -7.32388e-05 -9.11144e-06 -1.98083e-05 0.000125027 -7.65249e-05 -2.3498e-05 -8.59633e-05 -5.44773e-05 -1.79022e-05 2.79721e-05 -3.51842e-05 
1813.7 0 -4.3674e-05 0.00088234 -1.42487e-05 1.35727e-05 0.00184142 0.000345835 -5.46802e-05 -3.66004e-05 -1.50696e-05 -0.00079923 6.72661e-05 -0.00124888 -0.000185679 0.000170307 -1.92527e-05 -2.31194e-05 0.000291506 0.000125272 0.000230333 -2.06267e-05 5.97749e-06 -7.23789e-05 -1.77356e-05 -1.81657e-05 0.000126905 -7.9503e-05 -2.53045e-05 -8.19954e-05 -5.15211e-05 -2.28388e-05 2.69807e-05 -2.6924e-05 
1814.05 0 -3.98698e-05 0.000862714 -1.31053e-05 1.0392e-05 0.00188222 0.000347287 -5.21251e-05 -5.10015e-05 -4.53921e-05 -0.000749893 6.47261e-05 -0.00121379 -0.000192261 0.00019678 -1.97962e-05 -1.91838e-05 0.000289479 0.000124677 0.000237704 -7.58084e-06 3.97854e-06 -6.82364e-05 -2.60643e-05 -1.78024e-05 0.000127999 -8.05456e-05 -2.84076e-05 -7.79605e-05 -4.92351e-05 -2.93044e-05 2.43899e-05 -1.57722e-05 
1814.4 0 -3.43107e-05 0.000840666 -1.2538e-05 7.27736e-06 0.00191774 0.000345886 -4.45967e-05 -6.42032e-05 -7.86478e-05 -0.000698735 6.54927e-05 -0.00117786 -0.000200372 0.000222744 -2.08996e-05 -1.56345e-05 0.000283326 0.000121824 0.000241128 1.19525e-05 2.09714e-06 -6.06178e-05 -3.30415e-05 -1.94242e-05 0.000127823 -8.13216e-05 -3.26263e-05 -7.36335e-05 -4.87412e-05 -3.60843e-05 2.11902e-05 -2.62677e-06 
1814.75 0 -2.75604e-05 0.000817691 -1.24274e-05 5.16063e-06 0.00194968 0.000342163 -3.70555e-05 -7.22365e-05 -0.000113713 -0.000645064 6.7169e-05 -0.00114222 -0.0002103 0.000246324 -2.61617e-05 -1.14132e-05 0.000270745 0.000117157 0.000241567 3.3148e-05 9.16716e-07 -5.10258e-05 -3.80438e-05 -2.09996e-05 0.000126711 -8.35578e-05 -3.71305e-05 -6.95805e-05 -5.0519e-05 -4.20086e-05 1.87812e-05 1.01044e-05 
1815.1 0 -1.9788e-05 0.000795109 -1.18437e-05 2.83714e-06 0.00197885 0.000338684 -3.37713e-05 -7.31067e-05 -0.000147286 -0.000589096 6.51688e-05 -0.00110427 -0.000220964 0.000265191 -3.60772e-05 -4.22177e-06 0.000252815 0.000110447 0.000239995 5.25991e-05 3.60229e-07 -4.22498e-05 -4.00559e-05 -2.19727e-05 0.00012487 -8.70469e-05 -4.26203e-05 -6.54397e-05 -5.35967e-05 -4.65615e-05 1.75776e-05 1.98963e-05 
1815.45 0 -1.06985e-05 0.000774074 -1.13975e-05 1.473e-07 0.00200342 0.000336963 -3.76e-05 -7.15523e-05 -0.000178043 -0.000531467 5.86633e-05 -0.00105951 -0.000232596 0.000280062 -4.6143e-05 5.37821e-06 0.000232267 0.000103165 0.000236722 6.95127e-05 1.99963e-07 -3.56092e-05 -3.92437e-05 -2.2698e-05 0.000120968 -9.01916e-05 -4.94987e-05 -6.19647e-05 -5.70468e-05 -4.82207e-05 1.67816e-05 2.64194e-05 
1815.8 0 -8.60455e-07 0.00075435 -1.22605e-05 -1.32729e-06 0.00202186 0.000335332 -4.64527e-05 -7.32565e-05 -0.000204499 -0.00047272 4.9738e-05 -0.00100821 -0.000243899 0.000289924 -5.15517e-05 1.59702e-05 0.000211851 9.68483e-05 0.000232129 8.1689e-05 -5.48123e-09 -3.10054e-05 -3.63272e-05 -2.25124e-05 0.00011438 -9.26903e-05 -5.8224e-05 -5.97942e-05 -6.08716e-05 -4.63983e-05 1.53079e-05 3.049e-05 
1816.15 0 7.972e-06 0.00073364 -1.35363e-05 -2.03758e-06 0.00203824 0.000331075 -5.83648e-05 -7.86505e-05 -0.000224885 -0.000412989 3.78394e-05 -0.000953548 -0.00025336 0.00029386 -4.91867e-05 2.6859e-05 0.00019556 9.13775e-05 0.000229195 8.78546e-05 7.36501e-07 -2.72332e-05 -3.11549e-05 -2.12512e-05 0.000104467 -9.50244e-05 -6.92639e-05 -5.79012e-05 -6.54729e-05 -4.22595e-05 1.21468e-05 3.34478e-05 
1816.5 0 1.49331e-05 0.000710011 -1.54247e-05 -2.6558e-06 0.00205543 0.000324149 -7.41891e-05 -8.76836e-05 -0.000239573 -0.000351783 2.26257e-05 -0.000895591 -0.00025983 0.000295709 -3.83504e-05 3.81089e-05 0.000186079 8.4007e-05 0.000229767 8.82425e-05 2.33398e-06 -2.29484e-05 -2.47785e-05 -2.10871e-05 9.11419e-05 -9.68362e-05 -8.083e-05 -5.53465e-05 -7.15692e-05 -3.7331e-05 6.66156e-06 3.52217e-05 
1816.85 0 2.04596e-05 0.000684111 -1.74551e-05 -2.439e-06 0.0020706 0.000317457 -9.45527e-05 -0.00010118 -0.000251146 -0.000288382 4.2694e-06 -0.000833235 -0.000260339 0.000300221 -2.26262e-05 4.91675e-05 0.000182629 7.30654e-05 0.000233266 8.0978e-05 4.02899e-06 -1.84363e-05 -2.00082e-05 -2.21612e-05 7.60312e-05 -9.78854e-05 -9.10833e-05 -5.13948e-05 -7.84924e-05 -3.36116e-05 5.76717e-07 3.54874e-05 
1817.2 0 2.49519e-05 0.000657599 -1.78605e-05 -1.95438e-07 0.00207986 0.000313484 -0.000119519 -0.000115784 -0.000263659 -0.000225641 -1.73104e-05 -0.000767514 -0.000254643 0.000308319 -5.49185e-06 5.84148e-05 0.000182993 6.21282e-05 0.000237982 6.43926e-05 4.03984e-06 -1.33088e-05 -1.85345e-05 -2.21761e-05 5.87968e-05 -9.70585e-05 -9.88879e-05 -4.52581e-05 -8.40634e-05 -3.19802e-05 -5.12458e-06 3.58518e-05 
1817.55 0 2.93049e-05 0.000631385 -1.76079e-05 3.31329e-06 0.00208185 0.000313221 -0.000144912 -0.000127758 -0.000280913 -0.000166278 -4.05272e-05 -0.000701283 -0.000245181 0.000318345 1.28055e-05 6.43924e-05 0.000182738 5.39866e-05 0.000241334 3.95859e-05 1.75096e-06 -6.42688e-06 -1.84615e-05 -2.21654e-05 3.88268e-05 -9.32377e-05 -0.000102142 -3.64008e-05 -8.82469e-05 -3.24969e-05 -1.1045e-05 3.67276e-05 
1817.9 0 3.52289e-05 0.000605723 -1.8909e-05 6.3063e-06 0.00207612 0.000315263 -0.000167192 -0.000137938 -0.000303845 -0.000109001 -6.36954e-05 -0.000635213 -0.000231562 0.000329419 3.1323e-05 6.75183e-05 0.000178328 4.49767e-05 0.000240401 1.03199e-05 -1.51679e-06 3.4633e-07 -1.83543e-05 -2.3717e-05 1.81868e-05 -8.84066e-05 -9.98689e-05 -2.69292e-05 -9.24215e-05 -3.5677e-05 -1.60773e-05 3.80892e-05 
1818.25 0 4.37946e-05 0.000580308 -2.04545e-05 8.64336e-06 0.00206339 0.000316323 -0.000185445 -0.000148175 -0.000330509 -5.17235e-05 -8.60031e-05 -0.000567666 -0.000213182 0.000341416 4.77661e-05 6.82521e-05 0.000169827 3.28252e-05 0.000235669 -1.93245e-05 -5.56265e-06 4.27243e-06 -1.89708e-05 -2.56803e-05 -6.69207e-07 -8.4661e-05 -9.26816e-05 -1.87225e-05 -9.71755e-05 -4.05205e-05 -1.94172e-05 4.06758e-05 
1818.6 0 5.45183e-05 0.000555738 -2.10633e-05 1.05858e-05 0.00204743 0.000313367 -0.00019869 -0.000157072 -0.00035796 5.84499e-06 -0.000106229 -0.000497931 -0.000191541 0.000353827 6.13007e-05 6.62436e-05 0.00015832 1.88082e-05 0.000231315 -4.75612e-05 -1.02736e-05 5.82603e-06 -2.24836e-05 -2.62414e-05 -1.77598e-05 -8.10804e-05 -8.16395e-05 -1.13747e-05 -0.000102367 -4.53945e-05 -2.20053e-05 4.47233e-05 
1818.95 0 6.62086e-05 0.000533314 -2.10025e-05 1.1667e-05 0.00202993 0.000305682 -0.000206852 -0.000162515 -0.000383405 6.11984e-05 -0.000123996 -0.000428042 -0.000167265 0.000365503 7.5348e-05 6.19983e-05 0.000144763 6.69544e-06 0.000229457 -7.28895e-05 -1.47638e-05 6.25241e-06 -2.77607e-05 -2.58565e-05 -3.3177e-05 -7.57484e-05 -6.93487e-05 -3.97532e-06 -0.000107429 -4.89826e-05 -2.39461e-05 5.10253e-05 
1819.3 0 7.73597e-05 0.000512489 -1.86498e-05 1.15034e-05 0.0020104 0.000294115 -0.000211369 -0.000164592 -0.000406829 0.000111342 -0.000140105 -0.000359282 -0.000142674 0.000375115 9.31434e-05 5.6774e-05 0.000130777 -1.25077e-07 0.000229785 -9.39178e-05 -1.90729e-05 5.16471e-06 -3.20856e-05 -2.57109e-05 -4.60857e-05 -6.93443e-05 -5.83764e-05 4.29301e-06 -0.000113801 -5.03664e-05 -2.4769e-05 5.89875e-05 
1819.65 0 8.58529e-05 0.000491747 -1.33187e-05 1.02696e-05 0.00198773 0.000279389 -0.000212177 -0.000165881 -0.000428817 0.000156115 -0.000153585 -0.000290839 -0.000118943 0.000383406 0.000114387 5.10951e-05 0.000118265 -1.78561e-06 0.000231862 -0.000111266 -2.35639e-05 1.84814e-06 -3.51275e-05 -2.61851e-05 -5.67252e-05 -6.3873e-05 -4.90893e-05 1.30315e-05 -0.000121955 -4.8764e-05 -2.54579e-05 6.79301e-05 
1820 0 9.0199e-05 0.000470822 -7.71389e-06 9.6515e-06 0.00196226 0.00026099 -0.000208165 -0.000167761 -0.000448566 0.000197046 -0.00016159 -0.000222451 -9.55902e-05 0.000389458 0.000137171 4.51807e-05 0.000107738 5.39381e-07 0.000235055 -0.000124028 -2.68492e-05 -3.3933e-06 -3.63112e-05 -2.71784e-05 -6.58003e-05 -6.05827e-05 -4.01648e-05 2.05924e-05 -0.000129765 -4.52432e-05 -2.76273e-05 7.70815e-05 
1820.35 0 9.06341e-05 0.000450238 -4.76402e-06 9.94671e-06 0.00193509 0.000240049 -0.000199853 -0.00016985 -0.000464094 0.000234587 -0.000163518 -0.000157197 -7.44307e-05 0.000391672 0.000156883 4.02562e-05 9.91761e-05 4.74357e-06 0.000239326 -0.000130079 -2.87532e-05 -9.16318e-06 -3.51248e-05 -2.77812e-05 -7.32717e-05 -5.9273e-05 -3.08864e-05 2.70422e-05 -0.000135515 -4.16993e-05 -3.02754e-05 8.44208e-05 
1820.7 0 8.86286e-05 0.000429598 -4.65965e-06 1.00015e-05 0.00190706 0.000218794 -0.000189035 -0.000172473 -0.000473936 0.000270033 -0.000162971 -9.86964e-05 -5.99772e-05 0.000392621 0.000170812 3.73399e-05 9.17235e-05 8.96478e-06 0.00024503 -0.000130877 -3.12003e-05 -1.49594e-05 -3.37314e-05 -2.79052e-05 -8.04824e-05 -5.86212e-05 -2.27858e-05 3.32865e-05 -0.000139453 -3.81052e-05 -3.16369e-05 8.78735e-05 
1821.05 0 8.64289e-05 0.000409827 -5.96986e-06 9.74876e-06 0.00187817 0.0001982 -0.000176781 -0.000176005 -0.000479418 0.000305776 -0.00016194 -4.55341e-05 -5.32828e-05 0.000395985 0.000181672 3.48872e-05 8.50189e-05 1.39543e-05 0.000251349 -0.000129167 -3.51163e-05 -1.99345e-05 -3.29983e-05 -2.847e-05 -8.75914e-05 -5.65646e-05 -1.72618e-05 4.02847e-05 -0.000142091 -3.3799e-05 -3.16457e-05 8.88593e-05 
1821.4 0 8.46214e-05 0.000392891 -7.0231e-06 9.06121e-06 0.00184629 0.000178697 -0.000162409 -0.000175914 -0.000483347 0.000341644 -0.000158879 4.857e-06 -5.10947e-05 0.000402449 0.000192701 3.03895e-05 8.07001e-05 2.06609e-05 0.000257131 -0.000127119 -3.96508e-05 -2.18711e-05 -3.07246e-05 -2.9398e-05 -9.35417e-05 -5.21639e-05 -1.33463e-05 4.80653e-05 -0.000144027 -2.85176e-05 -3.13691e-05 9.0963e-05 
1821.75 0 8.35976e-05 0.000377802 -7.76323e-06 7.70058e-06 0.00181084 0.00016097 -0.000144987 -0.000166251 -0.000486606 0.000374891 -0.000152459 5.16415e-05 -5.09621e-05 0.000412988 0.000203551 2.22988e-05 7.92005e-05 2.76093e-05 0.000260145 -0.000125972 -4.36207e-05 -1.99607e-05 -2.67032e-05 -3.04303e-05 -9.8837e-05 -4.67021e-05 -9.72225e-06 5.46004e-05 -0.000145365 -2.26707e-05 -3.18438e-05 9.54305e-05 
1822.1 0 8.45546e-05 0.000362232 -8.32824e-06 5.61028e-06 0.00177581 0.000143618 -0.000126127 -0.000147041 -0.000487837 0.000403271 -0.000144643 9.16541e-05 -5.27979e-05 0.000426363 0.000210503 8.51222e-06 7.82834e-05 3.51434e-05 0.000256649 -0.000126474 -4.79293e-05 -1.75253e-05 -2.29359e-05 -3.23996e-05 -0.000103027 -4.12478e-05 -6.44063e-06 5.98044e-05 -0.000146373 -1.79934e-05 -3.26863e-05 0.00010084 
1822.45 0 8.79102e-05 0.000345588 -7.82753e-06 1.33537e-06 0.00174472 0.000123172 -0.000108241 -0.000121036 -0.000485732 0.00042618 -0.000139845 0.00012329 -5.79769e-05 0.000438493 0.000211242 -1.13383e-05 7.61768e-05 4.18243e-05 0.000246364 -0.000128087 -5.39661e-05 -1.69286e-05 -2.05041e-05 -3.6051e-05 -0.000105103 -3.42387e-05 -4.30476e-06 6.49108e-05 -0.000147511 -1.40453e-05 -3.35833e-05 0.000105974 
1822.8 0 9.19747e-05 0.000328428 -7.0166e-06 -5.18941e-06 0.00171574 9.84747e-05 -9.37218e-05 -9.1973e-05 -0.000479958 0.000444153 -0.000138068 0.000150072 -6.6034e-05 0.000445898 0.000206882 -3.52624e-05 7.29821e-05 4.20523e-05 0.000233559 -0.000128932 -6.09932e-05 -1.74628e-05 -1.73349e-05 -3.97399e-05 -0.000105485 -2.35292e-05 -2.86104e-06 6.97467e-05 -0.000146948 -8.87192e-06 -3.4884e-05 0.000110491 
1823.15 0 9.51096e-05 0.000312058 -6.48114e-06 -1.18098e-05 0.00168422 7.06385e-05 -8.25835e-05 -6.33748e-05 -0.000473262 0.000457548 -0.000136075 0.000178509 -7.25262e-05 0.000447685 0.000199474 -6.10024e-05 7.14831e-05 3.18631e-05 0.000221244 -0.000127461 -6.74195e-05 -1.86235e-05 -1.23559e-05 -4.15583e-05 -0.00010437 -9.61349e-06 -1.98472e-06 7.32546e-05 -0.000143318 -2.81194e-06 -3.65186e-05 0.000114286 
1823.5 0 9.77117e-05 0.000297164 -4.99512e-06 -1.60605e-05 0.00164811 4.03305e-05 -7.25075e-05 -3.82879e-05 -0.000467517 0.000467943 -0.000132452 0.000212308 -7.43425e-05 0.000445288 0.000189375 -8.73304e-05 7.26979e-05 1.19018e-05 0.0002092 -0.000122957 -7.13492e-05 -2.01085e-05 -8.5999e-06 -4.12958e-05 -0.000103917 4.59089e-06 -1.11954e-06 7.55031e-05 -0.000138607 2.5398e-06 -3.83006e-05 0.000117355 
1823.85 0 0.000100597 0.000283728 -2.80299e-06 -1.75715e-05 0.0016095 7.42952e-06 -6.30966e-05 -1.79833e-05 -0.000460911 0.000478803 -0.00012699 0.000250739 -7.32783e-05 0.000442079 0.000174737 -0.000111747 7.50795e-05 -1.32633e-05 0.00019716 -0.000119132 -7.13506e-05 -2.32965e-05 -8.17346e-06 -3.98673e-05 -0.00010584 1.51403e-05 1.30202e-06 7.71093e-05 -0.000135068 6.45764e-06 -4.15171e-05 0.000120134 
1824.2 0 0.000104373 0.000271783 -2.69543e-06 -1.7047e-05 0.00156943 -2.53084e-05 -5.4286e-05 -1.7241e-06 -0.000451501 0.00049127 -0.000122362 0.000291128 -7.19211e-05 0.000441479 0.000155806 -0.000131185 7.60925e-05 -4.00299e-05 0.000184908 -0.00012135 -6.77564e-05 -2.81423e-05 -1.06999e-05 -3.72055e-05 -0.000107941 1.9718e-05 4.74256e-06 7.88532e-05 -0.000132451 8.73476e-06 -4.63053e-05 0.000122884 
1824.55 0 0.000108202 0.000259812 -4.93609e-06 -1.4398e-05 0.0015291 -5.51366e-05 -4.45017e-05 1.36294e-05 -0.000442196 0.000501585 -0.000121502 0.000330109 -6.99466e-05 0.000443634 0.000135569 -0.000145286 7.26666e-05 -6.6184e-05 0.000172934 -0.000128708 -6.20289e-05 -3.29279e-05 -1.53024e-05 -3.27652e-05 -0.000108999 1.95074e-05 7.9395e-06 8.23906e-05 -0.00012879 8.51948e-06 -5.06007e-05 0.000124399 
1824.9 0 0.00011152 0.000247578 -7.57159e-06 -1.00828e-05 0.00149112 -8.43533e-05 -3.29658e-05 3.08504e-05 -0.000435942 0.000508693 -0.000123989 0.000366444 -6.69388e-05 0.000445522 0.000115147 -0.000154911 6.23768e-05 -8.90446e-05 0.000160627 -0.000137088 -5.47832e-05 -3.80717e-05 -2.17918e-05 -2.71275e-05 -0.000110096 1.73276e-05 1.20121e-05 8.65432e-05 -0.000124089 6.37555e-06 -5.32353e-05 0.000124087 
1825.25 0 0.000115433 0.000236112 -1.07353e-05 -5.40588e-06 0.00145546 -0.000116111 -1.97909e-05 4.86408e-05 -0.000431221 0.000514012 -0.000129422 0.000399539 -6.22594e-05 0.000444604 9.51261e-05 -0.000161258 4.52761e-05 -0.000107048 0.000144301 -0.000146687 -4.626e-05 -4.44481e-05 -2.83507e-05 -2.03424e-05 -0.000112821 1.58015e-05 1.59388e-05 8.87969e-05 -0.000119571 4.04405e-06 -5.50468e-05 0.000123181 
1825.6 0 0.000119359 0.000225534 -1.5164e-05 -2.57337e-07 0.00142182 -0.000149741 -4.79876e-06 6.31113e-05 -0.000426534 0.000517595 -0.000136572 0.000428902 -5.65612e-05 0.000441188 7.63132e-05 -0.000165705 2.54194e-05 -0.000120802 0.000122764 -0.000156747 -3.64821e-05 -5.06611e-05 -3.3075e-05 -1.2841e-05 -0.000116545 1.71872e-05 1.74144e-05 8.99779e-05 -0.000115388 1.74717e-06 -5.78436e-05 0.000121662 
1825.95 0 0.000121343 0.000214353 -2.05983e-05 5.76803e-06 0.0013907 -0.000184183 1.26087e-05 7.20914e-05 -0.000420785 0.000519827 -0.000142851 0.00045618 -5.30572e-05 0.000435031 5.8449e-05 -0.000168987 7.49223e-06 -0.000132014 9.93558e-05 -0.000167436 -2.52779e-05 -5.55335e-05 -3.6377e-05 -5.48848e-06 -0.000119248 2.10099e-05 1.75855e-05 9.03802e-05 -0.000110546 -6.78483e-07 -6.13026e-05 0.000119569 
1826.3 0 0.000120406 0.000202217 -2.68563e-05 1.10355e-05 0.00136186 -0.000218566 3.47296e-05 7.54077e-05 -0.00041331 0.000522993 -0.000146786 0.000485035 -5.02967e-05 0.000424223 4.26635e-05 -0.000172076 -7.22291e-06 -0.000143646 7.83763e-05 -0.00018195 -1.27053e-05 -5.93508e-05 -3.84528e-05 9.55529e-07 -0.000120259 2.44562e-05 1.71332e-05 8.89706e-05 -0.000104465 -3.7193e-06 -6.32424e-05 0.000118097 
1826.65 0 0.000115549 0.000190388 -3.30703e-05 1.50715e-05 0.00133363 -0.000251096 6.21459e-05 7.25644e-05 -0.000405333 0.000528801 -0.000147596 0.000516634 -4.42115e-05 0.00040925 2.88932e-05 -0.000175533 -2.09189e-05 -0.000156981 6.20862e-05 -0.000198141 4.85334e-07 -6.2783e-05 -3.92553e-05 6.18701e-06 -0.000119072 2.62826e-05 1.58739e-05 8.54684e-05 -9.67197e-05 -7.64888e-06 -6.34687e-05 0.000117181 
1827 0 0.000106868 0.000179546 -3.88751e-05 1.87145e-05 0.00130649 -0.000281437 9.25739e-05 6.40237e-05 -0.000399314 0.000535798 -0.000145098 0.000548202 -3.61932e-05 0.000392163 1.62276e-05 -0.000177693 -3.68807e-05 -0.000169935 4.93471e-05 -0.000212043 1.35392e-05 -6.51368e-05 -3.92855e-05 1.03548e-05 -0.000115517 2.61394e-05 1.53065e-05 8.05363e-05 -8.86199e-05 -1.13723e-05 -6.3021e-05 0.000114964 
1827.35 0 9.5902e-05 0.000168787 -4.43948e-05 2.15987e-05 0.00128194 -0.000308594 0.000125309 5.13915e-05 -0.000393357 0.000542946 -0.000138998 0.000576228 -2.93337e-05 0.000375044 4.19606e-06 -0.000176489 -5.71585e-05 -0.00018291 3.83051e-05 -0.000222248 2.68261e-05 -6.41089e-05 -3.95313e-05 1.32157e-05 -0.000111051 2.36407e-05 1.65463e-05 7.41279e-05 -8.20851e-05 -1.45774e-05 -6.18372e-05 0.000110235 
1827.7 0 8.4292e-05 0.000157391 -4.93877e-05 2.35778e-05 0.00126081 -0.000330931 0.000158571 3.57658e-05 -0.000384375 0.000552317 -0.000129973 0.000597597 -2.22366e-05 0.000357778 -4.93185e-06 -0.000173659 -8.03083e-05 -0.000195927 2.97904e-05 -0.000226975 4.05385e-05 -6.01106e-05 -3.95472e-05 1.46526e-05 -0.000107266 1.83667e-05 1.85728e-05 6.70797e-05 -7.59155e-05 -1.84563e-05 -5.91492e-05 0.000104802 
1828.05 0 7.29915e-05 0.000146699 -5.30868e-05 2.4659e-05 0.00124285 -0.000346296 0.000187668 1.89324e-05 -0.000374593 0.000565618 -0.000117874 0.000612079 -1.28754e-05 0.000341642 -8.52492e-06 -0.000173022 -0.000103663 -0.000204397 2.48551e-05 -0.000224467 5.28544e-05 -5.62659e-05 -3.89563e-05 1.37203e-05 -0.000103782 1.12994e-05 2.02946e-05 6.12513e-05 -7.04126e-05 -2.27467e-05 -5.47879e-05 9.97758e-05 
1828.4 0 6.25233e-05 0.000137717 -5.5977e-05 2.4246e-05 0.00122656 -0.00035213 0.000209441 3.01413e-07 -0.000367685 0.000582654 -0.000101462 0.000623006 -3.19642e-06 0.000329166 -7.54114e-06 -0.000175971 -0.000125908 -0.000206733 2.33857e-05 -0.000215783 6.28023e-05 -5.35834e-05 -3.93607e-05 9.40648e-06 -9.88324e-05 4.93397e-06 2.13363e-05 5.70395e-05 -6.81159e-05 -2.7548e-05 -4.91844e-05 9.60151e-05 
1828.75 0 5.35754e-05 0.000130087 -5.89066e-05 2.15834e-05 0.00121084 -0.000348132 0.000225331 -2.2118e-05 -0.000364846 0.000601033 -8.13082e-05 0.000631701 4.7341e-06 0.000321559 -3.6152e-06 -0.000180902 -0.000145285 -0.000204348 2.69357e-05 -0.000202606 7.02561e-05 -5.15049e-05 -4.19754e-05 3.13395e-06 -9.34339e-05 6.46268e-07 2.07058e-05 5.48939e-05 -6.88847e-05 -3.29587e-05 -4.34865e-05 9.41829e-05 
1829.1 0 4.65661e-05 0.000122532 -6.07725e-05 1.71881e-05 0.00119679 -0.000336928 0.000237153 -4.74139e-05 -0.000363257 0.000617427 -5.76107e-05 0.000637515 1.05464e-05 0.000319443 1.01981e-06 -0.000185945 -0.0001616 -0.000198582 3.60853e-05 -0.000186724 7.63112e-05 -4.81936e-05 -4.59992e-05 -4.10221e-06 -9.00138e-05 -2.21477e-06 1.85644e-05 5.57252e-05 -6.93822e-05 -3.84201e-05 -3.76527e-05 9.28852e-05 
1829.45 0 4.13643e-05 0.000113829 -6.04464e-05 1.18912e-05 0.00118712 -0.000321262 0.000242253 -7.29702e-05 -0.000359477 0.000631954 -3.00991e-05 0.000641475 1.41579e-05 0.000321224 4.7988e-06 -0.000191774 -0.000175761 -0.000189974 4.76247e-05 -0.000169686 8.24858e-05 -4.24919e-05 -5.0017e-05 -1.26207e-05 -8.85076e-05 -4.17214e-06 1.57348e-05 5.85892e-05 -6.64445e-05 -4.34093e-05 -3.07185e-05 9.13812e-05 
1829.8 0 3.77272e-05 0.000103948 -5.86503e-05 6.06056e-06 0.00118046 -0.000301848 0.000241686 -9.6312e-05 -0.00035509 0.000645777 -1.52141e-07 0.000645648 1.54472e-05 0.000324068 8.41514e-06 -0.00019849 -0.000188337 -0.00018039 5.78093e-05 -0.000151547 8.77589e-05 -3.53265e-05 -5.3385e-05 -2.10196e-05 -8.77627e-05 -4.30878e-06 1.28562e-05 6.19017e-05 -6.02198e-05 -4.71363e-05 -2.44288e-05 8.92289e-05 
1830.15 0 3.48052e-05 9.31275e-05 -5.6804e-05 -1.87314e-07 0.00117271 -0.000278568 0.000239747 -0.000116747 -0.000352558 0.000657994 2.75857e-05 0.000649789 1.56163e-05 0.000325922 1.1353e-05 -0.000205522 -0.000199954 -0.00017586 6.77568e-05 -0.000134805 9.27665e-05 -2.88349e-05 -5.51702e-05 -2.97385e-05 -8.76048e-05 -3.32767e-06 9.45478e-06 6.35663e-05 -5.31651e-05 -5.00282e-05 -2.0398e-05 8.68206e-05 
1830.5 0 3.13061e-05 8.14588e-05 -5.51534e-05 -6.96785e-06 0.00116464 -0.000254807 0.000237951 -0.000135247 -0.000349132 0.000669297 4.89906e-05 0.000652582 1.74311e-05 0.000326544 1.38739e-05 -0.000214788 -0.000211108 -0.000180138 7.9535e-05 -0.000122109 9.73337e-05 -2.36862e-05 -5.53116e-05 -4.00629e-05 -9.08169e-05 -2.61472e-06 4.94298e-06 6.20111e-05 -4.71808e-05 -5.35895e-05 -1.85279e-05 8.46576e-05 
1830.85 0 2.88694e-05 6.95718e-05 -5.33143e-05 -1.40988e-05 0.00115759 -0.000235636 0.000237612 -0.000152262 -0.000339872 0.00068189 6.38315e-05 0.0006559 2.35174e-05 0.000327165 2.01011e-05 -0.000227535 -0.000219581 -0.000187678 9.45992e-05 -0.000112476 0.000100102 -1.88368e-05 -5.43134e-05 -4.99299e-05 -9.85432e-05 -1.19722e-06 1.03302e-06 5.83121e-05 -4.31821e-05 -5.7566e-05 -1.81545e-05 8.17953e-05 
1831.2 0 2.96236e-05 5.66536e-05 -5.11736e-05 -2.07998e-05 0.00115005 -0.000221088 0.000238481 -0.000167546 -0.000326034 0.000697003 7.23518e-05 0.000661773 3.34285e-05 0.000328238 3.28665e-05 -0.00024105 -0.000224733 -0.000190954 0.000111474 -0.000104554 0.000100598 -1.34539e-05 -5.26141e-05 -5.74129e-05 -0.000107516 1.72674e-06 -1.69068e-06 5.37853e-05 -4.20493e-05 -5.95228e-05 -1.82235e-05 7.79954e-05 
1831.55 0 3.09147e-05 4.13603e-05 -4.90881e-05 -2.56599e-05 0.00114178 -0.000209688 0.000237111 -0.000180911 -0.000311707 0.000714274 7.42926e-05 0.000672526 4.36665e-05 0.000328645 4.86552e-05 -0.000251405 -0.000228647 -0.000188995 0.000125773 -9.76245e-05 9.90136e-05 -8.33772e-06 -5.21199e-05 -6.34324e-05 -0.000114696 4.25907e-06 -4.45044e-06 4.93688e-05 -4.3216e-05 -5.86187e-05 -1.86536e-05 7.43144e-05 
1831.9 0 3.15885e-05 2.35746e-05 -4.67676e-05 -2.81057e-05 0.00113311 -0.000201968 0.000231913 -0.000192787 -0.000297181 0.000733861 7.08116e-05 0.000690834 5.18387e-05 0.000327257 6.47861e-05 -0.000259493 -0.000231466 -0.000183016 0.000135711 -9.18545e-05 9.70914e-05 -5.05833e-06 -5.40614e-05 -6.98415e-05 -0.000119954 5.11398e-06 -7.3958e-06 4.54714e-05 -4.39573e-05 -5.71957e-05 -1.89143e-05 7.1546e-05 
1832.25 0 3.2946e-05 4.04579e-06 -4.4039e-05 -3.02646e-05 0.00112152 -0.00019659 0.000225719 -0.00020471 -0.000281461 0.000758306 6.59814e-05 0.000716256 5.55219e-05 0.000324172 8.19146e-05 -0.000268311 -0.000232067 -0.000172218 0.000141709 -8.71305e-05 9.56837e-05 -4.6544e-06 -5.75356e-05 -7.67018e-05 -0.000123766 5.27928e-06 -9.80875e-06 4.17471e-05 -4.38619e-05 -5.75911e-05 -1.89215e-05 6.98935e-05 
1832.6 0 3.52027e-05 -1.66494e-05 -4.24114e-05 -3.27634e-05 0.00110309 -0.000191763 0.000222583 -0.00021849 -0.000267409 0.000787673 6.18594e-05 0.000745863 5.35873e-05 0.000319311 9.92513e-05 -0.000277231 -0.000232064 -0.000158349 0.000143253 -8.54671e-05 9.45056e-05 -6.38414e-06 -6.1339e-05 -8.31919e-05 -0.000125668 5.11849e-06 -1.16752e-05 3.79238e-05 -4.37021e-05 -5.88305e-05 -1.89952e-05 7.00809e-05 
1832.95 0 3.76452e-05 -3.74014e-05 -4.1753e-05 -3.44506e-05 0.00107685 -0.00018632 0.000223478 -0.000234539 -0.000257732 0.0008207 5.84402e-05 0.000777959 4.62337e-05 0.000311935 0.000115482 -0.000284758 -0.000234291 -0.000144278 0.00014205 -8.76426e-05 9.44339e-05 -9.8401e-06 -6.40619e-05 -8.87151e-05 -0.000125831 3.43581e-06 -1.48276e-05 3.41824e-05 -4.22414e-05 -6.01863e-05 -1.93164e-05 7.27369e-05 
1833.3 0 3.94398e-05 -5.76557e-05 -4.08551e-05 -3.53709e-05 0.00104265 -0.00017841 0.00022917 -0.000251803 -0.000250672 0.000854984 5.64113e-05 0.000811521 3.51362e-05 0.000303446 0.000130095 -0.000288792 -0.000237011 -0.000132281 0.000140519 -9.13277e-05 9.46468e-05 -1.49357e-05 -6.34519e-05 -9.24821e-05 -0.00012339 1.83536e-06 -1.97019e-05 3.13842e-05 -3.89571e-05 -6.33801e-05 -2.1226e-05 7.65145e-05 
1833.65 0 4.0026e-05 -7.86278e-05 -3.87218e-05 -3.56106e-05 0.00100124 -0.000166831 0.000241249 -0.000270363 -0.000243467 0.000886571 5.32064e-05 0.00084542 2.41928e-05 0.000295294 0.000141618 -0.000287352 -0.000238091 -0.00012335 0.000140344 -9.55985e-05 9.43084e-05 -2.08451e-05 -5.94392e-05 -9.52403e-05 -0.000117352 2.0371e-06 -2.54981e-05 3.04157e-05 -3.49462e-05 -6.85223e-05 -2.48551e-05 8.01725e-05 
1834 0 4.07514e-05 -9.9563e-05 -3.44546e-05 -3.58297e-05 0.000956466 -0.000153603 0.000258358 -0.000289863 -0.000236068 0.000914431 4.61963e-05 0.000881766 1.4395e-05 0.000288112 0.000148629 -0.000280983 -0.000237757 -0.000117523 0.00014268 -0.000102572 9.37224e-05 -2.57888e-05 -5.4659e-05 -9.81794e-05 -0.000110242 3.7414e-06 -3.09009e-05 3.16004e-05 -3.13779e-05 -7.43828e-05 -2.87949e-05 8.42055e-05 
1834.35 0 4.4288e-05 -0.000118677 -2.92133e-05 -3.69135e-05 0.000912183 -0.000142203 0.000275056 -0.000308204 -0.000228885 0.000939115 3.65757e-05 0.00092281 5.04583e-06 0.000282469 0.000149106 -0.000271474 -0.000236774 -0.000113841 0.000146528 -0.000113625 9.33227e-05 -2.76995e-05 -5.0305e-05 -0.000102382 -0.00010532 6.40275e-06 -3.56049e-05 3.31946e-05 -2.79343e-05 -8.08698e-05 -3.27424e-05 8.83988e-05 
1834.7 0 5.07851e-05 -0.000137068 -2.49143e-05 -3.77238e-05 0.000869712 -0.000135832 0.000285124 -0.000322047 -0.000222879 0.000959937 2.70819e-05 0.000967426 -2.0935e-06 0.000277796 0.000143086 -0.000260531 -0.000236032 -0.000111079 0.000149175 -0.000126187 9.21445e-05 -2.73045e-05 -4.57496e-05 -0.000108795 -0.000102844 9.64894e-06 -3.95574e-05 3.33197e-05 -2.46866e-05 -8.97164e-05 -3.71587e-05 9.21877e-05 
1835.05 0 5.71012e-05 -0.000156037 -2.12226e-05 -3.71619e-05 0.000828309 -0.000136301 0.000287956 -0.000329991 -0.000216824 0.000973929 1.98299e-05 0.00101329 -6.6313e-06 0.000274364 0.000133773 -0.00025045 -0.00023465 -0.000109557 0.000149852 -0.000136843 8.90548e-05 -2.69367e-05 -4.09738e-05 -0.000116669 -0.000101213 1.41845e-05 -4.24059e-05 3.3229e-05 -2.31194e-05 -0.000100976 -4.31406e-05 9.47886e-05 
1835.4 0 6.05468e-05 -0.000174562 -1.75639e-05 -3.5346e-05 0.000784429 -0.000143239 0.000286884 -0.000332872 -0.000206362 0.00097779 1.59454e-05 0.00105712 -1.0501e-05 0.000274105 0.000123894 -0.00024286 -0.000231018 -0.000109961 0.000149438 -0.000143828 8.41694e-05 -2.61836e-05 -3.53966e-05 -0.000123715 -9.92122e-05 2.10499e-05 -4.41995e-05 3.53283e-05 -2.3977e-05 -0.000112101 -5.10659e-05 9.64467e-05 
1835.75 0 6.14957e-05 -0.000192838 -1.45177e-05 -3.33846e-05 0.000735613 -0.00015278 0.000285938 -0.000331601 -0.000189647 0.000972445 1.54192e-05 0.00109657 -1.27112e-05 0.000277133 0.000114542 -0.000236279 -0.000223045 -0.000112791 0.000148012 -0.000147555 7.88168e-05 -2.40257e-05 -2.8949e-05 -0.000128655 -9.57528e-05 2.84867e-05 -4.53245e-05 4.01755e-05 -2.62897e-05 -0.000121549 -5.92131e-05 9.81711e-05 
1836.1 0 5.99779e-05 -0.000212469 -1.18626e-05 -3.23589e-05 0.000683611 -0.000158114 0.000285948 -0.000326713 -0.000169052 0.000962517 1.57001e-05 0.00113202 -1.20328e-05 0.000282965 0.000103873 -0.000228337 -0.000208949 -0.000116693 0.000143141 -0.000148307 7.38081e-05 -2.0892e-05 -2.16846e-05 -0.000132395 -9.15759e-05 3.39802e-05 -4.62262e-05 4.66246e-05 -2.93461e-05 -0.000129 -6.58817e-05 9.97203e-05 
1836.45 0 5.73119e-05 -0.00023293 -9.2745e-06 -3.21906e-05 0.000631374 -0.000157391 0.00028524 -0.000318212 -0.000148442 0.000951972 1.44493e-05 0.00116443 -9.32877e-06 0.00029134 8.98025e-05 -0.000217376 -0.000188603 -0.00012092 0.000133639 -0.000147748 6.76747e-05 -1.82376e-05 -1.54733e-05 -0.000134467 -8.87438e-05 3.66521e-05 -4.65212e-05 5.37817e-05 -3.26087e-05 -0.000134785 -7.1313e-05 0.000101257 
1836.8 0 5.80066e-05 -0.000252393 -5.7252e-06 -3.1113e-05 0.000580066 -0.00015432 0.000284419 -0.000305878 -0.000128326 0.000941674 1.08784e-05 0.00119453 -5.66051e-06 0.000301927 7.13712e-05 -0.000202604 -0.00016461 -0.000124595 0.000120655 -0.000148343 5.95897e-05 -1.68921e-05 -1.21571e-05 -0.000133543 -8.7483e-05 3.70742e-05 -4.56328e-05 6.07615e-05 -3.48298e-05 -0.00013958 -7.59323e-05 0.000103458 
1837.15 0 6.34579e-05 -0.000270564 -1.90925e-06 -2.7824e-05 0.000528656 -0.00015184 0.000282354 -0.000289821 -0.000108217 0.000931939 4.24167e-06 0.00122197 -3.66527e-06 0.000313614 4.79011e-05 -0.000184902 -0.000143115 -0.000127626 0.000106013 -0.000151599 5.11467e-05 -1.6636e-05 -9.3286e-06 -0.00012952 -8.64894e-05 3.67066e-05 -4.18878e-05 6.79348e-05 -3.6086e-05 -0.00014441 -7.88017e-05 0.000104762 
1837.5 0 7.03179e-05 -0.000288228 1.22668e-07 -2.40278e-05 0.000476709 -0.000152187 0.000276441 -0.000269885 -8.76296e-05 0.000922752 -7.24503e-06 0.00124388 -2.874e-06 0.000325891 1.97339e-05 -0.000164761 -0.000127902 -0.000132912 9.21063e-05 -0.000157842 4.24099e-05 -1.60959e-05 -4.76703e-06 -0.000122849 -8.46996e-05 3.68447e-05 -3.5939e-05 7.61867e-05 -3.70698e-05 -0.00014936 -7.90683e-05 0.000103243 
1837.85 0 7.53808e-05 -0.000305613 1.21024e-07 -2.21315e-05 0.000425447 -0.000157057 0.000267179 -0.000248102 -6.41884e-05 0.000914542 -2.41631e-05 0.0012602 -1.2297e-06 0.000337493 -9.58307e-06 -0.000141023 -0.000118284 -0.000141111 7.77923e-05 -0.000163538 3.37784e-05 -1.43175e-05 1.11749e-06 -0.000114204 -8.16818e-05 3.72205e-05 -3.10738e-05 8.50036e-05 -3.8347e-05 -0.000151543 -7.82306e-05 9.88659e-05 
1838.2 0 7.68181e-05 -0.00032298 -1.85535e-06 -2.28667e-05 0.000372829 -0.000165887 0.00025487 -0.000227586 -3.70785e-05 0.000907006 -4.47305e-05 0.00127342 2.05952e-06 0.000346981 -3.55291e-05 -0.000115039 -0.000113199 -0.000150703 6.12936e-05 -0.000167453 2.69256e-05 -1.17983e-05 7.19091e-06 -0.00010375 -7.74438e-05 3.82876e-05 -2.82337e-05 9.3226e-05 -4.13086e-05 -0.000149622 -7.79446e-05 9.20864e-05 
1838.55 0 7.59271e-05 -0.000339245 -4.89149e-06 -2.47875e-05 0.000317076 -0.000177872 0.000239389 -0.00021002 -9.00581e-06 0.000899369 -6.58812e-05 0.00128245 6.40171e-06 0.000352203 -5.73686e-05 -9.00774e-05 -0.000111125 -0.000159048 4.31363e-05 -0.000173014 2.15366e-05 -9.65163e-06 1.16263e-05 -9.20481e-05 -7.41611e-05 3.77429e-05 -2.72017e-05 9.82168e-05 -4.53957e-05 -0.000146123 -7.80019e-05 8.39509e-05 
1838.9 0 7.48326e-05 -0.000353055 -7.70748e-06 -2.67571e-05 0.000259708 -0.000191269 0.000222271 -0.000193897 1.65037e-05 0.000891727 -8.48558e-05 0.00128571 8.28103e-06 0.000350849 -7.81356e-05 -6.88576e-05 -0.000108782 -0.000163451 2.49609e-05 -0.000181586 1.61427e-05 -7.71676e-06 1.22261e-05 -7.95004e-05 -7.28716e-05 3.50334e-05 -2.85814e-05 9.88071e-05 -4.95401e-05 -0.000143185 -7.70282e-05 7.52174e-05 
1839.25 0 7.37192e-05 -0.000366434 -9.0793e-06 -2.8844e-05 0.000202856 -0.000203778 0.000204004 -0.000177718 3.99558e-05 0.000886335 -0.00010134 0.00128354 6.08698e-06 0.000345338 -9.85365e-05 -5.26896e-05 -0.000104358 -0.000165925 1.07626e-05 -0.000191787 1.10543e-05 -4.92623e-06 1.04153e-05 -6.78997e-05 -7.127e-05 3.43566e-05 -3.20446e-05 9.64962e-05 -5.24477e-05 -0.000141079 -7.52707e-05 6.59985e-05 
1839.6 0 7.11949e-05 -0.000381131 -8.16117e-06 -3.12548e-05 0.000145684 -0.000215549 0.000183586 -0.000162665 6.14577e-05 0.000886463 -0.000116739 0.00127723 3.43502e-07 0.000340176 -0.000116667 -3.91697e-05 -0.000101298 -0.000167693 9.46292e-07 -0.000202491 7.40702e-06 -8.78332e-07 8.62514e-06 -5.88818e-05 -6.86873e-05 3.62167e-05 -3.59742e-05 9.23735e-05 -5.19799e-05 -0.00014076 -7.20312e-05 5.70881e-05 
1839.95 0 6.76709e-05 -0.000396928 -6.62265e-06 -3.3194e-05 8.46197e-05 -0.000228863 0.000161931 -0.000150753 8.04685e-05 0.000891441 -0.000129082 0.00126877 -7.17429e-06 0.000334189 -0.000131477 -2.63313e-05 -0.000103969 -0.000167603 -8.20892e-06 -0.000212725 6.45769e-06 3.87804e-06 6.16038e-06 -5.05187e-05 -6.64798e-05 3.74015e-05 -3.83596e-05 8.87403e-05 -4.80358e-05 -0.000142839 -6.72093e-05 4.9711e-05 
1840.3 0 6.47168e-05 -0.000412247 -5.104e-06 -3.42383e-05 1.78208e-05 -0.000244182 0.000142801 -0.000141057 9.64778e-05 0.000898194 -0.000134606 0.00125882 -1.43723e-05 0.000325886 -0.000143385 -1.34001e-05 -0.000111581 -0.00016657 -1.63413e-05 -0.000221247 8.57827e-06 8.58621e-06 3.08195e-06 -4.09206e-05 -6.45806e-05 3.61943e-05 -3.90921e-05 8.6847e-05 -4.17855e-05 -0.000144818 -6.12919e-05 4.33742e-05 
1840.65 0 6.1817e-05 -0.000424847 -3.54955e-06 -3.40895e-05 -5.27202e-05 -0.000259749 0.000130066 -0.000131219 0.000109056 0.000906341 -0.000131527 0.00124696 -1.98201e-05 0.00031762 -0.000153785 -6.59314e-07 -0.000120711 -0.0001648 -2.40977e-05 -0.000226618 1.2717e-05 1.3297e-05 -9.08744e-07 -3.12535e-05 -6.32495e-05 3.27234e-05 -3.89828e-05 8.5364e-05 -3.45584e-05 -0.00014396 -5.44122e-05 3.77821e-05 
1841 0 5.57948e-05 -0.000434135 -2.97117e-06 -3.33329e-05 -0.000122882 -0.000273395 0.000123752 -0.000118202 0.000120313 0.000914109 -0.000119859 0.00123398 -2.17106e-05 0.00031066 -0.00016201 1.13814e-05 -0.000128924 -0.000161148 -3.46078e-05 -0.000229455 1.68376e-05 1.80977e-05 -5.79398e-06 -2.27681e-05 -6.12242e-05 2.87568e-05 -3.83055e-05 8.31907e-05 -2.8343e-05 -0.000140289 -4.856e-05 3.53444e-05 
1841.35 0 4.63224e-05 -0.000441355 -3.23584e-06 -3.31617e-05 -0.000187706 -0.000285073 0.000121525 -9.89393e-05 0.000130852 0.00091651 -0.000101732 0.00122057 -2.00446e-05 0.000303372 -0.000165737 2.239e-05 -0.00013421 -0.000155137 -4.95918e-05 -0.000231807 1.99436e-05 2.38227e-05 -9.84741e-06 -1.64109e-05 -5.72112e-05 2.60766e-05 -3.66288e-05 8.05709e-05 -2.32571e-05 -0.00013487 -4.45687e-05 3.73994e-05 
1841.7 0 3.63418e-05 -0.000447482 -3.54378e-06 -3.36661e-05 -0.000245505 -0.000294138 0.000122339 -7.21156e-05 0.000138921 0.000914112 -7.89919e-05 0.00120735 -1.75934e-05 0.000293636 -0.000165679 3.22204e-05 -0.000135592 -0.000145408 -6.70844e-05 -0.000235088 2.30586e-05 2.98421e-05 -1.24351e-05 -1.24932e-05 -5.28162e-05 2.4264e-05 -3.25166e-05 7.86355e-05 -1.73241e-05 -0.000127475 -4.20991e-05 4.22858e-05 
1842.05 0 2.71075e-05 -0.000454212 -3.82426e-06 -3.4145e-05 -0.00030094 -0.00030024 0.000126115 -4.01195e-05 0.000144703 0.000909565 -5.45748e-05 0.0011947 -1.74631e-05 0.000281763 -0.0001649 4.16874e-05 -0.00013565 -0.000132319 -8.27856e-05 -0.000238088 2.77468e-05 3.50268e-05 -1.64945e-05 -1.05601e-05 -4.99865e-05 2.25395e-05 -2.69696e-05 7.68475e-05 -1.03951e-05 -0.000119252 -4.13119e-05 4.68822e-05 
1842.4 0 1.75861e-05 -0.000463049 -3.55441e-06 -3.33044e-05 -0.000357772 -0.000306052 0.000132432 -8.1473e-06 0.000149117 0.000902235 -3.1154e-05 0.00118222 -1.99427e-05 0.000269726 -0.000164605 5.12943e-05 -0.00013391 -0.000120004 -9.58571e-05 -0.000238469 3.36025e-05 3.90669e-05 -2.47828e-05 -1.01982e-05 -4.89744e-05 1.96122e-05 -2.14878e-05 7.32308e-05 -3.3134e-06 -0.000113557 -4.09852e-05 4.97463e-05 
1842.75 0 6.94906e-06 -0.000472279 -1.26483e-06 -3.08696e-05 -0.000415551 -0.000315054 0.000140955 2.10673e-05 0.000151018 0.000890062 -8.92792e-06 0.00116816 -2.26811e-05 0.000259639 -0.000164313 5.91345e-05 -0.000128654 -0.00011024 -0.000107615 -0.000234548 3.96232e-05 4.08176e-05 -3.45657e-05 -1.04396e-05 -4.93177e-05 1.65312e-05 -1.76406e-05 6.74393e-05 2.72134e-06 -0.000110922 -3.91521e-05 5.18873e-05 
1843.1 0 -5.36053e-06 -0.000478786 3.49191e-06 -2.71001e-05 -0.000472737 -0.000325039 0.000149578 4.54339e-05 0.000150786 0.000870891 1.37354e-05 0.00114787 -2.52921e-05 0.000251247 -0.000161592 6.34833e-05 -0.000122903 -9.98535e-05 -0.00011871 -0.000222876 4.53861e-05 3.88546e-05 -4.12517e-05 -1.09438e-05 -4.93195e-05 1.33089e-05 -1.73468e-05 6.16961e-05 6.03148e-06 -0.000109406 -3.58153e-05 5.50955e-05 
1843.45 0 -2.11309e-05 -0.000483138 9.81896e-06 -2.28627e-05 -0.000527489 -0.000328348 0.000155625 6.24416e-05 0.000152649 0.000843891 3.69542e-05 0.00112154 -2.9738e-05 0.000241514 -0.000154328 6.4907e-05 -0.000119187 -8.52557e-05 -0.000128568 -0.000201715 5.0604e-05 3.40139e-05 -4.35312e-05 -1.23565e-05 -4.64989e-05 8.84971e-06 -2.10582e-05 5.72687e-05 6.34249e-06 -0.000108335 -3.23742e-05 5.89441e-05 
1843.8 0 -4.02623e-05 -0.000487904 1.67782e-05 -1.91451e-05 -0.000577243 -0.000321382 0.000160974 7.28888e-05 0.00015974 0.000811373 5.91358e-05 0.00109228 -3.54654e-05 0.000231866 -0.000144656 6.59844e-05 -0.000116542 -6.6455e-05 -0.000136727 -0.00017425 5.37703e-05 2.89588e-05 -4.29456e-05 -1.50991e-05 -4.1643e-05 4.27358e-06 -2.71441e-05 5.3044e-05 5.37601e-06 -0.000108586 -2.94629e-05 6.27307e-05 
1844.15 0 -5.80801e-05 -0.000492564 2.40426e-05 -1.51829e-05 -0.000620689 -0.000306252 0.000168176 8.05934e-05 0.000170329 0.000776988 7.94033e-05 0.00106182 -4.10075e-05 0.000225427 -0.00013437 6.74205e-05 -0.000114148 -4.63291e-05 -0.00014313 -0.00014516 5.38955e-05 2.54535e-05 -4.11542e-05 -1.78424e-05 -3.82225e-05 -1.34274e-07 -3.40794e-05 4.95243e-05 4.7761e-06 -0.000109708 -2.59954e-05 6.69416e-05 
1844.5 0 -7.05021e-05 -0.000496177 3.04657e-05 -1.17433e-05 -0.000658859 -0.000286953 0.000174564 8.61075e-05 0.000182407 0.000741329 9.72993e-05 0.00102903 -4.72041e-05 0.000223126 -0.000122245 6.84466e-05 -0.000110742 -2.95322e-05 -0.000146824 -0.000117707 5.28148e-05 2.40514e-05 -3.9023e-05 -1.83958e-05 -3.67691e-05 -4.65131e-06 -4.10823e-05 4.7775e-05 4.0142e-06 -0.00011183 -2.27541e-05 6.96843e-05 
1844.85 0 -7.76298e-05 -0.000499969 3.53275e-05 -9.48855e-06 -0.000690917 -0.00026526 0.000179513 8.71199e-05 0.000195577 0.000704924 0.000110461 0.000991821 -5.31662e-05 0.000226365 -0.000108939 7.01032e-05 -0.000104646 -1.94274e-05 -0.000147787 -9.23769e-05 5.24857e-05 2.54659e-05 -3.63394e-05 -1.55665e-05 -3.4162e-05 -8.7319e-06 -4.67995e-05 4.66832e-05 3.11428e-06 -0.000116262 -2.06985e-05 6.95093e-05 
1845.2 0 -8.32051e-05 -0.000504921 3.82641e-05 -8.165e-06 -0.000716155 -0.000243111 0.000187389 8.33898e-05 0.000209186 0.000672706 0.000119127 0.00095015 -5.65691e-05 0.000234256 -9.40641e-05 7.48968e-05 -9.73605e-05 -1.2988e-05 -0.000148146 -6.72776e-05 5.26621e-05 2.97136e-05 -3.29026e-05 -1.00444e-05 -2.9384e-05 -1.25947e-05 -4.93742e-05 4.54538e-05 3.27484e-06 -0.000122649 -1.83204e-05 6.85877e-05 
1845.55 0 -8.88975e-05 -0.000509929 3.95179e-05 -7.86857e-06 -0.000737499 -0.000222738 0.000199386 7.88195e-05 0.000223175 0.00064702 0.000128238 0.000906522 -5.75195e-05 0.000241554 -7.68984e-05 8.35128e-05 -9.21889e-05 -8.31538e-06 -0.000148836 -4.23395e-05 5.25762e-05 3.69086e-05 -2.86413e-05 -5.26539e-06 -2.30844e-05 -1.67834e-05 -4.88724e-05 4.37995e-05 3.64596e-06 -0.000129645 -1.51226e-05 6.90411e-05 
1845.9 0 -9.36355e-05 -0.000512843 3.92441e-05 -8.0999e-06 -0.000758789 -0.000203175 0.000212533 7.83697e-05 0.000238179 0.000623745 0.000138649 0.000863297 -5.78427e-05 0.000243926 -6.11791e-05 9.42145e-05 -9.08304e-05 -7.21092e-06 -0.000148879 -1.77609e-05 5.16919e-05 4.72769e-05 -2.34621e-05 -4.37187e-06 -1.59438e-05 -2.00727e-05 -4.60723e-05 4.1932e-05 3.22017e-06 -0.000135679 -1.34947e-05 7.12991e-05 
1846.25 0 -9.61302e-05 -0.000513866 3.77869e-05 -8.31942e-06 -0.000779332 -0.000182659 0.000223229 8.26632e-05 0.000254561 0.000600268 0.000147644 0.000822202 -5.6642e-05 0.00024239 -5.09055e-05 0.000103012 -9.53362e-05 -9.80679e-06 -0.000148796 6.30522e-06 4.92898e-05 5.84167e-05 -1.73479e-05 -7.62431e-06 -1.0324e-05 -2.16835e-05 -4.15486e-05 4.07167e-05 1.53806e-06 -0.000139044 -1.50311e-05 7.46402e-05 
1846.6 0 -9.56783e-05 -0.000513711 3.64019e-05 -7.88269e-06 -0.000797754 -0.000161522 0.000229936 8.80507e-05 0.000271316 0.000575431 0.000153731 0.000786061 -5.09955e-05 0.000237917 -4.54738e-05 0.000104324 -0.000106093 -1.48148e-05 -0.000149474 2.86701e-05 4.40136e-05 6.69709e-05 -1.07201e-05 -1.33769e-05 -8.75066e-06 -2.21813e-05 -3.68969e-05 4.05397e-05 -1.01486e-06 -0.00013936 -1.92862e-05 7.90134e-05 
1846.95 0 -9.14998e-05 -0.00051283 3.58478e-05 -5.00735e-06 -0.000814839 -0.000143074 0.000232803 9.10511e-05 0.00028695 0.000546774 0.000155574 0.000755578 -4.09372e-05 0.000230621 -4.47871e-05 9.67532e-05 -0.000118574 -2.01746e-05 -0.000151098 4.81738e-05 3.50989e-05 7.26284e-05 -5.87582e-06 -2.19168e-05 -1.13376e-05 -2.2014e-05 -3.40589e-05 4.1721e-05 -3.83377e-06 -0.0001375 -2.50678e-05 8.38586e-05 
1847.3 0 -8.42731e-05 -0.000511314 3.50877e-05 1.16183e-06 -0.000830164 -0.000129136 0.000232156 8.92643e-05 0.000301089 0.000513973 0.000150578 0.000728671 -2.82044e-05 0.000221176 -5.28513e-05 8.25851e-05 -0.000127443 -2.41509e-05 -0.000153898 6.49434e-05 2.50414e-05 7.59944e-05 -3.71109e-06 -3.38142e-05 -1.60331e-05 -2.13622e-05 -3.29584e-05 4.48005e-05 -7.32465e-06 -0.000133427 -3.21918e-05 8.69081e-05 
1847.65 0 -7.69353e-05 -0.00050813 3.33044e-05 8.92267e-06 -0.000843055 -0.000120472 0.000225814 8.2309e-05 0.000313145 0.000479151 0.000139104 0.000700914 -1.52803e-05 0.000210615 -7.0287e-05 6.31209e-05 -0.000131993 -2.60653e-05 -0.000157403 7.96551e-05 1.66376e-05 7.77783e-05 -3.22536e-06 -4.6927e-05 -2.16878e-05 -2.04352e-05 -3.106e-05 4.85704e-05 -1.17098e-05 -0.000127464 -3.97882e-05 8.57851e-05 
1848 0 -7.11196e-05 -0.000501655 3.07573e-05 1.62949e-05 -0.00085284 -0.000119019 0.00021366 7.02261e-05 0.000323043 0.000445539 0.00012533 0.00066942 -6.06796e-06 0.000199693 -9.19161e-05 4.05462e-05 -0.000133996 -2.60617e-05 -0.000160857 9.17818e-05 9.37012e-06 8.00416e-05 -4.07082e-06 -5.73596e-05 -2.73558e-05 -1.88235e-05 -2.64894e-05 5.18879e-05 -1.63549e-05 -0.00012145 -4.61409e-05 8.03551e-05 
1848.35 0 -6.81569e-05 -0.000491878 2.75009e-05 2.17538e-05 -0.000861141 -0.000122198 0.000201289 5.37176e-05 0.000330926 0.000413882 0.00011193 0.000636388 3.35038e-07 0.000189268 -0.000112572 1.79935e-05 -0.000135085 -2.31763e-05 -0.000162835 9.92121e-05 3.94324e-06 8.43569e-05 -6.04529e-06 -6.25115e-05 -3.22361e-05 -1.40919e-05 -2.00076e-05 5.60917e-05 -2.06062e-05 -0.00011553 -5.06365e-05 7.28848e-05 
1848.7 0 -6.94906e-05 -0.000481288 2.37736e-05 2.48966e-05 -0.000870593 -0.000124938 0.000190467 3.55671e-05 0.000337347 0.000383057 9.97188e-05 0.000603656 8.17304e-06 0.00017814 -0.000132002 -5.16782e-06 -0.000137877 -1.74529e-05 -0.00016191 0.000102502 1.26196e-06 9.02744e-05 -9.01859e-06 -6.37505e-05 -3.63843e-05 -5.38667e-06 -1.43714e-05 6.09538e-05 -2.33034e-05 -0.000107903 -5.41274e-05 6.53542e-05 
1849.05 0 -7.32419e-05 -0.000472201 2.08864e-05 2.6219e-05 -0.000879968 -0.000124676 0.000175557 1.94025e-05 0.000342755 0.000355436 8.83243e-05 0.000572305 2.11957e-05 0.000164215 -0.000151546 -3.07348e-05 -0.000141997 -1.18406e-05 -0.000158096 0.000103432 -1.28376e-07 9.60957e-05 -1.18038e-05 -6.35056e-05 -3.92148e-05 4.75784e-06 -1.1554e-05 6.47418e-05 -2.32735e-05 -9.87657e-05 -5.69874e-05 5.74824e-05 
1849.4 0 -7.62258e-05 -0.000463907 1.94156e-05 2.60249e-05 -0.000887429 -0.000120055 0.000152649 6.8275e-06 0.000344996 0.000335044 7.64815e-05 0.000543804 4.19318e-05 0.00014876 -0.000168889 -5.75909e-05 -0.000143463 -8.27754e-06 -0.00015176 0.000102634 -5.44337e-07 0.000101128 -1.44545e-05 -6.07708e-05 -4.03496e-05 1.37597e-05 -1.00926e-05 6.73047e-05 -2.03549e-05 -8.96217e-05 -5.83005e-05 4.96359e-05 
1849.75 0 -7.74349e-05 -0.000455163 1.70108e-05 2.49077e-05 -0.000895775 -0.00011275 0.00012393 -4.75335e-06 0.000340601 0.000321315 6.61486e-05 0.000519072 6.77758e-05 0.000134455 -0.000180663 -8.13739e-05 -0.000142817 -6.24608e-06 -0.000145325 9.99662e-05 1.50202e-06 0.000103623 -1.70452e-05 -5.4401e-05 -4.03546e-05 2.10449e-05 -7.06741e-06 6.78745e-05 -1.52082e-05 -8.15793e-05 -5.79827e-05 4.31941e-05 
1850.1 0 -7.66552e-05 -0.000448052 1.07665e-05 2.27607e-05 -0.000906948 -0.000104746 9.53192e-05 -1.73645e-05 0.000328373 0.000311908 6.05134e-05 0.000497216 9.35907e-05 0.000121 -0.000188121 -9.95359e-05 -0.000142692 -3.78118e-06 -0.000141708 9.51931e-05 5.19794e-06 0.000102511 -1.87435e-05 -4.60536e-05 -3.86384e-05 2.79498e-05 -1.88984e-06 6.63549e-05 -8.82741e-06 -7.49422e-05 -5.64803e-05 3.76152e-05 
1850.45 0 -7.47121e-05 -0.000443924 1.8244e-06 1.89082e-05 -0.000919243 -9.42325e-05 7.13819e-05 -2.92759e-05 0.000308815 0.000305347 5.89206e-05 0.000476969 0.000116749 0.000107539 -0.000194065 -0.000113706 -0.000143369 2.38067e-06 -0.000140873 8.96076e-05 8.25534e-06 9.85659e-05 -1.91434e-05 -3.68574e-05 -3.49991e-05 3.51692e-05 2.98395e-06 6.44563e-05 -2.37633e-06 -6.89656e-05 -5.44492e-05 3.24488e-05 
1850.8 0 -7.24948e-05 -0.000440709 -6.59996e-06 1.41194e-05 -0.000931933 -8.08522e-05 5.30338e-05 -3.86402e-05 0.000281909 0.000299502 5.93417e-05 0.000458422 0.000134594 9.39427e-05 -0.000197963 -0.000125994 -0.00014347 1.3538e-05 -0.000139803 8.59359e-05 1.08213e-05 9.22499e-05 -1.86996e-05 -2.77121e-05 -3.16121e-05 4.20007e-05 5.40576e-06 6.27066e-05 3.76993e-06 -6.27021e-05 -5.1898e-05 2.74642e-05 
1851.15 0 -6.94075e-05 -0.000437398 -1.27025e-05 1.00313e-05 -0.000943482 -6.67088e-05 3.83008e-05 -4.78229e-05 0.000249242 0.000293963 6.09346e-05 0.000442366 0.000146107 8.0849e-05 -0.000198038 -0.000137121 -0.000143565 2.78132e-05 -0.000136377 8.35057e-05 1.45032e-05 8.32832e-05 -1.88288e-05 -1.93374e-05 -3.00275e-05 4.74955e-05 6.62612e-06 5.95395e-05 1.00656e-05 -5.47454e-05 -4.84724e-05 2.13339e-05 
1851.5 0 -6.56813e-05 -0.000433784 -1.67427e-05 7.22581e-06 -0.000951753 -5.32644e-05 2.53278e-05 -6.08207e-05 0.000214682 0.000291588 6.16878e-05 0.000426664 0.000154368 6.95739e-05 -0.000195622 -0.000146179 -0.000145688 4.3402e-05 -0.000132042 7.95149e-05 1.87495e-05 7.15791e-05 -1.90735e-05 -1.06494e-05 -2.86398e-05 5.07855e-05 6.90421e-06 5.47331e-05 1.55699e-05 -4.57037e-05 -4.3212e-05 1.4588e-05 
1851.85 0 -6.18317e-05 -0.000429319 -1.98957e-05 4.76767e-06 -0.000956921 -4.06251e-05 1.42785e-05 -7.87635e-05 0.000180946 0.0002924 5.89124e-05 0.00040785 0.00016122 6.07688e-05 -0.000193774 -0.00015051 -0.000149897 5.95531e-05 -0.000128115 7.30232e-05 2.218e-05 5.87839e-05 -1.74388e-05 -1.08772e-06 -2.65336e-05 5.14849e-05 5.531e-06 4.914e-05 1.94811e-05 -3.8173e-05 -3.59523e-05 8.52186e-06 
1852.2 0 -5.81711e-05 -0.000424904 -2.25421e-05 1.78216e-06 -0.000959788 -2.98859e-05 3.54172e-06 -9.80149e-05 0.000149058 0.000293926 5.16308e-05 0.000385732 0.000167655 5.31576e-05 -0.000194396 -0.000148841 -0.000153377 7.78406e-05 -0.000124026 6.53713e-05 2.40679e-05 4.71402e-05 -1.32341e-05 7.37151e-06 -2.47887e-05 5.09107e-05 4.10491e-06 4.45046e-05 2.33017e-05 -3.25091e-05 -2.76064e-05 2.42825e-06 
1852.55 0 -5.41213e-05 -0.000421931 -2.42569e-05 -2.01245e-06 -0.000962807 -2.38637e-05 -9.83317e-06 -0.000112977 0.000121765 0.000295646 3.83325e-05 0.00036221 0.000173987 4.37528e-05 -0.000194937 -0.000141819 -0.000153487 0.000101596 -0.000117415 5.94084e-05 2.46918e-05 3.77417e-05 -6.78114e-06 1.37133e-05 -2.38991e-05 4.98835e-05 4.00788e-06 4.22776e-05 2.7657e-05 -2.75477e-05 -1.89632e-05 -5.05365e-06 
1852.9 0 -4.79443e-05 -0.000420333 -2.59362e-05 -7.47166e-06 -0.000969481 -2.24846e-05 -2.54738e-05 -0.000122041 0.000101781 0.000295732 1.91551e-05 0.000338772 0.000178822 3.19101e-05 -0.000190688 -0.000131409 -0.00015011 0.000128931 -0.00010863 5.48139e-05 2.39913e-05 2.94364e-05 -1.58396e-07 1.80791e-05 -2.31454e-05 4.72181e-05 4.5057e-06 4.12858e-05 3.14962e-05 -2.3332e-05 -9.72268e-06 -1.44708e-05 
1853.25 0 -4.05144e-05 -0.000419605 -2.834e-05 -1.30571e-05 -0.000979997 -2.31996e-05 -3.97619e-05 -0.000129114 8.80543e-05 0.000290537 -3.57059e-06 0.000315726 0.000181575 1.99873e-05 -0.000180096 -0.000120699 -0.000147241 0.000156576 -9.96124e-05 4.92142e-05 2.34179e-05 2.05398e-05 5.0563e-06 2.00221e-05 -1.99533e-05 4.2776e-05 5.27428e-06 4.02747e-05 3.42053e-05 -1.95614e-05 -5.88457e-07 -2.36454e-05 
1853.6 0 -3.44416e-05 -0.000418821 -3.06939e-05 -1.64043e-05 -0.000990112 -2.51299e-05 -5.18062e-05 -0.000137834 7.68235e-05 0.000278468 -2.70584e-05 0.000292904 0.000183716 9.46503e-06 -0.00016429 -0.000110189 -0.000148705 0.000183675 -8.99473e-05 4.27098e-05 2.56374e-05 1.1222e-05 9.43791e-06 2.04043e-05 -1.40949e-05 3.71068e-05 6.86605e-06 3.88987e-05 3.53182e-05 -1.56796e-05 7.03293e-06 -2.98569e-05 
1853.95 0 -3.08403e-05 -0.000416287 -3.15789e-05 -1.7268e-05 -0.000995632 -2.91108e-05 -6.18501e-05 -0.000146282 6.68912e-05 0.000261738 -4.6265e-05 0.000270091 0.000185312 1.33168e-06 -0.000144556 -9.89229e-05 -0.000153531 0.000210247 -7.89295e-05 3.73566e-05 2.93915e-05 2.96138e-06 1.21668e-05 1.9152e-05 -7.71234e-06 3.06536e-05 8.97716e-06 3.75519e-05 3.48852e-05 -1.14004e-05 1.36528e-05 -3.19881e-05 
1854.3 0 -2.8596e-05 -0.000411185 -3.10618e-05 -1.65763e-05 -0.000995119 -3.3795e-05 -6.77092e-05 -0.000148469 5.88014e-05 0.000242942 -5.85417e-05 0.000247234 0.000183744 -2.2102e-06 -0.000122907 -8.78824e-05 -0.000159504 0.000237222 -6.74768e-05 3.37033e-05 3.22276e-05 -3.14076e-06 1.26222e-05 1.58119e-05 -1.46847e-06 2.3017e-05 1.10999e-05 3.54994e-05 3.44865e-05 -8.12458e-06 2.02636e-05 -3.03413e-05 
1854.65 0 -2.72566e-05 -0.000403811 -2.93612e-05 -1.5964e-05 -0.000989412 -3.4736e-05 -6.76793e-05 -0.000140636 5.30377e-05 0.000223416 -6.62216e-05 0.00022436 0.000178787 -8.41175e-07 -0.000105065 -7.58862e-05 -0.000166185 0.000264925 -5.75857e-05 3.10721e-05 3.59141e-05 -9.00486e-06 1.19287e-05 1.11851e-05 4.35819e-06 1.45446e-05 1.35921e-05 3.27296e-05 3.51737e-05 -7.52675e-06 2.71048e-05 -2.63519e-05 
1855 0 -2.64639e-05 -0.000395407 -2.52042e-05 -1.59788e-05 -0.000980157 -3.08597e-05 -6.30663e-05 -0.00012338 5.0491e-05 0.000204083 -7.3177e-05 0.000201853 0.000174122 2.86479e-06 -9.45858e-05 -5.99088e-05 -0.000173037 0.000291606 -4.95641e-05 3.11365e-05 4.12138e-05 -1.75709e-05 1.1587e-05 6.16943e-06 8.92254e-06 6.82513e-06 1.53744e-05 3.00109e-05 3.57991e-05 -9.45088e-06 3.39822e-05 -2.12329e-05 
1855.35 0 -2.51947e-05 -0.000387648 -1.84936e-05 -1.50328e-05 -0.000969817 -2.51132e-05 -5.36375e-05 -0.000103644 5.15562e-05 0.000184309 -8.16486e-05 0.000181479 0.000170384 6.3955e-06 -8.78084e-05 -3.94349e-05 -0.00018054 0.000316685 -4.48854e-05 3.69076e-05 4.57665e-05 -2.89059e-05 1.3307e-05 1.01741e-06 1.11811e-05 -9.78063e-07 1.58397e-05 2.64589e-05 3.57193e-05 -1.30754e-05 3.84171e-05 -1.59491e-05 
1855.7 0 -2.42417e-05 -0.000381271 -1.19169e-05 -1.32499e-05 -0.000961042 -2.06319e-05 -3.91549e-05 -8.98588e-05 5.46272e-05 0.000163372 -9.13129e-05 0.000163446 0.000163087 8.64833e-06 -7.9496e-05 -1.66082e-05 -0.000189913 0.000338996 -4.38023e-05 4.55433e-05 4.81266e-05 -4.12816e-05 1.80123e-05 -2.99825e-06 1.08533e-05 -1.10226e-05 1.49837e-05 2.22358e-05 3.58488e-05 -1.7227e-05 4.01258e-05 -1.10755e-05 
1856.05 0 -2.51343e-05 -0.000376913 -7.47089e-06 -1.24072e-05 -0.000954942 -1.92561e-05 -2.35155e-05 -8.2842e-05 5.69883e-05 0.000144635 -9.9875e-05 0.000145624 0.000150742 9.14075e-06 -6.86268e-05 6.44859e-06 -0.000200873 0.000356293 -4.14786e-05 5.24032e-05 4.72104e-05 -5.15139e-05 2.5152e-05 -4.71728e-06 8.88623e-06 -2.24562e-05 1.20464e-05 1.74104e-05 3.6349e-05 -1.93882e-05 4.06117e-05 -7.52749e-06 
1856.4 0 -2.82001e-05 -0.000374321 -5.00864e-06 -1.27738e-05 -0.000952077 -2.08542e-05 -1.19889e-05 -7.58682e-05 5.7565e-05 0.00013096 -0.000104951 0.000127278 0.000136172 6.74447e-06 -5.82575e-05 3.00725e-05 -0.000210364 0.000368591 -3.45142e-05 5.51111e-05 4.3407e-05 -5.75549e-05 3.44e-05 -4.00087e-06 7.93062e-06 -3.13733e-05 7.34836e-06 1.11549e-05 3.58732e-05 -1.83824e-05 4.06559e-05 -6.48652e-06 
1856.75 0 -3.28265e-05 -0.000372402 -2.90247e-06 -1.39394e-05 -0.000953578 -2.57846e-05 -5.74946e-06 -6.42858e-05 5.72496e-05 0.000120744 -0.000106793 0.000109904 0.000122271 2.60129e-08 -4.90504e-05 5.30861e-05 -0.000214508 0.000378533 -2.43494e-05 5.35349e-05 3.84367e-05 -6.11037e-05 4.48432e-05 -2.45516e-06 9.4806e-06 -3.55188e-05 1.21332e-06 4.6467e-06 3.50177e-05 -1.52526e-05 3.916e-05 -7.20415e-06 
1857.1 0 -3.94513e-05 -0.000370325 2.69063e-07 -1.55781e-05 -0.000960091 -3.65354e-05 -2.7793e-06 -4.99042e-05 5.71632e-05 0.000112599 -0.000103015 9.65526e-05 0.000110596 -1.00973e-05 -3.82366e-05 7.25737e-05 -0.000212986 0.000390422 -1.48443e-05 5.03384e-05 3.24228e-05 -6.49669e-05 5.37702e-05 6.5981e-08 1.17893e-05 -3.59748e-05 -4.83248e-06 -7.88396e-07 3.45233e-05 -1.14872e-05 3.55942e-05 -8.39789e-06 
1857.45 0 -4.83847e-05 -0.000368842 4.40035e-06 -1.70585e-05 -0.000969753 -5.2142e-05 -1.59931e-06 -3.48167e-05 5.66653e-05 0.000107034 -8.99774e-05 8.93441e-05 0.000103032 -2.14882e-05 -2.47169e-05 8.47021e-05 -0.000209057 0.000402191 -8.76457e-06 4.85443e-05 2.45492e-05 -6.97274e-05 6.02677e-05 3.59697e-06 1.38356e-05 -3.44366e-05 -7.71233e-06 -5.0662e-06 3.3075e-05 -7.23426e-06 3.18194e-05 -8.92457e-06 
1857.8 0 -5.88648e-05 -0.000366997 9.26357e-06 -1.84539e-05 -0.000978238 -6.63208e-05 -1.48671e-06 -2.09235e-05 5.4567e-05 0.000105419 -7.05623e-05 8.58937e-05 9.9211e-05 -3.47225e-05 -7.70296e-06 8.83832e-05 -0.000205069 0.000409222 -4.55914e-06 5.12594e-05 1.54412e-05 -7.48944e-05 6.55014e-05 5.64074e-06 1.5489e-05 -3.1539e-05 -7.38893e-06 -8.73185e-06 3.15551e-05 -1.88617e-06 3.02033e-05 -7.42599e-06 
1858.15 0 -7.02928e-05 -0.000361922 1.50782e-05 -1.94891e-05 -0.000985214 -7.46652e-05 -2.96279e-06 -1.09804e-05 4.93129e-05 0.000106516 -5.00339e-05 8.06828e-05 9.56363e-05 -5.21212e-05 1.30394e-05 8.71878e-05 -0.000199573 0.00041192 -3.50238e-07 5.92243e-05 6.53624e-06 -7.95481e-05 6.93693e-05 4.82873e-06 1.70042e-05 -2.82955e-05 -7.39282e-06 -1.23256e-05 2.99926e-05 5.38567e-06 3.08569e-05 -3.63689e-06 
1858.5 0 -8.16491e-05 -0.000354226 2.23181e-05 -1.90404e-05 -0.000991577 -7.77586e-05 -5.13607e-06 -6.19015e-06 4.01539e-05 0.000107499 -3.06788e-05 7.11651e-05 8.80831e-05 -7.33071e-05 3.41588e-05 8.66106e-05 -0.000190061 0.00040948 2.94915e-06 6.93925e-05 -1.91181e-06 -8.19885e-05 7.2174e-05 2.61209e-06 1.82319e-05 -2.65483e-05 -9.53286e-06 -1.69156e-05 2.69572e-05 1.31015e-05 3.23145e-05 9.21154e-07 
1858.85 0 -9.09513e-05 -0.00034481 3.0937e-05 -1.68418e-05 -0.000994374 -7.77179e-05 -4.27654e-06 -6.70339e-06 2.86505e-05 0.000108682 -1.22384e-05 5.71442e-05 7.49515e-05 -9.59825e-05 5.22254e-05 8.93423e-05 -0.000175725 0.000399875 5.5614e-06 7.7666e-05 -9.36521e-06 -8.04953e-05 7.65668e-05 1.23357e-06 1.86923e-05 -2.5236e-05 -1.21605e-05 -2.22299e-05 2.23943e-05 1.9246e-05 3.32071e-05 4.39707e-06 
1859.2 0 -9.73205e-05 -0.000332766 3.98094e-05 -1.28472e-05 -0.000992272 -7.47899e-05 3.0222e-08 -1.03973e-05 1.79563e-05 0.000108949 5.2396e-06 3.81895e-05 6.01911e-05 -0.000119214 6.67899e-05 9.32152e-05 -0.0001578 0.000384452 6.99195e-06 8.16299e-05 -1.54882e-05 -7.58475e-05 8.42451e-05 2.16749e-06 1.86134e-05 -2.31693e-05 -1.32085e-05 -2.70615e-05 1.79448e-05 2.33886e-05 3.26602e-05 5.5356e-06 
1859.55 0 -0.00010119 -0.00031949 4.91348e-05 -7.3842e-06 -0.000983775 -6.9516e-05 5.86175e-06 -1.38269e-05 1.12368e-05 0.000102808 2.11672e-05 1.62528e-05 4.94288e-05 -0.000143582 7.80238e-05 9.46052e-05 -0.000137322 0.000367149 6.20174e-06 8.23695e-05 -2.10376e-05 -6.99429e-05 9.38613e-05 4.50063e-06 1.77601e-05 -2.23891e-05 -1.23669e-05 -3.05018e-05 1.50706e-05 2.57597e-05 3.07253e-05 3.83959e-06 
1859.9 0 -0.000101639 -0.000308061 5.91997e-05 -1.3939e-06 -0.000966545 -6.2102e-05 1.30137e-05 -1.50152e-05 9.97466e-06 8.84054e-05 3.26182e-05 -5.05336e-06 4.20074e-05 -0.000167608 8.68213e-05 9.47372e-05 -0.000115993 0.000351261 3.5654e-06 8.1826e-05 -2.60599e-05 -6.38207e-05 0.000104037 7.35812e-06 1.65546e-05 -2.26942e-05 -9.96977e-06 -3.30424e-05 1.39788e-05 2.69623e-05 2.8462e-05 -5.19216e-07 
1860.25 0 -9.95336e-05 -0.000299466 6.88338e-05 5.01154e-06 -0.000943932 -5.30442e-05 2.12598e-05 -1.23411e-05 1.23841e-05 7.00716e-05 3.58633e-05 -2.58582e-05 3.46074e-05 -0.00018916 9.48963e-05 9.4925e-05 -9.56739e-05 0.000335625 -5.9944e-07 8.25695e-05 -2.97934e-05 -5.79206e-05 0.000114423 1.11572e-05 1.6727e-05 -2.16107e-05 -6.69023e-06 -3.48999e-05 1.46013e-05 2.74457e-05 2.74172e-05 -6.0389e-06 
1860.6 0 -9.74886e-05 -0.000291199 7.68301e-05 1.20802e-05 -0.000921053 -4.40777e-05 2.88114e-05 -6.16853e-06 1.66043e-05 5.14261e-05 3.10903e-05 -4.57563e-05 2.45563e-05 -0.000208743 0.000102502 9.40586e-05 -7.66686e-05 0.000317204 -5.98973e-06 8.74744e-05 -3.13834e-05 -5.29466e-05 0.000122953 1.65726e-05 1.86894e-05 -1.85291e-05 -3.71223e-06 -3.68004e-05 1.65515e-05 2.71532e-05 2.73232e-05 -1.0661e-05 
1860.95 0 -9.64492e-05 -0.00028109 8.18134e-05 1.8951e-05 -0.000899582 -3.45889e-05 3.55669e-05 9.74872e-07 2.1728e-05 3.28004e-05 2.19862e-05 -6.34658e-05 9.65901e-06 -0.00022813 0.000108029 9.30097e-05 -6.10787e-05 0.00029436 -1.16228e-05 9.45128e-05 -3.20538e-05 -4.96774e-05 0.000128503 2.4189e-05 1.97339e-05 -1.35072e-05 -3.58174e-06 -3.94872e-05 1.91483e-05 2.48862e-05 2.72345e-05 -1.4397e-05 
1861.3 0 -9.55168e-05 -0.000270525 8.43879e-05 2.31973e-05 -0.000879215 -2.34911e-05 4.25017e-05 8.41246e-06 2.52327e-05 1.21618e-05 1.30257e-05 -7.96198e-05 -9.78551e-06 -0.000247127 0.000108674 9.39212e-05 -5.04098e-05 0.000268785 -1.41916e-05 0.000101452 -3.45931e-05 -4.6486e-05 0.000131837 3.36888e-05 1.97147e-05 -8.75801e-06 -7.29275e-06 -4.23811e-05 2.1983e-05 2.14046e-05 2.74081e-05 -1.87647e-05 
1861.65 0 -9.45691e-05 -0.000260535 8.63058e-05 2.44404e-05 -0.000858642 -1.10692e-05 4.8212e-05 1.5768e-05 2.78903e-05 -1.1731e-05 5.45616e-06 -9.43321e-05 -3.29803e-05 -0.000264499 0.000101338 9.67203e-05 -4.23133e-05 0.000243749 -1.30723e-05 0.000107737 -4.00579e-05 -4.09524e-05 0.000133052 4.22819e-05 2.09941e-05 -6.18699e-06 -1.22532e-05 -4.56747e-05 2.45321e-05 2.02318e-05 2.83383e-05 -2.53583e-05 
1862 0 -9.38221e-05 -0.000249799 8.76121e-05 2.54338e-05 -0.000837288 2.47827e-06 5.0206e-05 2.32876e-05 3.27113e-05 -3.67199e-05 -3.11156e-06 -0.000108682 -5.63536e-05 -0.00028187 8.7478e-05 0.000100449 -3.28977e-05 0.000221011 -1.14513e-05 0.000111239 -4.66774e-05 -3.45279e-05 0.000133362 4.9516e-05 2.23723e-05 -4.90794e-06 -1.62479e-05 -4.90875e-05 2.69265e-05 2.31183e-05 2.96256e-05 -3.37006e-05 
1862.35 0 -9.27832e-05 -0.000237992 8.8938e-05 2.77246e-05 -0.00081531 1.76504e-05 4.82034e-05 3.23237e-05 3.8954e-05 -6.22469e-05 -1.44196e-05 -0.000125472 -7.57957e-05 -0.000298352 7.19219e-05 0.000104399 -1.85067e-05 0.00020025 -1.12437e-05 0.000111574 -5.24259e-05 -3.02517e-05 0.000134257 5.70761e-05 2.07745e-05 -2.93363e-06 -1.8033e-05 -5.08575e-05 3.02532e-05 2.73106e-05 3.21386e-05 -4.22131e-05 
1862.7 0 -9.18082e-05 -0.000225654 8.99014e-05 3.08258e-05 -0.000792682 3.21742e-05 4.44109e-05 4.29184e-05 4.70058e-05 -8.89577e-05 -2.80739e-05 -0.000147744 -9.10039e-05 -0.000311725 5.7938e-05 0.000106812 1.37714e-06 0.000178407 -1.29916e-05 0.000109765 -5.70271e-05 -2.74113e-05 0.00013548 6.30339e-05 1.77438e-05 -4.85028e-08 -1.82273e-05 -5.05314e-05 3.36669e-05 2.99632e-05 3.60255e-05 -5.04402e-05 
1863.05 0 -9.02794e-05 -0.000212054 9.04902e-05 3.36816e-05 -0.000769262 4.42263e-05 4.23597e-05 5.22967e-05 5.76749e-05 -0.00011533 -4.49507e-05 -0.000174204 -0.000102326 -0.00032223 4.69995e-05 0.000108932 2.42807e-05 0.000154554 -1.68787e-05 0.000107253 -6.20933e-05 -2.40191e-05 0.000135804 6.63176e-05 1.66306e-05 3.62751e-06 -1.84341e-05 -4.92335e-05 3.61157e-05 2.96507e-05 3.92583e-05 -5.99943e-05 
1863.4 0 -8.88966e-05 -0.000196056 9.16416e-05 3.55281e-05 -0.000745346 5.40786e-05 4.22199e-05 5.86039e-05 6.73571e-05 -0.000142009 -6.43917e-05 -0.000202506 -0.0001113 -0.000329757 3.77969e-05 0.000113684 4.73799e-05 0.000132724 -2.39396e-05 0.000105078 -6.95336e-05 -2.22238e-05 0.000133925 6.84131e-05 1.6436e-05 1.03058e-05 -2.00685e-05 -4.80934e-05 3.72652e-05 2.731e-05 4.03493e-05 -7.05293e-05 
1863.75 0 -8.81112e-05 -0.00017782 9.25913e-05 3.47692e-05 -0.000719638 5.96601e-05 4.14815e-05 6.3411e-05 7.30981e-05 -0.000170629 -8.28635e-05 -0.000231536 -0.000119591 -0.000333616 2.8927e-05 0.000121037 6.75055e-05 0.000115507 -3.72904e-05 0.000103479 -7.97995e-05 -2.18863e-05 0.000130392 6.95517e-05 1.60149e-05 1.92236e-05 -2.40687e-05 -4.75205e-05 3.78113e-05 2.59431e-05 3.87721e-05 -7.95086e-05 
1864.1 0 -8.73589e-05 -0.000157224 9.20236e-05 3.06899e-05 -0.000691229 6.10739e-05 3.99522e-05 6.60786e-05 7.56032e-05 -0.000199802 -9.82387e-05 -0.000258353 -0.000127024 -0.000335094 2.05528e-05 0.000129082 8.37794e-05 0.000101062 -5.72674e-05 0.000100176 -9.09042e-05 -2.15304e-05 0.000126581 6.90277e-05 1.65518e-05 2.6973e-05 -2.9552e-05 -4.78077e-05 3.96244e-05 2.78537e-05 3.53728e-05 -8.62735e-05 
1864.45 0 -8.83463e-05 -0.000134825 8.99045e-05 2.46491e-05 -0.000661318 6.17603e-05 3.86244e-05 6.53932e-05 7.61195e-05 -0.000227836 -0.000109274 -0.000281913 -0.000133059 -0.000337843 1.37077e-05 0.000136448 9.9087e-05 8.85123e-05 -8.16854e-05 9.36685e-05 -0.00010155 -2.0712e-05 0.000122292 6.75187e-05 1.96196e-05 3.25104e-05 -3.42103e-05 -5.00598e-05 4.35612e-05 3.27144e-05 3.15169e-05 -9.01096e-05 
1864.8 0 -9.16678e-05 -0.000112507 8.73218e-05 1.70867e-05 -0.000629579 6.39595e-05 3.91297e-05 6.39653e-05 7.7468e-05 -0.000254384 -0.000114481 -0.000302342 -0.000138295 -0.000345672 8.34324e-06 0.000141622 0.000116605 7.82286e-05 -0.000106995 8.51903e-05 -0.000113098 -1.73172e-05 0.000116925 6.65002e-05 2.54025e-05 3.57022e-05 -3.60418e-05 -5.42639e-05 4.95904e-05 3.9541e-05 2.62986e-05 -9.07747e-05 
1865.15 0 -9.53811e-05 -9.24466e-05 8.5097e-05 8.72776e-06 -0.000595092 6.77465e-05 3.9271e-05 6.60146e-05 8.2001e-05 -0.000279218 -0.000114278 -0.000317754 -0.000142328 -0.000358601 3.01841e-06 0.00014428 0.000135149 6.9527e-05 -0.000126971 7.652e-05 -0.000126097 -1.03065e-05 0.000112166 6.63415e-05 3.29045e-05 3.73777e-05 -3.59215e-05 -6.0089e-05 5.62194e-05 4.71977e-05 2.04432e-05 -8.90291e-05 
1865.5 0 -9.78683e-05 -7.55599e-05 8.26566e-05 6.2234e-07 -0.000557327 7.08674e-05 3.54198e-05 7.2603e-05 8.92817e-05 -0.000300153 -0.000112756 -0.000327204 -0.000142906 -0.000373319 -2.72391e-06 0.000143761 0.000153764 6.10701e-05 -0.000140368 6.94238e-05 -0.000139819 -9.97261e-07 0.000108279 6.61837e-05 4.11761e-05 3.97158e-05 -3.55367e-05 -6.7462e-05 6.09225e-05 5.36491e-05 1.71236e-05 -8.63316e-05 
1865.85 0 -9.82956e-05 -6.10457e-05 8.0009e-05 -7.25719e-06 -0.000517817 7.10652e-05 2.76688e-05 8.3818e-05 9.92369e-05 -0.000313345 -0.000113994 -0.000329931 -0.000139563 -0.000385084 -9.75522e-06 0.000141479 0.000173432 5.19037e-05 -0.000149703 6.65783e-05 -0.000151811 8.99366e-06 0.0001042 6.52987e-05 4.88974e-05 4.29235e-05 -3.45431e-05 -7.3773e-05 6.42984e-05 5.81528e-05 1.60718e-05 -8.43582e-05 
1866.2 0 -9.5612e-05 -4.89653e-05 7.72232e-05 -1.50733e-05 -0.000481608 6.7703e-05 1.75612e-05 0.000100078 0.000110585 -0.00031844 -0.000118422 -0.000327688 -0.00013435 -0.000391996 -1.75325e-05 0.000139676 0.000194414 4.18188e-05 -0.000156872 6.82486e-05 -0.000161029 1.87271e-05 0.000100038 6.39354e-05 5.59324e-05 4.6051e-05 -3.26574e-05 -7.69469e-05 6.7777e-05 6.12754e-05 1.68896e-05 -8.35523e-05 
1866.55 0 -9.03395e-05 -4.03839e-05 7.35372e-05 -2.33633e-05 -0.000452217 6.07421e-05 8.28274e-06 0.000119778 0.000120231 -0.000317555 -0.00012636 -0.000325418 -0.000127464 -0.000395492 -2.30352e-05 0.000137968 0.000216297 3.09476e-05 -0.000164093 7.10902e-05 -0.00016771 2.65577e-05 9.54498e-05 6.05451e-05 6.42346e-05 4.573e-05 -3.10489e-05 -7.77784e-05 7.0905e-05 6.34419e-05 2.00541e-05 -8.31456e-05 
1866.9 0 -8.45093e-05 -3.32893e-05 6.9637e-05 -3.19483e-05 -0.000431342 4.96618e-05 2.16101e-06 0.000140628 0.000126861 -0.000311193 -0.000137414 -0.000325735 -0.000117825 -0.000396743 -2.4588e-05 0.000136379 0.0002373 2.13284e-05 -0.000172227 7.37286e-05 -0.000172025 3.07289e-05 9.09391e-05 5.42241e-05 7.33703e-05 3.9497e-05 -3.03339e-05 -7.72788e-05 7.33664e-05 6.52591e-05 2.47715e-05 -8.24809e-05 
1867.25 0 -7.9589e-05 -2.57703e-05 6.64546e-05 -3.89906e-05 -0.00041936 3.49585e-05 -1.8696e-06 0.000158795 0.000129904 -0.000303182 -0.000148058 -0.000331006 -0.000106434 -0.000397352 -2.37986e-05 0.000136019 0.000254666 1.47543e-05 -0.000180673 7.66486e-05 -0.000174836 3.09563e-05 8.80862e-05 4.74151e-05 8.16907e-05 3.09513e-05 -3.02294e-05 -7.57432e-05 7.59744e-05 6.75589e-05 2.9064e-05 -8.22561e-05 
1867.6 0 -7.59422e-05 -1.74745e-05 6.35567e-05 -4.34291e-05 -0.000411502 1.90506e-05 -6.15064e-06 0.000168243 0.000127892 -0.000299614 -0.000155708 -0.000343283 -9.65795e-05 -0.000398558 -2.16799e-05 0.000136865 0.000267489 1.07765e-05 -0.000186839 7.89542e-05 -0.000176981 2.87232e-05 8.66218e-05 4.12165e-05 8.90062e-05 2.41708e-05 -3.02944e-05 -7.34e-05 8.07068e-05 7.07533e-05 3.22269e-05 -8.20934e-05 
1867.95 0 -7.35734e-05 -8.32445e-06 5.92663e-05 -4.67041e-05 -0.000402642 3.84448e-06 -1.0939e-05 0.00016834 0.00012144 -0.000301994 -0.000159623 -0.000361164 -9.1377e-05 -0.000399047 -1.87454e-05 0.000136382 0.000275552 9.45918e-06 -0.000188988 7.92885e-05 -0.000178016 2.54244e-05 8.49863e-05 3.4061e-05 9.48166e-05 1.94861e-05 -3.09913e-05 -7.07311e-05 8.7384e-05 7.4839e-05 3.59982e-05 -8.05804e-05 
1868.3 0 -7.20727e-05 1.95104e-06 5.30062e-05 -5.08301e-05 -0.000391355 -1.06663e-05 -1.36735e-05 0.000164205 0.00011305 -0.000307843 -0.000159274 -0.000381975 -8.97716e-05 -0.000400669 -1.71266e-05 0.000132235 0.000279043 1.11188e-05 -0.00018648 7.71548e-05 -0.000176346 2.29785e-05 8.25721e-05 2.56405e-05 9.87987e-05 1.67586e-05 -3.18227e-05 -6.8266e-05 9.43839e-05 8.03973e-05 4.04869e-05 -7.67881e-05 
1868.65 0 -7.03876e-05 1.37308e-05 4.55727e-05 -5.58018e-05 -0.000378289 -2.38741e-05 -1.35093e-05 0.000160576 0.000105853 -0.000315324 -0.00015655 -0.00040443 -9.305e-05 -0.000405655 -1.68987e-05 0.000126781 0.000278773 1.64208e-05 -0.000177559 7.10643e-05 -0.000171975 2.18186e-05 8.09771e-05 1.81206e-05 0.000100225 1.6663e-05 -3.25234e-05 -6.67927e-05 0.00010257 8.72527e-05 4.4503e-05 -7.03458e-05 
1869 0 -6.91318e-05 2.60071e-05 3.66069e-05 -5.8428e-05 -0.000364481 -3.37913e-05 -1.16365e-05 0.000161404 0.000100375 -0.00032478 -0.0001543 -0.000426054 -0.000103983 -0.000410614 -1.70908e-05 0.000123341 0.000275682 2.57868e-05 -0.000163261 6.17043e-05 -0.000167376 2.10419e-05 8.08256e-05 1.35402e-05 9.92231e-05 1.90281e-05 -3.43734e-05 -6.62642e-05 0.000112691 9.31415e-05 4.82943e-05 -6.35754e-05 
1869.35 0 -6.90096e-05 3.50907e-05 2.72114e-05 -5.81449e-05 -0.000349948 -4.08566e-05 -9.77403e-06 0.00016695 9.51632e-05 -0.00033579 -0.000153801 -0.000442747 -0.000121613 -0.000411802 -1.93227e-05 0.000121732 0.000271868 3.85149e-05 -0.000146581 5.37145e-05 -0.000162025 1.98561e-05 7.96548e-05 1.21159e-05 9.72143e-05 2.31921e-05 -3.65453e-05 -6.56265e-05 0.000122318 9.72503e-05 5.29899e-05 -5.89744e-05 
1869.7 0 -6.62477e-05 3.8582e-05 1.85182e-05 -5.73232e-05 -0.000334745 -4.60734e-05 -1.09141e-05 0.000174014 8.89391e-05 -0.000345349 -0.000153376 -0.00045248 -0.000143347 -0.000409154 -2.38107e-05 0.000121065 0.000268389 5.25805e-05 -0.000129099 5.05469e-05 -0.000154465 1.82116e-05 7.69798e-05 1.19469e-05 9.51328e-05 2.83974e-05 -3.78799e-05 -6.71773e-05 0.00012892 0.000100063 5.90065e-05 -5.65948e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY-1SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=-0.0245412 #ppz=0 #mEff=0.00342618 #wEff=0.0247792 
1470 0 3.83157e-16 1.6959e-19 9.4389e-19 0 1 -2.88343e-19 4.94271e-15 1.0842e-19 1.12215e-16 0 4.98283e-15 -2.06675e-19 1.38073e-16 -1.43474e-20 8.47987e-19 -5.42101e-20 1.40323e-16 0 3.6646e-17 -2.39059e-20 -2.80808e-17 -7.70372e-34 3.70533e-20 3.25261e-19 4.30992e-19 0 3.62124e-17 -1.5025e-19 -3.67273e-17 0 1.09687e-18 -2.71051e-19 
1470.35 0 -5.63175e-11 -0.00313818 1.73059e-13 -3.89141e-12 0.999315 2.06558e-10 1.80274e-09 -1.78206e-08 -2.6185e-10 0.0122535 1.71067e-10 1.17043e-09 -6.18119e-12 1.08394e-07 -9.00229e-11 -1.20079e-08 -4.52007e-10 -3.08837e-08 -4.74531e-11 -5.82792e-08 1.1194e-09 -1.41321e-09 1.79224e-09 -6.48973e-08 -1.10536e-09 2.8745e-10 -3.63146e-09 -2.03748e-11 -1.61852e-10 -2.6567e-09 -1.34739e-09 -7.43925e-11 
1470.7 0 -7.19232e-10 -0.00645878 1.38624e-12 -2.18384e-10 0.997444 1.45213e-09 2.90297e-08 -1.3946e-07 -3.31674e-09 0.0244763 -3.54081e-09 1.07828e-08 -1.99928e-10 8.20663e-07 -1.7139e-09 -8.00245e-08 -7.08799e-09 -2.54308e-07 -1.12237e-09 -4.38615e-07 1.80616e-09 -1.02931e-08 1.41021e-08 -9.42887e-08 -7.67153e-09 1.77764e-09 -4.22984e-08 7.95267e-11 -3.66722e-09 -2.00163e-08 -1.48859e-08 -2.59603e-10 
1471.05 0 -2.93306e-09 -0.00985922 -3.29305e-12 -1.92373e-09 0.994692 4.1282e-09 1.37544e-07 -4.57589e-07 -3.20916e-09 0.0366491 -3.85283e-08 4.54547e-08 -1.40517e-09 2.48435e-06 -6.86117e-09 -2.23493e-07 -3.31354e-08 -8.79692e-07 -3.86548e-09 -1.3714e-06 -1.54332e-08 -3.08782e-08 4.20893e-08 4.43129e-07 -1.13936e-08 4.41232e-09 -1.42754e-07 1.13264e-09 -2.08273e-08 -6.04756e-08 -4.99581e-08 1.1464e-10 
1471.4 0 -7.19734e-09 -0.0132877 -4.38858e-11 -7.36684e-09 0.991122 8.41761e-09 3.87662e-07 -1.0414e-06 2.73644e-08 0.0487564 -1.26263e-07 1.29089e-07 -4.61655e-09 5.24013e-06 -1.5748e-08 -4.39942e-07 -9.47608e-08 -2.13204e-06 -5.01279e-09 -3.04531e-06 -7.65872e-08 -6.56782e-08 7.05409e-08 1.05472e-06 2.41004e-08 7.29415e-09 -3.07772e-07 4.35727e-09 -5.54708e-08 -1.2769e-07 -1.15691e-07 2.53321e-09 
1471.75 0 -1.14319e-08 -0.0167634 -1.48215e-10 -1.58163e-08 0.986741 1.58316e-08 8.33634e-07 -1.94032e-06 7.88952e-08 0.0607814 -2.21187e-07 2.75275e-07 -8.45619e-09 9.34357e-06 -2.57289e-08 -6.90979e-07 -2.1436e-07 -4.21372e-06 4.37572e-09 -5.62944e-06 -2.1597e-07 -1.1644e-07 7.66917e-08 1.28126e-06 1.42008e-07 8.64172e-09 -5.30652e-07 8.92659e-09 -8.16391e-08 -2.28215e-07 -2.17344e-07 8.69112e-09 
1472.1 0 -1.06952e-08 -0.0202847 -3.03525e-10 -2.37777e-08 0.981574 3.14462e-08 1.50126e-06 -3.20837e-06 2.88198e-08 0.0727087 -1.95217e-07 4.84808e-07 -7.5947e-09 1.552e-05 -3.29985e-08 -9.46005e-07 -4.32931e-07 -7.27247e-06 2.84972e-08 -9.29725e-06 -4.64539e-07 -1.85602e-07 6.28076e-08 1.29942e-06 3.47291e-07 7.21242e-09 -7.8349e-07 1.32941e-08 -6.71359e-08 -3.81619e-07 -3.32663e-07 2.00836e-08 
1472.45 0 -7.82314e-10 -0.0238511 -4.52581e-10 -3.34563e-08 0.975639 6.15359e-08 2.33738e-06 -4.89113e-06 -3.276e-07 0.0845226 1.37146e-07 7.58923e-07 5.04975e-09 2.48372e-05 -2.93564e-08 -1.23256e-06 -8.12289e-07 -1.14519e-05 6.56133e-08 -1.42289e-05 -8.30598e-07 -2.76058e-07 4.01264e-08 9.98461e-07 6.24375e-07 3.19423e-09 -1.06525e-06 2.47654e-08 -8.09286e-09 -6.14447e-07 -4.37154e-07 3.79487e-08 
1472.8 0 2.02256e-08 -0.0274658 -4.75282e-10 -3.75704e-08 0.968953 1.06466e-07 3.2084e-06 -6.99365e-06 -1.17559e-06 0.096208 9.36476e-07 1.10752e-06 3.73517e-08 3.76434e-05 -3.72491e-09 -1.57092e-06 -1.39995e-06 -1.69466e-05 1.25801e-07 -2.05358e-05 -1.28972e-06 -3.88572e-07 2.75084e-08 2.18514e-07 1.00311e-06 -3.04755e-09 -1.41233e-06 4.8264e-08 8.62667e-08 -9.31691e-07 -5.30352e-07 5.71187e-08 
1473.15 0 5.6078e-08 -0.0311243 -1.59459e-10 -1.17088e-08 0.961537 1.58956e-07 3.99132e-06 -9.49322e-06 -2.66254e-06 0.10775 2.27533e-06 1.54151e-06 9.67924e-08 5.29773e-05 3.84025e-08 -1.91628e-06 -2.18992e-06 -2.40054e-05 2.19339e-07 -2.8293e-05 -1.80204e-06 -5.22467e-07 2.21215e-08 -1.0017e-06 1.56518e-06 -1.26384e-08 -1.83391e-06 7.61712e-08 2.00393e-07 -1.30186e-06 -6.13268e-07 7.51071e-08 
1473.5 0 1.12024e-07 -0.0348236 -7.18252e-11 4.03702e-08 0.953406 2.0876e-07 4.64021e-06 -1.23565e-05 -4.90689e-06 0.119135 4.18396e-06 2.0513e-06 1.83557e-07 6.94199e-05 8.32815e-08 -2.1649e-06 -3.15253e-06 -3.29006e-05 3.4963e-07 -3.76016e-05 -2.31205e-06 -6.7687e-07 -2.71058e-08 -2.81398e-06 2.38073e-06 -2.8644e-08 -2.3063e-06 1.08171e-07 2.96691e-07 -1.68535e-06 -6.7945e-07 1.05353e-07 
1473.85 0 1.89041e-07 -0.0385621 -1.98132e-09 6.61048e-08 0.944579 2.42632e-07 5.16968e-06 -1.55142e-05 -7.97773e-06 0.130347 6.70305e-06 2.60995e-06 2.86412e-07 8.67584e-05 1.29983e-07 -2.15305e-06 -4.30821e-06 -4.39032e-05 5.3345e-07 -4.8509e-05 -2.75207e-06 -8.50602e-07 -1.18846e-07 -5.3705e-06 3.46748e-06 -5.47241e-08 -2.82254e-06 1.38564e-07 3.30693e-07 -2.09092e-06 -7.32941e-07 1.60614e-07 
1474.2 0 2.79526e-07 -0.0423332 -6.03043e-09 4.72889e-08 0.935072 2.44873e-07 5.6013e-06 -1.88784e-05 -1.18973e-05 0.141374 9.86162e-06 3.21719e-06 3.90161e-07 0.000106423 1.93594e-07 -1.69519e-06 -5.75743e-06 -5.7269e-05 7.54457e-07 -6.09628e-05 -3.04509e-06 -1.04232e-06 -1.37971e-07 -8.65923e-06 4.82635e-06 -9.6675e-08 -3.40454e-06 1.38459e-07 2.96417e-07 -2.56859e-06 -8.05709e-07 2.49036e-07 
1474.55 0 3.68139e-07 -0.0461329 -9.09319e-09 1.20509e-08 0.924901 2.03236e-07 5.8298e-06 -2.24419e-05 -1.66024e-05 0.152201 1.37161e-05 3.90346e-06 4.86549e-07 0.000129737 3.0836e-07 -6.55157e-07 -7.62037e-06 -7.33206e-05 9.31838e-07 -7.48936e-05 -3.15386e-06 -1.25164e-06 2.29136e-08 -1.29141e-05 6.4783e-06 -1.61738e-07 -4.07576e-06 1.07881e-07 2.19612e-07 -3.13277e-06 -9.20444e-07 3.78248e-07 
1474.9 0 4.50045e-07 -0.0499579 -8.28087e-09 -2.51979e-08 0.914083 1.20469e-07 5.67004e-06 -2.62976e-05 -2.19388e-05 0.162815 1.84307e-05 4.65916e-06 5.80902e-07 0.00015689 5.06255e-07 1.16558e-06 -1.00002e-05 -9.25318e-05 1.0126e-06 -9.02162e-05 -3.10647e-06 -1.47767e-06 3.10261e-07 -1.83305e-05 8.41152e-06 -2.59735e-07 -4.85726e-06 8.47835e-08 1.38849e-07 -3.74968e-06 -1.109e-06 5.45837e-07 
1475.25 0 5.33945e-07 -0.0537994 -4.42113e-09 -4.89247e-08 0.902638 1.47365e-08 5.07819e-06 -3.05473e-05 -2.77648e-05 0.173204 2.42724e-05 5.42056e-06 6.92778e-07 0.00018752 8.0108e-07 4.20331e-06 -1.30194e-05 -0.00011537 1.02407e-06 -0.000106877 -2.92875e-06 -1.7213e-06 5.63388e-07 -2.47211e-05 1.05086e-05 -3.99561e-07 -5.71913e-06 8.24565e-08 5.90977e-08 -4.4022e-06 -1.40487e-06 7.47511e-07 
1475.6 0 6.45465e-07 -0.0576507 1.44438e-10 -7.71903e-08 0.890583 -9.98265e-08 4.15239e-06 -3.52596e-05 -3.40928e-05 0.183355 3.14051e-05 6.1515e-06 8.39703e-07 0.000220812 1.20834e-06 8.94424e-06 -1.67518e-05 -0.000142236 1.03217e-06 -0.00012495 -2.61563e-06 -1.98249e-06 5.7613e-07 -3.21543e-05 1.26324e-05 -5.84044e-07 -6.60512e-06 9.21105e-08 -4.11293e-08 -5.09634e-06 -1.76472e-06 9.65027e-07 
1475.95 0 8.24851e-07 -0.061509 7.17518e-09 -1.64159e-07 0.877934 -2.07146e-07 2.92695e-06 -4.04556e-05 -4.11258e-05 0.193255 3.98375e-05 6.86783e-06 1.04542e-06 0.000255829 1.70877e-06 1.56819e-05 -2.11778e-05 -0.00017334 1.10492e-06 -0.000144473 -2.15084e-06 -2.25067e-06 1.68788e-07 -4.09865e-05 1.47552e-05 -8.07624e-07 -7.52489e-06 1.00711e-07 -7.7725e-08 -5.827e-06 -2.07785e-06 1.17381e-06 
1476.3 0 1.08929e-06 -0.0653654 2.03003e-08 -2.93081e-07 0.864713 -2.87749e-07 1.35442e-06 -4.60909e-05 -4.91499e-05 0.202895 4.96246e-05 7.57559e-06 1.35477e-06 0.00029278 2.26581e-06 2.43515e-05 -2.63152e-05 -0.000208482 1.26373e-06 -0.000165385 -1.5443e-06 -2.51768e-06 -6.37491e-07 -5.10396e-05 1.68734e-05 -1.05777e-06 -8.47986e-06 8.76876e-08 1.57162e-08 -6.62091e-06 -2.26581e-06 1.39075e-06 
1476.65 0 1.42603e-06 -0.0692103 3.50496e-08 -3.51045e-07 0.850936 -3.47487e-07 -5.53824e-07 -5.20804e-05 -5.84471e-05 0.212262 6.09906e-05 8.28806e-06 1.78847e-06 0.000333055 2.86418e-06 3.46522e-05 -3.2297e-05 -0.000247398 1.51882e-06 -0.000187687 -7.74617e-07 -2.78587e-06 -1.72018e-06 -6.20748e-05 1.89345e-05 -1.33122e-06 -9.43318e-06 5.82148e-08 1.47029e-07 -7.51332e-06 -2.3569e-06 1.62026e-06 
1477 0 1.83008e-06 -0.073041 4.47749e-08 -3.04339e-07 0.836616 -4.23626e-07 -2.73726e-06 -5.83444e-05 -6.92978e-05 0.221345 7.42496e-05 9.06534e-06 2.33032e-06 0.000377077 3.44572e-06 4.63685e-05 -3.92948e-05 -0.000290056 1.94458e-06 -0.000211247 1.69249e-07 -3.05501e-06 -3.073e-06 -7.45197e-05 2.09783e-05 -1.62776e-06 -1.03726e-05 1.62179e-08 2.16625e-07 -8.43853e-06 -2.44279e-06 1.86234e-06 
1477.35 0 2.31697e-06 -0.0768528 5.18377e-08 -3.12368e-07 0.821778 -5.57872e-07 -5.09412e-06 -6.48624e-05 -8.19809e-05 0.230135 8.96439e-05 9.95314e-06 2.97331e-06 0.00042346 3.97123e-06 5.95151e-05 -4.73858e-05 -0.0003367 2.58589e-06 -0.000235844 1.28367e-06 -3.32457e-06 -4.76405e-06 -8.87033e-05 2.31421e-05 -1.95684e-06 -1.12786e-05 -8.8609e-08 1.79919e-07 -9.3146e-06 -2.58955e-06 2.15952e-06 
1477.7 0 2.90052e-06 -0.080636 6.25611e-08 -4.52644e-07 0.806443 -7.85154e-07 -7.46646e-06 -7.17245e-05 -9.67132e-05 0.238621 0.000107246 1.09846e-05 3.73694e-06 0.000471415 4.46108e-06 7.4243e-05 -5.65564e-05 -0.0003878 3.34988e-06 -0.000261466 2.68637e-06 -3.6011e-06 -6.76374e-06 -0.000104304 2.54458e-05 -2.34116e-06 -1.21565e-05 -3.34358e-07 1.20348e-07 -1.01967e-05 -2.773e-06 2.51539e-06 
1478.05 0 3.58194e-06 -0.0843833 7.7299e-08 -6.14452e-07 0.79063 -1.15448e-06 -9.63619e-06 -7.90113e-05 -0.000113777 0.246796 0.000126826 1.22507e-05 4.65669e-06 0.00052188 4.92807e-06 9.06163e-05 -6.68894e-05 -0.000443714 4.0153e-06 -0.000288358 4.52342e-06 -3.89222e-06 -8.95469e-06 -0.000121096 2.77769e-05 -2.78171e-06 -1.30424e-05 -7.68049e-07 1.57158e-07 -1.11485e-05 -2.88444e-06 2.90976e-06 
1478.4 0 4.37918e-06 -0.0880897 9.47215e-08 -7.7304e-07 0.774357 -1.73477e-06 -1.12243e-05 -8.65687e-05 -0.000133456 0.254649 0.000148026 1.39358e-05 5.75705e-06 0.000575417 5.43771e-06 0.000108583 -7.85758e-05 -0.000504637 4.3323e-06 -0.000316837 7.02651e-06 -4.18661e-06 -1.13699e-05 -0.000139252 2.99977e-05 -3.24353e-06 -1.39848e-05 -1.36313e-06 2.76237e-07 -1.21152e-05 -2.87491e-06 3.34943e-06 
1478.75 0 5.34478e-06 -0.0917485 1.13619e-07 -1.01033e-06 0.757646 -2.56524e-06 -1.19386e-05 -9.40452e-05 -0.000155965 0.262173 0.000170617 1.62839e-05 7.06279e-06 0.00063068 6.08348e-06 0.000128142 -9.16641e-05 -0.000570616 4.19785e-06 -0.000347143 1.04789e-05 -4.46091e-06 -1.41897e-05 -0.000158865 3.18903e-05 -3.69029e-06 -1.49401e-05 -2.03969e-06 3.63628e-07 -1.30037e-05 -2.78234e-06 3.77798e-06 
1479.1 0 6.49583e-06 -0.0953538 1.29468e-07 -1.38942e-06 0.740516 -3.67765e-06 -1.17068e-05 -0.000101184 -0.00018161 0.269359 0.000194369 1.94492e-05 8.56186e-06 0.000684983 6.8547e-06 0.000149173 -0.000106043 -0.000641294 3.78789e-06 -0.000379392 1.46726e-05 -4.69867e-06 -1.74126e-05 -0.00017995 3.32067e-05 -4.09504e-06 -1.5839e-05 -2.7346e-06 3.58567e-07 -1.37565e-05 -2.5492e-06 4.11874e-06 
1479.45 0 7.79823e-06 -0.0989 1.24226e-07 -1.93732e-06 0.72299 -5.18295e-06 -1.00498e-05 -0.000107976 -0.00021075 0.276201 0.000218884 2.34065e-05 1.01708e-05 0.000736093 7.72931e-06 0.000171172 -0.00012153 -0.000716054 3.42634e-06 -0.000413316 1.89418e-05 -4.88386e-06 -2.08379e-05 -0.000202549 3.38982e-05 -4.43531e-06 -1.67317e-05 -3.48197e-06 2.08849e-07 -1.44177e-05 -2.05096e-06 4.35193e-06 
1479.8 0 9.22459e-06 -0.102381 8.51052e-08 -2.63342e-06 0.70509 -7.23916e-06 -6.01362e-06 -0.00011438 -0.000243755 0.282692 0.000243585 2.81175e-05 1.18548e-05 0.000783399 8.66654e-06 0.000193467 -0.000137904 -0.000794773 3.24701e-06 -0.000448313 2.30763e-05 -5.02311e-06 -2.42665e-05 -0.00022661 3.41244e-05 -4.69953e-06 -1.75307e-05 -4.34945e-06 -9.80143e-08 -1.50367e-05 -1.2501e-06 4.44329e-06 
1480.15 0 1.07761e-05 -0.10579 3.91096e-08 -3.47664e-06 0.68684 -9.95581e-06 1.07495e-06 -0.000120099 -0.000281139 0.288827 0.000268009 3.35201e-05 1.36973e-05 0.000826537 9.55279e-06 0.000215378 -0.000155019 -0.000877844 3.20785e-06 -0.000483897 2.74474e-05 -5.13381e-06 -2.75607e-05 -0.000252114 3.38584e-05 -4.86126e-06 -1.81993e-05 -5.33269e-06 -3.93892e-07 -1.55204e-05 -1.2369e-07 4.44296e-06 
1480.5 0 1.24768e-05 -0.109123 1.35224e-08 -4.59282e-06 0.668262 -1.33822e-05 1.14536e-05 -0.00012493 -0.000323274 0.294599 0.000292224 3.94212e-05 1.57773e-05 0.000863652 1.04764e-05 0.000236229 -0.00017268 -0.000965443 3.23538e-06 -0.000519539 3.22831e-05 -5.20773e-06 -3.07548e-05 -0.000279022 3.30731e-05 -4.92379e-06 -1.88656e-05 -6.45252e-06 -6.36934e-07 -1.57388e-05 1.26032e-06 4.51365e-06 
1480.85 0 1.43411e-05 -0.11237 -1.16651e-08 -6.11481e-06 0.649378 -1.75524e-05 2.54507e-05 -0.000129085 -0.000370254 0.300004 0.000316281 4.58855e-05 1.81069e-05 0.000893209 1.17776e-05 0.000255884 -0.000190603 -0.00105709 3.18409e-06 -0.000554708 3.75713e-05 -5.24959e-06 -3.39325e-05 -0.000306992 3.21843e-05 -4.94691e-06 -1.94111e-05 -7.75099e-06 -1.00823e-06 -1.57512e-05 2.72823e-06 4.72543e-06 
1481.2 0 1.63791e-05 -0.115525 -4.35757e-08 -7.85742e-06 0.630203 -2.25791e-05 4.37136e-05 -0.000132898 -0.000422517 0.305039 0.000339712 5.34326e-05 2.06819e-05 0.000917138 1.37073e-05 0.000274646 -0.000208774 -0.00115197 2.96641e-06 -0.0005893 4.32553e-05 -5.27765e-06 -3.72242e-05 -0.000335728 3.1423e-05 -4.95291e-06 -1.96794e-05 -9.20859e-06 -1.55619e-06 -1.58009e-05 4.2822e-06 5.02381e-06 
1481.55 0 1.8674e-05 -0.118586 -5.20647e-08 -9.41964e-06 0.610758 -2.86885e-05 6.69422e-05 -0.000136474 -0.0004809 0.309697 0.000362389 6.24495e-05 2.34742e-05 0.00093966 1.62926e-05 0.000292137 -0.000227546 -0.00124959 2.63033e-06 -0.000623333 4.90874e-05 -5.28699e-06 -4.09473e-05 -0.000365473 3.05312e-05 -4.88556e-06 -1.99756e-05 -1.07908e-05 -2.11457e-06 -1.60412e-05 6.04217e-06 5.33228e-06 
1481.9 0 2.13367e-05 -0.121548 -5.45846e-08 -1.06526e-05 0.591067 -3.61473e-05 9.56285e-05 -0.000139727 -0.000546236 0.313975 0.000384805 7.27219e-05 2.64253e-05 0.000963256 1.93711e-05 0.000307532 -0.000247132 -0.00135006 2.20265e-06 -0.000656563 5.46392e-05 -5.26723e-06 -4.54728e-05 -0.000396712 2.9456e-05 -4.71435e-06 -2.05568e-05 -1.24487e-05 -2.75417e-06 -1.63981e-05 7.94456e-06 5.57184e-06 
1482.25 0 2.43705e-05 -0.124406 -1.08797e-07 -1.18578e-05 0.571152 -4.52532e-05 0.000129637 -0.000142493 -0.000618813 0.317871 0.000406921 8.37696e-05 2.94865e-05 0.000988206 2.26697e-05 0.000320769 -0.00026744 -0.00145361 1.62609e-06 -0.000689345 5.9561e-05 -5.23599e-06 -5.09656e-05 -0.000429445 2.84229e-05 -4.50947e-06 -2.11625e-05 -1.40677e-05 -3.65072e-06 -1.66811e-05 9.93938e-06 5.76334e-06 
1482.6 0 2.77146e-05 -0.127153 -2.14245e-07 -1.32799e-05 0.551035 -5.63214e-05 0.000168193 -0.000144565 -0.000698341 0.321382 0.000428162 9.54351e-05 3.26496e-05 0.00101437 2.60315e-05 0.000332576 -0.00028844 -0.00155987 8.06049e-07 -0.000722429 6.37621e-05 -5.19064e-06 -5.71496e-05 -0.00046306 2.73387e-05 -4.34763e-06 -2.16571e-05 -1.55422e-05 -4.75036e-06 -1.67555e-05 1.20572e-05 6.02902e-06 
1482.95 0 3.12662e-05 -0.129784 -3.33902e-07 -1.46809e-05 0.530735 -6.95828e-05 0.000210161 -0.000145844 -0.000784862 0.324507 0.000448393 0.00010787 3.59538e-05 0.00103965 2.94565e-05 0.000343758 -0.000309773 -0.00166814 -4.00466e-07 -0.000755822 6.72923e-05 -5.10524e-06 -6.33215e-05 -0.000497163 2.60698e-05 -4.21465e-06 -2.20905e-05 -1.68542e-05 -5.93849e-06 -1.66145e-05 1.42141e-05 6.42855e-06 
1483.3 0 3.4858e-05 -0.132296 -4.51407e-07 -1.59967e-05 0.51027 -8.52366e-05 0.000254381 -0.00014637 -0.000878697 0.327243 0.000467853 0.000121031 3.94735e-05 0.00105917 3.30239e-05 0.000354447 -0.000330233 -0.00177784 -2.17998e-06 -0.000789222 7.03166e-05 -4.98769e-06 -6.89266e-05 -0.000532125 2.47198e-05 -4.03398e-06 -2.22235e-05 -1.80411e-05 -7.13282e-06 -1.63281e-05 1.64417e-05 6.92518e-06 
1483.65 0 3.83886e-05 -0.134684 -5.77045e-07 -1.76761e-05 0.48966 -0.000103405 0.000299917 -0.000146048 -0.000979466 0.329588 0.000487035 0.000134609 4.32314e-05 0.00106964 3.68201e-05 0.000363771 -0.000348649 -0.00188865 -4.6564e-06 -0.000822709 7.31556e-05 -4.90766e-06 -7.38616e-05 -0.00056847 2.33824e-05 -3.74387e-06 -2.16982e-05 -1.9153e-05 -8.38369e-06 -1.58962e-05 1.91354e-05 7.48928e-06 
1484 0 4.18389e-05 -0.136948 -6.98082e-07 -1.9905e-05 0.46893 -0.00012408 0.000346079 -0.000144608 -0.00108629 0.331543 0.000506657 0.000148454 4.71977e-05 0.00107167 4.09371e-05 0.000370593 -0.000364965 -0.00200021 -7.84972e-06 -0.000856239 7.60668e-05 -4.90297e-06 -7.82603e-05 -0.00060635 2.23219e-05 -3.3387e-06 -2.06344e-05 -2.02784e-05 -9.56569e-06 -1.52313e-05 2.24207e-05 8.16882e-06 
1484.35 0 4.52032e-05 -0.139083 -8.1059e-07 -2.25389e-05 0.448106 -0.000147264 0.000392673 -0.000141878 -0.00119841 0.33311 0.000526825 0.000162677 5.13407e-05 0.00106636 4.56013e-05 0.000374211 -0.000379613 -0.0021117 -1.18066e-05 -0.000889396 7.91838e-05 -4.92208e-06 -8.2209e-05 -0.000645728 2.18229e-05 -2.82576e-06 -1.92807e-05 -2.15829e-05 -1.05498e-05 -1.43298e-05 2.60513e-05 9.00238e-06 
1484.7 0 4.84688e-05 -0.141086 -9.37648e-07 -2.56784e-05 0.427213 -0.000173046 0.000439664 -0.00013782 -0.00131536 0.334291 0.000547105 0.00017736 5.56046e-05 0.00105312 5.10792e-05 0.000373966 -0.000392565 -0.00222251 -1.68889e-05 -0.000922326 8.24241e-05 -4.91456e-06 -8.55224e-05 -0.000686121 2.16078e-05 -2.20997e-06 -1.75992e-05 -2.3249e-05 -1.15772e-05 -1.31822e-05 3.0066e-05 9.88935e-06 
1485.05 0 5.16324e-05 -0.142953 -1.09501e-06 -2.96153e-05 0.406274 -0.000201522 0.000486631 -0.000132377 -0.00143685 0.335088 0.000567503 0.000192359 5.9883e-05 0.00103087 5.73111e-05 0.000369336 -0.000403615 -0.00233243 -2.37827e-05 -0.000955632 8.52455e-05 -4.84744e-06 -8.7992e-05 -0.000726704 2.11703e-05 -1.51e-06 -1.54818e-05 -2.52201e-05 -1.28273e-05 -1.17384e-05 3.48045e-05 1.06281e-05 
1485.4 0 5.46917e-05 -0.144679 -1.32037e-06 -3.45416e-05 0.385309 -0.000232804 0.000533183 -0.000125438 -0.00156249 0.335502 0.000588033 0.000207402 6.40305e-05 0.00099912 6.39342e-05 0.000361057 -0.000412657 -0.00244131 -3.301e-05 -0.000989624 8.71594e-05 -4.72473e-06 -8.97612e-05 -0.000767378 2.00946e-05 -7.95951e-07 -1.27151e-05 -2.71398e-05 -1.42474e-05 -1.00865e-05 4.02935e-05 1.11345e-05 
1485.75 0 5.77017e-05 -0.146264 -1.64315e-06 -4.04888e-05 0.364338 -0.000266929 0.000579157 -0.000117041 -0.00169176 0.335536 0.000608058 0.000222518 6.79571e-05 0.000957943 7.07892e-05 0.000351003 -0.000419269 -0.00254887 -4.45805e-05 -0.00102413 8.82807e-05 -4.54895e-06 -9.12324e-05 -0.000808727 1.78511e-05 -1.25314e-07 -9.28403e-06 -2.87019e-05 -1.57434e-05 -8.4841e-06 4.64001e-05 1.14798e-05 
1486.1 0 6.0716e-05 -0.147705 -1.99518e-06 -4.72859e-05 0.343387 -0.000303683 0.000623935 -0.000107469 -0.00182426 0.335194 0.000626691 0.000237988 7.1596e-05 0.000909876 7.80287e-05 0.000339848 -0.000422722 -0.00265436 -5.82879e-05 -0.00105833 8.90155e-05 -4.26373e-06 -9.27785e-05 -0.000850719 1.41214e-05 5.87777e-07 -5.4106e-06 -2.98943e-05 -1.72102e-05 -7.29701e-06 5.32131e-05 1.15914e-05 
1486.45 0 6.3761e-05 -0.149001 -2.34057e-06 -5.41164e-05 0.322476 -0.00034283 0.000666661 -9.6952e-05 -0.00195993 0.33448 0.000643143 0.000253763 7.47029e-05 0.000861654 8.56988e-05 0.000326547 -0.000423063 -0.00275673 -7.39637e-05 -0.00109178 8.96917e-05 -3.8801e-06 -9.45332e-05 -0.000892713 9.18132e-06 1.48785e-06 -1.00248e-06 -3.08815e-05 -1.86274e-05 -6.82737e-06 6.06783e-05 1.13239e-05 
1486.8 0 6.68832e-05 -0.150146 -2.72392e-06 -5.98065e-05 0.301623 -0.000384456 0.00070711 -8.57107e-05 -0.00209947 0.333398 0.000656689 0.000269294 7.70598e-05 0.000820022 9.37668e-05 0.000310015 -0.000421262 -0.00285514 -9.13466e-05 -0.00112472 9.03099e-05 -3.49767e-06 -9.64887e-05 -0.000934228 3.54739e-06 2.58579e-06 3.99993e-06 -3.18139e-05 -1.97945e-05 -7.02444e-06 6.85134e-05 1.07911e-05 
1487.15 0 7.02235e-05 -0.151138 -3.13219e-06 -6.39444e-05 0.280841 -0.000428875 0.000745075 -7.41157e-05 -0.0022435 0.331952 0.000666521 0.000283833 7.8752e-05 0.000784933 0.000102387 0.000289904 -0.000417923 -0.00294891 -0.000110113 -0.0011569 9.05671e-05 -3.20297e-06 -9.88335e-05 -0.000974896 -2.51867e-06 3.72788e-06 9.37058e-06 -3.27109e-05 -2.03472e-05 -7.27792e-06 7.66005e-05 1.01636e-05 
1487.5 0 7.39224e-05 -0.151976 -3.52432e-06 -6.72438e-05 0.260143 -0.00047631 0.000779208 -6.24976e-05 -0.00239179 0.330146 0.000671768 0.000296556 8.01093e-05 0.00074828 0.000111723 0.000265854 -0.000412395 -0.00303831 -0.000129962 -0.00118737 9.01517e-05 -2.93903e-06 -0.000101675 -0.00101485 -9.03849e-06 4.76632e-06 1.48768e-05 -3.34415e-05 -2.0424e-05 -7.03979e-06 8.51407e-05 9.45962e-06 
1487.85 0 7.79432e-05 -0.152661 -3.8974e-06 -7.08164e-05 0.239545 -0.000526876 0.000807686 -5.11311e-05 -0.0025441 0.327984 0.000671997 0.000306757 8.14821e-05 0.000702559 0.000121809 0.000237209 -0.000403166 -0.00312508 -0.000150646 -0.00121507 8.86147e-05 -2.52615e-06 -0.000104784 -0.00105508 -1.58409e-05 5.57832e-06 2.02653e-05 -3.40394e-05 -2.05106e-05 -6.6177e-06 9.42013e-05 8.6889e-06 
1488.2 0 8.20772e-05 -0.153193 -4.2862e-06 -7.49391e-05 0.219069 -0.000580528 0.000830002 -4.01168e-05 -0.00270005 0.325473 0.000667265 0.000314065 8.30734e-05 0.000649754 0.00013259 0.000203943 -0.000389648 -0.00321117 -0.000172379 -0.00123962 8.55404e-05 -1.92804e-06 -0.000107931 -0.00109599 -2.25582e-05 6.17448e-06 2.56851e-05 -3.48597e-05 -2.09547e-05 -6.55117e-06 0.000103419 7.84926e-06 
1488.55 0 8.5903e-05 -0.153572 -4.76012e-06 -7.89567e-05 0.198733 -0.000637169 0.000846681 -2.92442e-05 -0.00285832 0.322622 0.000657731 0.000318213 8.50513e-05 0.000598184 0.000143909 0.000166897 -0.000373843 -0.00329753 -0.000196024 -0.00126155 8.1343e-05 -1.28233e-06 -0.000111003 -0.00113677 -2.92018e-05 6.75225e-06 3.15193e-05 -3.61355e-05 -2.18383e-05 -6.66305e-06 0.000112584 6.851e-06 
1488.9 0 8.91555e-05 -0.153798 -5.33475e-06 -8.21186e-05 0.178558 -0.000696857 0.000857621 -1.84967e-05 -0.00301684 0.319436 0.000643495 0.000318939 8.77568e-05 0.000553216 0.000155469 0.000126694 -0.000359169 -0.00338389 -0.000222313 -0.00128133 7.65665e-05 -6.94612e-07 -0.000113973 -0.00117713 -3.60218e-05 7.53348e-06 3.80013e-05 -3.76628e-05 -2.3072e-05 -6.59447e-06 0.00012212 5.65747e-06 
1489.25 0 9.18916e-05 -0.153875 -5.86237e-06 -8.4091e-05 0.158564 -0.000759398 0.000863184 -8.23222e-06 -0.00317348 0.315924 0.000624412 0.00031639 9.16566e-05 0.000514125 0.000167116 8.32334e-05 -0.000347356 -0.00346924 -0.000250894 -0.00129952 7.09931e-05 -2.47056e-07 -0.000116692 -0.00121788 -4.33139e-05 8.65534e-06 4.53624e-05 -3.91045e-05 -2.44788e-05 -6.56669e-06 0.000132231 4.43674e-06 
1489.6 0 9.41684e-05 -0.153802 -6.17787e-06 -8.51721e-05 0.138779 -0.000824416 0.000865338 1.66087e-06 -0.00332701 0.312097 0.000600477 0.000311082 9.71054e-05 0.000478332 0.000179133 3.60607e-05 -0.000337414 -0.00355211 -0.000280646 -0.00131724 6.46762e-05 -1.54903e-08 -0.000118733 -0.00125945 -5.13463e-05 1.02407e-05 5.34704e-05 -4.05514e-05 -2.60283e-05 -7.02162e-06 0.000142737 3.49254e-06 
1489.95 0 9.60716e-05 -0.153581 -6.32938e-06 -8.57693e-05 0.119224 -0.000891836 0.000865768 1.21703e-05 -0.00347744 0.307965 0.000572294 0.000303018 0.000104053 0.000446174 0.000191946 -1.59171e-05 -0.000327596 -0.00363043 -0.000311013 -0.00133488 5.85941e-05 9.20808e-09 -0.0001202 -0.00130106 -5.99347e-05 1.23413e-05 6.17496e-05 -4.23548e-05 -2.79238e-05 -8.03741e-06 0.000153621 2.95039e-06 
1490.3 0 9.77243e-05 -0.15321 -6.51598e-06 -8.55665e-05 0.0999162 -0.000961812 0.00086505 2.42997e-05 -0.00362457 0.30354 0.00053998 0.000291356 0.000111957 0.000421344 0.000205771 -7.43169e-05 -0.000317727 -0.00370219 -0.000341929 -0.00135181 5.37871e-05 -1.57967e-07 -0.00012184 -0.00134132 -6.87938e-05 1.49199e-05 6.9896e-05 -4.45668e-05 -3.04863e-05 -9.33527e-06 0.000164984 2.73817e-06 
1490.65 0 9.92618e-05 -0.15269 -6.83678e-06 -8.39001e-05 0.0808697 -0.00103453 0.000863701 3.80495e-05 -0.00376775 0.298828 0.000502981 0.000275106 0.000120293 0.000405537 0.000220795 -0.000140349 -0.00030908 -0.00376697 -0.000372823 -0.00136787 5.03313e-05 -5.56411e-07 -0.000123921 -0.00137957 -7.84487e-05 1.77564e-05 7.78371e-05 -4.71875e-05 -3.38497e-05 -1.05598e-05 0.000176644 2.69042e-06 
1491 0 0.000100822 -0.152022 -7.05807e-06 -8.09779e-05 0.0620974 -0.00111022 0.000862776 5.24167e-05 -0.00390733 0.293837 0.00046121 0.000253842 0.00012884 0.00039492 0.000237059 -0.000214572 -0.000301859 -0.00382561 -0.000402998 -0.00138374 4.75333e-05 -1.31753e-06 -0.000126137 -0.00141634 -8.94869e-05 2.04403e-05 8.52225e-05 -5.02591e-05 -3.73582e-05 -1.1674e-05 0.000188466 2.47941e-06 
1491.35 0 0.000102388 -0.151207 -6.92459e-06 -7.76087e-05 0.0436109 -0.00118911 0.000863716 6.65382e-05 -0.00404437 0.288574 0.000414419 0.000227616 0.000137391 0.000384517 0.00025451 -0.000297091 -0.000294196 -0.00387779 -0.000432004 -0.00140031 4.48344e-05 -2.60984e-06 -0.000128221 -0.00145179 -0.000101919 2.27088e-05 9.23064e-05 -5.36989e-05 -4.01805e-05 -1.28774e-05 0.000200577 1.93714e-06 
1491.7 0 0.000103765 -0.150246 -6.45582e-06 -7.40931e-05 0.0254196 -0.00127131 0.000867227 8.04244e-05 -0.00417881 0.28305 0.000362193 0.000196658 0.000146047 0.00037235 0.000273331 -0.000386843 -0.000284081 -0.00392157 -0.000459765 -0.00141841 4.19405e-05 -4.35659e-06 -0.0001299 -0.00148529 -0.000115319 2.45726e-05 9.99054e-05 -5.7499e-05 -4.22265e-05 -1.41428e-05 0.000213042 1.27718e-06 
1492.05 0 0.000104602 -0.149141 -5.72834e-06 -7.04718e-05 0.00753375 -0.00135676 0.000873034 9.42392e-05 -0.0043095 0.277272 0.000304291 0.000161136 0.000155031 0.000359389 0.000293661 -0.000481649 -0.000271528 -0.00395498 -0.000486675 -0.00143808 3.86975e-05 -6.15483e-06 -0.000130366 -0.00151696 -0.000128968 2.6062e-05 0.00010815 -6.15039e-05 -4.41326e-05 -1.52287e-05 0.000225615 7.93201e-07 
1492.4 0 0.000104651 -0.147898 -4.79171e-06 -6.64286e-05 -0.0100313 -0.00144544 0.000881071 0.000107731 -0.00443598 0.271253 0.000240284 0.000121195 0.000164216 0.000348447 0.000315186 -0.00057892 -0.000258664 -0.00397739 -0.000512898 -0.00145817 3.49554e-05 -7.67851e-06 -0.000128915 -0.00154755 -0.000142546 2.70496e-05 0.000117072 -6.5415e-05 -4.65562e-05 -1.60919e-05 0.000237924 4.90883e-07 
1492.75 0 0.000103914 -0.14652 -3.61864e-06 -6.11667e-05 -0.0272581 -0.00153729 0.000891754 0.000120926 -0.00455819 0.265004 0.000169654 7.72802e-05 0.00017362 0.000342329 0.000337101 -0.000676495 -0.000247764 -0.00398834 -0.000538372 -0.00147784 3.07605e-05 -8.95437e-06 -0.000125884 -0.00157695 -0.000156678 2.74656e-05 0.000127146 -6.92539e-05 -4.93274e-05 -1.70057e-05 0.000249854 4.95483e-08 
1493.1 0 0.000102517 -0.145006 -2.26464e-06 -5.45192e-05 -0.044133 -0.00163232 0.000904857 0.00013435 -0.00467593 0.258538 9.20235e-05 3.00876e-05 0.000183422 0.000342814 0.000358588 -0.000773399 -0.000239589 -0.00398675 -0.000563139 -0.00149733 2.65125e-05 -1.02052e-05 -0.000121822 -0.00160436 -0.000172167 2.74311e-05 0.000138474 -7.31979e-05 -5.22685e-05 -1.83232e-05 0.000261518 -7.85904e-07 
1493.45 0 0.00010067 -0.14336 -1.05407e-06 -4.70117e-05 -0.0606465 -0.00173042 0.000919644 0.00014848 -0.00478903 0.251866 6.6002e-06 -1.96286e-05 0.000193343 0.000350563 0.000379543 -0.000869113 -0.000233506 -0.00397277 -0.000587129 -0.00151665 2.24783e-05 -1.16e-05 -0.000117331 -0.00162941 -0.00018891 2.70548e-05 0.000150537 -7.72554e-05 -5.59682e-05 -2.02088e-05 0.000273029 -1.81902e-06 
1493.8 0 9.86003e-05 -0.141584 -2.38553e-07 -3.89865e-05 -0.0767907 -0.00183106 0.000935815 0.000163434 -0.0048969 0.244999 -8.74338e-05 -7.13291e-05 0.000202834 0.000363653 0.000400659 -0.000962697 -0.000228098 -0.00394826 -0.000609652 -0.00153508 1.87753e-05 -1.3187e-05 -0.000113081 -0.00165201 -0.00020634 2.63878e-05 0.000162966 -8.11705e-05 -6.07535e-05 -2.23463e-05 0.000284456 -2.67269e-06 
1494.15 0 9.63125e-05 -0.139681 3.79538e-07 -3.11164e-05 -0.0925571 -0.00193363 0.000953043 0.000179201 -0.00499934 0.237945 -0.000189242 -0.000125051 0.000211807 0.000378073 0.000422425 -0.00105327 -0.000221635 -0.00391383 -0.000629762 -0.0015527 1.55085e-05 -1.51478e-05 -0.00010896 -0.00167238 -0.000224207 2.53819e-05 0.000175664 -8.5003e-05 -6.58947e-05 -2.40256e-05 0.000295694 -3.29579e-06 
1494.5 0 9.35849e-05 -0.137657 1.19533e-06 -2.44065e-05 -0.107935 -0.00203815 0.000970142 0.000195571 -0.00509686 0.230717 -0.000295982 -0.000180857 0.000220501 0.000392115 0.000444209 -0.00114098 -0.000213393 -0.00386792 -0.000647253 -0.00156998 1.23287e-05 -1.76142e-05 -0.000104234 -0.00169097 -0.000241976 2.40276e-05 0.000187992 -8.9049e-05 -7.057e-05 -2.46643e-05 0.000306204 -3.88108e-06 
1494.85 0 9.03114e-05 -0.135515 2.3524e-06 -1.89261e-05 -0.122914 -0.00214475 0.000985436 0.000212387 -0.00518966 0.223323 -0.000404752 -0.000238356 0.000228801 0.000407313 0.000464839 -0.00122637 -0.000204635 -0.0038095 -0.000662452 -0.00158649 8.36729e-06 -2.0542e-05 -9.82447e-05 -0.00170774 -0.000258543 2.24164e-05 0.000199986 -9.31909e-05 -7.45829e-05 -2.42052e-05 0.000315416 -4.16946e-06 
1495.2 0 8.63862e-05 -0.133258 3.68324e-06 -1.41048e-05 -0.137485 -0.00225293 0.000997517 0.000230007 -0.00527733 0.215774 -0.000514008 -0.000297163 0.000236202 0.000424685 0.000483822 -0.00130955 -0.00019723 -0.00373941 -0.000675774 -0.00160264 2.94404e-06 -2.39848e-05 -9.06043e-05 -0.00172251 -0.000273047 2.05173e-05 0.000212815 -9.71133e-05 -7.8228e-05 -2.28851e-05 0.000323763 -3.65155e-06 
1495.55 0 8.15926e-05 -0.130889 4.76239e-06 -9.97072e-06 -0.151642 -0.00236186 0.00100609 0.000248562 -0.00535917 0.208079 -0.000622845 -0.000357146 0.000242515 0.000442569 0.00050093 -0.00139046 -0.00019169 -0.00365977 -0.000687699 -0.00162002 -3.8405e-06 -2.80503e-05 -8.11913e-05 -0.001735 -0.00028514 1.81356e-05 0.000226528 -0.000100727 -8.19582e-05 -2.08646e-05 0.000331477 -2.30737e-06 
1495.9 0 7.57607e-05 -0.128407 5.37077e-06 -7.1324e-06 -0.165385 -0.00247071 0.00101155 0.000267142 -0.00543375 0.200249 -0.000730378 -0.000418187 0.000248458 0.000457917 0.000515656 -0.00146826 -0.000187064 -0.0035728 -0.000698814 -0.00163853 -1.09692e-05 -3.26345e-05 -7.01162e-05 -0.0017442 -0.000294968 1.52185e-05 0.000240034 -0.00010412 -8.58457e-05 -1.83126e-05 0.000338114 -3.49959e-07 
1496.25 0 6.89414e-05 -0.125815 5.8342e-06 -5.93685e-06 -0.178718 -0.00257842 0.00101358 0.000284534 -0.00549939 0.192292 -0.000835946 -0.000480606 0.000254893 0.000468686 0.000527835 -0.00154215 -0.000182221 -0.00347993 -0.0007092 -0.00165669 -1.72384e-05 -3.77713e-05 -5.7496e-05 -0.001749 -0.00030334 1.20276e-05 0.000253515 -0.000107232 -8.99128e-05 -1.53181e-05 0.000343714 2.0209e-06 
1496.6 0 6.12897e-05 -0.123114 6.5309e-06 -6.34523e-06 -0.191647 -0.00268373 0.00101244 0.000300465 -0.0055551 0.184215 -0.000939059 -0.000544655 0.000262352 0.000473653 0.000537547 -0.0016118 -0.000176079 -0.00338206 -0.000717694 -0.00167454 -2.23199e-05 -4.3741e-05 -4.34838e-05 -0.00174956 -0.000310868 8.58384e-06 0.000267757 -0.000110138 -9.41212e-05 -1.18013e-05 0.000348374 4.44073e-06 
1496.95 0 5.28212e-05 -0.120311 7.53501e-06 -8.65735e-06 -0.20417 -0.00278572 0.00100939 0.000315671 -0.00560042 0.176024 -0.00103964 -0.000609433 0.00027143 0.000471695 0.000544454 -0.00167723 -0.000166785 -0.00327975 -0.000723107 -0.00169293 -2.66237e-05 -5.07111e-05 -2.80567e-05 -0.00174733 -0.000317432 4.78168e-06 0.000282491 -0.000113374 -9.85911e-05 -7.74289e-06 0.000352417 6.83725e-06 
1497.3 0 4.34986e-05 -0.117411 8.54661e-06 -1.34103e-05 -0.21628 -0.00288414 0.00100538 0.000331525 -0.00563533 0.167729 -0.00113818 -0.00067398 0.000282244 0.000462357 0.000548137 -0.00174004 -0.000152507 -0.00317397 -0.000725448 -0.00171211 -3.07385e-05 -5.87627e-05 -1.11615e-05 -0.00174354 -0.000323319 7.78077e-07 0.000297749 -0.000117373 -0.000104082 -3.42192e-06 0.000356224 9.43323e-06 
1497.65 0 3.35348e-05 -0.114418 9.1763e-06 -2.07477e-05 -0.227972 -0.00297925 0.00100155 0.00034879 -0.00565967 0.159344 -0.00123486 -0.000738232 0.000294546 0.000446298 0.000548729 -0.0018018 -0.000133108 -0.00306592 -0.000724797 -0.00173265 -3.50175e-05 -6.77662e-05 6.83373e-06 -0.00173795 -0.000329052 -3.34128e-06 0.000313917 -0.000121934 -0.000111102 8.44651e-07 0.000359202 1.2388e-05 
1498 0 2.32972e-05 -0.111335 9.45915e-06 -3.00257e-05 -0.239245 -0.00307138 0.000999633 0.000366243 -0.00567316 0.150877 -0.00132924 -0.000802905 0.000307894 0.00042482 0.000546969 -0.00186255 -0.00010987 -0.00295557 -0.000720767 -0.00175523 -3.93959e-05 -7.76141e-05 2.54028e-05 -0.00172954 -0.000334293 -7.41775e-06 0.000330799 -0.000126597 -0.000119424 5.14291e-06 0.000361023 1.57334e-05 
1498.35 0 1.29179e-05 -0.108168 9.56591e-06 -4.06236e-05 -0.250098 -0.00316084 0.00100131 0.000381954 -0.00567593 0.142338 -0.00142135 -0.000870107 0.000321427 0.000398961 0.000543741 -0.00192302 -8.34552e-05 -0.00284264 -0.000712999 -0.00178032 -4.38874e-05 -8.85251e-05 4.42897e-05 -0.00171823 -0.000338656 -1.11441e-05 0.000348591 -0.000130987 -0.000128765 9.53581e-06 0.000362734 1.92958e-05 
1498.7 0 2.45506e-06 -0.104921 9.5982e-06 -5.2698e-05 -0.260528 -0.00324803 0.00100728 0.000395079 -0.00566873 0.133734 -0.00151202 -0.000942055 0.00033458 0.0003714 0.000539763 -0.00198505 -5.37473e-05 -0.00272786 -0.000701203 -0.00180838 -4.83949e-05 -0.000100605 6.31854e-05 -0.00170521 -0.000342078 -1.46188e-05 0.000367577 -0.000134807 -0.000138686 1.37379e-05 0.000365196 2.28673e-05 
1499.05 0 -8.10295e-06 -0.101596 9.79839e-06 -6.57887e-05 -0.270533 -0.00333321 0.00101619 0.000405477 -0.00565268 0.125076 -0.00160179 -0.00101878 0.000347403 0.000348097 0.000534978 -0.00204853 -2.20158e-05 -0.00261173 -0.000685722 -0.00183908 -5.25393e-05 -0.000113789 8.16255e-05 -0.00169072 -0.000344509 -1.81781e-05 0.000387581 -0.000138146 -0.00014842 1.75862e-05 0.000368255 2.66005e-05 
1499.4 0 -1.87997e-05 -0.0981937 1.0253e-05 -7.80673e-05 -0.280118 -0.00341652 0.00102574 0.000413202 -0.0056289 0.116374 -0.00168926 -0.00109865 0.000359974 0.000332526 0.000528692 -0.00211149 8.84382e-06 -0.00249399 -0.000668363 -0.00187171 -5.61849e-05 -0.000128025 9.95552e-05 -0.001673 -0.000346133 -2.1916e-05 0.000408332 -0.000141587 -0.00015794 2.15917e-05 0.000371984 3.1111e-05 
1499.75 0 -2.9199e-05 -0.0947198 1.07459e-05 -8.85079e-05 -0.289288 -0.00349752 0.00103485 0.000418663 -0.00559831 0.107635 -0.00177213 -0.00117994 0.000372212 0.000320502 0.000520415 -0.00217195 3.69624e-05 -0.00237518 -0.000651682 -0.00190545 -5.95534e-05 -0.000143101 0.00011693 -0.00165139 -0.000347125 -2.60302e-05 0.000429342 -0.00014545 -0.000167863 2.62694e-05 0.00037636 3.65358e-05 
1500.1 0 -3.89916e-05 -0.0911809 1.10559e-05 -9.80372e-05 -0.298039 -0.00357556 0.00104305 0.000422662 -0.00556182 0.0988654 -0.00184915 -0.00126129 0.000383967 0.000305255 0.000509468 -0.00222758 6.28914e-05 -0.00225689 -0.000637208 -0.00193908 -6.25804e-05 -0.000158794 0.000133556 -0.00162786 -0.000347723 -3.08194e-05 0.000450626 -0.000149584 -0.000178288 3.14504e-05 0.000380843 4.21758e-05 
1500.45 0 -4.85398e-05 -0.0875805 1.12564e-05 -0.000107941 -0.306365 -0.00365103 0.00104946 0.000426507 -0.00552037 0.0900752 -0.00192038 -0.00134171 0.000395487 0.000284314 0.000494939 -0.00227613 8.78072e-05 -0.002141 -0.000624392 -0.00197187 -6.49041e-05 -0.000174963 0.000149628 -0.00160403 -0.000348298 -3.62609e-05 0.000472762 -0.000153577 -0.00018875 3.67667e-05 0.000385144 4.7631e-05 
1500.8 0 -5.82454e-05 -0.0839195 1.15266e-05 -0.00011874 -0.314266 -0.00372477 0.00105431 0.000431314 -0.00547424 0.0812767 -0.00198563 -0.00142036 0.000407268 0.000259429 0.000476322 -0.00231698 0.000112277 -0.00202896 -0.000610762 -0.00200359 -6.62376e-05 -0.000191483 0.000165385 -0.0015788 -0.000348994 -4.20605e-05 0.000495819 -0.000157131 -0.000199064 4.19702e-05 0.000389509 5.31528e-05 
1501.15 0 -6.83773e-05 -0.0802003 1.17861e-05 -0.000130647 -0.32175 -0.00379658 0.00105828 0.000437175 -0.00542291 0.0724785 -0.00204371 -0.00149574 0.000419464 0.000233003 0.000452918 -0.00235073 0.000136553 -0.00192182 -0.000594152 -0.0020336 -6.60518e-05 -0.000208431 0.000181248 -0.00154994 -0.000349382 -4.7977e-05 0.000519139 -0.000160381 -0.000209337 4.70791e-05 0.000393819 5.87912e-05 
1501.5 0 -7.92613e-05 -0.0764273 1.19436e-05 -0.000143725 -0.328825 -0.00386592 0.00106212 0.000443587 -0.00536595 0.0636861 -0.00209396 -0.0015662 0.000432079 0.00020629 0.000424201 -0.00237801 0.00016014 -0.00182015 -0.000574498 -0.00206102 -6.38527e-05 -0.000225882 0.00019769 -0.00151645 -0.000348738 -5.38398e-05 0.000542259 -0.000163889 -0.000219723 5.20874e-05 0.000397859 6.4731e-05 
1501.85 0 -9.10261e-05 -0.0726039 1.20504e-05 -0.000157485 -0.335495 -0.00393242 0.00106756 0.000450482 -0.00530281 0.0549041 -0.0021377 -0.00163094 0.000445143 0.000179814 0.000391714 -0.00239965 0.000182244 -0.00172419 -0.000553599 -0.00208609 -5.96085e-05 -0.000243726 0.000214696 -0.00147937 -0.000347023 -5.93651e-05 0.000565616 -0.00016819 -0.000230471 5.64125e-05 0.000401421 7.15515e-05 
1502.2 0 -0.000103791 -0.0687338 1.22139e-05 -0.000170856 -0.34176 -0.00399569 0.00107627 0.000458005 -0.00523299 0.0461389 -0.00217726 -0.00168992 0.000459006 0.000156106 0.000358011 -0.00241616 0.00020285 -0.0016335 -0.000533301 -0.00210978 -5.32574e-05 -0.00026175 0.000232168 -0.00144052 -0.000345008 -6.44605e-05 0.000589252 -0.000173142 -0.000241794 5.92405e-05 0.000403699 7.89377e-05 
1502.55 0 -0.000117797 -0.0648211 1.24297e-05 -0.000182133 -0.347622 -0.00405521 0.0010881 0.000465591 -0.00515644 0.0373975 -0.00221388 -0.00174278 0.000474677 0.000138586 0.000323249 -0.00242669 0.000222586 -0.00154704 -0.000513977 -0.00213159 -4.47176e-05 -0.000279722 0.000249977 -0.0014008 -0.000343084 -6.92957e-05 0.000612543 -0.000178514 -0.000254093 6.05391e-05 0.000404191 8.56199e-05 
1502.9 0 -0.000133146 -0.0608694 1.26584e-05 -0.000190552 -0.353083 -0.0041108 0.00110193 0.000472314 -0.00507283 0.0286858 -0.00224748 -0.00178864 0.000492729 0.000126479 0.000285403 -0.0024309 0.000242217 -0.00146408 -0.000495404 -0.00215006 -3.45884e-05 -0.000297491 0.000267972 -0.00136039 -0.00034058 -7.35036e-05 0.000635109 -0.000184697 -0.000267621 6.10364e-05 0.000403417 9.11969e-05 
1503.25 0 -0.000149085 -0.0568819 1.28574e-05 -0.000197634 -0.358148 -0.0041623 0.0011179 0.000477649 -0.00498171 0.0200092 -0.00227722 -0.00182746 0.000512475 0.000115929 0.000243401 -0.00242995 0.000262992 -0.00138459 -0.000477742 -0.00216418 -2.4054e-05 -0.000314972 0.000286167 -0.00131965 -0.000336973 -7.64557e-05 0.000656674 -0.000191853 -0.000282397 6.12293e-05 0.000401972 9.63681e-05 
1503.6 0 -0.000164774 -0.0528632 1.29346e-05 -0.000205388 -0.36282 -0.00420871 0.00113702 0.000482027 -0.00488442 0.0113745 -0.00230255 -0.00186024 0.000532883 0.000105793 0.000198092 -0.00242438 0.000285996 -0.00130939 -0.000460749 -0.00217394 -1.32569e-05 -0.000332443 0.000305178 -0.00127891 -0.000332487 -7.81801e-05 0.0006777 -0.000199343 -0.000298592 6.12242e-05 0.000400141 0.000101944 
1503.95 0 -0.000180376 -0.0488178 1.27366e-05 -0.000213772 -0.367101 -0.00424926 0.00115755 0.000486788 -0.00478268 0.00279051 -0.00232361 -0.00188803 0.000553155 9.8417e-05 0.000151389 -0.00241325 0.000310634 -0.00124003 -0.00044416 -0.00218015 -1.36675e-06 -0.000350183 0.000325531 -0.00123806 -0.000327819 -7.91993e-05 0.000699242 -0.000206947 -0.000316139 6.12396e-05 0.000398492 0.000108274 
1504.3 0 -0.000196181 -0.0447493 1.22397e-05 -0.000221254 -0.370994 -0.0042838 0.00117574 0.000493025 -0.00467571 -0.00573363 -0.00234018 -0.00191097 0.000573299 9.39742e-05 0.000104398 -0.00239551 0.00033557 -0.00117722 -0.000428924 -0.00218314 1.14113e-05 -0.000368011 0.000347019 -0.00119714 -0.000323468 -7.9944e-05 0.000721554 -0.000214678 -0.000334739 6.19795e-05 0.000397502 0.000114984 
1504.65 0 -0.0002121 -0.040661 1.16393e-05 -0.000227742 -0.374502 -0.00431179 0.00119052 0.000500733 -0.00456125 -0.0141889 -0.00235202 -0.00192834 0.00059413 8.82511e-05 5.6885e-05 -0.00237097 0.000361679 -0.00112005 -0.000415649 -0.00218257 2.44817e-05 -0.000385646 0.000369302 -0.00115619 -0.000319018 -8.05621e-05 0.000743906 -0.000222088 -0.000354342 6.35858e-05 0.000396687 0.000121937 
1505 0 -0.000228077 -0.0365564 1.10593e-05 -0.000235072 -0.377632 -0.00433241 0.00120383 0.00050909 -0.0044384 -0.0225677 -0.00235896 -0.00193922 0.000616362 7.77525e-05 8.73152e-06 -0.00233981 0.000392383 -0.00106726 -0.000403646 -0.00217819 3.78622e-05 -0.000402974 0.000392613 -0.00111493 -0.000313339 -8.09911e-05 0.000765399 -0.000229057 -0.000374878 6.53376e-05 0.000394976 0.000129619 
1505.35 0 -0.000244143 -0.0324386 1.0631e-05 -0.00024456 -0.380387 -0.00434555 0.00121667 0.00051699 -0.00430827 -0.0308636 -0.00236004 -0.001943 0.000640501 6.18029e-05 -3.90392e-05 -0.00230199 0.000429716 -0.00101854 -0.000392186 -0.00217016 5.15067e-05 -0.000420076 0.000417465 -0.00107304 -0.000305563 -8.11016e-05 0.0007857 -0.000235738 -0.000396444 6.68308e-05 0.000391901 0.000138652 
1505.7 0 -0.000259921 -0.0283104 1.07146e-05 -0.000256007 -0.382775 -0.00435165 0.00122739 0.000523868 -0.0041727 -0.0390711 -0.00235485 -0.00193932 0.000666845 3.94681e-05 -8.42139e-05 -0.00225774 0.000472678 -0.000974913 -0.000380694 -0.00215906 6.47693e-05 -0.000437188 0.000443896 -0.00103022 -0.000295664 -8.08321e-05 0.000805071 -0.000241988 -0.000419177 6.80639e-05 0.000387749 0.000149446 
1506.05 0 -0.000274859 -0.0241749 1.14001e-05 -0.000268934 -0.384806 -0.00435091 0.00123347 0.000529718 -0.00403289 -0.047186 -0.0023444 -0.00192804 0.000695495 9.52321e-06 -0.000124845 -0.00220762 0.000519583 -0.000937884 -0.000368127 -0.00214488 7.69121e-05 -0.000454208 0.000471546 -0.000986463 -0.000284374 -8.0119e-05 0.000823495 -0.000247298 -0.000443123 6.88205e-05 0.000382798 0.000161814 
1506.4 0 -0.000288658 -0.0200361 1.22987e-05 -0.000283341 -0.386485 -0.00434354 0.00123299 0.000534098 -0.00388904 -0.055205 -0.00232912 -0.00190926 0.00072653 -2.69738e-05 -0.000161312 -0.00215234 0.000570261 -0.000908224 -0.000353544 -0.00212704 8.78163e-05 -0.000470807 0.000500097 -0.000942719 -0.000272112 -7.8724e-05 0.00084126 -0.00025142 -0.000468402 6.85821e-05 0.000377078 0.000174909 
1506.75 0 -0.000301076 -0.0158975 1.29026e-05 -0.000299048 -0.387816 -0.00432961 0.00122474 0.000536754 -0.00374103 -0.0631231 -0.00230872 -0.0018828 0.000759869 -6.73988e-05 -0.000195747 -0.00209239 0.000625183 -0.000885789 -0.000337698 -0.00210665 9.79253e-05 -0.000487268 0.000529145 -0.000899677 -0.000258769 -7.65828e-05 0.000859276 -0.000254794 -0.000495155 6.76491e-05 0.000370118 0.000188275 
1507.1 0 -0.000312007 -0.0117616 1.29454e-05 -0.000315301 -0.388801 -0.00430872 0.00120853 0.000538185 -0.00358902 -0.0709346 -0.00228318 -0.00184746 0.000795653 -0.000112717 -0.000229587 -0.00202767 0.000683419 -0.000869579 -0.000321858 -0.00208566 0.000107528 -0.000503877 0.000558394 -0.000856636 -0.00024469 -7.41067e-05 0.000877527 -0.000257729 -0.000523374 6.73514e-05 0.000361284 0.000202081 
1507.45 0 -0.000321621 -0.00763154 1.29367e-05 -0.000332256 -0.389445 -0.00428061 0.00118488 0.00053817 -0.00343461 -0.0786334 -0.00225266 -0.00180198 0.000834358 -0.00016765 -0.000263276 -0.00195795 0.000743119 -0.000857153 -0.000306161 -0.00206383 0.000116354 -0.000520713 0.000587677 -0.000812801 -0.000230234 -7.1334e-05 0.0008952 -0.00026021 -0.00055259 6.82593e-05 0.000350575 0.000216294 
1507.8 0 -0.00033054 -0.00351043 1.35391e-05 -0.000351051 -0.389754 -0.00424646 0.00115413 0.000536065 -0.00327944 -0.0862119 -0.00221769 -0.00174682 0.000875604 -0.000234417 -0.000296979 -0.00188361 0.000803705 -0.000845143 -0.000290208 -0.00203905 0.000124074 -0.000537923 0.000616577 -0.000768181 -0.000215349 -6.76768e-05 0.000912325 -0.000262287 -0.000582391 6.91835e-05 0.00033898 0.000230629 
1508.15 0 -0.000338927 0.000598847 1.47385e-05 -0.000372111 -0.389733 -0.00420862 0.00111655 0.000531722 -0.0031233 -0.0936634 -0.00217969 -0.00168343 0.000918252 -0.000310226 -0.000330914 -0.00180593 0.000866202 -0.000831484 -0.000273707 -0.00201061 0.000130172 -0.000555271 0.000644827 -0.000723004 -0.000199907 -6.31234e-05 0.000929725 -0.000264086 -0.000612929 6.84063e-05 0.000327402 0.000244655 
1508.5 0 -0.0003463 0.00469309 1.63866e-05 -0.000394334 -0.389385 -0.00416838 0.00107345 0.000524893 -0.0029653 -0.100984 -0.00214054 -0.00161215 0.000961127 -0.00039034 -0.000366052 -0.00172539 0.000931697 -0.000816804 -0.000256472 -0.00197936 0.000134436 -0.00057242 0.000672476 -0.000677557 -0.000184182 -5.82733e-05 0.000947078 -0.000265581 -0.000644606 6.50497e-05 0.00031556 0.000257852 
1508.85 0 -0.000352637 0.00876916 1.84214e-05 -0.000415405 -0.388716 -0.004125 0.00102678 0.000514973 -0.00280574 -0.108171 -0.00210175 -0.00153301 0.00100345 -0.000470931 -0.000404314 -0.00164162 0.00100048 -0.000803349 -0.000238124 -0.0019456 0.000137672 -0.000589133 0.00069925 -0.000632292 -0.000167962 -5.33267e-05 0.000963177 -0.000266697 -0.000676878 5.94006e-05 0.000303917 0.000269786 
1509.2 0 -0.00035829 0.0128254 2.08646e-05 -0.000433282 -0.387731 -0.00407775 0.00097825 0.000501659 -0.00264525 -0.115218 -0.00206498 -0.00144765 0.00104529 -0.000549984 -0.00044651 -0.00155559 0.00107086 -0.000791586 -0.000218264 -0.00190947 0.000140312 -0.000605441 0.000724883 -0.000586985 -0.000150449 -4.80777e-05 0.000977646 -0.000267492 -0.000708424 5.27339e-05 0.000293645 0.000280662 
1509.55 0 -0.000362975 0.0168608 2.36434e-05 -0.000447686 -0.386441 -0.00402646 0.000929523 0.000486041 -0.00248482 -0.122121 -0.002032 -0.00135948 0.00108682 -0.000628353 -0.000490333 -0.00146913 0.00113902 -0.000779776 -0.0001969 -0.00187171 0.000141775 -0.000621494 0.000749925 -0.000541063 -0.000131883 -4.26077e-05 0.000991 -0.000267939 -0.000738799 4.6118e-05 0.000284737 0.000290943 
1509.9 0 -0.000366089 0.0208722 2.66738e-05 -0.000459737 -0.384854 -0.00397054 0.000882393 0.000469436 -0.00232598 -0.128874 -0.00200363 -0.00127158 0.00112782 -0.000708664 -0.00053273 -0.00138321 0.00120239 -0.0007668 -0.000174458 -0.00183262 0.000141796 -0.000636967 0.000774389 -0.000494816 -0.000113206 -3.76258e-05 0.00100381 -0.000268259 -0.000768358 3.9244e-05 0.00027629 0.000300396 
1510.25 0 -0.00036775 0.0248547 2.99157e-05 -0.000470664 -0.382977 -0.0039097 0.000837461 0.000452202 -0.00216894 -0.135477 -0.00197943 -0.0011845 0.0011682 -0.00079216 -0.000572713 -0.00129729 0.00126257 -0.000752957 -0.000152099 -0.00179125 0.000140974 -0.000651811 0.000798077 -0.000449193 -9.4803e-05 -3.35652e-05 0.00101591 -0.000268936 -0.00079747 3.10634e-05 0.000267891 0.000308595 
1510.6 0 -0.000368411 0.0288038 3.3253e-05 -0.000480798 -0.380811 -0.00384469 0.000793824 0.000434792 -0.00201285 -0.141924 -0.00195823 -0.00109764 0.00120861 -0.000877007 -0.000610548 -0.00121118 0.00132307 -0.000737723 -0.000131361 -0.00174641 0.000139737 -0.000666392 0.000821579 -0.000405029 -7.66242e-05 -2.99796e-05 0.00102698 -0.000269828 -0.000826288 2.08885e-05 0.000259611 0.000315494 
1510.95 0 -0.000368107 0.0327155 3.65778e-05 -0.000489445 -0.378359 -0.00377575 0.000751271 0.000417832 -0.00185767 -0.148215 -0.00193894 -0.001012 0.0012493 -0.000959303 -0.000646464 -0.00112585 0.00138462 -0.000719798 -0.000112615 -0.00169877 0.000138285 -0.00068075 0.000845581 -0.000362788 -5.85391e-05 -2.64709e-05 0.00103751 -0.000270434 -0.000855217 8.92065e-06 0.000251137 0.000321115 
1511.3 0 -0.000366936 0.0365871 3.99303e-05 -0.000495014 -0.375622 -0.00370244 0.000711068 0.000401407 -0.00170399 -0.154345 -0.00192145 -0.000930226 0.00128957 -0.00103652 -0.000680749 -0.0010421 0.00144381 -0.000699009 -9.51244e-05 -0.00165084 0.000136467 -0.00069471 0.00086985 -0.000322642 -4.05146e-05 -2.31057e-05 0.00104797 -0.000271072 -0.000884219 -3.61034e-06 0.000242251 0.000325439 
1511.65 0 -0.000364664 0.0404169 4.38507e-05 -0.000495754 -0.372606 -0.00362464 0.000674257 0.000386176 -0.0015518 -0.160312 -0.00190692 -0.000854397 0.0013289 -0.00111036 -0.000713412 -0.000960225 0.00149673 -0.00067524 -7.93483e-05 -0.00160443 0.000133916 -0.00070816 0.000893478 -0.000284302 -2.28004e-05 -2.04523e-05 0.00105792 -0.000272718 -0.000912179 -1.59616e-05 0.000233433 0.000328564 
1512 0 -0.000360743 0.0442043 4.86802e-05 -0.000491258 -0.36932 -0.003542 0.000640912 0.000373354 -0.00140087 -0.166111 -0.00189706 -0.000784183 0.00136731 -0.00118488 -0.000743986 -0.000880932 0.00154291 -0.000647085 -6.75765e-05 -0.00155929 0.00013042 -0.000720788 0.000915588 -0.000246828 -5.89826e-06 -1.8825e-05 0.00106711 -0.000275698 -0.000938651 -2.81658e-05 0.000225256 0.00033031 
1512.35 0 -0.000355259 0.0479484 5.3873e-05 -0.000482749 -0.365775 -0.00345429 0.000611305 0.000363017 -0.00125176 -0.171739 -0.00189219 -0.000718778 0.00140521 -0.00126277 -0.000772775 -0.000805239 0.00158354 -0.000613412 -6.11623e-05 -0.00151476 0.000125491 -0.000732416 0.00093603 -0.000209037 1.01486e-05 -1.75803e-05 0.00107572 -0.000279116 -0.000964382 -4.00548e-05 0.000217912 0.000330372 
1512.7 0 -0.000348337 0.0516472 5.86192e-05 -0.000472177 -0.361979 -0.00336258 0.000585055 0.000354009 -0.00110681 -0.177194 -0.0018908 -0.000658755 0.001443 -0.00134468 -0.00080002 -0.000733031 0.00161893 -0.000575048 -5.8776e-05 -0.00147119 0.00011889 -0.000743055 0.000955231 -0.000170673 2.55199e-05 -1.59562e-05 0.00108346 -0.000282071 -0.000990036 -5.13158e-05 0.000211282 0.000328961 
1513.05 0 -0.00033948 0.0552975 6.27245e-05 -0.000460938 -0.357939 -0.00326812 0.000560229 0.000344537 -0.000968248 -0.182471 -0.00189086 -0.000605154 0.00148047 -0.00143212 -0.000824564 -0.000663357 0.00164875 -0.000534218 -5.84593e-05 -0.00142946 0.000111188 -0.000753028 0.000973155 -0.000132587 4.0275e-05 -1.41087e-05 0.00108965 -0.000284848 -0.00101546 -6.14188e-05 0.000205616 0.000326123 
1513.4 0 -0.000328932 0.0588961 6.65293e-05 -0.000450085 -0.353661 -0.00317102 0.000535327 0.000333306 -0.000835711 -0.187568 -0.00189146 -0.000558004 0.00151734 -0.00152828 -0.00084568 -0.000595595 0.00167325 -0.000492293 -5.9952e-05 -0.00138962 0.000103013 -0.000762836 0.000990199 -9.53428e-05 5.48514e-05 -1.25858e-05 0.00109404 -0.000288052 -0.00104002 -7.03779e-05 0.000201105 0.000321749 
1513.75 0 -0.000317987 0.0624401 7.01504e-05 -0.000440432 -0.34915 -0.00307129 0.000510479 0.000319301 -0.000707992 -0.19248 -0.00189269 -0.000516863 0.0015537 -0.00163272 -0.000863974 -0.000529105 0.00169371 -0.000449169 -6.36182e-05 -0.00135111 9.45353e-05 -0.000772583 0.00100765 -5.88718e-05 6.93094e-05 -1.15291e-05 0.00109688 -0.000291769 -0.00106347 -7.92359e-05 0.0001974 0.000316429 
1514.1 0 -0.00030716 0.0659263 7.36072e-05 -0.000431097 -0.344411 -0.0029691 0.000486251 0.000301319 -0.000584656 -0.197204 -0.00189442 -0.00048207 0.00158927 -0.00173981 -0.00088 -0.000463798 0.0017108 -0.000404481 -6.92747e-05 -0.00131283 8.56481e-05 -0.000782196 0.00102599 -2.3375e-05 8.35786e-05 -1.07633e-05 0.00109845 -0.000295933 -0.00108607 -8.88225e-05 0.000194529 0.000310736 
1514.45 0 -0.000296433 0.0693522 7.69571e-05 -0.000420004 -0.339451 -0.00286482 0.000462518 0.000279398 -0.000465575 -0.201735 -0.00189678 -0.000454411 0.00162308 -0.00184452 -0.000893899 -0.000401258 0.00172399 -0.000358651 -7.61196e-05 -0.00127364 7.64917e-05 -0.00079163 0.00104525 1.11832e-05 9.75767e-05 -9.94565e-06 0.00109933 -0.000300121 -0.00110828 -9.89767e-05 0.000192608 0.000304762 
1514.8 0 -0.000285946 0.0727166 7.99061e-05 -0.000405904 -0.334277 -0.00275982 0.0004388 0.000256068 -0.000351164 -0.206073 -0.0019001 -0.000433425 0.00165436 -0.00194591 -0.000905652 -0.000343147 0.00173289 -0.000312415 -8.30392e-05 -0.00123323 6.74084e-05 -0.000800804 0.00106568 4.58017e-05 0.000110564 -9.19089e-06 0.00109992 -0.000304068 -0.00113012 -0.000108936 0.000191161 0.000298571 
1515.15 0 -0.000275193 0.0760188 8.22203e-05 -0.000388641 -0.328898 -0.00265555 0.000415337 0.000234703 -0.000242289 -0.210215 -0.00190401 -0.000416564 0.00168376 -0.00204564 -0.000915133 -0.000289588 0.00173795 -0.000265317 -8.99184e-05 -0.00119156 5.81983e-05 -0.000809622 0.00108644 8.15275e-05 0.000122279 -8.78257e-06 0.00110009 -0.000307814 -0.00115098 -0.000117724 0.000189353 0.000292561 
1515.5 0 -0.000262858 0.079257 8.39003e-05 -0.000368668 -0.323323 -0.00255197 0.000393061 0.000217053 -0.000140014 -0.214162 -0.00190762 -0.00040152 0.00171241 -0.00214581 -0.000922065 -0.000239466 0.00173958 -0.000215849 -9.70167e-05 -0.00114943 4.83277e-05 -0.00081784 0.00110638 0.000118153 0.000133412 -8.86711e-06 0.00109976 -0.000311254 -0.00117045 -0.000124994 0.000187018 0.00028693 
1515.85 0 -0.000248251 0.0824304 8.49758e-05 -0.000346819 -0.31756 -0.0024479 0.000372327 0.00020253 -4.67162e-05 -0.217914 -0.00191018 -0.000388543 0.00174001 -0.00224679 -0.000926955 -0.000191703 0.00173848 -0.000164542 -0.000103695 -0.00110822 3.80992e-05 -0.000824943 0.00112555 0.000155169 0.000144399 -9.58289e-06 0.00109851 -0.000314376 -0.00118935 -0.000131954 0.000184955 0.000281292 
1516.2 0 -0.000232111 0.0855373 8.58379e-05 -0.00032361 -0.311618 -0.0023432 0.000352577 0.000189441 3.53493e-05 -0.22147 -0.0019116 -0.000379661 0.00176575 -0.00234647 -0.000930648 -0.000145359 0.00173652 -0.000114525 -0.00010944 -0.00106828 2.85599e-05 -0.000830718 0.00114428 0.000192943 0.000155145 -1.11738e-05 0.00109603 -0.000317426 -0.00120779 -0.000139375 0.00018344 0.000275329 
1516.55 0 -0.000215894 0.0885752 8.72588e-05 -0.000298945 -0.305505 -0.00223949 0.000333363 0.000176539 0.000106624 -0.22483 -0.00191279 -0.000375505 0.00178934 -0.00244421 -0.000933182 -9.97018e-05 0.00173481 -6.72919e-05 -0.000113904 -0.00102946 1.99685e-05 -0.000835464 0.00116248 0.000231836 0.000165777 -1.39861e-05 0.00109263 -0.000320129 -0.00122447 -0.000146114 0.00018203 0.000268739 
1516.9 0 -0.000200004 0.0915414 8.9503e-05 -0.000273441 -0.299227 -0.00213899 0.000315414 0.000162542 0.000169297 -0.227992 -0.00191414 -0.00037373 0.00181069 -0.00254268 -0.00093429 -5.40875e-05 0.00173299 -2.17528e-05 -0.000115476 -0.000991362 1.21908e-05 -0.000839092 0.00117966 0.000271194 0.000176546 -1.78957e-05 0.00108833 -0.000322072 -0.00123911 -0.000151196 0.000181095 0.000261562 
1517.25 0 -0.00018326 0.0944343 9.21434e-05 -0.000248344 -0.292789 -0.00204239 0.000299666 0.000145186 0.000225398 -0.230954 -0.00191474 -0.000372255 0.00183039 -0.00264223 -0.000934102 -8.90639e-06 0.00173076 2.31658e-05 -0.000113958 -0.000953255 5.87601e-06 -0.000841678 0.00119535 0.000310194 0.000187814 -2.21506e-05 0.00108294 -0.000324162 -0.00125243 -0.000155206 0.000181914 0.000253892 
1517.6 0 -0.000164472 0.0972524 9.4798e-05 -0.000224043 -0.2862 -0.00194789 0.000285061 0.000123482 0.000276816 -0.233712 -0.001915 -0.000371919 0.00185007 -0.00273835 -0.000932919 3.45302e-05 0.00172785 6.86229e-05 -0.00011256 -0.000914915 1.04447e-06 -0.000844072 0.00120967 0.000349062 0.000200194 -2.61065e-05 0.00107694 -0.000327181 -0.0012648 -0.00015917 0.000184589 0.000245535 
1517.95 0 -0.000143973 0.0999922 9.75679e-05 -0.000199879 -0.279465 -0.00185292 0.00026985 9.93052e-05 0.000325529 -0.236265 -0.00191635 -0.000374549 0.00187094 -0.00282681 -0.000930128 7.51976e-05 0.00172418 0.000116442 -0.000113011 -0.000876572 -3.76069e-06 -0.000846804 0.00122339 0.00038802 0.000213904 -2.97735e-05 0.00107119 -0.000329958 -0.00127615 -0.000163572 0.000188279 0.000236728 
1518.3 0 -0.000123249 0.10265 0.000100808 -0.000175489 -0.272591 -0.00175606 0.000253379 7.48423e-05 0.00037207 -0.238611 -0.00191889 -0.000380784 0.0018927 -0.00290874 -0.000924929 0.000113494 0.00172121 0.000168045 -0.000113745 -0.000837453 -9.23581e-06 -0.000849219 0.00123732 0.000426291 0.000229087 -3.35799e-05 0.00106584 -0.000330974 -0.00128615 -0.000168435 0.000192642 0.000227706 
1518.65 0 -0.000103608 0.105224 0.000104155 -0.000151789 -0.265581 -0.00165707 0.00023505 5.05084e-05 0.000415425 -0.24075 -0.00192204 -0.00038984 0.00191385 -0.00298764 -0.000917784 0.000151401 0.00172165 0.000223823 -0.000113492 -0.000795724 -1.48483e-05 -0.000850612 0.00125124 0.000463612 0.000245705 -3.78218e-05 0.00106066 -0.00032985 -0.00129456 -0.000173349 0.000197449 0.000218705 
1519 0 -8.55441e-05 0.107714 0.00010699 -0.000129014 -0.258447 -0.00155693 0.000214029 2.63425e-05 0.000455465 -0.24268 -0.0019245 -0.000400368 0.0019327 -0.00306368 -0.00090964 0.00019073 0.00172716 0.000283343 -0.000112508 -0.000750141 -2.05914e-05 -0.000850834 0.00126449 0.000501582 0.000262971 -4.22853e-05 0.00105574 -0.000326782 -0.00130108 -0.000178032 0.000202169 0.000210253 
1519.35 0 -6.83849e-05 0.110118 0.00010969 -0.000105906 -0.251197 -0.0014563 0.000189332 2.64264e-06 0.000492908 -0.244401 -0.00192451 -0.000411388 0.00194782 -0.00313382 -0.000901376 0.000231945 0.00173698 0.000345256 -0.000111762 -0.00070023 -2.69664e-05 -0.000849658 0.00127702 0.000542187 0.000279893 -4.67874e-05 0.00105152 -0.000322038 -0.00130515 -0.00018263 0.000206373 0.000202137 
1519.7 0 -5.18582e-05 0.112436 0.000112807 -8.13897e-05 -0.243838 -0.00135542 0.000160122 -2.00428e-05 0.0005285 -0.24591 -0.00192115 -0.000422536 0.00195858 -0.00319475 -0.000893891 0.0002745 0.00174834 0.000407286 -0.000112272 -0.00064534 -3.41668e-05 -0.000846949 0.00128855 0.000585809 0.000295761 -5.14548e-05 0.00104777 -0.000315998 -0.00130632 -0.000187404 0.000210173 0.00019331 
1520.05 0 -3.62549e-05 0.114666 0.00011641 -5.48611e-05 -0.236377 -0.00125657 0.000126613 -4.09099e-05 0.000564396 -0.247208 -0.00191505 -0.000433855 0.00196536 -0.00324653 -0.000888647 0.000316772 0.00175894 0.000467805 -0.000113738 -0.000583885 -4.19782e-05 -0.000842714 0.00129854 0.000631463 0.000310685 -5.66696e-05 0.00104341 -0.000308874 -0.00130461 -0.000192579 0.000213922 0.000182712 
1520.4 0 -2.10848e-05 0.116808 0.000120359 -2.70288e-05 -0.228822 -0.00116189 9.01008e-05 -5.95786e-05 0.000602345 -0.248294 -0.00190755 -0.000443641 0.00196925 -0.00329318 -0.000886373 0.000358118 0.00176957 0.000526428 -0.000115104 -0.000515744 -5.04162e-05 -0.000837281 0.00130744 0.000677977 0.000325015 -6.30652e-05 0.0010384 -0.000300909 -0.00130053 -0.000198315 0.000217003 0.000170486 
1520.75 0 -5.40373e-06 0.11886 0.000124666 -9.19901e-08 -0.221184 -0.00107058 5.27539e-05 -7.63694e-05 0.000641341 -0.249169 -0.00189977 -0.000449241 0.00197159 -0.00333686 -0.000886196 0.000399781 0.0017831 0.000582658 -0.000116083 -0.000444108 -5.98164e-05 -0.000831235 0.00131585 0.000724913 0.000338997 -7.05585e-05 0.00103309 -0.000292019 -0.00129461 -0.000204624 0.000219482 0.000157039 
1521.1 0 1.13729e-05 0.12082 0.00012916 2.46437e-05 -0.213471 -0.000980817 1.64128e-05 -9.23228e-05 0.000678672 -0.249833 -0.0018929 -0.000451224 0.00197309 -0.0033751 -0.000886881 0.000442947 0.00180127 0.000635125 -0.000115928 -0.00037256 -7.04354e-05 -0.000825136 0.00132313 0.000772368 0.000352653 -7.88402e-05 0.00102702 -0.000281987 -0.00128734 -0.000211447 0.000222528 0.000142776 
1521.45 0 2.85638e-05 0.122685 0.000133249 4.8031e-05 -0.205689 -0.000892451 -1.93546e-05 -0.00010825 0.00071326 -0.25029 -0.00188745 -0.000452782 0.00197384 -0.00340398 -0.000886583 0.000488159 0.00182216 0.000682115 -0.000113495 -0.000303393 -8.22085e-05 -0.000819712 0.00132808 0.000819943 0.000365834 -8.81973e-05 0.00101975 -0.000271569 -0.00127891 -0.000218033 0.000226467 0.000128279 
1521.8 0 4.505e-05 0.124454 0.00013689 7.1709e-05 -0.197841 -0.00080727 -5.68661e-05 -0.000123337 0.000746906 -0.25054 -0.00188198 -0.000456001 0.00197414 -0.00342171 -0.000883308 0.000535745 0.00184132 0.000724416 -0.000109316 -0.000238029 -9.47096e-05 -0.000814944 0.00133011 0.000866768 0.000378227 -9.9034e-05 0.00101148 -0.000261555 -0.00126867 -0.000224044 0.000230063 0.000113933 
1522.15 0 6.0824e-05 0.126125 0.000140135 9.66369e-05 -0.189933 -0.000726531 -9.72846e-05 -0.000136522 0.000781354 -0.250583 -0.00187363 -0.000460754 0.00197341 -0.00342921 -0.000876468 0.000586959 0.00185628 0.000765184 -0.000104241 -0.000177137 -0.000107566 -0.000810298 0.00132941 0.000912338 0.000389699 -0.000111729 0.00100285 -0.000251329 -0.00125719 -0.000230124 0.000231736 9.96929e-05 
1522.5 0 7.6251e-05 0.127697 0.00014257 0.000123097 -0.181974 -0.000649928 -0.000140144 -0.000147946 0.000815833 -0.250419 -0.00186078 -0.000466448 0.00197 -0.00342833 -0.000867691 0.00064308 0.00186856 0.000804706 -9.81291e-05 -0.000121155 -0.000120792 -0.000805885 0.00132636 0.000957003 0.000400351 -0.000126523 0.000994436 -0.000239901 -0.00124599 -0.000236808 0.000231519 8.54638e-05 
1522.85 0 9.1197e-05 0.129171 0.000144343 0.000150782 -0.173975 -0.000577232 -0.000185129 -0.000158074 0.000849364 -0.250048 -0.00184373 -0.000473189 0.00196313 -0.00342051 -0.000858941 0.000703609 0.00188142 0.000841271 -9.03775e-05 -7.0032e-05 -0.000134501 -0.000802219 0.00132078 0.00100192 0.000409393 -0.000142631 0.00098615 -0.000226754 -0.00123483 -0.000244326 0.000230195 7.19923e-05 
1523.2 0 0.00010591 0.130544 0.000146065 0.00017866 -0.165947 -0.000508599 -0.000232537 -0.000166523 0.000882907 -0.249475 -0.00182367 -0.000482124 0.00195375 -0.00340665 -0.000850227 0.000767196 0.00189778 0.00087594 -8.03243e-05 -2.23782e-05 -0.00014823 -0.000799442 0.00131235 0.00104724 0.000416487 -0.000159019 0.000977781 -0.000212541 -0.00122301 -0.000252956 0.000228105 5.99423e-05 
1523.55 0 0.000120698 0.131813 0.000148053 0.000206026 -0.157895 -0.000444553 -0.000282907 -0.000172192 0.000918186 -0.248702 -0.00180318 -0.000495127 0.00194392 -0.00338787 -0.000841411 0.00083242 0.00191857 0.00091176 -6.90955e-05 2.36997e-05 -0.00016119 -0.000796975 0.00130101 0.00109137 0.000422547 -0.000175871 0.000969235 -0.000198381 -0.00121126 -0.000261956 0.000225286 4.89685e-05 
1523.9 0 0.000135601 0.132976 0.000150062 0.000232752 -0.149822 -0.0003861 -0.00033567 -0.000174208 0.000956996 -0.247732 -0.0017851 -0.000513194 0.0019343 -0.00336615 -0.000833085 0.000898256 0.00194149 0.000950032 -5.94706e-05 7.09631e-05 -0.000173303 -0.000793997 0.00128737 0.00113289 0.000427738 -0.000194134 0.000960261 -0.000184499 -0.00120044 -0.000270254 0.000221628 3.90909e-05 
1524.25 0 0.00015008 0.134033 0.000151736 0.00025884 -0.141733 -0.000333409 -0.000388577 -0.000173078 0.00100014 -0.246565 -0.00176955 -0.000534959 0.00192374 -0.00334236 -0.000824523 0.000964559 0.00196415 0.000990416 -5.34598e-05 0.000122889 -0.000184635 -0.000790375 0.00127235 0.00117211 0.000431253 -0.000214263 0.000950682 -0.000171363 -0.00119003 -0.000277902 0.000217142 3.05973e-05 
1524.6 0 0.000162934 0.134983 0.000153088 0.000284248 -0.133635 -0.000287045 -0.000439208 -0.000170674 0.00104749 -0.245205 -0.00175428 -0.00055794 0.00191171 -0.00331585 -0.000814747 0.00103165 0.00198544 0.001034 -5.14454e-05 0.000181067 -0.000194976 -0.000786761 0.00125617 0.00120997 0.000433584 -0.000235621 0.00094035 -0.000160391 -0.00117889 -0.000285617 0.000212175 2.23998e-05 
1524.95 0 0.000173956 0.135828 0.000154336 0.00030875 -0.125536 -0.000247451 -0.000486372 -0.000168508 0.00109982 -0.243652 -0.00173837 -0.000581597 0.00189879 -0.00328545 -0.000804878 0.0010992 0.00200477 0.00108325 -5.31993e-05 0.000244712 -0.000204213 -0.000783523 0.001239 0.00124706 0.000436299 -0.000257249 0.000929137 -0.000152219 -0.00116644 -0.000293649 0.000207504 1.30599e-05 
1525.3 0 0.000183966 0.136566 0.000155783 0.000332618 -0.117446 -0.00021231 -0.000530113 -0.000167613 0.00115842 -0.24191 -0.00172277 -0.000607462 0.00188542 -0.0032507 -0.000796945 0.00116709 0.00202144 0.00113987 -5.81495e-05 0.000311984 -0.000212115 -0.000780604 0.00122094 0.00128448 0.000440018 -0.000278359 0.000917496 -0.00014557 -0.00115256 -0.000301265 0.000203239 2.33347e-06 
1525.65 0 0.000193257 0.137198 0.000157479 0.000356264 -0.109374 -0.000177766 -0.000571225 -0.000168843 0.00122438 -0.239984 -0.00170846 -0.000637013 0.00187147 -0.00321239 -0.00079254 0.00123661 0.00203508 0.00120365 -6.43814e-05 0.000380351 -0.000218588 -0.000778177 0.00120185 0.00132222 0.000444349 -0.000298373 0.000905481 -0.000139037 -0.00113726 -0.000308076 0.000198927 -9.28831e-06 
1526 0 0.000201771 0.137721 0.000159171 0.00037953 -0.101324 -0.00014109 -0.000611215 -0.000172545 0.00129767 -0.237875 -0.00169609 -0.000670542 0.001856 -0.00317189 -0.000792138 0.00130815 0.00204649 0.00127267 -6.99076e-05 0.000448491 -0.000223966 -0.000775688 0.00118175 0.00135887 0.00044873 -0.000317225 0.000892008 -0.000132828 -0.0011211 -0.000314596 0.000194385 -2.14513e-05 
1526.35 0 0.000209863 0.138134 0.000160058 0.000401634 -0.0932993 -0.000101554 -0.00065211 -0.00017859 0.00137742 -0.235585 -0.00168629 -0.000706685 0.00183765 -0.00313139 -0.000794765 0.00137994 0.00205762 0.00134362 -7.46419e-05 0.000517126 -0.000228711 -0.000772522 0.00115995 0.00139381 0.000452848 -0.000335085 0.00087655 -0.00012786 -0.00110496 -0.000321668 0.00018949 -3.39064e-05 
1526.7 0 0.000218401 0.13844 0.000159718 0.000422168 -0.0853026 -5.92845e-05 -0.000695192 -0.000185636 0.00146298 -0.233119 -0.0016788 -0.000742529 0.00181631 -0.00309209 -0.000798627 0.00144968 0.00207045 0.00141342 -8.00333e-05 0.00058699 -0.000233192 -0.000769159 0.00113553 0.00142796 0.000456151 -0.000351538 0.000859502 -0.000124657 -0.00108928 -0.00032946 0.00018395 -4.63413e-05 
1527.05 0 0.000227832 0.138639 0.000158799 0.000442006 -0.0773419 -1.34818e-05 -0.000740519 -0.000190955 0.00155301 -0.230477 -0.00167257 -0.000774057 0.00179197 -0.00305274 -0.000803076 0.00151631 0.00208483 0.00148076 -8.74136e-05 0.000657709 -0.000237257 -0.000766011 0.00110878 0.00146351 0.00045817 -0.00036608 0.000841516 -0.000122493 -0.00107335 -0.000337601 0.000177088 -5.90376e-05 
1527.4 0 0.000237479 0.138732 0.000157628 0.000461828 -0.0694271 3.67336e-05 -0.000787326 -0.000192781 0.00164571 -0.227664 -0.00166681 -0.000798461 0.00176379 -0.00301158 -0.00080943 0.0015789 0.00209977 0.00154744 -9.63742e-05 0.000728007 -0.000240524 -0.000762789 0.00108068 0.00150173 0.000459134 -0.000378036 0.00082318 -0.000120159 -0.00105629 -0.000345782 0.000168803 -7.23387e-05 
1527.75 0 0.000246323 0.138716 0.000155705 0.000481205 -0.0615652 9.09454e-05 -0.000835475 -0.000193289 0.00174101 -0.224686 -0.00166049 -0.000816868 0.0017314 -0.00296723 -0.000818797 0.00163559 0.00211487 0.00161588 -0.000105922 0.000796211 -0.000242999 -0.000759449 0.00105167 0.00154107 0.000459814 -0.000386852 0.000804217 -0.000117512 -0.00103863 -0.000352919 0.000159649 -8.59487e-05 
1528.1 0 0.000254177 0.138592 0.000152536 0.00049988 -0.0537594 0.000147561 -0.000886297 -0.000197268 0.00184035 -0.221547 -0.00165239 -0.000832544 0.00169476 -0.00291874 -0.000830717 0.00168584 0.0021291 0.00168576 -0.000116878 0.000861095 -0.000244724 -0.000757178 0.00102185 0.00157954 0.000460952 -0.000393397 0.000783564 -0.000115052 -0.00102121 -0.000358237 0.000150064 -9.95902e-05 
1528.45 0 0.000262108 0.138363 0.000148333 0.000518062 -0.0460136 0.000205887 -0.000940904 -0.000206448 0.00194373 -0.218248 -0.00164172 -0.00084761 0.00165397 -0.00286622 -0.000844251 0.00173156 0.0021417 0.00175517 -0.000131145 0.000922091 -0.000245346 -0.000757502 0.000991786 0.00161716 0.000462786 -0.000398872 0.000760367 -0.000112871 -0.00100362 -0.000362258 0.000140301 -0.0001131 
1528.8 0 0.00027072 0.138031 0.000143454 0.000535884 -0.0383368 0.000267414 -0.000999028 -0.000218062 0.00204826 -0.214794 -0.00162858 -0.000862215 0.00160946 -0.00281168 -0.000857789 0.00177499 0.00215216 0.00182308 -0.000148495 0.00097904 -0.000244587 -0.000760371 0.000962171 0.00165486 0.000465371 -0.000403758 0.000734747 -0.000110784 -0.000984938 -0.000365539 0.0001309 -0.000126307 
1529.15 0 0.000279224 0.137598 0.000137757 0.00055265 -0.0307393 0.00033341 -0.00105875 -0.000229596 0.00215229 -0.211194 -0.00161353 -0.000875979 0.00156222 -0.00275751 -0.000869967 0.00181651 0.00216097 0.00188885 -0.000166158 0.00103173 -0.000242626 -0.000764539 0.000932604 0.00169275 0.000468869 -0.000408009 0.000707979 -0.00010865 -0.000964766 -0.000368483 0.000122282 -0.000139304 
1529.5 0 0.000287447 0.137064 0.000131488 0.000568088 -0.0232289 0.000404191 -0.00111717 -0.000241278 0.00225754 -0.207454 -0.00159631 -0.000890065 0.00151318 -0.00270328 -0.000881708 0.00185618 0.0021695 0.00195159 -0.000181634 0.00107968 -0.000239951 -0.000768982 0.000903125 0.00173034 0.000473786 -0.000411701 0.000681396 -0.00010713 -0.000943111 -0.000371151 0.000114488 -0.00015214 
1529.85 0 0.000296201 0.136429 0.000125115 0.000582937 -0.0158113 0.000480968 -0.00117115 -0.000254825 0.00236433 -0.20358 -0.00157579 -0.000906098 0.00146199 -0.00264687 -0.000895215 0.00189473 0.00217788 0.00201002 -0.000194912 0.00112239 -0.000237175 -0.000773365 0.000874549 0.00176695 0.000480131 -0.000415184 0.000654914 -0.000106591 -0.000920553 -0.000373755 0.000107252 -0.000164249 
1530.2 0 0.000305296 0.135695 0.000118649 0.000597832 -0.00849085 0.000564045 -0.00121895 -0.000270785 0.00247057 -0.199576 -0.00155104 -0.000924301 0.00140913 -0.00258776 -0.000910462 0.00193214 0.00218548 0.00206363 -0.000206401 0.00116012 -0.000234328 -0.000778156 0.000846179 0.00180181 0.00048699 -0.000418513 0.000627992 -0.000106603 -0.000897467 -0.000376017 9.99976e-05 -0.000175144 
1530.55 0 0.00031418 0.13486 0.00011224 0.000612643 -0.00126941 0.000651156 -0.00126137 -0.000286845 0.00257527 -0.195448 -0.0015214 -0.00094373 0.00135641 -0.0025284 -0.00092612 0.00196718 0.00219236 0.00211364 -0.000216133 0.00119354 -0.000231324 -0.000783582 0.000816578 0.00183383 0.000493803 -0.000420881 0.000600928 -0.000106663 -0.000874039 -0.000377322 9.29171e-05 -0.00018589 
1530.9 0 0.000323245 0.133926 0.000105751 0.000626372 0.00585073 0.000740612 -0.00129944 -0.000300767 0.00267927 -0.191201 -0.00148632 -0.000964132 0.00130407 -0.00247047 -0.000943085 0.00199785 0.00219957 0.00216053 -0.000221825 0.0012236 -0.000227638 -0.000788392 0.000785642 0.00186263 0.000500459 -0.000420554 0.000573307 -0.000105457 -0.000850892 -0.000378015 8.66277e-05 -0.000197033 
1531.25 0 0.000332725 0.132897 9.85223e-05 0.000638941 0.0128636 0.000832845 -0.00133425 -0.000315299 0.00278318 -0.186838 -0.00144573 -0.000986195 0.00125144 -0.00241103 -0.000962569 0.00202243 0.00220736 0.00220267 -0.000219795 0.00125131 -0.000222552 -0.000791802 0.000754705 0.00189009 0.000506775 -0.000416899 0.000544032 -0.000102791 -0.000828373 -0.000378698 8.07827e-05 -0.000207631 
1531.6 0 0.000342825 0.131775 9.07468e-05 0.000651751 0.0197602 0.000928562 -0.00136741 -0.000335614 0.00288591 -0.182366 -0.00140071 -0.00100886 0.00119864 -0.00234585 -0.000984258 0.00203998 0.00221388 0.00223885 -0.000209855 0.00127648 -0.000216305 -0.000794955 0.000724548 0.00191814 0.00051279 -0.000410757 0.000512939 -9.93229e-05 -0.000805898 -0.000379193 7.47063e-05 -0.000217231 
1531.95 0 0.000354076 0.130562 8.29911e-05 0.000665938 0.0265325 0.00102852 -0.00139939 -0.000362897 0.00298623 -0.177791 -0.00135245 -0.00102929 0.00114568 -0.00227284 -0.00100692 0.00204975 0.00221525 0.00227078 -0.000194017 0.0012975 -0.000209726 -0.000798799 0.000694712 0.00194598 0.000518486 -0.000403009 0.000480464 -9.51513e-05 -0.000782436 -0.000379069 6.83134e-05 -0.00022607 
1532.3 0 0.000365936 0.129258 7.49518e-05 0.000681254 0.0331759 0.00113253 -0.00142972 -0.000395042 0.00308355 -0.173116 -0.00130129 -0.00104485 0.00109251 -0.0021917 -0.00102874 0.00205057 0.002209 0.00230035 -0.000172765 0.00131334 -0.000203193 -0.000802843 0.000664417 0.0019723 0.000523507 -0.00039451 0.00044685 -9.01002e-05 -0.000758379 -0.000378915 6.20634e-05 -0.000234938 
1532.65 0 0.000377671 0.127863 6.6404e-05 0.000696629 0.0396892 0.00123866 -0.00145743 -0.000430177 0.00317684 -0.168347 -0.00124694 -0.00105405 0.00103993 -0.00210412 -0.00104852 0.00204195 0.00219651 0.00232595 -0.000145219 0.00132514 -0.000196074 -0.000806364 0.000633311 0.00199704 0.000528297 -0.000385708 0.000412347 -8.41526e-05 -0.000735107 -0.000379311 5.64232e-05 -0.000244187 
1533 0 0.00038943 0.126381 5.76775e-05 0.000711312 0.0460723 0.0013459 -0.00148132 -0.000467084 0.00326419 -0.163488 -0.0011896 -0.00105807 0.000988306 -0.00201345 -0.00106572 0.00202515 0.00218072 0.00234424 -0.000110927 0.00133546 -0.000187455 -0.000808488 0.000601694 0.00201949 0.00053411 -0.000376497 0.00037708 -7.77652e-05 -0.000713039 -0.000380069 5.1597e-05 -0.000253116 
1533.35 0 0.000401355 0.124811 4.85925e-05 0.000725206 0.0523249 0.00145419 -0.0015006 -0.000505607 0.00334423 -0.158544 -0.00113006 -0.00106011 0.000936753 -0.00192217 -0.00108057 0.00200285 0.00216316 0.00235355 -7.13534e-05 0.00134557 -0.00017745 -0.000808618 0.000569404 0.00203855 0.000541632 -0.000367716 0.000341452 -7.1349e-05 -0.00069149 -0.00038088 4.69715e-05 -0.000261591 
1533.7 0 0.000413743 0.123155 3.84752e-05 0.000738391 0.0584442 0.00156235 -0.00151446 -0.000546332 0.003417 -0.153518 -0.00106895 -0.00106188 0.000884682 -0.00183081 -0.00109451 0.00197908 0.00214412 0.00235441 -2.99251e-05 0.00135414 -0.000167171 -0.000807273 0.000535905 0.00205449 0.000551053 -0.000360945 0.00030616 -6.52569e-05 -0.000669969 -0.00038239 4.15454e-05 -0.000269888 
1534.05 0 0.000426599 0.121416 2.74343e-05 0.000751267 0.0644229 0.00166886 -0.00152207 -0.000589929 0.00348275 -0.148416 -0.00100717 -0.00106388 0.000833741 -0.00174077 -0.00110811 0.00195752 0.00212576 0.0023482 1.05856e-05 0.00135937 -0.000157177 -0.000805291 0.000501415 0.00206928 0.000561708 -0.000356617 0.000271073 -5.96532e-05 -0.000648571 -0.000385025 3.56252e-05 -0.00027741 
1534.4 0 0.000439461 0.119595 1.65045e-05 0.000763782 0.0702546 0.00177251 -0.00152412 -0.000636613 0.00354178 -0.143244 -0.000945017 -0.00106721 0.000785238 -0.00165525 -0.00112028 0.00193905 0.00211087 0.00233657 4.98289e-05 0.0013614 -0.000147217 -0.000802982 0.000466418 0.00208468 0.000571816 -0.000354068 0.000235746 -5.39622e-05 -0.000627541 -0.000387724 3.02635e-05 -0.000283495 
1534.75 0 0.000453054 0.117694 5.8585e-06 0.000775123 0.0759376 0.00187404 -0.00152235 -0.000686688 0.0035956 -0.138006 -0.000881972 -0.00107214 0.000738495 -0.00157416 -0.00112867 0.0019221 0.00209972 0.00232102 8.92282e-05 0.00136098 -0.000137358 -0.000799931 0.000431219 0.0020998 0.000580073 -0.000351871 0.000200785 -4.76579e-05 -0.000607104 -0.000389844 2.55092e-05 -0.000288445 
1535.1 0 0.000467952 0.115715 -4.65298e-06 0.00078495 0.0814726 0.00197722 -0.00151815 -0.000740107 0.00364577 -0.132709 -0.000817348 -0.00107865 0.000693334 -0.00149297 -0.00113214 0.00190479 0.00208992 0.00230272 0.000129458 0.00135777 -0.000127935 -0.000795907 0.000396049 0.0021128 0.000586671 -0.000348627 0.000166747 -4.11908e-05 -0.000587045 -0.000391606 2.06711e-05 -0.000293239 
1535.45 0 0.000482702 0.113663 -1.45474e-05 0.000794062 0.0868574 0.00208249 -0.00151279 -0.000794946 0.00369281 -0.127355 -0.000749903 -0.0010864 0.000649686 -0.00140816 -0.00113184 0.0018874 0.00207753 0.00228215 0.000168849 0.00135139 -0.000118641 -0.000790754 0.000360903 0.00212383 0.000592334 -0.000344586 0.000133707 -3.50031e-05 -0.00056709 -0.000392595 1.50927e-05 -0.000297718 
1535.8 0 0.000496188 0.111539 -2.37109e-05 0.00080365 0.0920854 0.0021849 -0.00150792 -0.00084895 0.00373662 -0.121947 -0.000678498 -0.00109282 0.000606844 -0.0013205 -0.00112741 0.00187151 0.002058 0.00225819 0.000205334 0.00134325 -0.000108808 -0.000783922 0.000325458 0.00213404 0.000597712 -0.000340588 0.000101654 -2.86e-05 -0.000546868 -0.000392403 8.62418e-06 -0.000301282 
1536.15 0 0.000508539 0.109347 -3.263e-05 0.000813739 0.0971513 0.00228091 -0.00150532 -0.000900813 0.00377725 -0.116493 -0.000603547 -0.00109439 0.000564658 -0.00123268 -0.00111774 0.00185711 0.00203003 0.00223047 0.000239222 0.00133679 -9.89295e-05 -0.000774777 0.000289424 0.00214383 0.000603453 -0.000336269 7.09968e-05 -2.17466e-05 -0.00052558 -0.000392262 1.77833e-06 -0.000304751 
1536.5 0 0.000519575 0.107088 -4.13582e-05 0.00082338 0.102054 0.00237108 -0.00150509 -0.000950054 0.00381579 -0.111003 -0.000525889 -0.00108932 0.000523282 -0.0011452 -0.00110379 0.00184178 0.00199667 0.00220036 0.000271901 0.00133399 -9.02333e-05 -0.000763298 0.000253086 0.00215182 0.000609268 -0.000330555 4.28119e-05 -1.50567e-05 -0.00050306 -0.000392409 -4.53251e-06 -0.000308711 
1536.85 0 0.000529153 0.104766 -4.95132e-05 0.000832238 0.106793 0.00245776 -0.00150627 -0.000996357 0.0038538 -0.105484 -0.000445745 -0.0010787 0.000482986 -0.00105783 -0.0010866 0.00182374 0.00195931 0.00216884 0.00030382 0.00133432 -8.24667e-05 -0.000749965 0.000217063 0.00215543 0.000614452 -0.00032298 1.70627e-05 -8.62897e-06 -0.000479652 -0.000391629 -1.04289e-05 -0.000312689 
1537.2 0 0.000537799 0.102384 -5.67307e-05 0.000839678 0.111369 0.00254323 -0.00150863 -0.00103981 0.003891 -0.0999403 -0.000364222 -0.00106594 0.000444677 -0.000970973 -0.00106614 0.0018041 0.00191694 0.00213571 0.000335069 0.00133744 -7.48743e-05 -0.000734588 0.00018182 0.00215346 0.000619473 -0.000314674 -7.65336e-06 -2.00834e-06 -0.000455853 -0.000390247 -1.62367e-05 -0.000316647 
1537.55 0 0.000546752 0.0999452 -6.28011e-05 0.000845188 0.115779 0.00262898 -0.00151178 -0.00108149 0.00392511 -0.0943753 -0.000283225 -0.00105283 0.000408455 -0.000883388 -0.00104311 0.00178377 0.00186876 0.00209939 0.000365809 0.00134461 -6.74183e-05 -0.000716918 0.000147572 0.002147 0.000625116 -0.000305944 -3.26229e-05 4.78146e-06 -0.000432567 -0.000388928 -2.15355e-05 -0.000320609 
1537.9 0 0.000556529 0.0974502 -6.80239e-05 0.000850004 0.120018 0.00271682 -0.00151408 -0.00112266 0.0039541 -0.0887945 -0.000202927 -0.0010395 0.000373383 -0.000794979 -0.00101817 0.00176178 0.00181366 0.0020578 0.000395392 0.00135694 -6.00387e-05 -0.000697255 0.000114344 0.00213775 0.000631705 -0.000295621 -5.84357e-05 1.06952e-05 -0.00041023 -0.000387205 -2.59932e-05 -0.000324136 
1538.25 0 0.000565514 0.0949 -7.24925e-05 0.000854723 0.124086 0.00280632 -0.00151279 -0.00116362 0.00397819 -0.0832037 -0.000121421 -0.00102663 0.000338544 -0.000709303 -0.000991785 0.00173707 0.00175063 0.0020102 0.000422179 0.00137379 -5.24402e-05 -0.000675719 8.11681e-05 0.00212688 0.000639476 -0.000283645 -8.48899e-05 1.50462e-05 -0.000388414 -0.000384351 -2.98486e-05 -0.000327619 
1538.6 0 0.000572762 0.0922955 -7.61049e-05 0.000857892 0.127982 0.00289336 -0.00150623 -0.00120343 0.00399912 -0.0776084 -3.75002e-05 -0.00101553 0.000302927 -0.000628875 -0.000965054 0.0017098 0.00168032 0.00195731 0.000446108 0.0013935 -4.43356e-05 -0.00065212 4.71681e-05 0.00211434 0.000648697 -0.00027091 -0.000111825 1.81437e-05 -0.000366082 -0.000380769 -3.34921e-05 -0.000331567 
1538.95 0 0.000578815 0.0896393 -7.95926e-05 0.000858657 0.131711 0.00297496 -0.00149525 -0.00124135 0.00401735 -0.0720121 4.7337e-05 -0.00100656 0.000266157 -0.000551648 -0.000938246 0.00168111 0.00160573 0.00190073 0.000468844 0.00141451 -3.52604e-05 -0.000626407 1.23594e-05 0.00209917 0.000659576 -0.000258331 -0.000139677 2.06545e-05 -0.000342744 -0.00037772 -3.70911e-05 -0.000335683 
1539.3 0 0.000584356 0.0869348 -8.37011e-05 0.000858413 0.135275 0.0030516 -0.00148178 -0.00127798 0.00403273 -0.0664172 0.000130316 -0.000998023 0.000229528 -0.000474887 -0.000911103 0.00165243 0.00153003 0.0018417 0.00049149 0.00143536 -2.45997e-05 -0.00059886 -2.30321e-05 0.00208114 0.000672148 -0.000245348 -0.000168512 2.29966e-05 -0.000319309 -0.000375751 -4.09874e-05 -0.00034011 
1539.65 0 0.000589811 0.0841848 -8.7937e-05 0.000859019 0.138671 0.00312492 -0.00146633 -0.00131495 0.00404473 -0.060827 0.000209739 -0.000988612 0.000195026 -0.000399671 -0.000884194 0.00162362 0.00145362 0.00178072 0.000513366 0.00145457 -1.25593e-05 -0.000569412 -5.81308e-05 0.00206051 0.000685918 -0.000230435 -0.0001975 2.43519e-05 -0.000296977 -0.000373692 -4.54221e-05 -0.000344859 
1540 0 0.000595651 0.0813924 -9.10223e-05 0.000860302 0.141895 0.00319454 -0.0014486 -0.00135434 0.00405154 -0.0552467 0.0002861 -0.000979071 0.000162478 -0.000328669 -0.000856646 0.00159227 0.00137327 0.00171807 0.000533461 0.00147227 3.73745e-07 -0.000538156 -9.26105e-05 0.00203793 0.000700009 -0.00021394 -0.000225509 2.42734e-05 -0.000275964 -0.000370432 -5.02877e-05 -0.000348313 
1540.35 0 0.000602825 0.0785612 -9.26579e-05 0.000861067 0.144945 0.00325988 -0.0014285 -0.00139677 0.00405176 -0.0496822 0.00036107 -0.000970796 0.000129721 -0.000260952 -0.000825574 0.00155617 0.00128615 0.00165409 0.000551299 0.00149022 1.36212e-05 -0.000505585 -0.000126819 0.0020137 0.000714722 -0.000196927 -0.000251937 2.37007e-05 -0.000255527 -0.000366625 -5.51875e-05 -0.000349843 
1540.7 0 0.000611655 0.0756933 -9.35434e-05 0.000861531 0.147819 0.00332279 -0.00140551 -0.00144195 0.00404359 -0.0441376 0.000435476 -0.000965179 9.68727e-05 -0.000193128 -0.000790276 0.00151511 0.00119311 0.00159035 0.000566521 0.00151029 2.73753e-05 -0.000471475 -0.000160423 0.00198774 0.000731457 -0.000179333 -0.000277138 2.38137e-05 -0.00023515 -0.000363897 -6.02252e-05 -0.000350555 
1541.05 0 0.000621199 0.0727891 -9.35846e-05 0.000862695 0.150519 0.00338437 -0.00138047 -0.0014893 0.00402522 -0.0386162 0.000509421 -0.000961494 6.60023e-05 -0.000123421 -0.00075358 0.00147097 0.00109726 0.00152909 0.000580331 0.00153334 4.25325e-05 -0.000435368 -0.00019326 0.00195999 0.000750712 -0.000161581 -0.000300891 2.52704e-05 -0.000214821 -0.000362576 -6.58515e-05 -0.000350976 
1541.4 0 0.000630746 0.0698503 -9.17542e-05 0.000864857 0.15305 0.00344324 -0.00135528 -0.00153725 0.00399778 -0.0331206 0.000582672 -0.000956164 3.74688e-05 -5.19072e-05 -0.000718111 0.00142543 0.00100002 0.00147175 0.000594406 0.00155941 5.8749e-05 -0.000397141 -0.000225976 0.0019301 0.000771854 -0.000144509 -0.000322839 2.80335e-05 -0.000193941 -0.000362007 -7.14937e-05 -0.000350636 
1541.75 0 0.000640112 0.0668799 -8.74994e-05 0.000867688 0.155415 0.00349695 -0.00133034 -0.00158553 0.00396454 -0.0276521 0.000654689 -0.000947166 1.09041e-05 2.02708e-05 -0.000685072 0.00137835 0.000902026 0.00141937 0.000608865 0.00159021 7.48967e-05 -0.000356799 -0.000258718 0.00189806 0.000793807 -0.000128241 -0.00034379 3.18176e-05 -0.000171621 -0.000362189 -7.61613e-05 -0.000349441 
1542.1 0 0.000648886 0.0638815 -8.13539e-05 0.000870865 0.157615 0.00354354 -0.00130527 -0.00163653 0.00392685 -0.0222144 0.000725521 -0.000936971 -1.36152e-05 9.02487e-05 -0.00065564 0.00132891 0.000804361 0.00137262 0.000622714 0.00162687 8.97652e-05 -0.000314606 -0.000290472 0.00186417 0.000815807 -0.000111687 -0.000364403 3.64112e-05 -0.000147726 -0.000362544 -7.94928e-05 -0.000348221 
1542.45 0 0.000656271 0.0608594 -7.47783e-05 0.000874012 0.159652 0.00358278 -0.00128069 -0.0016919 0.00388318 -0.0168126 0.000795164 -0.000930488 -3.72016e-05 0.000155045 -0.000631435 0.00127694 0.000706922 0.00133072 0.000635533 0.00166692 0.000102953 -0.000271566 -0.000320654 0.00182876 0.000838315 -9.37225e-05 -0.000384788 4.26736e-05 -0.000122735 -0.000362252 -8.20427e-05 -0.000348459 
1542.8 0 0.000662061 0.0578175 -6.95193e-05 0.000876959 0.16152 0.00361522 -0.00125798 -0.00174958 0.00383262 -0.0114506 0.000862831 -0.000930775 -6.19885e-05 0.000214036 -0.000612978 0.00122282 0.000609102 0.00129138 0.000647582 0.00170745 0.000114867 -0.000228262 -0.000349862 0.00179292 0.000861879 -7.46109e-05 -0.000404842 5.04732e-05 -9.74087e-05 -0.000361847 -8.46002e-05 -0.000350673 
1543.15 0 0.000667284 0.0547588 -6.63945e-05 0.000880017 0.163215 0.00364187 -0.00123835 -0.00180512 0.00377694 -0.00613339 0.000927267 -0.000938016 -8.78514e-05 0.000269278 -0.000598323 0.00116555 0.000511903 0.00125277 0.000656962 0.00174714 0.000125594 -0.000184157 -0.000378151 0.00175704 0.000885849 -5.51392e-05 -0.000423494 5.82636e-05 -7.21228e-05 -0.000362514 -8.70736e-05 -0.000354642 
1543.5 0 0.000672727 0.0516859 -6.42764e-05 0.000884003 0.164736 0.00366458 -0.00122246 -0.00185451 0.00371761 -0.000865756 0.000986664 -0.000949789 -0.000112512 0.000324065 -0.000585572 0.00110269 0.000416314 0.0012158 0.000660746 0.00178485 0.00013422 -0.000138305 -0.000404696 0.00171972 0.000909173 -3.61062e-05 -0.000440048 6.55409e-05 -4.66709e-05 -0.000364325 -8.87906e-05 -0.00036078 
1543.85 0 0.000677486 0.0486011 -6.18982e-05 0.000889639 0.166089 0.00368391 -0.00120851 -0.00189723 0.00365452 0.0043498 0.00103872 -0.000961556 -0.000135724 0.000381152 -0.00057436 0.00103183 0.000321762 0.00118231 0.000657838 0.00182017 0.000139609 -9.04579e-05 -0.000429676 0.00167932 0.000931325 -1.69845e-05 -0.000455042 7.21979e-05 -2.08159e-05 -0.000366989 -8.94277e-05 -0.000368847 
1544.2 0 0.000680113 0.0455069 -5.91986e-05 0.00089711 0.167278 0.00369798 -0.00119319 -0.00193534 0.00358835 0.0095109 0.00108237 -0.000971039 -0.000159551 0.00044178 -0.000563409 0.000952418 0.000228098 0.00115213 0.000649461 0.00185237 0.000141996 -4.2048e-05 -0.000454072 0.00163565 0.00095123 3.80655e-06 -0.000469094 7.80528e-05 5.57193e-06 -0.000370521 -8.90711e-05 -0.000377863 
1544.55 0 0.000680523 0.0424057 -5.69804e-05 0.00090563 0.168307 0.00370466 -0.00117585 -0.00196903 0.00352049 0.0146127 0.0011185 -0.000978252 -0.000184432 0.000504645 -0.000551029 0.000865869 0.000136719 0.00112387 0.000639007 0.00188021 0.00014259 5.81975e-06 -0.000478005 0.00158975 0.000968006 2.65412e-05 -0.000482593 8.34124e-05 3.27027e-05 -0.00037525 -8.79296e-05 -0.000387935 
1544.9 0 0.000680006 0.0393004 -5.53761e-05 0.000913597 0.169174 0.00370439 -0.0011593 -0.00199699 0.00345042 0.0196491 0.00114764 -0.000982321 -0.00020846 0.000567066 -0.000537783 0.000775413 5.03537e-05 0.0010978 0.000630838 0.00190359 0.000142158 5.38613e-05 -0.00050053 0.00154221 0.000982018 5.03771e-05 -0.000495306 8.90078e-05 6.07502e-05 -0.000381697 -8.64608e-05 -0.000399384 
1545.25 0 0.000679563 0.0361939 -5.38295e-05 0.00091941 0.16988 0.00369928 -0.00114602 -0.0020185 0.00337617 0.0246147 0.00116859 -0.000982111 -0.000230813 0.00062918 -0.000524809 0.000685025 -2.86207e-05 0.00107432 0.000627658 0.00192337 0.00014065 0.000102341 -0.000521355 0.00149283 0.000994046 7.41117e-05 -0.000506582 9.49027e-05 8.9067e-05 -0.000389437 -8.44556e-05 -0.000411309 
1545.6 0 0.000679383 0.0330885 -5.18508e-05 0.000923785 0.170426 0.00369093 -0.00113568 -0.00203338 0.00329714 0.0295055 0.00118049 -0.000977928 -0.00025236 0.000694101 -0.000511789 0.000597683 -0.000101254 0.00105218 0.000629267 0.00194059 0.000138241 0.00015074 -0.000541424 0.00144179 0.00100399 9.64112e-05 -0.00051578 0.000100822 0.000117628 -0.000396839 -8.17804e-05 -0.000423235 
1545.95 0 0.000678621 0.0299858 -4.93329e-05 0.000929147 0.170817 0.00367952 -0.00112693 -0.00204335 0.00321472 0.034319 0.00118531 -0.000970276 -0.000274598 0.000761938 -0.000497691 0.000515333 -0.000172118 0.00103072 0.00063408 0.00195572 0.000135368 0.000199669 -0.000562203 0.00138977 0.00101078 0.000116063 -0.00052306 0.000106757 0.000147263 -0.000402803 -7.85687e-05 -0.000435039 
1546.3 0 0.000676999 0.0268869 -4.65815e-05 0.00093607 0.171053 0.00366315 -0.00111813 -0.00205166 0.00313117 0.0390554 0.00118674 -0.00096011 -0.000297508 0.000831497 -0.000479482 0.000438771 -0.00024492 0.00101017 0.000639536 0.00196841 0.000131702 0.000249474 -0.00058404 0.0013372 0.00101389 0.000133508 -0.000529809 0.000112754 0.000178558 -0.000407527 -7.50027e-05 -0.000446419 
1546.65 0 0.000675858 0.023793 -4.3463e-05 0.000944554 0.171136 0.00364188 -0.00110709 -0.00205987 0.00304671 0.0437162 0.00118694 -0.000950174 -0.000319595 0.000903923 -0.000455491 0.000368589 -0.000320505 0.0009913 0.000643055 0.00197838 0.00012743 0.00029917 -0.000605922 0.00128349 0.00101412 0.000150119 -0.00053667 0.000119468 0.000211569 -0.000410379 -7.15014e-05 -0.000458091 
1547 0 0.000675233 0.0207067 -3.89813e-05 0.000955119 0.171066 0.00361708 -0.00109345 -0.00206701 0.00295941 0.0483007 0.00118491 -0.000942719 -0.000339524 0.0009782 -0.000427888 0.000305319 -0.000399504 0.000975185 0.00064424 0.00198538 0.000123473 0.000348363 -0.000627236 0.00122794 0.00101228 0.000166648 -0.000543043 0.000127085 0.000246266 -0.000410121 -6.86976e-05 -0.000470115 
1547.35 0 0.000674453 0.017631 -3.27823e-05 0.000966936 0.170844 0.00358842 -0.00107848 -0.002071 0.00286816 0.0528047 0.0011782 -0.000937261 -0.000357278 0.00105021 -0.000399341 0.000249726 -0.000482653 0.000962497 0.000642752 0.00198943 0.000119608 0.000397466 -0.000647496 0.00117006 0.00100878 0.00018324 -0.000548473 0.000134414 0.000282902 -0.00040683 -6.77971e-05 -0.000482126 
1547.7 0 0.000673309 0.0145687 -2.57846e-05 0.000978395 0.170473 0.00355614 -0.00106198 -0.00206981 0.00277283 0.0572236 0.00116543 -0.000932157 -0.000373696 0.00111845 -0.00037055 0.000201856 -0.000568533 0.000952775 0.00063644 0.00198998 0.000114702 0.000446332 -0.000665985 0.0011099 0.00100322 0.000199696 -0.000553202 0.00014054 0.000321242 -0.000401807 -6.89136e-05 -0.000493974 
1548.05 0 0.000672421 0.0115216 -1.91953e-05 0.000989715 0.169958 0.00352091 -0.00104367 -0.00206242 0.00267462 0.0615525 0.00114817 -0.000926716 -0.000390102 0.00118579 -0.000340142 0.000159264 -0.000655746 0.000943806 0.000624452 0.00198538 0.000108826 0.00049456 -0.000682635 0.00104867 0.000995061 0.00021523 -0.000558175 0.000146571 0.000360749 -0.000395548 -7.11721e-05 -0.000504874 
1548.4 0 0.000672701 0.00849129 -1.34297e-05 0.00100215 0.169304 0.00348494 -0.00102672 -0.00204921 0.00257582 0.065787 0.00112916 -0.000921072 -0.000407597 0.00125433 -0.000306946 0.000119351 -0.000744919 0.000933081 0.000610082 0.0019748 0.000103349 0.000542241 -0.000697751 0.000986814 0.000985273 0.000229226 -0.000563622 0.00015439 0.000401417 -0.000388461 -7.40414e-05 -0.000514804 
1548.75 0 0.000673151 0.0054804 -8.32841e-06 0.00101467 0.168515 0.00344986 -0.00101487 -0.00203105 0.00247751 0.0699248 0.00110928 -0.000915824 -0.000426397 0.00132314 -0.000272884 8.08405e-05 -0.000834824 0.000920045 0.000597346 0.00195944 9.87596e-05 0.000589694 -0.000711661 0.000924869 0.000975364 0.000241903 -0.000568781 0.000164006 0.000442708 -0.000381521 -7.67526e-05 -0.000524817 
1549.1 0 0.000672922 0.00249062 -4.17217e-06 0.00102498 0.167593 0.00341367 -0.00100903 -0.00200854 0.00237832 0.0739663 0.00108668 -0.000911042 -0.000446364 0.00139068 -0.000241147 4.24235e-05 -0.000921613 0.000904945 0.000587736 0.00194143 9.44309e-05 0.000636876 -0.000725151 0.000864032 0.000965696 0.000253883 -0.000573127 0.000174403 0.000484064 -0.000374143 -7.82231e-05 -0.000534585 
1549.45 0 0.000672804 -0.000477206 -1.07329e-06 0.00103241 0.166541 0.00337445 -0.00100798 -0.00198179 0.00227695 0.0779135 0.00105892 -0.00090703 -0.00046861 0.00145604 -0.000212269 3.55786e-06 -0.00100382 0.000888824 0.000580369 0.00192203 8.99744e-05 0.000683921 -0.000739318 0.000805178 0.000954994 0.000265235 -0.000576593 0.000185061 0.000526306 -0.000364602 -7.83093e-05 -0.000543005 
1549.8 0 0.000673021 -0.00342081 1.20165e-06 0.00103708 0.165362 0.00333276 -0.00100939 -0.00195213 0.0021744 0.0817668 0.00102583 -0.000905455 -0.000494531 0.00152033 -0.000184086 -3.4004e-05 -0.0010844 0.000873758 0.000573134 0.00190179 8.56864e-05 0.000731306 -0.000753957 0.00074903 0.000941794 0.000275074 -0.00057973 0.000196144 0.000569909 -0.000352734 -7.76142e-05 -0.000549812 
1550.15 0 0.00067292 -0.00633615 2.24924e-06 0.0010386 0.164059 0.00328934 -0.00101024 -0.00192167 0.00207199 0.0855229 0.00098911 -0.000907221 -0.000523888 0.00158776 -0.000154342 -6.78908e-05 -0.00116637 0.00085972 0.000566256 0.00188203 8.19276e-05 0.000778552 -0.000767779 0.000695768 0.000926287 0.000282525 -0.000583664 0.000207018 0.000614399 -0.000339604 -7.64344e-05 -0.000555605 
1550.5 0 0.000673012 -0.00921995 1.49023e-06 0.00103758 0.162632 0.003244 -0.00100776 -0.00189069 0.00197062 0.0891771 0.000951047 -0.00091085 -0.000554492 0.001662 -0.000122749 -9.72672e-05 -0.00125024 0.000845715 0.000560843 0.00186483 7.88467e-05 0.000825401 -0.000779913 0.000644262 0.000909868 0.000287809 -0.000589102 0.000215938 0.000660121 -0.000325413 -7.46784e-05 -0.000560509 
1550.85 0 0.000674442 -0.0120708 -8.17116e-07 0.0010356 0.161084 0.00319707 -0.00100109 -0.00185988 0.00187049 0.092727 0.000913665 -0.000914725 -0.000585394 0.00174068 -8.9411e-05 -0.000122743 -0.00133516 0.000833068 0.000557467 0.00185059 7.74124e-05 0.000872462 -0.000790103 0.000592758 0.000893096 0.000291457 -0.000595873 0.000223159 0.000707954 -0.00030979 -7.24372e-05 -0.000563646 
1551.2 0 0.000676596 -0.0148864 -4.43118e-06 0.00103209 0.159419 0.00314834 -0.000992089 -0.00183052 0.0017714 0.0961732 0.000878516 -0.000918301 -0.000618719 0.00181749 -5.34596e-05 -0.000145154 -0.00141903 0.000822533 0.000557867 0.00183776 7.89925e-05 0.000919724 -0.000799133 0.000540647 0.000875331 0.000292626 -0.000603604 0.000230121 0.000757698 -0.000293035 -6.96484e-05 -0.000564686 
1551.55 0 0.000677953 -0.0176639 -9.33788e-06 0.00102542 0.15764 0.00309529 -0.000982702 -0.00180218 0.00167397 0.0995157 0.000846489 -0.000921237 -0.000655782 0.0018904 -1.32035e-05 -0.000166624 -0.00149957 0.000812143 0.000562776 0.00182458 8.33148e-05 0.000966591 -0.000807772 0.00048877 0.00085633 0.000291015 -0.000612564 0.000237394 0.000808483 -0.000275427 -6.58283e-05 -0.000563798 
1551.9 0 0.000678109 -0.0204004 -1.51143e-05 0.00101638 0.155746 0.00303607 -0.000972151 -0.00177296 0.0015791 0.102751 0.000817224 -0.000923895 -0.000695555 0.0019626 3.21566e-05 -0.00018926 -0.0015768 0.000799806 0.000570778 0.00181098 8.84962e-05 0.00101321 -0.000816127 0.000438519 0.000836727 0.000288254 -0.000623236 0.000245203 0.000859437 -0.000256275 -6.13696e-05 -0.000561936 
1552.25 0 0.000677219 -0.0230937 -2.15085e-05 0.00100725 0.15374 0.00297163 -0.000957909 -0.00174232 0.00148621 0.105873 0.000789138 -0.000926721 -0.000736221 0.00203686 8.13494e-05 -0.000212243 -0.00165391 0.000785328 0.00057921 0.00179887 9.35073e-05 0.00106056 -0.000824092 0.000391031 0.000816919 0.000286163 -0.000635062 0.000254179 0.000910018 -0.000234684 -5.6966e-05 -0.000559122 
1552.6 0 0.000674361 -0.0257432 -2.86721e-05 0.000998709 0.151621 0.00290252 -0.000939353 -0.00171175 0.00139365 0.10888 0.000760886 -0.000928846 -0.000775487 0.00211248 0.000133269 -0.000232848 -0.00173384 0.000769915 0.000587087 0.00178939 9.93374e-05 0.00110806 -0.000831987 0.000345989 0.000796652 0.000285385 -0.000647038 0.000264725 0.000959896 -0.000211611 -5.26876e-05 -0.000554525 
1552.95 0 0.000669045 -0.0283498 -3.66635e-05 0.000989946 0.149397 0.00282747 -0.000918256 -0.00168178 0.0013016 0.11177 0.000732728 -0.000928017 -0.000812384 0.00218778 0.000187258 -0.000249426 -0.00181593 0.000753911 0.000596194 0.00178175 0.000106478 0.00115412 -0.000840746 0.00030148 0.000775444 0.000286072 -0.000659245 0.000275569 0.00100823 -0.000188655 -4.76754e-05 -0.000548297 
1553.3 0 0.000661949 -0.0309132 -4.54237e-05 0.000980634 0.147074 0.0027467 -0.000895164 -0.00165207 0.00121251 0.11455 0.000705168 -0.000922584 -0.000847959 0.0022609 0.000241704 -0.000263865 -0.00189708 0.000736753 0.000607292 0.00177491 0.000114142 0.00119842 -0.000851038 0.000256456 0.000753074 0.000288283 -0.00067238 0.000285434 0.00105462 -0.000166229 -4.10996e-05 -0.000540836 
1553.65 0 0.000653154 -0.0334311 -5.46046e-05 0.000969686 0.144655 0.00266213 -0.000868936 -0.00162363 0.00112831 0.117218 0.000676777 -0.000912891 -0.00088368 0.00232977 0.000294229 -0.000278744 -0.00197316 0.000718458 0.000618135 0.00176833 0.000122275 0.00124172 -0.000862327 0.000212308 0.000729818 0.000290371 -0.000686543 0.000294168 0.00109975 -0.00014421 -3.33832e-05 -0.000532292 
1554 0 0.000642607 -0.035903 -6.45183e-05 0.000955509 0.142142 0.00257583 -0.000839215 -0.00159765 0.00104796 0.119772 0.000645971 -0.000899364 -0.000920251 0.00239518 0.000343937 -0.000294465 -0.00204187 0.000699655 0.000625965 0.00176079 0.000131759 0.00128344 -0.000873592 0.000170695 0.000705483 0.000290055 -0.000701076 0.000302361 0.00114365 -0.000122815 -2.55058e-05 -0.000523072 
1554.35 0 0.000630587 -0.0383286 -7.56244e-05 0.00093822 0.139539 0.00248969 -0.000807166 -0.00157192 0.000969355 0.122208 0.000613791 -0.000882469 -0.000955533 0.00246131 0.000392103 -0.000310659 -0.00210498 0.000680388 0.000630783 0.00175039 0.000142956 0.00132266 -0.000884843 0.000130795 0.000679417 0.000287458 -0.000715361 0.000310928 0.00118546 -0.000102768 -1.76934e-05 -0.000513677 
1554.7 0 0.000616724 -0.0407058 -8.71269e-05 0.000919926 0.136854 0.0024034 -0.000773739 -0.0015423 0.000892207 0.124529 0.000581593 -0.000865453 -0.000986367 0.00253157 0.000439667 -0.000327423 -0.00216618 0.00066117 0.000634325 0.00173667 0.0001547 0.00136005 -0.000896584 9.16596e-05 0.000651701 0.000284452 -0.000729799 0.000318991 0.00122539 -8.38749e-05 -9.31597e-06 -0.000504601 
1555.05 0 0.000600401 -0.0430314 -9.80915e-05 0.000902602 0.13409 0.00231412 -0.000739085 -0.00150721 0.000817893 0.126734 0.000549337 -0.000851255 -0.00101314 0.00260443 0.000485975 -0.000345143 -0.00222734 0.000643469 0.000636725 0.00172144 0.000165495 0.00139728 -0.000909283 5.42455e-05 0.000622488 0.000281891 -0.000745045 0.000325112 0.00126383 -6.46187e-05 1.87671e-07 -0.000496083 
1555.4 0 0.000581778 -0.0453038 -0.000108395 0.000886619 0.131245 0.00221977 -0.00070439 -0.0014685 0.000748202 0.128817 0.000516415 -0.000839176 -0.00103815 0.0026751 0.00053038 -0.00036441 -0.00228714 0.000627089 0.000636388 0.00170621 0.000175229 0.00143556 -0.000923323 1.88708e-05 0.000591465 0.000280404 -0.000759878 0.000330199 0.00130065 -4.32646e-05 1.13552e-05 -0.000488331 
1555.75 0 0.00056223 -0.0475231 -0.000117655 0.000870707 0.128322 0.00212168 -0.000671332 -0.00142959 0.00068344 0.130776 0.000482139 -0.000828857 -0.00106231 0.00274048 0.000572839 -0.000385291 -0.00234252 0.000610896 0.000632175 0.00168978 0.000184139 0.0014741 -0.000938576 -1.57753e-05 0.000558623 0.000280781 -0.000772649 0.000336096 0.0013356 -1.90755e-05 2.44367e-05 -0.000481194 
1556.1 0 0.000542526 -0.0496905 -0.000126234 0.00085276 0.125324 0.00202416 -0.000639966 -0.00139168 0.000622063 0.132614 0.000447048 -0.0008206 -0.00108599 0.00280201 0.000613344 -0.000406935 -0.00239023 0.000593384 0.000623824 0.00167086 0.000191664 0.00151107 -0.000954948 -5.08081e-05 0.000525021 0.000282117 -0.000783123 0.00034292 0.00136804 7.09223e-06 3.84986e-05 -0.000473948 
1556.45 0 0.000522021 -0.0518064 -0.000134741 0.00083151 0.122257 0.00192946 -0.000609838 -0.00135138 0.000563568 0.134334 0.000412153 -0.000813262 -0.00110753 0.00286418 0.000650705 -0.000427007 -0.00242898 0.000572905 0.000610824 0.0016499 0.000197125 0.00154648 -0.000972849 -8.63828e-05 0.000491935 0.000282828 -0.000791873 0.000350289 0.00139776 3.42157e-05 5.22978e-05 -0.000465506 
1556.8 0 0.000500757 -0.05387 -0.000142884 0.000807823 0.119126 0.00183693 -0.000582271 -0.00130374 0.000508834 0.135936 0.000379087 -0.000805239 -0.00112476 0.00293047 0.000684085 -0.000444139 -0.0024606 0.000549764 0.000593124 0.00162922 0.000200225 0.00158166 -0.000991834 -0.000122325 0.000459609 0.000282598 -0.000799367 0.000358896 0.00142486 6.17493e-05 6.56446e-05 -0.000454968 
1557.15 0 0.000478389 -0.0558792 -0.000150506 0.000783085 0.115938 0.00174586 -0.000558289 -0.0012466 0.000458374 0.137415 0.000350177 -0.000796276 -0.00113797 0.00300041 0.00071421 -0.000459347 -0.00248774 0.000525547 0.000570422 0.00161107 0.000201067 0.00161771 -0.00101164 -0.000158552 0.000427792 0.000282339 -0.000804959 0.000368538 0.00144952 8.85429e-05 7.80566e-05 -0.000443116 
1557.5 0 0.000454156 -0.0578323 -0.000157928 0.000757458 0.112693 0.00165561 -0.000537013 -0.0011825 0.000412943 0.138767 0.00032658 -0.000786388 -0.0011494 0.00307096 0.000742243 -0.000473726 -0.00251114 0.000501117 0.00054118 0.00159416 0.000200474 0.00165414 -0.00103251 -0.000196004 0.000395992 0.000282098 -0.000808743 0.000377718 0.00147186 0.00011349 8.89845e-05 -0.000430651 
1557.85 0 0.00042823 -0.0597285 -0.00016563 0.000730673 0.109395 0.00156732 -0.000517387 -0.00111539 0.00037189 0.139994 0.000307969 -0.0007743 -0.00115985 0.0031393 0.000769711 -0.000487976 -0.00253063 0.00047561 0.000503605 0.00157479 0.000199657 0.00168828 -0.00105347 -0.000235419 0.000364018 0.00028144 -0.000812402 0.000384921 0.00149165 0.00013639 9.87879e-05 -0.000416831 
1558.2 0 0.00040151 -0.0615666 -0.000173723 0.000702633 0.106044 0.00148351 -0.000498162 -0.00104723 0.000333641 0.141096 0.0002936 -0.000760244 -0.00116793 0.00320263 0.000797587 -0.000502763 -0.00254751 0.00044798 0.00045768 0.00155025 0.000199282 0.0017178 -0.00107329 -0.000275879 0.000332433 0.000280849 -0.000817417 0.000390195 0.00150884 0.00015828 0.000108193 -0.000401029 
1558.55 0 0.000374887 -0.0633464 -0.000181892 0.000672562 0.102644 0.00140596 -0.000477181 -0.000978712 0.000298207 0.142073 0.000282765 -0.00074723 -0.00117233 0.00325824 0.000825375 -0.000518362 -0.00256452 0.000418346 0.000406403 0.00152084 0.000198835 0.00174302 -0.00109092 -0.000316453 0.000301644 0.000280684 -0.00082372 0.00039367 0.00152315 0.000179764 0.000117204 -0.000383469 
1558.9 0 0.000348297 -0.0650686 -0.000189126 0.000639628 0.0991995 0.00133397 -0.000452419 -0.00091153 0.00026593 0.142927 0.000274079 -0.00073736 -0.00117346 0.00330636 0.000850608 -0.000534591 -0.00258345 0.000387441 0.000353575 0.00148782 0.000197531 0.00176554 -0.00110611 -0.000356568 0.000271382 0.000281823 -0.000830298 0.000394912 0.00153452 0.00020024 0.000125336 -0.00036442 
1559.25 0 0.000322284 -0.0667324 -0.000194989 0.000604684 0.0957153 0.00126629 -0.000424528 -0.000847299 0.000237868 0.143662 0.000266079 -0.000730057 -0.00117232 0.00334968 0.000871199 -0.0005513 -0.00260439 0.000356133 0.000301276 0.00145213 0.000194745 0.00178608 -0.00111948 -0.000395362 0.00024135 0.000285759 -0.000837128 0.000393982 0.00154357 0.000219988 0.000132268 -0.00034327 
1559.6 0 0.000296665 -0.068337 -0.000200144 0.000569462 0.0921928 0.00120406 -0.000396623 -0.000787136 0.000215206 0.144279 0.000258679 -0.000721464 -0.00116789 0.00339063 0.000888751 -0.000567491 -0.0026264 0.000324992 0.000248705 0.00141404 0.000190111 0.00180442 -0.00113163 -0.000431834 0.000211943 0.000291617 -0.000844313 0.000391921 0.00155069 0.000240507 0.000137484 -0.00032021 
1559.95 0 0.000269272 -0.0698827 -0.000205228 0.00053464 0.0886352 0.00114598 -0.000371422 -0.000731324 0.000197825 0.144778 0.000253208 -0.000707396 -0.00115861 0.00343056 0.000905918 -0.000582057 -0.00265 0.000293024 0.000193096 0.00137307 0.000183662 0.00181975 -0.0011431 -0.000466278 0.000183606 0.000297768 -0.000852072 0.000388815 0.00155608 0.000262245 0.000141229 -0.00029669 
1560.3 0 0.000238917 -0.0713696 -0.000210019 0.000499994 0.08505 0.00108731 -0.000349292 -0.000678877 0.000184923 0.145159 0.00025192 -0.000689542 -0.00114426 0.00347015 0.000922574 -0.000595585 -0.00267635 0.000259314 0.000129727 0.00133056 0.000175575 0.00183292 -0.00115442 -0.00050044 0.000156322 0.000304108 -0.000860686 0.000383912 0.00156031 0.000283608 0.000144743 -0.000273243 
1560.65 0 0.000206131 -0.0727965 -0.000214349 0.000466082 0.0814434 0.0010244 -0.000328859 -0.000629786 0.000177071 0.145427 0.000255453 -0.000673162 -0.00112619 0.00350853 0.000935819 -0.000608088 -0.00270445 0.000224517 5.50643e-05 0.00128861 0.000166789 0.00184515 -0.0011659 -0.00053494 0.000130874 0.000310585 -0.00086983 0.000378105 0.00156294 0.000304008 0.000147954 -0.000250086 
1561 0 0.000172776 -0.0741615 -0.000219188 0.000433043 0.0778169 0.000958698 -0.00030899 -0.000584944 0.000175575 0.145588 0.000261636 -0.000659581 -0.0011057 0.00354232 0.000943305 -0.000618394 -0.00273241 0.000188441 -2.86192e-05 0.00124866 0.000159045 0.00185634 -0.00117605 -0.000568128 0.000107552 0.000316351 -0.000879224 0.0003731 0.00156267 0.000324478 0.000149482 -0.000227344 
1561.35 0 0.000139864 -0.0754626 -0.000225247 0.00039948 0.07417 0.00089599 -0.000290135 -0.000544982 0.000179181 0.145641 0.000268294 -0.000646814 -0.00108303 0.00356983 0.000945385 -0.000626565 -0.00275924 0.000150409 -0.000116027 0.0012105 0.000152573 0.00186582 -0.00118303 -0.000598364 8.51884e-05 0.000321168 -0.000888491 0.000368638 0.00155958 0.00034581 0.0001486 -0.000204349 
1561.7 0 0.000106164 -0.0766979 -0.000231613 0.000364264 0.0705018 0.000839251 -0.0002725 -0.000509981 0.000185163 0.145581 0.000274745 -0.000634027 -0.00105853 0.00359292 0.00094386 -0.000635163 -0.0027847 0.00011073 -0.000204776 0.00117262 0.000145703 0.00187266 -0.00118649 -0.000625199 6.27471e-05 0.000325582 -0.000897636 0.000362765 0.0015544 0.000367573 0.000145944 -0.00018068 
1562.05 0 7.08443e-05 -0.0778691 -0.000237049 0.000326949 0.0668131 0.00078585 -0.000254834 -0.00047907 0.00019285 0.145406 0.000281403 -0.00062223 -0.00103359 0.00361529 0.000938855 -0.000647401 -0.0028078 7.01358e-05 -0.000296488 0.0011357 0.000137306 0.00187667 -0.00118695 -0.000649482 4.00539e-05 0.000330653 -0.000906263 0.000354535 0.0015478 0.000388883 0.000142385 -0.000156855 
1562.4 0 3.50069e-05 -0.0789791 -0.000241617 0.00028763 0.0631088 0.000732266 -0.000235129 -0.000451735 0.000203454 0.145123 0.000289156 -0.000613674 -0.00101006 0.00364043 0.000929075 -0.000663621 -0.00282919 3.03426e-05 -0.000393393 0.0011 0.000127123 0.00187833 -0.00118534 -0.000671967 1.77109e-05 0.000337043 -0.000913191 0.000344645 0.00154043 0.000409292 0.000138872 -0.000133329 
1562.75 0 1.96717e-07 -0.0800287 -0.000246168 0.000246851 0.0593963 0.000677798 -0.000210829 -0.000429184 0.00021743 0.144737 0.000297259 -0.000610143 -0.000988587 0.00366977 0.000915659 -0.00068171 -0.00285075 -7.7992e-06 -0.000495203 0.00106365 0.000115262 0.00187731 -0.00118254 -0.00069273 -3.17542e-06 0.000343141 -0.000918322 0.000333643 0.00153237 0.000428425 0.000136308 -0.00011085 
1563.1 0 -3.29414e-05 -0.081017 -0.000251082 0.000206462 0.0556809 0.000623246 -0.000180491 -0.000412648 0.0002337 0.144249 0.000303342 -0.000610599 -0.000969088 0.00370301 0.000901602 -0.000699957 -0.00287296 -4.58863e-05 -0.000598386 0.00102553 0.000103265 0.00187227 -0.00117858 -0.000712137 -2.27511e-05 0.000346811 -0.000922353 0.00032204 0.00152307 0.000447788 0.00013419 -9.05646e-05 
1563.45 0 -6.44899e-05 -0.0819425 -0.000256533 0.000168437 0.0519652 0.000568325 -0.00014573 -0.000401924 0.000251101 0.143664 0.000307738 -0.00061196 -0.00095076 0.00373839 0.000887936 -0.000717042 -0.00289608 -8.56884e-05 -0.000698155 0.000985749 9.26886e-05 0.00186323 -0.00117303 -0.000730495 -4.25013e-05 0.000348298 -0.000925683 0.000310342 0.00151226 0.00046865 0.000131489 -7.28849e-05 
1563.8 0 -9.46942e-05 -0.0828034 -0.000262748 0.000132465 0.0482511 0.000513526 -0.000109179 -0.000396656 0.000268668 0.142981 0.000312406 -0.000611508 -0.000931654 0.00377265 0.000872961 -0.000731979 -0.00291866 -0.000126396 -0.000792983 0.000945261 8.37487e-05 0.0018519 -0.00116555 -0.000747631 -6.21424e-05 0.000349323 -0.000928137 0.000297973 0.00149975 0.000489485 0.000127838 -5.66021e-05 
1564.15 0 -0.00012418 -0.0836004 -0.000269771 9.73186e-05 0.0445426 0.000460953 -7.29329e-05 -0.000395717 0.000285969 0.142196 0.000317347 -0.000607889 -0.000911442 0.00380306 0.000855987 -0.000743418 -0.00293761 -0.000166156 -0.000886355 0.000905358 7.52068e-05 0.00183995 -0.0011564 -0.000763613 -8.09324e-05 0.000350972 -0.000928791 0.000284397 0.00148522 0.000508923 0.000122704 -3.95243e-05 
1564.5 0 -0.000153696 -0.0843349 -0.000277363 6.22995e-05 0.0408467 0.000412109 -3.76353e-05 -0.000397325 0.00030379 0.14131 0.000322469 -0.000600735 -0.000892008 0.00382765 0.000838187 -0.000750673 -0.00295165 -0.000204548 -0.000982821 0.000866442 6.48196e-05 0.00182824 -0.00114618 -0.000780058 -9.95749e-05 0.00035325 -0.000926953 0.000270048 0.0014691 0.000527366 0.000116461 -2.14641e-05 
1564.85 0 -0.000183914 -0.0850068 -0.000285765 2.65736e-05 0.0371696 0.000366279 -2.28796e-06 -0.000400349 0.000322952 0.140327 0.000328384 -0.000591754 -0.000874103 0.00384491 0.000818491 -0.000756151 -0.00296221 -0.000242194 -0.00108485 0.000828103 5.20603e-05 0.0018161 -0.0011356 -0.000797776 -0.000118483 0.00035602 -0.000922787 0.000254872 0.00145221 0.000546035 0.00011053 -4.04391e-06 
1565.2 0 -0.000214432 -0.0856149 -0.000295174 -1.01577e-05 0.0335135 0.000321326 3.39564e-05 -0.000402961 0.000343693 0.13925 0.000334929 -0.000583906 -0.000856543 0.00385422 0.000794298 -0.000764213 -0.00297157 -0.000278449 -0.00119221 0.000790521 3.8722e-05 0.00180284 -0.00112477 -0.000814653 -0.000137398 0.000358347 -0.000916735 0.000238139 0.00143488 0.000565524 0.000106069 1.2321e-05 
1565.55 0 -0.000243574 -0.0861581 -0.000305201 -4.74681e-05 0.029878 0.000278199 7.15342e-05 -0.00040306 0.000365199 0.138078 0.000341936 -0.00057754 -0.000839073 0.00385685 0.000765031 -0.000777411 -0.00298054 -0.000311365 -0.00130152 0.00075522 2.66733e-05 0.00178843 -0.00111259 -0.000828426 -0.000156346 0.0003587 -0.000908957 0.000219885 0.00141697 0.000585349 0.000102554 2.84636e-05 
1565.9 0 -0.000271187 -0.0866362 -0.000315204 -8.47958e-05 0.0262629 0.000239345 0.000110179 -0.000399088 0.00038534 0.13681 0.000350827 -0.000571567 -0.000824099 0.00385547 0.000730831 -0.000794749 -0.00298848 -0.000339856 -0.00140761 0.000723572 1.70039e-05 0.00177242 -0.00109796 -0.000838782 -0.000174927 0.000357108 -0.000899938 0.000200968 0.00139821 0.000605254 9.90062e-05 4.40177e-05 
1566.25 0 -0.000298443 -0.0870504 -0.000325301 -0.000121909 0.0226714 0.000204001 0.000147418 -0.000390699 0.000402887 0.135446 0.000362528 -0.000567927 -0.000813159 0.00385179 0.000690928 -0.000813681 -0.00299479 -0.000364659 -0.0015069 0.000696203 9.64231e-06 0.00175501 -0.00108123 -0.000846567 -0.000192077 0.000354811 -0.000890527 0.00018302 0.00137815 0.000624923 9.60524e-05 5.71722e-05 
1566.6 0 -0.000325324 -0.0874019 -0.000335398 -0.000158994 0.0191098 0.000169539 0.000178821 -0.00037912 0.000418097 0.133991 0.000375941 -0.000570562 -0.000804232 0.00384674 0.000644154 -0.000832402 -0.00299931 -0.000386916 -0.00159811 0.000672943 3.50554e-06 0.00173661 -0.00106398 -0.000852504 -0.000207456 0.000352477 -0.000880976 0.000167538 0.00135688 0.000643584 9.51801e-05 6.68953e-05 
1566.95 0 -0.000350988 -0.0876913 -0.000344821 -0.000195704 0.0155835 0.000132685 0.000201359 -0.000365734 0.000431166 0.132448 0.000389176 -0.000580277 -0.000795282 0.00384071 0.000590986 -0.000850707 -0.0030022 -0.000406895 -0.00168115 0.000653782 -3.18424e-06 0.00171742 -0.00104651 -0.000857596 -0.000221068 0.000349766 -0.000871248 0.000153715 0.001335 0.000661466 9.63147e-05 7.37602e-05 
1567.3 0 -0.000374315 -0.0879198 -0.000353521 -0.000231084 0.012096 9.27824e-05 0.000216549 -0.000353418 0.000440315 0.130821 0.000400647 -0.000593611 -0.000786081 0.00383271 0.000534061 -0.000868137 -0.00300521 -0.000425512 -0.00175783 0.000637888 -1.10076e-05 0.0016978 -0.00102753 -0.000862875 -0.0002333 0.000346506 -0.000860967 0.000139778 0.00131244 0.000680059 9.8075e-05 7.88135e-05 
1567.65 0 -0.000395428 -0.0880887 -0.000361989 -0.000265331 0.00865001 5.22288e-05 0.000227984 -0.000345329 0.00044324 0.129115 0.000410515 -0.000607706 -0.000777465 0.00382108 0.000476964 -0.000883774 -0.0030122 -0.000444564 -0.00183161 0.000622327 -1.83432e-05 0.0016771 -0.00100734 -0.000868164 -0.000245142 0.000343563 -0.000850295 0.000125258 0.00128851 0.000699998 9.95863e-05 8.28522e-05 
1568 0 -0.000415852 -0.0881973 -0.0003711 -0.000299845 0.00524652 1.23236e-05 0.000237119 -0.000342178 0.000440157 0.12733 0.000419644 -0.000622506 -0.000769064 0.00380598 0.000422682 -0.000897581 -0.00302563 -0.000464776 -0.00190328 0.000605012 -2.37626e-05 0.00165466 -0.000987529 -0.000872722 -0.000256792 0.000341131 -0.000839655 0.000110848 0.00126226 0.000720859 9.9953e-05 8.66488e-05 
1568.35 0 -0.000436488 -0.0882456 -0.000380876 -0.000334376 0.00188643 -2.73856e-05 0.00024346 -0.00034291 0.000432143 0.125466 0.00042822 -0.000637477 -0.000758045 0.00378883 0.000371539 -0.000909062 -0.0030445 -0.000486374 -0.00197103 0.000585538 -2.77265e-05 0.00163027 -0.000968953 -0.000876954 -0.00026745 0.000338171 -0.00082801 9.65987e-05 0.00123357 0.000742516 9.79804e-05 9.17153e-05 
1568.7 0 -0.000457094 -0.0882337 -0.000390072 -0.000367712 -0.00142812 -6.72909e-05 0.000246678 -0.00034667 0.00041942 0.123525 0.000436079 -0.000650127 -0.000743883 0.0037682 0.000322154 -0.000917877 -0.00306572 -0.00050932 -0.00203423 0.000563819 -3.11917e-05 0.00160411 -0.000951628 -0.000882161 -0.000276695 0.00033445 -0.000814374 8.19467e-05 0.00120362 0.000764975 9.42385e-05 9.88381e-05 
1569.05 0 -0.000477701 -0.0881604 -0.000398423 -0.000400002 -0.00469746 -0.000108247 0.000247099 -0.000352264 0.000401916 0.121511 0.000444448 -0.000658578 -0.000728311 0.00374094 0.000274122 -0.000925563 -0.00308678 -0.000532986 -0.00209323 0.000541023 -3.49632e-05 0.00157666 -0.000935246 -0.000887876 -0.000285352 0.000329729 -0.00079845 6.75902e-05 0.00117256 0.000787674 8.9514e-05 0.00010693 
1569.4 0 -0.000498441 -0.088025 -0.000406497 -0.000431481 -0.00792452 -0.000152782 0.000245794 -0.000357428 0.000379401 0.119424 0.000455514 -0.000663069 -0.000711689 0.00370541 0.000228323 -0.000933524 -0.00310682 -0.000556376 -0.00214744 0.000518056 -3.93546e-05 0.00154824 -0.000919515 -0.000891689 -0.00029378 0.000323162 -0.000780244 5.43795e-05 0.00113997 0.000810498 8.35917e-05 0.000115437 
1569.75 0 -0.000519134 -0.0878285 -0.000414277 -0.000462191 -0.0111091 -0.000202831 0.000244337 -0.000360482 0.000351888 0.117266 0.000469241 -0.0006666 -0.000694556 0.0036611 0.000185653 -0.000942756 -0.00312714 -0.000578465 -0.00219624 0.000495057 -4.36004e-05 0.00151927 -0.000903779 -0.000892613 -0.000302023 0.000315322 -0.00076066 4.18005e-05 0.00110624 0.000834599 7.77626e-05 0.000124893 
1570.1 0 -0.000539451 -0.087572 -0.000421613 -0.000492485 -0.0142465 -0.000257863 0.000243132 -0.000360616 0.000319611 0.115038 0.000483378 -0.000673465 -0.000678212 0.00360802 0.000145623 -0.000954742 -0.00314953 -0.000599798 -0.00224089 0.000472541 -4.71016e-05 0.00149009 -0.000887375 -0.000892986 -0.000310601 0.000307422 -0.000739859 2.91632e-05 0.00107178 0.000860098 7.34752e-05 0.000134878 
1570.45 0 -0.000559098 -0.0872569 -0.00042833 -0.000523148 -0.0173315 -0.000315489 0.000241295 -0.000357561 0.000282517 0.112743 0.000494482 -0.000685469 -0.000662727 0.00354677 0.000106248 -0.000968663 -0.00317202 -0.000620903 -0.00228396 0.000449651 -5.01358e-05 0.00146101 -0.000869848 -0.000895532 -0.000319286 0.000299675 -0.000717314 1.61312e-05 0.00103718 0.000885633 6.98267e-05 0.000143901 
1570.8 0 -0.000578667 -0.0868855 -0.000434017 -0.000555169 -0.0203581 -0.000374492 0.000239199 -0.000352807 0.000238757 0.110385 0.00049949 -0.000700488 -0.000646262 0.00347987 6.51776e-05 -0.000981688 -0.00319157 -0.000640626 -0.00232721 0.000424798 -5.3406e-05 0.00143181 -0.000850797 -0.000900903 -0.000327534 0.000292022 -0.000693596 3.23873e-06 0.00100278 0.000910201 6.60546e-05 0.00015145 
1571.15 0 -0.000598495 -0.086458 -0.000438832 -0.000588354 -0.0233235 -0.000437129 0.00023957 -0.000348897 0.000186036 0.107967 0.000499091 -0.000713959 -0.00062728 0.00341058 2.24268e-05 -0.000991907 -0.00320813 -0.000657913 -0.00236882 0.000397564 -5.67809e-05 0.00140143 -0.000831232 -0.000908207 -0.000335956 0.000284678 -0.000669704 -7.99976e-06 0.000968585 0.000933834 6.21508e-05 0.000158381 
1571.5 0 -0.000617416 -0.085974 -0.000443638 -0.000621485 -0.0262287 -0.000506113 0.000243039 -0.000347307 0.000125369 0.105489 0.000496686 -0.000722136 -0.000604917 0.00333904 -1.99035e-05 -0.000999034 -0.00322417 -0.000673114 -0.00240402 0.000368407 -5.85876e-05 0.00136852 -0.000811919 -0.000915919 -0.000344767 0.000278662 -0.000646362 -1.72419e-05 0.000934503 0.000958151 5.72509e-05 0.000165868 
1571.85 0 -0.000634542 -0.0854354 -0.000448171 -0.000654223 -0.0290721 -0.000581339 0.000247977 -0.000347476 6.03256e-05 0.102955 0.000493529 -0.000724783 -0.000578543 0.00326369 -6.01315e-05 -0.0010027 -0.00324131 -0.000686703 -0.00243028 0.000339118 -5.7419e-05 0.00133307 -0.000791926 -0.000923339 -0.000353392 0.000274261 -0.000624218 -2.53679e-05 0.000901238 0.000983698 5.00628e-05 0.00017419 
1572.2 0 -0.000650796 -0.0848437 -0.000451557 -0.000687012 -0.0318486 -0.000660185 0.000255694 -0.000349807 -4.82742e-06 0.100367 0.000488453 -0.000723741 -0.000550738 0.00318542 -9.87356e-05 -0.00100245 -0.00325927 -0.000698185 -0.00244829 0.000311897 -5.3176e-05 0.00129711 -0.000771064 -0.0009303 -0.000361718 0.000270494 -0.000603257 -3.29433e-05 0.000869538 0.00100995 4.00899e-05 0.000182607 
1572.55 0 -0.000667938 -0.0841979 -0.00045341 -0.000719843 -0.0345562 -0.000739681 0.000269807 -0.000356139 -6.65289e-05 0.0977299 0.000481954 -0.00072026 -0.000524661 0.00310602 -0.000137076 -0.000998389 -0.00327777 -0.000707655 -0.00246 0.000286911 -4.71236e-05 0.0012613 -0.000750554 -0.000936574 -0.000369902 0.000267076 -0.00058272 -4.08423e-05 0.000838878 0.00103614 2.74436e-05 0.000191092 
1572.9 0 -0.000686247 -0.0834969 -0.00045345 -0.00075223 -0.0371987 -0.000818219 0.000291565 -0.000365529 -0.000124804 0.0950469 0.00047585 -0.000714445 -0.000500521 0.00302553 -0.000175402 -0.000992463 -0.00329646 -0.000716753 -0.00246827 0.000262349 -4.03843e-05 0.00122473 -0.000731567 -0.000940908 -0.000377284 0.000264261 -0.000562549 -4.94902e-05 0.000808486 0.00106187 1.30156e-05 0.000200044 
1573.25 0 -0.000705195 -0.082742 -0.000451467 -0.000782949 -0.0397802 -0.00089637 0.000318016 -0.000375582 -0.0001816 0.0923217 0.000470563 -0.000705359 -0.000477722 0.00294242 -0.000213511 -0.000987237 -0.00331556 -0.000726929 -0.00247408 0.000235716 -3.33593e-05 0.0011872 -0.00071505 -0.000941192 -0.000383325 0.0002623 -0.000542939 -5.75389e-05 0.000779185 0.00108715 -2.56458e-06 0.000208929 
1573.6 0 -0.000724054 -0.0819356 -0.000447812 -0.00081168 -0.0422992 -0.000975928 0.000345275 -0.000385594 -0.000236685 0.0895555 0.000465699 -0.000693155 -0.000456826 0.00285467 -0.000253219 -0.000982844 -0.00333293 -0.000737331 -0.00247668 0.000204981 -2.7115e-05 0.00114906 -0.000700888 -0.000936785 -0.000388249 0.00026207 -0.000523535 -6.4381e-05 0.00075174 0.00111089 -1.85964e-05 0.000216306 
1573.95 0 -0.000742401 -0.0810785 -0.00044317 -0.000839031 -0.0447509 -0.0010566 0.000372373 -0.000395801 -0.000290243 0.0867503 0.000459922 -0.000679507 -0.00043839 0.00276311 -0.000296879 -0.00097814 -0.00334458 -0.000746623 -0.0024774 0.000169303 -2.28327e-05 0.00111014 -0.000687722 -0.000929337 -0.000392751 0.000262886 -0.000503694 -7.12083e-05 0.00072558 0.00113237 -3.3837e-05 0.000222054 
1574.3 0 -0.000760388 -0.0801708 -0.000437934 -0.00086481 -0.0471339 -0.00113712 0.000400237 -0.000403601 -0.000343856 0.0839102 0.000453141 -0.000664708 -0.000422393 0.00267028 -0.000342427 -0.000971249 -0.00334944 -0.00075371 -0.00247941 0.000128371 -2.08661e-05 0.00107113 -0.00067513 -0.00092002 -0.000398368 0.000263108 -0.000483247 -7.92008e-05 0.000700606 0.00115116 -4.72811e-05 0.000227416 
1574.65 0 -0.000778036 -0.0792133 -0.000431674 -0.000889559 -0.0494481 -0.00121699 0.000429284 -0.000406059 -0.000397908 0.0810388 0.000448514 -0.000648338 -0.0004079 0.00257605 -0.000385794 -0.000959776 -0.00334755 -0.000756894 -0.00248386 8.23428e-05 -2.11602e-05 0.0010342 -0.000662526 -0.000908827 -0.000404439 0.000262614 -0.000462515 -8.79095e-05 0.00067737 0.00116654 -5.87905e-05 0.000232928 
1575 0 -0.000795688 -0.0782081 -0.000423828 -0.000914447 -0.0516927 -0.00129724 0.000458172 -0.000403902 -0.000452069 0.078138 0.000447768 -0.000631065 -0.000394009 0.00247857 -0.000426309 -0.000941736 -0.00333877 -0.000755789 -0.00248823 3.12786e-05 -2.27705e-05 0.00100014 -0.000648996 -0.000896427 -0.000408352 0.000261652 -0.000441526 -9.58414e-05 0.000655427 0.00117943 -6.96444e-05 0.000238064 
1575.35 0 -0.000813712 -0.0771569 -0.000414947 -0.000939338 -0.0538645 -0.00137932 0.000484702 -0.000399063 -0.000505315 0.0752098 0.00045028 -0.00061246 -0.000380242 0.00237624 -0.000465687 -0.000917227 -0.00332384 -0.000751692 -0.00248863 -2.47681e-05 -2.38715e-05 0.000967895 -0.00063474 -0.00088379 -0.000409151 0.000259996 -0.000420221 -0.000102949 0.000633657 0.00119183 -8.05514e-05 0.000243008 
1575.7 0 -0.000832102 -0.0760608 -0.0004053 -0.000963053 -0.055958 -0.00146395 0.000508084 -0.000390862 -0.000555853 0.0722563 0.000455999 -0.000591106 -0.000366283 0.00226876 -0.000503731 -0.000890042 -0.00330319 -0.000745647 -0.00248393 -8.59301e-05 -2.3899e-05 0.000935807 -0.000620718 -0.000872239 -0.000408057 0.000258082 -0.000398429 -0.000110294 0.000611594 0.00120473 -9.19293e-05 0.000249194 
1576.05 0 -0.000850393 -0.0749193 -0.000394527 -0.000985383 -0.0579688 -0.00155021 0.000529303 -0.000376485 -0.000601618 0.0692797 0.000466744 -0.00056723 -0.000352264 0.00215837 -0.000538867 -0.000863692 -0.00327642 -0.000738333 -0.00247633 -0.000152225 -2.42342e-05 0.000903039 -0.000607445 -0.000862211 -0.000406783 0.000255965 -0.000376069 -0.000117818 0.00058976 0.00121749 -0.00010469 0.000257385 
1576.4 0 -0.000867906 -0.0737327 -0.000383298 -0.0010068 -0.0598964 -0.00163507 0.000550305 -0.000355453 -0.00064161 0.0662808 0.000483912 -0.000541308 -0.000339323 0.00204826 -0.000572005 -0.000838981 -0.00324326 -0.000730305 -0.00246771 -0.000221811 -2.62422e-05 0.000870011 -0.000594578 -0.000852071 -0.000405868 0.000253474 -0.000353646 -0.00012476 0.000569153 0.00122845 -0.000118094 0.000267453 
1576.75 0 -0.000884068 -0.0725033 -0.000372538 -0.00102708 -0.0617421 -0.00171517 0.000571867 -0.000330066 -0.000675745 0.0632611 0.000506509 -0.000514227 -0.000327929 0.00193885 -0.000606689 -0.000816732 -0.00320425 -0.000722223 -0.00245711 -0.000291128 -2.98878e-05 0.000837584 -0.000581116 -0.00084087 -0.000405997 0.000251177 -0.000330581 -0.000130902 0.000549781 0.00123655 -0.00013076 0.000278431 
1577.1 0 -0.000899619 -0.0712331 -0.000361697 -0.00104633 -0.0635049 -0.0017893 0.000592528 -0.000303009 -0.000705383 0.0602247 0.00053148 -0.000487896 -0.000316793 0.00182887 -0.000645401 -0.000797116 -0.00316057 -0.00071523 -0.00244317 -0.000359601 -3.48285e-05 0.000806185 -0.000566018 -0.000829402 -0.000407985 0.000248772 -0.000305061 -0.000136074 0.000530257 0.00124199 -0.00014281 0.000288737 
1577.45 0 -0.000915236 -0.0699217 -0.000350305 -0.00106504 -0.0651849 -0.00186026 0.000610949 -0.000276436 -0.000731732 0.0571762 0.000555158 -0.000463975 -0.000303984 0.00171839 -0.000686821 -0.000779626 -0.003112 -0.000711582 -0.00242678 -0.000429836 -4.04521e-05 0.000775888 -0.00055015 -0.000817658 -0.000411858 0.000245745 -0.000277312 -0.000140108 0.000509574 0.0012457 -0.000154249 0.00029747 
1577.8 0 -0.000930134 -0.0685683 -0.000337996 -0.00108333 -0.0667845 -0.00193075 0.000627042 -0.000251614 -0.000752957 0.0541173 0.000575774 -0.000442465 -0.000288973 0.00160907 -0.0007285 -0.000764532 -0.00305817 -0.000712646 -0.00241069 -0.000502147 -4.58914e-05 0.000746709 -0.000534455 -0.000804165 -0.000416437 0.000241994 -0.000247859 -0.000144276 0.000487992 0.00124889 -0.000164707 0.000303719 
1578.15 0 -0.000943723 -0.0671742 -0.000324964 -0.00110113 -0.0683056 -0.0019999 0.000641731 -0.000228102 -0.000767538 0.0510479 0.000592896 -0.000421486 -0.000273953 0.00150222 -0.000770705 -0.000751881 -0.00300062 -0.000718584 -0.00239763 -0.000574668 -5.11844e-05 0.000718478 -0.000518312 -0.00078789 -0.00041989 0.000237764 -0.00021585 -0.000150461 0.00046567 0.00125183 -0.000173663 0.000306779 
1578.5 0 -0.000956228 -0.0657426 -0.000312043 -0.00111869 -0.0697461 -0.00206509 0.000657373 -0.00020347 -0.000777272 0.0479702 0.000607204 -0.000399328 -0.000260637 0.00139786 -0.000814554 -0.000742667 -0.00294025 -0.000729673 -0.00238829 -0.00064515 -5.71273e-05 0.00069178 -0.000501393 -0.000769432 -0.000422089 0.000233799 -0.000181582 -0.000159362 0.000442869 0.00125375 -0.000180005 0.000307981 
1578.85 0 -0.000968226 -0.0642756 -0.000299813 -0.00113613 -0.0711017 -0.00212448 0.000676891 -0.000174874 -0.000785815 0.0448895 0.000622014 -0.000375162 -0.000248301 0.00129661 -0.000858802 -0.000738432 -0.00287587 -0.000746404 -0.00238176 -0.000711482 -6.31636e-05 0.000668177 -0.000484005 -0.000750162 -0.000423864 0.000230894 -0.000146163 -0.000170779 0.000419445 0.00125428 -0.000184275 0.000309287 
1579.2 0 -0.000980135 -0.0627739 -0.000288181 -0.00115344 -0.0723717 -0.00217927 0.000700911 -0.000141782 -0.000795756 0.0418104 0.000640738 -0.000348344 -0.000235078 0.00119934 -0.000900838 -0.000738201 -0.00280733 -0.000768455 -0.00237582 -0.000772242 -6.77181e-05 0.000649162 -0.000466562 -0.000730646 -0.000425208 0.000229588 -0.000110649 -0.000184109 0.000395351 0.00125374 -0.000187299 0.000311343 
1579.55 0 -0.000991554 -0.0612389 -0.000276492 -0.00117025 -0.0735583 -0.00223208 0.000728904 -0.000106418 -0.000805969 0.0387346 0.000665135 -0.000317824 -0.00022051 0.00110534 -0.000938655 -0.000740616 -0.00273666 -0.000792215 -0.00236835 -0.000826132 -7.08856e-05 0.000634123 -0.000449648 -0.000710766 -0.000426837 0.00023084 -7.56975e-05 -0.000198754 0.000370874 0.00125171 -0.000189277 0.000314214 
1579.9 0 -0.00100175 -0.0596729 -0.000264545 -0.00118583 -0.0746623 -0.0022832 0.000760233 -6.99674e-05 -0.000813374 0.0356614 0.00069576 -0.000282697 -0.00020612 0.00101101 -0.000973384 -0.000743828 -0.00266577 -0.000814767 -0.00235862 -0.000873415 -7.33719e-05 0.000620618 -0.000433295 -0.000691273 -0.00042901 0.000234536 -4.14283e-05 -0.000214628 0.000345773 0.00124789 -0.000191273 0.00031692 
1580.25 0 -0.00101088 -0.0580778 -0.00025335 -0.00120035 -0.0756816 -0.00233064 0.000792612 -3.22311e-05 -0.000816889 0.0325928 0.000730348 -0.000242354 -0.000193563 0.000912601 -0.00100902 -0.000745809 -0.00259572 -0.000837335 -0.00234708 -0.000915097 -7.47927e-05 0.000606703 -0.00041664 -0.000672956 -0.000430429 0.000239447 -8.3071e-06 -0.000232023 0.000320161 0.00124267 -0.000193665 0.000317857 
1580.6 0 -0.0010196 -0.0564555 -0.000243816 -0.00121423 -0.0766151 -0.00237272 0.000823186 6.67106e-06 -0.000817146 0.0295334 0.000765025 -0.00019733 -0.000182206 0.000809331 -0.00104785 -0.000746716 -0.00252678 -0.000861968 -0.00233375 -0.000950823 -7.52979e-05 0.000591128 -0.00039902 -0.000654714 -0.000430744 0.000244605 2.3662e-05 -0.000249633 0.000294557 0.00123712 -0.000195957 0.000316712 
1580.95 0 -0.00102767 -0.0548078 -0.000235186 -0.00122783 -0.0774644 -0.00240868 0.000852108 4.61294e-05 -0.000814216 0.0264859 0.000797422 -0.000148696 -0.000169885 0.000702579 -0.00108739 -0.000747757 -0.00245805 -0.00088816 -0.00231768 -0.000980718 -7.58218e-05 0.000574535 -0.000380057 -0.000635693 -0.000431161 0.00024892 5.50492e-05 -0.000266113 0.000268332 0.00123194 -0.000197882 0.000314065 
1581.3 0 -0.00103429 -0.0531373 -0.000226451 -0.00124129 -0.0782319 -0.00243819 0.000881597 8.40254e-05 -0.000806781 0.0234523 0.000827504 -9.73815e-05 -0.000154652 0.000594634 -0.00112346 -0.000748662 -0.0023883 -0.000914388 -0.0022989 -0.00100581 -7.64895e-05 0.000558537 -0.000359552 -0.000616968 -0.000432428 0.000251599 8.54417e-05 -0.000282233 0.000239775 0.00122695 -0.00019921 0.000309938 
1581.65 0 -0.00103862 -0.0514467 -0.000217618 -0.00125446 -0.0789186 -0.00246113 0.000914015 0.000118154 -0.000794336 0.0204369 0.000855729 -4.52103e-05 -0.000135102 0.00048617 -0.00115434 -0.000747866 -0.00231683 -0.00094043 -0.0022788 -0.00102613 -7.75574e-05 0.000542785 -0.000337164 -0.000598614 -0.000433964 0.000253037 0.00011394 -0.000299689 0.000208569 0.00122176 -0.000199063 0.000303997 
1582 0 -0.00104009 -0.0497369 -0.000208631 -0.00126772 -0.0795264 -0.00247694 0.000951336 0.000147556 -0.000779186 0.0174426 0.000883395 5.20823e-06 -0.000110991 0.000376861 -0.00118061 -0.000745269 -0.00224299 -0.000966297 -0.00225846 -0.00104188 -7.93624e-05 0.000526169 -0.000312937 -0.000578734 -0.000435555 0.000253995 0.000140477 -0.000319644 0.000175763 0.00121533 -0.000197112 0.000297531 
1582.35 0 -0.00103942 -0.0480091 -0.00019915 -0.0012813 -0.0800576 -0.00248506 0.000993914 0.000172397 -0.000762803 0.0144699 0.000913633 5.26842e-05 -8.43305e-05 0.00026616 -0.00120296 -0.000742204 -0.00216561 -0.000991405 -0.00223707 -0.00105373 -8.09207e-05 0.000507899 -0.000288491 -0.000556846 -0.000437133 0.000254339 0.000165194 -0.000342037 0.000141939 0.00120698 -0.000194466 0.000291906 
1582.7 0 -0.00103878 -0.0462645 -0.000190046 -0.00129526 -0.0805143 -0.00248759 0.00103947 0.000194756 -0.000743491 0.0115201 0.00094697 9.71389e-05 -5.79295e-05 0.00015346 -0.0012244 -0.000739635 -0.0020846 -0.00101575 -0.00221267 -0.00106119 -8.12921e-05 0.000487831 -0.000265519 -0.000534199 -0.000437439 0.000254448 0.000187186 -0.000365277 0.000106715 0.00119714 -0.000192199 0.000285892 
1583.05 0 -0.00103986 -0.0445036 -0.000182232 -0.00130921 -0.080898 -0.00248862 0.0010852 0.000215411 -0.000719455 0.00859471 0.000979714 0.000137837 -3.32123e-05 4.07367e-05 -0.00124852 -0.000737423 -0.00200118 -0.00104077 -0.00218391 -0.00106334 -8.16355e-05 0.00046821 -0.000243587 -0.000511846 -0.000436378 0.000255169 0.00020525 -0.0003866 7.02229e-05 0.00118616 -0.000190732 0.000278612 
1583.4 0 -0.0010426 -0.0427271 -0.000175663 -0.00132258 -0.0812088 -0.00248945 0.00112991 0.00023261 -0.000690798 0.00569375 0.00101009 0.000174783 -9.82516e-06 -6.85351e-05 -0.00127328 -0.000735636 -0.00191612 -0.00106788 -0.00214981 -0.0010624 -8.21955e-05 0.00045077 -0.000221298 -0.000490094 -0.000435946 0.000256344 0.000219818 -0.000404059 3.20159e-05 0.00117411 -0.000189221 0.000270555 
1583.75 0 -0.00104579 -0.0409361 -0.000170138 -0.00133584 -0.0814457 -0.00248757 0.0011724 0.000247223 -0.000658909 0.0028171 0.00104006 0.000208542 1.46386e-05 -0.000172796 -0.00129383 -0.0007356 -0.00182816 -0.00109749 -0.00211024 -0.00106321 -8.19908e-05 0.000434014 -0.000198286 -0.00046866 -0.000437489 0.000257473 0.0002321 -0.000418569 -8.65187e-06 0.00116085 -0.000186843 0.000262205 
1584.1 0 -0.00104875 -0.0391328 -0.000164678 -0.00134998 -0.0816086 -0.00247886 0.00121257 0.000261942 -0.000624679 -3.50239e-05 0.00107071 0.00023916 4.27153e-05 -0.000272895 -0.00130857 -0.000738219 -0.00173436 -0.00112737 -0.00206752 -0.00106872 -8.07952e-05 0.000416261 -0.00017505 -0.000447455 -0.000440677 0.000258171 0.000243472 -0.000432744 -5.0682e-05 0.00114619 -0.000184152 0.000253959 
1584.45 0 -0.00105156 -0.0373201 -0.000158387 -0.00136532 -0.0816987 -0.00246195 0.00125343 0.000277753 -0.000587753 -0.00286109 0.00110124 0.000267192 7.38549e-05 -0.000370056 -0.00131957 -0.000743982 -0.00163272 -0.00115405 -0.00202503 -0.00108061 -7.89017e-05 0.000396932 -0.000152783 -0.000427671 -0.000444734 0.000258551 0.000255655 -0.000448073 -9.32911e-05 0.00112989 -0.000181522 0.000245419 
1584.8 0 -0.00105275 -0.0355005 -0.000151768 -0.00138108 -0.0817165 -0.00243848 0.00129874 0.000295863 -0.000547227 -0.00565732 0.00113067 0.000294276 0.000107088 -0.000463919 -0.00132929 -0.00075273 -0.00152414 -0.00117639 -0.00198461 -0.0010995 -7.65839e-05 0.000375544 -0.000132544 -0.000409694 -0.000448369 0.00025875 0.000268953 -0.000464285 -0.00013698 0.00111191 -0.000179377 0.000235946 
1585.15 0 -0.00105087 -0.0336732 -0.000145112 -0.00139615 -0.0816618 -0.00240872 0.00134862 0.000319074 -0.000503953 -0.00842022 0.00115831 0.000321949 0.000143144 -0.000553751 -0.0013381 -0.00076312 -0.0014113 -0.00119512 -0.00194592 -0.00112317 -7.48222e-05 0.000351682 -0.000113678 -0.000392124 -0.000450573 0.000258219 0.000282987 -0.000480696 -0.000181701 0.00109305 -0.000177942 0.000225702 
1585.5 0 -0.00104709 -0.0318372 -0.000137908 -0.00141034 -0.0815379 -0.00237256 0.00140077 0.000349033 -0.000460365 -0.0111488 0.00118488 0.000349697 0.000181347 -0.000639998 -0.00134431 -0.000775431 -0.00129644 -0.00121054 -0.00190847 -0.00114877 -7.49851e-05 0.000326363 -9.57217e-05 -0.000373533 -0.000451275 0.000256495 0.000298518 -0.000497393 -0.000226709 0.00107333 -0.000176057 0.000215265 
1585.85 0 -0.00104359 -0.0299946 -0.000129439 -0.00142401 -0.0813489 -0.0023315 0.00145317 0.000383587 -0.000417656 -0.0138419 0.00121245 0.000375653 0.00021964 -0.000721912 -0.00134531 -0.000790891 -0.00118019 -0.00122289 -0.0018715 -0.00117558 -7.66268e-05 0.000300765 -7.94599e-05 -0.000353579 -0.000450973 0.000252746 0.000315199 -0.000514965 -0.00027183 0.00105159 -0.000172864 0.000205125 
1586.2 0 -0.00104128 -0.028149 -0.000119615 -0.00143726 -0.0810946 -0.00228815 0.00150368 0.000419154 -0.000376431 -0.0164968 0.00124237 0.000398543 0.000256835 -0.000796064 -0.0013399 -0.000808554 -0.00106312 -0.0012332 -0.00183299 -0.00120329 -7.8631e-05 0.000274189 -6.51241e-05 -0.000333106 -0.000450337 0.000246782 0.000331083 -0.000532743 -0.000317243 0.0010283 -0.000168318 0.000194471 
1586.55 0 -0.00103966 -0.0263014 -0.000109132 -0.00144944 -0.080772 -0.00224502 0.00154929 0.000455369 -0.000337436 -0.0191107 0.00127329 0.000417728 0.000293281 -0.000858782 -0.00132982 -0.000826467 -0.000946523 -0.00124154 -0.00179142 -0.00123076 -8.05004e-05 0.000245651 -5.20713e-05 -0.000312765 -0.000449481 0.000239197 0.00034539 -0.000549787 -0.000362648 0.00100474 -0.000162927 0.000182579 
1586.9 0 -0.00103778 -0.024452 -9.82667e-05 -0.00145953 -0.080382 -0.00220206 0.00158679 0.000493912 -0.000299258 -0.0216827 0.00130343 0.000431887 0.000329274 -0.000910417 -0.00131682 -0.000843272 -0.000830022 -0.00124639 -0.00174694 -0.00125689 -8.27026e-05 0.000215335 -4.0038e-05 -0.000292535 -0.000448566 0.000229464 0.000358489 -0.000566367 -0.000407364 0.00098074 -0.000157431 0.000170414 
1587.25 0 -0.00103549 -0.0226029 -8.68703e-05 -0.00146713 -0.0799271 -0.00215657 0.00161573 0.000535205 -0.000259365 -0.0242124 0.00133393 0.000438975 0.000364952 -0.000955436 -0.00130096 -0.00085788 -0.000711493 -0.0012472 -0.0017002 -0.00128058 -8.52354e-05 0.000183744 -2.81211e-05 -0.00027243 -0.000447734 0.000217339 0.000370466 -0.000583251 -0.000450381 0.000955134 -0.000151717 0.000159267 
1587.6 0 -0.00103408 -0.0207567 -7.4145e-05 -0.00147351 -0.0794083 -0.00210788 0.00163707 0.000578487 -0.000217766 -0.026699 0.00136674 0.000438277 0.000400503 -0.000997872 -0.00128257 -0.000868489 -0.000589349 -0.00124404 -0.00165058 -0.0013016 -8.72627e-05 0.000151545 -1.55256e-05 -0.000252017 -0.000446572 0.000204551 0.000381328 -0.000601184 -0.000490407 0.000927285 -0.000145398 0.000149643 
1587.95 0 -0.00103337 -0.0189148 -5.94079e-05 -0.00148084 -0.0788266 -0.00205691 0.00165134 0.000622261 -0.000174808 -0.029141 0.00140128 0.000431755 0.000435807 -0.00103749 -0.00126282 -0.000872198 -0.000464313 -0.00123639 -0.00159697 -0.00132136 -8.91683e-05 0.000118205 -2.60644e-06 -0.000231239 -0.000445307 0.000192356 0.000391782 -0.000620376 -0.000527544 0.000897482 -0.000139106 0.00014088 
1588.3 0 -0.00103151 -0.0170792 -4.26065e-05 -0.00148937 -0.0781836 -0.00200185 0.00166045 0.000666793 -0.000129866 -0.0315343 0.00143466 0.000422878 0.00047072 -0.00107084 -0.0012437 -0.000866305 -0.000337659 -0.0012234 -0.00153982 -0.00134077 -9.21031e-05 8.13781e-05 1.06771e-05 -0.000209933 -0.000443892 0.000180491 0.000402554 -0.000640341 -0.000563265 0.00086631 -0.000133557 0.000131178 
1588.65 0 -0.00102741 -0.0152525 -2.47233e-05 -0.0014971 -0.0774791 -0.00194024 0.00166704 0.000713306 -8.34509e-05 -0.0338757 0.00146409 0.000414454 0.000505304 -0.00109473 -0.0012263 -0.000851797 -0.000210072 -0.0012062 -0.00148097 -0.00135909 -9.62906e-05 4.04827e-05 2.35956e-05 -0.000187998 -0.000442318 0.000168213 0.000413829 -0.000659454 -0.000598295 0.000833813 -0.000129217 0.000120325 
1589 0 -0.00102174 -0.0134362 -7.17074e-06 -0.00150147 -0.0767113 -0.0018723 0.00167121 0.000761435 -3.63394e-05 -0.0361639 0.00149122 0.000409687 0.000541047 -0.00110903 -0.00120869 -0.000831844 -8.21e-05 -0.00118642 -0.00142077 -0.00137593 -0.000101095 -2.87625e-06 3.4432e-05 -0.000165813 -0.000440881 0.000154982 0.00042527 -0.000676218 -0.000631578 0.000799349 -0.000127165 0.000109643 
1589.35 0 -0.001016 -0.0116306 9.41178e-06 -0.00150178 -0.0758814 -0.00180102 0.00167156 0.000810733 1.10012e-05 -0.0383986 0.00151851 0.000410297 0.00057914 -0.00111842 -0.00118877 -0.000808436 4.74494e-05 -0.00116359 -0.00135727 -0.00139081 -0.000106248 -4.75024e-05 4.26756e-05 -0.000143484 -0.000438369 0.000141874 0.000436331 -0.000690828 -0.000663198 0.000762652 -0.00012757 9.97227e-05 
1589.7 0 -0.00101059 -0.00983593 2.53651e-05 -0.00149958 -0.0749929 -0.00173086 0.00166746 0.000860321 5.72519e-05 -0.0405788 0.00154562 0.000415294 0.000620073 -0.00112642 -0.00116634 -0.000782776 0.00018021 -0.00113807 -0.00128881 -0.00140343 -0.000111697 -9.30014e-05 4.93147e-05 -0.000120985 -0.000434629 0.000129777 0.000447611 -0.000704757 -0.000694752 0.000724338 -0.000129302 9.11876e-05 
1590.05 0 -0.00100471 -0.00805461 4.19518e-05 -0.00149611 -0.0740479 -0.00166452 0.0016599 0.00090824 0.000101442 -0.0427028 0.00157207 0.000423617 0.000663645 -0.00113001 -0.00114163 -0.000755954 0.000315545 -0.00111169 -0.00121537 -0.00141559 -0.000117194 -0.000139099 5.47861e-05 -9.91725e-05 -0.000430888 0.000118949 0.000460221 -0.000718928 -0.000725775 0.000684216 -0.000130918 8.4276e-05 
1590.4 0 -0.000998484 -0.00628945 5.96284e-05 -0.00149113 -0.0730452 -0.00160175 0.00165007 0.00095311 0.000143631 -0.0447682 0.00159636 0.000433575 0.000707501 -0.00112446 -0.00111528 -0.000729527 0.000452024 -0.00108552 -0.00113785 -0.00142959 -0.000122873 -0.000185718 5.92344e-05 -7.91815e-05 -0.000427885 0.000109812 0.000473694 -0.000733423 -0.000754915 0.000641971 -0.000131398 7.78103e-05 
1590.75 0 -0.000992533 -0.00454152 7.71996e-05 -0.0014839 -0.0719834 -0.00154154 0.00163878 0.00099551 0.000182094 -0.046773 0.00161647 0.000442578 0.000749546 -0.00111074 -0.00108757 -0.000705813 0.000586238 -0.00106105 -0.00105791 -0.00144512 -0.000128613 -0.000232597 6.35019e-05 -6.05415e-05 -0.000426313 0.000102559 0.000486331 -0.000747834 -0.000782531 0.000598782 -0.000130813 7.15769e-05 
1591.1 0 -0.000986803 -0.00281068 9.36914e-05 -0.00147407 -0.0708649 -0.00148177 0.0016267 0.00103651 0.00021417 -0.048717 0.00163373 0.000447727 0.000789286 -0.00109409 -0.00105725 -0.000685636 0.000714401 -0.00103841 -0.000975401 -0.00145954 -0.000132825 -0.000278955 6.73958e-05 -4.2076e-05 -0.000425984 9.69549e-05 0.000497362 -0.000761586 -0.000809089 0.000554966 -0.000128709 6.64848e-05 
1591.45 0 -0.000981521 -0.00109811 0.000108987 -0.00146189 -0.0696941 -0.00142084 0.00161359 0.00107638 0.000239874 -0.0506016 0.00165033 0.000447217 0.000826888 -0.00107927 -0.00102416 -0.000666985 0.000836732 -0.00101518 -0.000887695 -0.00147069 -0.000134572 -0.000324224 7.10935e-05 -2.37206e-05 -0.000425309 9.23269e-05 0.000507154 -0.000774434 -0.000834781 0.000510593 -0.000123559 6.25509e-05 
1591.8 0 -0.000977183 0.000593709 0.000123962 -0.00144839 -0.0684731 -0.00136014 0.00160009 0.00111558 0.000261891 -0.0524267 0.0016667 0.000441588 0.000863985 -0.00106722 -0.00099054 -0.000647184 0.000954485 -0.000989241 -0.000793453 -0.00147944 -0.000134325 -0.000368802 7.70532e-05 -6.45417e-06 -0.00042289 8.7997e-05 0.000516166 -0.000786997 -0.000859486 0.000467026 -0.00011517 5.98168e-05 
1592.15 0 -0.000973614 0.00226276 0.000139235 -0.00143353 -0.0672022 -0.0013006 0.00158695 0.00115447 0.00028388 -0.0541891 0.00168158 0.000433794 0.000900829 -0.00105602 -0.000958325 -0.00062604 0.00106648 -0.000959961 -0.000695088 -0.00148753 -0.000132477 -0.000414041 8.68884e-05 8.99496e-06 -0.000419371 8.3081e-05 0.000523513 -0.000798796 -0.000883269 0.000424618 -0.000106001 5.86531e-05 
1592.5 0 -0.000970493 0.00390857 0.000153974 -0.00141629 -0.0658825 -0.00124024 0.00157326 0.00119258 0.00030832 -0.0558844 0.00169579 0.000428169 0.000936344 -0.00104498 -0.000927393 -0.000603383 0.00117134 -0.000928137 -0.000595849 -0.00149465 -0.000129986 -0.000461156 0.000100402 2.31882e-05 -0.000416976 7.72135e-05 0.000529102 -0.000808356 -0.000905853 0.000382866 -9.90824e-05 5.8408e-05 
1592.85 0 -0.000968443 0.00553085 0.000168016 -0.00139679 -0.0645183 -0.00117757 0.00155853 0.00122703 0.000333706 -0.05751 0.00171161 0.00042766 0.000970107 -0.00103534 -0.000896161 -0.000578974 0.00126978 -0.000893607 -0.000498974 -0.00150162 -0.000127941 -0.000510289 0.000115865 3.62775e-05 -0.000415566 7.13787e-05 0.000534229 -0.000815608 -0.000925777 0.000342413 -9.56037e-05 5.77573e-05 
1593.2 0 -0.000967659 0.00712887 0.0001815 -0.00137633 -0.0631136 -0.00111331 0.00154329 0.00125531 0.000357277 -0.0590668 0.00172736 0.000431616 0.00100243 -0.00102763 -0.00086204 -0.000552813 0.00136484 -0.000856697 -0.000406656 -0.00151109 -0.000127047 -0.000561176 0.000130528 4.75332e-05 -0.000413772 6.69387e-05 0.000538457 -0.000821393 -0.000942973 0.000304116 -9.6252e-05 5.62065e-05 
1593.55 0 -0.00096692 0.00870189 0.000194138 -0.00135505 -0.0616714 -0.00104829 0.00152808 0.00127785 0.000377006 -0.0605571 0.00174057 0.000437756 0.00103442 -0.00102016 -0.000823357 -0.000523028 0.00145829 -0.000819156 -0.000319213 -0.00152331 -0.000128291 -0.000613054 0.000143443 5.6658e-05 -0.000411835 6.42553e-05 0.00053932 -0.00082608 -0.000958545 0.000267672 -0.000101309 5.32772e-05 
1593.9 0 -0.000965039 0.0102489 0.00020641 -0.00133259 -0.0601936 -0.000982626 0.00151245 0.00129427 0.000391642 -0.0619817 0.00175087 0.000445576 0.00106527 -0.00101267 -0.000781178 -0.00048795 0.00154974 -0.000781575 -0.000236127 -0.00153503 -0.000132567 -0.000665902 0.000155795 6.40693e-05 -0.000410679 6.31974e-05 0.000535784 -0.000829432 -0.000972826 0.000231025 -0.000109789 4.84123e-05 
1594.25 0 -0.000961634 0.0117681 0.000218766 -0.00130948 -0.0586816 -0.000916615 0.00149672 0.00130301 0.000401537 -0.0633399 0.00175959 0.000456756 0.00109244 -0.00100716 -0.000736406 -0.00044969 0.00163973 -0.000743604 -0.000157194 -0.00154396 -0.00014017 -0.000720553 0.000169031 7.02835e-05 -0.000410908 6.31671e-05 0.000530102 -0.000831911 -0.00098611 0.000192759 -0.000120797 4.21247e-05 
1594.6 0 -0.000956208 0.0132574 0.000230686 -0.00128563 -0.0571374 -0.000850396 0.00148056 0.00130515 0.000406897 -0.0646304 0.00176848 0.000473385 0.00111682 -0.00100434 -0.000688645 -0.000411525 0.00172856 -0.000706336 -8.27446e-05 -0.00155244 -0.000149775 -0.000777019 0.000183828 7.45589e-05 -0.00041259 6.37034e-05 0.000524925 -0.000834208 -0.000998866 0.000153347 -0.000134035 3.57818e-05 
1594.95 0 -0.000948551 0.0147163 0.00024265 -0.00126012 -0.0555635 -0.000785641 0.00146181 0.00130279 0.000407166 -0.0658521 0.00177797 0.000494074 0.00114299 -0.0010034 -0.000637575 -0.000375085 0.00181455 -0.000669772 -1.3176e-05 -0.00156391 -0.000159887 -0.000833629 0.000199831 7.60609e-05 -0.000416683 6.5855e-05 0.000520057 -0.000836327 -0.0010105 0.000113931 -0.000147481 3.02903e-05 
1595.3 0 -0.000938146 0.016146 0.00025578 -0.00123241 -0.0539631 -0.00072502 0.00143876 0.00129602 0.000404831 -0.0670065 0.00178764 0.000514279 0.00117294 -0.00100399 -0.000582511 -0.000340897 0.00189467 -0.000631486 5.20535e-05 -0.0015789 -0.000169662 -0.000889297 0.000216072 7.54105e-05 -0.000423355 6.97648e-05 0.00051487 -0.000837496 -0.00102155 7.60858e-05 -0.000159224 2.58267e-05 
1595.65 0 -0.000925148 0.0175474 0.000269566 -0.00120242 -0.0523392 -0.000667638 0.00141142 0.00128555 0.000403037 -0.068097 0.00179615 0.000531333 0.00120494 -0.00100745 -0.000522827 -0.000307937 0.0019663 -0.00059121 0.000113528 -0.00159738 -0.000179077 -0.000943901 0.000233051 7.26593e-05 -0.000431541 7.36946e-05 0.000510197 -0.000837694 -0.00103338 4.06382e-05 -0.00016983 2.18047e-05 
1596 0 -0.000911542 0.0189203 0.000283082 -0.00117103 -0.0506939 -0.000612357 0.00138208 0.0012731 0.000402 -0.0691262 0.00180077 0.000545211 0.00123741 -0.0010154 -0.000460387 -0.000274027 0.00203012 -0.00055023 0.000171013 -0.00161985 -0.000188997 -0.00099669 0.000251521 6.7701e-05 -0.000440878 7.60174e-05 0.000506737 -0.000837368 -0.00104528 6.70356e-06 -0.000179992 1.69294e-05 
1596.35 0 -0.000898371 0.0202629 0.000295845 -0.00113979 -0.0490272 -0.000560099 0.00135483 0.00126144 0.00040153 -0.0700969 0.00180028 0.000557304 0.00126973 -0.00102724 -0.000399122 -0.000238555 0.00209022 -0.000508999 0.000225524 -0.00164512 -0.000199044 -0.00104717 0.000271351 6.15653e-05 -0.000450134 7.63206e-05 0.000504197 -0.000836111 -0.00105659 -2.60791e-05 -0.000190022 1.11644e-05 
1596.7 0 -0.000884515 0.0215735 0.000307871 -0.00110932 -0.0473371 -0.000509251 0.00133078 0.00125426 0.000401172 -0.0710101 0.00179526 0.000569567 0.0013021 -0.00103958 -0.000341328 -0.000202262 0.00214938 -0.000468391 0.000280287 -0.00166902 -0.000207739 -0.00109492 0.000292175 5.50323e-05 -0.000457854 7.53345e-05 0.000501438 -0.000833285 -0.00106797 -5.69072e-05 -0.000199859 5.91735e-06 
1597.05 0 -0.000869363 0.0228509 0.00032071 -0.0010785 -0.0456225 -0.000456882 0.00130788 0.00125245 0.000399615 -0.0718634 0.00178668 0.000582887 0.00133441 -0.00104928 -0.000286082 -0.000166686 0.00220625 -0.00042782 0.000337507 -0.00168796 -0.000215848 -0.00113957 0.00031316 4.91055e-05 -0.000464932 7.34127e-05 0.000498004 -0.000829305 -0.00107878 -8.59337e-05 -0.000209534 2.03573e-06 
1597.4 0 -0.00085327 0.0240969 0.00033564 -0.00104586 -0.0438859 -0.00040216 0.00128606 0.00125462 0.000397475 -0.0726546 0.00177548 0.00059593 0.00136581 -0.00105655 -0.000230764 -0.000132125 0.00225889 -0.000385213 0.000396663 -0.00170266 -0.000224419 -0.00118201 0.000333642 4.54027e-05 -0.00047175 7.0161e-05 0.000493528 -0.000824678 -0.00108827 -0.000114304 -0.000220164 -7.93069e-07 
1597.75 0 -0.000836579 0.0253136 0.000351963 -0.00101137 -0.0421322 -0.000344085 0.00126605 0.00125866 0.000397017 -0.0733839 0.00176274 0.000605515 0.0013965 -0.00106321 -0.00017469 -9.83738e-05 0.00230844 -0.000341291 0.000456361 -0.0017151 -0.000232269 -0.00122221 0.000354319 4.50558e-05 -0.000477554 6.5708e-05 0.000487725 -0.000818568 -0.00109693 -0.000142476 -0.000231412 -3.09326e-06 
1598.1 0 -0.000819044 0.0265008 0.000367847 -0.000975934 -0.0403666 -0.000282745 0.00124528 0.001262 0.000397562 -0.0740511 0.00175077 0.000608449 0.00142691 -0.00106978 -0.000120069 -6.69833e-05 0.00235618 -0.000298489 0.000515702 -0.00172587 -0.000238257 -0.00125949 0.000375726 4.8374e-05 -0.000481979 6.03193e-05 0.000481029 -0.000809811 -0.00110514 -0.000170391 -0.000242484 -4.33326e-06 
1598.45 0 -0.000799988 0.0276559 0.000381823 -0.000940255 -0.0385918 -0.000221005 0.00122169 0.00126537 0.000397084 -0.0746561 0.00174103 0.000604191 0.00145559 -0.00107584 -6.86983e-05 -3.93598e-05 0.00240049 -0.000257755 0.000574111 -0.00173397 -0.000243199 -0.0012947 0.000397136 5.44237e-05 -0.000484364 5.35573e-05 0.000473896 -0.00079885 -0.00111266 -0.00019862 -0.000253771 -3.9001e-06 
1598.8 0 -0.000778835 0.0287767 0.000393799 -0.000905044 -0.0368059 -0.000161904 0.00119788 0.00127153 0.000396411 -0.0751981 0.00173205 0.000594682 0.00148128 -0.00108111 -2.04886e-05 -1.58057e-05 0.00244056 -0.00021891 0.000629264 -0.00173883 -0.000248363 -0.00132859 0.000418091 6.18804e-05 -0.00048391 4.60751e-05 0.000467674 -0.000787896 -0.00111961 -0.000227729 -0.000264585 -2.66908e-06 
1599.15 0 -0.000756155 0.0298628 0.000404557 -0.000870383 -0.035006 -0.000105364 0.00117854 0.00127986 0.000396961 -0.0756744 0.00172221 0.000582025 0.00150433 -0.00108515 2.50774e-05 3.46414e-06 0.00247695 -0.000180572 0.000677657 -0.00174214 -0.000254298 -0.00136071 0.000438392 7.10264e-05 -0.000480526 3.87158e-05 0.000463589 -0.000777811 -0.00112654 -0.000256955 -0.000273785 -1.11876e-06 
1599.5 0 -0.000734688 0.0309148 0.000414475 -0.000835601 -0.0331941 -5.02355e-05 0.00116596 0.00128683 0.000399819 -0.076084 0.00171071 0.000568435 0.00152485 -0.00108824 6.92726e-05 2.05137e-05 0.00251031 -0.000141922 0.000719999 -0.0017457 -0.000260259 -0.00139114 0.000457679 8.26791e-05 -0.000473804 3.10494e-05 0.000461039 -0.000767683 -0.00113391 -0.000285493 -0.000282703 2.23614e-06 
1599.85 0 -0.000715596 0.031933 0.000424003 -0.000799981 -0.0313747 2.31658e-06 0.00115998 0.00129047 0.000405519 -0.0764302 0.00169719 0.000556267 0.0015429 -0.00109154 0.000114669 3.92185e-05 0.00254286 -0.000103926 0.000759951 -0.00174997 -0.000265812 -0.00142097 0.000476264 9.61432e-05 -0.00046396 2.2725e-05 0.000458974 -0.000757967 -0.00114121 -0.000313137 -0.000293606 7.59313e-06 
1600.2 0 -0.00069707 0.0329174 0.000433874 -0.0007633 -0.02955 5.24381e-05 0.001159 0.00129103 0.000412709 -0.0767167 0.00168305 0.00054571 0.00155861 -0.0010954 0.000161648 6.23587e-05 0.00257671 -6.75638e-05 0.000798968 -0.00175511 -0.000271898 -0.00145069 0.000494185 0.000109944 -0.000452336 1.45046e-05 0.000457445 -0.000749145 -0.00114793 -0.000340361 -0.000307411 1.31948e-05 
1600.55 0 -0.000678467 0.0338675 0.000444237 -0.000726009 -0.0277207 0.000101816 0.00116061 0.00128805 0.000421779 -0.0769445 0.00166974 0.000535703 0.00157082 -0.00109913 0.00020672 8.93251e-05 0.00261211 -3.36806e-05 0.00083681 -0.00176262 -0.000279915 -0.00148023 0.000511172 0.000123232 -0.000440301 6.30257e-06 0.000456179 -0.000739778 -0.00115309 -0.000367095 -0.000323594 1.7893e-05 
1600.9 0 -0.000660537 0.0347825 0.000455076 -0.000687903 -0.0258865 0.000150611 0.00116361 0.00127917 0.000435282 -0.0771125 0.00165725 0.000527399 0.00157693 -0.00110323 0.000245412 0.000116493 0.0026474 8.12654e-07 0.000873205 -0.00177295 -0.000290236 -0.00150949 0.000527277 0.000135584 -0.000428945 -2.35046e-06 0.000454385 -0.00072819 -0.00115476 -0.000392548 -0.00034152 2.15797e-05 
1601.25 0 -0.000643488 0.0356631 0.000465454 -0.00064863 -0.0240491 0.000198004 0.00116727 0.00126318 0.000453984 -0.0772191 0.00164378 0.000521898 0.00157534 -0.00111104 0.000277034 0.00014088 0.00268043 4.08556e-05 0.000908278 -0.00178431 -0.000301437 -0.00153821 0.000542243 0.000147751 -0.000419007 -1.06818e-05 0.000452514 -0.000713908 -0.00115361 -0.000416484 -0.000360633 2.41203e-05 
1601.6 0 -0.000626968 0.0365092 0.00047423 -0.000609146 -0.0222132 0.000242897 0.00117049 0.00124098 0.000475636 -0.0772644 0.00162586 0.000518456 0.00156735 -0.00112519 0.000304398 0.000161012 0.00271081 8.71795e-05 0.000941762 -0.00179412 -0.00031239 -0.00156524 0.000555014 0.000160826 -0.000410136 -1.81077e-05 0.000451636 -0.000697808 -0.00115123 -0.000439118 -0.000379007 2.48573e-05 
1601.95 0 -0.000610484 0.0373202 0.000480643 -0.000570363 -0.0203799 0.000284967 0.00117342 0.00121254 0.000497376 -0.0772531 0.00160028 0.000515684 0.00155533 -0.00114436 0.000331015 0.000176891 0.00273919 0.000138369 0.000972725 -0.0018008 -0.000322925 -0.00158938 0.000564534 0.000173823 -0.000402255 -2.45447e-05 0.000451853 -0.000680588 -0.00114856 -0.000460376 -0.000394721 2.35943e-05 
1602.3 0 -0.000593781 0.0380962 0.000484333 -0.000531638 -0.018548 0.00032473 0.00117572 0.00117748 0.000516824 -0.0771892 0.00156804 0.000513367 0.00154181 -0.00116577 0.000357809 0.000190214 0.00276459 0.000192011 0.00100129 -0.00180484 -0.000332571 -0.00161112 0.000571103 0.000184881 -0.000395147 -2.917e-05 0.000452753 -0.000661488 -0.00114678 -0.000479452 -0.000407921 2.02742e-05 
1602.65 0 -0.000576778 0.0388358 0.00048583 -0.000492283 -0.0167191 0.000362053 0.00117329 0.00113904 0.000532747 -0.0770739 0.00153195 0.000512173 0.00152796 -0.00118956 0.000382588 0.000202406 0.00278539 0.000244518 0.00102893 -0.00180884 -0.000341319 -0.0016314 0.000575358 0.000193389 -0.000386766 -3.15096e-05 0.000454089 -0.000640438 -0.00114583 -0.000496362 -0.000419105 1.61215e-05 
1603 0 -0.000558616 0.0395371 0.000485405 -0.000452892 -0.0148949 0.000396621 0.00116277 0.00110168 0.000545617 -0.0769073 0.00149335 0.000512443 0.00151282 -0.00121689 0.00040499 0.000213782 0.00280319 0.000293786 0.00105579 -0.00181433 -0.000350319 -0.00164957 0.000577774 0.000199496 -0.000376108 -3.24225e-05 0.00045553 -0.000618563 -0.00114388 -0.000511937 -0.000427681 1.28273e-05 
1603.35 0 -0.000538741 0.0401994 0.000483423 -0.000413904 -0.0130766 0.0004293 0.00114417 0.00106631 0.000557064 -0.0766901 0.00145437 0.000514994 0.00149652 -0.00124692 0.000426304 0.000224264 0.0028221 0.000341405 0.00108193 -0.00181983 -0.000360169 -0.00166477 0.000578873 0.000203591 -0.000363912 -3.26893e-05 0.000457266 -0.000595777 -0.00113954 -0.000526188 -0.000434429 9.43942e-06 
1603.7 0 -0.000518069 0.0408227 0.000480791 -0.00037493 -0.0112644 0.00045982 0.00111859 0.00103203 0.000567912 -0.0764229 0.00141717 0.000520528 0.00148009 -0.00127892 0.000446209 0.000234499 0.00284533 0.00039012 0.0011083 -0.00182265 -0.000370932 -0.0016766 0.000578535 0.000205799 -0.000349992 -3.19222e-05 0.000459819 -0.000571437 -0.00113437 -0.000539723 -0.000440668 4.9662e-06 
1604.05 0 -0.000498079 0.0414073 0.000477319 -0.000336624 -0.00945679 0.000485703 0.00108843 0.000998222 0.000578076 -0.0761059 0.001383 0.000528045 0.00146358 -0.00131221 0.000464882 0.000244108 0.00287366 0.000438792 0.00113484 -0.00182157 -0.000382417 -0.0016851 0.000575454 0.00020618 -0.000333925 -3.00935e-05 0.000463552 -0.000546021 -0.001132 -0.000553938 -0.000446339 5.23545e-07 
1604.4 0 -0.00047902 0.0419551 0.000472912 -0.000299857 -0.00765473 0.000504915 0.00105548 0.000965945 0.000588491 -0.0757402 0.00135254 0.000535614 0.0014485 -0.0013459 0.00048407 0.00025222 0.00290549 0.000485355 0.00116045 -0.00181792 -0.000394192 -0.00169057 0.00056928 0.000205315 -0.000316705 -2.76213e-05 0.000468452 -0.000521311 -0.00113272 -0.000569775 -0.000450976 -3.65792e-06 
1604.75 0 -0.000459761 0.0424666 0.000469344 -0.000264718 -0.00586203 0.000518085 0.00102044 0.000937674 0.000599612 -0.0753275 0.00132517 0.000541501 0.00143571 -0.00137951 0.000504617 0.000259467 0.00293984 0.000532234 0.00118324 -0.00181301 -0.000406026 -0.00169352 0.00056136 0.000204268 -0.000299213 -2.4641e-05 0.000474802 -0.000499131 -0.00113434 -0.000587428 -0.000454528 -8.57616e-06 
1605.1 0 -0.000438892 0.0429414 0.000467635 -0.000231148 -0.00407936 0.000527898 0.000983676 0.000915639 0.000609512 -0.0748689 0.00129974 0.000546569 0.00142335 -0.00141118 0.000525854 0.000267657 0.00297502 0.000581805 0.00120205 -0.00180812 -0.000417774 -0.00169443 0.000553032 0.000202496 -0.000282812 -2.09299e-05 0.000482942 -0.000479267 -0.00113556 -0.00060645 -0.000456967 -1.44061e-05 
1605.45 0 -0.00041583 0.0433807 0.000466992 -0.000198182 -0.00230466 0.000537502 0.000944272 0.000900177 0.000614853 -0.0743621 0.00127475 0.000551951 0.00140923 -0.00144025 0.000546366 0.000277364 0.00300714 0.000633206 0.00121808 -0.00180386 -0.000429077 -0.00169305 0.000543903 0.000198385 -0.000268787 -1.63955e-05 0.000491616 -0.000460812 -0.00113527 -0.000626569 -0.000458531 -2.07791e-05 
1605.8 0 -0.000391153 0.0437861 0.00046567 -0.000165289 -0.000539827 0.000546842 0.000901798 0.000889458 0.000614736 -0.0738055 0.00124649 0.000556242 0.00139306 -0.00146891 0.000565691 0.00028645 0.00303379 0.00068407 0.0012343 -0.00179904 -0.000439519 -0.00168948 0.00053312 0.000192864 -0.000256522 -1.14874e-05 0.000499476 -0.000443812 -0.00113291 -0.000647255 -0.000460208 -2.68706e-05 
1606.15 0 -0.000365139 0.0441563 0.000463089 -0.000132359 0.0012109 0.000553491 0.000857014 0.000880461 0.000610483 -0.073201 0.00121303 0.000557897 0.00137636 -0.00149758 0.000585122 0.000291787 0.0030543 0.00073258 0.00125429 -0.00179166 -0.000449328 -0.00168383 0.000521661 0.000187527 -0.000244784 -6.18581e-06 0.000506086 -0.00042828 -0.00112903 -0.000667618 -0.000462322 -3.20956e-05 
1606.5 0 -0.000337693 0.0444903 0.000460405 -9.88428e-05 0.00294546 0.000556168 0.000813016 0.000871185 0.000602912 -0.0725507 0.00117494 0.000556005 0.00135979 -0.00152583 0.000605051 0.000291013 0.00306916 0.000778049 0.00127901 -0.00178094 -0.000459346 -0.00167619 0.000510347 0.000182757 -0.000232423 5.28028e-07 0.000512387 -0.000413607 -0.00112411 -0.000687205 -0.00046435 -3.64853e-05 
1606.85 0 -0.000309062 0.0447892 0.000458159 -6.58601e-05 0.00466183 0.000556015 0.000771863 0.000863025 0.000593102 -0.0718543 0.00113403 0.000549545 0.0013437 -0.00155321 0.000625045 0.00028316 0.00308082 0.000822184 0.00130674 -0.00176683 -0.000468971 -0.00166664 0.000498609 0.000178043 -0.00022063 9.10566e-06 0.000519402 -0.000398308 -0.00111778 -0.000705714 -0.000464355 -3.99177e-05 
1607.2 0 -0.000279405 0.0450539 0.000456357 -3.46026e-05 0.00635851 0.000555881 0.000730351 0.000857422 0.000582706 -0.071111 0.00109287 0.00053943 0.00132952 -0.00157698 0.000645834 0.000267928 0.00309149 0.000867139 0.00133493 -0.00174962 -0.000478426 -0.00165498 0.000486027 0.000173048 -0.000211072 1.96698e-05 0.000527573 -0.000381293 -0.00111039 -0.000722991 -0.000460466 -4.22424e-05 
1607.55 0 -0.000248829 0.0452849 0.000455766 -3.86413e-06 0.00803472 0.000557847 0.00068622 0.000853434 0.000570184 -0.0703206 0.00105187 0.000526781 0.00131744 -0.00159626 0.000667715 0.000247223 0.00310106 0.000913352 0.0013608 -0.00173113 -0.00048892 -0.00164162 0.0004732 0.000168325 -0.000203993 3.15457e-05 0.000536751 -0.000362239 -0.00110244 -0.000739873 -0.000453455 -4.3993e-05 
1607.9 0 -0.000218372 0.0454815 0.000456349 2.75386e-05 0.0096894 0.000561337 0.000639591 0.000850784 0.000550971 -0.0694827 0.00101128 0.000510568 0.00130571 -0.00161365 0.000689436 0.000224879 0.00310763 0.000960683 0.00138284 -0.00171195 -0.000499358 -0.00162713 0.000459481 0.000164856 -0.000199494 4.32627e-05 0.000545954 -0.00034175 -0.00109448 -0.000757203 -0.00044371 -4.60719e-05 
1608.25 0 -0.000188967 0.0456427 0.000456911 5.84989e-05 0.0113206 0.000564653 0.000589507 0.00085049 0.000523601 -0.0685966 0.000971875 0.000490191 0.00129328 -0.00163107 0.000710638 0.000202192 0.00310879 0.00100934 0.00140029 -0.00168985 -0.000508513 -0.00161164 0.000443186 0.000162861 -0.000197165 5.36808e-05 0.000554455 -0.000321231 -0.00108709 -0.000774598 -0.000430477 -4.84099e-05 
1608.6 0 -0.000160761 0.0457695 0.00045651 8.69066e-05 0.0129239 0.000567423 0.000536205 0.000851352 0.000490579 -0.0676621 0.000932137 0.000468107 0.00128063 -0.00164846 0.000732544 0.000177566 0.00310366 0.00106002 0.00141294 -0.00166242 -0.000516773 -0.0015954 0.000424601 0.000161109 -0.000196065 6.35551e-05 0.000561703 -0.00030086 -0.00107998 -0.000790693 -0.000414394 -5.07799e-05 
1608.95 0 -0.000133123 0.0458628 0.000455912 0.000111672 0.0144944 0.000570015 0.000481895 0.000850628 0.000454221 -0.0666805 0.00088996 0.000446574 0.00126888 -0.00166427 0.000755617 0.000150988 0.00309278 0.00111254 0.00142167 -0.00162835 -0.000524439 -0.00157852 0.000405552 0.000158165 -0.000195085 7.42861e-05 0.00056734 -0.00028007 -0.00107147 -0.000805006 -0.000397727 -5.29885e-05 
1609.3 0 -0.000105631 0.0459226 0.000456765 0.000133151 0.0160313 0.000572622 0.0004279 0.000846965 0.00041572 -0.0656552 0.000844677 0.000426943 0.00125778 -0.00167591 0.000779765 0.000123256 0.00307712 0.00116575 0.0014282 -0.00158949 -0.000531497 -0.00156103 0.000387456 0.000152753 -0.000193195 8.63773e-05 0.000571686 -0.00025889 -0.00106037 -0.000818408 -0.000381487 -5.48537e-05 
1609.65 0 -7.78306e-05 0.0459504 0.000459179 0.000152891 0.0175381 0.000575473 0.000373893 0.00084156 0.000376438 -0.0645894 0.000797333 0.000409206 0.00124497 -0.00168362 0.000803967 9.33125e-05 0.00305703 0.00121714 0.00143367 -0.0015488 -0.000538158 -0.00154357 0.000369122 0.000145289 -0.000190773 0.000100599 0.0005737 -0.00023823 -0.00104757 -0.000830892 -0.00036548 -5.74448e-05 
1610 0 -4.99071e-05 0.0459481 0.000462379 0.000171742 0.0190159 0.000579469 0.000319869 0.000835045 0.000338324 -0.0634862 0.00075046 0.000392049 0.00122803 -0.00169212 0.000826693 5.93673e-05 0.00303414 0.00126436 0.00143676 -0.00150703 -0.000545624 -0.00152616 0.000349566 0.000138241 -0.000188273 0.000116233 0.000572289 -0.000218056 -0.00103395 -0.000841652 -0.000348879 -6.13181e-05 
1610.35 0 -2.30294e-05 0.0459159 0.000465767 0.000189281 0.0204631 0.00058282 0.000264897 0.000825126 0.00030224 -0.0623495 0.000705635 0.00037487 0.00120607 -0.0017042 0.000848283 2.13726e-05 0.00301152 0.00130777 0.00143612 -0.00146388 -0.000554264 -0.00150867 0.000329657 0.000133068 -0.000185015 0.000131105 0.000567688 -0.000197228 -0.00101928 -0.00085036 -0.000331706 -6.62569e-05 
1610.7 0 3.34086e-06 0.0458529 0.000469147 0.000205286 0.0218776 0.000582341 0.000206843 0.000810558 0.000268764 -0.0611806 0.000662837 0.000357451 0.00118086 -0.001716 0.00086879 -1.73324e-05 0.0029894 0.00134925 0.00143163 -0.0014189 -0.000563278 -0.0014908 0.000309581 0.000128979 -0.000181049 0.000143363 0.000559746 -0.000175853 -0.00100313 -0.00085825 -0.000314217 -7.22821e-05 
1611.05 0 3.07329e-05 0.0457589 0.000473287 0.000221116 0.0232579 0.000579491 0.000145293 0.000791555 0.000238572 -0.059979 0.000621904 0.000340553 0.00115555 -0.00172144 0.000888035 -5.34275e-05 0.00296516 0.00139213 0.0014242 -0.0013721 -0.000572103 -0.00147106 0.000289999 0.000125503 -0.000177565 0.000152649 0.000549146 -0.000155113 -0.000985388 -0.000866643 -0.000296414 -7.8476e-05 
1611.4 0 5.90923e-05 0.0456351 0.000478716 0.000238027 0.0246044 0.000578772 8.32861e-05 0.000767409 0.000210497 -0.058746 0.000582206 0.000325734 0.001131 -0.00172034 0.000908524 -8.68981e-05 0.00293667 0.0014385 0.00141559 -0.00132582 -0.000581598 -0.00145034 0.000271766 0.000122743 -0.000175185 0.000160306 0.000538426 -0.000135749 -0.000966512 -0.000875541 -0.000278808 -8.40841e-05 
1611.75 0 8.7473e-05 0.0454831 0.000484504 0.000255249 0.0259163 0.000581542 2.46503e-05 0.000739629 0.000182594 -0.0574835 0.000540451 0.00031297 0.00110496 -0.00171584 0.00093349 -0.000118724 0.00290439 0.00148553 0.00140856 -0.00128252 -0.000591799 -0.00143094 0.000253608 0.000120534 -0.000173588 0.000167323 0.000528739 -0.000116561 -0.000947571 -0.000884005 -0.000262518 -8.95757e-05 
1612.1 0 0.000115583 0.0453037 0.000488869 0.000272244 0.0271917 0.000584899 -3.09041e-05 0.000711515 0.000154578 -0.0561943 0.000493181 0.000301365 0.00107527 -0.00170836 0.000962785 -0.000147179 0.00287041 0.00152728 0.00140469 -0.00124105 -0.000601638 -0.00141177 0.000233313 0.000118816 -0.000173042 0.00017304 0.000519105 -9.74017e-05 -0.000929021 -0.000891708 -0.000248036 -9.61905e-05 
1612.45 0 0.000144293 0.0450962 0.000491052 0.000289708 0.0284288 0.000586913 -8.4634e-05 0.000683993 0.000128043 -0.0548815 0.000441575 0.000289846 0.00104183 -0.00169656 0.000994231 -0.000171416 0.00283618 0.00156056 0.00140084 -0.0011987 -0.000611576 -0.00139163 0.000210927 0.000116075 -0.00017357 0.000176814 0.000509361 -7.90538e-05 -0.000910052 -0.000899662 -0.000234919 -0.000103012 
1612.8 0 0.000174019 0.0448594 0.000491252 0.000307926 0.0296268 0.000589608 -0.000137262 0.000657241 0.000104582 -0.0535455 0.000390443 0.000277089 0.00100466 -0.00168114 0.00102583 -0.000192553 0.00280251 0.00158609 0.00139369 -0.00115339 -0.00062268 -0.00137153 0.000187811 0.000110101 -0.000174189 0.000179015 0.000499947 -6.01622e-05 -0.000889111 -0.000908983 -0.000223712 -0.000107919 
1613.15 0 0.000204361 0.0445933 0.000489623 0.00032637 0.0307859 0.000594076 -0.000189956 0.000632474 8.50616e-05 -0.052186 0.000342332 0.000262615 0.00096395 -0.0016627 0.00105542 -0.000212452 0.00276958 0.00160754 0.00138395 -0.00110448 -0.000635112 -0.00135166 0.00016531 0.000100377 -0.000174134 0.000179965 0.00049075 -3.95184e-05 -0.000865584 -0.000919488 -0.000214322 -0.000110495 
1613.5 0 0.000235109 0.0442982 0.000486246 0.00034577 0.0319065 0.00059881 -0.000242357 0.000610458 6.71538e-05 -0.050804 0.000297578 0.000246917 0.000919937 -0.00164021 0.00108298 -0.000232877 0.00273571 0.00162871 0.00137408 -0.00105282 -0.000647411 -0.00133124 0.000144533 8.79827e-05 -0.000173884 0.000180012 0.000480022 -1.77098e-05 -0.000840939 -0.000930241 -0.000206324 -0.000112169 
1613.85 0 0.000265574 0.0439749 0.000481528 0.000365731 0.032989 0.00060126 -0.000293746 0.000591251 4.64632e-05 -0.0494019 0.000256208 0.000230349 0.000873281 -0.00161542 0.00110871 -0.000254057 0.00269961 0.00165043 0.00136433 -0.000997349 -0.000658512 -0.00130995 0.000124763 7.47008e-05 -0.000173897 0.000180284 0.000466057 4.14298e-06 -0.000816628 -0.000940824 -0.000199099 -0.0001153 
1614.2 0 0.000295453 0.0436238 0.000476829 0.000384132 0.0340327 0.000599744 -0.000343901 0.000575246 2.17661e-05 -0.0479809 0.000215771 0.000213132 0.000824392 -0.00159115 0.00113074 -0.000276466 0.00266238 0.00167219 0.00135313 -0.000935238 -0.000668095 -0.00128752 0.000104773 6.12003e-05 -0.000174357 0.000181126 0.000449485 2.55946e-05 -0.000792113 -0.000951639 -0.000191256 -0.000121597 
1614.55 0 0.000325608 0.043245 0.000473121 0.000400115 0.0350356 0.000596353 -0.000392487 0.000562393 -4.35356e-06 -0.0465398 0.000174045 0.000196402 0.000773165 -0.00156649 0.00114722 -0.000300397 0.00262605 0.00169424 0.0013399 -0.000865522 -0.000675924 -0.00126338 8.43783e-05 4.76895e-05 -0.000175423 0.000182061 0.000431471 4.61719e-05 -0.000766747 -0.000963312 -0.000181379 -0.000131239 
1614.9 0 0.00035635 0.042838 0.000470608 0.000414554 0.035996 0.000595029 -0.000437498 0.000550593 -3.00215e-05 -0.0450805 0.000130549 0.000181599 0.000719363 -0.00153836 0.00115929 -0.000325607 0.00259095 0.0017153 0.00132344 -0.000789512 -0.000682635 -0.00123792 6.40305e-05 3.42362e-05 -0.000176581 0.000183592 0.000412289 6.52569e-05 -0.000740813 -0.000975463 -0.000169551 -0.000143278 
1615.25 0 0.000387684 0.0424045 0.000468502 0.000428797 0.0369149 0.000597463 -0.000475672 0.000537731 -5.58093e-05 -0.0436071 8.33169e-05 0.000169999 0.000662949 -0.00150552 0.00116999 -0.00035074 0.00255479 0.00173418 0.00130229 -0.000709138 -0.000688679 -0.00121248 4.38314e-05 1.95829e-05 -0.000176639 0.00018608 0.000392284 8.23727e-05 -0.000714508 -0.00098841 -0.000158132 -0.000156476 
1615.6 0 0.000418581 0.0419481 0.000465576 0.000443639 0.0377918 0.000603642 -0.00050369 0.000524674 -8.18017e-05 -0.0421211 2.95576e-05 0.000162399 0.000605716 -0.00146927 0.00118248 -0.000375419 0.00251725 0.00175171 0.0012782 -0.000627014 -0.000694069 -0.00118707 2.36505e-05 3.98721e-06 -0.000175301 0.000188391 0.000370964 9.70615e-05 -0.000688671 -0.00100379 -0.000147956 -0.000168595 
1615.95 0 0.000446332 0.0414696 0.000461795 0.00045914 0.0386261 0.000611333 -0.0005197 0.000512226 -0.000106395 -0.0406243 -2.85489e-05 0.000159614 0.000550257 -0.00143068 0.00119834 -0.000400815 0.00248224 0.00176874 0.0012548 -0.00054528 -0.000698544 -0.00116079 3.59599e-06 -1.08031e-05 -0.000173567 0.000188834 0.000347965 0.000109265 -0.00066356 -0.00102131 -0.000138431 -0.000178778 
1616.3 0 0.000469648 0.0409681 0.000458114 0.000474994 0.0394199 0.000617508 -0.000526602 0.00049944 -0.000126924 -0.0391193 -8.50715e-05 0.000161631 0.000495676 -0.00139016 0.0012154 -0.000427005 0.00245201 0.00178367 0.00123296 -0.000466941 -0.000702178 -0.00113465 -1.60171e-05 -2.40451e-05 -0.000171831 0.000187201 0.000324804 0.000119471 -0.000638783 -0.00103907 -0.000127815 -0.000187439 
1616.65 0 0.000489881 0.0404439 0.000455272 0.00049096 0.0401751 0.00062141 -0.000529812 0.00048529 -0.000140718 -0.0376078 -0.000138034 0.000166605 0.000438374 -0.00135022 0.00123046 -0.000454725 0.00242596 0.00179518 0.00121165 -0.000393607 -0.000706216 -0.00110888 -3.38565e-05 -3.62816e-05 -0.000169062 0.000184449 0.000302064 0.000129149 -0.000613707 -0.00105721 -0.000114609 -0.000194164 
1617 0 0.000508624 0.0398979 0.000452909 0.000506817 0.0408907 0.000624409 -0.000532216 0.000468376 -0.000147449 -0.0360908 -0.000188751 0.000173548 0.000376017 -0.00131389 0.00124237 -0.00048193 0.00240378 0.00180416 0.00119178 -0.000325226 -0.00071114 -0.00108307 -4.78815e-05 -4.87572e-05 -0.000164447 0.000180809 0.000279954 0.000139869 -0.000589394 -0.00107668 -0.00010005 -0.00019863 
1617.35 0 0.000526255 0.0393308 0.000449879 0.000522817 0.0415637 0.000627514 -0.000534834 0.000448729 -0.000148297 -0.0345678 -0.000239022 0.000183101 0.000310913 -0.00128098 0.00125053 -0.000503555 0.00238508 0.00181094 0.00117497 -0.000263796 -0.000715302 -0.00105734 -5.77298e-05 -6.25015e-05 -0.000158699 0.000175511 0.000258782 0.000152143 -0.000566345 -0.00109641 -8.55712e-05 -0.000202019 
1617.7 0 0.000543455 0.038741 0.000446588 0.000539945 0.0421914 0.000632138 -0.000538095 0.000428045 -0.000143856 -0.0330369 -0.000290809 0.000194563 0.000246838 -0.00124989 0.00125567 -0.000518292 0.00236665 0.00181777 0.00116057 -0.00021023 -0.000716298 -0.00103184 -6.44251e-05 -7.63245e-05 -0.000153347 0.000168472 0.000238506 0.000165013 -0.000541962 -0.00111488 -7.22065e-05 -0.000205715 
1618.05 0 0.000560302 0.0381259 0.000443673 0.000558287 0.0427738 0.000641151 -0.000540702 0.000406876 -0.000133782 -0.0314965 -0.000343382 0.000204548 0.000184304 -0.00121914 0.00126108 -0.000528002 0.0023445 0.00182886 0.00114556 -0.00016147 -0.000713657 -0.00100715 -6.86409e-05 -8.89054e-05 -0.000148885 0.000160334 0.000218982 0.000177045 -0.000515374 -0.00113277 -6.03224e-05 -0.000210213 
1618.4 0 0.000575846 0.0374857 0.000440614 0.000577192 0.0433126 0.000655615 -0.000540523 0.000383552 -0.000117585 -0.0299456 -0.000393758 0.000210625 0.000121999 -0.00118612 0.00127007 -0.000533744 0.00231795 0.00184448 0.00112687 -0.000114501 -0.000708675 -0.000984057 -7.11371e-05 -0.000100302 -0.000144291 0.000150338 0.000199766 0.000187973 -0.000487832 -0.00115113 -4.96244e-05 -0.00021478 
1618.75 0 0.000589714 0.0368246 0.000437458 0.000596681 0.0438066 0.00067499 -0.000536883 0.000358027 -9.60245e-05 -0.0283857 -0.000439474 0.000213889 5.90316e-05 -0.00114943 0.00128457 -0.000534913 0.00228832 0.00186198 0.00110413 -7.038e-05 -0.000701704 -0.000963572 -7.31155e-05 -0.000111184 -0.000139107 0.000138161 0.000180828 0.000199068 -0.000457844 -0.00116961 -3.97101e-05 -0.000218069 
1619.1 0 0.000602063 0.0361451 0.000434608 0.000617004 0.0442512 0.000697142 -0.000530131 0.000332912 -7.07166e-05 -0.0268205 -0.000478438 0.000215156 -6.14306e-06 -0.00111106 0.00130351 -0.000532433 0.00225708 0.00188036 0.00107936 -3.05004e-05 -0.000693734 -0.000946114 -7.57684e-05 -0.000122133 -0.000133796 0.000125023 0.000162255 0.000210237 -0.000423842 -0.00118722 -3.05722e-05 -0.000219086 
1619.45 0 0.000613235 0.0354474 0.000430752 0.000638051 0.0446466 0.000718678 -0.000521867 0.000307909 -4.2195e-05 -0.0252541 -0.000508784 0.00021293 -7.47823e-05 -0.00107249 0.001323 -0.000527959 0.00222589 0.00189749 0.00105414 7.63567e-06 -0.000686844 -0.000931354 -7.94052e-05 -0.000134243 -0.000127837 0.000111114 0.000143832 0.00022012 -0.000387705 -0.00120286 -2.25508e-05 -0.000217719 
1619.8 0 0.00062432 0.0347335 0.000425143 0.000659605 0.0449962 0.000738847 -0.000514601 0.000279857 -1.28228e-05 -0.0236899 -0.0005308 0.000206087 -0.000146098 -0.00103305 0.00133969 -0.000522484 0.00219568 0.00190952 0.00103039 4.58563e-05 -0.000682341 -0.000918872 -8.3162e-05 -0.000148192 -0.000121042 9.60706e-05 0.000125531 0.000227612 -0.000350759 -0.00121634 -1.46526e-05 -0.000214928 
1620.15 0 0.00063527 0.0340044 0.000418187 0.000681038 0.0453033 0.000758665 -0.000509257 0.000247252 1.27474e-05 -0.0221294 -0.000547315 0.000195651 -0.000219256 -0.000992413 0.00135325 -0.000514842 0.00216714 0.00191413 0.00100987 8.15959e-05 -0.000680529 -0.00090842 -8.67543e-05 -0.000163002 -0.000114933 8.04819e-05 0.000107557 0.00023281 -0.000312194 -0.00122942 -7.45231e-06 -0.000211638 
1620.5 0 0.000644628 0.0332609 0.000409215 0.000702005 0.0455713 0.000777933 -0.00050533 0.000210846 3.19063e-05 -0.0205727 -0.000561821 0.000183063 -0.00029426 -0.000949749 0.00136557 -0.000500726 0.00214169 0.00191129 0.00099362 0.000111807 -0.000680211 -0.000900054 -9.03068e-05 -0.000176837 -0.000111697 6.45811e-05 8.97074e-05 0.000238133 -0.00027154 -0.00124381 -2.33881e-06 -0.00020786 
1620.85 0 0.000652202 0.0325049 0.0003979 0.000723705 0.0458018 0.000796114 -0.000504042 0.000171566 4.46077e-05 -0.0190204 -0.000576745 0.00016857 -0.000371009 -0.000904509 0.00137697 -0.000477885 0.00211807 0.00190119 0.000982483 0.000135314 -0.00067903 -0.000893652 -9.42705e-05 -0.000188882 -0.000112021 4.75015e-05 7.15866e-05 0.000245109 -0.000230129 -0.0012591 1.15171e-06 -0.000204348 
1621.2 0 0.000658874 0.0317375 0.000384975 0.000747465 0.0459929 0.000813565 -0.000507562 0.000130059 5.19398e-05 -0.0174742 -0.000593689 0.000153408 -0.000448732 -0.000859471 0.00138439 -0.000447369 0.00209227 0.00188235 0.000975822 0.000150841 -0.000675639 -0.000889017 -9.8801e-05 -0.000199998 -0.000114298 2.96033e-05 5.38638e-05 0.000253694 -0.000189149 -0.00127432 3.63715e-06 -0.000201808 
1621.55 0 0.000665018 0.0309578 0.000371003 0.000772247 0.0461436 0.000830108 -0.00051547 8.73852e-05 5.59164e-05 -0.0159361 -0.000613825 0.000139196 -0.000524364 -0.000817576 0.00138775 -0.000410018 0.00206351 0.00185485 0.000972486 0.000156667 -0.000669614 -0.000885572 -0.000102594 -0.00021149 -0.000117316 1.33327e-05 3.74345e-05 0.000262988 -0.000148137 -0.00128907 4.98132e-06 -0.000198946 
1621.9 0 0.000670679 0.0301651 0.000356478 0.000796289 0.0462565 0.000844498 -0.000524998 4.53229e-05 5.85972e-05 -0.0144099 -0.000636591 0.000125658 -0.0005955 -0.000778624 0.00139156 -0.000366781 0.00203324 0.00182228 0.000972264 0.000152485 -0.000660437 -0.000881805 -0.000104077 -0.000224783 -0.000121028 -9.17807e-07 2.22746e-05 0.000272137 -0.000107399 -0.00130163 5.95975e-06 -0.000195669 
1622.25 0 0.000675855 0.02936 0.000341785 0.00081883 0.0463367 0.000856215 -0.00053492 5.3342e-06 6.24465e-05 -0.0128988 -0.000660825 0.00011232 -0.000662243 -0.00074257 0.00139754 -0.000321138 0.00200154 0.00178761 0.000975888 0.000141299 -0.000648947 -0.000876254 -0.000103619 -0.000241455 -0.000124948 -1.41254e-05 7.91218e-06 0.000281182 -6.84544e-05 -0.00131087 7.16132e-06 -0.00019354 
1622.6 0 0.000680946 0.0285442 0.000327238 0.000839731 0.0463869 0.000867393 -0.000544501 -3.19449e-05 6.99097e-05 -0.0114036 -0.000687211 9.96117e-05 -0.000725664 -0.000709718 0.00140389 -0.000276047 0.00196927 0.00175177 0.000981546 0.000127862 -0.000637529 -0.000868758 -0.00010259 -0.000261552 -0.000127926 -2.63162e-05 -5.20605e-06 0.000290592 -3.17309e-05 -0.00131764 7.44285e-06 -0.000191912 
1622.95 0 0.00068674 0.0277184 0.00031234 0.000859563 0.0464051 0.000880793 -0.000551187 -6.66573e-05 8.09487e-05 -0.00992426 -0.000717128 8.85862e-05 -0.000788211 -0.000680714 0.00141098 -0.000232078 0.00193777 0.00171479 0.000985365 0.00011489 -0.000625793 -0.00086023 -0.000102117 -0.000283576 -0.000129003 -3.7571e-05 -1.69383e-05 0.000301483 3.70312e-06 -0.00132238 5.76969e-06 -0.000187876 
1623.3 0 0.000693191 0.0268818 0.000295525 0.000878449 0.0463888 0.000895958 -0.000555517 -0.000100222 9.23586e-05 -0.00846075 -0.000749894 7.9593e-05 -0.000849996 -0.000656084 0.00141964 -0.000189134 0.00190819 0.00167514 0.000986211 0.000104118 -0.000611181 -0.000851713 -0.000102684 -0.000305299 -0.000128626 -4.89092e-05 -2.80632e-05 0.00031317 3.79588e-05 -0.00132471 2.46422e-06 -0.000180366 
1623.65 0 0.000699945 0.0260335 0.000276656 0.000895399 0.0463364 0.000909442 -0.00056004 -0.000133002 9.97517e-05 -0.0070146 -0.000783035 7.23359e-05 -0.000907795 -0.000634659 0.00142686 -0.000146719 0.00188163 0.00163073 0.000985108 9.75197e-05 -0.000594141 -0.000843302 -0.000104704 -0.000324494 -0.000127655 -6.15571e-05 -3.86133e-05 0.000323764 7.03716e-05 -0.00132479 -7.42751e-07 -0.000170174 
1624 0 0.000707132 0.0251734 0.000257087 0.000909241 0.0462484 0.000919331 -0.000564542 -0.000163191 0.000101339 -0.00558727 -0.00081518 6.48393e-05 -0.0009603 -0.00061441 0.00142922 -0.000105086 0.00185815 0.00158147 0.000982983 9.59112e-05 -0.000576129 -0.000834357 -0.000108424 -0.00034129 -0.000126345 -7.44164e-05 -4.85087e-05 0.000333593 0.000100858 -0.00132376 -1.74623e-06 -0.000158155 
1624.35 0 0.000714776 0.0243023 0.000237405 0.000920406 0.0461263 0.000925219 -0.00056914 -0.000189989 9.72584e-05 -0.0041767 -0.000846642 5.28408e-05 -0.00100889 -0.000593053 0.00142664 -6.60769e-05 0.00183689 0.00152942 0.000979903 9.923e-05 -0.000557702 -0.000823673 -0.000113132 -0.000357213 -0.00012453 -8.61737e-05 -5.78736e-05 0.000344097 0.000129805 -0.00132224 -1.95895e-07 -0.000145449 
1624.7 0 0.000721969 0.0234218 0.000217962 0.000931113 0.045971 0.000925121 -0.00057527 -0.000215409 8.89746e-05 -0.00277996 -0.000877445 3.44328e-05 -0.00105455 -0.000568825 0.00141897 -2.9872e-05 0.00181573 0.00147673 0.000975589 0.000106976 -0.000539152 -0.00081006 -0.000118069 -0.00037217 -0.000122082 -9.78434e-05 -6.72029e-05 0.000356263 0.000157313 -0.00132038 1.83855e-06 -0.000133366 
1625.05 0 0.000727741 0.0225336 0.000198945 0.000942083 0.0457813 0.000915597 -0.000584224 -0.0002401 7.95171e-05 -0.00139752 -0.000907316 1.25575e-05 -0.00109784 -0.000542191 0.00140636 4.55925e-06 0.00179202 0.00142482 0.000970171 0.000118847 -0.000520372 -0.000793828 -0.000122953 -0.000385335 -0.000120106 -0.000110914 -7.68249e-05 0.000370066 0.00018352 -0.00131882 3.62688e-06 -0.000121126 
1625.4 0 0.000731988 0.0216392 0.000179719 0.000952062 0.0455555 0.000896057 -0.000596623 -0.000260206 7.08993e-05 -3.149e-05 -0.000936022 -1.04026e-05 -0.00113795 -0.000511671 0.00139169 3.7598e-05 0.00176403 0.00137539 0.000962323 0.000132287 -0.000501941 -0.000776546 -0.000128159 -0.000396252 -0.000119971 -0.000123714 -8.60437e-05 0.000384413 0.000208457 -0.00131886 6.53995e-06 -0.000108356 
1625.75 0 0.000735148 0.0207394 0.000160153 0.000961675 0.0452945 0.000869089 -0.000612208 -0.000271271 6.36375e-05 0.00131674 -0.000964312 -3.65807e-05 -0.00117336 -0.000474704 0.00137702 6.97056e-05 0.00173178 0.00132797 0.000949426 0.000143331 -0.000484683 -0.000759026 -0.000133937 -0.000404684 -0.000121234 -0.000133878 -9.44378e-05 0.000398135 0.000231596 -0.0013204 1.13704e-05 -9.59472e-05 
1626.1 0 0.000738566 0.0198361 0.000141116 0.000971987 0.0450011 0.000837896 -0.000629202 -0.000272965 5.69159e-05 0.00264691 -0.000992057 -6.72117e-05 -0.00120363 -0.000433802 0.00136249 0.000103109 0.00169552 0.00128209 0.000930395 0.000151218 -0.00046865 -0.000740586 -0.000138925 -0.000411488 -0.000123605 -0.000143247 -0.000102225 0.000411261 0.000254029 -0.00132115 1.69422e-05 -8.27991e-05 
1626.45 0 0.000743417 0.0189309 0.000123664 0.000981816 0.0446762 0.000804744 -0.0006453 -0.000268225 4.99343e-05 0.00396094 -0.00101718 -9.93921e-05 -0.00122897 -0.000393337 0.00134891 0.000140812 0.00165608 0.00124078 0.00090634 0.000158933 -0.000453443 -0.00072076 -0.000142036 -0.000417793 -0.000126999 -0.000154749 -0.000110011 0.00042462 0.000276369 -0.00131979 2.23194e-05 -6.7824e-05 
1626.8 0 0.000750198 0.0180239 0.000107914 0.000990043 0.0443197 0.000771904 -0.000658683 -0.000260047 4.31825e-05 0.0052608 -0.00103977 -0.000129226 -0.0012504 -0.000354985 0.00133616 0.000182804 0.00161564 0.0012056 0.000878054 0.000168392 -0.000438847 -0.000700512 -0.000144685 -0.000422799 -0.000130161 -0.000168321 -0.000117695 0.000438206 0.000297754 -0.00131646 2.74439e-05 -5.15486e-05 
1627.15 0 0.000757633 0.0171152 9.3241e-05 0.000996576 0.0439314 0.000740264 -0.000668227 -0.000248403 3.70941e-05 0.00654483 -0.00106058 -0.000155149 -0.00126896 -0.00031963 0.00132189 0.000227089 0.00157556 0.00117509 0.000845662 0.000177767 -0.000424061 -0.000680621 -0.000148813 -0.000425567 -0.000132159 -0.000182829 -0.000124586 0.000451078 0.000318207 -0.00131114 3.2527e-05 -3.34532e-05 
1627.5 0 0.000765196 0.0162054 7.91176e-05 0.0010008 0.04351 0.000707188 -0.000674083 -0.000232059 3.01633e-05 0.00781014 -0.00107824 -0.000178494 -0.00128646 -0.000287009 0.00130416 0.000271941 0.00153527 0.0011473 0.000809025 0.000185768 -0.000408928 -0.000659016 -0.000154209 -0.000426065 -0.000133618 -0.000197735 -0.00013097 0.000462041 0.000338952 -0.00130368 3.68342e-05 -1.26317e-05 
1627.85 0 0.000774499 0.0152943 6.51447e-05 0.00100267 0.0430546 0.000671694 -0.000676565 -0.000212023 1.81169e-05 0.00905453 -0.00109129 -0.000203552 -0.00130424 -0.000255032 0.00128283 0.000318323 0.00149328 0.00111954 0.000767668 0.000192792 -0.000394656 -0.000634784 -0.000159778 -0.000424604 -0.000135359 -0.0002141 -0.000137395 0.000471317 0.000360898 -0.00129423 3.91722e-05 9.5626e-06 
1628.2 0 0.000784272 0.0143821 5.1945e-05 0.00100334 0.0425673 0.000634983 -0.000676347 -0.000187961 -8.83245e-07 0.010277 -0.00110104 -0.000233692 -0.00132173 -0.000223909 0.00125799 0.000368724 0.00144899 0.00108992 0.000722158 0.000201166 -0.000380934 -0.000609031 -0.000166605 -0.000421843 -0.000136015 -0.000232911 -0.000144242 0.000479425 0.000384483 -0.00128287 4.02893e-05 2.96755e-05 
1628.55 0 0.00079043 0.0134696 4.08697e-05 0.00100407 0.0420506 0.000593938 -0.000675979 -0.000158734 -2.27584e-05 0.0114788 -0.00111081 -0.000267973 -0.00133771 -0.000194992 0.00123009 0.000421648 0.00140324 0.00105975 0.000675016 0.000215182 -0.000366899 -0.000581177 -0.000176028 -0.000417331 -0.000133829 -0.00025293 -0.000150733 0.000486571 0.000410051 -0.00126986 4.05936e-05 4.54343e-05 
1628.9 0 0.000791856 0.012558 3.25165e-05 0.00100526 0.0415057 0.000544596 -0.000678722 -0.000125607 -4.16903e-05 0.0126604 -0.00112146 -0.000302961 -0.00135139 -0.000167622 0.00120105 0.000471912 0.00135798 0.00103154 0.000629334 0.000237109 -0.000352764 -0.000550466 -0.000187127 -0.000410566 -0.000129969 -0.000272282 -0.000156466 0.00049306 0.000435542 -0.00125638 3.96184e-05 5.7823e-05 
1629.25 0 0.000790333 0.0116484 2.59804e-05 0.00100669 0.0409313 0.000489247 -0.000686711 -9.11501e-05 -5.56229e-05 0.0138209 -0.0011312 -0.000336271 -0.00136174 -0.00014023 0.00117265 0.000515326 0.00131394 0.00100542 0.000584768 0.000266634 -0.000338619 -0.000517304 -0.000197126 -0.00040249 -0.000127085 -0.000289048 -0.000161262 0.000499192 0.000459106 -0.00124203 3.79766e-05 6.86646e-05 
1629.6 0 0.000788411 0.0107405 2.03491e-05 0.00100796 0.0403245 0.000433684 -0.000699369 -5.60092e-05 -6.712e-05 0.0149594 -0.00113997 -0.000366797 -0.00136871 -0.000112669 0.00114567 0.000550485 0.00126866 0.000980564 0.000538044 0.000302001 -0.000324277 -0.000482219 -0.000204702 -0.000393774 -0.000125628 -0.000301369 -0.000164973 0.000505117 0.000481394 -0.00122594 3.60888e-05 7.87289e-05 
1629.95 0 0.000787916 0.00983418 1.48579e-05 0.00100797 0.0396886 0.000382029 -0.000713601 -1.8254e-05 -7.92714e-05 0.0160746 -0.00114997 -0.000393041 -0.00137394 -8.55172e-05 0.00112031 0.00057793 0.00122055 0.000955151 0.000487013 0.000342586 -0.000310129 -0.000445527 -0.000210559 -0.000384758 -0.00012407 -0.000309632 -0.000169672 0.000510367 0.000502353 -0.00120936 3.42436e-05 8.80818e-05 
1630.3 0 0.000788125 0.00893061 8.58982e-06 0.00100566 0.039031 0.000334077 -0.000724583 2.19088e-05 -9.29977e-05 0.0171657 -0.00116391 -0.000413129 -0.00138011 -5.82668e-05 0.0010959 0.000599645 0.00117152 0.000927244 0.000431447 0.000388104 -0.000296312 -0.000407509 -0.000215941 -0.000376069 -0.000121893 -0.000315749 -0.000176603 0.000514705 0.000522345 -0.00119352 3.2715e-05 9.67408e-05 
1630.65 0 0.000787689 0.00803142 1.19372e-06 0.00100173 0.0383545 0.000287324 -0.000728804 6.03051e-05 -0.000106084 0.0182318 -0.00118203 -0.000427846 -0.00138918 -3.15432e-05 0.00107224 0.000617063 0.00112328 0.000897172 0.000372037 0.000435036 -0.000282267 -0.000369364 -0.000222543 -0.000368333 -0.000119904 -0.000319541 -0.000183658 0.000518638 0.000542298 -0.00117725 3.17772e-05 0.000105417 
1631 0 0.000786772 0.00713797 -6.4426e-06 0.000997109 0.0376557 0.000241805 -0.000725976 9.53334e-05 -0.000115768 0.0192703 -0.00120122 -0.000439703 -0.00140013 -7.08522e-06 0.00104882 0.000628866 0.00107428 0.000866296 0.000311028 0.00047875 -0.000267926 -0.000332091 -0.000231174 -0.000361778 -0.000117927 -0.00032038 -0.000189247 0.000522182 0.000562262 -0.00115858 3.15239e-05 0.000114086 
1631.35 0 0.000786341 0.0062498 -1.26265e-05 0.000991374 0.0369316 0.000199913 -0.000718058 0.00012834 -0.00012374 0.020277 -0.00121891 -0.000449628 -0.00141213 1.53044e-05 0.00102416 0.000635374 0.00102232 0.000834481 0.000251338 0.00051796 -0.000253438 -0.000294401 -0.000241264 -0.000356802 -0.000114402 -0.000319025 -0.000193765 0.000525125 0.000581828 -0.0011371 3.11279e-05 0.000121888 
1631.7 0 0.000786883 0.00536648 -1.67381e-05 0.000984291 0.0361827 0.000163631 -0.000708346 0.000158883 -0.000134073 0.021249 -0.00123496 -0.000457233 -0.00142693 3.71988e-05 0.000998361 0.000640371 0.000968332 0.00079922 0.000194077 0.000553075 -0.000238649 -0.000255357 -0.000251576 -0.000354334 -0.000108275 -0.000316838 -0.000197695 0.000529072 0.000601245 -0.00111386 2.99226e-05 0.00012778 
1632.05 0 0.000787838 0.0044882 -2.07737e-05 0.000976581 0.0354107 0.000133171 -0.000700039 0.000185239 -0.000147774 0.0221854 -0.00124919 -0.000460991 -0.00144494 6.06312e-05 0.000972163 0.000646883 0.000915865 0.000759331 0.000138745 0.000584736 -0.000223536 -0.000215846 -0.000260635 -0.000354362 -0.000100226 -0.000314391 -0.000201376 0.000535447 0.000619906 -0.00108907 2.85055e-05 0.000131717 
1632.4 0 0.000789014 0.00361476 -2.6422e-05 0.000969406 0.0346169 0.000107307 -0.000694857 0.000206837 -0.000164152 0.0230871 -0.00126003 -0.000460371 -0.00146267 8.63188e-05 0.000946714 0.000654225 0.000866251 0.000715328 8.36524e-05 0.000614704 -0.000209093 -0.000176905 -0.00026754 -0.000354465 -9.14914e-05 -0.000311588 -0.00020447 0.000543714 0.000637124 -0.0010618 2.76378e-05 0.000135004 
1632.75 0 0.00079007 0.00274668 -3.31722e-05 0.000963044 0.0338011 8.46571e-05 -0.000692141 0.000224362 -0.000183259 0.0239562 -0.00126654 -0.000457587 -0.00147751 0.000111921 0.000924606 0.000660283 0.00081876 0.000670731 2.66368e-05 0.000643963 -0.000196706 -0.000139111 -0.000272534 -0.000351964 -8.27356e-05 -0.000308516 -0.000206143 0.000552856 0.000654336 -0.0010321 2.61954e-05 0.000138654 
1633.1 0 0.000789639 0.00188513 -3.99183e-05 0.000956535 0.0329631 6.23866e-05 -0.000690497 0.000236063 -0.000203715 0.0247964 -0.00126772 -0.000455702 -0.00149046 0.000135528 0.000907515 0.000664216 0.000774868 0.000628199 -3.40455e-05 0.000673195 -0.000186022 -0.000102076 -0.00027656 -0.000347306 -7.49326e-05 -0.000305973 -0.000207279 0.000561546 0.000671924 -0.00100156 2.38646e-05 0.000142396 
1633.45 0 0.000787157 0.00103086 -4.68654e-05 0.000949249 0.0321034 3.90289e-05 -0.000690505 0.000238056 -0.000221333 0.0256112 -0.00126414 -0.000456551 -0.00150244 0.000158676 0.000893904 0.000664388 0.00073595 0.000584763 -9.84929e-05 0.000703711 -0.00017631 -6.50146e-05 -0.000279399 -0.000342046 -6.80812e-05 -0.000304481 -0.000209124 0.000568087 0.0006893 -0.000971115 2.22305e-05 0.000144746 
1633.8 0 0.000782874 0.000184294 -5.37309e-05 0.000941678 0.0312209 1.63446e-05 -0.000693198 0.000229607 -0.000232155 0.0264005 -0.00125943 -0.000461454 -0.00151116 0.000182629 0.000880744 0.000659513 0.000700157 0.000536794 -0.000165345 0.000733611 -0.00016758 -2.83065e-05 -0.000280644 -0.00033643 -6.09075e-05 -0.000303597 -0.000212836 0.000571999 0.000706528 -0.000941073 2.17034e-05 0.000145533 
1634.15 0 0.000777033 -0.000653661 -6.03684e-05 0.000933745 0.0303144 -3.21862e-06 -0.000697974 0.000213728 -0.000236225 0.027162 -0.00125595 -0.000470795 -0.00151479 0.000206937 0.000866894 0.000651005 0.000664338 0.000484498 -0.000232706 0.000759878 -0.000159432 7.37475e-06 -0.000280743 -0.000330783 -5.26685e-05 -0.00030239 -0.000219308 0.000574462 0.00072314 -0.000911516 2.1727e-05 0.000146598 
1634.5 0 0.000768606 -0.00148178 -6.75611e-05 0.000925252 0.0293858 -1.97018e-05 -0.000700805 0.000193454 -0.000237187 0.0278937 -0.00125257 -0.000483277 -0.00151318 0.000230488 0.00085236 0.000640939 0.000625133 0.000431054 -0.000298952 0.0007811 -0.000151197 4.21982e-05 -0.000279845 -0.000325999 -4.42715e-05 -0.000299959 -0.000226459 0.000576469 0.000738214 -0.000882047 2.22706e-05 0.000148692 
1634.85 0 0.000756973 -0.00229906 -7.49106e-05 0.000916528 0.0284385 -3.59384e-05 -0.000697906 0.000170136 -0.000236795 0.0285947 -0.00124608 -0.000497338 -0.00150916 0.000251784 0.000837054 0.000629974 0.000580578 0.000379266 -0.000363359 0.000796004 -0.000142892 7.70917e-05 -0.000278091 -0.000321519 -3.55002e-05 -0.000295453 -0.000231733 0.000577526 0.00075172 -0.000852366 2.33211e-05 0.000151875 
1635.2 0 0.000742279 -0.00310427 -8.22993e-05 0.000907955 0.0274743 -5.31783e-05 -0.000689919 0.000143973 -0.000232728 0.0292634 -0.00123522 -0.000512209 -0.0015079 0.000269945 0.000821243 0.000617823 0.000532056 0.000328351 -0.000425959 0.000805314 -0.000135131 0.000112522 -0.000275822 -0.000315688 -2.42967e-05 -0.000288915 -0.000235006 0.000577853 0.000764062 -0.000822709 2.40215e-05 0.000154526 
1635.55 0 0.000724692 -0.00389638 -8.99126e-05 0.000899059 0.0264916 -7.10004e-05 -0.000679449 0.000115775 -0.000222361 0.0298979 -0.00122121 -0.000526417 -0.00151122 0.000285749 0.00080283 0.00060386 0.000483901 0.000276172 -0.000487223 0.000811065 -0.00012779 0.000147411 -0.000273958 -0.000308531 -9.87629e-06 -0.000280381 -0.000236911 0.000579066 0.000776192 -0.000792935 2.45688e-05 0.000154217 
1635.9 0 0.000705446 -0.00467644 -9.69183e-05 0.000889094 0.0254908 -8.93061e-05 -0.000667335 8.68153e-05 -0.000206549 0.0304965 -0.001206 -0.000539758 -0.00151716 0.000301606 0.000779436 0.000587273 0.00043911 0.000222924 -0.000547131 0.000813196 -0.000120888 0.000180965 -0.00027258 -0.000302227 6.83342e-06 -0.000269627 -0.000239369 0.000581884 0.000788239 -0.000762381 2.57275e-05 0.000152144 
1636.25 0 0.000685537 -0.0054459 -0.000103035 0.000878613 0.0244777 -0.000108165 -0.000654329 5.63045e-05 -0.000189294 0.0310589 -0.00118916 -0.000553662 -0.00152349 0.000318353 0.000751256 0.000570594 0.000396278 0.000168559 -0.00060414 0.000811387 -0.000114116 0.000213674 -0.000270945 -0.000297992 2.27972e-05 -0.000258225 -0.000244319 0.000585434 0.000798583 -0.000730285 2.61825e-05 0.000151965 
1636.6 0 0.000665055 -0.00620402 -0.000108317 0.000867898 0.0234583 -0.000127627 -0.000643116 2.29515e-05 -0.000173806 0.0315849 -0.00116707 -0.000567656 -0.00152922 0.000334276 0.000719524 0.000556972 0.000351177 0.00011051 -0.00065798 0.0008069 -0.000108248 0.000245531 -0.000268738 -0.000294949 3.59458e-05 -0.000247546 -0.000250356 0.000587709 0.000806544 -0.000696805 2.55275e-05 0.00015576 
1636.95 0 0.000644332 -0.00694908 -0.00011252 0.000856263 0.0224349 -0.000147118 -0.000632908 -1.19948e-05 -0.000160299 0.0320758 -0.00113908 -0.000580348 -0.00153434 0.000348043 0.000684699 0.000544472 0.000301801 4.73195e-05 -0.000711302 0.000800309 -0.000104236 0.000275455 -0.000266203 -0.000292534 4.68106e-05 -0.000237564 -0.000254842 0.000586599 0.000813843 -0.000662774 2.46491e-05 0.000162642 
1637.3 0 0.000624118 -0.00767982 -0.000115927 0.000843764 0.0214079 -0.000163835 -0.000620407 -4.70903e-05 -0.000146777 0.0325352 -0.00110727 -0.000591127 -0.001539 0.000360157 0.000646911 0.000530824 0.000249302 -1.86796e-05 -0.000765665 0.00079186 -0.000100573 0.000303476 -0.000263587 -0.000290225 5.60114e-05 -0.000228009 -0.000257701 0.000581369 0.000821209 -0.000628654 2.35741e-05 0.000170288 
1637.65 0 0.000604227 -0.00839524 -0.000118986 0.000830901 0.020376 -0.000175136 -0.000604283 -8.38739e-05 -0.000132315 0.0329642 -0.00107407 -0.000599917 -0.0015434 0.000371169 0.000606657 0.000515455 0.000195953 -8.59035e-05 -0.00081891 0.000783147 -9.50219e-05 0.000331586 -0.000260489 -0.000286452 6.43464e-05 -0.000218787 -0.000259495 0.00057324 0.000826792 -0.000594833 2.28517e-05 0.000176145 
1638 0 0.000585237 -0.00909415 -0.000122145 0.000817025 0.0193373 -0.000180628 -0.000586357 -0.00012358 -0.000119935 0.0333613 -0.00104239 -0.000605535 -0.00154753 0.000380244 0.000563205 0.00049802 0.000142916 -0.000155063 -0.000867904 0.000776727 -8.64141e-05 0.000361335 -0.000256859 -0.000279334 7.25742e-05 -0.000210153 -0.000260372 0.00056325 0.000829936 -0.000560858 2.35431e-05 0.000179805 
1638.35 0 0.00056749 -0.00977581 -0.000125668 0.000800698 0.0182908 -0.000180812 -0.000568877 -0.000166303 -0.000112626 0.0337251 -0.00101422 -0.00060686 -0.00154899 0.000386986 0.0005181 0.000477517 8.89277e-05 -0.000226183 -0.000912339 0.000774907 -7.48734e-05 0.000393555 -0.000253883 -0.000268441 7.94964e-05 -0.000201553 -0.000260972 0.000551371 0.000832267 -0.000527308 2.68288e-05 0.000182971 
1638.7 0 0.000550406 -0.0104407 -0.000129448 0.000782723 0.0172372 -0.000177792 -0.000550914 -0.000211944 -0.000111621 0.0340564 -0.00098811 -0.000604385 -0.0015441 0.000392221 0.000475493 0.000451402 3.25293e-05 -0.000297509 -0.000952418 0.000777313 -6.06194e-05 0.000427733 -0.000251937 -0.000254696 8.46521e-05 -0.000192097 -0.000261915 0.000537879 0.00083428 -0.000495251 3.28032e-05 0.000185629 
1639.05 0 0.000534004 -0.0110888 -0.00013337 0.000764234 0.0161796 -0.000174737 -0.000529738 -0.000258549 -0.000117779 0.0343572 -0.000962841 -0.000599714 -0.00153312 0.000395902 0.000436155 0.000418343 -2.58305e-05 -0.000367753 -0.000986941 0.000781484 -4.34548e-05 0.000462172 -0.000251886 -0.000239827 8.97275e-05 -0.000181561 -0.000263676 0.000523768 0.000835144 -0.000464821 4.02868e-05 0.000187463 
1639.4 0 0.000519323 -0.0117172 -0.000137413 0.000744223 0.0151201 -0.000174136 -0.000504663 -0.000304337 -0.000130437 0.0346294 -0.000938134 -0.000594054 -0.00152103 0.000399017 0.000398288 0.000380011 -8.41791e-05 -0.000435849 -0.00101504 0.000786637 -2.3277e-05 0.000496574 -0.000253731 -0.000224623 9.50143e-05 -0.000171129 -0.000266743 0.000509743 0.000835547 -0.000434941 4.816e-05 0.000189357 
1639.75 0 0.000506961 -0.0123236 -0.000142232 0.000722864 0.0140573 -0.000176019 -0.000478184 -0.000349792 -0.000150325 0.0348723 -0.000914015 -0.000586331 -0.00151156 0.000403317 0.000360413 0.000339388 -0.00014321 -0.000500726 -0.00103695 0.000794083 -7.97588e-08 0.00053239 -0.0002567 -0.000209097 0.000100933 -0.00016176 -0.000271216 0.000496296 0.000836418 -0.000404169 5.61686e-05 0.000192661 
1640.1 0 0.000496367 -0.0129103 -0.000148833 0.000700676 0.0129926 -0.000180149 -0.000452693 -0.000395143 -0.000178284 0.0350835 -0.000891204 -0.000576295 -0.00150469 0.000407916 0.00032339 0.000298833 -0.000203829 -0.000562221 -0.00105263 0.000803481 2.5512e-05 0.000570049 -0.000260795 -0.000194668 0.000108505 -0.000153457 -0.000276493 0.000482861 0.000837841 -0.000372582 6.53631e-05 0.0001973 
1640.45 0 0.000486768 -0.0134795 -0.000157963 0.000676652 0.0119303 -0.00018611 -0.000427811 -0.00043802 -0.000213291 0.0352628 -0.000868887 -0.000564725 -0.00150018 0.000412752 0.000287281 0.000259639 -0.000265421 -0.000620752 -0.00106383 0.000811572 5.24627e-05 0.000608691 -0.000265079 -0.000182837 0.000118015 -0.000146015 -0.000281856 0.000468504 0.000839741 -0.000339627 7.65244e-05 0.000201037 
1640.8 0 0.000476432 -0.0140319 -0.000168934 0.000651079 0.0108712 -0.000194565 -0.000401417 -0.000477367 -0.000253931 0.0354104 -0.00084447 -0.000551594 -0.00149796 0.000419179 0.000249053 0.000222638 -0.000327894 -0.000676583 -0.00107267 0.000814752 8.01361e-05 0.000647883 -0.000268669 -0.000173036 0.000128816 -0.000138507 -0.000287769 0.000453675 0.000842491 -0.000304931 8.92188e-05 0.000202905 
1641.15 0 0.000464236 -0.014567 -0.000180987 0.000625611 0.0098148 -0.0002073 -0.000372575 -0.00051407 -0.000296715 0.0355272 -0.000816292 -0.000538084 -0.00149615 0.000426544 0.000205898 0.00018757 -0.000388343 -0.000729751 -0.00107917 0.000812124 0.000107256 0.000686387 -0.000271338 -0.000163907 0.000140183 -0.000131001 -0.000294462 0.0004389 0.000846293 -0.00026925 0.000102758 0.000203909 
1641.5 0 0.000450196 -0.0150841 -0.000194016 0.000600798 0.00875911 -0.00022334 -0.000343187 -0.000546763 -0.000337491 0.0356152 -0.000785852 -0.000526945 -0.00149293 0.000434437 0.000158198 0.000154995 -0.000442824 -0.000782109 -0.00108234 0.000804486 0.000132498 0.000722938 -0.000272916 -0.000153431 0.000151776 -0.000124485 -0.000301083 0.000425105 0.000849944 -0.000233953 0.000115472 0.000205081 
1641.85 0 0.000434435 -0.0155836 -0.000206273 0.00057589 0.0077008 -0.000240961 -0.00031584 -0.000575115 -0.000374716 0.0356737 -0.000757461 -0.000519512 -0.00148766 0.000443772 0.000108499 0.0001267 -0.000490529 -0.00083535 -0.0010823 0.000793582 0.000155111 0.000758002 -0.00027427 -0.000140121 0.000162917 -0.000119201 -0.000306811 0.000413229 0.000853259 -0.000200733 0.000126082 0.000205614 
1642.2 0 0.000417643 -0.0160657 -0.000215968 0.000550181 0.00664084 -0.000259468 -0.000290758 -0.000600758 -0.000410094 0.0356998 -0.000734883 -0.000513875 -0.00148052 0.000455743 5.98546e-05 0.000102443 -0.000533877 -0.000885968 -0.00108105 0.000780436 0.000175483 0.00079152 -0.000276602 -0.000125127 0.00017305 -0.000114798 -0.000309867 0.000403171 0.000857114 -0.000170623 0.000135392 0.000204383 
1642.55 0 0.000401171 -0.016529 -0.000223751 0.000523886 0.00558351 -0.000278298 -0.000266751 -0.000625038 -0.000444368 0.035693 -0.000720112 -0.000506608 -0.00147174 0.000471382 1.38222e-05 7.97211e-05 -0.000577178 -0.000930487 -0.00108083 0.000765311 0.00019467 0.000822534 -0.000279502 -0.000110511 0.000182014 -0.000109913 -0.000309423 0.000393767 0.000860135 -0.000142638 0.000143671 0.000201165 
1642.9 0 0.000385886 -0.0169717 -0.000230773 0.000498025 0.00453108 -0.000297085 -0.000242135 -0.000649049 -0.00047675 0.0356553 -0.000713118 -0.000496306 -0.00146025 0.00048972 -2.97296e-05 5.60424e-05 -0.000624871 -0.000969223 -0.00108138 0.000748031 0.000213815 0.000850522 -0.000281492 -9.64005e-05 0.000190255 -0.000103326 -0.000306902 0.000384875 0.000861138 -0.000115732 0.000149529 0.000196833 
1643.25 0 0.000371839 -0.0173932 -0.000237298 0.000472759 0.00348135 -0.000317529 -0.000217262 -0.000675126 -0.000506626 0.0355904 -0.000712854 -0.00048467 -0.0014451 0.000507633 -7.02205e-05 2.999e-05 -0.000677207 -0.00100243 -0.00107984 0.00072822 0.000233796 0.000875529 -0.000281891 -8.08991e-05 0.000198228 -9.53585e-05 -0.000304714 0.000375988 0.000860451 -8.93487e-05 0.00015243 0.000193145 
1643.6 0 0.000358618 -0.0177957 -0.000242942 0.000446986 0.00243235 -0.000341622 -0.000192713 -0.000705239 -0.00053391 0.0355005 -0.000716617 -0.000472758 -0.00142847 0.000523764 -0.000107665 2.53577e-06 -0.000729902 -0.00102878 -0.00107483 0.000707546 0.000253617 0.000897386 -0.000280291 -6.23892e-05 0.000206297 -8.76717e-05 -0.000303533 0.00036592 0.000859332 -6.30384e-05 0.000153265 0.00019119 
1643.95 0 0.000345177 -0.0181805 -0.000247581 0.000419972 0.001388 -0.000370703 -0.000169008 -0.000738547 -0.000558635 0.0353847 -0.000721866 -0.000459981 -0.00141406 0.00054002 -0.000143055 -2.4088e-05 -0.000779462 -0.00104696 -0.00106627 0.000688016 0.000271934 0.000916045 -0.00027697 -4.29109e-05 0.000216056 -8.19317e-05 -0.000302044 0.000355148 0.000857982 -3.73496e-05 0.000153129 0.000190138 
1644.3 0 0.000332276 -0.0185455 -0.000251702 0.000392572 0.000353636 -0.000403924 -0.000148378 -0.000775694 -0.000580371 0.0352438 -0.00072748 -0.000445652 -0.0014024 0.000558066 -0.000177658 -4.86594e-05 -0.000827735 -0.00105874 -0.00105315 0.000668625 0.000288058 0.000932146 -0.000272749 -2.58228e-05 0.000228195 -7.87412e-05 -0.000300219 0.000345448 0.000855593 -1.31594e-05 0.000152822 0.000187903 
1644.65 0 0.000320234 -0.0188887 -0.000255496 0.000365376 -0.000669824 -0.000438268 -0.000132232 -0.000818459 -0.000598078 0.0350794 -0.000731232 -0.00043053 -0.00139151 0.000575743 -0.000212782 -7.20775e-05 -0.000877928 -0.00106575 -0.00103435 0.000646597 0.000302341 0.000945614 -0.000267632 -1.115e-05 0.000241634 -7.67607e-05 -0.000298495 0.000336819 0.000852457 9.55749e-06 0.00015347 0.000183879 
1645 0 0.000308401 -0.0192097 -0.000257916 0.000337635 -0.00168358 -0.000472925 -0.000121108 -0.000863544 -0.000611469 0.0348897 -0.000731814 -0.000417037 -0.00137964 0.00059026 -0.000249211 -9.56939e-05 -0.000930696 -0.00106638 -0.00101239 0.000619879 0.000316111 0.000955831 -0.000261686 3.48125e-06 0.000255602 -7.47592e-05 -0.000295469 0.000327806 0.000849251 3.21526e-05 0.000154883 0.000179106 
1645.35 0 0.000296189 -0.0195085 -0.000257757 0.000309609 -0.00268704 -0.000510314 -0.000114779 -0.000906011 -0.000621336 0.0346703 -0.000730679 -0.000403939 -0.00136527 0.000601105 -0.000287312 -0.000117716 -0.000985854 -0.0010601 -0.000990927 0.000588375 0.000330075 0.000963917 -0.00025685 1.90098e-05 0.000268883 -7.40461e-05 -0.000289926 0.000317613 0.000845744 5.55829e-05 0.000154989 0.000174328 
1645.7 0 0.000283604 -0.019786 -0.000254999 0.000282057 -0.00367701 -0.000554045 -0.000111025 -0.000945543 -0.000627649 0.0344199 -0.000729928 -0.000387343 -0.00134771 0.000608053 -0.000327163 -0.000134328 -0.00104228 -0.00105086 -0.000970892 0.000554085 0.000343999 0.000970552 -0.000254759 3.38527e-05 0.00027975 -7.5611e-05 -0.000283164 0.000305729 0.000841432 7.94967e-05 0.00015164 0.000169211 
1646.05 0 0.000271024 -0.0200442 -0.000250984 0.000254651 -0.00464983 -0.000604014 -0.000108041 -0.000983466 -0.000629913 0.034143 -0.000729849 -0.0003673 -0.00132561 0.000611763 -0.000368527 -0.000143944 -0.00109795 -0.00104321 -0.000949649 0.000520111 0.000358093 0.000975453 -0.000254364 4.55106e-05 0.000287073 -7.87394e-05 -0.000276377 0.000292928 0.000836367 0.00010344 0.000144733 0.000162662 
1646.4 0 0.000258047 -0.0202844 -0.000246828 0.000226989 -0.00560375 -0.000656815 -0.000105564 -0.00101918 -0.000629288 0.0338463 -0.000731377 -0.000347458 -0.00129605 0.000614697 -0.000410711 -0.000149052 -0.00115179 -0.00103933 -0.000923831 0.000488335 0.000372951 0.000979311 -0.000253856 5.44073e-05 0.000291272 -8.22905e-05 -0.000269618 0.000279384 0.000830288 0.000127308 0.000136289 0.000153802 
1646.75 0 0.000244258 -0.0205066 -0.000242117 0.000198869 -0.00654088 -0.000710015 -0.000103926 -0.00105127 -0.000627073 0.0335308 -0.000737072 -0.000330414 -0.00125675 0.000618547 -0.000451279 -0.000154863 -0.00120373 -0.00103989 -0.000892328 0.000459117 0.000389088 0.000984191 -0.000251827 6.29499e-05 0.000293464 -8.58682e-05 -0.00026257 0.000265066 0.000823018 0.000150773 0.000128045 0.000142605 
1647.1 0 0.000229038 -0.0207108 -0.000236342 0.000170268 -0.00746411 -0.000761389 -0.000104252 -0.00107736 -0.000622851 0.0331933 -0.000747303 -0.00031622 -0.00120833 0.000622588 -0.000487147 -0.000165399 -0.00125368 -0.00104368 -0.000855929 0.000432158 0.000405957 0.000991045 -0.000246829 7.05543e-05 0.000295031 -8.94467e-05 -0.000255357 0.000250495 0.000814162 0.000172897 0.000119979 0.000130071 
1647.45 0 0.000211177 -0.0208965 -0.00023011 0.000141037 -0.00837321 -0.000808484 -0.00010711 -0.00109468 -0.000614875 0.0328338 -0.000759943 -0.000303488 -0.00115306 0.000626079 -0.000516473 -0.000181314 -0.00130113 -0.00104877 -0.000818407 0.000408453 0.000420781 0.000999451 -0.000239331 7.68208e-05 0.00029741 -9.22198e-05 -0.000249046 0.000236285 0.000803143 0.000193143 0.000111811 0.000117765 
1647.8 0 0.000189688 -0.0210633 -0.000222999 0.000112054 -0.0092669 -0.000850013 -0.000112187 -0.00110453 -0.000601669 0.0324531 -0.000772779 -0.000291701 -0.0010923 0.000630889 -0.000539093 -0.000201316 -0.00134733 -0.00105361 -0.000783374 0.000388912 0.000432273 0.00100826 -0.000231633 8.31177e-05 0.000300967 -9.34293e-05 -0.000244732 0.000223452 0.000789939 0.000211969 0.000103777 0.000106885 
1648.15 0 0.000163754 -0.0212119 -0.000214499 8.45377e-05 -0.0101443 -0.000887932 -0.000120664 -0.00111056 -0.000583343 0.0320503 -0.000783688 -0.000280502 -0.00102685 0.000637121 -0.000555938 -0.000224482 -0.00139284 -0.00105691 -0.000751133 0.000372178 0.000442498 0.00101551 -0.000225024 8.84832e-05 0.000304923 -9.37179e-05 -0.00024288 0.000212897 0.000775193 0.000229786 9.69472e-05 9.71101e-05 
1648.5 0 0.000134458 -0.021343 -0.000205549 5.77953e-05 -0.0110043 -0.000926596 -0.000133419 -0.00111446 -0.000561331 0.0316272 -0.000791091 -0.000270045 -0.00095817 0.000642786 -0.000568692 -0.000250431 -0.00143563 -0.00105593 -0.000720245 0.000355984 0.00045365 0.00102074 -0.000219437 9.07453e-05 0.000309173 -9.32547e-05 -0.000243369 0.000204296 0.000760224 0.000247529 9.11909e-05 8.76286e-05 
1648.85 0 0.000104297 -0.0214557 -0.000196996 3.05544e-05 -0.0118462 -0.000966884 -0.00015009 -0.00111612 -0.000537006 0.0311876 -0.00079491 -0.0002611 -0.000889732 0.000647552 -0.000579299 -0.000277342 -0.00147342 -0.00104903 -0.000690645 0.000339839 0.000466124 0.00102555 -0.000214639 8.98719e-05 0.000313986 -9.15692e-05 -0.000245337 0.000195572 0.000744359 0.000264498 8.51609e-05 7.92569e-05 
1649.2 0 7.4347e-05 -0.0215487 -0.000189362 3.12179e-06 -0.0126712 -0.00100724 -0.000168601 -0.0011153 -0.000511931 0.0307324 -0.000797071 -0.00025407 -0.000825852 0.000650749 -0.000589513 -0.000303934 -0.00150402 -0.00103888 -0.000664674 0.000324165 0.000478814 0.00103057 -0.000209944 8.68896e-05 0.000319705 -8.82842e-05 -0.000247274 0.000185095 0.000726786 0.000279303 7.9373e-05 7.28687e-05 
1649.55 0 4.44604e-05 -0.0216236 -0.000182475 -2.37478e-05 -0.0134798 -0.00104757 -0.000184862 -0.00111223 -0.00048717 0.0302595 -0.000800646 -0.000249023 -0.000768668 0.000650025 -0.000599075 -0.000330752 -0.0015273 -0.00102861 -0.000642342 0.00030928 0.000491825 0.00103446 -0.000205452 8.20445e-05 0.000325852 -8.27131e-05 -0.000248338 0.000172774 0.000708207 0.000292003 7.4545e-05 6.82494e-05 
1649.9 0 1.41119e-05 -0.021683 -0.000175224 -4.95337e-05 -0.0142704 -0.00108842 -0.000196663 -0.00110775 -0.000461156 0.0297678 -0.000806742 -0.000244288 -0.000717752 0.000645082 -0.000606432 -0.000358722 -0.00154589 -0.00101819 -0.000622906 0.000295773 0.000505686 0.00103519 -0.000200876 7.58995e-05 0.000332418 -7.40163e-05 -0.000248726 0.000158456 0.000689643 0.000303488 6.99449e-05 6.45555e-05 
1650.25 0 -1.68897e-05 -0.0217272 -0.000166685 -7.44201e-05 -0.0150419 -0.00112881 -0.000204722 -0.00110434 -0.000432227 0.0292592 -0.000814509 -0.000236743 -0.000672728 0.000638146 -0.000612898 -0.000388443 -0.00156315 -0.00100572 -0.00060789 0.000282579 0.000520122 0.00103306 -0.000195507 7.00276e-05 0.000340045 -6.31901e-05 -0.000248865 0.000142664 0.000671532 0.000314098 6.56335e-05 6.09925e-05 
1650.6 0 -4.73638e-05 -0.0217548 -0.000157281 -9.8668e-05 -0.015794 -0.00116531 -0.000209543 -0.00110526 -0.000400306 0.0287366 -0.000823471 -0.000224441 -0.000633164 0.000631658 -0.000621113 -0.000419381 -0.0015803 -0.000992051 -0.000595813 0.000267511 0.000535316 0.00103001 -0.00018931 6.5528e-05 0.000348728 -5.28057e-05 -0.000249494 0.000126673 0.000653907 0.000324629 6.2966e-05 5.85171e-05 
1650.95 0 -7.67987e-05 -0.0217653 -0.000147695 -0.000122133 -0.0165265 -0.00119446 -0.000209364 -0.00110982 -0.000366382 0.0282007 -0.000833162 -0.000207812 -0.000596321 0.000624818 -0.000631233 -0.000448905 -0.00159655 -0.000980456 -0.000584207 0.000251317 0.000550695 0.00102804 -0.000182305 6.27524e-05 0.000357634 -4.35085e-05 -0.000250979 0.000111184 0.000637833 0.000335772 6.22255e-05 5.84748e-05 
1651.3 0 -0.000106282 -0.0217593 -0.000138395 -0.000144895 -0.0172394 -0.00121587 -0.000203095 -0.00111582 -0.000332813 0.0276494 -0.000840777 -0.000189433 -0.000559311 0.000615728 -0.000642155 -0.000473745 -0.00161067 -0.00097141 -0.000573574 0.000236843 0.000565027 0.00102865 -0.000175005 6.14526e-05 0.000366794 -3.47125e-05 -0.00025276 9.68937e-05 0.000624574 0.000347664 6.25048e-05 5.99283e-05 
1651.65 0 -0.000136587 -0.0217376 -0.000129482 -0.00016616 -0.0179327 -0.00123143 -0.000191437 -0.00112223 -0.000300754 0.0270814 -0.000844267 -0.0001715 -0.000520193 0.000604442 -0.000654378 -0.000492484 -0.00162318 -0.000963409 -0.000563967 0.000225587 0.000577405 0.0010318 -0.000168667 6.09806e-05 0.000376937 -2.70348e-05 -0.000254099 8.34932e-05 0.000612737 0.00035987 6.29783e-05 6.2164e-05 
1652 0 -0.000166763 -0.0217002 -0.000120547 -0.00018543 -0.0186054 -0.00124235 -0.000175593 -0.00112628 -0.000268491 0.026497 -0.000844406 -0.000152978 -0.000478627 0.00059193 -0.000667511 -0.000504457 -0.00163369 -0.000956278 -0.000555892 0.000216923 0.000587484 0.00103673 -0.000162995 6.13924e-05 0.000386887 -2.12347e-05 -0.000254908 6.97587e-05 0.000600182 0.000371318 6.30377e-05 6.58378e-05 
1652.35 0 -0.000194845 -0.0216467 -0.000111773 -0.000203395 -0.0192569 -0.00124768 -0.000157692 -0.00112356 -0.000233802 0.0258965 -0.000841368 -0.000131031 -0.000434974 0.000579443 -0.000679566 -0.000509113 -0.00164129 -0.00095042 -0.000551529 0.000211164 0.000594921 0.00104348 -0.000156839 6.24598e-05 0.00039478 -1.70432e-05 -0.000255225 5.58283e-05 0.000586546 0.000382588 6.17845e-05 7.06308e-05 
1652.7 0 -0.000219695 -0.0215772 -0.000104413 -0.000220951 -0.0198856 -0.00124566 -0.000139287 -0.00111347 -0.000195546 0.0252801 -0.000834714 -0.000105067 -0.000388879 0.000566721 -0.00068883 -0.00050777 -0.00164704 -0.000945672 -0.000552675 0.000209408 0.000599666 0.00105144 -0.000149453 6.37802e-05 0.000400422 -1.35355e-05 -0.000254127 4.17885e-05 0.000571974 0.000395043 5.88563e-05 7.54132e-05 
1653.05 0 -0.00024217 -0.0214919 -9.95336e-05 -0.000238797 -0.0204906 -0.00123664 -0.000121128 -0.00109933 -0.000156037 0.0246501 -0.00082781 -7.92702e-05 -0.000339249 0.000552442 -0.000694163 -0.000501814 -0.00165081 -0.000941222 -0.000558109 0.000208652 0.000601885 0.00105823 -0.000140994 6.54498e-05 0.000403586 -1.04488e-05 -0.000251581 2.73011e-05 0.000556776 0.000408557 5.56659e-05 7.90708e-05 
1653.4 0 -0.000262911 -0.0213918 -9.61036e-05 -0.000256995 -0.0210728 -0.00122347 -0.000104969 -0.00108373 -0.000118221 0.0240101 -0.000823756 -5.81908e-05 -0.000287178 0.000535679 -0.000695803 -0.000491306 -0.00165269 -0.000936259 -0.000564109 0.000203738 0.000601644 0.00106302 -0.000132049 6.82684e-05 0.000403779 -8.22432e-06 -0.000248843 1.19438e-05 0.000541658 0.000422218 5.35246e-05 8.027e-05 
1653.75 0 -0.000282303 -0.0212782 -9.34456e-05 -0.000275042 -0.0216324 -0.00120834 -9.20835e-05 -0.00106703 -8.35997e-05 0.0233625 -0.00082198 -4.29282e-05 -0.000236673 0.000516437 -0.000695684 -0.000476067 -0.00165468 -0.000930395 -0.00056857 0.000192946 0.000599578 0.0010667 -0.000123004 7.17836e-05 0.000402497 -6.65028e-06 -0.000246616 -3.97402e-06 0.000527015 0.00043528 5.11989e-05 7.9065e-05 
1654.1 0 -0.000301823 -0.0211503 -9.16968e-05 -0.000291831 -0.0221689 -0.00119382 -8.3759e-05 -0.00104786 -5.07557e-05 0.0227093 -0.000820758 -3.317e-05 -0.000189762 0.000495221 -0.000695055 -0.000456106 -0.00165708 -0.000924967 -0.000571706 0.00017818 0.000596236 0.00106941 -0.000114743 7.51248e-05 0.000401505 -6.62241e-06 -0.000243916 -1.968e-05 0.000512712 0.000447219 4.76041e-05 7.68005e-05 
1654.45 0 -0.000321024 -0.0210083 -9.06065e-05 -0.000307194 -0.0226835 -0.00118013 -7.97291e-05 -0.00102422 -1.69081e-05 0.0220512 -0.000818855 -2.86554e-05 -0.000144871 0.000470855 -0.000694429 -0.000432693 -0.00165802 -0.000923457 -0.000574457 0.000162424 0.0005916 0.00106998 -0.000106287 7.8121e-05 0.000400916 -9.15902e-06 -0.000239492 -3.48256e-05 0.000498988 0.000458645 4.33844e-05 7.3628e-05 
1654.8 0 -0.000339395 -0.0208528 -8.8993e-05 -0.000321687 -0.0231764 -0.00116428 -7.72067e-05 -0.000995951 1.69666e-05 0.0213887 -0.000815208 -2.95075e-05 -9.94305e-05 0.000441643 -0.000695085 -0.000407281 -0.00165694 -0.000927466 -0.00057703 0.000147355 0.000586963 0.00106776 -9.61128e-05 8.02176e-05 0.000399513 -1.32414e-05 -0.000232848 -4.9538e-05 0.0004862 0.000470646 3.93054e-05 6.88696e-05 
1655.15 0 -0.000357652 -0.0206843 -8.58094e-05 -0.000335533 -0.0236469 -0.00114692 -7.5215e-05 -0.000965584 4.98061e-05 0.0207214 -0.000808646 -3.54101e-05 -5.39281e-05 0.000406786 -0.000697602 -0.000380792 -0.00165528 -0.00093676 -0.000578815 0.000132326 0.000583224 0.00106371 -8.57803e-05 8.10175e-05 0.000396027 -1.67734e-05 -0.000225133 -6.38978e-05 0.000473113 0.00048315 3.62043e-05 6.34431e-05 
1655.5 0 -0.000376061 -0.0205029 -8.14634e-05 -0.00034849 -0.0240939 -0.00112912 -7.47674e-05 -0.000935106 8.39604e-05 0.0200474 -0.000797443 -4.65296e-05 -1.04742e-05 0.000368379 -0.000699431 -0.000353702 -0.00165441 -0.000951492 -0.000578509 0.000118939 0.00057998 0.00105942 -7.56268e-05 8.03111e-05 0.000390069 -1.81482e-05 -0.000217506 -7.75615e-05 0.000458318 0.000495495 3.4046e-05 5.9507e-05 
1655.85 0 -0.000394607 -0.0203086 -7.78663e-05 -0.000359662 -0.0245167 -0.00110956 -7.57262e-05 -0.000904988 0.000120695 0.019365 -0.000779463 -6.20127e-05 3.12985e-05 0.000329804 -0.000698034 -0.000326475 -0.00165475 -0.000971149 -0.000576411 0.000109225 0.000576832 0.00105535 -6.34883e-05 7.75174e-05 0.000383116 -1.81264e-05 -0.000208938 -9.13016e-05 0.000441878 0.000508075 3.19876e-05 5.67729e-05 
1656.2 0 -0.000412846 -0.0201019 -7.67704e-05 -0.000368838 -0.024916 -0.00108656 -7.65972e-05 -0.000875248 0.00015805 0.0186756 -0.000756862 -7.89574e-05 7.36258e-05 0.000291391 -0.0006933 -0.000299427 -0.00165745 -0.000993473 -0.000575961 0.000101236 0.000573199 0.00105052 -4.98083e-05 7.3907e-05 0.000376646 -1.81978e-05 -0.00019872 -0.000106041 0.000424243 0.000521856 2.99047e-05 5.32501e-05 
1656.55 0 -0.000430815 -0.0198835 -7.84787e-05 -0.000376801 -0.0252939 -0.00106049 -7.62518e-05 -0.000846637 0.000193686 0.0179784 -0.000734127 -9.46077e-05 0.00011726 0.000251823 -0.000684829 -0.000273317 -0.00166336 -0.00101556 -0.000579151 9.20269e-05 0.000569003 0.00104466 -3.66082e-05 7.12461e-05 0.00036937 -1.85124e-05 -0.000186892 -0.000120895 0.000405203 0.000536999 2.84343e-05 4.93172e-05 
1656.9 0 -0.000449038 -0.0196546 -8.19639e-05 -0.000384224 -0.0256508 -0.0010323 -7.47338e-05 -0.000819659 0.000226424 0.0172742 -0.000711407 -0.000107893 0.000162177 0.000211035 -0.000672894 -0.000249156 -0.00167129 -0.00103384 -0.000582871 7.93817e-05 0.000565813 0.00103716 -2.40945e-05 6.8986e-05 0.000360725 -1.8617e-05 -0.000173048 -0.000134466 0.000384875 0.000553662 2.7389e-05 4.54816e-05 
1657.25 0 -0.00046847 -0.0194156 -8.55442e-05 -0.000391297 -0.0259855 -0.00100256 -7.29436e-05 -0.00079214 0.000256626 0.0165657 -0.000687195 -0.000120674 0.000206896 0.000171027 -0.000662293 -0.000227127 -0.00167975 -0.00104507 -0.000582802 6.36459e-05 0.000564353 0.00102906 -1.07674e-05 6.63562e-05 0.000352962 -1.83188e-05 -0.000157933 -0.00014745 0.000364332 0.000571985 2.63642e-05 4.0717e-05 
1657.6 0 -0.000487874 -0.0191664 -8.76896e-05 -0.000397141 -0.0262991 -0.000971471 -7.05704e-05 -0.000762104 0.000285824 0.0158556 -0.000663102 -0.000134783 0.000248559 0.000135197 -0.000655928 -0.000206645 -0.00168885 -0.00104923 -0.00058082 4.93596e-05 0.000563303 0.00102247 4.46051e-06 6.36241e-05 0.000346382 -1.78235e-05 -0.000142127 -0.000161334 0.00034549 0.000591144 2.48734e-05 3.52002e-05 
1657.95 0 -0.000504825 -0.0189086 -8.79724e-05 -0.000400392 -0.0265939 -0.000935957 -6.7662e-05 -0.000728858 0.000314909 0.0151448 -0.000641069 -0.000148657 0.000286293 0.000104913 -0.000651282 -0.000186402 -0.00169978 -0.0010472 -0.000581244 4.07502e-05 0.000561639 0.00101686 2.13894e-05 6.19452e-05 0.000339047 -1.62227e-05 -0.00012514 -0.000175035 0.00032986 0.000609441 2.24514e-05 2.82067e-05 
1658.3 0 -0.000519602 -0.0186431 -8.67231e-05 -0.000401516 -0.0268695 -0.000893616 -6.57975e-05 -0.000693166 0.000342992 0.0144324 -0.000621575 -0.000160124 0.000321311 7.8051e-05 -0.000646328 -0.000165794 -0.00171237 -0.00103997 -0.000585982 3.73713e-05 0.000558875 0.0010118 3.89446e-05 6.20821e-05 0.000330537 -1.26972e-05 -0.000106999 -0.000186739 0.000317736 0.000625226 1.96416e-05 1.97054e-05 
1658.65 0 -0.000533862 -0.0183684 -8.48253e-05 -0.000402216 -0.0271242 -0.000846161 -6.70629e-05 -0.000656023 0.000368772 0.0137183 -0.000604545 -0.000166352 0.000354477 5.25193e-05 -0.000639312 -0.000145955 -0.00172459 -0.00102895 -0.000594754 3.64793e-05 0.000555922 0.00100849 5.60127e-05 6.46057e-05 0.00032105 -8.06242e-06 -8.847e-05 -0.000196009 0.00030901 0.00063973 1.6568e-05 1.10874e-05 
1659 0 -0.000547784 -0.0180839 -8.24559e-05 -0.000403458 -0.0273588 -0.000796491 -7.34974e-05 -0.000616745 0.000391781 0.0130041 -0.000590141 -0.00016475 0.000386948 2.73314e-05 -0.000629769 -0.000129236 -0.00173627 -0.00101472 -0.000605989 3.76682e-05 0.000553682 0.00100716 7.23089e-05 7.13313e-05 0.000310557 -1.95009e-06 -7.08501e-05 -0.000204877 0.000303464 0.000655248 1.25945e-05 2.92707e-06 
1659.35 0 -0.000560014 -0.0177906 -7.96216e-05 -0.000405339 -0.0275759 -0.000745527 -8.48853e-05 -0.000573508 0.000413005 0.0122901 -0.000579081 -0.000156345 0.000419427 1.75394e-06 -0.000618406 -0.000116731 -0.00174884 -0.000998147 -0.000619027 4.21119e-05 0.000551518 0.00100646 8.81105e-05 8.27937e-05 0.000299735 6.24564e-06 -5.41012e-05 -0.00021519 0.000299565 0.000671612 7.75064e-06 -4.46339e-06 
1659.7 0 -0.000569146 -0.0174885 -7.66506e-05 -0.000407372 -0.0277771 -0.000691097 -9.78826e-05 -0.000523266 0.000433908 0.0115768 -0.000572061 -0.000142982 0.000452055 -2.42383e-05 -0.000606256 -0.000108202 -0.001762 -0.000981495 -0.000633722 4.84193e-05 0.000549211 0.00100487 0.000103547 9.69286e-05 0.000289274 1.64866e-05 -3.6751e-05 -0.0002254 0.000296046 0.000687177 3.93151e-06 -9.83209e-06 
1660.05 0 -0.000574615 -0.0171764 -7.30597e-05 -0.000409196 -0.0279627 -0.000630519 -0.000109561 -0.000464204 0.000454394 0.0108655 -0.000568512 -0.000127571 0.000483946 -4.86443e-05 -0.000593565 -0.000104701 -0.00177374 -0.000965641 -0.00064816 5.3718e-05 0.000548241 0.00100272 0.0001183 0.00011282 0.000278803 2.82563e-05 -1.90878e-05 -0.000233522 0.000292585 0.000701005 3.50504e-06 -1.22704e-05 
1660.4 0 -0.000577186 -0.0168535 -6.83149e-05 -0.000409277 -0.028131 -0.000562789 -0.00012039 -0.000399993 0.000471831 0.0101558 -0.000566302 -0.000114451 0.000514268 -6.95582e-05 -0.000580869 -0.000107237 -0.00178265 -0.000948639 -0.000659469 5.75195e-05 0.0005481 0.00100006 0.000132586 0.000129937 0.000267714 3.97814e-05 -3.04675e-06 -0.000240769 0.000288797 0.00071275 7.2445e-06 -1.23641e-05 
1660.75 0 -0.000577838 -0.0165202 -6.19499e-05 -0.000405907 -0.0282789 -0.000490614 -0.000129958 -0.000336953 0.00048294 0.00944661 -0.000562839 -0.000106358 0.000544562 -8.75458e-05 -0.000568972 -0.000114171 -0.00178926 -0.000927946 -0.000667055 6.15248e-05 0.000546292 0.000994891 0.000146077 0.000145281 0.000255436 4.93569e-05 1.05115e-05 -0.000249184 0.000284576 0.000723085 1.52719e-05 -1.08692e-05 
1661.1 0 -0.000576842 -0.0161774 -5.34858e-05 -0.000398535 -0.0284038 -0.000418782 -0.000138433 -0.000278763 0.000487481 0.00873981 -0.000555915 -0.000101509 0.000575654 -0.000103755 -0.000557341 -0.00012323 -0.00179497 -0.000902715 -0.000672186 6.66029e-05 0.000542815 0.000986085 0.00015749 0.000157239 0.000243382 5.83749e-05 2.19548e-05 -0.00025817 0.000280091 0.000732477 2.70509e-05 -8.42468e-06 
1661.45 0 -0.000574953 -0.0158266 -4.40215e-05 -0.000387971 -0.0285067 -0.000350773 -0.000148284 -0.00022625 0.000487839 0.00803762 -0.000546314 -9.60627e-05 0.000605609 -0.000119502 -0.0005469 -0.000132578 -0.00179902 -0.000873834 -0.000676932 7.19643e-05 0.000538032 0.000974657 0.000166865 0.000168383 0.000233192 7.09625e-05 3.20057e-05 -0.000266729 0.000274648 0.000741158 3.92798e-05 -5.66659e-06 
1661.8 0 -0.00057318 -0.015469 -3.53383e-05 -0.000376934 -0.0285886 -0.000287645 -0.000160073 -0.000180233 0.00048562 0.00733806 -0.000534704 -8.65243e-05 0.000633912 -0.000134529 -0.000541411 -0.00014078 -0.00179972 -0.000843877 -0.000683741 7.62599e-05 0.000531018 0.000962142 0.000175405 0.0001802 0.000224485 8.79555e-05 4.08685e-05 -0.00027491 0.000268019 0.000749191 4.88421e-05 -3.00048e-06 
1662.15 0 -0.000572274 -0.0151033 -2.74335e-05 -0.000366714 -0.0286508 -0.000229581 -0.000173515 -0.000140555 0.000480869 0.00663772 -0.000520926 -7.03091e-05 0.000662079 -0.000146662 -0.000543212 -0.000147707 -0.00179706 -0.000814664 -0.000692138 7.80107e-05 0.000521539 0.000948877 0.000183803 0.000191772 0.000217029 0.000106671 4.83856e-05 -0.000282084 0.000261103 0.000757081 5.57996e-05 -9.58536e-07 
1662.5 0 -0.000571449 -0.0147286 -1.93805e-05 -0.000356933 -0.0286957 -0.000176738 -0.0001892 -0.000105164 0.00047336 0.00593629 -0.000506068 -4.66224e-05 0.000690439 -0.000156268 -0.000548734 -0.000154294 -0.00179153 -0.000786154 -0.000699892 7.6416e-05 0.000511149 0.000934753 0.000192116 0.000202325 0.000209291 0.000124794 5.46332e-05 -0.000288355 0.000253838 0.000765835 6.18083e-05 6.45891e-07 
1662.85 0 -0.00056832 -0.0143462 -1.10962e-05 -0.000347634 -0.0287231 -0.000126911 -0.000206909 -7.28245e-05 0.00046216 0.00523664 -0.000489961 -1.71248e-05 0.000718097 -0.000164095 -0.00055226 -0.000162102 -0.0017824 -0.000759273 -0.000706353 7.33005e-05 0.000501465 0.000920723 0.00020038 0.000212458 0.00020018 0.000141042 5.98278e-05 -0.000295675 0.000246519 0.000776162 6.80474e-05 1.81771e-06 
1663.2 0 -0.000563373 -0.0139576 -3.11746e-06 -0.000338865 -0.028732 -7.8056e-05 -0.000225297 -4.49947e-05 0.000446375 0.00454271 -0.000471104 1.49488e-05 0.000743915 -0.000169345 -0.000552848 -0.000172815 -0.00177027 -0.000734462 -0.00071153 7.10263e-05 0.000492703 0.000907241 0.000207237 0.000223631 0.000190671 0.000154776 6.49286e-05 -0.000306417 0.00024022 0.000786729 7.45226e-05 1.88884e-06 
1663.55 0 -0.000559332 -0.0135642 3.42107e-06 -0.000330542 -0.0287216 -3.24133e-05 -0.000242524 -2.28393e-05 0.000427323 0.0038577 -0.000448127 4.80283e-05 0.000767049 -0.00017194 -0.000551544 -0.000187449 -0.00175708 -0.000711539 -0.000713603 6.94301e-05 0.000484193 0.000892689 0.000212137 0.000236788 0.000181895 0.000167155 7.03954e-05 -0.000320091 0.00023384 0.000795711 8.07349e-05 6.06857e-07 
1663.9 0 -0.000556048 -0.0131666 8.3697e-06 -0.000323121 -0.0286904 8.54489e-06 -0.000256936 -5.61498e-06 0.000406506 0.00318158 -0.000421864 8.19952e-05 0.000787341 -0.000173236 -0.000548117 -0.000206225 -0.00174312 -0.000692407 -0.000708488 6.75451e-05 0.000475719 0.000875686 0.000216812 0.000251892 0.000174755 0.000180286 7.52997e-05 -0.000333728 0.000225973 0.000802033 8.6454e-05 -9.23641e-07 
1664.25 0 -0.000550298 -0.0127652 1.28074e-05 -0.000316869 -0.0286386 4.65345e-05 -0.000269014 7.05542e-06 0.000384756 0.00251184 -0.000394234 0.000114317 0.00080481 -0.000174078 -0.000540265 -0.000227779 -0.00172657 -0.000678148 -0.000694928 6.55589e-05 0.000467043 0.000856741 0.000222112 0.000267638 0.000168157 0.000193531 7.9181e-05 -0.000346247 0.00021683 0.000806163 9.22917e-05 -1.54727e-06 
1664.6 0 -0.000540616 -0.0123594 1.74282e-05 -0.000311224 -0.0285677 8.34239e-05 -0.000279232 1.38974e-05 0.000362119 0.00184727 -0.000365799 0.000143125 0.000820851 -0.000175675 -0.00052737 -0.000250194 -0.001709 -0.000666281 -0.000676613 6.23858e-05 0.000456797 0.000836264 0.000227386 0.000282001 0.000160746 0.000203628 8.39117e-05 -0.00035715 0.000206034 0.000809995 9.91098e-05 -4.07156e-06 
1664.95 0 -0.000529596 -0.0119479 2.23538e-05 -0.000305714 -0.028478 0.000116031 -0.00028708 1.47384e-05 0.00033813 0.00118697 -0.000338458 0.000169677 0.000837746 -0.000177594 -0.000512865 -0.000272819 -0.00169506 -0.000652572 -0.000657635 5.43907e-05 0.000444124 0.000813732 0.000230797 0.000294175 0.000153143 0.000209776 9.12573e-05 -0.00036578 0.00019323 0.000814445 0.000106511 -1.01859e-05 
1665.3 0 -0.000519411 -0.0115301 2.81103e-05 -0.000299599 -0.028369 0.00013883 -0.000292286 1.0723e-05 0.000314072 0.00052881 -0.000313661 0.000194007 0.000855205 -0.0001798 -0.000498369 -0.00029541 -0.00168661 -0.000632768 -0.000640124 3.96326e-05 0.000429131 0.000789455 0.000231892 0.000303435 0.00014437 0.00021319 0.000100356 -0.000372657 0.000179629 0.000819939 0.000114445 -1.75542e-05 
1665.65 0 -0.000510342 -0.0111061 3.3738e-05 -0.000293554 -0.0282403 0.00015208 -0.000295488 2.83792e-06 0.000290583 -0.000126606 -0.00029019 0.000214531 0.000870502 -0.000184575 -0.000482552 -0.000317515 -0.00168175 -0.000604718 -0.000625249 1.78631e-05 0.000412335 0.00076447 0.000231786 0.000309903 0.000132927 0.00021453 0.000110323 -0.00037923 0.000165681 0.000827482 0.000123698 -2.46339e-05 
1666 0 -0.000502314 -0.0106774 3.75645e-05 -0.000289348 -0.028091 0.000159687 -0.000297837 -7.38344e-06 0.000267253 -0.000777331 -0.000268563 0.000230411 0.000882758 -0.000191875 -0.000463447 -0.000337778 -0.0016787 -0.000569939 -0.000612998 -1.07963e-05 0.000393806 0.000739955 0.000230583 0.000315192 0.000119034 0.000215059 0.000121014 -0.000386125 0.00015228 0.000836634 0.000133629 -3.18406e-05 
1666.35 0 -0.000495141 -0.0102467 4.0605e-05 -0.000287215 -0.0279205 0.000164967 -0.000301052 -1.87586e-05 0.000245619 -0.0014228 -0.000250244 0.000241524 0.000891386 -0.000199267 -0.00044098 -0.000354693 -0.00167643 -0.000530389 -0.000602362 -4.31423e-05 0.000373921 0.000716434 0.00022889 0.000320853 0.000103813 0.000217366 0.000132458 -0.000393623 0.000141648 0.000846739 0.000142926 -3.95067e-05 
1666.7 0 -0.00048867 -0.0098151 4.43526e-05 -0.000287173 -0.0277283 0.000170912 -0.000305425 -3.12683e-05 0.000227021 -0.00206432 -0.000234753 0.000246218 0.000895478 -0.000204852 -0.000416716 -0.000368207 -0.00167326 -0.000486957 -0.000593383 -7.4498e-05 0.000353598 0.000695043 0.000228454 0.000326483 8.78963e-05 0.000222 0.000144275 -0.000402253 0.000134379 0.000856736 0.000150621 -4.67419e-05 
1667.05 0 -0.000483213 -0.00938223 4.9388e-05 -0.000288812 -0.0275147 0.000177254 -0.000308375 -4.40289e-05 0.000210589 -0.00270084 -0.000221456 0.000243554 0.000895101 -0.000209013 -0.000392232 -0.000379824 -0.0016672 -0.000441935 -0.000584877 -0.000100898 0.000334253 0.000677213 0.000230014 0.000331255 7.09121e-05 0.000226673 0.000155848 -0.000411552 0.000129713 0.000865888 0.000157107 -5.38179e-05 
1667.4 0 -0.000478663 -0.00894836 5.54003e-05 -0.000291143 -0.0272817 0.000181083 -0.000308924 -5.53722e-05 0.000195348 -0.00333163 -0.00021114 0.000234967 0.000891752 -0.000215043 -0.00037006 -0.000391651 -0.0016568 -0.000397681 -0.000574227 -0.000119149 0.000316495 0.000662124 0.000233335 0.0003373 5.28662e-05 0.000230562 0.000166746 -0.000421224 0.000127472 0.000874542 0.000163374 -6.10836e-05 
1667.75 0 -0.000474385 -0.00851499 6.19181e-05 -0.000293568 -0.0270302 0.000181957 -0.00030715 -6.40327e-05 0.000180036 -0.00395769 -0.000204114 0.000222025 0.000887963 -0.000223704 -0.000349952 -0.000405172 -0.00164078 -0.000353595 -0.000562557 -0.000127933 0.000299333 0.000648169 0.00023817 0.000345089 3.46888e-05 0.00023547 0.000175666 -0.000430728 0.000126946 0.00088242 0.000170827 -6.77646e-05 
1668.1 0 -0.000469434 -0.00808295 6.8426e-05 -0.000294994 -0.0267584 0.000181367 -0.000302175 -7.16659e-05 0.00016252 -0.00457478 -0.00019887 0.000206638 0.000885086 -0.000232929 -0.000329961 -0.000421727 -0.00161873 -0.000308354 -0.000551149 -0.000125984 0.000281934 0.000634676 0.000243572 0.00035214 1.77702e-05 0.000242158 0.000180754 -0.000439193 0.000126409 0.000889148 0.000179304 -7.3482e-05 
1668.45 0 -0.000463247 -0.00765058 7.40994e-05 -0.000294504 -0.0264654 0.000179631 -0.000292339 -8.18259e-05 0.00014287 -0.00517588 -0.000194483 0.000191608 0.000883879 -0.000242042 -0.000310915 -0.000440409 -0.00159245 -0.000261271 -0.000538921 -0.000113321 0.000264272 0.000621032 0.000248393 0.000357915 2.75483e-06 0.000249303 0.000182682 -0.000446939 0.000125244 0.000894723 0.000187377 -7.85539e-05 
1668.8 0 -0.000456227 -0.00721634 7.8285e-05 -0.000292468 -0.0261535 0.000177197 -0.000276891 -9.72879e-05 0.000124623 -0.00575938 -0.000191667 0.000178255 0.000883741 -0.000251356 -0.000294437 -0.000458579 -0.00156273 -0.000211287 -0.000525275 -9.19182e-05 0.000247015 0.000607271 0.000252288 0.000363914 -1.08004e-05 0.000254839 0.000182663 -0.000454152 0.000124002 0.000898426 0.000194227 -8.38391e-05 
1669.15 0 -0.000448499 -0.00678238 8.05658e-05 -0.000290085 -0.0258239 0.000176727 -0.000256906 -0.000118343 0.000110287 -0.00632627 -0.000191678 0.000166198 0.000883303 -0.000260678 -0.000279424 -0.000474102 -0.00152836 -0.000158856 -0.000510116 -6.4145e-05 0.000230697 0.000594027 0.000256321 0.000370337 -2.336e-05 0.000258147 0.000180767 -0.000460679 0.000121846 0.000900799 0.000199974 -9.02329e-05 
1669.5 0 -0.000439875 -0.00634971 8.10889e-05 -0.000287624 -0.0254769 0.000180436 -0.000234287 -0.000141458 9.81509e-05 -0.00687594 -0.000192617 0.000155292 0.000881791 -0.000269231 -0.000263301 -0.000486858 -0.00148975 -0.000106363 -0.00049282 -3.31778e-05 0.00021602 0.000581792 0.000261427 0.000375923 -3.48775e-05 0.000260486 0.000176983 -0.000466498 0.000117625 0.000903258 0.000204996 -9.74126e-05 
1669.85 0 -0.000430275 -0.00591659 8.04442e-05 -0.000284099 -0.0251151 0.000187301 -0.000210972 -0.000162246 8.51404e-05 -0.00740868 -0.000191641 0.000145384 0.000877896 -0.000277424 -0.00024423 -0.000497385 -0.00144885 -5.45237e-05 -0.000475327 -2.79417e-07 0.000201631 0.000570424 0.000268208 0.000379302 -4.47661e-05 0.000262522 0.000171391 -0.00047124 0.000112366 0.00090491 0.000209422 -0.000103594 
1670.2 0 -0.000420359 -0.00548133 7.90553e-05 -0.000279212 -0.0247414 0.000195086 -0.000187257 -0.000179112 7.13338e-05 -0.0079278 -0.000188672 0.000134873 0.000870842 -0.000285296 -0.000222682 -0.000504874 -0.00140581 -1.60999e-06 -0.000461589 3.38823e-05 0.000185503 0.000558729 0.000276754 0.000380168 -5.37794e-05 0.000263682 0.000164877 -0.000474744 0.000107688 0.000904033 0.000213535 -0.000107308 
1670.55 0 -0.000410709 -0.0050446 7.71314e-05 -0.000273762 -0.0243571 0.000203092 -0.000162205 -0.000192501 6.09957e-05 -0.00843845 -0.000184076 0.000122781 0.000861607 -0.000292307 -0.000198393 -0.000506956 -0.00136019 5.24722e-05 -0.000452838 6.6473e-05 0.000168278 0.000545317 0.000287598 0.000378872 -6.37738e-05 0.000263979 0.00015795 -0.000478317 0.000103697 0.000900747 0.000217683 -0.000108536 
1670.9 0 -0.000399962 -0.00460821 7.48704e-05 -0.000268798 -0.0239599 0.000212884 -0.000135073 -0.000202681 5.67852e-05 -0.00894319 -0.000178558 0.000109851 0.000851318 -0.00029957 -0.000169153 -0.000502736 -0.00131188 0.000105308 -0.00044718 9.55781e-05 0.000152122 0.000530463 0.000301562 0.000375543 -7.54499e-05 0.000264008 0.000151124 -0.000482836 0.000100359 0.000896488 0.000221621 -0.000108149 
1671.25 0 -0.000387108 -0.00417326 7.1845e-05 -0.000264375 -0.0235483 0.000227432 -0.000104502 -0.000208617 5.68986e-05 -0.00944094 -0.000173017 9.769e-05 0.000840421 -0.000308419 -0.000133582 -0.000494259 -0.0012619 0.000155996 -0.000441247 0.000120726 0.000138215 0.000514791 0.000318109 0.000370102 -8.83418e-05 0.000263529 0.000146215 -0.000488472 9.73554e-05 0.000893455 0.000224367 -0.000106704 
1671.6 0 -0.000373308 -0.00374185 6.74471e-05 -0.000260181 -0.0231213 0.000249329 -6.85474e-05 -0.000209299 5.83285e-05 -0.00992863 -0.000166295 8.73415e-05 0.00082895 -0.000318787 -9.24551e-05 -0.000483014 -0.00121116 0.000205561 -0.000433194 0.000142561 0.000126394 0.000499019 0.000335177 0.000362692 -0.000101853 0.000262218 0.000143392 -0.000496145 9.40618e-05 0.000892226 0.000226168 -0.000105407 
1671.95 0 -0.000360824 -0.00331501 6.18134e-05 -0.000255825 -0.0226766 0.000279047 -2.85732e-05 -0.000206235 6.01335e-05 -0.0104027 -0.000157037 7.951e-05 0.000816619 -0.000330163 -4.805e-05 -0.000469352 -0.0011576 0.000255243 -0.000422947 0.000163505 0.000115958 0.000484218 0.000351041 0.000353678 -0.000115783 0.000260045 0.000141016 -0.000504485 9.02094e-05 0.00089068 0.000229026 -0.000104479 
1672.3 0 -0.000350952 -0.002891 5.61203e-05 -0.0002519 -0.0222145 0.000312476 1.20984e-05 -0.000202552 6.39625e-05 -0.0108623 -0.000145813 7.48238e-05 0.000802963 -0.000342583 -2.66208e-06 -0.000454859 -0.00109867 0.000305109 -0.000408823 0.000185737 0.00010514 0.000470517 0.000365072 0.000343941 -0.000129619 0.000257677 0.000137575 -0.000509915 8.60532e-05 0.000886848 0.000233205 -0.000102987 
1672.65 0 -0.000343139 -0.00246937 5.13185e-05 -0.000249179 -0.0217392 0.000344631 5.26419e-05 -0.000199643 7.10476e-05 -0.0113085 -0.000135181 7.15996e-05 0.000788895 -0.000354855 4.02941e-05 -0.000440219 -0.00103589 0.000353851 -0.000388098 0.000208178 9.27564e-05 0.000456628 0.000377087 0.000334058 -0.000142425 0.000254928 0.000133505 -0.000511138 8.23094e-05 0.000880394 0.000236629 -0.000101371 
1673 0 -0.000337023 -0.00205135 4.77818e-05 -0.000247042 -0.0212527 0.000374766 9.34099e-05 -0.000198079 8.08145e-05 -0.0117413 -0.00012756 6.71232e-05 0.000776557 -0.000364795 7.80082e-05 -0.000423913 -0.000973765 0.000399295 -0.000361042 0.00022653 7.90514e-05 0.00044183 0.000387631 0.000325442 -0.000154345 0.000250237 0.000130042 -0.000509857 7.87861e-05 0.000872135 0.000238457 -0.000100693 
1673.35 0 -0.000333236 -0.00163701 4.55599e-05 -0.000244078 -0.0207543 0.000404014 0.000134333 -0.00019841 9.11105e-05 -0.0121595 -0.000122646 5.95184e-05 0.000766512 -0.000370902 0.000111423 -0.000404759 -0.000915943 0.000440472 -0.000329913 0.000239301 6.45594e-05 0.000426686 0.00039752 0.000318945 -0.000165892 0.000242798 0.000127212 -0.000507233 7.44984e-05 0.00086319 0.00023975 -0.000100784 
1673.7 0 -0.000331616 -0.00122583 4.40095e-05 -0.000240357 -0.0202459 0.000432452 0.000174774 -0.000198144 0.00010025 -0.0125618 -0.000118959 4.72639e-05 0.000756746 -0.000374966 0.000142869 -0.000383757 -0.000862863 0.00047853 -0.000296844 0.000248406 4.89583e-05 0.000411938 0.000406522 0.000313416 -0.000177264 0.000233685 0.000125739 -0.000504008 6.96389e-05 0.000854074 0.00024185 -0.000101397 
1674.05 0 -0.000330626 -0.000818513 4.16576e-05 -0.000236928 -0.0197299 0.000463663 0.000214285 -0.000193411 0.000108095 -0.0129463 -0.00011644 2.79936e-05 0.000745334 -0.000379296 0.00017207 -0.000362943 -0.00081216 0.000514998 -0.000264084 0.000255699 3.13154e-05 0.000398235 0.000414972 0.000309432 -0.000188224 0.000223989 0.000126415 -0.000500755 6.48734e-05 0.000845883 0.000245321 -0.000103203 
1674.4 0 -0.000330123 -0.000416134 3.69059e-05 -0.000234458 -0.0192063 0.000500638 0.000251333 -0.000181508 0.000114287 -0.0133139 -0.000114916 2.37678e-06 0.000733069 -0.000383417 0.0001967 -0.000341042 -0.000762086 0.000550478 -0.000232457 0.000261864 1.12646e-05 0.000385783 0.000423997 0.000308778 -0.00019756 0.000213115 0.000128906 -0.000497351 5.92238e-05 0.000838837 0.000248651 -0.000104891 
1674.75 0 -0.00033121 -1.89915e-05 3.04497e-05 -0.000233174 -0.0186722 0.000539075 0.000284126 -0.000162285 0.000119977 -0.0136662 -0.00011193 -2.49566e-05 0.000721709 -0.000384898 0.000215804 -0.000314248 -0.000712589 0.000585344 -0.000200997 0.000267627 -1.00415e-05 0.000373264 0.000433352 0.000310628 -0.000204529 0.000202017 0.000132003 -0.000493286 5.13751e-05 0.000831708 0.000249928 -0.000104933 
1675.1 0 -0.00033361 0.000374753 2.37758e-05 -0.000232989 -0.0181263 0.000573463 0.000312922 -0.000138801 0.00013013 -0.014001 -0.000105822 -5.18072e-05 0.000710906 -0.000383241 0.000228584 -0.000282148 -0.00066402 0.000619667 -0.000168981 0.000273945 -3.0329e-05 0.00035837 0.000441581 0.000313615 -0.000209948 0.00019299 0.000134383 -0.000487855 4.0742e-05 0.000823956 0.000249253 -0.000103897 
1675.45 0 -0.000335423 0.000765079 1.67479e-05 -0.000234135 -0.0175728 0.000605813 0.000339462 -0.000115786 0.000148428 -0.0143144 -9.78737e-05 -7.79721e-05 0.000700197 -0.000379503 0.000235947 -0.000249133 -0.000617023 0.00065271 -0.00013732 0.000281716 -4.93185e-05 0.000340367 0.000448868 0.000318123 -0.000214579 0.000186669 0.000135034 -0.000481097 2.79879e-05 0.000817038 0.000246806 -0.000101257 
1675.8 0 -0.000336265 0.00115008 9.99771e-06 -0.000236737 -0.0170134 0.000641683 0.000364569 -9.7181e-05 0.000172164 -0.0146058 -9.13282e-05 -0.000101607 0.000690117 -0.000375647 0.000242014 -0.000219261 -0.000573639 0.000683892 -0.000107176 0.000289768 -6.80145e-05 0.00032077 0.000455578 0.000325038 -0.000218802 0.000182318 0.000132849 -0.000472596 1.55086e-05 0.000810998 0.000241576 -9.77949e-05 
1676.15 0 -0.000336773 0.00153002 5.01341e-06 -0.000241245 -0.0164479 0.000679889 0.000386805 -8.57164e-05 0.000197042 -0.0148774 -8.81969e-05 -0.000119812 0.000677261 -0.000374103 0.000249135 -0.000194201 -0.000534621 0.000711673 -7.84663e-05 0.000294947 -8.60848e-05 0.000300723 0.000460348 0.000334238 -0.000223062 0.000179451 0.000126946 -0.000462652 4.46686e-06 0.000804464 0.000234046 -9.6321e-05 
1676.5 0 -0.000336358 0.00190474 1.38193e-07 -0.000247883 -0.0158773 0.000714113 0.000404504 -8.12056e-05 0.000221901 -0.0151312 -8.68453e-05 -0.000132579 0.00065931 -0.000374091 0.000257282 -0.000173785 -0.000498747 0.000734097 -5.10896e-05 0.000294653 -0.000103646 0.00028005 0.000462644 0.000344918 -0.000227217 0.000178539 0.000117596 -0.000451966 -5.46166e-06 0.000796903 0.000225485 -9.75671e-05 
1676.85 0 -0.00033258 0.00227334 -5.67717e-06 -0.000255219 -0.0153002 0.000744448 0.000416571 -8.08374e-05 0.000247697 -0.0153679 -8.34148e-05 -0.000142017 0.000640154 -0.00037288 0.000264933 -0.000157775 -0.000463877 0.000751388 -2.43359e-05 0.00028787 -0.000121588 0.000258334 0.000464621 0.000356407 -0.000230408 0.00017954 0.000106519 -0.000440332 -1.51777e-05 0.000788753 0.000216061 -0.000100359 
1677.2 0 -0.000325311 0.00263586 -1.05413e-05 -0.000261377 -0.0147145 0.000777565 0.000422116 -8.07201e-05 0.0002739 -0.0155869 -7.7057e-05 -0.000147052 0.000623987 -0.000370103 0.00026852 -0.000146689 -0.000430458 0.000764996 1.62362e-06 0.000274312 -0.000139071 0.000235097 0.000466887 0.000368273 -0.000232122 0.000181481 9.65992e-05 -0.000428492 -2.71306e-05 0.000780759 0.00020661 -0.000103803 
1677.55 0 -0.000318332 0.00299328 -1.32973e-05 -0.000265732 -0.0141216 0.000813636 0.000421494 -7.8359e-05 0.000298599 -0.015788 -7.10435e-05 -0.000145918 0.000611435 -0.000366987 0.00026605 -0.000140534 -0.000400071 0.000776014 2.58445e-05 0.000253802 -0.0001551 0.000210936 0.000467017 0.000381256 -0.000233223 0.000184783 8.9571e-05 -0.000418582 -4.349e-05 0.000773006 0.000199268 -0.000106796 
1677.9 0 -0.000312326 0.0033448 -1.4654e-05 -0.000269016 -0.013525 0.000845182 0.000416703 -7.16749e-05 0.00032163 -0.0159731 -6.75727e-05 -0.00014145 0.000600731 -0.000365439 0.000259684 -0.000136609 -0.000372049 0.000785197 4.73487e-05 0.000227405 -0.000170996 0.00018683 0.000463614 0.000396392 -0.000234685 0.000189991 8.53196e-05 -0.00041185 -6.38707e-05 0.000765431 0.000194848 -0.00010897 
1678.25 0 -0.000304709 0.00368893 -1.60538e-05 -0.000272189 -0.0129258 0.000869045 0.000407163 -5.93978e-05 0.000344552 -0.0161437 -6.59635e-05 -0.00013845 0.000591192 -0.000366444 0.000252572 -0.000132014 -0.000344523 0.000793885 6.48878e-05 0.000198873 -0.0001887 0.000164123 0.0004582 0.000412272 -0.000236325 0.000196422 8.33697e-05 -0.000407082 -8.66226e-05 0.000758642 0.000193028 -0.000111626 
1678.6 0 -0.000295352 0.00402567 -1.8343e-05 -0.000274867 -0.0123213 0.000887026 0.000390887 -4.34887e-05 0.000367444 -0.0162991 -6.40846e-05 -0.000138885 0.000584384 -0.000368076 0.000245821 -0.000126673 -0.000315928 0.000802662 7.85202e-05 0.000171713 -0.000209363 0.00014301 0.000451883 0.000426914 -0.000237922 0.000202224 8.32777e-05 -0.000403376 -0.000110847 0.00075287 0.000192818 -0.00011619 
1678.95 0 -0.000284042 0.00435554 -2.15588e-05 -0.000275945 -0.011709 0.000901987 0.000369119 -2.60168e-05 0.000388669 -0.0164382 -6.09028e-05 -0.000140337 0.000583313 -0.000367444 0.000238935 -0.000122029 -0.000286163 0.000812252 8.87695e-05 0.000147315 -0.000232607 0.000122594 0.000444633 0.000439254 -0.000239521 0.00020575 8.47064e-05 -0.000400921 -0.000135485 0.000747675 0.000192986 -0.000122815 
1679.3 0 -0.000269955 0.00467822 -2.51696e-05 -0.000274889 -0.0110894 0.000916339 0.000343866 -6.27772e-06 0.000407234 -0.0165626 -5.74651e-05 -0.000140746 0.000590755 -0.000364735 0.000232493 -0.000118468 -0.00025629 0.000825154 9.62461e-05 0.000126901 -0.000256607 0.000102706 0.000436416 0.000448176 -0.000240671 0.000207437 8.6445e-05 -0.000399079 -0.000159552 0.000742535 0.000192781 -0.000130207 
1679.65 0 -0.00025366 0.00499253 -2.85413e-05 -0.000272862 -0.010465 0.000930409 0.000316229 1.53494e-05 0.000422939 -0.0166727 -5.5249e-05 -0.000140852 0.000603902 -0.000361355 0.000229369 -0.000114868 -0.000226175 0.000842974 0.000102356 0.000112927 -0.000279626 8.39329e-05 0.000428015 0.000453503 -0.000241483 0.00020875 8.62494e-05 -0.000396678 -0.000182805 0.00073664 0.000192437 -0.000136849 
1680 0 -0.000236433 0.00529723 -3.28037e-05 -0.000270934 -0.00983764 0.000941298 0.000286983 3.4902e-05 0.000434971 -0.0167666 -5.43729e-05 -0.000141378 0.000614547 -0.000357495 0.000231347 -0.000112652 -0.000194869 0.000864831 0.000110383 0.000106168 -0.000300291 6.57944e-05 0.00041874 0.000457318 -0.000242496 0.000211612 8.39461e-05 -0.000391554 -0.000203923 0.000729327 0.000192569 -0.000140961 
1680.35 0 -0.000217956 0.0055917 -3.91052e-05 -0.000269065 -0.00920844 0.000946045 0.000256532 4.88217e-05 0.000443632 -0.016844 -5.30284e-05 -0.00014278 0.00061865 -0.000355228 0.000237266 -0.0001138 -0.000160868 0.000889564 0.000123521 0.000102535 -0.000317894 4.72381e-05 0.000407171 0.000461597 -0.000244367 0.000216914 8.13743e-05 -0.000382821 -0.000221325 0.000720847 0.000192547 -0.000141507 
1680.7 0 -0.000197614 0.00587641 -4.55439e-05 -0.000267578 -0.00857886 0.000946072 0.00022572 5.68359e-05 0.000450944 -0.0169069 -5.02388e-05 -0.000143776 0.000618132 -0.00035535 0.000244264 -0.000116066 -0.000123177 0.00091616 0.000142649 9.88944e-05 -0.000333306 2.85045e-05 0.000393967 0.000465769 -0.000246924 0.000224859 7.89935e-05 -0.000372095 -0.000235141 0.000711386 0.000191825 -0.000139258 
1681.05 0 -0.00017564 0.0061524 -5.02901e-05 -0.000266084 -0.00795125 0.000944094 0.000196478 6.18013e-05 0.000456803 -0.0169559 -4.79102e-05 -0.000141053 0.000615135 -0.00035428 0.00025142 -0.000116914 -8.29182e-05 0.000944749 0.000167053 9.54227e-05 -0.000348197 1.01028e-05 0.000380699 0.000468202 -0.000249591 0.000234923 7.78272e-05 -0.000360419 -0.000245934 0.00070101 0.000190636 -0.000134947 
1681.4 0 -0.000152578 0.00642029 -5.4246e-05 -0.000263663 -0.00732786 0.000941205 0.00017048 6.69217e-05 0.00045997 -0.0169909 -4.56084e-05 -0.000131175 0.000611117 -0.000348921 0.000259208 -0.000117885 -4.15312e-05 0.000974979 0.000195406 9.22237e-05 -0.000362861 -7.45151e-06 0.000366241 0.000468142 -0.000251835 0.000245532 7.82856e-05 -0.000346147 -0.000253828 0.000689143 0.000189425 -0.00012951 
1681.75 0 -0.000129396 0.00668025 -5.78974e-05 -0.000259738 -0.00670931 0.000936841 0.000147349 7.33245e-05 0.00046243 -0.0170122 -3.93267e-05 -0.000114319 0.000606952 -0.000337131 0.000265522 -0.000121641 2.14065e-06 0.00100454 0.00022656 8.93945e-05 -0.000376926 -2.38437e-05 0.000349342 0.000464641 -0.000251808 0.000255377 7.96153e-05 -0.000327632 -0.000258446 0.000674974 0.000187934 -0.0001254 
1682.1 0 -0.000108046 0.00693176 -6.1367e-05 -0.000253724 -0.00609328 0.000929049 0.000125629 8.11987e-05 0.000466354 -0.017019 -2.78835e-05 -9.34068e-05 0.000600537 -0.000318852 0.000266892 -0.000129117 4.84388e-05 0.00103196 0.000256982 8.55179e-05 -0.000390641 -3.96743e-05 0.000331283 0.000456695 -0.000248509 0.000264076 8.16155e-05 -0.000306509 -0.000260675 0.00065926 0.000186119 -0.000124289 
1682.45 0 -9.00229e-05 0.00717419 -6.52541e-05 -0.00024616 -0.0054769 0.000917305 0.000104615 9.04695e-05 0.000470885 -0.0170094 -1.34546e-05 -7.36159e-05 0.000588959 -0.000297299 0.000262588 -0.000138241 9.57996e-05 0.00105642 0.000282373 7.86387e-05 -0.000403695 -5.49481e-05 0.00031371 0.000445247 -0.000243177 0.000271586 8.39783e-05 -0.000284618 -0.000261821 0.00064183 0.000183697 -0.000124955 
1682.8 0 -7.41409e-05 0.00740779 -6.92363e-05 -0.000238225 -0.00485905 0.000905017 8.41772e-05 9.96744e-05 0.000473736 -0.016984 3.52531e-06 -5.69281e-05 0.000570743 -0.00027522 0.000254716 -0.00014509 0.000143912 0.00107786 0.000303097 6.90034e-05 -0.000415589 -6.87638e-05 0.000297495 0.000431787 -0.000237117 0.000277547 8.63161e-05 -0.000262494 -0.000261595 0.000621643 0.000179985 -0.00012578 
1683.15 0 -5.92191e-05 0.00763354 -7.29086e-05 -0.000230653 -0.00424061 0.000896316 6.40302e-05 0.000108476 0.000473595 -0.0169449 2.39865e-05 -4.08016e-05 0.00054706 -0.000253933 0.000244502 -0.000148418 0.000192678 0.00109708 0.000320939 5.7842e-05 -0.000425665 -8.13455e-05 0.0002836 0.000416334 -0.000230925 0.000283514 8.81961e-05 -0.00024087 -0.000258626 0.000599384 0.000174226 -0.000126782 
1683.5 0 -4.51711e-05 0.00784985 -7.76578e-05 -0.000224281 -0.00362134 0.000892003 4.37985e-05 0.000119331 0.000471289 -0.0168932 4.77143e-05 -2.24481e-05 0.000521135 -0.000234934 0.000231661 -0.000149449 0.000240609 0.00111549 0.00033662 4.48048e-05 -0.000433735 -9.40979e-05 0.00027091 0.000399715 -0.000224934 0.000291869 8.945e-05 -0.000220368 -0.000252688 0.000575017 0.000166007 -0.000129026 
1683.85 0 -3.14513e-05 0.00805483 -8.39538e-05 -0.000219558 -0.0029992 0.000890854 2.30776e-05 0.000134669 0.000469464 -0.0168286 7.44744e-05 -1.44309e-06 0.000495848 -0.000219349 0.00021725 -0.000149874 0.000287305 0.00113373 0.000350325 2.90633e-05 -0.000441599 -0.000107711 0.000257665 0.00038284 -0.000218578 0.000303387 9.05137e-05 -0.000201229 -0.000245497 0.000548216 0.000156303 -0.000132285 
1684.2 0 -1.76695e-05 0.00824737 -9.03801e-05 -0.000215576 -0.00237475 0.000891573 1.48557e-06 0.000154441 0.000470228 -0.0167506 0.000104819 2.03137e-05 0.000471231 -0.000206551 0.000203599 -0.000149766 0.000331513 0.0011503 0.000362056 1.25779e-05 -0.000450767 -0.000121257 0.000244413 0.000365214 -0.000212224 0.000314934 9.12689e-05 -0.000182675 -0.000239002 0.000520224 0.000146278 -0.000135901 
1684.55 0 -3.52115e-06 0.00842719 -9.58441e-05 -0.000211485 -0.00175019 0.000892339 -2.15321e-05 0.00017703 0.000474148 -0.01666 0.000139105 4.09921e-05 0.000445935 -0.00019621 0.000192827 -0.000146007 0.000370486 0.00116283 0.000371471 -1.19522e-06 -0.000460394 -0.000134443 0.000232859 0.000345872 -0.000207008 0.000322985 9.17703e-05 -0.000164364 -0.000233214 0.000491926 0.000137178 -0.000139788 
1684.9 0 1.13645e-05 0.00859423 -0.000100595 -0.00020737 -0.00112954 0.000892806 -4.43559e-05 0.000200545 0.000480654 -0.0165572 0.000176941 5.95166e-05 0.000419134 -0.000188362 0.000187165 -0.000137804 0.000403918 0.00116963 0.000379029 -1.23938e-05 -0.000468807 -0.00014832 0.000223589 0.000324752 -0.000202279 0.000327662 9.19851e-05 -0.00014673 -0.000227304 0.000463635 0.000129297 -0.000143533 
1685.25 0 2.63478e-05 0.00874786 -0.000105539 -0.000203278 -0.000515213 0.000893814 -6.4738e-05 0.000222286 0.000488846 -0.0164425 0.000219322 7.33377e-05 0.00039072 -0.000182791 0.000186592 -0.000127779 0.000434817 0.00117089 0.000386359 -2.24284e-05 -0.000474364 -0.000165003 0.00021592 0.000302134 -0.000196336 0.000329802 9.07833e-05 -0.000130205 -0.0002208 0.000435366 0.000121733 -0.000146813 
1685.6 0 4.08551e-05 0.00888911 -0.000110488 -0.00019938 9.20894e-05 0.000895513 -8.20547e-05 0.000241659 0.000498314 -0.0163141 0.000267157 8.05025e-05 0.000361465 -0.000179888 0.000187169 -0.000117907 0.000464868 0.00116878 0.00039539 -3.08905e-05 -0.000476097 -0.000185891 0.000208523 0.000279014 -0.00018893 0.00032871 8.77307e-05 -0.000114352 -0.000214055 0.000407663 0.000114747 -0.000148893 
1685.95 0 5.47884e-05 0.00901989 -0.000114606 -0.000195339 0.000690448 0.000898689 -9.65538e-05 0.000260473 0.000509556 -0.0161708 0.000319563 8.33975e-05 0.000334022 -0.00018022 0.000185441 -0.000108593 0.000493356 0.00116426 0.00040715 -3.76632e-05 -0.000473614 -0.000209323 0.000200972 0.000256716 -0.000180936 0.000325469 8.35136e-05 -9.95633e-05 -0.000208936 0.000381692 0.000109766 -0.000148022 
1686.3 0 6.76803e-05 0.0091407 -0.000117176 -0.00019041 0.00127687 0.000904555 -0.000107833 0.00027977 0.000521763 -0.0160129 0.000374637 8.46698e-05 0.000311051 -0.000184659 0.000180701 -0.000100238 0.000520055 0.00115487 0.000420363 -4.36855e-05 -0.000468503 -0.000233565 0.000193994 0.000235608 -0.000171974 0.000322165 7.94365e-05 -8.68707e-05 -0.000205623 0.000357475 0.000106707 -0.000144959 
1686.65 0 7.89987e-05 0.00925092 -0.00011726 -0.000185126 0.00185025 0.000912131 -0.000113558 0.000299361 0.000534455 -0.0158408 0.000429591 8.54523e-05 0.00029354 -0.000192012 0.000171337 -9.22929e-05 0.000545611 0.00113935 0.000434674 -5.03369e-05 -0.000462658 -0.000257737 0.00018686 0.000215119 -0.000162346 0.000318321 7.62355e-05 -7.59206e-05 -0.000203139 0.000334409 0.000104147 -0.000143016 
1687 0 8.95135e-05 0.0093504 -0.000115328 -0.000180123 0.00241321 0.000918277 -0.000111816 0.000318549 0.000548667 -0.0156554 0.000481712 8.61303e-05 0.000278675 -0.000198605 0.000158014 -8.38168e-05 0.000570439 0.00111994 0.000449114 -5.76e-05 -0.000455867 -0.000280233 0.000179715 0.00019354 -0.000153203 0.000313188 7.36956e-05 -6.6825e-05 -0.000202113 0.000313058 0.000102036 -0.000143308 
1687.35 0 0.00010131 0.00943933 -0.000113544 -0.000175047 0.0029685 0.000922349 -0.000102813 0.000338064 0.000564329 -0.0154594 0.000528998 8.54751e-05 0.000264026 -0.000201215 0.000145296 -7.46138e-05 0.000594875 0.00110005 0.00046089 -6.4663e-05 -0.000447961 -0.000301076 0.00017399 0.000169755 -0.000145174 0.0003079 7.17204e-05 -5.90115e-05 -0.000203274 0.000293184 0.000100089 -0.000146063 
1687.7 0 0.000114957 0.00951897 -0.000112337 -0.000168541 0.00351528 0.000927956 -8.76484e-05 0.000360412 0.000581183 -0.0152564 0.000571366 8.14024e-05 0.000249906 -0.000199449 0.000135413 -6.46017e-05 0.000619907 0.00108142 0.000469011 -6.81965e-05 -0.00044171 -0.000321952 0.000170756 0.000144054 -0.000139634 0.000303349 7.05383e-05 -5.11046e-05 -0.0002052 0.000273861 9.65198e-05 -0.000151195 
1688.05 0 0.000128725 0.0095913 -0.000111426 -0.000161008 0.00405234 0.000937491 -6.82185e-05 0.000386586 0.00060007 -0.0150493 0.000609853 7.42575e-05 0.00023503 -0.000194594 0.000129814 -5.30752e-05 0.00064548 0.00106377 0.000475329 -6.46688e-05 -0.000438607 -0.00034301 0.000169392 0.000117709 -0.000136677 0.000299209 7.04218e-05 -4.25e-05 -0.00020501 0.000254936 8.96857e-05 -0.000156979 
1688.4 0 0.000141227 0.00965717 -0.000110747 -0.000153383 0.0045804 0.000949161 -4.90793e-05 0.000416545 0.000620838 -0.0148376 0.000644124 6.70352e-05 0.000216004 -0.000186105 0.000130589 -3.98453e-05 0.000671703 0.0010479 0.000481989 -5.45783e-05 -0.000437427 -0.00036366 0.000167986 9.21049e-05 -0.000133465 0.000294613 7.04053e-05 -3.42242e-05 -0.000201625 0.000234911 8.02306e-05 -0.000161648 
1688.75 0 0.000153164 0.00971564 -0.000111671 -0.00014552 0.00509839 0.000960239 -3.31963e-05 0.000447791 0.000640965 -0.0146176 0.00067509 6.12164e-05 0.000190957 -0.00017301 0.000136575 -2.51748e-05 0.000699943 0.00103495 0.000488735 -3.95613e-05 -0.000437003 -0.000384148 0.000164253 6.89866e-05 -0.000128321 0.000288959 6.86726e-05 -2.77069e-05 -0.000196397 0.00021314 7.03483e-05 -0.000164248 
1689.1 0 0.00016551 0.00976582 -0.000114267 -0.000137794 0.00560383 0.000969071 -1.96673e-05 0.000475661 0.000656325 -0.0143881 0.000706956 5.68012e-05 0.000162261 -0.00015672 0.000145037 -7.97179e-06 0.00072959 0.00102684 0.000494341 -2.14409e-05 -0.000437361 -0.000405567 0.000156725 4.87482e-05 -0.000121226 0.000282628 6.63154e-05 -2.30534e-05 -0.000188783 0.000190955 6.17512e-05 -0.000164767 
1689.45 0 0.00017857 0.0098073 -0.000115803 -0.000130299 0.00609579 0.000975394 -6.54582e-06 0.000498595 0.000662951 -0.0141487 0.000741343 5.3368e-05 0.000131926 -0.000139134 0.00015403 1.13778e-05 0.000759059 0.001027 0.000498334 -3.90852e-06 -0.000439064 -0.000427633 0.000146054 2.98512e-05 -0.000112062 0.000276429 6.44865e-05 -1.88013e-05 -0.000179108 0.00016975 5.47165e-05 -0.000165044 
1689.8 0 0.000191051 0.00984046 -0.000115169 -0.000122325 0.00657311 0.000980368 5.47786e-06 0.000516669 0.000660056 -0.0138986 0.000774093 4.97342e-05 0.000100908 -0.000120882 0.000161793 3.1659e-05 0.000786456 0.00103425 0.000502281 1.16525e-05 -0.000441061 -0.000448579 0.000133754 1.24898e-05 -0.000102442 0.000270478 6.17055e-05 -1.41638e-05 -0.000169095 0.00014965 4.85579e-05 -0.00016655 
1690.15 0 0.000202219 0.00986718 -0.000113092 -0.000114481 0.00703341 0.000983385 1.5004e-05 0.000528715 0.00065091 -0.0136389 0.000800525 4.46404e-05 7.04607e-05 -0.000101359 0.000168676 5.34395e-05 0.000810962 0.00104351 0.000507424 2.6619e-05 -0.000442517 -0.000467779 0.000120453 -3.40938e-06 -9.43826e-05 0.000264515 5.79399e-05 -8.89997e-06 -0.000158638 0.000129682 4.27308e-05 -0.00016911 
1690.5 0 0.000213436 0.00988843 -0.000110513 -0.000108188 0.00747474 0.000984806 2.49528e-05 0.000535638 0.000639571 -0.0133708 0.000819528 3.88948e-05 4.12404e-05 -7.95448e-05 0.000176796 7.82616e-05 0.000833148 0.00104977 0.000514204 4.28584e-05 -0.000442341 -0.0004854 0.000106735 -1.75059e-05 -8.80896e-05 0.000257552 5.36711e-05 -2.06871e-06 -0.000147126 0.000109694 3.63947e-05 -0.000172255 
1690.85 0 0.000225381 0.0099026 -0.000107436 -0.000103309 0.00789699 0.000986375 3.84179e-05 0.000540099 0.000626603 -0.013096 0.000830347 3.45613e-05 1.24135e-05 -5.67591e-05 0.000186823 0.000106013 0.000852445 0.00105069 0.000521894 6.31324e-05 -0.000438759 -0.000500069 9.34692e-05 -2.78339e-05 -8.13609e-05 0.000249507 4.9598e-05 5.82444e-06 -0.00013467 9.05133e-05 2.94192e-05 -0.000175851 
1691.2 0 0.000238137 0.00990822 -0.000104187 -9.85787e-05 0.00830145 0.000988184 5.56768e-05 0.000544446 0.000610123 -0.0128143 0.000832764 3.12462e-05 -1.601e-05 -3.65537e-05 0.000196646 0.000134427 0.000868092 0.00104683 0.000528563 8.53682e-05 -0.000432052 -0.000512131 7.99674e-05 -3.31881e-05 -7.29997e-05 0.000242191 4.73062e-05 1.35651e-05 -0.000121869 7.30182e-05 2.19682e-05 -0.000178961 
1691.55 0 0.000252605 0.00990561 -0.000101235 -9.34699e-05 0.00868881 0.000989989 7.66064e-05 0.000551945 0.000590653 -0.0125237 0.000828992 2.64968e-05 -4.24879e-05 -1.88083e-05 0.000204976 0.000162477 0.000880933 0.00104023 0.000533432 0.000106475 -0.000423914 -0.000523115 6.5173e-05 -3.4469e-05 -6.4545e-05 0.000236097 4.57995e-05 2.16395e-05 -0.000109853 5.79658e-05 1.31037e-05 -0.000180582 
1691.9 0 0.000269048 0.00989559 -9.7785e-05 -8.83952e-05 0.00905994 0.000992414 0.000100897 0.000563517 0.000570133 -0.0122224 0.000821568 1.80228e-05 -6.65774e-05 1.12535e-07 0.000213661 0.000191892 0.000892407 0.00103141 0.000536591 0.000127083 -0.00041601 -0.000533587 4.9606e-05 -3.43435e-05 -5.88817e-05 0.000230061 4.40618e-05 3.15044e-05 -9.95327e-05 4.4632e-05 2.62495e-06 -0.000180831 
1692.25 0 0.000286489 0.00987869 -9.21677e-05 -8.37862e-05 0.00941668 0.000995566 0.000128702 0.000577063 0.000549916 -0.0119106 0.000813713 5.58735e-06 -8.92123e-05 2.23317e-05 0.000225129 0.000222186 0.000903606 0.00101942 0.000537613 0.000148157 -0.000408866 -0.00054359 3.60051e-05 -3.51596e-05 -5.74884e-05 0.000223351 4.1843e-05 4.24261e-05 -9.1988e-05 3.09505e-05 -8.18875e-06 -0.000179771 
1692.6 0 0.000304151 0.0098541 -8.46577e-05 -7.88975e-05 0.00976115 0.000999008 0.00015748 0.000589977 0.00053015 -0.0115892 0.000805797 -7.09461e-06 -0.000110847 4.70683e-05 0.000240536 0.000249088 0.000914579 0.00100257 0.000535391 0.000168315 -0.000401612 -0.00055247 2.68254e-05 -3.75222e-05 -5.80085e-05 0.000216177 3.89118e-05 5.29895e-05 -8.74541e-05 1.67981e-05 -1.77919e-05 -0.00017663 
1692.95 0 0.000321194 0.00982164 -7.72304e-05 -7.24917e-05 0.0100931 0.00100255 0.000184215 0.000602492 0.000511932 -0.0112611 0.00079419 -1.51369e-05 -0.000130874 7.16106e-05 0.00025926 0.000268869 0.00092511 0.000980113 0.000529653 0.000184906 -0.000395588 -0.000559828 2.09399e-05 -4.08672e-05 -5.79715e-05 0.000209121 3.45621e-05 6.33086e-05 -8.47847e-05 2.95759e-06 -2.56525e-05 -0.000171465 
1693.3 0 0.000336345 0.00978169 -7.04461e-05 -6.52124e-05 0.0104125 0.00100501 0.00021098 0.000615494 0.000497225 -0.0109303 0.000777262 -1.75309e-05 -0.000149177 9.42593e-05 0.00027771 0.000281502 0.000936189 0.000951961 0.00052216 0.000197246 -0.000392701 -0.000565923 1.56502e-05 -4.52799e-05 -5.78536e-05 0.000203488 2.78853e-05 7.34604e-05 -8.34031e-05 -1.19564e-05 -3.26586e-05 -0.000165274 
1693.65 0 0.000350102 0.00973611 -6.38859e-05 -5.88852e-05 0.0107209 0.00100583 0.000237215 0.000630537 0.000485925 -0.0106005 0.000755967 -1.64037e-05 -0.000166291 0.000116484 0.00029308 0.000289582 0.000949009 0.000919537 0.00051474 0.000204741 -0.000392775 -0.000571506 9.86359e-06 -5.15072e-05 -5.87964e-05 0.000200363 1.93715e-05 8.30392e-05 -8.22299e-05 -2.97275e-05 -3.9116e-05 -0.000158933 
1694 0 0.000363543 0.00968576 -5.80961e-05 -5.36286e-05 0.0110192 0.00100538 0.000257795 0.000650189 0.000476316 -0.0102749 0.000731933 -1.27217e-05 -0.000181254 0.000141564 0.000305305 0.000295531 0.00096351 0.000886812 0.000507142 0.000204901 -0.000395286 -0.000576001 3.92326e-06 -6.04187e-05 -5.98462e-05 0.000199874 1.03752e-05 9.30337e-05 -8.09099e-05 -4.97337e-05 -4.42334e-05 -0.000153567 
1694.35 0 0.000376897 0.00962907 -5.30811e-05 -4.82091e-05 0.0113083 0.00100279 0.000271253 0.000675176 0.000467003 -0.00995274 0.000707839 -7.37243e-06 -0.000192369 0.000169472 0.000315344 0.000299219 0.000978729 0.000856855 0.000498978 0.00019635 -0.000399515 -0.000579771 -1.37135e-06 -7.16553e-05 -5.87451e-05 0.000201557 2.85581e-06 0.000104686 -7.94339e-05 -6.96381e-05 -4.80051e-05 -0.000149427 
1694.7 0 0.000390385 0.0095655 -4.74287e-05 -4.27664e-05 0.0115872 0.000999157 0.000279617 0.000703931 0.000456569 -0.00963005 0.000686705 -2.63496e-07 -0.000199314 0.000195745 0.000323993 0.000299824 0.000995302 0.000829851 0.000489636 0.000180954 -0.000404721 -0.000584543 -5.65215e-06 -8.33658e-05 -5.52273e-05 0.000204136 -1.92141e-06 0.000117039 -7.76608e-05 -8.79303e-05 -5.23407e-05 -0.000144963 
1695.05 0 0.000403316 0.00949603 -3.91898e-05 -3.89179e-05 0.0118523 0.000996778 0.000284731 0.000733787 0.000444207 -0.00930547 0.000669675 1.03011e-05 -0.000204409 0.000215926 0.000332591 0.000296841 0.00101365 0.000804225 0.00047795 0.000163022 -0.000409852 -0.000590884 -9.64682e-06 -9.41002e-05 -5.06323e-05 0.000206806 -5.428e-06 0.000129474 -7.5189e-05 -0.000104326 -5.82458e-05 -0.000139264 
1695.4 0 0.000414858 0.0094208 -2.87867e-05 -3.79347e-05 0.0121028 0.000994201 0.000286959 0.000762242 0.00043036 -0.00897978 0.000655791 2.42191e-05 -0.000209762 0.000229623 0.000342107 0.000290557 0.00103368 0.000779018 0.000464562 0.000144831 -0.000413752 -0.00059744 -1.43206e-05 -0.000104823 -4.59895e-05 0.000208809 -8.98263e-06 0.000142919 -7.15155e-05 -0.000119932 -6.58543e-05 -0.000133098 
1695.75 0 0.000424279 0.00933983 -1.8198e-05 -3.78798e-05 0.012342 0.000988808 0.000286329 0.000788068 0.000415374 -0.00865126 0.000643915 3.9453e-05 -0.000215949 0.000239382 0.000353073 0.000282423 0.00105592 0.000753105 0.000451355 0.000124637 -0.000416877 -0.000602729 -1.88409e-05 -0.00011644 -4.27606e-05 0.000210316 -1.22103e-05 0.000157988 -6.81283e-05 -0.000135573 -7.35517e-05 -0.000127171 
1696.1 0 0.000431953 0.0092539 -9.43044e-06 -3.53474e-05 0.0125711 0.000979639 0.000282929 0.000811473 0.000399092 -0.00831864 0.000633324 5.22263e-05 -0.000224077 0.000247619 0.000364547 0.000271643 0.00107911 0.000724995 0.000439466 0.000101389 -0.000419884 -0.000607051 -2.12711e-05 -0.000127792 -4.16816e-05 0.000212402 -1.51566e-05 0.000174133 -6.67127e-05 -0.000150888 -7.97165e-05 -0.000121685 
1696.45 0 0.00043856 0.00916398 -3.4593e-06 -2.91663e-05 0.0127878 0.00096771 0.000277144 0.000832591 0.000383421 -0.00798221 0.000623607 5.95704e-05 -0.000234339 0.000255388 0.000375614 0.000258257 0.00110051 0.000695148 0.000428618 7.80375e-05 -0.000422644 -0.00061011 -2.16821e-05 -0.00013769 -4.26834e-05 0.000214713 -1.82624e-05 0.000189954 -6.68532e-05 -0.000165957 -8.5058e-05 -0.000116026 
1696.8 0 0.000444402 0.00907086 1.20598e-07 -2.12266e-05 0.0129894 0.000954515 0.000269309 0.000850506 0.000369643 -0.00764353 0.000614154 6.31081e-05 -0.000245222 0.000261836 0.000386083 0.000243169 0.00111917 0.000667322 0.000418398 5.79874e-05 -0.000425057 -0.000610518 -2.05711e-05 -0.00014589 -4.5352e-05 0.000217026 -2.13198e-05 0.000204729 -6.72698e-05 -0.000181259 -9.04034e-05 -0.000110502 
1697.15 0 0.000450205 0.00897421 2.17809e-06 -1.37034e-05 0.0131778 0.000940969 0.000258088 0.00086424 0.000355313 -0.00730487 0.00060419 6.73483e-05 -0.00025627 0.000264806 0.000395191 0.000226443 0.00113571 0.000645843 0.000410275 4.26659e-05 -0.000426379 -0.000608706 -1.89978e-05 -0.000153028 -4.70063e-05 0.000219536 -2.4695e-05 0.000218835 -6.63537e-05 -0.000196614 -9.61478e-05 -0.000105082 
1697.5 0 0.000456032 0.00887478 3.752e-06 -7.54477e-06 0.0133578 0.000925355 0.00024287 0.000874426 0.00033935 -0.00696739 0.000593381 7.72079e-05 -0.000270696 0.000262822 0.000401786 0.000208048 0.00115111 0.000632378 0.000406074 3.15613e-05 -0.00042568 -0.000606489 -1.85577e-05 -0.000159661 -4.49714e-05 0.000221238 -2.89684e-05 0.000232742 -6.31389e-05 -0.000211914 -0.000101622 -9.84345e-05 
1697.85 0 0.000461805 0.00877098 4.02031e-06 -3.69131e-06 0.0135317 0.00090695 0.000225479 0.00088251 0.000323209 -0.00663126 0.000584004 9.19873e-05 -0.000291147 0.000258375 0.000406213 0.000188144 0.00116388 0.000624378 0.000405747 2.46097e-05 -0.000423043 -0.000603701 -1.89325e-05 -0.000166381 -3.99889e-05 0.000222017 -3.57975e-05 0.000246692 -5.88931e-05 -0.000226241 -0.000106573 -8.90186e-05 
1698.2 0 0.000466788 0.00865994 1.92692e-06 -1.31587e-06 0.0137025 0.000888778 0.000206971 0.00088888 0.000306348 -0.00629312 0.00058053 0.000107216 -0.000313802 0.000254083 0.000408915 0.000169078 0.00116995 0.000616066 0.000406473 2.4177e-05 -0.000419548 -0.000598251 -1.85855e-05 -0.00017378 -3.35963e-05 0.000220511 -4.56561e-05 0.000260624 -5.45968e-05 -0.000238935 -0.000112161 -7.81324e-05 
1698.55 0 0.000470151 0.0085424 -4.52474e-07 6.55999e-07 0.0138713 0.000873205 0.000188111 0.000893669 0.000286921 -0.00594944 0.000583462 0.00012119 -0.000333956 0.000248112 0.0004069 0.000154156 0.0011687 0.000606077 0.000405835 3.04545e-05 -0.000415464 -0.00059075 -1.76712e-05 -0.000180933 -2.55411e-05 0.000215982 -5.7342e-05 0.000274991 -4.96174e-05 -0.000250729 -0.00011844 -6.7176e-05 
1698.9 0 0.000472752 0.00841939 -1.19565e-06 1.2851e-06 0.0140335 0.000860472 0.000170197 0.000897723 0.000264502 -0.00560215 0.000587745 0.000132464 -0.000352847 0.000239443 0.000399693 0.000144468 0.00116279 0.000596684 0.00040345 4.24706e-05 -0.000409729 -0.000583808 -1.76429e-05 -0.000186807 -1.63026e-05 0.000210087 -7.14318e-05 0.000288973 -4.49186e-05 -0.00026201 -0.000123963 -5.63088e-05 
1699.25 0 0.000476098 0.0082907 -1.05022e-06 8.81605e-07 0.0141854 0.000850559 0.000154912 0.000898883 0.000239241 -0.00525705 0.000590561 0.000138894 -0.000371905 0.000230383 0.000390747 0.000139374 0.0011548 0.000587609 0.000399968 5.82768e-05 -0.000403093 -0.00057805 -1.88605e-05 -0.000192146 -7.99048e-06 0.000204141 -8.78864e-05 0.000301847 -4.12653e-05 -0.000273282 -0.000128409 -4.57635e-05 
1699.6 0 0.000480875 0.0081564 -2.13872e-07 8.6102e-07 0.0143269 0.000841779 0.000142009 0.000894568 0.000211618 -0.00491773 0.000594586 0.00013853 -0.000390322 0.000221672 0.000382783 0.000138829 0.00114614 0.00057843 0.000395323 7.33405e-05 -0.00039686 -0.000572167 -2.09095e-05 -0.000199427 -1.66984e-06 0.000197549 -0.000106197 0.000314249 -3.7676e-05 -0.000284919 -0.000132375 -3.43666e-05 
1699.95 0 0.000487751 0.00801635 4.04083e-07 8.67925e-07 0.0144608 0.000829913 0.000128178 0.000885779 0.000182188 -0.00458051 0.000600218 0.000133364 -0.00041024 0.000212285 0.000376631 0.000142919 0.00113642 0.00056727 0.000388405 8.48871e-05 -0.000390876 -0.000565199 -2.38268e-05 -0.000210087 2.84421e-06 0.000189926 -0.000126234 0.000327235 -3.36194e-05 -0.00029609 -0.000136537 -2.15372e-05 
1700.3 0 0.00049793 0.00787107 -1.35833e-06 5.265e-07 0.0145878 0.000813007 0.000112796 0.00087465 0.000150212 -0.00423965 0.000601921 0.000126423 -0.000433207 0.000203339 0.000370813 0.000149458 0.00112498 0.000550983 0.000379238 9.33008e-05 -0.000384402 -0.000558256 -2.79215e-05 -0.000223375 6.68232e-06 0.000182665 -0.000147729 0.000340543 -2.88649e-05 -0.000305415 -0.000141797 -7.93868e-06 
1700.65 0 0.000511195 0.00772214 -4.63934e-06 1.00026e-06 0.0147058 0.00079416 9.94463e-05 0.000863143 0.000116253 -0.00389581 0.000596217 0.000118145 -0.000456723 0.000197147 0.000362258 0.000156326 0.0011119 0.00053042 0.000367797 9.94079e-05 -0.000376406 -0.000552927 -3.32207e-05 -0.000237293 9.74805e-06 0.000176102 -0.00016942 0.000353651 -2.32227e-05 -0.000312764 -0.000149142 6.52159e-06 
1701 0 0.000524532 0.00756958 -6.87624e-06 3.01966e-06 0.0148139 0.000776073 8.94602e-05 0.000850944 8.20641e-05 -0.00355255 0.000585434 0.000108375 -0.000478647 0.000193908 0.000350736 0.000162604 0.00109925 0.000509031 0.000354537 0.000102832 -0.00036574 -0.000549122 -3.95102e-05 -0.000250256 1.13377e-05 0.000169677 -0.00019041 0.000366953 -1.71718e-05 -0.000320123 -0.000158232 2.19208e-05 
1701.35 0 0.00053521 0.00741164 -7.13978e-06 6.78013e-06 0.0149134 0.000756872 8.04683e-05 0.000835463 4.96923e-05 -0.00320961 0.000571935 9.82388e-05 -0.000498846 0.000193448 0.000339284 0.000167924 0.00108825 0.000489284 0.000340992 0.000102804 -0.000352861 -0.000545491 -4.7152e-05 -0.000261743 1.16618e-05 0.000164449 -0.000210223 0.000380253 -1.27143e-05 -0.000328078 -0.000167866 3.74593e-05 
1701.7 0 0.000543114 0.00724735 -5.08825e-06 1.153e-05 0.0150046 0.000735665 7.18598e-05 0.000817232 2.08401e-05 -0.00286472 0.000555836 8.77659e-05 -0.000516598 0.000194214 0.000329773 0.000174372 0.00107574 0.000470156 0.000328709 9.8438e-05 -0.000339766 -0.000541546 -5.63e-05 -0.000271955 1.1313e-05 0.000162581 -0.000227275 0.000392417 -1.12776e-05 -0.000336675 -0.000176645 5.14105e-05 
1702.05 0 0.000549251 0.00707795 -9.11253e-07 1.51488e-05 0.0150857 0.000715066 6.49468e-05 0.000800408 -3.10815e-06 -0.00251711 0.000535083 7.72581e-05 -0.000530461 0.00019429 0.000321444 0.000184319 0.00105948 0.000449654 0.000318775 8.91103e-05 -0.000327741 -0.000537702 -6.73469e-05 -0.000281191 1.0367e-05 0.000163637 -0.000240426 0.000402464 -1.1704e-05 -0.000346714 -0.000184442 6.26975e-05 
1702.4 0 0.000553862 0.00690495 3.79584e-06 1.68317e-05 0.0151535 0.000697701 5.91457e-05 0.000787325 -2.22785e-05 -0.00216761 0.00050916 6.97169e-05 -0.00054154 0.000194067 0.000314815 0.000196713 0.00104203 0.000427759 0.0003111 7.48931e-05 -0.000317025 -0.000534064 -7.90972e-05 -0.00028967 8.36014e-06 0.000166048 -0.000250371 0.000410252 -1.27156e-05 -0.000359241 -0.000192406 7.20265e-05 
1702.75 0 0.000556883 0.00672915 7.79192e-06 1.74938e-05 0.015204 0.000682399 5.22704e-05 0.000778073 -3.91288e-05 -0.00181796 0.000480402 6.67101e-05 -0.000551571 0.000197632 0.000311794 0.000206876 0.00102738 0.000404157 0.000303444 5.6419e-05 -0.000306437 -0.000531358 -9.04177e-05 -0.000297055 6.34335e-06 0.000169261 -0.000257975 0.000416849 -1.49104e-05 -0.000373427 -0.00020112 8.02461e-05 
1703.1 0 0.000559145 0.00655082 1.09135e-05 1.8372e-05 0.0152346 0.000668151 4.33729e-05 0.000772171 -5.51961e-05 -0.0014693 0.000450915 6.7345e-05 -0.000560896 0.000207072 0.000310343 0.000213096 0.00101447 0.00037706 0.000294663 3.57078e-05 -0.000295509 -0.000530347 -0.000102025 -0.000303525 6.71438e-06 0.00017337 -0.000264369 0.000423498 -1.8533e-05 -0.000387538 -0.000210016 8.72521e-05 
1703.45 0 0.000560773 0.00636946 1.27983e-05 1.88852e-05 0.0152478 0.000655368 3.41141e-05 0.000766003 -6.96877e-05 -0.00112311 0.000422646 6.90416e-05 -0.000569294 0.000220137 0.000306176 0.00021858 0.00100128 0.000346698 0.000284756 1.65017e-05 -0.000283863 -0.000531071 -0.000114359 -0.000310139 1.01243e-05 0.000178315 -0.000269921 0.000428283 -2.2621e-05 -0.000401704 -0.00021757 9.40863e-05 
1703.8 0 0.000560599 0.0061836 1.38886e-05 1.92831e-05 0.015248 0.000643028 2.59491e-05 0.000752989 -8.34606e-05 -0.000780913 0.000398327 6.96411e-05 -0.000575779 0.000233246 0.000297477 0.000225416 0.000988875 0.000315467 0.000272186 6.83618e-07 -0.000271286 -0.000533091 -0.000126373 -0.000317872 1.57972e-05 0.000183154 -0.000274572 0.000429633 -2.6871e-05 -0.000415315 -0.000223337 0.000101985 
1704.15 0 0.000558068 0.00599221 1.58736e-05 1.96295e-05 0.0152394 0.000629737 1.989e-05 0.00072949 -9.77815e-05 -0.000442354 0.00037947 6.73789e-05 -0.000579447 0.000244132 0.000282962 0.000231832 0.000979183 0.000285279 0.000256673 -1.26778e-05 -0.000259515 -0.000535877 -0.00013765 -0.000325739 2.27218e-05 0.000187464 -0.000279837 0.000428661 -3.15926e-05 -0.000428373 -0.000228563 0.00011168 
1704.5 0 0.000554101 0.0057958 1.95588e-05 1.93294e-05 0.0152222 0.000616891 1.77098e-05 0.000697858 -0.000112491 -0.000107027 0.000365931 6.19132e-05 -0.000580118 0.000256025 0.000262109 0.000237397 0.000973572 0.000257061 0.000239155 -2.46797e-05 -0.000249438 -0.00053842 -0.000148126 -0.000332142 2.85294e-05 0.000191118 -0.000286871 0.000425978 -3.6903e-05 -0.000442627 -0.000234877 0.000122452 
1704.85 0 0.000549668 0.00559484 2.4987e-05 1.98137e-05 0.0151918 0.000606543 2.00269e-05 0.000662665 -0.000127597 0.000225254 0.000356339 5.54716e-05 -0.000578953 0.000273494 0.000236281 0.000246269 0.000969624 0.000230972 0.000221303 -3.48539e-05 -0.000239016 -0.000539166 -0.000157753 -0.000337389 3.25495e-05 0.00019384 -0.000294854 0.000422141 -4.1725e-05 -0.000458605 -0.000243419 0.000131822 
1705.2 0 0.000543666 0.00538919 3.1221e-05 2.21363e-05 0.0151464 0.000597175 2.42296e-05 0.000628609 -0.000142372 0.000556898 0.000347854 5.26008e-05 -0.000577955 0.000294943 0.000207761 0.000261107 0.000963457 0.000207389 0.00020761 -4.24368e-05 -0.000227213 -0.000537169 -0.00016654 -0.000342991 3.69588e-05 0.000195176 -0.000301341 0.000417714 -4.51125e-05 -0.000475636 -0.000253935 0.000139133 
1705.55 0 0.000534977 0.00517853 3.70478e-05 2.51068e-05 0.0150867 0.00058497 2.83611e-05 0.000600588 -0.000154726 0.000890781 0.000339307 5.60035e-05 -0.000578667 0.000316502 0.000177564 0.000278657 0.000954862 0.000185245 0.000200435 -4.88253e-05 -0.000216334 -0.000532074 -0.000174787 -0.000349074 4.20297e-05 0.000195496 -0.000304673 0.000411386 -4.76714e-05 -0.000492281 -0.000265469 0.000145982 
1705.9 0 0.00052559 0.00496444 4.16804e-05 2.75062e-05 0.0150148 0.00056783 3.42133e-05 0.000581462 -0.00016374 0.00122476 0.00033252 6.37029e-05 -0.000580574 0.000337862 0.000147107 0.00029426 0.000944388 0.00016273 0.000196779 -5.72585e-05 -0.000208163 -0.000524387 -0.000182399 -0.000354667 4.46871e-05 0.00019519 -0.000306013 0.000404142 -5.00958e-05 -0.000507645 -0.000278076 0.000153205 
1706.25 0 0.000517979 0.00474889 4.55708e-05 2.84501e-05 0.0149324 0.000547381 4.20798e-05 0.000571068 -0.00017161 0.00155369 0.00032929 7.22508e-05 -0.000580682 0.000361943 0.000117792 0.000304803 0.00093056 0.000141133 0.000195047 -7.02881e-05 -0.000201182 -0.000515829 -0.000188211 -0.000360175 4.42356e-05 0.000195033 -0.000306434 0.000398414 -5.23791e-05 -0.000522077 -0.000290948 0.000159333 
1706.6 0 0.000511516 0.00453265 4.99571e-05 2.93185e-05 0.0148425 0.000526489 4.7442e-05 0.000567647 -0.000181951 0.00187515 0.000328766 7.98005e-05 -0.000578474 0.000391275 8.97102e-05 0.00030856 0.000912673 0.000122695 0.000195974 -8.71749e-05 -0.00019332 -0.000508285 -0.000193101 -0.000367522 4.21617e-05 0.000195761 -0.00030528 0.000394091 -5.31742e-05 -0.000536299 -0.000302384 0.000163688 
1706.95 0 0.000505056 0.00431553 5.52326e-05 3.25801e-05 0.0147464 0.000506937 4.84712e-05 0.000568051 -0.000193727 0.00218871 0.000328978 8.59647e-05 -0.000575517 0.000424701 6.22212e-05 0.000306974 0.000891815 0.00010901 0.000197944 -0.000104259 -0.00018524 -0.000501617 -0.000199117 -0.000377333 3.71735e-05 0.000196849 -0.000301238 0.000390478 -5.15934e-05 -0.000550017 -0.000312044 0.000166858 
1707.3 0 0.000498662 0.00409648 6.01453e-05 3.7533e-05 0.0146426 0.000489893 4.91121e-05 0.000569544 -0.000202734 0.00249441 0.000328659 8.96371e-05 -0.000573424 0.000460261 3.34946e-05 0.000301767 0.000870277 9.85593e-05 0.000198316 -0.000119135 -0.000176552 -0.00049598 -0.000205717 -0.000388706 2.86533e-05 0.00019615 -0.000294171 0.000388104 -4.91141e-05 -0.000563494 -0.000319695 0.000169622 
1707.65 0 0.000492892 0.0038747 6.41358e-05 4.10278e-05 0.0145287 0.000473481 5.07628e-05 0.000571757 -0.000209165 0.00279261 0.000324919 8.87162e-05 -0.000572485 0.000497721 2.04917e-06 0.000293883 0.000852977 8.79605e-05 0.000195775 -0.000132007 -0.000165238 -0.000491461 -0.000212289 -0.000400458 1.83892e-05 0.000192291 -0.000286018 0.000387579 -4.65062e-05 -0.000576976 -0.000324947 0.000172616 
1708 0 0.000487527 0.00365022 6.87148e-05 4.16478e-05 0.0144049 0.000454457 5.28408e-05 0.00057385 -0.000215925 0.00308339 0.000313933 8.30805e-05 -0.000572564 0.000537024 -3.05433e-05 0.000286068 0.000841864 7.67831e-05 0.00018822 -0.000142039 -0.000151493 -0.000487205 -0.000219802 -0.000412102 7.18714e-06 0.000186054 -0.000278216 0.000388468 -4.33245e-05 -0.000589931 -0.000327283 0.000175057 
1708.35 0 0.000481877 0.00342463 7.3714e-05 3.93932e-05 0.0142724 0.000430105 5.91691e-05 0.000573037 -0.000223474 0.00336823 0.000295895 7.46711e-05 -0.00057589 0.000576674 -6.24822e-05 0.000280435 0.000834046 6.47067e-05 0.000174594 -0.000148167 -0.000136459 -0.000483666 -0.000228584 -0.000424336 -4.74405e-06 0.000178522 -0.000271265 0.000388846 -3.99661e-05 -0.000603688 -0.000327653 0.000175468 
1708.7 0 0.000476082 0.00320064 7.70585e-05 3.49175e-05 0.01413 0.000400299 7.4274e-05 0.000565289 -0.000230533 0.00364861 0.000274127 6.48279e-05 -0.000583199 0.000614389 -9.3666e-05 0.000278143 0.000826274 4.82638e-05 0.000155834 -0.000149972 -0.000120905 -0.000481809 -0.000238223 -0.000436367 -1.52374e-05 0.000170831 -0.000265737 0.000385695 -3.67129e-05 -0.000619211 -0.000327478 0.000174741 
1709.05 0 0.000469843 0.00297849 7.76009e-05 2.96591e-05 0.0139743 0.000367996 9.75176e-05 0.000547368 -0.000237156 0.00392259 0.000250355 5.49698e-05 -0.000591001 0.000649689 -0.000123806 0.000278513 0.000815683 2.48241e-05 0.000134927 -0.000148996 -0.000104504 -0.000481959 -0.000248201 -0.000447414 -2.32546e-05 0.000163132 -0.000261326 0.000378602 -3.41323e-05 -0.000635019 -0.000327181 0.000174492 
1709.4 0 0.000464325 0.00275653 7.63409e-05 2.5229e-05 0.0138061 0.000334877 0.000123179 0.00052021 -0.000243979 0.00418784 0.000225588 4.73103e-05 -0.000595491 0.000683986 -0.000151935 0.000282072 0.000800778 -5.96076e-06 0.000115408 -0.000147807 -8.75059e-05 -0.000481826 -0.000257134 -0.000458406 -3.00637e-05 0.000154806 -0.000257319 0.000369208 -3.43618e-05 -0.000649547 -0.000327611 0.000174148 
1709.75 0 0.000461687 0.00253499 7.54854e-05 2.23343e-05 0.01363 0.000303799 0.000147195 0.000485999 -0.000251484 0.00444421 0.000201083 4.30121e-05 -0.00059688 0.000715485 -0.000176163 0.000290295 0.00078161 -4.23076e-05 9.92787e-05 -0.000147974 -7.13316e-05 -0.000478249 -0.000263089 -0.000469916 -3.53298e-05 0.000145318 -0.000253466 0.000359424 -3.70804e-05 -0.000662298 -0.000329648 0.00017282 
1710.1 0 0.000461219 0.00231605 7.63017e-05 2.0408e-05 0.0134498 0.000276732 0.000166372 0.000446666 -0.000260203 0.00469225 0.000177369 4.17847e-05 -0.000598268 0.000742362 -0.000195582 0.0003015 0.000758483 -7.89373e-05 8.74927e-05 -0.000150166 -5.65924e-05 -0.000471582 -0.000266393 -0.00048068 -3.81375e-05 0.000135183 -0.000250658 0.000351257 -4.05379e-05 -0.000673744 -0.000333707 0.000170242 
1710.45 0 0.000460407 0.00210052 7.76869e-05 1.83119e-05 0.0132656 0.000252194 0.000179348 0.000405424 -0.000271404 0.00493161 0.000154438 4.31436e-05 -0.000600149 0.00076758 -0.000213227 0.000311705 0.00073245 -0.000112579 8.0401e-05 -0.000153759 -4.32444e-05 -0.000463597 -0.000268912 -0.000488869 -3.9109e-05 0.000124255 -0.00024884 0.00034551 -4.55748e-05 -0.000684455 -0.000339651 0.000165528 
1710.8 0 0.000457745 0.00188672 7.89625e-05 1.65699e-05 0.0130758 0.000227528 0.000188007 0.000365767 -0.000286014 0.00516146 0.000131017 4.81623e-05 -0.000599457 0.000793776 -0.000232649 0.00031953 0.000706509 -0.000145275 7.76364e-05 -0.00015748 -3.02804e-05 -0.000454206 -0.000270871 -0.000493221 -4.00959e-05 0.000111561 -0.000247165 0.000341219 -5.17455e-05 -0.000694718 -0.000346488 0.000159182 
1711.15 0 0.000453964 0.0016743 8.10189e-05 1.49934e-05 0.0128802 0.000201055 0.000193509 0.000330068 -0.000302916 0.00538243 0.000104575 5.5947e-05 -0.000594299 0.000818619 -0.000252621 0.000326913 0.000683265 -0.000178973 7.72861e-05 -0.000160389 -1.78863e-05 -0.000443558 -0.000270725 -0.000494572 -4.30908e-05 9.84282e-05 -0.000245338 0.000339123 -5.7698e-05 -0.000704149 -0.000352224 0.000152789 
1711.5 0 0.000450051 0.00146473 8.48554e-05 1.23007e-05 0.0126802 0.000173531 0.000195779 0.000298692 -0.000320142 0.00559735 7.49887e-05 6.39849e-05 -0.000585828 0.000840192 -0.000270712 0.000335669 0.000663099 -0.00021132 7.6518e-05 -0.000161463 -7.45225e-06 -0.000432799 -0.000268931 -0.000493402 -4.86332e-05 8.62746e-05 -0.0002439 0.000340509 -6.35112e-05 -0.000712227 -0.00035671 0.000146619 
1711.85 0 0.000444776 0.00125712 9.0535e-05 9.19566e-06 0.0124763 0.000146339 0.000194051 0.000270343 -0.000335512 0.00580843 4.48083e-05 7.16396e-05 -0.000577643 0.000859361 -0.000287089 0.000346723 0.00064489 -0.000238723 7.28388e-05 -0.000161215 9.90435e-07 -0.000422019 -0.00026665 -0.000489086 -5.52839e-05 7.47542e-05 -0.000242108 0.000344226 -6.84318e-05 -0.000719584 -0.000360997 0.000140645 
1712.2 0 0.000436414 0.00104889 9.64851e-05 7.51031e-06 0.0122692 0.000119531 0.00018825 0.000244818 -0.000347597 0.00601938 1.58417e-05 7.87218e-05 -0.000572336 0.000877291 -0.000302997 0.000358887 0.000626489 -0.000261994 6.61079e-05 -0.000162209 8.10752e-06 -0.000411061 -0.00026302 -0.000482563 -6.08919e-05 6.28821e-05 -0.000238989 0.000348385 -7.1769e-05 -0.000727297 -0.000364469 0.000135568 
1712.55 0 0.000425594 0.000840539 0.000101184 7.23128e-06 0.0120582 9.35669e-05 0.000179596 0.000222763 -0.000357071 0.00623485 -1.15822e-05 8.51194e-05 -0.000567998 0.000893178 -0.000318026 0.000369523 0.00060603 -0.000284099 5.79647e-05 -0.000165264 1.45078e-05 -0.000400821 -0.000257344 -0.000475119 -6.40907e-05 4.93788e-05 -0.000234899 0.000351731 -7.40905e-05 -0.000734938 -0.00036713 0.000132012 
1712.9 0 0.000413143 0.000633806 0.000106041 7.16255e-06 0.0118402 6.93479e-05 0.000167585 0.000202582 -0.000365705 0.0064535 -3.68465e-05 9.05468e-05 -0.000562574 0.000907012 -0.000330879 0.000377411 0.000581606 -0.000305097 4.89158e-05 -0.000169668 2.12308e-05 -0.000392031 -0.000250549 -0.000467649 -6.4672e-05 3.3238e-05 -0.000231329 0.000353877 -7.50887e-05 -0.000741515 -0.000370481 0.000129213 
1713.25 0 0.000399073 0.000430448 0.000112327 6.86169e-06 0.0116144 4.49869e-05 0.000150356 0.000182499 -0.000375217 0.00666989 -5.79159e-05 9.2396e-05 -0.000558556 0.000920338 -0.000341203 0.000382272 0.000552597 -0.000323872 3.82101e-05 -0.000175233 2.78117e-05 -0.000383979 -0.000243585 -0.000461128 -6.32181e-05 1.54894e-05 -0.000228275 0.000354956 -7.43292e-05 -0.000746887 -0.000374306 0.000126329 
1713.6 0 0.000384613 0.000231466 0.000118454 5.91596e-06 0.0113794 1.96594e-05 0.000129192 0.000162697 -0.00038589 0.00688005 -7.30605e-05 8.72825e-05 -0.00055974 0.000934332 -0.00034831 0.00038454 0.000518653 -0.000342544 2.51522e-05 -0.00018176 3.35507e-05 -0.000375791 -0.000237161 -0.000454943 -6.0117e-05 -2.51546e-06 -0.000225055 0.000354936 -7.21086e-05 -0.000750829 -0.000376545 0.000123316 
1713.95 0 0.000370378 3.52599e-05 0.00012178 4.93344e-06 0.0111347 -4.64572e-06 0.000105872 0.000143029 -0.000395121 0.00708176 -8.34851e-05 7.6536e-05 -0.000566222 0.000948066 -0.000352142 0.000385163 0.000478373 -0.000365151 1.16405e-05 -0.00018921 4.01112e-05 -0.000368011 -0.000231066 -0.000448777 -5.61235e-05 -1.96935e-05 -0.000221701 0.000353818 -6.92307e-05 -0.000753209 -0.000377047 0.000120368 
1714.3 0 0.000354555 -0.000159339 0.000121713 4.92381e-06 0.0108843 -2.81644e-05 7.99456e-05 0.000122477 -0.000401163 0.00727375 -9.08538e-05 6.29387e-05 -0.000573962 0.00095758 -0.000352404 0.000386428 0.00043273 -0.000392801 5.0059e-07 -0.000199604 4.75707e-05 -0.000360665 -0.000223939 -0.000443436 -5.23582e-05 -3.43663e-05 -0.000217895 0.000351309 -6.63134e-05 -0.000753298 -0.00037782 0.000117849 
1714.65 0 0.00033506 -0.000351666 0.000119891 5.29647e-06 0.0106323 -5.17267e-05 5.287e-05 0.000100436 -0.000402088 0.00745549 -9.58268e-05 4.84005e-05 -0.000581113 0.000960465 -0.000347541 0.000390992 0.000385467 -0.000422678 -8.65552e-06 -0.000212485 5.38745e-05 -0.000353339 -0.000215571 -0.000439769 -4.87681e-05 -4.6156e-05 -0.000213605 0.000348091 -6.36124e-05 -0.000750729 -0.000379109 0.00011623 
1715 0 0.000313053 -0.000539923 0.000118243 5.86763e-06 0.0103785 -7.46145e-05 2.69955e-05 7.78664e-05 -0.000396516 0.00762726 -9.90452e-05 3.35579e-05 -0.000588088 0.000957018 -0.000339124 0.00039688 0.000339043 -0.000451807 -1.73219e-05 -0.000224662 5.85121e-05 -0.000345272 -0.000207666 -0.000438594 -4.49408e-05 -5.58708e-05 -0.000211193 0.000344972 -6.14929e-05 -0.000746 -0.000379986 0.000116163 
1715.35 0 0.000291577 -0.00072429 0.000118277 6.98013e-06 0.0101209 -9.63518e-05 1.40574e-06 5.5233e-05 -0.000385711 0.00778822 -0.000103151 1.8286e-05 -0.000594346 0.000947269 -0.00033052 0.000400265 0.000292415 -0.000479485 -2.62085e-05 -0.00023285 6.26868e-05 -0.000335491 -0.000202558 -0.000439684 -4.0429e-05 -6.4163e-05 -0.000212247 0.000341766 -6.08256e-05 -0.000739243 -0.000381507 0.000117474 
1715.7 0 0.000271711 -0.000905998 0.000119631 8.57003e-06 0.00986009 -0.00011798 -2.50775e-05 3.1822e-05 -0.000373319 0.00793706 -0.000112042 2.84304e-06 -0.000598256 0.000932015 -0.000322805 0.00040048 0.000243846 -0.0005079 -3.40724e-05 -0.000237139 6.76454e-05 -0.00032408 -0.00020067 -0.000441443 -3.54057e-05 -7.01929e-05 -0.000215027 0.000339075 -6.34648e-05 -0.000730472 -0.000385059 0.000117967 
1716.05 0 0.000251816 -0.00108426 0.000121209 1.05811e-05 0.0095982 -0.000142987 -5.15529e-05 8.81581e-06 -0.000363309 0.0080734 -0.000126727 -1.19217e-05 -0.00059797 0.000912993 -0.000315648 0.00039748 0.000193284 -0.000538718 -4.03791e-05 -0.000238426 7.29722e-05 -0.000311076 -0.000202001 -0.000442455 -3.03728e-05 -7.36411e-05 -0.000218317 0.00033684 -6.97944e-05 -0.00072053 -0.000390036 0.000115997 
1716.4 0 0.000231365 -0.00125699 0.000122412 1.32382e-05 0.00933506 -0.000174675 -7.71962e-05 -1.15537e-05 -0.000355307 0.00819848 -0.00014465 -2.35579e-05 -0.000592243 0.000890223 -0.000306435 0.00038948 0.000142555 -0.000571126 -4.95687e-05 -0.000236221 7.65364e-05 -0.000295389 -0.00020653 -0.00044234 -2.54544e-05 -7.60483e-05 -0.000221768 0.000333694 -7.84199e-05 -0.000711348 -0.000395273 0.000111534 
1716.75 0 0.000211158 -0.00142482 0.000123468 1.6902e-05 0.00906801 -0.000210006 -0.000101758 -2.94434e-05 -0.000347302 0.00831479 -0.000163241 -2.97923e-05 -0.000580658 0.000863169 -0.00029411 0.000374811 9.42399e-05 -0.000604796 -6.59033e-05 -0.000231131 7.81683e-05 -0.000276091 -0.000212726 -0.000441264 -1.96197e-05 -7.86109e-05 -0.000225941 0.000329233 -8.85014e-05 -0.000702179 -0.000399979 0.000103833 
1717.1 0 0.000190557 -0.00158948 0.000125591 2.15848e-05 0.00879388 -0.000245856 -0.000125958 -4.61991e-05 -0.000339551 0.00842468 -0.000182202 -3.05579e-05 -0.000564109 0.000833561 -0.000281313 0.000354252 4.80673e-05 -0.000640408 -8.83923e-05 -0.000222732 8.0768e-05 -0.000254448 -0.000219491 -0.000439594 -1.15751e-05 -8.09347e-05 -0.000231084 0.000323613 -0.000100191 -0.000691581 -0.000404244 9.42242e-05 
1717.45 0 0.000169611 -0.00175151 0.000128615 2.63306e-05 0.00850966 -0.000283457 -0.000150204 -5.99662e-05 -0.000334204 0.00852882 -0.000202333 -2.80149e-05 -0.000545281 0.000804317 -0.000268332 0.000328039 2.58641e-06 -0.000676572 -0.000113177 -0.000210261 8.54544e-05 -0.000232867 -0.000227057 -0.000437985 -2.02985e-06 -8.3484e-05 -0.000236944 0.000316168 -0.000112242 -0.000681847 -0.00040727 8.63334e-05 
1717.8 0 0.000148003 -0.00191135 0.000130943 2.94203e-05 0.00821557 -0.000324429 -0.000172732 -6.8395e-05 -0.000332263 0.00862475 -0.00022266 -2.37348e-05 -0.00052705 0.000776726 -0.000254391 0.000295451 -4.16869e-05 -0.000711405 -0.000136225 -0.000193966 8.98422e-05 -0.000212245 -0.000235967 -0.000436777 5.99015e-06 -8.75251e-05 -0.000243807 0.000306217 -0.000122665 -0.000674518 -0.000408964 8.15497e-05 
1718.15 0 0.00012567 -0.0020694 0.000131857 3.1141e-05 0.00791536 -0.00036742 -0.000192051 -7.26755e-05 -0.000332037 0.00870912 -0.000241235 -1.81107e-05 -0.000510071 0.000751097 -0.000240071 0.000259296 -8.4439e-05 -0.000746148 -0.000156044 -0.000176062 9.23077e-05 -0.00019312 -0.000244984 -0.000436374 1.17484e-05 -9.24654e-05 -0.000251005 0.000295388 -0.000130217 -0.000668085 -0.000409355 7.84079e-05 
1718.5 0 0.000104213 -0.00222391 0.000131331 3.39004e-05 0.00761169 -0.000407671 -0.000207683 -7.5248e-05 -0.000331565 0.0087817 -0.00025874 -1.26716e-05 -0.000493973 0.000726139 -0.000226451 0.000224267 -0.000125625 -0.000781781 -0.000173153 -0.000160037 9.27923e-05 -0.000175686 -0.000251959 -0.00043684 1.72769e-05 -9.75771e-05 -0.000258315 0.000285565 -0.000134661 -0.000662053 -0.000407292 7.59581e-05 
1718.85 0 8.35151e-05 -0.00237264 0.000128415 3.80294e-05 0.0073045 -0.000440981 -0.000218769 -7.69978e-05 -0.000331048 0.00884337 -0.00027754 -8.42037e-06 -0.000477213 0.000701199 -0.000215261 0.000194018 -0.000162273 -0.000816841 -0.000187784 -0.000147678 9.21953e-05 -0.00015903 -0.000256208 -0.000437584 2.35697e-05 -0.000103175 -0.00026627 0.000275939 -0.000136745 -0.00065676 -0.000402172 7.39833e-05 
1719.2 0 6.11438e-05 -0.00251502 0.00012279 4.29383e-05 0.00699334 -0.000467208 -0.000226585 -7.72081e-05 -0.000330432 0.00889377 -0.000299664 -4.50831e-06 -0.000459553 0.000679787 -0.000208511 0.000168214 -0.000191213 -0.000849281 -0.000199145 -0.000138103 9.23917e-05 -0.00014261 -0.000259274 -0.000437839 3.05311e-05 -0.000108929 -0.000273993 0.000265251 -0.000137064 -0.000651171 -0.000394576 7.24542e-05 
1719.55 0 3.62404e-05 -0.00265127 0.000115108 4.94997e-05 0.00667887 -0.000490135 -0.000234081 -7.55258e-05 -0.00032869 0.00893282 -0.000326971 8.93051e-07 -0.000442316 0.00066531 -0.000208093 0.000146194 -0.000214202 -0.000878855 -0.000207236 -0.000129959 9.40234e-05 -0.000126861 -0.000262182 -0.000436589 3.84427e-05 -0.000114772 -0.000279756 0.000254818 -0.000136519 -0.000644947 -0.000386951 7.11255e-05 
1719.9 0 1.07889e-05 -0.00278306 0.000107057 5.70876e-05 0.00636252 -0.000512377 -0.000242354 -7.29778e-05 -0.000327482 0.0089622 -0.000359764 9.82941e-06 -0.000425685 0.000657163 -0.000213798 0.000130983 -0.000234919 -0.000906053 -0.000212502 -0.000124374 9.7237e-05 -0.000113038 -0.000264854 -0.000432624 4.60838e-05 -0.000120255 -0.000283144 0.000246214 -0.000136285 -0.000639778 -0.000380757 6.8753e-05 
1720.25 0 -1.34662e-05 -0.00291303 9.90631e-05 6.33393e-05 0.00604561 -0.000533124 -0.000249037 -7.13323e-05 -0.000328461 0.00898484 -0.000395658 2.10295e-05 -0.000409571 0.000653159 -0.000221508 0.000123662 -0.000254812 -0.000930449 -0.000216322 -0.000122933 0.000101776 -0.00010172 -0.00026702 -0.000426725 5.26493e-05 -0.000125175 -0.00028569 0.000238174 -0.000137242 -0.000636656 -0.000377267 6.39478e-05 
1720.6 0 -3.59829e-05 -0.00304079 9.01195e-05 6.81117e-05 0.00572694 -0.000549774 -0.000252413 -7.2818e-05 -0.000331761 0.00900359 -0.000431564 3.27792e-05 -0.000392511 0.000653198 -0.000227337 0.000122621 -0.000275459 -0.000951762 -0.000220761 -0.000123862 0.000107305 -9.22035e-05 -0.000267776 -0.000420515 5.85531e-05 -0.000131515 -0.000287328 0.000229545 -0.000138665 -0.000633219 -0.000377269 5.68553e-05 
1720.95 0 -5.692e-05 -0.00316461 8.03324e-05 7.36868e-05 0.00540368 -0.000560882 -0.000253175 -7.97463e-05 -0.000337677 0.00901858 -0.000464947 4.47297e-05 -0.000371632 0.000657419 -0.000231777 0.000125652 -0.000300125 -0.000969517 -0.000226819 -0.000125706 0.000113425 -8.38261e-05 -0.000267742 -0.000413145 6.47675e-05 -0.000139724 -0.00028787 0.000220568 -0.000140419 -0.000627157 -0.000378894 4.97007e-05 
1721.3 0 -7.58446e-05 -0.00328509 7.14211e-05 8.08162e-05 0.00507571 -0.000567812 -0.000250725 -9.46308e-05 -0.000344751 0.00902711 -0.000496411 5.45341e-05 -0.000347594 0.000661938 -0.000236363 0.000130698 -0.000328583 -0.000984589 -0.000233532 -0.000128207 0.00011969 -7.50446e-05 -0.000268966 -0.000403229 7.10032e-05 -0.000148663 -0.000289738 0.000211375 -0.000142731 -0.000618141 -0.000381373 4.44807e-05 
1721.65 0 -9.16718e-05 -0.00340317 6.39551e-05 8.80852e-05 0.00474743 -0.000571795 -0.000245533 -0.000117942 -0.000349655 0.00902932 -0.000526597 5.99631e-05 -0.000324898 0.000662633 -0.000240643 0.000136484 -0.000357503 -0.000997766 -0.000237253 -0.000131023 0.000125553 -6.51239e-05 -0.000271644 -0.000392065 7.68669e-05 -0.000158311 -0.000293889 0.000200917 -0.000145152 -0.000606491 -0.000384804 4.17786e-05 
1722 0 -0.000104846 -0.00351677 5.68316e-05 9.43237e-05 0.00442287 -0.000574349 -0.000240271 -0.000145632 -0.000351308 0.00902797 -0.000555101 6.05118e-05 -0.000307226 0.000658819 -0.000242411 0.000139712 -0.000384797 -0.00100799 -0.000235757 -0.000135142 0.000129713 -5.51265e-05 -0.0002735 -0.000379965 8.25344e-05 -0.000168835 -0.000299682 0.000188681 -0.000146722 -0.000592627 -0.000388534 4.22315e-05 
1722.35 0 -0.000115818 -0.00362391 4.95882e-05 9.89567e-05 0.00410135 -0.000577357 -0.000236124 -0.000174127 -0.000351586 0.00902298 -0.00058178 5.60443e-05 -0.00029365 0.000652616 -0.000239539 0.000139971 -0.000410108 -0.00101382 -0.000229548 -0.000141657 0.000131686 -4.54876e-05 -0.000272991 -0.000367035 8.71909e-05 -0.000178849 -0.000305556 0.000176478 -0.000147799 -0.000578728 -0.00039238 4.56254e-05 
1722.7 0 -0.000124795 -0.00372404 4.27412e-05 0.00010145 0.00378084 -0.000580271 -0.000234329 -0.000201552 -0.000352147 0.00901277 -0.000606379 4.61533e-05 -0.000279786 0.000646829 -0.000232169 0.000140801 -0.000432459 -0.00101788 -0.000218835 -0.000151112 0.000132307 -3.56663e-05 -0.000271258 -0.000353925 9.00123e-05 -0.000186653 -0.000310212 0.00016592 -0.000150005 -0.000567345 -0.000395417 5.10693e-05 
1723.05 0 -0.000131939 -0.00381795 3.71034e-05 0.000103206 0.00346033 -0.000582351 -0.000234975 -0.000226381 -0.000352865 0.00899482 -0.000627623 3.16259e-05 -0.000263755 0.000641021 -0.000222149 0.000143776 -0.000451157 -0.00102375 -0.00020448 -0.000162166 0.000132881 -2.42403e-05 -0.000269867 -0.000340814 9.1411e-05 -0.000191716 -0.000313567 0.000156912 -0.000152857 -0.000556686 -0.000396164 5.73984e-05 
1723.4 0 -0.000137593 -0.00390785 3.29468e-05 0.00010592 0.00314047 -0.000584436 -0.000235369 -0.000249181 -0.000353697 0.00896748 -0.000644351 1.61319e-05 -0.000246921 0.000635269 -0.000212623 0.000146875 -0.000466783 -0.00103135 -0.000189494 -0.000172033 0.000135533 -1.09681e-05 -0.000269387 -0.000328141 9.29067e-05 -0.000195064 -0.00031489 0.00014933 -0.000155908 -0.000544558 -0.000393862 6.44494e-05 
1723.75 0 -0.000142718 -0.00399416 3.03537e-05 0.000109067 0.00282286 -0.000588199 -0.000234527 -0.000269781 -0.000355173 0.00893019 -0.000656499 3.21897e-06 -0.000228422 0.000632224 -0.000205249 0.000148869 -0.00047948 -0.00103848 -0.000176051 -0.000177843 0.00014073 4.03431e-06 -0.000268999 -0.000316219 9.55432e-05 -0.000198894 -0.000312723 0.000143383 -0.00015973 -0.00053201 -0.000389739 7.24178e-05 
1724.1 0 -0.000147685 -0.00407578 2.8826e-05 0.000111363 0.0025073 -0.000594981 -0.000233389 -0.000285264 -0.000356736 0.00888295 -0.000665663 -6.55194e-06 -0.000206121 0.000631543 -0.000200012 0.000150449 -0.000488044 -0.00104289 -0.000164335 -0.000177332 0.000146387 2.13761e-05 -0.000268094 -0.000305249 9.83754e-05 -0.000204758 -0.000306449 0.000138544 -0.000164455 -0.000520209 -0.000384691 8.00923e-05 
1724.45 0 -0.000151242 -0.00415389 2.6796e-05 0.000111553 0.00219502 -0.000604997 -0.000231427 -0.000295305 -0.000357885 0.00882653 -0.000671818 -1.40691e-05 -0.000180363 0.000631464 -0.000196325 0.000150473 -0.000490938 -0.00104454 -0.000153268 -0.000170091 0.000151113 4.12186e-05 -0.000266836 -0.000294826 0.000101797 -0.000212739 -0.000297619 0.000133194 -0.000169942 -0.000509755 -0.000378867 8.64737e-05 
1724.8 0 -0.000151998 -0.00423 2.41895e-05 0.000110415 0.00188991 -0.000618282 -0.000227887 -0.000303683 -0.000359454 0.0087618 -0.000673297 -2.09359e-05 -0.000151169 0.000633428 -0.00019423 0.000148575 -0.000489353 -0.00104617 -0.00014298 -0.000157195 0.000154885 6.26974e-05 -0.000266035 -0.000283437 0.000107193 -0.000222716 -0.000289543 0.000126261 -0.000176078 -0.000501136 -0.000371878 9.16488e-05 
1725.15 0 -0.000150441 -0.00430388 2.25294e-05 0.000110756 0.00159284 -0.00063331 -0.00022219 -0.000313236 -0.000362164 0.0086903 -0.000666972 -2.80864e-05 -0.000118467 0.000636373 -0.00019521 0.000146401 -0.000487812 -0.00104859 -0.000135056 -0.000139184 0.000157437 8.43399e-05 -0.000265501 -0.000269067 0.000113001 -0.000234371 -0.000283881 0.000119075 -0.000182158 -0.000493991 -0.000362842 9.54538e-05 
1725.5 0 -0.000150096 -0.00437547 2.24056e-05 0.000112145 0.00130141 -0.000647633 -0.000213428 -0.000323075 -0.000367284 0.00861301 -0.000650397 -3.60773e-05 -8.47689e-05 0.000636896 -0.00019983 0.000144717 -0.000489442 -0.00104882 -0.000129373 -0.000118074 0.000159872 0.000103941 -0.000264075 -0.000251952 0.000117833 -0.000246149 -0.000279818 0.00011335 -0.000187785 -0.000486822 -0.000351203 9.81664e-05 
1725.85 0 -0.000153349 -0.00444547 2.31777e-05 0.000113056 0.00101502 -0.000661941 -0.000203279 -0.000332223 -0.000373948 0.00853057 -0.00062587 -4.50729e-05 -5.32992e-05 0.000634709 -0.000206293 0.000140687 -0.000495669 -0.00104673 -0.000125735 -9.66118e-05 0.000163785 0.00012034 -0.000261228 -0.000234637 0.000121276 -0.000257203 -0.000276964 0.0001094 -0.000192959 -0.000478939 -0.000336976 9.97992e-05 
1726.2 0 -0.000158936 -0.00451282 2.2979e-05 0.000113988 0.000734045 -0.00067759 -0.000194818 -0.000341804 -0.000378822 0.00844387 -0.000597745 -5.38161e-05 -2.42597e-05 0.000629782 -0.000213395 0.000131615 -0.000505222 -0.00104707 -0.000124958 -7.70084e-05 0.000170261 0.000133142 -0.000255883 -0.000218626 0.000122773 -0.000266849 -0.000274979 0.000105996 -0.000197852 -0.000471264 -0.000321903 9.85986e-05 
1726.55 0 -0.000164375 -0.00457657 2.07731e-05 0.00011553 0.000456409 -0.000692811 -0.000187519 -0.000352022 -0.00038021 0.00835459 -0.000568671 -6.21645e-05 6.15365e-06 0.000622125 -0.000221213 0.000117283 -0.000514085 -0.00105219 -0.000125184 -5.99027e-05 0.000179675 0.000142356 -0.000247937 -0.000204602 0.000122393 -0.000274552 -0.000272786 0.000100674 -0.000202593 -0.000463945 -0.000306928 9.51963e-05 
1726.9 0 -0.000169198 -0.00463686 1.90431e-05 0.000118483 0.00018143 -0.000704979 -0.000178169 -0.000364097 -0.000378306 0.0082633 -0.000540248 -7.17456e-05 4.11798e-05 0.000612277 -0.000227596 9.8473e-05 -0.00051937 -0.0010572 -0.000122269 -4.46118e-05 0.000189901 0.000149113 -0.000239653 -0.000192652 0.000120554 -0.000280359 -0.000269623 9.19592e-05 -0.000206272 -0.000456604 -0.00029204 9.20471e-05 
1727.25 0 -0.000174036 -0.00469177 2.03304e-05 0.000122732 -9.10826e-05 -0.000715934 -0.000166322 -0.000379839 -0.000374203 0.00816699 -0.000513061 -8.38488e-05 7.83396e-05 0.000599081 -0.000230707 7.54437e-05 -0.000520243 -0.00105766 -0.000114114 -3.1152e-05 0.000197898 0.000154656 -0.00023324 -0.000182797 0.000116914 -0.000284892 -0.000265737 8.15317e-05 -0.000207465 -0.00044915 -0.000277362 8.94759e-05 
1727.6 0 -0.000177678 -0.00474006 2.38749e-05 0.000126665 -0.000362846 -0.000728379 -0.000154597 -0.0003994 -0.0003707 0.0080608 -0.000488229 -9.84696e-05 0.000112773 0.000583319 -0.000230423 4.80078e-05 -0.000518866 -0.00105401 -0.000102295 -2.05192e-05 0.000202689 0.000159507 -0.000229432 -0.000174867 0.000111072 -0.000289941 -0.000261171 7.22748e-05 -0.000205417 -0.000440862 -0.000262893 8.73934e-05 
1727.95 0 -0.00018064 -0.00478222 2.79495e-05 0.00012898 -0.000633999 -0.000742422 -0.000145209 -0.000420573 -0.000369343 0.00794162 -0.000464983 -0.0001155 0.000144482 0.000568693 -0.000226806 1.77853e-05 -0.00051954 -0.00104744 -9.04633e-05 -1.273e-05 0.000205363 0.000163395 -0.000227794 -0.000168523 0.000102609 -0.000297596 -0.000256053 6.56304e-05 -0.000201865 -0.000431074 -0.000248267 8.55212e-05 
1728.3 0 -0.000184495 -0.00481888 3.22689e-05 0.000129731 -0.000902964 -0.000757324 -0.000140254 -0.000440178 -0.000368231 0.00781169 -0.000442141 -0.000132705 0.000176125 0.000556367 -0.000221333 -1.14951e-05 -0.000522684 -0.00103927 -8.21584e-05 -6.40686e-06 0.000207591 0.000167135 -0.0002267 -0.000164381 9.30069e-05 -0.000307023 -0.00024971 6.08863e-05 -0.000198137 -0.000420234 -0.000233754 8.34869e-05 
1728.65 0 -0.000188967 -0.00485139 3.70271e-05 0.000129419 -0.00116891 -0.000771618 -0.000139418 -0.000457222 -0.000365328 0.00767672 -0.000421709 -0.000146577 0.000208749 0.000542928 -0.000216188 -3.61875e-05 -0.000524043 -0.00102834 -7.79023e-05 6.74919e-07 0.00020954 0.000171588 -0.000225198 -0.000162537 8.44388e-05 -0.000315564 -0.000240755 5.67387e-05 -0.00019285 -0.000408389 -0.000219737 8.08562e-05 
1729 0 -0.000192762 -0.00488075 4.29469e-05 0.000127471 -0.00143172 -0.000783463 -0.000138286 -0.000472599 -0.000359178 0.0075388 -0.000405747 -0.000155144 0.00024193 0.000526061 -0.000214234 -5.48912e-05 -0.000520569 -0.00101203 -7.56617e-05 1.27524e-05 0.00021066 0.000176602 -0.00022287 -0.000160549 7.72558e-05 -0.000322843 -0.000229007 5.24327e-05 -0.000187633 -0.000395117 -0.000206776 7.71298e-05 
1729.35 0 -0.000196167 -0.00490633 5.00474e-05 0.000122923 -0.00169115 -0.000790174 -0.000134064 -0.000486761 -0.000350651 0.00739581 -0.000394987 -0.000157467 0.000274444 0.000508948 -0.000216796 -6.89119e-05 -0.0005128 -0.00098992 -7.52141e-05 3.18032e-05 0.000210931 0.000181851 -0.00021945 -0.000156139 6.98518e-05 -0.000329707 -0.000215252 4.81393e-05 -0.000184175 -0.00038091 -0.000195048 7.24792e-05 
1729.7 0 -0.00020048 -0.00492709 5.71005e-05 0.000117211 -0.0019471 -0.000790933 -0.000128914 -0.000498792 -0.000339961 0.00724713 -0.000389093 -0.000153266 0.00030475 0.000493758 -0.000223281 -8.11988e-05 -0.000505721 -0.000960383 -7.66237e-05 5.58006e-05 0.000210408 0.00018788 -0.000216708 -0.000149263 6.0848e-05 -0.000335962 -0.000200933 4.43739e-05 -0.000181394 -0.000366188 -0.000185014 6.61336e-05 
1730.05 0 -0.000205706 -0.00494189 6.38169e-05 0.000111578 -0.00220129 -0.000786398 -0.000124388 -0.00050777 -0.000325565 0.00709491 -0.000386475 -0.000143946 0.000331913 0.000475746 -0.000230807 -9.1339e-05 -0.000504556 -0.000923312 -7.87436e-05 8.37519e-05 0.000209073 0.000194526 -0.000215327 -0.000140999 5.10756e-05 -0.000341273 -0.000187845 4.12453e-05 -0.000178013 -0.00035103 -0.000176845 5.79566e-05 
1730.4 0 -0.000211982 -0.00495049 7.11591e-05 0.000105376 -0.00245562 -0.00077784 -0.000120623 -0.000514309 -0.000310416 0.00694161 -0.000385279 -0.000130939 0.000356315 0.000449988 -0.000235237 -9.91257e-05 -0.000508178 -0.000881267 -7.94914e-05 0.000114027 0.000208192 0.000200681 -0.000215403 -0.000131901 4.19487e-05 -0.000345069 -0.000178249 3.80861e-05 -0.000172586 -0.000334279 -0.000167923 4.91438e-05 
1730.75 0 -0.00022006 -0.00495308 7.9403e-05 9.92829e-05 -0.00270998 -0.000768131 -0.000117715 -0.000521248 -0.00029621 0.0067867 -0.000383446 -0.000115298 0.000379405 0.000418415 -0.000236195 -0.000106823 -0.000512162 -0.000838131 -7.98914e-05 0.000142352 0.000206271 0.000206725 -0.000218496 -0.000121614 3.33695e-05 -0.000346961 -0.000173401 3.35838e-05 -0.000165797 -0.000315124 -0.000158222 4.11105e-05 
1731.1 0 -0.00022924 -0.00494965 8.75014e-05 9.40485e-05 -0.00296177 -0.000758727 -0.000114237 -0.000530593 -0.000279533 0.00662838 -0.000379756 -9.8001e-05 0.000402267 0.000387415 -0.000236219 -0.000112759 -0.000515085 -0.000799625 -8.17886e-05 0.000165065 0.000202742 0.000213533 -0.000223742 -0.000110586 2.58041e-05 -0.000348386 -0.00017146 2.7727e-05 -0.000159156 -0.000295458 -0.000148557 3.37831e-05 
1731.45 0 -0.000239239 -0.00494026 9.44614e-05 8.99156e-05 -0.00320793 -0.000749289 -0.000111195 -0.00054154 -0.000259733 0.00646767 -0.000374454 -8.05716e-05 0.000424916 0.000361062 -0.000236541 -0.000116434 -0.000519702 -0.000767675 -8.38949e-05 0.000182868 0.000200273 0.000221721 -0.000229555 -9.84188e-05 2.0329e-05 -0.00035042 -0.000169193 2.05763e-05 -0.000152332 -0.000276209 -0.000137957 2.70501e-05 
1731.8 0 -0.000250304 -0.00492663 9.95081e-05 8.69403e-05 -0.00344643 -0.000740507 -0.000110706 -0.000552736 -0.00023918 0.00630504 -0.000368785 -6.49896e-05 0.000445893 0.000337129 -0.00023659 -0.000118926 -0.000529363 -0.000739874 -8.2961e-05 0.000198175 0.000199192 0.000231179 -0.000235276 -8.40719e-05 1.73082e-05 -0.0003531 -0.000165493 1.22119e-05 -0.000145224 -0.000257129 -0.000126675 2.10161e-05 
1732.15 0 -0.000261557 -0.0049101 0.000103153 8.49796e-05 -0.00367686 -0.00073328 -0.00011396 -0.000562591 -0.000220794 0.00613901 -0.000363633 -5.28689e-05 0.000464669 0.000311478 -0.000235082 -0.00012086 -0.000542906 -0.000712355 -7.70157e-05 0.000211498 0.000198052 0.000241604 -0.000239723 -6.72939e-05 1.59178e-05 -0.000356077 -0.000161502 3.26117e-06 -0.000137958 -0.000238347 -0.00011468 1.47259e-05 
1732.5 0 -0.000271422 -0.00489057 0.000107204 8.42622e-05 -0.00390117 -0.000728778 -0.000119273 -0.00057042 -0.000206636 0.00596931 -0.000358592 -4.51962e-05 0.000481327 0.000282463 -0.000230044 -0.000122993 -0.000555338 -0.000684202 -6.84063e-05 0.000221322 0.000196625 0.000253015 -0.000242301 -5.03445e-05 1.49366e-05 -0.000359645 -0.00015758 -5.16478e-06 -0.000132036 -0.000219558 -0.000102004 8.10865e-06 
1732.85 0 -0.000279862 -0.00486827 0.000111868 8.45673e-05 -0.00411892 -0.00072689 -0.000121819 -0.000577779 -0.000195089 0.00579802 -0.000352451 -4.24628e-05 0.000496542 0.000251884 -0.000219919 -0.00012491 -0.000563232 -0.000658645 -5.89232e-05 0.000227367 0.000196286 0.000265212 -0.000242937 -3.47957e-05 1.34584e-05 -0.000362712 -0.000153678 -1.1281e-05 -0.00012907 -0.000201126 -8.78442e-05 2.4893e-06 
1733.2 0 -0.000288214 -0.00484372 0.000115792 8.56072e-05 -0.00432699 -0.000725761 -0.00011956 -0.00058648 -0.000183352 0.00562608 -0.000345587 -4.53162e-05 0.000512982 0.000223459 -0.000205053 -0.000127149 -0.000567396 -0.000635944 -4.75193e-05 0.000231002 0.000196969 0.000277515 -0.000242287 -1.94676e-05 1.15849e-05 -0.000362919 -0.000148131 -1.49372e-05 -0.000128781 -0.000184006 -7.14298e-05 7.97888e-08 
1733.55 0 -0.000297079 -0.00481687 0.000117258 8.82113e-05 -0.00452436 -0.00072395 -0.000116007 -0.000594749 -0.000170376 0.00545311 -0.000339498 -5.23239e-05 0.000531313 0.000198965 -0.000185533 -0.000130005 -0.000571813 -0.000612745 -3.48394e-05 0.00023101 0.000196349 0.000288757 -0.000241673 -3.48645e-06 9.31655e-06 -0.000360836 -0.00013982 -1.79067e-05 -0.000129707 -0.000167826 -5.41034e-05 2.70183e-06 
1733.9 0 -0.000306392 -0.00478797 0.000115391 9.29009e-05 -0.00471298 -0.000720318 -0.000116619 -0.000601329 -0.000155806 0.00527918 -0.000333831 -5.87394e-05 0.000548627 0.000175433 -0.000162999 -0.00013311 -0.000579083 -0.000587485 -2.45963e-05 0.000227483 0.00019263 0.000299176 -0.000240641 1.32691e-05 6.68772e-06 -0.000357763 -0.0001302 -2.21449e-05 -0.000131501 -0.000150759 -3.79427e-05 8.09314e-06 
1734.25 0 -0.000316491 -0.00475833 0.000110838 9.89017e-05 -0.00489213 -0.000715477 -0.00012216 -0.000607468 -0.000139113 0.00510447 -0.000328547 -6.1231e-05 0.000563058 0.000148858 -0.000142377 -0.000137928 -0.000588443 -0.00056161 -1.86076e-05 0.000222032 0.000186382 0.000309156 -0.000237861 3.12821e-05 4.14387e-06 -0.000353472 -0.000120298 -2.80638e-05 -0.000134221 -0.000131107 -2.44776e-05 1.4086e-05 
1734.6 0 -0.00032769 -0.0047276 0.000105052 0.000104902 -0.00506122 -0.000710598 -0.000130622 -0.000613646 -0.000119973 0.00493016 -0.000324178 -6.10328e-05 0.000576265 0.000119547 -0.000125255 -0.000146493 -0.000597618 -0.000536645 -1.49004e-05 0.00021657 0.000179091 0.000318685 -0.000232921 5.02743e-05 1.30844e-06 -0.000346967 -0.000111498 -3.52007e-05 -0.000137877 -0.00010921 -1.23604e-05 2.05584e-05 
1734.95 0 -0.0003389 -0.00469457 9.95831e-05 0.000109463 -0.00522382 -0.000703193 -0.000142255 -0.000619291 -9.90772e-05 0.00475707 -0.000319887 -6.11202e-05 0.00058813 9.10899e-05 -0.000110915 -0.000158976 -0.000604867 -0.000513356 -1.23423e-05 0.000212983 0.000171379 0.000326746 -0.000225582 7.00862e-05 -9.01588e-08 -0.00033739 -0.000103765 -4.1754e-05 -0.000142112 -8.65394e-05 3.89646e-07 2.63826e-05 
1735.3 0 -0.000348484 -0.0046588 9.40419e-05 0.000112138 -0.00538397 -0.0006881 -0.000156796 -0.000624202 -7.61206e-05 0.0045839 -0.000315451 -6.13957e-05 0.000596605 6.73704e-05 -9.88328e-05 -0.000171762 -0.000609312 -0.000491986 -1.06782e-05 0.000210208 0.000164918 0.000332311 -0.000215666 9.02982e-05 2.24109e-06 -0.000326047 -9.56398e-05 -4.55825e-05 -0.000144804 -6.34993e-05 1.4057e-05 3.19002e-05 
1735.65 0 -0.000356339 -0.0046201 8.78717e-05 0.000113752 -0.00554292 -0.000664586 -0.000174489 -0.000628573 -5.04329e-05 0.0044102 -0.000308566 -5.97437e-05 0.000602504 5.18178e-05 -8.8827e-05 -0.00018023 -0.000609781 -0.000471067 -9.36674e-06 0.000206202 0.000160888 0.000335445 -0.000204638 0.00010992 7.13618e-06 -0.000314654 -8.69085e-05 -4.76091e-05 -0.000145009 -3.94856e-05 2.83329e-05 3.82597e-05 
1736 0 -0.000361109 -0.00457831 8.19117e-05 0.000115789 -0.00569801 -0.000636798 -0.000197131 -0.000633663 -2.24516e-05 0.00423629 -0.000295239 -5.60062e-05 0.000606218 4.51265e-05 -8.20059e-05 -0.00018287 -0.000604219 -0.000450615 -8.74984e-06 0.000200597 0.000157581 0.000337798 -0.000194345 0.000129118 1.27939e-05 -0.000302852 -7.97045e-05 -4.984e-05 -0.000144344 -1.38929e-05 4.34564e-05 4.43479e-05 
1736.35 0 -0.000361131 -0.00453252 7.74605e-05 0.000118571 -0.00584697 -0.000607701 -0.00022404 -0.00064204 4.77682e-06 0.00406279 -0.000275371 -5.02958e-05 0.000607094 4.39386e-05 -7.96683e-05 -0.00018209 -0.000593425 -0.000431948 -8.77379e-06 0.000193681 0.000154582 0.00034012 -0.000185712 0.000147347 1.7726e-05 -0.000290376 -7.51215e-05 -5.27337e-05 -0.000143525 1.29513e-05 5.87193e-05 4.91895e-05 
1736.7 0 -0.000356563 -0.00448349 7.4475e-05 0.00012077 -0.00599081 -0.000579382 -0.000252733 -0.000656138 2.80004e-05 0.0038911 -0.000251845 -4.12263e-05 0.000608035 4.4954e-05 -8.05241e-05 -0.000180087 -0.000580981 -0.000414708 -9.59963e-06 0.000183308 0.000152342 0.000341162 -0.000179707 0.000163 2.19399e-05 -0.000278883 -7.18955e-05 -5.58133e-05 -0.000142755 3.85038e-05 7.25455e-05 5.26485e-05 
1737.05 0 -0.00034833 -0.00443324 7.23873e-05 0.000121318 -0.00613032 -0.000552401 -0.000280519 -0.000675409 4.61023e-05 0.00371964 -0.000227061 -2.8053e-05 0.000611811 4.69338e-05 -8.28991e-05 -0.000177403 -0.000568128 -0.000398217 -1.22878e-05 0.000168785 0.000149879 0.000339636 -0.000175698 0.000175089 2.619e-05 -0.000268446 -6.91966e-05 -5.87839e-05 -0.000142483 6.02657e-05 8.42014e-05 5.37745e-05 
1737.4 0 -0.000337946 -0.0043829 7.06846e-05 0.00011973 -0.00626537 -0.000527301 -0.000305172 -0.000696755 5.90795e-05 0.00354527 -0.000201416 -9.95274e-06 0.000616418 4.9643e-05 -8.50187e-05 -0.000173757 -0.000553756 -0.0003835 -1.71248e-05 0.000150747 0.000147352 0.000336958 -0.000171778 0.000181946 3.02226e-05 -0.000257044 -6.62819e-05 -6.13112e-05 -0.000143006 7.80786e-05 9.48919e-05 5.26921e-05 
1737.75 0 -0.000327003 -0.00433293 6.87247e-05 0.000116933 -0.00639572 -0.000507208 -0.000325685 -0.000717635 6.80788e-05 0.00336757 -0.000176196 1.35162e-05 0.000620775 5.49724e-05 -8.40849e-05 -0.000169723 -0.00053811 -0.000370524 -2.24163e-05 0.000131452 0.000145737 0.000336211 -0.000166474 0.000183285 3.363e-05 -0.000244135 -6.1959e-05 -6.35781e-05 -0.000145055 9.31846e-05 0.00010625 5.03918e-05 
1738.1 0 -0.000316398 -0.00428087 6.67769e-05 0.000114471 -0.006522 -0.000493848 -0.000343511 -0.000737731 7.51877e-05 0.00318425 -0.000153569 4.06859e-05 0.000625893 6.23182e-05 -7.78811e-05 -0.000165626 -0.000522706 -0.000357188 -2.58174e-05 0.000114498 0.000145244 0.000337532 -0.000159243 0.000182154 3.51317e-05 -0.000231302 -5.60761e-05 -6.57703e-05 -0.000150295 0.000107115 0.000117551 4.82797e-05 
1738.45 0 -0.000305493 -0.00422251 6.62491e-05 0.000112166 -0.00664539 -0.000483552 -0.000361593 -0.000756826 8.16893e-05 0.00299372 -0.000133228 6.99714e-05 0.000631635 6.81799e-05 -6.81119e-05 -0.000160378 -0.00050807 -0.000342366 -2.47511e-05 0.00010295 0.000146172 0.000338281 -0.000150359 0.000181286 3.36003e-05 -0.000219546 -5.04502e-05 -6.67067e-05 -0.000158724 0.000120242 0.000127299 4.64824e-05 
1738.8 0 -0.00029478 -0.00415652 6.8185e-05 0.000109211 -0.0067646 -0.000472775 -0.000382002 -0.000774341 8.59472e-05 0.00279897 -0.000114842 0.000101115 0.000637051 7.04971e-05 -5.91487e-05 -0.00015355 -0.000492598 -0.000326148 -1.91392e-05 9.77615e-05 0.000148941 0.000337704 -0.000140673 0.000181531 2.96903e-05 -0.00020857 -4.55865e-05 -6.57888e-05 -0.000167604 0.000131405 0.00013583 4.43057e-05 
1739.15 0 -0.000285499 -0.00408537 7.16253e-05 0.000105145 -0.00687531 -0.00046162 -0.000403863 -0.00078897 8.75724e-05 0.00260052 -9.87678e-05 0.000132547 0.000639454 6.94079e-05 -5.22375e-05 -0.000145428 -0.000473973 -0.000308192 -1.35407e-05 9.75398e-05 0.000153888 0.000335913 -0.000131178 0.000183026 2.37636e-05 -0.000198489 -4.15893e-05 -6.39969e-05 -0.000174185 0.000140523 0.000143392 4.1293e-05 
1739.5 0 -0.000277753 -0.00401085 7.4462e-05 0.000100245 -0.00697306 -0.000449605 -0.000423394 -0.000799322 8.8768e-05 0.00239709 -8.3122e-05 0.000161397 0.000635723 6.8282e-05 -4.6601e-05 -0.000133617 -0.000452513 -0.000287551 -1.13296e-05 0.000102624 0.000160406 0.000333709 -0.000122352 0.000184506 1.69489e-05 -0.000190052 -3.79991e-05 -6.25773e-05 -0.00017833 0.00014831 0.000148794 3.76118e-05 
1739.85 0 -0.000272063 -0.00393191 7.50734e-05 9.46511e-05 -0.00705678 -0.000436891 -0.000437331 -0.000807286 8.96749e-05 0.00219037 -6.55655e-05 0.000187933 0.000626244 6.94485e-05 -4.23821e-05 -0.000115631 -0.000430721 -0.000263986 -1.05415e-05 0.000112248 0.00016704 0.000331683 -0.00011381 0.000185144 1.11798e-05 -0.000182832 -3.41899e-05 -6.20967e-05 -0.000181621 0.000155305 0.00015219 3.41207e-05 
1740.2 0 -0.000269004 -0.00384725 7.37522e-05 8.77135e-05 -0.00712837 -0.000424839 -0.000445081 -0.000815868 9.02063e-05 0.00198197 -4.60912e-05 0.000214849 0.00061477 7.06285e-05 -4.01417e-05 -9.40993e-05 -0.000410513 -0.00023734 -8.79145e-06 0.000122472 0.000172668 0.000329709 -0.000105501 0.000186334 7.05282e-06 -0.000174974 -3.18702e-05 -6.279e-05 -0.000185775 0.000162572 0.000155337 3.08062e-05 
1740.55 0 -0.00026812 -0.00375844 7.24226e-05 7.94038e-05 -0.00719079 -0.000413378 -0.000446544 -0.000826056 9.3211e-05 0.00177073 -2.75499e-05 0.000242059 0.000603492 6.92854e-05 -4.03774e-05 -7.36543e-05 -0.000392628 -0.000209004 -7.1073e-06 0.000131133 0.00017681 0.000328014 -9.77701e-05 0.000189428 4.14025e-06 -0.000166898 -3.19769e-05 -6.44463e-05 -0.000190327 0.000170823 0.000160382 2.68336e-05 
1740.9 0 -0.000268818 -0.0036672 7.31031e-05 7.11067e-05 -0.00724544 -0.000402177 -0.00044174 -0.000835613 9.93977e-05 0.00155825 -1.28646e-05 0.000266371 0.000592516 6.53288e-05 -4.2324e-05 -5.63988e-05 -0.000377257 -0.000180168 -4.9765e-06 0.000136247 0.000179174 0.000326375 -9.07935e-05 0.000192963 9.66987e-07 -0.000160909 -3.18875e-05 -6.55091e-05 -0.000192854 0.000179429 0.000167514 2.22711e-05 
1741.25 0 -0.000271096 -0.00357476 7.52716e-05 6.33633e-05 -0.00729324 -0.000392341 -0.00043418 -0.000839982 0.000106413 0.00134922 -2.10301e-06 0.000284137 0.000580443 5.90202e-05 -4.50214e-05 -4.26858e-05 -0.000363285 -0.000150087 8.02903e-07 0.000136206 0.000179707 0.00032486 -8.45854e-05 0.000196617 -2.31051e-06 -0.000157359 -3.02914e-05 -6.40456e-05 -0.000193459 0.000187083 0.000175002 1.63499e-05 
1741.6 0 -0.000274734 -0.00348336 7.68883e-05 5.58021e-05 -0.00733452 -0.000384494 -0.000427115 -0.000837163 0.000112355 0.00114635 4.80572e-06 0.000295172 0.000566279 5.1515e-05 -4.85465e-05 -3.04382e-05 -0.000349243 -0.000118752 1.04489e-05 0.000131696 0.000179264 0.000323818 -7.9821e-05 0.000200774 -4.04966e-06 -0.00015443 -2.63874e-05 -5.8699e-05 -0.000193488 0.000193488 0.000181498 9.31525e-06 
1741.95 0 -0.000279194 -0.00339277 7.68581e-05 4.8456e-05 -0.00737069 -0.000379068 -0.000419902 -0.000829157 0.000118582 0.000950386 8.45798e-06 0.000300663 0.00055047 4.45286e-05 -5.15101e-05 -1.70012e-05 -0.000336711 -8.76015e-05 2.08996e-05 0.000123211 0.000179394 0.000322044 -7.75091e-05 0.000205047 -3.91948e-06 -0.00015128 -1.89992e-05 -5.1988e-05 -0.000192262 0.000198845 0.000187085 1.88277e-06 
1742.3 0 -0.000284446 -0.00330181 7.43768e-05 4.16804e-05 -0.00740198 -0.000377051 -0.000411086 -0.0008167 0.000126818 0.000758599 9.47256e-06 0.000301747 0.000534497 3.65898e-05 -5.32455e-05 -1.17548e-06 -0.000326911 -5.75306e-05 2.73961e-05 0.00011283 0.000180214 0.000318478 -7.57895e-05 0.000208337 -1.86095e-06 -0.000148754 -9.73118e-06 -4.75363e-05 -0.000188822 0.00020392 0.000190844 -6.53918e-06 
1742.65 0 -0.000290837 -0.00321057 6.91952e-05 3.61067e-05 -0.00742555 -0.000376926 -0.000400446 -0.000800153 0.00013663 0.000567681 8.65691e-06 0.000300844 0.000519803 2.42112e-05 -5.39397e-05 1.78205e-05 -0.000318917 -2.91625e-05 2.91839e-05 0.000104523 0.000180031 0.000313111 -7.31989e-05 0.000210888 8.59369e-07 -0.000146638 -1.02413e-06 -4.55287e-05 -0.000183477 0.000210096 0.000192312 -1.48238e-05 
1743 0 -0.00029839 -0.00311893 6.28929e-05 3.23743e-05 -0.00744088 -0.000374154 -0.000388639 -0.000781832 0.000146488 0.000376465 8.30083e-06 0.000300294 0.00050759 8.13087e-06 -5.26106e-05 3.90572e-05 -0.000311815 -2.3126e-06 2.78242e-05 9.84918e-05 0.000176837 0.000306071 -7.02427e-05 0.000215498 2.39239e-06 -0.000143861 6.27154e-06 -4.55939e-05 -0.000176909 0.000217237 0.000193373 -2.13481e-05 
1743.35 0 -0.000306449 -0.00302653 5.63967e-05 3.00482e-05 -0.00745062 -0.000367484 -0.000376981 -0.000763907 0.000152706 0.000184969 1.00027e-05 0.000299703 0.000497537 -9.13452e-06 -4.96505e-05 6.0778e-05 -0.000305924 2.25286e-05 2.47593e-05 9.07368e-05 0.000170861 0.000299787 -6.78225e-05 0.000223271 2.79817e-06 -0.000139281 1.31311e-05 -4.75067e-05 -0.0001705 0.000225042 0.000193988 -2.60417e-05 
1743.7 0 -0.000314206 -0.00293328 4.927e-05 2.79222e-05 -0.00745546 -0.000360101 -0.000367339 -0.000747871 0.000155228 -6.61297e-06 1.19846e-05 0.000297509 0.000489699 -2.69673e-05 -4.53589e-05 8.31706e-05 -0.000302784 4.44848e-05 2.26622e-05 7.99957e-05 0.000164589 0.000296648 -6.54418e-05 0.000232145 2.376e-06 -0.00013319 1.97373e-05 -5.1287e-05 -0.000165099 0.000233695 0.000192754 -2.99477e-05 
1744.05 0 -0.000320833 -0.00283817 4.13094e-05 2.5328e-05 -0.00745403 -0.0003538 -0.000361328 -0.000733541 0.000157142 -0.000196602 1.13438e-05 0.000294059 0.000484835 -4.6231e-05 -4.00357e-05 0.000106273 -0.000302812 6.57912e-05 2.28444e-05 7.02643e-05 0.000160126 0.000296327 -6.23857e-05 0.0002405 9.52338e-07 -0.000126319 2.54313e-05 -5.64239e-05 -0.000160737 0.000243096 0.000189391 -3.49943e-05 
1744.4 0 -0.000324795 -0.00274067 3.27382e-05 2.21231e-05 -0.00744627 -0.000347356 -0.000358852 -0.000720891 0.00016054 -0.000381124 7.75478e-06 0.000292245 0.000482151 -6.72888e-05 -3.5504e-05 0.000128742 -0.000303852 8.78797e-05 2.29671e-05 6.43264e-05 0.000157648 0.000297298 -5.86924e-05 0.000250208 -8.90601e-07 -0.00011925 3.03295e-05 -6.14874e-05 -0.000157317 0.000251878 0.000184747 -4.13301e-05 
1744.75 0 -0.000324971 -0.00264251 2.47048e-05 1.87497e-05 -0.00743395 -0.000338399 -0.000357884 -0.000710598 0.00016478 -0.000556152 2.66448e-06 0.000292893 0.00047976 -8.87037e-05 -3.40299e-05 0.000147678 -0.000301918 0.000108687 2.0356e-05 6.23519e-05 0.000156217 0.000298654 -5.26535e-05 0.000262166 -2.79443e-06 -0.000113575 3.44735e-05 -6.55361e-05 -0.000153894 0.0002583 0.000179751 -4.81017e-05 
1745.1 0 -0.000323103 -0.00254532 1.9034e-05 1.63308e-05 -0.00741972 -0.000327387 -0.000356059 -0.000702863 0.000168467 -0.000719743 -5.14947e-06 0.000294631 0.000477348 -0.000107629 -3.63533e-05 0.000162192 -0.000297464 0.000126141 1.39052e-05 6.35175e-05 0.000155674 0.000298951 -4.46587e-05 0.000273697 -5.73261e-06 -0.000111759 3.81622e-05 -6.97319e-05 -0.000149796 0.000263394 0.000174684 -5.5376e-05 
1745.45 0 -0.000320827 -0.00244826 1.57336e-05 1.53405e-05 -0.00740559 -0.000318353 -0.000352513 -0.000697141 0.000172426 -0.000873238 -1.88709e-05 0.000296534 0.000476512 -0.000124068 -4.09609e-05 0.000171914 -0.000294766 0.000140477 3.28518e-06 6.61605e-05 0.000156308 0.000296219 -3.75973e-05 0.000282045 -9.89354e-06 -0.000113048 4.04265e-05 -7.5708e-05 -0.000145447 0.000268197 0.00017129 -6.21256e-05 
1745.8 0 -0.000318 -0.00234859 1.24163e-05 1.46768e-05 -0.00739205 -0.000314524 -0.000345825 -0.000692775 0.000176743 -0.00102199 -3.75615e-05 0.000297335 0.000478093 -0.000140343 -4.43748e-05 0.000175489 -0.000297316 0.000153957 -8.9198e-06 7.00643e-05 0.000158493 0.000291832 -3.30818e-05 0.000287249 -1.41545e-05 -0.000114701 3.9717e-05 -8.37498e-05 -0.000141594 0.000272185 0.000170409 -6.70558e-05 
1746.15 0 -0.000313552 -0.00224483 7.06983e-06 1.3824e-05 -0.00737668 -0.000315442 -0.000334862 -0.000691706 0.000180761 -0.00117243 -5.66491e-05 0.000294921 0.000480101 -0.000158995 -4.62081e-05 0.000172744 -0.000305549 0.000167653 -1.93832e-05 7.57927e-05 0.000161626 0.000287862 -3.09993e-05 0.000289308 -1.8232e-05 -0.000114886 3.6878e-05 -9.28222e-05 -0.000138995 0.00027573 0.000171533 -7.0591e-05 
1746.5 0 -0.00030704 -0.00213694 3.16345e-07 1.22885e-05 -0.00735653 -0.000318983 -0.000320727 -0.000695922 0.00018301 -0.00132604 -7.31611e-05 0.000288149 0.000480983 -0.000182096 -4.96838e-05 0.000165271 -0.000315673 0.000182321 -2.70302e-05 8.12883e-05 0.000163262 0.000284226 -2.90176e-05 0.000287036 -2.20524e-05 -0.000113505 3.40548e-05 -0.000101602 -0.000137757 0.000281552 0.000173621 -7.35727e-05 
1746.85 0 -0.000299317 -0.00202601 -6.23088e-06 1.05149e-05 -0.00733252 -0.000323981 -0.000305694 -0.000703724 0.000182288 -0.00148226 -8.62814e-05 0.000280177 0.00047873 -0.000207066 -5.48691e-05 0.000155221 -0.000325614 0.000200112 -3.22947e-05 8.46694e-05 0.000161929 0.000280805 -2.56798e-05 0.000280943 -2.46045e-05 -0.000110585 3.26169e-05 -0.000110801 -0.000136944 0.000290941 0.000175044 -7.70699e-05 
1747.2 0 -0.000291471 -0.00191389 -1.19755e-05 1.10761e-05 -0.00730421 -0.000330053 -0.000290743 -0.000710267 0.000180296 -0.00164176 -9.52054e-05 0.000275392 0.000470668 -0.000231995 -6.06893e-05 0.000140481 -0.000335562 0.000219608 -3.56642e-05 8.70033e-05 0.000159315 0.000278316 -2.09986e-05 0.000272445 -2.55793e-05 -0.000105109 3.37326e-05 -0.000121231 -0.000135707 0.000301218 0.000176018 -8.14845e-05 
1747.55 0 -0.000284716 -0.00180101 -1.74529e-05 1.33422e-05 -0.00726715 -0.000336721 -0.000276645 -0.000712953 0.000177253 -0.00180252 -9.81105e-05 0.000275036 0.000456241 -0.000257977 -6.78909e-05 0.000115924 -0.000343807 0.000237192 -3.71045e-05 9.03735e-05 0.000157579 0.000277718 -1.44122e-05 0.000263771 -2.54128e-05 -9.76017e-05 3.73766e-05 -0.00013209 -0.00013423 0.000309825 0.000177873 -8.50945e-05 
1747.9 0 -0.00028007 -0.00168728 -2.33041e-05 1.50178e-05 -0.00721899 -0.000343474 -0.000264075 -0.000712109 0.000172999 -0.00196072 -9.49766e-05 0.0002773 0.000439239 -0.000282539 -7.52038e-05 8.15004e-05 -0.00035034 0.000251633 -3.77614e-05 9.66627e-05 0.000156189 0.000279007 -5.70132e-06 0.000258108 -2.47692e-05 -8.97923e-05 4.19887e-05 -0.000142901 -0.000132305 0.000317835 0.000181206 -8.59974e-05 
1748.25 0 -0.000277559 -0.00157305 -2.90524e-05 1.58978e-05 -0.00716136 -0.000350056 -0.000252072 -0.000706345 0.000171337 -0.00211485 -8.65058e-05 0.000279918 0.000423599 -0.000304048 -7.94199e-05 4.12623e-05 -0.000357302 0.000264246 -3.92243e-05 0.000105496 0.000154838 0.00028136 4.39151e-06 0.000256399 -2.50646e-05 -8.34401e-05 4.57163e-05 -0.000153553 -0.000130183 0.000325617 0.000186219 -8.35759e-05 
1748.6 0 -0.000276196 -0.00146001 -3.39306e-05 1.54801e-05 -0.00709644 -0.000357063 -0.000238862 -0.000693778 0.000175605 -0.00226518 -7.23695e-05 0.000280561 0.000410481 -0.000323927 -8.02303e-05 -1.71348e-06 -0.000364054 0.000274854 -3.97001e-05 0.000114887 0.000153802 0.000283142 1.52636e-05 0.000257796 -2.58708e-05 -7.72104e-05 4.84766e-05 -0.000162756 -0.000128627 0.000332304 0.000192454 -7.81678e-05 
1748.95 0 -0.000274716 -0.00135059 -3.78968e-05 1.46932e-05 -0.00702416 -0.000362582 -0.000222256 -0.000674539 0.000185037 -0.00241177 -5.44091e-05 0.000276781 0.000399305 -0.000341754 -7.98261e-05 -4.57804e-05 -0.000369557 0.000283144 -3.67471e-05 0.000123947 0.000152447 0.000283925 2.68542e-05 0.000260802 -2.52472e-05 -6.97358e-05 5.06397e-05 -0.000171168 -0.000126648 0.000337478 0.000199048 -7.03979e-05 
1749.3 0 -0.000273224 -0.00124508 -4.16908e-05 1.50297e-05 -0.00694331 -0.000363273 -0.00020161 -0.000652123 0.00019659 -0.00255337 -3.55156e-05 0.000270503 0.000389663 -0.000357447 -7.72938e-05 -8.94518e-05 -0.000375831 0.000290046 -3.22515e-05 0.000132155 0.000150541 0.000285093 3.82097e-05 0.000262737 -2.37377e-05 -6.2079e-05 5.12684e-05 -0.000180374 -0.000124133 0.000341658 0.000205361 -6.17014e-05 
1749.65 0 -0.000272217 -0.00114207 -4.46745e-05 1.54181e-05 -0.00685542 -0.000359889 -0.00017919 -0.000630393 0.000207227 -0.00268922 -1.44408e-05 0.000263496 0.000380873 -0.000371294 -7.1118e-05 -0.000131683 -0.000385597 0.000296273 -2.91286e-05 0.000139108 0.00014795 0.000287953 4.86469e-05 0.000263854 -2.2735e-05 -5.50883e-05 5.03923e-05 -0.000188601 -0.000121999 0.000346805 0.000212579 -5.36731e-05 
1750 0 -0.00027162 -0.00104165 -4.61531e-05 1.54737e-05 -0.00676299 -0.000355381 -0.000157899 -0.000611185 0.000214963 -0.00281952 9.34015e-06 0.000254798 0.000373444 -0.000383189 -6.18243e-05 -0.000171852 -0.000399772 0.000301759 -2.69978e-05 0.000145338 0.000144808 0.00029207 5.8736e-05 0.000266123 -2.19401e-05 -4.8829e-05 5.01759e-05 -0.000193796 -0.000120438 0.000354645 0.000222062 -4.77302e-05 
1750.35 0 -0.000271517 -0.000944049 -4.61651e-05 1.54757e-05 -0.00666639 -0.000350617 -0.00013994 -0.000594381 0.000218211 -0.0029432 3.38531e-05 0.000244015 0.000367901 -0.000394679 -5.11377e-05 -0.000207743 -0.000415643 0.000306843 -2.35568e-05 0.000149767 0.000141751 0.000296163 6.94945e-05 0.000269751 -2.12149e-05 -4.19227e-05 5.21583e-05 -0.000196233 -0.000119363 0.000363578 0.000232219 -4.5885e-05 
1750.7 0 -0.000273283 -0.000848444 -4.6423e-05 1.48841e-05 -0.00656514 -0.00034641 -0.000126677 -0.000579375 0.000218045 -0.003061 5.77904e-05 0.000230166 0.00036151 -0.000407589 -4.11141e-05 -0.000237869 -0.000429604 0.000311947 -1.6547e-05 0.000150634 0.000138157 0.000300044 8.00185e-05 0.000274231 -1.94809e-05 -3.35465e-05 5.58907e-05 -0.000197451 -0.000118928 0.000372632 0.000242461 -4.68284e-05 
1751.05 0 -0.000276847 -0.000753929 -4.92292e-05 1.36114e-05 -0.00645961 -0.000343801 -0.000117358 -0.00056566 0.000217959 -0.00317529 8.04197e-05 0.000213825 0.000351217 -0.00042165 -3.21221e-05 -0.000264699 -0.000441338 0.000315948 -6.03633e-06 0.000147991 0.00013366 0.000303098 9.05264e-05 0.000278659 -1.58341e-05 -2.51649e-05 6.08724e-05 -0.000198696 -0.000118125 0.000382597 0.000254112 -4.81833e-05 
1751.4 0 -0.000281339 -0.000660647 -5.39556e-05 1.32758e-05 -0.00635001 -0.000341689 -0.000109918 -0.000550614 0.000219086 -0.00328588 0.000100991 0.000199474 0.000336519 -0.000436123 -2.62634e-05 -0.000290871 -0.000450798 0.000318535 5.92982e-06 0.000144897 0.000130342 0.000305223 0.000102788 0.00028134 -1.00467e-05 -1.79605e-05 6.74284e-05 -0.000200461 -0.00011624 0.000394929 0.000266954 -4.88024e-05 
1751.75 0 -0.000285884 -0.000568471 -5.93897e-05 1.58943e-05 -0.00623548 -0.000339005 -0.000102995 -0.000531039 0.000222329 -0.00339071 0.000118714 0.000190002 0.000318139 -0.000452127 -2.46842e-05 -0.000317512 -0.000457953 0.000320718 1.81248e-05 0.000143645 0.000129117 0.000308317 0.000116496 0.000281838 -3.17123e-06 -1.20438e-05 7.55594e-05 -0.000202888 -0.000113725 0.000410003 0.000279917 -4.69955e-05 
1752.1 0 -0.000288738 -0.000476635 -6.62512e-05 2.04297e-05 -0.0061168 -0.000334364 -9.46895e-05 -0.000506895 0.000229235 -0.00348809 0.000135017 0.00018413 0.000296226 -0.00047088 -2.76627e-05 -0.000344391 -0.000462919 0.000321935 3.1442e-05 0.00014313 0.00012857 0.000312248 0.000129686 0.000281209 2.95231e-06 -8.06284e-06 8.42347e-05 -0.000205101 -0.000110454 0.000425411 0.000292681 -4.25783e-05 
1752.45 0 -0.000289043 -0.000385915 -7.53258e-05 2.41381e-05 -0.00599772 -0.000325756 -8.30066e-05 -0.000479259 0.000239029 -0.00357732 0.000151911 0.000180617 0.000272128 -0.000490315 -3.58013e-05 -0.000368809 -0.000463951 0.000320025 4.82011e-05 0.000141948 0.000129107 0.000315837 0.000140366 0.000279816 8.12957e-06 -6.63565e-06 9.40077e-05 -0.0002063 -0.000106241 0.000439663 0.000305631 -3.53958e-05 
1752.8 0 -0.000286861 -0.000297395 -8.5308e-05 2.65623e-05 -0.00588176 -0.000313846 -6.87626e-05 -0.000448878 0.000248646 -0.00365911 0.000169027 0.000177063 0.000247871 -0.000508479 -4.71572e-05 -0.000388099 -0.000460801 0.00031443 6.86935e-05 0.000138011 0.000131614 0.00031849 0.000148692 0.000277377 1.20975e-05 -7.77965e-06 0.000106332 -0.000206041 -0.000101896 0.000453905 0.00031927 -2.66215e-05 
1753.15 0 -0.00028306 -0.00020978 -9.43341e-05 2.81859e-05 -0.00576797 -0.000302069 -5.3946e-05 -0.000417188 0.000256381 -0.00373469 0.000185007 0.000168876 0.000224688 -0.000527355 -6.01966e-05 -0.000400987 -0.000454784 0.000305763 9.11006e-05 0.000129073 0.000135018 0.000318193 0.000155763 0.000273444 1.32655e-05 -1.13584e-05 0.000119875 -0.000204557 -9.84779e-05 0.000468537 0.000332842 -1.85852e-05 
1753.5 0 -0.000278857 -0.000119865 -0.000100898 2.80109e-05 -0.00565446 -0.0002924 -3.98993e-05 -0.000385227 0.000263165 -0.00380603 0.000198651 0.000154396 0.000202715 -0.000547751 -7.5001e-05 -0.000405299 -0.000446608 0.000294327 0.000111511 0.000116604 0.000138103 0.000314447 0.000162084 0.000267751 1.15711e-05 -1.57243e-05 0.000133036 -0.000203786 -9.59796e-05 0.0004822 0.000345179 -1.27555e-05 
1753.85 0 -0.000275039 -2.75594e-05 -0.000104807 2.59366e-05 -0.00554164 -0.000283135 -2.75747e-05 -0.000354939 0.000268216 -0.00387648 0.000211065 0.0001363 0.000180573 -0.000566773 -9.15441e-05 -0.00040074 -0.000436244 0.00028109 0.000128088 0.000103752 0.000140746 0.000309811 0.000167842 0.000259935 7.86318e-06 -1.8227e-05 0.000145378 -0.000204384 -9.48895e-05 0.000494183 0.000355981 -9.60365e-06 
1754.2 0 -0.000271911 6.39938e-05 -0.000106319 2.31708e-05 -0.00542836 -0.000272145 -1.65093e-05 -0.000329723 0.000270209 -0.0039489 0.000223595 0.000118253 0.000158442 -0.000583403 -0.000108274 -0.000390572 -0.000423037 0.000266609 0.000143937 9.20965e-05 0.000143413 0.000305667 0.000173081 0.000250572 2.59813e-06 -1.85185e-05 0.000156336 -0.000205216 -9.62054e-05 0.000505362 0.000364571 -8.61715e-06 
1754.55 0 -0.00026975 0.000153134 -0.000105921 2.11538e-05 -0.0053114 -0.000258658 -6.0115e-06 -0.000310577 0.000270856 -0.00402271 0.000234982 0.000100965 0.000136172 -0.000598303 -0.000122568 -0.000375809 -0.00040557 0.000253097 0.000160134 8.03702e-05 0.000146198 0.000301508 0.000177994 0.000240767 -4.90428e-06 -1.82878e-05 0.000166017 -0.000205049 -9.82376e-05 0.00051503 0.000371007 -1.0316e-05 
1754.9 0 -0.000267838 0.000241875 -0.000104585 2.10271e-05 -0.00519049 -0.000241942 5.13723e-06 -0.000294378 0.000272569 -0.00409467 0.000244867 8.48652e-05 0.000114584 -0.000610149 -0.00013396 -0.000355846 -0.000382723 0.000245364 0.000174533 6.65077e-05 0.000148351 0.000296875 0.000183205 0.000232016 -1.44184e-05 -1.88451e-05 0.000174674 -0.000203413 -9.92124e-05 0.000521601 0.00037669 -1.39329e-05 
1755.25 0 -0.000264551 0.000330824 -0.000101449 2.18459e-05 -0.0050698 -0.000219928 1.93519e-05 -0.000277052 0.000274062 -0.00416396 0.000253351 7.11141e-05 9.37972e-05 -0.000618271 -0.000142725 -0.000331292 -0.000358229 0.00024542 0.000186474 5.01695e-05 0.000149544 0.000292724 0.000189182 0.000225083 -2.45933e-05 -1.99014e-05 0.000182007 -0.000199931 -9.83992e-05 0.000524977 0.000382231 -1.81962e-05 
1755.6 0 -0.000260687 0.000417866 -9.56863e-05 2.2141e-05 -0.00495158 -0.000190971 3.70861e-05 -0.000258117 0.000274093 -0.00423202 0.000259063 5.98467e-05 7.06691e-05 -0.000624882 -0.000148998 -0.000303107 -0.000338323 0.0002506 0.000196061 3.36825e-05 0.000149913 0.00028915 0.000195109 0.00021933 -3.43229e-05 -2.14083e-05 0.000186899 -0.000194321 -9.5627e-05 0.000524759 0.000386893 -2.30324e-05 
1755.95 0 -0.000257766 0.00050196 -8.88738e-05 2.15264e-05 -0.00483454 -0.000155861 5.62253e-05 -0.00023797 0.000274642 -0.00429679 0.000261829 5.21775e-05 4.61318e-05 -0.000632417 -0.000152531 -0.000272801 -0.000325326 0.000256354 0.000202088 1.93744e-05 0.00015021 0.000284303 0.000200093 0.000213502 -4.27396e-05 -2.3779e-05 0.000189678 -0.000187622 -9.09125e-05 0.000521704 0.000389638 -2.66363e-05 
1756.3 0 -0.000255813 0.000585335 -8.19366e-05 1.99846e-05 -0.00471772 -0.000113733 7.44718e-05 -0.000215907 0.000276616 -0.00435485 0.000263912 4.71326e-05 2.60716e-05 -0.000639724 -0.000153493 -0.000241988 -0.00031656 0.000261676 0.000203983 7.15107e-06 0.000151361 0.000278343 0.000204788 0.000207979 -4.88907e-05 -2.73214e-05 0.000193094 -0.000181426 -8.44585e-05 0.000518666 0.000390942 -2.78484e-05 
1756.65 0 -0.000256632 0.000670697 -7.56421e-05 1.79659e-05 -0.00460148 -6.6106e-05 9.16801e-05 -0.000192856 0.000277744 -0.00440784 0.000266001 4.25282e-05 1.27531e-05 -0.000645664 -0.000151316 -0.000209704 -0.000308822 0.000265748 0.000202922 -2.73014e-06 0.000152842 0.000273281 0.000207979 0.000201885 -5.28791e-05 -3.16824e-05 0.00019912 -0.000177362 -7.68177e-05 0.000517284 0.000390906 -2.72643e-05 
1757 0 -0.000260403 0.000757979 -7.14903e-05 1.56164e-05 -0.00448533 -1.97096e-05 0.000107854 -0.000170539 0.000278818 -0.00445827 0.000267394 3.56591e-05 4.22293e-06 -0.00065205 -0.000146344 -0.000174143 -0.000298991 0.000265968 0.000200128 -6.91475e-06 0.000153283 0.000269618 0.000207853 0.000194305 -5.56343e-05 -3.50441e-05 0.000206589 -0.000175307 -6.73297e-05 0.000516617 0.000388679 -2.58015e-05 
1757.35 0 -0.000263859 0.000845683 -6.96456e-05 1.38013e-05 -0.00436824 2.44524e-05 0.000122411 -0.000149863 0.000281052 -0.00450641 0.000267892 2.39095e-05 -8.66153e-07 -0.000659364 -0.000141704 -0.000135186 -0.000283583 0.000261026 0.00019783 -3.15265e-06 0.000152724 0.000266628 0.000205409 0.000187115 -5.79026e-05 -3.68655e-05 0.00021348 -0.000173734 -5.69448e-05 0.000516337 0.000383872 -2.4259e-05 
1757.7 0 -0.000265648 0.000933152 -6.84342e-05 1.26981e-05 -0.00424858 6.94344e-05 0.000134394 -0.000129525 0.000281665 -0.00455255 0.000267738 9.83453e-06 -1.87593e-06 -0.000667395 -0.000141546 -9.41109e-05 -0.000260898 0.000252127 0.000197863 7.0631e-06 0.000153114 0.000262439 0.000202305 0.000181287 -5.97426e-05 -3.60529e-05 0.000218142 -0.000172424 -4.72367e-05 0.000516842 0.000376823 -2.39915e-05 
1758.05 0 -0.000266205 0.00102155 -6.71032e-05 9.81255e-06 -0.00412453 0.000114596 0.000143542 -0.000107268 0.000278482 -0.00459772 0.00026701 -2.93262e-07 -8.32342e-07 -0.000676256 -0.000149752 -5.32174e-05 -0.000231957 0.000244103 0.000200746 2.1707e-05 0.000154124 0.000257168 0.000199219 0.000176096 -6.16278e-05 -3.10023e-05 0.00021982 -0.000171498 -3.89842e-05 0.0005182 0.000367734 -2.63396e-05 
1758.4 0 -0.000264319 0.00111154 -6.63315e-05 3.32412e-06 -0.00399535 0.000157324 0.000149899 -8.16582e-05 0.000270906 -0.00464203 0.000265549 -4.0694e-06 -4.56862e-07 -0.000686134 -0.000165601 -1.36605e-05 -0.000199285 0.000240252 0.000205285 3.73321e-05 0.000154476 0.000252481 0.000195456 0.000171074 -6.36511e-05 -2.2896e-05 0.000219158 -0.000170533 -3.25051e-05 0.000521111 0.000356947 -3.23996e-05 
1758.75 0 -0.00025762 0.00120188 -6.53097e-05 -5.77771e-06 -0.00386165 0.000196216 0.000153188 -5.24589e-05 0.000257162 -0.00468296 0.000261157 -3.83519e-06 -1.06721e-06 -0.000695804 -0.000185282 2.42047e-05 -0.000166226 0.000240619 0.000209191 5.10615e-05 0.000152912 0.000249139 0.000189949 0.000167359 -6.36177e-05 -1.47461e-05 0.000217058 -0.000168531 -2.62582e-05 0.000526252 0.000345083 -4.28061e-05 
1759.1 0 -0.000246773 0.0012913 -6.25517e-05 -1.46829e-05 -0.00372525 0.000231034 0.000156305 -2.10061e-05 0.000235186 -0.00471947 0.000251903 -7.96518e-08 -1.63222e-06 -0.000704271 -0.000203447 6.06269e-05 -0.000135253 0.000243991 0.000212219 6.21688e-05 0.000148934 0.000246006 0.000183875 0.000166031 -6.07959e-05 -7.10763e-06 0.000215871 -0.000165856 -1.95525e-05 0.000532364 0.000332819 -5.45457e-05 
1759.45 0 -0.000235122 0.00137868 -5.79255e-05 -2.17479e-05 -0.0035865 0.000260687 0.000160727 1.26717e-05 0.000205129 -0.00475317 0.000240562 7.88348e-06 -1.70627e-06 -0.000711999 -0.000213986 9.34666e-05 -0.000105909 0.000248369 0.000213973 6.91154e-05 0.000144351 0.00024278 0.000179012 0.000166182 -5.60306e-05 1.86645e-06 0.000216655 -0.000164383 -1.28193e-05 0.000537969 0.000320504 -6.38838e-05 
1759.8 0 -0.000223646 0.00146247 -5.23345e-05 -2.76928e-05 -0.00344453 0.000284185 0.00016536 5.09708e-05 0.000171285 -0.00478184 0.000231445 2.05267e-05 -2.39263e-06 -0.000718823 -0.000215585 0.000118587 -7.63791e-05 0.000252241 0.000212632 7.03478e-05 0.000140773 0.000240816 0.000176145 0.000167087 -4.99634e-05 1.25971e-05 0.000219425 -0.000164986 -6.97785e-06 0.000542675 0.000307179 -6.95701e-05 
1760.15 0 -0.000211864 0.00154141 -4.67044e-05 -3.39981e-05 -0.00330053 0.000302977 0.000170238 9.48159e-05 0.000140011 -0.00480113 0.000228192 3.82075e-05 -4.83651e-06 -0.000722742 -0.000210471 0.000135921 -4.44216e-05 0.000255151 0.000206619 6.6573e-05 0.000138423 0.00024086 0.000175754 0.000169457 -4.27727e-05 2.37664e-05 0.00022413 -0.000167378 -2.13612e-06 0.000546573 0.000292913 -7.26176e-05 
1760.5 0 -0.000200835 0.00161505 -4.13527e-05 -3.97043e-05 -0.00315777 0.000320948 0.000174718 0.000140573 0.000115076 -0.00481129 0.000231812 5.98916e-05 -9.84029e-06 -0.00072209 -0.000200807 0.000148595 -8.17625e-06 0.000258536 0.00019571 6.02522e-05 0.000137281 0.000241246 0.000177255 0.000173304 -3.39627e-05 3.35788e-05 0.000229882 -0.000171292 4.23274e-06 0.00055043 0.000279082 -7.42687e-05 
1760.85 0 -0.000191463 0.00168414 -3.66442e-05 -4.32798e-05 -0.00301786 0.000339786 0.00017717 0.000185358 9.65687e-05 -0.00481591 0.000241004 8.33773e-05 -1.80401e-05 -0.000719285 -0.00018848 0.000158537 3.28917e-05 0.000263731 0.000182274 5.27674e-05 0.000137809 0.000239498 0.000178641 0.000177144 -2.42938e-05 4.11232e-05 0.000235386 -0.00017638 1.3663e-05 0.000554206 0.000266021 -7.52384e-05 
1761.2 0 -0.000182916 0.00175029 -3.26806e-05 -4.60987e-05 -0.00287832 0.000358018 0.000178474 0.000227569 8.1993e-05 -0.00481817 0.000254944 0.000105541 -2.80729e-05 -0.000715562 -0.000175111 0.000165601 7.90362e-05 0.000269791 0.00017004 4.61644e-05 0.000140525 0.000235297 0.000179388 0.000179976 -1.49195e-05 4.58228e-05 0.000240557 -0.000182491 2.36635e-05 0.000555948 0.000253425 -7.62457e-05 
1761.55 0 -0.000174281 0.00181531 -2.91854e-05 -4.93883e-05 -0.00273438 0.000376185 0.000181524 0.00026552 6.8838e-05 -0.00481804 0.000272914 0.000124398 -3.81747e-05 -0.000708189 -0.000161498 0.000169642 0.000127739 0.000274176 0.000161576 4.25658e-05 0.000144104 0.000228629 0.0001809 0.00018183 -6.39619e-06 4.81857e-05 0.000246152 -0.00018999 3.26785e-05 0.000555209 0.000240832 -7.71547e-05 
1761.9 0 -0.000165578 0.00188015 -2.61861e-05 -5.32141e-05 -0.00258597 0.00039597 0.000187282 0.000298933 5.80372e-05 -0.00481578 0.000293491 0.000140474 -4.7057e-05 -0.000696631 -0.000146443 0.000172618 0.000174787 0.000276031 0.000158051 3.92481e-05 0.00014604 0.000219568 0.000184063 0.000183403 8.57353e-07 4.91806e-05 0.000251366 -0.000197401 4.13517e-05 0.000552965 0.000227571 -7.76653e-05 
1762.25 0 -0.000157294 0.00194409 -2.34885e-05 -5.74119e-05 -0.00243464 0.000417594 0.000193469 0.000327288 5.03925e-05 -0.00481356 0.000313712 0.000155375 -5.38479e-05 -0.000682676 -0.000128729 0.000176193 0.00021869 0.000275034 0.000158354 3.37419e-05 0.000145755 0.000209632 0.000188891 0.000184018 6.17661e-06 4.97381e-05 0.00025445 -0.000202598 4.97641e-05 0.000549817 0.000214016 -7.80812e-05 
1762.6 0 -0.000149 0.00200636 -2.08741e-05 -6.05393e-05 -0.00228055 0.000439729 0.000196946 0.000350376 4.46767e-05 -0.00481195 0.000331224 0.000169481 -5.85267e-05 -0.000669997 -0.000108469 0.0001791 0.000258261 0.000272164 0.000157386 2.82639e-05 0.000143062 0.000199706 0.000194203 0.000183932 9.02539e-06 5.17153e-05 0.000256796 -0.000204982 5.79288e-05 0.000546982 0.000201218 -7.6874e-05 
1762.95 0 -0.000139285 0.00206534 -1.91712e-05 -6.17006e-05 -0.00212461 0.00046136 0.000196288 0.000369394 4.12308e-05 -0.00481035 0.000347149 0.000182551 -6.21332e-05 -0.000661397 -8.66674e-05 0.000177616 0.000292245 0.000269495 0.000152376 2.51823e-05 0.000138188 0.000189695 0.000198454 0.000184085 1.04626e-05 5.60134e-05 0.00025917 -0.000204597 6.547e-05 0.000544118 0.000188633 -7.32468e-05 
1763.3 0 -0.000128525 0.00211927 -1.98395e-05 -6.21628e-05 -0.0019666 0.000481385 0.000189572 0.000384573 4.18557e-05 -0.00480665 0.000361945 0.000193678 -6.71253e-05 -0.00065393 -6.59615e-05 0.000169673 0.000322897 0.000266299 0.000146132 2.52633e-05 0.000132075 0.000178619 0.000200884 0.000184122 1.30767e-05 6.09076e-05 0.000260682 -0.000203093 7.11888e-05 0.000539001 0.000174911 -6.91658e-05 
1763.65 0 -0.000117393 0.00216864 -2.44678e-05 -6.31949e-05 -0.00180645 0.000498354 0.00017492 0.000394092 4.7313e-05 -0.0047992 0.000374541 0.000202593 -7.51508e-05 -0.000642607 -4.73724e-05 0.000156023 0.000353891 0.000261032 0.000139768 2.81515e-05 0.000123609 0.000165848 0.000201766 0.000183932 1.8263e-05 6.41271e-05 0.000262408 -0.000202286 7.47253e-05 0.000531065 0.000160801 -6.42359e-05 
1764 0 -0.000104821 0.00221436 -3.20414e-05 -6.36261e-05 -0.00164645 0.000514435 0.000154047 0.000398 5.66073e-05 -0.00478896 0.000386532 0.000210547 -8.64944e-05 -0.000627434 -2.93556e-05 0.00013968 0.000384485 0.000254199 0.000133014 3.1917e-05 0.000112631 0.000151292 0.000201905 0.000182986 2.57389e-05 6.56164e-05 0.000264244 -0.000201436 7.7261e-05 0.000522559 0.000147351 -5.6491e-05 
1764.35 0 -9.10325e-05 0.00225677 -4.10165e-05 -6.26204e-05 -0.00148808 0.000534136 0.000129831 0.000401058 6.80677e-05 -0.00477675 0.000400536 0.000216487 -0.000102387 -0.000612535 -1.23097e-05 0.000124541 0.000409944 0.000246765 0.000127979 3.46137e-05 0.000101741 0.000136758 0.000201968 0.000180999 3.38133e-05 6.63127e-05 0.000265233 -0.000199671 8.02979e-05 0.000515832 0.000135609 -4.69037e-05 
1764.7 0 -7.6132e-05 0.00229671 -5.05182e-05 -6.14845e-05 -0.00133232 0.000558002 0.000104223 0.000407777 7.71109e-05 -0.00476302 0.000415758 0.000217024 -0.000120809 -0.000599741 7.26883e-07 0.000112359 0.00042796 0.000237747 0.000126388 3.45328e-05 9.26358e-05 0.000125059 0.000202616 0.000179442 4.09199e-05 6.58794e-05 0.000267118 -0.000197689 8.2891e-05 0.000511114 0.000125251 -3.72677e-05 
1765.05 0 -5.88684e-05 0.0023334 -5.90354e-05 -5.98912e-05 -0.00117989 0.000583143 7.78246e-05 0.000419605 7.86983e-05 -0.00474612 0.000428923 0.000210289 -0.000141046 -0.000586204 8.98801e-06 0.000105827 0.000439493 0.000224825 0.000127132 3.06022e-05 8.4895e-05 0.000115941 0.000203975 0.000178664 4.68224e-05 6.40537e-05 0.000270927 -0.000195353 8.38736e-05 0.0005069 0.000114702 -2.79387e-05 
1765.4 0 -3.8176e-05 0.00236598 -6.64179e-05 -5.61144e-05 -0.00103087 0.00060624 4.97733e-05 0.000436588 7.15588e-05 -0.00472203 0.00043786 0.000196892 -0.000164684 -0.000570067 1.31091e-05 0.000107924 0.000446932 0.000209009 0.000127714 2.48369e-05 7.68994e-05 0.000108077 0.000205834 0.000178145 5.10516e-05 6.19611e-05 0.000274822 -0.000192942 8.35204e-05 0.000502472 0.000103813 -1.98575e-05 
1765.75 0 -1.52303e-05 0.00239548 -7.32947e-05 -5.21516e-05 -0.000885705 0.000625426 1.95247e-05 0.00045728 5.72384e-05 -0.00468994 0.000442636 0.000179725 -0.000190063 -0.000551747 1.29675e-05 0.000117527 0.000452705 0.000194212 0.000126263 2.05583e-05 6.67077e-05 0.00010099 0.000207298 0.00017748 5.32687e-05 6.03159e-05 0.00027789 -0.000190366 8.22794e-05 0.000497456 9.36723e-05 -1.33941e-05 
1766.1 0 8.04527e-06 0.00242363 -7.95051e-05 -4.94598e-05 -0.000744964 0.000639379 -1.31913e-05 0.000477927 3.77143e-05 -0.00465294 0.000443519 0.000162274 -0.000213022 -0.000530044 9.37783e-06 0.000130907 0.00045632 0.000182572 0.000124029 1.89405e-05 5.41548e-05 9.32635e-05 0.000207648 0.000175952 5.44022e-05 5.89316e-05 0.000279794 -0.000186637 7.99839e-05 0.00049155 8.3822e-05 -8.26582e-06 
1766.45 0 2.96286e-05 0.00245044 -8.44084e-05 -4.65695e-05 -0.000607241 0.000647187 -4.80513e-05 0.000495106 1.68728e-05 -0.00461583 0.000441394 0.000146087 -0.000231835 -0.000506474 4.89513e-06 0.000145552 0.000456963 0.000172853 0.000121507 1.93056e-05 4.12977e-05 8.43567e-05 0.000207367 0.000173343 5.42663e-05 5.73947e-05 0.000278897 -0.000183344 7.64099e-05 0.000484234 7.20459e-05 -4.42639e-06 
1766.8 0 4.82056e-05 0.00247388 -8.88466e-05 -4.32833e-05 -0.000468483 0.000649156 -8.19617e-05 0.000507048 -2.10311e-06 -0.00458281 0.00043948 0.000132569 -0.000247045 -0.000484205 2.45287e-07 0.000159558 0.000456739 0.000163382 0.000117132 2.0731e-05 2.98261e-05 7.67602e-05 0.000207553 0.000170253 5.30401e-05 5.596e-05 0.000275648 -0.000182417 7.24216e-05 0.000474973 5.82532e-05 -2.36657e-06 
1767.15 0 6.43997e-05 0.00249232 -9.31297e-05 -4.00376e-05 -0.000325584 0.000646511 -0.000110493 0.000513261 -2.04008e-05 -0.00455361 0.000439545 0.000123809 -0.000259036 -0.000463344 -6.27428e-06 0.000170751 0.000458039 0.000154695 0.000112516 2.14858e-05 1.96606e-05 7.11399e-05 0.000207926 0.000166968 5.23894e-05 5.51845e-05 0.00027237 -0.000183646 6.95252e-05 0.000463456 4.37167e-05 -2.30777e-06 
1767.5 0 7.98913e-05 0.00250643 -9.59534e-05 -3.71043e-05 -0.00017908 0.000641435 -0.000131958 0.000517726 -3.77773e-05 -0.00452388 0.00043932 0.000120542 -0.000268843 -0.000442591 -1.64343e-05 0.000178066 0.000462512 0.000148253 0.000109997 2.0626e-05 1.0402e-05 6.67822e-05 0.000208273 0.00016252 5.26263e-05 5.52889e-05 0.000269728 -0.00018581 6.75161e-05 0.000450109 2.8839e-05 -3.47897e-06 
1767.85 0 9.53682e-05 0.00251767 -9.70064e-05 -3.46013e-05 -3.25652e-05 0.000636357 -0.00014651 0.000524215 -5.15757e-05 -0.00448865 0.000435774 0.000121019 -0.000278135 -0.000421033 -2.91386e-05 0.000182904 0.000470783 0.000143401 0.000109406 1.78697e-05 3.68711e-06 6.39844e-05 0.000210146 0.000155824 5.29168e-05 5.57161e-05 0.000268197 -0.000186852 6.4771e-05 0.000435923 1.34476e-05 -5.44404e-06 
1768.2 0 0.000109638 0.0025268 -9.77902e-05 -3.21655e-05 0.000109253 0.000630388 -0.000154628 0.000533496 -6.21184e-05 -0.00444636 0.000427892 0.000122304 -0.000287582 -0.000397937 -4.06281e-05 0.000187604 0.000481369 0.00013862 0.000111432 1.39989e-05 1.47305e-07 6.22689e-05 0.000213011 0.000148261 5.23652e-05 5.47735e-05 0.000267343 -0.000186105 6.10243e-05 0.00042089 -3.97742e-07 -7.52833e-06 
1768.55 0 0.000121599 0.00253331 -9.95876e-05 -2.8574e-05 0.000243134 0.00062074 -0.000156178 0.000546148 -7.18244e-05 -0.0043977 0.000418217 0.000121583 -0.000295183 -0.000373429 -4.86377e-05 0.000192786 0.000491 0.000133771 0.000116531 9.65759e-06 -2.45754e-06 6.01937e-05 0.000214543 0.000141499 5.04135e-05 5.10063e-05 0.000266233 -0.000184707 5.75607e-05 0.00040328 -1.03307e-05 -9.79905e-06 
1768.9 0 0.00013226 0.00253731 -0.000101833 -2.27384e-05 0.000369848 0.000607252 -0.000153041 0.000561168 -8.26832e-05 -0.00434249 0.000409351 0.000117452 -0.000300217 -0.000348765 -5.37543e-05 0.000199025 0.000497839 0.000129482 0.000123801 4.63372e-06 -5.77807e-06 5.66672e-05 0.000214583 0.000135642 4.72308e-05 4.44532e-05 0.00026443 -0.00018389 5.47946e-05 0.000382834 -1.73731e-05 -1.32658e-05 
1769.25 0 0.000143622 0.00254087 -0.000104902 -1.50721e-05 0.000493192 0.000592356 -0.000147938 0.000574411 -9.54927e-05 -0.00428031 0.000400997 0.000110306 -0.000303046 -0.000323665 -5.77671e-05 0.000207741 0.000500937 0.000125358 0.000130666 -9.92935e-07 -1.01848e-05 5.07323e-05 0.000215043 0.000130002 4.3299e-05 3.71743e-05 0.000262006 -0.000184254 5.14699e-05 0.000362325 -2.33677e-05 -1.66029e-05 
1769.6 0 0.000155127 0.00254659 -0.000109445 -7.09685e-06 0.000616099 0.000578574 -0.000142102 0.000582723 -0.000110565 -0.0042114 0.000390106 0.000100219 -0.000303653 -0.00029723 -6.06156e-05 0.000219543 0.000500117 0.000120355 0.000134157 -6.97689e-06 -1.58134e-05 4.22069e-05 0.00021661 0.000123529 3.88974e-05 3.15407e-05 0.000259095 -0.00018476 4.7901e-05 0.000343488 -2.85936e-05 -1.7739e-05 
1769.95 0 0.000165399 0.0025557 -0.000115432 1.09413e-07 0.000740488 0.00056612 -0.000134564 0.000587116 -0.000127398 -0.0041377 0.000374532 8.85161e-05 -0.000302911 -0.000271823 -6.06008e-05 0.000233392 0.000496063 0.000115308 0.000134176 -1.3098e-05 -2.2796e-05 3.2746e-05 0.000218215 0.000115281 3.2396e-05 2.84309e-05 0.00025599 -0.00018354 4.56972e-05 0.00032592 -3.26941e-05 -1.74641e-05 
1770.3 0 0.000175813 0.00256761 -0.000121529 5.12734e-06 0.000865402 0.000555823 -0.000124566 0.00058908 -0.000142735 -0.00406315 0.000355511 7.87681e-05 -0.000300435 -0.000250884 -5.60111e-05 0.000246151 0.000490745 0.000112317 0.000132364 -1.8491e-05 -3.06779e-05 2.30789e-05 0.000219812 0.000105383 2.23998e-05 2.77663e-05 0.000252701 -0.000180525 4.47186e-05 0.000308636 -3.71743e-05 -1.73874e-05 
1770.65 0 0.000186655 0.00257894 -0.000125234 6.50452e-06 0.000988702 0.000548618 -0.000113285 0.000591157 -0.00015463 -0.00399219 0.00033499 7.39374e-05 -0.000297864 -0.000234444 -4.63503e-05 0.000254364 0.000487617 0.000111288 0.000130918 -2.34173e-05 -3.84878e-05 1.28079e-05 0.000220779 9.51228e-05 1.13426e-05 3.06868e-05 0.000249626 -0.000177764 4.36748e-05 0.000290637 -4.28474e-05 -1.84534e-05 
1771 0 0.00019663 0.00258789 -0.000126579 5.89621e-06 0.00111202 0.000543303 -0.000100788 0.000595372 -0.000163537 -0.00392554 0.000313366 7.41811e-05 -0.000298423 -0.00022111 -3.34733e-05 0.000256786 0.000488403 0.000111156 0.000132057 -2.81272e-05 -4.4751e-05 3.3332e-06 0.000219459 8.42067e-05 2.28942e-06 3.84821e-05 0.000246335 -0.000176833 4.28757e-05 0.000272592 -4.90557e-05 -1.81148e-05 
1771.35 0 0.000204137 0.00259539 -0.000127624 5.76766e-06 0.00123957 0.000539138 -8.64354e-05 0.000598912 -0.000170819 -0.00386001 0.00029043 7.88936e-05 -0.000300182 -0.000209136 -2.11508e-05 0.00025444 0.000491369 0.000113672 0.000137167 -3.14487e-05 -4.82074e-05 -5.511e-06 0.000215137 7.11718e-05 -3.94783e-06 4.8961e-05 0.000241748 -0.000177605 4.24291e-05 0.00025555 -5.51825e-05 -1.33181e-05 
1771.7 0 0.000208955 0.00260097 -0.000128747 6.38243e-06 0.00137396 0.000534676 -7.1158e-05 0.000598781 -0.000177787 -0.00379204 0.000266455 8.70649e-05 -0.000299598 -0.000195996 -1.29515e-05 0.000249196 0.000494044 0.000121139 0.000145128 -3.51657e-05 -5.01049e-05 -1.59625e-05 0.000208442 5.72372e-05 -7.02057e-06 5.80325e-05 0.000236607 -0.000178944 4.21516e-05 0.000239886 -6.16929e-05 -5.51015e-06 
1772.05 0 0.000213576 0.00260202 -0.000129205 5.66549e-06 0.00151288 0.00052702 -5.51474e-05 0.000594276 -0.000184285 -0.00371667 0.000244598 9.7501e-05 -0.000297575 -0.000182084 -9.484e-06 0.000243084 0.00049577 0.000133585 0.00015397 -4.16226e-05 -5.20468e-05 -2.765e-05 0.00020145 4.45056e-05 -7.24181e-06 6.44333e-05 0.000231515 -0.000179971 4.28149e-05 0.000224696 -6.85236e-05 2.5383e-06 
1772.4 0 0.000219733 0.00259799 -0.000128596 1.18303e-06 0.00165187 0.000516914 -3.77923e-05 0.00058534 -0.000191688 -0.00362944 0.000229044 0.000107329 -0.000294385 -0.000169719 -9.88523e-06 0.000236959 0.0004982 0.000147611 0.000162835 -4.97712e-05 -5.29205e-05 -3.9889e-05 0.00019674 3.41689e-05 -6.65225e-06 6.99918e-05 0.000225761 -0.000180643 4.55691e-05 0.000209129 -7.543e-05 9.20426e-06 
1772.75 0 0.000225737 0.00259185 -0.000126764 -6.17001e-06 0.00178591 0.000506419 -1.8126e-05 0.000572676 -0.000200783 -0.00353154 0.000221328 0.000113554 -0.000291104 -0.000157911 -1.25513e-05 0.000230991 0.000501818 0.00015852 0.000172773 -5.67853e-05 -5.06771e-05 -5.3013e-05 0.000194683 2.58002e-05 -7.39131e-06 7.38043e-05 0.000218434 -0.000180274 4.97106e-05 0.000192909 -8.30615e-05 1.39614e-05 
1773.1 0 0.000231325 0.00258571 -0.000124358 -1.18084e-05 0.00191194 0.000498144 6.28081e-06 0.000555165 -0.000210587 -0.00342712 0.000219959 0.000115684 -0.000290944 -0.000146589 -1.40394e-05 0.000225241 0.000502608 0.000163723 0.000186645 -6.09829e-05 -4.61396e-05 -6.79898e-05 0.000194457 1.80154e-05 -9.93863e-06 7.5286e-05 0.000209612 -0.000178443 5.31395e-05 0.000177115 -9.13701e-05 1.7519e-05 
1773.45 0 0.00023733 0.00257867 -0.000120936 -1.37051e-05 0.00203138 0.000494427 3.57319e-05 0.000533395 -0.000223077 -0.00331847 0.000223721 0.000112159 -0.000294293 -0.000140089 -1.2078e-05 0.000218889 0.000495661 0.000164124 0.000204474 -6.26138e-05 -4.24259e-05 -8.38319e-05 0.000194416 9.73896e-06 -1.41019e-05 7.67669e-05 0.000201144 -0.000175423 5.45856e-05 0.000162087 -9.89846e-05 2.05723e-05 
1773.8 0 0.000242978 0.00256764 -0.000115819 -1.37518e-05 0.00214586 0.000492965 6.62323e-05 0.000509005 -0.000238615 -0.00320637 0.000230716 0.000101739 -0.000298827 -0.000138857 -7.65988e-06 0.000209185 0.000483117 0.000161725 0.000221997 -6.20079e-05 -4.17407e-05 -9.85348e-05 0.000194237 8.40663e-07 -1.89923e-05 7.89301e-05 0.000194208 -0.000170815 5.41956e-05 0.000148161 -0.000105223 2.29121e-05 
1774.15 0 0.000247218 0.00255085 -0.000109471 -1.28092e-05 0.00225609 0.000490573 9.19848e-05 0.00048443 -0.000254493 -0.00309187 0.000236538 8.4234e-05 -0.000302505 -0.000138415 -1.76377e-06 0.000195443 0.000469354 0.000157556 0.000236305 -5.99547e-05 -4.41738e-05 -0.000113029 0.000193361 -8.83679e-06 -2.35597e-05 8.11028e-05 0.000188166 -0.000163738 5.24585e-05 0.000136697 -0.000110487 2.4886e-05 
1774.5 0 0.000250674 0.00253142 -0.000102461 -1.12302e-05 0.00236214 0.000485954 0.000111462 0.000461873 -0.000267876 -0.00297562 0.00023887 6.03772e-05 -0.000305379 -0.00013648 7.0432e-06 0.000179968 0.000456536 0.000151864 0.000248079 -5.77095e-05 -4.95931e-05 -0.000126082 0.000188808 -2.01262e-05 -2.67053e-05 8.31254e-05 0.000181712 -0.000154343 5.05819e-05 0.000127423 -0.000114951 2.78197e-05 
1774.85 0 0.000254341 0.00251301 -9.5731e-05 -9.6034e-06 0.00246234 0.000480469 0.000127356 0.000441245 -0.000278484 -0.00286096 0.000239743 3.2417e-05 -0.000309039 -0.000132668 2.00607e-05 0.000164691 0.000446637 0.000144298 0.000258319 -5.58445e-05 -5.68479e-05 -0.000135214 0.000180513 -3.32885e-05 -2.8304e-05 8.59475e-05 0.000174139 -0.000143644 5.01058e-05 0.000119911 -0.000119298 3.26209e-05 
1775.2 0 0.00025722 0.00249611 -8.96476e-05 -8.45208e-06 0.0025565 0.000476737 0.000140191 0.000422878 -0.000289591 -0.00275223 0.000242146 3.01473e-06 -0.000311251 -0.000128455 3.45399e-05 0.000150891 0.000439386 0.000134183 0.000267351 -5.44746e-05 -6.39446e-05 -0.000140625 0.000170296 -4.72315e-05 -2.92974e-05 9.06401e-05 0.000166039 -0.000132263 5.1218e-05 0.000113707 -0.000123449 3.84997e-05 
1775.55 0 0.000259552 0.00247868 -8.27981e-05 -7.85487e-06 0.00264604 0.000475366 0.00014859 0.000408256 -0.000304118 -0.00264952 0.000245307 -2.41607e-05 -0.000308825 -0.000126985 4.50819e-05 0.000138747 0.00043244 0.000121475 0.00027698 -5.33459e-05 -6.93524e-05 -0.00014434 0.000159354 -5.89209e-05 -2.98997e-05 9.76346e-05 0.000158072 -0.000119798 5.19571e-05 0.000109236 -0.000126844 4.42114e-05 
1775.9 0 0.000263024 0.00245836 -7.609e-05 -7.23019e-06 0.00273225 0.000476253 0.000153426 0.000397952 -0.000322631 -0.00255024 0.000246166 -4.7459e-05 -0.000302698 -0.000128355 4.89792e-05 0.000128782 0.00042381 0.000105823 0.000289942 -5.00097e-05 -7.32628e-05 -0.0001483 0.000149152 -6.61341e-05 -3.0061e-05 0.000105691 0.000151115 -0.000106948 5.0014e-05 0.000107174 -0.000129608 4.93021e-05 
1776.25 0 0.000268002 0.00243493 -7.10732e-05 -5.74808e-06 0.0028148 0.00047852 0.000157738 0.00039065 -0.00034478 -0.00245214 0.000242877 -6.72227e-05 -0.000292634 -0.000131716 4.8974e-05 0.000122414 0.000413414 8.83057e-05 0.000306672 -4.38338e-05 -7.78528e-05 -0.000153557 0.000139468 -7.01211e-05 -2.89499e-05 0.000112312 0.000146184 -9.4939e-05 4.61587e-05 0.000107395 -0.000133156 5.3592e-05 
1776.6 0 0.00027365 0.00240815 -6.74982e-05 -3.30814e-06 0.00289362 0.000479835 0.000162321 0.000384757 -0.000369028 -0.00235339 0.00023517 -8.40656e-05 -0.000280014 -0.000139453 4.93958e-05 0.000120133 0.000402934 7.21862e-05 0.000325993 -3.71284e-05 -8.47582e-05 -0.000158935 0.000128685 -7.26369e-05 -2.66982e-05 0.000117647 0.000142431 -8.36576e-05 4.18307e-05 0.000110267 -0.000138867 5.68506e-05 
1776.95 0 0.000279309 0.0023774 -6.66507e-05 -2.51869e-07 0.00297016 0.000478548 0.000166114 0.000380468 -0.000391515 -0.00225408 0.000224091 -9.82512e-05 -0.000269779 -0.000150588 5.12541e-05 0.000118758 0.000394526 5.70341e-05 0.000347025 -3.14677e-05 -9.34887e-05 -0.000163256 0.000117383 -7.49312e-05 -2.49508e-05 0.000123186 0.000138346 -7.15352e-05 3.6419e-05 0.00011531 -0.000146196 5.97599e-05 
1777.3 0 0.000284941 0.00234244 -6.86328e-05 3.27301e-06 0.00304472 0.00047574 0.000166565 0.000379924 -0.000408165 -0.00215386 0.000210085 -0.000108213 -0.000263761 -0.000161875 5.25402e-05 0.000114299 0.000387795 3.99922e-05 0.000368511 -2.68132e-05 -0.000102794 -0.000167664 0.000106958 -7.9502e-05 -2.3687e-05 0.000130191 0.000133981 -5.79768e-05 3.01886e-05 0.000120182 -0.000153101 6.3708e-05 
1777.65 0 0.000289963 0.00230322 -7.03383e-05 5.99307e-06 0.00311518 0.000473064 0.000162585 0.000382869 -0.000418729 -0.00205046 0.000194348 -0.000113486 -0.000261465 -0.000172167 5.13192e-05 0.000106302 0.00038218 2.17124e-05 0.000386363 -2.38584e-05 -0.000111843 -0.000173949 9.75709e-05 -8.61309e-05 -2.06895e-05 0.000139482 0.000130088 -4.37497e-05 2.45194e-05 0.000123971 -0.000158146 6.85231e-05 
1778 0 0.000293351 0.00226 -6.92525e-05 7.24224e-06 0.00317851 0.000470314 0.000155558 0.000384759 -0.000426002 -0.00194385 0.000179275 -0.00011475 -0.000261292 -0.000180481 4.66271e-05 9.72247e-05 0.000377841 3.34289e-06 0.000396935 -2.34132e-05 -0.000119882 -0.000180769 8.9067e-05 -9.28359e-05 -1.53835e-05 0.000149716 0.000126039 -2.92136e-05 1.94203e-05 0.000125797 -0.000161847 7.36759e-05 
1778.35 0 0.000296088 0.00221509 -6.5441e-05 7.29364e-06 0.00323263 0.000466982 0.000148347 0.000381664 -0.000431622 -0.00183591 0.000167281 -0.000113128 -0.000260689 -0.000184704 3.89042e-05 8.82485e-05 0.000374859 -1.64802e-05 0.000400308 -2.33163e-05 -0.000127268 -0.000185513 8.02143e-05 -0.000100289 -9.47031e-06 0.000159542 0.000122362 -1.50352e-05 1.45449e-05 0.000123005 -0.000164532 7.84018e-05 
1778.7 0 0.000300954 0.00217146 -6.02841e-05 7.10232e-06 0.00327855 0.000463557 0.000142542 0.000373311 -0.000435695 -0.00172882 0.000157111 -0.000109082 -0.000259096 -0.000185299 2.85328e-05 7.92424e-05 0.000375226 -3.76429e-05 0.000398964 -2.13266e-05 -0.000133919 -0.000187566 7.05453e-05 -0.000110169 -4.01737e-06 0.000169242 0.000120796 -8.73165e-07 8.92786e-06 0.000115324 -0.000167071 8.08338e-05 
1779.05 0 0.000309074 0.00212996 -5.36529e-05 7.49094e-06 0.0033224 0.000460977 0.000135259 0.000360316 -0.000438407 -0.0016232 0.000146835 -0.000101383 -0.000257826 -0.000183074 1.56191e-05 7.14264e-05 0.000380062 -5.8342e-05 0.000393772 -1.69856e-05 -0.000140025 -0.000187252 6.14471e-05 -0.000121323 -4.63909e-07 0.000177807 0.000121223 1.35526e-05 1.40047e-06 0.000105099 -0.000170047 8.0369e-05 
1779.4 0 0.000318818 0.00209007 -4.47369e-05 9.17475e-06 0.00336689 0.000458924 0.000123782 0.000343714 -0.000439638 -0.00151928 0.000137356 -9.01149e-05 -0.000258079 -0.000178518 1.25377e-06 6.57962e-05 0.000385528 -7.62853e-05 0.000383431 -1.00928e-05 -0.000146016 -0.000184924 5.27486e-05 -0.000130295 9.3715e-07 0.000182781 0.00012212 2.73573e-05 -7.97338e-06 9.34822e-05 -0.000173656 7.81225e-05 
1779.75 0 0.000329439 0.00204909 -3.45212e-05 1.08771e-05 0.00341003 0.00045506 0.000110404 0.000327592 -0.000439323 -0.00141781 0.000128379 -7.85752e-05 -0.000259884 -0.000173 -1.24086e-05 6.36969e-05 0.000388768 -9.18148e-05 0.000368424 -1.09235e-06 -0.000151381 -0.000181559 4.23958e-05 -0.000136559 2.83327e-08 0.00018257 0.000122653 3.79593e-05 -1.88052e-05 8.14714e-05 -0.000177908 7.46513e-05 
1780.1 0 0.000340942 0.00200544 -2.53084e-05 1.25713e-05 0.00345276 0.000447633 9.86127e-05 0.000317885 -0.000439239 -0.0013188 0.00011874 -6.86009e-05 -0.000261651 -0.000165494 -2.41307e-05 6.47824e-05 0.000389206 -0.000106474 0.000351575 9.31313e-06 -0.000155411 -0.000177105 2.93492e-05 -0.000142894 -2.93937e-06 0.000177754 0.000122254 4.4489e-05 -2.99079e-05 7.1388e-05 -0.000181429 7.03381e-05 
1780.45 0 0.000352468 0.00195974 -1.83221e-05 1.59201e-05 0.00349685 0.00043593 8.87896e-05 0.000315495 -0.000440348 -0.00122184 0.000107473 -5.89476e-05 -0.000264223 -0.000155588 -3.31295e-05 6.53081e-05 0.000386477 -0.000118849 0.000336521 2.29886e-05 -0.000157862 -0.000171967 1.47393e-05 -0.000151527 -7.27968e-06 0.000169998 0.000119472 4.88692e-05 -3.98691e-05 6.36406e-05 -0.00018351 6.53276e-05 
1780.8 0 0.000363523 0.00191276 -1.5294e-05 2.02787e-05 0.00354298 0.000420759 7.98393e-05 0.000315962 -0.000440567 -0.00112461 9.39723e-05 -4.85561e-05 -0.00026957 -0.000144571 -3.93725e-05 6.22789e-05 0.000383703 -0.000127554 0.000325087 4.18037e-05 -0.000159694 -0.000167187 1.00054e-06 -0.00016122 -1.29239e-05 0.000160692 0.000113988 5.32465e-05 -4.8648e-05 5.71525e-05 -0.000184121 5.90819e-05 
1781.15 0 0.000373479 0.00186491 -1.62981e-05 2.4623e-05 0.00359004 0.000403899 7.05184e-05 0.000313245 -0.00043807 -0.00102737 7.73777e-05 -3.93027e-05 -0.000275793 -0.000132164 -4.07042e-05 5.72966e-05 0.000384316 -0.000133747 0.000317236 6.36008e-05 -0.000160817 -0.000163209 -1.00016e-05 -0.000168282 -1.94674e-05 0.000150161 0.000107184 5.82742e-05 -5.68032e-05 5.18119e-05 -0.000183146 5.21905e-05 
1781.5 0 0.000380874 0.00181592 -1.91018e-05 2.94008e-05 0.00363752 0.000385023 6.15659e-05 0.000303928 -0.000432683 -0.000931845 5.82745e-05 -3.35317e-05 -0.00028127 -0.000118434 -3.50325e-05 5.29784e-05 0.000387406 -0.000137307 0.000311396 8.40739e-05 -0.000160857 -0.000161223 -1.73457e-05 -0.000172685 -2.66023e-05 0.000137026 9.93043e-05 6.30904e-05 -6.32523e-05 4.67467e-05 -0.000179922 4.65188e-05 
1781.85 0 0.000384893 0.00176672 -2.28098e-05 3.49945e-05 0.00368342 0.000364447 5.66262e-05 0.00028874 -0.000424134 -0.000837737 3.81111e-05 -3.30304e-05 -0.000286391 -0.000102603 -2.31515e-05 4.80886e-05 0.000391015 -0.000136785 0.000306556 0.000102824 -0.00015986 -0.000160305 -2.12596e-05 -0.000174555 -3.38281e-05 0.000122996 8.90851e-05 6.85823e-05 -6.684e-05 3.9994e-05 -0.000173622 4.27118e-05 
1782.2 0 0.000385361 0.00171606 -2.61495e-05 4.10327e-05 0.00372491 0.000345168 5.56732e-05 0.000271317 -0.000411436 -0.000746196 1.66343e-05 -3.84161e-05 -0.000291298 -8.46544e-05 -7.01067e-06 4.23567e-05 0.000393733 -0.000132218 0.000300711 0.00012287 -0.000158603 -0.000157012 -2.34422e-05 -0.000173039 -4.08461e-05 0.000110896 7.73891e-05 7.48015e-05 -6.75748e-05 3.08436e-05 -0.000165272 3.94019e-05 
1782.55 0 0.000383286 0.00166266 -2.84389e-05 4.67641e-05 0.00376328 0.000327995 5.65118e-05 0.000255259 -0.000395642 -0.000658297 -7.17759e-06 -4.76486e-05 -0.000298374 -6.5906e-05 1.1855e-05 3.81692e-05 0.000393227 -0.00012399 0.000289639 0.000144569 -0.000157396 -0.000150002 -2.53861e-05 -0.000169772 -4.76532e-05 0.000100176 6.61573e-05 7.88548e-05 -6.46205e-05 1.9763e-05 -0.00015649 3.68957e-05 
1782.9 0 0.000381208 0.00160764 -3.0541e-05 5.23292e-05 0.00380015 0.000311001 5.97915e-05 0.000239811 -0.000379996 -0.000572057 -3.25661e-05 -5.74641e-05 -0.000309494 -4.76761e-05 3.23508e-05 3.77311e-05 0.000387955 -0.000112162 0.000273527 0.00016478 -0.000155627 -0.000140847 -2.76979e-05 -0.000166929 -5.35784e-05 8.86541e-05 5.60533e-05 7.7525e-05 -5.73553e-05 8.33845e-06 -0.00014848 3.62673e-05 
1783.25 0 0.000380379 0.00155295 -3.24742e-05 5.6806e-05 0.00383366 0.00029309 6.78959e-05 0.000223713 -0.000366845 -0.000484584 -6.01576e-05 -6.57751e-05 -0.000322809 -2.96498e-05 5.16824e-05 4.19497e-05 0.000377747 -9.70735e-05 0.000254706 0.000179938 -0.000152954 -0.000132015 -3.06023e-05 -0.000162709 -5.76711e-05 7.62181e-05 4.67501e-05 7.16558e-05 -4.67552e-05 -2.62668e-06 -0.000141837 3.72866e-05 
1783.6 0 0.000378821 0.00149934 -3.40326e-05 5.97209e-05 0.00386044 0.000274301 8.11166e-05 0.000208233 -0.000355613 -0.000395668 -9.07337e-05 -7.40472e-05 -0.000335219 -8.29614e-06 6.85407e-05 5.04837e-05 0.000364127 -8.00372e-05 0.000234283 0.000189721 -0.000150271 -0.000124927 -3.29179e-05 -0.000155109 -6.02271e-05 6.36001e-05 3.78125e-05 6.54331e-05 -3.45429e-05 -1.35643e-05 -0.000136903 3.9572e-05 
1783.95 0 0.000374766 0.00144541 -3.55487e-05 6.20578e-05 0.00387982 0.000254346 9.90024e-05 0.000192357 -0.000345081 -0.000305376 -0.000122531 -8.21301e-05 -0.000346168 1.81986e-05 8.38804e-05 6.34164e-05 0.000348555 -6.14188e-05 0.000213194 0.000195279 -0.000149074 -0.000118931 -3.42701e-05 -0.000146724 -6.17754e-05 5.00231e-05 2.89947e-05 6.04351e-05 -2.08587e-05 -2.36084e-05 -0.000134218 4.27826e-05 
1784.3 0 0.000369779 0.00139062 -3.68254e-05 6.4191e-05 0.0038929 0.000233953 0.000121681 0.000174753 -0.000334222 -0.000213865 -0.00015058 -8.63546e-05 -0.000357069 4.5502e-05 9.83589e-05 7.95641e-05 0.000331387 -4.27034e-05 0.000192167 0.000197202 -0.000149919 -0.000113276 -3.65552e-05 -0.000140023 -6.29792e-05 3.47055e-05 1.93778e-05 5.5315e-05 -6.55731e-06 -3.23386e-05 -0.000133979 4.70511e-05 
1784.65 0 0.000365131 0.0013345 -3.78348e-05 6.44251e-05 0.00390214 0.000217095 0.000147813 0.000158299 -0.000320866 -0.000123853 -0.000170541 -8.5442e-05 -0.000369007 6.95504e-05 0.000112019 9.45786e-05 0.000314778 -2.84025e-05 0.000171934 0.00019526 -0.000152961 -0.000108523 -4.00582e-05 -0.000136296 -6.24121e-05 1.96383e-05 9.26169e-06 4.98902e-05 8.04669e-06 -4.01231e-05 -0.000134835 5.19173e-05 
1785 0 0.00036009 0.00127665 -3.80445e-05 6.25208e-05 0.00390911 0.00020717 0.000174817 0.000144663 -0.000304662 -3.62209e-05 -0.000183294 -8.25914e-05 -0.000380779 9.1955e-05 0.000123701 0.000103545 0.000300184 -1.9905e-05 0.000153002 0.000189443 -0.000157794 -0.000105146 -4.27562e-05 -0.000135102 -5.97388e-05 8.05276e-06 -7.84935e-07 4.50386e-05 2.27938e-05 -4.65023e-05 -0.000134955 5.70791e-05 
1785.35 0 0.00035407 0.00121721 -3.61314e-05 5.87896e-05 0.00391272 0.00020299 0.000199541 0.000131236 -0.000286858 4.87173e-05 -0.000191405 -8.07955e-05 -0.000389379 0.000112874 0.000132656 0.000106918 0.00028701 -1.5542e-05 0.00013448 0.000181403 -0.00016371 -0.000102837 -4.4875e-05 -0.000134004 -5.48554e-05 -3.57376e-07 -1.09098e-05 4.15175e-05 3.51568e-05 -5.2072e-05 -0.000133973 6.32887e-05 
1785.7 0 0.000348717 0.00115703 -3.21503e-05 5.19764e-05 0.00391194 0.00020149 0.000220219 0.000117816 -0.000267717 0.00013314 -0.000195393 -8.06791e-05 -0.000391806 0.000131129 0.00013786 0.000108726 0.000274293 -1.37471e-05 0.000115293 0.000173023 -0.000171259 -0.000100895 -4.94658e-05 -0.000133086 -4.74168e-05 -6.24432e-06 -2.09656e-05 3.97018e-05 4.29989e-05 -5.7835e-05 -0.000132151 6.98803e-05 
1786.05 0 0.000345529 0.00109638 -2.77604e-05 4.21346e-05 0.00390545 0.000201088 0.000236703 0.000107391 -0.000249064 0.000221515 -0.000195382 -8.29373e-05 -0.000387122 0.000147578 0.000137844 0.000112973 0.000261006 -1.33817e-05 9.6286e-05 0.000163603 -0.000181454 -9.82075e-05 -5.76747e-05 -0.000133717 -3.94973e-05 -1.01039e-05 -3.04822e-05 3.91724e-05 4.70541e-05 -6.35011e-05 -0.000130178 7.41675e-05 
1786.4 0 0.000345022 0.00103562 -2.51064e-05 3.11262e-05 0.00389365 0.000200173 0.000250274 0.000100516 -0.000235637 0.000314401 -0.000193744 -8.52183e-05 -0.000377315 0.000164002 0.000134083 0.000123168 0.000248167 -1.50464e-05 7.87963e-05 0.000149902 -0.000193668 -9.4773e-05 -6.78253e-05 -0.000135554 -3.33333e-05 -1.41281e-05 -3.89194e-05 4.04776e-05 4.90336e-05 -6.83391e-05 -0.000129196 7.41053e-05 
1786.75 0 0.000346583 0.000975524 -2.4288e-05 2.1769e-05 0.00387768 0.000197878 0.000260844 9.61126e-05 -0.000230872 0.000408607 -0.000192294 -8.3692e-05 -0.000363306 0.000181106 0.00013012 0.000139817 0.00023734 -2.04764e-05 6.42842e-05 0.000133162 -0.00020676 -9.19423e-05 -7.8073e-05 -0.000138003 -2.80708e-05 -1.84843e-05 -4.55168e-05 4.35655e-05 4.93362e-05 -7.19341e-05 -0.000130207 7.03645e-05 
1787.1 0 0.000347739 0.000916067 -2.3559e-05 1.50672e-05 0.00385807 0.000194484 0.000269411 9.3168e-05 -0.000235005 0.000501588 -0.000191793 -7.8451e-05 -0.000347575 0.00019829 0.000128767 0.00016193 0.00022833 -2.91321e-05 5.2841e-05 0.000117289 -0.000220374 -9.05865e-05 -8.72067e-05 -0.000140913 -2.23691e-05 -2.29855e-05 -4.89028e-05 4.6488e-05 4.71267e-05 -7.47714e-05 -0.000133639 6.56548e-05 
1787.45 0 0.000346446 0.000857125 -2.20218e-05 9.85816e-06 0.00383562 0.000190081 0.000277806 8.90173e-05 -0.0002454 0.000593423 -0.000192689 -7.21274e-05 -0.000330979 0.000218155 0.000130991 0.000188288 0.000220415 -4.00116e-05 4.3361e-05 0.000102063 -0.000232896 -9.00619e-05 -9.40194e-05 -0.000144294 -1.81912e-05 -2.8284e-05 -5.05507e-05 4.96378e-05 4.24392e-05 -7.75854e-05 -0.000138296 6.22072e-05 
1787.8 0 0.000342703 0.000799358 -1.90851e-05 6.57785e-06 0.00380912 0.00018317 0.000285419 8.12205e-05 -0.00025778 0.000686904 -0.000194195 -6.76467e-05 -0.000312019 0.000243657 0.000135925 0.000216074 0.000213272 -5.26424e-05 3.38839e-05 8.7474e-05 -0.00024439 -9.07155e-05 -9.82318e-05 -0.000147415 -1.65368e-05 -3.34935e-05 -5.30213e-05 5.45669e-05 3.73515e-05 -8.04902e-05 -0.000143855 6.04855e-05 
1788.15 0 0.000337914 0.000742823 -1.58088e-05 6.17744e-06 0.00377647 0.000172233 0.000292346 6.90033e-05 -0.000267113 0.000779814 -0.000196004 -6.55251e-05 -0.000290868 0.00027393 0.00014249 0.000243217 0.000206756 -6.72391e-05 2.38654e-05 7.38153e-05 -0.000255137 -9.39455e-05 -0.000100307 -0.000148978 -1.56409e-05 -3.70903e-05 -5.76256e-05 6.17083e-05 3.41238e-05 -8.29389e-05 -0.00015076 6.01794e-05 
1788.5 0 0.00033306 0.00068602 -1.28924e-05 8.29857e-06 0.00374148 0.000158258 0.000299597 5.15707e-05 -0.000269371 0.000866848 -0.000197339 -6.33988e-05 -0.000267322 0.000305623 0.000149243 0.000267379 0.000199355 -8.38102e-05 1.61902e-05 6.02185e-05 -0.000262731 -0.000100043 -0.000100435 -0.000150415 -1.54569e-05 -3.77749e-05 -6.47817e-05 7.04192e-05 3.21071e-05 -8.45716e-05 -0.000157803 6.26022e-05 
1788.85 0 0.000327917 0.000628687 -9.32077e-06 1.17622e-05 0.00370908 0.000142177 0.000307135 2.92367e-05 -0.000264672 0.000949102 -0.00019684 -5.73812e-05 -0.000243221 0.000334873 0.00015609 0.000285266 0.000189405 -0.000101579 1.21444e-05 4.66064e-05 -0.000266276 -0.000108627 -9.73388e-05 -0.000153382 -1.73689e-05 -3.67729e-05 -7.29398e-05 7.94628e-05 2.8982e-05 -8.60517e-05 -0.000164133 6.91832e-05 
1789.2 0 0.000321783 0.000572414 -5.39302e-06 1.4485e-05 0.00367737 0.000124709 0.00031559 3.66822e-06 -0.000255606 0.00103202 -0.000192339 -4.54344e-05 -0.000221517 0.000359967 0.00016355 0.000296353 0.000176868 -0.000119639 1.05328e-05 3.33324e-05 -0.000268442 -0.000118305 -9.11309e-05 -0.000155647 -2.10159e-05 -3.66425e-05 -8.02843e-05 8.63576e-05 2.35966e-05 -8.8534e-05 -0.000170727 7.81074e-05 
1789.55 0 0.000315409 0.000517437 -2.35594e-06 1.53943e-05 0.00364255 0.00010856 0.000325617 -2.34752e-05 -0.000245479 0.00111612 -0.000183774 -2.92481e-05 -0.000201074 0.000382036 0.000169625 0.000304326 0.000161761 -0.000136754 1.0007e-05 2.08384e-05 -0.000271269 -0.000126808 -8.46335e-05 -0.000155826 -2.44264e-05 -3.85554e-05 -8.65878e-05 9.02902e-05 1.65209e-05 -9.15779e-05 -0.000178098 8.62605e-05 
1789.9 0 0.000309356 0.000463806 -5.38821e-07 1.59884e-05 0.00360426 9.5094e-05 0.000336381 -5.10093e-05 -0.00023711 0.00120057 -0.000172195 -1.04598e-05 -0.000180554 0.00040167 0.000170936 0.000312399 0.000145101 -0.000150341 1.07767e-05 9.32807e-06 -0.000273957 -0.000133276 -8.06048e-05 -0.00015508 -2.67342e-05 -4.21237e-05 -9.19669e-05 9.30002e-05 8.9467e-06 -9.4496e-05 -0.000184847 9.30707e-05 
1790.25 0 0.000303825 0.000411551 7.56113e-07 1.82549e-05 0.00356217 8.30627e-05 0.000346279 -7.54167e-05 -0.000229499 0.00128533 -0.000158038 9.22425e-06 -0.000161479 0.000417105 0.000166426 0.000320462 0.000129186 -0.000159647 1.20659e-05 -1.99851e-06 -0.000274937 -0.000138408 -8.00939e-05 -0.000153269 -2.83495e-05 -4.68483e-05 -9.61431e-05 9.56498e-05 2.33945e-06 -9.68915e-05 -0.000189737 9.89988e-05 
1790.6 0 0.000300033 0.00035867 2.18431e-06 2.21519e-05 0.00351778 7.27205e-05 0.00035422 -9.40031e-05 -0.000220971 0.00136846 -0.000144172 2.85196e-05 -0.000146039 0.000426769 0.000156959 0.00032738 0.00011236 -0.000166237 1.18543e-05 -1.36133e-05 -0.000273941 -0.000142681 -8.13086e-05 -0.000151647 -3.07376e-05 -5.28651e-05 -9.96329e-05 9.94222e-05 -1.76491e-06 -9.8815e-05 -0.000193403 0.000104018 
1790.95 0 0.000298466 0.000303416 3.77927e-06 2.53994e-05 0.00347387 6.58562e-05 0.00036068 -0.000106942 -0.000213828 0.00144849 -0.000134602 4.6621e-05 -0.000135219 0.000430628 0.000145637 0.000333495 9.38804e-05 -0.000171107 9.68877e-06 -2.37165e-05 -0.000272594 -0.000146823 -8.25335e-05 -0.000151435 -3.343e-05 -5.94072e-05 -0.000102517 0.000103527 -3.44615e-06 -0.000101803 -0.000198005 0.000107368 
1791.3 0 0.00029812 0.000245417 4.93958e-06 2.64465e-05 0.00343182 6.2903e-05 0.000366576 -0.000113683 -0.000210754 0.00152576 -0.000130752 6.2106e-05 -0.00012908 0.00042931 0.000134654 0.000339332 7.62103e-05 -0.000174224 5.92236e-06 -3.14241e-05 -0.000272351 -0.000150751 -8.3328e-05 -0.000151653 -3.52346e-05 -6.56472e-05 -0.000104344 0.000106865 -3.22177e-06 -0.000105496 -0.000204283 0.000108601 
1791.65 0 0.000297814 0.000187142 5.85279e-06 2.65216e-05 0.00339056 6.15452e-05 0.000370989 -0.000114547 -0.000212278 0.00160052 -0.000131407 7.41031e-05 -0.000123813 0.000423664 0.000123912 0.000342548 5.93967e-05 -0.000176034 2.14497e-06 -3.63199e-05 -0.000273251 -0.00015385 -8.30519e-05 -0.000152063 -3.695e-05 -7.13924e-05 -0.000106312 0.000109144 -1.22012e-06 -0.000108252 -0.000211296 0.000108881 
1792 0 0.000298496 0.000130416 6.92047e-06 2.77019e-05 0.00334707 5.74247e-05 0.000373435 -0.000111866 -0.000217707 0.00167141 -0.000134889 8.31133e-05 -0.000117029 0.000415476 0.000113638 0.000338698 4.45408e-05 -0.000178307 -3.04152e-07 -3.63722e-05 -0.000275048 -0.000156719 -8.26585e-05 -0.00015248 -3.92497e-05 -7.69901e-05 -0.000109146 0.000110041 3.46325e-06 -0.000110354 -0.000218319 0.000108487 
1792.35 0 0.000301531 7.35517e-05 6.70253e-06 3.07874e-05 0.00329887 4.76031e-05 0.00037382 -0.00010758 -0.000223673 0.00173572 -0.000139004 8.9333e-05 -0.000110156 0.000406164 0.000104306 0.000326032 3.44677e-05 -0.000180747 -1.62622e-07 -3.20125e-05 -0.000276555 -0.000158121 -8.37667e-05 -0.000151908 -4.10062e-05 -8.27498e-05 -0.00011104 0.000110471 1.11321e-05 -0.000111715 -0.000224461 0.00010725 
1792.7 0 0.000305423 1.51203e-05 4.65483e-06 3.48311e-05 0.00324559 3.323e-05 0.000370634 -0.000101813 -0.000228131 0.00179352 -0.000141987 9.24566e-05 -0.000103988 0.000395509 9.38589e-05 0.000307589 3.11027e-05 -0.000182473 1.90386e-06 -2.73929e-05 -0.000277118 -0.000155588 -8.46558e-05 -0.000150962 -4.22795e-05 -8.83326e-05 -0.000110679 0.000112541 1.90752e-05 -0.000112497 -0.000228803 0.000105824 
1793.05 0 0.000307017 -4.25714e-05 1.89264e-06 3.79794e-05 0.00318957 1.51691e-05 0.000362819 -9.40045e-05 -0.000231661 0.00184899 -0.00014468 9.18119e-05 -9.61142e-05 0.000386155 8.0236e-05 0.000288092 3.39204e-05 -0.000183878 4.08827e-06 -2.3067e-05 -0.000276574 -0.000149904 -8.36281e-05 -0.000151644 -4.449e-05 -9.34408e-05 -0.00010913 0.000117977 2.53689e-05 -0.000113271 -0.000231114 0.000105284 
1793.4 0 0.000306308 -9.68268e-05 1.07642e-06 4.07133e-05 0.00313247 -5.59033e-06 0.00035109 -8.45952e-05 -0.000234889 0.00190411 -0.000149155 8.89205e-05 -8.41929e-05 0.000380218 6.40989e-05 0.000270358 3.9052e-05 -0.000182559 5.13891e-06 -1.67314e-05 -0.00027383 -0.000143536 -8.13767e-05 -0.000154329 -4.72583e-05 -9.85171e-05 -0.000107747 0.000126897 3.11818e-05 -0.000115219 -0.000232367 0.000105406 
1793.75 0 0.000304845 -0.000147289 3.20995e-06 4.37387e-05 0.00307601 -2.65342e-05 0.000336289 -7.46142e-05 -0.000238793 0.00195524 -0.000157012 8.55403e-05 -7.03041e-05 0.000375272 4.78496e-05 0.000255923 4.32417e-05 -0.000177434 4.9847e-06 -8.04087e-06 -0.000268896 -0.000136362 -8.05508e-05 -0.000158176 -4.93899e-05 -0.000103014 -0.000107665 0.000137597 3.59446e-05 -0.000119073 -0.000234707 0.000104758 
1794.1 0 0.000302266 -0.000193938 6.39532e-06 4.65851e-05 0.00302275 -4.54748e-05 0.000319811 -6.57254e-05 -0.000243952 0.00199957 -0.000168796 8.22931e-05 -5.72778e-05 0.000369833 3.38691e-05 0.000244342 4.53506e-05 -0.000172356 4.58645e-06 2.42367e-06 -0.000263773 -0.000128248 -8.14002e-05 -0.000162612 -5.02224e-05 -0.000106585 -0.000108093 0.000147013 3.83346e-05 -0.00012473 -0.000238796 0.000101454 
1794.45 0 0.000296885 -0.000237987 1.00485e-05 4.81698e-05 0.00297365 -6.09015e-05 0.000303818 -5.86442e-05 -0.000248694 0.00203865 -0.00018367 7.8293e-05 -4.56821e-05 0.000363056 2.24055e-05 0.000233256 4.73047e-05 -0.000168984 4.35608e-06 1.36107e-05 -0.000259626 -0.000120743 -8.18326e-05 -0.000166349 -4.90038e-05 -0.000108837 -0.000107425 0.00015498 3.92612e-05 -0.000132696 -0.000243954 9.67998e-05 
1794.8 0 0.000288081 -0.00028318 1.5062e-05 4.6674e-05 0.00292729 -7.29002e-05 0.000287929 -5.16292e-05 -0.000249914 0.00207712 -0.00019829 7.20195e-05 -3.5848e-05 0.000355132 1.42094e-05 0.000222615 5.16235e-05 -0.000167003 4.58132e-06 2.37965e-05 -0.000256185 -0.000114407 -8.30723e-05 -0.000168296 -4.55636e-05 -0.000109041 -0.0001058 0.000162944 3.84795e-05 -0.000142677 -0.000248799 9.28933e-05 
1795.15 0 0.000278442 -0.00033306 2.11601e-05 4.25141e-05 0.00288105 -8.28265e-05 0.000269576 -4.14991e-05 -0.000246024 0.00211904 -0.000208395 6.44835e-05 -2.58425e-05 0.000348564 8.81079e-06 0.000212351 5.80906e-05 -0.000168887 3.32109e-06 3.22057e-05 -0.000253136 -0.000108636 -8.69093e-05 -0.000167934 -3.91743e-05 -0.000106676 -0.000103538 0.000171129 3.45935e-05 -0.000154598 -0.000251841 8.84375e-05 
1795.5 0 0.00027047 -0.000386701 2.8242e-05 3.83113e-05 0.00283248 -9.13373e-05 0.000247326 -2.61291e-05 -0.000239152 0.00216414 -0.000211524 5.60318e-05 -1.22697e-05 0.00034418 2.99158e-06 0.000199587 6.57948e-05 -0.000174338 -3.20299e-06 3.954e-05 -0.000249815 -0.000102361 -9.14146e-05 -0.000165107 -2.94539e-05 -0.000102554 -0.000100265 0.000178439 2.8653e-05 -0.000168858 -0.00025309 8.25289e-05 
1795.85 0 0.000263665 -0.000440082 3.60378e-05 3.48872e-05 0.00277949 -9.97978e-05 0.000222945 -8.80912e-06 -0.000232287 0.00220979 -0.000206993 4.49572e-05 3.71325e-06 0.00034119 -6.60908e-06 0.000181956 7.38778e-05 -0.000179284 -1.73384e-05 4.58688e-05 -0.000244945 -9.42601e-05 -9.47988e-05 -0.000159809 -1.79758e-05 -9.84045e-05 -9.60433e-05 0.000183579 2.24125e-05 -0.000184917 -0.000253071 7.59937e-05 
1796.2 0 0.000255567 -0.000491241 4.32867e-05 3.25758e-05 0.00272138 -0.00010971 0.000197667 7.39584e-06 -0.000226098 0.00225476 -0.000196434 3.09855e-05 2.05757e-05 0.000339889 -1.98686e-05 0.000159589 7.98845e-05 -0.000181855 -3.79534e-05 4.90578e-05 -0.000238052 -8.47185e-05 -9.64694e-05 -0.000152249 -8.04388e-06 -9.48481e-05 -9.13176e-05 0.000187741 1.608e-05 -0.000200798 -0.000250532 7.0537e-05 
1796.55 0 0.000244839 -0.000539136 5.03559e-05 3.30145e-05 0.00265942 -0.000122591 0.000171441 2.33568e-05 -0.000218408 0.0023004 -0.000184315 1.58845e-05 3.88007e-05 0.000338813 -3.33284e-05 0.000133703 8.16544e-05 -0.000183122 -6.28955e-05 4.9121e-05 -0.000230338 -7.48673e-05 -9.71579e-05 -0.000143593 -1.67854e-06 -9.06794e-05 -8.62088e-05 0.000193279 1.03646e-05 -0.000216573 -0.000243842 6.63394e-05 
1796.9 0 0.000232087 -0.000583164 5.82669e-05 3.58488e-05 0.00259413 -0.000137841 0.000146622 3.8414e-05 -0.000206544 0.00234893 -0.000175177 4.09728e-07 5.52078e-05 0.000336424 -4.49314e-05 0.000105346 8.17797e-05 -0.000185458 -9.19321e-05 4.95717e-05 -0.000222624 -6.58954e-05 -9.73563e-05 -0.000133493 1.66641e-06 -8.43836e-05 -8.03297e-05 0.000199814 6.47352e-06 -0.000232747 -0.000233119 6.2591e-05 
1797.25 0 0.000217129 -0.000625684 6.64873e-05 4.06827e-05 0.00252814 -0.000153837 0.00012428 5.15159e-05 -0.000188789 0.00239844 -0.000168927 -1.57181e-05 6.65521e-05 0.00033363 -5.37869e-05 7.57797e-05 8.02718e-05 -0.00019017 -0.00012401 5.36409e-05 -0.000214364 -5.80563e-05 -9.63175e-05 -0.000119963 4.28442e-06 -7.56041e-05 -7.41975e-05 0.000205906 3.16346e-06 -0.000247793 -0.000218525 5.94831e-05 
1797.6 0 0.000200905 -0.000668612 7.45729e-05 4.7015e-05 0.00246497 -0.000170188 0.000102243 6.32561e-05 -0.000164806 0.002446 -0.00016383 -3.29224e-05 7.48863e-05 0.000331326 -5.95354e-05 4.59764e-05 7.44122e-05 -0.000196614 -0.000155527 6.23086e-05 -0.000206009 -5.10184e-05 -9.33289e-05 -0.000104517 7.74343e-06 -6.51345e-05 -6.92878e-05 0.000210815 2.20524e-07 -0.000261595 -0.00020095 5.73857e-05 
1797.95 0 0.000186324 -0.000711391 8.25079e-05 5.3526e-05 0.00240414 -0.000183925 7.84949e-05 7.49126e-05 -0.000138472 0.0024934 -0.000158257 -4.93332e-05 8.35507e-05 0.00032908 -6.38251e-05 1.7124e-05 6.31091e-05 -0.000201374 -0.000184532 7.34422e-05 -0.00019904 -4.46296e-05 -8.90301e-05 -9.12528e-05 1.02408e-05 -5.41595e-05 -6.48153e-05 0.000214645 -4.20017e-07 -0.000273141 -0.000183125 5.62451e-05 
1798.3 0 0.000173354 -0.000753179 9.00395e-05 5.84965e-05 0.00234222 -0.00019363 5.18878e-05 8.67213e-05 -0.000114282 0.00254267 -0.000153458 -6.08839e-05 9.25043e-05 0.000323965 -6.86765e-05 -1.03486e-05 4.6647e-05 -0.000204454 -0.000211721 8.21269e-05 -0.000193956 -3.93924e-05 -8.68426e-05 -8.11692e-05 1.15556e-05 -4.32496e-05 -6.0409e-05 0.00021862 5.174e-07 -0.000281628 -0.000166324 5.63197e-05 
1798.65 0 0.000162075 -0.000794388 9.7163e-05 6.13569e-05 0.0022771 -0.000200971 2.08228e-05 9.75608e-05 -9.15878e-05 0.00259241 -0.000154016 -6.5539e-05 0.000100879 0.000314536 -7.53027e-05 -3.71518e-05 2.64722e-05 -0.000208186 -0.000237238 8.62994e-05 -0.000191068 -3.6153e-05 -8.82591e-05 -7.33476e-05 1.405e-05 -3.31756e-05 -5.6748e-05 0.000224007 1.83152e-06 -0.00028749 -0.000149272 5.6474e-05 
1799 0 0.000153564 -0.000835393 0.00010371 6.34667e-05 0.00221006 -0.000204808 -1.5208e-05 0.000105731 -7.21465e-05 0.0026411 -0.000159744 -6.63488e-05 0.000107421 0.000302149 -8.49772e-05 -6.43388e-05 3.6019e-06 -0.000211316 -0.000259948 8.67012e-05 -0.000190792 -3.38414e-05 -9.1272e-05 -6.8672e-05 1.93178e-05 -2.54415e-05 -5.38397e-05 0.000230204 2.68991e-06 -0.000291425 -0.000130767 5.58261e-05 
1799.35 0 0.000146791 -0.00087483 0.000108462 6.52869e-05 0.00214298 -0.00020637 -5.53796e-05 0.000107779 -5.90661e-05 0.00268754 -0.00016624 -6.80828e-05 0.000112257 0.00028873 -9.9422e-05 -9.22024e-05 -2.15109e-05 -0.000213349 -0.000278411 8.67954e-05 -0.000191816 -3.15585e-05 -9.41182e-05 -6.82715e-05 2.66148e-05 -2.18552e-05 -5.14796e-05 0.000235716 1.8028e-06 -0.000293159 -0.000111221 5.4957e-05 
1799.7 0 0.000141369 -0.000912045 0.000111323 6.60285e-05 0.00207596 -0.000207785 -9.78307e-05 0.000101356 -5.07645e-05 0.00272855 -0.000171566 -7.50954e-05 0.000118255 0.000273554 -0.000118945 -0.000118746 -4.72596e-05 -0.000215949 -0.000290621 9.10437e-05 -0.000191013 -3.01951e-05 -9.59388e-05 -7.15823e-05 3.45487e-05 -2.20497e-05 -4.97031e-05 0.000239475 -1.63415e-06 -0.000290592 -9.02769e-05 5.34315e-05 
1800.05 0 0.000137861 -0.000948962 0.00011248 6.40388e-05 0.0020071 -0.000209809 -0.000138574 8.82451e-05 -4.52099e-05 0.00276149 -0.000177697 -8.84673e-05 0.000125989 0.000256218 -0.000140666 -0.000141811 -6.98375e-05 -0.000219052 -0.00029604 9.81141e-05 -0.000186321 -2.93768e-05 -9.73487e-05 -7.65705e-05 4.14182e-05 -2.37353e-05 -4.87821e-05 0.000241285 -8.04669e-06 -0.000283828 -6.85091e-05 5.05864e-05 
1800.4 0 0.000135774 -0.000988277 0.000112679 5.91423e-05 0.00193592 -0.000215001 -0.000172987 7.26104e-05 -4.00907e-05 0.00278496 -0.000182741 -0.000104448 0.000134097 0.00023821 -0.000161036 -0.000160698 -8.55722e-05 -0.000222423 -0.000295711 0.000105166 -0.000178647 -2.76919e-05 -9.96966e-05 -8.20443e-05 4.65043e-05 -2.56941e-05 -4.89151e-05 0.000242027 -1.62214e-05 -0.000275894 -4.73757e-05 4.68927e-05 
1800.75 0 0.000133887 -0.00103075 0.000112989 5.18486e-05 0.00186583 -0.000224257 -0.000197652 5.72597e-05 -3.11065e-05 0.00280046 -0.000182439 -0.000119992 0.000142083 0.000221607 -0.000180837 -0.000175276 -9.2252e-05 -0.000225091 -0.000290968 0.000113106 -0.000168698 -2.5939e-05 -0.000102609 -8.88798e-05 5.16664e-05 -2.80876e-05 -4.88589e-05 0.000243025 -2.43553e-05 -0.000268394 -2.77319e-05 4.28088e-05 
1801.1 0 0.000130829 -0.00107523 0.000113461 4.35932e-05 0.00179863 -0.000235227 -0.00021211 4.37464e-05 -1.60192e-05 0.00281283 -0.000177176 -0.000135399 0.00014884 0.000209839 -0.000202744 -0.000183672 -9.24212e-05 -0.000226902 -0.000282997 0.000122587 -0.000155885 -2.49287e-05 -0.000104532 -9.6775e-05 5.73252e-05 -3.20148e-05 -4.81576e-05 0.000244475 -3.22743e-05 -0.000261072 -1.10061e-05 3.8462e-05 
1801.45 0 0.000126647 -0.00111978 0.000113439 3.7104e-05 0.0017306 -0.000244696 -0.000217441 3.32602e-05 3.42247e-06 0.00282536 -0.000171764 -0.000150546 0.000152977 0.000202167 -0.000225763 -0.00018599 -9.04268e-05 -0.000229329 -0.000272969 0.000133164 -0.000140979 -2.29885e-05 -0.000103916 -0.000104029 6.19269e-05 -3.66911e-05 -4.72008e-05 0.000244821 -3.85681e-05 -0.000254289 2.26563e-06 3.44488e-05 
1801.8 0 0.000121776 -0.0011628 0.000112899 3.29323e-05 0.00165699 -0.000249291 -0.000213005 2.55532e-05 2.30145e-05 0.00283742 -0.000169169 -0.000165398 0.000155889 0.00019537 -0.000244656 -0.000185723 -8.69761e-05 -0.000232484 -0.000262684 0.000145836 -0.000126385 -1.82708e-05 -0.000100056 -0.00011123 6.23211e-05 -4.00163e-05 -4.7067e-05 0.00024266 -4.23911e-05 -0.000248204 1.34445e-05 3.13753e-05 
1802.15 0 0.000115634 -0.00120375 0.000113091 3.00811e-05 0.00157786 -0.000248772 -0.000198958 1.79975e-05 4.11674e-05 0.00284871 -0.000165802 -0.000179208 0.000158599 0.000190013 -0.000256643 -0.000184985 -8.04648e-05 -0.000235101 -0.00025358 0.000161916 -0.000113543 -1.1739e-05 -9.52512e-05 -0.000120275 5.78668e-05 -4.3054e-05 -4.79407e-05 0.000237604 -4.3945e-05 -0.000243438 2.4486e-05 2.9329e-05 
1802.5 0 0.000108698 -0.00124203 0.000113824 2.78412e-05 0.00149553 -0.000244536 -0.000179391 1.06267e-05 6.12161e-05 0.00285943 -0.000158795 -0.000191579 0.000159884 0.000188591 -0.000263932 -0.000183355 -7.07926e-05 -0.000235116 -0.000246025 0.000179784 -0.000102908 -5.45066e-06 -9.13419e-05 -0.000130557 5.18173e-05 -4.69712e-05 -4.97055e-05 0.000229234 -4.35326e-05 -0.000240462 3.7542e-05 2.87984e-05 
1802.85 0 0.000102313 -0.00127691 0.000113671 2.58718e-05 0.00141001 -0.000237519 -0.000160902 5.30956e-06 8.29479e-05 0.00286749 -0.000151797 -0.000203999 0.000159641 0.000193559 -0.000269078 -0.000180585 -6.01925e-05 -0.000233818 -0.00024061 0.000196936 -9.39896e-05 1.37568e-06 -8.79372e-05 -0.000139431 4.63062e-05 -5.14188e-05 -5.20997e-05 0.000218246 -4.23074e-05 -0.00023867 5.22927e-05 2.9264e-05 
1803.2 0 9.685e-05 -0.00130918 0.000112068 2.50313e-05 0.00132178 -0.00023035 -0.000147373 1.10015e-06 0.000101459 0.00286987 -0.000148543 -0.000216676 0.000158953 0.000205482 -0.000272753 -0.000175536 -5.17842e-05 -0.000234272 -0.000238765 0.000211411 -8.46781e-05 8.54792e-06 -8.53725e-05 -0.00014384 4.15664e-05 -5.51805e-05 -5.38546e-05 0.00020643 -4.04347e-05 -0.000237306 6.58336e-05 3.01037e-05 
1803.55 0 9.20228e-05 -0.00133951 0.000109354 2.60743e-05 0.00123524 -0.000224608 -0.000137846 -2.55947e-06 0.000112908 0.00286787 -0.000147358 -0.00022797 0.000157665 0.000221634 -0.000274171 -0.000165218 -4.76466e-05 -0.000235801 -0.000241166 0.000223495 -7.31311e-05 1.33115e-05 -8.33817e-05 -0.000143328 3.84987e-05 -5.83235e-05 -5.44386e-05 0.000194917 -3.60807e-05 -0.000235942 7.53929e-05 3.23242e-05 
1803.9 0 8.73037e-05 -0.00136695 0.000105724 2.86538e-05 0.00115011 -0.000218527 -0.000130305 -4.89459e-06 0.000116254 0.00286487 -0.000145452 -0.000234226 0.00015355 0.000238952 -0.00027289 -0.000148255 -4.78795e-05 -0.000236524 -0.000248037 0.000234477 -6.02733e-05 1.34258e-05 -8.18071e-05 -0.00013938 3.74536e-05 -6.30302e-05 -5.43879e-05 0.000183762 -2.97875e-05 -0.000235147 8.06827e-05 3.5785e-05 
1804.25 0 8.14326e-05 -0.00139183 0.000101389 3.08312e-05 0.00106392 -0.00021133 -0.000125123 -5.52938e-06 0.000114982 0.00286054 -0.000141955 -0.000235239 0.000145798 0.000254077 -0.00027032 -0.000127099 -5.06444e-05 -0.000237461 -0.000259269 0.000245899 -4.86882e-05 1.02588e-05 -8.20629e-05 -0.000134294 3.66845e-05 -6.97895e-05 -5.61216e-05 0.000172844 -2.43164e-05 -0.000235526 8.38385e-05 3.86851e-05 
1804.6 0 7.46436e-05 -0.00141385 9.82036e-05 3.04006e-05 0.000977615 -0.000203182 -0.000122153 -5.71963e-06 0.000112628 0.00285517 -0.000137812 -0.000234057 0.000136357 0.000264415 -0.000267432 -0.00010503 -5.36992e-05 -0.000238456 -0.000274117 0.000258691 -4.07646e-05 6.96086e-06 -8.41572e-05 -0.000129431 3.54906e-05 -7.71012e-05 -5.98966e-05 0.000162011 -2.01274e-05 -0.000235892 8.54464e-05 4.11041e-05 
1804.95 0 6.83802e-05 -0.00143303 9.69793e-05 2.71598e-05 0.000892191 -0.000194006 -0.000120001 -6.45237e-06 0.000108288 0.00284832 -0.000135528 -0.000232452 0.000127602 0.00027008 -0.000265411 -8.43927e-05 -5.81395e-05 -0.000238593 -0.000288137 0.000269717 -3.5648e-05 4.15527e-06 -8.59146e-05 -0.000123307 3.3811e-05 -8.40735e-05 -6.49864e-05 0.000151775 -1.70274e-05 -0.000234607 8.56e-05 4.31067e-05 
1805.3 0 6.31801e-05 -0.00144928 9.59212e-05 2.23626e-05 0.000809378 -0.000184565 -0.000120003 -7.82276e-06 9.97517e-05 0.00283781 -0.000135932 -0.000232565 0.000121992 0.000273281 -0.000264685 -6.65133e-05 -6.58888e-05 -0.000238865 -0.000296028 0.000276986 -3.09148e-05 1.83313e-06 -8.6462e-05 -0.000115663 2.95376e-05 -9.17763e-05 -7.24119e-05 0.000142432 -1.49145e-05 -0.000231889 8.54302e-05 4.56293e-05 
1805.65 0 5.8345e-05 -0.00146242 9.43666e-05 1.82219e-05 0.000730569 -0.000175408 -0.000124892 -8.46883e-06 8.86714e-05 0.00282515 -0.000139137 -0.000235967 0.000120242 0.000274433 -0.000261298 -5.11061e-05 -7.66714e-05 -0.000238604 -0.000297438 0.000281742 -2.58678e-05 3.64759e-07 -8.70444e-05 -0.000107286 2.20757e-05 -0.000100652 -8.11406e-05 0.000135157 -1.27836e-05 -0.000228447 8.59837e-05 4.90908e-05 
1806 0 5.2345e-05 -0.00147313 9.06055e-05 1.51376e-05 0.000656089 -0.000166761 -0.000132706 -4.74195e-06 7.70341e-05 0.00281325 -0.000146309 -0.000240327 0.000120174 0.000271852 -0.000253729 -3.86953e-05 -8.86524e-05 -0.000238503 -0.000294304 0.000285101 -2.01019e-05 -1.44057e-07 -8.90891e-05 -9.79903e-05 1.33289e-05 -0.000109171 -8.79385e-05 0.000130516 -9.71123e-06 -0.000224168 8.79196e-05 5.21361e-05 
1806.35 0 4.39302e-05 -0.00148183 8.26476e-05 1.24733e-05 0.000583472 -0.000159235 -0.000139285 5.98533e-06 6.40206e-05 0.0028015 -0.000157122 -0.000242547 0.000122275 0.000266685 -0.000242925 -2.94124e-05 -0.000100701 -0.000240489 -0.000287653 0.000287764 -1.28848e-05 -2.96748e-08 -9.42761e-05 -8.72117e-05 4.05542e-06 -0.000115815 -9.28815e-05 0.000127132 -5.99474e-06 -0.000218644 9.09319e-05 5.51264e-05 
1806.7 0 3.44849e-05 -0.00148965 7.32955e-05 1.03572e-05 0.0005101 -0.000153727 -0.000140849 2.19992e-05 4.83177e-05 0.00278828 -0.000169122 -0.000242796 0.000127962 0.000260545 -0.000229543 -2.07612e-05 -0.000114131 -0.000241923 -0.00027769 0.000292204 -5.39054e-06 1.03057e-06 -0.000102337 -7.5756e-05 -5.74813e-06 -0.000121112 -9.77839e-05 0.00012383 -2.06079e-06 -0.000212264 9.42731e-05 5.82623e-05 
1807.05 0 2.73303e-05 -0.00149609 6.59703e-05 8.49124e-06 0.0004367 -0.000150058 -0.000135559 4.05974e-05 2.93306e-05 0.00277415 -0.000179003 -0.000241572 0.000134224 0.000254268 -0.000214986 -1.1404e-05 -0.000130101 -0.000239406 -0.000264493 0.00029878 2.01123e-06 2.8609e-06 -0.00011098 -6.5493e-05 -1.39223e-05 -0.000124601 -0.000102109 0.000120166 2.44089e-06 -0.000205474 9.72968e-05 6.02239e-05 
1807.4 0 2.37674e-05 -0.00149968 6.02711e-05 6.78748e-06 0.000364212 -0.000147693 -0.000127379 5.99233e-05 7.93895e-06 0.00275873 -0.000185856 -0.000237872 0.000138313 0.00024965 -0.000200632 -1.68642e-06 -0.000150267 -0.000234397 -0.000248524 0.000304678 9.84513e-06 5.11855e-06 -0.000118005 -5.73627e-05 -1.75716e-05 -0.000125588 -0.000105564 0.000117154 7.35987e-06 -0.000198238 9.87642e-05 6.22725e-05 
1807.75 0 2.1369e-05 -0.00150086 5.5967e-05 4.47563e-06 0.000293905 -0.000148332 -0.00012072 7.5716e-05 -1.39743e-05 0.00273981 -0.000190424 -0.000231076 0.000142777 0.000244806 -0.000185826 7.8716e-06 -0.000174321 -0.000229738 -0.0002318 0.000308173 1.64972e-05 6.83701e-06 -0.000123537 -5.11631e-05 -1.70244e-05 -0.0001248 -0.000108571 0.000115583 1.21187e-05 -0.000191589 9.81827e-05 6.63351e-05 
1808.1 0 1.89119e-05 -0.00150038 5.42407e-05 -3.60181e-07 0.00022744 -0.000154485 -0.000114843 8.56264e-05 -3.36629e-05 0.00271478 -0.000191297 -0.000223238 0.000147599 0.000236542 -0.000170368 1.68051e-05 -0.000195696 -0.000223815 -0.00021697 0.000308701 2.07583e-05 7.16645e-06 -0.000129396 -4.50079e-05 -1.36252e-05 -0.000123998 -0.000110678 0.00011408 1.6906e-05 -0.000186171 9.62716e-05 7.13061e-05 
1808.45 0 1.58473e-05 -0.00149948 5.45386e-05 -6.50701e-06 0.000165761 -0.000165324 -0.000106694 9.23492e-05 -4.80621e-05 0.00268235 -0.0001861 -0.000215572 0.000150624 0.000227823 -0.000156468 2.51151e-05 -0.000209838 -0.000215978 -0.000204548 0.000305986 2.34243e-05 5.33606e-06 -0.000135498 -3.75495e-05 -8.39e-06 -0.000124979 -0.000112318 0.00011139 2.18116e-05 -0.000181736 9.40584e-05 7.62994e-05 
1808.8 0 1.16209e-05 -0.00149953 5.53353e-05 -1.1649e-05 0.000109792 -0.000179104 -9.52533e-05 9.69399e-05 -5.53283e-05 0.00264509 -0.00017654 -0.000206838 0.000154083 0.00022151 -0.000145558 3.39175e-05 -0.000217628 -0.000208945 -0.000194717 0.000300183 2.45985e-05 2.63439e-06 -0.000141257 -2.8515e-05 -2.37601e-06 -0.000126638 -0.000113783 0.000107 2.71497e-05 -0.000179102 9.13654e-05 8.07909e-05 
1809.15 0 7.19038e-06 -0.00150032 5.47179e-05 -1.59459e-05 5.78946e-05 -0.000194558 -8.1195e-05 9.7583e-05 -5.64927e-05 0.00260636 -0.000165636 -0.000195421 0.000161061 0.000217376 -0.000137124 4.36172e-05 -0.000221239 -0.000202828 -0.000187453 0.000290571 2.48605e-05 1.30825e-07 -0.000147579 -1.72969e-05 2.76672e-06 -0.000127031 -0.000113472 0.000101916 3.23635e-05 -0.000178561 8.84435e-05 8.26175e-05 
1809.5 0 4.32799e-06 -0.00150128 5.26099e-05 -1.98249e-05 6.14668e-06 -0.000210766 -6.49929e-05 9.62489e-05 -5.47842e-05 0.00256663 -0.000155133 -0.000182008 0.000170921 0.000216679 -0.000129786 5.28607e-05 -0.000223066 -0.000194332 -0.000180596 0.000277625 2.52321e-05 -2.44218e-06 -0.000154065 -4.4317e-06 6.47679e-06 -0.000126256 -0.000109827 9.68469e-05 3.63409e-05 -0.000180061 8.60444e-05 8.05705e-05 
1809.85 0 3.85034e-06 -0.00150293 5.01844e-05 -2.27886e-05 -4.67777e-05 -0.000226657 -4.64028e-05 9.6916e-05 -5.46358e-05 0.00252587 -0.000146467 -0.000168689 0.000180798 0.00022094 -0.00012155 6.11999e-05 -0.000225735 -0.000182658 -0.000172027 0.000263819 2.58024e-05 -5.14742e-06 -0.000157073 8.56223e-06 8.34409e-06 -0.000124945 -0.000103682 9.05367e-05 3.84575e-05 -0.000183107 8.54035e-05 7.6337e-05 
1810.2 0 4.2747e-06 -0.00150568 4.82687e-05 -2.48588e-05 -9.99715e-05 -0.000241932 -2.5658e-05 0.00010165 -5.79835e-05 0.00248524 -0.000140988 -0.000156185 0.000189118 0.000229262 -0.00011294 6.96617e-05 -0.000230199 -0.000169176 -0.000161659 0.000250033 2.65134e-05 -8.79782e-06 -0.000154898 2.02718e-05 9.42303e-06 -0.000122498 -9.82604e-05 8.31468e-05 3.93756e-05 -0.000188286 8.78624e-05 7.08609e-05 
1810.55 0 4.26736e-06 -0.00150952 4.76037e-05 -2.6035e-05 -0.000153955 -0.000256161 -4.17595e-06 0.000110495 -6.17827e-05 0.00244454 -0.0001396 -0.000143714 0.000194861 0.000238619 -0.000106363 7.7835e-05 -0.000235861 -0.000151857 -0.000150766 0.000235631 2.642e-05 -1.39678e-05 -0.000150042 3.07551e-05 1.09326e-05 -0.000118654 -9.46513e-05 7.69758e-05 3.94781e-05 -0.000194067 9.21483e-05 6.43528e-05 
1810.9 0 4.66219e-06 -0.00151395 4.82645e-05 -2.63017e-05 -0.000210768 -0.000270235 1.62565e-05 0.00012015 -6.17071e-05 0.00240246 -0.000139724 -0.000130688 0.000197719 0.000244111 -0.000101416 8.46032e-05 -0.000242806 -0.000128712 -0.00014021 0.000222304 2.51898e-05 -2.10594e-05 -0.000145988 4.10243e-05 1.43895e-05 -0.000114728 -9.21526e-05 7.31427e-05 3.7673e-05 -0.000197774 9.55059e-05 5.95073e-05 
1811.25 0 8.04545e-06 -0.00151823 5.03021e-05 -2.61822e-05 -0.000272411 -0.000284657 3.23763e-05 0.000126586 -5.59255e-05 0.00235685 -0.000136295 -0.000115753 0.00019872 0.000243012 -9.65192e-05 8.98594e-05 -0.000249997 -0.000102345 -0.000130965 0.00021064 2.3504e-05 -2.937e-05 -0.000143829 5.08421e-05 1.95384e-05 -0.00011043 -9.00281e-05 7.10782e-05 3.43488e-05 -0.000199213 9.74558e-05 5.85516e-05 
1811.6 0 1.3938e-05 -0.00152178 5.35443e-05 -2.6527e-05 -0.000338367 -0.000296199 4.03107e-05 0.000129829 -4.70742e-05 0.00230683 -0.00012682 -9.76997e-05 0.0001976 0.000237108 -9.17113e-05 9.31159e-05 -0.000256396 -7.48054e-05 -0.000124161 0.000199169 2.17183e-05 -3.80638e-05 -0.00014236 5.87453e-05 2.30752e-05 -0.000103778 -8.86045e-05 6.98469e-05 3.23467e-05 -0.000198673 9.90926e-05 6.11147e-05 
1811.95 0 1.94167e-05 -0.00152462 5.67732e-05 -2.76691e-05 -0.000405426 -0.000307589 3.99838e-05 0.000132171 -4.01815e-05 0.00225481 -0.000114263 -7.64375e-05 0.000193342 0.000230733 -8.85534e-05 9.275e-05 -0.000260484 -4.78947e-05 -0.00011977 0.000188789 2.02511e-05 -4.67011e-05 -0.000141341 6.38262e-05 2.2452e-05 -9.51353e-05 -8.83927e-05 6.90146e-05 3.21218e-05 -0.000197214 0.000101422 6.52438e-05 
1812.3 0 2.37151e-05 -0.0015279 5.81105e-05 -3.02919e-05 -0.000472095 -0.000326085 3.35302e-05 0.000133666 -3.63979e-05 0.00220357 -0.000104342 -5.26974e-05 0.000187222 0.00022391 -8.85585e-05 8.69964e-05 -0.000259861 -2.60406e-05 -0.000115583 0.000180339 1.98437e-05 -5.38901e-05 -0.000141269 6.63756e-05 1.84427e-05 -8.66915e-05 -8.91155e-05 6.79946e-05 3.17726e-05 -0.000195132 0.000103844 6.93562e-05 
1812.65 0 2.62672e-05 -0.00153165 5.69673e-05 -3.50126e-05 -0.000540089 -0.000352882 2.27462e-05 0.000130425 -3.37394e-05 0.00215321 -0.000100384 -2.8481e-05 0.000179867 0.000212202 -9.08035e-05 7.68217e-05 -0.000256181 -1.1598e-05 -0.000112494 0.000173833 1.93286e-05 -5.82805e-05 -0.000140961 6.78202e-05 1.13112e-05 -8.02836e-05 -9.11142e-05 6.64105e-05 3.14753e-05 -0.000191379 0.000105284 7.27588e-05 
1813 0 2.54611e-05 -0.00153436 5.43622e-05 -4.0621e-05 -0.000611468 -0.00038479 1.31218e-05 0.000120215 -3.06752e-05 0.00210295 -0.000100751 -7.49106e-06 0.00017148 0.000194307 -9.31552e-05 6.48219e-05 -0.000251738 -3.43348e-06 -0.000112174 0.000167705 1.91448e-05 -6.02023e-05 -0.000139757 7.07237e-05 1.90372e-06 -7.53422e-05 -9.41278e-05 6.47083e-05 3.19801e-05 -0.000185971 0.000106303 7.47293e-05 
1813.35 0 2.09117e-05 -0.00153555 5.22255e-05 -4.50312e-05 -0.000686023 -0.000419678 9.19111e-06 0.000105898 -2.56334e-05 0.00205203 -0.000104407 7.4353e-06 0.000163758 0.000174663 -9.33133e-05 5.35541e-05 -0.000247713 -3.664e-07 -0.000112877 0.000161001 2.24261e-05 -5.98714e-05 -0.000138045 7.50687e-05 -6.08745e-06 -7.07113e-05 -9.72319e-05 6.2777e-05 3.31447e-05 -0.000179491 0.000107071 7.49866e-05 
1813.7 0 1.38214e-05 -0.00153557 5.11572e-05 -4.75226e-05 -0.000761418 -0.000454304 1.02673e-05 8.92742e-05 -1.81724e-05 0.00200243 -0.000110532 1.54278e-05 0.000156215 0.000158934 -9.02364e-05 4.52649e-05 -0.000244734 -7.59562e-07 -0.000111761 0.000155164 2.90222e-05 -5.78955e-05 -0.000136921 7.85679e-05 -9.45837e-06 -6.61896e-05 -9.98662e-05 6.09098e-05 3.44223e-05 -0.000172936 0.000106995 7.37401e-05 
1814.05 0 4.07938e-06 -0.00153419 5.06422e-05 -4.82582e-05 -0.000837046 -0.000484285 1.39241e-05 7.06717e-05 -8.78178e-06 0.00195746 -0.00011678 1.9579e-05 0.000147922 0.000150659 -8.56571e-05 4.03365e-05 -0.000243444 -5.26498e-06 -0.000108395 0.000150933 3.71923e-05 -5.48121e-05 -0.000135958 8.16686e-05 -9.2665e-06 -6.21368e-05 -0.000101074 5.92949e-05 3.58003e-05 -0.000166921 0.000105669 7.08171e-05 
1814.4 0 -9.47086e-06 -0.00153032 5.12328e-05 -4.72475e-05 -0.000912307 -0.000509226 2.04601e-05 5.28293e-05 1.46123e-06 0.00191566 -0.00012192 2.47781e-05 0.000139031 0.000148458 -8.18207e-05 3.81759e-05 -0.000245309 -1.58184e-05 -0.000104984 0.000146433 4.61851e-05 -4.98892e-05 -0.000132859 8.47426e-05 -9.35425e-06 -5.86139e-05 -0.000100164 5.75645e-05 3.93269e-05 -0.000161053 0.000102547 6.62396e-05 
1814.75 0 -2.61508e-05 -0.00152156 5.22486e-05 -4.50208e-05 -0.000984634 -0.000529672 3.15126e-05 3.79177e-05 1.4617e-05 0.00187369 -0.000126875 3.39588e-05 0.000129721 0.000146523 -7.82052e-05 3.78835e-05 -0.000250518 -3.22599e-05 -0.000101731 0.000140371 5.68281e-05 -4.18204e-05 -0.000127283 8.59759e-05 -1.17217e-05 -5.51601e-05 -9.90408e-05 5.49659e-05 4.43588e-05 -0.000154988 9.83885e-05 6.03982e-05 
1815.1 0 -4.55276e-05 -0.00150784 5.24694e-05 -4.23513e-05 -0.00105298 -0.000544978 4.61928e-05 2.49308e-05 3.46816e-05 0.00183007 -0.000132053 4.5937e-05 0.000121959 0.000140615 -7.32401e-05 3.68822e-05 -0.000256506 -5.42467e-05 -9.87556e-05 0.000133395 6.94143e-05 -3.08882e-05 -0.00011867 8.52596e-05 -1.61522e-05 -5.1299e-05 -9.86491e-05 5.08985e-05 4.81256e-05 -0.000149028 9.45124e-05 5.39003e-05 
1815.45 0 -6.70226e-05 -0.00149199 5.26201e-05 -3.98569e-05 -0.00111797 -0.000554106 6.39784e-05 1.50053e-05 6.23042e-05 0.00178431 -0.000136625 5.73238e-05 0.000119005 0.000131142 -6.67323e-05 3.2864e-05 -0.000260546 -7.91276e-05 -9.87065e-05 0.000125598 8.25766e-05 -1.98355e-05 -0.000106492 8.25766e-05 -2.13935e-05 -4.73413e-05 -9.89433e-05 4.66916e-05 4.90925e-05 -0.000142699 9.19493e-05 4.79165e-05 
1815.8 0 -8.93972e-05 -0.00147604 5.3985e-05 -3.80207e-05 -0.00118058 -0.000556155 8.51955e-05 1.00325e-05 9.51312e-05 0.00173707 -0.000140779 6.56408e-05 0.000122099 0.00012113 -5.99458e-05 2.57846e-05 -0.000260293 -0.000103065 -0.000102625 0.000118657 9.42174e-05 -9.56076e-06 -9.30297e-05 7.79148e-05 -2.69227e-05 -4.40289e-05 -0.000101228 4.38917e-05 4.63414e-05 -0.000135404 9.20381e-05 4.28661e-05 
1816.15 0 -0.000110811 -0.00146011 5.56173e-05 -3.68425e-05 -0.00124255 -0.000551397 0.000109957 8.67242e-06 0.000130515 0.00168894 -0.000145167 6.91093e-05 0.000129396 0.000113511 -5.38197e-05 1.77667e-05 -0.000255397 -0.000123953 -0.000109565 0.000113047 0.000102342 7.69308e-07 -8.01901e-05 7.332e-05 -3.34539e-05 -4.33233e-05 -0.000105564 4.28375e-05 4.05334e-05 -0.000127328 9.62178e-05 3.84285e-05 
1816.5 0 -0.000130701 -0.00144417 5.70168e-05 -3.54633e-05 -0.0013042 -0.000539382 0.000137008 9.54883e-06 0.000167799 0.00163898 -0.000150831 6.81022e-05 0.000137383 0.000108705 -4.77487e-05 1.02825e-05 -0.000248945 -0.000139577 -0.000118483 0.000106046 0.00010717 1.19887e-05 -6.78289e-05 6.94967e-05 -4.00919e-05 -4.55211e-05 -0.000111157 4.17125e-05 3.39727e-05 -0.000119657 0.00010402 3.44797e-05 
1816.85 0 -0.000149831 -0.00142881 5.87663e-05 -3.33716e-05 -0.00136414 -0.000519878 0.000162743 1.11399e-05 0.000207866 0.00158683 -0.000159571 6.43925e-05 0.000142081 0.000103211 -4.08905e-05 3.77949e-06 -0.000241816 -0.000147643 -0.000129019 9.67346e-05 0.00011007 2.33719e-05 -5.63034e-05 6.5578e-05 -4.44026e-05 -4.79639e-05 -0.000117207 3.81943e-05 2.89721e-05 -0.000112218 0.000111851 3.11629e-05 
1817.2 0 -0.000167495 -0.00141391 6.17395e-05 -3.20619e-05 -0.0014225 -0.000494947 0.000184017 1.1627e-05 0.000250063 0.00153343 -0.000171747 5.97575e-05 0.000142837 9.406e-05 -3.44743e-05 -4.66391e-07 -0.000232226 -0.000148168 -0.000140049 8.53001e-05 0.000113356 3.21327e-05 -4.51814e-05 6.301e-05 -4.52237e-05 -5.01338e-05 -0.000122341 3.1713e-05 2.67517e-05 -0.000102976 0.000118397 2.88813e-05 
1817.55 0 -0.000182919 -0.00139864 6.59905e-05 -3.2813e-05 -0.00148208 -0.000467089 0.00019801 1.08758e-05 0.000291515 0.00148061 -0.000184976 5.6081e-05 0.000140563 8.12492e-05 -3.0667e-05 -3.90316e-06 -0.000220045 -0.000143078 -0.000149922 7.29804e-05 0.000118573 3.77025e-05 -3.29382e-05 6.32689e-05 -4.2296e-05 -5.26135e-05 -0.000125554 2.45844e-05 2.66788e-05 -9.2356e-05 0.000124004 2.84247e-05 
1817.9 0 -0.000195924 -0.00138336 6.8909e-05 -3.4758e-05 -0.00154335 -0.000437631 0.000203824 9.83142e-06 0.000330565 0.00143017 -0.000195623 5.26248e-05 0.000135961 6.64925e-05 -3.12714e-05 -7.41448e-06 -0.000206514 -0.000133885 -0.000156936 6.13372e-05 0.000124315 4.36097e-05 -2.09648e-05 6.40125e-05 -3.68777e-05 -5.53307e-05 -0.000126476 1.89065e-05 2.73687e-05 -8.25889e-05 0.000126446 2.96793e-05 
1818.25 0 -0.000206201 -0.00136727 6.98198e-05 -3.57743e-05 -0.00160241 -0.000408046 0.000204179 7.26534e-06 0.000367597 0.00138209 -0.000201293 4.74491e-05 0.000131722 5.25435e-05 -3.70285e-05 -8.71927e-06 -0.000193011 -0.000121227 -0.000160324 5.01301e-05 0.000129605 5.22528e-05 -1.10177e-05 6.37753e-05 -3.02329e-05 -5.91527e-05 -0.000125631 1.37564e-05 2.86514e-05 -7.44293e-05 0.000125802 3.12237e-05 
1818.6 0 -0.000213512 -0.00134885 7.00066e-05 -3.43574e-05 -0.00165661 -0.000379204 0.000200749 3.65107e-06 0.000400853 0.00133399 -0.000204068 4.04989e-05 0.000129618 4.1682e-05 -4.77389e-05 -8.67072e-06 -0.000180501 -0.000105583 -0.000158729 4.00726e-05 0.000135622 6.24705e-05 -3.24667e-06 6.30223e-05 -2.28638e-05 -6.35312e-05 -0.000123232 7.88156e-06 3.0896e-05 -6.70788e-05 0.000124719 3.13157e-05 
1818.95 0 -0.00022047 -0.00132856 6.94867e-05 -3.02593e-05 -0.00170556 -0.000352435 0.000194337 2.29055e-06 0.000427596 0.00128491 -0.000205696 3.17119e-05 0.000130796 3.64271e-05 -6.46377e-05 -8.84365e-06 -0.000170321 -8.80799e-05 -0.000151628 3.35784e-05 0.0001431 7.31562e-05 1.67373e-06 6.22757e-05 -1.45649e-05 -6.69697e-05 -0.000119272 2.39802e-06 3.22723e-05 -5.87044e-05 0.000123775 2.9263e-05 
1819.3 0 -0.000228841 -0.00130695 6.68637e-05 -2.33764e-05 -0.00174897 -0.000330704 0.000187576 3.83006e-06 0.00045023 0.00123519 -0.000206222 2.14598e-05 0.000134916 3.58969e-05 -8.7248e-05 -6.33398e-06 -0.000162666 -7.20657e-05 -0.000139764 3.24784e-05 0.000152351 8.46578e-05 4.28961e-06 6.31504e-05 -5.20601e-06 -7.03895e-05 -0.000114651 -1.75876e-06 3.12832e-05 -4.95667e-05 0.000122818 2.57277e-05 
1819.65 0 -0.000238012 -0.00128335 6.04515e-05 -1.65211e-05 -0.00178549 -0.000312646 0.000182308 6.66415e-06 0.000473008 0.00118433 -0.000204805 1.06736e-05 0.000140905 3.61593e-05 -0.000111335 2.53592e-07 -0.000155239 -5.97158e-05 -0.000123628 3.64483e-05 0.000162507 9.70496e-05 7.86794e-06 6.60291e-05 4.87115e-06 -7.42409e-05 -0.000110619 -5.45599e-06 2.92294e-05 -4.18389e-05 0.000122499 2.10771e-05 
1820 0 -0.000246795 -0.0012562 5.20974e-05 -1.13714e-05 -0.00181478 -0.000292715 0.000175631 9.93681e-06 0.000496341 0.00113173 -0.00020126 -2.08169e-06 0.000148708 3.55765e-05 -0.000133718 9.06547e-06 -0.000147412 -4.98185e-05 -0.000103803 4.39414e-05 0.000171475 0.000108524 1.40078e-05 6.86019e-05 1.56474e-05 -7.71528e-05 -0.000108146 -9.24824e-06 2.76278e-05 -3.55842e-05 0.00012294 1.57745e-05 
1820.35 0 -0.00025475 -0.00122732 4.53893e-05 -7.16759e-06 -0.00183782 -0.000268983 0.000164587 1.25062e-05 0.000519282 0.00107647 -0.000196591 -1.82454e-05 0.000156948 3.18518e-05 -0.000152719 1.71139e-05 -0.00014214 -4.05807e-05 -8.38239e-05 5.25549e-05 0.000177797 0.00011698 2.17383e-05 7.02445e-05 2.63476e-05 -7.80643e-05 -0.000107305 -1.39118e-05 2.71533e-05 -2.90932e-05 0.000124272 1.09251e-05 
1820.7 0 -0.0002612 -0.00120048 4.0322e-05 -4.84906e-06 -0.00185368 -0.000244194 0.000149198 1.34305e-05 0.000540072 0.00101827 -0.000190332 -3.62047e-05 0.000165022 2.43218e-05 -0.000167153 2.19835e-05 -0.000141372 -3.18651e-05 -6.67644e-05 6.1115e-05 0.000183108 0.000122622 2.90665e-05 7.09719e-05 3.40874e-05 -7.77493e-05 -0.000107157 -1.9393e-05 2.68803e-05 -2.23432e-05 0.00012662 7.38157e-06 
1821.05 0 -0.000265175 -0.00117607 3.60515e-05 -5.14211e-06 -0.00186488 -0.000221254 0.000130764 1.2699e-05 0.000557716 0.000959905 -0.000181112 -5.07579e-05 0.000172909 1.54228e-05 -0.000174977 2.40213e-05 -0.000145814 -2.40335e-05 -5.19873e-05 6.91823e-05 0.000188201 0.000125913 3.43359e-05 6.97829e-05 3.61165e-05 -7.68828e-05 -0.00010695 -2.59878e-05 2.51474e-05 -1.48761e-05 0.000129047 5.40852e-06 
1821.4 0 -0.000266713 -0.00115179 3.24503e-05 -6.61775e-06 -0.00187628 -0.0002016 0.000111132 9.07683e-06 0.000572883 0.000903596 -0.000170611 -5.82938e-05 0.000179212 8.18825e-06 -0.000175337 2.4819e-05 -0.000156041 -1.7055e-05 -3.82258e-05 7.59124e-05 0.000192273 0.000126176 3.72139e-05 6.57552e-05 3.35263e-05 -7.5463e-05 -0.000106817 -3.40391e-05 2.23582e-05 -5.89093e-06 0.000130365 5.14321e-06 
1821.75 0 -0.00026541 -0.00112522 2.95716e-05 -7.89763e-06 -0.00188858 -0.00018409 9.11905e-05 8.9482e-07 0.00058481 0.000848268 -0.000160021 -5.65948e-05 0.00018336 2.08791e-06 -0.000169915 2.38978e-05 -0.000168651 -8.5593e-06 -2.39551e-05 8.18448e-05 0.000195278 0.000124422 3.81815e-05 6.05434e-05 2.95389e-05 -7.39279e-05 -0.000106633 -4.21752e-05 2.05339e-05 3.57952e-06 0.000132142 7.54258e-06 
1822.1 0 -0.000261565 -0.00109634 2.69459e-05 -1.04761e-05 -0.0019008 -0.000166018 7.28725e-05 -9.48491e-06 0.000591475 0.000789993 -0.000148784 -4.40681e-05 0.000184998 -5.23544e-06 -0.000160294 1.97628e-05 -0.000178385 2.72346e-06 -9.90967e-06 8.85367e-05 0.000198522 0.000123268 3.93357e-05 5.52893e-05 2.57445e-05 -7.1844e-05 -0.00010604 -4.8712e-05 1.93629e-05 1.18417e-05 0.000134646 1.14869e-05 
1822.45 0 -0.000258291 -0.00106784 2.32653e-05 -1.41376e-05 -0.00191193 -0.000146452 5.81446e-05 -1.81672e-05 0.000590888 0.000725322 -0.000136606 -2.47752e-05 0.000184291 -1.26142e-05 -0.000146613 1.14268e-05 -0.000184405 1.62745e-05 7.9519e-07 9.53996e-05 0.000202711 0.000123084 4.17202e-05 4.91119e-05 2.15117e-05 -6.99965e-05 -0.000105049 -5.33576e-05 1.82529e-05 1.79956e-05 0.000135749 1.44368e-05 
1822.8 0 -0.000258567 -0.00104022 1.80804e-05 -1.69551e-05 -0.00192013 -0.000126678 4.90423e-05 -2.48216e-05 0.000584719 0.000654148 -0.000125899 -4.54998e-06 0.000181389 -1.8322e-05 -0.000126742 -2.56832e-06 -0.000189202 3.27834e-05 7.36295e-06 0.000100745 0.000207777 0.000122096 4.35587e-05 4.15285e-05 1.64807e-05 -7.02154e-05 -0.000103802 -5.61878e-05 1.75543e-05 2.16516e-05 0.000135135 1.56426e-05 
1823.15 0 -0.00026343 -0.00101053 1.12932e-05 -1.87906e-05 -0.00192669 -0.000107174 4.74754e-05 -3.17153e-05 0.000578663 0.000577818 -0.000120841 1.39957e-05 0.000175371 -2.16448e-05 -9.93322e-05 -2.17014e-05 -0.000193946 5.1982e-05 1.13269e-05 0.000104527 0.000213278 0.000118876 4.30322e-05 3.28869e-05 1.0887e-05 -7.16285e-05 -0.000101048 -5.88546e-05 1.81162e-05 2.38697e-05 0.000134076 1.67363e-05 
1823.5 0 -0.000271777 -0.000977601 2.42228e-06 -2.08717e-05 -0.00193504 -8.77825e-05 5.30404e-05 -4.02355e-05 0.000576822 0.000495466 -0.000121134 2.80988e-05 0.000167522 -2.25558e-05 -6.64e-05 -4.27368e-05 -0.000198197 7.10781e-05 1.37024e-05 0.000106666 0.000218388 0.000113519 4.09744e-05 2.44993e-05 5.42188e-06 -7.31495e-05 -9.572e-05 -6.24918e-05 2.02344e-05 2.48163e-05 0.000134156 1.98483e-05 
1823.85 0 -0.000280219 -0.000942446 -7.13226e-06 -2.46078e-05 -0.0019455 -6.76943e-05 6.25136e-05 -4.93426e-05 0.000577185 0.000407075 -0.000121325 3.56351e-05 0.000160414 -2.0935e-05 -3.22487e-05 -6.30528e-05 -0.000201524 8.77506e-05 1.77552e-05 0.000106508 0.000222802 0.000107137 3.96412e-05 1.80339e-05 7.72356e-07 -7.4895e-05 -8.96088e-05 -6.56321e-05 2.2429e-05 2.38889e-05 0.000137539 2.43337e-05 
1824.2 0 -0.000287019 -0.000907179 -1.56194e-05 -2.88973e-05 -0.00195741 -4.60826e-05 7.35327e-05 -5.84672e-05 0.000576493 0.000316385 -0.000118575 3.66863e-05 0.000152825 -1.75042e-05 -1.86816e-06 -8.15001e-05 -0.000205852 0.000101417 2.55235e-05 0.000103387 0.000226493 9.98995e-05 3.96163e-05 1.5181e-05 -2.9307e-06 -7.60972e-05 -8.48887e-05 -6.83691e-05 2.31286e-05 2.24833e-05 0.000144169 2.79595e-05 
1824.55 0 -0.000291414 -0.000873981 -2.2565e-05 -3.216e-05 -0.00197051 -2.25444e-05 8.52188e-05 -7.0012e-05 0.000574948 0.000230616 -0.00011393 3.25098e-05 0.000143775 -1.5411e-05 2.13666e-05 -9.70242e-05 -0.000212385 0.000112523 3.40578e-05 9.63944e-05 0.000227663 9.26018e-05 3.93589e-05 1.6279e-05 -5.96715e-06 -7.53827e-05 -8.29946e-05 -7.16078e-05 2.24389e-05 2.29228e-05 0.000152168 3.02197e-05 
1824.9 0 -0.000291996 -0.000842829 -2.68327e-05 -3.52779e-05 -0.00198581 4.05272e-06 9.59354e-05 -8.6616e-05 0.000573189 0.000155854 -0.000108245 2.33606e-05 0.0001329 -1.5207e-05 3.62708e-05 -0.000108554 -0.000218613 0.000124416 3.95121e-05 8.59606e-05 0.000224653 8.66085e-05 3.80681e-05 2.03581e-05 -8.38228e-06 -7.30194e-05 -8.43131e-05 -7.44374e-05 2.09835e-05 2.57113e-05 0.000160345 3.09661e-05 
1825.25 0 -0.000289082 -0.000811783 -2.75327e-05 -3.87393e-05 -0.00200359 3.23414e-05 0.000102776 -0.000108231 0.000569742 9.12641e-05 -0.000104151 1.0894e-05 0.000119767 -1.28765e-05 4.38574e-05 -0.000115769 -0.000221564 0.000140277 4.12607e-05 7.33951e-05 0.000218331 8.11774e-05 3.62676e-05 2.53725e-05 -1.11739e-05 -6.93937e-05 -8.73316e-05 -7.64271e-05 1.87454e-05 3.06446e-05 0.000167033 2.90767e-05 
1825.6 0 -0.000283145 -0.000778263 -2.49072e-05 -4.13465e-05 -0.00202169 6.02026e-05 0.000103622 -0.000131612 0.000562095 3.08035e-05 -0.00010427 -1.60722e-06 0.000106268 -6.39606e-06 4.89321e-05 -0.00011829 -0.000222301 0.000158219 4.23026e-05 5.88404e-05 0.000211578 7.45484e-05 3.4142e-05 3.0343e-05 -1.43612e-05 -6.44492e-05 -9.07468e-05 -7.90806e-05 1.62203e-05 3.71068e-05 0.000170815 2.45816e-05 
1825.95 0 -0.000273997 -0.000740725 -2.09973e-05 -4.29382e-05 -0.00203808 8.64745e-05 0.000100381 -0.000154377 0.000549198 -3.10517e-05 -0.000108331 -1.16171e-05 9.46371e-05 4.67052e-06 5.39553e-05 -0.000117876 -0.000223797 0.000173098 4.39229e-05 4.30266e-05 0.000206307 6.72186e-05 3.09152e-05 3.48762e-05 -1.65236e-05 -5.88356e-05 -9.53412e-05 -8.33883e-05 1.41859e-05 4.31968e-05 0.000173641 1.90531e-05 
1826.3 0 -0.000262301 -0.00069977 -1.7087e-05 -4.4049e-05 -0.00205186 0.000109091 9.63179e-05 -0.000176556 0.000532922 -9.68175e-05 -0.000113156 -1.94617e-05 8.61501e-05 1.9669e-05 5.76066e-05 -0.000117288 -0.000229473 0.000185603 4.32464e-05 2.76868e-05 0.000201316 5.99845e-05 2.76839e-05 3.90452e-05 -1.69047e-05 -5.22833e-05 -0.000100386 -8.90643e-05 1.40855e-05 4.85183e-05 0.000176832 1.45796e-05 
1826.65 0 -0.000249299 -0.000657828 -1.2584e-05 -4.48223e-05 -0.00206154 0.000125964 9.39131e-05 -0.000196343 0.000516622 -0.000166281 -0.000115662 -2.68481e-05 7.78829e-05 3.4605e-05 5.98741e-05 -0.000117291 -0.000239743 0.000199834 3.67461e-05 1.32996e-05 0.00019487 5.29697e-05 2.77127e-05 4.36865e-05 -1.41827e-05 -4.4844e-05 -0.000104614 -9.56047e-05 1.62708e-05 5.3982e-05 0.000178608 1.17013e-05 
1827 0 -0.000236529 -0.000617158 -7.30034e-06 -4.45264e-05 -0.00206644 0.000137898 9.43409e-05 -0.000210439 0.000503104 -0.000236009 -0.000115273 -3.3832e-05 6.64809e-05 4.78919e-05 6.10427e-05 -0.000118616 -0.000251014 0.000213449 2.58318e-05 -3.32038e-07 0.000187549 4.53721e-05 3.12086e-05 4.96466e-05 -8.94888e-06 -3.78904e-05 -0.000107326 -0.000101841 1.88863e-05 6.00773e-05 0.000177281 8.85608e-06 
1827.35 0 -0.000225797 -0.000578869 -1.33849e-06 -4.19294e-05 -0.00206689 0.000147595 9.61695e-05 -0.000218965 0.000493256 -0.000301727 -0.00011263 -3.92316e-05 5.30851e-05 6.11697e-05 6.26156e-05 -0.000122228 -0.000260712 0.000223592 1.37474e-05 -1.35898e-05 0.000179829 3.68752e-05 3.47289e-05 5.70796e-05 -1.50228e-06 -3.2363e-05 -0.00010821 -0.000106731 2.08222e-05 6.5743e-05 0.000173467 4.19528e-06 
1827.7 0 -0.000216945 -0.000541819 4.3641e-06 -3.78432e-05 -0.00206464 0.000158223 9.76762e-05 -0.000223151 0.000484206 -0.000361964 -0.000107048 -4.12882e-05 3.99385e-05 7.44536e-05 6.68853e-05 -0.000127424 -0.00026828 0.00023118 3.18088e-06 -2.66695e-05 0.000173449 2.89351e-05 3.64024e-05 6.40682e-05 8.81725e-06 -2.59904e-05 -0.000106431 -0.000110394 2.28782e-05 7.07459e-05 0.000169056 -1.39145e-06 
1828.05 0 -0.000209224 -0.000504538 8.74357e-06 -3.51434e-05 -0.00206106 0.00016984 9.86811e-05 -0.000221634 0.000472315 -0.000418029 -9.68987e-05 -4.01384e-05 2.94442e-05 8.61371e-05 7.46334e-05 -0.000133279 -0.000274293 0.000237219 -2.92831e-06 -3.91381e-05 0.000169916 2.23747e-05 3.59861e-05 6.85974e-05 2.19319e-05 -1.5853e-05 -0.000101617 -0.000114977 2.70435e-05 7.58727e-05 0.000165269 -5.83661e-06 
1828.4 0 -0.000202266 -0.000465861 1.17876e-05 -3.47147e-05 -0.00205542 0.000178315 0.000100026 -0.000211904 0.000457841 -0.000472221 -8.10514e-05 -3.73353e-05 2.24012e-05 9.54981e-05 8.34526e-05 -0.000138841 -0.000277729 0.000243182 -3.96637e-06 -4.94429e-05 0.000167852 1.76061e-05 3.42879e-05 7.09905e-05 3.62997e-05 -3.35464e-06 -9.45174e-05 -0.000121077 3.29531e-05 8.06084e-05 0.000161553 -9.01389e-06 
1828.75 0 -0.000197468 -0.000426591 1.2438e-05 -3.52419e-05 -0.00204589 0.000181225 0.000101694 -0.000194005 0.00044217 -0.000525301 -5.97856e-05 -3.22041e-05 1.74507e-05 0.000103544 8.97863e-05 -0.000141751 -0.000278356 0.000248661 -3.54715e-07 -5.61955e-05 0.000166427 1.43748e-05 3.31835e-05 7.2652e-05 5.11156e-05 8.33435e-06 -8.59111e-05 -0.000125752 3.81286e-05 8.46557e-05 0.000157069 -1.20855e-05 
1829.1 0 -0.000196837 -0.000388746 8.97969e-06 -3.61143e-05 -0.00203116 0.000179816 0.000102045 -0.000171816 0.000428036 -0.000576284 -3.73207e-05 -2.48274e-05 1.10935e-05 0.00011151 9.15469e-05 -0.000142127 -0.000277153 0.000252486 6.79543e-06 -5.90229e-05 0.000167436 1.15699e-05 3.33079e-05 7.42566e-05 6.59627e-05 1.74973e-05 -7.69845e-05 -0.000127723 4.3035e-05 8.82489e-05 0.00015199 -1.55913e-05 
1829.45 0 -0.000200389 -0.000350721 8.63725e-07 -3.59505e-05 -0.00201274 0.000176127 0.000101158 -0.000150526 0.000418078 -0.000623489 -1.76217e-05 -1.72902e-05 1.00199e-07 0.000118161 8.88504e-05 -0.000140836 -0.000274073 0.000253282 1.6006e-05 -5.89194e-05 0.000171246 1.00561e-05 3.37668e-05 7.55628e-05 7.85428e-05 2.36988e-05 -6.9183e-05 -0.000127955 4.88485e-05 9.10489e-05 0.000146324 -1.88279e-05 
1829.8 0 -0.000206664 -0.000310656 -9.82152e-06 -3.39216e-05 -0.00199442 0.000172117 9.98738e-05 -0.000132671 0.000411711 -0.000665447 -1.42712e-06 -1.14164e-05 -1.3757e-05 0.00011867 8.51573e-05 -0.000138233 -0.00026986 0.0002503 2.57174e-05 -5.76765e-05 0.000175116 1.06243e-05 3.28032e-05 7.69229e-05 8.72647e-05 2.7795e-05 -6.41862e-05 -0.000126653 5.49299e-05 9.22467e-05 0.000140849 -2.1181e-05 
1830.15 0 -0.00021372 -0.000271721 -2.01303e-05 -3.16916e-05 -0.00197707 0.000167726 9.84266e-05 -0.000116001 0.000406209 -0.000702946 1.0516e-05 -6.82662e-06 -2.72267e-05 0.000111165 8.41437e-05 -0.000135726 -0.000266046 0.000244713 3.25146e-05 -5.58533e-05 0.000175988 1.26572e-05 2.87539e-05 7.8421e-05 9.23321e-05 3.07029e-05 -6.20228e-05 -0.000122677 6.08312e-05 9.26863e-05 0.000136138 -2.23102e-05 
1830.5 0 -0.00021949 -0.000236769 -2.74277e-05 -3.05013e-05 -0.00195892 0.000161351 9.68078e-05 -9.88033e-05 0.000398764 -0.000737622 1.63296e-05 -2.32337e-06 -3.96098e-05 9.94137e-05 8.59535e-05 -0.0001348 -0.000262194 0.000238878 3.26345e-05 -5.3545e-05 0.000172589 1.50738e-05 2.26824e-05 7.85753e-05 9.43327e-05 3.3675e-05 -6.0355e-05 -0.000116413 6.65778e-05 9.46423e-05 0.000131556 -2.23144e-05 
1830.85 0 -0.000222636 -0.000205411 -3.03084e-05 -2.97991e-05 -0.0019401 0.000154245 9.48085e-05 -8.40496e-05 0.000388053 -0.000771467 1.58468e-05 1.82298e-06 -5.17952e-05 8.57845e-05 8.80296e-05 -0.000133723 -0.000258774 0.000233834 2.4621e-05 -5.16833e-05 0.000166697 1.56652e-05 1.63918e-05 7.66796e-05 9.33466e-05 3.79189e-05 -5.77868e-05 -0.000112091 7.05056e-05 9.91426e-05 0.00012541 -2.11934e-05 
1831.2 0 -0.000223232 -0.000175351 -2.97322e-05 -2.9888e-05 -0.0019201 0.000149017 9.11805e-05 -7.54847e-05 0.000374389 -0.000805592 1.1528e-05 7.6541e-06 -6.31956e-05 7.04007e-05 8.81545e-05 -0.00012912 -0.00025739 0.00022928 1.04065e-05 -5.15636e-05 0.000162091 1.37743e-05 1.01342e-05 7.31632e-05 9.0086e-05 4.44171e-05 -5.59488e-05 -0.000112256 7.31027e-05 0.000104526 0.000117507 -1.87346e-05 
1831.55 0 -0.000221849 -0.00014513 -2.8347e-05 -2.98342e-05 -0.00189695 0.000147251 8.54046e-05 -7.26396e-05 0.000358684 -0.000839042 3.23882e-06 1.78956e-05 -7.34529e-05 5.63036e-05 8.63574e-05 -0.000120053 -0.000258159 0.000225668 -4.59705e-06 -5.45821e-05 0.000160953 1.09001e-05 4.53551e-06 6.89404e-05 8.46816e-05 5.33595e-05 -5.57688e-05 -0.000115431 7.64807e-05 0.000110488 0.000107978 -1.62439e-05 
1831.9 0 -0.000220258 -0.000115062 -2.6955e-05 -2.77929e-05 -0.00186888 0.000149143 8.00348e-05 -7.13822e-05 0.000343019 -0.000870462 -9.58844e-06 3.13728e-05 -8.36215e-05 4.55913e-05 8.30649e-05 -0.000107805 -0.000260567 0.000223322 -1.76914e-05 -6.1219e-05 0.000162731 9.13682e-06 7.59986e-07 6.43925e-05 7.72028e-05 6.28471e-05 -5.44928e-05 -0.000121422 8.15934e-05 0.000117075 9.8157e-05 -1.56972e-05 
1832.25 0 -0.000218792 -8.57507e-05 -2.37688e-05 -2.4828e-05 -0.00183639 0.000151591 7.8401e-05 -7.01474e-05 0.000330306 -0.000898873 -2.46304e-05 4.56422e-05 -9.58578e-05 3.90207e-05 7.87734e-05 -9.5917e-05 -0.000263051 0.000223605 -2.979e-05 -7.09331e-05 0.000164955 8.66381e-06 -3.82598e-07 5.87664e-05 7.02064e-05 7.00867e-05 -4.84798e-05 -0.000129401 8.91322e-05 0.000123132 8.9759e-05 -1.816e-05 
1832.6 0 -0.000216463 -5.70573e-05 -1.89792e-05 -2.30482e-05 -0.00180094 0.000154267 8.06526e-05 -6.94763e-05 0.000320727 -0.000926705 -3.88367e-05 6.07526e-05 -0.000111325 3.49633e-05 7.30173e-05 -8.65124e-05 -0.000265591 0.000227673 -3.91227e-05 -8.26188e-05 0.000165814 7.01194e-06 1.30199e-06 5.20147e-05 6.53106e-05 7.48666e-05 -3.77974e-05 -0.000136733 9.87748e-05 0.000128398 8.24768e-05 -2.27619e-05 
1832.95 0 -0.000214913 -2.82805e-05 -1.4468e-05 -2.30026e-05 -0.00176383 0.000158363 8.31786e-05 -7.09957e-05 0.000311343 -0.000957939 -5.17026e-05 7.58466e-05 -0.000129658 2.82322e-05 6.63197e-05 -7.87987e-05 -0.000270593 0.000232362 -4.40594e-05 -9.5048e-05 0.000165376 3.32274e-06 4.16636e-06 4.51979e-05 6.34059e-05 7.77553e-05 -2.596e-05 -0.000142218 0.000108022 0.000133167 7.61737e-05 -2.78843e-05 
1833.3 0 -0.000215297 -2.37388e-07 -1.18293e-05 -2.3073e-05 -0.00172661 0.000163417 8.29164e-05 -7.65174e-05 0.000299647 -0.000992917 -6.33535e-05 9.01474e-05 -0.000149658 1.52995e-05 6.17305e-05 -7.00947e-05 -0.000280168 0.000233367 -4.56652e-05 -0.000108023 0.00016586 -1.10595e-06 5.9612e-06 3.92584e-05 6.53562e-05 7.72428e-05 -1.54037e-05 -0.000146512 0.000115362 0.000137042 7.17895e-05 -3.26077e-05 
1833.65 0 -0.000215217 2.64864e-05 -1.19591e-05 -2.202e-05 -0.00168911 0.000167731 8.18906e-05 -8.39713e-05 0.000284654 -0.00103069 -7.17401e-05 0.000102547 -0.000168826 -1.71518e-06 6.10741e-05 -6.0178e-05 -0.000291915 0.000229851 -4.5069e-05 -0.000122791 0.000169178 -4.91388e-06 5.06669e-06 3.32063e-05 7.04016e-05 7.40214e-05 -5.4515e-06 -0.000150963 0.000120306 0.000138812 6.9898e-05 -3.60121e-05 
1834 0 -0.000212491 5.26039e-05 -1.49133e-05 -2.03294e-05 -0.00165171 0.000169916 8.44787e-05 -9.01581e-05 0.000267439 -0.00106962 -7.44766e-05 0.00011061 -0.000184176 -1.78875e-05 6.23706e-05 -4.96163e-05 -0.000301774 0.000222363 -4.08518e-05 -0.000140133 0.000176303 -8.32176e-06 1.74721e-06 2.64165e-05 7.89491e-05 6.9478e-05 2.19247e-06 -0.000154651 0.000122515 0.000138062 6.95007e-05 -3.68681e-05 
1834.35 0 -0.000208392 7.79134e-05 -1.95523e-05 -1.94851e-05 -0.00161515 0.000169994 9.18026e-05 -9.34368e-05 0.00024942 -0.00110682 -7.18741e-05 0.000112303 -0.000195482 -3.21886e-05 6.25413e-05 -3.69196e-05 -0.000309087 0.000212148 -3.22802e-05 -0.000160483 0.00018533 -1.24834e-05 -2.67175e-06 2.10696e-05 9.17516e-05 6.38952e-05 6.18136e-06 -0.00015592 0.000122751 0.000135526 6.81329e-05 -3.45155e-05 
1834.7 0 -0.00020481 0.000102606 -2.44076e-05 -2.10428e-05 -0.00157943 0.000168648 0.000100883 -9.38729e-05 0.000232569 -0.00114006 -6.50565e-05 0.000108318 -0.000204763 -4.49011e-05 6.07671e-05 -2.14318e-05 -0.000314471 0.000199618 -2.03089e-05 -0.000186439 0.000192005 -1.74193e-05 -7.80681e-06 1.81596e-05 0.00010652 5.8293e-05 9.32945e-06 -0.000154503 0.000122503 0.000131578 6.43327e-05 -2.99244e-05 
1835.05 0 -0.000201452 0.000126589 -2.73469e-05 -2.25918e-05 -0.00154614 0.000166307 0.000108018 -9.16672e-05 0.000217566 -0.00116859 -5.39752e-05 0.00010177 -0.000211345 -5.57928e-05 5.71429e-05 -4.99214e-06 -0.000317364 0.000185134 -8.04896e-06 -0.00021797 0.000193893 -2.24777e-05 -1.27229e-05 1.66061e-05 0.000120294 5.42201e-05 1.41061e-05 -0.000152042 0.000122695 0.000127668 5.88188e-05 -2.50284e-05 
1835.4 0 -0.00019679 0.000149867 -2.6449e-05 -2.23782e-05 -0.00151595 0.00016398 0.000112455 -8.49348e-05 0.000201502 -0.00119434 -3.87411e-05 9.66844e-05 -0.000213888 -6.69773e-05 5.07283e-05 1.01844e-05 -0.00031447 0.000168156 8.53259e-07 -0.000250099 0.000192351 -2.66334e-05 -1.64937e-05 1.59342e-05 0.000132163 5.09414e-05 2.14669e-05 -0.00014993 0.000121529 0.000124248 5.28779e-05 -2.21783e-05 
1835.75 0 -0.000190971 0.00017432 -2.23786e-05 -2.23359e-05 -0.00148757 0.000163153 0.000114516 -7.30068e-05 0.000181925 -0.00122041 -2.1011e-05 9.45289e-05 -0.000213232 -7.66739e-05 4.14503e-05 2.14266e-05 -0.000302686 0.000147933 6.66658e-06 -0.000276555 0.000189273 -2.90457e-05 -1.90358e-05 1.65177e-05 0.000141061 4.7562e-05 2.97842e-05 -0.000149235 0.000116803 0.000121333 4.72291e-05 -2.1988e-05 
1836.1 0 -0.000185339 0.000201354 -1.64648e-05 -2.31255e-05 -0.00146032 0.000163366 0.000116011 -5.91757e-05 0.000159945 -0.00124769 -2.48291e-06 9.14988e-05 -0.00020934 -8.35036e-05 3.34687e-05 2.73249e-05 -0.000285963 0.000126143 9.70894e-06 -0.000294564 0.000184492 -3.00421e-05 -2.1266e-05 1.8042e-05 0.00014554 4.46078e-05 3.69983e-05 -0.000150597 0.000108886 0.000117847 4.2052e-05 -2.36212e-05 
1836.45 0 -0.000181202 0.000229589 -9.13323e-06 -2.40768e-05 -0.00143436 0.000164042 0.000120339 -4.62897e-05 0.000138752 -0.00127584 1.54656e-05 8.59716e-05 -0.000202662 -8.99982e-05 2.8681e-05 2.79493e-05 -0.000270075 0.000104625 8.34106e-06 -0.000306129 0.000177702 -3.17267e-05 -2.34791e-05 2.02214e-05 0.000146681 4.27482e-05 4.41005e-05 -0.000153799 0.000100398 0.000111963 3.84186e-05 -2.59573e-05 
1836.8 0 -0.000178855 0.000257888 -9.24092e-07 -2.47725e-05 -0.00140869 0.000165834 0.000127488 -3.26305e-05 0.000119768 -0.00130387 3.17607e-05 7.96952e-05 -0.000193416 -9.67127e-05 2.61785e-05 2.4187e-05 -0.000257853 8.19417e-05 2.06886e-06 -0.000312789 0.000168988 -3.49193e-05 -2.51772e-05 2.31543e-05 0.00014712 4.12438e-05 5.14594e-05 -0.000158005 9.28255e-05 0.000104595 3.65437e-05 -2.74715e-05 
1837.15 0 -0.000177582 0.000286766 8.38202e-06 -2.47181e-05 -0.0013823 0.000169429 0.000135903 -1.61978e-05 0.000103662 -0.00132877 4.60614e-05 7.43486e-05 -0.000179404 -0.000102893 2.72042e-05 1.6719e-05 -0.000249501 5.74803e-05 -6.71266e-06 -0.000313111 0.000158027 -3.7733e-05 -2.71931e-05 2.73012e-05 0.000147244 3.99335e-05 5.76193e-05 -0.000162074 8.60664e-05 9.86198e-05 3.56438e-05 -2.82849e-05 
1837.5 0 -0.00017717 0.000317137 1.79414e-05 -2.28174e-05 -0.00135413 0.00017533 0.00014313 2.14976e-06 9.17598e-05 -0.00134926 5.87462e-05 7.02723e-05 -0.00015913 -0.000110385 3.29679e-05 5.29339e-06 -0.00024288 3.46637e-05 -1.34104e-05 -0.000307592 0.000145592 -3.82709e-05 -2.96567e-05 3.20438e-05 0.000146354 3.94752e-05 6.28558e-05 -0.000165122 7.98581e-05 9.58887e-05 3.48676e-05 -3.00826e-05 
1837.85 0 -0.000177014 0.000349427 2.5831e-05 -1.90517e-05 -0.00132365 0.000181502 0.00014569 2.17277e-05 8.49886e-05 -0.00136543 6.89283e-05 6.75167e-05 -0.000135047 -0.000122359 4.24206e-05 -8.91665e-06 -0.000234382 1.80222e-05 -1.5654e-05 -0.000299231 0.00013197 -3.89579e-05 -3.18016e-05 3.65918e-05 0.000145288 3.90559e-05 6.82547e-05 -0.000167139 7.43704e-05 9.66036e-05 3.3849e-05 -3.34431e-05 
1838.2 0 -0.000175014 0.000381833 3.1038e-05 -1.36551e-05 -0.00129094 0.000187294 0.00014285 4.3512e-05 8.26509e-05 -0.00137673 7.51387e-05 6.53395e-05 -0.000112362 -0.000137839 5.43929e-05 -2.39844e-05 -0.000222135 9.2642e-06 -1.69325e-05 -0.000288706 0.000118081 -4.33266e-05 -3.33946e-05 4.09124e-05 0.000143829 3.87853e-05 7.36599e-05 -0.00016788 7.04002e-05 0.000100205 3.27481e-05 -3.658e-05 
1838.55 0 -0.000170645 0.000411593 3.34878e-05 -7.28399e-06 -0.00125618 0.000193048 0.000136846 6.38946e-05 8.15058e-05 -0.00138447 7.78699e-05 6.20635e-05 -9.49648e-05 -0.000152818 6.63625e-05 -3.72841e-05 -0.000205417 4.93546e-06 -2.02283e-05 -0.000274215 0.000106613 -4.98694e-05 -3.46142e-05 4.57134e-05 0.00014192 3.91513e-05 7.88808e-05 -0.000166085 6.83879e-05 0.00010546 3.12635e-05 -3.64332e-05 
1838.9 0 -0.000164376 0.000439251 3.33613e-05 -1.04111e-06 -0.00121858 0.000196821 0.000130382 7.64502e-05 7.80147e-05 -0.00139137 7.85347e-05 5.8374e-05 -8.16882e-05 -0.000163891 7.50452e-05 -4.70198e-05 -0.000186204 8.04827e-07 -2.38319e-05 -0.000255206 9.80717e-05 -5.66656e-05 -3.5706e-05 5.07543e-05 0.000140309 4.01189e-05 8.43839e-05 -0.000161813 6.72445e-05 0.000111851 2.90245e-05 -3.25816e-05 
1839.25 0 -0.00015694 0.000467521 3.17581e-05 6.11004e-06 -0.00117906 0.000197727 0.000123663 7.86121e-05 7.10158e-05 -0.00139846 7.87179e-05 5.53639e-05 -6.86899e-05 -0.000169565 7.90562e-05 -5.54152e-05 -0.000168299 -4.71652e-06 -2.71233e-05 -0.000233057 8.95658e-05 -6.30271e-05 -3.71384e-05 5.58228e-05 0.000138283 4.17456e-05 8.91807e-05 -0.00015633 6.52757e-05 0.000118165 2.63821e-05 -2.6934e-05 
1839.6 0 -0.000150473 0.000496785 2.90201e-05 1.48722e-05 -0.00114008 0.000198284 0.00011639 7.17629e-05 6.18675e-05 -0.00140605 7.8892e-05 5.27988e-05 -5.40557e-05 -0.000171301 7.83123e-05 -6.5464e-05 -0.000152568 -9.19008e-06 -3.36195e-05 -0.000209977 7.88196e-05 -6.80541e-05 -3.89387e-05 6.09641e-05 0.00013464 4.29212e-05 9.21068e-05 -0.000150406 6.1574e-05 0.000124744 2.36036e-05 -2.07832e-05 
1839.95 0 -0.000146847 0.00052595 2.42645e-05 2.3998e-05 -0.00110436 0.00020021 0.000110422 5.93608e-05 5.39214e-05 -0.00141526 7.75878e-05 5.00526e-05 -3.99403e-05 -0.000172573 7.24583e-05 -7.74504e-05 -0.000139035 -9.15773e-06 -4.40437e-05 -0.000185827 6.80407e-05 -7.12951e-05 -4.07809e-05 6.46068e-05 0.000129136 4.24662e-05 9.37319e-05 -0.000145341 5.66725e-05 0.000132923 2.1072e-05 -1.57925e-05 
1840.3 0 -0.000145415 0.000554662 1.81937e-05 3.21068e-05 -0.00107098 0.00020471 0.000106874 4.39428e-05 5.10529e-05 -0.00142843 7.44271e-05 4.55886e-05 -3.07107e-05 -0.0001751 6.17638e-05 -9.00897e-05 -0.000126298 -4.82827e-06 -5.58376e-05 -0.000159882 6.0131e-05 -7.36117e-05 -4.11937e-05 6.50787e-05 0.000122634 4.131e-05 9.57501e-05 -0.000143136 5.19261e-05 0.000140843 2.04124e-05 -1.29337e-05 
1840.65 0 -0.000145503 0.000583854 1.15176e-05 3.8715e-05 -0.00103467 0.000214558 0.000104561 2.7256e-05 5.48534e-05 -0.00144684 7.09254e-05 3.91521e-05 -2.80687e-05 -0.000176551 4.84507e-05 -0.000102185 -0.000112733 5.46989e-07 -6.63054e-05 -0.000133145 5.45304e-05 -7.66233e-05 -3.85375e-05 6.29081e-05 0.000116669 4.10502e-05 9.69078e-05 -0.000142934 4.73343e-05 0.000147016 2.36053e-05 -1.13233e-05 
1841 0 -0.000146569 0.000613498 3.2949e-06 4.45707e-05 -0.000991152 0.00023104 0.000101669 8.65745e-06 6.27659e-05 -0.00146874 6.79582e-05 3.17572e-05 -3.06416e-05 -0.000175085 3.47606e-05 -0.000111405 -9.83526e-05 5.52537e-06 -7.14396e-05 -0.000107343 4.95111e-05 -8.06567e-05 -3.44636e-05 5.98244e-05 0.000111929 4.31033e-05 9.54718e-05 -0.000143197 4.15442e-05 0.000150844 2.96149e-05 -1.13837e-05 
1841.35 0 -0.000148314 0.000643513 -6.70506e-06 5.11168e-05 -0.000940464 0.000252499 9.66225e-05 -1.26379e-05 7.14962e-05 -0.0014936 6.59657e-05 2.41167e-05 -3.80804e-05 -0.000173329 2.0931e-05 -0.000114986 -8.44158e-05 8.95081e-06 -7.04281e-05 -8.72863e-05 4.36749e-05 -8.48827e-05 -3.18966e-05 5.655e-05 0.00010775 4.66375e-05 9.34302e-05 -0.000144077 3.4208e-05 0.000152545 3.55413e-05 -1.38473e-05 
1841.7 0 -0.000149592 0.000673235 -1.69173e-05 5.85985e-05 -0.00088425 0.000275576 8.77326e-05 -3.44321e-05 7.8779e-05 -0.00152274 6.42471e-05 1.56153e-05 -5.10724e-05 -0.000174523 7.90364e-06 -0.000113354 -7.26175e-05 9.55603e-06 -6.65764e-05 -7.54828e-05 3.66851e-05 -8.67066e-05 -3.03663e-05 5.28983e-05 0.000103177 4.96295e-05 9.27008e-05 -0.000145807 2.80141e-05 0.000152095 4.06385e-05 -1.74744e-05 
1842.05 0 -0.000149031 0.000700151 -2.69126e-05 6.45019e-05 -0.000823118 0.000298984 7.51109e-05 -5.39866e-05 8.21382e-05 -0.0015546 6.25901e-05 4.57536e-06 -6.71911e-05 -0.000178346 -2.03463e-06 -0.000109521 -6.07729e-05 7.44187e-06 -6.50258e-05 -7.01394e-05 2.89208e-05 -8.46926e-05 -2.77736e-05 4.99409e-05 9.69435e-05 4.99334e-05 9.34446e-05 -0.000147885 2.55088e-05 0.000149372 4.4987e-05 -2.08812e-05 
1842.4 0 -0.000147244 0.000722168 -3.71537e-05 6.62586e-05 -0.000758351 0.000320858 6.17537e-05 -6.91551e-05 8.06975e-05 -0.00158463 6.19348e-05 -1.0658e-05 -8.19578e-05 -0.00018218 -7.78612e-06 -0.000103911 -4.85211e-05 4.19976e-06 -6.78953e-05 -7.01754e-05 2.10579e-05 -8.00903e-05 -2.42096e-05 4.97457e-05 8.98132e-05 4.64968e-05 9.52014e-05 -0.000148525 2.65996e-05 0.000145278 4.73533e-05 -2.41446e-05 
1842.75 0 -0.000144773 0.000738535 -4.68095e-05 6.4907e-05 -0.000693228 0.000338078 5.09547e-05 -7.74837e-05 7.40242e-05 -0.00160834 6.12185e-05 -3.2288e-05 -9.43028e-05 -0.000185963 -8.93224e-06 -9.54304e-05 -3.86198e-05 2.70255e-06 -7.34464e-05 -7.33164e-05 1.35865e-05 -7.28579e-05 -2.06116e-05 5.29995e-05 8.41867e-05 3.99951e-05 9.91713e-05 -0.000148169 2.90299e-05 0.000140286 4.75768e-05 -2.73106e-05 
1843.1 0 -0.000140978 0.00074994 -5.44705e-05 6.25423e-05 -0.000629478 0.000350541 4.22523e-05 -7.88544e-05 6.29617e-05 -0.0016213 6.18623e-05 -6.05539e-05 -0.000105607 -0.000190739 -4.8935e-06 -8.48187e-05 -3.00821e-05 3.39012e-06 -8.13899e-05 -7.69036e-05 5.65741e-06 -6.36994e-05 -1.63419e-05 5.72677e-05 8.05832e-05 3.20688e-05 0.000107497 -0.000148496 3.05304e-05 0.000134432 4.64317e-05 -2.94473e-05 
1843.45 0 -0.000136551 0.000758264 -5.92558e-05 5.98383e-05 -0.000568368 0.000359667 3.3839e-05 -7.44606e-05 4.87201e-05 -0.00162105 6.8723e-05 -9.40046e-05 -0.000115232 -0.000195354 2.73125e-06 -7.37307e-05 -2.11243e-05 3.79275e-06 -9.16492e-05 -8.19325e-05 -3.30194e-06 -5.56214e-05 -1.0158e-05 6.08136e-05 7.97351e-05 2.4596e-05 0.000119199 -0.000150218 3.24786e-05 0.000128261 4.42349e-05 -2.92858e-05 
1843.8 0 -0.000132397 0.000765105 -6.08942e-05 5.56924e-05 -0.000511159 0.000365484 2.53002e-05 -6.7349e-05 3.02343e-05 -0.00161167 8.34385e-05 -0.000131216 -0.000122818 -0.000199395 1.14175e-05 -6.37668e-05 -1.21508e-05 3.08731e-06 -0.000101374 -8.87651e-05 -1.22984e-05 -4.99538e-05 -2.75572e-06 6.27413e-05 8.2181e-05 1.87211e-05 0.000130613 -0.000152188 3.67786e-05 0.000121759 4.1618e-05 -2.66081e-05 
1844.15 0 -0.000127283 0.000771823 -6.13676e-05 4.87588e-05 -0.000456778 0.000367518 1.60049e-05 -5.93997e-05 8.38917e-06 -0.00159992 0.000103397 -0.000169474 -0.000128867 -0.000200961 1.87486e-05 -5.61571e-05 -4.24671e-06 1.61753e-06 -0.00010687 -9.62789e-05 -2.04185e-05 -4.60759e-05 5.65842e-06 6.19165e-05 8.5323e-05 1.55311e-05 0.000140091 -0.000153895 4.22742e-05 0.000114584 3.96902e-05 -2.17274e-05 
1844.5 0 -0.00011956 0.000779523 -6.18704e-05 4.07005e-05 -0.000403012 0.0003668 5.71625e-06 -5.12284e-05 -1.34019e-05 -0.00158921 0.000126259 -0.000205187 -0.000131309 -0.000197202 2.31721e-05 -5.14511e-05 2.31808e-06 -1.04254e-07 -0.000108335 -0.000104936 -2.74278e-05 -4.17678e-05 1.57933e-05 5.81194e-05 8.62549e-05 1.57995e-05 0.000148038 -0.00015484 4.76229e-05 0.000106946 3.80274e-05 -1.5062e-05 
1844.85 0 -0.00010979 0.000788131 -6.12834e-05 3.21885e-05 -0.000350284 0.000364346 -5.03438e-06 -4.37526e-05 -3.2993e-05 -0.00157842 0.000148262 -0.000236385 -0.000127725 -0.000189539 2.42616e-05 -4.77209e-05 9.76974e-06 -1.44977e-06 -0.000107257 -0.000115843 -3.2119e-05 -3.68729e-05 2.5779e-05 5.28159e-05 8.4194e-05 1.81761e-05 0.00015499 -0.000154162 5.15253e-05 9.80214e-05 3.62714e-05 -8.84836e-06 
1845.2 0 -9.84226e-05 0.000797938 -5.89993e-05 2.23802e-05 -0.000299119 0.000359711 -1.60069e-05 -3.50252e-05 -5.08059e-05 -0.00156832 0.00016524 -0.000261709 -0.000119253 -0.000181452 2.34381e-05 -4.35935e-05 2.00806e-05 -4.06603e-06 -0.000104719 -0.000128474 -3.31841e-05 -3.27769e-05 3.23915e-05 4.75238e-05 7.97482e-05 2.15231e-05 0.000161664 -0.000152833 5.36547e-05 8.74998e-05 3.52599e-05 -4.59956e-06 
1845.55 0 -8.61078e-05 0.000808462 -5.65826e-05 1.04172e-05 -0.00024858 0.000353278 -2.57648e-05 -2.49084e-05 -6.92058e-05 -0.00156096 0.000176997 -0.000280334 -0.000109952 -0.000174178 2.35666e-05 -4.00975e-05 3.17639e-05 -9.48892e-06 -0.000100954 -0.000138084 -3.10863e-05 -3.0027e-05 3.56556e-05 4.28383e-05 7.49895e-05 2.54271e-05 0.000168226 -0.000152139 5.53689e-05 7.72314e-05 3.39756e-05 -1.16414e-06 
1845.9 0 -7.40414e-05 0.000817455 -5.6037e-05 -3.2072e-06 -0.000196905 0.00034425 -3.04477e-05 -1.64854e-05 -9.06893e-05 -0.00155565 0.000186509 -0.000292655 -0.000101502 -0.000165699 2.51825e-05 -3.68678e-05 4.28074e-05 -1.9403e-05 -9.60534e-05 -0.000141771 -2.7426e-05 -2.96866e-05 3.73658e-05 3.99633e-05 7.20208e-05 2.86591e-05 0.000173942 -0.000152349 5.6316e-05 6.74489e-05 3.16989e-05 3.06928e-06 
1846.25 0 -6.09914e-05 0.000823357 -5.63481e-05 -1.62574e-05 -0.000142874 0.000332754 -2.81576e-05 -1.22439e-05 -0.000114482 -0.00155017 0.000196473 -0.000299767 -9.35633e-05 -0.000155982 2.7125e-05 -3.31467e-05 5.09579e-05 -3.3702e-05 -8.92416e-05 -0.00014169 -2.35249e-05 -3.11409e-05 3.80499e-05 3.85222e-05 7.15978e-05 3.12365e-05 0.000176685 -0.000151833 5.62597e-05 5.85291e-05 2.89813e-05 8.26237e-06 
1846.6 0 -4.60132e-05 0.000826456 -5.66636e-05 -2.6826e-05 -8.53249e-05 0.000322685 -2.18248e-05 -1.31792e-05 -0.000138959 -0.00154161 0.000205505 -0.000303032 -8.61145e-05 -0.000148018 2.97068e-05 -2.85721e-05 5.30583e-05 -4.89202e-05 -7.92037e-05 -0.000140469 -2.01298e-05 -3.27522e-05 3.78808e-05 3.70859e-05 7.35076e-05 3.37776e-05 0.000177191 -0.000148955 5.44972e-05 5.0986e-05 2.62182e-05 1.38021e-05 
1846.95 0 -3.07555e-05 0.000828768 -5.70141e-05 -3.56143e-05 -2.46755e-05 0.000314867 -1.45037e-05 -1.64517e-05 -0.000165247 -0.00152713 0.000212746 -0.000303317 -7.73556e-05 -0.00014512 3.3294e-05 -2.30878e-05 4.97036e-05 -6.38028e-05 -6.54001e-05 -0.000139538 -1.64652e-05 -3.43012e-05 3.6856e-05 3.53005e-05 7.6716e-05 3.70925e-05 0.000176541 -0.000142595 5.02626e-05 4.50931e-05 2.41862e-05 1.87959e-05 
1847.3 0 -1.64114e-05 0.000831394 -5.72684e-05 -4.33732e-05 3.72059e-05 0.000307206 -7.60036e-06 -1.64014e-05 -0.000192891 -0.00150607 0.00022199 -0.000299737 -6.71684e-05 -0.000146265 3.64186e-05 -1.59286e-05 4.54141e-05 -7.71822e-05 -4.89292e-05 -0.000137172 -1.06568e-05 -3.49674e-05 3.45963e-05 3.39824e-05 7.9938e-05 4.11273e-05 0.000174288 -0.000133645 4.36113e-05 4.19911e-05 2.2108e-05 2.30369e-05 
1847.65 0 -4.70278e-06 0.00083354 -5.73177e-05 -4.93856e-05 9.9935e-05 0.00029875 -6.30233e-07 -9.35642e-06 -0.000218693 -0.00148202 0.000234454 -0.000290687 -5.74773e-05 -0.000149081 3.76145e-05 -6.46559e-06 4.27601e-05 -8.65254e-05 -3.18628e-05 -0.000131521 -3.29911e-06 -3.43048e-05 3.19583e-05 3.25649e-05 8.13144e-05 4.46144e-05 0.000170126 -0.00012435 3.55949e-05 4.08845e-05 1.90528e-05 2.6215e-05 
1848 0 2.73643e-06 0.000834958 -5.60238e-05 -5.32029e-05 0.000162176 0.000289267 5.95739e-06 2.45357e-06 -0.000238139 -0.00145945 0.000245196 -0.000277541 -4.80219e-05 -0.000152136 3.73254e-05 1.58886e-06 4.12531e-05 -8.99714e-05 -1.24067e-05 -0.000122445 2.8814e-06 -3.23721e-05 3.08022e-05 3.103e-05 8.09068e-05 4.62184e-05 0.000162829 -0.00011607 2.70841e-05 4.02076e-05 1.6463e-05 2.80941e-05 
1848.35 0 7.29664e-06 0.000836702 -5.26722e-05 -5.53677e-05 0.000220551 0.0002793 7.99767e-06 1.49538e-05 -0.000248339 -0.00143956 0.000250164 -0.000263848 -3.80765e-05 -0.000156849 3.60558e-05 4.18455e-06 4.0239e-05 -8.59317e-05 1.06259e-05 -0.000111144 5.0848e-06 -3.11338e-05 3.18327e-05 3.04242e-05 7.99496e-05 4.59641e-05 0.000152085 -0.000109034 1.80896e-05 4.07736e-05 1.52794e-05 2.97917e-05 
1848.7 0 1.12962e-05 0.000839772 -4.8619e-05 -5.70391e-05 0.000273129 0.000271761 4.88739e-06 2.64248e-05 -0.000250563 -0.00142055 0.000249216 -0.000250874 -2.89385e-05 -0.000164253 3.3741e-05 1.27946e-06 4.00462e-05 -7.2554e-05 3.30382e-05 -0.000100011 3.88332e-06 -3.18852e-05 3.29314e-05 2.93894e-05 7.73289e-05 4.55946e-05 0.000140589 -0.000100652 9.39188e-06 4.2796e-05 1.48836e-05 3.21608e-05 
1849.05 0 1.37712e-05 0.000843099 -4.66067e-05 -5.88494e-05 0.000321554 0.000268638 2.2453e-07 3.5454e-05 -0.000246283 -0.00139925 0.000245912 -0.000238178 -2.3161e-05 -0.000172915 3.0054e-05 -4.7001e-06 4.11428e-05 -5.21872e-05 4.98504e-05 -9.00885e-05 3.18325e-06 -3.42118e-05 3.21338e-05 2.65022e-05 7.30682e-05 4.60005e-05 0.000131336 -8.93522e-05 9.74106e-07 4.44281e-05 1.44884e-05 3.39491e-05 
1849.4 0 1.47165e-05 0.000845226 -4.80495e-05 -6.13819e-05 0.00036892 0.000267582 -2.98839e-06 4.11464e-05 -0.000236888 -0.00137521 0.000244006 -0.000225315 -2.11201e-05 -0.000180311 2.41486e-05 -1.12163e-05 4.32211e-05 -3.18158e-05 5.85349e-05 -8.11156e-05 3.5569e-06 -3.74751e-05 3.05975e-05 2.37324e-05 6.87752e-05 4.61172e-05 0.000125246 -7.68188e-05 -6.65215e-06 4.51158e-05 1.44616e-05 3.43713e-05 
1849.75 0 1.68667e-05 0.000844977 -5.11801e-05 -6.35861e-05 0.000415832 0.000266214 -2.85098e-06 4.32815e-05 -0.000224798 -0.00135001 0.000244563 -0.000210726 -2.03115e-05 -0.000186332 1.60185e-05 -1.83067e-05 4.59677e-05 -1.60317e-05 6.19472e-05 -7.42242e-05 1.66118e-06 -4.11175e-05 3.01963e-05 2.3546e-05 6.46727e-05 4.52882e-05 0.000120963 -6.49333e-05 -1.29679e-05 4.5703e-05 1.50085e-05 3.29064e-05 
1850.1 0 2.16039e-05 0.000840767 -5.31333e-05 -6.40315e-05 0.000460866 0.000266471 -2.51882e-07 4.3434e-05 -0.000212385 -0.00132457 0.000246254 -0.000193955 -1.91195e-05 -0.000193113 6.3992e-06 -2.74419e-05 4.91946e-05 -5.40091e-06 6.48876e-05 -7.11495e-05 -3.33182e-06 -4.45649e-05 3.04389e-05 2.69831e-05 5.97524e-05 4.38623e-05 0.000117221 -5.45646e-05 -1.96951e-05 4.68669e-05 1.68937e-05 2.87775e-05 
1850.45 0 2.63906e-05 0.000833167 -5.3521e-05 -6.42298e-05 0.000502807 0.000269942 1.36445e-06 4.24956e-05 -0.000200249 -0.00129775 0.000247514 -0.000177949 -1.70443e-05 -0.000200739 -1.73972e-06 -3.71515e-05 5.05952e-05 3.60757e-07 7.02625e-05 -7.25051e-05 -1.1431e-05 -4.74967e-05 3.06239e-05 3.24886e-05 5.31574e-05 4.08133e-05 0.000114318 -4.62454e-05 -2.7369e-05 4.72102e-05 1.98658e-05 2.27607e-05 
1850.8 0 3.00541e-05 0.000825293 -5.4015e-05 -6.56959e-05 0.00053931 0.000273657 -1.41591e-06 4.01076e-05 -0.000190359 -0.00126716 0.000247977 -0.000165347 -1.34272e-05 -0.000206982 -6.16888e-06 -4.32325e-05 5.06536e-05 3.60194e-06 7.84976e-05 -7.69603e-05 -2.26883e-05 -5.10603e-05 3.03826e-05 3.79742e-05 4.49353e-05 3.44046e-05 0.000113094 -3.87069e-05 -3.39127e-05 4.53936e-05 2.27797e-05 1.64286e-05 
1851.15 0 3.50605e-05 0.000819121 -5.56511e-05 -6.74797e-05 0.000569038 0.000274561 -1.0935e-05 3.52025e-05 -0.000183921 -0.00123395 0.000248299 -0.000158349 -1.01508e-05 -0.000211199 -6.5516e-06 -4.59894e-05 5.11999e-05 8.01027e-06 8.92025e-05 -8.32207e-05 -3.50963e-05 -5.54274e-05 2.8996e-05 4.28573e-05 3.57437e-05 2.55464e-05 0.000112441 -2.8975e-05 -3.86861e-05 4.46424e-05 2.56011e-05 1.19124e-05 
1851.5 0 4.06819e-05 0.000813557 -5.79275e-05 -6.91818e-05 0.000593381 0.000273279 -2.79213e-05 2.66654e-05 -0.000180226 -0.00120048 0.000247776 -0.000156801 -9.06161e-06 -0.000215214 -3.62672e-06 -4.69657e-05 5.10859e-05 1.41241e-05 9.92935e-05 -9.32535e-05 -4.709e-05 -6.03519e-05 2.78389e-05 4.6808e-05 2.54666e-05 1.72089e-05 0.000110935 -1.64592e-05 -4.15054e-05 4.74346e-05 2.81629e-05 8.71359e-06 
1851.85 0 4.31933e-05 0.000807427 -6.03907e-05 -7.02139e-05 0.000613791 0.000268829 -4.8494e-05 1.63924e-05 -0.000178421 -0.00116608 0.000244681 -0.000158672 -1.08117e-05 -0.00022029 -2.53331e-07 -4.34374e-05 4.96937e-05 2.08397e-05 0.000106181 -0.000108612 -5.7934e-05 -6.50178e-05 2.7838e-05 4.88934e-05 1.47917e-05 1.13995e-05 0.000109586 -2.88318e-06 -4.06349e-05 5.19739e-05 3.02375e-05 6.81344e-06 
1852.2 0 4.37635e-05 0.000801104 -6.32126e-05 -6.89641e-05 0.000629118 0.000259794 -6.75098e-05 6.35337e-06 -0.00017716 -0.00112968 0.000238913 -0.000162669 -1.85832e-05 -0.000226678 2.50239e-06 -3.53999e-05 4.96305e-05 2.57167e-05 0.000110666 -0.000126829 -6.57215e-05 -6.92643e-05 2.73979e-05 5.00499e-05 5.95829e-06 8.37345e-06 0.00011058 9.6895e-06 -3.72977e-05 5.67439e-05 3.07649e-05 8.85583e-06 
1852.55 0 4.4273e-05 0.000794181 -6.68447e-05 -6.5933e-05 0.00063949 0.00024836 -8.3015e-05 -4.10496e-06 -0.000175229 -0.00109503 0.000232211 -0.000166142 -3.47031e-05 -0.000234076 3.35348e-06 -2.58573e-05 5.38605e-05 2.45473e-05 0.000112358 -0.000144275 -7.04255e-05 -7.45884e-05 2.5355e-05 5.13398e-05 3.48743e-07 6.84778e-06 0.000114176 1.92604e-05 -3.41696e-05 6.13663e-05 2.86997e-05 1.32943e-05 
1852.9 0 4.36218e-05 0.000785828 -7.08963e-05 -6.21029e-05 0.000648333 0.00023517 -9.36299e-05 -1.65274e-05 -0.000173296 -0.00106496 0.000226625 -0.000165943 -5.60751e-05 -0.000240151 1.0918e-06 -1.53457e-05 6.46571e-05 1.56053e-05 0.000111811 -0.000157695 -7.36333e-05 -8.13673e-05 2.28469e-05 5.14975e-05 -3.4143e-06 5.80886e-06 0.000119514 2.50955e-05 -3.1272e-05 6.43334e-05 2.44852e-05 1.65218e-05 
1853.25 0 4.17246e-05 0.000776323 -7.38634e-05 -5.86619e-05 0.000658512 0.000219009 -9.89425e-05 -2.92742e-05 -0.000171204 -0.00103828 0.000223388 -0.000161678 -7.82334e-05 -0.000242738 -2.08116e-06 -3.72588e-06 8.21172e-05 1.22589e-06 0.000109949 -0.000166124 -7.52378e-05 -8.77166e-05 2.10149e-05 4.99861e-05 -6.62667e-06 5.0506e-06 0.000125673 2.74784e-05 -2.83019e-05 6.52908e-05 1.95723e-05 1.87941e-05 
1853.6 0 3.94272e-05 0.000767358 -7.55085e-05 -5.69314e-05 0.000670373 0.000201573 -9.89338e-05 -4.02261e-05 -0.000164045 -0.00101487 0.000221338 -0.000154446 -9.8706e-05 -0.000240753 -3.88471e-06 6.94652e-06 0.000104347 -1.50078e-05 0.000103525 -0.000170314 -7.43459e-05 -9.22429e-05 2.07398e-05 4.94046e-05 -1.02252e-05 4.80855e-06 0.000132144 2.83535e-05 -2.55186e-05 6.44695e-05 1.43985e-05 2.0785e-05 
1853.95 0 3.79332e-05 0.000760181 -7.58926e-05 -5.69651e-05 0.00068398 0.000184915 -9.43907e-05 -4.82753e-05 -0.000148665 -0.000994792 0.000218088 -0.000145941 -0.00011447 -0.000234664 -5.27e-06 1.47027e-05 0.000130111 -3.10214e-05 9.314e-05 -0.000171622 -7.09511e-05 -9.62095e-05 2.21052e-05 5.16479e-05 -1.5095e-05 5.01991e-06 0.000139021 2.89489e-05 -2.28775e-05 6.18108e-05 7.93028e-06 2.17937e-05 
1854.3 0 3.93664e-05 0.000755166 -7.41982e-05 -5.88056e-05 0.000701046 0.000167893 -8.78908e-05 -5.21422e-05 -0.000127434 -0.00097452 0.000211815 -0.000137123 -0.00012497 -0.000226931 -6.45857e-06 2.18557e-05 0.000156245 -4.64653e-05 8.33646e-05 -0.000169564 -6.63882e-05 -9.91566e-05 2.30817e-05 5.6511e-05 -2.12843e-05 5.49992e-06 0.000146171 2.87832e-05 -2.16551e-05 5.68341e-05 4.94656e-07 2.31274e-05 
1854.65 0 4.34361e-05 0.000752028 -7.17624e-05 -6.21758e-05 0.00072228 0.000149965 -8.14695e-05 -5.27158e-05 -0.00010493 -0.000949304 0.000204154 -0.000127472 -0.00013164 -0.000220974 -4.23865e-06 3.15345e-05 0.000177616 -6.10522e-05 7.66563e-05 -0.000162358 -6.19209e-05 -0.000100253 2.17568e-05 6.42768e-05 -2.80261e-05 6.64406e-06 0.000152621 2.87738e-05 -2.32082e-05 4.99658e-05 -5.59388e-06 2.58337e-05 
1855 0 4.75615e-05 0.000749239 -6.91182e-05 -6.68763e-05 0.000746438 0.000130378 -7.49155e-05 -5.16892e-05 -8.47138e-05 -0.000917634 0.000198129 -0.000116636 -0.000135 -0.000219718 2.29026e-06 4.34105e-05 0.000189901 -7.25181e-05 7.29017e-05 -0.000149416 -5.77789e-05 -9.95547e-05 1.76713e-05 7.47581e-05 -3.32721e-05 7.56492e-06 0.000157366 2.97963e-05 -2.67275e-05 4.24513e-05 -1.03138e-05 2.94976e-05 
1855.35 0 5.14997e-05 0.000744699 -6.47288e-05 -7.16859e-05 0.000770711 0.000108954 -6.73146e-05 -4.83688e-05 -6.89312e-05 -0.000880646 0.000193588 -0.000105233 -0.000137486 -0.000223758 1.17098e-05 5.71758e-05 0.000192025 -8.04164e-05 7.23828e-05 -0.000132271 -5.35678e-05 -9.57504e-05 1.20881e-05 8.57739e-05 -3.74048e-05 6.20684e-06 0.000161192 3.18124e-05 -3.09199e-05 3.62131e-05 -1.46957e-05 3.44781e-05 
1855.7 0 5.5568e-05 0.000739328 -5.84344e-05 -7.3949e-05 0.000791091 8.79195e-05 -5.88551e-05 -4.09654e-05 -5.9547e-05 -0.000839136 0.000189988 -9.44759e-05 -0.000140629 -0.000232562 2.14333e-05 7.16943e-05 0.000186721 -8.77114e-05 7.48441e-05 -0.000114093 -4.87354e-05 -8.91002e-05 5.87907e-06 9.38048e-05 -4.22421e-05 3.93384e-06 0.000164946 3.36581e-05 -3.5626e-05 3.44886e-05 -1.83487e-05 4.08706e-05 
1856.05 0 5.91571e-05 0.000733924 -5.16476e-05 -7.41832e-05 0.00080576 6.83025e-05 -5.07237e-05 -2.7485e-05 -5.75057e-05 -0.00079582 0.000185499 -8.62787e-05 -0.000142135 -0.000244128 2.72078e-05 8.47626e-05 0.000177819 -9.63123e-05 7.83348e-05 -9.88677e-05 -4.39578e-05 -8.24575e-05 2.57779e-08 9.69871e-05 -4.72346e-05 2.04045e-06 0.000167842 3.43598e-05 -4.03823e-05 3.67283e-05 -2.09352e-05 4.79177e-05 
1856.4 0 6.24745e-05 0.000726681 -4.42219e-05 -7.33024e-05 0.000817073 4.92117e-05 -4.09522e-05 -8.1596e-06 -6.41471e-05 -0.000753555 0.000177842 -7.82997e-05 -0.000139408 -0.000254122 2.86797e-05 9.55783e-05 0.00016962 -0.000104636 8.18058e-05 -8.85267e-05 -4.01104e-05 -7.65914e-05 -5.31822e-06 9.63915e-05 -5.1936e-05 -1.09029e-06 0.000168901 3.31396e-05 -4.47771e-05 3.91226e-05 -2.27835e-05 5.34475e-05 
1856.75 0 6.57123e-05 0.000717822 -3.58827e-05 -7.07827e-05 0.000826479 3.04015e-05 -2.96407e-05 1.4121e-05 -7.79137e-05 -0.000713528 0.00016717 -6.92214e-05 -0.000131686 -0.00026091 3.00386e-05 0.000101699 0.000163532 -0.000111573 8.56864e-05 -8.27285e-05 -3.70003e-05 -7.07782e-05 -1.03541e-05 9.30116e-05 -5.71705e-05 -6.07814e-06 0.000169721 3.0773e-05 -4.94052e-05 4.05494e-05 -2.29772e-05 5.57385e-05 
1857.1 0 6.79703e-05 0.000709197 -2.83992e-05 -6.6651e-05 0.000834332 1.52473e-05 -2.04011e-05 3.64219e-05 -9.33089e-05 -0.000677098 0.000155304 -6.1988e-05 -0.000118156 -0.00026662 3.42629e-05 9.98725e-05 0.000157244 -0.000117387 9.09266e-05 -7.90688e-05 -3.45549e-05 -6.51806e-05 -1.34306e-05 8.75163e-05 -6.25807e-05 -1.17931e-05 0.000170737 2.95093e-05 -5.52492e-05 4.18396e-05 -2.12662e-05 5.54106e-05 
1857.45 0 6.81058e-05 0.000702186 -2.24936e-05 -6.17687e-05 0.000841029 6.75779e-06 -1.40728e-05 5.58437e-05 -0.000106215 -0.000645957 0.000142564 -5.74496e-05 -9.84007e-05 -0.000273683 4.18386e-05 9.03037e-05 0.000151804 -0.000121123 9.65836e-05 -7.56863e-05 -3.12615e-05 -6.25225e-05 -1.31592e-05 8.15048e-05 -6.78369e-05 -1.62425e-05 0.000170729 3.06742e-05 -6.19654e-05 4.21396e-05 -1.90686e-05 5.43784e-05 
1857.8 0 6.58183e-05 0.000696943 -1.75796e-05 -5.77603e-05 0.000847227 3.2167e-06 -9.01205e-06 7.05381e-05 -0.000116751 -0.00062069 0.000129722 -5.23624e-05 -7.58784e-05 -0.000279798 5.34034e-05 7.41864e-05 0.000151138 -0.000124289 9.91504e-05 -7.34127e-05 -2.64715e-05 -6.28691e-05 -9.46124e-06 7.60628e-05 -7.42055e-05 -1.90752e-05 0.000168189 3.30949e-05 -6.97739e-05 4.08543e-05 -1.71501e-05 5.36816e-05 
1858.15 0 6.15164e-05 0.000692166 -1.36402e-05 -5.48352e-05 0.000855351 2.99277e-06 -2.04488e-06 8.12303e-05 -0.000123819 -0.000601765 0.000119362 -4.55658e-05 -5.26955e-05 -0.00028034 6.83464e-05 5.1004e-05 0.000154845 -0.000129586 9.64432e-05 -7.18147e-05 -2.19672e-05 -6.32232e-05 -2.83417e-06 7.07599e-05 -8.21041e-05 -1.95384e-05 0.000163655 3.48985e-05 -7.90666e-05 3.95755e-05 -1.51139e-05 5.21568e-05 
1858.5 0 5.73708e-05 0.00068633 -9.81563e-06 -5.24902e-05 0.000867478 7.40675e-06 7.9501e-06 8.99929e-05 -0.000123925 -0.000587414 0.000111517 -4.11088e-05 -2.7342e-05 -0.000274604 8.51937e-05 2.41784e-05 0.000161101 -0.000133375 8.90962e-05 -7.04365e-05 -2.04551e-05 -6.22103e-05 5.00919e-06 6.42953e-05 -9.06585e-05 -1.87983e-05 0.00015945 3.60504e-05 -8.90329e-05 4.02095e-05 -1.33067e-05 4.84919e-05 
1858.85 0 5.4458e-05 0.000679172 -6.82967e-06 -4.97985e-05 0.000883148 1.84328e-05 1.77073e-05 9.61113e-05 -0.000117341 -0.000576223 0.000102691 -3.88875e-05 -1.75299e-07 -0.000264932 0.000102518 6.86922e-07 0.000168236 -0.000131379 7.78149e-05 -6.87736e-05 -2.32271e-05 -6.12022e-05 1.28412e-05 5.64257e-05 -0.00010039 -1.84014e-05 0.000154582 3.77495e-05 -9.75683e-05 4.25302e-05 -1.07306e-05 4.24558e-05 
1859.2 0 5.13405e-05 0.000669734 -5.07066e-06 -4.64604e-05 0.000898109 3.42477e-05 2.22882e-05 9.76668e-05 -0.000107645 -0.000567249 9.08396e-05 -3.34347e-05 2.5434e-05 -0.000253785 0.000118294 -1.73494e-05 0.000173546 -0.000123682 6.39919e-05 -6.58603e-05 -2.77486e-05 -6.1675e-05 2.04642e-05 4.75617e-05 -0.000111031 -1.6679e-05 0.000147071 4.02906e-05 -0.000102875 4.39744e-05 -7.63867e-06 3.53154e-05 
1859.55 0 4.80555e-05 0.000656889 -3.3011e-06 -4.39785e-05 0.000907474 5.16594e-05 2.08279e-05 9.35081e-05 -9.68879e-05 -0.000556386 7.72439e-05 -2.06578e-05 4.47161e-05 -0.000242903 0.00013106 -2.97887e-05 0.000176015 -0.000112342 4.87631e-05 -6.22532e-05 -3.13421e-05 -6.27876e-05 2.6704e-05 3.9575e-05 -0.000120888 -1.24727e-05 0.000137529 4.17015e-05 -0.000105131 4.35564e-05 -6.03011e-06 2.81363e-05 
1859.9 0 4.60092e-05 0.000642958 -1.23395e-06 -4.23503e-05 0.000908569 6.75755e-05 1.68814e-05 8.36479e-05 -8.62576e-05 -0.000541716 6.38199e-05 -2.11358e-06 5.65269e-05 -0.00023249 0.000140733 -3.51086e-05 0.000176031 -0.000100666 3.30304e-05 -5.88362e-05 -3.38216e-05 -6.34233e-05 3.00906e-05 3.46034e-05 -0.000128329 -7.51678e-06 0.000127362 4.09785e-05 -0.000104657 4.38702e-05 -6.13485e-06 2.06093e-05 
1860.25 0 4.62814e-05 0.000631294 1.83222e-07 -3.99126e-05 0.00090506 7.95241e-05 1.24418e-05 6.86818e-05 -7.77025e-05 -0.000525351 4.99292e-05 1.914e-05 6.23366e-05 -0.000223531 0.00014793 -3.131e-05 0.000175472 -8.98306e-05 1.76704e-05 -5.47129e-05 -3.55974e-05 -6.3662e-05 3.0741e-05 3.10682e-05 -0.000131964 -4.18925e-06 0.000117152 3.83519e-05 -0.000102307 4.6699e-05 -7.85669e-06 1.1897e-05 
1860.6 0 4.71363e-05 0.00062193 2.47616e-07 -3.65371e-05 0.000902619 8.74967e-05 7.61639e-06 4.926e-05 -7.1558e-05 -0.000506908 3.3536e-05 4.15359e-05 6.27346e-05 -0.000215765 0.000152834 -2.11415e-05 0.000177553 -7.8752e-05 2.0051e-06 -4.92198e-05 -3.67381e-05 -6.34026e-05 2.92466e-05 2.78705e-05 -0.000132179 -2.19782e-06 0.000107405 3.39917e-05 -9.98483e-05 5.12015e-05 -1.12713e-05 3.06804e-06 
1860.95 0 4.6351e-05 0.000612738 -8.49087e-07 -3.35334e-05 0.000903668 9.1404e-05 2.42796e-06 2.74913e-05 -6.68787e-05 -0.000482775 1.59527e-05 6.43775e-05 5.882e-05 -0.000206433 0.00015459 -9.02817e-06 0.000181587 -6.5563e-05 -1.42965e-05 -4.25745e-05 -3.62094e-05 -6.09195e-05 2.64351e-05 2.55367e-05 -0.000130982 -1.4984e-06 9.88567e-05 2.84604e-05 -9.71781e-05 5.57795e-05 -1.51539e-05 -4.91431e-06 
1861.3 0 4.44703e-05 0.000603954 -3.22602e-06 -3.16445e-05 0.000906504 9.24762e-05 -3.09989e-06 6.6943e-06 -6.32474e-05 -0.000449924 -1.94778e-06 8.77184e-05 5.2757e-05 -0.00019328 0.000153217 2.39933e-06 0.000185 -4.83158e-05 -2.92526e-05 -3.56754e-05 -3.35457e-05 -5.777e-05 2.30329e-05 2.32573e-05 -0.000129262 -2.46051e-06 9.13945e-05 2.19601e-05 -9.31175e-05 5.83865e-05 -1.7918e-05 -1.32588e-05 
1861.65 0 4.25346e-05 0.000596672 -5.98799e-06 -3.0468e-05 0.000908405 9.38485e-05 -8.23107e-06 -1.08343e-05 -6.02279e-05 -0.000411488 -2.02745e-05 0.000110101 4.57625e-05 -0.000177068 0.000152166 1.28936e-05 0.000187076 -2.80117e-05 -4.08866e-05 -2.97005e-05 -2.91449e-05 -5.70428e-05 2.02029e-05 1.84006e-05 -0.000127214 -5.26492e-06 8.40053e-05 1.50836e-05 -8.70348e-05 5.7662e-05 -1.94985e-05 -2.27199e-05 
1862 0 4.10998e-05 0.000590065 -8.36153e-06 -2.9826e-05 0.000910588 9.58519e-05 -1.04634e-05 -2.65894e-05 -5.90371e-05 -0.000373244 -3.55705e-05 0.000128622 3.6162e-05 -0.000160801 0.000154182 2.42632e-05 0.000188103 -8.28397e-06 -4.83339e-05 -2.50547e-05 -2.33769e-05 -5.90331e-05 1.7583e-05 8.20863e-06 -0.000123872 -1.00057e-05 7.63731e-05 9.00444e-06 -7.9212e-05 5.53788e-05 -1.94636e-05 -3.22515e-05 
1862.35 0 4.06002e-05 0.000581638 -1.15078e-05 -2.88231e-05 0.000917752 9.74526e-05 -7.93264e-06 -4.28061e-05 -6.22332e-05 -0.00033735 -4.50437e-05 0.000141603 2.3346e-05 -0.000147039 0.000157804 3.76435e-05 0.000188437 8.14697e-06 -5.24138e-05 -2.30919e-05 -1.67917e-05 -6.15249e-05 1.43002e-05 -6.19916e-06 -0.000116933 -1.4898e-05 6.97699e-05 3.15884e-06 -7.07126e-05 5.39209e-05 -1.81211e-05 -4.10309e-05 
1862.7 0 4.18193e-05 0.000569718 -1.58142e-05 -2.74266e-05 0.000931423 9.90606e-05 -1.24641e-06 -6.14449e-05 -7.09748e-05 -0.000304084 -4.84686e-05 0.000152059 9.31897e-06 -0.000137163 0.000159086 5.29716e-05 0.000188209 2.12647e-05 -5.68599e-05 -2.42236e-05 -1.04857e-05 -6.29834e-05 1.04713e-05 -2.04493e-05 -0.000107322 -1.77953e-05 6.46135e-05 -2.22925e-06 -6.24583e-05 5.22739e-05 -1.70752e-05 -4.90083e-05 
1863.05 0 4.49458e-05 0.000555923 -2.0496e-05 -2.71799e-05 0.000948637 0.000100925 8.35341e-06 -8.14365e-05 -8.24802e-05 -0.0002734 -4.57718e-05 0.000162794 -5.19544e-06 -0.000128901 0.000156807 6.86374e-05 0.000188096 3.11063e-05 -6.54694e-05 -2.55133e-05 -5.67525e-06 -6.42753e-05 9.21971e-06 -3.21341e-05 -9.67351e-05 -1.75665e-05 6.00437e-05 -5.37744e-06 -5.58233e-05 4.72833e-05 -1.59815e-05 -5.60028e-05 
1863.4 0 4.90434e-05 0.000542909 -2.49789e-05 -2.80248e-05 0.000966073 0.000103976 1.89874e-05 -9.96202e-05 -9.20979e-05 -0.000245117 -3.83793e-05 0.000171729 -2.13717e-05 -0.000119272 0.000152765 8.14825e-05 0.000187161 3.54684e-05 -7.7854e-05 -2.5049e-05 -2.82354e-06 -6.63643e-05 1.2596e-05 -4.00629e-05 -8.625e-05 -1.49036e-05 5.67085e-05 -6.05211e-06 -5.06934e-05 3.90796e-05 -1.45413e-05 -6.32519e-05 
1863.75 0 5.24734e-05 0.00053119 -2.86374e-05 -2.92005e-05 0.000982123 0.000108996 2.84823e-05 -0.000114456 -9.70015e-05 -0.000217534 -3.06749e-05 0.000178162 -3.66828e-05 -0.000110364 0.000147827 9.16894e-05 0.000184176 3.29634e-05 -9.2575e-05 -2.46541e-05 -2.65007e-06 -6.94317e-05 1.84857e-05 -4.3918e-05 -7.84214e-05 -1.12187e-05 5.60939e-05 -5.98822e-06 -4.52639e-05 3.0346e-05 -1.36213e-05 -7.15813e-05 
1864.1 0 5.44524e-05 0.000521022 -3.07799e-05 -3.1187e-05 0.000994495 0.000113264 3.55851e-05 -0.000125262 -9.83287e-05 -0.000188997 -2.69415e-05 0.000182254 -4.52807e-05 -0.000106292 0.000142911 0.000100165 0.000179715 2.63366e-05 -0.000110974 -2.41337e-05 -5.37299e-06 -7.26952e-05 2.43565e-05 -4.45659e-05 -7.48364e-05 -6.29196e-06 5.71207e-05 -5.37714e-06 -4.1078e-05 2.19891e-05 -1.21039e-05 -7.87459e-05 
1864.45 0 5.62316e-05 0.000512601 -3.27737e-05 -3.42052e-05 0.00100297 0.000113265 3.8718e-05 -0.000131756 -9.69152e-05 -0.000160572 -2.78912e-05 0.00018298 -4.43972e-05 -0.000107554 0.000140254 0.000107814 0.000175059 1.91962e-05 -0.000134816 -2.16429e-05 -1.03066e-05 -7.47199e-05 2.84521e-05 -4.43633e-05 -7.37111e-05 -1.20393e-06 5.8842e-05 -3.50541e-06 -3.92737e-05 1.40617e-05 -9.75031e-06 -8.41172e-05 
1864.8 0 5.99255e-05 0.00050596 -3.5429e-05 -3.65192e-05 0.00100981 0.000110425 3.68904e-05 -0.000133101 -9.25211e-05 -0.000132364 -3.1251e-05 0.000180456 -3.69004e-05 -0.00011094 0.000139974 0.000115881 0.000168939 1.27713e-05 -0.000162813 -1.61656e-05 -1.67192e-05 -7.34527e-05 3.07925e-05 -4.47712e-05 -7.28149e-05 2.8163e-06 6.18092e-05 -4.44677e-07 -3.88588e-05 7.47729e-06 -8.42871e-06 -8.94377e-05 
1865.15 0 6.52132e-05 0.000500508 -3.90193e-05 -3.7532e-05 0.00101512 0.000106672 3.22696e-05 -0.000127281 -8.89317e-05 -0.000104544 -3.45787e-05 0.000176025 -2.78707e-05 -0.000115268 0.000140936 0.0001207 0.000162052 7.58652e-06 -0.000192147 -6.79274e-06 -2.41921e-05 -6.85873e-05 3.07774e-05 -4.54532e-05 -7.06704e-05 6.09054e-06 6.69829e-05 2.95068e-06 -3.93466e-05 1.82166e-06 -9.91211e-06 -9.51294e-05 
1865.5 0 7.17086e-05 0.000496042 -4.37672e-05 -3.83544e-05 0.00101822 0.000102258 2.73461e-05 -0.000112116 -8.90293e-05 -7.62316e-05 -3.77407e-05 0.000169898 -2.15273e-05 -0.000121237 0.000144202 0.000117836 0.000159118 4.71479e-06 -0.000220639 6.96235e-06 -3.17601e-05 -6.22437e-05 2.7533e-05 -4.53751e-05 -6.69038e-05 8.38234e-06 7.28562e-05 6.10452e-06 -3.87718e-05 -2.41494e-06 -1.45457e-05 -0.000100048 
1865.85 0 7.9199e-05 0.000493372 -4.93399e-05 -3.89426e-05 0.00101852 9.99072e-05 2.17192e-05 -8.90175e-05 -9.38644e-05 -4.62495e-05 -4.03486e-05 0.000159891 -2.15386e-05 -0.000127918 0.000151231 0.00010877 0.000161732 4.43226e-06 -0.000246223 2.44281e-05 -3.86284e-05 -5.49926e-05 2.39026e-05 -4.3229e-05 -6.31063e-05 9.36976e-06 7.69317e-05 7.49659e-06 -3.58973e-05 -4.95179e-06 -1.96791e-05 -0.000104084 
1866.2 0 8.70108e-05 0.000492046 -5.49773e-05 -3.96848e-05 0.00101623 9.98025e-05 1.54456e-05 -6.35591e-05 -0.000104144 -1.63724e-05 -4.07813e-05 0.000144819 -2.82811e-05 -0.000133589 0.000160868 9.75669e-05 0.000168696 4.06472e-06 -0.000265867 4.31818e-05 -4.31713e-05 -4.68169e-05 2.08076e-05 -3.96963e-05 -5.99219e-05 8.82457e-06 7.88728e-05 6.59082e-06 -3.28763e-05 -7.05703e-06 -2.24778e-05 -0.000108125 
1866.55 0 9.46264e-05 0.000490294 -5.99996e-05 -4.18288e-05 0.00101396 9.8011e-05 9.20875e-06 -4.06346e-05 -0.000117764 1.08246e-05 -3.98836e-05 0.000126956 -3.74074e-05 -0.000137375 0.000170457 8.6831e-05 0.000177036 7.17816e-07 -0.000278549 6.05788e-05 -4.46783e-05 -3.96992e-05 1.69584e-05 -3.66198e-05 -5.73728e-05 7.10128e-06 7.95112e-05 4.78261e-06 -3.14074e-05 -1.0221e-05 -2.27381e-05 -0.000110993 
1866.9 0 0.000101126 0.000485655 -6.41193e-05 -4.46592e-05 0.0010136 9.13929e-05 4.70331e-06 -2.19987e-05 -0.000133079 3.73334e-05 -3.91294e-05 0.000106314 -4.37349e-05 -0.000141095 0.000178296 7.76149e-05 0.000184754 -5.00494e-06 -0.000285045 7.64667e-05 -4.33451e-05 -3.53597e-05 1.25276e-05 -3.50155e-05 -5.76673e-05 4.71906e-06 7.94354e-05 3.95237e-06 -3.17638e-05 -1.56107e-05 -2.02559e-05 -0.000112536 
1867.25 0 0.000106859 0.000475305 -6.61525e-05 -4.66996e-05 0.00101619 7.93138e-05 2.64942e-06 -7.05494e-06 -0.000147518 6.67176e-05 -3.80141e-05 8.06155e-05 -4.58017e-05 -0.000145606 0.000182398 6.95528e-05 0.000192115 -1.05357e-05 -0.000284956 8.99372e-05 -3.9366e-05 -3.3847e-05 8.22143e-06 -3.35027e-05 -6.11037e-05 1.54833e-06 7.88541e-05 3.11464e-06 -3.39432e-05 -2.25339e-05 -1.54625e-05 -0.000111351 
1867.6 0 0.000112012 0.000460171 -6.4365e-05 -4.8168e-05 0.00102126 6.42983e-05 3.81595e-06 5.77353e-06 -0.00015573 9.73625e-05 -3.58898e-05 4.89365e-05 -4.50132e-05 -0.000149918 0.000180205 6.23516e-05 0.000198962 -1.52027e-05 -0.000276883 9.82472e-05 -3.31067e-05 -3.30662e-05 4.58026e-06 -3.20059e-05 -6.52519e-05 -2.31394e-06 7.6728e-05 1.04658e-06 -3.73433e-05 -2.95434e-05 -1.03687e-05 -0.000105645 
1867.95 0 0.000115201 0.000443058 -5.92765e-05 -4.98395e-05 0.00102539 4.85092e-05 7.38682e-06 1.80713e-05 -0.000155743 0.000126154 -3.39611e-05 1.26764e-05 -4.2872e-05 -0.000154343 0.000169428 5.65873e-05 0.000205478 -2.11455e-05 -0.000259299 0.000100116 -2.58034e-05 -3.09148e-05 9.25683e-07 -3.08739e-05 -6.75994e-05 -6.34927e-06 7.33987e-05 -1.38833e-06 -4.10522e-05 -3.55728e-05 -6.68006e-06 -9.74039e-05 
1868.3 0 0.000116233 0.000424993 -5.23394e-05 -5.07671e-05 0.00102871 3.34789e-05 9.99448e-06 3.11849e-05 -0.000149548 0.000149854 -3.36705e-05 -2.6207e-05 -3.72137e-05 -0.000156052 0.000152948 5.3236e-05 0.000212298 -2.83653e-05 -0.000234708 9.63784e-05 -2.08394e-05 -2.7594e-05 -4.06286e-06 -2.96728e-05 -6.58366e-05 -9.08641e-06 7.00085e-05 -2.85733e-06 -4.42814e-05 -4.06906e-05 -3.83847e-06 -8.92429e-05 
1868.65 0 0.000116934 0.000406108 -4.48228e-05 -4.96998e-05 0.00103514 1.88119e-05 8.15693e-06 4.60431e-05 -0.000139588 0.000168461 -3.30669e-05 -6.56176e-05 -2.70768e-05 -0.000151215 0.00013666 5.11127e-05 0.000217297 -3.45581e-05 -0.000207702 8.98061e-05 -2.0118e-05 -2.43439e-05 -1.05105e-05 -2.87466e-05 -5.94886e-05 -8.26823e-06 6.67784e-05 -2.16847e-06 -4.73699e-05 -4.5469e-05 -2.32517e-07 -8.21298e-05 
1869 0 0.000119206 0.000386042 -3.81958e-05 -4.79849e-05 0.00104355 4.65615e-06 7.7507e-07 6.18787e-05 -0.000129618 0.000185957 -2.79481e-05 -0.000102915 -1.43311e-05 -0.000142134 0.000123335 4.69389e-05 0.000218806 -4.03704e-05 -0.000181499 8.3564e-05 -2.10785e-05 -2.22845e-05 -1.67421e-05 -2.66257e-05 -5.04094e-05 -3.36666e-06 6.25234e-05 9.14552e-07 -5.08091e-05 -5.02514e-05 4.08025e-06 -7.60051e-05 
1869.35 0 0.000122639 0.000364386 -3.17101e-05 -4.78267e-05 0.00104913 -8.16475e-06 -9.7192e-06 7.47646e-05 -0.000123807 0.000204726 -1.76182e-05 -0.000137114 -1.42138e-06 -0.000133645 0.000110575 3.82892e-05 0.000219261 -4.69678e-05 -0.000156692 7.92557e-05 -2.05868e-05 -2.22556e-05 -2.07207e-05 -2.22496e-05 -4.04904e-05 4.5682e-06 5.75815e-05 4.78602e-06 -5.46209e-05 -5.39586e-05 8.18709e-06 -7.09216e-05 
1869.7 0 0.000125985 0.000340014 -2.47707e-05 -4.88608e-05 0.0010515 -1.8651e-05 -1.79097e-05 7.943e-05 -0.000122041 0.000225813 -5.53943e-06 -0.000168286 1.15625e-05 -0.000127275 9.67018e-05 2.57928e-05 0.000220934 -5.36082e-05 -0.000132364 7.63507e-05 -1.81877e-05 -2.50617e-05 -2.10617e-05 -1.62189e-05 -3.14491e-05 1.34302e-05 5.30775e-05 7.71913e-06 -5.8199e-05 -5.44632e-05 1.14536e-05 -6.58609e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY-2SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=-0.0490677 #ppz=0 #mEff=0.00432954 #wEff=0.0492583 
1470 0 -1.30104e-18 6.98998e-20 -3.07491e-19 0 1 -1.45928e-19 2.48584e-15 -3.79471e-19 -4.3856e-17 0 2.42059e-15 1.35328e-19 3.76218e-17 -1.42404e-19 -6.35842e-19 1.35525e-19 4.04407e-17 0 -4.2826e-17 3.10946e-19 9.81203e-18 -1.54074e-33 2.08955e-19 -1.6263e-19 -1.35922e-18 0 -2.48282e-17 -3.81396e-19 -1.25767e-17 0 -1.18725e-18 1.89735e-19 
1470.35 0 -1.12114e-10 -0.00358888 3.46017e-13 -3.94369e-12 0.999094 4.12878e-10 1.80393e-09 -3.56289e-08 -2.75092e-10 0.0244978 1.69045e-10 2.34006e-09 -1.2351e-11 1.08288e-07 -1.79963e-10 -1.19966e-08 -9.03703e-10 -3.08826e-08 -9.48351e-11 -5.82208e-08 1.11694e-09 -2.82537e-09 1.7905e-09 -1.29747e-07 -1.10086e-09 5.74702e-10 -3.62798e-09 -4.07332e-11 -1.61489e-10 -5.31147e-09 -1.34598e-09 -1.48721e-10 
1470.7 0 -1.43056e-09 -0.007357 2.77136e-12 -2.13603e-10 0.99655 2.89976e-09 2.90344e-08 -2.78786e-07 -3.5077e-09 0.0489231 -3.55396e-09 2.15556e-08 -3.99307e-10 8.1967e-07 -3.425e-09 -7.99567e-08 -1.41691e-08 -2.54271e-07 -2.24256e-09 -4.38037e-07 1.75091e-09 -2.0574e-08 1.40852e-08 -1.8847e-07 -7.58061e-09 3.55416e-09 -4.2249e-08 1.59052e-10 -3.65325e-09 -4.00107e-08 -1.48644e-08 -5.18703e-10 
1471.05 0 -5.82833e-09 -0.0111992 -6.58371e-12 -1.86111e-09 0.992675 8.2278e-09 1.3744e-07 -9.14533e-07 -4.07052e-09 0.0732264 -3.84605e-08 9.08476e-08 -2.80554e-09 2.48034e-06 -1.37046e-08 -2.23485e-07 -6.62229e-08 -8.794e-07 -7.7199e-09 -1.36876e-06 -1.56181e-08 -6.16941e-08 4.20234e-08 8.85592e-07 -1.09828e-08 8.82654e-09 -1.42522e-07 2.26372e-09 -2.07235e-08 -1.20846e-07 -4.98582e-08 2.30064e-10 
1471.4 0 -1.42821e-08 -0.0150615 -8.76851e-11 -7.09983e-09 0.987538 1.67291e-08 3.86859e-07 -2.08068e-06 2.49207e-08 0.0973655 -1.25702e-07 2.5792e-07 -9.21337e-09 5.22869e-06 -3.14383e-08 -4.40464e-07 -1.89324e-07 -2.13078e-06 -1.00065e-08 -3.03646e-06 -7.67082e-08 -1.31133e-07 7.04028e-08 2.10723e-06 2.50867e-08 1.4608e-08 -3.07045e-07 8.70329e-09 -5.51196e-08 -2.55043e-07 -1.15381e-07 5.06231e-09 
1471.75 0 -2.2615e-08 -0.0189605 -2.95982e-10 -1.52111e-08 0.981149 3.13742e-08 8.30568e-07 -3.87513e-06 7.36044e-08 0.121297 -2.19419e-07 5.49785e-07 -1.68623e-08 9.31634e-06 -5.13326e-08 -6.92264e-07 -4.28103e-07 -4.20986e-06 8.73297e-09 -5.60562e-06 -2.15173e-07 -2.32262e-07 7.65185e-08 2.55888e-06 1.43445e-07 1.73356e-08 -5.28824e-07 1.78201e-08 -8.09766e-08 -4.55573e-07 -2.16549e-07 1.73542e-08 
1472.1 0 -2.09431e-08 -0.0228923 -6.05741e-10 -2.31635e-08 0.973542 6.22329e-08 1.49359e-06 -6.40447e-06 1.92655e-08 0.144978 -1.91616e-07 9.67817e-07 -1.50987e-08 1.54606e-05 -6.5795e-08 -9.47519e-07 -8.64184e-07 -7.26284e-06 5.68483e-08 -9.24406e-06 -4.6157e-07 -3.698e-07 6.26786e-08 2.59379e-06 3.483e-07 1.4519e-08 -7.79557e-07 2.65241e-08 -6.64389e-08 -7.61268e-07 -3.30973e-07 4.00658e-08 
1472.45 0 -8.60411e-10 -0.0268541 -9.02852e-10 -3.38293e-08 0.96474 1.2173e-07 2.32276e-06 -9.75779e-06 -3.4285e-07 0.168368 1.42793e-07 1.5142e-06 1.0219e-08 2.47146e-05 -5.85087e-08 -1.23375e-06 -1.62042e-06 -1.14307e-05 1.30813e-07 -1.41243e-05 -8.2346e-07 -5.49326e-07 4.0195e-08 1.99211e-06 6.22941e-07 6.55301e-09 -1.05771e-06 4.93671e-08 -8.04613e-09 -1.22465e-06 -4.34046e-07 7.56221e-08 
1472.8 0 4.14607e-08 -0.0308469 -9.46817e-10 -3.94388e-08 0.954771 2.10455e-07 3.18412e-06 -1.39428e-05 -1.19777e-06 0.191426 9.43379e-07 2.2083e-06 7.47746e-08 3.74089e-05 -7.43886e-09 -1.57244e-06 -2.79066e-06 -1.69039e-05 2.5059e-07 -2.03443e-05 -1.27465e-06 -7.72021e-07 2.80325e-08 4.36833e-07 9.96467e-07 -5.77562e-09 -1.3991e-06 9.60994e-08 8.44729e-08 -1.85506e-06 -5.25075e-07 1.13677e-07 
1473.15 0 1.13455e-07 -0.0348635 -3.1099e-10 -1.29062e-08 0.943665 3.13715e-07 3.95472e-06 -1.89115e-05 -2.69172e-06 0.214113 2.2791e-06 3.07145e-06 1.93411e-07 5.25715e-05 7.64683e-08 -1.91952e-06 -4.36174e-06 -2.39253e-05 4.36533e-07 -2.79609e-05 -1.7747e-06 -1.03606e-06 2.35744e-08 -1.99188e-06 1.55082e-06 -2.4655e-08 -1.81234e-06 1.51466e-07 1.95193e-07 -2.58925e-06 -6.04832e-07 1.49259e-07 
1473.5 0 2.25478e-07 -0.0388989 -1.22523e-10 4.51463e-08 0.931449 4.10933e-07 4.58956e-06 -2.45939e-05 -4.94029e-06 0.236391 4.17468e-06 4.08398e-06 3.66376e-07 6.87801e-05 1.65815e-07 -2.16844e-06 -6.27322e-06 -3.27596e-05 6.95275e-07 -3.70533e-05 -2.26773e-06 -1.33916e-06 -2.35983e-08 -5.59193e-06 2.35471e-06 -5.6227e-08 -2.27311e-06 2.14733e-07 2.86903e-07 -3.34805e-06 -6.66618e-07 2.09073e-07 
1473.85 0 3.79316e-07 -0.042949 -3.90308e-09 8.08821e-08 0.918151 4.75626e-07 5.10316e-06 -3.08491e-05 -8.0086e-06 0.258221 6.66646e-06 5.19174e-06 5.71177e-07 8.58102e-05 2.58623e-07 -2.15144e-06 -8.56426e-06 -4.36685e-05 1.05991e-06 -4.76413e-05 -2.68534e-06 -1.67827e-06 -1.11536e-07 -1.06605e-05 3.42296e-06 -1.07825e-07 -2.77378e-06 2.74419e-07 3.16366e-07 -4.14837e-06 -7.13949e-07 3.1835e-07 
1474.2 0 5.59717e-07 -0.0470049 -1.19318e-08 7.06935e-08 0.903803 4.76477e-07 5.52085e-06 -3.74987e-05 -1.19151e-05 0.279569 9.78027e-06 6.39319e-06 7.77542e-07 0.00010506 3.84697e-07 -1.68692e-06 -1.14323e-05 -5.68975e-05 1.49767e-06 -5.96416e-05 -2.95649e-06 -2.04992e-06 -1.26021e-07 -1.71659e-05 4.75301e-06 -1.90762e-07 -3.33555e-06 2.73267e-07 2.78856e-07 -5.08861e-06 -7.77947e-07 4.93e-07 
1474.55 0 7.36196e-07 -0.0510604 -1.79924e-08 4.18927e-08 0.888433 3.89027e-07 5.752e-06 -4.45248e-05 -1.65938e-05 0.300397 1.35701e-05 7.74766e-06 9.69116e-07 0.000127809 6.11591e-07 -6.50562e-07 -1.51129e-05 -7.27562e-05 1.84824e-06 -7.29652e-05 -3.05206e-06 -2.45281e-06 3.75733e-08 -2.55626e-05 6.36013e-06 -3.18983e-07 -3.98122e-06 2.11894e-07 2.00396e-07 -6.19602e-06 -8.8074e-07 7.47718e-07 
1474.9 0 8.9924e-07 -0.0551099 -1.63476e-08 1.43205e-08 0.872075 2.18482e-07 5.62542e-06 -5.21068e-05 -2.18888e-05 0.320671 1.81961e-05 9.23538e-06 1.15658e-06 0.000154216 1.00199e-06 1.15032e-06 -1.98068e-05 -9.17022e-05 2.00705e-06 -8.75261e-05 -2.99786e-06 -2.88505e-06 3.2417e-07 -3.62266e-05 8.22778e-06 -5.11673e-07 -4.73097e-06 1.65722e-07 1.187e-07 -7.40263e-06 -1.05336e-06 1.07727e-06 
1475.25 0 1.06618e-06 -0.0591426 -8.65447e-09 4.8899e-09 0.854763 2.87667e-10 5.09588e-06 -6.04406e-05 -2.76583e-05 0.340359 2.39159e-05 1.07303e-05 1.3788e-06 0.000183885 1.58242e-06 4.15734e-06 -2.57523e-05 -0.000114182 2.02859e-06 -0.000103269 -2.81387e-06 -3.3483e-06 5.7392e-07 -4.87739e-05 1.02363e-05 -7.86415e-07 -5.55524e-06 1.60654e-07 3.79201e-08 -8.67352e-06 -1.3284e-06 1.47265e-06 
1475.6 0 1.28764e-06 -0.0631497 4.24035e-10 -7.76378e-09 0.836529 -2.38448e-07 4.25039e-06 -6.9656e-05 -3.39107e-05 0.359429 3.08812e-05 1.2161e-05 1.67044e-06 0.000215963 2.3826e-06 8.85581e-06 -3.30886e-05 -0.00014057 2.04313e-06 -0.000120254 -2.49282e-06 -3.84196e-06 5.8464e-07 -6.33236e-05 1.22497e-05 -1.14861e-06 -6.39837e-06 1.79015e-07 -6.34902e-08 -1.00192e-05 -1.66338e-06 1.89724e-06 
1475.95 0 1.64263e-06 -0.0671262 1.43064e-08 -7.70192e-08 0.817409 -4.66862e-07 3.11276e-06 -7.9789e-05 -4.08387e-05 0.377849 3.9084e-05 1.35577e-05 2.07815e-06 0.00024949 3.36379e-06 1.55184e-05 -4.17691e-05 -0.000171047 2.18449e-06 -0.000138491 -2.0163e-06 -4.34438e-06 1.84131e-07 -8.05621e-05 1.42486e-05 -1.58671e-06 -7.26808e-06 1.94947e-07 -1.05083e-07 -1.14283e-05 -1.95061e-06 2.30269e-06 
1476.3 0 2.16426e-06 -0.0710613 4.00506e-08 -1.88403e-07 0.797442 -6.47483e-07 1.6337e-06 -9.07444e-05 -4.87155e-05 0.395593 4.85549e-05 1.49301e-05 2.68971e-06 0.000284627 4.45389e-06 2.40538e-05 -5.18206e-05 -0.000205387 2.49449e-06 -0.000157887 -1.39756e-06 -4.83861e-06 -6.02097e-07 -0.000100121 1.6232e-05 -2.07522e-06 -8.16371e-06 1.67976e-07 -2.64176e-08 -1.29517e-05 -2.11407e-06 2.7226e-06 
1476.65 0 2.82662e-06 -0.0749438 6.8911e-08 -2.37502e-07 0.776662 -7.92689e-07 -1.69641e-07 -0.000102346 -5.7811e-05 0.412632 5.94974e-05 1.63026e-05 3.54474e-06 0.000322683 5.6225e-06 3.41361e-05 -6.34952e-05 -0.000243299 2.99307e-06 -0.000178399 -6.16486e-07 -5.32833e-06 -1.65143e-06 -0.000121509 1.81458e-05 -2.60675e-06 -9.04758e-06 1.08466e-07 8.1318e-08 -1.46563e-05 -2.1811e-06 3.16507e-06 
1477 0 3.619e-06 -0.078769 8.78993e-08 -1.81542e-07 0.755103 -9.7604e-07 -2.24409e-06 -0.000114431 -6.8391e-05 0.428939 7.21968e-05 1.77918e-05 4.60991e-06 0.000364014 6.75485e-06 4.55197e-05 -7.71196e-05 -0.000284723 3.82509e-06 -0.000199854 3.48514e-07 -5.81226e-06 -2.95523e-06 -0.000145543 2.00348e-05 -3.17979e-06 -9.90637e-06 2.32604e-08 1.22708e-07 -1.64112e-05 -2.24145e-06 3.63016e-06 
1477.35 0 4.57071e-06 -0.0825304 1.01492e-07 -1.60055e-07 0.732807 -1.27871e-06 -4.50244e-06 -0.000126951 -8.0717e-05 0.444489 8.68606e-05 1.94871e-05 5.87012e-06 0.00040721 7.77518e-06 5.81924e-05 -9.28326e-05 -0.000329866 5.07556e-06 -0.000222011 1.48756e-06 -6.2889e-06 -4.57405e-06 -0.000172838 2.20275e-05 -3.812e-06 -1.07233e-05 -1.86949e-07 5.3315e-08 -1.80553e-05 -2.36001e-06 4.20132e-06 
1477.7 0 5.70697e-06 -0.0862169 1.21989e-07 -2.62078e-07 0.709819 -1.76814e-06 -6.76747e-06 -0.000140075 -9.4987e-05 0.459262 0.00010354 2.14525e-05 7.36256e-06 0.000451442 8.72476e-06 7.22737e-05 -0.000110592 -0.000379153 6.56079e-06 -0.000244859 2.88166e-06 -6.77105e-06 -6.47299e-06 -0.000202742 2.41324e-05 -4.54662e-06 -1.1509e-05 -6.72731e-07 -4.7486e-08 -1.96951e-05 -2.51065e-06 4.88354e-06 
1478.05 0 7.02783e-06 -0.0898199 1.50136e-07 -4.00634e-07 0.686176 -2.53961e-06 -8.76091e-06 -0.000153949 -0.000111453 0.473234 0.000121988 2.38607e-05 9.15556e-06 0.000497558 9.62861e-06 8.77747e-05 -0.000130539 -0.000432891 7.84985e-06 -0.000268649 4.63968e-06 -7.27375e-06 -8.53534e-06 -0.000234786 2.62428e-05 -5.38326e-06 -1.23009e-05 -1.5219e-06 -6.46243e-08 -2.14515e-05 -2.58556e-06 5.63576e-06 
1478.4 0 8.56595e-06 -0.0933328 1.83444e-07 -5.38909e-07 0.661919 -3.72642e-06 -1.00469e-05 -0.000168263 -0.000130353 0.486387 0.000141827 2.70602e-05 1.12952e-05 0.00054602 1.06135e-05 0.000104566 -0.000153026 -0.000491216 8.45864e-06 -0.000293652 6.97115e-06 -7.77431e-06 -1.07889e-05 -0.000269279 2.82143e-05 -6.25135e-06 -1.3141e-05 -2.6789e-06 -1.22767e-08 -2.32145e-05 -2.54126e-06 6.47042e-06 
1478.75 0 1.04209e-05 -0.0967478 2.19755e-07 -7.30373e-07 0.63709 -5.40228e-06 -1.03137e-05 -0.000182328 -0.000151855 0.498702 0.000162833 3.15128e-05 1.38277e-05 0.000595448 1.18584e-05 0.000122557 -0.000178126 -0.000554115 8.19106e-06 -0.000320002 1.01573e-05 -8.22532e-06 -1.33966e-05 -0.00030636 2.98325e-05 -7.07825e-06 -1.39816e-05 -3.98522e-06 -1.88614e-09 -2.48031e-05 -2.42313e-06 7.27676e-06 
1479.1 0 1.26224e-05 -0.100058 2.50799e-07 -1.02991e-06 0.611733 -7.62447e-06 -9.52317e-06 -0.000195648 -0.000176211 0.510162 0.000184773 3.75081e-05 1.67269e-05 0.000643215 1.33413e-05 0.000141565 -0.000205596 -0.000621184 7.39372e-06 -0.000347733 1.40238e-05 -8.59325e-06 -1.63462e-05 -0.000346024 3.08865e-05 -7.8108e-06 -1.47505e-05 -5.31861e-06 -8.79802e-08 -2.61071e-05 -2.18651e-06 7.9082e-06 
1479.45 0 1.51002e-05 -0.103256 2.4212e-07 -1.48054e-06 0.585891 -1.06022e-05 -7.27967e-06 -0.000208199 -0.000203718 0.520753 0.000207243 4.49937e-05 1.98271e-05 0.000687165 1.50208e-05 0.000161101 -0.000235061 -0.000691774 6.69525e-06 -0.000376566 1.7938e-05 -8.84735e-06 -1.94443e-05 -0.000388319 3.13482e-05 -8.40709e-06 -1.54887e-05 -6.74676e-06 -3.10744e-07 -2.72125e-05 -1.72312e-06 8.32859e-06 
1479.8 0 1.77978e-05 -0.106336 1.6878e-07 -2.07792e-06 0.559609 -1.4634e-05 -2.68259e-06 -0.0002199 -0.000234665 0.530462 0.000229683 5.38955e-05 2.30584e-05 0.00072671 1.6818e-05 0.000180538 -0.000266068 -0.000765731 6.35436e-06 -0.000405901 2.16672e-05 -9.00119e-06 -2.25083e-05 -0.000433112 3.13902e-05 -8.84719e-06 -1.611e-05 -8.39619e-06 -6.80526e-07 -2.82146e-05 -9.99784e-07 8.47312e-06 
1480.15 0 2.07137e-05 -0.109291 8.21934e-08 -2.79762e-06 0.532933 -1.99202e-05 4.95485e-06 -0.000230177 -0.00026947 0.539278 0.000251631 6.40887e-05 2.65803e-05 0.000761503 1.85141e-05 0.000199251 -0.000298309 -0.000843383 6.29503e-06 -0.000435164 2.55513e-05 -9.08699e-06 -2.54098e-05 -0.00048033 3.10016e-05 -9.08114e-06 -1.6588e-05 -1.02526e-05 -1.04847e-06 -2.89328e-05 9.72644e-09 8.44271e-06 
1480.5 0 2.38898e-05 -0.112114 3.43816e-08 -3.71937e-06 0.505909 -2.65414e-05 1.58792e-05 -0.000238655 -0.000308413 0.547192 0.000273177 7.51959e-05 3.05414e-05 0.000789803 2.02798e-05 0.000216646 -0.000331391 -0.000924844 6.37944e-06 -0.000463744 2.98044e-05 -9.0863e-06 -2.81744e-05 -0.00052986 3.01071e-05 -9.11752e-06 -1.7054e-05 -1.23554e-05 -1.38852e-06 -2.9122e-05 1.24174e-06 8.54859e-06 
1480.85 0 2.73485e-05 -0.114797 -1.31914e-08 -4.98406e-06 0.47858 -3.45476e-05 3.03991e-05 -0.000245757 -0.000351506 0.554198 0.000294492 8.73373e-05 3.49612e-05 0.000810227 2.27558e-05 0.000232599 -0.00036476 -0.00100962 6.32721e-06 -0.00049117 3.43789e-05 -9.00857e-06 -3.08755e-05 -0.000581008 2.90418e-05 -9.07369e-06 -1.73962e-05 -1.47805e-05 -1.87559e-06 -2.89011e-05 2.53025e-06 8.91575e-06 
1481.2 0 3.11039e-05 -0.117334 -7.33055e-08 -6.48623e-06 0.450987 -4.41408e-05 4.9126e-05 -0.000252123 -0.000399087 0.560289 0.000315265 0.000101489 3.98283e-05 0.000824664 2.63997e-05 0.000247243 -0.000398379 -0.00109687 5.97674e-06 -0.000517466 3.91972e-05 -8.89121e-06 -3.36389e-05 -0.000633172 2.80352e-05 -8.98845e-06 -1.74728e-05 -1.74805e-05 -2.54471e-06 -2.87329e-05 3.88326e-06 9.43802e-06 
1481.55 0 3.53087e-05 -0.119721 -8.82935e-08 -7.88483e-06 0.42317 -5.57373e-05 7.2682e-05 -0.000257952 -0.000451839 0.565459 0.000335418 0.000118349 4.50851e-05 0.000837033 3.12466e-05 0.000260018 -0.0004329 -0.00118612 5.42949e-06 -0.000542696 4.40394e-05 -8.72545e-06 -3.67504e-05 -0.000686763 2.68791e-05 -8.74678e-06 -1.75795e-05 -2.03891e-05 -3.23476e-06 -2.88984e-05 5.41966e-06 9.97576e-06 
1481.9 0 4.01639e-05 -0.121954 -9.21211e-08 -9.00468e-06 0.395176 -6.98213e-05 0.000101452 -0.000263089 -0.000510404 0.569705 0.000355381 0.00013747 5.06144e-05 0.000849561 3.6986e-05 0.000270144 -0.000468694 -0.00127738 4.73092e-06 -0.000566557 4.85113e-05 -8.48921e-06 -4.05255e-05 -0.000742652 2.55571e-05 -8.29118e-06 -1.79606e-05 -2.3417e-05 -4.00958e-06 -2.92515e-05 7.07235e-06 1.03831e-05 
1482.25 0 4.56643e-05 -0.124028 -1.92967e-07 -1.00631e-05 0.367053 -8.6923e-05 0.000135245 -0.000267241 -0.000574871 0.573026 0.000375028 0.000157931 5.63179e-05 0.000862501 4.31087e-05 0.00027775 -0.000505566 -0.00137083 3.76108e-06 -0.000589267 5.2303e-05 -8.21025e-06 -4.50976e-05 -0.000800809 2.43031e-05 -7.76184e-06 -1.83775e-05 -2.63419e-05 -5.01537e-06 -2.94349e-05 8.80377e-06 1.07008e-05 
1482.6 0 5.16828e-05 -0.125937 -3.88539e-07 -1.12271e-05 0.338841 -0.000107593 0.000173276 -0.000270041 -0.000644758 0.575423 0.000393736 0.000179429 6.21735e-05 0.000875755 4.93279e-05 0.000283645 -0.000543439 -0.00146607 2.33926e-06 -0.000611444 5.53798e-05 -7.87778e-06 -5.01982e-05 -0.000860075 2.29934e-05 -7.30467e-06 -1.87041e-05 -2.89667e-05 -6.19445e-06 -2.92023e-05 1.06672e-05 1.11557e-05 
1482.95 0 5.8013e-05 -0.127676 -6.10047e-07 -1.22529e-05 0.310584 -0.00013221 0.000214423 -0.000271317 -0.000719911 0.576899 0.000411373 0.000202234 6.82534e-05 0.000887406 5.56443e-05 0.000288583 -0.00058162 -0.00156238 1.90924e-07 -0.000633045 5.7818e-05 -7.44162e-06 -5.5174e-05 -0.000919666 2.14511e-05 -6.89077e-06 -1.89738e-05 -3.1269e-05 -7.45769e-06 -2.85514e-05 1.25813e-05 1.18504e-05 
1483.3 0 6.43335e-05 -0.129242 -8.27899e-07 -1.31345e-05 0.282321 -0.000161089 0.00025758 -0.000271158 -0.000800449 0.577456 0.00042821 0.000226242 7.46965e-05 0.000893142 6.21985e-05 0.000292708 -0.000617831 -0.00165918 -3.03765e-06 -0.0006538 5.97609e-05 -6.9212e-06 -5.95478e-05 -0.000980204 1.97551e-05 -6.37746e-06 -1.89476e-05 -3.33204e-05 -8.74986e-06 -2.7627e-05 1.45516e-05 1.27077e-05 
1483.65 0 7.04494e-05 -0.130632 -1.06064e-06 -1.43333e-05 0.254093 -0.000194388 0.000301873 -0.000269382 -0.000885835 0.577097 0.000444727 0.000250857 8.15434e-05 0.000890334 6.91487e-05 0.000295319 -0.000649885 -0.00175614 -7.5662e-06 -0.000673767 6.14973e-05 -6.44681e-06 -6.32602e-05 -0.00104262 1.7996e-05 -5.65532e-06 -1.83162e-05 -3.52126e-05 -1.01155e-05 -2.64381e-05 1.69155e-05 1.36724e-05 
1484 0 7.63236e-05 -0.131846 -1.28187e-06 -1.59714e-05 0.225947 -0.000232024 0.000346624 -0.000265517 -0.000975104 0.575832 0.000461541 0.00027579 8.8735e-05 0.000879774 7.66878e-05 0.000295451 -0.000677721 -0.00185289 -1.34172e-05 -0.000692755 6.32368e-05 -6.08088e-06 -6.64565e-05 -0.00110715 1.64065e-05 -4.71785e-06 -1.72203e-05 -3.71117e-05 -1.14213e-05 -2.48287e-05 1.97797e-05 1.48384e-05 
1484.35 0 8.19491e-05 -0.132882 -1.48258e-06 -1.78832e-05 0.197929 -0.000273945 0.000391664 -0.000259298 -0.00106745 0.573672 0.000478725 0.000301227 9.62044e-05 0.000862446 8.52722e-05 0.00029241 -0.000702174 -0.00194858 -2.06637e-05 -0.000710242 6.50151e-05 -5.72423e-06 -6.9234e-05 -0.00117372 1.52186e-05 -3.57573e-06 -1.58802e-05 -3.93166e-05 -1.25305e-05 -2.27937e-05 2.2918e-05 1.62719e-05 
1484.7 0 8.73033e-05 -0.133735 -1.70769e-06 -2.0191e-05 0.170083 -0.000320256 0.000437137 -0.000250697 -0.00116235 0.570629 0.000495918 0.000327288 0.00010384 0.000837894 9.54066e-05 0.000285495 -0.000723225 -0.00204257 -2.99468e-05 -0.000726351 6.66512e-05 -5.28476e-06 -7.14324e-05 -0.00124139 1.41748e-05 -2.23878e-06 -1.42562e-05 -4.21498e-05 -1.366e-05 -2.03128e-05 2.63576e-05 1.77707e-05 
1485.05 0 9.23765e-05 -0.134404 -1.98952e-06 -2.31767e-05 0.14245 -0.000371072 0.000482946 -0.000239625 -0.00125941 0.566718 0.000513119 0.000353699 0.000111438 0.000805414 0.000106952 0.000274257 -0.000740552 -0.00213461 -4.24922e-05 -0.000741663 6.76116e-05 -4.70145e-06 -7.28657e-05 -0.00130862 1.28975e-05 -7.47754e-07 -1.2253e-05 -4.54958e-05 -1.49798e-05 -1.73e-05 3.0408e-05 1.896e-05 
1485.4 0 9.7156e-05 -0.134888 -2.39739e-06 -2.70253e-05 0.115067 -0.000426539 0.000529002 -0.000225879 -0.00135811 0.561951 0.000530154 0.000379961 0.000118724 0.000764815 0.000119214 0.000259574 -0.000754018 -0.00222454 -5.9212e-05 -0.000756472 6.75349e-05 -3.98371e-06 -7.36593e-05 -0.00137521 1.11017e-05 7.62015e-07 -9.67194e-06 -4.86878e-05 -1.64269e-05 -1.39301e-05 3.51312e-05 1.97073e-05 
1485.75 0 0.000101733 -0.135186 -2.98375e-06 -3.18271e-05 0.0879756 -0.000486652 0.000575186 -0.000209516 -0.00145779 0.556342 0.000546292 0.000406148 0.000125535 0.00071627 0.000131901 0.000243311 -0.000762857 -0.00231212 -8.00647e-05 -0.000770736 6.66868e-05 -3.14601e-06 -7.4146e-05 -0.00144219 8.29189e-06 2.19033e-06 -6.48525e-06 -5.11684e-05 -1.79078e-05 -1.06733e-05 4.04414e-05 2.01582e-05 
1486.1 0 0.0001062 -0.135299 -3.62299e-06 -3.75812e-05 0.0612152 -0.000550939 0.000620758 -0.000190992 -0.00155796 0.549911 0.000560825 0.000432759 0.000131757 0.000662158 0.00014528 0.000226013 -0.000765738 -0.00239668 -0.000104631 -0.000784047 6.5517e-05 -2.10562e-06 -7.46356e-05 -0.0015095 4.18732e-06 3.70433e-06 -2.85695e-06 -5.29396e-05 -1.93461e-05 -8.17114e-06 4.63816e-05 2.01765e-05 
1486.45 0 0.000110603 -0.135225 -4.24631e-06 -4.36825e-05 0.0348237 -0.000618892 0.000664755 -0.00017066 -0.00165847 0.542675 0.000573161 0.00045966 0.000136945 0.000608611 0.00015941 0.000206677 -0.000762771 -0.00247731 -0.000132585 -0.000796358 6.43024e-05 -9.03353e-07 -7.52479e-05 -0.00157598 -8.44181e-07 5.56723e-06 1.32012e-06 -5.4317e-05 -2.07131e-05 -6.94228e-06 5.28451e-05 1.95104e-05 
1486.8 0 0.000115022 -0.134963 -4.92989e-06 -4.89751e-05 0.00883364 -0.00069058 0.000706784 -0.000148894 -0.00175981 0.534655 0.000582593 0.000485852 0.000140723 0.000561557 0.000174238 0.000184517 -0.000755767 -0.00255339 -0.000163444 -0.000808114 6.30408e-05 2.66663e-07 -7.5978e-05 -0.00164078 -6.30073e-06 7.79009e-06 6.10894e-06 -5.55846e-05 -2.18023e-05 -6.89141e-06 5.95701e-05 1.84011e-05 
1487.15 0 0.000119696 -0.134513 -5.64681e-06 -5.27532e-05 -0.016726 -0.000766469 0.000746443 -0.000126371 -0.00186225 0.525869 0.000588413 0.000510026 0.000143289 0.000520785 0.000190078 0.000159564 -0.00074587 -0.00262447 -0.000196629 -0.000819304 6.14849e-05 1.24636e-06 -7.69504e-05 -0.00170316 -1.2043e-05 1.00879e-05 1.1266e-05 -5.67913e-05 -2.22983e-05 -6.95281e-06 6.64886e-05 1.717e-05 
1487.5 0 0.000124848 -0.133875 -6.32291e-06 -5.5413e-05 -0.0418269 -0.000846834 0.000782393 -0.000103686 -0.00196529 0.516337 0.000590051 0.00053078 0.000145278 0.000479314 0.000207214 0.000131867 -0.000731959 -0.00269083 -0.000231585 -0.000829308 5.93832e-05 2.14417e-06 -7.81693e-05 -0.00176337 -1.81528e-05 1.21813e-05 1.65348e-05 -5.76932e-05 -2.23604e-05 -6.19396e-06 7.37901e-05 1.58234e-05 
1487.85 0 0.000130389 -0.133053 -6.95967e-06 -5.81103e-05 -0.0664384 -0.000931731 0.000813025 -8.13286e-05 -0.00206846 0.50608 0.000587321 0.000546937 0.000147334 0.000431217 0.000225644 0.000101225 -0.00071144 -0.00275392 -0.000267791 -0.000837375 5.63383e-05 3.27676e-06 -7.939e-05 -0.00182312 -2.44564e-05 1.38283e-05 2.17204e-05 -5.83449e-05 -2.2462e-05 -5.1937e-06 8.1561e-05 1.43548e-05 
1488.2 0 0.000135945 -0.13205 -7.62725e-06 -6.1398e-05 -0.0905284 -0.0010209 0.00083814 -5.94867e-05 -0.00217119 0.495124 0.000580291 0.000557921 0.00014981 0.000378824 0.000245219 6.79239e-05 -0.000683449 -0.00281536 -0.000305548 -0.00084324 5.18655e-05 4.70414e-06 -8.04705e-05 -0.00188311 -3.06206e-05 1.50462e-05 2.69662e-05 -5.93961e-05 -2.29303e-05 -4.89601e-06 8.95261e-05 1.27604e-05 
1488.55 0 0.000140774 -0.130867 -8.45339e-06 -6.46769e-05 -0.114066 -0.00111402 0.00085879 -3.78029e-05 -0.00227219 0.483496 0.000569004 0.000563331 0.000153 0.000329174 0.00026565 3.2954e-05 -0.000651674 -0.00287587 -0.000346334 -0.000847344 4.61547e-05 6.18106e-06 -8.1475e-05 -0.00194196 -3.66857e-05 1.6198e-05 3.25896e-05 -6.12485e-05 -2.38209e-05 -4.94459e-06 9.74782e-05 1.08796e-05 
1488.9 0 0.000144429 -0.129508 -9.46208e-06 -6.70746e-05 -0.137023 -0.00121104 0.000875514 -1.62575e-05 -0.00236951 0.471222 0.000553448 0.000562818 0.000157516 0.000285929 0.000286403 -2.89167e-06 -0.000622174 -0.00293505 -0.000391343 -0.000850213 3.97329e-05 7.50035e-06 -8.25315e-05 -0.00199922 -4.28641e-05 1.7668e-05 3.88265e-05 -6.34926e-05 -2.50586e-05 -4.68089e-06 0.000105688 8.64577e-06 
1489.25 0 0.000147039 -0.127979 -1.03868e-05 -6.83311e-05 -0.159367 -0.0013115 0.000888706 4.52034e-06 -0.00246132 0.458331 0.00053344 0.000556792 0.000164173 0.000247506 0.000307216 -3.95484e-05 -0.000597873 -0.00299177 -0.000439813 -0.000852723 3.267e-05 8.48776e-06 -8.35331e-05 -0.00205629 -4.94384e-05 1.96743e-05 4.58837e-05 -6.55375e-05 -2.6562e-05 -4.47419e-06 0.000114209 6.36446e-06 
1489.6 0 0.000148714 -0.126282 -1.09394e-05 -6.89585e-05 -0.181068 -0.00141464 0.000899585 2.47406e-05 -0.00254668 0.444857 0.000509104 0.000546248 0.000173545 0.00021145 0.000328594 -7.74824e-05 -0.000576886 -0.00304457 -0.000489724 -0.000855962 2.5078e-05 8.99931e-06 -8.40709e-05 -0.00211391 -5.67963e-05 2.23959e-05 5.36002e-05 -6.7593e-05 -2.8345e-05 -5.0687e-06 0.000122736 4.56377e-06 
1489.95 0 0.00014959 -0.124421 -1.12078e-05 -6.94156e-05 -0.202098 -0.00152024 0.000909185 4.61245e-05 -0.00262564 0.430831 0.000481339 0.000531214 0.000185491 0.000178362 0.000351241 -0.000117661 -0.00055605 -0.00309159 -0.000540192 -0.000859833 1.75846e-05 9.0688e-06 -8.41518e-05 -0.00217079 -6.48963e-05 2.58598e-05 6.14461e-05 -7.02622e-05 -3.05051e-05 -6.58751e-06 0.000131136 3.43061e-06 
1490.3 0 0.000149864 -0.122399 -1.15282e-05 -6.92888e-05 -0.222435 -0.0016285 0.000917748 7.03409e-05 -0.00269804 0.416287 0.000450581 0.000510264 0.00019905 0.00015146 0.000375453 -0.000161049 -0.000535017 -0.00313125 -0.000591221 -0.000863217 1.0985e-05 8.75746e-06 -8.43463e-05 -0.00222461 -7.34363e-05 2.99475e-05 6.91071e-05 -7.3582e-05 -3.32096e-05 -8.54543e-06 0.000139522 2.81903e-06 
1490.65 0 0.000149757 -0.12022 -1.20495e-05 -6.77982e-05 -0.242061 -0.00173964 0.00092516 9.72732e-05 -0.00276326 0.401252 0.000416564 0.000481829 0.000213335 0.000131784 0.000401481 -0.000207867 -0.000515963 -0.00316347 -0.000641959 -0.000865902 5.35721e-06 8.02385e-06 -8.48037e-05 -0.00227425 -8.27516e-05 3.42499e-05 7.64126e-05 -7.75257e-05 -3.65195e-05 -1.03334e-05 0.000147852 2.45345e-06 
1491 0 0.000149477 -0.117887 -1.23613e-05 -6.50925e-05 -0.260958 -0.00185392 0.000931676 0.00012514 -0.00282145 0.385752 0.000379393 0.000445438 0.000227963 0.000115946 0.000429329 -0.000257843 -0.000499215 -0.00318908 -0.000691349 -0.00086899 2.04402e-08 6.64915e-06 -8.51205e-05 -0.00232058 -9.31953e-05 3.80545e-05 8.29784e-05 -8.21451e-05 -3.99318e-05 -1.19089e-05 0.000156144 1.79407e-06 
1491.35 0 0.000148969 -0.115405 -1.20479e-05 -6.19599e-05 -0.279111 -0.00197153 0.000938216 0.000152515 -0.00287326 0.369815 0.000339038 0.000401432 0.000242539 0.00010024 0.000458845 -0.000310797 -0.000481552 -0.00320792 -0.000738719 -0.000873921 -5.53433e-06 4.34394e-06 -8.50179e-05 -0.00236394 -0.000104655 4.09394e-05 8.89995e-05 -8.72789e-05 -4.2868e-05 -1.36318e-05 0.000164646 5.80865e-07 
1491.7 0 0.000147888 -0.112777 -1.11788e-05 -5.86677e-05 -0.296508 -0.0020924 0.000945555 0.000179489 -0.00291825 0.353472 0.000295386 0.000350359 0.000257213 8.36299e-05 0.000490248 -0.000365896 -0.000459587 -0.00321848 -0.00078393 -0.000881703 -1.15327e-05 1.23737e-06 -8.43122e-05 -0.00240336 -0.0001168 4.29633e-05 9.52257e-05 -9.29022e-05 -4.53454e-05 -1.54753e-05 0.000173493 -8.02192e-07 
1492.05 0 0.00014564 -0.110009 -9.89255e-06 -5.51761e-05 -0.313136 -0.00221616 0.000953862 0.000206358 -0.00295526 0.336752 0.000248503 0.000292638 0.000272403 6.72924e-05 0.000523682 -0.000421219 -0.000433484 -0.00321944 -0.000827574 -0.000892294 -1.80241e-05 -2.00191e-06 -8.24528e-05 -0.00243912 -0.000129129 4.4196e-05 0.000101939 -9.8751e-05 -4.78526e-05 -1.70527e-05 0.000182439 -1.8464e-06 
1492.4 0 0.000141844 -0.10711 -8.25634e-06 -5.11708e-05 -0.32898 -0.00234249 0.000963181 0.000232666 -0.00298368 0.31969 0.000198291 0.000228701 0.000287943 5.32481e-05 0.000558539 -0.000474291 -0.000406978 -0.00321061 -0.000869873 -0.00090469 -2.49473e-05 -4.86187e-06 -7.90096e-05 -0.00247255 -0.000141363 4.44167e-05 0.000109404 -0.000104348 -5.08352e-05 -1.8288e-05 0.000191159 -2.5691e-06 
1492.75 0 0.000136527 -0.104084 -6.22299e-06 -4.60609e-05 -0.344025 -0.00247099 0.000973678 0.000258458 -0.00300345 0.302321 0.000144362 0.000159463 0.000303902 4.27627e-05 0.000593389 -0.000523208 -0.000383845 -0.00319184 -0.000910771 -0.000918323 -3.21455e-05 -7.46398e-06 -7.42475e-05 -0.00250344 -0.000153806 4.35315e-05 0.000118212 -0.000109777 -5.41794e-05 -1.96034e-05 0.00019965 -3.53352e-06 
1493.1 0 0.000129911 -0.100936 -3.87469e-06 -3.99424e-05 -0.358261 -0.00260145 0.000984927 0.00028475 -0.00301472 0.284679 8.60606e-05 8.61866e-05 0.000320577 3.63781e-05 0.000626896 -0.000567418 -0.000365133 -0.00316232 -0.00095048 -0.000933604 -3.93066e-05 -1.02569e-05 -6.85938e-05 -0.00253052 -0.000166917 4.17896e-05 0.000128436 -0.00011537 -5.76913e-05 -2.15239e-05 0.000208015 -5.12015e-06 
1493.45 0 0.000122413 -0.0976721 -1.7083e-06 -3.34793e-05 -0.37168 -0.00273352 0.000996143 0.000312495 -0.00301768 0.266796 2.24241e-05 1.01881e-05 0.000337449 3.43881e-05 0.000659077 -0.000606856 -0.000349581 -0.00312232 -0.000989017 -0.000950531 -4.62898e-05 -1.35371e-05 -6.2646e-05 -0.00255322 -0.000180734 3.93845e-05 0.000139488 -0.000121089 -6.15708e-05 -2.42519e-05 0.000216246 -6.97413e-06 
1493.8 0 0.000114482 -0.0942967 -1.11985e-07 -2.68018e-05 -0.384278 -0.00286607 0.00100689 0.000341916 -0.00301209 0.248703 -4.6862e-05 -6.7591e-05 0.000353572 3.53079e-05 0.000691167 -0.000641006 -0.000334731 -0.00307368 -0.00102521 -0.000968325 -5.29407e-05 -1.73514e-05 -5.69582e-05 -0.00257147 -0.000195153 3.64121e-05 0.000150924 -0.00012644 -6.59443e-05 -2.72597e-05 0.000224317 -8.56318e-06 
1494.15 0 0.000106109 -0.0908171 1.20115e-06 -2.00005e-05 -0.39605 -0.00299792 0.0010166 0.000372937 -0.00299824 0.230431 -0.000120352 -0.000147201 0.000368841 3.61143e-05 0.00072379 -0.000669206 -0.000317686 -0.00301747 -0.00105741 -0.000986967 -5.91672e-05 -2.19376e-05 -5.13441e-05 -0.00258566 -0.000210123 3.2822e-05 0.000162471 -0.000131569 -7.0472e-05 -2.94916e-05 0.000232164 -9.92443e-06 
1494.5 0 9.69048e-05 -0.08724 2.80901e-06 -1.36278e-05 -0.406992 -0.003129 0.00102408 0.000405205 -0.0029769 0.21201 -0.000195396 -0.000228741 0.000383738 3.59603e-05 0.000755628 -0.000691618 -0.000297257 -0.00295299 -0.00108539 -0.00100713 -6.54784e-05 -2.74381e-05 -4.52851e-05 -0.00259653 -0.000225035 2.85836e-05 0.00017346 -0.000137001 -7.47786e-05 -3.01388e-05 0.000239414 -1.13585e-05 
1494.85 0 8.66962e-05 -0.0835719 4.90978e-06 -7.78314e-06 -0.417101 -0.00325943 0.00102801 0.000438567 -0.00294804 0.193469 -0.000269912 -0.000311516 0.000398147 3.64811e-05 0.000784746 -0.000709055 -0.00027562 -0.00287988 -0.00110985 -0.00102889 -7.26366e-05 -3.37362e-05 -3.83232e-05 -0.00260406 -0.000238878 2.381e-05 0.000183881 -0.000142474 -7.87687e-05 -2.914e-05 0.000245596 -1.23173e-05 
1495.2 0 7.53097e-05 -0.0798187 7.26262e-06 -2.10732e-06 -0.426374 -0.00338818 0.00102724 0.000473675 -0.00291115 0.174837 -0.000343174 -0.000394862 0.000411261 3.81869e-05 0.000810623 -0.000722235 -0.000255945 -0.00279909 -0.00113157 -0.00105258 -8.10392e-05 -4.09071e-05 -3.01384e-05 -0.00260805 -0.000251144 1.84773e-05 0.000194674 -0.000147442 -8.25363e-05 -2.68075e-05 0.000251031 -1.19661e-05 
1495.55 0 6.24259e-05 -0.0759861 9.22349e-06 3.24418e-06 -0.434812 -0.00351377 0.00102155 0.00051065 -0.00286586 0.156142 -0.000415132 -0.000478635 0.000422744 3.93638e-05 0.000833173 -0.00073165 -0.000238998 -0.00271233 -0.00115144 -0.00107924 -9.0704e-05 -4.91315e-05 -2.0749e-05 -0.00260832 -0.000261783 1.23327e-05 0.000205884 -0.000151762 -8.62179e-05 -2.32994e-05 0.000255939 -1.04217e-05 
1495.9 0 4.78776e-05 -0.0720792 1.04244e-05 7.54416e-06 -0.442422 -0.00363478 0.0010118 0.000547883 -0.00281144 0.137414 -0.0004857 -0.000562732 0.000433734 3.79263e-05 0.000851684 -0.000736855 -0.000223157 -0.00262101 -0.00117033 -0.00110915 -0.000101021 -5.8273e-05 -1.04657e-05 -0.00260354 -0.000271074 5.30347e-06 0.000216716 -0.000155504 -8.98648e-05 -1.87874e-05 0.000259954 -8.14337e-06 
1496.25 0 3.18565e-05 -0.068102 1.13349e-05 1.04429e-05 -0.449213 -0.00374949 0.00099804 0.000583466 -0.00274715 0.118679 -0.000554414 -0.000647632 0.000445515 3.2777e-05 0.000865876 -0.000736929 -0.000206768 -0.00252575 -0.0011882 -0.00114186 -0.000110824 -6.8408e-05 5.08549e-07 -0.00259203 -0.000279631 -2.19819e-06 0.000227283 -0.00015857 -9.37579e-05 -1.3395e-05 0.000263041 -5.45171e-06 
1496.6 0 1.46671e-05 -0.0640602 1.25097e-05 1.21465e-05 -0.455196 -0.003856 0.000979302 0.00061711 -0.002673 0.0999574 -0.000620741 -0.000733657 0.000458737 2.30531e-05 0.000875904 -0.000731414 -0.000188351 -0.00242695 -0.00120332 -0.00117753 -0.000119697 -7.99514e-05 1.21089e-05 -0.00257393 -0.000287619 -1.00932e-05 0.000238001 -0.00016122 -9.8076e-05 -7.11945e-06 0.000265382 -2.83864e-06 
1496.95 0 -3.58441e-06 -0.0599617 1.40597e-05 1.24649e-05 -0.460376 -0.00395302 0.000955275 0.000650028 -0.00258952 0.0812742 -0.000684882 -0.000819441 0.000474175 7.97001e-06 0.000881417 -0.000721138 -0.00016497 -0.00232477 -0.00121432 -0.00121613 -0.00012835 -9.30847e-05 2.43502e-05 -0.00255155 -0.000294784 -1.84754e-05 0.00024852 -0.00016433 -0.000102874 -5.73311e-08 0.000267299 -3.36501e-07 
1497.3 0 -2.28435e-05 -0.0558129 1.55686e-05 1.06008e-05 -0.464755 -0.00404034 0.000926762 0.000684271 -0.00249747 0.0626574 -0.000747746 -0.000903654 0.000491892 -1.24226e-05 0.000882039 -0.000708462 -0.000133593 -0.00221971 -0.00122155 -0.00125697 -0.00013762 -0.000107807 3.71184e-05 -0.00252672 -0.000301429 -2.70985e-05 0.000258797 -0.000168393 -0.000108492 7.41118e-06 0.000268888 2.36896e-06 
1497.65 0 -4.27547e-05 -0.0516199 1.65187e-05 6.06291e-06 -0.468339 -0.00411849 0.000895412 0.00072085 -0.00239709 0.0441371 -0.000809861 -0.000986254 0.000511378 -3.74581e-05 0.000878233 -0.000694907 -9.39172e-05 -0.00211267 -0.00122509 -0.00129982 -0.000147661 -0.000123829 5.0111e-05 -0.00249897 -0.000308088 -3.58751e-05 0.000269189 -0.000172931 -0.000115001 1.4974e-05 0.00026954 5.47613e-06 
1498 0 -6.28335e-05 -0.0473898 1.7003e-05 -5.01016e-07 -0.471141 -0.00418821 0.000862832 0.000757771 -0.00228835 0.0257401 -0.000870836 -0.00106813 0.000531839 -6.65536e-05 0.000871409 -0.000680077 -4.78836e-05 -0.00200392 -0.00122421 -0.00134549 -0.000158121 -0.000141027 6.31997e-05 -0.00246691 -0.000314708 -4.45891e-05 0.00027977 -0.000177261 -0.000122076 2.28081e-05 0.000268956 9.05207e-06 
1498.35 0 -8.29248e-05 -0.04313 1.72636e-05 -8.18961e-06 -0.473169 -0.00425022 0.000830294 0.000792164 -0.00217141 0.00748882 -0.000930035 -0.00115205 0.000551981 -9.90516e-05 0.000863152 -0.000663214 3.36486e-06 -0.00189385 -0.00121845 -0.00139535 -0.00016875 -0.000159795 7.6375e-05 -0.00243072 -0.000320996 -5.28292e-05 0.000290717 -0.000180906 -0.000129488 3.08425e-05 0.000267768 1.28036e-05 
1498.7 0 -0.000102922 -0.0388461 1.74444e-05 -1.69546e-05 -0.474431 -0.0043052 0.000798346 0.000822984 -0.00204663 -0.0105935 -0.000987259 -0.00124083 0.000571205 -0.000132553 0.000854523 -0.000644131 5.96051e-05 -0.00178367 -0.00120749 -0.00145035 -0.000179168 -0.000180256 8.94722e-05 -0.00239221 -0.000326643 -6.08393e-05 0.000302071 -0.000183493 -0.000136997 3.84508e-05 0.000266516 1.63761e-05 
1499.05 0 -0.0001228 -0.0345428 1.79242e-05 -2.65205e-05 -0.474938 -0.00435346 0.000765991 0.000850195 -0.0019148 -0.0284807 -0.00104245 -0.00133416 0.000589902 -0.000162565 0.000845225 -0.000622277 0.000118602 -0.00167386 -0.00119197 -0.00151019 -0.000188931 -0.000202242 0.000102357 -0.00235158 -0.000331443 -6.91139e-05 0.000313538 -0.000185302 -0.000144176 4.53422e-05 0.000265241 2.0077e-05 
1499.4 0 -0.000142609 -0.0302249 1.87746e-05 -3.51643e-05 -0.474707 -0.00439507 0.000732067 0.00087382 -0.00177729 -0.0461487 -0.00109449 -0.00142956 0.000608255 -0.000187148 0.000834085 -0.000597464 0.000175936 -0.00156385 -0.0011747 -0.00157385 -0.000198338 -0.000225624 0.000115172 -0.00230643 -0.000335672 -7.76203e-05 0.000324913 -0.000187297 -0.000151134 5.23162e-05 0.000264376 2.49212e-05 
1499.75 0 -0.000161745 -0.0258996 1.95749e-05 -4.16084e-05 -0.473755 -0.00442928 0.000697395 0.000894262 -0.00163543 -0.0635792 -0.00114156 -0.00152477 0.000626009 -0.000210235 0.000820337 -0.000570446 0.000228828 -0.00145397 -0.00115932 -0.00163993 -0.000207927 -0.000250036 0.000128017 -0.0022561 -0.000339616 -8.64703e-05 0.00033596 -0.000189844 -0.000158421 6.01273e-05 0.000264345 3.09949e-05 
1500.1 0 -0.000179858 -0.0215743 1.99921e-05 -4.67e-05 -0.472091 -0.00445511 0.000663136 0.000912397 -0.00149018 -0.0807537 -0.00118275 -0.00161802 0.000642894 -0.00023671 0.000802796 -0.000541339 0.000278061 -0.00134594 -0.00114759 -0.00170619 -0.000217352 -0.000275059 0.000140819 -0.00220354 -0.000343399 -9.602e-05 0.000346619 -0.000192594 -0.000166056 6.85443e-05 0.000264914 3.70132e-05 
1500.45 0 -0.000197544 -0.0172539 2.02105e-05 -5.18731e-05 -0.469724 -0.00447329 0.000628661 0.000929768 -0.00134228 -0.0976478 -0.00121815 -0.00170797 0.000659387 -0.000267134 0.000779787 -0.000509351 0.000325164 -0.00124152 -0.00113813 -0.00177048 -0.000225693 -0.000300429 0.000153498 -0.00215084 -0.000347103 -0.00010619 0.000357295 -0.00019503 -0.000173635 7.71128e-05 0.000265754 4.23448e-05 
1500.8 0 -0.000215267 -0.0129424 2.0597e-05 -5.7776e-05 -0.466668 -0.00448522 0.000592589 0.00094783 -0.00119187 -0.114236 -0.00124778 -0.00179351 0.000676256 -0.000299169 0.000750477 -0.000474592 0.000370734 -0.00114169 -0.00112726 -0.00183164 -0.000232442 -0.000325997 0.00016578 -0.00209635 -0.000350615 -0.00011645 0.000368241 -0.000196988 -0.000180995 8.55273e-05 0.000267005 4.76203e-05 
1501.15 0 -0.000233203 -0.00864598 2.10594e-05 -6.46556e-05 -0.462946 -0.00449065 0.000554007 0.000966758 -0.00103863 -0.130499 -0.00127131 -0.0018729 0.000693599 -0.000330934 0.000714329 -0.000438871 0.000415104 -0.00104708 -0.00111242 -0.00188904 -0.000237921 -0.00035187 0.000177669 -0.00203728 -0.000353492 -0.000126308 0.000378965 -0.000198603 -0.000188201 9.38473e-05 0.000268648 5.31712e-05 
1501.5 0 -0.000251735 -0.00437126 2.1403e-05 -7.27016e-05 -0.458577 -0.00448869 0.000513475 0.000985829 -0.000882742 -0.146421 -0.00128893 -0.00194443 0.00071118 -0.00036235 0.000671353 -0.000404338 0.000457762 -0.000957921 -0.00109374 -0.00194226 -0.000242904 -0.000378033 0.000189401 -0.00197264 -0.000355477 -0.000135404 0.000388908 -0.000200168 -0.000195393 0.00010216 0.000270542 5.91696e-05 
1501.85 0 -0.000271064 -0.000122267 2.16772e-05 -8.191e-05 -0.453574 -0.00447904 0.000473317 0.00100499 -0.000724653 -0.161988 -0.00130131 -0.0020075 0.00072873 -0.000394171 0.000624127 -0.000372607 0.000498058 -0.000873926 -0.0010734 -0.00199165 -0.000248021 -0.000404238 0.000200782 -0.00190352 -0.000357068 -0.000143327 0.000398494 -0.000202137 -0.000202746 0.00010975 0.000272502 6.61861e-05 
1502.2 0 -0.00029125 0.00409738 2.19597e-05 -9.17026e-05 -0.447955 -0.00446162 0.000435651 0.00102472 -0.000564706 -0.177184 -0.00130882 -0.00206223 0.000746532 -0.00042568 0.000576195 -0.000344394 0.000536665 -0.000794289 -0.00105367 -0.00203818 -0.000253102 -0.000430278 0.000211459 -0.00183183 -0.000358757 -0.000150068 0.000408076 -0.000204389 -0.000210622 0.000115519 0.000273927 7.37747e-05 
1502.55 0 -0.000312414 0.00828298 2.20902e-05 -0.000100816 -0.441737 -0.00443603 0.000400293 0.00104448 -0.000403385 -0.191993 -0.00131229 -0.00210792 0.000766043 -0.000455833 0.000527781 -0.000319173 0.000575203 -0.000718027 -0.00103513 -0.00208187 -0.000257569 -0.000455846 0.000221236 -0.00175864 -0.000360172 -0.000156062 0.000417043 -0.000206746 -0.000219463 0.000119348 0.000274184 8.03138e-05 
1502.9 0 -0.000334612 0.0124299 2.20225e-05 -0.000108534 -0.434939 -0.00440229 0.00036566 0.00106305 -0.000241135 -0.206402 -0.00131331 -0.00214311 0.000788143 -0.000485396 0.000476433 -0.000296328 0.000615126 -0.000644135 -0.00101773 -0.00212182 -0.000261588 -0.000480565 0.000230013 -0.00168441 -0.000360678 -0.000160988 0.000424801 -0.000209847 -0.000229241 0.000122047 0.000273197 8.53152e-05 
1503.25 0 -0.000356855 0.0165331 2.18726e-05 -0.000115558 -0.427581 -0.00436059 0.000331575 0.00107972 -7.8108e-05 -0.220399 -0.00131268 -0.00216776 0.000811798 -0.000515084 0.000421151 -0.000276084 0.000657795 -0.000572263 -0.0010018 -0.00215746 -0.00026598 -0.000504228 0.000238104 -0.0016101 -0.000360365 -0.000164117 0.000431146 -0.000213869 -0.000239753 0.00012407 0.000271214 8.97559e-05 
1503.6 0 -0.000378047 0.0205862 2.16649e-05 -0.000122886 -0.41968 -0.00431001 0.00029859 0.00109518 8.42698e-05 -0.233971 -0.00130982 -0.00218378 0.000835376 -0.000543223 0.0003633 -0.000258319 0.000703864 -0.000503095 -0.000986856 -0.00218873 -0.000270614 -0.000527262 0.000246611 -0.00153679 -0.00035979 -0.000165603 0.000436574 -0.000217808 -0.000250962 0.000125432 0.000268532 9.4681e-05 
1503.95 0 -0.00039836 0.0245828 2.11436e-05 -0.000130161 -0.411256 -0.0042499 0.000264935 0.00111135 0.00024375 -0.2471 -0.00130333 -0.00219318 0.000857613 -0.000567712 0.000305056 -0.00024128 0.000752041 -0.000437921 -0.00097244 -0.00221597 -0.000274735 -0.000550076 0.00025613 -0.00146474 -0.000359445 -0.000166227 0.000442006 -0.0002214 -0.000262768 0.000126379 0.00026565 0.000100419 
1504.3 0 -0.000418032 0.0285188 2.01554e-05 -0.000135881 -0.402326 -0.00418049 0.000227769 0.00112965 0.000399858 -0.25977 -0.00129168 -0.00219615 0.000878696 -0.000589079 0.00024726 -0.000222779 0.000800715 -0.000377515 -0.000959975 -0.00223888 -0.000278513 -0.000572345 0.000266223 -0.0013937 -0.000359313 -0.000166597 0.000447543 -0.000224886 -0.000275065 0.00012767 0.00026303 0.000106517 
1504.65 0 -0.000436767 0.0323902 1.89105e-05 -0.000139765 -0.392913 -0.00410144 0.000186351 0.00114968 0.000553532 -0.271968 -0.0012745 -0.00219147 0.000899948 -0.000609206 0.00018951 -0.000202226 0.000851202 -0.000321252 -0.000950583 -0.00225615 -0.000282344 -0.000593605 0.000276302 -0.00132341 -0.000359182 -0.000166828 0.000452523 -0.000227757 -0.000287905 0.000129233 0.000260591 0.000112905 
1505 0 -0.000454466 0.0361927 1.75989e-05 -0.000143371 -0.383039 -0.00401207 0.000141961 0.0011698 0.000704985 -0.283679 -0.00125195 -0.00217819 0.000922293 -0.000627551 0.000131956 -0.000180681 0.000907277 -0.000267803 -0.000943335 -0.00226689 -0.000286137 -0.000613847 0.000286383 -0.00125351 -0.000358688 -0.000166675 0.000456662 -0.00022974 -0.000301275 0.000130206 0.000257798 0.000120173 
1505.35 0 -0.000471325 0.0399225 1.64443e-05 -0.000147874 -0.372724 -0.00391305 9.55747e-05 0.00118838 0.000852942 -0.294895 -0.001224 -0.00215609 0.000946221 -0.000642528 7.63399e-05 -0.000159266 0.000970121 -0.000216452 -0.00093683 -0.00227176 -0.000289587 -0.000633439 0.000296888 -0.00118356 -0.000357659 -0.000165945 0.000460157 -0.000231175 -0.000315292 0.000130544 0.000254196 0.000129036 
1505.7 0 -0.000486976 0.0435754 1.58835e-05 -0.000153318 -0.361994 -0.00380603 4.66033e-05 0.00120484 0.000995929 -0.305608 -0.00119058 -0.0021251 0.000972006 -0.000655364 2.59106e-05 -0.000138106 0.00103739 -0.000167924 -0.000929988 -0.00227183 -0.000292678 -0.00065272 0.000308024 -0.00111321 -0.000356678 -0.000164672 0.000462932 -0.000232217 -0.000330139 0.000130618 0.000249657 0.000139819 
1506.05 0 -0.000500661 0.0471479 1.60347e-05 -0.000159705 -0.35087 -0.00369198 -6.73043e-06 0.00121925 0.00113302 -0.315809 -0.00115195 -0.00208515 0.000999759 -0.00066843 -1.67568e-05 -0.000116536 0.00110693 -0.00012303 -0.000921523 -0.00226698 -0.000295345 -0.000671412 0.000319874 -0.00104253 -0.000356362 -0.000162849 0.000464627 -0.000232422 -0.000345545 0.000130131 0.000244313 0.000152082 
1506.4 0 -0.000512085 0.0506365 1.64633e-05 -0.000167437 -0.339374 -0.00357164 -6.62564e-05 0.00123094 0.00126368 -0.325495 -0.00110898 -0.00203633 0.00102941 -0.000681374 -5.21448e-05 -9.43468e-05 0.00117892 -8.15356e-05 -0.000910586 -0.00225707 -0.000297493 -0.000689012 0.000332466 -0.000972378 -0.000356301 -0.000160201 0.000465485 -0.000231551 -0.000361269 0.000128206 0.00023832 0.000164802 
1506.75 0 -0.000521132 0.054038 1.65045e-05 -0.000176086 -0.327527 -0.00344555 -0.000131812 0.0012396 0.00138843 -0.334659 -0.00106312 -0.00197857 0.00106055 -0.000691887 -8.27283e-05 -7.22756e-05 0.00125372 -4.30887e-05 -0.000898162 -0.00224377 -0.000299296 -0.000705836 0.000345592 -0.000903505 -0.000355749 -0.00015657 0.000466182 -0.000230108 -0.000377325 0.000125052 0.000231475 0.000177746 
1507.1 0 -0.000527722 0.0573482 1.58439e-05 -0.000184011 -0.315347 -0.0033133 -0.000201272 0.00124609 0.00150803 -0.343293 -0.00101527 -0.00191107 0.00109319 -0.000700665 -0.000109909 -5.124e-05 0.00132967 -7.17715e-06 -0.000885168 -0.00222937 -0.000300834 -0.00072226 0.00035923 -0.000835838 -0.00035479 -0.000152302 0.000466888 -0.000228372 -0.00039357 0.000122123 0.000223349 0.000191432 
1507.45 0 -0.00053212 0.0605623 1.52768e-05 -0.000190751 -0.302857 -0.00317468 -0.000272547 0.00125058 0.00162122 -0.351391 -0.000965347 -0.00183275 0.00112775 -0.000711298 -0.000134043 -3.14703e-05 0.00140446 2.81027e-05 -0.000870907 -0.0022144 -0.000302011 -0.000738449 0.000373204 -0.000769192 -0.00035389 -0.000147387 0.000467017 -0.000226211 -0.000409659 0.000120013 0.00021372 0.000205811 
1507.8 0 -0.000535163 0.0636773 1.57656e-05 -0.000197962 -0.290077 -0.00303176 -0.000344447 0.00125269 0.00172643 -0.358943 -0.000913493 -0.00174394 0.00116342 -0.000725124 -0.000155378 -1.25352e-05 0.00147762 6.56971e-05 -0.000854058 -0.0021969 -0.000302578 -0.000754515 0.000386655 -0.000703317 -0.000353274 -0.000141142 0.000466221 -0.000223642 -0.000425441 0.000117644 0.000203144 0.00022042 
1508.15 0 -0.000537179 0.0666921 1.7326e-05 -0.000207133 -0.277029 -0.0028882 -0.000416177 0.00125241 0.00182415 -0.365944 -0.000861139 -0.00164622 0.00119847 -0.000740338 -0.000174305 5.40714e-06 0.00155048 0.000107273 -0.000833712 -0.00217532 -0.000302711 -0.000770149 0.000399215 -0.000637604 -0.000352413 -0.000133533 0.000465203 -0.000221056 -0.00044094 0.000113526 0.000192595 0.000234605 
1508.5 0 -0.000537722 0.0696043 1.9789e-05 -0.000218012 -0.263736 -0.00274571 -0.000486182 0.00124955 0.00191605 -0.372392 -0.000811034 -0.00154046 0.00123129 -0.00075547 -0.000192364 2.17522e-05 0.00162489 0.000152391 -0.000809603 -0.00215035 -0.000302936 -0.000785186 0.000411235 -0.000571934 -0.000350533 -0.000125201 0.000464274 -0.000218469 -0.000456057 0.000106848 0.000182386 0.000247807 
1508.85 0 -0.000536563 0.0724109 2.29687e-05 -0.000229156 -0.25022 -0.00260277 -0.00055262 0.00124372 0.00200301 -0.378286 -0.000766471 -0.00142735 0.00126085 -0.000770175 -0.000211952 3.60453e-05 0.00170221 0.000199736 -0.000781302 -0.00212299 -0.000303198 -0.000799534 0.000422586 -0.000507321 -0.000347213 -0.000116383 0.000462895 -0.000215416 -0.000470482 9.77367e-05 0.000172618 0.000259807 
1509.2 0 -0.000533967 0.0751091 2.65559e-05 -0.000238916 -0.236503 -0.00245788 -0.000614243 0.00123483 0.00208474 -0.383625 -0.000729836 -0.00130936 0.00128767 -0.000783441 -0.000233414 4.78389e-05 0.00178076 0.000248687 -0.000748396 -0.00209394 -0.000303439 -0.000813239 0.000433109 -0.000444279 -0.000342708 -0.000106886 0.000460692 -0.000211675 -0.000483964 8.7269e-05 0.000163578 0.000270936 
1509.55 0 -0.000529797 0.0776969 3.03667e-05 -0.000246447 -0.222608 -0.00231109 -0.000670146 0.00122397 0.00215997 -0.388404 -0.000700773 -0.00119057 0.00131271 -0.000794316 -0.000253533 5.71611e-05 0.00185547 0.000299533 -0.000711058 -0.00206323 -0.000303969 -0.000826388 0.000443295 -0.000382284 -0.000338076 -9.69388e-05 0.000457712 -0.000207089 -0.000496311 7.64602e-05 0.000155251 0.000281461 
1509.9 0 -0.000523727 0.0801724 3.45249e-05 -0.000252115 -0.208556 -0.00216192 -0.000719807 0.00121218 0.00222799 -0.392622 -0.000677076 -0.00107412 0.00133591 -0.00080367 -0.000269233 6.50378e-05 0.00192266 0.000352825 -0.000670067 -0.0020305 -0.000305106 -0.000838752 0.000453512 -0.000321014 -0.00033413 -8.75136e-05 0.000454543 -0.000201869 -0.000507342 6.50544e-05 0.000147643 0.00029082 
1510.25 0 -0.00051613 0.0825335 3.90558e-05 -0.000256884 -0.194367 -0.00201 -0.000763334 0.00119997 0.00228919 -0.396282 -0.000657122 -0.000960298 0.00135677 -0.000812987 -0.000280262 7.22478e-05 0.00198424 0.000409016 -0.000627309 -0.00199575 -0.000306915 -0.000850686 0.00046393 -0.000260938 -0.0003307 -7.89339e-05 0.000451217 -0.000196612 -0.000517216 5.20819e-05 0.00014114 0.0002985 
1510.6 0 -0.00050739 0.0847779 4.37671e-05 -0.000261496 -0.18006 -0.00185636 -0.000801076 0.00118843 0.00234392 -0.399385 -0.00064006 -0.000848823 0.00137579 -0.00082171 -0.00028751 7.85439e-05 0.00204455 0.000468883 -0.000585082 -0.00195884 -0.000309104 -0.000862589 0.000474678 -0.00020264 -0.000327185 -7.05271e-05 0.000447122 -0.000191164 -0.000526093 3.68933e-05 0.000135536 0.000304669 
1510.95 0 -0.00049735 0.0869044 4.86138e-05 -0.000265796 -0.165655 -0.00170196 -0.000833015 0.00117847 0.00239199 -0.401935 -0.000625566 -0.000741377 0.00139314 -0.000827343 -0.000291325 8.42919e-05 0.00210435 0.000533216 -0.000543892 -0.00192 -0.000311083 -0.000874005 0.000485819 -0.000145969 -0.00032336 -6.20509e-05 0.000442236 -0.000185005 -0.000533816 1.97337e-05 0.000130025 0.00030955 
1511.3 0 -0.000485835 0.0889114 5.35528e-05 -0.000268264 -0.151175 -0.001547 -0.000858894 0.00116994 0.00243338 -0.403935 -0.00061466 -0.000641148 0.00140766 -0.000829897 -0.000291593 9.08608e-05 0.0021601 0.000601965 -0.000502685 -0.00188058 -0.000312788 -0.00088436 0.000497058 -9.07935e-05 -0.000319601 -5.38722e-05 0.000436979 -0.000178612 -0.000540343 1.96438e-06 0.000124321 0.000312879 
1511.65 0 -0.000472414 0.0907967 5.88909e-05 -0.000267699 -0.136641 -0.00139162 -0.000878264 0.00116359 0.00246794 -0.405391 -0.000609011 -0.00054983 0.00141847 -0.000833935 -0.000287948 9.9259e-05 0.00220942 0.00067445 -0.000461911 -0.00184176 -0.000314978 -0.000893615 0.000508146 -3.79017e-05 -0.000316457 -4.70158e-05 0.00043161 -0.000173098 -0.000545892 -1.55305e-05 0.000118743 0.000314245 
1512 0 -0.000456535 0.092558 6.47307e-05 -0.000264605 -0.122073 -0.0012359 -0.000890186 0.00116104 0.00249465 -0.406302 -0.000609581 -0.000465533 0.0014255 -0.000843216 -0.000280097 0.000108544 0.00225443 0.00075043 -0.000424134 -0.00180345 -0.000318233 -0.000901619 0.000518572 1.21194e-05 -0.000314188 -4.18835e-05 0.000426418 -0.000168609 -0.000550821 -3.28911e-05 0.000113765 0.000313197 
1512.35 0 -0.000438294 0.0941945 7.03047e-05 -0.000259812 -0.107492 -0.00108035 -0.000894099 0.00116201 0.00251221 -0.40667 -0.000616666 -0.000386591 0.00142959 -0.000856885 -0.000268961 0.000116803 0.00229715 0.000829891 -0.000390489 -0.00176514 -0.000322047 -0.000908177 0.000527684 6.02088e-05 -0.000312786 -3.75041e-05 0.000421568 -0.000164063 -0.000555379 -5.03552e-05 0.000109232 0.000309411 
1512.7 0 -0.000417796 0.0957059 7.50825e-05 -0.00025393 -0.0929205 -0.000926966 -0.000891455 0.00116441 0.00251919 -0.406498 -0.000629714 -0.000313821 0.00143183 -0.000872448 -0.000255317 0.000124244 0.00233643 0.000911905 -0.000359023 -0.0017271 -0.000325224 -0.000913289 0.000535371 0.000107633 -0.000312363 -3.30272e-05 0.000416656 -0.000158933 -0.000559178 -6.77577e-05 0.000104661 0.000303195 
1513.05 0 -0.000394702 0.0970914 7.94572e-05 -0.000247353 -0.0783783 -0.00077763 -0.00088486 0.00116617 0.00251535 -0.405794 -0.000646323 -0.000248301 0.00143227 -0.000889148 -0.000238473 0.000132846 0.00237009 0.000995116 -0.000327621 -0.00169063 -0.000327097 -0.000917412 0.000541755 0.000154101 -0.000313019 -2.88037e-05 0.000411125 -0.000154163 -0.000561505 -8.42748e-05 0.000100295 0.000294627 
1513.4 0 -0.000369676 0.0983504 8.38488e-05 -0.000240574 -0.0638849 -0.000632694 -0.00087547 0.00116632 0.0025017 -0.404562 -0.000663798 -0.000189284 0.00143068 -0.000907795 -0.000218626 0.000143872 0.00239779 0.00107893 -0.000296242 -0.00165679 -0.000327958 -0.0009211 0.000547108 0.00019879 -0.00031413 -2.54514e-05 0.000404906 -0.000150643 -0.000562246 -9.95717e-05 9.66307e-05 0.000283654 
1513.75 0 -0.00034399 0.099482 8.81534e-05 -0.000234541 -0.0494601 -0.000492517 -0.000862971 0.00116392 0.00247899 -0.40281 -0.000681618 -0.000135552 0.00142738 -0.000927847 -0.00019728 0.000157363 0.0024212 0.00116319 -0.000265589 -0.00162637 -0.00032837 -0.000924514 0.000551433 0.000241826 -0.000315177 -2.29948e-05 0.000398364 -0.000148366 -0.000561673 -0.000114419 9.32037e-05 0.00027121 
1514.1 0 -0.000317819 0.100486 9.23204e-05 -0.000229428 -0.0351236 -0.000357573 -0.000847065 0.00115754 0.00244728 -0.400542 -0.000700344 -8.72381e-05 0.00142213 -0.00094762 -0.000175155 0.000173611 0.00244173 0.00124777 -0.000235973 -0.00159981 -0.000328609 -0.000927646 0.000554706 0.000283467 -0.000315994 -2.12168e-05 0.000391052 -0.000146988 -0.000559953 -0.000129367 8.9308e-05 0.000258117 
1514.45 0 -0.000291073 0.101362 9.63326e-05 -0.000224244 -0.0208958 -0.000228813 -0.000828503 0.00114672 0.00240575 -0.397767 -0.000720571 -4.49974e-05 0.00141365 -0.000967247 -0.000152153 0.000193271 0.00246001 0.00133218 -0.000206882 -0.00157579 -0.000328232 -0.000930279 0.000557218 0.000323951 -0.000316539 -1.97086e-05 0.000382416 -0.000145899 -0.000557459 -0.000144197 8.48477e-05 0.000244335 
1514.8 0 -0.000264008 0.10211 9.98395e-05 -0.000217908 -0.00679653 -0.000108435 -0.000808951 0.00113324 0.00235354 -0.394495 -0.000742617 -8.0615e-06 0.00140098 -0.000988115 -0.000127998 0.000215983 0.00247738 0.00141538 -0.000177489 -0.00155135 -0.000327116 -0.000932182 0.000558909 0.000363746 -0.000317429 -1.83711e-05 0.000372883 -0.000144673 -0.000554372 -0.000158495 8.01309e-05 0.000229912 
1515.15 0 -0.000236619 0.10273 0.000102724 -0.000209798 0.00715529 1.81205e-06 -0.000788458 0.0011199 0.00229153 -0.390735 -0.000765471 2.60157e-05 0.00138523 -0.00101029 -0.00010252 0.000239872 0.00249569 0.00149684 -0.000148012 -0.00152439 -0.000326237 -0.000933298 0.000559496 0.000403475 -0.000319206 -1.71506e-05 0.000362995 -0.000142869 -0.000550316 -0.000171844 7.54524e-05 0.000215448 
1515.5 0 -0.000208399 0.103224 0.000105113 -0.000200013 0.0209418 0.000102696 -0.000765758 0.00110771 0.00222195 -0.386499 -0.000787379 5.90108e-05 0.0013679 -0.00103276 -7.58363e-05 0.000263405 0.00251534 0.0015773 -0.000118694 -0.00149507 -0.000325989 -0.000933497 0.000559552 0.000443349 -0.000321689 -1.62143e-05 0.000352913 -0.000140014 -0.000544699 -0.000184053 7.09979e-05 0.000201275 
1515.85 0 -0.000179139 0.103592 0.00010676 -0.000189542 0.0345457 0.000196569 -0.000741771 0.00109576 0.00214524 -0.381798 -0.000807692 9.0776e-05 0.0013485 -0.00105506 -4.87344e-05 0.000286992 0.00253603 0.00165699 -8.88796e-05 -0.00146517 -0.000325447 -0.000932603 0.000559857 0.000483229 -0.000324403 -1.61553e-05 0.000342575 -0.000136447 -0.000537882 -0.000196023 6.69984e-05 0.000187291 
1516.2 0 -0.000149745 0.103835 0.000107531 -0.000179064 0.0479503 0.000284156 -0.000719074 0.00108305 0.00206095 -0.376641 -0.000827609 0.00012004 0.00132618 -0.00107669 -2.11615e-05 0.000312709 0.00255905 0.00173422 -5.91325e-05 -0.00143624 -0.000324114 -0.000930421 0.000559793 0.000523565 -0.000327287 -1.73272e-05 0.000331662 -0.000133095 -0.000530759 -0.000208166 6.3439e-05 0.000173419 
1516.55 0 -0.000121801 0.103953 0.000108247 -0.000168189 0.0611398 0.000363648 -0.000698868 0.00106911 0.00197109 -0.371038 -0.000848849 0.000146715 0.00130071 -0.00109699 8.30239e-06 0.000342135 0.00258503 0.00180788 -3.11234e-05 -0.00140848 -0.000322257 -0.000926955 0.000558315 0.000564877 -0.000330454 -1.98011e-05 0.000320037 -0.000129644 -0.000523204 -0.000219403 6.04404e-05 0.00015902 
1516.9 0 -9.55324e-05 0.103945 0.000109564 -0.000156677 0.0740994 0.000432636 -0.000680334 0.0010527 0.00187913 -0.365002 -0.000871964 0.000173286 0.00127106 -0.00111543 4.01598e-05 0.000374512 0.00261241 0.00187885 -3.99456e-06 -0.00138083 -0.000319673 -0.000921882 0.000555268 0.000606215 -0.000333601 -2.33165e-05 0.000307787 -0.000125055 -0.000514977 -0.000229257 5.85392e-05 0.000143896 
1517.25 0 -6.94884e-05 0.103814 0.000111092 -0.000145148 0.0868155 0.000490825 -0.000661534 0.00103084 0.00178772 -0.358543 -0.000896519 0.000201591 0.00123697 -0.00113022 7.36984e-05 0.000407474 0.00263891 0.00194796 2.3763e-05 -0.00135257 -0.000315655 -0.000915242 0.000551338 0.000646479 -0.000336428 -2.70935e-05 0.000295191 -0.000120232 -0.000506398 -0.000238523 5.81644e-05 0.000128556 
1517.6 0 -4.25385e-05 0.10356 0.000112249 -0.000134033 0.0992731 0.000540726 -0.000641133 0.00100174 0.00169829 -0.351671 -0.000922398 0.000229746 0.00120038 -0.00113872 0.00010879 0.000439507 0.0026628 0.00201594 5.01188e-05 -0.00132435 -0.000310417 -0.000908242 0.00054741 0.000686214 -0.00033884 -3.05894e-05 0.000282656 -0.000116642 -0.000497362 -0.000248064 5.85943e-05 0.000113148 
1517.95 0 -1.50656e-05 0.103184 0.000112952 -0.000123317 0.111455 0.000585521 -0.000619507 0.000967106 0.00161166 -0.3444 -0.000949078 0.000254897 0.00116307 -0.00114045 0.000146185 0.000471484 0.00268425 0.00208447 7.3153e-05 -0.00129641 -0.000304932 -0.000901959 0.0005438 0.000725966 -0.000340889 -3.44197e-05 0.000270163 -0.000113315 -0.000487438 -0.000258227 5.86829e-05 9.78067e-05 
1518.3 0 1.17611e-05 0.102686 0.000113521 -0.000113467 0.123347 0.00062707 -0.00059811 0.000928942 0.001528 -0.336742 -0.000974883 0.000277024 0.00112454 -0.00113795 0.000185783 0.000505834 0.002706 0.00215408 9.43585e-05 -0.00126693 -0.000299495 -0.000895893 0.000540225 0.00076488 -0.000342277 -3.96508e-05 0.000257403 -0.000108417 -0.000476396 -0.000268836 5.81771e-05 8.29112e-05 
1518.65 0 3.70429e-05 0.102067 0.000113847 -0.000104848 0.134936 0.000666047 -0.000578833 0.000886506 0.00144662 -0.328712 -0.000998587 0.000298448 0.00108309 -0.0011331 0.000225891 0.000544106 0.00273123 0.00222282 0.000115947 -0.00123379 -0.000293775 -0.000889254 0.00053608 0.000802182 -0.000342208 -4.6572e-05 0.000244374 -0.000101659 -0.000463903 -0.00027951 5.73025e-05 6.90637e-05 
1519 0 6.07062e-05 0.101329 0.00011372 -9.69364e-05 0.146207 0.000701701 -0.000563946 0.000838209 0.00136681 -0.320323 -0.00101985 0.000321092 0.00103733 -0.0011242 0.000264407 0.000585656 0.00276134 0.00228783 0.000138032 -0.00119688 -0.000287735 -0.000881994 0.000530568 0.000838788 -0.000340717 -5.45823e-05 0.000231344 -9.36833e-05 -0.000449672 -0.000290735 5.6203e-05 5.67773e-05 
1519.35 0 8.3838e-05 0.100473 0.000113676 -8.89771e-05 0.157146 0.000733133 -0.000554885 0.000784033 0.00128802 -0.311587 -0.00103756 0.000345367 0.000986563 -0.00110724 0.000299333 0.000629508 0.00279501 0.00234681 0.000159046 -0.001158 -0.000281841 -0.000874362 0.000523241 0.000876052 -0.000338465 -6.30875e-05 0.000218524 -8.45753e-05 -0.000433789 -0.000303368 5.46217e-05 4.55308e-05 
1519.7 0 0.000106941 0.0994987 0.000113997 -8.01154e-05 0.167743 0.000759673 -0.0005514 0.00072567 0.00120956 -0.302519 -0.0010499 0.000371021 0.000930827 -0.00108001 0.000328805 0.000676369 0.00282818 0.0023993 0.000177639 -0.00111848 -0.000276035 -0.000866503 0.000513919 0.000914121 -0.000335469 -7.21102e-05 0.000205462 -7.44318e-05 -0.000416513 -0.000317397 5.20089e-05 3.40898e-05 
1520.05 0 0.000129717 0.0984098 0.000114263 -6.95182e-05 0.177988 0.000778758 -0.000552503 0.000664708 0.00113214 -0.293133 -0.00105711 0.000398102 0.00087094 -0.00104501 0.000351518 0.000727196 0.00285753 0.00244625 0.00019353 -0.00107798 -0.000269545 -0.000857949 0.000502381 0.000952703 -0.000330916 -8.20256e-05 0.000191506 -6.36869e-05 -0.000398359 -0.000332201 4.85578e-05 2.16241e-05 
1520.4 0 0.00015244 0.0972099 0.000114335 -5.7461e-05 0.187868 0.000788735 -0.000556456 0.000601436 0.00105787 -0.283441 -0.00106096 0.000428304 0.000808555 -0.00100676 0.000368098 0.000781389 0.00288371 0.00248776 0.000207469 -0.00103658 -0.000262221 -0.000848365 0.000489123 0.00099199 -0.000324753 -9.30547e-05 0.000176834 -5.23925e-05 -0.000379872 -0.000347601 4.49538e-05 8.47888e-06 
1520.75 0 0.000175559 0.095902 0.000114628 -4.50744e-05 0.197369 0.000791392 -0.000560812 0.000536141 0.000987211 -0.273462 -0.00106264 0.000463383 0.000745398 -0.000966116 0.000380446 0.000837285 0.00290991 0.00252315 0.000221091 -0.000996814 -0.000254344 -0.000838056 0.000475225 0.00103209 -0.000317682 -0.000104616 0.000161991 -3.99872e-05 -0.000361186 -0.000363964 4.17661e-05 -5.02274e-06 
1521.1 0 0.000198823 0.0944882 0.000115212 -3.29586e-05 0.20648 0.000788996 -0.000564943 0.000469402 0.000918414 -0.263212 -0.00106352 0.000501575 0.000682461 -0.000919876 0.000390902 0.000894073 0.00293713 0.002552 0.00023659 -0.000961652 -0.000245539 -0.000827414 0.000460542 0.00107226 -0.000310425 -0.000116208 0.00014684 -2.64121e-05 -0.000342126 -0.00038131 3.91625e-05 -1.8507e-05 
1521.45 0 0.000220999 0.0929703 0.000115413 -2.04866e-05 0.215192 0.000781348 -0.000570755 0.000402087 0.000851163 -0.25271 -0.00106406 0.00053925 0.000620173 -0.000865294 0.000402764 0.000953104 0.00296182 0.0025742 0.000254594 -0.000931946 -0.000235711 -0.000816958 0.000443798 0.00111138 -0.000303788 -0.000128168 0.000130972 -1.29498e-05 -0.000322782 -0.000398877 3.70146e-05 -3.19895e-05 
1521.8 0 0.00024108 0.0913504 0.00011478 -6.83365e-06 0.2235 0.000767041 -0.000579671 0.000336067 0.000787462 -0.241973 -0.0010627 0.000575038 0.000559221 -0.000802406 0.000418095 0.00101612 0.00297896 0.00259025 0.000272936 -0.000906542 -0.000225873 -0.000806558 0.000424467 0.00114853 -0.000298115 -0.000141007 0.000114808 -3.97904e-07 -0.000303369 -0.000416452 3.5019e-05 -4.61601e-05 
1522.15 0 0.000259075 0.0896316 0.000113558 8.18385e-06 0.231399 0.000746438 -0.000590414 0.000272806 0.000729136 -0.231019 -0.00105785 0.000610236 0.000499067 -0.000733415 0.000435984 0.00108311 0.00298715 0.00260155 0.000289996 -0.000884419 -0.000216899 -0.000795702 0.00040325 0.00118323 -0.000292746 -0.000155076 9.9177e-05 1.23013e-05 -0.000283572 -0.000434307 3.27158e-05 -6.1498e-05 
1522.5 0 0.000274696 0.0878178 0.000112032 2.43242e-05 0.238879 0.000721335 -0.000600968 0.000212001 0.000675968 -0.219863 -0.00105041 0.000645635 0.000437238 -0.000661081 0.000453433 0.00115213 0.00298952 0.00260911 0.000306561 -0.000865578 -0.000208386 -0.000784397 0.000381204 0.00121639 -0.000286923 -0.000170365 8.41627e-05 2.64738e-05 -0.000263001 -0.000452401 3.014e-05 -7.76762e-05 
1522.85 0 0.000287253 0.085912 0.000110246 4.11439e-05 0.245931 0.000692124 -0.000611267 0.000152814 0.000627312 -0.208524 -0.0010429 0.000679913 0.000372163 -0.000587213 0.00046803 0.00122075 0.00299018 0.00261301 0.000324331 -0.000850614 -0.0001995 -0.000773169 0.000358355 0.00125013 -0.000281413 -0.000186191 6.93369e-05 4.24691e-05 -0.0002417 -0.00047071 2.76702e-05 -9.38729e-05 
1523.2 0 0.000297398 0.0839173 0.000108087 5.79485e-05 0.252548 0.000659147 -0.000622114 9.51801e-05 0.000584634 -0.197022 -0.00103609 0.000710976 0.000305133 -0.000512351 0.000479717 0.00128829 0.0029913 0.00261437 0.000344176 -0.000839094 -0.000189918 -0.000762284 0.000334369 0.00128467 -0.000277021 -0.000202172 5.39604e-05 5.92573e-05 -0.000220076 -0.000489413 2.55264e-05 -0.000109176 
1523.55 0 0.000306051 0.0818374 0.000105839 7.46631e-05 0.258727 0.000624058 -0.00063364 3.94798e-05 0.000550252 -0.185379 -0.00102965 0.000737417 0.000238339 -0.000435926 0.000489816 0.00135541 0.00299193 0.00261541 0.000364664 -0.000828956 -0.000179815 -0.000751533 0.000309614 0.00131791 -0.00027342 -0.00021888 3.79141e-05 7.57855e-05 -0.000198434 -0.00050834 2.40092e-05 -0.000122931 
1523.9 0 0.000313292 0.0796757 0.000103653 9.1781e-05 0.264464 0.000588075 -0.000646088 -1.41959e-05 0.000525154 -0.173611 -0.00102369 0.000759207 0.000171369 -0.0003566 0.00049916 0.00142219 0.00298855 0.00261725 0.000382734 -0.000818309 -0.000170054 -0.00074073 0.00028518 0.00134837 -0.000270266 -0.000236926 2.21114e-05 9.1966e-05 -0.000176373 -0.00052747 2.33561e-05 -0.000135017 
1524.25 0 0.000318609 0.0774351 0.000101252 0.000109654 0.269755 0.000551973 -0.000658951 -6.65985e-05 0.000508349 -0.161734 -0.00101763 0.000777521 0.000102548 -0.000273417 0.000508509 0.00148777 0.00297833 0.00261973 0.000396003 -0.000806661 -0.000161299 -0.000730113 0.000261894 0.00137643 -0.000267523 -0.000256113 7.08694e-06 0.000107276 -0.000153271 -0.000547161 2.33845e-05 -0.000145867 
1524.6 0 0.000321267 0.0751187 9.88915e-05 0.000127999 0.274597 0.000516106 -0.000670004 -0.00011863 0.00049892 -0.149766 -0.00101013 0.000793497 3.17546e-05 -0.000187321 0.000518549 0.00155098 0.00296034 0.00262259 0.000404699 -0.000795613 -0.00015308 -0.000720164 0.000239611 0.0014027 -0.00026439 -0.000275645 -7.51098e-06 0.000120437 -0.000129103 -0.000567697 2.36743e-05 -0.000156764 
1524.95 0 0.00032117 0.0727297 9.70338e-05 0.000146106 0.278986 0.000481404 -0.000677087 -0.00017071 0.000497192 -0.137726 -0.00100134 0.000807191 -4.03602e-05 -9.92376e-05 0.000527947 0.00161101 0.00293559 0.00262572 0.000410718 -0.000786559 -0.000144592 -0.000710758 0.000218462 0.00142724 -0.000259222 -0.000294883 -2.26379e-05 0.000130731 -0.000103907 -0.00058863 2.39268e-05 -0.000168702 
1525.3 0 0.000319165 0.0702714 9.55254e-05 0.000164166 0.28292 0.000450271 -0.000680296 -0.000222794 0.000502986 -0.125631 -0.000993063 0.000818416 -0.000113665 -9.42253e-06 0.000534386 0.00166798 0.00290556 0.00262906 0.000415588 -0.000779214 -0.000135163 -0.000701592 0.000198365 0.00145029 -0.00025113 -0.000313429 -3.8496e-05 0.000138873 -7.77772e-05 -0.000608452 2.38029e-05 -0.000180634 
1525.65 0 0.000316607 0.0677468 9.37295e-05 0.000182529 0.286401 0.000425136 -0.00068278 -0.000274124 0.000514938 -0.113501 -0.000987345 0.000827095 -0.000188473 8.09778e-05 0.000537962 0.00172266 0.00287079 0.00263186 0.000420398 -0.00077368 -0.000124464 -0.000692508 0.000178509 0.00147091 -0.000241336 -0.000331031 -5.46686e-05 0.000145929 -5.10446e-05 -0.000626398 2.32033e-05 -0.000190771 
1526 0 0.000314707 0.0651599 9.11959e-05 0.000200978 0.28943 0.000407626 -0.000688481 -0.000324766 0.000529787 -0.10135 -0.000984689 0.00083294 -0.000265275 0.000170472 0.000541243 0.00177541 0.00283172 0.0026326 0.00042569 -0.000770006 -0.000113304 -0.000682643 0.00015884 0.00148798 -0.000232081 -0.000347971 -7.05614e-05 0.000152109 -2.40287e-05 -0.000642875 2.23413e-05 -0.000199317 
1526.35 0 0.000313992 0.0625154 8.755e-05 0.000218491 0.29201 0.000398105 -0.000698357 -0.000375498 0.00054333 -0.0891951 -0.000983914 0.000835945 -0.000344387 0.00025691 0.000545544 0.00182557 0.00278937 0.00262934 0.00043136 -0.000767483 -0.000103217 -0.000671865 0.000139313 0.00150278 -0.000223986 -0.000364561 -8.56462e-05 0.000157143 3.08064e-06 -0.000658203 2.16673e-05 -0.000207639 
1526.7 0 0.000314507 0.0598169 8.31277e-05 0.000234037 0.294143 0.00039499 -0.000709661 -0.000425193 0.000553179 -0.0770515 -0.000984002 0.000836661 -0.000424758 0.000339282 0.000550072 0.00187141 0.00274436 0.00262109 0.000436837 -0.000765205 -9.48748e-05 -0.000661293 0.000118908 0.00151767 -0.000215984 -0.000380561 -0.000100272 0.000160825 3.02315e-05 -0.000672577 2.15726e-05 -0.000216028 
1527.05 0 0.000316269 0.0570669 7.89637e-05 0.000248244 0.29583 0.000396394 -0.000719868 -0.000470876 0.000559418 -0.0649376 -0.000985128 0.00083588 -0.000506324 0.000417814 0.00055341 0.00191114 0.0026957 0.00260848 0.000441316 -0.000762296 -8.72804e-05 -0.00065105 9.73829e-05 0.00153328 -0.000207602 -0.000395505 -0.000115121 0.000163953 5.76408e-05 -0.00068671 2.18208e-05 -0.00022436 
1527.4 0 0.000318654 0.054268 7.48973e-05 0.000261741 0.297074 0.000401737 -0.000729576 -0.000510883 0.000562904 -0.0528722 -0.000987412 0.000833684 -0.000590464 0.000491691 0.000554651 0.00194437 0.00264406 0.00259268 0.000444679 -0.000757981 -7.92985e-05 -0.000640047 7.59643e-05 0.00154795 -0.00019912 -0.000408962 -0.000130043 0.00016768 8.53599e-05 -0.000701071 2.16547e-05 -0.000232423 
1527.75 0 0.000320435 0.0514244 7.02072e-05 0.000274247 0.297879 0.000410418 -0.000741107 -0.000546109 0.000563325 -0.0408714 -0.000989757 0.000829892 -0.000677117 0.000562142 0.000553474 0.00197261 0.00259154 0.00257393 0.000446607 -0.00075321 -7.08012e-05 -0.000628026 5.57159e-05 0.00155951 -0.000190005 -0.000420854 -0.000144425 0.000171698 0.000113323 -0.00071465 2.0704e-05 -0.000240069 
1528.1 0 0.00032105 0.0485411 6.49128e-05 0.000286782 0.29825 0.000419929 -0.000755375 -0.000578736 0.00055917 -0.0289485 -0.000990821 0.00082463 -0.000765331 0.000633097 0.000549367 0.001997 0.00253692 0.00255195 0.000445518 -0.000750287 -6.25303e-05 -0.000615462 3.66864e-05 0.00156753 -0.000179125 -0.000431639 -0.000158633 0.000174988 0.000141931 -0.000726376 1.93459e-05 -0.000247338 
1528.45 0 0.000321555 0.0456221 5.93603e-05 0.00030058 0.298189 0.00042802 -0.000770084 -0.000609753 0.000549604 -0.017117 -0.000989134 0.000818602 -0.00085439 0.000706713 0.000541843 0.00201805 0.00247752 0.00252576 0.000440733 -0.000749135 -5.48469e-05 -0.000602707 1.8639e-05 0.00157293 -0.000166246 -0.000441705 -0.000173845 0.000177413 0.000170757 -0.000736669 1.76007e-05 -0.000254144 
1528.8 0 0.000322645 0.0426709 5.34164e-05 0.00031523 0.2977 0.000435555 -0.000782397 -0.000637194 0.000534286 -0.00539337 -0.000983048 0.000812833 -0.000943305 0.000782955 0.000531332 0.00203653 0.00241281 0.00249329 0.000434682 -0.000747134 -4.67183e-05 -0.000589568 2.07535e-06 0.00157647 -0.000151591 -0.000451012 -0.000190306 0.000179075 0.000198537 -0.000746341 1.52921e-05 -0.000260281 
1529.15 0 0.000323462 0.0396925 4.68537e-05 0.000329605 0.296787 0.000444558 -0.000791984 -0.000658987 0.000512624 0.00620364 -0.000972294 0.000807456 -0.00103059 0.000861482 0.000519447 0.00205202 0.0023448 0.0024527 0.000430682 -0.000741813 -3.68198e-05 -0.000575351 -1.2894e-05 0.00157838 -0.000135276 -0.000459155 -0.000207303 0.000179414 0.000224828 -0.000755755 1.27989e-05 -0.000265336 
1529.5 0 0.000322977 0.036693 4.03014e-05 0.000342861 0.295456 0.000455435 -0.000800128 -0.000676366 0.000484307 0.0176553 -0.000957344 0.000801741 -0.00111547 0.000942908 0.000507412 0.00206354 0.00227654 0.00240357 0.000430104 -0.000732201 -2.5718e-05 -0.00055949 -2.67686e-05 0.00157897 -0.000117305 -0.000465968 -0.000223962 0.000177921 0.000250259 -0.000764972 1.01065e-05 -0.000269342 
1529.85 0 0.00032108 0.033677 3.41396e-05 0.000355158 0.293716 0.000466821 -0.000806604 -0.000692645 0.000449256 0.0289457 -0.000938899 0.00079573 -0.00119834 0.00102768 0.000494015 0.00207095 0.00220905 0.00234657 0.000432677 -0.000719729 -1.54995e-05 -0.000542311 -4.00387e-05 0.001578 -9.76758e-05 -0.000471492 -0.000239623 0.000175332 0.000275097 -0.000773741 6.67535e-06 -0.000272587 
1530.2 0 0.000318342 0.0306488 2.7971e-05 0.000367271 0.291575 0.000476624 -0.000809176 -0.000708569 0.000408447 0.0400624 -0.000918784 0.000789479 -0.00127779 0.00111336 0.000478219 0.00207344 0.00214108 0.00228183 0.000438253 -0.00070608 -6.66222e-06 -0.000524764 -5.36964e-05 0.00157515 -7.70751e-05 -0.000475339 -0.000254368 0.000172545 0.000298796 -0.000780879 2.56887e-06 -0.000274854 
1530.55 0 0.000315144 0.0276131 2.19084e-05 0.000379551 0.289039 0.000483079 -0.000805569 -0.000721339 0.000364205 0.0509929 -0.000898614 0.000782289 -0.0013511 0.00119671 0.000460758 0.00206968 0.00207142 0.0022094 0.000446611 -0.000689563 2.35683e-06 -0.000506966 -6.82555e-05 0.00157073 -5.63926e-05 -0.000477262 -0.000268977 0.000169755 0.000320881 -0.000785504 -1.66048e-06 -0.000276441 
1530.9 0 0.000311686 0.0245737 1.60571e-05 0.000391509 0.286116 0.000485357 -0.000795967 -0.000729672 0.00031866 0.0617224 -0.00087817 0.000773966 -0.00141764 0.00127795 0.000441494 0.00206 0.00199915 0.00212983 0.000458373 -0.000666438 1.35625e-05 -0.000487866 -8.31161e-05 0.00156519 -3.54545e-05 -0.00047735 -0.0002842 0.00016723 0.000341212 -0.000788419 -5.68276e-06 -0.000277414 
1531.25 0 0.0003085 0.0215328 9.93793e-06 0.000402944 0.282814 0.000484194 -0.000783115 -0.00073754 0.000272127 0.0722353 -0.000857081 0.000764747 -0.00147814 0.00136023 0.000420176 0.00204611 0.00192242 0.00204377 0.000473826 -0.000636327 2.68855e-05 -0.000466895 -9.74556e-05 0.00155873 -1.3497e-05 -0.000475955 -0.000299938 0.000164508 0.000359534 -0.000790912 -9.57496e-06 -0.000277271 
1531.6 0 0.00030587 0.0184935 3.61486e-06 0.000414387 0.279147 0.000481062 -0.000767917 -0.000749547 0.000223829 0.0825187 -0.000835989 0.000754483 -0.00153329 0.00144462 0.000397628 0.00202893 0.00183842 0.00195206 0.000491294 -0.000603348 4.01633e-05 -0.000445019 -0.000111442 0.00155029 9.39022e-06 -0.000473706 -0.00031577 0.00016177 0.000375924 -0.000793285 -1.31311e-05 -0.000275949 
1531.95 0 0.000304051 0.0154612 -2.20884e-06 0.000425854 0.275129 0.000476879 -0.000748848 -0.000765061 0.000174182 0.0925654 -0.000814301 0.000742777 -0.00158436 0.00152938 0.000374728 0.00200725 0.00174542 0.00185714 0.00051047 -0.000570941 5.22289e-05 -0.000423241 -0.000125295 0.00153893 3.20635e-05 -0.000470991 -0.00033201 0.000160137 0.000391529 -0.000795413 -1.58122e-05 -0.000273747 
1532.3 0 0.00030339 0.0124408 -7.61746e-06 0.000436744 0.270766 0.000472132 -0.000726785 -0.000781212 0.000122395 0.102369 -0.000790674 0.000729755 -0.00163277 0.00161329 0.000351755 0.00197901 0.00164509 0.00176183 0.000533184 -0.000538524 6.31039e-05 -0.000400909 -0.00013853 0.00152556 5.37235e-05 -0.000467832 -0.000348784 0.000159682 0.000406672 -0.000797062 -1.77153e-05 -0.000271511 
1532.65 0 0.000303595 0.00943577 -1.28951e-05 0.000446917 0.266064 0.000466361 -0.000705316 -0.000798769 6.57631e-05 0.11192 -0.00076604 0.000715464 -0.00167843 0.00169566 0.000328939 0.0019435 0.00154106 0.00166656 0.000559556 -0.000503839 7.23294e-05 -0.000377087 -0.000151336 0.00151166 7.46148e-05 -0.000463622 -0.00036547 0.000160121 0.00042081 -0.000797481 -1.89728e-05 -0.000269317 
1533 0 0.0003046 0.00644861 -1.76872e-05 0.000456607 0.261031 0.000459241 -0.000687342 -0.000820625 3.86007e-06 0.121209 -0.000742958 0.000698381 -0.00172097 0.00177365 0.000308217 0.00190252 0.00143606 0.00157097 0.000587571 -0.00046606 8.00123e-05 -0.000351802 -0.000164241 0.00149735 9.51448e-05 -0.000458068 -0.000381821 0.000162277 0.00043403 -0.000796245 -1.96522e-05 -0.000266404 
1533.35 0 0.000306228 0.00348306 -2.2007e-05 0.000465608 0.255681 0.000451534 -0.000672833 -0.000847563 -6.14398e-05 0.130226 -0.000722813 0.000676546 -0.00176083 0.00184454 0.000291636 0.00185935 0.00133204 0.00147618 0.000615812 -0.000426775 8.70925e-05 -0.000325713 -0.00017698 0.00148227 0.00011576 -0.000451895 -0.000397797 0.000166906 0.000446942 -0.000793648 -1.98165e-05 -0.000262724 
1533.7 0 0.000307311 0.000542893 -2.66132e-05 0.000473589 0.250022 0.000442029 -0.000659785 -0.000878499 -0.00012869 0.138963 -0.000705628 0.000649915 -0.00179818 0.00190829 0.000279408 0.00181578 0.00123016 0.00138369 0.000643335 -0.000388599 9.43826e-05 -0.000299163 -0.000189364 0.00146641 0.00013661 -0.000446046 -0.00041336 0.000173272 0.000459336 -0.000789709 -1.98114e-05 -0.000258203 
1534.05 0 0.000307564 -0.00236968 -3.21593e-05 0.000480505 0.244068 0.000427872 -0.000647374 -0.000913617 -0.000197112 0.14741 -0.000690859 0.000620035 -0.00183229 0.00196534 0.000271006 0.00177191 0.00113093 0.00129258 0.000668721 -0.000352763 0.000102517 -0.000272266 -0.000201898 0.00144923 0.00015718 -0.000440984 -0.000428326 0.000180567 0.00047072 -0.000783986 -2.00836e-05 -0.000252339 
1534.4 0 0.000308013 -0.0052518 -3.85417e-05 0.000486084 0.237833 0.000408526 -0.00063667 -0.00095367 -0.00026622 0.155557 -0.000677693 0.000588764 -0.00186239 0.00201561 0.000265489 0.00172757 0.00103459 0.00120179 0.000691528 -0.000319378 0.000111992 -0.000245856 -0.000214863 0.0014305 0.000176503 -0.000436584 -0.000441813 0.000188729 0.000481585 -0.000776808 -2.04758e-05 -0.000245235 
1534.75 0 0.000309648 -0.00809815 -4.52198e-05 0.000489639 0.231333 0.000386422 -0.000629523 -0.000998547 -0.000335634 0.163396 -0.000665008 0.000557393 -0.00188844 0.00205979 0.000261795 0.00168194 0.000941503 0.00111265 0.000712594 -0.000288018 0.000122214 -0.00022012 -0.000227808 0.00141098 0.000194191 -0.000431911 -0.000453496 0.000197255 0.000492495 -0.000769329 -2.10663e-05 -0.000237596 
1535.1 0 0.000312626 -0.0109045 -5.17016e-05 0.00049099 0.224582 0.000364814 -0.000627301 -0.00104822 -0.000405661 0.170919 -0.000652633 0.000526499 -0.00191107 0.00209945 0.000258303 0.00163423 0.000851111 0.00102622 0.000731132 -0.000256323 0.000131948 -0.000194656 -0.000240289 0.00139088 0.000211187 -0.000426277 -0.000463697 0.000205062 0.000503431 -0.000762039 -2.26043e-05 -0.000230092 
1535.45 0 0.000316121 -0.0136692 -5.8005e-05 0.000491384 0.217592 0.000343979 -0.000629969 -0.00110227 -0.000477409 0.17812 -0.000642156 0.000496961 -0.00193143 0.00213591 0.000252762 0.00158393 0.000761206 0.000941508 0.000744736 -0.000222277 0.00014081 -0.000169111 -0.000252489 0.00136915 0.000228161 -0.000419958 -0.000471926 0.000212252 0.000514048 -0.000754502 -2.53685e-05 -0.000222856 
1535.8 0 0.000319373 -0.0163892 -6.45039e-05 0.000492492 0.210374 0.000320982 -0.000635779 -0.00116012 -0.000551826 0.184997 -0.00063471 0.000470114 -0.00194961 0.00216961 0.000244447 0.00152983 0.000668635 0.000856413 0.000753402 -0.000185868 0.000149201 -0.000142964 -0.000265064 0.0013453 0.000245037 -0.000413468 -0.00047748 0.000219516 0.000524133 -0.000746584 -2.96837e-05 -0.000215736 
1536.15 0 0.000322063 -0.0190599 -7.09015e-05 0.000494552 0.20294 0.000292986 -0.00064264 -0.0012209 -0.000628665 0.191545 -0.000631293 0.000446834 -0.001964 0.00220004 0.000234462 0.00147084 0.000571922 0.000770258 0.000760103 -0.00014722 0.000157696 -0.000116186 -0.000278739 0.00132085 0.00026213 -0.000406869 -0.00048061 0.000226205 0.000534052 -0.000738943 -3.55672e-05 -0.000209075 
1536.5 0 0.000323884 -0.0216773 -7.67002e-05 0.000497121 0.195302 0.000258744 -0.000649978 -0.00128324 -0.000705808 0.197755 -0.000633367 0.000426709 -0.00197408 0.00222533 0.000223669 0.00140714 0.0004727 0.000684531 0.000766796 -0.000105626 0.000166112 -8.89719e-05 -0.000293758 0.00129626 0.000279371 -0.000399529 -0.000481956 0.000231317 0.000543661 -0.000731209 -4.15896e-05 -0.000203305 
1536.85 0 0.000325214 -0.0242374 -8.2172e-05 0.000499743 0.187478 0.000218338 -0.000658448 -0.00134665 -0.000780973 0.203617 -0.000640484 0.000407359 -0.0019806 0.00224284 0.000211984 0.00133989 0.000373048 0.000599598 0.000772056 -6.03345e-05 0.000173971 -6.1515e-05 -0.000308986 0.00126967 0.000296637 -0.000390928 -0.000481667 0.000235479 0.000551927 -0.000721688 -4.63728e-05 -0.000198511 
1537.2 0 0.000327032 -0.0267364 -8.7557e-05 0.000501221 0.179481 0.000173106 -0.000667851 -0.00141163 -0.000854964 0.209129 -0.000651326 0.000386659 -0.00198279 0.00225316 0.00019927 0.00127043 0.00027341 0.000514155 0.000774199 -1.133e-05 0.000181157 -3.35831e-05 -0.000322804 0.00124041 0.000314562 -0.000381689 -0.000479665 0.000239783 0.000558805 -0.00070963 -4.99763e-05 -0.000194232 
1537.55 0 0.000329303 -0.0291713 -9.22921e-05 0.000501076 0.171323 0.000123753 -0.000675694 -0.00147872 -0.000930168 0.214289 -0.000665226 0.000364835 -0.00197969 0.0022599 0.000185772 0.00119915 0.000172364 0.00042832 0.000772861 4.12118e-05 0.000187588 -4.29623e-06 -0.000334941 0.00121011 0.00033363 -0.000371873 -0.000476665 0.000243401 0.000565082 -0.00069554 -5.28769e-05 -0.000189406 
1537.9 0 0.000331096 -0.0315419 -9.61232e-05 0.000500111 0.163012 6.95586e-05 -0.000678847 -0.00154759 -0.00100635 0.219092 -0.000682078 0.000342431 -0.00197239 0.00226409 0.000171765 0.00112582 6.82843e-05 0.000343082 0.000766898 9.77338e-05 0.000193361 2.70906e-05 -0.000346322 0.00117978 0.000353954 -0.000361149 -0.000473297 0.000244441 0.000570598 -0.000680114 -5.57551e-05 -0.000183402 
1538.25 0 0.000331668 -0.0338479 -9.94987e-05 0.000498445 0.154567 1.00415e-05 -0.000674871 -0.0016159 -0.00108133 0.223534 -0.000702135 0.000319666 -0.00196238 0.00226352 0.000156704 0.00105152 -3.8514e-05 0.000258445 0.000755432 0.000157952 0.000198935 6.09965e-05 -0.000358344 0.0011488 0.000374806 -0.000350257 -0.000468978 0.000242598 0.000574831 -0.000663487 -5.95514e-05 -0.000176558 
1538.6 0 0.000331072 -0.0360873 -0.000102505 0.000495009 0.146004 -5.52164e-05 -0.000662728 -0.00168096 -0.00115393 0.227611 -0.000725069 0.000295119 -0.00194985 0.00225697 0.000139342 0.000978476 -0.000146016 0.000174107 0.00074092 0.000221882 0.00020517 9.78953e-05 -0.000371487 0.00111594 0.000395194 -0.00033978 -0.000464179 0.00023877 0.00057808 -0.000645641 -6.37268e-05 -0.000169522 
1538.95 0 0.000330154 -0.0382569 -0.000104902 0.000489886 0.13734 -0.000125799 -0.000643855 -0.00174331 -0.00122491 0.231326 -0.000751374 0.000266472 -0.00193414 0.00224598 0.000119807 0.000906807 -0.000251892 9.00495e-05 0.000726315 0.000291055 0.000212375 0.000138104 -0.000385116 0.00108057 0.000415444 -0.000329498 -0.000459723 0.000233669 0.000581222 -0.000626768 -6.72418e-05 -0.000162261 
1539.3 0 0.000329243 -0.0403534 -0.000107033 0.000484631 0.128585 -0.000199657 -0.000620855 -0.00180608 -0.0012948 0.234678 -0.000783406 0.000234753 -0.00191406 0.00223153 9.99958e-05 0.000834833 -0.000355689 7.42866e-06 0.000712316 0.000364714 0.000219778 0.00018057 -0.000398415 0.00104326 0.000435763 -0.000318439 -0.000454869 0.000227915 0.000584698 -0.000606499 -7.06666e-05 -0.000154869 
1539.65 0 0.000327245 -0.0423756 -0.000109431 0.000479697 0.119749 -0.000275462 -0.000595566 -0.00187087 -0.00136255 0.237667 -0.000822361 0.000202826 -0.001889 0.00221213 8.12612e-05 0.000761045 -0.000459515 -7.20184e-05 0.000697802 0.000439287 0.000226226 0.000223609 -0.000410298 0.00100414 0.000455009 -0.000305509 -0.000448886 0.000221261 0.000587693 -0.000584676 -7.53094e-05 -0.000147784 
1540 0 0.000323252 -0.0443227 -0.000111764 0.000473696 0.110846 -0.000353926 -0.000568866 -0.00193645 -0.00142592 0.240292 -0.000865938 0.000171338 -0.00186021 0.0021877 6.36966e-05 0.000684081 -0.000564785 -0.000147878 0.000680615 0.000512996 0.00023167 0.000266622 -0.000420263 0.000963069 0.000472195 -0.000290801 -0.00044206 0.000213788 0.000589435 -0.000562713 -8.15526e-05 -0.000140721 
1540.35 0 0.000317247 -0.0461934 -0.000113703 0.000465886 0.10189 -0.000435444 -0.000541261 -0.00200072 -0.00148118 0.242554 -0.000910398 0.00013974 -0.00182999 0.00216258 4.69824e-05 0.00060302 -0.000669625 -0.000220561 0.000659554 0.000587811 0.000237161 0.000310141 -0.000428388 0.000920304 0.000487777 -0.000275222 -0.000434741 0.000206248 0.000589951 -0.000541907 -8.87186e-05 -0.000133031 
1540.7 0 0.0003092 -0.0479861 -0.000115698 0.000457545 0.0928993 -0.000518552 -0.000512592 -0.0020642 -0.00152596 0.244455 -0.000953637 0.000107914 -0.00179867 0.00214037 3.13291e-05 0.000518287 -0.000771838 -0.000290754 0.000633767 0.000665186 0.000243075 0.000354496 -0.000434024 0.000875802 0.000502069 -0.000259054 -0.000426546 0.000198055 0.000589338 -0.000521949 -9.58183e-05 -0.0001241 
1541.05 0 0.000298759 -0.0496988 -0.0001173 0.000450093 0.0838885 -0.000602317 -0.000482678 -0.00212849 -0.00156095 0.246002 -0.000994135 7.72224e-05 -0.00176437 0.00211959 1.63283e-05 0.000430024 -0.000871892 -0.000358383 0.000601303 0.000743003 0.000249139 0.000398106 -0.000437015 0.000829018 0.000514839 -0.00024249 -0.000417225 0.000188144 0.000588355 -0.000501638 -0.00010208 -0.000113975 
1541.4 0 0.000286542 -0.0513297 -0.000117447 0.000443963 0.0748695 -0.000686473 -0.000451479 -0.00219307 -0.00158653 0.247195 -0.0010313 4.9148e-05 -0.00172679 0.00209638 6.94855e-07 0.000336655 -0.000972453 -0.000421034 0.000562362 0.000818451 0.000255377 0.0004398 -0.000438933 0.000780095 0.000526515 -0.000225235 -0.000407242 0.000177047 0.000587526 -0.000480742 -0.000106892 -0.0001032 
1541.75 0 0.000273641 -0.0528779 -0.000116333 0.000438512 0.0658526 -0.00076921 -0.000418936 -0.00225806 -0.00160133 0.248038 -0.00106572 2.2676e-05 -0.00168677 0.0020677 -1.56566e-05 0.000237007 -0.00107465 -0.000476902 0.000520216 0.000890724 0.00026187 0.000480128 -0.000440648 0.000729827 0.000537756 -0.000207057 -0.000397335 0.000165709 0.00058594 -0.000459538 -0.000109865 -9.18951e-05 
1542.1 0 0.000260506 -0.0543423 -0.000114284 0.000432941 0.05685 -0.000847805 -0.000385077 -0.00232456 -0.00160596 0.248531 -0.00109807 -3.48837e-06 -0.00164424 0.00203264 -3.2124e-05 0.000131869 -0.00117708 -0.000526489 0.000476197 0.00095935 0.00026778 0.000519383 -0.000441404 0.000678787 0.000549003 -0.000187992 -0.000387699 0.000154276 0.000583253 -0.000437518 -0.000110585 -8.0172e-05 
1542.45 0 0.000247536 -0.0557216 -0.000111556 0.00042658 0.0478752 -0.000920399 -0.000348825 -0.00239212 -0.00160416 0.248675 -0.00112905 -3.03465e-05 -0.00159941 0.00199299 -4.82335e-05 2.40148e-05 -0.0012785 -0.000570785 0.00042814 0.00102295 0.000272197 0.00055697 -0.000441298 0.000626582 0.000560199 -0.000167712 -0.00037788 0.000142605 0.000580011 -0.000414647 -0.000109602 -6.82326e-05 
1542.8 0 0.000235064 -0.0570148 -0.000108973 0.000418946 0.0389395 -0.000987546 -0.000309247 -0.00245863 -0.00159902 0.248476 -0.00115883 -5.88911e-05 -0.00155253 0.00195158 -6.25235e-05 -8.24036e-05 -0.00137839 -0.000610797 0.000374235 0.00108081 0.000275463 0.000591977 -0.000441362 0.000572948 0.000571356 -0.000146556 -0.000367326 0.000130469 0.000576305 -0.000391844 -0.000108411 -5.59813e-05 
1543.15 0 0.00022311 -0.0582215 -0.000106707 0.000410219 0.0300533 -0.00105102 -0.000268025 -0.00252028 -0.0015905 0.247939 -0.00118656 -8.89509e-05 -0.00150313 0.00190904 -7.24776e-05 -0.000185147 -0.00147498 -0.000647541 0.000315037 0.00113362 0.000277864 0.000623976 -0.000440933 0.000518362 0.000582883 -0.000125156 -0.00035541 0.00011791 0.00057215 -0.000369383 -0.000106999 -4.27566e-05 
1543.5 0 0.000211371 -0.0593411 -0.000104439 0.000401017 0.0212304 -0.00111141 -0.000228649 -0.0025734 -0.00157816 0.247066 -0.00121152 -0.000119241 -0.00145126 0.00186359 -7.60716e-05 -0.000285893 -0.0015674 -0.000680733 0.000251476 0.00118261 0.000278465 0.0006539 -0.000437865 0.000463251 0.000595025 -0.000104057 -0.000341511 0.000105652 0.000567769 -0.000346531 -0.000104236 -2.81039e-05 
1543.85 0 0.000199139 -0.0603723 -0.000102194 0.000391406 0.0124856 -0.0011688 -0.000191653 -0.00261822 -0.00156232 0.245864 -0.00123423 -0.000148055 -0.00139777 0.00181369 -7.3367e-05 -0.000386781 -0.00165712 -0.00070898 0.000184728 0.00122838 0.00027616 0.000683274 -0.000431921 0.000408083 0.000607635 -8.39133e-05 -0.000325803 9.45588e-05 0.000563249 -0.000323789 -0.000100458 -1.23341e-05 
1544.2 0 0.000185497 -0.0613143 -9.96012e-05 0.000381251 0.00383045 -0.00122385 -0.000154115 -0.00265711 -0.00154276 0.244342 -0.00125443 -0.00017473 -0.00134458 0.00175969 -6.59009e-05 -0.000485668 -0.00174505 -0.000732186 0.000117486 0.00127055 0.000271837 0.000712262 -0.000424735 0.000353812 0.000619546 -6.4597e-05 -0.000309053 8.49644e-05 0.000558594 -0.00030206 -9.64634e-05 4.19172e-06 
1544.55 0 0.000170053 -0.0621682 -9.70303e-05 0.000370771 -0.00472663 -0.00127809 -0.00011504 -0.0026912 -0.00151873 0.242505 -0.00127036 -0.000200056 -0.00129426 0.0017021 -5.54983e-05 -0.000579139 -0.0018311 -0.000752958 5.19273e-05 0.00130786 0.000267378 0.000740325 -0.000417554 0.000301563 0.000629432 -4.53195e-05 -0.000291471 7.67787e-05 0.000554045 -0.000281551 -9.12903e-05 2.06713e-05 
1544.9 0 0.000153364 -0.0629351 -9.53614e-05 0.000359541 -0.0131776 -0.00133257 -7.6222e-05 -0.00272113 -0.00148955 0.24036 -0.00128152 -0.000224838 -0.00124609 0.00164093 -4.45548e-05 -0.000667136 -0.00191404 -0.00077338 -1.14529e-05 0.00133878 0.000263127 0.00076672 -0.000409847 0.000251116 0.00063732 -2.58035e-05 -0.000273227 6.98546e-05 0.000550057 -0.0002628 -8.41763e-05 3.5979e-05 
1545.25 0 0.000136277 -0.0636142 -9.43386e-05 0.000346919 -0.0215126 -0.00138638 -3.89897e-05 -0.00274702 -0.00145604 0.23791 -0.00128967 -0.000249439 -0.0011975 0.00157826 -3.49819e-05 -0.000750488 -0.00199166 -0.000793615 -7.31834e-05 0.00136392 0.000258113 0.000790439 -0.000400185 0.00020128 0.000643687 -7.02689e-06 -0.000254577 6.29618e-05 0.000545741 -0.000246012 -7.55918e-05 4.9822e-05 
1545.6 0 0.000119238 -0.0642044 -9.31887e-05 0.000333913 -0.0297213 -0.00143765 -2.97515e-06 -0.00276894 -0.00142067 0.235166 -0.00129642 -0.000274251 -0.00114777 0.00151661 -2.65062e-05 -0.000827802 -0.0020642 -0.000813673 -0.000134993 0.0013855 0.000251737 0.000811583 -0.000388903 0.000151512 0.000648451 9.53334e-06 -0.000235018 5.4967e-05 0.000540197 -0.00023018 -6.62459e-05 6.22907e-05 
1545.95 0 0.000102039 -0.0647065 -9.16438e-05 0.0003221 -0.0377946 -0.00148602 3.32926e-05 -0.00278895 -0.00138461 0.232133 -0.00130277 -0.000299307 -0.00109786 0.00145417 -1.72646e-05 -0.000896357 -0.00213315 -0.000832265 -0.000197835 0.00140341 0.000243873 0.000830753 -0.000377936 0.00010227 0.000651469 2.32331e-05 -0.000213908 4.64215e-05 0.00053367 -0.000214248 -5.68888e-05 7.30296e-05 
1546.3 0 8.37405e-05 -0.0651226 -8.9731e-05 0.000311307 -0.0457221 -0.00153325 7.20975e-05 -0.00280925 -0.0013467 0.228819 -0.00130793 -0.000325539 -0.00104905 0.00138663 -6.24907e-06 -0.000954228 -0.00219689 -0.000848044 -0.000260961 0.00141431 0.000233791 0.000846972 -0.000367539 5.34441e-05 0.000652352 3.47944e-05 -0.000191092 3.82158e-05 0.000526485 -0.000197289 -4.79458e-05 8.21699e-05 
1546.65 0 6.42989e-05 -0.0654528 -8.72903e-05 0.000301196 -0.0534921 -0.00158033 0.0001145 -0.0028286 -0.00130545 0.22523 -0.00130878 -0.000355167 -0.00100197 0.00131246 6.6199e-06 -0.000999548 -0.00225341 -0.000860623 -0.000323236 0.00141526 0.000221675 0.000859346 -0.00035599 3.36189e-06 0.000651691 4.40326e-05 -0.000166967 3.09219e-05 0.000519018 -0.000178407 -3.9229e-05 9.08925e-05 
1547 0 4.42985e-05 -0.0656952 -8.41435e-05 0.000292069 -0.0610964 -0.0016261 0.000157006 -0.00284446 -0.00126055 0.221375 -0.00130377 -0.000389539 -0.000955848 0.00123211 2.18238e-05 -0.00102972 -0.00230305 -0.000869764 -0.000385289 0.00140747 0.000208839 0.000869081 -0.000342065 -4.82864e-05 0.000651076 5.00898e-05 -0.000142149 2.44052e-05 0.000511763 -0.000158377 -3.01442e-05 0.000100349 
1547.35 0 2.38127e-05 -0.0658502 -8.0222e-05 0.000283364 -0.0685278 -0.00166886 0.000195084 -0.00285507 -0.00121179 0.217263 -0.00129422 -0.000427397 -0.000909835 0.00114701 3.91097e-05 -0.00104403 -0.00234598 -0.000875947 -0.000449615 0.00139506 0.000195404 0.000876924 -0.00032554 -0.000100264 0.000650616 5.28024e-05 -0.00011649 1.83841e-05 0.000504945 -0.000138725 -2.09707e-05 0.000110272 
1547.7 0 2.62117e-06 -0.0659194 -7.58655e-05 0.000274417 -0.0757786 -0.00170684 0.000228109 -0.00285919 -0.00115942 0.2129 -0.0012818 -0.000465541 -0.000863971 0.00105989 5.72859e-05 -0.00104521 -0.00238222 -0.000881128 -0.000518279 0.00138005 0.000181238 0.000882351 -0.000307036 -0.000151666 0.000648813 5.2779e-05 -8.94315e-05 1.32103e-05 0.000498152 -0.000120269 -1.27576e-05 0.00011958 
1548.05 0 -1.91288e-05 -0.0659053 -7.15783e-05 0.000265072 -0.0828391 -0.00173847 0.000257265 -0.00285701 -0.00110376 0.208296 -0.001267 -0.000503342 -0.000819161 0.000973805 7.57333e-05 -0.00103627 -0.00241315 -0.000887647 -0.00059159 0.00136093 0.000167528 0.000885145 -0.000287656 -0.000202466 0.000644698 5.07519e-05 -6.1812e-05 9.52976e-06 0.000490827 -0.000103751 -5.96899e-06 0.000128156 
1548.4 0 -4.15649e-05 -0.0658094 -6.75827e-05 0.000256273 -0.0896984 -0.00176204 0.000282622 -0.00285006 -0.00104523 0.203459 -0.00124938 -0.000542515 -0.000775857 0.000891764 9.44575e-05 -0.00101846 -0.00244133 -0.000895781 -0.000668404 0.00133676 0.000155023 0.000885834 -0.000266914 -0.000252916 0.000638921 4.69797e-05 -3.49835e-05 6.85057e-06 0.00048304 -8.95267e-05 3.51943e-08 0.000136331 
1548.75 0 -6.44309e-05 -0.0656325 -6.35887e-05 0.000249204 -0.0963494 -0.00177721 0.000303557 -0.0028393 -0.000986403 0.198401 -0.00122957 -0.000583231 -0.000733442 0.000815034 0.00011283 -0.000991969 -0.00246875 -0.000903558 -0.000747517 0.00130851 0.000143138 0.000884928 -0.000243846 -0.000302752 0.00063286 4.14838e-05 -8.21585e-06 3.3313e-06 0.000474606 -7.66914e-05 5.84797e-06 0.00014448 
1549.1 0 -8.64522e-05 -0.0653779 -5.94105e-05 0.000243899 -0.102788 -0.00178596 0.000319991 -0.00282437 -0.0009308 0.193133 -0.00120996 -0.000624001 -0.000691117 0.000742203 0.000130846 -0.00095731 -0.00249547 -0.000910155 -0.000828325 0.00127767 0.000130352 0.000882967 -0.000219275 -0.000351702 0.000627512 3.42729e-05 1.97507e-05 -1.98342e-06 0.000465639 -6.40295e-05 1.21688e-05 0.000152997 
1549.45 0 -0.000106358 -0.0650487 -5.48875e-05 0.000239652 -0.109009 -0.00179113 0.000333992 -0.00280497 -0.000879224 0.187665 -0.00119245 -0.00066529 -0.00064833 0.000670762 0.000148786 -0.000915981 -0.0025208 -0.000915106 -0.000909821 0.00124648 0.000116083 0.00088062 -0.000194382 -0.000399649 0.000622536 2.54571e-05 4.86787e-05 -7.95638e-06 0.000456788 -5.13562e-05 1.96227e-05 0.000161658 
1549.8 0 -0.000123883 -0.0646464 -4.98356e-05 0.000235316 -0.115005 -0.00179382 0.000347405 -0.00278153 -0.000830594 0.182006 -0.00117647 -0.000710015 -0.000606245 0.000599122 0.000165929 -0.000868403 -0.00254492 -0.000918734 -0.000988884 0.00121628 0.000102198 0.000877718 -0.000168619 -0.000446371 0.000616339 1.49566e-05 7.79276e-05 -1.32602e-05 0.000448451 -3.91673e-05 2.7666e-05 0.000170569 
1550.15 0 -0.000139941 -0.064172 -4.43429e-05 0.000229865 -0.120771 -0.001794 0.000359192 -0.00275411 -0.000784581 0.176166 -0.00116053 -0.000758981 -0.000566972 0.00052743 0.000181681 -0.000813193 -0.00256813 -0.000923309 -0.00106134 0.00118699 8.97988e-05 0.000873586 -0.000141212 -0.000491559 0.000608084 2.3158e-06 0.000106771 -1.83391e-05 0.000441442 -2.71142e-05 3.52484e-05 0.000179959 
1550.5 0 -0.000154637 -0.0636259 -3.89311e-05 0.00022375 -0.126303 -0.00179175 0.000367922 -0.00272173 -0.00074046 0.170156 -0.00114328 -0.000807914 -0.000530732 0.000456772 0.000195844 -0.000750514 -0.00259015 -0.000931746 -0.00112576 0.0011598 7.75609e-05 0.000868406 -0.000112257 -0.000535092 0.000598144 -1.1982e-05 0.000134363 -2.34706e-05 0.000436218 -1.39666e-05 4.15737e-05 0.000189441 
1550.85 0 -0.000167937 -0.0630085 -3.39744e-05 0.000218063 -0.131599 -0.00178569 0.000373274 -0.00268322 -0.000696836 0.163986 -0.00112401 -0.000851455 -0.00049455 0.000387028 0.000208401 -0.000683662 -0.00261011 -0.000945208 -0.00118324 0.00113601 6.4884e-05 0.000863335 -8.18978e-05 -0.00057697 0.000587336 -2.63305e-05 0.000160281 -2.71528e-05 0.000432737 2.43826e-07 4.62538e-05 0.000198773 
1551.2 0 -0.000180928 -0.0623208 -2.89853e-05 0.000212897 -0.136657 -0.00177519 0.000374623 -0.00263773 -0.000652991 0.157666 -0.00110297 -0.000887755 -0.000454514 0.000316055 0.00021973 -0.000617227 -0.0026274 -0.000961753 -0.0012353 0.00111489 5.23064e-05 0.000858839 -5.10547e-05 -0.000616415 0.000576325 -4.0268e-05 0.000184698 -2.89417e-05 0.000430468 1.54271e-05 4.99276e-05 0.000208511 
1551.55 0 -0.000194051 -0.0615653 -2.32729e-05 0.000207672 -0.141471 -0.00176182 0.00037205 -0.00258444 -0.000609206 0.151204 -0.00108107 -0.000918654 -0.000409145 0.000241169 0.000229801 -0.000554537 -0.00264278 -0.000978899 -0.00128479 0.00109375 3.93657e-05 0.000854215 -2.08858e-05 -0.000652358 0.000565481 -5.43622e-05 0.000208169 -2.99818e-05 0.000428063 3.21055e-05 5.37832e-05 0.00021912 
1551.9 0 -0.000207125 -0.060744 -1.71522e-05 0.00020178 -0.146037 -0.00174681 0.000367553 -0.00252372 -0.000565929 0.144612 -0.00106038 -0.000946713 -0.00035901 0.000162123 0.000239011 -0.000495972 -0.00265604 -0.000995398 -0.00133383 0.00107025 2.53899e-05 0.000849187 8.19061e-06 -0.000684934 0.000554611 -6.87236e-05 0.00023075 -3.00746e-05 0.000424179 4.95465e-05 5.82025e-05 0.000230303 
1552.25 0 -0.000220626 -0.0598584 -1.17231e-05 0.000195648 -0.150348 -0.00172957 0.000363405 -0.00245802 -0.000523587 0.1379 -0.00104309 -0.000972825 -0.000304759 8.19612e-05 0.000248706 -0.00044037 -0.00266596 -0.00101029 -0.00138134 0.00104531 1.05548e-05 0.00084417 3.60745e-05 -0.000714989 0.000543696 -8.35386e-05 0.000252393 -2.89589e-05 0.000418727 6.68146e-05 6.32374e-05 0.00024125 
1552.6 0 -0.000235919 -0.0589103 -7.65016e-06 0.000189878 -0.154403 -0.00171076 0.000359986 -0.00238902 -0.000481775 0.131082 -0.00102928 -0.000996182 -0.000247348 2.87593e-06 0.000259319 -0.000386166 -0.00267216 -0.00102349 -0.00142698 0.00102088 -4.28078e-06 0.000838733 6.26221e-05 -0.000742089 0.000532937 -9.93266e-05 0.000273952 -2.79182e-05 0.000412648 8.40261e-05 6.93227e-05 0.000251778 
1552.95 0 -0.000252726 -0.0579018 -5.06282e-06 0.000184719 -0.158198 -0.00169293 0.000355769 -0.00231623 -0.000438316 0.124168 -0.0010164 -0.00101536 -0.000187894 -7.46402e-05 0.000269696 -0.000332339 -0.00267593 -0.00103618 -0.00147287 0.000997835 -1.88501e-05 0.000832401 8.70022e-05 -0.000765297 0.000522539 -0.000115342 0.000296043 -2.84332e-05 0.000406361 0.000101455 7.71114e-05 0.000262139 
1553.3 0 -0.000268456 -0.0568347 -3.61378e-06 0.0001807 -0.161733 -0.00167582 0.000351074 -0.00223956 -0.000390028 0.117167 -0.00100323 -0.00103016 -0.000126619 -0.000151337 0.000277974 -0.000279212 -0.00267906 -0.00104896 -0.00152007 0.000977088 -3.42027e-05 0.000826319 0.000108902 -0.000783694 0.000513431 -0.000129872 0.000317904 -3.03163e-05 0.000399531 0.000118649 8.58512e-05 0.000272616 
1553.65 0 -0.00028169 -0.0557105 -2.53715e-06 0.00017746 -0.165008 -0.00165613 0.000347687 -0.0021604 -0.000336975 0.110091 -0.000991419 -0.00103993 -6.37567e-05 -0.000228481 0.000282972 -0.000227215 -0.00268094 -0.00106092 -0.00156674 0.000959438 -5.02956e-05 0.000821535 0.000129745 -0.000796265 0.00050642 -0.000142737 0.000338783 -3.2293e-05 0.000391776 0.00013536 9.36217e-05 0.000283734 
1554 0 -0.000292883 -0.0545319 -1.81999e-06 0.000173704 -0.168025 -0.00163256 0.000344655 -0.00207878 -0.000282884 0.102945 -0.000981523 -0.00104286 -1.11538e-06 -0.000304822 0.000283835 -0.000176889 -0.00268075 -0.00107091 -0.00161038 0.000944178 -6.62236e-05 0.000817291 0.000150303 -0.000804148 0.000500796 -0.000154324 0.000359066 -3.44936e-05 0.000382927 0.000152383 9.92988e-05 0.000295237 
1554.35 0 -0.000302209 -0.0533015 -1.90206e-06 0.000169158 -0.170779 -0.0016068 0.000339426 -0.00199343 -0.000230914 0.0957381 -0.000971478 -0.00103876 5.94868e-05 -0.000377904 0.000278585 -0.000128772 -0.00268047 -0.00107973 -0.00165058 0.000930578 -8.18482e-05 0.000812983 0.00017072 -0.00081022 0.000495495 -0.000164295 0.000378978 -3.79969e-05 0.000373276 0.000170703 0.000102749 0.000306165 
1554.7 0 -0.000310343 -0.0520207 -2.24524e-06 0.000164638 -0.173269 -0.00158169 0.000331134 -0.00190561 -0.000182081 0.0884811 -0.000960513 -0.00102854 0.00011793 -0.000448502 0.000265728 -8.33223e-05 -0.00268141 -0.00108914 -0.0016879 0.000919072 -9.72879e-05 0.000808992 0.000190896 -0.000815691 0.000490912 -0.000172249 0.000398085 -4.29664e-05 0.000364248 0.000189674 0.000104 0.000316014 
1555.05 0 -0.00031819 -0.0506907 -2.36827e-06 0.000159944 -0.175495 -0.00155924 0.000321374 -0.00181909 -0.000135658 0.0811866 -0.000950187 -0.00101379 0.000175267 -0.00051879 0.000245201 -4.10321e-05 -0.00267981 -0.00109888 -0.00172295 0.000910374 -0.000112841 0.000805068 0.000210308 -0.000818987 0.000487973 -0.000178436 0.000415479 -4.89355e-05 0.000356782 0.000207936 0.000102877 0.000324638 
1555.4 0 -0.000325981 -0.0493136 -2.61227e-06 0.000154335 -0.177462 -0.00153758 0.000311651 -0.00173648 -9.06316e-05 0.0738631 -0.00094211 -0.000996017 0.000232669 -0.00058754 0.000217751 -1.96337e-06 -0.00267043 -0.00110891 -0.00175665 0.000905254 -0.000127924 0.000801236 0.000228544 -0.000818281 0.000486526 -0.000183998 0.000430426 -5.5049e-05 0.000349845 0.000225243 0.00010008 0.000331777 
1555.75 0 -0.000333775 -0.0478915 -2.96917e-06 0.000148004 -0.179173 -0.00151232 0.000301713 -0.0016583 -4.73309e-05 0.0665173 -0.000936051 -0.000975945 0.000290475 -0.000651204 0.000184487 3.42772e-05 -0.00265188 -0.00111931 -0.00178943 0.000903285 -0.000141672 0.000798007 0.000245953 -0.000814183 0.000485508 -0.000189349 0.000443365 -6.09868e-05 0.000342535 0.000242347 9.74309e-05 0.00033719 
1556.1 0 -0.000342399 -0.0464262 -3.3541e-06 0.00014095 -0.180624 -0.00148077 0.000291033 -0.00158394 -6.91847e-06 0.0591575 -0.000929857 -0.000954186 0.000347079 -0.000706663 0.000145722 6.87018e-05 -0.0026275 -0.00112832 -0.00182017 0.000903126 -0.000154013 0.000795201 0.00026275 -0.000808667 0.000485317 -0.000193716 0.000454474 -6.6568e-05 0.000334855 0.000259343 9.61701e-05 0.000340872 
1556.45 0 -0.000352613 -0.0449191 -4.4123e-06 0.000133544 -0.181811 -0.00144384 0.000279705 -0.00151202 3.14224e-05 0.0517932 -0.000922615 -0.000929883 0.000399984 -0.000751897 0.000100952 0.000102595 -0.00260207 -0.00113556 -0.00184674 0.000903574 -0.000165661 0.000791965 0.00027778 -0.000802286 0.000487143 -0.000196277 0.000464089 -7.16278e-05 0.000327034 0.000275395 9.64911e-05 0.000342898 
1556.8 0 -0.000363205 -0.0433718 -6.87403e-06 0.00012747 -0.182732 -0.00140188 0.000268505 -0.00144082 7.03035e-05 0.044431 -0.000915033 -0.000901613 0.000448386 -0.000788251 5.03365e-05 0.000136382 -0.00257762 -0.00114244 -0.001868 0.000903534 -0.000176906 0.000787995 0.000291001 -0.000793058 0.000491248 -0.000196677 0.000472244 -7.55376e-05 0.000319481 0.000290179 9.79292e-05 0.00034298 
1557.15 0 -0.000372617 -0.0417869 -1.04822e-05 0.000122939 -0.18339 -0.0013532 0.000256189 -0.00137017 0.00011055 0.0370762 -0.000908522 -0.000869856 0.000493832 -0.000819745 -6.01833e-06 0.000170397 -0.00255396 -0.00114934 -0.00188211 0.000901901 -0.000186366 0.00078309 0.000303832 -0.000780489 0.000497731 -0.000195435 0.000478989 -7.70218e-05 0.000312299 0.000304584 9.98991e-05 0.000340941 
1557.5 0 -0.00037965 -0.040168 -1.41512e-05 0.000118415 -0.183785 -0.00129787 0.000238689 -0.00129992 0.000150799 0.0297392 -0.000904356 -0.000836472 0.000536974 -0.00084948 -6.70886e-05 0.000204352 -0.00253207 -0.00115542 -0.00188726 0.000896852 -0.000193044 0.000776406 0.000317398 -0.000766779 0.000505905 -0.000193961 0.000484932 -7.69368e-05 0.000304825 0.000319344 0.000102786 0.000338574 
1557.85 0 -0.000383793 -0.0385179 -1.79303e-05 0.000113108 -0.18392 -0.00123704 0.000214238 -0.00123003 0.00018822 0.0224332 -0.00090105 -0.000803578 0.000576568 -0.000878307 -0.000129723 0.00023605 -0.0025134 -0.00116131 -0.00188596 0.000887013 -0.000198263 0.000767666 0.000332111 -0.000752839 0.000514466 -0.000193625 0.000490991 -7.76637e-05 0.000296106 0.0003344 0.000107279 0.000337259 
1558.2 0 -0.000386175 -0.0368382 -2.23941e-05 0.000107694 -0.183799 -0.00117205 0.000186115 -0.00116111 0.000220676 0.0151694 -0.000895568 -0.000773447 0.000612489 -0.00090678 -0.000191649 0.000263318 -0.00249808 -0.00116888 -0.00188234 0.00087122 -0.000203253 0.00075715 0.000347379 -0.000737443 0.000522952 -0.000194217 0.000498014 -7.93318e-05 0.000285979 0.000349378 0.000113393 0.000336491 
1558.55 0 -0.000388538 -0.0351316 -2.68127e-05 0.000101777 -0.183425 -0.00110471 0.000158598 -0.00109293 0.000247781 0.00795687 -0.000887225 -0.000748857 0.000645925 -0.000936567 -0.000252574 0.000285903 -0.00248404 -0.00117782 -0.00187655 0.000850093 -0.000207146 0.000745291 0.000362997 -0.000719456 0.000530678 -0.000194494 0.000505887 -8.01571e-05 0.000275212 0.000364198 0.00012017 0.000335681 
1558.9 0 -0.000390552 -0.033402 -3.00928e-05 9.45662e-05 -0.182803 -0.00103535 0.000132249 -0.00102517 0.000269281 0.000805076 -0.000878255 -0.000731489 0.000677425 -0.000968894 -0.000313437 0.000306188 -0.00246903 -0.00118516 -0.00186438 0.000826937 -0.000208195 0.000732781 0.000378703 -0.000699731 0.00053628 -0.00019416 0.000513744 -7.88149e-05 0.000264579 0.000379948 0.000126924 0.0003349 
1559.25 0 -0.000390432 -0.0316521 -3.22328e-05 8.72465e-05 -0.181935 -0.00096164 0.000104271 -0.000959809 0.000284957 -0.00627524 -0.000871504 -0.000720979 0.000706661 -0.00100332 -0.000373976 0.000326014 -0.00245156 -0.00118865 -0.00184209 0.000804541 -0.000206638 0.000720293 0.000394152 -0.000679505 0.00053855 -0.000193356 0.000520918 -7.57922e-05 0.000253757 0.000396495 0.000134671 0.000334128 
1559.6 0 -0.000387713 -0.0298838 -3.39049e-05 8.11502e-05 -0.180829 -0.000882851 7.32467e-05 -0.000898854 0.000294238 -0.0132741 -0.000867893 -0.00071443 0.000733298 -0.00103857 -0.00043192 0.00034406 -0.002429 -0.00118969 -0.00181107 0.000782706 -0.000204338 0.000707052 0.000409169 -0.00065748 0.00053686 -0.000191415 0.000527196 -7.24987e-05 0.000242171 0.000412743 0.000143718 0.000331991 
1559.95 0 -0.000382744 -0.0281004 -3.55259e-05 7.55815e-05 -0.179487 -0.000801879 4.065e-05 -0.00084129 0.000297167 -0.020184 -0.000867007 -0.00070807 0.000757845 -0.00107376 -0.000485277 0.000358744 -0.00240133 -0.00119197 -0.00177538 0.000760899 -0.000202023 0.000692905 0.000422954 -0.000633553 0.000532216 -0.000187193 0.000532504 -6.96712e-05 0.000230371 0.000429181 0.000152968 0.000327884 
1560.3 0 -0.000375127 -0.0263042 -3.73587e-05 6.96915e-05 -0.177913 -0.000723142 9.45265e-06 -0.000785947 0.000294904 -0.0269948 -0.000868404 -0.000700719 0.000782779 -0.00110947 -0.000533536 0.000370572 -0.00237144 -0.00119763 -0.00173698 0.000740084 -0.000199093 0.000678573 0.000435183 -0.00061034 0.000525907 -0.00018096 0.00053739 -6.73474e-05 0.000218583 0.000446681 0.000162078 0.000323065 
1560.65 0 -0.000364329 -0.0244962 -3.91645e-05 6.39023e-05 -0.176108 -0.000649354 -1.80993e-05 -0.00073272 0.000288217 -0.0336949 -0.00087122 -0.000693125 0.000811587 -0.00114724 -0.000577175 0.000381127 -0.00233946 -0.00120627 -0.00169543 0.000720673 -0.00019451 0.00066464 0.000446712 -0.000588441 0.000518972 -0.000173989 0.000542339 -6.53621e-05 0.000206367 0.000465521 0.000171226 0.000318791 
1561 0 -0.00035172 -0.0226788 -4.03907e-05 5.83579e-05 -0.174079 -0.000581709 -4.22384e-05 -0.000681913 0.00027626 -0.0402767 -0.000875194 -0.000685713 0.0008455 -0.00118689 -0.000616594 0.000391093 -0.0023035 -0.00121663 -0.00165065 0.000701958 -0.000188393 0.000650966 0.000457647 -0.000565647 0.000511969 -0.000167131 0.00054742 -6.37137e-05 0.000193417 0.000485575 0.000179819 0.000315776 
1561.35 0 -0.000339179 -0.0208557 -4.12755e-05 5.27698e-05 -0.171832 -0.000522486 -6.37302e-05 -0.000633404 0.00025838 -0.0467347 -0.000878864 -0.000677886 0.000883372 -0.00122598 -0.000651887 0.000400646 -0.00226395 -0.00122892 -0.00160427 0.000681619 -0.000182341 0.000636131 0.000466135 -0.000540491 0.000504087 -0.00016067 0.000552035 -6.19571e-05 0.00017927 0.000505991 0.000187036 0.000314557 
1561.7 0 -0.000327776 -0.0190298 -4.25956e-05 4.68115e-05 -0.169374 -0.000474739 -8.1704e-05 -0.000585669 0.000236346 -0.0530601 -0.000877898 -0.00067012 0.000924698 -0.00126249 -0.000683395 0.000410258 -0.00222316 -0.00124451 -0.00155868 0.00065853 -0.000176936 0.000619156 0.000470117 -0.000513328 0.000494833 -0.000154069 0.000555099 -5.95332e-05 0.000164245 0.000525663 0.000192827 0.000315134 
1562.05 0 -0.000317811 -0.0172031 -4.45304e-05 4.00308e-05 -0.16671 -0.00044031 -9.43876e-05 -0.00053785 0.000212308 -0.0592441 -0.000868845 -0.000663442 0.00097057 -0.00129689 -0.000712216 0.000420763 -0.00218326 -0.0012633 -0.00151567 0.000634539 -0.000170869 0.000600228 0.000470283 -0.000485032 0.000484983 -0.000147152 0.00055682 -5.657e-05 0.000149135 0.00054427 0.000197763 0.000317356 
1562.4 0 -0.000308486 -0.0153777 -4.6337e-05 3.20753e-05 -0.163845 -0.000417423 -0.000101374 -0.000490467 0.00018567 -0.0652807 -0.000852023 -0.000655422 0.00102159 -0.00133109 -0.000740251 0.000433448 -0.0021445 -0.00128305 -0.00147407 0.00061064 -0.000163486 0.000579824 0.000469431 -0.000456661 0.000475663 -0.000140135 0.000557683 -5.41781e-05 0.000134128 0.000562442 0.000202295 0.00032123 
1562.75 0 -0.000298565 -0.0135566 -4.71461e-05 2.33186e-05 -0.160783 -0.000402271 -0.000103517 -0.00044458 0.000154492 -0.0711647 -0.000831165 -0.000642067 0.00107639 -0.00136695 -0.00076919 0.000448143 -0.00210653 -0.00130113 -0.00143099 0.000586382 -0.000155565 0.00055889 0.000468948 -0.000428645 0.00046671 -0.000132078 0.000557164 -5.40226e-05 0.000118963 0.000581017 0.000206799 0.000326381 
1563.1 0 -0.000287606 -0.0117432 -4.71229e-05 1.43081e-05 -0.15753 -0.000391719 -0.000102465 -0.00040113 0.000117978 -0.0768889 -0.00081017 -0.000623055 0.00113184 -0.00140632 -0.00079803 0.000462448 -0.00206872 -0.00131581 -0.00138577 0.000560693 -0.000146662 0.000538314 0.000468963 -0.000401064 0.000456406 -0.000122023 0.000555482 -5.63658e-05 0.000102942 0.000598975 0.000210749 0.000331571 
1563.45 0 -0.00027615 -0.00994016 -4.78802e-05 5.16815e-06 -0.15409 -0.000384212 -0.000100763 -0.000359481 7.69934e-05 -0.0824451 -0.000790667 -0.000601498 0.00118383 -0.00144948 -0.00082586 0.000475924 -0.00202798 -0.00132676 -0.00134011 0.000532714 -0.000136169 0.000518059 0.000469114 -0.000373226 0.000444384 -0.000111145 0.000553208 -6.01912e-05 8.55336e-05 0.000615249 0.000212682 0.000335301 
1563.8 0 -0.000264432 -0.00814936 -5.10952e-05 -3.94248e-06 -0.150471 -0.000378048 -9.84806e-05 -0.000317349 3.46734e-05 -0.0878278 -0.000773543 -0.000579789 0.00123024 -0.00149385 -0.000853806 0.000491467 -0.00198267 -0.00133475 -0.00129641 0.000503307 -0.000126009 0.000497617 0.000468956 -0.000343403 0.000431944 -0.000101403 0.00055069 -6.50329e-05 6.69048e-05 0.000630746 0.000212738 0.000337773 
1564.15 0 -0.00025273 -0.00637309 -5.5654e-05 -1.25457e-05 -0.14668 -0.000371096 -9.32942e-05 -0.000273749 -6.82941e-06 -0.0930343 -0.000758962 -0.000556194 0.00127269 -0.00153628 -0.000882177 0.000509857 -0.00193567 -0.00134085 -0.00125601 0.00047373 -0.000118041 0.00047704 0.00046852 -0.000311348 0.000420013 -9.32098e-05 0.000548458 -6.99315e-05 4.72689e-05 0.000645405 0.000212273 0.000339711 
1564.5 0 -0.000241343 -0.00461314 -5.87474e-05 -2.05335e-05 -0.142722 -0.00036374 -8.43723e-05 -0.000230031 -4.78311e-05 -0.0980606 -0.000746181 -0.000528202 0.0013125 -0.00157654 -0.000911013 0.00052819 -0.00188939 -0.00134482 -0.00121737 0.000443912 -0.000111921 0.000456471 0.000467541 -0.0002783 0.000409158 -8.55959e-05 0.000546635 -7.34614e-05 2.72567e-05 0.000658483 0.000211711 0.000340836 
1564.85 0 -0.000229787 -0.00287043 -5.98975e-05 -2.8387e-05 -0.138608 -0.000357522 -7.22956e-05 -0.000186503 -8.82501e-05 -0.102901 -0.000734331 -0.000497543 0.00134912 -0.00161587 -0.000941087 0.000544387 -0.00184311 -0.00134633 -0.00117759 0.000413711 -0.000106096 0.000435902 0.000465561 -0.000245464 0.000398824 -7.78711e-05 0.000545005 -7.56804e-05 7.73003e-06 0.000670202 0.00021069 0.00034147 
1565.2 0 -0.000217454 -0.00114666 -6.06461e-05 -3.6591e-05 -0.134346 -0.000352304 -5.86374e-05 -0.00014168 -0.000126271 -0.107551 -0.000722569 -0.000467975 0.00138369 -0.00165344 -0.000972886 0.00055958 -0.00179492 -0.00134583 -0.00113635 0.000384661 -9.87985e-05 0.000416025 0.000462156 -0.000212534 0.000388298 -7.02419e-05 0.000543217 -7.84676e-05 -1.09718e-05 0.00068093 0.000209612 0.000342032 
1565.55 0 -0.000204902 0.000554927 -6.16598e-05 -4.5248e-05 -0.129944 -0.000348207 -4.4724e-05 -9.46427e-05 -0.000159859 -0.112009 -0.000711343 -0.000441665 0.0014182 -0.00168664 -0.00100619 0.000575621 -0.00174469 -0.00134265 -0.00109587 0.000359999 -8.95817e-05 0.000398047 0.000457795 -0.000179169 0.000378419 -6.32591e-05 0.000541157 -8.34393e-05 -2.89449e-05 0.000690869 0.000209792 0.000342252 
1565.9 0 -0.000193106 0.0022313 -6.27444e-05 -5.38147e-05 -0.125409 -0.000347406 -3.01121e-05 -4.66951e-05 -0.000188952 -0.116268 -0.000701294 -0.000418339 0.00145185 -0.00171431 -0.00103988 0.000593711 -0.00169461 -0.00133518 -0.00105798 0.000341265 -7.97438e-05 0.000382175 0.000453477 -0.000145579 0.00036983 -5.71715e-05 0.000538609 -9.07096e-05 -4.61746e-05 0.000699694 0.000211811 0.000341594 
1566.25 0 -0.000182253 0.00388056 -6.45407e-05 -6.1504e-05 -0.120748 -0.000351665 -1.35338e-05 3.11282e-07 -0.000213086 -0.120323 -0.000690746 -0.000396872 0.00148267 -0.00173829 -0.0010728 0.000615229 -0.00164563 -0.00132335 -0.00102339 0.000326718 -7.14335e-05 0.000367389 0.000448371 -0.000112082 0.000362335 -5.16518e-05 0.000534926 -9.97644e-05 -6.2601e-05 0.000707123 0.000215198 0.000339179 
1566.6 0 -0.000170764 0.00550194 -6.72898e-05 -6.86097e-05 -0.115968 -0.000360389 6.46569e-06 4.56329e-05 -0.000229035 -0.12417 -0.000678273 -0.000375495 0.00151028 -0.00176087 -0.0011054 0.000641245 -0.00159597 -0.00130688 -0.000992433 0.000314138 -6.57726e-05 0.000352575 0.000442138 -7.86391e-05 0.000356182 -4.66556e-05 0.000529829 -0.000110456 -7.8144e-05 0.000713456 0.000218617 0.000334188 
1566.95 0 -0.000157011 0.00709512 -7.05262e-05 -7.61033e-05 -0.111078 -0.000370933 3.04336e-05 8.83885e-05 -0.000237393 -0.127808 -0.000666626 -0.000351382 0.00153475 -0.00178203 -0.00113918 0.000671314 -0.00154364 -0.001284 -0.000964513 0.000302806 -6.27039e-05 0.000337565 0.000436266 -4.4909e-05 0.000351692 -4.18779e-05 0.000523119 -0.000122081 -9.37233e-05 0.000718624 0.000220965 0.000327208 
1567.3 0 -0.00014213 0.00865905 -7.38547e-05 -8.38772e-05 -0.106088 -0.000381077 5.77804e-05 0.000126454 -0.000243438 -0.131236 -0.000659498 -0.000323249 0.00155542 -0.00180134 -0.00117322 0.000702639 -0.00148788 -0.00125451 -0.00093781 0.000291873 -6.25671e-05 0.000322099 0.000430835 -1.11317e-05 0.000347296 -3.67383e-05 0.000515049 -0.000133165 -0.000109408 0.000722285 0.000222591 0.000318958 
1567.65 0 -0.000127949 0.0101923 -7.66942e-05 -9.11756e-05 -0.101006 -0.000390788 8.67492e-05 0.00015892 -0.000249529 -0.134452 -0.000656259 -0.000291684 0.00157163 -0.00181868 -0.00120494 0.00073199 -0.00142896 -0.0012191 -0.000911178 0.000278605 -6.49673e-05 0.000305397 0.000425014 2.19196e-05 0.00034102 -3.21397e-05 0.000505999 -0.000143375 -0.00012372 0.000725113 0.00022357 0.000308877 
1568 0 -0.00011422 0.0116934 -7.89373e-05 -9.74923e-05 -0.0958377 -0.000400441 0.000114321 0.000187014 -0.000253567 -0.137455 -0.000653399 -0.000256757 0.00158432 -0.00183354 -0.00123329 0.000758858 -0.0013666 -0.00117821 -0.00088448 0.000261096 -6.9013e-05 0.000287335 0.000418324 5.37435e-05 0.000332739 -2.9642e-05 0.000495737 -0.000153296 -0.000135639 0.000727357 0.000224135 0.000297003 
1568.35 0 -0.00010036 0.0131617 -8.04127e-05 -0.00010329 -0.0905904 -0.000409568 0.00013849 0.000212418 -0.00025204 -0.140244 -0.000648755 -0.000217897 0.00159553 -0.00184574 -0.00125852 0.000783661 -0.00129792 -0.00113229 -0.000857809 0.000240349 -7.48525e-05 0.000268348 0.0004102 8.51162e-05 0.000323104 -2.92932e-05 0.000484058 -0.000162783 -0.000145171 0.000728345 0.000225595 0.000284414 
1568.7 0 -8.66506e-05 0.0145954 -8.03798e-05 -0.000109676 -0.0852703 -0.000417212 0.000159996 0.000235067 -0.000243223 -0.142818 -0.000642178 -0.000174845 0.00160612 -0.00185475 -0.00128033 0.000806141 -0.00122037 -0.0010825 -0.000831215 0.000217512 -8.33544e-05 0.00024857 0.000400819 0.000116234 0.000311978 -3.05337e-05 0.000471999 -0.000171251 -0.000153168 0.000728104 0.000228281 0.000271426 
1569.05 0 -7.31621e-05 0.0159924 -7.94114e-05 -0.000116802 -0.0798831 -0.000422613 0.000181225 0.000253702 -0.000228229 -0.145174 -0.000633951 -0.000128304 0.00161483 -0.00185956 -0.00129766 0.000826226 -0.00113592 -0.0010311 -0.000805164 0.000192631 -9.40068e-05 0.000226743 0.000390661 0.00014563 0.000299146 -3.22791e-05 0.000460472 -0.000178804 -0.000159914 0.00072704 0.000230569 0.000257562 
1569.4 0 -5.93873e-05 0.0173511 -7.81593e-05 -0.000123673 -0.0744357 -0.000425356 0.000202984 0.000267599 -0.000208971 -0.147308 -0.000622778 -8.10644e-05 0.00162104 -0.00186106 -0.00130993 0.000844916 -0.00104887 -0.000978488 -0.000780032 0.000166576 -0.000104769 0.000202205 0.000379888 0.000172896 0.000285357 -3.31946e-05 0.000449324 -0.000186248 -0.000165118 0.000725457 0.000231272 0.000242154 
1569.75 0 -4.52453e-05 0.0186697 -7.56986e-05 -0.000129916 -0.0689371 -0.000425663 0.000223878 0.000276262 -0.000187005 -0.149217 -0.000607779 -3.59739e-05 0.00162455 -0.00185993 -0.00131809 0.000863145 -0.000962478 -0.000922279 -0.000754718 0.00014029 -0.000114995 0.000175741 0.000368507 0.000198833 0.000272271 -3.40471e-05 0.000438423 -0.000194035 -0.000169183 0.000723335 0.00023162 0.000225126 
1570.1 0 -3.06903e-05 0.0199461 -7.17895e-05 -0.000135674 -0.0633965 -0.00042467 0.00024212 0.000281456 -0.000163496 -0.150902 -0.000591356 7.5122e-06 0.00162481 -0.00185489 -0.00132319 0.000880682 -0.000878582 -0.000860451 -0.000727061 0.000114761 -0.000125054 0.000147758 0.000357084 0.000223884 0.000259934 -3.5922e-05 0.000427346 -0.000201923 -0.000172711 0.000720377 0.000232926 0.000208376 
1570.45 0 -1.49801e-05 0.0211779 -6.68054e-05 -0.000140626 -0.0578227 -0.000423799 0.000257203 0.000286119 -0.000139448 -0.152364 -0.000576194 5.09628e-05 0.00162187 -0.00184776 -0.00132372 0.000896479 -0.00079693 -0.000791576 -0.000695875 9.16382e-05 -0.000134868 0.000118584 0.000346758 0.000247556 0.000246367 -3.83559e-05 0.00041599 -0.000209118 -0.00017577 0.000716542 0.000234175 0.000192602 
1570.8 0 2.76153e-06 0.0223642 -6.0709e-05 -0.000144861 -0.052223 -0.000422514 0.000269508 0.000291874 -0.000115333 -0.153604 -0.000562383 9.37213e-05 0.00161545 -0.00184142 -0.00131754 0.000909377 -0.00071493 -0.000714934 -0.000660558 7.13835e-05 -0.000143564 8.83678e-05 0.000338279 0.000269324 0.000230283 -4.14442e-05 0.000404973 -0.000214995 -0.00017861 0.000711964 0.000234896 0.00017654 
1571.15 0 2.24024e-05 0.0235056 -5.349e-05 -0.000148075 -0.0466061 -0.000418318 0.000280062 0.000299268 -9.14812e-05 -0.15462 -0.000548341 0.000133302 0.00160398 -0.00183509 -0.00130616 0.000917223 -0.00063147 -0.000633539 -0.000620661 5.25263e-05 -0.000150963 5.69982e-05 0.000331781 0.000289551 0.000211825 -4.51941e-05 0.000394419 -0.000220237 -0.0001817 0.000706888 0.000236153 0.000159568 
1571.5 0 4.21292e-05 0.024602 -4.54593e-05 -0.000149724 -0.0409834 -0.000409531 0.000291815 0.000308198 -6.80954e-05 -0.155413 -0.000534098 0.000166894 0.00158633 -0.00182695 -0.00129406 0.000919318 -0.000548851 -0.000552204 -0.000577346 3.22923e-05 -0.000158094 2.46849e-05 0.000326676 0.000309283 0.000192376 -4.86456e-05 0.000383693 -0.000225788 -0.000184493 0.000701453 0.000237877 0.000142141 
1571.85 0 6.02544e-05 0.0256526 -3.68341e-05 -0.000150333 -0.0353654 -0.000396188 0.000305658 0.000318778 -4.44803e-05 -0.155985 -0.000521715 0.000193186 0.00156305 -0.00181698 -0.0012837 0.000917841 -0.00046965 -0.000472935 -0.000532912 9.18782e-06 -0.000165399 -7.6823e-06 0.000321349 0.000328625 0.000172439 -5.10928e-05 0.000372665 -0.000231321 -0.00018611 0.00069543 0.00023955 0.000124346 
1572.2 0 7.68452e-05 0.0266564 -2.83756e-05 -0.000150865 -0.0297608 -0.000379031 0.000318326 0.00033104 -1.95044e-05 -0.156341 -0.000512762 0.000212515 0.00153539 -0.00180597 -0.00127434 0.000914327 -0.000393187 -0.000394723 -0.000489793 -1.61633e-05 -0.000173654 -3.9062e-05 0.000314558 0.000346308 0.000151743 -5.23875e-05 0.000361633 -0.000236332 -0.000186944 0.000688427 0.000240809 0.00010581 
1572.55 0 9.24547e-05 0.027611 -2.1057e-05 -0.00015185 -0.0241759 -0.000358994 0.000327762 0.000343945 5.88944e-06 -0.156484 -0.000505978 0.000226106 0.00150493 -0.00179456 -0.00126273 0.000908148 -0.000317597 -0.000317628 -0.00044955 -4.21187e-05 -0.00018424 -6.92458e-05 0.000307048 0.000361769 0.000130225 -5.30828e-05 0.000350246 -0.000240978 -0.000188126 0.000680656 0.000241302 8.69786e-05 
1572.9 0 0.000107366 0.0285142 -1.50487e-05 -0.000153346 -0.0186157 -0.000336345 0.000334355 0.000356935 2.87549e-05 -0.156413 -0.000496328 0.000235304 0.00147299 -0.00178244 -0.00124598 0.00089784 -0.000242668 -0.000243399 -0.000412743 -6.63815e-05 -0.00019723 -9.92147e-05 0.000300191 0.000375593 0.00010935 -5.33295e-05 0.000338251 -0.000245549 -0.000189922 0.000672246 0.000241142 6.83973e-05 
1573.25 0 0.000121423 0.0293658 -9.89056e-06 -0.000155017 -0.0130865 -0.000310652 0.000337908 0.000370182 4.73964e-05 -0.15613 -0.000480064 0.000240957 0.00144046 -0.00176789 -0.00122515 0.000882789 -0.00016898 -0.000172668 -0.000379933 -8.78784e-05 -0.000211265 -0.000129891 0.000294268 0.000389229 9.14561e-05 -5.23814e-05 0.000326108 -0.000249749 -0.000192249 0.000663553 0.000240445 5.0871e-05 
1573.6 0 0.000134324 0.0301669 -5.2272e-06 -0.000156683 -0.00759774 -0.000282693 0.000337824 0.000382893 6.17378e-05 -0.155636 -0.000456886 0.000244322 0.00140883 -0.00174947 -0.00120368 0.000863735 -9.75763e-05 -0.000105019 -0.000349915 -0.000106713 -0.00022512 -0.000160938 0.000289017 0.000404684 7.6533e-05 -4.95023e-05 0.000312928 -0.000253283 -0.000195621 0.000655195 0.000239037 3.59524e-05 
1573.95 0 0.000146328 0.0309172 -1.78942e-06 -0.00015835 -0.00216022 -0.000252436 0.000335381 0.000393837 7.27216e-05 -0.154937 -0.000427429 0.000244792 0.00137917 -0.00172702 -0.00118311 0.000841397 -2.76715e-05 -4.03915e-05 -0.000319879 -0.000122638 -0.000238122 -0.00019092 0.000283962 0.00042261 6.18413e-05 -4.40586e-05 0.000298071 -0.00025709 -0.000200694 0.00064664 0.000236753 2.42353e-05 
1574.3 0 0.000158047 0.031616 -1.44686e-07 -0.000159178 0.00321736 -0.000217995 0.000334399 0.000401885 8.21804e-05 -0.154037 -0.000391564 0.000239763 0.00135222 -0.0017 -0.00116253 0.000816502 4.2425e-05 2.07537e-05 -0.000287109 -0.000135761 -0.000249792 -0.000218188 0.000278655 0.000441362 4.56628e-05 -3.69658e-05 0.00028232 -0.000262468 -0.000208216 0.000637822 0.000234084 1.3617e-05 
1574.65 0 0.000169705 0.0322635 7.8344e-07 -0.000158318 0.00852782 -0.00017893 0.000338172 0.000406579 9.07426e-05 -0.152937 -0.000351631 0.000230023 0.00132876 -0.00166722 -0.0011413 0.000790866 0.000110872 7.76831e-05 -0.000248839 -0.000147426 -0.000259829 -0.000244071 0.000272794 0.000459244 2.94402e-05 -2.96042e-05 0.000267224 -0.00026912 -0.00021807 0.000629131 0.000231811 1.45825e-06 
1575 0 0.000181631 0.0328619 2.1444e-06 -0.000155804 0.0137635 -0.000136465 0.000346506 0.000411851 9.71721e-05 -0.151642 -0.000311401 0.000219084 0.00130842 -0.00162799 -0.00111853 0.000766104 0.000174485 0.000130908 -0.000202745 -0.000159941 -0.000268395 -0.000270891 0.000266556 0.000476943 1.40673e-05 -2.17735e-05 0.000252782 -0.000275411 -0.000228899 0.000620684 0.000230285 -1.2743e-05 
1575.35 0 0.000194233 0.0334121 3.74912e-06 -0.000151721 0.0189169 -9.18317e-05 0.000356773 0.000422354 0.000100081 -0.150159 -0.000270738 0.00020947 0.00128939 -0.00158479 -0.00109288 0.000741997 0.000231696 0.000180797 -0.000148383 -0.000172562 -0.000275783 -0.000297473 0.000260966 0.00049633 -8.99985e-07 -1.27971e-05 0.000237668 -0.000279579 -0.000239173 0.0006128 0.00022917 -2.77912e-05 
1575.7 0 0.000207867 0.0339128 5.2441e-06 -0.000146955 0.0239842 -4.60246e-05 0.000366007 0.00043812 9.94745e-05 -0.148498 -0.000227231 0.000201129 0.00127043 -0.00154265 -0.00106406 0.000717964 0.000284127 0.000226324 -8.67939e-05 -0.000182141 -0.00028211 -0.000321757 0.000256649 0.000517146 -1.62948e-05 -2.25507e-06 0.000221407 -0.000280585 -0.000247785 0.000605319 0.000227228 -4.25796e-05 
1576.05 0 0.000222326 0.0343638 6.62594e-06 -0.000142888 0.0289607 6.63007e-07 0.000372229 0.000455836 9.71463e-05 -0.146661 -0.000179593 0.000191724 0.00125161 -0.00150401 -0.0010328 0.00069432 0.000335224 0.000266289 -2.07525e-05 -0.000187294 -0.00028739 -0.000343456 0.000253736 0.000537335 -3.25598e-05 8.36157e-06 0.000204728 -0.000278615 -0.000254667 0.000598544 0.000223114 -5.73384e-05 
1576.4 0 0.000237264 0.0347643 7.88984e-06 -0.000140581 0.0338387 4.81077e-05 0.000375045 0.000472866 9.39376e-05 -0.14465 -0.000128177 0.000180185 0.00123452 -0.0014667 -0.00100037 0.000672619 0.000386627 0.000300024 4.60486e-05 -0.000189419 -0.00029141 -0.000363735 0.000252361 0.0005552 -4.84826e-05 1.69376e-05 0.000187912 -0.000274331 -0.000261105 0.000593042 0.000216412 -7.25637e-05 
1576.75 0 0.000252524 0.0351134 9.11221e-06 -0.000140029 0.0386118 9.61262e-05 0.000376572 0.000488643 8.85975e-05 -0.142469 -7.56054e-05 0.000168961 0.00122118 -0.00142661 -0.000966989 0.000654247 0.000437041 0.000326808 0.000111861 -0.000188835 -0.000293563 -0.000383109 0.000251612 0.000569997 -6.35101e-05 2.29777e-05 0.000169705 -0.00026855 -0.000268218 0.000588194 0.000207568 -8.73409e-05 
1577.1 0 0.000267661 0.0354128 1.03406e-05 -0.000139881 0.0432759 0.000143104 0.000379 0.000503644 8.02819e-05 -0.140123 -2.4333e-05 0.000161488 0.00121246 -0.00138275 -0.00093093 0.000639582 0.000485169 0.000346566 0.000176984 -0.000183289 -0.000293232 -0.000400799 0.000250506 0.000582386 -7.8736e-05 2.74768e-05 0.000150006 -0.000262334 -0.000275994 0.00058259 0.000196918 -0.000100748 
1577.45 0 0.000282503 0.0356637 1.18525e-05 -0.000139973 0.0478264 0.000187651 0.000381701 0.000518214 6.83739e-05 -0.137623 2.61703e-05 0.00015864 0.00120665 -0.00133741 -0.000891739 0.00062761 0.000532126 0.000360935 0.000241139 -0.000171503 -0.000291091 -0.000416815 0.000248483 0.000593075 -9.42708e-05 3.18265e-05 0.000130776 -0.00025615 -0.000284041 0.000575362 0.000184782 -0.000112961 
1577.8 0 0.000297566 0.0358655 1.32412e-05 -0.000141775 0.0522594 0.00023071 0.000382746 0.000532091 5.0983e-05 -0.134973 7.73359e-05 0.000158287 0.00120112 -0.00129081 -0.000851612 0.000616024 0.000581024 0.000372225 0.000303057 -0.000154953 -0.00028826 -0.000432256 0.000244957 0.000601955 -0.000108729 3.71685e-05 0.000113393 -0.000250078 -0.000292332 0.00056671 0.000171384 -0.000124277 
1578.15 0 0.000313739 0.0360183 1.34388e-05 -0.000145276 0.0565722 0.000272665 0.000382599 0.000545329 2.55399e-05 -0.132177 0.000127929 0.000158038 0.0011961 -0.00123954 -0.000811661 0.000603355 0.000632127 0.000381536 0.000361631 -0.000134854 -0.000286399 -0.000448012 0.000239729 0.000609477 -0.000121694 4.3981e-05 9.72874e-05 -0.000245135 -0.000301433 0.000557472 0.000156968 -0.000135174 
1578.5 0 0.000330701 0.0361235 1.30653e-05 -0.000149003 0.0607608 0.00031198 0.000384812 0.000558296 -8.61505e-06 -0.129241 0.000176435 0.00015637 0.00119284 -0.00118107 -0.000771339 0.000589409 0.000681143 0.000388567 0.000418036 -0.000110175 -0.00028662 -0.000463309 0.000234129 0.000616236 -0.000133871 5.30863e-05 8.13687e-05 -0.000240985 -0.000311208 0.000546846 0.000141539 -0.000147001 
1578.85 0 0.00034654 0.0361804 1.33853e-05 -0.000152416 0.0648205 0.000346575 0.00038962 0.000569661 -5.05633e-05 -0.126169 0.000223289 0.000151809 0.00118916 -0.00111676 -0.000731245 0.000574943 0.000725431 0.000394083 0.000476241 -8.07522e-05 -0.000287196 -0.000476401 0.000230036 0.00062225 -0.000144541 6.49188e-05 6.57832e-05 -0.000236323 -0.000320447 0.00053308 0.000124778 -0.000160531 
1579.2 0 0.000360277 0.0361873 1.34886e-05 -0.000156293 0.0687492 0.000375532 0.000392404 0.000579116 -9.90692e-05 -0.122966 0.000269161 0.000144789 0.00118268 -0.00104879 -0.000693152 0.000560425 0.000766778 0.000399939 0.00053911 -5.05716e-05 -0.000286326 -0.000487523 0.000227312 0.000627563 -0.00015213 7.82946e-05 5.14177e-05 -0.000230941 -0.000328584 0.000516767 0.000106756 -0.000174625 
1579.55 0 0.000371892 0.0361442 1.26171e-05 -0.000160534 0.0725459 0.000399692 0.000388128 0.000590307 -0.000152472 -0.119632 0.000313998 0.000137713 0.0011744 -0.000978347 -0.000658556 0.000545352 0.000806672 0.000408663 0.000607016 -2.46913e-05 -0.000284357 -0.000497667 0.000224623 0.000631446 -0.000156201 9.20626e-05 3.80008e-05 -0.000225032 -0.000335891 0.000500104 8.83109e-05 -0.000187493 
1579.9 0 0.000381354 0.0360538 1.15683e-05 -0.000164716 0.0762063 0.000420798 0.000375251 0.000605593 -0.000209405 -0.116169 0.000357685 0.000131546 0.00116327 -0.000907274 -0.000627391 0.000528577 0.000844062 0.000421712 0.000678833 -4.34709e-06 -0.000283017 -0.000506721 0.000221794 0.000633508 -0.000157776 0.000106339 2.46602e-05 -0.000219281 -0.000342669 0.000483845 7.03132e-05 -0.000198268 
1580.25 0 0.000388568 0.0359178 1.02551e-05 -0.00016959 0.0797231 0.000439873 0.000356317 0.000622393 -0.000270147 -0.112582 0.000399658 0.000125547 0.0011466 -0.000836777 -0.000597695 0.000510195 0.000878082 0.000437009 0.000751828 1.11337e-05 -0.000282957 -0.000514991 0.000219343 0.00063433 -0.000158114 0.000121302 1.16306e-05 -0.000214033 -0.000348459 0.000467447 5.31829e-05 -0.000207762 
1580.6 0 0.000394213 0.0357364 8.32467e-06 -0.000174438 0.0830933 0.000457293 0.000334672 0.000637582 -0.000334986 -0.108881 0.000438694 0.000119353 0.0011259 -0.000766491 -0.000567811 0.000491088 0.000909271 0.00045169 0.000823741 2.16305e-05 -0.00028286 -0.000523742 0.000217327 0.000634116 -0.000158054 0.000136478 -7.84235e-07 -0.000208314 -0.000353176 0.000449908 3.75093e-05 -0.000217267 
1580.95 0 0.00039946 0.0355096 5.89925e-06 -0.000178026 0.0863166 0.00047436 0.000311643 0.000651637 -0.000404605 -0.105077 0.000474574 0.00011246 0.00110529 -0.000696159 -0.000538045 0.000471387 0.000938976 0.000465354 0.000894197 2.78262e-05 -0.000281715 -0.000534216 0.000215695 0.000632845 -0.000158102 0.00015093 -1.25252e-05 -0.000201989 -0.000357318 0.000431023 2.30941e-05 -0.00022717 
1581.3 0 0.000404179 0.0352382 3.31287e-06 -0.000180786 0.0893911 0.000489754 0.000288303 0.000667606 -0.000479538 -0.101174 0.000507842 0.000104067 0.001086 -0.000625398 -0.00051123 0.000452425 0.00096806 0.000480409 0.000963489 3.0473e-05 -0.000279807 -0.000547227 0.000213639 0.000630382 -0.000157359 0.000163645 -2.30734e-05 -0.000195506 -0.000360558 0.000411475 8.84231e-06 -0.000237037 
1581.65 0 0.000407939 0.034923 6.05627e-07 -0.000183293 0.0923135 0.000500732 0.000267019 0.000687267 -0.000555914 -0.097177 0.000537742 9.52521e-05 0.00106511 -0.000554185 -0.000489281 0.000436835 0.0009983 0.000498048 0.00103312 3.12919e-05 -0.000277077 -0.000561552 0.000210804 0.000627104 -0.000154663 0.000174604 -3.26854e-05 -0.000188862 -0.000363255 0.000391325 -5.82058e-06 -0.000245486 
1582 0 0.000410865 0.034565 -2.57163e-06 -0.000185473 0.0950784 0.000508799 0.000249447 0.000710041 -0.000629519 -0.0930923 0.000562689 8.84358e-05 0.00103923 -0.00048276 -0.000469843 0.000424539 0.00103243 0.0005147 0.0011044 3.3314e-05 -0.000273194 -0.000574859 0.000208859 0.000623649 -0.000150795 0.000184534 -4.17968e-05 -0.000181898 -0.00036626 0.000370334 -2.1407e-05 -0.000251785 
1582.35 0 0.000412951 0.0341641 -7.01898e-06 -0.000186821 0.0976808 0.000516169 0.000235687 0.00073579 -0.000700103 -0.0889289 0.000581055 8.44547e-05 0.00100859 -0.000411704 -0.00044998 0.000413648 0.00107069 0.000526612 0.00117628 3.6917e-05 -0.000268322 -0.00058599 0.000209341 0.000619312 -0.000147295 0.000193307 -5.0069e-05 -0.000174016 -0.000369213 0.000348753 -3.90223e-05 -0.000257354 
1582.7 0 0.000414025 0.0337199 -1.27503e-05 -0.000187159 0.100121 0.000522452 0.000224914 0.000764304 -0.000769227 -0.0846954 0.000591262 8.20341e-05 0.000976138 -0.000342382 -0.00042928 0.000403047 0.00111105 0.000535351 0.00124669 3.95145e-05 -0.000262224 -0.000594701 0.000211702 0.000612294 -0.000144967 0.000200051 -5.69922e-05 -0.000164801 -0.000371347 0.000326519 -5.79582e-05 -0.000263795 
1583.05 0 0.000414597 0.0332345 -1.90344e-05 -0.000186731 0.102401 0.00052634 0.000215273 0.000795508 -0.000837711 -0.0803952 0.000593997 7.8694e-05 0.000941994 -0.000275232 -0.000409166 0.000392245 0.0011529 0.000543828 0.00131442 3.8215e-05 -0.00025428 -0.000601051 0.000213223 0.000602396 -0.00014352 0.000204505 -6.28036e-05 -0.000154899 -0.000372829 0.00030339 -7.62519e-05 -0.000270741 
1583.4 0 0.000416026 0.0327107 -2.62835e-05 -0.0001857 0.104519 0.000528494 0.000205768 0.00083123 -0.000904563 -0.0760301 0.000592293 7.26056e-05 0.000904484 -0.000208083 -0.000390531 0.000382565 0.00119509 0.000551232 0.00137929 3.3047e-05 -0.000244598 -0.00060508 0.000213091 0.000591646 -0.000142415 0.000206808 -6.80847e-05 -0.000144602 -0.000373429 0.000280575 -9.25978e-05 -0.000276495 
1583.75 0 0.00041866 0.0321495 -3.54144e-05 -0.000183113 0.106468 0.000531599 0.000196424 0.000872666 -0.000969773 -0.0716077 0.000587589 6.32464e-05 0.000864494 -0.000138593 -0.000373337 0.000376371 0.00123288 0.000556162 0.00144235 2.71001e-05 -0.000233483 -0.000606606 0.00021294 0.000582356 -0.00014129 0.000207228 -7.25196e-05 -0.000133509 -0.000372329 0.000258904 -0.00010645 -0.000280584 
1584.1 0 0.000421974 0.0315519 -4.56946e-05 -0.000178435 0.108246 0.000536054 0.000187215 0.000918641 -0.00103393 -0.0671407 0.000579179 4.97732e-05 0.000825078 -6.91349e-05 -0.000357575 0.000373912 0.00126332 0.000559915 0.00150351 2.39548e-05 -0.000221907 -0.000605659 0.0002132 0.000574432 -0.000140244 0.000206839 -7.60051e-05 -0.000122149 -0.000369799 0.000237713 -0.000118426 -0.000283565 
1584.45 0 0.000426298 0.030919 -5.49731e-05 -0.00017377 0.109856 0.000541501 0.000179238 0.000966551 -0.00109601 -0.0626384 0.000567372 3.11398e-05 0.000787207 -3.7191e-06 -0.000343228 0.000374222 0.0012885 0.000565207 0.00156061 2.66809e-05 -0.000211278 -0.000602876 0.000213598 0.000566232 -0.000139169 0.000206252 -7.92896e-05 -0.000110738 -0.000366944 0.000217236 -0.000131072 -0.000285966 
1584.8 0 0.00043123 0.0302521 -6.24978e-05 -0.000171508 0.1113 0.000549206 0.000173804 0.0010128 -0.00115444 -0.0581037 0.000552674 7.37719e-06 0.000749556 5.85921e-05 -0.000329546 0.000377556 0.00131216 0.000573748 0.00161332 3.68907e-05 -0.000201231 -0.000598816 0.000214284 0.000556677 -0.000137726 0.000204991 -8.29938e-05 -9.83688e-05 -0.000364258 0.000198276 -0.00014594 -0.000287459 
1585.15 0 0.000435741 0.0295517 -6.92207e-05 -0.000171184 0.112579 0.000559216 0.000170747 0.00105393 -0.00120801 -0.0535372 0.000535279 -2.01814e-05 0.000711745 0.000120567 -0.000314966 0.000384356 0.00133421 0.00058454 0.00166328 5.34972e-05 -0.000190054 -0.000593761 0.000214825 0.000545932 -0.000136024 0.00020282 -8.76744e-05 -8.54487e-05 -0.000361273 0.00018108 -0.000161934 -0.000288121 
1585.5 0 0.000439851 0.0288179 -7.64012e-05 -0.000171247 0.113688 0.000570831 0.000168273 0.00108897 -0.00125534 -0.0489425 0.000515312 -4.92423e-05 0.000674658 0.000181583 -0.000298365 0.000393228 0.00135057 0.000595777 0.00171119 7.43868e-05 -0.00017706 -0.000587698 0.000215591 0.000535515 -0.000134203 0.000200632 -9.42724e-05 -7.30392e-05 -0.000356736 0.000164927 -0.000177133 -0.000288124 
1585.85 0 0.000443895 0.0280512 -8.43377e-05 -0.000171497 0.114624 0.000583753 0.000165392 0.00111863 -0.00129675 -0.0443304 0.000492497 -7.87766e-05 0.000637964 0.000239395 -0.00027882 0.000400942 0.00135989 0.000607111 0.0017562 9.79844e-05 -0.000163875 -0.000580196 0.000217611 0.000525846 -0.000132872 0.000200297 -0.000102452 -6.14718e-05 -0.000350251 0.000148837 -0.00019115 -0.000286855 
1586.2 0 0.00044838 0.0272537 -9.3036e-05 -0.000172081 0.115387 0.000597191 0.000164054 0.00114547 -0.00133296 -0.0397133 0.000467821 -0.000109063 0.000598352 0.000292827 -0.000256067 0.000405207 0.00136453 0.000617814 0.00179811 0.000122534 -0.000151561 -0.000571463 0.00022044 0.000514709 -0.000132756 0.000202251 -0.000110977 -5.00237e-05 -0.000342081 0.00013237 -0.000204848 -0.000284158 
1586.55 0 0.000454113 0.0264276 -0.000103372 -0.000173127 0.115983 0.000611594 0.000164911 0.00117265 -0.0013644 -0.0350978 0.000442894 -0.000140813 0.000552422 0.000342695 -0.00023155 0.000405468 0.00136706 0.000625929 0.00183861 0.000147197 -0.000139283 -0.000561337 0.000223909 0.000499044 -0.000133559 0.000205359 -0.000119858 -3.80156e-05 -0.000332779 0.000114845 -0.000218105 -0.000280685 
1586.9 0 0.000460477 0.0255758 -0.00011545 -0.000174888 0.116414 0.000627304 0.000164008 0.00120099 -0.0013928 -0.0304854 0.000417747 -0.000174178 0.00050005 0.000391833 -0.000206152 0.000401774 0.00136793 0.000629423 0.00187861 0.000172796 -0.000126288 -0.000549177 0.000228246 0.000479682 -0.000134492 0.000208092 -0.000130089 -2.51847e-05 -0.000322738 9.6024e-05 -0.000230214 -0.000276784 
1587.25 0 0.000466304 0.0247003 -0.000128112 -0.000177417 0.116674 0.000642165 0.000156505 0.00122866 -0.00141937 -0.0258811 0.000390695 -0.000208922 0.000442287 0.000441749 -0.000179058 0.00039379 0.00136541 0.00062796 0.00191632 0.000200173 -0.000113013 -0.000534493 0.000232738 0.000460675 -0.00013478 0.000210207 -0.000141576 -1.15281e-05 -0.000311692 7.66186e-05 -0.000240884 -0.000272425 
1587.6 0 0.000471808 0.0238018 -0.000140949 -0.00018035 0.116763 0.00065545 0.000141712 0.00125322 -0.00144251 -0.021295 0.000360209 -0.000245711 0.000380046 0.000492032 -0.00014926 0.000381765 0.00135821 0.000622832 0.00194861 0.000229103 -9.98298e-05 -0.000518137 0.000236915 0.000443199 -0.000134133 0.000212267 -0.0001527 2.23489e-06 -0.000299439 5.66898e-05 -0.000250069 -0.000267201 
1587.95 0 0.000477177 0.0228817 -0.000154405 -0.000182807 0.116686 0.000669061 0.000122846 0.00127473 -0.00146067 -0.0167346 0.00032672 -0.000283369 0.000315342 0.000541986 -0.000116059 0.00036637 0.00134717 0.000615915 0.00197477 0.000259381 -8.64768e-05 -0.00050108 0.000241287 0.000425802 -0.000132762 0.000215202 -0.000162311 1.54549e-05 -0.000286069 3.61238e-05 -0.000257861 -0.000260045 
1588.3 0 0.000482418 0.0219433 -0.000167923 -0.000185047 0.116447 0.000682429 0.000103635 0.00129329 -0.00147326 -0.0122048 0.000290903 -0.000320249 0.000251295 0.000591217 -7.96122e-05 0.000347831 0.0013336 0.000608646 0.00199744 0.000292239 -7.18369e-05 -0.000482777 0.00024565 0.000408742 -0.000131683 0.00021942 -0.000170544 2.86207e-05 -0.000271264 1.62589e-05 -0.000265465 -0.000250584 
1588.65 0 0.000488699 0.0209889 -0.000179617 -0.000187623 0.116046 0.000693813 8.38837e-05 0.00130675 -0.00147955 -0.00771379 0.000252746 -0.00035565 0.000188825 0.00064028 -4.2917e-05 0.000325968 0.00131629 0.000602753 0.00201923 0.000329259 -5.51973e-05 -0.000462919 0.000250342 0.00039364 -0.000131483 0.000223863 -0.000177089 4.21732e-05 -0.000255423 -1.68575e-06 -0.000272746 -0.00023967 
1589 0 0.000497559 0.0200188 -0.000189266 -0.00019028 0.115484 0.000704546 6.27698e-05 0.00131418 -0.00148063 -0.00327077 0.000210819 -0.000390017 0.000125917 0.000688927 -8.39789e-06 0.000299447 0.00129327 0.000598321 0.0020384 0.000371216 -3.75914e-05 -0.000442562 0.000255881 0.000379711 -0.000131289 0.000228015 -0.000181418 5.57076e-05 -0.000240405 -1.82287e-05 -0.000278799 -0.000227755 
1589.35 0 0.000509002 0.0190341 -0.000198718 -0.000192531 0.114765 0.000716877 4.315e-05 0.0013173 -0.00147922 0.00111994 0.000164893 -0.000424362 6.28775e-05 0.000736529 2.61932e-05 0.000269235 0.00126523 0.000593302 0.00205181 0.000419269 -1.95111e-05 -0.000422962 0.000262136 0.000364565 -0.000131545 0.000231603 -0.000184167 6.86177e-05 -0.000226973 -3.39899e-05 -0.000283977 -0.000215568 
1589.7 0 0.000521326 0.0180368 -0.000208147 -0.000194073 0.113892 0.000729925 2.82304e-05 0.00131799 -0.00147811 0.00545647 0.00011824 -0.000458061 2.23363e-06 0.000782718 6.36782e-05 0.000238053 0.00123476 0.000586407 0.00205949 0.000474127 -1.96449e-07 -0.000404015 0.0002691 0.000347725 -0.000132508 0.000234263 -0.00018706 8.02124e-05 -0.000214126 -4.87468e-05 -0.00028861 -0.000204711 
1590.05 0 0.000533508 0.0170292 -0.000216088 -0.000195573 0.112866 0.000740831 1.77735e-05 0.00131603 -0.00147914 0.00973405 7.52598e-05 -0.000489875 -5.48852e-05 0.000827034 0.000104331 0.000207826 0.00120492 0.000578779 0.00206284 0.000534591 2.00669e-05 -0.000384945 0.000276392 0.000330946 -0.000132585 0.000235599 -0.000191685 8.99302e-05 -0.000200922 -6.30652e-05 -0.000293812 -0.000195946 
1590.4 0 0.000545968 0.0160127 -0.000221774 -0.000197792 0.111686 0.000749012 9.7155e-06 0.0013107 -0.00148256 0.0139458 3.9514e-05 -0.000520226 -0.00010937 0.000870771 0.00014647 0.000180923 0.00117744 0.0005719 0.00206181 0.000598152 3.9666e-05 -0.000366182 0.000283615 0.000315249 -0.000130045 0.000235207 -0.000198169 9.81662e-05 -0.00018732 -7.8318e-05 -0.000300654 -0.000187898 
1590.75 0 0.000559506 0.0149888 -0.000226141 -0.000200274 0.110359 0.000756713 2.74265e-06 0.00130231 -0.0014887 0.0180874 1.18974e-05 -0.000548799 -0.000161914 0.000916606 0.000187719 0.00015844 0.00115093 0.000565889 0.00205556 0.000661947 5.7368e-05 -0.000348647 0.000290735 0.000299815 -0.000124736 0.000232896 -0.000205409 0.000106433 -0.000173893 -9.53768e-05 -0.000308391 -0.000178308 
1591.1 0 0.000574481 0.0139595 -0.000230152 -0.000201631 0.108892 0.000763659 -3.79161e-06 0.00129121 -0.00149686 0.0221567 -8.91931e-06 -0.000573422 -0.000211283 0.000965529 0.000226465 0.000138846 0.00112292 0.000561063 0.00204409 0.000722691 7.301e-05 -0.000331952 0.000297018 0.00028358 -0.000118147 0.000229735 -0.00021218 0.000115846 -0.000160988 -0.000114105 -0.000316421 -0.000166544 
1591.45 0 0.000591239 0.012926 -0.000233435 -0.000201508 0.107288 0.000766495 -1.16535e-05 0.00127651 -0.00150589 0.0261488 -2.48427e-05 -0.000593383 -0.000257253 0.00101606 0.000261743 0.000120662 0.0010926 0.000557173 0.00202738 0.000777748 8.69488e-05 -0.000315611 0.000301792 0.000266366 -0.000112032 0.00022654 -0.000218146 0.000125701 -0.000148513 -0.000133854 -0.000325641 -0.000153702 
1591.8 0 0.000610095 0.0118898 -0.000236339 -0.000200728 0.105554 0.000764857 -2.30426e-05 0.0012574 -0.0015173 0.0300566 -3.6754e-05 -0.00060791 -0.000300716 0.0010664 0.000292469 0.000102599 0.00106045 0.000552067 0.00200317 0.000827787 9.85772e-05 -0.000299574 0.000304796 0.000247924 -0.000107264 0.000222142 -0.000223176 0.000134853 -0.000136401 -0.00015388 -0.000335803 -0.000141388 
1592.15 0 0.000629576 0.0108538 -0.000239333 -0.000199981 0.103693 0.000761109 -3.67467e-05 0.00123453 -0.00153394 0.0338725 -4.59883e-05 -0.000615527 -0.000340796 0.00111587 0.000316443 8.38919e-05 0.00102739 0.000543906 0.00196951 0.000876142 0.000107198 -0.000283137 0.000306554 0.000228223 -0.000102658 0.000216019 -0.0002266 0.00014271 -0.000124505 -0.000173555 -0.000344797 -0.000130809 
1592.5 0 0.000647148 0.00981973 -0.00024256 -0.000199084 0.101709 0.000754677 -4.92202e-05 0.00120851 -0.00155675 0.0375906 -5.64098e-05 -0.000617746 -0.000376272 0.00116451 0.000331579 6.40476e-05 0.000995242 0.000532494 0.00192836 0.000926019 0.000113912 -0.000265033 0.00030752 0.000207764 -9.76178e-05 0.000209456 -0.000228608 0.000149921 -0.000113302 -0.000192036 -0.000351025 -0.000121551 
1592.85 0 0.000662643 0.00878674 -0.000246663 -0.000197378 0.0996045 0.000743744 -6.02454e-05 0.00117906 -0.00158365 0.0412065 -6.91741e-05 -0.000618935 -0.000404282 0.00121138 0.000338669 4.28393e-05 0.000965076 0.000519488 0.00188436 0.000978112 0.00012037 -0.000244628 0.000307201 0.000187072 -9.35616e-05 0.000203886 -0.000229354 0.000157423 -0.000103799 -0.000208665 -0.000355164 -0.000112667 
1593.2 0 0.000677166 0.00775454 -0.000251368 -0.000194879 0.0973871 0.000728625 -7.27993e-05 0.00114654 -0.00161001 0.0447175 -8.03315e-05 -0.000622221 -0.000422351 0.00125579 0.000340323 2.13388e-05 0.000935053 0.000508149 0.00183995 0.00103058 0.000126125 -0.000222879 0.000305672 0.000165775 -9.04176e-05 0.000198729 -0.000229347 0.000164785 -9.69364e-05 -0.000223925 -0.000358602 -0.000103959 
1593.55 0 0.000690837 0.00672553 -0.000256124 -0.00019167 0.0950631 0.000710994 -8.81634e-05 0.00111253 -0.00163167 0.048122 -8.74731e-05 -0.000626758 -0.000432274 0.00129731 0.000338352 1.96619e-06 0.000902416 0.000499359 0.00179406 0.00108221 0.000129971 -0.000200602 0.000304307 0.000143344 -8.72164e-05 0.000192301 -0.000229367 0.000171347 -9.28661e-05 -0.000238317 -0.000362145 -9.55942e-05 
1593.9 0 0.000702821 0.00570301 -0.000260482 -0.000187552 0.0926369 0.000692031 -0.000105247 0.00107937 -0.00164802 0.0514169 -9.15328e-05 -0.000628621 -0.00043635 0.00133572 0.000334414 -1.55047e-05 0.000865851 0.000492158 0.00174582 0.00113263 0.000132627 -0.000177471 0.000304188 0.000119803 -8.48628e-05 0.000184863 -0.000229301 0.000177562 -9.08706e-05 -0.000251184 -0.000365499 -8.76976e-05 
1594.25 0 0.000712803 0.00468936 -0.000263589 -0.000182515 0.0901127 0.000670522 -0.000125009 0.0010491 -0.00166058 0.0545976 -9.41114e-05 -0.000625603 -0.000436073 0.00137178 0.000329158 -3.49832e-05 0.000825071 0.000485813 0.00169759 0.00118227 0.000135584 -0.000152829 0.000304725 9.58982e-05 -8.38947e-05 0.000178661 -0.000229591 0.000184259 -9.06158e-05 -0.000262388 -0.000368777 -8.12992e-05 
1594.6 0 0.000721059 0.00368611 -0.000266389 -0.000176204 0.0874974 0.000644785 -0.000150799 0.00102067 -0.00166989 0.0576604 -9.61902e-05 -0.000618782 -0.000432903 0.0014049 0.000320861 -5.91789e-05 0.000781418 0.000479342 0.001653 0.00123221 0.000138518 -0.000126782 0.000304723 7.27772e-05 -8.36544e-05 0.000173911 -0.000231098 0.000191596 -9.20704e-05 -0.00027254 -0.000372019 -7.65586e-05 
1594.95 0 0.000726632 0.00269386 -0.000270152 -0.000168519 0.0847976 0.000615659 -0.000183708 0.000992398 -0.00167643 0.0606028 -9.738e-05 -0.000609241 -0.000426134 0.00143308 0.00030785 -8.73163e-05 0.000737363 0.000471817 0.00161263 0.00128203 0.000140423 -0.000101159 0.000303671 5.12509e-05 -8.26216e-05 0.000168654 -0.000233542 0.000199197 -9.48516e-05 -0.000282125 -0.000374807 -7.15535e-05 
1595.3 0 0.000728431 0.00171168 -0.000274107 -0.000160646 0.082017 0.000584811 -0.000221814 0.000963927 -0.00168056 0.0634223 -9.91049e-05 -0.000597157 -0.000416296 0.00145669 0.000289089 -0.000117296 0.000695343 0.00046242 0.00157459 0.00133091 0.000141477 -7.69001e-05 0.000301435 3.12112e-05 -7.90068e-05 0.000161583 -0.00023641 0.000207641 -9.80656e-05 -0.000291746 -0.000376348 -6.53083e-05 
1595.65 0 0.000727336 0.000738764 -0.000277711 -0.000153323 0.0791599 0.000554238 -0.000262679 0.000932827 -0.00168228 0.0661173 -0.000104325 -0.000583933 -0.000406863 0.00147975 0.000264802 -0.000148566 0.000655861 0.000450371 0.00153765 0.00138053 0.000142197 -5.36331e-05 0.000299041 1.15204e-05 -7.33279e-05 0.000152667 -0.000240127 0.000217554 -0.000101007 -0.000301273 -0.000375826 -5.89222e-05 
1596 0 0.000724263 -0.000221973 -0.00028193 -0.000145322 0.0762322 0.000525641 -0.000304662 0.000895837 -0.0016834 0.0686886 -0.000111722 -0.000570735 -0.000400255 0.00150481 0.000236038 -0.000181146 0.000616068 0.000435415 0.00150011 0.00143301 0.000143472 -3.10639e-05 0.000297158 -8.14212e-06 -6.69868e-05 0.000142359 -0.000245204 0.000228976 -0.000103744 -0.000310307 -0.000373393 -5.31644e-05 
1596.35 0 0.000720101 -0.00116622 -0.000286481 -0.000136061 0.0732367 0.000498342 -0.000347786 0.000850749 -0.00168415 0.0711366 -0.000116066 -0.000557255 -0.000394782 0.00152952 0.000203813 -0.000216271 0.000573738 0.000418345 0.00145903 0.00148741 0.000145558 -9.15098e-06 0.000294971 -2.68016e-05 -5.98145e-05 0.000131667 -0.000251384 0.000241568 -0.000105986 -0.00031863 -0.000369085 -4.77587e-05 
1596.7 0 0.000716459 -0.00209193 -0.000289496 -0.000126707 0.0701749 0.000472296 -0.000391692 0.00079782 -0.00168215 0.0734591 -0.000114397 -0.000544534 -0.000389871 0.00155076 0.000168163 -0.000255232 0.000529735 0.000400539 0.00141187 0.00153949 0.000147524 1.10742e-05 0.000292646 -4.44499e-05 -4.99991e-05 0.000120829 -0.000258026 0.000254592 -0.000106663 -0.000326011 -0.000363599 -4.28305e-05 
1597.05 0 0.000713304 -0.00299852 -0.000291489 -0.000118572 0.0670507 0.000449343 -0.000435273 0.000739854 -0.00167605 0.075652 -0.000109685 -0.000533912 -0.000388284 0.00156965 0.000127861 -0.000296116 0.000486324 0.000382632 0.00135947 0.00158652 0.000148767 2.98724e-05 0.000291385 -6.20086e-05 -3.67987e-05 0.000109055 -0.000265448 0.000267251 -0.000106207 -0.000332857 -0.000357351 -3.80995e-05 
1597.4 0 0.000708528 -0.00388579 -0.000293875 -0.000111854 0.0638703 0.000428934 -0.000477504 0.000678256 -0.00166733 0.0777118 -0.000106398 -0.000523949 -0.000391223 0.00158845 8.41003e-05 -0.00033651 0.000443425 0.00036278 0.00130389 0.00163052 0.000148314 4.95617e-05 0.000291341 -7.97294e-05 -2.24389e-05 9.66686e-05 -0.000273634 0.000278606 -0.00010598 -0.000340203 -0.000350379 -3.33758e-05 
1597.75 0 0.000701341 -0.00475354 -0.000296138 -0.000105968 0.0606396 0.000405719 -0.000516423 0.000612407 -0.00165636 0.0796375 -0.000105644 -0.000511614 -0.000398175 0.00160576 4.07916e-05 -0.00037582 0.000399548 0.000339187 0.00124562 0.00167306 0.00014545 7.06245e-05 0.000291068 -9.73378e-05 -9.00224e-06 8.46698e-05 -0.000280577 0.000288012 -0.000105329 -0.000348698 -0.000344199 -2.86913e-05 
1598.1 0 0.000693892 -0.00560133 -0.000297132 -9.98109e-05 0.0573633 0.000378018 -0.000549493 0.000542402 -0.00163912 0.0814296 -0.00010756 -0.000494956 -0.000408698 0.00161913 8.42912e-07 -0.000414743 0.000353975 0.000313012 0.00118655 0.00171047 0.000141423 9.11592e-05 0.000289985 -0.000114196 3.03456e-06 7.34561e-05 -0.000285724 0.000295406 -0.000103181 -0.000358067 -0.000340058 -2.32407e-05 
1598.45 0 0.000687562 -0.00642943 -0.000296386 -9.28129e-05 0.0540457 0.000351867 -0.00057751 0.000469976 -0.00161355 0.0830883 -0.000112516 -0.000474349 -0.000421813 0.00162768 -3.50401e-05 -0.000455019 0.000306934 0.000286444 0.0011288 0.00173918 0.000138038 0.000110401 0.000289142 -0.000129525 1.28935e-05 6.33429e-05 -0.000290548 0.000301566 -0.00010029 -0.000367562 -0.000337183 -1.61868e-05 
1598.8 0 0.000681254 -0.00723821 -0.000294463 -8.52458e-05 0.0506929 0.000331154 -0.000604451 0.000398693 -0.00158476 0.0846142 -0.000119888 -0.000452462 -0.000435996 0.00163159 -6.80446e-05 -0.000497239 0.000259555 0.000261287 0.00107099 0.00175991 0.000135664 0.000129824 0.000289159 -0.000143267 2.04562e-05 5.4762e-05 -0.000294629 0.000307752 -9.76843e-05 -0.000375838 -0.000334583 -7.68043e-06 
1599.15 0 0.000674171 -0.00802772 -0.000292045 -7.74456e-05 0.0473108 0.000313166 -0.000631961 0.00033239 -0.0015589 0.0860095 -0.000128848 -0.000430974 -0.000450825 0.00163159 -0.000101448 -0.000539319 0.000213193 0.00023921 0.00100971 0.00177536 0.000133099 0.000150366 0.000288106 -0.000156086 2.67758e-05 4.77553e-05 -0.00029621 0.000314173 -9.50005e-05 -0.000381651 -0.00033193 1.63075e-06 
1599.5 0 0.000667614 -0.00879652 -0.000289082 -6.98403e-05 0.0439045 0.000294395 -0.000657416 0.000273225 -0.00153585 0.0872771 -0.00013877 -0.00040906 -0.000466406 0.00162898 -0.00013842 -0.000579728 0.000168141 0.000219949 0.000944249 0.00178746 0.000130385 0.000170827 0.000283582 -0.000168069 3.22234e-05 4.211e-05 -0.00029535 0.000320532 -9.14305e-05 -0.00038507 -0.000328734 1.13529e-05 
1599.85 0 0.000662525 -0.00954298 -0.00028522 -6.23754e-05 0.0404772 0.000275271 -0.000679117 0.000221884 -0.0015117 0.0884172 -0.000149965 -0.000386184 -0.000481896 0.001624 -0.000179999 -0.000617043 0.000123643 0.000201048 0.000876775 0.00179803 0.000128883 0.000190474 0.000276146 -0.000177787 3.62496e-05 3.75868e-05 -0.000293547 0.000325874 -8.71242e-05 -0.000386496 -0.000324044 2.1069e-05 
1600.2 0 0.000657732 -0.0102665 -0.000280154 -5.48991e-05 0.0370322 0.00025772 -0.000696521 0.000176705 -0.0014838 0.0894274 -0.000163767 -0.000362147 -0.000495788 0.00161542 -0.000224893 -0.000649259 7.86726e-05 0.000181109 0.000808282 0.00180799 0.000128159 0.000209373 0.000268219 -0.000184595 3.89211e-05 3.32333e-05 -0.000291626 0.000328858 -8.2669e-05 -0.00038649 -0.000316677 3.05812e-05 
1600.55 0 0.000652126 -0.0109665 -0.00027436 -4.79729e-05 0.0335738 0.000241818 -0.000708765 0.000135477 -0.00145304 0.0903059 -0.000180878 -0.000336268 -0.000506421 0.00160335 -0.000269799 -0.000675896 3.4449e-05 0.000161204 0.000737293 0.00181659 0.00012661 0.000227012 0.000261232 -0.000189752 4.13938e-05 2.89786e-05 -0.000290043 0.000328988 -7.89748e-05 -0.000385918 -0.000307092 3.99539e-05 
1600.9 0 0.000646219 -0.0116437 -0.000269015 -4.17899e-05 0.0301067 0.000226461 -0.000715731 9.721e-05 -0.00142151 0.0910554 -0.00019998 -0.00031022 -0.000512211 0.00158957 -0.00031248 -0.000697564 -7.40068e-06 0.000141142 0.000663224 0.0018218 0.000123577 0.000242638 0.000255289 -0.000194246 4.44298e-05 2.56914e-05 -0.000289481 0.000327537 -7.74927e-05 -0.000384846 -0.000297271 4.85871e-05 
1601.25 0 0.000641261 -0.0122982 -0.000263697 -3.60911e-05 0.0266359 0.000212231 -0.000718325 6.25441e-05 -0.00139074 0.0916793 -0.00021875 -0.000287071 -0.000513454 0.00157565 -0.000353798 -0.000716186 -4.79869e-05 0.00011891 0.000588807 0.00182249 0.000120728 0.000256291 0.000250241 -0.000198858 4.85116e-05 2.30842e-05 -0.000290863 0.000326705 -7.76589e-05 -0.000383529 -0.000288218 5.57521e-05 
1601.6 0 0.000638097 -0.0129277 -0.000256768 -3.0683e-05 0.0231654 0.000201541 -0.000718799 3.23061e-05 -0.00136065 0.0921802 -0.000234549 -0.000268242 -0.000513432 0.00156186 -0.000395004 -0.000733668 -8.86799e-05 9.4421e-05 0.000516666 0.00181934 0.000120237 0.000269243 0.000245375 -0.000203316 5.38449e-05 2.05043e-05 -0.000293598 0.000327277 -7.79232e-05 -0.000382614 -0.000280058 6.15347e-05 
1601.95 0 0.000635918 -0.0135303 -0.000248482 -2.53478e-05 0.0196981 0.000196156 -0.000718959 6.40728e-06 -0.00133076 0.0925572 -0.000245211 -0.000253643 -0.000514246 0.00154738 -0.000437077 -0.000750156 -0.000129734 6.80525e-05 0.000445703 0.00181204 0.000122013 0.000282136 0.000240934 -0.000205727 6.0414e-05 1.79817e-05 -0.000295771 0.000328391 -7.79678e-05 -0.000381548 -0.000271584 6.70175e-05 
1602.3 0 0.000633907 -0.0141071 -0.000239439 -1.93753e-05 0.016239 0.000195194 -0.000718611 -1.54153e-05 -0.00130146 0.0928073 -0.000249805 -0.000243129 -0.000513451 0.00152982 -0.000479943 -0.000766162 -0.000171388 4.12565e-05 0.000373665 0.00180053 0.000124635 0.000294767 0.000236806 -0.000206401 6.70535e-05 1.59752e-05 -0.000297065 0.000329525 -7.77885e-05 -0.000380023 -0.000261227 7.39169e-05 
1602.65 0 0.000632552 -0.014658 -0.000229095 -1.29261e-05 0.0127967 0.000196935 -0.000716169 -3.39035e-05 -0.00127362 0.092932 -0.000247717 -0.000237396 -0.000509048 0.00150656 -0.000522132 -0.000782857 -0.000213259 1.72218e-05 0.000300022 0.0017867 0.000127299 0.000307286 0.000232977 -0.000207875 7.27457e-05 1.42688e-05 -0.000298448 0.000330518 -7.80157e-05 -0.000378616 -0.000249278 8.25719e-05 
1603 0 0.000631594 -0.0151806 -0.000217201 -7.01471e-06 0.0093777 0.00019929 -0.000709332 -4.98077e-05 -0.00124831 0.092936 -0.000239855 -0.000237058 -0.000503845 0.00147872 -0.000563629 -0.000800226 -0.000255362 -2.29922e-06 0.000226661 0.00177158 0.000129613 0.000320141 0.00022956 -0.000210976 7.71841e-05 1.22726e-05 -0.000300126 0.000330476 -7.90039e-05 -0.000378427 -0.000237143 9.18044e-05 
1603.35 0 0.000630205 -0.0156736 -0.000205146 -2.43119e-06 0.00598554 0.000199503 -0.000695182 -6.2538e-05 -0.00122633 0.0928226 -0.000227426 -0.000241742 -0.00050362 0.00145022 -0.000607002 -0.000816491 -0.000298744 -1.86134e-05 0.000156698 0.00175405 0.00013114 0.000334215 0.000226463 -0.000215247 8.02097e-05 1.0084e-05 -0.00030174 0.000327842 -8.00794e-05 -0.000379779 -0.000224225 0.000100246 
1603.7 0 0.000628209 -0.0161383 -0.000194882 8.40008e-07 0.00262214 0.00019705 -0.000673868 -7.08953e-05 -0.0012082 0.0925921 -0.000211176 -0.000250085 -0.000510791 0.00142372 -0.000654024 -0.000830763 -0.00034482 -3.47455e-05 9.22519e-05 0.00173345 0.000132108 0.000349748 0.000223548 -0.000219472 8.28147e-05 8.49217e-06 -0.000302512 0.000322253 -7.97787e-05 -0.000382022 -0.000208731 0.000107156 
1604.05 0 0.000626022 -0.016576 -0.000185789 3.9826e-06 -0.000709312 0.0001954 -0.000649395 -7.46458e-05 -0.00119301 0.0922426 -0.000193792 -0.000261234 -0.000523226 0.00139916 -0.000702592 -0.000844212 -0.000392905 -5.23787e-05 3.33741e-05 0.00170979 0.00013286 0.000365542 0.000221275 -0.000223201 8.57578e-05 8.12771e-06 -0.000301589 0.000315189 -7.73719e-05 -0.00038417 -0.000191769 0.000112253 
1604.4 0 0.000622584 -0.0169864 -0.000176186 8.01854e-06 -0.004003 0.000198472 -0.000625045 -7.46424e-05 -0.00118049 0.0917754 -0.000178792 -0.00027431 -0.000539823 0.00137634 -0.000748553 -0.000857039 -0.000441664 -7.18653e-05 -2.05892e-05 0.00168276 0.000133221 0.000379964 0.000219959 -0.000227306 8.75631e-05 8.25816e-06 -0.000299592 0.000308803 -7.3647e-05 -0.000384995 -0.000176114 0.000116363 
1604.75 0 0.000616062 -0.0173673 -0.000166634 1.30656e-05 -0.00725365 0.000205737 -0.000601899 -7.17539e-05 -0.00117093 0.0911942 -0.000166004 -0.000287527 -0.000559835 0.00135487 -0.000788768 -0.000866671 -0.000490679 -9.40995e-05 -6.88157e-05 0.0016533 0.000133211 0.000392833 0.000218313 -0.000232372 8.65446e-05 7.81579e-06 -0.000296907 0.000304296 -6.9733e-05 -0.000384117 -0.00016304 0.000119916 
1605.1 0 0.000606943 -0.0177185 -0.000158494 1.83167e-05 -0.0104588 0.000213534 -0.000580472 -6.69419e-05 -0.00116289 0.0905037 -0.000153516 -0.000300621 -0.000578782 0.00133242 -0.000824946 -0.000869911 -0.000538425 -0.000119851 -0.000109714 0.0016234 0.000133699 0.000404605 0.000214831 -0.000238005 8.4637e-05 5.8006e-06 -0.000293331 0.000301428 -6.65142e-05 -0.000382371 -0.00015185 0.000122344 
1605.45 0 0.000597543 -0.0180418 -0.000151732 2.22274e-05 -0.0136189 0.000218857 -0.000560803 -6.14641e-05 -0.00115356 0.0897077 -0.000141937 -0.000314432 -0.000590664 0.00130925 -0.000859438 -0.000865666 -0.000582782 -0.000148824 -0.000143649 0.00159388 0.000135036 0.000416061 0.000210082 -0.000242972 8.41783e-05 1.91107e-06 -0.000289125 0.00029957 -6.42609e-05 -0.000380524 -0.000141109 0.000125238 
1605.8 0 0.000590421 -0.0183383 -0.000144658 2.43692e-05 -0.0167341 0.000221384 -0.000541944 -5.66823e-05 -0.00114297 0.0888068 -0.000130293 -0.000330107 -0.000593344 0.00128883 -0.000890237 -0.000854675 -0.000623268 -0.00017989 -0.00017438 0.00156365 0.000136758 0.000428337 0.000206104 -0.000246765 8.38899e-05 -2.80008e-06 -0.000283594 0.000298351 -6.26117e-05 -0.000378909 -0.000130005 0.000130144 
1606.15 0 0.000586536 -0.0186077 -0.000136818 2.52923e-05 -0.0198002 0.000222638 -0.000522376 -5.17588e-05 -0.00113467 0.0878001 -0.000115604 -0.000349667 -0.000590249 0.00127251 -0.000916048 -0.00083659 -0.00065991 -0.000211926 -0.00020561 0.00153024 0.000138382 0.000440353 0.00020379 -0.000250511 8.18029e-05 -7.98243e-06 -0.000275592 0.000297777 -6.18261e-05 -0.000377548 -0.000119541 0.00013609 
1606.5 0 0.00058472 -0.0188486 -0.000129506 2.59864e-05 -0.0228107 0.000222098 -0.000501426 -4.32121e-05 -0.00113076 0.0866897 -9.75699e-05 -0.000372804 -0.000584251 0.00125859 -0.000938401 -0.000808613 -0.000693749 -0.000244489 -0.000236592 0.00149333 0.000140491 0.000450179 0.000202355 -0.000256348 7.86489e-05 -1.48694e-05 -0.000266289 0.000297691 -6.22697e-05 -0.000376044 -0.000111061 0.000142215 
1606.85 0 0.000583861 -0.0190598 -0.000122463 2.72292e-05 -0.0257599 0.000215551 -0.000479459 -2.90095e-05 -0.00112966 0.085481 -7.93126e-05 -0.000395967 -0.000575073 0.00124382 -0.000958533 -0.000769335 -0.000726507 -0.000276288 -0.000266528 0.00145581 0.000143423 0.00045752 0.000199976 -0.00026481 7.57233e-05 -2.37052e-05 -0.000257279 0.000296642 -6.3661e-05 -0.00037476 -0.000104545 0.000148831 
1607.2 0 0.000584056 -0.0192418 -0.000115234 2.8861e-05 -0.0286462 0.000199251 -0.000455861 -1.00422e-05 -0.00112801 0.0841778 -6.24407e-05 -0.000416583 -0.000563861 0.00122662 -0.000976654 -0.000721748 -0.000758291 -0.000305553 -0.000297276 0.001421 0.000146326 0.000463806 0.000195605 -0.000273851 7.21673e-05 -3.39813e-05 -0.00024817 0.00029403 -6.5909e-05 -0.000374726 -9.88118e-05 0.000155736 
1607.55 0 0.000585 -0.0193962 -0.000108932 2.98508e-05 -0.0314701 0.000174052 -0.000429376 1.14461e-05 -0.00112272 0.0827809 -4.53257e-05 -0.000433363 -0.000553967 0.00120761 -0.00099273 -0.000672002 -0.000788733 -0.00033316 -0.000330557 0.00139172 0.000148489 0.000470623 0.000190276 -0.000282156 6.80991e-05 -4.48341e-05 -0.000238253 0.000290063 -6.89625e-05 -0.000375679 -9.24643e-05 0.000162354 
1607.9 0 0.00058576 -0.0195235 -0.000104018 2.95343e-05 -0.0342308 0.000143883 -0.000400081 3.33189e-05 -0.00111292 0.0812885 -2.83715e-05 -0.000445554 -0.000546628 0.00118874 -0.00100732 -0.000624782 -0.000818177 -0.000361939 -0.000365887 0.00136875 0.000149446 0.000478058 0.000185594 -0.000290291 6.56202e-05 -5.4999e-05 -0.000227503 0.000284969 -7.20211e-05 -0.000376938 -8.56997e-05 0.00016843 
1608.25 0 0.000585871 -0.0196222 -9.96433e-05 2.94854e-05 -0.0369256 0.000111613 -0.000369153 5.50641e-05 -0.00110123 0.0796999 -1.38332e-05 -0.000454043 -0.00053937 0.00117167 -0.00102103 -0.000580915 -0.000846427 -0.000394329 -0.000401209 0.0013492 0.000148665 0.000485841 0.000180506 -0.000298913 6.45703e-05 -6.36235e-05 -0.000216263 0.000279139 -7.46136e-05 -0.000378362 -7.9079e-05 0.000173868 
1608.6 0 0.000585238 -0.0196923 -9.50692e-05 3.20352e-05 -0.0395483 7.73292e-05 -0.000337033 7.70737e-05 -0.00108935 0.0780172 -1.78963e-06 -0.00046096 -0.000529167 0.0011553 -0.00103353 -0.000539266 -0.000873715 -0.000430332 -0.000435411 0.00132992 0.000146498 0.000493998 0.000172576 -0.000309305 6.3847e-05 -7.06195e-05 -0.000205295 0.000272642 -7.65976e-05 -0.000380046 -7.18461e-05 0.000178457 
1608.95 0 0.000583952 -0.0197332 -9.11383e-05 3.66818e-05 -0.0420917 4.11506e-05 -0.000305001 9.8865e-05 -0.00107551 0.0762459 8.79808e-06 -0.000466285 -0.000515501 0.00113722 -0.00104477 -0.000498647 -0.00090132 -0.000468035 -0.000468269 0.00130962 0.000144462 0.000501838 0.000162268 -0.000321604 6.2432e-05 -7.68485e-05 -0.000195893 0.000265935 -7.90016e-05 -0.000382227 -6.33148e-05 0.000182704 
1609.3 0 0.000581919 -0.0197449 -8.91326e-05 4.16244e-05 -0.0445524 4.73762e-06 -0.000276078 0.000120204 -0.00105952 0.0743907 2.00054e-05 -0.00046906 -0.000499007 0.00111748 -0.00105599 -0.000457806 -0.000930057 -0.000507304 -0.000499322 0.00128963 0.000142954 0.000509352 0.000151117 -0.000333352 6.01141e-05 -8.21561e-05 -0.00018855 0.000259635 -8.2388e-05 -0.000384655 -5.40801e-05 0.000187307 
1609.65 0 0.000578475 -0.0197283 -8.81937e-05 4.62814e-05 -0.0469303 -3.10643e-05 -0.000250719 0.000141763 -0.00104306 0.072456 3.2823e-05 -0.00047033 -0.000479923 0.00109825 -0.00106814 -0.000415733 -0.000960209 -0.000547677 -0.000527856 0.00127143 0.000140226 0.000516879 0.000139 -0.000344146 5.86323e-05 -8.59822e-05 -0.000181004 0.000254572 -8.51828e-05 -0.000386987 -4.51514e-05 0.000192267 
1610 0 0.000573639 -0.0196841 -8.67642e-05 5.10336e-05 -0.0492248 -6.70469e-05 -0.000226107 0.000165119 -0.00102638 0.0704465 4.51628e-05 -0.000470236 -0.000458741 0.00107933 -0.00108132 -0.000373099 -0.00099286 -0.000586097 -0.000551213 0.00125435 0.000136575 0.000523296 0.00012681 -0.000354858 5.88832e-05 -8.93056e-05 -0.000171689 0.000250647 -8.65869e-05 -0.000389112 -3.7449e-05 0.000196134 
1610.35 0 0.00056821 -0.0196125 -8.41532e-05 5.5655e-05 -0.0514342 -0.000102823 -0.000201579 0.000191334 -0.00101024 0.0683652 5.44702e-05 -0.000467666 -0.000436372 0.00105758 -0.00109479 -0.00033203 -0.00102815 -0.00062087 -0.000568086 0.00123739 0.00013376 0.000527836 0.000117022 -0.00036497 6.023e-05 -9.28126e-05 -0.000161273 0.000245796 -8.78158e-05 -0.000391076 -3.05888e-05 0.000198693 
1610.7 0 0.000561127 -0.019514 -8.06254e-05 5.95848e-05 -0.0535556 -0.000138682 -0.000179295 0.000219195 -0.000996325 0.066214 6.09856e-05 -0.000462402 -0.000414412 0.00103156 -0.00110609 -0.000294858 -0.00106337 -0.000655419 -0.000579261 0.00122001 0.000132407 0.000531237 0.000110299 -0.000374204 6.18826e-05 -9.56963e-05 -0.000150622 0.000239637 -9.05635e-05 -0.000391986 -2.41477e-05 0.000200958 
1611.05 0 0.000551445 -0.0193891 -7.66837e-05 6.28171e-05 -0.0555865 -0.000179945 -0.000161862 0.000246788 -0.000983374 0.0639949 6.63776e-05 -0.000456169 -0.000392663 0.001002 -0.00111384 -0.000262483 -0.00109645 -0.000694947 -0.000585136 0.00120134 0.000132259 0.000534586 0.000103606 -0.000382549 6.46023e-05 -9.6933e-05 -0.000140214 0.000233592 -9.46329e-05 -0.000390496 -1.89061e-05 0.00020256 
1611.4 0 0.000541083 -0.0192389 -7.19828e-05 6.55634e-05 -0.0575264 -0.000230221 -0.000149152 0.00027463 -0.000967373 0.0617115 6.97662e-05 -0.000450548 -0.000369733 0.000970504 -0.00111865 -0.00023459 -0.00112735 -0.00073854 -0.000585782 0.00118202 0.000132731 0.000538638 9.45314e-05 -0.000390256 6.93169e-05 -9.74492e-05 -0.000129795 0.000228979 -9.85341e-05 -0.000386986 -1.53863e-05 0.000203222 
1611.75 0 0.000530144 -0.0190651 -6.69604e-05 6.82251e-05 -0.0593749 -0.000286169 -0.000139193 0.000304164 -0.000946531 0.0593685 7.0903e-05 -0.000444058 -0.000344318 0.000937176 -0.00111994 -0.000211642 -0.00115521 -0.000780754 -0.000581918 0.00116482 0.000133786 0.000544347 8.49079e-05 -0.000397235 7.44008e-05 -9.89186e-05 -0.000118441 0.000225583 -0.000102169 -0.000383214 -1.26704e-05 0.00020349 
1612.1 0 0.000516633 -0.0188683 -6.22812e-05 7.05964e-05 -0.0611302 -0.000343462 -0.000130557 0.000334664 -0.000922391 0.0569703 7.24625e-05 -0.000435105 -0.000316305 0.000901344 -0.00111785 -0.000195438 -0.00117766 -0.000817773 -0.000575268 0.00115166 0.000135241 0.000551477 7.70553e-05 -0.000402401 7.8878e-05 -0.000100895 -0.000105759 0.000222847 -0.000106041 -0.000379859 -9.36828e-06 0.000203596 
1612.45 0 0.000500759 -0.0186483 -5.74431e-05 7.20832e-05 -0.0627906 -0.000401376 -0.000121565 0.000364609 -0.000895885 0.0545199 7.45292e-05 -0.000423173 -0.000288446 0.000865234 -0.00111398 -0.000186545 -0.00119498 -0.00084835 -0.000566166 0.00114109 0.000136228 0.000558508 7.02729e-05 -0.000404375 8.3216e-05 -0.000102108 -9.23971e-05 0.000220631 -0.000109308 -0.000376162 -5.222e-06 0.000203642 
1612.8 0 0.000484576 -0.018405 -5.21947e-05 7.29234e-05 -0.0643534 -0.000460012 -0.000110159 0.000392791 -0.000866193 0.0520187 7.36994e-05 -0.00040773 -0.000264391 0.000832087 -0.00110867 -0.000183997 -0.00121123 -0.000872697 -0.000552611 0.00112993 0.000137095 0.000564822 6.40707e-05 -0.000402519 8.70317e-05 -0.000102587 -7.98865e-05 0.000218667 -0.000110746 -0.000371338 -2.51498e-07 0.000203535 
1613.15 0 0.000468117 -0.0181376 -4.69548e-05 7.40315e-05 -0.0658163 -0.000516546 -9.76659e-05 0.000417546 -0.000832809 0.049469 6.73305e-05 -0.000388769 -0.000245635 0.000800904 -0.00110109 -0.000186295 -0.00122858 -0.000893027 -0.000533445 0.00111703 0.000139114 0.000570286 5.88214e-05 -0.000397643 8.88928e-05 -0.000103253 -6.90045e-05 0.000216454 -0.000110161 -0.000365527 5.68261e-06 0.000203347 
1613.5 0 0.000449655 -0.0178474 -4.17491e-05 7.44098e-05 -0.0671774 -0.000567153 -8.76574e-05 0.000436148 -0.000794428 0.0468754 5.52285e-05 -0.000366466 -0.000231344 0.000768247 -0.00109072 -0.000191468 -0.00124446 -0.000913252 -0.000510472 0.00110237 0.000141482 0.000575168 5.47009e-05 -0.000392086 8.78979e-05 -0.000104361 -5.90174e-05 0.000213909 -0.000107837 -0.000359727 1.26695e-05 0.000203283 
1613.85 0 0.000428836 -0.0175352 -3.59261e-05 7.31209e-05 -0.0684341 -0.000609515 -8.19175e-05 0.000446686 -0.000750836 0.0442446 3.90908e-05 -0.000341272 -0.000220063 0.000733658 -0.00107745 -0.000197008 -0.001257 -0.000936119 -0.00048612 0.00108556 0.000143265 0.000579656 5.21826e-05 -0.000387598 8.5632e-05 -0.000105363 -4.86694e-05 0.000211856 -0.00010366 -0.000353913 2.03172e-05 0.000203342 
1614.2 0 0.000406038 -0.017202 -2.90212e-05 7.17746e-05 -0.0695845 -0.000645608 -8.08708e-05 0.000449844 -0.000703322 0.0415831 2.03573e-05 -0.000313922 -0.000212103 0.000697493 -0.00106023 -0.000199893 -0.00126824 -0.000961139 -0.000462166 0.0010668 0.00014471 0.000583922 4.96705e-05 -0.000383918 8.46816e-05 -0.000106984 -3.70372e-05 0.000211017 -9.78306e-05 -0.000347224 2.78956e-05 0.000203939 
1614.55 0 0.000382203 -0.016849 -2.18598e-05 7.16657e-05 -0.0706269 -0.0006808 -8.35355e-05 0.000447671 -0.000651135 0.0388964 -2.47174e-07 -0.000284242 -0.000208522 0.000658074 -0.00103649 -0.000198273 -0.00127955 -0.000987534 -0.000439151 0.00104557 0.000146842 0.0005871 4.50823e-05 -0.000380249 8.56309e-05 -0.00011049 -2.38182e-05 0.000212104 -9.10093e-05 -0.000339439 3.49469e-05 0.000205008 
1614.9 0 0.000358832 -0.016476 -1.54772e-05 7.19979e-05 -0.0715609 -0.000716969 -9.04194e-05 0.000444352 -0.000592187 0.0361887 -2.17222e-05 -0.00025272 -0.000207165 0.000614658 -0.00100506 -0.000192201 -0.00128957 -0.00101442 -0.000416519 0.00101976 0.000150646 0.000588287 3.86647e-05 -0.000375276 8.74144e-05 -0.000115717 -9.33077e-06 0.000215275 -8.3609e-05 -0.000331116 4.15912e-05 0.000206236 
1615.25 0 0.000336124 -0.0160839 -9.70261e-06 7.23883e-05 -0.0723865 -0.000751252 -0.000102802 0.000444081 -0.000526969 0.0334622 -4.24026e-05 -0.000220035 -0.000204592 0.000568521 -0.000967142 -0.000184027 -0.0012956 -0.00104011 -0.000395643 0.000988296 0.000155497 0.000588101 3.28714e-05 -0.000368617 8.82028e-05 -0.000121447 5.54818e-06 0.000220223 -7.62416e-05 -0.000322514 4.82078e-05 0.000207862 
1615.6 0 0.000312984 -0.0156742 -3.57443e-06 7.31136e-05 -0.0731032 -0.000782005 -0.0001195 0.000448408 -0.000460034 0.0307192 -5.95978e-05 -0.000186215 -0.000200329 0.000520386 -0.000925225 -0.000175925 -0.00129625 -0.00106371 -0.000379002 0.000953223 0.00016115 0.000587417 2.86457e-05 -0.00036086 8.77191e-05 -0.000126278 2.03602e-05 0.000226749 -6.98148e-05 -0.000312449 5.45752e-05 0.000209437 
1615.95 0 0.000289322 -0.0152481 2.72692e-06 7.32655e-05 -0.0737125 -0.000808897 -0.000138077 0.00045748 -0.000394157 0.0279618 -7.30218e-05 -0.000152837 -0.000194512 0.000471732 -0.000880518 -0.000168164 -0.00129244 -0.00108544 -0.000368101 0.000918433 0.000167457 0.000587337 2.44826e-05 -0.000351761 8.6762e-05 -0.000129433 3.63845e-05 0.000233732 -6.53127e-05 -0.000300403 6.04411e-05 0.00021099 
1616.3 0 0.00026544 -0.0148077 9.06145e-06 7.2395e-05 -0.0742152 -0.000830324 -0.000154723 0.000470189 -0.000329199 0.0251912 -8.50055e-05 -0.000120643 -0.000184835 0.000425935 -0.000831082 -0.000159457 -0.00128572 -0.00110327 -0.00036306 0.000886839 0.000172949 0.000588569 2.06069e-05 -0.000342116 8.43272e-05 -0.000131348 5.49405e-05 0.000239767 -6.2292e-05 -0.000287249 6.57518e-05 0.000212651 
1616.65 0 0.000240796 -0.0143543 1.53489e-05 7.12849e-05 -0.0746088 -0.000845996 -0.000166831 0.00048429 -0.000265208 0.0224119 -9.57473e-05 -8.76506e-05 -0.000170869 0.000384974 -0.000776643 -0.000149324 -0.001278 -0.00111516 -0.000363867 0.000858658 0.000176642 0.000589946 1.71824e-05 -0.000333355 7.93221e-05 -0.000131316 7.55647e-05 0.000244108 -5.93327e-05 -0.000273925 7.06574e-05 0.000213513 
1617 0 0.000215036 -0.0138878 2.07255e-05 6.97973e-05 -0.0748921 -0.000856383 -0.000176094 0.000499139 -0.000200879 0.0196313 -0.000104487 -5.32799e-05 -0.000155072 0.000348077 -0.000720879 -0.000138751 -0.00126947 -0.00112315 -0.000371056 0.00083276 0.000178778 0.00058976 1.37174e-05 -0.000325615 7.20797e-05 -0.000128531 9.65172e-05 0.000247408 -5.48656e-05 -0.000261077 7.448e-05 0.00021395 
1617.35 0 0.000187532 -0.0134083 2.45022e-05 6.66661e-05 -0.0750671 -0.00086158 -0.00018497 0.000514384 -0.000135835 0.0168564 -0.000111701 -1.77553e-05 -0.000139488 0.000314686 -0.000666265 -0.000128337 -0.0012596 -0.00112979 -0.000383466 0.000809575 0.000179482 0.000587291 1.03717e-05 -0.000318326 6.33994e-05 -0.000124628 0.000115567 0.000250789 -4.85904e-05 -0.000248505 7.62545e-05 0.00021507 
1617.7 0 0.000159184 -0.0129168 2.64889e-05 6.232e-05 -0.0751366 -0.000863192 -0.000194753 0.000527654 -7.06507e-05 0.0140916 -0.000118316 2.04488e-05 -0.000124364 0.000284667 -0.000613132 -0.000118231 -0.00125081 -0.00113619 -0.000399114 0.000789583 0.000178477 0.000583416 6.2086e-06 -0.000310532 5.44336e-05 -0.000121885 0.000130326 0.000254179 -4.17283e-05 -0.00023541 7.64224e-05 0.000216725 
1618.05 0 0.000131705 -0.0124148 2.66085e-05 5.78789e-05 -0.0751022 -0.000862161 -0.000207794 0.000536154 -5.87322e-06 0.0113397 -0.000125283 6.24629e-05 -0.000108292 0.000255973 -0.000560313 -0.000109539 -0.00124512 -0.00114365 -0.000417679 0.000770873 0.00017605 0.000578904 1.24563e-06 -0.00030072 4.5454e-05 -0.000120596 0.000140071 0.000257792 -3.49884e-05 -0.000221599 7.62523e-05 0.000218584 
1618.4 0 0.000105614 -0.0119031 2.53612e-05 5.39124e-05 -0.0749653 -0.000858538 -0.000226906 0.000539764 5.68167e-05 0.00860395 -0.000130404 0.000105476 -8.87025e-05 0.000225851 -0.000506837 -0.000104494 -0.0012417 -0.00115101 -0.00043903 0.000750606 0.00017266 0.000572901 -3.26734e-06 -0.000288991 3.61512e-05 -0.000118655 0.000146216 0.00026225 -2.83887e-05 -0.000207357 7.64513e-05 0.000219312 
1618.75 0 8.06834e-05 -0.0113825 2.31749e-05 5.05461e-05 -0.0747274 -0.000852654 -0.000251748 0.00053966 0.000116295 0.00589001 -0.000131956 0.000145192 -6.49513e-05 0.000193052 -0.000455507 -0.000104542 -0.00123813 -0.00115465 -0.000464274 0.000727629 0.000167729 0.000565603 -7.37405e-06 -0.000276485 2.81248e-05 -0.000114786 0.00015025 0.000266924 -2.29978e-05 -0.000192667 7.67043e-05 0.000217298 
1619.1 0 5.67873e-05 -0.0108531 1.97383e-05 4.76412e-05 -0.0743901 -0.000845097 -0.000278798 0.000535752 0.00017362 0.00320222 -0.000131988 0.000181598 -3.81819e-05 0.000158788 -0.000408575 -0.000108038 -0.00123361 -0.00115299 -0.000495292 0.000701296 0.000161697 0.000557892 -1.10308e-05 -0.000264043 2.33346e-05 -0.000110006 0.000152907 0.000271434 -1.94722e-05 -0.00017753 7.72717e-05 0.00021369 
1619.45 0 3.31902e-05 -0.0103142 1.56509e-05 4.4971e-05 -0.073957 -0.000834867 -0.000304333 0.00052926 0.000229533 0.000542944 -0.00013227 0.000217895 -7.72131e-06 0.000123926 -0.000364165 -0.000112258 -0.00122805 -0.00114689 -0.000531211 0.000668915 0.000155929 0.000550001 -1.32072e-05 -0.000252109 2.21762e-05 -0.000104807 0.000154426 0.000274794 -1.71667e-05 -0.000162983 7.92645e-05 0.000210293 
1619.8 0 8.41797e-06 -0.00976641 1.16719e-05 4.23283e-05 -0.0734312 -0.000821824 -0.000325206 0.000522412 0.00028386 -0.00208644 -0.000131537 0.000255908 2.78339e-05 8.93141e-05 -0.000321472 -0.000116192 -0.00121958 -0.00113653 -0.000568013 0.000629332 0.000149809 0.00054258 -1.50262e-05 -0.000240821 2.32171e-05 -9.83305e-05 0.000154907 0.000276177 -1.59026e-05 -0.000149648 8.30026e-05 0.000207692 
1620.15 0 -1.75472e-05 -0.00921082 7.59299e-06 4.01312e-05 -0.0728134 -0.000806882 -0.000339787 0.000515472 0.000337008 -0.00468439 -0.0001258 0.000292772 6.81007e-05 5.6755e-05 -0.000282349 -0.000120443 -0.00120817 -0.00111984 -0.000600031 0.0005864 0.000143061 0.000536544 -1.83251e-05 -0.000230075 2.43011e-05 -8.9585e-05 0.000154625 0.000276593 -1.64339e-05 -0.000137364 8.80794e-05 0.000206178 
1620.5 0 -4.39554e-05 -0.00864807 3.53653e-06 3.85255e-05 -0.0721046 -0.000790199 -0.000351786 0.000507618 0.000389028 -0.007248 -0.00011174 0.000323448 0.00011067 2.57974e-05 -0.000248518 -0.000125033 -0.00119618 -0.00109546 -0.000624115 0.000545659 0.00013756 0.00053207 -2.3221e-05 -0.00021936 2.45375e-05 -7.95648e-05 0.00015426 0.00027612 -1.94742e-05 -0.00012484 9.35893e-05 0.000205333 
1620.85 0 -7.08463e-05 -0.00807987 -1.11419e-07 3.68597e-05 -0.0713052 -0.000772123 -0.000365674 0.000498272 0.000440734 -0.00977377 -9.02089e-05 0.000346131 0.000151731 -5.54141e-06 -0.000220961 -0.000128669 -0.00118418 -0.00106482 -0.000642394 0.000509447 0.000133006 0.000528004 -2.94027e-05 -0.000208666 2.41943e-05 -6.9794e-05 0.000154736 0.000274067 -2.37691e-05 -0.000110968 9.80147e-05 0.000204235 
1621.2 0 -9.84064e-05 -0.00750761 -3.47601e-06 3.44574e-05 -0.070414 -0.000753138 -0.00038103 0.000486452 0.000494561 -0.0122585 -6.55407e-05 0.000362845 0.000188355 -3.78257e-05 -0.000199937 -0.00012954 -0.00116985 -0.00102894 -0.000659302 0.000476617 0.000128052 0.000523382 -3.57645e-05 -0.000198741 2.30611e-05 -6.0748e-05 0.000156166 0.000271454 -2.71451e-05 -9.58077e-05 0.000100071 0.000202412 
1621.55 0 -0.000126509 -0.00693189 -6.61976e-06 3.14565e-05 -0.0694329 -0.000731977 -0.000397541 0.000470112 0.000549912 -0.0146977 -4.17674e-05 0.000378782 0.000219702 -7.04774e-05 -0.000183552 -0.000128362 -0.00115325 -0.000988097 -0.000676346 0.000445084 0.0001233 0.000518197 -4.08722e-05 -0.000189466 2.07065e-05 -5.2494e-05 0.000157491 0.000269728 -2.89479e-05 -8.00326e-05 9.93971e-05 0.000199535 
1621.9 0 -0.000155091 -0.006354 -9.30672e-06 2.81338e-05 -0.0683669 -0.000706572 -0.000415866 0.000447044 0.00060387 -0.0170871 -2.0035e-05 0.000397644 0.000246739 -0.000104434 -0.000167803 -0.000128297 -0.00113718 -0.000944233 -0.000692886 0.000413445 0.00011924 0.000511905 -4.56613e-05 -0.00017998 1.73365e-05 -4.49549e-05 0.00015742 0.000268503 -2.98239e-05 -6.44486e-05 9.63669e-05 0.000195376 
1622.25 0 -0.00018346 -0.00577551 -1.15201e-05 2.44183e-05 -0.0672211 -0.000676549 -0.000434587 0.000418078 0.000655054 -0.0194244 1.33954e-06 0.00041763 0.000270796 -0.000142113 -0.000150276 -0.000131233 -0.00112218 -0.000899778 -0.00070936 0.000381011 0.000115459 0.000503355 -5.07817e-05 -0.000170687 1.34036e-05 -3.84628e-05 0.000155935 0.000266924 -3.03779e-05 -4.83949e-05 9.27942e-05 0.000190097 
1622.6 0 -0.00021067 -0.00519731 -1.29596e-05 2.02122e-05 -0.0659986 -0.000643562 -0.000451977 0.00038619 0.000702727 -0.0217074 2.46255e-05 0.000433756 0.000292389 -0.000185018 -0.000131135 -0.000136652 -0.00110509 -0.000855362 -0.00072678 0.000347056 0.000111431 0.000492699 -5.56808e-05 -0.000162384 9.51606e-06 -3.3066e-05 0.000153859 0.000264759 -3.05174e-05 -3.14539e-05 9.03994e-05 0.00018399 
1622.95 0 -0.000236259 -0.0046195 -1.34772e-05 1.51788e-05 -0.0647011 -0.00060975 -0.000467956 0.000351669 0.000747666 -0.0239339 5.09907e-05 0.000442979 0.000313353 -0.000229929 -0.00011159 -0.000141863 -0.00108377 -0.000811324 -0.000744598 0.00031066 0.000107706 0.000480419 -6.04045e-05 -0.000154294 7.00256e-06 -2.86695e-05 0.000151971 0.000261891 -3.11009e-05 -1.45838e-05 8.99824e-05 0.000177166 
1623.3 0 -0.000259801 -0.00404191 -1.28212e-05 9.73883e-06 -0.0633296 -0.000574484 -0.000483894 0.000314758 0.000791867 -0.0261014 7.99363e-05 0.000447291 0.000335993 -0.000271842 -9.27439e-05 -0.000144836 -0.00106244 -0.00076906 -0.000762236 0.000271023 0.000105247 0.000466081 -6.49806e-05 -0.000145748 6.80006e-06 -2.5138e-05 0.000150385 0.000257255 -3.27463e-05 6.44981e-07 9.1366e-05 0.000171324 
1623.65 0 -0.00028205 -0.00346518 -1.15221e-05 5.17773e-06 -0.0618855 -0.000535448 -0.000500495 0.00027835 0.000836828 -0.028207 0.000110077 0.000450715 0.000360397 -0.000310867 -7.31106e-05 -0.000145984 -0.00104616 -0.000729759 -0.000780751 0.00022777 0.000102861 0.000449656 -6.83382e-05 -0.000136416 7.4274e-06 -2.1585e-05 0.000149147 0.000250266 -3.54487e-05 1.33761e-05 9.2632e-05 0.000167646 
1624 0 -0.000304916 -0.00289073 -1.11113e-05 2.07644e-06 -0.0603705 -0.000492291 -0.000515613 0.000243514 0.000882363 -0.0302484 0.000141959 0.000455343 0.000387164 -0.000350486 -5.04432e-05 -0.000146338 -0.00103501 -0.000694123 -0.000800098 0.000181496 9.88364e-05 0.000432488 -6.87105e-05 -0.000125874 6.61887e-06 -1.75326e-05 0.000148999 0.000241741 -3.94992e-05 2.49372e-05 9.17915e-05 0.000165312 
1624.35 0 -0.000329699 -0.00231963 -1.1743e-05 -9.85454e-07 -0.0587869 -0.000445135 -0.000526208 0.000208772 0.000928294 -0.0322239 0.000176807 0.000461975 0.000416579 -0.000392472 -2.48853e-05 -0.000146639 -0.00102619 -0.000661559 -0.000817696 0.000133446 9.45127e-05 0.000415156 -6.60164e-05 -0.00011367 3.62578e-06 -1.24027e-05 0.000150009 0.000232127 -4.51435e-05 3.70852e-05 8.88086e-05 0.000163329 
1624.7 0 -0.000355373 -0.00175268 -1.30252e-05 -6.26864e-06 -0.0571367 -0.000393843 -0.000531698 0.000174007 0.000975949 -0.0341318 0.000212308 0.000470549 0.000445623 -0.000435837 2.62046e-06 -0.000149081 -0.00101682 -0.000631598 -0.000829741 8.44514e-05 9.25696e-05 0.000397107 -6.20004e-05 -0.000100689 -5.72259e-07 -5.29299e-06 0.000151174 0.000221962 -5.25027e-05 5.05769e-05 8.40509e-05 0.00016126 
1625.05 0 -0.000378909 -0.00119122 -1.49147e-05 -1.3789e-05 -0.0554218 -0.000337057 -0.00053257 0.0001396 0.00102643 -0.0359682 0.000244427 0.000481912 0.000471259 -0.00047886 3.2069e-05 -0.000155655 -0.00100617 -0.000604134 -0.000832277 3.50115e-05 9.41927e-05 0.000378445 -5.75648e-05 -8.82647e-05 -5.24822e-06 3.51075e-06 0.000151802 0.000211517 -6.07342e-05 6.55083e-05 7.75091e-05 0.000159013 
1625.4 0 -0.00039893 -0.000637054 -1.67946e-05 -2.12124e-05 -0.0536437 -0.000273175 -0.000529643 0.00010401 0.00107729 -0.0377306 0.00027211 0.000497993 0.000492934 -0.000521761 6.32578e-05 -0.000167125 -0.000995 -0.000578101 -0.000824489 -1.41393e-05 9.8977e-05 0.000359614 -5.18098e-05 -7.77225e-05 -1.05288e-05 1.30418e-05 0.00015295 0.000199756 -6.88956e-05 8.20499e-05 7.01011e-05 0.00015704 
1625.75 0 -0.000415739 -9.02712e-05 -1.8087e-05 -2.82395e-05 -0.0518057 -0.000203067 -0.000524668 6.72352e-05 0.00112292 -0.0394154 0.00029741 0.000519313 0.000512049 -0.000566637 9.56594e-05 -0.000184756 -0.000984084 -0.000552456 -0.000809202 -6.28033e-05 0.000105284 0.000340571 -4.51596e-05 -6.92331e-05 -1.69511e-05 2.34078e-05 0.000155751 0.000187277 -7.66793e-05 9.91985e-05 6.32183e-05 0.000155956 
1626.1 0 -0.000428724 0.000449208 -1.85146e-05 -3.66573e-05 -0.0499133 -0.000130332 -0.000519284 3.17396e-05 0.00115833 -0.0410209 0.000322765 0.000541277 0.000530747 -0.000612509 0.000129669 -0.000209839 -0.000973718 -0.000527173 -0.000788985 -0.00010964 0.00011119 0.000321546 -4.04908e-05 -6.02515e-05 -2.45426e-05 3.53931e-05 0.000159977 0.000174891 -8.47911e-05 0.000115377 5.76046e-05 0.000155704 
1626.45 0 -0.000436694 0.000979768 -1.79237e-05 -4.5821e-05 -0.0479707 -5.93149e-05 -0.000513682 -1.53327e-06 0.00118122 -0.0425476 0.000348546 0.000556734 0.000549844 -0.000656042 0.00016536 -0.00024133 -0.000964525 -0.000504384 -0.0007653 -0.00015307 0.000115354 0.000302241 -3.89342e-05 -4.93379e-05 -3.33271e-05 4.79365e-05 0.00016558 0.000161901 -9.30762e-05 0.000130505 5.36722e-05 0.000155699 
1626.8 0 -0.00043991 0.00149963 -1.62633e-05 -5.42134e-05 -0.0459811 6.65181e-06 -0.000507438 -3.2998e-05 0.00119179 -0.0439949 0.000374541 0.000563729 0.000568931 -0.000696954 0.000201933 -0.000276485 -0.000956274 -0.000485505 -0.000737887 -0.000192542 0.000117393 0.000283042 -3.84981e-05 -3.71495e-05 -4.28992e-05 5.97203e-05 0.00017158 0.000148465 -0.00010085 0.000145229 5.15597e-05 0.000156034 
1627.15 0 -0.000439686 0.00200867 -1.36772e-05 -6.11039e-05 -0.0439488 6.73025e-05 -0.000500628 -6.33189e-05 0.00119099 -0.0453597 0.000400395 0.00056566 0.00058685 -0.000736661 0.000239398 -0.000312692 -0.000949125 -0.000470288 -0.000705618 -0.000226877 0.000118044 0.00026535 -3.72148e-05 -2.42163e-05 -5.28658e-05 7.04137e-05 0.000177444 0.000135496 -0.000108956 0.000159985 5.06599e-05 0.000156905 
1627.5 0 -0.000437751 0.00250722 -1.07136e-05 -6.54123e-05 -0.0418801 0.00012434 -0.00049496 -9.22078e-05 0.00117896 -0.0466394 0.000425963 0.000564456 0.000603491 -0.000777538 0.000278503 -0.000348066 -0.000943635 -0.00045712 -0.000669253 -0.000257088 0.000119286 0.000248543 -3.4549e-05 -1.16374e-05 -6.31445e-05 8.08076e-05 0.000184312 0.000122985 -0.000118513 0.000174553 5.07988e-05 0.000157061 
1627.85 0 -0.000435528 0.00299464 -7.75997e-06 -6.80357e-05 -0.0397809 0.000178071 -0.00049179 -0.000117449 0.00115623 -0.0478336 0.000451555 0.000558969 0.000618888 -0.000820562 0.000318598 -0.000381139 -0.000937001 -0.000443103 -0.000631118 -0.000286108 0.000121291 0.000231255 -3.11121e-05 -2.82314e-07 -7.27734e-05 9.15729e-05 0.000191995 0.000110598 -0.000129629 0.000187949 5.1661e-05 0.000155596 
1628.2 0 -0.000433262 0.00347009 -4.46192e-06 -7.13142e-05 -0.037655 0.000227464 -0.00048973 -0.000137327 0.0011242 -0.0489455 0.000477759 0.000548503 0.000632191 -0.00086226 0.00035853 -0.000410372 -0.00092567 -0.000426881 -0.00059328 -0.000315643 0.000122896 0.000213369 -2.80274e-05 1.08348e-05 -8.17251e-05 0.000101512 0.000198725 9.84856e-05 -0.000141362 0.000199323 5.24936e-05 0.000153006 
1628.55 0 -0.000430103 0.00393401 -2.82545e-07 -7.57283e-05 -0.0355035 0.000272984 -0.000486735 -0.000150947 0.00108479 -0.0499788 0.000505309 0.000534605 0.000642301 -0.000898849 0.000397624 -0.000435189 -0.000909502 -0.00041004 -0.00055731 -0.000345788 0.000123577 0.000195359 -2.58023e-05 2.20185e-05 -9.02051e-05 0.000108438 0.000203326 8.7083e-05 -0.000152622 0.000209807 5.34245e-05 0.000150144 
1628.9 0 -0.000426034 0.0043877 4.57304e-06 -7.95016e-05 -0.0333284 0.000315765 -0.000481068 -0.00015836 0.00103837 -0.0509334 0.000533981 0.00051885 0.000648157 -0.000929658 0.000435223 -0.0004561 -0.00089124 -0.000394686 -0.000522489 -0.000377134 0.000123691 0.00017758 -2.38617e-05 3.32583e-05 -9.77342e-05 0.000111677 0.000206104 7.74675e-05 -0.00016194 0.000221706 5.4704e-05 0.00014744 
1629.25 0 -0.000422382 0.00483155 1.01965e-05 -8.17263e-05 -0.0311329 0.000354573 -0.000472428 -0.000160074 0.000985996 -0.0518083 0.00056242 0.000500684 0.00064965 -0.000955996 0.000469975 -0.000472114 -0.000870704 -0.000380078 -0.000485113 -0.000411398 0.000124391 0.00016 -2.21488e-05 4.46126e-05 -0.000103887 0.000112234 0.000206786 7.01112e-05 -0.000168435 0.000234609 5.56071e-05 0.000144255 
1629.6 0 -0.000420484 0.00526453 1.65327e-05 -8.29365e-05 -0.0289212 0.000387497 -0.000462125 -0.000155865 0.000930811 -0.0526041 0.000589427 0.000479628 0.000646882 -0.000976922 0.000500583 -0.000479144 -0.000845107 -0.000364294 -0.000442619 -0.000447904 0.000126048 0.000142627 -2.12749e-05 5.54869e-05 -0.000108349 0.000110611 0.000205606 6.43068e-05 -0.000173442 0.000246969 5.54453e-05 0.000140611 
1629.95 0 -0.000420497 0.00568492 2.20866e-05 -8.29664e-05 -0.0266967 0.000413561 -0.000452445 -0.000144608 0.000875207 -0.0533227 0.000615178 0.000457113 0.000638569 -0.000991037 0.000527958 -0.000473519 -0.000815534 -0.000347664 -0.000394784 -0.000482652 0.000128341 0.000125542 -2.15271e-05 6.49928e-05 -0.000111921 0.000107086 0.000204509 5.91699e-05 -0.000178944 0.000258253 5.5425e-05 0.000137357 
1630.3 0 -0.000421304 0.00609238 2.55305e-05 -8.12923e-05 -0.0244602 0.000433604 -0.000445415 -0.000124947 0.000819848 -0.053966 0.000641982 0.000434241 0.000624504 -0.00100063 0.000552987 -0.000457912 -0.000785734 -0.000332044 -0.000343454 -0.000512269 0.000129903 0.000108625 -2.18505e-05 7.17893e-05 -0.000116065 0.000103196 0.000204647 5.43178e-05 -0.000184876 0.000268734 5.66189e-05 0.000134194 
1630.65 0 -0.000421791 0.00648757 2.78053e-05 -7.88523e-05 -0.0222112 0.000450018 -0.000439694 -9.70875e-05 0.00076466 -0.0545334 0.000670482 0.000411126 0.000605679 -0.00101047 0.000574032 -0.000438762 -0.000756926 -0.000318975 -0.000290627 -0.000537062 0.000130522 9.22868e-05 -2.16716e-05 7.5975e-05 -0.000121018 9.97962e-05 0.000205102 5.10059e-05 -0.000190166 0.000278291 5.81742e-05 0.000130358 
1631 0 -0.000421554 0.00686957 2.99621e-05 -7.71997e-05 -0.0199513 0.000465494 -0.000433856 -6.35929e-05 0.000710525 -0.0550228 0.00069762 0.000387136 0.000583386 -0.00102277 0.00058984 -0.000419071 -0.000727394 -0.000309381 -0.000237383 -0.000558775 0.000131022 7.64223e-05 -2.18939e-05 8.01152e-05 -0.000125953 9.63283e-05 0.000204634 4.94137e-05 -0.000193836 0.000286884 5.87418e-05 0.000125119 
1631.35 0 -0.000421263 0.00723572 3.18871e-05 -7.61246e-05 -0.0176849 0.000480508 -0.000428448 -2.69296e-05 0.000658244 -0.0554327 0.000719847 0.0003614 0.000560929 -0.0010369 0.000598839 -0.000399177 -0.000696433 -0.000302718 -0.00018704 -0.000577855 0.000130144 6.02761e-05 -2.24072e-05 8.60448e-05 -0.000130216 9.20486e-05 0.000202077 4.75046e-05 -0.00019527 0.000294902 5.843e-05 0.000118655 
1631.7 0 -0.000421572 0.00758366 3.4238e-05 -7.50805e-05 -0.0154169 0.000492423 -0.00042357 1.07369e-05 0.000608819 -0.0557624 0.000736046 0.000333761 0.000541948 -0.00105212 0.000599521 -0.000381866 -0.000664823 -0.0002972 -0.000142088 -0.000594184 0.000127286 4.38192e-05 -2.28055e-05 9.34387e-05 -0.000134101 8.6773e-05 0.000197199 4.3852e-05 -0.000194609 0.000303092 5.8262e-05 0.0001123 
1632.05 0 -0.000422398 0.00791268 3.86681e-05 -7.46823e-05 -0.0131487 0.000500001 -0.000418861 4.81341e-05 0.000564247 -0.0560104 0.000747297 0.000303652 0.000525987 -0.00106718 0.000593238 -0.00037028 -0.00063364 -0.000290978 -0.000100699 -0.000608722 0.000123681 2.67675e-05 -2.31708e-05 0.000100135 -0.000137474 8.13151e-05 0.000190983 3.85751e-05 -0.000192013 0.000311932 5.82254e-05 0.000106378 
1632.4 0 -0.00042353 0.00822465 4.50813e-05 -7.53164e-05 -0.0108829 0.000504603 -0.000413625 8.50207e-05 0.000525841 -0.0561725 0.00075413 0.00027076 0.000510031 -0.00108048 0.000583283 -0.000363787 -0.00060175 -0.000284318 -6.02524e-05 -0.000623726 0.00012048 9.55648e-06 -2.45299e-05 0.000104127 -0.00013883 7.67584e-05 0.000183967 3.21332e-05 -0.000188724 0.000320791 5.81718e-05 0.000100814 
1632.75 0 -0.00042448 0.00852188 5.19242e-05 -7.69057e-05 -0.00862794 0.000507942 -0.000409296 0.000119499 0.000494739 -0.0562488 0.000754621 0.000237103 0.000495068 -0.00109117 0.000571805 -0.000359883 -0.000566958 -0.00028036 -2.04622e-05 -0.00064249 0.000118424 -7.43045e-06 -2.71096e-05 0.00010679 -0.000137281 7.32748e-05 0.000176768 2.51085e-05 -0.000186335 0.000328808 5.93007e-05 9.57311e-05 
1633.1 0 -0.000425008 0.00880425 5.88703e-05 -7.88848e-05 -0.00639098 0.000512255 -0.000407629 0.000152377 0.000469497 -0.0562478 0.000748118 0.000206073 0.000484516 -0.00109818 0.000557416 -0.000356803 -0.000530693 -0.000279309 1.76898e-05 -0.000667521 0.000117557 -2.6156e-05 -2.93847e-05 0.000109288 -0.000133291 7.12575e-05 0.000170538 1.83589e-05 -0.000185132 0.000335518 6.22388e-05 9.17811e-05 
1633.45 0 -0.000425685 0.00907122 6.64629e-05 -8.11258e-05 -0.00417086 0.000518719 -0.000406011 0.000187588 0.000446832 -0.0561775 0.000737404 0.000180141 0.000477644 -0.00110158 0.00053782 -0.00035432 -0.000495195 -0.000278108 5.34391e-05 -0.000697252 0.000118088 -4.72832e-05 -3.07546e-05 0.000110504 -0.000127207 7.14532e-05 0.000165469 1.20242e-05 -0.000184377 0.000340046 6.61135e-05 9.02574e-05 
1633.8 0 -0.000426469 0.00932368 7.45523e-05 -8.3764e-05 -0.00196234 0.000524724 -0.000399142 0.000225824 0.000424922 -0.0560389 0.00072553 0.000160647 0.000471581 -0.00110131 0.000513256 -0.000352531 -0.000460022 -0.000273659 8.72906e-05 -0.000726345 0.000119927 -6.91177e-05 -3.14803e-05 0.000110364 -0.000119926 7.37572e-05 0.000162176 4.68083e-06 -0.000182611 0.000343082 6.98284e-05 9.14648e-05 
1634.15 0 -0.000426096 0.00956228 8.2734e-05 -8.64138e-05 0.000235518 0.000529472 -0.000384086 0.000264586 0.000405425 -0.0558292 0.000715113 0.000147838 0.000466068 -0.00109742 0.000484931 -0.000351136 -0.000425395 -0.000265695 0.000120955 -0.000751689 0.000122208 -9.10376e-05 -3.16477e-05 0.000111133 -0.000113368 7.81778e-05 0.000161405 -4.75426e-06 -0.000180411 0.000345658 7.21464e-05 9.294e-05 
1634.5 0 -0.00042442 0.00978489 9.06105e-05 -8.90581e-05 0.00241867 0.000537931 -0.000363752 0.000301954 0.000389809 -0.0555465 0.000707308 0.000140398 0.000463158 -0.00108969 0.000452938 -0.000349521 -0.000392204 -0.000258242 0.000153692 -0.000773857 0.000123601 -0.000114424 -3.06729e-05 0.000114525 -0.000107251 8.3813e-05 0.000161364 -1.53863e-05 -0.000178667 0.000347769 7.30052e-05 9.23262e-05 
1634.85 0 -0.000422509 0.00998965 9.78829e-05 -9.1569e-05 0.00458286 0.000553167 -0.000343223 0.000337054 0.000374133 -0.0551893 0.000699387 0.000137244 0.000465113 -0.00107664 0.000418851 -0.000347304 -0.000360924 -0.000253133 0.000182002 -0.000793899 0.000123101 -0.000139541 -2.89764e-05 0.000119907 -0.000100041 8.92891e-05 0.000159269 -2.57406e-05 -0.000177128 0.000349703 7.4372e-05 8.93802e-05 
1635.2 0 -0.000420436 0.0101764 0.000104398 -9.43956e-05 0.00672464 0.000573131 -0.000324817 0.000368078 0.000353052 -0.0547566 0.000687812 0.000137409 0.000471708 -0.00105702 0.000385611 -0.000342541 -0.000331682 -0.000246739 0.00020485 -0.000812548 0.000120922 -0.000164329 -2.84974e-05 0.000125342 -9.19904e-05 9.37727e-05 0.000154518 -3.5797e-05 -0.000175899 0.000351339 7.73145e-05 8.56665e-05 
1635.55 0 -0.000417907 0.0103451 0.000109877 -9.79362e-05 0.00883927 0.000594972 -0.000307307 0.000393581 0.000326093 -0.0542464 0.000671875 0.000139339 0.000479213 -0.00103154 0.000354896 -0.000331921 -0.000303989 -0.000234916 0.000225085 -0.000831307 0.000118039 -0.000187008 -3.05717e-05 0.000129211 -8.4776e-05 9.60631e-05 0.000148663 -4.64467e-05 -0.00017539 0.000351725 8.12414e-05 8.26128e-05 
1635.9 0 -0.000414725 0.0104937 0.000114062 -0.000101869 0.0109192 0.000617095 -0.000289392 0.000415407 0.000295729 -0.0536573 0.000653301 0.000142731 0.00048362 -0.00100303 0.000325641 -0.000314339 -0.000276532 -0.000218114 0.000244045 -0.000850834 0.000115313 -0.000207401 -3.53744e-05 0.000132167 -7.86003e-05 9.60592e-05 0.000143193 -5.85912e-05 -0.00017525 0.000350789 8.47409e-05 7.91178e-05 
1636.25 0 -0.000409968 0.0106206 0.000116661 -0.000105715 0.0129596 0.000638442 -0.0002704 0.000436642 0.000263182 -0.0529921 0.0006319 0.000147602 0.000484117 -0.000973916 0.000294931 -0.000292701 -0.000248077 -0.00019935 0.000260662 -0.000869217 0.000112621 -0.000226036 -4.15876e-05 0.000135005 -7.19004e-05 9.61059e-05 0.000138865 -7.17421e-05 -0.000174192 0.00035004 8.73891e-05 7.33248e-05 
1636.6 0 -0.000403663 0.010728 0.000116851 -0.000109268 0.01496 0.00065815 -0.0002503 0.000458554 0.000228537 -0.0522548 0.000604643 0.000152823 0.000482748 -0.000945012 0.000261278 -0.000269886 -0.000217298 -0.000178677 0.000277786 -0.000884777 0.000110802 -0.000243215 -4.7201e-05 0.000137325 -6.36785e-05 9.72906e-05 0.000135607 -8.4986e-05 -0.000171619 0.000350844 8.91392e-05 6.4984e-05 
1636.95 0 -0.000397109 0.0108181 0.000114855 -0.000112551 0.0169176 0.000674577 -0.000232488 0.000480389 0.000191874 -0.0514474 0.000569755 0.000157802 0.000480651 -0.000916676 0.000226701 -0.000246771 -0.000182951 -0.000154567 0.000299765 -0.000896887 0.000110788 -0.000258682 -5.16674e-05 0.00013948 -5.33997e-05 9.89386e-05 0.000133012 -9.90151e-05 -0.000168436 0.000352345 9.03063e-05 5.56103e-05 
1637.3 0 -0.000390857 0.010891 0.000112554 -0.000115578 0.0188285 0.000686929 -0.000219412 0.000501451 0.00015427 -0.0505732 0.000527947 0.000162352 0.000475583 -0.000889832 0.000195868 -0.000225178 -0.000145592 -0.000127313 0.000326512 -0.000905539 0.000111279 -0.000271983 -5.53777e-05 0.000142064 -4.21594e-05 0.000100852 0.000131648 -0.000113982 -0.000165338 0.000352212 9.11375e-05 4.68053e-05 
1637.65 0 -0.00038519 0.0109459 0.000111272 -0.000119012 0.0206918 0.000696886 -0.000208552 0.000522358 0.000117489 -0.0496362 0.00048457 0.000166811 0.000465162 -0.000865777 0.000171662 -0.000206946 -0.00010678 -9.8784e-05 0.000355474 -0.000912465 0.000111188 -0.000283947 -5.90121e-05 0.000145006 -3.2449e-05 0.000103064 0.000131804 -0.000128873 -0.000162342 0.0003497 9.15354e-05 3.8891e-05 
1638 0 -0.000381332 0.0109826 0.00011078 -0.000123404 0.0225065 0.000704805 -0.000196724 0.000544376 8.44431e-05 -0.04864 0.00044631 0.000169846 0.000450756 -0.000844437 0.00015365 -0.000192761 -6.66989e-05 -7.04961e-05 0.000386074 -0.000920136 0.00011131 -0.000296066 -6.33149e-05 0.000148089 -2.43515e-05 0.000106087 0.000132767 -0.000143435 -0.000158507 0.000346117 9.18766e-05 3.17842e-05 
1638.35 0 -0.000378334 0.0110005 0.000109896 -0.000128122 0.0242711 0.000712239 -0.000183684 0.000568533 5.71506e-05 -0.0475877 0.000414701 0.000169021 0.000435259 -0.000824582 0.000138793 -0.000180966 -2.43071e-05 -4.30584e-05 0.000418732 -0.000928671 0.000112236 -0.000308601 -6.79022e-05 0.000151306 -1.63828e-05 0.000110077 0.000134055 -0.00015925 -0.000153702 0.000342754 9.20175e-05 2.54142e-05 
1638.7 0 -0.000375021 0.0109997 0.000107568 -0.000132106 0.0259837 0.000724896 -0.000169458 0.000594829 3.38516e-05 -0.0464834 0.000388222 0.000164452 0.000419423 -0.00080599 0.000123834 -0.000167311 2.11907e-05 -1.78594e-05 0.000453225 -0.000936017 0.000113514 -0.000320929 -7.22665e-05 0.000153767 -9.19253e-06 0.000114337 0.000135702 -0.000176165 -0.000148818 0.000339794 9.12819e-05 1.99717e-05 
1639.05 0 -0.000371418 0.010981 0.000103956 -0.000134759 0.0276426 0.000745211 -0.000153643 0.000620954 1.19278e-05 -0.0453306 0.000366575 0.000157596 0.000403116 -0.000788594 0.000108616 -0.000150029 6.99518e-05 5.57941e-06 0.000489442 -0.000942083 0.000114779 -0.000332305 -7.65305e-05 0.000154474 -3.45385e-06 0.000118799 0.000137274 -0.000192428 -0.000144287 0.000336316 8.99486e-05 1.43969e-05 
1639.4 0 -0.000366875 0.0109452 9.98097e-05 -0.000136081 0.0292474 0.000771279 -0.000136042 0.000646431 -1.11027e-05 -0.0441298 0.000348893 0.00014881 0.00038629 -0.00077087 9.52772e-05 -0.000130976 0.000122068 2.87867e-05 0.000527087 -0.000948364 0.000116262 -0.000342922 -7.99166e-05 0.000154109 1.48854e-06 0.00012407 0.000138454 -0.000206559 -0.00014031 0.000331593 8.82254e-05 7.78918e-06 
1639.75 0 -0.000360619 0.010893 9.49952e-05 -0.000136851 0.0307965 0.000799062 -0.00011796 0.000674643 -3.79851e-05 -0.0428804 0.00033407 0.000137893 0.000369289 -0.000751173 8.65016e-05 -0.00011011 0.0001769 5.19941e-05 0.00056743 -0.000952919 0.000118265 -0.000352184 -8.20032e-05 0.000154963 5.28783e-06 0.000130076 0.000139298 -0.000218197 -0.000136795 0.000326351 8.56237e-05 -2.56564e-08 
1640.1 0 -0.000351716 0.0108257 8.9426e-05 -0.000137597 0.0322856 0.000825734 -0.000101153 0.000705679 -6.81451e-05 -0.0415865 0.000321553 0.000126356 0.000353085 -0.000728336 8.28038e-05 -8.48355e-05 0.000232422 7.64187e-05 0.000611287 -0.000951047 0.000120101 -0.000359167 -8.2856e-05 0.000158795 7.95267e-06 0.000136118 0.000139991 -0.00022851 -0.000133718 0.000321509 8.24533e-05 -8.88967e-06 
1640.45 0 -0.000340302 0.0107444 8.41051e-05 -0.000137301 0.033713 0.00085133 -8.6767e-05 0.00073614 -9.95618e-05 -0.0402538 0.000309531 0.000115905 0.000336871 -0.000705371 8.42949e-05 -5.52773e-05 0.000286702 0.000104748 0.00065695 -0.00094086 0.000121046 -0.000364911 -8.21374e-05 0.000164187 9.39613e-06 0.000142292 0.000140672 -0.000238923 -0.000131335 0.000316512 7.96819e-05 -1.75311e-05 
1640.8 0 -0.00032793 0.0106496 7.99258e-05 -0.00013639 0.0350797 0.000875821 -7.51105e-05 0.000765021 -0.000131827 -0.0388829 0.000298535 0.000106647 0.00031855 -0.000687298 9.27662e-05 -2.40065e-05 0.000339548 0.000137171 0.000701062 -0.000923269 0.000120332 -0.000370801 -8.07041e-05 0.000169418 8.12525e-06 0.000148291 0.000141136 -0.00024957 -0.000129733 0.00030995 7.71006e-05 -2.54656e-05 
1641.15 0 -0.000315168 0.01054 7.7152e-05 -0.000136395 0.036385 0.000897654 -6.47325e-05 0.000791863 -0.000164902 -0.0374739 0.000292154 9.81027e-05 0.000297292 -0.000674345 0.000108848 7.96705e-06 0.000390348 0.000172419 0.000740909 -0.000898811 0.000117855 -0.000376395 -8.02933e-05 0.000175001 4.32431e-06 0.000153002 0.000140479 -0.000259374 -0.000127365 0.0003014 7.42841e-05 -3.34977e-05 
1641.5 0 -0.000301354 0.0104145 7.54147e-05 -0.000136986 0.0376283 0.000914895 -5.47207e-05 0.000813671 -0.000196889 -0.036029 0.000290559 8.99214e-05 0.000273699 -0.000664153 0.0001307 4.02247e-05 0.000437398 0.000212274 0.000774577 -0.000867105 0.000113945 -0.000381373 -8.07546e-05 0.00018129 -2.17404e-07 0.000155689 0.00013758 -0.000268004 -0.000122564 0.000291683 7.15728e-05 -4.2412e-05 
1641.85 0 -0.000286494 0.0102725 7.40396e-05 -0.000137233 0.0388101 0.000927391 -4.46816e-05 0.000828235 -0.000226764 -0.0345493 0.000291154 8.19528e-05 0.000248428 -0.000655814 0.000156536 7.07549e-05 0.000479266 0.000258899 0.000802694 -0.000827014 0.000110079 -0.000385857 -7.98458e-05 0.000187423 -5.30698e-06 0.000156524 0.000131977 -0.00027652 -0.000115107 0.000282739 6.9261e-05 -5.10821e-05 
1642.2 0 -0.000271574 0.0101148 7.33339e-05 -0.000136943 0.0399295 0.000936027 -3.4867e-05 0.000834332 -0.000254438 -0.0330355 0.000292515 7.24409e-05 0.000220468 -0.000649832 0.000186036 9.84291e-05 0.000515969 0.000310752 0.000828615 -0.000779554 0.00010706 -0.000389302 -7.62908e-05 0.000192623 -1.1734e-05 0.000156469 0.000124247 -0.000286113 -0.000105702 0.000275875 6.77781e-05 -5.83726e-05 
1642.55 0 -0.000257078 0.00994274 7.34664e-05 -0.000135999 0.0409837 0.000941537 -2.57613e-05 0.000833186 -0.000278969 -0.0314901 0.000295075 5.85325e-05 0.000188238 -0.000646598 0.000217258 0.000123343 0.000549899 0.000363785 0.000853448 -0.000728918 0.000103288 -0.000391249 -7.06009e-05 0.000197223 -1.89804e-05 0.000156882 0.00011417 -0.000296089 -9.58397e-05 0.000271148 6.71856e-05 -6.4192e-05 
1642.9 0 -0.000243724 0.00975806 7.3474e-05 -0.000134139 0.0419692 0.000945116 -1.90492e-05 0.000828637 -0.000299563 -0.029917 0.000299116 4.11269e-05 0.000153107 -0.000645502 0.000248088 0.000146803 0.000585218 0.000414422 0.000874499 -0.00067749 9.68741e-05 -0.000391689 -6.48622e-05 0.00020112 -2.44846e-05 0.000158069 0.000101651 -0.000304762 -8.68412e-05 0.000267741 6.60442e-05 -6.88448e-05 
1643.25 0 -0.00023222 0.00956166 7.29767e-05 -0.000131783 0.0428833 0.00094853 -1.57414e-05 0.000824623 -0.000314737 -0.0283197 0.000302458 2.55285e-05 0.000118868 -0.000643843 0.00027722 0.000170295 0.000625413 0.000461391 0.000889039 -0.000624909 8.80292e-05 -0.000390857 -6.01943e-05 0.000203614 -2.55251e-05 0.000160401 8.75995e-05 -0.000310201 -7.88184e-05 0.000263785 6.3569e-05 -7.28934e-05 
1643.6 0 -0.00022238 0.00935354 7.22696e-05 -0.000129315 0.0437262 0.0009539 -1.61294e-05 0.000822289 -0.000323341 -0.026702 0.000303071 1.27556e-05 8.76828e-05 -0.000637426 0.000303488 0.000191926 0.0006705 0.000505113 0.000896806 -0.000571818 7.99339e-05 -0.000388582 -5.52103e-05 0.000203869 -2.24266e-05 0.000164959 7.3614e-05 -0.000311576 -7.2033e-05 0.000257939 6.15746e-05 -7.60748e-05 
1643.95 0 -0.000213187 0.0091333 7.13991e-05 -0.000126133 0.0444995 0.000962974 -1.97615e-05 0.000819801 -0.0003258 -0.0250661 0.000301318 -1.39369e-06 5.93969e-05 -0.000625237 0.000326105 0.000208952 0.000718164 0.000544861 0.000898883 -0.000521687 7.42622e-05 -0.00038526 -4.86951e-05 0.000202091 -1.78795e-05 0.000171113 6.04652e-05 -0.000310816 -6.67727e-05 0.00025047 6.13156e-05 -7.75706e-05 
1644.3 0 -0.000203302 0.00890033 7.05617e-05 -0.00012261 0.0452021 0.000976872 -2.47184e-05 0.000815743 -0.000324821 -0.0234134 0.000298129 -1.86642e-05 3.34312e-05 -0.000609716 0.000343837 0.00022315 0.000766448 0.000580245 0.000895981 -0.000475369 7.08616e-05 -0.000382533 -4.07709e-05 0.000199485 -1.435e-05 0.00017729 4.84696e-05 -0.000310752 -6.23699e-05 0.00024211 6.09886e-05 -7.67798e-05 
1644.65 0 -0.000192288 0.00865482 6.95247e-05 -0.000119401 0.0458319 0.000995028 -3.00018e-05 0.000810219 -0.00032421 -0.0217461 0.000293984 -3.61547e-05 7.97578e-06 -0.000592197 0.000357752 0.000239162 0.000812604 0.00061197 0.000888292 -0.000431413 6.86555e-05 -0.000381412 -3.37123e-05 0.000196432 -1.29492e-05 0.000181782 3.79599e-05 -0.000311982 -5.80798e-05 0.000233524 5.88886e-05 -7.30016e-05 
1645 0 -0.000180374 0.00839831 6.74673e-05 -0.000116905 0.0463879 0.00101429 -3.37092e-05 0.000803435 -0.000325222 -0.0200661 0.000289684 -4.98905e-05 -1.87479e-05 -0.000573759 0.000370437 0.000257599 0.0008529 0.000640887 0.000875757 -0.000389447 6.5845e-05 -0.000381012 -3.02479e-05 0.000192924 -1.41852e-05 0.000184126 2.85177e-05 -0.000314409 -5.39646e-05 0.000225145 5.53143e-05 -6.81379e-05 
1645.35 0 -0.000167121 0.00813136 6.45456e-05 -0.000114966 0.046871 0.00102995 -3.33994e-05 0.000795794 -0.000326138 -0.0183741 0.000285161 -6.02231e-05 -4.65381e-05 -0.00055622 0.00038104 0.000275313 0.000887903 0.000668683 0.000858224 -0.000348417 6.15836e-05 -0.000380266 -3.02155e-05 0.000189273 -1.73429e-05 0.000186062 1.96113e-05 -0.000317683 -5.07363e-05 0.000217758 5.13841e-05 -6.41271e-05 
1645.7 0 -0.000151843 0.00785428 6.2089e-05 -0.000112654 0.0472836 0.00104028 -2.84769e-05 0.000787129 -0.00032498 -0.0166699 0.000278051 -7.21318e-05 -7.36542e-05 -0.000539922 0.000388344 0.000289054 0.000922492 0.000696974 0.00083633 -0.000307993 5.57814e-05 -0.000378474 -3.00062e-05 0.000186271 -2.05596e-05 0.000189571 1.14663e-05 -0.000320154 -4.81039e-05 0.000211818 4.77338e-05 -6.01101e-05 
1646.05 0 -0.000135302 0.00756954 6.19225e-05 -0.000110058 0.0476247 0.00104686 -1.95836e-05 0.000777207 -0.000323258 -0.0149563 0.00026482 -8.82839e-05 -9.9123e-05 -0.000523181 0.000393361 0.000299068 0.000960596 0.000726408 0.000811975 -0.00027199 4.9173e-05 -0.000375301 -2.70801e-05 0.000185235 -2.3482e-05 0.000194199 4.41117e-06 -0.000320409 -4.48831e-05 0.000205862 4.43506e-05 -5.4756e-05 
1646.4 0 -0.000118022 0.00727933 6.4235e-05 -0.000108016 0.0478904 0.00105128 -1.01837e-05 0.000766469 -0.000324297 -0.013239 0.000246972 -0.000105069 -0.000124988 -0.000503277 0.000398351 0.000307861 0.00100207 0.000755693 0.00078573 -0.000244543 4.23181e-05 -0.000371094 -2.29665e-05 0.000185445 -2.71191e-05 0.000198966 -1.21169e-06 -0.00031892 -4.03873e-05 0.000198367 4.18839e-05 -4.77487e-05 
1646.75 0 -9.97401e-05 0.00698365 6.72902e-05 -0.000105968 0.0480806 0.00105254 -3.49978e-06 0.00075565 -0.000329579 -0.0115222 0.000229483 -0.000118274 -0.000152465 -0.000479954 0.000404317 0.000316123 0.00104235 0.000781391 0.000756217 -0.000225485 3.39836e-05 -0.00036704 -2.01819e-05 0.000184482 -3.04662e-05 0.000204889 -5.03435e-06 -0.000316934 -3.45881e-05 0.000189157 4.07515e-05 -3.91275e-05 
1647.1 0 -7.99525e-05 0.00668281 6.98934e-05 -0.000103416 0.0481988 0.00104824 9.04535e-07 0.000742953 -0.000338134 -0.00980943 0.000214971 -0.000128517 -0.000180821 -0.000455766 0.000410213 0.000322633 0.00107783 0.000800977 0.000723386 -0.000211971 2.33278e-05 -0.000363227 -1.97334e-05 0.000182078 -3.27381e-05 0.000212532 -7.82912e-06 -0.00031621 -2.81134e-05 0.000179054 3.99797e-05 -2.98074e-05 
1647.45 0 -5.80696e-05 0.00637936 7.13703e-05 -0.000100355 0.0482475 0.00103867 5.60554e-06 0.000724758 -0.000348833 -0.00810751 0.0002036 -0.000137753 -0.000210324 -0.000432501 0.000413958 0.000327504 0.00110898 0.000813858 0.000688283 -0.000201991 1.08521e-05 -0.000359302 -2.04594e-05 0.000178726 -3.46312e-05 0.000220313 -1.10687e-05 -0.000317196 -2.19466e-05 0.000169812 3.83676e-05 -2.13851e-05 
1647.8 0 -3.40505e-05 0.00607495 7.0604e-05 -9.68982e-05 0.0482284 0.00102702 1.17353e-05 0.000701215 -0.000363795 -0.00642307 0.000195082 -0.000145585 -0.000241487 -0.000411705 0.000416036 0.000332218 0.00113723 0.000818957 0.000652621 -0.000193759 -1.72408e-06 -0.000355373 -2.06485e-05 0.000175047 -3.68906e-05 0.000226652 -1.50733e-05 -0.000317554 -1.58878e-05 0.00016239 3.56708e-05 -1.42194e-05 
1648.15 0 -8.08052e-06 0.00576833 6.69145e-05 -9.33728e-05 0.048145 0.00101541 1.74311e-05 0.000674934 -0.000384056 -0.0047593 0.000189935 -0.000151236 -0.000272319 -0.000393971 0.000419144 0.000338296 0.00116392 0.00081438 0.000617525 -0.000186531 -1.32635e-05 -0.000351313 -2.04949e-05 0.000172474 -3.97377e-05 0.000230606 -1.91986e-05 -0.000315727 -1.01207e-05 0.000155046 3.21715e-05 -8.38861e-06 
1648.5 0 1.93242e-05 0.0054585 6.09944e-05 -9.00397e-05 0.0480012 0.00100343 2.13707e-05 0.000646735 -0.000408327 -0.00311641 0.000186696 -0.00015587 -0.000299536 -0.000375299 0.000423076 0.000347615 0.00118971 0.000799814 0.000580471 -0.00018024 -2.44831e-05 -0.000347484 -2.05134e-05 0.000171648 -4.3259e-05 0.00023123 -2.32983e-05 -0.000312791 -5.30645e-06 0.000145415 2.88186e-05 -4.35812e-06 
1648.85 0 4.65837e-05 0.00514548 5.39007e-05 -8.61628e-05 0.0477991 0.000987571 2.43155e-05 0.000616653 -0.000436249 -0.00149392 0.000182031 -0.000160482 -0.000322094 -0.000350636 0.000426666 0.000361223 0.00121187 0.000778192 0.000539448 -0.000175782 -3.57197e-05 -0.00034542 -2.16055e-05 0.000172003 -4.81817e-05 0.000228326 -2.84333e-05 -0.000309172 -1.33221e-06 0.000133531 2.6181e-05 -1.70611e-06 
1649.2 0 7.22744e-05 0.00482802 4.60709e-05 -8.1004e-05 0.0475406 0.00096516 2.64068e-05 0.000586233 -0.000465381 0.000109097 0.000175539 -0.000164277 -0.000339377 -0.000319548 0.00043035 0.000377987 0.00122749 0.000753183 0.000497326 -0.000172131 -4.61608e-05 -0.000344048 -2.37325e-05 0.000172381 -5.45847e-05 0.000222881 -3.50597e-05 -0.000304716 1.49097e-06 0.000120618 2.38408e-05 -3.94081e-07 
1649.55 0 9.59981e-05 0.00450503 3.82703e-05 -7.45653e-05 0.047226 0.00093839 2.7896e-05 0.0005565 -0.000492278 0.0016938 0.000169407 -0.000167824 -0.000349854 -0.000284301 0.000432675 0.000395407 0.001239 0.000728287 0.000456213 -0.000167321 -5.62848e-05 -0.000340523 -2.6197e-05 0.000172089 -6.10039e-05 0.000216485 -4.07165e-05 -0.000300331 3.08781e-06 0.000107431 2.20673e-05 2.35866e-08 
1649.9 0 0.000119183 0.00417672 3.15814e-05 -6.78659e-05 0.0468546 0.00091275 3.00848e-05 0.000528343 -0.000515357 0.00325938 0.000164794 -0.000173613 -0.000354663 -0.000245536 0.000430168 0.000411669 0.00124958 0.000707477 0.000415883 -0.000162531 -6.67484e-05 -0.000334771 -2.9145e-05 0.000171366 -6.68891e-05 0.000210394 -4.38958e-05 -0.000296337 3.9009e-06 9.40523e-05 2.15556e-05 4.82855e-07 
1650.25 0 0.000142419 0.00384415 2.58465e-05 -6.19363e-05 0.0464277 0.000892286 3.28012e-05 0.000503152 -0.000536694 0.00480256 0.000162315 -0.000182162 -0.000357386 -0.000201118 0.000420949 0.000427101 0.00125782 0.000692208 0.000377492 -0.000158771 -7.784e-05 -0.000328133 -3.28322e-05 0.000170335 -7.18325e-05 0.000204311 -4.53249e-05 -0.000291823 3.82986e-06 7.9671e-05 2.16244e-05 1.34941e-06 
1650.6 0 0.000165336 0.00350988 2.00355e-05 -5.67066e-05 0.0459486 0.000875324 3.48312e-05 0.000482162 -0.000559756 0.00631957 0.00016163 -0.000190461 -0.000359832 -0.000149595 0.000405254 0.000442481 0.00126018 0.000680994 0.000342883 -0.000156119 -8.97065e-05 -0.000320857 -3.85147e-05 0.000168068 -7.54374e-05 0.000198343 -4.56306e-05 -0.000285583 3.18384e-06 6.39913e-05 2.05719e-05 1.72573e-06 
1650.95 0 0.000188582 0.00317502 1.46492e-05 -5.1873e-05 0.0454187 0.000858448 3.42729e-05 0.00046539 -0.00058643 0.00781031 0.000163023 -0.000195527 -0.000362184 -9.23156e-05 0.000384604 0.000457254 0.00125413 0.000672007 0.000312255 -0.000155221 -0.000100691 -0.000312031 -4.68506e-05 0.000164263 -7.768e-05 0.00019323 -4.59653e-05 -0.000277478 3.58359e-06 4.81717e-05 1.81895e-05 7.69934e-07 
1651.3 0 0.000212924 0.00283831 1.09107e-05 -4.75267e-05 0.0448399 0.000839074 3.04635e-05 0.000451261 -0.000617447 0.00927627 0.000167578 -0.000196098 -0.000364149 -3.32288e-05 0.000360056 0.000469261 0.00123986 0.000663012 0.000283358 -0.000155827 -0.000111191 -0.00030147 -5.61634e-05 0.000159947 -7.84827e-05 0.000189263 -4.64044e-05 -0.000269214 5.53387e-06 3.32355e-05 1.52825e-05 -2.94392e-07 
1651.65 0 0.000239679 0.00250015 9.86888e-06 -4.38502e-05 0.0442147 0.000815696 2.71368e-05 0.00043905 -0.00065404 0.0107158 0.000175886 -0.000192758 -0.000364773 2.36769e-05 0.000330306 0.000476632 0.00122169 0.000652192 0.000253017 -0.000157147 -0.000123363 -0.000290459 -6.4097e-05 0.00015571 -7.90062e-05 0.000186678 -4.54461e-05 -0.000261334 9.01949e-06 1.91401e-05 1.26668e-05 -4.98187e-07 
1652 0 0.000268727 0.00216135 1.15603e-05 -4.09843e-05 0.0435441 0.000787547 2.719e-05 0.000428876 -0.000695924 0.0121259 0.000187229 -0.000187792 -0.000365116 7.65967e-05 0.000292342 0.000478774 0.00120388 0.00063931 0.000219713 -0.000157716 -0.000135653 -0.000280038 -7.03789e-05 0.000150661 -7.93539e-05 0.000184803 -4.31057e-05 -0.000252384 1.44212e-05 5.99477e-06 1.05292e-05 -8.54413e-07 
1652.35 0 0.000297987 0.00182228 1.39646e-05 -3.95568e-05 0.042829 0.000754695 2.99223e-05 0.000419902 -0.000738759 0.0135058 0.000198727 -0.000182901 -0.000367333 0.000125176 0.000245712 0.000476981 0.00118818 0.000625588 0.000184269 -0.000154926 -0.000145863 -0.000270431 -7.4217e-05 0.000144651 -7.87388e-05 0.000182166 -4.11931e-05 -0.000241749 2.14175e-05 -6.47057e-06 7.77791e-06 -2.0226e-06 
1652.7 0 0.000324774 0.0014831 1.50086e-05 -3.99537e-05 0.042069 0.000718578 3.45953e-05 0.000410481 -0.000778074 0.0148546 0.000207395 -0.000178919 -0.000371743 0.000170919 0.000194073 0.000474471 0.00117468 0.000611654 0.000147787 -0.000146248 -0.00015442 -0.000260695 -7.52619e-05 0.000138306 -7.74713e-05 0.000177921 -4.09389e-05 -0.000230622 2.80497e-05 -1.86797e-05 3.70965e-06 -4.48092e-06 
1653.05 0 0.000348298 0.00114414 1.46809e-05 -4.07115e-05 0.0412631 0.000680095 4.09815e-05 0.00039905 -0.000810654 0.01617 0.000214383 -0.000176189 -0.000377489 0.000215877 0.000141198 0.000474006 0.00116107 0.000596123 0.000109871 -0.000131746 -0.000163393 -0.000250128 -7.52159e-05 0.000131232 -7.68232e-05 0.000172039 -4.20698e-05 -0.000218839 3.31224e-05 -3.09991e-05 -9.2507e-07 -8.41947e-06 
1653.4 0 0.0003703 0.000805858 1.45648e-05 -4.02764e-05 0.0404116 0.000641013 4.89573e-05 0.000385202 -0.000836977 0.0174487 0.000224258 -0.000173374 -0.000384882 0.00025995 8.85963e-05 0.00047524 0.00114457 0.000578081 7.18125e-05 -0.000114626 -0.0001737 -0.00024034 -7.53015e-05 0.000122752 -7.68024e-05 0.000165294 -4.44313e-05 -0.000204511 3.77899e-05 -4.34262e-05 -5.35571e-06 -1.26746e-05 
1653.75 0 0.000392445 0.000469154 1.48459e-05 -3.86999e-05 0.039515 0.000603601 5.7125e-05 0.00036983 -0.000861613 0.0186886 0.000237006 -0.000167774 -0.000394134 0.000300171 3.67084e-05 0.00047597 0.00112385 0.000556955 3.60081e-05 -0.000100174 -0.000184034 -0.000233443 -7.60135e-05 0.000113286 -7.68133e-05 0.000158335 -4.8954e-05 -0.00018795 4.28073e-05 -5.6087e-05 -9.18658e-06 -1.67207e-05 
1654.1 0 0.00041483 0.000134921 1.46961e-05 -3.72659e-05 0.0385715 0.000567668 6.39088e-05 0.000353083 -0.000888102 0.0198888 0.000247941 -0.000159542 -0.000402394 0.000333941 -1.44725e-05 0.000474177 0.0010997 0.000532125 2.6981e-06 -9.06032e-05 -0.00019332 -0.00022916 -7.75795e-05 0.000104016 -7.684e-05 0.000152469 -5.64096e-05 -0.000170791 4.82616e-05 -6.90676e-05 -1.22952e-05 -2.14706e-05 
1654.45 0 0.000436503 -0.000196374 1.39939e-05 -3.60607e-05 0.0375805 0.000530297 6.84648e-05 0.000332511 -0.000916231 0.0210484 0.000254318 -0.00015295 -0.00040816 0.000361711 -6.40857e-05 0.000470155 0.00107228 0.000505215 -2.80397e-05 -8.44805e-05 -0.000202257 -0.000226374 -8.00738e-05 9.61838e-05 -7.69135e-05 0.000147075 -6.51056e-05 -0.000153858 5.44462e-05 -8.14614e-05 -1.49534e-05 -2.70743e-05 
1654.8 0 0.000456831 -0.000523528 1.27694e-05 -3.50802e-05 0.0365457 0.000488249 7.01459e-05 0.000306366 -0.000945479 0.0221663 0.000257343 -0.000148819 -0.00041307 0.000385565 -0.000109487 0.000465422 0.00104129 0.000478258 -5.68757e-05 -8.11513e-05 -0.00021167 -0.000224668 -8.31934e-05 8.9495e-05 -7.75695e-05 0.000140104 -7.17078e-05 -0.000137749 6.05194e-05 -9.30695e-05 -1.74492e-05 -3.24215e-05 
1655.15 0 0.000476346 -0.000845323 1.08973e-05 -3.36097e-05 0.0354724 0.000440005 6.91037e-05 0.000276515 -0.000976247 0.0232422 0.000259428 -0.000144325 -0.000418743 0.000409004 -0.000148305 0.000459929 0.00100904 0.000451952 -8.57424e-05 -8.08346e-05 -0.000221707 -0.000223639 -8.60588e-05 8.23404e-05 -7.90182e-05 0.00013131 -7.42818e-05 -0.000122683 6.61745e-05 -0.000103323 -2.01628e-05 -3.77936e-05 
1655.5 0 0.000495625 -0.00116168 8.79364e-06 -3.02252e-05 0.0343647 0.000386206 6.79388e-05 0.000246568 -0.00100722 0.0242765 0.000262098 -0.000138347 -0.000425497 0.000433143 -0.000181081 0.000452339 0.000978404 0.00042592 -0.000116007 -8.25343e-05 -0.000232247 -0.000221974 -8.72115e-05 7.44282e-05 -8.06998e-05 0.000121334 -7.36117e-05 -0.000108898 7.22696e-05 -0.00011137 -2.34416e-05 -4.49319e-05 
1655.85 0 0.000514032 -0.00147285 7.50612e-06 -2.66537e-05 0.0332232 0.000326731 6.85714e-05 0.000216929 -0.0010362 0.0252683 0.000264874 -0.000131878 -0.000432485 0.000457734 -0.000208962 0.000442565 0.000951025 0.000399336 -0.000146053 -8.38853e-05 -0.000242575 -0.000218628 -8.59884e-05 6.77557e-05 -8.22741e-05 0.000111355 -7.17281e-05 -9.60948e-05 7.88045e-05 -0.000118245 -2.67322e-05 -5.44997e-05 
1656.2 0 0.000531513 -0.00178026 7.59481e-06 -2.53309e-05 0.0320475 0.000259656 6.98536e-05 0.000186232 -0.00106116 0.0262157 0.000267729 -0.00012765 -0.000439652 0.000485782 -0.000232112 0.000431417 0.000926773 0.000371373 -0.000172525 -8.28368e-05 -0.000252671 -0.000214283 -8.38961e-05 6.37692e-05 -8.33747e-05 0.00010247 -7.03731e-05 -8.40005e-05 8.43635e-05 -0.000125168 -2.96623e-05 -6.58826e-05 
1656.55 0 0.00054785 -0.00208535 9.20805e-06 -2.5632e-05 0.0308422 0.000186112 7.03307e-05 0.000155815 -0.00107876 0.0271174 0.000270584 -0.000126638 -0.000447115 0.000519168 -0.000252841 0.000420119 0.00090378 0.000341408 -0.000194728 -7.95658e-05 -0.000263013 -0.000209242 -8.16407e-05 6.07312e-05 -8.37931e-05 9.43435e-05 -7.03643e-05 -7.15949e-05 8.75631e-05 -0.000131291 -3.25496e-05 -7.76222e-05 
1656.9 0 0.000561057 -0.00238641 1.29916e-05 -2.61283e-05 0.0296115 0.000110175 6.93501e-05 0.00012738 -0.00108676 0.0279737 0.00027197 -0.000126984 -0.000454126 0.00055624 -0.00027283 0.000409381 0.00088144 0.000311007 -0.000213864 -7.47006e-05 -0.000274091 -0.000203103 -7.84131e-05 5.76299e-05 -8.49994e-05 8.65301e-05 -7.26296e-05 -5.81513e-05 8.82062e-05 -0.000135792 -3.61292e-05 -8.80057e-05 
1657.25 0 0.0005702 -0.00268052 1.79657e-05 -2.60205e-05 0.0283545 3.6301e-05 6.71912e-05 0.000101898 -0.00108613 0.0287832 0.000272245 -0.000127001 -0.000459895 0.000594018 -0.000289061 0.000399971 0.000861175 0.000282727 -0.00023251 -6.82907e-05 -0.000286294 -0.000196097 -7.45097e-05 5.52079e-05 -8.812e-05 7.91371e-05 -7.8622e-05 -4.47269e-05 8.65637e-05 -0.000137929 -4.11352e-05 -9.69441e-05 
1657.6 0 0.000575631 -0.00296682 2.21332e-05 -2.57619e-05 0.0270702 -3.20385e-05 6.4032e-05 7.95718e-05 -0.00107967 0.0295426 0.000273498 -0.000126312 -0.000464075 0.000629706 -0.000299398 0.000391836 0.00084149 0.000257911 -0.000254166 -6.07657e-05 -0.000299068 -0.000188152 -7.13382e-05 5.33916e-05 -9.21168e-05 7.20235e-05 -8.86736e-05 -3.18497e-05 8.4001e-05 -0.000137642 -4.70748e-05 -0.000105706 
1657.95 0 0.000578601 -0.00324602 2.50228e-05 -2.63608e-05 0.0257615 -9.50727e-05 6.03414e-05 5.76894e-05 -0.00106949 0.0302509 0.000275577 -0.000123986 -0.000466677 0.000662931 -0.000305437 0.000382964 0.000820547 0.000237539 -0.000280163 -5.2901e-05 -0.000312285 -0.000179137 -7.02522e-05 5.12747e-05 -9.5487e-05 6.50799e-05 -0.000100492 -1.93517e-05 8.20521e-05 -0.000136958 -5.35192e-05 -0.00011425 
1658.3 0 0.000581169 -0.0035186 2.71206e-05 -2.72602e-05 0.0244318 -0.00015497 5.6665e-05 3.25649e-05 -0.00105567 0.0309099 0.000276523 -0.000120219 -0.000469572 0.000694954 -0.000310367 0.000370822 0.00079887 0.000222219 -0.000308301 -4.51284e-05 -0.000325844 -0.000170596 -7.12733e-05 4.83353e-05 -9.78118e-05 5.90102e-05 -0.000111576 -6.67196e-06 8.10615e-05 -0.00013669 -6.09918e-05 -0.000121624 
1658.65 0 0.000583547 -0.00378449 2.86e-05 -2.75051e-05 0.0230816 -0.000214363 5.27812e-05 3.3221e-06 -0.00103697 0.0315217 0.00027554 -0.000117668 -0.000475624 0.000725483 -0.000316093 0.000356632 0.000776638 0.000211824 -0.000335241 -3.65713e-05 -0.000339948 -0.000164129 -7.30622e-05 4.42152e-05 -9.955e-05 5.35554e-05 -0.000121266 5.93152e-06 8.1378e-05 -0.000136071 -6.98386e-05 -0.000127101 
1659 0 0.000584195 -0.00404323 2.87906e-05 -2.67376e-05 0.0217112 -0.000275995 4.97821e-05 -2.78895e-05 -0.00101086 0.0320874 0.000273234 -0.000117987 -0.000486129 0.000753206 -0.000321811 0.000343611 0.000752622 0.000205167 -0.000360234 -2.62847e-05 -0.000355103 -0.00015952 -7.40942e-05 3.87529e-05 -0.000101289 4.80915e-05 -0.000129355 1.89308e-05 8.36842e-05 -0.000134695 -7.90111e-05 -0.000131143 
1659.35 0 0.000582307 -0.0042931 2.85093e-05 -2.5862e-05 0.0203234 -0.000339713 4.78658e-05 -5.86442e-05 -0.000976007 0.0326044 0.000270884 -0.000120518 -0.000499491 0.000776485 -0.000325528 0.000332505 0.000725739 0.000199438 -0.000382784 -1.39366e-05 -0.000370246 -0.000154904 -7.30883e-05 3.26776e-05 -0.000103357 4.23702e-05 -0.000135934 3.33918e-05 8.8319e-05 -0.00013309 -8.7738e-05 -0.000134637 
1659.7 0 0.000578528 -0.00453226 2.99741e-05 -2.65718e-05 0.0189211 -0.000402802 4.39748e-05 -8.83987e-05 -0.000934036 0.0330675 0.000269488 -0.000123407 -0.000512728 0.000795958 -0.000325145 0.000321751 0.000696219 0.000191883 -0.000402773 4.12121e-07 -0.000383173 -0.000148993 -7.04664e-05 2.63079e-05 -0.000105741 3.63026e-05 -0.000142028 4.82103e-05 9.41419e-05 -0.000131906 -9.68097e-05 -0.00013843 
1660.05 0 0.000573099 -0.00476075 3.31904e-05 -2.8262e-05 0.0175065 -0.000462374 3.55677e-05 -0.000117393 -0.000887104 0.0334752 0.000268244 -0.000124072 -0.00052302 0.000814265 -0.00032051 0.000309225 0.00066356 0.000181744 -0.000421957 1.70648e-05 -0.000392778 -0.000141938 -6.77662e-05 1.88963e-05 -0.000108044 2.89466e-05 -0.000149336 6.16811e-05 9.95926e-05 -0.000130233 -0.000106637 -0.000141764 
1660.4 0 0.000565369 -0.0049802 3.6725e-05 -2.96062e-05 0.0160805 -0.000518061 2.50615e-05 -0.00014423 -0.00083544 0.0338321 0.000266251 -0.000121378 -0.000529518 0.000832116 -0.000311197 0.000294088 0.000627251 0.000169269 -0.000441627 3.56708e-05 -0.00039928 -0.000134367 -6.63379e-05 1.01101e-05 -0.000110087 1.96441e-05 -0.000158073 7.31601e-05 0.000104803 -0.000127254 -0.000115729 -0.00014347 
1660.75 0 0.000555459 -0.00519236 3.93197e-05 -3.10478e-05 0.0146448 -0.000568927 1.65261e-05 -0.000166551 -0.000776459 0.0341395 0.00026404 -0.000118651 -0.000533805 0.000848119 -0.000297449 0.000277664 0.000588964 0.000155108 -0.000462266 5.4219e-05 -0.000403291 -0.000126203 -6.64753e-05 1.60186e-06 -0.000111899 9.26106e-06 -0.000166818 8.33178e-05 0.000110491 -0.00012378 -0.000123278 -0.00014429 
1661.1 0 0.000543869 -0.00539657 4.04349e-05 -3.36066e-05 0.0132037 -0.000610359 1.26768e-05 -0.000183192 -0.000709926 0.0343935 0.0002613 -0.000119173 -0.000537803 0.000860177 -0.000281013 0.000261895 0.00055058 0.000141764 -0.000483155 7.24618e-05 -0.000404844 -0.000116844 -6.73851e-05 -5.56504e-06 -0.000114341 -9.35712e-07 -0.000173858 9.22042e-05 0.000116134 -0.000120044 -0.00012924 -0.000145004 
1661.45 0 0.000530323 -0.00559104 3.97682e-05 -3.73265e-05 0.0117622 -0.000639783 1.54725e-05 -0.000195287 -0.000640668 0.0345927 0.000256367 -0.000123683 -0.000542445 0.000868514 -0.00026198 0.000247277 0.000511522 0.00013202 -0.000502662 9.24302e-05 -0.0004043 -0.000106374 -6.91025e-05 -1.18947e-05 -0.000118046 -9.89787e-06 -0.000178974 9.7811e-05 0.000120363 -0.000115654 -0.000133837 -0.000145897 
1661.8 0 0.000515007 -0.00577585 3.74864e-05 -4.10735e-05 0.0103223 -0.000660972 2.56181e-05 -0.000203736 -0.000571976 0.0347416 0.000248162 -0.000130854 -0.000547293 0.000873244 -0.000238896 0.000233797 0.00047027 0.000127121 -0.000520837 0.000115952 -0.000402679 -9.57082e-05 -7.32251e-05 -1.82591e-05 -0.000123273 -1.8242e-05 -0.000183373 9.93127e-05 0.000122401 -0.000112222 -0.000137729 -0.000146234 
1662.15 0 0.000500502 -0.00595193 3.48034e-05 -4.52881e-05 0.00888472 -0.000678817 4.1348e-05 -0.000208419 -0.000503429 0.0348444 0.000238203 -0.000138454 -0.000551988 0.000873675 -0.00021222 0.000219856 0.000428038 0.000126176 -0.000538529 0.000143989 -0.000400169 -8.50854e-05 -7.90705e-05 -2.44995e-05 -0.000129451 -2.64314e-05 -0.000188102 9.85488e-05 0.000123388 -0.000110818 -0.000141272 -0.000145198 
1662.5 0 0.000487869 -0.00611885 3.32422e-05 -5.02888e-05 0.00744971 -0.000695639 5.89311e-05 -0.000209306 -0.000436944 0.0349003 0.000226745 -0.000145848 -0.0005563 0.000871336 -0.000185542 0.000201955 0.0003856 0.000127141 -0.000553439 0.00017547 -0.000396224 -7.38098e-05 -8.40387e-05 -2.92635e-05 -0.000134498 -3.31224e-05 -0.00019289 9.79172e-05 0.000124676 -0.000111595 -0.000145902 -0.000143225 
1662.85 0 0.000475391 -0.00627576 3.32133e-05 -5.54078e-05 0.00601777 -0.000713096 7.56675e-05 -0.000206524 -0.000375367 0.0349043 0.000210759 -0.000154266 -0.00055942 0.000867038 -0.000163182 0.000180201 0.000341011 0.00012749 -0.000562153 0.000206794 -0.000391933 -6.25467e-05 -8.77321e-05 -3.28093e-05 -0.000137361 -3.72299e-05 -0.000197291 9.8216e-05 0.000125171 -0.000113813 -0.000152719 -0.000140626 
1663.2 0 0.000461724 -0.00642102 3.41821e-05 -5.9817e-05 0.00459199 -0.000730312 9.03555e-05 -0.000200977 -0.000317463 0.0348549 0.000189474 -0.000164346 -0.000559776 0.000859081 -0.000145585 0.000157525 0.000292967 0.000126015 -0.000564179 0.000236741 -0.000388322 -5.15948e-05 -9.15222e-05 -3.76143e-05 -0.00013882 -3.92687e-05 -0.000202071 0.00010021 0.000124108 -0.000115969 -0.000159856 -0.000136745 
1663.55 0 0.000446838 -0.00655368 3.62094e-05 -6.31111e-05 0.00317394 -0.000744007 9.96202e-05 -0.000195118 -0.000259834 0.0347542 0.000167089 -0.000174389 -0.000556176 0.000845437 -0.000129993 0.000135561 0.000244994 0.000125522 -0.000561104 0.000266775 -0.000383542 -3.99881e-05 -9.53201e-05 -4.31262e-05 -0.000139146 -4.03023e-05 -0.000207235 0.000104857 0.000121933 -0.000118127 -0.000165905 -0.000132503 
1663.9 0 0.00043115 -0.00667507 3.84697e-05 -6.62914e-05 0.00176338 -0.000754013 0.000100848 -0.000190499 -0.000203642 0.0346017 0.000148219 -0.000182726 -0.000547662 0.000828135 -0.000115468 0.000114377 0.000201987 0.000127823 -0.000555186 0.000296041 -0.000375979 -2.83167e-05 -9.78575e-05 -4.69661e-05 -0.000138595 -4.09535e-05 -0.00021206 0.000112145 0.000118637 -0.000120743 -0.000170339 -0.000130248 
1664.25 0 0.000416511 -0.00678525 3.97778e-05 -7.01158e-05 0.000362858 -0.000764542 9.59704e-05 -0.00018649 -0.000153668 0.0343972 0.000133091 -0.000189247 -0.000531999 0.00081365 -0.000101203 9.41872e-05 0.000163871 0.000131065 -0.000547697 0.000323209 -0.000365897 -1.73889e-05 -9.93028e-05 -4.91556e-05 -0.000137604 -4.1147e-05 -0.000216015 0.000121974 0.000114881 -0.000123583 -0.000173121 -0.000130507 
1664.6 0 0.000404139 -0.00688343 4.08014e-05 -7.39507e-05 -0.00102403 -0.000777394 8.75862e-05 -0.000183243 -0.000111733 0.0341416 0.000117137 -0.000192932 -0.000509791 0.000804538 -8.66151e-05 7.63195e-05 0.000127952 0.000133108 -0.0005384 0.000347925 -0.000354091 -8.39517e-06 -0.000100063 -4.98166e-05 -0.00013567 -4.01887e-05 -0.000218758 0.000133222 0.000111437 -0.000126459 -0.000175941 -0.000131808 
1664.95 0 0.000392405 -0.00697081 4.2275e-05 -7.733e-05 -0.00239438 -0.000790679 7.58096e-05 -0.000180161 -7.55262e-05 0.0338343 9.73957e-05 -0.000190796 -0.000484435 0.000796944 -7.34059e-05 6.26099e-05 9.40522e-05 0.000131334 -0.000528479 0.000369211 -0.000342351 -2.62159e-06 -9.94611e-05 -4.9079e-05 -0.000133121 -3.83133e-05 -0.000220329 0.000143899 0.000108975 -0.000129428 -0.000180028 -0.000131725 
1665.3 0 0.000379789 -0.00704859 4.49014e-05 -8.10592e-05 -0.00374498 -0.0008022 6.07522e-05 -0.000174737 -4.17415e-05 0.033478 7.69226e-05 -0.000181316 -0.000459207 0.000788046 -6.25765e-05 5.08781e-05 6.38815e-05 0.000124352 -0.000519681 0.000386985 -0.000332216 1.27939e-06 -9.61423e-05 -4.81221e-05 -0.000130375 -3.64133e-05 -0.000220692 0.000152886 0.000108031 -0.000132458 -0.000184928 -0.000129586 
1665.65 0 0.000365096 -0.00711679 4.89849e-05 -8.56102e-05 -0.00507187 -0.000811524 4.36145e-05 -0.000166724 -7.98005e-06 0.0330767 5.94505e-05 -0.000167702 -0.000435693 0.000779206 -5.21474e-05 3.65288e-05 3.74161e-05 0.000112523 -0.000511718 0.000402181 -0.000323095 5.78909e-06 -8.94354e-05 -4.79034e-05 -0.000126384 -3.51717e-05 -0.000219354 0.000160258 0.000107703 -0.000135199 -0.000190785 -0.000126347 
1666 0 0.000348416 -0.00717449 5.37209e-05 -9.03448e-05 -0.0063713 -0.000817941 2.52285e-05 -0.000156944 2.71098e-05 0.0326328 4.41707e-05 -0.000154932 -0.000412922 0.000771572 -3.91398e-05 1.92365e-05 1.29085e-05 9.69188e-05 -0.000504888 0.000415539 -0.000314045 1.07421e-05 -8.06725e-05 -4.92571e-05 -0.000120911 -3.53893e-05 -0.000216664 0.000166587 0.000105386 -0.00013801 -0.000196959 -0.000122892 
1666.35 0 0.000330319 -0.00722088 5.75821e-05 -9.49951e-05 -0.00764109 -0.000819288 5.99925e-06 -0.000144376 6.32077e-05 0.0321471 2.86788e-05 -0.000145826 -0.000389728 0.000766237 -2.26708e-05 2.22642e-06 -1.0884e-05 7.80805e-05 -0.000499701 0.000426983 -0.000304643 1.57992e-05 -7.21668e-05 -5.25048e-05 -0.000115067 -3.73241e-05 -0.000214471 0.000173248 0.000100221 -0.000141859 -0.000202057 -0.000119228 
1666.7 0 0.000310988 -0.00725658 6.03829e-05 -9.93141e-05 -0.00888052 -0.000815807 -1.45901e-05 -0.000128382 9.9462e-05 0.0316206 1.26666e-05 -0.000139782 -0.000365106 0.000764109 -4.21961e-06 -1.12968e-05 -3.44014e-05 5.77403e-05 -0.000494063 0.000434985 -0.000294073 2.17238e-05 -6.59465e-05 -5.77348e-05 -0.000109843 -4.13018e-05 -0.00021351 0.00018029 9.44458e-05 -0.000147521 -0.000205687 -0.000115423 
1667.05 0 0.000291457 -0.00728294 6.27974e-05 -0.000102998 -0.0100897 -0.000809461 -3.63549e-05 -0.000109409 0.000136011 0.0310569 -2.36003e-06 -0.000133982 -0.000338991 0.000764695 1.45257e-05 -1.97593e-05 -5.74675e-05 3.831e-05 -0.000487439 0.000438083 -0.000282049 2.87425e-05 -6.2427e-05 -6.47206e-05 -0.000105715 -4.7481e-05 -0.000213524 0.000186133 8.97869e-05 -0.000155034 -0.000207908 -0.00011186 
1667.4 0 0.000271979 -0.00730033 6.47741e-05 -0.000106166 -0.0112696 -0.000799584 -5.66427e-05 -8.88125e-05 0.000172491 0.0304608 -1.54993e-05 -0.00012547 -0.000312988 0.000766193 3.13191e-05 -2.3431e-05 -8.11149e-05 1.96431e-05 -0.000481499 0.000436638 -0.000268882 3.78946e-05 -5.9989e-05 -7.30108e-05 -0.000101763 -5.53681e-05 -0.000213267 0.000190548 8.62339e-05 -0.000163857 -0.000209464 -0.000108883 
1667.75 0 0.000251678 -0.00730908 6.59125e-05 -0.000109104 -0.0124228 -0.000785187 -7.3876e-05 -6.87386e-05 0.000206358 0.0298339 -2.83858e-05 -0.00011201 -0.000288686 0.000766671 4.35018e-05 -2.43768e-05 -0.00010784 3.12351e-07 -0.0004774 0.000431046 -0.000254274 4.96337e-05 -5.72148e-05 -8.2321e-05 -9.6531e-05 -6.46777e-05 -0.000210973 0.000194208 8.3606e-05 -0.000173093 -0.000211498 -0.000105124 
1668.1 0 0.000231457 -0.00730847 6.7288e-05 -0.000112145 -0.0135496 -0.000766036 -8.93049e-05 -4.96858e-05 0.000235797 0.0291747 -4.38604e-05 -9.14873e-05 -0.000265747 0.000764747 5.08849e-05 -2.66987e-05 -0.000139105 -1.8415e-05 -0.000475492 0.000421476 -0.000238261 6.18969e-05 -5.40252e-05 -9.2813e-05 -9.03938e-05 -7.41411e-05 -0.000206438 0.000197358 8.27083e-05 -0.000181425 -0.000214117 -9.88052e-05 
1668.45 0 0.000213247 -0.00729559 6.97875e-05 -0.000115635 -0.0146485 -0.000741542 -0.000105218 -2.97351e-05 0.000260914 0.0284826 -6.09897e-05 -6.44741e-05 -0.000243814 0.000758169 5.31608e-05 -3.37342e-05 -0.00017426 -3.43266e-05 -0.00047517 0.000409218 -0.000222857 7.22829e-05 -5.01627e-05 -0.000104514 -8.41359e-05 -8.16164e-05 -0.000200876 0.00019946 8.30366e-05 -0.000187603 -0.000216107 -9.14432e-05 
1668.8 0 0.000197361 -0.00726899 7.25671e-05 -0.000119875 -0.0157181 -0.00071466 -0.000121999 -8.76245e-06 0.000282189 0.0277571 -7.63944e-05 -3.41738e-05 -0.000222041 0.000744427 4.7864e-05 -4.42652e-05 -0.000212009 -4.80035e-05 -0.000477752 0.000397505 -0.000210003 8.04112e-05 -4.49081e-05 -0.000117016 -7.5898e-05 -8.67967e-05 -0.000194984 0.000200179 8.27228e-05 -0.000191828 -0.000216458 -8.55793e-05 
1669.15 0 0.000182418 -0.00723003 7.52056e-05 -0.000123736 -0.0167536 -0.000689679 -0.000139061 1.03552e-05 0.000301042 0.0269984 -8.92397e-05 -2.85346e-06 -0.000200491 0.000723063 3.36387e-05 -5.54802e-05 -0.000251536 -5.95303e-05 -0.000484513 0.0003889 -0.000199406 8.79427e-05 -3.89499e-05 -0.000130641 -6.38118e-05 -9.18874e-05 -0.000188235 0.000200033 8.17574e-05 -0.000194594 -0.000214727 -8.05659e-05 
1669.5 0 0.000167184 -0.00718038 7.76972e-05 -0.00012556 -0.0177502 -0.000667062 -0.000156677 2.37087e-05 0.000320805 0.0262103 -9.957e-05 2.97292e-05 -0.000180548 0.000695253 1.30824e-05 -6.81536e-05 -0.000292092 -6.84606e-05 -0.00049389 0.000384155 -0.000190404 9.66624e-05 -3.3624e-05 -0.000144851 -4.93305e-05 -9.90325e-05 -0.000180943 0.000198943 8.06504e-05 -0.000195824 -0.000210656 -7.5095e-05 
1669.85 0 0.000151348 -0.00712016 7.9827e-05 -0.000125367 -0.0187083 -0.000644161 -0.000175493 2.93711e-05 0.000344474 0.0253953 -0.000106478 6.32699e-05 -0.000160478 0.000664711 -9.2294e-06 -8.38e-05 -0.000333171 -7.72738e-05 -0.000502756 0.000384712 -0.000182105 0.000106533 -2.88432e-05 -0.000157353 -3.47426e-05 -0.000106642 -0.000174961 0.000196265 7.90255e-05 -0.000195134 -0.000204952 -6.99031e-05 
1670.2 0 0.000136167 -0.00704985 8.17347e-05 -0.000123715 -0.0196312 -0.000619839 -0.000195248 2.87479e-05 0.000370828 0.0245516 -0.000108914 9.60423e-05 -0.00013875 0.000635706 -3.05754e-05 -9.94801e-05 -0.000375928 -8.76698e-05 -0.00050838 0.000391121 -0.000174042 0.00011656 -2.44609e-05 -0.000166533 -2.09978e-05 -0.000113504 -0.000170309 0.000191071 7.6559e-05 -0.00019273 -0.000199004 -6.64804e-05 
1670.55 0 0.000123837 -0.00697046 8.3402e-05 -0.00012101 -0.0205179 -0.000593591 -0.000215115 2.45414e-05 0.000396394 0.0236796 -0.000107276 0.000128545 -0.000116985 0.000608597 -5.06811e-05 -0.000111954 -0.000420016 -0.00010013 -0.000511251 0.000401418 -0.000166353 0.000125414 -2.10229e-05 -0.000172724 -8.37625e-06 -0.000120656 -0.000166521 0.000183336 7.36635e-05 -0.000189463 -0.000193525 -6.57787e-05 
1670.9 0 0.000114705 -0.00688274 8.5341e-05 -0.00011887 -0.0213667 -0.000564426 -0.000233838 1.97549e-05 0.000420587 0.0227858 -0.000102796 0.000161875 -9.51026e-05 0.000580812 -6.98191e-05 -0.000120693 -0.00046213 -0.000115826 -0.000513218 0.000414958 -0.000159324 0.00013296 -1.85103e-05 -0.000176161 3.59204e-06 -0.000128663 -0.000164169 0.000174699 7.15972e-05 -0.000185681 -0.000188498 -6.8071e-05 
1671.25 0 0.000107958 -0.00678763 8.80911e-05 -0.000118443 -0.0221798 -0.000533482 -0.000249741 1.61956e-05 0.000444584 0.0218734 -9.69947e-05 0.000196106 -7.20609e-05 0.000550342 -8.8005e-05 -0.000126656 -0.000498966 -0.000134124 -0.000513887 0.000432047 -0.000151902 0.000140323 -1.61193e-05 -0.000176938 1.5803e-05 -0.000138424 -0.000162796 0.000166208 7.07701e-05 -0.000180318 -0.000183711 -7.20918e-05 
1671.6 0 0.000102429 -0.00668598 9.03678e-05 -0.00011885 -0.022959 -0.000504188 -0.000264522 1.20361e-05 0.000468683 0.0209406 -9.05341e-05 0.000231344 -4.67526e-05 0.000516325 -0.000103963 -0.000131419 -0.000529971 -0.000151173 -0.00051206 0.000452433 -0.000143388 0.000148396 -1.28104e-05 -0.000176653 2.83533e-05 -0.000150279 -0.000162882 0.000158404 7.04622e-05 -0.000172568 -0.000178935 -7.55871e-05 
1671.95 0 9.78947e-05 -0.00657711 9.17747e-05 -0.00011908 -0.0237003 -0.000476584 -0.000280774 2.42701e-06 0.000491856 0.0199878 -8.27868e-05 0.00026626 -1.92247e-05 0.000480339 -0.00011551 -0.000135051 -0.00055635 -0.00016275 -0.000506139 0.000475799 -0.000134535 0.000156764 -7.70775e-06 -0.000177997 4.01964e-05 -0.000163524 -0.000165123 0.000151475 7.02086e-05 -0.000163623 -0.000174087 -7.76739e-05 
1672.3 0 9.45216e-05 -0.0064592 9.29545e-05 -0.000118599 -0.0243997 -0.000448236 -0.000298673 -1.61886e-05 0.000512991 0.0190197 -7.24601e-05 0.000299752 6.6023e-06 0.000446317 -0.000121531 -0.000137275 -0.000578831 -0.000168935 -0.000495933 0.000500308 -0.000126075 0.00016446 -2.06457e-06 -0.000180778 5.04266e-05 -0.00017752 -0.000168573 0.000144185 7.1412e-05 -0.000155123 -0.000168009 -7.88074e-05 
1672.65 0 9.15667e-05 -0.00633197 9.33006e-05 -0.000117536 -0.0250578 -0.000419474 -0.000316484 -4.31443e-05 0.000534434 0.0180392 -6.03259e-05 0.000330332 2.74291e-05 0.000417769 -0.000121882 -0.00013825 -0.000598205 -0.000171286 -0.000484168 0.000522401 -0.000118768 0.000171768 1.95081e-06 -0.000182594 5.97267e-05 -0.000191067 -0.000171187 0.000136621 7.43965e-05 -0.000148405 -0.000160459 -7.9084e-05 
1673 0 8.77286e-05 -0.00619709 9.18132e-05 -0.000115831 -0.0256765 -0.000390204 -0.000333266 -7.48446e-05 0.000556603 0.0170452 -5.02167e-05 0.000356532 4.3128e-05 0.000394987 -0.000117408 -0.000136921 -0.000615528 -0.000170165 -0.000473003 0.000539212 -0.000112467 0.000180686 4.9409e-06 -0.000182467 6.83767e-05 -0.000203702 -0.000172103 0.000129804 7.74687e-05 -0.000143923 -0.000152596 -7.98208e-05 
1673.35 0 8.24627e-05 -0.00605535 8.88796e-05 -0.000113328 -0.0262555 -0.000360479 -0.000349959 -0.000108942 0.000575292 0.0160366 -4.48145e-05 0.000379552 5.25474e-05 0.000375863 -0.000109301 -0.000132694 -0.000631614 -0.000166153 -0.000462366 0.000551315 -0.000105683 0.000192331 6.87916e-06 -0.000180336 7.52589e-05 -0.000214731 -0.000171659 0.000123435 8.01208e-05 -0.000141383 -0.000145285 -8.24005e-05 
1673.7 0 7.60666e-05 -0.00590609 8.45564e-05 -0.000110764 -0.0267939 -0.000332395 -0.00036822 -0.000144305 0.000589125 0.0150142 -4.37654e-05 0.000400778 5.50793e-05 0.000359305 -9.63493e-05 -0.000126564 -0.000646728 -0.000161483 -0.000451197 0.00056025 -9.63351e-05 0.000205411 7.49241e-06 -0.000176291 7.93943e-05 -0.000223526 -0.000170277 0.000116981 8.25575e-05 -0.000139779 -0.000139634 -8.59394e-05 
1674.05 0 6.83512e-05 -0.0057488 7.90691e-05 -0.000108978 -0.0272926 -0.000306797 -0.000388635 -0.000178215 0.000599413 0.0139805 -4.46218e-05 0.00042126 5.55623e-05 0.000345255 -7.60527e-05 -0.000119532 -0.000660805 -0.000157256 -0.000438304 0.000567956 -8.47562e-05 0.000218614 7.63694e-06 -0.000171218 8.08539e-05 -0.000230329 -0.000169188 0.000110628 8.54547e-05 -0.000137563 -0.00013593 -8.9563e-05 
1674.4 0 5.97943e-05 -0.00558425 7.36512e-05 -0.000107975 -0.0277544 -0.000281689 -0.000409561 -0.000208717 0.000608419 0.0129361 -4.45009e-05 0.00044323 5.83393e-05 0.000333558 -5.06192e-05 -0.000112682 -0.00067365 -0.000152009 -0.000421027 0.00057665 -7.26119e-05 0.000231297 6.44549e-06 -0.00016691 8.12948e-05 -0.000235077 -0.000168909 0.000104942 8.85018e-05 -0.000133952 -0.000132816 -9.29413e-05 
1674.75 0 5.17085e-05 -0.00541289 6.79257e-05 -0.000107261 -0.0281782 -0.00025456 -0.000429371 -0.000236284 0.000616508 0.01188 -4.28422e-05 0.000467381 6.26812e-05 0.000322608 -2.52059e-05 -0.000106375 -0.000684974 -0.000145762 -0.000396359 0.000585189 -6.0287e-05 0.000241985 3.28184e-06 -0.000164012 8.28336e-05 -0.000238585 -0.000169039 9.95959e-05 9.06436e-05 -0.000129153 -0.000128675 -9.55209e-05 
1675.1 0 4.44893e-05 -0.0052337 6.06725e-05 -0.000107211 -0.0285597 -0.000224819 -0.00044665 -0.000261237 0.000620546 0.0108124 -4.12273e-05 0.000490704 6.71555e-05 0.000310178 -2.42553e-06 -9.97469e-05 -0.000693426 -0.000141259 -0.000364285 0.000589087 -4.76888e-05 0.000249458 -1.70199e-06 -0.000161582 8.52301e-05 -0.000242933 -0.000170002 9.39888e-05 9.24106e-05 -0.000123642 -0.000122674 -9.69213e-05 
1675.45 0 3.79554e-05 -0.00504547 5.28769e-05 -0.000107127 -0.0288956 -0.000195473 -0.000460039 -0.000281137 0.000617092 0.00973509 -3.91396e-05 0.000509405 7.28225e-05 0.000294944 1.77294e-05 -9.23336e-05 -0.000698746 -0.000139052 -0.000326801 0.000585295 -3.48322e-05 0.000254858 -8.63294e-06 -0.000158941 8.69672e-05 -0.000248668 -0.00017244 8.91786e-05 9.42468e-05 -0.000116701 -0.000115656 -9.69837e-05 
1675.8 0 3.2314e-05 -0.00484886 4.69495e-05 -0.000105652 -0.0291857 -0.00016981 -0.000468822 -0.000295108 0.000606645 0.00864971 -3.531e-05 0.000520264 7.97523e-05 0.000276107 3.56412e-05 -8.40445e-05 -0.000701959 -0.000137802 -0.000284571 0.000574466 -2.18425e-05 0.000259566 -1.60438e-05 -0.000155312 8.79626e-05 -0.000254458 -0.000175102 8.65578e-05 9.48698e-05 -0.000108201 -0.000108402 -9.57226e-05 
1676.15 0 2.67368e-05 -0.00464645 4.28152e-05 -0.000102015 -0.0294286 -0.000147731 -0.000475186 -0.000306524 0.000592442 0.00755952 -3.08207e-05 0.000522222 8.57309e-05 0.000254521 5.19744e-05 -7.51111e-05 -0.000703874 -0.000139025 -0.000236549 0.0005575 -7.34152e-06 0.000263435 -2.19033e-05 -0.000149891 8.81444e-05 -0.000259235 -0.000175722 8.65511e-05 9.38819e-05 -9.91482e-05 -9.99646e-05 -9.37047e-05 
1676.5 0 2e-05 -0.00444042 3.83255e-05 -9.64843e-05 -0.0296237 -0.000129009 -0.000483985 -0.000317373 0.000576797 0.00646966 -2.72371e-05 0.000516866 8.97907e-05 0.000230673 6.66403e-05 -6.71994e-05 -0.000704827 -0.000145696 -0.000183691 0.00053588 8.20196e-06 0.000266063 -2.61492e-05 -0.000142381 8.64177e-05 -0.000262338 -0.000174024 8.81666e-05 9.21573e-05 -9.06098e-05 -9.03628e-05 -9.18181e-05 
1676.85 0 1.21304e-05 -0.00423162 3.28558e-05 -9.12366e-05 -0.0297715 -0.000113266 -0.00049534 -0.000325942 0.000559072 0.00538515 -2.45318e-05 0.000506789 9.3751e-05 0.000206873 7.96273e-05 -6.20066e-05 -0.000703049 -0.000158098 -0.000130362 0.000511648 2.17027e-05 0.000267528 -2.93244e-05 -0.000134145 8.19458e-05 -0.000263589 -0.000170921 9.12649e-05 9.01794e-05 -8.24599e-05 -8.03894e-05 -8.99968e-05 
1677.2 0 2.76355e-06 -0.00401921 2.79742e-05 -8.75644e-05 -0.0298744 -9.89542e-05 -0.000507444 -0.0003296 0.000537107 0.00431062 -2.35727e-05 0.000493896 9.95879e-05 0.000188591 9.14355e-05 -5.8916e-05 -0.000697794 -0.000171812 -7.89485e-05 0.00048482 3.28782e-05 0.000266897 -3.23873e-05 -0.000127336 7.64657e-05 -0.000263192 -0.000166856 9.59375e-05 8.78346e-05 -7.39061e-05 -7.06376e-05 -8.80865e-05 
1677.55 0 -9.19803e-06 -0.00380147 2.43104e-05 -8.49768e-05 -0.0299357 -8.68366e-05 -0.000520204 -0.00032842 0.000511905 0.00324728 -2.62924e-05 0.000479983 0.000106778 0.000176954 0.00010182 -5.58338e-05 -0.000690053 -0.000182644 -3.07215e-05 0.000455208 4.2714e-05 0.000264 -3.66359e-05 -0.000122912 7.19354e-05 -0.000261381 -0.000162059 0.000101017 8.41838e-05 -6.54237e-05 -6.17994e-05 -8.60302e-05 
1677.9 0 -2.24359e-05 -0.0035781 2.13365e-05 -8.28849e-05 -0.0299566 -7.79634e-05 -0.000531414 -0.000326659 0.000486941 0.00219295 -3.20361e-05 0.000466729 0.000114105 0.000168135 0.000109954 -5.12743e-05 -0.000680389 -0.000189815 1.20542e-05 0.000423138 5.17542e-05 0.000260682 -4.13398e-05 -0.000120836 6.73669e-05 -0.000259141 -0.000156301 0.000105936 7.90595e-05 -5.797e-05 -5.43695e-05 -8.49673e-05 
1678.25 0 -3.47204e-05 -0.00335018 1.8487e-05 -8.06992e-05 -0.0299347 -6.95278e-05 -0.000539358 -0.000327266 0.000464256 0.00114514 -3.8041e-05 0.000455304 0.000120365 0.000159469 0.000115088 -4.36642e-05 -0.000667839 -0.000194655 5.04145e-05 0.000386973 6.11539e-05 0.000257699 -4.46394e-05 -0.000120579 6.15355e-05 -0.000257766 -0.00014966 0.000110522 7.25653e-05 -5.24477e-05 -4.67933e-05 -8.60525e-05 
1678.6 0 -4.5346e-05 -0.00311804 1.58384e-05 -7.79371e-05 -0.0298662 -5.70595e-05 -0.000545206 -0.000330243 0.000443587 0.00010397 -4.29761e-05 0.000444473 0.00012694 0.000150452 0.000117264 -3.29336e-05 -0.000650866 -0.000199356 8.57904e-05 0.000346248 7.06723e-05 0.000254247 -4.63014e-05 -0.000120576 5.45557e-05 -0.000257758 -0.000143771 0.000113548 6.49249e-05 -4.89196e-05 -3.74721e-05 -8.85285e-05 
1678.95 0 -5.42615e-05 -0.00288159 1.48903e-05 -7.45657e-05 -0.0297499 -4.02255e-05 -0.000548634 -0.000335686 0.000422857 -0.000929108 -4.68363e-05 0.000431682 0.000136111 0.000140877 0.000117214 -1.83258e-05 -0.000631003 -0.000204637 0.000116656 0.000302883 7.88455e-05 0.000249888 -4.75912e-05 -0.000119454 4.68986e-05 -0.000258557 -0.000139182 0.000114552 5.7123e-05 -4.62684e-05 -2.68635e-05 -9.16065e-05 
1679.3 0 -6.09895e-05 -0.00264129 1.5869e-05 -7.07948e-05 -0.0295869 -2.22069e-05 -0.000547852 -0.00034315 0.000400255 -0.00195301 -5.05639e-05 0.000417352 0.000148146 0.000130014 0.000116342 5.88655e-07 -0.000611849 -0.000209798 0.00014267 0.000257528 8.50556e-05 0.00024472 -4.85318e-05 -0.000117805 3.9957e-05 -0.000258787 -0.000135186 0.000114092 4.99772e-05 -4.43224e-05 -1.66083e-05 -9.53887e-05 
1679.65 0 -6.55117e-05 -0.00239799 1.71456e-05 -6.73403e-05 -0.0293784 -4.98287e-06 -0.000541578 -0.000351846 0.000375109 -0.00296696 -5.47585e-05 0.000403551 0.000162815 0.000115945 0.000116386 2.19907e-05 -0.000595027 -0.000213839 0.000165687 0.000211492 9.00902e-05 0.000239437 -4.70192e-05 -0.000117207 3.49161e-05 -0.000257758 -0.000131014 0.000113519 4.2986e-05 -4.3004e-05 -9.04505e-06 -9.97786e-05 
1680 0 -6.79187e-05 -0.00215276 1.79205e-05 -6.53977e-05 -0.0291262 1.0392e-05 -0.000532609 -0.000361953 0.000346863 -0.00396813 -5.81338e-05 0.000391642 0.000178474 9.75315e-05 0.000116954 4.43001e-05 -0.000580021 -0.000216662 0.000187748 0.000164921 9.46713e-05 0.000234462 -4.23892e-05 -0.0001173 3.24056e-05 -0.000256331 -0.000125367 0.000113446 3.60872e-05 -4.05671e-05 -3.45343e-06 -0.000102958 
1680.35 0 -6.78272e-05 -0.00190779 1.81146e-05 -6.52636e-05 -0.0288333 2.28861e-05 -0.000524813 -0.000372301 0.000317684 -0.00495327 -5.93911e-05 0.000383941 0.000193673 7.64984e-05 0.000115205 6.47348e-05 -0.000564695 -0.000218686 0.000209022 0.000116619 9.75655e-05 0.000230447 -3.66032e-05 -0.000116347 3.21017e-05 -0.000255909 -0.000118797 0.000113787 3.00512e-05 -3.5641e-05 2.84195e-06 -0.000103092 
1680.7 0 -6.63744e-05 -0.00166474 1.82971e-05 -6.5348e-05 -0.0285003 3.14863e-05 -0.000519572 -0.000381131 0.000291121 -0.00592105 -5.88461e-05 0.000382592 0.000210092 5.43743e-05 0.000109752 8.10865e-05 -0.000546559 -0.000218913 0.000228715 6.79753e-05 9.923e-05 0.000228671 -2.92655e-05 -0.000115726 3.30774e-05 -0.000256645 -0.000111933 0.000114332 2.48625e-05 -2.87191e-05 9.68659e-06 -0.000100715 
1681.05 0 -6.63917e-05 -0.00142289 1.92133e-05 -6.48304e-05 -0.0281268 3.32892e-05 -0.000517967 -0.000386007 0.000268996 -0.00686854 -5.74912e-05 0.000385329 0.00022863 3.15206e-05 0.000101723 9.31897e-05 -0.000523525 -0.000214478 0.000245889 1.93854e-05 0.000100469 0.00022786 -1.9731e-05 -0.000117587 3.47653e-05 -0.000257799 -0.000103909 0.000114665 1.97863e-05 -2.17435e-05 1.60352e-05 -9.74889e-05 
1681.4 0 -6.88396e-05 -0.00118193 1.98014e-05 -6.38336e-05 -0.0277137 2.71951e-05 -0.000518549 -0.000383975 0.000253452 -0.00779295 -5.48554e-05 0.000387888 0.000247632 9.94131e-06 9.2465e-05 0.000100937 -0.00049482 -0.000203291 0.000259386 -2.9712e-05 0.000100438 0.000226533 -8.52034e-06 -0.000120569 3.69088e-05 -0.00025986 -9.41493e-05 0.000114086 1.38271e-05 -1.54179e-05 2.15193e-05 -9.40646e-05 
1681.75 0 -7.34747e-05 -0.00094315 1.86691e-05 -6.31941e-05 -0.0272611 1.73907e-05 -0.000517871 -0.000374694 0.000244852 -0.00869382 -5.02344e-05 0.000389663 0.000264545 -8.8883e-06 8.1909e-05 0.000106171 -0.000463036 -0.000186435 0.000269009 -7.75634e-05 9.92653e-05 0.000224279 4.61091e-06 -0.000123475 3.9502e-05 -0.000263249 -8.33305e-05 0.000112598 7.35461e-06 -9.13468e-06 2.64664e-05 -9.01318e-05 
1682.1 0 -8.0738e-05 -0.000707068 1.5742e-05 -6.43146e-05 -0.0267701 7.35548e-06 -0.000514727 -0.000359878 0.000241347 -0.00957085 -4.40928e-05 0.000391835 0.00027831 -2.45615e-05 7.08243e-05 0.000109719 -0.000431584 -0.000166126 0.000274826 -0.000120627 9.77452e-05 0.00022102 1.8877e-05 -0.00012623 4.16487e-05 -0.000265839 -7.31036e-05 0.000111029 7.72976e-07 -3.1814e-06 3.13622e-05 -8.61953e-05 
1682.45 0 -9.0404e-05 -0.000473826 1.19516e-05 -6.67108e-05 -0.0262435 -2.63195e-06 -0.000508791 -0.000342058 0.000242091 -0.0104227 -3.53763e-05 0.000394276 0.000289778 -3.75976e-05 6.13771e-05 0.000111254 -0.000402027 -0.000143598 0.000277234 -0.000158272 9.6131e-05 0.000217405 3.21314e-05 -0.00012809 4.30379e-05 -0.000266545 -6.41066e-05 0.000109896 -6.40394e-06 1.78735e-06 3.56273e-05 -8.31598e-05 
1682.8 0 -0.000101119 -0.00024419 7.88386e-06 -6.87022e-05 -0.0256831 -1.27373e-05 -0.000500747 -0.000324421 0.000246083 -0.0112477 -2.3295e-05 0.000397051 0.000299927 -4.94113e-05 5.48711e-05 0.000111068 -0.000374138 -0.000118604 0.000279046 -0.000193927 9.51733e-05 0.000214269 4.34587e-05 -0.0001279 4.43019e-05 -0.000266194 -5.5553e-05 0.000108205 -1.40572e-05 5.87986e-06 4.01023e-05 -8.03557e-05 
1683.15 0 -0.000111043 -1.83512e-05 3.50402e-06 -6.93741e-05 -0.0250907 -2.31946e-05 -0.000492431 -0.000308368 0.000250661 -0.012045 -8.38494e-06 0.000401092 0.000308136 -6.14297e-05 5.10411e-05 0.000109978 -0.000347436 -9.07035e-05 0.000282478 -0.000230902 9.47162e-05 0.000211203 5.34954e-05 -0.00012613 4.55044e-05 -0.000265698 -4.65018e-05 0.000104692 -2.12689e-05 1.01795e-05 4.56717e-05 -7.69286e-05 
1683.5 0 -0.000118497 0.00020433 -1.56424e-06 -6.92581e-05 -0.0244696 -3.39523e-05 -0.000484335 -0.000292636 0.000253608 -0.0128126 9.13616e-06 0.000406787 0.000312253 -7.51331e-05 4.74999e-05 0.000109112 -0.000322523 -6.09961e-05 0.000286575 -0.000268498 9.39376e-05 0.000207604 6.1905e-05 -0.000123454 4.68598e-05 -0.000265272 -3.75164e-05 0.000100452 -2.74041e-05 1.45874e-05 5.32035e-05 -7.29077e-05 
1683.85 0 -0.000123336 0.000423499 -7.76182e-06 -6.94348e-05 -0.0238238 -4.3984e-05 -0.000477159 -0.000276391 0.00025525 -0.0135492 2.9375e-05 0.000412669 0.000312377 -9.10263e-05 4.29089e-05 0.000108428 -0.000298947 -3.1527e-05 0.000290499 -0.00030342 9.25625e-05 0.000203739 6.75775e-05 -0.000119518 4.75609e-05 -0.000264198 -2.89481e-05 9.78959e-05 -3.3349e-05 1.77014e-05 6.32363e-05 -6.74951e-05 
1684.2 0 -0.00012738 0.000637757 -1.5375e-05 -6.93594e-05 -0.0231553 -5.1868e-05 -0.000473479 -0.000260104 0.000256706 -0.0142538 5.13109e-05 0.000417931 0.00031089 -0.000107347 3.98435e-05 0.000107129 -0.000276955 -5.29331e-06 0.000293136 -0.000334936 9.12437e-05 0.000199804 7.1853e-05 -0.000114919 4.63568e-05 -0.000261665 -2.07618e-05 9.7945e-05 -4.12105e-05 1.90684e-05 7.4934e-05 -6.04932e-05 
1684.55 0 -0.000132478 0.000846486 -2.33366e-05 -6.80484e-05 -0.0224653 -5.72868e-05 -0.000475271 -0.000245519 0.00025779 -0.0149255 7.41054e-05 0.000420958 0.000310375 -0.000122421 4.20177e-05 0.000104894 -0.000257653 1.50188e-05 0.000291938 -0.000363586 9.04114e-05 0.000195333 7.71627e-05 -0.000111053 4.22567e-05 -0.000257495 -1.40006e-05 9.95496e-05 -5.1132e-05 1.94039e-05 8.63842e-05 -5.30356e-05 
1684.9 0 -0.000139622 0.00105015 -2.93002e-05 -6.63835e-05 -0.021755 -6.06648e-05 -0.000481324 -0.00023583 0.000258609 -0.0155638 9.84632e-05 0.000419859 0.000312308 -0.000135263 4.99266e-05 0.000103022 -0.000240734 2.99082e-05 0.000285795 -0.000388805 8.91207e-05 0.000190366 8.36242e-05 -0.000108939 3.59052e-05 -0.000253349 -9.04386e-06 0.000101682 -6.17386e-05 1.97795e-05 9.66637e-05 -4.54519e-05 
1685.25 0 -0.000148217 0.00125009 -3.29668e-05 -6.5574e-05 -0.0210266 -6.25849e-05 -0.000489935 -0.000230377 0.000260567 -0.0161688 0.000122812 0.000416141 0.00031554 -0.000144279 6.11756e-05 0.00010221 -0.000225059 4.26371e-05 0.000275156 -0.000410607 8.69033e-05 0.000184577 9.02774e-05 -0.000107713 2.88075e-05 -0.000249646 -5.21595e-06 0.000104082 -7.26788e-05 2.0405e-05 0.000107158 -3.66274e-05 
1685.6 0 -0.000155175 0.00144803 -3.56352e-05 -6.5418e-05 -0.0202826 -6.22041e-05 -0.000499419 -0.000223113 0.000264451 -0.0167407 0.000144078 0.000411455 0.000317272 -0.000148961 7.40283e-05 0.000100461 -0.000210977 5.55024e-05 0.000261233 -0.000428794 8.51022e-05 0.00017928 9.63128e-05 -0.000106252 2.18801e-05 -0.000244669 -1.82805e-06 0.000105913 -8.29827e-05 2.06184e-05 0.000118273 -2.69817e-05 
1685.95 0 -0.000159533 0.00164303 -3.79243e-05 -6.62706e-05 -0.0195233 -5.77234e-05 -0.000506765 -0.00021187 0.000269156 -0.0172791 0.000161796 0.000405428 0.000315762 -0.000151501 8.87787e-05 9.66902e-05 -0.000201296 6.84867e-05 0.000245835 -0.00044106 8.54031e-05 0.000176387 0.000101867 -0.000104782 1.56737e-05 -0.000238337 1.19856e-06 0.000105538 -9.15441e-05 2.00346e-05 0.000127694 -1.71275e-05 
1686.3 0 -0.00016349 0.00183318 -3.99875e-05 -6.81881e-05 -0.0187473 -5.07276e-05 -0.000508412 -0.000200198 0.000271605 -0.0177844 0.000177925 0.000398433 0.000312546 -0.000154691 0.000107208 9.30868e-05 -0.000198079 7.9803e-05 0.000229647 -0.000445555 8.67551e-05 0.000175846 0.000107645 -0.000103371 1.14884e-05 -0.000231405 3.64098e-06 0.000101451 -9.80645e-05 1.96765e-05 0.000134319 -6.29296e-06 
1686.65 0 -0.000168039 0.00201764 -4.07565e-05 -6.99937e-05 -0.0179561 -4.56645e-05 -0.000501573 -0.000191123 0.000270858 -0.0182565 0.000191371 0.000391457 0.000310138 -0.000159724 0.000129438 9.16441e-05 -0.000198824 8.97849e-05 0.000213517 -0.000444336 8.69014e-05 0.000176041 0.000112817 -0.000101646 9.62209e-06 -0.000223482 5.98482e-06 9.33115e-05 -0.000102555 2.0532e-05 0.000139707 5.10032e-06 
1687 0 -0.000172533 0.00219654 -3.94988e-05 -7.14505e-05 -0.0171538 -4.51198e-05 -0.000487924 -0.000184437 0.00027032 -0.0186942 0.000200174 0.000385179 0.000308756 -0.000165519 0.000153488 9.24783e-05 -0.000199546 9.88225e-05 0.000199794 -0.000441913 8.56013e-05 0.000175683 0.000115866 -9.8574e-05 8.6378e-06 -0.000214869 8.40026e-06 8.31585e-05 -0.000106251 2.28847e-05 0.000145228 1.62874e-05 
1687.35 0 -0.000177199 0.00237066 -3.77408e-05 -7.2817e-05 -0.0163429 -4.79348e-05 -0.00047269 -0.000178512 0.000273367 -0.0190978 0.000205076 0.000378151 0.000308541 -0.000171386 0.000179213 9.47461e-05 -0.000199237 0.000104373 0.000190049 -0.000441105 8.36705e-05 0.000174615 0.000116723 -9.42028e-05 7.75314e-06 -0.000206739 1.04266e-05 7.46873e-05 -0.000109792 2.64772e-05 0.000151088 2.68313e-05 
1687.7 0 -0.000183366 0.00254058 -3.72565e-05 -7.38136e-05 -0.0155242 -5.23778e-05 -0.000459889 -0.000170493 0.000279239 -0.019467 0.000207844 0.000365716 0.000310815 -0.000178742 0.000206926 9.75518e-05 -0.000197445 0.000106753 0.00018361 -0.000442122 8.08619e-05 0.000172884 0.000116311 -8.87628e-05 6.5981e-06 -0.000198964 1.25066e-05 7.01679e-05 -0.00011257 3.09321e-05 0.000156007 3.56376e-05 
1688.05 0 -0.000190306 0.00270689 -3.7863e-05 -7.39086e-05 -0.0146998 -5.82735e-05 -0.00044964 -0.000157696 0.000285294 -0.0198035 0.000209053 0.000344359 0.000315788 -0.000188544 0.000235105 0.00010143 -0.000193022 0.000109457 0.000177357 -0.000443939 7.67376e-05 0.000170501 0.000114376 -8.15688e-05 3.87801e-06 -0.000191657 1.57323e-05 6.99412e-05 -0.000114529 3.55249e-05 0.000158831 4.32432e-05 
1688.4 0 -0.000196464 0.00286962 -3.85052e-05 -7.29141e-05 -0.0138718 -6.51486e-05 -0.000440703 -0.00013896 0.000288978 -0.0201107 0.000208086 0.000314665 0.000321578 -0.000199229 0.000263864 0.000106128 -0.00018576 0.000112808 0.000168186 -0.000445943 7.32498e-05 0.000167542 0.000110204 -7.22582e-05 -1.64964e-06 -0.000184093 2.06841e-05 7.25723e-05 -0.000116386 3.91493e-05 0.00016097 5.13339e-05 
1688.75 0 -0.000201412 0.00302815 -3.86883e-05 -7.13514e-05 -0.0130383 -7.28823e-05 -0.000432592 -0.000114712 0.000289153 -0.0203913 0.00020503 0.000278275 0.000327497 -0.000209053 0.000293622 0.000110707 -0.000177253 0.000114757 0.000155417 -0.000448397 7.16427e-05 0.000163219 0.000103468 -6.16329e-05 -9.47449e-06 -0.000174533 2.70828e-05 7.63539e-05 -0.000118113 4.1793e-05 0.000163161 5.95022e-05 
1689.1 0 -0.000205901 0.00318052 -3.82473e-05 -6.95775e-05 -0.0121976 -8.0246e-05 -0.000425458 -8.56395e-05 0.000287431 -0.0206438 0.000199575 0.000239178 0.000333901 -0.000217588 0.000322057 0.000115983 -0.000169292 0.000117387 0.00014118 -0.00045185 7.20685e-05 0.000156455 9.58801e-05 -5.10184e-05 -1.78771e-05 -0.000162783 3.33471e-05 8.10119e-05 -0.00011939 4.39209e-05 0.000164884 6.77835e-05 
1689.45 0 -0.000210719 0.00332475 -3.79353e-05 -6.76335e-05 -0.0113509 -8.5984e-05 -0.000421373 -5.2686e-05 0.000284553 -0.0208648 0.000189882 0.000204395 0.000337891 -0.000225007 0.000347727 0.000123064 -0.000160919 0.000124288 0.00012539 -0.000455606 7.415e-05 0.000148064 8.95166e-05 -4.0881e-05 -2.7314e-05 -0.000150433 3.81198e-05 8.49604e-05 -0.000120314 4.53391e-05 0.000165751 7.61959e-05 
1689.8 0 -0.000215449 0.00346162 -3.86927e-05 -6.47887e-05 -0.0105025 -8.96272e-05 -0.000420071 -1.81887e-05 0.000280516 -0.0210524 0.000175369 0.000179621 0.000336348 -0.000232567 0.000371797 0.000133198 -0.000149077 0.000136637 0.000106526 -0.000457842 7.68548e-05 0.00013941 8.41417e-05 -3.0785e-05 -3.88635e-05 -0.000138765 4.15516e-05 8.65412e-05 -0.0001201 4.67531e-05 0.000165781 8.32895e-05 
1690.15 0 -0.000220018 0.00359243 -4.09203e-05 -6.08157e-05 -0.00965643 -9.04925e-05 -0.000418725 1.64561e-05 0.000275311 -0.0212089 0.000156177 0.00016718 0.000328694 -0.000241069 0.000395036 0.000145945 -0.000132427 0.000153924 8.60376e-05 -0.000459556 7.98087e-05 0.000129993 7.85698e-05 -2.03172e-05 -4.98001e-05 -0.000127897 4.42677e-05 8.56123e-05 -0.000118263 4.9588e-05 0.00016457 8.89189e-05 
1690.5 0 -0.000224207 0.0037177 -4.49505e-05 -5.60713e-05 -0.00881213 -8.87085e-05 -0.000416462 5.14561e-05 0.000269404 -0.0213373 0.000132117 0.000164914 0.000315978 -0.00024901 0.000415567 0.000157057 -0.000112665 0.000172613 6.66037e-05 -0.000462822 8.27968e-05 0.000119911 7.24266e-05 -1.0268e-05 -5.6997e-05 -0.000117548 4.56869e-05 8.30725e-05 -0.000114813 5.42021e-05 0.000161478 9.42867e-05 
1690.85 0 -0.000227157 0.00383766 -4.97519e-05 -5.0699e-05 -0.00796741 -8.32196e-05 -0.000414063 8.54475e-05 0.00026464 -0.0214378 0.000106726 0.000166094 0.000299509 -0.000255092 0.000430612 0.000162529 -9.05519e-05 0.000189242 5.1526e-05 -0.000466739 8.60169e-05 0.000110598 6.66017e-05 -7.87118e-07 -5.98691e-05 -0.000108496 4.64386e-05 8.06288e-05 -0.000109253 5.89169e-05 0.000156956 9.99395e-05 
1691.2 0 -0.000229247 0.00395181 -5.39257e-05 -4.45578e-05 -0.00712156 -7.2812e-05 -0.000411902 0.000117746 0.000261379 -0.0215091 8.60543e-05 0.000166965 0.000279765 -0.000257059 0.000438958 0.000165135 -6.51322e-05 0.000204029 4.2872e-05 -0.000470708 9.09361e-05 0.000101848 6.15767e-05 9.03394e-06 -5.97347e-05 -0.00010195 4.7905e-05 7.90992e-05 -0.000102188 6.16226e-05 0.000152554 0.000105472 
1691.55 0 -0.000231121 0.00405899 -5.68718e-05 -3.76179e-05 -0.00627765 -5.93141e-05 -0.00041065 0.000149605 0.000256829 -0.0215498 7.30251e-05 0.000168052 0.000258392 -0.000253255 0.000441873 0.000169312 -3.74202e-05 0.000217565 3.98232e-05 -0.000475823 9.8765e-05 9.27019e-05 5.64219e-05 2.03753e-05 -5.81929e-05 -9.70886e-05 5.02413e-05 7.76464e-05 -9.55542e-05 6.17682e-05 0.000149346 0.00010964 
1691.9 0 -0.000232202 0.00415781 -5.88758e-05 -3.10301e-05 -0.00544027 -4.49574e-05 -0.000411441 0.000181603 0.000248428 -0.0215593 6.41946e-05 0.000168086 0.000237557 -0.000245634 0.000441751 0.000177665 -9.67659e-06 0.000228385 3.9421e-05 -0.000481318 0.000108048 8.286e-05 5.00426e-05 3.3705e-05 -5.73957e-05 -9.32814e-05 5.29891e-05 7.49689e-05 -8.94079e-05 5.99712e-05 0.00014595 0.000111589 
1692.25 0 -0.000232579 0.00424826 -6.0791e-05 -2.57686e-05 -0.00461384 -3.03833e-05 -0.000412991 0.000212926 0.000238421 -0.0215369 5.60723e-05 0.000165808 0.00021982 -0.000236918 0.000441903 0.00019274 1.70949e-05 0.000235766 3.88085e-05 -0.000485395 0.000117283 7.35136e-05 4.40734e-05 4.73171e-05 -5.96546e-05 -9.18359e-05 5.59576e-05 7.18568e-05 -8.27215e-05 5.72854e-05 0.000141966 0.000111552 
1692.6 0 -0.000233263 0.00433136 -6.25932e-05 -2.05557e-05 -0.00380147 -1.6021e-05 -0.000412865 0.00024101 0.000231187 -0.0214824 4.76803e-05 0.000162309 0.000207693 -0.000230837 0.000444647 0.000214138 4.15881e-05 0.000240335 3.72065e-05 -0.000487456 0.00012695 6.52105e-05 4.07505e-05 5.94359e-05 -6.50863e-05 -9.26325e-05 5.88225e-05 6.89739e-05 -7.50949e-05 5.52233e-05 0.00013817 0.000110807 
1692.95 0 -0.000234925 0.00440868 -6.37092e-05 -1.54851e-05 -0.00300219 -1.83913e-06 -0.000408256 0.000265755 0.000229825 -0.0213976 3.82476e-05 0.000158399 0.000201251 -0.000230162 0.000449591 0.000239394 6.32324e-05 0.000244196 3.34065e-05 -0.000487547 0.000136382 5.54168e-05 3.97991e-05 6.9631e-05 -7.3558e-05 -9.50054e-05 6.14734e-05 6.5715e-05 -6.6685e-05 5.46532e-05 0.000133448 0.000110612 
1693.3 0 -0.000237413 0.00448098 -6.41357e-05 -1.12059e-05 -0.00221336 1.45814e-05 -0.000397116 0.000288193 0.000234541 -0.0212843 2.81047e-05 0.000154518 0.0001968 -0.000233059 0.000455175 0.000267121 8.37416e-05 0.000249788 2.74576e-05 -0.000485884 0.000145364 4.25035e-05 4.11212e-05 7.8885e-05 -8.43636e-05 -9.9193e-05 6.37754e-05 6.15778e-05 -5.8961e-05 5.56514e-05 0.000127363 0.000111163 
1693.65 0 -0.000240377 0.00454748 -6.49232e-05 -7.41349e-06 -0.00143479 3.50053e-05 -0.000380401 0.000307813 0.00024151 -0.0211443 1.65234e-05 0.000149172 0.000190688 -0.000237114 0.000461393 0.000295441 0.000105668 0.00025701 2.09167e-05 -0.000483007 0.00015394 2.70025e-05 4.37902e-05 8.78331e-05 -9.48416e-05 -0.000104489 6.46263e-05 5.47347e-05 -5.28399e-05 5.74473e-05 0.000121691 0.000111935 
1694 0 -0.000242849 0.00460755 -6.67907e-05 -3.95567e-06 -0.000668628 5.82532e-05 -0.000360477 0.000324695 0.000248806 -0.0209796 2.97659e-06 0.000140998 0.000183324 -0.000241002 0.000469242 0.000321236 0.000129403 0.000265876 1.48313e-05 -0.000480499 0.000161841 1.06323e-05 4.65994e-05 9.62733e-05 -0.000102392 -0.000109381 6.31745e-05 4.45182e-05 -4.85417e-05 5.88782e-05 0.000118342 0.000111681 
1694.35 0 -0.00024481 0.0046615 -6.90467e-05 -9.54708e-07 8.2405e-05 8.35838e-05 -0.000340373 0.000339187 0.000256445 -0.0207915 -1.04383e-05 0.000131185 0.000176768 -0.000243082 0.000477396 0.000342018 0.000153026 0.000278421 1.09097e-05 -0.00048192 0.000169687 -5.43877e-06 5.07238e-05 0.000104859 -0.000106574 -0.000112296 5.99856e-05 3.28367e-05 -4.62331e-05 5.95023e-05 0.000117323 0.000109742 
1694.7 0 -0.000247019 0.00470956 -7.14443e-05 2.03185e-06 0.000816854 0.000109887 -0.000321836 0.000352149 0.000264183 -0.0205827 -2.15865e-05 0.000121482 0.000171012 -0.000242515 0.000485066 0.000358857 0.00017464 0.000295489 1.10817e-05 -0.000488929 0.000177395 -2.11853e-05 5.60772e-05 0.000114939 -0.000108616 -0.000112501 5.60934e-05 2.10883e-05 -4.58852e-05 5.97486e-05 0.000117117 0.000107338 
1695.05 0 -0.000248206 0.00475036 -7.31626e-05 4.78508e-06 0.00153602 0.000136785 -0.000304461 0.000366297 0.000271996 -0.020355 -3.05431e-05 0.000112479 0.000164462 -0.000239198 0.000492243 0.000373397 0.000195042 0.000316736 1.581e-05 -0.000498938 0.000184226 -3.6571e-05 6.09618e-05 0.000125781 -0.000108869 -0.000109963 5.24189e-05 9.73213e-06 -4.58552e-05 5.99737e-05 0.000116643 0.000105031 
1695.4 0 -0.000248271 0.0047832 -7.32746e-05 6.97791e-06 0.00224269 0.000164179 -0.000288584 0.000382821 0.000278433 -0.0201064 -3.89157e-05 0.000102965 0.000152692 -0.000231889 0.000496888 0.000384891 0.000216606 0.000341908 2.34663e-05 -0.000508929 0.00018953 -5.09116e-05 6.46987e-05 0.000135271 -0.000107149 -0.000105135 4.94908e-05 -5.64191e-07 -4.57842e-05 5.99271e-05 0.000115671 0.000102551 
1695.75 0 -0.000248405 0.00480889 -7.41791e-05 8.20449e-06 0.00293686 0.00019136 -0.00027594 0.000399558 0.000283449 -0.0198351 -4.77858e-05 9.1233e-05 0.000134517 -0.000219021 0.00049802 0.000392879 0.000241096 0.00036649 3.08432e-05 -0.00051905 0.000192789 -6.49532e-05 6.73899e-05 0.000142201 -0.000104169 -9.90901e-05 4.74753e-05 -8.17725e-06 -4.7095e-05 5.87708e-05 0.000114401 0.000100403 
1696.1 0 -0.000249183 0.00482844 -7.63732e-05 7.99967e-06 0.00361759 0.000219736 -0.000267174 0.000414346 0.00028766 -0.0195415 -5.6364e-05 7.69731e-05 0.000115274 -0.000200561 0.000497682 0.000399604 0.000267707 0.000386981 3.49085e-05 -0.00053071 0.00019443 -7.97544e-05 6.96369e-05 0.000145085 -0.000101616 -9.32943e-05 4.70427e-05 -1.26093e-05 -4.89213e-05 5.59655e-05 0.000112628 0.00010005 
1696.45 0 -0.000249489 0.00484355 -7.73445e-05 6.95136e-06 0.00428505 0.000250674 -0.000261069 0.000426438 0.0002889 -0.0192271 -6.26322e-05 6.21581e-05 9.68945e-05 -0.000178179 0.00049715 0.00040784 0.00029411 0.000404343 3.31646e-05 -0.000544162 0.000195217 -9.49769e-05 7.13125e-05 0.000144092 -0.000100122 -8.87726e-05 4.85284e-05 -1.62705e-05 -5.02861e-05 5.0631e-05 0.000110677 0.00010184 
1696.8 0 -0.000247648 0.00485538 -7.70911e-05 5.60902e-06 0.00494059 0.000283291 -0.000257672 0.000436314 0.000284967 -0.0188962 -6.73671e-05 4.83153e-05 7.84415e-05 -0.00015228 0.000494471 0.000417516 0.000318515 0.000418211 2.56342e-05 -0.000557203 0.000195782 -0.000110389 7.28825e-05 0.000141429 -9.83208e-05 -8.5221e-05 5.02758e-05 -2.0956e-05 -5.13435e-05 4.34481e-05 0.000109301 0.000105001 
1697.15 0 -0.000242933 0.00486381 -7.69296e-05 3.6077e-06 0.00558722 0.000315268 -0.000259062 0.000443753 0.000274596 -0.0185519 -7.23317e-05 3.40041e-05 6.1293e-05 -0.000123145 0.000487718 0.000427701 0.000339612 0.000428009 1.46154e-05 -0.000566479 0.000195943 -0.000125445 7.50373e-05 0.000137717 -9.51835e-05 -8.15847e-05 5.14269e-05 -2.6832e-05 -5.3032e-05 3.69322e-05 0.00010788 0.000109137 
1697.5 0 -0.000236409 0.00486826 -7.69344e-05 7.77426e-07 0.00622508 0.000344185 -0.000264905 0.000445666 0.000258121 -0.0181931 -7.8854e-05 2.03603e-05 4.56285e-05 -9.48392e-05 0.000474328 0.00043923 0.000354985 0.00043433 2.58014e-06 -0.000573177 0.000195422 -0.000139634 7.59229e-05 0.000134103 -9.04918e-05 -7.74675e-05 5.25718e-05 -3.33765e-05 -5.61384e-05 3.20336e-05 0.000105306 0.000113065 
1697.85 0 -0.00022886 0.00486633 -7.72681e-05 -2.91819e-06 0.00685075 0.000368502 -0.000272129 0.000439654 0.000237484 -0.017819 -8.72838e-05 1.22504e-05 3.21289e-05 -7.32119e-05 0.000453444 0.000450826 0.000363539 0.000438129 -7.20274e-06 -0.000580991 0.000194815 -0.000153364 7.45927e-05 0.000132276 -8.46454e-05 -7.214e-05 5.3176e-05 -3.9763e-05 -5.99435e-05 2.83447e-05 0.000101227 0.000116107 
1698.2 0 -0.000219452 0.0048559 -7.76672e-05 -6.68462e-06 0.00746253 0.000388778 -0.000278733 0.000426454 0.000213822 -0.0174277 -9.57539e-05 1.04641e-05 2.31655e-05 -5.94286e-05 0.000428794 0.000458495 0.000367244 0.000441978 -1.39014e-05 -0.000589481 0.00019318 -0.000166212 7.27899e-05 0.000131065 -7.81418e-05 -6.66072e-05 5.3193e-05 -4.55546e-05 -6.27371e-05 2.60121e-05 9.49541e-05 0.000118003 
1698.55 0 -0.000208765 0.00483746 -7.81044e-05 -9.30697e-06 0.00805942 0.000405529 -0.000284798 0.000407018 0.000187292 -0.0170168 -0.000102048 1.11442e-05 1.53696e-05 -5.14511e-05 0.000403911 0.000460376 0.000367674 0.000447821 -1.92407e-05 -0.000596461 0.000189461 -0.000177836 7.17928e-05 0.000128589 -7.08132e-05 -6.38664e-05 5.32224e-05 -5.05163e-05 -6.31688e-05 2.48129e-05 8.80981e-05 0.000119154 
1698.9 0 -0.000199115 0.00481242 -8.04733e-05 -1.11259e-05 0.00864146 0.000418385 -0.00029042 0.000383048 0.000158896 -0.016587 -0.000105192 1.15798e-05 4.75868e-06 -4.69735e-05 0.000378653 0.000456852 0.00036641 0.000452898 -2.35634e-05 -0.000602142 0.000185382 -0.000188873 7.12302e-05 0.000123768 -6.3312e-05 -6.38379e-05 5.27971e-05 -5.52992e-05 -6.09242e-05 2.44024e-05 8.32046e-05 0.000121159 
1699.25 0 -0.000191673 0.00478234 -8.47999e-05 -1.29864e-05 0.00920836 0.000428769 -0.000295104 0.000356821 0.000131938 -0.01614 -0.000105162 1.10357e-05 -7.52917e-06 -4.35561e-05 0.000352521 0.000449862 0.000365541 0.000453446 -2.67594e-05 -0.000608597 0.000182837 -0.000199645 7.12736e-05 0.000117798 -5.75674e-05 -6.41175e-05 5.21068e-05 -6.16134e-05 -5.68899e-05 2.50512e-05 8.01959e-05 0.000124195 
1699.6 0 -0.000186323 0.00474775 -8.94424e-05 -1.50612e-05 0.0097584 0.000440271 -0.000297903 0.000330489 0.000109117 -0.0156785 -0.000103143 8.85608e-06 -1.93646e-05 -3.94988e-05 0.000327242 0.000442189 0.000367434 0.000450012 -3.05604e-05 -0.000616687 0.000181363 -0.000210686 7.25713e-05 0.000112603 -5.4735e-05 -6.43565e-05 5.16809e-05 -6.92288e-05 -5.19803e-05 2.62401e-05 7.7826e-05 0.00012718 
1699.95 0 -0.00018241 0.00470882 -9.30121e-05 -1.68842e-05 0.0102905 0.000453329 -0.000298245 0.000305788 8.97126e-05 -0.0152048 -0.000100688 4.42108e-06 -3.1251e-05 -3.49878e-05 0.000303366 0.000435677 0.000372916 0.000445059 -3.62301e-05 -0.000625238 0.000180215 -0.000221806 7.46035e-05 0.000108949 -5.33732e-05 -6.49362e-05 5.19487e-05 -7.60615e-05 -4.65513e-05 2.70697e-05 7.58586e-05 0.000128351 
1700.3 0 -0.000178395 0.00466618 -9.4346e-05 -1.84423e-05 0.0108048 0.000465033 -0.000297665 0.000284433 7.23463e-05 -0.0147209 -9.96523e-05 -3.19081e-06 -4.41698e-05 -3.08217e-05 0.000278493 0.000429849 0.000380755 0.000438589 -4.19324e-05 -0.000632482 0.000178549 -0.000231993 7.76244e-05 0.000106485 -5.04171e-05 -6.5076e-05 5.27016e-05 -8.28797e-05 -4.13225e-05 2.75035e-05 7.43448e-05 0.00012693 
1700.65 0 -0.000171847 0.00461961 -9.3193e-05 -1.90393e-05 0.0113027 0.000474381 -0.000295948 0.000267125 5.70539e-05 -0.0142285 -0.000100686 -1.40906e-05 -5.73369e-05 -2.58299e-05 0.000251673 0.000423851 0.000386581 0.000429002 -4.52203e-05 -0.000636765 0.000175401 -0.00024085 8.22507e-05 0.000103869 -4.44022e-05 -6.43328e-05 5.35218e-05 -9.17716e-05 -3.80637e-05 2.81562e-05 7.18751e-05 0.000124568 
1701 0 -0.000160952 0.00456788 -9.07832e-05 -1.73366e-05 0.011786 0.000482114 -0.000291954 0.000253948 4.10486e-05 -0.0137255 -0.000104242 -2.68382e-05 -6.94986e-05 -1.94042e-05 0.000224388 0.000416612 0.000386036 0.000415335 -4.52257e-05 -0.000637517 0.00017128 -0.000249204 8.77787e-05 9.99551e-05 -3.61025e-05 -6.28708e-05 5.44381e-05 -0.000102204 -3.73453e-05 2.77384e-05 6.70987e-05 0.000123013 
1701.35 0 -0.000146623 0.00451117 -8.84208e-05 -1.39266e-05 0.012255 0.000487004 -0.000284776 0.000246094 2.11401e-05 -0.0132095 -0.000110262 -4.07955e-05 -7.94331e-05 -1.30853e-05 0.000197071 0.000406634 0.000379604 0.000399599 -4.21016e-05 -0.000634527 0.00016562 -0.000257113 9.2066e-05 9.65601e-05 -2.76417e-05 -6.10619e-05 5.56109e-05 -0.000111988 -3.83798e-05 2.54996e-05 6.04843e-05 0.000122681 
1701.7 0 -0.000131701 0.00445058 -8.59994e-05 -1.05101e-05 0.0127078 0.000485158 -0.000273029 0.000244335 -1.64445e-06 -0.0126828 -0.000116997 -5.58635e-05 -8.50476e-05 -8.21525e-06 0.0001683 0.000394661 0.000369147 0.000383419 -3.73748e-05 -0.000628812 0.000157869 -0.000265135 9.54914e-05 9.56798e-05 -2.06721e-05 -5.89577e-05 5.74921e-05 -0.000119959 -4.06908e-05 2.26323e-05 5.41199e-05 0.000123796 
1702.05 0 -0.000118463 0.00438591 -8.28205e-05 -7.53312e-06 0.0131423 0.000474136 -0.000257113 0.000248225 -2.38138e-05 -0.0121475 -0.000122935 -7.34262e-05 -8.63754e-05 -5.62805e-06 0.000138144 0.000382417 0.000356638 0.000365345 -3.3321e-05 -0.000622949 0.000148829 -0.000274648 9.96507e-05 9.63313e-05 -1.6346e-05 -5.51477e-05 5.97415e-05 -0.00012553 -4.30866e-05 2.01164e-05 4.99404e-05 0.000126559 
1702.4 0 -0.000108165 0.00431607 -7.97051e-05 -5.98263e-06 0.0135558 0.000455119 -0.000240986 0.000257157 -4.30597e-05 -0.0116038 -0.000127808 -9.54728e-05 -8.65847e-05 -5.56647e-06 0.000109055 0.000372053 0.000346485 0.000343854 -3.12961e-05 -0.000618643 0.000139343 -0.000284484 0.000103738 9.72452e-05 -1.48115e-05 -4.95744e-05 6.15016e-05 -0.000129323 -4.42513e-05 1.7767e-05 4.75289e-05 0.000130854 
1702.75 0 -0.000101546 0.00424033 -7.75709e-05 -7.20124e-06 0.0139455 0.000430245 -0.000228686 0.000270338 -5.82983e-05 -0.0110541 -0.000132249 -0.00011918 -8.7931e-05 -5.02754e-06 8.37124e-05 0.000364132 0.000342221 0.000319576 -3.25883e-05 -0.000616351 0.00012905 -0.000292954 0.000105756 9.85689e-05 -1.48838e-05 -4.37826e-05 6.20254e-05 -0.000132879 -4.43951e-05 1.53668e-05 4.53361e-05 0.000136694 
1703.1 0 -9.76774e-05 0.00415827 -7.57826e-05 -1.03884e-05 0.0143105 0.000403695 -0.000219479 0.000287195 -6.80551e-05 -0.0105014 -0.0001351 -0.000140433 -9.11475e-05 -1.50807e-06 6.26133e-05 0.000357341 0.00034279 0.000293776 -3.69679e-05 -0.000615508 0.00011768 -0.00030041 0.000105938 9.91947e-05 -1.58417e-05 -3.78646e-05 6.02849e-05 -0.000136254 -4.45577e-05 1.27006e-05 4.26343e-05 0.000143849 
1703.45 0 -9.44575e-05 0.00407095 -7.33521e-05 -1.39637e-05 0.0146538 0.000382117 -0.000209784 0.000307023 -7.2093e-05 -0.00994669 -0.000133513 -0.000158562 -9.61356e-05 3.44644e-06 4.465e-05 0.000349375 0.000344979 0.000267346 -4.15241e-05 -0.0006141 0.000106176 -0.000306505 0.000106722 9.66517e-05 -1.79236e-05 -3.15355e-05 5.59539e-05 -0.000138414 -4.53774e-05 9.02462e-06 4.08153e-05 0.000151086 
1703.8 0 -9.19927e-05 0.00398113 -7.03431e-05 -1.68141e-05 0.014978 0.00036837 -0.000198623 0.000326472 -7.33521e-05 -0.00938895 -0.000127247 -0.000175905 -0.000101691 8.27956e-06 2.88197e-05 0.000337936 0.000347614 0.000241 -4.34153e-05 -0.00061021 9.62991e-05 -0.000310005 0.000109282 9.15803e-05 -2.13202e-05 -2.51081e-05 5.13557e-05 -0.000139564 -4.80263e-05 4.14381e-06 4.14568e-05 0.000156519 
1704.15 0 -9.05534e-05 0.00388967 -6.67883e-05 -1.85035e-05 0.0152816 0.000358914 -0.000187102 0.00034061 -7.33281e-05 -0.00882933 -0.00011762 -0.00019489 -0.00010595 1.45985e-05 1.3112e-05 0.000322654 0.000350749 0.000216102 -4.21105e-05 -0.000604093 8.88896e-05 -0.000311905 0.000111117 8.66195e-05 -2.48827e-05 -1.90632e-05 4.82775e-05 -0.000139992 -5.24942e-05 -1.30085e-06 4.44451e-05 0.00015997 
1704.5 0 -8.89492e-05 0.00379452 -6.11238e-05 -1.87256e-05 0.0155642 0.000349892 -0.000175035 0.000345612 -6.98243e-05 -0.00826898 -0.000106199 -0.000215449 -0.000108224 2.54132e-05 -3.25021e-06 0.000306219 0.00035214 0.000193306 -3.71177e-05 -0.000597794 8.3256e-05 -0.000313101 0.000110523 8.21097e-05 -2.76607e-05 -1.27572e-05 4.64863e-05 -0.00014065 -5.72353e-05 -6.47455e-06 4.75546e-05 0.000162986 
1704.85 0 -8.68613e-05 0.00369376 -5.37786e-05 -1.80672e-05 0.0158289 0.000341009 -0.000162442 0.000341863 -6.34976e-05 -0.00770505 -9.43143e-05 -0.000236521 -0.000108252 4.02906e-05 -1.72498e-05 0.000292716 0.000348839 0.00016997 -2.7753e-05 -0.00059143 7.79498e-05 -0.000313137 0.000107514 7.80364e-05 -3.05587e-05 -6.34129e-06 4.66147e-05 -0.000141966 -6.10053e-05 -1.12595e-05 4.95793e-05 0.00016557 
1705.2 0 -8.44854e-05 0.00358689 -4.68666e-05 -1.90201e-05 0.0160765 0.000331863 -0.000152917 0.000334316 -5.67733e-05 -0.00713278 -8.15445e-05 -0.000257689 -0.000104541 5.55495e-05 -2.81952e-05 0.000282548 0.000341068 0.000143106 -1.27136e-05 -0.000582076 7.15044e-05 -0.000312095 0.000101665 7.58023e-05 -3.34127e-05 -8.28339e-07 5.01704e-05 -0.000142427 -6.42983e-05 -1.59191e-05 5.17155e-05 0.00016671 
1705.55 0 -8.10152e-05 0.00347328 -4.11742e-05 -2.25036e-05 0.0163031 0.000321856 -0.00015058 0.000328564 -5.15781e-05 -0.00655075 -6.55593e-05 -0.00027861 -9.73739e-05 6.86304e-05 -3.8993e-05 0.00027322 0.000332422 0.000112358 5.92333e-06 -0.000567878 6.27621e-05 -0.000309878 9.38318e-05 7.55384e-05 -3.42839e-05 2.73225e-06 5.67409e-05 -0.000142057 -6.78379e-05 -2.03628e-05 5.4542e-05 0.000167566 
1705.9 0 -7.68976e-05 0.00335267 -3.77835e-05 -2.70025e-05 0.016508 0.000311286 -0.000156002 0.000326841 -5.04562e-05 -0.00595968 -4.63661e-05 -0.000298109 -8.9043e-05 7.94697e-05 -5.09127e-05 0.000264347 0.000325065 7.99919e-05 2.3376e-05 -0.000549453 5.19464e-05 -0.000306093 8.49551e-05 7.55155e-05 -3.27687e-05 4.03193e-06 6.40737e-05 -0.000140417 -7.17265e-05 -2.40497e-05 5.71099e-05 0.000169495 
1706.25 0 -7.2712e-05 0.0032264 -3.72999e-05 -3.15977e-05 0.0166938 0.000300918 -0.000167177 0.00032968 -5.30922e-05 -0.00535764 -2.70561e-05 -0.000314567 -7.93346e-05 8.91416e-05 -6.39083e-05 0.000257014 0.000316957 4.83173e-05 3.70489e-05 -0.000529065 4.03295e-05 -0.000301582 7.54517e-05 7.49017e-05 -3.09635e-05 4.35038e-06 7.12769e-05 -0.000136576 -7.65513e-05 -2.65534e-05 5.8981e-05 0.000171085 
1706.6 0 -6.86053e-05 0.00309659 -3.71789e-05 -3.52424e-05 0.0168587 0.000293942 -0.000181392 0.000337719 -5.53836e-05 -0.00474525 -1.02303e-05 -0.00032657 -6.61491e-05 9.66896e-05 -7.92499e-05 0.000250023 0.000306677 1.9345e-05 4.65132e-05 -0.000507619 2.92697e-05 -0.000297056 6.62189e-05 7.40085e-05 -2.98552e-05 5.36847e-06 7.86838e-05 -0.000131411 -8.20494e-05 -2.81909e-05 6.1533e-05 0.000171031 
1706.95 0 -6.49459e-05 0.00296468 -3.55429e-05 -3.76048e-05 0.0169989 0.000293892 -0.000195173 0.000349718 -5.45111e-05 -0.00412723 2.47864e-06 -0.000334301 -4.96214e-05 9.95311e-05 -9.69233e-05 0.000240128 0.000297034 -5.76882e-06 5.42016e-05 -0.000483557 1.93633e-05 -0.000292295 5.91988e-05 7.21507e-05 -2.88467e-05 8.70756e-06 8.59774e-05 -0.000126987 -8.7254e-05 -2.94887e-05 6.49823e-05 0.000169812 
1707.3 0 -6.12151e-05 0.00283119 -3.352e-05 -4.05529e-05 0.0171138 0.00030224 -0.000207135 0.000363084 -5.17582e-05 -0.00350712 1.08864e-05 -0.000340258 -3.22762e-05 9.89621e-05 -0.000113927 0.000226548 0.000290884 -2.92136e-05 6.25398e-05 -0.000455526 1.11539e-05 -0.000286127 5.52951e-05 6.89305e-05 -2.65287e-05 1.35838e-05 9.15896e-05 -0.000125029 -9.14054e-05 -3.08387e-05 6.71676e-05 0.000168172 
1707.65 0 -5.67479e-05 0.00269608 -3.19968e-05 -4.47057e-05 0.0172063 0.000317987 -0.000218918 0.000376622 -4.97368e-05 -0.00288602 1.48342e-05 -0.000345392 -1.70592e-05 9.83414e-05 -0.000128179 0.000210335 0.000288262 -5.38106e-05 7.17665e-05 -0.000421045 4.71632e-06 -0.000277732 5.34039e-05 6.38431e-05 -2.25832e-05 1.81582e-05 9.48146e-05 -0.000124604 -9.42648e-05 -3.23958e-05 6.75367e-05 0.000166362 
1708 0 -5.25187e-05 0.00255951 -3.10155e-05 -4.8699e-05 0.0172785 0.000336601 -0.0002321 0.000390501 -4.96622e-05 -0.00226495 1.44582e-05 -0.000347275 -5.01086e-06 9.75947e-05 -0.000139513 0.000191624 0.000287545 -8.03181e-05 8.26305e-05 -0.000377525 5.0193e-07 -0.000266953 5.24479e-05 5.73836e-05 -1.80494e-05 2.22901e-05 9.62689e-05 -0.000124482 -9.64539e-05 -3.42409e-05 6.62483e-05 0.000164506 
1708.35 0 -4.94801e-05 0.00242162 -3.09518e-05 -5.26905e-05 0.0173302 0.000354263 -0.000246781 0.000404643 -5.12347e-05 -0.00164627 1.06802e-05 -0.000341998 6.11226e-06 9.63883e-05 -0.000149522 0.000171726 0.000287132 -0.000107805 9.6885e-05 -0.000325938 -1.15834e-06 -0.000253736 5.22022e-05 5.07064e-05 -1.31867e-05 2.59215e-05 9.74568e-05 -0.000124588 -9.87754e-05 -3.72315e-05 6.35719e-05 0.000162616 
1708.7 0 -4.7804e-05 0.00228216 -3.15511e-05 -5.75758e-05 0.0173603 0.000371744 -0.000261152 0.000419211 -5.47339e-05 -0.00103005 6.09082e-06 -0.000328557 1.88839e-05 9.51841e-05 -0.000161572 0.000150715 0.000286409 -0.000133581 0.000116077 -0.000270531 -6.56572e-07 -0.000239417 5.28284e-05 4.43719e-05 -8.10329e-06 2.99278e-05 9.9544e-05 -0.000124915 -0.000100658 -4.20985e-05 6.06957e-05 0.0001621 
1709.05 0 -4.76921e-05 0.00214081 -3.25322e-05 -6.34301e-05 0.0173683 0.000390655 -0.000273147 0.000434367 -6.10912e-05 -0.000415608 3.34337e-06 -0.000309937 3.24978e-05 9.24802e-05 -0.000177007 0.000126542 0.000286548 -0.000156036 0.000140793 -0.000214892 6.21326e-07 -0.000225997 5.33426e-05 3.86746e-05 -3.27145e-06 3.49292e-05 0.000101794 -0.000126048 -0.000101766 -4.81606e-05 5.73404e-05 0.000163211 
1709.4 0 -4.73274e-05 0.00199698 -3.49454e-05 -6.95172e-05 0.0173536 0.000412359 -0.000281578 0.000449781 -6.85981e-05 0.000195848 2.46355e-06 -0.000289725 4.56457e-05 8.74906e-05 -0.000193512 0.000101264 0.000290869 -0.000176814 0.000170075 -0.000159493 7.65172e-07 -0.000214241 5.23224e-05 3.35769e-05 2.92176e-07 3.98514e-05 0.0001023 -0.000128307 -0.000102065 -5.3997e-05 5.35693e-05 0.000163492 
1709.75 0 -4.41307e-05 0.0018506 -3.93088e-05 -7.53615e-05 0.0173152 0.000438222 -0.000287451 0.000464308 -7.69284e-05 0.000802782 3.9552e-06 -0.000269984 5.93886e-05 8.18292e-05 -0.000208537 8.04981e-05 0.000302539 -0.000195619 0.000203479 -0.00010371 -4.79765e-07 -0.000203946 5.01245e-05 2.90059e-05 2.12411e-06 4.45661e-05 0.00010064 -0.000130683 -0.000100777 -5.82798e-05 5.0224e-05 0.00016135 
1710.1 0 -3.85021e-05 0.00170169 -4.41704e-05 -7.97421e-05 0.0172553 0.000464383 -0.000293788 0.000476723 -8.88628e-05 0.00140619 8.16812e-06 -0.000249563 7.29281e-05 8.00999e-05 -0.000222261 6.77139e-05 0.000322016 -0.000209437 0.000241136 -5.00194e-05 -2.20922e-06 -0.000195393 4.70663e-05 2.50812e-05 3.41218e-06 4.98566e-05 9.69349e-05 -0.000132008 -9.76907e-05 -6.13873e-05 4.67402e-05 0.000157183 
1710.45 0 -3.14148e-05 0.00155083 -4.8272e-05 -8.15294e-05 0.0171741 0.000485496 -0.000300936 0.000486348 -0.000104513 0.00200743 1.35788e-05 -0.000225477 8.33415e-05 8.53855e-05 -0.000236265 6.12638e-05 0.000347176 -0.000218809 0.000279682 -2.93462e-06 -3.68237e-06 -0.000189088 4.38157e-05 2.26699e-05 5.27571e-06 5.64519e-05 9.11632e-05 -0.000131865 -9.27042e-05 -6.53595e-05 4.18235e-05 0.000151646 
1710.8 0 -2.40462e-05 0.00139825 -5.19181e-05 -8.16298e-05 0.0170666 0.000501477 -0.000307036 0.000493185 -0.000122788 0.00260428 1.7986e-05 -0.000197105 9.03322e-05 9.82265e-05 -0.000250358 5.67546e-05 0.000375705 -0.000227087 0.000315201 3.54076e-05 -3.76062e-06 -0.000185407 4.18371e-05 2.18753e-05 7.54276e-06 6.46883e-05 8.33227e-05 -0.000129888 -8.56663e-05 -7.21347e-05 3.55324e-05 0.000145318 
1711.15 0 -1.85853e-05 0.00124393 -5.62793e-05 -8.13413e-05 0.01693 0.000512399 -0.000312346 0.000497826 -0.000142228 0.00319336 2.05015e-05 -0.00016647 9.53262e-05 0.000117683 -0.000263155 4.9536e-05 0.000406371 -0.000236552 0.000348621 6.63042e-05 -1.85409e-06 -0.000183378 4.0517e-05 2.13634e-05 1.00457e-05 7.43974e-05 7.34168e-05 -0.000125893 -7.73102e-05 -8.0894e-05 2.83165e-05 0.000138849 
1711.5 0 -1.48119e-05 0.00108891 -6.13564e-05 -8.0389e-05 0.0167683 0.000519687 -0.000318143 0.000501094 -0.000160681 0.00377196 2.30987e-05 -0.000136591 9.94424e-05 0.000142359 -0.0002748 3.85152e-05 0.000437415 -0.00024817 0.00038125 9.13941e-05 9.63628e-07 -0.000181369 3.88409e-05 2.06862e-05 1.28843e-05 8.50665e-05 6.16674e-05 -0.000121313 -6.82447e-05 -8.89629e-05 1.94911e-05 0.00013357 
1711.85 0 -1.24828e-05 0.000934277 -6.66494e-05 -7.67848e-05 0.016586 0.000526846 -0.00032328 0.000503458 -0.000179713 0.00434027 2.82287e-05 -0.000110435 0.000102811 0.000169831 -0.000286087 2.5691e-05 0.00046659 -0.000260055 0.000410729 0.000111199 3.82879e-06 -0.000178665 3.63713e-05 1.99733e-05 1.442e-05 9.6385e-05 4.90674e-05 -0.00011734 -5.87288e-05 -9.603e-05 8.88557e-06 0.000129303 
1712.2 0 -1.1609e-05 0.000779676 -7.1422e-05 -7.08247e-05 0.0163826 0.000532732 -0.000324234 0.000505786 -0.000201163 0.00490088 3.86431e-05 -8.83683e-05 0.000105507 0.000197814 -0.000296356 1.16558e-05 0.000493303 -0.000267566 0.000436668 0.000125038 6.98515e-06 -0.000176448 3.15929e-05 1.98758e-05 1.33651e-05 0.00010768 3.66647e-05 -0.000113592 -4.9839e-05 -0.000103372 -2.7618e-06 0.000124777 
1712.55 0 -1.02416e-05 0.000623739 -7.4322e-05 -6.44998e-05 0.0161563 0.000535061 -0.000321299 0.000509339 -0.000224826 0.00545417 5.453e-05 -6.85911e-05 0.000106783 0.000226528 -0.000304338 -2.64422e-06 0.000515459 -0.00026897 0.000461704 0.000132536 9.61307e-06 -0.000174705 2.32381e-05 2.0866e-05 1.1252e-05 0.000118048 2.47415e-05 -0.000108249 -4.26778e-05 -0.000112237 -1.35462e-05 0.000119017 
1712.9 0 -5.79701e-06 0.00046546 -7.51829e-05 -5.83519e-05 0.0159102 0.000535477 -0.000317094 0.000512658 -0.000252072 0.00599856 7.22306e-05 -4.91951e-05 0.000104719 0.000256632 -0.000309783 -1.60203e-05 0.000530227 -0.00026698 0.000486509 0.000134096 1.05082e-05 -0.000172108 1.27283e-05 2.13482e-05 9.71485e-06 0.000126599 1.39982e-05 -0.000100575 -3.60394e-05 -0.000122927 -2.07566e-05 0.000112417 
1713.25 0 2.30078e-06 0.000306716 -7.52058e-05 -5.14765e-05 0.0156453 0.000536255 -0.000312124 0.000515049 -0.000286027 0.00653289 8.89966e-05 -2.78924e-05 9.83359e-05 0.000287863 -0.000311183 -2.74039e-05 0.000537314 -0.000264304 0.000509117 0.000130088 1.05965e-05 -0.000168369 3.19927e-06 2.04267e-05 9.19823e-06 0.000133829 5.34521e-06 -9.17247e-05 -2.8294e-05 -0.000133955 -2.47053e-05 0.00010633 
1713.6 0 1.36924e-05 0.000149554 -7.47092e-05 -4.4259e-05 0.0153572 0.00053585 -0.000307745 0.000519873 -0.000328118 0.00705515 0.000105122 -2.7495e-06 9.02889e-05 0.000319351 -0.000305419 -3.58274e-05 0.000538398 -0.000262917 0.000528121 0.000123035 1.05441e-05 -0.000164759 -4.68784e-06 1.81522e-05 8.5698e-06 0.000141053 -5.30463e-07 -8.17789e-05 -1.90259e-05 -0.000144595 -2.78514e-05 0.000100123 
1713.95 0 2.82114e-05 -6.94016e-06 -7.24869e-05 -3.76328e-05 0.0150437 0.000531901 -0.000306048 0.000529312 -0.000376071 0.00756255 0.000122446 2.63538e-05 8.20556e-05 0.00034955 -0.000292052 -4.23332e-05 0.000534188 -0.000262379 0.000541895 0.000115727 9.36995e-06 -0.000161466 -1.13844e-05 1.44477e-05 6.90387e-06 0.000147846 -4.35408e-06 -7.11528e-05 -8.30914e-06 -0.000154593 -3.10618e-05 9.27731e-05 
1714.3 0 4.38082e-05 -0.000163183 -6.91e-05 -3.23473e-05 0.0147098 0.000523709 -0.000307098 0.000539742 -0.00042566 0.00805214 0.00014031 5.73397e-05 7.14178e-05 0.000376356 -0.000272795 -4.773e-05 0.000524266 -0.000262884 0.000547839 0.000108494 7.38018e-06 -0.000157814 -1.71438e-05 9.46292e-06 3.93025e-06 0.000152998 -7.1998e-06 -6.13648e-05 1.94313e-06 -0.000162785 -3.3061e-05 8.69091e-05 
1714.65 0 5.75374e-05 -0.000316917 -6.58547e-05 -2.8682e-05 0.0143602 0.000511991 -0.000308886 0.000547862 -0.000471095 0.00852352 0.000156199 8.78944e-05 5.86753e-05 0.000399231 -0.000247627 -5.19054e-05 0.000509144 -0.000266054 0.000547101 9.96031e-05 5.63398e-06 -0.000154572 -2.27117e-05 4.03358e-06 -8.56158e-07 0.000155444 -9.21399e-06 -5.32215e-05 9.77412e-06 -0.000168221 -3.1888e-05 8.45559e-05 
1715 0 6.94071e-05 -0.00046684 -6.27044e-05 -2.61486e-05 0.0139958 0.000499163 -0.000309606 0.000554482 -0.000509733 0.00897644 0.000168119 0.000115778 4.57238e-05 0.000418004 -0.000218593 -5.5114e-05 0.000490113 -0.000271395 0.000544483 8.82962e-05 3.17969e-06 -0.000152702 -2.79149e-05 -1.27578e-06 -7.27766e-06 0.000154805 -1.17901e-05 -4.60359e-05 1.47039e-05 -0.000170587 -2.6432e-05 8.37621e-05 
1715.35 0 8.08806e-05 -0.00061351 -5.99111e-05 -2.39052e-05 0.0136179 0.000486914 -0.000310408 0.000560613 -0.000546573 0.00941011 0.000175133 0.000139012 3.37692e-05 0.000431861 -0.000189941 -5.71349e-05 0.000468158 -0.000279046 0.000543706 7.61561e-05 9.96565e-08 -0.000151482 -3.20737e-05 -6.80022e-06 -1.38951e-05 0.000152063 -1.54296e-05 -3.92124e-05 1.80755e-05 -0.000170087 -1.83505e-05 8.26917e-05 
1715.7 0 9.13484e-05 -0.000757014 -5.75519e-05 -2.16105e-05 0.0132276 0.000473329 -0.000314122 0.000566203 -0.000585185 0.00982487 0.000176616 0.000157965 2.37925e-05 0.00043981 -0.000163495 -5.63143e-05 0.000444463 -0.000288746 0.000545695 6.31862e-05 -1.41087e-06 -0.00014971 -3.58034e-05 -1.14003e-05 -1.86438e-05 0.000148286 -1.76478e-05 -3.32335e-05 2.18818e-05 -0.000168179 -1.0457e-05 8.09992e-05 
1716.05 0 9.98205e-05 -0.000896996 -5.51947e-05 -1.91505e-05 0.0128235 0.000455039 -0.00032151 0.000572756 -0.000620852 0.01022 0.000172788 0.000174293 1.63822e-05 0.000442795 -0.000137981 -5.19024e-05 0.000419571 -0.000299941 0.00054999 5.05079e-05 -4.23082e-07 -0.000146756 -4.00907e-05 -1.30072e-05 -2.11504e-05 0.0001437 -1.65561e-05 -2.90863e-05 2.58838e-05 -0.000166558 -4.14533e-06 7.88807e-05 
1716.4 0 0.000107789 -0.00103341 -5.29715e-05 -1.5371e-05 0.0124041 0.000434395 -0.000331428 0.000579394 -0.000647147 0.0105936 0.000165931 0.000189025 1.27252e-05 0.000442106 -0.000114008 -4.5131e-05 0.0003937 -0.000311788 0.000554583 4.204e-05 1.53271e-07 -0.000142199 -4.39895e-05 -1.15827e-05 -2.28167e-05 0.000138556 -1.2265e-05 -2.6092e-05 2.81543e-05 -0.00016621 -4.58049e-07 7.56382e-05 
1716.75 0 0.000115282 -0.00116704 -5.17298e-05 -9.60195e-06 0.0119714 0.0004165 -0.00034182 0.000582796 -0.000666636 0.0109461 0.000158323 0.00020193 1.23564e-05 0.000436931 -9.51098e-05 -3.68993e-05 0.00036934 -0.000322871 0.000555977 3.90768e-05 -2.03979e-06 -0.00013684 -4.59288e-05 -9.64268e-06 -2.41685e-05 0.0001336 -5.95006e-06 -2.20774e-05 2.7473e-05 -0.000165767 1.23937e-07 7.20784e-05 
1717.1 0 0.000121151 -0.00129811 -5.18087e-05 -3.22132e-06 0.0115288 0.000399144 -0.000350976 0.000582129 -0.000685865 0.0112792 0.000149407 0.000213448 1.44894e-05 0.000427884 -8.24529e-05 -2.80744e-05 0.000349052 -0.000332031 0.000551508 3.97277e-05 -4.51855e-06 -0.000132582 -4.81812e-05 -8.85218e-06 -2.47549e-05 0.000129628 1.42314e-06 -1.69598e-05 2.4443e-05 -0.000163245 -2.23879e-06 6.97346e-05 
1717.45 0 0.000127894 -0.00142734 -5.16464e-05 2.99812e-06 0.0110759 0.000378306 -0.00036003 0.00057894 -0.000704704 0.011593 0.000136783 0.000224595 1.89418e-05 0.000419377 -7.44613e-05 -2.14642e-05 0.000333664 -0.000337734 0.000541982 4.27093e-05 -4.63334e-06 -0.000129479 -5.23788e-05 -9.23782e-06 -2.53344e-05 0.000126259 8.33802e-06 -1.25293e-05 2.01885e-05 -0.000159269 -7.40587e-06 6.8326e-05 
1717.8 0 0.000136876 -0.00155478 -4.97813e-05 1.00516e-05 0.0106117 0.000353476 -0.000370428 0.000574307 -0.000721 0.0118868 0.000120846 0.000235997 2.29997e-05 0.000413485 -6.89674e-05 -1.87768e-05 0.000321992 -0.000338167 0.000529198 4.97345e-05 -3.69079e-06 -0.000126303 -5.56286e-05 -9.70458e-06 -2.71993e-05 0.000122658 1.38813e-05 -1.01346e-05 1.51669e-05 -0.00015501 -1.59172e-05 6.58955e-05 
1718.15 0 0.00014596 -0.0016796 -4.62127e-05 1.75247e-05 0.0101354 0.000323072 -0.000380848 0.000568264 -0.000735939 0.0121581 0.000103561 0.000249166 2.45512e-05 0.00040866 -6.55741e-05 -1.98964e-05 0.000312568 -0.000333514 0.000514392 6.08879e-05 -3.48298e-06 -0.00012329 -5.56862e-05 -9.53966e-06 -2.88652e-05 0.000118447 1.9318e-05 -9.71692e-06 9.07771e-06 -0.000150431 -2.68895e-05 6.09709e-05 
1718.5 0 0.000153998 -0.00180203 -4.05296e-05 2.44113e-05 0.00964797 0.00028556 -0.000390179 0.000561214 -0.000749987 0.0124066 8.41908e-05 0.00026421 2.42785e-05 0.000404014 -6.47513e-05 -2.65231e-05 0.000304745 -0.00032707 0.000499247 7.26249e-05 -3.50884e-06 -0.000121678 -5.39847e-05 -9.28107e-06 -2.91133e-05 0.000113095 2.54247e-05 -1.04102e-05 1.77558e-06 -0.000145639 -3.78566e-05 5.47481e-05 
1718.85 0 0.00016182 -0.00192269 -3.26439e-05 3.08246e-05 0.00915267 0.000241885 -0.000399546 0.000553654 -0.000761359 0.0126344 6.11561e-05 0.000277892 2.44718e-05 0.000399773 -6.46657e-05 -3.82897e-05 0.000298618 -0.00032074 0.000484724 8.28409e-05 -3.15053e-06 -0.000121987 -5.1644e-05 -9.40781e-06 -2.91032e-05 0.000105838 3.19937e-05 -1.15094e-05 -5.67526e-06 -0.000141019 -4.70277e-05 4.81673e-05 
1719.2 0 0.000169587 -0.00203959 -2.33828e-05 3.65289e-05 0.0086508 0.00019489 -0.00040982 0.000546272 -0.000768843 0.0128439 3.58901e-05 0.000287877 2.55155e-05 0.000396072 -6.15717e-05 -4.95644e-05 0.000293435 -0.000312525 0.000470837 9.28558e-05 -3.33357e-06 -0.000124203 -4.88964e-05 -9.82815e-06 -2.86071e-05 9.62582e-05 3.85186e-05 -1.3122e-05 -1.26618e-05 -0.000137055 -5.41334e-05 4.17944e-05 
1719.55 0 0.000176027 -0.00214988 -1.42389e-05 4.03952e-05 0.00813783 0.000147015 -0.000420973 0.000538893 -0.000773575 0.0130341 1.17625e-05 0.000295649 2.53048e-05 0.000392475 -5.45686e-05 -5.33711e-05 0.000287596 -0.000301468 0.000455834 0.000104913 -5.06243e-06 -0.000127386 -4.75898e-05 -9.31042e-06 -2.51568e-05 8.48791e-05 4.36633e-05 -1.50902e-05 -1.86739e-05 -0.000134207 -5.92279e-05 3.66443e-05 
1719.9 0 0.000180113 -0.00225385 -5.05337e-06 4.24828e-05 0.00761285 9.85084e-05 -0.000431579 0.000531431 -0.000778901 0.0132017 -8.55117e-06 0.000303646 2.33734e-05 0.000388418 -4.64668e-05 -4.68985e-05 0.000280573 -0.000289373 0.000436783 0.000117522 -7.53682e-06 -0.000129826 -4.94691e-05 -7.80227e-06 -1.81341e-05 7.28941e-05 4.67046e-05 -1.61524e-05 -2.27713e-05 -0.000132563 -6.23086e-05 3.31581e-05 
1720.25 0 0.000181982 -0.00235194 4.26345e-06 4.46103e-05 0.00708123 4.63073e-05 -0.000439213 0.000523744 -0.000786623 0.0133463 -2.18308e-05 0.000313503 1.93703e-05 0.000384139 -4.10057e-05 -3.39514e-05 0.000271531 -0.000278067 0.000413455 0.000128008 -8.84091e-06 -0.000130427 -5.46103e-05 -6.22937e-06 -8.90094e-06 6.07517e-05 4.78079e-05 -1.62484e-05 -2.52259e-05 -0.000132545 -6.42503e-05 3.09002e-05 
1720.6 0 0.000183037 -0.00244362 1.13942e-05 4.73474e-05 0.00654723 -1.11691e-05 -0.000444511 0.000515535 -0.000794005 0.0134695 -2.85284e-05 0.000323984 1.43037e-05 0.000380236 -4.15704e-05 -2.1077e-05 0.000259454 -0.000267688 0.000388406 0.0001372 -9.02397e-06 -0.000129326 -6.06998e-05 -4.55555e-06 2.04978e-06 4.86483e-05 4.7459e-05 -1.6376e-05 -2.66511e-05 -0.000134208 -6.74869e-05 3.02389e-05 
1720.95 0 0.000183662 -0.0025289 1.57042e-05 4.95456e-05 0.00601211 -6.94455e-05 -0.000449942 0.000506522 -0.000798477 0.0135712 -3.33957e-05 0.000331923 1.06641e-05 0.00037628 -4.80741e-05 -1.05024e-05 0.000245958 -0.000256305 0.000363868 0.000147011 -1.00358e-05 -0.000125675 -6.52052e-05 -1.76051e-06 1.26312e-05 3.58493e-05 4.70045e-05 -1.65573e-05 -2.73522e-05 -0.000136194 -7.36662e-05 3.07164e-05 
1721.3 0 0.000182627 -0.00261022 1.83896e-05 5.04914e-05 0.00547682 -0.000124392 -0.000455296 0.000493637 -0.000800957 0.0136514 -3.96457e-05 0.0003353 7.19292e-06 0.00037191 -5.86143e-05 -7.76707e-07 0.000233889 -0.000243849 0.000340827 0.000158802 -1.23122e-05 -0.000118414 -6.74569e-05 2.79827e-06 2.08231e-05 2.1071e-05 4.71639e-05 -1.587e-05 -2.8284e-05 -0.000137474 -8.16051e-05 3.01507e-05 
1721.65 0 0.000180183 -0.00268988 2.0115e-05 5.10413e-05 0.00494361 -0.000174274 -0.000457978 0.000472497 -0.000803272 0.0137129 -4.88306e-05 0.000334472 2.18682e-07 0.000368474 -7.15219e-05 8.37121e-06 0.000225087 -0.000234034 0.000322537 0.000173186 -1.38788e-05 -0.000109069 -6.79991e-05 8.33125e-06 2.72343e-05 4.00252e-06 4.77795e-05 -1.46183e-05 -2.95688e-05 -0.000138222 -8.88167e-05 2.77987e-05 
1722 0 0.000176504 -0.00276747 2.12758e-05 5.16486e-05 0.00441333 -0.000219784 -0.000457762 0.000444593 -0.000804677 0.0137589 -5.962e-05 0.000330085 -1.16164e-05 0.000368522 -8.42505e-05 1.54335e-05 0.000219943 -0.000230166 0.000311378 0.000186833 -1.33885e-05 -9.94867e-05 -6.78137e-05 1.30886e-05 3.27089e-05 -1.42069e-05 4.87696e-05 -1.50687e-05 -2.99e-05 -0.000138542 -9.33929e-05 2.48523e-05 
1722.35 0 0.000171295 -0.0028415 2.28414e-05 5.20037e-05 0.00388514 -0.000263969 -0.000456667 0.000415807 -0.000799579 0.0137917 -6.94351e-05 0.000321253 -2.57433e-05 0.000373408 -9.41445e-05 2.1993e-05 0.000215462 -0.0002323 0.000305228 0.000195987 -1.25956e-05 -8.99583e-05 -6.70018e-05 1.57492e-05 3.83181e-05 -3.20979e-05 4.98304e-05 -1.71856e-05 -2.90549e-05 -0.000138077 -9.53599e-05 2.11384e-05 
1722.7 0 0.000164308 -0.00291117 2.51436e-05 5.15671e-05 0.00335529 -0.00030556 -0.000454211 0.000389155 -0.000784843 0.0138123 -7.93788e-05 0.000307973 -3.74548e-05 0.000380708 -9.9629e-05 3.15902e-05 0.000206549 -0.000240006 0.000302975 0.000202098 -1.32674e-05 -8.02265e-05 -6.35297e-05 1.78094e-05 4.36186e-05 -4.83255e-05 5.05292e-05 -1.79898e-05 -2.94683e-05 -0.000136925 -9.57416e-05 1.62862e-05 
1723.05 0 0.000155228 -0.00297663 2.76393e-05 5.01079e-05 0.00282037 -0.00034229 -0.000449765 0.000362214 -0.000763733 0.0138179 -9.0928e-05 0.000293332 -4.31848e-05 0.000385562 -9.8073e-05 4.70186e-05 0.000191789 -0.00025299 0.000306238 0.000209943 -1.48219e-05 -6.96001e-05 -5.62778e-05 2.13521e-05 4.61182e-05 -6.26152e-05 5.07651e-05 -1.68066e-05 -3.25968e-05 -0.000135142 -9.50425e-05 1.19119e-05 
1723.4 0 0.000144762 -0.00303694 3.07475e-05 4.84397e-05 0.00228118 -0.000374188 -0.00044455 0.000331359 -0.000739322 0.0138033 -0.000103373 0.000282495 -4.33235e-05 0.000385378 -8.78702e-05 6.72345e-05 0.000174787 -0.000268141 0.000313987 0.000221655 -1.70761e-05 -5.90731e-05 -4.70347e-05 2.61455e-05 4.57288e-05 -7.47673e-05 5.09929e-05 -1.47964e-05 -3.744e-05 -0.000132025 -9.2778e-05 8.70987e-06 
1723.75 0 0.000133437 -0.00309058 3.47753e-05 4.71039e-05 0.00174105 -0.000400585 -0.000439885 0.000295108 -0.000711373 0.0137653 -0.000116777 0.00027739 -3.98258e-05 0.000381123 -7.20108e-05 8.84426e-05 0.000159389 -0.000281147 0.000323319 0.000235266 -2.02456e-05 -5.07548e-05 -3.83453e-05 3.13693e-05 4.42569e-05 -8.47715e-05 5.08105e-05 -1.22121e-05 -4.37862e-05 -0.000127671 -8.99419e-05 5.66747e-06 
1724.1 0 0.000122303 -0.00313764 3.89781e-05 4.61109e-05 0.00120328 -0.000421142 -0.000435822 0.000253888 -0.000680476 0.0137042 -0.000131736 0.000276349 -3.29735e-05 0.00037541 -5.40544e-05 0.000109149 0.000148221 -0.00029151 0.000330536 0.000249176 -2.45636e-05 -4.48642e-05 -3.13923e-05 3.70718e-05 4.33235e-05 -9.31386e-05 4.99093e-05 -9.40826e-06 -5.24113e-05 -0.000122769 -8.77968e-05 3.74855e-06 
1724.45 0 0.000112667 -0.00318046 4.3311e-05 4.53714e-05 0.000670524 -0.000437732 -0.000431449 0.000210299 -0.000648093 0.0136245 -0.000146852 0.000276832 -2.4103e-05 0.00037162 -3.39343e-05 0.000130418 0.000140674 -0.000301216 0.000332882 0.000263979 -2.96406e-05 -4.01462e-05 -2.7128e-05 4.28786e-05 4.47249e-05 -0.000100399 4.87627e-05 -6.52721e-06 -6.28948e-05 -0.000119043 -8.61646e-05 6.3957e-06 
1724.8 0 0.000103703 -0.00321981 4.78819e-05 4.55077e-05 0.000142922 -0.000450742 -0.000426212 0.000167265 -0.000614447 0.0135298 -0.000159206 0.000278127 -1.44905e-05 0.000371478 -1.27743e-05 0.000151132 0.000133225 -0.000311624 0.000331038 0.000280845 -3.49374e-05 -3.51087e-05 -2.49632e-05 4.92292e-05 4.92206e-05 -0.000106986 4.72644e-05 -3.67335e-06 -7.40974e-05 -0.000118548 -8.36105e-05 1.42304e-05 
1725.15 0 9.35395e-05 -0.00325447 5.28629e-05 4.68756e-05 -0.00038022 -0.000460608 -0.00041988 0.000124705 -0.00058019 0.0134174 -0.000166215 0.000279892 -3.26426e-06 0.000372723 3.24075e-06 0.000168871 0.000123565 -0.000322405 0.000327725 0.000300223 -4.04357e-05 -2.91199e-05 -2.25801e-05 5.73192e-05 5.61365e-05 -0.000112657 4.5016e-05 -1.2208e-06 -8.48403e-05 -0.000121278 -7.92438e-05 2.46586e-05 
1725.5 0 8.19539e-05 -0.00328401 5.7325e-05 4.84802e-05 -0.000897263 -0.000470325 -0.000412132 8.22496e-05 -0.000544995 0.0132855 -0.000166953 0.00027875 8.82513e-06 0.000374378 1.05401e-05 0.000185182 0.000112003 -0.000332423 0.000325574 0.000320945 -4.52528e-05 -2.23692e-05 -1.98801e-05 6.60746e-05 6.32105e-05 -0.000116761 4.15125e-05 4.4847e-08 -9.42312e-05 -0.000125369 -7.27497e-05 3.55537e-05 
1725.85 0 6.93577e-05 -0.00330856 6.04312e-05 5.02477e-05 -0.00140535 -0.000480322 -0.00040314 4.07266e-05 -0.000505966 0.013136 -0.000162769 0.000270297 2.03631e-05 0.000377088 1.205e-05 0.000202471 9.91047e-05 -0.000343607 0.000325193 0.000341413 -4.7741e-05 -1.47859e-05 -1.80862e-05 7.36736e-05 6.80035e-05 -0.000119434 3.65133e-05 -6.56089e-07 -0.000101635 -0.000129252 -6.5177e-05 4.39157e-05 
1726.2 0 5.60094e-05 -0.00332689 6.23788e-05 5.19666e-05 -0.00190202 -0.000488074 -0.000391659 1.13343e-06 -0.000464601 0.0129688 -0.000156542 0.000254654 3.23415e-05 0.000379463 1.06759e-05 0.000221328 8.53307e-05 -0.000358571 0.000324452 0.00035947 -4.8138e-05 -6.17139e-06 -1.68226e-05 7.93639e-05 6.98849e-05 -0.000122293 3.03857e-05 -3.6046e-06 -0.000107287 -0.000132339 -5.86798e-05 4.71624e-05 
1726.55 0 4.41548e-05 -0.0033388 6.44525e-05 5.28656e-05 -0.00238593 -0.000492978 -0.00037588 -3.48986e-05 -0.000426277 0.0127814 -0.000150201 0.000235693 4.77913e-05 0.000380583 5.36747e-06 0.000240602 7.14923e-05 -0.000375688 0.000322045 0.000374127 -4.67157e-05 3.09389e-06 -1.61833e-05 8.3647e-05 7.01739e-05 -0.000125602 2.38018e-05 -8.25865e-06 -0.000112361 -0.000135506 -5.42037e-05 4.64131e-05 
1726.9 0 3.4583e-05 -0.00334559 6.80147e-05 5.29988e-05 -0.00285465 -0.00049523 -0.000355948 -6.53858e-05 -0.000393293 0.0125731 -0.000144765 0.000215997 6.80548e-05 0.000381665 -3.77201e-06 0.00025695 5.88547e-05 -0.000390918 0.000318853 0.000385475 -4.40753e-05 1.05856e-05 -1.58003e-05 8.71895e-05 7.09718e-05 -0.000127683 1.74774e-05 -1.34015e-05 -0.000117597 -0.000139991 -5.29403e-05 4.60381e-05 
1727.25 0 2.52299e-05 -0.00334752 7.31668e-05 5.39549e-05 -0.00330686 -0.000496375 -0.000333279 -8.92911e-05 -0.000364501 0.0123461 -0.00014115 0.000195905 9.08897e-05 0.000381816 -1.21792e-05 0.0002682 4.54692e-05 -0.000401699 0.000314327 0.000393723 -4.1629e-05 1.52382e-05 -1.53111e-05 9.11181e-05 7.21108e-05 -0.000129318 1.07964e-05 -1.75878e-05 -0.00012215 -0.000145455 -5.49941e-05 4.79269e-05 
1727.6 0 1.52246e-05 -0.00334536 7.91158e-05 5.62344e-05 -0.00374314 -0.000497946 -0.000310022 -0.000108829 -0.000336944 0.0121021 -0.000139302 0.000175621 0.000113412 0.000377714 -1.60255e-05 0.000273396 2.80043e-05 -0.000408149 0.000305922 0.000399533 -4.03476e-05 1.83582e-05 -1.39075e-05 9.61307e-05 7.19338e-05 -0.000133099 3.24681e-06 -1.95968e-05 -0.000124788 -0.000151049 -5.75741e-05 4.95716e-05 
1727.95 0 5.54536e-06 -0.00333938 8.43739e-05 5.99028e-05 -0.00416355 -0.000500071 -0.000286031 -0.000125252 -0.000308565 0.0118425 -0.000138099 0.000153327 0.000135859 0.000369242 -1.46982e-05 0.000271525 6.27006e-06 -0.000411147 0.000291271 0.000402872 -3.95861e-05 1.99032e-05 -1.02043e-05 0.000100545 7.06865e-05 -0.000139646 -4.75439e-06 -1.95366e-05 -0.000125497 -0.000155802 -5.87166e-05 4.91682e-05 
1728.3 0 -2.88768e-06 -0.00332863 8.82487e-05 6.52581e-05 -0.00456831 -0.000501127 -0.000259465 -0.000135718 -0.000281085 0.0115697 -0.000136129 0.000128 0.000159905 0.000358256 -8.1254e-06 0.000264321 -1.69746e-05 -0.000410644 0.000269167 0.000402574 -3.77636e-05 1.98911e-05 -3.73513e-06 0.000102764 6.91477e-05 -0.000148314 -1.2332e-05 -1.92808e-05 -0.000125539 -0.000160213 -5.74688e-05 4.82344e-05 
1728.65 0 -1.00348e-05 -0.00331213 9.10677e-05 7.11325e-05 -0.00495865 -0.00050026 -0.00022968 -0.000137788 -0.00025778 0.0112854 -0.000131632 0.000101865 0.000184779 0.000345984 4.02643e-06 0.000253706 -3.78001e-05 -0.00040655 0.000242439 0.00039845 -3.43257e-05 1.93795e-05 3.78971e-06 0.000102655 6.75323e-05 -0.000156456 -1.96897e-05 -2.01494e-05 -0.000125852 -0.000164489 -5.34796e-05 4.81641e-05 
1729 0 -1.55021e-05 -0.00329012 9.34789e-05 7.73179e-05 -0.00533521 -0.000498004 -0.000196579 -0.000134765 -0.000238456 0.0109876 -0.000123651 7.64029e-05 0.000207965 0.000333035 1.9549e-05 0.000240332 -5.53522e-05 -0.000400036 0.00021662 0.000392113 -2.99209e-05 1.96112e-05 1.16405e-05 0.000101167 6.57648e-05 -0.00016257 -2.83243e-05 -2.18641e-05 -0.00012603 -0.000166795 -4.8359e-05 4.90683e-05 
1729.35 0 -1.92049e-05 -0.0032641 9.56293e-05 8.37257e-05 -0.00569478 -0.000493124 -0.000161284 -0.000132274 -0.000221535 0.0106742 -0.000112814 5.14935e-05 0.000226992 0.000318895 3.63223e-05 0.00022555 -7.1331e-05 -0.000392682 0.000195101 0.00038304 -2.61279e-05 2.14137e-05 1.9476e-05 9.8729e-05 6.26526e-05 -0.000168036 -3.8036e-05 -2.25485e-05 -0.000125016 -0.000166872 -4.25328e-05 5.17146e-05 
1729.7 0 -2.16365e-05 -0.00323577 9.66971e-05 8.92533e-05 -0.006035 -0.000485343 -0.000128116 -0.000131206 -0.000205934 0.0103488 -9.89232e-05 2.67704e-05 0.000242212 0.000302899 5.23492e-05 0.000211602 -8.72662e-05 -0.000385225 0.000178284 0.0003699 -2.4452e-05 2.43801e-05 2.57515e-05 9.55113e-05 5.68425e-05 -0.000173096 -4.73317e-05 -2.04216e-05 -0.000122906 -0.000165709 -3.61917e-05 5.56545e-05 
1730.05 0 -2.22174e-05 -0.0032057 9.78129e-05 9.36489e-05 -0.00635783 -0.000474903 -0.000101561 -0.000127927 -0.000190897 0.0100163 -8.06363e-05 2.79404e-06 0.000255663 0.000283441 6.50148e-05 0.000200985 -0.000103564 -0.000377481 0.000164994 0.000355469 -2.59439e-05 2.72252e-05 3.0526e-05 9.10394e-05 4.872e-05 -0.000178434 -5.56489e-05 -1.56187e-05 -0.0001206 -0.000163256 -3.0943e-05 5.9284e-05 
1730.4 0 -2.04794e-05 -0.00317347 0.000100983 9.70246e-05 -0.00666526 -0.000461925 -8.26403e-05 -0.000121397 -0.000180364 0.00967814 -5.88489e-05 -1.75657e-05 0.00026706 0.000260221 7.46763e-05 0.000194658 -0.000119088 -0.000368616 0.000153511 0.000341985 -2.90474e-05 2.96505e-05 3.50364e-05 8.50206e-05 4.00186e-05 -0.000185635 -6.23859e-05 -9.01936e-06 -0.000118584 -0.000159575 -2.57464e-05 6.2526e-05 
1730.75 0 -1.65777e-05 -0.00313818 0.000105267 9.86565e-05 -0.00695909 -0.0004498 -7.02968e-05 -0.000114304 -0.000178514 0.00933363 -3.52968e-05 -3.32276e-05 0.000275224 0.000237179 8.33072e-05 0.0001914 -0.000134439 -0.00035975 0.000142389 0.000326992 -3.00774e-05 3.11532e-05 3.8386e-05 7.93493e-05 3.1958e-05 -0.00019404 -6.7123e-05 -1.36433e-06 -0.000117671 -0.000156333 -1.91952e-05 6.50306e-05 
1731.1 0 -1.17357e-05 -0.00309991 0.000107917 9.85507e-05 -0.00724056 -0.000440655 -6.21155e-05 -0.000109993 -0.000181826 0.00898282 -1.02064e-05 -4.54679e-05 0.00028045 0.000217738 8.99289e-05 0.000191376 -0.000150638 -0.00035423 0.000130739 0.000310239 -2.74614e-05 3.21869e-05 3.94761e-05 7.55194e-05 2.47938e-05 -0.000202466 -7.10685e-05 5.81204e-06 -0.0001176 -0.000155966 -1.16134e-05 6.51115e-05 
1731.45 0 -7.1242e-06 -0.0030602 0.00010831 9.84932e-05 -0.00750931 -0.000433969 -5.34461e-05 -0.000112271 -0.000186345 0.0086281 1.68187e-05 -5.31638e-05 0.000282741 0.000202143 9.45246e-05 0.00019303 -0.000166402 -0.000350683 0.000117188 0.000295877 -2.28363e-05 3.36482e-05 3.88156e-05 7.40989e-05 1.79255e-05 -0.000210522 -7.59109e-05 1.11111e-05 -0.000116733 -0.000157369 -4.33229e-06 6.28308e-05 
1731.8 0 -2.62937e-06 -0.00301992 0.000106754 9.96723e-05 -0.00776574 -0.000429482 -3.78436e-05 -0.000121432 -0.000193394 0.00827143 4.46145e-05 -5.51341e-05 0.00028096 0.000189717 9.8218e-05 0.000193573 -0.000181341 -0.000345674 0.000102986 0.000285505 -1.80669e-05 3.56347e-05 3.76966e-05 7.47266e-05 1.15785e-05 -0.000218146 -8.224e-05 1.52184e-05 -0.000114495 -0.000158375 2.03226e-06 5.9992e-05 
1732.15 0 1.89744e-06 -0.00297777 0.000104667 0.000101326 -0.00801329 -0.000425216 -1.35761e-05 -0.00013507 -0.00020375 0.00791408 7.10285e-05 -5.38365e-05 0.000276816 0.000180866 0.000101193 0.000192626 -0.00019648 -0.000337595 9.30018e-05 0.000277307 -1.26241e-05 3.76839e-05 3.74401e-05 7.69158e-05 6.03319e-06 -0.000225735 -8.99773e-05 1.90038e-05 -0.000111029 -0.000159126 8.19435e-06 5.80924e-05 
1732.5 0 5.90907e-06 -0.00293225 0.000103927 0.000103033 -0.00825614 -0.000417971 1.45535e-05 -0.000150675 -0.000215666 0.0075537 9.5254e-05 -5.20194e-05 0.000273159 0.000176619 0.000104729 0.000191303 -0.000212611 -0.000325824 8.95739e-05 0.000270581 -5.75659e-06 3.86452e-05 3.91491e-05 8.00811e-05 3.67998e-07 -0.000234533 -9.86075e-05 2.17887e-05 -0.000107329 -0.000159792 1.57616e-05 5.7504e-05 
1732.85 0 8.99613e-06 -0.00288286 0.000104155 0.000105247 -0.00849348 -0.00040819 4.14001e-05 -0.000168519 -0.000228762 0.00718666 0.000118228 -4.99099e-05 0.000271645 0.00017443 0.000111014 0.000189745 -0.000229716 -0.00031039 9.00521e-05 0.000265829 6.64412e-07 3.86687e-05 4.24203e-05 8.14387e-05 -6.41831e-06 -0.000243598 -0.00010808 2.39854e-05 -0.000104021 -0.000159623 2.45062e-05 5.76061e-05 
1733.2 0 1.1072e-05 -0.00282877 0.000104073 0.000108063 -0.00871976 -0.000399155 6.5245e-05 -0.000190018 -0.000242382 0.00681439 0.00013995 -4.65067e-05 0.000271228 0.000168796 0.000120326 0.000188828 -0.000246602 -0.000290945 9.20718e-05 0.000261365 5.05831e-06 3.87881e-05 4.5845e-05 7.99218e-05 -1.41819e-05 -0.000250605 -0.000118273 2.76259e-05 -0.000100775 -0.000158421 3.22956e-05 5.79894e-05 
1733.55 0 1.20725e-05 -0.00276963 0.000103118 0.000111076 -0.00893139 -0.000392915 8.49043e-05 -0.000213265 -0.00025448 0.00643946 0.000159318 -4.03095e-05 0.00026875 0.000157045 0.000131803 0.000189847 -0.000260047 -0.000268934 9.45855e-05 0.000255245 7.41178e-06 3.93237e-05 4.82761e-05 7.6917e-05 -2.15707e-05 -0.000254378 -0.000128505 3.28294e-05 -9.66696e-05 -0.000156739 3.84336e-05 5.88982e-05 
1733.9 0 1.22498e-05 -0.00270713 0.00010138 0.000114171 -0.00912645 -0.000389329 9.97216e-05 -0.000236503 -0.000263554 0.00606108 0.000175565 -2.93673e-05 0.00026287 0.000140797 0.000143489 0.000192742 -0.000268309 -0.000244324 9.39338e-05 0.000248201 6.8069e-06 3.99549e-05 4.98994e-05 7.32461e-05 -2.80191e-05 -0.000256434 -0.000138435 3.89607e-05 -9.14275e-05 -0.00015473 4.28856e-05 6.01388e-05 
1734.25 0 1.07595e-05 -0.0026423 9.95202e-05 0.000117702 -0.00930312 -0.000388162 0.00011249 -0.000260863 -0.000269144 0.00567605 0.000188903 -1.20701e-05 0.000254967 0.000122639 0.000154145 0.000196697 -0.000271951 -0.000216695 8.93864e-05 0.000240722 4.2639e-06 3.98192e-05 5.15722e-05 6.97353e-05 -3.44218e-05 -0.000258805 -0.000148875 4.61112e-05 -8.66607e-05 -0.000152359 4.58554e-05 6.11277e-05 
1734.6 0 7.0205e-06 -0.00257522 9.86515e-05 0.000121919 -0.00946052 -0.000389668 0.000126739 -0.0002883 -0.000270503 0.00528364 0.00019879 1.01439e-05 0.000246792 0.000105276 0.000164976 0.000201503 -0.000274077 -0.000189542 8.53544e-05 0.000231689 2.08041e-06 3.9581e-05 5.34195e-05 6.66298e-05 -4.13598e-05 -0.000261338 -0.000159266 5.24817e-05 -8.27076e-05 -0.00014922 4.85861e-05 6.12631e-05 
1734.95 0 2.31239e-06 -0.00250586 9.95919e-05 0.000125975 -0.0095986 -0.000392627 0.000144468 -0.000318865 -0.000269133 0.00488788 0.000205312 3.2958e-05 0.000237357 8.92436e-05 0.000176876 0.000208217 -0.000279208 -0.0001654 8.37323e-05 0.000221115 1.41891e-06 3.96047e-05 5.49655e-05 6.42709e-05 -4.89024e-05 -0.000264069 -0.000167614 5.78916e-05 -7.80626e-05 -0.000145936 5.20669e-05 6.06197e-05 
1735.3 0 -1.42924e-06 -0.0024345 0.000102131 0.000128836 -0.00971919 -0.000395787 0.000165258 -0.000350115 -0.000267327 0.00449223 0.000210634 5.42767e-05 0.000224625 7.2433e-05 0.000187717 0.000217962 -0.000288732 -0.000144237 8.26131e-05 0.000211276 2.87283e-06 3.9709e-05 5.56223e-05 6.3538e-05 -5.62244e-05 -0.000268201 -0.000173304 6.32507e-05 -7.22073e-05 -0.000143241 5.51731e-05 5.97677e-05 
1735.65 0 -3.60405e-06 -0.00236139 0.000104686 0.000130135 -0.00982531 -0.000399447 0.000188928 -0.00037999 -0.000263886 0.00409778 0.000215469 7.40771e-05 0.000208894 5.29126e-05 0.000194564 0.000229804 -0.00029916 -0.000126322 7.93012e-05 0.000204215 4.43913e-06 4.16344e-05 5.55233e-05 6.38079e-05 -6.29224e-05 -0.000272006 -0.000175929 6.70196e-05 -6.65105e-05 -0.000139978 5.80636e-05 5.98422e-05 
1736 0 -4.88032e-06 -0.0022867 0.000105762 0.000129622 -0.00991788 -0.000404064 0.000216765 -0.000408585 -0.000255226 0.00370621 0.000218949 9.05543e-05 0.00019265 3.13295e-05 0.000197821 0.000241359 -0.000306339 -0.000112301 7.3312e-05 0.000198886 4.26889e-06 4.67454e-05 5.57647e-05 6.39691e-05 -7.06428e-05 -0.000273062 -0.00017452 6.91477e-05 -6.16913e-05 -0.000133158 6.17724e-05 6.06819e-05 
1736.35 0 -6.39709e-06 -0.00220944 0.000105151 0.000128309 -0.00999595 -0.000407911 0.000247652 -0.000436037 -0.000241087 0.00331986 0.000220655 0.000104883 0.000177789 8.89553e-06 0.000199048 0.000252102 -0.00030947 -0.000102017 6.78274e-05 0.000192857 3.22799e-06 5.3655e-05 5.72694e-05 6.37535e-05 -8.06694e-05 -0.000272203 -0.000170201 7.18621e-05 -5.74693e-05 -0.000122223 6.62308e-05 6.0511e-05 
1736.7 0 -9.09268e-06 -0.00212923 0.000104594 0.000126462 -0.0100602 -0.000408279 0.000278796 -0.000461686 -0.00022505 0.00293895 0.000219127 0.000120405 0.0001652 -1.47303e-05 0.000196949 0.000260422 -0.000308005 -9.37908e-05 6.60928e-05 0.000186362 2.64409e-06 6.13797e-05 5.76434e-05 6.35607e-05 -9.15434e-05 -0.000270267 -0.000165405 7.53828e-05 -5.22836e-05 -0.000109487 7.17328e-05 5.85631e-05 
1737.05 0 -1.20916e-05 -0.00204695 0.000106812 0.000123948 -0.0101128 -0.000405083 0.000308064 -0.000485225 -0.000209186 0.00256091 0.000211096 0.000137547 0.000151659 -3.91999e-05 0.000189584 0.000262859 -0.000301251 -8.54658e-05 6.80033e-05 0.000180327 3.83115e-06 6.88625e-05 5.45568e-05 6.29502e-05 -0.00010199 -0.000266229 -0.000161011 7.87302e-05 -4.49448e-05 -9.75039e-05 7.80468e-05 5.53009e-05 
1737.4 0 -1.5328e-05 -0.0019634 0.000110763 0.000120989 -0.0101546 -0.000400942 0.000332412 -0.000505879 -0.000193923 0.00218331 0.00019568 0.000156097 0.000134058 -6.28543e-05 0.000175814 0.000260075 -0.000289152 -7.82879e-05 7.20047e-05 0.00017415 6.64459e-06 7.44226e-05 4.94375e-05 6.13175e-05 -0.000111628 -0.0002595 -0.000157802 8.09029e-05 -3.69884e-05 -8.76086e-05 8.36605e-05 5.11696e-05 
1737.75 0 -1.95823e-05 -0.00187871 0.00011546 0.000117742 -0.0101849 -0.00040028 0.000350646 -0.000523579 -0.000178944 0.00180476 0.00017276 0.000177199 0.000114389 -8.27108e-05 0.000155184 0.000255321 -0.000273621 -7.48351e-05 7.7063e-05 0.000168571 8.49241e-06 7.81759e-05 4.37247e-05 5.86736e-05 -0.000119228 -0.000250376 -0.000156233 8.10333e-05 -2.99961e-05 -7.872e-05 8.88683e-05 4.58494e-05 
1738.1 0 -2.31479e-05 -0.00179233 0.000120888 0.000115471 -0.0102049 -0.000404181 0.000364727 -0.000538836 -0.000161991 0.00142387 0.000142403 0.000199951 9.46198e-05 -9.75853e-05 0.000130033 0.000248511 -0.000256948 -7.48334e-05 8.19796e-05 0.000163331 7.32666e-06 8.10417e-05 3.83337e-05 5.46536e-05 -0.000124586 -0.000239697 -0.000155383 8.12617e-05 -2.46494e-05 -7.02219e-05 9.4589e-05 3.86767e-05 
1738.45 0 -2.4574e-05 -0.0017035 0.000125365 0.000114344 -0.0102161 -0.00040834 0.000376774 -0.000551766 -0.000143038 0.00103903 0.000109032 0.000222305 7.66117e-05 -0.00010949 0.000104329 0.000238871 -0.000239159 -7.72702e-05 8.70943e-05 0.000156426 4.54892e-06 8.405e-05 3.47397e-05 4.89952e-05 -0.000128298 -0.000228092 -0.000155167 8.38487e-05 -2.09583e-05 -6.27475e-05 9.9671e-05 2.99435e-05 
1738.8 0 -2.55072e-05 -0.00161156 0.000128032 0.00011271 -0.0102178 -0.000410098 0.000387073 -0.000561748 -0.000123288 0.000649987 7.78291e-05 0.000244389 6.22193e-05 -0.000119807 7.94344e-05 0.000226745 -0.000219102 -8.12297e-05 9.19126e-05 0.000145822 3.31353e-06 8.77233e-05 3.28864e-05 4.18291e-05 -0.000130088 -0.000216208 -0.000155684 8.66691e-05 -1.79544e-05 -5.58235e-05 0.000102669 1.9904e-05 
1739.15 0 -2.72211e-05 -0.00151694 0.000129101 0.000111155 -0.0102075 -0.00041003 0.000396303 -0.000568278 -0.00010351 0.000257701 4.96267e-05 0.000266331 5.17658e-05 -0.000127455 5.46421e-05 0.000211127 -0.000197371 -8.57438e-05 9.32193e-05 0.000131529 4.75599e-06 9.14067e-05 3.20735e-05 3.3962e-05 -0.000129884 -0.000204124 -0.000157006 8.70879e-05 -1.55997e-05 -4.82743e-05 0.000103754 8.81012e-06 
1739.5 0 -2.8538e-05 -0.00142003 0.000128553 0.000111092 -0.0101813 -0.000408631 0.0004065 -0.000572723 -8.55993e-05 -0.0001381 2.44451e-05 0.000286073 4.53054e-05 -0.000132096 3.14962e-05 0.000192139 -0.000176453 -9.0946e-05 9.11081e-05 0.000115917 7.44434e-06 9.44849e-05 3.09445e-05 2.58042e-05 -0.000129079 -0.000192436 -0.000158667 8.47801e-05 -1.3874e-05 -4.00787e-05 0.000104236 -1.77681e-06 
1739.85 0 -2.92433e-05 -0.00132052 0.000126012 0.000111003 -0.010135 -0.000406059 0.000419047 -0.000579002 -7.0038e-05 -0.000536723 3.47989e-06 0.000303434 4.43215e-05 -0.0001344 1.2115e-05 0.000171916 -0.000157228 -9.76493e-05 8.7618e-05 9.89756e-05 1.05065e-05 9.65442e-05 2.87965e-05 1.71925e-05 -0.000128726 -0.000181204 -0.000160641 7.98813e-05 -1.16711e-05 -3.19947e-05 0.000105024 -1.10679e-05 
1740.2 0 -2.97091e-05 -0.00121947 0.000122479 0.000108706 -0.0100681 -0.00040465 0.000433107 -0.000588185 -5.49422e-05 -0.00093524 -1.22684e-05 0.00031974 5.06026e-05 -0.000134349 -4.17066e-06 0.000151584 -0.000138434 -0.000106213 8.34779e-05 7.79112e-05 1.43426e-05 9.62642e-05 2.57247e-05 9.84474e-06 -0.000128331 -0.000168433 -0.000163738 7.32969e-05 -9.59073e-06 -2.45337e-05 0.000105622 -1.91296e-05 
1740.55 0 -2.89259e-05 -0.00112049 0.000119023 0.00010397 -0.00998363 -0.000405679 0.000446259 -0.000596343 -3.7446e-05 -0.00133014 -2.26568e-05 0.000334176 6.36476e-05 -0.000132332 -1.98583e-05 0.000130212 -0.000119795 -0.00011819 8.03746e-05 5.21221e-05 1.92881e-05 9.44318e-05 2.20002e-05 4.3648e-06 -0.000126493 -0.000154016 -0.000167912 6.68386e-05 -9.29569e-06 -1.77247e-05 0.000104773 -2.64498e-05 
1740.9 0 -2.77055e-05 -0.0010251 0.000115891 9.75507e-05 -0.0098868 -0.000407828 0.000457872 -0.000601504 -1.73626e-05 -0.00171677 -2.95965e-05 0.000346479 8.15964e-05 -0.000129817 -3.44562e-05 0.000106658 -0.000103679 -0.000133195 8.09322e-05 2.39337e-05 2.48257e-05 9.30672e-05 1.90046e-05 1.98349e-07 -0.000123794 -0.000140733 -0.000172621 6.18176e-05 -1.01836e-05 -1.05303e-05 0.000101998 -3.33936e-05 
1741.25 0 -2.82948e-05 -0.000932148 0.000113035 9.02705e-05 -0.00978176 -0.000410003 0.000468872 -0.000604548 1.24316e-06 -0.00209453 -3.55496e-05 0.000356606 0.000100781 -0.000127766 -4.51678e-05 8.0022e-05 -9.27537e-05 -0.000147058 8.52804e-05 -5.14711e-06 3.02888e-05 9.28534e-05 1.7121e-05 -1.48887e-06 -0.000121747 -0.000130016 -0.000176146 5.78372e-05 -1.11705e-05 -2.44791e-06 9.89415e-05 -4.0453e-05 
1741.6 0 -3.00345e-05 -0.000840498 0.000109872 8.34304e-05 -0.00966754 -0.000411142 0.000478886 -0.000604622 1.58088e-05 -0.00246658 -4.18777e-05 0.000362364 0.000118092 -0.000126338 -5.13785e-05 5.11479e-05 -8.54748e-05 -0.000159511 9.04287e-05 -3.56654e-05 3.50861e-05 9.34774e-05 1.50483e-05 -1.07388e-06 -0.000119868 -0.000121432 -0.000176877 5.53323e-05 -1.33116e-05 5.71264e-06 9.67661e-05 -4.73373e-05 
1741.95 0 -3.21984e-05 -0.000748781 0.000105956 7.78655e-05 -0.00954179 -0.000410024 0.000486389 -0.000601176 2.8505e-05 -0.00283165 -4.79547e-05 0.00036073 0.000133952 -0.000127516 -5.34417e-05 2.23442e-05 -7.99528e-05 -0.000174475 9.55215e-05 -6.6714e-05 3.91713e-05 9.34768e-05 1.18248e-05 -1.35448e-06 -0.000116638 -0.000113901 -0.000175723 5.52987e-05 -1.70929e-05 1.34845e-05 9.51793e-05 -5.30064e-05 
1742.3 0 -3.63492e-05 -0.000656082 0.000102042 7.23587e-05 -0.00940433 -0.000408665 0.000489184 -0.000595047 4.30668e-05 -0.00318498 -5.19805e-05 0.000349176 0.000149356 -0.000133685 -5.28624e-05 -5.1152e-06 -7.66931e-05 -0.000192303 0.000100608 -9.73561e-05 4.32264e-05 9.16604e-05 8.53052e-06 -3.94671e-06 -0.000111413 -0.000106879 -0.000173698 5.7012e-05 -2.16383e-05 1.99754e-05 9.34871e-05 -5.70978e-05 
1742.65 0 -4.22909e-05 -0.000562926 9.79116e-05 6.60344e-05 -0.00925504 -0.000409575 0.000487707 -0.000585699 6.21032e-05 -0.00352604 -5.09017e-05 0.000329075 0.000163457 -0.000145599 -5.15409e-05 -3.06128e-05 -7.50751e-05 -0.000210262 0.000103663 -0.000126447 4.70182e-05 8.83773e-05 6.35006e-06 -8.25695e-06 -0.000105489 -0.000101181 -0.000171013 5.91623e-05 -2.69743e-05 2.56212e-05 9.20052e-05 -5.88505e-05 
1743 0 -4.82953e-05 -0.000470123 9.23251e-05 6.02341e-05 -0.00909316 -0.000412175 0.000484997 -0.000573265 8.69736e-05 -0.00385605 -4.09908e-05 0.000304909 0.000175791 -0.000163449 -4.94696e-05 -5.30721e-05 -7.33375e-05 -0.000225035 0.00010288 -0.000150584 5.05464e-05 8.4293e-05 4.88635e-06 -1.32152e-05 -9.96701e-05 -9.66216e-05 -0.000168042 6.19771e-05 -3.30453e-05 3.22958e-05 9.11265e-05 -5.91848e-05 
1743.35 0 -5.43236e-05 -0.000377419 8.55363e-05 5.51309e-05 -0.00892129 -0.000413282 0.000483349 -0.000560403 0.000116348 -0.0041751 -2.30207e-05 0.000279979 0.000185483 -0.000185835 -4.74295e-05 -7.16823e-05 -7.0721e-05 -0.000233941 9.95768e-05 -0.000169378 5.50686e-05 8.10282e-05 3.81416e-06 -1.78026e-05 -9.28912e-05 -9.20385e-05 -0.000163467 6.45545e-05 -3.87694e-05 4.05447e-05 9.0248e-05 -5.94441e-05 
1743.7 0 -6.22368e-05 -0.000284755 7.84518e-05 5.00571e-05 -0.00874097 -0.000410523 0.000483546 -0.000547685 0.000148583 -0.00448206 -2.37933e-06 0.000253797 0.000189236 -0.000208186 -4.60893e-05 -8.72976e-05 -6.76403e-05 -0.000237182 9.653e-05 -0.000186452 6.09871e-05 7.93188e-05 3.10576e-06 -2.16697e-05 -8.64883e-05 -8.71941e-05 -0.0001557 6.40907e-05 -4.33298e-05 4.92942e-05 8.89903e-05 -5.90178e-05 
1744.05 0 -7.21788e-05 -0.000191771 7.04502e-05 4.55964e-05 -0.00855195 -0.000403003 0.000485132 -0.000532096 0.000184597 -0.00477536 1.66631e-05 0.000225325 0.0001863 -0.000226877 -4.54014e-05 -0.00010161 -6.50962e-05 -0.000237365 9.54738e-05 -0.000202912 6.69956e-05 7.85735e-05 3.04514e-06 -2.45091e-05 -8.1987e-05 -8.3335e-05 -0.000145419 6.13025e-05 -4.63436e-05 5.73616e-05 8.71826e-05 -5.79402e-05 
1744.4 0 -8.3551e-05 -9.88189e-05 6.16174e-05 4.22693e-05 -0.00835562 -0.00038991 0.00048652 -0.000511145 0.000226078 -0.00505701 3.18131e-05 0.000196253 0.000180903 -0.000241748 -4.50149e-05 -0.000116101 -6.45274e-05 -0.000235229 9.6878e-05 -0.000217143 7.20695e-05 7.85641e-05 3.84445e-06 -2.61882e-05 -7.96069e-05 -8.00927e-05 -0.000133916 5.95264e-05 -4.75027e-05 6.35137e-05 8.60351e-05 -5.61256e-05 
1744.75 0 -9.63246e-05 -7.0397e-06 5.31142e-05 3.98706e-05 -0.0081524 -0.000370027 0.00048377 -0.000485227 0.000272899 -0.00532837 4.27519e-05 0.000167519 0.000176426 -0.000253963 -4.30593e-05 -0.00013148 -6.71346e-05 -0.000228851 0.0001005 -0.000226449 7.58006e-05 7.93693e-05 5.16483e-06 -2.63289e-05 -7.92353e-05 -7.5381e-05 -0.000122186 6.05649e-05 -4.73956e-05 6.66672e-05 8.73556e-05 -5.36279e-05 
1745.1 0 -0.00011066 8.3371e-05 4.46197e-05 3.84054e-05 -0.0079438 -0.000344064 0.000473366 -0.000456164 0.000321475 -0.00558804 5.0381e-05 0.000138848 0.000173814 -0.000266185 -3.71815e-05 -0.000147017 -7.43642e-05 -0.000218753 0.000104606 -0.000229689 7.84385e-05 7.95853e-05 5.55277e-06 -2.27711e-05 -7.99873e-05 -7.00852e-05 -0.000110363 6.34449e-05 -4.79198e-05 6.72123e-05 9.13495e-05 -5.12007e-05 
1745.45 0 -0.000124499 0.000171262 3.59678e-05 3.66393e-05 -0.00773115 -0.000314993 0.000456875 -0.000425039 0.000369153 -0.00583532 5.69569e-05 0.000110329 0.000173975 -0.000280946 -2.74786e-05 -0.00016115 -8.40935e-05 -0.000206674 0.000106959 -0.000228733 8.04599e-05 7.87139e-05 4.19525e-06 -1.61012e-05 -8.04744e-05 -6.65506e-05 -9.84917e-05 6.62042e-05 -4.92875e-05 6.65776e-05 9.70038e-05 -4.84154e-05 
1745.8 0 -0.00013583 0.000256825 2.68669e-05 3.42176e-05 -0.00751303 -0.000283835 0.000438185 -0.0003932 0.000414301 -0.00606866 6.56319e-05 8.01856e-05 0.000174975 -0.000294365 -1.75097e-05 -0.000171864 -9.32161e-05 -0.000193965 0.000108833 -0.000226782 8.26777e-05 7.81693e-05 3.30668e-06 -9.91565e-06 -8.13572e-05 -6.40554e-05 -8.69146e-05 6.875e-05 -5.09744e-05 6.67166e-05 0.000102919 -4.37548e-05 
1746.15 0 -0.000144396 0.000342665 1.66655e-05 3.27585e-05 -0.0072908 -0.000251241 0.000417761 -0.000362754 0.000455102 -0.00628643 7.66417e-05 4.70823e-05 0.000176568 -0.000303773 -1.08417e-05 -0.000178977 -0.00010139 -0.000183544 0.000112504 -0.000226745 8.48583e-05 7.81033e-05 4.31167e-06 -5.67794e-06 -8.35955e-05 -6.01318e-05 -7.58328e-05 7.23457e-05 -5.27958e-05 6.85689e-05 0.000108927 -3.82992e-05 
1746.5 0 -0.000150501 0.000429741 5.63551e-06 3.17282e-05 -0.00706766 -0.000216792 0.000393656 -0.00033488 0.000491663 -0.00649019 8.63797e-05 1.26891e-05 0.000180625 -0.000312362 -7.44823e-06 -0.000184243 -0.00010829 -0.000175125 0.000117823 -0.000229421 8.67303e-05 7.65693e-05 6.9638e-06 -2.24532e-06 -8.69199e-05 -5.37928e-05 -6.54076e-05 7.7842e-05 -5.56485e-05 7.32473e-05 0.000113848 -3.38109e-05 
1746.85 0 -0.000155152 0.000517436 -6.21914e-06 3.05874e-05 -0.00684338 -0.000182048 0.000364058 -0.000310246 0.000523607 -0.00668377 9.33535e-05 -1.88061e-05 0.000186219 -0.000323838 -4.2313e-06 -0.00018875 -0.000113113 -0.000165102 0.000123025 -0.000234107 8.82428e-05 7.35904e-05 9.71606e-06 8.92107e-07 -9.13422e-05 -4.65431e-05 -5.49737e-05 8.43967e-05 -6.04945e-05 8.17339e-05 0.000115028 -3.14346e-05 
1747.2 0 -0.000158501 0.000605543 -1.76402e-05 3.01043e-05 -0.00661259 -0.00015161 0.000329794 -0.000287567 0.00055317 -0.00687051 9.6186e-05 -4.39209e-05 0.000190431 -0.00033736 -5.3584e-07 -0.000193311 -0.00011376 -0.000149496 0.000125609 -0.000240598 8.90101e-05 6.99626e-05 1.15674e-05 3.05457e-06 -9.53311e-05 -3.94566e-05 -4.30975e-05 9.13377e-05 -6.58847e-05 9.20065e-05 0.000112332 -3.24732e-05 
1747.55 0 -0.000161934 0.000694464 -2.71642e-05 3.10382e-05 -0.00637013 -0.000126774 0.00029443 -0.000264016 0.000582067 -0.00705057 9.1797e-05 -6.24353e-05 0.000190594 -0.000349253 1.71681e-06 -0.000198165 -0.000109587 -0.00012826 0.000125431 -0.000246984 8.90661e-05 6.62906e-05 1.42066e-05 4.48854e-06 -9.73131e-05 -3.31132e-05 -3.10677e-05 9.80343e-05 -6.98059e-05 0.000100341 0.000108456 -3.60071e-05 
1747.9 0 -0.000167341 0.000783457 -3.45303e-05 3.22008e-05 -0.00611662 -0.000105641 0.000261734 -0.000240122 0.000609264 -0.00722141 7.93185e-05 -7.57172e-05 0.000187157 -0.000358897 2.93477e-06 -0.000201152 -0.000101978 -0.000104022 0.000124174 -0.000248489 8.90559e-05 6.3571e-05 1.77793e-05 6.77345e-06 -9.74727e-05 -2.73907e-05 -2.09523e-05 0.000102967 -7.1299e-05 0.000105683 0.000105232 -4.0007e-05 
1748.25 0 -0.000174874 0.000870594 -4.01212e-05 3.21183e-05 -0.00585498 -8.50068e-05 0.000232012 -0.00021848 0.000634705 -0.00738135 6.20525e-05 -8.44737e-05 0.000182867 -0.000368534 5.52189e-06 -0.000201291 -9.28209e-05 -7.75764e-05 0.000122271 -0.000242811 8.94928e-05 6.2314e-05 2.09812e-05 1.06693e-05 -9.73141e-05 -2.23079e-05 -1.21304e-05 0.000105184 -7.20984e-05 0.000110015 0.000102328 -4.45609e-05 
1748.6 0 -0.000182987 0.000953561 -4.52993e-05 3.04305e-05 -0.00558797 -6.27987e-05 0.000204529 -0.000201021 0.000655658 -0.00753116 4.3177e-05 -8.86447e-05 0.000178241 -0.000380388 9.16313e-06 -0.000200164 -8.35365e-05 -5.01497e-05 0.000116914 -0.0002329 8.84839e-05 6.11798e-05 2.41779e-05 1.57591e-05 -9.75022e-05 -1.7867e-05 -3.79955e-06 0.000104169 -7.3315e-05 0.00011463 9.86557e-05 -5.00021e-05 
1748.95 0 -0.000189395 0.00103114 -5.08888e-05 2.8274e-05 -0.00531667 -3.90172e-05 0.000180796 -0.000186653 0.000669314 -0.00767199 2.33593e-05 -8.84968e-05 0.000173024 -0.000394544 1.32223e-05 -0.000198247 -7.33542e-05 -2.41596e-05 0.000105471 -0.00022205 8.49003e-05 5.91118e-05 2.76089e-05 2.07771e-05 -9.75291e-05 -1.39724e-05 3.26508e-06 0.000100806 -7.52854e-05 0.000118753 9.42737e-05 -5.55321e-05 
1749.3 0 -0.000193109 0.00110434 -5.58926e-05 2.69392e-05 -0.00504036 -1.22603e-05 0.000161463 -0.000172161 0.000677406 -0.0078035 3.22086e-06 -8.31639e-05 0.000168502 -0.000410364 1.77395e-05 -0.000195488 -5.95318e-05 -6.99132e-07 8.87208e-05 -0.000211077 7.99065e-05 5.68373e-05 3.18288e-05 2.42457e-05 -9.7114e-05 -1.02113e-05 8.23205e-06 9.48739e-05 -7.8117e-05 0.000122352 8.9619e-05 -6.05855e-05 
1749.65 0 -0.000194872 0.00117416 -5.90768e-05 2.62492e-05 -0.00475928 2.06957e-05 0.000145524 -0.00015575 0.000680158 -0.00792341 -1.58777e-05 -7.40878e-05 0.000165368 -0.00042577 2.28834e-05 -0.000190094 -4.0324e-05 2.18593e-05 6.8967e-05 -0.000198069 7.43854e-05 5.56758e-05 3.80358e-05 2.62415e-05 -9.73642e-05 -6.10264e-06 1.19815e-05 8.65106e-05 -8.06377e-05 0.000125532 8.39857e-05 -6.46216e-05 
1750 0 -0.000194404 0.00124014 -6.03805e-05 2.61707e-05 -0.00447528 5.79223e-05 0.000131153 -0.000137552 0.000674873 -0.00802927 -3.31461e-05 -6.19921e-05 0.000163689 -0.000436801 2.91859e-05 -0.000180562 -1.6149e-05 4.37499e-05 4.75562e-05 -0.000182291 6.82012e-05 5.44077e-05 4.58288e-05 2.75209e-05 -9.78428e-05 -3.52202e-06 1.60531e-05 7.78038e-05 -8.26486e-05 0.000128082 7.73712e-05 -6.84572e-05 
1750.35 0 -0.000191305 0.0013022 -6.05928e-05 2.56347e-05 -0.00418934 9.22379e-05 0.000117714 -0.000118336 0.000661376 -0.00811892 -4.97553e-05 -4.55918e-05 0.000163276 -0.000443224 3.40991e-05 -0.000169857 1.22037e-05 6.34099e-05 2.47192e-05 -0.000165695 6.12241e-05 5.1748e-05 5.31522e-05 2.73529e-05 -9.72179e-05 -1.91521e-06 1.95134e-05 6.95605e-05 -8.39707e-05 0.000129882 7.02719e-05 -7.30789e-05 
1750.7 0 -0.000186982 0.00136125 -6.10997e-05 2.33863e-05 -0.00390166 0.000120387 0.000105219 -0.000102075 0.000643729 -0.00819124 -6.7404e-05 -2.83486e-05 0.000163875 -0.000445732 3.44827e-05 -0.000160307 4.42454e-05 8.07669e-05 2.65379e-06 -0.000149722 5.45724e-05 4.79176e-05 5.89421e-05 2.58831e-05 -9.4882e-05 -4.55379e-07 2.07461e-05 6.168e-05 -8.42408e-05 0.000131605 6.33714e-05 -7.76045e-05 
1751.05 0 -0.000183213 0.00141786 -6.21597e-05 2.05888e-05 -0.00361354 0.000143808 9.33258e-05 -9.06698e-05 0.00062448 -0.00824873 -8.67627e-05 -1.18668e-05 0.000165953 -0.000445123 3.15397e-05 -0.000150109 7.64729e-05 9.801e-05 -1.61918e-05 -0.000134687 4.88633e-05 4.4068e-05 6.426e-05 2.41528e-05 -9.04078e-05 -1.87192e-07 1.88206e-05 5.34997e-05 -8.39087e-05 0.000133326 5.86406e-05 -8.18329e-05 
1751.4 0 -0.000180704 0.00147202 -6.27757e-05 1.80114e-05 -0.00332633 0.000163826 8.33569e-05 -8.34966e-05 0.000603592 -0.00829482 -0.000108096 6.11181e-06 0.000167399 -0.000443155 2.95862e-05 -0.000137059 0.000107922 0.000117113 -3.15524e-05 -0.000119522 4.30097e-05 4.34011e-05 6.97707e-05 2.18011e-05 -8.39504e-05 2.30022e-07 1.57854e-05 4.51886e-05 -8.38618e-05 0.000134526 5.61966e-05 -8.56412e-05 
1751.75 0 -0.000179824 0.00152405 -6.32437e-05 1.67418e-05 -0.00304086 0.000181064 7.78406e-05 -7.8737e-05 0.000581636 -0.00832992 -0.000130864 2.61134e-05 0.000166493 -0.000439407 3.23999e-05 -0.000120904 0.000139125 0.000136886 -4.31098e-05 -0.000105222 3.6198e-05 4.58452e-05 7.49097e-05 1.96368e-05 -7.75615e-05 1.44326e-06 1.51519e-05 3.81459e-05 -8.39847e-05 0.000135409 5.34674e-05 -8.85638e-05 
1752.1 0 -0.000180743 0.00157374 -6.33165e-05 1.79031e-05 -0.00275767 0.000197188 7.75211e-05 -7.17064e-05 0.000561786 -0.0083541 -0.000152801 4.77577e-05 0.000164319 -0.000434157 3.95554e-05 -0.000103317 0.000169465 0.000155777 -5.25191e-05 -9.35863e-05 2.83668e-05 4.92846e-05 7.89174e-05 1.86216e-05 -7.22285e-05 2.83718e-06 1.67753e-05 3.45246e-05 -8.33427e-05 0.000136087 4.8874e-05 -9.17658e-05 
1752.45 0 -0.000181582 0.00162158 -6.26563e-05 2.06519e-05 -0.00247533 0.000215184 8.03952e-05 -5.94179e-05 0.000546095 -0.0083682 -0.000172534 6.88429e-05 0.000164126 -0.000428233 4.73094e-05 -8.58622e-05 0.000201264 0.000172419 -6.32275e-05 -8.42247e-05 2.06752e-05 5.35988e-05 8.16243e-05 1.64605e-05 -6.67157e-05 4.91597e-06 2.02669e-05 3.49221e-05 -8.28771e-05 0.000137109 4.32749e-05 -9.55589e-05 
1752.8 0 -0.000180841 0.00166919 -6.1588e-05 2.44537e-05 -0.00219399 0.000236368 8.36733e-05 -4.28436e-05 0.000532579 -0.00837196 -0.000190746 8.66159e-05 0.000167515 -0.000418455 5.18856e-05 -6.94195e-05 0.000235426 0.00018636 -7.70212e-05 -7.71054e-05 1.41962e-05 5.81139e-05 8.20974e-05 1.21159e-05 -6.05812e-05 7.25615e-06 2.70858e-05 3.748e-05 -8.4066e-05 0.00014017 3.76141e-05 -9.9538e-05 
1753.15 0 -0.000179181 0.00171597 -5.98451e-05 3.01212e-05 -0.00191505 0.000257665 8.66891e-05 -2.34886e-05 0.000519368 -0.00836757 -0.00020997 0.000100685 0.000171732 -0.00040268 5.24189e-05 -5.59965e-05 0.000267945 0.000198137 -9.22352e-05 -7.088e-05 7.70472e-06 6.11314e-05 7.99031e-05 7.54078e-06 -5.46471e-05 8.58888e-06 3.62178e-05 4.05524e-05 -8.58036e-05 0.000144946 3.05052e-05 -0.000103717 
1753.5 0 -0.000177221 0.00176133 -5.74764e-05 3.7289e-05 -0.00163742 0.000275489 9.24322e-05 -2.22249e-06 0.00050542 -0.00835887 -0.000230912 0.000111111 0.000174097 -0.000383725 5.30729e-05 -4.55156e-05 0.000296502 0.000209113 -0.000106895 -6.19859e-05 5.91387e-07 6.23329e-05 7.7199e-05 2.67105e-06 -4.92632e-05 9.36564e-06 4.53116e-05 4.35497e-05 -8.53635e-05 0.000148457 2.18835e-05 -0.000107642 
1753.85 0 -0.000175097 0.00180633 -5.54503e-05 4.44646e-05 -0.00135841 0.000288226 0.000102236 1.86851e-05 0.000490176 -0.00834804 -0.000250231 0.000119278 0.000173791 -0.000364065 5.72525e-05 -3.68416e-05 0.000321806 0.00021983 -0.000119203 -5.05464e-05 -4.78164e-06 6.20397e-05 7.52925e-05 -3.59634e-06 -4.3401e-05 1.05791e-05 5.35178e-05 4.70841e-05 -8.1894e-05 0.000149455 1.41233e-05 -0.0001113 
1754.2 0 -0.000172424 0.00185051 -5.40377e-05 5.05182e-05 -0.00107601 0.000295588 0.000113631 3.79186e-05 0.000474631 -0.00833554 -0.000263104 0.000128772 0.000170309 -0.000343345 6.53736e-05 -2.92211e-05 0.000343176 0.000229604 -0.000127166 -4.00734e-05 -8.36861e-06 5.98996e-05 7.36636e-05 -1.08556e-05 -3.7398e-05 1.27053e-05 5.96821e-05 5.18536e-05 -7.70683e-05 0.000150079 7.56062e-06 -0.000114895 
1754.55 0 -0.000169796 0.00189216 -5.29514e-05 5.5939e-05 -0.000788483 0.000299127 0.000123864 5.71886e-05 0.00046085 -0.00832073 -0.000266075 0.000140865 0.000162403 -0.000320511 7.63464e-05 -2.05883e-05 0.000359278 0.000238092 -0.000130302 -3.32078e-05 -1.19318e-05 5.62257e-05 7.0752e-05 -1.87251e-05 -3.26337e-05 1.65043e-05 6.2984e-05 5.80055e-05 -7.21788e-05 0.000152019 1.92447e-06 -0.000118517 
1754.9 0 -0.000168111 0.00193193 -5.199e-05 6.11175e-05 -0.000497236 0.000301698 0.000129078 7.74352e-05 0.000448991 -0.00830309 -0.000259694 0.00015418 0.000149342 -0.000296492 8.89816e-05 -9.51309e-06 0.00036944 0.000244039 -0.000130199 -2.99288e-05 -1.52071e-05 5.22375e-05 6.73144e-05 -2.59568e-05 -2.8696e-05 2.23174e-05 6.36275e-05 6.3885e-05 -6.65848e-05 0.000154983 -1.21602e-06 -0.000122301 
1755.25 0 -0.00016789 0.00196925 -5.04042e-05 6.53534e-05 -0.000205973 0.000305638 0.000127668 9.7104e-05 0.000436466 -0.00828254 -0.000246198 0.000166855 0.000130959 -0.000272946 0.00010138 2.90324e-06 0.000373734 0.00024475 -0.000129604 -2.97108e-05 -1.6576e-05 4.73138e-05 6.44651e-05 -3.08871e-05 -2.32893e-05 3.00284e-05 6.1971e-05 6.82118e-05 -5.92301e-05 0.000158703 -1.15078e-06 -0.000126808 
1755.6 0 -0.000169262 0.00200284 -4.73102e-05 6.89481e-05 8.41116e-05 0.000312226 0.000121366 0.000113714 0.000422802 -0.00825717 -0.00022947 0.000177499 0.000106189 -0.000252304 0.000112077 1.33651e-05 0.000372435 0.000237778 -0.000129619 -3.34682e-05 -1.32274e-05 4.04621e-05 6.19626e-05 -3.2834e-05 -1.56838e-05 3.90908e-05 5.78946e-05 7.27992e-05 -5.05081e-05 0.000163687 2.51201e-07 -0.000132036 
1755.95 0 -0.000172044 0.00203166 -4.34424e-05 7.26105e-05 0.000371857 0.000321139 0.000111286 0.000125304 0.00040919 -0.0082262 -0.000212722 0.000184204 7.54181e-05 -0.000237745 0.000121835 2.02064e-05 0.00036719 0.000222054 -0.000130306 -4.17322e-05 -4.15402e-06 3.17193e-05 5.96669e-05 -3.23336e-05 -7.31724e-06 4.74163e-05 5.31945e-05 7.87928e-05 -4.36584e-05 0.000169348 1.47003e-06 -0.000138206 
1756.3 0 -0.000173644 0.00205505 -3.94712e-05 7.59201e-05 0.000657029 0.00033256 0.000100496 0.00013166 0.000395668 -0.00818863 -0.000196788 0.000184822 4.26157e-05 -0.000229767 0.000131344 2.39735e-05 0.000360789 0.000198796 -0.000132558 -5.33013e-05 9.22664e-06 2.1032e-05 5.76805e-05 -3.19505e-05 1.80415e-06 5.27849e-05 4.99071e-05 8.32959e-05 -4.12391e-05 0.000174762 3.63855e-06 -0.000144576 
1756.65 0 -0.000173479 0.00207503 -3.61381e-05 7.85988e-05 0.000939282 0.000346759 9.2963e-05 0.000132939 0.000380723 -0.00814168 -0.000180336 0.000178853 1.30241e-05 -0.000225604 0.000140843 2.47414e-05 0.000355223 0.000173582 -0.000136409 -6.67974e-05 2.53711e-05 8.65996e-06 5.5801e-05 -3.28344e-05 1.19882e-05 5.6092e-05 4.82205e-05 8.29324e-05 -4.21427e-05 0.000179682 7.46976e-06 -0.000149882 
1757 0 -0.000172764 0.0020933 -3.36057e-05 8.10133e-05 0.00121735 0.000362162 9.04736e-05 0.00013017 0.000365181 -0.00808485 -0.00016267 0.00016546 -1.15071e-05 -0.000222408 0.000148122 2.19943e-05 0.000353273 0.000152579 -0.000138348 -8.23186e-05 4.1812e-05 -3.86923e-06 5.33238e-05 -3.43618e-05 2.19609e-05 5.88354e-05 4.64475e-05 7.70003e-05 -4.34107e-05 0.000184229 1.1979e-05 -0.000153503 
1757.35 0 -0.000171191 0.00210955 -3.16035e-05 8.31993e-05 0.00149349 0.000378388 9.20814e-05 0.000124545 0.000350568 -0.00801938 -0.000144135 0.000144729 -3.45018e-05 -0.000219106 0.000151768 1.66365e-05 0.000356666 0.000136658 -0.000136418 -9.95197e-05 5.63913e-05 -1.42556e-05 5.04556e-05 -3.63168e-05 2.92999e-05 6.04165e-05 4.35085e-05 6.67697e-05 -4.42408e-05 0.000189103 1.64754e-05 -0.000154807 
1757.7 0 -0.000168582 0.00212265 -3.06504e-05 8.40179e-05 0.00177204 0.000395542 9.43382e-05 0.000116541 0.000336937 -0.00794498 -0.00012437 0.00011884 -5.64944e-05 -0.000215044 0.000153459 1.08024e-05 0.000364348 0.000122062 -0.000132943 -0.000116545 6.81352e-05 -2.27085e-05 4.69507e-05 -3.91031e-05 3.45475e-05 6.19772e-05 4.03825e-05 5.5346e-05 -4.41936e-05 0.0001936 2.19369e-05 -0.000155018 
1758.05 0 -0.000165495 0.0021315 -2.99177e-05 8.27757e-05 0.00205394 0.000412071 9.46553e-05 0.000106696 0.000324433 -0.00785898 -0.000106229 9.06671e-05 -7.48986e-05 -0.000209692 0.000153208 6.67031e-06 0.000373907 0.00010679 -0.000130568 -0.000131922 7.57715e-05 -3.02578e-05 4.13945e-05 -4.23214e-05 3.93573e-05 6.50082e-05 3.81061e-05 4.5408e-05 -4.21527e-05 0.000196607 2.79364e-05 -0.000156234 
1758.4 0 -0.000160965 0.00213616 -2.92984e-05 7.93197e-05 0.00233467 0.000426338 9.22787e-05 9.60708e-05 0.000313033 -0.00775812 -9.37724e-05 6.40043e-05 -9.13389e-05 -0.000205006 0.000150016 4.27278e-06 0.000384282 9.09724e-05 -0.000131677 -0.000145827 7.97278e-05 -3.6017e-05 3.35871e-05 -4.37412e-05 4.28539e-05 6.92022e-05 3.58897e-05 3.80196e-05 -3.8524e-05 0.000197979 3.29171e-05 -0.000158562 
1758.75 0 -0.000153386 0.00213654 -2.98821e-05 7.32693e-05 0.00260715 0.000439312 8.50268e-05 8.54727e-05 0.000301568 -0.00764076 -8.75778e-05 4.02627e-05 -0.000108204 -0.000202777 0.00014407 6.91074e-07 0.000395336 7.45961e-05 -0.000139077 -0.000158031 8.16967e-05 -3.97753e-05 2.40811e-05 -4.14188e-05 4.48475e-05 7.28146e-05 3.23504e-05 3.32421e-05 -3.44171e-05 0.000198401 3.56669e-05 -0.000161927 
1759.1 0 -0.000142325 0.00213154 -3.18408e-05 6.57414e-05 0.00286744 0.000453272 7.2512e-05 7.5889e-05 0.000286648 -0.0075076 -8.70589e-05 1.96578e-05 -0.000126652 -0.0002031 0.000136248 -5.43054e-06 0.000406064 5.79546e-05 -0.000154408 -0.000170086 8.21254e-05 -4.36172e-05 1.39001e-05 -3.50863e-05 4.67795e-05 7.36821e-05 2.7341e-05 2.91995e-05 -3.08028e-05 0.000197418 3.64879e-05 -0.000166318 
1759.45 0 -0.000128564 0.00212142 -3.5142e-05 5.87025e-05 0.00311717 0.000468036 5.85628e-05 7.04125e-05 0.000263253 -0.00736095 -9.15531e-05 4.1096e-07 -0.000146595 -0.000206071 0.000128184 -1.34257e-05 0.000414496 4.03599e-05 -0.000177831 -0.000185194 8.1526e-05 -4.85789e-05 3.93452e-06 -2.6726e-05 4.96412e-05 7.14041e-05 2.1307e-05 2.431e-05 -2.85185e-05 0.000194528 3.75071e-05 -0.000169823 
1759.8 0 -0.000114271 0.0021087 -3.92165e-05 5.19625e-05 0.00335917 0.000478713 4.58982e-05 7.24618e-05 0.000231204 -0.00720113 -9.83713e-05 -2.07824e-05 -0.000165596 -0.000211479 0.00012326 -2.12773e-05 0.000421615 2.17918e-05 -0.000206407 -0.000204528 8.20429e-05 -5.34568e-05 -5.3526e-06 -1.92426e-05 5.35411e-05 6.68919e-05 1.59317e-05 1.84096e-05 -2.71002e-05 0.000189227 3.99351e-05 -0.000171091 
1760.15 0 -0.000101752 0.00209497 -4.34436e-05 4.49739e-05 0.00359314 0.000481195 3.58915e-05 8.23778e-05 0.000197313 -0.00702729 -0.000104061 -4.30234e-05 -0.000181567 -0.000216326 0.000122838 -2.77467e-05 0.000430039 4.21583e-06 -0.000235904 -0.000224563 8.50591e-05 -5.73708e-05 -1.41624e-05 -1.36441e-05 5.78838e-05 6.17565e-05 1.3821e-05 1.02995e-05 -2.65122e-05 0.000182157 4.32364e-05 -0.000171183 
1760.5 0 -9.14342e-05 0.00207992 -4.73908e-05 3.8825e-05 0.00381861 0.000477413 2.89522e-05 9.74722e-05 0.000166913 -0.00684062 -0.00010678 -6.29156e-05 -0.000193624 -0.000218921 0.00012543 -3.30363e-05 0.000438779 -1.35238e-05 -0.000263881 -0.000241257 8.97703e-05 -6.09678e-05 -2.36771e-05 -9.9758e-06 6.14115e-05 5.82078e-05 1.49785e-05 -3.88473e-07 -2.64554e-05 0.000174936 4.62606e-05 -0.000170168 
1760.85 0 -8.22513e-05 0.0020636 -5.01315e-05 3.34048e-05 0.00403633 0.000469906 2.4655e-05 0.000114634 0.000139131 -0.00664268 -0.00010629 -7.94818e-05 -0.000202817 -0.000218924 0.000128471 -3.69136e-05 0.00044637 -3.34539e-05 -0.000286426 -0.000253404 9.45545e-05 -6.40849e-05 -3.40364e-05 -8.46989e-06 6.3584e-05 5.67205e-05 1.64113e-05 -1.25353e-05 -2.67685e-05 0.000168136 4.80916e-05 -0.000167412 
1761.2 0 -7.2469e-05 0.00204554 -5.17419e-05 2.84741e-05 0.00424527 0.000458568 2.16088e-05 0.000131496 0.000110964 -0.00643501 -0.000103611 -9.32255e-05 -0.000210777 -0.000215476 0.000128003 -3.86121e-05 0.000452586 -5.30015e-05 -0.000300185 -0.000262675 0.000100094 -6.60106e-05 -4.34888e-05 -7.95358e-06 6.46175e-05 5.59718e-05 1.69577e-05 -2.48703e-05 -2.84015e-05 0.000161542 4.84897e-05 -0.00016275 
1761.55 0 -6.20566e-05 0.00202538 -5.3518e-05 2.39396e-05 0.0044451 0.000443673 1.83983e-05 0.00014838 8.04039e-05 -0.00621969 -0.000100719 -0.000104979 -0.000219584 -0.000208811 0.000121949 -3.72572e-05 0.000455676 -6.89591e-05 -0.00030652 -0.000271116 0.000106479 -6.70491e-05 -5.07949e-05 -7.98097e-06 6.45294e-05 5.44063e-05 1.66806e-05 -3.77786e-05 -3.04513e-05 0.000155662 4.84722e-05 -0.000156635 
1761.9 0 -5.31787e-05 0.00200475 -5.63012e-05 1.93324e-05 0.00463789 0.000425411 1.70967e-05 0.000166136 4.85678e-05 -0.00599661 -9.91497e-05 -0.00011502 -0.000230745 -0.000199656 0.000111636 -3.37569e-05 0.000454019 -8.2996e-05 -0.000307039 -0.000279882 0.000111278 -6.6903e-05 -5.59684e-05 -8.61051e-06 6.324e-05 5.2756e-05 1.55495e-05 -5.15031e-05 -3.01093e-05 0.000150933 4.89088e-05 -0.000150689 
1762.25 0 -4.67215e-05 0.00198475 -5.97558e-05 1.36656e-05 0.00482663 0.000405696 1.8869e-05 0.000184808 1.79349e-05 -0.00576481 -9.86595e-05 -0.000123877 -0.000242773 -0.000188703 9.89562e-05 -3.08109e-05 0.00045007 -9.93527e-05 -0.000302083 -0.00028797 0.000113744 -6.56114e-05 -5.82842e-05 -9.87365e-06 6.13394e-05 5.21687e-05 1.44614e-05 -6.42819e-05 -2.74322e-05 0.000147182 4.91123e-05 -0.000146368 
1762.6 0 -4.27629e-05 0.00196493 -6.26531e-05 7.19808e-06 0.00501296 0.000387223 2.26922e-05 0.000203052 -1.14881e-05 -0.00552373 -9.9168e-05 -0.000131228 -0.000252392 -0.00017665 8.55446e-05 -3.00855e-05 0.000447974 -0.000118968 -0.000293636 -0.000293937 0.00011449 -6.43702e-05 -5.73563e-05 -1.05287e-05 5.96885e-05 5.25037e-05 1.44261e-05 -7.36718e-05 -2.42471e-05 0.000144395 4.89628e-05 -0.000143819 
1762.95 0 -4.10732e-05 0.00194351 -6.33647e-05 1.56642e-06 0.00519255 0.00036987 2.62422e-05 0.000217743 -3.92351e-05 -0.00527525 -0.000100758 -0.000138585 -0.000257013 -0.000163459 7.29793e-05 -3.16588e-05 0.000449424 -0.000138164 -0.000282084 -0.000298932 0.000115719 -6.53075e-05 -5.57869e-05 -8.89653e-06 5.77795e-05 5.38716e-05 1.4481e-05 -7.89147e-05 -2.17282e-05 0.00014206 4.84016e-05 -0.000142237 
1763.3 0 -4.02551e-05 0.00191859 -6.17472e-05 -3.61019e-06 0.00535886 0.000353122 2.61775e-05 0.000226492 -6.35257e-05 -0.00502255 -0.00010404 -0.000149051 -0.000257184 -0.000147394 6.35065e-05 -3.44584e-05 0.000453796 -0.00015434 -0.000267277 -0.000304027 0.000118547 -6.9904e-05 -5.48542e-05 -6.8801e-06 5.46182e-05 5.61217e-05 1.36704e-05 -8.24814e-05 -2.07671e-05 0.000139221 4.81607e-05 -0.00014155 
1763.65 0 -3.87068e-05 0.00189075 -6.03427e-05 -9.5434e-06 0.0055115 0.000338719 2.41706e-05 0.00022863 -8.53299e-05 -0.0047677 -0.000109192 -0.000162697 -0.0002547 -0.000127833 5.84492e-05 -3.74966e-05 0.000459139 -0.000168992 -0.000252108 -0.000308016 0.000120682 -7.72883e-05 -5.35578e-05 -7.46158e-06 4.97488e-05 6.0022e-05 1.22968e-05 -8.73201e-05 -2.05688e-05 0.000135527 4.87555e-05 -0.000141849 
1764 0 -3.54508e-05 0.00186234 -5.9742e-05 -1.61508e-05 0.00565507 0.000326927 2.50237e-05 0.000224136 -0.000106264 -0.00451289 -0.000114974 -0.000178605 -0.000250169 -0.000107593 5.61152e-05 -3.95792e-05 0.000464185 -0.000183131 -0.000240352 -0.000309822 0.000120605 -8.56395e-05 -5.20005e-05 -1.14114e-05 4.47931e-05 6.57855e-05 1.10864e-05 -9.34862e-05 -1.96213e-05 0.000130242 4.90542e-05 -0.000141966 
1764.35 0 -3.06496e-05 0.00183436 -5.88584e-05 -2.33784e-05 0.00579326 0.000313607 3.09202e-05 0.000213398 -0.000127389 -0.00425897 -0.000120149 -0.000196788 -0.0002447 -8.93501e-05 5.39739e-05 -3.93142e-05 0.000467257 -0.000195311 -0.000232975 -0.000309776 0.000118076 -9.43025e-05 -5.08308e-05 -1.732e-05 4.10118e-05 7.20433e-05 1.00989e-05 -9.9351e-05 -1.81289e-05 0.000123026 4.86925e-05 -0.000141066 
1764.7 0 -2.44392e-05 0.00180578 -5.70963e-05 -3.01793e-05 0.0059267 0.000293872 4.02486e-05 0.000199114 -0.000147519 -0.00400452 -0.000122658 -0.000216194 -0.000238546 -7.38948e-05 5.35527e-05 -3.56487e-05 0.000467841 -0.000205129 -0.000227654 -0.000309137 0.00011279 -0.000102734 -4.90769e-05 -2.26097e-05 3.75981e-05 7.75764e-05 9.26306e-06 -0.000103222 -1.66178e-05 0.000114204 4.72379e-05 -0.000139153 
1765.05 0 -1.67421e-05 0.00177298 -5.4173e-05 -3.61819e-05 0.00605369 0.000266808 4.82678e-05 0.000182353 -0.000164191 -0.00374831 -0.000123148 -0.000236529 -0.000230718 -5.94507e-05 5.726e-05 -2.74843e-05 0.000467515 -0.000212846 -0.000222466 -0.000309241 0.000104566 -0.000109991 -4.47395e-05 -2.65523e-05 3.45252e-05 8.18878e-05 8.01325e-06 -0.000105636 -1.4816e-05 0.000105254 4.38034e-05 -0.000137026 
1765.4 0 -8.69533e-06 0.00173365 -5.12745e-05 -4.15248e-05 0.0061722 0.000233848 5.26849e-05 0.000161793 -0.000175296 -0.00349086 -0.000123855 -0.000257425 -0.000220533 -4.42443e-05 6.27017e-05 -1.41689e-05 0.000465678 -0.00021805 -0.000217106 -0.000311216 9.42361e-05 -0.000116594 -3.82176e-05 -3.03497e-05 3.20424e-05 8.55936e-05 6.74901e-06 -0.00010724 -1.38947e-05 9.75457e-05 3.84799e-05 -0.000133166 
1765.75 0 -2.2863e-06 0.00168847 -4.95016e-05 -4.62685e-05 0.00627958 0.000197126 5.42589e-05 0.000137164 -0.000178832 -0.00323482 -0.00012554 -0.000278777 -0.000207637 -2.84759e-05 6.63678e-05 3.52038e-06 0.000461912 -0.000221816 -0.000209448 -0.000313733 8.46503e-05 -0.00012319 -3.09383e-05 -3.51657e-05 3.03073e-05 8.99664e-05 6.54054e-06 -0.000107331 -1.44781e-05 9.03835e-05 3.20985e-05 -0.000125295 
1766.1 0 1.42369e-06 0.00163939 -4.75286e-05 -5.14943e-05 0.00637484 0.000158703 5.21271e-05 0.000107742 -0.000176553 -0.00297992 -0.000128719 -0.000299667 -0.000193458 -1.12865e-05 6.90329e-05 2.32937e-05 0.000457415 -0.000225709 -0.000199373 -0.000313712 7.76707e-05 -0.000130189 -2.34346e-05 -4.06613e-05 2.92343e-05 9.58379e-05 7.83973e-06 -0.000105469 -1.60973e-05 8.29809e-05 2.46662e-05 -0.0001156 
1766.45 0 3.78742e-06 0.00158814 -4.41406e-05 -5.80505e-05 0.0064591 0.000120747 4.64165e-05 7.45884e-05 -0.000171773 -0.00272361 -0.00013429 -0.000317669 -0.000180463 7.42529e-06 7.10519e-05 4.09309e-05 0.000452616 -0.000230039 -0.000189882 -0.000310484 7.30139e-05 -0.000137744 -1.65874e-05 -4.37559e-05 2.91087e-05 0.000103656 9.538e-06 -0.000102318 -1.8598e-05 7.58949e-05 1.51506e-05 -0.000107723 
1766.8 0 6.47294e-06 0.00153365 -3.98927e-05 -6.48366e-05 0.00653332 8.63699e-05 3.98848e-05 3.99915e-05 -0.000165692 -0.00246645 -0.000141958 -0.000330348 -0.000167482 2.50749e-05 7.1855e-05 5.37985e-05 0.000446902 -0.000234077 -0.000184147 -0.000303709 6.86936e-05 -0.000143528 -1.10139e-05 -4.28075e-05 2.96221e-05 0.000111954 1.15627e-05 -9.95926e-05 -2.07441e-05 6.97055e-05 3.34641e-06 -0.00010109 
1767.15 0 9.54113e-06 0.00147522 -3.51964e-05 -7.06806e-05 0.00659737 5.70689e-05 3.62123e-05 5.09849e-06 -0.000159385 -0.00220671 -0.000149451 -0.000334675 -0.000151603 3.93024e-05 7.26715e-05 6.23587e-05 0.000439233 -0.000236674 -0.000183059 -0.000295433 6.31459e-05 -0.000146019 -6.29574e-06 -3.98977e-05 2.95607e-05 0.000117981 1.45973e-05 -9.74236e-05 -2.27082e-05 6.38016e-05 -9.46877e-06 -9.54302e-05 
1767.5 0 1.24745e-05 0.00141373 -3.1139e-05 -7.60211e-05 0.00664887 3.24497e-05 3.61011e-05 -2.66416e-05 -0.000151962 -0.00194078 -0.000155243 -0.00033098 -0.00013197 5.01179e-05 7.45151e-05 6.73602e-05 0.000427137 -0.000237507 -0.000184493 -0.000290579 5.65114e-05 -0.000145639 -2.38791e-06 -3.65154e-05 2.87209e-05 0.000119537 1.81498e-05 -9.53088e-05 -2.72748e-05 5.73072e-05 -2.13356e-05 -9.11366e-05 
1767.85 0 1.47643e-05 0.00135047 -2.91599e-05 -8.29343e-05 0.00668499 1.27574e-05 3.72513e-05 -4.99914e-05 -0.000142152 -0.00166889 -0.000158788 -0.000324459 -0.000111787 5.73792e-05 7.98447e-05 7.00127e-05 0.000409669 -0.000237718 -0.000184841 -0.000292254 4.91732e-05 -0.000142798 9.61354e-07 -3.36005e-05 2.87438e-05 0.000117015 2.2744e-05 -9.39623e-05 -3.45364e-05 5.01748e-05 -3.14824e-05 -8.69796e-05 
1768.2 0 1.59335e-05 0.00128595 -2.91578e-05 -9.10539e-05 0.00670337 -2.25398e-06 3.6386e-05 -6.12847e-05 -0.000131725 -0.00139486 -0.000159225 -0.000318881 -9.39673e-05 6.14158e-05 9.04357e-05 7.26544e-05 0.00038883 -0.000239868 -0.00018037 -0.000298969 4.15389e-05 -0.000138512 3.19385e-06 -3.17469e-05 3.08725e-05 0.000112858 2.96017e-05 -9.3692e-05 -4.165e-05 4.34384e-05 -3.97938e-05 -8.16919e-05 
1768.55 0 1.68078e-05 0.00122069 -2.92568e-05 -9.72695e-05 0.00670607 -1.42352e-05 3.14541e-05 -6.08892e-05 -0.000121468 -0.00112421 -0.000155636 -0.000313846 -7.90863e-05 6.18706e-05 0.000101943 7.70598e-05 0.000364277 -0.00024462 -0.000169575 -0.000305629 3.41145e-05 -0.000134229 3.48078e-06 -3.11661e-05 3.43099e-05 0.000107912 3.84147e-05 -9.45465e-05 -4.70867e-05 3.76931e-05 -4.63729e-05 -7.49101e-05 
1768.9 0 1.90437e-05 0.00115561 -3.00889e-05 -0.000100646 0.00669596 -2.3676e-05 2.22696e-05 -5.22034e-05 -0.000110234 -0.000858614 -0.000148984 -0.000307859 -6.55136e-05 5.79954e-05 0.000107005 8.16889e-05 0.000337942 -0.000252265 -0.000154373 -0.000307102 2.7423e-05 -0.000130168 3.54861e-06 -3.17415e-05 3.74096e-05 0.000102361 4.78302e-05 -9.64447e-05 -5.18071e-05 3.10376e-05 -5.1903e-05 -6.67565e-05 
1769.25 0 2.30433e-05 0.00108971 -3.30253e-05 -0.000102188 0.00667283 -2.90889e-05 9.49303e-06 -4.04853e-05 -9.81917e-05 -0.000596899 -0.000142407 -0.000301028 -4.8747e-05 5.14747e-05 0.000104684 8.42413e-05 0.000316081 -0.000262862 -0.000138323 -0.000300574 2.18697e-05 -0.000126162 4.66045e-06 -3.25335e-05 3.95333e-05 9.72948e-05 5.69412e-05 -9.92261e-05 -5.62803e-05 2.38059e-05 -5.6712e-05 -5.77152e-05 
1769.6 0 2.90047e-05 0.0010229 -3.6399e-05 -0.000103571 0.00663603 -3.05541e-05 -4.16594e-06 -3.17494e-05 -8.71094e-05 -0.000341324 -0.000136963 -0.000295862 -2.84012e-05 4.6048e-05 0.000100545 8.55028e-05 0.000300703 -0.000272345 -0.000124095 -0.00028542 1.73066e-05 -0.000123738 6.71526e-06 -3.30772e-05 4.15062e-05 9.20928e-05 6.37802e-05 -0.000102006 -5.93139e-05 1.8037e-05 -6.03222e-05 -4.91461e-05 
1769.95 0 3.74523e-05 0.000955964 -3.82447e-05 -0.000105464 0.00658617 -3.07396e-05 -1.55784e-05 -2.87038e-05 -7.91585e-05 -9.55415e-05 -0.000130621 -0.000293931 -8.8113e-06 4.42762e-05 9.60956e-05 8.88128e-05 0.000289844 -0.000276801 -0.000111714 -0.000263757 1.38609e-05 -0.000122815 1.01938e-05 -3.41139e-05 4.43345e-05 8.58227e-05 6.58948e-05 -0.000103895 -6.09507e-05 1.36207e-05 -6.18078e-05 -4.16223e-05 
1770.3 0 4.71109e-05 0.00088817 -3.91237e-05 -0.000107653 0.00652565 -3.314e-05 -2.55582e-05 -3.26145e-05 -7.43694e-05 0.000141511 -0.000121836 -0.000293701 8.1936e-06 4.4251e-05 8.76476e-05 9.45966e-05 0.000283189 -0.000277177 -9.91033e-05 -0.00023946 1.21337e-05 -0.000121037 1.55713e-05 -3.69962e-05 4.79454e-05 7.96051e-05 6.38229e-05 -0.000105927 -6.14272e-05 9.63192e-06 -6.09587e-05 -3.34316e-05 
1770.65 0 5.6319e-05 0.000818958 -3.99783e-05 -0.00011127 0.00645522 -3.86805e-05 -3.65739e-05 -4.11461e-05 -7.13884e-05 0.000374233 -0.000112392 -0.000291892 2.26645e-05 4.56357e-05 7.24342e-05 9.92093e-05 0.000281844 -0.000275315 -8.59457e-05 -0.000216585 9.44681e-06 -0.000118928 2.18538e-05 -4.16021e-05 5.16233e-05 7.41643e-05 6.02832e-05 -0.000109279 -6.0625e-05 5.65103e-06 -6.04093e-05 -2.42238e-05 
1771 0 6.20363e-05 0.000749924 -4.06107e-05 -0.000114883 0.00637331 -4.48993e-05 -4.80227e-05 -4.86942e-05 -6.67148e-05 0.000603937 -0.000104123 -0.000285634 3.3306e-05 5.11545e-05 5.05064e-05 0.000100331 0.000285137 -0.000271246 -7.40694e-05 -0.000195763 3.63985e-06 -0.000116199 2.81005e-05 -4.55463e-05 5.42317e-05 6.9372e-05 5.65859e-05 -0.000111773 -5.84603e-05 1.5613e-06 -6.23857e-05 -1.51904e-05 
1771.35 0 6.19202e-05 0.000683736 -4.01248e-05 -0.000115607 0.00628082 -4.97616e-05 -5.89985e-05 -5.37047e-05 -5.79235e-05 0.000827317 -9.82633e-05 -0.000274388 3.93338e-05 6.11577e-05 2.48934e-05 9.9193e-05 0.000289881 -0.00026457 -6.48804e-05 -0.000173257 -4.32702e-06 -0.000111287 3.3717e-05 -4.79509e-05 5.54999e-05 6.51344e-05 5.26877e-05 -0.000111116 -5.49243e-05 -3.95543e-06 -6.60702e-05 -7.44593e-06 
1771.7 0 5.73474e-05 0.000620614 -3.75899e-05 -0.000112525 0.00618207 -5.24175e-05 -6.80552e-05 -5.57122e-05 -4.46868e-05 0.00104145 -9.76718e-05 -0.000258621 4.07462e-05 7.43699e-05 -2.21512e-07 9.72278e-05 0.000292783 -0.000256091 -5.82188e-05 -0.000145678 -1.28437e-05 -0.000104794 3.77386e-05 -4.87096e-05 5.52187e-05 6.17175e-05 4.93912e-05 -0.000107889 -5.0291e-05 -1.16934e-05 -7.0036e-05 -2.66302e-06 
1772.05 0 5.10011e-05 0.000557176 -3.39337e-05 -0.000107377 0.0060804 -5.29811e-05 -7.44534e-05 -5.41673e-05 -2.87001e-05 0.00124649 -0.000103063 -0.00023801 3.71472e-05 8.91502e-05 -2.19536e-05 9.46678e-05 0.000292583 -0.000246952 -5.30611e-05 -0.00011435 -2.06054e-05 -9.83176e-05 4.05993e-05 -4.85431e-05 5.33144e-05 5.92595e-05 4.812e-05 -0.000104104 -4.43058e-05 -2.05486e-05 -7.42876e-05 -8.05764e-07 
1772.4 0 4.47661e-05 0.000491138 -2.97958e-05 -0.000103377 0.00597569 -5.26992e-05 -7.79836e-05 -5.09207e-05 -1.43852e-05 0.00144893 -0.000111696 -0.00021441 2.95914e-05 0.000105871 -3.93264e-05 9.23449e-05 0.000291578 -0.000237974 -4.88618e-05 -8.26407e-05 -2.83583e-05 -9.33527e-05 4.33649e-05 -4.8563e-05 5.03761e-05 5.78726e-05 4.71047e-05 -0.000101255 -3.66346e-05 -2.90517e-05 -7.97495e-05 -3.09241e-07 
1772.75 0 3.85227e-05 0.000423872 -2.48531e-05 -0.000100992 0.00586318 -5.242e-05 -7.71189e-05 -4.96391e-05 -3.47301e-06 0.00165479 -0.000121793 -0.000191338 1.78244e-05 0.00012589 -5.36277e-05 9.06765e-05 0.000291681 -0.000230588 -4.46526e-05 -5.34704e-05 -3.67846e-05 -8.96925e-05 4.62111e-05 -4.70171e-05 4.63372e-05 5.55764e-05 4.48084e-05 -0.000100403 -2.83482e-05 -3.71282e-05 -8.69956e-05 -8.82817e-07 
1773.1 0 3.14236e-05 0.000357434 -2.04785e-05 -9.89935e-05 0.00573854 -5.09751e-05 -7.20886e-05 -5.28964e-05 6.08356e-06 0.00186281 -0.000132747 -0.000169854 2.83457e-06 0.000146676 -6.66609e-05 8.85917e-05 0.000291852 -0.000225651 -3.89797e-05 -2.84702e-05 -4.58993e-05 -8.7681e-05 4.94203e-05 -4.29313e-05 4.13723e-05 5.14004e-05 4.14505e-05 -0.000101645 -2.08204e-05 -4.67431e-05 -9.45076e-05 -2.395e-06 
1773.45 0 2.28974e-05 0.000293855 -1.71638e-05 -9.73264e-05 0.00560163 -4.76824e-05 -6.41708e-05 -6.12449e-05 1.49853e-05 0.00206875 -0.000143571 -0.000150048 -1.15505e-05 0.00016518 -7.84595e-05 8.54377e-05 0.000290474 -0.000220716 -3.02946e-05 -5.37162e-06 -5.57069e-05 -8.66503e-05 5.24689e-05 -3.8095e-05 3.61777e-05 4.75423e-05 3.6861e-05 -0.000103137 -1.54342e-05 -5.75347e-05 -0.000101867 -3.54738e-06 
1773.8 0 1.33142e-05 0.000233276 -1.39287e-05 -9.62404e-05 0.00545451 -4.20561e-05 -5.48099e-05 -7.47135e-05 2.28829e-05 0.00227023 -0.000153857 -0.000131645 -2.31462e-05 0.000180829 -8.9552e-05 8.21061e-05 0.000286344 -0.000215609 -1.86831e-05 1.73205e-05 -6.4548e-05 -8.52267e-05 5.4878e-05 -3.41566e-05 3.21357e-05 4.43444e-05 3.16401e-05 -0.000103499 -1.22975e-05 -6.69456e-05 -0.000109995 -3.80878e-06 
1774.15 0 4.34181e-06 0.000174502 -9.38134e-06 -9.5093e-05 0.00530021 -3.42932e-05 -4.53255e-05 -9.10019e-05 3.02914e-05 0.00246637 -0.000163178 -0.00011238 -3.08936e-05 0.000194197 -0.000100819 8.01678e-05 0.000278629 -0.000212707 -7.48109e-06 3.9211e-05 -7.14572e-05 -8.3179e-05 5.72285e-05 -3.14688e-05 3.01961e-05 3.93053e-05 2.65256e-05 -0.000103279 -1.00118e-05 -7.41963e-05 -0.000118866 -1.9693e-06 
1774.5 0 -1.52996e-06 0.000118368 -3.0928e-06 -9.32679e-05 0.00514086 -2.55463e-05 -3.52413e-05 -0.000107639 3.75687e-05 0.0026559 -0.000168391 -8.94916e-05 -3.48055e-05 0.000205494 -0.000110802 8.0876e-05 0.000265827 -0.00021351 -1.98237e-07 5.87498e-05 -7.63706e-05 -8.0757e-05 6.13518e-05 -2.93915e-05 3.00713e-05 3.15014e-05 2.19976e-05 -0.000101642 -7.97733e-06 -7.94706e-05 -0.000127685 2.02438e-06 
1774.85 0 -4.84442e-06 6.6603e-05 4.42711e-06 -8.98833e-05 0.00497852 -1.62378e-05 -2.40569e-05 -0.000123469 4.39279e-05 0.00283567 -0.000166101 -6.2899e-05 -3.55993e-05 0.000216488 -0.000118785 8.46305e-05 0.000247077 -0.000218863 3.11675e-06 7.3972e-05 -7.98604e-05 -7.86119e-05 6.74487e-05 -2.72615e-05 3.2041e-05 2.25323e-05 1.93628e-05 -9.79251e-05 -6.8998e-06 -8.36682e-05 -0.000135863 7.66908e-06 
1775.2 0 -7.81505e-06 1.90174e-05 1.20725e-05 -8.49159e-05 0.00481432 -7.41541e-06 -1.30101e-05 -0.000139246 5.00201e-05 0.00300456 -0.000156471 -3.5598e-05 -3.37987e-05 0.000226615 -0.000127443 9.20024e-05 0.000223456 -0.000228047 4.11922e-06 8.60888e-05 -8.23109e-05 -7.59246e-05 7.31455e-05 -2.53214e-05 3.65451e-05 1.20848e-05 2.05071e-05 -9.41737e-05 -7.61019e-06 -8.73524e-05 -0.000142757 1.47751e-05 
1775.55 0 -1.19237e-05 -2.61126e-05 1.89631e-05 -7.93708e-05 0.00465013 1.76111e-06 -5.25059e-06 -0.000154659 5.72717e-05 0.00316169 -0.000143622 -9.89358e-06 -2.93e-05 0.000233845 -0.000139057 0.000104488 0.000197989 -0.000235916 2.68311e-06 9.8052e-05 -8.47297e-05 -7.20079e-05 7.57848e-05 -2.408e-05 4.23449e-05 -1.23505e-06 2.46437e-05 -9.21361e-05 -9.53314e-06 -8.9173e-05 -0.000146625 2.27844e-05 
1775.9 0 -1.72329e-05 -6.89907e-05 2.53853e-05 -7.19123e-05 0.0044896 1.53609e-05 7.24546e-07 -0.00016579 6.59973e-05 0.00330622 -0.000131309 1.28758e-05 -2.27573e-05 0.000238952 -0.000151047 0.000123358 0.000173504 -0.000236555 -9.80234e-07 0.000111683 -8.85744e-05 -6.67704e-05 7.58482e-05 -2.38703e-05 4.79019e-05 -1.5605e-05 2.84629e-05 -9.17246e-05 -1.17719e-05 -8.76548e-05 -0.000147146 3.19213e-05 
1776.25 0 -2.30435e-05 -0.000110247 3.1391e-05 -6.13608e-05 0.00433416 3.49182e-05 8.70972e-06 -0.00017044 7.34884e-05 0.00343835 -0.000119713 3.12266e-05 -1.47102e-05 0.000244194 -0.000160232 0.000147822 0.000150255 -0.00023001 -4.28109e-06 0.000127278 -9.38581e-05 -6.08284e-05 7.50088e-05 -2.34567e-05 5.28685e-05 -2.7944e-05 3.09471e-05 -9.21892e-05 -1.42636e-05 -8.38127e-05 -0.00014674 4.14012e-05 
1776.6 0 -2.70097e-05 -0.000151507 3.679e-05 -4.93183e-05 0.0041829 5.7563e-05 1.87345e-05 -0.00016931 7.85002e-05 0.00355937 -0.00010851 4.39125e-05 -4.48532e-06 0.000250922 -0.000166359 0.000174857 0.000129248 -0.000218362 -6.92589e-06 0.000142944 -0.000100198 -5.6677e-05 7.35824e-05 -2.17946e-05 5.77987e-05 -3.63571e-05 3.23795e-05 -9.27321e-05 -1.61073e-05 -8.0165e-05 -0.000147311 4.98667e-05 
1776.95 0 -2.80982e-05 -0.000193063 4.18082e-05 -3.82703e-05 0.00403336 8.04783e-05 2.83376e-05 -0.00016358 8.25563e-05 0.00367203 -9.82591e-05 5.28525e-05 7.72434e-06 0.000260832 -0.000169886 0.000201469 0.000110564 -0.000203073 -1.11193e-05 0.000156751 -0.00010718 -5.56563e-05 7.27141e-05 -1.90258e-05 6.28568e-05 -4.05047e-05 3.22164e-05 -9.24015e-05 -1.67451e-05 -7.74397e-05 -0.000149033 5.73948e-05 
1777.3 0 -2.86471e-05 -0.000235125 4.58937e-05 -2.85239e-05 0.0038843 0.000103568 3.53139e-05 -0.000154874 8.60783e-05 0.00377675 -8.88962e-05 6.05514e-05 2.10869e-05 0.000273102 -0.000172267 0.000222665 9.19718e-05 -0.000187318 -1.65505e-05 0.000167457 -0.000114132 -5.68269e-05 7.41615e-05 -1.66112e-05 6.68082e-05 -4.05338e-05 2.97053e-05 -9.06744e-05 -1.62344e-05 -7.55715e-05 -0.000152207 6.39328e-05 
1777.65 0 -3.17994e-05 -0.000278171 4.91733e-05 -1.954e-05 0.00373775 0.000127306 4.0401e-05 -0.00014548 8.90728e-05 0.00387285 -7.98735e-05 6.64437e-05 3.37828e-05 0.000285147 -0.000175453 0.000233699 7.43492e-05 -0.000171492 -2.11731e-05 0.000175461 -0.000120568 -5.75375e-05 7.67334e-05 -1.59666e-05 6.86784e-05 -3.90101e-05 2.4657e-05 -8.75552e-05 -1.42345e-05 -7.486e-05 -0.000157529 6.84354e-05 
1778 0 -3.67358e-05 -0.000322828 5.26736e-05 -1.08828e-05 0.00359542 0.000151799 4.53303e-05 -0.000137648 9.35724e-05 0.00396185 -7.22008e-05 7.04253e-05 4.28221e-05 0.000296154 -0.00017886 0.000234586 6.03298e-05 -0.000153652 -2.314e-05 0.000179729 -0.00012622 -5.5459e-05 7.71592e-05 -1.73974e-05 6.96098e-05 -3.78871e-05 1.8814e-05 -8.31453e-05 -1.13773e-05 -7.53425e-05 -0.00016322 7.03617e-05 
1778.35 0 -3.98677e-05 -0.000368719 5.6955e-05 -2.23434e-06 0.00345492 0.000177452 5.02357e-05 -0.000131823 9.73293e-05 0.00404669 -6.70708e-05 7.2842e-05 4.68717e-05 0.000304958 -0.000180461 0.000228747 5.04999e-05 -0.000134749 -2.09505e-05 0.00017923 -0.000131035 -5.1215e-05 7.36645e-05 -1.9678e-05 7.04342e-05 -3.66908e-05 1.45586e-05 -7.81105e-05 -8.74898e-06 -7.63608e-05 -0.000166815 7.03774e-05 
1778.7 0 -4.00508e-05 -0.000413781 6.15094e-05 5.80001e-06 0.00331071 0.00020048 5.52027e-05 -0.000127434 9.41901e-05 0.00412669 -6.3092e-05 7.39284e-05 4.69042e-05 0.000310133 -0.00017978 0.000221927 4.47916e-05 -0.000118514 -1.2123e-05 0.000175134 -0.000133785 -4.77137e-05 6.71684e-05 -2.21149e-05 7.16511e-05 -3.54778e-05 1.36727e-05 -7.23099e-05 -7.02549e-06 -7.80152e-05 -0.000167962 7.03063e-05 
1779.05 0 -3.82069e-05 -0.000454978 6.59006e-05 1.20113e-05 0.00316096 0.000215617 5.94421e-05 -0.000123684 8.1146e-05 0.00419868 -5.94727e-05 7.37134e-05 4.60564e-05 0.000313146 -0.000178843 0.000217265 4.38986e-05 -0.000108995 5.76036e-06 0.00016958 -0.000134131 -4.70148e-05 5.99529e-05 -2.55728e-05 7.33702e-05 -3.45607e-05 1.56431e-05 -6.49751e-05 -6.75053e-06 -8.13991e-05 -0.0001673 7.18315e-05 
1779.4 0 -3.46074e-05 -0.000491457 7.06066e-05 1.5957e-05 0.00300778 0.000223013 6.15142e-05 -0.000120343 6.0901e-05 0.00426196 -5.58556e-05 7.18187e-05 4.74089e-05 0.000317481 -0.000179859 0.000213409 4.68389e-05 -0.000106635 2.95038e-05 0.000165026 -0.000134395 -4.90166e-05 5.29513e-05 -2.91569e-05 7.547e-05 -3.42885e-05 1.85281e-05 -5.54262e-05 -7.7264e-06 -8.65768e-05 -0.000166648 7.56202e-05 
1779.75 0 -3.02269e-05 -0.000525296 7.51025e-05 1.85115e-05 0.00285367 0.000225945 6.21979e-05 -0.000119319 3.62949e-05 0.00431726 -5.24626e-05 6.90877e-05 5.19594e-05 0.000324535 -0.000183252 0.000208476 5.10843e-05 -0.00010858 5.10321e-05 0.000161712 -0.000134995 -5.24277e-05 4.58513e-05 -3.14037e-05 7.75888e-05 -3.56179e-05 2.15728e-05 -4.2851e-05 -9.6613e-06 -9.32708e-05 -0.00016596 8.05708e-05 
1780.1 0 -2.71673e-05 -0.000557595 7.85261e-05 2.06403e-05 0.00269956 0.000226756 6.24543e-05 -0.000123028 9.3289e-06 0.00436557 -4.89109e-05 6.68169e-05 5.96245e-05 0.000333284 -0.000189663 0.000200018 5.45399e-05 -0.000112759 6.55788e-05 0.000157476 -0.000133468 -5.61413e-05 3.79348e-05 -3.25864e-05 7.88436e-05 -3.75148e-05 2.43038e-05 -2.91341e-05 -1.21226e-05 -0.000101392 -0.000162941 8.49481e-05 
1780.45 0 -2.58831e-05 -0.000587748 8.12293e-05 2.21048e-05 0.00254601 0.000228189 6.24629e-05 -0.00013226 -1.72391e-05 0.0044085 -4.44297e-05 6.40423e-05 6.91832e-05 0.000341461 -0.000198372 0.000184888 5.48659e-05 -0.000117649 7.26442e-05 0.000152401 -0.000130547 -5.8727e-05 2.92304e-05 -3.33255e-05 7.88677e-05 -3.82388e-05 2.59126e-05 -1.73322e-05 -1.37779e-05 -0.000109931 -0.000157587 8.76805e-05 
1780.8 0 -2.50925e-05 -0.000616049 8.3738e-05 2.18343e-05 0.00239463 0.000233501 6.47204e-05 -0.000146558 -4.19122e-05 0.00444976 -3.9216e-05 5.80224e-05 7.74159e-05 0.000347704 -0.000207037 0.000162795 5.14527e-05 -0.000121516 7.29479e-05 0.000148438 -0.000128372 -6.04067e-05 2.01576e-05 -3.27807e-05 7.79111e-05 -3.86471e-05 2.67723e-05 -6.95862e-06 -1.33019e-05 -0.000117874 -0.000151359 8.81279e-05 
1781.15 0 -2.4489e-05 -0.000645616 8.54964e-05 2.08636e-05 0.00224586 0.000242987 7.06959e-05 -0.000163274 -6.55512e-05 0.00449164 -3.4262e-05 4.66146e-05 8.17604e-05 0.000353133 -0.00021432 0.00013672 4.69653e-05 -0.000123894 6.82577e-05 0.000144916 -0.000126362 -6.27445e-05 1.11345e-05 -2.96015e-05 7.54868e-05 -4.0048e-05 2.67423e-05 3.2757e-06 -1.11397e-05 -0.000123525 -0.00014314 8.66387e-05 
1781.5 0 -2.26318e-05 -0.000679183 8.67951e-05 2.15532e-05 0.00209866 0.000255094 7.74978e-05 -0.000178851 -9.11804e-05 0.00453481 -3.01241e-05 3.06206e-05 8.3631e-05 0.000358162 -0.000219244 0.000109123 4.22389e-05 -0.000124086 6.0125e-05 0.000140577 -0.000123978 -6.56547e-05 2.77554e-06 -2.43651e-05 7.12662e-05 -4.26355e-05 2.46005e-05 1.31421e-05 -8.10057e-06 -0.00012618 -0.000131884 8.41564e-05 
1781.85 0 -1.79302e-05 -0.00071626 8.84342e-05 2.40974e-05 0.00194902 0.000267322 8.28977e-05 -0.000192909 -0.000121231 0.00457885 -2.64614e-05 1.23506e-05 8.49123e-05 0.000362743 -0.000221938 7.99006e-05 3.66253e-05 -0.00012125 5.08319e-05 0.000136373 -0.000122943 -6.71028e-05 -3.71917e-06 -1.79271e-05 6.6553e-05 -4.54533e-05 2.07795e-05 2.25039e-05 -4.82393e-06 -0.000128013 -0.000118867 8.17332e-05 
1782.2 0 -1.06367e-05 -0.000754529 8.9369e-05 2.73344e-05 0.0017938 0.000275414 8.58345e-05 -0.000207686 -0.000153665 0.00462254 -2.42582e-05 -7.38638e-06 8.64797e-05 0.000366858 -0.000224249 5.02288e-05 2.95524e-05 -0.000115692 4.09366e-05 0.000132315 -0.000123192 -6.61135e-05 -7.18159e-06 -1.31134e-05 6.22494e-05 -4.83455e-05 1.72536e-05 2.97124e-05 -2.28311e-06 -0.000130099 -0.000105995 7.94252e-05 
1782.55 0 -2.31457e-06 -0.00079003 8.80955e-05 3.00378e-05 0.00163341 0.000276369 8.63965e-05 -0.000223178 -0.000183943 0.00466533 -2.49316e-05 -2.62829e-05 8.97196e-05 0.000368867 -0.000226688 2.38657e-05 2.13005e-05 -0.000108318 2.99521e-05 0.000126469 -0.000123257 -6.38895e-05 -7.91698e-06 -1.15122e-05 5.73923e-05 -5.21724e-05 1.48443e-05 3.39392e-05 -1.05954e-06 -0.000130697 -9.28827e-05 7.53542e-05 
1782.9 0 5.56586e-06 -0.000821 8.43936e-05 3.2258e-05 0.0014668 0.000269572 8.60639e-05 -0.000237462 -0.000208672 0.00470484 -2.58128e-05 -4.13734e-05 9.52988e-05 0.000368585 -0.000229138 3.72934e-06 1.26038e-05 -9.91531e-05 2.17032e-05 0.000118802 -0.000121434 -6.11128e-05 -7.73158e-06 -1.05716e-05 5.25713e-05 -5.74117e-05 1.28682e-05 3.55816e-05 -3.22947e-07 -0.000128412 -7.83867e-05 6.82192e-05 
1783.25 0 1.26917e-05 -0.000849109 7.90243e-05 3.35257e-05 0.00129281 0.000259506 8.39037e-05 -0.000249682 -0.000226786 0.00473698 -2.46594e-05 -5.31954e-05 0.000100786 0.00036762 -0.000231546 -9.77102e-06 3.2731e-06 -8.7807e-05 1.84942e-05 0.000110103 -0.00011763 -5.69906e-05 -7.11637e-06 -9.097e-06 4.85261e-05 -6.51611e-05 1.04109e-05 3.45226e-05 1.07705e-06 -0.000124516 -6.22672e-05 5.95804e-05 
1783.6 0 1.7671e-05 -0.000876376 7.2836e-05 3.2841e-05 0.00111428 0.000253304 7.95327e-05 -0.000258143 -0.000240271 0.00476026 -2.20495e-05 -6.57817e-05 0.000104471 0.000367619 -0.000231715 -1.83449e-05 -7.91701e-06 -7.73808e-05 1.91282e-05 0.00010059 -0.000113997 -5.06839e-05 -6.17817e-06 -8.58486e-06 4.42413e-05 -7.49447e-05 8.79276e-06 3.1735e-05 3.48545e-06 -0.000119947 -4.54403e-05 4.96954e-05 
1783.95 0 2.02156e-05 -0.000904009 6.79064e-05 3.14547e-05 0.000937038 0.00025141 7.39874e-05 -0.000259911 -0.000251948 0.00477794 -1.88194e-05 -8.29859e-05 0.000106393 0.000366168 -0.000227936 -2.22218e-05 -2.32467e-05 -7.2464e-05 2.09109e-05 9.17111e-05 -0.000113136 -4.3211e-05 -6.48431e-06 -9.44703e-06 4.01235e-05 -8.49592e-05 9.9608e-06 2.88138e-05 7.2907e-06 -0.000115381 -2.97686e-05 3.7827e-05 
1784.3 0 2.39496e-05 -0.000929909 6.43583e-05 2.97348e-05 0.000762304 0.000253311 6.66032e-05 -0.000253136 -0.000262769 0.00479385 -1.53417e-05 -0.00010348 0.000106655 0.000359269 -0.00022039 -2.1116e-05 -4.29062e-05 -7.38283e-05 2.17098e-05 8.55493e-05 -0.00011535 -3.65401e-05 -9.45444e-06 -1.03774e-05 3.79411e-05 -9.37253e-05 1.34254e-05 2.7399e-05 1.0547e-05 -0.000111871 -1.67589e-05 2.57892e-05 
1784.65 0 2.93857e-05 -0.000952071 6.06886e-05 2.7235e-05 0.000587082 0.000260632 5.56743e-05 -0.000239268 -0.000273188 0.00480549 -1.16253e-05 -0.000123642 0.000107575 0.000348966 -0.000210621 -1.75869e-05 -6.54078e-05 -7.99773e-05 2.03319e-05 8.23337e-05 -0.000118333 -3.02645e-05 -1.53413e-05 -1.0909e-05 3.81357e-05 -9.91464e-05 1.66126e-05 2.80267e-05 1.01112e-05 -0.000108786 -6.5325e-06 1.58935e-05 
1785 0 3.54909e-05 -0.0009715 5.682e-05 2.60803e-05 0.000411464 0.000271759 3.91526e-05 -0.000221265 -0.000284496 0.00480762 -6.16735e-06 -0.000143989 0.000111152 0.000339491 -0.000202069 -1.46772e-05 -9.04296e-05 -8.7734e-05 1.58342e-05 8.15e-05 -0.000120789 -2.29749e-05 -2.34183e-05 -1.15693e-05 3.91789e-05 -0.000100196 1.84565e-05 2.95847e-05 6.2972e-06 -0.000104694 1.06791e-06 9.49682e-06 
1785.35 0 4.31827e-05 -0.000990688 5.20724e-05 2.75618e-05 0.000237062 0.000282966 1.68927e-05 -0.000200039 -0.000298227 0.00479745 4.93924e-07 -0.000165389 0.000118469 0.000330354 -0.000197114 -1.25734e-05 -0.000116225 -9.38644e-05 1.01351e-05 8.33514e-05 -0.000123324 -1.51886e-05 -3.26182e-05 -1.32025e-05 4.02233e-05 -9.89265e-05 2.01766e-05 2.9705e-05 3.05239e-07 -9.97857e-05 6.25102e-06 6.45954e-06 
1785.7 0 5.2981e-05 -0.00100928 4.57317e-05 2.98565e-05 6.55389e-05 0.00028982 -7.5968e-06 -0.000177628 -0.000313836 0.00477394 6.90446e-06 -0.000185367 0.000128249 0.000321713 -0.000195454 -1.03692e-05 -0.000138127 -9.78957e-05 5.3028e-06 8.63363e-05 -0.000125982 -8.86358e-06 -4.20901e-05 -1.73376e-05 4.06702e-05 -9.77208e-05 2.35877e-05 2.85634e-05 -6.72519e-06 -9.48704e-05 9.54402e-06 5.93942e-06 
1786.05 0 6.34659e-05 -0.00102546 3.88908e-05 3.24835e-05 -0.000100124 0.00028942 -3.17962e-05 -0.00015721 -0.000329295 0.00473869 1.41721e-05 -0.000200986 0.000136069 0.000314422 -0.000196528 -9.2465e-06 -0.000153717 -0.000101137 3.55377e-07 8.63474e-05 -0.000128548 -5.48579e-06 -5.08307e-05 -2.35446e-05 4.01154e-05 -9.66729e-05 2.81851e-05 2.95822e-05 -1.31846e-05 -9.09594e-05 1.20864e-05 6.93674e-06 
1786.4 0 7.28369e-05 -0.00103993 3.28705e-05 3.54571e-05 -0.000257843 0.000282508 -5.61093e-05 -0.00013979 -0.000342287 0.00469648 2.07944e-05 -0.000211987 0.000141122 0.000306571 -0.000198635 -8.72648e-06 -0.000163558 -0.000103823 -6.05749e-06 8.22895e-05 -0.000131552 -3.72187e-06 -5.78783e-05 -2.9125e-05 3.74756e-05 -9.49998e-05 3.20467e-05 3.32876e-05 -1.8797e-05 -8.82857e-05 1.40628e-05 7.15246e-06 
1786.75 0 7.98063e-05 -0.00105507 2.83282e-05 3.9518e-05 -0.000409544 0.000271524 -8.10138e-05 -0.000127002 -0.00035309 0.00465225 2.6375e-05 -0.000219598 0.000148097 0.000296275 -0.000198294 -3.61348e-06 -0.000168936 -0.000102979 -1.4959e-05 7.88272e-05 -0.000135391 -1.11778e-06 -6.32539e-05 -3.35135e-05 3.20697e-05 -9.35172e-05 3.49334e-05 3.73204e-05 -2.4406e-05 -8.5766e-05 1.64877e-05 4.41833e-06 
1787.1 0 8.51653e-05 -0.00107053 2.58862e-05 4.5404e-05 -0.000557534 0.000257357 -0.000104433 -0.000120675 -0.000363595 0.00460882 3.27154e-05 -0.00022394 0.000158656 0.000282294 -0.00019325 6.50156e-06 -0.000168575 -9.52814e-05 -2.64245e-05 8.02916e-05 -0.000139148 1.57369e-06 -6.81961e-05 -3.8116e-05 2.59654e-05 -9.17893e-05 3.83592e-05 4.11804e-05 -3.07572e-05 -8.31214e-05 2.0351e-05 1.014e-06 
1787.45 0 9.04785e-05 -0.00108398 2.44914e-05 5.14844e-05 -0.000703683 0.000241101 -0.000124724 -0.000121666 -0.000374191 0.00456601 4.05296e-05 -0.00022461 0.000169214 0.0002663 -0.00018357 1.71841e-05 -0.000162722 -8.28325e-05 -3.87829e-05 8.54063e-05 -0.000141595 3.57007e-06 -7.32231e-05 -4.22991e-05 2.02058e-05 -8.80181e-05 4.29036e-05 4.5259e-05 -3.75721e-05 -8.16526e-05 2.26595e-05 1.26997e-07 
1787.8 0 9.52782e-05 -0.0010968 2.21965e-05 5.59487e-05 -0.000849533 0.00022418 -0.000143484 -0.00013088 -0.000382727 0.00452031 4.95158e-05 -0.000221029 0.000178955 0.000251001 -0.000172901 2.52161e-05 -0.000156673 -7.04182e-05 -4.99621e-05 9.10803e-05 -0.000142477 4.95588e-06 -7.77594e-05 -4.38105e-05 1.40161e-05 -8.2774e-05 4.79323e-05 4.91856e-05 -4.34815e-05 -8.17588e-05 2.15745e-05 1.25671e-06 
1788.15 0 9.9611e-05 -0.00111144 1.93594e-05 5.94071e-05 -0.000993514 0.000206359 -0.000162531 -0.000145974 -0.000387317 0.00446744 5.74234e-05 -0.000212636 0.000189645 0.000236198 -0.000163302 2.94244e-05 -0.000155311 -5.99216e-05 -6.12379e-05 9.45243e-05 -0.000141628 6.2397e-06 -8.14602e-05 -4.3388e-05 6.96664e-06 -7.77595e-05 5.30393e-05 5.26078e-05 -4.80515e-05 -8.07157e-05 2.00896e-05 2.49983e-06 
1788.5 0 0.000104721 -0.0011265 1.67137e-05 6.31531e-05 -0.00113365 0.000186804 -0.000180162 -0.000163299 -0.000387527 0.0044066 6.23735e-05 -0.000200966 0.000200371 0.000220283 -0.000152716 3.25854e-05 -0.000158499 -5.16814e-05 -7.57776e-05 9.3852e-05 -0.000139294 9.0913e-06 -8.43593e-05 -4.32025e-05 -5.22971e-07 -7.23347e-05 5.82991e-05 5.61453e-05 -5.34337e-05 -7.6854e-05 2.05887e-05 3.14262e-06 
1788.85 0 0.000109771 -0.00114075 1.32087e-05 6.67907e-05 -0.00127045 0.000165371 -0.000195256 -0.000179809 -0.000383826 0.00434087 6.64828e-05 -0.000187196 0.000209323 0.000202645 -0.000141273 3.88461e-05 -0.000162062 -4.55697e-05 -9.37735e-05 9.10003e-05 -0.000135379 1.19765e-05 -8.59115e-05 -4.33534e-05 -7.47412e-06 -6.55505e-05 6.48183e-05 5.98566e-05 -6.14507e-05 -7.16486e-05 2.21648e-05 3.95634e-06 
1789.2 0 0.000112527 -0.00115351 8.19898e-06 6.84497e-05 -0.00140521 0.000142897 -0.000208558 -0.000193126 -0.000378142 0.00427349 7.18544e-05 -0.000168764 0.000215461 0.000185054 -0.000132755 4.79105e-05 -0.00016306 -4.0048e-05 -0.000113594 8.93325e-05 -0.000131522 1.26938e-05 -8.636e-05 -4.18065e-05 -1.38469e-05 -5.79644e-05 7.35135e-05 6.11576e-05 -7.08934e-05 -6.61929e-05 2.33649e-05 6.24077e-06 
1789.55 0 0.000112487 -0.00116348 3.18851e-06 6.80628e-05 -0.00153922 0.000119869 -0.000217721 -0.00020438 -0.000371915 0.00420306 7.78811e-05 -0.000143311 0.000217542 0.000167734 -0.00012963 5.52131e-05 -0.00016205 -3.14938e-05 -0.000133115 8.94358e-05 -0.000129834 1.16299e-05 -8.73551e-05 -3.80221e-05 -1.99095e-05 -5.02138e-05 8.25679e-05 5.86884e-05 -7.9109e-05 -6.15016e-05 2.37349e-05 9.7285e-06 
1789.9 0 0.000110606 -0.00117064 -6.52561e-07 6.69516e-05 -0.00167231 9.79847e-05 -0.00022119 -0.000215721 -0.000365279 0.00412537 8.31551e-05 -0.000111572 0.000215441 0.000148997 -0.000132151 5.71518e-05 -0.000160115 -1.94535e-05 -0.000151247 9.00065e-05 -0.000130351 8.78904e-06 -8.9684e-05 -3.36807e-05 -2.43036e-05 -4.28067e-05 8.97019e-05 5.44274e-05 -8.59694e-05 -5.78718e-05 2.29304e-05 1.22855e-05 
1790.25 0 0.000106947 -0.00117411 -3.33266e-06 6.60243e-05 -0.00180267 7.91435e-05 -0.000222108 -0.000224681 -0.000358379 0.0040398 8.68471e-05 -7.57788e-05 0.000211836 0.000127848 -0.000138135 5.38931e-05 -0.000159176 -7.9086e-06 -0.000167934 9.0856e-05 -0.00013146 4.92089e-06 -9.31862e-05 -2.98351e-05 -2.70734e-05 -3.55722e-05 9.44189e-05 5.10621e-05 -9.2178e-05 -5.42265e-05 2.0777e-05 1.31708e-05 
1790.6 0 0.000102011 -0.00117154 -5.0026e-06 6.48592e-05 -0.00192988 6.12866e-05 -0.000224402 -0.000230214 -0.000352197 0.00394897 8.988e-05 -3.94231e-05 0.000208483 0.000104559 -0.000144116 4.78062e-05 -0.000159606 3.42262e-06 -0.000182434 9.28905e-05 -0.000132302 1.70715e-06 -9.76999e-05 -2.47782e-05 -2.85662e-05 -2.85769e-05 9.60823e-05 4.88534e-05 -9.72884e-05 -5.05537e-05 1.83722e-05 1.26451e-05 
1790.95 0 9.66656e-05 -0.00116354 -5.22599e-06 6.18998e-05 -0.00205328 4.15588e-05 -0.000227083 -0.000234698 -0.000347318 0.00385297 9.17355e-05 -3.65254e-06 0.000202348 7.9448e-05 -0.000146858 3.99208e-05 -0.000159519 1.84138e-05 -0.000194089 9.61218e-05 -0.000132806 -1.37661e-06 -0.000102041 -1.73432e-05 -2.94198e-05 -2.22962e-05 9.29192e-05 4.64149e-05 -0.000100747 -4.7941e-05 1.74569e-05 1.09998e-05 
1791.3 0 9.10316e-05 -0.00115241 -4.12081e-06 5.77509e-05 -0.00216934 1.99698e-05 -0.000227012 -0.000238409 -0.000343442 0.00375109 9.24815e-05 2.86694e-05 0.000189656 5.2339e-05 -0.00014406 2.96318e-05 -0.000157366 3.61032e-05 -0.000201735 0.000100184 -0.000132446 -4.21561e-06 -0.000106126 -8.7268e-06 -3.12263e-05 -1.57002e-05 8.46193e-05 4.33279e-05 -0.000102927 -4.62891e-05 1.8131e-05 8.58583e-06 
1791.65 0 8.49819e-05 -0.00113965 -2.04313e-06 5.47261e-05 -0.00227665 -2.61789e-06 -0.00022379 -0.000240471 -0.000339808 0.0036475 9.40103e-05 5.30656e-05 0.000171202 2.38942e-05 -0.000136336 1.62745e-05 -0.00015367 5.23572e-05 -0.000205103 0.000104129 -0.000131245 -5.76043e-06 -0.000110397 5.54167e-07 -3.332e-05 -9.51066e-06 7.34512e-05 3.91889e-05 -0.000103125 -4.44497e-05 1.94997e-05 6.17063e-06 
1792 0 7.63278e-05 -0.0011272 7.71395e-07 5.31874e-05 -0.0023808 -2.68762e-05 -0.000216387 -0.000241473 -0.000335132 0.00354614 9.72316e-05 7.1075e-05 0.000149561 -3.8182e-06 -0.000127506 4.84313e-07 -0.000149787 6.63842e-05 -0.000205594 0.0001063 -0.000130765 -5.80483e-06 -0.000114023 1.20121e-05 -3.44282e-05 -4.15515e-06 6.15844e-05 3.41297e-05 -0.000100617 -4.22357e-05 2.05968e-05 5.05593e-06 
1792.35 0 6.33251e-05 -0.00111668 3.83589e-06 5.23752e-05 -0.00248578 -5.36414e-05 -0.000202827 -0.000243053 -0.000327439 0.00344518 0.000101584 8.62338e-05 0.000126069 -2.9521e-05 -0.00011983 -1.53533e-05 -0.000145203 7.93483e-05 -0.000203292 0.000105626 -0.000132224 -5.59894e-06 -0.000116434 2.50355e-05 -3.50156e-05 1.01922e-06 4.95723e-05 2.99507e-05 -9.60255e-05 -4.05067e-05 2.13931e-05 4.47725e-06 
1792.7 0 4.93179e-05 -0.00110703 6.01612e-06 5.10999e-05 -0.00258965 -8.11977e-05 -0.00018508 -0.000244205 -0.000316027 0.00334492 0.000105887 0.00010171 0.000101195 -5.32881e-05 -0.000112239 -2.93543e-05 -0.000138007 9.24032e-05 -0.000197956 0.000103714 -0.000135812 -6.69264e-06 -0.000118119 3.6942e-05 -3.4714e-05 5.78061e-06 3.789e-05 2.79087e-05 -8.99768e-05 -4.01776e-05 2.17605e-05 3.20493e-06 
1793.05 0 3.86933e-05 -0.00109768 7.11879e-06 4.85616e-05 -0.00269319 -0.000106183 -0.000166088 -0.000243909 -0.000302824 0.00324912 0.000109239 0.000119867 7.54805e-05 -7.48648e-05 -0.000103817 -4.02613e-05 -0.000129677 0.000107113 -0.000190674 0.00010275 -0.000140961 -8.20815e-06 -0.000118783 4.67986e-05 -3.39968e-05 9.37069e-06 2.83696e-05 2.79796e-05 -8.26976e-05 -4.04786e-05 2.12458e-05 3.30382e-06 
1793.4 0 3.09409e-05 -0.00108946 8.35598e-06 4.60788e-05 -0.00279934 -0.000126845 -0.000146336 -0.000240206 -0.000291522 0.0031574 0.000112733 0.000140518 4.73835e-05 -9.687e-05 -9.49898e-05 -4.77897e-05 -0.000125608 0.000124503 -0.000180864 0.00010243 -0.000145066 -9.52316e-06 -0.000118309 5.39222e-05 -3.45023e-05 1.25147e-05 2.18693e-05 2.86597e-05 -7.47249e-05 -3.9502e-05 2.10342e-05 5.18305e-06 
1793.75 0 2.45368e-05 -0.0010818 9.65084e-06 4.32002e-05 -0.00290778 -0.000144498 -0.000127163 -0.000228945 -0.000282154 0.00306339 0.000115413 0.000161555 1.46155e-05 -0.000122001 -8.73288e-05 -5.42104e-05 -0.000126573 0.000142717 -0.000168414 0.000102166 -0.000146197 -9.87446e-06 -0.000117618 5.75663e-05 -3.56244e-05 1.56672e-05 1.74198e-05 2.88881e-05 -6.61846e-05 -3.65154e-05 1.9966e-05 7.24246e-06 
1794.1 0 2.0103e-05 -0.00107238 1.14397e-05 3.99493e-05 -0.00301584 -0.000159233 -0.000109229 -0.000209155 -0.00027207 0.00296122 0.000115167 0.000181869 -2.09511e-05 -0.00014898 -8.04063e-05 -5.92178e-05 -0.000128758 0.000158365 -0.00015321 0.000103947 -0.000144473 -7.73126e-06 -0.000116752 5.88685e-05 -3.75263e-05 1.64623e-05 1.42343e-05 2.94073e-05 -5.66597e-05 -2.99715e-05 1.70122e-05 8.48063e-06 
1794.45 0 1.72203e-05 -0.00105965 1.57258e-05 3.84247e-05 -0.00312177 -0.00017069 -9.10773e-05 -0.00018262 -0.000260721 0.00284923 0.000112962 0.000200372 -5.51898e-05 -0.000177313 -7.32363e-05 -6.04695e-05 -0.000130326 0.000169942 -0.000135047 0.000110331 -0.000140361 -2.7111e-06 -0.000116004 5.96013e-05 -3.98114e-05 1.40048e-05 1.24202e-05 2.93586e-05 -4.6305e-05 -1.94638e-05 1.53439e-05 7.54144e-06 
1794.8 0 1.49849e-05 -0.0010446 2.27935e-05 3.88643e-05 -0.00322424 -0.000180433 -7.28984e-05 -0.000150171 -0.000246301 0.00272816 0.000110426 0.000215144 -8.63398e-05 -0.0002067 -6.61068e-05 -5.81653e-05 -0.000129936 0.000178654 -0.000114236 0.000122021 -0.000134673 3.54906e-06 -0.000116483 5.96948e-05 -4.14146e-05 1.02099e-05 1.17393e-05 2.80476e-05 -3.65997e-05 -7.37274e-06 1.72854e-05 4.67616e-06 
1795.15 0 1.42658e-05 -0.0010276 3.04848e-05 4.03116e-05 -0.00332071 -0.000189053 -5.7521e-05 -0.000114972 -0.000227185 0.00259895 0.00010984 0.00022435 -0.000114675 -0.000235272 -5.7688e-05 -5.26781e-05 -0.000125676 0.000183193 -9.05348e-05 0.000138354 -0.000128868 8.93708e-06 -0.000117846 5.89501e-05 -4.33377e-05 7.60528e-06 1.11416e-05 2.61012e-05 -2.9208e-05 4.51885e-06 2.04587e-05 1.68786e-06 
1795.5 0 1.62376e-05 -0.0010081 3.80034e-05 4.1916e-05 -0.00340795 -0.000196246 -4.69716e-05 -8.28211e-05 -0.000207671 0.00246334 0.000113472 0.000227104 -0.000139959 -0.000261708 -4.6562e-05 -4.30847e-05 -0.000117368 0.000181678 -6.64788e-05 0.000156688 -0.000123415 1.27177e-05 -0.000118448 5.86785e-05 -4.57205e-05 6.56152e-06 1.03667e-05 2.50345e-05 -2.37152e-05 1.48253e-05 2.04007e-05 -9.07553e-08 
1795.85 0 1.99234e-05 -0.000986727 4.59867e-05 4.2079e-05 -0.00348614 -0.000203803 -4.14798e-05 -5.76435e-05 -0.000192805 0.00232376 0.000120796 0.000225589 -0.000161741 -0.000285391 -3.40486e-05 -3.00618e-05 -0.000107944 0.000175979 -4.49076e-05 0.000172642 -0.000117983 1.5056e-05 -0.000118012 5.96336e-05 -4.72701e-05 5.66453e-06 9.02497e-06 2.58806e-05 -1.9765e-05 2.22562e-05 1.62414e-05 -2.53075e-07 
1796.2 0 2.30378e-05 -0.000964857 5.43179e-05 4.01381e-05 -0.00355808 -0.000214556 -3.93712e-05 -3.77941e-05 -0.000180854 0.00218126 0.000129698 0.000222381 -0.000180608 -0.000306517 -2.28462e-05 -1.75686e-05 -0.000101496 0.000166973 -2.55837e-05 0.000184575 -0.000113063 1.59279e-05 -0.000117607 6.13754e-05 -4.80112e-05 3.3894e-06 6.90974e-06 2.90387e-05 -1.72973e-05 2.70285e-05 1.07465e-05 1.26109e-06 
1796.55 0 2.49881e-05 -0.000943088 6.18583e-05 3.7018e-05 -0.00362628 -0.000226262 -3.9287e-05 -2.04188e-05 -0.000167429 0.0020368 0.000137593 0.000217043 -0.000196005 -0.000325674 -1.40648e-05 -7.91756e-06 -9.98364e-05 0.000154788 -7.04365e-06 0.000194453 -0.000108676 1.54878e-05 -0.00011754 6.40701e-05 -4.83689e-05 -1.31201e-06 4.59312e-06 3.50018e-05 -1.54672e-05 3.04148e-05 7.10693e-06 3.91724e-06 
1796.9 0 2.58475e-05 -0.000921946 6.78854e-05 3.44936e-05 -0.00368891 -0.000233647 -4.19634e-05 -6.78758e-06 -0.000153689 0.00189215 0.000144095 0.000210092 -0.000206311 -0.000343507 -7.50766e-06 -1.49181e-06 -0.000100627 0.000140432 1.07136e-05 0.000202646 -0.000104697 1.40743e-05 -0.000117294 6.64808e-05 -4.79398e-05 -9.2641e-06 1.77856e-06 4.3111e-05 -1.42658e-05 3.26671e-05 5.87145e-06 6.67623e-06 
1797.25 0 2.42534e-05 -0.000900251 7.28516e-05 3.22159e-05 -0.00374234 -0.000237303 -4.78483e-05 1.63752e-06 -0.000143453 0.00174934 0.00014933 0.000201971 -0.000212394 -0.000358201 -3.72204e-06 7.80867e-07 -9.85204e-05 0.000123604 2.59324e-05 0.000207259 -9.85868e-05 1.05975e-05 -0.000116299 6.69058e-05 -4.54241e-05 -2.01723e-05 -1.72478e-06 5.09551e-05 -1.36197e-05 3.41092e-05 6.00226e-06 9.34111e-06 
1797.6 0 1.99408e-05 -0.000875792 7.70838e-05 2.94803e-05 -0.00378711 -0.00024124 -5.58115e-05 4.73736e-06 -0.000135482 0.00160711 0.000151756 0.000191829 -0.000214913 -0.000367475 -2.0206e-06 6.99705e-07 -9.15274e-05 0.00010371 3.78386e-05 0.000208996 -8.84784e-05 3.8841e-06 -0.000115134 6.6624e-05 -4.13866e-05 -3.3152e-05 -6.62227e-06 5.71966e-05 -1.31436e-05 3.56994e-05 8.53831e-06 1.17769e-05 
1797.95 0 1.52528e-05 -0.000848169 8.0934e-05 2.61647e-05 -0.00382513 -0.000245062 -6.37213e-05 1.24485e-06 -0.000125751 0.00146305 0.000150608 0.000180386 -0.000213361 -0.000373813 -1.01558e-06 1.39925e-06 -7.97251e-05 8.17384e-05 4.75321e-05 0.000209691 -7.46426e-05 -4.80622e-06 -0.000114624 6.78215e-05 -3.90901e-05 -4.60256e-05 -1.36479e-05 6.19201e-05 -1.25647e-05 3.69649e-05 1.44134e-05 1.4738e-05 
1798.3 0 1.12172e-05 -0.00081891 8.29812e-05 2.1108e-05 -0.0038546 -0.000246613 -6.96632e-05 -9.09999e-06 -0.000114225 0.00131771 0.000146246 0.00016769 -0.000207518 -0.000379112 1.69106e-06 3.99771e-06 -6.16922e-05 5.8675e-05 5.5503e-05 0.000208277 -5.84533e-05 -1.31576e-05 -0.000113917 6.86437e-05 -3.9489e-05 -5.68002e-05 -2.18593e-05 6.30544e-05 -1.18338e-05 3.75987e-05 2.13365e-05 1.80589e-05 
1798.65 0 7.62844e-06 -0.000787378 8.15717e-05 1.33915e-05 -0.00387148 -0.000246652 -7.0839e-05 -2.45869e-05 -0.000104889 0.00117344 0.000138189 0.000154267 -0.000197532 -0.000381972 5.44271e-06 8.00512e-06 -3.78084e-05 3.35025e-05 6.23634e-05 0.000204175 -4.25022e-05 -1.90246e-05 -0.00011167 6.6864e-05 -3.96432e-05 -6.55692e-05 -2.96636e-05 5.8514e-05 -1.08996e-05 3.8182e-05 2.67815e-05 1.95391e-05 
1799 0 5.61718e-06 -0.000752158 7.73789e-05 4.53917e-06 -0.00387582 -0.000247266 -6.6845e-05 -4.32161e-05 -9.95923e-05 0.0010299 0.000126874 0.00014285 -0.000184319 -0.000380815 7.94889e-06 1.19479e-05 -1.21845e-05 5.39655e-06 6.98877e-05 0.000198101 -2.89215e-05 -2.26203e-05 -0.000107509 6.51223e-05 -3.74302e-05 -7.24156e-05 -3.65853e-05 5.07478e-05 -1.05941e-05 3.86027e-05 3.05646e-05 1.97306e-05 
1799.35 0 5.23368e-06 -0.000715986 7.16073e-05 -2.79535e-06 -0.0038704 -0.000249669 -6.00237e-05 -6.25107e-05 -9.70802e-05 0.00088525 0.000115211 0.000135346 -0.000167227 -0.000377908 1.02512e-05 1.19878e-05 1.20272e-05 -2.4112e-05 7.8507e-05 0.000189808 -1.82494e-05 -2.57887e-05 -0.00010113 6.57264e-05 -3.29735e-05 -7.67874e-05 -4.30107e-05 4.29161e-05 -1.20083e-05 3.78733e-05 3.39269e-05 1.99772e-05 
1799.7 0 5.00816e-06 -0.00068193 6.56691e-05 -9.40001e-06 -0.00385575 -0.000253907 -5.08473e-05 -7.95932e-05 -9.45258e-05 0.000741366 0.000107115 0.00013003 -0.00014626 -0.000376502 1.53349e-05 7.07804e-06 3.55368e-05 -5.1691e-05 8.50015e-05 0.000180432 -1.06584e-05 -2.99285e-05 -9.22289e-05 6.6897e-05 -2.82012e-05 -8.00013e-05 -4.97307e-05 3.52859e-05 -1.42914e-05 3.52378e-05 3.77595e-05 1.98085e-05 
1800.05 0 3.7773e-06 -0.000649618 6.04275e-05 -1.81366e-05 -0.00383139 -0.000258171 -3.86494e-05 -9.28056e-05 -8.71345e-05 0.000601188 0.000105407 0.000125357 -0.000123749 -0.000375061 2.31985e-05 6.21637e-07 5.93168e-05 -7.46554e-05 8.75979e-05 0.000172986 -5.87664e-06 -3.32375e-05 -8.02988e-05 6.7928e-05 -2.47346e-05 -8.37012e-05 -5.72012e-05 2.82194e-05 -1.73082e-05 3.12417e-05 4.29047e-05 1.91775e-05 
1800.4 0 7.79339e-07 -0.000617926 5.62305e-05 -2.8432e-05 -0.00379878 -0.000260539 -2.4272e-05 -0.000104516 -7.19792e-05 0.000464381 0.000109512 0.000121633 -0.000101198 -0.000372049 3.11208e-05 -4.40016e-06 8.22696e-05 -9.30312e-05 8.79842e-05 0.000169581 -3.29051e-06 -3.36897e-05 -6.60592e-05 6.88395e-05 -2.33346e-05 -8.72656e-05 -6.48787e-05 2.28201e-05 -2.23686e-05 2.75051e-05 4.86231e-05 1.89145e-05 
1800.75 0 -4.01609e-06 -0.000587813 5.31985e-05 -3.79397e-05 -0.00375938 -0.000260319 -1.03343e-05 -0.000116016 -5.03534e-05 0.000330407 0.000116189 0.000119037 -7.81073e-05 -0.000369025 3.6175e-05 -8.22728e-06 0.00010381 -0.000108023 8.81092e-05 0.000168894 -2.28197e-06 -3.21438e-05 -5.18585e-05 6.76931e-05 -2.33571e-05 -8.94741e-05 -7.19521e-05 1.91278e-05 -2.95425e-05 2.46337e-05 5.45549e-05 1.86002e-05 
1801.1 0 -1.03171e-05 -0.000559501 5.19443e-05 -4.57057e-05 -0.00371305 -0.000257628 -1.57464e-06 -0.000125875 -2.55242e-05 0.000200525 0.000121775 0.000115427 -5.29269e-05 -0.000366325 3.59851e-05 -1.36333e-05 0.000124297 -0.000120612 8.62752e-05 0.000167238 -2.39475e-06 -3.02184e-05 -4.00895e-05 6.34635e-05 -2.41218e-05 -9.05782e-05 -7.82689e-05 1.5936e-05 -3.65055e-05 2.166e-05 6.13838e-05 1.82655e-05 
1801.45 0 -1.68093e-05 -0.000531073 5.25258e-05 -5.16077e-05 -0.00366304 -0.000253839 -1.30757e-07 -0.000133041 1.22624e-07 7.42928e-05 0.000125071 0.000108147 -2.66551e-05 -0.000361595 3.01655e-05 -1.85787e-05 0.000141809 -0.00013033 7.91094e-05 0.000162394 -2.6977e-06 -2.84052e-05 -3.08324e-05 5.85521e-05 -2.53372e-05 -9.19121e-05 -8.37219e-05 1.33236e-05 -4.20891e-05 1.83026e-05 6.88494e-05 1.85829e-05 
1801.8 0 -2.28632e-05 -0.000501259 5.3473e-05 -5.49041e-05 -0.00361195 -0.000249504 -4.5081e-06 -0.000136992 2.58718e-05 -5.1946e-05 0.000125917 9.67728e-05 -1.87421e-06 -0.000354625 2.10423e-05 -1.91724e-05 0.000153899 -0.000137195 6.75748e-05 0.000155796 -6.20751e-07 -2.70603e-05 -2.24893e-05 5.59141e-05 -2.6791e-05 -9.23978e-05 -8.76416e-05 1.21023e-05 -4.8087e-05 1.45957e-05 7.71913e-05 1.9561e-05 
1802.15 0 -2.82704e-05 -0.000470292 5.27503e-05 -5.64753e-05 -0.0035589 -0.000243692 -1.12699e-05 -0.000139335 5.18436e-05 -0.000180306 0.000122949 8.12278e-05 2.18652e-05 -0.000345801 9.80044e-06 -1.48278e-05 0.00016085 -0.000141997 5.55527e-05 0.00014967 5.7677e-06 -2.54161e-05 -1.32075e-05 5.58807e-05 -2.88815e-05 -9.0769e-05 -9.02244e-05 1.03486e-05 -5.51138e-05 1.04051e-05 8.60942e-05 1.99879e-05 
1802.5 0 -3.23899e-05 -0.000440068 5.05843e-05 -5.69677e-05 -0.00350246 -0.000235237 -1.78128e-05 -0.000142606 7.57144e-05 -0.000307408 0.000112927 6.26398e-05 4.70493e-05 -0.000334023 -2.04272e-06 -6.72144e-06 0.000162773 -0.000144783 4.66009e-05 0.000143655 1.54303e-05 -2.2899e-05 -1.39655e-06 5.6901e-05 -3.08412e-05 -8.77747e-05 -9.15647e-05 7.0481e-06 -6.15737e-05 6.45423e-06 9.44274e-05 1.96319e-05 
1802.85 0 -3.73504e-05 -0.000410438 4.84509e-05 -5.6583e-05 -0.00344596 -0.000222455 -2.61769e-05 -0.000144747 9.66679e-05 -0.000429928 9.56598e-05 4.29495e-05 7.28555e-05 -0.000320394 -1.03112e-05 3.80266e-06 0.000160617 -0.000146142 4.14443e-05 0.000136823 2.51962e-05 -2.00699e-05 1.20118e-05 5.81756e-05 -3.16027e-05 -8.52333e-05 -9.16868e-05 4.3425e-06 -6.7006e-05 3.32182e-06 0.000100232 1.94308e-05 
1803.2 0 -4.46483e-05 -0.000379092 4.63682e-05 -5.57618e-05 -0.00339567 -0.000203181 -3.8479e-05 -0.000144351 0.000114696 -0.000550422 7.72205e-05 2.35676e-05 9.78465e-05 -0.000307683 -1.36448e-05 1.57204e-05 0.000156205 -0.000146704 3.87474e-05 0.000130663 3.28991e-05 -1.62142e-05 2.4123e-05 5.955e-05 -3.15845e-05 -8.40241e-05 -9.1155e-05 4.24656e-06 -7.08239e-05 2.71602e-06 0.000102521 1.86649e-05 
1803.55 0 -5.22902e-05 -0.000345721 4.47106e-05 -5.48521e-05 -0.00335202 -0.000178842 -5.35941e-05 -0.000142693 0.000127918 -0.00067234 6.30049e-05 6.36907e-06 0.000121976 -0.000298569 -1.66779e-05 2.65618e-05 0.000150303 -0.000145908 3.79348e-05 0.000126582 3.84279e-05 -9.84358e-06 3.1931e-05 6.10016e-05 -3.09004e-05 -8.3558e-05 -8.98697e-05 5.78629e-06 -7.26852e-05 5.41313e-06 0.000102001 1.65021e-05 
1803.9 0 -5.6989e-05 -0.00031123 4.35272e-05 -5.47554e-05 -0.00330814 -0.000153323 -6.83126e-05 -0.000139292 0.000135 -0.000795018 5.1989e-05 -7.67584e-06 0.000143818 -0.000293657 -2.18458e-05 3.39597e-05 0.000144511 -0.000144317 3.76187e-05 0.000124246 4.25459e-05 -3.61296e-07 3.43416e-05 6.19976e-05 -2.91638e-05 -8.36859e-05 -8.7303e-05 6.68577e-06 -7.42357e-05 9.23114e-06 9.89681e-05 1.38682e-05 
1804.25 0 -5.76174e-05 -0.000274908 4.18656e-05 -5.55979e-05 -0.00325904 -0.000128178 -8.01427e-05 -0.000132851 0.000135092 -0.000916442 4.05861e-05 -1.956e-05 0.000161934 -0.000292453 -2.63399e-05 3.74209e-05 0.000140069 -0.000141332 3.72094e-05 0.000123486 4.5473e-05 1.10322e-05 3.22811e-05 6.14217e-05 -2.63473e-05 -8.38448e-05 -8.26144e-05 6.11486e-06 -7.5717e-05 1.30006e-05 9.56159e-05 1.08958e-05 
1804.6 0 -5.52568e-05 -0.00023744 4.00722e-05 -5.63241e-05 -0.00320339 -0.00010524 -8.83634e-05 -0.000122483 0.00012972 -0.00103737 2.66762e-05 -3.16562e-05 0.000174052 -0.000294512 -2.88406e-05 3.67374e-05 0.000135418 -0.000134286 3.83259e-05 0.00012415 4.61032e-05 2.17486e-05 2.71957e-05 5.77768e-05 -2.27868e-05 -8.3142e-05 -7.57912e-05 5.68069e-06 -7.50277e-05 1.78357e-05 9.52676e-05 6.92717e-06 
1804.95 0 -5.17027e-05 -0.000200462 3.89827e-05 -5.58035e-05 -0.00314037 -8.6963e-05 -9.34387e-05 -0.00010777 0.000122481 -0.00115722 9.46876e-06 -4.5319e-05 0.000175482 -0.000298512 -2.7762e-05 3.46521e-05 0.000130799 -0.000122283 4.22506e-05 0.000126429 4.50501e-05 2.9766e-05 2.13517e-05 5.2723e-05 -1.88918e-05 -8.16422e-05 -6.7611e-05 7.04033e-06 -7.08069e-05 2.37029e-05 9.70899e-05 2.26804e-06 
1805.3 0 -4.79696e-05 -0.000164951 3.63099e-05 -5.3642e-05 -0.00307175 -7.41319e-05 -9.54515e-05 -9.09238e-05 0.000116191 -0.00127512 -9.53004e-06 -5.88294e-05 0.000165441 -0.000302346 -1.91635e-05 3.45694e-05 0.000128677 -0.000107859 4.77031e-05 0.000128908 4.45078e-05 3.5431e-05 1.62355e-05 4.98421e-05 -1.4596e-05 -7.85869e-05 -5.83093e-05 9.83336e-06 -6.41936e-05 2.98134e-05 9.86296e-05 -3.27797e-06 
1805.65 0 -4.46243e-05 -0.000130402 3.16826e-05 -5.04431e-05 -0.00299946 -6.80796e-05 -9.42495e-05 -7.55851e-05 0.000111189 -0.0013915 -2.71371e-05 -6.92642e-05 0.000147455 -0.000304303 -2.80983e-06 3.50035e-05 0.000129849 -9.32124e-05 5.28158e-05 0.000129219 4.38082e-05 3.96472e-05 1.26416e-05 4.89659e-05 -8.2079e-06 -7.22111e-05 -4.94125e-05 1.30553e-05 -5.59042e-05 3.55853e-05 9.87076e-05 -8.4535e-06 
1806 0 -4.25662e-05 -9.65558e-05 2.72416e-05 -4.75314e-05 -0.00292396 -7.05421e-05 -9.06453e-05 -6.33584e-05 0.000107144 -0.001505 -4.11953e-05 -7.46462e-05 0.00012305 -0.00030334 1.78993e-05 3.25118e-05 0.000134181 -8.03089e-05 5.72663e-05 0.000128095 4.09976e-05 4.36207e-05 1.02685e-05 4.79044e-05 -2.34045e-07 -6.40337e-05 -4.15778e-05 1.67875e-05 -4.72428e-05 4.11329e-05 9.68418e-05 -1.09986e-05 
1806.35 0 -4.21051e-05 -6.40526e-05 2.26459e-05 -4.4421e-05 -0.00284719 -7.73089e-05 -8.48294e-05 -5.29564e-05 0.000105204 -0.00161257 -5.06659e-05 -7.51583e-05 9.64127e-05 -0.000299839 3.94537e-05 2.67633e-05 0.000141379 -7.24148e-05 5.94548e-05 0.000127706 3.62863e-05 4.88365e-05 8.73983e-06 4.69431e-05 6.42557e-06 -5.73126e-05 -3.34156e-05 2.11655e-05 -3.96476e-05 4.67871e-05 9.42972e-05 -1.21033e-05 
1806.7 0 -4.32192e-05 -3.34842e-05 1.64139e-05 -4.04845e-05 -0.00277103 -8.06103e-05 -7.71955e-05 -4.29405e-05 0.000104296 -0.00171311 -5.61398e-05 -7.33732e-05 7.54695e-05 -0.000292669 6.0641e-05 2.01249e-05 0.000150815 -7.08508e-05 5.66401e-05 0.000128902 3.21227e-05 5.57594e-05 6.95635e-06 4.71969e-05 9.77135e-06 -5.3119e-05 -2.45871e-05 2.56085e-05 -3.27178e-05 5.208e-05 9.30148e-05 -1.45617e-05 
1807.05 0 -4.59485e-05 -5.00533e-06 9.4096e-06 -3.56253e-05 -0.00269397 -7.90552e-05 -6.91356e-05 -3.32229e-05 0.000101084 -0.00180709 -5.90564e-05 -7.29009e-05 6.36416e-05 -0.000279069 8.14412e-05 1.67348e-05 0.000160732 -7.32643e-05 4.77689e-05 0.000130359 2.93097e-05 6.22375e-05 2.94116e-06 4.8686e-05 1.02104e-05 -5.15535e-05 -1.58508e-05 2.80469e-05 -2.62496e-05 5.62755e-05 9.33757e-05 -1.88889e-05 
1807.4 0 -4.93609e-05 2.22787e-05 3.84532e-06 -2.88325e-05 -0.00261345 -7.67699e-05 -5.86466e-05 -2.53443e-05 9.38153e-05 -0.00189422 -6.1558e-05 -7.50508e-05 5.70288e-05 -0.000259729 0.00010111 1.87086e-05 0.00017059 -7.66513e-05 3.5144e-05 0.00012886 2.69478e-05 6.61435e-05 -3.1639e-06 4.9589e-05 1.03312e-05 -5.22285e-05 -7.50287e-06 2.6727e-05 -2.14232e-05 5.91564e-05 9.45288e-05 -2.38326e-05 
1807.75 0 -5.23698e-05 4.94631e-05 -6.75308e-08 -1.92152e-05 -0.00253064 -7.41328e-05 -4.42177e-05 -2.14582e-05 8.45628e-05 -0.0019742 -6.54639e-05 -7.96556e-05 5.17163e-05 -0.00023853 0.000118259 2.40428e-05 0.000181084 -8.08865e-05 2.47561e-05 0.000121106 2.52925e-05 6.76135e-05 -1.01619e-05 4.8978e-05 1.16846e-05 -5.42313e-05 2.99965e-08 2.17078e-05 -1.86416e-05 6.14168e-05 9.51532e-05 -2.8382e-05 
1808.1 0 -5.54703e-05 7.59412e-05 -3.97362e-06 -7.89474e-06 -0.00244797 -6.83685e-05 -2.86657e-05 -2.12631e-05 7.59009e-05 -0.00205028 -7.18199e-05 -8.68907e-05 4.92571e-05 -0.000218909 0.000130297 3.26482e-05 0.000192433 -8.60929e-05 2.10627e-05 0.000108638 2.41517e-05 6.84945e-05 -1.58389e-05 4.68465e-05 1.3478e-05 -5.62656e-05 6.33733e-06 1.40089e-05 -1.70287e-05 6.30557e-05 9.4412e-05 -3.19773e-05 
1808.45 0 -5.95769e-05 0.000101683 -7.99056e-06 3.59293e-06 -0.00236657 -5.89656e-05 -1.48633e-05 -2.32957e-05 6.9603e-05 -0.00212504 -8.14106e-05 -9.6554e-05 5.00317e-05 -0.000200417 0.000138221 4.43487e-05 0.00020432 -8.99254e-05 2.15221e-05 9.44471e-05 2.25978e-05 6.95608e-05 -1.80745e-05 4.35476e-05 1.35655e-05 -5.68356e-05 1.13069e-05 5.84424e-06 -1.61391e-05 6.26912e-05 9.31472e-05 -3.40812e-05 
1808.8 0 -6.54942e-05 0.000127435 -1.03074e-05 1.54646e-05 -0.00228706 -4.49754e-05 -2.64337e-06 -2.60257e-05 6.65321e-05 -0.00219858 -9.26396e-05 -0.000106414 5.0375e-05 -0.000180959 0.000146177 5.73596e-05 0.000215439 -9.14325e-05 2.21729e-05 7.9227e-05 2.03317e-05 7.11682e-05 -1.61095e-05 3.97812e-05 1.11532e-05 -5.56748e-05 1.5177e-05 -1.04661e-06 -1.65757e-05 5.93131e-05 9.2055e-05 -3.52344e-05 
1809.15 0 -7.25653e-05 0.000153835 -1.04015e-05 2.8152e-05 -0.00220847 -2.48428e-05 8.5495e-06 -3.02728e-05 6.58692e-05 -0.00227077 -0.000103231 -0.000114418 4.89255e-05 -0.000160945 0.000155813 7.15875e-05 0.000224751 -9.24779e-05 2.34351e-05 6.37675e-05 1.76638e-05 7.27395e-05 -1.14136e-05 3.5067e-05 6.97312e-06 -5.30292e-05 1.82781e-05 -6.78745e-06 -1.80988e-05 5.36791e-05 9.06819e-05 -3.60401e-05 
1809.5 0 -7.84107e-05 0.000181774 -1.06237e-05 4.01137e-05 -0.00213054 1.58513e-06 1.6525e-05 -3.82067e-05 6.77334e-05 -0.00234169 -0.000110094 -0.000118869 4.84485e-05 -0.000140636 0.000165922 8.60445e-05 0.000232893 -9.40993e-05 2.60783e-05 4.81108e-05 1.50388e-05 7.38081e-05 -5.00583e-06 2.94244e-05 2.81428e-06 -4.97455e-05 1.90701e-05 -1.09808e-05 -2.03026e-05 4.60988e-05 8.83522e-05 -3.60794e-05 
1809.85 0 -8.09452e-05 0.000210528 -1.16787e-05 5.07519e-05 -0.00205253 3.11336e-05 1.92738e-05 -4.84104e-05 7.12624e-05 -0.00241043 -0.000112321 -0.000118872 4.96998e-05 -0.000118296 0.000176138 9.71586e-05 0.00024057 -9.46947e-05 3.07538e-05 3.00699e-05 1.35486e-05 7.43598e-05 2.99719e-06 2.44844e-05 4.00553e-07 -4.70796e-05 1.77939e-05 -1.20934e-05 -2.3409e-05 3.63194e-05 8.44858e-05 -3.29751e-05 
1810.2 0 -7.98631e-05 0.000239399 -1.22276e-05 6.03049e-05 -0.00197074 6.09999e-05 1.59153e-05 -5.55469e-05 7.45416e-05 -0.00247547 -0.000113284 -0.000117735 5.08328e-05 -9.53564e-05 0.000186641 0.000103177 0.000246848 -9.27562e-05 3.88069e-05 9.53899e-06 1.32071e-05 7.33431e-05 1.09764e-05 2.19159e-05 -1.0397e-06 -4.64381e-05 1.68947e-05 -1.05579e-05 -2.74192e-05 2.68695e-05 7.86827e-05 -2.58559e-05 
1810.55 0 -7.71239e-05 0.000268556 -1.14187e-05 6.79102e-05 -0.00188338 9.09356e-05 8.86068e-06 -5.88742e-05 7.65243e-05 -0.00253375 -0.000113773 -0.000117868 5.06155e-05 -7.43372e-05 0.00019544 0.000105834 0.000251906 -8.69294e-05 4.94151e-05 -1.00703e-05 1.25519e-05 7.1335e-05 1.76842e-05 2.07235e-05 -3.63019e-06 -4.8753e-05 1.78907e-05 -8.39118e-06 -3.1035e-05 2.04462e-05 7.26203e-05 -1.62682e-05 
1810.9 0 -7.24455e-05 0.000296835 -8.8118e-06 7.32084e-05 -0.00179267 0.000122453 1.72243e-06 -6.15145e-05 7.72227e-05 -0.00258513 -0.000112005 -0.000119174 4.81389e-05 -5.44786e-05 0.000200236 0.000106498 0.00025746 -7.69051e-05 6.07166e-05 -2.74565e-05 1.10335e-05 6.91999e-05 2.33553e-05 2.11859e-05 -7.33401e-06 -5.28525e-05 2.06877e-05 -6.57105e-06 -3.3026e-05 1.70085e-05 6.92034e-05 -7.11262e-06 
1811.25 0 -6.55014e-05 0.000323882 -3.801e-06 7.73505e-05 -0.00169845 0.000157612 -4.00014e-06 -6.33869e-05 7.54227e-05 -0.00263388 -0.000110509 -0.000121815 4.44685e-05 -3.42447e-05 0.000199622 0.000104948 0.000263861 -6.45109e-05 7.24363e-05 -4.40994e-05 8.54398e-06 6.71309e-05 2.80893e-05 2.26852e-05 -9.54027e-06 -5.66687e-05 2.50311e-05 -4.12768e-06 -3.33345e-05 1.47236e-05 6.97939e-05 -3.03426e-07 
1811.6 0 -5.79111e-05 0.000350703 2.72335e-06 8.08263e-05 -0.00160132 0.000194576 -9.1768e-06 -6.15749e-05 7.11368e-05 -0.0026793 -0.000114328 -0.00012666 4.33181e-05 -1.37268e-05 0.000192707 0.000102636 0.000269503 -5.07003e-05 8.53814e-05 -6.05351e-05 5.05271e-06 6.49283e-05 3.22342e-05 2.36344e-05 -9.49151e-06 -5.86898e-05 3.0961e-05 -3.09528e-07 -3.33689e-05 1.16456e-05 7.33329e-05 5.36635e-06 
1811.95 0 -5.05081e-05 0.000375517 9.51693e-06 8.26072e-05 -0.0015029 0.000229101 -1.65927e-05 -5.50357e-05 6.53839e-05 -0.00271811 -0.000124565 -0.000132651 4.73712e-05 6.05461e-06 0.000180701 0.000103457 0.00027239 -3.60556e-05 9.87396e-05 -7.55674e-05 5.0071e-09 6.26645e-05 3.66276e-05 2.32814e-05 -8.6876e-06 -5.9096e-05 3.80493e-05 5.10849e-06 -3.40779e-05 7.19811e-06 7.67251e-05 1.09514e-05 
1812.3 0 -4.29124e-05 0.00039706 1.51918e-05 8.22273e-05 -0.00140285 0.00025773 -2.73009e-05 -4.49194e-05 5.9824e-05 -0.00274893 -0.000138034 -0.000136491 5.53631e-05 2.52397e-05 0.000167942 0.000108713 0.000272395 -2.17905e-05 0.000110149 -8.9102e-05 -5.7851e-06 6.16743e-05 4.08784e-05 2.14604e-05 -7.82829e-06 -5.82089e-05 4.55222e-05 1.14885e-05 -3.53857e-05 2.49294e-06 7.79696e-05 1.52599e-05 
1812.65 0 -3.39327e-05 0.000415957 1.83302e-05 8.09484e-05 -0.00130123 0.000280694 -3.81638e-05 -3.31686e-05 5.48341e-05 -0.00277308 -0.000151316 -0.000137565 6.66311e-05 4.5635e-05 0.000156265 0.000113019 0.000268917 -9.59373e-06 0.000117088 -0.00010043 -1.10905e-05 6.23812e-05 4.70447e-05 1.91726e-05 -5.87978e-06 -5.60084e-05 5.23868e-05 1.68739e-05 -3.7849e-05 -1.12376e-06 7.73281e-05 1.70742e-05 
1813 0 -2.355e-05 0.00043359 1.93054e-05 7.89748e-05 -0.00119751 0.000299595 -4.67375e-05 -2.03536e-05 4.73454e-05 -0.002793 -0.000164923 -0.000136773 8.3172e-05 6.70429e-05 0.000144665 0.000110365 0.000259158 7.14334e-08 0.000121381 -0.000108712 -1.58239e-05 6.2076e-05 5.56938e-05 1.61124e-05 -1.86663e-06 -5.36821e-05 5.88051e-05 2.02329e-05 -4.13817e-05 -3.97993e-06 7.6059e-05 1.856e-05 
1813.35 0 -1.17675e-05 0.000451431 1.87663e-05 7.62414e-05 -0.00109336 0.000313468 -5.51565e-05 -6.31845e-06 3.77895e-05 -0.00280963 -0.000179681 -0.000134295 0.00010579 8.54944e-05 0.000132694 0.00010143 0.000243775 8.35581e-06 0.00012637 -0.000116408 -1.93212e-05 5.88676e-05 6.38289e-05 1.21851e-05 4.3542e-06 -5.24622e-05 6.437e-05 2.27373e-05 -4.69158e-05 -6.69494e-06 7.54652e-05 2.22132e-05 
1813.7 0 1.15035e-06 0.000469151 1.70832e-05 7.3261e-05 -0.000990428 0.000322231 -6.56244e-05 7.69048e-06 2.61433e-05 -0.00282547 -0.000195093 -0.000130314 0.000132555 9.71337e-05 0.00012065 9.12952e-05 0.000227814 1.46707e-05 0.000131491 -0.000126313 -2.04174e-05 5.3079e-05 7.04168e-05 8.37036e-06 1.17496e-05 -5.21912e-05 6.80132e-05 2.57042e-05 -5.53787e-05 -8.14895e-06 7.59778e-05 2.82433e-05 
1814.05 0 1.27295e-05 0.000486145 1.52154e-05 7.04113e-05 -0.000887179 0.000325653 -7.8049e-05 1.9789e-05 1.13911e-05 -0.00284176 -0.000209733 -0.000125025 0.000160535 0.000102671 0.000108162 8.30474e-05 0.000213659 1.86053e-05 0.000133271 -0.000137578 -2.00022e-05 4.53193e-05 7.45177e-05 4.09202e-06 1.84444e-05 -5.19138e-05 6.91729e-05 2.93212e-05 -6.51477e-05 -7.78532e-06 7.64767e-05 3.42295e-05 
1814.4 0 2.12006e-05 0.000503568 1.34436e-05 6.81195e-05 -0.000783414 0.000323739 -9.10088e-05 2.75837e-05 -2.51705e-06 -0.0028574 -0.000220463 -0.000118628 0.000186139 0.000104493 9.35988e-05 7.74337e-05 0.000200495 2.27926e-05 0.000129789 -0.000148781 -1.91621e-05 3.67856e-05 7.56804e-05 -7.76042e-08 2.5288e-05 -5.05173e-05 6.73047e-05 3.39668e-05 -7.49518e-05 -7.23501e-06 7.51892e-05 3.84126e-05 
1814.75 0 2.66269e-05 0.000522614 1.15362e-05 6.67541e-05 -0.000678464 0.000319689 -0.000103075 2.9314e-05 -1.22265e-05 -0.00287239 -0.00022503 -0.000111895 0.000209396 0.000101068 7.70849e-05 7.41771e-05 0.000188684 2.80811e-05 0.000121882 -0.000159515 -1.77469e-05 2.88238e-05 7.51304e-05 -2.13529e-06 3.3879e-05 -4.79389e-05 6.35762e-05 3.8925e-05 -8.46427e-05 -6.69141e-06 7.15282e-05 4.21129e-05 
1815.1 0 3.00242e-05 0.000541858 1.06768e-05 6.5161e-05 -0.000569673 0.00031509 -0.000112576 2.75602e-05 -1.76325e-05 -0.00288514 -0.000223281 -0.000104701 0.000233781 9.00196e-05 5.86112e-05 7.14461e-05 0.000179824 3.36071e-05 0.000110444 -0.000170896 -1.60724e-05 2.10715e-05 7.43025e-05 -1.46103e-06 4.48028e-05 -4.4957e-05 6.04877e-05 4.3646e-05 -9.34569e-05 -4.64431e-06 6.62358e-05 4.67704e-05 
1815.45 0 3.32724e-05 0.000558915 1.10469e-05 6.25086e-05 -0.000455888 0.000309538 -0.000118737 2.70479e-05 -1.98101e-05 -0.00289328 -0.000216347 -9.68517e-05 0.000259929 7.43758e-05 3.65372e-05 6.80253e-05 0.00017399 3.99743e-05 9.68162e-05 -0.000183379 -1.45518e-05 1.26194e-05 7.33726e-05 6.96194e-07 5.68768e-05 -4.11382e-05 5.88039e-05 4.74149e-05 -0.000101217 -2.2231e-06 6.05524e-05 5.28777e-05 
1815.8 0 3.59987e-05 0.000574253 1.1035e-05 5.83603e-05 -0.000339155 0.00030149 -0.000121609 3.06004e-05 -1.87021e-05 -0.00289566 -0.000205105 -8.84257e-05 0.000287146 5.73836e-05 1.00307e-05 6.58836e-05 0.000169435 4.8759e-05 8.25973e-05 -0.00019428 -1.3973e-05 3.6993e-06 7.1065e-05 1.96464e-06 6.70775e-05 -3.55181e-05 5.84864e-05 4.84456e-05 -0.000108871 -1.67151e-06 5.6038e-05 5.97654e-05 
1816.15 0 3.79055e-05 0.000589978 9.53996e-06 5.29813e-05 -0.000223226 0.00028831 -0.000119934 3.89999e-05 -1.34604e-05 -0.00289217 -0.000191627 -7.99841e-05 0.000312015 3.96876e-05 -2.12936e-05 6.70953e-05 0.000165007 6.15904e-05 7.02718e-05 -0.00020011 -1.33461e-05 -4.777e-06 6.68029e-05 9.12537e-07 7.46107e-05 -2.87363e-05 5.97598e-05 4.72853e-05 -0.000116359 -2.53239e-06 5.13666e-05 6.52921e-05 
1816.5 0 4.03941e-05 0.000607364 6.04502e-06 4.81305e-05 -0.000110272 0.000270276 -0.000114203 4.9888e-05 -6.64415e-06 -0.00288563 -0.000179137 -7.15729e-05 0.000329881 2.17235e-05 -5.55245e-05 7.09224e-05 0.000160054 7.8373e-05 6.18574e-05 -0.000198985 -1.17547e-05 -1.21312e-05 6.08801e-05 -1.02705e-06 8.04856e-05 -2.30219e-05 6.23129e-05 4.46991e-05 -0.000123339 -3.65916e-06 4.43575e-05 6.92248e-05 
1816.85 0 4.39875e-05 0.000626655 5.85339e-07 4.48706e-05 -4.80968e-08 0.000248935 -0.000104812 6.08882e-05 -3.57907e-06 -0.00288046 -0.000169018 -6.19643e-05 0.000340941 4.22947e-06 -8.87293e-05 7.33256e-05 0.000154485 9.76073e-05 5.73915e-05 -0.000191412 -9.12495e-06 -1.88742e-05 5.46025e-05 -1.63033e-06 8.55531e-05 -1.83287e-05 6.42712e-05 4.09712e-05 -0.000128846 -5.23779e-06 3.64538e-05 7.22225e-05 
1817.2 0 4.64455e-05 0.000647011 -4.46072e-06 4.26206e-05 0.000110871 0.000224114 -9.11156e-05 7.18064e-05 -7.59437e-06 -0.00287809 -0.000160156 -5.08954e-05 0.000347184 -1.19763e-05 -0.000118142 6.98466e-05 0.000147999 0.000118887 5.73455e-05 -0.000180674 -5.27468e-06 -2.4196e-05 4.86313e-05 -3.77484e-08 8.94106e-05 -1.2842e-05 6.38195e-05 3.71476e-05 -0.000131836 -8.00902e-06 2.89728e-05 7.37002e-05 
1817.55 0 4.65988e-05 0.000666852 -7.5815e-06 4.03758e-05 0.000225825 0.000197178 -7.3021e-05 8.18267e-05 -1.6343e-05 -0.00287538 -0.000149776 -3.79375e-05 0.00034713 -2.5128e-05 -0.000142668 6.24249e-05 0.000138219 0.00014126 6.12871e-05 -0.000170752 -9.02232e-07 -2.78524e-05 4.34231e-05 3.59073e-06 9.07114e-05 -7.10797e-06 6.12861e-05 3.3319e-05 -0.000132852 -1.22037e-05 2.09576e-05 7.23196e-05 
1817.9 0 4.42808e-05 0.000683857 -9.42661e-06 3.92343e-05 0.000345489 0.000172141 -5.17099e-05 9.35535e-05 -2.75076e-05 -0.00286705 -0.000139329 -2.25463e-05 0.000340675 -3.69858e-05 -0.000160842 5.62261e-05 0.000124496 0.000161974 6.76344e-05 -0.000163952 2.75741e-06 -3.1883e-05 3.94399e-05 9.07324e-06 8.85527e-05 -2.50427e-06 5.7827e-05 3.03872e-05 -0.000132034 -1.62019e-05 1.30912e-05 6.88233e-05 
1818.25 0 3.96981e-05 0.000696465 -1.00227e-05 3.9558e-05 0.000467979 0.000149528 -2.97522e-05 0.000109208 -3.95433e-05 -0.00284991 -0.000132305 -5.28502e-06 0.000329429 -5.08318e-05 -0.000170063 5.12017e-05 0.000111361 0.000179164 7.53828e-05 -0.000159585 5.64646e-06 -3.78508e-05 3.43638e-05 1.5482e-05 8.23133e-05 1.99074e-06 5.44228e-05 2.92143e-05 -0.000129473 -1.85609e-05 6.7099e-06 6.43683e-05 
1818.6 0 3.42623e-05 0.000705075 -9.3691e-06 4.07082e-05 0.000588919 0.000128661 -8.73336e-06 0.000125989 -5.09827e-05 -0.0028229 -0.000131084 1.1887e-05 0.000316241 -6.50259e-05 -0.00016914 4.43482e-05 0.000102721 0.000192824 8.19317e-05 -0.000156045 6.64762e-06 -4.53139e-05 2.78091e-05 2.23427e-05 7.23915e-05 7.60291e-06 5.08769e-05 2.87184e-05 -0.000126563 -2.02304e-05 9.95502e-07 5.82704e-05 
1818.95 0 3.00192e-05 0.000711434 -7.03208e-06 4.2388e-05 0.000703802 0.000109191 1.00888e-05 0.000137597 -6.42385e-05 -0.00278753 -0.000136874 2.63374e-05 0.000303466 -7.61044e-05 -0.000158459 3.61816e-05 9.73569e-05 0.00020338 8.63766e-05 -0.000151659 5.78803e-06 -5.24821e-05 2.14466e-05 2.92003e-05 6.0497e-05 1.3447e-05 4.70155e-05 2.89959e-05 -0.000123425 -2.37734e-05 -5.27692e-06 5.11546e-05 
1819.3 0 2.86765e-05 0.000717214 -3.58341e-06 4.43484e-05 0.000812351 9.1566e-05 2.37281e-05 0.000139925 -8.0832e-05 -0.00274715 -0.000147785 3.6566e-05 0.000290416 -8.30957e-05 -0.000138535 2.90265e-05 9.16191e-05 0.000211412 9.07958e-05 -0.00014691 5.43541e-06 -5.88165e-05 1.64772e-05 3.43563e-05 4.80465e-05 1.92595e-05 4.32467e-05 3.00872e-05 -0.000119873 -2.94069e-05 -1.22295e-05 4.56286e-05 
1819.65 0 2.99754e-05 0.000722707 -5.92896e-08 4.56797e-05 0.000915988 7.67411e-05 3.02537e-05 0.000135232 -9.93714e-05 -0.00270258 -0.000157368 4.21238e-05 0.000276298 -8.79225e-05 -0.000112184 2.24224e-05 8.35647e-05 0.000218989 9.61851e-05 -0.00014393 6.6947e-06 -6.50238e-05 1.46989e-05 3.69575e-05 3.45518e-05 2.48057e-05 4.00408e-05 3.09244e-05 -0.00011737 -3.55981e-05 -1.99258e-05 4.16247e-05 
1820 0 3.21953e-05 0.000726223 2.27763e-06 4.51719e-05 0.0010145 6.51988e-05 2.96543e-05 0.000126067 -0.000117337 -0.00265201 -0.000163098 4.41964e-05 0.000261633 -9.22475e-05 -8.41023e-05 1.42413e-05 7.46041e-05 0.00022896 0.000100507 -0.000143349 7.16339e-06 -7.04975e-05 1.49105e-05 3.74049e-05 2.0819e-05 2.86458e-05 3.7337e-05 3.21682e-05 -0.000117143 -4.13258e-05 -2.7369e-05 3.78627e-05 
1820.35 0 3.50137e-05 0.000726743 2.54433e-06 4.33524e-05 0.00110639 5.69805e-05 2.3139e-05 0.000112981 -0.000132022 -0.0025959 -0.000168947 4.58388e-05 0.000246267 -9.61929e-05 -5.7248e-05 3.66748e-06 6.74826e-05 0.0002427 0.000103488 -0.000143394 5.98687e-06 -7.43017e-05 1.5049e-05 3.56706e-05 9.12288e-06 3.02467e-05 3.49352e-05 3.55421e-05 -0.000118148 -4.52021e-05 -3.22944e-05 3.44144e-05 
1820.7 0 3.90506e-05 0.000725577 1.40862e-06 4.23207e-05 0.00119159 5.18637e-05 1.04706e-05 9.82297e-05 -0.000142184 -0.00253843 -0.00017622 4.74932e-05 0.000228719 -9.92173e-05 -3.43159e-05 -7.42134e-06 6.24131e-05 0.000259415 0.000105893 -0.000142422 4.65515e-06 -7.7021e-05 1.59028e-05 3.12487e-05 1.51448e-06 3.02784e-05 3.28696e-05 3.96062e-05 -0.000119232 -4.64833e-05 -3.44557e-05 3.12245e-05 
1821.05 0 4.32191e-05 0.000724949 -2.98213e-08 4.27084e-05 0.00127158 4.83296e-05 -8.02194e-06 8.37378e-05 -0.000149038 -0.0024833 -0.000184368 4.5356e-05 0.00020807 -0.000101143 -1.77266e-05 -1.60776e-05 5.78195e-05 0.000275034 0.000106608 -0.000140808 4.05646e-06 -7.90902e-05 1.87816e-05 2.52115e-05 -2.56071e-06 2.76129e-05 2.91835e-05 4.27788e-05 -0.000120266 -4.61313e-05 -3.50781e-05 2.83065e-05 
1821.4 0 4.49249e-05 0.000724767 -1.50026e-06 4.31245e-05 0.00134793 4.53152e-05 -2.83966e-05 7.09128e-05 -0.000152044 -0.00243138 -0.000192137 3.77431e-05 0.00018549 -0.000101735 -5.55587e-06 -2.16447e-05 5.3052e-05 0.000285062 0.00010455 -0.000139619 3.94591e-06 -8.11719e-05 2.23185e-05 1.99429e-05 -5.6684e-06 2.12789e-05 2.19043e-05 4.4812e-05 -0.00011981 -4.45956e-05 -3.33897e-05 2.47629e-05 
1821.75 0 4.26726e-05 0.000722968 -2.80496e-06 4.31125e-05 0.00142193 4.40624e-05 -4.67544e-05 6.0667e-05 -0.000151397 -0.00238195 -0.000198311 2.64347e-05 0.000162481 -0.000102244 3.34481e-06 -2.47539e-05 4.84242e-05 0.000288303 9.84599e-05 -0.000139359 3.77579e-06 -8.34412e-05 2.4821e-05 1.58302e-05 -7.84633e-06 1.42093e-05 1.13888e-05 4.53553e-05 -0.000117374 -4.14247e-05 -2.91295e-05 1.89493e-05 
1822.1 0 3.92751e-05 0.000719185 -3.39058e-06 4.24582e-05 0.00149427 4.55405e-05 -6.17088e-05 5.05381e-05 -0.000149578 -0.00233227 -0.000204085 1.1658e-05 0.000139743 -0.00010514 7.80067e-06 -2.35476e-05 4.5477e-05 0.000287035 8.7724e-05 -0.000139649 2.57985e-06 -8.53773e-05 2.48633e-05 1.24575e-05 -8.91951e-06 9.77841e-06 -1.04358e-06 4.43156e-05 -0.000114024 -3.702e-05 -2.42308e-05 1.2691e-05 
1822.45 0 3.74422e-05 0.000715119 -2.14711e-06 4.10916e-05 0.00156517 5.14911e-05 -7.21632e-05 3.81394e-05 -0.000148164 -0.00228043 -0.000209135 -4.35412e-06 0.000116828 -0.000108345 8.09552e-06 -1.64014e-05 4.63057e-05 0.000284448 7.51809e-05 -0.00014127 1.21147e-06 -8.84524e-05 2.47031e-05 1.01237e-05 -9.0083e-06 7.99013e-06 -1.34804e-05 4.29268e-05 -0.000109481 -3.22699e-05 -1.99481e-05 7.78346e-06 
1822.8 0 3.77689e-05 0.000711413 1.88918e-06 3.95902e-05 0.00163364 6.35979e-05 -7.87981e-05 2.51176e-05 -0.000149169 -0.00222539 -0.000211895 -1.71642e-05 9.4245e-05 -0.000108599 4.33368e-06 -5.86241e-06 5.30336e-05 0.000280475 6.48849e-05 -0.000146043 9.14377e-07 -9.34783e-05 2.58832e-05 7.55465e-06 -7.87504e-06 7.95643e-06 -2.52425e-05 4.24871e-05 -0.000102683 -2.73923e-05 -1.67352e-05 3.43684e-06 
1823.15 0 4.11935e-05 0.000707589 8.41877e-06 3.75854e-05 0.00169863 7.93858e-05 -8.3893e-05 1.44068e-05 -0.000154275 -0.00216707 -0.000210034 -2.60128e-05 7.50024e-05 -0.000103302 -2.06465e-06 4.71988e-06 6.56483e-05 0.000273942 5.77994e-05 -0.000153095 1.91732e-06 -9.79303e-05 2.68841e-05 5.1918e-06 -5.70359e-06 8.31656e-06 -3.65199e-05 4.31047e-05 -9.41073e-05 -2.21673e-05 -1.55925e-05 -1.09376e-06 
1823.5 0 4.83063e-05 0.000702903 1.61082e-05 3.48399e-05 0.00176158 9.16098e-05 -8.94251e-05 6.15484e-06 -0.000163604 -0.00210743 -0.000201753 -3.23551e-05 6.1821e-05 -9.08954e-05 -8.64763e-06 1.51415e-05 7.9171e-05 0.000267674 5.17669e-05 -0.00015931 3.68493e-06 -9.91202e-05 2.65068e-05 4.01913e-06 -2.86628e-06 8.31301e-06 -4.59069e-05 4.40738e-05 -8.54008e-05 -1.75505e-05 -1.68909e-05 -4.89903e-06 
1823.85 0 5.79851e-05 0.000695412 2.34455e-05 3.16893e-05 0.00182344 9.45765e-05 -9.49928e-05 -2.63632e-07 -0.000172603 -0.00204422 -0.000187287 -3.68808e-05 5.35925e-05 -7.37962e-05 -1.35525e-05 2.60732e-05 9.12693e-05 0.000264765 4.49032e-05 -0.000165056 6.0404e-06 -9.76348e-05 2.54328e-05 2.68812e-06 -1.28997e-06 8.98423e-06 -5.13183e-05 4.53685e-05 -7.77435e-05 -1.46117e-05 -1.88444e-05 -7.03891e-06 
1824.2 0 6.79687e-05 0.000683983 2.96521e-05 2.86687e-05 0.00188251 8.84052e-05 -9.83817e-05 -4.31216e-06 -0.000179302 -0.00197453 -0.000165814 -4.04463e-05 4.84213e-05 -5.68233e-05 -1.46294e-05 3.77698e-05 0.000102574 0.000264679 3.73991e-05 -0.000173278 9.3379e-06 -9.4784e-05 2.51029e-05 4.02651e-07 -2.64772e-06 1.1208e-05 -5.23577e-05 4.70805e-05 -7.0944e-05 -1.29783e-05 -1.97594e-05 -7.88847e-06 
1824.55 0 7.49509e-05 0.000668669 3.54704e-05 2.56478e-05 0.00193904 7.51197e-05 -9.80801e-05 -3.01924e-06 -0.00018651 -0.00189975 -0.000138325 -4.49002e-05 4.33616e-05 -4.2065e-05 -1.04686e-05 5.13131e-05 0.000113469 0.000265773 3.12745e-05 -0.000182896 1.27498e-05 -9.07579e-05 2.42584e-05 -2.14036e-06 -6.39508e-06 1.37862e-05 -5.06795e-05 4.80386e-05 -6.46169e-05 -1.28679e-05 -1.91311e-05 -8.83275e-06 
1824.9 0 7.69184e-05 0.000651183 3.97677e-05 2.32558e-05 0.00199266 5.4649e-05 -9.35406e-05 6.03901e-06 -0.000194219 -0.00182243 -0.000109831 -5.01752e-05 3.63606e-05 -2.87919e-05 -2.78161e-06 6.54891e-05 0.000123262 0.000266016 2.80398e-05 -0.000188773 1.54875e-05 -8.44793e-05 2.18208e-05 -4.1728e-06 -1.07512e-05 1.56235e-05 -4.76098e-05 4.73253e-05 -5.82806e-05 -1.45696e-05 -1.7082e-05 -1.0043e-05 
1825.25 0 7.37891e-05 0.000632006 4.2299e-05 2.16091e-05 0.00203864 2.9165e-05 -8.61432e-05 1.79921e-05 -0.000200491 -0.00174298 -8.39495e-05 -5.50657e-05 2.84259e-05 -1.5954e-05 5.7237e-06 7.67405e-05 0.000129049 0.000263874 2.70763e-05 -0.000190155 1.78221e-05 -7.83733e-05 1.9486e-05 -5.08744e-06 -1.44227e-05 1.7653e-05 -4.35743e-05 4.58226e-05 -5.12203e-05 -1.92847e-05 -1.47182e-05 -1.02932e-05 
1825.6 0 6.581e-05 0.000611148 4.38704e-05 2.03351e-05 0.00207641 2.60417e-06 -7.96077e-05 2.78676e-05 -0.000204326 -0.00166229 -5.91433e-05 -5.98351e-05 2.11767e-05 -3.17276e-06 1.28502e-05 8.3295e-05 0.000129171 0.000257206 2.53436e-05 -0.000190624 1.87726e-05 -7.43564e-05 1.77058e-05 -5.68131e-06 -1.84284e-05 2.01022e-05 -4.0127e-05 4.41763e-05 -4.4285e-05 -2.69559e-05 -1.31219e-05 -9.38837e-06 
1825.95 0 5.56677e-05 0.000590647 4.4694e-05 1.90182e-05 0.00210971 -2.11772e-05 -7.647e-05 3.5674e-05 -0.000204391 -0.00158062 -3.15942e-05 -6.51653e-05 1.76185e-05 7.28157e-06 1.83155e-05 8.72586e-05 0.000123933 0.000244875 2.02928e-05 -0.000192 1.72014e-05 -6.96562e-05 1.39168e-05 -7.91816e-06 -2.22964e-05 2.21692e-05 -3.68014e-05 4.3464e-05 -3.92713e-05 -3.50208e-05 -1.12182e-05 -8.77219e-06 
1826.3 0 4.74232e-05 0.000570929 4.50683e-05 1.7022e-05 0.00213865 -3.90946e-05 -7.63011e-05 4.28216e-05 -0.000201338 -0.00149822 -1.93137e-06 -7.07515e-05 1.83585e-05 1.45411e-05 2.2597e-05 8.98838e-05 0.000116328 0.000227752 1.09493e-05 -0.000193015 1.32318e-05 -6.32919e-05 6.74555e-06 -1.22451e-05 -2.42708e-05 2.40322e-05 -3.32777e-05 4.42282e-05 -3.83255e-05 -4.10716e-05 -7.25489e-06 -1.0582e-05 
1826.65 0 4.18824e-05 0.000551972 4.34511e-05 1.50365e-05 0.00216116 -5.2613e-05 -7.72626e-05 4.90192e-05 -0.000198623 -0.00141666 2.57999e-05 -7.54804e-05 2.16621e-05 2.12209e-05 2.68413e-05 9.22883e-05 0.000108422 0.000208607 -4.43248e-06 -0.000192515 8.98361e-06 -5.6032e-05 -2.76897e-06 -1.95502e-05 -2.55533e-05 2.59335e-05 -2.99061e-05 4.52428e-05 -4.15615e-05 -4.56714e-05 -1.59392e-06 -1.47703e-05 
1827 0 3.81284e-05 0.000535824 3.89302e-05 1.3288e-05 0.00217838 -6.70018e-05 -7.853e-05 5.32351e-05 -0.000198905 -0.00133718 5.08192e-05 -7.7267e-05 2.61131e-05 2.90013e-05 3.13761e-05 9.45263e-05 0.000100558 0.00019186 -2.45725e-05 -0.000189864 5.95525e-06 -4.82048e-05 -1.32369e-05 -2.88301e-05 -2.75013e-05 2.86235e-05 -2.57425e-05 4.4616e-05 -4.60839e-05 -5.08118e-05 3.70468e-06 -1.91441e-05 
1827.35 0 3.49704e-05 0.000522531 3.26938e-05 1.14116e-05 0.00219294 -8.49993e-05 -7.73549e-05 5.59392e-05 -0.000202773 -0.00126035 7.353e-05 -7.52353e-05 2.91979e-05 3.7869e-05 3.42815e-05 9.45876e-05 9.29881e-05 0.000177564 -4.63026e-05 -0.000184944 3.82751e-06 -3.96874e-05 -2.31987e-05 -3.63682e-05 -2.94699e-05 3.20288e-05 -1.94555e-05 4.17481e-05 -4.98679e-05 -5.65459e-05 6.7916e-06 -2.18527e-05 
1827.7 0 3.16222e-05 0.000509266 2.58574e-05 1.04939e-05 0.00220558 -0.000107018 -7.19656e-05 5.80008e-05 -0.000208142 -0.00118505 9.21877e-05 -7.18874e-05 3.24773e-05 4.75191e-05 3.53968e-05 9.04078e-05 8.55657e-05 0.000161285 -6.76722e-05 -0.000179191 2.48882e-06 -3.02332e-05 -3.19772e-05 -4.03388e-05 -3.12694e-05 3.47428e-05 -1.1625e-05 3.73795e-05 -5.31463e-05 -6.14259e-05 9.31888e-06 -2.35027e-05 
1828.05 0 2.85772e-05 0.00049483 1.95972e-05 1.14417e-05 0.00221512 -0.000132471 -6.47895e-05 5.86194e-05 -0.000210941 -0.00111087 0.000105536 -7.06356e-05 3.92385e-05 5.79165e-05 3.79852e-05 8.27134e-05 7.82901e-05 0.000142301 -8.77241e-05 -0.000173055 8.31559e-07 -2.08124e-05 -3.85224e-05 -4.22073e-05 -3.31475e-05 3.60387e-05 -4.33219e-06 3.26399e-05 -5.67516e-05 -6.50098e-05 1.25293e-05 -2.52815e-05 
1828.4 0 2.4259e-05 0.000479289 1.42037e-05 1.26518e-05 0.00222099 -0.000159684 -5.85178e-05 5.63163e-05 -0.000209387 -0.00103921 0.000113529 -7.17077e-05 4.88332e-05 6.77619e-05 4.36078e-05 7.61167e-05 7.29974e-05 0.000122227 -0.000106834 -0.000166583 -2.02156e-06 -1.32186e-05 -4.21225e-05 -4.45131e-05 -3.49877e-05 3.56027e-05 9.44225e-07 2.86397e-05 -6.04885e-05 -6.80639e-05 1.60886e-05 -2.73898e-05 
1828.75 0 1.89268e-05 0.000462831 9.5075e-06 1.18559e-05 0.00222582 -0.000187232 -5.53328e-05 5.11812e-05 -0.000204166 -0.000972218 0.000116267 -7.53962e-05 6.00569e-05 7.58561e-05 5.07585e-05 7.20043e-05 7.32502e-05 0.000101628 -0.000126767 -0.000159249 -5.86692e-06 -7.62134e-06 -4.47254e-05 -4.82539e-05 -3.66667e-05 3.36984e-05 4.36459e-06 2.61688e-05 -6.30244e-05 -7.09849e-05 1.96958e-05 -2.86772e-05 
1829.1 0 1.52696e-05 0.000446469 5.88429e-06 1.05394e-05 0.00223001 -0.000213285 -5.73684e-05 4.54645e-05 -0.000197151 -0.00090906 0.000113623 -8.28778e-05 7.35395e-05 8.32167e-05 5.71922e-05 6.91902e-05 7.94243e-05 8.08732e-05 -0.000149602 -0.000149123 -9.54251e-06 -3.23943e-06 -4.6888e-05 -5.22406e-05 -3.6397e-05 3.0463e-05 7.90155e-06 2.43217e-05 -6.39603e-05 -7.31123e-05 2.2879e-05 -2.94785e-05 
1829.45 0 1.2817e-05 0.000429791 4.51933e-06 1.14739e-05 0.00223099 -0.000237437 -6.37526e-05 4.12912e-05 -0.000189919 -0.000849477 0.000103929 -9.392e-05 8.86164e-05 8.96062e-05 5.746e-05 6.63201e-05 8.7866e-05 5.95389e-05 -0.000175635 -0.000134588 -1.25427e-05 -4.77438e-07 -4.72233e-05 -5.43866e-05 -3.35898e-05 2.743e-05 1.19744e-05 2.07772e-05 -6.36365e-05 -7.51132e-05 2.56802e-05 -3.06869e-05 
1829.8 0 9.82515e-06 0.000413523 5.28576e-06 1.4125e-05 0.00223131 -0.000258429 -7.00633e-05 3.82539e-05 -0.000182707 -0.00079303 8.60058e-05 -0.000107805 0.000102216 9.73056e-05 5.00748e-05 6.23007e-05 9.63188e-05 3.82308e-05 -0.000201629 -0.000115849 -1.47263e-05 6.69543e-07 -4.45843e-05 -5.53692e-05 -3.07144e-05 2.63854e-05 1.49483e-05 1.53324e-05 -6.22489e-05 -7.76046e-05 2.7051e-05 -3.29451e-05 
1830.15 0 6.46969e-06 0.000399346 7.85236e-06 1.65567e-05 0.00223533 -0.000273518 -7.48115e-05 3.38695e-05 -0.000174844 -0.000736857 6.15524e-05 -0.000123165 0.00011265 0.000109297 4.06279e-05 5.67462e-05 0.000104715 2.13037e-05 -0.000222598 -9.54304e-05 -1.61967e-05 1.12479e-06 -3.97404e-05 -5.58402e-05 -2.94664e-05 2.72552e-05 1.66743e-05 9.48089e-06 -6.04432e-05 -8.04356e-05 2.58545e-05 -3.77526e-05 
1830.5 0 4.02187e-06 0.000386047 1.2997e-05 1.74421e-05 0.00224277 -0.000282333 -7.9179e-05 2.63583e-05 -0.000164196 -0.000679087 3.52301e-05 -0.000138633 0.000119916 0.000123785 3.40713e-05 5.06946e-05 0.000112869 1.12515e-05 -0.000236619 -7.63248e-05 -1.84914e-05 1.33043e-06 -3.38166e-05 -5.44763e-05 -2.9077e-05 2.79888e-05 1.82377e-05 4.2211e-06 -5.75381e-05 -8.23631e-05 2.31598e-05 -4.37616e-05 
1830.85 0 2.69712e-06 0.000372017 2.06428e-05 1.68595e-05 0.00225141 -0.000286428 -8.32749e-05 1.72671e-05 -0.000147986 -0.000618895 1.10239e-05 -0.000151546 0.000122937 0.000137145 3.0202e-05 4.47852e-05 0.000120948 6.51575e-06 -0.000246029 -6.15635e-05 -2.20863e-05 6.75799e-07 -2.74428e-05 -5.08788e-05 -2.78992e-05 2.79012e-05 2.09218e-05 3.55344e-07 -5.13045e-05 -8.26188e-05 2.10799e-05 -4.71705e-05 
1831.2 0 2.05897e-06 0.000356854 2.85634e-05 1.63419e-05 0.0022598 -0.00028767 -8.46006e-05 1.05774e-05 -0.000126935 -0.000554492 -9.38093e-06 -0.00016127 0.000120239 0.000148089 2.55854e-05 3.82173e-05 0.000128887 4.47754e-06 -0.000253222 -5.24583e-05 -2.5804e-05 -1.01561e-06 -2.12195e-05 -4.65045e-05 -2.60115e-05 2.93006e-05 2.48864e-05 -1.5421e-06 -4.29267e-05 -8.21203e-05 1.96821e-05 -4.74415e-05 
1831.55 0 2.03586e-06 0.000340577 3.43591e-05 1.67343e-05 0.0022669 -0.000287709 -8.27635e-05 7.40551e-06 -0.000104497 -0.000484341 -2.57593e-05 -0.000170442 0.00011248 0.000156537 1.85782e-05 3.07232e-05 0.000133529 2.202e-06 -0.000258969 -4.51649e-05 -2.77016e-05 -2.9964e-06 -1.5096e-05 -4.13652e-05 -2.46926e-05 3.30234e-05 2.92388e-05 -1.69135e-06 -3.53766e-05 -8.29761e-05 1.84766e-05 -4.80634e-05 
1831.9 0 3.38965e-06 0.000323181 3.74819e-05 1.73535e-05 0.00227106 -0.000285015 -7.93834e-05 5.55388e-06 -8.21649e-05 -0.000409609 -3.73709e-05 -0.000181077 0.000103256 0.000162866 1.06641e-05 2.41113e-05 0.000131277 -4.12243e-07 -0.000261536 -3.50791e-05 -2.72533e-05 -3.95225e-06 -8.3823e-06 -3.34788e-05 -2.41467e-05 3.77135e-05 3.36877e-05 -5.75474e-07 -2.91882e-05 -8.53759e-05 1.65184e-05 -5.10557e-05 
1832.25 0 6.23889e-06 0.000304064 3.87108e-05 1.76628e-05 0.00227022 -0.000278762 -7.63374e-05 3.50875e-06 -6.03745e-05 -0.000332925 -4.53507e-05 -0.000193059 9.54333e-05 0.000166003 4.44967e-06 2.05627e-05 0.000121643 -1.91003e-06 -0.000258153 -2.08006e-05 -2.51583e-05 -2.1066e-06 -1.36642e-06 -2.43945e-05 -2.37848e-05 4.21702e-05 3.68103e-05 8.34516e-07 -2.35553e-05 -8.77812e-05 1.32673e-05 -5.43437e-05 
1832.6 0 9.79973e-06 0.000282597 3.90651e-05 1.76237e-05 0.00226325 -0.000271973 -7.64273e-05 -6.07628e-07 -4.06741e-05 -0.000255639 -5.34237e-05 -0.000204335 8.94385e-05 0.000165853 1.41877e-06 1.82455e-05 0.00010802 -1.02706e-06 -0.000250032 -3.0928e-06 -2.25743e-05 3.52722e-06 4.43207e-06 -1.80874e-05 -2.34999e-05 4.63602e-05 3.72792e-05 2.90194e-06 -1.76174e-05 -8.83287e-05 1.00362e-05 -5.66116e-05 
1832.95 0 1.2991e-05 0.000259657 3.92969e-05 1.75379e-05 0.00225231 -0.000266852 -8.05569e-05 -7.63917e-06 -2.50198e-05 -0.000177573 -6.30937e-05 -0.000213484 8.2921e-05 0.000163645 6.84098e-07 1.47182e-05 9.22623e-05 2.07448e-06 -0.000240853 1.66263e-05 -2.04271e-05 9.57391e-06 8.32705e-06 -1.54473e-05 -2.26887e-05 5.03096e-05 3.48541e-05 5.87528e-06 -9.92927e-06 -8.53463e-05 7.65452e-06 -5.79512e-05 
1833.3 0 1.42794e-05 0.000239039 3.9004e-05 1.77748e-05 0.00223909 -0.000262794 -8.64667e-05 -1.36001e-05 -1.16083e-05 -0.000100956 -7.30602e-05 -0.000221704 7.40667e-05 0.000160175 1.9014e-06 1.002e-05 7.38901e-05 5.92124e-06 -0.00023185 3.66447e-05 -1.83368e-05 1.32537e-05 1.151e-05 -1.41542e-05 -2.07364e-05 5.44967e-05 2.99634e-05 8.85479e-06 -2.13349e-07 -8.04721e-05 6.35645e-06 -5.8007e-05 
1833.65 0 1.39992e-05 0.000223432 3.80355e-05 1.78764e-05 0.00222631 -0.000256104 -9.28758e-05 -1.52711e-05 3.01201e-06 -3.05008e-05 -8.208e-05 -0.000229443 6.33045e-05 0.000153769 3.23947e-06 4.25282e-06 5.50135e-05 1.1285e-05 -0.000221459 5.40031e-05 -1.53488e-05 1.53773e-05 1.52293e-05 -1.18886e-05 -1.78255e-05 5.85716e-05 2.29346e-05 1.09069e-05 1.04832e-05 -7.59783e-05 4.52189e-06 -5.86636e-05 
1834 0 1.39834e-05 0.000212305 3.62666e-05 1.61085e-05 0.00221834 -0.000245681 -0.000100527 -1.32789e-05 1.85734e-05 3.40682e-05 -8.99165e-05 -0.000236834 5.03962e-05 0.000145147 2.37098e-06 -2.11127e-06 3.83723e-05 1.92619e-05 -0.000208179 6.79037e-05 -1.29529e-05 1.7031e-05 1.84634e-05 -7.69058e-06 -1.34643e-05 6.11631e-05 1.38945e-05 1.14167e-05 2.04541e-05 -7.13552e-05 5.90302e-07 -6.09555e-05 
1834.35 0 1.55373e-05 0.000202907 3.362e-05 1.23621e-05 0.00221291 -0.000234403 -0.000109962 -8.80773e-06 3.32217e-05 9.68733e-05 -9.96844e-05 -0.000244199 3.53659e-05 0.000137344 1.57878e-06 -9.0507e-06 2.35158e-05 2.86765e-05 -0.000192995 7.96222e-05 -1.35339e-05 1.91153e-05 2.10686e-05 -2.25076e-06 -7.63297e-06 6.28527e-05 3.88649e-06 1.09413e-05 2.83616e-05 -6.49273e-05 -3.63206e-06 -6.34391e-05 
1834.7 0 1.87269e-05 0.000192476 3.02089e-05 8.40607e-06 0.00220493 -0.000224958 -0.000119931 -7.86365e-07 4.53161e-05 0.00015894 -0.000112867 -0.000251639 1.96547e-05 0.000132798 3.17737e-06 -1.58441e-05 9.28178e-06 3.7768e-05 -0.000178215 9.06385e-05 -1.54574e-05 2.2629e-05 2.40964e-05 2.49385e-06 -3.00353e-06 6.52914e-05 -5.44777e-06 1.01645e-05 3.33937e-05 -5.70952e-05 -7.61949e-06 -6.40891e-05 
1835.05 0 2.45756e-05 0.000180406 2.6142e-05 5.77271e-06 0.00219355 -0.000218659 -0.000128137 1.06121e-05 5.44277e-05 0.000220289 -0.000126214 -0.000259136 4.65691e-06 0.000132033 5.95543e-06 -2.02732e-05 -4.19176e-06 4.5186e-05 -0.000164076 0.000100804 -1.57559e-05 2.73878e-05 2.78565e-05 6.93332e-06 2.51469e-07 6.83898e-05 -1.2663e-05 7.28504e-06 3.61516e-05 -5.03588e-05 -1.13453e-05 -6.1079e-05 
1835.4 0 3.42979e-05 0.000167612 2.16303e-05 3.58046e-06 0.00217927 -0.000216066 -0.00013425 2.23882e-05 6.15824e-05 0.000281711 -0.000138039 -0.000265551 -1.13224e-05 0.000134157 9.52175e-06 -2.13432e-05 -1.78128e-05 4.99387e-05 -0.000149465 0.00010797 -1.54282e-05 3.1249e-05 3.40164e-05 1.14647e-05 3.09041e-06 7.13418e-05 -1.79384e-05 1.54079e-06 3.87061e-05 -4.6498e-05 -1.42619e-05 -5.52273e-05 
1835.75 0 4.60663e-05 0.000154707 1.82448e-05 3.94319e-07 0.00216373 -0.000216548 -0.000139241 3.29058e-05 6.96583e-05 0.000344013 -0.000146943 -0.000269528 -2.99931e-05 0.000136367 1.3327e-05 -1.97306e-05 -3.24819e-05 4.99038e-05 -0.000134837 0.000111419 -1.6435e-05 3.302e-05 4.40271e-05 1.45868e-05 4.24276e-06 7.47585e-05 -2.21405e-05 -4.45802e-06 4.30752e-05 -4.46988e-05 -1.6521e-05 -4.92633e-05 
1836.1 0 5.64197e-05 0.00014147 1.69734e-05 -2.87181e-06 0.00215004 -0.000215029 -0.000142797 4.32631e-05 7.94092e-05 0.000408276 -0.000150071 -0.000271334 -5.02485e-05 0.000134281 1.53579e-05 -1.65964e-05 -4.66314e-05 4.37231e-05 -0.000121733 0.000111371 -1.87462e-05 3.27753e-05 5.62681e-05 1.53385e-05 3.5994e-06 7.87362e-05 -2.57394e-05 -8.2366e-06 4.87675e-05 -4.23476e-05 -1.85554e-05 -4.32598e-05 
1836.45 0 6.26914e-05 0.000128468 1.68135e-05 -5.04219e-06 0.00213691 -0.000210388 -0.000144837 5.49001e-05 8.7866e-05 0.000476075 -0.000147655 -0.000270742 -6.85976e-05 0.000125208 1.35952e-05 -1.16811e-05 -5.91429e-05 3.29618e-05 -0.000110547 0.00010839 -2.15075e-05 3.21937e-05 6.69107e-05 1.46212e-05 2.65727e-06 8.20903e-05 -2.96718e-05 -9.89621e-06 5.44131e-05 -3.82579e-05 -1.98797e-05 -3.74848e-05 
1836.8 0 6.44734e-05 0.000115598 1.84018e-05 -6.1869e-06 0.00212044 -0.000206872 -0.00014694 6.53803e-05 9.47333e-05 0.000546892 -0.000144182 -0.000268077 -8.29561e-05 0.00011074 7.61883e-06 -5.65768e-06 -6.98718e-05 2.0639e-05 -0.000101804 0.000103349 -2.50131e-05 3.20059e-05 7.42099e-05 1.38835e-05 1.70235e-06 8.46244e-05 -3.30235e-05 -1.11857e-05 5.88168e-05 -3.33798e-05 -2.03337e-05 -3.41048e-05 
1837.15 0 6.25163e-05 0.000101953 2.16083e-05 -6.18519e-06 0.00210052 -0.000204429 -0.000149655 7.12497e-05 9.98227e-05 0.000617244 -0.000142937 -0.000264996 -9.35755e-05 9.3135e-05 -4.82466e-07 8.09928e-07 -7.89375e-05 7.28762e-06 -9.55632e-05 9.44808e-05 -2.92928e-05 2.92987e-05 7.96222e-05 1.19619e-05 1.29232e-06 8.59887e-05 -3.37778e-05 -1.34843e-05 6.08668e-05 -2.85246e-05 -2.04825e-05 -3.48738e-05 
1837.5 0 5.8912e-05 8.64793e-05 2.51716e-05 -5.46456e-06 0.00207888 -0.000199482 -0.000152128 7.33036e-05 0.000102172 0.000687286 -0.000143566 -0.000261907 -0.000101042 7.36012e-05 -8.66255e-06 8.96804e-06 -8.58114e-05 -7.548e-06 -8.94075e-05 7.94716e-05 -3.30504e-05 2.31003e-05 8.26413e-05 8.38282e-06 2.41314e-06 8.59929e-05 -3.2643e-05 -1.68784e-05 6.08852e-05 -2.42428e-05 -2.02219e-05 -3.83077e-05 
1837.85 0 5.53412e-05 6.98101e-05 2.84714e-05 -5.06018e-06 0.00205445 -0.000191268 -0.000153426 7.46552e-05 0.000103505 0.000759931 -0.000145026 -0.00025843 -0.0001061 5.45245e-05 -1.48023e-05 1.7954e-05 -8.98386e-05 -2.42776e-05 -8.25391e-05 5.8898e-05 -3.60064e-05 1.47603e-05 8.32961e-05 5.97424e-06 4.97172e-06 8.51428e-05 -3.06404e-05 -2.11173e-05 5.92846e-05 -2.05742e-05 -2.04624e-05 -4.17889e-05 
1838.2 0 5.3412e-05 5.34858e-05 3.18324e-05 -4.69819e-06 0.0020238 -0.000182883 -0.000152131 7.71348e-05 0.000103565 0.000835948 -0.000146824 -0.000252959 -0.000108352 3.89048e-05 -1.7556e-05 2.50106e-05 -9.24481e-05 -4.24122e-05 -7.66365e-05 3.50022e-05 -3.98326e-05 6.88992e-06 8.36836e-05 5.45653e-06 7.86869e-06 8.35714e-05 -2.75702e-05 -2.6126e-05 5.68029e-05 -1.8659e-05 -2.2317e-05 -4.42758e-05 
1838.55 0 5.36467e-05 3.79793e-05 3.63168e-05 -3.70129e-06 0.00198682 -0.000176634 -0.000148302 7.81637e-05 0.000100321 0.000915146 -0.00014797 -0.000244128 -0.000108924 2.7675e-05 -1.70454e-05 2.87769e-05 -9.47585e-05 -5.98267e-05 -7.12202e-05 9.70428e-06 -4.44149e-05 1.01996e-06 8.46467e-05 5.14674e-06 1.00006e-05 8.092e-05 -2.3407e-05 -3.07487e-05 5.48445e-05 -1.9045e-05 -2.62819e-05 -4.575e-05 
1838.9 0 5.3324e-05 2.26921e-05 4.11312e-05 -1.80164e-06 0.00194729 -0.000174137 -0.000145206 7.62687e-05 9.31866e-05 0.000994299 -0.0001482 -0.000232624 -0.000110728 2.04577e-05 -1.57217e-05 2.8522e-05 -9.60208e-05 -7.57556e-05 -6.62653e-05 -1.64237e-05 -4.87481e-05 -4.02105e-06 8.59617e-05 4.87961e-06 1.22189e-05 7.78741e-05 -1.87646e-05 -3.4081e-05 5.40023e-05 -1.94508e-05 -3.2125e-05 -4.55728e-05 
1839.25 0 5.07229e-05 7.51285e-06 4.49618e-05 3.31151e-07 0.00190825 -0.000176664 -0.000142554 7.23112e-05 8.411e-05 0.0010696 -0.000147991 -0.000220384 -0.000113815 1.60382e-05 -1.7952e-05 2.34949e-05 -9.44463e-05 -9.01936e-05 -6.55858e-05 -4.12118e-05 -5.32271e-05 -8.1132e-06 8.56263e-05 4.26752e-06 1.58144e-05 7.64604e-05 -1.4274e-05 -3.64483e-05 5.28247e-05 -1.89322e-05 -3.85799e-05 -4.31003e-05 
1839.6 0 4.58257e-05 -7.47318e-06 4.83318e-05 1.5767e-06 0.0018688 -0.000183978 -0.000139392 6.71561e-05 7.64582e-05 0.00114047 -0.000145974 -0.000207206 -0.000115833 1.37274e-05 -2.48752e-05 1.56981e-05 -9.03132e-05 -0.000103062 -7.17273e-05 -6.30258e-05 -5.70715e-05 -1.15675e-05 8.15295e-05 3.03329e-06 2.0945e-05 7.64386e-05 -1.04557e-05 -3.86282e-05 4.93893e-05 -1.85672e-05 -4.45953e-05 -4.04546e-05 
1839.95 0 3.91424e-05 -2.31374e-05 5.21332e-05 2.98513e-06 0.00182677 -0.000195681 -0.000136705 6.21559e-05 7.17235e-05 0.00120991 -0.00013941 -0.000191287 -0.000112881 1.2967e-05 -3.35446e-05 6.91597e-06 -8.52864e-05 -0.000112332 -8.48075e-05 -8.18233e-05 -5.98843e-05 -1.53304e-05 7.48718e-05 1.92695e-06 2.63145e-05 7.53281e-05 -7.00278e-06 -4.05719e-05 4.41634e-05 -1.97004e-05 -4.98994e-05 -4.01228e-05 
1840.3 0 3.28055e-05 -3.9518e-05 5.69968e-05 5.52314e-06 0.00177889 -0.000210284 -0.000132813 5.83626e-05 6.82266e-05 0.00127979 -0.000126784 -0.000173774 -0.000102785 1.22002e-05 -4.08374e-05 -2.45986e-06 -8.06199e-05 -0.000116014 -0.000102313 -9.73132e-05 -6.09263e-05 -1.88989e-05 6.75292e-05 1.38155e-06 3.00522e-05 7.11613e-05 -1.46886e-06 -4.09997e-05 3.85643e-05 -2.29528e-05 -5.46984e-05 -4.20864e-05 
1840.65 0 2.76649e-05 -5.51349e-05 6.19575e-05 8.15112e-06 0.00172298 -0.00022543 -0.000126154 5.80952e-05 6.32984e-05 0.00134685 -0.000108357 -0.000157063 -8.80947e-05 8.72086e-06 -4.65839e-05 -1.13597e-05 -7.72014e-05 -0.000116273 -0.000120542 -0.000108228 -6.05904e-05 -2.10607e-05 5.99376e-05 -1.27039e-07 3.30348e-05 6.42986e-05 6.09926e-06 -3.99634e-05 3.27288e-05 -2.73645e-05 -5.74054e-05 -4.49531e-05 
1841 0 2.1029e-05 -6.99783e-05 6.50092e-05 9.6767e-06 0.00166373 -0.000239578 -0.000116682 6.0644e-05 5.77678e-05 0.00140833 -8.6149e-05 -0.000142742 -7.08122e-05 1.47418e-06 -5.12324e-05 -1.96786e-05 -7.59163e-05 -0.000116888 -0.000138713 -0.000112404 -6.02574e-05 -2.09578e-05 5.32927e-05 -2.9939e-06 3.74094e-05 5.72902e-05 1.26173e-05 -3.86282e-05 2.67589e-05 -3.16628e-05 -5.64782e-05 -4.77483e-05 
1841.35 0 1.15526e-05 -8.62548e-05 6.53238e-05 9.98843e-06 0.00160744 -0.000251985 -0.000105621 6.18839e-05 5.36015e-05 0.00146822 -6.23764e-05 -0.000131925 -5.20203e-05 -8.11981e-06 -5.3946e-05 -2.51362e-05 -7.6903e-05 -0.000118976 -0.000157619 -0.000108368 -6.03471e-05 -1.90195e-05 4.83889e-05 -5.12533e-06 4.26132e-05 5.15101e-05 1.70491e-05 -3.87392e-05 1.983e-05 -3.46131e-05 -5.30898e-05 -5.01469e-05 
1841.7 0 6.76604e-07 -0.000105097 6.37316e-05 1.00539e-05 0.00155081 -0.000262052 -9.30982e-05 6.01816e-05 5.26043e-05 0.00153111 -3.95798e-05 -0.000122454 -3.45928e-05 -1.89838e-05 -5.4737e-05 -2.39647e-05 -7.85333e-05 -0.000120928 -0.000177125 -9.69286e-05 -6.04888e-05 -1.61801e-05 4.44471e-05 -4.9365e-06 4.67163e-05 4.6299e-05 2.0758e-05 -4.12791e-05 1.05655e-05 -3.65909e-05 -4.90268e-05 -5.24726e-05 
1842.05 0 -1.10804e-05 -0.000126755 6.17988e-05 1.07104e-05 0.00148868 -0.000269024 -8.01251e-05 5.58694e-05 5.67005e-05 0.001596 -1.99658e-05 -0.000111258 -2.09849e-05 -2.96313e-05 -5.46665e-05 -1.54907e-05 -7.97941e-05 -0.000120759 -0.000194176 -8.13443e-05 -6.09512e-05 -1.32746e-05 4.12879e-05 -4.5958e-06 5.00044e-05 4.09373e-05 2.52667e-05 -4.63287e-05 -2.9815e-08 -3.89834e-05 -4.48762e-05 -5.43916e-05 
1842.4 0 -2.30762e-05 -0.000150646 6.03174e-05 1.17482e-05 0.00142104 -0.000272648 -6.86774e-05 4.99281e-05 6.63324e-05 0.00166062 -3.13196e-06 -9.80931e-05 -1.14671e-05 -3.76847e-05 -5.50079e-05 -1.41544e-06 -8.2167e-05 -0.000118607 -0.000206976 -6.30704e-05 -6.2317e-05 -1.04025e-05 3.9632e-05 -6.87374e-06 5.26522e-05 3.49198e-05 2.94373e-05 -5.33984e-05 -1.0014e-05 -4.20728e-05 -4.02888e-05 -5.44161e-05 
1842.75 0 -3.5803e-05 -0.000174851 5.92413e-05 1.22032e-05 0.00134682 -0.000271851 -6.02325e-05 4.42198e-05 8.06767e-05 0.00172243 1.2479e-05 -8.23628e-05 -4.5746e-06 -4.17048e-05 -5.65894e-05 1.54685e-05 -8.5961e-05 -0.000114674 -0.000218326 -4.26316e-05 -6.43164e-05 -7.29514e-06 4.07559e-05 -1.24948e-05 5.30393e-05 2.90427e-05 3.14423e-05 -6.08303e-05 -1.79752e-05 -4.52551e-05 -3.52239e-05 -5.27201e-05 
1843.1 0 -5.04365e-05 -0.000197438 5.93442e-05 1.17931e-05 0.00126703 -0.000265519 -5.38374e-05 3.96343e-05 9.8342e-05 0.00177868 2.46558e-05 -6.26853e-05 1.06177e-06 -4.16846e-05 -5.95976e-05 3.12286e-05 -9.17465e-05 -0.00010626 -0.000229805 -2.42503e-05 -6.67099e-05 -4.93803e-06 4.32148e-05 -1.97007e-05 5.11465e-05 2.5684e-05 3.03826e-05 -6.67936e-05 -2.40914e-05 -4.63288e-05 -3.16567e-05 -5.13385e-05 
1843.45 0 -6.43703e-05 -0.00021729 6.02674e-05 1.08438e-05 0.00118555 -0.000252108 -4.62523e-05 3.58075e-05 0.000119558 0.00182775 3.06951e-05 -4.10863e-05 4.39404e-06 -3.96559e-05 -6.36378e-05 4.26992e-05 -0.000100154 -9.42206e-05 -0.000238786 -1.02515e-05 -6.86524e-05 -4.14381e-06 4.40514e-05 -2.55464e-05 4.83891e-05 2.44058e-05 2.69243e-05 -7.08143e-05 -2.96187e-05 -4.5797e-05 -3.2072e-05 -5.17181e-05 
1843.8 0 -7.50703e-05 -0.000235831 5.97311e-05 9.63556e-06 0.00110375 -0.00022985 -3.69675e-05 3.34991e-05 0.000144015 0.00186918 3.11259e-05 -1.86796e-05 6.37899e-06 -3.58223e-05 -6.61394e-05 4.96049e-05 -0.00010858 -8.22744e-05 -0.000245249 -1.13422e-07 -7.00284e-05 -3.8247e-06 4.45725e-05 -2.79441e-05 4.58005e-05 2.2142e-05 2.28769e-05 -7.34362e-05 -3.46e-05 -4.46375e-05 -3.66955e-05 -5.27237e-05 
1844.15 0 -8.38544e-05 -0.000255276 5.81998e-05 8.11218e-06 0.00102108 -0.00019865 -2.71958e-05 3.23505e-05 0.000167778 0.00190539 2.85236e-05 7.20469e-06 8.75809e-06 -2.85511e-05 -6.44395e-05 5.12121e-05 -0.000113666 -7.08541e-05 -0.000251878 7.48172e-06 -7.07864e-05 -2.58122e-06 4.56463e-05 -2.71832e-05 4.21952e-05 1.83071e-05 1.89634e-05 -7.43922e-05 -3.69797e-05 -4.23313e-05 -4.36927e-05 -5.31017e-05 
1844.5 0 -9.24122e-05 -0.000276641 5.64685e-05 5.23728e-06 0.000936287 -0.000162426 -1.82507e-05 3.09999e-05 0.000187242 0.00194024 2.57303e-05 3.57917e-05 9.14515e-06 -1.56349e-05 -6.05373e-05 4.52373e-05 -0.000113719 -5.8427e-05 -0.000259365 1.32695e-05 -7.05209e-05 -9.25369e-07 4.49817e-05 -2.54357e-05 3.80003e-05 1.51809e-05 1.54801e-05 -7.53281e-05 -3.62506e-05 -3.93245e-05 -5.01893e-05 -5.32037e-05 
1844.85 0 -9.8472e-05 -0.000299271 5.36162e-05 7.05518e-07 0.000846906 -0.000126252 -8.9333e-06 2.92701e-05 0.000201868 0.00197407 2.24632e-05 6.05195e-05 5.00813e-06 2.51212e-06 -5.66885e-05 3.25635e-05 -0.000112369 -4.6183e-05 -0.000265836 1.79747e-05 -7.0444e-05 1.84168e-07 4.12698e-05 -2.49621e-05 3.44366e-05 1.32641e-05 1.21041e-05 -7.81573e-05 -3.52776e-05 -3.71116e-05 -5.45058e-05 -5.2975e-05 
1845.2 0 -9.93161e-05 -0.00032088 4.93067e-05 -6.42614e-06 0.000753567 -9.20193e-05 1.46517e-06 2.64772e-05 0.000214653 0.00200278 1.70804e-05 7.8059e-05 -3.64036e-06 2.11879e-05 -5.30207e-05 1.84795e-05 -0.000113055 -3.61635e-05 -0.000267897 2.15796e-05 -7.05488e-05 4.60046e-07 3.5848e-05 -2.73765e-05 3.13958e-05 1.03732e-05 8.3445e-06 -8.22208e-05 -3.54315e-05 -3.67567e-05 -5.60972e-05 -5.20047e-05 
1845.55 0 -9.6267e-05 -0.000339588 4.3847e-05 -1.5175e-05 0.000660103 -6.09438e-05 8.54758e-06 2.4906e-05 0.000228369 0.00202307 7.55403e-06 9.10377e-05 -1.51111e-05 3.69209e-05 -5.03855e-05 6.645e-06 -0.000117182 -2.9343e-05 -0.000265143 2.33132e-05 -7.05208e-05 1.12608e-06 3.2701e-05 -3.10463e-05 2.92524e-05 5.46306e-06 3.60541e-06 -8.64421e-05 -3.60044e-05 -3.61435e-05 -5.51388e-05 -4.94225e-05 
1845.9 0 -9.31582e-05 -0.000355906 3.81204e-05 -2.18704e-05 0.000569452 -3.42296e-05 8.57808e-06 2.8271e-05 0.000241936 0.00203396 -5.74516e-06 0.000103983 -2.6299e-05 4.73731e-05 -4.84785e-05 -2.09812e-06 -0.00012584 -2.45596e-05 -0.000260531 2.29322e-05 -6.98077e-05 4.78615e-06 3.21967e-05 -3.2453e-05 2.78628e-05 -2.69442e-07 -3.89131e-07 -9.01446e-05 -3.56699e-05 -3.30461e-05 -5.40502e-05 -4.4931e-05 
1846.25 0 -9.14033e-05 -0.000371129 3.41879e-05 -2.55481e-05 0.000481929 -1.18849e-05 3.24076e-06 3.66145e-05 0.000255297 0.00203645 -1.99387e-05 0.000119244 -3.53873e-05 5.13105e-05 -4.48209e-05 -8.55777e-06 -0.000135715 -2.05433e-05 -0.000256659 2.05466e-05 -6.83952e-05 1.05098e-05 3.11954e-05 -3.10766e-05 2.60643e-05 -6.24245e-06 -1.39898e-06 -9.34027e-05 -3.37314e-05 -2.80091e-05 -5.44785e-05 -3.95938e-05 
1846.6 0 -8.98016e-05 -0.000385977 3.27959e-05 -2.69958e-05 0.000397574 6.86466e-06 -3.2013e-06 4.85463e-05 0.000269538 0.0020328 -3.16001e-05 0.000136173 -4.28256e-05 5.06634e-05 -3.87637e-05 -1.45984e-05 -0.000142391 -1.78801e-05 -0.00025169 1.73748e-05 -6.69844e-05 1.59002e-05 2.94882e-05 -2.91568e-05 2.28287e-05 -1.30769e-05 -3.18528e-07 -9.61219e-05 -3.10573e-05 -2.17632e-05 -5.51376e-05 -3.43145e-05 
1846.95 0 -8.75789e-05 -0.000399474 3.18134e-05 -2.57369e-05 0.000315111 2.40188e-05 -9.13631e-06 6.24739e-05 0.000283765 0.00202495 -3.96901e-05 0.000151955 -4.79606e-05 4.74415e-05 -3.32322e-05 -2.15217e-05 -0.000145118 -1.76625e-05 -0.000241787 1.37849e-05 -6.54999e-05 2.06243e-05 2.75593e-05 -2.73998e-05 1.84713e-05 -2.02048e-05 1.20662e-06 -9.82109e-05 -2.82217e-05 -1.50543e-05 -5.42851e-05 -2.95593e-05 
1847.3 0 -8.44732e-05 -0.000409749 2.99876e-05 -2.29669e-05 0.000231281 4.16753e-05 -1.51108e-05 7.6447e-05 0.000293168 0.00201198 -4.71036e-05 0.000162682 -5.02202e-05 4.24417e-05 -2.99906e-05 -2.99748e-05 -0.000144545 -2.1278e-05 -0.000227248 8.32286e-06 -6.40761e-05 2.41313e-05 2.42261e-05 -2.50225e-05 1.38713e-05 -2.65767e-05 1.99901e-06 -9.95139e-05 -2.45806e-05 -8.40384e-06 -5.21714e-05 -2.56628e-05 
1847.65 0 -8.07081e-05 -0.00041621 2.83412e-05 -2.03735e-05 0.000145509 5.90981e-05 -2.0965e-05 8.84961e-05 0.000292732 0.00199217 -5.61696e-05 0.000167435 -5.19349e-05 3.67012e-05 -2.84687e-05 -4.21776e-05 -0.000142169 -2.87657e-05 -0.000211932 -7.38986e-07 -6.37675e-05 2.46926e-05 1.87642e-05 -2.18364e-05 8.72417e-06 -3.17268e-05 1.7238e-06 -9.94106e-05 -2.03063e-05 -1.93514e-06 -5.01125e-05 -2.30255e-05 
1848 0 -7.51961e-05 -0.000420012 2.74173e-05 -1.79753e-05 6.05646e-05 7.44899e-05 -2.34169e-05 9.63627e-05 0.000280711 0.00196492 -6.78526e-05 0.000167828 -5.61443e-05 2.92213e-05 -2.71669e-05 -6.02129e-05 -0.000138269 -3.7766e-05 -0.000198128 -1.33239e-05 -6.51945e-05 2.11692e-05 1.15727e-05 -1.83545e-05 2.47864e-06 -3.54576e-05 8.89808e-07 -9.82728e-05 -1.74104e-05 3.57121e-06 -4.88396e-05 -2.19767e-05 
1848.35 0 -6.59682e-05 -0.000421393 2.68633e-05 -1.57302e-05 -2.17017e-05 8.62233e-05 -2.23533e-05 9.83332e-05 0.000258653 0.00192942 -8.08397e-05 0.000164221 -6.27556e-05 2.06588e-05 -2.30895e-05 -8.18698e-05 -0.000132337 -4.54976e-05 -0.000185406 -2.71443e-05 -6.73492e-05 1.53467e-05 4.59873e-06 -1.52069e-05 -5.32409e-06 -3.72746e-05 -4.2268e-07 -9.67698e-05 -1.6826e-05 7.49458e-06 -4.7382e-05 -2.24346e-05 
1848.7 0 -5.35259e-05 -0.000420341 2.77703e-05 -1.34547e-05 -0.000100039 9.29547e-05 -2.16459e-05 9.37293e-05 0.000230622 0.00188633 -9.10005e-05 0.000159647 -6.97707e-05 1.26649e-05 -1.57278e-05 -0.000103023 -0.00012559 -5.2674e-05 -0.000172487 -3.82807e-05 -7.02251e-05 1.01831e-05 1.82366e-06 -1.19945e-05 -1.4009e-05 -3.67942e-05 -1.97866e-06 -9.43901e-05 -1.81897e-05 1.15225e-05 -4.46278e-05 -2.3168e-05 
1849.05 0 -4.17575e-05 -0.000417985 3.02708e-05 -1.1442e-05 -0.000172481 9.53641e-05 -2.36631e-05 8.16869e-05 0.000201453 0.00184002 -9.53452e-05 0.000159881 -7.54965e-05 1.45201e-06 -7.55498e-06 -0.000123399 -0.000120469 -6.2072e-05 -0.000159112 -4.44363e-05 -7.28859e-05 5.64528e-06 5.5681e-06 -6.89121e-06 -2.22091e-05 -3.41864e-05 -1.91907e-06 -9.06133e-05 -2.06114e-05 1.70137e-05 -4.20886e-05 -2.33464e-05 
1849.4 0 -3.33821e-05 -0.000416216 3.22612e-05 -1.01313e-05 -0.000238577 9.63508e-05 -2.95832e-05 6.39863e-05 0.000174206 0.00179445 -9.52762e-05 0.000164701 -7.72582e-05 -1.75456e-05 2.62476e-07 -0.000143859 -0.000116856 -7.28512e-05 -0.000144517 -4.80635e-05 -7.3968e-05 -2.24686e-07 1.22328e-05 3.51951e-07 -2.86392e-05 -3.11391e-05 -1.19098e-06 -8.60414e-05 -2.3227e-05 2.35405e-05 -4.17226e-05 -2.29527e-05 
1849.75 0 -2.65643e-05 -0.00041565 3.32468e-05 -9.60271e-06 -0.000300106 9.824e-05 -3.93551e-05 4.49843e-05 0.000150549 0.00175119 -9.51434e-05 0.000170475 -7.4219e-05 -4.40628e-05 1.02696e-05 -0.000162828 -0.000113305 -8.34254e-05 -0.000128529 -5.07706e-05 -7.47746e-05 -7.35033e-06 1.72601e-05 8.06709e-06 -3.52023e-05 -2.99355e-05 -1.71932e-06 -8.14038e-05 -2.58029e-05 3.1286e-05 -4.26935e-05 -2.24287e-05 
1850.1 0 -2.03737e-05 -0.000416102 3.4166e-05 -1.04322e-05 -0.000358594 0.000101586 -4.95566e-05 2.72983e-05 0.000129231 0.00170977 -9.44816e-05 0.000175224 -6.90775e-05 -7.36646e-05 2.32328e-05 -0.000179166 -0.000108703 -9.4541e-05 -0.000112224 -5.22406e-05 -7.73439e-05 -1.54535e-05 2.00538e-05 1.47029e-05 -4.42015e-05 -3.07341e-05 -1.67743e-06 -7.64135e-05 -2.87674e-05 4.01414e-05 -4.37439e-05 -2.26588e-05 
1850.45 0 -1.58077e-05 -0.00041684 3.57704e-05 -1.18967e-05 -0.000414522 0.000105851 -5.60948e-05 1.12132e-05 0.000109101 0.00166986 -9.09611e-05 0.000178063 -6.20897e-05 -0.000101044 3.71183e-05 -0.000193044 -0.000103237 -0.000106044 -9.48256e-05 -5.18453e-05 -8.03446e-05 -2.37096e-05 2.17432e-05 2.08643e-05 -5.3708e-05 -3.16016e-05 3.9936e-07 -7.03463e-05 -3.17963e-05 5.00901e-05 -4.46817e-05 -2.3457e-05 
1850.8 0 -1.3744e-05 -0.000417341 3.82932e-05 -1.32667e-05 -0.000470733 0.000112262 -5.82554e-05 -4.56131e-06 9.02456e-05 0.00163052 -8.45777e-05 0.00017773 -5.37478e-05 -0.000123991 5.01404e-05 -0.00020598 -9.96511e-05 -0.000116024 -7.5064e-05 -4.90021e-05 -8.22291e-05 -3.09789e-05 2.42289e-05 2.73641e-05 -6.14833e-05 -3.04384e-05 4.07133e-06 -6.39512e-05 -3.41464e-05 6.03843e-05 -4.57455e-05 -2.29175e-05 
1851.15 0 -1.48114e-05 -0.000418712 4.10069e-05 -1.39712e-05 -0.000528435 0.000122553 -5.87335e-05 -1.97494e-05 7.19444e-05 0.00159196 -7.51252e-05 0.00017392 -4.63228e-05 -0.000142647 6.07205e-05 -0.000218056 -0.000100534 -0.000124739 -5.4095e-05 -4.59305e-05 -8.24222e-05 -3.90084e-05 2.77521e-05 3.34735e-05 -6.94523e-05 -2.80361e-05 7.53753e-06 -5.71415e-05 -3.62127e-05 7.00532e-05 -4.7448e-05 -2.0334e-05 
1851.5 0 -1.83181e-05 -0.000420076 4.34922e-05 -1.26435e-05 -0.000586812 0.000135999 -6.03512e-05 -3.09916e-05 5.59768e-05 0.0015567 -6.31359e-05 0.000167793 -4.05794e-05 -0.000158838 6.73222e-05 -0.000225706 -0.000106272 -0.000131094 -3.27667e-05 -4.46004e-05 -8.00938e-05 -4.82186e-05 3.14405e-05 3.84027e-05 -7.91595e-05 -2.64696e-05 8.20555e-06 -4.90544e-05 -3.89199e-05 7.93557e-05 -5.07221e-05 -1.88544e-05 
1851.85 0 -2.14409e-05 -0.000420576 4.5548e-05 -8.93152e-06 -0.000645327 0.000152033 -6.33076e-05 -3.96198e-05 4.47556e-05 0.00152639 -5.18587e-05 0.000162463 -3.602e-05 -0.000175 7.15356e-05 -0.000226995 -0.000115045 -0.000132576 -1.16752e-05 -4.57125e-05 -7.48818e-05 -5.48421e-05 3.4973e-05 4.25121e-05 -8.87324e-05 -2.64392e-05 5.75761e-06 -4.12262e-05 -4.20544e-05 8.89219e-05 -5.50918e-05 -2.11821e-05 
1852.2 0 -2.19844e-05 -0.00042243 4.79128e-05 -4.18086e-06 -0.000703215 0.000170718 -6.8595e-05 -4.96196e-05 3.69415e-05 0.00150261 -4.36888e-05 0.000160213 -3.34452e-05 -0.000190445 7.61366e-05 -0.000225559 -0.000125161 -0.000130016 6.65173e-06 -5.14342e-05 -6.91033e-05 -5.76375e-05 3.74374e-05 4.58183e-05 -9.66504e-05 -2.64596e-05 2.91103e-06 -3.55687e-05 -4.32407e-05 9.79892e-05 -5.97267e-05 -2.66204e-05 
1852.55 0 -1.91339e-05 -0.000426704 5.15704e-05 9.46766e-07 -0.000762105 0.000188529 -7.68951e-05 -5.84765e-05 3.05006e-05 0.00148462 -3.79194e-05 0.000159218 -3.30999e-05 -0.00020453 8.25516e-05 -0.000225769 -0.000135468 -0.000126114 2.16201e-05 -6.1755e-05 -6.442e-05 -5.83565e-05 3.87155e-05 4.83701e-05 -0.000103385 -2.51512e-05 2.46231e-06 -3.16878e-05 -4.0938e-05 0.000104886 -6.47577e-05 -3.21777e-05 
1852.9 0 -1.31811e-05 -0.000431908 5.63142e-05 5.186e-06 -0.0008228 0.000200899 -8.81572e-05 -5.9724e-05 2.39542e-05 0.00146835 -3.32987e-05 0.000156209 -3.22395e-05 -0.000221341 8.95349e-05 -0.000230186 -0.000142698 -0.000120961 3.53013e-05 -7.33393e-05 -5.95314e-05 -5.77659e-05 3.90066e-05 5.02218e-05 -0.00010912 -2.25908e-05 4.44905e-06 -2.90286e-05 -3.632e-05 0.000109115 -7.00966e-05 -3.7205e-05 
1853.25 0 -5.32284e-06 -0.000437448 6.10354e-05 7.41011e-06 -0.000884324 0.000205845 -0.00010096 -5.15534e-05 1.73917e-05 0.00145069 -2.9271e-05 0.000150261 -2.93614e-05 -0.000240528 9.4343e-05 -0.000238986 -0.000143638 -0.000113286 4.92453e-05 -8.34316e-05 -5.40839e-05 -5.56281e-05 3.8691e-05 5.15358e-05 -0.000112453 -1.91481e-05 6.61963e-06 -2.70653e-05 -3.1345e-05 0.000111094 -7.43489e-05 -4.23468e-05 
1853.6 0 2.23437e-06 -0.000443531 6.47687e-05 9.18587e-06 -0.000946634 0.000206994 -0.000111718 -3.70135e-05 1.0306e-05 0.00143142 -2.47106e-05 0.000142693 -2.56039e-05 -0.000258223 9.58224e-05 -0.000248091 -0.000139633 -0.000102685 6.35357e-05 -9.21338e-05 -4.93528e-05 -5.20351e-05 4.0073e-05 5.12139e-05 -0.000111745 -1.54129e-05 8.19816e-06 -2.50352e-05 -2.67068e-05 0.000110495 -7.65504e-05 -4.75615e-05 
1853.95 0 6.81165e-06 -0.00044906 6.75331e-05 1.10544e-05 -0.00101056 0.000207596 -0.000117705 -2.19728e-05 2.29143e-06 0.0014117 -1.60598e-05 0.00013574 -2.31381e-05 -0.000273644 9.41014e-05 -0.000253392 -0.000131843 -8.96819e-05 7.75531e-05 -9.97248e-05 -4.59488e-05 -4.69096e-05 4.30233e-05 5.01146e-05 -0.000107408 -1.2223e-05 9.81762e-06 -2.23565e-05 -2.14163e-05 0.00010775 -7.60951e-05 -5.25357e-05 
1854.3 0 8.8641e-06 -0.000454269 6.90752e-05 1.18559e-05 -0.0010751 0.000207417 -0.000118307 -1.043e-05 -4.08471e-06 0.001391 -1.65978e-06 0.000130235 -2.27531e-05 -0.000286797 8.94921e-05 -0.000255969 -0.000119345 -7.47732e-05 9.17425e-05 -0.00010625 -4.3637e-05 -3.99579e-05 4.54743e-05 5.10032e-05 -9.92797e-05 -8.92349e-06 1.22114e-05 -1.9171e-05 -1.54724e-05 0.000104479 -7.31477e-05 -5.72026e-05 
1854.65 0 1.10381e-05 -0.000459343 6.91035e-05 1.13182e-05 -0.00113868 0.000204045 -0.000115089 -1.52406e-07 -7.72031e-06 0.00136968 1.42478e-05 0.000125069 -2.46232e-05 -0.000297285 8.14254e-05 -0.000258045 -0.000101168 -6.0249e-05 0.000106739 -0.000110686 -4.11048e-05 -3.08957e-05 4.76022e-05 5.34143e-05 -8.7751e-05 -6.33569e-06 1.65758e-05 -1.54458e-05 -9.55483e-06 0.000101847 -6.97379e-05 -6.04361e-05 
1855 0 1.4954e-05 -0.000462352 6.69999e-05 1.10093e-05 -0.00120401 0.00019646 -0.000111854 1.09733e-05 -8.8048e-06 0.00134671 2.92918e-05 0.000119738 -2.82783e-05 -0.000305452 6.97186e-05 -0.000258616 -7.80555e-05 -4.90987e-05 0.00012193 -0.000111031 -3.74813e-05 -2.07402e-05 5.25379e-05 5.72289e-05 -7.68307e-05 -6.36453e-06 2.30059e-05 -1.09313e-05 -2.20135e-06 9.9314e-05 -6.55948e-05 -6.10253e-05 
1855.35 0 1.81193e-05 -0.000461578 6.31045e-05 1.05991e-05 -0.00127333 0.000186015 -0.000108852 2.15853e-05 -7.44978e-06 0.00131714 4.41148e-05 0.00011463 -3.2127e-05 -0.000311539 5.48279e-05 -0.000255886 -5.25909e-05 -4.3822e-05 0.000136047 -0.000107488 -3.24421e-05 -1.11715e-05 6.16297e-05 6.28893e-05 -6.80568e-05 -6.91597e-06 2.89372e-05 -6.11844e-06 7.41901e-06 9.54496e-05 -5.98424e-05 -6.14877e-05 
1855.7 0 1.78278e-05 -0.000456744 5.77159e-05 8.21427e-06 -0.00134226 0.000174293 -0.00010372 3.04405e-05 -3.07074e-06 0.00127812 5.71494e-05 0.000110253 -3.48773e-05 -0.00031424 3.97551e-05 -0.000248084 -2.77442e-05 -4.4566e-05 0.00014985 -0.000101376 -2.62253e-05 -2.16671e-06 7.22481e-05 6.92972e-05 -5.84133e-05 -6.03481e-06 3.17535e-05 -1.87064e-06 1.69212e-05 9.11997e-05 -5.30455e-05 -6.44696e-05 
1856.05 0 1.50096e-05 -0.000447779 5.12937e-05 3.62923e-06 -0.00140589 0.000163672 -9.54202e-05 3.53638e-05 4.35275e-06 0.00123261 6.65627e-05 0.000108068 -3.46624e-05 -0.000313734 2.80834e-05 -0.000234493 -5.10075e-06 -4.81177e-05 0.000164993 -9.39791e-05 -2.02967e-05 7.52617e-06 8.10504e-05 7.55166e-05 -4.64695e-05 -4.44574e-06 3.3045e-05 2.00746e-06 2.42924e-05 8.81554e-05 -4.53199e-05 -6.92588e-05 
1856.4 0 1.12659e-05 -0.000434938 4.44055e-05 -2.03751e-06 -0.00146325 0.000154073 -8.49987e-05 3.66902e-05 1.44222e-05 0.0011836 7.28518e-05 0.000107204 -3.07203e-05 -0.000313262 2.03645e-05 -0.000215289 1.53119e-05 -4.99246e-05 0.000181264 -8.78269e-05 -1.50749e-05 1.70879e-05 8.66605e-05 8.1007e-05 -3.37677e-05 -2.75582e-06 3.59664e-05 6.90565e-06 3.02072e-05 8.60699e-05 -3.65086e-05 -7.25978e-05 
1856.75 0 6.70878e-06 -0.000420418 3.71332e-05 -8.52723e-06 -0.00151471 0.000144612 -7.50603e-05 3.90554e-05 2.40855e-05 0.00113023 7.74576e-05 0.000104855 -2.40704e-05 -0.000315346 1.47151e-05 -0.000191183 3.47941e-05 -5.02524e-05 0.000195712 -8.27866e-05 -1.03665e-05 2.4984e-05 9.00215e-05 8.59612e-05 -2.07564e-05 -1.71556e-06 4.22843e-05 1.39136e-05 3.66159e-05 8.35941e-05 -2.87183e-05 -7.31114e-05 
1857.1 0 1.32422e-06 -0.000406713 2.98307e-05 -1.55411e-05 -0.00155951 0.000135353 -6.6318e-05 4.44923e-05 2.78501e-05 0.00107307 8.06373e-05 0.000100618 -1.54769e-05 -0.000317444 8.97439e-06 -0.000163946 5.49499e-05 -5.19075e-05 0.000203208 -7.65798e-05 -7.71047e-06 3.06487e-05 9.11533e-05 9.08797e-05 -7.7713e-06 -2.66816e-06 5.196e-05 2.28757e-05 4.41264e-05 8.06719e-05 -2.42413e-05 -7.20723e-05 
1857.45 0 -3.46083e-06 -0.000394867 2.1912e-05 -2.21221e-05 -0.00159631 0.000127093 -5.78174e-05 5.04123e-05 2.53088e-05 0.00101477 8.28036e-05 9.40761e-05 -4.25637e-06 -0.000316746 3.22582e-06 -0.000137052 7.41977e-05 -5.58897e-05 0.000201579 -6.73177e-05 -7.70224e-06 3.34089e-05 8.88059e-05 9.51114e-05 3.92662e-06 -6.07283e-06 6.32998e-05 3.20393e-05 4.97933e-05 7.78873e-05 -2.14242e-05 -7.02415e-05 
1857.8 0 -7.07799e-06 -0.00038459 1.30144e-05 -2.8188e-05 -0.00162552 0.000121423 -4.90725e-05 5.38931e-05 1.98764e-05 0.000956654 8.27792e-05 8.41443e-05 1.03043e-05 -0.000315017 -2.13155e-06 -0.000111619 9.23527e-05 -6.1325e-05 0.000193623 -5.42565e-05 -9.36788e-06 3.27411e-05 8.30967e-05 9.80481e-05 1.43495e-05 -1.12457e-05 7.4178e-05 3.90378e-05 5.18969e-05 7.5658e-05 -1.72348e-05 -6.74533e-05 
1858.15 0 -1.02364e-05 -0.000374914 4.10793e-06 -3.42338e-05 -0.00165022 0.000118007 -4.01346e-05 5.18759e-05 1.29119e-05 0.000898666 7.74058e-05 7.12372e-05 2.58879e-05 -0.000314672 -7.13566e-06 -8.58433e-05 0.000109953 -6.48957e-05 0.000184072 -3.91632e-05 -1.18225e-05 2.98965e-05 7.47563e-05 0.000100056 2.23709e-05 -1.64998e-05 8.24139e-05 4.35225e-05 5.17295e-05 7.43756e-05 -1.07639e-05 -6.39947e-05 
1858.5 0 -1.34521e-05 -0.000363366 -3.79033e-06 -4.01692e-05 -0.0016731 0.000114355 -3.34065e-05 4.39777e-05 3.83047e-06 0.000839543 6.67499e-05 5.80445e-05 3.86077e-05 -0.000316049 -8.48503e-06 -5.75352e-05 0.000125555 -6.5297e-05 0.000174367 -2.50436e-05 -1.48123e-05 2.62659e-05 6.5606e-05 0.000102136 2.65608e-05 -2.05683e-05 8.72952e-05 4.65636e-05 5.05724e-05 7.21396e-05 -4.31236e-06 -6.1791e-05 
1858.85 0 -1.75456e-05 -0.000348922 -9.72332e-06 -4.47698e-05 -0.00169329 0.000110311 -3.05485e-05 3.3714e-05 -5.49421e-06 0.000778642 5.54544e-05 4.83601e-05 4.6074e-05 -0.000317986 -3.93616e-06 -2.92204e-05 0.000140227 -6.42836e-05 0.000162594 -1.32724e-05 -1.75693e-05 2.25028e-05 5.81339e-05 0.000105341 2.85751e-05 -2.27517e-05 9.05029e-05 4.95397e-05 4.98366e-05 6.83757e-05 1.11509e-06 -6.1655e-05 
1859.2 0 -2.3263e-05 -0.000333155 -1.29785e-05 -4.81695e-05 -0.0017075 0.000107004 -2.9194e-05 2.48006e-05 -1.29189e-05 0.000718524 4.63062e-05 4.28146e-05 5.06071e-05 -0.000317011 4.0379e-06 -6.33231e-06 0.000155178 -6.32806e-05 0.000150816 -3.80666e-06 -1.87181e-05 1.88114e-05 5.30635e-05 0.000109517 3.12648e-05 -2.36703e-05 9.21013e-05 5.27653e-05 4.98429e-05 6.45812e-05 6.91715e-06 -6.17466e-05 
1859.55 0 -3.08091e-05 -0.000317456 -1.40831e-05 -5.18078e-05 -0.00171724 0.000104453 -2.89021e-05 1.80305e-05 -1.87346e-05 0.00066029 3.7781e-05 3.85658e-05 5.67957e-05 -0.00031097 1.15835e-05 1.0345e-05 0.000169945 -6.40183e-05 0.000141687 3.41282e-06 -1.86994e-05 1.56643e-05 4.952e-05 0.000112976 3.41144e-05 -2.48718e-05 9.0688e-05 5.44479e-05 4.89298e-05 6.13279e-05 1.35643e-05 -6.13677e-05 
1859.9 0 -3.93241e-05 -0.000301862 -1.42177e-05 -5.66495e-05 -0.00172439 0.000103854 -3.10734e-05 1.16194e-05 -2.09919e-05 0.000602252 2.91304e-05 3.30449e-05 6.7019e-05 -0.000301055 1.78502e-05 2.34949e-05 0.000184148 -6.76148e-05 0.000134293 8.78019e-06 -1.82619e-05 1.36019e-05 4.59276e-05 0.000112764 3.45219e-05 -2.6631e-05 8.70099e-05 5.46316e-05 4.60217e-05 5.79414e-05 1.94964e-05 -6.14389e-05 
1860.25 0 -4.55156e-05 -0.000285699 -1.28951e-05 -6.32016e-05 -0.00172766 0.000108676 -3.47076e-05 3.8726e-06 -1.82065e-05 0.000543555 2.10492e-05 2.45408e-05 8.11997e-05 -0.000286911 2.29617e-05 3.53946e-05 0.000196693 -7.15891e-05 0.000128222 1.18192e-05 -1.56551e-05 1.30625e-05 4.14874e-05 0.000108109 3.30636e-05 -2.94544e-05 8.24692e-05 5.50537e-05 4.1289e-05 5.47285e-05 2.39541e-05 -6.17457e-05 
1860.6 0 -4.77606e-05 -0.000269619 -1.04096e-05 -6.9297e-05 -0.00172519 0.000117886 -3.88723e-05 -3.37867e-06 -1.44497e-05 0.000485451 1.35856e-05 1.2296e-05 9.66098e-05 -0.000268433 2.56705e-05 4.65056e-05 0.000205515 -7.42096e-05 0.000124533 1.17136e-05 -8.65788e-06 1.43428e-05 3.5829e-05 0.000100779 3.18555e-05 -3.27484e-05 7.61086e-05 5.66115e-05 3.48969e-05 5.23787e-05 2.77521e-05 -6.01496e-05 
1860.95 0 -4.63613e-05 -0.00025526 -8.30972e-06 -7.34487e-05 -0.00171676 0.000125706 -4.43795e-05 -8.5623e-06 -1.30819e-05 0.00042859 7.04186e-06 -2.91162e-06 0.000110875 -0.000247826 2.56451e-05 5.54755e-05 0.000211733 -7.58014e-05 0.000122516 9.50186e-06 1.92703e-06 1.70956e-05 2.80176e-05 9.28995e-05 3.08737e-05 -3.47972e-05 6.82732e-05 5.8166e-05 2.805e-05 5.05259e-05 2.99394e-05 -5.56818e-05 
1861.3 0 -4.2979e-05 -0.000244042 -7.41145e-06 -7.67911e-05 -0.00170464 0.000127887 -5.12218e-05 -1.34857e-05 -1.30393e-05 0.000370307 1.33301e-06 -1.85726e-05 0.000123776 -0.000225699 2.46808e-05 6.19251e-05 0.000216647 -7.66699e-05 0.000120232 5.06213e-06 1.28838e-05 1.98001e-05 1.84142e-05 8.59292e-05 2.93017e-05 -3.51126e-05 6.12104e-05 5.95124e-05 2.17664e-05 4.88895e-05 3.0095e-05 -4.95276e-05 
1861.65 0 -4.00531e-05 -0.000236294 -8.05937e-06 -8.01255e-05 -0.00169131 0.000123429 -5.88837e-05 -1.89644e-05 -1.30708e-05 0.000309187 -4.85586e-06 -3.18466e-05 0.000137355 -0.000202077 2.55402e-05 6.64619e-05 0.000222154 -7.61624e-05 0.000117373 -1.76288e-06 2.2068e-05 2.13684e-05 9.35777e-06 8.0948e-05 2.62548e-05 -3.45606e-05 5.63057e-05 6.05783e-05 1.73396e-05 4.59266e-05 2.91656e-05 -4.39081e-05 
1862 0 -3.89617e-05 -0.000230546 -8.96253e-06 -8.43658e-05 -0.00167761 0.00011316 -6.63542e-05 -2.32387e-05 -1.28799e-05 0.00024731 -1.10395e-05 -4.06956e-05 0.000150895 -0.000178661 3.07581e-05 6.78209e-05 0.000230884 -7.14506e-05 0.000114146 -1.01395e-05 2.78174e-05 2.10811e-05 3.22696e-06 7.74343e-05 2.12047e-05 -3.4171e-05 5.32612e-05 6.04e-05 1.51687e-05 4.1197e-05 2.75112e-05 -4.00248e-05 
1862.35 0 -3.96372e-05 -0.000223709 -1.01582e-05 -9.06082e-05 -0.00166642 9.97181e-05 -7.31591e-05 -2.51249e-05 -9.41879e-06 0.000186061 -1.65641e-05 -4.56342e-05 0.000161988 -0.000156499 4.0297e-05 6.41146e-05 0.000240625 -6.22301e-05 0.000112229 -1.926e-05 3.0507e-05 1.87424e-05 -1.18347e-07 7.33537e-05 1.56482e-05 -3.50938e-05 5.10399e-05 5.98464e-05 1.37045e-05 3.64731e-05 2.57713e-05 -3.76687e-05 
1862.7 0 -4.05387e-05 -0.000213596 -1.22287e-05 -9.76922e-05 -0.00165947 8.86918e-05 -8.07844e-05 -2.66177e-05 -4.40583e-07 0.000123924 -2.14535e-05 -4.85841e-05 0.000171886 -0.000137056 5.36622e-05 5.4276e-05 0.000248647 -5.1199e-05 0.000111475 -2.88186e-05 3.25257e-05 1.3581e-05 -2.8844e-06 6.71606e-05 9.56665e-06 -3.65632e-05 4.99325e-05 5.99988e-05 1.20656e-05 3.31321e-05 2.65838e-05 -3.72759e-05 
1863.05 0 -4.00174e-05 -0.000200922 -1.45027e-05 -0.000105076 -0.00165356 8.33119e-05 -8.76444e-05 -3.02792e-05 1.01222e-05 5.9819e-05 -2.45264e-05 -5.31177e-05 0.000181016 -0.00012047 6.9267e-05 3.89219e-05 0.000254279 -4.11146e-05 0.000108383 -3.79101e-05 3.50625e-05 5.96033e-06 -7.76826e-06 5.97124e-05 2.32759e-06 -3.74067e-05 4.93507e-05 6.06636e-05 1.00965e-05 3.08504e-05 3.0709e-05 -3.91829e-05 
1863.4 0 -3.60852e-05 -0.000187988 -1.6823e-05 -0.000112575 -0.00164363 8.08229e-05 -9.06005e-05 -3.94528e-05 1.84637e-05 -5.43448e-06 -2.68601e-05 -5.93494e-05 0.000187447 -0.000103602 8.45904e-05 2.10283e-05 0.000257135 -3.22097e-05 0.000100611 -4.55647e-05 3.78232e-05 -2.40682e-06 -1.56181e-05 5.25721e-05 -4.61747e-06 -3.81714e-05 4.90452e-05 6.0902e-05 7.16074e-06 2.92599e-05 3.63412e-05 -4.11725e-05 
1863.75 0 -2.83667e-05 -0.00017548 -1.97987e-05 -0.000117978 -0.00162702 7.9599e-05 -8.94278e-05 -5.46352e-05 2.44148e-05 -7.03718e-05 -2.99922e-05 -6.20448e-05 0.000189568 -8.54004e-05 9.85243e-05 3.30772e-06 0.00025781 -2.29552e-05 8.78117e-05 -5.28369e-05 4.03206e-05 -1.15912e-05 -2.32562e-05 4.62477e-05 -1.0034e-05 -3.85016e-05 4.91227e-05 5.98182e-05 3.58009e-06 2.98401e-05 4.13788e-05 -4.13534e-05 
1864.1 0 -2.04107e-05 -0.000164557 -2.23783e-05 -0.000119906 -0.00160484 8.00823e-05 -8.40194e-05 -7.3439e-05 2.78978e-05 -0.000134021 -3.21622e-05 -5.79391e-05 0.000186794 -6.77399e-05 0.000110863 -1.32621e-05 0.000257748 -1.40858e-05 7.29936e-05 -6.13049e-05 4.21581e-05 -2.16725e-05 -2.73061e-05 4.03588e-05 -1.35009e-05 -3.78971e-05 4.84375e-05 5.72818e-05 1.13894e-06 3.203e-05 4.58603e-05 -3.97602e-05 
1864.45 0 -1.46846e-05 -0.000155963 -2.437e-05 -0.00011987 -0.00157989 8.22426e-05 -7.48357e-05 -9.45055e-05 2.77535e-05 -0.000195751 -3.32761e-05 -4.99024e-05 0.000180774 -5.00861e-05 0.000121641 -2.82403e-05 0.000257257 -6.91273e-06 6.14791e-05 -7.2574e-05 4.36644e-05 -3.2305e-05 -2.74018e-05 3.39897e-05 -1.5761e-05 -3.57052e-05 4.62901e-05 5.37656e-05 1.25657e-07 3.35743e-05 4.92913e-05 -3.60071e-05 
1864.8 0 -1.14408e-05 -0.000148362 -2.69292e-05 -0.00011946 -0.00155541 8.42671e-05 -6.47653e-05 -0.000115905 2.26147e-05 -0.000256404 -3.43331e-05 -4.01891e-05 0.000173365 -3.25873e-05 0.000131472 -4.10761e-05 0.000253698 3.96024e-07 5.4141e-05 -8.7818e-05 4.48767e-05 -4.28173e-05 -2.64141e-05 2.76285e-05 -1.88712e-05 -3.1919e-05 4.24524e-05 5.05689e-05 2.88169e-07 3.49724e-05 5.14521e-05 -3.04572e-05 
1865.15 0 -8.48353e-06 -0.000139592 -3.007e-05 -0.000118369 -0.00153172 8.39146e-05 -5.46987e-05 -0.000136604 1.44523e-05 -0.000318754 -3.47234e-05 -2.83504e-05 0.00016603 -1.78132e-05 0.000138421 -5.18592e-05 0.000246627 8.8343e-06 4.87114e-05 -0.000107437 4.55001e-05 -5.17016e-05 -2.55764e-05 2.07636e-05 -2.19744e-05 -2.71352e-05 3.78582e-05 4.83223e-05 2.27679e-06 3.69603e-05 5.49099e-05 -2.44575e-05 
1865.5 0 -2.94916e-06 -0.000127787 -3.20048e-05 -0.000115668 -0.00150802 8.15016e-05 -4.34702e-05 -0.00015721 6.2149e-06 -0.000382075 -3.3875e-05 -1.54808e-05 0.000160219 -6.9036e-06 0.000139257 -5.91013e-05 0.000238281 1.81264e-05 4.50461e-05 -0.000131232 4.66229e-05 -5.9099e-05 -2.38097e-05 1.27977e-05 -2.31117e-05 -2.12302e-05 3.40564e-05 4.68362e-05 6.56785e-06 3.98323e-05 6.08002e-05 -1.76428e-05 
1865.85 0 4.17594e-06 -0.000113185 -3.23883e-05 -0.000112193 -0.00148483 7.72603e-05 -3.1713e-05 -0.000175287 -1.59931e-06 -0.000444146 -3.14271e-05 -2.81867e-06 0.000154413 1.12364e-06 0.000134317 -5.99211e-05 0.000230692 2.77683e-05 4.44456e-05 -0.00015452 4.88483e-05 -6.57374e-05 -2.01351e-05 4.49631e-06 -2.44568e-05 -1.52236e-05 3.29031e-05 4.56302e-05 1.30292e-05 4.3535e-05 6.74192e-05 -9.91705e-06 
1866.2 0 1.00036e-05 -9.73444e-05 -3.24286e-05 -0.000108615 -0.00146108 6.74329e-05 -2.1343e-05 -0.000189637 -1.03002e-05 -0.000505233 -2.79682e-05 8.50028e-06 0.000145911 7.65591e-06 0.000126012 -5.32427e-05 0.000225905 3.75837e-05 4.49548e-05 -0.000171471 5.07354e-05 -7.12809e-05 -1.48562e-05 -4.55554e-06 -2.87195e-05 -1.08894e-05 3.50397e-05 4.38441e-05 2.09774e-05 4.63806e-05 7.25283e-05 -3.01311e-06 
1866.55 0 1.44919e-05 -8.22397e-05 -3.25478e-05 -0.000105587 -0.00143362 5.015e-05 -1.23814e-05 -0.000201907 -1.90694e-05 -0.000565581 -2.53126e-05 1.69727e-05 0.000133839 1.27011e-05 0.000117828 -4.09879e-05 0.000224362 4.59948e-05 4.41867e-05 -0.000181976 5.09996e-05 -7.62017e-05 -8.31598e-06 -1.36095e-05 -3.53079e-05 -8.37626e-06 3.76566e-05 4.08487e-05 2.89061e-05 4.7265e-05 7.51809e-05 2.11556e-06 
1866.9 0 1.72035e-05 -6.84955e-05 -3.16349e-05 -0.000103464 -0.00140097 2.91207e-05 -3.26166e-06 -0.000212422 -2.72162e-05 -0.00062327 -2.55127e-05 2.23675e-05 0.000118554 1.62008e-05 0.000110999 -2.76504e-05 0.000225926 5.14382e-05 4.37692e-05 -0.000189779 4.93806e-05 -7.98181e-05 1.07775e-07 -2.05593e-05 -4.16191e-05 -5.49173e-06 3.82608e-05 3.68251e-05 3.52824e-05 4.79123e-05 7.53796e-05 5.95173e-06 
1867.25 0 1.68396e-05 -5.49585e-05 -2.88013e-05 -0.000100566 -0.00136581 7.86946e-06 5.77163e-06 -0.000221086 -3.5039e-05 -0.000674876 -2.88892e-05 2.34605e-05 0.0001021 1.7391e-05 0.000103118 -1.7394e-05 0.000228125 5.24321e-05 4.58942e-05 -0.000196526 4.56859e-05 -8.05113e-05 9.55981e-06 -2.49413e-05 -4.59933e-05 -2.58819e-06 3.75462e-05 3.35556e-05 3.90447e-05 4.95338e-05 7.27338e-05 1.01463e-05 
1867.6 0 1.39616e-05 -4.03585e-05 -2.3855e-05 -9.5601e-05 -0.00133048 -1.25423e-05 1.45154e-05 -0.000227415 -4.43777e-05 -0.000719447 -3.33579e-05 1.89856e-05 8.76558e-05 1.51436e-05 9.28997e-05 -1.1656e-05 0.00022834 4.94219e-05 4.82711e-05 -0.000202264 3.99311e-05 -7.93899e-05 1.79279e-05 -2.766e-05 -4.69871e-05 -2.36641e-06 3.72773e-05 3.16894e-05 4.05003e-05 4.99535e-05 6.79088e-05 1.41206e-05 
1867.95 0 9.71568e-06 -2.16604e-05 -1.60407e-05 -8.92096e-05 -0.00129482 -3.12528e-05 2.39729e-05 -0.000229957 -5.5198e-05 -0.000760355 -3.83557e-05 1.01289e-05 7.82443e-05 1.0888e-05 8.05756e-05 -1.05927e-05 0.000227239 4.56394e-05 4.78568e-05 -0.00020681 3.23831e-05 -7.76594e-05 2.28904e-05 -2.9324e-05 -4.33652e-05 -3.80443e-06 3.79099e-05 3.16173e-05 4.02642e-05 4.73857e-05 6.26489e-05 1.48123e-05 
1868.3 0 4.26841e-06 3.93455e-07 -5.49391e-06 -8.27201e-05 -0.00125797 -4.7592e-05 3.38054e-05 -0.000227998 -6.38333e-05 -0.000801708 -4.53072e-05 -2.24804e-06 7.47503e-05 5.91632e-06 6.55464e-05 -1.36961e-05 0.000225701 4.34669e-05 4.48823e-05 -0.000207635 2.37007e-05 -7.50613e-05 2.55409e-05 -2.91697e-05 -3.61356e-05 -4.47819e-06 3.97537e-05 3.38249e-05 3.84575e-05 4.27353e-05 5.81314e-05 1.2504e-05 
1868.65 0 -1.97794e-06 2.19206e-05 4.61233e-06 -7.67643e-05 -0.00121788 -6.05351e-05 4.07501e-05 -0.000222742 -6.821e-05 -0.000841783 -5.32265e-05 -1.88787e-05 7.49201e-05 9.27409e-07 4.83037e-05 -1.99606e-05 0.00022152 4.39948e-05 4.10091e-05 -0.000202501 1.47868e-05 -7.06394e-05 2.83618e-05 -2.69861e-05 -2.82294e-05 -3.91179e-06 4.25784e-05 3.76055e-05 3.50284e-05 3.7051e-05 5.48099e-05 1.03639e-05 
1869 0 -8.48556e-06 4.22296e-05 1.19358e-05 -7.08896e-05 -0.00117385 -7.01674e-05 4.13868e-05 -0.000217203 -6.77349e-05 -0.000877181 -5.95492e-05 -3.85982e-05 7.59332e-05 -4.58237e-06 3.06708e-05 -2.70094e-05 0.000211693 4.7994e-05 3.69996e-05 -0.000192618 7.0526e-06 -6.4574e-05 3.11461e-05 -2.41421e-05 -2.11375e-05 -2.40759e-06 4.51619e-05 4.11094e-05 3.05745e-05 3.01659e-05 5.30242e-05 9.43248e-06 
1869.35 0 -1.57535e-05 6.14197e-05 1.78175e-05 -6.51487e-05 -0.00112669 -7.77684e-05 3.48388e-05 -0.000212172 -6.08227e-05 -0.000908196 -6.57738e-05 -5.7642e-05 7.66229e-05 -1.15162e-05 1.46831e-05 -3.38975e-05 0.00019851 5.55763e-05 3.231e-05 -0.000181022 2.18564e-06 -5.93321e-05 3.3073e-05 -2.2065e-05 -1.53287e-05 4.60223e-07 4.58916e-05 4.3258e-05 2.58285e-05 2.27119e-05 5.23332e-05 9.77255e-06 
1869.7 0 -2.41488e-05 7.80738e-05 2.39632e-05 -6.06623e-05 -0.0010774 -8.15493e-05 2.21345e-05 -0.000207233 -5.03409e-05 -0.000935722 -7.22972e-05 -7.54195e-05 7.45478e-05 -1.80903e-05 6.25057e-07 -4.20019e-05 0.00018546 6.49069e-05 2.63431e-05 -0.000170446 -1.09035e-07 -5.46954e-05 3.3502e-05 -2.15282e-05 -1.1966e-05 4.29936e-06 4.39625e-05 4.44904e-05 2.05817e-05 1.66699e-05 5.08939e-05 1.03474e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY-3SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=-0.0735646 #ppz=0 #mEff=0.00583454 #wEff=0.0737956 
1470 0 -1.52873e-17 -2.69621e-19 5.02548e-19 0 1 7.1365e-20 1.66006e-15 4.87891e-19 2.81513e-16 0 1.66224e-15 2.20663e-19 5.58906e-17 1.39478e-20 9.22009e-19 -8.13152e-19 5.60261e-17 0 -4.30428e-17 1.69432e-19 -2.33103e-18 3.85186e-34 2.58986e-19 1.6263e-19 -1.48391e-18 0 -1.84314e-18 -3.36401e-19 -1.32815e-18 0 -1.40201e-18 -1.02999e-18 
1470.35 0 -1.66869e-10 -0.00433959 5.1878e-13 -4.03079e-12 0.998726 6.18723e-10 1.80593e-09 -5.34125e-08 -2.97108e-10 0.0367236 1.6568e-10 3.50808e-09 -1.84975e-11 1.08111e-07 -2.69737e-10 -1.19776e-08 -1.35478e-09 -3.08808e-08 -1.42075e-10 -5.81235e-08 1.11285e-09 -4.23545e-09 1.7876e-09 -1.94502e-07 -1.09336e-09 8.6156e-10 -3.62218e-09 -6.10585e-11 -1.60886e-10 -7.9624e-09 -1.34364e-09 -2.22921e-10 
1470.7 0 -2.12613e-09 -0.00885222 4.15423e-12 -2.05638e-10 0.99506 4.3384e-09 2.90423e-08 -4.17843e-07 -3.82497e-09 0.0733109 -3.57589e-09 3.23087e-08 -5.97588e-10 8.18018e-07 -5.13049e-09 -7.98439e-08 -2.12365e-08 -2.5421e-07 -3.35838e-09 -4.37075e-07 1.659e-09 -3.08307e-08 1.4057e-08 -2.82437e-07 -7.4293e-09 5.32841e-09 -4.21669e-08 2.38575e-10 -3.63002e-09 -5.99612e-08 -1.48287e-08 -7.76797e-10 
1471.05 0 -8.64828e-09 -0.0134276 -9.8696e-12 -1.75685e-09 0.989318 1.22704e-08 1.37268e-07 -1.37019e-06 -5.49975e-09 0.10966 -3.83479e-08 1.36117e-07 -4.19636e-09 2.47368e-06 -2.05125e-08 -2.23471e-07 -9.92148e-08 -8.78915e-07 -1.15522e-08 -1.36438e-06 -1.59255e-08 -9.23854e-08 4.19138e-08 1.32673e-06 -1.02999e-08 1.32445e-08 -1.42138e-07 3.39168e-09 -2.05509e-08 -1.81008e-07 -4.96921e-08 3.47052e-10 
1471.4 0 -2.1143e-08 -0.018007 -1.31311e-10 -6.65557e-09 0.981575 2.4829e-08 3.85523e-07 -3.11573e-06 2.08726e-08 0.145681 -1.24771e-07 3.86237e-07 -1.37708e-08 5.20967e-06 -4.70139e-08 -4.4133e-07 -2.83491e-07 -2.12868e-06 -1.4962e-08 -3.02174e-06 -7.69087e-08 -1.96143e-07 7.01731e-08 3.15535e-06 2.6725e-08 2.19609e-08 -3.05837e-07 1.30268e-08 -5.45361e-08 -3.81727e-07 -1.14866e-07 7.58317e-09 
1471.75 0 -3.33037e-08 -0.0226022 -4.42851e-10 -1.42051e-08 0.971856 4.63417e-08 8.25473e-07 -5.79896e-06 6.48575e-08 0.181281 -2.16483e-07 8.22765e-07 -2.51684e-08 9.27109e-06 -7.66866e-08 -6.94392e-07 -6.40613e-07 -4.20342e-06 1.30534e-08 -5.56603e-06 -2.13847e-07 -3.46848e-07 7.62304e-08 3.8292e-06 1.45829e-07 2.61332e-08 -5.25786e-07 2.66476e-08 -7.98777e-08 -6.81218e-07 -2.15228e-07 2.59614e-08 
1472.1 0 -3.03044e-08 -0.0272046 -9.0534e-10 -2.21435e-08 0.960208 9.17098e-08 1.48086e-06 -9.57608e-06 3.50777e-09 0.216371 -1.8564e-07 1.44724e-06 -2.24222e-08 1.5362e-05 -9.81889e-08 -9.50019e-07 -1.29209e-06 -7.24681e-06 8.49083e-08 -9.15575e-06 -4.56643e-07 -5.512e-07 6.24634e-08 3.87807e-06 3.4997e-07 2.20127e-08 -7.7303e-07 3.96264e-08 -6.52869e-08 -1.13699e-06 -3.28171e-07 5.98461e-08 
1472.45 0 4.52934e-10 -0.0318067 -1.34851e-09 -3.44444e-08 0.946671 1.79262e-07 2.2985e-06 -1.45757e-05 -3.67926e-07 0.250864 1.52151e-07 2.26221e-06 1.56253e-08 2.45112e-05 -8.72541e-08 -1.23568e-06 -2.42027e-06 -1.13955e-05 1.95189e-07 -1.39506e-05 -8.11627e-07 -8.1704e-07 4.03062e-08 2.97615e-06 6.20563e-07 1.02382e-08 -1.04521e-06 7.3643e-08 -7.98169e-09 -1.82641e-06 -4.28898e-07 1.12748e-07 
1472.8 0 6.46831e-08 -0.0364048 -1.41089e-09 -4.25243e-08 0.931296 3.09538e-07 3.14389e-06 -2.08035e-05 -1.2341e-06 0.284675 9.54786e-07 3.29568e-06 1.12337e-07 3.70202e-05 -1.11296e-08 -1.5749e-06 -4.16299e-06 -1.68329e-05 3.73369e-07 -2.0027e-05 -1.24971e-06 -1.14529e-06 2.88945e-08 6.54749e-07 9.85479e-07 -7.87098e-09 -1.3772e-06 1.43082e-07 8.14745e-08 -2.7619e-06 -5.16346e-07 1.69121e-07 
1473.15 0 1.73378e-07 -0.0409873 -4.4681e-10 -1.48803e-08 0.914133 4.60179e-07 3.89413e-06 -2.81806e-05 -2.73927e-06 0.317721 2.28529e-06 4.57834e-06 2.89677e-07 5.18997e-05 1.13867e-07 -1.92476e-06 -6.49755e-06 -2.37923e-05 6.49467e-07 -2.74112e-05 -1.72954e-06 -1.53205e-06 2.59629e-08 -2.9592e-06 1.52709e-06 -3.54421e-08 -1.77667e-06 2.2502e-07 1.86545e-07 -3.84792e-06 -5.90905e-07 2.21516e-07 
1473.5 0 3.41709e-07 -0.0455444 -1.31408e-10 5.3021e-08 0.895236 6.00106e-07 4.50585e-06 -3.65948e-05 -4.99422e-06 0.349923 4.15922e-06 6.07967e-06 5.47718e-07 6.77221e-05 2.46865e-07 -2.17407e-06 -9.33066e-06 -3.25256e-05 1.03301e-06 -3.61471e-05 -2.19463e-06 -1.97257e-06 -1.78382e-08 -8.29843e-06 2.31177e-06 -8.1716e-08 -2.21834e-06 3.18105e-07 2.70666e-07 -4.96581e-06 -6.45475e-07 3.09557e-07 
1473.85 0 5.71938e-07 -0.0500678 -5.70685e-09 1.05212e-07 0.87466 6.89641e-07 4.99337e-06 -4.5828e-05 -8.05752e-06 0.381202 6.60587e-06 7.71761e-06 8.52656e-07 8.42443e-05 3.84603e-07 -2.1484e-06 -1.27168e-05 -4.32794e-05 1.57251e-06 -4.62095e-05 -2.57551e-06 -2.46059e-06 -9.955e-08 -1.57911e-05 3.34958e-06 -1.57729e-07 -2.69344e-06 4.04909e-07 2.92652e-07 -6.13953e-06 -6.82731e-07 4.70392e-07 
1474.2 0 8.41072e-07 -0.0545444 -1.75776e-08 1.09187e-07 0.852467 6.82019e-07 5.38832e-06 -5.56073e-05 -1.19413e-05 0.411483 9.64588e-06 9.48754e-06 1.15938e-06 0.000102811 5.70872e-07 -1.67269e-06 -1.69438e-05 -5.62822e-05 2.21861e-06 -5.74652e-05 -2.81101e-06 -2.98902e-06 -1.0648e-07 -2.5371e-05 4.63238e-06 -2.79762e-07 -3.2221e-06 4.00862e-07 2.49841e-07 -7.51258e-06 -7.32433e-07 7.26947e-07 
1474.55 0 1.10387e-06 -0.0589636 -2.65074e-08 9.09396e-08 0.828717 5.40666e-07 5.62404e-06 -6.58972e-05 -1.65748e-05 0.440694 1.33291e-05 1.14745e-05 1.44375e-06 0.000124635 9.04696e-07 -6.42023e-07 -2.23526e-05 -7.18226e-05 2.73411e-06 -6.97948e-05 -2.88532e-06 -3.5546e-06 6.14445e-08 -3.76864e-05 6.16621e-06 -4.67407e-07 -3.82603e-06 3.08285e-07 1.68695e-07 -9.12205e-06 -8.1583e-07 1.09988e-06 
1474.9 0 1.34642e-06 -0.0633159 -2.39906e-08 7.91807e-08 0.803477 2.7271e-07 5.55198e-06 -7.69508e-05 -2.17996e-05 0.468767 1.78098e-05 1.36476e-05 1.72186e-06 0.000149821 1.47698e-06 1.12661e-06 -2.9231e-05 -9.03315e-05 2.96566e-06 -8.3112e-05 -2.82034e-06 -4.15437e-06 3.46662e-07 -5.32663e-05 7.92702e-06 -7.48321e-07 -4.52405e-06 2.39105e-07 8.54993e-08 -1.0865e-05 -9.62676e-07 1.58036e-06 
1475.25 0 1.59455e-06 -0.0675866 -1.25169e-08 9.29852e-08 0.77682 -7.0826e-08 5.12427e-06 -8.90433e-05 -2.7473e-05 0.495636 2.33296e-05 1.58211e-05 2.05136e-06 0.000177921 2.32494e-06 4.08335e-06 -3.79197e-05 -0.000112222 2.99457e-06 -9.73621e-05 -2.6265e-06 -4.79055e-06 5.90746e-07 -7.15118e-05 9.79181e-06 -1.14836e-06 -5.28725e-06 2.30505e-07 3.05898e-09 -1.26875e-05 -1.20414e-06 2.15384e-06 
1475.6 0 1.92262e-06 -0.0717635 9.70177e-10 1.05535e-07 0.748813 -4.52059e-07 4.40958e-06 -0.000102352 -3.3597e-05 0.52124 3.0021e-05 1.78904e-05 2.48333e-06 0.000208026 3.48998e-06 8.71189e-06 -4.86081e-05 -0.000137824 3.01231e-06 -0.000112582 -2.29309e-06 -5.46106e-06 5.9809e-07 -9.25589e-05 1.16268e-05 -1.67505e-06 -6.06094e-06 2.55747e-07 -1.00272e-07 -1.46018e-05 -1.49928e-06 2.76512e-06 
1475.95 0 2.44549e-06 -0.0758379 2.13506e-08 6.47381e-08 0.719533 -8.27743e-07 3.41445e-06 -0.000116916 -4.0347e-05 0.54552 3.7849e-05 1.98971e-05 3.08566e-06 0.000239135 4.91349e-06 1.52509e-05 -6.12073e-05 -0.000167275 3.21421e-06 -0.000128743 -1.79833e-06 -6.13234e-06 2.08767e-07 -0.000117374 1.34265e-05 -2.30997e-06 -6.84978e-06 2.76571e-07 -1.50015e-07 -1.65879e-05 -1.74538e-06 3.3437e-06 
1476.3 0 3.20967e-06 -0.0797961 5.87204e-08 -1.85792e-08 0.68906 -1.14515e-06 2.08648e-06 -0.000132577 -4.79746e-05 0.568422 4.68058e-05 2.18504e-05 3.98529e-06 0.000271341 6.4899e-06 2.35664e-05 -7.57367e-05 -0.000200302 3.66052e-06 -0.000145699 -1.16095e-06 -6.77751e-06 -5.44661e-07 -0.000145374 1.51942e-05 -3.01393e-06 -7.64979e-06 2.33902e-07 -9.53324e-08 -1.87163e-05 -1.87044e-06 3.93958e-06 
1476.65 0 4.17527e-06 -0.083624 1.00442e-07 -5.37401e-08 0.65747 -1.42429e-06 4.51946e-07 -0.000149059 -5.67295e-05 0.589897 5.70618e-05 2.37809e-05 5.23727e-06 0.00030582 8.17409e-06 3.32924e-05 -9.25417e-05 -0.000236575 4.38e-06 -0.000163339 -3.62896e-07 -7.39976e-06 -1.53954e-06 -0.000175796 1.68733e-05 -3.77383e-06 -8.42212e-06 1.43339e-07 -2.56329e-08 -2.10786e-05 -1.90023e-06 4.56307e-06 
1477 0 5.32453e-06 -0.087314 1.27792e-07 1.6553e-08 0.62484 -1.77286e-06 -1.44784e-06 -0.000166106 -6.68533e-05 0.609896 6.88575e-05 2.58558e-05 6.78936e-06 0.00034283 9.79773e-06 4.41363e-05 -0.000112072 -0.000275988 5.58036e-06 -0.000181436 6.34008e-07 -7.99543e-06 -2.76354e-06 -0.000209766 1.85171e-05 -4.58472e-06 -9.1519e-06 1.27006e-08 -2.93731e-08 -2.34799e-05 -1.92143e-06 5.2145e-06 
1477.35 0 6.6972e-06 -0.0908571 1.46883e-07 8.44706e-08 0.591258 -2.30689e-06 -3.54872e-06 -0.000183633 -7.85791e-05 0.628377 8.23457e-05 2.82039e-05 8.61633e-06 0.000380928 1.12536e-05 5.60429e-05 -0.000134499 -0.000318694 7.37754e-06 -0.000199715 1.80922e-06 -8.56142e-06 -4.26526e-06 -0.000248114 2.02391e-05 -5.47024e-06 -9.82667e-06 -3.03713e-07 -1.50555e-07 -2.5686e-05 -1.99708e-06 6.0152e-06 
1477.7 0 8.32525e-06 -0.0942402 1.75324e-07 4.23167e-08 0.556812 -3.12133e-06 -5.6422e-06 -0.000201865 -9.20753e-05 0.645304 9.75478e-05 3.09159e-05 1.07696e-05 0.000419231 1.26049e-05 6.90832e-05 -0.000159722 -0.000365045 9.50128e-06 -0.000218176 3.18499e-06 -9.1164e-06 -6.00172e-06 -0.000289832 2.20307e-05 -6.49007e-06 -1.04661e-05 -1.01806e-06 -3.16233e-07 -2.78478e-05 -2.09803e-06 6.96729e-06 
1478.05 0 1.02031e-05 -0.0974532 2.14323e-07 -6.06487e-08 0.521587 -4.35214e-06 -7.35457e-06 -0.000220987 -0.000107544 0.660643 0.000114188 3.42285e-05 1.33453e-05 0.000458449 1.38878e-05 8.31864e-05 -0.000187901 -0.000415268 1.13334e-05 -0.000237087 4.81213e-06 -9.68272e-06 -7.85782e-06 -0.000334196 2.37952e-05 -7.63819e-06 -1.11093e-05 -2.247e-06 -4.17905e-07 -3.01306e-05 -2.11826e-06 8.00782e-06 
1478.4 0 1.23721e-05 -0.100488 2.60572e-07 -1.68174e-07 0.485671 -6.18786e-06 -8.16183e-06 -0.000240529 -0.000125154 0.674364 0.000131865 3.86163e-05 1.64057e-05 0.000498898 1.5282e-05 9.81068e-05 -0.000219492 -0.00046941 1.21857e-05 -0.000256649 6.86675e-06 -1.02265e-05 -9.85351e-06 -0.000381574 2.53786e-05 -8.80754e-06 -1.17886e-05 -3.90156e-06 -4.6956e-07 -3.237e-05 -2.02323e-06 9.1527e-06 
1478.75 0 1.49686e-05 -0.103335 3.11463e-07 -2.88936e-07 0.449153 -8.72736e-06 -7.72491e-06 -0.000259499 -0.000144997 0.686444 0.000150361 4.471e-05 2.00124e-05 0.00053916 1.70372e-05 0.000113617 -0.000254544 -0.000527367 1.1788e-05 -0.000276842 9.62851e-06 -1.06755e-05 -1.21243e-05 -0.000432071 2.65731e-05 -9.88962e-06 -1.24499e-05 -5.74751e-06 -5.783e-07 -3.43073e-05 -1.87002e-06 1.02412e-05 
1479.1 0 1.80267e-05 -0.105987 3.5644e-07 -4.65569e-07 0.412123 -1.20414e-05 -6.0634e-06 -0.00027719 -0.000167245 0.696861 0.000169446 5.28989e-05 2.41209e-05 0.000576718 1.91181e-05 0.000129444 -0.000292656 -0.00058866 1.0647e-05 -0.000297575 1.2978e-05 -1.09782e-05 -1.46418e-05 -0.000485601 2.72268e-05 -1.08069e-05 -1.30167e-05 -7.61137e-06 -7.88537e-07 -3.57894e-05 -1.63409e-06 1.10697e-05 
1479.45 0 2.14368e-05 -0.108436 3.4771e-07 -7.66837e-07 0.374673 -1.64132e-05 -2.91639e-06 -0.000293563 -0.000192097 0.705599 0.000188711 6.31015e-05 2.84869e-05 0.000609555 2.14701e-05 0.000145125 -0.000333238 -0.000652605 9.659e-06 -0.000318573 1.63343e-05 -1.10922e-05 -1.72259e-05 -0.000542164 2.73429e-05 -1.15041e-05 -1.35162e-05 -9.59356e-06 -1.1214e-06 -3.69416e-05 -1.23213e-06 1.15922e-05 
1479.8 0 2.51102e-05 -0.110675 2.49388e-07 -1.21402e-06 0.336896 -2.22482e-05 2.52955e-06 -0.000308493 -0.000219722 0.712647 0.000207628 7.52131e-05 3.30044e-05 0.000637137 2.39805e-05 0.000160117 -0.000375589 -0.000718997 9.19024e-06 -0.000339243 1.94316e-05 -1.10391e-05 -1.97206e-05 -0.000601493 2.71143e-05 -1.1959e-05 -1.38645e-05 -1.1863e-05 -1.58376e-06 -3.78974e-05 -6.36657e-07 1.17204e-05 
1480.15 0 2.90373e-05 -0.112698 1.32389e-07 -1.74618e-06 0.298883 -2.98031e-05 1.09768e-05 -0.000321175 -0.000250395 0.717999 0.000225743 8.90469e-05 3.7895e-05 0.000659164 2.63416e-05 0.000173881 -0.000419221 -0.000788075 9.14571e-06 -0.000358893 2.25636e-05 -1.08616e-05 -2.20135e-05 -0.000663411 2.65532e-05 -1.21037e-05 -1.40519e-05 -1.43856e-05 -2.05653e-06 -3.84021e-05 1.84627e-07 1.16069e-05 
1480.5 0 3.32662e-05 -0.1145 6.86815e-08 -2.37234e-06 0.260727 -3.91566e-05 2.26799e-05 -0.000331125 -0.000284258 0.721655 0.000243182 0.000104059 4.33604e-05 0.000674093 2.87951e-05 0.000185958 -0.00046354 -0.000859861 9.33999e-06 -0.000376807 2.59244e-05 -1.05281e-05 -2.41174e-05 -0.000727681 2.55098e-05 -1.19562e-05 -1.4215e-05 -1.72154e-05 -2.53734e-06 -3.81228e-05 1.1755e-06 1.16845e-05 
1480.85 0 3.78164e-05 -0.116072 4.01471e-09 -3.24748e-06 0.222518 -5.03427e-05 3.79117e-05 -0.000338972 -0.000321215 0.723616 0.000260303 0.000120411 4.94189e-05 0.000680797 3.22088e-05 0.000196255 -0.00050775 -0.000933838 9.3777e-06 -0.000392626 2.94142e-05 -1.00534e-05 -2.60913e-05 -0.000793246 2.41988e-05 -1.16869e-05 -1.42529e-05 -2.04476e-05 -3.19065e-06 -3.72399e-05 2.18289e-06 1.21054e-05 
1481.2 0 4.26962e-05 -0.117409 -7.73682e-08 -4.38864e-06 0.184341 -6.36103e-05 5.72197e-05 -0.00034561 -0.000361458 0.72389 0.000277029 0.000139417 5.6047e-05 0.000681109 3.71641e-05 0.000204653 -0.000551784 -0.00100919 9.04761e-06 -0.000406593 3.293e-05 -9.49642e-06 -2.80542e-05 -0.000859189 2.28503e-05 -1.13412e-05 -1.40458e-05 -2.39924e-05 -4.03059e-06 -3.63904e-05 3.22442e-06 1.27175e-05 
1481.55 0 4.81028e-05 -0.11851 -9.52613e-08 -5.5441e-06 0.146282 -7.95012e-05 8.10955e-05 -0.000351313 -0.000405445 0.722485 0.000293355 0.000161948 6.31545e-05 0.0006785 4.36716e-05 0.000210338 -0.000596497 -0.00108539 8.51303e-06 -0.000418862 3.63e-05 -8.84729e-06 -3.02449e-05 -0.000925985 2.13332e-05 -1.07418e-05 -1.38736e-05 -2.77583e-05 -4.90374e-06 -3.59381e-05 4.41723e-06 1.33432e-05 
1481.9 0 5.42917e-05 -0.119372 -9.82883e-08 -6.49791e-06 0.108433 -9.86284e-05 0.000109757 -0.000355894 -0.000453544 0.719416 0.000309615 0.000187298 7.05679e-05 0.000674829 5.13e-05 0.000212625 -0.000642329 -0.00116239 7.82193e-06 -0.000429057 3.91823e-05 -8.07078e-06 -3.2896e-05 -0.00099471 1.96839e-05 -9.81181e-06 -1.39606e-05 -3.1632e-05 -5.86234e-06 -3.5669e-05 5.68955e-06 1.37919e-05 
1482.25 0 6.12301e-05 -0.119991 -2.31823e-07 -7.34089e-06 0.07088 -0.000121639 0.000142927 -0.000359002 -0.00050557 0.714701 0.000325554 0.000214177 7.81367e-05 0.000670328 5.93739e-05 0.000211949 -0.000688957 -0.00124027 6.78186e-06 -0.000437219 4.13314e-05 -7.19253e-06 -3.60958e-05 -0.00106528 1.81453e-05 -8.76076e-06 -1.41006e-05 -3.52974e-05 -7.00711e-06 -3.51055e-05 7.0239e-06 1.41225e-05 
1482.6 0 6.87165e-05 -0.120365 -4.89387e-07 -8.12568e-06 0.0337084 -0.000149177 0.000179812 -0.000360182 -0.00056078 0.708367 0.000340486 0.000242173 8.58169e-05 0.000664991 6.75276e-05 0.000209248 -0.000736249 -0.00131861 5.1415e-06 -0.000443791 4.28012e-05 -6.18541e-06 -3.95925e-05 -0.00113612 1.65492e-05 -7.78994e-06 -1.41813e-05 -3.84935e-05 -8.27535e-06 -3.39328e-05 8.50781e-06 1.46335e-05 
1482.95 0 7.64455e-05 -0.120493 -7.80234e-07 -8.60508e-06 -0.00300088 -0.000181629 0.000219311 -0.000359252 -0.000618765 0.700438 0.000354289 0.00027161 9.37028e-05 0.000657203 7.57636e-05 0.000205209 -0.000783236 -0.00139668 2.51609e-06 -0.000448693 4.37036e-05 -4.98e-06 -4.28145e-05 -0.00120609 1.46572e-05 -6.85553e-06 -1.421e-05 -4.12179e-05 -9.61646e-06 -3.21744e-05 1.00634e-05 1.54412e-05 
1483.3 0 8.39685e-05 -0.120373 -1.06723e-06 -8.86578e-06 -0.0391685 -0.00021928 0.000260408 -0.000356354 -0.000679394 0.690944 0.000367274 0.0003023 0.000101981 0.000643544 8.42517e-05 0.000200012 -0.000826816 -0.00147389 -1.57956e-06 -0.000451734 4.41491e-05 -3.61517e-06 -4.54056e-05 -0.00127588 1.25166e-05 -5.76875e-06 -1.39484e-05 -4.3571e-05 -1.1015e-05 -3.00557e-05 1.16567e-05 1.64217e-05 
1483.65 0 9.10173e-05 -0.120007 -1.37351e-06 -9.3886e-06 -0.0747153 -0.000262187 0.000302318 -0.000351251 -0.000741949 0.67992 0.0003799 0.00033341 0.000110702 0.000622371 9.31958e-05 0.000193227 -0.00086409 -0.00154995 -7.41086e-06 -0.000452959 4.43818e-05 -2.2665e-06 -4.73724e-05 -0.00134663 1.0215e-05 -4.39844e-06 -1.31612e-05 -4.56716e-05 -1.2506e-05 -2.76119e-05 1.35388e-05 1.75032e-05 
1484 0 9.75414e-05 -0.119397 -1.65766e-06 -1.02005e-05 -0.109562 -0.000310087 0.000344377 -0.000343375 -0.000805407 0.667405 0.000392645 0.000364538 0.00011978 0.000594741 0.000102906 0.000184158 -0.000895075 -0.00162447 -1.49744e-05 -0.000451997 4.45411e-05 -9.99164e-07 -4.8876e-05 -0.00141861 7.9358e-06 -2.74555e-06 -1.20164e-05 -4.77433e-05 -1.39455e-05 -2.46516e-05 1.57896e-05 1.88218e-05 
1484.35 0 0.000103543 -0.118545 -1.90395e-06 -1.11058e-05 -0.14363 -0.000362785 0.000386455 -0.000332511 -0.000868946 0.653445 0.000405541 0.000395879 0.000129108 0.00056147 0.000114069 0.00017214 -0.000920972 -0.0016966 -2.43354e-05 -0.000448227 4.4524e-05 3.23334e-07 -5.00276e-05 -0.00149166 5.83176e-06 -8.17714e-07 -1.06902e-05 -5.01613e-05 -1.5187e-05 -2.11724e-05 1.82142e-05 2.0452e-05 
1484.7 0 0.000109001 -0.117453 -2.17666e-06 -1.22585e-05 -0.176845 -0.000420298 0.000428943 -0.000318724 -0.00093203 0.638089 0.000418355 0.000427535 0.00013852 0.000522277 0.000127376 0.00015643 -0.000941838 -0.00176567 -3.62698e-05 -0.00044179 4.40243e-05 1.81636e-06 -5.07028e-05 -0.00156453 3.68629e-06 1.36969e-06 -9.14136e-06 -5.33142e-05 -1.64089e-05 -1.71414e-05 2.08239e-05 2.20913e-05 
1485.05 0 0.000113895 -0.116124 -2.52568e-06 -1.39252e-05 -0.20914 -0.000482649 0.000472204 -0.000301932 -0.000994191 0.621389 0.000431057 0.000459119 0.000147735 0.000477015 0.000142572 0.000136696 -0.000957397 -0.00183142 -5.22852e-05 -0.000433266 4.25415e-05 3.55847e-06 -5.07491e-05 -0.00163517 1.32134e-06 3.748e-06 -7.29461e-06 -5.70275e-05 -1.77661e-05 -1.24597e-05 2.38839e-05 2.32456e-05 
1485.4 0 0.000118194 -0.11456 -3.04095e-06 -1.62815e-05 -0.240449 -0.000549891 0.000516545 -0.000281871 -0.00105477 0.603394 0.000443193 0.000490012 0.000156383 0.000425904 0.000158696 0.000114018 -0.000967607 -0.00189367 -7.34572e-05 -0.000422953 3.99137e-05 5.53093e-06 -5.0265e-05 -0.00170332 -1.36224e-06 6.12656e-06 -4.97374e-06 -6.04118e-05 -1.91824e-05 -7.38416e-06 2.75076e-05 2.37976e-05 
1485.75 0 0.000121995 -0.112767 -3.78696e-06 -1.94991e-05 -0.270709 -0.000621874 0.000561878 -0.000258574 -0.00111301 0.58416 0.000453905 0.000520349 0.00016426 0.00036923 0.00017537 9.02288e-05 -0.000971506 -0.00195227 -9.95997e-05 -0.000411016 3.66276e-05 7.69053e-06 -4.94815e-05 -0.00177027 -4.81885e-06 8.38864e-06 -2.13401e-06 -6.27589e-05 -2.05674e-05 -2.5154e-06 3.16751e-05 2.39706e-05 
1486.1 0 0.000125412 -0.110749 -4.60022e-06 -2.38043e-05 -0.29986 -0.000697829 0.000607258 -0.000232499 -0.00116837 0.563747 0.000462765 0.000550744 0.000171236 0.000309112 0.000192906 6.56909e-05 -0.000967381 -0.00200669 -0.000130083 -0.000397631 3.31832e-05 1.00962e-05 -4.86162e-05 -0.00183591 -9.27374e-06 1.07717e-05 1.13908e-06 -6.41307e-05 -2.18881e-05 1.38711e-06 3.63598e-05 2.35805e-05 
1486.45 0 0.000128501 -0.108513 -5.38487e-06 -2.88773e-05 -0.327844 -0.000776934 0.000651554 -0.000203935 -0.00122067 0.542215 0.000469463 0.000580936 0.00017675 0.000250754 0.000211316 3.9497e-05 -0.000955437 -0.0020563 -0.000164459 -0.000383296 2.97752e-05 1.26493e-05 -4.77698e-05 -0.0018989 -1.42353e-05 1.36097e-05 4.96459e-06 -6.49661e-05 -2.31064e-05 3.73324e-06 4.13825e-05 2.23372e-05 
1486.8 0 0.000131362 -0.106063 -6.2266e-06 -3.35974e-05 -0.354614 -0.000859108 0.000694129 -0.000173309 -0.00127015 0.519629 0.000473337 0.000609646 0.000180369 0.000198865 0.000230559 1.12969e-05 -0.000938095 -0.00210078 -0.000202102 -0.000368713 2.63934e-05 1.50742e-05 -4.6945e-05 -0.00195814 -1.92427e-05 1.68959e-05 9.40385e-06 -6.56524e-05 -2.40149e-05 4.64775e-06 4.65136e-05 2.06263e-05 
1487.15 0 0.000134265 -0.103404 -7.08399e-06 -3.68784e-05 -0.380123 -0.000944725 0.000734319 -0.000141487 -0.00131673 0.49605 0.000473842 0.000635349 0.000182449 0.000152991 0.0002511 -1.83867e-05 -0.000916913 -0.00214002 -0.000242306 -0.000354239 2.28626e-05 1.71693e-05 -4.61855e-05 -0.00201267 -2.43451e-05 2.02559e-05 1.41934e-05 -6.62825e-05 -2.4374e-05 5.3834e-06 5.17524e-05 1.88809e-05 
1487.5 0 0.000137424 -0.100543 -7.86399e-06 -3.87008e-05 -0.404332 -0.00103387 0.00077081 -0.000109208 -0.00135967 0.471543 0.000470847 0.00065647 0.000183881 0.000107786 0.000273273 -4.90083e-05 -0.000890611 -0.00217431 -0.000284344 -0.000339731 1.90152e-05 1.90835e-05 -4.53684e-05 -0.00206278 -2.97059e-05 2.33104e-05 1.90519e-05 -6.6534e-05 -2.43699e-05 6.98055e-06 5.72686e-05 1.70439e-05 
1487.85 0 0.000140695 -0.0974896 -8.58363e-06 -4.02722e-05 -0.427199 -0.00112632 0.000802296 -7.708e-05 -0.00139831 0.446175 0.000464499 0.000671761 0.000185494 5.95301e-05 0.00029692 -8.0209e-05 -0.000856255 -0.00220473 -0.000327409 -0.000324861 1.45382e-05 2.1197e-05 -4.42436e-05 -0.00211057 -3.51274e-05 2.57099e-05 2.38637e-05 -6.64624e-05 -2.44465e-05 8.66386e-06 6.31786e-05 1.50494e-05 
1488.2 0 0.000143621 -0.0942507 -9.34732e-06 -4.25017e-05 -0.448686 -0.00122138 0.000828961 -4.53611e-05 -0.00143203 0.420016 0.000454835 0.000680707 0.000187701 1.08899e-05 0.000321744 -0.000111321 -0.000813195 -0.00223242 -0.000371693 -0.000309541 8.86047e-06 2.35748e-05 -4.27927e-05 -0.00215683 -4.03146e-05 2.74747e-05 2.87582e-05 -6.69033e-05 -2.48903e-05 9.32428e-06 6.93345e-05 1.28982e-05 
1488.55 0 0.000145322 -0.0908359 -1.03211e-05 -4.48642e-05 -0.468761 -0.00131834 0.000852524 -1.36567e-05 -0.00145977 0.393142 0.000441716 0.000682993 0.000190844 -3.30284e-05 0.000347373 -0.000141204 -0.000766231 -0.00225783 -0.000418878 -0.000294057 1.87018e-06 2.5917e-05 -4.13146e-05 -0.00220006 -4.53524e-05 2.90766e-05 3.39599e-05 -6.83168e-05 -2.57171e-05 9.49379e-06 7.55289e-05 1.03924e-05 
1488.9 0 0.000145322 -0.0872553 -1.15268e-05 -4.63322e-05 -0.487393 -0.00141691 0.000874335 1.80334e-05 -0.00147996 0.365625 0.000424974 0.000678459 0.00019569 -7.08858e-05 0.000373157 -0.000168912 -0.000722703 -0.00228038 -0.000470194 -0.000279021 -5.89897e-06 2.7927e-05 -4.01284e-05 -0.00223991 -5.04029e-05 3.09643e-05 3.97018e-05 -7.00977e-05 -2.68744e-05 1.0016e-05 8.18221e-05 7.44613e-06 
1489.25 0 0.000143847 -0.0835191 -1.26303e-05 -4.67364e-05 -0.504555 -0.00151632 0.000894733 4.89551e-05 -0.00149136 0.337541 0.000404377 0.000667928 0.000203194 -0.000105284 0.000398797 -0.000194251 -0.000685848 -0.00229884 -0.000524413 -0.000265687 -1.39725e-05 2.933e-05 -3.91702e-05 -0.00227804 -5.57239e-05 3.33502e-05 4.61471e-05 -7.15492e-05 -2.84088e-05 1.04875e-05 8.808e-05 4.44967e-06 
1489.6 0 0.000141057 -0.0796374 -1.32912e-05 -4.68439e-05 -0.520222 -0.00161546 0.000913862 7.93872e-05 -0.00149359 0.308969 0.000380225 0.000652773 0.000213923 -0.000138416 0.00042492 -0.000217768 -0.000653075 -0.00231184 -0.000579046 -0.000255052 -2.2202e-05 2.99334e-05 -3.80611e-05 -0.0023153 -6.18477e-05 3.63685e-05 5.30911e-05 -7.30383e-05 -3.03833e-05 1.0094e-05 9.38633e-05 2.02379e-06 
1489.95 0 0.000137084 -0.07562 -1.36211e-05 -4.71658e-05 -0.534378 -0.00171397 0.000931902 0.000111346 -0.00148693 0.279988 0.00035377 0.000633065 0.000227594 -0.000169375 0.000452271 -0.000240272 -0.000620404 -0.00231793 -0.000633263 -0.000246346 -3.04605e-05 2.98226e-05 -3.66831e-05 -0.00235038 -6.88975e-05 3.99133e-05 6.00738e-05 -7.52484e-05 -3.2748e-05 8.72295e-06 9.89272e-05 3.15801e-07 
1490.3 0 0.000132135 -0.0714773 -1.39932e-05 -4.71825e-05 -0.547012 -0.00181201 0.000948704 0.000146601 -0.00147139 0.250675 0.000325814 0.000607219 0.00024304 -0.000195614 0.000481018 -0.000261884 -0.000587302 -0.00231616 -0.000687362 -0.000237848 -3.82637e-05 2.91521e-05 -3.53814e-05 -0.00238083 -7.65265e-05 4.37341e-05 6.67834e-05 -7.81025e-05 -3.54805e-05 6.93832e-06 0.000103437 -8.87969e-07 
1490.65 0 0.000126448 -0.0672193 -1.45323e-05 -4.599e-05 -0.558118 -0.00190971 0.000963406 0.000184749 -0.00144658 0.2211 0.000296408 0.000573719 0.000259269 -0.000216847 0.000511287 -0.000281646 -0.000556262 -0.00230688 -0.000740679 -0.000229288 -4.55129e-05 2.79346e-05 -3.41639e-05 -0.00240539 -8.48104e-05 4.73095e-05 7.29346e-05 -8.15169e-05 -3.85725e-05 5.4225e-06 0.000107554 -1.87571e-06 
1491 0 0.00012021 -0.0628554 -1.47489e-05 -4.36577e-05 -0.567691 -0.00200714 0.000975322 0.000223626 -0.00141262 0.191332 0.000265853 0.000532576 0.000275839 -0.000235698 0.000542946 -0.00029843 -0.000527627 -0.00229098 -0.000792327 -0.000222289 -5.28506e-05 2.59367e-05 -3.25284e-05 -0.00242502 -9.38109e-05 4.98201e-05 7.81252e-05 -8.55094e-05 -4.17301e-05 4.17156e-06 0.000111476 -3.21057e-06 
1491.35 0 0.000113318 -0.0583955 -1.42126e-05 -4.09308e-05 -0.575732 -0.00210419 0.000984787 0.000261728 -0.00136979 0.16144 0.000234358 0.000484697 0.000292206 -0.000254177 0.000575687 -0.000311952 -0.000497694 -0.00226849 -0.000841743 -0.000218903 -6.07026e-05 2.28268e-05 -3.02053e-05 -0.00244026 -0.000103276 5.08621e-05 8.25027e-05 -8.98601e-05 -4.46861e-05 2.7432e-06 0.000115577 -5.12759e-06 
1491.7 0 0.000105363 -0.0538505 -1.30807e-05 -3.80479e-05 -0.582247 -0.00220026 0.000992679 0.000299309 -0.00131752 0.131497 0.000202125 0.000430964 0.000308486 -0.000272199 0.000609563 -0.000321922 -0.000462729 -0.00223857 -0.00088875 -0.000220222 -6.91878e-05 1.87434e-05 -2.71362e-05 -0.00245027 -0.000112998 5.06024e-05 8.67323e-05 -9.45266e-05 -4.75656e-05 1.1355e-06 0.000120062 -7.14776e-06 
1492.05 0 9.57062e-05 -0.0492323 -1.15273e-05 -3.48942e-05 -0.587244 -0.00229452 0.000999675 0.00033672 -0.0012549 0.101572 0.0001695 0.000372087 0.000325238 -0.000288431 0.00064456 -0.000326983 -0.000423233 -0.00220078 -0.000933824 -0.000225998 -7.82127e-05 1.44008e-05 -2.31093e-05 -0.0024556 -0.00012277 4.917e-05 9.12581e-05 -9.92185e-05 -5.06457e-05 -2.6704e-07 0.00012469 -8.68077e-06 
1492.4 0 8.40283e-05 -0.044553 -9.58823e-06 -3.11682e-05 -0.59073 -0.00238609 0.0010059 0.000373346 -0.00118151 0.0717378 0.00013675 0.000308888 0.000342393 -0.000301854 0.000679845 -0.000325079 -0.000383686 -0.00215547 -0.0009771 -0.000235354 -8.7465e-05 1.02869e-05 -1.80356e-05 -0.00245785 -0.000132383 4.632e-05 9.6587e-05 -0.000103465 -5.41061e-05 -1.38132e-06 0.000129202 -9.81339e-06 
1492.75 0 7.04383e-05 -0.039824 -7.20913e-06 -2.65267e-05 -0.592719 -0.00247403 0.0010112 0.000409217 -0.00109762 0.0420689 0.000103622 0.000242654 0.000360109 -0.000313034 0.000713681 -0.000314879 -0.000348143 -0.00210281 -0.00101861 -0.000248017 -9.66665e-05 6.10785e-06 -1.20907e-05 -0.0024568 -0.000141726 4.20108e-05 0.000103386 -0.000107471 -5.79149e-05 -2.60079e-06 0.000133729 -1.12192e-05 
1493.1 0 5.52287e-05 -0.0350556 -4.45635e-06 -2.13459e-05 -0.593228 -0.00255784 0.00101504 0.000445729 -0.00100422 0.0126347 6.9089e-05 0.000174904 0.000378686 -0.000322865 0.000744721 -0.000296518 -0.000317239 -0.00204236 -0.00105889 -0.000264468 -0.000105646 1.22523e-06 -5.56537e-06 -0.00245111 -0.000150858 3.66198e-05 0.000111633 -0.000111682 -6.18673e-05 -4.35774e-06 0.000138332 -1.32085e-05 
1493.45 0 3.90237e-05 -0.0302583 -1.77014e-06 -1.63981e-05 -0.592278 -0.00263697 0.00101673 0.000484215 -0.000902278 -0.0164986 3.20051e-05 0.000107106 0.000397437 -0.000331401 0.000773423 -0.000270621 -0.000289149 -0.00197452 -0.00109822 -0.00028445 -0.000114428 -4.68274e-06 9.73177e-07 -0.00244037 -0.000160047 3.038e-05 0.00012063 -0.000115948 -6.57069e-05 -6.7129e-06 0.000142828 -1.53485e-05 
1493.8 0 2.24675e-05 -0.0254429 4.93555e-07 -1.15602e-05 -0.589897 -0.00270993 0.00101579 0.000524917 -0.000792297 -0.0452677 -7.34012e-06 4.02748e-05 0.000415285 -0.000339434 0.000801318 -0.000237368 -0.000261049 -0.00190106 -0.00113524 -0.000306939 -0.000122786 -1.15656e-05 7.16553e-06 -0.00242469 -0.000169699 2.34208e-05 0.00012986 -0.000119588 -6.93532e-05 -9.09164e-06 0.000147085 -1.7283e-05 
1494.15 0 5.53242e-06 -0.0206206 2.5439e-06 -6.30108e-06 -0.586111 -0.00277527 0.00101138 0.000567614 -0.000675484 -0.073611 -4.6996e-05 -2.57213e-05 0.000432204 -0.000348669 0.000828667 -0.000196541 -0.00022983 -0.00182352 -0.00116801 -0.000331755 -0.000130665 -1.95291e-05 1.32716e-05 -0.00240451 -0.000179878 1.57561e-05 0.000138904 -0.000122869 -7.29496e-05 -1.06304e-05 0.000151082 -1.92968e-05 
1494.5 0 -1.22339e-05 -0.015802 4.83149e-06 -7.44989e-07 -0.58095 -0.00283302 0.00100247 0.00061192 -0.000553106 -0.101469 -8.48918e-05 -9.10525e-05 0.000448896 -0.000358893 0.000853515 -0.000148449 -0.000194264 -0.00174225 -0.00119651 -0.000359729 -0.000138796 -2.85601e-05 1.9501e-05 -0.00238061 -0.00018989 7.326e-06 0.000147142 -0.000126427 -7.66173e-05 -1.07975e-05 0.000154672 -2.16393e-05 
1494.85 0 -3.10046e-05 -0.0109973 7.4932e-06 4.92024e-06 -0.574446 -0.00288324 0.00098839 0.00065787 -0.000425119 -0.128786 -0.000120088 -0.000154947 0.000465387 -0.000368292 0.000873847 -9.43396e-05 -0.000156901 -0.00165758 -0.00122177 -0.000391343 -0.000147772 -3.8437e-05 2.60673e-05 -0.00235313 -0.000198977 -1.81545e-06 0.000154534 -0.00012982 -8.03318e-05 -9.58378e-06 0.000157566 -2.34625e-05 
1495.2 0 -5.0958e-05 -0.00621697 1.03555e-05 1.08735e-05 -0.566634 -0.00292475 0.000968451 0.000706233 -0.000291256 -0.155508 -0.000152734 -0.000216729 0.000480847 -0.00037686 0.000889757 -3.57495e-05 -0.000121351 -0.00157047 -0.00124479 -0.000426591 -0.000157623 -4.92028e-05 3.32321e-05 -0.00232205 -0.000207105 -1.16144e-05 0.000161701 -0.00013241 -8.39627e-05 -7.15369e-06 0.000159964 -2.39083e-05 
1495.55 0 -7.23385e-05 -0.00147133 1.28476e-05 1.69379e-05 -0.557553 -0.002956 0.000942624 0.000756887 -0.000151818 -0.181582 -0.000183674 -0.000276501 0.000494852 -0.000386264 0.000901766 2.61455e-05 -8.82954e-05 -0.00148203 -0.00126663 -0.000465731 -0.000168476 -6.10593e-05 4.08426e-05 -0.00228768 -0.00021448 -2.21897e-05 0.000168707 -0.000134066 -8.73399e-05 -3.47307e-06 0.000162029 -2.3418e-05 
1495.9 0 -9.50706e-05 0.00322982 1.45544e-05 2.23651e-05 -0.547244 -0.00297568 0.000912289 0.000807912 -7.18974e-06 -0.206958 -0.000213777 -0.000334416 0.000508492 -0.000397295 0.000909363 9.13053e-05 -5.59325e-05 -0.00139263 -0.00128803 -0.000509395 -0.000180123 -7.39457e-05 4.84318e-05 -0.00224934 -0.000221399 -3.36018e-05 0.000175141 -0.000134738 -9.04997e-05 1.47963e-06 0.000163481 -2.26699e-05 
1496.25 0 -0.000118732 0.00787763 1.58452e-05 2.6827e-05 -0.535753 -0.00298227 0.00087777 0.0008575 0.000142017 -0.231588 -0.000242936 -0.000390955 0.000522833 -0.000409897 0.000912267 0.000160682 -2.30231e-05 -0.00130197 -0.00130856 -0.000558209 -0.000191464 -8.79745e-05 5.57692e-05 -0.00220549 -0.000228209 -4.54552e-05 0.000181011 -0.000134338 -9.39151e-05 7.62638e-06 0.000164205 -2.19472e-05 
1496.6 0 -0.000142912 0.0124632 1.71906e-05 3.0605e-05 -0.523125 -0.0029744 0.000836904 0.000905639 0.000294612 -0.255432 -0.00027062 -0.000446364 0.000538071 -0.000424697 0.000910713 0.000234709 1.13595e-05 -0.00120991 -0.00132675 -0.000612061 -0.000202129 -0.000103464 6.29169e-05 -0.00215609 -0.000234643 -5.75727e-05 0.000186308 -0.000133408 -9.78944e-05 1.47331e-05 0.000164452 -2.15495e-05 
1496.95 0 -0.000167345 0.0169775 1.86909e-05 3.3515e-05 -0.509403 -0.00295151 0.00078805 0.000953504 0.000448986 -0.278449 -0.000297214 -0.000499546 0.000554607 -0.000442327 0.000904724 0.0003117 5.01761e-05 -0.00111631 -0.00134219 -0.000669712 -0.000213202 -0.000120394 6.99345e-05 -0.00210337 -0.000240407 -6.99069e-05 0.000190656 -0.00013284 -0.000102389 2.24711e-05 0.000164481 -2.13533e-05 
1497.3 0 -0.000191746 0.0214119 2.00504e-05 3.45554e-05 -0.494631 -0.00291398 0.000732282 0.00100277 0.000603551 -0.300595 -0.000323836 -0.000549675 0.0005723 -0.000462236 0.000894476 0.000388736 9.67396e-05 -0.00102125 -0.0013559 -0.000729357 -0.000225586 -0.000138502 7.65922e-05 -0.00204895 -0.000245798 -8.22357e-05 0.000194024 -0.000132749 -0.000107322 3.06061e-05 0.000164084 -2.1135e-05 
1497.65 0 -0.000215734 0.0257578 2.09556e-05 3.3082e-05 -0.478859 -0.00286289 0.000671873 0.00105401 0.000757586 -0.321827 -0.000351266 -0.000596905 0.00059047 -0.000483694 0.000880872 0.000464418 0.000151503 -0.000925348 -0.00136768 -0.000789999 -0.000239002 -0.00015737 8.26662e-05 -0.00199211 -0.000251263 -9.45671e-05 0.000196797 -0.000132384 -0.000112372 3.91799e-05 0.00016273 -2.0786e-05 
1498 0 -0.000239049 0.0300059 2.15681e-05 2.97727e-05 -0.46214 -0.00279964 0.000608267 0.00110516 0.000910862 -0.342107 -0.000379047 -0.000641716 0.000608193 -0.000506741 0.000865751 0.000539343 0.000212707 -0.000829246 -0.00137654 -0.000852447 -0.00025279 -0.000176989 8.84013e-05 -0.00193194 -0.00025708 -0.00010675 0.00019931 -0.000131206 -0.000117147 4.83861e-05 0.000160192 -2.0179e-05 
1498.35 0 -0.000261671 0.0341473 2.20628e-05 2.56273e-05 -0.444525 -0.0027257 0.000542327 0.00115374 0.00106324 -0.361406 -0.000405734 -0.000685773 0.00062436 -0.000531074 0.000850975 0.000615182 0.000279003 -0.000733958 -0.00138216 -0.000918642 -0.000266536 -0.000197829 9.40254e-05 -0.00186919 -0.000263085 -0.000118508 0.000201677 -0.000128987 -0.0001215 5.78205e-05 0.000156655 -1.96419e-05 
1498.7 0 -0.000283486 0.0381755 2.2535e-05 2.07512e-05 -0.426065 -0.00264207 0.000474572 0.00119927 0.00121488 -0.379693 -0.000430041 -0.000730703 0.000638988 -0.000555006 0.000837354 0.000693635 0.000349342 -0.00064086 -0.00138442 -0.000989705 -0.000279657 -0.000219922 9.95803e-05 -0.00180539 -0.000268637 -0.000130225 0.000203733 -0.000125549 -0.000125473 6.65895e-05 0.000152335 -1.95655e-05 
1499.05 0 -0.000304401 0.0420845 2.33441e-05 1.51308e-05 -0.406813 -0.002549 0.000404624 0.00124204 0.00136537 -0.396937 -0.000451533 -0.000775663 0.000653081 -0.00057613 0.000824123 0.000775341 0.000421153 -0.00055017 -0.00138396 -0.0010651 -0.000291741 -0.000242991 0.000105357 -0.00174046 -0.000273331 -0.000142294 0.000205155 -0.00012145 -0.000129062 7.43802e-05 0.000147468 -1.94734e-05 
1499.4 0 -0.000324443 0.045867 2.44626e-05 1.02276e-05 -0.386829 -0.00244648 0.000332704 0.00128187 0.00151301 -0.413112 -0.000469662 -0.00081861 0.00066694 -0.000594041 0.000809986 0.000858683 0.00049046 -0.000460934 -0.00138339 -0.00114347 -0.000303551 -0.000266827 0.000111693 -0.00167267 -0.000277558 -0.000154333 0.000205839 -0.000117719 -0.000132407 8.19434e-05 0.000142768 -1.82647e-05 
1499.75 0 -0.000343165 0.0495155 2.53687e-05 7.49063e-06 -0.366167 -0.00233401 0.000261382 0.00131867 0.00165594 -0.4282 -0.000483402 -0.000858325 0.000680048 -0.000611851 0.000794202 0.000940411 0.000554809 -0.000373169 -0.00138542 -0.00122306 -0.000315775 -0.000291008 0.000118664 -0.00160205 -0.000281687 -0.000166073 0.000205782 -0.000114445 -0.000135822 8.98738e-05 0.000139031 -1.61254e-05 
1500.1 0 -0.000360449 0.0530236 2.57635e-05 6.27914e-06 -0.344882 -0.00221106 0.000192925 0.00135257 0.0017932 -0.442183 -0.000492468 -0.000893944 0.000692009 -0.000632181 0.000775376 0.00101831 0.000614724 -0.000288496 -0.00139046 -0.00130109 -0.000327629 -0.000314995 0.000126112 -0.00153107 -0.0002856 -0.000177662 0.000204814 -0.000111098 -0.00013928 9.80087e-05 0.000136323 -1.46624e-05 
1500.45 0 -0.0003769 0.0563866 2.59113e-05 5.20055e-06 -0.323026 -0.00207881 0.000126488 0.0013841 0.00192437 -0.455041 -0.000497418 -0.000924551 0.000703411 -0.000653812 0.000751431 0.00109198 0.00067106 -0.00020838 -0.00139626 -0.00137445 -0.000337695 -0.000338457 0.000133614 -0.00146098 -0.000288971 -0.000188965 0.000203106 -0.000107456 -0.000142596 0.000106166 0.000134277 -1.44268e-05 
1500.8 0 -0.000392668 0.0595991 2.62997e-05 3.61595e-06 -0.300657 -0.00193913 5.92078e-05 0.0014141 0.00204943 -0.466752 -0.000498842 -0.000949548 0.000714973 -0.000674193 0.000721536 0.00116094 0.000723811 -0.000133265 -0.00139978 -0.00144123 -0.000345563 -0.000361362 0.000140526 -0.00139038 -0.000291559 -0.000199381 0.000201096 -0.000103932 -0.000145742 0.000114213 0.000132829 -1.43053e-05 
1501.15 0 -0.000407494 0.062654 2.69086e-05 1.30657e-06 -0.277837 -0.00179215 -1.06792e-05 0.00144282 0.0021685 -0.477306 -0.000497067 -0.000968455 0.000726499 -0.000692329 0.000686228 0.00122302 0.000773227 -6.33386e-05 -0.00140003 -0.00150092 -0.000352547 -0.000383833 0.000146615 -0.00131786 -0.000293296 -0.000208295 0.000198571 -0.00010042 -0.000148725 0.000122235 0.000131938 -1.35504e-05 
1501.5 0 -0.000421536 0.0655456 2.74753e-05 -1.97347e-06 -0.254621 -0.00163729 -8.22712e-05 0.00146976 0.00228087 -0.486695 -0.000492502 -0.00098124 0.000737299 -0.000709288 0.000646921 0.00127565 0.00081941 1.43239e-06 -0.00139737 -0.00155371 -0.00036016 -0.000405631 0.000151943 -0.00124324 -0.000294461 -0.000215287 0.000194982 -9.61191e-05 -0.00015154 0.000130444 0.000131451 -1.22998e-05 
1501.85 0 -0.000435002 0.0682714 2.80049e-05 -6.51379e-06 -0.231065 -0.00147501 -0.000153123 0.00149491 0.00238535 -0.494912 -0.000484868 -0.000988389 0.000746574 -0.000726551 0.000606134 0.00131747 0.00086287 6.16827e-05 -0.00139255 -0.0016 -0.000369018 -0.000426369 0.000156193 -0.00116658 -0.000295704 -0.0002201 0.000190709 -9.09366e-05 -0.00015421 0.000138457 0.000131201 -1.05811e-05 
1502.2 0 -0.000447772 0.0708295 2.8398e-05 -1.20716e-05 -0.207225 -0.00130648 -0.000221234 0.00151903 0.00248115 -0.501954 -0.000472989 -0.000990121 0.000754197 -0.000744647 0.000566304 0.00134822 0.000905476 0.000118256 -0.00138664 -0.00164062 -0.000378778 -0.000446091 0.000158915 -0.00108817 -0.000297135 -0.000223005 0.000186363 -8.50714e-05 -0.000157168 0.000145513 0.000130954 -8.60577e-06 
1502.55 0 -0.000459561 0.0732173 2.82069e-05 -1.80331e-05 -0.183159 -0.00113231 -0.00028672 0.00154223 0.00256778 -0.507818 -0.000457288 -0.000985411 0.00076141 -0.000764449 0.00052766 0.00136828 0.000949825 0.000171861 -0.00138019 -0.00167596 -0.000388647 -0.000464609 0.000160077 -0.00100849 -0.000297996 -0.000224712 0.000181399 -7.86653e-05 -0.000160785 0.00015136 0.000130162 -7.25794e-06 
1502.9 0 -0.000470346 0.0754326 2.74176e-05 -2.41321e-05 -0.158924 -0.000953135 -0.000350955 0.00156374 0.00264443 -0.512508 -0.000440403 -0.000972577 0.0007691 -0.000786311 0.000489083 0.0013786 0.000997658 0.000223536 -0.00137363 -0.0017057 -0.000398416 -0.000481312 0.000159807 -0.000928218 -0.000297909 -0.000225351 0.000175114 -7.23264e-05 -0.000164789 0.000156191 0.000128351 -6.85954e-06 
1503.25 0 -0.000479634 0.0774723 2.64875e-05 -3.04469e-05 -0.134578 -0.000770101 -0.000414092 0.00158305 0.00271082 -0.51603 -0.000424161 -0.000951587 0.000776473 -0.00080804 0.000450635 0.00138004 0.00104917 0.000273827 -0.00136732 -0.00172969 -0.000408306 -0.000495913 0.000158579 -0.000848824 -0.000297358 -0.000224628 0.000167481 -6.61486e-05 -0.000168891 0.00015992 0.000125627 -6.7116e-06 
1503.6 0 -0.000486819 0.0793326 2.57659e-05 -3.69603e-05 -0.110175 -0.00058349 -0.000476059 0.00160089 0.00276634 -0.518389 -0.000408271 -0.000924848 0.000782009 -0.000826121 0.000413541 0.00137383 0.00110313 0.000322261 -0.00136059 -0.00174794 -0.000417797 -0.000508858 0.000157632 -0.000772298 -0.000296968 -0.000222795 0.000159042 -5.93001e-05 -0.000172937 0.000162371 0.000122435 -6.14392e-06 
1503.95 0 -0.000491953 0.0810097 2.49722e-05 -4.3133e-05 -0.0857698 -0.000393592 -0.000538404 0.00161887 0.00280933 -0.51959 -0.000390742 -0.000894929 0.000784529 -0.00083918 0.000378426 0.00136275 0.00115762 0.000367961 -0.00135297 -0.00176051 -0.000426424 -0.000520554 0.000157591 -0.00069945 -0.000296944 -0.000220478 0.000150588 -5.17479e-05 -0.000176836 0.00016361 0.00011911 -5.19559e-06 
1504.3 0 -0.000494942 0.0825024 2.37526e-05 -4.79243e-05 -0.0614149 -0.000201297 -0.000602508 0.00163789 0.00283885 -0.519641 -0.000369605 -0.00086198 0.000784626 -0.000847944 0.00034453 0.00134983 0.00121186 0.000410294 -0.00134576 -0.00176691 -0.000434588 -0.000530685 0.000158039 -0.000629541 -0.000296876 -0.000218173 0.000142149 -4.39956e-05 -0.000180597 0.000163743 0.000115846 -4.11468e-06 
1504.65 0 -0.000495331 0.0838103 2.21868e-05 -5.11334e-05 -0.0371661 -6.98757e-06 -0.000668206 0.001657 0.00285522 -0.518553 -0.0003443 -0.00082481 0.000783705 -0.000851865 0.000311262 0.00133572 0.00126697 0.000449761 -0.00134021 -0.00176554 -0.000442568 -0.00053881 0.000158391 -0.000561736 -0.000296816 -0.000215847 0.000133187 -3.57852e-05 -0.000184221 0.000162286 0.000112784 -2.72101e-06 
1505 0 -0.00049312 0.0849326 2.04619e-05 -5.3663e-05 -0.0130778 0.000188995 -0.000734614 0.00167408 0.00285865 -0.51634 -0.000314991 -0.000783437 0.000782338 -0.000847841 0.000279163 0.00131871 0.00132403 0.000487712 -0.00133557 -0.00175542 -0.000450023 -0.000545223 0.000158557 -0.000495714 -0.000297024 -0.000213036 0.000123863 -2.67402e-05 -0.000187737 0.000158986 0.000109892 -6.85283e-07 
1505.35 0 -0.000488839 0.0858688 1.88153e-05 -5.59104e-05 0.0107972 0.00038459 -0.000801109 0.00168781 0.00284858 -0.51302 -0.000282333 -0.000738805 0.000780588 -0.000833973 0.00025006 0.00129726 0.00138101 0.000524984 -0.00133007 -0.00173792 -0.000456455 -0.000550666 0.000158689 -0.000431146 -0.000297792 -0.000209593 0.000114677 -1.74061e-05 -0.000191311 0.000154772 0.000106837 2.26048e-06 
1505.7 0 -0.000482511 0.0866183 1.74635e-05 -5.77759e-05 0.0344072 0.000576641 -0.000867374 0.00169821 0.00282511 -0.508615 -0.000246572 -0.000691426 0.000778535 -0.000812482 0.000226614 0.00127188 0.00143451 0.000560983 -0.00132245 -0.00171471 -0.000461715 -0.00055538 0.000158826 -0.000367977 -0.000299905 -0.000205789 0.000105172 -8.46488e-06 -0.000195079 0.000150483 0.0001032 5.86102e-06 
1506.05 0 -0.000473551 0.0871814 1.64762e-05 -5.97002e-05 0.057703 0.000763365 -0.00093396 0.00170543 0.00278892 -0.503145 -0.000207529 -0.000641315 0.000776354 -0.000786411 0.000210423 0.00124434 0.00148353 0.000595391 -0.00131203 -0.00168575 -0.000465426 -0.000558868 0.000159343 -0.000306349 -0.000303498 -0.00020182 9.47042e-05 7.67333e-08 -0.000198568 0.000145825 9.89198e-05 9.51861e-06 
1506.4 0 -0.000462018 0.0875599 1.56901e-05 -6.26161e-05 0.0806371 0.000943892 -0.00100191 0.00170888 0.00274011 -0.496635 -0.000166402 -0.000588353 0.000773817 -0.000755929 0.000201174 0.00121538 0.00152918 0.000629043 -0.00129896 -0.00165139 -0.000467558 -0.000560692 0.000160616 -0.000246033 -0.00030752 -0.000197625 8.35398e-05 8.32504e-06 -0.000201457 0.000139989 9.42505e-05 1.28506e-05 
1506.75 0 -0.000448371 0.0877552 1.46201e-05 -6.62376e-05 0.103163 0.00111747 -0.00107012 0.00170851 0.00268004 -0.48911 -0.0001254 -0.000532778 0.000770174 -0.000719765 0.000197795 0.00118406 0.00157151 0.000662159 -0.00128387 -0.00161376 -0.000468759 -0.000561063 0.00016257 -0.000187294 -0.000311248 -0.00019295 7.2308e-05 1.61567e-05 -0.000203827 0.000132978 8.92768e-05 1.64453e-05 
1507.1 0 -0.000432781 0.0877676 1.30597e-05 -6.87304e-05 0.125236 0.00128435 -0.00113578 0.00170538 0.00261076 -0.480599 -8.4996e-05 -0.000475303 0.00076516 -0.000679009 0.000200007 0.00114943 0.00160885 0.00069444 -0.00126621 -0.00157534 -0.000469251 -0.00056035 0.000165362 -0.000131529 -0.000315005 -0.000187646 6.14741e-05 2.3626e-05 -0.000205601 0.00012524 8.36424e-05 2.11353e-05 
1507.45 0 -0.000415531 0.0875978 1.17106e-05 -6.93791e-05 0.146813 0.00144477 -0.00119695 0.00170048 0.00253223 -0.471126 -4.40815e-05 -0.000415864 0.000758836 -0.000635945 0.00020756 0.00111175 0.0016402 0.000726625 -0.00124429 -0.00153702 -0.00046849 -0.000558856 0.000168815 -7.98263e-05 -0.000319342 -0.000181622 5.07904e-05 3.10021e-05 -0.000206674 0.000116812 7.69003e-05 2.67752e-05 
1507.8 0 -0.000397131 0.0872482 1.1395e-05 -6.95939e-05 0.167851 0.00159678 -0.00125302 0.00169426 0.0024439 -0.46072 -2.2851e-06 -0.000353783 0.000750285 -0.000590595 0.000219792 0.0010719 0.00166576 0.00076054 -0.00121624 -0.00149675 -0.00046569 -0.000556481 0.000171837 -3.13901e-05 -0.00032453 -0.000174575 3.9668e-05 3.82936e-05 -0.000207124 0.000107812 6.92662e-05 3.28438e-05 
1508.15 0 -0.000377863 0.0867228 1.22482e-05 -7.05468e-05 0.18831 0.00173743 -0.00130365 0.00168654 0.002347 -0.449412 3.88575e-05 -0.000289386 0.000738099 -0.000542426 0.000236056 0.00102996 0.00168633 0.000797189 -0.00118085 -0.00145214 -0.000460943 -0.000552963 0.000173863 1.55152e-05 -0.000329696 -0.00016643 2.84912e-05 4.48621e-05 -0.000206871 9.85021e-05 6.15725e-05 3.87281e-05 
1508.5 0 -0.000357692 0.086025 1.42288e-05 -7.22047e-05 0.208148 0.00186601 -0.00134756 0.00167713 0.0022438 -0.437239 7.59397e-05 -0.000223891 0.000721199 -0.000493466 0.000254865 0.000985305 0.0017042 0.000836481 -0.00113795 -0.00140345 -0.000455173 -0.000548684 0.000175258 6.15865e-05 -0.000333458 -0.000157354 1.78133e-05 5.07179e-05 -0.00020545 8.87606e-05 5.43822e-05 4.42132e-05 
1508.85 0 -0.000336261 0.0851574 1.70199e-05 -7.45454e-05 0.227328 0.00198493 -0.00138333 0.00166641 0.00213597 -0.424239 0.000104952 -0.000158687 0.000698905 -0.000445915 0.000274847 0.000937506 0.00172225 0.000878251 -0.00108738 -0.0013521 -0.00044866 -0.000543908 0.000176366 0.000105506 -0.000335695 -0.000147526 7.4171e-06 5.67565e-05 -0.000202734 7.82516e-05 4.74129e-05 4.97088e-05 
1509.2 0 -0.000313637 0.084123 1.98191e-05 -7.7301e-05 0.245815 0.00209621 -0.00141068 0.00165486 0.00202342 -0.410448 0.000124257 -9.53861e-05 0.000672282 -0.00039869 0.000296862 0.000887008 0.00174028 0.00092215 -0.00102938 -0.00129906 -0.000441201 -0.000538503 0.000177462 0.000145827 -0.00033762 -0.00013706 -3.22521e-06 6.34332e-05 -0.000199132 6.68181e-05 4.02414e-05 5.54601e-05 
1509.55 0 -0.000290219 0.0829251 2.24032e-05 -7.95679e-05 0.263575 0.00219947 -0.00143004 0.00164236 0.00190525 -0.395899 0.000136303 -3.55845e-05 0.000643281 -0.000349004 0.00032306 0.000834935 0.00175457 0.000967802 -0.000964975 -0.00124436 -0.000432757 -0.000532226 0.000178651 0.000182798 -0.000340308 -0.000126345 -1.45086e-05 7.0999e-05 -0.000194541 5.45219e-05 3.29491e-05 6.10697e-05 
1509.9 0 -0.000266393 0.081568 2.53534e-05 -8.08109e-05 0.28058 0.00229458 -0.00144219 0.00162835 0.00178212 -0.380632 0.000144614 2.02966e-05 0.000612111 -0.000296222 0.000353809 0.000782667 0.00176209 0.00101569 -0.000895419 -0.00118824 -0.000423653 -0.000525301 0.000179914 0.000217871 -0.000343918 -0.000116087 -2.60428e-05 7.94405e-05 -0.000188477 4.1452e-05 2.61181e-05 6.58733e-05 
1510.25 0 -0.000242474 0.0800564 2.87755e-05 -8.12966e-05 0.296801 0.00238217 -0.00144749 0.0016135 0.00165525 -0.364689 0.000150613 7.273e-05 0.000577553 -0.000242104 0.000387788 0.000730544 0.00176361 0.00106677 -0.000822728 -0.001132 -0.00041425 -0.000518702 0.000181386 0.00025171 -0.000347968 -0.000106141 -3.77588e-05 8.82382e-05 -0.000181088 2.76962e-05 2.03902e-05 6.96397e-05 
1510.6 0 -0.000218321 0.0783952 3.23349e-05 -8.17673e-05 0.312213 0.00246195 -0.00144566 0.00159968 0.00152448 -0.348112 0.000154518 0.00012099 0.000539371 -0.00018792 0.000423777 0.00067833 0.00176164 0.00112139 -0.000749031 -0.00107628 -0.000404285 -0.000512533 0.000183092 0.000284344 -0.000351793 -9.59042e-05 -5.01877e-05 9.7278e-05 -0.000172673 1.32397e-05 1.54865e-05 7.2755e-05 
1510.95 0 -0.000193767 0.0765902 3.61298e-05 -8.25964e-05 0.326788 0.00253249 -0.00143678 0.00158762 0.00138958 -0.330943 0.000156428 0.000163342 0.000497726 -0.000133201 0.00046151 0.000627433 0.00175664 0.00117908 -0.000674878 -0.00102092 -0.000393056 -0.000505733 0.000184941 0.00031681 -0.0003553 -8.56367e-05 -6.32915e-05 0.000106654 -0.000162861 -1.80476e-06 1.06015e-05 7.55149e-05 
1511.3 0 -0.000168514 0.0746466 4.01098e-05 -8.28258e-05 0.340498 0.00259258 -0.00142185 0.00157661 0.00125164 -0.31323 0.00015559 0.000198291 0.000451816 -7.90734e-05 0.000501644 0.000580212 0.00174776 0.00123907 -0.000599772 -0.000966334 -0.00038054 -0.0004976 0.00018697 0.000349641 -0.000358859 -7.60546e-05 -7.63884e-05 0.000115949 -0.000151438 -1.70189e-05 5.53054e-06 7.72315e-05 
1511.65 0 -0.00014218 0.0725683 4.39901e-05 -8.1808e-05 0.35332 0.00264203 -0.00140137 0.00156685 0.00111111 -0.295019 0.000151092 0.000226585 0.000400768 -2.90521e-05 0.000544689 0.00053747 0.00173723 0.00130008 -0.000524029 -0.000913066 -0.000367656 -0.000488461 0.00018962 0.000380637 -0.000362421 -6.81655e-05 -8.87572e-05 0.000124739 -0.000139088 -3.21626e-05 6.80607e-07 7.69363e-05 
1512 0 -0.000114597 0.0703599 4.73338e-05 -8.05534e-05 0.365239 0.00268051 -0.00137469 0.00155922 0.00096701 -0.27635 0.000142672 0.000251524 0.000344489 1.622e-05 0.000590257 0.000496813 0.00172972 0.00136046 -0.000448717 -0.000861137 -0.000354843 -0.000478641 0.000192612 0.00040695 -0.000365528 -6.19356e-05 -9.99401e-05 0.000133293 -0.000126456 -4.75719e-05 -3.40248e-06 7.43633e-05 
1512.35 0 -8.57392e-05 0.0680275 4.95419e-05 -8.00017e-05 0.376236 0.00270709 -0.00134243 0.00155271 0.000818921 -0.257262 0.000129725 0.000274536 0.000284252 6.05077e-05 0.000637051 0.000455198 0.0017267 0.00141902 -0.000373919 -0.00081068 -0.000341048 -0.000467979 0.000195043 0.000428556 -0.000368238 -5.63043e-05 -0.000109913 0.00014206 -0.000113521 -6.3787e-05 -6.99368e-06 6.95689e-05 
1512.7 0 -5.57778e-05 0.0655773 5.09944e-05 -8.00206e-05 0.386294 0.00272033 -0.00130727 0.00154495 0.000667556 -0.237798 0.00011186 0.000294546 0.000221964 0.00010712 0.000683948 0.00041279 0.00172471 0.00147491 -0.0002986 -0.000762315 -0.000325093 -0.000456411 0.000196635 0.000447908 -0.000371006 -5.08966e-05 -0.000119031 0.0001505 -9.97915e-05 -8.06965e-05 -1.06346e-05 6.27015e-05 
1513.05 0 -2.52014e-05 0.0630155 5.27346e-05 -7.98927e-05 0.395401 0.00271964 -0.00127149 0.00153513 0.000514978 -0.21801 9.11487e-05 0.000311321 0.00015831 0.00015677 0.000730122 0.000371781 0.00171976 0.00152781 -0.000222359 -0.000717043 -0.000307133 -0.000444284 0.000197597 0.000466066 -0.000374011 -4.62337e-05 -0.000127503 0.0001574 -8.49633e-05 -9.77425e-05 -1.41385e-05 5.37127e-05 
1513.4 0 5.0261e-06 0.0603486 5.48889e-05 -7.91028e-05 0.403545 0.00270553 -0.00123531 0.0015237 0.000363278 -0.197944 7.05026e-05 0.000326684 9.33037e-05 0.000209351 0.000773675 0.000333144 0.00171069 0.00157823 -0.000145579 -0.000675269 -0.000288228 -0.000431818 0.000197875 0.000482113 -0.000376566 -4.25686e-05 -0.000135103 0.00016222 -6.93285e-05 -0.000114614 -1.69331e-05 4.26955e-05 
1513.75 0 3.47012e-05 0.0575828 5.70521e-05 -7.80176e-05 0.410719 0.00267835 -0.00119791 0.00151048 0.000213624 -0.177648 4.99967e-05 0.000342211 2.73171e-05 0.000265096 0.000812864 0.000296003 0.00169851 0.00162692 -6.88848e-05 -0.000637635 -0.000269321 -0.000419208 0.000196971 0.000495718 -0.000378011 -3.96092e-05 -0.000141629 0.000165189 -5.31574e-05 -0.000131066 -1.93968e-05 3.06172e-05 
1514.1 0 6.42319e-05 0.0547246 5.91314e-05 -7.71526e-05 0.416915 0.00263824 -0.00115874 0.00149498 6.64874e-05 -0.157166 2.79205e-05 0.00035799 -3.98381e-05 0.000323571 0.000848054 0.000260435 0.00168444 0.00167442 6.77603e-06 -0.00060525 -0.000250641 -0.000406621 0.000195162 0.000507418 -0.00037838 -3.73221e-05 -0.000147988 0.000166739 -3.64679e-05 -0.000146627 -2.25866e-05 1.81776e-05 
1514.45 0 9.36179e-05 0.0517805 6.10016e-05 -7.63679e-05 0.422128 0.00258454 -0.00111855 0.00147655 -7.85225e-05 -0.136547 3.24306e-06 0.000374258 -0.000109353 0.000382835 0.000880706 0.000228602 0.00167029 0.00172055 8.08087e-05 -0.000577515 -0.000231683 -0.000393696 0.00019307 0.000517697 -0.000377872 -3.56161e-05 -0.000155133 0.000167221 -1.94852e-05 -0.000161197 -2.6822e-05 4.98474e-06 
1514.8 0 0.000122669 0.0487579 6.2389e-05 -7.53389e-05 0.426359 0.00251611 -0.00107891 0.00145465 -0.000221387 -0.115838 -2.37421e-05 0.000392047 -0.000181815 0.000441877 0.000911967 0.000201491 0.00165902 0.00176404 0.000152952 -0.000551873 -0.000212534 -0.000380114 0.000190513 0.000526393 -0.000376881 -3.39898e-05 -0.000162698 0.000167234 -2.52681e-06 -0.000175419 -3.13922e-05 -9.14349e-06 
1515.15 0 0.000150753 0.0456649 6.34418e-05 -7.39297e-05 0.429608 0.00243305 -0.00103953 0.00142941 -0.000359965 -0.0950858 -5.14278e-05 0.000411752 -0.000255971 0.000502687 0.000942028 0.000177148 0.00165321 0.00180373 0.000223035 -0.000526975 -0.000194038 -0.000365932 0.000187161 0.000533851 -0.000375776 -3.17589e-05 -0.000169935 0.000167947 1.44876e-05 -0.000190088 -3.56118e-05 -2.36379e-05 
1515.5 0 0.000177009 0.0425087 6.45867e-05 -7.22626e-05 0.431878 0.00233773 -0.000999299 0.00140071 -0.000490787 -0.0743348 -7.82837e-05 0.000432677 -0.000330602 0.000567733 0.00096999 0.000153431 0.00165256 0.00183977 0.0002914 -0.000503917 -0.000175976 -0.00035139 0.00018346 0.000540898 -0.000374687 -2.90663e-05 -0.000176516 0.000170018 3.23157e-05 -0.000205078 -3.93537e-05 -3.79859e-05 
1515.85 0 0.000201094 0.0392951 6.55794e-05 -7.06499e-05 0.433174 0.00223379 -0.000959663 0.00136891 -0.00061222 -0.0536281 -0.000104129 0.000454639 -0.000405949 0.000636598 0.000995108 0.000130071 0.00165508 0.00187261 0.000358174 -0.000484622 -0.000157394 -0.000336991 0.000179836 0.000547199 -0.000373759 -2.67892e-05 -0.000182418 0.000172414 5.1383e-05 -0.000219851 -4.25132e-05 -5.16768e-05 
1516.2 0 0.000222576 0.0360303 6.56399e-05 -6.89493e-05 0.433502 0.00212342 -0.00092296 0.00133538 -0.000724319 -0.0330066 -0.00012944 0.00047828 -0.000481897 0.000707302 0.0010189 0.000108377 0.00166026 0.00190167 0.000420992 -0.000469597 -0.000138821 -0.00032249 0.000175405 0.000552552 -0.000373435 -2.50632e-05 -0.0001879 0.000173572 7.09084e-05 -0.000234009 -4.51493e-05 -6.45215e-05 
1516.55 0 0.000240679 0.0327215 6.50316e-05 -6.6876e-05 0.432872 0.00200627 -0.000888751 0.0013009 -0.000825988 -0.0125132 -0.000154191 0.000504367 -0.00055813 0.000779446 0.00104387 8.96143e-05 0.00166766 0.00192606 0.000476184 -0.000457392 -0.000121069 -0.000307279 0.000168996 0.000557815 -0.000373534 -2.34583e-05 -0.000193008 0.000173951 9.02547e-05 -0.000247482 -4.70398e-05 -7.73658e-05 
1516.9 0 0.000255629 0.0293764 6.44651e-05 -6.46283e-05 0.431293 0.00188139 -0.000855012 0.00126458 -0.000914874 0.00780737 -0.000178978 0.000533656 -0.000636278 0.000854935 0.00107032 7.26804e-05 0.00167469 0.0019455 0.000523867 -0.000445854 -0.000103316 -0.000291113 0.000160745 0.000562766 -0.000373115 -2.16889e-05 -0.00019746 0.000175199 0.000109272 -0.000260855 -4.75936e-05 -9.04532e-05 
1517.25 0 0.000268416 0.0260027 6.36184e-05 -6.2451e-05 0.428778 0.00174977 -0.00082073 0.00122419 -0.000989281 0.0279118 -0.000204902 0.000566279 -0.000717331 0.000935555 0.00109741 5.52323e-05 0.00167728 0.00195924 0.000567751 -0.000434313 -8.43998e-05 -0.000274261 0.000151885 0.000566604 -0.000372264 -1.94633e-05 -0.000200913 0.000176972 0.000127563 -0.000274561 -4.68886e-05 -0.000102754 
1517.6 0 0.000279407 0.0226072 6.18221e-05 -6.0077e-05 0.425341 0.00161401 -0.000785765 0.00117823 -0.00104922 0.0477572 -0.00023124 0.000600741 -0.000799064 0.00102053 0.00112564 3.6748e-05 0.0016729 0.00196644 0.000609422 -0.000424104 -6.48691e-05 -0.000257806 0.000143361 0.000569391 -0.000371789 -1.68297e-05 -0.000203411 0.000177587 0.000145288 -0.000288671 -4.59531e-05 -0.000113792 
1517.95 0 0.000288476 0.0191972 5.90634e-05 -5.76975e-05 0.420995 0.00147627 -0.000750155 0.00112751 -0.00109541 0.0673012 -0.000255678 0.000635753 -0.00087898 0.00110714 0.00115521 1.93732e-05 0.00166294 0.00196759 0.000647757 -0.00041599 -4.58082e-05 -0.000242756 0.000135183 0.000571408 -0.000371924 -1.48824e-05 -0.000205875 0.000177059 0.000163203 -0.000303152 -4.56249e-05 -0.000123962 
1518.3 0 0.000295689 0.0157793 5.58171e-05 -5.61856e-05 0.415758 0.00133775 -0.000714787 0.00107274 -0.00112858 0.0865022 -0.000276278 0.000672802 -0.000957216 0.00119336 0.00118428 5.18226e-06 0.00165065 0.00196267 0.000683023 -0.000408626 -2.7303e-05 -0.00022878 0.000127168 0.000572406 -0.000372404 -1.47913e-05 -0.000209254 0.000176426 0.000181785 -0.00031742 -4.57831e-05 -0.000133089 
1518.65 0 0.000301338 0.0123606 5.24313e-05 -5.54301e-05 0.40965 0.00119941 -0.000681982 0.00101216 -0.00114999 0.105321 -0.000293103 0.00071449 -0.00103497 0.0012788 0.0012107 -6.55754e-06 0.00163744 0.00194988 0.000717231 -0.000401199 -9.14299e-06 -0.000215322 0.000119343 0.000571497 -0.000372519 -1.65702e-05 -0.000213492 0.000175622 0.000201077 -0.000331135 -4.5949e-05 -0.000140587 
1519 0 0.000305958 0.00894934 4.89735e-05 -5.51892e-05 0.402692 0.00106159 -0.000654659 0.000943903 -0.00116149 0.123721 -0.000308274 0.0007614 -0.00111253 0.00136425 0.00123294 -1.83938e-05 0.00162327 0.0019273 0.000750269 -0.000395586 8.27627e-06 -0.000202668 0.00011153 0.000568416 -0.000372115 -1.94457e-05 -0.000218061 0.0001741 0.000220444 -0.000345338 -4.55926e-05 -0.000146566 
1519.35 0 0.000310162 0.00555242 4.54503e-05 -5.62337e-05 0.394906 0.000923834 -0.000633471 0.00086915 -0.00116438 0.141665 -0.000322932 0.000811819 -0.00118916 0.00145177 0.00124988 -3.13328e-05 0.00160737 0.00189418 0.000780129 -0.000394403 2.44403e-05 -0.000191438 0.000103414 0.000563485 -0.000371543 -2.25936e-05 -0.000223168 0.000172531 0.00023908 -0.000360903 -4.46316e-05 -0.000151698 
1519.7 0 0.000314 0.00217539 4.17044e-05 -5.80922e-05 0.386316 0.000785546 -0.000616543 0.000790764 -0.00115925 0.159117 -0.000336382 0.000863975 -0.00126402 0.00154209 0.00126079 -4.32918e-05 0.00158718 0.00185227 0.000806017 -0.000397633 3.99285e-05 -0.000181549 9.5262e-05 0.000556333 -0.000370257 -2.59465e-05 -0.00022959 0.000171241 0.000256914 -0.000377075 -4.37699e-05 -0.00015635 
1520.05 0 0.00031705 -0.00117539 3.74297e-05 -5.89822e-05 0.37695 0.000645959 -0.000601462 0.000710162 -0.0011461 0.176041 -0.000348429 0.000918086 -0.00133671 0.00163171 0.00126645 -5.17259e-05 0.00156038 0.0018046 0.00082767 -0.00040401 5.56506e-05 -0.000172032 8.7349e-05 0.00054675 -0.000367495 -2.9876e-05 -0.000237144 0.000169537 0.000274146 -0.000392811 -4.32365e-05 -0.000160167 
1520.4 0 0.00031915 -0.00449296 3.28259e-05 -5.84914e-05 0.366836 0.000505626 -0.000585913 0.00062746 -0.0011235 0.192407 -0.000359106 0.000975539 -0.00140677 0.00171619 0.00126901 -5.67729e-05 0.00152773 0.00175259 0.000845658 -0.000413561 7.21379e-05 -0.000162203 7.97962e-05 0.000535663 -0.000363757 -3.4127e-05 -0.000244956 0.000167444 0.000290634 -0.000408316 -4.26122e-05 -0.000162919 
1520.75 0 0.000320288 -0.00777038 2.83103e-05 -5.76428e-05 0.356002 0.000367029 -0.000569126 0.000543754 -0.00109097 0.208182 -0.000367924 0.00103673 -0.00147408 0.00179505 0.00126965 -6.03133e-05 0.00149173 0.00169637 0.000862355 -0.000427141 8.97989e-05 -0.000152003 7.29804e-05 0.000523767 -0.000359791 -3.79437e-05 -0.000252183 0.000165488 0.000306156 -0.000424384 -4.20762e-05 -0.000164981 
1521.1 0 0.000319966 -0.0109999 2.40631e-05 -5.67907e-05 0.344481 0.000232096 -0.000552506 0.000461009 -0.00105012 0.223336 -0.000374959 0.00110031 -0.00153858 0.0018707 0.00126928 -6.28128e-05 0.00145225 0.00163649 0.000879662 -0.000444849 0.00010892 -0.00014138 6.61009e-05 0.000510774 -0.000355966 -4.09681e-05 -0.000258524 0.000163421 0.000321007 -0.000441046 -4.23271e-05 -0.000166324 
1521.45 0 0.000317711 -0.014174 1.98188e-05 -5.54725e-05 0.332303 0.000100758 -0.000537116 0.000381311 -0.0010016 0.237841 -0.000379501 0.00116493 -0.00159998 0.00194362 0.00126958 -6.2776e-05 0.00140627 0.00157397 0.000896566 -0.000464764 0.000129013 -0.000130347 5.74434e-05 0.000496296 -0.000352546 -4.33504e-05 -0.000263913 0.00016032 0.000335219 -0.000458136 -4.35447e-05 -0.00016745 
1521.8 0 0.00031364 -0.0172864 1.48309e-05 -5.37146e-05 0.319505 -2.6787e-05 -0.000521418 0.000306476 -0.000944923 0.251667 -0.000379857 0.00123099 -0.00165782 0.0020125 0.00127039 -5.93674e-05 0.00135219 0.00150899 0.000910666 -0.000483805 0.000148605 -0.000118854 4.66734e-05 0.000479895 -0.000348731 -4.53365e-05 -0.000267895 0.000156293 0.000348542 -0.000475587 -4.5593e-05 -0.00016953 
1522.15 0 0.000307643 -0.020331 9.31461e-06 -5.15667e-05 0.306123 -0.00014854 -0.000502236 0.00023693 -0.000880467 0.26479 -0.000376238 0.00129996 -0.00171236 0.00207661 0.00126958 -5.43765e-05 0.0012914 0.00144139 0.000921692 -0.000500133 0.000166909 -0.000106804 3.48582e-05 0.000461597 -0.000342843 -4.6932e-05 -0.000270238 0.000152361 0.000361645 -0.000492872 -4.83502e-05 -0.000172796 
1522.5 0 0.000298792 -0.0233021 4.04829e-06 -4.87185e-05 0.292193 -0.000262826 -0.000478153 0.000171629 -0.0008101 0.277188 -0.000371928 0.00137162 -0.00176488 0.00213558 0.00126574 -5.09893e-05 0.00122655 0.00137108 0.000931371 -0.000513859 0.000184939 -9.42082e-05 2.27575e-05 0.000442859 -0.000334532 -4.77535e-05 -0.00027127 0.000148866 0.000374932 -0.000509545 -5.17237e-05 -0.000176343 
1522.85 0 0.00028666 -0.026195 -1.24091e-06 -4.5e-05 0.277754 -0.000370316 -0.000450895 0.000109574 -0.000735526 0.288839 -0.000370155 0.00144345 -0.00181574 0.00218893 0.00125893 -5.06199e-05 0.00115947 0.00129746 0.000940995 -0.000526355 0.000203634 -8.14147e-05 9.84955e-06 0.000424825 -0.000325154 -4.79342e-05 -0.000271351 0.000145168 0.000387889 -0.000525565 -5.53173e-05 -0.000179812 
1523.2 0 0.000272579 -0.0290043 -7.25923e-06 -4.06193e-05 0.262844 -0.000470763 -0.000422056 5.02898e-05 -0.000656536 0.299723 -0.000370725 0.00151377 -0.00186314 0.00223633 0.00124983 -5.21819e-05 0.00108973 0.00122044 0.000950017 -0.00053827 0.000222543 -6.87645e-05 -4.27164e-06 0.000406916 -0.000316049 -4.82698e-05 -0.000271089 0.000140561 0.000400232 -0.000540598 -5.83251e-05 -0.000182938 
1523.55 0 0.000257821 -0.0317229 -1.33781e-05 -3.59624e-05 0.247503 -0.000561156 -0.000391681 -6.66944e-06 -0.000572915 0.309823 -0.000370518 0.00158314 -0.00190572 0.00227817 0.00123995 -5.44868e-05 0.00101431 0.0011408 0.000956767 -0.000548929 0.000240728 -5.68246e-05 -1.89192e-05 0.000388677 -0.00030801 -4.89829e-05 -0.000270555 0.000135219 0.000412323 -0.000554684 -5.99331e-05 -0.000185031 
1523.9 0 0.000242213 -0.034345 -1.86969e-05 -3.14033e-05 0.23177 -0.000639327 -0.000360062 -6.16114e-05 -0.00048663 0.319126 -0.000366885 0.00165242 -0.00194485 0.00231577 0.00123021 -5.8325e-05 0.000930718 0.00105915 0.000959509 -0.000558401 0.000257038 -4.62934e-05 -3.3011e-05 0.000370502 -0.000300666 -4.91505e-05 -0.000269221 0.000129774 0.00042492 -0.000568571 -5.98748e-05 -0.00018644 
1524.25 0 0.000225451 -0.0368665 -2.34214e-05 -2.71e-05 0.215682 -0.000705749 -0.000327071 -0.000114185 -0.000400812 0.327616 -0.000359144 0.00172067 -0.00198186 0.00234985 0.00122016 -6.50556e-05 0.000838587 0.000976034 0.000957313 -0.000568042 0.000271005 -3.73414e-05 -4.60272e-05 0.000352235 -0.000293141 -4.77693e-05 -0.000267125 0.000124438 0.000438157 -0.000582183 -5.89604e-05 -0.000188193 
1524.6 0 0.000208108 -0.0392841 -2.75582e-05 -2.28867e-05 0.19928 -0.000761162 -0.000292193 -0.00016311 -0.000317154 0.335282 -0.000346814 0.00178621 -0.00201653 0.00237858 0.00120885 -7.45938e-05 0.000738999 0.000891459 0.00095107 -0.000579366 0.000283702 -2.93468e-05 -5.81322e-05 0.000332973 -0.000284633 -4.50865e-05 -0.000264711 0.00011878 0.000451142 -0.000594893 -5.83548e-05 -0.000190675 
1524.95 0 0.000190573 -0.0415934 -3.0787e-05 -1.85363e-05 0.182605 -0.000804839 -0.00025564 -0.000207839 -0.000236442 0.342118 -0.000330414 0.00184927 -0.00204882 0.00239963 0.00119548 -8.68344e-05 0.000635377 0.000804503 0.000942725 -0.000592231 0.000295829 -2.14222e-05 -6.94561e-05 0.000312555 -0.00027401 -4.18231e-05 -0.000262604 0.000111961 0.000463294 -0.000606665 -5.86331e-05 -0.000193054 
1525.3 0 0.000173012 -0.0437898 -3.36481e-05 -1.3592e-05 0.1657 -0.000837347 -0.000218079 -0.000248068 -0.000160377 0.348116 -0.000311991 0.00191166 -0.00207912 0.00241349 0.00118009 -0.000103643 0.000531417 0.000714021 0.000933369 -0.000604225 0.000306945 -1.31384e-05 -8.05011e-05 0.000291765 -0.000261231 -3.82292e-05 -0.000261367 0.000103634 0.000474688 -0.000617462 -5.98916e-05 -0.000193458 
1525.65 0 0.000156775 -0.0458693 -3.69689e-05 -7.66317e-06 0.148605 -0.000861848 -0.000181432 -0.00028285 -9.02637e-05 0.353272 -0.000292253 0.00197372 -0.00210739 0.00242227 0.00116497 -0.000126918 0.000427406 0.000619155 0.000922691 -0.000612296 0.000316804 -3.95578e-06 -9.15762e-05 0.000270635 -0.000248573 -3.45027e-05 -0.000260393 9.44302e-05 0.00048554 -0.000627267 -6.16982e-05 -0.000190764 
1526 0 0.00014323 -0.0478288 -4.07851e-05 -6.64421e-07 0.131361 -0.000880814 -0.000148438 -0.000312607 -2.73089e-05 0.357583 -0.000268963 0.00203417 -0.00213315 0.00242676 0.00115317 -0.000156406 0.000321333 0.000520138 0.000910281 -0.00061521 0.000325216 6.43362e-06 -0.000101827 0.000248653 -0.000238089 -3.09252e-05 -0.000257602 8.53801e-05 0.0004961 -0.000636172 -6.3015e-05 -0.000186779 
1526.35 0 0.000132197 -0.0496658 -4.49089e-05 7.07771e-06 0.11401 -0.000895085 -0.000120026 -0.000338593 2.70432e-05 0.36105 -0.000240237 0.00209109 -0.00215575 0.00242574 0.00114404 -0.000190497 0.000212121 0.000417847 0.000896869 -0.000613861 0.000331664 1.69903e-05 -0.00011067 0.000226837 -0.000228694 -2.7326e-05 -0.000252249 7.6913e-05 0.000506194 -0.000643496 -6.27566e-05 -0.000183912 
1526.7 0 0.000122442 -0.0513789 -4.91915e-05 1.46913e-05 0.0965889 -0.000906289 -9.38193e-05 -0.000361037 7.32126e-05 0.363673 -0.000207696 0.00214188 -0.00217368 0.00241791 0.0011342 -0.000227882 9.96596e-05 0.000313354 0.000883502 -0.00060832 0.000336185 2.6543e-05 -0.000119057 0.000206794 -0.000218059 -2.36821e-05 -0.000246082 6.87348e-05 0.000515172 -0.000648361 -6.01483e-05 -0.000181981 
1527.05 0 0.000113218 -0.0529659 -5.34534e-05 2.17481e-05 0.0791366 -0.000917036 -6.70931e-05 -0.000380228 0.000114422 0.365453 -0.000174791 0.00218366 -0.00218659 0.00240209 0.0011222 -0.000267219 -1.58658e-05 0.000207609 0.000870135 -0.000597022 0.000340052 3.5952e-05 -0.000127683 0.000187539 -0.000206146 -2.00786e-05 -0.000240864 6.06724e-05 0.000522797 -0.000651018 -5.52912e-05 -0.000179558 
1527.4 0 0.000104195 -0.0544237 -5.78458e-05 2.8144e-05 0.0616923 -0.000928391 -4.02124e-05 -0.000397619 0.00015348 0.366393 -0.000142709 0.00221533 -0.00219521 0.00237658 0.00110974 -0.00030588 -0.000131106 0.000100602 0.000855011 -0.000578686 0.000344145 4.67289e-05 -0.000135603 0.000166338 -0.000194618 -1.67445e-05 -0.000236113 5.26999e-05 0.000529393 -0.000652234 -4.9154e-05 -0.000175958 
1527.75 0 9.47261e-05 -0.0557505 -6.20098e-05 3.3524e-05 0.0442956 -0.000940219 -1.4277e-05 -0.000413221 0.000190389 0.3665 -0.000110429 0.00223947 -0.00219914 0.00234219 0.00109816 -0.00034219 -0.000241472 -8.35343e-06 0.000835912 -0.000553556 0.000347988 5.86361e-05 -0.000141755 0.000141932 -0.000183641 -1.40458e-05 -0.000230382 4.43254e-05 0.000534907 -0.000652028 -4.26545e-05 -0.000171878 
1528.1 0 8.40423e-05 -0.056945 -6.51898e-05 3.88214e-05 0.0269846 -0.000953589 1.19946e-05 -0.000425268 0.000223897 0.365786 -7.79065e-05 0.00225983 -0.00219723 0.00230232 0.00108596 -0.000377402 -0.000347384 -0.000119482 0.000812666 -0.000522309 0.000350644 7.16351e-05 -0.000146201 0.000115166 -0.00017188 -1.1798e-05 -0.000222992 3.49849e-05 0.000539005 -0.000650103 -3.64431e-05 -0.000167913 
1528.45 0 7.21907e-05 -0.0580071 -6.72368e-05 4.51868e-05 0.00979536 -0.00097032 4.12066e-05 -0.000432931 0.000254881 0.364264 -4.55142e-05 0.00227844 -0.00218874 0.00225893 0.00107107 -0.000413687 -0.000451967 -0.000232861 0.000787815 -0.000484518 0.000351985 8.66205e-05 -0.000149999 8.65638e-05 -0.000158626 -9.44591e-06 -0.000214225 2.48953e-05 0.000541234 -0.000646938 -3.08204e-05 -0.000163745 
1528.8 0 5.97032e-05 -0.0589362 -6.86933e-05 5.19961e-05 -0.00723474 -0.000989677 7.42452e-05 -0.00043649 0.000286339 0.361946 -1.36958e-05 0.00229511 -0.00217319 0.00221362 0.00105297 -0.000451812 -0.000555623 -0.000349069 0.000764986 -0.000438051 0.000353162 0.000104075 -0.000153661 5.57678e-05 -0.000143916 -6.99828e-06 -0.000204598 1.43705e-05 0.000541297 -0.000643069 -2.60225e-05 -0.000158813 
1529.15 0 4.63217e-05 -0.0597309 -6.97911e-05 5.85141e-05 -0.0240669 -0.00100843 0.000109227 -0.000437036 0.000318994 0.358842 1.67931e-05 0.00230865 -0.00215054 0.00216887 0.00103377 -0.000491356 -0.00065758 -0.000467811 0.000745511 -0.000380734 0.000354727 0.000123561 -0.000156753 2.29183e-05 -0.000128771 -4.66445e-06 -0.000194152 2.87751e-06 0.000539455 -0.000638307 -2.19327e-05 -0.000152842 
1529.5 0 3.08878e-05 -0.0603896 -7.03381e-05 6.44312e-05 -0.0406635 -0.00102576 0.00014386 -0.000436876 0.000349942 0.354967 4.69118e-05 0.00231857 -0.00212173 0.00212595 0.0010157 -0.000532258 -0.000757352 -0.000587631 0.000727595 -0.000313365 0.00035542 0.000144474 -0.000159504 -1.04752e-05 -0.000113963 -2.40398e-06 -0.000182952 -9.35638e-06 0.000536105 -0.00063286 -1.82368e-05 -0.000146751 
1529.85 0 1.31697e-05 -0.0609121 -7.0464e-05 6.9978e-05 -0.0569891 -0.001045 0.000177102 -0.000438355 0.000377272 0.350338 7.67434e-05 0.00232567 -0.0020873 0.00208365 0.000997944 -0.000574408 -0.000854234 -0.000707055 0.000709416 -0.000239726 0.000353795 0.000166206 -0.000163455 -4.31444e-05 -9.85261e-05 -2.28499e-07 -0.000171272 -2.09941e-05 0.000531416 -0.00062696 -1.50022e-05 -0.000141177 
1530.2 0 -5.08631e-06 -0.0612992 -7.05739e-05 7.5819e-05 -0.0730095 -0.00106873 0.000209233 -0.000441175 0.000403159 0.344973 0.000103354 0.00233028 -0.00204633 0.00203884 0.000979335 -0.000616787 -0.000947288 -0.000825467 0.000690303 -0.000162745 0.000349795 0.000188084 -0.000169599 -7.44098e-05 -8.21722e-05 2.16889e-06 -0.000159225 -3.14335e-05 0.000525068 -0.000620126 -1.23868e-05 -0.000135222 
1530.55 0 -2.27601e-05 -0.0615511 -7.05567e-05 8.20852e-05 -0.0886942 -0.00109569 0.000241427 -0.000443431 0.000430767 0.338895 0.000124804 0.00233174 -0.00199779 0.00199055 0.000960817 -0.000657883 -0.00103623 -0.000942955 0.000669499 -8.22327e-05 0.000344521 0.000210165 -0.00017705 -0.000103023 -6.63373e-05 4.43899e-06 -0.00014729 -4.11742e-05 0.00051657 -0.000611994 -1.02458e-05 -0.000127937 
1530.9 0 -4.03631e-05 -0.0616691 -7.00582e-05 8.84261e-05 -0.104014 -0.00112413 0.000274252 -0.0004457 0.000461038 0.332121 0.000141987 0.00233076 -0.00194178 0.00194052 0.000944009 -0.000696788 -0.00112316 -0.00105936 0.000644957 3.33741e-06 0.000338631 0.000232612 -0.000184623 -0.000128715 -5.18038e-05 5.20738e-06 -0.000136122 -5.11247e-05 0.000505978 -0.000602963 -7.78476e-06 -0.000119177 
1531.25 0 -5.79158e-05 -0.0616557 -6.93459e-05 9.43708e-05 -0.118937 -0.00115278 0.000307916 -0.000450044 0.000493434 0.324672 0.000156175 0.00232884 -0.00187936 0.0018891 0.000929685 -0.00073324 -0.00121058 -0.00117354 0.000614283 9.24434e-05 0.000331447 0.000254881 -0.000191899 -0.000153956 -3.81493e-05 4.26419e-06 -0.000125348 -6.15862e-05 0.00049355 -0.000593203 -4.22445e-06 -0.000109611 
1531.6 0 -7.54841e-05 -0.0615116 -6.88899e-05 9.95928e-05 -0.133428 -0.00118014 0.000343724 -0.000456138 0.000528275 0.316573 0.000168171 0.00232472 -0.00181215 0.00183314 0.000917166 -0.000766407 -0.00129849 -0.00128421 0.000577552 0.000180921 0.000322207 0.000276441 -0.000199479 -0.000181629 -2.54409e-05 2.57349e-06 -0.000114665 -7.16467e-05 0.000479376 -0.000581955 8.51744e-07 -9.99259e-05 
1531.95 0 -9.33467e-05 -0.0612374 -6.80805e-05 0.000103573 -0.147457 -0.0012058 0.000382372 -0.000461778 0.000567597 0.307856 0.000178287 0.00231509 -0.00174212 0.0017695 0.000905118 -0.000795458 -0.00138299 -0.00139069 0.000538001 0.000267379 0.000311462 0.000297221 -0.000207349 -0.000210785 -1.41344e-05 1.00675e-06 -0.000104956 -8.03763e-05 0.00046374 -0.000568602 7.47782e-06 -9.034e-05 
1532.3 0 -0.000110982 -0.0608351 -6.63403e-05 0.000106471 -0.161003 -0.00122928 0.000421147 -0.000466922 0.000611631 0.29855 0.000185044 0.00229795 -0.00167095 0.00169901 0.000892306 -0.000820636 -0.00145944 -0.00149257 0.000498198 0.000353745 0.000299816 0.000318009 -0.000213794 -0.000238566 -4.17951e-06 5.05966e-07 -9.6662e-05 -8.81857e-05 0.000446911 -0.000552685 1.4855e-05 -8.06903e-05 
1532.65 0 -0.000128043 -0.0603084 -6.38584e-05 0.000109615 -0.174045 -0.00124893 0.000456703 -0.000475688 0.000658908 0.288678 0.000185676 0.00227239 -0.00159914 0.00162411 0.000879008 -0.000842469 -0.00152743 -0.00158916 0.000456937 0.000439854 0.000286816 0.000339448 -0.000218366 -0.000264401 4.03819e-06 1.6826e-06 -8.92446e-05 -9.52474e-05 0.000429185 -0.000534289 2.17462e-05 -7.04462e-05 
1533 0 -0.000144885 -0.0596606 -6.07722e-05 0.000113818 -0.186559 -0.00126244 0.000488492 -0.000492052 0.000710218 0.278266 0.000179578 0.00223841 -0.00152693 0.00154335 0.000868267 -0.000859748 -0.00158879 -0.00167911 0.000412154 0.000522127 0.000273156 0.000360718 -0.000221522 -0.00028916 9.78342e-06 3.32403e-06 -8.26497e-05 -0.000100226 0.000410947 -0.000514559 2.71876e-05 -5.99703e-05 
1533.35 0 -0.000162432 -0.0588943 -5.71794e-05 0.00011817 -0.198522 -0.00126745 0.000517443 -0.000514727 0.000766418 0.267345 0.00016868 0.00219754 -0.00145438 0.0014539 0.000862381 -0.000870886 -0.00164233 -0.00176139 0.000365142 0.00059709 0.000260795 0.000380427 -0.000222961 -0.00031305 1.35177e-05 4.45786e-06 -7.67749e-05 -0.000102975 0.000392377 -0.00049447 3.15545e-05 -5.0297e-05 
1533.7 0 -0.000181953 -0.0580123 -5.31822e-05 0.000121759 -0.209912 -0.00126397 0.000543654 -0.000539092 0.000826275 0.255943 0.000154863 0.00215101 -0.00138024 0.00135741 0.000860759 -0.00087734 -0.00168611 -0.00183567 0.000317928 0.000663715 0.000250693 0.000398579 -0.000223328 -0.00033655 1.60817e-05 5.46584e-06 -7.1198e-05 -0.000105577 0.000373449 -0.000473319 3.54571e-05 -4.10881e-05 
1534.05 0 -0.000202934 -0.0570165 -4.88855e-05 0.000125105 -0.220707 -0.0012542 0.00056641 -0.000563294 0.000888807 0.244093 0.000138708 0.00209924 -0.00130426 0.0012587 0.0008615 -0.000882403 -0.00172283 -0.00190264 0.000269552 0.000723058 0.000242636 0.000415915 -0.000223597 -0.000361171 1.81734e-05 6.25255e-06 -6.51309e-05 -0.000109341 0.000354488 -0.000450131 3.87436e-05 -3.15556e-05 
1534.4 0 -0.000223518 -0.0559084 -4.46845e-05 0.000128552 -0.230888 -0.00123747 0.000585609 -0.000588539 0.00095342 0.231826 0.000119429 0.00204298 -0.00122672 0.00115996 0.00086236 -0.000887969 -0.00175746 -0.0019632 0.000218635 0.000775664 0.000236297 0.000431565 -0.000223172 -0.000386556 2.03728e-05 6.31363e-06 -5.76975e-05 -0.000114497 0.000336033 -0.000425475 4.18774e-05 -2.15586e-05 
1534.75 0 -0.000243288 -0.0546916 -4.01899e-05 0.000131153 -0.24044 -0.00121206 0.000602615 -0.000615412 0.00101803 0.219174 9.64026e-05 0.0019827 -0.0011472 0.00105911 0.000861434 -0.000894223 -0.00179067 -0.00201702 0.000165002 0.000821061 0.000230663 0.000444215 -0.000221395 -0.000409736 2.27908e-05 5.85903e-06 -4.93065e-05 -0.000121467 0.000318334 -0.000399829 4.56158e-05 -1.09614e-05 
1535.1 0 -0.000262184 -0.0533722 -3.46923e-05 0.000131924 -0.24935 -0.0011797 0.000620393 -0.000643601 0.00108073 0.206168 6.92379e-05 0.0019187 -0.00106635 0.000953576 0.000857901 -0.000901113 -0.00181874 -0.00206438 0.000108462 0.000859508 0.000224326 0.000453639 -0.000218763 -0.000429326 2.51863e-05 5.2364e-06 -4.08734e-05 -0.000130439 0.000301626 -0.000372461 4.9854e-05 5.7266e-07 
1535.45 0 -0.000278986 -0.0519554 -2.86947e-05 0.000131088 -0.257607 -0.00114199 0.000641206 -0.000673282 0.00114163 0.192841 3.73685e-05 0.00185156 -0.000985042 0.00084346 0.000852374 -0.00090966 -0.0018383 -0.00210659 4.92963e-05 0.000891872 0.000216874 0.000460327 -0.000215857 -0.000447453 2.69848e-05 4.53358e-06 -3.235e-05 -0.000140427 0.00028605 -0.000343354 5.40572e-05 1.22142e-05 
1535.8 0 -0.000292934 -0.0504442 -2.3139e-05 0.000129411 -0.265198 -0.00109775 0.000664716 -0.000704779 0.00120133 0.179229 1.21819e-06 0.00178125 -0.000902725 0.000730875 0.000844935 -0.000920178 -0.0018487 -0.00214421 -9.83811e-06 0.000918375 0.000208239 0.000464715 -0.000212694 -0.000465818 2.80661e-05 3.56318e-06 -2.3041e-05 -0.000150073 0.00027118 -0.000313765 5.78087e-05 2.26396e-05 
1536.15 0 -0.000304697 -0.0488425 -1.78201e-05 0.000127057 -0.272114 -0.00104686 0.000689044 -0.000737118 0.00125968 0.165368 -3.77876e-05 0.00170729 -0.00081853 0.000617113 0.00083493 -0.00093029 -0.00185131 -0.00217666 -6.53284e-05 0.000938466 0.00019831 0.00046664 -0.000209564 -0.000483287 2.89341e-05 1.87145e-06 -1.30544e-05 -0.000158994 0.000256272 -0.000284414 6.12887e-05 3.1976e-05 
1536.5 0 -0.000314964 -0.0471548 -1.23233e-05 0.000123775 -0.278349 -0.000991285 0.000711755 -0.000768582 0.00131813 0.151289 -7.826e-05 0.00162987 -0.000733119 0.000501078 0.000822911 -0.000935736 -0.0018467 -0.00220243 -0.000116982 0.000952393 0.000186601 0.000466488 -0.000207262 -0.00049894 2.99466e-05 -5.14355e-07 -3.54059e-06 -0.00016699 0.000241176 -0.000255238 6.50343e-05 4.06402e-05 
1536.85 0 -0.000324027 -0.0453851 -6.90654e-06 0.000119609 -0.283893 -0.000932144 0.000731761 -0.000799339 0.0013791 0.137024 -0.00011915 0.00155012 -0.000648047 0.000381774 0.00080878 -0.000933427 -0.00183271 -0.00222035 -0.000168674 0.00096171 0.000172679 0.000465038 -0.000205345 -0.000512986 3.17984e-05 -2.92265e-06 5.11189e-06 -0.000172938 0.000225768 -0.000225915 6.93523e-05 4.78131e-05 
1537.2 0 -0.00033254 -0.0435386 -1.58678e-06 0.00011487 -0.288744 -0.0008689 0.0007499 -0.000830148 0.00144292 0.122605 -0.000159726 0.00146963 -0.000563479 0.000261739 0.000790257 -0.000924663 -0.00180777 -0.00223104 -0.00022389 0.000966947 0.000157166 0.000462138 -0.000202414 -0.00052558 3.48782e-05 -4.73526e-06 1.36061e-05 -0.000176188 0.000209956 -0.000196357 7.38626e-05 5.34135e-05 
1537.55 0 -0.00034179 -0.0416204 4.20313e-06 0.000110055 -0.292896 -0.000801658 0.000768105 -0.000860881 0.00150875 0.108067 -0.000199135 0.00138897 -0.000478878 0.000144412 0.000766659 -0.000912366 -0.00177378 -0.00223471 -0.000282706 0.000966845 0.000141017 0.000457949 -0.000198685 -0.000536573 3.86246e-05 -6.20461e-06 2.21424e-05 -0.000178013 0.000194338 -0.00016692 7.77168e-05 5.87223e-05 
1537.9 0 -0.000351952 -0.0396346 1.04802e-05 0.000105386 -0.296349 -0.000731819 0.000787858 -0.000891233 0.0015776 0.093443 -0.000237099 0.00130845 -0.000394803 3.07514e-05 0.000740102 -0.000896726 -0.00173425 -0.00223024 -0.000343359 0.000960513 0.000125087 0.000452947 -0.000195663 -0.000545865 4.24774e-05 -8.06529e-06 3.05972e-05 -0.000180293 0.000178948 -0.000137655 8.04635e-05 6.45157e-05 
1538.25 0 -0.000361306 -0.037586 1.65004e-05 0.000100775 -0.299102 -0.00065814 0.000809079 -0.000919216 0.00165007 0.0787653 -0.000273693 0.00122838 -0.000312083 -7.95049e-05 0.000712918 -0.000876568 -0.00169171 -0.00221742 -0.00040385 0.000948477 0.000110054 0.000446927 -0.00019332 -0.000553954 4.52102e-05 -1.05907e-05 3.9552e-05 -0.000183788 0.000163677 -0.000108172 8.26469e-05 7.07589e-05 
1538.6 0 -0.000368762 -0.0354796 2.18904e-05 9.59382e-05 -0.301152 -0.000577331 0.000830549 -0.000941975 0.00172338 0.0640675 -0.000307957 0.00114768 -0.000230871 -0.000185891 0.000686342 -0.000850748 -0.00164709 -0.00219755 -0.00046218 0.00093252 9.60162e-05 0.000439619 -0.000190671 -0.000561458 4.55269e-05 -1.37127e-05 4.95205e-05 -0.000188518 0.000148973 -7.84569e-05 8.51354e-05 7.71511e-05 
1538.95 0 -0.000374832 -0.0333203 2.69343e-05 9.09576e-05 -0.302506 -0.000488085 0.000851008 -0.000959941 0.0017942 0.049384 -0.000338673 0.00106475 -0.000150828 -0.000287173 0.000661264 -0.00081878 -0.0016005 -0.0021731 -0.000517033 0.00091419 8.22118e-05 0.000431222 -0.000187285 -0.000567531 4.39865e-05 -1.67987e-05 6.10118e-05 -0.000194199 0.000135082 -4.91819e-05 8.83218e-05 8.32774e-05 
1539.3 0 -0.000380672 -0.0311147 3.15897e-05 8.63858e-05 -0.303171 -0.000391942 0.000869284 -0.000975661 0.00186007 0.0347459 -0.000366321 0.000979977 -7.12001e-05 -0.000382627 0.000638527 -0.00078194 -0.00155319 -0.00214577 -0.000566879 0.00089166 6.80238e-05 0.000420934 -0.000183379 -0.000570997 4.15397e-05 -1.96424e-05 7.4444e-05 -0.00020029 0.000122467 -2.09735e-05 9.15681e-05 8.86545e-05 
1539.65 0 -0.000387169 -0.028869 3.55899e-05 8.20957e-05 -0.303154 -0.000291446 0.000883954 -0.000988711 0.00192052 0.0201833 -0.000391718 0.000895832 7.81696e-06 -0.00047239 0.000619101 -0.00074206 -0.00150687 -0.00211478 -0.000611911 0.000861923 5.27561e-05 0.000407472 -0.000180004 -0.000572654 3.78245e-05 -2.28965e-05 8.87003e-05 -0.000206299 0.000111971 5.84573e-06 9.43147e-05 9.28512e-05 
1540 0 -0.000394654 -0.0265891 3.894e-05 7.77697e-05 -0.302459 -0.00018762 0.000895871 -0.000996575 0.00197815 0.00572856 -0.000413759 0.000813892 8.49723e-05 -0.000556977 0.000602846 -0.00070007 -0.00146098 -0.00207923 -0.000655628 0.00082527 3.60527e-05 0.000391627 -0.000177929 -0.000574833 3.27933e-05 -2.65838e-05 0.000102067 -0.000211456 0.0001031 3.16042e-05 9.65837e-05 9.56194e-05 
1540.35 0 -0.000403091 -0.0242798 4.1962e-05 7.34351e-05 -0.301093 -8.02636e-05 0.000906728 -0.000998958 0.00203555 -0.00858455 -0.000430963 0.000733922 0.000160347 -0.000636688 0.000587982 -0.000655465 -0.00141322 -0.00203928 -0.000700965 0.000784222 1.88881e-05 0.000375455 -0.000176349 -0.000578221 2.67802e-05 -3.07751e-05 0.0001144 -0.000215964 9.48012e-05 5.68977e-05 9.8708e-05 9.75374e-05 
1540.7 0 -0.000412254 -0.0219453 4.52008e-05 6.93313e-05 -0.299064 3.06334e-05 0.000916764 -0.000998094 0.00209184 -0.0227238 -0.000442627 0.000656108 0.000234689 -0.000710803 0.000574251 -0.000607477 -0.00136298 -0.00199499 -0.000748869 0.000738452 1.18221e-06 0.000359335 -0.000173545 -0.000581254 1.91252e-05 -3.54231e-05 0.000126805 -0.000221121 8.65604e-05 8.22665e-05 0.000101527 9.95686e-05 
1541.05 0 -0.000422151 -0.019589 4.88394e-05 6.58676e-05 -0.296389 0.000144718 0.000927129 -0.000994978 0.00214443 -0.0366607 -0.000448274 0.000580725 0.000308535 -0.000778626 0.000562643 -0.000557376 -0.00131293 -0.00194703 -0.000798831 0.000684677 -1.79454e-05 0.000341661 -0.000169447 -0.000581914 9.32605e-06 -3.9742e-05 0.000139077 -0.000227382 7.83456e-05 0.000107632 0.000105268 0.000101435 
1541.4 0 -0.00043283 -0.017216 5.25294e-05 6.30384e-05 -0.293085 0.000261646 0.000938238 -0.0009876 0.00219291 -0.050371 -0.000448064 0.000506757 0.000382677 -0.000841699 0.00055324 -0.0005062 -0.00126554 -0.00189527 -0.00084767 0.000621579 -3.77712e-05 0.000321662 -0.000165423 -0.000578881 -2.1117e-06 -4.36302e-05 0.000150043 -0.000233771 7.02744e-05 0.00013199 0.000109348 0.000102161 
1541.75 0 -0.000443703 -0.0148336 5.56327e-05 6.04943e-05 -0.289166 0.000382442 0.00094709 -0.00097303 0.00223753 -0.0638317 -0.000441926 0.000433819 0.000456997 -0.000903047 0.000546029 -0.000451907 -0.00122011 -0.00183921 -0.000891291 0.000550274 -5.74618e-05 0.000300236 -0.000161518 -0.000572915 -1.46543e-05 -4.80473e-05 0.000159946 -0.000239077 6.22466e-05 0.000155189 0.000113862 0.000101608 
1542.1 0 -0.000453953 -0.0124482 5.81027e-05 5.82105e-05 -0.284647 0.00050888 0.000951317 -0.000949828 0.00227613 -0.0770167 -0.000429154 0.000363747 0.000530136 -0.000964194 0.000540493 -0.000392467 -0.00117386 -0.00177917 -0.000928361 0.000473157 -7.75319e-05 0.000278668 -0.000157254 -0.000565964 -2.78055e-05 -5.37243e-05 0.000169745 -0.000243149 5.42966e-05 0.000177861 0.000119313 0.000100615 
1542.45 0 -0.000462512 -0.0100642 6.01748e-05 5.60471e-05 -0.27954 0.000640431 0.000952819 -0.000919189 0.00230676 -0.0898968 -0.000409625 0.000298843 0.000600824 -0.00102386 0.000536491 -0.00032733 -0.00112449 -0.00171549 -0.000960811 0.000393195 -9.88055e-05 0.000257074 -0.000153092 -0.000559567 -4.13074e-05 -6.04966e-05 0.000180207 -0.000247326 4.62126e-05 0.000200574 0.000125234 0.000100879 
1542.8 0 -0.000468199 -0.00768561 6.16817e-05 5.39251e-05 -0.273863 0.000774392 0.000954033 -0.00088239 0.00232928 -0.102442 -0.000383782 0.000239679 0.000669366 -0.00108029 0.000535367 -0.0002561 -0.00107187 -0.00164843 -0.000991289 0.000312045 -0.000120735 0.000234102 -0.000149356 -0.000553933 -5.5294e-05 -6.78614e-05 0.00019146 -0.000252237 3.76345e-05 0.000223935 0.000131152 0.000103218 
1543.15 0 -0.000470981 -0.00531779 6.30326e-05 5.18403e-05 -0.267639 0.000907791 0.000955167 -0.000839098 0.00234368 -0.114628 -0.000351625 0.000185416 0.000736234 -0.00113455 0.000537573 -0.000179553 -0.00101554 -0.00157888 -0.00102018 0.000231111 -0.000142129 0.000209398 -0.000145416 -0.000547581 -6.97933e-05 -7.55962e-05 0.00020268 -0.00025684 2.85353e-05 0.000248186 0.000137247 0.000107254 
1543.5 0 -0.000471759 -0.00296711 6.47633e-05 4.93551e-05 -0.260889 0.00103825 0.000956108 -0.00079039 0.00234975 -0.126431 -0.000313302 0.000134294 0.000800948 -0.00118881 0.000542444 -9.96884e-05 -0.000953381 -0.00150847 -0.00104562 0.000152256 -0.000161636 0.000184013 -0.000140507 -0.00053872 -8.47285e-05 -8.37414e-05 0.000213277 -0.000260103 1.95328e-05 0.000273004 0.00014351 0.000112883 
1543.85 0 -0.000471265 -0.000639161 6.70532e-05 4.58562e-05 -0.253634 0.00116517 0.000956258 -0.000738512 0.00234784 -0.137832 -0.000270349 8.38821e-05 0.000862973 -0.00124328 0.000549203 -1.70892e-05 -0.000884293 -0.00143808 -0.00106548 7.53579e-05 -0.000178513 0.000158641 -0.000134162 -0.000526775 -9.99629e-05 -9.30156e-05 0.00022314 -0.000262133 1.08578e-05 0.000297763 0.000150067 0.000119671 
1544.2 0 -0.000470199 0.00166063 6.99226e-05 4.14626e-05 -0.245896 0.00128918 0.000955306 -0.000683848 0.00233779 -0.148809 -0.000225119 3.38489e-05 0.000921632 -0.00129736 0.000557087 6.91716e-05 -0.000809316 -0.001368 -0.00107904 -1.27765e-06 -0.000193765 0.000133374 -0.000126424 -0.000512495 -0.000115377 -0.000103599 0.000232538 -0.000263023 2.07536e-06 0.000322104 0.000157466 0.000127459 
1544.55 0 -0.000469279 0.00392699 7.32533e-05 3.68728e-05 -0.2377 0.00140961 0.000953961 -0.000626127 0.00231939 -0.159344 -0.000179 -1.42919e-05 0.000975941 -0.00135124 0.000566116 0.000159853 -0.000730648 -0.00129819 -0.00108714 -7.86926e-05 -0.000208412 0.000108179 -0.000118315 -0.000497042 -0.000131401 -0.00011398 0.000242008 -0.000261881 -6.54199e-06 0.000345877 0.000165803 0.000135997 
1544.9 0 -0.000468491 0.00615596 7.64481e-05 3.18935e-05 -0.229068 0.0015246 0.000952218 -0.00056593 0.00229349 -0.169422 -0.000131788 -6.08599e-05 0.00102633 -0.00140443 0.000575124 0.000254807 -0.000649938 -0.00122784 -0.00109164 -0.000156893 -0.000222648 8.22566e-05 -0.00011065 -0.000482357 -0.00014783 -0.000122263 0.000251219 -0.000258304 -1.49438e-05 0.000369319 0.000174589 0.000144126 
1545.25 0 -0.000467002 0.00834509 7.88377e-05 2.60859e-05 -0.220022 0.00163318 0.000949805 -0.000503847 0.00226029 -0.179023 -8.36776e-05 -0.00010797 0.00107408 -0.00145562 0.000581451 0.000353684 -0.00056813 -0.001156 -0.00109478 -0.000234023 -0.00023659 5.55252e-05 -0.000102997 -0.000469876 -0.000164013 -0.000128741 0.000259053 -0.000253042 -2.36951e-05 0.000392677 0.000182615 0.000151433 
1545.6 0 -0.000464278 0.0104911 8.02359e-05 1.96271e-05 -0.210586 0.00173542 0.000946574 -0.00044151 0.00221852 -0.18813 -3.60814e-05 -0.000154813 0.00111829 -0.00150513 0.000584887 0.000456576 -0.000484404 -0.00108122 -0.00109826 -0.000307418 -0.000250312 2.91983e-05 -9.47677e-05 -0.000458439 -0.000180243 -0.000135538 0.000265059 -0.000247019 -3.2652e-05 0.000415208 0.000188999 0.000158178 
1545.95 0 -0.000460188 0.0125886 8.06233e-05 1.26089e-05 -0.200787 0.00183157 0.000943096 -0.000380671 0.00216762 -0.196726 8.41097e-06 -0.000198606 0.00115631 -0.00155294 0.000587511 0.00056162 -0.000395209 -0.00100141 -0.00110184 -0.000376356 -0.000264202 3.30171e-06 -8.60796e-05 -0.000446461 -0.000195845 -0.000142924 0.000269571 -0.000240304 -4.10066e-05 0.000436141 0.000193609 0.000163643 
1546.3 0 -0.000455439 0.0146332 8.00272e-05 4.89216e-06 -0.19065 0.00192251 0.000940939 -0.000320755 0.00210914 -0.204803 4.61274e-05 -0.000239389 0.00118631 -0.00159652 0.000589705 0.000665963 -0.000297966 -0.00091549 -0.00110255 -0.00044184 -0.000277904 -2.34637e-05 -7.76898e-05 -0.000433969 -0.000209879 -0.000150055 0.000272866 -0.000232706 -4.86961e-05 0.000455428 0.000195981 0.000167644 
1546.65 0 -0.00045142 0.0166217 7.89595e-05 -3.72873e-06 -0.180197 0.00200919 0.000939442 -0.000259417 0.00204518 -0.212351 7.59226e-05 -0.000277891 0.00120842 -0.00163293 0.000591789 0.000768641 -0.000194369 -0.000824257 -0.001097 -0.000503994 -0.000289907 -5.12556e-05 -6.97641e-05 -0.00042161 -0.000223426 -0.000157584 0.000274447 -0.000224704 -5.57443e-05 0.000472607 0.00019675 0.000171554 
1547 0 -0.000448771 0.0185507 7.79648e-05 -1.32764e-05 -0.169452 0.00209196 0.000935764 -0.000195852 0.00197692 -0.219355 0.000100287 -0.000313333 0.0012225 -0.00166187 0.000595714 0.000870006 -8.76407e-05 -0.000729435 -0.00108435 -0.000560698 -0.000299949 -7.84187e-05 -6.23575e-05 -0.000408198 -0.0002374 -0.000166062 0.000273703 -0.000216842 -6.16069e-05 0.000487036 0.000197536 0.00017561 
1547.35 0 -0.000446902 0.020416 7.68657e-05 -2.37956e-05 -0.158441 0.00217069 0.000929514 -0.000130771 0.00190559 -0.225805 0.000121917 -0.000345171 0.00122852 -0.00168484 0.000602118 0.000969784 1.97723e-05 -0.000633886 -0.00106563 -0.000609646 -0.000308835 -0.000103941 -5.59077e-05 -0.000392174 -0.000251176 -0.000175014 0.000270842 -0.000208846 -6.66996e-05 0.000498593 0.000199304 0.000178627 
1547.7 0 -0.00044446 0.0222136 7.55177e-05 -3.52485e-05 -0.147193 0.00224555 0.000922426 -6.49109e-05 0.00183156 -0.231692 0.000141383 -0.000374087 0.00122872 -0.00170262 0.000610032 0.00106575 0.000126321 -0.000540302 -0.00104255 -0.000651465 -0.000316378 -0.000128237 -4.94418e-05 -0.000373905 -0.000263652 -0.000183654 0.000266339 -0.00020078 -7.16549e-05 0.00050687 0.000202102 0.000180189 
1548.05 0 -0.000440502 0.0239421 7.41063e-05 -4.78494e-05 -0.135737 0.00231741 0.000916255 1.444e-06 0.00175323 -0.237006 0.000157345 -0.000401638 0.00122516 -0.00171508 0.000618414 0.00115715 0.000232015 -0.00044788 -0.00101742 -0.000689156 -0.000322983 -0.000152014 -4.18199e-05 -0.000354478 -0.000274902 -0.000191495 0.000260108 -0.000193012 -7.68307e-05 0.000511988 0.000205212 0.000180587 
1548.4 0 -0.000435455 0.0255999 7.22468e-05 -6.09847e-05 -0.124105 0.0023862 0.000913725 6.80211e-05 0.00166878 -0.241742 0.000169136 -0.000428769 0.00121764 -0.00172182 0.00062619 0.00124576 0.000336548 -0.000354253 -0.000990523 -0.00072493 -0.000329298 -0.000175373 -3.32571e-05 -0.000333767 -0.000285647 -0.000198998 0.000251949 -0.000185008 -8.27249e-05 0.000515041 0.000208283 0.000179973 
1548.75 0 -0.000429567 0.0271836 6.95317e-05 -7.2507e-05 -0.112326 0.00245066 0.000915299 0.000134227 0.00157713 -0.2459 0.000177633 -0.00045422 0.00120595 -0.00172469 0.000633317 0.00133273 0.00043802 -0.000259468 -0.000959364 -0.00075965 -0.000334807 -0.000198801 -2.4358e-05 -0.000312243 -0.00029571 -0.000206859 0.000242657 -0.00017688 -8.91152e-05 0.000516469 0.000211195 0.000179113 
1549.1 0 -0.000422528 0.0286906 6.62756e-05 -8.19491e-05 -0.100426 0.00250962 0.000918786 0.000199616 0.00147874 -0.24948 0.000184264 -0.000476247 0.00119149 -0.00172723 0.000641026 0.00141632 0.000535854 -0.000165004 -0.000922771 -0.000793871 -0.000339903 -0.000222687 -1.58876e-05 -0.000291458 -0.000305064 -0.000214322 0.000232459 -0.000168927 -9.58409e-05 0.000515894 0.00021365 0.000178003 
1549.45 0 -0.000413929 0.0301202 6.27495e-05 -9.09118e-05 -0.0884285 0.00256193 0.000922397 0.000263481 0.00137603 -0.252481 0.000190353 -0.00049529 0.00117561 -0.00173071 0.000649377 0.00149254 0.000632463 -7.15972e-05 -0.000879928 -0.000827231 -0.000344638 -0.000246276 -8.03107e-06 -0.000272129 -0.000313537 -0.000220341 0.00022035 -0.000159789 -0.000102786 0.000513856 0.000214882 0.000175689 
1549.8 0 -0.00040316 0.0314705 5.90253e-05 -0.00010025 -0.0763632 0.0026074 0.000922678 0.000326705 0.00127039 -0.254903 0.000196355 -0.000512325 0.00115743 -0.00173464 0.000657642 0.00155746 0.000730247 2.13812e-05 -0.000829564 -0.000858632 -0.000347018 -0.000269031 -3.99243e-07 -0.000254009 -0.000320585 -0.000225104 0.000206712 -0.000148919 -0.000108893 0.000511485 0.000214861 0.00017285 
1550.15 0 -0.000390706 0.0327372 5.55564e-05 -0.000109175 -0.064257 0.00264574 0.000915289 0.000392023 0.00116169 -0.256748 0.000202273 -0.000527961 0.00113515 -0.00173868 0.000665742 0.00160867 0.000829744 0.000114758 -0.000773888 -0.000887505 -0.000346213 -0.000291171 6.7712e-06 -0.000237401 -0.000326586 -0.000228788 0.000192598 -0.000136701 -0.000113815 0.000508951 0.00021417 0.000170943 
1550.5 0 -0.000378239 0.0339173 5.28884e-05 -0.000116556 -0.0521344 0.00267457 0.000900432 0.000460398 0.00105159 -0.258014 0.000208439 -0.000543421 0.00110845 -0.00174331 0.000673888 0.00164606 0.000930899 0.000207539 -0.000716466 -0.000913517 -0.000343153 -0.000312764 1.23543e-05 -0.000222541 -0.000332332 -0.000231163 0.000177675 -0.000122555 -0.000118261 0.000505134 0.000212934 0.000170025 
1550.85 0 -0.0003664 0.0350103 5.05043e-05 -0.000123538 -0.0400226 0.00269192 0.000882288 0.000529493 0.000943803 -0.258703 0.000214186 -0.000559899 0.00107959 -0.00174921 0.000681899 0.00167048 0.00103479 0.000297554 -0.000658938 -0.000936431 -0.000338414 -0.000333567 1.55164e-05 -0.000207621 -0.000337535 -0.000232174 0.000161547 -0.000106419 -0.000123014 0.000498949 0.000211298 0.000169275 
1551.2 0 -0.000354161 0.0360142 4.79531e-05 -0.000131623 -0.027951 0.00269937 0.000864172 0.000596309 0.0008402 -0.25882 0.000217768 -0.000577826 0.00105179 -0.00175491 0.00068944 0.00168283 0.00114215 0.000384468 -0.000601914 -0.000957195 -0.000332628 -0.000353643 1.70848e-05 -0.000191644 -0.000341796 -0.000231607 0.000144764 -8.92728e-05 -0.000128234 0.00049144 0.000209507 0.000168463 
1551.55 0 -0.000340993 0.0369262 4.55361e-05 -0.000139338 -0.015946 0.00269985 0.000846878 0.000659856 0.000739193 -0.258374 0.000218178 -0.000596869 0.00102434 -0.00175841 0.000695628 0.00168526 0.00125112 0.000469368 -0.000545737 -0.000977142 -0.000326418 -0.000373273 1.87476e-05 -0.000176413 -0.000345186 -0.000229538 0.000127566 -7.1456e-05 -0.000133928 0.000484023 0.000207429 0.00016746 
1551.9 0 -0.000327265 0.0377457 4.29068e-05 -0.000145306 -0.00403145 0.00269429 0.000828678 0.000720015 0.000638899 -0.257371 0.000214653 -0.000615357 0.00099476 -0.00175939 0.000699817 0.00167974 0.00135992 0.000552097 -0.000489988 -0.000996495 -0.000318692 -0.000392223 2.09237e-05 -0.000163555 -0.000348367 -0.000226047 0.000109993 -5.31336e-05 -0.000139873 0.000476096 0.000205072 0.000165953 
1552.25 0 -0.000313039 0.038473 3.99241e-05 -0.00015026 0.00776867 0.00268267 0.000806164 0.000775749 0.00053852 -0.255816 0.000206629 -0.000632484 0.000962923 -0.00175657 0.00070344 0.00166599 0.00146795 0.000631117 -0.000433866 -0.00101547 -0.000309159 -0.000409924 2.2582e-05 -0.00015245 -0.000352143 -0.000220896 9.27075e-05 -3.53182e-05 -0.000145413 0.000466723 0.00020274 0.00016341 
1552.6 0 -0.000297516 0.0391067 3.7171e-05 -0.000155387 0.0194294 0.00266497 0.000778351 0.000825409 0.000438655 -0.253718 0.00019455 -0.00064945 0.000929506 -0.00174793 0.000708749 0.0016434 0.0015729 0.000703719 -0.000378419 -0.00103402 -0.000300209 -0.000426033 2.24087e-05 -0.000141842 -0.000356925 -0.000214441 7.64973e-05 -1.82924e-05 -0.000150099 0.000455845 0.000200872 0.00015969 
1552.95 0 -0.000279843 0.0396453 3.46541e-05 -0.000161381 0.0309259 0.00264188 0.000749164 0.000867312 0.000340696 -0.251087 0.000179934 -0.000667296 0.000894748 -0.00173284 0.000716195 0.00161256 0.00167221 0.000768241 -0.000325601 -0.00105148 -0.000292891 -0.000441098 2.04659e-05 -0.000131624 -0.00036236 -0.0002075 6.18741e-05 -1.04329e-06 -0.000153883 0.000443545 0.000199766 0.000155409 
1553.3 0 -0.000260122 0.0400889 3.17425e-05 -0.000168195 0.0422343 0.00261389 0.00072214 0.000900828 0.000244607 -0.247936 0.000164079 -0.000684972 0.000858867 -0.0017125 0.00072581 0.00157551 0.00176563 0.000824948 -0.00027408 -0.00106877 -0.000284827 -0.000455979 1.79513e-05 -0.000121433 -0.000367653 -0.000199997 4.84248e-05 1.74881e-05 -0.000157675 0.000429933 0.000199468 0.000151406 
1553.65 0 -0.000238631 0.0404383 2.76147e-05 -0.000175318 0.0533325 0.00258058 0.000695206 0.000927119 0.000149159 -0.244279 0.00014806 -0.000701964 0.000821994 -0.00168855 0.000737795 0.0015344 0.00185496 0.000873632 -0.000220205 -0.00108677 -0.00027403 -0.00047032 1.54519e-05 -0.000110786 -0.000372542 -0.000190757 3.48882e-05 3.71986e-05 -0.000162126 0.000415351 0.000199352 0.000147547 
1554 0 -0.00021555 0.0406951 2.23769e-05 -0.000181595 0.0641984 0.00254014 0.000663587 0.000946725 5.3677e-05 -0.240131 0.000132661 -0.000718623 0.000784379 -0.00166151 0.000750652 0.00149077 0.00194133 0.000914369 -0.000162587 -0.00110286 -0.000261305 -0.000483081 1.22494e-05 -0.000100306 -0.000376885 -0.000180206 2.07172e-05 5.70823e-05 -0.000166236 0.000400373 0.000198382 0.000143632 
1554.35 0 -0.000190783 0.0408618 1.73728e-05 -0.000185788 0.0748078 0.00249078 0.000625869 0.000958508 -4.02794e-05 -0.235504 0.000117457 -0.000733567 0.000745591 -0.00163099 0.000762841 0.00144525 0.00202423 0.0009481 -0.000102863 -0.00111449 -0.000248908 -0.000493976 7.87938e-06 -8.98965e-05 -0.000381127 -0.000169813 6.43595e-06 7.68469e-05 -0.000169211 0.000384769 0.000196286 0.000140483 
1554.7 0 -0.000164806 0.0409392 1.28784e-05 -0.000188321 0.0851369 0.00243338 0.000584707 0.000961826 -0.000131082 -0.230417 0.000102533 -0.000744764 0.000705175 -0.00159642 0.000774441 0.00139684 0.0021034 0.000975074 -4.21347e-05 -0.00112288 -0.000237292 -0.000503619 2.80227e-06 -7.91418e-05 -0.000385999 -0.000160085 -7.39499e-06 9.75527e-05 -0.000171594 0.000367461 0.000193445 0.000138587 
1555.05 0 -0.000138924 0.0409276 8.23476e-06 -0.000190993 0.0951671 0.00236913 0.000541918 0.00095794 -0.000218283 -0.224887 8.80311e-05 -0.00075239 0.000664733 -0.00155677 0.000786486 0.0013443 0.00217988 0.000995654 1.98711e-05 -0.00113112 -0.000225499 -0.000512752 -2.82816e-06 -6.90721e-05 -0.000391202 -0.000150883 -2.10008e-05 0.000119546 -0.000174032 0.00034812 0.000190196 0.000137266 
1555.4 0 -0.000113811 0.0408284 3.20661e-06 -0.000194548 0.104884 0.00229805 0.000497952 0.000948594 -0.000301706 -0.218931 7.40057e-05 -0.000758791 0.00062668 -0.0015109 0.000800455 0.00128739 0.00225365 0.00101195 8.29982e-05 -0.00114074 -0.00021347 -0.000520664 -8.85664e-06 -6.04985e-05 -0.000395866 -0.000142173 -3.54448e-05 0.000141693 -0.000177289 0.000327737 0.000186829 0.00013611 
1555.75 0 -8.95995e-05 0.0406436 -2.32927e-06 -0.000198358 0.114274 0.00221957 0.00045298 0.000934313 -0.000380961 -0.212567 6.16731e-05 -0.000765459 0.000592334 -0.00145808 0.000816782 0.00122606 0.00232223 0.00102701 0.000146277 -0.00115154 -0.000201916 -0.000525533 -1.56136e-05 -5.23752e-05 -0.000399085 -0.000134171 -5.10644e-05 0.000162697 -0.000182022 0.000307099 0.000183114 0.00013511 
1556.1 0 -6.58003e-05 0.0403745 -7.83979e-06 -0.000201315 0.123321 0.0021333 0.000406846 0.000915454 -0.00045496 -0.205811 5.11661e-05 -0.000770728 0.000561185 -0.00139827 0.000833507 0.00116107 0.00238244 0.0010432 0.00020829 -0.00116312 -0.000191247 -0.000527138 -2.35774e-05 -4.32761e-05 -0.000400418 -0.000126782 -6.71353e-05 0.00018265 -0.000187441 0.000286658 0.000178397 0.000134237 
1556.45 0 -4.13898e-05 0.040022 -1.20549e-05 -0.000202455 0.132008 0.00203956 0.000361558 0.000893074 -0.000524372 -0.198681 4.08091e-05 -0.000772534 0.000530738 -0.00133428 0.000848871 0.00109348 0.00243291 0.00106045 0.000269328 -0.0011754 -0.000181235 -0.000526791 -3.25006e-05 -3.27903e-05 -0.000400698 -0.000118733 -8.25733e-05 0.000202111 -0.000192426 0.000266653 0.000172744 0.000133791 
1556.8 0 -1.58258e-05 0.0395865 -1.47685e-05 -0.000202459 0.140318 0.00193776 0.000320909 0.000868498 -0.000590796 -0.191193 2.94807e-05 -0.000771631 0.00049951 -0.00126992 0.000863402 0.00102326 0.00247497 0.00107683 0.000331362 -0.00118836 -0.000170765 -0.000525326 -4.15963e-05 -2.13975e-05 -0.000400971 -0.000109309 -9.74531e-05 0.000219974 -0.000196681 0.000246754 0.000166777 0.000133784 
1557.15 0 1.07498e-05 0.0390691 -1.64503e-05 -0.000202272 0.148239 0.00182766 0.000285034 0.000843172 -0.000654255 -0.183367 1.73255e-05 -0.000770179 0.000467402 -0.00120626 0.000878355 0.000950745 0.00251091 0.00109103 0.000394569 -0.00120065 -0.000158976 -0.000522221 -4.89175e-05 -1.02351e-05 -0.00040161 -9.92664e-05 -0.000112758 0.0002352 -0.000199953 0.00022667 0.000161235 0.000134311 
1557.5 0 3.68246e-05 0.0384724 -1.76443e-05 -0.000201878 0.155754 0.00171105 0.000251099 0.000817831 -0.000713919 -0.175222 5.02341e-06 -0.000768738 0.000433871 -0.00114176 0.000894639 0.000877964 0.00254222 0.00110264 0.000457031 -0.00120897 -0.000145991 -0.000516939 -5.33859e-05 1.45046e-07 -0.000402933 -8.93017e-05 -0.000128186 0.00024847 -0.000201695 0.000206308 0.000156299 0.000135409 
1557.85 0 6.05894e-05 0.0377989 -1.90668e-05 -0.000200955 0.162851 0.00158975 0.000218105 0.000791278 -0.000767918 -0.16678 -5.63795e-06 -0.000766216 0.000399413 -0.00107386 0.000912371 0.000806046 0.0025691 0.0011109 0.000516895 -0.0012108 -0.000132125 -0.000510419 -5.63779e-05 1.06007e-05 -0.000405306 -7.8996e-05 -0.00014243 0.000260231 -0.000202056 0.000185905 0.00015153 0.000135749 
1558.2 0 8.1048e-05 0.0370506 -2.08705e-05 -0.000198707 0.169517 0.00146397 0.000187833 0.000762654 -0.000813983 -0.158069 -1.27504e-05 -0.000762521 0.000366426 -0.00100187 0.000930423 0.000733752 0.00259163 0.00111453 0.00057268 -0.00120757 -0.000117525 -0.000504844 -5.94424e-05 2.1077e-05 -0.000407702 -6.72909e-05 -0.000155253 0.000270137 -0.000201909 0.000165879 0.000146295 0.000134211 
1558.55 0 9.82273e-05 0.0362303 -2.23402e-05 -0.000194276 0.175746 0.00133325 0.00016237 0.000733346 -0.000850431 -0.149108 -1.72443e-05 -0.000757957 0.000336369 -0.000927392 0.000947924 0.000660324 0.00261048 0.00111423 0.000624309 -0.0012024 -0.000101583 -0.00050101 -6.33477e-05 2.9449e-05 -0.000409226 -5.41455e-05 -0.000167956 0.00027841 -0.00020176 0.000146808 0.000140291 0.000131546 
1558.9 0 0.000113831 0.0353418 -2.35612e-05 -0.000187786 0.181529 0.0011999 0.000141647 0.000704325 -0.000875761 -0.139913 -2.04985e-05 -0.000750674 0.000308195 -0.000851269 0.000965421 0.000585982 0.00262564 0.00111225 0.000672546 -0.0011966 -8.35388e-05 -0.000497458 -6.82094e-05 3.58617e-05 -0.000410673 -4.0469e-05 -0.000182145 0.000285023 -0.000202197 0.000128236 0.000133807 0.000128162 
1559.25 0 0.000128666 0.0343869 -2.52139e-05 -0.000179968 0.186855 0.00106783 0.000124629 0.000675121 -0.000890054 -0.130505 -2.23012e-05 -0.000738571 0.000280368 -0.000771761 0.000981672 0.000509343 0.00263499 0.00110936 0.000717188 -0.00119032 -6.41952e-05 -0.00049236 -7.32572e-05 4.33419e-05 -0.000411833 -2.62777e-05 -0.000198239 0.000289442 -0.000202874 0.000108831 0.000127538 0.000122908 
1559.6 0 0.000141608 0.0333665 -2.70748e-05 -0.000171533 0.191719 0.000937837 0.000112299 0.000646424 -0.00089458 -0.120908 -2.27958e-05 -0.000723098 0.00025155 -0.000689555 0.000994058 0.000428711 0.00263544 0.00110524 0.000757169 -0.00118342 -4.53767e-05 -0.000484783 -7.79462e-05 5.18623e-05 -0.000411619 -1.06449e-05 -0.000215604 0.000291424 -0.000202788 8.81237e-05 0.000121451 0.000115558 
1559.95 0 0.000151899 0.0322838 -2.87141e-05 -0.000163291 0.196119 0.000808919 0.000106577 0.000619608 -0.000888441 -0.111148 -2.26677e-05 -0.000706352 0.000221981 -0.000607802 0.00100352 0.000345329 0.00262688 0.00109898 0.000791534 -0.00117483 -2.79111e-05 -0.000474253 -8.22554e-05 5.85208e-05 -0.000409413 6.3098e-06 -0.000232678 0.000291298 -0.000202071 6.69324e-05 0.000115161 0.000107602 
1560.3 0 0.000159681 0.031145 -3.0274e-05 -0.000155269 0.200051 0.00068196 0.000107988 0.000594395 -0.000869837 -0.101241 -2.20608e-05 -0.000687724 0.000193738 -0.000526685 0.00101398 0.000260907 0.00261207 0.00109042 0.000820735 -0.00116309 -1.19426e-05 -0.000461358 -8.58e-05 6.31346e-05 -0.000405817 2.41873e-05 -0.000247479 0.000289613 -0.000201278 4.65764e-05 0.000108305 9.99533e-05 
1560.65 0 0.000164975 0.0299541 -3.19244e-05 -0.000147139 0.203502 0.000558067 0.00011605 0.00056966 -0.000838653 -0.0912114 -1.97937e-05 -0.000667397 0.000167368 -0.000444204 0.00102688 0.000175694 0.00259299 0.00108026 0.00084574 -0.00114708 2.53843e-06 -0.000447824 -8.83528e-05 6.91399e-05 -0.000402008 4.24985e-05 -0.000260046 0.000287109 -0.00020045 2.75854e-05 0.0001002 9.205e-05 
1561 0 0.000168779 0.0287123 -3.36457e-05 -0.000139139 0.206469 0.000437688 0.000129736 0.000544117 -0.000795934 -0.0810897 -1.51256e-05 -0.000646632 0.000141475 -0.000358872 0.00104065 9.07459e-05 0.00256925 0.0010693 0.000866733 -0.00112633 1.58368e-05 -0.000434788 -8.99047e-05 7.69362e-05 -0.000398261 5.99582e-05 -0.000272134 0.000284819 -0.00019877 9.72231e-06 9.09483e-05 8.36567e-05 
1561.35 0 0.000171749 0.0274216 -3.49701e-05 -0.000131247 0.208956 0.000322038 0.000147285 0.000517198 -0.000742833 -0.0709014 -8.93408e-06 -0.000624378 0.000114886 -0.000270998 0.00105297 7.99548e-06 0.00253938 0.00105858 0.000884391 -0.00110097 2.83941e-05 -0.000422378 -9.1244e-05 8.32712e-05 -0.000394282 7.56826e-05 -0.00028487 0.00028287 -0.000195847 -7.21499e-06 8.11811e-05 7.53941e-05 
1561.7 0 0.000173496 0.026086 -3.57559e-05 -0.000123263 0.210966 0.000211281 0.000166291 0.000489272 -0.000678863 -0.0606672 -2.4614e-06 -0.000599143 8.69594e-05 -0.000182499 0.00106199 -7.13733e-05 0.0025035 0.00104712 0.000899129 -0.00107169 4.02684e-05 -0.000409902 -9.42593e-05 8.63999e-05 -0.000390492 8.92791e-05 -0.000298602 0.000280721 -0.000192186 -2.27983e-05 7.12543e-05 6.8288e-05 
1562.05 0 0.000173998 0.0247113 -3.67272e-05 -0.000114911 0.2125 0.000105914 0.000184597 0.000460179 -0.000603303 -0.0504081 4.2967e-06 -0.000570933 5.91455e-05 -9.49343e-05 0.00106745 -0.00014815 0.00246417 0.00103291 0.00091 -0.00104034 5.0929e-05 -0.000396407 -9.94435e-05 8.68544e-05 -0.000388122 0.000100565 -0.000313032 0.000278261 -0.000188157 -3.71237e-05 6.17851e-05 6.25924e-05 
1562.4 0 0.000173025 0.0233021 -3.77481e-05 -0.000105833 0.213556 8.22947e-06 0.000200676 0.000429739 -0.000517978 -0.0401456 1.17932e-05 -0.000540657 3.30981e-05 -7.02644e-06 0.00106962 -0.000225148 0.00242487 0.00101604 0.000915283 -0.00100931 5.96253e-05 -0.000381877 -0.000105775 8.67221e-05 -0.000387075 0.000110562 -0.000327298 0.00027526 -0.000184211 -5.15905e-05 5.23296e-05 5.73171e-05 
1562.75 0 0.000169966 0.0218598 -3.84736e-05 -9.58085e-05 0.214133 -8.01082e-05 0.00021426 0.000398934 -0.000425598 -0.0299021 1.89343e-05 -0.00051037 7.57636e-06 8.39174e-05 0.00106799 -0.000302276 0.00238527 0.000998026 0.000912697 -0.000980425 6.61322e-05 -0.000366846 -0.000112728 8.82432e-05 -0.000386677 0.000120653 -0.000340798 0.000271256 -0.000180854 -6.66127e-05 4.14903e-05 5.1268e-05 
1563.1 0 0.000165211 0.020385 -3.91474e-05 -8.52367e-05 0.214238 -0.000158136 0.000227627 0.00036881 -0.000328972 -0.0197001 2.55444e-05 -0.000481542 -1.95423e-05 0.000176155 0.00106304 -0.000377111 0.00234182 0.000979583 0.000900131 -0.000953498 7.07132e-05 -0.000351844 -0.000120523 9.13857e-05 -0.000386885 0.000131154 -0.000353473 0.000266366 -0.000177793 -8.13798e-05 2.92796e-05 4.3085e-05 
1563.45 0 0.000159719 0.0188804 -3.97231e-05 -7.59225e-05 0.213877 -0.000224003 0.000244215 0.000338939 -0.000231041 -0.00956072 3.22957e-05 -0.000453807 -4.93309e-05 0.000265734 0.00105758 -0.000449108 0.00229492 0.000960256 0.000877425 -0.00092722 7.35236e-05 -0.000337149 -0.000129651 9.39957e-05 -0.000386295 0.000141448 -0.000365173 0.000260703 -0.000174099 -9.62606e-05 1.6273e-05 3.20526e-05 
1563.8 0 0.0001533 0.0173499 -3.96799e-05 -6.95747e-05 0.213052 -0.000277258 0.000266028 0.000307669 -0.00013262 0.000496646 3.78143e-05 -0.00042478 -8.19447e-05 0.000354592 0.00105512 -0.000517906 0.00224743 0.000939777 0.000847245 -0.000901645 7.4777e-05 -0.000322397 -0.000140473 9.45186e-05 -0.000384106 0.000150769 -0.00037605 0.000254287 -0.000168993 -0.000111615 2.39753e-06 1.87213e-05 
1564.15 0 0.000146344 0.0157972 -3.87355e-05 -6.55611e-05 0.211768 -0.000318789 0.000292158 0.000273888 -3.38332e-05 0.0104529 4.15881e-05 -0.000392821 -0.000117695 0.000447542 0.0010582 -0.00058267 0.00219672 0.000919215 0.000813826 -0.000877471 7.50982e-05 -0.000306239 -0.000151917 9.29389e-05 -0.000381631 0.000159214 -0.000386329 0.000247272 -0.000162492 -0.000126798 -1.22686e-05 4.32407e-06 
1564.5 0 0.000139469 0.0142262 -3.72487e-05 -6.19812e-05 0.210031 -0.000349158 0.000319414 0.000236977 6.26503e-05 0.0202884 4.55496e-05 -0.000359197 -0.000157029 0.000543758 0.00106888 -0.000644046 0.00213769 0.000900226 0.000779471 -0.000855185 7.4991e-05 -0.000288505 -0.000162713 9.01182e-05 -0.000379478 0.000167376 -0.000395214 0.000239752 -0.000155423 -0.000141936 -2.64628e-05 -9.13512e-06 
1564.85 0 0.00013238 0.0126419 -3.54799e-05 -5.79702e-05 0.20785 -0.000370361 0.000344289 0.000197668 0.000155025 0.0299829 5.06973e-05 -0.000326876 -0.000199779 0.000638322 0.00108826 -0.000704521 0.00207025 0.00088374 0.000743373 -0.00083548 7.39287e-05 -0.000270856 -0.000172894 8.68346e-05 -0.000377321 0.000175474 -0.000402776 0.000231242 -0.000148601 -0.000157626 -3.90618e-05 -2.03706e-05 
1565.2 0 0.000124807 0.011049 -3.35657e-05 -5.35984e-05 0.205232 -0.000384794 0.000366303 0.000157953 0.000244602 0.0395156 5.65413e-05 -0.000297748 -0.0002443 0.00072779 0.00111499 -0.000765188 0.00199761 0.000868697 0.000703068 -0.000818008 7.07093e-05 -0.000253212 -0.000182571 8.32488e-05 -0.000375705 0.00018246 -0.000409809 0.00022169 -0.000142049 -0.000173864 -5.02271e-05 -2.98239e-05 
1565.55 0 0.000116558 0.00945063 -3.16861e-05 -4.93372e-05 0.202187 -0.00039359 0.000388562 0.000118484 0.00033264 0.0488664 6.25787e-05 -0.000270532 -0.00028744 0.000810443 0.00114702 -0.00082494 0.00192148 0.000852934 0.000658223 -0.000802006 6.57089e-05 -0.00023414 -0.000191564 7.88945e-05 -0.00037515 0.00018801 -0.000415579 0.000212179 -0.00013535 -0.000190299 -5.98925e-05 -3.85258e-05 
1565.9 0 0.000107541 0.00785037 -2.96021e-05 -4.60976e-05 0.198729 -0.000397091 0.000413006 7.93062e-05 0.000417811 0.058018 6.8389e-05 -0.000243333 -0.000327625 0.000885006 0.00118229 -0.000882694 0.00184303 0.00083578 0.000611313 -0.000787476 6.00777e-05 -0.000214143 -0.000199749 7.30477e-05 -0.000374638 0.000193558 -0.000418544 0.000202787 -0.000128293 -0.000206873 -6.81992e-05 -4.72718e-05 
1566.25 0 9.83201e-05 0.00625199 -2.67354e-05 -4.41187e-05 0.194867 -0.000395376 0.000438962 4.27366e-05 0.000497165 0.0669537 7.28692e-05 -0.000216786 -0.000367312 0.000952417 0.00121819 -0.000937952 0.00176438 0.000818584 0.000564221 -0.000774113 5.41543e-05 -0.000194917 -0.000207318 6.56813e-05 -0.000372788 0.000199326 -0.000418633 0.000192642 -0.00012123 -0.00022382 -7.59915e-05 -5.59098e-05 
1566.6 0 8.88166e-05 0.00465863 -2.31403e-05 -4.24258e-05 0.190608 -0.000387104 0.000466028 1.12594e-05 0.00056994 0.0756544 7.42519e-05 -0.00019225 -0.000410133 0.00101617 0.00125332 -0.000989828 0.0016864 0.00080162 0.000518861 -0.000759489 4.87003e-05 -0.00017618 -0.000214624 5.71174e-05 -0.000369702 0.000204135 -0.000417528 0.000181959 -0.000114665 -0.000241417 -8.37658e-05 -6.42617e-05 
1566.95 0 7.87686e-05 0.0030732 -1.94043e-05 -4.00547e-05 0.185966 -0.000370369 0.000493783 -1.7087e-05 0.000636949 0.0840991 7.13108e-05 -0.000170035 -0.000458076 0.00107856 0.00128729 -0.00103741 0.00160856 0.000783397 0.000477739 -0.000741404 4.50822e-05 -0.000156748 -0.000221745 4.72407e-05 -0.000366064 0.000208209 -0.000415988 0.00017188 -0.00010749 -0.000258743 -9.1528e-05 -7.27433e-05 
1567.3 0 6.92048e-05 0.00149923 -1.58342e-05 -3.68994e-05 0.180958 -0.000344956 0.000520197 -4.61931e-05 0.00069686 0.0922695 6.45117e-05 -0.00015052 -0.000511815 0.00113903 0.00131978 -0.00108031 0.00152979 0.000764244 0.000442667 -0.000721222 4.4033e-05 -0.000136427 -0.000228355 3.53468e-05 -0.000361747 0.000212028 -0.000413686 0.000163327 -9.824e-05 -0.000274729 -9.99264e-05 -8.08506e-05 
1567.65 0 6.03885e-05 -5.94278e-05 -1.27666e-05 -3.32732e-05 0.175601 -0.000313234 0.000543987 -7.83187e-05 0.000747458 0.100152 5.49515e-05 -0.000132871 -0.000570391 0.00119781 0.00134996 -0.00111865 0.00144889 0.000745064 0.000413785 -0.000701423 4.47605e-05 -0.000115297 -0.00023438 2.16384e-05 -0.00035534 0.000214963 -0.00040997 0.000155438 -8.74124e-05 -0.000289865 -0.000109194 -8.74648e-05 
1568 0 5.11338e-05 -0.00159912 -1.02492e-05 -2.89394e-05 0.169912 -0.000278971 0.000566512 -0.000113623 0.000789434 0.107737 4.33214e-05 -0.000115141 -0.000630857 0.00125622 0.00137573 -0.00115554 0.001364 0.000724506 0.000388726 -0.000684415 4.63022e-05 -9.44398e-05 -0.000239957 7.45483e-06 -0.000345753 0.000217374 -0.000404157 0.000147801 -7.60407e-05 -0.000305269 -0.000118659 -9.18004e-05 
1568.35 0 4.14862e-05 -0.00311665 -7.97815e-06 -2.39457e-05 0.163905 -0.000244373 0.000589311 -0.000150133 0.000825387 0.11501 3.02752e-05 -9.76744e-05 -0.00069016 0.00131424 0.00139464 -0.0011949 0.0012739 0.000701847 0.000365791 -0.000670879 4.88785e-05 -7.42519e-05 -0.000245065 -5.99584e-06 -0.000333767 0.000220554 -0.000397403 0.000141874 -6.42161e-05 -0.00032096 -0.000127927 -9.38516e-05 
1568.7 0 3.21897e-05 -0.00460979 -5.33663e-06 -1.8601e-05 0.157594 -0.000208438 0.000612146 -0.000187116 0.000855196 0.121956 1.65043e-05 -8.32044e-05 -0.000746982 0.00137172 0.00140565 -0.00123618 0.00117845 0.000677566 0.000346733 -0.000657456 5.31403e-05 -5.30342e-05 -0.000248981 -1.84322e-05 -0.0003213 0.000225051 -0.000390912 0.000138718 -5.16467e-05 -0.000335616 -0.000137151 -9.35714e-05 
1569.05 0 2.26832e-05 -0.00607629 -1.61387e-06 -1.24916e-05 0.151 -0.000170405 0.000633516 -0.000225521 0.000876163 0.128562 2.37899e-06 -7.3658e-05 -0.000801196 0.00142763 0.00140953 -0.00127573 0.00107729 0.000651387 0.00033297 -0.000641116 5.97911e-05 -3.06127e-05 -0.000251601 -3.10949e-05 -0.000309993 0.00022962 -0.000383818 0.000137488 -3.83089e-05 -0.000348327 -0.000145764 -9.14459e-05 
1569.4 0 1.32054e-05 -0.00751256 2.97434e-06 -5.7662e-06 0.14414 -0.000130468 0.000652463 -0.000264801 0.000887669 0.134817 -1.3056e-05 -6.7871e-05 -0.000851862 0.00148005 0.0014063 -0.00131147 0.000971226 0.000622089 0.000322799 -0.000621955 6.85092e-05 -7.94814e-06 -0.000253841 -4.56851e-05 -0.000299725 0.000232581 -0.000375047 0.000137036 -2.52764e-05 -0.000359694 -0.000152332 -8.92756e-05 
1569.75 0 5.22464e-06 -0.00891427 7.90576e-06 7.63937e-07 0.137031 -8.83531e-05 0.00067027 -0.000304286 0.000889733 0.140712 -3.11719e-05 -6.29555e-05 -0.000896899 0.00152807 0.00139566 -0.00134378 0.000863025 0.000588511 0.000313978 -0.000599097 7.74003e-05 1.48953e-05 -0.000256052 -6.18599e-05 -0.000289056 0.000234265 -0.000364772 0.000137103 -1.40477e-05 -0.000370598 -0.000156474 -8.76054e-05 
1570.1 0 -8.2899e-08 -0.010279 1.30309e-05 6.47414e-06 0.12969 -4.44281e-05 0.000689 -0.000345417 0.000881232 0.146235 -5.19529e-05 -5.82531e-05 -0.000935124 0.00157108 0.00137852 -0.00137449 0.000755583 0.000550817 0.00030542 -0.000570634 8.54057e-05 3.78645e-05 -0.000257717 -7.86211e-05 -0.000276892 0.000236622 -0.000353733 0.000137646 -4.71408e-06 -0.000380646 -0.000159354 -8.63904e-05 
1570.45 0 -3.37418e-06 -0.0116048 1.86199e-05 1.16596e-05 0.122139 5.47381e-07 0.000707817 -0.000389785 0.000861605 0.151374 -7.39515e-05 -5.58348e-05 -0.000966686 0.00160865 0.00135501 -0.00140563 0.000649147 0.000509529 0.000297985 -0.000536745 9.25419e-05 5.99408e-05 -0.000258366 -9.57734e-05 -0.000262865 0.000240766 -0.000342767 0.000138761 3.57773e-06 -0.000388649 -0.000162579 -8.58571e-05 
1570.8 0 -6.10503e-06 -0.0128887 2.49151e-05 1.69818e-05 0.114398 4.56502e-05 0.000723338 -0.000437195 0.000832719 0.156122 -9.58516e-05 -5.73438e-05 -0.000992218 0.00163966 0.0013251 -0.00143724 0.00054198 0.000464148 0.000291996 -0.000499223 9.84291e-05 8.01898e-05 -0.000258482 -0.00011105 -0.00024683 0.000246575 -0.000332266 0.000140567 1.15144e-05 -0.000395336 -0.000167054 -8.55134e-05 
1571.15 0 -8.74308e-06 -0.0141305 3.18171e-05 2.1827e-05 0.106482 8.98132e-05 0.000733872 -0.000485896 0.000796617 0.160472 -0.000118325 -6.1598e-05 -0.00101148 0.00166311 0.00129055 -0.00146746 0.00043408 0.000413745 0.000284754 -0.000459585 0.000102538 9.87512e-05 -0.000258694 -0.000122921 -0.000229066 0.000253136 -0.000322341 0.000143324 1.90203e-05 -0.000402665 -0.000172555 -8.51351e-05 
1571.5 0 -1.09584e-05 -0.0153304 3.90875e-05 2.5843e-05 0.0984111 0.000131127 0.000741089 -0.000534061 0.000753268 0.164415 -0.000143307 -6.52257e-05 -0.0010226 0.00167989 0.0012528 -0.00149549 0.00032561 0.000358707 0.000275334 -0.000418944 0.000105703 0.000116673 -0.000259383 -0.000133587 -0.000210252 0.00025925 -0.000312459 0.000146847 2.52916e-05 -0.000410766 -0.000178152 -8.54503e-05 
1571.85 0 -1.21166e-05 -0.0164852 4.58035e-05 2.96237e-05 0.0902061 0.00016613 0.000746784 -0.000580071 0.000702633 0.167952 -0.000172401 -6.63657e-05 -0.0010244 0.001691 0.0012114 -0.00152107 0.000214977 0.000302333 0.00026611 -0.000378499 0.000109505 0.00013428 -0.000260438 -0.000145076 -0.000190355 0.000263808 -0.000302227 0.000149806 2.96737e-05 -0.000418397 -0.000183502 -8.59144e-05 
1572.2 0 -1.14924e-05 -0.0175901 5.0859e-05 3.35655e-05 0.0818873 0.000191865 0.000751137 -0.00062309 0.000646137 0.171081 -0.000206281 -6.51612e-05 -0.00101809 0.00169579 0.00116671 -0.00154209 0.000100568 0.000247479 0.000258542 -0.000337847 0.00011413 0.000151717 -0.000261149 -0.000156179 -0.000168909 0.000266331 -0.000292227 0.000150927 3.26517e-05 -0.000424038 -0.000188517 -8.48716e-05 
1572.55 0 -9.49401e-06 -0.0186417 5.46207e-05 3.72607e-05 0.0734727 0.000208706 0.000754356 -0.000664189 0.000585627 0.173801 -0.000244724 -6.17466e-05 -0.00100585 0.00169194 0.00112047 -0.00155655 -1.62211e-05 0.000195242 0.000252347 -0.000295033 0.000118549 0.000169006 -0.000260549 -0.000165871 -0.000146163 0.00026755 -0.000282615 0.000150704 3.55185e-05 -0.000427482 -0.000193234 -8.23563e-05 
1572.9 0 -8.31812e-06 -0.0196377 5.77364e-05 3.9852e-05 0.0649819 0.000217388 0.000757793 -0.000703162 0.000522274 0.176106 -0.00028787 -5.57512e-05 -0.000990288 0.00167856 0.00107256 -0.00156347 -0.000130417 0.000146262 0.00024855 -0.000247999 0.0001227 0.000185324 -0.000258731 -0.000175006 -0.000122945 0.000268116 -0.000272076 0.000150205 3.8526e-05 -0.00042967 -0.000197588 -7.91786e-05 
1573.25 0 -9.23539e-06 -0.0205773 5.99565e-05 4.1815e-05 0.0564339 0.00021653 0.000761626 -0.000738632 0.000457644 0.177996 -0.000336019 -4.67726e-05 -0.000973506 0.00165773 0.00102201 -0.0015632 -0.000237526 9.98706e-05 0.000248339 -0.000197144 0.000126989 0.000200387 -0.000256715 -0.000183734 -0.000100106 0.000268221 -0.000259297 0.000149283 4.18131e-05 -0.000430824 -0.000201276 -7.51456e-05 
1573.6 0 -1.11682e-05 -0.0214604 6.1361e-05 4.48698e-05 0.0478484 0.000205036 0.000764547 -0.000770825 0.000393993 0.179473 -0.000388619 -3.47555e-05 -0.000957307 0.00163153 0.000969947 -0.00155606 -0.000336786 5.48537e-05 0.000251792 -0.000145734 0.000130983 0.000214527 -0.000256038 -0.000192332 -7.79153e-05 0.00026761 -0.000245317 0.000148304 4.6082e-05 -0.000430639 -0.000205164 -6.99726e-05 
1573.95 0 -1.2697e-05 -0.0222855 6.19861e-05 4.95537e-05 0.0392459 0.000184366 0.000765652 -0.000800451 0.000334254 0.180537 -0.000443954 -1.90392e-05 -0.000943423 0.00159955 0.000918492 -0.00154092 -0.000429676 1.04718e-05 0.000258138 -9.57853e-05 0.000134906 0.000227748 -0.000257407 -0.00020055 -5.65536e-05 0.000265533 -0.000231464 0.000147464 5.14523e-05 -0.000429337 -0.000209681 -6.42181e-05 
1574.3 0 -1.39912e-05 -0.0230502 6.15452e-05 5.44093e-05 0.0306449 0.000156135 0.000764643 -0.000827098 0.000279347 0.181191 -0.000500504 2.00539e-06 -0.000932085 0.0015617 0.000868307 -0.00151872 -0.000517059 -3.3695e-05 0.000264236 -4.74427e-05 0.000139474 0.000239577 -0.000259755 -0.00020743 -3.5644e-05 0.000261931 -0.000217825 0.000146133 5.78843e-05 -0.000427615 -0.000213874 -5.80578e-05 
1574.65 0 -1.48109e-05 -0.0237534 5.96594e-05 5.86994e-05 0.0220655 0.000120355 0.000761492 -0.000849528 0.00022899 0.181434 -0.000557196 2.81769e-05 -0.000921773 0.00151955 0.000819308 -0.00149254 -0.000598997 -7.7149e-05 0.000268046 -8.51473e-07 0.000144767 0.000250545 -0.000262052 -0.000214156 -1.48988e-05 0.000258043 -0.00020472 0.000144272 6.51931e-05 -0.000425523 -0.000217444 -5.07471e-05 
1575 0 -1.41531e-05 -0.0243945 5.65633e-05 6.30537e-05 0.0135284 7.81804e-05 0.000755794 -0.000866333 0.000183699 0.181273 -0.000612143 5.63883e-05 -0.000910856 0.00147404 0.00077033 -0.00146437 -0.00067688 -0.000117609 0.0002708 4.39593e-05 0.000149893 0.000261352 -0.000263163 -0.000221866 5.86129e-06 0.000254556 -0.000192314 0.000142055 7.26705e-05 -0.000422668 -0.000221079 -4.18657e-05 
1575.35 0 -1.22044e-05 -0.0249735 5.31646e-05 6.79204e-05 0.00505103 3.01701e-05 0.000747188 -0.000876261 0.000142267 0.180715 -0.000664398 8.27492e-05 -0.00090048 0.00142479 0.000719132 -0.00143398 -0.000753055 -0.00015338 0.000272535 8.75705e-05 0.000154482 0.00027191 -0.000262469 -0.000230114 2.72918e-05 0.00025027 -0.000180126 0.000139194 7.96292e-05 -0.000418562 -0.0002253 -3.21153e-05 
1575.7 0 -9.67308e-06 -0.025492 4.93399e-05 7.32906e-05 -0.00335014 -2.53576e-05 0.000735799 -0.000880235 0.000103876 0.179765 -0.00071627 0.000105547 -0.000891421 0.00137039 0.000663963 -0.00139916 -0.000828598 -0.000185431 0.000271769 0.000130477 0.000159398 0.000282357 -0.000261045 -0.000238572 4.97045e-05 0.000242718 -0.000167555 0.000135611 8.60443e-05 -0.000412613 -0.000229523 -2.33018e-05 
1576.05 0 -7.52664e-06 -0.0259504 4.49221e-05 7.86825e-05 -0.0116567 -8.95428e-05 0.000722542 -0.00088013 7.04788e-05 0.17843 -0.000770682 0.000125878 -0.000882335 0.0013102 0.000604963 -0.00135849 -0.000901113 -0.000214729 0.000268294 0.000172488 0.000165269 0.000292979 -0.000260337 -0.000247784 7.23595e-05 0.000231518 -0.000154261 0.000130704 9.23934e-05 -0.000405715 -0.000232739 -1.66029e-05 
1576.4 0 -6.82712e-06 -0.0263475 3.9903e-05 8.27021e-05 -0.0198507 -0.00016222 0.000708028 -0.000875764 4.60566e-05 0.176719 -0.000827044 0.000144285 -0.000873336 0.00124774 0.000543933 -0.00131314 -0.000967106 -0.000242148 0.000262443 0.000213491 0.000171828 0.000303559 -0.000261381 -0.000257657 9.4665e-05 0.000218819 -0.000139676 0.000124131 9.91991e-05 -0.000399073 -0.000234699 -1.16074e-05 
1576.75 0 -7.69644e-06 -0.0266825 3.43663e-05 8.57313e-05 -0.0279157 -0.000242211 0.000692596 -0.000865793 3.45857e-05 0.174642 -0.000882883 0.000159881 -0.000865228 0.00118808 0.000482616 -0.00126517 -0.00102777 -0.000268547 0.000253325 0.000253506 0.000177968 0.000313449 -0.000263256 -0.000266637 0.000116854 0.000206002 -0.000123657 0.000116593 0.000106556 -0.000392273 -0.000235865 -7.38337e-06 
1577.1 0 -1.02069e-05 -0.026956 2.9011e-05 8.9731e-05 -0.0358358 -0.000326955 0.000676703 -0.000851072 3.54989e-05 0.172208 -0.000936206 0.000171976 -0.000858137 0.001131 0.000421346 -0.00121564 -0.00108739 -0.000293377 0.000239953 0.000292462 0.00018312 0.000322992 -0.000263979 -0.000273923 0.000138328 0.000193023 -0.000107646 0.000108968 0.000114105 -0.000384405 -0.000236538 -2.75811e-06 
1577.45 0 -1.50464e-05 -0.0271688 2.40679e-05 9.50891e-05 -0.0435954 -0.000414697 0.000659876 -0.000834625 4.57555e-05 0.169423 -0.00098612 0.000180024 -0.000851636 0.00107346 0.000360188 -0.00116424 -0.00114689 -0.000315086 0.000222109 0.000329885 0.00018709 0.000332994 -0.000263899 -0.000280776 0.00015837 0.000180083 -9.25149e-05 0.000101508 0.000121389 -0.000375339 -0.000236569 3.19199e-06 
1577.8 0 -2.14804e-05 -0.0273212 1.92767e-05 0.000100929 -0.0511785 -0.000504334 0.000642338 -0.000817889 6.61362e-05 0.166298 -0.00103389 0.000183282 -0.000845434 0.0010151 0.000300084 -0.00111034 -0.00120413 -0.000332706 0.000199324 0.000363383 0.000188999 0.000342499 -0.000264275 -0.00028915 0.000177276 0.000167217 -7.68675e-05 9.40829e-05 0.000128015 -0.000365716 -0.000235516 1.0751e-05 
1578.15 0 -2.89271e-05 -0.0274122 1.44517e-05 0.000107008 -0.058569 -0.00059347 0.000625632 -0.000799302 9.8454e-05 0.162846 -0.00108029 0.00018224 -0.00084094 0.00095715 0.000241607 -0.00105365 -0.00125824 -0.000347778 0.000172422 0.000390018 0.000189117 0.000349248 -0.00026474 -0.00029931 0.000194788 0.000153804 -5.9927e-05 8.66769e-05 0.000133782 -0.000356191 -0.000234165 1.95225e-05 
1578.5 0 -3.738e-05 -0.0274413 9.0152e-06 0.000113441 -0.065756 -0.000679725 0.000609982 -0.000776578 0.000141271 0.159078 -0.00112436 0.000179762 -0.000839145 0.000898727 0.000182747 -0.000993692 -0.00130917 -0.000362883 0.000143833 0.00040995 0.000188629 0.000352638 -0.000265305 -0.000308837 0.000211253 0.000139084 -4.26334e-05 7.91605e-05 0.000139146 -0.000347035 -0.000233354 2.8543e-05 
1578.85 0 -4.65386e-05 -0.0274098 3.11203e-06 0.000119509 -0.0727292 -0.000761128 0.000593919 -0.00074981 0.000192438 0.155004 -0.00116747 0.000179419 -0.000837957 0.000838336 0.000120604 -0.000931177 -0.00135449 -0.000377936 0.000115414 0.000425178 0.000188249 0.000353724 -0.000266554 -0.000316771 0.000227886 0.000123197 -2.56743e-05 7.14603e-05 0.000144559 -0.000337664 -0.00023221 3.75341e-05 
1579.2 0 -5.66496e-05 -0.0273192 -2.02759e-06 0.000124538 -0.0794736 -0.00083663 0.000575232 -0.000721744 0.000251382 0.150632 -0.00121263 0.000182383 -0.000835026 0.000777127 5.66259e-05 -0.000867597 -0.00139178 -0.000392321 8.75541e-05 0.000438629 0.000187863 0.000352993 -0.000267904 -0.000325081 0.000244608 0.000106845 -9.36103e-06 6.31653e-05 0.000150092 -0.000327275 -0.000230065 4.71697e-05 
1579.55 0 -6.80128e-05 -0.02717 -5.99845e-06 0.000129062 -0.0859742 -0.000905852 0.000553906 -0.000696185 0.000318108 0.145978 -0.00125962 0.000188146 -0.00082927 0.000717703 -3.98226e-06 -0.000804787 -0.00142071 -0.000407434 5.80393e-05 0.000453982 0.00018603 0.000350463 -0.000269031 -0.000335106 0.00026065 8.99778e-05 5.89206e-06 5.43032e-05 0.000155859 -0.000315848 -0.000226643 5.7739e-05 
1579.9 0 -8.01974e-05 -0.0269619 -9.231e-06 0.000134347 -0.0922224 -0.000968902 0.000533931 -0.000675884 0.000393354 0.141055 -0.00130384 0.000196131 -0.000819633 0.000661055 -5.91963e-05 -0.00074488 -0.00144239 -0.000424766 2.48438e-05 0.000471494 0.000182384 0.000347031 -0.000269948 -0.000344822 0.000275304 7.21788e-05 1.95982e-05 4.60807e-05 0.000161323 -0.000303573 -0.000222192 6.89681e-05 
1580.25 0 -9.32655e-05 -0.0266969 -1.21678e-05 0.000140616 -0.0982126 -0.00102574 0.000518163 -0.000661544 0.00047658 0.135875 -0.00134015 0.000205133 -0.000805196 0.000605566 -0.000111991 -0.000688658 -0.00145891 -0.00044528 -9.83143e-06 0.000488853 0.000178983 0.000344608 -0.000270382 -0.000351243 0.000288567 5.3612e-05 3.18066e-05 3.97765e-05 0.000165329 -0.000290377 -0.000217289 8.04034e-05 
1580.6 0 -0.000107817 -0.0263771 -1.51314e-05 0.000146435 -0.103935 -0.00107724 0.000503265 -0.000653299 0.000566599 0.130446 -0.00136662 0.000213792 -0.000785722 0.000549545 -0.000165732 -0.000635885 -0.00147208 -0.000469328 -4.24447e-05 0.000504692 0.000177585 0.000343609 -0.00027137 -0.000354591 0.000301379 3.48453e-05 4.36058e-05 3.48764e-05 0.000167248 -0.000276341 -0.000212357 9.2659e-05 
1580.95 0 -0.000123768 -0.0260037 -1.85871e-05 0.000150621 -0.109376 -0.00112331 0.000484117 -0.000650253 0.000663782 0.124781 -0.00138475 0.000222037 -0.000762432 0.000493387 -0.000219956 -0.000586854 -0.00148246 -0.000496978 -7.33794e-05 0.000518462 0.000177162 0.000342392 -0.000273671 -0.000357508 0.00031381 1.59921e-05 5.58533e-05 3.01093e-05 0.000167325 -0.000262102 -0.000207707 0.000107623 
1581.3 0 -0.000140815 -0.0255766 -2.25463e-05 0.000153567 -0.114528 -0.0011617 0.000460104 -0.000650507 0.000766962 0.118899 -0.00139632 0.000230813 -0.000736447 0.000438253 -0.000271558 -0.000542775 -0.00149096 -0.000527981 -0.000106117 0.000530861 0.00017488 0.000340465 -0.000276581 -0.000360955 0.000323737 -3.00612e-06 6.80228e-05 2.51272e-05 0.000166363 -0.000247923 -0.000202614 0.000124924 
1581.65 0 -0.000157984 -0.0250976 -2.59867e-05 0.000156055 -0.119382 -0.00119111 0.000435484 -0.000654214 0.000872912 0.112814 -0.00140063 0.000239957 -0.000709142 0.000383681 -0.000318257 -0.000505015 -0.00149934 -0.000561335 -0.000143877 0.00054354 0.000168666 0.000339254 -0.000280218 -0.000364424 0.000329548 -2.16686e-05 7.94085e-05 2.03512e-05 0.000164961 -0.000233938 -0.000195713 0.000141783 
1582 0 -0.000174389 -0.0245687 -2.88585e-05 0.000157621 -0.123928 -0.00121089 0.000413837 -0.000663982 0.000980543 0.106542 -0.0013949 0.000247423 -0.000681111 0.000328159 -0.000359334 -0.000472859 -0.00150829 -0.000596543 -0.000186016 0.00055643 0.000159999 0.000338617 -0.000284531 -0.000367693 0.000332383 -3.9751e-05 9.00649e-05 1.64106e-05 0.000162934 -0.000220656 -0.000186514 0.000156236 
1582.35 0 -0.000190839 -0.0239902 -3.19969e-05 0.000157974 -0.128156 -0.00121923 0.000393097 -0.000681927 0.00109012 0.100097 -0.00137745 0.000251702 -0.000649398 0.000271381 -0.000394978 -0.000443739 -0.00151816 -0.000633339 -0.000229612 0.000567979 0.000150941 0.000336723 -0.000287679 -0.000369961 0.000334219 -5.68314e-05 9.96414e-05 1.21947e-05 0.000159594 -0.000207806 -0.000174953 0.000168718 
1582.7 0 -0.000208742 -0.0233629 -3.52273e-05 0.000157766 -0.132061 -0.00121466 0.000370432 -0.000708089 0.00120101 0.0934961 -0.00134963 0.000253241 -0.000610573 0.000213612 -0.000425781 -0.000415512 -0.00153042 -0.000669588 -0.000273935 0.000575668 0.000140798 0.000332412 -0.000289185 -0.000369566 0.000335763 -7.23218e-05 0.000107748 6.03457e-06 0.000154816 -0.000194669 -0.000161147 0.000180384 
1583.05 0 -0.000228546 -0.0226896 -3.77565e-05 0.000157156 -0.135639 -0.00119695 0.000347056 -0.000740354 0.00131311 0.0867526 -0.00131416 0.000254169 -0.000564605 0.000154222 -0.000452358 -0.000387232 -0.00154546 -0.000702432 -0.000320115 0.000577683 0.00012879 0.000326003 -0.00029038 -0.000366923 0.00033679 -8.57352e-05 0.000113938 -1.73766e-06 0.00014892 -0.000180825 -0.000145736 0.000191696 
1583.4 0 -0.000249755 -0.0219728 -3.90028e-05 0.00015639 -0.13888 -0.00116574 0.000325927 -0.000776635 0.00142731 0.0798828 -0.00127313 0.000255914 -0.000512495 9.19234e-05 -0.000475131 -0.000358536 -0.00156139 -0.000731464 -0.000368732 0.000574726 0.000116223 0.00031849 -0.000292537 -0.000363886 0.000337064 -9.66977e-05 0.000118362 -9.45105e-06 0.000142376 -0.000166064 -0.000129808 0.000202467 
1583.75 0 -0.000271332 -0.021214 -3.91284e-05 0.000155445 -0.14178 -0.00111868 0.000306766 -0.000815242 0.00154346 0.0729048 -0.00122671 0.000258568 -0.000454393 2.5429e-05 -0.000493735 -0.00032964 -0.00157471 -0.000757453 -0.000420648 0.00056758 0.000104659 0.000310564 -0.000295686 -0.000360475 0.000336129 -0.000106156 0.000121901 -1.61961e-05 0.000136117 -0.000150782 -0.000114338 0.000212509 
1584.1 0 -0.000293223 -0.0204154 -3.92327e-05 0.000153432 -0.144336 -0.00105488 0.000288184 -0.000854992 0.00165724 0.0658355 -0.00117293 0.000262434 -0.000390547 -4.37737e-05 -0.000509409 -0.000300809 -0.00158188 -0.000779714 -0.000477236 0.000555569 9.37177e-05 0.000302283 -0.000299175 -0.000355951 0.000334248 -0.000115821 0.000125289 -2.24975e-05 0.000130839 -0.000135278 -9.90811e-05 0.000221595 
1584.45 0 -0.000315373 -0.0195802 -4.00634e-05 0.000150552 -0.146549 -0.000978214 0.000271653 -0.000894958 0.00176343 0.0586915 -0.00111145 0.00026814 -0.000321599 -0.000113004 -0.000525199 -0.00027239 -0.00158258 -0.00079694 -0.000537993 0.000536819 8.28042e-05 0.000292785 -0.000303476 -0.000350825 0.000332517 -0.000126194 0.000128959 -2.93878e-05 0.000126466 -0.000119202 -8.28038e-05 0.000230327 
1584.8 0 -0.000335841 -0.0187115 -4.13063e-05 0.000147853 -0.148421 -0.00089284 0.000259837 -0.0009333 0.00185996 0.0514886 -0.00104331 0.000276208 -0.000249022 -0.000182282 -0.000541599 -0.000245136 -0.00157748 -0.000809439 -0.000599173 0.000509719 7.2344e-05 0.000281198 -0.000308973 -0.000345354 0.000331295 -0.000136935 0.000132646 -3.70159e-05 0.000122795 -0.000102638 -6.55627e-05 0.00023919 
1585.15 0 -0.000353282 -0.0178106 -4.21798e-05 0.000144735 -0.149952 -0.00079915 0.000253687 -0.000968979 0.001947 0.0442387 -0.00096921 0.000286764 -0.00017505 -0.000251613 -0.000557795 -0.000219037 -0.00156513 -0.000819152 -0.00065691 0.000475126 6.24931e-05 0.000267597 -0.000314279 -0.000338994 0.000330196 -0.000147989 0.000135337 -4.52774e-05 0.000119388 -8.63857e-05 -4.81312e-05 0.000247542 
1585.5 0 -0.000368505 -0.0168791 -4.23905e-05 0.00014067 -0.151141 -0.000696893 0.000253094 -0.00100327 0.00202509 0.0369527 -0.000889718 0.000299606 -9.96757e-05 -0.000318497 -0.000573788 -0.000193019 -0.00154399 -0.000826805 -0.000710406 0.000434563 5.20848e-05 0.00025284 -0.000318116 -0.000331677 0.000328942 -0.000159031 0.000136853 -5.41764e-05 0.000115644 -7.04748e-05 -3.06887e-05 0.000254747 
1585.85 0 -0.000382561 -0.0159198 -4.20509e-05 0.000137394 -0.151982 -0.000588182 0.000257142 -0.00103708 0.00209408 0.0296459 -0.000805719 0.000315081 -2.17738e-05 -0.000382168 -0.000589913 -0.000165139 -0.00151564 -0.000830898 -0.00075978 0.000388699 4.0248e-05 0.000237709 -0.000319934 -0.000324003 0.000327877 -0.00016967 0.000138324 -6.3157e-05 0.000111122 -5.43312e-05 -1.43111e-05 0.000260663 
1586.2 0 -0.000396376 -0.0149339 -4.12288e-05 0.000135073 -0.152472 -0.000477366 0.000262697 -0.00106964 0.00215256 0.0223403 -0.000718701 0.00033401 5.78365e-05 -0.000444518 -0.000607245 -0.000132964 -0.00148215 -0.000830111 -0.000806179 0.000338541 2.76789e-05 0.000222494 -0.00032039 -0.000315992 0.000326811 -0.000180365 0.000141533 -7.09703e-05 0.000105159 -3.8274e-05 -9.14121e-07 0.00026573 
1586.55 0 -0.000409819 -0.0139224 -4.01075e-05 0.000131826 -0.152617 -0.000367941 0.000265879 -0.00109956 0.00220201 0.0150569 -0.000629697 0.000358596 0.000138264 -0.000505907 -0.000626069 -9.54477e-05 -0.00144265 -0.000825108 -0.000850882 0.000284665 1.58511e-05 0.000206556 -0.000321009 -0.000305414 0.000324537 -0.000191892 0.000147789 -7.68824e-05 9.73147e-05 -2.21562e-05 1.01684e-05 0.00026995 
1586.9 0 -0.000422369 -0.0128896 -3.856e-05 0.000127298 -0.152426 -0.000258943 0.00026533 -0.00112438 0.00224556 0.00781027 -0.000538883 0.000390289 0.000220353 -0.000564918 -0.000645879 -5.52795e-05 -0.00139638 -0.000816577 -0.000893617 0.000226332 5.17853e-06 0.000188369 -0.00032167 -0.00029146 0.000320548 -0.000202662 0.000156732 -8.11376e-05 8.84088e-05 -5.04509e-06 2.1054e-05 0.00027254 
1587.25 0 -0.000434449 -0.0118392 -3.58555e-05 0.000123114 -0.151901 -0.000148052 0.000262756 -0.00114188 0.00228355 0.000613675 -0.000446353 0.000427137 0.000303225 -0.000622279 -0.000665809 -1.5282e-05 -0.00134645 -0.00080264 -0.000933174 0.000164373 -4.43847e-06 0.000167724 -0.000321909 -0.000276679 0.000314786 -0.000211745 0.000166334 -8.42874e-05 7.94963e-05 1.34982e-05 3.18845e-05 0.000274128 
1587.6 0 -0.000446695 -0.0107726 -3.27667e-05 0.000118952 -0.151043 -3.47498e-05 0.000260201 -0.0011538 0.00231499 -0.00651742 -0.000352715 0.000468699 0.000384068 -0.000682542 -0.000684532 2.42108e-05 -0.00129519 -0.00078239 -0.000968993 0.000102312 -1.31303e-05 0.000146229 -0.000321388 -0.000263569 0.000306681 -0.000220111 0.000174337 -8.74244e-05 7.04077e-05 3.24375e-05 4.19251e-05 0.000274766 
1587.95 0 -0.000458586 -0.00969153 -2.96332e-05 0.000112789 -0.149857 8.01642e-05 0.000257971 -0.00116383 0.00233809 -0.0135669 -0.000259227 0.000515584 0.000462119 -0.000747558 -0.000701749 6.36491e-05 -0.00123888 -0.000757517 -0.00100206 4.2995e-05 -2.10508e-05 0.000125147 -0.000320033 -0.000252741 0.000295396 -0.000228248 0.000180146 -9.10553e-05 6.12868e-05 5.11508e-05 5.08951e-05 0.00027368 
1588.3 0 -0.000468975 -0.00859829 -2.59878e-05 0.00010491 -0.148344 0.000195769 0.000255205 -0.0011737 0.00235162 -0.0205181 -0.000166067 0.000566906 0.000535603 -0.000813694 -0.000716391 0.000102304 -0.00117351 -0.000728618 -0.00103313 -1.44924e-05 -2.90849e-05 0.000104393 -0.000318901 -0.000243485 0.000281337 -0.000236022 0.000184774 -9.50222e-05 5.26909e-05 6.99306e-05 5.96475e-05 0.000271277 
1588.65 0 -0.000477412 -0.00749547 -2.26098e-05 9.69327e-05 -0.146513 0.000310524 0.000252808 -0.00118211 0.00235648 -0.0273548 -7.33324e-05 0.00062018 0.00060197 -0.000877142 -0.000726178 0.00013731 -0.00109943 -0.000695477 -0.00106156 -7.4014e-05 -3.80252e-05 8.32132e-05 -0.000318546 -0.000233667 0.00026654 -0.000242187 0.000188671 -9.89332e-05 4.51079e-05 8.86139e-05 6.84623e-05 0.000267935 
1589 0 -0.000483547 -0.00638783 -1.9387e-05 8.99372e-05 -0.144371 0.000422178 0.000252042 -0.00118654 0.00235334 -0.0340632 1.82053e-05 0.000672508 0.000660404 -0.000936967 -0.000731201 0.00016744 -0.00101958 -0.000658562 -0.0010849 -0.000137316 -4.70086e-05 6.21636e-05 -0.000318445 -0.00022183 0.000252327 -0.000245916 0.000191622 -0.000102247 3.88986e-05 0.000106674 7.69641e-05 0.000263421 
1589.35 0 -0.000487881 -0.00528038 -1.52852e-05 8.40686e-05 -0.141924 0.000529034 0.000252352 -0.00118639 0.00234221 -0.0406301 0.000107784 0.000722271 0.000710864 -0.000993287 -0.000735046 0.000193517 -0.000935582 -0.000618897 -0.0011002 -0.000203623 -5.51847e-05 4.25662e-05 -0.000318532 -0.000209199 0.000239373 -0.000247253 0.000194003 -0.000105032 3.39682e-05 0.000123508 8.56052e-05 0.000257799 
1589.7 0 -0.000491692 -0.00417516 -1.04296e-05 7.85095e-05 -0.139179 0.000629281 0.000251997 -0.00118224 0.00232354 -0.0470396 0.000194801 0.000768014 0.000753865 -0.00104365 -0.000739766 0.00021581 -0.000848457 -0.000577333 -0.00110695 -0.00027287 -6.24561e-05 2.46647e-05 -0.000319027 -0.000197725 0.00022717 -0.000246113 0.000196239 -0.000107636 2.967e-05 0.000139039 9.43038e-05 0.000252762 
1590.05 0 -0.000495401 -0.00307311 -6.04305e-06 7.25351e-05 -0.136147 0.000720572 0.000249282 -0.00117351 0.00229811 -0.0532764 0.000280197 0.000808802 0.000791208 -0.00108457 -0.000743912 0.000234661 -0.00076184 -0.000535357 -0.00110768 -0.000345354 -6.92526e-05 7.64477e-06 -0.000319911 -0.000187393 0.0002139 -0.000242991 0.000198897 -0.000109924 2.50788e-05 0.000153218 0.000102256 0.000249598 
1590.4 0 -0.000498789 -0.001977 -2.26882e-06 6.62512e-05 -0.13284 0.000802262 0.000245058 -0.00115907 0.0022681 -0.0593295 0.000364116 0.000846374 0.000825131 -0.00111698 -0.000746995 0.000250441 -0.000677574 -0.0004951 -0.00110571 -0.000420047 -7.64193e-05 -9.0854e-06 -0.00032056 -0.000177636 0.00019931 -0.000238978 0.000202489 -0.000111308 1.99243e-05 0.000166287 0.000109668 0.000247314 
1590.75 0 -0.000502695 -0.00088964 1.22419e-06 5.95564e-05 -0.129267 0.000876202 0.000242748 -0.0011393 0.00223482 -0.0651887 0.000444461 0.000881827 0.00085543 -0.00114462 -0.000749624 0.000262354 -0.000593112 -0.000458412 -0.00110171 -0.000494187 -8.27508e-05 -2.56833e-05 -0.000319599 -0.000169616 0.000184218 -0.00023387 0.000207193 -0.000111901 1.48757e-05 0.00017932 0.000117443 0.000244698 
1591.1 0 -0.00050829 0.000188122 4.58818e-06 5.22459e-05 -0.125438 0.000943874 0.000242595 -0.00111661 0.00219674 -0.0708423 0.00051958 0.000913077 0.00088075 -0.00116889 -0.000751223 0.000269193 -0.000505671 -0.000426164 -0.0010928 -0.000565222 -8.60006e-05 -4.23793e-05 -0.000317501 -0.000163634 0.000168645 -0.000227248 0.00021232 -0.000112989 1.11607e-05 0.000192329 0.00012588 0.000241616 
1591.45 0 -0.000514841 0.00125436 8.57063e-06 4.43433e-05 -0.121368 0.00100562 0.000241551 -0.00109341 0.00215349 -0.0762791 0.000589149 0.000937451 0.000900009 -0.00118926 -0.00074958 0.000271777 -0.000415645 -0.000396702 -0.00107648 -0.000632932 -8.64442e-05 -5.93087e-05 -0.000315876 -0.000158331 0.000152302 -0.000219296 0.000217027 -0.000115553 9.43075e-06 0.000204157 0.000134609 0.00023761 
1591.8 0 -0.000521176 0.0023048 1.32291e-05 3.57362e-05 -0.117071 0.00106271 0.000238213 -0.00107093 0.00210612 -0.08149 0.00065385 0.000954664 0.000912709 -0.00120598 -0.000742988 0.00027368 -0.000325647 -0.000367372 -0.00105306 -0.000698195 -8.53552e-05 -7.60548e-05 -0.000314244 -0.000152931 0.000136619 -0.000210821 0.000220486 -0.000119597 8.65464e-06 0.000214625 0.000142921 0.000231747 
1592.15 0 -0.000526625 0.00333571 1.78833e-05 2.66024e-05 -0.112559 0.00111584 0.000232346 -0.00105007 0.0020552 -0.0864661 0.000713098 0.000967353 0.000918561 -0.0012201 -0.000731461 0.000277077 -0.000236967 -0.00033689 -0.0010241 -0.000760423 -8.37284e-05 -9.18568e-05 -0.000311777 -0.000147479 0.000123513 -0.000202915 0.000222718 -0.000124992 7.3736e-06 0.000224457 0.000150806 0.000225021 
1592.5 0 -0.000530502 0.00434615 2.15401e-05 1.75926e-05 -0.107842 0.00116518 0.000224228 -0.00103055 0.00200137 -0.0911971 0.000765851 0.000977006 0.000917617 -0.00123037 -0.000714713 0.000281708 -0.000149447 -0.0003049 -0.000990894 -0.000819766 -8.25778e-05 -0.000107253 -0.000308086 -0.000142491 0.000112351 -0.000195975 0.000224199 -0.000131385 5.35338e-06 0.000233677 0.000158262 0.000219638 
1592.85 0 -0.000533336 0.00533609 2.40808e-05 9.18654e-06 -0.102937 0.00121136 0.000214665 -0.00101011 0.00194498 -0.0956722 0.000812854 0.000982005 0.000911429 -0.00123426 -0.000694019 0.000289327 -6.47829e-05 -0.000272055 -0.000954703 -0.000877344 -8.19887e-05 -0.000123283 -0.000303575 -0.000137756 0.000101236 -0.000190576 0.000224582 -0.000137875 3.53153e-06 0.000241153 0.000165382 0.000215624 
1593.2 0 -0.000535499 0.00630465 2.67643e-05 1.37878e-06 -0.097858 0.00125523 0.000204907 -0.000987077 0.00188665 -0.0998852 0.000854452 0.000981553 0.000902082 -0.00123154 -0.000672251 0.000304899 1.45639e-05 -0.000239494 -0.000917387 -0.000932377 -8.2082e-05 -0.000139551 -0.000299401 -0.000132215 8.90722e-05 -0.000187638 0.000223686 -0.000143604 2.67439e-06 0.000246083 0.000173455 0.000211847 
1593.55 0 -0.00053641 0.00725009 3.03654e-05 -5.62224e-06 -0.0926185 0.00129971 0.000196343 -0.000961643 0.00182601 -0.103833 0.000890469 0.000977 0.000889222 -0.00122383 -0.000649732 0.000330744 8.80304e-05 -0.00020735 -0.000879028 -0.00098411 -8.28427e-05 -0.000155457 -0.000295048 -0.000125222 7.54725e-05 -0.000186398 0.000221221 -0.00014736 2.37182e-06 0.000248602 0.000183624 0.000207745 
1593.9 0 -0.000536603 0.0081705 3.36097e-05 -1.15233e-05 -0.0872287 0.00134698 0.000188042 -0.000935011 0.00175986 -0.10751 0.000921785 0.000967365 0.000871844 -0.00121334 -0.00062586 0.000364372 0.000156732 -0.000176251 -0.000837701 -0.0010337 -8.33139e-05 -0.000170557 -0.000289138 -0.000116912 6.06867e-05 -0.000184858 0.000216932 -0.000148736 1.88477e-06 0.00024959 0.000195053 0.000203191 
1594.25 0 -0.00053629 0.00906342 3.51452e-05 -1.65383e-05 -0.0817007 0.00139418 0.000178437 -0.000908439 0.00168634 -0.110911 0.000949034 0.000949081 0.000852428 -0.00120093 -0.00060116 0.000403092 0.000221049 -0.000146367 -0.000792924 -0.00108284 -8.29983e-05 -0.000184959 -0.000282107 -0.000107711 4.54085e-05 -0.000182249 0.000212019 -0.000148932 1.00135e-06 0.00025028 0.000206085 0.000198905 
1594.6 0 -0.000534271 0.00992568 3.56253e-05 -2.10573e-05 -0.0760504 0.00143742 0.000168035 -0.000881312 0.00160718 -0.114029 0.000971261 0.000920486 0.00083435 -0.00118578 -0.000575147 0.000446451 0.000278914 -0.000117231 -0.000747344 -0.00113231 -8.25252e-05 -0.000200035 -0.000274831 -9.88262e-05 3.01414e-05 -0.000179038 0.000207883 -0.00014944 -4.09453e-07 0.000251102 0.000215744 0.000194735 
1594.95 0 -0.000530347 0.0107544 3.69162e-05 -2.50484e-05 -0.0702943 0.00147517 0.000157767 -0.0008538 0.00152467 -0.116862 0.000986718 0.000882644 0.000818184 -0.00116822 -0.000546847 0.000494118 0.000329171 -8.87363e-05 -0.000704285 -0.001182 -8.25664e-05 -0.000216509 -0.000267453 -9.09446e-05 1.42411e-05 -0.000175086 0.000204266 -0.000150191 -2.13241e-06 0.000251564 0.000224293 0.000189917 
1595.3 0 -0.000525712 0.0115477 3.94753e-05 -2.86008e-05 -0.0644452 0.00150624 0.000147995 -0.000827411 0.00143982 -0.119406 0.000995721 0.000836339 0.000802423 -0.00115093 -0.000514684 0.000543493 0.000373537 -5.97404e-05 -0.000664485 -0.0012324 -8.30621e-05 -0.000234039 -0.000259792 -8.43197e-05 -3.65755e-06 -0.00016956 0.00019947 -0.000149639 -4.16841e-06 0.000252371 0.000232424 0.000184632 
1595.65 0 -0.000521051 0.0123057 4.15246e-05 -3.24454e-05 -0.0585154 0.00152928 0.000137759 -0.000801742 0.00135411 -0.121658 0.00100055 0.000781216 0.000786222 -0.0011374 -0.000478093 0.000593367 0.000413168 -2.92164e-05 -0.000625829 -0.00128499 -8.28972e-05 -0.000251703 -0.000251732 -7.89582e-05 -2.34133e-05 -0.000161983 0.000193434 -0.000146885 -6.89602e-06 0.000254654 0.00024 0.000178805 
1596 0 -0.000516438 0.0130279 4.24177e-05 -3.73805e-05 -0.0525212 0.00154397 0.000125001 -0.000774547 0.00126917 -0.123614 0.00100213 0.000718231 0.000770832 -0.00112836 -0.000439593 0.000646264 0.000449406 3.17389e-06 -0.000586874 -0.00134191 -8.22443e-05 -0.000269258 -0.000242802 -7.30668e-05 -4.36212e-05 -0.000152312 0.000187818 -0.000143273 -9.65408e-06 0.000258287 0.000246253 0.00017221 
1596.35 0 -0.000512193 0.0137125 4.31924e-05 -4.27242e-05 -0.0464773 0.00154956 0.000110659 -0.000742914 0.0011846 -0.125278 0.000998557 0.000650921 0.000756264 -0.00112122 -0.000401972 0.000704683 0.000484342 3.8457e-05 -0.000547648 -0.00140272 -8.24057e-05 -0.000286473 -0.000232905 -6.48682e-05 -6.35111e-05 -0.000141475 0.000182929 -0.000140639 -1.13643e-05 0.000262711 0.000249994 0.000165724 
1596.7 0 -0.00050811 0.0143585 4.40937e-05 -4.70555e-05 -0.0403954 0.00154526 9.6282e-05 -0.000705474 0.00110007 -0.126652 0.000987613 0.000584698 0.000741627 -0.00111331 -0.000364525 0.000768099 0.00051902 7.65582e-05 -0.000507516 -0.00146251 -8.27841e-05 -0.000302402 -0.000222667 -5.41216e-05 -8.42907e-05 -0.000131088 0.00017831 -0.000139705 -1.2737e-05 0.000267378 0.000250921 0.000160006 
1597.05 0 -0.000503395 0.0149654 4.50087e-05 -5.01715e-05 -0.0342878 0.00153108 8.08949e-05 -0.000663353 0.00101654 -0.127736 0.000969739 0.00052437 0.00072754 -0.00110413 -0.000325436 0.00083229 0.000553864 0.000115916 -0.000466135 -0.00151634 -8.26147e-05 -0.000316416 -0.000212961 -4.12976e-05 -0.000107459 -0.000121005 0.000174469 -0.000140567 -1.48616e-05 0.000272104 0.000249478 0.000154111 
1597.4 0 -0.000496883 0.0155325 4.60365e-05 -5.27428e-05 -0.0281696 0.00150958 6.43755e-05 -0.000616821 0.000935697 -0.128528 0.000947453 0.000470046 0.00071483 -0.0010945 -0.000285504 0.000891981 0.000590019 0.000155246 -0.000424172 -0.00156361 -8.28596e-05 -0.000329009 -0.000203814 -2.73223e-05 -0.000132293 -0.000109779 0.000172173 -0.000142733 -1.7613e-05 0.000276724 0.000245927 0.0001472 
1597.75 0 -0.000488617 0.0160578 4.72331e-05 -5.488e-05 -0.0220547 0.00148588 4.72703e-05 -0.000564826 0.000856256 -0.12903 0.000922768 0.000417446 0.00070338 -0.00108435 -0.00024638 0.000944749 0.000630116 0.000193955 -0.000381026 -0.00160654 -8.37419e-05 -0.000341134 -0.000194418 -1.33686e-05 -0.000156791 -9.74832e-05 0.000170737 -0.000145101 -2.00867e-05 0.000281496 0.000240888 0.000139633 
1598.1 0 -0.000480279 0.0165404 4.78289e-05 -5.62884e-05 -0.0159543 0.00146067 2.92392e-05 -0.000507761 0.000775804 -0.129244 0.000897385 0.000363586 0.000692492 -0.00107133 -0.000208719 0.000990609 0.000675034 0.000231437 -0.000336914 -0.00164495 -8.53807e-05 -0.000353371 -0.000184888 -4.4926e-07 -0.000179688 -8.53957e-05 0.000168782 -0.000146949 -2.19696e-05 0.000286791 0.000235641 0.000131037 
1598.45 0 -0.000472302 0.0169817 4.73684e-05 -5.73298e-05 -0.0098807 0.00142945 1.08656e-05 -0.000446794 0.000695734 -0.129172 0.000872137 0.000308495 0.000681533 -0.00105313 -0.000173309 0.00102963 0.000721773 0.000266465 -0.000293765 -0.00167669 -8.69104e-05 -0.000365434 -0.000175373 1.15313e-05 -0.00019966 -7.38889e-05 0.00016608 -0.00014731 -2.35471e-05 0.000291329 0.00023023 0.000120877 
1598.8 0 -0.00046288 0.0173824 4.70143e-05 -5.88742e-05 -0.00384805 0.00138991 -7.09201e-06 -0.000382762 0.000620422 -0.128818 0.000846343 0.000253329 0.000669595 -0.00102953 -0.000139176 0.00106244 0.000768297 0.000297273 -0.000252445 -0.00170223 -8.7222e-05 -0.000376297 -0.000165432 2.3322e-05 -0.000216565 -6.27406e-05 0.000162645 -0.000146161 -2.51468e-05 0.000293781 0.000224155 0.00010913 
1599.15 0 -0.000451669 0.0177411 4.73468e-05 -6.15393e-05 0.00213082 0.00134475 -2.28478e-05 -0.000317212 0.000552167 -0.128188 0.000819403 0.000197758 0.000655722 -0.00100028 -0.000104643 0.00108946 0.00081533 0.000322158 -0.00021206 -0.00172463 -8.71494e-05 -0.000384807 -0.000154611 3.49747e-05 -0.000230852 -5.19396e-05 0.0001581 -0.000144043 -2.80312e-05 0.000294584 0.000217758 9.55787e-05 
1599.5 0 -0.0004406 0.0180559 4.6764e-05 -6.46533e-05 0.00804415 0.00129584 -3.44841e-05 -0.000252684 0.000490736 -0.127288 0.000790733 0.000141571 0.000640434 -0.000964931 -6.92534e-05 0.00111142 0.000862928 0.000339394 -0.000170812 -0.00174508 -8.73189e-05 -0.000391222 -0.000143206 4.63994e-05 -0.00024215 -4.23158e-05 0.000152688 -0.000141008 -3.34342e-05 0.000295172 0.000211964 8.17465e-05 
1599.85 0 -0.00043095 0.0183265 4.47677e-05 -6.71243e-05 0.013879 0.0012424 -4.20934e-05 -0.00019123 0.000436305 -0.126122 0.00076156 8.55168e-05 0.000626158 -0.000925054 -3.2666e-05 0.00112814 0.000908415 0.000349401 -0.000128044 -0.00176242 -8.70993e-05 -0.000397193 -0.000131297 5.80761e-05 -0.000250773 -3.31535e-05 0.000147007 -0.000137211 -4.02672e-05 0.000295724 0.000207907 6.94416e-05 
1600.2 0 -0.00042286 0.0185529 4.24653e-05 -6.90915e-05 0.0196214 0.00118484 -4.66266e-05 -0.000133316 0.000389191 -0.124698 0.000734046 2.85425e-05 0.000612805 -0.000883766 4.22036e-06 0.00114005 0.000950981 0.000356005 -8.50146e-05 -0.00177552 -8.57013e-05 -0.000403127 -0.000118751 6.97565e-05 -0.000257802 -2.35719e-05 0.00014102 -0.000132828 -4.65681e-05 0.000294678 0.000204184 5.85948e-05 
1600.55 0 -0.000416436 0.0187348 4.03045e-05 -7.17088e-05 0.0252597 0.00112605 -4.86931e-05 -7.89537e-05 0.000348956 -0.123022 0.000709503 -2.94094e-05 0.000598052 -0.000842307 3.99636e-05 0.00114998 0.000993706 0.000362472 -4.31046e-05 -0.00178427 -8.28983e-05 -0.000408145 -0.000105836 8.05625e-05 -0.000265142 -1.47759e-05 0.000134911 -0.000127947 -5.13417e-05 0.000291147 0.000198966 4.84676e-05 
1600.9 0 -0.000411511 0.0188748 3.84192e-05 -7.50559e-05 0.0307829 0.00106996 -4.88502e-05 -2.85766e-05 0.000314407 -0.1211 0.000688677 -8.64332e-05 0.000580535 -0.000798856 7.43107e-05 0.00115921 0.00103696 0.000369259 -2.06269e-06 -0.00178788 -7.97629e-05 -0.000411629 -9.32738e-05 9.07975e-05 -0.000273551 -7.48505e-06 0.000129165 -0.000122691 -5.50624e-05 0.000285574 0.000192603 3.86428e-05 
1601.25 0 -0.000407691 0.0189745 3.59327e-05 -7.82573e-05 0.0361799 0.00101975 -4.78933e-05 1.61057e-05 0.000284959 -0.118939 0.000669971 -0.000142111 0.000561785 -0.000753513 0.000107866 0.00116647 0.00107716 0.000375894 3.9837e-05 -0.00178475 -7.68986e-05 -0.000413532 -8.1813e-05 0.0001014 -0.000282064 -8.0629e-07 0.000123673 -0.000117362 -5.90746e-05 0.000278092 0.000185842 2.7922e-05 
1601.6 0 -0.000404874 0.0190328 3.25526e-05 -8.15822e-05 0.0414425 0.000975596 -4.6492e-05 5.44665e-05 0.000259969 -0.11655 0.000649512 -0.000196964 0.000543123 -0.000707474 0.000139884 0.0011703 0.00111336 0.00038343 8.25291e-05 -0.00177432 -7.46357e-05 -0.000414046 -7.18296e-05 0.000111833 -0.000289818 5.31447e-06 0.000117843 -0.000113232 -6.41139e-05 0.000268584 0.000178399 1.50706e-05 
1601.95 0 -0.00040272 0.0190497 2.87329e-05 -8.55168e-05 0.046565 0.000935085 -4.36745e-05 8.85742e-05 0.000239153 -0.11394 0.000624633 -0.000249201 0.00052172 -0.000658143 0.000171092 0.00117065 0.0011471 0.000392202 0.0001246 -0.00175644 -7.39897e-05 -0.000412985 -6.33162e-05 0.000120615 -0.000296705 1.01795e-05 0.000111324 -0.000110734 -6.99582e-05 0.000257838 0.000169963 1.01808e-06 
1602.3 0 -0.000400582 0.0190262 2.4143e-05 -8.91187e-05 0.0515378 0.000896274 -3.81337e-05 0.000120659 0.000222569 -0.111115 0.000595289 -0.000297108 0.000495624 -0.000601786 0.000204878 0.00116869 0.0011767 0.000400931 0.000165007 -0.00173084 -7.51823e-05 -0.000410895 -5.56074e-05 0.000128433 -0.000302906 1.43521e-05 0.000104806 -0.000109138 -7.57614e-05 0.000246778 0.000161223 -1.31503e-05 
1602.65 0 -0.000397857 0.0189617 1.87469e-05 -9.15227e-05 0.0563493 0.000859342 -2.99282e-05 0.000151815 0.000210451 -0.10808 0.00056282 -0.000339386 0.000466828 -0.000539189 0.000242862 0.0011653 0.00119926 0.000408921 0.000202628 -0.00169836 -7.76504e-05 -0.000409142 -4.89311e-05 0.000136035 -0.000308918 1.87949e-05 9.88346e-05 -0.00010749 -8.05998e-05 0.000235127 0.000152599 -2.72706e-05 
1603 0 -0.000394422 0.0188553 1.305e-05 -9.32492e-05 0.060989 0.000825361 -2.0445e-05 0.000181222 0.000203451 -0.104844 0.000528124 -0.00037466 0.000438884 -0.000473995 0.000284343 0.0011612 0.00121639 0.00041581 0.000237271 -0.00166008 -8.00009e-05 -0.000408504 -4.31392e-05 0.000142749 -0.000315154 2.41111e-05 9.29918e-05 -0.000105235 -8.4377e-05 0.000222838 0.00014416 -4.14551e-05 
1603.35 0 -0.0003908 0.0187073 7.99168e-06 -9.43959e-05 0.0654462 0.000795377 -1.22959e-05 0.000207408 0.000201201 -0.101417 0.000490923 -0.000403153 0.000415496 -0.00040866 0.000328813 0.00115729 0.00123168 0.000421658 0.000269919 -0.00161722 -8.11793e-05 -0.000409085 -3.65433e-05 0.000148846 -0.000321077 3.01042e-05 8.6745e-05 -0.000102433 -8.84788e-05 0.0002109 0.000136141 -5.60002e-05 
1603.7 0 -0.000387083 0.0185183 4.09099e-06 -9.49636e-05 0.0697123 0.000769399 -7.25227e-06 0.000229289 0.000201721 -0.0978121 0.000449042 -0.000425667 0.000398025 -0.000343627 0.000377275 0.00115384 0.00124679 0.00042658 0.000302708 -0.00157128 -8.13201e-05 -0.000409868 -2.85779e-05 0.000153817 -0.000325942 3.62185e-05 7.90915e-05 -9.93608e-05 -9.43865e-05 0.000199624 0.000127864 -7.08521e-05 
1604.05 0 -0.000382647 0.0182917 2.85511e-07 -9.60512e-05 0.0737806 0.000745724 -4.63576e-06 0.000245088 0.000203404 -0.0940393 0.000402275 -0.000442742 0.00038551 -0.000278221 0.000430427 0.0011504 0.00126063 0.000430765 0.000337287 -0.00152338 -8.12626e-05 -0.000409919 -2.06114e-05 0.000157068 -0.000330772 4.24559e-05 6.95997e-05 -9.55763e-05 -0.000101915 0.000188339 0.000118172 -8.53695e-05 
1604.4 0 -0.000377074 0.0180292 -4.3836e-06 -9.86616e-05 0.077643 0.0007234 -2.85797e-06 0.000254383 0.000206517 -0.0901077 0.00035477 -0.000454971 0.00037754 -0.000212371 0.000487106 0.00114566 0.00127091 0.000435352 0.000374085 -0.00147536 -8.12091e-05 -0.000409195 -1.34434e-05 0.000160172 -0.000336402 4.90266e-05 5.92953e-05 -8.99168e-05 -0.000110028 0.000176483 0.000106612 -9.86396e-05 
1604.75 0 -0.000370644 0.0177296 -9.07141e-06 -0.000101596 0.0812929 0.000703687 -1.85731e-06 0.000258569 0.000211071 -0.0860295 0.000309596 -0.000462219 0.000372505 -0.000146892 0.0005449 0.0011378 0.00127635 0.000442958 0.000412591 -0.0014286 -8.04132e-05 -0.000407114 -6.52624e-06 0.000163917 -0.000341992 5.55518e-05 4.85029e-05 -8.21117e-05 -0.000117633 0.000163964 9.3216e-05 -0.000110285 
1605.1 0 -0.000363778 0.0173938 -1.31413e-05 -0.000103869 0.0847292 0.000688601 -2.7824e-06 0.000257598 0.000216713 -0.0818162 0.000266526 -0.000463141 0.000366545 -8.37567e-05 0.000601696 0.00112438 0.00127725 0.000455378 0.000450566 -0.00138258 -7.8661e-05 -0.000403097 6.90634e-07 0.000166275 -0.000347098 6.16951e-05 3.72235e-05 -7.29521e-05 -0.000124648 0.000151349 7.86978e-05 -0.000120677 
1605.45 0 -0.000356402 0.0170257 -1.70638e-05 -0.000105976 0.0879521 0.00068021 -7.04384e-06 0.000250479 0.000221535 -0.0774741 0.000224533 -0.000459049 0.000357557 -2.35344e-05 0.00065681 0.00110287 0.00127443 0.000471435 0.000484725 -0.00133681 -7.68834e-05 -0.000397852 8.73442e-06 0.000166462 -0.000351681 6.75666e-05 2.58969e-05 -6.34456e-05 -0.000131079 0.000138998 6.37616e-05 -0.000130483 
1605.8 0 -0.000349064 0.0166287 -2.12589e-05 -0.000107329 0.0909576 0.000677812 -1.35631e-05 0.000237267 0.00022213 -0.0730105 0.000183093 -0.000453075 0.000346537 3.43609e-05 0.000710199 0.00107319 0.00126799 0.000490587 0.000514068 -0.00129121 -7.61711e-05 -0.000392238 1.72822e-05 0.000166409 -0.000355373 7.30035e-05 1.47186e-05 -5.43098e-05 -0.000136167 0.000126356 4.9199e-05 -0.000140259 
1606.15 0 -0.000342082 0.0162035 -2.45808e-05 -0.000106893 0.0937405 0.00067767 -1.98458e-05 0.000217646 0.000218433 -0.0684362 0.000142315 -0.000446116 0.000333046 8.85295e-05 0.000760879 0.00103744 0.0012577 0.000513588 0.000539878 -0.00124505 -7.59237e-05 -0.000385907 2.49306e-05 0.000167701 -0.000357561 7.87574e-05 3.97456e-06 -4.56957e-05 -0.000139811 0.000113188 3.6487e-05 -0.000150211 
1606.5 0 -0.000334698 0.0157481 -2.66828e-05 -0.000105019 0.0962977 0.000677964 -2.53796e-05 0.000190389 0.00021409 -0.0637638 0.000102351 -0.000438137 0.000314454 0.000137001 0.000807387 0.00099591 0.00124465 0.000538934 0.000563667 -0.00119785 -7.51589e-05 -0.000377768 3.1358e-05 0.000171229 -0.00035771 8.63488e-05 -6.09705e-06 -3.66437e-05 -0.000141799 0.000100014 2.64069e-05 -0.000159785 
1606.85 0 -0.000326397 0.0152616 -2.85842e-05 -0.000103001 0.0986266 0.000679983 -3.17721e-05 0.000154784 0.000211283 -0.0590054 6.35827e-05 -0.000430238 0.000290306 0.000181191 0.000848863 0.000947946 0.00123082 0.000564145 0.000587845 -0.0011496 -7.3728e-05 -0.000367427 3.8325e-05 0.000175629 -0.000356286 9.65517e-05 -1.53817e-05 -2.66558e-05 -0.000141244 8.76358e-05 1.69809e-05 -0.000167774 
1607.2 0 -0.000317666 0.0147462 -3.02193e-05 -0.000100864 0.100724 0.000685887 -3.99182e-05 0.00011261 0.000208006 -0.0541714 2.72839e-05 -0.000422243 0.000262465 0.000223774 0.000884346 0.000895647 0.00121702 0.000587606 0.000612354 -0.00110049 -7.26104e-05 -0.000356844 4.79579e-05 0.000178102 -0.00035383 0.000107965 -2.3282e-05 -1.66143e-05 -0.000138352 7.68501e-05 5.67812e-06 -0.000173155 
1607.55 0 -0.000309237 0.0142048 -3.04366e-05 -9.74335e-05 0.102585 0.000696663 -4.74321e-05 6.85725e-05 0.000199605 -0.0492714 -6.39119e-06 -0.000412462 0.000232814 0.000266106 0.000912886 0.00084175 0.00120341 0.000609606 0.000635004 -0.001051 -7.11242e-05 -0.000348156 5.98751e-05 0.00017838 -0.000350071 0.000118898 -2.92359e-05 -6.58053e-06 -0.000134811 6.73362e-05 -7.70998e-06 -0.000175479 
1607.9 0 -0.000300373 0.0136392 -2.91833e-05 -9.19525e-05 0.104209 0.000710059 -5.27558e-05 2.56925e-05 0.000183531 -0.0443163 -3.93563e-05 -0.000401568 0.000201057 0.000308164 0.000933934 0.000787329 0.00118986 0.000630345 0.000656141 -0.00100143 -6.68837e-05 -0.000340501 7.12373e-05 0.000177975 -0.000345171 0.000128588 -3.40824e-05 2.88405e-06 -0.000131746 5.76316e-05 -2.25144e-05 -0.000175673 
1608.25 0 -0.00028963 0.0130497 -2.74368e-05 -8.60005e-05 0.105595 0.000722612 -5.62767e-05 -1.69945e-05 0.000161934 -0.0393151 -7.20755e-05 -0.000391389 0.00016637 0.000349782 0.000948325 0.00073251 0.00117672 0.000650649 0.000675921 -0.000951294 -6.04422e-05 -0.000332142 8.06713e-05 0.000177359 -0.000340368 0.000136004 -3.98619e-05 1.00891e-05 -0.00012818 4.63355e-05 -3.81459e-05 -0.00017474 
1608.6 0 -0.000276139 0.0124365 -2.53681e-05 -8.16594e-05 0.106743 0.000732819 -5.68909e-05 -6.1098e-05 0.000137739 -0.034276 -0.000101486 -0.000383107 0.000128629 0.000393966 0.000957334 0.000675944 0.00116454 0.000674041 0.00069249 -0.000900431 -5.43213e-05 -0.000322286 8.90698e-05 0.000177058 -0.000336245 0.000140742 -4.80041e-05 1.51224e-05 -0.000123193 3.41616e-05 -5.32592e-05 -0.000173897 
1608.95 0 -0.000260323 0.0118 -2.20776e-05 -7.74736e-05 0.107652 0.000740648 -5.19991e-05 -0.000106912 0.000110495 -0.0292105 -0.000125996 -0.000379366 8.66841e-05 0.000443297 0.000960316 0.000616104 0.00115054 0.000702723 0.000704927 -0.000850456 -4.93258e-05 -0.000310844 9.7371e-05 0.000177262 -0.000331276 0.000143617 -5.6733e-05 1.92475e-05 -0.000115969 2.33832e-05 -6.67497e-05 -0.000173918 
1609.3 0 -0.000244882 0.0111418 -1.72428e-05 -7.20869e-05 0.10832 0.000744196 -4.08855e-05 -0.000151896 7.94246e-05 -0.0241322 -0.000147672 -0.000381944 3.84289e-05 0.000495036 0.00095773 0.000553779 0.00113176 0.000734158 0.000712739 -0.000803933 -4.50447e-05 -0.000299257 0.000105363 0.000176057 -0.000324875 0.000145607 -6.40204e-05 2.26372e-05 -0.000106272 1.37788e-05 -7.76863e-05 -0.000173923 
1609.65 0 -0.000231614 0.0104652 -1.19425e-05 -6.65594e-05 0.108751 0.000741621 -2.48961e-05 -0.000192613 4.72296e-05 -0.0190539 -0.000169076 -0.000389201 -1.60661e-05 0.000545772 0.000952957 0.000490999 0.00110931 0.000762975 0.000715783 -0.000761807 -4.13625e-05 -0.000288275 0.000112856 0.000172194 -0.00031885 0.00014754 -7.01565e-05 2.54759e-05 -9.5016e-05 4.07206e-06 -8.51709e-05 -0.000173773 
1610 0 -0.000220427 0.00977291 -7.22592e-06 -6.13813e-05 0.108945 0.000735006 -4.77892e-06 -0.000228652 1.61889e-05 -0.0139876 -0.000189298 -0.000399316 -7.41187e-05 0.000594612 0.000949216 0.00042993 0.00108451 0.000786815 0.000715276 -0.000723154 -3.80282e-05 -0.000276592 0.000119793 0.000166096 -0.000315042 0.000150645 -7.62769e-05 2.80906e-05 -8.30963e-05 -5.63855e-06 -9.01616e-05 -0.000174669 
1610.35 0 -0.000210513 0.00906738 -3.31522e-06 -5.67968e-05 0.108906 0.000727707 1.78938e-05 -0.000262872 -1.24545e-05 -0.0089434 -0.000204311 -0.000412299 -0.000134388 0.000641181 0.00094593 0.000372396 0.00105703 0.000806667 0.000713026 -0.000685917 -3.47422e-05 -0.000263277 0.000125694 0.000158409 -0.000312286 0.000155216 -8.31362e-05 2.98416e-05 -7.08154e-05 -1.44431e-05 -9.52409e-05 -0.000177 
1610.7 0 -0.000199794 0.00834965 -8.27962e-09 -5.33493e-05 0.108634 0.000722656 4.10293e-05 -0.000296919 -3.90239e-05 -0.00393133 -0.000212562 -0.000426476 -0.000198158 0.000684599 0.000940165 0.000319706 0.0010257 0.000822832 0.000708591 -0.000650302 -3.2934e-05 -0.000248785 0.000131363 0.000149415 -0.000308564 0.000159894 -9.03455e-05 3.06213e-05 -5.77181e-05 -2.25401e-05 -0.000102203 -0.000179877 
1611.05 0 -0.000186793 0.00762085 2.30162e-06 -5.10657e-05 0.108136 0.000722185 6.45802e-05 -0.000328792 -6.66791e-05 0.00103908 -0.000215525 -0.000437234 -0.000264033 0.000724172 0.000930461 0.000271596 0.000991345 0.000833945 0.000700504 -0.000617762 -3.28386e-05 -0.000234182 0.000138116 0.000139478 -0.000303467 0.000163406 -9.71075e-05 3.19984e-05 -4.44368e-05 -3.14273e-05 -0.000110555 -0.000182178 
1611.4 0 -0.000172405 0.0068836 3.39894e-06 -4.92832e-05 0.107415 0.000726354 8.80485e-05 -0.000355111 -9.72089e-05 0.00595917 -0.000214628 -0.000442289 -0.00032657 0.000760403 0.000916978 0.00022552 0.000955268 0.000839772 0.000688988 -0.000587582 -3.32186e-05 -0.000220792 0.000145811 0.000130507 -0.000297252 0.000166655 -0.000103285 3.41338e-05 -3.18364e-05 -4.14375e-05 -0.000119271 -0.0001837 
1611.75 0 -0.000156939 0.00613849 4.77668e-06 -4.68943e-05 0.106475 0.000733489 0.000109505 -0.000375615 -0.000129599 0.0108198 -0.00021215 -0.000444364 -0.00038383 0.000795278 0.000898734 0.000179734 0.000915141 0.000841607 0.000675488 -0.000558051 -3.35953e-05 -0.000208298 0.000153277 0.000124167 -0.000289601 0.000170821 -0.000108855 3.66413e-05 -2.00752e-05 -5.14974e-05 -0.000128689 -0.000184647 
1612.1 0 -0.000139868 0.00538428 7.06398e-06 -4.29161e-05 0.105318 0.000740909 0.000126257 -0.000394434 -0.000163946 0.015612 -0.000211369 -0.0004472 -0.00043651 0.000828732 0.000875626 0.000134755 0.000867398 0.000839311 0.000660675 -0.000528473 -3.33892e-05 -0.000195785 0.000159717 0.000118297 -0.000281175 0.000174597 -0.00011357 3.95587e-05 -9.55163e-06 -6.1861e-05 -0.000138972 -0.000184902 
1612.45 0 -0.000121701 0.00462255 9.81559e-06 -3.80776e-05 0.103948 0.000744895 0.000136953 -0.000414884 -0.000201865 0.0203288 -0.00021224 -0.000452575 -0.000482361 0.000856706 0.00084891 9.06117e-05 0.000814365 0.000832642 0.000643181 -0.000498859 -3.16716e-05 -0.000183383 0.000165121 0.000109896 -0.000272798 0.000176242 -0.000118024 4.24817e-05 -9.26107e-07 -7.28628e-05 -0.000149055 -0.000184865 
1612.8 0 -0.000102957 0.00385701 1.33802e-05 -3.41995e-05 0.102364 0.000743665 0.000143212 -0.000435584 -0.000243639 0.0249629 -0.000213241 -0.000460535 -0.000519831 0.000876064 0.000819062 4.61006e-05 0.000762273 0.000823561 0.000621918 -0.000469201 -2.89728e-05 -0.000171918 0.000169193 9.91837e-05 -0.000263442 0.00017629 -0.000122545 4.49855e-05 5.21017e-06 -8.36705e-05 -0.000158767 -0.000184746 
1613.15 0 -8.36371e-05 0.00309019 1.74734e-05 -3.20376e-05 0.100571 0.000737534 0.000150165 -0.000453506 -0.000288261 0.0295033 -0.000214323 -0.00046901 -0.000550611 0.000888267 0.00078675 1.30019e-06 0.000713441 0.000814837 0.000598853 -0.00043964 -2.67629e-05 -0.000160867 0.00017177 8.70628e-05 -0.000252111 0.000176011 -0.000126754 4.75663e-05 8.68817e-06 -9.38207e-05 -0.000168684 -0.00018382 
1613.5 0 -6.37797e-05 0.00232394 2.09488e-05 -2.95832e-05 0.0985729 0.000725918 0.000161041 -0.00046841 -0.000335285 0.0339387 -0.000215592 -0.000474854 -0.000577962 0.000895683 0.000753359 -4.26782e-05 0.000663566 0.000807952 0.000577688 -0.000410028 -2.40396e-05 -0.000149672 0.000173293 7.39481e-05 -0.000238728 0.000175797 -0.000130075 5.058e-05 1.03219e-05 -0.000103356 -0.000178915 -0.000181516 
1613.85 0 -4.39337e-05 0.00156019 2.36624e-05 -2.5701e-05 0.096376 0.000707257 0.000173456 -0.000480477 -0.00038447 0.0382586 -0.00021642 -0.00047606 -0.000604515 0.000897834 0.000720223 -8.3765e-05 0.000609413 0.000802689 0.000559212 -0.000381183 -1.95681e-05 -0.000138622 0.000174324 6.0762e-05 -0.000223645 0.000174438 -0.000132642 5.38848e-05 1.13862e-05 -0.000112902 -0.000190077 -0.000177578 
1614.2 0 -2.55183e-05 0.000800661 2.66041e-05 -2.20768e-05 0.0939875 0.000680557 0.000183437 -0.000489044 -0.000435047 0.0424523 -0.000215102 -0.000471676 -0.000631334 0.0008951 0.000686936 -0.000120566 0.000553739 0.000797508 0.000543209 -0.000353266 -1.33582e-05 -0.000126658 0.000174946 4.80331e-05 -0.000206803 0.000171215 -0.000135454 5.81246e-05 1.26152e-05 -0.00012235 -0.000202066 -0.000172215 
1614.55 0 -8.95732e-06 4.76086e-05 2.98118e-05 -1.96367e-05 0.0914167 0.000646355 0.000189142 -0.000494889 -0.000485267 0.0465102 -0.000210758 -0.000462915 -0.000656888 0.000890004 0.000649669 -0.000156091 0.00050007 0.000790803 0.00053048 -0.000325478 -6.24868e-06 -0.000112631 0.000174642 3.44772e-05 -0.000187917 0.000167224 -0.000138222 6.28143e-05 1.43013e-05 -0.000131065 -0.000213292 -0.000165322 
1614.9 0 7.4626e-06 -0.000696157 3.34278e-05 -1.7354e-05 0.088672 0.00060647 0.000192305 -0.000499377 -0.000533463 0.0504274 -0.00020492 -0.00045239 -0.000679527 0.000884303 0.000604353 -0.000194943 0.000447798 0.000782169 0.000521278 -0.000298593 3.70884e-07 -9.74658e-05 0.00017328 1.97141e-05 -0.00016736 0.000163552 -0.000140356 6.70517e-05 1.63381e-05 -0.000138713 -0.000222745 -0.000156817 
1615.25 0 2.48531e-05 -0.00143023 3.7552e-05 -1.40667e-05 0.08576 0.000563684 0.000195379 -0.000502763 -0.000578476 0.0542001 -0.000201511 -0.000442183 -0.000699238 0.000876166 0.000551723 -0.000237021 0.000394587 0.000769611 0.000515142 -0.000273499 5.89661e-06 -8.21781e-05 0.000172335 5.28471e-06 -0.000145983 0.000160863 -0.000142842 7.09147e-05 1.78354e-05 -0.000145851 -0.000231301 -0.000147696 
1615.6 0 4.11305e-05 -0.00215439 4.14838e-05 -1.01296e-05 0.0826888 0.000520061 0.000198972 -0.000504967 -0.000620372 0.0578222 -0.000202575 -0.000433213 -0.000714217 0.000862334 0.000497077 -0.000277755 0.000342315 0.000751285 0.000510914 -0.000250199 1.05817e-05 -6.70958e-05 0.000173 -8.17587e-06 -0.000125415 0.000158546 -0.000146134 7.4979e-05 1.89305e-05 -0.000152643 -0.000239954 -0.000139079 
1615.95 0 5.44509e-05 -0.00286696 4.52558e-05 -5.95241e-06 0.0794668 0.000474437 0.000203124 -0.000505072 -0.000659653 0.0612864 -0.000205383 -0.000424858 -0.00072423 0.000843047 0.000443994 -0.000313472 0.00029489 0.000729761 0.000508662 -0.000229019 1.53124e-05 -5.37836e-05 0.000173304 -2.10589e-05 -0.000106641 0.000155643 -0.000149881 8.0177e-05 2.07232e-05 -0.000158456 -0.000248235 -0.000130989 
1616.3 0 6.57162e-05 -0.00356712 4.95346e-05 -1.06118e-06 0.0761007 0.000425883 0.000207997 -0.000501064 -0.000694395 0.0645864 -0.000206721 -0.000417364 -0.000733361 0.000821231 0.000392247 -0.000344634 0.000252585 0.000707088 0.000509318 -0.000209766 2.12814e-05 -4.33504e-05 0.000170356 -3.3927e-05 -8.88149e-05 0.000152306 -0.000153943 8.63015e-05 2.38606e-05 -0.000162939 -0.000255772 -0.000123073 
1616.65 0 7.66964e-05 -0.00425459 5.44455e-05 4.94978e-06 0.0725969 0.000376194 0.000212909 -0.000493251 -0.000722372 0.0677176 -0.000207202 -0.000411504 -0.000745478 0.000797664 0.000341536 -0.00037259 0.000212554 0.000681966 0.000513492 -0.000190534 2.9128e-05 -3.49427e-05 0.000164331 -4.71209e-05 -7.06397e-05 0.000147912 -0.000158468 9.21321e-05 2.77453e-05 -0.000167042 -0.000262815 -0.000115269 
1617 0 8.89312e-05 -0.00492818 5.89734e-05 1.17202e-05 0.0689623 0.000327204 0.000216776 -0.000485658 -0.000744635 0.0706737 -0.00020926 -0.000405592 -0.000759905 0.000770789 0.000291923 -0.000397376 0.000174237 0.000652091 0.000521531 -0.00016943 3.7809e-05 -2.66525e-05 0.000156348 -6.04009e-05 -5.08386e-05 0.00014238 -0.000164035 9.75744e-05 3.06278e-05 -0.000172256 -0.000268834 -0.000107628 
1617.35 0 0.000103207 -0.00558517 6.26469e-05 1.85094e-05 0.0652056 0.000278521 0.000219701 -0.000481458 -0.000763529 0.0734477 -0.000214905 -0.000397074 -0.000773617 0.000740987 0.000242871 -0.000418673 0.00013976 0.000615978 0.000533399 -0.000147175 4.65851e-05 -1.74942e-05 0.00014728 -7.41801e-05 -2.89661e-05 0.000136651 -0.000169504 0.000103242 3.22403e-05 -0.000178286 -0.000273757 -9.89356e-05 
1617.7 0 0.000118506 -0.00622185 6.59889e-05 2.49643e-05 0.0613368 0.000228141 0.00022232 -0.000478177 -0.000782038 0.0760334 -0.000224704 -0.000384261 -0.000786619 0.000711134 0.000195208 -0.000435999 0.000109664 0.000574963 0.000548887 -0.000125646 5.55821e-05 -9.00534e-06 0.000138063 -8.88474e-05 -6.51357e-06 0.000130649 -0.000173124 0.000108731 3.37745e-05 -0.000184309 -0.000277934 -8.80733e-05 
1618.05 0 0.000133604 -0.00683573 6.85597e-05 3.02228e-05 0.0573653 0.000173618 0.000226292 -0.0004706 -0.000801547 0.0784258 -0.000237461 -0.00036801 -0.000800596 0.000684077 0.00015145 -0.000449653 8.27847e-05 0.000532125 0.000566834 -0.000103094 6.34559e-05 -1.02501e-06 0.000127965 -0.000103942 1.45762e-05 0.000124134 -0.000175814 0.000113393 3.54442e-05 -0.000190329 -0.000281286 -7.59952e-05 
1618.4 0 0.000148499 -0.00742631 7.00076e-05 3.35638e-05 0.0533028 0.000114286 0.000235128 -0.000458004 -0.000819854 0.0806207 -0.000250561 -0.000350666 -0.000816213 0.000662241 0.000113455 -0.000460209 5.82434e-05 0.000489492 0.000585942 -7.58707e-05 6.95294e-05 9.2283e-06 0.000116226 -0.000118507 3.32872e-05 0.000115831 -0.000178358 0.000117924 3.69963e-05 -0.000196251 -0.00028391 -6.41539e-05 
1618.75 0 0.000162633 -0.00799308 7.10922e-05 3.5789e-05 0.0491605 5.20943e-05 0.000249512 -0.00044316 -0.000834561 0.0826149 -0.000260477 -0.000332693 -0.000834688 0.000645923 7.95714e-05 -0.000467336 3.51085e-05 0.00044709 0.000606463 -4.45332e-05 7.56438e-05 2.21055e-05 0.000103089 -0.000131607 4.99572e-05 0.000104771 -0.000179966 0.00012309 3.86406e-05 -0.000202494 -0.000284773 -5.21339e-05 
1619.1 0 0.000175371 -0.00853564 7.20983e-05 3.78688e-05 0.0449484 -1.19169e-05 0.000267091 -0.00042636 -0.000845304 0.0844059 -0.000266272 -0.000314961 -0.000855277 0.000633605 4.67609e-05 -0.000470804 1.2808e-05 0.000402993 0.000627866 -1.18479e-05 8.26718e-05 3.57287e-05 8.84872e-05 -0.000142765 6.5094e-05 9.27501e-05 -0.000180176 0.000128316 4.06984e-05 -0.00020955 -0.000283157 -3.91814e-05 
1619.45 0 0.000188053 -0.00905345 7.30386e-05 4.00774e-05 0.0406785 -7.72236e-05 0.000286268 -0.00040553 -0.00085195 0.0859916 -0.000270491 -0.000299561 -0.000875885 0.000624609 1.33808e-05 -0.000470354 -1.02891e-05 0.000356628 0.000648444 2.21575e-05 9.01556e-05 4.87098e-05 7.30399e-05 -0.000151677 7.87277e-05 8.04013e-05 -0.000178956 0.000132576 4.36876e-05 -0.000216086 -0.000280101 -2.69218e-05 
1619.8 0 0.00020111 -0.00954544 7.44555e-05 4.276e-05 0.0363623 -0.000141693 0.000306243 -0.00037971 -0.000855226 0.0873711 -0.000275387 -0.000286521 -0.00089697 0.000617052 -2.10825e-05 -0.000465356 -3.70139e-05 0.000308428 0.000666376 5.91055e-05 9.73593e-05 6.09377e-05 5.91716e-05 -0.00015805 9.09633e-05 6.64963e-05 -0.000176631 0.000135077 4.78145e-05 -0.000220401 -0.000275879 -1.66659e-05 
1620.15 0 0.000212674 -0.010012 7.64192e-05 4.66431e-05 0.0320089 -0.000205148 0.000327716 -0.000351175 -0.000856456 0.0885438 -0.000280422 -0.000274514 -0.000918865 0.000608829 -5.59591e-05 -0.000455834 -6.78677e-05 0.000257868 0.000680911 9.8678e-05 0.000103488 7.24632e-05 4.70218e-05 -0.000162443 0.000102029 5.07422e-05 -0.000174011 0.000135429 5.30993e-05 -0.000222795 -0.000270259 -8.04816e-06 
1620.5 0 0.000222661 -0.0104541 7.88664e-05 5.17385e-05 0.0276276 -0.000268017 0.00035284 -0.000322359 -0.000853767 0.0895106 -0.000283815 -0.000261971 -0.000939405 0.000599523 -9.03659e-05 -0.000441567 -0.000101386 0.000204594 0.000693247 0.000138275 0.000107895 8.18688e-05 3.48902e-05 -0.000166355 0.000112882 3.2916e-05 -0.000172439 0.000133908 5.92876e-05 -0.000224719 -0.000263388 -1.13675e-07 
1620.85 0 0.0002324 -0.0108705 8.29338e-05 5.7036e-05 0.0232263 -0.000329295 0.000381337 -0.00029332 -0.000845117 0.0902739 -0.000284955 -0.000246367 -0.000955857 0.000590085 -0.000123552 -0.000423272 -0.000136154 0.000149451 0.0007064 0.000175139 0.000110837 8.86634e-05 2.31107e-05 -0.000169849 0.000124086 1.32253e-05 -0.000173164 0.000131452 6.54964e-05 -0.000226597 -0.000254418 8.00939e-06 
1621.2 0 0.000242137 -0.0112601 8.9276e-05 6.25178e-05 0.0188104 -0.000389925 0.000408769 -0.000264088 -0.000829807 0.0908341 -0.000284112 -0.000227995 -0.000968299 0.000582073 -0.000155663 -0.000403375 -0.000172376 9.28708e-05 0.000723067 0.000208392 0.00011255 9.37924e-05 1.19153e-05 -0.000171583 0.000136197 -6.35934e-06 -0.000176138 0.000128341 7.01764e-05 -0.000228462 -0.000242786 1.61658e-05 
1621.55 0 0.000251877 -0.0116216 9.6048e-05 6.86534e-05 0.0143883 -0.000450614 0.000430937 -0.000235895 -0.00080585 0.091188 -0.000281635 -0.000210179 -0.0009774 0.00057529 -0.000187867 -0.00038179 -0.000210962 3.37161e-05 0.000742658 0.000239326 0.00011283 9.85751e-05 1.15622e-06 -0.000171283 0.000149437 -2.3636e-05 -0.00018079 0.000124656 7.35403e-05 -0.000230358 -0.000229848 2.48785e-05 
1621.9 0 0.000260575 -0.011954 0.000101577 7.55415e-05 0.0099719 -0.000510877 0.000445779 -0.000210629 -0.000771664 0.0913323 -0.000276219 -0.000193828 -0.000981121 0.000568925 -0.000221329 -0.000357143 -0.000251531 -2.73822e-05 0.000761963 0.000269639 0.000112276 0.000104022 -9.08985e-06 -0.000170167 0.000162712 -3.84133e-05 -0.000186078 0.000120631 7.71284e-05 -0.000231984 -0.000217122 3.47948e-05 
1622.25 0 0.000266646 -0.0122564 0.000105869 8.26093e-05 0.00557488 -0.000571421 0.00045332 -0.000188968 -0.000726363 0.0912693 -0.000267904 -0.000176574 -0.000978256 0.000563708 -0.000257149 -0.000330761 -0.000292771 -8.91563e-05 0.000777576 0.00029858 0.000111029 0.000109968 -1.9176e-05 -0.000169956 0.000174767 -5.11377e-05 -0.000190399 0.000116608 8.14488e-05 -0.000233542 -0.000204911 4.50676e-05 
1622.6 0 0.000269716 -0.0125271 0.000108998 8.90522e-05 0.00120807 -0.000632107 0.000455726 -0.000170209 -0.000670665 0.0910054 -0.000260195 -0.000157083 -0.000969963 0.000561239 -0.000295536 -0.000304536 -0.000333301 -0.000152232 0.000789085 0.000324191 0.000109096 0.000115088 -2.98204e-05 -0.000170187 0.000185152 -6.1669e-05 -0.000193094 0.00011347 8.62223e-05 -0.000235021 -0.000193564 5.43443e-05 
1622.95 0 0.000270486 -0.0127648 0.000111415 9.54289e-05 -0.00312128 -0.000690981 0.000455494 -0.000152806 -0.000605965 0.0905433 -0.000256031 -0.000134846 -0.000957009 0.000562083 -0.000335238 -0.00027886 -0.000373084 -0.000215692 0.000798056 0.000347277 0.000107277 0.000118583 -4.17619e-05 -0.00016932 0.000194136 -7.12459e-05 -0.000194147 0.000111265 9.15375e-05 -0.000235545 -0.000184399 6.17438e-05 
1623.3 0 0.000270076 -0.0129685 0.000113895 0.000103064 -0.00740612 -0.0007461 0.000453632 -0.000136583 -0.000534026 0.0898811 -0.000254995 -0.000109235 -0.000940622 0.000564227 -0.000376307 -0.000254478 -0.000412473 -0.000277421 0.000805673 0.000370258 0.000106056 0.000121357 -5.40632e-05 -0.00016632 0.000203147 -8.19121e-05 -0.000193262 0.000109606 9.68613e-05 -0.000234551 -0.000177936 6.65704e-05 
1623.65 0 0.000269535 -0.0131391 0.00011621 0.000111275 -0.0116375 -0.000797206 0.000450458 -0.000123147 -0.000457208 0.0890195 -0.000257019 -7.94308e-05 -0.000922211 0.000565384 -0.00042059 -0.000232994 -0.000451538 -0.000338122 0.000812692 0.000394422 0.000105005 0.000124429 -6.62228e-05 -0.000161091 0.000213538 -9.41013e-05 -0.000190766 0.000108086 0.000101801 -0.000231965 -0.000172345 7.01849e-05 
1624 0 0.000270535 -0.0132781 0.000117924 0.000118393 -0.0158056 -0.000844809 0.000447057 -0.000113419 -0.000374284 0.0879639 -0.00026204 -4.62201e-05 -0.000901642 0.000565155 -0.00046714 -0.000215903 -0.000490333 -0.000398515 0.000818723 0.000420103 0.000103764 0.000127925 -7.85148e-05 -0.000154603 0.000224455 -0.000105798 -0.000187714 0.000106182 0.000106549 -0.000228055 -0.000164791 7.4716e-05 
1624.35 0 0.000273087 -0.013386 0.000118832 0.000124013 -0.0199012 -0.000887909 0.0004429 -0.000106815 -0.000284139 0.0867208 -0.000267376 -1.19365e-05 -0.000878262 0.000563608 -0.000514022 -0.00020354 -0.000527904 -0.000457976 0.000822454 0.000446299 0.00010257 0.000132209 -8.90547e-05 -0.000148448 0.000235062 -0.000115845 -0.000185163 0.000104029 0.000111231 -0.000223461 -0.000154441 7.97996e-05 
1624.7 0 0.000274393 -0.0134624 0.000119159 0.000128815 -0.0239175 -0.000927321 0.000435661 -0.000101648 -0.000191207 0.0852965 -0.000269926 2.37699e-05 -0.000851558 0.000560035 -0.000561443 -0.000193729 -0.000563414 -0.000515773 0.000822597 0.000469946 0.000100727 0.000137038 -9.66948e-05 -0.000142895 0.000245443 -0.000124686 -0.000182844 0.000102226 0.000115678 -0.000219198 -0.000142273 8.50033e-05 
1625.05 0 0.000271974 -0.0135069 0.000119329 0.000133217 -0.0278472 -0.000965679 0.000424003 -9.44988e-05 -9.77668e-05 0.0836953 -0.000268188 6.29832e-05 -0.000821273 0.000553353 -0.000609292 -0.000184702 -0.000596289 -0.000571631 0.000817021 0.000488694 9.69786e-05 0.000141386 -0.000104095 -0.000136827 0.000254579 -0.000132329 -0.000180024 0.000101654 0.000119392 -0.000215651 -0.000129372 9.08165e-05 
1625.4 0 0.000265937 -0.0135197 0.000119417 0.000137135 -0.0316809 -0.00100184 0.00040902 -8.34902e-05 9.46353e-07 0.0819211 -0.000261964 0.00010567 -0.000787368 0.000543358 -0.000656869 -0.000175198 -0.000626786 -0.000626271 0.000801932 0.000504292 9.20275e-05 0.000145407 -0.000113539 -0.000129394 0.000261741 -0.00013906 -0.000176826 0.000103147 0.000122451 -0.000211814 -0.000117377 9.63196e-05 
1625.75 0 0.000256939 -0.0135018 0.000119261 0.000141131 -0.0354096 -0.0010299 0.000393297 -7.02343e-05 0.000108726 0.0799785 -0.000252897 0.000150791 -0.000749803 0.000530668 -0.00070374 -0.000162664 -0.000655627 -0.000680631 0.000776115 0.00051912 8.80121e-05 0.000149714 -0.000124348 -0.000121562 0.000268056 -0.000146469 -0.000174163 0.00010594 0.000124631 -0.000206914 -0.000107315 9.98261e-05 
1626.1 0 0.000243989 -0.0134529 0.000118754 0.000146116 -0.0390256 -0.00104428 0.000379307 -5.70267e-05 0.000223612 0.0778743 -0.000243801 0.000198563 -0.000708965 0.000515894 -0.00074896 -0.000146516 -0.000682204 -0.000735227 0.000742103 0.00053271 8.63111e-05 0.000154834 -0.000134976 -0.000115453 0.000275048 -0.000155206 -0.000172389 0.000107998 0.000124724 -0.000201246 -9.87423e-05 0.00010135 
1626.45 0 0.000227076 -0.0133726 0.000117318 0.000151798 -0.0425213 -0.0010438 0.000367121 -4.48287e-05 0.000340704 0.0756149 -0.000236591 0.000248985 -0.000665892 0.000500621 -0.000789812 -0.000128101 -0.000705427 -0.000789911 0.00070293 0.000542376 8.70567e-05 0.000160399 -0.000144686 -0.000111821 0.000282914 -0.000164464 -0.00017091 0.000108663 0.000121983 -0.000195994 -9.047e-05 0.000102556 
1626.8 0 0.00020808 -0.0132598 0.000114524 0.000156978 -0.0458875 -0.00102948 0.00035402 -3.11837e-05 0.000456372 0.0732051 -0.000230632 0.0002999 -0.000621648 0.000486367 -0.000824005 -0.000109402 -0.000725639 -0.000843267 0.000661665 0.000546044 8.97975e-05 0.00016538 -0.000153809 -0.000109927 0.000290052 -0.000173333 -0.000169787 0.000108226 0.000117894 -0.000192081 -8.1795e-05 0.000103908 
1627.15 0 0.000187594 -0.0131145 0.000110959 0.000160143 -0.0491162 -0.00100389 0.000336561 -1.24457e-05 0.000570407 0.0706506 -0.000222706 0.000349718 -0.000577996 0.000472568 -0.000852504 -9.25685e-05 -0.00074368 -0.000893615 0.000620583 0.000545115 9.37907e-05 0.000170719 -0.000162568 -0.000108512 0.000295533 -0.000181207 -0.000169455 0.000106402 0.000114302 -0.000188736 -7.3652e-05 0.0001049 
1627.5 0 0.00016541 -0.0129403 0.000107111 0.000160952 -0.0522017 -0.000968759 0.000312669 1.14321e-05 0.000684575 0.06796 -0.000210478 0.00039877 -0.000535656 0.000458821 -0.000877547 -7.87193e-05 -0.000760064 -0.000942462 0.000580152 0.000543422 9.8215e-05 0.000178278 -0.000169816 -0.000105454 0.000299479 -0.000187863 -0.000169834 0.000103601 0.000111419 -0.000184571 -6.70964e-05 0.000106079 
1627.85 0 0.000141073 -0.0127405 0.000104155 0.00016121 -0.0551384 -0.000921705 0.000281722 3.68618e-05 0.000798179 0.0651419 -0.000194089 0.000447303 -0.000493158 0.000445063 -0.000899535 -6.75273e-05 -0.000776495 -0.000991626 0.00053996 0.000544186 0.000103028 0.000188358 -0.000175298 -9.94555e-05 0.000301723 -0.000193596 -0.000170267 0.000100081 0.00010891 -0.000178707 -6.06784e-05 0.00010817 
1628.2 0 0.000114889 -0.0125154 0.000102187 0.000162972 -0.0579217 -0.000860803 0.0002443 5.85208e-05 0.000908136 0.0622048 -0.000175326 0.000494449 -0.000448728 0.00042996 -0.000916854 -5.89093e-05 -0.00079533 -0.00103999 0.000499376 0.000548255 0.000108237 0.000199255 -0.000179722 -9.16736e-05 0.000301979 -0.000197935 -0.000169926 9.60912e-05 0.000106647 -0.000171239 -5.24836e-05 0.000110934 
1628.55 0 8.8828e-05 -0.0122652 9.9818e-05 0.000166637 -0.0605488 -0.00078683 0.000202314 7.28019e-05 0.00101078 0.0591573 -0.000156029 0.000538817 -0.000401264 0.00041035 -0.000928294 -5.2597e-05 -0.000816236 -0.00108525 0.000458838 0.000552735 0.000113795 0.000209538 -0.000182785 -8.30636e-05 0.000300151 -0.000200655 -0.000168617 9.19984e-05 0.000104728 -0.000163542 -4.35521e-05 0.000112948 
1628.9 0 6.3927e-05 -0.0119906 9.63775e-05 0.000170288 -0.0630169 -0.000700568 0.000157404 8.00061e-05 0.0011039 0.0560073 -0.000137841 0.000579747 -0.000351124 0.000384451 -0.000933951 -4.75378e-05 -0.000834852 -0.00112707 0.000419762 0.000554254 0.000119836 0.000218545 -0.000184378 -7.4598e-05 0.000296945 -0.000201685 -0.000166466 8.67388e-05 0.000103006 -0.000156666 -3.46628e-05 0.000114035 
1629.25 0 4.0024e-05 -0.0116927 9.2269e-05 0.000172593 -0.0653226 -0.000603779 0.000110679 8.22884e-05 0.00118603 0.0527628 -0.000120689 0.000616449 -0.000298937 0.000353858 -0.000933174 -4.37114e-05 -0.000848859 -0.0011663 0.000382054 0.000552114 0.000125256 0.000225344 -0.000185405 -6.77023e-05 0.000292292 -0.000200344 -0.000163478 7.96976e-05 0.00010125 -0.000149615 -2.5228e-05 0.000115052 
1629.6 0 1.78349e-05 -0.0113725 8.81742e-05 0.000173358 -0.0674615 -0.000499895 6.34336e-05 8.08762e-05 0.00125646 0.0494323 -0.000102677 0.000648205 -0.000244398 0.000320217 -0.000926411 -4.12372e-05 -0.00085883 -0.00120307 0.000344418 0.000545529 0.000128937 0.000229015 -0.000186483 -6.32836e-05 0.000285379 -0.000196925 -0.000160375 7.24121e-05 9.90922e-05 -0.000141499 -1.57321e-05 0.000114983 
1629.95 0 -2.26362e-06 -0.0110303 8.46957e-05 0.000172706 -0.0694299 -0.00039165 1.66491e-05 7.68767e-05 0.00131569 0.0460261 -8.36208e-05 0.000675115 -0.000185971 0.000284745 -0.000914177 -3.73498e-05 -0.000864791 -0.00123543 0.000306975 0.000532128 0.000131326 0.000229905 -0.000186874 -6.00762e-05 0.00027731 -0.000193391 -0.000157922 6.64509e-05 9.61085e-05 -0.000131547 -7.22602e-06 0.000113466 
1630.3 0 -1.99922e-05 -0.0106672 8.21198e-05 0.000171289 -0.0712264 -0.000280615 -2.97385e-05 7.10293e-05 0.00136491 0.0425527 -6.50043e-05 0.000698908 -0.000124251 0.000247727 -0.00089367 -2.87366e-05 -0.000866747 -0.00126056 0.000272697 0.000511565 0.000133221 0.000229171 -0.000186212 -5.63714e-05 0.000269211 -0.000191029 -0.000155268 6.2159e-05 9.17981e-05 -0.000120124 1.16364e-06 0.000111878 
1630.65 0 -3.60605e-05 -0.0102842 7.98482e-05 0.000169109 -0.0728506 -0.000166946 -7.73852e-05 6.33497e-05 0.00140398 0.0390185 -4.47906e-05 0.000720926 -6.26399e-05 0.000210363 -0.000862982 -1.49349e-05 -0.000864188 -0.00127794 0.000243006 0.000487482 0.000133801 0.000226318 -0.000184055 -5.23748e-05 0.000260658 -0.000188685 -0.000151082 5.86127e-05 8.64544e-05 -0.000109083 1.01381e-05 0.000110483 
1631 0 -5.19557e-05 -0.00988181 7.72478e-05 0.000166689 -0.0743012 -5.25793e-05 -0.00012506 5.32196e-05 0.00143054 0.0354313 -1.99302e-05 0.000741239 -2.59841e-06 0.000173295 -0.00082487 3.63076e-06 -0.00085756 -0.00128875 0.000215525 0.000462527 0.000132595 0.000220833 -0.00018113 -4.84883e-05 0.000251627 -0.000185971 -0.000145788 5.53837e-05 8.08674e-05 -9.91845e-05 1.84638e-05 0.000109776 
1631.35 0 -6.72457e-05 -0.00945875 7.49709e-05 0.000163953 -0.0755762 5.99647e-05 -0.000169435 3.9472e-05 0.00144516 0.0317995 9.93696e-06 0.000760691 5.55475e-05 0.000134132 -0.000781563 2.65137e-05 -0.00084763 -0.00129364 0.000189029 0.000436156 0.000131205 0.000213662 -0.000178674 -4.37923e-05 0.000242126 -0.000183979 -0.00014065 5.25438e-05 7.54224e-05 -8.98318e-05 2.5731e-05 0.000111176 
1631.7 0 -8.07681e-05 -0.00901386 7.37899e-05 0.00016002 -0.0766739 0.0001693 -0.000208981 2.06872e-05 0.00144916 0.0281296 4.36962e-05 0.000780198 0.000109141 9.13079e-05 -0.000733268 5.25651e-05 -0.00083473 -0.00129423 0.000164796 0.000406485 0.000130032 0.000205747 -0.000176027 -3.75443e-05 0.000231856 -0.000183467 -0.000136783 4.97533e-05 7.06056e-05 -7.99888e-05 3.17688e-05 0.000114917 
1632.05 0 -9.08263e-05 -0.00854847 7.28221e-05 0.000155125 -0.0775916 0.000275863 -0.000244047 -4.20634e-06 0.00144273 0.0244286 8.021e-05 0.000799241 0.000157167 4.64122e-05 -0.000680873 8.04336e-05 -0.000818143 -0.00129298 0.000144152 0.000373411 0.000127955 0.000197909 -0.000172804 -3.0752e-05 0.000221096 -0.000184766 -0.000134797 4.62821e-05 6.69941e-05 -6.99509e-05 3.60148e-05 0.000119801 
1632.4 0 -9.6999e-05 -0.00806601 7.09085e-05 0.000150466 -0.0783264 0.000382245 -0.000275696 -3.41378e-05 0.00142651 0.0207064 0.000118126 0.000815383 0.000202022 1.1875e-06 -0.000626667 0.000108717 -0.000798336 -0.00128967 0.000126464 0.000338919 0.00012364 0.0001905 -0.000168869 -2.45994e-05 0.000210718 -0.000187738 -0.000133219 4.19941e-05 6.43921e-05 -6.05022e-05 3.9066e-05 0.000124967 
1632.75 0 -0.000100406 -0.0075698 6.81308e-05 0.000146868 -0.0788753 0.000488937 -0.000303139 -6.593e-05 0.00139945 0.0169753 0.000157109 0.000826554 0.00024544 -4.64962e-05 -0.000572578 0.000135757 -0.000777148 -0.00128176 0.000110764 0.000303602 0.000116728 0.000184185 -0.000163494 -1.92757e-05 0.000200292 -0.000191599 -0.000130666 3.84931e-05 6.1396e-05 -5.18219e-05 4.18065e-05 0.000129893 
1633.1 0 -0.000102057 -0.00706146 6.42895e-05 0.000144401 -0.0792389 0.000592118 -0.000325646 -9.64801e-05 0.00135969 0.0132462 0.000197876 0.00083297 0.00028721 -9.89188e-05 -0.000519746 0.000160959 -0.000754106 -0.00126871 9.77828e-05 0.000266224 0.000108916 0.000179541 -0.000156942 -1.326e-05 0.000189537 -0.000195471 -0.000126568 3.72874e-05 5.70755e-05 -4.35245e-05 4.35931e-05 0.000134111 
1633.45 0 -0.000101549 -0.00654212 5.87979e-05 0.000142879 -0.0794217 0.000685937 -0.000345785 -0.000123368 0.00130891 0.0095264 0.000239947 0.00083735 0.000328967 -0.000154725 -0.000468814 0.000185765 -0.000728025 -0.00125124 8.74984e-05 0.000226187 0.000102197 0.000175902 -0.000150382 -6.21237e-06 0.000179356 -0.000199204 -0.000120271 3.78635e-05 5.17428e-05 -3.55791e-05 4.39215e-05 0.000137725 
1633.8 0 -9.84373e-05 -0.00601336 5.15179e-05 0.000141804 -0.0794282 0.000768709 -0.000365891 -0.000145755 0.00125134 0.0058214 0.000282302 0.000841209 0.000373536 -0.000212195 -0.000419674 0.000212628 -0.000698905 -0.00122914 7.56187e-05 0.000186135 9.566e-05 0.000172324 -0.000144011 2.55522e-07 0.000170084 -0.000203255 -0.000111735 3.96019e-05 4.51189e-05 -2.78798e-05 4.34977e-05 0.000140737 
1634.15 0 -9.45818e-05 -0.00547559 4.32384e-05 0.000140631 -0.0792595 0.000841228 -0.000384599 -0.000164822 0.00118792 0.00213549 0.000323887 0.000844649 0.000422281 -0.000270961 -0.000371711 0.000244213 -0.000667453 -0.00120141 5.70986e-05 0.000150335 8.81025e-05 0.000168893 -0.000137715 5.3208e-06 0.000160429 -0.000208993 -0.000101168 4.29286e-05 3.72231e-05 -2.02356e-05 4.41001e-05 0.000143557 
1634.5 0 -9.09155e-05 -0.00492874 3.48238e-05 0.000139265 -0.0789155 0.000901038 -0.0003993 -0.000183781 0.00111858 -0.00152757 0.000365416 0.000848717 0.000473658 -0.000329367 -0.000323986 0.000281059 -0.000634404 -0.00116652 3.10972e-05 0.000118956 8.03241e-05 0.000165787 -0.000132668 9.24911e-06 0.000148595 -0.000216524 -8.89453e-05 4.6931e-05 2.90823e-05 -1.25974e-05 4.62671e-05 0.000146364 
1634.85 0 -8.62209e-05 -0.00437373 2.67066e-05 0.000137723 -0.0783962 0.000946191 -0.000409833 -0.000204322 0.00104758 -0.00516133 0.000410091 0.000853741 0.000524459 -0.000386535 -0.000277579 0.00032101 -0.000600948 -0.00112514 2.07423e-06 8.85641e-05 7.41438e-05 0.000162204 -0.000128713 1.21771e-05 0.000134553 -0.000224657 -7.66433e-05 5.01005e-05 2.18137e-05 -4.1269e-06 4.90933e-05 0.000147786 
1635.2 0 -8.17216e-05 -0.00381223 1.92473e-05 0.000135638 -0.0777028 0.000978037 -0.000419347 -0.000223848 0.000978819 -0.00875581 0.000458626 0.000858443 0.000572955 -0.000443778 -0.000236495 0.000360309 -0.000568279 -0.00108002 -2.54417e-05 5.7334e-05 6.95782e-05 0.000158192 -0.000124132 1.42631e-05 0.000119825 -0.00023155 -6.608e-05 5.10014e-05 1.57726e-05 6.17341e-06 5.2592e-05 0.000146966 
1635.55 0 -7.9459e-05 -0.00324602 1.25729e-05 0.000133212 -0.0768371 0.00099818 -0.000429316 -0.000239529 0.000913218 -0.0122996 0.00050637 0.000859443 0.000619405 -0.000502638 -0.000202486 0.000396724 -0.00053607 -0.00103279 -5.14251e-05 2.59914e-05 6.50987e-05 0.000155367 -0.000119498 1.66203e-05 0.000105157 -0.00023595 -5.74919e-05 4.95405e-05 1.01013e-05 1.80267e-05 5.72226e-05 0.000145658 
1635.9 0 -7.93347e-05 -0.00267737 6.35442e-06 0.000131227 -0.0758021 0.0010103 -0.000437194 -0.000250388 0.000851726 -0.0157822 0.000548497 0.000854589 0.000662697 -0.000561817 -0.000172295 0.000432508 -0.000503512 -0.000983565 -7.68676e-05 -5.81036e-06 6.05784e-05 0.000153756 -0.000115651 2.07339e-05 8.89097e-05 -0.000238645 -4.93928e-05 4.68467e-05 3.83362e-06 3.03256e-05 6.32743e-05 0.000145067 
1636.25 0 -8.02544e-05 -0.00210888 -5.54201e-07 0.000129471 -0.0746036 0.00101841 -0.000440033 -0.000254654 0.000792345 -0.0191939 0.000585843 0.00084611 0.000701952 -0.000618972 -0.000142695 0.000471114 -0.00047136 -0.000932885 -0.000102652 -3.91964e-05 5.64539e-05 0.000152354 -0.000112729 2.65666e-05 7.00856e-05 -0.000241157 -4.11658e-05 4.33255e-05 -3.93328e-06 4.18432e-05 7.10598e-05 0.000142991 
1636.6 0 -7.98091e-05 -0.00154239 -8.53173e-06 0.00012664 -0.0732492 0.00102227 -0.000436588 -0.000251966 0.000732299 -0.0225269 0.000622118 0.000837112 0.000738823 -0.000672855 -0.000115109 0.000511576 -0.000439534 -0.000880631 -0.000128958 -7.32828e-05 5.24784e-05 0.000151979 -0.000111702 3.25545e-05 5.07996e-05 -0.000242872 -3.31685e-05 3.89462e-05 -1.29067e-05 5.22422e-05 8.09359e-05 0.000137709 
1636.95 0 -7.60838e-05 -0.000979059 -1.63574e-05 0.000122701 -0.0717439 0.00101994 -0.000427195 -0.00024368 0.000671995 -0.0257752 0.000657989 0.000826398 0.000774258 -0.000724006 -9.31271e-05 0.000551797 -0.000407091 -0.000825514 -0.00015355 -0.000107483 4.81785e-05 0.000152829 -0.00011251 3.70644e-05 3.33681e-05 -0.000242133 -2.52437e-05 3.36701e-05 -2.14816e-05 6.23055e-05 9.17875e-05 0.000130739 
1637.3 0 -6.98546e-05 -0.00041977 -2.29094e-05 0.000118274 -0.0700924 0.00101011 -0.00041417 -0.000229415 0.000612265 -0.0289329 0.000689817 0.000811786 0.00080712 -0.00077266 -7.83434e-05 0.000593132 -0.000372515 -0.000768071 -0.000173724 -0.000142495 4.374e-05 0.000153438 -0.000114026 3.99632e-05 1.82258e-05 -0.000239293 -1.74446e-05 2.79958e-05 -2.91893e-05 7.22023e-05 0.000101933 0.000123916 
1637.65 0 -6.26866e-05 0.000134832 -2.85637e-05 0.000114266 -0.0683008 0.000992509 -0.000400651 -0.000208787 0.000552871 -0.0319939 0.000714096 0.00079424 0.000837481 -0.00081646 -6.93983e-05 0.000636711 -0.000335943 -0.000711938 -0.000188533 -0.000177835 3.93834e-05 0.000152686 -0.000115171 4.05542e-05 4.90771e-06 -0.000235898 -1.03468e-05 2.31041e-05 -3.58667e-05 8.12645e-05 0.000110649 0.000117406 
1638 0 -5.60255e-05 0.000685345 -3.36239e-05 0.00011024 -0.0663746 0.000968508 -0.000386874 -0.000183434 0.000492916 -0.0349517 0.000730712 0.000776401 0.000867787 -0.000854536 -6.52236e-05 0.0006802 -0.000300969 -0.000659396 -0.000199876 -0.00021317 3.49333e-05 0.00015018 -0.000114957 3.89504e-05 -6.21044e-06 -0.000233263 -4.40706e-06 2.02491e-05 -4.17297e-05 8.8748e-05 0.000118063 0.000110969 
1638.35 0 -5.1663e-05 0.00123162 -3.79257e-05 0.000104743 -0.0643188 0.000937042 -0.000371638 -0.00015466 0.000431986 -0.0378007 0.00074069 0.00075876 0.000899554 -0.000888125 -6.47835e-05 0.000720006 -0.000269659 -0.000608995 -0.000210743 -0.000250679 3.12297e-05 0.000145869 -0.000113684 3.75352e-05 -1.37303e-05 -0.000231369 9.17541e-07 1.99076e-05 -4.82159e-05 9.49074e-05 0.000124519 0.000105058 
1638.7 0 -5.00292e-05 0.00177085 -4.13628e-05 9.78823e-05 -0.062139 0.000895951 -0.000355146 -0.000122441 0.000373727 -0.0405353 0.00074494 0.000738135 0.000931727 -0.000917637 -6.61865e-05 0.000755611 -0.000240739 -0.000558331 -0.000223495 -0.000292355 2.92642e-05 0.000139819 -0.000112276 3.86069e-05 -1.68713e-05 -0.00022866 5.62494e-06 2.11575e-05 -5.619e-05 0.000101172 0.000130774 0.000100094 
1639.05 0 -5.06685e-05 0.00229989 -4.48227e-05 9.189e-05 -0.059841 0.000846872 -0.000338123 -8.76214e-05 0.000323169 -0.0431481 0.000744564 0.00071071 0.000962728 -0.000944113 -6.92458e-05 0.000788737 -0.000214367 -0.000507673 -0.000239176 -0.00033671 2.85497e-05 0.000131603 -0.000109656 4.21553e-05 -1.70232e-05 -0.0002237 9.17705e-06 2.26115e-05 -6.48777e-05 0.000109125 0.000137487 9.63073e-05 
1639.4 0 -5.30795e-05 0.00281717 -4.87251e-05 8.80129e-05 -0.0574324 0.000794657 -0.000321269 -5.1226e-05 0.000282416 -0.0456318 0.000740322 0.000675706 0.000993507 -0.000970229 -7.50731e-05 0.000819459 -0.000191053 -0.000457405 -0.000257258 -0.000381335 2.76836e-05 0.000120389 -0.000104822 4.77785e-05 -1.62937e-05 -0.000216613 1.13397e-05 2.39233e-05 -7.30036e-05 0.000117746 0.000143993 9.33687e-05 
1639.75 0 -5.79085e-05 0.00332096 -5.16507e-05 8.48158e-05 -0.0549217 0.000744321 -0.00030461 -1.34859e-05 0.000251998 -0.0479819 0.000732663 0.000633155 0.00102448 -0.000995926 -8.43758e-05 0.00084653 -0.00016872 -0.000406233 -0.000276621 -0.000426586 2.61871e-05 0.000107391 -9.8334e-05 5.57571e-05 -1.55983e-05 -0.000208552 1.27613e-05 2.49016e-05 -8.07018e-05 0.000125556 0.000149213 9.06482e-05 
1640.1 0 -6.55358e-05 0.00380899 -5.34806e-05 8.07536e-05 -0.0523165 0.000698969 -0.000287736 2.51925e-05 0.000231417 -0.0501958 0.000721421 0.000582336 0.00105434 -0.00101898 -9.66492e-05 0.00087018 -0.000145548 -0.00035405 -0.00029758 -0.000475077 2.45248e-05 9.38201e-05 -9.13872e-05 6.48283e-05 -1.45563e-05 -0.000200774 1.45523e-05 2.44369e-05 -8.80603e-05 0.000132616 0.000153152 8.70497e-05 
1640.45 0 -7.48289e-05 0.00428011 -5.54833e-05 7.51262e-05 -0.0496254 0.000659319 -0.000270534 6.39865e-05 0.00021924 -0.0522699 0.000705668 0.00052402 0.00108255 -0.00103685 -0.000111073 0.000892426 -0.000120409 -0.000300094 -0.00031918 -0.000527099 2.29962e-05 7.8945e-05 -8.50757e-05 7.35951e-05 -1.17461e-05 -0.000193695 1.73656e-05 2.18209e-05 -9.44033e-05 0.000139451 0.000157019 8.0981e-05 
1640.8 0 -8.3416e-05 0.00473483 -5.81686e-05 6.89241e-05 -0.0468585 0.000626009 -0.000255168 0.000102187 0.000214184 -0.0542016 0.000683947 0.000460116 0.00110744 -0.00104934 -0.000127034 0.000915519 -9.43139e-05 -0.000243888 -0.00033688 -0.000579605 2.20185e-05 6.17287e-05 -7.9749e-05 8.15641e-05 -5.58476e-06 -0.0001866 2.10838e-05 1.72055e-05 -9.97908e-05 0.000146793 0.000161777 7.3589e-05 
1641.15 0 -9.05613e-05 0.00517371 -6.16268e-05 6.31982e-05 -0.0440257 0.000600405 -0.000245521 0.000139758 0.000212834 -0.0559909 0.000655457 0.000391657 0.0011292 -0.00105928 -0.000142585 0.000940508 -6.90788e-05 -0.000186701 -0.000347683 -0.000628158 2.10998e-05 4.35063e-05 -7.504e-05 8.85817e-05 3.3239e-06 -0.000179354 2.49552e-05 1.07689e-05 -0.000104996 0.000153813 0.000166723 6.78232e-05 
1641.5 0 -9.7758e-05 0.00559735 -6.54607e-05 5.80151e-05 -0.0411335 0.000580209 -0.000242521 0.000175533 0.000210715 -0.0576392 0.000622263 0.000320018 0.00115048 -0.00106652 -0.00015572 0.000967158 -4.44297e-05 -0.000128464 -0.000352465 -0.000669803 1.93397e-05 2.61313e-05 -7.14694e-05 9.4049e-05 1.29234e-05 -0.000172794 2.94158e-05 3.19406e-06 -0.000111013 0.000159552 0.000171256 6.48006e-05 
1641.85 0 -0.000104809 0.00600662 -6.89159e-05 5.3625e-05 -0.0381858 0.00056117 -0.000244432 0.000209981 0.000206625 -0.0591453 0.000588097 0.000246902 0.00117121 -0.00106783 -0.000166877 0.000994532 -2.0009e-05 -6.73871e-05 -0.00035378 -0.000705527 1.64923e-05 9.26903e-06 -6.94974e-05 9.71997e-05 2.16452e-05 -0.000166374 3.46072e-05 -3.27105e-06 -0.000117826 0.000164273 0.0001752 6.39124e-05 
1642.2 0 -0.000110732 0.00640075 -7.18019e-05 4.97346e-05 -0.0351869 0.000541036 -0.000248365 0.000244369 0.00020181 -0.0605051 0.000555102 0.000174002 0.00118811 -0.0010623 -0.000178422 0.00102336 3.2595e-06 -2.87618e-06 -0.000352624 -0.000736863 1.34728e-05 -7.04717e-06 -6.81775e-05 9.8393e-05 2.93747e-05 -0.00015946 3.91969e-05 -6.38638e-06 -0.000124439 0.000168266 0.000177701 6.43758e-05 
1642.55 0 -0.000115667 0.00677821 -7.49452e-05 4.50814e-05 -0.0321412 0.000519081 -0.000253876 0.000277136 0.000198029 -0.0617161 0.00052167 0.000104374 0.00119873 -0.00105097 -0.000191215 0.00105431 2.49893e-05 6.42457e-05 -0.000348991 -0.000763958 1.20604e-05 -2.24086e-05 -6.70003e-05 9.81652e-05 3.72926e-05 -0.000152769 4.25821e-05 -6.76801e-06 -0.000129504 0.000171759 0.000178704 6.55869e-05 
1642.9 0 -0.000119555 0.00713866 -7.85404e-05 3.94087e-05 -0.0290531 0.000496208 -0.000262111 0.000307354 0.000197036 -0.0627777 0.000485367 3.9475e-05 0.00120232 -0.00103485 -0.000203485 0.00108525 4.44802e-05 0.000133417 -0.000344675 -0.000787349 1.29585e-05 -3.68527e-05 -6.50369e-05 9.7276e-05 4.44257e-05 -0.000146547 4.55403e-05 -6.74114e-06 -0.000133253 0.00017559 0.000178733 6.6194e-05 
1643.25 0 -0.000123286 0.00748235 -8.15328e-05 3.36772e-05 -0.0259272 0.000474196 -0.000272134 0.000335339 0.000199313 -0.0636892 0.000448184 -2.19078e-05 0.00119837 -0.00101744 -0.000213578 0.00111398 6.26335e-05 0.000203328 -0.000341918 -0.000808789 1.48337e-05 -5.03847e-05 -6.11011e-05 9.737e-05 4.87952e-05 -0.000141353 4.88386e-05 -8.11683e-06 -0.000137008 0.000180339 0.000178223 6.40244e-05 
1643.6 0 -0.000128113 0.00780778 -8.34304e-05 2.83866e-05 -0.0227713 0.000454055 -0.000281045 0.000361155 0.000203526 -0.06445 0.000413515 -8.12463e-05 0.00118629 -0.00100187 -0.000219978 0.00113978 8.32259e-05 0.000271274 -0.000341647 -0.000828436 1.48164e-05 -6.31855e-05 -5.59048e-05 0.000100577 5.02047e-05 -0.000137666 5.29454e-05 -1.11204e-05 -0.000141262 0.000186681 0.000177371 5.92552e-05 
1643.95 0 -0.000134182 0.00811077 -8.51066e-05 2.33139e-05 -0.0195955 0.000437202 -0.000285094 0.000384139 0.000207433 -0.0650597 0.000383928 -0.000139456 0.00116808 -0.000987163 -0.00022 0.00116254 0.000108034 0.00033463 -0.000344016 -0.00084555 1.16531e-05 -7.53326e-05 -5.08193e-05 0.00010701 4.96127e-05 -0.000135435 5.92665e-05 -1.42559e-05 -0.000145257 0.000194098 0.000175409 5.34827e-05 
1644.3 0 -0.00014113 0.00838928 -8.71619e-05 1.85355e-05 -0.0164081 0.000423723 -0.00028331 0.000405085 0.00020957 -0.0655163 0.000360649 -0.00019643 0.00114822 -0.00097138 -0.000213881 0.00118187 0.000137057 0.000393631 -0.00034715 -0.000862526 6.90436e-06 -8.74335e-05 -4.58699e-05 0.000113815 4.87179e-05 -0.00013465 6.80588e-05 -1.59574e-05 -0.000148052 0.000200965 0.00017282 4.71645e-05 
1644.65 0 -0.000148214 0.00864379 -8.85063e-05 1.42475e-05 -0.0132178 0.000411784 -0.000277218 0.000425122 0.000208944 -0.0658193 0.000342162 -0.000251754 0.00112925 -0.000955183 -0.000205745 0.00119628 0.000171511 0.000450043 -0.000347681 -0.000880389 1.83319e-06 -9.91284e-05 -4.0137e-05 0.000118341 4.86175e-05 -0.00013476 7.74013e-05 -1.58078e-05 -0.000149549 0.000206312 0.000171364 4.06722e-05 
1645 0 -0.000154501 0.00887453 -8.82641e-05 9.5985e-06 -0.0100335 0.000400537 -0.000268985 0.000443027 0.000207283 -0.0659718 0.000325753 -0.000305919 0.00111085 -0.000939 -0.000198488 0.00120613 0.000212655 0.000504705 -0.000342878 -0.000897102 -2.36421e-06 -0.000110392 -3.3904e-05 0.000119241 4.83432e-05 -0.000134686 8.62672e-05 -1.40508e-05 -0.000150467 0.000209766 0.000171917 3.53758e-05 
1645.35 0 -0.00015945 0.00908297 -8.70152e-05 3.65775e-06 -0.00686144 0.000392527 -0.000262249 0.000458503 0.000209292 -0.0659791 0.000309888 -0.000359227 0.00109298 -0.000921784 -0.000191458 0.00121515 0.000257723 0.000557096 -0.000333043 -0.00091171 -5.28253e-06 -0.000122176 -2.70182e-05 0.000116697 4.67623e-05 -0.00013298 9.48552e-05 -1.15767e-05 -0.000151238 0.00021163 0.000173241 3.12233e-05 
1645.7 0 -0.000163628 0.0092714 -8.47544e-05 -3.08181e-06 -0.00370738 0.000390546 -0.000258551 0.000472833 0.000216224 -0.0658467 0.000293633 -0.000410803 0.0010744 -0.000903611 -0.00018378 0.00122782 0.000302341 0.000608445 -0.000321302 -0.000924952 -8.03176e-06 -0.000134549 -1.81416e-05 0.000111559 4.40707e-05 -0.000130136 0.000103143 -9.05167e-06 -0.000151958 0.000212361 0.000173283 2.63649e-05 
1646.05 0 -0.000168192 0.00944066 -8.23344e-05 -9.57109e-06 -0.000576508 0.000393029 -0.000256371 0.000486405 0.000223552 -0.0655787 0.00027794 -0.00045899 0.00105102 -0.000885163 -0.000174518 0.00124586 0.000345368 0.000659599 -0.000311134 -0.000936333 -1.18796e-05 -0.000146219 -7.51101e-06 0.000106144 4.01769e-05 -0.000127437 0.000110153 -6.88977e-06 -0.000153161 0.000211876 0.000171574 1.99818e-05 
1646.4 0 -0.000172714 0.00958892 -8.08548e-05 -1.57684e-05 0.00252802 0.000396225 -0.000253388 0.000497285 0.000227601 -0.0651782 0.000265184 -0.000503198 0.00102236 -0.000865476 -0.000162028 0.00126731 0.000387215 0.000709081 -0.000304339 -0.000944234 -1.69131e-05 -0.000156486 2.61719e-06 0.00010263 3.57327e-05 -0.00012513 0.00011602 -4.828e-06 -0.000154633 0.000210316 0.000168897 1.17653e-05 
1646.75 0 -0.000175729 0.00971377 -7.93061e-05 -2.17795e-05 0.00560336 0.000398616 -0.000249052 0.000504096 0.000228476 -0.064644 0.000255136 -0.000544721 0.000990077 -0.000841934 -0.000145931 0.00128962 0.000427788 0.000757169 -0.000301083 -0.000949997 -2.14735e-05 -0.000166201 1.15989e-05 0.000100695 3.13582e-05 -0.000123388 0.000121453 -2.16552e-06 -0.000155185 0.000208134 0.000165799 2.08767e-06 
1647.1 0 -0.000176621 0.00981382 -7.6572e-05 -2.74127e-05 0.00864189 0.000400328 -0.000243841 0.000507822 0.000227275 -0.0639714 0.000246161 -0.000585006 0.000952384 -0.000812911 -0.000125241 0.00131319 0.0004668 0.000805431 -0.000300406 -0.000955237 -2.38098e-05 -0.000175933 2.1002e-05 0.000100013 2.5447e-05 -0.000121986 0.000125832 1.29244e-06 -0.00015369 0.000205802 0.000162295 -7.63885e-06 
1647.45 0 -0.000177129 0.00988728 -7.32361e-05 -3.29711e-05 0.0116326 0.000401799 -0.000239382 0.000509267 0.000223459 -0.0631605 0.000239705 -0.000623884 0.000907263 -0.000780093 -9.99797e-05 0.00133804 0.000502909 0.000852482 -0.000299057 -0.000959564 -2.32614e-05 -0.000186101 3.24805e-05 0.000101294 1.739e-05 -0.000120026 0.000128417 4.18744e-06 -0.000150187 0.000203264 0.000158264 -1.72784e-05 
1647.8 0 -0.000179078 0.00993379 -7.10732e-05 -3.87787e-05 0.0145645 0.0004016 -0.00023871 0.000506896 0.000217548 -0.0622171 0.000236778 -0.000660324 0.000856533 -0.000746355 -7.38596e-05 0.00136135 0.000534881 0.000895382 -0.000295461 -0.000963263 -2.11173e-05 -0.000196652 4.55681e-05 0.000103042 9.71962e-06 -0.000117008 0.000128439 4.50863e-06 -0.000145318 0.000199963 0.000153154 -2.61465e-05 
1648.15 0 -0.00018211 0.00995511 -7.03984e-05 -4.47838e-05 0.0174275 0.000399664 -0.000241838 0.00049939 0.000213007 -0.061147 0.00023323 -0.000693603 0.000802484 -0.000712674 -4.79564e-05 0.00138077 0.000562513 0.000932224 -0.000292204 -0.000967332 -1.96516e-05 -0.000207299 5.88943e-05 0.000103027 3.52408e-06 -0.000113123 0.000125469 2.04597e-06 -0.000139313 0.000195937 0.000145936 -3.28609e-05 
1648.5 0 -0.000186267 0.009953 -7.05322e-05 -5.09634e-05 0.0202147 0.000398934 -0.000245352 0.000488452 0.000211406 -0.0599553 0.000226004 -0.00072385 0.000745623 -0.000679 -1.94545e-05 0.00139631 0.000587554 0.000961612 -0.00029017 -0.000971908 -1.93641e-05 -0.000217742 7.06378e-05 0.000101273 -3.35859e-06 -0.000108646 0.000120289 -3.55278e-07 -0.000132055 0.00019091 0.000136173 -3.87996e-05 
1648.85 0 -0.000191152 0.00992902 -7.11097e-05 -5.72111e-05 0.0229238 0.000401261 -0.000247908 0.000474341 0.000211095 -0.0586482 0.000216472 -0.000751073 0.000686986 -0.000643909 1.16797e-05 0.00140932 0.000613535 0.0009846 -0.000286702 -0.000975385 -1.87953e-05 -0.000226672 7.88624e-05 9.8491e-05 -1.09285e-05 -0.000103607 0.000113825 -3.46685e-07 -0.000123556 0.000184943 0.000125512 -4.65806e-05 
1649.2 0 -0.000194751 0.00988432 -7.17589e-05 -6.29296e-05 0.0255539 0.000406624 -0.000250423 0.000454558 0.000209735 -0.0572303 0.000204274 -0.000774623 0.000627201 -0.00060625 4.31969e-05 0.00142 0.000642074 0.0010027 -0.000281174 -0.000976955 -1.72699e-05 -0.000233665 8.35874e-05 9.41114e-05 -1.7299e-05 -9.82011e-05 0.00010706 1.32577e-06 -0.000114655 0.000178131 0.000115084 -5.51828e-05 
1649.55 0 -0.000196198 0.00982066 -7.24283e-05 -6.83658e-05 0.0281027 0.000413786 -0.000252649 0.000429455 0.000204454 -0.0557027 0.000187672 -0.0007942 0.000567723 -0.000566763 7.43828e-05 0.00142724 0.000673443 0.00101514 -0.000276935 -0.000978172 -1.49998e-05 -0.000240052 8.68756e-05 8.91172e-05 -2.26142e-05 -9.33698e-05 0.000100417 3.08236e-06 -0.000105695 0.000170213 0.00010435 -6.29218e-05 
1649.9 0 -0.000197015 0.00973807 -7.30387e-05 -7.39715e-05 0.030565 0.000418679 -0.000252164 0.00040138 0.000192978 -0.0540707 0.0001664 -0.000810409 0.000511257 -0.000525296 0.000104806 0.0014298 0.000709065 0.00102221 -0.0002773 -0.000979955 -1.28156e-05 -0.000245928 8.95649e-05 8.61672e-05 -2.74686e-05 -8.97583e-05 9.29397e-05 3.92955e-06 -9.69915e-05 0.00016165 9.37671e-05 -7.12456e-05 
1650.25 0 -0.000198844 0.00963447 -7.28421e-05 -7.93101e-05 0.0329378 0.000417861 -0.000245408 0.000371848 0.000178377 -0.0523424 0.000140443 -0.000824896 0.000459246 -0.000481696 0.000134383 0.00142768 0.00074763 0.00102567 -0.000280912 -0.000981248 -1.12103e-05 -0.000250331 9.11039e-05 8.46498e-05 -3.17796e-05 -8.69981e-05 8.43424e-05 3.01595e-06 -8.91588e-05 0.000153547 8.47229e-05 -8.17353e-05 
1650.6 0 -0.000202624 0.00950994 -7.20129e-05 -8.3578e-05 0.0352179 0.000413031 -0.000231612 0.000341217 0.000166024 -0.0505212 0.000109209 -0.000838971 0.000411324 -0.000438951 0.000164206 0.00142143 0.000786331 0.00102782 -0.000283835 -0.00098086 -9.7267e-06 -0.000252827 9.19551e-05 8.33623e-05 -3.54391e-05 -8.44744e-05 7.59643e-05 -3.04073e-07 -8.26735e-05 0.000145759 7.74897e-05 -9.32966e-05 
1650.95 0 -0.000207896 0.00936652 -7.18652e-05 -8.62009e-05 0.0373986 0.000409193 -0.000212769 0.000309097 0.000157777 -0.048612 7.24762e-05 -0.000854181 0.000367677 -0.000398936 0.000195145 0.00141059 0.000824362 0.00102996 -0.000281409 -0.000978775 -7.95714e-06 -0.000254134 9.26051e-05 8.26364e-05 -3.87982e-05 -8.17432e-05 6.93755e-05 -4.7063e-06 -7.78308e-05 0.000137599 7.08679e-05 -0.000104141 
1651.3 0 -0.000213546 0.00920609 -7.21054e-05 -8.79205e-05 0.0394765 0.000410536 -0.000191208 0.000277188 0.000151771 -0.0466226 3.25e-05 -0.00087055 0.000327723 -0.000360577 0.000228173 0.00139511 0.000859402 0.00103263 -0.000269447 -0.000975231 -5.18339e-06 -0.000255102 9.28176e-05 8.23009e-05 -4.17597e-05 -7.98285e-05 6.53772e-05 -8.58839e-06 -7.32192e-05 0.000128526 6.34532e-05 -0.000114084 
1651.65 0 -0.000218172 0.00902978 -7.17035e-05 -9.03076e-05 0.0414513 0.000416828 -0.000169572 0.000247918 0.000145562 -0.0445576 -6.18511e-06 -0.000885416 0.000287963 -0.000322505 0.000264632 0.00137399 0.000889156 0.0010362 -0.000249216 -0.000968401 -8.4398e-07 -0.000255208 9.20195e-05 8.20207e-05 -4.34166e-05 -7.92612e-05 6.3394e-05 -1.22547e-05 -6.73725e-05 0.000118716 5.51072e-05 -0.000123884 
1652 0 -0.0002202 0.00883654 -7.14784e-05 -9.30647e-05 0.0433225 0.000426114 -0.00015 0.000219467 0.000138159 -0.0424201 -3.84228e-05 -0.000897661 0.00024599 -0.000285058 0.000303858 0.00134567 0.000912532 0.0010397 -0.000225353 -0.000955452 3.8388e-06 -0.000253234 8.96257e-05 8.13752e-05 -4.38779e-05 -7.94602e-05 6.28475e-05 -1.66646e-05 -6.12988e-05 0.000109295 4.58584e-05 -0.000133494 
1652.35 0 -0.000218699 0.00862474 -7.24527e-05 -9.50041e-05 0.0450884 0.000436448 -0.000132701 0.000188684 0.000127854 -0.0402117 -6.2249e-05 -0.000908347 0.000202671 -0.000250167 0.000342647 0.00131057 0.00092865 0.00104076 -0.00020001 -0.00093612 7.26809e-06 -0.000249596 8.62272e-05 7.94675e-05 -4.36905e-05 -8.00046e-05 6.3595e-05 -2.19583e-05 -5.64532e-05 0.000100064 3.65171e-05 -0.000141943 
1652.7 0 -0.000213436 0.00839517 -7.39611e-05 -9.56628e-05 0.0467444 0.000444694 -0.000116674 0.000156185 0.000111754 -0.0379358 -8.13678e-05 -0.000917921 0.000159231 -0.000219104 0.000378088 0.00126964 0.000939266 0.00103936 -0.000173039 -0.000912099 9.38158e-06 -0.000245828 8.3959e-05 7.67466e-05 -4.28418e-05 -8.0284e-05 6.44741e-05 -2.79074e-05 -5.27048e-05 9.04278e-05 2.86432e-05 -0.000148477 
1653.05 0 -0.000205312 0.00814968 -7.53869e-05 -9.54362e-05 0.0482863 0.000448681 -0.000102582 0.000124551 8.85347e-05 -0.0355985 -0.00010062 -0.000926188 0.0001157 -0.000191088 0.000409342 0.00122264 0.000946871 0.0010358 -0.000145646 -0.000884224 1.10301e-05 -0.000242307 8.3552e-05 7.29184e-05 -4.15827e-05 -7.94624e-05 6.3653e-05 -3.47066e-05 -5.02662e-05 8.13722e-05 2.1378e-05 -0.000153529 
1653.4 0 -0.000195717 0.00789016 -7.69623e-05 -9.4601e-05 0.0497119 0.000447202 -9.1237e-05 9.259e-05 5.96627e-05 -0.0332052 -0.000121754 -0.000934574 7.33329e-05 -0.00016415 0.000437743 0.00116972 0.00095132 0.00102901 -0.000121349 -0.000851995 1.17618e-05 -0.000237924 8.29512e-05 6.73056e-05 -4.07004e-05 -7.79796e-05 6.091e-05 -4.19662e-05 -4.85591e-05 7.37504e-05 1.2556e-05 -0.000158538 
1653.75 0 -0.000185181 0.00761812 -7.80194e-05 -9.28149e-05 0.051021 0.000439578 -8.06264e-05 5.72989e-05 2.74489e-05 -0.0307599 -0.000143726 -0.000943739 3.2769e-05 -0.000137932 0.000464362 0.00111187 0.000950949 0.0010207 -0.000100774 -0.000817729 1.14689e-05 -0.000233859 8.13216e-05 5.99223e-05 -3.97646e-05 -7.71827e-05 5.80609e-05 -4.8257e-05 -4.63309e-05 6.68982e-05 1.81712e-06 -0.00016473 
1654.1 0 -0.000175011 0.00733419 -7.83288e-05 -9.05158e-05 0.0522143 0.000425971 -6.91758e-05 2.09985e-05 -6.47179e-06 -0.0282666 -0.000164204 -0.000951833 -8.74789e-06 -0.000113677 0.000488871 0.0010496 0.000946026 0.00101311 -8.06523e-05 -0.000785611 1.11892e-05 -0.000231474 8.03914e-05 5.22633e-05 -3.70316e-05 -7.67119e-05 5.50683e-05 -5.31541e-05 -4.41096e-05 6.01244e-05 -9.87415e-06 -0.000171051 
1654.45 0 -0.000166329 0.00703786 -7.90638e-05 -8.93067e-05 0.0532904 0.000406655 -5.8158e-05 -1.32285e-05 -4.01853e-05 -0.0257303 -0.000180714 -0.000956874 -5.39332e-05 -9.08635e-05 0.000511467 0.00098399 0.000939812 0.00100643 -5.93167e-05 -0.000756126 1.11779e-05 -0.000228961 8.16425e-05 4.6784e-05 -3.14219e-05 -7.49409e-05 5.13881e-05 -5.70938e-05 -4.25362e-05 5.30039e-05 -2.16343e-05 -0.000175596 
1654.8 0 -0.000159067 0.00672754 -8.04556e-05 -9.03344e-05 0.0542446 0.000385037 -5.11067e-05 -4.60456e-05 -7.1466e-05 -0.0231574 -0.000193418 -0.000957688 -0.000103273 -6.73228e-05 0.000531713 0.000916497 0.000934804 0.00100042 -3.76383e-05 -0.000728072 1.09985e-05 -0.000225608 8.4178e-05 4.37016e-05 -2.26631e-05 -7.07593e-05 4.82594e-05 -6.0558e-05 -4.15434e-05 4.54899e-05 -3.24187e-05 -0.000178235 
1655.15 0 -0.000153647 0.00640217 -8.23027e-05 -9.26666e-05 0.055071 0.000365887 -4.9677e-05 -7.90359e-05 -0.000100733 -0.0205535 -0.000204202 -0.000952582 -0.000155731 -4.25543e-05 0.000549622 0.000848421 0.000930542 0.000994874 -1.81181e-05 -0.000701494 1.03246e-05 -0.000222822 8.54923e-05 4.14009e-05 -1.20326e-05 -6.49339e-05 4.59255e-05 -6.32368e-05 -4.06518e-05 3.83308e-05 -4.20787e-05 -0.000178041 
1655.5 0 -0.000149943 0.00606177 -8.44014e-05 -9.42021e-05 0.0557655 0.00034869 -5.30196e-05 -0.000112743 -0.00013132 -0.0179245 -0.000212759 -0.0009398 -0.000209563 -1.9547e-05 0.000566301 0.000782173 0.00092642 0.000989329 -3.46607e-06 -0.000677553 1.02089e-05 -0.000221103 8.37407e-05 3.84167e-05 -2.39445e-06 -5.89646e-05 4.31998e-05 -6.3909e-05 -3.88302e-05 3.21182e-05 -5.10513e-05 -0.000173671 
1655.85 0 -0.000147382 0.00570854 -8.65714e-05 -9.40933e-05 0.0563279 0.000328523 -5.98861e-05 -0.000146059 -0.000165241 -0.0152769 -0.000216798 -0.000919533 -0.000264144 -1.52575e-06 0.000581969 0.000719419 0.000923618 0.000983264 5.36558e-06 -0.00065699 1.14564e-05 -0.000219593 7.80844e-05 3.33289e-05 3.82717e-06 -5.37086e-05 3.89638e-05 -6.2092e-05 -3.67745e-05 2.67814e-05 -5.88411e-05 -0.000165659 
1656.2 0 -0.000144203 0.00534614 -8.92551e-05 -9.32666e-05 0.056758 0.000302371 -6.79546e-05 -0.000179148 -0.000200208 -0.0126166 -0.00021511 -0.00089226 -0.000319483 1.24315e-05 0.00059509 0.000657907 0.000922983 0.000974731 1.00672e-05 -0.00063906 1.30886e-05 -0.000216939 6.94988e-05 2.6507e-05 6.65418e-06 -4.96077e-05 3.30576e-05 -5.98907e-05 -3.55844e-05 2.15412e-05 -6.50844e-05 -0.000156196 
1656.55 0 -0.000137385 0.00497589 -9.20808e-05 -9.28298e-05 0.0570546 0.000272571 -7.52442e-05 -0.000213606 -0.000235978 -0.00995168 -0.000208982 -0.000859633 -0.000373739 2.53913e-05 0.000603126 0.00059437 0.000923526 0.000962917 1.212e-05 -0.000623423 1.33581e-05 -0.000212995 6.11949e-05 1.97652e-05 8.01952e-06 -4.65297e-05 2.6804e-05 -5.98023e-05 -3.43185e-05 1.54622e-05 -7.07091e-05 -0.000148023 
1656.9 0 -0.000126784 0.00459755 -9.37045e-05 -9.27305e-05 0.0572183 0.000239393 -8.13978e-05 -0.000249446 -0.000275018 -0.00728955 -0.000201716 -0.000824641 -0.000424826 3.83181e-05 0.000604069 0.000528973 0.00092311 0.000949115 1.12863e-05 -0.00061115 1.16482e-05 -0.000209216 5.50029e-05 1.41077e-05 1.00538e-05 -4.39462e-05 2.19616e-05 -6.10201e-05 -3.23876e-05 8.81745e-06 -7.5612e-05 -0.000142771 
1657.25 0 -0.000114936 0.00421163 -9.34398e-05 -9.25351e-05 0.0572511 0.000197662 -8.60802e-05 -0.000285026 -0.000316042 -0.00463464 -0.000195752 -0.000789667 -0.0004732 4.95654e-05 0.00059903 0.000463422 0.000920894 0.0009322 9.40999e-06 -0.000602395 9.16009e-06 -0.000207486 5.10687e-05 8.98492e-06 1.32371e-05 -4.10724e-05 1.84305e-05 -6.17695e-05 -3.06253e-05 2.82781e-06 -7.87061e-05 -0.000139718 
1657.6 0 -0.000103492 0.00381996 -9.23804e-05 -9.23976e-05 0.0571544 0.000144335 -8.9353e-05 -0.000317757 -0.000355447 -0.00199151 -0.000189231 -0.000756418 -0.000519762 5.77289e-05 0.000591379 0.000399289 0.000918968 0.00090877 9.97831e-06 -0.000595323 7.24501e-06 -0.00020796 4.81438e-05 3.56864e-06 1.71433e-05 -3.73569e-05 1.49627e-05 -6.22877e-05 -2.95051e-05 -1.70631e-06 -8.01735e-05 -0.000137206 
1657.95 0 -9.21283e-05 0.00342491 -9.17031e-05 -9.23215e-05 0.0569307 8.2203e-05 -9.2445e-05 -0.000344857 -0.000389878 0.000632782 -0.000177983 -0.00072579 -0.000563023 6.40139e-05 0.000583243 0.000339345 0.000918776 0.000876322 1.38316e-05 -0.00058676 5.09712e-06 -0.000208764 4.46712e-05 -2.30211e-06 2.15345e-05 -3.38478e-05 1.05987e-05 -6.28831e-05 -2.82028e-05 -5.0315e-06 -8.11723e-05 -0.000134004 
1658.3 0 -8.14323e-05 0.00302747 -9.12248e-05 -9.16882e-05 0.0565829 1.58567e-05 -9.53966e-05 -0.000366599 -0.00041845 0.00323107 -0.000159188 -0.000697395 -0.000599895 7.03472e-05 0.000574709 0.00028543 0.000920136 0.000835683 1.98394e-05 -0.000572773 1.49634e-06 -0.000207915 4.00514e-05 -8.88772e-06 2.65146e-05 -3.20459e-05 4.91431e-06 -6.34842e-05 -2.61704e-05 -7.81839e-06 -8.13588e-05 -0.000128943 
1658.65 0 -7.25579e-05 0.00262732 -9.01855e-05 -8.98391e-05 0.0561141 -5.22822e-05 -9.83e-05 -0.000385615 -0.000442158 0.00579822 -0.000132477 -0.000671456 -0.000629862 7.65929e-05 0.000564197 0.000236256 0.00092316 0.000790336 2.61078e-05 -0.000553072 -3.10348e-06 -0.000206072 3.3835e-05 -1.72185e-05 3.2084e-05 -3.0741e-05 -1.05993e-06 -6.39333e-05 -2.40723e-05 -9.83567e-06 -8.03775e-05 -0.000121451 
1659 0 -6.51872e-05 0.00222499 -8.84109e-05 -8.67232e-05 0.055527 -0.000120624 -0.000102363 -0.000402366 -0.000461373 0.0083296 -0.000100141 -0.000649765 -0.000655581 8.30732e-05 0.000549526 0.000189984 0.000928192 0.000744088 3.05749e-05 -0.000533163 -8.09828e-06 -0.000204618 2.63513e-05 -2.82795e-05 3.85407e-05 -2.77851e-05 -7.41763e-06 -6.36347e-05 -2.29065e-05 -1.17047e-05 -7.92182e-05 -0.000111827 
1659.35 0 -5.91252e-05 0.00182158 -8.63466e-05 -8.26167e-05 0.0548254 -0.000187212 -0.000107165 -0.000414446 -0.000475995 0.0108203 -6.6613e-05 -0.000633984 -0.000680123 9.34134e-05 0.000528822 0.00014603 0.000934468 0.000698917 3.32404e-05 -0.000515991 -1.30656e-05 -0.000202279 1.82562e-05 -4.16576e-05 4.66648e-05 -2.23931e-05 -1.60011e-05 -6.23421e-05 -2.28752e-05 -1.45796e-05 -7.87787e-05 -0.00010059 
1659.7 0 -5.46148e-05 0.00141735 -8.33232e-05 -7.75424e-05 0.0540132 -0.000252576 -0.000112127 -0.000422124 -0.00048522 0.0132669 -3.59861e-05 -0.000623346 -0.000706614 0.000110299 0.000502678 0.000105184 0.000938485 0.000656416 3.57752e-05 -0.000499604 -1.6904e-05 -0.000197092 9.40976e-06 -5.53095e-05 5.58864e-05 -1.52364e-05 -2.50522e-05 -6.17305e-05 -2.2186e-05 -1.9152e-05 -7.99651e-05 -8.83185e-05 
1660.05 0 -5.00982e-05 0.00101148 -7.89981e-05 -7.29023e-05 0.0530906 -0.000317776 -0.00011661 -0.000428171 -0.000487635 0.0156656 -9.09404e-06 -0.000613863 -0.000738403 0.000132293 0.000474021 6.67241e-05 0.000938357 0.000617148 3.95446e-05 -0.000484483 -1.92735e-05 -0.000190576 -3.00327e-07 -6.63229e-05 6.44174e-05 -7.74418e-06 -3.07055e-05 -6.27706e-05 -1.97176e-05 -2.58871e-05 -8.32737e-05 -7.59026e-05 
1660.4 0 -4.5233e-05 0.000603595 -7.47465e-05 -6.99761e-05 0.0520571 -0.000382848 -0.000119124 -0.000431868 -0.000482184 0.01801 1.52115e-05 -0.000602125 -0.000775715 0.00015931 0.00044613 2.79365e-05 0.000935321 0.000577469 4.65536e-05 -0.000471502 -1.98953e-05 -0.000185621 -9.67131e-06 -7.434e-05 7.13543e-05 -1.03322e-06 -3.25955e-05 -6.48225e-05 -1.56428e-05 -3.36547e-05 -8.78391e-05 -6.33857e-05 
1660.75 0 -4.05576e-05 0.000195743 -7.14282e-05 -6.80213e-05 0.0509148 -0.000448039 -0.000118414 -0.000428749 -0.000469215 0.0202958 3.96315e-05 -0.000587892 -0.000816363 0.000192027 0.000421626 -1.28093e-05 0.00092904 0.000532928 5.82409e-05 -0.000457521 -1.96221e-05 -0.000182434 -1.66993e-05 -8.10179e-05 7.66026e-05 5.19281e-06 -3.24222e-05 -6.79855e-05 -1.00377e-05 -4.12717e-05 -9.21539e-05 -5.05485e-05 
1661.1 0 -3.6332e-05 -0.000209997 -6.89988e-05 -6.74189e-05 0.0496654 -0.000510944 -0.000113719 -0.000418164 -0.000451194 0.0225191 6.63554e-05 -0.000573523 -0.000857513 0.000229098 0.00039901 -5.36758e-05 0.000919308 0.000482084 7.56008e-05 -0.000439261 -1.91955e-05 -0.000179203 -2.1277e-05 -8.64518e-05 8.09585e-05 1.14667e-05 -3.1439e-05 -7.12126e-05 -2.91886e-06 -4.88597e-05 -9.57879e-05 -3.83348e-05 
1661.45 0 -3.37426e-05 -0.000612655 -6.71799e-05 -6.87135e-05 0.048312 -0.000569535 -0.00010719 -0.000404569 -0.000429403 0.0246741 9.52141e-05 -0.000560663 -0.000896162 0.000268122 0.000374217 -9.0743e-05 0.000907791 0.000427951 9.86845e-05 -0.000417071 -1.79566e-05 -0.000175669 -2.52749e-05 -9.09579e-05 8.4495e-05 1.72976e-05 -3.09536e-05 -7.38644e-05 5.39955e-06 -5.61141e-05 -9.85314e-05 -2.68544e-05 
1661.8 0 -3.44276e-05 -0.00101075 -6.55916e-05 -7.12255e-05 0.0468582 -0.000624207 -0.000101766 -0.000390186 -0.000401683 0.0267539 0.000125103 -0.000548288 -0.000930654 0.00030711 0.000345478 -0.000121154 0.000897164 0.00037348 0.000124377 -0.000392881 -1.55125e-05 -0.000172644 -2.96281e-05 -9.47718e-05 8.67771e-05 2.23605e-05 -3.20435e-05 -7.62874e-05 1.38416e-05 -6.30929e-05 -0.00010034 -1.56071e-05 
1662.15 0 -3.76103e-05 -0.001403 -6.42338e-05 -7.41235e-05 0.0453087 -0.000673102 -9.7724e-05 -0.000375444 -0.000366169 0.0287513 0.000153023 -0.000534903 -0.000960796 0.000347731 0.000313593 -0.000145074 0.000887781 0.000319469 0.000150042 -0.000366852 -1.20458e-05 -0.000168857 -3.46933e-05 -9.7674e-05 8.84978e-05 2.62854e-05 -3.489e-05 -7.84577e-05 2.24304e-05 -7.03668e-05 -0.000102476 -4.82728e-06 
1662.5 0 -4.04582e-05 -0.00178844 -6.34672e-05 -7.68243e-05 0.0436696 -0.000712358 -9.3452e-05 -0.000364468 -0.000325236 0.030661 0.000176087 -0.000519731 -0.000986187 0.000391249 0.000279286 -0.000164786 0.000875724 0.000266614 0.00017588 -0.000338488 -8.33763e-06 -0.000163158 -4.08414e-05 -9.95366e-05 9.0388e-05 2.81031e-05 -3.8158e-05 -8.0637e-05 3.10599e-05 -7.84818e-05 -0.000106327 4.9553e-06 
1662.85 0 -4.12575e-05 -0.00216613 -6.2717e-05 -7.87986e-05 0.0419468 -0.000741365 -8.78309e-05 -0.000361754 -0.000283354 0.0324812 0.000195344 -0.000502899 -0.00100565 0.000434088 0.00024242 -0.000182442 0.000858252 0.000213793 0.000201894 -0.000308783 -4.45367e-06 -0.000157015 -4.68976e-05 -0.000100252 9.22661e-05 2.77836e-05 -4.1304e-05 -8.29912e-05 3.882e-05 -8.7649e-05 -0.000111261 1.45106e-05 
1663.2 0 -4.00471e-05 -0.00253652 -6.13418e-05 -7.96761e-05 0.0401439 -0.000764089 -8.12367e-05 -0.000365356 -0.000244636 0.0342103 0.000212363 -0.000485581 -0.00101977 0.000471135 0.000204835 -0.000199866 0.000836035 0.000159186 0.000226847 -0.000279169 -4.05979e-09 -0.000151502 -5.14486e-05 -9.9538e-05 9.43495e-05 2.60844e-05 -4.47226e-05 -8.56533e-05 4.63829e-05 -9.72527e-05 -0.000115489 2.44601e-05 
1663.55 0 -3.65736e-05 -0.00290091 -6.00002e-05 -7.95643e-05 0.0382657 -0.000786152 -7.26997e-05 -0.000370333 -0.00020977 0.0358453 0.000225686 -0.00046845 -0.00102917 0.000501327 0.000168745 -0.000217666 0.000810818 0.000102758 0.000250212 -0.000250219 4.26234e-06 -0.000145417 -5.52474e-05 -9.79798e-05 9.71912e-05 2.42547e-05 -4.76441e-05 -8.85853e-05 5.43371e-05 -0.000106933 -0.000117177 3.43005e-05 
1663.9 0 -3.1018e-05 -0.00325859 -5.77783e-05 -7.85071e-05 0.0363178 -0.000811419 -6.12453e-05 -0.00037365 -0.000174467 0.0373844 0.000232915 -0.000451264 -0.00103211 0.000527812 0.000134334 -0.000235315 0.000784079 4.61618e-05 0.000273393 -0.000223506 8.0243e-06 -0.000137666 -5.95324e-05 -9.68356e-05 0.000100426 2.36567e-05 -4.87783e-05 -9.14937e-05 6.15958e-05 -0.000116763 -0.000115844 4.38913e-05 
1664.25 0 -2.49334e-05 -0.00360747 -5.46096e-05 -7.64385e-05 0.0343042 -0.000839624 -4.82844e-05 -0.000373766 -0.000134077 0.0388265 0.000234222 -0.000432631 -0.00102765 0.000553387 9.98125e-05 -0.000250391 0.000753746 -8.90673e-06 0.0002979 -0.000199765 1.07961e-05 -0.000128983 -6.32459e-05 -9.7337e-05 0.000102515 2.3732e-05 -4.93617e-05 -9.40567e-05 6.67345e-05 -0.000127143 -0.000113236 5.32314e-05 
1664.6 0 -2.05842e-05 -0.00394537 -5.22936e-05 -7.32369e-05 0.032229 -0.000868244 -3.42115e-05 -0.00037113 -8.92976e-05 0.0401693 0.000231934 -0.000410602 -0.00101553 0.000578016 6.39887e-05 -0.000260511 0.000717426 -6.14899e-05 0.000323696 -0.000176133 1.2912e-05 -0.00011958 -6.50937e-05 -0.000100061 0.000102269 2.3037e-05 -4.99562e-05 -9.52663e-05 7.02071e-05 -0.000137346 -0.000110565 6.21998e-05 
1664.95 0 -1.93445e-05 -0.00426988 -5.09637e-05 -6.9333e-05 0.0300972 -0.000897253 -1.94019e-05 -0.000368172 -4.20257e-05 0.0414093 0.000227946 -0.000385723 -0.000996612 0.000601217 2.86406e-05 -0.000265124 0.000676222 -0.000111648 0.000350258 -0.000151222 1.59051e-05 -0.000109021 -6.62008e-05 -0.000104263 0.000100544 2.12757e-05 -4.80586e-05 -9.44304e-05 7.26565e-05 -0.000145548 -0.000108341 6.97243e-05 
1665.3 0 -2.04318e-05 -0.00457915 -4.99578e-05 -6.53586e-05 0.0279145 -0.000925894 -6.092e-06 -0.000363641 9.18726e-06 0.0425411 0.000222775 -0.000359857 -0.000972977 0.000624263 -4.62799e-06 -0.000263692 0.000632116 -0.000161104 0.00037595 -0.000126905 1.90683e-05 -9.73893e-05 -6.76199e-05 -0.000108203 9.92558e-05 1.86539e-05 -4.29459e-05 -9.23869e-05 7.44052e-05 -0.000152121 -0.000107123 7.42858e-05 
1665.65 0 -2.29357e-05 -0.00487218 -4.86039e-05 -6.16236e-05 0.0256873 -0.000950678 5.1563e-06 -0.000353486 6.57271e-05 0.0435586 0.000216727 -0.000332744 -0.000946216 0.000647562 -3.66087e-05 -0.000257417 0.000586573 -0.000211061 0.00039799 -0.000101678 2.06764e-05 -8.39357e-05 -6.83557e-05 -0.00011039 9.87192e-05 1.5752e-05 -3.60491e-05 -8.94063e-05 7.63796e-05 -0.000158741 -0.000107346 7.62261e-05 
1666 0 -2.66765e-05 -0.00514952 -4.60206e-05 -5.84517e-05 0.0234229 -0.000969863 1.59265e-05 -0.000338464 0.000126402 0.0444571 0.000210564 -0.000305216 -0.000915909 0.000670331 -6.78992e-05 -0.000248916 0.000540439 -0.000259619 0.000416335 -7.20039e-05 2.16394e-05 -6.94609e-05 -6.8543e-05 -0.000111266 9.79515e-05 1.26683e-05 -2.77862e-05 -8.53562e-05 7.84614e-05 -0.000165359 -0.000109199 7.68513e-05 
1666.35 0 -3.15443e-05 -0.00541142 -4.14254e-05 -5.51444e-05 0.0211302 -0.00098296 2.67164e-05 -0.000320742 0.000189803 0.0452359 0.000203969 -0.000280965 -0.000881023 0.000691927 -9.78347e-05 -0.000239177 0.000492529 -0.000303049 0.000432504 -3.69419e-05 2.34351e-05 -5.63905e-05 -6.83538e-05 -0.000111553 9.68949e-05 8.03901e-06 -1.96018e-05 -8.04619e-05 7.9773e-05 -0.000171503 -0.0001121 7.69441e-05 
1666.7 0 -3.8738e-05 -0.00565686 -3.52342e-05 -5.11189e-05 0.0188175 -0.000990407 3.59287e-05 -0.000300802 0.000254 0.0458959 0.000195898 -0.000262419 -0.000841617 0.00071171 -0.000125061 -0.000227841 0.000441829 -0.000340449 0.000446689 3.70935e-06 2.62301e-05 -4.45261e-05 -6.7543e-05 -0.000110401 9.5272e-05 7.6485e-07 -1.35259e-05 -7.51228e-05 8.06664e-05 -0.000177759 -0.000113925 7.75042e-05 
1667.05 0 -4.85806e-05 -0.00588544 -2.89702e-05 -4.625e-05 0.0164907 -0.000992197 4.11511e-05 -0.000279886 0.000320192 0.0464382 0.000187434 -0.000247134 -0.000798169 0.000730579 -0.000148028 -0.000215454 0.000388592 -0.000373431 0.00045833 4.8567e-05 2.9545e-05 -3.30277e-05 -6.75488e-05 -0.000107576 9.29297e-05 -8.19333e-06 -1.01822e-05 -6.98245e-05 8.12005e-05 -0.000183977 -0.000113416 7.80458e-05 
1667.4 0 -5.98945e-05 -0.0060976 -2.41317e-05 -4.00325e-05 0.0141553 -0.000983859 4.0623e-05 -0.00025861 0.000390611 0.0468664 0.000179199 -0.000231545 -0.000752687 0.000750461 -0.000166526 -0.000202258 0.00033217 -0.000402717 0.0004681 9.59312e-05 3.32493e-05 -2.17332e-05 -6.9049e-05 -0.000103601 9.03103e-05 -1.77502e-05 -8.9691e-06 -6.50086e-05 8.09765e-05 -0.000189944 -0.000112282 7.8216e-05 
1667.75 0 -7.13464e-05 -0.00629402 -2.08365e-05 -3.32668e-05 0.011815 -0.000960356 3.37895e-05 -0.000237611 0.000463668 0.0471848 0.00017111 -0.000213704 -0.000708789 0.00077222 -0.000181741 -0.000186102 0.000270276 -0.000428657 0.000477237 0.000144253 3.79172e-05 -1.07289e-05 -7.12438e-05 -9.86477e-05 8.69783e-05 -2.86485e-05 -8.61043e-06 -6.11464e-05 8.10194e-05 -0.000196254 -0.000110822 7.86147e-05 
1668.1 0 -8.24052e-05 -0.00647551 -1.84087e-05 -2.75432e-05 0.00947308 -0.000922704 2.28528e-05 -0.0002173 0.00053461 0.0473946 0.000163038 -0.000192374 -0.000669232 0.000794016 -0.000194428 -0.00016504 0.000201032 -0.000453605 0.000486177 0.000190506 4.41443e-05 -3.29402e-07 -7.33004e-05 -9.31316e-05 8.33409e-05 -4.06967e-05 -8.55606e-06 -5.89658e-05 8.29408e-05 -0.000202877 -0.000107175 7.88703e-05 
1668.45 0 -9.18745e-05 -0.00664269 -1.59852e-05 -2.38334e-05 0.00713405 -0.00087842 1.16108e-05 -0.000195582 0.00059862 0.0474953 0.000155034 -0.000166491 -0.000633722 0.000812695 -0.000202986 -0.000140333 0.000125299 -0.000480463 0.000494688 0.000231739 5.12283e-05 9.25516e-06 -7.68576e-05 -8.72625e-05 8.10579e-05 -5.20797e-05 -8.85849e-06 -5.88626e-05 8.73113e-05 -0.000208674 -0.000101653 7.82792e-05 
1668.8 0 -9.77453e-05 -0.00679495 -1.27816e-05 -2.12835e-05 0.00480212 -0.000832854 2.89306e-06 -0.000168679 0.00065433 0.0474863 0.000147577 -0.000135246 -0.000600172 0.000826588 -0.000207473 -0.000116229 4.32457e-05 -0.00050921 0.000503814 0.000268283 5.81012e-05 1.88514e-05 -8.30545e-05 -8.14305e-05 8.10716e-05 -6.12807e-05 -1.02293e-05 -6.03035e-05 9.28749e-05 -0.000212369 -9.60994e-05 7.69443e-05 
1669.15 0 -0.000100673 -0.00693052 -9.11794e-06 -1.84951e-05 0.00247987 -0.000786355 -3.32073e-06 -0.000136727 0.000702231 0.0473669 0.000141166 -9.86322e-05 -0.000567568 0.0008341 -0.000210713 -9.64662e-05 -4.4278e-05 -0.00053787 0.000514406 0.000306329 6.3849e-05 2.99048e-05 -8.99192e-05 -7.53673e-05 8.23416e-05 -6.87877e-05 -1.21034e-05 -6.24614e-05 9.77602e-05 -0.000214182 -9.12094e-05 7.61196e-05 
1669.5 0 -0.000102379 -0.00704902 -6.50855e-06 -1.53676e-05 0.00017213 -0.000740389 -7.97624e-06 -0.000104113 0.000742968 0.0471349 0.00013506 -5.80026e-05 -0.000535935 0.000834537 -0.000214473 -8.19872e-05 -0.000132686 -0.00056671 0.000524566 0.000350236 6.68837e-05 4.14462e-05 -9.4547e-05 -6.8954e-05 8.33901e-05 -7.60759e-05 -1.24424e-05 -6.44226e-05 0.000101241 -0.000214179 -8.66582e-05 7.67767e-05 
1669.85 0 -0.000103614 -0.00714975 -5.07147e-06 -1.22169e-05 -0.00211292 -0.00069849 -1.21276e-05 -7.39769e-05 0.000777425 0.0467907 0.000127327 -1.52589e-05 -0.00050482 0.000829105 -0.000220755 -7.32302e-05 -0.000217594 -0.000596139 0.00053363 0.000398976 6.68593e-05 5.11599e-05 -9.58978e-05 -6.36326e-05 8.41971e-05 -8.37247e-05 -1.14764e-05 -6.5228e-05 0.000105271 -0.000212501 -8.1839e-05 7.85295e-05 
1670.2 0 -0.00010514 -0.00723131 -2.85506e-06 -9.804e-06 -0.00436709 -0.000662073 -1.85996e-05 -4.90798e-05 0.000807776 0.0463366 0.000115812 2.63447e-05 -0.000475102 0.000819976 -0.000231544 -7.0667e-05 -0.00029666 -0.000623586 0.000542857 0.000449939 6.51279e-05 5.88715e-05 -9.61213e-05 -5.97501e-05 8.50557e-05 -9.12577e-05 -1.06758e-05 -6.4738e-05 0.00011019 -0.000210437 -7.67685e-05 8.07394e-05 
1670.55 0 -0.000107308 -0.00729173 5.48859e-07 -8.03918e-06 -0.00658387 -0.000629238 -3.00997e-05 -3.25871e-05 0.000836185 0.0457756 9.87787e-05 6.50606e-05 -0.000448606 0.000809046 -0.000244212 -7.12083e-05 -0.000369673 -0.000647284 0.000550738 0.000499241 6.28827e-05 6.60217e-05 -9.74488e-05 -5.62553e-05 8.50079e-05 -9.89348e-05 -9.45768e-06 -6.37176e-05 0.000114203 -0.00020907 -7.16889e-05 8.23652e-05 
1670.9 0 -0.000110593 -0.00733202 4.59118e-06 -6.7758e-06 -0.00875895 -0.000597379 -4.62497e-05 -2.44441e-05 0.000862832 0.0451114 7.6498e-05 0.000103088 -0.000425353 0.000797152 -0.000254456 -7.17979e-05 -0.000436446 -0.000668144 0.000553585 0.000542388 6.02175e-05 7.23946e-05 -9.98836e-05 -5.19275e-05 8.32103e-05 -0.000107068 -6.80415e-06 -6.22895e-05 0.000116602 -0.000208846 -6.67934e-05 8.29827e-05 
1671.25 0 -0.000116138 -0.007356 8.80328e-06 -6.08216e-06 -0.0108873 -0.000564091 -6.48243e-05 -2.171e-05 0.000887497 0.0443482 5.15606e-05 0.000143007 -0.000403165 0.000783023 -0.000260496 -7.30007e-05 -0.000498439 -0.00068914 0.000550587 0.000577768 5.7865e-05 7.65411e-05 -0.000102814 -4.61788e-05 8.01521e-05 -0.000115062 -4.09657e-06 -5.998e-05 0.000117342 -0.000208606 -6.18228e-05 8.38639e-05 
1671.6 0 -0.000124545 -0.00736531 1.2172e-05 -6.05545e-06 -0.0129649 -0.000528995 -8.4507e-05 -2.02428e-05 0.000911864 0.043491 2.71358e-05 0.000183778 -0.000378878 0.000763026 -0.000264423 -7.56075e-05 -0.000559165 -0.000711283 0.000544952 0.000606138 5.74324e-05 7.75685e-05 -0.000105901 -3.96291e-05 7.81344e-05 -0.00012206 -2.48385e-06 -5.78489e-05 0.000116159 -0.000207441 -5.61027e-05 8.57089e-05 
1671.95 0 -0.00013402 -0.00735964 1.43095e-05 -6.7395e-06 -0.0149886 -0.000493204 -0.000105946 -1.55587e-05 0.00093732 0.0425451 4.60778e-06 0.000222674 -0.000351675 0.000735807 -0.000270661 -7.79267e-05 -0.000619278 -0.000732084 0.000540017 0.000629427 5.88231e-05 7.64014e-05 -0.000109037 -3.28608e-05 7.896e-05 -0.00012806 -2.10675e-06 -5.80639e-05 0.000113464 -0.000205212 -4.99335e-05 8.88409e-05 
1672.3 0 -0.000141958 -0.00733763 1.52048e-05 -7.43323e-06 -0.0169534 -0.00045524 -0.000130271 -7.59079e-06 0.000961734 0.0415154 -1.6644e-05 0.000259864 -0.000323313 0.000702764 -0.000280916 -7.81953e-05 -0.000676838 -0.000750238 0.000536363 0.000651075 5.93456e-05 7.48511e-05 -0.000112673 -2.61831e-05 8.15177e-05 -0.000133338 -2.55092e-06 -6.02877e-05 0.000110285 -0.000201844 -4.33631e-05 9.42892e-05 
1672.65 0 -0.000147004 -0.00729847 1.5452e-05 -7.9048e-06 -0.0188553 -0.000413682 -0.000156884 7.16654e-07 0.000980718 0.0404061 -3.69778e-05 0.000297334 -0.000294505 0.000664611 -0.000295258 -7.58112e-05 -0.000729424 -0.000767113 0.000533153 0.000672364 5.74222e-05 7.36684e-05 -0.000116238 -1.91667e-05 8.34267e-05 -0.000137138 -3.03156e-06 -6.31412e-05 0.000107033 -0.000197229 -3.56011e-05 0.000101657 
1673 0 -0.000149466 -0.00724321 1.5391e-05 -8.58264e-06 -0.0206906 -0.000370157 -0.000184516 8.28683e-06 0.000990969 0.0392206 -5.56045e-05 0.000336515 -0.000264186 0.000623107 -0.00031594 -7.18681e-05 -0.000774553 -0.000783219 0.000529139 0.000692653 5.36781e-05 7.34701e-05 -0.000117819 -1.14472e-05 8.46226e-05 -0.000138276 -3.5144e-06 -6.596e-05 0.000102414 -0.000191385 -2.66459e-05 0.000110243 
1673.35 0 -0.000150844 -0.0071728 1.46344e-05 -8.5677e-06 -0.022456 -0.000327699 -0.00021165 1.54743e-05 0.000992354 0.0379633 -7.28173e-05 0.000376625 -0.000230321 0.000581163 -0.000342761 -6.84431e-05 -0.000811664 -0.000796409 0.000522311 0.000711306 4.87491e-05 7.45437e-05 -0.000118092 -4.22786e-06 8.53473e-05 -0.00013738 -4.40476e-06 -6.76305e-05 9.6832e-05 -0.000184348 -1.8487e-05 0.000120103 
1673.7 0 -0.000151595 -0.00708711 1.38561e-05 -6.61734e-06 -0.0241498 -0.000287771 -0.000236964 2.25505e-05 0.000987153 0.0366397 -8.79269e-05 0.000415811 -0.000193555 0.000539257 -0.000371414 -6.4692e-05 -0.000842407 -0.000803584 0.000510822 0.000727283 4.3498e-05 7.66412e-05 -0.000118741 1.51539e-06 8.42767e-05 -0.00013742 -6.09298e-06 -6.6758e-05 9.19087e-05 -0.000176913 -1.25139e-05 0.000130419 
1674.05 0 -0.000151231 -0.00698616 1.294e-05 -3.22117e-06 -0.0257702 -0.000250829 -0.000260579 2.9353e-05 0.000976308 0.0352523 -9.97646e-05 0.000453698 -0.00015747 0.000496939 -0.000398055 -5.81446e-05 -0.000868758 -0.000806388 0.000493756 0.000740329 3.87576e-05 7.98079e-05 -0.000119468 6.97863e-06 8.02325e-05 -0.000139278 -8.37908e-06 -6.37404e-05 8.738e-05 -0.000169894 -7.63659e-06 0.000140337 
1674.4 0 -0.000150453 -0.00687132 1.06133e-05 5.93147e-07 -0.0273139 -0.000217844 -0.000282733 3.51429e-05 0.000961383 0.0338011 -0.000107327 0.000490085 -0.000123056 0.000453826 -0.000419311 -4.82463e-05 -0.000891853 -0.000808553 0.000471175 0.000750432 3.38426e-05 8.33183e-05 -0.00012007 1.32239e-05 7.27104e-05 -0.000141115 -1.05467e-05 -5.97655e-05 8.2771e-05 -0.000163324 -2.48232e-06 0.00014855 
1674.75 0 -0.000150695 -0.00674416 6.8686e-06 4.53968e-06 -0.0287761 -0.000189028 -0.000301318 4.02457e-05 0.000945837 0.0322895 -0.000109644 0.000523993 -8.81382e-05 0.000409829 -0.000433729 -3.4854e-05 -0.000911656 -0.000809321 0.000444227 0.000757497 2.79901e-05 8.70352e-05 -0.000120715 1.96548e-05 6.28961e-05 -0.000141992 -1.27351e-05 -5.50285e-05 7.76576e-05 -0.000156452 3.25786e-06 0.000153707 
1675.1 0 -0.000153037 -0.00660488 3.12338e-06 8.99043e-06 -0.0301545 -0.000162508 -0.00031433 4.32882e-05 0.000932273 0.0307238 -0.000106369 0.000555426 -5.23122e-05 0.000365491 -0.000442226 -1.75816e-05 -0.00092835 -0.000806148 0.000416129 0.000760349 2.24394e-05 9.10856e-05 -0.000121105 2.5332e-05 5.25187e-05 -0.000141045 -1.41214e-05 -4.93049e-05 7.16811e-05 -0.000148829 9.93169e-06 0.000156094 
1675.45 0 -0.000157217 -0.00645334 1.46008e-07 1.4045e-05 -0.0314494 -0.000134821 -0.000323647 4.37105e-05 0.000918519 0.0291079 -9.73096e-05 0.00058458 -1.72067e-05 0.000320309 -0.000446024 1.98068e-06 -0.000942365 -0.000799902 0.000391537 0.000754186 1.90541e-05 9.2546e-05 -0.000120929 2.94742e-05 4.2019e-05 -0.000137759 -1.43349e-05 -4.34259e-05 6.54663e-05 -0.000140672 1.69333e-05 0.000157012 
1675.8 0 -0.000161608 -0.00628929 -2.07888e-06 1.9349e-05 -0.0326586 -0.000103736 -0.000333074 4.41323e-05 0.000900295 0.0274445 -8.44756e-05 0.000610785 1.69152e-05 0.000273369 -0.000446484 2.24165e-05 -0.000954315 -0.000793448 0.000372346 0.000736829 1.74938e-05 9.03292e-05 -0.000120406 3.10032e-05 3.09397e-05 -0.000134112 -1.49748e-05 -3.77304e-05 6.00298e-05 -0.000132433 2.31591e-05 0.000156466 
1676.15 0 -0.000166131 -0.00611215 -3.54891e-06 2.44608e-05 -0.0337802 -7.00091e-05 -0.000345265 4.50852e-05 0.00087709 0.0257387 -7.17825e-05 0.000633601 5.08439e-05 0.00022482 -0.000444076 4.43566e-05 -0.000965506 -0.000788539 0.000357772 0.000710438 1.65621e-05 8.61978e-05 -0.000119497 3.04466e-05 1.97951e-05 -0.000131922 -1.68285e-05 -2.95385e-05 5.55141e-05 -0.000124571 2.92279e-05 0.000153935 
1676.5 0 -0.000170367 -0.00592209 -4.92271e-06 2.88228e-05 -0.0348121 -3.79767e-05 -0.000360717 4.6437e-05 0.000851943 0.0239941 -6.20202e-05 0.000653358 8.52441e-05 0.000174206 -0.000436865 6.78687e-05 -0.000976734 -0.000786097 0.000347206 0.000676637 1.63235e-05 8.07509e-05 -0.000118916 2.98946e-05 8.67578e-06 -0.000131725 -1.93441e-05 -1.72239e-05 5.11041e-05 -0.000116913 3.59386e-05 0.000150385 
1676.85 0 -0.000171816 -0.00571961 -6.85483e-06 3.18546e-05 -0.0357499 -1.01275e-05 -0.000378377 4.84915e-05 0.000827411 0.0222121 -5.52288e-05 0.000670614 0.000120376 0.000119493 -0.000422241 9.3195e-05 -0.000987766 -0.000785969 0.00033836 0.000636367 1.72904e-05 7.46151e-05 -0.000119215 3.05894e-05 -3.82879e-06 -0.000133304 -2.15502e-05 -3.51717e-06 4.60277e-05 -0.000108756 4.30716e-05 0.000146085 
1677.2 0 -0.000170362 -0.00550603 -8.61209e-06 3.38162e-05 -0.0365917 1.32305e-05 -0.000396406 5.11026e-05 0.000801952 0.0203975 -4.92638e-05 0.000687147 0.000155836 5.89906e-05 -0.000401479 0.000120675 -0.000997638 -0.000786656 0.000327734 0.000589996 1.90717e-05 6.87246e-05 -0.000120224 3.23002e-05 -1.65311e-05 -0.000135672 -2.40032e-05 8.25367e-06 4.04311e-05 -9.92096e-05 5.10106e-05 0.000140048 
1677.55 0 -0.000168051 -0.005284 -8.84535e-06 3.51373e-05 -0.0373388 2.95234e-05 -0.00041286 5.56665e-05 0.000774386 0.0185579 -4.28263e-05 0.000704198 0.000190123 -6.94147e-06 -0.000378713 0.000147686 -0.00100408 -0.000787534 0.000313478 0.000538511 2.07327e-05 6.37366e-05 -0.000121714 3.4642e-05 -2.66303e-05 -0.000137486 -2.79622e-05 1.67033e-05 3.5099e-05 -8.78806e-05 5.97559e-05 0.000134058 
1677.9 0 -0.000165699 -0.00505521 -8.77178e-06 3.57313e-05 -0.0379917 3.72073e-05 -0.000425659 6.36289e-05 0.000746796 0.0167002 -3.7254e-05 0.000719879 0.000223992 -7.43947e-05 -0.000355139 0.000172226 -0.00100459 -0.000790414 0.000296492 0.000486153 2.12582e-05 6.02745e-05 -0.000123742 3.707e-05 -3.45421e-05 -0.000137996 -3.27509e-05 2.27468e-05 2.98987e-05 -7.50156e-05 6.88968e-05 0.000130596 
1678.25 0 -0.000162494 -0.00481952 -9.30522e-06 3.60509e-05 -0.0385501 3.9077e-05 -0.000432214 7.38625e-05 0.000719887 0.0148305 -3.42421e-05 0.000732918 0.000260818 -0.000138985 -0.000330585 0.000195805 -0.000998877 -0.000795655 0.00028035 0.000436437 2.04062e-05 5.86793e-05 -0.000126853 3.81642e-05 -4.23632e-05 -0.000136701 -3.6015e-05 2.86794e-05 2.35542e-05 -6.10623e-05 7.86684e-05 0.00012909 
1678.6 0 -0.000159067 -0.00457647 -9.57283e-06 3.68994e-05 -0.0390164 3.77506e-05 -0.000432847 8.43423e-05 0.000692956 0.0129549 -3.25196e-05 0.000746782 0.000300464 -0.000199564 -0.000305586 0.000218994 -0.000988618 -0.00080069 0.000266442 0.000388062 1.98214e-05 5.77794e-05 -0.000131424 3.80864e-05 -5.13196e-05 -0.000132864 -3.71614e-05 3.52446e-05 1.55152e-05 -4.59266e-05 8.81827e-05 0.00012766 
1678.95 0 -0.000156571 -0.00432684 -8.8751e-06 3.80079e-05 -0.0393938 3.30421e-05 -0.000431593 9.50011e-05 0.000669097 0.0110752 -2.86366e-05 0.000763937 0.00033918 -0.000257273 -0.000281418 0.000239418 -0.00097534 -0.000803815 0.000250497 0.000338974 1.95634e-05 5.58282e-05 -0.000137255 3.77438e-05 -6.12351e-05 -0.000125884 -3.71722e-05 4.24321e-05 6.63606e-06 -2.98813e-05 9.51109e-05 0.000125005 
1679.3 0 -0.00015522 -0.00407151 -7.85341e-06 3.85973e-05 -0.0396807 2.64964e-05 -0.000428983 0.000105994 0.000651538 0.0091925 -2.151e-05 0.000782842 0.000373525 -0.000311735 -0.000259299 0.000255472 -0.000958671 -0.000806419 0.000228543 0.000287602 1.74309e-05 5.17362e-05 -0.000142607 3.62731e-05 -7.13346e-05 -0.00011775 -3.7342e-05 5.04178e-05 -2.7389e-06 -1.34955e-05 9.87178e-05 0.000120357 
1679.65 0 -0.00015613 -0.0038102 -8.00025e-06 3.92908e-05 -0.0398741 2.15952e-05 -0.00042152 0.000116113 0.000639731 0.00731051 -1.40538e-05 0.000802147 0.000404342 -0.00036313 -0.000238063 0.000268091 -0.00093975 -0.000810805 0.000199701 0.000233515 1.32773e-05 4.58234e-05 -0.000146125 3.26709e-05 -7.95309e-05 -0.000111029 -3.9088e-05 5.86093e-05 -1.25115e-05 2.46596e-06 0.000100765 0.000112813 
1680 0 -0.000160818 -0.00354206 -8.95012e-06 3.96518e-05 -0.0399748 1.99416e-05 -0.000408427 0.000124121 0.000633311 0.00543446 -9.21134e-06 0.00082153 0.000434804 -0.000413567 -0.000214964 0.000277454 -0.000920878 -0.000817182 0.000166129 0.000178454 9.06116e-06 3.99382e-05 -0.000148515 2.75898e-05 -8.37158e-05 -0.000106333 -4.29212e-05 6.62126e-05 -2.20891e-05 1.70623e-05 0.000102853 0.000102283 
1680.35 0 -0.00016798 -0.00326765 -9.14802e-06 3.84021e-05 -0.0399854 2.22648e-05 -0.000393266 0.000130222 0.000632597 0.00356813 -4.10854e-06 0.000839294 0.000464267 -0.000464235 -0.000189689 0.000282309 -0.000902431 -0.00082239 0.000131074 0.000124886 4.72348e-06 3.55855e-05 -0.000150416 2.29502e-05 -8.36093e-05 -0.000103554 -4.76922e-05 7.20891e-05 -3.09742e-05 3.01459e-05 0.000104859 9.11812e-05 
1680.7 0 -0.000175201 -0.00298792 -8.89817e-06 3.60067e-05 -0.039908 2.83488e-05 -0.000379815 0.000136282 0.000635102 0.00171525 5.79229e-06 0.000851546 0.000489663 -0.0005147 -0.000164335 0.000284557 -0.000882053 -0.000823787 9.73882e-05 7.35385e-05 -5.44612e-07 3.23595e-05 -0.000151755 1.86485e-05 -8.02348e-05 -0.000103205 -5.11415e-05 7.58662e-05 -3.87494e-05 4.24597e-05 0.000105999 8.29712e-05 
1681.05 0 -0.000182383 -0.00270375 -8.26023e-06 3.44382e-05 -0.0397463 3.4708e-05 -0.000370456 0.000144857 0.000640152 -0.00011979 2.19393e-05 0.000857534 0.00051086 -0.000564304 -0.000142278 0.000288433 -0.000858812 -0.000821096 6.77506e-05 2.42455e-05 -6.20976e-06 2.85426e-05 -0.000153438 1.36032e-05 -7.50968e-05 -0.00010643 -5.26091e-05 7.80167e-05 -4.49137e-05 5.51883e-05 0.000106764 7.8668e-05 
1681.4 0 -0.000189484 -0.00241629 -7.48752e-06 3.4292e-05 -0.0395031 4.00916e-05 -0.000364369 0.000157667 0.000649517 -0.0019342 4.21618e-05 0.000858947 0.000528348 -0.000614274 -0.000128092 0.000295321 -0.000833804 -0.000814192 4.24123e-05 -2.15841e-05 -1.14282e-05 2.35748e-05 -0.000156006 7.63158e-06 -6.88605e-05 -0.00011255 -5.2656e-05 7.8896e-05 -5.04819e-05 6.86281e-05 0.000108393 7.75601e-05 
1681.75 0 -0.000195698 -0.00212504 -7.58958e-06 3.41224e-05 -0.0391771 4.68091e-05 -0.000358733 0.000174928 0.000662529 -0.00372559 6.33156e-05 0.000854754 0.0005422 -0.000665541 -0.000122235 0.000304419 -0.000805984 -0.000805398 2.0234e-05 -6.2332e-05 -1.58893e-05 1.73757e-05 -0.000159199 6.0046e-07 -6.24427e-05 -0.00012086 -5.17829e-05 7.9299e-05 -5.7016e-05 8.22251e-05 0.000111127 7.83557e-05 
1682.1 0 -0.000200731 -0.00182996 -8.23742e-06 3.31469e-05 -0.0387666 5.68942e-05 -0.000352129 0.000195252 0.000677677 -0.00549041 8.41855e-05 0.000844372 0.000554931 -0.000716302 -0.000121566 0.000316159 -0.00077284 -0.00079721 1.47629e-06 -9.67757e-05 -1.97341e-05 9.71248e-06 -0.000161869 -6.1625e-06 -5.62862e-05 -0.000131223 -5.1141e-05 8.09849e-05 -6.49319e-05 9.53206e-05 0.000114604 7.90326e-05 
1682.45 0 -0.000204726 -0.00153356 -7.99214e-06 3.19981e-05 -0.0382703 7.16899e-05 -0.000344453 0.000215703 0.000692033 -0.0072252 0.000104478 0.000828462 0.000570338 -0.000763573 -0.000124367 0.000331997 -0.00073436 -0.000787036 -1.28539e-05 -0.00012406 -2.27543e-05 9.81339e-07 -0.000162568 -1.17949e-05 -5.09622e-05 -0.000142031 -5.17366e-05 8.44842e-05 -7.30116e-05 0.000107379 0.000118385 7.86332e-05 
1682.8 0 -0.00020756 -0.00123703 -6.40202e-06 3.09885e-05 -0.0376885 9.05166e-05 -0.000334076 0.000232562 0.000702287 -0.00892437 0.000123324 0.000806832 0.000587906 -0.000804589 -0.000129848 0.000352731 -0.000692087 -0.000771395 -2.2961e-05 -0.000146723 -2.49681e-05 -7.33273e-06 -0.000161432 -1.74476e-05 -4.73104e-05 -0.000152326 -5.37621e-05 8.86539e-05 -7.95012e-05 0.000118134 0.000121899 7.71166e-05 
1683.15 0 -0.000208644 -0.000939833 -4.56299e-06 3.03855e-05 -0.0370249 0.000112573 -0.00031982 0.000244283 0.000709322 -0.0105828 0.000139894 0.000779332 0.000605387 -0.000838941 -0.000136088 0.000377156 -0.000647115 -0.000751318 -2.97839e-05 -0.00017015 -2.60086e-05 -1.40442e-05 -0.000158572 -2.33576e-05 -4.55558e-05 -0.000162091 -5.63823e-05 9.26746e-05 -8.39125e-05 0.00012853 0.000124926 7.39022e-05 
1683.5 0 -0.000208515 -0.000642865 -3.73636e-06 3.01096e-05 -0.0362834 0.000138788 -0.000302882 0.000253764 0.000714416 -0.0121986 0.000155135 0.000746647 0.000623275 -0.000870511 -0.00014145 0.000403572 -0.000600575 -0.000729445 -3.48805e-05 -0.000196368 -2.55426e-05 -1.91222e-05 -0.000153164 -2.79547e-05 -4.52002e-05 -0.0001706 -5.85863e-05 9.64072e-05 -8.73305e-05 0.000138985 0.000127673 6.91442e-05 
1683.85 0 -0.000208355 -0.000349163 -4.98786e-06 2.85341e-05 -0.0354658 0.000167714 -0.000283085 0.000262562 0.000717212 -0.0137697 0.000171514 0.000711389 0.000643292 -0.000903085 -0.000144901 0.000430469 -0.000552669 -0.000707168 -3.96906e-05 -0.000223673 -2.38357e-05 -2.26033e-05 -0.000146035 -3.07356e-05 -4.70986e-05 -0.0001782 -5.88852e-05 0.000100196 -9.12341e-05 0.000149095 0.000130157 6.3964e-05 
1684.2 0 -0.000208173 -6.09943e-05 -8.19025e-06 2.53053e-05 -0.0345737 0.000196394 -0.000260302 0.000270053 0.000719218 -0.0152895 0.000191215 0.000676546 0.000666842 -0.00093502 -0.00014555 0.000455098 -0.00050336 -0.000683719 -4.37265e-05 -0.000251841 -2.06557e-05 -2.55063e-05 -0.000138704 -3.39368e-05 -5.13238e-05 -0.000185216 -5.70986e-05 0.00010411 -9.58323e-05 0.000159392 0.000132484 5.76982e-05 
1684.55 0 -0.000208165 0.000220972 -1.20587e-05 2.19823e-05 -0.0336109 0.000224989 -0.00023755 0.000276707 0.000722461 -0.0167499 0.00021363 0.000641359 0.000692187 -0.000963168 -0.000143817 0.000476194 -0.00045307 -0.000656687 -4.65163e-05 -0.000279807 -1.61841e-05 -2.84265e-05 -0.000131098 -3.8892e-05 -5.68374e-05 -0.000190906 -5.49369e-05 0.000107797 -9.98512e-05 0.000170193 0.000135347 4.96174e-05 
1684.9 0 -0.000209232 0.000496964 -1.5795e-05 1.90968e-05 -0.032583 0.00025548 -0.000217709 0.000281835 0.000727159 -0.0181466 0.000236997 0.000602985 0.000715462 -0.000986242 -0.000141204 0.000496054 -0.000401075 -0.000625902 -4.93621e-05 -0.000304757 -1.12508e-05 -3.11791e-05 -0.000122751 -4.45758e-05 -6.38553e-05 -0.000195012 -5.3043e-05 0.000111062 -0.000101763 0.000180783 0.000139071 4.01634e-05 
1685.25 0 -0.000210826 0.000767352 -1.8753e-05 1.63221e-05 -0.0314954 0.000289789 -0.000200162 0.000283495 0.000733178 -0.0194792 0.000259013 0.000560547 0.000734562 -0.00100458 -0.000138587 0.000517653 -0.000345699 -0.000593773 -5.494e-05 -0.000325739 -6.95273e-06 -3.31708e-05 -0.000113387 -4.95345e-05 -7.18189e-05 -0.000198017 -5.07469e-05 0.000113655 -0.000101554 0.000190498 0.000143776 2.97245e-05 
1685.6 0 -0.000212281 0.00103207 -2.05708e-05 1.33887e-05 -0.0303535 0.000327174 -0.000182309 0.000280244 0.000738682 -0.0207477 0.000276988 0.000516502 0.000749451 -0.00101865 -0.000135428 0.000538938 -0.000286316 -0.000562999 -6.42955e-05 -0.000343907 -3.7825e-06 -3.45865e-05 -0.000102754 -5.3502e-05 -7.92573e-05 -0.000199502 -4.80972e-05 0.000115766 -9.99651e-05 0.000199286 0.000149243 1.83788e-05 
1685.95 0 -0.000213482 0.00128958 -2.11905e-05 9.93332e-06 -0.0291616 0.00036362 -0.000164022 0.000272483 0.00074117 -0.0219506 0.000290253 0.000473834 0.000761944 -0.00102812 -0.000130345 0.000555973 -0.000224229 -0.00053431 -7.54442e-05 -0.000360125 -1.1355e-06 -3.68285e-05 -9.16415e-05 -5.76104e-05 -8.50309e-05 -0.000199319 -4.63679e-05 0.000117212 -9.66279e-05 0.000206818 0.000154393 6.61127e-06 
1686.3 0 -0.000213885 0.00153957 -2.02344e-05 5.27634e-06 -0.0279216 0.000397952 -0.000148601 0.000262539 0.000739482 -0.0230855 0.000300697 0.000433767 0.000773748 -0.0010314 -0.000122152 0.000568055 -0.00016141 -0.000505603 -8.68947e-05 -0.000373832 1.83743e-06 -3.91156e-05 -8.04986e-05 -6.30023e-05 -8.88829e-05 -0.000196813 -4.71978e-05 0.000117791 -9.09125e-05 0.000213257 0.000159605 -5.05446e-06 
1686.65 0 -0.000213655 0.00178313 -1.78052e-05 -1.15717e-07 -0.0266381 0.000430821 -0.000138248 0.000251458 0.000734844 -0.0241499 0.000310449 0.000393288 0.000783754 -0.00102738 -0.000111198 0.000577693 -0.000100072 -0.000476018 -9.97814e-05 -0.000384151 4.85743e-06 -3.8866e-05 -6.89773e-05 -6.81467e-05 -9.02547e-05 -0.000191347 -5.01847e-05 0.000118008 -8.50687e-05 0.000219707 0.000165033 -1.60937e-05 
1687 0 -0.000213484 0.00202023 -1.55961e-05 -4.96903e-06 -0.0253168 0.000463934 -0.000132066 0.000239934 0.000730099 -0.0251423 0.000319846 0.000350462 0.000791134 -0.00101724 -9.92439e-05 0.000588501 -4.25357e-05 -0.000447601 -0.000114639 -0.000392959 6.61957e-06 -3.58591e-05 -5.68127e-05 -7.18844e-05 -8.86718e-05 -0.000185435 -5.2589e-05 0.000118376 -8.11615e-05 0.000226527 0.000170696 -2.55092e-05 
1687.35 0 -0.000215008 0.00225081 -1.42764e-05 -8.41285e-06 -0.0239629 0.000499935 -0.000129492 0.000230015 0.000726381 -0.0260624 0.000326961 0.00030854 0.000797798 -0.00100269 -8.89045e-05 0.000601876 1.09743e-05 -0.000420339 -0.000130838 -0.000403168 7.15621e-06 -3.18008e-05 -4.43657e-05 -7.45959e-05 -8.5528e-05 -0.000180425 -5.35203e-05 0.000118399 -7.953e-05 0.000232982 0.00017676 -3.26734e-05 
1687.7 0 -0.000218008 0.00247417 -1.37883e-05 -1.07264e-05 -0.0225807 0.000539895 -0.000130685 0.000223355 0.000723142 -0.026912 0.000329509 0.000268884 0.000806501 -0.000984587 -8.02894e-05 0.000618055 6.16754e-05 -0.000392534 -0.00014971 -0.000415033 6.60351e-06 -2.805e-05 -3.19889e-05 -7.63899e-05 -8.409e-05 -0.000174866 -5.41245e-05 0.000117342 -8.02292e-05 0.000238225 0.00018167 -3.75857e-05 
1688.05 0 -0.000220879 0.00268929 -1.41412e-05 -1.2754e-05 -0.0211723 0.000584657 -0.000134947 0.000221163 0.000717284 -0.0276925 0.000326643 0.000228201 0.000818682 -0.000962502 -7.05586e-05 0.000636587 0.000109762 -0.000363145 -0.000172711 -0.000426198 4.23152e-06 -2.52363e-05 -1.89478e-05 -7.7619e-05 -8.64037e-05 -0.000167429 -5.41433e-05 0.000116183 -8.2287e-05 0.000242201 0.000184433 -4.20023e-05 
1688.4 0 -0.00022302 0.00289579 -1.49512e-05 -1.43198e-05 -0.0197403 0.000632911 -0.000141004 0.000223049 0.000704344 -0.028402 0.000317525 0.000182845 0.000833254 -0.000936471 -5.74518e-05 0.000654272 0.000153608 -0.000332675 -0.000199387 -0.000434678 6.07824e-07 -2.30756e-05 -5.96953e-06 -7.93655e-05 -9.13819e-05 -0.000158297 -5.24506e-05 0.000116106 -8.40887e-05 0.000245588 0.000185163 -4.75624e-05 
1688.75 0 -0.000223741 0.00309407 -1.53589e-05 -1.54858e-05 -0.0182881 0.000683573 -0.000147995 0.000226999 0.000682284 -0.0290386 0.000302643 0.000130903 0.000848577 -0.000909443 -4.02377e-05 0.000668185 0.000192589 -0.000301305 -0.000228327 -0.000438981 -3.4021e-06 -2.08039e-05 5.38107e-06 -8.17165e-05 -9.62944e-05 -0.000148774 -4.92822e-05 0.00011653 -8.5347e-05 0.000248728 0.000184001 -5.40601e-05 
1689.1 0 -0.000223253 0.00328353 -1.53828e-05 -1.66574e-05 -0.0168193 0.000736129 -0.000155088 0.000231958 0.000650845 -0.0296025 0.000285973 7.14621e-05 0.000862435 -0.000883907 -2.00521e-05 0.000678764 0.000228774 -0.000267932 -0.000258049 -0.000439111 -8.63713e-06 -1.82911e-05 1.45445e-05 -8.30395e-05 -9.89605e-05 -0.000139383 -4.56837e-05 0.000115846 -8.76444e-05 0.000251316 0.000181529 -5.99305e-05 
1689.45 0 -0.000221673 0.00346311 -1.60854e-05 -1.80262e-05 -0.0153354 0.000786028 -0.000161948 0.000238551 0.000611771 -0.0300948 0.000272191 5.16847e-06 0.000872552 -0.000858556 1.83016e-07 0.000687364 0.000263941 -0.000231778 -0.000287629 -0.000437529 -1.50631e-05 -1.65037e-05 2.17651e-05 -8.28984e-05 -9.99595e-05 -0.000130028 -4.31598e-05 0.000113884 -9.12038e-05 0.000253052 0.000178983 -6.35344e-05 
1689.8 0 -0.00021774 0.00363322 -1.71419e-05 -1.85645e-05 -0.0138406 0.000830417 -0.000168885 0.000247661 0.00056735 -0.0305146 0.000261724 -6.45961e-05 0.000876454 -0.000831745 1.81319e-05 0.000693901 0.000298365 -0.000193098 -0.000317305 -0.000436668 -2.15158e-05 -1.58521e-05 2.80485e-05 -8.06184e-05 -0.000101485 -0.000120131 -4.24038e-05 0.000111294 -9.48109e-05 0.000254421 0.000176555 -6.5851e-05 
1690.15 0 -0.000211655 0.00379414 -1.7013e-05 -1.78397e-05 -0.0123421 0.000870952 -0.000174984 0.000258441 0.000518836 -0.0308621 0.000251483 -0.000134327 0.000873174 -0.000806011 3.30881e-05 0.000699511 0.000332639 -0.000152743 -0.000346842 -0.000437944 -2.75189e-05 -1.41299e-05 3.39243e-05 -7.52327e-05 -0.000104667 -0.000108858 -4.2534e-05 0.000108057 -9.80065e-05 0.000255499 0.000174082 -6.93876e-05 
1690.5 0 -0.00020504 0.00394505 -1.53192e-05 -1.85081e-05 -0.0108451 0.000908741 -0.000178993 0.000268221 0.000466855 -0.0311394 0.000238452 -0.000201644 0.000864737 -0.000783512 4.46304e-05 0.000705917 0.000368375 -0.000110336 -0.000374651 -0.000442029 -3.36296e-05 -1.01671e-05 4.03119e-05 -6.71677e-05 -0.000108179 -9.6501e-05 -4.17968e-05 0.000103829 -0.000101224 0.000255327 0.000171849 -7.38334e-05 
1690.85 0 -0.00019902 0.00408405 -1.21298e-05 -2.15828e-05 -0.00935005 0.000942462 -0.000180522 0.000276373 0.000410623 -0.0313492 0.000220066 -0.000263544 0.000852766 -0.000762645 5.46109e-05 0.000713888 0.000405511 -6.49014e-05 -0.000399801 -0.000446842 -3.99387e-05 -5.58593e-06 4.73216e-05 -5.77731e-05 -0.000111399 -8.45565e-05 -3.94754e-05 9.90808e-05 -0.000104012 0.000253714 0.000169081 -7.71258e-05 
1691.2 0 -0.000192799 0.00421128 -7.18201e-06 -2.46342e-05 -0.00785637 0.000972309 -0.000180562 0.000283517 0.000350444 -0.0314913 0.000198129 -0.000318224 0.000835922 -0.000743351 6.51742e-05 0.000721656 0.00044116 -1.67401e-05 -0.000422109 -0.000448532 -4.50856e-05 -9.16932e-07 5.35091e-05 -4.81878e-05 -0.000114678 -7.38534e-05 -3.59245e-05 9.46251e-05 -0.000106598 0.000251576 0.000164378 -8.03521e-05 
1691.55 0 -0.000185232 0.00432858 -1.40102e-06 -2.68922e-05 -0.00636619 0.00100034 -0.000181709 0.000289681 0.00028775 -0.0315652 0.000175101 -0.000366853 0.000813086 -0.000727555 7.45658e-05 0.000725923 0.000472376 3.10403e-05 -0.000440854 -0.000445288 -4.831e-05 4.49829e-06 5.86462e-05 -3.89126e-05 -0.000115361 -6.45532e-05 -3.18974e-05 9.01688e-05 -0.00011042 0.000250106 0.000156427 -8.44993e-05 
1691.9 0 -0.000177008 0.00443627 3.54311e-06 -2.9431e-05 -0.00488305 0.00102672 -0.000185766 0.000295086 0.000222151 -0.0315708 0.000150532 -0.000411873 0.00078708 -0.00071331 8.16943e-05 0.000725861 0.000497839 7.68714e-05 -0.000456093 -0.00043775 -5.12215e-05 1.01319e-05 6.29223e-05 -2.99976e-05 -0.000113234 -5.69806e-05 -2.83368e-05 8.46613e-05 -0.000115531 0.000249081 0.00014607 -8.80401e-05 
1692.25 0 -0.000168872 0.00453227 7.25292e-06 -3.22933e-05 -0.00340953 0.00105083 -0.000190711 0.000300484 0.000154628 -0.0315101 0.000126456 -0.000456525 0.000761528 -0.000696627 8.71834e-05 0.000722875 0.000517136 0.000123776 -0.000469192 -0.000428111 -5.46581e-05 1.53243e-05 6.59773e-05 -2.13112e-05 -0.000111028 -5.07249e-05 -2.57464e-05 7.84928e-05 -0.000121344 0.000248277 0.000135926 -9.04929e-05 
1692.6 0 -0.000159737 0.00461599 1.05729e-05 -3.49522e-05 -0.00194567 0.00107294 -0.000194045 0.000304858 8.76456e-05 -0.0313832 0.000104778 -0.000503627 0.000735914 -0.000677181 9.15894e-05 0.000718463 0.000529832 0.000172746 -0.000479772 -0.000418285 -5.73719e-05 2.0971e-05 6.84073e-05 -1.42829e-05 -0.000110165 -4.46569e-05 -2.42882e-05 7.21626e-05 -0.000126272 0.000248606 0.000127215 -9.24808e-05 
1692.95 0 -0.00014839 0.00468932 1.39961e-05 -3.70234e-05 -0.000496133 0.00109171 -0.000195118 0.000306717 2.23444e-05 -0.0311884 8.59712e-05 -0.000553259 0.000708717 -0.000657949 9.4245e-05 0.000714049 0.000537073 0.000221766 -0.000485615 -0.00040907 -5.93285e-05 2.75177e-05 7.03505e-05 -7.87165e-06 -0.000110439 -3.81375e-05 -2.30931e-05 6.45256e-05 -0.000128975 0.000249623 0.000119695 -9.4443e-05 
1693.3 0 -0.000135016 0.00475163 1.77117e-05 -3.76256e-05 0.000932283 0.0011049 -0.000193571 0.000306837 -4.17656e-05 -0.0309296 7.09357e-05 -0.000602677 0.000679325 -0.000640478 9.40952e-05 0.00071064 0.000541572 0.000268905 -0.000485353 -0.000401329 -6.10026e-05 3.39527e-05 7.15943e-05 -4.41992e-07 -0.000110326 -3.15047e-05 -2.10627e-05 5.48023e-05 -0.000130266 0.000250288 0.000112913 -9.61227e-05 
1693.65 0 -0.000119865 0.00480183 2.133e-05 -3.54318e-05 0.00233637 0.00111057 -0.000190526 0.000306126 -0.000106073 -0.0306111 6.03205e-05 -0.000649032 0.000648435 -0.00062365 9.17324e-05 0.00070716 0.000544447 0.000312404 -0.000478762 -0.000395733 -6.13505e-05 3.8664e-05 7.24545e-05 6.00983e-06 -0.000108178 -2.4734e-05 -1.85436e-05 4.45778e-05 -0.000130999 0.000250225 0.000106242 -9.80179e-05 
1694 0 -0.000102749 0.0048417 2.44698e-05 -3.09497e-05 0.00371398 0.00110778 -0.000188197 0.000303919 -0.000171037 -0.0302348 5.43246e-05 -0.000692328 0.000618183 -0.000607374 8.7004e-05 0.000700743 0.00054603 0.000352949 -0.000465691 -0.00039124 -5.92998e-05 4.15726e-05 7.36919e-05 9.25499e-06 -0.000102916 -1.6746e-05 -1.67918e-05 3.63069e-05 -0.000131362 0.000248761 9.93093e-05 -0.000100789 
1694.35 0 -8.49546e-05 0.00487419 2.71411e-05 -2.57977e-05 0.00506369 0.0010949 -0.0001886 0.000297905 -0.000236573 -0.0298037 5.25647e-05 -0.000734022 0.00059053 -0.000592692 7.78376e-05 0.000689611 0.000547247 0.000391241 -0.000447956 -0.000386226 -5.51655e-05 4.36254e-05 7.54709e-05 1.01897e-05 -9.49477e-05 -7.09674e-06 -1.61888e-05 3.06531e-05 -0.000132199 0.000245807 9.14617e-05 -0.000103509 
1694.7 0 -6.74333e-05 0.00489932 2.95816e-05 -2.12869e-05 0.00638511 0.00106984 -0.00019276 0.000287925 -0.000301277 -0.0293222 5.32204e-05 -0.00077289 0.000566964 -0.000579231 6.51424e-05 0.000674576 0.000548119 0.000426974 -0.000430361 -0.00038128 -5.00608e-05 4.47366e-05 7.72573e-05 1.09854e-05 -8.58222e-05 2.83467e-06 -1.63689e-05 2.72387e-05 -0.000133481 0.000241662 8.192e-05 -0.000105719 
1695.05 0 -5.00171e-05 0.00491455 3.17483e-05 -1.84745e-05 0.00767787 0.00103369 -0.000199322 0.00027505 -0.000363406 -0.0287937 5.51846e-05 -0.000804939 0.000546514 -0.000563851 5.32802e-05 0.00065669 0.000548632 0.000460736 -0.000417106 -0.000376351 -4.38325e-05 4.57106e-05 7.89361e-05 1.26426e-05 -7.66517e-05 1.22135e-05 -1.64983e-05 2.53946e-05 -0.000133547 0.000236492 7.15827e-05 -0.000108682 
1695.4 0 -3.31742e-05 0.00491856 3.34784e-05 -1.64121e-05 0.0089415 0.000989663 -0.000204309 0.000258833 -0.000422048 -0.0282208 5.86545e-05 -0.00082976 0.000526902 -0.000544302 4.41815e-05 0.000634024 0.000549197 0.00049241 -0.000408961 -0.00037029 -3.69078e-05 4.67367e-05 8.04463e-05 1.43891e-05 -6.73329e-05 2.20443e-05 -1.56945e-05 2.38339e-05 -0.00013079 0.00023009 6.18865e-05 -0.00011271 
1695.75 0 -1.76447e-05 0.00491154 3.4705e-05 -1.33541e-05 0.010175 0.000940757 -0.000203624 0.000240353 -0.000477113 -0.0276045 6.27393e-05 -0.000851197 0.00050698 -0.000521421 3.75655e-05 0.000604886 0.000549959 0.000520784 -0.000403931 -0.000363292 -3.02366e-05 4.70997e-05 8.07064e-05 1.49587e-05 -5.78898e-05 3.24616e-05 -1.428e-05 2.18198e-05 -0.000124823 0.000222597 5.25699e-05 -0.000116689 
1696.1 0 -2.48713e-06 0.00489397 3.52663e-05 -8.98821e-06 0.0113776 0.000887994 -0.000198413 0.000221099 -0.000530436 -0.026945 6.7002e-05 -0.000871861 0.000486258 -0.0004972 3.27774e-05 0.000570906 0.000551093 0.00054465 -0.000400112 -0.000355718 -2.37322e-05 4.69012e-05 7.80905e-05 1.41226e-05 -4.88099e-05 4.23872e-05 -1.22893e-05 1.91662e-05 -0.000116291 0.000214599 4.38843e-05 -0.000119956 
1696.45 0 1.34478e-05 0.00486718 3.47702e-05 -3.71882e-06 0.0125472 0.000830807 -0.000192225 0.000200267 -0.000583371 -0.0262415 7.03635e-05 -0.000891489 0.000466266 -0.000471558 2.82211e-05 0.000535308 0.000554088 0.000563403 -0.000397893 -0.000348069 -1.8792e-05 4.58519e-05 7.27128e-05 1.22383e-05 -3.9953e-05 5.16281e-05 -9.45467e-06 1.59738e-05 -0.000106874 0.000206249 3.70907e-05 -0.000122339 
1696.8 0 2.95814e-05 0.00483198 3.35866e-05 2.19045e-06 0.0136783 0.000768791 -0.000183927 0.00017921 -0.000635553 -0.0254942 7.05142e-05 -0.000909198 0.000448201 -0.000443303 2.30445e-05 0.000499629 0.000559121 0.000578623 -0.000396733 -0.000341507 -1.62975e-05 4.37217e-05 6.75205e-05 1.13981e-05 -3.26242e-05 6.04219e-05 -7.19373e-06 1.33914e-05 -9.82231e-05 0.000197098 3.28983e-05 -0.000123702 
1697.15 0 4.50528e-05 0.00478748 3.25115e-05 7.30293e-06 0.0147663 0.000701093 -0.000171994 0.000161273 -0.000685867 -0.0247071 6.72836e-05 -0.000925828 0.000430748 -0.00041262 1.65545e-05 0.000464103 0.000565232 0.000594244 -0.000393285 -0.000336264 -1.43446e-05 4.041e-05 6.42753e-05 1.27868e-05 -2.73097e-05 6.96366e-05 -5.33477e-06 1.03107e-05 -9.06577e-05 0.000186767 3.05251e-05 -0.000125395 
1697.5 0 5.9687e-05 0.00473312 3.10714e-05 1.11181e-05 0.0158093 0.000627438 -0.000158234 0.00014714 -0.000731135 -0.0238831 6.09008e-05 -0.000943783 0.00041245 -0.00038039 7.43333e-06 0.000429233 0.000571213 0.000612377 -0.000386998 -0.000332237 -1.19213e-05 3.44478e-05 6.25989e-05 1.45802e-05 -2.15064e-05 8.01114e-05 -2.72125e-06 4.4894e-06 -8.42319e-05 0.000176304 2.90053e-05 -0.000126946 
1697.85 0 7.30707e-05 0.00466971 2.86142e-05 1.43575e-05 0.0168061 0.000549927 -0.000144642 0.000133638 -0.000769545 -0.0230226 5.18525e-05 -0.000963929 0.000394232 -0.00034861 -3.65012e-06 0.000396904 0.000576241 0.000630193 -0.000378979 -0.000328608 -8.82308e-06 2.57133e-05 6.20992e-05 1.62419e-05 -1.40935e-05 9.0742e-05 -4.11197e-07 -3.83846e-06 -7.94364e-05 0.000165713 2.83171e-05 -0.000126901 
1698.2 0 8.50104e-05 0.00459746 2.64225e-05 1.7526e-05 0.0177555 0.000469812 -0.000131892 0.000117846 -0.000803149 -0.0221289 4.31914e-05 -0.000983149 0.000377147 -0.000319238 -1.63404e-05 0.000369766 0.000581471 0.000644781 -0.000369721 -0.000325121 -6.59799e-06 1.57394e-05 6.2897e-05 1.92612e-05 -5.91171e-06 0.000100661 7.62095e-07 -1.33759e-05 -7.55224e-05 0.000154255 2.97416e-05 -0.000126556 
1698.55 0 9.65577e-05 0.00451571 2.57739e-05 2.07383e-05 0.0186576 0.000386268 -0.000119356 9.92283e-05 -0.000833868 -0.0212052 3.72465e-05 -0.000997991 0.000359515 -0.000293473 -3.12578e-05 0.000347806 0.000588556 0.000657233 -0.000359573 -0.0003214 -6.13053e-06 6.1707e-06 6.46378e-05 2.27203e-05 1.72222e-06 0.000110376 1.34339e-06 -2.23178e-05 -7.15312e-05 0.000142455 3.31189e-05 -0.00012729 
1698.9 0 0.000108425 0.00442552 2.57723e-05 2.4081e-05 0.0195149 0.000298694 -0.000107226 7.73971e-05 -0.000860703 -0.0202508 3.36156e-05 -0.00100723 0.000338964 -0.000270845 -4.81105e-05 0.000329699 0.000596748 0.000669406 -0.000347654 -0.000317811 -6.64622e-06 -2.63956e-06 6.55465e-05 2.41497e-05 8.00241e-06 0.000120391 2.64878e-06 -2.97469e-05 -6.77483e-05 0.00013109 3.62254e-05 -0.000129158 
1699.25 0 0.000119296 0.00432997 2.49114e-05 2.82154e-05 0.0203282 0.000208237 -9.5865e-05 5.32174e-05 -0.000880401 -0.0192635 2.88647e-05 -0.00101013 0.000315096 -0.000250775 -6.59658e-05 0.000314154 0.000605221 0.000680605 -0.000332693 -0.000316623 -7.2398e-06 -1.10454e-05 6.52001e-05 2.36322e-05 1.35674e-05 0.000130201 4.10986e-06 -3.49163e-05 -6.44342e-05 0.000119179 3.81517e-05 -0.000131356 
1699.6 0 0.000126711 0.00422947 2.25336e-05 3.249e-05 0.0210954 0.00011889 -8.56099e-05 2.84189e-05 -0.000891161 -0.0182441 2.02228e-05 -0.00100443 0.000288778 -0.000231665 -8.30397e-05 0.000299311 0.000616527 0.00068992 -0.000314045 -0.000318432 -7.15783e-06 -1.77612e-05 6.58555e-05 2.39006e-05 1.83118e-05 0.000138984 4.32009e-06 -3.64419e-05 -6.08777e-05 0.000105826 3.89035e-05 -0.000133239 
1699.95 0 0.000129558 0.00412229 1.84481e-05 3.58622e-05 0.0218153 3.31936e-05 -7.77742e-05 4.05426e-06 -0.000893934 -0.0171978 9.33928e-06 -0.000989343 0.000259849 -0.000209914 -9.73186e-05 0.000283421 0.000631109 0.000697904 -0.00029325 -0.000322891 -5.42723e-06 -2.18529e-05 6.83345e-05 2.64718e-05 2.02248e-05 0.00014704 5.06802e-06 -3.50403e-05 -5.67828e-05 9.11061e-05 3.77596e-05 -0.000134485 
1700.3 0 0.000129316 0.00400718 1.31816e-05 3.85753e-05 0.0224858 -4.93976e-05 -7.29751e-05 -1.85092e-05 -0.000888881 -0.0161288 -1.30553e-06 -0.000966953 0.000228034 -0.000182447 -0.000107207 0.000267051 0.00064664 0.000704687 -0.000272739 -0.000331525 -2.80344e-06 -2.44325e-05 7.11922e-05 2.90876e-05 1.88656e-05 0.000153754 7.19575e-06 -3.32384e-05 -5.23807e-05 7.55641e-05 3.44978e-05 -0.000135629 
1700.65 0 0.000129097 0.00388359 7.64582e-06 4.20111e-05 0.0231036 -0.000127402 -6.75962e-05 -3.70284e-05 -0.000875368 -0.0150374 -1.05121e-05 -0.000938436 0.000193213 -0.000148627 -0.000111231 0.000251055 0.000661649 0.000709624 -0.000251765 -0.000345481 -9.22007e-07 -2.7026e-05 7.39963e-05 2.89189e-05 1.56438e-05 0.000158859 9.72994e-06 -3.3022e-05 -4.79437e-05 6.05526e-05 3.02917e-05 -0.000137811 
1701 0 0.000130274 0.00375214 2.21211e-06 4.58844e-05 0.023667 -0.000197535 -5.93873e-05 -4.9228e-05 -0.000856517 -0.0139237 -1.74466e-05 -0.000904894 0.000155027 -0.00011078 -0.000108202 0.00023374 0.000676156 0.000710569 -0.000229851 -0.000361969 9.47386e-07 -3.00216e-05 7.82385e-05 2.64411e-05 1.16015e-05 0.000163079 1.26333e-05 -3.48031e-05 -4.43221e-05 4.66735e-05 2.5301e-05 -0.000140884 
1701.35 0 0.000130589 0.00361457 -3.23176e-06 4.82126e-05 0.0241766 -0.000260646 -4.83214e-05 -5.61673e-05 -0.000835624 -0.0127899 -2.21271e-05 -0.000868043 0.000114955 -7.08747e-05 -9.88206e-05 0.000214311 0.000691017 0.000706633 -0.000208504 -0.000375413 2.7645e-06 -3.26326e-05 8.3604e-05 2.38835e-05 7.09958e-06 0.000165564 1.65135e-05 -3.7115e-05 -4.20969e-05 3.37265e-05 1.91329e-05 -0.000143294 
1701.7 0 0.000128564 0.00347138 -8.06006e-06 4.94221e-05 0.0246337 -0.000319528 -3.34608e-05 -6.10392e-05 -0.000811248 -0.01164 -2.47547e-05 -0.00082841 7.51603e-05 -3.04392e-05 -8.7201e-05 0.000195566 0.000704689 0.000701713 -0.000186963 -0.00038425 3.56648e-06 -3.50735e-05 8.79346e-05 2.17745e-05 2.55543e-06 0.000166297 2.16e-05 -3.89721e-05 -4.0429e-05 2.09583e-05 1.2433e-05 -0.000144051 
1702.05 0 0.000125062 0.00332213 -1.16999e-05 5.03114e-05 0.0250389 -0.000373528 -1.63938e-05 -6.4638e-05 -0.000781543 -0.0104767 -2.56445e-05 -0.000786688 3.45552e-05 7.6932e-06 -7.69038e-05 0.000179819 0.000715103 0.000698509 -0.000163323 -0.000390439 3.49638e-06 -3.84648e-05 8.94749e-05 1.88473e-05 -1.57379e-06 0.000167164 2.71439e-05 -4.01622e-05 -3.88598e-05 8.01136e-06 5.5933e-06 -0.000142693 
1702.4 0 0.000121876 0.00316652 -1.46888e-05 5.04918e-05 0.0253914 -0.00042071 -1.35574e-06 -6.78938e-05 -0.000747617 -0.00930203 -2.45648e-05 -0.00074418 -8.12747e-06 4.17104e-05 -6.73163e-05 0.000165844 0.000722086 0.000694018 -0.000136427 -0.000395031 3.86592e-06 -4.27451e-05 8.79184e-05 1.51877e-05 -5.28146e-06 0.000168722 3.20544e-05 -4.0276e-05 -3.70658e-05 -4.52714e-06 -1.5939e-06 -0.000139341 
1702.75 0 0.000119199 0.00300529 -1.73946e-05 4.94878e-05 0.0256915 -0.00046249 8.19756e-06 -7.37364e-05 -0.000711604 -0.00811874 -2.10387e-05 -0.000702171 -5.1227e-05 7.08927e-05 -5.71237e-05 0.000150681 0.000726082 0.000685525 -0.000106935 -0.000399337 5.87741e-06 -4.72645e-05 8.57363e-05 1.11039e-05 -8.84343e-06 0.000170096 3.45178e-05 -4.03605e-05 -3.42224e-05 -1.70575e-05 -9.23559e-06 -0.000134849 
1703.1 0 0.000116057 0.00283951 -1.8545e-05 4.63411e-05 0.0259396 -0.000501583 1.27902e-05 -8.45329e-05 -0.000674894 -0.00692802 -1.59104e-05 -0.000662567 -9.35025e-05 9.57471e-05 -4.63753e-05 0.000133146 0.000730303 0.000673991 -7.86539e-05 -0.000404791 8.95642e-06 -5.13291e-05 8.43434e-05 6.73633e-06 -1.22981e-05 0.000170533 3.2793e-05 -4.20542e-05 -3.00827e-05 -2.99608e-05 -1.79399e-05 -0.00013011 
1703.45 0 0.000112559 0.0026698 -1.67278e-05 4.08087e-05 0.0261345 -0.000537077 1.59579e-05 -9.85304e-05 -0.00063725 -0.00573107 -1.11679e-05 -0.000627289 -0.000136367 0.000118448 -3.54351e-05 0.000113945 0.000739141 0.000662141 -5.50894e-05 -0.00041219 1.27771e-05 -5.44328e-05 8.26008e-05 2.38617e-06 -1.63568e-05 0.000170616 2.74845e-05 -4.42195e-05 -2.50141e-05 -4.19469e-05 -2.69512e-05 -0.000125359 
1703.8 0 0.000108418 0.00249633 -1.33849e-05 3.39512e-05 0.0262746 -0.000568679 1.92977e-05 -0.000113151 -0.000598204 -0.0045316 -7.80837e-06 -0.000596198 -0.000180713 0.000140844 -2.30103e-05 9.24077e-05 0.000753761 0.000651923 -3.61327e-05 -0.000420282 1.86892e-05 -5.55187e-05 7.99723e-05 -1.95688e-06 -2.1734e-05 0.000171372 2.00526e-05 -4.5725e-05 -1.99923e-05 -5.19022e-05 -3.49005e-05 -0.000121134 
1704.15 0 0.00010333 0.0023189 -9.87844e-06 2.70427e-05 0.0263609 -0.000598305 2.38852e-05 -0.000128318 -0.000555484 -0.00333316 -3.41253e-06 -0.000569344 -0.000226275 0.000164999 -8.26414e-06 6.65155e-05 0.000772253 0.000642035 -1.95754e-05 -0.000426414 2.63824e-05 -5.40602e-05 7.69414e-05 -6.70879e-06 -2.78159e-05 0.000173645 1.20249e-05 -4.76924e-05 -1.52299e-05 -6.06103e-05 -4.25677e-05 -0.000118357 
1704.5 0 9.7348e-05 0.00213983 -5.47362e-06 2.11645e-05 0.0263952 -0.000625451 3.23428e-05 -0.000145223 -0.000509302 -0.00213595 4.17167e-06 -0.00054933 -0.000272858 0.000192963 6.86314e-06 3.55683e-05 0.000792486 0.000630522 -2.70208e-06 -0.00043021 3.36731e-05 -4.98031e-05 7.47164e-05 -1.15095e-05 -3.25649e-05 0.000177023 6.46889e-06 -5.1329e-05 -9.26508e-06 -6.91887e-05 -5.12732e-05 -0.000117478 
1704.85 0 9.05301e-05 0.00196075 2.4573e-07 1.70212e-05 0.0263754 -0.000650035 4.58011e-05 -0.000162581 -0.000464406 -0.000942322 1.15408e-05 -0.000538119 -0.000320445 0.000225814 2.08148e-05 7.87098e-09 0.000811768 0.000618485 1.54147e-05 -0.000432816 3.93976e-05 -4.33753e-05 7.17476e-05 -1.37341e-05 -3.53533e-05 0.000180461 5.9111e-06 -5.68345e-05 -1.88851e-06 -7.80553e-05 -6.0677e-05 -0.000117688 
1705.2 0 8.41373e-05 0.00177853 6.42915e-06 1.3567e-05 0.0263009 -0.00067481 6.16252e-05 -0.000179044 -0.000420707 0.000241392 1.49777e-05 -0.000534654 -0.000369629 0.000262156 3.43619e-05 -3.69555e-05 0.000827704 0.000604986 3.46186e-05 -0.000432435 4.32217e-05 -3.64568e-05 6.50439e-05 -1.32953e-05 -3.78696e-05 0.000183456 9.6434e-06 -6.40067e-05 5.97258e-06 -8.74293e-05 -7.00369e-05 -0.000117911 
1705.55 0 8.04548e-05 0.0015913 1.25182e-05 8.85712e-06 0.026175 -0.000699379 7.59892e-05 -0.000196224 -0.000373858 0.00141376 1.53099e-05 -0.000536053 -0.000420348 0.000301946 4.77254e-05 -7.16113e-05 0.000839871 0.000586667 5.44758e-05 -0.00042642 4.40595e-05 -3.08333e-05 5.52495e-05 -1.35835e-05 -4.05119e-05 0.000186011 1.60164e-05 -7.26589e-05 1.43888e-05 -9.7033e-05 -7.88424e-05 -0.00011811 
1705.9 0 7.89953e-05 0.00140238 1.76635e-05 4.10063e-06 0.0259986 -0.000720743 8.77071e-05 -0.000216018 -0.000324799 0.00257821 1.53188e-05 -0.000539758 -0.000470254 0.000345948 5.83635e-05 -0.000102555 0.00084687 0.000561668 7.44237e-05 -0.000416117 4.12979e-05 -2.71984e-05 4.55929e-05 -1.52104e-05 -4.18856e-05 0.000187422 2.38424e-05 -8.14266e-05 2.26275e-05 -0.000106436 -8.75972e-05 -0.000118813 
1706.25 0 7.78834e-05 0.00121377 2.24127e-05 4.30913e-07 0.0257689 -0.00074001 9.78907e-05 -0.000236212 -0.000276611 0.00373373 1.56404e-05 -0.000541827 -0.000517167 0.000390604 6.36859e-05 -0.000129398 0.000847335 0.000531443 9.72577e-05 -0.000404055 3.73805e-05 -2.50924e-05 3.77255e-05 -1.56354e-05 -4.12286e-05 0.0001862 3.10287e-05 -8.82059e-05 2.94963e-05 -0.000115749 -9.71957e-05 -0.000119873 
1706.6 0 7.61396e-05 0.00102396 2.78201e-05 -2.99761e-06 0.0254861 -0.000757697 0.000103387 -0.000254279 -0.00022783 0.00487437 1.4526e-05 -0.00053821 -0.000561998 0.00043202 6.37635e-05 -0.000153326 0.000843328 0.000498902 0.00012597 -0.000391121 3.55851e-05 -2.14022e-05 3.22857e-05 -1.37471e-05 -3.8726e-05 0.000181929 3.66115e-05 -9.34636e-05 3.50809e-05 -0.000124504 -0.00010695 -0.00012033 
1706.95 0 7.17303e-05 0.000832289 3.27587e-05 -6.42342e-06 0.0251528 -0.000770871 0.000101309 -0.000269683 -0.000175886 0.00599569 1.11861e-05 -0.000527066 -0.000605496 0.000470096 6.04984e-05 -0.000176337 0.000838362 0.000466167 0.000158782 -0.000377627 3.51516e-05 -1.5318e-05 2.96183e-05 -1.05174e-05 -3.42128e-05 0.000176827 4.18824e-05 -9.78912e-05 3.97658e-05 -0.00013147 -0.000115668 -0.000119156 
1707.3 0 6.41978e-05 0.000638619 3.61366e-05 -9.02586e-06 0.0247696 -0.000777814 9.48238e-05 -0.00028026 -0.000120037 0.00709675 7.29453e-06 -0.000509311 -0.000647173 0.000505724 5.51226e-05 -0.000200356 0.000833121 0.000432129 0.000192749 -0.000362595 3.50189e-05 -8.88799e-06 2.80322e-05 -7.16488e-06 -2.72717e-05 0.000173182 4.86091e-05 -0.000100287 4.4386e-05 -0.000136515 -0.000123177 -0.000115948 
1707.65 0 5.51999e-05 0.000442575 3.90724e-05 -1.02029e-05 0.0243345 -0.000777445 8.62498e-05 -0.00028486 -5.99803e-05 0.00817624 3.70639e-06 -0.000487969 -0.000685584 0.00053869 4.64588e-05 -0.000227281 0.000828147 0.000394725 0.000227598 -0.000344971 3.72424e-05 -3.94384e-06 2.543e-05 -4.618e-06 -1.84527e-05 0.00017115 5.65155e-05 -0.000101154 5.03829e-05 -0.000140955 -0.000129426 -0.000110739 
1708 0 4.44602e-05 0.000245938 4.28454e-05 -1.00233e-05 0.023847 -0.000768623 7.49556e-05 -0.000284045 3.9599e-06 0.00922911 7.19724e-07 -0.000467108 -0.000718408 0.00057001 3.29662e-05 -0.000256365 0.000823875 0.000353882 0.000262818 -0.000324661 4.10934e-05 -4.94543e-07 2.17577e-05 -3.89713e-06 -9.6968e-06 0.00016936 6.37671e-05 -0.000102863 5.72949e-05 -0.000145882 -0.000135013 -0.000103963 
1708.35 0 3.15277e-05 5.13996e-05 4.7161e-05 -8.96057e-06 0.0233099 -0.000752305 6.20679e-05 -0.000278421 6.94651e-05 0.0102508 -6.66129e-07 -0.000448258 -0.000744021 0.000601679 1.44962e-05 -0.000283526 0.000818885 0.000310703 0.000297651 -0.000302006 4.45138e-05 1.54541e-06 1.81461e-05 -4.69042e-06 -1.26364e-06 0.000165497 6.9932e-05 -0.000104386 6.3836e-05 -0.000151778 -0.000140605 -9.6042e-05 
1708.7 0 1.80202e-05 -0.000140327 5.1524e-05 -7.39277e-06 0.0227273 -0.000732012 4.62627e-05 -0.000269819 0.000133893 0.0112399 2.4755e-07 -0.000429055 -0.00076268 0.000634576 -8.68447e-06 -0.000305332 0.000811693 0.000266763 0.000331397 -0.000277069 4.76741e-05 1.69246e-06 1.49977e-05 -5.6911e-06 7.49553e-06 0.000159516 7.53577e-05 -0.00010424 6.95148e-05 -0.000158523 -0.000145622 -8.74784e-05 
1709.05 0 5.75304e-06 -0.000330141 5.54795e-05 -6.15313e-06 0.022102 -0.000709333 2.54423e-05 -0.000261007 0.00019602 0.0121958 3.15631e-06 -0.000404606 -0.000776268 0.000666981 -3.72469e-05 -0.000322427 0.000801106 0.00022183 0.000362704 -0.000251568 4.94823e-05 -2.63594e-07 1.21635e-05 -6.72696e-06 1.74685e-05 0.000152702 7.99298e-05 -0.000102936 7.46291e-05 -0.000166115 -0.000150539 -7.91349e-05 
1709.4 0 -5.26489e-06 -0.000519206 5.8813e-05 -6.0122e-06 0.0214364 -0.000683471 1.71266e-06 -0.000251932 0.000253357 0.0131165 6.28068e-06 -0.000371785 -0.00078625 0.000697329 -7.12092e-05 -0.000338036 0.000786916 0.00017383 0.000391037 -0.000227869 4.79685e-05 -4.00324e-06 9.72629e-06 -7.45799e-06 2.93742e-05 0.000144565 8.25874e-05 -0.000100982 7.96554e-05 -0.000173202 -0.000157238 -7.2184e-05 
1709.75 0 -1.52084e-05 -0.000707112 6.17757e-05 -5.72174e-06 0.0207318 -0.00065654 -2.21603e-05 -0.000241512 0.000302964 0.0139987 8.7642e-06 -0.000333033 -0.00079283 0.0007248 -0.000108842 -0.000354193 0.000768247 0.000122826 0.000417413 -0.000206925 4.26634e-05 -7.99664e-06 7.25916e-06 -7.68551e-06 4.26338e-05 0.000134132 8.35385e-05 -9.77254e-05 8.45768e-05 -0.000178627 -0.000165053 -6.7594e-05 
1710.1 0 -2.39469e-05 -0.000893149 6.39148e-05 -4.63943e-06 0.0199882 -0.000631822 -4.61829e-05 -0.000229784 0.000346392 0.0148432 1.20418e-05 -0.000293328 -0.000796509 0.000748255 -0.000146898 -0.000370273 0.000744985 7.13393e-05 0.000441428 -0.000188608 3.49615e-05 -1.16233e-05 4.68586e-06 -6.94335e-06 5.57787e-05 0.000121852 8.39203e-05 -9.3332e-05 8.90398e-05 -0.000183317 -0.000171474 -6.53195e-05 
1710.45 0 -3.24234e-05 -0.00107736 6.54272e-05 -3.34276e-06 0.0192045 -0.000608076 -7.12342e-05 -0.000217418 0.000386883 0.0156517 1.98705e-05 -0.000255258 -0.000798768 0.000768601 -0.000182881 -0.000383443 0.000719298 2.06738e-05 0.000460073 -0.000171643 2.67245e-05 -1.4873e-05 3.6472e-06 -4.37218e-06 6.91769e-05 0.000108573 8.38888e-05 -8.84941e-05 9.33473e-05 -0.00018753 -0.000175489 -6.47713e-05 
1710.8 0 -4.18758e-05 -0.0012584 6.71245e-05 -1.37888e-06 0.018379 -0.000582224 -9.72194e-05 -0.000205525 0.000424212 0.0164218 3.41943e-05 -0.000218327 -0.000801443 0.000787568 -0.000216415 -0.000391024 0.000691972 -2.9558e-05 0.000472026 -0.000157695 1.90525e-05 -1.84249e-05 5.38149e-06 -8.41649e-07 8.41656e-05 9.43719e-05 8.32632e-05 -8.28355e-05 9.80617e-05 -0.000190476 -0.000177058 -6.37895e-05 
1711.15 0 -5.29378e-05 -0.00143355 6.90104e-05 1.73725e-06 0.0175127 -0.000554845 -0.00012337 -0.0001935 0.000458832 0.0171475 5.40356e-05 -0.000180355 -0.00080619 0.000805557 -0.000247911 -0.000391704 0.000662007 -8.11194e-05 0.000478731 -0.000150214 1.20879e-05 -2.30743e-05 8.23121e-06 1.71174e-06 9.88528e-05 8.00569e-05 8.08538e-05 -7.6604e-05 0.00010385 -0.000192062 -0.000175974 -5.96964e-05 
1711.5 0 -6.48834e-05 -0.00160062 7.09985e-05 6.18768e-06 0.0166117 -0.000527618 -0.000149666 -0.000180063 0.000493492 0.0178262 7.78603e-05 -0.00013923 -0.000812788 0.000822712 -0.000278163 -0.000384035 0.000628616 -0.000135474 0.000480398 -0.000149117 5.30451e-06 -2.87186e-05 9.29012e-06 2.80558e-06 0.000110692 6.75565e-05 7.66079e-05 -6.99917e-05 0.000110253 -0.000193248 -0.000173604 -5.30507e-05 
1711.85 0 -7.60677e-05 -0.00175947 7.35507e-05 1.25436e-05 0.0156813 -0.000498914 -0.00017642 -0.000165347 0.000530027 0.0184584 0.000101943 -9.32351e-05 -0.000818449 0.000838219 -0.000307795 -0.000367345 0.000591988 -0.000192284 0.000477314 -0.000151129 -4.54199e-07 -3.56457e-05 8.12064e-06 3.49386e-06 0.000119389 5.70097e-05 7.19399e-05 -6.22318e-05 0.000115895 -0.000194879 -0.000171645 -4.66691e-05 
1712.2 0 -8.64196e-05 -0.00191166 7.70611e-05 1.97657e-05 0.0147262 -0.000466276 -0.000202989 -0.000150358 0.000565416 0.0190425 0.000121583 -4.32271e-05 -0.000820567 0.00085166 -0.000334773 -0.000344073 0.000552681 -0.000249578 0.000471369 -0.0001535 -4.3507e-06 -4.42557e-05 6.80646e-06 5.13689e-06 0.000125317 4.85106e-05 6.79377e-05 -5.43298e-05 0.000119453 -0.000197681 -0.000170495 -4.17133e-05 
1712.55 0 -9.70369e-05 -0.00205813 7.97217e-05 2.54978e-05 0.0137522 -0.000431903 -0.0002283 -0.000135027 0.000594948 0.0195762 0.000134016 7.72987e-06 -0.000817739 0.00086316 -0.000355275 -0.000316796 0.000511821 -0.000305783 0.00046361 -0.000155388 -6.61237e-06 -5.40795e-05 4.56502e-06 7.69139e-06 0.000129037 4.14859e-05 6.51656e-05 -4.71961e-05 0.000119763 -0.000203017 -0.000170631 -3.83313e-05 
1712.9 0 -0.00010766 -0.00219902 8.03152e-05 2.86298e-05 0.0127633 -0.00039896 -0.000251948 -0.000118932 0.000619662 0.0200591 0.000140709 5.86563e-05 -0.000809131 0.000872945 -0.000367134 -0.000287489 0.000470987 -0.000358707 0.000454887 -0.000156061 -7.45657e-06 -6.43556e-05 -7.5296e-07 1.01509e-05 0.000131422 3.39753e-05 6.36856e-05 -4.08901e-05 0.000117857 -0.000210004 -0.000171747 -3.65778e-05 
1713.25 0 -0.000116933 -0.00233327 7.98329e-05 3.11446e-05 0.0117605 -0.000366507 -0.000273449 -0.000102238 0.000641243 0.0204935 0.000145807 0.000109691 -0.000795761 0.000882111 -0.000371273 -0.000257821 0.000429295 -0.000405448 0.000445675 -0.000154467 -7.40004e-06 -7.39016e-05 -8.02892e-06 1.23483e-05 0.000134467 2.50024e-05 6.26437e-05 -3.54898e-05 0.00011547 -0.000215664 -0.0001727 -3.46575e-05 
1713.6 0 -0.000123987 -0.00246014 7.9408e-05 3.58274e-05 0.0107424 -0.00033297 -0.000292497 -8.62812e-05 0.000657185 0.0208798 0.000151991 0.000161824 -0.000780261 0.000891217 -0.000370539 -0.000226963 0.000385423 -0.000446448 0.000434413 -0.000150208 -7.05631e-06 -8.20617e-05 -1.54825e-05 1.53434e-05 0.000138405 1.44888e-05 6.14824e-05 -3.04518e-05 0.000113264 -0.000219869 -0.000173653 -3.10849e-05 
1713.95 0 -0.000128506 -0.00258099 7.88591e-05 4.19467e-05 0.0097092 -0.000301129 -0.000308415 -7.10798e-05 0.000665534 0.0212166 0.000159368 0.000216571 -0.000765047 0.000900503 -0.000367886 -0.000194559 0.000340298 -0.000484444 0.000419026 -0.000144831 -6.69865e-06 -8.97155e-05 -2.19609e-05 1.88999e-05 0.000141393 3.00141e-06 6.01554e-05 -2.53403e-05 0.000111799 -0.000223949 -0.000175484 -2.66374e-05 
1714.3 0 -0.00013138 -0.00269723 7.76828e-05 4.72922e-05 0.00866237 -0.000274031 -0.000321333 -5.56397e-05 0.000669807 0.021504 0.000165913 0.000274204 -0.000749457 0.000909763 -0.000363708 -0.000161873 0.000293212 -0.000521221 0.000400072 -0.000140361 -5.75861e-06 -9.68537e-05 -2.60382e-05 2.18816e-05 0.000142155 -9.33818e-06 5.84892e-05 -2.08851e-05 0.000111207 -0.00022707 -0.000177739 -2.24932e-05 
1714.65 0 -0.000135361 -0.00280839 7.6918e-05 5.14966e-05 0.00760582 -0.000249825 -0.000333054 -4.0608e-05 0.000675517 0.0217428 0.00017033 0.000333711 -0.000730702 0.000916029 -0.000357592 -0.000131192 0.000241951 -0.000557414 0.000379528 -0.000137694 -4.16943e-06 -0.000103383 -2.63889e-05 2.28891e-05 0.0001412 -2.18331e-05 5.66999e-05 -1.74248e-05 0.000110827 -0.000228728 -0.000179087 -1.93732e-05 
1715 0 -0.000141633 -0.00291193 7.77406e-05 5.47745e-05 0.00654546 -0.000226503 -0.000344192 -2.53227e-05 0.00068245 0.0219323 0.000171823 0.00039298 -0.00070711 0.000916706 -0.000351485 -0.000103447 0.000187719 -0.000592123 0.000359034 -0.000135996 -2.33872e-06 -0.000110168 -2.4596e-05 2.16218e-05 0.000140064 -3.35597e-05 5.45771e-05 -1.47133e-05 0.000108851 -0.000229749 -0.000179954 -1.80195e-05 
1715.35 0 -0.000148098 -0.00300642 7.95307e-05 5.69949e-05 0.00548504 -0.000203608 -0.000353148 -8.13919e-06 0.000686504 0.0220727 0.000169742 0.000450932 -0.000678398 0.000910909 -0.000346739 -7.74464e-05 0.000133017 -0.000623489 0.000339403 -0.000133173 -3.44163e-07 -0.000117246 -2.47013e-05 1.88531e-05 0.000140142 -4.43155e-05 5.23821e-05 -1.3078e-05 0.000104705 -0.000229305 -0.000180345 -1.86246e-05 
1715.7 0 -0.00015296 -0.00309198 8.13006e-05 5.72652e-05 0.00442509 -0.000180371 -0.000358915 1.20206e-05 0.000684616 0.0221647 0.000164425 0.000506793 -0.000645017 0.000897839 -0.00034168 -5.26338e-05 7.87599e-05 -0.000649851 0.000321828 -0.000128207 1.72294e-06 -0.000124294 -2.81313e-05 1.62123e-05 0.000142125 -5.33467e-05 5.13629e-05 -1.24482e-05 0.000100484 -0.000226058 -0.000178654 -1.99055e-05 
1716.05 0 -0.00015655 -0.00317004 8.31893e-05 5.63109e-05 0.00336702 -0.000158913 -0.000361498 3.59129e-05 0.000676039 0.0222074 0.000157227 0.000558999 -0.000608376 0.000877503 -0.000334683 -2.89824e-05 2.49071e-05 -0.000671518 0.000307604 -0.000119446 2.8429e-06 -0.000130814 -3.31804e-05 1.4749e-05 0.000145094 -6.08061e-05 5.21616e-05 -1.13075e-05 9.71923e-05 -0.00021982 -0.000174709 -1.94309e-05 
1716.4 0 -0.000158858 -0.00324198 8.46987e-05 5.65648e-05 0.00231498 -0.00014169 -0.00036035 6.07581e-05 0.000661817 0.0222004 0.000150265 0.000606327 -0.000569071 0.000850078 -0.000326961 -4.63087e-06 -2.68957e-05 -0.000691873 0.00029639 -0.000105945 3.99952e-06 -0.000135672 -3.77473e-05 1.31419e-05 0.000147408 -6.82e-05 5.55711e-05 -7.88885e-06 9.37416e-05 -0.000212771 -0.00017053 -1.65743e-05 
1716.75 0 -0.000159799 -0.00330676 8.43454e-05 5.80229e-05 0.00127188 -0.000126596 -0.000356672 8.28125e-05 0.00064134 0.0221455 0.000144794 0.000647738 -0.000524833 0.000818059 -0.000321666 2.04312e-05 -7.24172e-05 -0.000714264 0.000287335 -8.97655e-05 7.09164e-06 -0.000138661 -4.11311e-05 9.42366e-06 0.000149039 -7.47329e-05 6.12571e-05 -3.3629e-06 8.99044e-05 -0.000206521 -0.000166637 -1.15017e-05 
1717.1 0 -0.000160388 -0.00336164 8.32109e-05 5.89116e-05 0.000238582 -0.000112293 -0.000352157 0.000102451 0.000614183 0.0220418 0.000138355 0.00068092 -0.000472782 0.000787645 -0.000320525 4.34397e-05 -0.000110305 -0.000737314 0.000280404 -7.11768e-05 1.10592e-05 -0.000141158 -4.45008e-05 3.86736e-06 0.000150001 -7.82354e-05 6.78191e-05 -7.22696e-07 8.60018e-05 -0.000200835 -0.000163492 -5.2525e-06 
1717.45 0 -0.000160022 -0.00340557 8.34501e-05 5.89086e-05 -0.000783724 -9.90866e-05 -0.000349077 0.000120968 0.000583549 0.0218873 0.000128819 0.000704731 -0.000413669 0.000763103 -0.000323242 6.46028e-05 -0.000143835 -0.000756144 0.000275443 -4.9426e-05 1.46403e-05 -0.000143896 -4.78576e-05 -7.50442e-07 0.000149676 -7.97874e-05 7.42432e-05 1.32683e-07 8.03501e-05 -0.000196336 -0.000161863 -2.65548e-07 
1717.8 0 -0.00015785 -0.00344068 8.42431e-05 5.80868e-05 -0.00179128 -8.56135e-05 -0.000348818 0.000138783 0.000553113 0.0216816 0.000116403 0.00072154 -0.000352023 0.000744439 -0.000327593 8.69314e-05 -0.000175253 -0.000768185 0.000270781 -2.62648e-05 1.8284e-05 -0.000146674 -5.00949e-05 -2.58515e-06 0.000147689 -8.20482e-05 7.92374e-05 9.34075e-07 7.1585e-05 -0.000193887 -0.000161006 2.6525e-06 
1718.15 0 -0.000155283 -0.00346925 8.35287e-05 5.62792e-05 -0.00278 -7.22586e-05 -0.000349256 0.000157056 0.000523442 0.0214274 0.000100286 0.000734583 -0.000291143 0.000731693 -0.000330998 0.000110876 -0.000206628 -0.000773443 0.000264823 -3.41948e-06 2.24145e-05 -0.000149312 -5.11192e-05 -2.65646e-06 0.00014351 -8.57513e-05 8.1967e-05 1.26571e-06 6.07157e-05 -0.000192799 -0.000159419 3.97197e-06 
1718.5 0 -0.000153092 -0.00349177 8.17332e-05 5.39837e-05 -0.00374788 -6.32113e-05 -0.000348686 0.00017673 0.000494046 0.0211285 7.82511e-05 0.000743989 -0.000232162 0.00072408 -0.000331428 0.000133229 -0.000241159 -0.000772484 0.000258734 1.89473e-05 2.63013e-05 -0.000151135 -5.26716e-05 -3.07972e-06 0.000137434 -8.93874e-05 8.31688e-05 -4.36541e-08 4.92199e-05 -0.000192043 -0.000156602 4.46794e-06 
1718.85 0 -0.000149349 -0.00350807 8.05439e-05 5.1962e-05 -0.00469422 -6.12864e-05 -0.000348215 0.00019783 0.000467276 0.0207882 5.05157e-05 0.000747722 -0.000175765 0.000719489 -0.000326478 0.000152729 -0.000279998 -0.000765355 0.000254144 4.20672e-05 2.96838e-05 -0.000152269 -5.61672e-05 -4.4088e-06 0.00013113 -9.20395e-05 8.32747e-05 -2.81758e-06 3.8658e-05 -0.000191543 -0.000153512 4.93238e-06 
1719.2 0 -0.000142452 -0.00351817 8.08422e-05 5.04622e-05 -0.00561903 -6.45644e-05 -0.000349588 0.000218358 0.000445328 0.0204082 1.97068e-05 0.000746392 -0.000123298 0.000715392 -0.000316842 0.000173306 -0.000322711 -0.000752628 0.000250661 6.71559e-05 3.26481e-05 -0.000154117 -6.0438e-05 -5.59037e-06 0.000126592 -9.52972e-05 8.07226e-05 -5.47708e-06 2.98393e-05 -0.000191623 -0.000150815 6.3465e-06 
1719.55 0 -0.000132929 -0.00352192 8.16988e-05 4.87391e-05 -0.00652326 -6.98665e-05 -0.000354124 0.000235541 0.000426495 0.0199894 -1.24742e-05 0.000743475 -7.55737e-05 0.000708935 -0.000307075 0.000197749 -0.000371403 -0.000736214 0.000248694 9.22937e-05 3.507e-05 -0.000156944 -6.42024e-05 -6.69549e-06 0.000124583 -0.000100056 7.46498e-05 -7.15312e-06 2.23331e-05 -0.000192118 -0.000147335 1.01754e-05 
1719.9 0 -0.000122091 -0.00351835 8.16369e-05 4.57996e-05 -0.00740564 -7.69307e-05 -0.000362734 0.000248612 0.000407053 0.0195324 -4.35197e-05 0.000739865 -3.17414e-05 0.000696705 -0.000299821 0.000223424 -0.000428055 -0.000719327 0.000247338 0.000114391 3.66575e-05 -0.000158517 -6.71674e-05 -8.92236e-06 0.000123247 -0.000104988 6.64816e-05 -8.84302e-06 1.60655e-05 -0.0001938 -0.000142096 1.64402e-05 
1720.25 0 -0.000111409 -0.00350661 8.09697e-05 4.14261e-05 -0.00826175 -9.02492e-05 -0.000373735 0.00025869 0.000386894 0.0190383 -6.81354e-05 0.000732988 9.94123e-06 0.000675911 -0.000295788 0.000246203 -0.000489384 -0.000704509 0.000243385 0.000131413 3.72992e-05 -0.000156733 -6.92696e-05 -1.18475e-05 0.000121679 -0.000109078 5.78488e-05 -1.04806e-05 1.26081e-05 -0.000196593 -0.000135915 2.31986e-05 
1720.6 0 -0.000101924 -0.00348746 8.10613e-05 3.68162e-05 -0.00908859 -0.000111631 -0.000384568 0.000267319 0.000371269 0.0185101 -8.64207e-05 0.000722439 5.07844e-05 0.000647413 -0.000295641 0.000265355 -0.00055071 -0.000691427 0.000236407 0.000143024 3.77715e-05 -0.000150672 -6.96176e-05 -1.38739e-05 0.000120716 -0.000113868 4.96364e-05 -1.14804e-05 1.19177e-05 -0.000198287 -0.000130851 2.96873e-05 
1720.95 0 -9.53242e-05 -0.00346246 8.15891e-05 3.42083e-05 -0.00988708 -0.000135028 -0.000396041 0.000274758 0.000363042 0.0179512 -0.000103143 0.000711918 9.19967e-05 0.000614035 -0.000298101 0.000282957 -0.000611273 -0.000679477 0.000228847 0.000149359 3.76178e-05 -0.000141504 -6.82269e-05 -1.32603e-05 0.000119595 -0.000121165 4.31098e-05 -1.31872e-05 1.16976e-05 -0.000197896 -0.000127255 3.58198e-05 
1721.3 0 -9.28231e-05 -0.00343256 8.15453e-05 3.38839e-05 -0.0106568 -0.000155331 -0.000409566 0.000279075 0.000359666 0.0173622 -0.000120296 0.000702997 0.000134506 0.000577442 -0.000301233 0.000299915 -0.000671409 -0.000667964 0.000220741 0.000150984 3.51417e-05 -0.000130931 -6.78118e-05 -9.7769e-06 0.000118411 -0.000130288 3.88586e-05 -1.58762e-05 1.02039e-05 -0.000196805 -0.000124608 4.0896e-05 
1721.65 0 -9.28936e-05 -0.00339684 8.07753e-05 3.48279e-05 -0.0113934 -0.000171998 -0.000423991 0.000279058 0.000359025 0.0167439 -0.000136879 0.000693585 0.000176451 0.000539587 -0.000302102 0.000315566 -0.000730509 -0.000656571 0.000212504 0.000149547 3.15513e-05 -0.000120816 -7.06654e-05 -5.7023e-06 0.000117397 -0.000140761 3.72596e-05 -1.79855e-05 7.43544e-06 -0.000196907 -0.000122554 4.60472e-05 
1722 0 -9.37904e-05 -0.00335391 7.9305e-05 3.58167e-05 -0.0120935 -0.000186864 -0.000438844 0.000277592 0.000360515 0.0161004 -0.000148208 0.000681968 0.000214178 0.000501587 -0.000297131 0.000328486 -0.000788029 -0.00064478 0.000205516 0.000148374 3.0047e-05 -0.000112348 -7.61195e-05 -2.50128e-06 0.000115679 -0.000153319 3.80199e-05 -1.91667e-05 4.60588e-06 -0.000198338 -0.00011998 5.23251e-05 
1722.35 0 -9.41488e-05 -0.00330437 7.64832e-05 3.5959e-05 -0.0127582 -0.000201412 -0.000455178 0.000275441 0.00036564 0.0154363 -0.000150739 0.00066692 0.000247115 0.000463158 -0.000288321 0.00033812 -0.00084408 -0.000631854 0.000200659 0.000151871 3.21586e-05 -0.000104307 -8.24364e-05 1.70096e-06 0.000114718 -0.000167624 3.99939e-05 -1.97979e-05 1.43738e-06 -0.000199438 -0.000115252 5.82809e-05 
1722.7 0 -9.39338e-05 -0.00325049 7.23078e-05 3.59233e-05 -0.0133923 -0.000214736 -0.000473235 0.000270128 0.000374288 0.0147514 -0.000147541 0.000646499 0.00027709 0.000421219 -0.000279854 0.000345881 -0.000898974 -0.000619155 0.000197808 0.000161519 3.77781e-05 -9.60348e-05 -8.67701e-05 9.32202e-06 0.000114629 -0.000181319 4.25026e-05 -2.0567e-05 -2.20003e-06 -0.000198308 -0.000106635 6.31269e-05 
1723.05 0 -9.33614e-05 -0.0031939 6.78784e-05 3.59109e-05 -0.0139968 -0.000228346 -0.000492064 0.000261202 0.000384059 0.014043 -0.000142632 0.000620163 0.000305986 0.0003712 -0.000270761 0.000353677 -0.000951272 -0.000607972 0.000195018 0.000176272 4.52083e-05 -8.84125e-05 -8.78654e-05 1.89188e-05 0.000112657 -0.000192708 4.46757e-05 -2.30377e-05 -4.69102e-06 -0.000194179 -9.47047e-05 6.63791e-05 
1723.4 0 -9.10859e-05 -0.00313304 6.33859e-05 3.52302e-05 -0.0145681 -0.000244256 -0.000509414 0.00025036 0.000396547 0.0133126 -0.000137533 0.00059016 0.000335923 0.000312623 -0.000258012 0.000363344 -0.000996703 -0.000597051 0.000191302 0.000196074 5.12596e-05 -8.19803e-05 -8.53871e-05 2.72246e-05 0.000108196 -0.00020114 4.64276e-05 -2.746e-05 -6.50878e-06 -0.000187983 -8.15103e-05 6.70558e-05 
1723.75 0 -8.75083e-05 -0.00306465 5.73602e-05 3.4086e-05 -0.0151061 -0.000261283 -0.000523277 0.000238192 0.000415504 0.0125633 -0.000134164 0.000559957 0.000369749 0.000249839 -0.000239091 0.00037618 -0.00103269 -0.000584334 0.000188998 0.000220033 5.49644e-05 -7.66778e-05 -7.94775e-05 3.43091e-05 0.000102816 -0.000206004 4.74238e-05 -3.21614e-05 -9.93887e-06 -0.000180711 -6.74025e-05 6.53774e-05 
1724.1 0 -8.50059e-05 -0.00298882 4.91415e-05 3.37275e-05 -0.015613 -0.000275372 -0.000533683 0.000224344 0.000442312 0.0117937 -0.000134462 0.000531572 0.000407379 0.000186286 -0.000211479 0.000390085 -0.00106064 -0.000566217 0.000188593 0.00024505 5.74202e-05 -7.21552e-05 -7.07891e-05 4.18309e-05 9.80658e-05 -0.000207913 4.61615e-05 -3.63081e-05 -1.48689e-05 -0.000172197 -5.37014e-05 6.21759e-05 
1724.45 0 -8.67966e-05 -0.00290755 3.96245e-05 3.38462e-05 -0.0160861 -0.000283415 -0.000541322 0.000210241 0.000474008 0.0110007 -0.000138283 0.000505711 0.0004448 0.000121862 -0.000174438 0.000403026 -0.00108196 -0.000539446 0.000187494 0.000267469 5.95116e-05 -6.80377e-05 -6.13646e-05 4.8396e-05 9.45134e-05 -0.000209243 4.2851e-05 -3.91669e-05 -1.98615e-05 -0.000162936 -4.30939e-05 5.9339e-05 
1724.8 0 -9.35674e-05 -0.00281991 3.08071e-05 3.27882e-05 -0.0165201 -0.000286135 -0.000546173 0.000198873 0.000508827 0.0101847 -0.000142513 0.000483299 0.000480081 5.66813e-05 -0.000129742 0.000414882 -0.00109578 -0.000504961 0.000184229 0.000285685 6.10469e-05 -6.49329e-05 -5.40446e-05 5.21933e-05 9.05226e-05 -0.000210814 3.91946e-05 -4.01762e-05 -2.47833e-05 -0.000154746 -3.56096e-05 5.96618e-05 
1725.15 0 -0.000102973 -0.00272409 2.49078e-05 2.96914e-05 -0.0169124 -0.000282335 -0.000547878 0.000192164 0.000547335 0.00935017 -0.000143327 0.000464133 0.00051302 -7.77038e-06 -8.12799e-05 0.000424155 -0.0011031 -0.00046592 0.000179123 0.000300071 6.12648e-05 -6.42674e-05 -4.87127e-05 5.45724e-05 8.46597e-05 -0.00021228 3.48734e-05 -3.99532e-05 -2.96382e-05 -0.000147427 -2.96163e-05 6.32537e-05 
1725.5 0 -0.000112005 -0.00262274 2.11533e-05 2.48085e-05 -0.0172616 -0.000269222 -0.000546843 0.000189457 0.000587056 0.00850279 -0.000139605 0.000446633 0.000543691 -7.08497e-05 -3.39808e-05 0.000428478 -0.00110746 -0.000424524 0.000171555 0.000312855 5.9796e-05 -6.58032e-05 -4.4018e-05 5.68567e-05 7.78719e-05 -0.000214211 2.9352e-05 -4.00672e-05 -3.43926e-05 -0.000139123 -2.38654e-05 6.86006e-05 
1725.85 0 -0.000118118 -0.0025192 1.86163e-05 1.90958e-05 -0.0175668 -0.000246364 -0.000543129 0.000188596 0.000623681 0.00764635 -0.00013276 0.000428078 0.000572799 -0.000133289 1.04939e-05 0.000428531 -0.00110997 -0.000382359 0.000160403 0.000325054 5.6855e-05 -6.8599e-05 -3.93408e-05 5.80205e-05 7.03429e-05 -0.00021732 2.40845e-05 -4.15241e-05 -3.82883e-05 -0.000128313 -1.74742e-05 7.55775e-05 
1726.2 0 -0.000121705 -0.0024119 1.80737e-05 1.46501e-05 -0.017829 -0.000214501 -0.000535629 0.000189398 0.000654502 0.00678171 -0.000122282 0.00040743 0.00059756 -0.000195702 5.27854e-05 0.000427026 -0.00110929 -0.000339919 0.000145832 0.000335684 5.26235e-05 -7.19114e-05 -3.32209e-05 5.63829e-05 6.16691e-05 -0.000221275 1.94732e-05 -4.38028e-05 -4.04135e-05 -0.000114813 -1.03204e-05 8.33506e-05 
1726.55 0 -0.000124179 -0.00229875 1.86198e-05 1.26736e-05 -0.0180504 -0.000174505 -0.000524226 0.000192766 0.000678781 0.00590934 -0.000107142 0.000385688 0.000615449 -0.000259002 9.15013e-05 0.000425301 -0.00110388 -0.000298673 0.000128918 0.000343762 4.63151e-05 -7.54289e-05 -2.51171e-05 5.24164e-05 5.26335e-05 -0.000225112 1.42925e-05 -4.59117e-05 -4.15758e-05 -0.000100306 -3.5205e-06 8.94667e-05 
1726.9 0 -0.000125233 -0.00218061 1.89373e-05 1.22214e-05 -0.0182294 -0.000127515 -0.00050857 0.000197762 0.000697571 0.0050314 -8.94656e-05 0.000363252 0.000628674 -0.00032321 0.000125856 0.000422272 -0.00109235 -0.000259831 0.000110507 0.00034822 3.72795e-05 -7.93174e-05 -1.62182e-05 4.81915e-05 4.52097e-05 -0.0002286 7.34169e-06 -4.76138e-05 -4.30493e-05 -8.65944e-05 1.55886e-06 9.27124e-05 
1727.25 0 -0.000124655 -0.00205799 1.87833e-05 1.27372e-05 -0.0183636 -7.75506e-05 -0.000487438 0.000201075 0.000713005 0.00415239 -7.24112e-05 0.000341706 0.000639436 -0.000387757 0.000158653 0.000417134 -0.00107431 -0.000222156 9.14118e-05 0.000347882 2.65791e-05 -8.2957e-05 -8.55231e-06 4.48946e-05 3.9752e-05 -0.000232132 -1.45842e-06 -4.85745e-05 -4.48774e-05 -7.35765e-05 4.39751e-06 9.48689e-05 
1727.6 0 -0.000121461 -0.00193148 1.82604e-05 1.37362e-05 -0.0184549 -2.87475e-05 -0.000463485 0.000201493 0.000729223 0.00327553 -5.62689e-05 0.00032233 0.000647735 -0.000450413 0.000192339 0.00040995 -0.00105127 -0.00018415 7.21722e-05 0.000341307 1.50323e-05 -8.62698e-05 -3.16134e-06 4.23796e-05 3.46503e-05 -0.000235906 -1.12959e-05 -4.84551e-05 -4.66043e-05 -6.08473e-05 5.72627e-06 9.77592e-05 
1727.95 0 -0.000115469 -0.00180264 1.74484e-05 1.46611e-05 -0.0185044 1.8889e-05 -0.000439779 0.000201036 0.000747351 0.00240246 -3.92929e-05 0.00030389 0.000653063 -0.000507499 0.000225822 0.000399966 -0.00102753 -0.00014825 5.11528e-05 0.000328496 4.53842e-07 -8.89759e-05 2.66412e-06 3.98228e-05 2.88309e-05 -0.000240261 -2.2122e-05 -4.62512e-05 -4.80732e-05 -4.85895e-05 7.48837e-06 0.000100736 
1728.3 0 -0.000109754 -0.00167135 1.68051e-05 1.52194e-05 -0.0185113 6.51307e-05 -0.000416331 0.000201153 0.000763584 0.00153517 -2.03682e-05 0.000284375 0.000655993 -0.000559428 0.000256589 0.000386577 -0.00100559 -0.000116689 2.60138e-05 0.000311854 -1.72235e-05 -9.03373e-05 1.00699e-05 3.71748e-05 2.2798e-05 -0.000245333 -3.39725e-05 -3.99398e-05 -4.91828e-05 -3.67046e-05 1.02582e-05 0.000102656 
1728.65 0 -0.000105822 -0.0015375 1.68535e-05 1.59571e-05 -0.0184752 0.000108036 -0.000394999 0.000201676 0.000777963 0.000677757 -1.1395e-06 0.000262477 0.00065718 -0.000609034 0.00028322 0.000373088 -0.000982592 -8.72994e-05 -4.72476e-06 0.000294318 -3.5103e-05 -8.9463e-05 1.64888e-05 3.49265e-05 1.70119e-05 -0.000252186 -4.56811e-05 -2.94469e-05 -4.97317e-05 -2.41095e-05 1.37258e-05 0.000104012 
1729 0 -0.000103138 -0.00140351 1.77623e-05 1.81521e-05 -0.018397 0.000150112 -0.000376877 0.000201043 0.000792844 -0.000166354 1.69907e-05 0.000238785 0.000655584 -0.000656977 0.000306612 0.000362455 -0.00095593 -5.89408e-05 -4.22773e-05 0.000276523 -5.1237e-05 -8.6588e-05 2.14112e-05 3.3908e-05 1.04962e-05 -0.000260275 -5.55287e-05 -1.77159e-05 -4.99435e-05 -1.0227e-05 1.88003e-05 0.000106233 
1729.35 0 -0.000101933 -0.00127053 1.77681e-05 2.08862e-05 -0.0182781 0.000196406 -0.000358253 0.000200206 0.000805097 -0.00099505 3.42905e-05 0.00021351 0.000650103 -0.000701427 0.000327829 0.000354536 -0.000927278 -3.37838e-05 -8.64549e-05 0.000258435 -6.52343e-05 -8.36523e-05 2.44219e-05 3.39127e-05 1.8791e-06 -0.000267206 -6.34918e-05 -7.54044e-06 -4.98141e-05 3.34284e-06 2.48154e-05 0.000109691 
1729.7 0 -0.00010082 -0.00113807 1.52305e-05 2.23993e-05 -0.0181221 0.000246903 -0.00033584 0.000201033 0.000808829 -0.00180597 5.04066e-05 0.00018695 0.000642916 -0.000739835 0.000347008 0.000349878 -0.000899272 -1.27567e-05 -0.000132885 0.00024173 -7.67247e-05 -8.10091e-05 2.44001e-05 3.51801e-05 -9.66931e-06 -0.000272549 -6.9968e-05 5.53888e-07 -4.88568e-05 1.52036e-05 3.04144e-05 0.000112739 
1730.05 0 -9.77438e-05 -0.00100545 1.18842e-05 2.28053e-05 -0.0179328 0.000294801 -0.000311493 0.000201412 0.000801617 -0.00260032 6.42395e-05 0.000161188 0.000635949 -0.00077284 0.000363157 0.000348221 -0.000872495 4.64039e-06 -0.000177773 0.00022771 -8.53911e-05 -7.8225e-05 2.17418e-05 3.76481e-05 -2.40381e-05 -0.000277667 -7.59128e-05 6.7533e-06 -4.64925e-05 2.61352e-05 3.6138e-05 0.000112658 
1730.4 0 -9.20362e-05 -0.000872481 9.51883e-06 2.33748e-05 -0.0177096 0.000332818 -0.000286941 0.000198903 0.000788093 -0.00337961 7.48547e-05 0.000137667 0.000628263 -0.000801848 0.000376759 0.00034627 -0.000845764 1.79711e-05 -0.000220082 0.000215597 -9.25056e-05 -7.54184e-05 1.73794e-05 4.03193e-05 -3.93613e-05 -0.000283039 -8.22398e-05 1.01239e-05 -4.32303e-05 3.80078e-05 4.35658e-05 0.000109308 
1730.75 0 -8.46348e-05 -0.000739813 7.6393e-06 2.60561e-05 -0.017452 0.000360667 -0.000260679 0.000193927 0.0007747 -0.00413988 8.40085e-05 0.000115065 0.000622059 -0.00082806 0.000389254 0.000342092 -0.000818987 2.60446e-05 -0.000258801 0.00020321 -0.000101261 -7.13872e-05 1.33794e-05 4.23008e-05 -5.26928e-05 -0.000288522 -8.90838e-05 9.8633e-06 -4.13423e-05 5.11707e-05 5.32745e-05 0.000103694 
1731.1 0 -7.84708e-05 -0.000607441 5.61758e-06 2.95554e-05 -0.0171622 0.000382081 -0.000231169 0.000188231 0.000763064 -0.00487666 9.26493e-05 9.25226e-05 0.000621623 -0.000852069 0.000399943 0.000336987 -0.000791203 3.04085e-05 -0.000292515 0.000189852 -0.000112011 -6.4346e-05 9.79939e-06 4.31487e-05 -6.29627e-05 -0.000293295 -9.59308e-05 8.75533e-06 -4.1629e-05 6.39217e-05 6.48768e-05 9.74888e-05 
1731.45 0 -7.49038e-05 -0.000474467 3.95745e-06 3.20464e-05 -0.0168423 0.000399674 -0.000199268 0.000182588 0.000753068 -0.00558753 0.000100755 6.95464e-05 0.000624725 -0.000871312 0.00040924 0.000331719 -0.000761223 3.64786e-05 -0.000320202 0.000176006 -0.000121929 -5.45385e-05 4.34604e-06 4.38025e-05 -7.25568e-05 -0.00029614 -0.000102054 9.30646e-06 -4.2663e-05 7.60555e-05 7.72351e-05 9.26614e-05 
1731.8 0 -7.29215e-05 -0.000341466 2.6844e-06 3.37792e-05 -0.016497 0.000414287 -0.000165605 0.000176637 0.000742667 -0.00627346 0.000108945 4.47367e-05 0.000626176 -0.000884916 0.000418539 0.000327257 -0.000729784 4.70905e-05 -0.000342412 0.000161941 -0.000129658 -4.34274e-05 -2.32941e-06 4.64713e-05 -8.36955e-05 -0.000296666 -0.000107233 1.11808e-05 -4.38839e-05 8.82549e-05 8.93061e-05 8.9029e-05 
1732.15 0 -7.19122e-05 -0.00021017 1.3241e-06 3.48543e-05 -0.0161289 0.000425034 -0.000129867 0.000170553 0.000728139 -0.00693826 0.000117513 1.93833e-05 0.000624315 -0.000893313 0.000427302 0.000325903 -0.000698105 6.18136e-05 -0.000360922 0.000146111 -0.000135322 -3.2277e-05 -9.13186e-06 4.95887e-05 -9.57461e-05 -0.00029506 -0.000110127 1.32612e-05 -4.43829e-05 0.000100177 0.000100218 8.55252e-05 
1732.5 0 -7.16594e-05 -8.00731e-05 5.71911e-07 3.57951e-05 -0.0157378 0.000431572 -9.22998e-05 0.0001658 0.000710316 -0.00758389 0.000125119 -1.3854e-06 0.000619116 -0.000897119 0.000432937 0.00032732 -0.000666375 7.88249e-05 -0.000375848 0.000129551 -0.000140188 -2.20841e-05 -1.63478e-05 5.01068e-05 -0.000106234 -0.000291281 -0.00011004 1.4235e-05 -4.3471e-05 0.000110453 0.000109576 8.26788e-05 
1732.85 0 -7.17989e-05 4.98893e-05 1.53128e-06 3.66582e-05 -0.015324 0.000435796 -5.37529e-05 0.000162264 0.000691877 -0.00820911 0.000129421 -1.50528e-05 0.000610735 -0.00089782 0.00043318 0.000327051 -0.000634137 9.48179e-05 -0.000386002 0.000114201 -0.000146218 -1.35997e-05 -2.39031e-05 4.75697e-05 -0.000114592 -0.000284555 -0.000109177 1.33466e-05 -4.2353e-05 0.000118476 0.000116859 8.12536e-05 
1733.2 0 -7.12875e-05 0.00017971 3.85656e-06 3.76193e-05 -0.0148884 0.000439628 -1.54297e-05 0.000160414 0.000673229 -0.00881159 0.000129812 -2.40294e-05 0.000599645 -0.000894935 0.00042676 0.000321859 -0.000600686 0.000107735 -0.000391709 9.8222e-05 -0.000153597 -7.18516e-06 -3.14672e-05 4.32491e-05 -0.000121243 -0.00027479 -0.000110328 1.20648e-05 -4.20185e-05 0.000124863 0.000121811 8.00796e-05 
1733.55 0 -6.98835e-05 0.000308929 5.86946e-06 3.8992e-05 -0.0144313 0.000444028 2.14048e-05 0.000160354 0.000654856 -0.00939004 0.000127042 -3.09458e-05 0.000586849 -0.000887179 0.000413278 0.000313332 -0.000566872 0.000118055 -0.000394233 8.21902e-05 -0.000161212 -1.26106e-06 -3.74074e-05 3.8071e-05 -0.000126216 -0.000263122 -0.000114296 1.2015e-05 -4.22439e-05 0.000130429 0.000125011 7.77235e-05 
1733.9 0 -6.90905e-05 0.000437329 6.63828e-06 4.04465e-05 -0.0139529 0.000450372 5.76774e-05 0.000158275 0.000637753 -0.00994347 0.000124171 -3.58931e-05 0.00057361 -0.00087613 0.000395025 0.000305433 -0.000535221 0.000128628 -0.000396419 6.93664e-05 -0.000168193 5.473e-06 -3.98513e-05 3.24568e-05 -0.000129837 -0.000251757 -0.00011987 1.31664e-05 -4.25828e-05 0.000135698 0.000127238 7.43652e-05 
1734.25 0 -6.97013e-05 0.000564321 6.50923e-06 4.06893e-05 -0.0134538 0.00046011 9.57011e-05 0.000151262 0.000621773 -0.0104734 0.000124638 -3.71032e-05 0.000560257 -0.000865139 0.000374249 0.000299821 -0.000506224 0.000141141 -0.00039975 5.9643e-05 -0.000173647 1.21919e-05 -3.97668e-05 2.69033e-05 -0.000131743 -0.000242754 -0.000126316 1.51011e-05 -4.28392e-05 0.000139924 0.000128808 6.97633e-05 
1734.6 0 -7.00925e-05 0.000689248 6.25004e-06 3.88801e-05 -0.0129344 0.000473096 0.000135859 0.00013956 0.000606433 -0.0109825 0.000129719 -3.3657e-05 0.000546496 -0.000852792 0.000349859 0.000295958 -0.0004777 0.000154192 -0.000402689 5.05723e-05 -0.000176803 1.95843e-05 -3.96118e-05 2.20961e-05 -0.000131833 -0.000236749 -0.000133365 1.84093e-05 -4.19807e-05 0.000143634 0.000130548 6.3735e-05 
1734.95 0 -6.95613e-05 0.000811938 6.90754e-06 3.74756e-05 -0.0123956 0.000489217 0.000176566 0.000123293 0.000591947 -0.011471 0.000139365 -2.8669e-05 0.000531112 -0.000836425 0.000320683 0.000293557 -0.000450624 0.000167161 -0.000403202 4.0555e-05 -0.000176554 2.93455e-05 -3.95559e-05 1.77308e-05 -0.000130596 -0.000233192 -0.000138955 2.34731e-05 -3.84114e-05 0.000148199 0.00013357 5.64978e-05 
1735.3 0 -6.90153e-05 0.000933191 8.18653e-06 3.6839e-05 -0.0118375 0.000506896 0.000215506 0.000104002 0.000578052 -0.011937 0.000153939 -2.7254e-05 0.000512305 -0.000818636 0.000286491 0.000291988 -0.000426544 0.000181395 -0.000400174 2.88844e-05 -0.000172747 4.03016e-05 -3.85744e-05 1.2258e-05 -0.000127851 -0.000230673 -0.000140657 2.97563e-05 -3.22215e-05 0.000152186 0.000137378 4.76764e-05 
1735.65 0 -6.84824e-05 0.00105406 8.61773e-06 3.51603e-05 -0.0112584 0.000524199 0.000251617 8.68205e-05 0.000564837 -0.0123787 0.000173161 -3.21711e-05 0.000489066 -0.000801922 0.000246016 0.00029001 -0.000402217 0.000197352 -0.000392744 1.75571e-05 -0.000166883 5.04391e-05 -3.71191e-05 6.03296e-06 -0.000122512 -0.000226449 -0.000137762 3.59858e-05 -2.49784e-05 0.000155522 0.000140978 3.84829e-05 
1736 0 -6.9212e-05 0.00117332 8.03177e-06 3.34959e-05 -0.010658 0.000542104 0.000283703 7.47048e-05 0.000553499 -0.012793 0.00019523 -4.20904e-05 0.000461094 -0.000787151 0.000200488 0.000288152 -0.000375868 0.000211343 -0.000382164 8.87951e-06 -0.000160665 5.86304e-05 -3.75456e-05 1.21154e-06 -0.000114812 -0.000219243 -0.000131091 4.15683e-05 -1.79345e-05 0.000160118 0.000143384 3.12005e-05 
1736.35 0 -7.19649e-05 0.00128795 7.02326e-06 3.34852e-05 -0.0100401 0.000562702 0.000310833 6.55406e-05 0.000542863 -0.0131759 0.000218617 -5.05733e-05 0.000430783 -0.000775152 0.000152586 0.000286575 -0.000350346 0.000219912 -0.000371759 1.74506e-06 -0.000155126 6.41556e-05 -4.14398e-05 -3.64563e-07 -0.000106588 -0.000208761 -0.000122372 4.8246e-05 -1.14724e-05 0.000165047 0.000143838 2.51229e-05 
1736.7 0 -7.43064e-05 0.00139519 6.58153e-06 3.46641e-05 -0.00940819 0.000587231 0.00033358 5.89037e-05 0.000528719 -0.0135262 0.00024193 -5.32934e-05 0.000401979 -0.000765435 0.000101936 0.00028092 -0.000325711 0.000226001 -0.000362608 -5.44661e-06 -0.000149747 6.708e-05 -4.97416e-05 6.15422e-07 -9.92212e-05 -0.000193909 -0.000112613 5.68541e-05 -5.8128e-06 0.000168678 0.000141301 1.8322e-05 
1737.05 0 -7.3046e-05 0.00149513 7.42382e-06 3.67557e-05 -0.00876329 0.000614706 0.000352513 5.67239e-05 0.000508785 -0.0138456 0.000262952 -5.20896e-05 0.00037446 -0.000754827 4.93323e-05 0.000266321 -0.000299594 0.000233673 -0.000354854 -1.25672e-05 -0.00014275 6.8273e-05 -6.06329e-05 1.13309e-06 -9.36343e-05 -0.000175449 -0.000103207 6.44469e-05 -8.12316e-07 0.000170972 0.000135201 9.73915e-06 
1737.4 0 -6.79507e-05 0.00158899 9.0494e-06 4.00693e-05 -0.00810714 0.000643286 0.00036833 5.83396e-05 0.000482756 -0.0141329 0.000279481 -5.06987e-05 0.000346805 -0.000742443 -1.59754e-06 0.000242127 -0.000272429 0.000241521 -0.000348772 -1.86946e-05 -0.000134248 6.8274e-05 -7.06897e-05 -1.15887e-09 -8.86731e-05 -0.000156063 -9.59791e-05 6.84056e-05 4.13347e-06 0.000172482 0.000127002 -1.19559e-06 
1737.75 0 -6.12767e-05 0.00167769 1.10604e-05 4.36452e-05 -0.00744299 0.000671936 0.00038211 6.18238e-05 0.000452163 -0.0143874 0.000290223 -5.06219e-05 0.00032045 -0.000730391 -4.83194e-05 0.000210705 -0.000244682 0.000246906 -0.000341687 -2.46573e-05 -0.000125862 6.74991e-05 -7.92644e-05 -1.56496e-06 -8.22702e-05 -0.000137149 -9.058e-05 6.95819e-05 8.59523e-06 0.000174385 0.000119506 -1.30229e-05 
1738.1 0 -5.48087e-05 0.00176292 1.30427e-05 4.62342e-05 -0.00677285 0.00070001 0.000392335 6.61594e-05 0.000418416 -0.0146135 0.000296518 -5.11787e-05 0.000297157 -0.000718902 -8.99322e-05 0.000173688 -0.000214897 0.000251652 -0.000331043 -3.28665e-05 -0.000118286 6.70721e-05 -8.68327e-05 -3.86709e-06 -7.42689e-05 -0.00011856 -8.63356e-05 7.01739e-05 1.06934e-05 0.000176964 0.000114369 -2.44442e-05 
1738.45 0 -4.89361e-05 0.00184657 1.42752e-05 4.66955e-05 -0.00609636 0.000726256 0.000397188 7.12705e-05 0.000381109 -0.0148152 0.000300379 -5.12038e-05 0.000277597 -0.000705982 -0.00012589 0.000131304 -0.000181952 0.000257572 -0.000317563 -4.46783e-05 -0.000112111 6.79725e-05 -9.3948e-05 -6.93924e-06 -6.53948e-05 -0.00010062 -8.33593e-05 7.17714e-05 9.70062e-06 0.000179498 0.000111194 -3.59138e-05 
1738.8 0 -4.27418e-05 0.00192852 1.49882e-05 4.47083e-05 -0.00541155 0.000750492 0.000398404 7.71758e-05 0.000340925 -0.0149928 0.000302474 -5.05127e-05 0.000261428 -0.000690787 -0.000155535 8.66451e-05 -0.000146748 0.00026354 -0.000304606 -5.9557e-05 -0.000106907 7.02729e-05 -0.000100146 -8.12516e-06 -5.60503e-05 -8.43132e-05 -8.07541e-05 7.52839e-05 6.30302e-06 0.000181338 0.000109646 -4.78477e-05 
1739.15 0 -3.56634e-05 0.00200666 1.46852e-05 4.18208e-05 -0.0047178 0.000774348 0.000398408 8.35798e-05 0.000297725 -0.0151449 0.000302527 -4.95572e-05 0.000249235 -0.000673672 -0.000178621 4.41265e-05 -0.000110593 0.000268229 -0.000295924 -7.65592e-05 -0.000101944 7.32396e-05 -0.000104256 -6.16392e-06 -4.61326e-05 -6.97952e-05 -7.67066e-05 7.94544e-05 9.62223e-07 0.000182411 0.000111015 -5.88418e-05 
1739.5 0 -2.69941e-05 0.00207949 1.21837e-05 4.0317e-05 -0.00401492 0.000797173 0.000399355 9.23925e-05 0.000249242 -0.0152693 0.000299421 -4.78233e-05 0.000242418 -0.000654887 -0.000194324 5.03365e-06 -7.445e-05 0.000273192 -0.000293498 -9.456e-05 -9.78308e-05 7.57851e-05 -0.000105414 -2.69684e-06 -3.68911e-05 -5.69983e-05 -7.11924e-05 8.23267e-05 -5.07326e-06 0.000182791 0.000115043 -6.72664e-05 
1739.85 0 -1.75042e-05 0.00214783 7.6284e-06 4.01616e-05 -0.00330155 0.000816269 0.00040323 0.000104507 0.000196267 -0.0153623 0.000292957 -4.37733e-05 0.000239575 -0.000634418 -0.000201984 -3.21295e-05 -3.91424e-05 0.000281599 -0.000294348 -0.000111441 -9.4112e-05 7.80447e-05 -0.000103806 6.35303e-07 -2.95682e-05 -4.57948e-05 -6.59816e-05 8.42642e-05 -1.0392e-05 0.000182606 0.000118541 -7.44283e-05 
1740.2 0 -8.40047e-06 0.00221121 2.61947e-06 4.01442e-05 -0.00257896 0.000832153 0.000409344 0.000116862 0.000145211 -0.015419 0.000284141 -3.80507e-05 0.000236728 -0.000612724 -0.00020311 -6.81082e-05 -5.89792e-06 0.000294293 -0.000292197 -0.000124669 -8.95093e-05 8.08568e-05 -0.000101424 4.09568e-06 -2.30483e-05 -3.57258e-05 -6.18572e-05 8.53799e-05 -1.5656e-05 0.000182721 0.000118808 -8.18339e-05 
1740.55 0 5.84777e-07 0.00226725 -2.18635e-06 3.95833e-05 -0.00185319 0.000850332 0.000414294 0.000125987 9.88255e-05 -0.0154366 0.000273051 -3.18062e-05 0.000230974 -0.000590822 -0.000199488 -0.000101712 2.35574e-05 0.000308219 -0.00028505 -0.00013492 -8.4488e-05 8.33803e-05 -9.96047e-05 8.09347e-06 -1.60345e-05 -2.68015e-05 -5.82501e-05 8.54699e-05 -2.16795e-05 0.000183712 0.000116291 -8.88163e-05 
1740.9 0 9.064e-06 0.0023143 -6.81889e-06 3.87347e-05 -0.00113233 0.000872561 0.000416359 0.00013217 5.16237e-05 -0.0154159 0.000259449 -2.43714e-05 0.000222225 -0.00056901 -0.000190833 -0.000133117 4.7998e-05 0.00032119 -0.00027496 -0.000144974 -8.10324e-05 8.40983e-05 -9.88264e-05 1.14821e-05 -8.6996e-06 -1.88775e-05 -5.61833e-05 8.55032e-05 -2.70324e-05 0.000186152 0.000112093 -9.38189e-05 
1741.25 0 1.81526e-05 0.00235428 -1.11228e-05 3.84414e-05 -0.00042037 0.000892671 0.000416773 0.000137424 -2.77018e-06 -0.0153597 0.000243858 -1.6394e-05 0.000211995 -0.000547859 -0.000176579 -0.000164056 6.78749e-05 0.000334944 -0.000263153 -0.000155536 -7.88625e-05 8.4529e-05 -0.000100345 1.21254e-05 -1.33639e-06 -1.11482e-05 -5.64182e-05 8.65482e-05 -3.0121e-05 0.000190368 0.000106856 -9.67153e-05 
1741.6 0 3.04262e-05 0.00239067 -1.41211e-05 3.93556e-05 0.000281226 0.00090378 0.000413677 0.000141708 -6.39853e-05 -0.0152714 0.000226654 -9.64498e-06 0.000200844 -0.000529175 -0.000157683 -0.000194995 8.675e-05 0.000353012 -0.000249155 -0.000164617 -7.58485e-05 8.77652e-05 -0.000103576 1.10475e-05 5.62218e-06 -2.91177e-06 -5.72417e-05 8.91333e-05 -3.19789e-05 0.000194906 0.000102057 -9.69404e-05 
1741.95 0 4.51428e-05 0.00242329 -1.65679e-05 4.15925e-05 0.00097362 0.000904293 0.000404168 0.00014397 -0.000128008 -0.0151537 0.000209975 -4.76341e-06 0.000185674 -0.000513378 -0.000135864 -0.000224774 0.000108372 0.000375827 -0.000233699 -0.000171365 -7.1681e-05 9.34074e-05 -0.000105614 1.02965e-05 1.08911e-05 6.04602e-06 -5.68793e-05 9.24555e-05 -3.43116e-05 0.000198497 9.8482e-05 -9.37893e-05 
1742.3 0 5.92027e-05 0.0024514 -2.05494e-05 4.36643e-05 0.00165926 0.000895849 0.000389174 0.000145533 -0.000192158 -0.015006 0.00019641 -2.1164e-06 0.000164197 -0.000499267 -0.000113948 -0.000251636 0.000132902 0.000401191 -0.000218021 -0.000177547 -6.55301e-05 9.92328e-05 -0.000104331 9.72842e-06 1.40122e-05 1.50772e-05 -5.6063e-05 9.46578e-05 -3.73145e-05 0.000201018 9.47817e-05 -8.86733e-05 
1742.65 0 7.07599e-05 0.00247528 -2.65643e-05 4.42173e-05 0.00233761 0.00087925 0.00037146 0.000146983 -0.000254587 -0.0148264 0.000186277 -1.34753e-06 0.00013569 -0.000485849 -9.42703e-05 -0.000274554 0.000159401 0.000427235 -0.000202531 -0.000184012 -5.68392e-05 0.000104362 -0.000100215 8.05084e-06 1.49713e-05 2.39295e-05 -5.59114e-05 9.48109e-05 -4.07913e-05 0.000202604 9.01926e-05 -8.40336e-05 
1743 0 8.02917e-05 0.00249504 -3.38495e-05 4.36909e-05 0.00300629 0.000854731 0.000354532 0.000146597 -0.00031239 -0.0146142 0.000177797 -6.2985e-07 0.000100602 -0.000472774 -7.81996e-05 -0.000293457 0.000188411 0.00045383 -0.000186369 -0.000189375 -4.69584e-05 0.000108829 -9.57758e-05 5.85083e-06 1.3932e-05 3.35774e-05 -5.72052e-05 9.46989e-05 -4.36877e-05 0.000203015 8.51578e-05 -8.21453e-05 
1743.35 0 8.8752e-05 0.00251075 -4.14323e-05 4.27163e-05 0.00366288 0.000826374 0.00034109 0.000142084 -0.000363153 -0.0143734 0.000166525 1.77279e-06 6.00975e-05 -0.000458318 -6.59124e-05 -0.000309342 0.000220202 0.000482116 -0.000167928 -0.000192519 -3.58028e-05 0.000113211 -9.18616e-05 4.812e-06 1.20604e-05 4.32194e-05 -5.92212e-05 9.48759e-05 -4.52443e-05 0.000201987 7.96508e-05 -8.40418e-05 
1743.7 0 9.49956e-05 0.00252161 -4.82517e-05 4.25138e-05 0.00430605 0.000799267 0.000331028 0.000134011 -0.000407596 -0.0141065 0.000148292 5.92137e-06 1.43475e-05 -0.000439251 -5.53215e-05 -0.000324424 0.000251858 0.000510533 -0.000146685 -0.00019478 -2.26698e-05 0.000116724 -8.74221e-05 4.43441e-06 1.02545e-05 5.14732e-05 -6.07192e-05 9.30997e-05 -4.60777e-05 0.00019951 7.30991e-05 -8.78417e-05 
1744.05 0 9.95392e-05 0.0025274 -5.37455e-05 4.31226e-05 0.00493466 0.000774452 0.000321388 0.00012394 -0.000448815 -0.0138137 0.000124342 9.06524e-06 -3.48539e-05 -0.000415059 -4.41772e-05 -0.000339708 0.000279612 0.000535599 -0.00012199 -0.000198095 -8.95909e-06 0.000118535 -8.22483e-05 3.15462e-06 8.91653e-06 5.87497e-05 -6.09578e-05 8.95795e-05 -4.57979e-05 0.000196063 6.56703e-05 -9.13087e-05 
1744.4 0 0.000104321 0.00252836 -5.6667e-05 4.20959e-05 0.00554852 0.000750545 0.000308598 0.000111581 -0.000487802 -0.0134959 9.80727e-05 9.4908e-06 -8.31491e-05 -0.000388138 -3.31721e-05 -0.000355288 0.000302385 0.000557528 -9.4317e-05 -0.000204003 3.5288e-06 0.000118615 -7.69437e-05 1.1903e-06 7.99555e-06 6.54245e-05 -5.91274e-05 8.79178e-05 -4.34828e-05 0.00019287 5.89252e-05 -9.35457e-05 
1744.75 0 0.000110592 0.00252436 -5.696e-05 3.84781e-05 0.00614735 0.000727083 0.000291889 9.7146e-05 -0.000522751 -0.0131536 7.14291e-05 8.08311e-06 -0.000128769 -0.000361643 -2.44753e-05 -0.000370306 0.000320466 0.000576822 -6.56333e-05 -0.000212548 1.43526e-05 0.000117022 -7.15576e-05 -4.52221e-07 7.48202e-06 7.25961e-05 -5.54551e-05 9.04967e-05 -3.94525e-05 0.000190594 5.37242e-05 -9.43417e-05 
1745.1 0 0.000119252 0.00251568 -5.67764e-05 3.35725e-05 0.00672877 0.000703026 0.000271092 8.01911e-05 -0.000555396 -0.0127852 4.55599e-05 6.24279e-06 -0.000170174 -0.000338712 -1.91785e-05 -0.000383715 0.000334445 0.000591804 -3.9522e-05 -0.000222271 2.38965e-05 0.000114789 -6.62188e-05 -1.00516e-06 8.21258e-06 8.0919e-05 -5.11433e-05 9.61421e-05 -3.51376e-05 0.000189183 5.02503e-05 -9.40767e-05 
1745.45 0 0.000130346 0.0025024 -5.66514e-05 2.8405e-05 0.00728927 0.000675225 0.000247597 6.00828e-05 -0.000588276 -0.0123903 2.18486e-05 4.37901e-06 -0.000205463 -0.000321343 -1.64083e-05 -0.000396737 0.0003462 0.000602683 -1.95732e-05 -0.000233297 3.29546e-05 0.000113276 -6.13939e-05 1.05301e-06 1.11883e-05 9.03785e-05 -4.68781e-05 0.000103425 -3.18235e-05 0.000187978 4.85232e-05 -9.24138e-05 
1745.8 0 0.000142798 0.00248361 -5.60563e-05 2.3037e-05 0.0078272 0.000641412 0.000223319 3.80258e-05 -0.000620887 -0.0119711 1.0937e-06 1.42876e-06 -0.00023426 -0.000308073 -1.43805e-05 -0.000410488 0.000359431 0.000609892 -5.4197e-06 -0.000247749 4.33199e-05 0.000113177 -5.6556e-05 4.42844e-06 1.55488e-05 0.000101799 -4.14971e-05 0.000110308 -2.92736e-05 0.000186125 4.73464e-05 -8.8133e-05 
1746.15 0 0.000155296 0.00245851 -5.48035e-05 1.81629e-05 0.00834167 0.000601104 0.000199539 1.57533e-05 -0.000651063 -0.0115287 -1.74289e-05 -4.85137e-06 -0.000254363 -0.000295174 -1.23556e-05 -0.000422787 0.00037631 0.000613328 4.34146e-06 -0.000265647 5.47267e-05 0.00011385 -5.15689e-05 6.74763e-06 1.91358e-05 0.000114491 -3.26473e-05 0.000114109 -2.78219e-05 0.000183721 4.50773e-05 -8.17569e-05 
1746.5 0 0.000166221 0.00242656 -5.2064e-05 1.43684e-05 0.00883322 0.000555304 0.000177798 -5.64206e-06 -0.000676319 -0.0110654 -3.66867e-05 -1.49984e-05 -0.000265237 -0.000280285 -1.10284e-05 -0.000429972 0.000396143 0.000614283 1.03216e-05 -0.000282591 6.55651e-05 0.000114098 -4.68599e-05 7.19675e-06 2.13441e-05 0.000125487 -1.98651e-05 0.000114895 -2.78773e-05 0.00018124 4.1237e-05 -7.52643e-05 
1746.85 0 0.000174956 0.00238943 -4.7928e-05 1.1075e-05 0.0093032 0.000505821 0.000158097 -2.74794e-05 -0.000693076 -0.0105816 -6.05881e-05 -2.75587e-05 -0.00027173 -0.000262852 -1.13928e-05 -0.000432546 0.000418053 0.000614586 1.37846e-05 -0.000293069 7.59652e-05 0.000113641 -4.24428e-05 5.96109e-06 2.35868e-05 0.000133385 -4.38927e-06 0.000114612 -2.87312e-05 0.000179251 3.63944e-05 -6.99599e-05 
1747.2 0 0.000181135 0.00234798 -4.37403e-05 6.68714e-06 0.00974974 0.00045721 0.000138128 -5.02419e-05 -0.000698898 -0.0100761 -9.14175e-05 -4.21341e-05 -0.000277151 -0.000241839 -1.38384e-05 -0.000434124 0.000440485 0.000615637 1.6054e-05 -0.000295583 8.75145e-05 0.000111755 -3.65231e-05 4.87598e-06 2.6777e-05 0.000139352 1.21582e-05 0.000113131 -3.03768e-05 0.000177486 3.06039e-05 -6.61037e-05 
1747.55 0 0.000183649 0.00230106 -4.03283e-05 1.63775e-06 0.0101692 0.000413477 0.000116989 -7.26968e-05 -0.000696994 -0.00954904 -0.000127967 -5.93334e-05 -0.000281844 -0.00021739 -1.80212e-05 -0.000435233 0.00046202 0.000618916 1.70015e-05 -0.00029043 0.000100699 0.000108723 -2.88573e-05 4.86705e-06 3.11378e-05 0.000144063 2.76339e-05 0.000108636 -3.21705e-05 0.000174426 2.33327e-05 -6.22241e-05 
1747.9 0 0.000182222 0.00224858 -3.74623e-05 -2.59021e-06 0.0105579 0.000373406 9.49964e-05 -9.72308e-05 -0.000691571 -0.00900199 -0.000165419 -7.75737e-05 -0.000287771 -0.000190943 -2.30073e-05 -0.000433365 0.00048327 0.000625299 1.61318e-05 -0.000278174 0.000113974 0.000105949 -2.23302e-05 5.99956e-06 3.66268e-05 0.000147205 4.10238e-05 0.000101613 -3.2703e-05 0.000168994 1.53113e-05 -5.64915e-05 
1748.25 0 0.000178826 0.00219131 -3.39045e-05 -6.13814e-06 0.0109135 0.00033395 7.22184e-05 -0.000126539 -0.000682839 -0.00843852 -0.00019852 -9.31034e-05 -0.000297767 -0.000162767 -2.9904e-05 -0.000427878 0.000504066 0.000633586 1.36594e-05 -0.000262126 0.000125011 0.000104593 -1.83059e-05 7.05298e-06 4.32913e-05 0.000149333 5.29773e-05 9.43129e-05 -3.17239e-05 0.000161682 7.83293e-06 -4.90644e-05 
1748.6 0 0.000175621 0.00213005 -2.88833e-05 -9.80808e-06 0.0112365 0.000295291 5.23147e-05 -0.00015912 -0.000671685 -0.00786398 -0.000227321 -0.000103899 -0.000312582 -0.000132456 -3.98876e-05 -0.000419814 0.000521738 0.000640521 9.51187e-06 -0.000245938 0.00013317 0.000104081 -1.52977e-05 6.24542e-06 5.06355e-05 0.000150614 6.36387e-05 8.64566e-05 -2.95999e-05 0.000154702 1.37103e-06 -4.14112e-05 
1748.95 0 0.000173077 0.00206684 -2.35222e-05 -1.27632e-05 0.0115304 0.000257545 3.77863e-05 -0.000190207 -0.000659644 -0.00728383 -0.000253823 -0.000109312 -0.000329818 -0.000101624 -5.3133e-05 -0.000409605 0.000532929 0.000642125 4.05716e-06 -0.000230622 0.000139327 0.000102672 -1.20774e-05 2.7971e-06 5.79402e-05 0.000150082 7.21521e-05 7.72541e-05 -2.73086e-05 0.000149223 -4.58135e-06 -3.59719e-05 
1749.3 0 0.000169564 0.00200415 -1.93999e-05 -1.38149e-05 0.0117984 0.00022003 2.7437e-05 -0.000213735 -0.000646055 -0.00669939 -0.000276744 -0.000109806 -0.000346688 -7.28052e-05 -6.97922e-05 -0.000397995 0.000538478 0.000636287 -3.15018e-07 -0.000214309 0.000142978 9.91887e-05 -7.62861e-06 -8.90353e-07 6.56995e-05 0.000147411 7.72853e-05 6.78291e-05 -2.58581e-05 0.000143835 -1.04454e-05 -3.28079e-05 
1749.65 0 0.000163352 0.0019405 -1.75111e-05 -1.41796e-05 0.0120412 0.000183505 1.81462e-05 -0.000227764 -0.000630211 -0.00611039 -0.000293977 -0.000107665 -0.000363668 -4.56754e-05 -8.87817e-05 -0.00038407 0.000542297 0.000624141 -8.38566e-07 -0.000195092 0.000143996 9.43675e-05 -1.95183e-06 -2.7451e-07 7.41228e-05 0.000143345 7.85873e-05 5.97273e-05 -2.52758e-05 0.000137479 -1.64908e-05 -2.99059e-05 
1750 0 0.000154885 0.00187134 -1.80029e-05 -1.61757e-05 0.0122597 0.000148792 6.13744e-06 -0.000234368 -0.000613124 -0.00551585 -0.000305895 -0.000103523 -0.000382073 -1.74702e-05 -0.000107584 -0.000365823 0.000547096 0.000606289 1.79257e-06 -0.000174957 0.000142935 8.88853e-05 3.02953e-06 4.4859e-06 8.17771e-05 0.000138562 7.64882e-05 5.34931e-05 -2.48858e-05 0.000129868 -2.24259e-05 -2.69478e-05 
1750.35 0 0.000146375 0.00179484 -1.97369e-05 -2.00612e-05 0.0124524 0.000115693 -8.77926e-06 -0.000235351 -0.000594635 -0.0049119 -0.000312696 -9.61094e-05 -0.000400945 1.27367e-05 -0.000123556 -0.000343828 0.00055364 0.000581782 4.67365e-06 -0.00015725 0.000141142 8.40485e-05 4.44319e-06 9.31442e-06 8.76703e-05 0.000134546 7.16623e-05 4.77803e-05 -2.34895e-05 0.000121353 -2.81349e-05 -2.46345e-05 
1750.7 0 0.000139539 0.00171217 -2.20079e-05 -2.42702e-05 0.0126138 8.43384e-05 -2.40342e-05 -0.000233126 -0.000573528 -0.00429661 -0.000313022 -8.60736e-05 -0.000419451 4.4803e-05 -0.000137289 -0.000319736 0.000561582 0.000550647 6.48919e-06 -0.000142762 0.000139152 8.1324e-05 2.28329e-06 1.2367e-05 9.2778e-05 0.0001324 6.54327e-05 3.97422e-05 -2.02824e-05 0.000113491 -3.46821e-05 -2.19559e-05 
1751.05 0 0.000134704 0.00162477 -2.43791e-05 -2.7568e-05 0.0127393 5.40118e-05 -3.74283e-05 -0.00022874 -0.000550796 -0.00367381 -0.000306816 -7.44786e-05 -0.000437706 7.88859e-05 -0.000150366 -0.000293692 0.000568614 0.000515288 8.73298e-06 -0.000129212 0.0001361 8.14179e-05 -1.7517e-06 1.42143e-05 9.76791e-05 0.000130434 5.96266e-05 2.92661e-05 -1.60936e-05 0.000107238 -4.26427e-05 -1.79895e-05 
1751.4 0 0.000132598 0.00153367 -2.68077e-05 -3.03154e-05 0.0128283 2.34383e-05 -4.8818e-05 -0.000221922 -0.000527236 -0.00305038 -0.000294882 -6.09762e-05 -0.000457298 0.000114648 -0.000163764 -0.000265957 0.000573389 0.000479023 1.39787e-05 -0.000115256 0.000132553 8.3705e-05 -5.81126e-06 1.50419e-05 0.000101715 0.00012591 5.6964e-05 1.80395e-05 -1.38006e-05 0.000101506 -5.07967e-05 -1.33794e-05 
1751.75 0 0.000132838 0.00144045 -2.9221e-05 -3.28304e-05 0.0128834 -7.65306e-06 -5.83924e-05 -0.00021235 -0.000502935 -0.00243111 -0.000277871 -4.78176e-05 -0.000478437 0.0001517 -0.000178499 -0.000238589 0.000576951 0.000442567 2.16503e-05 -0.000102335 0.000129463 8.39705e-05 -8.70065e-06 1.41337e-05 0.000103576 0.000119029 5.80265e-05 7.08257e-06 -1.39641e-05 9.51663e-05 -5.73772e-05 -8.69552e-06 
1752.1 0 0.00013332 0.00134667 -2.95944e-05 -3.46327e-05 0.0129055 -3.95288e-05 -6.42199e-05 -0.00020151 -0.000477283 -0.00181715 -0.000256961 -3.96111e-05 -0.00050077 0.000189654 -0.000195153 -0.000212609 0.000579765 0.000406231 2.99347e-05 -9.04744e-05 0.000127527 7.94258e-05 -1.08879e-05 1.15413e-05 0.000103177 0.000111387 5.97391e-05 -2.6031e-06 -1.40192e-05 8.82152e-05 -6.29469e-05 -4.67226e-06 
1752.45 0 0.000133014 0.00125313 -2.77364e-05 -3.63062e-05 0.0128964 -7.15148e-05 -6.50166e-05 -0.000192085 -0.000450052 -0.00120817 -0.000235135 -3.8163e-05 -0.000524515 0.000227681 -0.000213339 -0.000186253 0.000579804 0.000370189 3.88851e-05 -7.86283e-05 0.000126937 7.0866e-05 -1.28917e-05 8.123e-06 0.000101919 0.000103125 5.97897e-05 -1.10246e-05 -1.24004e-05 8.12265e-05 -6.88688e-05 -2.01992e-06 
1752.8 0 0.000131889 0.00115977 -2.48341e-05 -3.83962e-05 0.0128586 -0.000103151 -6.10062e-05 -0.000184861 -0.000420568 -0.000603922 -0.000216022 -4.19297e-05 -0.000549019 0.000264113 -0.000230719 -0.000158236 0.000574907 0.000334607 4.95407e-05 -6.82422e-05 0.000125825 6.01884e-05 -1.55783e-05 5.06072e-06 0.000100724 9.40459e-05 5.89216e-05 -1.92175e-05 -9.42739e-06 7.44599e-05 -7.4363e-05 -1.4202e-06 
1753.15 0 0.000130238 0.00106599 -2.16221e-05 -4.10418e-05 0.0127938 -0.000134486 -5.42764e-05 -0.000179494 -0.000388181 -5.72551e-06 -0.000200281 -4.83e-05 -0.000574261 0.000297408 -0.000244492 -0.000128654 0.000567037 0.000299001 6.1081e-05 -6.03093e-05 0.000123043 4.87267e-05 -1.92255e-05 2.43884e-06 9.93731e-05 8.35576e-05 5.89287e-05 -2.73945e-05 -6.53189e-06 6.83902e-05 -7.8988e-05 -2.84019e-06 
1753.5 0 0.000127729 0.000971923 -1.91144e-05 -4.34195e-05 0.012705 -0.000165578 -4.90996e-05 -0.000176321 -0.000354863 0.0005842 -0.000186384 -5.44889e-05 -0.000599432 0.000328235 -0.000252499 -9.88305e-05 0.000558029 0.000262743 7.09372e-05 -5.41873e-05 0.000119176 3.61111e-05 -2.35647e-05 -7.29741e-07 9.8353e-05 7.11841e-05 6.07284e-05 -3.56605e-05 -4.4373e-06 6.29594e-05 -8.24549e-05 -3.75433e-06 
1753.85 0 0.000124872 0.000878216 -1.7577e-05 -4.40278e-05 0.0125932 -0.000195886 -4.61443e-05 -0.000173844 -0.000322225 0.00116621 -0.000172987 -5.93263e-05 -0.000622635 0.000358208 -0.000253985 -7.3209e-05 0.000547926 0.000224839 7.69875e-05 -5.07092e-05 0.000113747 2.20938e-05 -2.8954e-05 -4.34058e-06 9.72528e-05 5.81147e-05 6.31438e-05 -4.4752e-05 -2.54667e-06 5.65297e-05 -8.3898e-05 -2.39487e-06 
1754.2 0 0.000122436 0.000783528 -1.70705e-05 -4.286e-05 0.0124557 -0.000224607 -4.25809e-05 -0.000169265 -0.000292377 0.0017405 -0.000157307 -6.54564e-05 -0.000642436 0.000389469 -0.000251007 -5.41055e-05 0.000536415 0.000185944 8.03775e-05 -4.85923e-05 0.000107152 7.35675e-06 -3.6378e-05 -7.65777e-06 9.46225e-05 4.63239e-05 6.48629e-05 -5.40155e-05 6.51881e-07 4.85368e-05 -8.3361e-05 -1.94218e-07 
1754.55 0 0.000121299 0.000686872 -1.72895e-05 -4.02348e-05 0.0122906 -0.000252789 -3.76944e-05 -0.000161354 -0.000267782 0.00230411 -0.000137243 -7.60858e-05 -0.000659874 0.000422546 -0.000248136 -3.88381e-05 0.000521941 0.000148243 8.40024e-05 -4.59933e-05 0.000100405 -7.82398e-06 -4.57255e-05 -1.2199e-05 9.21494e-05 3.64409e-05 6.55793e-05 -6.27613e-05 5.91488e-06 3.90975e-05 -8.09451e-05 1.34095e-06 
1754.9 0 0.000121621 0.000589776 -1.68275e-05 -3.77285e-05 0.0120995 -0.000281182 -3.34427e-05 -0.000151578 -0.000250561 0.00285255 -0.000116033 -9.04803e-05 -0.000676134 0.000455143 -0.000248275 -2.50144e-05 0.00050441 0.000109926 8.92042e-05 -4.36253e-05 9.41414e-05 -2.32811e-05 -5.43872e-05 -1.92145e-05 9.1762e-05 2.85296e-05 6.45357e-05 -7.11831e-05 1.25041e-05 2.81815e-05 -7.73355e-05 3.07602e-06 
1755.25 0 0.000121234 0.000494488 -1.42365e-05 -3.72131e-05 0.0118861 -0.000310157 -3.29547e-05 -0.000141628 -0.000240811 0.00338359 -9.86858e-05 -0.00010684 -0.000688673 0.000486144 -0.000249618 -1.23858e-05 0.000484176 6.84275e-05 9.52681e-05 -4.27595e-05 8.82823e-05 -3.87698e-05 -6.1664e-05 -2.81326e-05 9.26385e-05 2.26444e-05 6.22289e-05 -7.93605e-05 1.86026e-05 1.7533e-05 -7.44404e-05 5.03357e-06 
1755.6 0 0.000119891 0.000401929 -1.02623e-05 -3.89255e-05 0.0116521 -0.000340227 -3.86389e-05 -0.000131201 -0.000235359 0.0038977 -8.70072e-05 -0.000124005 -0.000693664 0.000513892 -0.000250239 -5.25341e-07 0.000460262 2.6214e-05 0.000100642 -4.51402e-05 8.22675e-05 -5.33578e-05 -6.87721e-05 -3.67929e-05 9.44829e-05 1.7597e-05 5.97655e-05 -8.70446e-05 2.30112e-05 9.394e-06 -7.37149e-05 6.85503e-06 
1755.95 0 0.000119038 0.000311067 -7.05886e-06 -4.22506e-05 0.011399 -0.000369119 -5.06709e-05 -0.000120202 -0.000231718 0.00439165 -8.13547e-05 -0.000140597 -0.00069046 0.000534055 -0.000249891 1.16066e-05 0.000434017 -1.26611e-05 0.000103794 -5.10814e-05 7.63068e-05 -6.53637e-05 -7.53661e-05 -4.47272e-05 9.79863e-05 1.27149e-05 5.72072e-05 -9.41931e-05 2.59477e-05 4.06038e-06 -7.35012e-05 1.03591e-05 
1756.3 0 0.000118573 0.000221188 -5.3476e-06 -4.70591e-05 0.0111314 -0.000393733 -6.72388e-05 -0.000109681 -0.000230636 0.00486157 -8.05865e-05 -0.000155513 -0.000681378 0.00054559 -0.000248726 2.26949e-05 0.000410377 -4.56937e-05 0.000105099 -5.90695e-05 7.16959e-05 -7.44659e-05 -7.94337e-05 -5.36556e-05 0.000100426 9.36233e-06 5.47761e-05 -0.000101642 2.79087e-05 6.29695e-07 -7.25226e-05 1.66033e-05 
1756.65 0 0.00011735 0.000132047 -3.9803e-06 -5.25848e-05 0.0108541 -0.000413605 -8.52723e-05 -0.000100587 -0.000234507 0.00531082 -7.97085e-05 -0.000167443 -0.000669919 0.000554272 -0.000247314 3.15158e-05 0.000391989 -7.22809e-05 0.000106831 -6.74106e-05 6.94336e-05 -8.12433e-05 -8.08758e-05 -6.37879e-05 9.91367e-05 8.25896e-06 5.23972e-05 -0.00011026 2.95766e-05 -2.09339e-06 -7.23284e-05 2.29579e-05 
1757 0 0.000114442 4.34913e-05 -1.98108e-06 -5.80205e-05 0.0105669 -0.000432121 -0.000101646 -9.26363e-05 -0.000241363 0.00574613 -7.59294e-05 -0.000176421 -0.00065816 0.000566251 -0.000246699 3.66113e-05 0.00037719 -9.41522e-05 0.000113092 -7.43393e-05 6.95172e-05 -8.68377e-05 -8.15842e-05 -7.24219e-05 9.60286e-05 8.02198e-06 5.00913e-05 -0.000120085 3.22446e-05 -5.79678e-06 -7.32095e-05 2.8044e-05 
1757.35 0 0.00010979 -4.5004e-05 1.13264e-06 -6.32836e-05 0.0102667 -0.000452375 -0.000114879 -8.47824e-05 -0.000245915 0.0061674 -7.00287e-05 -0.000184391 -0.000647816 0.000582908 -0.000245774 3.60152e-05 0.000361953 -0.000112773 0.000126866 -7.93048e-05 7.09971e-05 -9.23308e-05 -8.27607e-05 -7.70575e-05 9.23972e-05 6.71033e-06 4.75077e-05 -0.000130106 3.61047e-05 -1.16639e-05 -7.53243e-05 3.38492e-05 
1757.7 0 0.000103231 -0.000134493 3.95696e-06 -6.86541e-05 0.0099529 -0.000473373 -0.000125507 -7.50172e-05 -0.000245094 0.006573 -6.17516e-05 -0.000192801 -0.000638701 0.000601789 -0.000243554 3.05152e-05 0.000343273 -0.000129169 0.000146868 -8.40048e-05 7.25126e-05 -9.73752e-05 -8.4627e-05 -7.9145e-05 8.83781e-05 3.39599e-06 4.30097e-05 -0.000138285 3.96514e-05 -2.03653e-05 -7.87406e-05 4.04446e-05 
1758.05 0 9.59677e-05 -0.000225348 5.91908e-06 -7.39579e-05 0.00962474 -0.000492828 -0.000133329 -6.22618e-05 -0.000240469 0.006966 -5.01994e-05 -0.000201393 -0.000627491 0.000622593 -0.000241645 2.35404e-05 0.000319263 -0.000142922 0.000169101 -8.82672e-05 7.29959e-05 -0.000100455 -8.64478e-05 -8.02426e-05 8.4349e-05 -1.96856e-06 3.653e-05 -0.000142914 4.26942e-05 -3.11417e-05 -8.1929e-05 4.67361e-05 
1758.4 0 8.83799e-05 -0.000318807 7.49992e-06 -7.78218e-05 0.00927907 -0.000509814 -0.00013666 -4.80832e-05 -0.000233475 0.00734732 -3.55038e-05 -0.0002084 -0.000613521 0.000644876 -0.000242919 1.72898e-05 0.000287467 -0.000154416 0.000191642 -9.0235e-05 7.31314e-05 -0.000101585 -8.6919e-05 -7.99055e-05 8.09094e-05 -7.9201e-06 2.97874e-05 -0.000144297 4.54257e-05 -4.19597e-05 -8.33522e-05 5.2602e-05 
1758.75 0 8.00215e-05 -0.00041494 8.45509e-06 -7.9483e-05 0.00891557 -0.000523705 -0.000136436 -3.49654e-05 -0.000222902 0.00771289 -1.90789e-05 -0.000213958 -0.000596433 0.000665022 -0.000248979 1.06845e-05 0.00024743 -0.000167887 0.000215279 -8.89606e-05 7.37649e-05 -0.000102225 -8.67888e-05 -7.82926e-05 7.87309e-05 -1.2076e-05 2.32184e-05 -0.000144049 4.72496e-05 -5.12363e-05 -8.29632e-05 5.78445e-05 
1759.1 0 7.22002e-05 -0.000511828 8.53084e-06 -7.98369e-05 0.00853536 -0.000533615 -0.000136563 -2.27876e-05 -0.000207573 0.00806037 -1.32768e-06 -0.000220335 -0.000574324 0.000679818 -0.00025796 2.8544e-06 0.00020258 -0.000185163 0.000238922 -8.51864e-05 7.4294e-05 -0.000102843 -8.72804e-05 -7.5825e-05 7.72282e-05 -1.43438e-05 1.61893e-05 -0.00014371 4.75492e-05 -5.94259e-05 -8.18911e-05 6.11511e-05 
1759.45 0 6.48949e-05 -0.00060772 7.89436e-06 -8.02641e-05 0.00813775 -0.000540424 -0.000139417 -8.94252e-06 -0.000189028 0.00839127 1.89203e-05 -0.000227798 -0.000546477 0.000689054 -0.00026761 -3.87477e-06 0.000158095 -0.000203192 0.000257396 -7.95113e-05 7.35728e-05 -0.000102347 -8.68277e-05 -7.30609e-05 7.59988e-05 -1.64189e-05 8.85444e-06 -0.000143483 4.59708e-05 -6.6649e-05 -8.04783e-05 6.21419e-05 
1759.8 0 5.66704e-05 -0.000700579 7.08876e-06 -8.08434e-05 0.00772139 -0.000547586 -0.000144034 6.72742e-06 -0.000167095 0.00870707 4.0398e-05 -0.000233787 -0.000514257 0.000696049 -0.000276945 -6.63729e-06 0.000116468 -0.000219431 0.00026867 -7.17427e-05 7.15446e-05 -9.91917e-05 -8.52986e-05 -7.10216e-05 7.50657e-05 -2.01567e-05 2.68959e-06 -0.000143659 4.23744e-05 -7.18756e-05 -7.78206e-05 6.29673e-05 
1760.15 0 4.78616e-05 -0.000788826 6.59989e-06 -8.15766e-05 0.00728729 -0.000554951 -0.00014772 2.21056e-05 -0.000138594 0.00900536 5.93332e-05 -0.000235929 -0.00047909 0.000704897 -0.000285659 -6.02229e-06 7.73317e-05 -0.000233199 0.000275734 -6.12731e-05 6.89339e-05 -9.39199e-05 -8.33317e-05 -6.86255e-05 7.41319e-05 -2.51079e-05 -3.12093e-07 -0.000145379 3.72285e-05 -7.59723e-05 -7.28978e-05 6.5991e-05 
1760.5 0 3.86695e-05 -0.000872601 7.2372e-06 -8.24964e-05 0.00684122 -0.000558509 -0.00014956 3.75886e-05 -0.00010517 0.00928364 7.3063e-05 -0.000235718 -0.000441616 0.000715556 -0.000293185 -5.53117e-06 3.7278e-05 -0.00024361 0.000281292 -4.80162e-05 6.69151e-05 -8.89074e-05 -7.99087e-05 -6.47573e-05 7.19929e-05 -2.8494e-05 -5.68137e-07 -0.000148436 3.11893e-05 -8e-05 -6.63074e-05 7.19363e-05 
1760.85 0 2.84724e-05 -0.000953094 8.84146e-06 -8.29928e-05 0.00638684 -0.000558132 -0.000151 5.49782e-05 -7.15781e-05 0.00954514 8.34923e-05 -0.000234706 -0.000402521 0.000723383 -0.000300503 -5.92901e-06 -7.6974e-06 -0.000250535 0.00028629 -3.22319e-05 6.50561e-05 -8.36207e-05 -7.56151e-05 -5.96199e-05 6.87338e-05 -2.87669e-05 -3.13599e-07 -0.000151895 2.3841e-05 -8.39921e-05 -5.99649e-05 7.9219e-05 
1761.2 0 1.80544e-05 -0.00103153 9.61109e-06 -8.26199e-05 0.00592237 -0.000554944 -0.000153406 7.49396e-05 -3.57518e-05 0.0097895 9.24989e-05 -0.000231043 -0.000362302 0.000726149 -0.000310525 -4.25408e-06 -5.63074e-05 -0.000254637 0.000291239 -1.6022e-05 6.10382e-05 -7.71875e-05 -7.19635e-05 -5.44932e-05 6.56032e-05 -2.59844e-05 8.36209e-07 -0.000155276 1.48381e-05 -8.8088e-05 -5.56941e-05 8.66817e-05 
1761.55 0 8.12687e-06 -0.00110823 9.16404e-06 -8.15765e-05 0.00544712 -0.000546254 -0.000156145 9.74477e-05 4.54578e-06 0.0100122 9.88251e-05 -0.000222704 -0.000321657 0.000725279 -0.000323213 1.24532e-06 -0.000106053 -0.0002576 0.000295244 -1.41804e-06 5.32684e-05 -7.23954e-05 -6.78046e-05 -5.1766e-05 6.27656e-05 -2.14371e-05 3.6877e-06 -0.000158344 5.22452e-06 -9.2658e-05 -5.50093e-05 9.34573e-05 
1761.9 0 -1.46052e-06 -0.00118267 9.66279e-06 -8.04784e-05 0.00496113 -0.000532467 -0.000157392 0.000119913 4.4874e-05 0.0102129 0.000101786 -0.000209038 -0.000281429 0.000720431 -0.00033601 8.89463e-06 -0.000156775 -0.000261006 0.000298588 1.10954e-05 4.31808e-05 -7.16928e-05 -6.35534e-05 -5.18697e-05 5.88762e-05 -1.72349e-05 6.59256e-06 -0.000160166 -2.90569e-06 -9.80024e-05 -5.83697e-05 9.83744e-05 
1762.25 0 -1.00716e-05 -0.00125314 1.21234e-05 -7.91425e-05 0.00446428 -0.00051801 -0.000159975 0.000138945 8.31019e-05 0.0103932 0.000102713 -0.000191279 -0.000242553 0.000709818 -0.000348044 1.39037e-05 -0.00020643 -0.000265629 0.000302835 2.03862e-05 3.33991e-05 -7.43561e-05 -5.97439e-05 -5.45889e-05 5.22709e-05 -1.3751e-05 8.41694e-06 -0.000160286 -9.91115e-06 -0.000103042 -6.41848e-05 0.000100955 
1762.6 0 -1.74334e-05 -0.00131745 1.42168e-05 -7.69661e-05 0.00395709 -0.000504815 -0.000167069 0.000152165 0.000119057 0.0105537 0.000101952 -0.000173824 -0.000204565 0.000694186 -0.000359801 1.28724e-05 -0.000251205 -0.000272326 0.000307388 2.59162e-05 2.37038e-05 -7.8832e-05 -5.50529e-05 -5.83232e-05 4.36527e-05 -1.07161e-05 8.59456e-06 -0.000159441 -1.66971e-05 -0.000106918 -7.12701e-05 0.000100701 
1762.95 0 -2.38669e-05 -0.0013759 1.43366e-05 -7.50596e-05 0.00344031 -0.00049219 -0.000177755 0.000159415 0.000152065 0.0106895 9.83449e-05 -0.000161496 -0.000165444 0.000677506 -0.000370445 8.23462e-06 -0.0002895 -0.00027897 0.000311831 2.7326e-05 1.46603e-05 -8.38015e-05 -4.99582e-05 -6.08484e-05 3.57694e-05 -9.04217e-06 7.09745e-06 -0.000158393 -2.26172e-05 -0.000109902 -7.89552e-05 9.73186e-05 
1763.3 0 -2.84204e-05 -0.00142892 1.37464e-05 -7.48977e-05 0.00291647 -0.000479686 -0.000191276 0.00016397 0.000181394 0.0107957 9.1673e-05 -0.000154555 -0.000127136 0.000664833 -0.000376996 4.75556e-06 -0.000324378 -0.000282601 0.000315909 2.27902e-05 7.24288e-06 -8.81298e-05 -4.65166e-05 -6.18163e-05 2.89329e-05 -8.90771e-06 4.76875e-06 -0.00015684 -2.71678e-05 -0.000112627 -8.46703e-05 9.21049e-05 
1763.65 0 -3.07535e-05 -0.00147691 1.3484e-05 -7.49521e-05 0.00239023 -0.000468822 -0.00020522 0.000168742 0.00020594 0.0108711 8.37475e-05 -0.000147297 -9.44267e-05 0.000655539 -0.000376635 4.64968e-06 -0.000360316 -0.000284376 0.000318718 1.29055e-05 7.42512e-07 -9.19424e-05 -4.54662e-05 -6.21022e-05 2.19673e-05 -9.2065e-06 1.84651e-06 -0.000154199 -3.02389e-05 -0.000115572 -8.75259e-05 8.62523e-05 
1764 0 -3.2343e-05 -0.00152015 1.38278e-05 -7.51303e-05 0.00186617 -0.0004627 -0.00021536 0.000173158 0.000226557 0.0109205 7.6847e-05 -0.000135124 -6.83258e-05 0.00064405 -0.000369717 8.07571e-06 -0.000397759 -0.000287122 0.000318832 6.78563e-07 -7.02474e-06 -9.70467e-05 -4.54018e-05 -6.2898e-05 1.60985e-05 -8.91784e-06 -1.84069e-06 -0.00015045 -3.23039e-05 -0.000118893 -8.88923e-05 8.01051e-05 
1764.35 0 -3.39679e-05 -0.00155714 1.51996e-05 -7.72893e-05 0.00134493 -0.000461131 -0.000219661 0.000174248 0.000245478 0.0109484 7.28477e-05 -0.000119384 -4.63491e-05 0.000628613 -0.000360794 1.58125e-05 -0.000433495 -0.000292503 0.000315869 -1.16088e-05 -1.60711e-05 -0.000102782 -4.49566e-05 -6.39535e-05 1.24342e-05 -8.9125e-06 -5.85075e-06 -0.000145294 -3.50342e-05 -0.000121895 -8.91248e-05 7.45243e-05 
1764.7 0 -3.55754e-05 -0.00158747 1.63588e-05 -8.09655e-05 0.000825403 -0.000461876 -0.00021988 0.000169088 0.000263432 0.0109519 7.1115e-05 -0.000101241 -2.69456e-05 0.000611422 -0.000353134 2.81224e-05 -0.000465605 -0.000300525 0.000310673 -2.35938e-05 -2.48275e-05 -0.000106759 -4.39559e-05 -6.4918e-05 1.0372e-05 -1.07269e-05 -9.1369e-06 -0.000139231 -3.91443e-05 -0.000124226 -8.74641e-05 7.05369e-05 
1765.05 0 -3.76845e-05 -0.00161098 1.60074e-05 -8.39628e-05 0.000310903 -0.000464812 -0.00021662 0.0001592 0.000280516 0.0109261 6.94729e-05 -7.9881e-05 -8.98803e-06 0.000591961 -0.00034605 4.36383e-05 -0.000494104 -0.000309352 0.000305249 -3.58901e-05 -3.27115e-05 -0.000108499 -4.22684e-05 -6.59121e-05 9.30795e-06 -1.40028e-05 -1.18377e-05 -0.000132962 -4.39667e-05 -0.000126137 -8.36132e-05 6.81748e-05 
1765.4 0 -4.05478e-05 -0.00162697 1.48704e-05 -8.62692e-05 -0.000194818 -0.000469737 -0.0002119 0.000148008 0.000298775 0.0108707 6.76374e-05 -5.62005e-05 7.41292e-06 0.000569093 -0.000339507 6.16893e-05 -0.000517899 -0.000319028 0.000301871 -4.74003e-05 -3.75821e-05 -0.00010821 -4.01621e-05 -6.53892e-05 9.25672e-06 -1.68917e-05 -1.39438e-05 -0.000127094 -4.90109e-05 -0.000127955 -7.84009e-05 6.72115e-05 
1765.75 0 -4.37079e-05 -0.0016379 1.41335e-05 -8.91796e-05 -0.000689316 -0.000474567 -0.000208683 0.000136686 0.000320759 0.0107867 6.53089e-05 -3.34599e-05 2.24996e-05 0.000545718 -0.00033426 8.35095e-05 -0.00053718 -0.000332572 0.000299797 -5.71662e-05 -3.85634e-05 -0.000106367 -3.81898e-05 -6.17841e-05 9.75767e-06 -1.89657e-05 -1.47988e-05 -0.000123273 -5.31248e-05 -0.00013055 -7.32435e-05 6.72676e-05 
1766.1 0 -4.70249e-05 -0.00164836 1.50941e-05 -9.29618e-05 -0.00116931 -0.000476716 -0.000204864 0.000125795 0.000345355 0.010677 6.19166e-05 -1.23144e-05 3.80229e-05 0.000523842 -0.000329227 0.000109342 -0.000554373 -0.000349768 0.000296647 -6.51945e-05 -3.81298e-05 -0.000103929 -3.71531e-05 -5.70978e-05 9.90406e-06 -2.07539e-05 -1.41351e-05 -0.000122261 -5.60538e-05 -0.000133991 -6.96948e-05 6.74737e-05 
1766.45 0 -4.96621e-05 -0.00165965 1.83993e-05 -9.72833e-05 -0.00163449 -0.000474529 -0.000198681 0.000115549 0.000370097 0.0105492 5.80357e-05 8.43894e-06 5.47407e-05 0.000502518 -0.000323573 0.00013654 -0.000570134 -0.000366921 0.000292009 -7.13065e-05 -3.67299e-05 -0.000101909 -3.6086e-05 -5.47601e-05 9.2595e-06 -2.24528e-05 -1.19264e-05 -0.000122822 -5.88495e-05 -0.000137086 -6.90911e-05 6.79048e-05 
1766.8 0 -5.11872e-05 -0.001669 2.41607e-05 -0.000101601 -0.00208879 -0.00046873 -0.000193074 0.000104383 0.000393918 0.0104071 5.46166e-05 2.92233e-05 7.32207e-05 0.000480645 -0.000318087 0.000163365 -0.000583451 -0.000381182 0.000285716 -7.60593e-05 -3.44907e-05 -0.000101353 -3.35862e-05 -5.40136e-05 8.15209e-06 -2.53641e-05 -9.89504e-06 -0.000123848 -6.15514e-05 -0.000138989 -6.99699e-05 6.85997e-05 
1767.15 0 -5.17632e-05 -0.00167449 3.10991e-05 -0.000105354 -0.00253525 -0.000460722 -0.000187413 9.18738e-05 0.000417524 0.0102476 5.15964e-05 5.05379e-05 9.45487e-05 0.000458256 -0.00031316 0.000188511 -0.000594508 -0.000391557 0.000276725 -8.03743e-05 -3.276e-05 -0.000102346 -3.07719e-05 -5.19406e-05 8.07713e-06 -3.09689e-05 -9.80344e-06 -0.00012387 -6.43888e-05 -0.000139948 -6.88353e-05 6.94768e-05 
1767.5 0 -5.13957e-05 -0.00167639 3.71799e-05 -0.00010796 -0.00297342 -0.000450214 -0.00017732 7.81377e-05 0.000442396 0.0100656 4.80837e-05 7.24168e-05 0.000118261 0.000435411 -0.000308481 0.000209781 -0.000604008 -0.000398169 0.000267332 -8.33687e-05 -3.15142e-05 -0.000103562 -2.88283e-05 -4.92884e-05 1.10773e-05 -3.85985e-05 -1.02567e-05 -0.000122336 -6.77079e-05 -0.000141202 -6.4309e-05 7.1332e-05 
1767.85 0 -5.12266e-05 -0.00167515 4.13588e-05 -0.00010984 -0.00340167 -0.000436425 -0.000163259 6.14247e-05 0.000470648 0.00986049 4.43824e-05 9.2574e-05 0.00014135 0.000411433 -0.000303625 0.000228126 -0.000610723 -0.000402645 0.000260377 -8.51985e-05 -3.1744e-05 -0.000105509 -2.65694e-05 -4.91547e-05 1.74564e-05 -4.58361e-05 -9.71388e-06 -0.000119911 -7.00633e-05 -0.000143274 -5.83693e-05 7.48208e-05 
1768.2 0 -5.31859e-05 -0.00167063 4.34889e-05 -0.000111194 -0.00381964 -0.000418839 -0.000149485 4.18071e-05 0.000502008 0.00963434 4.20124e-05 0.000111238 0.000162058 0.000387015 -0.000299372 0.000248011 -0.000612933 -0.000406123 0.00025535 -8.59534e-05 -3.43463e-05 -0.000108163 -2.32121e-05 -5.05522e-05 2.54651e-05 -5.27181e-05 -9.76285e-06 -0.000115175 -7.00139e-05 -0.000145312 -5.29823e-05 7.97011e-05 
1768.55 0 -5.68099e-05 -0.00166299 4.43761e-05 -0.000111551 -0.00422625 -0.000395155 -0.000138185 1.97118e-05 0.000534687 0.00938866 4.10575e-05 0.000131598 0.000181328 0.000362599 -0.000295683 0.000269001 -0.000610449 -0.000408168 0.000249248 -8.42951e-05 -3.85694e-05 -0.000109632 -1.9222e-05 -5.08147e-05 3.24759e-05 -5.98814e-05 -1.18797e-05 -0.000107485 -6.83729e-05 -0.000147156 -4.91033e-05 8.52674e-05 
1768.9 0 -6.10917e-05 -0.00165334 4.4697e-05 -0.000110181 -0.00462103 -0.000363644 -0.000126615 -2.2707e-06 0.000566291 0.00912696 4.049e-05 0.000152814 0.000200538 0.000338903 -0.000291095 0.00028568 -0.00060153 -0.000408696 0.000240194 -8.00526e-05 -4.30686e-05 -0.000108736 -1.44334e-05 -4.91451e-05 3.71909e-05 -6.71594e-05 -1.59035e-05 -9.72812e-05 -6.57889e-05 -0.00014905 -4.72228e-05 9.00435e-05 
1769.25 0 -6.65119e-05 -0.00164313 4.48364e-05 -0.000106912 -0.00500554 -0.000326674 -0.000113098 -2.11939e-05 0.000594879 0.00885194 4.05088e-05 0.000172086 0.000220588 0.000317215 -0.00028381 0.000296055 -0.000584299 -0.000406284 0.000228105 -7.21058e-05 -4.65198e-05 -0.000105484 -9.93867e-06 -4.60681e-05 3.85151e-05 -7.50613e-05 -2.01966e-05 -8.61699e-05 -6.20811e-05 -0.000151728 -4.58139e-05 9.3871e-05 
1769.6 0 -7.19101e-05 -0.00163301 4.56207e-05 -0.000103395 -0.00538 -0.000286172 -9.79346e-05 -3.84242e-05 0.000620377 0.00856345 4.46924e-05 0.00018908 0.000240506 0.000297936 -0.000271575 0.000300012 -0.000560116 -0.000398292 0.000212816 -5.95992e-05 -4.87297e-05 -0.000101047 -7.05532e-06 -4.29384e-05 3.5981e-05 -8.31108e-05 -2.42977e-05 -7.57657e-05 -5.6833e-05 -0.000156417 -4.36796e-05 9.6533e-05 
1769.95 0 -7.57318e-05 -0.00162206 4.82055e-05 -0.000101061 -0.00574135 -0.000242634 -8.10197e-05 -5.65806e-05 0.000642981 0.00826185 5.37462e-05 0.000202387 0.000257747 0.000279714 -0.000254396 0.000297293 -0.000532823 -0.000383781 0.000196 -4.3622e-05 -4.87412e-05 -9.59742e-05 -5.08595e-06 -4.18845e-05 3.1608e-05 -9.04818e-05 -2.88362e-05 -6.71397e-05 -5.01015e-05 -0.000162993 -4.21583e-05 9.66124e-05 
1770.3 0 -7.7998e-05 -0.00160792 5.12352e-05 -9.99764e-05 -0.00608723 -0.00019771 -6.21205e-05 -7.47904e-05 0.000661688 0.00794962 6.45336e-05 0.000209575 0.000270174 0.000261709 -0.000234442 0.000290483 -0.000505765 -0.000365655 0.000178744 -2.55546e-05 -4.7994e-05 -8.99608e-05 -2.60486e-06 -4.37687e-05 2.70345e-05 -9.71326e-05 -3.37592e-05 -6.06436e-05 -4.35179e-05 -0.000170035 -4.17821e-05 9.43928e-05 
1770.65 0 -8.15892e-05 -0.00158909 5.2946e-05 -9.91169e-05 -0.00641809 -0.00015193 -3.9994e-05 -9.13423e-05 0.00067455 0.00762672 7.72591e-05 0.000211225 0.000278869 0.000243454 -0.000212624 0.000281334 -0.000480182 -0.000348859 0.000161605 -6.76732e-06 -4.88918e-05 -8.24261e-05 6.5648e-07 -4.68167e-05 2.25676e-05 -0.000102908 -3.87458e-05 -5.59602e-05 -3.79824e-05 -0.000175623 -4.20424e-05 9.10601e-05 
1771 0 -8.86343e-05 -0.00156549 5.35092e-05 -9.79681e-05 -0.00673271 -0.000105611 -1.59565e-05 -0.000105967 0.000681147 0.00729017 9.38654e-05 0.000209699 0.000288278 0.000224056 -0.000190248 0.000270482 -0.000455376 -0.00033628 0.000144423 9.65348e-06 -5.06832e-05 -7.35449e-05 2.49797e-06 -4.98049e-05 1.81965e-05 -0.000108597 -4.39121e-05 -5.2699e-05 -3.23745e-05 -0.000178984 -4.22552e-05 8.58989e-05 
1771.35 0 -9.6909e-05 -0.00153761 5.44646e-05 -9.63551e-05 -0.00702894 -5.85095e-05 7.33795e-06 -0.000117893 0.000683216 0.00693967 0.000112733 0.0002074 0.00030166 0.000203505 -0.000168921 0.000258734 -0.000429914 -0.00032598 0.000125415 2.00644e-05 -5.14788e-05 -6.50477e-05 7.65719e-07 -5.20023e-05 1.2938e-05 -0.000114759 -4.90917e-05 -5.03595e-05 -2.52913e-05 -0.00018101 -4.12942e-05 7.97121e-05 
1771.7 0 -0.000104263 -0.00150713 5.67747e-05 -9.3602e-05 -0.00730465 -9.98542e-06 3.12085e-05 -0.000125241 0.000682783 0.00657674 0.00013209 0.000206374 0.000317 0.000182385 -0.000147983 0.00024572 -0.000404577 -0.000315172 0.000104593 2.45485e-05 -5.08613e-05 -5.91152e-05 -4.21864e-06 -5.26138e-05 6.74579e-06 -0.000120709 -5.36476e-05 -4.83658e-05 -1.78357e-05 -0.000182172 -3.90186e-05 7.43885e-05 
1772.05 0 -0.000110118 -0.0014761 5.90217e-05 -9.02676e-05 -0.00755786 3.9392e-05 5.80362e-05 -0.000129993 0.000681057 0.0062044 0.000151875 0.000208133 0.000331565 0.000159947 -0.000126993 0.000232504 -0.000382215 -0.00030654 8.47565e-05 2.61921e-05 -4.91436e-05 -5.59766e-05 -9.85518e-06 -5.19046e-05 1.08571e-06 -0.000126347 -5.71434e-05 -4.60932e-05 -1.20871e-05 -0.000182551 -3.64553e-05 6.9951e-05 
1772.4 0 -0.000114514 -0.00144553 5.89926e-05 -8.74502e-05 -0.00779057 8.83323e-05 8.63153e-05 -0.000138061 0.000677261 0.00582691 0.000171991 0.000214049 0.000348637 0.000136362 -0.000107 0.000221305 -0.000364467 -0.000302868 6.6957e-05 2.54232e-05 -4.76678e-05 -5.57211e-05 -1.41795e-05 -4.9841e-05 -3.25929e-06 -0.000131359 -6.03947e-05 -4.46145e-05 -7.52689e-06 -0.00018212 -3.324e-05 6.46691e-05 
1772.75 0 -0.000117983 -0.00141494 5.78286e-05 -8.54157e-05 -0.00800813 0.000137215 0.000113286 -0.000152593 0.000669273 0.00544499 0.000190518 0.000224265 0.000371308 0.000112052 -8.76002e-05 0.000211966 -0.000352066 -0.000300736 4.97325e-05 1.97921e-05 -4.7398e-05 -5.81144e-05 -1.74178e-05 -4.64822e-05 -7.34022e-06 -0.000134467 -6.47097e-05 -4.49138e-05 -3.28413e-06 -0.000181111 -2.75765e-05 5.77536e-05 
1773.1 0 -0.000122285 -0.00138376 5.68631e-05 -8.48014e-05 -0.00821199 0.000186581 0.000137341 -0.000172345 0.00065546 0.00505542 0.000206665 0.000237219 0.000396241 8.732e-05 -6.85521e-05 0.000203743 -0.000343392 -0.00029607 3.36883e-05 8.09633e-06 -4.73578e-05 -6.09082e-05 -2.10094e-05 -4.38191e-05 -1.17686e-05 -0.000135663 -7.01824e-05 -4.59371e-05 -1.1725e-06 -0.000180152 -1.97417e-05 5.06342e-05 
1773.45 0 -0.000127274 -0.00134924 5.57258e-05 -8.51824e-05 -0.00839883 0.000233368 0.000157608 -0.000195 0.000636615 0.00465713 0.000219726 0.000251671 0.000419435 6.36357e-05 -5.14122e-05 0.000197297 -0.000334246 -0.000287949 1.94739e-05 -8.53853e-06 -4.68573e-05 -6.18667e-05 -2.61701e-05 -4.37402e-05 -1.58664e-05 -0.000136093 -7.59531e-05 -4.57888e-05 -2.446e-06 -0.000179403 -1.14327e-05 4.59142e-05 
1773.8 0 -0.000130672 -0.00130807 5.49338e-05 -8.56118e-05 -0.00856707 0.000273982 0.000175988 -0.000220018 0.00061519 0.00425114 0.00023058 0.000265475 0.000438701 4.20436e-05 -3.47684e-05 0.00019272 -0.000323951 -0.000276139 4.9397e-06 -2.85823e-05 -4.5573e-05 -6.11884e-05 -3.25055e-05 -4.52961e-05 -2.01099e-05 -0.000136057 -8.01509e-05 -4.36827e-05 -5.97344e-06 -0.000178548 -3.39511e-06 4.30156e-05 
1774.15 0 -0.000131837 -0.00126071 5.55672e-05 -8.55465e-05 -0.00871615 0.000309654 0.000196719 -0.000246549 0.000592554 0.00383822 0.000243093 0.000274715 0.000453553 2.29855e-05 -1.57612e-05 0.000190359 -0.000315384 -0.000259543 -1.19345e-05 -5.05805e-05 -4.25565e-05 -6.10565e-05 -3.79288e-05 -4.5865e-05 -2.38139e-05 -0.000135601 -8.18758e-05 -4.18477e-05 -1.08555e-05 -0.000177125 4.21266e-06 4.12061e-05 
1774.5 0 -0.000131621 -0.00121015 5.7369e-05 -8.42953e-05 -0.00884224 0.000344209 0.000221148 -0.000272093 0.000566585 0.00342032 0.000260535 0.000277494 0.000463496 6.48542e-06 5.75292e-06 0.00019141 -0.000309583 -0.0002375 -3.04248e-05 -7.25166e-05 -3.87612e-05 -6.19711e-05 -4.09438e-05 -4.46488e-05 -2.68847e-05 -0.000134592 -8.24364e-05 -4.34788e-05 -1.66078e-05 -0.000175325 1.16759e-05 4.07438e-05 
1774.85 0 -0.000130396 -0.00115709 5.93561e-05 -8.1461e-05 -0.00894541 0.000377483 0.00024743 -0.000292388 0.000533527 0.00300097 0.00028228 0.00027587 0.000469086 -9.2247e-06 2.69616e-05 0.000195997 -0.000305884 -0.000212104 -4.73638e-05 -9.37096e-05 -3.74054e-05 -6.24869e-05 -4.27153e-05 -4.21559e-05 -3.04255e-05 -0.000132976 -8.22265e-05 -4.83725e-05 -2.18621e-05 -0.000173463 1.9622e-05 4.12925e-05 
1775.2 0 -0.000127059 -0.00110124 6.11645e-05 -7.65586e-05 -0.00902852 0.000406275 0.000271849 -0.000303313 0.000493352 0.00258167 0.00030643 0.000271972 0.000471315 -2.75794e-05 4.56616e-05 0.000201934 -0.000303535 -0.000187228 -6.10262e-05 -0.00011322 -4.02337e-05 -6.2393e-05 -4.52284e-05 -3.73221e-05 -3.52939e-05 -0.000130557 -8.11826e-05 -5.39049e-05 -2.58654e-05 -0.00017082 2.86817e-05 4.24164e-05 
1775.55 0 -0.000122083 -0.00104324 6.25161e-05 -6.97658e-05 -0.00909029 0.000431654 0.000291958 -0.000305708 0.000450494 0.00216387 0.000331417 0.000266363 0.000470917 -5.14165e-05 6.11582e-05 0.000207282 -0.000302728 -0.000165362 -7.35816e-05 -0.000128356 -4.74361e-05 -6.17702e-05 -4.78299e-05 -2.91272e-05 -4.16652e-05 -0.000127582 -8.08369e-05 -5.68956e-05 -2.90209e-05 -0.000167015 3.88043e-05 4.35281e-05 
1775.9 0 -0.000117853 -0.000984701 6.29171e-05 -6.14526e-05 -0.00912925 0.00045703 0.000307937 -0.000303613 0.000406759 0.00175062 0.000355307 0.000260353 0.00046844 -8.06171e-05 7.47033e-05 0.00021159 -0.000303537 -0.000146184 -8.60233e-05 -0.000138795 -5.61441e-05 -5.94894e-05 -4.96094e-05 -1.87054e-05 -4.88771e-05 -0.000123365 -8.23118e-05 -5.67424e-05 -3.24968e-05 -0.000162384 4.94094e-05 4.4173e-05 
1776.25 0 -0.000114357 -0.000926619 6.14688e-05 -5.1905e-05 -0.00914726 0.000481205 0.000320175 -0.000298372 0.000361613 0.00134331 0.000376258 0.000254802 0.000464695 -0.000111955 8.75451e-05 0.000214411 -0.00030467 -0.000129994 -9.81888e-05 -0.000145925 -6.41113e-05 -5.45896e-05 -5.18298e-05 -8.35818e-06 -5.47201e-05 -0.0001181 -8.43056e-05 -5.57849e-05 -3.7431e-05 -0.00015757 5.91163e-05 4.41815e-05 
1776.6 0 -0.00010932 -0.000868424 5.76969e-05 -4.19477e-05 -0.0091482 0.000501782 0.000329949 -0.000288239 0.000316407 0.000941089 0.000392955 0.000250352 0.000459962 -0.000141067 9.95378e-05 0.000215495 -0.000303751 -0.000116504 -0.000109327 -0.000151319 -7.13217e-05 -4.82825e-05 -5.49516e-05 8.21371e-07 -5.80952e-05 -0.000112767 -8.5124e-05 -5.48969e-05 -4.39921e-05 -0.000152891 6.76522e-05 4.41049e-05 
1776.95 0 -0.000101693 -0.000810123 5.17877e-05 -3.17399e-05 -0.00913452 0.000520669 0.000338927 -0.000270824 0.000273822 0.000541015 0.000406277 0.000248336 0.000454812 -0.000165629 0.000110714 0.000214086 -0.00029985 -0.000104546 -0.000118132 -0.000156756 -7.72206e-05 -4.12892e-05 -5.82064e-05 9.06902e-06 -5.97267e-05 -0.000106532 -8.4706e-05 -5.35652e-05 -5.13722e-05 -0.000147482 7.52933e-05 4.34819e-05 
1777.3 0 -9.18299e-05 -0.000750953 4.5276e-05 -2.0968e-05 -0.00910509 0.000540215 0.000347026 -0.000245346 0.000233177 0.00014029 0.000417479 0.000249742 0.000450147 -0.00018738 0.000120983 0.000210962 -0.00029112 -9.44236e-05 -0.000123882 -0.000161902 -7.99894e-05 -3.36201e-05 -6.12999e-05 1.63694e-05 -5.97767e-05 -9.89995e-05 -8.37673e-05 -5.15984e-05 -5.87738e-05 -0.000141362 8.07388e-05 4.22462e-05 
1777.65 0 -8.04236e-05 -0.000689243 3.85592e-05 -1.08319e-05 -0.00905879 0.000558927 0.000352569 -0.000214338 0.000191073 -0.000258885 0.000427085 0.000256705 0.000446387 -0.000206329 0.00013033 0.000206813 -0.000273907 -8.73054e-05 -0.000127846 -0.000166163 -7.89801e-05 -2.71562e-05 -6.48273e-05 2.2526e-05 -5.80779e-05 -9.06518e-05 -8.26692e-05 -4.97255e-05 -6.57091e-05 -0.000135614 8.44354e-05 4.14976e-05 
1778 0 -6.83828e-05 -0.000625265 3.09706e-05 -1.45804e-06 -0.00899544 0.000574132 0.000355912 -0.000181712 0.000147455 -0.000651985 0.000434646 0.000268426 0.00044536 -0.000219532 0.000137767 0.000199692 -0.000248341 -8.23325e-05 -0.000132213 -0.000170653 -7.56762e-05 -2.32199e-05 -6.8329e-05 2.91016e-05 -5.60145e-05 -8.07822e-05 -8.131e-05 -4.94762e-05 -7.24674e-05 -0.000131305 8.71573e-05 4.07194e-05 
1778.35 0 -5.60049e-05 -0.000560314 2.25106e-05 7.52266e-06 -0.00891521 0.00058652 0.000359267 -0.000151182 0.000105148 -0.00103884 0.00044002 0.000280447 0.000449242 -0.000226118 0.000141872 0.000189949 -0.000219904 -7.73397e-05 -0.000137866 -0.000174799 -7.33405e-05 -2.07323e-05 -6.98227e-05 3.68094e-05 -5.46967e-05 -7.08444e-05 -7.94994e-05 -5.20073e-05 -7.91823e-05 -0.000129232 8.85921e-05 3.82984e-05 
1778.7 0 -4.34392e-05 -0.000495179 1.41974e-05 1.54359e-05 -0.00881807 0.000597145 0.000365422 -0.000124798 6.2537e-05 -0.00142008 0.000442266 0.000291323 0.000456857 -0.000228255 0.000142724 0.000180245 -0.000194294 -7.03644e-05 -0.000145838 -0.000176783 -7.36241e-05 -1.97973e-05 -6.78897e-05 4.35578e-05 -5.29157e-05 -6.38839e-05 -7.62915e-05 -5.55076e-05 -8.54665e-05 -0.000128828 8.92874e-05 3.45877e-05 
1779.05 0 -3.03123e-05 -0.000429161 6.15867e-06 2.1945e-05 -0.00870523 0.000602621 0.000375144 -0.000102644 1.88624e-05 -0.00179708 0.000440867 0.000301362 0.000465851 -0.00022901 0.000142209 0.000171401 -0.000172159 -6.09661e-05 -0.00015509 -0.000176993 -7.40125e-05 -2.06647e-05 -6.40574e-05 4.81892e-05 -5.02408e-05 -5.96815e-05 -7.13971e-05 -5.72876e-05 -9.1093e-05 -0.000128027 9.10314e-05 3.08725e-05 
1779.4 0 -1.58097e-05 -0.000361973 -1.15019e-06 2.75327e-05 -0.00857812 0.000601626 0.000386709 -8.36974e-05 -2.13408e-05 -0.00217387 0.000436073 0.000309976 0.000476126 -0.000228834 0.000140996 0.000163361 -0.000150627 -4.84702e-05 -0.000163242 -0.000176904 -7.27923e-05 -2.26859e-05 -5.92929e-05 5.00377e-05 -4.73514e-05 -5.45244e-05 -6.62065e-05 -5.78614e-05 -9.69495e-05 -0.000125805 9.41726e-05 2.83556e-05 
1779.75 0 -1.69007e-06 -0.000293072 -7.38191e-06 3.33233e-05 -0.00843454 0.00059486 0.000398098 -6.67831e-05 -5.53235e-05 -0.00255026 0.000428698 0.000315226 0.000486241 -0.000226941 0.000137606 0.000155345 -0.000129204 -3.20736e-05 -0.000170689 -0.000176026 -7.09642e-05 -2.44398e-05 -5.38125e-05 5.00788e-05 -4.59377e-05 -4.52024e-05 -6.19178e-05 -5.92175e-05 -0.000104066 -0.000122134 9.72233e-05 2.75535e-05 
1780.1 0 1.04623e-05 -0.000223564 -1.30303e-05 4.01628e-05 -0.00827276 0.000582641 0.000409015 -5.38065e-05 -8.32319e-05 -0.00292223 0.000421883 0.000314913 0.000494781 -0.000225768 0.000131857 0.000145892 -0.000110864 -1.18465e-05 -0.000179678 -0.000172767 -7.06126e-05 -2.50348e-05 -4.78549e-05 5.1796e-05 -4.60981e-05 -3.19956e-05 -5.8182e-05 -6.19767e-05 -0.000111732 -0.000117605 9.85964e-05 2.77213e-05 
1780.45 0 2.05381e-05 -0.000156015 -1.89368e-05 4.58405e-05 -0.00809214 0.000565629 0.000422501 -4.60194e-05 -0.000106556 -0.00328589 0.000416548 0.000310402 0.000499754 -0.000229224 0.000125073 0.000135952 -9.63673e-05 1.09604e-05 -0.000189289 -0.000166701 -7.32334e-05 -2.4259e-05 -4.16274e-05 5.45418e-05 -4.52716e-05 -1.69799e-05 -5.44329e-05 -6.47088e-05 -0.000118565 -0.000112609 9.77782e-05 2.78685e-05 
1780.8 0 2.78996e-05 -9.05303e-05 -2.57862e-05 4.85965e-05 -0.00789359 0.00054369 0.000440239 -4.21111e-05 -0.000126182 -0.00363864 0.00041031 0.000305394 0.000501332 -0.000238325 0.000117777 0.00012576 -8.32497e-05 3.52387e-05 -0.000194834 -0.000158998 -7.7852e-05 -2.23449e-05 -3.59716e-05 5.48969e-05 -4.28644e-05 -2.13302e-06 -5.0361e-05 -6.63021e-05 -0.000123331 -0.000106039 9.52858e-05 2.81646e-05 
1781.15 0 3.25942e-05 -2.61424e-05 -3.18856e-05 5.06795e-05 -0.00768001 0.000518565 0.000458868 -3.93591e-05 -0.000142031 -0.00398157 0.000402283 0.000302712 0.000501064 -0.000251455 0.000111765 0.000112738 -6.9877e-05 6.27406e-05 -0.000192999 -0.0001528 -8.28417e-05 -2.07233e-05 -3.0061e-05 5.17415e-05 -4.12652e-05 1.12233e-05 -4.75143e-05 -6.68653e-05 -0.000125879 -9.77815e-05 9.15609e-05 2.88048e-05 
1781.5 0 3.54207e-05 3.82067e-05 -3.73997e-05 5.38204e-05 -0.0074531 0.000493123 0.000473825 -3.56301e-05 -0.000156626 -0.00431596 0.000394678 0.000301879 0.000498375 -0.00026399 0.000108298 9.49353e-05 -5.64984e-05 9.27173e-05 -0.000186104 -0.000147795 -8.99417e-05 -1.89357e-05 -2.27528e-05 4.54664e-05 -4.20213e-05 2.29965e-05 -4.73222e-05 -6.63504e-05 -0.000127992 -8.99474e-05 8.68063e-05 2.79282e-05 
1781.85 0 3.73217e-05 0.000103569 -4.4186e-05 5.71831e-05 -0.00721271 0.000465862 0.00048543 -3.15809e-05 -0.00016908 -0.00463942 0.000389636 0.000300563 0.000495688 -0.000272432 0.000105284 7.34858e-05 -4.47253e-05 0.000122715 -0.000179204 -0.000142454 -9.99054e-05 -1.58456e-05 -1.53036e-05 3.73905e-05 -4.35197e-05 3.3537e-05 -4.75517e-05 -6.45029e-05 -0.000130783 -8.3855e-05 8.10989e-05 2.42264e-05 
1782.2 0 3.95393e-05 0.000169351 -5.18755e-05 6.05969e-05 -0.00695988 0.000436646 0.000495898 -2.78524e-05 -0.000174034 -0.00494843 0.000387397 0.000297439 0.000495216 -0.000278337 0.000100539 5.18389e-05 -3.574e-05 0.000153239 -0.000173886 -0.000138521 -0.000110739 -1.21698e-05 -8.02343e-06 2.88062e-05 -4.31105e-05 4.22641e-05 -4.60614e-05 -6.09432e-05 -0.000133746 -7.97453e-05 7.39494e-05 1.90793e-05 
1782.55 0 4.02638e-05 0.000233938 -5.8838e-05 6.3815e-05 -0.00669617 0.000407269 0.000504709 -2.35503e-05 -0.000171618 -0.00524334 0.000386473 0.000293724 0.000493312 -0.00028361 9.3525e-05 3.29968e-05 -2.89875e-05 0.0001854 -0.000166378 -0.000136947 -0.000120655 -9.79323e-06 -1.04566e-06 1.99149e-05 -3.94745e-05 4.84955e-05 -4.38939e-05 -5.48215e-05 -0.000135486 -7.75554e-05 6.60643e-05 1.36644e-05 
1782.9 0 3.77954e-05 0.000297442 -6.3842e-05 6.60828e-05 -0.00642136 0.000376651 0.000509856 -1.74813e-05 -0.000163146 -0.00552709 0.000385216 0.000292312 0.000484853 -0.000287843 8.33552e-05 1.79598e-05 -2.40271e-05 0.000218347 -0.000154061 -0.000136747 -0.000129513 -9.3034e-06 3.12871e-06 1.06871e-05 -3.25566e-05 5.31299e-05 -4.2684e-05 -4.63839e-05 -0.000135436 -7.65456e-05 5.96428e-05 7.81154e-06 
1783.25 0 3.40058e-05 0.000360982 -6.65725e-05 6.78823e-05 -0.00613616 0.000348015 0.000512211 -9.18827e-06 -0.000147523 -0.00580018 0.000383645 0.000295467 0.000468629 -0.000291876 7.02331e-05 5.47074e-06 -2.04787e-05 0.000250222 -0.000140567 -0.000137129 -0.000137357 -8.38383e-06 4.04746e-06 2.17234e-06 -2.38456e-05 5.71194e-05 -4.26605e-05 -3.65268e-05 -0.000134193 -7.5632e-05 5.48273e-05 1.03365e-06 
1783.6 0 3.09059e-05 0.000425309 -6.77392e-05 7.05365e-05 -0.00584147 0.000326959 0.000512821 1.19632e-07 -0.000127777 -0.00606137 0.000382357 0.000301415 0.000446935 -0.000296663 5.79671e-05 -6.47737e-06 -1.83831e-05 0.000279601 -0.000128594 -0.000137381 -0.000143754 -6.04242e-06 3.5035e-06 -4.11886e-06 -1.52554e-05 6.08177e-05 -4.26256e-05 -2.5207e-05 -0.000132099 -7.41662e-05 4.97128e-05 -6.40598e-06 
1783.95 0 2.95199e-05 0.000490479 -6.74522e-05 7.41417e-05 -0.00553651 0.000313084 0.000509865 9.19066e-06 -0.000109626 -0.00630971 0.000381376 0.000306015 0.000422561 -0.000302685 5.10435e-05 -1.96926e-05 -1.90059e-05 0.000306407 -0.000116294 -0.000136721 -0.000148195 -3.85137e-06 1.40238e-06 -7.11318e-06 -7.76761e-06 6.35185e-05 -4.18522e-05 -1.20156e-05 -0.000129122 -7.26714e-05 4.42214e-05 -1.40466e-05 
1784.3 0 3.11872e-05 0.000554777 -6.59725e-05 7.73026e-05 -0.00522132 0.000300805 0.000499503 1.69898e-05 -9.50978e-05 -0.0065443 0.000379514 0.00030727 0.000396794 -0.000310701 4.99367e-05 -3.42253e-05 -2.26873e-05 0.000330693 -0.00010242 -0.000134426 -0.000149839 -3.40863e-06 -3.4568e-06 -7.32883e-06 -1.2607e-06 6.46506e-05 -4.12646e-05 1.63246e-06 -0.000125525 -7.12261e-05 3.93182e-05 -2.12942e-05 
1784.65 0 3.58296e-05 0.000616525 -6.40621e-05 7.98058e-05 -0.0048954 0.000286782 0.000480793 2.23673e-05 -8.30965e-05 -0.00676307 0.000374857 0.000304683 0.000370256 -0.000319845 5.18679e-05 -4.86005e-05 -2.65073e-05 0.000352437 -8.82504e-05 -0.000130633 -0.000149208 -3.84344e-06 -1.00392e-05 -6.52283e-06 3.1827e-06 6.47541e-05 -4.21647e-05 1.3352e-05 -0.000121094 -6.81225e-05 3.59095e-05 -2.68224e-05 
1785 0 4.17283e-05 0.000674575 -6.17055e-05 8.34921e-05 -0.00455838 0.000271753 0.000456502 2.39187e-05 -7.46394e-05 -0.00696264 0.000365396 0.000298592 0.00034303 -0.000328505 5.37187e-05 -6.06041e-05 -2.64169e-05 0.00037196 -7.59841e-05 -0.000127386 -0.000147382 -3.38622e-06 -1.67182e-05 -4.91267e-06 4.52636e-06 6.53116e-05 -4.41628e-05 2.22498e-05 -0.000115975 -6.25303e-05 3.51539e-05 -3.13934e-05 
1785.35 0 4.78543e-05 0.000727696 -5.82186e-05 8.83279e-05 -0.00421152 0.000256798 0.000430048 2.07826e-05 -7.15945e-05 -0.00714117 0.000349328 0.000290182 0.000315448 -0.0003358 5.41037e-05 -6.80219e-05 -2.08107e-05 0.000389944 -6.59258e-05 -0.00012714 -0.000143691 -1.82255e-06 -2.25965e-05 -1.57724e-06 3.91039e-06 6.81594e-05 -4.58171e-05 2.83591e-05 -0.00011034 -5.48527e-05 3.66517e-05 -3.71249e-05 
1785.7 0 5.25283e-05 0.000775693 -5.4738e-05 9.23441e-05 -0.00385716 0.000242981 0.000403035 1.42574e-05 -7.37011e-05 -0.00729992 0.000327239 0.000282781 0.000288223 -0.000342342 5.28579e-05 -7.01557e-05 -1.244e-05 0.000408048 -5.52665e-05 -0.000129985 -0.000137418 8.02658e-07 -2.63386e-05 2.77932e-06 3.4841e-06 7.29171e-05 -4.73353e-05 3.1406e-05 -0.000104676 -4.47575e-05 3.77395e-05 -4.41172e-05 
1786.05 0 5.30837e-05 0.000819853 -5.31414e-05 9.3957e-05 -0.00349685 0.000231819 0.000376623 5.83867e-06 -7.85624e-05 -0.00743933 0.000300217 0.000280839 0.000262842 -0.000348603 5.10097e-05 -6.93179e-05 -3.54649e-06 0.000428727 -4.32049e-05 -0.000133113 -0.000130232 4.96336e-06 -2.8586e-05 6.89392e-06 4.47913e-06 7.76399e-05 -4.90837e-05 3.18813e-05 -9.89171e-05 -3.2367e-05 3.59918e-05 -5.09821e-05 
1786.4 0 4.97488e-05 0.000861387 -5.18831e-05 9.38908e-05 -0.00313304 0.00022525 0.000351849 -3.59283e-06 -8.2799e-05 -0.00755817 0.000269371 0.000284723 0.000237915 -0.000352157 4.95858e-05 -6.85583e-05 6.03461e-06 0.000452606 -3.26213e-05 -0.000133949 -0.000123557 1.05056e-05 -3.13616e-05 1.08819e-05 7.29968e-06 7.99541e-05 -5.06465e-05 3.1305e-05 -9.31627e-05 -1.88598e-05 3.03174e-05 -5.70834e-05 
1786.75 0 4.53313e-05 0.000900851 -4.99678e-05 9.44435e-05 -0.00276841 0.000224989 0.000328951 -1.46776e-05 -8.55928e-05 -0.00765531 0.000236411 0.00029287 0.000208896 -0.000351766 4.78194e-05 -6.87999e-05 1.62619e-05 0.000475805 -2.38403e-05 -0.000130062 -0.000117307 1.73484e-05 -3.47917e-05 1.46558e-05 1.13354e-05 7.77199e-05 -5.27762e-05 3.10497e-05 -8.79691e-05 -5.89946e-06 2.2295e-05 -6.14291e-05 
1787.1 0 4.15784e-05 0.000939113 -4.82999e-05 9.57515e-05 -0.00240326 0.000230709 0.000309188 -3.05935e-05 -8.86549e-05 -0.00773074 0.000203127 0.000303773 0.00017559 -0.000349957 4.52228e-05 -6.92496e-05 2.68497e-05 0.000496303 -1.39321e-05 -0.000122768 -0.000110454 2.40785e-05 -3.79132e-05 1.9077e-05 1.51362e-05 7.11978e-05 -5.55975e-05 3.13683e-05 -8.34507e-05 5.8939e-06 1.51563e-05 -6.28223e-05 
1787.45 0 3.77481e-05 0.000975548 -4.63169e-05 9.71986e-05 -0.00203493 0.000240192 0.000293891 -5.10062e-05 -9.23472e-05 -0.00778601 0.000170392 0.000314113 0.00014153 -0.000349549 4.35284e-05 -6.86488e-05 3.88829e-05 0.000515829 -1.70558e-06 -0.000118045 -0.000103032 2.91047e-05 -4.05952e-05 2.49225e-05 1.84548e-05 6.2641e-05 -5.92457e-05 3.26336e-05 -8.00869e-05 1.703e-05 1.06712e-05 -6.11189e-05 
1787.8 0 3.3911e-05 0.00100903 -4.28231e-05 9.95069e-05 -0.00166421 0.000251977 0.000283886 -7.26118e-05 -9.54155e-05 -0.00782246 0.000138247 0.000321918 0.000108885 -0.000352131 4.44864e-05 -6.51378e-05 5.26857e-05 0.00053605 1.17042e-05 -0.000118732 -9.56871e-05 3.27047e-05 -4.40602e-05 3.01592e-05 2.2117e-05 5.41911e-05 -6.31557e-05 3.63266e-05 -7.71221e-05 2.78381e-05 8.27988e-06 -5.62058e-05 
1788.15 0 3.25673e-05 0.0010392 -3.80209e-05 0.000103077 -0.00129398 0.000266286 0.000279402 -9.37145e-05 -9.88898e-05 -0.00784121 0.000108455 0.000329323 7.83876e-05 -0.000356977 4.70043e-05 -5.93483e-05 6.76764e-05 0.000556913 2.58497e-05 -0.000122214 -8.79473e-05 3.52522e-05 -4.83284e-05 3.27289e-05 2.67711e-05 4.71198e-05 -6.62101e-05 4.2541e-05 -7.40074e-05 3.6819e-05 5.82288e-06 -4.90484e-05 
1788.5 0 3.28487e-05 0.0010669 -3.33706e-05 0.000107837 -0.000922708 0.000282398 0.000277916 -0.000115795 -0.000106071 -0.00784389 8.27552e-05 0.000337718 5.01731e-05 -0.000361594 4.88894e-05 -5.44606e-05 8.44652e-05 0.000575197 3.99356e-05 -0.000125161 -7.9037e-05 3.74388e-05 -5.27848e-05 3.33456e-05 3.27614e-05 4.10608e-05 -6.77928e-05 4.99252e-05 -7.09424e-05 4.22567e-05 1.41027e-06 -4.1102e-05 
1788.85 0 3.19944e-05 0.00109251 -2.99244e-05 0.000112744 -0.000548735 0.000298447 0.000274597 -0.000138447 -0.000116693 -0.00783045 5.8571e-05 0.00034568 2.52598e-05 -0.000363911 5.05895e-05 -5.08491e-05 0.000104197 0.000586586 5.07771e-05 -0.000128924 -6.99231e-05 3.91885e-05 -5.8584e-05 3.36258e-05 3.8395e-05 3.51683e-05 -6.72742e-05 5.70162e-05 -6.72997e-05 4.41057e-05 -4.86305e-06 -3.31504e-05 
1789.2 0 2.95992e-05 0.00111369 -2.69474e-05 0.000116885 -0.000174282 0.000317447 0.000267553 -0.000155961 -0.000129389 -0.0077988 3.42992e-05 0.000351631 5.01223e-06 -0.000361893 5.61094e-05 -4.71373e-05 0.000124747 0.00059099 5.63725e-05 -0.000133775 -6.332e-05 4.06412e-05 -6.67094e-05 3.46214e-05 4.13025e-05 2.94744e-05 -6.51089e-05 6.42692e-05 -6.3222e-05 4.45473e-05 -1.30685e-05 -2.60878e-05 
1789.55 0 2.73284e-05 0.00112819 -2.39551e-05 0.000120156 0.000198866 0.000341239 0.000257481 -0.000165164 -0.000147873 -0.00774847 1.31989e-05 0.000354844 -1.09705e-05 -0.000357535 6.9191e-05 -4.33061e-05 0.000141787 0.000590667 5.95397e-05 -0.000137223 -5.82905e-05 4.15597e-05 -7.63459e-05 3.67997e-05 4.15538e-05 2.43765e-05 -6.17421e-05 7.25213e-05 -6.05439e-05 4.51419e-05 -2.3348e-05 -2.08566e-05 
1789.9 0 2.75249e-05 0.0011369 -2.21245e-05 0.000121338 0.000569584 0.000362528 0.000243218 -0.000168122 -0.000174676 -0.00767891 -6.95469e-07 0.000354972 -2.37221e-05 -0.000354101 8.99779e-05 -3.99764e-05 0.000156602 0.00058578 6.40807e-05 -0.000139838 -5.25926e-05 4.06898e-05 -8.61628e-05 3.93686e-05 4.15749e-05 2.02202e-05 -5.75766e-05 8.06209e-05 -5.96623e-05 4.59236e-05 -3.45931e-05 -1.68301e-05 
1790.25 0 3.09791e-05 0.00114081 -2.22252e-05 0.000120948 0.000935351 0.000374025 0.000224199 -0.000167025 -0.000205752 -0.00758756 -7.18549e-06 0.00035225 -3.54538e-05 -0.000350324 0.000114186 -3.88086e-05 0.000172287 0.000576415 6.97869e-05 -0.000142792 -4.62727e-05 3.82517e-05 -9.4166e-05 4.11867e-05 4.16359e-05 1.73845e-05 -5.35664e-05 8.84946e-05 -5.95549e-05 4.76006e-05 -4.60498e-05 -1.11884e-05 
1790.6 0 3.69815e-05 0.00114007 -2.42326e-05 0.000120412 0.00129188 0.000374707 0.000203863 -0.000162745 -0.000238473 -0.0074735 -1.02402e-05 0.000344888 -4.93924e-05 -0.000345522 0.000133768 -4.12845e-05 0.000187022 0.000562435 7.50948e-05 -0.000143804 -3.92347e-05 3.6494e-05 -9.94884e-05 4.1959e-05 3.96932e-05 1.57778e-05 -5.03191e-05 9.70002e-05 -6.0256e-05 4.9202e-05 -5.90216e-05 -2.72998e-06 
1790.95 0 4.40469e-05 0.00113645 -2.67982e-05 0.000119456 0.00163668 0.000365339 0.00018341 -0.000157627 -0.000273164 -0.00734 -1.55969e-05 0.000329753 -6.64195e-05 -0.000341175 0.000144502 -4.71979e-05 0.000200494 0.000543399 8.17987e-05 -0.000141371 -3.06936e-05 3.63718e-05 -0.000102914 4.12207e-05 3.51441e-05 1.27476e-05 -4.7365e-05 0.000105931 -6.17647e-05 5.04374e-05 -7.40495e-05 5.50653e-06 
1791.3 0 4.95498e-05 0.00113168 -2.74196e-05 0.000118025 0.00196963 0.000345477 0.0001588 -0.000153281 -0.000307539 -0.00719173 -2.56889e-05 0.00030711 -8.54706e-05 -0.000336388 0.00014915 -5.72501e-05 0.000212929 0.000520701 8.94436e-05 -0.000138133 -2.19378e-05 3.69347e-05 -0.000104281 3.83072e-05 3.06914e-05 7.70373e-06 -4.3971e-05 0.000115062 -6.27868e-05 5.25736e-05 -8.87073e-05 1.02616e-05 
1791.65 0 5.19908e-05 0.00112609 -2.45412e-05 0.000115845 0.00229114 0.000316659 0.000131203 -0.000148286 -0.000338044 -0.00703103 -4.03217e-05 0.000279017 -0.000105307 -0.000329792 0.0001525 -7.29299e-05 0.000222138 0.000496931 9.40187e-05 -0.000135677 -1.4288e-05 3.9013e-05 -0.000102523 3.26333e-05 2.82472e-05 2.98083e-06 -4.00755e-05 0.000123985 -6.32984e-05 5.52334e-05 -0.000100398 1.27432e-05 
1792 0 5.12194e-05 0.00112037 -1.90097e-05 0.000112305 0.00260235 0.000284167 0.000106599 -0.000141961 -0.000364023 -0.0068576 -5.63927e-05 0.000247143 -0.000125297 -0.000320641 0.000157236 -9.38645e-05 0.00022714 0.000474625 9.53886e-05 -0.000132772 -5.97238e-06 4.2901e-05 -9.89875e-05 2.51675e-05 2.66309e-05 1.38439e-07 -3.46096e-05 0.00013184 -6.46342e-05 5.81991e-05 -0.00010812 1.57237e-05 
1792.35 0 4.96786e-05 0.00111509 -1.32594e-05 0.000107969 0.00290411 0.000253325 8.6811e-05 -0.000132996 -0.000385595 -0.00667221 -7.09852e-05 0.00021279 -0.000146325 -0.000309413 0.00016215 -0.000117643 0.000230343 0.000453769 9.64837e-05 -0.000129549 4.4107e-06 4.55635e-05 -9.59096e-05 1.77426e-05 2.50563e-05 -1.43522e-06 -2.7445e-05 0.000138119 -6.7052e-05 6.26741e-05 -0.000112403 2.10085e-05 
1792.7 0 4.95053e-05 0.00110996 -8.6534e-06 0.000103301 0.00319707 0.000225909 7.04852e-05 -0.000118684 -0.000404204 -0.0064773 -8.32914e-05 0.000179251 -0.000167776 -0.000298311 0.000164897 -0.000141018 0.00023533 0.000432191 9.8769e-05 -0.000126224 1.7113e-05 4.64457e-05 -9.20234e-05 1.06152e-05 2.17653e-05 -1.97537e-06 -1.97983e-05 0.000142693 -6.95178e-05 7.02343e-05 -0.000113721 2.79404e-05 
1793.05 0 4.98552e-05 0.00110377 -5.57892e-06 9.85453e-05 0.00348192 0.000199028 5.68315e-05 -9.79206e-05 -0.000421111 -0.00627402 -9.34575e-05 0.000149194 -0.000187272 -0.000287931 0.000165469 -0.000164297 0.000243725 0.000410546 0.000102563 -0.000122715 3.25058e-05 4.64812e-05 -8.65342e-05 2.97915e-06 1.60021e-05 -3.90062e-07 -1.17972e-05 0.000144815 -7.10774e-05 8.01017e-05 -0.000112335 3.40921e-05 
1793.4 0 4.99203e-05 0.00109612 -4.64376e-06 9.39665e-05 0.00375893 0.00017059 4.5085e-05 -7.2374e-05 -0.000434799 -0.00606196 -0.000103299 0.000122308 -0.000204387 -0.000276628 0.000165434 -0.000188942 0.000257132 0.000390202 0.000108711 -0.000118347 5.01095e-05 4.54626e-05 -7.9808e-05 -4.27875e-06 8.72201e-06 2.56857e-06 -4.47564e-06 0.000144088 -7.08317e-05 8.91512e-05 -0.000109277 3.8297e-05 
1793.75 0 4.96498e-05 0.00108792 -5.70432e-06 8.91254e-05 0.00402838 0.0001408 3.50427e-05 -4.65923e-05 -0.000445104 -0.00584107 -0.000114094 9.78316e-05 -0.000220377 -0.000259821 0.000165576 -0.000211871 0.000277157 0.000370328 0.000117671 -0.000111907 6.8559e-05 4.29911e-05 -7.19992e-05 -9.78395e-06 5.37631e-07 5.37451e-06 1.15521e-06 0.000142195 -6.77003e-05 9.66201e-05 -0.000105457 4.10379e-05 
1794.1 0 4.89844e-05 0.00108032 -7.59256e-06 8.47972e-05 0.00429071 0.000110393 2.47587e-05 -2.36599e-05 -0.000452186 -0.00561068 -0.000125125 7.64789e-05 -0.000236423 -0.00023329 0.000166267 -0.000229072 0.000301236 0.000349287 0.000128863 -0.000106073 8.72613e-05 3.83594e-05 -6.29575e-05 -1.33174e-05 -7.75928e-06 7.19931e-06 5.33447e-06 0.000140494 -6.22649e-05 0.000102853 -0.000101403 4.27271e-05 
1794.45 0 4.75134e-05 0.001072 -8.91108e-06 8.16733e-05 0.00454444 8.08112e-05 1.03157e-05 -3.99599e-06 -0.000456578 -0.00537057 -0.000135376 5.85817e-05 -0.000251169 -0.000198353 0.000166627 -0.000240968 0.000325345 0.000326444 0.00013898 -0.000104285 0.00010428 3.11143e-05 -5.29214e-05 -1.55233e-05 -1.44384e-05 8.67195e-06 7.15399e-06 0.00013739 -5.62001e-05 0.000107009 -9.86268e-05 4.34148e-05 
1794.8 0 4.63178e-05 0.00106039 -7.60992e-06 7.93038e-05 0.00478623 5.1102e-05 -6.59725e-06 1.17716e-05 -0.000457356 -0.00512068 -0.000144412 4.14102e-05 -0.00026236 -0.000157726 0.000165101 -0.000250887 0.000346061 0.000304234 0.00014472 -0.000106162 0.000117231 2.2187e-05 -4.41728e-05 -1.70864e-05 -1.90848e-05 9.60098e-06 5.33581e-06 0.000132253 -5.06591e-05 0.000108783 -9.81739e-05 4.409e-05 
1795.15 0 4.76731e-05 0.00104393 -4.16329e-06 7.61088e-05 0.00501411 2.07108e-05 -2.16471e-05 2.30008e-05 -0.000452035 -0.00486142 -0.000150981 2.28966e-05 -0.000270303 -0.000112702 0.000160709 -0.000261533 0.000360999 0.000283084 0.000145626 -0.000110465 0.00012719 1.44563e-05 -3.6223e-05 -1.86917e-05 -2.31042e-05 9.20725e-06 1.39096e-06 0.000126429 -4.60194e-05 0.000107763 -9.88391e-05 4.4573e-05 
1795.5 0 5.05535e-05 0.0010235 -1.2068e-06 7.15054e-05 0.0052291 -8.37241e-06 -3.34359e-05 3.05703e-05 -0.000440492 -0.00459224 -0.000156211 3.34115e-06 -0.000275386 -6.47607e-05 0.000153777 -0.000274085 0.00036986 0.000261047 0.000141886 -0.000117252 0.000136433 1.01974e-05 -2.64544e-05 -2.18299e-05 -2.70081e-05 7.7969e-06 -2.156e-06 0.000119863 -4.14281e-05 0.000103745 -9.8833e-05 4.42384e-05 
1795.85 0 5.27967e-05 0.00100095 9.26047e-07 6.58076e-05 0.00542979 -3.31611e-05 -4.10118e-05 3.80731e-05 -0.000423548 -0.00431266 -0.000162732 -1.68195e-05 -0.000277917 -1.72556e-05 0.000146436 -0.000289169 0.0003753 0.000236079 0.000133939 -0.000124876 0.000144817 1.00234e-05 -1.49725e-05 -2.59886e-05 -3.07973e-05 5.61505e-06 -3.94962e-06 0.00011093 -3.54553e-05 9.81091e-05 -9.71481e-05 4.33172e-05 
1796.2 0 5.36828e-05 0.000975288 4.25468e-06 5.91826e-05 0.00561305 -5.1553e-05 -4.31549e-05 4.72356e-05 -0.000402842 -0.00402439 -0.00017148 -3.73166e-05 -0.000278416 2.70019e-05 0.000139482 -0.000304412 0.000378805 0.000207324 0.000124336 -0.000130283 0.000150554 1.1736e-05 -3.89055e-06 -3.04382e-05 -3.50759e-05 1.47814e-06 -3.32287e-06 9.94119e-05 -2.75077e-05 9.38763e-05 -9.36742e-05 4.13681e-05 
1796.55 0 5.35584e-05 0.000944884 9.39202e-06 5.1746e-05 0.00577686 -6.68728e-05 -4.13753e-05 5.79635e-05 -0.000378643 -0.00373042 -0.00018052 -5.64004e-05 -0.000276264 6.61864e-05 0.000132827 -0.000316853 0.000379165 0.000176097 0.000117994 -0.000134734 0.000153616 1.22837e-05 5.35204e-06 -3.53686e-05 -4.0215e-05 -5.06321e-06 -1.00449e-06 8.74082e-05 -1.93827e-05 9.19863e-05 -8.67681e-05 3.69151e-05 
1796.9 0 5.30367e-05 0.000909716 1.5134e-05 4.40399e-05 0.0059216 -8.20721e-05 -3.98616e-05 7.15859e-05 -0.000350349 -0.00343227 -0.00018985 -7.28997e-05 -0.000270791 9.96981e-05 0.000126225 -0.000325935 0.000376922 0.000143267 0.000116675 -0.00013902 0.000155956 1.1983e-05 1.26893e-05 -4.14042e-05 -4.33207e-05 -1.13124e-05 1.43885e-06 7.65995e-05 -1.29075e-05 9.10607e-05 -7.60368e-05 2.92956e-05 
1797.25 0 5.12525e-05 0.000872059 2.06836e-05 3.62823e-05 0.00604713 -9.62935e-05 -4.08241e-05 8.68514e-05 -0.000319483 -0.00312902 -0.000202508 -8.62157e-05 -0.00026311 0.000128935 0.000119216 -0.000330608 0.000373597 0.000110689 0.000119173 -0.00013903 0.000158991 1.16627e-05 1.79198e-05 -4.80266e-05 -4.23416e-05 -1.56346e-05 4.27838e-06 6.69392e-05 -8.3932e-06 9.01712e-05 -6.42128e-05 2.14455e-05 
1797.6 0 4.72901e-05 0.000833826 2.6648e-05 2.93556e-05 0.00615131 -0.000109332 -4.60772e-05 0.000100833 -0.000288743 -0.00282338 -0.000218856 -9.60422e-05 -0.000256693 0.000156531 0.000111838 -0.000330638 0.000367574 8.12828e-05 0.000125377 -0.000134591 0.000163003 9.95373e-06 2.00247e-05 -5.27953e-05 -3.85737e-05 -1.82269e-05 8.96829e-06 5.76809e-05 -5.98411e-06 8.95469e-05 -5.30672e-05 1.58023e-05 
1797.95 0 4.2235e-05 0.0007947 3.33513e-05 2.37174e-05 0.00623402 -0.000121583 -5.78644e-05 0.000112725 -0.000259703 -0.00251945 -0.000237065 -0.000103912 -0.000253605 0.000181471 0.000102976 -0.000326944 0.00035805 5.41232e-05 0.00013401 -0.000129988 0.000166952 6.09092e-06 1.87686e-05 -5.57942e-05 -3.33986e-05 -1.96055e-05 1.46802e-05 4.86564e-05 -3.82052e-06 8.83864e-05 -4.33054e-05 1.13733e-05 
1798.3 0 3.75404e-05 0.000755114 4.00699e-05 1.82749e-05 0.00629657 -0.000133116 -7.56324e-05 0.000123658 -0.000233459 -0.00221713 -0.000254583 -0.000109265 -0.000251089 0.000201864 9.09542e-05 -0.000319474 0.000348056 2.83757e-05 0.000140575 -0.000127309 0.000169172 8.08413e-07 1.60675e-05 -5.94007e-05 -2.69708e-05 -2.18915e-05 1.89267e-05 3.98284e-05 -9.69381e-07 8.60248e-05 -3.47117e-05 7.17961e-06 
1798.65 0 3.33136e-05 0.000716571 4.56439e-05 1.28336e-05 0.00633977 -0.000144985 -9.52099e-05 0.000135287 -0.000209349 -0.00191593 -0.000269157 -0.00011012 -0.000246581 0.00021821 7.6236e-05 -0.000309502 0.000340362 3.98926e-06 0.000142235 -0.000127181 0.000168952 -4.24071e-06 1.44799e-05 -6.40505e-05 -1.82389e-05 -2.54454e-05 2.08763e-05 3.15476e-05 1.49691e-06 8.23577e-05 -2.60173e-05 4.38839e-06 
1799 0 2.87825e-05 0.000679703 4.94361e-05 7.58416e-06 0.00636452 -0.000155552 -0.00011397 0.000148003 -0.000184651 -0.00161719 -0.000279569 -0.000108055 -0.000240834 0.00023271 5.99775e-05 -0.000298949 0.000335861 -2.08582e-05 0.000139417 -0.000130057 0.000166378 -7.47921e-06 1.48017e-05 -6.92229e-05 -6.97581e-06 -2.8437e-05 2.19147e-05 2.37629e-05 3.73815e-06 7.77653e-05 -1.66793e-05 4.60688e-06 
1799.35 0 2.3117e-05 0.0006452 5.15313e-05 1.44788e-06 0.00637535 -0.000160628 -0.000130866 0.000161311 -0.000160386 -0.00132293 -0.000283147 -0.000106102 -0.000233816 0.000247254 4.10011e-05 -0.000289007 0.000332638 -4.80031e-05 0.000131915 -0.000133697 0.000161842 -8.76565e-06 1.51448e-05 -7.38667e-05 4.70774e-06 -2.94067e-05 2.38041e-05 1.70429e-05 6.36404e-06 7.32814e-05 -7.65989e-06 8.19207e-06 
1799.7 0 1.68802e-05 0.000613636 5.26243e-05 -5.38054e-06 0.00637902 -0.000160664 -0.000145032 0.000175798 -0.000140369 -0.00103594 -0.000279117 -0.000105971 -0.000222512 0.000263561 1.60827e-05 -0.000279516 0.000329196 -7.56227e-05 0.000119859 -0.000136007 0.000157593 -9.47666e-06 1.20814e-05 -7.64701e-05 1.44075e-05 -2.77026e-05 2.76186e-05 1.15868e-05 8.63557e-06 6.87049e-05 -8.73895e-07 1.40661e-05 
1800.05 0 1.26908e-05 0.000583078 5.26333e-05 -1.15389e-05 0.00637811 -0.000159275 -0.000155323 0.000192404 -0.000125549 -0.000756665 -0.00027025 -0.000107413 -0.000205538 0.000282412 -1.48549e-05 -0.000268613 0.000323769 -0.000100487 0.000104922 -0.000136072 0.000153335 -1.08526e-05 5.56957e-06 -7.80332e-05 2.12862e-05 -2.44653e-05 3.29564e-05 5.87072e-06 9.09722e-06 6.35623e-05 3.47829e-06 2.01179e-05 
1800.4 0 1.2918e-05 0.000549886 4.98922e-05 -1.71331e-05 0.00637163 -0.000156675 -0.00016093 0.00020802 -0.00011708 -0.000481775 -0.000260129 -0.000108355 -0.000184591 0.000300977 -4.94815e-05 -0.000253721 0.000313524 -0.000120734 9.01071e-05 -0.000132796 0.000147691 -1.34878e-05 -1.22936e-06 -7.93621e-05 2.57801e-05 -2.15586e-05 3.86163e-05 -1.26144e-06 8.10035e-06 5.80666e-05 6.7598e-06 2.36409e-05 
1800.75 0 1.64312e-05 0.000512602 4.37294e-05 -2.31346e-05 0.00635808 -0.000151547 -0.000163958 0.000218378 -0.000116308 -0.000208638 -0.000250483 -0.000108452 -0.000163048 0.000315662 -8.56089e-05 -0.000233102 0.000299452 -0.000135993 7.72544e-05 -0.000126839 0.00014164 -1.8169e-05 -6.74668e-06 -7.86991e-05 2.84734e-05 -1.92784e-05 4.30851e-05 -9.77477e-06 6.31031e-06 5.17363e-05 9.55526e-06 2.38389e-05 
1801.1 0 2.2188e-05 0.000471027 3.60705e-05 -2.93036e-05 0.00633578 -0.000145977 -0.000166806 0.000223299 -0.000122724 6.45066e-05 -0.000241554 -0.00010853 -0.00014383 0.000326626 -0.000119501 -0.000205955 0.000284457 -0.000147323 6.65208e-05 -0.000119541 0.00013565 -2.23214e-05 -1.01261e-05 -7.44078e-05 3.01145e-05 -1.74097e-05 4.56833e-05 -1.91081e-05 3.83595e-06 4.49155e-05 1.19203e-05 2.11955e-05 
1801.45 0 2.84467e-05 0.00042447 2.85486e-05 -3.47827e-05 0.00630255 -0.000144471 -0.00016869 0.000223845 -0.000134331 0.000338217 -0.000232891 -0.000108019 -0.000128761 0.000335896 -0.000147629 -0.00017159 0.000268599 -0.000156724 5.79625e-05 -0.000112368 0.000128984 -2.30232e-05 -1.18392e-05 -6.62341e-05 3.09733e-05 -1.64744e-05 4.78589e-05 -2.94276e-05 1.60275e-06 3.92941e-05 1.4574e-05 1.66395e-05 
1801.8 0 3.31903e-05 0.000373734 2.10076e-05 -3.91595e-05 0.0062555 -0.000149507 -0.000168987 0.000220986 -0.0001457 0.000611055 -0.000222284 -0.000104848 -0.00011687 0.0003443 -0.000170839 -0.000131575 0.000249786 -0.000164964 5.28647e-05 -0.000106651 0.000120389 -2.11474e-05 -1.35981e-05 -5.69356e-05 3.24046e-05 -1.70891e-05 5.04707e-05 -4.03231e-05 9.30101e-07 3.56822e-05 1.70232e-05 1.09057e-05 
1802.15 0 3.62637e-05 0.000322077 1.40525e-05 -4.33393e-05 0.00619168 -0.000156371 -0.000170469 0.000217569 -0.000153374 0.000880263 -0.00021067 -9.82879e-05 -0.000105977 0.000348694 -0.00019143 -9.16234e-05 0.000228519 -0.00017005 5.1788e-05 -0.000102743 0.000109871 -1.7809e-05 -1.55737e-05 -4.96358e-05 3.65132e-05 -1.87484e-05 5.27002e-05 -4.86622e-05 1.39339e-06 3.41384e-05 1.85773e-05 5.34377e-06 
1802.5 0 3.81399e-05 0.000272585 8.70684e-06 -4.88205e-05 0.00611022 -0.000160482 -0.000176609 0.000214234 -0.000158688 0.00114127 -0.000199672 -9.19423e-05 -9.72424e-05 0.000346039 -0.000208808 -5.51123e-05 0.000206819 -0.000169521 5.21504e-05 -0.000100525 9.88261e-05 -1.33834e-05 -1.81853e-05 -4.53308e-05 4.19358e-05 -2.1036e-05 5.45362e-05 -5.22389e-05 1.65683e-06 3.46566e-05 1.89985e-05 2.30046e-06 
1802.85 0 4.07143e-05 0.000225967 4.13613e-06 -5.56417e-05 0.00601552 -0.00016365 -0.000188205 0.000210151 -0.000163893 0.00138996 -0.00018698 -8.89765e-05 -9.3452e-05 0.000335324 -0.000224362 -1.93733e-05 0.000186011 -0.000163013 5.05264e-05 -0.000101008 8.79981e-05 -9.35045e-06 -2.21153e-05 -4.31286e-05 4.52592e-05 -2.32116e-05 5.64561e-05 -5.21576e-05 1.59379e-06 3.6469e-05 1.85745e-05 2.89192e-06 
1803.2 0 4.47299e-05 0.000181372 1.68248e-07 -6.26756e-05 0.00591485 -0.00017019 -0.000204709 0.000206222 -0.00016909 0.00162669 -0.00017185 -9.04185e-05 -9.5218e-05 0.000318887 -0.000239937 1.62907e-05 0.000167452 -0.000153982 4.51854e-05 -0.000104991 7.79166e-05 -6.11572e-06 -2.64562e-05 -4.193e-05 4.59098e-05 -2.38125e-05 5.78981e-05 -4.96685e-05 2.19733e-06 3.91109e-05 1.8145e-05 5.18342e-06 
1803.55 0 4.86258e-05 0.000137992 -2.35921e-06 -6.80427e-05 0.00580938 -0.000182116 -0.000223531 0.000202502 -0.000171244 0.00185698 -0.000155255 -9.60205e-05 -0.000101287 0.000299832 -0.000252963 4.96372e-05 0.000151754 -0.000146571 3.64667e-05 -0.000109653 6.93652e-05 -2.11816e-06 -3.09418e-05 -4.06948e-05 4.51824e-05 -2.28288e-05 5.92987e-05 -4.49903e-05 3.83874e-06 4.16905e-05 1.73865e-05 6.05961e-06 
1803.9 0 5.00756e-05 9.42134e-05 -3.66267e-06 -7.21652e-05 0.00569601 -0.00019766 -0.000241026 0.000197626 -0.00016603 0.00208462 -0.000135699 -0.000103458 -0.000109773 0.000280475 -0.000262271 8.06516e-05 0.000139599 -0.000141822 2.55e-05 -0.000111335 6.42458e-05 3.08619e-06 -3.60854e-05 -3.90301e-05 4.51015e-05 -2.08989e-05 6.31382e-05 -3.86381e-05 5.96933e-06 4.35085e-05 1.58825e-05 5.36535e-06 
1804.25 0 4.7637e-05 4.82366e-05 -4.57705e-06 -7.53713e-05 0.00557368 -0.000213366 -0.00025603 0.000190734 -0.000153857 0.0023093 -0.000113196 -0.000109543 -0.000120819 0.000263739 -0.000268485 0.000109194 0.000128763 -0.000139305 1.37636e-05 -0.000111494 6.29736e-05 7.8618e-06 -4.2165e-05 -3.64563e-05 4.5956e-05 -1.77945e-05 6.91913e-05 -3.26921e-05 8.0216e-06 4.54208e-05 1.33838e-05 6.26467e-06 
1804.6 0 4.26915e-05 2.36904e-07 -6.06158e-06 -7.71362e-05 0.00544053 -0.000227117 -0.000266583 0.000182655 -0.000138425 0.00252926 -8.84113e-05 -0.000111691 -0.000134785 0.000250469 -0.000271082 0.000133195 0.00011688 -0.000141484 4.39447e-06 -0.000111593 6.28238e-05 1.08368e-05 -5.01097e-05 -3.28583e-05 4.62869e-05 -1.36433e-05 7.41691e-05 -2.90363e-05 1.03018e-05 4.74162e-05 8.42429e-06 9.21568e-06 
1804.95 0 3.7201e-05 -4.84953e-05 -8.3193e-06 -7.81747e-05 0.00529564 -0.000236233 -0.000273597 0.000173776 -0.00012207 0.00274436 -6.13811e-05 -0.000108167 -0.000147633 0.000241277 -0.000272808 0.00014952 0.000104449 -0.000149027 3.12728e-06 -0.000108766 6.27238e-05 1.24874e-05 -5.8229e-05 -2.97977e-05 4.71549e-05 -9.41809e-06 7.71691e-05 -2.71511e-05 1.33423e-05 4.80814e-05 8.3166e-07 1.26114e-05 
1805.3 0 3.12854e-05 -9.68153e-05 -9.99109e-06 -7.87895e-05 0.00513981 -0.000239044 -0.000282013 0.000162468 -0.000106724 0.00295612 -3.20223e-05 -0.000100423 -0.000155369 0.000237112 -0.00027842 0.000157019 9.239e-05 -0.000159062 1.06166e-05 -0.000100599 6.31529e-05 1.39226e-05 -6.44746e-05 -2.85822e-05 4.99985e-05 -6.09962e-06 7.92753e-05 -2.5787e-05 1.58535e-05 4.70166e-05 -7.47553e-06 1.61575e-05 
1805.65 0 2.70179e-05 -0.000144335 -1.07345e-05 -7.886e-05 0.00497269 -0.000235642 -0.000294586 0.000146967 -9.39609e-05 0.00316353 -3.60946e-07 -9.20677e-05 -0.000157928 0.000237413 -0.000290167 0.000158706 7.98521e-05 -0.000169967 2.18128e-05 -8.98501e-05 6.47545e-05 1.39861e-05 -6.87653e-05 -2.98648e-05 5.45955e-05 -4.39192e-06 8.09303e-05 -2.37739e-05 1.66947e-05 4.47663e-05 -1.51517e-05 2.0526e-05 
1806 0 2.58127e-05 -0.000189978 -1.17211e-05 -7.97274e-05 0.00479442 -0.000226671 -0.000310156 0.000128086 -8.32716e-05 0.00336443 3.38481e-05 -8.33865e-05 -0.000155703 0.000241453 -0.000306632 0.000157834 6.71105e-05 -0.000179988 3.26928e-05 -8.16089e-05 6.80597e-05 1.10455e-05 -7.03103e-05 -3.33686e-05 5.97702e-05 -4.11769e-06 8.08158e-05 -2.06238e-05 1.57664e-05 4.17449e-05 -2.2795e-05 2.55078e-05 
1806.35 0 2.57238e-05 -0.000233121 -1.21954e-05 -8.20136e-05 0.00460454 -0.000215003 -0.000326144 0.000108022 -7.4457e-05 0.00355619 6.98082e-05 -7.17092e-05 -0.000150293 0.000249444 -0.00032317 0.000155883 5.47059e-05 -0.000187144 4.28343e-05 -7.90717e-05 7.27377e-05 6.46611e-06 -7.00003e-05 -3.75098e-05 6.50915e-05 -4.5708e-06 7.85223e-05 -1.68912e-05 1.37244e-05 3.85772e-05 -3.07423e-05 2.93138e-05 
1806.7 0 2.66459e-05 -0.000274341 -1.03355e-05 -8.53958e-05 0.00440253 -0.000203453 -0.000340339 9.12103e-05 -6.69325e-05 0.00373545 0.000106677 -5.63639e-05 -0.000145711 0.000262229 -0.000337499 0.000152619 4.30694e-05 -0.00019037 5.25514e-05 -8.20865e-05 7.75274e-05 2.10334e-06 -7.07441e-05 -4.22147e-05 7.04922e-05 -6.37486e-06 7.52432e-05 -1.35887e-05 1.2291e-05 3.5386e-05 -3.75187e-05 3.22744e-05 
1807.05 0 2.93485e-05 -0.000312945 -6.15736e-06 -8.95249e-05 0.00419057 -0.000192613 -0.000350877 8.10949e-05 -6.05263e-05 0.00390092 0.000145067 -3.99265e-05 -0.000144525 0.000280527 -0.000349495 0.000146328 3.09784e-05 -0.000189282 6.19898e-05 -8.65961e-05 8.17556e-05 -1.06862e-06 -7.20912e-05 -4.80925e-05 7.48106e-05 -1.06379e-05 7.30826e-05 -9.92332e-06 1.1812e-05 3.23023e-05 -4.19421e-05 3.69244e-05 
1807.4 0 3.2328e-05 -0.000346014 -1.94331e-06 -9.45066e-05 0.00397358 -0.000183325 -0.000357573 7.67827e-05 -5.52988e-05 0.00405275 0.000184046 -2.66547e-05 -0.000146121 0.000301086 -0.00035943 0.000137238 1.63601e-05 -0.000184815 7.19525e-05 -8.89807e-05 8.62587e-05 -3.74099e-06 -7.3446e-05 -5.40822e-05 7.71363e-05 -1.63556e-05 7.29218e-05 -5.65718e-06 1.14767e-05 2.92108e-05 -4.48011e-05 4.31949e-05 
1807.75 0 3.38005e-05 -0.000372597 2.12235e-07 -0.000101382 0.00375696 -0.000176917 -0.000363007 7.69909e-05 -4.94381e-05 0.00419116 0.000220857 -1.76509e-05 -0.000147734 0.000319233 -0.000368289 0.000128714 6.35375e-07 -0.000178274 8.23389e-05 -8.86899e-05 9.06516e-05 -6.41361e-06 -7.56596e-05 -5.86609e-05 7.73687e-05 -2.21211e-05 7.39556e-05 -2.39791e-06 1.03312e-05 2.64391e-05 -4.73175e-05 4.92738e-05 
1808.1 0 3.33071e-05 -0.000395854 1.29053e-06 -0.000110196 0.00354469 -0.000172587 -0.000368622 8.11419e-05 -4.26573e-05 0.00431873 0.00025372 -9.57047e-06 -0.000148137 0.000333183 -0.000375498 0.000120839 -1.28041e-05 -0.000171085 9.23316e-05 -8.66889e-05 9.2189e-05 -9.45129e-06 -7.80929e-05 -6.10895e-05 7.57383e-05 -2.69633e-05 7.60664e-05 -1.27267e-07 8.65794e-06 2.50038e-05 -5.00754e-05 5.41469e-05 
1808.45 0 3.07002e-05 -0.00041989 3.37676e-06 -0.000118944 0.00333765 -0.000169901 -0.000372315 8.87532e-05 -3.71035e-05 0.00444031 0.000281214 -2.81038e-06 -0.000149771 0.000344827 -0.00037945 0.000109721 -2.33696e-05 -0.000165207 0.000103431 -8.40513e-05 9.06416e-05 -1.34358e-05 -7.99239e-05 -6.05374e-05 7.24563e-05 -3.10448e-05 7.79118e-05 2.68122e-06 8.13243e-06 2.32504e-05 -5.34983e-05 5.74649e-05 
1808.8 0 2.71605e-05 -0.000446685 6.73789e-06 -0.000126162 0.00313197 -0.00017088 -0.000374347 9.77333e-05 -3.16976e-05 0.00455823 0.000303626 -1.46596e-06 -0.000154482 0.000355268 -0.000379666 9.48739e-05 -3.28318e-05 -0.000163462 0.000117224 -8.19755e-05 8.86806e-05 -1.78204e-05 -8.05783e-05 -5.69193e-05 6.72568e-05 -3.64939e-05 7.88278e-05 6.19183e-06 9.72835e-06 1.84217e-05 -5.59304e-05 5.87522e-05 
1809.15 0 2.32645e-05 -0.000475812 1.16892e-05 -0.000132557 0.00292149 -0.000174331 -0.000377187 0.000105825 -2.37628e-05 0.0046717 0.00032257 -6.40852e-06 -0.000161576 0.00036382 -0.000377684 7.87499e-05 -4.34568e-05 -0.000167654 0.000131594 -8.17065e-05 8.71648e-05 -2.32672e-05 -7.88445e-05 -5.28779e-05 6.0629e-05 -4.39499e-05 7.97296e-05 1.06234e-05 1.18329e-05 1.13675e-05 -5.60693e-05 5.7546e-05 
1809.5 0 1.77048e-05 -0.000505379 1.68195e-05 -0.000137228 0.00270292 -0.000176542 -0.000380676 0.000111518 -1.39033e-05 0.00477897 0.000337 -1.49532e-05 -0.000169854 0.000369232 -0.000374799 6.55925e-05 -5.8132e-05 -0.000177791 0.000143586 -8.24744e-05 8.69525e-05 -3.04757e-05 -7.54996e-05 -5.00406e-05 5.39494e-05 -5.21919e-05 8.01916e-05 1.5582e-05 1.20519e-05 6.10906e-06 -5.39362e-05 5.3719e-05 
1809.85 0 9.63824e-06 -0.00053446 2.0724e-05 -0.000139032 0.00247886 -0.000175407 -0.000383461 0.000114562 -3.77514e-06 0.00487658 0.000343486 -2.43479e-05 -0.000176934 0.000369615 -0.000369938 5.76906e-05 -7.76673e-05 -0.000191602 0.000149605 -8.42472e-05 8.82787e-05 -3.87222e-05 -7.27594e-05 -4.87935e-05 4.77851e-05 -6.00625e-05 7.88334e-05 1.98451e-05 1.1377e-05 3.57499e-06 -4.99806e-05 4.7175e-05 
1810.2 0 6.67571e-07 -0.000563024 2.4189e-05 -0.000139228 0.00225159 -0.000170405 -0.000381833 0.000116269 5.97335e-06 0.00496251 0.000340697 -3.26885e-05 -0.000179769 0.000366539 -0.000361504 5.42398e-05 -0.000100225 -0.000206295 0.000147408 -8.81047e-05 9.01083e-05 -4.59278e-05 -7.08216e-05 -4.97347e-05 4.21248e-05 -6.69515e-05 7.64293e-05 2.3142e-05 1.18538e-05 9.17949e-07 -4.56669e-05 3.73324e-05 
1810.55 0 -7.59473e-06 -0.000591936 2.76795e-05 -0.000137951 0.00201877 -0.000161924 -0.000372492 0.00011855 1.42367e-05 0.00503597 0.00032909 -3.89179e-05 -0.000177387 0.000362939 -0.000349061 5.16623e-05 -0.000126513 -0.000219908 0.000139011 -9.51685e-05 9.23934e-05 -5.20916e-05 -6.97607e-05 -5.26494e-05 3.80564e-05 -7.13417e-05 7.444e-05 2.53922e-05 1.35271e-05 -3.10364e-06 -4.23308e-05 2.47634e-05 
1810.9 0 -1.51364e-05 -0.000619853 2.97775e-05 -0.000134481 0.00177997 -0.00015299 -0.000356505 0.000123602 2.20483e-05 0.00509639 0.000310437 -4.42951e-05 -0.000172365 0.000356796 -0.000332461 4.68107e-05 -0.000158483 -0.000232242 0.000126455 -0.00010238 9.41766e-05 -5.83002e-05 -7.10225e-05 -5.73652e-05 3.69922e-05 -7.36941e-05 7.17379e-05 2.57143e-05 1.54524e-05 -8.13248e-06 -4.08886e-05 1.14643e-05 
1811.25 0 -2.13729e-05 -0.000644905 2.89877e-05 -0.000129253 0.00153709 -0.000146614 -0.00033628 0.000131376 2.93205e-05 0.00514258 0.000287815 -5.02667e-05 -0.000165736 0.00034506 -0.000312703 3.82865e-05 -0.000193905 -0.000244309 0.000110874 -0.000106345 9.37005e-05 -6.36902e-05 -7.31014e-05 -6.24948e-05 3.9596e-05 -7.53653e-05 6.78368e-05 2.3112e-05 1.77694e-05 -1.37026e-05 -3.94545e-05 -1.49644e-06 
1811.6 0 -2.65016e-05 -0.000666731 2.62901e-05 -0.00012266 0.0012934 -0.000143576 -0.000313618 0.000139975 3.38989e-05 0.00517448 0.000263606 -5.79613e-05 -0.000156793 0.000330572 -0.000291798 2.45593e-05 -0.000230065 -0.000254088 9.46098e-05 -0.000106612 9.11273e-05 -6.73514e-05 -7.32312e-05 -6.56173e-05 4.37083e-05 -7.51841e-05 6.45345e-05 1.75392e-05 2.10795e-05 -1.96097e-05 -3.6324e-05 -1.30627e-05 
1811.95 0 -3.2238e-05 -0.000685935 2.33347e-05 -0.000114508 0.0010516 -0.000142048 -0.00029069 0.000148534 3.69429e-05 0.00519335 0.000240289 -6.75153e-05 -0.000146914 0.000317293 -0.000271695 6.41014e-06 -0.000267212 -0.000259246 7.88926e-05 -0.000102688 8.7602e-05 -7.05349e-05 -6.99441e-05 -6.47398e-05 4.55948e-05 -7.16053e-05 6.36685e-05 9.83554e-06 2.56256e-05 -2.59829e-05 -3.18346e-05 -2.26607e-05 
1812.3 0 -4.00805e-05 -0.000703566 2.00216e-05 -0.000105867 0.000813583 -0.000139547 -0.00026958 0.000156472 4.14798e-05 0.00520273 0.000218959 -7.73657e-05 -0.000137785 0.000306221 -0.000253904 -1.167e-05 -0.000306103 -0.000260117 6.30271e-05 -9.25892e-05 8.23987e-05 -7.47876e-05 -6.45099e-05 -6.0799e-05 4.37828e-05 -6.4938e-05 6.45683e-05 1.875e-06 3.03801e-05 -3.21967e-05 -2.63313e-05 -3.05612e-05 
1812.65 0 -4.92846e-05 -0.00072043 1.55854e-05 -9.71653e-05 0.000578681 -0.000134327 -0.000249033 0.000162765 4.79166e-05 0.00520744 0.000198277 -8.41257e-05 -0.000129997 0.000297398 -0.000237586 -2.58801e-05 -0.000346962 -0.000259037 4.51595e-05 -7.61199e-05 7.45626e-05 -8.03463e-05 -5.90883e-05 -5.58181e-05 3.91211e-05 -5.72248e-05 6.49109e-05 -4.19437e-06 3.40335e-05 -3.7899e-05 -1.96454e-05 -3.82986e-05 
1813 0 -5.73832e-05 -0.00073796 1.01551e-05 -8.94509e-05 0.000345791 -0.000127715 -0.000225739 0.000167294 5.36187e-05 0.00520941 0.000176762 -8.59894e-05 -0.00012344 0.000288323 -0.000221066 -3.71454e-05 -0.00038794 -0.000258195 2.39705e-05 -5.63503e-05 6.5218e-05 -8.64054e-05 -5.41951e-05 -4.99399e-05 3.41398e-05 -4.96474e-05 6.36632e-05 -8.60706e-06 3.62224e-05 -4.24192e-05 -1.18476e-05 -4.64985e-05 
1813.35 0 -6.31923e-05 -0.000757129 4.52351e-06 -8.35105e-05 0.000115295 -0.000121338 -0.000198897 0.000171129 5.731e-05 0.00520886 0.000155624 -8.52786e-05 -0.000116486 0.000276234 -0.000202792 -4.65019e-05 -0.000423635 -0.000257809 1.10765e-06 -3.6342e-05 5.50999e-05 -9.31289e-05 -5.01739e-05 -4.28907e-05 3.04611e-05 -4.25631e-05 6.10004e-05 -1.35143e-05 3.69629e-05 -4.51427e-05 -3.56554e-06 -5.34132e-05 
1813.7 0 -6.71712e-05 -0.000776523 -8.67933e-07 -7.8549e-05 -0.000116363 -0.000116224 -0.000172102 0.000175692 5.90619e-05 0.00520476 0.000139231 -8.34511e-05 -0.000108486 0.000262831 -0.000182252 -5.21486e-05 -0.000447777 -0.000258147 -2.07928e-05 -1.51402e-05 4.35436e-05 -0.000100621 -4.81725e-05 -3.52937e-05 2.90259e-05 -3.6589e-05 5.72973e-05 -1.88808e-05 3.62108e-05 -4.63057e-05 4.94162e-06 -5.76087e-05 
1814.05 0 -6.81486e-05 -0.000793727 -5.39189e-06 -7.34528e-05 -0.000353424 -0.000113105 -0.000148656 0.000180405 5.89075e-05 0.00519136 0.000129642 -8.02304e-05 -9.83996e-05 0.000253491 -0.000162592 -5.38354e-05 -0.000460469 -0.000261159 -4.18522e-05 9.18013e-06 3.04645e-05 -0.000107914 -4.72304e-05 -2.90343e-05 2.91697e-05 -3.09666e-05 5.16943e-05 -2.31081e-05 3.4966e-05 -4.69654e-05 1.37938e-05 -5.94334e-05 
1814.4 0 -6.59155e-05 -0.000806986 -8.27978e-06 -6.81391e-05 -0.000593871 -0.000112388 -0.000127809 0.000182754 5.59884e-05 0.00516366 0.000123439 -7.58063e-05 -8.36656e-05 0.000249721 -0.000147664 -5.26577e-05 -0.00046754 -0.000264478 -6.36917e-05 3.69088e-05 1.78586e-05 -0.000114079 -4.37928e-05 -2.51778e-05 2.86343e-05 -2.4387e-05 4.34466e-05 -2.57992e-05 3.39259e-05 -4.8346e-05 2.25403e-05 -6.05058e-05 
1814.75 0 -6.25986e-05 -0.00081588 -1.03747e-05 -6.39842e-05 -0.000833385 -0.000115996 -0.000107482 0.000179172 4.98178e-05 0.0051206 0.000115081 -7.06825e-05 -6.51832e-05 0.000248584 -0.000137452 -4.83491e-05 -0.000474037 -0.000263809 -8.66335e-05 6.42633e-05 7.08582e-06 -0.00011863 -3.73404e-05 -2.22284e-05 2.68909e-05 -1.72263e-05 3.31404e-05 -2.82688e-05 3.20884e-05 -4.99217e-05 2.96105e-05 -6.13327e-05 
1815.1 0 -5.93394e-05 -0.000821379 -1.32179e-05 -6.1165e-05 -0.00106989 -0.000124535 -8.62868e-05 0.000169506 4.10516e-05 0.00506186 0.000101151 -6.36288e-05 -4.43261e-05 0.000245888 -0.00012928 -4.14119e-05 -0.000481879 -0.000259684 -0.000110272 8.46939e-05 -2.70509e-06 -0.000121432 -3.00966e-05 -1.93043e-05 2.42799e-05 -1.13302e-05 2.15112e-05 -3.19405e-05 2.90167e-05 -5.1675e-05 3.32115e-05 -6.13898e-05 
1815.45 0 -5.766e-05 -0.000823153 -1.64721e-05 -5.931e-05 -0.00130203 -0.00013862 -6.31196e-05 0.000158925 3.21458e-05 0.00498766 8.28852e-05 -5.40163e-05 -2.02005e-05 0.000239268 -0.000121075 -3.28615e-05 -0.000489758 -0.000253443 -0.000133278 9.58416e-05 -1.18496e-05 -0.000122144 -2.38343e-05 -1.72009e-05 2.0372e-05 -8.15574e-06 9.19904e-06 -3.58479e-05 2.53011e-05 -5.37666e-05 3.26648e-05 -6.08636e-05 
1815.8 0 -5.80692e-05 -0.000819618 -1.90215e-05 -5.64973e-05 -0.00152814 -0.000157131 -3.87395e-05 0.000151595 2.74885e-05 0.0048994 6.4565e-05 -4.35188e-05 5.18978e-06 0.000229614 -0.000112052 -2.30338e-05 -0.000497543 -0.000241841 -0.000151887 0.000101177 -1.78866e-05 -0.000120366 -1.91138e-05 -1.54085e-05 1.55651e-05 -8.81141e-06 -2.50487e-06 -3.87811e-05 2.09728e-05 -5.58339e-05 3.05456e-05 -6.00279e-05 
1816.15 0 -6.01101e-05 -0.000811391 -2.05704e-05 -5.16992e-05 -0.00174669 -0.00017341 -1.64983e-05 0.000145752 2.68663e-05 0.00479964 4.80232e-05 -3.39176e-05 2.73538e-05 0.000216579 -0.000101216 -1.15034e-05 -0.000504998 -0.000222675 -0.000164221 0.000105296 -2.01618e-05 -0.000116235 -1.52591e-05 -1.16966e-05 1.18463e-05 -1.16185e-05 -1.23844e-05 -4.29349e-05 1.61817e-05 -5.84471e-05 2.9268e-05 -5.96241e-05 
1816.5 0 -6.32701e-05 -0.000801652 -2.18003e-05 -4.70766e-05 -0.00195534 -0.000182102 2.47401e-06 0.000136811 2.80181e-05 0.0046897 3.27505e-05 -2.52381e-05 4.45739e-05 0.00020096 -8.75877e-05 1.97959e-06 -0.000510558 -0.000199486 -0.000171229 0.000109356 -2.1064e-05 -0.000111366 -1.29702e-05 -5.34217e-06 9.32602e-06 -1.36943e-05 -1.97629e-05 -4.96649e-05 1.27736e-05 -6.1609e-05 2.85475e-05 -6.01044e-05 
1816.85 0 -6.59634e-05 -0.000793126 -2.38481e-05 -4.39348e-05 -0.00215198 -0.000183364 1.92676e-05 0.000123945 3.03229e-05 0.00457107 1.97114e-05 -1.64842e-05 5.79367e-05 0.00018481 -7.22185e-05 1.53138e-05 -0.000514066 -0.000177004 -0.000173592 0.000112896 -2.20811e-05 -0.000106896 -1.38379e-05 2.10219e-07 7.05824e-06 -1.52297e-05 -2.52724e-05 -5.67529e-05 1.2301e-05 -6.47969e-05 2.6454e-05 -6.05309e-05 
1817.2 0 -6.62709e-05 -0.000785359 -2.6392e-05 -4.08996e-05 -0.00234024 -0.000182626 3.32877e-05 0.000108837 3.32707e-05 0.00444576 9.513e-06 -5.50699e-06 6.7442e-05 0.000167097 -5.59511e-05 2.70094e-05 -0.000514981 -0.000157082 -0.000172371 0.00011623 -2.23012e-05 -0.000101681 -1.78545e-05 3.14028e-06 5.14369e-06 -1.81892e-05 -2.92733e-05 -6.16715e-05 1.45639e-05 -6.75782e-05 2.23719e-05 -5.97292e-05 
1817.55 0 -6.41388e-05 -0.000777361 -2.84299e-05 -3.71787e-05 -0.00252383 -0.000185447 4.29055e-05 9.37762e-05 3.76262e-05 0.00431167 2.52207e-06 5.47045e-06 7.31629e-05 0.000146211 -3.83382e-05 3.63054e-05 -0.000512457 -0.000141891 -0.000171508 0.000119691 -2.10384e-05 -9.47609e-05 -2.37929e-05 5.5622e-06 3.94037e-06 -2.29149e-05 -3.10729e-05 -6.46497e-05 1.80172e-05 -6.93427e-05 1.78786e-05 -5.81407e-05 
1817.9 0 -6.1602e-05 -0.000768314 -2.84639e-05 -3.28937e-05 -0.00270222 -0.000192863 5.13119e-05 7.95202e-05 4.49575e-05 0.00416733 -8.25319e-07 1.23004e-05 7.87421e-05 0.000123629 -1.92655e-05 4.30666e-05 -0.000508079 -0.000132831 -0.000173785 0.0001244 -1.87161e-05 -8.55119e-05 -2.87827e-05 7.98109e-06 3.44189e-06 -2.97898e-05 -3.0601e-05 -6.7402e-05 2.1225e-05 -7.06579e-05 1.34905e-05 -5.62847e-05 
1818.25 0 -6.07407e-05 -0.000757451 -2.58551e-05 -2.78377e-05 -0.00287616 -0.000201486 6.22683e-05 6.52185e-05 5.62997e-05 0.00401521 -1.41024e-07 1.44569e-05 8.71411e-05 9.99437e-05 1.03198e-06 4.97518e-05 -0.000503782 -0.000128299 -0.000178121 0.000130515 -1.66891e-05 -7.40562e-05 -3.05097e-05 1.01296e-05 3.6102e-06 -3.77995e-05 -2.82917e-05 -7.14057e-05 2.23899e-05 -7.32562e-05 8.9451e-06 -5.43867e-05 
1818.6 0 -6.13878e-05 -0.000744358 -2.236e-05 -2.3193e-05 -0.00304638 -0.000207203 7.51945e-05 5.16985e-05 7.18201e-05 0.00385733 2.90268e-06 1.36455e-05 9.92771e-05 7.51847e-05 2.12481e-05 5.68049e-05 -0.000499279 -0.000125621 -0.000183436 0.000137366 -1.74508e-05 -6.20539e-05 -2.96046e-05 1.18059e-05 5.8031e-06 -4.45621e-05 -2.48036e-05 -7.58436e-05 2.16121e-05 -7.78647e-05 5.45758e-06 -5.29132e-05 
1818.95 0 -6.26523e-05 -0.000728616 -1.96727e-05 -1.96549e-05 -0.00321185 -0.000207975 8.6756e-05 3.94852e-05 8.93403e-05 0.00369466 5.8224e-06 1.18234e-05 0.000114972 4.98981e-05 3.92177e-05 6.08681e-05 -0.000495454 -0.000122267 -0.000190648 0.000145231 -2.21036e-05 -5.15375e-05 -2.80332e-05 1.21825e-05 1.08343e-05 -4.85601e-05 -2.09593e-05 -7.9506e-05 2.02629e-05 -8.21581e-05 3.56733e-06 -5.0402e-05 
1819.3 0 -6.48123e-05 -0.000711708 -1.77086e-05 -1.631e-05 -0.00337205 -0.000204875 9.36074e-05 2.78227e-05 0.000106219 0.00352512 8.74131e-06 9.83844e-06 0.000132886 2.13254e-05 5.31864e-05 6.09721e-05 -0.000492584 -0.000117836 -0.000201508 0.000153454 -2.95031e-05 -4.40625e-05 -2.65613e-05 1.22953e-05 1.72378e-05 -5.06502e-05 -1.8074e-05 -8.12516e-05 1.95741e-05 -8.37421e-05 2.85716e-06 -4.54613e-05 
1819.65 0 -6.81831e-05 -0.000695975 -1.56765e-05 -1.30315e-05 -0.00352489 -0.000200118 9.55753e-05 1.68804e-05 0.000120726 0.00334594 1.41988e-05 9.05913e-06 0.000150195 -1.3282e-05 6.32803e-05 5.97999e-05 -0.000487418 -0.00011258 -0.000216592 0.000159199 -3.82883e-05 -3.93381e-05 -2.50223e-05 1.22683e-05 2.20422e-05 -5.12566e-05 -1.69299e-05 -7.9775e-05 1.96789e-05 -8.191e-05 3.89343e-06 -3.91636e-05 
1820 0 -7.28664e-05 -0.000680139 -1.36718e-05 -1.00558e-05 -0.00366947 -0.00019572 9.48071e-05 8.09949e-06 0.000134509 0.00315888 2.52042e-05 9.89099e-06 0.000165479 -5.30497e-05 7.13563e-05 5.91793e-05 -0.00047762 -0.000107236 -0.000233448 0.000159135 -4.57137e-05 -3.60749e-05 -2.49174e-05 1.08852e-05 2.35128e-05 -4.87941e-05 -1.7031e-05 -7.71859e-05 2.01021e-05 -7.73375e-05 5.54857e-06 -3.39889e-05 
1820.35 0 -7.69777e-05 -0.000662385 -1.11064e-05 -6.95918e-06 -0.00380647 -0.000191559 9.1498e-05 2.13002e-06 0.000151473 0.00296559 3.96497e-05 1.1146e-05 0.000179182 -9.37897e-05 7.76976e-05 5.8626e-05 -0.000464523 -0.000102065 -0.000250248 0.000152398 -5.03725e-05 -3.36266e-05 -2.6334e-05 8.90098e-06 2.29824e-05 -4.37755e-05 -1.70089e-05 -7.79838e-05 2.09254e-05 -7.16242e-05 5.22513e-06 -2.99981e-05 
1820.7 0 -7.78031e-05 -0.000642506 -7.52459e-06 -3.80138e-06 -0.00393459 -0.000185272 8.73697e-05 -2.98104e-06 0.000171378 0.0027663 5.29122e-05 1.18314e-05 0.000191258 -0.000132312 8.32669e-05 5.58501e-05 -0.000451303 -9.68464e-05 -0.00026608 0.000140619 -5.36009e-05 -3.19808e-05 -2.63794e-05 7.38394e-06 2.15084e-05 -3.79788e-05 -1.65661e-05 -8.28384e-05 2.23231e-05 -6.60016e-05 2.09231e-06 -2.5854e-05 
1821.05 0 -7.57775e-05 -0.000621237 -3.20246e-06 -2.24227e-06 -0.00405283 -0.000174955 8.66047e-05 -8.84349e-06 0.000191955 0.00256183 6.36758e-05 1.26013e-05 0.000202907 -0.00016924 8.95033e-05 5.03062e-05 -0.00043871 -9.10798e-05 -0.000278853 0.000125357 -5.65251e-05 -3.11913e-05 -2.27864e-05 6.06989e-06 2.06182e-05 -3.26125e-05 -1.68922e-05 -8.98857e-05 2.34975e-05 -6.09035e-05 -2.88011e-06 -2.20895e-05 
1821.4 0 -7.3939e-05 -0.000599892 1.8627e-06 -2.05716e-06 -0.00416088 -0.000162558 9.23309e-05 -1.47592e-05 0.000212784 0.00235443 7.17961e-05 1.39425e-05 0.000214588 -0.000205353 9.62411e-05 4.18433e-05 -0.000426121 -8.48395e-05 -0.000288064 0.000107802 -5.98521e-05 -3.07861e-05 -1.48144e-05 4.23069e-06 2.25238e-05 -2.71484e-05 -1.95592e-05 -9.7553e-05 2.31046e-05 -5.56574e-05 -8.33688e-06 -2.00541e-05 
1821.75 0 -7.43166e-05 -0.000579545 7.12813e-06 -1.81815e-06 -0.00425996 -0.000150779 0.000104044 -1.96298e-05 0.000236744 0.0021471 7.61274e-05 1.41703e-05 0.000226288 -0.000239064 0.000103892 3.07378e-05 -0.000413514 -7.97202e-05 -0.000293154 9.0069e-05 -6.32857e-05 -2.9775e-05 -3.57231e-06 3.23498e-06 2.71614e-05 -2.12473e-05 -2.39756e-05 -0.000104558 2.12784e-05 -5.0997e-05 -1.40005e-05 -1.94642e-05 
1822.1 0 -7.74103e-05 -0.000560075 1.19814e-05 -1.37409e-06 -0.0043533 -0.000136188 0.000117375 -2.40224e-05 0.000265518 0.00193957 7.71108e-05 1.2993e-05 0.00023989 -0.000267192 0.000112855 1.99014e-05 -0.000400304 -7.65944e-05 -0.000293528 7.36258e-05 -6.74612e-05 -2.92584e-05 8.48655e-06 3.33217e-06 3.28677e-05 -1.59842e-05 -2.80069e-05 -0.000110672 1.82425e-05 -4.69193e-05 -1.94344e-05 -1.86899e-05 
1822.45 0 -8.25832e-05 -0.000540307 1.58908e-05 -9.03943e-07 -0.00444086 -0.000115337 0.000128115 -2.87001e-05 0.000298746 0.00173072 7.75026e-05 1.1787e-05 0.000258223 -0.00028859 0.000120841 1.2879e-05 -0.000387554 -7.3621e-05 -0.000292056 5.8696e-05 -7.43789e-05 -3.13011e-05 1.80993e-05 1.3534e-06 3.94709e-05 -1.16093e-05 -3.16737e-05 -0.000114886 1.48207e-05 -4.29342e-05 -2.29679e-05 -1.63556e-05 
1822.8 0 -8.80133e-05 -0.000519118 1.8517e-05 -8.71408e-07 -0.00451806 -8.90713e-05 0.000136439 -3.32226e-05 0.000334816 0.00152137 8.10685e-05 1.21659e-05 0.000279829 -0.00030636 0.000125833 1.0309e-05 -0.00037709 -6.69234e-05 -0.00029167 4.5321e-05 -8.43627e-05 -3.50626e-05 2.35772e-05 -3.09272e-06 4.60646e-05 -6.76472e-06 -3.69535e-05 -0.000116127 1.17178e-05 -3.9013e-05 -2.46502e-05 -1.18383e-05 
1823.15 0 -9.17801e-05 -0.000495506 1.9761e-05 -1.25584e-06 -0.004582 -5.89533e-05 0.000145313 -3.96041e-05 0.000371111 0.00130884 9.00549e-05 1.56065e-05 0.000300421 -0.000323839 0.000127533 1.10361e-05 -0.000369857 -5.72494e-05 -0.000290899 3.25993e-05 -9.5537e-05 -3.74673e-05 2.64675e-05 -7.98945e-06 5.21568e-05 -2.35631e-06 -4.42822e-05 -0.00011661 9.65862e-06 -3.46198e-05 -2.70522e-05 -6.20363e-06 
1823.5 0 -9.31502e-05 -0.000469686 2.02698e-05 -1.46916e-06 -0.00463169 -2.4106e-05 0.000154661 -4.93517e-05 0.000403827 0.00109228 0.000103011 2.36493e-05 0.000318402 -0.000341001 0.000125361 1.41466e-05 -0.000363516 -4.7165e-05 -0.000286945 1.73371e-05 -0.0001073 -3.81802e-05 2.92477e-05 -1.14768e-05 5.71908e-05 -1.55698e-06 -5.27112e-05 -0.000118356 9.45803e-06 -2.96912e-05 -3.0602e-05 -4.74701e-07 
1823.85 0 -9.2778e-05 -0.000443373 1.99849e-05 -2.47579e-06 -0.00466786 1.53709e-05 0.000163581 -6.0201e-05 0.000430159 0.000875334 0.000118663 3.47809e-05 0.000333142 -0.000355946 0.000121462 1.78652e-05 -0.000354219 -3.57925e-05 -0.000280316 -2.64708e-06 -0.000119701 -3.71974e-05 3.16177e-05 -1.12061e-05 5.98585e-05 -5.76526e-06 -6.10474e-05 -0.000119272 1.0457e-05 -2.46769e-05 -3.2796e-05 6.26272e-06 
1824.2 0 -9.25025e-05 -0.000418163 1.8515e-05 -5.22137e-06 -0.00469161 5.86811e-05 0.00017267 -7.00316e-05 0.000451061 0.000659257 0.000135722 4.58209e-05 0.00034413 -0.000365633 0.000117769 2.09121e-05 -0.000339134 -2.14551e-05 -0.000272272 -2.81908e-05 -0.000131344 -3.42907e-05 3.46591e-05 -8.16199e-06 6.0252e-05 -1.329e-05 -6.76972e-05 -0.000117718 1.17539e-05 -1.94276e-05 -3.28207e-05 1.4463e-05 
1824.55 0 -9.46884e-05 -0.000394601 1.56614e-05 -8.41538e-06 -0.00470305 0.000105441 0.000182289 -7.87117e-05 0.000468066 0.000444599 0.000149686 5.41914e-05 0.000351731 -0.00036912 0.000112438 2.45426e-05 -0.00031873 -4.52661e-06 -0.000262451 -5.63354e-05 -0.00014106 -2.98266e-05 3.89635e-05 -6.4413e-06 5.96145e-05 -2.13542e-05 -7.21479e-05 -0.0001162 1.31541e-05 -1.3473e-05 -3.14249e-05 2.23284e-05 
1824.9 0 -9.95448e-05 -0.000372188 1.12508e-05 -1.13914e-05 -0.00470438 0.000156698 0.000192162 -8.77738e-05 0.000483589 0.000232452 0.000157453 5.93684e-05 0.000356632 -0.000367089 0.000106904 3.01255e-05 -0.000296876 1.32705e-05 -0.000247882 -8.24501e-05 -0.000149204 -2.55981e-05 4.22311e-05 -8.11248e-06 5.94119e-05 -2.92412e-05 -7.47473e-05 -0.000115944 1.39564e-05 -8.20146e-06 -2.78265e-05 2.79789e-05 
1825.25 0 -0.000105292 -0.000350099 5.46671e-06 -1.42643e-05 -0.00469934 0.000214145 0.000202115 -9.68259e-05 0.00049704 2.15488e-05 0.000159882 6.4121e-05 0.000358448 -0.000360469 0.000105606 3.90485e-05 -0.000275763 3.16781e-05 -0.000226193 -0.000102194 -0.00015532 -2.20443e-05 4.2631e-05 -1.15429e-05 6.09359e-05 -3.70701e-05 -7.70132e-05 -0.000115199 1.3273e-05 -5.01109e-06 -2.12643e-05 3.13815e-05 
1825.6 0 -0.000109846 -0.000328114 -7.54857e-07 -1.74359e-05 -0.00468741 0.000277555 0.000211545 -0.000105322 0.000505726 -0.00019195 0.00015927 7.09314e-05 0.000356057 -0.00035168 0.000110567 5.11453e-05 -0.000255351 5.10754e-05 -0.000197761 -0.000113651 -0.00015832 -1.87454e-05 3.99421e-05 -1.54674e-05 6.3721e-05 -4.39453e-05 -7.89579e-05 -0.000112496 1.15745e-05 -3.06995e-06 -1.17855e-05 3.43791e-05 
1825.95 0 -0.000111268 -0.000304058 -5.88337e-06 -2.12244e-05 -0.00466503 0.000342812 0.000220236 -0.00011378 0.000507669 -0.000407798 0.000158671 7.86888e-05 0.000349349 -0.000343914 0.000120579 6.33817e-05 -0.000236989 7.15848e-05 -0.000165097 -0.000119733 -0.000158932 -1.67132e-05 3.54513e-05 -2.10017e-05 6.56265e-05 -4.88769e-05 -8.06923e-05 -0.000108514 9.33176e-06 -1.43186e-06 -2.02209e-06 3.87928e-05 
1826.3 0 -0.000108737 -0.000275414 -9.27678e-06 -2.48423e-05 -0.00463211 0.000405199 0.000228843 -0.00012193 0.00050316 -0.00062287 0.000159875 8.63297e-05 0.000338881 -0.000339848 0.000132612 7.53052e-05 -0.000220722 9.42122e-05 -0.000131578 -0.000123418 -0.000157746 -1.66199e-05 3.04425e-05 -2.67795e-05 6.48517e-05 -5.23779e-05 -8.18327e-05 -0.000104481 6.72733e-06 2.84716e-07 5.64879e-06 4.58684e-05 
1826.65 0 -0.00010393 -0.000242562 -1.11077e-05 -2.66933e-05 -0.00458869 0.000462905 0.000236146 -0.000130304 0.000492032 -0.00083738 0.000162763 9.42663e-05 0.000324493 -0.000339559 0.000143965 8.83024e-05 -0.000205418 0.000119516 -9.84789e-05 -0.000125935 -0.00015506 -1.8736e-05 2.44199e-05 -3.02223e-05 6.11683e-05 -5.52744e-05 -8.26503e-05 -0.000101177 4.78024e-06 3.10255e-06 1.12601e-05 5.40981e-05 
1827 0 -9.79621e-05 -0.000207423 -1.12668e-05 -2.57267e-05 -0.00453269 0.000514183 0.000239853 -0.0001394 0.000472904 -0.0010523 0.000164712 0.00010225 0.000305507 -0.000341621 0.00015247 0.000101587 -0.000190846 0.000147164 -6.64988e-05 -0.000130645 -0.00015225 -2.25761e-05 1.68321e-05 -3.06372e-05 5.60648e-05 -5.7917e-05 -8.53257e-05 -9.74007e-05 3.9069e-06 7.5868e-06 1.46785e-05 6.18122e-05 
1827.35 0 -9.06503e-05 -0.00017127 -1.10397e-05 -2.2558e-05 -0.00446041 0.000557507 0.000237352 -0.000147802 0.000447957 -0.0012664 0.000164209 0.000109848 0.000281697 -0.000343904 0.000158025 0.000112623 -0.000174255 0.000174215 -3.56648e-05 -0.00014078 -0.000150874 -2.64912e-05 8.38787e-06 -2.87939e-05 4.89799e-05 -6.01311e-05 -9.01773e-05 -9.07902e-05 3.74976e-06 1.2852e-05 1.70881e-05 6.91337e-05 
1827.7 0 -8.31105e-05 -0.00013429 -1.18775e-05 -1.84733e-05 -0.00436936 0.00059501 0.000227944 -0.000153126 0.000421816 -0.00147715 0.000164993 0.000114966 0.000256002 -0.000342849 0.000161513 0.000119824 -0.000152839 0.000196528 -7.82009e-06 -0.000154669 -0.000150798 -2.94822e-05 1.15651e-06 -2.63068e-05 3.93531e-05 -6.09101e-05 -9.58532e-05 -7.9593e-05 4.79627e-06 1.81631e-05 1.94477e-05 7.4916e-05 
1828.05 0 -7.72383e-05 -9.76658e-05 -1.27099e-05 -1.4829e-05 -0.0042604 0.00063073 0.000214644 -0.00015465 0.000392902 -0.00168125 0.000169371 0.000117205 0.00023009 -0.000335837 0.000162165 0.000123238 -0.000128915 0.000214826 1.28516e-05 -0.000166867 -0.000150299 -3.19439e-05 -6.00109e-06 -2.51372e-05 3.02549e-05 -6.02889e-05 -0.000100686 -6.30957e-05 7.75078e-06 2.301e-05 2.1304e-05 7.71199e-05 
1828.4 0 -7.1156e-05 -6.27773e-05 -1.34837e-05 -1.26652e-05 -0.00413706 0.00066365 0.000201024 -0.000153497 0.000355501 -0.00187418 0.000174803 0.000119843 0.000204262 -0.000324351 0.000160039 0.000121683 -0.000107002 0.000231184 2.5572e-05 -0.000173833 -0.000147839 -3.4726e-05 -1.5313e-05 -2.55504e-05 2.4086e-05 -5.8591e-05 -0.000103615 -4.43036e-05 1.22261e-05 2.60774e-05 2.2257e-05 7.56914e-05 
1828.75 0 -6.25386e-05 -2.9724e-05 -1.42837e-05 -1.13366e-05 -0.00400571 0.000690752 0.000186338 -0.000151945 0.000307371 -0.00205497 0.000179962 0.000122867 0.000181779 -0.000313871 0.000156855 0.000115385 -8.84379e-05 0.000246059 3.39852e-05 -0.000176498 -0.000142808 -3.72082e-05 -2.41971e-05 -2.59896e-05 2.04615e-05 -5.65656e-05 -0.000106089 -2.72673e-05 1.68773e-05 2.65172e-05 2.24987e-05 7.21794e-05 
1829.1 0 -5.45422e-05 2.19163e-06 -1.5363e-05 -1.00776e-05 -0.00386948 0.000711759 0.000167977 -0.000152093 0.000252139 -0.00222668 0.000186365 0.000123088 0.000164952 -0.000307266 0.000152564 0.000106879 -7.27794e-05 0.00025936 4.08575e-05 -0.000177847 -0.000136139 -3.86177e-05 -3.03443e-05 -2.50668e-05 1.92824e-05 -5.49569e-05 -0.000108919 -1.34684e-05 2.00048e-05 2.5158e-05 2.32712e-05 6.89939e-05 
1829.45 0 -4.86146e-05 3.34609e-05 -1.72847e-05 -8.25625e-06 -0.00372683 0.00072753 0.000147412 -0.000153175 0.000194106 -0.00239038 0.000194555 0.000117205 0.000154292 -0.000304564 0.000147763 9.91487e-05 -6.06757e-05 0.000271227 4.63583e-05 -0.000180328 -0.000128193 -3.86557e-05 -3.51565e-05 -2.31435e-05 1.94407e-05 -5.39532e-05 -0.000111179 -8.66631e-07 2.19168e-05 2.25927e-05 2.51476e-05 6.78483e-05 
1829.8 0 -4.28798e-05 6.35034e-05 -1.96372e-05 -5.91044e-06 -0.00357591 0.000737309 0.00012677 -0.000154247 0.00013413 -0.00254471 0.000202782 0.000105125 0.000148739 -0.000305771 0.000141214 9.48928e-05 -4.97599e-05 0.000282711 5.20222e-05 -0.000183658 -0.0001177 -3.72341e-05 -4.04286e-05 -2.11055e-05 1.91778e-05 -5.37119e-05 -0.000111927 1.22335e-05 2.34892e-05 1.91465e-05 2.79657e-05 6.77425e-05 
1830.15 0 -3.64987e-05 9.27474e-05 -2.176e-05 -3.15241e-06 -0.00341751 0.000738494 0.000105219 -0.000154437 7.44285e-05 -0.00268723 0.000205745 8.93463e-05 0.000146282 -0.000307388 0.000129704 9.29862e-05 -3.65078e-05 0.000292401 5.90402e-05 -0.000185556 -0.000106069 -3.58741e-05 -4.63054e-05 -1.87385e-05 1.81267e-05 -5.19286e-05 -0.000110761 2.48156e-05 2.53476e-05 1.61587e-05 3.09322e-05 6.7385e-05 
1830.5 0 -2.93823e-05 0.000122866 -2.37011e-05 1.77728e-07 -0.00325429 0.000732407 8.24299e-05 -0.000153046 1.95785e-05 -0.00281717 0.000200845 7.19696e-05 0.000145803 -0.000305787 0.000112902 9.06083e-05 -2.04035e-05 0.000298144 6.55162e-05 -0.000183096 -9.50383e-05 -3.4918e-05 -5.14122e-05 -1.5275e-05 1.64358e-05 -4.71344e-05 -0.000108568 3.69979e-05 2.71862e-05 1.33742e-05 3.31345e-05 6.56259e-05 
1830.85 0 -2.14667e-05 0.000154536 -2.62839e-05 3.32921e-06 -0.0030861 0.000722435 5.99877e-05 -0.000151618 -3.11215e-05 -0.00293585 0.000188321 5.41258e-05 0.00014517 -0.000301566 9.24192e-05 8.80734e-05 -2.70059e-06 0.000300776 6.94907e-05 -0.000173855 -8.34912e-05 -3.28433e-05 -5.47501e-05 -1.09734e-05 1.58064e-05 -4.07787e-05 -0.000106906 5.04772e-05 2.87895e-05 1.03625e-05 3.4079e-05 6.30821e-05 
1831.2 0 -1.21521e-05 0.000186874 -2.86011e-05 6.25711e-06 -0.00291206 0.000708377 3.97169e-05 -0.000151664 -8.14762e-05 -0.00304392 0.00016886 3.75297e-05 0.000141707 -0.000298236 7.00749e-05 8.6674e-05 1.53579e-05 0.000302961 7.05218e-05 -0.000158532 -7.05055e-05 -2.93848e-05 -5.78658e-05 -5.06929e-06 1.69264e-05 -3.43639e-05 -0.000107675 6.55154e-05 3.05141e-05 8.27199e-06 3.28333e-05 6.18186e-05 
1831.55 0 -1.38226e-06 0.000217135 -2.9315e-05 1.01782e-05 -0.00273262 0.000689297 2.28022e-05 -0.000151195 -0.000131899 -0.00314315 0.000144052 2.44778e-05 0.000134243 -0.00029774 4.85289e-05 8.50851e-05 3.38385e-05 0.00030481 6.77219e-05 -0.000141618 -5.71824e-05 -2.43682e-05 -6.22376e-05 1.93402e-06 1.87833e-05 -2.84998e-05 -0.000111144 8.05747e-05 3.25468e-05 7.19343e-06 2.80581e-05 6.14967e-05 
1831.9 0 1.00538e-05 0.000244959 -2.837e-05 1.50513e-05 -0.00254785 0.000663724 9.8809e-06 -0.000146467 -0.000181619 -0.00323335 0.000115842 1.66345e-05 0.000123846 -0.000298407 3.19611e-05 8.1287e-05 5.44649e-05 0.00030624 6.15098e-05 -0.000127179 -4.43574e-05 -1.86818e-05 -6.71686e-05 6.98402e-06 2.04314e-05 -2.4367e-05 -0.000114848 9.33047e-05 3.56347e-05 6.04516e-06 2.05127e-05 6.03565e-05 
1832.25 0 2.16938e-05 0.000273846 -2.60911e-05 1.91508e-05 -0.00235979 0.000630234 -7.6614e-07 -0.000137306 -0.000231331 -0.00331414 8.97789e-05 1.47692e-05 0.000112284 -0.000296792 2.00065e-05 7.46197e-05 7.7751e-05 0.000307638 5.42812e-05 -0.000115918 -3.29337e-05 -1.41538e-05 -7.07965e-05 1.00577e-05 2.16867e-05 -2.20263e-05 -0.000117351 0.000101728 3.95022e-05 4.78298e-06 1.32317e-05 5.76079e-05 
1832.6 0 3.30504e-05 0.000305152 -2.2631e-05 2.16397e-05 -0.00217029 0.000590913 -1.0534e-05 -0.000127603 -0.000279064 -0.0033883 6.96995e-05 1.76214e-05 0.000100822 -0.000290385 7.15586e-06 6.56525e-05 0.000100961 0.000307193 4.86125e-05 -0.000106316 -2.36557e-05 -1.10784e-05 -7.18193e-05 1.36048e-05 2.30171e-05 -2.07828e-05 -0.000119315 0.00010724 4.32518e-05 3.49471e-06 7.46249e-06 5.41536e-05 
1832.95 0 4.21461e-05 0.00033644 -1.92398e-05 2.31061e-05 -0.00197743 0.000548677 -1.8132e-05 -0.00012048 -0.000320515 -0.00345755 5.40684e-05 2.36092e-05 9.18141e-05 -0.000280145 -9.08071e-06 5.51994e-05 0.000121287 0.000305179 4.5473e-05 -9.63451e-05 -1.53659e-05 -7.43522e-06 -6.97357e-05 1.85447e-05 2.37531e-05 -2.11762e-05 -0.000121336 0.000111462 4.60399e-05 1.98193e-06 2.94969e-06 5.17112e-05 
1833.3 0 4.74054e-05 0.000365644 -1.7079e-05 2.4356e-05 -0.0017816 0.000504705 -2.41822e-05 -0.000117105 -0.000353811 -0.00351892 3.92526e-05 3.17777e-05 8.50177e-05 -0.000269905 -2.75276e-05 4.46263e-05 0.000138169 0.00030534 4.19235e-05 -8.48438e-05 -7.28336e-06 -2.20097e-06 -6.5339e-05 2.40652e-05 2.36476e-05 -2.41343e-05 -0.000123363 0.000113994 4.72095e-05 1.11756e-06 3.32679e-08 5.03842e-05 
1833.65 0 4.88618e-05 0.000390894 -1.6666e-05 2.5511e-05 -0.00158674 0.000458791 -3.09581e-05 -0.000116076 -0.000379588 -0.00357028 2.09009e-05 4.13207e-05 7.56341e-05 -0.000262309 -4.57891e-05 3.53609e-05 0.00015205 0.000306816 3.47546e-05 -7.16718e-05 -9.41581e-07 4.81554e-06 -6.00854e-05 2.89609e-05 2.21051e-05 -2.84594e-05 -0.000126213 0.000114502 4.67086e-05 1.12688e-06 -7.59224e-07 4.82618e-05 
1834 0 4.82717e-05 0.00041196 -1.82532e-05 2.73106e-05 -0.00139383 0.000413848 -3.64037e-05 -0.000114867 -0.000396743 -0.00361212 -2.66496e-06 5.12066e-05 6.29425e-05 -0.000255776 -6.07255e-05 2.68537e-05 0.000166383 0.000305306 2.37118e-05 -5.90593e-05 3.59472e-06 1.44452e-05 -5.45182e-05 3.22023e-05 1.9659e-05 -3.1109e-05 -0.000129208 0.000112347 4.53303e-05 1.94949e-06 8.69874e-07 4.35734e-05 
1834.35 0 4.66902e-05 0.000430446 -2.04191e-05 3.1012e-05 -0.00120387 0.000375126 -3.78339e-05 -0.000110903 -0.000406592 -0.00364537 -3.01811e-05 5.98251e-05 5.08143e-05 -0.000246422 -7.04559e-05 1.79445e-05 0.000184659 0.000301129 9.24805e-06 -4.97657e-05 7.65462e-06 2.47528e-05 -4.88041e-05 3.33387e-05 1.85589e-05 -3.12249e-05 -0.000130201 0.000107142 4.4471e-05 3.69608e-06 4.00685e-06 3.61049e-05 
1834.7 0 4.34783e-05 0.000447618 -2.15687e-05 3.55977e-05 -0.00101624 0.000341439 -3.47571e-05 -0.000102809 -0.00041129 -0.00367065 -6.018e-05 6.78799e-05 4.04874e-05 -0.000230409 -7.26802e-05 7.77971e-06 0.000207796 0.000296874 -7.989e-06 -4.22477e-05 9.33697e-06 3.33744e-05 -4.48491e-05 3.12472e-05 1.9403e-05 -2.93913e-05 -0.000127882 9.95275e-05 4.39491e-05 5.72657e-06 7.46508e-06 2.61973e-05 
1835.05 0 3.99953e-05 0.000464605 -2.19938e-05 3.93759e-05 -0.000828541 0.00031245 -2.94585e-05 -9.08147e-05 -0.000410705 -0.00368796 -8.88412e-05 7.62792e-05 3.10915e-05 -0.000205824 -6.47053e-05 -5.03355e-06 0.000233579 0.00029195 -2.52697e-05 -3.22359e-05 6.48515e-06 3.97366e-05 -4.24235e-05 2.61952e-05 2.07315e-05 -2.55864e-05 -0.000122961 9.15044e-05 4.16451e-05 8.90673e-06 9.74908e-06 1.48813e-05 
1835.4 0 3.67652e-05 0.000480605 -2.20936e-05 4.17538e-05 -0.000641493 0.000292003 -2.51477e-05 -7.39105e-05 -0.000407658 -0.0036976 -0.000111864 8.41048e-05 2.27272e-05 -0.000174596 -4.79196e-05 -2.02605e-05 0.000260596 0.000284949 -4.23877e-05 -1.69023e-05 -4.27913e-07 4.50261e-05 -4.06378e-05 1.96464e-05 2.20019e-05 -2.16938e-05 -0.000118087 8.61626e-05 3.70494e-05 1.38398e-05 1.0611e-05 4.45905e-06 
1835.75 0 3.42212e-05 0.000494697 -2.27597e-05 4.335e-05 -0.000457533 0.000278512 -2.28237e-05 -5.45896e-05 -0.000404719 -0.00369937 -0.00013017 9.19499e-05 1.57145e-05 -0.000137841 -2.75348e-05 -3.57546e-05 0.000288607 0.000278373 -6.15282e-05 2.02984e-06 -8.82094e-06 5.05687e-05 -4.17094e-05 1.31863e-05 2.46935e-05 -1.94252e-05 -0.000115141 8.509e-05 3.13692e-05 1.81554e-05 1.14639e-05 -2.15114e-06 
1836.1 0 3.42523e-05 0.000506219 -2.52815e-05 4.49662e-05 -0.000277981 0.000266773 -2.23972e-05 -3.73176e-05 -0.000399039 -0.00369449 -0.000145354 0.000100435 8.665e-06 -9.44735e-05 -7.48389e-06 -5.02264e-05 0.000315569 0.000276056 -8.39257e-05 1.96188e-05 -1.75348e-05 5.56332e-05 -4.65319e-05 8.31021e-06 2.82368e-05 -1.78306e-05 -0.000114643 8.63315e-05 2.63438e-05 1.88062e-05 1.36871e-05 -4.38963e-06 
1836.45 0 3.66636e-05 0.000514186 -2.93922e-05 4.67621e-05 -0.000100676 0.000253754 -2.26882e-05 -2.21923e-05 -0.000388331 -0.00368323 -0.000157328 0.000108487 -2.73635e-06 -4.65125e-05 1.11958e-05 -6.36391e-05 0.000338999 0.000277526 -0.000109192 3.48172e-05 -2.59748e-05 5.98081e-05 -5.24138e-05 5.04976e-06 3.17488e-05 -1.62142e-05 -0.000115661 8.90477e-05 2.29629e-05 1.62819e-05 1.70849e-05 -4.37968e-06 
1836.8 0 4.04906e-05 0.000518472 -3.44108e-05 4.73297e-05 7.28631e-05 0.000238448 -2.25097e-05 -8.44467e-06 -0.000374377 -0.00366274 -0.000167759 0.000115765 -2.04861e-05 2.67665e-06 2.99146e-05 -7.65964e-05 0.0003593 0.000277884 -0.000134861 4.71873e-05 -3.26171e-05 6.33327e-05 -5.64327e-05 3.67297e-06 3.46185e-05 -1.52481e-05 -0.00011796 9.2544e-05 2.12279e-05 1.17172e-05 2.20048e-05 -4.04306e-06 
1837.15 0 4.43198e-05 0.000518598 -3.89916e-05 4.52892e-05 0.000238409 0.000223592 -1.95162e-05 4.73009e-06 -0.000359057 -0.00363152 -0.000177255 0.000119853 -4.12757e-05 5.44725e-05 4.96702e-05 -9.03162e-05 0.000376614 0.000273867 -0.000158389 5.47608e-05 -3.662e-05 6.68046e-05 -5.7525e-05 4.2665e-06 3.57174e-05 -1.42279e-05 -0.000122095 9.55343e-05 2.04306e-05 5.04003e-06 2.93089e-05 -4.78605e-06 
1837.5 0 4.60732e-05 0.000516036 -4.17291e-05 4.15537e-05 0.000396675 0.000210392 -1.23065e-05 2.12753e-05 -0.000344643 -0.00359057 -0.000187463 0.000117165 -6.12496e-05 0.000108981 7.05574e-05 -0.000103478 0.000388066 0.000266573 -0.00017923 5.66362e-05 -3.79198e-05 7.10448e-05 -5.80608e-05 5.58697e-06 3.48604e-05 -1.16797e-05 -0.000125536 9.77481e-05 2.00373e-05 -3.24503e-06 3.77427e-05 -6.97855e-06 
1837.85 0 4.65651e-05 0.000514009 -4.21863e-05 3.83276e-05 0.000550829 0.000196567 -5.36291e-07 4.34025e-05 -0.000332474 -0.00354255 -0.00019846 0.000107795 -7.91054e-05 0.000162702 9.32605e-05 -0.000112465 0.000392761 0.000257882 -0.000197389 5.52849e-05 -3.63405e-05 7.75576e-05 -5.96947e-05 6.40358e-06 3.26316e-05 -5.74059e-06 -0.000124864 9.87128e-05 2.04769e-05 -1.21396e-05 4.67157e-05 -9.80076e-06 
1838.2 0 4.71242e-05 0.000514083 -4.23122e-05 3.67537e-05 0.000703573 0.000183532 1.75322e-05 6.82732e-05 -0.000322341 -0.00348945 -0.000207022 9.3589e-05 -9.55174e-05 0.00021211 0.000115911 -0.00011524 0.000393892 0.00024805 -0.000210019 5.52538e-05 -3.10183e-05 8.65916e-05 -6.02692e-05 6.01587e-06 3.02613e-05 4.74225e-06 -0.000119682 9.7773e-05 2.12625e-05 -2.03379e-05 5.51844e-05 -1.15087e-05 
1838.55 0 4.80027e-05 0.00051535 -4.39803e-05 3.56562e-05 0.000853852 0.000174333 4.25022e-05 9.28315e-05 -0.000313064 -0.00343152 -0.00021007 7.88386e-05 -0.000110789 0.00025745 0.000136777 -0.00010975 0.000393635 0.000236479 -0.000214147 6.12733e-05 -2.20009e-05 9.68847e-05 -5.89585e-05 5.64228e-06 2.7669e-05 1.6985e-05 -0.000110201 9.38705e-05 2.03774e-05 -2.76746e-05 6.13264e-05 -1.12668e-05 
1838.9 0 5.07292e-05 0.000515466 -4.6388e-05 3.42462e-05 0.000998374 0.000170268 7.19268e-05 0.000115033 -0.000303747 -0.00337063 -0.000205447 6.93969e-05 -0.000123617 0.000299469 0.000154629 -9.73222e-05 0.000391482 0.000223441 -0.000210796 7.36153e-05 -1.19064e-05 0.000106708 -5.65682e-05 7.06842e-06 2.49247e-05 2.80689e-05 -9.66811e-05 8.76769e-05 1.71503e-05 -3.52519e-05 6.57307e-05 -1.12041e-05 
1839.25 0 5.66972e-05 0.000513913 -4.79816e-05 3.16728e-05 0.00113731 0.000169219 0.000101635 0.000134465 -0.000294716 -0.00330886 -0.000193832 6.50485e-05 -0.000132688 0.000337263 0.000167284 -8.27379e-05 0.000385639 0.000211867 -0.000203089 8.8301e-05 -2.17563e-06 0.00011445 -5.34644e-05 9.35273e-06 2.31683e-05 3.75637e-05 -8.14465e-05 8.03745e-05 1.25012e-05 -4.38609e-05 6.83508e-05 -1.19295e-05 
1839.6 0 6.4949e-05 0.000512772 -5.00172e-05 2.78324e-05 0.00127404 0.000167155 0.000128294 0.000152749 -0.000286815 -0.00324467 -0.0001787 6.22271e-05 -0.000140816 0.000370564 0.000174496 -6.81317e-05 0.000374416 0.000204821 -0.000192735 0.00010095 5.28413e-06 0.00012039 -4.93753e-05 1.09841e-05 2.2471e-05 4.51626e-05 -6.70659e-05 7.16469e-05 7.36157e-06 -5.39777e-05 6.8481e-05 -1.14676e-05 
1839.95 0 7.23353e-05 0.000512112 -5.47526e-05 2.34393e-05 0.0014092 0.000161033 0.0001507 0.000171389 -0.000280302 -0.00317507 -0.000162377 5.99334e-05 -0.000152653 0.000398712 0.000178839 -5.23558e-05 0.000359344 0.000200573 -0.000178358 0.000110447 9.05907e-06 0.000125758 -4.58303e-05 1.26423e-05 2.13871e-05 5.14754e-05 -5.51071e-05 6.19687e-05 3.26402e-06 -6.37099e-05 6.53389e-05 -9.21901e-06 
1840.3 0 7.81153e-05 0.000510114 -6.15904e-05 1.8613e-05 0.0015392 0.000150048 0.000166361 0.000188848 -0.000272465 -0.00310018 -0.000144127 5.92432e-05 -0.000169032 0.000422561 0.000182704 -3.56461e-05 0.000341468 0.000194066 -0.000158986 0.000118179 1.06492e-05 0.000130995 -4.38633e-05 1.37227e-05 1.90698e-05 5.68109e-05 -4.6065e-05 5.34054e-05 1.5211e-06 -7.1018e-05 5.89253e-05 -7.67249e-06 
1840.65 0 8.3542e-05 0.000506613 -6.81598e-05 1.363e-05 0.00166264 0.000137423 0.000173483 0.000201356 -0.000260579 -0.00302277 -0.000124691 6.0806e-05 -0.00018673 0.000444548 0.000186524 -2.15626e-05 0.000322871 0.000180358 -0.000136292 0.000124252 1.13581e-05 0.00013612 -4.21035e-05 1.24123e-05 1.53096e-05 6.03781e-05 -3.89532e-05 4.62302e-05 2.28123e-06 -7.6464e-05 5.11991e-05 -7.3388e-06 
1841 0 8.83412e-05 0.00050334 -7.32439e-05 9.84287e-06 0.00178124 0.000125909 0.000173919 0.0002066 -0.000244569 -0.00294555 -0.000106939 6.12712e-05 -0.000202208 0.000465186 0.000190584 -1.17386e-05 0.000305726 0.000157591 -0.000112367 0.000126202 1.01196e-05 0.000140533 -3.99e-05 1.00058e-05 8.22148e-06 6.18879e-05 -3.13679e-05 3.94792e-05 4.70859e-06 -8.08552e-05 4.44478e-05 -6.11049e-06 
1841.35 0 9.29081e-05 0.000500761 -7.72221e-05 7.46e-06 0.00189496 0.000116062 0.000169404 0.000206887 -0.00022679 -0.00286837 -9.16755e-05 5.6423e-05 -0.000214835 0.000483271 0.000193557 -4.31002e-06 0.00028881 0.00012741 -8.93812e-05 0.000122397 5.83559e-06 0.000142891 -3.81384e-05 9.37185e-06 -1.32327e-06 6.06766e-05 -2.38871e-05 3.43673e-05 8.43569e-06 -8.41832e-05 3.94555e-05 -5.42184e-06 
1841.7 0 9.89755e-05 0.00049767 -7.9609e-05 5.08852e-06 0.00200334 0.000108894 0.000160111 0.000207157 -0.000210599 -0.00278898 -7.86306e-05 4.56712e-05 -0.00022621 0.000498299 0.000191854 2.99237e-06 0.000271943 9.36355e-05 -7.04657e-05 0.000112258 -4.40298e-07 0.00014349 -3.74498e-05 1.11801e-05 -1.03914e-05 5.71358e-05 -1.88613e-05 3.27527e-05 1.37005e-05 -8.70779e-05 3.58655e-05 -6.2528e-06 
1842.05 0 0.00010614 0.000494105 -7.9457e-05 2.56807e-06 0.00210912 0.000104048 0.000147163 0.000209256 -0.000197969 -0.00270612 -6.73398e-05 3.02992e-05 -0.000236271 0.00051231 0.000184866 1.27464e-05 0.000257664 5.9524e-05 -5.64713e-05 9.46792e-05 -6.91489e-06 0.000143355 -3.66889e-05 1.34851e-05 -1.86041e-05 5.24393e-05 -1.62166e-05 3.39905e-05 1.86139e-05 -8.99841e-05 3.24112e-05 -7.27392e-06 
1842.4 0 0.00011138 0.000489731 -7.76245e-05 1.11145e-06 0.00221538 9.91835e-05 0.000133995 0.000209781 -0.000187879 -0.00261929 -5.78822e-05 1.35566e-05 -0.000243562 0.000527629 0.000173636 2.75006e-05 0.000245559 2.65393e-05 -4.65401e-05 7.04997e-05 -1.27962e-05 0.000142853 -3.51589e-05 1.57987e-05 -2.61383e-05 4.71477e-05 -1.34936e-05 3.59321e-05 2.12769e-05 -9.3815e-05 2.87201e-05 -9.16925e-06 
1842.75 0 0.000113428 0.000484187 -7.54057e-05 5.65722e-07 0.002321 9.3931e-05 0.000121852 0.000206673 -0.00017748 -0.00252727 -5.10608e-05 -2.66934e-06 -0.00024948 0.000541615 0.000158182 4.56722e-05 0.000234142 -5.0838e-06 -3.99923e-05 4.05239e-05 -1.69181e-05 0.000141184 -3.35738e-05 1.82422e-05 -3.21461e-05 4.22211e-05 -8.91171e-06 3.7531e-05 2.28647e-05 -9.91288e-05 2.50863e-05 -1.35253e-05 
1843.1 0 0.000112624 0.000477885 -7.20871e-05 -4.74085e-08 0.0024212 8.73106e-05 0.000109305 0.000202265 -0.00016741 -0.00242974 -4.68058e-05 -1.80905e-05 -0.000255324 0.000551583 0.000140366 6.2667e-05 0.000224963 -3.61952e-05 -3.69423e-05 6.11194e-06 -1.86493e-05 0.000138444 -3.22233e-05 2.05751e-05 -3.58845e-05 3.87723e-05 -2.74391e-06 3.85961e-05 2.47831e-05 -0.000104255 2.15176e-05 -1.94446e-05 
1843.45 0 0.000110659 0.000470002 -6.70274e-05 -4.09293e-07 0.00251424 7.73712e-05 9.8203e-05 0.000198862 -0.000158601 -0.00232842 -4.23659e-05 -3.13858e-05 -0.00026073 0.000559276 0.000122063 7.4189e-05 0.000218107 -6.55148e-05 -3.98758e-05 -3.09821e-05 -1.89404e-05 0.000134897 -3.13114e-05 2.32048e-05 -3.65859e-05 3.77921e-05 4.17051e-06 3.85487e-05 2.5455e-05 -0.000107758 1.79756e-05 -2.62043e-05 
1843.8 0 0.000107878 0.000459183 -6.1518e-05 -6.17524e-07 0.00260191 6.50954e-05 9.38135e-05 0.000196844 -0.000151796 -0.00222314 -3.59341e-05 -4.2157e-05 -0.000264896 0.000566121 0.000102707 8.03137e-05 0.000209901 -9.09488e-05 -4.89036e-05 -6.9379e-05 -2.00118e-05 0.000130352 -3.01768e-05 2.67022e-05 -3.36533e-05 3.73967e-05 1.21191e-05 3.77936e-05 2.37546e-05 -0.000109937 1.51706e-05 -3.29812e-05 
1844.15 0 0.000103063 0.000444956 -5.551e-05 -2.07687e-06 0.00268455 5.08517e-05 9.97313e-05 0.000195429 -0.000146782 -0.00211084 -2.79538e-05 -5.05063e-05 -0.000265736 0.000571412 8.25281e-05 8.22787e-05 0.000198017 -0.000111767 -6.03669e-05 -0.000105995 -2.20648e-05 0.000124639 -2.92301e-05 3.1069e-05 -2.83248e-05 3.58706e-05 2.16586e-05 3.79603e-05 2.11003e-05 -0.000112168 1.45644e-05 -3.89888e-05 
1844.5 0 9.63256e-05 0.00042887 -4.80571e-05 -5.20452e-06 0.00275843 3.74421e-05 0.000113175 0.000193471 -0.000140528 -0.00198971 -1.8638e-05 -5.84747e-05 -0.000264236 0.000572936 6.40392e-05 7.94997e-05 0.000183613 -0.000128307 -7.05602e-05 -0.000136541 -2.22811e-05 0.000117468 -2.87895e-05 3.50269e-05 -2.18338e-05 3.49834e-05 3.15487e-05 3.90006e-05 1.827e-05 -0.000114582 1.54586e-05 -4.42211e-05 
1844.85 0 8.82831e-05 0.000413411 -4.06956e-05 -9.16421e-06 0.00282105 2.70503e-05 0.00012735 0.000189415 -0.000135013 -0.00186212 -7.21099e-06 -6.89514e-05 -0.000264789 0.000567863 4.83485e-05 7.3303e-05 0.000168962 -0.000142991 -7.73415e-05 -0.000159057 -1.95325e-05 0.000108754 -2.93459e-05 3.79658e-05 -1.3721e-05 3.55686e-05 4.0054e-05 3.97909e-05 1.43209e-05 -0.000117199 1.73673e-05 -4.86215e-05 
1845.2 0 7.96689e-05 0.000399171 -3.3893e-05 -1.32258e-05 0.00287531 1.70926e-05 0.000138839 0.000183491 -0.000132738 -0.00173283 5.45833e-06 -8.22325e-05 -0.000267406 0.000556551 3.36706e-05 6.60645e-05 0.000156682 -0.000157134 -8.09539e-05 -0.000174098 -1.44112e-05 0.000100592 -3.16404e-05 4.0647e-05 -3.68183e-06 3.7264e-05 4.78477e-05 4.03802e-05 8.9066e-06 -0.000119302 2.03777e-05 -5.11746e-05 
1845.55 0 7.07487e-05 0.000385676 -2.64656e-05 -1.64535e-05 0.0029259 6.80629e-06 0.000147442 0.000176323 -0.000131505 -0.00160435 1.77302e-05 -9.70476e-05 -0.000270182 0.00054257 1.92287e-05 5.97687e-05 0.000147424 -0.000169434 -8.35727e-05 -0.000182898 -6.45589e-06 9.38518e-05 -3.53843e-05 4.23833e-05 6.90109e-06 4.08756e-05 5.75818e-05 4.20418e-05 1.7096e-06 -0.000119639 2.36843e-05 -5.15119e-05 
1845.9 0 6.26914e-05 0.000373663 -1.945e-05 -1.92109e-05 0.00297384 -2.18294e-07 0.000152124 0.000169543 -0.000129206 -0.00147544 2.93679e-05 -0.000112328 -0.000272205 0.000530175 3.87941e-06 5.51364e-05 0.000141692 -0.00018043 -8.85126e-05 -0.000186098 4.0126e-06 8.7235e-05 -3.94757e-05 4.19084e-05 1.78477e-05 4.64555e-05 6.85346e-05 4.55144e-05 -7.02963e-06 -0.00011845 2.60359e-05 -5.01877e-05 
1846.25 0 5.73011e-05 0.00036309 -1.33224e-05 -2.2573e-05 0.00301819 -2.89884e-06 0.000152475 0.000163649 -0.000127024 -0.00134592 3.85602e-05 -0.000127313 -0.00027293 0.000522681 -1.62571e-05 5.11473e-05 0.000139049 -0.000189841 -9.66202e-05 -0.000184553 1.55801e-05 8.02948e-05 -4.22911e-05 4.08498e-05 3.03512e-05 5.08395e-05 7.87152e-05 4.88345e-05 -1.59839e-05 -0.000116682 2.55673e-05 -4.61951e-05 
1846.6 0 5.47933e-05 0.000352073 -7.80394e-06 -2.59906e-05 0.00306048 -3.71714e-06 0.000149198 0.000157744 -0.000125651 -0.00121647 4.16594e-05 -0.000140485 -0.000273678 0.000519681 -4.02153e-05 4.54705e-05 0.000136447 -0.000196728 -0.000106116 -0.000180205 2.77984e-05 7.36213e-05 -4.31237e-05 4.06988e-05 4.27568e-05 5.16246e-05 8.58941e-05 4.91992e-05 -2.40323e-05 -0.000114802 2.21926e-05 -3.90059e-05 
1846.95 0 5.33793e-05 0.00033986 -3.2242e-06 -2.83174e-05 0.00310107 -5.25227e-06 0.000142262 0.000151398 -0.000124869 -0.00108424 3.86005e-05 -0.000151956 -0.000274971 0.000518864 -6.22899e-05 3.55075e-05 0.000129104 -0.000200445 -0.000115984 -0.000176357 3.98219e-05 6.8244e-05 -4.28681e-05 4.23393e-05 5.23575e-05 5.1499e-05 8.98906e-05 4.51172e-05 -3.02803e-05 -0.000113147 1.78149e-05 -3.15708e-05 
1847.3 0 5.19226e-05 0.000325885 1.44708e-06 -2.89022e-05 0.00313821 -1.05023e-05 0.000131303 0.00014746 -0.000122989 -0.000947709 3.1111e-05 -0.000165035 -0.000277644 0.000517386 -8.06681e-05 2.18173e-05 0.000114879 -0.000200535 -0.000126498 -0.000176619 5.00252e-05 6.37311e-05 -4.27704e-05 4.56601e-05 5.91849e-05 5.24822e-05 9.25675e-05 3.71573e-05 -3.54012e-05 -0.000111982 1.44756e-05 -2.62024e-05 
1847.65 0 5.06059e-05 0.000310831 6.01552e-06 -2.91881e-05 0.00316976 -1.98269e-05 0.000115253 0.00014838 -0.000118456 -0.000807286 2.04291e-05 -0.000180407 -0.000282827 0.000512811 -9.53442e-05 9.48791e-06 9.62338e-05 -0.000199135 -0.000136052 -0.00017981 5.78113e-05 5.92656e-05 -4.21402e-05 4.89103e-05 6.4958e-05 5.36161e-05 9.66405e-05 2.71964e-05 -3.98073e-05 -0.000109973 1.28529e-05 -2.28776e-05 
1848 0 4.7827e-05 0.000295818 9.86096e-06 -3.07785e-05 0.00319238 -3.09353e-05 9.40121e-05 0.000152795 -0.000110688 -0.000664724 8.54042e-06 -0.000195746 -0.000289795 0.000505217 -0.000106801 1.24756e-06 7.50037e-05 -0.000198556 -0.000143319 -0.000181711 6.36537e-05 5.33864e-05 -4.10389e-05 5.14617e-05 7.1284e-05 5.45378e-05 0.000103031 1.72747e-05 -4.23822e-05 -0.000105949 1.10193e-05 -2.04869e-05 
1848.35 0 4.29517e-05 0.000280699 1.38158e-05 -3.31123e-05 0.00320607 -4.27732e-05 7.06282e-05 0.000157196 -9.82805e-05 -0.000521692 -5.02555e-06 -0.000209873 -0.000297161 0.000495544 -0.000116157 -6.77909e-06 5.10585e-05 -0.000199171 -0.000149364 -0.000177979 6.95277e-05 4.60748e-05 -4.06861e-05 5.31199e-05 7.85915e-05 5.60183e-05 0.000109921 9.67457e-06 -4.33952e-05 -0.000101006 5.94025e-06 -1.65854e-05 
1848.7 0 3.72569e-05 0.000265266 1.90169e-05 -3.48485e-05 0.00321338 -5.39645e-05 4.94215e-05 0.000158044 -8.04807e-05 -0.000377951 -2.10379e-05 -0.000224356 -0.000303322 0.000484347 -0.000122291 -2.02952e-05 2.44763e-05 -0.000199861 -0.000154323 -0.000167851 7.6423e-05 3.86089e-05 -4.06484e-05 5.45509e-05 8.45222e-05 5.90817e-05 0.000117213 3.99103e-06 -4.30432e-05 -9.66028e-05 -3.24804e-06 -1.10342e-05 
1849.05 0 3.16295e-05 0.000248319 2.56007e-05 -3.52322e-05 0.00321474 -6.12061e-05 3.20263e-05 0.000155239 -6.14301e-05 -0.000232271 -3.63379e-05 -0.000239945 -0.000308257 0.00047191 -0.000124617 -4.02073e-05 -3.51621e-06 -0.000197886 -0.000155876 -0.000155192 8.33616e-05 2.99892e-05 -4.03651e-05 5.64268e-05 8.7428e-05 6.28303e-05 0.000125008 -1.77751e-06 -4.15983e-05 -9.32769e-05 -1.33385e-05 -5.54042e-06 
1849.4 0 2.84165e-05 0.000229147 3.16665e-05 -3.47665e-05 0.00320903 -6.40762e-05 1.69679e-05 0.00015157 -4.80892e-05 -8.35406e-05 -4.91562e-05 -0.00025284 -0.000312726 0.000456743 -0.000124109 -6.33937e-05 -3.25201e-05 -0.000193323 -0.000153445 -0.000143485 8.8447e-05 2.05341e-05 -4.06937e-05 5.86175e-05 8.73323e-05 6.69341e-05 0.000132352 -7.43811e-06 -3.99347e-05 -9.04185e-05 -2.02434e-05 -1.02707e-06 
1849.75 0 3.04736e-05 0.000208647 3.58511e-05 -3.47999e-05 0.00319606 -6.64514e-05 3.98764e-06 0.000147784 -4.10906e-05 6.6235e-05 -5.96306e-05 -0.000260261 -0.000315644 0.000437742 -0.000120543 -8.58351e-05 -6.32922e-05 -0.000187966 -0.000148035 -0.000132232 9.17692e-05 1.19183e-05 -4.12834e-05 6.08157e-05 8.49785e-05 7.23352e-05 0.000139213 -1.14609e-05 -3.72726e-05 -8.69746e-05 -2.4598e-05 2.5494e-06 
1850.1 0 3.64998e-05 0.000187783 3.80827e-05 -3.50591e-05 0.00317772 -7.14083e-05 -5.87488e-06 0.000142902 -3.78034e-05 0.000213228 -6.65488e-05 -0.000261395 -0.000315786 0.000415563 -0.000113514 -0.000103179 -9.51087e-05 -0.000181914 -0.000138953 -0.000120256 9.42424e-05 2.99089e-06 -4.01458e-05 6.24817e-05 8.21848e-05 7.79218e-05 0.000145091 -1.39467e-05 -3.37275e-05 -8.27999e-05 -2.78265e-05 6.84448e-06 
1850.45 0 4.29208e-05 0.000166768 3.84849e-05 -3.53983e-05 0.00315635 -7.8591e-05 -1.35335e-05 0.000135533 -3.63935e-05 0.000356235 -6.85827e-05 -0.000254774 -0.000312197 0.000391833 -0.00010637 -0.000114393 -0.000124491 -0.000177691 -0.000125612 -0.000108331 9.59796e-05 -7.49474e-06 -3.72962e-05 6.25568e-05 8.0269e-05 8.11347e-05 0.000149206 -1.51611e-05 -3.06789e-05 -7.88998e-05 -3.06365e-05 1.4302e-05 
1850.8 0 4.80844e-05 0.000145625 3.7043e-05 -3.62001e-05 0.00313205 -8.73213e-05 -2.40591e-05 0.000126568 -3.57382e-05 0.000495655 -6.58627e-05 -0.000240053 -0.000303039 0.00036879 -0.000103245 -0.000121434 -0.000150326 -0.000178414 -0.00011037 -9.81704e-05 9.61607e-05 -1.87114e-05 -3.26159e-05 6.08469e-05 7.901e-05 8.02687e-05 0.000150881 -1.48116e-05 -2.85788e-05 -7.53521e-05 -3.43243e-05 2.46959e-05 
1851.15 0 5.24279e-05 0.000123387 3.36847e-05 -3.77149e-05 0.00310434 -9.80793e-05 -3.96159e-05 0.000119825 -3.37151e-05 0.000630434 -5.89255e-05 -0.000218987 -0.000287133 0.000346245 -0.000106 -0.000127791 -0.000174166 -0.000182945 -9.79733e-05 -8.90941e-05 9.38028e-05 -2.77013e-05 -2.56154e-05 5.8326e-05 7.81908e-05 7.5969e-05 0.000150633 -1.2697e-05 -2.76745e-05 -7.19995e-05 -3.95547e-05 3.50409e-05 
1851.5 0 5.51686e-05 9.95144e-05 2.97733e-05 -4.00202e-05 0.00307472 -0.000109528 -5.76351e-05 0.000117489 -2.82025e-05 0.000761974 -4.89865e-05 -0.000194348 -0.000265286 0.00032439 -0.000114061 -0.000136083 -0.0001972 -0.00018813 -9.08267e-05 -7.99334e-05 9.02873e-05 -3.41071e-05 -1.70769e-05 5.63496e-05 7.84526e-05 6.96238e-05 0.00015086 -9.75835e-06 -2.82001e-05 -6.87502e-05 -4.57016e-05 4.37874e-05 
1851.85 0 5.47052e-05 7.42358e-05 2.62679e-05 -4.22896e-05 0.00304305 -0.000119508 -7.66788e-05 0.00012031 -1.79824e-05 0.000893329 -3.76621e-05 -0.000170476 -0.000240944 0.000303762 -0.000123793 -0.000146417 -0.000220111 -0.000192109 -8.73024e-05 -6.94731e-05 8.73171e-05 -4.06265e-05 -9.45157e-06 5.66122e-05 7.93012e-05 6.1874e-05 0.000150588 -7.50834e-06 -3.04009e-05 -6.56968e-05 -5.12738e-05 5.14155e-05 
1852.2 0 4.98679e-05 4.67076e-05 2.32646e-05 -4.38189e-05 0.00300614 -0.000125858 -9.69294e-05 0.000125202 -2.94677e-06 0.00102454 -2.4447e-05 -0.000150839 -0.000216263 0.00028308 -0.000131703 -0.000155805 -0.000241431 -0.000194909 -8.37473e-05 -5.77282e-05 8.48496e-05 -4.70854e-05 -4.41402e-06 5.92913e-05 7.84214e-05 5.25675e-05 0.000147253 -6.62446e-06 -3.30784e-05 -6.33253e-05 -5.33848e-05 5.82478e-05 
1852.55 0 4.09551e-05 1.59069e-05 2.15602e-05 -4.46827e-05 0.00296125 -0.000127797 -0.000118529 0.000128406 1.70392e-05 0.00115599 -9.15439e-06 -0.000136544 -0.000190066 0.000262923 -0.000137834 -0.000158925 -0.000260275 -0.000196643 -7.89925e-05 -4.85995e-05 8.22322e-05 -5.30352e-05 -3.37577e-06 6.25035e-05 7.51138e-05 4.33191e-05 0.000140964 -7.2416e-06 -3.45918e-05 -6.20485e-05 -5.06277e-05 6.28166e-05 
1852.9 0 3.05629e-05 -1.70895e-05 2.08996e-05 -4.49704e-05 0.00290626 -0.000123271 -0.000139095 0.000131823 4.28118e-05 0.00128994 5.01668e-06 -0.000124505 -0.000162254 0.000244051 -0.000144005 -0.000151675 -0.000280192 -0.000196907 -7.48474e-05 -4.3735e-05 7.95719e-05 -5.97248e-05 -6.91411e-06 6.36566e-05 7.03766e-05 3.58288e-05 0.000133582 -8.17785e-06 -3.52523e-05 -6.25364e-05 -4.60231e-05 6.54022e-05 
1853.25 0 2.12281e-05 -5.06141e-05 2.03147e-05 -4.45687e-05 0.00283752 -0.000111209 -0.000156082 0.000137182 7.18453e-05 0.00142604 1.57128e-05 -0.000109872 -0.000134393 0.000224488 -0.00014994 -0.000138014 -0.000302989 -0.000196116 -7.15084e-05 -4.22785e-05 7.81045e-05 -6.68732e-05 -1.40146e-05 6.24724e-05 6.46384e-05 3.04185e-05 0.000126981 -8.89641e-06 -3.55806e-05 -6.36885e-05 -4.37191e-05 6.75479e-05 
1853.6 0 1.48551e-05 -8.3563e-05 2.01699e-05 -4.36462e-05 0.00275513 -9.50619e-05 -0.000170269 0.000142044 0.000100225 0.00156023 2.38884e-05 -9.37268e-05 -0.000109644 0.000204029 -0.000155142 -0.000123927 -0.000324994 -0.000195447 -6.95019e-05 -4.26499e-05 7.79817e-05 -7.4278e-05 -2.25296e-05 5.93118e-05 5.9002e-05 2.70556e-05 0.000121963 -1.05231e-05 -3.56851e-05 -6.43337e-05 -4.51003e-05 6.94038e-05 
1853.95 0 1.12609e-05 -0.000114852 2.01826e-05 -4.22548e-05 0.00266365 -7.79327e-05 -0.000182806 0.000145152 0.000125108 0.00169081 3.14928e-05 -8.0193e-05 -9.07473e-05 0.000182523 -0.000159989 -0.000110689 -0.000343489 -0.000195845 -6.96533e-05 -4.34036e-05 7.83958e-05 -8.25261e-05 -3.0613e-05 5.32198e-05 5.48721e-05 2.51482e-05 0.000118468 -1.31089e-05 -3.51197e-05 -6.47045e-05 -4.85947e-05 7.27161e-05 
1854.3 0 8.01581e-06 -0.000143534 2.02277e-05 -4.15477e-05 0.00256511 -6.04621e-05 -0.000194691 0.000146618 0.0001448 0.00181883 4.03312e-05 -7.04823e-05 -7.83381e-05 0.000156015 -0.00016416 -9.73508e-05 -0.00035947 -0.000198495 -7.11457e-05 -4.2848e-05 7.92658e-05 -9.15754e-05 -3.81328e-05 4.51791e-05 5.16088e-05 2.41544e-05 0.00011473 -1.62121e-05 -3.37885e-05 -6.48285e-05 -5.26259e-05 7.81457e-05 
1854.65 0 3.89602e-06 -0.000170308 2.05915e-05 -4.27507e-05 0.00245833 -4.2873e-05 -0.000206696 0.000143465 0.000158756 0.00194285 5.07442e-05 -6.42728e-05 -7.07932e-05 0.000123173 -0.000167129 -8.18051e-05 -0.000371553 -0.000204984 -7.19764e-05 -3.93224e-05 7.89484e-05 -0.000100037 -4.60517e-05 3.76074e-05 4.75109e-05 2.30962e-05 0.000108364 -1.9324e-05 -3.22392e-05 -6.45292e-05 -5.63562e-05 8.33681e-05 
1855 0 6.55411e-07 -0.000195754 2.21848e-05 -4.46642e-05 0.00234426 -2.56086e-05 -0.000218204 0.000132877 0.000167893 0.00205885 6.12737e-05 -6.06521e-05 -6.40198e-05 8.53122e-05 -0.000168913 -6.34138e-05 -0.000376778 -0.000215037 -7.15573e-05 -3.31737e-05 7.67652e-05 -0.000105889 -5.46234e-05 2.99999e-05 4.1501e-05 2.04577e-05 9.95656e-05 -2.21656e-05 -3.11186e-05 -6.27955e-05 -6.01656e-05 8.63391e-05 
1855.35 0 -5.97578e-07 -0.00021945 2.53561e-05 -4.59419e-05 0.00222634 -9.49823e-06 -0.000228436 0.000114871 0.00017273 0.00216592 7.12382e-05 -5.88762e-05 -5.51598e-05 4.25579e-05 -0.000171398 -4.31247e-05 -0.000375296 -0.000226698 -7.2697e-05 -2.68953e-05 7.41569e-05 -0.000109777 -6.13052e-05 2.05391e-05 3.36909e-05 1.62569e-05 8.97146e-05 -2.53322e-05 -3.11967e-05 -5.91331e-05 -6.43408e-05 8.66953e-05 
1855.7 0 -1.44376e-06 -0.000241324 2.8295e-05 -4.70482e-05 0.0021052 3.52289e-06 -0.000236245 9.24475e-05 0.000173259 0.00226655 7.98148e-05 -6.23085e-05 -4.26602e-05 -3.3369e-06 -0.00017448 -2.19426e-05 -0.000367775 -0.000237217 -7.70599e-05 -2.35813e-05 7.20174e-05 -0.000113852 -6.54948e-05 1.01602e-05 2.45867e-05 1.08664e-05 7.91013e-05 -2.92296e-05 -3.29485e-05 -5.42753e-05 -6.83453e-05 8.48953e-05 
1856.05 0 -2.93016e-06 -0.000260995 2.84802e-05 -4.81225e-05 0.0019784 1.33674e-05 -0.000240315 6.9607e-05 0.000169422 0.00236016 8.67067e-05 -7.3997e-05 -2.66632e-05 -4.68722e-05 -0.000173956 -4.90649e-09 -0.000355189 -0.000245202 -8.39795e-05 -2.40773e-05 7.03645e-05 -0.000119278 -6.93853e-05 5.61749e-07 1.47621e-05 4.19254e-06 6.79869e-05 -3.37722e-05 -3.58133e-05 -4.82956e-05 -7.16745e-05 8.02558e-05 
1856.4 0 -3.97769e-06 -0.00027789 2.67383e-05 -4.80078e-05 0.00184519 2.25097e-05 -0.000239791 4.91879e-05 0.000161503 0.00244293 9.15363e-05 -9.2358e-05 -9.1013e-06 -8.41568e-05 -0.000167197 2.29412e-05 -0.000339295 -0.000252195 -8.99835e-05 -2.55736e-05 6.91367e-05 -0.000124591 -7.44549e-05 -7.79167e-06 5.82866e-06 -2.18126e-06 5.71592e-05 -3.75391e-05 -3.7754e-05 -4.18289e-05 -7.46339e-05 7.27289e-05 
1856.75 0 -3.44387e-06 -0.000291437 2.51065e-05 -4.71233e-05 0.00170854 3.1343e-05 -0.000235669 3.12276e-05 0.00015104 0.00251305 9.61924e-05 -0.000111845 6.98558e-06 -0.00011686 -0.000154054 4.71861e-05 -0.000321797 -0.000259134 -9.13549e-05 -2.74428e-05 6.89719e-05 -0.000127629 -7.93587e-05 -1.4489e-05 -1.16535e-06 -7.12225e-06 4.73844e-05 -3.98314e-05 -3.81787e-05 -3.58593e-05 -7.83528e-05 6.40552e-05 
1857.1 0 -1.6272e-06 -0.000301861 2.31014e-05 -4.68366e-05 0.00157184 3.76434e-05 -0.0002294 1.67242e-05 0.000139868 0.00257349 0.000102978 -0.000127574 2.08908e-05 -0.000147411 -0.000137347 7.12312e-05 -0.000303022 -0.000264614 -9.01113e-05 -3.23514e-05 7.01454e-05 -0.00012766 -8.14497e-05 -1.86982e-05 -5.57346e-06 -9.88067e-06 3.92534e-05 -4.17751e-05 -3.86829e-05 -3.09592e-05 -8.32963e-05 5.70188e-05 
1857.45 0 -3.3275e-07 -0.00031073 2.07694e-05 -4.73055e-05 0.00143547 4.20042e-05 -0.00021952 9.33714e-06 0.000128637 0.00262648 0.000108951 -0.000136226 3.46566e-05 -0.000173673 -0.000120615 9.14253e-05 -0.00028278 -0.000266675 -8.99323e-05 -4.0551e-05 7.19848e-05 -0.000125445 -8.05454e-05 -1.99435e-05 -8.45015e-06 -1.02695e-05 3.31763e-05 -4.42177e-05 -4.00843e-05 -2.77172e-05 -8.9164e-05 5.19075e-05 
1857.8 0 -6.71191e-07 -0.000319863 1.89017e-05 -4.76764e-05 0.0013005 4.62913e-05 -0.000205077 1.08886e-05 0.000117473 0.00267109 0.000112617 -0.000137052 4.87874e-05 -0.000191915 -0.000105126 0.000104118 -0.000263587 -0.000263648 -8.93175e-05 -4.75415e-05 7.48866e-05 -0.000121361 -7.8752e-05 -1.91523e-05 -1.03253e-05 -9.83195e-06 2.92689e-05 -4.82802e-05 -4.09711e-05 -2.56778e-05 -9.56886e-05 4.6642e-05 
1858.15 0 -2.23992e-06 -0.000329323 1.72691e-05 -4.67494e-05 0.00116827 5.17752e-05 -0.000187645 1.84044e-05 0.000106655 0.00270711 0.000116057 -0.000132042 6.15503e-05 -0.00020258 -9.00911e-05 0.000108101 -0.000247813 -0.000255799 -8.56525e-05 -5.0846e-05 7.72864e-05 -0.000115909 -7.75654e-05 -1.73131e-05 -1.0671e-05 -1.04656e-05 2.80217e-05 -5.38478e-05 -3.98437e-05 -2.37718e-05 -0.000101381 4.13836e-05 
1858.5 0 -3.6648e-06 -0.00033972 1.57846e-05 -4.34329e-05 0.00103896 5.82276e-05 -0.000167499 2.89917e-05 9.4554e-05 0.00273668 0.000120843 -0.00012332 7.166e-05 -0.000207366 -7.54669e-05 0.000103506 -0.000235043 -0.000244483 -8.14546e-05 -5.16031e-05 7.74236e-05 -0.000110705 -7.77682e-05 -1.55144e-05 -1.02247e-05 -1.19755e-05 2.83212e-05 -5.83982e-05 -3.68359e-05 -2.22828e-05 -0.0001045 3.827e-05 
1858.85 0 -2.40128e-06 -0.000351016 1.46778e-05 -3.84383e-05 0.00091246 6.32759e-05 -0.000146167 4.11199e-05 8.01549e-05 0.00276301 0.000126799 -0.00011183 7.92531e-05 -0.000209557 -6.25316e-05 9.2976e-05 -0.000224995 -0.000230737 -8.01227e-05 -4.96726e-05 7.58689e-05 -0.000107601 -7.93474e-05 -1.5066e-05 -1.01504e-05 -1.32804e-05 2.837e-05 -6.08161e-05 -3.38868e-05 -2.32411e-05 -0.000105313 3.74641e-05 
1859.2 0 2.7202e-06 -0.000362391 1.44167e-05 -3.38473e-05 0.000787403 6.63708e-05 -0.00012639 5.28126e-05 6.25203e-05 0.00278455 0.000132684 -9.97114e-05 8.57635e-05 -0.000212672 -5.18121e-05 8.01767e-05 -0.000217917 -0.00021497 -8.32633e-05 -4.45744e-05 7.30844e-05 -0.000106627 -8.10104e-05 -1.64754e-05 -1.14206e-05 -1.35903e-05 2.65821e-05 -6.28895e-05 -3.2373e-05 -2.69766e-05 -0.000105342 3.7574e-05 
1859.55 0 1.14574e-05 -0.000373221 1.45552e-05 -3.0807e-05 0.000661722 6.69607e-05 -0.000108419 6.21913e-05 4.29837e-05 0.00279804 0.000138127 -8.88668e-05 9.22208e-05 -0.000217909 -4.25443e-05 6.69248e-05 -0.000213718 -0.000195556 -8.95793e-05 -3.79035e-05 6.94769e-05 -0.000106146 -8.27207e-05 -1.80363e-05 -1.37944e-05 -1.27052e-05 2.28862e-05 -6.53418e-05 -3.27218e-05 -3.16644e-05 -0.00010558 3.77311e-05 
1859.9 0 2.25549e-05 -0.000383974 1.45268e-05 -2.9346e-05 0.000533968 6.38184e-05 -9.11939e-05 6.90134e-05 2.40537e-05 0.00280306 0.000141588 -7.8495e-05 9.75063e-05 -0.000226655 -3.48301e-05 5.29643e-05 -0.000208944 -0.000172489 -9.63798e-05 -3.00612e-05 6.53704e-05 -0.000104835 -8.33338e-05 -1.65145e-05 -1.69432e-05 -1.09015e-05 1.80388e-05 -6.9841e-05 -3.38532e-05 -3.45509e-05 -0.000106107 3.69696e-05 
1860.25 0 3.4434e-05 -0.000395261 1.4818e-05 -2.95263e-05 0.000404694 5.52368e-05 -7.31713e-05 7.12463e-05 4.71524e-06 0.00280249 0.000141888 -6.7923e-05 9.99193e-05 -0.000237852 -2.80003e-05 3.80237e-05 -0.000198922 -0.000149377 -0.000104328 -1.95784e-05 5.90657e-05 -0.000102436 -8.24698e-05 -1.13755e-05 -2.13812e-05 -8.93335e-06 1.26804e-05 -7.68266e-05 -3.38519e-05 -3.45519e-05 -0.000106644 3.37721e-05 
1860.6 0 4.67071e-05 -0.000406181 1.64987e-05 -2.97882e-05 0.000274998 4.08734e-05 -5.43909e-05 6.68707e-05 -1.60567e-05 0.00279965 0.000139721 -5.6534e-05 0.000100654 -0.000245335 -2.03099e-05 2.1536e-05 -0.000181887 -0.000130247 -0.000111632 -6.12568e-06 5.08629e-05 -9.87914e-05 -7.92636e-05 -5.28955e-06 -2.61297e-05 -6.95025e-06 7.41342e-06 -8.28379e-05 -3.19707e-05 -3.32618e-05 -0.000107058 2.73449e-05 
1860.95 0 5.93886e-05 -0.000416291 1.86198e-05 -2.89633e-05 0.000144966 1.95315e-05 -3.91039e-05 5.8116e-05 -3.68938e-05 0.00279605 0.000135753 -4.38828e-05 0.000102454 -0.000244607 -1.03215e-05 4.44248e-06 -0.000160095 -0.000116594 -0.000115397 7.29419e-06 4.27445e-05 -9.3457e-05 -7.3522e-05 -4.90577e-07 -2.92772e-05 -4.75631e-06 1.80675e-06 -8.59231e-05 -2.9238e-05 -3.27011e-05 -0.000109095 1.85888e-05 
1861.3 0 7.16299e-05 -0.000425689 1.94065e-05 -2.79436e-05 1.34675e-05 -1.09694e-05 -2.89494e-05 4.83405e-05 -5.44986e-05 0.00279006 0.000130981 -2.87272e-05 0.000106269 -0.00023825 2.3543e-06 -1.0458e-05 -0.000137739 -0.000106606 -0.000116759 1.74441e-05 3.55721e-05 -8.57401e-05 -6.63855e-05 2.10688e-06 -3.06676e-05 -3.94836e-06 -4.08842e-06 -8.6951e-05 -2.64823e-05 -3.36939e-05 -0.000112943 1.00415e-05 
1861.65 0 8.08998e-05 -0.000434098 1.93456e-05 -2.88194e-05 -0.000119499 -4.96611e-05 -2.32751e-05 3.90752e-05 -6.71814e-05 0.00277839 0.000127092 -1.11132e-05 0.000111584 -0.000231668 1.63413e-05 -2.40797e-05 -0.000116486 -9.68516e-05 -0.000118553 2.44093e-05 3.03572e-05 -7.68252e-05 -5.80446e-05 3.29816e-06 -3.14909e-05 -6.46954e-06 -7.6668e-06 -8.69193e-05 -2.36947e-05 -3.51381e-05 -0.000116643 4.92675e-06 
1862 0 8.47686e-05 -0.000441842 1.92846e-05 -3.15842e-05 -0.000252453 -9.18854e-05 -2.13114e-05 3.03666e-05 -7.50537e-05 0.00275942 0.000125917 5.50618e-06 0.000117665 -0.000224987 2.9104e-05 -3.8229e-05 -9.62195e-05 -8.54412e-05 -0.000123513 3.17852e-05 2.61005e-05 -6.91513e-05 -4.84424e-05 4.17132e-06 -3.21302e-05 -1.25828e-05 -7.99077e-06 -8.68304e-05 -2.09048e-05 -3.62095e-05 -0.000118305 3.85895e-06 
1862.35 0 8.0601e-05 -0.000449123 2.04857e-05 -3.41247e-05 -0.000384178 -0.000133298 -1.89685e-05 1.93795e-05 -7.86659e-05 0.00273316 0.000127979 1.87756e-05 0.000123046 -0.000215937 3.79945e-05 -5.12074e-05 -7.78585e-05 -7.20789e-05 -0.000132592 4.17769e-05 2.02899e-05 -6.25149e-05 -3.9958e-05 3.3818e-06 -3.3135e-05 -1.96723e-05 -8.14477e-06 -8.81459e-05 -1.72219e-05 -3.74421e-05 -0.000116459 4.91811e-06 
1862.7 0 6.92108e-05 -0.000455495 2.33967e-05 -3.45114e-05 -0.000514294 -0.000171339 -1.27979e-05 4.52025e-06 -7.67591e-05 0.00270047 0.000131622 3.06651e-05 0.000124679 -0.000207191 4.28821e-05 -6.04785e-05 -6.38949e-05 -5.79828e-05 -0.000141418 5.28718e-05 1.20075e-05 -5.50627e-05 -3.57783e-05 6.6542e-07 -3.41394e-05 -2.57485e-05 -1.06385e-05 -9.06249e-05 -1.32312e-05 -3.83655e-05 -0.000110921 7.72619e-06 
1863.05 0 5.54213e-05 -0.000461342 2.62225e-05 -3.28657e-05 -0.000643029 -0.000203782 -5.3737e-06 -1.23495e-05 -6.92285e-05 0.00266184 0.000134113 4.34992e-05 0.000123634 -0.000202308 4.63162e-05 -6.54013e-05 -5.40803e-05 -4.50719e-05 -0.000147238 6.39002e-05 2.07474e-06 -4.68233e-05 -3.54164e-05 -2.50572e-06 -3.4612e-05 -3.1003e-05 -1.43107e-05 -9.26221e-05 -1.05834e-05 -3.87236e-05 -0.000103181 1.27125e-05 
1863.4 0 4.37514e-05 -0.000465842 2.81083e-05 -3.01878e-05 -0.000771376 -0.000231096 8.11885e-08 -2.97526e-05 -5.84264e-05 0.00261682 0.000134477 5.49848e-05 0.000124259 -0.000199137 4.96725e-05 -6.62922e-05 -4.6084e-05 -3.10706e-05 -0.000149862 7.28318e-05 -8.1292e-06 -3.93718e-05 -3.62332e-05 -5.29013e-06 -3.57808e-05 -3.70371e-05 -1.84636e-05 -9.33368e-05 -9.37243e-06 -3.88411e-05 -9.51133e-05 1.9212e-05 
1863.75 0 3.4418e-05 -0.00046744 2.93374e-05 -2.73879e-05 -0.00089899 -0.000255732 3.54084e-06 -4.77707e-05 -4.44097e-05 0.00256317 0.000133911 6.21429e-05 0.000127412 -0.000194914 5.17097e-05 -6.42567e-05 -3.87148e-05 -1.3036e-05 -0.000148068 7.59798e-05 -1.64603e-05 -3.46104e-05 -3.55229e-05 -7.17403e-06 -3.88289e-05 -4.49242e-05 -2.36394e-05 -9.27255e-05 -8.35388e-06 -3.91427e-05 -8.68457e-05 2.60827e-05 
1864.1 0 2.44884e-05 -0.000465436 3.01154e-05 -2.5013e-05 -0.00102366 -0.000278912 6.14137e-06 -6.71372e-05 -2.46767e-05 0.00249921 0.000132967 6.46668e-05 0.000132469 -0.000189283 5.26891e-05 -6.12129e-05 -3.22184e-05 6.80547e-06 -0.000141351 7.26751e-05 -2.17574e-05 -3.25311e-05 -3.25841e-05 -8.74999e-06 -4.37815e-05 -5.15591e-05 -2.98244e-05 -9.1077e-05 -5.38821e-06 -3.88773e-05 -7.80993e-05 3.23155e-05 
1864.45 0 1.28173e-05 -0.000459885 3.24096e-05 -2.39219e-05 -0.0011421 -0.000298127 9.51575e-06 -8.90586e-05 1.00825e-06 0.00242648 0.000132428 6.28645e-05 0.000140581 -0.000182756 5.45847e-05 -5.85743e-05 -2.52508e-05 2.52308e-05 -0.000130071 6.51621e-05 -2.42771e-05 -3.14197e-05 -2.8748e-05 -1.06308e-05 -5.01721e-05 -5.463e-05 -3.5817e-05 -8.89634e-05 -6.17533e-07 -3.80627e-05 -7.09712e-05 3.69244e-05 
1864.8 0 5.73175e-07 -0.00045209 3.62333e-05 -2.55745e-05 -0.00125318 -0.000310156 1.4148e-05 -0.000111632 3.06254e-05 0.00234816 0.000131451 5.8682e-05 0.000151181 -0.000171313 5.80449e-05 -5.68724e-05 -1.56953e-05 4.13705e-05 -0.000115883 5.24766e-05 -2.54118e-05 -3.03563e-05 -2.58071e-05 -1.11779e-05 -5.72064e-05 -5.64982e-05 -4.02702e-05 -8.58265e-05 2.83213e-06 -3.78836e-05 -6.73416e-05 3.94221e-05 
1865.15 0 -1.19931e-05 -0.00044472 3.92654e-05 -2.83843e-05 -0.00135786 -0.000314615 1.98316e-05 -0.000131145 6.59445e-05 0.00226475 0.000129998 5.45205e-05 0.000162434 -0.000152631 6.31012e-05 -5.55318e-05 -4.80416e-06 5.66603e-05 -0.000101159 3.41246e-05 -2.69049e-05 -2.81092e-05 -2.32924e-05 -9.32e-06 -6.42142e-05 -6.0867e-05 -4.19138e-05 -8.04378e-05 3.89075e-06 -3.87524e-05 -6.63195e-05 3.98473e-05 
1865.5 0 -2.53839e-05 -0.000437859 4.13573e-05 -3.09876e-05 -0.00145619 -0.000311795 2.71109e-05 -0.000145749 0.000107271 0.00217617 0.000129682 5.1979e-05 0.000173107 -0.000130082 6.68678e-05 -5.363e-05 6.89331e-06 7.26793e-05 -8.71539e-05 1.45483e-05 -2.98864e-05 -2.47745e-05 -1.96725e-05 -7.36477e-06 -6.99116e-05 -6.93231e-05 -3.90328e-05 -7.39036e-05 4.15326e-06 -4.07273e-05 -6.48426e-05 3.9351e-05 
1865.85 0 -3.97657e-05 -0.000428201 4.42388e-05 -3.49546e-05 -0.00154738 -0.000301582 3.45462e-05 -0.000155282 0.000148933 0.00208428 0.000130083 5.03139e-05 0.000182091 -0.000105919 6.64917e-05 -4.96063e-05 1.84636e-05 9.04515e-05 -7.44072e-05 -2.9035e-06 -3.29902e-05 -2.28167e-05 -1.62719e-05 -6.43315e-06 -7.33623e-05 -8.05633e-05 -3.18974e-05 -6.70951e-05 4.71166e-06 -4.3413e-05 -5.96623e-05 3.7977e-05 
1866.2 0 -5.42212e-05 -0.000415076 4.77655e-05 -4.06938e-05 -0.00163145 -0.000285149 4.01189e-05 -0.000160715 0.000184503 0.00198886 0.000130606 4.87048e-05 0.000187839 -8.01894e-05 6.28275e-05 -4.11844e-05 2.67967e-05 0.000109842 -6.43954e-05 -1.72863e-05 -3.43447e-05 -2.51262e-05 -1.55155e-05 -5.15389e-06 -7.49461e-05 -9.12387e-05 -2.27031e-05 -5.96663e-05 4.89076e-06 -4.57234e-05 -5.03144e-05 3.4071e-05 
1866.55 0 -6.75112e-05 -0.00040112 5.0188e-05 -4.56257e-05 -0.00170665 -0.000264312 4.64157e-05 -0.000163741 0.000211398 0.0018883 0.000131581 4.81956e-05 0.000189852 -5.65442e-05 5.71942e-05 -2.90167e-05 3.03199e-05 0.000129325 -5.84885e-05 -2.69167e-05 -3.40522e-05 -3.205e-05 -1.82845e-05 -4.00293e-06 -7.64054e-05 -9.73528e-05 -1.42707e-05 -5.26794e-05 3.81393e-06 -4.75533e-05 -4.02139e-05 2.7076e-05 
1866.9 0 -7.91471e-05 -0.000387345 5.06465e-05 -4.95948e-05 -0.00177108 -0.000239332 5.41581e-05 -0.000169279 0.000230479 0.00178385 0.000131539 4.91966e-05 0.000189105 -3.98162e-05 4.93196e-05 -1.73283e-05 3.11391e-05 0.00014776 -5.53511e-05 -3.15979e-05 -3.38417e-05 -4.00305e-05 -2.27004e-05 -3.54762e-06 -7.88814e-05 -9.7192e-05 -9.93435e-06 -4.77606e-05 2.10468e-06 -5.00701e-05 -3.21039e-05 1.81529e-05 
1867.25 0 -8.97048e-05 -0.000374654 5.00155e-05 -5.43714e-05 -0.00182812 -0.000211352 5.9965e-05 -0.000179795 0.000243497 0.00167773 0.000128252 5.23134e-05 0.000185751 -2.87692e-05 4.14045e-05 -7.8895e-06 3.08693e-05 0.000166458 -5.31636e-05 -3.53704e-05 -3.47833e-05 -4.64435e-05 -2.65997e-05 -2.12322e-06 -8.13656e-05 -9.16721e-05 -1.03036e-05 -4.47962e-05 5.65577e-07 -5.31343e-05 -2.62742e-05 7.7407e-06 
1867.6 0 -9.82988e-05 -0.000364943 4.7765e-05 -5.94749e-05 -0.00188201 -0.000180778 6.13884e-05 -0.000191305 0.000252686 0.00157039 0.000122004 5.95976e-05 0.000179019 -2.13263e-05 3.58094e-05 -4.86848e-07 2.88833e-05 0.000184688 -5.1935e-05 -4.10239e-05 -3.57919e-05 -5.07494e-05 -3.04187e-05 2.77544e-07 -8.23942e-05 -8.20076e-05 -1.27444e-05 -4.27203e-05 -1.48627e-06 -5.44376e-05 -2.29944e-05 -3.94128e-06 
1867.95 0 -0.00010436 -0.000357745 4.23803e-05 -6.30133e-05 -0.00193336 -0.000146398 5.93154e-05 -0.000199828 0.00025844 0.00146227 0.000113049 7.25045e-05 0.000169259 -1.79126e-05 3.37772e-05 3.65882e-06 2.53721e-05 0.000200088 -5.10491e-05 -4.91714e-05 -3.60667e-05 -5.45526e-05 -3.46524e-05 1.3569e-06 -8.18861e-05 -7.06962e-05 -1.48578e-05 -4.16663e-05 -4.16537e-06 -5.22616e-05 -2.26178e-05 -1.50263e-05 
1868.3 0 -0.000108777 -0.000350421 3.45697e-05 -6.39911e-05 -0.00198056 -0.000110387 5.51124e-05 -0.000202564 0.000259851 0.00135379 0.000101374 9.06942e-05 0.000158194 -1.82018e-05 3.80909e-05 3.29664e-06 2.18114e-05 0.0002107 -4.97541e-05 -5.90243e-05 -3.51265e-05 -5.9255e-05 -3.93051e-05 6.38912e-07 -8.10093e-05 -6.10387e-05 -1.69802e-05 -4.24326e-05 -6.89623e-06 -4.82729e-05 -2.33079e-05 -2.44563e-05 
1868.65 0 -0.000111002 -0.000341003 2.67976e-05 -6.34707e-05 -0.00202317 -7.60846e-05 5.12298e-05 -0.000199234 0.000258508 0.00124338 8.91525e-05 0.000110799 0.00014756 -1.96361e-05 4.96843e-05 8.03234e-07 1.91509e-05 0.000216408 -4.82663e-05 -6.67275e-05 -3.32771e-05 -6.35588e-05 -4.52994e-05 -3.73391e-07 -8.05729e-05 -5.54839e-05 -1.91621e-05 -4.46447e-05 -9.70418e-06 -4.41788e-05 -2.30538e-05 -3.21008e-05 
1869 0 -0.000110534 -0.000330207 2.09034e-05 -6.26815e-05 -0.00206029 -4.39389e-05 5.13565e-05 -0.000191977 0.000255289 0.00113066 7.7836e-05 0.000129056 0.000137567 -2.02629e-05 6.73017e-05 -3.19122e-07 1.56273e-05 0.000218361 -4.67077e-05 -6.85218e-05 -3.18096e-05 -6.54189e-05 -5.14598e-05 -1.35397e-06 -7.95534e-05 -5.4214e-05 -2.04164e-05 -4.76072e-05 -1.37129e-05 -4.09692e-05 -2.08794e-05 -3.83896e-05 
1869.35 0 -0.000107844 -0.000318818 1.65563e-05 -6.18944e-05 -0.00209039 -1.38984e-05 5.74168e-05 -0.000183016 0.000247875 0.00101858 6.95963e-05 0.000142829 0.000127394 -2.12411e-05 9.01814e-05 1.45502e-06 1.00065e-05 0.000217652 -4.41176e-05 -6.43909e-05 -3.2084e-05 -6.50937e-05 -5.59562e-05 -2.08198e-06 -7.73643e-05 -5.50156e-05 -1.95464e-05 -5.1137e-05 -1.85089e-05 -3.93432e-05 -1.71237e-05 -4.37579e-05 
1869.7 0 -0.000102017 -0.000306089 1.30597e-05 -6.0447e-05 -0.00211369 1.26362e-05 6.81125e-05 -0.000174488 0.000234779 0.000908324 6.61437e-05 0.000151559 0.000117244 -2.48974e-05 0.000115495 5.74181e-06 3.39562e-06 0.000215828 -3.81644e-05 -5.58966e-05 -3.3573e-05 -6.38276e-05 -5.90674e-05 -2.26566e-06 -7.36012e-05 -5.7581e-05 -1.8547e-05 -5.4943e-05 -2.35502e-05 -3.83626e-05 -1.28179e-05 -4.77136e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY-6SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=-0.14673 #ppz=0 #mEff=0.0139485 #wEff=0.147392 
1470 0 -6.49437e-17 -1.94542e-19 3.09034e-19 0 1 1.1638e-21 8.32144e-16 5.42101e-19 1.93747e-16 0 8.01334e-16 -2.63062e-21 -5.59448e-17 -3.29842e-19 -6.14152e-19 -4.06576e-20 -5.5091e-17 0 4.75965e-17 -7.30395e-19 2.92735e-18 1.15556e-33 3.85652e-20 7.58942e-19 -5.97445e-19 0 2.20093e-17 5.02466e-19 2.69695e-18 0 -5.28636e-19 7.99599e-19 
1470.35 0 -3.19753e-10 -0.00838369 1.0349e-12 -4.50022e-12 0.996742 1.23105e-09 1.81669e-09 -1.06493e-07 -4.14848e-10 0.0731986 1.4754e-10 6.99456e-09 -3.66835e-11 1.07159e-07 -5.3724e-10 -1.18757e-08 -2.70115e-09 -3.08713e-08 -2.82241e-10 -5.75996e-08 1.09088e-09 -8.44278e-09 1.77196e-09 -3.87728e-07 -1.05298e-09 1.7178e-09 -3.59096e-09 -1.21673e-10 -1.57649e-10 -1.58729e-08 -1.33102e-09 -4.44111e-10 
1470.7 0 -4.04104e-09 -0.0168875 8.2782e-12 -1.62734e-10 0.987044 8.55616e-09 2.90844e-08 -8.32079e-07 -5.51643e-09 0.145828 -3.69437e-09 6.43501e-08 -1.18043e-09 8.09126e-07 -1.01856e-08 -7.92355e-08 -4.22881e-08 -2.53882e-07 -6.65813e-09 -4.31898e-07 1.16629e-09 -6.1335e-08 1.39056e-08 -5.61989e-07 -6.61714e-09 1.06264e-08 -4.17253e-08 4.77109e-10 -3.50557e-09 -1.19333e-07 -1.46367e-08 -1.54008e-09 
1471.05 0 -1.62909e-08 -0.0253544 -1.9675e-11 -1.19606e-09 0.971284 2.3777e-08 1.36341e-07 -2.72306e-06 -1.30812e-08 0.217392 -3.77474e-08 2.70575e-07 -8.26442e-09 2.43792e-06 -4.05489e-08 -2.23383e-07 -1.97143e-07 -8.76301e-07 -2.28082e-08 -1.34085e-06 -1.75659e-08 -1.83098e-07 4.13256e-08 2.6356e-06 -6.6474e-09 2.65387e-08 -1.40074e-07 6.74152e-09 -1.96283e-08 -3.59204e-07 -4.88016e-08 7.15051e-10 
1471.4 0 -3.93095e-08 -0.0336814 -2.60294e-10 -4.27307e-09 0.949636 4.68372e-08 3.78371e-07 -6.17468e-06 -4.57204e-10 0.287423 -1.19796e-07 7.65568e-07 -2.70146e-08 5.10781e-06 -9.24889e-08 -4.45899e-07 -5.61677e-07 -2.11739e-06 -2.94132e-08 -2.94296e-06 -7.79651e-08 -3.86311e-07 6.8944e-08 6.2516e-06 3.54506e-08 4.44419e-08 -2.99375e-07 2.57527e-08 -5.14271e-08 -7.54463e-07 -1.12112e-07 1.5056e-08 
1471.75 0 -6.00737e-08 -0.0418368 -8.73613e-10 -8.83238e-09 0.922255 8.50447e-08 7.98278e-07 -1.14506e-05 1.91368e-08 0.355459 -2.00828e-07 1.62503e-06 -4.90017e-08 9.0294e-06 -1.50034e-07 -7.05587e-07 -1.2647e-06 -4.16881e-06 2.5613e-08 -5.35477e-06 -2.06775e-07 -6.77183e-07 7.46885e-08 7.56074e-06 1.58458e-07 5.36424e-08 -5.09597e-07 5.24125e-08 -7.40531e-08 -1.33952e-06 -2.08198e-07 5.11753e-08 
1472.1 0 -4.89705e-08 -0.0497701 -1.77546e-09 -1.67112e-08 0.889353 1.66097e-07 1.41314e-06 -1.88245e-05 -7.80605e-08 0.421055 -1.53901e-07 2.84644e-06 -4.24436e-08 1.48371e-05 -1.91001e-07 -9.63004e-07 -2.5394e-06 -7.1607e-06 1.65927e-07 -8.68603e-06 -4.30473e-07 -1.06508e-06 6.12987e-08 7.6212e-06 3.58729e-07 4.64984e-08 -7.38383e-07 7.75456e-08 -5.92724e-08 -2.22152e-06 -3.13321e-07 1.17e-07 
1472.45 0 1.90155e-08 -0.0574331 -2.63508e-09 -3.76267e-08 0.851167 3.23479e-07 2.16987e-06 -2.85004e-05 -4.96135e-07 0.483787 2.0152e-07 4.42739e-06 3.4371e-08 2.3432e-05 -1.69067e-07 -1.24536e-06 -4.72991e-06 -1.12064e-05 3.79399e-07 -1.30305e-05 -7.4908e-07 -1.56024e-06 4.08395e-08 5.8241e-06 6.07962e-07 2.47726e-08 -9.79193e-07 1.42943e-07 -7.91768e-09 -3.54029e-06 -4.01772e-07 2.18218e-07 
1472.8 0 1.54946e-07 -0.0647833 -2.72248e-09 -5.8582e-08 0.807971 5.54766e-07 2.93154e-06 -4.0428e-05 -1.4169e-06 0.543249 1.01429e-06 6.41282e-06 2.26418e-07 3.49667e-05 -2.18936e-08 -1.5867e-06 -8.08117e-06 -1.64532e-05 7.2004e-07 -1.83526e-05 -1.11874e-06 -2.15569e-06 3.33039e-08 1.3036e-06 9.27862e-07 -7.44842e-09 -1.26213e-06 2.74843e-07 6.51107e-08 -5.30422e-06 -4.70644e-07 3.23494e-07 
1473.15 0 3.79001e-07 -0.0717727 -6.87327e-10 -2.5082e-08 0.760071 8.12157e-07 3.5759e-06 -5.43805e-05 -2.97323e-06 0.599063 2.31633e-06 8.85052e-06 5.74448e-07 4.83663e-05 2.18968e-07 -1.94995e-06 -1.25171e-05 -2.30834e-05 1.24256e-06 -2.45256e-05 -1.49388e-06 -2.8319e-06 3.81661e-08 -5.61667e-06 1.4033e-06 -5.48473e-08 -1.59036e-06 4.27003e-07 1.40263e-07 -7.31589e-06 -5.18509e-07 4.18049e-07 
1473.5 0 7.17629e-07 -0.0783572 2.84e-10 9.37292e-08 0.707797 1.03162e-06 4.06846e-06 -7.00579e-05 -5.24959e-06 0.650873 4.07603e-06 1.16692e-05 1.07544e-06 6.21845e-05 4.74197e-07 -2.19904e-06 -1.78243e-05 -3.12827e-05 1.96174e-06 -3.14163e-05 -1.81603e-06 -3.56606e-06 1.14637e-08 -1.56561e-05 2.08887e-06 -1.36268e-07 -1.93406e-06 5.94173e-07 1.84684e-07 -9.33965e-06 -5.36485e-07 5.76659e-07 
1473.85 0 1.17087e-06 -0.0844969 -9.86635e-09 2.3026e-07 0.651509 1.13477e-06 4.42332e-06 -8.69591e-05 -8.26932e-06 0.698353 6.2871e-06 1.46968e-05 1.66115e-06 7.60913e-05 7.34263e-07 -2.1251e-06 -2.40687e-05 -4.12216e-05 2.96296e-06 -3.87816e-05 -2.01165e-06 -4.32937e-06 -3.89729e-08 -2.94906e-05 2.97096e-06 -2.74222e-07 -2.27933e-06 7.39566e-07 1.6812e-07 -1.14095e-05 -5.23308e-07 8.66405e-07 
1474.2 0 1.69149e-06 -0.0901501 -3.18005e-08 3.06209e-07 0.591592 1.03098e-06 4.70532e-06 -0.000104489 -1.20109e-05 0.741206 8.94534e-06 1.79006e-05 2.24457e-06 9.11711e-05 1.07733e-06 -1.58659e-06 -3.17398e-05 -5.30429e-05 4.14591e-06 -4.62539e-05 -2.07164e-06 -5.08967e-06 -8.78775e-09 -4.68026e-05 4.01447e-06 -4.94274e-07 -2.64159e-06 7.07937e-07 9.85653e-08 -1.37715e-05 -5.02444e-07 1.32358e-06 
1474.55 0 2.19389e-06 -0.0952806 -4.79819e-08 3.41259e-07 0.52845 6.49222e-07 4.96878e-06 -0.000122494 -1.63778e-05 0.77917 1.2082e-05 2.14115e-05 2.7817e-06 0.000108313 1.67782e-06 -5.78039e-07 -4.1397e-05 -6.6931e-05 5.07023e-06 -5.35875e-05 -2.04602e-06 -5.82958e-06 1.7868e-07 -6.85563e-05 5.18215e-06 -8.222e-07 -3.03797e-06 5.182e-07 4.42982e-09 -1.6463e-05 -4.91628e-07 1.9757e-06 
1474.9 0 2.65389e-06 -0.0998568 -4.24526e-08 4.08339e-07 0.462508 -1.98333e-09 5.17453e-06 -0.000141325 -2.11967e-05 0.812013 1.58217e-05 2.5156e-05 3.30528e-06 0.000127383 2.68613e-06 1.03344e-06 -5.34821e-05 -8.31845e-05 5.46553e-06 -6.07289e-05 -1.9344e-06 -6.5441e-06 4.53875e-07 -9.54644e-05 6.41668e-06 -1.30203e-06 -3.48134e-06 3.81444e-07 -8.56849e-08 -1.92711e-05 -5.15252e-07 2.79586e-06 
1475.25 0 3.12047e-06 -0.103846 -2.02126e-08 5.35378e-07 0.394211 -8.40686e-07 5.25502e-06 -0.000161353 -2.63184e-05 0.839543 2.03302e-05 2.87992e-05 3.92394e-06 0.000147701 4.15118e-06 3.73734e-06 -6.8513e-05 -0.00010205 5.48954e-06 -6.76622e-05 -1.69985e-06 -7.23783e-06 6.66682e-07 -0.000126127 7.58444e-06 -1.98044e-06 -3.94718e-06 3.54977e-07 -1.75968e-07 -2.20762e-05 -5.98831e-07 3.74534e-06 
1475.6 0 3.72553e-06 -0.107222 5.38833e-09 6.67294e-07 0.324011 -1.81644e-06 5.18305e-06 -0.000182777 -3.17058e-05 0.861603 2.56485e-05 3.21592e-05 4.72983e-06 0.000168132 6.12558e-06 8.00481e-06 -8.66776e-05 -0.000123654 5.48535e-06 -7.43548e-05 -1.31692e-06 -7.89863e-06 6.55788e-07 -0.000160421 8.5704e-06 -2.86692e-06 -4.38692e-06 3.83399e-07 -2.88571e-07 -2.48713e-05 -7.1129e-07 4.71276e-06 
1475.95 0 4.66065e-06 -0.109964 4.15647e-08 7.58507e-07 0.252373 -2.86933e-06 4.87816e-06 -0.000205534 -3.74408e-05 0.878071 3.16175e-05 3.52859e-05 5.83719e-06 0.000187547 8.4891e-06 1.39076e-05 -0.000107628 -0.000147912 5.78878e-06 -8.06471e-05 -7.49747e-07 -8.45317e-06 3.22689e-07 -0.000199683 9.44198e-06 -3.91511e-06 -4.79105e-06 3.9581e-07 -3.7849e-07 -2.75942e-05 -7.76409e-07 5.57887e-06 
1476.3 0 5.98701e-06 -0.112053 1.03612e-07 8.03087e-07 0.179773 -3.92299e-06 4.27007e-06 -0.000229193 -4.36605e-05 0.888867 3.80587e-05 3.8145e-05 7.45194e-06 0.000205768 1.10582e-05 2.11123e-05 -0.000131209 -0.000174359 6.49562e-06 -8.61959e-05 -4.47453e-08 -8.83905e-06 -2.66459e-07 -0.000242525 1.02233e-05 -5.03896e-06 -5.14129e-06 2.90734e-07 -4.39906e-07 -3.03349e-05 -7.42383e-07 6.44027e-06 
1476.65 0 7.61453e-06 -0.113473 1.71228e-07 8.26386e-07 0.106681 -5.02387e-06 3.42487e-06 -0.000253106 -5.05061e-05 0.893948 4.50047e-05 4.07487e-05 9.64084e-06 0.000223428 1.37496e-05 2.90759e-05 -0.000157812 -0.000202491 7.65221e-06 -9.06379e-05 8.05456e-07 -9.04578e-06 -9.90857e-07 -0.000287211 1.08507e-05 -6.1948e-06 -5.39567e-06 9.99564e-08 -5.49665e-07 -3.31992e-05 -6.27173e-07 7.30094e-06 
1477 0 9.49187e-06 -0.114217 2.1463e-07 9.52474e-07 0.0335731 -6.35145e-06 2.32767e-06 -0.000276695 -5.8097e-05 0.893308 5.2504e-05 4.33576e-05 1.22791e-05 0.000240407 1.62666e-05 3.73008e-05 -0.000187966 -0.000232021 9.581e-06 -9.35623e-05 1.90986e-06 -9.05663e-06 -1.82337e-06 -0.000335154 1.14199e-05 -7.34971e-06 -5.53514e-06 -1.83824e-07 -7.58843e-07 -3.58244e-05 -5.02784e-07 8.16548e-06 
1477.35 0 1.1659e-05 -0.114282 2.40228e-07 1.21639e-06 -0.0390743 -8.07069e-06 9.43088e-07 -0.000299707 -6.65298e-05 0.886982 6.04919e-05 4.61842e-05 1.52929e-05 0.000255257 1.84582e-05 4.55505e-05 -0.000221695 -0.000262873 1.24048e-05 -9.46638e-05 3.18627e-06 -8.86644e-06 -2.76015e-06 -0.000387187 1.19691e-05 -8.52642e-06 -5.57061e-06 -8.17212e-07 -1.10556e-06 -3.78274e-05 -4.24328e-07 9.23907e-06 
1477.7 0 1.41266e-05 -0.113665 2.74972e-07 1.42119e-06 -0.110791 -1.03006e-05 -3.69133e-07 -0.000322362 -7.58405e-05 0.875042 6.89015e-05 4.93671e-05 1.8745e-05 0.000266991 2.04614e-05 5.36993e-05 -0.000258501 -0.0002951 1.56402e-05 -9.41085e-05 4.38978e-06 -8.51624e-06 -3.72925e-06 -0.000441204 1.24188e-05 -9.79879e-06 -5.56413e-06 -2.09027e-06 -1.54513e-06 -3.94376e-05 -3.51599e-07 1.04777e-05 
1478.05 0 1.68352e-05 -0.112373 3.22344e-07 1.44939e-06 -0.181121 -1.32338e-05 -8.16481e-07 -0.000344757 -8.60129e-05 0.857598 7.7377e-05 5.31761e-05 2.27696e-05 0.000275866 2.23363e-05 6.1368e-05 -0.000298245 -0.000328612 1.83293e-05 -9.23412e-05 5.33483e-06 -8.05662e-06 -4.63341e-06 -0.000495689 1.27384e-05 -1.1112e-05 -5.56313e-06 -4.0956e-06 -1.99722e-06 -4.08523e-05 -1.92518e-07 1.17487e-05 
1478.4 0 1.98011e-05 -0.110414 3.80023e-07 1.44873e-06 -0.249617 -1.7127e-05 4.72345e-07 -0.000365997 -9.6909e-05 0.834797 8.54496e-05 5.81304e-05 2.74308e-05 0.000281754 2.43448e-05 6.78996e-05 -0.000341241 -0.000363119 1.94607e-05 -8.93646e-05 6.08362e-06 -7.4317e-06 -5.46429e-06 -0.000550697 1.27501e-05 -1.2256e-05 -5.56084e-06 -6.61067e-06 -2.46981e-06 -4.17715e-05 4.38537e-08 1.30642e-05 
1478.75 0 2.31842e-05 -0.107801 4.48476e-07 1.60085e-06 -0.315846 -2.20583e-05 3.88728e-06 -0.000384543 -0.000108329 0.80682 9.29896e-05 6.49366e-05 3.27827e-05 0.000283318 2.68094e-05 7.25954e-05 -0.00038713 -0.000398175 1.87176e-05 -8.46382e-05 6.94147e-06 -6.50142e-06 -6.24394e-06 -0.000605709 1.22928e-05 -1.30349e-05 -5.48246e-06 -9.21561e-06 -3.04459e-06 -4.18275e-05 2.51762e-07 1.41619e-05 
1479.1 0 2.69692e-05 -0.104553 5.23077e-07 1.90281e-06 -0.379394 -2.80236e-05 9.08701e-06 -0.000399427 -0.00012014 0.773882 9.98381e-05 7.39908e-05 3.87009e-05 0.000278848 2.96461e-05 7.49155e-05 -0.000434867 -0.000433082 1.69724e-05 -7.7747e-05 8.04707e-06 -5.17069e-06 -6.88947e-06 -0.000660084 1.14706e-05 -1.3329e-05 -5.24038e-06 -1.16678e-05 -3.71789e-06 -4.0849e-05 3.74197e-07 1.47908e-05 
1479.45 0 3.09213e-05 -0.100692 5.4322e-07 2.16727e-06 -0.439867 -3.53067e-05 1.57009e-05 -0.000410615 -0.00013219 0.736227 0.000105688 8.51457e-05 4.47454e-05 0.000267253 3.28093e-05 7.46146e-05 -0.000483183 -0.000467104 1.55646e-05 -6.8613e-05 9.04799e-06 -3.40253e-06 -7.29935e-06 -0.000713456 1.04084e-05 -1.3104e-05 -4.80478e-06 -1.41595e-05 -4.42783e-06 -3.90674e-05 3.99903e-07 1.4933e-05 
1479.8 0 3.48556e-05 -0.0962446 4.50723e-07 2.26519e-06 -0.496893 -4.43377e-05 2.41159e-05 -0.000417883 -0.000144247 0.694134 0.000110231 9.82949e-05 5.07097e-05 0.0002485 3.61334e-05 7.15857e-05 -0.000530653 -0.00049994 1.50151e-05 -5.68819e-05 9.566e-06 -1.26265e-06 -7.45301e-06 -0.000765045 9.36792e-06 -1.2386e-05 -4.11365e-06 -1.6847e-05 -5.16502e-06 -3.66848e-05 3.53274e-07 1.44928e-05 
1480.15 0 3.8711e-05 -0.0912414 3.31233e-07 2.40827e-06 -0.550126 -5.52561e-05 3.50025e-05 -0.000420265 -0.000156113 0.647911 0.000113139 0.000113113 5.68841e-05 0.00022279 3.91951e-05 6.57629e-05 -0.000576226 -0.000531577 1.529e-05 -4.16192e-05 9.75079e-06 1.19585e-06 -7.3238e-06 -0.000814239 8.42807e-06 -1.1107e-05 -3.23633e-06 -1.95713e-05 -5.92766e-06 -3.33698e-05 3.08051e-07 1.37739e-05 
1480.5 0 4.24901e-05 -0.0857164 2.74995e-07 2.85373e-06 -0.599251 -6.78913e-05 4.85487e-05 -0.00041754 -0.000167547 0.597887 0.000114739 0.000128779 6.3498e-05 0.000189726 4.23472e-05 5.73697e-05 -0.000618902 -0.000561816 1.61942e-05 -2.2051e-05 9.74042e-06 4.04421e-06 -6.88997e-06 -0.000860373 7.14816e-06 -9.3475e-06 -2.33394e-06 -2.24109e-05 -6.79474e-06 -2.87983e-05 2.51583e-07 1.33302e-05 
1480.85 0 4.6143e-05 -0.0797056 2.05929e-07 3.36312e-06 -0.64398 -8.20143e-05 6.48009e-05 -0.00041093 -0.000178218 0.54442 0.000116082 0.000145476 7.05083e-05 0.00014949 4.6515e-05 4.65453e-05 -0.000657606 -0.000590232 1.71561e-05 1.37541e-06 9.27792e-06 7.22566e-06 -6.1693e-06 -0.000901686 5.33732e-06 -7.40023e-06 -1.35415e-06 -2.54138e-05 -7.87452e-06 -2.33482e-05 9.99035e-08 1.31791e-05 
1481.2 0 4.9614e-05 -0.0732492 1.19894e-07 3.45772e-06 -0.684059 -9.77255e-05 8.39186e-05 -0.000401694 -0.000187954 0.487884 0.000117906 0.0001646 7.78313e-05 0.000103829 5.20018e-05 3.24237e-05 -0.000692263 -0.000616257 1.79936e-05 2.73177e-05 8.27061e-06 1.05872e-05 -5.26416e-06 -0.000936743 3.27873e-06 -5.26422e-06 -2.58634e-07 -2.82898e-05 -9.09613e-06 -1.77937e-05 -8.28834e-08 1.31052e-05 
1481.55 0 5.30694e-05 -0.0663906 1.19585e-07 3.09594e-06 -0.719267 -0.000115476 0.000105727 -0.00039023 -0.00019658 0.428668 0.000120396 0.000186507 8.52771e-05 5.45993e-05 5.85289e-05 1.36363e-05 -0.000723726 -0.000639398 1.90637e-05 5.50627e-05 6.80341e-06 1.40995e-05 -4.2475e-06 -0.000965771 1.12863e-06 -2.59154e-06 7.60173e-07 -3.09641e-05 -1.03363e-05 -1.24097e-05 -1.90603e-07 1.30217e-05 
1481.9 0 5.66901e-05 -0.0591747 1.31709e-07 2.65521e-06 -0.749412 -0.000135639 0.000129769 -0.0003766 -0.000203695 0.36718 0.000123501 0.00020969 9.25471e-05 2.50909e-06 6.55823e-05 -9.72382e-06 -0.000752151 -0.000659514 2.02612e-05 8.49497e-05 4.73026e-06 1.78197e-05 -3.07622e-06 -0.000989563 -9.30101e-07 6.64104e-07 1.57132e-06 -3.34043e-05 -1.15884e-05 -6.87718e-06 -3.01914e-07 1.27825e-05 
1482.25 0 6.02908e-05 -0.051649 1.09986e-08 2.47483e-06 -0.774341 -0.000158417 0.000155534 -0.000360855 -0.000208495 0.303841 0.000126578 0.00023256 9.9353e-05 -5.19394e-05 7.25944e-05 -3.59193e-05 -0.000776947 -0.000676593 2.11049e-05 0.000117237 2.08779e-06 2.17873e-05 -1.71746e-06 -0.00100819 -2.68796e-06 4.10193e-06 2.26037e-06 -3.51644e-05 -1.27803e-05 -7.77772e-07 -3.42821e-07 1.24725e-05 
1482.6 0 6.34954e-05 -0.0438648 -2.11182e-07 2.86204e-06 -0.793936 -0.000183814 0.000182243 -0.000342914 -0.000209859 0.239083 0.000128859 0.000254733 0.000105554 -0.000108076 7.93778e-05 -6.35028e-05 -0.000798005 -0.000690328 2.12602e-05 0.000151715 -7.11452e-07 2.6091e-05 -5.10138e-08 -0.00102055 -4.45387e-06 7.47269e-06 2.90373e-06 -3.60467e-05 -1.38488e-05 6.03815e-06 -1.11606e-07 1.23409e-05 
1482.95 0 6.58554e-05 -0.0358731 -4.60272e-07 3.98582e-06 -0.808115 -0.000211441 0.00020897 -0.00032297 -0.000207117 0.173339 0.00013027 0.000276374 0.000111262 -0.000166042 8.59662e-05 -9.1897e-05 -0.000814324 -0.000700259 2.01915e-05 0.00018817 -3.50723e-06 3.077e-05 2.10371e-06 -0.00102532 -6.60189e-06 1.08448e-05 3.60343e-06 -3.62981e-05 -1.48849e-05 1.33189e-05 3.16757e-07 1.23411e-05 
1483.3 0 6.68833e-05 -0.0277251 -7.18418e-07 5.36562e-06 -0.816833 -0.000240752 0.000235161 -0.00030137 -0.000199946 0.107047 0.000131219 0.000297017 0.000116705 -0.000225789 9.23869e-05 -0.000120615 -0.000822672 -0.000706118 1.73198e-05 0.000226163 -6.33567e-06 3.5643e-05 4.62678e-06 -0.00102271 -9.1294e-06 1.43654e-05 4.57294e-06 -3.60476e-05 -1.59969e-05 2.06171e-05 7.74684e-07 1.22063e-05 
1483.65 0 6.63529e-05 -0.0194733 -9.94887e-07 6.46502e-06 -0.82008 -0.000270885 0.000260361 -0.000277921 -0.00018785 0.0406496 0.000132033 0.00031572 0.000121928 -0.000285606 9.87895e-05 -0.000149004 -0.000820573 -0.000707915 1.25944e-05 0.000265468 -9.06163e-06 4.05016e-05 7.29205e-06 -0.00101375 -1.19272e-05 1.80352e-05 5.7807e-06 -3.54058e-05 -1.71772e-05 2.77595e-05 1.21412e-06 1.1907e-05 
1484 0 6.42999e-05 -0.0111715 -1.2065e-06 7.57589e-06 -0.817883 -0.000300823 0.000283931 -0.000252611 -0.000170524 -0.0254154 0.000132787 0.000332088 0.000126815 -0.000343858 0.000105899 -0.000176711 -0.000808984 -0.000705495 6.21921e-06 0.000306668 -1.17922e-05 4.53843e-05 9.91792e-06 -0.000998919 -1.5034e-05 2.17836e-05 7.02129e-06 -3.46284e-05 -1.82747e-05 3.48049e-05 1.63907e-06 1.16863e-05 
1484.35 0 6.09097e-05 -0.00287389 -1.31506e-06 8.97356e-06 -0.810308 -0.000329863 0.000305893 -0.000226201 -0.000147927 -0.090713 0.000133637 0.000346091 0.00013116 -0.000400502 0.000114982 -0.000204125 -0.000789874 -0.000698342 -1.68568e-06 0.000350029 -1.49958e-05 5.03876e-05 1.24034e-05 -0.00097851 -1.85768e-05 2.56482e-05 8.29754e-06 -3.39085e-05 -1.91319e-05 4.17216e-05 1.98208e-06 1.15111e-05 
1484.7 0 5.63018e-05 0.00536582 -1.41868e-06 1.04272e-05 -0.797454 -0.000357547 0.000327294 -0.000199352 -0.000120235 -0.154816 0.000134883 0.000357542 0.000134724 -0.000455367 0.00012679 -0.000231942 -0.000764105 -0.000686117 -1.13466e-05 0.000394782 -1.90965e-05 5.5514e-05 1.47836e-05 -0.000951913 -2.2463e-05 2.95823e-05 9.62369e-06 -3.33836e-05 -1.97776e-05 4.86099e-05 2.21864e-06 1.08677e-05 
1485.05 0 5.05008e-05 0.0134947 -1.61105e-06 1.17468e-05 -0.77946 -0.000383448 0.000349591 -0.000172116 -8.7544e-05 -0.217314 0.000136202 0.000366142 0.000137231 -0.000507233 0.000140567 -0.000260073 -0.000732648 -0.000668802 -2.34293e-05 0.000440133 -2.42161e-05 6.07962e-05 1.71015e-05 -0.000917907 -2.60976e-05 3.34127e-05 1.09805e-05 -3.28174e-05 -2.0298e-05 5.54935e-05 2.46688e-06 9.39144e-06 
1485.4 0 4.34541e-05 0.0214615 -1.96299e-06 1.27869e-05 -0.756493 -0.000407165 0.000373846 -0.000144202 -4.96792e-05 -0.27781 0.000136133 0.000371756 0.00013834 -0.000555177 0.000155103 -0.000287066 -0.000696437 -0.000646592 -3.8168e-05 0.000485692 -2.97785e-05 6.61529e-05 1.93583e-05 -0.000876931 -2.91465e-05 3.68999e-05 1.24541e-05 -3.14007e-05 -2.06124e-05 6.2e-05 2.98866e-06 7.42133e-06 
1485.75 0 3.51989e-05 0.0292173 -2.50797e-06 1.32181e-05 -0.728753 -0.000428115 0.000399561 -0.000115267 -6.51254e-06 -0.335927 0.000133647 0.000374875 0.000137983 -0.000599033 0.0001701 -0.000311618 -0.000654868 -0.000619861 -5.47221e-05 0.00053072 -3.47065e-05 7.13727e-05 2.16439e-05 -0.000830385 -3.20675e-05 4.00618e-05 1.41117e-05 -2.87402e-05 -2.06855e-05 6.77732e-05 3.9103e-06 5.35491e-06 
1486.1 0 2.58726e-05 0.0367139 -3.11726e-06 1.24545e-05 -0.696469 -0.000445196 0.000424946 -8.47906e-05 4.1674e-05 -0.3913 0.000129325 0.000375848 0.000136209 -0.000638098 0.000185525 -0.000333881 -0.000606645 -0.000588875 -7.22703e-05 0.000573797 -3.86003e-05 7.62255e-05 2.40274e-05 -0.00077881 -3.49147e-05 4.31945e-05 1.60124e-05 -2.53097e-05 -2.06256e-05 7.27179e-05 4.95791e-06 2.96965e-06 
1486.45 0 1.56195e-05 0.0439043 -3.67091e-06 1.02583e-05 -0.659901 -0.0004573 0.000448463 -5.21223e-05 9.43587e-05 -0.443592 0.000123715 0.000374108 0.000132718 -0.000670856 0.000200956 -0.000354144 -0.000552328 -0.000554098 -9.04977e-05 0.000613629 -4.16843e-05 8.04201e-05 2.64612e-05 -0.000722493 -3.69889e-05 4.64807e-05 1.81765e-05 -2.16296e-05 -2.04093e-05 7.68216e-05 5.81287e-06 2.55674e-07 
1486.8 0 4.60088e-06 0.0507449 -4.16143e-06 7.45849e-06 -0.619332 -0.000463887 0.000468938 -1.73544e-05 0.000151143 -0.492485 0.00011644 0.000368956 0.00012757 -0.000696828 0.000216513 -0.000371616 -0.000494378 -0.000516391 -0.000109125 0.000649331 -4.40721e-05 8.3667e-05 2.88741e-05 -0.000661539 -3.82251e-05 4.97826e-05 2.05821e-05 -1.81137e-05 -1.99376e-05 8.01017e-05 6.3807e-06 -2.03418e-06 
1487.15 0 -7.05298e-06 0.0571947 -4.52763e-06 5.56359e-06 -0.575069 -0.000464572 0.000485299 1.89446e-05 0.000211964 -0.537693 0.000107709 0.000360288 0.000121705 -0.000717287 0.000232949 -0.000385261 -0.000434515 -0.000476543 -0.00012803 0.000679758 -4.58723e-05 8.58823e-05 3.13186e-05 -0.000595666 -3.93491e-05 5.28077e-05 2.30097e-05 -1.50089e-05 -1.92707e-05 8.27486e-05 6.79459e-06 -3.52038e-06 
1487.5 0 -1.94074e-05 0.0632161 -4.71385e-06 5.2136e-06 -0.52744 -0.000458681 0.00049682 5.64212e-05 0.000276769 -0.578953 9.87005e-05 0.000348216 0.000116191 -0.000732724 0.00025022 -0.000394451 -0.000372696 -0.000434901 -0.000146688 0.00070394 -4.70691e-05 8.72535e-05 3.4011e-05 -0.000525661 -4.06443e-05 5.52015e-05 2.52616e-05 -1.20079e-05 -1.8604e-05 8.46358e-05 7.13729e-06 -4.74672e-06 
1487.85 0 -3.25162e-05 0.0687757 -4.81144e-06 5.30419e-06 -0.476793 -0.000445224 0.000503111 9.46558e-05 0.000345155 -0.616032 9.00758e-05 0.000333232 0.000111614 -0.000741375 0.000267206 -0.000398509 -0.000309096 -0.000391466 -0.000163806 0.000721418 -4.7659e-05 8.79445e-05 3.70309e-05 -0.000453011 -4.15749e-05 5.65206e-05 2.73879e-05 -9.08754e-06 -1.81315e-05 8.518e-05 7.64473e-06 -6.12243e-06 
1488.2 0 -4.63231e-05 0.0738423 -4.95451e-06 4.56125e-06 -0.423492 -0.000422864 0.00050488 0.000133216 0.000416185 -0.648724 8.12133e-05 0.000316213 0.000107983 -0.000741851 0.00028314 -0.00039666 -0.000245681 -0.000346186 -0.000178727 0.000732255 -4.83334e-05 8.80158e-05 4.01381e-05 -0.000378302 -4.1848e-05 5.68321e-05 2.94058e-05 -6.85993e-06 -1.78829e-05 8.43636e-05 8.54372e-06 -7.50843e-06 
1488.55 0 -6.08984e-05 0.0783862 -5.27794e-06 3.35489e-06 -0.367918 -0.000390787 0.000504756 0.000172 0.000488715 -0.676855 7.13214e-05 0.000298045 0.000105302 -0.00073565 0.000297989 -0.000388228 -0.000185835 -0.000299019 -0.000191779 0.000736884 -4.97958e-05 8.73832e-05 4.27147e-05 -0.000302284 -4.17676e-05 5.65817e-05 3.13076e-05 -5.28942e-06 -1.77451e-05 8.30007e-05 9.60049e-06 -8.96196e-06 
1488.9 0 -7.59705e-05 0.0823827 -5.78137e-06 2.77889e-06 -0.31046 -0.000348884 0.000505089 0.000210888 0.00056181 -0.700284 6.0014e-05 0.000279997 0.00010403 -0.000726235 0.000311596 -0.000372973 -0.000132283 -0.000249417 -0.000202478 0.000734999 -5.12228e-05 8.57139e-05 4.43319e-05 -0.000226383 -4.14043e-05 5.59183e-05 3.32457e-05 -3.55654e-06 -1.7755e-05 8.14897e-05 1.03921e-05 -1.05979e-05 
1489.25 0 -9.10146e-05 0.0858126 -6.26885e-06 2.89613e-06 -0.251518 -0.000296963 0.000505129 0.000249602 0.000634053 -0.718903 4.70851e-05 0.000263742 0.000104363 -0.00071634 0.000324037 -0.000351494 -8.48374e-05 -0.000196536 -0.000209131 0.000725371 -5.12948e-05 8.26275e-05 4.5117e-05 -0.000151348 -4.08894e-05 5.47582e-05 3.51839e-05 -1.62712e-06 -1.81964e-05 7.97442e-05 1.06185e-05 -1.21112e-05 
1489.6 0 -0.000105814 0.0886596 -6.6164e-06 2.96239e-06 -0.191498 -0.000235006 0.000502479 0.00028836 0.000703789 -0.732636 3.3159e-05 0.000250248 0.000105782 -0.000706566 0.000335806 -0.000325024 -4.08907e-05 -0.000140121 -0.000211098 0.000708112 -5.04102e-05 7.80592e-05 4.52926e-05 -7.75655e-05 -4.08607e-05 5.2855e-05 3.68179e-05 -2.34774e-07 -1.91027e-05 7.79259e-05 9.98849e-06 -1.32965e-05 
1489.95 0 -0.000120426 0.090911 -6.88354e-06 2.61957e-06 -0.130811 -0.000163685 0.000496338 0.000327495 0.000769786 -0.741442 1.96839e-05 0.000239493 0.000107531 -0.000696172 0.000346731 -0.000294029 2.26958e-06 -8.06181e-05 -0.000209731 0.000685673 -4.97587e-05 7.23966e-05 4.50918e-05 -5.86154e-06 -4.14668e-05 4.95956e-05 3.79903e-05 7.24058e-07 -2.0091e-05 7.62349e-05 8.4964e-06 -1.45095e-05 
1490.3 0 -0.000134799 0.0925577 -7.09899e-06 2.17836e-06 -0.0698648 -8.41312e-05 0.000486772 0.000366289 0.000831098 -0.745317 7.38365e-06 0.00023135 0.000109133 -0.000684549 0.000355957 -0.000257407 4.56173e-05 -1.89303e-05 -0.000206916 0.000660481 -4.92828e-05 6.61473e-05 4.45581e-05 6.32858e-05 -4.20971e-05 4.46309e-05 3.86451e-05 1.83343e-06 -2.09618e-05 7.46836e-05 6.71612e-06 -1.59302e-05 
1490.65 0 -0.000148804 0.0935959 -7.14972e-06 2.25233e-06 -0.00906115 2.70435e-06 0.000472844 0.000403379 0.00088703 -0.744288 -3.83477e-06 0.000226514 0.000110556 -0.000671503 0.00036279 -0.000213528 8.84143e-05 4.38637e-05 -0.00020435 0.000632675 -4.86973e-05 5.96266e-05 4.38005e-05 0.000130173 -4.23851e-05 3.7953e-05 3.85007e-05 3.19475e-06 -2.18682e-05 7.30813e-05 5.16169e-06 -1.73098e-05 
1491 0 -0.000162508 0.0940263 -6.85684e-06 2.96696e-06 0.0512039 9.62864e-05 0.000453723 0.00043807 0.00093691 -0.738418 -1.38385e-05 0.000226815 0.000111714 -0.000656387 0.000366746 -0.000162121 0.000130169 0.000106935 -0.000203345 0.000600656 -4.83132e-05 5.29201e-05 4.31744e-05 0.000194579 -4.21999e-05 2.96531e-05 3.74605e-05 4.91801e-06 -2.29753e-05 7.10857e-05 3.98777e-06 -1.84744e-05 
1491.35 0 -0.000176 0.0938526 -6.2194e-06 3.98269e-06 0.110541 0.000196645 0.000429678 0.000470794 0.000980125 -0.727794 -2.22687e-05 0.000233505 0.000112021 -0.00063811 0.000367334 -0.000105159 0.000171427 0.000169583 -0.000204331 0.000563085 -4.8235e-05 4.59662e-05 4.27282e-05 0.000255658 -4.13245e-05 2.02104e-05 3.58866e-05 7.05476e-06 -2.43716e-05 6.86846e-05 3.31174e-06 -1.92537e-05 
1491.7 0 -0.000189245 0.0930814 -5.54237e-06 5.04809e-06 0.168573 0.000304298 0.000401791 0.000502074 0.00101612 -0.712537 -2.91462e-05 0.000246376 0.000111254 -0.0006161 0.000363993 -4.50554e-05 0.000212348 0.000230845 -0.000206862 0.000520286 -4.8391e-05 3.86624e-05 4.22297e-05 0.000312594 -3.97874e-05 1.02188e-05 3.41943e-05 9.46274e-06 -2.60275e-05 6.604e-05 3.20401e-06 -1.93778e-05 
1492.05 0 -0.000202002 0.0917238 -4.9219e-06 6.07475e-06 0.224936 0.000419639 0.000370833 0.000531519 0.00104392 -0.692794 -3.4587e-05 0.000265199 0.000110001 -0.000590127 0.000356447 1.698e-05 0.000251501 0.000289684 -0.000210109 0.000473724 -4.85444e-05 3.09181e-05 4.13813e-05 0.00036438 -3.80315e-05 2.7464e-08 3.26133e-05 1.21247e-05 -2.7669e-05 6.30678e-05 3.47441e-06 -1.87566e-05 
1492.4 0 -0.000213637 0.0897953 -4.17635e-06 7.1289e-06 0.279279 0.000542811 0.000336455 0.000558017 0.00106238 -0.668738 -3.81126e-05 0.000290178 0.000108834 -0.000560655 0.000344308 8.02621e-05 0.000286839 0.000345473 -0.000213464 0.000424292 -4.82111e-05 2.25483e-05 3.99331e-05 0.000410657 -3.6132e-05 -1.02297e-05 3.13784e-05 1.49318e-05 -2.91611e-05 5.96166e-05 4.04512e-06 -1.78573e-05 
1492.75 0 -0.000223617 0.0873145 -3.30163e-06 8.26755e-06 0.331266 0.000673507 0.000298246 0.000581227 0.00106943 -0.640571 -3.98343e-05 0.000321113 0.000107976 -0.000529776 0.000326966 0.000143689 0.000318307 0.000398174 -0.000217056 0.000371915 -4.71415e-05 1.30612e-05 3.79459e-05 0.000452033 -3.3426e-05 -2.02166e-05 3.05406e-05 1.73444e-05 -3.06869e-05 5.57742e-05 5.05116e-06 -1.69829e-05 
1493.1 0 -0.000231564 0.0843023 -2.21916e-06 9.3138e-06 0.380583 0.000809896 0.000256727 0.000602172 0.00106232 -0.608522 -4.10653e-05 0.000357305 0.000107135 -0.000499401 0.000305255 0.000205812 0.000348315 0.000447864 -0.000221717 0.000317237 -4.57202e-05 2.21594e-06 3.52846e-05 0.00048862 -2.97776e-05 -2.96067e-05 2.95119e-05 1.88858e-05 -3.21114e-05 5.19791e-05 6.1825e-06 -1.57337e-05 
1493.45 0 -0.000236702 0.0807838 -5.67162e-07 1.00929e-05 0.426941 0.000949615 0.000213151 0.000621328 0.00103933 -0.57284 -4.24637e-05 0.00039777 0.000105856 -0.000469216 0.000281415 0.000265145 0.000378987 0.000494161 -0.000227877 0.000262535 -4.42761e-05 -9.45828e-06 3.18515e-05 0.000519851 -2.60273e-05 -3.84947e-05 2.76068e-05 1.99996e-05 -3.30012e-05 4.88357e-05 6.96322e-06 -1.41477e-05 
1493.8 0 -0.000238564 0.0767877 1.79859e-06 1.09773e-05 0.470067 0.00109101 0.000168099 0.000637971 0.000999245 -0.533795 -4.31029e-05 0.0004411 0.000104163 -0.000437913 0.000256333 0.00032034 0.00041008 0.000536383 -0.000234413 0.000209878 -4.2388e-05 -2.12058e-05 2.80918e-05 0.00054584 -2.24387e-05 -4.68699e-05 2.47715e-05 2.121e-05 -3.34349e-05 4.64356e-05 7.25327e-06 -1.31844e-05 
1494.15 0 -0.000237409 0.0723446 4.37549e-06 1.23113e-05 0.509716 0.00123206 0.000121183 0.00065157 0.00094086 -0.491677 -4.27422e-05 0.000485688 0.000102459 -0.000405167 0.000228583 0.000370691 0.000440387 0.000573565 -0.000240167 0.000159778 -4.02672e-05 -3.24506e-05 2.41368e-05 0.000567149 -1.81902e-05 -5.45117e-05 2.12644e-05 2.20478e-05 -3.39701e-05 4.38374e-05 7.09956e-06 -1.32952e-05 
1494.5 0 -0.000233442 0.0674872 6.59237e-06 1.33692e-05 0.545669 0.00137032 7.29665e-05 0.000662376 0.000864368 -0.446793 -4.26782e-05 0.000530503 0.000101281 -0.000370265 0.000196842 0.000415666 0.00046962 0.000604668 -0.000245593 0.000111986 -3.88901e-05 -4.27561e-05 1.95258e-05 0.000583658 -1.31325e-05 -6.1498e-05 1.74152e-05 2.2405e-05 -3.47197e-05 4.00666e-05 6.82141e-06 -1.36764e-05 
1494.85 0 -0.000226897 0.0622516 8.40811e-06 1.35959e-05 0.577733 0.00150399 2.48776e-05 0.0006709 0.000771061 -0.399461 -4.35574e-05 0.00057498 0.00010099 -0.000331537 0.000162025 0.000453741 0.000496715 0.000629332 -0.000251179 6.6882e-05 -3.8122e-05 -5.18664e-05 1.42067e-05 0.000595433 -8.24344e-06 -6.78404e-05 1.32631e-05 2.31738e-05 -3.5329e-05 3.53077e-05 6.81039e-06 -1.35111e-05 
1495.2 0 -0.000218113 0.0566751 1.01616e-05 1.37336e-05 0.605742 0.00163125 -2.22825e-05 0.000676689 0.000661681 -0.350012 -4.48653e-05 0.00061808 0.000101379 -0.000289404 0.000126309 0.000483337 0.000519983 0.000647912 -0.000256516 2.59361e-05 -3.72409e-05 -5.96184e-05 8.50068e-06 0.00060282 -4.10755e-06 -7.30371e-05 8.62047e-06 2.47054e-05 -3.57085e-05 3.0093e-05 7.0768e-06 -1.32808e-05 
1495.55 0 -0.000206933 0.0507961 1.19429e-05 1.4514e-05 0.629557 0.00174977 -6.78627e-05 0.000678614 0.000536569 -0.298787 -4.69405e-05 0.000658197 0.000101896 -0.000245187 9.11492e-05 0.000504083 0.00053969 0.000660987 -0.000261248 -9.89867e-06 -3.61792e-05 -6.62348e-05 2.47991e-06 0.000605006 -6.33159e-08 -7.67282e-05 3.67414e-06 2.65892e-05 -3.60557e-05 2.45774e-05 7.35039e-06 -1.3892e-05 
1495.9 0 -0.000192766 0.0446558 1.34757e-05 1.59661e-05 0.64907 0.00185754 -0.000111119 0.000676753 0.000396052 -0.246132 -5.13671e-05 0.000694177 0.000102078 -0.00019787 5.71609e-05 0.000516386 0.000555985 0.000669408 -0.000264844 -4.12941e-05 -3.48371e-05 -7.21994e-05 -3.69598e-06 0.000601013 4.4504e-06 -7.92149e-05 -1.39914e-06 2.8707e-05 -3.64176e-05 1.90658e-05 7.44193e-06 -1.52331e-05 
1496.25 0 -0.0001755 0.0382953 1.46965e-05 1.8034e-05 0.664199 0.00195235 -0.000152493 0.000672575 0.000240627 -0.1924 -5.87196e-05 0.00072579 0.000100997 -0.000146885 2.48588e-05 0.000520963 0.000566587 0.000674006 -0.000266495 -6.83188e-05 -3.28498e-05 -7.74373e-05 -9.83838e-06 0.000591126 9.09855e-06 -8.07824e-05 -6.90466e-06 3.09765e-05 -3.64547e-05 1.39121e-05 7.30884e-06 -1.67216e-05 
1496.6 0 -0.000155473 0.0317558 1.57959e-05 2.04085e-05 0.674894 0.0020312 -0.000193308 0.000666489 7.1891e-05 -0.137947 -6.81539e-05 0.000752669 9.7096e-05 -9.44841e-05 -5.36616e-06 0.000518284 0.000570084 0.000674944 -0.000266777 -8.89432e-05 -3.0813e-05 -8.12905e-05 -1.58456e-05 0.000575882 1.36125e-05 -8.1316e-05 -1.31125e-05 3.31304e-05 -3.57037e-05 9.01721e-06 7.00952e-06 -1.80962e-05 
1496.95 0 -0.000132828 0.0250806 1.67896e-05 2.24081e-05 0.681133 0.00209146 -0.000233064 0.000657028 -0.000108051 -0.0831244 -7.87888e-05 0.000773505 8.94087e-05 -4.25541e-05 -3.31004e-05 0.000508471 0.000568131 0.000671813 -0.000267238 -0.000101311 -2.95587e-05 -8.30812e-05 -2.13841e-05 0.000555844 1.7786e-05 -8.0833e-05 -1.97617e-05 3.54471e-05 -3.40592e-05 4.31786e-06 6.43256e-06 -1.93438e-05 
1497.3 0 -0.000107542 0.0183132 1.76835e-05 2.38487e-05 0.682918 0.00213149 -0.000269274 0.000642653 -0.000297259 -0.0282866 -9.01775e-05 0.000787033 7.8398e-05 9.3446e-06 -5.80269e-05 0.000492217 0.000562358 0.000664242 -0.00026804 -0.000105288 -2.84864e-05 -8.26186e-05 -2.62325e-05 0.000532273 2.17436e-05 -7.96431e-05 -2.62174e-05 3.84066e-05 -3.17579e-05 2.72463e-07 5.54274e-06 -2.07641e-05 
1497.65 0 -7.99632e-05 0.0114965 1.87734e-05 2.53669e-05 0.68028 0.00215016 -0.000300331 0.000622978 -0.000493429 0.0262133 -0.000102351 0.00079276 6.50097e-05 6.16895e-05 -8.01582e-05 0.000470327 0.000552915 0.000652086 -0.000267852 -0.000101504 -2.63865e-05 -8.04295e-05 -3.0532e-05 0.000505907 2.57482e-05 -7.78624e-05 -3.20835e-05 4.18831e-05 -2.89794e-05 -2.95101e-06 4.57694e-06 -2.22876e-05 
1498 0 -5.09918e-05 0.00467453 2.01796e-05 2.69849e-05 0.673282 0.00214599 -0.000326342 0.000598709 -0.000693834 0.0800277 -0.00011444 0.000791097 4.96993e-05 0.000114497 -9.92462e-05 0.000442307 0.000540161 0.000635274 -0.000265827 -9.06267e-05 -2.3125e-05 -7.70167e-05 -3.45397e-05 0.000476522 2.92269e-05 -7.56053e-05 -3.75452e-05 4.53337e-05 -2.56283e-05 -6.02443e-06 3.58837e-06 -2.3534e-05 
1498.35 0 -2.12936e-05 -0.00210865 2.16956e-05 2.81788e-05 0.662015 0.002118 -0.000347453 0.000570942 -0.000895235 0.13282 -0.000124422 0.000783256 3.29284e-05 0.000168007 -0.000115503 0.000406658 0.000523748 0.000614332 -0.000262096 -7.31908e-05 -1.91925e-05 -7.2276e-05 -3.83649e-05 0.000444409 3.2113e-05 -7.2998e-05 -4.29195e-05 4.84471e-05 -2.16856e-05 -9.21792e-06 2.48332e-06 -2.46968e-05 
1498.7 0 8.592e-06 -0.00881095 2.30256e-05 2.88331e-05 0.646592 0.00206712 -0.000363515 0.000540733 -0.00109435 0.184262 -0.000131467 0.000769853 1.5656e-05 0.000220478 -0.000130441 0.000362755 0.000502449 0.000590458 -0.000256457 -4.91396e-05 -1.45853e-05 -6.61611e-05 -4.16294e-05 0.000410644 3.54808e-05 -6.99999e-05 -4.81313e-05 5.10412e-05 -1.75962e-05 -1.20932e-05 1.30939e-06 -2.57452e-05 
1499.05 0 3.81564e-05 -0.0153917 2.4055e-05 2.873e-05 0.627152 0.0019953 -0.00037458 0.000508596 -0.00128926 0.23404 -0.00013674 0.000750567 -1.06954e-06 0.000269867 -0.000145209 0.000311185 0.000477313 0.000564807 -0.000247973 -1.8036e-05 -9.44926e-06 -5.88372e-05 -4.36679e-05 0.00037576 3.96526e-05 -6.64727e-05 -5.30063e-05 5.26709e-05 -1.37055e-05 -1.43931e-05 1.7313e-07 -2.58979e-05 
1499.4 0 6.7114e-05 -0.0218102 2.50204e-05 2.77684e-05 0.603863 0.00190373 -0.0003803 0.000473916 -0.00147947 0.281849 -0.000141265 0.000724533 -1.67572e-05 0.000316848 -0.00015956 0.000252655 0.00045017 0.000538265 -0.000235296 1.96792e-05 -4.38623e-06 -5.0299e-05 -4.44307e-05 0.000339286 4.38101e-05 -6.20566e-05 -5.75583e-05 5.33247e-05 -9.65318e-06 -1.63896e-05 -8.93978e-07 -2.50075e-05 
1499.75 0 9.53555e-05 -0.0280268 2.63364e-05 2.63216e-05 0.576912 0.00179242 -0.000380484 0.000436035 -0.00166382 0.327406 -0.000145318 0.000690596 -3.19888e-05 0.000362414 -0.000173169 0.000187926 0.000420567 0.000511621 -0.000217036 6.24578e-05 8.48003e-07 -4.04242e-05 -4.48866e-05 0.000301548 4.77095e-05 -5.64095e-05 -6.19617e-05 5.34819e-05 -4.99968e-06 -1.8619e-05 -1.83963e-06 -2.39711e-05 
1500.1 0 0.000122916 -0.0340044 2.79762e-05 2.46997e-05 0.546506 0.00166166 -0.000376529 0.000395042 -0.00183972 0.370443 -0.000149916 0.000648451 -4.77976e-05 0.000406241 -0.00018622 0.000118411 0.00038723 0.000484916 -0.000192226 0.000108756 7.13729e-06 -2.91488e-05 -4.60188e-05 0.000264166 5.20186e-05 -4.95131e-05 -6.64009e-05 5.32885e-05 3.35778e-08 -2.11719e-05 -2.57797e-06 -2.33135e-05 
1500.45 0 0.000149859 -0.0397095 2.94018e-05 2.31167e-05 0.512867 0.00151218 -0.000370835 0.000350568 -0.0020049 0.410709 -0.00015707 0.000598567 -6.43773e-05 0.000448057 -0.000198628 4.56309e-05 0.0003493 0.000457703 -0.000161336 0.000157742 1.45685e-05 -1.65497e-05 -4.80348e-05 0.000227558 5.71605e-05 -4.15812e-05 -7.09061e-05 5.20993e-05 5.02446e-06 -2.35508e-05 -3.2523e-06 -2.23384e-05 
1500.8 0 0.000176136 -0.04511 3.03574e-05 2.1946e-05 0.476244 0.00134447 -0.000364156 0.000301953 -0.00215762 0.447972 -0.000168084 0.000540926 -8.15792e-05 0.000487257 -0.000209465 -2.868e-05 0.000306225 0.000429801 -0.000126968 0.000208975 2.19309e-05 -3.1321e-06 -5.05627e-05 0.000190167 6.22261e-05 -3.30967e-05 -7.51209e-05 4.96551e-05 9.66014e-06 -2.54901e-05 -4.37546e-06 -2.03008e-05 
1501.15 0 0.000201561 -0.050174 3.09971e-05 2.10233e-05 0.436899 0.00115921 -0.000354483 0.000250223 -0.0022961 0.482025 -0.000181496 0.000475257 -9.98318e-05 0.000522392 -0.000217432 -0.000101858 0.000258944 0.000401024 -9.0724e-05 0.000261697 2.85733e-05 1.04462e-05 -5.31047e-05 0.000151414 6.58327e-05 -2.47974e-05 -7.8697e-05 4.71886e-05 1.40028e-05 -2.71975e-05 -6.28376e-06 -1.76227e-05 
1501.5 0 0.000225899 -0.0548717 3.15167e-05 1.9947e-05 0.395107 0.00095767 -0.000340492 0.000196883 -0.00241817 0.512684 -0.000194576 0.000401858 -0.000119677 0.000553083 -0.00022278 -0.000171194 0.000209702 0.00037113 -5.07453e-05 0.000314834 3.60739e-05 2.43666e-05 -5.54349e-05 0.000112787 6.85689e-05 -1.72428e-05 -8.18027e-05 4.54726e-05 1.84666e-05 -2.89482e-05 -8.78997e-06 -1.5331e-05 
1501.85 0 0.000248758 -0.0591787 3.20363e-05 1.91371e-05 0.351153 0.000741305 -0.000323807 0.000141373 -0.00252176 0.539785 -0.00020695 0.000321838 -0.00014083 0.000580695 -0.00022806 -0.000234625 0.000160566 0.000339704 -4.70809e-06 0.000367192 4.58582e-05 3.90081e-05 -5.72093e-05 7.51962e-05 7.18258e-05 -1.08463e-05 -8.45504e-05 4.32856e-05 2.32038e-05 -3.08995e-05 -1.15166e-05 -1.31467e-05 
1502.2 0 0.000269743 -0.0630732 3.23468e-05 1.94974e-05 0.305337 0.000511394 -0.000306017 8.28559e-05 -0.00260515 0.563188 -0.000219343 0.0002375 -0.000162698 0.00060657 -0.000234962 -0.000291195 0.000112563 0.000306392 4.7261e-05 0.000417343 5.70775e-05 5.38614e-05 -5.78883e-05 3.86096e-05 7.47498e-05 -5.71474e-06 -8.66487e-05 3.93901e-05 2.81575e-05 -3.28775e-05 -1.3964e-05 -9.78207e-06 
1502.55 0 0.000288592 -0.0665347 3.20648e-05 2.04675e-05 0.257967 0.00027009 -0.000286436 2.23774e-05 -0.00266654 0.582777 -0.000230264 0.000151065 -0.00018518 0.000631187 -0.000242668 -0.000341766 6.53935e-05 0.000271018 0.000103768 0.000464266 6.84632e-05 6.85763e-05 -5.70286e-05 3.41789e-06 7.57582e-05 -1.60203e-06 -8.79632e-05 3.44394e-05 3.3442e-05 -3.48709e-05 -1.58105e-05 -5.2061e-06 
1502.9 0 0.000304578 -0.069545 3.11738e-05 2.04769e-05 0.20936 2.05334e-05 -0.000263752 -3.87812e-05 -0.00270466 0.59846 -0.000237409 6.35411e-05 -0.000207718 0.000655135 -0.000250514 -0.000387612 1.83685e-05 0.000233565 0.000164441 0.000508151 8.02126e-05 8.33758e-05 -5.454e-05 -3.01071e-05 7.5415e-05 1.61084e-06 -8.8524e-05 2.96083e-05 3.89663e-05 -3.71244e-05 -1.68147e-05 -6.15258e-07 
1503.25 0 0.000316591 -0.0720894 3.00693e-05 1.93284e-05 0.159836 -0.000234799 -0.000238162 -0.000100154 -0.00271841 0.610172 -0.000241125 -2.43813e-05 -0.000228956 0.000678431 -0.000258978 -0.000428575 -2.91328e-05 0.000194444 0.000229577 0.000549355 9.32574e-05 9.79899e-05 -5.13942e-05 -6.20947e-05 7.54409e-05 4.1573e-06 -8.81663e-05 2.46059e-05 4.43175e-05 -3.939e-05 -1.66923e-05 3.83944e-06 
1503.6 0 0.00032446 -0.0741554 2.92377e-05 1.78011e-05 0.109721 -0.000493373 -0.000210845 -0.00016117 -0.00270599 0.617875 -0.000243844 -0.000111836 -0.000248121 0.000699599 -0.000267958 -0.00046362 -7.77842e-05 0.000154357 0.000298371 0.000587475 0.000107398 0.00011199 -4.85314e-05 -9.20306e-05 7.59489e-05 6.71119e-06 -8.69408e-05 1.81073e-05 4.91196e-05 -4.13949e-05 -1.54203e-05 8.66759e-06 
1503.95 0 0.000328769 -0.0757336 2.85603e-05 1.55965e-05 0.059339 -0.000751602 -0.000181802 -0.000221353 -0.00266687 0.621555 -0.000247152 -0.000198643 -0.000264652 0.000717623 -0.000277441 -0.000491943 -0.000127934 0.000114002 0.000369215 0.000621911 0.000121086 0.000125251 -4.55663e-05 -0.000119313 7.6021e-05 9.75633e-06 -8.49613e-05 9.94875e-06 5.31997e-05 -4.35188e-05 -1.38208e-05 1.32163e-05 
1504.3 0 0.000329713 -0.0768185 2.80041e-05 1.15785e-05 0.00901406 -0.00100592 -0.000149732 -0.000280333 -0.0026022 0.621224 -0.00025089 -0.000284822 -0.000277675 0.000733074 -0.000288731 -0.000513127 -0.000179493 7.44919e-05 0.000441275 0.000651772 0.000133363 0.000137489 -4.17306e-05 -0.000143774 7.57352e-05 1.27826e-05 -8.22421e-05 1.40106e-06 5.6849e-05 -4.6156e-05 -1.28409e-05 1.67447e-05 
1504.65 0 0.000327176 -0.0774089 2.80155e-05 5.79475e-06 -0.0409345 -0.00125349 -0.000113897 -0.000337325 -0.00251332 0.616918 -0.000254107 -0.000370038 -0.000287432 0.000746064 -0.000303515 -0.000527635 -0.000231965 3.71318e-05 0.000514465 0.000676094 0.000144825 0.000148405 -3.67352e-05 -0.000165265 7.56631e-05 1.52441e-05 -7.90536e-05 -6.66093e-06 6.04992e-05 -4.87329e-05 -1.24349e-05 1.98053e-05 
1505 0 0.000320829 -0.0775053 2.86106e-05 -3.97162e-07 -0.0901924 -0.00149244 -7.5829e-05 -0.000391498 -0.00240145 0.608698 -0.00025619 -0.000454148 -0.000294583 0.000754988 -0.000322067 -0.000536091 -0.000285191 2.57072e-06 0.000588312 0.000694266 0.000156259 0.000158041 -3.06994e-05 -0.000183819 7.56323e-05 1.72061e-05 -7.57653e-05 -1.45943e-05 6.40267e-05 -5.04952e-05 -1.21422e-05 2.31325e-05 
1505.35 0 0.000310512 -0.077112 2.9615e-05 -5.8827e-06 -0.138452 -0.00172212 -3.77706e-05 -0.000442069 -0.00226711 0.596651 -0.00025638 -0.000536496 -0.0002989 0.000757713 -0.000343714 -0.000538376 -0.000339567 -2.91023e-05 0.000660961 0.000705408 0.000166788 0.000166481 -2.44607e-05 -0.000199936 7.55679e-05 1.85548e-05 -7.22244e-05 -2.2856e-05 6.72144e-05 -5.1673e-05 -1.16608e-05 2.61428e-05 
1505.7 0 0.000296861 -0.0762363 3.09506e-05 -1.05813e-05 -0.185415 -0.0019412 1.94216e-08 -0.000488209 -0.00210921 0.580886 -0.000253774 -0.000615586 -0.000300199 0.000752833 -0.000368824 -0.000534532 -0.000394964 -5.76415e-05 0.000730616 0.00070799 0.00017545 0.000173878 -1.90145e-05 -0.000214182 7.63636e-05 1.9168e-05 -6.82751e-05 -3.07566e-05 7.02392e-05 -5.30562e-05 -1.07707e-05 2.80386e-05 
1506.05 0 0.000280497 -0.0748885 3.22937e-05 -1.50469e-05 -0.230793 -0.00214613 3.8006e-05 -0.000529638 -0.00192729 0.561538 -0.000248536 -0.000690563 -0.000298546 0.000740541 -0.00039746 -0.000525354 -0.000449701 -8.3351e-05 0.00079687 0.000701404 0.000182486 0.000180609 -1.39701e-05 -0.00022694 7.87955e-05 1.88648e-05 -6.39313e-05 -3.75318e-05 7.29277e-05 -5.4784e-05 -9.40327e-06 2.93119e-05 
1506.4 0 0.00026118 -0.073081 3.32751e-05 -1.92626e-05 -0.274312 -0.00233322 7.58541e-05 -0.000566479 -0.00172451 0.538759 -0.000241135 -0.000761519 -0.000293588 0.000722113 -0.000427902 -0.000511843 -0.000501715 -0.000107113 0.000859533 0.000686998 0.00018821 0.000186511 -8.90647e-06 -0.00023815 8.23018e-05 1.75894e-05 -5.88298e-05 -4.28138e-05 7.49056e-05 -5.59228e-05 -7.21268e-06 3.0813e-05 
1506.75 0 0.000238698 -0.0708291 3.36893e-05 -2.27663e-05 -0.315712 -0.0025011 0.000112023 -0.000599414 -0.00150477 0.512722 -0.000230461 -0.000828501 -0.000285187 0.000698289 -0.000458766 -0.000494478 -0.000550191 -0.000129438 0.000917628 0.000666535 0.000192753 0.000190938 -4.72785e-06 -0.000247695 8.54354e-05 1.56281e-05 -5.25836e-05 -4.66941e-05 7.62663e-05 -5.57836e-05 -4.08844e-06 3.26092e-05 
1507.1 0 0.000213238 -0.0681494 3.35095e-05 -2.5869e-05 -0.354745 -0.00264907 0.000144936 -0.000629385 -0.00126992 0.483617 -0.000214644 -0.000890514 -0.000273567 0.000669109 -0.000490554 -0.000472958 -0.000594651 -0.000150876 0.000968992 0.000640843 0.000195991 0.000193275 -2.14447e-06 -0.000254725 8.74143e-05 1.33027e-05 -4.54751e-05 -4.95908e-05 7.71221e-05 -5.4925e-05 -3.56674e-07 3.42183e-05 
1507.45 0 0.000185027 -0.065061 3.26636e-05 -2.94657e-05 -0.391184 -0.00277577 0.000173827 -0.000656603 -0.001021 0.451654 -0.000193689 -0.000946093 -0.000258793 0.000635253 -0.000524358 -0.000448065 -0.000634065 -0.000172449 0.00101105 0.000610561 0.000197889 0.000193338 -9.16862e-07 -0.00025715 8.87834e-05 1.09058e-05 -3.79031e-05 -5.18233e-05 7.73833e-05 -5.37114e-05 3.94458e-06 3.52714e-05 
1507.8 0 0.000154743 -0.0615876 3.11548e-05 -3.32881e-05 -0.424817 -0.0028791 0.000198325 -0.00068104 -0.000759794 0.417056 -0.000169674 -0.00099449 -0.000240533 0.000598008 -0.00055995 -0.000422329 -0.000668452 -0.000194162 0.00104175 0.000575888 0.000198403 0.000191512 3.03569e-08 -0.00025476 9.03332e-05 8.62522e-06 -3.00011e-05 -5.36242e-05 7.70815e-05 -5.17932e-05 8.66941e-06 3.5912e-05 
1508.15 0 0.000123179 -0.0577555 2.91355e-05 -3.59453e-05 -0.455451 -0.00295671 0.000218352 -0.000703295 -0.000489565 0.380065 -0.000144352 -0.00103586 -0.000219247 0.00055703 -0.000595616 -0.00039755 -0.000698599 -0.000214556 0.00106073 0.000536476 0.00019756 0.000188439 1.61307e-06 -0.000250082 9.22484e-05 6.45375e-06 -2.19956e-05 -5.4722e-05 7.62181e-05 -4.96881e-05 1.34528e-05 3.61662e-05 
1508.5 0 9.07373e-05 -0.0535918 2.65485e-05 -3.72297e-05 -0.482914 -0.0030075 0.000233331 -0.000723777 -0.000214535 0.340938 -0.000118064 -0.00107005 -0.000196013 0.000511203 -0.000629757 -0.000373684 -0.000723857 -0.000232819 0.00106932 0.000492523 0.000195694 0.000184368 3.83449e-06 -0.00024456 9.44818e-05 4.3355e-06 -1.40482e-05 -5.50813e-05 7.46935e-05 -4.85986e-05 1.81824e-05 3.57703e-05 
1508.85 0 5.73513e-05 -0.049125 2.34915e-05 -3.83562e-05 -0.507058 -0.00303214 0.000242585 -0.000742318 6.15168e-05 0.299945 -9.01505e-05 -0.00109593 -0.000171482 0.000461931 -0.000661694 -0.000350347 -0.000743322 -0.000248893 0.00106818 0.000445206 0.000192735 0.00017949 6.21146e-06 -0.000237304 9.66292e-05 2.21645e-06 -6.04747e-06 -5.54814e-05 7.27056e-05 -4.81766e-05 2.30506e-05 3.4634e-05 
1509.2 0 2.29382e-05 -0.044386 2.03362e-05 -3.97945e-05 -0.527758 -0.00303156 0.000246878 -0.000759366 0.000336759 0.257362 -5.94621e-05 -0.00111179 -0.000146563 0.000411621 -0.000691669 -0.000328007 -0.000758217 -0.000262663 0.00105648 0.000394947 0.000188368 0.000174241 8.0666e-06 -0.000227058 9.83724e-05 1.09941e-07 2.48245e-06 -5.64033e-05 7.07199e-05 -4.70437e-05 2.83874e-05 3.2597e-05 
1509.55 0 -1.22929e-05 -0.0394075 1.73561e-05 -4.10867e-05 -0.544907 -0.00300605 0.000247767 -0.000775529 0.000610282 0.213471 -2.63207e-05 -0.00111661 -0.000121887 0.000360033 -0.000720176 -0.000308295 -0.000769805 -0.00027425 0.00103359 0.000340173 0.000182602 0.000168627 9.04154e-06 -0.000213773 0.000100146 -1.53416e-06 1.1795e-05 -5.75737e-05 6.89215e-05 -4.51324e-05 3.43462e-05 2.99452e-05 
1509.9 0 -4.75355e-05 -0.0342239 1.49118e-05 -4.22113e-05 -0.558425 -0.0029562 0.00024668 -0.000790164 0.000880251 0.16856 7.32041e-06 -0.00111135 -9.78068e-05 0.000306284 -0.000746039 -0.000292564 -0.000777691 -0.000283547 0.00100028 0.000279671 0.000175679 0.000162453 9.3625e-06 -0.000199215 0.000101728 -2.42363e-06 2.17101e-05 -5.90674e-05 6.70714e-05 -4.30218e-05 4.03406e-05 2.73254e-05 
1510.25 0 -8.1663e-05 -0.0288695 1.29074e-05 -4.30529e-05 -0.568253 -0.00288231 0.000244454 -0.000801878 0.00114371 0.122928 4.07329e-05 -0.00109729 -7.51801e-05 0.000251048 -0.000766927 -0.000279857 -0.000781918 -0.000290637 0.000957801 0.00021487 0.000167585 0.000155676 9.87319e-06 -0.000185106 0.000102368 -2.83209e-06 3.23495e-05 -6.15257e-05 6.49016e-05 -4.07177e-05 4.59059e-05 2.43595e-05 
1510.6 0 -0.000114416 -0.0233781 1.0775e-05 -4.31888e-05 -0.57436 -0.00278438 0.000241164 -0.000809884 0.00139752 0.0768709 7.45091e-05 -0.00107478 -5.38452e-05 0.000194652 -0.00078145 -0.000268855 -0.000782702 -0.000296447 0.000907231 0.000148514 0.000158007 0.000148251 1.09905e-05 -0.000171468 0.000102153 -2.69886e-06 4.39954e-05 -6.48677e-05 6.2295e-05 -3.83658e-05 5.11996e-05 2.04327e-05 
1510.95 0 -0.000146073 -0.0177846 8.18687e-06 -4.26968e-05 -0.576737 -0.00266287 0.0002366 -0.000814429 0.00163944 0.0306871 0.000109284 -0.001044 -3.21182e-05 0.0001367 -0.000789746 -0.000259923 -0.00077905 -0.000301836 0.000849603 8.23084e-05 0.000146751 0.000139679 1.23375e-05 -0.00015788 0.000101752 -1.89707e-06 5.65828e-05 -6.86187e-05 5.89674e-05 -3.60296e-05 5.61959e-05 1.55188e-05 
1511.3 0 -0.000177009 -0.0121258 5.52909e-06 -4.21662e-05 -0.575398 -0.00251882 0.000231514 -0.00081556 0.00186748 -0.0153288 0.000144904 -0.00100486 -8.8156e-06 7.79166e-05 -0.000793042 -0.000254614 -0.000770576 -0.000306772 0.000785666 1.70555e-05 0.000133611 0.000129277 1.34056e-05 -0.000144432 0.000102119 -4.54476e-07 6.9248e-05 -7.23076e-05 5.48098e-05 -3.31845e-05 6.11176e-05 1.0551e-05 
1511.65 0 -0.00020715 -0.00643807 3.37874e-06 -4.16224e-05 -0.570378 -0.00235353 0.000226895 -0.000813858 0.00208007 -0.0608849 0.000180177 -0.000958227 1.53521e-05 1.92445e-05 -0.000791867 -0.000254228 -0.000759637 -0.000311543 0.000716498 -4.64408e-05 0.00011913 0.000117169 1.36201e-05 -0.00013089 0.000103396 2.18859e-06 8.10044e-05 -7.56332e-05 5.00682e-05 -2.94288e-05 6.62383e-05 7.23402e-06 
1512 0 -0.000236062 -0.000757415 1.74476e-06 -4.07528e-05 -0.561739 -0.00216784 0.00022187 -0.000810196 0.00227606 -0.105693 0.000213767 -0.000907188 3.98335e-05 -4.06164e-05 -0.000785525 -0.000257648 -0.000748986 -0.000317111 0.000642599 -0.000108488 0.000103857 0.000103803 1.30734e-05 -0.000116591 0.000104457 6.66002e-06 9.15264e-05 -7.92673e-05 4.49872e-05 -2.47326e-05 7.12628e-05 6.36804e-06 
1512.35 0 -0.000263684 0.00488053 4.92502e-07 -3.92604e-05 -0.549562 -0.0019623 0.000215978 -0.00080411 0.00245396 -0.149472 0.000245159 -0.000854243 6.50986e-05 -0.000103458 -0.000773353 -0.000261624 -0.000738734 -0.000323429 0.000562946 -0.00017023 8.70154e-05 8.95614e-05 1.24489e-05 -0.000100726 0.000104094 1.25449e-05 0.000101194 -8.33217e-05 3.94128e-05 -1.88839e-05 7.56221e-05 7.29386e-06 
1512.7 0 -0.000290032 0.0104398 -9.74326e-07 -3.68119e-05 -0.533956 -0.00173806 0.000211031 -0.000794399 0.00261149 -0.191951 0.000274602 -0.000798224 9.13438e-05 -0.00016945 -0.000755284 -0.000263801 -0.000727366 -0.000329625 0.000477724 -0.000231558 6.86819e-05 7.46326e-05 1.16621e-05 -8.25535e-05 0.000102045 1.87759e-05 0.000110454 -8.64383e-05 3.29434e-05 -1.19914e-05 7.88263e-05 8.86648e-06 
1513.05 0 -0.000313932 0.0158848 -3.3279e-06 -3.40696e-05 -0.515047 -0.00149697 0.000208171 -0.000780997 0.00274599 -0.232871 0.000301644 -0.000737088 0.000118705 -0.000237897 -0.000731367 -0.000264807 -0.000714016 -0.000335528 0.000389436 -0.000290636 5.0257e-05 5.92587e-05 1.01645e-05 -6.31203e-05 9.89023e-05 2.50651e-05 0.000119277 -8.80203e-05 2.578e-05 -4.45359e-06 8.08292e-05 1.03243e-05 
1513.4 0 -0.000334114 0.0211818 -6.25829e-06 -3.19406e-05 -0.492978 -0.00124064 0.000207106 -0.000765306 0.00285471 -0.271979 0.000324773 -0.000672357 0.000147534 -0.00030868 -0.000701457 -0.0002657 -0.000698374 -0.000340893 0.000299964 -0.000346005 3.20222e-05 4.37467e-05 8.19758e-06 -4.42563e-05 9.49857e-05 3.16902e-05 0.000127256 -8.84129e-05 1.85548e-05 3.60818e-06 8.17644e-05 1.13967e-05 
1513.75 0 -0.000350712 0.0262999 -9.18967e-06 -3.03895e-05 -0.467917 -0.000971509 0.000207952 -0.000748544 0.00293521 -0.309037 0.000342832 -0.000606951 0.000177552 -0.000382588 -0.000664986 -0.000264571 -0.000679521 -0.000344159 0.000210083 -0.000397131 1.3517e-05 2.81825e-05 6.32892e-06 -2.5833e-05 9.00704e-05 3.84125e-05 0.000133964 -8.7678e-05 1.14187e-05 1.20347e-05 8.20184e-05 1.22891e-05 
1514.1 0 -0.000364145 0.0312085 -1.20914e-05 -2.93589e-05 -0.440048 -0.000693432 0.000211111 -0.00073113 0.00298646 -0.343821 0.000356298 -0.000541573 0.000207731 -0.000458878 -0.000620676 -0.000259324 -0.000656326 -0.000344199 0.000120738 -0.000443362 -5.55502e-06 1.25737e-05 4.10735e-06 -6.88979e-06 8.37411e-05 4.50164e-05 0.000139475 -8.5935e-05 4.1646e-06 2.02341e-05 8.22577e-05 1.31757e-05 
1514.45 0 -0.000373779 0.0358774 -1.50845e-05 -2.88646e-05 -0.409574 -0.000409411 0.000217134 -0.000712926 0.00300939 -0.376128 0.000367397 -0.000475671 0.000237224 -0.000534847 -0.000568273 -0.00025057 -0.000629298 -0.000342098 3.28979e-05 -0.000484263 -2.51387e-05 -3.43748e-06 1.04204e-06 1.22672e-05 7.61781e-05 5.18642e-05 0.000144077 -8.2781e-05 -3.3531e-06 2.79402e-05 8.24775e-05 1.38799e-05 
1514.8 0 -0.000379218 0.0402787 -1.82864e-05 -2.86716e-05 -0.376712 -0.000120769 0.000225841 -0.000692658 0.00300398 -0.405769 0.000377558 -0.000409198 0.000266297 -0.000609868 -0.000509996 -0.000239883 -0.000599977 -0.000339731 -5.18648e-05 -0.000520095 -4.40233e-05 -2.00404e-05 -2.07172e-06 3.14995e-05 6.83232e-05 5.91545e-05 0.000147558 -7.78849e-05 -1.0845e-05 3.5394e-05 8.20186e-05 1.46403e-05 
1515.15 0 -0.000380713 0.0443856 -2.16044e-05 -2.82367e-05 -0.341693 0.000169355 0.000235093 -0.000669036 0.00296816 -0.432578 0.000386033 -0.000342386 0.000296066 -0.000685713 -0.000448535 -0.000228289 -0.000567179 -0.000336866 -0.000132552 -0.000550738 -6.13135e-05 -3.67556e-05 -4.71571e-06 5.06407e-05 6.03459e-05 6.64317e-05 0.000149797 -7.20942e-05 -1.76976e-05 4.31773e-05 8.0421e-05 1.61617e-05 
1515.5 0 -0.000377968 0.0481741 -2.45755e-05 -2.70193e-05 -0.304758 0.000455286 0.000242988 -0.000641594 0.00290075 -0.456407 0.000391585 -0.000276411 0.000327093 -0.00076291 -0.000384896 -0.000216225 -0.000528085 -0.000331284 -0.000209562 -0.000574967 -7.78601e-05 -5.29554e-05 -7.18316e-06 6.78969e-05 5.18037e-05 7.32619e-05 0.000150976 -6.60097e-05 -2.42798e-05 5.17188e-05 7.76188e-05 1.8352e-05 
1515.85 0 -0.000370337 0.0516247 -2.69093e-05 -2.52141e-05 -0.266159 0.000731984 0.000250473 -0.000611261 0.0028027 -0.477128 0.000393764 -0.000213177 0.00035886 -0.000839403 -0.000319011 -0.000202555 -0.000482161 -0.000321747 -0.000283118 -0.000591455 -9.46972e-05 -6.79034e-05 -9.45714e-06 8.25843e-05 4.28856e-05 7.92374e-05 0.000151496 -5.89072e-05 -3.16236e-05 6.02553e-05 7.35498e-05 2.02985e-05 
1516.2 0 -0.000357757 0.0547199 -2.87337e-05 -2.3517e-05 -0.226155 0.000996124 0.000259558 -0.000580251 0.00267532 -0.494633 0.000392992 -0.000152742 0.000390768 -0.000912436 -0.000252418 -0.000185866 -0.000431148 -0.00030789 -0.000352337 -0.000600659 -0.000111079 -8.16816e-05 -1.10748e-05 9.65284e-05 3.40762e-05 8.38633e-05 0.000152076 -4.99506e-05 -3.96475e-05 6.77108e-05 6.84327e-05 2.10276e-05 
1516.55 0 -0.000340747 0.0574424 -3.02353e-05 -2.22133e-05 -0.185014 0.00124432 0.000270296 -0.000549735 0.00252016 -0.508838 0.000389016 -9.41486e-05 0.000422077 -0.000980147 -0.000188354 -0.000166492 -0.000376774 -0.000288815 -0.000415786 -0.000604955 -0.000125511 -9.54337e-05 -1.19633e-05 0.000110983 2.58227e-05 8.7254e-05 0.000152572 -3.95551e-05 -4.7748e-05 7.40403e-05 6.25936e-05 2.04235e-05 
1516.9 0 -0.000320062 0.0597763 -3.14478e-05 -2.0955e-05 -0.143007 0.00147309 0.00028113 -0.000518293 0.00234037 -0.519677 0.000380423 -3.73544e-05 0.000451913 -0.00104229 -0.000127868 -0.000144677 -0.000319754 -0.000264068 -0.000472922 -0.000606452 -0.000137514 -0.000109852 -1.23051e-05 0.000125295 1.80349e-05 8.96062e-05 0.000151637 -2.89666e-05 -5.57944e-05 7.99716e-05 5.62133e-05 1.93774e-05 
1517.25 0 -0.000296348 0.0617096 -3.25744e-05 -1.92816e-05 -0.100404 0.0016803 0.000290474 -0.000484075 0.00214002 -0.527105 0.00036672 1.7912e-05 0.000479831 -0.00109943 -6.94922e-05 -0.000119988 -0.000259242 -0.000233628 -0.000524681 -0.000605331 -0.000147739 -0.000124082 -1.19994e-05 0.000138536 9.91364e-06 9.0636e-05 0.000148311 -1.8668e-05 -6.37259e-05 8.58948e-05 4.95593e-05 1.83269e-05 
1517.6 0 -0.000270271 0.0632343 -3.35966e-05 -1.70586e-05 -0.0574841 0.00186504 0.000297657 -0.000447989 0.00192245 -0.531096 0.000348984 7.22519e-05 0.000505643 -0.00115114 -1.26335e-05 -9.34389e-05 -0.000193614 -0.000197294 -0.000571929 -0.000601089 -0.000156427 -0.000136614 -1.09183e-05 0.000151095 1.13793e-06 9.06545e-05 0.000143181 -8.01469e-06 -7.13905e-05 9.1669e-05 4.30163e-05 1.65972e-05 
1517.95 0 -0.00024239 0.0643437 -3.3983e-05 -1.45047e-05 -0.014526 0.00202622 0.0003025 -0.000411781 0.00169073 -0.531648 0.000328136 0.000123804 0.00052806 -0.00119548 4.20216e-05 -6.71841e-05 -0.000122507 -0.000155191 -0.00061392 -0.000594738 -0.000162971 -0.000147019 -9.69304e-06 0.000164279 -7.42074e-06 9.04324e-05 0.00013753 3.19843e-06 -7.89389e-05 9.7207e-05 3.63656e-05 1.37832e-05 
1518.3 0 -0.000212631 0.0650339 -3.38181e-05 -1.17365e-05 0.0281916 0.00216347 0.000305174 -0.000374913 0.00144838 -0.528784 0.000304039 0.000169368 0.000545681 -0.00123132 9.49952e-05 -4.06554e-05 -4.76135e-05 -0.000108078 -0.000649811 -0.000587568 -0.000167425 -0.000155632 -8.84316e-06 0.00017885 -1.48182e-05 8.92055e-05 0.000131983 1.4293e-05 -8.66205e-05 0.000102397 2.91818e-05 1.03959e-05 
1518.65 0 -0.000181158 0.0653032 -3.35927e-05 -9.05207e-06 0.0703961 0.00227691 0.000307563 -0.000335562 0.00119771 -0.522551 0.000276684 0.00020899 0.000557953 -0.00125961 0.000147682 -1.10711e-05 2.99842e-05 -5.62063e-05 -0.000679794 -0.000578772 -0.000170553 -0.000162664 -7.99436e-06 0.000194019 -2.08076e-05 8.5843e-05 0.000126647 2.51083e-05 -9.40298e-05 0.000107118 2.2044e-05 7.05849e-06 
1519 0 -0.000148897 0.0651527 -3.34819e-05 -6.26637e-06 0.111822 0.00236544 0.000311973 -0.000293493 0.000940396 -0.513015 0.000247143 0.000244511 0.000563978 -0.00128113 0.000200303 2.22609e-05 0.000111156 1.79654e-07 -0.000704004 -0.000565667 -0.000172237 -0.00016804 -7.19986e-06 0.000208679 -2.58416e-05 8.07024e-05 0.000121586 3.60895e-05 -0.000100441 0.00011138 1.55327e-05 4.33817e-06 
1519.35 0 -0.000116463 0.0645861 -3.30462e-05 -2.74102e-06 0.15221 0.00242778 0.000318418 -0.000251367 0.000679636 -0.500262 0.000216794 0.000276578 0.000563049 -0.00129501 0.000251837 5.84467e-05 0.00019734 5.94098e-05 -0.000722097 -0.000546336 -0.000172049 -0.000172063 -7.18619e-06 0.000222444 -3.07596e-05 7.44722e-05 0.000117117 4.71527e-05 -0.000105179 0.000114609 9.46054e-06 2.20737e-06 
1519.7 0 -8.38791e-05 0.0636109 -3.15142e-05 1.62431e-06 0.191309 0.00246466 0.000325714 -0.000212311 0.000419205 -0.484395 0.000186257 0.00030576 0.000554953 -0.00129913 0.000300498 9.70186e-05 0.000288191 0.000119366 -0.000733792 -0.00052218 -0.000170338 -0.000175645 -8.51874e-06 0.000236089 -3.57978e-05 6.75783e-05 0.000113389 5.80919e-05 -0.000108094 0.000115894 3.66011e-06 -8.53968e-08 
1520.05 0 -5.12357e-05 0.062237 -2.91163e-05 6.19726e-06 0.228877 0.0024783 0.000332246 -0.000177453 0.000161288 -0.46554 0.000154935 0.000332001 0.000539687 -0.00129239 0.000344239 0.000137079 0.000381452 0.00017781 -0.00073887 -0.000496327 -0.000167091 -0.000179524 -1.14351e-05 0.000250706 -4.03168e-05 6.06776e-05 0.000109624 6.87194e-05 -0.0001098 0.000114867 -1.86281e-06 -2.91197e-06 
1520.4 0 -1.85533e-05 0.0604766 -2.67642e-05 1.04669e-05 0.264683 0.00246953 0.000335586 -0.000146374 -9.35429e-05 -0.443838 0.000122002 0.000353469 0.000518582 -0.00127487 0.000381751 0.00017755 0.000475191 0.000232322 -0.000737464 -0.000471103 -0.000162443 -0.000183624 -1.56143e-05 0.000266168 -4.3711e-05 5.41939e-05 0.000104579 7.87468e-05 -0.000110702 0.000112136 -7.32124e-06 -5.70503e-06 
1520.75 0 1.42909e-05 0.0583445 -2.48596e-05 1.4686e-05 0.298506 0.00243777 0.000335007 -0.000118861 -0.000344772 -0.419451 8.76381e-05 0.00036813 0.000494535 -0.0012467 0.000412831 0.000218393 0.000567922 0.000281326 -0.0007305 -0.00044856 -0.00015705 -0.000186983 -2.01439e-05 0.000282163 -4.56875e-05 4.79422e-05 9.78721e-05 8.83806e-05 -0.000110773 0.000108563 -1.28296e-05 -8.09902e-06 
1521.1 0 4.68895e-05 0.0558568 -2.32491e-05 1.90105e-05 0.330143 0.00238279 0.000331719 -9.51611e-05 -0.000591353 -0.392557 5.15204e-05 0.000375769 0.000470114 -0.00120766 0.000437489 0.000259913 0.000658024 0.000324646 -0.00071923 -0.000431187 -0.000150915 -0.00018938 -2.40189e-05 0.000297719 -4.57188e-05 4.12682e-05 9.01593e-05 9.77667e-05 -0.000110079 0.000104644 -1.80405e-05 -9.95656e-06 
1521.45 0 7.82348e-05 0.0530315 -2.16172e-05 2.35255e-05 0.359403 0.00230402 0.000326188 -7.52861e-05 -0.000831417 -0.363348 1.23212e-05 0.000377221 0.000446191 -0.00115834 0.000456784 0.00030217 0.000743718 0.000363179 -0.000704727 -0.000420951 -0.000143698 -0.000191591 -2.67816e-05 0.000311031 -4.4946e-05 3.38135e-05 8.16514e-05 0.000106767 -0.000108977 0.00010095 -2.24166e-05 -1.05169e-05 
1521.8 0 0.000107476 0.0498903 -1.99465e-05 2.82148e-05 0.386115 0.0022 0.000317727 -5.89183e-05 -0.0010612 -0.332032 -2.92219e-05 0.000372821 0.000422608 -0.00110113 0.000473382 0.000345391 0.000823835 0.000397969 -0.000687474 -0.000418372 -0.000135199 -0.000193884 -2.87698e-05 0.000322068 -4.56733e-05 2.58808e-05 7.20058e-05 0.000115255 -0.000107763 9.75893e-05 -2.57582e-05 -1.06003e-05 
1522.15 0 0.000134746 0.0464567 -1.8386e-05 3.24427e-05 0.410124 0.00207102 0.000305852 -4.50805e-05 -0.00127585 -0.298831 -7.14347e-05 0.00036289 0.000399314 -0.00103799 0.000488015 0.000390577 0.000899478 0.000430057 -0.000668402 -0.000423052 -0.000125553 -0.000196082 -3.0157e-05 0.000331981 -4.74097e-05 1.74912e-05 6.12857e-05 0.000122791 -0.000106154 9.38577e-05 -2.83727e-05 -1.24853e-05 
1522.5 0 0.00016059 0.0427561 -1.66724e-05 3.56325e-05 0.431297 0.00192047 0.000291122 -3.25919e-05 -0.00147255 -0.263979 -0.000115329 0.000348757 0.000375447 -0.000968025 0.000498445 0.000438973 0.000972829 0.000460591 -0.000648963 -0.000434276 -0.000115265 -0.00019816 -3.03613e-05 0.000340327 -4.79171e-05 8.17855e-06 4.97878e-05 0.000129149 -0.000103724 8.96069e-05 -3.02115e-05 -1.62793e-05 
1522.85 0 0.000184625 0.0388154 -1.44246e-05 3.81881e-05 0.44952 0.00175222 0.000274298 -2.1154e-05 -0.00165079 -0.227715 -0.000162502 0.000331365 0.000349115 -0.000889475 0.00050353 0.000490113 0.00104347 0.000489804 -0.000629524 -0.000451183 -0.000104711 -0.000200087 -2.88923e-05 0.000345963 -4.69494e-05 -1.76657e-06 3.78297e-05 0.000134568 -0.000100497 8.54917e-05 -3.11099e-05 -2.05643e-05 
1523.2 0 0.000205641 0.0346629 -1.17927e-05 4.07235e-05 0.464701 0.00156832 0.000255343 -1.1439e-05 -0.00180981 -0.190284 -0.000212613 0.000310096 0.000318882 -0.000802577 0.000503269 0.000542896 0.00110921 0.000516839 -0.000609409 -0.000473654 -9.40645e-05 -0.000201638 -2.64555e-05 0.000349951 -4.46742e-05 -1.19686e-05 2.60549e-05 0.000139465 -9.68421e-05 8.12073e-05 -3.17805e-05 -2.53567e-05 
1523.55 0 0.000223063 0.0303274 -9.52767e-06 4.3236e-05 0.476766 0.00137027 0.000233466 -3.39283e-06 -0.00194714 -0.151942 -0.0002658 0.000284819 0.000284659 -0.00070828 0.000497192 0.000597684 0.00116931 0.000540774 -0.000587667 -0.000502608 -8.29289e-05 -0.000202903 -2.44405e-05 0.000353698 -3.99361e-05 -2.28988e-05 1.48575e-05 0.000144021 -9.30969e-05 7.56722e-05 -3.27503e-05 -3.01224e-05 
1523.9 0 0.000237346 0.0258373 -8.34014e-06 4.55281e-05 0.485664 0.00116134 0.000206957 4.80488e-06 -0.00205973 -0.112944 -0.000322798 0.000256956 0.000247387 -0.000606223 0.00048669 0.000655307 0.00122306 0.000560684 -0.000563718 -0.00053732 -7.05795e-05 -0.000203918 -2.32914e-05 0.000356318 -3.29219e-05 -3.51784e-05 4.01823e-06 0.00014769 -8.89722e-05 6.83177e-05 -3.35454e-05 -3.27258e-05 
1524.25 0 0.000248587 0.0212225 -7.61775e-06 4.75827e-05 0.491366 0.000946256 0.000174495 1.36251e-05 -0.00214668 -0.0735467 -0.00038225 0.000228401 0.000207868 -0.000495915 0.000474415 0.000715289 0.00126792 0.000576185 -0.000537721 -0.000575285 -5.72613e-05 -0.00020444 -2.24145e-05 0.000356767 -2.59262e-05 -4.90097e-05 -6.27661e-06 0.000149515 -8.36995e-05 5.87439e-05 -3.33197e-05 -3.22554e-05 
1524.6 0 0.000256255 0.0165146 -6.3562e-06 4.92557e-05 0.493863 0.000728065 0.000137459 2.18427e-05 -0.00220945 -0.0340035 -0.000440975 0.000200494 0.000165873 -0.000378393 0.000460985 0.000776325 0.00130204 0.000587879 -0.00051026 -0.000616177 -4.46665e-05 -0.000204976 -2.1479e-05 0.00035541 -2.01872e-05 -6.37543e-05 -1.57734e-05 0.000149317 -7.72163e-05 4.67415e-05 -3.15834e-05 -3.03008e-05 
1524.95 0 0.000260393 0.0117444 -4.75356e-06 5.02208e-05 0.493163 0.000507658 9.92582e-05 2.94199e-05 -0.00224854 0.00542704 -0.000497252 0.000173023 0.000121556 -0.000255638 0.000444534 0.000838033 0.00132614 0.000596295 -0.00048113 -0.000660968 -3.31743e-05 -0.000205887 -2.05697e-05 0.00035255 -1.4303e-05 -7.80636e-05 -2.513e-05 0.000148453 -6.99708e-05 3.35987e-05 -2.87208e-05 -2.8039e-05 
1525.3 0 0.000261702 0.00694198 -3.20653e-06 5.04225e-05 0.489299 0.000287341 6.06316e-05 3.67396e-05 -0.0022634 0.0444886 -0.000551839 0.000145053 7.54115e-05 -0.000128824 0.000424326 0.000901379 0.00134146 0.000601484 -0.000449015 -0.000709221 -2.06713e-05 -0.000207169 -1.93666e-05 0.000346806 -7.4104e-06 -9.12e-05 -3.43688e-05 0.000147473 -6.22308e-05 2.13456e-05 -2.54342e-05 -2.44869e-05 
1525.65 0 0.000260604 0.0021394 -1.92746e-06 5.07371e-05 0.482324 7.11928e-05 1.90202e-05 4.37051e-05 -0.00225583 0.0829328 -0.000605786 0.000117082 2.75762e-05 1.69404e-06 0.000402003 0.0009663 0.00134729 0.000602809 -0.000414499 -0.000760503 -6.22248e-06 -0.00020912 -1.833e-05 0.000337085 -4.79897e-07 -0.000103473 -4.29923e-05 0.000145116 -5.41434e-05 1.04225e-05 -2.21685e-05 -1.86987e-05 
1526 0 0.000257663 -0.00263083 -1.24711e-06 5.21955e-05 0.472308 -0.000137878 -2.60688e-05 5.05701e-05 -0.00222895 0.120518 -0.000658863 9.06334e-05 -2.07697e-05 0.000134472 0.000379373 0.00103092 0.00134233 0.000599929 -0.000380572 -0.000814869 8.88824e-06 -0.000211594 -1.87294e-05 0.000324591 4.94196e-06 -0.0001156 -5.09583e-05 0.000140706 -4.58224e-05 -3.47454e-07 -1.93197e-05 -1.11083e-05 
1526.35 0 0.000253748 -0.00733897 -8.10261e-07 5.41678e-05 0.459342 -0.000339138 -7.05125e-05 5.85439e-05 -0.00218502 0.157008 -0.000708664 6.6969e-05 -6.89954e-05 0.000266691 0.000356789 0.00109302 0.00132747 0.000593829 -0.000348977 -0.000870052 2.3141e-05 -0.000213637 -2.09037e-05 0.000311018 8.14953e-06 -0.000127955 -5.85262e-05 0.000134892 -3.72089e-05 -1.12985e-05 -1.70227e-05 -2.87312e-06 
1526.7 0 0.00024963 -0.0119566 4.68579e-08 5.51537e-05 0.443535 -0.000532824 -0.000109241 6.80808e-05 -0.00212613 0.192176 -0.000752713 4.73198e-05 -0.000118321 0.000397256 0.000332961 0.00115069 0.00130381 0.000585064 -0.000318939 -0.000921852 3.63989e-05 -0.000214402 -2.39007e-05 0.000296238 1.02858e-05 -0.000140446 -6.53656e-05 0.000128464 -2.83368e-05 -2.19059e-05 -1.51748e-05 5.15396e-06 
1527.05 0 0.000245764 -0.0164551 1.40483e-06 5.48202e-05 0.425016 -0.000719396 -0.000140583 7.92554e-05 -0.00205506 0.22581 -0.000790461 3.23431e-05 -0.000169466 0.000526735 0.000306476 0.00120144 0.00126955 0.000573305 -0.000288501 -0.000968107 4.95831e-05 -0.00021456 -2.67202e-05 0.000279239 1.25972e-05 -0.000152424 -7.13335e-05 0.000121543 -1.967e-05 -3.26969e-05 -1.35721e-05 1.31007e-05 
1527.4 0 0.000242117 -0.0208067 2.67838e-06 5.3365e-05 0.403926 -0.000899205 -0.000166372 9.42102e-05 -0.00197358 0.257706 -0.000822173 2.06303e-05 -0.000222016 0.000654066 0.000277106 0.00124335 0.00122217 0.000558233 -0.000256019 -0.00100873 6.32565e-05 -0.000214616 -2.89822e-05 0.000260068 1.5256e-05 -0.000163597 -7.71575e-05 0.000113958 -1.13194e-05 -4.45159e-05 -1.22456e-05 2.12396e-05 
1527.75 0 0.000238204 -0.0249849 3.68471e-06 5.06702e-05 0.380424 -0.00107301 -0.000189699 0.000115302 -0.0018819 0.287673 -0.000847673 1.09136e-05 -0.000275378 0.000777549 0.000245198 0.00127782 0.00116134 0.000539445 -0.000221524 -0.00104315 7.71446e-05 -0.000213819 -3.09668e-05 0.000238614 1.78213e-05 -0.000174599 -8.32635e-05 0.000105862 -2.40478e-06 -5.72921e-05 -1.07551e-05 2.96329e-05 
1528.1 0 0.000233954 -0.0289634 4.80215e-06 4.7025e-05 0.354684 -0.00124232 -0.000212017 0.000142041 -0.00177884 0.315536 -0.000865966 4.25742e-06 -0.000329128 0.000896052 0.000211099 0.00130706 0.00108831 0.000516096 -0.000186126 -0.00106979 9.04127e-05 -0.000211315 -3.2971e-05 0.000214482 1.9869e-05 -0.00018524 -8.96575e-05 9.76516e-05 7.88825e-06 -7.01931e-05 -8.03632e-06 3.83194e-05 
1528.45 0 0.000229697 -0.0327187 6.0987e-06 4.2898e-05 0.326888 -0.00140784 -0.000232689 0.000171515 -0.00166362 0.341134 -0.000876022 2.4128e-06 -0.0003823 0.00100825 0.000174904 0.00133066 0.00100485 0.000487545 -0.000149788 -0.0010878 0.000102585 -0.000206841 -3.42347e-05 0.0001892 2.10696e-05 -0.000194419 -9.62388e-05 8.9709e-05 1.91391e-05 -8.26169e-05 -4.39028e-06 4.69229e-05 
1528.8 0 0.000225303 -0.0362303 7.21316e-06 3.86074e-05 0.297229 -0.00156979 -0.000250577 0.000202228 -0.001537 0.364319 -0.000876777 6.31398e-06 -0.000433578 0.00111293 0.000135797 0.00134628 0.000912782 0.000453707 -0.000111896 -0.00109767 0.000113634 -0.000200849 -3.36404e-05 0.000164109 2.14108e-05 -0.000201644 -0.000102954 8.18425e-05 3.01577e-05 -9.47165e-05 -1.16015e-06 5.44427e-05 
1529.15 0 0.000220162 -0.0394787 7.63578e-06 3.41557e-05 0.265918 -0.00172841 -0.000264232 0.000235041 -0.00139929 0.384957 -0.000868191 1.56366e-05 -0.000481536 0.00120943 9.24128e-05 0.00135122 0.000813772 0.000414455 -7.24932e-05 -0.00109929 0.000123642 -0.000193259 -3.09224e-05 0.000137915 2.17502e-05 -0.000206755 -0.000109675 7.34562e-05 4.0327e-05 -0.000106914 1.52529e-06 6.06631e-05 
1529.5 0 0.000213412 -0.0424437 7.38191e-06 2.9648e-05 0.233176 -0.00188218 -0.000273645 0.000269433 -0.00124944 0.402941 -0.000852037 2.91318e-05 -0.000524453 0.00129832 4.59233e-05 0.00134327 0.00070859 0.000370005 -3.13232e-05 -0.00109117 0.000132976 -0.000183424 -2.66368e-05 0.000109344 2.2329e-05 -0.000209417 -0.000115771 6.40592e-05 4.98081e-05 -0.000119064 4.06195e-06 6.64652e-05 
1529.85 0 0.000204197 -0.0451075 7.1218e-06 2.56767e-05 0.199224 -0.00202868 -0.000281584 0.000302521 -0.00108707 0.418182 -0.000829761 4.53744e-05 -0.000561346 0.00137954 -8.21593e-07 0.00132183 0.000596574 0.000322007 1.2232e-05 -0.00107272 0.000141771 -0.00017149 -2.13132e-05 8.00386e-05 2.23969e-05 -0.000209717 -0.000120339 5.36061e-05 5.88478e-05 -0.000130683 6.11937e-06 7.18218e-05 
1530.2 0 0.000192155 -0.0474563 7.43928e-06 2.23419e-05 0.16429 -0.00216652 -0.000290114 0.000332363 -0.000912854 0.430605 -0.000801921 6.30402e-05 -0.000592275 0.00145089 -4.70535e-05 0.00128776 0.000478056 0.000272157 5.80957e-05 -0.00104546 0.000149442 -0.000158274 -1.56782e-05 5.18767e-05 2.15661e-05 -0.000208177 -0.000123002 4.24497e-05 6.71427e-05 -0.000141351 7.42258e-06 7.60611e-05 
1530.55 0 0.000177226 -0.0494779 8.28573e-06 1.93956e-05 0.128608 -0.00229475 -0.000297916 0.000359176 -0.000727239 0.440156 -0.000769266 8.17902e-05 -0.000617194 0.00151081 -9.34911e-05 0.00124192 0.000355316 0.000221034 0.000105917 -0.00101008 0.000155626 -0.00014423 -1.04319e-05 2.45832e-05 1.98674e-05 -0.000205476 -0.000124177 3.10659e-05 7.46517e-05 -0.000150646 8.22413e-06 7.914e-05 
1530.9 0 0.000159387 -0.0511618 9.47661e-06 1.70943e-05 0.092414 -0.00241252 -0.000303852 0.0003826 -0.000530369 0.446797 -0.000733025 0.000102389 -0.000636372 0.00155934 -0.000140264 0.00118438 0.000229706 0.000169199 0.000155034 -0.000965375 0.000161569 -0.000129033 -5.59778e-06 -1.91988e-06 1.78501e-05 -0.000201727 -0.000124415 1.95479e-05 8.19048e-05 -0.000158471 8.9994e-06 8.11976e-05 
1531.25 0 0.00013903 -0.0525011 1.11745e-05 1.52169e-05 0.0559448 -0.00251907 -0.000309482 0.00040035 -0.000322885 0.450509 -0.000694895 0.000125559 -0.00065096 0.00159639 -0.000185522 0.00111534 0.000101581 0.00011728 0.000203194 -0.000911239 0.000167798 -0.000111977 -7.4457e-07 -2.74414e-05 1.64785e-05 -0.000197029 -0.000123803 7.44659e-06 8.88024e-05 -0.000165528 9.87154e-06 8.27845e-05 
1531.6 0 0.000116629 -0.0534914 1.30374e-05 1.24686e-05 0.0194412 -0.00261329 -0.000315358 0.000410779 -0.000105509 0.451291 -0.000655682 0.000151295 -0.000662157 0.0016218 -0.000225237 0.00103557 -2.78716e-05 6.54848e-05 0.000247577 -0.000849348 0.000172433 -9.32098e-05 4.51262e-06 -5.31707e-05 1.56087e-05 -0.000191548 -0.000121849 -5.02789e-06 9.51928e-05 -0.000171809 1.12119e-05 8.46252e-05 
1531.95 0 9.24785e-05 -0.0541285 1.47252e-05 8.19352e-06 -0.0168568 -0.00269323 -0.00031927 0.000414653 0.000121065 0.449166 -0.000613636 0.000178053 -0.000670582 0.00163535 -0.000257132 0.000945312 -0.000157983 1.47402e-05 0.000286981 -0.000781021 0.000173997 -7.37016e-05 1.01883e-05 -7.98635e-05 1.39269e-05 -0.000184951 -0.000117845 -1.65481e-05 0.000101784 -0.000176315 1.33956e-05 8.63498e-05 
1532.3 0 6.71141e-05 -0.0544113 1.6466e-05 2.8697e-06 -0.0527179 -0.00275682 -0.000319341 0.000413381 0.000355275 0.444175 -0.000566383 0.000203699 -0.000677291 0.00163557 -0.000282885 0.000845811 -0.00028786 -3.45605e-05 0.000322002 -0.000706531 0.000173201 -5.44128e-05 1.61637e-05 -0.000106432 1.12907e-05 -0.000176843 -0.000111798 -2.6108e-05 0.00010852 -0.000178611 1.63182e-05 8.72137e-05 
1532.65 0 4.0438e-05 -0.0543425 1.81219e-05 -2.86517e-06 -0.0879179 -0.0028035 -0.000315842 0.000406997 0.000595142 0.436379 -0.000514616 0.000227541 -0.000682183 0.00162156 -0.000305079 0.00073962 -0.000414149 -8.43805e-05 0.000352605 -0.000625145 0.000170872 -3.54987e-05 2.23294e-05 -0.000132328 8.73946e-06 -0.000166795 -0.000104957 -3.40795e-05 0.000114679 -0.000178884 2.02003e-05 8.74869e-05 
1533 0 1.21726e-05 -0.0539263 1.94032e-05 -8.41356e-06 -0.122238 -0.00283356 -0.000309803 0.000393422 0.000840054 0.425852 -0.000461288 0.000249491 -0.000682708 0.00159502 -0.000324601 0.000628814 -0.000533504 -0.000135257 0.000376859 -0.000536905 0.000166977 -1.62372e-05 2.83041e-05 -0.000158184 6.39703e-06 -0.000154096 -9.8029e-05 -4.09429e-05 0.000119984 -0.00017765 2.46225e-05 8.78973e-05 
1533.35 0 -1.7936e-05 -0.0531677 2.04888e-05 -1.33359e-05 -0.155466 -0.00284571 -0.000301681 0.000370411 0.00109046 0.412687 -0.000408172 0.000269184 -0.000677246 0.0015579 -0.000340836 0.00051551 -0.000645627 -0.000184791 0.000392883 -0.000444356 0.000162221 3.36268e-06 3.39094e-05 -0.000182362 3.46917e-06 -0.00013954 -9.11857e-05 -4.66312e-05 0.0001245 -0.00017585 2.8015e-05 8.8668e-05 
1533.7 0 -5.06532e-05 -0.0520754 2.14939e-05 -1.77651e-05 -0.187399 -0.00283863 -0.000292316 0.000337929 0.0013467 0.396988 -0.000354326 0.000287166 -0.000667366 0.00151054 -0.000352497 0.000401271 -0.000751392 -0.000232114 0.000400049 -0.000351347 0.000157706 2.29841e-05 3.86755e-05 -0.000202625 -7.90864e-07 -0.000124566 -8.44589e-05 -5.15218e-05 0.000128069 -0.000173875 3.00758e-05 8.87556e-05 
1534.05 0 -8.56126e-05 -0.0506602 2.20473e-05 -2.19526e-05 -0.217838 -0.00281095 -0.000281744 0.000298529 0.00160909 0.378878 -0.000298239 0.000304021 -0.000653903 0.00145315 -0.000359826 0.000285458 -0.000850579 -0.000279329 0.000398413 -0.000261063 0.000153199 4.2602e-05 4.20588e-05 -0.000220067 -5.72982e-06 -0.000109106 -7.75396e-05 -5.63469e-05 0.000130758 -0.000170844 3.13476e-05 8.65521e-05 
1534.4 0 -0.000121494 -0.0489339 2.24388e-05 -2.57957e-05 -0.2466 -0.00275902 -0.000268177 0.00025581 0.00187643 0.358499 -0.000240836 0.000319911 -0.000636084 0.00138673 -0.000364286 0.00016728 -0.000942197 -0.00032667 0.000389826 -0.000173676 0.000148713 6.25446e-05 4.44211e-05 -0.000236051 -9.93451e-06 -9.34089e-05 -6.99699e-05 -6.13485e-05 0.000132885 -0.000166282 3.13728e-05 8.2169e-05 
1534.75 0 -0.000158025 -0.0469107 2.29347e-05 -2.95162e-05 -0.273515 -0.0026789 -0.000252139 0.000211182 0.00214462 0.336005 -0.000184327 0.000335765 -0.000614416 0.00131255 -0.000365581 4.75403e-05 -0.00102488 -0.000371753 0.000376958 -8.76492e-05 0.000145106 8.30507e-05 4.64375e-05 -0.000250078 -1.353e-05 -7.86366e-05 -6.09901e-05 -6.73613e-05 0.000134222 -0.000161158 2.99678e-05 7.67785e-05 
1535.1 0 -0.000195536 -0.0446074 2.29135e-05 -3.39176e-05 -0.29843 -0.00256942 -0.000236413 0.000163051 0.00240907 0.311557 -0.000129523 0.000352846 -0.000590391 0.00123203 -0.000362415 -7.28975e-05 -0.00109823 -0.000412837 0.000359495 -2.89826e-06 0.000141389 0.000103956 4.78992e-05 -0.000262068 -1.70825e-05 -6.51606e-05 -5.0365e-05 -7.53551e-05 0.000134662 -0.000155932 2.82048e-05 7.07055e-05 
1535.45 0 -0.000233684 -0.0420414 2.1887e-05 -3.88632e-05 -0.321203 -0.00243092 -0.000221037 0.000109927 0.00266668 0.28533 -7.74814e-05 0.00037158 -0.000564567 0.00114489 -0.000354465 -0.000193557 -0.00116356 -0.000450641 0.00033617 7.90554e-05 0.000135644 0.00012433 4.8024e-05 -0.000273381 -2.02598e-05 -5.18604e-05 -3.80177e-05 -8.44833e-05 0.000134625 -0.000149689 2.72322e-05 6.43175e-05 
1535.8 0 -0.000271721 -0.0392307 2.0678e-05 -4.33204e-05 -0.341705 -0.00226425 -0.000203221 5.27594e-05 0.00291461 0.257508 -3.0226e-05 0.000390813 -0.000536529 0.00104917 -0.000341251 -0.000313433 -0.00122078 -0.000486995 0.000308726 0.000155749 0.000127299 0.000142469 4.6348e-05 -0.000285135 -2.37427e-05 -3.7737e-05 -2.37703e-05 -9.35991e-05 0.00013421 -0.000142199 2.67566e-05 5.83273e-05 
1536.15 0 -0.000308492 -0.0361941 2.02142e-05 -4.70279e-05 -0.359824 -0.00207115 -0.000180586 -5.7502e-06 0.00315027 0.228284 1.22222e-05 0.000408973 -0.000506614 0.000945378 -0.000321798 -0.000431174 -0.00126748 -0.000523044 0.000279929 0.000224758 0.000116726 0.000157001 4.29558e-05 -0.000296315 -2.85724e-05 -2.31781e-05 -8.29455e-06 -0.000102355 0.000133132 -0.000134093 2.63216e-05 5.21876e-05 
1536.5 0 -0.000342785 -0.0329539 2.00865e-05 -5.00831e-05 -0.375466 -0.00185359 -0.000152728 -6.29592e-05 0.00337144 0.197858 5.02532e-05 0.000424625 -0.000475241 0.000836518 -0.00029662 -0.000545527 -0.00130314 -0.000558149 0.00025087 0.00028565 0.000104261 0.000167249 3.90546e-05 -0.000305113 -3.39531e-05 -8.63465e-06 7.3436e-06 -0.000110012 0.00013127 -0.000125726 2.62781e-05 4.49337e-05 
1536.85 0 -0.000374241 -0.0295338 1.98306e-05 -5.22087e-05 -0.388552 -0.00161364 -0.000120106 -0.000117144 0.00357543 0.166436 8.38899e-05 0.000436625 -0.000442241 0.000724411 -0.000266939 -0.000654411 -0.00132988 -0.000590743 0.000221701 0.000339192 9.01717e-05 0.000172518 3.6316e-05 -0.000311246 -3.93363e-05 5.7956e-06 2.19765e-05 -0.000115545 0.000128558 -0.000117365 2.69503e-05 3.69002e-05 
1537.2 0 -0.00040341 -0.025958 1.96555e-05 -5.31677e-05 -0.399022 -0.00135416 -8.31906e-05 -0.000167208 0.00375971 0.134232 0.000115586 0.000445401 -0.000407685 0.000609473 -0.000233905 -0.000755719 -0.00134947 -0.0006205 0.0001925 0.000385386 7.4519e-05 0.000173206 3.5751e-05 -0.000314887 -4.42355e-05 1.99546e-05 3.41452e-05 -0.000118452 0.000125253 -0.000109279 2.8185e-05 2.84881e-05 
1537.55 0 -0.000431406 -0.0222521 1.96035e-05 -5.33386e-05 -0.406836 -0.00107867 -4.17238e-05 -0.000213226 0.00392358 0.101459 0.000147651 0.000452078 -0.000371142 0.000492092 -0.00020016 -0.000848662 -0.00136265 -0.000648095 0.000163035 0.000423816 5.72656e-05 0.00017135 3.67447e-05 -0.000315744 -4.71462e-05 3.34892e-05 4.30833e-05 -0.00011811 0.000121754 -0.000100836 2.98203e-05 2.0363e-05 
1537.9 0 -0.000458846 -0.0184423 1.9509e-05 -5.30333e-05 -0.411967 -0.000788497 4.8589e-06 -0.000255566 0.00406814 0.0683318 0.000179539 0.000457123 -0.000332202 0.000372639 -0.000168605 -0.000932602 -0.00136877 -0.000674025 0.00013359 0.000453824 3.94567e-05 0.000168343 3.79151e-05 -0.000314988 -4.80236e-05 4.62491e-05 5.01377e-05 -0.000114369 0.000117811 -9.10079e-05 3.20405e-05 1.43048e-05 
1538.25 0 -0.000485193 -0.014553 1.92179e-05 -5.22949e-05 -0.414406 -0.000482551 5.55689e-05 -0.000293046 0.00419297 0.0350674 0.000210369 0.000460899 -0.000291331 0.00025171 -0.000140346 -0.00100658 -0.0013653 -0.000698481 0.000104766 0.000473813 2.25819e-05 0.000163957 3.81054e-05 -0.000314294 -4.91016e-05 5.86934e-05 5.68683e-05 -0.000108047 0.000112926 -7.96956e-05 3.4596e-05 1.0639e-05 
1538.6 0 -0.000509135 -0.0106078 1.8522e-05 -5.15801e-05 -0.414163 -0.000160426 0.000107916 -0.00032438 0.00429596 0.00188329 0.000239992 0.000463382 -0.000249132 0.000131438 -0.000115296 -0.0010702 -0.00135055 -0.000720938 7.71558e-05 0.000483802 7.98142e-06 0.000158164 3.66227e-05 -0.000312766 -5.13922e-05 7.10874e-05 6.33708e-05 -0.000100032 0.000106989 -6.73591e-05 3.68572e-05 7.33996e-06 
1538.95 0 -0.000529484 -0.00663261 1.74891e-05 -5.06206e-05 -0.411269 0.000177483 0.000159461 -0.000350614 0.00437547 -0.0310099 0.000267824 0.000463636 -0.000205859 1.42199e-05 -9.19352e-05 -0.00112323 -0.00132609 -0.000740089 5.10575e-05 0.000486586 -3.90683e-06 0.000151328 3.39713e-05 -0.000308188 -5.41363e-05 8.31107e-05 6.97432e-05 -9.13177e-05 0.000100235 -5.45366e-05 3.84411e-05 3.69193e-06 
1539.3 0 -0.000546161 -0.00265333 1.62374e-05 -4.84211e-05 -0.405765 0.000531151 0.000209969 -0.000374524 0.004429 -0.063407 0.000294053 0.000461462 -0.000161584 -9.96959e-05 -6.76488e-05 -0.00116476 -0.0012944 -0.000754705 2.64822e-05 0.000483668 -1.34966e-05 0.000143418 3.18534e-05 -0.00029941 -5.74685e-05 9.43922e-05 7.64311e-05 -8.29279e-05 9.26525e-05 -4.24132e-05 3.97784e-05 9.03126e-08 
1539.65 0 -0.000560263 0.00130477 1.49978e-05 -4.54358e-05 -0.39771 0.000898575 0.000259904 -0.00039766 0.00445159 -0.0951061 0.000319469 0.000457697 -0.000116039 -0.000210103 -4.16532e-05 -0.00119377 -0.00125613 -0.000764599 3.94335e-06 0.000473522 -2.13348e-05 0.000133568 3.0499e-05 -0.000286715 -6.15126e-05 0.00010508 8.34844e-05 -7.58182e-05 8.39867e-05 -3.1917e-05 4.11939e-05 -4.31244e-06 
1540 0 -0.000572067 0.00521603 1.45348e-05 -4.28981e-05 -0.387177 0.00127483 0.00030836 -0.000419346 0.00444003 -0.12591 0.000344898 0.000452911 -6.95453e-05 -0.000314788 -1.51659e-05 -0.00120966 -0.0012121 -0.000770458 -1.66487e-05 0.000455081 -2.82203e-05 0.000120989 2.82521e-05 -0.00027093 -6.51623e-05 0.000114922 9.0038e-05 -7.02532e-05 7.433e-05 -2.16394e-05 4.18961e-05 -1.04225e-05 
1540.35 0 -0.000580722 0.00905469 1.49366e-05 -4.03448e-05 -0.374255 0.00165606 0.000354345 -0.000439064 0.00439516 -0.155629 0.00037231 0.000448058 -2.29598e-05 -0.000412899 9.67924e-06 -0.00121266 -0.00116441 -0.000772734 -3.68237e-05 0.000429139 -3.53356e-05 0.000106075 2.43506e-05 -0.000253229 -6.73256e-05 0.000122712 9.51097e-05 -6.58959e-05 6.41306e-05 -1.00481e-05 4.12191e-05 -1.77839e-05 
1540.7 0 -0.000585339 0.0127969 1.55393e-05 -3.68851e-05 -0.359048 0.00203982 0.000398868 -0.000457253 0.00431844 -0.184082 0.00040309 0.000444843 2.31945e-05 -0.000506655 3.01801e-05 -0.00120366 -0.00111288 -0.000771944 -5.81693e-05 0.00039585 -4.38008e-05 8.97917e-05 1.93711e-05 -0.00023509 -6.77513e-05 0.000127963 9.85978e-05 -6.19433e-05 5.38407e-05 2.05802e-06 3.9742e-05 -2.53159e-05 
1541.05 0 -0.000585047 0.016421 1.59278e-05 -3.3096e-05 -0.341676 0.00242307 0.000443718 -0.00047405 0.00420964 -0.211094 0.00043575 0.000443451 6.94634e-05 -0.000597304 4.44794e-05 -0.00118335 -0.00105546 -0.000769319 -8.0474e-05 0.000355273 -5.37088e-05 7.29149e-05 1.42275e-05 -0.00021655 -6.65762e-05 0.000131902 0.000100853 -5.71313e-05 4.38031e-05 1.32705e-05 3.79121e-05 -3.22841e-05 
1541.4 0 -0.000579029 0.0199054 1.59977e-05 -3.01839e-05 -0.322273 0.00280251 0.000489374 -0.000488595 0.00406688 -0.236506 0.000468094 0.000442288 0.000117062 -0.000683543 5.41146e-05 -0.0011514 -0.000991998 -0.000765562 -0.000101802 0.000308331 -6.40881e-05 5.5351e-05 9.50714e-06 -0.000195431 -6.44602e-05 0.000135027 0.000102615 -5.04851e-05 3.40377e-05 2.29366e-05 3.49324e-05 -3.83744e-05 
1541.75 0 -0.000567554 0.0232275 1.53368e-05 -2.86676e-05 -0.300985 0.00317472 0.000534336 -0.000498702 0.00388776 -0.260175 0.000501322 0.000440893 0.000167119 -0.000764467 6.24431e-05 -0.0011072 -0.000923212 -0.000760794 -0.000119764 0.000254863 -7.33924e-05 3.65243e-05 5.72747e-06 -0.000170374 -6.2515e-05 0.000136421 0.000104007 -4.21545e-05 2.42379e-05 3.146e-05 3.06349e-05 -4.41441e-05 
1542.1 0 -0.000551452 0.0263656 1.41687e-05 -2.79271e-05 -0.277963 0.00353442 0.000575756 -0.000502161 0.00367129 -0.281966 0.000538353 0.000440084 0.000220329 -0.000839854 7.01339e-05 -0.00105171 -0.000848591 -0.000754625 -0.000133178 0.000194824 -8.10252e-05 1.71047e-05 2.65446e-06 -0.000144064 -6.06363e-05 0.00013597 0.000104422 -3.35582e-05 1.42178e-05 4.00338e-05 2.61183e-05 -5.04112e-05 
1542.45 0 -0.000529761 0.0293033 1.3058e-05 -2.66461e-05 -0.253367 0.0038759 0.000612172 -0.000498141 0.00341937 -0.301756 0.000579495 0.000440066 0.000276127 -0.000908683 7.58188e-05 -0.000986473 -0.000767313 -0.000746145 -0.000142306 0.000130662 -8.75577e-05 -1.23026e-06 9.62444e-08 -0.000119806 -5.77279e-05 0.00013453 0.000104214 -2.57262e-05 3.93099e-06 4.92392e-05 2.18175e-05 -5.67321e-05 
1542.8 0 -0.000501903 0.0320268 1.18215e-05 -2.39676e-05 -0.227368 0.00419633 0.000643548 -0.000487061 0.00313359 -0.319434 0.000622406 0.000440697 0.000333627 -0.000969887 7.80807e-05 -0.000912379 -0.000679147 -0.000734199 -0.000146853 6.59868e-05 -9.30977e-05 -1.83542e-05 -1.20124e-06 -9.7239e-05 -5.32435e-05 0.00013244 0.000104503 -1.87048e-05 -6.45243e-06 5.85697e-05 1.70016e-05 -6.16995e-05 
1543.15 0 -0.00046933 0.0345216 1.04413e-05 -2.01276e-05 -0.200151 0.00449259 0.000669714 -0.000469208 0.00281438 -0.334906 0.000663259 0.000442566 0.000392456 -0.00102342 7.57937e-05 -0.000830569 -0.000585364 -0.000718182 -0.000146886 3.73421e-06 -9.78744e-05 -3.50901e-05 -1.60753e-06 -7.40393e-05 -4.84124e-05 0.00012913 0.00010527 -1.23186e-05 -1.70154e-05 6.73744e-05 1.11198e-05 -6.40194e-05 
1543.5 0 -0.000432764 0.0367721 9.29167e-06 -1.57673e-05 -0.171902 0.00475933 0.000691612 -0.000446091 0.00246483 -0.348097 0.000699555 0.000446679 0.000452686 -0.00107053 6.91632e-05 -0.000742516 -0.000487586 -0.000698619 -0.00014356 -5.44627e-05 -0.000102088 -5.14839e-05 -2.30883e-06 -4.96535e-05 -4.55262e-05 0.000123757 0.000106192 -5.8074e-06 -2.76176e-05 7.5483e-05 4.52596e-06 -6.43045e-05 
1543.85 0 -0.000391716 0.038765 8.79191e-06 -1.12634e-05 -0.14281 0.0049931 0.000710343 -0.000419828 0.00209037 -0.358947 0.000731392 0.000453594 0.000514011 -0.0011114 5.85005e-05 -0.0006491 -0.000385603 -0.000674927 -0.00013694 -0.000109757 -0.000104558 -6.7929e-05 -3.29273e-06 -2.48461e-05 -4.47026e-05 0.000115801 0.000106868 1.48401e-06 -3.76954e-05 8.32414e-05 -2.31305e-06 -6.44988e-05 
1544.2 0 -0.000346512 0.0404894 8.66675e-06 -6.37047e-06 -0.113069 0.00519297 0.000725349 -0.000390198 0.00169564 -0.367408 0.000758687 0.000463281 0.000574754 -0.00114398 4.38499e-05 -0.000550859 -0.000279492 -0.00064517 -0.000126598 -0.000163662 -0.000104 -8.4686e-05 -3.9916e-06 -5.37096e-07 -4.41463e-05 0.000105509 0.000105933 8.61997e-06 -4.73144e-05 9.07527e-05 -9.36464e-06 -6.50873e-05 
1544.55 0 -0.000297919 0.0419373 8.23307e-06 -9.89926e-07 -0.0828741 0.00535754 0.000735644 -0.000356002 0.00128392 -0.373447 0.000779898 0.000474114 0.000633623 -0.00116734 2.62438e-05 -0.000447738 -0.000171326 -0.000608209 -0.000112948 -0.000215028 -0.000101091 -0.000100922 -4.2552e-06 2.23998e-05 -4.25892e-05 9.3766e-05 0.000102759 1.43799e-05 -5.68484e-05 9.79094e-05 -1.63919e-05 -6.51522e-05 
1544.9 0 -0.000246252 0.0431033 7.7671e-06 3.93592e-06 -0.0524198 0.0054848 0.000740662 -0.000317497 0.000858058 -0.377047 0.000794224 0.000485269 0.000690931 -0.00118261 7.6554e-06 -0.000338867 -6.20925e-05 -0.000564014 -9.69123e-05 -0.000261931 -9.78294e-05 -0.000115954 -4.49008e-06 4.36564e-05 -4.05978e-05 8.1265e-05 9.7898e-05 1.9091e-05 -6.66849e-05 0.000105167 -2.27413e-05 -6.39725e-05 
1545.25 0 -0.00019185 0.0439838 7.84624e-06 7.83087e-06 -0.0219028 0.00557337 0.000740606 -0.000276152 0.00042144 -0.378209 0.00080276 0.000498568 0.000747047 -0.00119 -1.05655e-05 -0.000225717 4.95432e-05 -0.000512718 -7.96071e-05 -0.000303516 -9.51621e-05 -0.000129814 -4.695e-06 6.37968e-05 -3.94208e-05 6.85611e-05 9.15752e-05 2.4392e-05 -7.73467e-05 0.000113026 -2.83068e-05 -6.21311e-05 
1545.6 0 -0.000135476 0.0445762 8.13475e-06 1.12195e-05 0.00848235 0.0056223 0.000735558 -0.000233389 -2.2762e-05 -0.376948 0.000805897 0.000515298 0.000801037 -0.00118828 -2.86535e-05 -0.000112151 0.000164661 -0.000453411 -6.11338e-05 -0.000339825 -9.18817e-05 -0.000142463 -3.74973e-06 8.37161e-05 -3.90205e-05 5.57326e-05 8.40499e-05 3.13336e-05 -8.9166e-05 0.00012074 -3.42265e-05 -6.08094e-05 
1545.95 0 -7.7627e-05 0.0448797 8.00916e-06 1.45931e-05 0.0385452 0.00563037 0.000725229 -0.000189253 -0.000471693 -0.373295 0.000801634 0.000534509 0.000850599 -0.00117617 -4.61545e-05 5.8458e-08 0.000282654 -0.000384897 -4.16372e-05 -0.000371533 -8.72513e-05 -0.000154248 -1.11986e-06 0.000103006 -3.85501e-05 4.18493e-05 7.60206e-05 3.89897e-05 -0.00010159 0.000127046 -4.13245e-05 -6.03228e-05 
1546.3 0 -1.89385e-05 0.0448953 7.75714e-06 1.77773e-05 0.0680978 0.00559647 0.000711197 -0.000142562 -0.00092177 -0.367295 0.000787898 0.000555635 0.000892481 -0.00115314 -6.13894e-05 0.000110788 0.000401491 -0.000307113 -2.22543e-05 -0.00039834 -8.17009e-05 -0.000165707 2.18017e-06 0.000121005 -3.78616e-05 2.62322e-05 6.72353e-05 4.65232e-05 -0.00011316 0.000131323 -4.88084e-05 -6.06294e-05 
1546.65 0 4.00333e-05 0.0446241 7.99997e-06 1.99489e-05 0.0969562 0.00551984 0.000696226 -9.34433e-05 -0.00136795 -0.359005 0.000764964 0.000579198 0.000923584 -0.00111902 -7.30731e-05 0.00021895 0.000518821 -0.000221683 -2.16236e-06 -0.000418684 -7.48063e-05 -0.000175976 4.94525e-06 0.000137641 -3.68018e-05 9.26479e-06 5.70258e-05 5.4175e-05 -0.000122928 0.000133081 -5.57839e-05 -6.17339e-05 
1547 0 9.83319e-05 0.044069 8.87879e-06 2.09016e-05 0.124945 0.0054017 0.000680786 -4.39105e-05 -0.00180521 -0.348499 0.000734055 0.000606087 0.000942485 -0.00107353 -8.02822e-05 0.000322771 0.000633072 -0.000130867 2.15651e-05 -0.000431919 -6.55058e-05 -0.000183981 6.72747e-06 0.000153049 -3.51903e-05 -8.14977e-06 4.58068e-05 6.15035e-05 -0.000130729 0.000132691 -6.21081e-05 -6.33721e-05 
1547.35 0 0.000154248 0.0432357 1.0336e-05 2.13067e-05 0.151894 0.00524371 0.000662864 4.80918e-06 -0.00222889 -0.33586 0.000696876 0.000636785 0.000948775 -0.00101802 -8.19359e-05 0.000420125 0.000742455 -3.61924e-05 4.91783e-05 -0.000438404 -5.4514e-05 -0.00019005 6.73039e-06 0.000167554 -3.39403e-05 -2.50004e-05 3.41088e-05 6.70634e-05 -0.000136467 0.000131051 -6.80205e-05 -6.56836e-05 
1547.7 0 0.000207628 0.0421322 1.254e-05 2.16066e-05 0.17764 0.00504741 0.000642399 5.19853e-05 -0.0026335 -0.321187 0.000655939 0.000670066 0.000942163 -0.000954372 -7.75794e-05 0.000508952 0.000846219 6.10094e-05 7.76591e-05 -0.000437838 -4.37733e-05 -0.000194477 5.00192e-06 0.000181342 -3.32067e-05 -4.10203e-05 2.15275e-05 7.05047e-05 -0.000140043 0.000128238 -7.3181e-05 -6.89633e-05 
1548.05 0 0.000259223 0.0407678 1.5524e-05 2.22906e-05 0.202028 0.00481646 0.000621785 9.57669e-05 -0.00301594 -0.304591 0.000612113 0.000703155 0.000922301 -0.000883457 -6.7319e-05 0.000588392 0.000945064 0.00015898 0.000105962 -0.000430964 -3.37878e-05 -0.000196995 3.521e-06 0.000193669 -3.17727e-05 -5.61034e-05 8.04427e-06 7.2796e-05 -0.000141596 0.000124169 -7.70189e-05 -7.27329e-05 
1548.4 0 0.000308354 0.0391546 1.84557e-05 2.3463e-05 0.224918 0.00455417 0.000602412 0.000135981 -0.00337616 -0.286195 0.000564641 0.000733821 0.000889557 -0.000806253 -5.12801e-05 0.000659547 0.00103988 0.00025496 0.00013636 -0.000421102 -2.38231e-05 -0.000197399 3.06271e-06 0.000204128 -2.93834e-05 -7.0074e-05 -5.88224e-06 7.46728e-05 -0.00014122 0.000119132 -7.99841e-05 -7.58554e-05 
1548.75 0 0.000354155 0.0373054 2.08101e-05 2.51253e-05 0.246173 0.0042618 0.000583608 0.000174518 -0.00371219 -0.266129 0.000513992 0.000761151 0.000846265 -0.000723214 -2.97303e-05 0.000723139 0.00113068 0.000346061 0.00017057 -0.00041037 -1.3441e-05 -0.000195533 2.37539e-06 0.000213352 -2.74221e-05 -8.26632e-05 -2.00137e-05 7.61586e-05 -0.000138726 0.00011302 -8.22456e-05 -7.73838e-05 
1549.1 0 0.000396421 0.0352344 2.30549e-05 2.73168e-05 0.265673 0.00394232 0.000565312 0.000212043 -0.00402012 -0.244538 0.000462435 0.00078291 0.000794838 -0.000633818 -3.31473e-06 0.000778314 0.00121678 0.000431104 0.000208009 -0.000397807 -2.81654e-06 -0.000191275 9.94698e-07 0.000221822 -2.68409e-05 -9.30893e-05 -3.37393e-05 7.7472e-05 -0.000134354 0.000105071 -8.3603e-05 -7.76631e-05 
1549.45 0 0.000434703 0.0329579 2.51592e-05 2.95286e-05 0.283308 0.00359991 0.000548106 0.000247567 -0.00429747 -0.221573 0.000412145 0.000796214 0.000736688 -0.000537712 2.66873e-05 0.000825465 0.00129711 0.000509573 0.000248536 -0.000382183 8.35328e-06 -0.000184846 -9.04872e-07 0.000229862 -2.68908e-05 -0.000101512 -4.59947e-05 7.89572e-05 -0.000128573 9.55454e-05 -8.46466e-05 -7.7823e-05 
1549.8 0 0.00046891 0.030493 2.69492e-05 3.10007e-05 0.298983 0.00323764 0.000530226 0.000281012 -0.00454238 -0.197394 0.000363876 0.000801129 0.0006736 -0.000435293 5.84823e-05 0.000865699 0.00136994 0.000581301 0.000291783 -0.000363325 2.02942e-05 -0.000177235 -3.4326e-06 0.000237152 -2.64917e-05 -0.000108917 -5.61346e-05 8.02046e-05 -0.000121059 8.56979e-05 -8.55614e-05 -7.7811e-05 
1550.15 0 0.000498924 0.027857 2.89568e-05 3.18213e-05 0.312616 0.0028585 0.000510325 0.00031355 -0.00475342 -0.172163 0.000317852 0.000799302 0.000605761 -0.00032648 9.04949e-05 0.000898204 0.00143306 0.000647464 0.000334479 -0.000341009 3.21865e-05 -0.00016941 -6.42518e-06 0.000242959 -2.61291e-05 -0.000115891 -6.48507e-05 8.09546e-05 -0.000111609 7.5998e-05 -8.6114e-05 -7.68659e-05 
1550.5 0 0.000524236 0.0250672 3.11637e-05 3.28261e-05 0.324136 0.00246615 0.000490388 0.000344919 -0.00492944 -0.146047 0.00027451 0.000790933 0.000531782 -0.000212626 0.000121264 0.000921661 0.00148416 0.000708144 0.000372488 -0.00031449 4.33035e-05 -0.000161154 -9.87368e-06 0.000247389 -2.62216e-05 -0.000122728 -7.32171e-05 8.16623e-05 -0.000101046 6.54024e-05 -8.62089e-05 -7.5298e-05 
1550.85 0 0.000544837 0.0221416 3.31222e-05 3.31968e-05 0.333487 0.00206495 0.000473401 0.000373321 -0.0050699 -0.119221 0.000233096 0.00077488 0.000452009 -9.69439e-05 0.000149931 0.000936738 0.00152411 0.000761541 0.000404474 -0.000283925 5.37339e-05 -0.000151823 -1.4435e-05 0.000250994 -2.609e-05 -0.000129271 -8.11686e-05 8.25271e-05 -9.02772e-05 5.30771e-05 -8.60295e-05 -7.31325e-05 
1551.2 0 0.000561725 0.0191001 3.46472e-05 3.19466e-05 0.340629 0.00165893 0.000460369 0.000397455 -0.00517541 -0.0918615 0.000192685 0.000750814 0.000367885 2.03547e-05 0.000177652 0.000945623 0.00155531 0.000805863 0.000432376 -0.000251014 6.39141e-05 -0.000141378 -2.05216e-05 0.000253459 -2.59454e-05 -0.000135831 -8.80583e-05 8.31632e-05 -7.93584e-05 4.01686e-05 -8.58772e-05 -6.98781e-05 
1551.55 0 0.000575726 0.0159637 3.55139e-05 3.07857e-05 0.345532 0.00125124 0.00044991 0.000418017 -0.00524638 -0.0641482 0.000155165 0.000720781 0.000280111 0.000140951 0.000205364 0.000949218 0.00157665 0.000840229 0.0004593 -0.000217519 7.43196e-05 -0.000130474 -2.7717e-05 0.00025364 -2.66001e-05 -0.000143027 -9.37726e-05 8.33161e-05 -6.79244e-05 2.75647e-05 -8.50967e-05 -6.60693e-05 
1551.9 0 0.00058682 0.0127536 3.57988e-05 3.16923e-05 0.348184 0.00084511 0.000439302 0.000436846 -0.00528217 -0.0362597 0.000123081 0.00068693 0.00018856 0.000263237 0.000231394 0.000945813 0.00158497 0.000864531 0.000486971 -0.000183235 8.50316e-05 -0.000119112 -3.50759e-05 0.000251207 -2.76684e-05 -0.000149754 -9.87243e-05 8.23321e-05 -5.56706e-05 1.46412e-05 -8.27847e-05 -6.23007e-05 
1552.25 0 0.00059456 0.00949062 3.61121e-05 3.38787e-05 0.348588 0.000444367 0.000426546 0.000454317 -0.00528366 -0.00837478 9.68125e-05 0.000648353 9.36357e-05 0.000382961 0.00025466 0.000933417 0.00157939 0.000877991 0.000513763 -0.000146915 9.49033e-05 -0.000106747 -4.15193e-05 0.000247686 -2.87332e-05 -0.000154224 -0.000103264 7.96732e-05 -4.28551e-05 1.01925e-06 -7.93065e-05 -5.82023e-05 
1552.6 0 0.000598839 0.00619495 3.67354e-05 3.52628e-05 0.346757 5.07109e-05 0.000412414 0.000468998 -0.00525353 0.0193259 7.62916e-05 0.000602837 -2.47362e-06 0.000498645 0.000275467 0.000912062 0.00156152 0.000879971 0.00053689 -0.000108584 0.000102681 -9.32139e-05 -4.71754e-05 0.000243137 -2.99933e-05 -0.000156034 -0.000107305 7.62609e-05 -3.01095e-05 -1.25369e-05 -7.53801e-05 -5.40145e-05 
1552.95 0 0.000599951 0.00288808 3.74542e-05 3.52878e-05 0.342724 -0.000336451 0.000399147 0.000479342 -0.00519247 0.0466652 6.11445e-05 0.000549652 -9.7144e-05 0.000611267 0.000293093 0.000883631 0.00153233 0.000870932 0.000555607 -7.05832e-05 0.000108676 -7.94849e-05 -5.28989e-05 0.000235483 -3.13213e-05 -0.000155886 -0.000110371 7.3593e-05 -1.798e-05 -2.50869e-05 -7.17302e-05 -5.03287e-05 
1553.3 0 0.000597757 -0.000406794 3.80624e-05 3.48804e-05 0.336534 -0.000715924 0.000388097 0.000486421 -0.0050994 0.0734714 5.08888e-05 0.00049015 -0.000188372 0.00071961 0.000307599 0.000850091 0.00149196 0.000851065 0.000571505 -3.54527e-05 0.000114673 -6.68825e-05 -5.80229e-05 0.000223967 -3.26368e-05 -0.000154816 -0.000112474 7.22032e-05 -6.89314e-06 -3.61828e-05 -6.81499e-05 -4.69283e-05 
1553.65 0 0.000591256 -0.00366794 3.82588e-05 3.44729e-05 0.328245 -0.00108429 0.000378209 0.000492033 -0.00497546 0.0995775 4.57967e-05 0.000425262 -0.000275061 0.00082127 0.000320034 0.000812281 0.00144129 0.000820418 0.000586185 -2.56683e-06 0.000122559 -5.46771e-05 -6.11718e-05 0.000209693 -3.36576e-05 -0.000152902 -0.000114098 7.0857e-05 3.04987e-06 -4.60679e-05 -6.41528e-05 -4.40631e-05 
1554 0 0.000579155 -0.00687574 3.77994e-05 3.38058e-05 0.317927 -0.00144022 0.0003671 0.000494083 -0.00482371 0.124822 4.55296e-05 0.000355105 -0.000355773 0.000916154 0.000330213 0.000771842 0.0013814 0.000779612 0.000597507 3.11779e-05 0.000132478 -4.18307e-05 -6.27536e-05 0.000193852 -3.3617e-05 -0.000150449 -0.000115196 6.76196e-05 1.25817e-05 -5.52581e-05 -5.99708e-05 -4.1643e-05 
1554.35 0 0.000562278 -0.0100111 3.73137e-05 3.28954e-05 0.305663 -0.00178354 0.000354806 0.000489264 -0.0046447 0.149052 4.91027e-05 0.000281074 -0.000429121 0.00100504 0.00033752 0.000729577 0.00131194 0.00073114 0.000601925 6.68804e-05 0.000142267 -2.90819e-05 -6.46933e-05 0.000177164 -3.27095e-05 -0.000148059 -0.000115758 6.225e-05 2.21686e-05 -6.42766e-05 -5.56954e-05 -3.87713e-05 
1554.7 0 0.000542818 -0.0130544 3.67151e-05 3.13742e-05 0.291547 -0.00210943 0.000343813 0.000477335 -0.0044379 0.172121 5.62408e-05 0.000204542 -0.000495682 0.00108779 0.000341271 0.000684891 0.00123297 0.000677969 0.00059986 0.000103211 0.000149956 -1.66274e-05 -6.67422e-05 0.000159829 -3.16293e-05 -0.000145923 -0.000116288 5.65999e-05 3.08859e-05 -7.39466e-05 -5.13495e-05 -3.55207e-05 
1555.05 0 0.000521002 -0.0159855 3.49945e-05 2.81327e-05 0.275688 -0.00241262 0.000334922 0.000458967 -0.00420643 0.193892 6.64576e-05 0.000126789 -0.000556314 0.00116489 0.000341091 0.000637152 0.00114589 0.000621443 0.000594499 0.000138524 0.000155943 -3.68572e-06 -6.74975e-05 0.000141503 -3.03993e-05 -0.00014395 -0.000116754 5.25121e-05 3.80925e-05 -8.38051e-05 -4.62643e-05 -3.22673e-05 
1555.4 0 0.000496449 -0.0187857 3.18933e-05 2.32999e-05 0.258199 -0.002692 0.000326263 0.000434799 -0.00395357 0.21424 7.93927e-05 4.87927e-05 -0.000611403 0.00123696 0.000337347 0.000584956 0.00105105 0.000562111 0.000587815 0.000170596 0.000161684 9.42214e-06 -6.69728e-05 0.000122657 -2.89226e-05 -0.000141395 -0.000116538 5.00545e-05 4.44223e-05 -9.22141e-05 -3.95923e-05 -2.85166e-05 
1555.75 0 0.000469089 -0.021439 2.79157e-05 1.83769e-05 0.239204 -0.00294755 0.000314522 0.000406398 -0.00368051 0.233045 9.4612e-05 -3.0144e-05 -0.000661435 0.00130329 0.00032942 0.00052801 0.000949143 0.0005004 0.000579088 0.000197495 0.000167684 2.18215e-05 -6.53574e-05 0.000104289 -2.73668e-05 -0.000137576 -0.000115393 4.79672e-05 5.10962e-05 -9.91565e-05 -3.1533e-05 -2.40123e-05 
1556.1 0 0.000439276 -0.0239312 2.41179e-05 1.43495e-05 0.218838 -0.00317903 0.000298455 0.000374875 -0.00338838 0.250198 0.000110233 -0.00011029 -0.000706553 0.00136364 0.000315764 0.000468654 0.00084266 0.00043722 0.000565566 0.000219796 0.000173116 3.33837e-05 -6.2893e-05 8.59436e-05 -2.56274e-05 -0.000133364 -0.000113525 4.55171e-05 5.89141e-05 -0.000105762 -2.27255e-05 -1.89421e-05 
1556.45 0 0.00040791 -0.0262474 2.18664e-05 1.08903e-05 0.197243 -0.00338416 0.000281078 0.000339795 -0.00307859 0.265602 0.00012454 -0.000189177 -0.000747333 0.00141907 0.000296495 0.000408861 0.000733333 0.000374034 0.000546635 0.000238832 0.000178053 4.44827e-05 -5.94282e-05 6.68758e-05 -2.37666e-05 -0.000129708 -0.000110664 4.27955e-05 6.7335e-05 -0.000112641 -1.29436e-05 -1.31759e-05 
1556.8 0 0.000374361 -0.0283738 2.11741e-05 6.8468e-06 0.174566 -0.0035596 0.000264439 0.000300909 -0.00275356 0.279176 0.000138045 -0.000264413 -0.000784174 0.00147062 0.000273187 0.000348045 0.000620967 0.000311148 0.000525116 0.000254747 0.000183122 5.50801e-05 -5.44841e-05 4.6451e-05 -2.24939e-05 -0.000125381 -0.000106436 3.90095e-05 7.49552e-05 -0.00011984 -2.28267e-06 -7.08251e-06 
1557.15 0 0.000337457 -0.0302981 2.11701e-05 1.77274e-06 0.15096 -0.00370346 0.000247478 0.000258364 -0.0024158 0.290848 0.000151886 -0.000336513 -0.000816621 0.00151754 0.000246445 0.000285815 0.000505179 0.000247696 0.000501721 0.000268574 0.000186787 6.52358e-05 -4.84214e-05 2.41843e-05 -2.18716e-05 -0.000119458 -0.000100917 3.32075e-05 8.13788e-05 -0.00012709 8.16794e-06 -1.43217e-06 
1557.5 0 0.000296989 -0.0320098 2.11527e-05 -3.59413e-06 0.126586 -0.00381396 0.000230315 0.000210747 -0.00206888 0.300558 0.000166897 -0.000405957 -0.000844141 0.00155805 0.00021664 0.000222592 0.000386895 0.000182784 0.000474407 0.000281473 0.000187516 7.46029e-05 -4.22171e-05 7.84967e-07 -2.17101e-05 -0.000112531 -9.42237e-05 2.63433e-05 8.72745e-05 -0.000134061 1.81801e-05 2.97451e-06 
1557.85 0 0.000254066 -0.0334996 2.09515e-05 -8.65742e-06 0.101605 -0.00389109 0.000213869 0.000157345 -0.00171773 0.308259 0.000184756 -0.000472781 -0.000865454 0.00159073 0.000183366 0.000157457 0.000267917 0.000115774 0.000442472 0.0002924 0.000186449 8.23633e-05 -3.70725e-05 -2.27567e-05 -2.15857e-05 -0.000104817 -8.74318e-05 1.88833e-05 9.28049e-05 -0.000140457 2.75515e-05 5.06545e-06 
1558.2 0 0.000210569 -0.0347597 2.07262e-05 -1.35169e-05 0.0761836 -0.00393574 0.000197501 9.95854e-05 -0.00136581 0.31392 0.000205673 -0.000538355 -0.000878838 0.00161568 0.000145121 9.03742e-05 0.000149045 4.69202e-05 0.000406694 0.000300109 0.000184366 8.85304e-05 -3.26623e-05 -4.61382e-05 -2.04948e-05 -9.61909e-05 -8.20466e-05 9.52124e-06 9.77118e-05 -0.000145927 3.55334e-05 4.87019e-06 
1558.55 0 0.000166563 -0.0357839 2.04921e-05 -1.78537e-05 0.0504914 -0.00394733 0.000181225 3.90236e-05 -0.00101544 0.317519 0.000227312 -0.000603646 -0.000883788 0.00163351 0.000101854 2.38818e-05 2.89331e-05 -2.20096e-05 0.000367987 0.000304225 0.000180155 9.38347e-05 -2.78194e-05 -6.92016e-05 -1.80822e-05 -8.686e-05 -7.86388e-05 -1.98383e-06 0.000101626 -0.000151073 4.21854e-05 3.54689e-06 
1558.9 0 0.000121323 -0.0365676 1.95728e-05 -2.17703e-05 0.0246973 -0.00392515 0.00016664 -2.30132e-05 -0.000668529 0.319055 0.000247693 -0.000666855 -0.000880965 0.00164406 5.5729e-05 -3.9743e-05 -9.36355e-05 -8.9585e-05 0.000328081 0.000304138 0.000173607 9.95062e-05 -2.27672e-05 -9.11684e-05 -1.45304e-05 -7.76919e-05 -7.65004e-05 -1.45122e-05 0.000104229 -0.000157223 4.82931e-05 2.02502e-06 
1559.25 0 7.55604e-05 -0.037109 1.80421e-05 -2.63796e-05 -0.00103464 -0.00386898 0.000153617 -8.42252e-05 -0.000327195 0.318536 0.000267002 -0.000724883 -0.000870575 0.00164679 8.0526e-06 -0.000101564 -0.000219645 -0.000154693 0.000289094 0.000299252 0.000164794 0.000106038 -1.81778e-05 -0.000111472 -9.76528e-06 -6.87823e-05 -7.35313e-05 -2.78002e-05 0.000106189 -0.00016383 5.44312e-05 6.10472e-07 
1559.6 0 3.04364e-05 -0.0374081 1.68182e-05 -3.18622e-05 -0.0265428 -0.00377801 0.000141258 -0.000141128 5.32163e-06 0.315983 0.00028558 -0.00077822 -0.000853824 0.00163972 -4.17802e-05 -0.000163497 -0.000349489 -0.000216199 0.000251722 0.000290011 0.000152756 0.000112041 -1.37618e-05 -0.000131599 -3.58458e-06 -5.92183e-05 -6.83438e-05 -4.09154e-05 0.000107522 -0.000169006 5.94991e-05 -2.41164e-07 
1559.95 0 -1.42609e-05 -0.0374641 1.58357e-05 -3.72824e-05 -0.0516669 -0.00365185 0.000129506 -0.000191143 0.000323424 0.311428 0.000301895 -0.000828659 -0.000831663 0.00162108 -9.33588e-05 -0.000224344 -0.000480328 -0.000274546 0.000216614 0.000278304 0.000138722 0.000116352 -8.96985e-06 -0.000152971 3.53509e-06 -4.97722e-05 -6.17408e-05 -5.22979e-05 0.000107773 -0.000172426 6.26316e-05 1.32341e-08 
1560.3 0 -5.87178e-05 -0.0372776 1.4972e-05 -4.18971e-05 -0.0762508 -0.00349256 0.000117383 -0.000233994 0.000620347 0.304918 0.000315005 -0.000874674 -0.000804149 0.00159208 -0.000144845 -0.000282827 -0.000609348 -0.000329025 0.000183903 0.000267265 0.000124597 0.000119542 -5.04332e-06 -0.000174077 1.04236e-05 -4.12388e-05 -5.47548e-05 -6.30102e-05 0.000107185 -0.000174551 6.47554e-05 1.00809e-06 
1560.65 0 -0.000100993 -0.0368524 1.38222e-05 -4.49702e-05 -0.100143 -0.00330401 0.000103874 -0.000271598 0.000891518 0.296509 0.00032589 -0.000914706 -0.000773293 0.0015536 -0.000195277 -0.000339639 -0.000736714 -0.000378259 0.00015194 0.000258734 0.00010977 0.000122223 -3.6151e-06 -0.000193274 1.66377e-05 -3.3053e-05 -4.70717e-05 -7.38782e-05 0.000106184 -0.000175764 6.6698e-05 2.18175e-06 
1561 0 -0.000138307 -0.0361939 1.20316e-05 -4.63401e-05 -0.123194 -0.00308926 8.93516e-05 -0.000305657 0.00113413 0.286268 0.000335143 -0.000949901 -0.000740861 0.00150385 -0.000244381 -0.000394867 -0.000861878 -0.000423214 0.000120653 0.000251304 9.40972e-05 0.00012367 -3.71647e-06 -0.000211227 2.28726e-05 -2.50827e-05 -3.90842e-05 -8.31565e-05 0.000105399 -0.000176367 6.87191e-05 3.55989e-06 
1561.35 0 -0.000169742 -0.035308 1.04614e-05 -4.69964e-05 -0.145262 -0.00285102 7.25338e-05 -0.000335521 0.00134475 0.274279 0.000341216 -0.000980539 -0.000706611 0.00144222 -0.000291105 -0.000446022 -0.000983056 -0.000465216 9.26916e-05 0.000244122 7.97395e-05 0.000123813 -3.15324e-06 -0.000227864 2.93429e-05 -1.84726e-05 -3.22847e-05 -9.00935e-05 0.0001047 -0.000175984 7.14653e-05 5.54238e-06 
1561.7 0 -0.000196253 -0.0342024 9.58929e-06 -4.77201e-05 -0.166214 -0.00259367 4.94598e-05 -0.000360393 0.00152091 0.260631 0.000343217 -0.0010045 -0.000669949 0.00137046 -0.000333766 -0.000490961 -0.00109962 -0.000505201 6.87607e-05 0.000237567 6.72047e-05 0.00012359 -9.64804e-07 -0.000241875 3.49661e-05 -1.33532e-05 -2.65658e-05 -9.61643e-05 0.000103276 -0.000174475 7.62534e-05 8.07783e-06 
1562.05 0 -0.000218769 -0.0328863 9.12487e-06 -4.86224e-05 -0.185926 -0.00232201 1.96389e-05 -0.000380502 0.00166186 0.245428 0.000342774 -0.00102208 -0.000629589 0.00128988 -0.000372572 -0.000530349 -0.00121089 -0.000544002 4.63298e-05 0.000230822 5.42164e-05 0.00012323 2.60403e-06 -0.000253194 3.90012e-05 -7.71538e-06 -2.11877e-05 -0.000101885 0.000101158 -0.000172521 8.32539e-05 1.03899e-05 
1562.4 0 -0.000237447 -0.0313702 8.25336e-06 -5.02623e-05 -0.204285 -0.00204114 -1.31241e-05 -0.00039487 0.00176589 0.228781 0.000340638 -0.00103721 -0.000584214 0.00120149 -0.000409297 -0.000564174 -0.00131592 -0.000581239 2.42664e-05 0.00022328 3.9532e-05 0.000122127 6.52109e-06 -0.000261976 4.23267e-05 -5.05406e-07 -1.61378e-05 -0.000106196 9.8369e-05 -0.000170321 9.0561e-05 1.17528e-05 
1562.75 0 -0.000251296 -0.0296665 6.21201e-06 -5.28903e-05 -0.221185 -0.0017574 -4.56729e-05 -0.000401674 0.00183206 0.210805 0.000335026 -0.00105028 -0.00053351 0.00110636 -0.000444791 -0.000589177 -0.0014152 -0.000616642 3.41922e-06 0.00021683 2.38228e-05 0.000120846 9.47635e-06 -0.000268632 4.60632e-05 6.26968e-06 -1.12486e-05 -0.000108221 9.52717e-05 -0.000166998 9.68014e-05 1.25991e-05 
1563.1 0 -0.000258929 -0.0277878 3.57614e-06 -5.5352e-05 -0.236528 -0.00147457 -7.60329e-05 -0.00040217 0.00186212 0.191626 0.000324579 -0.0010566 -0.000477948 0.00100502 -0.00047912 -0.000603834 -0.00150887 -0.000650003 -1.3965e-05 0.000215034 8.7929e-06 0.000120554 1.11944e-05 -0.000274629 5.00943e-05 1.17288e-05 -5.45781e-06 -0.000107344 9.26261e-05 -0.000161949 0.000102977 1.37285e-05 
1563.45 0 -0.000260109 -0.0257462 1.19234e-06 -5.62451e-05 -0.250227 -0.00119393 -0.000105242 -0.000400136 0.00185642 0.171376 0.000309609 -0.00105323 -0.000417771 0.000897058 -0.000512078 -0.000610279 -0.00159624 -0.00068078 -2.48152e-05 0.000220044 -3.58527e-06 0.00012114 1.33909e-05 -0.000280629 5.43521e-05 1.7631e-05 1.94367e-06 -0.00010446 8.98803e-05 -0.000155391 0.000109009 1.49598e-05 
1563.8 0 -0.000256033 -0.0235545 -7.05636e-07 -5.55695e-05 -0.262207 -0.000920708 -0.000136983 -0.000398166 0.00181187 0.150195 0.00029008 -0.00104048 -0.000351986 0.000780859 -0.000543335 -0.000610889 -0.00167591 -0.000708378 -3.01763e-05 0.000230467 -1.34579e-05 0.000122074 1.73771e-05 -0.000286028 5.91283e-05 2.4504e-05 1.044e-05 -0.000101131 8.56357e-05 -0.000147979 0.000113283 1.61151e-05 
1564.15 0 -0.000247615 -0.0212277 -1.72272e-06 -5.43396e-05 -0.272406 -0.000665595 -0.000172815 -0.000395365 0.00172965 0.128227 0.000265059 -0.00102028 -0.000280335 0.000656478 -0.000571155 -0.000606176 -0.00174582 -0.000731307 -3.51199e-05 0.00024377 -2.25503e-05 0.000123015 2.17157e-05 -0.000289749 6.35151e-05 3.14187e-05 1.91636e-05 -9.72494e-05 7.94172e-05 -0.000139534 0.000115606 1.73152e-05 
1564.5 0 -0.000233627 -0.0187834 -2.43033e-06 -5.28917e-05 -0.280773 -0.000435779 -0.00021108 -0.000389623 0.00161913 0.10562 0.00023506 -0.000994383 -0.000205256 0.000525551 -0.000593201 -0.000594635 -0.00180531 -0.00074754 -4.38344e-05 0.00026034 -3.17014e-05 0.000124309 2.54888e-05 -0.000291109 6.65844e-05 3.77194e-05 2.77922e-05 -9.2101e-05 7.15208e-05 -0.000128925 0.00011717 1.78978e-05 
1564.85 0 -0.000214115 -0.0162386 -4.20551e-06 -5.05926e-05 -0.28727 -0.000229992 -0.000249285 -0.000381619 0.00148819 0.0825252 0.000202352 -0.000963066 -0.000128978 0.000388422 -0.000608903 -0.000575088 -0.00185362 -0.000756675 -5.735e-05 0.000281558 -4.09914e-05 0.000126565 3.0843e-05 -0.000290114 6.84385e-05 4.36447e-05 3.68791e-05 -8.59873e-05 6.22774e-05 -0.000115826 0.000118497 1.77896e-05 
1565.2 0 -0.000192578 -0.0136106 -6.65794e-06 -4.69923e-05 -0.291874 -4.8518e-05 -0.000285182 -0.00037289 0.00133845 0.0590925 0.000169447 -0.000926815 -5.16797e-05 0.000244829 -0.000619444 -0.000548067 -0.00188761 -0.000759004 -7.34109e-05 0.000306401 -5.01094e-05 0.000129141 3.82702e-05 -0.000286706 6.93519e-05 4.92384e-05 4.68746e-05 -7.87276e-05 5.27677e-05 -0.000101052 0.000119276 1.70819e-05 
1565.55 0 -0.000170774 -0.0109172 -8.03333e-06 -4.25051e-05 -0.294573 0.000103866 -0.000317597 -0.000362984 0.00117369 0.0354704 0.000136937 -0.000886064 2.49535e-05 9.62249e-05 -0.000627757 -0.000515303 -0.00190346 -0.000753131 -8.78811e-05 0.000333131 -5.75339e-05 0.000131079 4.54019e-05 -0.000281375 7.03972e-05 5.42166e-05 5.76171e-05 -7.00894e-05 4.41872e-05 -8.46587e-05 0.00011956 1.55389e-05 
1565.9 0 -0.000147622 -0.00817572 -8.17277e-06 -3.77928e-05 -0.295363 0.000227131 -0.000347292 -0.000352092 0.00100034 0.0118083 0.000103116 -0.000840446 9.79812e-05 -5.42035e-05 -0.000636343 -0.000478654 -0.00190078 -0.000738816 -9.86932e-05 0.000361541 -6.21035e-05 0.000131898 5.13411e-05 -0.000275689 7.23321e-05 5.91283e-05 6.86167e-05 -6.07837e-05 3.61999e-05 -6.57417e-05 0.000119235 1.38958e-05 
1566.25 0 -0.000123151 -0.00540319 -7.93934e-06 -3.32922e-05 -0.294253 0.000324839 -0.00037501 -0.00034162 0.000819883 -0.0117416 6.70515e-05 -0.000790535 0.00016689 -0.000204368 -0.000645032 -0.000439599 -0.00188268 -0.000717087 -0.000107094 0.000391565 -6.49636e-05 0.000130954 5.66348e-05 -0.000270493 7.44858e-05 6.44192e-05 7.87885e-05 -5.12661e-05 2.80365e-05 -4.46283e-05 0.000117914 1.30315e-05 
1566.6 0 -9.78104e-05 -0.00261693 -7.55082e-06 -2.99057e-05 -0.291265 0.00039562 -0.000399077 -0.000331944 0.000631675 -0.0350293 2.98729e-05 -0.000738034 0.000232065 -0.000353282 -0.00065181 -0.000398614 -0.00185161 -0.000687375 -0.000114109 0.000422635 -6.704e-05 0.00012864 5.96314e-05 -0.000265051 7.63608e-05 6.93867e-05 8.7348e-05 -4.11245e-05 1.9315e-05 -2.28257e-05 0.000115484 1.33968e-05 
1566.95 0 -7.02425e-05 0.000164835 -6.69099e-06 -2.76682e-05 -0.286432 0.000437406 -0.000418399 -0.000323338 0.000440639 -0.0579097 -6.9328e-06 -0.00068364 0.00029278 -0.000499346 -0.0006548 -0.000355296 -0.00180819 -0.000649962 -0.000119139 0.000453407 -6.75006e-05 0.000125507 5.97352e-05 -0.000258078 7.82485e-05 7.28719e-05 9.46227e-05 -3.05441e-05 9.93988e-06 -8.45428e-07 0.000112008 1.50038e-05 
1567.3 0 -4.07561e-05 0.00292361 -5.36672e-06 -2.56436e-05 -0.279793 0.000451914 -0.000432859 -0.000315897 0.000252308 -0.0802388 -4.26407e-05 -0.000626085 0.000348236 -0.000641994 -0.000653822 -0.00030949 -0.00175305 -0.000607963 -0.000122062 0.000481792 -6.62061e-05 0.000122049 5.93612e-05 -0.000248994 8.04135e-05 7.401e-05 0.000100571 -2.04233e-05 3.14386e-07 2.15089e-05 0.000107697 1.76998e-05 
1567.65 0 -1.12812e-05 0.00564107 -3.98597e-06 -2.39156e-05 -0.271405 0.000439637 -0.000440779 -0.000309812 6.98761e-05 -0.101874 -7.72231e-05 -0.000563811 0.000398768 -0.000781737 -0.000648498 -0.000261844 -0.00168765 -0.000563772 -0.000123233 0.000506068 -6.45996e-05 0.00011922 5.8954e-05 -0.000237552 8.24769e-05 7.26792e-05 0.000105539 -1.15341e-05 -9.11498e-06 4.41626e-05 0.000103035 2.18075e-05 
1568 0 1.72078e-05 0.00829929 -2.9219e-06 -2.28802e-05 -0.26134 0.0004012 -0.00043979 -0.0003043 -0.000101718 -0.122679 -0.000109924 -0.000496772 0.000444609 -0.000918913 -0.000637518 -0.000213371 -0.0016138 -0.000517173 -0.000121971 0.000524857 -6.35607e-05 0.000116581 5.70276e-05 -0.000223458 8.32716e-05 6.91822e-05 0.000110145 -3.51321e-06 -1.83672e-05 6.64985e-05 9.84487e-05 2.70738e-05 
1568.35 0 4.39657e-05 0.010881 -1.65762e-06 -2.29301e-05 -0.249679 0.000339653 -0.000430826 -0.000297489 -0.000257466 -0.142532 -0.000138976 -0.000425626 0.000485525 -0.00105435 -0.000620655 -0.000164426 -0.00153196 -0.000468434 -0.000116138 0.000538856 -6.19608e-05 0.000113121 5.38734e-05 -0.000207479 8.20437e-05 6.44319e-05 0.000114807 4.65547e-06 -2.65582e-05 8.79878e-05 9.46135e-05 3.21932e-05 
1568.7 0 6.80871e-05 0.0133703 9.08354e-07 -2.39077e-05 -0.236508 0.000258051 -0.00041766 -0.000288466 -0.000395321 -0.161315 -0.000162833 -0.000350505 0.000521984 -0.00118772 -0.000599195 -0.000114252 -0.00144093 -0.000418048 -0.000104862 0.000549619 -5.82988e-05 0.000108424 5.07194e-05 -0.00019131 7.86897e-05 5.99723e-05 0.000120158 1.31408e-05 -3.31511e-05 0.000108956 9.20904e-05 3.56655e-05 
1569.05 0 8.92996e-05 0.0157529 4.53619e-06 -2.46739e-05 -0.221919 0.00015909 -0.000403113 -0.000276504 -0.000513605 -0.178915 -0.00018132 -0.000271308 0.000555105 -0.00131719 -0.000575244 -6.2504e-05 -0.00133966 -0.000364772 -8.94143e-05 0.000556893 -5.22706e-05 0.000102033 4.79587e-05 -0.000175491 7.38948e-05 5.6681e-05 0.000126343 2.11075e-05 -3.93026e-05 0.000129369 9.04641e-05 3.60401e-05 
1569.4 0 0.000107756 0.0180153 7.59758e-06 -2.49176e-05 -0.206017 4.73603e-05 -0.000387766 -0.000260485 -0.000609722 -0.195227 -0.000196314 -0.000187994 0.000585017 -0.00144099 -0.000549922 -1.09814e-05 -0.0012271 -0.000307055 -7.09326e-05 0.000560387 -4.4641e-05 9.36699e-05 4.58584e-05 -0.000159224 6.93653e-05 5.452e-05 0.000132899 2.81592e-05 -4.55933e-05 0.000148365 8.90067e-05 3.318e-05 
1569.75 0 0.000122612 0.0201439 8.59369e-06 -2.5063e-05 -0.188915 -7.1099e-05 -0.000371079 -0.000241001 -0.000683128 -0.210155 -0.000209834 -0.00010249 0.000610679 -0.00155628 -0.00052204 3.71734e-05 -0.00110259 -0.000245489 -5.02455e-05 0.000560292 -3.59989e-05 8.35626e-05 4.42768e-05 -0.000141542 6.60018e-05 5.39761e-05 0.000139538 3.42094e-05 -5.11218e-05 0.000165695 8.67959e-05 2.85193e-05 
1570.1 0 0.000132929 0.0221252 7.64612e-06 -2.45065e-05 -0.170732 -0.000192615 -0.000352258 -0.000219739 -0.000735235 -0.22361 -0.000222573 -1.85297e-05 0.000632109 -0.00166012 -0.000489593 8.18432e-05 -0.000967877 -0.000182192 -2.88625e-05 0.000556392 -2.67361e-05 7.15112e-05 4.14685e-05 -0.000122003 6.36225e-05 5.42675e-05 0.000145314 3.92221e-05 -5.49939e-05 0.000181613 8.29092e-05 2.33287e-05 
1570.45 0 0.000139915 0.0239461 5.92721e-06 -2.2586e-05 -0.151594 -0.000315413 -0.00033148 -0.00019701 -0.000765682 -0.235515 -0.000234511 6.25718e-05 0.000650123 -0.00175167 -0.000451393 0.000124694 -0.000825685 -0.000117611 -7.59467e-06 0.000549474 -1.67876e-05 5.72104e-05 3.63506e-05 -0.000100348 6.18809e-05 5.4224e-05 0.00014858 4.32505e-05 -5.77344e-05 0.000195534 7.77342e-05 1.86057e-05 
1570.8 0 0.000144604 0.0255943 4.44823e-06 -2.04969e-05 -0.131635 -0.00043588 -0.000310692 -0.000171509 -0.000774606 -0.245804 -0.000244047 0.000140892 0.000664241 -0.00183093 -0.000406398 0.000165646 -0.000677619 -5.07957e-05 1.38165e-05 0.000540782 -6.33266e-06 4.14923e-05 3.06279e-05 -7.76487e-05 5.97679e-05 5.35255e-05 0.000148322 4.66729e-05 -6.08278e-05 0.000206884 7.14701e-05 1.58449e-05 
1571.15 0 0.000146696 0.0270603 3.62975e-06 -1.95694e-05 -0.110991 -0.000551059 -0.000291574 -0.000141379 -0.000763991 -0.254425 -0.000248894 0.000216081 0.000672893 -0.00189678 -0.0003541 0.000204262 -0.000524134 1.85157e-05 3.6881e-05 0.000529716 4.45152e-06 2.53506e-05 2.50445e-05 -5.57477e-05 5.59754e-05 5.11045e-05 0.000144841 5.00376e-05 -6.49771e-05 0.000216505 6.45385e-05 1.52039e-05 
1571.5 0 0.000146372 0.0283382 2.63937e-06 -1.88691e-05 -0.0898002 -0.000658717 -0.000275658 -0.000104418 -0.000735018 -0.261336 -0.00024912 0.000287465 0.000675008 -0.00194809 -0.000296366 0.00024081 -0.000366001 8.97971e-05 6.23239e-05 0.000514707 1.61773e-05 9.01042e-06 1.96402e-05 -3.47372e-05 5.03361e-05 4.66289e-05 0.000138438 5.34265e-05 -6.96026e-05 0.000225601 5.80203e-05 1.56737e-05 
1571.85 0 0.000143167 0.0294229 1.02293e-06 -1.70917e-05 -0.0682048 -0.000756234 -0.000263831 -5.98893e-05 -0.000689443 -0.266507 -0.00024606 0.000353708 0.000670573 -0.00198469 -0.00023587 0.000275791 -0.000205221 0.000161364 8.80462e-05 0.000496801 2.87508e-05 -6.56871e-06 1.48762e-05 -1.40517e-05 4.27385e-05 4.16282e-05 0.000129597 5.60446e-05 -7.34345e-05 0.000233893 5.28501e-05 1.71608e-05 
1572.2 0 0.000136957 0.0303092 -2.1468e-07 -1.41219e-05 -0.0463498 -0.000842117 -0.000253005 -9.39357e-06 -0.000628508 -0.269918 -0.000239488 0.00041256 0.000659737 -0.00200692 -0.000175265 0.00030931 -4.34816e-05 0.000230768 0.000111603 0.000478014 4.10148e-05 -2.02416e-05 1.01204e-05 6.42589e-06 3.30578e-05 3.83197e-05 0.000120247 5.74216e-05 -7.52369e-05 0.000240261 4.85737e-05 1.93719e-05 
1572.55 0 0.000128581 0.0309931 1.11994e-07 -1.04859e-05 -0.0243813 -0.000914272 -0.000239391 4.59781e-05 -0.00055228 -0.271565 -0.000230775 0.000463349 0.000641834 -0.00201446 -0.000116903 0.00034236 0.000119002 0.000295169 0.000133973 0.000457854 5.34835e-05 -3.24513e-05 5.11333e-06 2.71977e-05 2.18544e-05 3.66407e-05 0.00011136 5.74652e-05 -7.47845e-05 0.000244415 4.38757e-05 2.17566e-05 
1572.9 0 0.000118649 0.0314718 1.48014e-06 -6.72681e-06 -0.00244147 -0.000970046 -0.000223743 0.000107038 -0.000463286 -0.271456 -0.000222049 0.000507654 0.000617192 -0.0020066 -5.99557e-05 0.000374899 0.000280823 0.000350985 0.000156999 0.000436759 6.66551e-05 -4.36473e-05 4.37528e-07 4.87782e-05 8.63536e-06 3.57109e-05 0.000102197 5.47123e-05 -7.33454e-05 0.000246816 3.90591e-05 2.36127e-05 
1573.25 0 0.000108052 0.0317435 2.48976e-06 -3.65254e-06 0.0193326 -0.00100771 -0.000207903 0.000172879 -0.000366818 -0.269607 -0.000212154 0.00054483 0.000589067 -0.00198378 -2.20802e-06 0.000405754 0.000440075 0.000395748 0.000180008 0.000417097 7.8379e-05 -5.34162e-05 -4.4872e-06 7.04641e-05 -6.66648e-06 3.54312e-05 9.28544e-05 4.87581e-05 -7.16634e-05 0.000246749 3.46683e-05 2.33974e-05 
1573.6 0 9.77064e-05 0.0318085 3.00208e-06 -1.97126e-06 0.0408041 -0.00102679 -0.000191592 0.000240001 -0.00026685 -0.266043 -0.000198181 0.000573373 0.000560944 -0.0019459 5.6987e-05 0.000435927 0.000596368 0.000431921 0.000202818 0.000399035 8.6868e-05 -6.16613e-05 -1.00986e-05 9.15897e-05 -2.2258e-05 3.54038e-05 8.37621e-05 4.20066e-05 -6.91552e-05 0.000243172 3.03537e-05 2.01371e-05 
1573.95 0 8.78824e-05 0.0316679 3.40903e-06 -1.20687e-06 0.0618368 -0.00102691 -0.000175471 0.000305734 -0.000165965 -0.260799 -0.000179028 0.000594199 0.000532505 -0.00189226 0.000116706 0.000466114 0.000748207 0.000464253 0.000227904 0.000380562 9.34492e-05 -6.88631e-05 -1.47002e-05 0.000111541 -3.57626e-05 3.50385e-05 7.48121e-05 3.65122e-05 -6.59999e-05 0.000236707 2.59194e-05 1.44628e-05 
1574.3 0 7.83061e-05 0.0313241 3.57739e-06 -5.31479e-07 0.0822985 -0.00100788 -0.000161999 0.000370082 -6.89909e-05 -0.253926 -0.000156675 0.000607637 0.000501375 -0.00182539 0.000176361 0.000494293 0.000892719 0.000493708 0.000256036 0.00036146 9.94017e-05 -7.52319e-05 -1.74707e-05 0.000129547 -4.6684e-05 3.43713e-05 6.5546e-05 3.16001e-05 -6.29282e-05 0.000229025 2.15764e-05 8.4146e-06 
1574.65 0 6.89612e-05 0.0307811 3.22062e-06 7.08413e-08 0.102062 -0.000971414 -0.000151675 0.000433219 1.91736e-05 -0.245481 -0.000132702 0.000610676 0.000467562 -0.00174898 0.000236331 0.000519459 0.00103014 0.000518867 0.000285148 0.000344023 0.000103634 -8.04517e-05 -2.0053e-05 0.000146103 -5.69874e-05 3.35782e-05 5.60381e-05 2.66443e-05 -5.99121e-05 0.000220891 1.69692e-05 2.90562e-06 
1575 0 5.9959e-05 0.0300436 2.55299e-06 5.29213e-07 0.121005 -0.000919853 -0.000142241 0.000493782 9.75101e-05 -0.235534 -0.000106396 0.000602381 0.000431804 -0.00166224 0.000295684 0.000544308 0.00116238 0.00054077 0.000314177 0.000329981 0.000105718 -8.43649e-05 -2.36077e-05 0.000161919 -6.727e-05 3.17582e-05 4.66598e-05 2.20898e-05 -5.65218e-05 0.000211849 1.17073e-05 -3.19827e-06 
1575.35 0 5.11966e-05 0.029118 1.65414e-06 1.25633e-06 0.139013 -0.000854192 -0.000132679 0.000549514 0.000165864 -0.224163 -7.85542e-05 0.000587052 0.000392365 -0.00156202 0.000352567 0.000570427 0.00128833 0.000560816 0.000342981 0.000319362 0.000106669 -8.68098e-05 -2.75051e-05 0.000176801 -7.53899e-05 2.87044e-05 3.73884e-05 1.77582e-05 -5.24702e-05 0.00020093 6.22037e-06 -9.80696e-06 
1575.7 0 4.29276e-05 0.0280139 3.10372e-07 2.59139e-06 0.155981 -0.000775323 -0.000124292 0.000598496 0.000220343 -0.211455 -5.24509e-05 0.000568357 0.000348145 -0.00144845 0.000407257 0.000595534 0.001405 0.000578334 0.000370715 0.00031132 0.000106356 -8.81105e-05 -3.08643e-05 0.000190568 -8.10077e-05 2.53698e-05 2.80701e-05 1.3427e-05 -4.73277e-05 0.000187694 9.60638e-07 -1.5124e-05 
1576.05 0 3.58754e-05 0.0267402 -9.95444e-07 3.87147e-06 0.171807 -0.000686883 -0.000118633 0.000640978 0.000255739 -0.197502 -2.864e-05 0.000545951 0.00030085 -0.00132505 0.000460318 0.000617131 0.00151164 0.000592594 0.000396555 0.000305922 0.000103862 -8.88368e-05 -3.41555e-05 0.000204158 -8.60794e-05 2.25011e-05 1.81917e-05 9.88621e-06 -4.14058e-05 0.000173012 -4.18261e-06 -1.90734e-05 
1576.4 0 3.09354e-05 0.0253038 -1.26114e-06 4.66958e-06 0.186403 -0.000594409 -0.000116225 0.000677268 0.000270469 -0.182407 -5.61162e-06 0.000518948 0.000252583 -0.00119403 0.00050927 0.000635744 0.00161 0.000603878 0.000421437 0.000304465 0.000100313 -8.82645e-05 -3.73393e-05 0.000217694 -9.1183e-05 1.94919e-05 7.35233e-06 7.6428e-06 -3.57926e-05 0.000157905 -9.76723e-06 -2.2704e-05 
1576.75 0 2.79927e-05 0.023715 -7.85731e-07 5.59238e-06 0.199688 -0.000501851 -0.000117829 0.000705841 0.000264671 -0.166273 1.50881e-05 0.000488556 0.000204519 -0.00105417 0.000550793 0.000651793 0.00169968 0.000611994 0.00044692 0.000306053 9.8395e-05 -8.54971e-05 -3.95416e-05 0.000228513 -9.53842e-05 1.59279e-05 -3.92066e-06 5.69947e-06 -3.0983e-05 0.00014212 -1.52878e-05 -2.61332e-05 
1577.1 0 2.72569e-05 0.0219883 -4.28314e-07 7.53622e-06 0.211589 -0.000411893 -0.000124575 0.00072719 0.000239046 -0.14921 3.01785e-05 0.000454568 0.000158636 -0.000905453 0.000585279 0.000663085 0.00177611 0.000617143 0.00047288 0.000307314 9.88621e-05 -8.12413e-05 -4.18449e-05 0.000235819 -9.86509e-05 1.31686e-05 -1.53577e-05 3.29674e-06 -2.63803e-05 0.000124238 -2.05192e-05 -2.83373e-05 
1577.45 0 3.02028e-05 0.0201377 -5.40785e-07 9.68836e-06 0.22204 -0.000326597 -0.000136789 0.000743615 0.000194485 -0.131335 4.00068e-05 0.000415614 0.000116102 -0.000751152 0.000615879 0.00066992 0.00183681 0.000620601 0.000498049 0.000306585 0.000100623 -7.58997e-05 -4.45348e-05 0.000242016 -0.000102068 1.15998e-05 -2.70824e-05 2.23648e-07 -2.16156e-05 0.00010357 -2.67514e-05 -2.9445e-05 
1577.8 0 3.68203e-05 0.0181752 -1.11039e-06 1.04707e-05 0.230988 -0.000249032 -0.000153658 0.000754946 0.000129436 -0.112769 4.72865e-05 0.000374199 7.6702e-05 -0.000593307 0.000642603 0.000674783 0.0018827 0.000622721 0.000521441 0.000303688 0.000102616 -6.8898e-05 -4.6779e-05 0.00024875 -0.000105214 1.01097e-05 -3.8787e-05 -3.84443e-06 -1.66168e-05 8.22426e-05 -3.44347e-05 -3.10679e-05 
1578.15 0 4.62619e-05 0.0161124 -1.53719e-06 1.0318e-05 0.23839 -0.000184598 -0.000174174 0.000759876 4.34169e-05 -0.0936358 5.27318e-05 0.000334133 3.97626e-05 -0.000432742 0.000662276 0.000676756 0.00191415 0.000623551 0.000543569 0.000297905 0.000104217 -6.0174e-05 -4.86173e-05 0.000255603 -0.000106943 7.98758e-06 -4.95164e-05 -8.63224e-06 -1.15518e-05 6.24613e-05 -4.28912e-05 -3.37638e-05 
1578.5 0 5.79491e-05 0.0139627 -1.47003e-06 1.09795e-05 0.244215 -0.000138004 -0.000197959 0.000758702 -6.05497e-05 -0.0740618 5.51187e-05 0.000294806 4.05852e-06 -0.000270971 0.000673589 0.00067279 0.00193121 0.000622912 0.000565764 0.000289109 0.000105492 -4.99463e-05 -4.93973e-05 0.000261287 -0.000106936 5.16587e-06 -5.84398e-05 -1.30151e-05 -6.45837e-06 4.41298e-05 -5.11044e-05 -3.66951e-05 
1578.85 0 7.02358e-05 0.011741 -9.22817e-07 1.25725e-05 0.248438 -0.000111404 -0.000225947 0.00075147 -0.000178829 -0.0541719 5.33438e-05 0.000252207 -3.14693e-05 -0.000110108 0.00067877 0.000662545 0.00193422 0.000620447 0.00058811 0.000278106 0.000107391 -3.85119e-05 -4.87507e-05 0.000265771 -0.000106266 1.6714e-06 -6.4881e-05 -1.67906e-05 -1.07333e-06 2.64378e-05 -5.80303e-05 -3.87316e-05 
1579.2 0 8.19863e-05 0.00946222 -1.67834e-07 1.43797e-05 0.251042 -0.000106295 -0.000258652 0.000738508 -0.000307329 -0.0340954 4.91147e-05 0.000204145 -6.71735e-05 4.90883e-05 0.000680311 0.000648749 0.00192347 0.000616038 0.000607511 0.000263512 0.000109537 -2.73936e-05 -4.85117e-05 0.000269698 -0.000106431 -2.59034e-06 -6.89136e-05 -2.09649e-05 4.32533e-06 8.96085e-06 -6.32279e-05 -4.0067e-05 
1579.55 0 9.45808e-05 0.0071417 4.02921e-07 1.60406e-05 0.252023 -0.000123146 -0.000293534 0.000721824 -0.000441425 -0.0139624 4.53507e-05 0.00015157 -0.000102468 0.000206297 0.000676368 0.000634537 0.00189889 0.000610324 0.000620827 0.000242906 0.000110324 -1.79533e-05 -4.97668e-05 0.000272643 -0.000106761 -7.58966e-06 -7.18297e-05 -2.55088e-05 9.08855e-06 -8.83385e-06 -6.68186e-05 -4.18634e-05 
1579.9 0 0.000109476 0.00479517 5.66249e-07 1.63023e-05 0.251387 -0.00016192 -0.000327679 0.000703489 -0.00057873 0.0060987 4.07868e-05 9.73448e-05 -0.000136955 0.00036001 0.00066299 0.000621808 0.00186036 0.000603536 0.000628406 0.00021542 0.000109316 -1.09264e-05 -5.16665e-05 0.000274028 -0.000105196 -1.278e-05 -7.4807e-05 -2.96081e-05 1.30427e-05 -2.69914e-05 -6.89493e-05 -4.41785e-05 
1580.25 0 0.000126687 0.00243782 -2.06785e-07 1.46261e-05 0.249154 -0.000224155 -0.0003606 0.000684884 -0.000717129 0.0259617 3.11668e-05 4.32112e-05 -0.000170157 0.000509119 0.000639394 0.000610595 0.0018095 0.00059422 0.000631559 0.000181954 0.000107332 -6.52662e-06 -5.3489e-05 0.000273601 -0.000101303 -1.6719e-05 -7.86071e-05 -3.27694e-05 1.71424e-05 -4.46565e-05 -7.01388e-05 -4.63097e-05 
1580.6 0 0.000145092 8.50847e-05 -1.45878e-06 1.20376e-05 0.245351 -0.000311111 -0.000392288 0.000666247 -0.000851197 0.0455023 1.33869e-05 -1.19372e-05 -0.000200279 0.000653862 0.000608628 0.000600991 0.00174852 0.000582023 0.000630749 0.000144681 0.000104945 -4.31713e-06 -5.44461e-05 0.000272153 -9.60737e-05 -1.93659e-05 -8.34367e-05 -3.5033e-05 2.20582e-05 -6.10803e-05 -7.14733e-05 -4.8534e-05 
1580.95 0 0.000162333 -0.00224924 -1.64792e-06 9.51423e-06 0.240013 -0.00042139 -0.000421312 0.000646579 -0.000975062 0.0645983 -1.27746e-05 -6.77452e-05 -0.000226579 0.000793833 0.000574559 0.000593289 0.00167746 0.000569402 0.000625883 0.000105792 0.000102302 -3.82316e-06 -5.30544e-05 0.000270309 -8.99601e-05 -2.23207e-05 -8.919e-05 -3.70421e-05 2.67198e-05 -7.60261e-05 -7.34185e-05 -5.2228e-05 
1581.3 0 0.00017592 -0.00455176 -8.19728e-07 7.21495e-06 0.23319 -0.000553208 -0.000446003 0.000624659 -0.00108614 0.0831337 -4.49739e-05 -0.00012242 -0.000250468 0.000926708 0.000538522 0.000585986 0.00159622 0.000558536 0.000617394 6.6393e-05 9.95665e-05 -4.37888e-06 -4.93258e-05 0.000266919 -8.1728e-05 -2.60409e-05 -9.54672e-05 -3.91787e-05 3.01907e-05 -8.99243e-05 -7.56356e-05 -5.77117e-05 
1581.65 0 0.000185223 -0.00680761 -5.68279e-07 4.55415e-06 0.224934 -0.000705996 -0.00046639 0.000600042 -0.00118162 0.100999 -8.10642e-05 -0.00017661 -0.00027277 0.00105148 0.000498863 0.000576766 0.00150633 0.000550302 0.000606767 2.6553e-05 9.7048e-05 -5.12922e-06 -4.54731e-05 0.000261918 -6.98733e-05 -2.99847e-05 -0.000101616 -4.12396e-05 3.28421e-05 -0.000103172 -7.79296e-05 -6.32429e-05 
1582 0 0.000191367 -0.00900307 -8.42998e-07 1.53324e-06 0.215303 -0.000877209 -0.000483195 0.000573641 -0.00125737 0.118085 -0.000121368 -0.000232021 -0.000293959 0.00116873 0.000453744 0.000565542 0.00140844 0.000544715 0.000593902 -1.24604e-05 9.46369e-05 -5.31666e-06 -4.26755e-05 0.00025578 -5.50448e-05 -3.41543e-05 -0.000107778 -4.32331e-05 3.57569e-05 -0.000115715 -8.06866e-05 -6.66799e-05 
1582.35 0 0.000195216 -0.011125 -1.22661e-07 -1.35113e-06 0.204371 -0.00106275 -0.000494455 0.000546823 -0.00131249 0.134284 -0.000167486 -0.000287309 -0.000316073 0.00127699 0.000404207 0.000553047 0.00130312 0.000541077 0.000576711 -4.70257e-05 9.14364e-05 -4.01234e-06 -4.04388e-05 0.000247473 -3.97776e-05 -3.86978e-05 -0.000113433 -4.54489e-05 3.9956e-05 -0.000127145 -8.38144e-05 -6.73266e-05 
1582.7 0 0.000197348 -0.0131601 1.72412e-06 -3.89579e-06 0.19222 -0.00126087 -0.000498281 0.00051918 -0.00134766 0.149503 -0.000219371 -0.000340386 -0.000340963 0.00137479 0.000352817 0.000538003 0.00119226 0.000537687 0.000555159 -7.4908e-05 8.72281e-05 -1.23171e-06 -3.89635e-05 0.000235906 -2.60572e-05 -4.29214e-05 -0.000116771 -4.69394e-05 4.5548e-05 -0.000136846 -8.68147e-05 -6.64657e-05 
1583.05 0 0.000198637 -0.0150951 3.52542e-06 -5.51584e-06 0.178938 -0.0014716 -0.000497038 0.000489305 -0.00136134 0.163654 -0.000275516 -0.000392047 -0.000368003 0.0014633 0.000300427 0.000518937 0.00107688 0.000532305 0.000530985 -9.65056e-05 8.33496e-05 1.63664e-06 -3.82083e-05 0.000221932 -1.35725e-05 -4.61677e-05 -0.000117224 -4.66757e-05 5.18022e-05 -0.000145094 -8.91967e-05 -6.58735e-05 
1583.4 0 0.000199532 -0.0169189 4.45934e-06 -5.90434e-06 0.164616 -0.00169366 -0.000494699 0.000457117 -0.00135003 0.176658 -0.000335142 -0.000444123 -0.000395566 0.00154233 0.000246883 0.000495307 0.000955889 0.000523595 0.000504292 -0.000111183 8.08484e-05 4.07327e-06 -3.70219e-05 0.000207354 -1.61221e-06 -4.88376e-05 -0.000116347 -4.58324e-05 5.79025e-05 -0.000152752 -9.01168e-05 -6.58207e-05 
1583.75 0 0.000199027 -0.0186229 4.63798e-06 -6.10676e-06 0.14935 -0.00192323 -0.000492077 0.000421563 -0.00131122 0.188439 -0.000397116 -0.000496449 -0.000423145 0.00160928 0.000193642 0.00046679 0.000829297 0.00051067 0.000473402 -0.000116222 7.82119e-05 7.83937e-06 -3.43341e-05 0.000192457 9.39854e-06 -5.1145e-05 -0.000114916 -4.5968e-05 6.35779e-05 -0.000159632 -8.9005e-05 -6.56647e-05 
1584.1 0 0.000195616 -0.0201976 3.92377e-06 -7.22687e-06 0.133241 -0.00215728 -0.000486615 0.000378986 -0.00124492 0.19893 -0.0004592 -0.000548104 -0.000449328 0.00166407 0.000142366 0.000433036 0.000698882 0.000492447 0.000436767 -0.000111521 7.40319e-05 1.38219e-05 -3.04991e-05 0.000176058 1.91082e-05 -5.24741e-05 -0.000111352 -4.64114e-05 6.87056e-05 -0.000165091 -8.70064e-05 -6.54226e-05 
1584.45 0 0.000189332 -0.0216326 2.14562e-06 -9.10328e-06 0.116398 -0.00239432 -0.000477249 0.000327197 -0.00114986 0.208073 -0.000519817 -0.000598815 -0.000471399 0.00170946 9.29223e-05 0.000395758 0.000564703 0.000470124 0.000395092 -0.000100665 6.96279e-05 2.03202e-05 -2.62588e-05 0.000156727 2.78736e-05 -5.33108e-05 -0.000105147 -4.57781e-05 7.31221e-05 -0.000169679 -8.6074e-05 -6.53918e-05 
1584.8 0 0.00018032 -0.0229173 -5.17226e-07 -1.12505e-05 0.098932 -0.00263117 -0.000466288 0.000266779 -0.00102288 0.215816 -0.000578728 -0.000648186 -0.000489251 0.00174522 4.56798e-05 0.000357931 0.000425822 0.000446568 0.000350197 -8.64957e-05 6.6653e-05 2.62988e-05 -2.12942e-05 0.000134484 3.63592e-05 -5.48078e-05 -9.85731e-05 -4.46899e-05 7.69985e-05 -0.000174169 -8.63132e-05 -6.51905e-05 
1585.15 0 0.000167584 -0.0240431 -3.84229e-06 -1.39354e-05 0.0809614 -0.00286289 -0.000456352 0.0001987 -0.000862427 0.222122 -0.000635343 -0.000694472 -0.000504873 0.00176831 2.77456e-06 0.000320473 0.000283684 0.000423087 0.000302129 -7.0267e-05 6.46742e-05 3.25136e-05 -1.57192e-05 0.000111333 4.44929e-05 -5.724e-05 -9.32471e-05 -4.45821e-05 8.07428e-05 -0.000178004 -8.70627e-05 -6.46488e-05 
1585.5 0 0.000150402 -0.0250048 -7.55801e-06 -1.71161e-05 0.062602 -0.00308474 -0.000448266 0.000124739 -0.000668423 0.226959 -0.000688214 -0.000734771 -0.000519633 0.00177786 -3.57583e-05 0.000282616 0.000140415 0.000398257 0.000248903 -5.30504e-05 6.20123e-05 3.97146e-05 -1.02981e-05 8.91482e-05 5.24144e-05 -6.04503e-05 -8.87041e-05 -4.5871e-05 8.44138e-05 -0.000180094 -8.83137e-05 -6.39554e-05 
1585.85 0 0.000128317 -0.0257997 -1.10876e-05 -1.97774e-05 0.0439715 -0.00329105 -0.000440919 4.7016e-05 -0.00044048 0.230306 -0.00073722 -0.000767739 -0.000533605 0.00177408 -7.12739e-05 0.000242407 -3.83382e-06 0.000370097 0.000188684 -3.48019e-05 5.73038e-05 4.80878e-05 -5.0891e-06 6.79447e-05 6.04657e-05 -6.42468e-05 -8.42841e-05 -4.78478e-05 8.80739e-05 -0.000180252 -8.96451e-05 -6.17704e-05 
1586.2 0 0.000100076 -0.0264255 -1.36645e-05 -2.14182e-05 0.0251924 -0.00347468 -0.000433219 -3.3257e-05 -0.000179806 0.232148 -0.000781954 -0.000795562 -0.000546198 0.00175595 -0.000102592 0.000198904 -0.000148022 0.000338028 0.000123159 -1.41943e-05 5.05645e-05 5.72609e-05 7.6908e-07 4.59841e-05 6.78786e-05 -6.8496e-05 -8.01974e-05 -4.96896e-05 9.14061e-05 -0.000179444 -9.04176e-05 -5.69465e-05 
1586.55 0 6.49335e-05 -0.0268789 -1.54335e-05 -2.32303e-05 0.00638863 -0.00363084 -0.000426588 -0.000115981 0.000109105 0.232486 -0.000819369 -0.00082011 -0.000557081 0.00172424 -0.000129231 0.000154616 -0.000289298 0.000301662 5.42316e-05 1.02389e-05 4.19517e-05 6.74974e-05 6.90594e-06 2.10394e-05 7.34237e-05 -7.27426e-05 -7.68503e-05 -5.17118e-05 9.40627e-05 -0.000178115 -9.02046e-05 -5.02373e-05 
1586.9 0 2.48905e-05 -0.0271555 -1.69122e-05 -2.58143e-05 -0.0123191 -0.00375698 -0.000421795 -0.00020331 0.000421788 0.231329 -0.000847256 -0.000839617 -0.000564998 0.00168088 -0.000153455 0.000112771 -0.000426837 0.000261415 -2.03252e-05 3.85609e-05 3.06287e-05 8.00877e-05 1.14298e-05 -7.61347e-06 7.67336e-05 -7.64256e-05 -7.36364e-05 -5.36201e-05 9.63665e-05 -0.000175422 -8.91598e-05 -4.25758e-05 
1587.25 0 -1.72892e-05 -0.0272524 -1.73699e-05 -2.82664e-05 -0.0308123 -0.00384905 -0.000416761 -0.000297473 0.000755046 0.228693 -0.000866494 -0.000850971 -0.000569616 0.00162534 -0.000176246 7.34889e-05 -0.000560343 0.000218575 -0.000102306 6.83118e-05 1.70898e-05 9.47447e-05 1.36428e-05 -3.78542e-05 7.79326e-05 -7.85938e-05 -6.904e-05 -5.4509e-05 9.85443e-05 -0.00017093 -8.75148e-05 -3.4802e-05 
1587.6 0 -6.0406e-05 -0.027169 -1.64861e-05 -2.98524e-05 -0.048972 -0.00390261 -0.000409883 -0.000396968 0.0011037 0.224605 -0.000877702 -0.000853086 -0.000572144 0.00155746 -0.000196363 3.39421e-05 -0.000687797 0.000171531 -0.000190061 9.66837e-05 2.92406e-06 0.000109666 1.47761e-05 -6.61148e-05 7.76959e-05 -7.84969e-05 -6.2178e-05 -5.50335e-05 0.000100578 -0.000164568 -8.58142e-05 -2.80139e-05 
1587.95 0 -0.000104606 -0.0269081 -1.49821e-05 -3.0183e-05 -0.0666795 -0.00391716 -0.000399889 -0.000498232 0.00146029 0.219097 -0.000880163 -0.000846116 -0.00057142 0.00147969 -0.000212168 -8.42263e-06 -0.0008085 0.000117577 -0.000280355 0.000123892 -1.1709e-05 0.000123238 1.59644e-05 -8.9994e-05 7.68079e-05 -7.64845e-05 -5.31368e-05 -5.63305e-05 0.000102769 -0.000156545 -8.45973e-05 -2.28812e-05 
1588.3 0 -0.000150182 -0.0264754 -1.33262e-05 -2.95816e-05 -0.0838181 -0.0038952 -0.000385124 -0.000598815 0.00182085 0.212215 -0.000873337 -0.00083082 -0.000565219 0.00139421 -0.000223353 -5.36196e-05 -0.000923807 5.76581e-05 -0.000368403 0.00015244 -2.65844e-05 0.000135205 1.73129e-05 -0.000110577 7.53172e-05 -7.37078e-05 -4.25966e-05 -5.80389e-05 0.000105109 -0.000147327 -8.38672e-05 -1.92103e-05 
1588.65 0 -0.000196492 -0.0258756 -1.19937e-05 -2.90152e-05 -0.100277 -0.00383614 -0.000366958 -0.000699175 0.00218455 0.204017 -0.000857389 -0.000807608 -0.000554129 0.00130078 -0.000230525 -9.9928e-05 -0.00103482 -5.09694e-06 -0.000450056 0.000183427 -4.11276e-05 0.00014616 1.98764e-05 -0.000130546 7.29794e-05 -7.12213e-05 -3.0133e-05 -6.02864e-05 0.000107006 -0.000137246 -8.29736e-05 -1.66575e-05 
1589 0 -0.000243629 -0.0251124 -1.14824e-05 -2.93596e-05 -0.115954 -0.00373598 -0.000347514 -0.000800582 0.00254663 0.194572 -0.000833026 -0.000775845 -0.000540596 0.00119874 -0.000233536 -0.000146553 -0.00114092 -7.01985e-05 -0.000526894 0.000214874 -5.64126e-05 0.000155683 2.51011e-05 -0.000150089 7.00401e-05 -6.98006e-05 -1.52834e-05 -6.30762e-05 0.000108348 -0.000126089 -8.16191e-05 -1.50265e-05 
1589.35 0 -0.000293229 -0.0241912 -1.18456e-05 -3.00452e-05 -0.130757 -0.00359359 -0.000325051 -0.000902031 0.00289962 0.183951 -0.000800051 -0.00073483 -0.000523767 0.00108901 -0.000231743 -0.000193993 -0.00124027 -0.000139409 -0.000602198 0.000243839 -7.32054e-05 0.000162602 3.10354e-05 -0.000168136 6.63445e-05 -6.96902e-05 1.23637e-06 -6.48414e-05 0.000109814 -0.000113571 -7.93686e-05 -1.40474e-05 
1589.7 0 -0.000344223 -0.0231196 -1.20173e-05 -3.01557e-05 -0.1446 -0.00341183 -0.00029579 -0.000999554 0.00323956 0.172231 -0.000758043 -0.000685142 -0.000499139 0.000973342 -0.0002262 -0.000243263 -0.00133144 -0.00021192 -0.000674301 0.000268838 -9.03781e-05 0.000165902 3.42129e-05 -0.000184098 6.24223e-05 -7.01104e-05 1.74214e-05 -6.41866e-05 0.000110795 -0.000100415 -7.58012e-05 -1.42739e-05 
1590.05 0 -0.000393045 -0.0219069 -1.10529e-05 -2.9607e-05 -0.1574 -0.00319203 -0.000259612 -0.00108923 0.00356366 0.159495 -0.000708585 -0.000628133 -0.000464699 0.00085252 -0.000219593 -0.000295025 -0.00141317 -0.000284717 -0.000738411 0.000291747 -0.000105896 0.000166393 3.534e-05 -0.00019774 5.97641e-05 -7.05462e-05 3.09161e-05 -6.11913e-05 0.000109474 -8.78416e-05 -7.09548e-05 -1.59433e-05 
1590.4 0 -0.000438162 -0.0205635 -9.92968e-06 -2.91172e-05 -0.169082 -0.00293542 -0.000221528 -0.00117124 0.00386451 0.145834 -0.000653983 -0.000565237 -0.000421173 0.000726799 -0.00021307 -0.000349353 -0.00148328 -0.00035536 -0.000792155 0.00031509 -0.000118823 0.000166428 3.65488e-05 -0.000210067 5.8889e-05 -7.07955e-05 4.14123e-05 -5.75064e-05 0.000105098 -7.57067e-05 -6.40626e-05 -1.78289e-05 
1590.75 0 -0.000478701 -0.0190988 -9.69122e-06 -2.9197e-05 -0.179574 -0.00264737 -0.000186177 -0.00124776 0.00413616 0.131349 -0.000595516 -0.000499763 -0.000368912 0.000597834 -0.00020629 -0.000406267 -0.00154054 -0.000420484 -0.000837924 0.000338196 -0.000130701 0.000167497 3.73701e-05 -0.000221899 5.95566e-05 -7.04815e-05 5.05118e-05 -5.44471e-05 9.86282e-05 -6.32406e-05 -5.46324e-05 -1.8504e-05 
1591.1 0 -0.00051329 -0.0175226 -9.67733e-06 -2.9867e-05 -0.18882 -0.00233371 -0.000153249 -0.0013179 0.00437873 0.116144 -0.000534123 -0.000435087 -0.000310778 0.000467628 -0.000198593 -0.000463794 -0.00158569 -0.000476674 -0.000879193 0.000358509 -0.000143473 0.000169467 3.79578e-05 -0.000232719 6.01964e-05 -6.98848e-05 6.01239e-05 -5.12201e-05 9.15048e-05 -5.10992e-05 -4.33058e-05 -1.69475e-05 
1591.45 0 -0.000542461 -0.0158459 -9.55278e-06 -3.12702e-05 -0.196775 -0.00199751 -0.000120588 -0.00137851 0.00459229 0.100325 -0.000469383 -0.000371321 -0.000250425 0.000336292 -0.000190405 -0.000519756 -0.00161946 -0.000524654 -0.000916559 0.000376202 -0.000156878 0.000171486 4.07115e-05 -0.000241614 5.88316e-05 -6.88134e-05 7.0805e-05 -4.59288e-05 8.39959e-05 -3.95707e-05 -3.09164e-05 -1.44638e-05 
1591.8 0 -0.000568477 -0.0140805 -9.44872e-06 -3.30634e-05 -0.203399 -0.00164181 -8.75882e-05 -0.00142776 0.00477423 0.0839979 -0.000402259 -0.000307749 -0.000187215 0.000203509 -0.000183276 -0.00057488 -0.00164103 -0.000566237 -0.000948615 0.000394917 -0.000168962 0.000172128 4.64584e-05 -0.000247176 5.64816e-05 -6.66391e-05 8.19764e-05 -3.78955e-05 7.63672e-05 -2.7408e-05 -1.80441e-05 -1.28861e-05 
1592.15 0 -0.000592462 -0.0122398 -8.61132e-06 -3.44353e-05 -0.208663 -0.00126954 -5.57671e-05 -0.00146439 0.00492358 0.0672719 -0.000335486 -0.000244822 -0.000120451 7.09912e-05 -0.00017602 -0.000630631 -0.00165051 -0.000599765 -0.000974383 0.000417097 -0.000178073 0.000170666 5.33512e-05 -0.000249037 5.44733e-05 -6.3516e-05 9.29463e-05 -2.86908e-05 6.91347e-05 -1.44854e-05 -4.91019e-06 -1.23416e-05 
1592.5 0 -0.00061444 -0.0103376 -6.66216e-06 -3.56975e-05 -0.212546 -0.000881874 -2.79862e-05 -0.00148812 0.00504065 0.0502571 -0.000270376 -0.000183307 -5.23369e-05 -5.9434e-05 -0.000166651 -0.00068791 -0.00164992 -0.00062455 -0.000994598 0.000443642 -0.00018432 0.000167911 5.88107e-05 -0.00024823 5.25671e-05 -5.89576e-05 0.000103277 -1.98975e-05 6.18165e-05 -2.10768e-06 8.9519e-06 -1.27826e-05 
1592.85 0 -0.000633321 -0.00838789 -4.46581e-06 -3.7114e-05 -0.215035 -0.000480074 -5.6873e-06 -0.00150012 0.00512504 0.0330658 -0.000206544 -0.000126159 1.57956e-05 -0.000187058 -0.000154816 -0.000747304 -0.00164024 -0.000642406 -0.00100949 0.000474907 -0.000188083 0.000164012 6.12751e-05 -0.000246625 5.01848e-05 -5.16084e-05 0.000112649 -1.13702e-05 5.41387e-05 9.67974e-06 2.31771e-05 -1.43105e-05 
1593.2 0 -0.00064767 -0.00640224 -3.06417e-06 -3.7388e-05 -0.216127 -6.68691e-05 1.07957e-05 -0.00150204 0.00517463 0.0158127 -0.000143018 -7.7454e-05 8.42634e-05 -0.000312213 -0.000141397 -0.000806488 -0.00162263 -0.000653063 -0.00101716 0.000510099 -0.000189049 0.000158852 6.12695e-05 -0.000246058 4.77478e-05 -4.18649e-05 0.000120236 -3.68294e-06 4.66193e-05 2.23769e-05 3.66843e-05 -1.66109e-05 
1593.55 0 -0.00065679 -0.0043917 -2.18922e-06 -3.57322e-05 -0.215831 0.000352444 2.13732e-05 -0.00149605 0.005187 -0.00138924 -8.04853e-05 -3.814e-05 0.000152953 -0.000437074 -0.000127273 -0.000861464 -0.00159812 -0.000654664 -0.00101681 0.000547847 -0.000188002 0.000153032 5.96462e-05 -0.000245213 4.59883e-05 -3.13709e-05 0.00012564 1.20823e-06 3.95813e-05 3.60185e-05 4.92822e-05 -1.82636e-05 
1593.9 0 -0.000660068 -0.00236895 -8.86083e-07 -3.33484e-05 -0.214163 0.000771492 2.73281e-05 -0.00148414 0.00516166 -0.0184351 -1.97095e-05 -6.72058e-06 0.000221023 -0.000562689 -0.000111599 -0.000910949 -0.00156519 -0.000646518 -0.0010098 0.000585837 -0.000187177 0.00014676 5.73318e-05 -0.000242252 4.44443e-05 -2.11328e-05 0.000129187 2.68775e-06 3.24864e-05 4.95585e-05 6.20145e-05 -1.83291e-05 
1594.25 0 -0.000657797 -0.000347052 7.42108e-07 -3.08387e-05 -0.211144 0.0011854 3.08914e-05 -0.00146689 0.00509875 -0.035221 4.06902e-05 1.73677e-05 0.000287938 -0.000688367 -9.36518e-05 -0.000955578 -0.00152208 -0.000629895 -0.000996486 0.000620916 -0.000188158 0.00014005 5.58122e-05 -0.00023762 4.21984e-05 -1.0797e-05 0.000130971 2.54882e-06 2.46755e-05 6.31071e-05 7.55705e-05 -1.75301e-05 
1594.6 0 -0.000652028 0.00166059 2.10124e-06 -2.77988e-05 -0.206802 0.00158815 3.24957e-05 -0.00144446 0.0049989 -0.0516395 0.000102086 3.33335e-05 0.000353503 -0.000813251 -7.61358e-05 -0.000993626 -0.00146749 -0.00060628 -0.000974893 0.000650092 -0.000190361 0.000133408 5.52641e-05 -0.0002313 3.92825e-05 2.15505e-07 0.000130914 3.74283e-06 1.68953e-05 7.67782e-05 8.93031e-05 -1.76737e-05 
1594.95 0 -0.000643465 0.0036402 2.99396e-06 -2.45075e-05 -0.20118 0.00197506 2.97396e-05 -0.0014162 0.00486674 -0.0675873 0.000162428 4.14174e-05 0.000416571 -0.000934954 -6.31766e-05 -0.00102148 -0.00140184 -0.000576088 -0.000943511 0.000671731 -0.000191674 0.00012681 5.51315e-05 -0.000221947 3.75394e-05 1.21546e-05 0.000129418 8.19473e-06 1.0318e-05 9.04372e-05 0.000102354 -1.98995e-05 
1595.3 0 -0.000632167 0.00557873 3.23189e-06 -2.13553e-05 -0.194326 0.00234698 2.00086e-05 -0.00138087 0.00470507 -0.0829696 0.000217885 4.36389e-05 0.000475982 -0.00105145 -5.44243e-05 -0.00103651 -0.00132762 -0.000539587 -0.000904818 0.000686444 -0.00019013 0.000119749 5.57843e-05 -0.000210417 3.82188e-05 2.51097e-05 0.000127796 1.53487e-05 5.41614e-06 0.000103518 0.000113647 -2.31517e-05 
1595.65 0 -0.000618655 0.00746471 3.01406e-06 -1.88626e-05 -0.186293 0.00270292 3.86039e-06 -0.00133833 0.00451227 -0.0976949 0.00026821 4.28916e-05 0.00053156 -0.00116186 -4.54062e-05 -0.00104015 -0.0012454 -0.000496547 -0.00086464 0.000694652 -0.00018557 0.000111002 5.60606e-05 -0.000199347 4.10085e-05 3.80343e-05 0.000126903 2.40445e-05 1.5517e-06 0.00011503 0.000122589 -2.62094e-05 
1596 0 -0.000602169 0.00928786 2.68583e-06 -1.76838e-05 -0.177142 0.00303721 -1.50939e-05 -0.00128896 0.00428971 -0.111673 0.000315963 3.96824e-05 0.000582732 -0.00126428 -3.37014e-05 -0.00103697 -0.00115545 -0.000447272 -0.00082635 0.000695431 -0.000178415 9.97532e-05 5.3956e-05 -0.00018845 4.55946e-05 5.0132e-05 0.000125472 3.37009e-05 -2.27523e-06 0.00012465 0.000129088 -2.87313e-05 
1596.35 0 -0.000580614 0.0110371 2.21601e-06 -1.75859e-05 -0.166944 0.00334611 -3.3434e-05 -0.00123365 0.00404217 -0.124823 0.00036251 3.08993e-05 0.000629097 -0.00135789 -2.01735e-05 -0.00102897 -0.00105941 -0.000392678 -0.000789391 0.000688336 -0.000168749 8.69601e-05 4.98806e-05 -0.00017609 5.18319e-05 6.11908e-05 0.000121819 4.31503e-05 -6.12312e-06 0.000133383 0.000133377 -2.97121e-05 
1596.7 0 -0.000553833 0.0127016 1.99325e-06 -1.73087e-05 -0.155772 0.00362987 -4.9955e-05 -0.00117246 0.00377201 -0.137072 0.000406997 1.41962e-05 0.00066997 -0.00144446 -6.2864e-06 -0.00101466 -0.000957268 -0.000333197 -0.000751207 0.000673642 -0.000156686 7.32945e-05 4.63395e-05 -0.000162857 5.93741e-05 7.0941e-05 0.000115599 5.11576e-05 -9.90025e-06 0.000142427 0.000136566 -2.76139e-05 
1597.05 0 -0.00052418 0.0142722 2.00971e-06 -1.62661e-05 -0.143701 0.00388718 -6.57318e-05 -0.00110413 0.0034798 -0.14835 0.000448403 -8.90306e-06 0.000703783 -0.00152517 7.04827e-06 -0.000991097 -0.000847016 -0.00026943 -0.000709513 0.000652235 -0.000142757 5.96383e-05 4.42414e-05 -0.0001488 6.70157e-05 7.88222e-05 0.000107031 5.71467e-05 -1.39615e-05 0.000151174 0.000140179 -2.17974e-05 
1597.4 0 -0.000492805 0.0157393 2.04934e-06 -1.50221e-05 -0.130816 0.00411472 -8.17678e-05 -0.00102915 0.00316856 -0.158591 0.000486599 -3.33895e-05 0.000729146 -0.00159882 1.87598e-05 -0.000956527 -0.000728035 -0.000202176 -0.000663976 0.00062453 -0.000128039 4.77273e-05 4.22981e-05 -0.000132719 7.33938e-05 8.54126e-05 9.71169e-05 6.09715e-05 -1.80954e-05 0.000158804 0.000145245 -1.26322e-05 
1597.75 0 -0.000459093 0.0170925 1.49812e-06 -1.42418e-05 -0.117206 0.0043106 -9.79073e-05 -0.000949648 0.00284259 -0.167739 0.000520739 -5.58094e-05 0.000744916 -0.00166413 2.79777e-05 -0.000913105 -0.000601336 -0.000132788 -0.000614853 0.000589834 -0.000113135 3.82114e-05 3.95404e-05 -0.000115328 7.79552e-05 9.2943e-05 8.75888e-05 6.22445e-05 -2.20689e-05 0.000165264 0.000150874 -5.03882e-07 
1598.1 0 -0.000422211 0.0183244 -5.29581e-07 -1.42521e-05 -0.102962 0.0044744 -0.000114728 -0.000867393 0.0025053 -0.175742 0.000549491 -7.66512e-05 0.000751787 -0.00171995 3.48937e-05 -0.000862952 -0.000467008 -6.38874e-05 -0.000562511 0.000548122 -9.86616e-05 2.93585e-05 3.62345e-05 -9.70482e-05 8.00901e-05 0.000101961 7.95143e-05 6.01998e-05 -2.57089e-05 0.000170893 0.000154914 1.39656e-05 
1598.45 0 -0.000382958 0.0194283 -3.55347e-06 -1.48253e-05 -0.0881825 0.00460639 -0.000131545 -0.000783823 0.00215899 -0.182558 0.000573666 -9.71663e-05 0.000751281 -0.00176556 3.95411e-05 -0.000805953 -0.000324473 2.60936e-06 -0.000508417 0.000500602 -8.68375e-05 1.91756e-05 3.30827e-05 -7.72135e-05 7.86726e-05 0.000111222 7.19713e-05 5.56308e-05 -2.85967e-05 0.000175622 0.000156632 2.88577e-05 
1598.8 0 -0.000342527 0.0203979 -6.47775e-06 -1.57176e-05 -0.0729663 0.00470545 -0.000145536 -0.000700202 0.00180489 -0.188151 0.000594564 -0.00011841 0.000743253 -0.00180044 3.90123e-05 -0.000741901 -0.000174106 6.65885e-05 -0.000452997 0.000448355 -7.81803e-05 7.80725e-06 2.99012e-05 -5.66171e-05 7.5211e-05 0.000120196 6.36471e-05 5.13976e-05 -3.06414e-05 0.000179172 0.000156 4.14166e-05 
1599.15 0 -0.000300415 0.0212287 -8.42378e-06 -1.70177e-05 -0.0574158 0.00477012 -0.000157196 -0.000616165 0.00144466 -0.192496 0.000608378 -0.000140419 0.000727058 -0.0018246 3.0375e-05 -0.000671612 -1.76025e-05 0.000128237 -0.000395608 0.000392133 -7.04489e-05 -3.6771e-06 2.61875e-05 -3.61881e-05 7.27194e-05 0.000128329 5.42003e-05 4.93577e-05 -3.23012e-05 0.000181882 0.000152803 5.1455e-05 
1599.5 0 -0.000256133 0.0219176 -8.85284e-06 -1.86237e-05 -0.0416344 0.00479988 -0.000168947 -0.000531081 0.00108223 -0.195579 0.000610905 -0.000161844 0.00070271 -0.00183722 1.69003e-05 -0.000597116 0.000143044 0.000187719 -0.000337767 0.000333517 -6.24478e-05 -1.40606e-05 2.15172e-05 -1.60241e-05 7.08602e-05 0.000134456 4.40037e-05 4.86843e-05 -3.40406e-05 0.000184484 0.00014663 6.02648e-05 
1599.85 0 -0.000210225 0.0224619 -8.67831e-06 -1.97232e-05 -0.025723 0.00479605 -0.000179418 -0.000445888 0.000723668 -0.197395 0.000603566 -0.000180328 0.000669977 -0.00183771 2.81759e-06 -0.000520606 0.000305232 0.00024524 -0.000281787 0.000273363 -5.42857e-05 -2.29776e-05 1.61452e-05 3.33315e-06 6.87091e-05 0.000137264 3.40564e-05 4.8229e-05 -3.59815e-05 0.000186556 0.000138404 6.76189e-05 
1600.2 0 -0.000163753 0.02286 -9.73795e-06 -2.05122e-05 -0.0097822 0.00476147 -0.000186871 -0.00036062 0.000373182 -0.197941 0.000588763 -0.000193846 0.000629956 -0.00182706 -1.15914e-05 -0.000445637 0.000469228 0.000299926 -0.00022677 0.000211741 -4.56174e-05 -3.11751e-05 1.10345e-05 2.20209e-05 6.75006e-05 0.000137212 2.43295e-05 4.7165e-05 -3.76249e-05 0.000187339 0.000130622 7.36366e-05 
1600.55 0 -0.000117017 0.0231094 -1.20005e-05 -2.13024e-05 0.00608603 0.00469842 -0.000192418 -0.000275417 3.25072e-05 -0.197226 0.000566457 -0.000203901 0.000584301 -0.00180414 -2.58791e-05 -0.000375869 0.000636632 0.000350021 -0.000171037 0.000149276 -3.73007e-05 -3.85436e-05 6.88121e-06 4.11754e-05 6.77612e-05 0.000136708 1.42348e-05 4.44834e-05 -3.73866e-05 0.000187601 0.000123989 7.98509e-05 
1600.9 0 -7.06096e-05 0.0232089 -1.41467e-05 -2.19093e-05 0.0217819 0.00460827 -0.0001958 -0.000191791 -0.000297455 -0.195265 0.00053725 -0.000214785 0.000533516 -0.00176697 -3.81686e-05 -0.000310497 0.000804588 0.000393538 -0.000114636 8.54804e-05 -3.09999e-05 -4.4536e-05 3.17984e-06 6.02196e-05 6.78108e-05 0.000136709 4.43281e-06 4.07937e-05 -3.43652e-05 0.000187129 0.000116473 8.69663e-05 
1601.25 0 -2.51851e-05 0.0231594 -1.57459e-05 -2.25079e-05 0.0372064 0.00449163 -0.000195281 -0.000110487 -0.000614022 -0.192078 0.00050388 -0.000227421 0.000478526 -0.00171586 -4.86165e-05 -0.00024503 0.000969092 0.000428786 -5.71555e-05 2.01276e-05 -2.61531e-05 -4.91972e-05 -1.8244e-06 7.8876e-05 6.64809e-05 0.000135475 -3.93986e-06 3.79546e-05 -3.00178e-05 0.000184335 0.000107272 9.40974e-05 
1601.6 0 1.97158e-05 0.0229624 -1.71177e-05 -2.30842e-05 0.0522615 0.0043514 -0.000192274 -3.20217e-05 -0.000913249 -0.187697 0.000467523 -0.000238464 0.00042059 -0.00165148 -5.97716e-05 -0.000177801 0.00112888 0.000454428 2.74704e-06 -4.60144e-05 -2.06246e-05 -5.28828e-05 -6.97721e-06 9.77367e-05 6.43829e-05 0.000131932 -1.04741e-05 3.64259e-05 -2.63211e-05 0.000178922 9.79273e-05 0.000100665 
1601.95 0 6.219e-05 0.0226205 -1.82059e-05 -2.34739e-05 0.0668549 0.00419009 -0.000190423 4.42491e-05 -0.00119573 -0.182162 0.000425187 -0.000245861 0.000361676 -0.00157331 -7.19577e-05 -0.000110474 0.001282 0.000470438 6.41162e-05 -0.000113 -1.41383e-05 -5.70263e-05 -9.73782e-06 0.000115834 6.15227e-05 0.000126585 -1.5498e-05 3.46471e-05 -2.38123e-05 0.000171427 8.93441e-05 0.000107361 
1602.3 0 0.000100338 0.022138 -1.93316e-05 -2.41418e-05 0.0809003 0.00400598 -0.000190667 0.000121333 -0.00146059 -0.175519 0.000375139 -0.000250076 0.000304811 -0.00148144 -8.12603e-05 -4.40067e-05 0.00142635 0.000478991 0.000123052 -0.000179761 -8.27066e-06 -6.24326e-05 -1.15187e-05 0.000131336 5.63378e-05 0.000120523 -1.96098e-05 3.15927e-05 -2.2867e-05 0.000162171 8.13765e-05 0.000114056 
1602.65 0 0.000134864 0.0215195 -2.11348e-05 -2.50096e-05 0.0943143 0.00380141 -0.000190835 0.000200074 -0.0017023 -0.167818 0.000320487 -0.000253029 0.000252582 -0.00137524 -8.43801e-05 2.15188e-05 0.00156125 0.000483404 0.00017726 -0.000244058 -3.66788e-06 -6.82112e-05 -1.34278e-05 0.000143331 4.82907e-05 0.000114302 -2.2827e-05 2.86882e-05 -2.32018e-05 0.000151569 7.38591e-05 0.00011879 
1603 0 0.000166456 0.0207706 -2.27197e-05 -2.46342e-05 0.107017 0.0035827 -0.000189041 0.000278874 -0.00191816 -0.159118 0.000265365 -0.000256488 0.000204242 -0.00125483 -8.12149e-05 8.54958e-05 0.00168567 0.000486138 0.000228302 -0.00030476 1.24772e-06 -7.45746e-05 -1.55129e-05 0.000152131 3.88286e-05 0.000107579 -2.55454e-05 2.68738e-05 -2.34541e-05 0.000139734 6.7448e-05 0.000120147 
1603.35 0 0.000194951 0.0198974 -2.31009e-05 -2.24456e-05 0.118934 0.0033544 -0.000186168 0.000355555 -0.00210796 -0.149481 0.000211424 -0.00026168 0.000157045 -0.00112383 -7.39466e-05 0.000146878 0.00179776 0.000487311 0.000278 -0.000361276 7.43558e-06 -8.16584e-05 -1.78065e-05 0.0001596 3.00211e-05 0.000100785 -2.90302e-05 2.50464e-05 -2.31092e-05 0.000126805 6.24919e-05 0.000118567 
1603.7 0 0.000219784 0.0189045 -2.31806e-05 -1.92431e-05 0.129994 0.00311863 -0.000184075 0.000426935 -0.00227175 -0.138979 0.000157477 -0.000268742 0.000110904 -0.000985989 -6.43739e-05 0.000206625 0.00189659 0.000485681 0.000326512 -0.000413255 1.40738e-05 -8.84175e-05 -2.0803e-05 0.000166245 2.25047e-05 9.46306e-05 -3.37238e-05 2.2847e-05 -2.32226e-05 0.000112628 5.75093e-05 0.000115819 
1604.05 0 0.000241724 0.0177987 -2.40255e-05 -1.56846e-05 0.14014 0.00287805 -0.000183795 0.000491106 -0.00240964 -0.127686 0.000102975 -0.000276154 6.77401e-05 -0.000842084 -5.15689e-05 0.000266277 0.00198179 0.000481281 0.000373543 -0.000461069 2.04706e-05 -9.37672e-05 -2.52837e-05 0.000170717 1.49976e-05 8.91877e-05 -3.91622e-05 2.07688e-05 -2.42365e-05 9.6943e-05 5.12714e-05 0.000112821 
1604.4 0 0.000261596 0.0165892 -2.5108e-05 -1.20758e-05 0.149315 0.0026359 -0.000185449 0.000548671 -0.00252414 -0.115678 5.02943e-05 -0.000282951 2.70333e-05 -0.000692343 -3.44817e-05 0.000324435 0.00205139 0.000475407 0.000418366 -0.000505237 2.66817e-05 -9.67579e-05 -3.07412e-05 0.000174158 6.38219e-06 8.43225e-05 -4.43658e-05 1.87435e-05 -2.50682e-05 7.99319e-05 4.27913e-05 0.000109256 
1604.75 0 0.000278962 0.0152843 -2.57134e-05 -9.19271e-06 0.15747 0.00239238 -0.000188638 0.000600744 -0.00261755 -0.103039 1.50833e-06 -0.00029 -1.25269e-05 -0.000538711 -1.46886e-05 0.000379165 0.00210343 0.000468673 0.00045982 -0.000545867 3.24978e-05 -9.75383e-05 -3.65778e-05 0.000178273 -2.76626e-06 7.92115e-05 -4.84565e-05 1.58196e-05 -2.55462e-05 6.21635e-05 3.13722e-05 0.000105552 
1605.1 0 0.000293423 0.0138923 -2.59233e-05 -7.22094e-06 0.164562 0.0021484 -0.000191155 0.000648186 -0.00268933 -0.0898525 -4.4268e-05 -0.00029752 -5.09151e-05 -0.000383563 6.26308e-06 0.00043002 0.00213835 0.000460519 0.00049626 -0.000582318 3.67116e-05 -9.76938e-05 -4.19904e-05 0.000182549 -1.19796e-05 7.23371e-05 -5.17331e-05 1.24566e-05 -2.65927e-05 4.4627e-05 1.76027e-05 0.00010281 
1605.45 0 0.000304783 0.0124225 -2.54903e-05 -5.02688e-06 0.170552 0.00190751 -0.000190588 0.000691402 -0.00274047 -0.0762066 -8.7827e-05 -0.000304331 -8.78156e-05 -0.000228266 3.00847e-05 0.000476392 0.00215841 0.000449628 0.000528727 -0.000613804 4.01481e-05 -9.75584e-05 -4.65555e-05 0.00018665 -2.20896e-05 6.27431e-05 -5.48585e-05 1.02771e-05 -2.77496e-05 2.76623e-05 2.53748e-06 0.000100758 
1605.8 0 0.000313169 0.0108843 -2.40996e-05 -1.56055e-06 0.175413 0.00167263 -0.000188965 0.00072877 -0.00277358 -0.0621925 -0.000126968 -0.000310945 -0.000123099 -7.38201e-05 5.92258e-05 0.000516206 0.00216429 0.000435024 0.000559425 -0.000640089 4.40877e-05 -9.59973e-05 -5.0609e-05 0.000189871 -3.31845e-05 5.14377e-05 -5.73003e-05 8.49887e-06 -2.79326e-05 1.07275e-05 -1.22706e-05 9.80445e-05 
1606.15 0 0.000318738 0.00928923 -2.23773e-05 2.74944e-06 0.179122 0.00144482 -0.000190983 0.000757807 -0.00279107 -0.0479019 -0.000157942 -0.000319872 -0.000155072 7.78258e-05 9.29443e-05 0.000547929 0.00215633 0.00041722 0.000586998 -0.000661579 4.72919e-05 -9.32061e-05 -5.42651e-05 0.000191014 -4.45295e-05 3.9914e-05 -5.82775e-05 5.84192e-06 -2.74198e-05 -6.68206e-06 -2.58297e-05 9.39901e-05 
1606.5 0 0.000322441 0.00764974 -2.10887e-05 7.01434e-06 0.181667 0.00122385 -0.000197836 0.00077796 -0.00279514 -0.0334264 -0.000178698 -0.000332576 -0.000181647 0.000225984 0.00012793 0.000572446 0.00213781 0.000398196 0.000606836 -0.00067829 4.75424e-05 -9.02126e-05 -5.74726e-05 0.000191122 -5.5362e-05 2.85814e-05 -5.83094e-05 2.75059e-06 -2.7069e-05 -2.44787e-05 -3.78281e-05 8.79948e-05 
1606.85 0 0.000325581 0.00597606 -2.02619e-05 1.10383e-05 0.18304 0.00100973 -0.000205188 0.000789454 -0.00278756 -0.01886 -0.000190664 -0.000348839 -0.00020305 0.000372987 0.000160508 0.000591137 0.00211185 0.00037973 0.000616195 -0.000690502 4.48035e-05 -8.68984e-05 -5.99399e-05 0.00019235 -6.45333e-05 1.80821e-05 -5.7753e-05 1.51345e-06 -2.67257e-05 -4.18092e-05 -4.80952e-05 7.96357e-05 
1607.2 0 0.000328507 0.00427674 -1.96796e-05 1.53389e-05 0.183243 0.000803385 -0.000210101 0.000792253 -0.00276904 -0.00429647 -0.00019699 -0.000367431 -0.000219942 0.000520732 0.000189186 0.0006048 0.00207624 0.00036233 0.000617551 -0.00070013 4.19277e-05 -8.32756e-05 -6.13042e-05 0.000194167 -7.13608e-05 9.12694e-06 -5.62977e-05 3.34035e-06 -2.62491e-05 -5.84748e-05 -5.69689e-05 6.9624e-05 
1607.55 0 0.000330881 0.00256283 -1.89149e-05 1.9993e-05 0.182285 0.000605792 -0.000214444 0.000787452 -0.00274049 0.0101729 -0.000199617 -0.000386754 -0.00023241 0.000667297 0.000215639 0.000613835 0.00202722 0.000346574 0.000612966 -0.000709333 4.07047e-05 -8.03786e-05 -6.13882e-05 0.000194978 -7.61831e-05 2.23921e-06 -5.38882e-05 6.4509e-06 -2.55034e-05 -7.54594e-05 -6.50541e-05 5.88936e-05 
1607.9 0 0.000331559 0.000846577 -1.76332e-05 2.45152e-05 0.180182 0.000416305 -0.000219775 0.000776769 -0.00270291 0.0244595 -0.00019855 -0.000406579 -0.000242346 0.000810673 0.000242268 0.000617247 0.00196457 0.000332945 0.000601525 -0.000719226 4.10145e-05 -7.85992e-05 -6.02471e-05 0.000194611 -8.00558e-05 -2.21407e-06 -5.09792e-05 8.98404e-06 -2.46562e-05 -9.31881e-05 -7.27677e-05 4.77938e-05 
1608.25 0 0.000329597 -0.000861083 -1.68588e-05 2.86377e-05 0.176957 0.000233692 -0.000225019 0.00076095 -0.00265661 0.0384769 -0.000192257 -0.00042888 -0.000251836 0.000950349 0.000270208 0.000614064 0.00188849 0.000320266 0.000583064 -0.000728628 4.19128e-05 -7.72577e-05 -5.83386e-05 0.000193685 -8.31228e-05 -5.38269e-06 -4.8687e-05 1.07587e-05 -2.41921e-05 -0.000111596 -8.13427e-05 3.65984e-05 
1608.6 0 0.000325468 -0.00254959 -1.7927e-05 3.13021e-05 0.172639 5.77937e-05 -0.00022808 0.000739401 -0.00260193 0.0521396 -0.000179283 -0.000454588 -0.000261412 0.00108446 0.000300091 0.000606962 0.00179828 0.000308203 0.000560114 -0.000735565 4.26399e-05 -7.5286e-05 -5.65054e-05 0.000192214 -8.46318e-05 -1.01709e-05 -4.73808e-05 1.25669e-05 -2.42242e-05 -0.000129982 -9.09278e-05 2.6343e-05 
1608.95 0 0.000320312 -0.00420874 -2.07828e-05 3.22064e-05 0.167263 -0.000111484 -0.000228553 0.000711926 -0.00253963 0.065365 -0.00015801 -0.000481097 -0.000271854 0.00120997 0.000330624 0.000598561 0.0016947 0.000297618 0.000535282 -0.00074117 4.32396e-05 -7.30246e-05 -5.50562e-05 0.000189302 -8.48008e-05 -1.75729e-05 -4.60882e-05 1.44728e-05 -2.36857e-05 -0.000146747 -9.91294e-05 1.76928e-05 
1609.3 0 0.000314596 -0.00582923 -2.3825e-05 3.27201e-05 0.16087 -0.000274314 -0.000227112 0.000680096 -0.00246987 0.0780745 -0.00012804 -0.000506295 -0.000284966 0.00132486 0.000356909 0.000587085 0.00158223 0.00028793 0.000508149 -0.000748521 4.35413e-05 -7.1505e-05 -5.30197e-05 0.000184084 -8.42001e-05 -2.56514e-05 -4.43532e-05 1.56281e-05 -2.12333e-05 -0.000161154 -0.00010516 1.096e-05 
1609.65 0 0.000307744 -0.00740118 -2.60919e-05 3.42734e-05 0.153507 -0.000430865 -0.000223838 0.000646541 -0.00239317 0.0901924 -9.26918e-05 -0.000531674 -0.000301932 0.00143079 0.000375219 0.000570929 0.00146423 0.00027575 0.000476445 -0.000758904 4.30175e-05 -7.15038e-05 -4.95175e-05 0.000176297 -8.35164e-05 -3.38917e-05 -4.22481e-05 1.51635e-05 -1.70475e-05 -0.000173866 -0.000109904 6.67266e-06 
1610 0 0.000299723 -0.00891423 -2.76294e-05 3.67032e-05 0.145227 -0.000580081 -0.000218598 0.000613576 -0.0023108 0.101646 -5.62643e-05 -0.000557277 -0.000320633 0.00152895 0.00038703 0.000552029 0.00133985 0.00025692 0.000439717 -0.000769803 4.06882e-05 -7.20661e-05 -4.46804e-05 0.000166706 -8.43064e-05 -4.30486e-05 -4.04137e-05 1.40933e-05 -1.28183e-05 -0.000185856 -0.00011268 3.89796e-06 
1610.35 0 0.000290025 -0.0103592 -2.84962e-05 3.85304e-05 0.136088 -0.000721304 -0.000212158 0.000579054 -0.00222559 0.112368 -2.12608e-05 -0.000579526 -0.000336831 0.00161767 0.000395789 0.000531388 0.00120888 0.000230148 0.000399884 -0.00077689 3.66653e-05 -7.09743e-05 -3.93465e-05 0.000155972 -8.6869e-05 -5.19703e-05 -3.86826e-05 1.41033e-05 -9.76855e-06 -0.000196456 -0.000112725 5.49411e-07 
1610.7 0 0.000278808 -0.0117275 -2.88907e-05 3.90492e-05 0.126156 -0.000857547 -0.000206871 0.000539039 -0.00213863 0.122294 1.16205e-05 -0.000596494 -0.000348261 0.00169607 0.000403639 0.000506321 0.00107353 0.00019737 0.00035806 -0.000779149 3.21381e-05 -6.86806e-05 -3.56846e-05 0.000144353 -9.04047e-05 -5.87319e-05 -3.63046e-05 1.47918e-05 -7.18339e-06 -0.000204632 -0.000111339 -4.62428e-06 
1611.05 0 0.000268313 -0.0130111 -2.9015e-05 3.87896e-05 0.115501 -0.000990154 -0.000203707 0.00049327 -0.00204847 0.131369 4.4014e-05 -0.000610441 -0.000354539 0.00176472 0.000409585 0.000475668 0.000934308 0.000161369 0.000312418 -0.00077808 2.6769e-05 -6.63714e-05 -3.33839e-05 0.00013241 -9.32364e-05 -6.35436e-05 -3.32249e-05 1.47454e-05 -4.2507e-06 -0.000210958 -0.000110876 -1.17578e-05 
1611.4 0 0.000258892 -0.0142031 -2.8417e-05 3.81838e-05 0.104197 -0.00111803 -0.000200071 0.000442814 -0.00195573 0.139543 7.70942e-05 -0.000622497 -0.000355438 0.00182276 0.000410419 0.00044234 0.000790264 0.00012444 0.000262112 -0.000775182 1.99141e-05 -6.45359e-05 -3.00457e-05 0.000119835 -9.30922e-05 -6.86379e-05 -2.88e-05 1.41585e-05 -1.56405e-06 -0.00021632 -0.000111783 -1.98262e-05 
1611.75 0 0.000249051 -0.0152965 -2.67823e-05 3.69727e-05 0.0923202 -0.0012427 -0.000194085 0.000388789 -0.00186093 0.146774 0.000109185 -0.000630914 -0.000352219 0.00186923 0.000403795 0.00040835 0.000641823 8.77009e-05 0.000209683 -0.000771963 1.18548e-05 -6.44019e-05 -2.54159e-05 0.000106449 -8.9084e-05 -7.43842e-05 -2.31431e-05 1.35373e-05 3.10879e-07 -0.000220202 -0.000112334 -2.76514e-05 
1612.1 0 0.00023832 -0.0162855 -2.46673e-05 3.49022e-05 0.0799474 -0.00136609 -0.000185273 0.000333027 -0.00176237 0.153025 0.000138151 -0.000635705 -0.000347092 0.00190465 0.000389081 0.000374316 0.000489168 5.06582e-05 0.00015769 -0.000768002 2.97771e-06 -6.64673e-05 -1.99724e-05 9.34654e-05 -8.30574e-05 -7.89807e-05 -1.81687e-05 1.30177e-05 2.15427e-06 -0.000222174 -0.000111779 -3.44401e-05 
1612.45 0 0.000226674 -0.0171656 -2.21783e-05 3.1907e-05 0.0671574 -0.00148957 -0.000173924 0.000276262 -0.00165897 0.158264 0.000164831 -0.000637571 -0.000340623 0.00192894 0.000365808 0.000341952 0.000333302 1.27758e-05 0.000107513 -0.000760622 -5.1421e-06 -6.86538e-05 -1.39329e-05 8.12346e-05 -7.69649e-05 -8.2709e-05 -1.51112e-05 1.27212e-05 4.66131e-06 -0.00022279 -0.000110423 -3.98122e-05 
1612.8 0 0.00021455 -0.0179328 -1.88743e-05 2.84265e-05 0.0540315 -0.00161452 -0.000161164 0.000216432 -0.00154904 0.162462 0.000190367 -0.000634738 -0.000332976 0.00194181 0.000332776 0.00031111 0.000176237 -2.57074e-05 5.93736e-05 -0.000748301 -1.11406e-05 -6.87656e-05 -7.80332e-06 6.81199e-05 -7.11037e-05 -8.66324e-05 -1.29579e-05 1.21971e-05 6.78101e-06 -0.000222247 -0.000107644 -4.37316e-05 
1613.15 0 0.000202164 -0.0185832 -1.52882e-05 2.49571e-05 0.0406536 -0.00174138 -0.000147216 0.000151974 -0.00143026 0.165601 0.000213083 -0.000625843 -0.000324238 0.00194352 0.000289784 0.000279444 1.82764e-05 -6.45736e-05 1.29452e-05 -0.000732858 -1.54309e-05 -6.73548e-05 -1.29766e-06 5.33172e-05 -6.49635e-05 -9.03527e-05 -1.06955e-05 1.11567e-05 7.51643e-06 -0.000220872 -0.000103344 -4.67644e-05 
1613.5 0 0.000188985 -0.0191127 -1.20394e-05 2.19789e-05 0.0271074 -0.00186988 -0.000131306 8.449e-05 -0.00129995 0.167667 0.000229813 -0.000610581 -0.000314708 0.00193384 0.000240389 0.000246389 -0.000139721 -0.000103119 -3.13823e-05 -0.000716618 -1.90689e-05 -6.51597e-05 6.09413e-06 3.75738e-05 -5.8241e-05 -9.32841e-05 -8.28603e-06 9.80869e-06 7.62334e-06 -0.00021942 -9.82581e-05 -4.89454e-05 
1613.85 0 0.000174134 -0.0195181 -9.18349e-06 1.97976e-05 0.0134749 -0.00199842 -0.000113238 1.67367e-05 -0.00115499 0.168652 0.000240229 -0.000588982 -0.000304291 0.00191241 0.000189082 0.000212901 -0.000293773 -0.000140982 -7.2832e-05 -0.000699763 -2.2557e-05 -6.18714e-05 1.45239e-05 2.16413e-05 -5.13953e-05 -9.56414e-05 -5.17924e-06 8.41247e-06 8.74044e-06 -0.000218355 -9.2754e-05 -5.04647e-05 
1614.2 0 0.000156253 -0.0197963 -5.97622e-06 1.74604e-05 -0.000160168 -0.00212434 -9.48347e-05 -4.96176e-05 -0.000994061 0.168551 0.000246049 -0.000561418 -0.000292319 0.00188062 0.000136606 0.000178626 -0.00044172 -0.000177246 -0.000109692 -0.000680544 -2.62007e-05 -5.72216e-05 2.30504e-05 4.95166e-06 -4.43313e-05 -9.76511e-05 -6.75054e-07 7.51583e-06 1.10336e-05 -0.000217119 -8.61583e-05 -5.17107e-05 
1614.55 0 0.000134724 -0.0199447 -2.74544e-06 1.45217e-05 -0.0137088 -0.00224397 -7.99806e-05 -0.000114673 -0.000816965 0.167365 0.000247789 -0.000530081 -0.000278321 0.00183909 8.29663e-05 0.000142077 -0.00058576 -0.000212315 -0.000140245 -0.000657309 -2.96906e-05 -5.12818e-05 3.05169e-05 -1.38922e-05 -3.71139e-05 -9.8638e-05 5.21694e-06 7.05627e-06 1.33061e-05 -0.000214777 -7.82948e-05 -5.19934e-05 
1614.9 0 0.000110074 -0.0199616 2.0585e-08 1.12449e-05 -0.027079 -0.00235257 -7.13916e-05 -0.000178913 -0.000624383 0.165106 0.000245806 -0.000497324 -0.000261019 0.00178581 2.89495e-05 0.000103608 -0.000726727 -0.000246907 -0.000165997 -0.000630124 -3.29248e-05 -4.51351e-05 3.72172e-05 -3.58935e-05 -3.04577e-05 -9.84545e-05 1.27663e-05 6.33365e-06 1.55515e-05 -0.000210959 -6.97002e-05 -5.16305e-05 
1615.25 0 8.25339e-05 -0.0198467 2.33375e-06 7.49135e-06 -0.0401812 -0.00244684 -6.71596e-05 -0.000240517 -0.000418366 0.161797 0.000240145 -0.000463361 -0.000240198 0.00171979 -2.66351e-05 6.41429e-05 -0.000862438 -0.000280414 -0.000189462 -0.000599514 -3.65816e-05 -4.07691e-05 4.33509e-05 -6.00402e-05 -2.36178e-05 -9.70246e-05 2.12623e-05 5.48992e-06 1.72659e-05 -0.000205149 -6.09411e-05 -5.18641e-05 
1615.6 0 5.22949e-05 -0.0196019 4.16416e-06 3.60445e-06 -0.0529301 -0.00252589 -6.38122e-05 -0.000297625 -0.000199293 0.157467 0.000229975 -0.000427958 -0.000215602 0.00164147 -8.3546e-05 2.48459e-05 -0.000990589 -0.000311906 -0.000210266 -0.000565242 -4.06629e-05 -3.8221e-05 4.84919e-05 -8.3912e-05 -1.57984e-05 -9.45184e-05 2.90514e-05 5.55023e-06 1.81074e-05 -0.000196919 -5.31174e-05 -5.29087e-05 
1615.95 0 2.01005e-05 -0.0192304 5.89932e-06 5.12912e-07 -0.0652443 -0.00258781 -6.05338e-05 -0.000349067 3.34461e-05 0.152153 0.000215693 -0.000391338 -0.000187997 0.00155208 -0.000139215 -1.33048e-05 -0.0011091 -0.000339271 -0.000226649 -0.000527205 -4.39168e-05 -3.65543e-05 5.29149e-05 -0.000105253 -6.76577e-06 -9.11967e-05 3.53341e-05 7.31689e-06 1.841e-05 -0.000187227 -4.62174e-05 -5.44423e-05 
1616.3 0 -1.36317e-05 -0.018737 7.35364e-06 -8.35415e-07 -0.0770469 -0.00262829 -5.69592e-05 -0.000393143 0.000278465 0.145898 0.000198 -0.00035471 -0.000159353 0.00145401 -0.000192052 -5.02776e-05 -0.00121714 -0.000361413 -0.000238744 -0.00048418 -4.55508e-05 -3.48749e-05 5.64464e-05 -0.000123018 3.01561e-06 -8.69811e-05 4.04202e-05 1.03665e-05 1.80108e-05 -0.000177354 -3.952e-05 -5.54174e-05 
1616.65 0 -4.89171e-05 -0.0181266 8.4978e-06 -5.6592e-07 -0.0882665 -0.00264407 -5.19849e-05 -0.000429986 0.000532616 0.138752 0.000177499 -0.000318182 -0.000130243 0.00134877 -0.0002418 -8.54497e-05 -0.00131527 -0.000378556 -0.000247179 -0.000434787 -4.51952e-05 -3.31284e-05 5.90797e-05 -0.000137208 1.21187e-05 -8.15721e-05 4.46709e-05 1.36171e-05 1.6822e-05 -0.000167412 -3.24078e-05 -5.56009e-05 
1617 0 -8.60352e-05 -0.017404 9.39982e-06 -1.22191e-07 -0.0988377 -0.00263432 -4.60605e-05 -0.00046163 0.000793789 0.130766 0.000154557 -0.00028101 -0.000100841 0.00123787 -0.000288509 -0.000118027 -0.00140334 -0.000391151 -0.000252484 -0.000379105 -4.25482e-05 -3.12038e-05 6.10562e-05 -0.000147608 2.04764e-05 -7.41964e-05 4.77161e-05 1.57148e-05 1.49351e-05 -0.000157445 -2.56592e-05 -5.65794e-05 
1617.35 0 -0.0001252 -0.0165743 9.46128e-06 -9.33268e-07 -0.108696 -0.00259765 -3.93251e-05 -0.000489852 0.00106177 0.121995 0.000129097 -0.000241768 -7.14001e-05 0.00112343 -0.000332947 -0.000146198 -0.00148184 -0.00039982 -0.000256053 -0.000317866 -3.82164e-05 -2.88182e-05 6.20721e-05 -0.000155817 3.03563e-05 -6.5996e-05 4.97764e-05 1.54168e-05 1.2777e-05 -0.000146787 -2.05534e-05 -5.91458e-05 
1617.7 0 -0.000166007 -0.0156426 8.58545e-06 -2.37574e-06 -0.117777 -0.00253139 -2.97078e-05 -0.000513878 0.00133484 0.112505 9.93181e-05 -0.000197759 -4.14754e-05 0.00100458 -0.000375631 -0.000168868 -0.00155132 -0.000403343 -0.000258743 -0.00025142 -3.38731e-05 -2.63324e-05 6.12758e-05 -0.000162765 4.29956e-05 -5.90524e-05 5.12784e-05 1.28588e-05 1.11561e-05 -0.000134151 -1.69401e-05 -6.11507e-05 
1618.05 0 -0.000207334 -0.014615 7.39192e-06 -3.56732e-06 -0.126032 -0.00243334 -1.53546e-05 -0.000532006 0.00160972 0.102366 6.52813e-05 -0.000147661 -1.20139e-05 0.000880106 -0.000414036 -0.000187016 -0.00160869 -0.000399563 -0.000258878 -0.000181081 -3.03381e-05 -2.34267e-05 5.73318e-05 -0.000166113 5.59907e-05 -5.4582e-05 5.28429e-05 9.4908e-06 9.92376e-06 -0.00011901 -1.43271e-05 -6.09487e-05 
1618.4 0 -0.000247501 -0.0135003 5.78918e-06 -4.36124e-06 -0.133415 -0.00230177 3.15123e-06 -0.000542454 0.00188279 0.0916466 3.24065e-05 -9.23117e-05 1.54703e-05 0.000754045 -0.000445734 -0.000201508 -0.00165234 -0.000389525 -0.000253351 -0.000109534 -2.73518e-05 -1.95736e-05 4.98193e-05 -0.000165067 6.75882e-05 -5.27004e-05 5.4844e-05 6.61091e-06 8.29783e-06 -0.000101951 -1.18525e-05 -5.89876e-05 
1618.75 0 -0.000284962 -0.0123087 3.36023e-06 -4.26064e-06 -0.139888 -0.00213585 2.40645e-05 -0.000544569 0.00214857 0.0804151 5.21362e-06 -3.39257e-05 4.06641e-05 0.000630104 -0.000471304 -0.000212363 -0.00168605 -0.000374968 -0.000240738 -3.84913e-05 -2.45762e-05 -1.4862e-05 3.988e-05 -0.000162128 7.78077e-05 -5.29239e-05 5.77453e-05 4.77188e-06 6.08485e-06 -8.47169e-05 -7.98579e-06 -5.53515e-05 
1619.1 0 -0.000318795 -0.0110489 -1.58406e-07 -4.02799e-06 -0.145409 -0.00193702 4.53472e-05 -0.000539992 0.00240105 0.0687464 -1.5837e-05 2.44725e-05 6.39417e-05 0.000506795 -0.000492974 -0.000219777 -0.00171337 -0.000356406 -0.00022194 3.20272e-05 -2.20323e-05 -1.09085e-05 2.89145e-05 -0.000161117 8.62663e-05 -5.46015e-05 6.1591e-05 4.31896e-06 3.3117e-06 -6.91386e-05 -1.6201e-06 -5.14849e-05 
1619.45 0 -0.000349073 -0.00972718 -4.10238e-06 -5.50468e-06 -0.149951 -0.00170741 6.49398e-05 -0.000530937 0.00263551 0.0567237 -3.41383e-05 8.03283e-05 8.52922e-05 0.000382221 -0.000513226 -0.000223031 -0.00173432 -0.000335901 -0.000198996 0.000102983 -1.99279e-05 -8.87368e-06 1.80164e-05 -0.000162981 9.42498e-05 -5.68508e-05 6.5597e-05 5.50695e-06 -3.27926e-08 -5.46722e-05 7.04299e-06 -4.96118e-05 
1619.8 0 -0.000376264 -0.00835148 -7.72712e-06 -8.00434e-06 -0.153495 -0.00144897 8.26331e-05 -0.000519044 0.0028476 0.0444286 -5.46826e-05 0.000133071 0.00010497 0.000256076 -0.000530637 -0.000220596 -0.00174782 -0.000316638 -0.000174484 0.000174702 -1.83399e-05 -8.74778e-06 7.39066e-06 -0.000164785 0.000102969 -5.91171e-05 6.88996e-05 7.91504e-06 -3.64542e-06 -3.91025e-05 1.71614e-05 -4.90972e-05 
1620.15 0 -0.000400535 -0.00693195 -1.07166e-05 -9.60659e-06 -0.156026 -0.00116324 0.000100205 -0.000504574 0.00303502 0.0319395 -7.78564e-05 0.000183351 0.000124243 0.000127904 -0.000540717 -0.000212364 -0.00175214 -0.000298146 -0.000149359 0.000246045 -1.68558e-05 -9.81267e-06 -3.23985e-06 -0.000165106 0.000111793 -6.11088e-05 7.03165e-05 1.06783e-05 -7.22734e-06 -2.18682e-05 2.82112e-05 -4.85705e-05 
1620.5 0 -0.000421604 -0.0054776 -1.23188e-05 -1.01361e-05 -0.157534 -0.000851486 0.000118473 -0.000487457 0.00319552 0.0193375 -0.000100662 0.000232358 0.000142839 -2.00434e-06 -0.000541506 -0.000199329 -0.00174557 -0.000277872 -0.000121775 0.000315978 -1.51479e-05 -1.00955e-05 -1.34385e-05 -0.000164107 0.000121034 -6.21187e-05 6.92683e-05 1.35148e-05 -1.11352e-05 -4.05832e-06 3.93955e-05 -4.65985e-05 
1620.85 0 -0.000439132 -0.00399791 -1.16158e-05 -1.04202e-05 -0.158015 -0.000517128 0.000135192 -0.000467811 0.00332515 0.00670689 -0.000122383 0.000281571 0.000159867 -0.000132006 -0.000533833 -0.000183599 -0.0017275 -0.000257579 -9.0129e-05 0.000383743 -1.28018e-05 -8.87818e-06 -2.283e-05 -0.000161452 0.000130047 -6.13439e-05 6.63074e-05 1.63112e-05 -1.62214e-05 1.28575e-05 4.9079e-05 -4.15662e-05 
1621.2 0 -0.000452368 -0.00250327 -9.67265e-06 -1.12161e-05 -0.157478 -0.000164905 0.000147029 -0.000444135 0.00342202 -0.00586896 -0.000143685 0.000331457 0.000177443 -0.00025923 -0.000519891 -0.000167966 -0.00169845 -0.000239701 -5.5917e-05 0.000450222 -9.642e-06 -6.63813e-06 -3.19523e-05 -0.000157548 0.000136772 -5.95503e-05 6.15023e-05 1.91837e-05 -2.27435e-05 2.83007e-05 5.54768e-05 -3.35202e-05 
1621.55 0 -0.000460397 -0.00100298 -7.86718e-06 -1.24722e-05 -0.155937 0.000202275 0.000151845 -0.0004168 0.00348543 -0.01831 -0.000163891 0.000381437 0.000197494 -0.000381969 -0.000502018 -0.000154128 -0.00166023 -0.000222409 -2.10654e-05 0.00051767 -6.30708e-06 -2.8456e-06 -3.99189e-05 -0.000153341 0.000139992 -5.80649e-05 5.52903e-05 2.28906e-05 -2.98471e-05 4.33795e-05 5.92025e-05 -2.31582e-05 
1621.9 0 -0.000464104 0.00049414 -6.11481e-06 -1.38223e-05 -0.15341 0.000581222 0.000150631 -0.000388288 0.00351266 -0.0305399 -0.000181369 0.0004297 0.000218748 -0.000500402 -0.000481217 -0.000143889 -0.0016146 -0.000203749 1.24102e-05 0.000586157 -2.99181e-06 2.37442e-06 -4.58848e-05 -0.00014871 0.000139264 -5.74322e-05 4.85911e-05 2.7974e-05 -3.69984e-05 5.86693e-05 6.19897e-05 -1.13559e-05 
1622.25 0 -0.0004646 0.00197745 -4.13341e-06 -1.54018e-05 -0.149921 0.000966185 0.000145543 -0.000358852 0.00350299 -0.042484 -0.000195645 0.000473765 0.000240003 -0.000614769 -0.000457523 -0.000137841 -0.00156229 -0.000184327 4.21972e-05 0.000653635 1.64972e-06 8.11815e-06 -5.10717e-05 -0.000142736 0.000134909 -5.83453e-05 4.19984e-05 3.37516e-05 -4.43133e-05 7.32857e-05 6.43299e-05 1.53648e-08 
1622.6 0 -0.000460793 0.003436 -2.10351e-06 -1.78677e-05 -0.145496 0.00135341 0.000137764 -0.000327406 0.0034578 -0.0540686 -0.000208136 0.000512103 0.000261404 -0.000724782 -0.000431285 -0.000133832 -0.00150334 -0.000164687 6.69686e-05 0.000718103 6.89081e-06 1.41995e-05 -5.64277e-05 -0.000136325 0.000128175 -6.06793e-05 3.55881e-05 3.90554e-05 -5.18287e-05 8.71696e-05 6.6655e-05 9.42147e-06 
1622.95 0 -0.000451236 0.00486153 -2.574e-07 -2.11944e-05 -0.140171 0.00174132 0.00012841 -0.000294442 0.00337551 -0.0652218 -0.000220174 0.000543932 0.000283018 -0.00083029 -0.000402863 -0.000129707 -0.00143811 -0.000143949 8.79186e-05 0.000778671 1.1886e-05 2.10733e-05 -6.16972e-05 -0.000130615 0.000119744 -6.38131e-05 2.92186e-05 4.41389e-05 -5.95614e-05 0.000101168 6.97926e-05 1.67943e-05 
1623.3 0 -0.000436352 0.0062469 1.42349e-06 -2.48899e-05 -0.133989 0.00212465 0.000116733 -0.000260247 0.0032525 -0.0758768 -0.000230903 0.000569664 0.00030406 -0.00093119 -0.00037152 -0.000124707 -0.00136632 -0.000122486 0.000106899 0.000833217 1.78937e-05 2.8199e-05 -6.65544e-05 -0.000125419 0.000109875 -6.76418e-05 2.28536e-05 4.87033e-05 -6.77293e-05 0.000114561 7.46862e-05 2.24263e-05 
1623.65 0 -0.000416456 0.00758462 3.31398e-06 -2.92725e-05 -0.126991 0.00249587 0.000101218 -0.00022178 0.00309006 -0.0859704 -0.000239085 0.000591112 0.000324669 -0.00102579 -0.000336908 -0.000120252 -0.00128721 -0.000102484 0.000124446 0.000879369 2.52509e-05 3.4876e-05 -7.22859e-05 -0.000119467 9.96247e-05 -7.10411e-05 1.6411e-05 5.11675e-05 -7.52816e-05 0.000126528 8.20847e-05 2.61586e-05 
1624 0 -0.000390683 0.00886592 5.86422e-06 -3.42154e-05 -0.119227 0.00285148 8.22435e-05 -0.000177358 0.00289244 -0.0954413 -0.000245928 0.000608677 0.000345861 -0.00111228 -0.000299182 -0.000118542 -0.00120232 -8.44782e-05 0.00014013 0.000918373 3.21287e-05 4.14728e-05 -7.76838e-05 -0.000111272 9.0097e-05 -7.20661e-05 9.7397e-06 5.06753e-05 -8.17987e-05 0.000137823 9.11271e-05 2.87533e-05 
1624.35 0 -0.000360228 0.0100819 8.35152e-06 -3.87369e-05 -0.110751 0.00318801 6.22424e-05 -0.00012981 0.00265895 -0.104233 -0.000252497 0.000621867 0.00036861 -0.00119141 -0.000256401 -0.000118693 -0.00111379 -6.77935e-05 0.000153783 0.000951067 3.72382e-05 4.82591e-05 -8.02357e-05 -0.000101017 8.0611e-05 -7.00791e-05 3.02239e-06 4.88607e-05 -8.73442e-05 0.000148525 0.000100314 3.17644e-05 
1624.7 0 -0.000327263 0.0112256 1.07936e-05 -4.28389e-05 -0.101621 0.00349823 4.23343e-05 -8.11882e-05 0.0023901 -0.112291 -0.000256548 0.000631665 0.000392715 -0.00126405 -0.000207124 -0.000118639 -0.00102208 -5.07092e-05 0.000165946 0.000974448 4.12565e-05 5.42135e-05 -8.06553e-05 -8.99154e-05 7.00795e-05 -6.50705e-05 -3.16638e-06 4.73531e-05 -9.13355e-05 0.000157238 0.000109093 3.53755e-05 
1625.05 0 -0.000292576 0.0122898 1.36749e-05 -4.71081e-05 -0.0919017 0.00377585 2.28784e-05 -2.94944e-05 0.00209234 -0.119568 -0.000255545 0.000638521 0.000417494 -0.00132937 -0.000154499 -0.000118378 -0.000927849 -3.20293e-05 0.000176737 0.000987678 4.47081e-05 5.84311e-05 -8.11712e-05 -7.78643e-05 5.93059e-05 -5.71854e-05 -9.369e-06 4.64116e-05 -9.43893e-05 0.000163741 0.000116323 3.88872e-05 
1625.4 0 -0.000254903 0.0132664 1.64756e-05 -5.05985e-05 -0.0816622 0.00402013 4.49505e-06 2.59798e-05 0.00177312 -0.126023 -0.000250933 0.000641137 0.000442321 -0.00138832 -0.000103676 -0.000117662 -0.000832491 -1.06839e-05 0.00018678 0.000994389 4.84113e-05 6.22544e-05 -8.25821e-05 -6.52409e-05 4.88233e-05 -4.77937e-05 -1.61684e-05 4.6814e-05 -9.75861e-05 0.000169584 0.000120852 4.31629e-05 
1625.75 0 -0.000213312 0.0141492 1.79489e-05 -5.27122e-05 -0.0709713 0.00423408 -1.4964e-05 8.37944e-05 0.00143486 -0.131622 -0.000245534 0.000639055 0.000465664 -0.00144391 -5.61903e-05 -0.000115647 -0.000735383 1.45681e-05 0.00019729 0.000996103 5.44511e-05 6.69788e-05 -8.35054e-05 -5.44428e-05 3.67758e-05 -3.77914e-05 -2.22642e-05 4.83644e-05 -0.000101045 0.000175225 0.000123471 4.82644e-05 
1626.1 0 -0.000168256 0.014935 1.86697e-05 -5.48237e-05 -0.0599011 0.00441776 -3.87238e-05 0.000143582 0.00107617 -0.136335 -0.000240985 0.000631419 0.000486633 -0.00149536 -1.04852e-05 -0.00011298 -0.000633416 4.37522e-05 0.000206239 0.000991974 6.21022e-05 7.25e-05 -8.32798e-05 -4.56935e-05 2.25881e-05 -2.71279e-05 -2.62092e-05 4.94188e-05 -0.000104523 0.00017985 0.000124724 5.25188e-05 
1626.45 0 -0.000120566 0.0156207 2.04855e-05 -5.73229e-05 -0.048526 0.0045681 -6.63874e-05 0.000204343 0.000697686 -0.140138 -0.000237067 0.000616508 0.000505325 -0.00153935 3.58118e-05 -0.000109844 -0.000526402 7.60187e-05 0.000210434 0.00098136 6.91987e-05 7.73168e-05 -8.22251e-05 -3.73659e-05 7.07208e-06 -1.66455e-05 -2.75585e-05 4.96286e-05 -0.000108723 0.000183004 0.000125031 5.50442e-05 
1626.8 0 -7.06698e-05 0.0162034 2.31292e-05 -6.0091e-05 -0.0369186 0.00468135 -9.64707e-05 0.00026623 0.00030169 -0.143015 -0.000230968 0.000593086 0.000521094 -0.00157582 8.36679e-05 -0.000104852 -0.000415958 0.00011061 0.000210495 0.000963261 7.54487e-05 7.93533e-05 -8.09208e-05 -2.83644e-05 -8.37952e-06 -6.5664e-06 -2.71787e-05 4.89747e-05 -0.000113867 0.000184656 0.000125419 5.56959e-05 
1627.15 0 -1.89475e-05 0.0166799 2.63165e-05 -6.3095e-05 -0.0251518 0.00475315 -0.000129415 0.000330275 -0.000109319 -0.144954 -0.00022076 0.000560533 0.000532495 -0.00160586 0.000132386 -9.57141e-05 -0.000301932 0.000146678 0.000208302 0.000938308 8.08086e-05 7.90808e-05 -8.05409e-05 -1.76936e-05 -2.24668e-05 3.64763e-06 -2.70054e-05 4.70643e-05 -0.000118288 0.000186399 0.000126049 5.52255e-05 
1627.5 0 3.40024e-05 0.0170457 3.06979e-05 -6.47042e-05 -0.0133009 0.00477923 -0.000165689 0.000394381 -0.000530684 -0.145947 -0.000206953 0.000519345 0.000537477 -0.00162938 0.000181629 -8.11224e-05 -0.000184799 0.000183901 0.000203319 0.000909329 8.44095e-05 7.8554e-05 -8.19148e-05 -5.4059e-06 -3.53489e-05 1.34538e-05 -2.80244e-05 4.32583e-05 -0.00012034 0.000189109 0.000126432 5.50355e-05 
1627.85 0 8.85002e-05 0.0172971 3.51402e-05 -6.36552e-05 -0.00144213 0.0047602 -0.000203438 0.000454419 -0.000954556 -0.14599 -0.00018935 0.000471224 0.000535729 -0.00164597 0.000231427 -6.10351e-05 -6.61807e-05 0.000221882 0.000193035 0.000877537 8.46686e-05 7.76461e-05 -8.43098e-05 7.3215e-06 -4.81847e-05 2.19992e-05 -2.91979e-05 3.70622e-05 -0.000120167 0.000191069 0.000126085 5.54821e-05 
1628.2 0 0.000143621 0.0174339 3.86668e-05 -6.076e-05 0.0103473 0.00470114 -0.000239952 0.000508988 -0.00137664 -0.145089 -0.000166082 0.000417542 0.000530062 -0.00165479 0.000280021 -3.50427e-05 5.35954e-05 0.000259592 0.000176677 0.000839162 8.07442e-05 7.45776e-05 -8.48913e-05 1.93188e-05 -6.07177e-05 2.90866e-05 -2.97811e-05 2.99553e-05 -0.000118939 0.000190275 0.000124097 5.56476e-05 
1628.55 0 0.000197149 0.0174582 4.11223e-05 -5.77842e-05 0.0219892 0.00460321 -0.000275 0.000561207 -0.00179745 -0.143254 -0.000136334 0.000360455 0.000521907 -0.00165405 0.000324505 -3.28537e-06 0.000175152 0.000296399 0.000156256 0.000790616 7.41328e-05 6.93812e-05 -8.27781e-05 3.11452e-05 -7.19828e-05 3.42066e-05 -3.05828e-05 2.35542e-05 -0.000117145 0.000186992 0.000120056 5.57477e-05 
1628.9 0 0.000248121 0.0173706 4.18859e-05 -5.54562e-05 0.0334073 0.00446435 -0.000309481 0.000613532 -0.00221501 -0.140507 -9.95888e-05 0.000301694 0.000509649 -0.00164242 0.000362942 3.17455e-05 0.000297246 0.00033272 0.000132632 0.000734227 6.64717e-05 6.42148e-05 -8.0046e-05 4.48503e-05 -8.27065e-05 3.7446e-05 -3.19011e-05 1.74369e-05 -0.000113755 0.000182836 0.000114231 5.64558e-05 
1629.25 0 0.000296564 0.0171701 4.13617e-05 -5.32624e-05 0.0445323 0.00428298 -0.000342487 0.000665368 -0.00262254 -0.136876 -5.53849e-05 0.000240536 0.000491317 -0.0016202 0.000393665 6.8357e-05 0.000418674 0.000369009 0.000104649 0.000674249 5.82254e-05 6.03662e-05 -7.8419e-05 5.93413e-05 -9.39759e-05 3.93068e-05 -3.26936e-05 1.15849e-05 -0.000108042 0.00017859 0.000107318 5.6493e-05 
1629.6 0 0.000342871 0.0168598 4.08444e-05 -5.02474e-05 0.0552986 0.00406051 -0.000373007 0.000716542 -0.00301259 -0.13239 -5.12708e-06 0.000176766 0.000466527 -0.00158589 0.000414498 0.00010708 0.000539909 0.000404862 7.29994e-05 0.000611855 5.08636e-05 5.74051e-05 -7.70299e-05 7.13787e-05 -0.000104993 4.0592e-05 -3.26548e-05 6.50329e-06 -0.00010104 0.000174472 0.00010027 5.30551e-05 
1629.95 0 0.000386634 0.0164444 4.01467e-05 -4.45683e-05 0.0656368 0.00380117 -0.00040224 0.000766752 -0.00338076 -0.127081 4.78072e-05 0.000111344 0.000436881 -0.00153741 0.000425357 0.000148281 0.000659672 0.000439299 4.03134e-05 0.000546372 4.56963e-05 5.49573e-05 -7.45304e-05 8.17129e-05 -0.000113162 4.15252e-05 -3.1921e-05 7.32116e-07 -9.47449e-05 0.000169522 9.318e-05 4.52993e-05 
1630.3 0 0.000427511 0.0159273 3.82122e-05 -3.63663e-05 0.0754808 0.00350869 -0.000431535 0.000814863 -0.00372402 -0.120992 0.000100582 4.56449e-05 0.000404471 -0.00147678 0.000429439 0.000191539 0.000774975 0.000471936 7.56832e-06 0.000478229 4.14217e-05 5.19128e-05 -7.09353e-05 9.19455e-05 -0.000117043 4.18532e-05 -2.98361e-05 -6.9252e-06 -8.86329e-05 0.000161695 8.57532e-05 3.4719e-05 
1630.65 0 0.00046537 0.0153113 3.52358e-05 -2.83353e-05 0.0847723 0.00318761 -0.00045971 0.000859787 -0.00403905 -0.114165 0.000152629 -1.8986e-05 0.000369163 -0.00140678 0.000428905 0.000236444 0.000884192 0.0005028 -2.59156e-05 0.000409467 3.63618e-05 4.69864e-05 -6.63775e-05 0.000101849 -0.000117673 4.21211e-05 -2.597e-05 -1.50748e-05 -8.01111e-05 0.000150615 7.73435e-05 2.31499e-05 
1631 0 0.000499072 0.0146006 3.2703e-05 -2.1689e-05 0.0934561 0.00284263 -0.000483696 0.000900343 -0.00432401 -0.106648 0.000204432 -8.12909e-05 0.000329345 -0.0013274 0.000423612 0.00028272 0.000987041 0.000530052 -5.99472e-05 0.000341473 3.08232e-05 3.94822e-05 -6.15817e-05 0.000112395 -0.000116664 4.20186e-05 -2.06401e-05 -2.2218e-05 -6.90521e-05 0.00013755 6.70854e-05 1.15162e-05 
1631.35 0 0.000529172 0.013799 3.07823e-05 -1.57124e-05 0.101478 0.00247644 -0.000502098 0.000935811 -0.00457804 -0.0984895 0.000255228 -0.000139473 0.00028539 -0.00123879 0.000413335 0.000328784 0.00108301 0.000550587 -9.32415e-05 0.000273669 2.5476e-05 2.90401e-05 -5.77421e-05 0.000125233 -0.000114451 3.99082e-05 -1.52435e-05 -2.85403e-05 -5.67017e-05 0.000123897 5.56677e-05 -7.81618e-08 
1631.7 0 0.000557683 0.0129101 2.8788e-05 -9.14398e-06 0.108791 0.00209026 -0.00051458 0.000965231 -0.0048004 -0.0897476 0.000303452 -0.000191893 0.000240896 -0.00114255 0.000398982 0.000372763 0.00117239 0.000563695 -0.000124254 0.000205971 1.9724e-05 1.70769e-05 -5.51386e-05 0.000138825 -0.000111261 3.54749e-05 -1.18538e-05 -3.45137e-05 -4.36766e-05 0.000110419 4.46763e-05 -1.07819e-05 
1632.05 0 0.000585866 0.011941 2.68479e-05 -1.05519e-06 0.115351 0.0016843 -0.000520085 0.000987583 -0.00498889 -0.0804797 0.000348359 -0.000237522 0.000197981 -0.00103916 0.00038151 0.00041393 0.00125637 0.000571181 -0.000151779 0.000139469 1.30948e-05 5.29645e-06 -5.28292e-05 0.000150837 -0.000108271 2.92996e-05 -1.10967e-05 -3.976e-05 -3.12534e-05 9.63926e-05 3.51595e-05 -2.00195e-05 
1632.4 0 0.000612781 0.0109003 2.44009e-05 7.76507e-06 0.12112 0.00126009 -0.000517718 0.00100393 -0.00513977 -0.0707495 0.000389098 -0.00027581 0.000155134 -0.000926982 0.000359562 0.000451644 0.00133414 0.000574047 -0.000174293 7.48951e-05 5.77114e-06 -5.5103e-06 -4.9564e-05 0.000161066 -0.000106201 2.19134e-05 -1.23418e-05 -4.34e-05 -2.05931e-05 8.10125e-05 2.75304e-05 -2.87131e-05 
1632.75 0 0.000635915 0.00979595 2.06178e-05 1.63231e-05 0.126063 0.000820158 -0.000508832 0.0010163 -0.00524869 -0.0606261 0.000422906 -0.000307677 0.000112287 -0.000805227 0.000331188 0.000485388 0.00140207 0.000572898 -0.000190786 1.16637e-05 -2.03629e-06 -1.51414e-05 -4.55308e-05 0.000168978 -0.000104552 1.41555e-05 -1.47197e-05 -4.45011e-05 -1.16216e-05 6.43744e-05 2.09107e-05 -3.76529e-05 
1633.1 0 0.000653487 0.00863685 1.61609e-05 2.38944e-05 0.130156 0.00036762 -0.000495189 0.00102685 -0.00531139 -0.0501783 0.000445783 -0.000333746 7.05253e-05 -0.000675385 0.000297323 0.000516501 0.00145831 0.000569891 -0.000201732 -5.11248e-05 -1.03202e-05 -2.36293e-05 -4.16512e-05 0.000174439 -0.000102078 6.12763e-06 -1.79718e-05 -4.264e-05 -4.08223e-06 4.66246e-05 1.39833e-05 -4.66013e-05 
1633.45 0 0.000665476 0.00743164 1.19921e-05 3.01366e-05 0.133377 -9.22772e-05 -0.000476492 0.00103599 -0.00532566 -0.0394772 0.000455778 -0.000351136 2.906e-05 -0.000538648 0.000261627 0.000545663 0.00150289 0.00056621 -0.000208436 -0.000112177 -1.83453e-05 -3.11155e-05 -3.76804e-05 0.000178733 -9.90343e-05 -2.47604e-06 -2.19217e-05 -3.82896e-05 2.62762e-06 2.86775e-05 7.13158e-06 -5.52686e-05 
1633.8 0 0.000671379 0.00618708 8.19233e-06 3.55052e-05 0.135713 -0.000552679 -0.000451205 0.00104316 -0.0052927 -0.0285948 0.00045594 -0.000357858 -1.21827e-05 -0.000395919 0.000226063 0.000570515 0.00153519 0.000560689 -0.00021195 -0.000169218 -2.54056e-05 -3.81211e-05 -3.23651e-05 0.000183065 -9.60241e-05 -1.0569e-05 -2.65152e-05 -3.2275e-05 9.9299e-06 1.1228e-05 1.55115e-06 -6.43655e-05 
1634.15 0 0.000670064 0.00490873 5.33098e-06 4.09506e-05 0.137157 -0.00100733 -0.000418649 0.001048 -0.00521524 -0.017601 0.000449749 -0.000356759 -5.23955e-05 -0.000249174 0.000188578 0.000589946 0.00155561 0.00055332 -0.000212223 -0.000220451 -3.07815e-05 -4.44173e-05 -2.60712e-05 0.000187739 -9.1284e-05 -1.80352e-05 -3.26525e-05 -2.50794e-05 1.86927e-05 -5.59167e-06 -2.73957e-06 -7.46493e-05 
1634.5 0 0.000662251 0.00360282 3.80729e-06 4.69154e-05 0.137703 -0.00145016 -0.000381276 0.0010491 -0.0050947 -0.00656453 0.000436178 -0.000350961 -9.29795e-05 -0.000100596 0.000145481 0.000607331 0.0015654 0.000544205 -0.000210129 -0.000265463 -3.329e-05 -4.89562e-05 -2.04777e-05 0.000192258 -8.261e-05 -2.63444e-05 -4.08919e-05 -1.68255e-05 2.83256e-05 -2.16483e-05 -6.01926e-06 -8.59101e-05 
1634.85 0 0.000650051 0.00227757 3.11714e-06 5.2813e-05 0.137348 -0.00187531 -0.000341601 0.00104543 -0.00493373 0.004443 0.000412096 -0.000340342 -0.00013492 4.88436e-05 9.69001e-05 0.000625074 0.00156545 0.000532505 -0.000207775 -0.000305299 -3.27508e-05 -5.08735e-05 -1.54687e-05 0.000195745 -6.9725e-05 -3.57166e-05 -5.02472e-05 -8.63865e-06 3.76969e-05 -3.79709e-05 -7.81525e-06 -9.64346e-05 
1635.2 0 0.000634327 0.000943873 2.20129e-06 5.76553e-05 0.136099 -0.00227874 -0.000298871 0.00103735 -0.0047382 0.0153477 0.000377256 -0.000325155 -0.000177612 0.000200229 4.69877e-05 0.000641669 0.00155586 0.000518502 -0.000206282 -0.000339599 -3.04091e-05 -4.95834e-05 -1.0113e-05 0.000196837 -5.45268e-05 -4.51074e-05 -5.96966e-05 -2.61798e-06 4.53354e-05 -5.55562e-05 -8.68529e-06 -0.000104467 
1635.55 0 0.000613844 -0.000386326 3.61273e-07 6.10249e-05 0.133968 -0.00265947 -0.000251771 0.00102444 -0.00451218 0.0260772 0.000333893 -0.000306527 -0.000220851 0.000353668 -8.46895e-08 0.000655994 0.00153492 0.000502928 -0.000203108 -0.000365597 -2.72858e-05 -4.45757e-05 -4.8604e-06 0.000194313 -3.89256e-05 -5.4897e-05 -6.86492e-05 1.11517e-06 5.11407e-05 -7.38608e-05 -9.069e-06 -0.000109831 
1635.9 0 0.000588043 -0.00170327 -2.19022e-06 6.26384e-05 0.130973 -0.00301689 -0.000202691 0.00100543 -0.00425533 0.0365622 0.000285678 -0.000284091 -0.000264618 0.000506341 -4.26751e-05 0.000667604 0.00150015 0.00048552 -0.000194266 -0.000382 -2.35358e-05 -3.64623e-05 8.95316e-08 0.000187781 -2.34636e-05 -6.5203e-05 -7.63624e-05 3.53994e-06 5.6971e-05 -9.14947e-05 -8.1122e-06 -0.000113082 
1636.25 0 0.000557708 -0.00299912 -4.42355e-06 6.33593e-05 0.127139 -0.00334761 -0.000155194 0.000980282 -0.00396814 0.0467341 0.000236139 -0.000257507 -0.000309234 0.000653733 -8.31967e-05 0.000674751 0.00145167 0.000467023 -0.000178732 -0.000389176 -1.98313e-05 -2.5828e-05 5.2079e-06 0.000178165 -7.60636e-06 -7.47628e-05 -8.27388e-05 5.12285e-06 6.40148e-05 -0.000107611 -5.68575e-06 -0.000113785 
1636.6 0 0.000523613 -0.00426629 -6.30415e-06 6.42898e-05 0.1225 -0.00364846 -0.000110611 0.000946802 -0.00365267 0.0565252 0.000185053 -0.000228072 -0.000355512 0.000793895 -0.000124202 0.000676762 0.00139211 0.000447325 -0.000157299 -0.000386735 -1.71486e-05 -1.21596e-05 9.92741e-06 0.000167135 8.26129e-06 -8.2543e-05 -8.66141e-05 6.82143e-06 7.16425e-05 -0.000122101 -2.26856e-06 -0.000111495 
1636.95 0 0.000486212 -0.00549676 -7.739e-06 6.59341e-05 0.117097 -0.00391633 -7.01059e-05 0.000901963 -0.00331129 0.0658729 0.000130732 -0.000196427 -0.000402639 0.000926515 -0.000165395 0.000674422 0.00132175 0.000425596 -0.000129594 -0.000375658 -1.47468e-05 3.94121e-06 1.43378e-05 0.000155262 2.25929e-05 -8.80211e-05 -8.63261e-05 1.00234e-05 7.90987e-05 -0.000135143 2.40985e-06 -0.000107278 
1637.3 0 0.000444899 -0.00668219 -8.47138e-06 6.76364e-05 0.11097 -0.00414793 -3.77996e-05 0.000846702 -0.00295004 0.0747193 7.33726e-05 -0.000161965 -0.000450283 0.00104871 -0.000205521 0.000667309 0.00124092 0.000402453 -9.68682e-05 -0.00035762 -1.16744e-05 2.15665e-05 1.852e-05 0.000142308 3.4997e-05 -9.06666e-05 -8.13442e-05 1.38634e-05 8.53268e-05 -0.000147317 7.9638e-06 -0.000102559 
1637.65 0 0.000400242 -0.00781391 -9.29286e-06 6.779e-05 0.104164 -0.00434193 -1.5264e-05 0.00078478 -0.00257395 0.083009 1.37843e-05 -0.000124494 -0.000497933 0.00115833 -0.00024259 0.000654736 0.0011526 0.000378438 -6.53496e-05 -0.000333365 -8.95858e-06 3.92692e-05 2.14303e-05 0.00012826 4.5033e-05 -9.03742e-05 -7.2073e-05 1.80539e-05 8.97484e-05 -0.000158652 1.31774e-05 -9.75598e-05 
1638 0 0.000352895 -0.00888387 -1.06229e-05 6.60321e-05 0.0967321 -0.00449792 1.75899e-06 0.000718578 -0.00218597 0.0906887 -4.69317e-05 -8.38393e-05 -0.000545136 0.00125603 -0.000274306 0.000635922 0.00105931 0.00035504 -3.82287e-05 -0.000302003 -5.71443e-06 5.56712e-05 2.3496e-05 0.000113731 5.18169e-05 -8.70602e-05 -6.01325e-05 2.38658e-05 9.30323e-05 -0.000168378 1.75416e-05 -9.27739e-05 
1638.35 0 0.000302755 -0.00988517 -1.27847e-05 6.36712e-05 0.0887306 -0.00461712 1.58097e-05 0.000647685 -0.00178914 0.0977119 -0.000108043 -4.05507e-05 -0.000593345 0.00134216 -0.000299177 0.000609692 0.000962723 0.000333311 -1.21938e-05 -0.000262903 5.11691e-07 6.96306e-05 2.46979e-05 9.90869e-05 5.5468e-05 -8.03583e-05 -4.72027e-05 2.94723e-05 9.58912e-05 -0.000176223 1.95621e-05 -8.94762e-05 
1638.7 0 0.00025112 -0.0108127 -1.63891e-05 6.1742e-05 0.0802187 -0.00469947 2.57184e-05 0.000571069 -0.00138655 0.10404 -0.000167523 4.08433e-06 -0.000643724 0.00141586 -0.000316354 0.000576812 0.000864743 0.000311103 1.56079e-05 -0.000216618 9.1287e-06 8.09692e-05 2.50412e-05 8.53663e-05 5.78207e-05 -7.21968e-05 -3.50551e-05 3.13652e-05 9.93289e-05 -0.000182376 1.74257e-05 -8.88869e-05 
1639.05 0 0.000198853 -0.0116639 -2.13801e-05 6.02652e-05 0.071255 -0.00474462 3.16298e-05 0.000487054 -0.000981573 0.109637 -0.000224237 5.02346e-05 -0.000695223 0.00147795 -0.000326396 0.000537492 0.000766064 0.000285585 4.46999e-05 -0.000163908 1.69127e-05 9.06612e-05 2.48556e-05 7.2702e-05 6.21353e-05 -6.53334e-05 -2.47428e-05 2.93342e-05 0.000104221 -0.000187589 1.21087e-05 -8.98843e-05 
1639.4 0 0.000145975 -0.0124354 -2.64555e-05 5.8773e-05 0.0619016 -0.00475309 3.57563e-05 0.000394052 -0.000576119 0.114474 -0.000277915 9.69915e-05 -0.000746116 0.0015303 -0.000329459 0.000490218 0.0006648 0.000255659 7.49505e-05 -0.000107131 2.28976e-05 9.98746e-05 2.48007e-05 5.91877e-05 6.88135e-05 -6.0181e-05 -1.60721e-05 2.64934e-05 0.000110791 -0.000193093 5.80826e-06 -8.96699e-05 
1639.75 0 9.29115e-05 -0.0131207 -3.02712e-05 5.59012e-05 0.0522239 -0.00472575 3.87603e-05 0.000292264 -0.000173625 0.118525 -0.000326206 0.000143408 -0.00079581 0.00157268 -0.000325347 0.000436122 0.000558236 0.000220664 0.000107721 -5.13001e-05 2.84746e-05 0.000109161 2.49536e-05 4.39656e-05 7.65197e-05 -5.5598e-05 -8.01079e-06 2.4371e-05 0.000118208 -0.000198992 -6.81584e-07 -8.68413e-05 
1640.1 0 4.16275e-05 -0.0137136 -3.28694e-05 5.16582e-05 0.0422884 -0.00466317 4.04867e-05 0.000185084 0.000221856 0.12177 -0.000367468 0.000191242 -0.000842054 0.00160348 -0.000315944 0.000376967 0.00044588 0.000179132 0.000141536 -1.29829e-07 3.43318e-05 0.000117987 2.50764e-05 2.79282e-05 8.51203e-05 -5.01437e-05 6.46483e-08 2.23295e-05 0.00012479 -0.000203217 -6.78537e-06 -8.12465e-05 
1640.45 0 -7.4653e-06 -0.0142115 -3.47324e-05 4.78247e-05 0.0321628 -0.00456457 4.27481e-05 7.55198e-05 0.00060461 0.124194 -0.000403965 0.000240906 -0.000879596 0.00162066 -0.000302887 0.000312006 0.000330624 0.0001321 0.000173745 4.73391e-05 4.08686e-05 0.000126201 2.61138e-05 1.15863e-05 9.3821e-05 -4.30379e-05 8.57966e-06 2.03941e-05 0.000129324 -0.000204381 -1.21847e-05 -7.20604e-05 
1640.8 0 -5.53234e-05 -0.0146127 -3.61931e-05 4.51551e-05 0.0219178 -0.00443268 4.72528e-05 -3.74175e-05 0.000967483 0.125788 -0.00043603 0.000291336 -0.00090772 0.00162421 -0.000284087 0.000241448 0.00021727 8.38216e-05 0.000204947 9.19368e-05 4.86309e-05 0.000133165 2.72617e-05 -6.21663e-06 9.94171e-05 -3.54841e-05 1.82281e-05 1.84016e-05 0.000131948 -0.000203728 -1.65215e-05 -5.98539e-05 
1641.15 0 -0.000101227 -0.0149145 -3.85754e-05 4.237e-05 0.0116237 -0.00427292 5.43203e-05 -0.000153873 0.0013071 0.126551 -0.000459505 0.000342607 -0.000929428 0.00161775 -0.000259364 0.000166614 0.000108856 3.58353e-05 0.000235601 0.000131393 5.70782e-05 0.00013722 2.71304e-05 -2.46416e-05 0.000101042 -2.80511e-05 2.8402e-05 1.53165e-05 0.000133742 -0.000202666 -1.89953e-05 -4.79401e-05 
1641.5 0 -0.000143861 -0.0151163 -4.21036e-05 3.86002e-05 0.00134841 -0.00408966 6.39213e-05 -0.000269967 0.00162378 0.126486 -0.000473892 0.000395868 -0.000944603 0.00160548 -0.000233075 8.83867e-05 4.90784e-06 -1.31841e-05 0.000264131 0.00016412 6.43483e-05 0.000138198 2.56439e-05 -4.10469e-05 0.000101529 -2.05212e-05 3.80592e-05 1.09249e-05 0.000135743 -0.000200748 -1.97639e-05 -3.81352e-05 
1641.85 0 -0.000182298 -0.0152192 -4.54776e-05 3.43318e-05 -0.00884139 -0.00388495 7.63817e-05 -0.00038228 0.001919 0.125601 -0.00048392 0.00045111 -0.000953037 0.00158812 -0.000207232 6.2518e-06 -9.61262e-05 -6.33581e-05 0.000288836 0.000191035 6.91934e-05 0.000137581 2.39116e-05 -5.49602e-05 0.000102069 -1.24323e-05 4.71998e-05 6.62047e-06 0.000137636 -0.000197317 -1.89916e-05 -2.87001e-05 
1642.2 0 -0.000217195 -0.0152231 -4.81242e-05 2.99105e-05 -0.0188805 -0.00365925 9.2174e-05 -0.000490199 0.00219167 0.12391 -0.000490893 0.000505413 -0.000955551 0.00156499 -0.000180208 -7.91166e-05 -0.000194002 -0.000114746 0.000309323 0.00021227 7.28698e-05 0.000136002 2.29256e-05 -6.83261e-05 0.000100229 -2.70501e-06 5.69579e-05 3.76363e-06 0.000138093 -0.000192607 -1.76405e-05 -1.89027e-05 
1642.55 0 -0.000249166 -0.0151275 -5.0116e-05 2.56669e-05 -0.0287051 -0.00341562 0.000110938 -0.000591366 0.00243868 0.121434 -0.000491237 0.000556276 -0.000951199 0.00153658 -0.000152331 -0.00016467 -0.000288322 -0.000166896 0.000326193 0.0002262 7.68025e-05 0.000132795 2.21042e-05 -8.15819e-05 9.57819e-05 9.62636e-06 6.7897e-05 2.28705e-06 0.000136798 -0.000186952 -1.7016e-05 -1.09582e-05 
1642.9 0 -0.00027723 -0.0149334 -5.1485e-05 2.11104e-05 -0.0382519 -0.00315905 0.000131633 -0.000682492 0.00265881 0.118197 -0.000483711 0.000604096 -0.000940778 0.00150356 -0.000126005 -0.000248244 -0.00038157 -0.000217664 0.00033963 0.00023414 8.09328e-05 0.000127465 2.07486e-05 -9.30243e-05 9.22067e-05 2.39472e-05 7.97351e-05 1.71714e-06 0.000133924 -0.000180441 -1.72625e-05 -5.69689e-06 
1643.25 0 -0.000300213 -0.0146439 -5.32917e-05 1.6112e-05 -0.0474615 -0.0028921 0.000153551 -0.000763053 0.00285387 0.114228 -0.000470597 0.000650959 -0.000925904 0.00146487 -0.000101257 -0.000330252 -0.000476474 -0.000267548 0.000349941 0.000239804 8.43397e-05 0.000119242 1.97723e-05 -0.000100921 9.13515e-05 3.82121e-05 9.20361e-05 9.25959e-07 0.000129616 -0.000173068 -1.77023e-05 -1.4511e-06 
1643.6 0 -0.000319486 -0.0142649 -5.55906e-05 1.14318e-05 -0.0562776 -0.00261479 0.000176298 -0.000833127 0.00302454 0.109562 -0.000453082 0.000698013 -0.000904893 0.00141903 -7.60752e-05 -0.000412381 -0.000571404 -0.000318718 0.000357206 0.000245147 8.59401e-05 0.00010775 2.0397e-05 -0.000105767 9.24022e-05 5.13296e-05 0.000103315 -6.22323e-07 0.000124633 -0.000164806 -1.75164e-05 3.00653e-06 
1643.95 0 -0.000337806 -0.013801 -5.72896e-05 7.4044e-06 -0.0646472 -0.0023285 0.000199297 -0.000891378 0.00316949 0.10424 -0.000430602 0.000743926 -0.000875789 0.001366 -5.09741e-05 -0.00049406 -0.000663663 -0.000370782 0.000362475 0.000249407 8.60277e-05 9.43198e-05 2.1463e-05 -0.000110147 9.44875e-05 6.35113e-05 0.0001117 -1.45488e-06 0.000119282 -0.000155292 -1.66446e-05 8.00183e-06 
1644.3 0 -0.000355188 -0.0132539 -5.80372e-05 3.9523e-06 -0.0725245 -0.00203703 0.000219737 -0.000936947 0.00328757 0.0983063 -0.000403683 0.000787688 -0.000838238 0.00130579 -2.80836e-05 -0.000572633 -0.00075269 -0.000421295 0.000368508 0.000251557 8.69529e-05 8.10243e-05 2.12072e-05 -0.000114031 9.68564e-05 7.4926e-05 0.000116463 -5.83778e-07 0.000113116 -0.000144169 -1.48468e-05 1.44474e-05 
1644.65 0 -0.000368556 -0.0126271 -5.82647e-05 1.01996e-06 -0.0798704 -0.00174339 0.000232 -0.000970966 0.00337963 0.0918038 -0.000373642 0.000829837 -0.000793697 0.00123819 -7.56367e-06 -0.000647131 -0.000838153 -0.000468862 0.000375672 0.000251657 8.98309e-05 6.96321e-05 2.0153e-05 -0.000115588 9.80701e-05 8.58803e-05 0.000118982 5.05008e-07 0.000105756 -0.000132661 -1.23939e-05 2.24999e-05 
1645 0 -0.000377541 -0.0119266 -5.87198e-05 -1.84378e-06 -0.0866449 -0.00144762 0.00023465 -0.000995193 0.00344673 0.0847746 -0.000341987 0.000870759 -0.000744002 0.00116523 1.07436e-05 -0.000718492 -0.000918842 -0.000513762 0.00037905 0.000249873 9.3297e-05 5.98575e-05 2.06295e-05 -0.000115014 9.72478e-05 9.6154e-05 0.000121387 3.72143e-07 9.74363e-05 -0.000122317 -1.0524e-05 3.11389e-05 
1645.35 0 -0.000384861 -0.0111576 -5.95213e-05 -4.37594e-06 -0.0928067 -0.00115153 0.000231864 -0.00100873 0.00348852 0.0772667 -0.000310072 0.000908419 -0.000690621 0.00108912 2.71116e-05 -0.000786885 -0.000995371 -0.000555817 0.000374586 0.000246686 9.67019e-05 4.94612e-05 2.25831e-05 -0.000114569 9.41988e-05 0.000105028 0.000123689 -1.48575e-06 8.85614e-05 -0.000113319 -1.01995e-05 3.97182e-05 
1645.7 0 -0.000391255 -0.0103237 -6.02645e-05 -5.94131e-06 -0.0983197 -0.000859036 0.000227677 -0.00100996 0.0035062 0.0693342 -0.000278708 0.000939858 -0.000634943 0.00100914 4.14173e-05 -0.000850451 -0.00106832 -0.00059595 0.0003617 0.000243359 9.97961e-05 3.78707e-05 2.43851e-05 -0.00011571 9.001e-05 0.000111675 0.000124545 -4.77061e-06 7.95748e-05 -0.000105194 -1.0744e-05 4.74229e-05 
1646.05 0 -0.000395945 -0.00942937 -5.99193e-05 -6.71512e-06 -0.103153 -0.000571912 0.000224542 -0.000999886 0.00350124 0.0610321 -0.000250053 0.000964438 -0.000576468 0.000924457 5.22214e-05 -0.00090806 -0.00113693 -0.000635594 0.000343165 0.000240705 0.000102475 2.59019e-05 2.53568e-05 -0.00011774 8.64279e-05 0.000116181 0.000123391 -7.83236e-06 7.09191e-05 -9.72258e-05 -1.08232e-05 5.45937e-05 
1646.4 0 -0.000397716 -0.00848035 -5.80123e-05 -7.17459e-06 -0.10728 -0.000291091 0.000223227 -0.000981482 0.0034743 0.0524164 -0.000226377 0.000983241 -0.000514693 0.00083512 5.88872e-05 -0.000961242 -0.00120113 -0.0006745 0.000323223 0.000237922 0.000105469 1.41292e-05 2.47501e-05 -0.000118391 8.33529e-05 0.000119709 0.000119912 -1.04047e-05 6.21923e-05 -8.77279e-05 -9.56501e-06 6.29602e-05 
1646.75 0 -0.000395439 -0.0074856 -5.54522e-05 -6.85654e-06 -0.11068 -1.74783e-05 0.000221853 -0.000957043 0.00342816 0.0435452 -0.000208126 0.000995733 -0.000449624 0.000740328 6.30264e-05 -0.00101304 -0.0012612 -0.000712809 0.000304121 0.000234544 0.000109735 3.15678e-06 2.32124e-05 -0.000116203 7.9095e-05 0.000124647 0.000114427 -1.3387e-05 5.27961e-05 -7.61994e-05 -6.53308e-06 7.31538e-05 
1647.1 0 -0.000390159 -0.00645511 -5.2524e-05 -5.65845e-06 -0.113339 0.000248497 0.000218063 -0.000928286 0.00336535 0.0344796 -0.000193552 0.000998429 -0.000379587 0.000640025 6.67024e-05 -0.00106351 -0.00131601 -0.000750183 0.000284336 0.000230354 0.000114537 -6.719e-06 2.25414e-05 -0.000112182 7.20186e-05 0.000132281 0.000108343 -1.78444e-05 4.22768e-05 -6.4355e-05 -3.68506e-06 8.37573e-05 
1647.45 0 -0.000383703 -0.00539666 -4.92022e-05 -5.13621e-06 -0.115248 0.000506038 0.000212161 -0.000895237 0.00328789 0.0252837 -0.000179592 0.000990008 -0.000303861 0.000535934 6.85689e-05 -0.00110856 -0.00136485 -0.000783442 0.000260551 0.000224083 0.000117932 -1.56184e-05 2.31199e-05 -0.0001079 6.22642e-05 0.0001407 0.000102077 -2.3883e-05 3.01126e-05 -5.34287e-05 -2.54574e-06 9.27727e-05 
1647.8 0 -0.000377418 -0.00431678 -4.62399e-05 -7.50547e-06 -0.116407 0.000757631 0.000205705 -0.000855749 0.00319747 0.0160194 -0.00016575 0.000971966 -0.000224931 0.000430099 6.55604e-05 -0.0011455 -0.00140762 -0.000808774 0.000231949 0.000217324 0.000119355 -2.2506e-05 2.52974e-05 -0.000104556 5.22896e-05 0.000148773 9.53519e-05 -3.03267e-05 1.65493e-05 -4.28468e-05 -2.49619e-06 9.95917e-05 
1648.15 0 -0.000372743 -0.00322155 -4.31651e-05 -1.31695e-05 -0.116822 0.00100709 0.000198871 -0.000810462 0.00309232 0.00674547 -0.000153555 0.000945408 -0.00014625 0.000323401 5.91376e-05 -0.00117406 -0.00144268 -0.000825662 0.00020079 0.000213825 0.000119416 -2.62736e-05 2.87068e-05 -0.000102782 4.34317e-05 0.000156597 8.9335e-05 -3.65458e-05 3.09557e-06 -3.12871e-05 -2.90686e-06 0.000105381 
1648.5 0 -0.000367923 -0.00211681 -3.90948e-05 -2.01365e-05 -0.116497 0.00125385 0.000191267 -0.000763112 0.00297018 -0.00248242 -0.000141671 0.000911367 -6.92823e-05 0.000214794 5.32363e-05 -0.00119551 -0.00146745 -0.000836589 0.000169286 0.000213974 0.000118627 -2.79427e-05 3.0938e-05 -0.000102597 3.46336e-05 0.000163911 8.52062e-05 -4.32665e-05 -9.76205e-06 -1.76399e-05 -3.95357e-06 0.000110426 
1648.85 0 -0.00035908 -0.00100794 -3.42578e-05 -2.64418e-05 -0.115441 0.00149549 0.000183063 -0.000715354 0.00283049 -0.0116077 -0.000128692 0.000870009 6.53584e-06 0.000104465 4.85389e-05 -0.00121045 -0.00148054 -0.000842849 0.000137736 0.000215295 0.000117093 -2.89543e-05 3.14895e-05 -0.00010259 2.5122e-05 0.000170045 8.3059e-05 -5.14117e-05 -2.19725e-05 -2.69363e-06 -5.36947e-06 0.000113842 
1649.2 0 -0.00034515 9.75972e-05 -2.93782e-05 -3.17876e-05 -0.113666 0.00172978 0.000174424 -0.000664338 0.00267214 -0.0205749 -0.000115038 0.000821546 8.05412e-05 -5.6559e-06 4.50076e-05 -0.00121782 -0.0014832 -0.000843074 0.000106185 0.000215976 0.000113924 -3.02441e-05 3.16175e-05 -0.00010049 1.44483e-05 0.000175301 8.20225e-05 -6.09963e-05 -3.27432e-05 1.15672e-05 -6.42171e-06 0.000115882 
1649.55 0 -0.000327305 0.00119081 -2.47645e-05 -3.6893e-05 -0.111191 0.00195544 0.000165439 -0.000605946 0.00249473 -0.0293303 -9.9912e-05 0.000767662 0.000152444 -0.00011518 4.30624e-05 -0.00121642 -0.00147742 -0.000836659 7.44171e-05 0.000218448 0.000106823 -3.1201e-05 3.18909e-05 -9.71789e-05 2.50492e-06 0.000180937 8.07587e-05 -7.09307e-05 -4.20841e-05 2.42569e-05 -7.95818e-06 0.000117275 
1649.9 0 -0.000307956 0.0022651 -1.94441e-05 -4.24059e-05 -0.108037 0.00217044 0.000157127 -0.000542221 0.00229691 -0.0378199 -8.37143e-05 0.000710941 0.000222477 -0.000224794 4.2141e-05 -0.00120659 -0.00146329 -0.000824378 4.24239e-05 0.00022723 9.53459e-05 -3.09311e-05 3.24587e-05 -9.44777e-05 -1.01454e-05 0.000186954 7.99567e-05 -7.87161e-05 -5.07378e-05 3.60173e-05 -1.15174e-05 0.000118207 
1650.25 0 -0.000287737 0.00331593 -1.28728e-05 -4.80074e-05 -0.104233 0.0023694 0.00014869 -0.00047917 0.00207844 -0.0459941 -6.85785e-05 0.000653103 0.000289456 -0.000333949 4.26343e-05 -0.00119092 -0.00143902 -0.00080731 1.128e-05 0.00024211 8.22641e-05 -3.12956e-05 3.16526e-05 -9.19744e-05 -2.36572e-05 0.000191857 7.97994e-05 -8.36411e-05 -5.88704e-05 4.80725e-05 -1.76559e-05 0.000119153 
1650.6 0 -0.000264404 0.0043384 -5.25464e-06 -5.31862e-05 -0.0998093 0.00254911 0.000138144 -0.000418758 0.00184267 -0.0538076 -5.51942e-05 0.000594187 0.00035269 -0.000440594 4.6299e-05 -0.00117174 -0.00140376 -0.000785972 -2.0242e-05 0.00026016 6.89887e-05 -3.32663e-05 2.88646e-05 -8.93963e-05 -3.84912e-05 0.000194133 7.83183e-05 -8.70604e-05 -6.62779e-05 6.07011e-05 -2.55814e-05 0.000119694 
1650.95 0 -0.000237186 0.00532747 3.1812e-06 -5.83347e-05 -0.0947988 0.00270991 0.000127189 -0.000360785 0.00159071 -0.0612159 -4.28043e-05 0.000533497 0.000411982 -0.000542461 5.50147e-05 -0.00114906 -0.00135798 -0.000760762 -5.44893e-05 0.00028019 5.48857e-05 -3.51291e-05 2.58705e-05 -8.62173e-05 -5.39466e-05 0.000192857 7.48182e-05 -8.93853e-05 -7.32125e-05 7.31568e-05 -3.37315e-05 0.000118723 
1651.3 0 -0.000207217 0.00627686 1.21292e-05 -6.33853e-05 -0.0892376 0.00284862 0.000119348 -0.000305249 0.00132124 -0.0681778 -3.05716e-05 0.000471572 0.000467308 -0.000638422 7.03106e-05 -0.00112163 -0.00130257 -0.00073171 -9.09273e-05 0.000301656 4.07681e-05 -3.60742e-05 2.34598e-05 -8.11579e-05 -6.84407e-05 0.000188089 7.01709e-05 -9.03894e-05 -7.98023e-05 8.56599e-05 -4.09857e-05 0.000115773 
1651.65 0 -0.000174492 0.00717835 2.13613e-05 -6.75125e-05 -0.083164 0.00295842 0.000115018 -0.000252025 0.00103743 -0.0746548 -1.79183e-05 0.000409441 0.000518489 -0.000729174 9.0687e-05 -0.00108735 -0.0012383 -0.000698752 -0.000127057 0.000324687 2.82589e-05 -3.63962e-05 2.17529e-05 -7.38986e-05 -8.05215e-05 0.000180597 6.49445e-05 -9.07842e-05 -8.6382e-05 9.78327e-05 -4.70725e-05 0.000111634 
1652 0 -0.000139496 0.00802506 2.98145e-05 -7.07835e-05 -0.0766182 0.00303641 0.000113498 -0.000201395 0.000745289 -0.0806084 -5.08514e-06 0.000349286 0.000566316 -0.000814528 0.00011074 -0.00104446 -0.00116392 -0.000663035 -0.000160864 0.000349017 1.70778e-05 -3.62396e-05 2.17214e-05 -6.63098e-05 -8.97259e-05 0.000170707 5.92853e-05 -9.21043e-05 -9.25264e-05 0.000108635 -5.19384e-05 0.000107951 
1652.35 0 -0.000104215 0.00881331 3.71751e-05 -7.356e-05 -0.0696464 0.00308316 0.000114951 -0.0001541 0.00044924 -0.086004 6.10917e-06 0.000295169 0.000611891 -0.00089224 0.000126189 -0.000994311 -0.00107924 -0.000624104 -0.000191213 0.000373858 6.08879e-06 -3.52753e-05 2.31502e-05 -6.07498e-05 -9.66079e-05 0.000158704 5.28907e-05 -9.48487e-05 -9.68953e-05 0.000117671 -5.51382e-05 0.000105363 
1652.7 0 -6.97263e-05 0.00954052 4.39879e-05 -7.63884e-05 -0.0622961 0.00310056 0.000119188 -0.000111218 0.000152872 -0.0908147 1.44035e-05 0.000248827 0.000653554 -0.000959954 0.000136873 -0.000940721 -0.000986604 -0.000580585 -0.000215607 0.000398685 -5.14485e-06 -3.28101e-05 2.5275e-05 -5.73315e-05 -0.000102581 0.000146152 4.63228e-05 -9.79762e-05 -9.90859e-05 0.000124649 -5.62365e-05 0.000103617 
1653.05 0 -3.61106e-05 0.0102048 5.07284e-05 -7.96185e-05 -0.0546135 0.00309012 0.000124822 -7.32415e-05 -0.000141865 -0.0950173 2.08619e-05 0.000208188 0.000688955 -0.00101586 0.000143564 -0.000885819 -0.000889435 -0.000532565 -0.000231432 0.000423053 -1.68603e-05 -2.90923e-05 2.79138e-05 -5.4475e-05 -0.000108828 0.000133756 4.10575e-05 -0.000100848 -9.91199e-05 0.000129699 -5.60763e-05 0.000101973 
1653.4 0 -3.4693e-06 0.0108031 5.77902e-05 -8.26045e-05 -0.0466475 0.00305237 0.000130523 -3.98584e-05 -0.000432359 -0.0985912 2.64153e-05 0.000171992 0.000717184 -0.00105974 0.000145882 -0.000829157 -0.000790767 -0.00048047 -0.00023763 0.000446469 -2.92056e-05 -2.55218e-05 3.00963e-05 -4.97494e-05 -0.000114463 0.000120798 3.78879e-05 -0.000103111 -9.73063e-05 0.000133528 -5.50619e-05 9.98311e-05 
1653.75 0 2.87411e-05 0.0113301 6.44356e-05 -8.4821e-05 -0.0384484 0.0029893 0.00013395 -1.03978e-05 -0.000715064 -0.10152 2.93525e-05 0.000139874 0.000739061 -0.00109292 0.000143748 -0.000770895 -0.000692694 -0.000424831 -0.000234487 0.000469949 -4.12224e-05 -2.23069e-05 3.0834e-05 -4.21541e-05 -0.000118673 0.000107478 3.61924e-05 -0.000104885 -9.47665e-05 0.000136206 -5.21668e-05 9.79005e-05 
1654.1 0 6.13054e-05 0.0117818 6.98035e-05 -8.7288e-05 -0.0300662 0.00290301 0.000131825 1.33626e-05 -0.000988492 -0.10379 2.80826e-05 0.000109387 0.000755804 -0.00111613 0.000137345 -0.000710803 -0.000595158 -0.000365841 -0.000225342 0.000495895 -5.30106e-05 -1.94295e-05 2.95592e-05 -3.35991e-05 -0.000122669 9.50147e-05 3.5916e-05 -0.000105013 -9.19223e-05 0.000136716 -4.74397e-05 9.63685e-05 
1654.45 0 9.40518e-05 0.0121566 7.4069e-05 -9.0179e-05 -0.0215541 0.00279469 0.000123825 2.84143e-05 -0.00125145 -0.105388 2.28757e-05 7.91807e-05 0.000767421 -0.00112919 0.000127032 -0.000644258 -0.000497272 -0.000305067 -0.000214263 0.000524007 -6.47222e-05 -1.9236e-05 2.61121e-05 -2.65649e-05 -0.000127709 8.3069e-05 3.63249e-05 -0.000101015 -8.86838e-05 0.000135375 -4.21638e-05 9.39468e-05 
1654.8 0 0.000127135 0.0124541 7.72252e-05 -9.16905e-05 -0.0129685 0.00266466 0.000112426 3.49985e-05 -0.00150275 -0.106305 1.60803e-05 5.30881e-05 0.000775469 -0.00113342 0.000113969 -0.000568089 -0.000399304 -0.000244029 -0.000201468 0.000551081 -7.425e-05 -2.30729e-05 2.09771e-05 -2.08787e-05 -0.000133755 7.17023e-05 3.50761e-05 -9.2917e-05 -8.4748e-05 0.000133347 -3.62376e-05 8.89427e-05 
1655.15 0 0.000162014 0.0126723 7.95044e-05 -9.10241e-05 -0.00436519 0.00251297 9.93046e-05 3.58996e-05 -0.00174153 -0.106543 9.65591e-06 3.40475e-05 0.000781048 -0.00113014 9.80999e-05 -0.000485211 -0.000301033 -0.000182009 -0.00018599 0.000573982 -8.01825e-05 -2.95857e-05 1.52582e-05 -1.48491e-05 -0.000138926 6.23692e-05 3.06437e-05 -8.39471e-05 -8.01441e-05 0.000130141 -3.05971e-05 8.08643e-05 
1655.5 0 0.000198204 0.0128097 8.10708e-05 -8.95691e-05 0.004204 0.00234066 8.55208e-05 3.40647e-05 -0.00196751 -0.106105 2.03476e-06 2.09594e-05 0.000781703 -0.00111963 7.97415e-05 -0.000399579 -0.000202749 -0.000119551 -0.000169058 0.00059132 -8.44717e-05 -3.67997e-05 1.09126e-05 -8.26705e-06 -0.000141697 5.4477e-05 2.31499e-05 -7.57268e-05 -7.53579e-05 0.000125592 -2.74222e-05 7.04298e-05 
1655.85 0 0.000233788 0.0128657 8.12467e-05 -8.85426e-05 0.0126864 0.00214824 7.18757e-05 3.18296e-05 -0.00217922 -0.104995 -8.23966e-06 1.14243e-05 0.000777039 -0.00110216 6.14183e-05 -0.000314013 -0.000106917 -5.93379e-05 -0.000152166 0.000602716 -8.84005e-05 -4.3181e-05 9.90996e-06 -5.16963e-07 -0.000142112 4.62634e-05 1.30102e-05 -6.66653e-05 -7.07597e-05 0.000121088 -2.6634e-05 5.79195e-05 
1656.2 0 0.000266137 0.0128395 8.06046e-05 -8.66158e-05 0.0210279 0.00193663 5.79147e-05 2.97384e-05 -0.00237298 -0.103224 -1.95066e-05 2.48941e-06 0.000770212 -0.00107914 4.61644e-05 -0.000229844 -1.50821e-05 -9.8013e-07 -0.000136178 0.000607693 -9.03731e-05 -4.75767e-05 1.322e-05 8.94301e-06 -0.000140715 3.69329e-05 9.08548e-07 -5.55682e-05 -6.68179e-05 0.000117237 -2.69497e-05 4.37166e-05 
1656.55 0 0.000292191 0.0127309 7.94446e-05 -8.25832e-05 0.0291754 0.00170766 4.31957e-05 2.62425e-05 -0.00254556 -0.100808 -2.85023e-05 -6.71881e-06 0.000762891 -0.00105251 3.48034e-05 -0.0001446 7.31242e-05 5.73649e-05 -0.000120771 0.00060445 -8.89624e-05 -5.04593e-05 1.83786e-05 1.92884e-05 -0.000137524 2.57139e-05 -1.23363e-05 -4.35719e-05 -6.43669e-05 0.000113482 -2.74646e-05 2.86967e-05 
1656.9 0 0.000312058 0.0125409 7.68725e-05 -7.6732e-05 0.037079 0.00146362 2.79719e-05 1.99553e-05 -0.00269462 -0.0977685 -3.34542e-05 -1.32003e-05 0.000755557 -0.00102265 2.58192e-05 -5.76166e-05 0.000157857 0.00011559 -0.000104854 0.000590768 -8.50286e-05 -5.19393e-05 2.1627e-05 2.87011e-05 -0.000132486 1.37466e-05 -2.65989e-05 -3.30767e-05 -6.30677e-05 0.000109269 -2.63882e-05 1.46713e-05 
1657.25 0 0.000328045 0.0122723 7.30889e-05 -6.94765e-05 0.0446911 0.00120844 1.28022e-05 9.51431e-06 -0.00281894 -0.094128 -3.4666e-05 -1.65981e-05 0.000747843 -0.000988717 1.76803e-05 2.5747e-05 0.000239236 0.000172944 -8.86497e-05 0.000565259 -8.01699e-05 -5.11711e-05 2.21874e-05 3.63117e-05 -0.00012678 4.43861e-06 -4.079e-05 -2.50958e-05 -6.18355e-05 0.0001038 -2.46138e-05 2.43276e-06 
1657.6 0 0.00034134 0.0119284 6.8891e-05 -6.1202e-05 0.051965 0.000947211 -2.18264e-06 -5.29716e-06 -0.00291894 -0.0899132 -3.37023e-05 -2.07074e-05 0.000738175 -0.00095125 8.737e-06 0.00010235 0.000318042 0.000228996 -7.28779e-05 0.000527455 -7.5192e-05 -4.91232e-05 2.0843e-05 4.30732e-05 -0.000121076 -2.23441e-06 -5.28967e-05 -1.91653e-05 -5.96214e-05 9.70704e-05 -2.53049e-05 -8.78165e-06 
1657.95 0 0.00035231 0.0115116 6.52821e-05 -5.33535e-05 0.0588548 0.000683711 -1.75482e-05 -2.23328e-05 -0.00299619 -0.0851546 -3.27984e-05 -2.75059e-05 0.000725164 -0.000911319 -1.01144e-06 0.000173134 0.000394418 0.000283038 -5.74092e-05 0.000478105 -7.09114e-05 -4.81232e-05 1.82891e-05 4.96221e-05 -0.000115693 -9.33929e-06 -6.24738e-05 -1.49723e-05 -5.58064e-05 9.02763e-05 -2.811e-05 -1.90453e-05 
1658.3 0 0.00036119 0.0110236 6.29464e-05 -4.69266e-05 0.0653165 0.000419286 -3.41628e-05 -3.89217e-05 -0.00305255 -0.0798855 -3.35775e-05 -3.62077e-05 0.0007088 -0.000867251 -9.00868e-06 0.000238372 0.00046704 0.000334149 -4.32476e-05 0.000418318 -6.85938e-05 -4.89369e-05 1.52693e-05 5.64045e-05 -0.000111994 -1.81878e-05 -7.08596e-05 -1.2554e-05 -5.11308e-05 8.38831e-05 -3.04792e-05 -2.8384e-05 
1658.65 0 0.000367444 0.0104671 6.12404e-05 -4.07575e-05 0.0713106 0.000153539 -5.06805e-05 -5.35569e-05 -0.00308967 -0.0741434 -3.5395e-05 -4.59516e-05 0.000688621 -0.000817945 -1.24654e-05 0.000297217 0.000534985 0.000382932 -3.22866e-05 0.000348444 -6.86791e-05 -5.07201e-05 1.24176e-05 6.40449e-05 -0.000111391 -2.78813e-05 -7.87304e-05 -1.06366e-05 -4.71562e-05 7.73781e-05 -3.09935e-05 -3.81296e-05 
1659 0 0.000370415 0.00984557 5.86007e-05 -3.42311e-05 0.0768022 -0.000115298 -6.58899e-05 -6.46201e-05 -0.00310712 -0.0679687 -3.55518e-05 -5.68263e-05 0.000664234 -0.000763941 -1.07236e-05 0.000349167 0.000598712 0.000428548 -2.25021e-05 0.000268772 -6.99252e-05 -5.34536e-05 9.26106e-06 7.18776e-05 -0.000112775 -3.76272e-05 -8.5742e-05 -8.02967e-06 -4.4253e-05 7.06905e-05 -3.00447e-05 -5.03451e-05 
1659.35 0 0.000370494 0.00916368 5.50229e-05 -2.79127e-05 0.0817597 -0.000386297 -8.16553e-05 -7.03248e-05 -0.0031017 -0.0614043 -3.24942e-05 -6.94207e-05 0.000637412 -0.000705337 -3.7899e-06 0.000395399 0.000658367 0.000469865 -1.20189e-05 0.000180588 -7.1917e-05 -5.74927e-05 5.4185e-06 7.84758e-05 -0.000113859 -4.7023e-05 -9.18124e-05 -4.75291e-06 -4.16592e-05 6.45925e-05 -2.83537e-05 -6.43883e-05 
1659.7 0 0.000367315 0.00842756 5.17046e-05 -2.1586e-05 0.0861552 -0.000655605 -9.83967e-05 -6.99447e-05 -0.00307237 -0.054495 -2.50608e-05 -8.53496e-05 0.000609239 -0.000642697 8.77627e-06 0.000436872 0.000714164 0.000508171 -2.3757e-06 8.63592e-05 -7.47147e-05 -6.26621e-05 1.24829e-06 8.30458e-05 -0.000113886 -5.56132e-05 -9.78779e-05 -6.43158e-07 -3.90899e-05 5.90903e-05 -2.61891e-05 -7.83616e-05 
1660.05 0 0.000360579 0.00764344 4.87197e-05 -1.51667e-05 0.0899646 -0.000920633 -0.000114521 -6.39855e-05 -0.00301989 -0.0472871 -1.29105e-05 -0.000106665 0.000579402 -0.000576912 2.39939e-05 0.000473637 0.00076675 0.000544566 5.12346e-06 -1.12951e-05 -7.79136e-05 -6.78548e-05 -3.28235e-06 8.50945e-05 -0.000111773 -6.30769e-05 -0.000104882 4.56679e-06 -3.62612e-05 5.28887e-05 -2.37835e-05 -9.11316e-05 
1660.4 0 0.000351308 0.0068167 4.54764e-05 -9.46926e-06 0.0931678 -0.00117739 -0.000128408 -5.3937e-05 -0.00294512 -0.0398284 9.69776e-07 -0.000133728 0.000548218 -0.000509089 3.76252e-05 0.000505696 0.000816122 0.000579253 1.00047e-05 -0.000110973 -8.11013e-05 -7.17353e-05 -7.00648e-06 8.49762e-05 -0.000106653 -6.91568e-05 -0.000112936 1.05459e-05 -3.32489e-05 4.57524e-05 -2.19963e-05 -0.000101649 
1660.75 0 0.000338941 0.00595226 4.17494e-05 -5.03031e-06 0.0957488 -0.0014215 -0.000138913 -4.11919e-05 -0.00285044 -0.0321699 1.35746e-05 -0.000166194 0.000515615 -0.000439803 4.96607e-05 0.000533589 0.000861446 0.000612865 1.27603e-05 -0.000211399 -8.38545e-05 -7.3302e-05 -8.647e-06 8.37621e-05 -9.95796e-05 -7.39803e-05 -0.000120813 1.70534e-05 -3.0385e-05 3.84598e-05 -2.17642e-05 -0.000109395 
1661.1 0 0.000323258 0.0050563 3.75173e-05 -1.20887e-06 0.097696 -0.00165249 -0.000146887 -2.49726e-05 -0.00273898 -0.0243645 2.6766e-05 -0.000204854 0.000480942 -0.000368498 6.19239e-05 0.000557573 0.00090245 0.000644794 1.49985e-05 -0.000310889 -8.57762e-05 -7.37344e-05 -7.83013e-06 8.13438e-05 -9.23881e-05 -7.80081e-05 -0.000127138 2.42535e-05 -2.72778e-05 3.16718e-05 -2.27495e-05 -0.000115136 
1661.45 0 0.000305272 0.004136 3.34796e-05 2.43711e-06 0.0990034 -0.00187114 -0.000154343 -3.2078e-06 -0.00261323 -0.0164655 4.38741e-05 -0.000250183 0.000444321 -0.000294191 7.37146e-05 0.000577957 0.000938789 0.000673027 1.60432e-05 -0.00040592 -8.66198e-05 -7.4207e-05 -5.18483e-06 7.81852e-05 -8.45426e-05 -8.17789e-05 -0.00013245 3.22614e-05 -2.40553e-05 2.54495e-05 -2.42956e-05 -0.00011953 
1661.8 0 0.000286209 0.00319702 3.00641e-05 5.74784e-06 0.0996705 -0.00207845 -0.000161752 2.23656e-05 -0.00247437 -0.00852391 6.48013e-05 -0.000300885 0.000406434 -0.000215053 8.33895e-05 0.000595753 0.000969567 0.000694625 1.42409e-05 -0.000493995 -8.56724e-05 -7.37743e-05 -1.87682e-06 7.52552e-05 -7.51445e-05 -8.53243e-05 -0.00013693 4.0579e-05 -2.1326e-05 1.89412e-05 -2.60892e-05 -0.00012193 
1662.15 0 0.000266586 0.00224429 2.67592e-05 9.56023e-06 0.0996999 -0.00227537 -0.000168527 4.92593e-05 -0.00232041 -0.000587571 8.80782e-05 -0.000355456 0.000369823 -0.000130663 9.06368e-05 0.000611394 0.000993604 0.000708583 9.225e-06 -0.00057679 -8.35027e-05 -7.2549e-05 1.67718e-06 7.21353e-05 -6.54136e-05 -8.83015e-05 -0.000140363 4.75603e-05 -1.88134e-05 1.12967e-05 -2.84045e-05 -0.000122609 
1662.5 0 0.000245853 0.00128377 2.3621e-05 1.40053e-05 0.0990945 -0.0024586 -0.00017294 7.90375e-05 -0.00214893 0.00729628 0.000113502 -0.000412802 0.000335552 -4.3241e-05 9.65953e-05 0.000625251 0.00100999 0.000717423 2.19621e-06 -0.000655329 -8.18532e-05 -7.16168e-05 5.74302e-06 6.81292e-05 -5.59155e-05 -9.10738e-05 -0.00014353 5.32159e-05 -1.63841e-05 2.42429e-06 -3.22153e-05 -0.000123063 
1662.85 0 0.000222854 0.000321533 2.03213e-05 1.84782e-05 0.0978601 -0.0026226 -0.000174379 0.000112986 -0.00196202 0.0150785 0.000139884 -0.000470676 0.000301562 4.545e-05 0.000102646 0.000638401 0.00101778 0.000722299 -3.99506e-06 -0.000726927 -8.0436e-05 -7.0457e-05 9.87149e-06 6.34198e-05 -4.58676e-05 -9.45587e-05 -0.00014653 5.8795e-05 -1.44163e-05 -7.73571e-06 -3.73181e-05 -0.000123458 
1663.2 0 0.000197164 -0.000635877 1.61134e-05 2.20951e-05 0.0960069 -0.00276524 -0.000174102 0.000148317 -0.0017654 0.022709 0.000164575 -0.000525851 0.000267218 0.000135034 0.000108477 0.000650012 0.00101677 0.000723363 -8.05815e-06 -0.000789115 -7.78431e-05 -6.84401e-05 1.24354e-05 5.76521e-05 -3.53911e-05 -9.91626e-05 -0.000147982 6.4278e-05 -1.25776e-05 -1.93823e-05 -4.25542e-05 -0.000123279 
1663.55 0 0.000171044 -0.00158189 1.20715e-05 2.46331e-05 0.0935483 -0.00288831 -0.00017311 0.000182085 -0.00156347 0.030138 0.000185211 -0.000577503 0.000231975 0.00022572 0.000113735 0.000657148 0.00100666 0.00072244 -1.06128e-05 -0.000843009 -7.38287e-05 -6.61513e-05 1.18782e-05 5.10822e-05 -2.53014e-05 -0.000105259 -0.000147946 6.87359e-05 -9.52376e-06 -3.09727e-05 -4.76715e-05 -0.000122682 
1663.9 0 0.000147986 -0.0025115 9.38747e-06 2.68138e-05 0.0905043 -0.00299316 -0.000171503 0.000213723 -0.00135802 0.0373157 0.000202332 -0.000626456 0.000193136 0.000315252 0.000120005 0.000659024 0.000986578 0.000720222 -1.22869e-05 -0.000889415 -6.92791e-05 -6.31805e-05 9.35963e-06 4.37682e-05 -1.60972e-05 -0.000112989 -0.000148242 7.21878e-05 -5.51789e-06 -4.09499e-05 -5.23688e-05 -0.000122517 
1664.25 0 0.000128753 -0.00341865 7.34419e-06 2.84484e-05 0.0869016 -0.00308055 -0.000168653 0.000243443 -0.00115172 0.0441962 0.000218062 -0.000673526 0.000150088 0.000401017 0.000127338 0.000657422 0.000957612 0.000714824 -1.2549e-05 -0.000927202 -6.43546e-05 -5.81551e-05 8.28932e-06 3.43228e-05 -7.48661e-06 -0.000120725 -0.000148395 7.50806e-05 -1.82052e-06 -4.92303e-05 -5.54734e-05 -0.000123504 
1664.6 0 0.000109545 -0.00429566 5.63851e-06 2.95248e-05 0.0827692 -0.00315411 -0.000163931 0.000271856 -0.00094708 0.050739 0.000232004 -0.000718349 0.000105033 0.000482025 0.000135057 0.000654618 0.000920985 0.000706016 -1.14726e-05 -0.000956527 -5.92449e-05 -5.15484e-05 9.32347e-06 2.38137e-05 1.25389e-06 -0.000127628 -0.000146501 7.68756e-05 2.22352e-06 -5.64889e-05 -5.66692e-05 -0.00012489 
1664.95 0 8.8519e-05 -0.00513726 4.55908e-06 2.99782e-05 0.0781381 -0.00321822 -0.000155616 0.000300111 -0.000742494 0.0569062 0.000242405 -0.000758155 5.85742e-05 0.000555946 0.000145062 0.000651658 0.000877286 0.000694532 -1.04894e-05 -0.000977414 -5.52409e-05 -4.4478e-05 9.78749e-06 1.50016e-05 9.62948e-06 -0.000134293 -0.000143303 7.80574e-05 7.42323e-06 -6.31711e-05 -5.70264e-05 -0.000125398 
1665.3 0 6.76019e-05 -0.00593992 3.68285e-06 2.95592e-05 0.0730407 -0.0032724 -0.000141588 0.000327871 -0.000535514 0.0626613 0.000250502 -0.000790296 1.17807e-05 0.00062049 0.000158627 0.000648045 0.000827888 0.000678335 -1.00366e-05 -0.000988418 -5.21834e-05 -3.63609e-05 9.32411e-06 7.97149e-06 1.63496e-05 -0.000141494 -0.000140156 7.98444e-05 1.31878e-05 -6.89531e-05 -5.71508e-05 -0.000124436 
1665.65 0 4.72533e-05 -0.00669917 2.34722e-06 2.86157e-05 0.0675109 -0.00331454 -0.000121702 0.000352976 -0.000325969 0.0679698 0.000259201 -0.000812677 -3.34793e-05 0.0006761 0.000173119 0.000643115 0.000775404 0.000656899 -8.81642e-06 -0.000988976 -4.8331e-05 -2.6536e-05 9.46852e-06 3.10711e-07 2.20219e-05 -0.000148617 -0.000136604 8.29352e-05 1.90987e-05 -7.39514e-05 -5.56692e-05 -0.000121659 
1666 0 2.64338e-05 -0.00740816 2.4458e-07 2.72051e-05 0.0615855 -0.0033443 -9.90598e-05 0.000373499 -0.000113708 0.0728008 0.000267297 -0.000825661 -7.79721e-05 0.000724695 0.000184693 0.000635581 0.000720704 0.000632524 -4.59565e-06 -0.000980477 -4.1951e-05 -1.54792e-05 1.08173e-05 -8.52072e-06 2.83948e-05 -0.000153525 -0.000131764 8.65783e-05 2.53361e-05 -7.82138e-05 -5.2478e-05 -0.000116644 
1666.35 0 3.847e-06 -0.0080616 -1.73772e-06 2.49271e-05 0.0553052 -0.00336133 -7.68793e-05 0.000388591 0.000103049 0.0771243 0.000271855 -0.000831273 -0.00012351 0.000765562 0.000191536 0.00062473 0.000663284 0.000606453 2.48105e-06 -0.00096432 -3.39717e-05 -2.98075e-06 1.3196e-05 -1.59151e-05 3.53225e-05 -0.00015622 -0.000124955 8.93167e-05 3.12398e-05 -8.1454e-05 -5.0017e-05 -0.000109488 
1666.7 0 -2.15772e-05 -0.00865733 -2.82012e-06 2.21011e-05 0.0487164 -0.00336334 -5.47805e-05 0.000395416 0.000325158 0.0809122 0.000272267 -0.000829366 -0.000170949 0.000798506 0.000193505 0.000609362 0.000604874 0.000576542 1.27278e-05 -0.000940996 -2.43963e-05 1.07851e-05 1.63209e-05 -2.14863e-05 4.23779e-05 -0.000157595 -0.00011462 9.20933e-05 3.60442e-05 -8.30995e-05 -4.87836e-05 -0.0001012 
1667.05 0 -4.92154e-05 -0.00919234 -3.35543e-06 2.01088e-05 0.0418696 -0.00334669 -3.45523e-05 0.00039186 0.000550225 0.0841437 0.000269797 -0.000820552 -0.00021804 0.000826193 0.000192485 0.000586739 0.000546783 0.000540588 2.87017e-05 -0.00091247 -1.13352e-05 2.29846e-05 1.80509e-05 -2.82527e-05 5.00082e-05 -0.000157644 -0.000100721 9.44302e-05 4.0054e-05 -8.36388e-05 -4.73007e-05 -9.26841e-05 
1667.4 0 -7.65276e-05 -0.00966187 -3.5911e-06 1.9505e-05 0.0348146 -0.00331043 -1.8341e-05 0.000380703 0.000774842 0.0868057 0.000266292 -0.000806913 -0.000261024 0.000850912 0.000191333 0.000556908 0.000487803 0.000500038 4.87718e-05 -0.000879188 3.54968e-06 3.21369e-05 1.68754e-05 -3.6884e-05 5.84048e-05 -0.000157106 -8.59046e-05 9.45411e-05 4.35028e-05 -8.34126e-05 -4.50844e-05 -8.32838e-05 
1667.75 0 -0.000101631 -0.0100634 -3.60528e-06 2.03617e-05 0.0275983 -0.00325671 -4.05727e-06 0.000363435 0.000997088 0.0888871 0.000261887 -0.000788662 -0.000298833 0.000873045 0.000191363 0.000522194 0.000425123 0.000457548 6.91588e-05 -0.000839202 1.77447e-05 3.96536e-05 1.38922e-05 -4.4857e-05 6.55678e-05 -0.000156478 -7.19393e-05 9.30525e-05 4.6363e-05 -8.24426e-05 -4.18276e-05 -7.2134e-05 
1668.1 0 -0.000124119 -0.0103979 -4.15661e-06 2.2413e-05 0.0202681 -0.00318648 1.03238e-05 0.000337909 0.00121574 0.0903788 0.000255951 -0.000765988 -0.000331237 0.000891749 0.000191385 0.000483169 0.000357543 0.000411873 8.9036e-05 -0.000792526 3.1154e-05 4.64046e-05 1.12848e-05 -5.14435e-05 6.95136e-05 -0.000154602 -5.87065e-05 9.14285e-05 4.87173e-05 -8.19297e-05 -3.62701e-05 -5.96939e-05 
1668.45 0 -0.000144694 -0.0106652 -4.65959e-06 2.4924e-05 0.0128727 -0.0031002 2.25505e-05 0.000303018 0.00142852 0.0912771 0.00024995 -0.000740206 -0.000356053 0.000906215 0.00018936 0.000441317 0.000285394 0.000361608 0.000109689 -0.000740651 4.50189e-05 5.21471e-05 1.01941e-05 -5.79272e-05 7.02568e-05 -0.000150431 -4.58097e-05 8.98291e-05 5.14896e-05 -8.29564e-05 -2.85118e-05 -4.61987e-05 
1668.8 0 -0.00016451 -0.0108631 -3.67834e-06 2.72914e-05 0.00546005 -0.00300007 2.91087e-05 0.000259179 0.00163426 0.0915828 0.000245318 -0.000711107 -0.000373036 0.000916012 0.000184156 0.000399272 0.000208632 0.000308632 0.000130532 -0.0006848 5.90958e-05 5.66048e-05 1.07987e-05 -6.36846e-05 6.87485e-05 -0.000144562 -3.3125e-05 8.63795e-05 5.50169e-05 -8.46815e-05 -1.99877e-05 -3.19288e-05 
1669.15 0 -0.00018506 -0.0109907 -1.38232e-06 2.99115e-05 -0.00192161 -0.00288759 3.03524e-05 0.000207809 0.0018332 0.0912992 0.000241449 -0.00067776 -0.000383157 0.000920388 0.000175497 0.00035765 0.000126159 0.000254584 0.000150557 -0.000627205 7.23553e-05 5.98165e-05 1.30823e-05 -6.7832e-05 6.65131e-05 -0.000137985 -2.13055e-05 7.98477e-05 5.85474e-05 -8.63548e-05 -1.15654e-05 -1.83907e-05 
1669.5 0 -0.000207335 -0.0110476 9.96263e-07 3.19641e-05 -0.00922608 -0.00276284 2.74781e-05 0.000151009 0.00202579 0.0904353 0.000236404 -0.000640448 -0.000386806 0.000918179 0.000162883 0.00031658 3.81245e-05 0.000200658 0.000171552 -0.000570147 8.48625e-05 6.24689e-05 1.62903e-05 -7.09237e-05 6.53358e-05 -0.000130494 -1.00193e-05 7.05185e-05 6.11587e-05 -8.86399e-05 -4.15731e-06 -5.48179e-06 
1669.85 0 -0.000230736 -0.0110339 1.85725e-06 3.22523e-05 -0.0164091 -0.00262385 2.09396e-05 9.1025e-05 0.00221227 0.0890011 0.000229279 -0.000600262 -0.000384385 0.00090888 0.000146416 0.000277202 -5.36053e-05 0.000149261 0.00019559 -0.000514769 9.55099e-05 6.49574e-05 1.94243e-05 -7.2931e-05 6.49691e-05 -0.000122372 2.02311e-06 5.97905e-05 6.29857e-05 -9.03534e-05 1.4424e-06 8.05333e-06 
1670.2 0 -0.00025436 -0.0109503 1.05058e-06 3.10035e-05 -0.0234259 -0.00246659 1.23861e-05 3.06544e-05 0.00238993 0.0870076 0.000220019 -0.000556949 -0.000376993 0.000891464 0.000125133 0.00023923 -0.000147027 0.000102564 0.000223197 -0.000459159 0.000103217 6.70961e-05 2.19192e-05 -7.38624e-05 6.48792e-05 -0.000113523 1.55403e-05 4.96843e-05 6.45057e-05 -8.9201e-05 5.64751e-06 2.16673e-05 
1670.55 0 -0.000278036 -0.0107983 -8.82042e-07 2.92276e-05 -0.0302328 -0.00229011 2.78754e-06 -2.89388e-05 0.00255394 0.0844712 0.000207007 -0.000510375 -0.000366197 0.000864877 9.82847e-05 0.000200922 -0.000239099 6.0005e-05 0.000252597 -0.000400893 0.000108509 6.81933e-05 2.35222e-05 -7.49691e-05 6.53557e-05 -0.000103164 3.03098e-05 4.17402e-05 6.51565e-05 -8.46364e-05 7.8842e-06 3.48978e-05 
1670.9 0 -0.000301002 -0.0105787 -3.66105e-06 2.79971e-05 -0.0367882 -0.00209814 -9.07839e-06 -8.95802e-05 0.00270156 0.0814121 0.00018871 -0.000462098 -0.000351968 0.000829361 6.80151e-05 0.000160633 -0.000326079 2.07528e-05 0.000280329 -0.000340955 0.00011321 6.75095e-05 2.40441e-05 -7.75408e-05 6.63961e-05 -9.25934e-05 4.52032e-05 3.66587e-05 6.46042e-05 -7.76419e-05 7.6727e-06 4.79677e-05 
1671.25 0 -0.000322008 -0.0102915 -6.17872e-06 2.73593e-05 -0.0430507 -0.00189281 -2.27318e-05 -0.00015166 0.00283236 0.0778518 0.000166595 -0.000413231 -0.000333998 0.000786181 3.75839e-05 0.000118752 -0.000405121 -1.3695e-05 0.000302874 -0.000283176 0.000118461 6.47805e-05 2.35754e-05 -8.09498e-05 6.65303e-05 -8.4286e-05 5.83554e-05 3.3349e-05 6.28465e-05 -6.96375e-05 5.8092e-06 6.01278e-05 
1671.6 0 -0.000341313 -0.00993843 -8.30171e-06 2.65056e-05 -0.0489771 -0.00167464 -3.47527e-05 -0.000213551 0.00294402 0.0738157 0.000143559 -0.000361786 -0.000313214 0.000737701 8.5667e-06 7.74214e-05 -0.000474242 -4.18205e-05 0.000320259 -0.000229701 0.000124467 6.08485e-05 2.24597e-05 -8.37849e-05 6.49653e-05 -7.8985e-05 6.83652e-05 3.01018e-05 6.05356e-05 -6.22832e-05 3.86696e-06 7.09082e-05 
1671.95 0 -0.000358679 -0.00952326 -1.02636e-05 2.502e-05 -0.0545284 -0.00144752 -4.32427e-05 -0.000274158 0.00303494 0.0693386 0.000121941 -0.000305652 -0.000290436 0.000687092 -1.87455e-05 3.68396e-05 -0.00053364 -6.27483e-05 0.000336672 -0.000180071 0.000131567 5.61391e-05 2.0639e-05 -8.52323e-05 6.16688e-05 -7.4782e-05 7.54812e-05 2.60758e-05 5.86945e-05 -5.55938e-05 2.42377e-06 8.00643e-05 
1672.3 0 -0.000373413 -0.00905121 -1.15607e-05 2.31201e-05 -0.0596738 -0.0012151 -5.06018e-05 -0.000332438 0.00310632 0.0644587 0.000102585 -0.00024543 -0.000267627 0.000635121 -4.54892e-05 -4.3951e-06 -0.000586521 -7.71e-05 0.000355844 -0.000133652 0.000140293 5.02396e-05 1.87968e-05 -8.47695e-05 5.8176e-05 -7.14447e-05 8.02121e-05 2.03316e-05 5.71031e-05 -4.81721e-05 1.2659e-06 8.67717e-05 
1672.65 0 -0.00038542 -0.00852666 -1.24541e-05 2.05053e-05 -0.0643866 -0.000978758 -5.96358e-05 -0.000386727 0.00315975 0.0592132 8.43913e-05 -0.00018233 -0.000246098 0.000581365 -7.31826e-05 -4.677e-05 -0.000635098 -8.65001e-05 0.000377058 -8.94642e-05 0.000149079 4.34312e-05 1.68879e-05 -8.29796e-05 5.58454e-05 -6.98579e-05 8.26786e-05 1.18163e-05 5.57726e-05 -3.98349e-05 2.32044e-06 9.18538e-05 
1673 0 -0.000394302 -0.0079529 -1.3006e-05 1.6697e-05 -0.0686415 -0.000739034 -6.90231e-05 -0.000436824 0.00319616 0.0536389 6.74522e-05 -0.000118181 -0.000227269 0.000525951 -0.000102581 -8.87938e-05 -0.000680442 -9.12634e-05 0.000397523 -4.63036e-05 0.000156486 3.68398e-05 1.40624e-05 -7.96615e-05 5.39774e-05 -6.84208e-05 8.3238e-05 1.13253e-06 5.49893e-05 -3.16756e-05 7.53984e-06 9.76542e-05 
1673.35 0 -0.000399912 -0.00733488 -1.35694e-05 1.23259e-05 -0.0724152 -0.000496407 -7.73997e-05 -0.000484164 0.00321602 0.0477754 5.38539e-05 -5.33745e-05 -0.000212727 0.000467758 -0.000134746 -0.000127403 -0.00072254 -9.32876e-05 0.000417605 -4.02198e-06 0.000162894 3.08282e-05 1.101e-05 -7.39689e-05 5.1093e-05 -6.51401e-05 8.26417e-05 -1.0455e-05 5.4261e-05 -2.33164e-05 1.6866e-05 0.000104054 
1673.7 0 -0.000402472 -0.0066782 -1.42921e-05 9.17765e-06 -0.0756882 -0.000251633 -8.6345e-05 -0.000529784 0.00321764 0.0416663 4.29673e-05 1.42468e-05 -0.000201419 0.000405364 -0.000173413 -0.000162084 -0.000760864 -9.61117e-05 0.00043926 3.49095e-05 0.000168404 2.50725e-05 9.33109e-06 -6.67926e-05 4.8708e-05 -5.8931e-05 8.22306e-05 -2.1764e-05 5.311e-05 -1.36428e-05 2.90088e-05 0.000108845 
1674.05 0 -0.000402732 -0.00598766 -1.51488e-05 7.47755e-06 -0.0784468 -7.01864e-06 -9.84288e-05 -0.000572871 0.0031987 0.0353561 3.00162e-05 8.50708e-05 -0.000191228 0.000338945 -0.000219324 -0.000194423 -0.000795117 -0.000101299 0.000461501 6.74093e-05 0.000172948 1.98575e-05 8.02803e-06 -5.88006e-05 4.83737e-05 -4.95265e-05 8.18969e-05 -3.27949e-05 5.18782e-05 -3.56697e-06 4.1239e-05 0.000112623 
1674.4 0 -0.000400594 -0.00526838 -1.59317e-05 5.56296e-06 -0.0806808 0.000234968 -0.000114916 -0.000612127 0.00316026 0.0288859 1.21884e-05 0.000158101 -0.0001802 0.000270296 -0.000267226 -0.000224759 -0.000825331 -0.000107722 0.000480969 9.48149e-05 0.000175646 1.68422e-05 4.56113e-06 -5.03498e-05 4.74694e-05 -3.7517e-05 8.11772e-05 -4.43039e-05 5.12366e-05 5.46582e-06 5.08547e-05 0.000116203 
1674.75 0 -0.000394565 -0.00452507 -1.58183e-05 2.63093e-06 -0.0823818 0.000472977 -0.000133795 -0.000647456 0.0031035 0.0222974 -9.22842e-06 0.00023233 -0.000167911 0.000199252 -0.000311843 -0.000253982 -0.000850963 -0.000114992 0.000494628 0.000119676 0.000175401 1.61664e-05 -1.33895e-06 -4.30724e-05 4.42095e-05 -2.40054e-05 8.11637e-05 -5.5736e-05 5.06187e-05 1.39032e-05 5.68327e-05 0.000117466 
1675.1 0 -0.00038303 -0.0037616 -1.47123e-05 -1.258e-06 -0.0835453 0.000704098 -0.000150599 -0.000677653 0.00302771 0.0156328 -3.33644e-05 0.000305346 -0.000153682 0.000123475 -0.00035169 -0.000284536 -0.000869597 -0.000124056 0.00050202 0.000141683 0.000173412 1.58988e-05 -8.5278e-06 -3.84357e-05 4.03942e-05 -1.06739e-05 8.27048e-05 -6.61104e-05 4.85997e-05 2.27609e-05 5.94721e-05 0.000116105 
1675.45 0 -0.000366184 -0.00298118 -1.36783e-05 -6.36417e-06 -0.0841676 0.000923325 -0.000162837 -0.000700814 0.00293217 0.00893358 -6.03354e-05 0.000374612 -0.000137012 4.31444e-05 -0.000385108 -0.000316982 -0.000877996 -0.000133745 0.000506273 0.000160794 0.000172135 1.51853e-05 -1.49564e-05 -3.65621e-05 3.63402e-05 1.56031e-06 8.47471e-05 -7.5962e-05 4.45079e-05 3.21515e-05 5.94494e-05 0.000114111 
1675.8 0 -0.000345628 -0.00218641 -1.35985e-05 -1.21755e-05 -0.0842469 0.00112576 -0.000171321 -0.000718058 0.00281718 0.00224162 -8.74476e-05 0.00043938 -0.000119591 -3.79906e-05 -0.000409726 -0.000348543 -0.000874426 -0.000142694 0.000510283 0.000178498 0.00017152 1.49473e-05 -1.91134e-05 -3.58197e-05 3.17094e-05 1.19228e-05 8.59674e-05 -8.61217e-05 3.97064e-05 4.24991e-05 5.81921e-05 0.000111053 
1676.15 0 -0.000322193 -0.00138136 -1.3111e-05 -1.67452e-05 -0.0837861 0.00130943 -0.000178893 -0.000731299 0.00268549 -0.00440108 -0.000111824 0.00049942 -0.000103126 -0.000115679 -0.000426002 -0.000377597 -0.000861119 -0.000151733 0.000514302 0.000194055 0.000169515 1.54938e-05 -2.1193e-05 -3.33532e-05 2.79964e-05 1.94226e-05 8.66492e-05 -9.57556e-05 3.49696e-05 5.34857e-05 5.73491e-05 0.000106373 
1676.5 0 -0.000297109 -0.000573185 -1.10676e-05 -1.93707e-05 -0.0827922 0.00147523 -0.000188266 -0.000739058 0.00254086 -0.0109522 -0.000135113 0.000552491 -8.68324e-05 -0.000188567 -0.000435878 -0.000403484 -0.000841415 -0.000162783 0.000516297 0.000205267 0.000165403 1.57229e-05 -2.13209e-05 -2.71145e-05 2.59259e-05 2.40968e-05 8.74972e-05 -0.000103356 2.88768e-05 6.29252e-05 5.76847e-05 0.000100958 
1676.85 0 -0.000272818 0.000230146 -7.92532e-06 -2.12516e-05 -0.0812764 0.0016226 -0.000201197 -0.000740327 0.0023857 -0.0173697 -0.000159466 0.00059714 -6.87168e-05 -0.000255859 -0.000440385 -0.000424253 -0.000816503 -0.000175083 0.00051406 0.000212519 0.000160579 1.50393e-05 -1.99066e-05 -1.8067e-05 2.381e-05 2.70353e-05 8.81773e-05 -0.00010934 2.14191e-05 6.99571e-05 6.00712e-05 9.6021e-05 
1677.2 0 -0.000249408 0.00102192 -4.74131e-06 -2.35029e-05 -0.0792536 0.00175034 -0.00021789 -0.000736933 0.00222408 -0.0236115 -0.000183315 0.000634182 -4.95413e-05 -0.000315513 -0.000439727 -0.000439467 -0.00078803 -0.000186066 0.000504781 0.000216468 0.000154367 1.35038e-05 -1.79947e-05 -8.14119e-06 2.0937e-05 3.09191e-05 8.85046e-05 -0.000115413 1.41599e-05 7.51506e-05 6.52586e-05 9.20495e-05 
1677.55 0 -0.000225925 0.00179709 -1.65715e-06 -2.65713e-05 -0.0767443 0.00186145 -0.000235805 -0.000726947 0.00205961 -0.0296364 -0.000205044 0.000664647 -3.04816e-05 -0.000366747 -0.000434261 -0.000450029 -0.000758016 -0.000196425 0.000486766 0.000215329 0.000145231 1.13777e-05 -1.45442e-05 1.67065e-06 1.8432e-05 3.872e-05 8.86446e-05 -0.000121658 7.84499e-06 7.96195e-05 7.13632e-05 8.93021e-05 
1677.9 0 -0.000203347 0.00255147 1.89525e-06 -3.00033e-05 -0.0737747 0.0019582 -0.000253451 -0.000705831 0.00189172 -0.0354076 -0.000224444 0.00068869 -1.00143e-05 -0.000410774 -0.000424548 -0.000455875 -0.000726658 -0.000208536 0.00045982 0.000209967 0.000133924 9.80346e-06 -8.45568e-06 1.10419e-05 1.57807e-05 5.03157e-05 8.79236e-05 -0.000127363 2.02427e-06 8.44988e-05 7.50937e-05 8.78179e-05 
1678.25 0 -0.000183512 0.00328176 5.58507e-06 -3.31324e-05 -0.0703691 0.00203933 -0.00026969 -0.000675153 0.00172151 -0.0408937 -0.00024084 0.00070638 1.48418e-05 -0.000448868 -0.000410809 -0.000456132 -0.00069351 -0.000221501 0.000423455 0.000204256 0.000120905 9.61908e-06 -9.92383e-07 1.84913e-05 1.13983e-05 6.32669e-05 8.69678e-05 -0.000132767 -4.44334e-06 9.0023e-05 7.54605e-05 8.66043e-05 
1678.6 0 -0.000166985 0.00398609 9.17668e-06 -3.49079e-05 -0.0665504 0.00210535 -0.000281289 -0.000639766 0.00155349 -0.0460633 -0.000253627 0.000719319 4.52645e-05 -0.000483103 -0.00039279 -0.000450985 -0.000659161 -0.000230913 0.000378713 0.000198251 0.000105478 9.87091e-06 5.2107e-06 2.32468e-05 4.65467e-06 7.60768e-05 8.69663e-05 -0.000137856 -1.15209e-05 9.5223e-05 7.27739e-05 8.47269e-05 
1678.95 0 -0.000152147 0.00466201 1.37494e-05 -3.51326e-05 -0.062344 0.00216019 -0.000286257 -0.000600201 0.00139001 -0.0508868 -0.000261107 0.000727758 7.93731e-05 -0.000515781 -0.000370823 -0.000442409 -0.00062286 -0.000232548 0.000329481 0.000190126 8.85495e-05 9.53744e-06 8.28638e-06 2.70913e-05 -4.21457e-06 8.85647e-05 8.78671e-05 -0.000141454 -1.7933e-05 9.88634e-05 6.70857e-05 8.13246e-05 
1679.3 0 -0.000136686 0.00530381 1.95229e-05 -3.48053e-05 -0.0577797 0.00220667 -0.000286677 -0.000554023 0.0012293 -0.0553364 -0.000261929 0.000730439 0.000114959 -0.0005474 -0.000347165 -0.000431064 -0.00058388 -0.000226672 0.000278945 0.00017952 7.08502e-05 7.34324e-06 8.20996e-06 3.30247e-05 -1.31504e-05 9.9956e-05 8.87942e-05 -0.000143366 -2.35744e-05 0.000101847 5.84717e-05 7.55804e-05 
1679.65 0 -0.000119452 0.00590432 2.44617e-05 -3.49618e-05 -0.0528895 0.00224432 -0.000285374 -0.000499281 0.00106817 -0.0593859 -0.000257977 0.000728138 0.000152087 -0.000577406 -0.000323134 -0.000415862 -0.000542435 -0.000215748 0.000226675 0.000167382 5.12374e-05 2.74704e-06 6.73823e-06 4.23345e-05 -2.06529e-05 0.00010846 8.8279e-05 -0.000142953 -2.91407e-05 0.000104931 4.74309e-05 6.77066e-05 
1680 0 -0.000101042 0.0064583 2.731e-05 -3.56634e-05 -0.0477102 0.00227022 -0.000282667 -0.000436764 0.00090424 -0.0630108 -0.000249302 0.000720882 0.000191662 -0.000603819 -0.00029839 -0.000397083 -0.000498249 -0.00020092 0.000171789 0.000154994 2.98453e-05 -3.35419e-06 5.56549e-06 5.43803e-05 -2.72518e-05 0.000112864 8.603e-05 -0.000138966 -3.47904e-05 0.0001076 3.53359e-05 5.77316e-05 
1680.35 0 -8.20667e-05 0.00696122 2.82887e-05 -3.61562e-05 -0.0422813 0.00228177 -0.000277933 -0.00036903 0.000738688 -0.0661896 -0.000234012 0.000706176 0.000233948 -0.000624931 -0.000273598 -0.000375502 -0.000451036 -0.000181729 0.000114933 0.000143399 8.53497e-06 -1.016e-05 4.51834e-06 6.72929e-05 -3.27032e-05 0.000112871 8.2835e-05 -0.000131612 -4.08359e-05 0.00010929 2.33516e-05 4.61696e-05 
1680.7 0 -6.26615e-05 0.00741055 2.80072e-05 -3.65146e-05 -0.0366435 0.00227982 -0.000271349 -0.000299155 0.000575127 -0.0689038 -0.000212706 0.000682241 0.000278018 -0.000638895 -0.000248583 -0.000351029 -0.000400845 -0.000157437 5.65035e-05 0.000132348 -1.13586e-05 -1.73312e-05 3.21508e-06 7.84777e-05 -3.74897e-05 0.000107979 7.92891e-05 -0.000122633 -4.72978e-05 0.000109938 1.24159e-05 3.42317e-05 
1681.05 0 -4.32263e-05 0.00780598 2.76649e-05 -3.64462e-05 -0.0308396 0.00226638 -0.000262345 -0.000229455 0.000414863 -0.0711396 -0.000185632 0.000648875 0.000320964 -0.000643926 -0.000222514 -0.000322416 -0.000350755 -0.000128516 -4.98414e-06 0.000119115 -3.02491e-05 -2.47913e-05 2.82448e-06 8.69962e-05 -4.30178e-05 9.84138e-05 7.51584e-05 -0.000114291 -5.3528e-05 0.00011006 3.62831e-06 2.17683e-05 
1681.4 0 -2.52741e-05 0.00814728 2.76941e-05 -3.50055e-05 -0.0249134 0.00224006 -0.000249328 -0.000159131 0.000257418 -0.0728913 -0.000152918 0.000607425 0.000359611 -0.000642303 -0.000197288 -0.000288049 -0.000303996 -9.52361e-05 -7.00381e-05 0.000101156 -4.89366e-05 -3.25901e-05 4.36423e-06 9.34812e-05 -4.76619e-05 8.6051e-05 7.06835e-05 -0.000107785 -5.96159e-05 0.000109507 -2.18355e-06 8.10211e-06 
1681.75 0 -1.01043e-05 0.00843311 2.79415e-05 -3.31266e-05 -0.0189062 0.00219923 -0.000231828 -8.47371e-05 0.000105904 -0.0741583 -0.000118975 0.000559754 0.000392276 -0.000637842 -0.000174676 -0.000247594 -0.000258701 -5.88679e-05 -0.000135523 7.91006e-05 -6.7588e-05 -4.10139e-05 6.35212e-06 9.84129e-05 -4.87057e-05 7.27406e-05 6.55316e-05 -0.000102823 -6.62101e-05 0.000108016 -4.56564e-06 -5.40031e-06 
1682.1 0 1.84387e-06 0.00866202 2.79885e-05 -3.2007e-05 -0.0128575 0.00214686 -0.000211316 -4.64096e-06 -3.4762e-05 -0.0749421 -8.81839e-05 0.00050759 0.000419 -0.000629735 -0.000153207 -0.000202669 -0.000212542 -2.13196e-05 -0.000197813 5.68448e-05 -8.68299e-05 -4.93756e-05 7.48138e-06 0.00010193 -4.68418e-05 5.96843e-05 5.98017e-05 -9.81407e-05 -7.25661e-05 0.00010629 -3.53301e-06 -1.64324e-05 
1682.45 0 1.07108e-05 0.00883316 2.72314e-05 -3.08899e-05 -0.00680599 0.00208825 -0.000188715 8.01545e-05 -0.000162679 -0.0752478 -6.03191e-05 0.000451052 0.000440046 -0.000616632 -0.000130754 -0.000156053 -0.00016785 1.73238e-05 -0.000255262 3.69854e-05 -0.000106292 -5.82862e-05 7.57569e-06 0.000103177 -4.45674e-05 4.81398e-05 5.43596e-05 -9.20166e-05 -7.77413e-05 0.000104396 -6.15589e-07 -2.39618e-05 
1682.8 0 1.7409e-05 0.00894714 2.61512e-05 -2.94894e-05 -0.000785847 0.00202838 -0.00016471 0.000168833 -0.000278984 -0.0750811 -3.36847e-05 0.00038988 0.000454654 -0.00060035 -0.000106879 -0.000108429 -0.000127058 5.61304e-05 -0.000307437 2.03433e-05 -0.00012409 -6.87929e-05 7.22281e-06 0.000100852 -4.32729e-05 3.85821e-05 4.8044e-05 -8.47406e-05 -8.15941e-05 0.000101085 1.94605e-06 -2.84902e-05 
1683.15 0 2.262e-05 0.00900538 2.53489e-05 -2.82002e-05 0.00516766 0.00197039 -0.000140359 0.000260395 -0.000386183 -0.074447 -9.0129e-06 0.000325602 0.000463086 -0.000582634 -8.10342e-05 -5.84247e-05 -8.87671e-05 9.20277e-05 -0.000353946 8.0967e-06 -0.000139519 -7.9939e-05 6.94932e-06 9.63168e-05 -4.33715e-05 3.0334e-05 3.92637e-05 -7.69798e-05 -8.39634e-05 9.58423e-05 2.71588e-06 -3.11845e-05 
1683.5 0 2.70827e-05 0.0090078 2.51083e-05 -2.70041e-05 0.0110171 0.00191591 -0.000117811 0.000352888 -0.000485677 -0.0733554 1.34085e-05 0.00025979 0.000468244 -0.000562428 -5.17533e-05 -6.00621e-06 -5.07204e-05 0.000123345 -0.00039326 1.84831e-06 -0.000152173 -8.96521e-05 7.04315e-06 9.20113e-05 -4.52805e-05 2.2652e-05 2.76699e-05 -6.90617e-05 -8.47703e-05 8.95528e-05 1.00748e-06 -3.33256e-05 
1683.85 0 3.09652e-05 0.00895361 2.59082e-05 -2.56541e-05 0.0167274 0.00186617 -9.94195e-05 0.000443192 -0.000580395 -0.071821 3.57008e-05 0.000192187 0.000472741 -0.000538019 -2.04602e-05 4.7481e-05 -1.40752e-05 0.00015194 -0.000425791 1.30965e-06 -0.000162646 -9.66845e-05 7.33518e-06 8.7842e-05 -4.84688e-05 1.41045e-05 1.4505e-05 -6.10993e-05 -8.46637e-05 8.24645e-05 -3.80118e-06 -3.51792e-05 
1684.2 0 3.41368e-05 0.00884321 2.78271e-05 -2.483e-05 0.0222666 0.00182014 -8.46623e-05 0.000530528 -0.000674478 -0.0698589 5.94845e-05 0.000122301 0.000476484 -0.000510206 8.67537e-06 0.000101796 1.8748e-05 0.000181659 -0.000453871 4.94639e-06 -0.000171907 -0.000101391 5.78867e-06 8.31622e-05 -5.18695e-05 2.93423e-06 7.0674e-07 -5.23947e-05 -8.4538e-05 7.46763e-05 -1.06726e-05 -3.73395e-05 
1684.55 0 3.81421e-05 0.00867924 3.0592e-05 -2.48543e-05 0.0276037 0.00177501 -7.19512e-05 0.000614434 -0.000768833 -0.0674849 8.39029e-05 5.00882e-05 0.000477189 -0.000481452 3.14993e-05 0.000157075 4.73026e-05 0.000215613 -0.000478277 1.33012e-05 -0.000180205 -0.000102367 1.07237e-06 7.83913e-05 -5.37565e-05 -1.1613e-05 -1.32996e-05 -4.19521e-05 -8.50166e-05 6.76571e-05 -1.68071e-05 -4.11385e-05 
1684.9 0 4.52864e-05 0.00846431 3.33787e-05 -2.50124e-05 0.0327061 0.0017294 -6.12362e-05 0.000691726 -0.00086495 -0.0647178 0.000106058 -2.29168e-05 0.000473239 -0.000453253 4.76653e-05 0.000213328 7.25015e-05 0.00025298 -0.000497957 2.59346e-05 -0.000187084 -9.83203e-05 -5.30253e-06 7.49474e-05 -5.39602e-05 -2.82807e-05 -2.60742e-05 -2.96084e-05 -8.5789e-05 6.26204e-05 -1.9916e-05 -4.66473e-05 
1685.25 0 5.65141e-05 0.00819892 3.59133e-05 -2.44835e-05 0.037544 0.00168151 -5.24915e-05 0.00075945 -0.000966482 -0.0615818 0.000124335 -9.41522e-05 0.000465049 -0.000426402 5.96993e-05 0.000271526 9.47599e-05 0.000291916 -0.000512505 4.11526e-05 -0.000191987 -9.06909e-05 -1.19361e-05 7.28707e-05 -5.32915e-05 -4.47966e-05 -3.64909e-05 -1.62127e-05 -8.5776e-05 5.8873e-05 -2.04518e-05 -5.34888e-05 
1685.6 0 7.03706e-05 0.00788517 3.86969e-05 -2.30129e-05 0.0420925 0.00162813 -4.51334e-05 0.000817 -0.00107336 -0.0581022 0.000138328 -0.000160709 0.000452234 -0.000402449 6.87436e-05 0.000331777 0.000115248 0.000331261 -0.000522544 5.8473e-05 -0.000195151 -8.1477e-05 -1.82091e-05 6.9709e-05 -5.11158e-05 -6.03429e-05 -4.41251e-05 -2.71032e-06 -8.47507e-05 5.45052e-05 -1.98124e-05 -6.00162e-05 
1685.95 0 8.42365e-05 0.00752679 4.1612e-05 -2.12119e-05 0.0463283 0.0015664 -3.86504e-05 0.000865047 -0.00118213 -0.0543033 0.000147651 -0.000221641 0.000433641 -0.000382038 7.50494e-05 0.000391271 0.000135803 0.000368409 -0.000527993 7.97586e-05 -0.000196551 -7.13893e-05 -2.35515e-05 6.50979e-05 -4.74304e-05 -7.45546e-05 -4.96622e-05 1.03395e-05 -8.28403e-05 4.92341e-05 -1.89805e-05 -6.45479e-05 
1686.3 0 9.72379e-05 0.00712714 4.39526e-05 -1.97474e-05 0.0502294 0.00149575 -3.34831e-05 0.000903678 -0.00129015 -0.0502122 0.000152161 -0.000278548 0.000410797 -0.000364008 7.89676e-05 0.000447211 0.000156371 0.000400589 -0.000527348 0.000107032 -0.000196251 -6.03631e-05 -2.92754e-05 5.98423e-05 -4.28376e-05 -8.74022e-05 -5.35953e-05 2.25282e-05 -8.01242e-05 4.39928e-05 -1.83497e-05 -6.81228e-05 
1686.65 0 0.000111318 0.00669088 4.59238e-05 -1.88778e-05 0.0537761 0.00141666 -3.07834e-05 0.000932595 -0.00139725 -0.0458576 0.000152017 -0.000332188 0.000385678 -0.000346376 8.09881e-05 0.000498776 0.000175521 0.000428829 -0.000519493 0.000138499 -0.000194929 -4.90677e-05 -3.75498e-05 5.39816e-05 -3.68095e-05 -9.97219e-05 -5.6232e-05 3.40634e-05 -7.69264e-05 3.94695e-05 -1.65194e-05 -7.13545e-05 
1687 0 0.000127845 0.00622134 4.78296e-05 -1.81423e-05 0.0569514 0.00132805 -3.08044e-05 0.000953431 -0.00150263 -0.0412703 0.000146444 -0.000381981 0.000357633 -0.000328772 8.25258e-05 0.000544349 0.000192261 0.000454134 -0.000505718 0.000170588 -0.000193065 -3.79566e-05 -4.72543e-05 4.88061e-05 -2.95568e-05 -0.000110371 -5.82542e-05 4.54917e-05 -7.37234e-05 3.5443e-05 -1.20938e-05 -7.28914e-05 
1687.35 0 0.00014469 0.00571969 4.9567e-05 -1.67678e-05 0.0597417 0.00122913 -3.31564e-05 0.000969852 -0.00160493 -0.036483 0.000135456 -0.000429309 0.000327524 -0.000312807 8.49429e-05 0.000583833 0.000207154 0.00047541 -0.000487777 0.000202551 -0.000190582 -2.67675e-05 -5.53289e-05 4.54647e-05 -2.30949e-05 -0.00011756 -5.96667e-05 5.75171e-05 -7.04699e-05 3.10111e-05 -6.2886e-06 -7.22526e-05 
1687.7 0 0.000160098 0.00518855 5.03182e-05 -1.44932e-05 0.0621348 0.00112019 -3.89481e-05 0.000983941 -0.00170266 -0.0315286 0.000120894 -0.000475631 0.000298254 -0.000298841 8.86314e-05 0.000619682 0.000221848 0.000493202 -0.000467744 0.000237085 -0.000186907 -1.49342e-05 -6.15754e-05 4.35169e-05 -1.85869e-05 -0.000122251 -6.01176e-05 7.02062e-05 -6.70837e-05 2.55516e-05 -9.47183e-07 -7.07351e-05 
1688.05 0 0.000174794 0.00463065 4.94207e-05 -1.25847e-05 0.0641211 0.00100191 -4.8329e-05 0.00099476 -0.00179322 -0.0264378 0.000105783 -0.000519301 0.00027092 -0.000285144 9.34023e-05 0.000654022 0.000236017 0.000510788 -0.000448687 0.000275681 -0.000181249 -3.11677e-06 -6.61476e-05 4.2944e-05 -1.50583e-05 -0.000127004 -5.87204e-05 8.29088e-05 -6.28601e-05 1.96714e-05 3.48068e-06 -6.97198e-05 
1688.4 0 0.000188588 0.0040477 4.75404e-05 -1.15076e-05 0.0656952 0.000874517 -5.91609e-05 0.00100134 -0.00187424 -0.0212392 9.18848e-05 -0.000557435 0.000243361 -0.000271684 9.80677e-05 0.00068617 0.000247984 0.00053142 -0.000432397 0.000316475 -0.000172885 6.61906e-06 -6.8084e-05 4.37283e-05 -1.0916e-05 -0.000131656 -5.60733e-05 9.44889e-05 -5.67736e-05 1.50212e-05 8.08959e-06 -6.87528e-05 
1688.75 0 0.000200524 0.00344302 4.56344e-05 -9.9997e-06 0.0668515 0.000738575 -6.91117e-05 0.00100309 -0.00194414 -0.0159607 7.86326e-05 -0.000590085 0.000211984 -0.000260403 0.000100532 0.000713894 0.000258303 0.000555711 -0.000419178 0.00035804 -0.00016225 1.3897e-05 -6.8824e-05 4.58675e-05 -5.89921e-06 -0.000134119 -5.4368e-05 0.000104287 -4.94519e-05 1.20685e-05 1.24053e-05 -6.64161e-05 
1689.1 0 0.000211312 0.00282093 4.37712e-05 -7.49658e-06 0.0675846 0.000596597 -7.66557e-05 0.000998036 -0.00200199 -0.0106327 6.45151e-05 -0.000618544 0.000174685 -0.00025167 0.000100383 0.000737632 0.00026961 0.000581843 -0.000408011 0.000399333 -0.000151046 1.97154e-05 -6.98042e-05 4.89128e-05 -8.72798e-07 -0.000135022 -5.45915e-05 0.000112353 -4.243e-05 9.73405e-06 1.50583e-05 -6.13437e-05 
1689.45 0 0.000222434 0.00218526 4.12574e-05 -4.61169e-06 0.0678917 0.00045082 -8.15564e-05 0.000985199 -0.00205014 -0.00528797 4.98745e-05 -0.000640875 0.000131846 -0.000243665 9.93475e-05 0.000759086 0.000283643 0.000607152 -0.000397485 0.000437571 -0.000140505 2.54443e-05 -7.02335e-05 5.12808e-05 2.26075e-06 -0.000136578 -5.6448e-05 0.000119467 -3.62903e-05 7.09073e-06 1.72753e-05 -5.40091e-05 
1689.8 0 0.000234417 0.00154119 3.78018e-05 -2.30729e-06 0.0677732 0.000300189 -8.36688e-05 0.000966147 -0.00209206 3.87929e-05 3.67143e-05 -0.000654738 8.40095e-05 -0.000234816 9.8122e-05 0.000777361 0.00029925 0.00062873 -0.000386273 0.000470459 -0.000130717 3.2679e-05 -6.94439e-05 5.16762e-05 2.64083e-06 -0.000138105 -5.86831e-05 0.000126534 -2.93942e-05 4.49824e-06 2.05906e-05 -4.67987e-05 
1690.15 0 0.000247032 0.000894856 3.41232e-05 -1.54951e-06 0.0672334 0.000140538 -8.28098e-05 0.000942926 -0.00212793 0.00531138 2.51109e-05 -0.000661229 3.1621e-05 -0.000225202 9.70366e-05 0.000790777 0.000313394 0.000642761 -0.000372275 0.000497156 -0.000120356 4.13774e-05 -6.74358e-05 5.03418e-05 1.1706e-06 -0.000138546 -6.03848e-05 0.000133134 -2.07681e-05 2.92063e-06 2.38792e-05 -4.17898e-05 
1690.5 0 0.000259822 0.000250866 3.09277e-05 -2.05946e-06 0.0662833 -3.04906e-05 -8.04748e-05 0.000915923 -0.00215464 0.010496 1.37511e-05 -0.000662582 -2.16239e-05 -0.000216047 9.7396e-05 0.000799064 0.000325283 0.000646749 -0.000353873 0.000518363 -0.000107961 5.05564e-05 -6.36223e-05 4.62367e-05 -6.72053e-07 -0.000137967 -6.13933e-05 0.000138971 -1.15553e-05 2.95396e-06 2.64334e-05 -3.99351e-05 
1690.85 0 0.000271716 -0.000385545 2.85446e-05 -1.84594e-06 0.0649361 -0.000211047 -7.97214e-05 0.000883569 -0.00216978 0.0155643 2.21492e-06 -0.000660545 -7.20473e-05 -0.000207468 9.91925e-05 0.00080242 0.000337281 0.000641213 -0.00032973 0.000535127 -9.24425e-05 5.93372e-05 -5.78872e-05 3.90311e-05 -1.14741e-06 -0.0001374 -6.11911e-05 0.000144181 -2.67112e-06 3.81066e-06 2.93697e-05 -4.06078e-05 
1691.2 0 0.000282147 -0.00100983 2.61474e-05 -1.61026e-07 0.0632027 -0.000398722 -8.37549e-05 0.00084435 -0.00217209 0.0204878 -1.02407e-05 -0.000655726 -0.000118232 -0.000197472 0.000101777 0.00080007 0.000350979 0.000627665 -0.000300639 0.000545948 -7.42074e-05 6.71484e-05 -5.08965e-05 3.09326e-05 3.85777e-07 -0.000137573 -5.94254e-05 0.000147699 6.17076e-06 4.4426e-06 3.43556e-05 -4.154e-05 
1691.55 0 0.000290318 -0.00161998 2.26374e-05 2.46581e-06 0.0610964 -0.000593511 -9.1873e-05 0.000799376 -0.00216095 0.0252364 -2.293e-05 -0.000648446 -0.000160121 -0.000184197 0.000105877 0.00079153 0.000364177 0.000608797 -0.000270101 0.000549878 -5.51506e-05 7.35746e-05 -4.31321e-05 2.35832e-05 2.72343e-06 -0.000137418 -5.67577e-05 0.000148931 1.50758e-05 4.58751e-06 4.16335e-05 -4.15606e-05 
1691.9 0 0.000296045 -0.00221369 1.76023e-05 5.54404e-06 0.0586352 -0.000797663 -0.000100826 0.000749656 -0.00213403 0.0297825 -3.34151e-05 -0.000639026 -0.000199899 -0.000169009 0.000111731 0.000778634 0.000375254 0.00058715 -0.000239976 0.00054947 -3.65853e-05 7.89072e-05 -3.4665e-05 1.72973e-05 5.24288e-06 -0.000135661 -5.33978e-05 0.000147643 2.34131e-05 3.72617e-06 5.06978e-05 -4.13047e-05 
1692.25 0 0.00029937 -0.00278793 1.10375e-05 8.60914e-06 0.0558378 -0.00100907 -0.000109624 0.000694209 -0.00208766 0.0341009 -4.01938e-05 -0.000625436 -0.000239146 -0.000153457 0.000117009 0.000763219 0.000386264 0.000563006 -0.000210689 0.000545486 -1.96173e-05 8.27655e-05 -2.3676e-05 1.29667e-05 7.9008e-06 -0.00013078 -4.89676e-05 0.000144533 3.12919e-05 2.31614e-06 6.11963e-05 -4.15788e-05 
1692.6 0 0.000297333 -0.00334117 4.49641e-06 1.20865e-05 0.0527247 -0.00122318 -0.000117885 0.000632818 -0.00201999 0.038168 -4.47161e-05 -0.000605669 -0.00027792 -0.000136692 0.000119251 0.000744583 0.000398971 0.000535687 -0.000182227 0.000535128 -4.67802e-06 8.42308e-05 -9.10176e-06 1.06812e-05 1.14108e-05 -0.000121646 -4.40875e-05 0.000141825 3.9002e-05 1.08738e-06 7.02546e-05 -4.25387e-05 
1692.95 0 0.00028726 -0.0038712 -9.40386e-07 1.65301e-05 0.0493175 -0.00143769 -0.000124519 0.000567328 -0.0019289 0.0419647 -4.90622e-05 -0.000578904 -0.000316746 -0.000117531 0.000120495 0.000722472 0.000413229 0.000504762 -0.000153462 0.000516193 9.48719e-06 8.28716e-05 6.82267e-06 8.65266e-06 1.57589e-05 -0.000111594 -3.986e-05 0.000140018 4.56712e-05 -6.83713e-07 7.545e-05 -4.35449e-05 
1693.3 0 0.000269805 -0.0043742 -6.14487e-06 2.13076e-05 0.0456357 -0.00164778 -0.000129721 0.000501203 -0.0018122 0.0454748 -5.15276e-05 -0.000544065 -0.000355506 -9.44673e-05 0.000124523 0.000695996 0.000428933 0.000470105 -0.000124486 0.000488607 2.39805e-05 7.86943e-05 2.0834e-05 5.80466e-06 2.04496e-05 -0.000102972 -3.71993e-05 0.000137624 5.04727e-05 -3.82866e-06 7.90675e-05 -4.41939e-05 
1693.65 0 0.000248234 -0.00484697 -1.14962e-05 2.55521e-05 0.0416985 -0.00184731 -0.000132854 0.000436698 -0.001671 0.0486782 -5.05408e-05 -0.000503566 -0.000392763 -6.57188e-05 0.00013121 0.000663534 0.000444748 0.000432364 -9.65633e-05 0.000452847 3.90803e-05 7.31628e-05 3.10777e-05 3.26891e-06 2.51287e-05 -9.40668e-05 -3.64374e-05 0.000133448 5.37527e-05 -8.26387e-06 8.26892e-05 -4.43676e-05 
1694 0 0.000226239 -0.00528751 -1.68228e-05 2.89426e-05 0.0375292 -0.00203285 -0.000132328 0.00037421 -0.00150765 0.0515514 -4.70329e-05 -0.000461249 -0.000427162 -3.19341e-05 0.000137915 0.000625222 0.000457173 0.000391537 -6.81178e-05 0.000409035 5.34888e-05 6.79553e-05 3.77215e-05 4.46929e-07 2.96734e-05 -8.40979e-05 -3.69362e-05 0.000126965 5.61673e-05 -1.33916e-05 8.4759e-05 -4.39219e-05 
1694.35 0 0.000204926 -0.00569235 -2.29752e-05 3.16248e-05 0.0331572 -0.00220163 -0.000128513 0.00031348 -0.00132349 0.0540729 -4.2978e-05 -0.000417853 -0.000455932 4.75009e-06 0.000143762 0.000582284 0.000464726 0.000348756 -3.61778e-05 0.000358182 6.52105e-05 6.4044e-05 4.3395e-05 -5.05015e-06 3.46522e-05 -7.40765e-05 -3.72874e-05 0.000119539 5.76169e-05 -1.88607e-05 8.4263e-05 -4.20964e-05 
1694.7 0 0.000182531 -0.00605717 -3.00109e-05 3.41116e-05 0.0286157 -0.00235185 -0.000125152 0.000253068 -0.00112161 0.0562275 -3.81475e-05 -0.000370472 -0.000477987 4.31627e-05 0.000151362 0.000533942 0.000468496 0.000308384 -1.51202e-06 0.000301663 7.45035e-05 6.07952e-05 5.00988e-05 -1.37937e-05 3.96169e-05 -6.4006e-05 -3.54689e-05 0.000112873 5.83019e-05 -2.43388e-05 8.17688e-05 -3.84275e-05 
1695.05 0 0.000156968 -0.00637845 -3.64435e-05 3.69471e-05 0.0239382 -0.00248254 -0.00012469 0.000193252 -0.000904639 0.058007 -3.03101e-05 -0.000318371 -0.000496222 8.34671e-05 0.00016087 0.000477543 0.000470467 0.000272471 2.97462e-05 0.000240709 8.17207e-05 5.64565e-05 5.64607e-05 -2.47621e-05 4.42369e-05 -5.29077e-05 -3.09086e-05 0.000108337 5.86352e-05 -2.94706e-05 7.72559e-05 -3.26027e-05 
1695.4 0 0.000127283 -0.00665359 -4.17792e-05 4.00552e-05 0.0191568 -0.00259168 -0.000124869 0.000135512 -0.000671965 0.0594069 -1.96019e-05 -0.000265831 -0.000512227 0.000127341 0.000169579 0.000412927 0.000470848 0.000238348 5.3674e-05 0.00017806 8.83852e-05 5.08327e-05 6.07127e-05 -3.62467e-05 4.76601e-05 -4.2478e-05 -2.46874e-05 0.000107184 5.84011e-05 -3.46225e-05 7.08251e-05 -2.37579e-05 
1695.75 0 9.42533e-05 -0.00688142 -4.63155e-05 4.2758e-05 0.0143031 -0.0026762 -0.000123897 7.89967e-05 -0.000422374 0.0604241 -7.95456e-06 -0.000216184 -0.000524564 0.000174823 0.000178071 0.000343596 0.000467549 0.000204181 7.02134e-05 0.000116853 9.59793e-05 4.45334e-05 6.37048e-05 -4.6327e-05 4.83755e-05 -3.47614e-05 -1.81714e-05 0.000106998 5.80137e-05 -4.0268e-05 6.38434e-05 -1.30801e-05 
1696.1 0 5.95957e-05 -0.00706327 -4.93932e-05 4.34871e-05 0.00940891 -0.00273286 -0.00012068 2.35965e-05 -0.000158327 0.0610568 4.68602e-06 -0.000168933 -0.000532992 0.000224454 0.000188438 0.000274313 0.00045935 0.000170825 8.00262e-05 5.87167e-05 0.000104568 3.76739e-05 6.64716e-05 -5.45179e-05 4.67385e-05 -2.92613e-05 -1.22658e-05 0.000105687 5.76355e-05 -4.52748e-05 5.8254e-05 -3.2907e-06 
1696.45 0 2.44548e-05 -0.00720039 -5.14592e-05 4.2655e-05 0.0045039 -0.00275953 -0.000115032 -2.80098e-05 0.000115986 0.0613074 1.84882e-05 -0.000120955 -0.000537835 0.000277144 0.000198456 0.000207242 0.000445521 0.000138786 8.65695e-05 3.57364e-06 0.000114619 3.1103e-05 6.80403e-05 -6.13239e-05 4.52017e-05 -2.34491e-05 -7.28855e-06 0.000102139 5.61902e-05 -4.8293e-05 5.55961e-05 4.76964e-06 
1696.8 0 -1.08506e-05 -0.00729321 -5.34906e-05 4.23758e-05 -0.000385164 -0.00275555 -0.000107458 -7.37865e-05 0.000396569 0.0611775 3.10241e-05 -7.09836e-05 -0.000538093 0.000333385 0.000205206 0.00014165 0.00042387 0.000109714 9.37581e-05 -4.79651e-05 0.000124758 2.53912e-05 6.79411e-05 -6.66941e-05 4.46823e-05 -1.47167e-05 -2.95437e-06 9.47542e-05 5.38869e-05 -4.97838e-05 5.48332e-05 1.33417e-05 
1697.15 0 -4.64766e-05 -0.00734162 -5.54857e-05 4.35265e-05 -0.00523008 -0.00272174 -9.76655e-05 -0.000114022 0.000677983 0.0606674 4.22298e-05 -2.00734e-05 -0.000535571 0.000390846 0.000208532 7.8864e-05 0.000392685 8.58434e-05 0.000103864 -9.49204e-05 0.000132791 1.9354e-05 6.69441e-05 -7.18296e-05 4.32925e-05 -4.02539e-06 1.00353e-06 8.42635e-05 5.14546e-05 -5.11326e-05 5.3129e-05 2.34494e-05 
1697.5 0 -8.26434e-05 -0.00734415 -5.79849e-05 4.55217e-05 -0.00999944 -0.00265911 -8.69943e-05 -0.000148665 0.000954825 0.0597819 5.37649e-05 3.2704e-05 -0.000532763 0.000446006 0.00020743 2.1033e-05 0.000352809 6.5898e-05 0.000117536 -0.000136911 0.000138753 1.16465e-05 6.46464e-05 -7.9197e-05 4.06696e-05 6.21798e-06 5.10132e-06 7.20649e-05 4.91138e-05 -5.32883e-05 5.0014e-05 3.35634e-05 
1697.85 0 -0.00011825 -0.0072983 -6.0539e-05 4.75992e-05 -0.0146632 -0.00256649 -7.82129e-05 -0.000178242 0.00122381 0.0585309 6.61951e-05 8.77812e-05 -0.000529159 0.000495803 0.000201173 -3.27559e-05 0.000306515 4.83833e-05 0.00013086 -0.000174242 0.000141416 1.64481e-06 6.02069e-05 -8.8172e-05 3.75221e-05 1.56805e-05 9.07166e-06 5.85063e-05 4.73047e-05 -5.6508e-05 4.54706e-05 4.27715e-05 
1698.2 0 -0.000152289 -0.007204 -6.14709e-05 4.861e-05 -0.0191935 -0.00244278 -7.05245e-05 -0.000203566 0.00148129 0.0569241 8.03022e-05 0.000143524 -0.000524873 0.000538655 0.000190315 -8.40304e-05 0.000256057 3.38765e-05 0.000139498 -0.000206843 0.000138967 -9.3341e-06 5.57546e-05 -9.51319e-05 3.39063e-05 2.35791e-05 1.0991e-05 4.57046e-05 4.60378e-05 -6.02073e-05 3.96911e-05 5.05362e-05 
1698.55 0 -0.000185626 -0.00706459 -6.16872e-05 4.83989e-05 -0.0235607 -0.00229091 -6.13378e-05 -0.000226031 0.00172415 0.0549736 9.71251e-05 0.000197473 -0.000522039 0.0005733 0.000174954 -0.000133164 0.000202466 2.1089e-05 0.000143474 -0.000232454 0.00013234 -1.84944e-05 5.26181e-05 -9.89059e-05 2.99266e-05 2.97216e-05 1.0426e-05 3.61505e-05 4.42441e-05 -6.25278e-05 3.41996e-05 5.63527e-05 
1698.9 0 -0.000218484 -0.00688357 -6.32744e-05 4.80496e-05 -0.0277372 -0.00211289 -4.96095e-05 -0.000247554 0.00195302 0.0526976 0.000116495 0.000247591 -0.000520053 0.000597706 0.000154416 -0.000177828 0.000147129 6.46002e-06 0.000144129 -0.000248807 0.000124921 -2.42869e-05 4.9139e-05 -0.000101638 2.6685e-05 3.4862e-05 8.60651e-06 3.02417e-05 4.23435e-05 -6.33984e-05 2.92991e-05 6.03951e-05 
1699.25 0 -0.000250595 -0.00666188 -6.50689e-05 4.76569e-05 -0.0317001 -0.00190867 -3.63328e-05 -0.000270215 0.00216591 0.0501157 0.000135826 0.000293285 -0.000516767 0.000613391 0.000128754 -0.000215444 9.23562e-05 -1.10853e-05 0.000141276 -0.000256074 0.000118961 -2.64419e-05 4.47426e-05 -0.0001047 2.47037e-05 3.87788e-05 6.91231e-06 2.61554e-05 4.13079e-05 -6.45925e-05 2.44869e-05 6.37927e-05 
1699.6 0 -0.000280873 -0.00640032 -6.56404e-05 4.69727e-05 -0.0354285 -0.00168169 -2.16007e-05 -0.000294519 0.00235731 0.0472444 0.000152199 0.000335448 -0.000511731 0.000624642 0.000100194 -0.000245811 3.65201e-05 -3.07369e-05 0.000135685 -0.000256827 0.000114659 -2.59648e-05 3.8744e-05 -0.000107488 2.28294e-05 4.1057e-05 5.64427e-06 2.23026e-05 4.07977e-05 -6.68103e-05 2.07903e-05 6.72075e-05 
1699.95 0 -0.000307132 -0.00610111 -6.51744e-05 4.60102e-05 -0.0388997 -0.00143595 -5.41578e-06 -0.000318578 0.00252358 0.0441015 0.000164716 0.000375093 -0.000506205 0.000631252 7.07277e-05 -0.000271967 -2.4827e-05 -5.14584e-05 0.000129697 -0.000251926 0.000111928 -2.35358e-05 3.10378e-05 -0.000109722 2.02439e-05 4.40386e-05 3.99913e-06 1.76463e-05 4.03204e-05 -6.99289e-05 1.92988e-05 7.07649e-05 
1700.3 0 -0.000328717 -0.00576723 -6.44426e-05 4.35576e-05 -0.0420923 -0.00117458 1.24893e-05 -0.00034137 0.00266196 0.0407096 0.000174157 0.000409401 -0.000501731 0.000629419 3.98293e-05 -0.000296625 -9.20581e-05 -7.35691e-05 0.00012504 -0.000240489 0.000110583 -1.88424e-05 2.25665e-05 -0.000110945 1.73259e-05 5.01306e-05 2.84369e-06 1.26009e-05 4.01238e-05 -7.28822e-05 1.80547e-05 7.37676e-05 
1700.65 0 -0.000346066 -0.00540208 -6.36769e-05 3.9174e-05 -0.0449883 -0.00090073 3.23408e-05 -0.000362447 0.00277011 0.0370949 0.000180877 0.000435737 -0.000497415 0.000617318 5.68497e-06 -0.000319939 -0.000162447 -9.85903e-05 0.000122658 -0.00022414 0.000111275 -1.29954e-05 1.45317e-05 -0.000110993 1.46908e-05 5.68652e-05 3.58418e-06 7.10668e-06 4.05723e-05 -7.38599e-05 1.55661e-05 7.56568e-05 
1701 0 -0.000359939 -0.00500839 -6.21192e-05 3.38125e-05 -0.0475733 -0.00061826 5.52275e-05 -0.000381036 0.00284551 0.0332851 0.000184263 0.000453927 -0.00049062 0.000594891 -3.25156e-05 -0.000341995 -0.00023345 -0.000126776 0.000121494 -0.000204652 0.000112968 -8.12476e-06 7.30023e-06 -0.000109849 1.31866e-05 6.18467e-05 5.03126e-06 3.45465e-07 4.09236e-05 -7.25601e-05 1.33981e-05 7.60752e-05 
1701.35 0 -0.000370567 -0.00458859 -5.91221e-05 2.86755e-05 -0.0498353 -0.000333224 8.2461e-05 -0.000396977 0.00288663 0.029307 0.00018206 0.000463792 -0.000480064 0.000562363 -7.4343e-05 -0.000360782 -0.000303635 -0.00015597 0.000122081 -0.000182495 0.000114807 -4.85377e-06 9.69967e-07 -0.000107534 1.3868e-05 6.53248e-05 5.01634e-06 -7.0104e-06 4.02482e-05 -6.91392e-05 1.29358e-05 7.56289e-05 
1701.7 0 -0.000377574 -0.00414542 -5.58421e-05 2.37168e-05 -0.0517649 -5.1706e-05 0.00011225 -0.00041132 0.00289437 0.0251878 0.000172179 0.000467209 -0.000465711 0.000519433 -0.000117495 -0.000371788 -0.000370979 -0.000185299 0.000125352 -0.00015767 0.000116756 -1.71813e-06 -4.43347e-06 -0.000104794 1.55718e-05 6.83257e-05 3.10407e-06 -1.48348e-05 3.78096e-05 -6.42697e-05 1.39771e-05 7.54046e-05 
1702.05 0 -0.000379475 -0.00368157 -5.29825e-05 1.82594e-05 -0.0533568 0.00022303 0.000142751 -0.000425176 0.00287151 0.0209552 0.000155248 0.000469254 -0.000446349 0.000468522 -0.000159196 -0.000373148 -0.000431535 -0.00021626 0.000131638 -0.000130879 0.000118189 2.54309e-06 -9.20833e-06 -0.00010189 1.73076e-05 7.16444e-05 9.02025e-07 -2.33662e-05 3.50826e-05 -5.84421e-05 1.53526e-05 7.44454e-05 
1702.4 0 -0.000375708 -0.00320064 -4.94542e-05 1.31529e-05 -0.0546076 0.000490277 0.000171825 -0.000438786 0.00282054 0.0166331 0.000133112 0.00047353 -0.000421991 0.00041323 -0.000197747 -0.000367618 -0.000483247 -0.000248194 0.000141873 -0.000103624 0.000118813 7.2275e-06 -1.19707e-05 -9.8556e-05 2.00085e-05 7.5218e-05 1.35106e-08 -3.25352e-05 3.38152e-05 -5.19529e-05 1.6102e-05 7.2569e-05 
1702.75 0 -0.000369143 -0.00270614 -4.49196e-05 8.45887e-06 -0.0555113 0.000748689 0.000196792 -0.000451178 0.00274202 0.0122449 0.000108205 0.000479768 -0.00039446 0.000355214 -0.000230924 -0.00035847 -0.00052644 -0.000280447 0.000154416 -7.77284e-05 0.000117828 1.04526e-05 -1.15287e-05 -9.6006e-05 2.35584e-05 7.77599e-05 3.71966e-07 -4.21172e-05 3.32976e-05 -4.56821e-05 1.61738e-05 7.08782e-05 
1703.1 0 -0.000361628 -0.002199 -3.99312e-05 4.02063e-06 -0.0560637 0.000995687 0.000217603 -0.000459583 0.0026367 0.00781879 8.44477e-05 0.000485933 -0.00036451 0.000294909 -0.000257096 -0.000348061 -0.00056214 -0.000313665 0.000166466 -5.33805e-05 0.000114844 1.19805e-05 -1.05568e-05 -9.46337e-05 2.73382e-05 7.9039e-05 1.07281e-06 -5.07971e-05 3.2673e-05 -3.86056e-05 1.66487e-05 6.90687e-05 
1703.45 0 -0.000350913 -0.00168027 -3.45212e-05 5.44572e-07 -0.056266 0.00122916 0.000234909 -0.000461941 0.00250633 0.00338151 6.45177e-05 0.000489241 -0.000332325 0.00023301 -0.000277516 -0.000338338 -0.000590317 -0.00034766 0.000179137 -2.73775e-05 0.000110911 1.34897e-05 -1.16625e-05 -9.198e-05 3.13096e-05 8.10118e-05 1.05946e-06 -5.82428e-05 3.14806e-05 -3.04159e-05 1.77817e-05 6.6785e-05 
1703.8 0 -0.000334602 -0.00115315 -2.901e-05 -2.54529e-06 -0.056118 0.00144636 0.000247651 -0.000460927 0.00235281 -0.00104352 4.7842e-05 0.000488 -0.000297342 0.000171978 -0.000293907 -0.000328682 -0.000609917 -0.000381242 0.000193421 4.41964e-06 0.000106214 1.70193e-05 -1.41049e-05 -8.54507e-05 3.5188e-05 8.55458e-05 -1.52993e-07 -6.57182e-05 2.87904e-05 -2.34793e-05 1.80942e-05 6.43446e-05 
1704.15 0 -0.000312865 -0.000622129 -2.42304e-05 -6.43108e-06 -0.0556185 0.00164401 0.00025595 -0.000460709 0.00217855 -0.00542991 3.14511e-05 0.000481943 -0.00025967 0.000114079 -0.000306508 -0.000317367 -0.000621677 -0.000411128 0.000206093 4.16841e-05 0.000100815 2.27346e-05 -1.55151e-05 -7.57568e-05 3.82313e-05 9.26717e-05 -1.56067e-06 -7.35774e-05 2.41935e-05 -1.90355e-05 1.56073e-05 6.14703e-05 
1704.5 0 -0.000287629 -9.10423e-05 -2.05383e-05 -1.11304e-05 -0.054771 0.00181922 0.000262154 -0.000460816 0.00198642 -0.00974534 1.46125e-05 0.000471611 -0.000221967 5.92616e-05 -0.000314653 -0.000303874 -0.000628932 -0.000435913 0.000214951 8.07256e-05 9.58088e-05 2.93236e-05 -1.40747e-05 -6.45987e-05 3.96399e-05 9.97666e-05 -2.12879e-06 -8.2315e-05 1.87967e-05 -1.53322e-05 9.25514e-06 5.82936e-05 
1704.85 0 -0.000261332 0.000435417 -1.68703e-05 -1.58643e-05 -0.0535859 0.00197 0.000267851 -0.00045939 0.00178047 -0.0139581 -8.61698e-07 0.000457942 -0.000185724 5.71958e-06 -0.000319143 -0.000287241 -0.000633725 -0.000457225 0.000221018 0.000119879 9.03576e-05 3.66853e-05 -9.43546e-06 -5.08883e-05 4.0321e-05 0.000103976 -1.70755e-06 -9.32315e-05 1.44094e-05 -1.13412e-05 -5.09556e-07 5.62101e-05 
1705.2 0 -0.000235323 0.000951051 -1.2679e-05 -1.96742e-05 -0.0520751 0.00209548 0.00027378 -0.000457068 0.0015654 -0.0180409 -1.49517e-05 0.00044221 -0.000150351 -4.79864e-05 -0.000321087 -0.000265545 -0.000635199 -0.000476567 0.000225469 0.00015873 8.12437e-05 4.53042e-05 -2.85606e-06 -3.50834e-05 4.00356e-05 0.000103983 8.83897e-08 -0.000104985 1.11158e-05 -7.34488e-06 -1.20801e-05 5.59347e-05 
1705.55 0 -0.000209461 0.00145185 -8.05709e-06 -2.17428e-05 -0.0502522 0.00219742 0.0002796 -0.000455638 0.00134606 -0.0219661 -2.86862e-05 0.000426572 -0.000115331 -0.000102178 -0.000320364 -0.000238934 -0.000634523 -0.000494405 0.000230702 0.000196741 6.86223e-05 5.45952e-05 4.24425e-06 -2.01829e-05 3.75071e-05 9.9998e-05 4.05733e-06 -0.000114572 8.84542e-06 -3.98461e-06 -2.31296e-05 5.57459e-05 
1705.9 0 -0.00018251 0.00193668 -3.53925e-06 -2.27005e-05 -0.0481361 0.00227671 0.000282434 -0.000454979 0.00112352 -0.0257085 -4.25179e-05 0.000411157 -8.18861e-05 -0.000156658 -0.000317108 -0.000209672 -0.000633152 -0.000511552 0.000237196 0.000232266 5.45032e-05 6.24484e-05 1.08859e-05 -7.06914e-06 3.28629e-05 9.33392e-05 1.01707e-05 -0.000120765 7.3369e-06 -2.00016e-06 -3.23335e-05 5.46619e-05 
1706.25 0 -0.000153396 0.00240283 1.71801e-07 -2.34944e-05 -0.0457472 0.00233113 0.000280886 -0.000451257 0.000898939 -0.0292494 -5.65821e-05 0.000393973 -4.90735e-05 -0.000210811 -0.000312337 -0.000178615 -0.000629572 -0.000528943 0.000242365 0.000265273 4.08654e-05 6.81572e-05 1.64862e-05 4.68027e-06 2.657e-05 8.45461e-05 1.6581e-05 -0.000122954 6.3681e-06 -8.07228e-07 -3.93066e-05 5.31268e-05 
1706.6 0 -0.000122768 0.00284748 3.58747e-06 -2.34432e-05 -0.0431024 0.0023597 0.000274483 -0.000442283 0.000676892 -0.0325727 -7.23609e-05 0.000374048 -1.57173e-05 -0.000264537 -0.000306025 -0.000145596 -0.000621067 -0.000545453 0.00024442 0.000298339 2.92699e-05 7.34514e-05 2.19649e-05 1.4133e-05 1.86013e-05 7.43317e-05 2.345e-05 -0.000121464 5.66961e-06 3.30454e-07 -4.4181e-05 5.08934e-05 
1706.95 0 -9.23546e-05 0.00327029 7.17863e-06 -2.27774e-05 -0.0402205 0.002363 0.000262082 -0.000429003 0.000460706 -0.035663 -9.04911e-05 0.000352142 1.79283e-05 -0.000317517 -0.000296543 -0.000110284 -0.000604827 -0.000560405 0.000241868 0.000333321 1.90682e-05 7.93397e-05 2.83482e-05 2.08412e-05 8.00117e-06 6.229e-05 3.19732e-05 -0.000117776 4.75748e-06 1.77142e-06 -4.83072e-05 4.66568e-05 
1707.3 0 -6.41339e-05 0.0036701 1.10374e-05 -2.2323e-05 -0.0371194 0.00234089 0.000243838 -0.000413488 0.000252705 -0.0385081 -0.000108804 0.000331847 5.23446e-05 -0.000366652 -0.00028302 -7.26895e-05 -0.00058028 -0.000573886 0.000232834 0.00037118 9.57064e-06 8.49236e-05 3.56581e-05 2.62483e-05 -4.63095e-06 4.81357e-05 4.23285e-05 -0.000113232 3.24624e-06 3.7102e-06 -5.05736e-05 3.9127e-05 
1707.65 0 -3.92896e-05 0.00404483 1.5252e-05 -2.11367e-05 -0.033816 0.00229495 0.000221087 -0.000398 5.63206e-05 -0.0410933 -0.000127302 0.000315024 8.85691e-05 -0.000409597 -0.000265673 -3.43891e-05 -0.000550955 -0.000584939 0.00021632 0.000409886 9.15675e-07 8.78155e-05 4.29802e-05 3.01555e-05 -1.62376e-05 3.47205e-05 5.35817e-05 -0.000109313 7.78396e-07 6.11362e-06 -5.0128e-05 2.82691e-05 
1708 0 -1.76736e-05 0.00439354 2.02822e-05 -1.82294e-05 -0.0303318 0.00223023 0.000195738 -0.000383401 -0.000124309 -0.0434028 -0.000147473 0.000300159 0.000126323 -0.00044822 -0.000243524 4.18734e-06 -0.000520804 -0.000591857 0.000192731 0.000444724 -7.49978e-06 8.73982e-05 4.91329e-05 3.23713e-05 -2.52447e-05 2.30213e-05 6.35647e-05 -0.000106714 -3.29369e-06 8.99041e-06 -4.89474e-05 1.57616e-05 
1708.35 0 1.72682e-06 0.00471452 2.4836e-05 -1.49737e-05 -0.0266917 0.00215269 0.000169925 -0.000368073 -0.000288864 -0.0454261 -0.000167471 0.00028628 0.00016319 -0.000484687 -0.000214645 4.30379e-05 -0.000489139 -0.000594023 0.000163663 0.000473911 -1.62762e-05 8.50805e-05 5.46507e-05 3.41863e-05 -3.20126e-05 1.11681e-05 7.09456e-05 -0.000105451 -9.66535e-06 1.18417e-05 -4.79878e-05 3.02361e-06 
1708.7 0 1.87799e-05 0.00500571 2.67117e-05 -1.26387e-05 -0.0229179 0.00206504 0.000145857 -0.000351308 -0.000439683 -0.0471552 -0.000184937 0.000273576 0.000198807 -0.000517749 -0.000179553 8.14794e-05 -0.000453208 -0.000591128 0.000130251 0.000499118 -2.61939e-05 8.22719e-05 5.96722e-05 3.6613e-05 -3.6632e-05 -2.0096e-06 7.61843e-05 -0.000104633 -1.66802e-05 1.48831e-05 -4.65023e-05 -8.5215e-06 
1709.05 0 3.25248e-05 0.00526568 2.66282e-05 -9.90339e-06 -0.0190313 0.00196713 0.00012487 -0.000335372 -0.000575413 -0.0485803 -0.000199285 0.000262895 0.000233917 -0.000546833 -0.000141716 0.000118231 -0.000412857 -0.000581087 9.55854e-05 0.000519751 -3.77307e-05 7.89637e-05 6.31097e-05 4.08062e-05 -4.00638e-05 -1.59461e-05 8.02895e-05 -0.000102433 -2.21041e-05 1.87872e-05 -4.4301e-05 -1.67123e-05 
1709.4 0 4.38695e-05 0.00549254 2.69263e-05 -5.65145e-06 -0.0150558 0.00186125 0.000104573 -0.000319932 -0.000691515 -0.0496911 -0.00021158 0.000255453 0.000267003 -0.000573169 -0.000103666 0.000151443 -0.000369513 -0.000564035 6.40459e-05 0.000531752 -5.02578e-05 7.33921e-05 6.53995e-05 4.76243e-05 -4.45441e-05 -2.9656e-05 8.3078e-05 -9.72071e-05 -2.57632e-05 2.2801e-05 -4.26076e-05 -2.07896e-05 
1709.75 0 5.26863e-05 0.00568377 2.85125e-05 -9.51149e-07 -0.0110179 0.00175435 8.24876e-05 -0.00030088 -0.000787762 -0.0504806 -0.000222819 0.000251054 0.000296447 -0.00059647 -6.48388e-05 0.000179255 -0.000324884 -0.000542208 3.60283e-05 0.00053347 -6.16467e-05 6.49005e-05 6.87691e-05 5.61005e-05 -5.11178e-05 -4.33947e-05 8.37052e-05 -8.84115e-05 -2.93661e-05 2.6025e-05 -4.15631e-05 -2.20893e-05 
1710.1 0 5.64852e-05 0.00583762 3.0986e-05 2.85326e-06 -0.00694404 0.00165124 5.95169e-05 -0.000277971 -0.000869486 -0.050945 -0.000232694 0.000247537 0.000323633 -0.000616712 -2.5026e-05 0.000200374 -0.000280245 -0.000516396 9.57259e-06 0.000526926 -6.95308e-05 5.56318e-05 7.19614e-05 6.41139e-05 -5.95197e-05 -5.71464e-05 8.22188e-05 -7.77627e-05 -3.49314e-05 2.85642e-05 -3.92453e-05 -2.14143e-05 
1710.45 0 5.65696e-05 0.00595337 3.33714e-05 5.24018e-06 -0.00286064 0.00155176 3.81129e-05 -0.000254327 -0.000940164 -0.0510843 -0.000239565 0.000243117 0.000349812 -0.000633815 1.46422e-05 0.000214956 -0.000234192 -0.000484815 -1.54504e-05 0.000512762 -7.39351e-05 4.7e-05 7.0739e-05 7.17122e-05 -7.07823e-05 -6.91601e-05 8.00097e-05 -6.71181e-05 -4.26518e-05 3.12769e-05 -3.44071e-05 -1.97838e-05 
1710.8 0 5.71099e-05 0.00602927 3.48719e-05 7.46892e-06 0.00120496 0.00145647 2.05306e-05 -0.000230531 -0.00100093 -0.0509009 -0.000240976 0.00023735 0.000373672 -0.000646602 5.25107e-05 0.000224564 -0.000184702 -0.000446847 -3.65334e-05 0.000490058 -7.57804e-05 3.83797e-05 6.49495e-05 7.94646e-05 -8.45354e-05 -7.8028e-05 7.76586e-05 -5.78597e-05 -5.07026e-05 3.43765e-05 -2.77342e-05 -2.0005e-05 
1711.15 0 5.91595e-05 0.00606368 3.57747e-05 9.92741e-06 0.00522551 0.00136657 7.0776e-06 -0.000206237 -0.00105402 -0.0504002 -0.000237471 0.000231305 0.000394542 -0.000655721 8.7284e-05 0.000231322 -0.00013105 -0.000404732 -4.99976e-05 0.000459852 -7.65147e-05 2.9358e-05 5.75535e-05 8.58353e-05 -9.79498e-05 -8.41104e-05 7.39773e-05 -5.13367e-05 -5.75177e-05 3.67416e-05 -2.01158e-05 -2.37808e-05 
1711.5 0 6.23552e-05 0.00605741 3.66015e-05 1.13092e-05 0.00917535 0.00128141 -4.34937e-06 -0.000182705 -0.00110081 -0.0495889 -0.00023163 0.00022676 0.000413314 -0.000662422 0.000119851 0.000235392 -7.28432e-05 -0.000360157 -5.26492e-05 0.000425029 -7.77811e-05 1.98868e-05 4.99201e-05 8.95432e-05 -0.00010961 -8.78242e-05 6.90437e-05 -4.72618e-05 -6.26669e-05 3.78991e-05 -1.2118e-05 -3.0876e-05 
1711.85 0 6.65151e-05 0.00601288 3.72291e-05 1.20221e-05 0.0130305 0.00120054 -1.69041e-05 -0.000161943 -0.00114111 -0.0484753 -0.000223144 0.000223491 0.00042925 -0.000665708 0.00015192 0.000235021 -9.78565e-06 -0.000312561 -4.50481e-05 0.000386523 -8.01698e-05 8.43182e-06 4.20413e-05 9.14219e-05 -0.000119341 -8.89714e-05 6.38752e-05 -4.40294e-05 -6.64124e-05 3.78984e-05 -4.48517e-06 -4.14703e-05 
1712.2 0 7.20317e-05 0.00593275 3.73403e-05 1.35274e-05 0.0167682 0.00112485 -3.33971e-05 -0.000143236 -0.00117554 -0.0470698 -0.000209641 0.000219649 0.000440221 -0.000662122 0.000184984 0.000229984 5.67576e-05 -0.000261175 -3.14061e-05 0.000343376 -8.28836e-05 -5.67907e-06 3.37073e-05 9.20721e-05 -0.000125855 -8.82228e-05 5.76639e-05 -4.01354e-05 -6.88556e-05 3.71597e-05 1.99027e-06 -5.48358e-05 
1712.55 0 7.90399e-05 0.00581903 3.66032e-05 1.60657e-05 0.0203667 0.00105491 -5.4948e-05 -0.000125401 -0.00120607 -0.0453841 -0.000187714 0.000215163 0.000445248 -0.000650066 0.000220855 0.000220835 0.000124608 -0.000205996 -1.71436e-05 0.000295938 -8.52466e-05 -2.08719e-05 2.47588e-05 9.19404e-05 -0.000128177 -8.71735e-05 4.86284e-05 -3.48172e-05 -6.98994e-05 3.6213e-05 7.56807e-06 -6.87807e-05 
1712.9 0 8.77124e-05 0.0056723 3.50681e-05 1.84271e-05 0.0238058 0.000989785 -7.94207e-05 -0.000109024 -0.00123421 -0.0434298 -0.00015536 0.000209693 0.00044465 -0.000629403 0.000257685 0.000207015 0.000192432 -0.000146921 -6.68766e-06 0.000244681 -8.67425e-05 -3.56711e-05 1.54727e-05 9.1773e-05 -0.000125453 -8.58785e-05 3.6192e-05 -2.83576e-05 -6.90438e-05 3.54461e-05 1.3636e-05 -8.07065e-05 
1713.25 0 9.76576e-05 0.00549117 3.35874e-05 1.98122e-05 0.0270655 0.000928662 -0.000102162 -9.38822e-05 -0.00126086 -0.0412192 -0.000115194 0.000201893 0.000438187 -0.000601898 0.000291918 0.000190603 0.000257118 -8.42566e-05 -1.53168e-06 0.000189303 -8.74034e-05 -4.93191e-05 6.93564e-06 9.25634e-05 -0.000119077 -8.37223e-05 2.13497e-05 -2.17826e-05 -6.64181e-05 3.45455e-05 2.13301e-05 -8.80788e-05 
1713.6 0 0.000107126 0.00527437 3.14053e-05 1.95865e-05 0.0301255 0.000870806 -0.000118528 -7.96349e-05 -0.00128782 -0.0387685 -6.95084e-05 0.000193211 0.000425533 -0.000570657 0.000321141 0.00017578 0.000317205 -2.10271e-05 2.63969e-07 0.000131067 -8.76178e-05 -6.09068e-05 2.27396e-07 9.34221e-05 -0.000111506 -7.92611e-05 4.94309e-06 -1.5749e-05 -6.20095e-05 3.33169e-05 3.11066e-05 -9.18199e-05 
1713.95 0 0.000115058 0.00502492 2.77151e-05 1.89254e-05 0.032967 0.00081488 -0.00012883 -6.67813e-05 -0.00131609 -0.0360962 -1.98508e-05 0.000186126 0.000407949 -0.000536374 0.000344384 0.000162197 0.000372891 3.94682e-05 2.97415e-06 7.13374e-05 -8.7779e-05 -6.97975e-05 -4.99789e-06 9.18182e-05 -0.000102866 -7.11943e-05 -1.20896e-05 -1.09184e-05 -5.56364e-05 3.28152e-05 4.08081e-05 -9.39283e-05 
1714.3 0 0.000121819 0.00474716 2.34294e-05 1.90257e-05 0.0355728 0.000760815 -0.000136986 -5.43551e-05 -0.00134452 -0.0332219 3.40049e-05 0.000181057 0.000386899 -0.000499392 0.000361941 0.000146201 0.000424498 9.54981e-05 9.02903e-06 1.08196e-05 -8.91621e-05 -7.54993e-05 -9.19961e-06 8.73317e-05 -9.34058e-05 -6.17466e-05 -2.76212e-05 -7.64645e-06 -4.78313e-05 3.32624e-05 4.73112e-05 -9.51357e-05 
1714.65 0 0.000127712 0.00444415 1.98146e-05 1.92363e-05 0.0379265 0.000710376 -0.000144216 -4.09664e-05 -0.00137349 -0.0301667 9.11498e-05 0.000177332 0.000363169 -0.000459276 0.000371825 0.000125781 0.000472674 0.000147728 1.60388e-05 -4.99641e-05 -9.15719e-05 -7.83806e-05 -1.27515e-05 8.16894e-05 -8.29951e-05 -5.40216e-05 -3.8897e-05 -4.10771e-06 -3.9385e-05 3.38862e-05 5.12564e-05 -9.54914e-05 
1715 0 0.000133091 0.00411832 1.67643e-05 1.88775e-05 0.0400144 0.000665298 -0.000149615 -2.49892e-05 -0.00140785 -0.0269553 0.000145835 0.000173938 0.000336403 -0.000415364 0.000373612 9.99947e-05 0.000517886 0.000197308 2.24684e-05 -0.000110151 -9.22913e-05 -7.97779e-05 -1.70355e-05 7.65801e-05 -7.25009e-05 -4.79245e-05 -4.55068e-05 1.39326e-06 -3.1029e-05 3.3876e-05 5.48703e-05 -9.43123e-05 
1715.35 0 0.000140276 0.00377138 1.37807e-05 1.7987e-05 0.0418283 0.000621291 -0.000151766 -6.15182e-06 -0.00145345 -0.0236137 0.000194346 0.000169041 0.000307551 -0.000368143 0.000372536 6.9912e-05 0.000560143 0.000244036 2.80821e-05 -0.000165795 -9.04322e-05 -8.0347e-05 -2.3202e-05 7.18965e-05 -6.37107e-05 -4.25373e-05 -4.86194e-05 7.97683e-06 -2.27999e-05 3.36495e-05 5.86558e-05 -9.2283e-05 
1715.7 0 0.000151898 0.00340494 1.08668e-05 1.74368e-05 0.0433644 0.000570025 -0.000148342 1.30771e-05 -0.00151088 -0.0201647 0.000239166 0.000162186 0.000277057 -0.000318444 0.000372305 3.79341e-05 0.000599324 0.000288689 3.23642e-05 -0.000213754 -8.7511e-05 -8.14396e-05 -3.01774e-05 6.69216e-05 -5.59606e-05 -3.76864e-05 -4.83418e-05 1.39796e-05 -1.46331e-05 3.32952e-05 6.32385e-05 -9.10378e-05 
1716.05 0 0.000167594 0.00302067 7.70697e-06 1.69338e-05 0.0446203 0.000506753 -0.00013977 3.1039e-05 -0.00157726 -0.0166283 0.000283223 0.000154685 0.000244252 -0.000265248 0.000370777 5.23637e-06 0.000635712 0.000331043 3.73404e-05 -0.00025543 -8.42221e-05 -8.54237e-05 -3.6209e-05 6.16932e-05 -4.80824e-05 -3.25337e-05 -4.68672e-05 1.96193e-05 -6.17819e-06 3.18958e-05 6.95266e-05 -9.02602e-05 
1716.4 0 0.000185805 0.00262168 4.54074e-06 1.55747e-05 0.0455927 0.000429973 -0.0001324 4.87031e-05 -0.00164968 -0.0130247 0.000326905 0.000147091 0.000209392 -0.000206039 0.000363635 -2.83874e-05 0.000666689 0.000369091 4.50911e-05 -0.000293557 -7.99058e-05 -9.19589e-05 -4.05209e-05 5.6832e-05 -4.03009e-05 -2.52139e-05 -4.80414e-05 2.49124e-05 3.02432e-06 2.91805e-05 7.70673e-05 -8.87646e-05 
1716.75 0 0.00020484 0.00221092 1.4683e-06 1.34654e-05 0.0462759 0.000337839 -0.000130888 6.7597e-05 -0.00172351 -0.00937478 0.00036814 0.00013786 0.000172053 -0.000141923 0.000349321 -6.23312e-05 0.000687977 0.000401708 5.29389e-05 -0.000330576 -7.64452e-05 -9.82738e-05 -4.2778e-05 5.36829e-05 -3.30349e-05 -1.5435e-05 -5.37542e-05 2.89568e-05 1.2547e-05 2.55914e-05 8.46389e-05 -8.63465e-05 
1717.1 0 0.000222286 0.00179026 -2.41609e-06 1.12131e-05 0.0466658 0.000228036 -0.000133141 8.78844e-05 -0.00179282 -0.00570175 0.000405972 0.000126086 0.000131568 -7.71534e-05 0.000329463 -9.43425e-05 0.000699256 0.000428739 5.84772e-05 -0.000367152 -7.51652e-05 -0.000101533 -4.28554e-05 5.18186e-05 -2.62552e-05 -4.64337e-06 -6.30067e-05 3.28135e-05 2.13301e-05 2.15922e-05 9.1619e-05 -8.40728e-05 
1717.45 0 0.00023684 0.00136191 -7.66158e-06 9.57866e-06 0.0467622 0.000101039 -0.000137056 0.000109041 -0.00185255 -0.00203069 0.000440351 0.000112275 8.76146e-05 -1.36326e-05 0.000304554 -0.000123339 0.000702413 0.000449776 6.27553e-05 -0.000402381 -7.4653e-05 -0.000100973 -4.11835e-05 4.99104e-05 -1.89602e-05 6.13786e-06 -7.25704e-05 3.75107e-05 2.91119e-05 1.78136e-05 9.71659e-05 -8.19451e-05 
1717.8 0 0.000248539 0.000927961 -1.40573e-05 8.4244e-06 0.0465705 -3.79101e-05 -0.000141142 0.000131505 -0.00189968 0.00161323 0.000469816 9.61121e-05 4.00406e-05 4.8027e-05 0.000274824 -0.000149889 0.000697127 0.000463915 6.78102e-05 -0.00043521 -7.35039e-05 -9.76846e-05 -3.79808e-05 4.63362e-05 -1.10453e-05 1.70587e-05 -8.0219e-05 4.32498e-05 3.65129e-05 1.41644e-05 0.000100491 -7.95897e-05 
1718.15 0 0.000257071 0.000493123 -2.03518e-05 6.28184e-06 0.0460986 -0.000184552 -0.000145645 0.000154968 -0.00193457 0.00520968 0.000495178 7.63839e-05 -1.04306e-05 0.000106214 0.000240424 -0.000174641 0.000684237 0.000470657 7.65508e-05 -0.00046538 -6.97333e-05 -9.27416e-05 -3.44275e-05 3.97093e-05 -2.46775e-06 2.884e-05 -8.61585e-05 4.95169e-05 4.37258e-05 1.04977e-05 0.000101724 -7.74414e-05 
1718.5 0 0.000262819 6.23192e-05 -2.59174e-05 3.1866e-06 0.0453517 -0.000338218 -0.000153008 0.000179668 -0.00195812 0.00874193 0.000516743 5.27505e-05 -6.18367e-05 0.000160158 0.000200835 -0.000197849 0.000666859 0.000470106 8.9457e-05 -0.000491995 -6.31729e-05 -8.62479e-05 -3.1417e-05 3.20573e-05 7.86365e-06 4.17013e-05 -9.21958e-05 5.42501e-05 5.04542e-05 7.77139e-06 0.000101839 -7.51686e-05 
1718.85 0 0.000266458 -0.000363544 -3.06254e-05 -9.19454e-08 0.0443339 -0.000499072 -0.000162288 0.000205621 -0.00197042 0.0121913 0.000531388 2.50007e-05 -0.000110982 0.000210043 0.000156287 -0.000220224 0.000646257 0.000463174 0.000105304 -0.000511598 -5.56458e-05 -7.64041e-05 -2.86385e-05 2.65513e-05 1.98372e-05 5.57871e-05 -9.80428e-05 5.65822e-05 5.69774e-05 5.87436e-06 0.000101423 -7.15401e-05 
1719.2 0 0.00026871 -0.000784478 -3.40335e-05 -3.07e-06 0.0430511 -0.000666191 -0.000170444 0.000231631 -0.00196847 0.0155364 0.00053691 -7.66032e-06 -0.000156162 0.00025595 0.000109044 -0.000241624 0.000622698 0.00045109 0.00012462 -0.000522145 -4.84253e-05 -6.32417e-05 -2.63142e-05 2.2228e-05 3.16248e-05 7.01653e-05 -0.000101576 5.66319e-05 6.34802e-05 4.42376e-06 9.96461e-05 -6.64924e-05 
1719.55 0 0.000269699 -0.00119803 -3.60776e-05 -4.88423e-06 0.0415119 -0.000834316 -0.00017682 0.000256529 -0.00195006 0.0187551 0.00053521 -4.4375e-05 -0.000197134 0.000297889 6.28504e-05 -0.00026166 0.000597199 0.000434108 0.000147793 -0.000524355 -4.22226e-05 -4.8228e-05 -2.32587e-05 1.6587e-05 4.19346e-05 8.36673e-05 -0.000102377 5.58765e-05 6.90183e-05 3.68327e-06 9.58528e-05 -6.09627e-05 
1719.9 0 0.000268353 -0.00160084 -3.66876e-05 -5.62992e-06 0.039729 -0.00100026 -0.000183067 0.000277289 -0.0019175 0.0218261 0.000528015 -8.52201e-05 -0.000233352 0.000338125 2.00645e-05 -0.000280624 0.000571045 0.00041252 0.000173954 -0.000518466 -3.67314e-05 -3.30089e-05 -1.89924e-05 8.35267e-06 5.11183e-05 9.57469e-05 -9.99466e-05 5.61056e-05 7.31318e-05 2.94166e-06 9.0106e-05 -5.5302e-05 
1720.25 0 0.000265626 -0.00198894 -3.60426e-05 -5.12786e-06 0.0377187 -0.00116774 -0.000190589 0.000291525 -0.00187233 0.0247327 0.000514694 -0.000131416 -0.000264414 0.000380257 -1.98044e-05 -0.000297359 0.000544116 0.00038744 0.000201236 -0.000505671 -3.14345e-05 -2.03193e-05 -1.48846e-05 -1.96636e-06 5.94854e-05 0.000105576 -9.39615e-05 5.83492e-05 7.59347e-05 1.97167e-06 8.36958e-05 -4.92065e-05 
1720.6 0 0.000263281 -0.00236042 -3.50038e-05 -3.00208e-06 0.0354952 -0.00133963 -0.000200555 0.000300919 -0.00181173 0.0274601 0.000494972 -0.0001811 -0.000291093 0.000425455 -5.78326e-05 -0.000309718 0.000514711 0.000360894 0.000228268 -0.000486513 -2.5103e-05 -1.09095e-05 -1.11831e-05 -1.25361e-05 6.77582e-05 0.000113459 -8.64919e-05 6.26186e-05 7.72048e-05 1.96361e-07 7.81704e-05 -4.26652e-05 
1720.95 0 0.000259842 -0.00271434 -3.4645e-05 -8.1617e-07 0.0330732 -0.00151133 -0.000213219 0.000306252 -0.00173277 0.0299928 0.000468045 -0.000231125 -0.000315872 0.000472111 -9.37247e-05 -0.000316491 0.000481054 0.000333474 0.000252277 -0.000459051 -1.74975e-05 -3.89352e-06 -6.40624e-06 -2.33512e-05 7.65759e-05 0.000121451 -7.93648e-05 6.74715e-05 7.70843e-05 -3.57893e-06 7.34561e-05 -3.55616e-05 
1721.3 0 0.000253717 -0.00304763 -3.55821e-05 -6.68825e-07 0.0304684 -0.00167722 -0.000224782 0.000306557 -0.00163736 0.0323172 0.000433906 -0.000280581 -0.000341151 0.000518206 -0.000125938 -0.000317058 0.000442209 0.000305136 0.000270249 -0.000424772 -9.27015e-06 8.50789e-07 -6.11913e-07 -3.39033e-05 8.47523e-05 0.000130371 -7.44203e-05 7.21105e-05 7.72221e-05 -8.34514e-06 6.80021e-05 -2.75989e-05 
1721.65 0 0.000246007 -0.00335783 -3.66651e-05 -2.11221e-06 0.0276977 -0.00183685 -0.00023184 0.000302226 -0.00152763 0.0344194 0.000394796 -0.000330232 -0.000368285 0.000562018 -0.000154565 -0.000311302 0.000397137 0.000276291 0.000282973 -0.000387279 -1.08125e-06 5.25269e-06 6.12905e-06 -4.24023e-05 9.12503e-05 0.000139069 -7.37218e-05 7.63788e-05 7.8107e-05 -1.24067e-05 6.13284e-05 -1.96113e-05 
1722 0 0.0002361 -0.0036447 -3.73219e-05 -3.58786e-06 0.02478 -0.00199068 -0.000236499 0.000293303 -0.0014033 0.036287 0.000353004 -0.000379291 -0.000397536 0.000601216 -0.00018082 -0.000299401 0.000346017 0.00024572 0.000293004 -0.000349824 6.47177e-06 1.18832e-05 1.54799e-05 -4.82766e-05 9.70352e-05 0.000146687 -7.58695e-05 7.99415e-05 7.80273e-05 -1.54476e-05 5.35998e-05 -1.19496e-05 
1722.35 0 0.000221175 -0.00390816 -3.82196e-05 -4.74615e-06 0.0217365 -0.00213812 -0.000243655 0.00028038 -0.0012638 0.0379097 0.00030924 -0.000424102 -0.000427702 0.000633932 -0.000206074 -0.000281514 0.000290829 0.000211067 0.000299612 -0.000315019 1.33206e-05 2.08638e-05 2.63006e-05 -5.32801e-05 0.000103271 0.000152995 -7.77931e-05 8.17097e-05 7.70116e-05 -1.81105e-05 4.45012e-05 -3.17543e-06 
1722.7 0 0.000200427 -0.0041453 -3.89582e-05 -5.84208e-06 0.0185894 -0.00227623 -0.000254235 0.000264813 -0.00110596 0.0392806 0.000262055 -0.000460811 -0.000455926 0.000660248 -0.000232349 -0.00025783 0.00023458 0.000170595 0.000299154 -0.000282275 1.8544e-05 3.11257e-05 3.5577e-05 -5.97392e-05 0.000109422 0.000157468 -7.782e-05 8.17848e-05 7.66271e-05 -2.11834e-05 3.38894e-05 7.47417e-06 
1723.05 0 0.00017516 -0.00435333 -3.85998e-05 -6.39024e-06 0.0153592 -0.00239953 -0.000264022 0.000247662 -0.000927643 0.0403957 0.000211393 -0.000488275 -0.000479427 0.000680854 -0.000260946 -0.000229039 0.00017867 0.000124499 0.0002924 -0.00024967 2.16277e-05 4.25368e-05 4.2015e-05 -6.63825e-05 0.000113923 0.000160423 -7.51022e-05 8.16722e-05 7.74147e-05 -2.53726e-05 2.23267e-05 1.90159e-05 
1723.4 0 0.000147809 -0.00453273 -3.73948e-05 -6.35217e-06 0.012067 -0.00250472 -0.000269908 0.000227897 -0.000731468 0.0412509 0.000160753 -0.000507308 -0.000498353 0.000696802 -0.000292641 -0.000196919 0.00012354 7.44241e-05 0.000284521 -0.000215325 2.30055e-05 5.36116e-05 4.53607e-05 -7.21161e-05 0.000117206 0.000161735 -6.93207e-05 8.11324e-05 7.83748e-05 -3.07618e-05 9.89506e-06 3.02229e-05 
1723.75 0 0.000120842 -0.0046834 -3.61316e-05 -5.23478e-06 0.0087347 -0.00258888 -0.000274721 0.000202512 -0.000520773 0.0418444 0.000112414 -0.000519003 -0.000512978 0.000710085 -0.000327442 -0.000163621 6.87749e-05 2.07033e-05 0.00027925 -0.000178892 2.37031e-05 6.16851e-05 4.67574e-05 -7.76727e-05 0.000120596 0.00015983 -6.18589e-05 7.96373e-05 7.88509e-05 -3.65737e-05 -3.26732e-06 4.0808e-05 
1724.1 0 9.35821e-05 -0.00480388 -3.42828e-05 -2.89828e-06 0.00538241 -0.00264655 -0.000283409 0.000171179 -0.000300338 0.0421732 6.51637e-05 -0.000524091 -0.000522156 0.0007222 -0.000364693 -0.000129149 1.31539e-05 -3.58741e-05 0.000276279 -0.000142529 2.4575e-05 6.6611e-05 4.91138e-05 -8.24691e-05 0.000124131 0.000153129 -5.52555e-05 7.81484e-05 7.91177e-05 -4.27009e-05 -1.54155e-05 5.14497e-05 
1724.45 0 6.32263e-05 -0.0048926 -3.14774e-05 -6.60067e-07 0.00203218 -0.00267633 -0.00029678 0.000135639 -7.6709e-05 0.0422352 1.77768e-05 -0.00052127 -0.000526292 0.00073242 -0.000401952 -9.29388e-05 -4.43462e-05 -9.29228e-05 0.000273477 -0.000107668 2.58994e-05 7.07042e-05 5.26083e-05 -8.58526e-05 0.000126967 0.00014284 -5.01504e-05 7.74929e-05 7.88961e-05 -4.96119e-05 -2.41248e-05 6.29836e-05 
1724.8 0 2.96288e-05 -0.00495001 -2.9548e-05 3.71394e-07 -0.00129259 -0.00268218 -0.000312947 9.58818e-05 0.00014702 0.0420337 -2.83974e-05 -0.000509581 -0.000527331 0.000738491 -0.000437381 -5.64749e-05 -0.000103885 -0.000149832 0.000269926 -7.50615e-05 2.8034e-05 7.4877e-05 5.49912e-05 -8.71378e-05 0.000128774 0.000133139 -4.45429e-05 7.7687e-05 7.82475e-05 -5.61498e-05 -2.97023e-05 7.4687e-05 
1725.15 0 -4.53429e-06 -0.00497799 -2.92395e-05 1.6048e-06 -0.00457127 -0.00266591 -0.000330257 5.162e-05 0.000371517 0.041575 -7.2952e-05 -0.00049059 -0.000523357 0.000737574 -0.000471832 -2.12121e-05 -0.000165981 -0.00020722 0.000264406 -4.70714e-05 3.1731e-05 7.78197e-05 5.55373e-05 -8.67723e-05 0.000129584 0.000126643 -3.74116e-05 7.84927e-05 7.81583e-05 -6.0129e-05 -3.53356e-05 8.5914e-05 
1725.5 0 -3.76439e-05 -0.00497619 -2.88918e-05 4.60865e-06 -0.00778378 -0.0026252 -0.000346829 4.19917e-06 0.000595303 0.0408651 -0.000117129 -0.000464822 -0.000513054 0.000726481 -0.000503141 1.28504e-05 -0.00022984 -0.000261218 0.000255146 -2.54384e-05 3.72342e-05 7.92167e-05 5.54088e-05 -8.68569e-05 0.000128274 0.000121495 -3.00813e-05 7.86251e-05 7.76848e-05 -6.17462e-05 -4.31299e-05 9.61007e-05 
1725.85 0 -6.90576e-05 -0.00494189 -2.88289e-05 8.04876e-06 -0.0109109 -0.00255859 -0.000361803 -4.56374e-05 0.000813569 0.0399148 -0.000159207 -0.000431881 -0.000500339 0.000704115 -0.00052643 4.35128e-05 -0.000291714 -0.000307835 0.000241867 -1.02942e-05 4.33928e-05 7.9433e-05 5.47188e-05 -8.67158e-05 0.00012396 0.00011574 -2.22442e-05 7.7026e-05 7.50282e-05 -6.28504e-05 -5.30904e-05 0.000104111 
1726.2 0 -9.80615e-05 -0.00487623 -2.9171e-05 9.81495e-06 -0.0139374 -0.00246875 -0.000375681 -9.60065e-05 0.00102163 0.0387353 -0.000196491 -0.00039426 -0.000488032 0.00067345 -0.000541265 6.86023e-05 -0.000347455 -0.000348623 0.000225576 -1.22956e-06 4.83036e-05 7.76003e-05 5.30112e-05 -8.3257e-05 0.00011764 0.000107986 -1.29129e-05 7.46492e-05 7.09192e-05 -6.36584e-05 -6.44834e-05 0.000109734 
1726.55 0 -0.000123726 -0.0047823 -2.87511e-05 9.5756e-06 -0.0168483 -0.00236219 -0.000389002 -0.000144638 0.00121797 0.0373347 -0.00023007 -0.000354016 -0.000475993 0.000638941 -0.000550749 8.99668e-05 -0.000395487 -0.000386596 0.000206987 4.56292e-06 5.17944e-05 7.37354e-05 5.03023e-05 -7.70797e-05 0.000110552 9.71032e-05 -3.05445e-06 7.23841e-05 6.61012e-05 -6.26597e-05 -7.52161e-05 0.000113835 
1726.9 0 -0.000145264 -0.00466127 -2.75098e-05 8.3491e-06 -0.0196272 -0.00224343 -0.000401532 -0.000192597 0.00140485 0.0357227 -0.000264078 -0.000310361 -0.000462637 0.000603225 -0.000556436 0.000109132 -0.000437273 -0.00042356 0.000185625 9.87085e-06 5.53619e-05 6.93555e-05 4.70412e-05 -7.03222e-05 0.000103256 8.3728e-05 6.59896e-06 7.00998e-05 6.00106e-05 -5.85181e-05 -8.31261e-05 0.000116818 
1727.25 0 -0.000163067 -0.00451516 -2.64536e-05 7.06865e-06 -0.0222601 -0.00211009 -0.000411692 -0.000240858 0.00158344 0.0339128 -0.000301015 -0.000261758 -0.00044597 0.000565799 -0.000557097 0.000123333 -0.000474525 -0.000459508 0.00016181 1.45062e-05 6.06003e-05 6.44944e-05 4.47252e-05 -6.38799e-05 9.51249e-05 6.98805e-05 1.6342e-05 6.74794e-05 5.33826e-05 -5.20048e-05 -8.81065e-05 0.00011869 
1727.6 0 -0.000179489 -0.00434562 -2.56955e-05 5.59651e-06 -0.0247349 -0.0019595 -0.000418185 -0.000288186 0.00174919 0.0319168 -0.000338815 -0.000210514 -0.000423863 0.000526389 -0.00055009 0.000131521 -0.000506275 -0.000493516 0.000139223 1.81344e-05 6.82161e-05 5.92219e-05 4.43056e-05 -5.9376e-05 8.55804e-05 5.67329e-05 2.61911e-05 6.41091e-05 4.70164e-05 -4.495e-05 -9.1307e-05 0.000119311 
1727.95 0 -0.000195689 -0.00415155 -2.48041e-05 4.51664e-06 -0.0270396 -0.00179542 -0.000423869 -0.00033535 0.00189831 0.0297451 -0.000374593 -0.000158459 -0.000395191 0.000487384 -0.000535832 0.000137202 -0.000530415 -0.000523427 0.000121556 2.02434e-05 7.78583e-05 5.39339e-05 4.46829e-05 -5.85655e-05 7.54528e-05 4.32876e-05 3.63797e-05 5.90362e-05 3.99383e-05 -3.77942e-05 -9.28998e-05 0.000118585 
1728.3 0 -0.000210143 -0.00393169 -2.41892e-05 5.18707e-06 -0.0291611 -0.00162238 -0.000432296 -0.000381524 0.00203166 0.0274084 -0.000406647 -0.000103637 -0.000361611 0.00045191 -0.00051709 0.000142341 -0.000548255 -0.000545016 0.000105905 2.01657e-05 8.7018e-05 4.76282e-05 4.51749e-05 -5.97786e-05 6.60273e-05 2.97784e-05 4.66388e-05 5.21105e-05 3.21563e-05 -3.08936e-05 -9.27279e-05 0.000117219 
1728.65 0 -0.000221975 -0.00368725 -2.40945e-05 6.95848e-06 -0.0310824 -0.00144273 -0.000440999 -0.000423329 0.00214996 0.0249184 -0.000435136 -4.59791e-05 -0.00032812 0.000420849 -0.000494914 0.000146827 -0.000563385 -0.000557107 8.6912e-05 1.85481e-05 9.37351e-05 4.0358e-05 4.66313e-05 -6.17812e-05 5.79192e-05 1.65183e-05 5.54422e-05 4.51553e-05 2.44484e-05 -2.58919e-05 -9.10711e-05 0.000116256 
1729 0 -0.000232139 -0.00342076 -2.50208e-05 8.53606e-06 -0.0327866 -0.0012585 -0.000444984 -0.000459138 0.00225243 0.0222957 -0.000460998 1.2479e-05 -0.000297063 0.000392719 -0.00046772 0.000150222 -0.000578235 -0.000563797 6.48418e-05 1.69134e-05 9.86686e-05 3.36584e-05 4.88068e-05 -6.43432e-05 4.92828e-05 3.32588e-06 6.2114e-05 3.91154e-05 1.71721e-05 -2.27534e-05 -8.76432e-05 0.000115173 
1729.35 0 -0.000240649 -0.00313569 -2.60195e-05 9.92434e-06 -0.034265 -0.00106984 -0.000442655 -0.00048982 0.00233906 0.0195627 -0.000481931 7.08509e-05 -0.000267758 0.000363398 -0.000434732 0.000151535 -0.000593614 -0.000567207 4.35859e-05 1.57017e-05 0.00010207 2.80425e-05 5.07025e-05 -6.56231e-05 3.99426e-05 -8.78968e-06 6.78598e-05 3.29887e-05 1.12088e-05 -2.00671e-05 -8.30679e-05 0.000111932 
1729.7 0 -0.000246734 -0.00283556 -2.55655e-05 1.20217e-05 -0.0355112 -0.000877431 -0.000433992 -0.000516155 0.00240817 0.0167383 -0.000496059 0.000127286 -0.000241698 0.000330347 -0.000397477 0.000149737 -0.000607402 -0.000566795 2.53127e-05 1.42009e-05 0.000103347 2.26225e-05 5.24767e-05 -6.47155e-05 3.29429e-05 -1.89637e-05 7.20372e-05 2.63134e-05 7.1076e-06 -1.69208e-05 -7.87653e-05 0.000107682 
1730.05 0 -0.00024977 -0.00252348 -2.39343e-05 1.58525e-05 -0.0365207 -0.000684793 -0.000419883 -0.000538594 0.00245959 0.0138431 -0.000504329 0.000179167 -0.000219846 0.000294042 -0.000357402 0.000145577 -0.000617564 -0.000565295 9.1501e-06 1.33489e-05 0.000102499 1.86285e-05 5.35306e-05 -6.15603e-05 2.90624e-05 -2.82179e-05 7.32225e-05 1.89325e-05 3.87828e-06 -1.44748e-05 -7.52512e-05 0.000106025 
1730.4 0 -0.000249842 -0.00220153 -2.29611e-05 1.92103e-05 -0.0372932 -0.000492646 -0.000400997 -0.00055879 0.00249573 0.0108987 -0.000507293 0.000228131 -0.000200089 0.000255159 -0.000314756 0.000140251 -0.000624249 -0.000566507 -6.24549e-06 1.43905e-05 9.93853e-05 1.68094e-05 5.44065e-05 -5.60513e-05 2.52061e-05 -3.79688e-05 7.3169e-05 1.1819e-05 1.05943e-06 -1.41452e-05 -7.19455e-05 0.000108161 
1730.75 0 -0.000249304 -0.00187248 -2.33128e-05 1.93462e-05 -0.0378302 -0.000299927 -0.000377088 -0.000576288 0.00251674 0.00792426 -0.000504057 0.000276885 -0.000179624 0.000215005 -0.000270533 0.000132019 -0.00062898 -0.000569966 -1.89064e-05 1.61339e-05 9.55772e-05 1.52822e-05 5.57227e-05 -4.86163e-05 1.81572e-05 -4.76126e-05 7.42549e-05 5.80767e-06 -7.52251e-07 -1.46845e-05 -6.92716e-05 0.000111537 
1731.1 0 -0.00025022 -0.00153836 -2.36817e-05 1.64504e-05 -0.0381306 -0.000107768 -0.000349754 -0.000588464 0.00252148 0.00493921 -0.000495382 0.000323653 -0.000158009 0.000173917 -0.000227457 0.000120778 -0.000632571 -0.000574608 -2.89665e-05 1.75137e-05 9.22198e-05 1.30314e-05 5.6652e-05 -4.07471e-05 7.44481e-06 -5.69444e-05 7.65854e-05 -8.60613e-08 -2.4064e-06 -1.51075e-05 -6.82252e-05 0.000112824 
1731.45 0 -0.000252494 -0.00119964 -2.29846e-05 1.19912e-05 -0.0381958 8.09526e-05 -0.000320701 -0.000594088 0.00250925 0.00196362 -0.000484166 0.000367417 -0.000134725 0.000131796 -0.000185439 0.000108094 -0.000633209 -0.0005805 -3.83443e-05 1.87469e-05 8.86803e-05 1.00744e-05 5.6009e-05 -3.32498e-05 -5.8489e-06 -6.6567e-05 7.97415e-05 -6.04355e-06 -4.63239e-06 -1.54809e-05 -6.73612e-05 0.000110198 
1731.8 0 -0.000253841 -0.000856804 -2.07892e-05 7.68066e-06 -0.0380311 0.000264241 -0.000292279 -0.000592855 0.00248237 -0.000985094 -0.00047099 0.00040962 -0.000109586 8.9857e-05 -0.000140879 9.37564e-05 -0.000629979 -0.000586737 -4.75022e-05 2.05991e-05 8.42741e-05 5.53346e-06 5.30126e-05 -2.68322e-05 -1.98448e-05 -7.60099e-05 8.29367e-05 -1.20359e-05 -6.95473e-06 -1.51325e-05 -6.47892e-05 0.000103552 
1732.15 0 -0.00025208 -0.000511735 -1.75183e-05 4.57551e-06 -0.0376415 0.000443145 -0.000265551 -0.000584999 0.00244163 -0.00389245 -0.00045364 0.000450117 -8.28593e-05 4.83767e-05 -9.23575e-05 7.83442e-05 -0.000624336 -0.000592888 -5.79467e-05 2.37854e-05 7.7646e-05 -1.49474e-07 4.89388e-05 -2.19823e-05 -3.23516e-05 -8.45362e-05 8.51947e-05 -1.66785e-05 -8.30177e-06 -1.43025e-05 -5.98259e-05 9.49305e-05 
1732.5 0 -0.000246844 -0.000167606 -1.33663e-05 2.00966e-06 -0.0370296 0.000616646 -0.000237413 -0.000571195 0.00238409 -0.00674284 -0.00042978 0.000488498 -5.38541e-05 7.14736e-06 -4.06916e-05 6.44995e-05 -0.000617175 -0.000598747 -7.05771e-05 2.72176e-05 6.95767e-05 -6.90918e-06 4.47844e-05 -1.99972e-05 -4.37846e-05 -9.18157e-05 8.619e-05 -1.78215e-05 -8.85142e-06 -1.35133e-05 -5.20239e-05 8.71724e-05 
1732.85 0 -0.000238633 0.000174041 -9.00571e-06 -1.56796e-07 -0.0362015 0.000781255 -0.000206772 -0.000550943 0.00231003 -0.00951795 -0.000398185 0.000525655 -2.14816e-05 -3.38501e-05 1.19388e-05 5.2255e-05 -0.00060879 -0.000603606 -8.39801e-05 3.09406e-05 6.31495e-05 -1.45786e-05 4.06285e-05 -2.17981e-05 -5.57329e-05 -9.71316e-05 8.56559e-05 -1.64972e-05 -9.50169e-06 -1.28771e-05 -4.14063e-05 8.00556e-05 
1733.2 0 -0.000228056 0.00051247 -5.54249e-06 -2.62126e-06 -0.0351679 0.000935037 -0.000176106 -0.000524979 0.00222325 -0.0122027 -0.000360988 0.000560301 1.48473e-05 -7.46365e-05 6.33624e-05 3.94263e-05 -0.00060009 -0.000605496 -9.82839e-05 3.53467e-05 5.92609e-05 -2.202e-05 3.66548e-05 -2.57605e-05 -6.82208e-05 -9.98767e-05 8.45525e-05 -1.54008e-05 -1.02244e-05 -1.27291e-05 -2.93722e-05 7.27041e-05 
1733.55 0 -0.000216004 0.000846296 -3.15786e-06 -5.92432e-06 -0.0339377 0.00107719 -0.000145464 -0.000493408 0.00212738 -0.0147851 -0.000320413 0.000590716 5.35963e-05 -0.000114941 0.000114936 2.52432e-05 -0.000591578 -0.000603295 -0.000114296 3.81304e-05 5.67053e-05 -2.96922e-05 3.3085e-05 -3.05675e-05 -8.20261e-05 -0.000100337 8.38619e-05 -1.53007e-05 -1.01678e-05 -1.27563e-05 -1.71162e-05 6.50187e-05 
1733.9 0 -0.00020335 0.00117352 -1.67903e-06 -1.0097e-05 -0.0325194 0.00120726 -0.000114282 -0.000455178 0.00202657 -0.017253 -0.000276223 0.000615961 9.34491e-05 -0.000154637 0.000168553 1.06316e-05 -0.000581398 -0.000598267 -0.000129992 3.85805e-05 5.45034e-05 -3.78684e-05 2.97975e-05 -3.50887e-05 -9.7684e-05 -9.87649e-05 8.31389e-05 -1.59006e-05 -9.56952e-06 -1.22477e-05 -5.47977e-06 5.57807e-05 
1734.25 0 -0.000190867 0.00149091 -2.90106e-07 -1.52867e-05 -0.0309215 0.00132744 -8.40641e-05 -0.000410958 0.00192244 -0.019594 -0.000228993 0.000635842 0.000134557 -0.000193182 0.000222496 -2.68356e-06 -0.000568192 -0.00058955 -0.000142608 3.8053e-05 5.19623e-05 -4.63834e-05 2.77435e-05 -3.749e-05 -0.000113395 -9.53833e-05 8.13759e-05 -1.65084e-05 -8.84593e-06 -1.00406e-05 4.28557e-06 4.42034e-05 
1734.6 0 -0.000179163 0.00179528 2.08461e-06 -2.03645e-05 -0.0291528 0.00143788 -5.66011e-05 -0.000362269 0.00181288 -0.0217948 -0.000181665 0.000650714 0.000173555 -0.00023194 0.000275322 -1.59691e-05 -0.000551345 -0.000575484 -0.000151223 3.78994e-05 4.8548e-05 -5.48531e-05 2.65697e-05 -3.77263e-05 -0.000127723 -9.07652e-05 7.82237e-05 -1.72331e-05 -7.93315e-06 -5.12874e-06 1.10056e-05 3.25617e-05 
1734.95 0 -0.000168027 0.0020845 4.98214e-06 -2.46052e-05 -0.0272259 0.00153871 -3.03313e-05 -0.00031109 0.00169949 -0.0238397 -0.000134871 0.000659229 0.000208053 -0.000270897 0.000327165 -3.25159e-05 -0.00052914 -0.000559039 -0.000158718 3.83747e-05 4.38903e-05 -6.36165e-05 2.56188e-05 -3.64653e-05 -0.000141281 -8.63418e-05 7.40434e-05 -1.83716e-05 -7.35505e-06 1.77546e-06 1.4399e-05 2.19703e-05 
1735.3 0 -0.000159541 0.00235617 7.02422e-06 -2.79129e-05 -0.0251569 0.00163297 -2.64749e-06 -0.000258189 0.00158452 -0.0257156 -8.91895e-05 0.000657628 0.000241589 -0.00030607 0.000375602 -5.22753e-05 -0.000502083 -0.000543084 -0.000167034 3.90627e-05 3.9252e-05 -7.32503e-05 2.45578e-05 -3.34751e-05 -0.000154387 -8.35768e-05 6.80149e-05 -1.95679e-05 -7.51136e-06 9.24225e-06 1.70504e-05 1.08722e-05 
1735.65 0 -0.000154344 0.00260793 8.13607e-06 -3.03038e-05 -0.0229618 0.00172154 2.5147e-05 -0.00020488 0.00146993 -0.0274135 -4.59008e-05 0.000645404 0.000275908 -0.000336751 0.000418384 -7.24008e-05 -0.000473612 -0.000526287 -0.0001746 3.81351e-05 3.54821e-05 -8.25151e-05 2.17212e-05 -2.85487e-05 -0.000167102 -8.16857e-05 5.92401e-05 -2.13983e-05 -7.85366e-06 1.64998e-05 2.23113e-05 -2.82437e-06 
1736 0 -0.000150226 0.00283855 9.49355e-06 -3.25517e-05 -0.0206568 0.00180699 5.11145e-05 -0.000151946 0.00135788 -0.0289273 -5.86644e-06 0.0006258 0.000308277 -0.000365661 0.000455377 -9.18578e-05 -0.000444009 -0.000508135 -0.000180371 3.30562e-05 3.16427e-05 -8.90624e-05 1.84113e-05 -2.33775e-05 -0.000177537 -7.7831e-05 4.76148e-05 -2.41861e-05 -8.09522e-06 2.35422e-05 2.96673e-05 -2.00204e-05 
1736.35 0 -0.000147077 0.00305047 1.18453e-05 -3.45171e-05 -0.0182564 0.00189329 7.49859e-05 -9.74547e-05 0.00124607 -0.0302517 3.06727e-05 0.00060127 0.000338747 -0.000394015 0.000488845 -0.000111198 -0.000411345 -0.000490331 -0.000184022 2.37326e-05 2.74997e-05 -9.13524e-05 1.73532e-05 -2.06246e-05 -0.000183885 -7.19645e-05 3.56691e-05 -2.72765e-05 -9.57037e-06 3.19197e-05 3.55888e-05 -3.89191e-05 
1736.7 0 -0.000145726 0.00324671 1.43852e-05 -3.58455e-05 -0.0157738 0.00197984 9.52335e-05 -3.96878e-05 0.0011296 -0.0313837 6.54788e-05 0.000573306 0.000371246 -0.000422522 0.000520991 -0.000130634 -0.000374901 -0.000473236 -0.000185143 1.37656e-05 2.32004e-05 -9.03721e-05 1.71472e-05 -1.85766e-05 -0.000187289 -6.63895e-05 2.64361e-05 -3.10846e-05 -1.29239e-05 4.19927e-05 3.89364e-05 -5.63338e-05 
1737.05 0 -0.000144985 0.00342506 1.63221e-05 -3.73515e-05 -0.0132194 0.00206357 0.000110999 1.86763e-05 0.00100771 -0.0323211 0.00010089 0.00054234 0.000408085 -0.000450456 0.000551153 -0.00015028 -0.000332453 -0.00045426 -0.000184624 6.63815e-06 1.93255e-05 -8.88466e-05 1.39426e-05 -1.39957e-05 -0.000189353 -6.23127e-05 2.02429e-05 -3.57927e-05 -1.74925e-05 5.2625e-05 4.11469e-05 -7.08936e-05 
1737.4 0 -0.000142573 0.00358088 1.75105e-05 -3.92648e-05 -0.0106052 0.00214416 0.000122737 7.48611e-05 0.000882449 -0.0330578 0.000137147 0.000509309 0.000447873 -0.000476009 0.000577066 -0.000169501 -0.000282743 -0.000431528 -0.000183203 7.54806e-07 1.70049e-05 -8.90601e-05 7.65255e-06 -6.53161e-06 -0.000189655 -6.00231e-05 1.53784e-05 -4.19751e-05 -2.23987e-05 6.29068e-05 4.28002e-05 -8.27871e-05 
1737.75 0 -0.000137827 0.00371072 1.80294e-05 -4.08985e-05 -0.00794791 0.00222186 0.000130421 0.000130774 0.000752721 -0.0335861 0.00017335 0.000475067 0.000489527 -0.000498098 0.000597679 -0.000187087 -0.000227062 -0.000404634 -0.000182236 -7.31964e-06 1.48425e-05 -9.19136e-05 6.57184e-08 3.3768e-06 -0.000188334 -5.9623e-05 9.8706e-06 -4.98162e-05 -2.7158e-05 7.12033e-05 4.37922e-05 -9.24113e-05 
1738.1 0 -0.000130266 0.0038135 1.85896e-05 -4.12996e-05 -0.00526702 0.00229397 0.000135369 0.000190049 0.000616744 -0.0339025 0.000210206 0.000438386 0.000532974 -0.000516636 0.000611651 -0.000201603 -0.000167336 -0.00037249 -0.00018243 -1.89471e-05 1.15003e-05 -9.71672e-05 -8.12227e-06 1.48672e-05 -0.000185902 -6.04792e-05 1.35242e-06 -5.75405e-05 -3.2243e-05 7.65982e-05 4.55069e-05 -0.000100833 
1738.45 0 -0.000119598 0.00388991 1.97969e-05 -4.06826e-05 -0.00258048 0.0023573 0.000139058 0.000253225 0.000475337 -0.0340078 0.000245704 0.000397855 0.0005761 -0.000531819 0.000617004 -0.000212051 -0.000105661 -0.000332883 -0.000182568 -3.34812e-05 8.29546e-06 -0.000102336 -1.51251e-05 2.67135e-05 -0.000181332 -6.10851e-05 -1.14454e-05 -6.51665e-05 -3.80844e-05 7.94596e-05 4.84509e-05 -0.000108242 
1738.8 0 -0.000107661 0.00393973 2.11389e-05 -4.09582e-05 9.4756e-05 0.00241144 0.000141475 0.000317526 0.000330492 -0.0339018 0.000274587 0.000354528 0.000615498 -0.000542565 0.000615167 -0.000217229 -4.46712e-05 -0.00028421 -0.000181175 -4.93301e-05 5.31276e-06 -0.000105173 -1.95438e-05 3.75901e-05 -0.000175521 -6.08898e-05 -2.72178e-05 -7.4069e-05 -4.36337e-05 7.99133e-05 5.17815e-05 -0.000114439 
1739.15 0 -9.6117e-05 0.00396158 2.30375e-05 -4.27591e-05 0.00273844 0.0024572 0.000142596 0.000381018 0.000181792 -0.0335836 0.000296522 0.000310399 0.000647446 -0.000548791 0.000608031 -0.000216867 1.30428e-05 -0.000227327 -0.00017779 -6.59894e-05 1.01105e-06 -0.000105532 -2.29637e-05 4.61038e-05 -0.000169261 -5.95143e-05 -4.45092e-05 -8.41437e-05 -4.79345e-05 7.9279e-05 5.47184e-05 -0.000120553 
1739.5 0 -8.48971e-05 0.00395548 2.52946e-05 -4.50207e-05 0.00532773 0.00249377 0.000142489 0.000442394 2.73933e-05 -0.0330581 0.000314402 0.000266377 0.000669008 -0.000551842 0.000594244 -0.000211863 6.85595e-05 -0.000166905 -0.000174025 -8.31306e-05 -5.76094e-06 -0.000102763 -2.87889e-05 5.16414e-05 -0.000160432 -5.76443e-05 -6.22293e-05 -9.41677e-05 -5.1673e-05 7.89365e-05 5.5495e-05 -0.000126305 
1739.85 0 -7.20147e-05 0.00392426 2.67695e-05 -4.64651e-05 0.00784321 0.00251826 0.000141916 0.000499545 -0.000132542 -0.0323392 0.000328023 0.000223949 0.000681286 -0.000549626 0.000573179 -0.000203612 0.000124517 -0.000107318 -0.000171778 -9.93438e-05 -1.55415e-05 -9.66467e-05 -3.85498e-05 5.39518e-05 -0.000148611 -5.7601e-05 -7.87268e-05 -0.00010235 -5.47068e-05 7.81843e-05 5.4276e-05 -0.000129963 
1740.2 0 -5.44028e-05 0.00387159 2.75364e-05 -4.54034e-05 0.0102744 0.00252801 0.000141486 0.000551667 -0.000296428 -0.0314419 0.000337104 0.000183678 0.000686512 -0.000540161 0.000547946 -0.000194228 0.00017932 -4.87988e-05 -0.000170352 -0.000114292 -2.73098e-05 -8.83982e-05 -4.90583e-05 5.31081e-05 -0.000136314 -5.92969e-05 -9.33821e-05 -0.000107584 -5.64351e-05 7.52721e-05 5.33638e-05 -0.000131591 
1740.55 0 -3.27142e-05 0.00380015 2.78323e-05 -4.29086e-05 0.0126152 0.00252221 0.000140461 0.000600585 -0.000462594 -0.0303756 0.000345167 0.000142772 0.000686523 -0.000525986 0.000521495 -0.000184985 0.000229008 7.85967e-06 -0.000168327 -0.000130028 -4.08192e-05 -7.93384e-05 -5.58561e-05 5.02684e-05 -0.000123655 -6.11995e-05 -0.000106518 -0.000110049 -5.78331e-05 6.98078e-05 5.36203e-05 -0.000133287 
1740.9 0 -1.10809e-05 0.00371126 2.71504e-05 -4.09595e-05 0.0148564 0.00250181 0.000138495 0.000650118 -0.000628892 -0.0291452 0.000354189 9.89906e-05 0.000684337 -0.000510894 0.000493149 -0.000175041 0.00027134 6.12495e-05 -0.00016469 -0.000145651 -5.53798e-05 -6.98462e-05 -5.81428e-05 4.78649e-05 -0.000108306 -6.35144e-05 -0.000118593 -0.000109786 -6.00791e-05 6.30042e-05 5.51466e-05 -0.000136149 
1741.25 0 7.63127e-06 0.0036045 2.46919e-05 -3.96713e-05 0.0169877 0.00246948 0.000132859 0.000700862 -0.000792315 -0.0277572 0.000362527 5.39263e-05 0.000682184 -0.000497954 0.000462735 -0.000162485 0.000308716 0.000112985 -0.00015948 -0.000156299 -6.90842e-05 -5.87415e-05 -5.85938e-05 4.74464e-05 -9.02228e-05 -6.5899e-05 -0.000129322 -0.00010666 -6.30316e-05 5.66276e-05 5.90729e-05 -0.000139209 
1741.6 0 2.33219e-05 0.003479 2.09549e-05 -3.84118e-05 0.0189987 0.0024277 0.000120534 0.000749301 -0.000951515 -0.0262195 0.000369229 9.56884e-06 0.000678332 -0.000486972 0.000432155 -0.000146161 0.000345567 0.00016602 -0.000155369 -0.000159749 -7.99928e-05 -4.57383e-05 -5.95855e-05 4.89187e-05 -7.04427e-05 -6.60587e-05 -0.000137128 -9.99328e-05 -6.6397e-05 5.17039e-05 6.5098e-05 -0.000141207 
1741.95 0 3.82819e-05 0.00333371 1.71211e-05 -3.63353e-05 0.0208791 0.00237481 0.000103664 0.000793727 -0.00110775 -0.0245421 0.000372978 -3.28285e-05 0.000669064 -0.000475452 0.000402062 -0.000125657 0.000385175 0.000220535 -0.000155287 -0.000157775 -8.72578e-05 -3.29768e-05 -6.19996e-05 5.21747e-05 -4.92029e-05 -6.24548e-05 -0.000141783 -9.13617e-05 -6.95835e-05 4.75217e-05 7.13484e-05 -0.000139853 
1742.3 0 5.4636e-05 0.00316776 1.41543e-05 -3.33029e-05 0.0226182 0.00230836 8.78474e-05 0.000833799 -0.00126138 -0.0227355 0.000374108 -7.24233e-05 0.000653313 -0.000461406 0.000370619 -0.000101692 0.000427501 0.000275031 -0.000157683 -0.000151824 -9.13182e-05 -2.07736e-05 -6.51527e-05 5.59751e-05 -2.79603e-05 -5.54799e-05 -0.000145024 -8.367e-05 -7.17795e-05 4.2075e-05 7.57014e-05 -0.00013435 
1742.65 0 7.23369e-05 0.00298233 1.18666e-05 -3.076e-05 0.0242047 0.00222821 7.42367e-05 0.000868346 -0.00141209 -0.0208107 0.000372782 -0.000108763 0.000631139 -0.00044437 0.000334739 -7.55154e-05 0.000470004 0.000328473 -0.000159137 -0.000143423 -9.30696e-05 -8.65058e-06 -6.75851e-05 5.7368e-05 -7.23672e-06 -4.76462e-05 -0.000147249 -7.81179e-05 -7.23809e-05 3.40254e-05 7.76538e-05 -0.000125302 
1743 0 9.10383e-05 0.00277984 1.00897e-05 -2.98014e-05 0.0256271 0.00213474 6.27552e-05 0.000896844 -0.00156018 -0.0187795 0.000367553 -0.000141725 0.000602583 -0.000424417 0.000295593 -4.92683e-05 0.00051095 0.00037899 -0.000158142 -0.000134001 -9.38161e-05 2.79332e-06 -6.76401e-05 5.56745e-05 1.15326e-05 -4.1045e-05 -0.000147856 -7.4224e-05 -7.1066e-05 2.50008e-05 7.84003e-05 -0.000112594 
1743.35 0 0.000110394 0.00256283 9.40411e-06 -3.00583e-05 0.0268775 0.00202687 5.36632e-05 0.000918595 -0.00170449 -0.0166573 0.000358497 -0.00017253 0.000569411 -0.000400876 0.000254827 -2.36976e-05 0.000548863 0.000424109 -0.000153036 -0.000124534 -9.36844e-05 1.28679e-05 -6.46091e-05 5.23887e-05 2.64523e-05 -3.65406e-05 -0.000146773 -7.15231e-05 -6.88149e-05 1.74813e-05 7.84064e-05 -9.84232e-05 
1743.7 0 0.000129389 0.00233517 9.72232e-06 -2.94349e-05 0.0279523 0.00190468 4.3972e-05 0.000933951 -0.00184159 -0.0144612 0.000345258 -0.000201172 0.000534608 -0.000372263 0.000210517 9.73647e-07 0.000583413 0.000464228 -0.000142932 -0.000114525 -9.38395e-05 2.18599e-05 -5.92702e-05 4.89598e-05 3.68518e-05 -3.32517e-05 -0.000144441 -6.94412e-05 -6.6333e-05 1.25096e-05 7.81778e-05 -8.54289e-05 
1744.05 0 0.000147306 0.00209897 1.07757e-05 -2.59019e-05 0.02885 0.00177063 3.1673e-05 0.000942056 -0.00196892 -0.0122063 0.00032677 -0.000228615 0.0004988 -0.000337133 0.000162677 2.37557e-05 0.000615105 0.00050194 -0.000129115 -0.000102776 -9.53258e-05 3.0801e-05 -5.35233e-05 4.57546e-05 4.37776e-05 -2.97845e-05 -0.000140796 -6.63223e-05 -6.27937e-05 9.20487e-06 7.71226e-05 -7.54167e-05 
1744.4 0 0.000164715 0.00185466 1.30474e-05 -2.03871e-05 0.0295702 0.00162852 1.82756e-05 0.000941773 -0.00208472 -0.00990324 0.000302614 -0.00025576 0.000461491 -0.000295447 0.000115471 4.58642e-05 0.00064265 0.000536439 -0.000112611 -9.09432e-05 -9.71223e-05 3.93619e-05 -4.85595e-05 4.28793e-05 4.91881e-05 -2.75451e-05 -0.00013663 -6.16321e-05 -5.7994e-05 5.51092e-06 7.58894e-05 -6.8546e-05 
1744.75 0 0.000182367 0.00160217 1.71132e-05 -1.5324e-05 0.0301123 0.00148165 5.10577e-06 0.0009358 -0.00218983 -0.00756246 0.000273796 -0.000281701 0.000423594 -0.000247888 7.2391e-05 6.81168e-05 0.000665244 0.000565293 -9.33107e-05 -8.13081e-05 -9.78228e-05 4.79371e-05 -4.47316e-05 4.15956e-05 5.40385e-05 -2.64487e-05 -0.00013276 -5.65532e-05 -5.27734e-05 1.03887e-06 7.57715e-05 -6.32824e-05 
1745.1 0 0.000200925 0.00134122 2.21158e-05 -1.10936e-05 0.0304743 0.00132864 -8.07055e-06 0.000925315 -0.00228594 -0.00519664 0.000239961 -0.000306304 0.000385574 -0.000194813 3.44354e-05 9.07587e-05 0.000682767 0.000588217 -7.13061e-05 -7.28361e-05 -9.74878e-05 5.79975e-05 -4.25236e-05 4.13845e-05 5.85534e-05 -2.59846e-05 -0.000127215 -5.19775e-05 -4.83726e-05 -2.70989e-06 7.59279e-05 -5.87099e-05 
1745.45 0 0.000221165 0.00107319 2.56158e-05 -5.62997e-06 0.0306524 0.00116674 -2.1232e-05 0.000907629 -0.00237175 -0.00282024 0.000203 -0.000329714 0.000347558 -0.000137143 1.43159e-06 0.000113466 0.000694872 0.000604837 -4.75816e-05 -6.38784e-05 -9.70688e-05 6.7727e-05 -4.06855e-05 4.12764e-05 6.34089e-05 -2.72429e-05 -0.000117304 -4.7723e-05 -4.50005e-05 -5.80659e-06 7.6424e-05 -5.47406e-05 
1745.8 0 0.00024195 0.000800479 2.6809e-05 1.45036e-06 0.030646 0.000995763 -3.68924e-05 0.0008816 -0.00244631 -0.000449745 0.000167526 -0.000352734 0.000310389 -7.47864e-05 -2.82758e-05 0.000135851 0.000701991 0.000615251 -2.22748e-05 -5.38045e-05 -9.63836e-05 7.41432e-05 -3.66979e-05 4.14039e-05 6.91015e-05 -2.94668e-05 -0.000104955 -4.3145e-05 -4.08931e-05 -1.01345e-05 7.74132e-05 -4.99562e-05 
1746.15 0 0.000260615 0.000524986 2.71062e-05 8.75713e-06 0.0304583 0.000816114 -5.88713e-05 0.000848321 -0.00250957 0.0019006 0.000136409 -0.000375096 0.000273549 -6.38469e-06 -5.57e-05 0.000160006 0.000701972 0.000620732 3.57033e-06 -4.07019e-05 -9.60747e-05 7.78055e-05 -2.95274e-05 4.14476e-05 7.50315e-05 -3.14992e-05 -9.39254e-05 -3.81372e-05 -3.5062e-05 -1.68632e-05 7.86643e-05 -4.40559e-05 
1746.5 0 0.000275137 0.000248598 2.74382e-05 1.48293e-05 0.0300904 0.000627711 -8.50415e-05 0.00080768 -0.00256085 0.00421948 0.000108353 -0.000393733 0.00023672 6.34436e-05 -8.18618e-05 0.000186488 0.000692835 0.000621541 2.85096e-05 -2.30832e-05 -9.69044e-05 8.17576e-05 -2.11729e-05 4.05318e-05 8.13775e-05 -3.16861e-05 -8.45811e-05 -3.27403e-05 -2.85524e-05 -2.55821e-05 8.06517e-05 -3.82975e-05 
1746.85 0 0.000286714 -2.67889e-05 2.78539e-05 1.85201e-05 0.0295414 0.000430428 -0.000113401 0.000757747 -0.00259673 0.00649377 8.09488e-05 -0.000407485 0.000200699 0.000129417 -0.000108053 0.000214711 0.000678205 0.000618535 5.27442e-05 -1.42759e-06 -9.88485e-05 8.69726e-05 -1.38347e-05 3.82443e-05 8.72086e-05 -2.953e-05 -7.47485e-05 -2.7117e-05 -2.34342e-05 -3.43184e-05 8.23e-05 -3.2941e-05 
1747.2 0 0.00029612 -0.000298453 2.7567e-05 2.07347e-05 0.0288158 0.000228336 -0.000145159 0.000698524 -0.00261286 0.00870794 5.35527e-05 -0.000415222 0.000165204 0.000191956 -0.000134684 0.000245924 0.000661765 0.000613314 7.6412e-05 2.22252e-05 -0.000102011 9.12628e-05 -6.32978e-06 3.43589e-05 9.18565e-05 -2.70646e-05 -6.38234e-05 -1.97099e-05 -2.06849e-05 -4.08387e-05 8.34438e-05 -2.76127e-05 
1747.55 0 0.000301148 -0.000563955 2.60097e-05 2.30888e-05 0.0279222 2.8531e-05 -0.000180099 0.000632585 -0.00260907 0.0108484 2.4516e-05 -0.000415348 0.000129609 0.000252488 -0.000161334 0.000276702 0.000643088 0.000606517 9.91629e-05 4.58096e-05 -0.000104546 9.33951e-05 2.18065e-06 3.0352e-05 9.58325e-05 -2.43734e-05 -5.37851e-05 -8.59528e-06 -1.90186e-05 -4.53515e-05 8.50169e-05 -2.18721e-05 
1747.9 0 0.000301284 -0.00082354 2.41947e-05 2.56883e-05 0.0268696 -0.000164939 -0.000217259 0.00056294 -0.00258906 0.0129037 -7.21749e-06 -0.000410508 9.37786e-05 0.000310479 -0.000185653 0.000301477 0.000620742 0.000598378 0.000120159 6.89432e-05 -0.000103482 9.45875e-05 9.422e-06 2.75278e-05 9.7719e-05 -2.0665e-05 -4.63057e-05 5.75663e-06 -1.78483e-05 -5.05201e-05 8.57562e-05 -1.54404e-05 
1748.25 0 0.000299439 -0.00107788 2.26303e-05 2.75903e-05 0.0256664 -0.000351221 -0.000258153 0.000491736 -0.00255523 0.0148645 -3.73405e-05 -0.000404094 5.75502e-05 0.000365496 -0.000203896 0.000319866 0.000594103 0.000588404 0.000135825 9.13214e-05 -9.86079e-05 9.69582e-05 1.41242e-05 2.52686e-05 9.65569e-05 -1.62375e-05 -4.1334e-05 2.00051e-05 -1.72578e-05 -5.72039e-05 8.53289e-05 -9.2847e-06 
1748.6 0 0.000296641 -0.00132639 2.08287e-05 2.84021e-05 0.0243197 -0.000529667 -0.000300534 0.000420304 -0.00250895 0.0167227 -6.1349e-05 -0.000397995 2.16088e-05 0.000418424 -0.000215795 0.000333874 0.000563479 0.000576928 0.000139951 0.000111742 -9.30943e-05 0.000101706 1.67443e-05 2.22744e-05 9.47099e-05 -1.01399e-05 -3.76935e-05 3.1179e-05 -1.66513e-05 -6.41004e-05 8.5252e-05 -4.49073e-06 
1748.95 0 0.000293557 -0.00156652 1.88101e-05 2.92321e-05 0.0228353 -0.000699464 -0.000338063 0.00035061 -0.00245174 0.0184682 -7.92301e-05 -0.000393197 -1.31233e-05 0.000471502 -0.000223333 0.000345626 0.00052873 0.000565248 0.00013402 0.000128614 -8.86011e-05 0.000108366 1.68528e-05 1.7099e-05 9.33246e-05 -1.61473e-06 -3.30365e-05 3.89928e-05 -1.54943e-05 -6.95781e-05 8.5603e-05 -6.77841e-07 
1749.3 0 0.000292156 -0.00179396 1.67424e-05 3.15851e-05 0.0212217 -0.000861136 -0.000370039 0.000284475 -0.00238551 0.0200874 -9.23153e-05 -0.00038828 -4.67922e-05 0.000524447 -0.000227623 0.000356849 0.000488307 0.000554612 0.00012621 0.000141527 -8.59457e-05 0.000115687 1.53493e-05 9.26906e-06 9.18283e-05 8.50753e-06 -2.5202e-05 4.37405e-05 -1.39544e-05 -7.29385e-05 8.51592e-05 2.12336e-06 
1749.65 0 0.000293063 -0.00200493 1.46127e-05 3.56333e-05 0.0194915 -0.00101694 -0.000399697 0.000221069 -0.00231039 0.0215677 -0.000101254 -0.000379067 -8.02001e-05 0.000574524 -0.000228646 0.00036694 0.000442323 0.000544955 0.000119527 0.000151478 -8.68135e-05 0.000122056 1.49676e-05 6.33916e-07 9.06324e-05 1.97717e-05 -1.42232e-05 4.77884e-05 -1.24871e-05 -7.45056e-05 8.34771e-05 3.37425e-06 
1750 0 0.000294572 -0.00219859 1.2626e-05 4.04384e-05 0.0176602 -0.00116753 -0.000428332 0.000160043 -0.00222515 0.0228993 -0.00010504 -0.000364275 -0.000114261 0.000620586 -0.000226787 0.000372806 0.000391637 0.000535943 0.000112167 0.00015973 -9.05147e-05 0.00012579 1.76476e-05 -6.65273e-06 9.12688e-05 3.25188e-05 -2.57532e-06 5.40899e-05 -1.09292e-05 -7.53553e-05 7.89032e-05 2.90314e-06 
1750.35 0 0.000293618 -0.00237563 1.04642e-05 4.44615e-05 0.0157433 -0.0013117 -0.000455943 0.000102608 -0.00212934 0.0240764 -0.000103833 -0.000346148 -0.000150801 0.000662132 -0.000224311 0.000373476 0.000336214 0.00052699 0.00010164 0.000167065 -9.53369e-05 0.000127388 2.28914e-05 -1.29627e-05 9.53264e-05 4.41977e-05 7.35834e-06 6.32096e-05 -8.83559e-06 -7.65366e-05 7.0325e-05 2.06382e-06 
1750.7 0 0.000288578 -0.00253636 7.70775e-06 4.68009e-05 0.0137554 -0.00144952 -0.000479615 4.90823e-05 -0.00202306 0.0250968 -9.92555e-05 -0.000325586 -0.000189861 0.000697107 -0.000221959 0.000368885 0.000276375 0.000514852 8.56253e-05 0.000172296 -9.92144e-05 0.000128254 2.86485e-05 -1.89399e-05 0.000102047 5.31919e-05 1.55448e-05 7.56121e-05 -5.74813e-06 -7.82751e-05 5.92617e-05 3.54768e-06 
1751.05 0 0.00028036 -0.00268031 4.61392e-06 4.68382e-05 0.01171 -0.00157995 -0.000494915 -1.62558e-07 -0.00190482 0.0259577 -9.23574e-05 -0.000301693 -0.000228759 0.000723977 -0.000219447 0.000358502 0.000213391 0.000498444 6.41654e-05 0.00017393 -9.86273e-05 0.000128878 3.47893e-05 -2.271e-05 0.000108788 5.98669e-05 2.26487e-05 9.04173e-05 -1.50296e-06 -7.99609e-05 4.68675e-05 8.22691e-06 
1751.4 0 0.000269269 -0.00280844 1.86032e-06 4.45867e-05 0.00961997 -0.00169933 -0.000501493 -4.62433e-05 -0.00177532 0.026657 -8.45686e-05 -0.000272756 -0.000266214 0.000742759 -0.00021747 0.00034159 0.000146794 0.000479281 3.83239e-05 0.000173186 -9.27347e-05 0.000129679 4.1564e-05 -2.30355e-05 0.000113952 6.41629e-05 2.93502e-05 0.000104434 3.09988e-06 -8.06464e-05 3.38755e-05 1.50398e-05 
1751.75 0 0.00025559 -0.00292271 -7.63644e-07 4.17732e-05 0.00749472 -0.001806 -0.000501707 -9.16212e-05 -0.00163858 0.0271967 -7.84998e-05 -0.000239932 -0.000302326 0.000752158 -0.000216297 0.000317357 7.56283e-05 0.000456738 7.64721e-06 0.000172086 -8.3551e-05 0.00013075 4.71474e-05 -2.18258e-05 0.000117507 6.6519e-05 3.76275e-05 0.000115814 8.01072e-06 -8.03542e-05 2.11155e-05 2.38106e-05 
1752.1 0 0.000240981 -0.00302271 -3.88599e-06 3.93315e-05 0.00534184 -0.00190268 -0.000494893 -0.000137508 -0.00149855 0.0275769 -7.57008e-05 -0.000207445 -0.000336132 0.000750722 -0.00021318 0.000287325 3.48621e-06 0.000429352 -2.68299e-05 0.000170273 -7.22339e-05 0.000130858 4.93965e-05 -2.1905e-05 0.000118742 6.75823e-05 4.79972e-05 0.000124443 1.34218e-05 -7.95854e-05 1.01116e-05 3.41661e-05 
1752.45 0 0.000227518 -0.00310571 -6.87931e-06 3.71688e-05 0.00317012 -0.00199244 -0.000478668 -0.000182616 -0.00135409 0.027795 -7.4531e-05 -0.000177889 -0.000365923 0.000741864 -0.000207869 0.000254212 -6.41756e-05 0.000397837 -6.0636e-05 0.000167128 -5.93359e-05 0.000129669 4.89221e-05 -2.46708e-05 0.000117023 6.88394e-05 5.89035e-05 0.000129928 1.88485e-05 -7.85029e-05 1.76446e-06 4.50829e-05 
1752.8 0 0.000214678 -0.0031698 -8.63008e-06 3.57217e-05 0.00098752 -0.00207271 -0.00045357 -0.000225453 -0.00120402 0.027846 -7.48119e-05 -0.000150818 -0.00039098 0.000731855 -0.000203445 0.000219969 -0.000126705 0.00036361 -9.02889e-05 0.000162522 -4.59738e-05 0.000127297 4.99487e-05 -3.00679e-05 0.000111917 7.13459e-05 6.95064e-05 0.000132108 2.35129e-05 -7.79126e-05 -4.49878e-06 5.59578e-05 
1753.15 0 0.000198733 -0.00321424 -8.69906e-06 3.4824e-05 -0.0011928 -0.0021423 -0.000423623 -0.000264571 -0.00105323 0.0277231 -7.8396e-05 -0.000124765 -0.000411932 0.000723541 -0.000202611 0.000185348 -0.000187594 0.000327715 -0.000115641 0.00015653 -3.26026e-05 0.000123901 5.28708e-05 -3.87054e-05 0.000104186 7.5985e-05 7.93777e-05 0.000132297 2.77896e-05 -7.81092e-05 -8.86947e-06 6.58149e-05 
1753.5 0 0.000179728 -0.00323706 -7.81812e-06 3.36033e-05 -0.00335078 -0.00220456 -0.000392953 -0.000297823 -0.000902491 0.0274258 -8.74552e-05 -9.92265e-05 -0.000429545 0.000714873 -0.000203913 0.000151159 -0.000249529 0.000290767 -0.000137287 0.000149457 -1.80823e-05 0.000120283 5.27094e-05 -5.03765e-05 9.55878e-05 8.2687e-05 9.01504e-05 0.000131778 3.16303e-05 -7.78115e-05 -1.33837e-05 7.50561e-05 
1753.85 0 0.000160829 -0.00323678 -6.33657e-06 3.17597e-05 -0.00546889 -0.00225998 -0.000363061 -0.000323126 -0.000748249 0.0269591 -0.000101727 -7.34548e-05 -0.000444792 0.000701785 -0.000201852 0.000118608 -0.000312836 0.000253041 -0.000157212 0.000140819 -1.98651e-06 0.000115576 4.96939e-05 -6.26311e-05 8.66482e-05 8.97312e-05 0.000103241 0.000130448 3.5476e-05 -7.61465e-05 -2.00097e-05 8.38522e-05 
1754.2 0 0.000141635 -0.00321502 -3.68559e-06 2.95271e-05 -0.00753229 -0.00230724 -0.000331231 -0.000340065 -0.00059024 0.0263288 -0.000117658 -4.71831e-05 -0.000458605 0.00068188 -0.000194278 8.89416e-05 -0.00037624 0.000214727 -0.000177857 0.000132948 1.42119e-05 0.000108185 4.73072e-05 -7.35758e-05 7.73291e-05 9.58818e-05 0.000116963 0.00012782 3.97061e-05 -7.34657e-05 -2.9211e-05 9.0936e-05 
1754.55 0 0.000119775 -0.00317403 -1.47522e-07 2.68714e-05 -0.00952695 -0.00234582 -0.000293816 -0.000349042 -0.000428174 0.025544 -0.000130637 -1.99922e-05 -0.000470038 0.00065569 -0.000183979 6.25285e-05 -0.000438957 0.00017466 -0.000199371 0.000129208 2.85509e-05 9.92738e-05 4.4179e-05 -8.24542e-05 6.83112e-05 9.986e-05 0.000129158 0.000123743 4.41978e-05 -7.04806e-05 -4.1112e-05 9.51802e-05 
1754.9 0 9.64601e-05 -0.00311545 3.92457e-06 2.29845e-05 -0.0114438 -0.00237505 -0.000248964 -0.000351281 -0.000257798 0.0246148 -0.000139006 8.24623e-06 -0.000476579 0.00062314 -0.000175348 3.77267e-05 -0.00050147 0.000131752 -0.000218222 0.000131696 4.06827e-05 9.14113e-05 3.78658e-05 -8.84472e-05 6.11504e-05 0.000100133 0.000139827 0.000118569 4.90999e-05 -6.74971e-05 -5.52125e-05 9.78943e-05 
1755.25 0 7.4178e-05 -0.00304087 8.77466e-06 1.76141e-05 -0.0132758 -0.00239134 -0.000199595 -0.00035054 -7.7126e-05 0.0235466 -0.000143624 3.60737e-05 -0.000477663 0.000583131 -0.000171104 1.3425e-05 -0.00056157 8.88311e-05 -0.000231375 0.000139408 5.16722e-05 8.44801e-05 3.02264e-05 -9.25328e-05 5.53652e-05 9.50594e-05 0.000149607 0.000111916 5.41588e-05 -6.37524e-05 -6.89039e-05 0.000101156 
1755.6 0 5.28405e-05 -0.0029499 1.40786e-05 1.17577e-05 -0.0150129 -0.00239246 -0.000149448 -0.000349292 0.000108851 0.0223444 -0.000145822 6.10067e-05 -0.00047668 0.000535864 -0.000172163 -9.00147e-06 -0.000615012 4.79883e-05 -0.000239499 0.000148305 6.10521e-05 7.60106e-05 2.3122e-05 -9.69983e-05 4.90873e-05 8.41398e-05 0.000158116 0.000104169 5.8456e-05 -5.88493e-05 -7.80712e-05 0.00010515 
1755.95 0 3.18721e-05 -0.00284006 1.77804e-05 6.53456e-06 -0.0166422 -0.00238058 -9.90432e-05 -0.000346971 0.000296829 0.021017 -0.000147116 8.16833e-05 -0.000474694 0.000483129 -0.000177201 -2.5413e-05 -0.00065894 6.90516e-06 -0.00024423 0.000155074 6.86608e-05 6.58328e-05 1.64717e-05 -0.000101686 4.15124e-05 6.96767e-05 0.000164461 9.62947e-05 6.12748e-05 -5.39564e-05 -8.03601e-05 0.000108186 
1756.3 0 1.05131e-05 -0.00271169 1.86727e-05 2.53296e-06 -0.0181546 -0.00235738 -4.80499e-05 -0.000343862 0.0004884 0.0195757 -0.000147847 9.9253e-05 -0.00046919 0.000428158 -0.000183809 -3.07254e-05 -0.000693122 -3.50459e-05 -0.000246849 0.000160429 7.45118e-05 5.53931e-05 1.06378e-05 -0.000103852 3.35064e-05 5.53013e-05 0.000168465 8.86764e-05 6.3577e-05 -5.02609e-05 -7.67018e-05 0.000109012 
1756.65 0 -1.21582e-05 -0.0025689 1.89197e-05 1.5341e-07 -0.019544 -0.00231994 3.29196e-06 -0.00033999 0.000685769 0.0180305 -0.000147668 0.000117442 -0.000459925 0.000374033 -0.000191047 -2.50895e-05 -0.000719836 -7.61659e-05 -0.000248184 0.000167256 7.84906e-05 4.48443e-05 5.86925e-06 -0.000102992 2.54389e-05 4.39264e-05 0.000170951 8.19802e-05 6.62185e-05 -4.80385e-05 -6.98045e-05 0.000109156 
1757 0 -3.65569e-05 -0.00241406 2.06092e-05 -2.79648e-06 -0.0208026 -0.00226257 5.48399e-05 -0.000334141 0.000888145 0.0163912 -0.000147383 0.000138184 -0.000449212 0.000322812 -0.000197405 -1.40547e-05 -0.000741894 -0.0001157 -0.000248209 0.00017924 8.18726e-05 3.44219e-05 2.05928e-06 -0.000100801 1.62475e-05 3.69934e-05 0.000172837 7.66288e-05 6.79807e-05 -4.75495e-05 -6.3557e-05 0.000109583 
1757.35 0 -6.26306e-05 -0.0022477 2.26737e-05 -9.07404e-06 -0.021924 -0.00218178 0.00010614 -0.000327558 0.00109101 0.0146695 -0.000148549 0.000160621 -0.000438812 0.000276732 -0.000201046 -2.83198e-06 -0.00076223 -0.000153458 -0.000245845 0.00019916 8.60651e-05 2.36271e-05 -1.19229e-06 -9.79069e-05 4.73321e-06 3.36112e-05 0.000174138 7.12098e-05 6.80207e-05 -4.78194e-05 -6.01989e-05 0.000109028 
1757.7 0 -8.90226e-05 -0.00206898 2.3157e-05 -1.78108e-05 -0.0229043 -0.00207824 0.000156232 -0.000322653 0.00128815 0.0128747 -0.000151176 0.000183103 -0.000428798 0.000233165 -0.000201434 4.95791e-06 -0.000784466 -0.00018909 -0.000241802 0.000224839 9.00733e-05 1.20401e-05 -5.34219e-06 -9.51793e-05 -9.13765e-06 3.24696e-05 0.000173414 6.4681e-05 6.67296e-05 -4.72822e-05 -5.92178e-05 0.00010566 
1758.05 0 -0.000113608 -0.00187707 2.2092e-05 -2.56008e-05 -0.02374 -0.0019548 0.000204186 -0.000319094 0.00147436 0.0110182 -0.000155401 0.000203836 -0.000419432 0.000185836 -0.000198572 8.75061e-06 -0.000808697 -0.000222987 -0.000238467 0.000251963 9.30713e-05 7.2169e-07 -9.92622e-06 -9.34149e-05 -2.37467e-05 3.36302e-05 0.000169793 5.75416e-05 6.5676e-05 -4.51361e-05 -5.87261e-05 9.89221e-05 
1758.4 0 -0.000136863 -0.00167396 2.07552e-05 -3.01042e-05 -0.024429 -0.00181459 0.000251518 -0.000314873 0.00164703 0.00911353 -0.000162102 0.00022185 -0.000411041 0.000131198 -0.00019063 1.06598e-05 -0.000832076 -0.000256772 -0.000237262 0.000280187 9.52973e-05 -9.46698e-06 -1.26786e-05 -9.0918e-05 -3.88735e-05 3.7635e-05 0.000163563 4.95812e-05 6.56593e-05 -4.17967e-05 -5.87442e-05 8.86594e-05 
1758.75 0 -0.000159903 -0.00146265 1.97496e-05 -3.23358e-05 -0.0249694 -0.00165969 0.000300031 -0.000310081 0.00180621 0.00717152 -0.000168914 0.00023812 -0.000401258 6.94176e-05 -0.000176748 1.37259e-05 -0.000851381 -0.00029109 -0.000235534 0.000310456 9.74276e-05 -1.83867e-05 -1.36722e-05 -8.67273e-05 -5.35594e-05 4.20925e-05 0.000155651 4.02643e-05 6.54636e-05 -3.81049e-05 -6.07306e-05 7.4538e-05 
1759.1 0 -0.000182316 -0.00124438 1.89934e-05 -3.42938e-05 -0.0253593 -0.00149049 0.000346711 -0.000306288 0.00195123 0.00520213 -0.000172788 0.000255633 -0.000388131 2.94564e-06 -0.000157705 1.83021e-05 -0.000864117 -0.000323642 -0.000230142 0.000340966 9.97246e-05 -2.64052e-05 -1.54396e-05 -8.21188e-05 -6.55509e-05 4.45328e-05 0.000146712 3.03656e-05 6.46089e-05 -3.43746e-05 -6.45094e-05 5.86735e-05 
1759.45 0 -0.000202319 -0.00102011 1.83374e-05 -3.68634e-05 -0.0255976 -0.00130829 0.000387259 -0.000305079 0.00207958 0.00321734 -0.000172298 0.000275275 -0.000372117 -6.54103e-05 -0.00013393 2.08418e-05 -0.0008698 -0.000352171 -0.000221879 0.000370304 0.000101628 -3.42946e-05 -1.82828e-05 -7.83231e-05 -7.37013e-05 4.48663e-05 0.000136835 2.02537e-05 6.43117e-05 -3.01266e-05 -6.97433e-05 4.31433e-05 
1759.8 0 -0.000219403 -0.000791257 1.80381e-05 -3.93417e-05 -0.0256834 -0.00111545 0.000422141 -0.000307321 0.00218855 0.00122841 -0.000166884 0.000295288 -0.000353432 -0.00013494 -0.000107601 1.90666e-05 -0.000868899 -0.000377126 -0.000212822 0.00039585 0.000101137 -4.27666e-05 -2.12512e-05 -7.48577e-05 -7.84169e-05 4.33652e-05 0.00012585 9.0958e-06 6.49117e-05 -2.42141e-05 -7.50141e-05 2.93638e-05 
1760.15 0 -0.00023422 -0.000559003 1.80413e-05 -4.0948e-05 -0.0256155 -0.000913068 0.000453454 -0.000310761 0.00227809 -0.000754728 -0.000156919 0.000314167 -0.000329957 -0.000205954 -8.18176e-05 1.3187e-05 -0.000859492 -0.00040013 -0.000202601 0.000413314 9.81847e-05 -5.19267e-05 -2.47067e-05 -7.20622e-05 -8.07577e-05 4.19878e-05 0.00011425 -2.70688e-06 6.5539e-05 -1.61695e-05 -7.80755e-05 1.94076e-05 
1760.5 0 -0.000247033 -0.00032281 1.87177e-05 -4.11699e-05 -0.0253942 -0.000700489 0.000479704 -0.000310747 0.00234661 -0.0027207 -0.000144365 0.000329461 -0.000301081 -0.000276705 -5.83025e-05 5.82418e-06 -0.000838259 -0.000420532 -0.000191074 0.000421561 9.46512e-05 -6.09281e-05 -2.81408e-05 -7.04007e-05 -8.24949e-05 4.1983e-05 0.00010226 -1.46746e-05 6.60971e-05 -6.53406e-06 -7.94156e-05 1.42221e-05 
1760.85 0 -0.000257884 -8.32654e-05 1.94351e-05 -3.97417e-05 -0.0250212 -0.000481044 0.000500223 -0.000304747 0.00239106 -0.00465809 -0.000131678 0.000341719 -0.000269465 -0.000344172 -3.75503e-05 1.16111e-06 -0.000804654 -0.000436771 -0.000179353 0.000424234 9.04407e-05 -6.8299e-05 -3.13576e-05 -6.91682e-05 -8.5526e-05 4.27929e-05 8.95909e-05 -2.66946e-05 6.60493e-05 3.90437e-06 -8.06502e-05 1.13428e-05 
1761.2 0 -0.00026554 0.000156324 1.8612e-05 -3.75031e-05 -0.024499 -0.000260469 0.000516631 -0.000293604 0.00241226 -0.00655556 -0.000119976 0.000354858 -0.000236394 -0.000406479 -1.77048e-05 7.36936e-07 -0.000760341 -0.000449227 -0.000168275 0.000426593 8.40485e-05 -7.28292e-05 -3.42644e-05 -6.67902e-05 -8.97533e-05 4.32351e-05 7.65557e-05 -3.87035e-05 6.46342e-05 1.41159e-05 -8.31823e-05 6.94754e-06 
1761.55 0 -0.000269044 0.000392152 1.6528e-05 -3.58752e-05 -0.023828 -4.07261e-05 0.000531284 -0.000280771 0.002413 -0.00840168 -0.000108292 0.000371503 -0.000201576 -0.000462851 3.03097e-06 2.56027e-06 -0.000707902 -0.000458478 -0.000158288 0.000430618 7.42693e-05 -7.39539e-05 -3.51901e-05 -6.31453e-05 -9.42263e-05 4.15068e-05 6.41265e-05 -4.91619e-05 6.24179e-05 2.34212e-05 -8.60395e-05 4.23481e-07 
1761.9 0 -0.000270198 0.000623441 1.53549e-05 -3.5494e-05 -0.0230105 0.000177281 0.000544256 -0.000269045 0.00239484 -0.0101827 -9.63184e-05 0.00038942 -0.00016611 -0.00051388 2.45667e-05 4.15484e-06 -0.000650364 -0.000464265 -0.000148486 0.000433851 6.2281e-05 -7.30581e-05 -3.26455e-05 -5.94263e-05 -9.88099e-05 3.73505e-05 5.30158e-05 -5.5967e-05 6.00199e-05 3.19543e-05 -8.72684e-05 -6.47079e-06 
1762.25 0 -0.000269713 0.000850219 1.56113e-05 -3.56263e-05 -0.0220548 0.000392211 0.000555315 -0.000257071 0.00235846 -0.0118864 -8.47634e-05 0.000404215 -0.000131373 -0.000560435 4.71482e-05 4.98332e-06 -0.000590188 -0.000466386 -0.000138298 0.000434272 4.9439e-05 -7.19618e-05 -2.72545e-05 -5.502e-05 -0.000103173 3.24152e-05 4.31269e-05 -5.95263e-05 5.61179e-05 4.03226e-05 -8.72118e-05 -1.30199e-05 
1762.6 0 -0.000267945 0.00107012 1.47757e-05 -3.49426e-05 -0.0209707 0.000602347 0.000565439 -0.00024164 0.00230451 -0.0135031 -7.29417e-05 0.000414018 -9.67703e-05 -0.000603105 7.08933e-05 5.89372e-06 -0.00052825 -0.000465453 -0.000127359 0.000432873 3.65506e-05 -7.06509e-05 -2.03599e-05 -4.8867e-05 -0.000106246 2.73059e-05 3.36823e-05 -6.06862e-05 5.03165e-05 4.85832e-05 -8.81377e-05 -1.87778e-05 
1762.95 0 -0.000266136 0.00128025 1.17959e-05 -3.31874e-05 -0.0197663 0.000805192 0.000572739 -0.000222505 0.00223547 -0.0150238 -5.82369e-05 0.000418826 -6.11744e-05 -0.000642195 9.57602e-05 6.67888e-06 -0.000464087 -0.000461486 -0.000114226 0.000429994 2.46884e-05 -6.81216e-05 -1.38522e-05 -4.06024e-05 -0.000108964 2.08645e-05 2.38096e-05 -5.98918e-05 4.45829e-05 5.68328e-05 -9.07497e-05 -2.29208e-05 
1763.3 0 -0.000263517 0.00147931 8.59631e-06 -3.12899e-05 -0.0184493 0.00100159 0.000573426 -0.000199913 0.00215367 -0.0164388 -3.69616e-05 0.000417907 -2.4799e-05 -0.000677423 0.000120236 9.49029e-06 -0.000397156 -0.000454425 -9.74698e-05 0.000425468 1.4725e-05 -6.43704e-05 -8.65422e-06 -3.04139e-05 -0.000112528 1.20717e-05 1.23566e-05 -5.83441e-05 3.98258e-05 6.59145e-05 -9.34112e-05 -2.66767e-05 
1763.65 0 -0.000258756 0.00166653 7.27723e-06 -2.93388e-05 -0.0170301 0.00119284 0.000566419 -0.000174563 0.00205711 -0.0177403 -9.44697e-06 0.000413922 1.19531e-05 -0.000707698 0.000141523 1.69629e-05 -0.000328338 -0.000444636 -7.8316e-05 0.000421028 6.34184e-06 -5.90673e-05 -4.10792e-06 -1.93195e-05 -0.000115463 1.16946e-06 -8.57831e-07 -5.66069e-05 3.50752e-05 7.6394e-05 -9.4264e-05 -3.19113e-05 
1764 0 -0.000252461 0.00184144 7.81471e-06 -2.66807e-05 -0.0155198 0.00137622 0.000554807 -0.000149266 0.00194295 -0.0189212 2.03411e-05 0.000409922 4.90245e-05 -0.000734549 0.000159418 2.7283e-05 -0.000257867 -0.000430664 -5.93572e-05 0.000416547 -5.29419e-07 -5.27868e-05 6.35656e-08 -8.08215e-06 -0.000115983 -1.03378e-05 -1.41693e-05 -5.32771e-05 2.92974e-05 8.72641e-05 -9.31014e-05 -3.84944e-05 
1764.35 0 -0.000244884 0.00200284 8.57682e-06 -2.40324e-05 -0.0139293 0.00154718 0.000541581 -0.000124802 0.00181301 -0.0199756 4.93451e-05 0.000406529 8.58431e-05 -0.000759223 0.000177076 3.73794e-05 -0.000183755 -0.000409952 -4.15602e-05 0.000409231 -5.03368e-06 -4.70857e-05 3.00988e-06 3.78379e-06 -0.000114737 -2.20396e-05 -2.66539e-05 -4.80167e-05 2.25845e-05 9.66565e-05 -8.99918e-05 -4.54637e-05 
1764.7 0 -0.000235814 0.00214805 8.2184e-06 -2.23793e-05 -0.0122702 0.0017053 0.000527501 -9.96757e-05 0.00167196 -0.0208996 7.76684e-05 0.000403189 0.000121732 -0.000777963 0.000195407 4.6362e-05 -0.000105065 -0.000382385 -2.46728e-05 0.000398599 -7.70685e-06 -4.09291e-05 5.93409e-06 1.52997e-05 -0.000111717 -3.34317e-05 -3.80024e-05 -4.18864e-05 1.6276e-05 0.000103519 -8.52337e-05 -5.2247e-05 
1765.05 0 -0.000226974 0.00227793 6.93192e-06 -2.15241e-05 -0.0105523 0.00185283 0.000511414 -7.34562e-05 0.00152099 -0.0216907 0.0001048 0.000398434 0.000154691 -0.000786851 0.000212093 5.6719e-05 -2.4751e-05 -0.000349319 -8.95212e-06 0.000385786 -8.95077e-06 -3.3947e-05 9.08503e-06 2.33884e-05 -0.000106996 -4.38803e-05 -4.74967e-05 -3.57171e-05 1.16671e-05 0.000108743 -8.07783e-05 -5.72986e-05 
1765.4 0 -0.000218348 0.00239545 5.49927e-06 -2.15204e-05 -0.00878317 0.00198924 0.000491303 -4.602e-05 0.00135983 -0.0223462 0.000130278 0.000392592 0.000181795 -0.000785422 0.000225931 6.85112e-05 5.42471e-05 -0.000312861 3.11565e-06 0.000370443 -9.79069e-06 -2.75448e-05 1.02105e-05 2.76492e-05 -0.00010168 -5.39172e-05 -5.63542e-05 -3.04167e-05 9.13248e-06 0.000113558 -7.85748e-05 -6.04951e-05 
1765.75 0 -0.000208379 0.00249957 5.16847e-06 -2.18586e-05 -0.00697044 0.00211408 0.000469284 -1.71063e-05 0.00119181 -0.0228622 0.000154382 0.000387947 0.000201593 -0.000774612 0.00023629 7.79984e-05 0.000130464 -0.000276492 1.11259e-05 0.000351472 -1.18841e-05 -2.09511e-05 9.57242e-06 3.10494e-05 -9.59846e-05 -6.45509e-05 -6.54823e-05 -2.60097e-05 8.18639e-06 0.000117633 -7.92461e-05 -6.21214e-05 
1766.1 0 -0.000197597 0.00258761 6.56622e-06 -2.17272e-05 -0.00512395 0.00223161 0.000448021 1.30666e-05 0.00101873 -0.0232344 0.000177363 0.000385351 0.000214761 -0.000756631 0.0002414 8.13707e-05 0.000203732 -0.000245176 1.81811e-05 0.000327944 -1.47255e-05 -1.34874e-05 8.83699e-06 3.50084e-05 -9.04656e-05 -7.56168e-05 -7.2452e-05 -2.18029e-05 7.0167e-06 0.000119203 -8.08017e-05 -6.18978e-05 
1766.45 0 -0.000186577 0.00265908 8.76827e-06 -2.208e-05 -0.00325649 0.00234441 0.000426183 4.4283e-05 0.000837154 -0.023459 0.000198851 0.000381384 0.000225433 -0.000733048 0.00023939 7.71439e-05 0.000273881 -0.000222029 2.69862e-05 0.000300399 -1.62592e-05 -7.04845e-06 6.71287e-06 3.82763e-05 -8.55869e-05 -8.60277e-05 -7.61582e-05 -1.78201e-05 4.68351e-06 0.00011881 -8.15102e-05 -5.91768e-05 
1766.8 0 -0.000173536 0.00271447 1.13917e-05 -2.28369e-05 -0.00138106 0.00244885 0.00040012 7.65231e-05 0.000643243 -0.0235347 0.000217672 0.000373088 0.000238399 -0.000705032 0.000230869 6.8501e-05 0.000338224 -0.000203915 3.76316e-05 0.000270193 -1.56568e-05 -2.13047e-06 1.32841e-06 4.08274e-05 -8.27599e-05 -9.62819e-05 -7.79787e-05 -1.53294e-05 8.66086e-07 0.000118435 -8.09523e-05 -5.38572e-05 
1767.15 0 -0.000155418 0.00275175 1.39598e-05 -2.38587e-05 0.000490623 0.00254046 0.000369685 0.000109926 0.000436988 -0.0234603 0.000233943 0.000360351 0.000254975 -0.000674604 0.000216939 5.84861e-05 0.000396159 -0.000186431 4.69092e-05 0.000236844 -1.42906e-05 2.41488e-06 -6.65772e-06 4.34588e-05 -8.33419e-05 -0.000105463 -7.85108e-05 -1.46033e-05 -4.09098e-06 0.000118114 -7.76656e-05 -4.86296e-05 
1767.5 0 -0.000131721 0.00276916 1.59158e-05 -2.47985e-05 0.00234435 0.00261717 0.00033891 0.000144878 0.000218963 -0.0232354 0.000246617 0.000344467 0.000275007 -0.000641746 0.000197906 4.73944e-05 0.000450801 -0.000168234 5.25693e-05 0.000200779 -1.24097e-05 7.81232e-06 -1.50504e-05 4.6104e-05 -8.68014e-05 -0.000111165 -7.74846e-05 -1.43273e-05 -8.44767e-06 0.000117996 -7.19496e-05 -4.68059e-05 
1767.85 0 -0.000103397 0.00276805 1.76912e-05 -2.43961e-05 0.00416485 0.00267432 0.000310843 0.00018197 -1.12785e-05 -0.0228638 0.000254326 0.000328073 0.000298238 -0.000603952 0.000176738 3.44922e-05 0.00050517 -0.000148788 5.54127e-05 0.00016478 -9.32134e-06 1.38796e-05 -2.3483e-05 4.86097e-05 -9.15182e-05 -0.000113146 -7.41397e-05 -1.45961e-05 -1.19099e-05 0.000117424 -6.64184e-05 -5.03656e-05 
1768.2 0 -6.99188e-05 0.00275061 1.95457e-05 -2.27145e-05 0.00593931 0.00270649 0.00028554 0.000221802 -0.000250769 -0.0223517 0.000257629 0.000312669 0.000322839 -0.000557911 0.000157785 1.9715e-05 0.000558937 -0.000126265 5.73686e-05 0.00013111 -5.17457e-06 1.95922e-05 -3.09429e-05 5.19581e-05 -9.47646e-05 -0.000114515 -6.84282e-05 -1.65443e-05 -1.5182e-05 0.000114837 -6.21679e-05 -5.93544e-05 
1768.55 0 -3.31252e-05 0.00271662 2.02013e-05 -2.00694e-05 0.0076575 0.00271079 0.000260282 0.000262745 -0.00049551 -0.0217068 0.000258525 0.000298687 0.000346212 -0.000503448 0.000143514 1.12549e-06 0.000609091 -0.000100676 5.90267e-05 0.000101019 -7.09482e-07 2.3719e-05 -3.53745e-05 5.69021e-05 -9.45796e-05 -0.00011739 -6.20062e-05 -2.12854e-05 -1.81996e-05 0.000109643 -5.68286e-05 -7.14323e-05 
1768.9 0 3.96452e-06 0.00266484 1.89042e-05 -1.66188e-05 0.0093114 0.00268593 0.000232916 0.000303716 -0.000742251 -0.0209355 0.000258652 0.000283436 0.000367876 -0.000442097 0.000132747 -2.41682e-05 0.000654114 -7.3603e-05 5.87597e-05 7.42939e-05 3.04602e-06 2.51642e-05 -3.78794e-05 6.23744e-05 -8.97924e-05 -0.000120487 -5.69878e-05 -2.87997e-05 -2.03453e-05 0.000101762 -4.96002e-05 -8.32507e-05 
1769.25 0 4.19213e-05 0.00259526 1.72046e-05 -1.24042e-05 0.010892 0.00263249 0.000206032 0.000344814 -0.00098669 -0.0200426 0.000257379 0.000261996 0.000387826 -0.000373837 0.000122546 -5.38502e-05 0.000693253 -4.49422e-05 5.55313e-05 4.95355e-05 5.32221e-06 2.43942e-05 -4.03299e-05 6.68637e-05 -8.06274e-05 -0.000123245 -5.38099e-05 -3.77189e-05 -2.20583e-05 9.10816e-05 -4.08267e-05 -9.15375e-05 
1769.6 0 8.15118e-05 0.00250928 1.62045e-05 -8.51198e-06 0.0123894 0.00255027 0.000183259 0.000385879 -0.00122671 -0.0190329 0.000253608 0.000234543 0.000405237 -0.000299467 0.000110786 -8.36427e-05 0.00072251 -1.34274e-05 5.13974e-05 2.44805e-05 6.25253e-06 2.274e-05 -4.16321e-05 6.99774e-05 -6.86226e-05 -0.000125406 -5.18231e-05 -4.72451e-05 -2.50196e-05 7.76586e-05 -2.90973e-05 -9.44058e-05 
1769.95 0 0.000121537 0.00240818 1.47419e-05 -6.35683e-06 0.0137943 0.00243632 0.000163325 0.000426677 -0.0014607 -0.017913 0.000246851 0.000204866 0.00041928 -0.000224037 9.69382e-05 -0.000112948 0.000738291 2.19457e-05 4.87362e-05 -1.02172e-06 5.44535e-06 2.14762e-05 -4.13018e-05 7.21618e-05 -5.58879e-05 -0.000124908 -5.07405e-05 -5.8123e-05 -2.92759e-05 6.31228e-05 -1.43791e-05 -9.26942e-05 
1770.3 0 0.000160687 0.00229387 1.29211e-05 -5.77652e-06 0.0150987 0.00228983 0.000142826 0.000466061 -0.00168288 -0.0166902 0.000236811 0.000174814 0.000428791 -0.000153375 8.20053e-05 -0.000140979 0.000742985 6.12307e-05 4.61679e-05 -2.51126e-05 2.96853e-07 2.06593e-05 -4.05508e-05 7.45083e-05 -4.37214e-05 -0.000121345 -4.96891e-05 -6.99883e-05 -3.35607e-05 4.99018e-05 1.84028e-06 -8.95644e-05 
1770.65 0 0.000197994 0.00216777 1.15996e-05 -5.4611e-06 0.0162947 0.00211403 0.000123268 0.000502453 -0.00188413 -0.0153748 0.000222939 0.000145135 0.000432131 -8.79498e-05 6.73148e-05 -0.000166209 0.000742249 0.000100946 4.17426e-05 -4.74294e-05 -9.14356e-06 1.92415e-05 -3.84313e-05 7.91541e-05 -3.16558e-05 -0.000115407 -4.86217e-05 -7.91922e-05 -3.73981e-05 3.85637e-05 1.90092e-05 -8.66821e-05 
1771 0 0.000231214 0.00202947 9.62285e-06 -4.48209e-06 0.0173778 0.00191547 0.000108531 0.000535007 -0.00206048 -0.0139783 0.000206143 0.000116012 0.000430881 -2.49858e-05 5.39187e-05 -0.000188788 0.000738197 0.000137264 3.77349e-05 -6.88863e-05 -1.85882e-05 1.66724e-05 -3.33716e-05 8.55207e-05 -1.95671e-05 -0.000106836 -4.83949e-05 -8.41817e-05 -3.97362e-05 2.93372e-05 3.69132e-05 -8.20032e-05 
1771.35 0 0.000258587 0.00187972 7.08558e-06 -2.06707e-06 0.0183442 0.0016994 9.97041e-05 0.0005634 -0.00221244 -0.0125087 0.000188763 8.49602e-05 0.000428457 3.54315e-05 4.09457e-05 -0.000210637 0.000729541 0.000170433 3.86257e-05 -8.90974e-05 -2.67886e-05 1.41688e-05 -2.74561e-05 9.07143e-05 -8.87025e-06 -9.61913e-05 -4.9307e-05 -8.64205e-05 -3.97055e-05 2.11694e-05 5.52084e-05 -7.43614e-05 
1771.7 0 0.000280573 0.00172066 5.12757e-06 1.24413e-06 0.0191891 0.0014696 9.47689e-05 0.00058653 -0.00233953 -0.0109743 0.000172192 4.86594e-05 0.000424727 9.30494e-05 2.59103e-05 -0.000230647 0.000716151 0.000202386 4.61177e-05 -0.000104315 -3.40406e-05 1.28172e-05 -2.16395e-05 9.38067e-05 -6.17785e-07 -8.45837e-05 -5.01653e-05 -8.62683e-05 -3.85923e-05 1.18203e-05 7.29587e-05 -6.5592e-05 
1772.05 0 0.000297837 0.00155257 3.8078e-06 4.85797e-06 0.0199102 0.00123101 9.01458e-05 0.000602531 -0.00244144 -0.00938493 0.000153892 7.92192e-06 0.000417874 0.000150078 7.56704e-06 -0.000245482 0.000696756 0.000233176 5.76299e-05 -0.000110346 -3.93551e-05 1.23903e-05 -1.5218e-05 9.5804e-05 4.84664e-06 -7.18974e-05 -5.04237e-05 -8.48628e-05 -3.76414e-05 1.12414e-06 8.96143e-05 -5.79995e-05 
1772.4 0 0.00030956 0.00137493 3.71112e-06 8.70313e-06 0.0205055 0.00098997 8.32035e-05 0.000608448 -0.00252088 -0.00774784 0.000130675 -3.36985e-05 0.000407553 0.000207122 -1.09988e-05 -0.00025614 0.000669502 0.000262889 6.92112e-05 -0.000105998 -4.32617e-05 1.33497e-05 -8.29826e-06 9.62777e-05 7.57601e-06 -5.71774e-05 -5.13345e-05 -8.41815e-05 -3.69104e-05 -9.07474e-06 0.000103821 -5.3378e-05 
1772.75 0 0.00031623 0.00118924 4.36676e-06 1.25088e-05 0.0209668 0.000748988 7.5305e-05 0.000601137 -0.00257986 -0.00607033 0.000104025 -7.49577e-05 0.000393853 0.000262528 -2.64146e-05 -0.00026601 0.000633569 0.000292051 7.87085e-05 -9.40141e-05 -4.90413e-05 1.70718e-05 -4.04575e-06 9.43586e-05 9.52944e-06 -4.09602e-05 -5.3121e-05 -8.4096e-05 -3.58709e-05 -1.75689e-05 0.000113879 -5.28966e-05 
1773.1 0 0.000321345 0.000997874 3.75167e-06 1.59697e-05 0.0212856 0.000510014 7.12205e-05 0.000580557 -0.00261626 -0.00436684 7.69956e-05 -0.000115928 0.000376615 0.000313935 -4.01433e-05 -0.000275399 0.000590673 0.000320019 8.82829e-05 -7.9441e-05 -5.70208e-05 2.33617e-05 -2.54399e-06 9.03559e-05 1.18837e-05 -2.55189e-05 -5.4029e-05 -8.16672e-05 -3.41019e-05 -2.50078e-05 0.000120357 -5.47598e-05 
1773.45 0 0.000325646 0.000803106 1.88826e-06 1.84353e-05 0.0214617 0.00027533 7.03287e-05 0.000550782 -0.0026319 -0.00265558 4.93837e-05 -0.000155011 0.000355635 0.000360382 -5.29915e-05 -0.000283063 0.000543164 0.000346139 0.000102631 -6.53578e-05 -6.28392e-05 3.06444e-05 8.87739e-08 8.45652e-05 1.39291e-05 -1.14016e-05 -5.37896e-05 -7.59301e-05 -3.14658e-05 -3.20191e-05 0.000125607 -5.74725e-05 
1773.8 0 0.000326572 0.000606546 7.42724e-08 1.9701e-05 0.0214997 4.39084e-05 6.76591e-05 0.00051522 -0.00263006 -0.000950997 2.05479e-05 -0.000190653 0.000329677 0.000401211 -6.31527e-05 -0.000288467 0.000491441 0.000370716 0.000123136 -5.21522e-05 -6.47435e-05 3.82934e-05 4.20376e-06 7.69214e-05 1.66043e-05 2.91082e-06 -5.37023e-05 -6.91613e-05 -2.86302e-05 -3.8893e-05 0.000131008 -6.17131e-05 
1774.15 0 0.000323086 0.000409803 -1.9509e-06 2.00422e-05 0.0214027 -0.000183814 5.96296e-05 0.000473751 -0.0026093 0.000735308 -8.19565e-06 -0.000221823 0.000297445 0.000435431 -6.96006e-05 -0.000291146 0.000437963 0.00039286 0.000146808 -4.08683e-05 -6.41319e-05 4.62591e-05 6.07444e-06 6.836e-05 2.1269e-05 1.78125e-05 -5.36912e-05 -6.32774e-05 -2.58034e-05 -4.54943e-05 0.000135494 -6.67585e-05 
1774.5 0 0.000316594 0.000214483 -4.30573e-06 1.9723e-05 0.0211746 -0.000402819 4.67586e-05 0.000426056 -0.00256942 0.00239198 -3.51463e-05 -0.000246787 0.00025999 0.000465442 -7.23625e-05 -0.000290754 0.000385517 0.000409995 0.000169476 -3.37241e-05 -6.26307e-05 5.3851e-05 4.27729e-06 5.93512e-05 2.79201e-05 3.20218e-05 -5.31524e-05 -5.84028e-05 -2.21927e-05 -5.10194e-05 0.000137717 -7.12454e-05 
1774.85 0 0.00030873 2.19767e-05 -5.97383e-06 1.97853e-05 0.0208217 -0.000610682 3.22801e-05 0.000372895 -0.00251423 0.00401061 -5.9072e-05 -0.000266404 0.000221487 0.000492479 -7.32998e-05 -0.000288897 0.000333095 0.000420112 0.000191604 -3.05901e-05 -6.12665e-05 6.09235e-05 -6.37007e-07 4.99433e-05 3.70033e-05 4.52893e-05 -5.19335e-05 -5.44122e-05 -1.73979e-05 -5.52319e-05 0.000137152 -7.46074e-05 
1775.2 0 0.000301248 -0.00016801 -6.81615e-06 2.05406e-05 0.0203496 -0.000807694 1.69361e-05 0.000315757 -0.00244537 0.00558532 -8.05405e-05 -0.000283003 0.000186524 0.000515213 -7.40155e-05 -0.000287284 0.000280013 0.000424777 0.000215346 -2.89071e-05 -6.05249e-05 6.78638e-05 -7.22954e-06 4.04028e-05 4.83383e-05 5.73477e-05 -4.8756e-05 -5.00936e-05 -1.25132e-05 -5.7773e-05 0.000133998 -7.56099e-05 
1775.55 0 0.000293873 -0.000354846 -8.23244e-06 2.16458e-05 0.0197608 -0.000992724 -9.04983e-08 0.000256344 -0.00236245 0.00711155 -9.89088e-05 -0.000296686 0.000155967 0.000533895 -7.31234e-05 -0.00028718 0.000226279 0.000427728 0.000240027 -2.66021e-05 -6.00879e-05 7.38356e-05 -1.34256e-05 3.05687e-05 6.0352e-05 6.97236e-05 -4.17247e-05 -4.31113e-05 -8.71714e-06 -5.81385e-05 0.000130026 -7.38644e-05 
1775.9 0 0.000285647 -0.000537031 -1.05489e-05 2.25191e-05 0.0190568 -0.00116441 -1.71334e-05 0.00019642 -0.0022652 0.00858132 -0.000112845 -0.000308359 0.000126507 0.000548113 -7.13069e-05 -0.000288255 0.000172749 0.000429316 0.000263768 -2.2449e-05 -5.85593e-05 7.82384e-05 -1.9032e-05 2.16754e-05 7.31777e-05 8.39552e-05 -3.20187e-05 -3.20521e-05 -6.09321e-06 -5.64172e-05 0.000124915 -6.89237e-05 
1776.25 0 0.000277552 -0.00071427 -1.36397e-05 2.27149e-05 0.0182423 -0.00132155 -3.29898e-05 0.000134876 -0.00215512 0.00998444 -0.000124364 -0.000317384 9.71226e-05 0.000558416 -7.15353e-05 -0.000288052 0.000119922 0.000426969 0.000284752 -1.39492e-05 -5.50823e-05 8.26361e-05 -2.36358e-05 1.37138e-05 8.63564e-05 9.81144e-05 -2.09928e-05 -1.86416e-05 -4.81135e-06 -5.37356e-05 0.000117503 -5.926e-05 
1776.6 0 0.000269109 -0.000885703 -1.72516e-05 2.23969e-05 0.0173234 -0.00146441 -4.63149e-05 6.7876e-05 -0.00203638 0.0113137 -0.000135597 -0.000321108 6.97303e-05 0.000566358 -7.40374e-05 -0.000284688 6.64862e-05 0.000421697 0.000301277 -1.32694e-06 -5.1044e-05 8.67271e-05 -2.56556e-05 6.12035e-06 9.84896e-05 0.000110373 -8.57396e-06 -5.09269e-06 -4.85807e-06 -5.18825e-05 0.000107868 -4.60188e-05 
1776.95 0 0.000258599 -0.00105001 -2.12611e-05 2.25134e-05 0.0163058 -0.00159534 -5.49163e-05 -5.46038e-06 -0.00191243 0.0125613 -0.000144847 -0.000318822 4.2158e-05 0.000571309 -7.71848e-05 -0.000279939 1.1391e-05 0.000416131 0.000315288 1.22547e-05 -4.61591e-05 8.95075e-05 -2.6049e-05 -8.67637e-08 0.000109522 0.000120066 4.52702e-06 8.70653e-06 -5.23328e-06 -5.13107e-05 9.60631e-05 -3.20498e-05 
1777.3 0 0.00024572 -0.00120597 -2.61012e-05 2.25839e-05 0.0151983 -0.00171466 -5.93454e-05 -8.15565e-05 -0.00178231 0.0137195 -0.000149157 -0.000313119 1.1201e-05 0.00057186 -8.10276e-05 -0.000276069 -4.44592e-05 0.000408669 0.000328936 2.35458e-05 -3.91276e-05 9.07058e-05 -2.58984e-05 -4.60521e-06 0.000119885 0.000126236 1.86112e-05 2.18781e-05 -4.52252e-06 -5.1594e-05 8.2827e-05 -1.74763e-05 
1777.65 0 0.000230629 -0.00135319 -3.0959e-05 2.12696e-05 0.0140103 -0.00181959 -6.22278e-05 -0.000155531 -0.00164636 0.0147852 -0.000149932 -0.000307354 -2.22486e-05 0.00056763 -8.62841e-05 -0.000272632 -0.000101101 0.000396862 0.000341544 3.13882e-05 -3.05354e-05 8.9148e-05 -2.43808e-05 -7.65204e-06 0.000128046 0.000129425 3.39437e-05 3.27013e-05 -2.55245e-06 -5.10979e-05 7.0299e-05 -8.55363e-07 
1778 0 0.000214103 -0.0014925 -3.4969e-05 1.88449e-05 0.012747 -0.00191031 -6.46369e-05 -0.000223512 -0.00150814 0.0157569 -0.000151041 -0.000304138 -5.68007e-05 0.000555893 -9.23062e-05 -0.000267891 -0.00015854 0.000380383 0.000352313 3.80254e-05 -2.15044e-05 8.42056e-05 -2.19036e-05 -8.23514e-06 0.000131649 0.00013204 4.81417e-05 4.11116e-05 -8.19769e-08 -4.87807e-05 5.95433e-05 1.65191e-05 
1778.35 0 0.000197268 -0.00162416 -3.84192e-05 1.53126e-05 0.011412 -0.00198862 -6.41754e-05 -0.000285653 -0.00136927 0.016629 -0.000154162 -0.000303785 -9.08273e-05 0.000534746 -9.73552e-05 -0.000260351 -0.000212771 0.000359711 0.000361339 4.62895e-05 -1.22445e-05 7.72973e-05 -1.95704e-05 -6.48089e-06 0.0001317 0.00013539 5.98064e-05 4.77971e-05 1.86468e-06 -4.50086e-05 5.02469e-05 3.26998e-05 
1778.7 0 0.000180397 -0.00174667 -4.12087e-05 1.11229e-05 0.0100108 -0.00205564 -5.91555e-05 -0.000346161 -0.0012295 0.0173945 -0.000158165 -0.000303389 -0.000122324 0.000505273 -9.90773e-05 -0.000249042 -0.000259716 0.000336588 0.000370937 5.56528e-05 -2.75666e-06 6.84765e-05 -1.71285e-05 -4.31722e-06 0.000128722 0.000138996 6.92014e-05 5.23445e-05 3.02682e-06 -3.97267e-05 4.14643e-05 4.81327e-05 
1779.05 0 0.000163163 -0.00185747 -4.28869e-05 7.65704e-06 0.0085527 -0.00211074 -5.28886e-05 -0.000407617 -0.00108949 0.0180476 -0.000160597 -0.000298241 -0.000151111 0.000469593 -9.73289e-05 -0.000235198 -0.000297343 0.000312431 0.000381846 6.38359e-05 5.34736e-06 5.70373e-05 -1.36049e-05 -3.18385e-06 0.00012221 0.000142837 7.58773e-05 5.38749e-05 4.1101e-06 -3.3204e-05 3.33734e-05 6.2552e-05 
1779.4 0 0.0001454 -0.00195407 -4.37607e-05 5.32539e-06 0.00704941 -0.00215504 -4.78332e-05 -0.00046982 -0.000950849 0.0185841 -0.000160802 -0.00028811 -0.000177138 0.000430935 -9.32019e-05 -0.000222284 -0.000324808 0.000286378 0.000391948 7.06739e-05 8.99765e-06 4.39759e-05 -9.85453e-06 -2.7668e-06 0.000113114 0.000146809 7.90278e-05 5.41923e-05 5.16618e-06 -2.65385e-05 2.54524e-05 7.52839e-05 
1779.75 0 0.000128457 -0.0020356 -4.43203e-05 3.59693e-06 0.00551258 -0.00219269 -4.23742e-05 -0.000533015 -0.000813703 0.0189996 -0.000160034 -0.000276558 -0.000200734 0.00039355 -8.68098e-05 -0.000209916 -0.000343811 0.000258076 0.000400212 7.69827e-05 8.22229e-06 3.0672e-05 -7.1193e-06 -1.90595e-06 0.000103412 0.000149164 7.90925e-05 5.66776e-05 5.45771e-06 -2.09795e-05 1.6526e-05 8.72252e-05 
1780.1 0 0.000113869 -0.00210302 -4.54354e-05 2.4536e-06 0.00395453 -0.0022274 -3.58521e-05 -0.000597031 -0.00067676 0.0192912 -0.000159418 -0.000263993 -0.000224286 0.000358965 -8.08111e-05 -0.00019442 -0.000359025 0.000227956 0.000405889 8.22961e-05 6.96583e-06 1.69931e-05 -4.74201e-06 -8.81307e-07 9.31313e-05 0.000149101 7.64086e-05 6.22951e-05 5.10292e-06 -1.77295e-05 7.56755e-06 9.89058e-05 
1780.45 0 0.000100693 -0.00215621 -4.70852e-05 8.62597e-07 0.00238606 -0.00226051 -3.02277e-05 -0.000660548 -0.000537677 0.0194589 -0.000159312 -0.000248195 -0.000248117 0.000324705 -7.84587e-05 -0.000176036 -0.000373844 0.000196509 0.000407517 8.54827e-05 7.61699e-06 4.92274e-06 -1.46406e-06 -1.93944e-07 8.14626e-05 0.000147355 7.06841e-05 6.88625e-05 4.54949e-06 -1.6225e-05 -9.20136e-07 0.000109192 
1780.8 0 8.63859e-05 -0.00219414 -4.86251e-05 -1.11759e-06 0.000817297 -0.00229322 -2.62871e-05 -0.000722212 -0.000393059 0.0195011 -0.000159892 -0.000227527 -0.000271817 0.000288038 -7.83482e-05 -0.000157841 -0.000389693 0.000165087 0.000402806 8.52893e-05 8.48862e-06 -2.90364e-06 2.51131e-06 1.12428e-06 6.82406e-05 0.000143534 6.38108e-05 7.4654e-05 3.39314e-06 -1.46221e-05 -9.65179e-06 0.000116251 
1781.15 0 7.0171e-05 -0.00221762 -5.02485e-05 -2.07103e-06 -0.000739147 -0.00232353 -2.20215e-05 -0.00078042 -0.000238384 0.0194177 -0.000160052 -0.000201398 -0.000296204 0.00024668 -7.7699e-05 -0.000141525 -0.000405398 0.000133725 0.000389344 8.13021e-05 9.03615e-06 -7.08076e-06 6.85845e-06 2.99295e-06 5.47431e-05 0.000137306 5.86752e-05 8.06715e-05 2.80145e-06 -1.25334e-05 -1.81702e-05 0.000119304 
1781.5 0 5.16696e-05 -0.00222795 -5.13563e-05 -2.38186e-06 -0.00227307 -0.00234467 -1.51522e-05 -0.000833222 -7.35355e-05 0.0192138 -0.000159509 -0.000172118 -0.000320229 0.00020096 -7.52525e-05 -0.000126641 -0.000417363 0.000100013 0.000365793 7.31866e-05 1.15636e-05 -1.01547e-05 1.19208e-05 4.36044e-06 4.21208e-05 0.000129059 5.60504e-05 8.73363e-05 3.92271e-06 -1.03158e-05 -2.55023e-05 0.000120029 
1781.85 0 3.20835e-05 -0.00222669 -5.16597e-05 -3.22918e-06 -0.00377869 -0.00235318 -4.34775e-06 -0.000879066 9.60592e-05 0.0188929 -0.000157852 -0.000144216 -0.00034086 0.000154173 -7.0332e-05 -0.000111145 -0.000424158 6.3307e-05 0.000332706 6.26799e-05 1.72006e-05 -1.30811e-05 1.53608e-05 5.33774e-06 3.08522e-05 0.000118878 5.45815e-05 9.20796e-05 6.04705e-06 -7.71171e-06 -3.10925e-05 0.0001196 
1782.2 0 1.52068e-05 -0.00221465 -5.21995e-05 -4.57175e-06 -0.00524985 -0.00235065 1.0751e-05 -0.000918735 0.000266869 0.0184561 -0.000154956 -0.000118765 -0.000358218 0.000108755 -6.33015e-05 -9.29362e-05 -0.000427177 2.4531e-05 0.000292093 5.2487e-05 2.35646e-05 -1.61481e-05 1.5914e-05 4.30009e-06 2.16626e-05 0.000108127 5.32309e-05 9.34571e-05 8.17353e-06 -4.31532e-06 -3.52425e-05 0.000118936 
1782.55 0 2.05066e-06 -0.00218992 -5.34757e-05 -5.50092e-06 -0.00667828 -0.0023393 2.97626e-05 -0.000954096 0.00043757 0.0179064 -0.000152094 -9.43199e-05 -0.000373289 6.51515e-05 -5.5362e-05 -7.30324e-05 -0.00042741 -1.76974e-05 0.000248132 4.20394e-05 2.82041e-05 -1.90955e-05 1.60152e-05 -9.67234e-07 1.4513e-05 9.88186e-05 5.20839e-05 9.24139e-05 1.02568e-05 -3.66239e-07 -3.98013e-05 0.000119349 
1782.9 0 -9.20438e-06 -0.00214933 -5.43696e-05 -6.02468e-06 -0.00805595 -0.00232104 5.11326e-05 -0.000984812 0.000609086 0.0172488 -0.000150177 -7.03546e-05 -0.000383982 2.23414e-05 -4.57155e-05 -5.43087e-05 -0.000425438 -6.36695e-05 0.000205007 2.85737e-05 3.13112e-05 -2.13922e-05 1.67121e-05 -9.85976e-06 7.02668e-06 9.11055e-05 5.1676e-05 8.85502e-05 1.23309e-05 3.0547e-06 -4.52736e-05 0.000121207 
1783.25 0 -2.06748e-05 -0.00209233 -5.43113e-05 -7.74595e-06 -0.00937261 -0.00229373 7.11738e-05 -0.00100757 0.000783873 0.0164858 -0.000147612 -4.6868e-05 -0.0003898 -1.9677e-05 -3.32203e-05 -3.94574e-05 -0.000421952 -0.000111608 0.000163838 1.27666e-05 3.29605e-05 -2.33712e-05 1.84183e-05 -1.96501e-05 -2.94625e-06 8.39439e-05 5.22143e-05 8.10672e-05 1.34452e-05 5.11097e-06 -4.97416e-05 0.000122706 
1783.6 0 -3.41848e-05 -0.00201931 -5.40843e-05 -1.09497e-05 -0.0106145 -0.00225257 8.83068e-05 -0.00102188 0.000959609 0.0156217 -0.000143132 -2.34844e-05 -0.000390938 -5.99462e-05 -1.74156e-05 -2.80621e-05 -0.000416508 -0.000161091 0.000122865 -1.70522e-06 3.07089e-05 -2.56816e-05 2.11391e-05 -2.85481e-05 -1.44702e-05 7.64389e-05 5.32119e-05 7.23274e-05 1.39224e-05 5.97319e-06 -5.23785e-05 0.000122615 
1783.95 0 -4.99178e-05 -0.00193215 -5.3092e-05 -1.48302e-05 -0.0117713 -0.00219616 0.000104955 -0.00103034 0.00113046 0.014666 -0.000136403 6.67375e-07 -0.000386289 -9.77399e-05 1.83109e-06 -1.82679e-05 -0.000407048 -0.000209676 8.15117e-05 -1.38886e-05 2.45283e-05 -2.95782e-05 2.31544e-05 -3.46902e-05 -2.63084e-05 6.88219e-05 5.38063e-05 6.57898e-05 1.48362e-05 6.38688e-06 -5.33553e-05 0.000121082 
1784.3 0 -6.62559e-05 -0.00183532 -5.03105e-05 -1.8849e-05 -0.0128365 -0.00212849 0.000122236 -0.00103337 0.0012953 0.0136291 -0.000125481 2.37277e-05 -0.000377002 -0.000130912 2.4839e-05 -1.07834e-05 -0.000393155 -0.000254879 4.10368e-05 -2.48917e-05 1.66796e-05 -3.52176e-05 2.25828e-05 -3.80475e-05 -3.8271e-05 6.25992e-05 5.2303e-05 6.19882e-05 1.47604e-05 6.80471e-06 -5.31496e-05 0.0001184 
1784.65 0 -8.15663e-05 -0.0017307 -4.63164e-05 -2.19067e-05 -0.0138055 -0.00205223 0.000140178 -0.0010316 0.00145794 0.0125197 -0.000108299 4.24605e-05 -0.000364193 -0.000158174 5.20892e-05 -4.85315e-06 -0.000377143 -0.000296024 2.0674e-06 -3.42085e-05 7.09055e-06 -4.02124e-05 2.08315e-05 -4.09647e-05 -4.98837e-05 5.84817e-05 4.8063e-05 6.09031e-05 1.26686e-05 7.3676e-06 -5.26221e-05 0.000114239 
1785 0 -9.63676e-05 -0.00161716 -4.20363e-05 -2.36322e-05 -0.0146755 -0.00196561 0.000159672 -0.0010282 0.00162036 0.011346 -8.45965e-05 5.80434e-05 -0.000349257 -0.000181881 8.11797e-05 2.98596e-06 -0.000361186 -0.000331355 -3.47271e-05 -4.33022e-05 -3.12717e-06 -4.38384e-05 2.01486e-05 -4.42854e-05 -6.02973e-05 5.60014e-05 4.28172e-05 6.53539e-05 9.5813e-06 7.93985e-06 -5.31649e-05 0.000108588 
1785.35 0 -0.000112499 -0.00149461 -3.79776e-05 -2.49988e-05 -0.0154452 -0.00186568 0.000178835 -0.00102365 0.00178011 0.0101158 -5.47764e-05 7.61676e-05 -0.000334577 -0.00020391 0.000108663 1.3873e-05 -0.000345199 -0.000360781 -6.84253e-05 -5.53823e-05 -8.77883e-06 -4.73591e-05 2.16652e-05 -4.73772e-05 -6.92527e-05 5.40397e-05 3.70666e-05 7.52415e-05 7.16092e-06 8.34899e-06 -5.60968e-05 0.000102984 
1785.7 0 -0.000131255 -0.00136475 -3.38944e-05 -2.64778e-05 -0.0161117 -0.00175299 0.000195026 -0.00101458 0.00193235 0.00883608 -2.04021e-05 0.00010003 -0.000320092 -0.000222104 0.000132827 2.45278e-05 -0.000328044 -0.000385934 -0.000100041 -7.26183e-05 -7.44282e-06 -5.11925e-05 2.49356e-05 -4.95159e-05 -7.77201e-05 5.09473e-05 3.03776e-05 8.53217e-05 6.36018e-06 8.96652e-06 -6.15944e-05 9.80018e-05 
1786.05 0 -0.000152174 -0.00122982 -2.89691e-05 -2.6156e-05 -0.0166718 -0.00163008 0.000208349 -0.000998222 0.00207513 0.00751502 1.53558e-05 0.000127064 -0.000302849 -0.000235593 0.000152328 3.18109e-05 -0.000311397 -0.000408705 -0.00012978 -9.57346e-05 -3.88227e-07 -5.49383e-05 2.75304e-05 -5.08928e-05 -8.54588e-05 4.4842e-05 2.29666e-05 9.18325e-05 6.47755e-06 1.00383e-05 -6.87548e-05 9.30337e-05 
1786.4 0 -0.000172895 -0.00108976 -2.34823e-05 -2.32709e-05 -0.0171258 -0.00149774 0.000218908 -0.000973921 0.00220899 0.00616247 4.98779e-05 0.000154178 -0.000280236 -0.000247324 0.000167839 3.54251e-05 -0.000297266 -0.000430118 -0.000157 -0.00012301 1.13709e-05 -5.80425e-05 2.7875e-05 -5.3455e-05 -9.16561e-05 3.51637e-05 1.53283e-05 9.33357e-05 6.68318e-06 9.88181e-06 -7.58909e-05 8.91991e-05 
1786.75 0 -0.000191782 -0.000942406 -1.89434e-05 -1.98286e-05 -0.017476 -0.00135504 0.000226413 -0.000941501 0.00233406 0.00478565 8.55547e-05 0.000180323 -0.000252924 -0.000259626 0.000181616 3.49445e-05 -0.000285494 -0.000448918 -0.000182035 -0.000150797 2.52522e-05 -5.9617e-05 2.75575e-05 -5.74358e-05 -9.70486e-05 2.37427e-05 8.05277e-06 8.81661e-05 7.17365e-06 8.0732e-06 -8.06695e-05 8.65945e-05 
1787.1 0 -0.000210166 -0.000787192 -1.63088e-05 -1.69054e-05 -0.0177202 -0.00120099 0.000231459 -0.000901696 0.00244858 0.00338966 0.000125473 0.000203753 -0.00022451 -0.000272861 0.000191796 2.97118e-05 -0.000274151 -0.000464719 -0.000205188 -0.000176877 3.74792e-05 -5.89362e-05 2.931e-05 -6.21363e-05 -0.000102182 1.309e-05 1.88994e-06 7.61217e-05 8.38332e-06 6.83629e-06 -8.28103e-05 8.35949e-05 
1787.45 0 -0.000229543 -0.000625694 -1.52395e-05 -1.3603e-05 -0.0178526 -0.0010364 0.000234326 -0.000856291 0.00254971 0.00198281 0.000166182 0.000223341 -0.000196871 -0.000285651 0.000194136 2.2199e-05 -0.000260889 -0.000479352 -0.000224161 -0.000201178 4.60988e-05 -5.65911e-05 3.37201e-05 -6.71823e-05 -0.00010763 2.79459e-06 -1.94065e-06 6.0117e-05 1.14387e-05 6.87946e-06 -8.31397e-05 8.00439e-05 
1787.8 0 -0.000248855 -0.000459231 -1.3383e-05 -1.004e-05 -0.0178711 -0.000864259 0.000232847 -0.000805421 0.0026371 0.000577793 0.000202123 0.000240227 -0.000168566 -0.000297538 0.000189152 1.4978e-05 -0.000246045 -0.000493576 -0.00023716 -0.000223486 4.94995e-05 -5.47725e-05 3.97216e-05 -7.09372e-05 -0.000114718 -7.9587e-06 -3.55346e-06 4.31529e-05 1.5905e-05 7.19553e-06 -8.10486e-05 7.5842e-05 
1788.15 0 -0.000267861 -0.000290098 -1.06e-05 -7.58293e-06 -0.0177797 -0.0006858 0.000226681 -0.000747717 0.00271399 -0.000814935 0.000231602 0.000255135 -0.0001375 -0.00030982 0.000180896 8.50657e-06 -0.000228886 -0.000506877 -0.000246428 -0.000240838 4.78347e-05 -5.40132e-05 4.71514e-05 -7.04539e-05 -0.000122961 -1.79758e-05 -4.83358e-06 2.89714e-05 1.92358e-05 8.45424e-06 -7.62147e-05 6.92498e-05 
1788.5 0 -0.000289026 -0.000121359 -8.29376e-06 -5.39204e-06 -0.0175813 -0.000498111 0.000217869 -0.000685039 0.00278192 -0.00218922 0.000255093 0.000268171 -0.000102178 -0.000321922 0.000172041 3.77693e-06 -0.000206821 -0.000517376 -0.000253724 -0.000249849 4.59489e-05 -5.21079e-05 5.44979e-05 -6.49589e-05 -0.000130363 -2.6054e-05 -6.65691e-06 1.92654e-05 2.06282e-05 1.18414e-05 -7.02468e-05 5.98889e-05 
1788.85 0 -0.000311902 4.44904e-05 -6.11955e-06 -2.49745e-06 -0.0172766 -0.000298812 0.000209885 -0.000622762 0.00283655 -0.00353722 0.000274093 0.000278908 -6.2974e-05 -0.000332539 0.000164127 2.42058e-06 -0.000179248 -0.000522847 -0.000259256 -0.000250818 4.6845e-05 -4.66834e-05 5.82494e-05 -5.60569e-05 -0.000136483 -3.2189e-05 -7.63714e-06 1.15618e-05 2.05529e-05 1.56382e-05 -6.50099e-05 4.78915e-05 
1789.2 0 -0.000332293 0.000205088 -3.39868e-06 -3.53869e-07 -0.0168687 -9.06804e-05 0.000207167 -0.000563869 0.00287225 -0.00484775 0.000291425 0.000286158 -2.16246e-05 -0.000339861 0.000157776 3.70273e-06 -0.000148297 -0.000522268 -0.000261063 -0.000247412 5.05945e-05 -3.92781e-05 5.70673e-05 -4.57004e-05 -0.000140041 -3.71502e-05 -6.15568e-06 4.10648e-06 1.92114e-05 1.81543e-05 -6.17209e-05 3.23139e-05 
1789.55 0 -0.000346725 0.000358837 -7.09738e-07 3.87958e-07 -0.0163661 0.000120601 0.000210152 -0.000505187 0.00288726 -0.0061114 0.000309621 0.000288668 1.8596e-05 -0.000342192 0.000151442 6.28933e-06 -0.000117704 -0.000515378 -0.000256397 -0.000240801 5.59603e-05 -3.32516e-05 5.41818e-05 -3.54879e-05 -0.000138536 -4.16819e-05 -3.40738e-06 -4.35715e-06 1.75025e-05 1.999e-05 -6.09664e-05 1.43665e-05 
1789.9 0 -0.000355651 0.000506531 2.51913e-06 1.73617e-07 -0.0157771 0.000330269 0.000215533 -0.000444438 0.00288197 -0.0073251 0.000327703 0.000286589 5.49861e-05 -0.000341655 0.000141792 9.46187e-06 -9.07909e-05 -0.000502248 -0.00024706 -0.000230396 6.00876e-05 -2.99019e-05 5.30853e-05 -2.69332e-05 -0.00013107 -4.67792e-05 -1.2806e-06 -1.37837e-05 1.72509e-05 2.18259e-05 -6.18631e-05 -2.18067e-06 
1790.25 0 -0.000361818 0.000651723 7.50821e-06 -8.72022e-07 -0.0151056 0.000535847 0.000221655 -0.000382538 0.00286017 -0.00848743 0.000343032 0.000281436 8.71812e-05 -0.000341944 0.000128755 1.20588e-05 -6.78592e-05 -0.000483753 -0.000237474 -0.000217632 6.14012e-05 -2.86771e-05 5.34797e-05 -1.96465e-05 -0.000120573 -5.35481e-05 -5.21663e-07 -2.13595e-05 1.80823e-05 2.39479e-05 -6.28463e-05 -1.53033e-05 
1790.6 0 -0.000366891 0.000795041 1.27419e-05 -1.91815e-06 -0.0143541 0.000739131 0.000226553 -0.00032121 0.00282633 -0.00959334 0.0003559 0.000274773 0.000115446 -0.000344313 0.000113068 1.40251e-05 -4.58498e-05 -0.000460694 -0.000228093 -0.000204129 6.11728e-05 -2.73091e-05 5.41827e-05 -1.06905e-05 -0.000109734 -6.2395e-05 -1.04652e-06 -2.67672e-05 1.84722e-05 2.6469e-05 -6.27184e-05 -2.65432e-05 
1790.95 0 -0.000370797 0.00093284 1.66213e-05 -2.40572e-06 -0.0135253 0.000941416 0.000227299 -0.000260295 0.00278019 -0.0106362 0.000366191 0.000268024 0.000139569 -0.000348245 9.41231e-05 1.54343e-05 -2.1975e-05 -0.000434259 -0.000219262 -0.000189947 5.96366e-05 -2.42622e-05 5.5029e-05 7.49528e-07 -9.84219e-05 -7.20541e-05 -2.26798e-06 -3.23934e-05 1.77735e-05 2.94378e-05 -5.98794e-05 -3.65869e-05 
1791.3 0 -0.000373507 0.00106313 1.90999e-05 -3.02054e-06 -0.0126212 0.00113979 0.000225312 -0.000197945 0.00271993 -0.0116111 0.00037232 0.000259854 0.000159542 -0.000352597 7.23976e-05 1.66206e-05 3.37382e-06 -0.000405601 -0.00021289 -0.000174549 5.65584e-05 -2.02458e-05 5.58542e-05 1.18205e-05 -8.70205e-05 -8.05527e-05 -3.07022e-06 -3.9198e-05 1.66773e-05 3.27096e-05 -5.43582e-05 -4.52758e-05 
1791.65 0 -0.000376455 0.00118751 2.06288e-05 -4.50224e-06 -0.0116435 0.00133208 0.000224272 -0.000133777 0.00264871 -0.0125124 0.00037268 0.000248632 0.000176215 -0.000356939 4.87358e-05 2.028e-05 2.92882e-05 -0.000376396 -0.000207087 -0.000156865 5.21399e-05 -1.60962e-05 5.56565e-05 2.0305e-05 -7.72009e-05 -8.80864e-05 -4.08623e-06 -4.71095e-05 1.62956e-05 3.61188e-05 -4.72781e-05 -5.37283e-05 
1792 0 -0.000378322 0.00130713 2.1807e-05 -6.21354e-06 -0.0105981 0.0015218 0.000224485 -7.10482e-05 0.00256874 -0.013333 0.000367181 0.000235004 0.000193388 -0.000360537 2.64974e-05 2.54064e-05 5.59472e-05 -0.000348097 -0.000196787 -0.000136714 4.62685e-05 -1.15439e-05 5.35139e-05 2.83763e-05 -6.88576e-05 -9.47596e-05 -6.25594e-06 -5.57858e-05 1.72734e-05 3.93142e-05 -3.9286e-05 -6.35282e-05 
1792.35 0 -0.000375772 0.00141885 2.33613e-05 -7.07085e-06 -0.00949391 0.00171277 0.000222964 -1.13975e-05 0.00247496 -0.0140697 0.00035936 0.000218309 0.00021343 -0.000361902 8.92286e-06 2.69704e-05 8.15437e-05 -0.000318695 -0.000179243 -0.000115723 3.9139e-05 -6.74311e-06 4.99072e-05 3.79601e-05 -5.98636e-05 -0.000100098 -8.96354e-06 -6.46123e-05 1.88937e-05 4.17418e-05 -3.16362e-05 -7.47779e-05 
1792.7 0 -0.00036789 0.00151931 2.42741e-05 -7.5904e-06 -0.00833823 0.00189968 0.000217733 4.49408e-05 0.00236009 -0.0147191 0.000352584 0.000197137 0.000234325 -0.000362101 -3.61897e-06 2.34082e-05 0.000104677 -0.000285561 -0.000156023 -9.46645e-05 3.03564e-05 -2.42414e-06 4.62457e-05 4.69872e-05 -4.82929e-05 -0.000104376 -1.19884e-05 -7.22557e-05 1.99436e-05 4.30091e-05 -2.52936e-05 -8.49264e-05 
1793.05 0 -0.000354904 0.0016085 2.40344e-05 -8.50524e-06 -0.0071391 0.00207232 0.000209739 9.55214e-05 0.00222558 -0.0152779 0.000347351 0.000170879 0.000254196 -0.000361553 -1.14662e-05 1.65385e-05 0.000126951 -0.00024956 -0.000129414 -7.41303e-05 1.98009e-05 2.42626e-06 4.37293e-05 5.38961e-05 -3.44825e-05 -0.000108482 -1.6935e-05 -7.66179e-05 2.05354e-05 4.35858e-05 -1.97019e-05 -9.20365e-05 
1793.4 0 -0.000338804 0.00168676 2.36941e-05 -8.97788e-06 -0.00590392 0.00222775 0.000200231 0.000137999 0.0020801 -0.0157444 0.000343224 0.000141174 0.000273693 -0.000359639 -1.59635e-05 7.80965e-06 0.000148092 -0.000212868 -0.000100625 -5.7374e-05 9.13187e-06 8.89375e-06 4.37356e-05 5.8491e-05 -1.87914e-05 -0.000112606 -2.3346e-05 -7.7495e-05 2.13182e-05 4.37532e-05 -1.22923e-05 -9.61316e-05 
1793.75 0 -0.000322698 0.00175396 2.32726e-05 -9.77495e-06 -0.00463955 0.00236935 0.00018931 0.00017553 0.00192899 -0.016116 0.00034012 0.000107983 0.0002934 -0.000357655 -2.01719e-05 -2.40213e-06 0.000167036 -0.000175975 -7.04343e-05 -4.69481e-05 4.95432e-07 1.62537e-05 4.65747e-05 6.03542e-05 -1.2535e-06 -0.000114722 -2.96843e-05 -7.60931e-05 2.29091e-05 4.35912e-05 -2.86766e-06 -9.66929e-05 
1794.1 0 -0.000308104 0.00181097 2.33715e-05 -1.15456e-05 -0.00335394 0.00249997 0.000177207 0.000213377 0.00177274 -0.0163904 0.000338109 6.90501e-05 0.000312175 -0.00035632 -2.6802e-05 -1.16966e-05 0.000184482 -0.000140217 -4.04953e-05 -3.96874e-05 -6.64674e-06 2.46079e-05 5.00834e-05 6.0402e-05 1.61922e-05 -0.000114827 -3.41619e-05 -7.33883e-05 2.56537e-05 4.4006e-05 6.71047e-06 -9.31523e-05 
1794.45 0 -0.000294151 0.00185769 2.53426e-05 -1.34364e-05 -0.00205397 0.00262032 0.000165208 0.000251851 0.0016119 -0.0165678 0.000336985 2.51753e-05 0.000329984 -0.000355611 -3.53691e-05 -1.83135e-05 0.000202602 -0.000108784 -1.14462e-05 -3.11363e-05 -1.27831e-05 3.33719e-05 5.10923e-05 6.12837e-05 3.12494e-05 -0.00011457 -3.50211e-05 -6.88307e-05 2.80429e-05 4.48335e-05 1.54188e-05 -8.61814e-05 
1794.8 0 -0.000279157 0.00189442 2.87766e-05 -1.63552e-05 -0.000744662 0.00273107 0.000151774 0.000287106 0.00144638 -0.0166468 0.000335188 -2.08281e-05 0.000347287 -0.000353355 -4.37928e-05 -2.44343e-05 0.000223263 -8.15442e-05 1.76158e-05 -2.03098e-05 -1.78841e-05 4.09057e-05 4.94619e-05 6.47316e-05 4.23109e-05 -0.000114571 -3.30513e-05 -6.33571e-05 2.78733e-05 4.56018e-05 2.36039e-05 -7.77194e-05 
1795.15 0 -0.000263144 0.00192167 3.13222e-05 -1.99694e-05 0.000567576 0.00283155 0.000135371 0.00031644 0.0012749 -0.0166245 0.000330185 -6.84542e-05 0.000362927 -0.000346387 -5.04575e-05 -3.26674e-05 0.00024485 -5.63568e-05 4.61591e-05 -8.69115e-06 -2.39073e-05 4.70452e-05 4.69445e-05 7.14464e-05 4.95099e-05 -0.000113573 -2.98847e-05 -5.74894e-05 2.49714e-05 4.71668e-05 3.15691e-05 -7.04271e-05 
1795.5 0 -0.000247113 0.00193651 3.25524e-05 -2.20392e-05 0.00187546 0.00292113 0.000115427 0.000340985 0.00109672 -0.0164999 0.000322775 -0.000117354 0.00037577 -0.000335077 -5.47721e-05 -4.1746e-05 0.000266091 -3.39864e-05 7.38887e-05 9.66126e-07 -2.98608e-05 5.20077e-05 4.4224e-05 8.0226e-05 5.44131e-05 -0.000112101 -2.62651e-05 -4.95996e-05 2.06147e-05 4.99094e-05 3.85204e-05 -6.54068e-05 
1795.85 0 -0.000231118 0.00193668 3.32427e-05 -2.22261e-05 0.00317167 0.00299962 9.22151e-05 0.000364059 0.000909838 -0.0162717 0.000314844 -0.000165623 0.000387176 -0.000320459 -5.73361e-05 -4.98497e-05 0.000286967 -1.47116e-05 9.99314e-05 8.12123e-06 -3.37118e-05 5.55852e-05 4.0391e-05 8.75745e-05 5.85779e-05 -0.000111789 -2.35979e-05 -3.91668e-05 1.52989e-05 5.28172e-05 4.49226e-05 -6.19614e-05 
1796.2 0 -0.000214237 0.00192378 3.35352e-05 -2.25423e-05 0.00444664 0.00306605 6.90193e-05 0.000387921 0.000713684 -0.015938 0.000307258 -0.000212145 0.000398149 -0.000302054 -5.86692e-05 -5.52856e-05 0.000306335 5.67974e-06 0.000123746 1.40374e-05 -3.401e-05 5.78219e-05 3.45782e-05 9.23184e-05 6.23692e-05 -0.000112195 -2.29277e-05 -2.75246e-05 8.87186e-06 5.44622e-05 5.28482e-05 -5.88753e-05 
1796.55 0 -0.00019524 0.00189892 3.32081e-05 -2.40024e-05 0.00568867 0.00312105 4.87706e-05 0.000412083 0.000508919 -0.0154994 0.000299543 -0.000256372 0.000405102 -0.000280126 -6.0117e-05 -5.72126e-05 0.000323487 2.96306e-05 0.000147294 1.92792e-05 -3.08055e-05 6.03955e-05 2.69099e-05 9.64669e-05 6.5284e-05 -0.000111311 -2.4169e-05 -1.75096e-05 1.95855e-06 5.47993e-05 6.2833e-05 -5.48878e-05 
1796.9 0 -0.000172899 0.00186142 3.24676e-05 -2.63504e-05 0.00688746 0.00316343 3.08329e-05 0.000432774 0.000294604 -0.014961 0.000290906 -0.000297589 0.000405297 -0.00025686 -6.32268e-05 -5.53651e-05 0.000339372 5.39404e-05 0.000172561 2.37789e-05 -2.61078e-05 6.44766e-05 1.67358e-05 0.000101366 6.73482e-05 -0.00010956 -2.52335e-05 -1.03295e-05 -4.01071e-06 5.4934e-05 7.35471e-05 -5.05866e-05 
1797.25 0 -0.000145379 0.00181053 3.23094e-05 -2.87011e-05 0.00803628 0.00318815 1.21589e-05 0.000448884 7.10478e-05 -0.0143293 0.00028089 -0.000332471 0.000400787 -0.000234481 -6.91316e-05 -4.94295e-05 0.000355775 7.67582e-05 0.000198407 2.66849e-05 -2.1982e-05 6.88623e-05 5.49369e-06 0.00010594 7.07768e-05 -0.000108578 -2.45217e-05 -4.62841e-06 -9.02382e-06 5.47172e-05 8.49613e-05 -4.71326e-05 
1797.6 0 -0.000113157 0.00174692 3.24139e-05 -3.11377e-05 0.00912883 0.00319174 -8.57142e-06 0.000462412 -0.000159048 -0.0136083 0.000269316 -0.000359134 0.000392951 -0.000213458 -7.67737e-05 -4.11263e-05 0.000375018 9.83258e-05 0.000222599 2.81435e-05 -1.84757e-05 7.30456e-05 -3.42789e-06 0.000108209 7.59566e-05 -0.00010717 -2.17951e-05 2.42458e-06 -1.47572e-05 5.31661e-05 9.76934e-05 -4.37091e-05 
1797.95 0 -7.86531e-05 0.0016726 3.12758e-05 -3.37834e-05 0.0101565 0.00317399 -3.23486e-05 0.000473849 -0.000392474 -0.0128025 0.000257946 -0.000380366 0.000382639 -0.000191468 -8.4052e-05 -3.29172e-05 0.000398345 0.000118514 0.000244498 2.87702e-05 -1.32902e-05 7.65594e-05 -8.63257e-06 0.000108799 8.22484e-05 -0.000102845 -1.70378e-05 1.02427e-05 -2.03485e-05 5.04202e-05 0.000110305 -3.94874e-05 
1798.3 0 -4.40919e-05 0.00158861 2.94365e-05 -3.64186e-05 0.0111108 0.00313593 -5.87965e-05 0.000482902 -0.000627015 -0.0119205 0.000247766 -0.000397524 0.000370331 -0.000165687 -9.09908e-05 -2.58714e-05 0.000424144 0.000139285 0.000261724 2.71737e-05 -6.62741e-06 7.92106e-05 -1.03702e-05 0.000110006 8.98071e-05 -9.44057e-05 -1.07394e-05 1.62544e-05 -2.38131e-05 4.70478e-05 0.000121251 -3.40711e-05 
1798.65 0 -1.16669e-05 0.00149385 2.71523e-05 -3.94058e-05 0.0119871 0.00307813 -8.56557e-05 0.00049079 -0.000860485 -0.0109704 0.000238071 -0.000410237 0.000354676 -0.000135905 -9.81714e-05 -2.15634e-05 0.000449021 0.000161034 0.000274458 2.10801e-05 1.03847e-06 8.07342e-05 -1.05254e-05 0.000111762 9.77473e-05 -8.11592e-05 -3.01052e-06 2.0844e-05 -2.52378e-05 4.29479e-05 0.000129994 -2.71733e-05 
1799 0 1.81607e-05 0.00138784 2.35156e-05 -4.31014e-05 0.0127814 0.00300122 -0.000113343 0.000499319 -0.00109058 -0.00995638 0.000228173 -0.000418802 0.000334815 -0.000104779 -0.000103843 -2.09507e-05 0.000472026 0.000182513 0.00028524 1.04301e-05 9.96847e-06 8.01786e-05 -1.17783e-05 0.000112398 0.000104329 -6.355e-05 6.44872e-06 2.37595e-05 -2.51523e-05 3.87016e-05 0.000135756 -1.91244e-05 
1799.35 0 4.75233e-05 0.00127288 1.87001e-05 -4.61667e-05 0.013487 0.00290702 -0.000142438 0.000509214 -0.00131589 -0.00888528 0.000217145 -0.000422218 0.000309632 -7.23803e-05 -0.000105536 -2.3785e-05 0.000494351 0.000202494 0.000293904 -3.85137e-06 1.83088e-05 7.53043e-05 -1.49162e-05 0.000110284 0.000107655 -4.36006e-05 1.7751e-05 2.41728e-05 -2.34265e-05 3.44773e-05 0.000138287 -1.09939e-05 
1799.7 0 7.7117e-05 0.00115311 1.38088e-05 -4.79152e-05 0.0140997 0.00279734 -0.000172813 0.000520301 -0.00153683 -0.00776827 0.000204627 -0.000420086 0.000279668 -3.59582e-05 -0.000101994 -2.96831e-05 0.000516093 0.000219588 0.000299949 -2.02448e-05 2.39755e-05 6.55285e-05 -1.76664e-05 0.000106361 0.00010732 -2.33117e-05 2.81134e-05 2.32568e-05 -1.97975e-05 2.94973e-05 0.000137758 -3.57523e-06 
1800.05 0 0.000105139 0.00103029 9.48785e-06 -4.83151e-05 0.0146194 0.00267011 -0.000204438 0.000529274 -0.0017521 -0.00661486 0.000192307 -0.000413011 0.000246963 6.69875e-06 -9.49075e-05 -3.72848e-05 0.000532932 0.000232931 0.000303219 -3.68848e-05 2.81376e-05 5.34444e-05 -1.88086e-05 0.00010333 0.000105041 -4.77306e-06 3.52992e-05 2.25586e-05 -1.51566e-05 2.38463e-05 0.000134586 2.95023e-06 
1800.4 0 0.000131741 0.000903652 5.99143e-06 -4.75192e-05 0.0150458 0.00252427 -0.000236414 0.000531211 -0.00195594 -0.00543071 0.000179018 -0.00039951 0.000211921 5.35302e-05 -8.80549e-05 -4.50476e-05 0.000541387 0.000241781 0.000302486 -5.44254e-05 3.34204e-05 4.12193e-05 -1.83105e-05 0.000102565 0.000102196 1.14458e-05 3.96331e-05 2.13815e-05 -1.09812e-05 1.71838e-05 0.000130161 8.24036e-06 
1800.75 0 0.000157658 0.000771009 3.04219e-06 -4.65983e-05 0.0153777 0.00236311 -0.000266453 0.000523854 -0.00214401 -0.00422174 0.000162321 -0.000377654 0.000174332 0.000103767 -8.06959e-05 -5.42453e-05 0.000543057 0.000245942 0.000298171 -7.58789e-05 3.97629e-05 2.89281e-05 -1.65137e-05 0.00010353 9.87435e-05 2.57572e-05 4.19448e-05 1.82624e-05 -7.90145e-06 9.98579e-06 0.000125078 1.12878e-05 
1801.1 0 0.000181934 0.00063132 1.91324e-07 -4.51393e-05 0.0156138 0.00218956 -0.000293671 0.000509781 -0.00231403 -0.00299434 0.000144828 -0.000350635 0.000136589 0.000158468 -7.16142e-05 -6.71793e-05 0.000538576 0.00024575 0.000293718 -0.000104429 4.62991e-05 1.62028e-05 -1.52818e-05 0.000104184 9.62474e-05 3.75808e-05 4.25994e-05 1.29773e-05 -5.13868e-06 2.86594e-06 0.000120092 1.29849e-05 
1801.45 0 0.000204729 0.000486881 -1.52933e-06 -4.38201e-05 0.0157526 0.00200547 -0.000319819 0.000494339 -0.00246599 -0.00175541 0.000128712 -0.000325252 0.000102459 0.000216269 -6.30424e-05 -8.16991e-05 0.000528032 0.00024359 0.000290881 -0.000139492 5.33597e-05 4.5569e-06 -1.63188e-05 0.000103371 9.49288e-05 4.73458e-05 4.26756e-05 5.87178e-06 -2.1221e-06 -4.85658e-06 0.000116373 1.73595e-05 
1801.8 0 0.000227766 0.000340782 -1.87471e-06 -4.28785e-05 0.0157934 0.00181201 -0.000346235 0.000481083 -0.00260245 -0.000512069 0.000113398 -0.000303987 7.21249e-05 0.000275054 -5.58511e-05 -9.21024e-05 0.000511754 0.000241634 0.000288715 -0.000174296 5.96249e-05 -5.41417e-06 -1.99909e-05 0.000101534 9.1972e-05 5.65952e-05 4.35746e-05 -2.73884e-06 7.26806e-07 -1.28297e-05 0.000114 2.4674e-05 
1802.15 0 0.000252498 0.000194273 -1.91597e-06 -4.1467e-05 0.0157348 0.00160945 -0.000371367 0.000468529 -0.00272549 0.000727838 9.79261e-05 -0.000284518 4.42068e-05 0.000332035 -5.04123e-05 -9.53444e-05 0.000488851 0.000238054 0.000287328 -0.000202168 6.20312e-05 -1.4707e-05 -2.47852e-05 9.97137e-05 8.6343e-05 6.68903e-05 4.57498e-05 -1.08331e-05 3.77888e-06 -2.12428e-05 0.000112323 3.1364e-05 
1802.5 0 0.000278699 4.76912e-05 -1.52898e-06 -3.95948e-05 0.0155774 0.001397 -0.000394304 0.000453531 -0.00283604 0.00195458 8.02342e-05 -0.000265491 1.97507e-05 0.000386981 -4.8214e-05 -9.25649e-05 0.000460272 0.000230441 0.000286308 -0.000222459 6.06728e-05 -2.41153e-05 -2.72256e-05 9.74451e-05 7.90502e-05 7.85814e-05 4.9223e-05 -1.57127e-05 7.09872e-06 -3.05473e-05 0.000109288 3.50284e-05 
1802.85 0 0.000303676 -9.766e-05 -1.16605e-06 -3.66718e-05 0.0153258 0.00117289 -0.000415429 0.000434982 -0.00293353 0.0031589 5.82669e-05 -0.000246561 9.004e-07 0.000441791 -4.84325e-05 -8.5518e-05 0.000427727 0.000220196 0.000281873 -0.000236801 5.68236e-05 -3.38492e-05 -2.57368e-05 9.24721e-05 7.19041e-05 8.99766e-05 5.36734e-05 -1.65133e-05 9.50047e-06 -4.06697e-05 0.000103972 3.50571e-05 
1803.2 0 0.000324734 -0.000240422 -1.82208e-06 -3.28447e-05 0.0149845 0.000937185 -0.000433514 0.000415182 -0.0030154 0.00433401 3.2866e-05 -0.000228715 -1.39369e-05 0.000497496 -4.83909e-05 -7.64238e-05 0.000389952 0.000210649 0.000271411 -0.000246958 5.11522e-05 -4.48873e-05 -2.2376e-05 8.43864e-05 6.64848e-05 0.000100155 5.75462e-05 -1.46555e-05 1.03373e-05 -5.13333e-05 9.75017e-05 3.33552e-05 
1803.55 0 0.000341102 -0.000379665 -3.5148e-06 -2.78506e-05 0.014556 0.000693271 -0.000446989 0.000397358 -0.00307987 0.00547554 6.81048e-06 -0.000214445 -2.85872e-05 0.000551935 -4.84599e-05 -6.53082e-05 0.00034448 0.000201701 0.000256287 -0.000252719 4.49711e-05 -5.56135e-05 -1.92177e-05 7.51045e-05 6.29809e-05 0.000108816 5.82037e-05 -1.18731e-05 9.92526e-06 -6.1424e-05 9.07448e-05 3.2357e-05 
1803.9 0 0.000354309 -0.000515306 -6.12087e-06 -2.12922e-05 0.0140385 0.000444774 -0.000455457 0.000379752 -0.00312532 0.00657797 -1.87744e-05 -0.000202734 -4.48107e-05 0.000602346 -5.06382e-05 -5.04592e-05 0.000291237 0.000191946 0.000240881 -0.000254914 3.85743e-05 -6.33166e-05 -1.67613e-05 6.62758e-05 6.08627e-05 0.000116335 5.61891e-05 -9.30302e-06 9.08051e-06 -7.0215e-05 8.45382e-05 3.28515e-05 
1804.25 0 0.000366061 -0.000647076 -1.03979e-05 -1.42107e-05 0.013432 0.00019465 -0.000460152 0.000361903 -0.00315189 0.00763061 -4.38748e-05 -0.000191592 -6.14197e-05 0.000648136 -5.45922e-05 -3.32377e-05 0.00023189 0.000181215 0.000228299 -0.000256625 3.16405e-05 -6.8079e-05 -1.33728e-05 5.76825e-05 5.94846e-05 0.000124616 5.33827e-05 -7.38948e-06 8.35322e-06 -7.80023e-05 7.79884e-05 3.41383e-05 
1804.6 0 0.000375819 -0.000773152 -1.63754e-05 -6.69716e-06 0.0127448 -5.77853e-05 -0.000462691 0.000346386 -0.00316027 0.00862442 -6.84727e-05 -0.000181 -7.68777e-05 0.00068833 -5.94445e-05 -1.41718e-05 0.000168301 0.000170047 0.000218507 -0.000257709 2.43834e-05 -7.07948e-05 -9.2187e-06 4.83744e-05 5.76708e-05 0.000132738 5.07818e-05 -5.2305e-06 7.60525e-06 -8.52189e-05 6.82553e-05 3.60976e-05 
1804.95 0 0.000382925 -0.000891103 -2.38443e-05 1.04962e-06 0.0119852 -0.000313091 -0.000465017 0.000333542 -0.00314607 0.0095568 -9.15463e-05 -0.00016894 -9.19378e-05 0.000721196 -6.51652e-05 7.10297e-06 0.000102484 0.000158624 0.000210953 -0.000256456 1.75181e-05 -7.26511e-05 -5.34699e-06 3.85373e-05 5.35668e-05 0.000138134 4.91404e-05 -1.8835e-06 7.27431e-06 -9.25968e-05 5.53767e-05 3.89295e-05 
1805.3 0 0.000386645 -0.00100022 -3.13958e-05 8.11524e-06 0.0111567 -0.00056786 -0.000467797 0.000321009 -0.00310583 0.0104242 -0.000111977 -0.000153887 -0.00010717 0.000746708 -7.16845e-05 2.70747e-05 3.4551e-05 0.000146509 0.000203534 -0.00025208 1.18645e-05 -7.47319e-05 -1.64512e-06 3.03937e-05 4.71743e-05 0.000139925 4.82255e-05 2.72623e-06 7.95557e-06 -0.000100137 4.20813e-05 4.1326e-05 
1805.65 0 0.000387149 -0.00110219 -3.679e-05 1.39595e-05 0.0102639 -0.000818367 -0.000469626 0.000306898 -0.00303903 0.0112204 -0.000129947 -0.00013843 -0.000121916 0.000764534 -7.90636e-05 4.10015e-05 -3.62023e-05 0.000133024 0.000195757 -0.000245786 8.95508e-06 -7.7907e-05 1.98129e-06 2.54784e-05 4.07289e-05 0.000138668 4.6283e-05 8.04361e-06 8.79629e-06 -0.00010751 2.9799e-05 4.22324e-05 
1806 0 0.000385214 -0.00119773 -3.92377e-05 1.79068e-05 0.00931486 -0.00106104 -0.00047079 0.000291189 -0.00294774 0.0119402 -0.000147443 -0.000126846 -0.000134683 0.000772465 -8.61066e-05 5.02664e-05 -0.000109708 0.000117256 0.000187691 -0.000239905 9.09764e-06 -8.12228e-05 6.26459e-06 2.2591e-05 3.53898e-05 0.000134228 4.21024e-05 1.22482e-05 8.85825e-06 -0.000114208 1.87567e-05 4.18396e-05 
1806.35 0 0.000381021 -0.00128561 -3.98294e-05 1.89288e-05 0.00831887 -0.00129307 -0.000470998 0.00027324 -0.00283575 0.01258 -0.000165322 -0.000118095 -0.000144276 0.000768961 -9.01279e-05 5.9589e-05 -0.000183044 9.9774e-05 0.00017798 -0.000234091 1.08714e-05 -8.30367e-05 1.16877e-05 2.02178e-05 3.05988e-05 0.000127863 3.62752e-05 1.37429e-05 7.35065e-06 -0.000119331 1.02905e-05 4.03998e-05 
1806.7 0 0.00037331 -0.00136535 -4.08791e-05 1.80203e-05 0.00728362 -0.00151287 -0.000468479 0.000252387 -0.00270541 0.0131379 -0.000181239 -0.000107653 -0.00015134 0.000755826 -9.12938e-05 6.98397e-05 -0.000252113 8.32309e-05 0.000166806 -0.000225255 1.26223e-05 -8.23045e-05 1.74345e-05 1.81692e-05 2.60078e-05 0.000122145 3.01667e-05 1.30043e-05 4.21757e-06 -0.00012174 4.26928e-06 3.72835e-05 
1807.05 0 0.000361818 -0.00143673 -4.36192e-05 1.68419e-05 0.00621493 -0.00171925 -0.00046341 0.000228219 -0.00255721 0.0136122 -0.00019289 -9.20748e-05 -0.000157294 0.000734926 -9.2276e-05 7.90939e-05 -0.000315429 6.89009e-05 0.00015504 -0.000212329 1.35381e-05 -7.96179e-05 2.18649e-05 1.60013e-05 2.32879e-05 0.000117331 2.54802e-05 1.21705e-05 1.26854e-06 -0.000121269 -6.93944e-07 3.19989e-05 
1807.4 0 0.000348479 -0.00149957 -4.67205e-05 1.59061e-05 0.00511881 -0.00191074 -0.000456543 0.000202191 -0.00239357 0.0140028 -0.000201728 -7.06489e-05 -0.000163711 0.000707783 -9.43173e-05 8.52849e-05 -0.00037473 5.70902e-05 0.000141258 -0.000195892 1.36142e-05 -7.63813e-05 2.50038e-05 1.33866e-05 2.4925e-05 0.000113594 2.16638e-05 1.22538e-05 -2.02299e-07 -0.000118688 -5.06982e-06 2.65158e-05 
1807.75 0 0.000333655 -0.00155381 -4.89882e-05 1.57263e-05 0.0040015 -0.00208719 -0.000446542 0.000175156 -0.00221881 0.0143097 -0.000210137 -4.74558e-05 -0.000172239 0.000674026 -9.59776e-05 8.83447e-05 -0.000432564 4.564e-05 0.000124399 -0.000176005 1.35858e-05 -7.26867e-05 2.73054e-05 1.1274e-05 3.03365e-05 0.000112205 1.74254e-05 1.3418e-05 -6.56388e-07 -0.000115367 -9.78879e-06 2.49338e-05 
1808.1 0 0.000316979 -0.00159942 -4.99289e-05 1.625e-05 0.00286756 -0.00225212 -0.000432958 0.000147992 -0.00203457 0.0145309 -0.000217667 -2.66251e-05 -0.000181629 0.000631506 -9.55227e-05 9.09781e-05 -0.000488653 3.20143e-05 0.00010484 -0.000153667 1.45938e-05 -6.92733e-05 2.72838e-05 9.93642e-06 3.53192e-05 0.000113064 1.35614e-05 1.47213e-05 -6.25573e-07 -0.000112413 -1.66121e-05 2.94401e-05 
1808.45 0 0.000299148 -0.00163599 -4.92043e-05 1.68699e-05 0.0017212 -0.00240627 -0.000416235 0.00012172 -0.00183728 0.0146653 -0.000223514 -6.94983e-06 -0.000189613 0.000580239 -9.25457e-05 9.41068e-05 -0.000540546 1.59981e-05 8.16504e-05 -0.000130587 1.59682e-05 -6.75739e-05 2.54945e-05 7.88349e-06 3.71224e-05 0.000115264 1.12144e-05 1.47092e-05 -8.60687e-07 -0.000109859 -2.6254e-05 3.75628e-05 
1808.8 0 0.000279038 -0.00166317 -4.7336e-05 1.7365e-05 0.000566734 -0.00254373 -0.000396786 9.72684e-05 -0.00162663 0.0147135 -0.000227018 1.35226e-05 -0.000193384 0.000520641 -8.70094e-05 9.45248e-05 -0.000587979 -1.95696e-06 5.72065e-05 -0.000107778 1.6361e-05 -6.84732e-05 2.4357e-05 4.51402e-06 3.63492e-05 0.000116688 9.20538e-06 1.30172e-05 -2.25043e-06 -0.00010701 -3.84912e-05 4.59561e-05 
1809.15 0 0.000256366 -0.00168007 -4.56989e-05 1.68998e-05 -0.000591389 -0.00266151 -0.000375941 7.53176e-05 -0.001407 0.0146738 -0.000228083 3.32965e-05 -0.000189005 0.000452907 -7.92943e-05 9.02258e-05 -0.000629501 -1.95523e-05 3.39044e-05 -8.33032e-05 1.3589e-05 -6.99704e-05 2.23775e-05 6.15419e-07 3.42916e-05 0.000115188 4.60274e-06 1.03613e-05 -5.21702e-06 -0.000102554 -5.25104e-05 5.3795e-05 
1809.5 0 0.000234314 -0.00168645 -4.45709e-05 1.71671e-05 -0.00174724 -0.00276021 -0.000354195 5.3683e-05 -0.00117982 0.0145415 -0.000228245 4.9961e-05 -0.000177337 0.000380187 -7.03964e-05 8.22293e-05 -0.000662774 -3.31455e-05 1.17108e-05 -5.31973e-05 7.77206e-06 -6.83235e-05 1.917e-05 -2.63639e-06 3.09399e-05 0.000109817 -2.6356e-06 9.28464e-06 -8.37031e-06 -9.51039e-05 -6.81401e-05 6.12094e-05 
1809.85 0 0.000211971 -0.00168275 -4.342e-05 1.97123e-05 -0.00289165 -0.00283979 -0.000332456 2.8687e-05 -0.000945069 0.0143139 -0.000228487 6.22323e-05 -0.000163876 0.00030541 -6.10947e-05 7.15267e-05 -0.000687277 -4.3876e-05 -8.95015e-06 -1.76097e-05 1.86143e-06 -6.26925e-05 1.81249e-05 -5.8412e-06 2.619e-05 9.95685e-05 -9.95506e-06 1.10135e-05 -1.07671e-05 -8.61445e-05 -8.40784e-05 6.76416e-05 
1810.2 0 0.00018503 -0.00166759 -4.2967e-05 2.26603e-05 -0.00401464 -0.00290073 -0.000311009 6.34142e-08 -0.000701963 0.0139931 -0.000228247 7.10504e-05 -0.000151063 0.000232289 -5.11243e-05 5.86807e-05 -0.000702844 -5.71864e-05 -2.88462e-05 1.92655e-05 -2.6013e-06 -5.48131e-05 1.91429e-05 -1.06325e-05 2.07777e-05 8.51424e-05 -1.54101e-05 1.38996e-05 -1.29812e-05 -7.66321e-05 -9.68114e-05 7.25928e-05 
1810.55 0 0.000153545 -0.00163986 -4.31029e-05 2.45883e-05 -0.00510895 -0.00293968 -0.000288514 -2.92724e-05 -0.000449319 0.0135842 -0.000225847 7.84323e-05 -0.000136258 0.000163898 -4.01163e-05 4.41184e-05 -0.000711329 -7.50104e-05 -4.8524e-05 5.55321e-05 -5.46546e-06 -4.63315e-05 1.92491e-05 -1.57482e-05 1.50316e-05 7.0264e-05 -1.92676e-05 1.65788e-05 -1.41914e-05 -6.61639e-05 -0.000104295 7.62595e-05 
1810.9 0 0.000120775 -0.00160187 -4.16579e-05 2.57745e-05 -0.00616707 -0.00295258 -0.000264728 -5.86272e-05 -0.000191647 0.0130884 -0.000221103 8.45231e-05 -0.00011808 9.97809e-05 -2.87465e-05 2.88126e-05 -0.000714026 -9.4311e-05 -6.85425e-05 9.12429e-05 -6.68548e-06 -3.69366e-05 1.6974e-05 -1.89204e-05 8.97791e-06 5.75968e-05 -2.30616e-05 1.79563e-05 -1.41741e-05 -5.51136e-05 -0.000107979 7.89545e-05 
1811.25 0 8.88131e-05 -0.00155447 -3.82572e-05 2.69329e-05 -0.00718042 -0.00294118 -0.000239645 -8.79622e-05 6.43994e-05 0.0125087 -0.000214764 8.93799e-05 -9.71101e-05 3.93329e-05 -1.73959e-05 1.38734e-05 -0.000711196 -0.000112448 -9.00371e-05 0.000125355 -7.57007e-06 -2.6518e-05 1.20191e-05 -2.17835e-05 3.66358e-06 4.69004e-05 -2.781e-05 1.83531e-05 -1.4615e-05 -4.36847e-05 -0.000109501 8.12813e-05 
1811.6 0 5.75934e-05 -0.00149708 -3.40911e-05 2.85503e-05 -0.00814437 -0.00290875 -0.000212709 -0.000115972 0.00031656 0.0118505 -0.000207069 9.40537e-05 -7.30647e-05 -1.74451e-05 -5.84095e-06 -9.87378e-07 -0.000705075 -0.00012697 -0.000112156 0.000157798 -8.48406e-06 -1.59049e-05 5.39841e-06 -2.5105e-05 -7.66901e-07 3.78038e-05 -3.4174e-05 1.8579e-05 -1.56255e-05 -3.23448e-05 -0.000108833 8.3771e-05 
1811.95 0 2.61908e-05 -0.00143117 -2.96279e-05 3.02516e-05 -0.00905244 -0.00285549 -0.000184058 -0.000141392 0.000563484 0.0111171 -0.000196409 9.83044e-05 -4.89608e-05 -7.15897e-05 5.38762e-06 -1.53513e-05 -0.00069679 -0.00013533 -0.000133315 0.000187241 -9.13102e-06 -5.75239e-06 -9.3787e-07 -2.81208e-05 -5.93165e-06 3.04701e-05 -4.24461e-05 1.90852e-05 -1.64669e-05 -2.13729e-05 -0.000106717 8.58692e-05 
1812.3 0 -6.02301e-06 -0.0013573 -2.56798e-05 3.17365e-05 -0.00989652 -0.00278218 -0.000154632 -0.000162825 0.000802192 0.0103135 -0.00018158 0.000101878 -2.81076e-05 -0.000124055 1.47205e-05 -2.85022e-05 -0.000685425 -0.0001398 -0.000152533 0.000212066 -9.45873e-06 5.10049e-06 -6.28436e-06 -3.17158e-05 -1.12699e-05 2.51068e-05 -5.15244e-05 2.07685e-05 -1.69749e-05 -9.34056e-06 -0.000104309 8.72841e-05 
1812.65 0 -3.8023e-05 -0.00127465 -2.21741e-05 3.45617e-05 -0.010671 -0.00268849 -0.000124243 -0.000179302 0.0010311 0.00944405 -0.000165189 0.000104288 -9.26064e-06 -0.000175653 2.13619e-05 -4.14829e-05 -0.000669877 -0.000143554 -0.000169501 0.000231696 -1.02693e-05 1.76636e-05 -1.13037e-05 -3.67769e-05 -1.65386e-05 2.15234e-05 -5.83124e-05 2.39467e-05 -1.70127e-05 4.17072e-06 -0.000103449 8.96059e-05 
1813 0 -6.93172e-05 -0.00118274 -1.85175e-05 3.88151e-05 -0.0113688 -0.00257303 -9.27835e-05 -0.00019121 0.0012468 0.00851353 -0.000150342 0.000106816 8.8348e-06 -0.00022609 2.5987e-05 -5.31309e-05 -0.000648874 -0.000146828 -0.00018294 0.000246098 -1.15034e-05 3.0325e-05 -1.52309e-05 -4.22693e-05 -2.42149e-05 1.69722e-05 -6.15519e-05 2.83774e-05 -1.7835e-05 1.69835e-05 -0.00010586 9.3257e-05 
1813.35 0 -0.000100587 -0.00108234 -1.53234e-05 4.27358e-05 -0.0119831 -0.00244023 -6.11382e-05 -0.000198424 0.00144599 0.00753056 -0.000136403 0.000110603 2.66842e-05 -0.000273721 3.03981e-05 -6.41194e-05 -0.000622408 -0.000149644 -0.000194126 0.000257128 -1.23658e-05 4.16834e-05 -1.77616e-05 -4.6754e-05 -3.50927e-05 1.02641e-05 -6.18731e-05 3.33302e-05 -2.00175e-05 2.80554e-05 -0.000110145 9.56506e-05 
1813.7 0 -0.000131557 -0.000974634 -1.25618e-05 4.65767e-05 -0.0125104 -0.00229522 -2.94079e-05 -0.000200678 0.00163129 0.00650492 -0.000121768 0.000111888 4.46036e-05 -0.000317542 3.65342e-05 -7.68241e-05 -0.000592036 -0.00015281 -0.000205326 0.000265483 -1.24652e-05 5.19197e-05 -1.97105e-05 -5.09039e-05 -4.6479e-05 1.87081e-06 -5.93503e-05 3.75644e-05 -2.3137e-05 3.79007e-05 -0.00011503 9.40199e-05 
1814.05 0 -0.000161479 -0.000860957 -1.0409e-05 5.05506e-05 -0.0129482 -0.00213749 1.54049e-06 -0.000196677 0.00180611 0.00544599 -0.000105342 0.000109335 6.26042e-05 -0.000358324 4.4662e-05 -8.95159e-05 -0.000558924 -0.000157435 -0.00021814 0.000269848 -1.36676e-05 6.08504e-05 -1.98947e-05 -5.39079e-05 -5.65847e-05 -8.77055e-06 -5.37808e-05 4.06862e-05 -2.66581e-05 4.62383e-05 -0.000119502 8.84733e-05 
1814.4 0 -0.000190999 -0.000743952 -8.26964e-06 5.34002e-05 -0.0132939 -0.00196546 3.18591e-05 -0.000185235 0.00196932 0.00436227 -8.52579e-05 0.000104966 8.21025e-05 -0.000396928 5.37558e-05 -9.97181e-05 -0.000521679 -0.000162058 -0.000232722 0.000272475 -1.63049e-05 6.73283e-05 -1.74452e-05 -5.40645e-05 -6.55271e-05 -2.18893e-05 -4.51016e-05 4.59078e-05 -2.89476e-05 5.34324e-05 -0.000122226 8.11536e-05 
1814.75 0 -0.000221016 -0.000625338 -4.2739e-06 5.58322e-05 -0.0135458 -0.00178039 6.19225e-05 -0.000168692 0.00211889 0.00326445 -6.08356e-05 9.95839e-05 0.000101695 -0.000432194 6.20572e-05 -0.00010544 -0.000479516 -0.000163957 -0.000247272 0.000276875 -1.70455e-05 7.03481e-05 -1.46442e-05 -5.12631e-05 -7.35019e-05 -3.86512e-05 -3.49405e-05 5.4223e-05 -2.98712e-05 6.02532e-05 -0.000121442 7.28561e-05 
1815.1 0 -0.000251214 -0.000507625 1.4992e-06 5.91483e-05 -0.0137065 -0.00158315 9.17461e-05 -0.000151103 0.00225569 0.00216252 -3.32377e-05 9.50315e-05 0.000118307 -0.000462701 6.83018e-05 -0.000106107 -0.000435451 -0.000163859 -0.000261465 0.00028378 -1.4071e-05 7.0019e-05 -1.35076e-05 -4.50511e-05 -8.07077e-05 -5.81164e-05 -2.54835e-05 6.26302e-05 -3.05182e-05 6.61439e-05 -0.000115456 6.3725e-05 
1815.45 0 -0.000280771 -0.00039281 7.41805e-06 6.26194e-05 -0.013779 -0.00137196 0.000122206 -0.000134047 0.00237916 0.0010628 -4.0428e-06 9.33077e-05 0.000131977 -0.000489058 7.35283e-05 -0.000103522 -0.000391935 -0.00016261 -0.000275031 0.000291194 -8.71938e-06 6.65634e-05 -1.45047e-05 -3.77818e-05 -8.82711e-05 -7.69001e-05 -1.86519e-05 6.83645e-05 -3.09742e-05 7.0834e-05 -0.000104607 5.43194e-05 
1815.8 0 -0.000308736 -0.000278538 1.21276e-05 6.46412e-05 -0.0137658 -0.00114568 0.000153174 -0.000117616 0.00248565 -3.05732e-05 2.52129e-05 9.53679e-05 0.000143174 -0.000512339 7.89322e-05 -9.91845e-05 -0.000348321 -0.000160807 -0.000286094 0.000297826 -2.77476e-06 6.18144e-05 -1.82968e-05 -3.31974e-05 -9.65166e-05 -9.31058e-05 -1.6171e-05 7.06267e-05 -3.04444e-05 7.55243e-05 -9.03355e-05 4.43189e-05 
1816.15 0 -0.00033315 -0.00016053 1.6623e-05 6.45306e-05 -0.0136687 -0.000906 0.00018301 -0.00010323 0.00257119 -0.00111297 5.35775e-05 0.000101436 0.000150963 -0.000532348 8.40504e-05 -9.17863e-05 -0.000303484 -0.000159537 -0.000293886 0.000302955 2.44726e-06 5.81215e-05 -2.50942e-05 -3.18595e-05 -0.000105024 -0.000106036 -1.7694e-05 7.06531e-05 -2.85337e-05 8.10467e-05 -7.48616e-05 3.31394e-05 
1816.5 0 -0.000351535 -3.76945e-05 2.11618e-05 6.21998e-05 -0.0134881 -0.000657488 0.000210662 -9.12662e-05 0.00263419 -0.00218092 7.91845e-05 0.000112744 0.000154487 -0.000549122 8.94032e-05 -7.9735e-05 -0.000258361 -0.00016013 -0.00029798 0.00030385 7.32982e-06 5.60033e-05 -3.22125e-05 -3.08794e-05 -0.000112367 -0.000116631 -2.16279e-05 6.95524e-05 -2.67333e-05 8.6795e-05 -6.05523e-05 2.0718e-05 
1816.85 0 -0.00036431 8.84871e-05 2.45809e-05 5.80909e-05 -0.0132216 -0.000404388 0.000235022 -8.1233e-05 0.00267311 -0.00322966 0.00010013 0.000129235 0.000156752 -0.000564203 9.80044e-05 -6.60219e-05 -0.000214753 -0.000162688 -0.000298489 0.000298821 1.19811e-05 5.5663e-05 -3.63226e-05 -2.97037e-05 -0.000117596 -0.00012538 -2.65938e-05 6.64918e-05 -2.57459e-05 9.25543e-05 -4.76089e-05 8.76607e-06 
1817.2 0 -0.000373173 0.00021599 2.7299e-05 5.30918e-05 -0.0128688 -0.000150387 0.000255421 -7.22438e-05 0.00268586 -0.0042492 0.000120219 0.000144555 0.000161095 -0.000579837 0.000110166 -5.37111e-05 -0.000172886 -0.000165064 -0.000296014 0.000288407 1.57362e-05 5.69244e-05 -3.90113e-05 -2.76561e-05 -0.000120864 -0.000131185 -3.13446e-05 6.12838e-05 -2.59361e-05 9.82163e-05 -3.54868e-05 -1.95971e-06 
1817.55 0 -0.000376936 0.000341446 3.00171e-05 4.62587e-05 -0.0124323 0.00010055 0.000270809 -6.35824e-05 0.00267211 -0.00522909 0.000143971 0.000153493 0.000167437 -0.000596639 0.00012187 -4.08978e-05 -0.000130319 -0.000164792 -0.000292919 0.000273126 1.81491e-05 5.95285e-05 -4.25111e-05 -2.38156e-05 -0.000121519 -0.000133039 -3.41361e-05 5.48484e-05 -2.81648e-05 0.000103854 -2.44964e-05 -1.20188e-05 
1817.9 0 -0.000374037 0.000462905 3.19409e-05 3.82632e-05 -0.011917 0.000344504 0.000283187 -5.3359e-05 0.00263339 -0.00616102 0.00017057 0.000158299 0.000174147 -0.000610317 0.000129911 -2.46296e-05 -8.40807e-05 -0.000160546 -0.000291798 0.000252254 2.04035e-05 6.22956e-05 -4.52386e-05 -1.91995e-05 -0.000119825 -0.000131833 -3.35873e-05 4.83226e-05 -3.24324e-05 0.00011002 -1.53309e-05 -2.10372e-05 
1818.25 0 -0.000365872 0.000579361 3.25342e-05 3.20051e-05 -0.0113305 0.000578685 0.000294599 -3.86684e-05 0.00257178 -0.0070411 0.000197738 0.000164137 0.00018068 -0.000617433 0.000135754 -5.66617e-06 -3.26501e-05 -0.00015102 -0.000290906 0.00022802 2.45433e-05 6.47005e-05 -4.54782e-05 -1.42871e-05 -0.000117452 -0.000129445 -2.88986e-05 4.05704e-05 -3.67495e-05 0.000115896 -8.53774e-06 -2.86293e-05 
1818.6 0 -0.000354568 0.00068928 3.37088e-05 2.68122e-05 -0.010678 0.000803019 0.000304661 -2.05571e-05 0.00248999 -0.00786719 0.000225535 0.00017249 0.000186468 -0.000616982 0.000142234 1.44387e-05 2.38649e-05 -0.000135896 -0.000286367 0.000205237 2.90298e-05 6.64943e-05 -4.41742e-05 -9.90506e-06 -0.000114404 -0.000128024 -1.91023e-05 2.98104e-05 -3.9008e-05 0.000120069 -4.06737e-06 -3.65467e-05 
1818.95 0 -0.000341161 0.000792072 3.67821e-05 2.08899e-05 -0.00996299 0.00101739 0.000312275 -3.06066e-06 0.002389 -0.00863415 0.000253164 0.000180933 0.000190767 -0.000606428 0.000147867 3.30089e-05 8.2812e-05 -0.000117442 -0.000275678 0.000186285 3.17798e-05 6.60177e-05 -4.24469e-05 -7.48019e-06 -0.000110072 -0.000128587 -5.26504e-06 1.74782e-05 -3.87585e-05 0.000122222 -5.74047e-07 -4.63207e-05 
1819.3 0 -0.000325724 0.000889013 4.01143e-05 1.48863e-05 -0.00919055 0.00121963 0.000316883 1.19774e-05 0.00227058 -0.0093352 0.000277839 0.000184441 0.000195103 -0.000585992 0.000150766 4.86471e-05 0.000138511 -9.87021e-05 -0.000259506 0.000169458 3.32995e-05 6.15917e-05 -4.10587e-05 -6.43427e-06 -0.000104967 -0.000130922 8.87244e-06 5.72858e-06 -3.67543e-05 0.000122771 3.12421e-06 -5.66522e-05 
1819.65 0 -0.000307864 0.000980719 4.22754e-05 9.37073e-06 -0.00836956 0.00140941 0.000318051 2.63535e-05 0.00213713 -0.00996715 0.000298744 0.000180328 0.000201028 -0.000560858 0.000153779 6.40994e-05 0.000187138 -7.99992e-05 -0.000240517 0.000152754 3.4842e-05 5.42916e-05 -3.97239e-05 -5.16487e-06 -0.000100524 -0.00013423 2.0326e-05 -4.73364e-06 -3.34522e-05 0.000122038 8.30672e-06 -6.57122e-05 
1820 0 -0.00028854 0.00106561 4.37361e-05 4.81554e-06 -0.00750608 0.00158618 0.000316546 3.97035e-05 0.0019888 -0.0105301 0.000319173 0.000170763 0.000207621 -0.000533959 0.000156265 8.18056e-05 0.000230573 -5.92334e-05 -0.000220362 0.000135768 3.66671e-05 4.62563e-05 -3.7959e-05 -3.97149e-06 -9.63691e-05 -0.000137272 2.84406e-05 -1.40882e-05 -2.92851e-05 0.00011974 1.54092e-05 -7.4645e-05 
1820.35 0 -0.00026977 0.00114305 4.49667e-05 1.7379e-06 -0.0066031 0.00174774 0.00031489 5.12207e-05 0.00182689 -0.0110217 0.000337178 0.000159499 0.000212113 -0.000504201 0.000152081 0.000101644 0.000272135 -3.59809e-05 -0.000198548 0.000117892 3.81548e-05 3.83249e-05 -3.62331e-05 -3.23128e-06 -9.0471e-05 -0.000138104 3.39568e-05 -2.2479e-05 -2.52221e-05 0.000115387 2.46008e-05 -8.37479e-05 
1820.7 0 -0.00025164 0.00121358 4.51406e-05 -8.74345e-07 -0.0056663 0.00189388 0.000312263 6.2226e-05 0.00165376 -0.0114388 0.000347555 0.00014835 0.000211404 -0.000469885 0.000140741 0.000121208 0.000311395 -1.19451e-05 -0.000176058 9.89172e-05 3.87034e-05 3.11236e-05 -3.42751e-05 -1.04349e-06 -8.35857e-05 -0.000134937 3.89362e-05 -3.02674e-05 -2.06044e-05 0.000108642 3.43971e-05 -9.26997e-05 
1821.05 0 -0.000232206 0.00127529 4.418e-05 -3.65593e-06 -0.00470162 0.00202464 0.000306093 7.35401e-05 0.00146979 -0.0117812 0.000349937 0.000137449 0.000204035 -0.000430902 0.000126254 0.000137764 0.000345004 1.09803e-05 -0.000156468 7.97679e-05 3.72701e-05 2.38592e-05 -3.16863e-05 3.61495e-06 -7.52111e-05 -0.000128373 4.40673e-05 -3.78525e-05 -1.42608e-05 9.96841e-05 4.23765e-05 -0.000102895 
1821.4 0 -0.000210111 0.00132623 4.27837e-05 -6.28068e-06 -0.00371366 0.00213826 0.00029761 8.42298e-05 0.00127706 -0.0120464 0.00034489 0.000126282 0.00019186 -0.000389492 0.000110865 0.000150594 0.000371062 3.03948e-05 -0.000140821 6.17794e-05 3.29582e-05 1.58094e-05 -2.90145e-05 7.58252e-06 -6.29669e-05 -0.000121242 4.8397e-05 -4.52507e-05 -6.72863e-06 8.91917e-05 4.78615e-05 -0.000112867 
1821.75 0 -0.000185741 0.0013666 4.12149e-05 -8.49847e-06 -0.00271191 0.00223275 0.000287876 9.46053e-05 0.00107922 -0.0122283 0.000332684 0.000114643 0.000179418 -0.000348704 9.70006e-05 0.000160566 0.000390846 4.51578e-05 -0.000125789 4.56252e-05 2.6659e-05 6.78616e-06 -2.58377e-05 9.06757e-06 -4.828e-05 -0.000115909 5.13004e-05 -5.16373e-05 1.98961e-06 7.77525e-05 5.19829e-05 -0.000119536 
1822.1 0 -0.000161205 0.00139684 4.03909e-05 -1.06157e-05 -0.00170967 0.00230905 0.000273083 0.000105978 0.000879094 -0.0123267 0.000315349 0.000102174 0.000168949 -0.000309416 8.61365e-05 0.000167534 0.000407579 5.70835e-05 -0.000108739 3.09003e-05 1.95901e-05 -2.06881e-06 -2.09766e-05 9.31574e-06 -3.45731e-05 -0.000111702 5.2068e-05 -5.64169e-05 1.22722e-05 6.58689e-05 5.57576e-05 -0.000122349 
1822.45 0 -0.000139385 0.0014168 4.09187e-05 -1.34722e-05 -0.000716479 0.00236985 0.000251428 0.000118536 0.000678896 -0.0123486 0.000297042 8.7773e-05 0.000158985 -0.000269643 7.88101e-05 0.000172122 0.000422649 6.88787e-05 -9.16743e-05 1.64631e-05 1.22102e-05 -9.0094e-06 -1.49784e-05 8.84651e-06 -2.29468e-05 -0.000107494 5.09779e-05 -5.91345e-05 2.26604e-05 5.39997e-05 5.96369e-05 -0.000123192 
1822.8 0 -0.000119918 0.00142687 4.21985e-05 -1.64467e-05 0.000264147 0.00241769 0.000224549 0.000132669 0.000480011 -0.0122978 0.00028112 7.09229e-05 0.000149281 -0.000228636 7.43759e-05 0.000175508 0.000435337 8.18558e-05 -7.63905e-05 2.62804e-06 5.7817e-06 -1.34035e-05 -1.04637e-05 6.57496e-06 -1.15542e-05 -0.000103106 5.06311e-05 -5.99786e-05 3.08277e-05 4.24205e-05 6.41631e-05 -0.000123156 
1823.15 0 -0.000100255 0.00142819 4.36769e-05 -1.84164e-05 0.00122682 0.00245396 0.000194248 0.000147061 0.000280657 -0.012174 0.000269364 5.07333e-05 0.000141148 -0.000189833 7.09589e-05 0.000177925 0.000446313 9.66185e-05 -6.30728e-05 -8.58253e-06 3.73703e-08 -1.79516e-05 -8.17733e-06 3.73305e-06 -3.74764e-07 -9.9264e-05 5.23888e-05 -6.00403e-05 3.60006e-05 3.15936e-05 6.91289e-05 -0.00012063 
1823.5 0 -7.97289e-05 0.00142121 4.4491e-05 -1.98029e-05 0.0021668 0.00247684 0.000162771 0.00016033 7.77858e-05 -0.0119812 0.000259904 2.70029e-05 0.000134827 -0.000154143 6.57462e-05 0.000179754 0.000457653 0.000113206 -5.07397e-05 -1.54843e-05 -5.68791e-06 -2.52041e-05 -7.30742e-06 7.84154e-07 8.9478e-06 -9.5775e-05 5.37249e-05 -5.96836e-05 3.91163e-05 2.16968e-05 7.44498e-05 -0.000114444 
1823.85 0 -5.71838e-05 0.00140853 4.39697e-05 -2.06376e-05 0.00308254 0.0024857 0.000129995 0.000172 -0.00012791 -0.0117226 0.000246605 -1.38953e-06 0.000129207 -0.000117722 5.84299e-05 0.000180809 0.000468161 0.000132296 -3.92002e-05 -1.89874e-05 -1.22354e-05 -3.35087e-05 -8.09088e-06 -2.75228e-06 1.40058e-05 -9.14053e-05 5.22899e-05 -5.88538e-05 4.12864e-05 1.22396e-05 7.94943e-05 -0.000106512 
1824.2 0 -3.11259e-05 0.00139113 4.21438e-05 -2.02808e-05 0.0039701 0.0024807 9.5031e-05 0.000182387 -0.000336241 -0.011398 0.000226719 -3.33561e-05 0.000121013 -7.87865e-05 5.1657e-05 0.000182079 0.00047458 0.000152879 -2.88288e-05 -2.10534e-05 -1.97864e-05 -4.03296e-05 -8.50935e-06 -5.15365e-06 1.48535e-05 -8.65274e-05 4.90156e-05 -5.68639e-05 4.35282e-05 2.85797e-06 8.40301e-05 -0.000101518 
1824.55 0 -3.64776e-06 0.00136631 3.98042e-05 -1.892e-05 0.00482332 0.00245764 5.82204e-05 0.000191736 -0.000547261 -0.011009 0.000201514 -6.46184e-05 0.00010729 -3.85294e-05 4.74356e-05 0.00018285 0.000476232 0.000171075 -1.9069e-05 -2.12808e-05 -2.71869e-05 -4.51179e-05 -6.87835e-06 -4.40406e-06 1.56055e-05 -7.97782e-05 4.58321e-05 -5.31257e-05 4.60079e-05 -6.11007e-06 8.77588e-05 -0.000100764 
1824.9 0 2.27715e-05 0.00133162 3.62034e-05 -1.72225e-05 0.00563884 0.00241279 2.16227e-05 0.000200185 -0.000757391 -0.0105598 0.000173236 -9.38607e-05 8.72036e-05 2.93356e-06 4.54323e-05 0.000181055 0.000474389 0.000184243 -1.14358e-05 -1.89047e-05 -3.23409e-05 -4.83269e-05 -4.14765e-06 -8.18749e-07 1.88038e-05 -7.09891e-05 4.35047e-05 -4.73967e-05 4.77277e-05 -1.39729e-05 8.87653e-05 -0.000101355 
1825.25 0 4.77802e-05 0.00128717 3.08032e-05 -1.57164e-05 0.00641458 0.00234719 -1.15639e-05 0.000208633 -0.000962158 -0.010053 0.000143454 -0.000120369 6.16883e-05 4.50678e-05 4.46496e-05 0.000173863 0.000469008 0.000191953 -8.28308e-06 -1.35746e-05 -3.39417e-05 -5.11655e-05 -9.34684e-07 3.0124e-06 2.49284e-05 -6.2538e-05 4.06027e-05 -4.17642e-05 4.90648e-05 -2.06603e-05 8.70236e-05 -0.000100997 
1825.6 0 7.12186e-05 0.0012345 2.54686e-05 -1.495e-05 0.00714649 0.00226412 -3.87278e-05 0.000217359 -0.00115977 -0.00949015 0.000113651 -0.0001447 3.36679e-05 8.64139e-05 4.43672e-05 0.000159579 0.000459339 0.000195156 -6.5891e-06 -5.28052e-06 -3.41365e-05 -5.37817e-05 2.27633e-06 5.93338e-06 3.41683e-05 -5.54291e-05 3.47773e-05 -3.89392e-05 5.02911e-05 -2.66585e-05 8.46648e-05 -9.91957e-05 
1825.95 0 9.42105e-05 0.00117522 2.16871e-05 -1.55156e-05 0.00783109 0.00216539 -5.95466e-05 0.000225281 -0.00135043 -0.00887507 8.51024e-05 -0.000168703 5.93055e-06 0.000126287 4.41001e-05 0.000141014 0.000444484 0.000194163 7.7155e-08 3.86807e-06 -3.45308e-05 -5.57408e-05 4.03034e-06 9.30831e-06 4.57548e-05 -4.84583e-05 2.704e-05 -3.91905e-05 5.14818e-05 -3.22527e-05 8.37274e-05 -9.58149e-05 
1826.3 0 0.000117128 0.00110902 1.9889e-05 -1.62536e-05 0.00846386 0.00205148 -7.81344e-05 0.00023244 -0.00153293 -0.00821024 5.89124e-05 -0.000191595 -2.10853e-05 0.000164206 4.46209e-05 0.000121704 0.000424195 0.000187744 1.45648e-05 1.08281e-05 -3.45225e-05 -5.69719e-05 4.46122e-06 1.42817e-05 5.82029e-05 -4.05305e-05 1.85357e-05 -4.07538e-05 5.34532e-05 -3.66182e-05 8.39625e-05 -9.04307e-05 
1826.65 0 0.000138736 0.00103506 1.95967e-05 -1.53808e-05 0.00903996 0.0019235 -9.82443e-05 0.000240408 -0.00170549 -0.00749946 3.5692e-05 -0.000209906 -4.59787e-05 0.000197778 4.63941e-05 0.000104033 0.000399003 0.000176056 3.4681e-05 1.48708e-05 -3.4322e-05 -5.64663e-05 4.6301e-06 1.96948e-05 6.97024e-05 -3.18308e-05 9.15493e-06 -4.24734e-05 5.54938e-05 -3.89688e-05 8.51158e-05 -8.16961e-05 
1827 0 0.000158126 0.000955613 1.87009e-05 -1.36354e-05 0.00955605 0.00178283 -0.000119405 0.000250597 -0.00186694 -0.00674957 1.51616e-05 -0.00022072 -6.67333e-05 0.000227084 5.01039e-05 8.91477e-05 0.000372608 0.000161646 5.48504e-05 1.77376e-05 -3.46406e-05 -5.43481e-05 4.65113e-06 2.47383e-05 7.7944e-05 -2.23079e-05 4.34219e-08 -4.41312e-05 5.5899e-05 -4.02768e-05 8.71337e-05 -7.0525e-05 
1827.35 0 0.000174877 0.000872833 1.60669e-05 -1.15545e-05 0.0100104 0.00162945 -0.00013935 0.000263538 -0.00201577 -0.00596927 -2.62151e-06 -0.000223255 -8.48961e-05 0.000255601 5.64477e-05 7.4628e-05 0.000347276 0.000147469 7.07545e-05 2.08716e-05 -3.70917e-05 -5.19382e-05 4.87579e-06 2.99119e-05 8.28154e-05 -1.20769e-05 -8.61341e-06 -4.53774e-05 5.46502e-05 -4.26439e-05 8.87669e-05 -5.96551e-05 
1827.7 0 0.000189247 0.000788029 1.19819e-05 -9.26772e-06 0.0104049 0.00146342 -0.000155053 0.000277717 -0.00214911 -0.00516478 -1.75483e-05 -0.000219876 -0.000104569 0.000282871 6.39029e-05 5.83541e-05 0.000320867 0.000132731 8.26008e-05 2.6117e-05 -4.27008e-05 -4.78768e-05 5.47438e-06 3.48057e-05 8.58205e-05 -2.1818e-06 -1.77346e-05 -4.54867e-05 5.36474e-05 -4.72304e-05 8.893e-05 -4.95255e-05 
1828.05 0 0.000201709 0.000701586 7.52461e-06 -7.16714e-06 0.010742 0.00128806 -0.000164307 0.000290386 -0.00226263 -0.00433634 -2.92566e-05 -0.000212377 -0.000126376 0.000305196 6.97335e-05 4.19265e-05 0.000292835 0.000113103 9.25752e-05 3.56286e-05 -5.05246e-05 -4.14391e-05 5.49141e-06 3.95562e-05 8.74106e-05 5.91621e-06 -2.55786e-05 -4.4129e-05 5.52615e-05 -5.2615e-05 8.95042e-05 -3.88516e-05 
1828.4 0 0.000212738 0.00061028 4.36239e-06 -4.70763e-06 0.0110194 0.0011076 -0.000169327 0.000298909 -0.0023564 -0.0034811 -3.74795e-05 -0.00020155 -0.000147867 0.00032136 7.23378e-05 2.78862e-05 0.000264898 8.63843e-05 0.000103506 4.93825e-05 -5.91856e-05 -3.47256e-05 3.76186e-06 4.55582e-05 8.77572e-05 1.28091e-05 -3.10516e-05 -4.10381e-05 5.88789e-05 -5.66018e-05 9.23043e-05 -2.80617e-05 
1828.75 0 0.000222764 0.000510546 2.4255e-06 -1.42303e-06 0.0112283 0.000922236 -0.000175283 0.000300416 -0.00243364 -0.00260003 -4.45817e-05 -0.00018808 -0.000165104 0.000332089 7.1987e-05 1.73826e-05 0.000237212 5.48254e-05 0.000115427 6.45604e-05 -6.7701e-05 -2.906e-05 3.7817e-07 5.24407e-05 8.77871e-05 2.06465e-05 -3.4418e-05 -3.54784e-05 6.16153e-05 -5.88036e-05 9.61949e-05 -1.90903e-05 
1829.1 0 0.000232114 0.000403103 1.29225e-06 2.16763e-06 0.0113584 0.000732343 -0.000184878 0.000294054 -0.00249421 -0.00170344 -5.17919e-05 -0.000171508 -0.000176416 0.000337749 7.10733e-05 9.72038e-06 0.00020845 2.33073e-05 0.00012527 7.81873e-05 -7.36053e-05 -2.45423e-05 -2.46396e-06 5.7323e-05 8.81319e-05 3.07756e-05 -3.61787e-05 -2.72006e-05 6.16404e-05 -6.00269e-05 9.86954e-05 -1.29116e-05 
1829.45 0 0.000240532 0.000291771 1.86675e-07 5.60867e-06 0.0114079 0.000543554 -0.000197401 0.000281596 -0.00253879 -0.000806396 -5.77816e-05 -0.000150644 -0.000184953 0.000337591 7.12417e-05 3.60984e-06 0.000177646 -4.66776e-06 0.00012932 8.9501e-05 -7.59291e-05 -2.04821e-05 -2.29864e-06 5.88054e-05 8.90943e-05 4.21593e-05 -3.75114e-05 -1.89577e-05 5.88343e-05 -6.07051e-05 9.82563e-05 -7.6954e-06 
1829.8 0 0.000246735 0.000180227 -2.56732e-06 8.30727e-06 0.0113822 0.00035826 -0.000207906 0.000265905 -0.00257242 8.25249e-05 -6.09758e-05 -0.000125133 -0.000193744 0.000330605 7.24649e-05 -3.62201e-06 0.000146713 -2.98533e-05 0.000127546 9.91236e-05 -7.61538e-05 -1.48974e-05 -6.30647e-07 5.76948e-05 8.9143e-05 5.39048e-05 -3.9188e-05 -1.28842e-05 5.4182e-05 -6.03542e-05 9.49699e-05 -6.56494e-07 
1830.15 0 0.000251374 7.00289e-05 -7.56171e-06 9.67674e-06 0.0112832 0.000173525 -0.000214433 0.000247764 -0.0025958 0.00096139 -5.98239e-05 -9.85537e-05 -0.000201855 0.000319131 7.40557e-05 -1.35099e-05 0.000118014 -5.38942e-05 0.000123707 0.000106976 -7.51533e-05 -7.72043e-06 -9.68618e-07 5.59459e-05 8.73785e-05 6.57407e-05 -3.95117e-05 -9.5485e-06 5.05034e-05 -5.74553e-05 8.84142e-05 7.11689e-06 
1830.5 0 0.000256128 -3.9464e-05 -1.25557e-05 1.10397e-05 0.0111101 -9.86768e-06 -0.000219571 0.000228877 -0.00260624 0.00182558 -5.37697e-05 -7.39295e-05 -0.000207346 0.000305294 7.47268e-05 -2.45098e-05 9.12751e-05 -7.67761e-05 0.00011889 0.000112756 -7.47641e-05 -1.53252e-06 -2.87973e-06 5.38508e-05 8.47599e-05 7.62942e-05 -3.79211e-05 -7.70114e-06 4.87306e-05 -5.20191e-05 7.89381e-05 1.36496e-05 
1830.85 0 0.000261351 -0.000146872 -1.64424e-05 1.30508e-05 0.0108657 -0.000189715 -0.000223114 0.000210482 -0.00260704 0.00266569 -4.34264e-05 -5.04091e-05 -0.000209237 0.000289121 7.49945e-05 -3.66531e-05 6.59237e-05 -9.89096e-05 0.000112282 0.000118876 -7.57062e-05 2.56168e-06 -4.86275e-06 4.91383e-05 8.12099e-05 8.52535e-05 -3.57993e-05 -5.03631e-06 4.75268e-05 -4.66522e-05 6.78042e-05 1.96152e-05 
1831.2 0 0.000268563 -0.000249059 -2.01345e-05 1.47046e-05 0.0105581 -0.0003695 -0.000223225 0.000191681 -0.00260223 0.00347296 -2.95173e-05 -2.70632e-05 -0.00020579 0.000271031 7.51498e-05 -5.11775e-05 4.09186e-05 -0.000119536 0.000105128 0.000125164 -7.68006e-05 4.6172e-06 -7.06302e-06 4.08417e-05 7.57735e-05 9.22685e-05 -3.41787e-05 -2.38481e-06 4.60408e-05 -4.19567e-05 5.54717e-05 2.48043e-05 
1831.55 0 0.000278673 -0.000344952 -2.37462e-05 1.636e-05 0.0101963 -0.000554044 -0.000219263 0.000173323 -0.00258999 0.00424332 -1.38618e-05 -4.39478e-06 -0.000196428 0.000253265 7.43784e-05 -6.72107e-05 1.64515e-05 -0.000136533 9.82599e-05 0.000129943 -7.80724e-05 5.23704e-06 -7.76846e-06 3.19593e-05 6.92176e-05 9.64925e-05 -3.37926e-05 2.64052e-07 4.37293e-05 -3.64348e-05 4.30365e-05 2.77794e-05 
1831.9 0 0.000289543 -0.00043598 -2.681e-05 1.90722e-05 0.009786 -0.000746749 -0.000210568 0.000155882 -0.00256624 0.00497624 1.56449e-06 1.55119e-05 -0.000183398 0.000238979 7.46923e-05 -8.29249e-05 -4.83685e-06 -0.000148891 9.24999e-05 0.000135296 -7.87972e-05 5.38177e-06 -4.94748e-06 2.55686e-05 6.32051e-05 9.82522e-05 -3.35846e-05 5.27485e-06 4.01209e-05 -3.05009e-05 3.15922e-05 2.9251e-05 
1832.25 0 0.00029929 -0.000524665 -2.96015e-05 2.12689e-05 0.00933015 -0.000948781 -0.000196893 0.000137976 -0.00252735 0.00567329 1.76395e-05 3.20927e-05 -0.00016836 0.000229707 7.85812e-05 -9.71878e-05 -2.25504e-05 -0.000157991 8.82179e-05 0.000141511 -7.91434e-05 4.59075e-06 3.91676e-07 2.16188e-05 5.74819e-05 9.7382e-05 -3.1995e-05 1.22322e-05 3.49829e-05 -2.59371e-05 2.12292e-05 3.0742e-05 
1832.6 0 0.000307199 -0.000612009 -3.23384e-05 2.13444e-05 0.00883034 -0.00115872 -0.000177997 0.000120298 -0.00247168 0.00633599 3.71642e-05 4.56272e-05 -0.000150026 0.000223832 8.49454e-05 -0.000110657 -3.98016e-05 -0.00016634 8.36128e-05 0.000148262 -8.00473e-05 2.82482e-06 7.84135e-06 1.90905e-05 5.21048e-05 9.47752e-05 -2.99635e-05 2.0709e-05 2.96476e-05 -2.25084e-05 1.2423e-05 3.17433e-05 
1832.95 0 0.000311596 -0.000698186 -3.45952e-05 2.06842e-05 0.008287 -0.00137595 -0.000154572 0.000102026 -0.00239724 0.00696257 5.92887e-05 5.42732e-05 -0.000128243 0.000218704 9.10545e-05 -0.000121683 -5.79645e-05 -0.000173752 7.85761e-05 0.00015774 -7.98361e-05 1.34184e-06 1.72694e-05 1.72832e-05 4.92194e-05 9.14014e-05 -2.80133e-05 2.94718e-05 2.52793e-05 -1.9667e-05 6.10392e-06 3.21728e-05 
1833.3 0 0.000312002 -0.000783229 -3.71453e-05 2.04504e-05 0.00770179 -0.00159776 -0.000128401 8.12732e-05 -0.00229926 0.00754777 8.0285e-05 5.90152e-05 -0.000104239 0.0002135 9.61093e-05 -0.000127104 -7.633e-05 -0.000179277 7.39462e-05 0.000169643 -7.7635e-05 9.43248e-08 2.72842e-05 1.42899e-05 4.85916e-05 8.91994e-05 -2.62316e-05 3.64642e-05 2.19225e-05 -1.75616e-05 3.04233e-06 3.49076e-05 
1833.65 0 0.000307948 -0.000865328 -4.00842e-05 2.03606e-05 0.00707786 -0.00181714 -0.000101039 5.93524e-05 -0.00217479 0.00808726 9.93876e-05 6.27543e-05 -7.8919e-05 0.000210023 0.000101462 -0.000127118 -9.56678e-05 -0.000181256 7.14778e-05 0.000183084 -7.42455e-05 -1.42553e-07 3.65996e-05 8.30188e-06 4.67821e-05 8.95388e-05 -2.48553e-05 4.21511e-05 1.96873e-05 -1.58525e-05 1.06827e-06 4.11247e-05 
1834 0 0.000298011 -0.000940752 -4.25469e-05 2.03802e-05 0.00641578 -0.00202744 -7.47014e-05 3.81879e-05 -0.00202446 0.00857904 0.000117021 6.72643e-05 -5.53674e-05 0.000209452 0.000106718 -0.000124494 -0.000117185 -0.000178517 7.23752e-05 0.000198258 -7.03984e-05 9.29692e-07 4.38858e-05 2.47061e-07 4.23377e-05 9.11214e-05 -2.27446e-05 4.78926e-05 1.82432e-05 -1.51242e-05 -8.49385e-07 4.92953e-05 
1834.35 0 0.000282325 -0.0010079 -4.50438e-05 1.99705e-05 0.00571621 -0.00222275 -5.12129e-05 1.83866e-05 -0.00185071 0.00901772 0.000130987 7.28997e-05 -3.62883e-05 0.000209533 0.000109989 -0.00011954 -0.000139419 -0.00017278 7.42014e-05 0.000214423 -6.61841e-05 2.23575e-06 5.00828e-05 -7.47001e-06 3.51908e-05 9.38535e-05 -2.06553e-05 5.41235e-05 1.7137e-05 -1.64532e-05 -1.31081e-06 5.85809e-05 
1834.7 0 0.00026045 -0.00106701 -4.86806e-05 1.8e-05 0.00498686 -0.00239797 -3.11448e-05 -1.32803e-06 -0.00165885 0.00939818 0.000138468 8.04486e-05 -2.06224e-05 0.000208642 0.000110058 -0.000111469 -0.000160188 -0.000168124 7.43127e-05 0.000229154 -6.13559e-05 3.972e-06 5.68016e-05 -1.49077e-05 2.59674e-05 9.93347e-05 -1.97434e-05 6.05806e-05 1.64775e-05 -1.84914e-05 -7.03968e-07 6.75714e-05 
1835.05 0 0.000233018 -0.00111622 -5.29646e-05 1.5134e-05 0.00423467 -0.00255072 -1.41595e-05 -2.11018e-05 -0.0014541 0.00972148 0.000139688 8.96102e-05 -5.6613e-06 0.000207641 0.000106376 -0.000102624 -0.000181256 -0.000166004 7.28213e-05 0.000239419 -5.62011e-05 6.0672e-06 6.13248e-05 -2.22214e-05 1.5895e-05 0.000106738 -1.881e-05 6.6518e-05 1.61616e-05 -1.95909e-05 -2.77219e-06 7.47742e-05 
1835.4 0 0.000203001 -0.00115492 -5.59965e-05 1.18364e-05 0.00346231 -0.00267951 1.82872e-08 -3.92251e-05 -0.00123813 0.00998666 0.000137297 9.8179e-05 9.74324e-06 0.000205318 9.89399e-05 -9.49054e-05 -0.000204699 -0.000165266 6.98876e-05 0.000246131 -5.18738e-05 8.1544e-06 6.18807e-05 -2.74486e-05 6.7973e-06 0.000112429 -1.67522e-05 7.17431e-05 1.49327e-05 -2.07618e-05 -1.02679e-05 8.06235e-05 
1835.75 0 0.000172496 -0.0011857 -5.74036e-05 7.25192e-06 0.00267477 -0.00278271 1.14163e-05 -5.68867e-05 -0.00101199 0.010193 0.000132671 0.000104803 2.50036e-05 0.000198845 8.91071e-05 -8.8344e-05 -0.000230344 -0.00016378 6.46969e-05 0.000252092 -4.83968e-05 9.96794e-06 6.16574e-05 -3.05397e-05 -1.09588e-06 0.000113697 -1.32095e-05 7.70632e-05 1.13124e-05 -2.18613e-05 -2.10187e-05 8.64074e-05 
1836.1 0 0.000141026 -0.00121156 -5.87633e-05 1.57366e-06 0.00187511 -0.00286119 2.04704e-05 -7.74947e-05 -0.000780515 0.010343 0.000127029 0.000108947 3.89659e-05 0.00018602 7.77885e-05 -8.34706e-05 -0.000257545 -0.00016119 5.85101e-05 0.000256487 -4.32736e-05 9.75751e-06 6.22006e-05 -3.28615e-05 -9.86725e-06 0.000111701 -8.39744e-06 8.21637e-05 6.16645e-06 -2.19756e-05 -3.2115e-05 9.17519e-05 
1836.45 0 0.000109199 -0.00123266 -5.97677e-05 -3.77453e-06 0.00106454 -0.002917 2.82414e-05 -0.000100842 -0.000545895 0.0104359 0.000121296 0.000111201 5.17736e-05 0.000165786 6.50145e-05 -8.02057e-05 -0.000283692 -0.000157905 5.30257e-05 0.000256854 -3.46982e-05 6.32534e-06 6.02831e-05 -3.56605e-05 -2.15485e-05 0.000106694 -4.19367e-06 8.51217e-05 1.65575e-06 -2.07111e-05 -4.326e-05 9.4626e-05 
1836.8 0 7.87805e-05 -0.0012475 -5.87037e-05 -8.38364e-06 0.000246298 -0.00294889 3.58004e-05 -0.000125764 -0.000307337 0.0104673 0.000116013 0.000112944 6.39707e-05 0.00013883 5.07769e-05 -7.93807e-05 -0.000306292 -0.000154108 4.80325e-05 0.000253582 -2.37262e-05 1.99261e-06 5.66158e-05 -3.88813e-05 -3.48273e-05 9.86093e-05 -2.70449e-06 8.52099e-05 -3.02392e-06 -1.77956e-05 -5.3229e-05 9.36395e-05 
1837.15 0 4.93006e-05 -0.00125653 -5.62817e-05 -1.21568e-05 -0.000574587 -0.00295637 4.47745e-05 -0.000151865 -6.62167e-05 0.0104348 0.000109913 0.000113117 7.71627e-05 0.000107918 3.50506e-05 -8.116e-05 -0.000324791 -0.00015187 4.27609e-05 0.000246574 -1.21518e-05 -4.02438e-07 5.42527e-05 -4.14175e-05 -4.58156e-05 8.94154e-05 -4.22752e-06 8.30807e-05 -9.41466e-06 -1.34264e-05 -6.02392e-05 8.98918e-05 
1837.5 0 1.86135e-05 -0.0012602 -5.37984e-05 -1.49749e-05 -0.0013938 -0.00293958 5.59907e-05 -0.000176756 0.000175478 0.0103386 0.000100735 0.000111891 9.34072e-05 7.50462e-05 1.86551e-05 -8.4466e-05 -0.000339197 -0.000150515 3.91553e-05 0.000236559 -1.26866e-06 7.37052e-07 5.2763e-05 -4.38674e-05 -5.35557e-05 8.08609e-05 -6.9961e-06 7.91315e-05 -1.62519e-05 -9.04495e-06 -6.35771e-05 8.4412e-05 
1837.85 0 -1.31925e-05 -0.00125622 -5.0782e-05 -1.76352e-05 -0.00220753 -0.00289769 6.72063e-05 -0.000199125 0.000414129 0.0101801 8.87858e-05 0.000110684 0.000110753 4.25311e-05 3.49611e-06 -8.97597e-05 -0.000348448 -0.000146152 3.90243e-05 0.000226829 7.43364e-06 4.2622e-06 5.0568e-05 -4.74112e-05 -5.91951e-05 7.47189e-05 -8.29186e-06 7.38705e-05 -2.21943e-05 -4.81142e-06 -6.47184e-05 7.73042e-05 
1838.2 0 -4.3939e-05 -0.00124305 -4.71663e-05 -1.984e-05 -0.00301107 -0.00283167 7.60165e-05 -0.000220042 0.000643945 0.00995847 7.55895e-05 0.000109954 0.000126036 1.22498e-05 -1.00214e-05 -9.77506e-05 -0.00035295 -0.000138336 4.14652e-05 0.000219359 1.37268e-05 8.10346e-06 4.71488e-05 -5.17775e-05 -6.34161e-05 7.04662e-05 -7.33899e-06 6.89927e-05 -2.78136e-05 2.48742e-07 -6.64639e-05 7.01537e-05 
1838.55 0 -7.06691e-05 -0.0012203 -4.37573e-05 -2.11722e-05 -0.0037972 -0.00274768 8.17618e-05 -0.000240343 0.000862162 0.00967309 6.21546e-05 0.000110097 0.000137721 -1.61239e-05 -2.28674e-05 -0.000108785 -0.000352807 -0.00012957 4.42966e-05 0.00021191 1.95302e-05 1.21043e-05 4.14442e-05 -5.66445e-05 -6.76631e-05 6.6394e-05 -5.5982e-06 6.56007e-05 -3.37809e-05 6.30994e-06 -6.99948e-05 6.35987e-05 
1838.9 0 -9.20017e-05 -0.00118793 -4.1021e-05 -2.12094e-05 -0.00455872 -0.0026504 8.52489e-05 -0.000259969 0.00107026 0.00932508 4.88395e-05 0.000110552 0.00014603 -4.27842e-05 -3.71224e-05 -0.000122971 -0.000348104 -0.000120773 4.54133e-05 0.000202443 2.6955e-05 1.63747e-05 3.46322e-05 -6.06842e-05 -7.2507e-05 6.10414e-05 -4.26225e-06 6.29939e-05 -3.95921e-05 1.27229e-05 -7.47691e-05 5.64673e-05 
1839.25 0 -0.000111058 -0.00114602 -3.84755e-05 -1.97955e-05 -0.00528805 -0.00254068 8.6925e-05 -0.000278002 0.00126858 0.00891611 3.45504e-05 0.000110015 0.000152005 -6.80024e-05 -5.34944e-05 -0.000139708 -0.000341564 -0.000109825 4.27628e-05 0.00019082 3.56485e-05 1.87872e-05 2.83907e-05 -6.39421e-05 -7.77511e-05 5.3294e-05 -3.0132e-06 5.91615e-05 -4.41267e-05 1.81239e-05 -7.84253e-05 4.8376e-05 
1839.6 0 -0.0001308 -0.00109482 -3.49693e-05 -1.80935e-05 -0.0059774 -0.00241932 8.88488e-05 -0.000294668 0.00145754 0.00844969 1.89746e-05 0.000106715 0.000154936 -9.36572e-05 -7.05726e-05 -0.000156214 -0.000336665 -9.58686e-05 3.45255e-05 0.000177067 4.32063e-05 1.76672e-05 2.29554e-05 -6.58251e-05 -8.34372e-05 4.41684e-05 -2.52799e-06 5.31496e-05 -4.74585e-05 2.18203e-05 -7.86139e-05 3.86854e-05 
1839.95 0 -0.000152499 -0.00103659 -3.0899e-05 -1.62847e-05 -0.00662129 -0.00228615 9.39278e-05 -0.00031004 0.00163739 0.00793057 2.97606e-06 0.000101443 0.000155339 -0.000122288 -8.70432e-05 -0.000169272 -0.000333966 -8.1266e-05 2.14154e-05 0.000160401 4.79578e-05 1.45292e-05 1.81867e-05 -6.58157e-05 -8.84077e-05 3.55021e-05 -5.55686e-06 4.56834e-05 -5.0348e-05 2.4373e-05 -7.50565e-05 2.57474e-05 
1840.3 0 -0.000175226 -0.00097318 -2.77393e-05 -1.35935e-05 -0.0072183 -0.00213908 0.000102234 -0.000322727 0.0018077 0.00736379 -1.2522e-05 9.61302e-05 0.000155482 -0.00015489 -0.000101795 -0.000178156 -0.000330155 -6.62201e-05 5.0783e-06 0.000141323 4.89917e-05 1.27001e-05 1.26008e-05 -6.51656e-05 -9.06421e-05 2.91503e-05 -1.10919e-05 3.80202e-05 -5.34233e-05 2.59419e-05 -6.92019e-05 9.56147e-06 
1840.65 0 -0.000195784 -0.000904951 -2.56606e-05 -9.98968e-06 -0.00776863 -0.00197639 0.000112043 -0.000330959 0.00196618 0.00675112 -2.68851e-05 8.95371e-05 0.000154448 -0.000189278 -0.000115297 -0.00018214 -0.000323167 -4.91835e-05 -1.45969e-05 0.000120988 4.61981e-05 1.21289e-05 6.10692e-06 -6.54872e-05 -8.80755e-05 2.48087e-05 -1.60098e-05 3.1831e-05 -5.62674e-05 2.60332e-05 -6.30678e-05 -8.2433e-06 
1841 0 -0.000212772 -0.000832034 -2.4449e-05 -6.16688e-06 -0.00826782 -0.00180047 0.000123137 -0.000333317 0.00210908 0.00609442 -4.17146e-05 8.06797e-05 0.000149519 -0.000222663 -0.000128335 -0.000180599 -0.00031456 -3.12253e-05 -3.69934e-05 0.000100484 4.15381e-05 1.23674e-05 9.7981e-07 -6.74026e-05 -8.01695e-05 2.09182e-05 -2.08604e-05 2.84797e-05 -5.84362e-05 2.55136e-05 -5.73139e-05 -2.43603e-05 
1841.35 0 -0.000227988 -0.000753784 -2.46933e-05 -2.5461e-06 -0.00870972 -0.00161623 0.000134651 -0.000329835 0.00223528 0.00540028 -5.71583e-05 7.07469e-05 0.000141599 -0.000254871 -0.000138914 -0.000174239 -0.000306226 -1.53187e-05 -5.92801e-05 8.02302e-05 3.78054e-05 1.31909e-05 -2.16813e-06 -7.04675e-05 -6.8856e-05 1.79346e-05 -2.51186e-05 2.65518e-05 -6.01494e-05 2.57285e-05 -5.23105e-05 -3.62799e-05 
1841.7 0 -0.00024308 -0.000669126 -2.62257e-05 5.17976e-07 -0.0090927 -0.0014252 0.000144979 -0.000321132 0.00234584 0.0046748 -7.15402e-05 6.13591e-05 0.000134703 -0.000287481 -0.000146873 -0.00016449 -0.000296227 -2.68026e-06 -7.9654e-05 6.08121e-05 3.52979e-05 1.32035e-05 -4.89989e-06 -7.34659e-05 -5.65178e-05 1.62966e-05 -2.72491e-05 2.38269e-05 -6.17952e-05 2.73574e-05 -4.89322e-05 -4.4103e-05 
1842.05 0 -0.000257495 -0.000578369 -2.81532e-05 3.19018e-06 -0.00941307 -0.00122729 0.00015444 -0.000309394 0.0024384 0.00392066 -8.4168e-05 5.36342e-05 0.00013105 -0.000320431 -0.000154029 -0.000151304 -0.000281531 7.47598e-06 -9.97795e-05 4.48959e-05 3.33428e-05 1.312e-05 -8.79104e-06 -7.56887e-05 -4.57655e-05 1.35307e-05 -2.75179e-05 2.01986e-05 -6.33744e-05 3.03683e-05 -4.79736e-05 -4.85131e-05 
1842.4 0 -0.000269774 -0.000482115 -3.03173e-05 5.68856e-06 -0.00966521 -0.00102419 0.000165136 -0.000297524 0.00251106 0.00314395 -9.53473e-05 4.99033e-05 0.000129927 -0.000350913 -0.00016031 -0.000134978 -0.000262013 1.48928e-05 -0.00012186 3.45192e-05 3.19589e-05 1.30716e-05 -1.35157e-05 -7.55353e-05 -3.83272e-05 7.99965e-06 -2.61832e-05 1.63358e-05 -6.37164e-05 3.39892e-05 -4.79341e-05 -5.14857e-05 
1842.75 0 -0.000279237 -0.000383035 -3.26439e-05 8.05652e-06 -0.00984794 -0.000817599 0.000178741 -0.000286609 0.00256501 0.00235388 -0.000105566 4.83073e-05 0.000131875 -0.000376144 -0.000164021 -0.000117184 -0.000241362 1.96598e-05 -0.00014441 2.92537e-05 3.14743e-05 1.17739e-05 -1.77671e-05 -7.23693e-05 -3.34075e-05 1.08369e-06 -2.4514e-05 1.25717e-05 -6.27247e-05 3.72615e-05 -4.79622e-05 -5.54796e-05 
1843.1 0 -0.000285933 -0.000284005 -3.54954e-05 9.53629e-06 -0.00996309 -0.000609232 0.000193422 -0.000277661 0.00260177 0.00155754 -0.000113932 4.54135e-05 0.000137905 -0.000397777 -0.000163578 -9.85019e-05 -0.000222077 2.49335e-05 -0.000165031 2.65954e-05 3.18335e-05 1.06201e-05 -2.01995e-05 -6.83601e-05 -2.89437e-05 -6.18253e-06 -2.48725e-05 8.45516e-06 -6.17546e-05 3.94917e-05 -4.7654e-05 -6.16144e-05 
1843.45 0 -0.000290949 -0.000186104 -3.83207e-05 9.39391e-06 -0.0100106 -0.000401842 0.000209051 -0.000270329 0.00262272 0.000759383 -0.000118139 3.91826e-05 0.00014587 -0.000419787 -0.00015834 -7.85879e-05 -0.000202147 3.45582e-05 -0.000183106 2.42351e-05 3.21732e-05 1.17672e-05 -1.99977e-05 -6.54938e-05 -2.31566e-05 -1.26236e-05 -2.79867e-05 3.97801e-06 -6.07873e-05 4.20227e-05 -4.64282e-05 -6.83944e-05 
1843.8 0 -0.000295322 -8.80571e-05 -3.97442e-05 7.43607e-06 -0.00999098 -0.00019603 0.000225786 -0.0002621 0.00262881 -3.48111e-05 -0.000116831 3.04409e-05 0.000152458 -0.000442306 -0.000149232 -5.5842e-05 -0.000177343 4.88137e-05 -0.000197088 2.1952e-05 3.33443e-05 1.55926e-05 -1.74448e-05 -6.2316e-05 -1.61913e-05 -1.76366e-05 -3.09663e-05 -3.09409e-08 -6.00569e-05 4.55261e-05 -4.47831e-05 -7.33752e-05 
1844.15 0 -0.000299079 9.5539e-06 -4.00145e-05 4.24929e-06 -0.00990823 1.00497e-05 0.000241293 -0.000251994 0.00262029 -0.000818998 -0.000109394 2.02794e-05 0.000156402 -0.000461609 -0.000138528 -3.09823e-05 -0.000146921 6.64351e-05 -0.00020598 2.02811e-05 3.5388e-05 2.09332e-05 -1.37506e-05 -5.66716e-05 -9.00362e-06 -2.09618e-05 -3.14027e-05 -4.63277e-06 -5.98817e-05 4.95482e-05 -4.40925e-05 -7.6321e-05 
1844.5 0 -0.000301255 0.000103778 -4.04808e-05 1.52185e-06 -0.0097644 0.000218303 0.000255645 -0.000240741 0.00259592 -0.00158532 -9.68675e-05 8.54598e-06 0.000156828 -0.000477464 -0.000127962 -5.54375e-06 -0.000113912 8.58096e-05 -0.000211028 1.97287e-05 3.61678e-05 2.61174e-05 -1.03713e-05 -4.8955e-05 -1.41679e-06 -2.30975e-05 -2.9603e-05 -1.03568e-05 -5.99796e-05 5.33764e-05 -4.38574e-05 -7.78453e-05 
1844.85 0 -0.000299772 0.000193058 -4.16121e-05 -8.77147e-07 -0.0095625 0.000427259 0.00027065 -0.000227643 0.00255327 -0.00232633 -8.03607e-05 -4.4891e-06 0.000154214 -0.000491624 -0.000116168 1.84585e-05 -7.80223e-05 0.000103545 -0.000212773 1.90247e-05 3.52566e-05 2.98639e-05 -8.03508e-06 -4.08079e-05 5.49732e-06 -2.34796e-05 -2.69009e-05 -1.52504e-05 -5.89777e-05 5.69416e-05 -4.41814e-05 -7.9107e-05 
1845.2 0 -0.000294297 0.00027886 -4.11711e-05 -3.779e-06 -0.00930761 0.000633139 0.000287188 -0.000210497 0.00249068 -0.00304027 -6.02517e-05 -2.02273e-05 0.00014997 -0.000501896 -0.000103194 3.82765e-05 -3.81343e-05 0.000117916 -0.000210109 1.67626e-05 3.2962e-05 3.23424e-05 -4.97814e-06 -3.39457e-05 1.2156e-05 -2.27087e-05 -2.37361e-05 -1.87689e-05 -5.60682e-05 6.10932e-05 -4.62827e-05 -8.10823e-05 
1845.55 0 -0.000287386 0.000362723 -3.77802e-05 -5.95344e-06 -0.00900216 0.000831552 0.00030384 -0.000188111 0.00240995 -0.00372824 -3.84757e-05 -3.93588e-05 0.000143664 -0.000506026 -9.00078e-05 5.44462e-05 3.87087e-06 0.000129106 -0.000201947 1.47556e-05 2.94456e-05 3.42314e-05 -2.32803e-06 -2.83233e-05 1.96565e-05 -2.26471e-05 -1.97047e-05 -2.16081e-05 -5.29482e-05 6.55261e-05 -5.0069e-05 -8.26224e-05 
1845.9 0 -0.00027778 0.000444565 -3.26597e-05 -7.07263e-06 -0.00864483 0.00102032 0.000316386 -0.000162219 0.00231523 -0.00438954 -1.53436e-05 -5.89564e-05 0.000134426 -0.000505159 -7.67465e-05 6.83498e-05 4.6721e-05 0.000137001 -0.000189769 1.60923e-05 2.44872e-05 3.60132e-05 -1.52998e-06 -2.29149e-05 2.80205e-05 -2.37702e-05 -1.49138e-05 -2.37657e-05 -5.09302e-05 6.96174e-05 -5.47313e-05 -8.2437e-05 
1846.25 0 -0.000263466 0.000523383 -2.64097e-05 -7.89993e-06 -0.00823636 0.00120052 0.000323729 -0.000136962 0.00220597 -0.00502006 8.6113e-06 -7.62249e-05 0.000122987 -0.000499477 -6.24587e-05 7.81567e-05 9.15594e-05 0.000142708 -0.000177637 2.0578e-05 1.76622e-05 3.77747e-05 -4.85993e-08 -1.60487e-05 3.66075e-05 -2.53647e-05 -9.79881e-06 -2.46236e-05 -4.94076e-05 7.30953e-05 -5.96254e-05 -7.98532e-05 
1846.6 0 -0.00024698 0.000596509 -1.94065e-05 -7.56953e-06 -0.00778152 0.00137213 0.000329004 -0.000113581 0.00207856 -0.00561411 3.28416e-05 -9.09753e-05 0.000110868 -0.000488122 -4.49455e-05 8.30398e-05 0.000138278 0.000147845 -0.000168746 2.48547e-05 1.00435e-05 3.84049e-05 3.57213e-06 -7.79043e-06 4.31954e-05 -2.79759e-05 -4.21884e-06 -2.41125e-05 -4.73769e-05 7.44484e-05 -6.4319e-05 -7.47797e-05 
1846.95 0 -0.00023106 0.000663299 -1.18405e-05 -6.26269e-06 -0.007287 0.00153308 0.000334029 -9.00619e-05 0.00193274 -0.00616702 5.79202e-05 -0.000103833 9.9926e-05 -0.000470953 -2.66312e-05 8.35405e-05 0.000184532 0.000153484 -0.000163003 2.7108e-05 2.41354e-06 3.66227e-05 6.70918e-06 -1.5201e-07 4.67014e-05 -3.24661e-05 1.78047e-06 -2.3665e-05 -4.42015e-05 7.22994e-05 -6.82604e-05 -6.74786e-05 
1847.3 0 -0.000213941 0.000725525 -3.66997e-06 -5.75155e-06 -0.00675912 0.00167946 0.000338971 -6.80394e-05 0.00177069 -0.00667837 8.21556e-05 -0.000115996 8.95321e-05 -0.000448222 -1.19103e-05 8.01925e-05 0.000225926 0.000158677 -0.000157559 2.72622e-05 -5.34136e-06 3.14371e-05 6.51974e-06 6.20693e-06 4.82823e-05 -3.91282e-05 7.02238e-06 -2.28671e-05 -3.9499e-05 6.74993e-05 -7.11632e-05 -5.83619e-05 
1847.65 0 -0.000193259 0.000783908 4.41349e-06 -6.72331e-06 -0.00620013 0.00180663 0.000341362 -5.00952e-05 0.00159491 -0.00715052 0.000102695 -0.00012628 7.85196e-05 -0.000422865 -1.51309e-06 7.52255e-05 0.000261161 0.000161646 -0.000147857 2.49793e-05 -1.10992e-05 2.2965e-05 4.67553e-06 1.21482e-05 4.83515e-05 -4.81912e-05 1.05001e-05 -2.1538e-05 -3.30074e-05 6.20614e-05 -7.14933e-05 -4.93434e-05 
1848 0 -0.000169726 0.000837642 1.10868e-05 -8.49139e-06 -0.00560865 0.00191191 0.000337696 -3.69863e-05 0.00140864 -0.0075823 0.000117533 -0.000132883 6.69444e-05 -0.000396924 4.54298e-06 7.04705e-05 0.000294392 0.000164904 -0.000134369 2.02767e-05 -1.47052e-05 1.25696e-05 3.70548e-06 1.77209e-05 4.78574e-05 -5.85077e-05 1.31902e-05 -2.15433e-05 -2.63885e-05 5.71727e-05 -6.86078e-05 -4.28136e-05 
1848.35 0 -0.000144063 0.000886149 1.55844e-05 -1.07407e-05 -0.00498562 0.00199472 0.000327908 -2.992e-05 0.00121446 -0.00796799 0.00012558 -0.000136695 5.42419e-05 -0.000367846 7.03538e-06 6.57549e-05 0.000327678 0.000171604 -0.000120006 1.31217e-05 -1.8185e-05 1.67462e-06 4.14919e-06 2.20878e-05 4.79611e-05 -6.828e-05 1.51797e-05 -2.29577e-05 -2.08761e-05 5.24268e-05 -6.37311e-05 -3.78426e-05 
1848.7 0 -0.000117709 0.000930446 1.86679e-05 -1.36273e-05 -0.00433512 0.00205301 0.000314577 -2.93162e-05 0.00101528 -0.00830306 0.000127314 -0.000139961 3.87988e-05 -0.000332379 1.02565e-05 5.97587e-05 0.00035876 0.000181433 -0.000105597 3.66369e-06 -2.26258e-05 -8.11189e-06 7.21867e-06 2.58704e-05 4.83388e-05 -7.67688e-05 1.68319e-05 -2.42575e-05 -1.5801e-05 4.7329e-05 -5.85557e-05 -3.30607e-05 
1849.05 0 -9.39538e-05 0.000970518 2.01388e-05 -1.58001e-05 -0.00366004 0.00208567 0.000298871 -3.27841e-05 0.000818165 -0.00858808 0.000125796 -0.000143341 2.05048e-05 -0.000291507 1.70021e-05 5.36831e-05 0.00038565 0.00019275 -8.97992e-05 -8.16484e-06 -2.65602e-05 -1.67315e-05 1.37196e-05 2.95947e-05 4.84034e-05 -8.56393e-05 1.82176e-05 -2.42587e-05 -9.75086e-06 4.20812e-05 -5.31607e-05 -2.83188e-05 
1849.4 0 -7.52639e-05 0.00100472 2.09226e-05 -1.65046e-05 -0.00296064 0.002097 0.000279045 -3.71687e-05 0.000629981 -0.00882157 0.000123597 -0.000144787 1.35685e-06 -0.000249041 2.52227e-05 4.87766e-05 0.000409293 0.000202681 -7.21509e-05 -2.05266e-05 -2.90064e-05 -2.39386e-05 2.17033e-05 3.25232e-05 4.80306e-05 -9.48591e-05 1.76716e-05 -2.40813e-05 -1.64544e-06 3.60015e-05 -4.52035e-05 -2.34323e-05 
1849.75 0 -6.1771e-05 0.00103246 2.25158e-05 -1.76219e-05 -0.00224092 0.00209325 0.00025554 -4.0994e-05 0.000452327 -0.00899833 0.000119577 -0.000144031 -1.5229e-05 -0.000205394 3.35275e-05 4.36818e-05 0.000430414 0.000207793 -5.36345e-05 -3.22946e-05 -3.09218e-05 -2.94152e-05 2.84187e-05 3.39535e-05 4.68983e-05 -0.000102219 1.4409e-05 -2.34009e-05 7.90404e-06 2.83276e-05 -3.49334e-05 -1.82072e-05 
1850.1 0 -5.05688e-05 0.00105418 2.48943e-05 -2.01133e-05 -0.00150788 0.00207702 0.000230992 -4.21674e-05 0.000283493 -0.00911593 0.000113713 -0.000142654 -2.68535e-05 -0.000160099 4.3715e-05 3.65931e-05 0.000446983 0.000208078 -3.43489e-05 -4.42418e-05 -3.13932e-05 -3.35626e-05 3.15108e-05 3.32648e-05 4.43555e-05 -0.000107341 9.44901e-06 -2.08636e-05 1.67992e-05 2.05929e-05 -2.45317e-05 -1.23504e-05 
1850.45 0 -3.75468e-05 0.00107036 2.70989e-05 -2.30449e-05 -0.000767831 0.00204926 0.000205678 -3.92325e-05 0.000123061 -0.00917518 0.000108106 -0.000142509 -3.38028e-05 -0.000115287 5.67567e-05 2.70199e-05 0.000458409 0.00020618 -1.46732e-05 -5.46565e-05 -2.98102e-05 -3.70395e-05 3.1496e-05 3.07668e-05 4.01782e-05 -0.000111347 3.99875e-06 -1.69755e-05 2.34641e-05 1.43802e-05 -1.5103e-05 -6.4985e-06 
1850.8 0 -2.23839e-05 0.00108088 2.95275e-05 -2.57992e-05 -2.46557e-05 0.00201209 0.000177846 -3.31745e-05 -3.04982e-05 -0.00917848 0.000102675 -0.000143015 -3.65442e-05 -7.18612e-05 6.9633e-05 1.47132e-05 0.000466136 0.000204312 4.58649e-06 -6.20466e-05 -2.61088e-05 -3.99534e-05 3.1248e-05 2.71525e-05 3.66315e-05 -0.000114799 -2.5539e-06 -1.28171e-05 2.87091e-05 8.71669e-06 -4.87335e-06 -2.53998e-06 
1851.15 0 -6.50344e-06 0.00108569 3.29811e-05 -2.79089e-05 0.000718272 0.0019661 0.000146926 -2.51467e-05 -0.00017862 -0.00912562 9.4328e-05 -0.000145014 -3.59362e-05 -2.91363e-05 7.9984e-05 -2.30246e-06 0.000471343 0.000204222 2.26596e-05 -6.76098e-05 -2.05719e-05 -4.14351e-05 3.25102e-05 2.32203e-05 3.61724e-05 -0.000115903 -1.09351e-05 -1.02746e-05 3.30071e-05 2.66684e-06 7.24359e-06 2.16836e-07 
1851.5 0 8.61277e-06 0.00108429 3.58929e-05 -2.96484e-05 0.00145597 0.00191218 0.000114008 -1.55954e-05 -0.000320381 -0.00901508 8.29615e-05 -0.000151039 -3.5047e-05 1.28257e-05 9.03327e-05 -2.28854e-05 0.000473141 0.000205696 3.96899e-05 -7.36638e-05 -1.53396e-05 -4.05461e-05 3.54711e-05 2.14695e-05 3.71882e-05 -0.000114363 -2.01208e-05 -1.00914e-05 3.5717e-05 -3.9196e-06 2.05026e-05 3.88726e-06 
1851.85 0 2.16627e-05 0.00107503 3.71801e-05 -3.20253e-05 0.00218412 0.00185047 7.87545e-05 -4.01575e-06 -0.000452981 -0.00884431 7.37397e-05 -0.00016113 -3.57509e-05 5.17938e-05 0.000101448 -4.25766e-05 0.000471344 0.000207295 5.76875e-05 -8.2192e-05 -1.20129e-05 -3.76641e-05 3.79058e-05 2.29172e-05 3.71797e-05 -0.00011117 -2.80461e-05 -1.07943e-05 3.74052e-05 -1.06734e-05 3.32874e-05 7.39191e-06 
1852.2 0 3.31548e-05 0.0010555 3.71845e-05 -3.4389e-05 0.00289576 0.00178123 3.98903e-05 1.1473e-05 -0.000573495 -0.00861174 6.94379e-05 -0.000172477 -3.85656e-05 8.72178e-05 0.000109568 -5.73093e-05 0.000467522 0.00021047 7.62756e-05 -9.21004e-05 -1.08064e-05 -3.43322e-05 3.86628e-05 2.60429e-05 3.67937e-05 -0.000107716 -3.33812e-05 -1.06024e-05 3.82841e-05 -1.67949e-05 4.50612e-05 9.80458e-06 
1852.55 0 4.37345e-05 0.00102611 3.61096e-05 -3.44113e-05 0.0035836 0.00170772 -1.4113e-06 2.93109e-05 -0.000682248 -0.00832097 6.80572e-05 -0.000181309 -4.60452e-05 0.00011904 0.000113733 -6.63917e-05 0.000461305 0.000216472 9.19092e-05 -9.99298e-05 -1.07983e-05 -3.11719e-05 3.93753e-05 2.72139e-05 3.73212e-05 -0.00010346 -3.58234e-05 -8.54108e-06 3.84991e-05 -2.19645e-05 5.74296e-05 1.26318e-05 
1852.9 0 5.3092e-05 0.000991404 3.42003e-05 -3.18836e-05 0.00424233 0.00163384 -4.20238e-05 4.6266e-05 -0.000783854 -0.00797483 6.66931e-05 -0.000185391 -5.94546e-05 0.000145042 0.000116426 -7.14287e-05 0.00045215 0.000223281 0.000102641 -0.0001056 -1.0119e-05 -2.96554e-05 4.17659e-05 2.58891e-05 3.83399e-05 -9.62965e-05 -3.64162e-05 -5.45174e-06 3.92488e-05 -2.67409e-05 7.01924e-05 1.69881e-05 
1853.25 0 6.09439e-05 0.000953152 3.19034e-05 -2.89319e-05 0.00486665 0.00155931 -8.06266e-05 6.2202e-05 -0.000881493 -0.00757709 6.6048e-05 -0.000183645 -7.64949e-05 0.000164798 0.000118206 -7.51352e-05 0.00044113 0.000228699 0.000109825 -0.000110564 -8.18814e-06 -3.05302e-05 4.6141e-05 2.58737e-05 3.91607e-05 -8.61071e-05 -3.8039e-05 -4.18053e-06 4.13895e-05 -3.13447e-05 8.11391e-05 2.23656e-05 
1853.6 0 6.80066e-05 0.000909406 2.88094e-05 -2.61634e-05 0.00545406 0.00148307 -0.000116562 7.76136e-05 -0.000974112 -0.00713155 6.92159e-05 -0.00017761 -9.55788e-05 0.000179328 0.000115669 -8.00167e-05 0.000429366 0.000232023 0.000114672 -0.000115386 -6.95208e-06 -3.14057e-05 5.10459e-05 2.77587e-05 4.04008e-05 -7.43127e-05 -4.15763e-05 -6.12905e-06 4.53436e-05 -3.56241e-05 8.98028e-05 2.88557e-05 
1853.95 0 7.48334e-05 0.00085977 2.44623e-05 -2.32823e-05 0.00600049 0.00140412 -0.000148296 9.34198e-05 -0.00105959 -0.00663796 7.56829e-05 -0.000170998 -0.000116477 0.000189731 0.000105959 -8.56989e-05 0.000418057 0.000232412 0.000117852 -0.000121277 -8.32118e-06 -2.98862e-05 5.39574e-05 3.05468e-05 4.17094e-05 -6.1583e-05 -4.52132e-05 -9.19826e-06 5.08316e-05 -3.96727e-05 9.69648e-05 3.71508e-05 
1854.3 0 8.3036e-05 0.000802903 2.03094e-05 -2.04463e-05 0.00649883 0.00132098 -0.000174876 0.000108983 -0.00113817 -0.00609811 8.1658e-05 -0.00016518 -0.00013839 0.000198724 8.93107e-05 -9.06929e-05 0.000407611 0.000229702 0.000118691 -0.000127867 -1.25292e-05 -2.58913e-05 5.44032e-05 3.43076e-05 4.15817e-05 -4.77878e-05 -4.68402e-05 -1.04751e-05 5.75343e-05 -4.29894e-05 0.000102077 4.67792e-05 
1854.65 0 9.30116e-05 0.000738335 1.78693e-05 -1.71948e-05 0.00694508 0.00123399 -0.000196727 0.000122997 -0.00121404 -0.00551674 8.59398e-05 -0.000160622 -0.000160876 0.000209425 6.65649e-05 -9.56435e-05 0.000397235 0.000224316 0.000116012 -0.000134172 -1.81513e-05 -2.07717e-05 5.47609e-05 3.75271e-05 3.86416e-05 -3.28586e-05 -4.63668e-05 -8.87757e-06 6.46131e-05 -4.50295e-05 0.000104594 5.61475e-05 
1855 0 0.000101916 0.000667857 1.58417e-05 -1.32602e-05 0.00733485 0.00114171 -0.000214655 0.000134943 -0.001289 -0.00489885 8.78261e-05 -0.000159766 -0.000182986 0.000223248 3.75019e-05 -0.000101226 0.000387019 0.000214588 0.000109462 -0.000139983 -2.36978e-05 -1.43959e-05 5.57087e-05 3.9676e-05 3.31209e-05 -1.58916e-05 -4.37997e-05 -5.80471e-06 7.11264e-05 -4.62525e-05 0.000105155 6.30582e-05 
1855.35 0 0.000108702 0.00059238 1.35639e-05 -9.89422e-06 0.00766082 0.0010445 -0.000228943 0.000144232 -0.00135888 -0.00425397 8.49795e-05 -0.00016533 -0.000202484 0.000241754 4.79979e-06 -0.000104291 0.00037653 0.000199824 0.000100386 -0.000146104 -2.90779e-05 -7.51079e-06 5.58069e-05 4.02658e-05 2.61604e-05 2.61557e-06 -3.81005e-05 -2.25072e-06 7.7851e-05 -4.71754e-05 0.000103526 6.60205e-05 
1855.7 0 0.000114359 0.00051483 1.17377e-05 -6.54875e-06 0.00792241 0.000944075 -0.000239255 0.000150725 -0.00142221 -0.00359399 7.74803e-05 -0.000174095 -0.000218661 0.000264657 -2.62285e-05 -0.000100434 0.000362982 0.000180764 9.00736e-05 -0.000152719 -3.45877e-05 -2.58611e-06 5.38149e-05 3.69667e-05 1.97127e-05 1.93169e-05 -2.92411e-05 2.21627e-06 8.46044e-05 -4.83518e-05 9.9395e-05 6.33503e-05 
1856.05 0 0.000121041 0.000440858 1.01327e-05 -2.71105e-06 0.00812576 0.000841093 -0.000245592 0.000154637 -0.00147762 -0.0029252 6.86583e-05 -0.00018064 -0.000232263 0.000289982 -5.33941e-05 -9.03225e-05 0.000345708 0.000158863 7.98515e-05 -0.000157686 -4.02219e-05 -2.38433e-07 5.02642e-05 2.96593e-05 1.63803e-05 3.41889e-05 -1.95465e-05 7.4701e-06 9.00885e-05 -5.1468e-05 9.32986e-05 5.54105e-05 
1856.4 0 0.000128085 0.000371836 7.7852e-06 3.66744e-07 0.00827387 0.000738497 -0.000249528 0.000155478 -0.00152385 -0.00225018 6.25016e-05 -0.000185102 -0.000244852 0.000318947 -7.67622e-05 -7.72113e-05 0.000324944 0.00013543 6.9314e-05 -0.000158859 -4.56781e-05 1.32567e-06 4.78713e-05 2.20932e-05 1.76768e-05 4.69266e-05 -1.06425e-05 1.36078e-05 9.37337e-05 -5.66325e-05 8.48416e-05 4.5616e-05 
1856.75 0 0.000132571 0.000304311 4.02864e-06 3.254e-06 0.00836641 0.00063727 -0.000252568 0.000154447 -0.00156221 -0.00157328 5.92461e-05 -0.000189116 -0.000258589 0.000350932 -9.72968e-05 -6.25215e-05 0.000299303 0.0001107 5.65085e-05 -0.000156659 -5.00201e-05 3.21927e-06 4.61053e-05 1.70384e-05 2.2343e-05 5.48287e-05 -3.2019e-06 2.05636e-05 9.67373e-05 -6.25642e-05 7.65286e-05 3.74411e-05 
1857.1 0 0.000134328 0.000235102 -3.00563e-07 6.06653e-06 0.00840247 0.000537619 -0.000256047 0.000153256 -0.00159389 -0.000900551 5.80308e-05 -0.000193173 -0.000273606 0.000382499 -0.000115241 -4.63936e-05 0.00026733 8.26267e-05 4.10706e-05 -0.000151822 -5.35468e-05 5.85837e-06 4.31019e-05 1.47318e-05 2.63159e-05 5.90564e-05 2.27293e-06 2.61598e-05 0.000100425 -6.89826e-05 7.05575e-05 3.22168e-05 
1857.45 0 0.000134702 0.000163782 -3.67595e-06 8.14783e-06 0.00838294 0.000441219 -0.000258686 0.000150395 -0.001622 -0.000237537 5.89378e-05 -0.000195875 -0.000286235 0.000410734 -0.000131241 -2.7411e-05 0.000228906 5.0708e-05 2.39468e-05 -0.000145296 -5.77312e-05 8.26358e-06 3.80739e-05 1.36462e-05 2.73554e-05 6.08128e-05 5.87533e-06 2.93958e-05 0.000104168 -7.55708e-05 6.6124e-05 2.8846e-05 
1857.8 0 0.000136572 9.31213e-05 -6.40855e-06 8.97468e-06 0.00830942 0.000347031 -0.000257585 0.000143962 -0.00164957 0.000412365 5.95848e-05 -0.000193653 -0.000293313 0.000433016 -0.000146438 -6.72006e-06 0.000186517 1.64361e-05 6.93881e-06 -0.000137355 -6.23563e-05 9.80663e-06 3.03762e-05 1.22781e-05 2.58208e-05 6.07243e-05 7.37427e-06 3.07212e-05 0.000105857 -8.18157e-05 6.30483e-05 2.68181e-05 
1858.15 0 0.00014293 2.45254e-05 -9.65308e-06 7.99592e-06 0.00818329 0.0002509 -0.000252559 0.000134266 -0.00167658 0.001045 5.76534e-05 -0.000187989 -0.000294015 0.000448124 -0.000160383 1.20416e-05 0.000142678 -1.85539e-05 -7.8267e-06 -0.000128721 -6.66104e-05 1.15811e-05 2.20652e-05 1.17962e-05 2.20596e-05 6.02422e-05 7.07982e-06 3.14116e-05 0.00010496 -8.6996e-05 6.10026e-05 2.57178e-05 
1858.5 0 0.000152433 -4.26635e-05 -1.33257e-05 5.422e-06 0.00800943 0.000148574 -0.00024586 0.000122851 -0.00169954 0.00165507 5.3714e-05 -0.000182276 -0.000289531 0.00045539 -0.000171277 2.87335e-05 9.93128e-05 -5.23849e-05 -1.99575e-05 -0.000121089 -6.99988e-05 1.47354e-05 1.68245e-05 1.35164e-05 1.62054e-05 5.96801e-05 6.35242e-06 3.3395e-05 0.000102001 -9.06565e-05 5.95663e-05 2.37418e-05 
1858.85 0 0.000161791 -0.000109297 -1.74494e-05 2.04943e-06 0.00779331 4.04135e-05 -0.000237026 0.000111733 -0.00171539 0.00224234 5.0906e-05 -0.000176812 -0.00028329 0.000455976 -0.000178302 4.33954e-05 5.89559e-05 -8.46421e-05 -2.98572e-05 -0.000113771 -7.22062e-05 1.87764e-05 1.50909e-05 1.76719e-05 8.97208e-06 6.02908e-05 6.63718e-06 3.82489e-05 9.82115e-05 -9.25193e-05 5.75051e-05 1.94652e-05 
1859.2 0 0.000169039 -0.000176506 -2.1726e-05 -2.2753e-07 0.00753558 -7.17355e-05 -0.000224507 0.000101441 -0.00172448 0.00280844 5.08155e-05 -0.00017171 -0.000277366 0.000452382 -0.000182475 5.51409e-05 2.16464e-05 -0.000115909 -3.53873e-05 -0.000105205 -7.11219e-05 2.29579e-05 1.42981e-05 2.37698e-05 2.05454e-06 6.13474e-05 7.42977e-06 4.57349e-05 9.48991e-05 -9.22271e-05 5.29418e-05 1.34253e-05 
1859.55 0 0.000173912 -0.00024431 -2.47211e-05 -1.29199e-07 0.00723486 -0.000187424 -0.0002104 9.03467e-05 -0.00172666 0.00335005 5.29433e-05 -0.000165964 -0.000271626 0.000445447 -0.000183679 6.45651e-05 -1.45513e-05 -0.000147484 -3.55828e-05 -9.55725e-05 -6.61469e-05 2.7377e-05 1.35272e-05 2.9199e-05 -3.5577e-06 6.10308e-05 8.51815e-06 5.33555e-05 9.09509e-05 -9.09078e-05 4.75254e-05 6.17508e-06 
1859.9 0 0.000176913 -0.000310184 -2.59871e-05 1.78502e-06 0.00689415 -0.000305207 -0.000198399 7.69215e-05 -0.00172155 0.00386036 5.61346e-05 -0.000158361 -0.000263474 0.000437002 -0.000183284 7.26587e-05 -5.00067e-05 -0.000180687 -3.34014e-05 -8.54722e-05 -5.87911e-05 3.13241e-05 1.28333e-05 3.24457e-05 -6.80923e-06 6.0723e-05 1.1359e-05 5.88426e-05 8.50842e-05 -8.97335e-05 4.42032e-05 -2.20895e-06 
1860.25 0 0.00017961 -0.000371174 -2.6311e-05 4.8257e-06 0.0065198 -0.000424144 -0.000190183 6.1549e-05 -0.00170939 0.00433634 5.66854e-05 -0.000149457 -0.000250092 0.000429872 -0.000181816 7.95924e-05 -8.60501e-05 -0.000214312 -3.16702e-05 -7.55257e-05 -5.05504e-05 3.319e-05 1.20064e-05 3.40646e-05 -7.62085e-06 6.15557e-05 1.51656e-05 6.14237e-05 7.65615e-05 -8.8648e-05 4.1293e-05 -1.02536e-05 
1860.6 0 0.000181984 -0.000426815 -2.67518e-05 8.39074e-06 0.00611509 -0.000545369 -0.000183922 4.54453e-05 -0.00168864 0.00477773 5.46024e-05 -0.000138784 -0.000229742 0.000424631 -0.000177118 8.55531e-05 -0.000124277 -0.00024721 -3.00808e-05 -6.49434e-05 -4.22089e-05 3.30266e-05 1.11315e-05 3.5644e-05 -7.72367e-06 6.13111e-05 1.72765e-05 6.18823e-05 6.50963e-05 -8.80297e-05 3.67235e-05 -1.77025e-05 
1860.95 0 0.000182655 -0.000477956 -2.70173e-05 1.19039e-05 0.0056848 -0.000669355 -0.000178985 2.68971e-05 -0.0016569 0.00518132 5.24583e-05 -0.000125388 -0.000201718 0.000419411 -0.000170033 8.97718e-05 -0.000164047 -0.000277599 -2.75976e-05 -5.29896e-05 -3.35872e-05 3.24182e-05 1.01841e-05 3.79441e-05 -6.51939e-06 5.95829e-05 1.68429e-05 6.0614e-05 5.12581e-05 -8.76901e-05 3.18508e-05 -2.46914e-05 
1861.3 0 0.000180998 -0.000524888 -2.74023e-05 1.4351e-05 0.00523646 -0.000794837 -0.000175115 3.15032e-06 -0.00161393 0.0055488 4.99225e-05 -0.000109347 -0.000168034 0.000412768 -0.000162111 9.10284e-05 -0.000203792 -0.000303812 -2.53445e-05 -4.28055e-05 -2.60313e-05 3.26536e-05 9.43202e-06 4.21649e-05 -3.52834e-06 5.79546e-05 1.41994e-05 5.7987e-05 3.61005e-05 -8.67185e-05 2.71926e-05 -2.91941e-05 
1861.65 0 0.000176558 -0.000569936 -2.9065e-05 1.54468e-05 0.00477193 -0.000920901 -0.000170996 -2.43169e-05 -0.00156043 0.00588541 4.68108e-05 -9.15007e-05 -0.000129245 0.000404912 -0.000153775 8.92533e-05 -0.000243156 -0.000324528 -2.34072e-05 -3.81402e-05 -2.05628e-05 3.40039e-05 8.52089e-06 4.89512e-05 -1.76821e-08 5.65075e-05 1.02233e-05 5.54976e-05 2.22682e-05 -8.52603e-05 2.18441e-05 -3.01139e-05 
1862 0 0.00017008 -0.000615353 -3.05575e-05 1.57057e-05 0.00428996 -0.00104678 -0.000167952 -5.13709e-05 -0.0014943 0.0061908 4.41957e-05 -7.32612e-05 -8.67182e-05 0.000394585 -0.000146167 8.49712e-05 -0.000282882 -0.000337156 -2.23833e-05 -3.98169e-05 -1.67453e-05 3.59134e-05 6.28275e-06 5.50731e-05 2.99384e-06 5.47446e-05 6.61854e-06 5.43006e-05 1.03546e-05 -8.41122e-05 1.67289e-05 -2.82622e-05 
1862.35 0 0.000163103 -0.000658744 -3.13235e-05 1.5099e-05 0.00379169 -0.00116998 -0.00016541 -7.41218e-05 -0.00141579 0.00646112 4.11971e-05 -5.63256e-05 -4.43782e-05 0.000379303 -0.000140908 7.91594e-05 -0.000322651 -0.000341933 -2.31653e-05 -4.55868e-05 -1.28599e-05 3.74543e-05 2.44758e-06 5.68687e-05 3.99835e-06 5.30636e-05 4.31086e-06 5.46978e-05 -9.12244e-07 -8.27746e-05 1.2643e-05 -2.46492e-05 
1862.7 0 0.000156732 -0.000697779 -3.17003e-05 1.4149e-05 0.00327756 -0.00128993 -0.000160538 -9.24178e-05 -0.001329 0.00669437 3.62857e-05 -4.04355e-05 -3.83823e-06 0.00035833 -0.000137504 7.39165e-05 -0.000361163 -0.000340321 -2.30159e-05 -5.05303e-05 -5.70696e-06 3.84832e-05 -2.25263e-06 5.48575e-05 2.26676e-06 5.25623e-05 3.33019e-06 5.53013e-05 -1.13662e-05 -8.04916e-05 9.05543e-06 -2.14118e-05 
1863.05 0 0.000150423 -0.000733032 -3.12814e-05 1.33553e-05 0.00274788 -0.00140755 -0.000154313 -0.000110655 -0.00123591 0.00688861 2.9584e-05 -2.67051e-05 3.42615e-05 0.000331883 -0.000134617 7.11563e-05 -0.000397144 -0.000333092 -1.72223e-05 -5.09865e-05 5.78091e-06 3.92091e-05 -5.74418e-06 5.14987e-05 -5.94603e-07 5.43594e-05 3.44959e-06 5.44215e-05 -2.11114e-05 -7.73893e-05 5.21838e-06 -2.05829e-05 
1863.4 0 0.000143263 -0.000764463 -3.02172e-05 1.25188e-05 0.0022063 -0.00152393 -0.000149547 -0.000132494 -0.00113325 0.0070418 2.27088e-05 -1.57055e-05 6.92703e-05 0.000301315 -0.000132837 7.18939e-05 -0.000429144 -0.000322241 -4.08539e-06 -4.89302e-05 1.92151e-05 3.97298e-05 -7.22661e-06 4.71541e-05 -3.4161e-06 5.66004e-05 4.05944e-06 5.15768e-05 -3.04533e-05 -7.29638e-05 1.80865e-07 -2.20007e-05 
1863.75 0 0.000134216 -0.000789746 -2.86889e-05 1.24527e-05 0.00165711 -0.00163639 -0.000145909 -0.000157966 -0.0010147 0.00715533 1.38736e-05 -3.96864e-06 0.000102385 0.000268839 -0.000132677 7.56119e-05 -0.000456489 -0.000308714 1.35003e-05 -4.75184e-05 3.28614e-05 4.09438e-05 -6.10162e-06 4.25922e-05 -5.00158e-06 5.81109e-05 5.56911e-06 4.78524e-05 -3.93466e-05 -6.7408e-05 -7.1287e-06 -2.61143e-05 
1864.1 0 0.000121845 -0.000809634 -2.76113e-05 1.4164e-05 0.001101 -0.00173887 -0.00014128 -0.00018454 -0.000878657 0.00722997 1.211e-06 1.00044e-05 0.00013282 0.000233938 -0.000131416 7.97865e-05 -0.000479879 -0.000292456 3.27369e-05 -4.64988e-05 4.68486e-05 4.1988e-05 -3.40902e-06 3.99223e-05 -4.08725e-06 5.91638e-05 9.08049e-06 4.37379e-05 -4.76794e-05 -6.13426e-05 -1.75463e-05 -3.25736e-05 
1864.45 0 0.000106985 -0.00082572 -2.79422e-05 1.75308e-05 0.000541019 -0.00182629 -0.000133895 -0.000211065 -0.000729096 0.00726383 -1.30887e-05 2.55683e-05 0.000160195 0.000194218 -0.000125848 8.12786e-05 -0.000499878 -0.000275577 5.30941e-05 -4.44437e-05 6.0679e-05 4.10878e-05 -1.13044e-06 3.70939e-05 3.70185e-07 5.79549e-05 1.26208e-05 3.87094e-05 -5.43671e-05 -5.49556e-05 -3.06781e-05 -3.88164e-05 
1864.8 0 9.12335e-05 -0.000835607 -2.82426e-05 2.07767e-05 -1.85624e-05 -0.0018973 -0.000123422 -0.000239113 -0.000571744 0.00725622 -2.61828e-05 4.19681e-05 0.000185767 0.000149116 -0.000115417 7.78556e-05 -0.000514383 -0.000258418 7.49644e-05 -4.2586e-05 7.35477e-05 3.82913e-05 1.46203e-06 3.30356e-05 7.41494e-06 5.31648e-05 1.35031e-05 3.33243e-05 -5.87145e-05 -4.8416e-05 -4.44221e-05 -4.34978e-05 
1865.15 0 7.45214e-05 -0.000838769 -2.7261e-05 2.22835e-05 -0.000574254 -0.00195335 -0.00011149 -0.000266544 -0.00040946 0.0072053 -3.69231e-05 5.75844e-05 0.000209772 0.000101986 -0.000100819 6.95142e-05 -0.000520712 -0.000240546 9.76802e-05 -4.31292e-05 8.53443e-05 3.41125e-05 4.60584e-06 3.03796e-05 1.55477e-05 4.6095e-05 1.23734e-05 2.76153e-05 -6.22235e-05 -4.03711e-05 -5.6606e-05 -4.66296e-05 
1865.5 0 5.65595e-05 -0.000837753 -2.50002e-05 2.27422e-05 -0.00111959 -0.00199652 -9.94113e-05 -0.000288314 -0.000241697 0.00711185 -4.65029e-05 7.09761e-05 0.000233355 5.61855e-05 -8.25463e-05 5.8011e-05 -0.000518726 -0.000222476 0.000118637 -4.65154e-05 9.53674e-05 2.89365e-05 7.18512e-06 2.90018e-05 2.41229e-05 3.78443e-05 1.15786e-05 2.11748e-05 -6.65906e-05 -2.99751e-05 -6.6312e-05 -4.63956e-05 
1865.85 0 3.83978e-05 -0.000832307 -2.26615e-05 2.38681e-05 -0.00165013 -0.00202599 -8.74955e-05 -0.000302847 -6.81797e-05 0.00698164 -5.65568e-05 8.25612e-05 0.000257329 1.27378e-05 -6.13346e-05 4.56854e-05 -0.000508943 -0.000201721 0.000135971 -5.01068e-05 0.000103843 2.41699e-05 9.66333e-06 2.76367e-05 3.09438e-05 2.95535e-05 1.24029e-05 1.48042e-05 -7.18004e-05 -1.8839e-05 -7.25561e-05 -4.12042e-05 
1866.2 0 2.01142e-05 -0.000821706 -2.13273e-05 2.52843e-05 -0.00216885 -0.00203926 -7.65441e-05 -0.000313699 0.000110095 0.00681663 -6.83425e-05 9.23019e-05 0.000279577 -2.79718e-05 -4.10371e-05 3.35247e-05 -0.000491314 -0.000175568 0.000147558 -5.05831e-05 0.000111701 2.01878e-05 1.40217e-05 2.74532e-05 3.36255e-05 2.23162e-05 1.50407e-05 8.07225e-06 -7.70745e-05 -8.52505e-06 -7.6458e-05 -3.30342e-05 
1866.55 0 7.95385e-07 -0.000808082 -2.09221e-05 2.55874e-05 -0.00267531 -0.00203562 -6.59527e-05 -0.00032368 0.000292019 0.00661456 -8.49017e-05 9.9568e-05 0.000296379 -6.30362e-05 -2.40396e-05 2.16829e-05 -0.000468254 -0.000146045 0.000151633 -4.84347e-05 0.000118409 1.65426e-05 2.13358e-05 2.75352e-05 3.27007e-05 1.43424e-05 1.84568e-05 -7.24807e-07 -8.14031e-05 3.74389e-08 -7.92008e-05 -2.48236e-05 
1866.9 0 -2.15265e-05 -0.000792124 -2.05305e-05 2.40967e-05 -0.00316583 -0.00201535 -5.38959e-05 -0.00033367 0.000477056 0.00637854 -0.000107634 0.000104438 0.000307444 -9.31641e-05 -6.83129e-06 1.09989e-05 -0.000444885 -0.000116819 0.000148499 -4.62498e-05 0.000122768 1.36823e-05 3.0296e-05 2.68687e-05 3.05085e-05 4.57895e-06 2.26041e-05 -1.33992e-05 -8.33265e-05 6.59055e-06 -7.90323e-05 -1.91548e-05 
1867.25 0 -4.81117e-05 -0.0007748 -1.89513e-05 2.12411e-05 -0.00364119 -0.00197809 -3.72328e-05 -0.000341735 0.000663659 0.00611 -0.000133038 0.000107762 0.000315124 -0.000122977 1.37583e-05 2.37975e-06 -0.000422006 -8.7916e-05 0.000139519 -4.7019e-05 0.000122577 1.09843e-05 3.73563e-05 2.48855e-05 2.88015e-05 -4.0889e-06 2.72316e-05 -2.96716e-05 -8.32601e-05 1.29224e-05 -7.50992e-05 -1.60083e-05 
1867.6 0 -7.57026e-05 -0.000754521 -1.63915e-05 1.91008e-05 -0.00410031 -0.0019241 -1.35056e-05 -0.000345009 0.000849224 0.00580609 -0.000156965 0.000110129 0.000318834 -0.000153565 3.65735e-05 -5.58188e-06 -0.000396588 -5.77503e-05 0.000127723 -5.11327e-05 0.000117472 8.00153e-06 4.01429e-05 1.87424e-05 2.81685e-05 -9.61147e-06 3.23451e-05 -4.55005e-05 -8.3096e-05 2.06308e-05 -7.04838e-05 -1.36068e-05 
1867.95 0 -9.95894e-05 -0.000727829 -1.50018e-05 1.89381e-05 -0.00453597 -0.00185353 1.52076e-05 -0.00034315 0.00103117 0.00546559 -0.000179939 0.000110056 0.000315419 -0.000183467 6.0623e-05 -1.41287e-05 -0.000367483 -2.60235e-05 0.00011658 -5.80298e-05 0.000108949 3.5254e-06 4.18081e-05 9.23285e-06 2.80944e-05 -1.4458e-05 3.8868e-05 -5.83923e-05 -8.30691e-05 2.86442e-05 -6.69435e-05 -1.11578e-05 
1868.3 0 -0.000120985 -0.000693829 -1.5387e-05 2.05222e-05 -0.00494087 -0.00176525 4.47194e-05 -0.000338001 0.00120587 0.00509136 -0.000201668 0.000107392 0.000304845 -0.000210481 8.80001e-05 -2.22926e-05 -0.000335735 4.88189e-06 0.000106706 -6.78076e-05 9.86899e-05 -4.61907e-06 4.53309e-05 3.01538e-07 2.79812e-05 -2.1075e-05 4.70663e-05 -6.7247e-05 -8.18806e-05 3.61966e-05 -6.31297e-05 -8.54794e-06 
1868.65 0 -0.000143275 -0.000654797 -1.53903e-05 2.31849e-05 -0.00531284 -0.00166075 7.14239e-05 -0.00033203 0.001372 0.00468728 -0.00021635 0.00010355 0.00029016 -0.000232498 0.00011723 -3.18561e-05 -0.000303396 3.26599e-05 9.58906e-05 -7.9854e-05 8.94519e-05 -1.80205e-05 4.92623e-05 -6.02214e-06 2.9536e-05 -2.77473e-05 5.51361e-05 -7.19762e-05 -7.91447e-05 4.33806e-05 -5.81005e-05 -5.43782e-06 
1869 0 -0.00016584 -0.000613044 -1.40904e-05 2.59064e-05 -0.00564962 -0.0015402 9.66095e-05 -0.00032553 0.00153061 0.00425497 -0.000221818 9.6031e-05 0.000271815 -0.000250274 0.000143679 -4.33838e-05 -0.000271671 5.79021e-05 8.01182e-05 -9.29576e-05 8.13459e-05 -3.49312e-05 5.18135e-05 -1.02013e-05 3.37495e-05 -3.22378e-05 6.08051e-05 -7.4643e-05 -7.60326e-05 5.06792e-05 -5.25533e-05 -8.28415e-07 
1869.35 0 -0.000187263 -0.000568612 -1.18881e-05 2.78462e-05 -0.00594699 -0.00140276 0.000124385 -0.000316777 0.00167935 0.00379864 -0.000219192 8.36244e-05 0.000248394 -0.000265364 0.000166558 -5.16131e-05 -0.000239896 8.05236e-05 5.93223e-05 -0.000108078 7.28288e-05 -5.24744e-05 5.30328e-05 -1.4492e-05 3.81613e-05 -3.4447e-05 6.23771e-05 -7.61215e-05 -7.35726e-05 5.82824e-05 -4.62345e-05 4.77801e-06 
1869.7 0 -0.000206986 -0.000519799 -8.69615e-06 2.9197e-05 -0.00620346 -0.00124995 0.000155589 -0.000302855 0.00181348 0.00332501 -0.00020912 7.08618e-05 0.000220937 -0.00027683 0.000186566 -5.35447e-05 -0.000208246 9.9436e-05 3.68628e-05 -0.000126016 6.41042e-05 -6.848e-05 5.32927e-05 -1.9511e-05 4.11927e-05 -3.37651e-05 5.98494e-05 -7.61693e-05 -7.15733e-05 6.64869e-05 -3.8649e-05 1.05724e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ-1ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=-0.0245412 #mEff=0.00342618 #wEff=0.0247792 
1470 0 3.99962e-16 -2.93661e-19 0 0 1 -7.11162e-19 0 0 0 0 1.01915e-16 3.47685e-19 0 0 0 0 0 0 0 0 0 0 0 0 1.17655e-18 0 0 0 0 0 0 0 
1470.35 0 6.22639e-11 -0.00313818 -2.60076e-13 -3.89276e-12 0.999315 -4.43299e-11 1.80131e-09 5.61351e-09 -2.57108e-10 1.07382e-09 1.73796e-10 0.0122537 9.53537e-11 1.08395e-07 -4.21828e-10 -1.20079e-08 -1.24527e-11 -3.08738e-08 -4.24049e-10 -5.82976e-08 1.12045e-09 7.5774e-10 1.78793e-09 -2.89379e-10 -1.10647e-09 -6.48974e-08 -3.63133e-09 2.65386e-09 -1.61921e-10 1.20538e-11 -1.3475e-09 7.23951e-11 
1470.7 0 8.94023e-10 -0.00645879 -4.65821e-12 -2.18471e-10 0.997444 -3.97703e-11 2.90112e-08 4.40959e-08 -3.2473e-09 1.06016e-08 -3.51553e-09 0.0244769 1.31874e-09 8.20669e-07 -9.66729e-10 -8.00099e-08 -7.60409e-10 -2.54214e-07 -6.79272e-09 -4.38777e-07 1.8343e-09 6.24612e-09 1.41009e-08 -1.83409e-09 -7.69782e-09 -9.42592e-08 -4.22932e-08 1.99441e-08 -3.67056e-09 -5.85378e-11 -1.489e-08 3.43362e-10 
1471.05 0 3.20622e-09 -0.00985925 -2.44608e-11 -1.92452e-09 0.994692 9.57246e-10 1.37498e-07 1.48657e-07 -2.89016e-09 4.54444e-08 -3.85196e-08 0.0366504 5.49421e-09 2.48438e-06 -6.9404e-10 -2.23281e-07 -2.71585e-09 -8.7932e-07 -3.26039e-08 -1.37205e-06 -1.53309e-08 2.16886e-08 4.21218e-08 -4.78187e-09 -1.15189e-08 4.43303e-07 -1.42722e-07 6.01552e-08 -2.08523e-08 -1.86476e-10 -4.99793e-08 -6.48204e-12 
1471.4 0 5.29722e-09 -0.0132878 -5.21193e-11 -7.36989e-09 0.991122 2.30674e-09 3.87676e-07 3.61696e-07 2.82689e-08 1.27839e-07 -1.26531e-07 0.0487588 1.43223e-08 5.24025e-06 -7.43353e-10 -4.39023e-07 -5.49092e-09 -2.13108e-06 -9.60199e-08 -3.04737e-06 -7.64357e-08 5.28037e-08 7.06106e-08 -8.52879e-09 2.37729e-08 1.05502e-06 -3.07685e-07 1.27239e-07 -5.55495e-08 -2.95517e-10 -1.15743e-07 -1.45953e-09 
1471.75 0 3.83453e-09 -0.0167635 -7.89339e-11 -1.58226e-08 0.986741 -4.86641e-10 8.33986e-07 7.42716e-07 8.07504e-08 2.69033e-07 -2.22204e-07 0.0607858 2.87299e-08 9.34377e-06 -6.8829e-10 -6.88925e-07 -5.41869e-09 -4.21186e-06 -2.2174e-07 -5.63482e-06 -2.16035e-07 1.04655e-07 7.68171e-08 -1.1321e-08 1.41439e-07 1.28082e-06 -5.30514e-07 2.2915e-07 -8.17572e-08 1.71263e-09 -2.17448e-07 -8.37671e-10 
1472.1 0 -4.28161e-09 -0.0202848 -2.18927e-10 -2.37703e-08 0.981574 -1.21218e-08 1.50206e-06 1.37862e-06 3.18672e-08 4.72854e-07 -1.97489e-07 0.0727156 4.70404e-08 1.55203e-05 9.25313e-09 -9.4276e-07 -3.14948e-09 -7.2698e-06 -4.47381e-07 -9.30894e-06 -4.6501e-07 1.80837e-07 6.31934e-08 -1.14296e-08 3.46612e-07 1.29561e-06 -7.83424e-07 3.86938e-07 -6.71464e-08 1.32779e-08 -3.32861e-07 2.54395e-09 
1472.45 0 -2.27347e-08 -0.0238513 -5.84424e-10 -3.32812e-08 0.975638 -3.59523e-08 2.33798e-06 2.38728e-06 -3.22806e-07 7.4665e-07 1.33124e-07 0.0845328 6.74108e-08 2.48384e-05 3.51959e-08 -1.22788e-06 -1.31638e-08 -1.14496e-05 -8.26438e-07 -1.42515e-05 -8.31461e-07 2.85273e-07 4.0905e-08 -8.07301e-09 6.2403e-07 9.86813e-07 -1.06549e-06 6.2196e-07 -7.70057e-09 3.33132e-08 -4.37496e-07 9.34134e-10 
1472.8 0 -5.48084e-08 -0.0274661 -7.89465e-10 -3.6861e-08 0.968952 -7.73436e-08 3.20789e-06 3.87981e-06 -1.16737e-06 1.09264e-06 9.30452e-07 0.0962223 9.3019e-08 3.76472e-05 6.40441e-08 -1.56383e-06 -3.6673e-08 -1.69468e-05 -1.41854e-06 -2.0577e-05 -1.29165e-06 4.23202e-07 2.84411e-08 -3.0928e-10 1.00367e-06 1.93215e-07 -1.41311e-06 9.28154e-07 8.75327e-08 5.23504e-08 -5.30899e-07 -6.53498e-09 
1473.15 0 -1.01591e-07 -0.0311247 -5.92586e-11 -1.0427e-08 0.961536 -1.38871e-07 3.98914e-06 5.94082e-06 -2.64843e-06 1.50216e-06 2.26834e-06 0.107769 1.30243e-07 5.29843e-05 8.69388e-08 -1.90586e-06 -5.66597e-08 -2.40101e-05 -2.26433e-06 -2.83652e-05 -1.80606e-06 5.99189e-07 2.30823e-08 1.34211e-08 1.56679e-06 -1.04679e-06 -1.83544e-06 1.28005e-06 2.03128e-07 7.63035e-08 -6.14044e-07 -1.12798e-08 
1473.5 0 -1.66339e-07 -0.0348242 1.24069e-09 4.1278e-08 0.953405 -2.15109e-07 4.6353e-06 8.6692e-06 -4.88452e-06 1.95391e-06 4.17889e-06 0.11916 1.83895e-07 6.94287e-05 1.05279e-07 -2.15263e-06 -7.24604e-08 -3.29119e-05 -3.36033e-06 -3.77228e-05 -2.31888e-06 8.16752e-07 -2.64589e-08 3.48839e-08 2.38352e-06 -2.88416e-06 -2.30897e-06 1.66834e-06 3.01292e-07 1.11981e-07 -6.80407e-07 -1.84973e-08 
1473.85 0 -2.50968e-07 -0.0385629 1.86631e-09 6.55615e-08 0.944577 -2.94817e-07 5.16044e-06 1.21683e-05 -7.94378e-06 2.41864e-06 6.70404e-06 0.130379 2.56759e-07 8.6767e-05 9.07085e-08 -2.14376e-06 -9.35886e-08 -4.39227e-05 -4.67685e-06 -4.87041e-05 -2.76267e-06 1.08144e-06 -1.20473e-07 6.51865e-08 3.4721e-06 -5.47451e-06 -2.82695e-06 2.117e-06 3.37101e-07 1.52229e-07 -7.34143e-07 -4.15388e-08 
1474.2 0 -3.56463e-07 -0.0423342 2.12494e-09 4.56767e-08 0.935069 -3.58452e-07 5.58388e-06 1.6515e-05 -1.18463e-05 2.89123e-06 9.87355e-06 0.141414 3.56543e-07 0.000106432 9.49422e-10 -1.69315e-06 -1.347e-07 -5.72959e-05 -6.24123e-06 -6.12642e-05 -3.05813e-06 1.40284e-06 -1.44448e-07 1.06606e-07 4.83417e-06 -8.80895e-06 -3.41119e-06 2.65229e-06 3.04201e-07 1.96644e-07 -8.07347e-07 -6.81809e-08 
1474.55 0 -4.89171e-07 -0.0461341 3.81082e-09 1.04521e-08 0.924896 -3.79622e-07 5.79362e-06 2.18068e-05 -1.6529e-05 3.4105e-06 1.37437e-05 0.15225 4.99352e-07 0.000129746 -1.41305e-07 -6.60076e-07 -2.31728e-07 -7.33507e-05 -8.14665e-06 -7.53366e-05 -3.16446e-06 1.79669e-06 1.09963e-08 1.65345e-07 6.49197e-06 -1.31129e-05 -4.08471e-06 3.27816e-06 2.28419e-07 2.40609e-07 -9.22626e-07 -9.03215e-08 
1474.9 0 -6.59488e-07 -0.0499593 9.20637e-09 -2.72967e-08 0.914077 -3.21362e-07 5.59902e-06 2.81649e-05 -2.18384e-05 3.99056e-06 1.84771e-05 0.162874 7.06992e-07 0.0001569 -3.05908e-07 1.15338e-06 -4.07408e-07 -9.25587e-05 -1.04419e-05 -9.08333e-05 -3.11124e-06 2.28109e-06 2.91709e-07 2.52402e-07 8.4346e-06 -1.85731e-05 -4.8679e-06 3.99448e-06 1.4894e-07 2.63442e-07 -1.11165e-06 -1.45676e-07 
1475.25 0 -8.73296e-07 -0.053801 1.82423e-08 -5.18999e-08 0.902632 -1.39142e-07 4.95894e-06 3.56658e-05 -2.76287e-05 4.55608e-06 2.43394e-05 0.173274 1.00067e-06 0.000187536 -5.35299e-07 4.17059e-06 -6.4261e-07 -0.000115382 -1.31408e-05 -0.000107697 -2.92822e-06 2.8675e-06 5.34909e-07 3.81684e-07 1.05451e-05 -2.50063e-05 -5.73011e-06 4.77596e-06 7.17394e-08 2.48168e-07 -1.40754e-06 -2.32934e-07 
1475.6 0 -1.12829e-06 -0.0576526 2.81553e-08 -7.86955e-08 0.890574 2.05847e-07 3.98079e-06 4.43482e-05 -3.39094e-05 5.01817e-06 3.14933e-05 0.183437 1.39257e-06 0.000220844 -8.32183e-07 8.86281e-06 -8.61145e-07 -0.000142212 -1.63088e-05 -0.000126005 -2.61443e-06 3.56202e-06 5.37468e-07 5.65392e-07 1.26864e-05 -3.24924e-05 -6.61524e-06 5.57765e-06 -2.3736e-08 1.7451e-07 -1.76639e-06 -2.87784e-07 
1475.95 0 -1.4251e-06 -0.0615112 3.95799e-08 -1.63021e-07 0.877923 7.34622e-07 2.71212e-06 5.42572e-05 -4.08872e-05 5.33161e-06 3.99475e-05 0.193351 1.88581e-06 0.00025589 -1.13625e-06 1.55197e-05 -9.31996e-07 -0.000173251 -2.0005e-05 -0.000145794 -2.15794e-06 4.36084e-06 1.22184e-07 8.0657e-07 1.4828e-05 -4.13868e-05 -7.53364e-06 6.41066e-06 -5.25475e-08 5.059e-08 -2.07727e-06 -2.85766e-07 
1476.3 0 -1.77066e-06 -0.0653678 5.64364e-08 -2.92131e-07 0.8647 1.44896e-06 1.11454e-06 6.54789e-05 -4.88487e-05 5.48468e-06 4.97589e-05 0.203004 2.47752e-06 0.000292879 -1.42248e-06 2.408e-05 -7.73245e-07 -0.000208296 -2.42341e-05 -0.000167013 -1.56682e-06 5.24318e-06 -6.91746e-07 1.08925e-06 1.69653e-05 -5.14968e-05 -8.4871e-06 7.35047e-06 5.23887e-08 -9.21665e-08 -2.26224e-06 -2.55578e-07 
1476.65 0 -2.16958e-06 -0.0692131 7.8212e-08 -3.52702e-07 0.850921 2.34459e-06 -7.988e-07 7.81751e-05 -5.80692e-05 5.5071e-06 6.11523e-05 0.212386 3.17015e-06 0.000333204 -1.74959e-06 3.42481e-05 -3.39773e-07 -0.000247083 -2.90471e-05 -0.000189672 -8.20687e-07 6.19215e-06 -1.7859e-06 1.39477e-06 1.90458e-05 -6.25795e-05 -9.4387e-06 8.42389e-06 1.97974e-07 -2.74783e-07 -2.35076e-06 -2.4522e-07 
1477 0 -2.62638e-06 -0.073044 9.87103e-08 -3.08879e-07 0.836599 3.43945e-06 -2.95722e-06 9.25318e-05 -6.88177e-05 5.4261e-06 7.44451e-05 0.221484 3.98398e-06 0.000377291 -2.25151e-06 4.58134e-05 4.75417e-07 -0.000289583 -3.4569e-05 -0.000213645 8.22193e-08 7.21528e-06 -3.15793e-06 1.71684e-06 2.11068e-05 -7.50749e-05 -1.0376e-05 9.55401e-06 2.83028e-07 -5.06773e-07 -2.43489e-06 -2.51525e-07 
1477.35 0 -3.1525e-06 -0.0768562 1.12373e-07 -3.19394e-07 0.821757 4.77348e-06 -5.24498e-06 0.000108634 -8.13648e-05 5.24066e-06 8.98845e-05 0.230289 4.94344e-06 0.000423757 -3.0077e-06 5.87895e-05 1.75316e-06 -0.000336033 -4.08123e-05 -0.000238718 1.14149e-06 8.33626e-06 -4.87548e-06 2.04972e-06 2.32866e-05 -8.9338e-05 -1.12788e-05 1.06596e-05 2.6406e-07 -7.28404e-07 -2.58082e-06 -2.16017e-07 
1477.7 0 -3.74837e-06 -0.0806397 1.20244e-07 -4.59314e-07 0.80642 6.38913e-06 -7.51235e-06 0.000126439 -9.59256e-05 4.99168e-06 0.000107542 0.238791 6.0588e-06 0.000471826 -4.01706e-06 7.33276e-05 3.46323e-06 -0.000386887 -4.77162e-05 -0.000264873 2.49182e-06 9.56323e-06 -6.90782e-06 2.38815e-06 2.56075e-05 -0.000105072 -1.21508e-05 1.1757e-05 2.27184e-07 -9.12991e-07 -2.76606e-06 -1.18123e-07 
1478.05 0 -4.38838e-06 -0.0843873 1.24735e-07 -6.17895e-07 0.790603 8.32027e-06 -9.57231e-06 0.00014583 -0.000112783 4.75081e-06 0.000127188 0.24698 7.34312e-06 0.000522439 -5.28219e-06 8.95063e-05 5.48918e-06 -0.000442478 -5.54159e-05 -0.000292344 4.29222e-06 1.08804e-05 -9.13746e-06 2.73542e-06 2.7957e-05 -0.000122078 -1.30272e-05 1.29119e-05 2.92688e-07 -1.08989e-06 -2.88326e-06 4.56924e-08 
1478.4 0 -5.0432e-06 -0.0880939 1.24903e-07 -7.74454e-07 0.774327 1.05943e-05 -1.10809e-05 0.000166659 -0.000132232 4.61711e-06 0.000148458 0.254847 8.85172e-06 0.000576156 -6.74182e-06 0.000107298 7.63421e-06 -0.00050298 -6.41246e-05 -0.000321457 6.77778e-06 1.22686e-05 -1.15915e-05 3.10806e-06 3.0202e-05 -0.000140585 -1.39571e-05 1.41237e-05 4.46285e-07 -1.33749e-06 -2.88113e-06 3.24925e-07 
1478.75 0 -5.69348e-06 -0.0917529 1.20524e-07 -1.01239e-06 0.757612 1.32122e-05 -1.17604e-05 0.000188883 -0.000154505 4.78935e-06 0.00017111 0.262384 1.06557e-05 0.000631642 -8.2086e-06 0.000126736 9.85012e-06 -0.00056843 -7.3809e-05 -0.000352475 1.0213e-05 1.37084e-05 -1.44446e-05 3.51386e-06 3.2127e-05 -0.000160721 -1.48974e-05 1.52951e-05 5.73484e-07 -1.8511e-06 -2.79375e-06 7.38615e-07 
1479.1 0 -6.29545e-06 -0.0953584 1.19885e-07 -1.39289e-06 0.740479 1.61293e-05 -1.15046e-05 0.000212647 -0.000179927 5.41968e-06 0.000194907 0.269583 1.27885e-05 0.000686216 -9.5416e-06 0.000147721 1.2463e-05 -0.000638473 -8.42629e-05 -0.000385536 1.43533e-05 1.51787e-05 -1.76978e-05 3.91922e-06 3.34763e-05 -0.000182477 -1.5779e-05 1.63395e-05 6.0954e-07 -2.74666e-06 -2.56152e-06 1.24181e-06 
1479.45 0 -6.81737e-06 -0.0989048 1.3676e-07 -1.94019e-06 0.72295 1.92936e-05 -9.7786e-06 0.000238099 -0.000208866 6.43809e-06 0.000219446 0.276438 1.52518e-05 0.000737651 -1.06809e-05 0.000169725 1.57648e-05 -0.00071249 -9.52575e-05 -0.000420375 1.8531e-05 1.66715e-05 -2.1149e-05 4.27871e-06 3.41985e-05 -0.00020583 -1.66539e-05 1.72903e-05 4.97113e-07 -3.84031e-06 -2.05782e-06 1.83099e-06 
1479.8 0 -7.27757e-06 -0.102386 1.65265e-07 -2.6311e-06 0.705047 2.2592e-05 -5.62941e-06 0.000265133 -0.000241705 7.75888e-06 0.000244142 0.282941 1.80548e-05 0.000785344 -1.15197e-05 0.000192028 1.96284e-05 -0.000790336 -0.000106615 -0.000456397 2.25706e-05 1.81923e-05 -2.45899e-05 4.56364e-06 3.44485e-05 -0.000230707 -1.74358e-05 1.81699e-05 2.25604e-07 -4.94823e-06 -1.245e-06 2.4988e-06 
1480.15 0 -7.69025e-06 -0.105795 2.00124e-07 -3.46715e-06 0.686793 2.58046e-05 1.56948e-06 0.000293435 -0.000278971 9.41673e-06 0.000268532 0.289086 2.12315e-05 0.000828944 -1.19418e-05 0.000213917 2.38711e-05 -0.000872359 -0.00011828 -0.000493145 2.68465e-05 1.97254e-05 -2.78779e-05 4.75724e-06 3.41958e-05 -0.00025712 -1.80864e-05 1.88992e-05 -2.954e-08 -6.1341e-06 -1.02269e-07 3.2044e-06 
1480.5 0 -8.0709e-06 -0.109128 2.42109e-07 -4.57921e-06 0.668212 2.86732e-05 1.20375e-05 0.00032286 -0.000321044 1.13858e-05 0.000292693 0.294866 2.47968e-05 0.0008666 -1.18133e-05 0.000234669 2.8515e-05 -0.000958704 -0.000130087 -0.000530118 3.15694e-05 2.12291e-05 -3.10479e-05 4.8651e-06 3.34316e-05 -0.00028508 -1.87319e-05 1.93966e-05 -2.22119e-07 -7.47768e-06 1.30209e-06 3.93234e-06 
1480.85 0 -8.42244e-06 -0.112375 2.68804e-07 -6.09866e-06 0.649325 3.10353e-05 2.60991e-05 0.000353663 -0.000368021 1.3702e-05 0.000316655 0.300278 2.8686e-05 0.000896777 -1.10049e-05 0.000254131 3.35872e-05 -0.0010489 -0.000141728 -0.00056677 3.6741e-05 2.26671e-05 -3.41855e-05 4.91195e-06 3.25964e-05 -0.000314257 -1.92573e-05 1.96864e-05 -5.35768e-07 -8.95401e-06 2.79437e-06 4.67216e-06 
1481.2 0 -8.72702e-06 -0.115531 2.60624e-07 -7.83116e-06 0.630148 3.28795e-05 4.4368e-05 0.000386296 -0.00042034 1.67581e-05 0.000339913 0.305317 3.27932e-05 0.000921421 -9.43535e-06 0.000272707 3.89439e-05 -0.00114217 -0.000153245 -0.000602954 4.23236e-05 2.40396e-05 -3.74161e-05 4.89666e-06 3.1922e-05 -0.00034435 -1.95074e-05 1.99084e-05 -1.0247e-06 -1.04977e-05 4.3721e-06 5.45476e-06 
1481.55 0 -9.00324e-06 -0.118591 2.57886e-07 -9.37224e-06 0.6107 3.41938e-05 6.74984e-05 0.000421024 -0.000478834 2.11825e-05 0.000362329 0.309979 3.71061e-05 0.000944761 -7.10069e-06 0.000290179 4.4258e-05 -0.00123807 -0.000165205 -0.000638668 4.80692e-05 2.53903e-05 -4.10583e-05 4.79924e-06 3.11354e-05 -0.000375647 -1.97788e-05 2.01986e-05 -1.52245e-06 -1.20721e-05 6.15111e-06 6.29962e-06 
1481.9 0 -9.28482e-06 -0.121554 3.19624e-07 -1.05915e-05 0.591006 3.49053e-05 9.59502e-05 0.000457745 -0.000544319 2.72513e-05 0.000384421 0.31426 4.1657e-05 0.000969263 -4.22604e-06 0.000305769 4.9239e-05 -0.00133664 -0.00017801 -0.000673695 5.35474e-05 2.67609e-05 -4.55017e-05 4.658e-06 3.01718e-05 -0.00040864 -2.03213e-05 2.06402e-05 -2.09682e-06 -1.3692e-05 8.07349e-06 7.23745e-06 
1482.25 0 -9.54776e-06 -0.124411 4.20487e-07 -1.18181e-05 0.57109 3.49922e-05 0.000129557 0.000495993 -0.000617046 3.46234e-05 0.000406191 0.318159 4.6433e-05 0.000995198 -1.02689e-06 0.000319309 5.37501e-05 -0.00143807 -0.000191482 -0.000708427 5.84141e-05 2.81568e-05 -5.09093e-05 4.5133e-06 2.92557e-05 -0.000443199 -2.08758e-05 2.12248e-05 -2.92518e-06 -1.52671e-05 1.00878e-05 8.37402e-06 
1482.6 0 -9.74499e-06 -0.127159 5.02226e-07 -1.32908e-05 0.550971 3.45394e-05 0.00016751 0.000535137 -0.000696746 4.29688e-05 0.000427091 0.321674 5.14783e-05 0.00102244 2.60358e-06 0.000331441 5.76238e-05 -0.00154189 -0.000205394 -0.000743643 6.25824e-05 2.9539e-05 -5.69848e-05 4.32583e-06 2.83109e-05 -0.000478559 -2.13081e-05 2.17264e-05 -3.95151e-06 -1.66727e-05 1.22112e-05 9.74282e-06 
1482.95 0 -9.90486e-06 -0.12979 5.63976e-07 -1.47294e-05 0.53067 3.36349e-05 0.000208652 0.000574914 -0.000783513 5.23267e-05 0.000446999 0.324802 5.69452e-05 0.0010489 6.84551e-06 0.000342979 6.07513e-05 -0.00164732 -0.00021963 -0.000779369 6.60962e-05 3.0879e-05 -6.30284e-05 4.0469e-06 2.72189e-05 -0.000514293 -2.16659e-05 2.18494e-05 -5.0552e-06 -1.79207e-05 1.4357e-05 1.11995e-05 
1483.3 0 -1.00933e-05 -0.132301 6.1768e-07 -1.6044e-05 0.510203 3.22963e-05 0.000251819 0.00061566 -0.000877679 6.26754e-05 0.000466158 0.327541 6.29739e-05 0.00106962 1.16156e-05 0.000354065 6.32668e-05 -0.00175381 -0.000233716 -0.000815302 6.91106e-05 3.21822e-05 -6.85123e-05 3.63115e-06 2.6084e-05 -0.000550781 -2.17124e-05 2.15259e-05 -6.1508e-06 -1.9107e-05 1.65606e-05 1.24928e-05 
1483.65 0 -1.03582e-05 -0.13469 6.12396e-07 -1.77087e-05 0.489592 3.0506e-05 0.000296095 0.000657925 -0.000978825 7.37321e-05 0.000485068 0.329892 6.9566e-05 0.00108125 1.65942e-05 0.000363774 6.55302e-05 -0.00186113 -0.000247097 -0.00085153 7.19336e-05 3.34199e-05 -7.3359e-05 2.96282e-06 2.49913e-05 -0.000588446 -2.10933e-05 2.09029e-05 -7.29296e-06 -2.03282e-05 1.92171e-05 1.34652e-05 
1484 0 -1.06925e-05 -0.136954 4.98068e-07 -1.99481e-05 0.46886 2.83016e-05 0.000340825 0.000702094 -0.00108602 8.52197e-05 0.000504469 0.331855 7.6726e-05 0.00108435 2.15611e-05 0.000370915 6.79026e-05 -0.00196901 -0.000259738 -0.000888061 7.48241e-05 3.45041e-05 -7.76894e-05 1.91341e-06 2.42076e-05 -0.000627304 -1.99288e-05 2.00689e-05 -8.36412e-06 -2.161e-05 2.24402e-05 1.4213e-05 
1484.35 0 -1.10425e-05 -0.13909 3.18596e-07 -2.26152e-05 0.448034 2.58867e-05 0.000385802 0.000748318 -0.00119849 9.72163e-05 0.00052445 0.333431 8.46024e-05 0.00108001 2.65644e-05 0.000374837 7.04629e-05 -0.00207671 -0.000271931 -0.000924516 7.79554e-05 3.53644e-05 -8.15682e-05 4.80907e-07 2.40334e-05 -0.000667333 -1.84644e-05 1.89624e-05 -9.24933e-06 -2.29256e-05 2.59711e-05 1.48059e-05 
1484.7 0 -1.1363e-05 -0.141094 1.64589e-07 -2.57993e-05 0.42714 2.35731e-05 0.000430871 0.000796381 -0.00131576 0.000110186 0.000544513 0.334623 9.33417e-05 0.00106759 3.14435e-05 0.000375008 7.29405e-05 -0.00218362 -0.000283702 -0.000961016 8.13125e-05 3.59892e-05 -8.48384e-05 -1.1696e-06 2.41909e-05 -0.000708234 -1.66522e-05 1.7589e-05 -1.02038e-05 -2.41675e-05 2.98633e-05 1.50628e-05 
1485.05 0 -1.16663e-05 -0.14296 4.88283e-08 -2.98058e-05 0.406199 2.15991e-05 0.000475416 0.000845798 -0.00143744 0.000124352 0.000564633 0.335433 0.000102961 0.00104594 3.56189e-05 0.000370971 7.4866e-05 -0.00228951 -0.000294579 -0.000998131 8.44118e-05 3.63746e-05 -8.73293e-05 -2.84969e-06 2.41378e-05 -0.000749318 -1.43842e-05 1.60757e-05 -1.14116e-05 -2.51578e-05 3.44843e-05 1.49203e-05 
1485.4 0 -1.18991e-05 -0.144687 -9.40947e-08 -3.48161e-05 0.38523 1.99532e-05 0.000518867 0.000896075 -0.0015631 0.000139282 0.000584882 0.335862 0.000113394 0.00101456 3.87122e-05 0.000363342 7.57662e-05 -0.00239422 -0.00030403 -0.00103616 8.67688e-05 3.652e-05 -8.91751e-05 -4.4784e-06 2.34273e-05 -0.000790464 -1.1462e-05 1.43431e-05 -1.28286e-05 -2.58163e-05 3.98663e-05 1.46105e-05 
1485.75 0 -1.1816e-05 -0.146273 -2.89224e-07 -4.08143e-05 0.364256 1.85289e-05 0.000560987 0.00094671 -0.00169229 0.00015429 0.000604697 0.335913 0.000124608 0.000973564 4.10027e-05 0.000353841 7.53833e-05 -0.00249746 -0.000312025 -0.00107488 8.84284e-05 3.63503e-05 -9.07439e-05 -6.08996e-06 2.15668e-05 -0.000832172 -7.8804e-06 1.22293e-05 -1.4367e-05 -2.63096e-05 4.58653e-05 1.44228e-05 
1486.1 0 -1.12585e-05 -0.147715 -4.90193e-07 -4.75907e-05 0.343301 1.73228e-05 0.000601236 0.000997294 -0.00182471 0.000169051 0.000623146 0.33559 0.000136662 0.000925469 4.32272e-05 0.000343152 7.40341e-05 -0.00259845 -0.000319137 -0.0011133 8.97096e-05 3.57455e-05 -9.23849e-05 -7.8763e-06 1.82678e-05 -0.000874394 -3.86954e-06 9.97892e-06 -1.59219e-05 -2.69224e-05 5.25704e-05 1.44465e-05 
1486.45 0 -1.04083e-05 -0.149012 -6.54897e-07 -5.43225e-05 0.322386 1.60794e-05 0.000638919 0.00104749 -0.00196043 0.000183638 0.000639394 0.334899 0.000149508 0.000876864 4.58343e-05 0.000330313 7.24472e-05 -0.00269608 -0.000326847 -0.00115085 9.0902e-05 3.47289e-05 -9.42459e-05 -1.00502e-05 1.37539e-05 -0.000916574 6.52089e-07 7.94725e-06 -1.7475e-05 -2.76886e-05 5.9925e-05 1.45056e-05 
1486.8 0 -9.44295e-06 -0.150157 -7.94474e-07 -5.98724e-05 0.301528 1.42391e-05 0.000673932 0.00109701 -0.00210019 0.000197958 0.00065279 0.333842 0.000162834 0.000834254 4.8509e-05 0.000314195 7.09198e-05 -0.00278948 -0.000337348 -0.0011877 9.20094e-05 3.33881e-05 -9.6354e-05 -1.2601e-05 8.5117e-06 -0.000958356 5.73696e-06 6.07863e-06 -1.88261e-05 -2.846e-05 6.76281e-05 1.45012e-05 
1487.15 0 -8.25301e-06 -0.15115 -9.37031e-07 -6.39022e-05 0.280739 1.14955e-05 0.000706183 0.00114595 -0.00224459 0.000211559 0.000662575 0.332423 0.000176324 0.00079741 5.096e-05 0.000294271 6.95489e-05 -0.00287804 -0.000351978 -0.00122358 9.27084e-05 3.17765e-05 -9.88964e-05 -1.54257e-05 2.85341e-06 -0.000999443 1.11742e-05 3.94404e-06 -1.95945e-05 -2.93281e-05 7.55452e-05 1.46653e-05 
1487.5 0 -6.74767e-06 -0.151989 -1.05812e-06 -6.71773e-05 0.260034 7.91384e-06 0.000734471 0.00119484 -0.00239348 0.00022409 0.000667827 0.330644 0.000189928 0.000758149 5.33618e-05 0.000269975 6.89265e-05 -0.0029622 -0.000369911 -0.00125751 9.26626e-05 2.99751e-05 -0.000101961 -1.86016e-05 -3.20726e-06 -0.00103992 1.67584e-05 1.2301e-06 -1.98789e-05 -3.03006e-05 8.38768e-05 1.5143e-05 
1487.85 0 -5.19521e-06 -0.152675 -1.07516e-06 -7.08013e-05 0.239429 3.39838e-06 0.000757023 0.00124407 -0.00254673 0.000235552 0.000668089 0.328511 0.000203709 0.000708956 5.55779e-05 0.000240492 6.94834e-05 -0.00304384 -0.000388832 -0.00128837 9.14831e-05 2.80629e-05 -0.000105339 -2.21978e-05 -9.5355e-06 -0.00108058 2.2242e-05 -1.74622e-06 -2.01393e-05 -3.09497e-05 9.26813e-05 1.57211e-05 
1488.2 0 -3.82989e-06 -0.153208 -1.0123e-06 -7.50675e-05 0.218944 -2.61889e-06 0.000773139 0.00129342 -0.00270393 0.000245854 0.00066352 0.326031 0.000217723 0.000651802 5.69886e-05 0.000205705 7.0646e-05 -0.00312497 -0.000407067 -0.00131577 8.88943e-05 2.61178e-05 -0.000108838 -2.6091e-05 -1.5787e-05 -0.00112176 2.77572e-05 -4.21027e-06 -2.07305e-05 -3.08724e-05 0.000101585 1.61872e-05 
1488.55 0 -2.518e-06 -0.153588 -9.39742e-07 -7.94067e-05 0.198599 -1.04853e-05 0.000782958 0.001342 -0.0028637 0.000254458 0.000654432 0.323212 0.00023203 0.000595068 5.74202e-05 0.000166396 7.15818e-05 -0.00320647 -0.000424609 -0.00134026 8.53836e-05 2.42144e-05 -0.000112267 -3.01745e-05 -2.19408e-05 -0.00116274 3.36678e-05 -5.79513e-06 -2.17421e-05 -3.02332e-05 0.000110394 1.66368e-05 
1488.9 0 -1.16509e-06 -0.153815 -8.54003e-07 -8.30634e-05 0.178413 -1.99992e-05 0.000786118 0.00138902 -0.00302407 0.000260831 0.000641024 0.320058 0.000246511 0.000544333 5.77761e-05 0.00012311 7.2288e-05 -0.00328802 -0.000442312 -0.00136226 8.14006e-05 2.23162e-05 -0.000115461 -3.44556e-05 -2.82339e-05 -0.00120321 4.01988e-05 -6.99322e-06 -2.307e-05 -2.94555e-05 0.000119575 1.71811e-05 
1489.25 0 1.98924e-07 -0.153892 -7.8366e-07 -8.55135e-05 0.158409 -3.09145e-05 0.00078304 0.00143459 -0.00318321 0.000264888 0.000623215 0.316579 0.000260945 0.000499139 5.91817e-05 7.56931e-05 7.31202e-05 -0.00336872 -0.000460724 -0.00138225 7.65813e-05 2.02856e-05 -0.000118283 -3.89034e-05 -3.49622e-05 -0.00124404 4.75788e-05 -8.51983e-06 -2.45177e-05 -2.86709e-05 0.000129399 1.76521e-05 
1489.6 0 1.5096e-06 -0.15382 -7.22448e-07 -8.68657e-05 0.138611 -4.31228e-05 0.000775911 0.00147954 -0.00334002 0.000267089 0.000601038 0.312782 0.000275284 0.000457016 6.20921e-05 2.38175e-05 7.38948e-05 -0.00344731 -0.000479743 -0.00140135 7.09561e-05 1.80094e-05 -0.000120402 -4.35614e-05 -4.23583e-05 -0.00128573 5.56809e-05 -1.04994e-05 -2.60713e-05 -2.78007e-05 0.000139744 1.7986e-05 
1489.95 0 2.72641e-06 -0.153599 -5.4658e-07 -8.75959e-05 0.119044 -5.64654e-05 0.00076658 0.00152454 -0.00349456 0.00026819 0.000575098 0.308679 0.000289612 0.000418179 6.66739e-05 -3.33573e-05 7.43044e-05 -0.00352194 -0.000498872 -0.00142015 6.55573e-05 1.54199e-05 -0.000121938 -4.85315e-05 -5.02043e-05 -0.00132743 6.39545e-05 -1.22299e-05 -2.79787e-05 -2.7056e-05 0.000150627 1.84152e-05 
1490.3 0 3.90853e-06 -0.153228 -2.06123e-07 -8.76361e-05 0.0997239 -7.05229e-05 0.00075585 0.00156967 -0.00364675 0.000268571 0.000545467 0.30428 0.000304107 0.000386186 7.32732e-05 -9.74069e-05 7.47603e-05 -0.00359063 -0.000517522 -0.00143824 6.1364e-05 1.24916e-05 -0.000123578 -5.38183e-05 -5.82031e-05 -0.00136761 7.21283e-05 -1.29929e-05 -3.06137e-05 -2.69594e-05 0.000162141 1.91294e-05 
1490.65 0 5.13723e-06 -0.152708 2.68951e-07 -8.63788e-05 0.0806647 -8.50403e-05 0.000744634 0.00161469 -0.00379606 0.000268229 0.000511534 0.299594 0.000319153 0.000362841 8.21021e-05 -0.00016982 7.58131e-05 -0.00365293 -0.000535308 -0.00145552 5.83931e-05 9.26994e-06 -0.00012558 -5.93696e-05 -6.68855e-05 -0.00140565 8.01796e-05 -1.3184e-05 -3.41507e-05 -2.77011e-05 0.000174062 2.01565e-05 
1491 0 6.54783e-06 -0.152041 9.45823e-07 -8.3786e-05 0.0618796 -0.000100156 0.000734272 0.00165951 -0.0039429 0.000267517 0.000473212 0.294627 0.000335344 0.000344488 9.31955e-05 -0.000251414 7.71526e-05 -0.00370971 -0.000552171 -0.00147238 5.60638e-05 5.72159e-06 -0.00012767 -6.51143e-05 -7.68424e-05 -0.00144216 8.78271e-05 -1.39345e-05 -3.79192e-05 -2.89241e-05 0.000186189 2.17533e-05 
1491.35 0 8.2202e-06 -0.151226 1.87009e-06 -8.04945e-05 0.0433802 -0.000116013 0.000726134 0.00170443 -0.00408851 0.000267177 0.000430286 0.289388 0.000353379 0.000326103 0.000107261 -0.000342214 7.7822e-05 -0.00376076 -0.000568304 -0.00148937 5.39529e-05 1.7821e-06 -0.000129508 -7.07366e-05 -8.80615e-05 -0.00147731 9.53731e-05 -1.5693e-05 -4.10533e-05 -3.02143e-05 0.000198608 2.43112e-05 
1491.7 0 9.90899e-06 -0.150265 2.9772e-06 -7.69409e-05 0.025176 -0.000132774 0.000720636 0.00174985 -0.00423323 0.000267244 0.000382348 0.283887 0.000373864 0.000305566 0.000125301 -0.000440952 7.71545e-05 -0.00380417 -0.000583882 -0.00150712 5.18128e-05 -2.46498e-06 -0.000130804 -7.58285e-05 -0.000100126 -0.00151044 0.00010361 -1.80398e-05 -4.34267e-05 -3.13051e-05 0.000211407 2.75154e-05 
1492.05 0 1.12181e-05 -0.149161 4.19572e-06 -7.33955e-05 0.00727742 -0.000150795 0.000717213 0.00179591 -0.00437613 0.000266973 0.000329207 0.278132 0.000397071 0.00028375 0.000146953 -0.000545478 7.4832e-05 -0.00383795 -0.000599149 -0.00152559 4.94905e-05 -6.85422e-06 -0.000130951 -8.02761e-05 -0.00011238 -0.00154173 0.000112553 -2.0438e-05 -4.56479e-05 -3.19397e-05 0.000224382 3.03748e-05 
1492.4 0 1.20571e-05 -0.147918 5.42879e-06 -6.96202e-05 -0.0103003 -0.000170209 0.000715647 0.00184274 -0.0045165 0.000265969 0.000270522 0.272136 0.000422881 0.000263428 0.000170489 -0.000653324 7.03302e-05 -0.00386134 -0.0006145 -0.00154353 4.68253e-05 -1.12665e-05 -0.000129453 -8.40855e-05 -0.000124555 -0.00157214 0.000122093 -2.26198e-05 -4.83726e-05 -3.19462e-05 0.000237183 3.22551e-05 
1492.75 0 1.27038e-05 -0.146539 6.59884e-06 -6.47109e-05 -0.0275394 -0.000190713 0.000716303 0.0018908 -0.00465391 0.000264455 0.000205864 0.265908 0.000450966 0.000247493 0.000194603 -0.000762207 6.27442e-05 -0.00387392 -0.000630202 -0.00155999 4.38549e-05 -1.57185e-05 -0.000126624 -8.71693e-05 -0.00013729 -0.00160171 0.000132616 -2.46563e-05 -5.14087e-05 -3.14464e-05 0.000249692 3.34217e-05 
1493.1 0 1.34531e-05 -0.145026 7.74792e-06 -5.82786e-05 -0.044426 -0.000212326 0.000719027 0.0019406 -0.00478796 0.000262611 0.000135047 0.259459 0.000480947 0.000237949 0.000219229 -0.00087087 5.17293e-05 -0.00387479 -0.000646193 -0.00157507 4.09115e-05 -2.01873e-05 -0.000122821 -8.94872e-05 -0.000151351 -0.00162973 0.000144235 -2.69807e-05 -5.45702e-05 -3.08468e-05 0.000262047 3.44053e-05 
1493.45 0 1.43897e-05 -0.14338 9.02822e-06 -5.06392e-05 -0.0609505 -0.000235627 0.000723326 0.00199172 -0.00491857 0.000260197 5.75394e-05 0.252801 0.000512248 0.000235669 0.000244834 -0.000978646 3.8006e-05 -0.00386413 -0.000662784 -0.00158882 3.82328e-05 -2.45197e-05 -0.000118505 -9.10844e-05 -0.000166536 -0.00165569 0.000156465 -3.02052e-05 -5.85229e-05 -3.02065e-05 0.000274372 3.53408e-05 
1493.8 0 1.51801e-05 -0.141603 1.04294e-05 -4.21764e-05 -0.0771049 -0.000261221 0.000729104 0.00204293 -0.00504524 0.000256629 -2.73672e-05 0.245943 0.000543988 0.000238788 0.000271858 -0.00108463 2.22414e-05 -0.00384361 -0.000680496 -0.00160058 3.59728e-05 -2.87078e-05 -0.000114335 -9.2025e-05 -0.000182201 -0.00167933 0.000168919 -3.44238e-05 -6.36751e-05 -2.93144e-05 0.000286713 3.62913e-05 
1494.15 0 1.54087e-05 -0.1397 1.18301e-05 -3.38511e-05 -0.0928809 -0.000289641 0.000736196 0.0020934 -0.00516764 0.000251049 -0.000118856 0.238896 0.0005755 0.000243265 0.000300623 -0.0011881 4.77717e-06 -0.00381359 -0.00069835 -0.00161047 3.42401e-05 -3.31074e-05 -0.000110245 -9.23029e-05 -0.000198125 -0.00170081 0.000181554 -3.92143e-05 -6.92733e-05 -2.83163e-05 0.000298952 3.73549e-05 
1494.5 0 1.48107e-05 -0.137675 1.32581e-05 -2.69026e-05 -0.108268 -0.000321009 0.000743671 0.00214317 -0.00528617 0.000242803 -0.00021404 0.23167 0.0006068 0.000247399 0.000330826 -0.00128936 -1.35947e-05 -0.00377237 -0.000714348 -0.00161888 3.26639e-05 -3.80073e-05 -0.000105553 -9.18719e-05 -0.000213904 -0.00172073 0.000193859 -4.43364e-05 -7.44446e-05 -2.74349e-05 0.000310542 3.83719e-05 
1494.85 0 1.29948e-05 -0.135533 1.47667e-05 -2.14529e-05 -0.123254 -0.00035508 0.000750176 0.00219238 -0.00540109 0.000232042 -0.000309878 0.224275 0.000638163 0.000252796 0.000361949 -0.00138874 -3.2063e-05 -0.00371882 -0.000727528 -0.00162523 3.03792e-05 -4.32356e-05 -9.96569e-05 -9.0739e-05 -0.000228559 -0.00173914 0.000205902 -4.96206e-05 -7.89837e-05 -2.63425e-05 0.000320928 3.93921e-05 
1495.2 0 9.67978e-06 -0.133276 1.62561e-05 -1.68596e-05 -0.137832 -0.000391358 0.000754531 0.00224129 -0.00551229 0.000219291 -0.000404669 0.216723 0.000669258 0.000260611 0.000394224 -0.00148592 -5.07031e-05 -0.00365374 -0.000737836 -0.00162994 2.67909e-05 -4.85064e-05 -9.21709e-05 -8.90889e-05 -0.000241252 -0.0017557 0.000218794 -5.49489e-05 -8.32218e-05 -2.44136e-05 0.000330538 4.05524e-05 
1495.55 0 4.88575e-06 -0.130906 1.76785e-05 -1.29912e-05 -0.151994 -0.000428798 0.000756388 0.00229 -0.00561934 0.000204815 -0.000497366 0.209024 0.000699718 0.000269335 0.000428142 -0.00158049 -7.02057e-05 -0.00357932 -0.000745148 -0.00163464 2.2165e-05 -5.36577e-05 -8.29233e-05 -8.70312e-05 -0.000251565 -0.00176992 0.00023261 -6.06697e-05 -8.76353e-05 -2.15907e-05 0.000339586 4.1676e-05 
1495.9 0 -1.26286e-06 -0.128425 1.92527e-05 -1.0294e-05 -0.165742 -0.000466283 0.000755789 0.0023378 -0.00572103 0.000188153 -0.0005871 0.201189 0.000729941 0.000275906 0.000464184 -0.00167166 -9.05782e-05 -0.00349794 -0.000749438 -0.00163917 1.74894e-05 -5.87509e-05 -7.19373e-05 -8.43671e-05 -0.000259533 -0.00178045 0.000246344 -6.71435e-05 -9.22447e-05 -1.87464e-05 0.000347648 4.27403e-05 
1496.25 0 -8.49875e-06 -0.125832 2.10408e-05 -9.09988e-06 -0.179079 -0.000503302 0.000752403 0.00238435 -0.00581591 0.000168235 -0.000673469 0.193226 0.000760723 0.000278191 0.000503344 -0.001759 -0.000110589 -0.00341129 -0.000750542 -0.00164176 1.35684e-05 -6.39612e-05 -5.92733e-05 -8.10406e-05 -0.000265912 -0.00178601 0.000260217 -7.4312e-05 -9.69846e-05 -1.66622e-05 0.000354792 4.38888e-05 
1496.6 0 -1.64835e-05 -0.123131 2.29354e-05 -9.40867e-06 -0.192011 -0.000539695 0.000747229 0.00243013 -0.0059031 0.000144345 -0.000756263 0.185142 0.000792729 0.000275001 0.000546224 -0.00184243 -0.000129532 -0.00332064 -0.000748047 -0.00164233 1.04486e-05 -6.92193e-05 -4.51759e-05 -7.73145e-05 -0.000271365 -0.00178686 0.000275022 -8.22777e-05 -0.000101787 -1.54268e-05 0.00036104 4.48405e-05 
1496.95 0 -2.51186e-05 -0.120329 2.49058e-05 -1.15213e-05 -0.204538 -0.000575267 0.00074222 0.00247531 -0.00598182 0.000116676 -0.000835467 0.176946 0.000825861 0.000265327 0.000592057 -0.00192156 -0.000148071 -0.00322685 -0.000741373 -0.0016419 7.94939e-06 -7.42667e-05 -2.97935e-05 -7.34281e-05 -0.000275841 -0.00178459 0.000290462 -9.11011e-05 -0.000106752 -1.49853e-05 0.000366634 4.51211e-05 
1497.3 0 -3.43014e-05 -0.117429 2.6708e-05 -1.58864e-05 -0.21665 -0.000609843 0.000738058 0.00251927 -0.00605135 8.60096e-05 -0.000911422 0.168646 0.000859654 0.000248955 0.000639316 -0.00199729 -0.000167174 -0.00313068 -0.000729835 -0.00164113 5.82882e-06 -7.87933e-05 -1.31154e-05 -6.9418e-05 -0.000279641 -0.00178066 0.000306505 -0.00010069 -0.000112657 -1.50462e-05 0.000372015 4.46692e-05 
1497.65 0 -4.39271e-05 -0.114436 2.8185e-05 -2.24675e-05 -0.228345 -0.00064305 0.000735196 0.00256057 -0.00611099 5.26596e-05 -0.000984224 0.160254 0.000894585 0.000226766 0.00068673 -0.00207094 -0.000187821 -0.00303275 -0.000714187 -0.00164073 3.78253e-06 -8.28009e-05 4.55167e-06 -6.51368e-05 -0.000283246 -0.00177523 0.000323519 -0.000111191 -0.000120123 -1.50668e-05 0.000376666 4.38577e-05 
1498 0 -5.40482e-05 -0.111353 2.9606e-05 -3.0598e-05 -0.239621 -0.000674482 0.000734993 0.00259763 -0.00616013 1.5705e-05 -0.00105371 0.15178 0.000931365 0.000199867 0.00073354 -0.00214306 -0.000211084 -0.00293238 -0.000696595 -0.00164105 1.79646e-06 -8.67949e-05 2.27082e-05 -6.05984e-05 -0.000286288 -0.00176761 0.000341344 -0.000122633 -0.000129066 -1.49333e-05 0.000380287 4.29905e-05 
1498.35 0 -6.43982e-05 -0.108184 3.11299e-05 -3.99448e-05 -0.250476 -0.000703958 0.00073899 0.00262998 -0.00619885 -2.61993e-05 -0.00112028 0.143229 0.000969538 0.0001688 0.000779197 -0.00221535 -0.000237932 -0.00282879 -0.000677785 -0.00164209 -1.29543e-07 -9.10288e-05 4.11468e-05 -5.62059e-05 -0.000288372 -0.00175789 0.000360208 -0.000134375 -0.000139287 -1.47074e-05 0.000383979 4.22744e-05 
1498.7 0 -7.47958e-05 -0.104936 3.258e-05 -5.10345e-05 -0.260907 -0.000731443 0.000747545 0.00265813 -0.00622823 -7.3368e-05 -0.00118515 0.134607 0.00100779 0.000136037 0.000823881 -0.00229061 -0.000269309 -0.00272262 -0.000656531 -0.00164404 -1.92166e-06 -9.55326e-05 5.97032e-05 -5.22291e-05 -0.00028948 -0.00174755 0.000380389 -0.000145603 -0.000150347 -1.41615e-05 0.000388691 4.2284e-05 
1499.05 0 -8.56196e-05 -0.101609 3.36988e-05 -6.34731e-05 -0.270912 -0.00075698 0.000759105 0.00268269 -0.0062499 -0.000124859 -0.00124908 0.125925 0.00104521 0.000107656 0.000868624 -0.00236885 -0.000305262 -0.00261465 -0.000632612 -0.00164666 -3.36157e-06 -0.000100521 7.79839e-05 -4.83674e-05 -0.000289722 -0.00173676 0.000401711 -0.000156226 -0.000161477 -1.30184e-05 0.000394301 4.311e-05 
1499.4 0 -9.74033e-05 -0.098205 3.44091e-05 -7.53509e-05 -0.280495 -0.000780497 0.000771388 0.00270332 -0.00626503 -0.000179663 -0.00131096 0.117193 0.00108197 8.70795e-05 0.000913271 -0.00244722 -0.000345145 -0.00250482 -0.00060726 -0.00164943 -4.15817e-06 -0.00010603 9.57767e-05 -4.41587e-05 -0.000289365 -0.00172345 0.000423882 -0.000166646 -0.000172538 -1.09068e-05 0.000400748 4.39564e-05 
1499.75 0 -0.000110294 -0.0947294 3.48427e-05 -8.57219e-05 -0.289661 -0.000802096 0.000782816 0.00271957 -0.00627405 -0.000238117 -0.00136882 0.108416 0.00111864 7.01305e-05 0.000956852 -0.00252249 -0.000388861 -0.00239335 -0.000579859 -0.0016518 -4.24851e-06 -0.000111788 0.000112927 -3.92072e-05 -0.000288542 -0.0017067 0.000446365 -0.000176991 -0.000183944 -7.78083e-06 0.000407812 4.49151e-05 
1500.1 0 -0.000123654 -0.091189 3.50946e-05 -9.55188e-05 -0.298406 -0.000821652 0.000792293 0.00273262 -0.00627745 -0.000301761 -0.00142194 0.0996033 0.00115485 5.03612e-05 0.000999647 -0.00259176 -0.000436118 -0.00228167 -0.000547841 -0.00165305 -3.81684e-06 -0.000117411 0.000129321 -3.31543e-05 -0.000287335 -0.00168807 0.000469198 -0.000187219 -0.000195718 -4.23059e-06 0.000414954 4.67067e-05 
1500.45 0 -0.000136923 -0.0875871 3.50572e-05 -0.0001059 -0.306724 -0.000838996 0.000799207 0.00274464 -0.00627604 -0.000371536 -0.00147082 0.0907659 0.00118979 2.54438e-05 0.00104168 -0.0026529 -0.000485349 -0.00217204 -0.000509482 -0.00165317 -3.178e-06 -0.000122537 0.000145186 -2.61378e-05 -0.000286025 -0.00166875 0.000492948 -0.00019693 -0.000207432 -1.03925e-06 0.000421951 4.92001e-05 
1500.8 0 -0.000150027 -0.0839243 3.4599e-05 -0.000117286 -0.314617 -0.000854662 0.000804946 0.0027569 -0.00627004 -0.000446514 -0.00151539 0.0819151 0.00122297 -2.91766e-06 0.0010816 -0.00270502 -0.000534658 -0.00206654 -0.000464038 -0.00165241 -2.48097e-06 -0.000126811 0.000160752 -1.87813e-05 -0.000284861 -0.00164768 0.000517505 -0.000205601 -0.00021897 1.38226e-06 0.000428902 5.19034e-05 
1501.15 0 -0.000163109 -0.0802033 3.38352e-05 -0.000129799 -0.322092 -0.000869143 0.00081132 0.00276876 -0.00625891 -0.000524636 -0.00155417 0.0730586 0.00125384 -3.20467e-05 0.00111823 -0.00274744 -0.000582929 -0.00196626 -0.000411121 -0.00165022 -9.11812e-07 -0.0001301 0.000176439 -1.13644e-05 -0.000283487 -0.00162328 0.000542138 -0.000213374 -0.000230454 2.99864e-06 0.000435512 5.44231e-05 
1501.5 0 -0.000176273 -0.0764283 3.30634e-05 -0.000143301 -0.329158 -0.00088257 0.000819143 0.00277835 -0.0062421 -0.000604508 -0.00158603 0.0642015 0.00128139 -6.01276e-05 0.00115111 -0.00277933 -0.00062996 -0.00187119 -0.000351004 -0.00164561 2.73225e-06 -0.000132874 0.000192706 -3.57189e-06 -0.00028104 -0.00159525 0.000566547 -0.000220592 -0.00024204 4.10459e-06 0.000441649 5.66315e-05 
1501.85 0 -0.000189385 -0.0726031 3.22652e-05 -0.000157097 -0.335818 -0.000894693 0.000829176 0.00278396 -0.00621881 -0.000686184 -0.00161215 0.0553495 0.00130503 -8.64291e-05 0.00118081 -0.00280115 -0.000676703 -0.00178103 -0.000284569 -0.00163883 9.01564e-06 -0.000135692 0.000209646 5.1887e-06 -0.000277234 -0.00156449 0.000591264 -0.000227129 -0.000253969 5.13326e-06 0.000447334 5.87464e-05 
1502.2 0 -0.000202275 -0.0687316 3.13605e-05 -0.000170075 -0.342072 -0.000905251 0.000841871 0.00278517 -0.00618842 -0.000770423 -0.00163517 0.0465107 0.00132545 -0.000108593 0.00120836 -0.00281394 -0.000724175 -0.0016951 -0.000214047 -0.00163079 1.79175e-05 -0.000138901 0.000227228 1.54554e-05 -0.000272804 -0.00153199 0.000616297 -0.000232894 -0.000266356 5.79428e-06 0.000451888 6.02674e-05 
1502.55 0 -0.000214735 -0.064818 3.04528e-05 -0.000180532 -0.347921 -0.000913895 0.000856968 0.00278252 -0.00615082 -0.000857594 -0.00165635 0.0376938 0.00134343 -0.000123254 0.00123363 -0.00281733 -0.000771682 -0.00161239 -0.000142987 -0.00162106 2.90908e-05 -0.000142637 0.000245253 2.72631e-05 -0.000268363 -0.00149818 0.000641007 -0.000238197 -0.000279567 5.41316e-06 0.000454875 6.05919e-05 
1502.9 0 -0.000226829 -0.0608661 2.9409e-05 -0.000187725 -0.35337 -0.00092014 0.000874036 0.00277621 -0.00610574 -0.000946722 -0.00167499 0.0289066 0.00135888 -0.000131242 0.00125649 -0.00281117 -0.000818217 -0.00153257 -7.39716e-05 -0.00160837 4.18696e-05 -0.000146784 0.000263565 4.02007e-05 -0.000263415 -0.00146308 0.000665016 -0.000243422 -0.000293983 4.11529e-06 0.000456982 6.02548e-05 
1503.25 0 -0.000238767 -0.0568793 2.82646e-05 -0.000193337 -0.358422 -0.000923891 0.000893487 0.00276599 -0.00605283 -0.00103609 -0.00168973 0.0201569 0.00137194 -0.000136787 0.00127767 -0.00279665 -0.000864522 -0.00145597 -7.18806e-06 -0.00159193 5.53962e-05 -0.00015112 0.000282125 5.39693e-05 -0.00025738 -0.00142695 0.000688121 -0.000248747 -0.000309779 2.53391e-06 0.000458955 5.9713e-05 
1503.6 0 -0.00025054 -0.0528614 2.72244e-05 -0.000199657 -0.363079 -0.000925207 0.000916135 0.0027516 -0.00599329 -0.00112517 -0.00170013 0.0114531 0.00138269 -0.00014154 0.00129721 -0.00277457 -0.000911836 -0.00138356 5.8201e-05 -0.00157193 6.95999e-05 -0.000155414 0.000301356 6.87187e-05 -0.000250403 -0.0013901 0.000710841 -0.000254024 -0.000327195 7.38462e-07 0.000461094 5.88244e-05 
1503.95 0 -0.000262172 -0.0488163 2.57978e-05 -0.000206872 -0.367345 -0.000924547 0.000940554 0.00273247 -0.00592851 -0.00121411 -0.0017069 0.00280314 0.00139119 -0.000143566 0.00131455 -0.0027446 -0.000959546 -0.00131685 0.000122079 -0.00154947 8.50427e-05 -0.00015942 0.000321713 8.45665e-05 -0.000243258 -0.00135252 0.000734143 -0.000258993 -0.000346018 -1.5928e-06 0.000463872 5.7708e-05 
1504.3 0 -0.000273684 -0.0447477 2.34743e-05 -0.000213587 -0.371223 -0.000923063 0.000963878 0.00270747 -0.00585754 -0.00130161 -0.00171025 -0.00578601 0.00139774 -0.000143178 0.00132995 -0.00270628 -0.00100601 -0.00125601 0.000183826 -0.00152541 0.00010139 -0.000162833 0.00034313 0.000101151 -0.000236551 -0.00131393 0.000758186 -0.000263832 -0.000365715 -4.51914e-06 0.000467702 5.6436e-05 
1504.65 0 -0.000284937 -0.0406596 2.04197e-05 -0.000219616 -0.374718 -0.000921631 0.00098598 0.00267594 -0.0057782 -0.00138564 -0.00171013 -0.014307 0.00140213 -0.000145087 0.00134455 -0.00265962 -0.00105059 -0.00119964 0.000244993 -0.00150005 0.000118193 -0.000165387 0.000365476 0.000118218 -0.000229823 -0.00127417 0.000782263 -0.000269142 -0.000386135 -7.94379e-06 0.000472054 5.48013e-05 
1505 0 -0.000295852 -0.0365554 1.69895e-05 -0.000226543 -0.377832 -0.000919932 0.00100918 0.0026386 -0.00568978 -0.00146581 -0.00170661 -0.0227513 0.00140421 -0.000153028 0.00135916 -0.00260443 -0.00109374 -0.00114669 0.00030872 -0.00147342 0.000135606 -0.000167179 0.00038903 0.000135769 -0.000221914 -0.00123333 0.00080553 -0.000275656 -0.000407211 -1.19101e-05 0.000475748 5.27236e-05 
1505.35 0 -0.00030659 -0.0324383 1.34714e-05 -0.000235578 -0.380572 -0.000916947 0.00103443 0.00259702 -0.0055933 -0.00154349 -0.00169912 -0.0311108 0.00140437 -0.000167442 0.00137356 -0.00254035 -0.00113533 -0.00109744 0.000375457 -0.00144558 0.000153433 -0.000168665 0.000414127 0.000153395 -0.000211933 -0.00119133 0.00082766 -0.000283589 -0.000429085 -1.64182e-05 0.000478264 5.02166e-05 
1505.7 0 -0.000317238 -0.0283106 9.98426e-06 -0.000246539 -0.382945 -0.000911692 0.00105997 0.00255254 -0.00549024 -0.00161937 -0.0016877 -0.0393798 0.0014028 -0.000188734 0.00138687 -0.00246799 -0.00117414 -0.00105358 0.000443224 -0.00141695 0.000170777 -0.000169898 0.000440596 0.000170659 -0.000199608 -0.0011477 0.000848938 -0.000292149 -0.000451908 -2.11029e-05 0.000479898 4.72371e-05 
1506.05 0 -0.00032812 -0.0241756 6.76665e-06 -0.000258906 -0.384959 -0.000903513 0.00108362 0.00250601 -0.00538139 -0.00169302 -0.00167385 -0.0475551 0.00139951 -0.000217893 0.00139853 -0.00238876 -0.00120895 -0.00101713 0.000511064 -0.00138758 0.000186674 -0.000170169 0.000468033 0.000187939 -0.000185595 -0.00110281 0.000869402 -0.000300503 -0.000475781 -2.55044e-05 0.000480894 4.40184e-05 
1506.4 0 -0.000339782 -0.0200375 3.80838e-06 -0.000272678 -0.386622 -0.000892545 0.00110404 0.00245747 -0.00526676 -0.00176426 -0.00165805 -0.0556329 0.00139419 -0.000254028 0.00140921 -0.00230409 -0.0012397 -0.000989032 0.000579708 -0.0013567 0.00020105 -0.00016872 0.000496247 0.000205838 -0.00017073 -0.00105827 0.000889262 -0.00030834 -0.000500915 -2.9019e-05 0.000481314 4.11399e-05 
1506.75 0 -0.00035215 -0.0159 5.98151e-07 -0.000287949 -0.387935 -0.000879248 0.00111983 0.00240656 -0.00514671 -0.00183311 -0.00163952 -0.0636066 0.001387 -0.000294562 0.00142034 -0.00221452 -0.00126703 -0.000968801 0.000649324 -0.00132486 0.000214678 -0.000165579 0.000524994 0.00022466 -0.000155369 -0.00101433 0.000909291 -0.000316044 -0.000527448 -3.14194e-05 0.000480737 3.8792e-05 
1507.1 0 -0.000364317 -0.0117654 -2.88211e-06 -0.000304262 -0.388903 -0.000863843 0.00112977 0.0023531 -0.00502231 -0.0018992 -0.00161787 -0.0714699 0.00137932 -0.000340259 0.00143283 -0.00211941 -0.00129083 -0.000954929 0.00071824 -0.00129339 0.000227937 -0.000161361 0.000553944 0.000244275 -0.000139879 -0.000969569 0.000929517 -0.000324318 -0.000555372 -3.34653e-05 0.000478621 3.67887e-05 
1507.45 0 -0.000375521 -0.00763602 -6.21095e-06 -0.000321768 -0.389529 -0.000846324 0.00113368 0.00229743 -0.00489542 -0.00196139 -0.00159335 -0.0792176 0.00137219 -0.000395869 0.00144666 -0.00201831 -0.00130971 -0.000944896 0.000785228 -0.00126143 0.000240249 -0.000156926 0.000582851 0.000264269 -0.000124299 -0.000923403 0.000949281 -0.000333179 -0.000584337 -3.59422e-05 0.000475165 3.52468e-05 
1507.8 0 -0.000385811 -0.00351497 -9.5064e-06 -0.000341291 -0.38982 -0.00082746 0.00113196 0.00224059 -0.00476731 -0.00201826 -0.00156668 -0.0868437 0.00136488 -0.000463968 0.00146156 -0.001912 -0.00132169 -0.000935805 0.000850926 -0.00122654 0.000250958 -0.000152684 0.000611516 0.000284261 -0.000108296 -0.000876186 0.000968741 -0.000341902 -0.000614116 -3.87082e-05 0.000471319 3.44685e-05 
1508.15 0 -0.000395007 0.000594063 -1.32376e-05 -0.000363026 -0.389779 -0.000808649 0.0011251 0.00218295 -0.00463776 -0.00206903 -0.00153913 -0.0943422 0.00135591 -0.000542026 0.00147727 -0.00180218 -0.00132603 -0.000925926 0.00091625 -0.00118823 0.000259583 -0.000148163 0.000639825 0.000303692 -9.17252e-05 -0.000828223 0.000988594 -0.000349855 -0.000644994 -4.12704e-05 0.000467671 3.46674e-05 
1508.5 0 -0.000402586 0.00468763 -1.74394e-05 -0.000385831 -0.38941 -0.000790431 0.0011139 0.00212325 -0.00450622 -0.00211418 -0.00151183 -0.101708 0.00134483 -0.000625122 0.00149366 -0.00168936 -0.00132363 -0.000915608 0.000980337 -0.00114773 0.000266171 -0.000142816 0.000667749 0.000322017 -7.50453e-05 -0.000779715 0.00100829 -0.000356941 -0.000677373 -4.37886e-05 0.000463553 3.60524e-05 
1508.85 0 -0.000408697 0.00876339 -2.15551e-05 -0.000407581 -0.388718 -0.000772398 0.00109939 0.00205946 -0.0043732 -0.00215488 -0.00148482 -0.108936 0.00133242 -0.00070958 0.00151107 -0.00157292 -0.00131586 -0.000906441 0.00104136 -0.00110529 0.000271695 -0.000136671 0.000695078 0.000338566 -5.81243e-05 -0.000730659 0.00102653 -0.000362437 -0.000710593 -4.66602e-05 0.000458968 3.86541e-05 
1509.2 0 -0.000414012 0.0128201 -2.5147e-05 -0.000426723 -0.387711 -0.000754468 0.00108241 0.00199094 -0.00423908 -0.00219211 -0.00145852 -0.116023 0.00131924 -0.000794355 0.00153005 -0.00145358 -0.00130392 -0.000898603 0.00109886 -0.00106056 0.000276542 -0.00013036 0.000721552 0.000352886 -3.98991e-05 -0.000680346 0.00104299 -0.000365535 -0.000743208 -5.01755e-05 0.000454907 4.23916e-05 
1509.55 0 -0.000418775 0.0168562 -2.84316e-05 -0.000443316 -0.386399 -0.000737455 0.00106409 0.00191941 -0.00410424 -0.00222661 -0.00143454 -0.122969 0.00130537 -0.000881151 0.00155057 -0.00133397 -0.00128853 -0.000890771 0.00115297 -0.00101425 0.000279947 -0.000124384 0.00074758 0.000365046 -2.01605e-05 -0.000627889 0.00105818 -0.000366702 -0.000774747 -5.42218e-05 0.000451519 4.72344e-05 
1509.9 0 -0.000423132 0.0208678 -3.19328e-05 -0.000458181 -0.384791 -0.000722795 0.00104605 0.00184605 -0.00396991 -0.00225842 -0.00141397 -0.129767 0.00129056 -0.000972339 0.00157173 -0.00121646 -0.00127067 -0.000882144 0.00120375 -0.000966941 0.000281688 -0.0001185 0.000772901 0.000375383 3.68405e-07 -0.000573485 0.00107237 -0.000366907 -0.000805539 -5.83368e-05 0.000447811 5.31968e-05 
1510.25 0 -0.000426779 0.0248496 -3.59542e-05 -0.000471684 -0.382894 -0.000711695 0.00102896 0.00176994 -0.00383633 -0.00228748 -0.00139597 -0.136411 0.00127474 -0.00106814 0.00159289 -0.00110089 -0.00125096 -0.000872729 0.00125142 -0.000917502 0.000282487 -0.000112323 0.00079705 0.000384359 2.11964e-05 -0.000518173 0.00108535 -0.000366907 -0.000835913 -6.23961e-05 0.000443086 6.03535e-05 
1510.6 0 -0.000429156 0.0287976 -4.0284e-05 -0.000483744 -0.380712 -0.00070337 0.0010121 0.00169034 -0.00370259 -0.00231401 -0.00137885 -0.142897 0.00125846 -0.00116619 0.00161428 -0.000986507 -0.0012287 -0.000861942 0.00129555 -0.000864328 0.000282692 -0.000106036 0.000820607 0.000391864 4.22388e-05 -0.00046287 0.00109714 -0.000366501 -0.000866125 -6.6571e-05 0.000437484 6.82752e-05 
1510.95 0 -0.000430641 0.0327083 -4.46458e-05 -0.000494309 -0.378246 -0.000696409 0.000995245 0.00160827 -0.00356813 -0.00233779 -0.00136141 -0.149219 0.00124197 -0.00126297 0.00163563 -0.000874133 -0.00120294 -0.000849015 0.00133517 -0.000807799 0.000282459 -0.00010007 0.000844302 0.000397573 6.35283e-05 -0.000408398 0.00110836 -0.000364927 -0.000896738 -7.11112e-05 0.000430917 7.63036e-05 
1511.3 0 -0.000431749 0.0365791 -4.89629e-05 -0.000502632 -0.375499 -0.000690404 0.000979146 0.00152484 -0.00343294 -0.00235879 -0.00134326 -0.155376 0.00122459 -0.00135619 0.00165612 -0.000764881 -0.00117376 -0.000834263 0.00136833 -0.000750061 0.000281871 -9.4522e-05 0.00086821 0.00040146 8.51031e-05 -0.000355138 0.00111945 -0.00036211 -0.000927665 -7.56813e-05 0.000423177 8.42866e-05 
1511.65 0 -0.000432412 0.0404083 -5.31561e-05 -0.000506911 -0.372478 -0.000685042 0.000963773 0.00143942 -0.00329694 -0.00237699 -0.00132519 -0.161367 0.00120554 -0.00144719 0.00167572 -0.000659416 -0.00114305 -0.000817464 0.00139295 -0.00069286 0.000281001 -8.93483e-05 0.000891627 0.000403579 0.000106863 -0.00030251 0.00113001 -0.000358227 -0.000957453 -7.90282e-05 0.000414825 9.21534e-05 
1512 0 -0.000432777 0.0441954 -5.70839e-05 -0.000506245 -0.369191 -0.000679569 0.000947699 0.00135107 -0.0031597 -0.0023915 -0.00130875 -0.167189 0.00118516 -0.00154003 0.001695 -0.000558195 -0.00111395 -0.000796826 0.00140934 -0.000636411 0.000280079 -8.49143e-05 0.000913585 0.000404085 0.000128226 -0.000249513 0.00113981 -0.000352879 -0.000985424 -8.01662e-05 0.000406567 9.96081e-05 
1512.35 0 -0.000433382 0.0479394 -6.04684e-05 -0.000501834 -0.365647 -0.000673724 0.000930015 0.0012603 -0.00302093 -0.00240128 -0.00129392 -0.172838 0.00116391 -0.00163794 0.00171386 -0.000461588 -0.00108884 -0.000771105 0.00142047 -0.000580802 0.000278575 -8.13545e-05 0.000933934 0.00040322 0.000149021 -0.000194999 0.00114894 -0.000345915 -0.00101233 -7.9353e-05 0.000398886 0.0001062 
1512.7 0 -0.000434423 0.0516378 -6.30387e-05 -0.000495611 -0.361856 -0.000667814 0.000910505 0.00116787 -0.00288185 -0.002406 -0.00127886 -0.178312 0.00114223 -0.00174157 0.00173089 -0.000369691 -0.00106744 -0.000740915 0.00142856 -0.000526625 0.000275584 -7.79325e-05 0.00095323 0.000401369 0.000169622 -0.000138558 0.00115704 -0.000338618 -0.00103897 -7.71827e-05 0.000391956 0.000111828 
1513.05 0 -0.000435923 0.0552875 -6.45018e-05 -0.000488633 -0.357824 -0.000662375 0.000888109 0.00107312 -0.00274467 -0.00240558 -0.00126182 -0.183606 0.00112128 -0.0018519 0.00174568 -0.000282146 -0.00104845 -0.000707747 0.00143325 -0.000473807 0.000271296 -7.3985e-05 0.000971661 0.00039908 0.000190345 -8.09136e-05 0.0011637 -0.000332156 -0.00106536 -7.29673e-05 0.00038597 0.000117235 
1513.4 0 -0.000438324 0.0588862 -6.45379e-05 -0.000481817 -0.353555 -0.00065814 0.000861566 0.000974947 -0.00260971 -0.00239954 -0.00124249 -0.188718 0.00110207 -0.00197132 0.00175959 -0.000198413 -0.00103205 -0.000672342 0.00143546 -0.000421276 0.00026658 -6.94857e-05 0.000989708 0.00039682 0.00021144 -2.26496e-05 0.00116887 -0.000325884 -0.0010908 -6.58192e-05 0.000381106 0.000123242 
1513.75 0 -0.000442236 0.0624311 -6.32616e-05 -0.000475833 -0.349056 -0.000655919 0.000831369 0.000873294 -0.00247593 -0.00238744 -0.00122121 -0.193646 0.0010851 -0.00209829 0.00177351 -0.00011795 -0.00101853 -0.000634297 0.00143788 -0.000367763 0.000261782 -6.48174e-05 0.00100889 0.000394646 0.000232419 3.55476e-05 0.0011728 -0.000318904 -0.00111483 -5.60858e-05 0.000377253 0.000129977 
1514.1 0 -0.000447886 0.0659192 -6.11324e-05 -0.000469647 -0.344331 -0.000655885 0.000799122 0.000768786 -0.00234268 -0.0023682 -0.0011977 -0.19839 0.00107038 -0.00222654 0.00178716 -4.08807e-05 -0.00100658 -0.000592967 0.00144087 -0.000311795 0.000256816 -6.04479e-05 0.00102987 0.000392286 0.000252763 9.25128e-05 0.0011758 -0.000310551 -0.00113779 -4.48524e-05 0.000374479 0.000136785 
1514.45 0 -0.0004549 0.069348 -5.85987e-05 -0.000461604 -0.339385 -0.000657779 0.000765978 0.000661951 -0.00220954 -0.00233966 -0.00117213 -0.202944 0.00105664 -0.00235076 0.00179987 3.13695e-05 -0.000994143 -0.000548711 0.00144357 -0.000252838 0.000251513 -5.66518e-05 0.00105256 0.000389724 0.000272383 0.000148104 0.0011785 -0.00030032 -0.00116034 -3.28051e-05 0.000372848 0.000143302 
1514.8 0 -0.000462271 0.0727155 -5.59667e-05 -0.000450892 -0.334224 -0.000661551 0.000732991 0.000553926 -0.00207659 -0.00230004 -0.00114518 -0.207307 0.00104235 -0.00246954 0.00181162 9.76373e-05 -0.000980848 -0.000502573 0.0014454 -0.000192419 0.0002461 -5.35952e-05 0.00107705 0.000387553 0.000290824 0.00020337 0.0011809 -0.000288501 -0.00118265 -1.95802e-05 0.000371924 0.000149693 
1515.15 0 -0.000469388 0.07602 -5.34391e-05 -0.000437462 -0.328857 -0.000666213 0.00070104 0.000446504 -0.00194476 -0.00224847 -0.00111718 -0.211475 0.00102698 -0.00258477 0.00182304 0.000158697 -0.00096823 -0.00045497 0.00144645 -0.000132037 0.000241018 -5.12166e-05 0.00110225 0.000386131 0.000307951 0.000259274 0.00118234 -0.000275263 -0.00120431 -4.93604e-06 0.000370649 0.00015597 
1515.5 0 -0.000476585 0.0792596 -5.11202e-05 -0.000421701 -0.323292 -0.000670259 0.000670383 0.000340834 -0.00181591 -0.00218489 -0.00108818 -0.215446 0.00100981 -0.00269932 0.00183484 0.000216693 -0.000957118 -0.000405676 0.00144792 -7.30772e-05 0.000235939 -4.90548e-05 0.00112673 0.000385282 0.000324286 0.000316096 0.00118259 -0.00026078 -0.00122499 1.066e-05 0.000368405 0.000162203 
1515.85 0 -0.000483535 0.0824332 -4.90474e-05 -0.000403995 -0.317536 -0.00067244 0.000641012 0.000235859 -0.00169349 -0.00211055 -0.00105822 -0.21922 0.0009893 -0.00281351 0.00184769 0.000273082 -0.000946951 -0.000355337 0.00145101 -1.6994e-05 0.000230604 -4.66345e-05 0.00115047 0.000384888 0.00034003 0.000374134 0.0011815 -0.000245282 -0.00124511 2.69851e-05 0.000365793 0.000168868 
1516.2 0 -0.000489345 0.0855393 -4.75895e-05 -0.000384336 -0.311599 -0.000670827 0.00061263 0.000129556 -0.00158073 -0.00202786 -0.0010278 -0.222793 0.000964655 -0.00292438 0.001862 0.000328097 -0.000937659 -0.000306011 0.00145609 3.58483e-05 0.000225839 -4.37394e-05 0.00117405 0.00038462 0.000355012 0.000433641 0.00117926 -0.000228699 -0.00126422 4.37388e-05 0.000363114 0.000176285 
1516.55 0 -0.000493895 0.0885754 -4.69827e-05 -0.000362392 -0.305489 -0.000663252 0.000585047 2.1906e-05 -0.00147821 -0.00193905 -0.000998206 -0.226165 0.000937873 -0.00303053 0.00187783 0.00038139 -0.000928845 -0.00025856 0.00146233 8.56384e-05 0.000221906 -4.03311e-05 0.00119751 0.000383675 0.000369418 0.000494599 0.00117671 -0.000212055 -0.00128075 6.03854e-05 0.000359811 0.000184633 
1516.9 0 -0.000497939 0.0915393 -4.68274e-05 -0.000338709 -0.299214 -0.000649527 0.000559099 -8.51876e-05 -0.0013845 -0.00184563 -0.000970379 -0.229334 0.00091205 -0.00313481 0.00189618 0.000433297 -0.000919604 -0.000212333 0.00146815 0.000133016 0.000218817 -3.61501e-05 0.00122046 0.000381937 0.000383403 0.000556651 0.00117406 -0.00019697 -0.00129465 7.7539e-05 0.000356029 0.000194402 
1517.25 0 -0.000502274 0.0944297 -4.64391e-05 -0.000314784 -0.292778 -0.000632161 0.000534941 -0.000190138 -0.00129815 -0.00174875 -0.000943869 -0.2323 0.000888256 -0.00323859 0.00191855 0.000483945 -0.000910577 -0.000167422 0.00147317 0.000179381 0.000217549 -3.09347e-05 0.00124217 0.000379715 0.000397103 0.000619145 0.00117092 -0.000183074 -0.00130692 9.59978e-05 0.000353019 0.000205485 
1517.6 0 -0.000506977 0.0972456 -4.53827e-05 -0.000291485 -0.286191 -0.000614434 0.000510461 -0.000291721 -0.0012175 -0.00164749 -0.000919287 -0.235063 0.000865277 -0.00333773 0.0019447 0.000532475 -0.000903061 -0.000124078 0.00147849 0.000225769 0.000218479 -2.48077e-05 0.00126162 0.000376836 0.000410988 0.000681941 0.00116745 -0.000168834 -0.00131803 0.000115429 0.000351417 0.000216478 
1517.95 0 -0.000511468 0.0999836 -4.39869e-05 -0.000268002 -0.279458 -0.000597643 0.00048397 -0.000387747 -0.00114003 -0.00153937 -0.000898433 -0.237621 0.000841856 -0.00342688 0.00197186 0.000577648 -0.000898009 -8.17836e-05 0.0014851 0.000272065 0.000220398 -1.77924e-05 0.00127859 0.000373357 0.000425401 0.000744818 0.00116442 -0.00015408 -0.00132787 0.000135268 0.00035096 0.000225925 
1518.3 0 -0.000515288 0.10264 -4.24563e-05 -0.000243114 -0.272583 -0.000580218 0.000455967 -0.00047559 -0.00106441 -0.00142368 -0.000882122 -0.239976 0.000818382 -0.00350605 0.00199715 0.000618922 -0.000895708 -3.99009e-05 0.00149289 0.000318214 0.000222407 -9.94825e-06 0.00129408 0.00037019 0.000440828 0.00080672 0.00116204 -0.000139673 -0.00133618 0.00015526 0.000351313 0.000233873 
1518.65 0 -0.000518589 0.105214 -4.04047e-05 -0.000217531 -0.265572 -0.000559918 0.000427141 -0.000554257 -0.000991452 -0.00130274 -0.000870314 -0.242124 0.000795561 -0.00357911 0.00201965 0.000657396 -0.000895059 2.08134e-06 0.00150181 0.000365211 0.000224729 -1.38447e-06 0.00130871 0.000367736 0.000457281 0.000867066 0.00115984 -0.000125769 -0.00134296 0.000175351 0.00035195 0.000240736 
1519 0 -0.000521973 0.107704 -3.79062e-05 -0.000192514 -0.258434 -0.00053713 0.000397681 -0.000625202 -0.000921446 -0.00117976 -0.000862011 -0.244064 0.000772497 -0.00364767 0.0020393 0.000695147 -0.000894712 4.50126e-05 0.00151281 0.000413893 0.000227049 8.27736e-06 0.00132245 0.000364744 0.0004738 0.000926713 0.00115767 -0.000111511 -0.00134811 0.000195502 0.000352154 0.000246196 
1519.35 0 -0.000524967 0.110109 -3.57983e-05 -0.000168086 -0.251178 -0.000514149 0.000367765 -0.000691198 -0.000853695 -0.00105654 -0.000855718 -0.245795 0.000747711 -0.00371029 0.00205601 0.000733282 -0.000893985 8.92098e-05 0.00152695 0.000464579 0.000228773 1.92619e-05 0.00133569 0.000359832 0.000489287 0.000986715 0.00115575 -9.54213e-05 -0.00135105 0.000215783 0.000351676 0.000250321 
1519.7 0 -0.000526543 0.112428 -3.45699e-05 -0.00014355 -0.243809 -0.000491445 0.000336793 -0.000754579 -0.000787453 -0.000933668 -0.000850508 -0.247319 0.000720658 -0.00376456 0.00207035 0.000770937 -0.00089311 0.000133329 0.00154503 0.000517959 0.000230079 3.07432e-05 0.00134838 0.000352796 0.000503163 0.00104717 0.00115347 -7.70597e-05 -0.00135103 0.000236695 0.00035086 0.000253512 
1520.05 0 -0.000526996 0.114661 -3.36976e-05 -0.000117731 -0.236336 -0.000468956 0.000303694 -0.000815274 -0.000721017 -0.000811331 -0.000846153 -0.248632 0.000691448 -0.00381001 0.00208268 0.000806327 -0.000893741 0.000175716 0.00156655 0.000575748 0.000231186 4.1761e-05 0.00135998 0.000344267 0.000515456 0.00110777 0.00114974 -5.75257e-05 -0.00134778 0.000258511 0.000349867 0.000255178 
1520.4 0 -0.00052676 0.116805 -3.26936e-05 -9.05107e-05 -0.228766 -0.00044777 0.000268562 -0.000872094 -0.000653009 -0.000690646 -0.000842698 -0.249736 0.000659245 -0.00384927 0.00209155 0.000839495 -0.000897176 0.000215864 0.00158964 0.000638161 0.000231667 5.19119e-05 0.00137043 0.000335316 0.000526487 0.00116792 0.00114477 -3.82592e-05 -0.00134192 0.000280503 0.00034769 0.000254419 
1520.75 0 -0.000525667 0.118858 -3.20299e-05 -6.35482e-05 -0.221107 -0.000428112 0.000233212 -0.0009261 -0.000583705 -0.000573304 -0.000840485 -0.25063 0.00062261 -0.00388408 0.00209462 0.000872578 -0.000902515 0.000253454 0.00161211 0.000702638 0.000230894 6.08563e-05 0.00137937 0.000326976 0.000536594 0.00122725 0.00113893 -2.01569e-05 -0.00133448 0.000301908 0.000344072 0.000251433 
1521.1 0 -0.000523744 0.12082 -3.19291e-05 -3.82535e-05 -0.213368 -0.000409334 0.000199931 -0.000980043 -0.000514495 -0.000459459 -0.000839755 -0.251314 0.000581284 -0.00391314 0.00209056 0.000907459 -0.00090925 0.000287279 0.00163328 0.000767405 0.000228334 6.86006e-05 0.00138593 0.000319519 0.000545979 0.00128586 0.001132 -2.64821e-06 -0.00132636 0.000322849 0.000340114 0.000247394 
1521.45 0 -0.000521393 0.122686 -3.18684e-05 -1.46644e-05 -0.205553 -0.000390975 0.000169425 -0.00103572 -0.000446198 -0.000347949 -0.000840302 -0.251788 0.000535682 -0.00393408 0.00207907 0.000944413 -0.000917976 0.000316049 0.00165464 0.000831823 0.000224172 7.57404e-05 0.00138947 0.000312455 0.000554987 0.00134352 0.00112435 1.55926e-05 -0.00131753 0.000343812 0.000336218 0.000242347 
1521.8 0 -0.000519306 0.124457 -3.15964e-05 8.06152e-06 -0.197668 -0.000373062 0.000139896 -0.00109234 -0.000377764 -0.000237241 -0.000841075 -0.252054 0.000486985 -0.00394568 0.00205975 0.000982967 -0.000928461 0.000341279 0.00167766 0.000894538 0.000219379 8.28604e-05 0.00138984 0.000305123 0.000563672 0.0014 0.0011164 3.50354e-05 -0.00130703 0.000364843 0.000331226 0.000235573 
1522.15 0 -0.000517591 0.126131 -3.10441e-05 3.1083e-05 -0.189721 -0.000355382 0.000109729 -0.00114711 -0.000308179 -0.00012643 -0.000840362 -0.252117 0.0004367 -0.00394822 0.00203264 0.0010242 -0.000939247 0.000365916 0.0017022 0.000954321 0.000214427 9.07308e-05 0.00138747 0.000297856 0.00057177 0.00145497 0.00110807 5.54108e-05 -0.00129582 0.000385078 0.000323647 0.000227403 
1522.5 0 -0.000516115 0.127708 -3.02642e-05 5.55109e-05 -0.18172 -0.000337111 7.92817e-05 -0.00119824 -0.000238546 -1.61755e-05 -0.00083712 -0.251978 0.000384724 -0.00394265 0.00199824 0.00106987 -0.000948675 0.000388692 0.00172731 0.00101041 0.000208917 0.00010002 0.00138292 0.00029145 0.000578839 0.00150812 0.00109948 7.63441e-05 -0.00128601 0.000403805 0.000313383 0.000218598 
1522.85 0 -0.000514733 0.129185 -2.94361e-05 8.15161e-05 -0.173675 -0.000318457 4.91744e-05 -0.00124678 -0.00017016 9.23122e-05 -0.000830994 -0.251641 0.000330624 -0.00393004 0.00195766 0.00112032 -0.000956093 0.000406326 0.00175239 0.00106306 0.000202553 0.000110487 0.00137638 0.000286135 0.000584142 0.00155961 0.00109059 9.7315e-05 -0.00127739 0.000421124 0.000301187 0.000210071 
1523.2 0 -0.000512633 0.130559 -2.83787e-05 0.000108193 -0.165595 -0.000299816 1.8824e-05 -0.00129541 -0.000103022 0.000199005 -0.0008227 -0.251105 0.00027467 -0.00391063 0.00191315 0.00117442 -0.000961728 0.000419388 0.00177714 0.00111382 0.000195581 0.000121213 0.0013679 0.000281358 0.000587864 0.0016089 0.00108178 0.000117943 -0.00126885 0.000437384 0.000287743 0.000202996 
1523.55 0 -0.000509641 0.131829 -2.69467e-05 0.000134546 -0.157485 -0.000280782 -1.31254e-05 -0.00134614 -3.68624e-05 0.000304924 -0.000814539 -0.250373 0.000217464 -0.00388487 0.00186724 0.00123028 -0.000965414 0.000430924 0.0018016 0.00116374 0.000188414 0.000131613 0.00135756 0.000276928 0.000590824 0.00165471 0.0010733 0.000138503 -0.00126095 0.000452395 0.000273315 0.00019888 
1523.9 0 -0.000506478 0.132991 -2.52865e-05 0.000160059 -0.149349 -0.000261751 -4.6488e-05 -0.00139945 2.8662e-05 0.000409702 -0.00080869 -0.249445 0.000159984 -0.00385529 0.00182258 0.00128617 -0.000966714 0.000442348 0.00182631 0.00121466 0.000181354 0.000141597 0.00134584 0.000273477 0.000592774 0.00169735 0.00106436 0.000158875 -0.0012546 0.00046572 0.000258007 0.000198514 
1524.25 0 -0.00050384 0.134048 -2.32831e-05 0.00018461 -0.141192 -0.000244359 -7.99394e-05 -0.00145496 9.37405e-05 0.000511847 -0.000804904 -0.248324 0.000103163 -0.00382428 0.00178043 0.00134117 -0.000966411 0.00045391 0.00185201 0.00127002 0.000174838 0.000151157 0.00133339 0.00027081 0.000592721 0.00173817 0.00105426 0.000178248 -0.00124947 0.000477529 0.000241958 0.000200706 
1524.6 0 -0.000502104 0.134999 -2.05378e-05 0.000208402 -0.133022 -0.000230912 -0.000113642 -0.00151214 0.000158035 0.000611555 -0.000800642 -0.247011 4.73337e-05 -0.0037918 0.00173932 0.00139587 -0.000966256 0.0004669 0.00187921 0.00133218 0.000169183 0.000160152 0.00132012 0.000268229 0.000590936 0.00177742 0.00104308 0.000196119 -0.00124493 0.000488397 0.000225222 0.000203754 
1524.95 0 -0.00050067 0.135845 -1.69446e-05 0.000231486 -0.124846 -0.000221956 -0.000148968 -0.0015706 0.000222096 0.000710476 -0.000794076 -0.245507 -7.89855e-06 -0.00375681 0.00169722 0.00145086 -0.00096811 0.000482996 0.0019072 0.00140075 0.000164169 0.00016829 0.00130528 0.000265562 0.000588751 0.00181463 0.00103136 0.000213032 -0.00124079 0.000498471 0.000208436 0.000207123 
1525.3 0 -0.00049929 0.136586 -1.2745e-05 0.000253852 -0.116676 -0.000216254 -0.000186228 -0.00163019 0.000288315 0.000808912 -0.000785011 -0.243816 -6.41516e-05 -0.0037189 0.00165321 0.00150559 -0.000972515 0.000503308 0.00193596 0.0014737 0.00015933 0.000175659 0.00128824 0.000262905 0.000586392 0.00185027 0.00101962 0.000230422 -0.00123655 0.000506961 0.000191967 0.00021082 
1525.65 0 -0.000498075 0.13722 -8.14455e-06 0.000275856 -0.10852 -0.000214284 -0.000224056 -0.00169078 0.000359908 0.00090441 -0.000772799 -0.241939 -0.00012307 -0.00367853 0.00160739 0.00155957 -0.000978925 0.000528475 0.00196719 0.00154861 0.00015445 0.000182899 0.00126944 0.000260204 0.000583297 0.00188479 0.00100758 0.000248564 -0.0012313 0.000513187 0.000175561 0.000214492 
1526 0 -0.000496013 0.137747 -2.84734e-06 0.000297873 -0.100384 -0.000215575 -0.000261279 -0.00175239 0.000439454 0.000994499 -0.000756464 -0.239881 -0.0001846 -0.00363646 0.00156018 0.00161213 -0.000987254 0.00055896 0.00200122 0.00162375 0.000149625 0.000190659 0.00124964 0.000256801 0.000580021 0.00191728 0.000994021 0.000266362 -0.00122467 0.000517414 0.000159108 0.0002178 
1526.35 0 -0.000493029 0.138166 3.18739e-06 0.000320018 -0.092271 -0.00021624 -0.000298511 -0.00181512 0.000528942 0.00107881 -0.000736852 -0.237644 -0.000247101 -0.00359308 0.00151245 0.00166192 -0.000997347 0.000594087 0.00203629 0.00169886 0.0001453 0.000199475 0.00122872 0.00025197 0.000577426 0.00194676 0.000978333 0.000282571 -0.00121762 0.000520404 0.000142344 0.00022075 
1526.7 0 -0.000490505 0.138477 9.7005e-06 0.000342351 -0.0841854 -0.000213338 -0.000337599 -0.0018783 0.000629422 0.00115718 -0.000715376 -0.235234 -0.000308194 -0.00354837 0.00146508 0.00170801 -0.00100781 0.000631197 0.00206956 0.00177411 0.000141951 0.000209735 0.00120641 0.000245333 0.000574615 0.00197365 0.00096088 0.000296951 -0.00121135 0.000522599 0.000124648 0.000223147 
1527.05 0 -0.000489352 0.138683 1.70251e-05 0.000365073 -0.0761358 -0.000206824 -0.000380114 -0.00193935 0.000740115 0.00122871 -0.000692598 -0.232654 -0.000366611 -0.00350155 0.00141779 0.0017508 -0.00101743 0.000667074 0.00210007 0.00184953 0.000139571 0.000221515 0.00118306 0.000236962 0.000570334 0.00199953 0.000942345 0.000310313 -0.00120552 0.000524402 0.000105557 0.000225232 
1527.4 0 -0.000489871 0.138782 2.50923e-05 0.000388398 -0.0681324 -0.000197924 -0.000425391 -0.00199395 0.000859309 0.00129313 -0.000668281 -0.229911 -0.000423872 -0.00345094 0.00137043 0.00179024 -0.00102626 0.000701199 0.00212946 0.00192432 0.000137852 0.000234747 0.00115926 0.000226779 0.000564279 0.00202518 0.000923334 0.000322942 -0.00119873 0.000525807 8.52767e-05 0.000227634 
1527.75 0 -0.000491503 0.138775 3.29224e-05 0.000412074 -0.0601828 -0.00018745 -0.000471236 -0.00204029 0.000986227 0.00135057 -0.000641048 -0.227008 -0.000482151 -0.00339515 0.00132492 0.00182473 -0.00103474 0.000735377 0.00215926 0.00199713 0.000136775 0.000249593 0.0011354 0.000214695 0.000556863 0.00204915 0.000903548 0.000334358 -0.00119093 0.000526242 6.39075e-05 0.000230561 
1528.1 0 -0.000493374 0.13866 4.00636e-05 0.000435511 -0.0522892 -0.000175692 -0.000517171 -0.00208135 0.0011213 0.00139969 -0.00061033 -0.223947 -0.000542206 -0.00333426 0.00128389 0.00185343 -0.00104252 0.000770567 0.00218944 0.0020672 0.000136749 0.000265392 0.00111152 0.000201242 0.000548517 0.00207008 0.000882514 0.000344298 -0.00118318 0.00052481 4.12021e-05 0.000233833 
1528.45 0 -0.000494302 0.138438 4.70307e-05 0.000458315 -0.0444544 -0.00016368 -0.000564674 -0.00212101 0.00126415 0.00143856 -0.00057747 -0.220729 -0.000603957 -0.00326936 0.00124661 0.00187701 -0.00104774 0.000806894 0.00221973 0.00213321 0.000137857 0.00028063 0.00108737 0.000187374 0.000539573 0.00208931 0.000860403 0.00035316 -0.00117519 0.000520863 1.75375e-05 0.000237015 
1528.8 0 -0.000492271 0.138112 5.42485e-05 0.000480253 -0.0366866 -0.000151355 -0.000614958 -0.00216056 0.00141314 0.00146738 -0.000545401 -0.217356 -0.000666204 -0.00320262 0.00120923 0.00189662 -0.00104772 0.000845121 0.0022507 0.00219365 0.000139278 0.000294548 0.00106255 0.000173572 0.000530827 0.00210919 0.000837361 0.000361358 -0.0011657 0.000514357 -6.21966e-06 0.000240112 
1529.15 0 -0.000487353 0.137682 6.14604e-05 0.000500627 -0.0289958 -0.000137951 -0.000667149 -0.00219941 0.001568 0.00148965 -0.00051661 -0.213834 -0.000727121 -0.00313574 0.00117013 0.00191406 -0.00104101 0.000885528 0.00228344 0.00224804 0.000139841 0.000307525 0.00103682 0.000159621 0.000522297 0.00212992 0.00081371 0.000369512 -0.00115448 0.000505718 -2.95491e-05 0.000243251 
1529.5 0 -0.000481405 0.137148 6.8343e-05 0.000519513 -0.0213884 -0.000124736 -0.000718526 -0.00223688 0.00173057 0.0015097 -0.000490484 -0.210166 -0.000785938 -0.00306807 0.0011297 0.00193152 -0.00102922 0.000926612 0.00231901 0.00229685 0.00013959 0.000320183 0.00101085 0.000145345 0.000513547 0.00215057 0.00078961 0.000378614 -0.00114198 0.000496043 -5.21102e-05 0.000245928 
1529.85 0 -0.000474417 0.136512 7.48762e-05 0.000537975 -0.0138702 -0.000112238 -0.000766921 -0.00227311 0.00190098 0.0015287 -0.0004648 -0.206356 -0.000843022 -0.00299808 0.00108732 0.00195022 -0.00101564 0.000966701 0.00235689 0.00234135 0.00013966 0.000332698 0.000985531 0.000130875 0.00050493 0.00217122 0.000764528 0.00038849 -0.00112866 0.000486444 -7.41167e-05 0.00024773 
1530.2 0 -0.000465402 0.135773 8.07921e-05 0.000557 -0.0064477 -9.77722e-05 -0.000812369 -0.00230873 0.00207633 0.00154362 -0.000438535 -0.202409 -0.000899085 -0.00292517 0.00104077 0.00197041 -0.00100172 0.00100614 0.00239384 0.00238261 0.000140582 0.000344948 0.000960239 0.000116362 0.000496828 0.00219137 0.000738346 0.000397969 -0.00111478 0.000477101 -9.67875e-05 0.000248129 
1530.55 0 -0.000454416 0.134932 8.54535e-05 0.000576862 0.000874956 -7.88295e-05 -0.000855918 -0.00234393 0.0022539 0.00154988 -0.000412079 -0.198329 -0.000955201 -0.0028509 0.000987622 0.0019911 -0.000985539 0.00104657 0.00242572 0.00241987 0.000141593 0.000356786 0.000933619 0.000101692 0.000489118 0.00220996 0.000711801 0.000406081 -0.00110036 0.000467012 -0.000120368 0.000246615 
1530.9 0 -0.00044224 0.13399 8.88984e-05 0.000596637 0.00809448 -5.50314e-05 -0.000896215 -0.00237872 0.00243287 0.00154548 -0.000385989 -0.19412 -0.00101166 -0.0027768 0.00092795 0.00200918 -0.000963824 0.00108923 0.00245005 0.00245185 0.000142068 0.00036829 0.000905398 8.63566e-05 0.000481042 0.00222738 0.000684747 0.000412764 -0.0010851 0.000454852 -0.000144 0.000243866 
1531.25 0 -0.000429854 0.132951 9.20078e-05 0.000615513 0.0152035 -2.77153e-05 -0.000930665 -0.00241326 0.00261329 0.00153268 -0.000359722 -0.189785 -0.0010676 -0.0027014 0.000864653 0.00202126 -0.000934635 0.00113445 0.00246682 0.00247906 0.000142621 0.000379718 0.000877034 7.01771e-05 0.000471549 0.00224498 0.000656024 0.000418854 -0.00106871 0.000440156 -0.000167454 0.000240843 
1531.6 0 -0.000417476 0.131819 9.5639e-05 0.00063367 0.0221906 5.91578e-07 -0.000959465 -0.00244672 0.00279327 0.00151559 -0.00033221 -0.18533 -0.00112288 -0.00262241 0.000800195 0.00202582 -0.000897836 0.00118152 0.00247702 0.00250308 0.000144054 0.000391043 0.000849815 5.39899e-05 0.000460748 0.0022634 0.000625089 0.000425308 -0.00105091 0.000423468 -0.000190782 0.000237777 
1531.95 0 -0.000404589 0.130595 9.97881e-05 0.00065143 0.0290451 2.82647e-05 -0.000984561 -0.00247778 0.00297014 0.00149864 -0.000303614 -0.180762 -0.00117814 -0.00253866 0.000734836 0.00202327 -0.000854672 0.00122994 0.00248241 0.00252402 0.0001462 0.000401759 0.000823345 3.85962e-05 0.00044985 0.00228181 0.000592595 0.000432949 -0.00103108 0.000405226 -0.000213481 0.000234362 
1532.3 0 -0.00039023 0.129279 0.000104108 0.000668891 0.0357626 5.59073e-05 -0.00100631 -0.00250591 0.0031431 0.00148457 -0.000275059 -0.176086 -0.00123185 -0.0024494 0.000668396 0.00201452 -0.000806563 0.00128011 0.00248553 0.00254066 0.000148755 0.000411783 0.0007971 2.4013e-05 0.000439488 0.00229942 0.000559067 0.000441615 -0.00100947 0.000385144 -0.000234804 0.000230113 
1532.65 0 -0.000374221 0.12787 0.000108703 0.000686004 0.0423446 8.51724e-05 -0.00102304 -0.00253286 0.00331243 0.00147235 -0.000247017 -0.171309 -0.00128058 -0.00235575 0.000601926 0.00200036 -0.000754171 0.00133146 0.00248754 0.00255327 0.000152496 0.000421205 0.000770817 9.53098e-06 0.000429935 0.00231648 0.000524608 0.000450096 -0.000987682 0.000362922 -0.000254941 0.000224469 
1533 0 -0.000357729 0.12637 0.00011431 0.000702697 0.0487946 0.000115149 -0.00103318 -0.00256108 0.00347774 0.00145883 -0.000219344 -0.166433 -0.00132322 -0.00226051 0.000535997 0.00198141 -0.000698053 0.00138189 0.0024876 0.00256382 0.000158153 0.000429528 0.000744364 -5.42836e-06 0.000421546 0.00233327 0.000488937 0.000458153 -0.000966872 0.000338821 -0.000274541 0.000217587 
1533.35 0 -0.000341113 0.124781 0.000120992 0.000718917 0.0551137 0.000143764 -0.00103711 -0.00259181 0.00363779 0.00144197 -0.000191175 -0.161459 -0.00136409 -0.00216493 0.000471026 0.00195815 -0.000638778 0.00142906 0.00248479 0.00257367 0.00016552 0.000436245 0.000717846 -2.10633e-05 0.000413949 0.00235013 0.000451377 0.000466581 -0.000946884 0.000313549 -0.000294439 0.000210206 
1533.7 0 -0.000324174 0.123104 0.000127208 0.000734618 0.0612967 0.000171051 -0.00103604 -0.0026255 0.00379099 0.0014217 -0.000160919 -0.156388 -0.0014087 -0.00206777 0.000407589 0.00193263 -0.000577065 0.00147171 0.00247867 0.00258167 0.000174012 0.000440747 0.000691169 -3.7524e-05 0.000407067 0.00236822 0.000411958 0.000475697 -0.000927276 0.00028794 -0.000315288 0.000202571 
1534.05 0 -0.000307117 0.121345 0.000132033 0.000750628 0.0673326 0.000197066 -0.00103011 -0.00266126 0.00393526 0.00139728 -0.000128153 -0.151225 -0.00145745 -0.00196909 0.000346622 0.00190712 -0.000515405 0.00151075 0.00246843 0.00258554 0.000183517 0.000442941 0.000664672 -5.47749e-05 0.000401339 0.0023887 0.000371072 0.000484502 -0.000907828 0.000262916 -0.000336549 0.000195741 
1534.4 0 -0.00028982 0.119505 0.000136032 0.000767104 0.0732115 0.000221418 -0.00101892 -0.00269791 0.00406972 0.00136713 -9.39339e-05 -0.145983 -0.00150685 -0.00187216 0.000289536 0.0018812 -0.000456085 0.00154844 0.00245319 0.00258518 0.00019371 0.000443664 0.000638475 -7.30839e-05 0.000396512 0.00241118 0.000328975 0.000492624 -0.000888506 0.000238354 -0.000357495 0.000190657 
1534.75 0 -0.000271331 0.117586 0.000139906 0.0007825 0.0789302 0.000244773 -0.00100212 -0.00273535 0.00419632 0.00133251 -5.93487e-05 -0.140672 -0.00155468 -0.00177761 0.000237046 0.00185314 -0.000397823 0.00158597 0.00243458 0.00258074 0.000204062 0.0004432 0.000612373 -9.27355e-05 0.000391617 0.00243369 0.000286405 0.000501575 -0.000869174 0.000213731 -0.000378315 0.000187679 
1535.1 0 -0.000251494 0.115591 0.000143921 0.000795913 0.0844896 0.000269079 -0.00097937 -0.0027733 0.00431745 0.0012978 -2.40765e-05 -0.1353 -0.00160128 -0.00168171 0.000190012 0.00182238 -0.000338317 0.0016236 0.00241425 0.00257012 0.000214551 0.000441608 0.000586645 -0.000113053 0.000386055 0.00245449 0.000243655 0.000511904 -0.000849371 0.000189398 -0.000399387 0.000186395 
1535.45 0 -0.000231817 0.113523 0.000147718 0.000807995 0.0898884 0.000294576 -0.00095105 -0.00281175 0.00443465 0.00126535 1.30406e-05 -0.129869 -0.00164648 -0.00158197 0.000147644 0.00179098 -0.000276693 0.00166191 0.00239035 0.00255182 0.000225547 0.000439638 0.000561403 -0.00013271 0.00038024 0.00247325 0.000200659 0.000522661 -0.000828715 0.00016579 -0.000420659 0.00018574 
1535.8 0 -0.00021287 0.111384 0.000151255 0.00081983 0.095122 0.000319084 -0.000919149 -0.00285011 0.00454928 0.0012339 5.23338e-05 -0.124384 -0.00168746 -0.00148039 0.000107449 0.00176145 -0.000211213 0.00170113 0.00235997 0.002527 0.000236865 0.000437128 0.000536544 -0.000151532 0.000374883 0.00249103 0.000157713 0.000532987 -0.000806835 0.000142436 -0.000441397 0.000185665 
1536.15 0 -0.000194441 0.109176 0.000155555 0.000831392 0.100185 0.000341954 -0.000885718 -0.00288573 0.00466259 0.00120237 9.3764e-05 -0.118849 -0.0017209 -0.00138096 6.77858e-05 0.00173426 -0.000138846 0.00174082 0.00232268 0.00249876 0.000246864 0.000432749 0.000512454 -0.00017058 0.000370187 0.0025094 0.000115962 0.000543278 -0.000783284 0.000118934 -0.000461166 0.00018582 
1536.5 0 -0.00017688 0.106901 0.000160836 0.000841286 0.105076 0.000363284 -0.000851257 -0.00291632 0.00477573 0.00117164 0.000137853 -0.113272 -0.00174615 -0.00128436 2.90844e-05 0.00170857 -6.03453e-05 0.00178077 0.00228177 0.00246928 0.000254571 0.000425894 0.00048954 -0.000190668 0.000365394 0.00252906 7.67438e-05 0.000554835 -0.000757991 9.62838e-05 -0.000479909 0.000185443 
1536.85 0 -0.000160197 0.104562 0.00016601 0.000849028 0.10979 0.0003829 -0.000816294 -0.00294217 0.00488963 0.00114206 0.000184699 -0.107661 -0.00176582 -0.00118812 -7.08206e-06 0.00168382 1.88817e-05 0.00182066 0.00224067 0.00243903 0.000260946 0.000416985 0.000467821 -0.000211503 0.000359413 0.00254923 3.97501e-05 0.000568173 -0.000731334 7.52934e-05 -0.000498108 0.000184432 
1537.2 0 -0.000143646 0.102162 0.000170332 0.000855193 0.114329 0.000402034 -0.000781675 -0.00296482 0.00500366 0.00111157 0.000232776 -0.102023 -0.00178374 -0.00109071 -3.9823e-05 0.00165977 9.5856e-05 0.00185978 0.00220045 0.00240724 0.000266546 0.000406536 0.000447261 -0.000232875 0.000352314 0.00256869 3.7116e-06 0.000583253 -0.000703829 5.50199e-05 -0.000516142 0.000183407 
1537.55 0 -0.000126446 0.0997007 0.000173882 0.000860362 0.118693 0.000424156 -0.000747065 -0.00298627 0.00511511 0.00107971 0.000278973 -0.0963588 -0.00180048 -0.000991471 -7.00268e-05 0.00163577 0.000171871 0.00189774 0.00216007 0.00237365 0.000271519 0.00039483 0.000427481 -0.000255154 0.000344846 0.00258696 -3.17518e-05 0.000599438 -0.000676365 3.45096e-05 -0.000533856 0.000182719 
1537.9 0 -0.000109437 0.0971833 0.000177754 0.000865415 0.122879 0.000451155 -0.000711975 -0.00300807 0.00522166 0.00104837 0.000321779 -0.09067 -0.00181278 -0.000890982 -9.98963e-05 0.00161092 0.000247097 0.00193427 0.00211731 0.0023389 0.000276963 0.000381635 0.000407746 -0.000277951 0.000337053 0.00260426 -6.63008e-05 0.000615869 -0.000649684 1.4579e-05 -0.000550538 0.000182295 
1538.25 0 -9.26798e-05 0.0946132 0.000182841 0.000870504 0.126885 0.00048096 -0.00067722 -0.00302957 0.00532324 0.00101799 0.000363514 -0.0849621 -0.00181846 -0.000791399 -0.000130562 0.00158365 0.00031816 0.00196871 0.0020711 0.00230282 0.000283621 0.000366972 0.000387587 -0.000300799 0.000329246 0.00262093 -9.99518e-05 0.000632206 -0.000623593 -3.54392e-06 -0.000565364 0.000181632 
1538.6 0 -7.43727e-05 0.0919923 0.000188831 0.000874713 0.130707 0.00051257 -0.000643785 -0.00304897 0.00542052 0.000987621 0.000406737 -0.0792434 -0.00181929 -0.000692947 -0.00016288 0.00155303 0.000382333 0.0020005 0.00202142 0.00226372 0.000291005 0.000351418 0.000366937 -0.000323561 0.000322882 0.00263725 -0.000133197 0.000648651 -0.000596921 -1.98172e-05 -0.000578443 0.000180307 
1538.95 0 -5.39414e-05 0.0893228 0.000194361 0.000877447 0.134347 0.000546753 -0.000611814 -0.00306503 0.00551364 0.000956238 0.00045085 -0.0735214 -0.00181898 -0.000593655 -0.000197801 0.00151988 0.000440531 0.00203068 0.001968 0.0022192 0.000298554 0.000334909 0.000346088 -0.000346271 0.00031893 0.00265293 -0.000166377 0.000665709 -0.000569085 -3.43962e-05 -0.000590211 0.000179038 
1539.3 0 -3.16242e-05 0.0866069 0.000198173 0.000879092 0.137809 0.000583469 -0.000580961 -0.00307722 0.00560242 0.000922884 0.000493747 -0.0677999 -0.00181861 -0.0004926 -0.000234945 0.00148519 0.000495067 0.0020598 0.00191185 0.00216785 0.000306521 0.000317642 0.00032572 -0.00036962 0.000317289 0.00266767 -0.000199142 0.000683882 -0.000540723 -4.71207e-05 -0.000601262 0.000178779 
1539.65 0 -7.41973e-06 0.0838465 0.000200312 0.000880392 0.141091 0.000622931 -0.000551064 -0.0030854 0.00568579 0.000887462 0.000533914 -0.0620794 -0.00181617 -0.000391249 -0.00027312 0.00144944 0.000547527 0.00208655 0.00185553 0.00210962 0.000315308 0.000300393 0.000306284 -0.000393989 0.000317682 0.00268172 -0.000230563 0.000702901 -0.000512097 -5.79697e-05 -0.00061214 0.000180041 
1540 0 1.81918e-05 0.081044 0.000201808 0.000881229 0.144196 0.000665028 -0.000522487 -0.00308931 0.00576128 0.000849856 0.000570443 -0.056361 -0.00181005 -0.000292509 -0.000311312 0.00141221 0.000598292 0.00210896 0.00180053 0.00204597 0.00032452 0.000283271 0.000286995 -0.000418861 0.000319776 0.00269551 -0.000260043 0.000721925 -0.00048319 -6.69113e-05 -0.000622809 0.000183032 
1540.35 0 4.46009e-05 0.078203 0.000203328 0.000880804 0.14712 0.000708029 -0.000495686 -0.00308895 0.00582566 0.000807907 0.000602815 -0.0506478 -0.00180135 -0.000197366 -0.000349928 0.00137212 0.000645724 0.00212593 0.00174657 0.00197939 0.000333239 0.000266026 0.000266781 -0.000443969 0.000323136 0.00270955 -0.000287911 0.000741072 -0.000453689 -7.40683e-05 -0.000633399 0.000186957 
1540.7 0 7.13697e-05 0.0753267 0.000204861 0.000879499 0.149864 0.000749663 -0.000471422 -0.00308489 0.00587576 0.000759447 0.000631066 -0.0449457 -0.00179195 -0.000104352 -0.000390741 0.00132809 0.0006879 0.00213951 0.00169301 0.00191201 0.000340971 0.000248684 0.000245269 -0.00046968 0.000327924 0.00272458 -0.000315061 0.000761097 -0.000423085 -8.002e-05 -0.000644558 0.000191148 
1541.05 0 9.82107e-05 0.0724181 0.000206458 0.000878471 0.152427 0.000789032 -0.000449937 -0.0030774 0.00591081 0.000705822 0.000655094 -0.039263 -0.00178225 -1.18053e-05 -0.00043406 0.00128092 0.000725806 0.00215316 0.0016396 0.00184496 0.000347314 0.000230746 0.000222333 -0.00049538 0.000334436 0.00274006 -0.000341521 0.00078169 -0.000391847 -8.53374e-05 -0.000656433 0.000196273 
1541.4 0 0.000124713 0.0694804 0.000208286 0.000878178 0.15481 0.000827426 -0.000430842 -0.00306601 0.00593198 0.000650178 0.000674201 -0.0336077 -0.00177207 8.19349e-05 -0.000476893 0.00123328 0.000761743 0.00216795 0.00158499 0.00177861 0.000352169 0.000211525 0.000198848 -0.000519327 0.000342311 0.00275417 -0.000366836 0.000801956 -0.000360413 -8.94599e-05 -0.000668027 0.000203282 
1541.75 0 0.000150904 0.0665159 0.0002097 0.000878889 0.157018 0.000865717 -0.000415045 -0.00305083 0.00594007 0.000594374 0.000687593 -0.0279859 -0.00176191 0.000178293 -0.000517603 0.00118751 0.000795685 0.00218332 0.00152745 0.00171388 0.0003559 0.000190795 0.000175558 -0.000540965 0.000350104 0.00276584 -0.000391156 0.000821612 -0.000328302 -9.14169e-05 -0.000677891 0.000210699 
1542.1 0 0.000177426 0.0635257 0.000209635 0.000881065 0.159053 0.000903686 -0.000404527 -0.00303367 0.00593676 0.000538677 0.000696432 -0.0223997 -0.00175281 0.000275738 -0.000559948 0.00114323 0.000826071 0.00219903 0.00146576 0.00165085 0.000358556 0.00016864 0.000151829 -0.000561761 0.000356098 0.00277531 -0.000414859 0.000840405 -0.000295653 -9.17474e-05 -0.000685758 0.000216217 
1542.45 0 0.000203787 0.0605123 0.000207462 0.000884339 0.160919 0.000941065 -0.00040092 -0.00301718 0.00592512 0.000483165 0.000702886 -0.0168495 -0.0017457 0.000370017 -0.00060846 0.00109933 0.00085435 0.00221457 0.00139898 0.00158715 0.000359543 0.000145173 0.000127439 -0.000583319 0.000360359 0.00278345 -0.00043857 0.000858079 -0.000263212 -9.22928e-05 -0.000693129 0.000219825 
1542.8 0 0.000229052 0.0574806 0.000203129 0.000887576 0.162614 0.000976272 -0.000404465 -0.00300302 0.0059071 0.000427917 0.000707829 -0.0113387 -0.00174069 0.000458112 -0.000663549 0.0010557 0.000884161 0.00222981 0.00132731 0.00152032 0.000358554 0.000120554 0.000103245 -0.000606005 0.000364174 0.00279202 -0.000462791 0.000874807 -0.000231732 -9.27211e-05 -0.000700807 0.000222424 
1543.15 0 0.000253783 0.0544339 0.000197121 0.00089051 0.164134 0.00100696 -0.000414383 -0.00299097 0.00588199 0.000372648 0.00071024 -0.00587646 -0.00173739 0.000540527 -0.000722661 0.00101116 0.000915521 0.00224475 0.00125173 0.00144995 0.00035578 9.5325e-05 7.99215e-05 -0.000630101 0.0003684 0.00280189 -0.000486878 0.000890874 -0.00020171 -9.1545e-05 -0.000708173 0.000224001 
1543.5 0 0.000278657 0.0513753 0.000190048 0.000893821 0.165478 0.00103149 -0.00042855 -0.00297973 0.0058479 0.000317459 0.000708071 -0.000471002 -0.00173532 0.000620318 -0.000782707 0.000963455 0.000946508 0.00225932 0.00117226 0.00137658 0.000351466 6.97788e-05 5.7398e-05 -0.000655584 0.000372709 0.00281225 -0.000510001 0.000906753 -0.000171989 -8.93468e-05 -0.000715159 0.000224571 
1543.85 0 0.000302827 0.0483069 0.000182411 0.00089803 0.166652 0.00104772 -0.000444337 -0.00296866 0.00580428 0.00026255 0.000700018 0.00487313 -0.00173303 0.000699963 -0.00084219 0.000911833 0.000975769 0.0022747 0.00108831 0.00130097 0.000346184 4.40322e-05 3.54465e-05 -0.000681052 0.00037564 0.00282213 -0.000532166 0.000922935 -0.00014141 -8.6566e-05 -0.000722172 0.000224433 
1544.2 0 0.000326215 0.0452298 0.00017492 0.000903425 0.167657 0.00105401 -0.000459899 -0.00295874 0.00575204 0.000207347 0.000686135 0.0101547 -0.0017287 0.000779291 -0.000900751 0.000856964 0.00100083 0.00229108 0.00100011 0.00122366 0.000340231 1.79472e-05 1.39902e-05 -0.000705347 0.000376159 0.00283078 -0.000553619 0.000939017 -0.00011082 -8.30988e-05 -0.000728936 0.000224375 
1544.55 0 0.000349767 0.0421461 0.000167351 0.000909653 0.168496 0.00105277 -0.000474324 -0.00294904 0.00569197 0.000152016 0.000666929 0.0153739 -0.00172203 0.000855835 -0.00095718 0.000799842 0.00101967 0.00230602 0.00090908 0.0011452 0.000333521 -9.05656e-06 -6.97921e-06 -0.000728369 0.000374711 0.00283768 -0.0005745 0.000953711 -8.0813e-05 -7.99692e-05 -0.000735471 0.000224663 
1544.9 0 0.000373453 0.0390589 0.000158641 0.000915087 0.169167 0.00104828 -0.000488338 -0.00293556 0.00562356 9.69571e-05 0.000643023 0.0205298 -0.00171253 0.00092668 -0.00101107 0.000742834 0.00103323 0.00231711 0.000817296 0.00106703 0.000325726 -3.59846e-05 -2.74954e-05 -0.00074998 0.000372164 0.00284257 -0.000594808 0.000966303 -5.06875e-05 -7.8044e-05 -0.000742126 0.0002248 
1545.25 0 0.000396372 0.0359705 0.000149217 0.000917959 0.169673 0.00104282 -0.000502649 -0.00291687 0.00554665 4.17109e-05 0.000614425 0.0256173 -0.00169965 0.000991985 -0.00106291 0.000688746 0.0010425 0.00232323 0.000726019 0.000990884 0.000316892 -6.14211e-05 -4.81127e-05 -0.000770699 0.000369282 0.00284562 -0.000614503 0.000976713 -2.02972e-05 -7.60039e-05 -0.000748735 0.00022523 
1545.6 0 0.000417109 0.0328837 0.000140134 0.000919304 0.170018 0.00103501 -0.000517131 -0.00289531 0.00546272 -1.32073e-05 0.000581014 0.030629 -0.00168472 0.00105484 -0.00111176 0.00063909 0.00104479 0.0023247 0.000633078 0.000918203 0.000308125 -8.6218e-05 -6.93041e-05 -0.000790942 0.000365564 0.00284615 -0.000633836 0.000984974 1.03616e-05 -7.21915e-05 -0.000755266 0.000226506 
1545.95 0 0.000435233 0.029802 0.000131376 0.000921703 0.170208 0.0010222 -0.00053204 -0.00287188 0.00537382 -6.60832e-05 0.000544595 0.0355589 -0.00166961 0.00111748 -0.00115777 0.000594081 0.00103852 0.0023229 0.000535667 0.000849635 0.000300099 -0.000111247 -9.09276e-05 -0.000810206 0.000359635 0.0028428 -0.000653372 0.000992311 4.18112e-05 -6.73805e-05 -0.000761775 0.000227497 
1546.3 0 0.000451255 0.0267292 0.000122282 0.000925945 0.170246 0.00100348 -0.000547218 -0.0028446 0.00528091 -0.000115342 0.000507455 0.0404026 -0.00165512 0.00118347 -0.00120283 0.00055323 0.00102769 0.00231838 0.000434904 0.000784439 0.000292149 -0.000135615 -0.000113113 -0.000827878 0.000351605 0.00283503 -0.00067384 0.00100079 7.44202e-05 -6.25958e-05 -0.000768395 0.000227579 
1546.65 0 0.000466191 0.0236667 0.000112428 0.000932556 0.170135 0.000978842 -0.00056123 -0.00281038 0.00518372 -0.000161576 0.000469069 0.0451559 -0.00164046 0.00125704 -0.00124849 0.000515983 0.00101666 0.0023107 0.000333677 0.000722183 0.000284228 -0.000158552 -0.00013644 -0.000843582 0.000342261 0.00282378 -0.000695974 0.00101132 0.000108178 -5.77827e-05 -0.000775325 0.000227045 
1547 0 0.000481081 0.0206147 0.00010207 0.000942375 0.169876 0.000947656 -0.000571678 -0.0027678 0.00508182 -0.000207336 0.000427542 0.0498148 -0.00162547 0.00133735 -0.00129539 0.000481578 0.00100602 0.00229998 0.000233824 0.000663417 0.000277251 -0.000179986 -0.000160633 -0.00085715 0.000330849 0.00281082 -0.000719376 0.00102256 0.00014347 -5.32759e-05 -0.000782602 0.000225745 
1547.35 0 0.000496346 0.0175744 9.12398e-05 0.000954648 0.169473 0.000910654 -0.000575505 -0.00271909 0.00497501 -0.000254414 0.000382694 0.0543775 -0.00161129 0.00142039 -0.00134225 0.000448672 0.000993952 0.00228846 0.000136412 0.000606963 0.000271891 -0.000200997 -0.00018471 -0.000868787 0.000317486 0.00279714 -0.000742915 0.00103262 0.000181114 -4.92398e-05 -0.000790317 0.000223684 
1547.7 0 0.000510711 0.0145477 7.97081e-05 0.000967622 0.168928 0.000870189 -0.000571302 -0.00266646 0.00486371 -0.000302033 0.00033513 0.0588443 -0.0015975 0.00150462 -0.0013868 0.000414831 0.000978351 0.00227907 4.1805e-05 0.000549912 0.000267767 -0.000222736 -0.000208391 -0.000878753 0.000303733 0.00278175 -0.000766519 0.00104082 0.000221223 -4.56004e-05 -0.00079814 0.000221107 
1548.05 0 0.000523025 0.0115372 6.79869e-05 0.000980216 0.168242 0.000826672 -0.00056053 -0.00260993 0.00474862 -0.00034779 0.000286063 0.0632156 -0.00158243 0.00159116 -0.00142785 0.000377324 0.000958867 0.00227194 -4.94381e-05 0.00049045 0.000263155 -0.000244778 -0.000232155 -0.00088717 0.000289983 0.00276346 -0.000790783 0.00104778 0.000263494 -4.29874e-05 -0.000805867 0.000217758 
1548.4 0 0.00053325 0.00854555 5.62013e-05 0.000992225 0.167419 0.000779717 -0.000544501 -0.00254962 0.00462927 -0.000390747 0.000238379 0.067488 -0.0015669 0.00167979 -0.0014638 0.000335428 0.000937569 0.00226535 -0.000135869 0.000428698 0.000256952 -0.000266454 -0.000255877 -0.000894056 0.000276044 0.0027411 -0.000815079 0.00105347 0.000307761 -4.21255e-05 -0.000813683 0.000213975 
1548.75 0 0.000541223 0.00557518 4.35345e-05 0.00100324 0.16646 0.000729439 -0.000523312 -0.00248559 0.00450382 -0.000431537 0.000194863 0.0716581 -0.00155327 0.00176917 -0.00149221 0.000289665 0.000916949 0.00225796 -0.000218091 0.0003651 0.000250037 -0.000287696 -0.000278641 -0.000899994 0.000262559 0.00271321 -0.000838239 0.0010567 0.000353916 -4.28072e-05 -0.000820968 0.000210181 
1549.1 0 0.00054798 0.00262753 3.01338e-05 0.00101257 0.165368 0.000676109 -0.000497743 -0.00241664 0.00437211 -0.000468934 0.000156379 0.0757253 -0.00154207 0.00185904 -0.00151313 0.000239962 0.000896131 0.00224867 -0.000299534 0.000300138 0.000243663 -0.000308109 -0.000300211 -0.000905489 0.000249767 0.00268066 -0.00086073 0.00105699 0.000401132 -4.41867e-05 -0.000826437 0.000206678 
1549.45 0 0.000555192 -0.00029607 1.69123e-05 0.00101968 0.164147 0.000620834 -0.000469862 -0.00234232 0.00423589 -0.000502148 0.00012277 0.0796889 -0.00153281 0.00194862 -0.00152839 0.000186667 0.000872211 0.0022365 -0.000382443 0.000235553 0.000238355 -0.000326486 -0.000320769 -0.000909862 0.000236531 0.00264547 -0.00088352 0.00105534 0.000448531 -4.57185e-05 -0.000829428 0.000203508 
1549.8 0 0.000563126 -0.00319342 3.68821e-06 0.00102369 0.162802 0.000564722 -0.000442297 -0.00226488 0.00409635 -0.000533689 9.37356e-05 0.0835467 -0.00152481 0.00203638 -0.00153952 0.000130882 0.000843196 0.00222252 -0.000465147 0.000173029 0.000234582 -0.000342113 -0.000340415 -0.000913632 0.000221924 0.00260844 -0.000906025 0.00105349 0.000495932 -4.6571e-05 -0.000830016 0.000200327 
1550.15 0 0.000570902 -0.0060614 -9.92128e-06 0.00102436 0.161338 0.000507912 -0.000416156 -0.00218635 0.00395408 -0.000565451 6.81648e-05 0.0872956 -0.00151589 0.00212356 -0.00154548 7.32315e-05 0.000808386 0.00220844 -0.000544527 0.000112711 0.000232406 -0.000355949 -0.000358972 -0.000918063 0.000206514 0.00257017 -0.000927821 0.00105241 0.000543059 -4.67688e-05 -0.000828283 0.000196801 
1550.5 0 0.00057774 -0.00889672 -2.30612e-05 0.00102354 0.159757 0.000449531 -0.000390048 -0.00210599 0.00380989 -0.000596494 4.39177e-05 0.0909322 -0.0015044 0.0022127 -0.00154437 1.36667e-05 0.000768701 0.00219453 -0.000619808 5.46575e-05 0.000231748 -0.000368861 -0.0003765 -0.000923282 0.000190582 0.0025315 -0.000949396 0.0010509 0.000590018 -4.6772e-05 -0.00082374 0.000192183 
1550.85 0 0.000584155 -0.011697 -3.50687e-05 0.00102321 0.158065 0.000389474 -0.0003635 -0.00202231 0.00366451 -0.000624915 2.05044e-05 0.0944535 -0.00149089 0.00230265 -0.00153558 -4.75515e-05 0.000725838 0.00217958 -0.000693716 -9.45114e-07 0.000232516 -0.000380019 -0.000393852 -0.00092854 0.000173577 0.00249215 -0.000970681 0.00104673 0.00063706 -4.62394e-05 -0.000816641 0.000186769 
1551.2 0 0.000590548 -0.0144609 -4.67344e-05 0.00102263 0.156265 0.000329213 -0.00033833 -0.00193541 0.00351908 -0.000649369 -9.03368e-07 0.0978591 -0.00147687 0.00238968 -0.00152006 -0.000108158 0.000681592 0.00216096 -0.000768618 -5.48776e-05 0.000233954 -0.000388105 -0.000411961 -0.000932298 0.000155462 0.00245071 -0.000991459 0.00103964 0.000684163 -4.51841e-05 -0.000808316 0.000181288 
1551.55 0 0.000596164 -0.0171883 -5.87291e-05 0.00101937 0.154358 0.000269093 -0.000316243 -0.00184624 0.00337522 -0.000668867 -1.99862e-05 0.101151 -0.00146202 0.00247226 -0.00150042 -0.00016476 0.000637733 0.00213659 -0.000842674 -0.000108517 0.000235048 -0.000393195 -0.000430377 -0.00093315 0.000136418 0.00240666 -0.00101186 0.00103139 0.000731443 -4.46439e-05 -0.000799768 0.000175566 
1551.9 0 0.000600754 -0.0198783 -7.03514e-05 0.00101223 0.152348 0.000208314 -0.000297532 -0.00175473 0.00323314 -0.000683911 -3.68142e-05 0.104329 -0.00144411 0.00255129 -0.00147951 -0.000215776 0.000595788 0.00210564 -0.000913401 -0.000162569 0.000235004 -0.000395992 -0.000448552 -0.000931029 0.000116685 0.00236098 -0.00103212 0.00102299 0.000778604 -4.51055e-05 -0.000791 0.000169061 
1552.25 0 0.000605469 -0.0225283 -8.10996e-05 0.00100206 0.150237 0.000147646 -0.000282769 -0.00166141 0.0030922 -0.000695659 -5.19654e-05 0.107391 -0.00142162 0.00262709 -0.00145957 -0.000262573 0.000556746 0.00206716 -0.000981047 -0.000215427 0.000233618 -0.00039642 -0.000466842 -0.000927305 9.68581e-05 0.0023139 -0.0010523 0.00101462 0.000824665 -4.65434e-05 -0.000781741 0.000162085 
1552.6 0 0.00061125 -0.0251355 -9.10676e-05 0.000990509 0.148029 8.92044e-05 -0.000273295 -0.00156883 0.00295216 -0.000703356 -6.76556e-05 0.110339 -0.00139447 0.00269934 -0.00144104 -0.000306174 0.000521262 0.00202176 -0.001047 -0.000264351 0.00023065 -0.000394631 -0.000484987 -0.000922574 7.65779e-05 0.00226507 -0.00107241 0.0010069 0.000869288 -4.93678e-05 -0.000772728 0.000155778 
1552.95 0 0.000617599 -0.0276991 -0.000100311 0.000979142 0.145727 3.33954e-05 -0.000268288 -0.00147802 0.00281245 -0.000706419 -8.55326e-05 0.113172 -0.00136435 0.00276838 -0.00142123 -0.000345056 0.000489171 0.00197276 -0.00111275 -0.000308494 0.000225862 -0.000391358 -0.000502457 -0.000915894 5.45258e-05 0.00221453 -0.00109305 0.00099953 0.000912673 -5.32882e-05 -0.000764627 0.000150379 
1553.3 0 0.000623689 -0.0302188 -0.00010911 0.000968757 0.143335 -2.20637e-05 -0.000265765 -0.00138698 0.0026736 -0.000705836 -0.000105168 0.115888 -0.00133417 0.00283361 -0.00139747 -0.000377217 0.000458793 0.00192275 -0.00118031 -0.000349431 0.000219869 -0.000386182 -0.000519773 -0.00090735 3.04472e-05 0.00216174 -0.00111409 0.00099076 0.000954912 -5.72389e-05 -0.000756771 0.000144876 
1553.65 0 0.000629166 -0.0326936 -0.000118403 0.00095789 0.140857 -7.982e-05 -0.000265511 -0.00129334 0.00253801 -0.000702885 -0.000125668 0.118486 -0.001305 0.00289377 -0.00136981 -0.0004018 0.0004286 0.00187102 -0.00125063 -0.000388729 0.000213107 -0.000378366 -0.000537509 -0.000898081 5.14339e-06 0.00210621 -0.0011345 0.000980407 0.00099611 -6.07226e-05 -0.000748155 0.000138574 
1554 0 0.000633479 -0.0351219 -0.000128585 0.000944149 0.138295 -0.000140833 -0.000268479 -0.0011965 0.00240669 -0.000698881 -0.000146131 0.120965 -0.0012739 0.00294925 -0.00134015 -0.00041934 0.000398408 0.00181534 -0.0013221 -0.000425769 0.000205513 -0.000368084 -0.000555833 -0.000888413 -2.03681e-05 0.00204814 -0.00115453 0.000970297 0.00103617 -6.38715e-05 -0.000738421 0.000131971 
1554.35 0 0.000636365 -0.0375021 -0.000139359 0.000927129 0.135651 -0.000203175 -0.00027503 -0.00109863 0.00227965 -0.000695675 -0.000165392 0.123323 -0.00123711 0.00300195 -0.00130976 -0.000432041 0.000370082 0.00175463 -0.00139286 -0.000458771 0.000196683 -0.000356063 -0.000575416 -0.0008777 -4.51878e-05 0.00198782 -0.00117506 0.000961229 0.00107463 -6.76201e-05 -0.00072792 0.000125494 
1554.7 0 0.000638425 -0.0398321 -0.000150364 0.000908797 0.132928 -0.000264071 -0.000284916 -0.00100274 0.00215686 -0.000693698 -0.000181955 0.125561 -0.00119372 0.0030543 -0.0012785 -0.000441904 0.000346397 0.00168971 -0.00146237 -0.000487181 0.000186462 -0.000343775 -0.000596301 -0.000865421 -6.87103e-05 0.00192522 -0.00119512 0.000952074 0.00111115 -7.218e-05 -0.00071746 0.000119256 
1555.05 0 0.000640823 -0.0421115 -0.000161483 0.000891908 0.130127 -0.000322668 -0.000298682 -0.000909232 0.0020371 -0.000690197 -0.000195588 0.127678 -0.00114653 0.00310602 -0.00124474 -0.000448899 0.00032791 0.0016226 -0.00153152 -0.000512281 0.000175144 -0.000332197 -0.00061779 -0.00085132 -9.03701e-05 0.00186068 -0.0012129 0.000940907 0.00114641 -7.66383e-05 -0.000707002 0.0001141 
1555.4 0 0.000643648 -0.0443409 -0.00017279 0.000877309 0.127254 -0.000378868 -0.000316744 -0.00081712 0.00191902 -0.000683483 -0.000207822 0.129676 -0.0010993 0.00315364 -0.00120709 -0.000453397 0.000314282 0.00155441 -0.00160226 -0.000536087 0.000162856 -0.000320793 -0.000640007 -0.00083547 -0.000110191 0.00179441 -0.00122816 0.000926896 0.00118115 -8.19205e-05 -0.000695718 0.000110883 
1555.75 0 0.00064609 -0.0465198 -0.000184232 0.000863019 0.12431 -0.000432527 -0.000338011 -0.000725889 0.00180255 -0.000675879 -0.000219776 0.131553 -0.00105402 0.0031944 -0.00116705 -0.00045741 0.000305897 0.00148414 -0.00167524 -0.00055907 0.000149191 -0.000308798 -0.000663823 -0.00081844 -0.000128687 0.00172634 -0.00124198 0.000911516 0.00121494 -8.92709e-05 -0.000683756 0.000109243 
1556.1 0 0.000648091 -0.0486476 -0.000195861 0.00084655 0.121296 -0.000483994 -0.000360518 -0.000636787 0.00168873 -0.000670081 -0.00023046 0.133311 -0.00101231 0.00322889 -0.00112745 -0.000461746 0.000300176 0.0014116 -0.0017486 -0.000580626 0.000134281 -0.000295923 -0.000689728 -0.000800202 -0.000146649 0.00165647 -0.00125472 0.000895631 0.00124711 -9.71762e-05 -0.000671859 0.000108463 
1556.45 0 0.00064937 -0.0507248 -0.00020784 0.000827363 0.118217 -0.00053368 -0.00038325 -0.000551443 0.00157802 -0.000668134 -0.000238119 0.134956 -0.000975285 0.0032599 -0.00108777 -0.00046522 0.000291562 0.0013396 -0.0018231 -0.000601265 0.000119347 -0.000282907 -0.000717455 -0.000779759 -0.000165122 0.00158495 -0.00126622 0.000877505 0.00127721 -0.000104804 -0.000660096 0.000108141 
1556.8 0 0.000649141 -0.0527516 -0.000219807 0.000806276 0.115077 -0.000582123 -0.000405385 -0.000469387 0.00146919 -0.00067153 -0.000242476 0.136487 -0.000941723 0.00329009 -0.00104512 -0.000466877 0.000278236 0.00126984 -0.00190162 -0.000621781 0.000104727 -0.000270547 -0.000746667 -0.000757415 -0.000184724 0.001512 -0.00127692 0.000856797 0.00130479 -0.000113285 -0.000648537 0.000107543 
1557.15 0 0.000648241 -0.0547259 -0.000231041 0.000784733 0.111883 -0.000631602 -0.000424103 -0.000389596 0.00136188 -0.000679777 -0.000244115 0.137904 -0.000908856 0.00332029 -0.00099752 -0.000467056 0.000262186 0.00120156 -0.00198374 -0.000641493 9.00093e-05 -0.00025914 -0.000777088 -0.000734487 -0.000205292 0.00143792 -0.0012876 0.00083473 0.00132995 -0.000122403 -0.000638061 0.000105999 
1557.5 0 0.000648765 -0.0566458 -0.00024071 0.00076357 0.108637 -0.000684146 -0.000435613 -0.000311971 0.00125763 -0.000691058 -0.000243727 0.139205 -0.000876018 0.00334899 -0.000945149 -0.000465218 0.000245231 0.00113403 -0.00206634 -0.000659084 7.54755e-05 -0.000248711 -0.000807878 -0.000710679 -0.000226191 0.00136282 -0.00129926 0.000811585 0.00135317 -0.000131651 -0.00062925 0.000103047 
1557.85 0 0.000651996 -0.0585111 -0.000248592 0.000742611 0.105343 -0.000739449 -0.000438291 -0.000236693 0.00115806 -0.000702695 -0.000243051 0.140388 -0.000846267 0.00337404 -0.000889976 -0.000459722 0.000227947 0.00106703 -0.0021476 -0.000673987 6.15321e-05 -0.000238985 -0.000838453 -0.000684804 -0.000247266 0.00128571 -0.00131237 0.000785788 0.00137496 -0.000140504 -0.000621404 9.8868e-05 
1558.2 0 0.000657425 -0.0603212 -0.000255713 0.000721233 0.102004 -0.000796661 -0.000432914 -0.000163594 0.00106399 -0.000713864 -0.00024349 0.141455 -0.000821528 0.00339498 -0.000833031 -0.000450336 0.000209196 0.00100006 -0.00222868 -0.000687926 4.8482e-05 -0.000229239 -0.000868395 -0.000656539 -0.000269081 0.00120605 -0.0013266 0.000756351 0.00139489 -0.000148769 -0.000613909 9.49304e-05 
1558.55 0 0.000663623 -0.0620757 -0.000262746 0.000698585 0.0986268 -0.000857711 -0.000421283 -9.34283e-05 0.000974615 -0.000727274 -0.00024381 0.142406 -0.000799438 0.00341277 -0.000773276 -0.000437866 0.000188701 0.000931217 -0.00230948 -0.000702884 3.69389e-05 -0.000218941 -0.000896562 -0.000626965 -0.000291623 0.00112433 -0.0013413 0.000724111 0.0014119 -0.000157431 -0.000607123 9.18703e-05 
1558.9 0 0.000670768 -0.0637735 -0.00026896 0.000674066 0.0952127 -0.00092447 -0.000404588 -2.73412e-05 0.000888664 -0.000745792 -0.000241404 0.143241 -0.000777837 0.00342871 -0.000710748 -0.00042346 0.000168361 0.00085918 -0.00238751 -0.000719078 2.69801e-05 -0.000208886 -0.000923003 -0.000597618 -0.000314257 0.00104113 -0.00135559 0.000689964 0.00142605 -0.000167213 -0.000601694 8.89983e-05 
1559.25 0 0.000679025 -0.0654131 -0.000273704 0.00064866 0.0917618 -0.00099499 -0.000382473 3.49758e-05 0.000805828 -0.000770306 -0.000234002 0.14396 -0.000757516 0.00344342 -0.000646494 -0.000408862 0.000150286 0.000785524 -0.00246035 -0.000735838 1.80757e-05 -0.00020021 -0.00094878 -0.000568622 -0.000336599 0.000956791 -0.00136918 0.000654254 0.00143793 -0.000177896 -0.000598139 8.62217e-05 
1559.6 0 0.000687729 -0.0669945 -0.000277334 0.00062325 0.0882738 -0.00106628 -0.000355267 9.44706e-05 0.000725324 -0.000800332 -0.000221291 0.144567 -0.000739063 0.00345606 -0.000581379 -0.000394763 0.000134968 0.000712805 -0.00252746 -0.000752275 9.74566e-06 -0.000192402 -0.000974631 -0.000538827 -0.000357903 0.000872135 -0.0013822 0.000617227 0.00144813 -0.000188669 -0.00059611 8.32611e-05 
1559.95 0 0.000696142 -0.0685182 -0.000280175 0.000597055 0.0847536 -0.0011361 -0.000325029 0.000151427 0.000646407 -0.000833628 -0.000204737 0.14506 -0.000721354 0.00346682 -0.000517139 -0.000379869 0.000121293 0.000642071 -0.0025909 -0.000768161 1.85609e-06 -0.000184004 -0.00100116 -0.000507189 -0.000377822 0.000788325 -0.00139446 0.000579428 0.00145723 -0.000198723 -0.000594239 8.00217e-05 
1560.3 0 0.000704022 -0.0699835 -0.000282493 0.000569908 0.0812074 -0.00120287 -0.000294941 0.000205736 0.000569644 -0.000868655 -0.000184383 0.145441 -0.000702902 0.00347788 -0.000455132 -0.000363365 0.000107728 0.000573112 -0.00265336 -0.000783738 -4.83469e-06 -0.000174123 -0.00102841 -0.000473361 -0.000396859 0.000705549 -0.00140558 0.000541303 0.00146534 -0.000208757 -0.000591246 7.66994e-05 
1560.65 0 0.000712358 -0.0713896 -0.000284334 0.000543278 0.077638 -0.00126505 -0.000268626 0.000257926 0.000496638 -0.000905009 -0.000160249 0.145714 -0.000683263 0.00349002 -0.000395567 -0.000346233 9.37619e-05 0.000506279 -0.00271618 -0.000798757 -9.66599e-06 -0.000163352 -0.00105568 -0.000437315 -0.000415712 0.000623589 -0.0014154 0.000502956 0.00147199 -0.000220202 -0.00058776 7.28931e-05 
1561 0 0.000722266 -0.0727371 -0.000285475 0.000518005 0.0740467 -0.00132089 -0.00024708 0.000308742 0.00042761 -0.000942767 -0.000133745 0.145884 -0.000663419 0.00350085 -0.000337504 -0.000329722 8.05662e-05 0.00044182 -0.00277685 -0.000812336 -1.30706e-05 -0.000152422 -0.00108151 -0.000399233 -0.000434626 0.00054235 -0.00142392 0.000464413 0.00147626 -0.000233302 -0.000585034 6.88742e-05 
1561.35 0 0.00073364 -0.0740262 -0.000285885 0.000492958 0.0704381 -0.00136896 -0.000226573 0.00035655 0.000359857 -0.000983019 -0.000106733 0.145951 -0.000643683 0.00350793 -0.000279758 -0.00031609 6.96787e-05 0.000379141 -0.00283094 -0.000823499 -1.59312e-05 -0.000140994 -0.00110456 -0.00036051 -0.000452556 0.000462242 -0.00143157 0.000424843 0.00147811 -0.000246855 -0.00058304 6.51141e-05 
1561.7 0 0.000746011 -0.0752542 -0.000285833 0.000466498 0.0668192 -0.00140958 -0.000202242 0.000397105 0.000290875 -0.00102669 -8.08319e-05 0.145911 -0.000622778 0.00351121 -0.000222637 -0.000307384 6.02527e-05 0.000318377 -0.00287718 -0.000831112 -1.80868e-05 -0.000129699 -0.0011248 -0.000322826 -0.000468594 0.000383857 -0.001439 0.00038364 0.00147803 -0.000260297 -0.00058182 6.12667e-05 
1562.05 0 0.000758416 -0.0764183 -0.000285776 0.000437694 0.0631939 -0.001444 -0.000173792 0.00042774 0.000220422 -0.00107303 -5.68265e-05 0.145762 -0.000598971 0.00351254 -0.000167994 -0.000303614 5.00876e-05 0.000261354 -0.00291721 -0.000834425 -1.88945e-05 -0.000120762 -0.00114294 -0.000286419 -0.000483051 0.000307031 -0.00144634 0.000341013 0.00147643 -0.000274471 -0.000580957 5.70957e-05 
1562.4 0 0.000768837 -0.0775188 -0.000285798 0.000406914 0.0595632 -0.00147467 -0.000144982 0.00045052 0.000148367 -0.0011206 -3.43651e-05 0.145506 -0.000571976 0.00351456 -0.000116106 -0.000304691 3.78751e-05 0.00021014 -0.00295343 -0.00083322 -1.87321e-05 -0.000115364 -0.0011588 -0.000250545 -0.00049667 0.000232616 -0.00145365 0.000297464 0.00147393 -0.000289598 -0.000579988 5.31237e-05 
1562.75 0 0.000776203 -0.0785573 -0.000286488 0.000375677 0.0559285 -0.00150462 -0.000118206 0.00046844 7.4542e-05 -0.0011691 -1.2966e-05 0.145145 -0.00054409 0.00351869 -6.5087e-05 -0.00030946 2.39862e-05 0.000165495 -0.00298819 -0.000828076 -1.92354e-05 -0.000113474 -0.00117181 -0.000214677 -0.000509855 0.000161886 -0.00146066 0.00025343 0.0014715 -0.000305233 -0.000579254 4.96504e-05 
1563.1 0 0.000780657 -0.0795339 -0.000288938 0.00034538 0.0522924 -0.00153601 -9.16339e-05 0.00048144 5.73155e-07 -0.00121842 7.77322e-06 0.144681 -0.000517428 0.00352258 -1.32993e-05 -0.000314728 1.01083e-05 0.000127551 -0.00302367 -0.000821109 -2.16762e-05 -0.000115291 -0.00118151 -0.000178566 -0.000522513 9.48399e-05 -0.00146684 0.000209181 0.00146895 -0.000320943 -0.000578402 4.58188e-05 
1563.45 0 0.000782736 -0.0804484 -0.000293627 0.00031583 0.0486571 -0.00156894 -6.3178e-05 0.000488366 -7.05473e-05 -0.00126718 2.81449e-05 0.144118 -0.000492763 0.00352128 3.82615e-05 -0.000317371 -2.88617e-06 9.62219e-05 -0.00305957 -0.000815292 -2.60987e-05 -0.000120613 -0.00118826 -0.000141313 -0.000533534 3.12858e-05 -0.00147192 0.000164907 0.00146534 -0.000335894 -0.000577294 4.00997e-05 
1563.8 0 0.000782413 -0.0813011 -0.000300406 0.000286116 0.0450254 -0.00160187 -3.40852e-05 0.00048948 -0.000135588 -0.00131367 4.89246e-05 0.143454 -0.000468927 0.00351235 8.65818e-05 -0.000314767 -1.5453e-05 7.04635e-05 -0.00309331 -0.000811958 -3.20361e-05 -0.000129095 -0.00119295 -0.000102397 -0.000542549 -2.88318e-05 -0.00147557 0.000120085 0.00145968 -0.000349339 -0.000576256 3.31269e-05 
1564.15 0 0.000779543 -0.0820924 -0.000307867 0.000256556 0.0414014 -0.00163311 -7.85189e-06 0.000487487 -0.000193837 -0.00135659 7.1762e-05 0.142692 -0.000443399 0.00349949 0.000130223 -0.000307224 -2.89943e-05 4.81108e-05 -0.00312413 -0.000809091 -3.86834e-05 -0.000140778 -0.00119615 -6.17965e-05 -0.000550466 -8.57203e-05 -0.00147731 7.36087e-05 0.00145202 -0.000360917 -0.000574484 2.70278e-05 
1564.5 0 0.000774792 -0.0828232 -0.000314319 0.000228546 0.0377907 -0.00166118 1.25897e-05 0.000485581 -0.000247398 -0.00139503 9.71913e-05 0.141836 -0.000415629 0.00348771 0.000169852 -0.000298126 -4.47739e-05 2.77868e-05 -0.00315459 -0.000803946 -4.61646e-05 -0.000155063 -0.00119788 -1.9049e-05 -0.000558079 -0.000139639 -0.00147693 2.52517e-05 0.00144292 -0.000371002 -0.000571728 2.30374e-05 
1564.85 0 0.000769123 -0.0834932 -0.000319145 0.000202329 0.0341974 -0.00168388 2.77299e-05 0.000483574 -0.000298476 -0.00142707 0.000123923 0.140889 -0.00038728 0.00347721 0.000206636 -0.000289118 -6.21735e-05 8.2971e-06 -0.00318684 -0.000795647 -5.51313e-05 -0.000170416 -0.0011974 2.54777e-05 -0.000565944 -0.000190736 -0.00147477 -2.42647e-05 0.00143207 -0.000379637 -0.000568066 2.09257e-05 
1565.2 0 0.000762199 -0.0841024 -0.000322546 0.000176813 0.0306223 -0.00170002 3.89227e-05 0.000479157 -0.000347754 -0.00144961 0.000151116 0.139855 -0.000359959 0.00346445 0.000240725 -0.000279095 -8.08776e-05 -1.05118e-05 -0.00321893 -0.000784484 -6.48654e-05 -0.000185671 -0.00119401 7.06089e-05 -0.000574685 -0.000239487 -0.00147098 -7.35658e-05 0.0014192 -0.000385474 -0.000562585 1.94009e-05 
1565.55 0 0.000752804 -0.0846497 -0.000325707 0.000150533 0.0270654 -0.00171141 4.60912e-05 0.000470849 -0.000396272 -0.00146068 0.000180181 0.138733 -0.000333955 0.00344683 0.000271362 -0.000266549 -0.000102443 -2.74691e-05 -0.00324635 -0.000771134 -7.49681e-05 -0.000199955 -0.00118713 0.000116755 -0.000584565 -0.000285961 -0.00146536 -0.000122015 0.00140413 -0.000387841 -0.000555354 1.75133e-05 
1565.9 0 0.000740658 -0.0851333 -0.000329134 0.000122738 0.0235272 -0.00172075 5.02366e-05 0.000459 -0.000446092 -0.00146122 0.000212696 0.137524 -0.000307363 0.00342485 0.000297745 -0.000250501 -0.00012807 -4.21808e-05 -0.00326658 -0.000756623 -8.54881e-05 -0.000213213 -0.00117746 0.000164972 -0.00059524 -0.00033064 -0.00145789 -0.00016921 0.0013873 -0.000387658 -0.000547867 1.53076e-05 
1566.25 0 0.000727154 -0.0855522 -0.000331642 9.35831e-05 0.0200095 -0.0017286 5.41553e-05 0.000447065 -0.000496786 -0.00145428 0.000249008 0.136226 -0.000278409 0.00340034 0.00031949 -0.000231756 -0.000158053 -5.53824e-05 -0.003279 -0.000741616 -9.5516e-05 -0.000226013 -0.00116609 0.000215237 -0.000605711 -0.000375066 -0.00144918 -0.000213988 0.00137016 -0.000385723 -0.00053965 1.28202e-05 
1566.6 0 0.000713792 -0.0859062 -0.00033223 6.42003e-05 0.0165145 -0.0017328 5.9823e-05 0.000440071 -0.000546016 -0.00144246 0.000288212 0.134842 -0.000246516 0.0033753 0.000337228 -0.000214517 -0.000192828 -6.82539e-05 -0.00328432 -0.000725848 -0.00010433 -0.00023806 -0.00115277 0.000266397 -0.000614749 -0.000419455 -0.0014398 -0.000256763 0.00135354 -0.000381633 -0.000529545 1.02886e-05 
1566.95 0 0.000700537 -0.086196 -0.00033112 3.61102e-05 0.013045 -0.00173149 6.62295e-05 0.00043997 -0.000593503 -0.0014262 0.000326326 0.133373 -0.000211139 0.00335013 0.000352415 -0.000201089 -0.000232366 -8.24382e-05 -0.00328599 -0.000709335 -0.000112497 -0.00024776 -0.00113659 0.000316673 -0.000622062 -0.000463243 -0.00142949 -0.000299027 0.00133737 -0.000374621 -0.000518493 8.129e-06 
1567.3 0 0.000686366 -0.0864225 -0.000329628 9.25093e-06 0.00960475 -0.0017265 7.0793e-05 0.000445165 -0.000640234 -0.00140591 0.000359063 0.131818 -0.000172052 0.0033227 0.000365359 -0.000188972 -0.000274183 -9.88679e-05 -0.00328707 -0.000693681 -0.000120818 -0.000254978 -0.00111806 0.000365345 -0.000629251 -0.000507249 -0.00141763 -0.000340839 0.00132166 -0.000364377 -0.000506769 5.63373e-06 
1567.65 0 0.000671008 -0.0865866 -0.000328489 -1.77578e-05 0.00619794 -0.00172224 7.22033e-05 0.000453529 -0.000685517 -0.00138314 0.00038742 0.130177 -0.000129974 0.00329064 0.000374673 -0.000176786 -0.000314554 -0.000116897 -0.00328782 -0.000680837 -0.000129342 -0.00026144 -0.00109862 0.000413019 -0.000637871 -0.000551861 -0.00140426 -0.000381704 0.00130581 -0.00035099 -0.000493045 2.20135e-06 
1568 0 0.000654481 -0.0866898 -0.000326989 -4.58176e-05 0.00282833 -0.00172019 7.0275e-05 0.000464078 -0.000728446 -0.00135872 0.000414518 0.128451 -8.60042e-05 0.00325348 0.000379542 -0.000165656 -0.000350614 -0.000134586 -0.00328705 -0.000670319 -0.000138541 -0.000268354 -0.00107888 0.000460318 -0.00064641 -0.000595388 -0.00139017 -0.000421872 0.00128893 -0.000335218 -0.00047733 -1.42796e-06 
1568.35 0 0.000635354 -0.0867338 -0.000324846 -7.4205e-05 -0.000500353 -0.00171805 6.65558e-05 0.000476005 -0.000770269 -0.00133289 0.000440084 0.126642 -4.26616e-05 0.00321317 0.000380977 -0.000156121 -0.000380531 -0.000149445 -0.00328445 -0.000659433 -0.00014946 -0.000275549 -0.00105839 0.000506421 -0.000652986 -0.000637075 -0.00137525 -0.000462612 0.00127097 -0.0003181 -0.000460832 -4.29227e-06 
1568.7 0 0.00061244 -0.0867187 -0.000323433 -0.00010165 -0.00378445 -0.00171487 6.19638e-05 0.000488917 -0.000813255 -0.0013069 0.000462525 0.124752 -3.17979e-06 0.00317209 0.000379577 -0.000148831 -0.000404563 -0.000159684 -0.00328112 -0.000647061 -0.00016158 -0.000283842 -0.00103711 0.000549694 -0.000658315 -0.00067769 -0.0013585 -0.000503829 0.00125313 -0.000300574 -0.000444243 -5.99656e-06 
1569.05 0 0.000586466 -0.0866432 -0.000323764 -0.000128198 -0.00702331 -0.00171066 5.43777e-05 0.000504108 -0.000857617 -0.00128293 0.000482363 0.122785 3.29218e-05 0.00313128 0.000373869 -0.000144692 -0.000424449 -0.000164732 -0.00327682 -0.000633812 -0.00017409 -0.00029383 -0.00101494 0.000589984 -0.000663558 -0.000716745 -0.00133972 -0.000544467 0.00123601 -0.000283886 -0.000428288 -6.47577e-06 
1569.4 0 0.000558777 -0.0865085 -0.000325152 -0.000155013 -0.0102174 -0.00170346 4.32482e-05 0.000522672 -0.000902136 -0.00126271 0.000501314 0.120743 6.96648e-05 0.00309102 0.000363031 -0.000142874 -0.00044146 -0.0001656 -0.00327031 -0.000621428 -0.000186806 -0.000304517 -0.000991331 0.000628604 -0.000668344 -0.00075399 -0.00131828 -0.000584611 0.0012187 -0.000268608 -0.000413339 -6.60743e-06 
1569.75 0 0.000530321 -0.0863169 -0.000326582 -0.000182769 -0.0133635 -0.00169071 2.93965e-05 0.000545012 -0.000946693 -0.00124645 0.000519007 0.118628 0.000111467 0.00305171 0.000348459 -0.000141602 -0.000457101 -0.000164437 -0.00326198 -0.000612148 -0.000199074 -0.000314648 -0.000966071 0.000666534 -0.00067211 -0.000790639 -0.00129386 -0.000624864 0.00120084 -0.000253266 -0.000399361 -7.40694e-06 
1570.1 0 0.000501817 -0.0860691 -0.000327585 -0.000211189 -0.0164565 -0.00167199 1.2425e-05 0.000570646 -0.000993291 -0.00123154 0.000532412 0.116443 0.000160672 0.00301184 0.00033136 -0.000138335 -0.000472616 -0.000162523 -0.00325453 -0.00060484 -0.000210848 -0.000324044 -0.000939583 0.000703489 -0.000675755 -0.00082727 -0.00126765 -0.000664917 0.00118314 -0.000236443 -0.000386168 -8.96054e-06 
1570.45 0 0.000473502 -0.0857641 -0.000327591 -0.000240843 -0.0194943 -0.00164995 -5.91627e-06 0.000599089 -0.00104303 -0.00121413 0.000539398 0.114194 0.000215182 0.00296866 0.000310689 -0.000131352 -0.000487444 -0.000159837 -0.00324858 -0.000596581 -0.000222528 -0.000333695 -0.000912464 0.000739104 -0.000680153 -0.000864074 -0.00123979 -0.000703795 0.00116581 -0.000218579 -0.000372514 -1.16854e-05 
1570.8 0 0.000445101 -0.0854023 -0.000327118 -0.000272208 -0.0224775 -0.00162833 -2.14662e-05 0.000631585 -0.00109483 -0.00119246 0.000540596 0.111883 0.000269979 0.00292243 0.000285448 -0.00012093 -0.000501113 -0.000157609 -0.00324256 -0.000587774 -0.000233693 -0.000344399 -0.000885312 0.000773655 -0.000685351 -0.000900671 -0.00120976 -0.000742042 0.0011489 -0.000200686 -0.000357992 -1.60816e-05 
1571.15 0 0.000416938 -0.0849842 -0.000327604 -0.000303875 -0.0254069 -0.00160938 -3.0545e-05 0.000670194 -0.00114658 -0.0011678 0.000537842 0.109511 0.000322501 0.00287593 0.000256676 -0.000106717 -0.000513343 -0.000157121 -0.00323563 -0.000580397 -0.000243527 -0.000356449 -0.000858807 0.000807763 -0.000690899 -0.000935974 -0.00117819 -0.000780508 0.00113323 -0.000183435 -0.000343659 -2.27016e-05 
1571.5 0 0.000389401 -0.0845103 -0.000329601 -0.000334058 -0.0282813 -0.00159323 -3.1298e-05 0.000715722 -0.00119671 -0.00114129 0.000532141 0.107078 0.000374091 0.00283131 0.000225874 -8.7658e-05 -0.000523026 -0.000157756 -0.00322784 -0.000574989 -0.000252079 -0.000369351 -0.000832591 0.00084153 -0.00069573 -0.000969726 -0.00114537 -0.000819487 0.00111827 -0.000166568 -0.000330272 -3.18513e-05 
1571.85 0 0.000362197 -0.0839822 -0.000332236 -0.000362292 -0.0310971 -0.00157935 -2.361e-05 0.000766479 -0.00124631 -0.00111325 0.000524114 0.10459 0.000427423 0.00278683 0.000194468 -6.40687e-05 -0.000529379 -0.000159012 -0.00321942 -0.000570253 -0.000261008 -0.000382417 -0.000806251 0.000875347 -0.000699089 -0.0010019 -0.00111088 -0.000858751 0.00110295 -0.000148866 -0.000317546 -4.18579e-05 
1572.2 0 0.000334474 -0.0834015 -0.00033329 -0.000389941 -0.0338492 -0.00156661 -9.26959e-06 0.000820131 -0.0012958 -0.00108562 0.000515694 0.10205 0.000482397 0.00273738 0.000163928 -3.82489e-05 -0.000532271 -0.000160358 -0.00320811 -0.000564528 -0.000271994 -0.000395881 -0.000780075 0.000909155 -0.000700908 -0.0010325 -0.0010743 -0.00089783 0.00108785 -0.000129249 -0.000305414 -5.05884e-05 
1572.55 0 0.000305176 -0.082768 -0.000331917 -0.000419065 -0.0365352 -0.00155368 7.79169e-06 0.000875112 -0.00134321 -0.00106026 0.000508853 0.099463 0.000535204 0.00267985 0.00013536 -1.22751e-05 -0.000530214 -0.000161567 -0.00318966 -0.000559259 -0.000285925 -0.000409834 -0.000754029 0.000941551 -0.000701235 -0.00106128 -0.00103591 -0.000936329 0.00107296 -0.000108732 -0.00029421 -5.86851e-05 
1572.9 0 0.000274356 -0.0820824 -0.000329248 -0.000450058 -0.0391547 -0.0015407 2.44567e-05 0.000930737 -0.00138715 -0.00103864 0.000504466 0.0968299 0.000582399 0.00261667 0.000108361 1.20902e-05 -0.000520118 -0.00016311 -0.0031627 -0.000557394 -0.000303165 -0.000424269 -0.000729094 0.000971863 -0.000700013 -0.00108835 -0.000996901 -0.00097371 0.00105693 -8.86909e-05 -0.000283477 -6.80311e-05 
1573.25 0 0.000242478 -0.0813459 -0.000326889 -0.000481619 -0.0417071 -0.00152779 3.99972e-05 0.000986966 -0.00142712 -0.00102138 0.000504454 0.0941513 0.000623371 0.00255192 8.1815e-05 3.3701e-05 -0.00050166 -0.00016541 -0.0031301 -0.000559377 -0.000322456 -0.000439101 -0.000706693 0.00100039 -0.000696704 -0.00111513 -0.000958115 -0.00100903 0.00104007 -6.91644e-05 -0.000273148 -7.86074e-05 
1573.6 0 0.00020942 -0.0805594 -0.000325909 -0.00051309 -0.0441911 -0.00151456 5.38286e-05 0.00104286 -0.00146356 -0.00100657 0.00051097 0.0914278 0.000660405 0.00248514 5.62868e-05 5.38212e-05 -0.000478408 -0.000168328 -0.00309421 -0.000563705 -0.000341729 -0.000453422 -0.000686847 0.00102791 -0.000690247 -0.00114291 -0.00091974 -0.00104169 0.00102399 -5.01872e-05 -0.000263062 -8.88912e-05 
1573.95 0 0.000175327 -0.0797229 -0.000325516 -0.000544966 -0.0466046 -0.00149996 6.62645e-05 0.00109739 -0.0014981 -0.000991622 0.000522873 0.0886602 0.000695375 0.00241373 3.34002e-05 7.33459e-05 -0.00045485 -0.00017205 -0.00305589 -0.000568813 -0.000360613 -0.000466256 -0.000668564 0.00105512 -0.000680843 -0.00117317 -0.000881661 -0.00107211 0.00100913 -3.17915e-05 -0.000252276 -9.77704e-05 
1574.3 0 0.000140374 -0.0788366 -0.000324891 -0.000576993 -0.0489449 -0.00148389 7.90028e-05 0.00115189 -0.00153211 -0.000975336 0.000538095 0.0858502 0.000727653 0.00233772 1.35533e-05 9.16113e-05 -0.000434568 -0.000177944 -0.00301677 -0.000574551 -0.000379112 -0.000477625 -0.000651352 0.00108168 -0.000669935 -0.00120649 -0.000843197 -0.00110028 0.000995261 -1.3918e-05 -0.000240386 -0.000105641 
1574.65 0 0.000105127 -0.0779014 -0.000324549 -0.000608146 -0.0512107 -0.00146843 9.12272e-05 0.00120926 -0.0015661 -0.000958175 0.00055476 0.0829982 0.000758143 0.00225774 -5.25746e-06 0.000107864 -0.000418193 -0.00018675 -0.00297791 -0.000581465 -0.00039725 -0.000488414 -0.000635302 0.00110678 -0.00065821 -0.00124148 -0.000803405 -0.00112576 0.000983223 3.51661e-06 -0.000227529 -0.000113705 
1575 0 7.06127e-05 -0.076919 -0.000324069 -0.000637912 -0.0534022 -0.00145487 0.000100965 0.0012713 -0.00160064 -0.000940609 0.000570976 0.0801046 0.000790595 0.00217262 -2.5262e-05 0.000120581 -0.000402878 -0.000199048 -0.00293798 -0.000589333 -0.000415874 -0.000498748 -0.000620766 0.00113034 -0.000646164 -0.00127646 -0.000761659 -0.00115007 0.000973281 2.14288e-05 -0.000213488 -0.000122596 
1575.35 0 3.72043e-05 -0.0758906 -0.000321746 -0.00066615 -0.0555203 -0.00144111 0.000108538 0.00133712 -0.00163519 -0.000922424 0.000585213 0.0771722 0.000825796 0.00208027 -4.68777e-05 0.000127717 -0.000385383 -0.000217438 -0.00289525 -0.000598058 -0.000435346 -0.000507348 -0.000608004 0.00115252 -0.00063369 -0.00131 -0.000717912 -0.0011743 0.000963898 4.1113e-05 -0.000198465 -0.000132006 
1575.7 0 4.601e-06 -0.0748173 -0.000317771 -0.000693254 -0.0575646 -0.00142534 0.000114707 0.00140438 -0.00166826 -0.000903273 0.000595783 0.0742051 0.000861498 0.0019801 -6.88447e-05 0.000129834 -0.000365002 -0.000243451 -0.00284811 -0.000609289 -0.000454418 -0.000513498 -0.000596357 0.00117318 -0.000620866 -0.00134094 -0.000672667 -0.00119775 0.000953849 6.34875e-05 -0.000183098 -0.000140473 
1576.05 0 -2.65228e-05 -0.0737001 -0.000313221 -0.000719868 -0.0595328 -0.00140786 0.00011935 0.00147256 -0.00169951 -0.000882429 0.000602501 0.0712096 0.00089754 0.00187491 -8.9381e-05 0.000129199 -0.000343514 -0.000275673 -0.00279752 -0.000624813 -0.000472011 -0.000517152 -0.000584974 0.00119331 -0.00060852 -0.00136935 -0.000627194 -0.00121959 0.000943038 8.80633e-05 -0.000166837 -0.000146988 
1576.4 0 -5.53208e-05 -0.0725401 -0.00030791 -0.000745097 -0.0614229 -0.0013882 0.000123019 0.00154363 -0.00172932 -0.000858751 0.000605858 0.0681936 0.000935164 0.00176934 -0.000106499 0.00012745 -0.00032161 -0.000312134 -0.00274626 -0.000642968 -0.000488015 -0.000518 -0.000573334 0.00121351 -0.000596446 -0.00139598 -0.00058262 -0.00123935 0.000931615 0.000112113 -0.00014894 -0.000152411 
1576.75 0 -8.25876e-05 -0.0713385 -0.000302201 -0.000766868 -0.0632353 -0.00136626 0.000125957 0.00161857 -0.0017588 -0.000830613 0.000604955 0.0651628 0.000974268 0.00166557 -0.000119302 0.000127353 -0.000296562 -0.000352455 -0.00269678 -0.000659983 -0.000503192 -0.000515962 -0.000561564 0.0012332 -0.00058375 -0.00142061 -0.000538817 -0.00125741 0.000919119 0.000133449 -0.000129408 -0.000158898 
1577.1 0 -0.000109497 -0.0700967 -0.000297092 -0.000784438 -0.064972 -0.00134495 0.000129566 0.00169596 -0.00178945 -0.000797435 0.000599493 0.0621169 0.00101451 0.00156399 -0.000128797 0.000132787 -0.000265355 -0.000398151 -0.00265074 -0.000675068 -0.000519181 -0.000510928 -0.000550398 0.00125327 -0.000570876 -0.00144224 -0.000495336 -0.00127402 0.000904651 0.000152031 -0.000108412 -0.000166704 
1577.45 0 -0.00013576 -0.068816 -0.000292535 -0.000798776 -0.0666335 -0.00132592 0.000136528 0.00177255 -0.00182255 -0.000761536 0.000590627 0.0590527 0.00105566 0.00146526 -0.000136153 0.000145324 -0.00022646 -0.00045085 -0.00260671 -0.000688187 -0.000536489 -0.000502587 -0.000539551 0.00127515 -0.00055899 -0.00146169 -0.000452794 -0.00128915 0.000888585 0.000168555 -8.67293e-05 -0.000173821 
1577.8 0 -0.000160917 -0.0674968 -0.000288003 -0.000811213 -0.0682184 -0.00130667 0.000147205 0.00184628 -0.00185763 -0.000726351 0.000579626 0.0559718 0.00109604 0.00136981 -0.000141925 0.000163276 -0.000181107 -0.000509957 -0.00256056 -0.000697583 -0.000553712 -0.000491822 -0.00052805 0.00129799 -0.00054799 -0.00148133 -0.000410785 -0.00130245 0.00087241 0.00018377 -6.55922e-05 -0.00017888 
1578.15 0 -0.000185624 -0.0661404 -0.000283529 -0.000822447 -0.0697241 -0.00128434 0.000159392 0.00191786 -0.00189204 -0.000692043 0.000565186 0.0528785 0.00113399 0.00127677 -0.000145158 0.000183796 -0.00013268 -0.000574023 -0.00250997 -0.000703157 -0.000569791 -0.000479359 -0.000515675 0.00132011 -0.000536633 -0.00150227 -0.000367351 -0.00131395 0.000856992 0.000197796 -4.51008e-05 -0.000182305 
1578.5 0 -0.000210041 -0.0647486 -0.00027919 -0.000833607 -0.0711466 -0.00125914 0.000170703 0.0019877 -0.00192402 -0.000655533 0.000544342 0.0497762 0.00116884 0.00118344 -0.000144181 0.000204611 -8.4297e-05 -0.000641992 -0.00245706 -0.000707081 -0.000584872 -0.000465693 -0.000502619 0.00134135 -0.000524797 -0.00152436 -0.000322483 -0.00132453 0.000842166 0.000210579 -2.47452e-05 -0.000184749 
1578.85 0 -0.000233251 -0.0633221 -0.000275257 -0.000846286 -0.0724809 -0.00123186 0.00017995 0.00205577 -0.00195363 -0.000613757 0.000517152 0.0466676 0.00119977 0.00108773 -0.000139996 0.000225849 -3.78689e-05 -0.000712488 -0.00240416 -0.000710635 -0.000599054 -0.000451244 -0.000488721 0.00136236 -0.000512928 -0.00154687 -0.000278747 -0.00133527 0.000826933 0.00022145 -4.77479e-06 -0.000186768 
1579.2 0 -0.000255151 -0.0618608 -0.000272419 -0.000860511 -0.0737263 -0.00120169 0.000187673 0.00212176 -0.00198022 -0.000565559 0.000485772 0.0435548 0.00122663 0.000989118 -0.000136369 0.000249821 6.84049e-06 -0.000782822 -0.0023517 -0.000713436 -0.000612277 -0.000435781 -0.000473207 0.00138215 -0.000500282 -0.00156856 -0.000237736 -0.00134639 0.00081122 0.000230542 1.44853e-05 -0.000190029 
1579.55 0 -0.000277197 -0.0603661 -0.000269815 -0.000875087 -0.0748858 -0.00116984 0.000195268 0.00218501 -0.00200257 -0.000511829 0.000450395 0.0404395 0.00124878 0.000887537 -0.000137211 0.000278368 4.92401e-05 -0.000849308 -0.002297 -0.000714315 -0.000624724 -0.000419 -0.000456279 0.00140022 -0.000486102 -0.00158884 -0.000198661 -0.00135713 0.000795162 0.000239842 3.30049e-05 -0.000195816 
1579.9 0 -0.000299589 -0.05884 -0.00026585 -0.000888986 -0.0759607 -0.00114083 0.000202968 0.0022449 -0.00201731 -0.000456886 0.000411292 0.0373236 0.0012651 0.000783672 -0.000143954 0.000311345 8.80471e-05 -0.000909515 -0.00223622 -0.000714019 -0.000636418 -0.00040103 -0.000440041 0.00141734 -0.00047121 -0.00160789 -0.000159571 -0.00136792 0.000779057 0.00024941 5.11006e-05 -0.000202924 
1580.25 0 -0.000319929 -0.0572834 -0.000260583 -0.000901845 -0.0769507 -0.00111666 0.000210451 0.00230124 -0.00202087 -0.000405025 0.00037092 0.0342092 0.00127626 0.000678765 -0.000153678 0.000347818 0.000124718 -0.000961904 -0.00216814 -0.000715313 -0.000646919 -0.000382828 -0.000424308 0.00143257 -0.000455634 -0.00162613 -0.000119778 -0.00137887 0.000764032 0.000257792 6.91818e-05 -0.000210098 
1580.6 0 -0.000336418 -0.0556974 -0.000255395 -0.00091376 -0.0778553 -0.00109396 0.000218968 0.00235529 -0.00201356 -0.000357145 0.00033141 0.0310984 0.00128498 0.000573151 -0.000162096 0.000387286 0.00016061 -0.00100666 -0.00209243 -0.000719305 -0.000656038 -0.000364524 -0.00040756 0.00144497 -0.000437972 -0.00164372 -7.98197e-05 -0.00138907 0.000749619 0.000265357 8.71732e-05 -0.000218099 
1580.95 0 -0.000350213 -0.0540837 -0.000250701 -0.000925062 -0.0786745 -0.00106916 0.000229967 0.00240941 -0.00199701 -0.000311463 0.000293152 0.0279952 0.00129439 0.000467779 -0.000167393 0.000430676 0.000195178 -0.00104787 -0.00200915 -0.000724264 -0.00066289 -0.000344781 -0.000389771 0.0014558 -0.000417374 -0.00166067 -4.02786e-05 -0.00139896 0.000734244 0.000273023 0.000104684 -0.000227469 
1581.3 0 -0.000363238 -0.0524441 -0.000245391 -0.000934868 -0.0794101 -0.00104224 0.000242534 0.0024647 -0.00197447 -0.000266315 0.000256793 0.024904 0.00130565 0.000364912 -0.000170017 0.000480015 0.000226979 -0.00108994 -0.00192107 -0.000727458 -0.000666567 -0.000322599 -0.000372022 0.00146726 -0.000394762 -0.00167638 -1.68597e-06 -0.0014089 0.000717492 0.00028104 0.000121723 -0.000237825 
1581.65 0 -0.000375643 -0.0507807 -0.000238596 -0.000942889 -0.0800642 -0.0010151 0.000255841 0.00251989 -0.00195014 -0.000222157 0.000224573 0.021827 0.00131755 0.000265535 -0.000172871 0.000535728 0.000254349 -0.00113519 -0.00183105 -0.000726821 -0.000667736 -0.000298289 -0.000356258 0.00148097 -0.000371624 -0.00169033 3.5417e-05 -0.00141779 0.000699549 0.000289119 0.000138469 -0.000249424 
1582 0 -0.000386408 -0.0490956 -0.000230739 -0.000950585 -0.0806366 -0.000988986 0.00026934 0.00257186 -0.00192499 -0.000179998 0.000197051 0.0187652 0.00132923 0.00016979 -0.0001788 0.000595761 0.000276071 -0.00118424 -0.00174096 -0.00072193 -0.000667413 -0.000272634 -0.000342459 0.00149722 -0.000348746 -0.00170232 7.12735e-05 -0.00142518 0.000679963 0.000296258 0.000154901 -0.000261757 
1582.35 0 -0.000395054 -0.0473912 -0.000222225 -0.000958707 -0.0811268 -0.000963628 0.000281497 0.00261686 -0.00189743 -0.000138806 0.000172756 0.0157214 0.00134066 7.79394e-05 -0.000186038 0.000658211 0.000293194 -0.00123614 -0.00165324 -0.000713887 -0.000666919 -0.000246014 -0.000328672 0.00151555 -0.000326071 -0.00171282 0.000105982 -0.00143145 0.000657814 0.000301075 0.000170928 -0.000273476 
1582.7 0 -0.000401871 -0.0456704 -0.000212856 -0.000966092 -0.0815352 -0.000937287 0.000292433 0.00265146 -0.00186657 -9.56051e-05 0.000149676 0.0127009 0.00135141 -1.07689e-05 -0.000189879 0.000722245 0.000308004 -0.00128972 -0.0015703 -0.000703628 -0.000667071 -0.000219052 -0.000314109 0.00153589 -0.000303151 -0.0017221 0.000138831 -0.00143791 0.00063336 0.000303991 0.000186987 -0.000284304 
1583.05 0 -0.000407473 -0.0439345 -0.000201955 -0.000972088 -0.0818622 -0.000908189 0.000303351 0.00267499 -0.00183241 -4.68844e-05 0.00012553 0.00970757 0.00136177 -9.91365e-05 -0.000188508 0.000786751 0.000320037 -0.00134294 -0.00149304 -0.000691401 -0.0006666 -0.000192805 -0.000299292 0.00155814 -0.000280112 -0.00172989 0.000169667 -0.00144638 0.00060776 0.000306383 0.000203861 -0.000295559 
1583.4 0 -0.000412344 -0.0421838 -0.000188915 -0.000977669 -0.0821086 -0.000876603 0.000312544 0.00269075 -0.00179507 1.00392e-05 9.87523e-05 0.00674244 0.001374 -0.000188922 -0.00018402 0.000850637 0.00032808 -0.00139214 -0.00141944 -0.00067728 -0.000663993 -0.000166773 -0.000285003 0.0015821 -0.000257274 -0.00173607 0.000199558 -0.00145714 0.000581365 0.000308707 0.000221797 -0.000307858 
1583.75 0 -0.000417001 -0.0404186 -0.000173799 -0.000984186 -0.082275 -0.000845041 0.000316297 0.00270293 -0.00175429 7.47132e-05 6.9599e-05 0.00380543 0.00139125 -0.000279684 -0.000178102 0.00091416 0.000332885 -0.00143523 -0.0013452 -0.000661251 -0.00065938 -0.000140027 -0.000272049 0.00160777 -0.000234961 -0.00174107 0.00023008 -0.00146911 0.000553397 0.00031118 0.000240293 -0.000320162 
1584.1 0 -0.000421119 -0.0386404 -0.000157059 -0.000992072 -0.0823617 -0.000815529 0.000312416 0.00271343 -0.00170815 0.000144349 3.99077e-05 0.000896314 0.00141397 -0.000369368 -0.000170235 0.00097761 0.000335769 -0.00147216 -0.00126723 -0.000643768 -0.000653508 -0.000113023 -0.000260066 0.00163428 -0.000213305 -0.00174562 0.0002614 -0.00148129 0.000524425 0.000313979 0.000259383 -0.000332093 
1584.45 0 -0.000423648 -0.0368525 -0.00013893 -0.00100048 -0.0823682 -0.000786309 0.000301757 0.00272142 -0.00165556 0.000216856 1.22619e-05 -0.0019824 0.00143858 -0.000456739 -0.000159902 0.00103994 0.000338108 -0.00150107 -0.0011862 -0.000625706 -0.000647003 -8.66521e-05 -0.000248492 0.00166077 -0.000191362 -0.00174989 0.000293329 -0.00149361 0.000495828 0.00031648 0.000279087 -0.000343421 
1584.8 0 -0.000424289 -0.0350571 -0.000119735 -0.00100932 -0.0822943 -0.000754263 0.000286832 0.0027256 -0.0015987 0.00029107 -1.28966e-05 -0.00482684 0.00146127 -0.000543112 -0.000147429 0.00110193 0.000341228 -0.00151966 -0.00110344 -0.000608946 -0.000640059 -6.12553e-05 -0.000238 0.00168764 -0.000167468 -0.00175266 0.000325766 -0.00150532 0.000467043 0.000318195 0.000298449 -0.000353335 
1585.15 0 -0.000423704 -0.0332544 -9.96112e-05 -0.00101988 -0.0821423 -0.000718954 0.000270161 0.00272459 -0.00154027 0.000366529 -3.76078e-05 -0.00763611 0.00148067 -0.000629613 -0.000134059 0.00116537 0.000344956 -0.00152875 -0.00101846 -0.000595149 -0.000633023 -3.67468e-05 -0.000228903 0.00171463 -0.000141727 -0.00175303 0.000357936 -0.00151511 0.000437219 0.00031933 0.000317586 -0.000362227 
1585.5 0 -0.000422536 -0.0314446 -7.87716e-05 -0.00103242 -0.0819148 -0.00068217 0.000253839 0.00271642 -0.0014809 0.000442862 -6.24064e-05 -0.0104098 0.00149649 -0.000717081 -0.000121315 0.00122879 0.000347631 -0.00153162 -0.000930889 -0.000585084 -0.000625549 -1.37448e-05 -0.000220298 0.00173981 -0.000116355 -0.00175164 0.000389611 -0.00152283 0.000406226 0.000319977 0.000337772 -0.000370438 
1585.85 0 -0.000420499 -0.0296301 -5.80594e-05 -0.00104617 -0.0816133 -0.000645618 0.000237547 0.00269894 -0.00141984 0.000518154 -8.65359e-05 -0.0131451 0.00150856 -0.000806927 -0.000109387 0.00128776 0.00034742 -0.00153137 -0.00084253 -0.000579168 -0.000616256 7.62493e-06 -0.000210604 0.00176143 -9.31181e-05 -0.00174956 0.000421512 -0.00152972 0.000374486 0.000319724 0.000359211 -0.000377427 
1586.2 0 -0.00041749 -0.027814 -3.84504e-05 -0.00106105 -0.0812376 -0.000611367 0.0002187 0.00267084 -0.00135701 0.000590653 -0.000110435 -0.0158394 0.00151626 -0.000899053 -9.67755e-05 0.00133916 0.000343927 -0.00152749 -0.000756207 -0.000577843 -0.000604824 2.81659e-05 -0.000198503 0.00177848 -7.22954e-05 -0.00174734 0.00045404 -0.00153637 0.000342874 0.000318744 0.000380002 -0.000383478 
1586.55 0 -0.000413496 -0.0259983 -2.02883e-05 -0.00107708 -0.0807868 -0.000580991 0.000195906 0.00263366 -0.00129249 0.000660658 -0.000135008 -0.0184916 0.00152077 -0.000991272 -8.12595e-05 0.00138341 0.000339622 -0.00151891 -0.000672871 -0.000580172 -0.000592365 4.77815e-05 -0.000184209 0.00179187 -5.30916e-05 -0.00174557 0.000486623 -0.00154247 0.000311313 0.000317338 0.000398338 -0.0003894 
1586.9 0 -0.000408971 -0.0241842 -2.8442e-06 -0.00109354 -0.0802635 -0.00055433 0.000171054 0.00258995 -0.0012239 0.00072802 -0.000160328 -0.0210999 0.00152477 -0.00108231 -6.24892e-05 0.00142186 0.000336845 -0.00150648 -0.000592568 -0.000582935 -0.000579506 6.60074e-05 -0.000168447 0.00180401 -3.43162e-05 -0.00174477 0.000518898 -0.00154829 0.000279748 0.000316151 0.000413869 -0.000395437 
1587.25 0 -0.000404383 -0.0223735 1.46745e-05 -0.0011098 -0.0796721 -0.000531979 0.000145935 0.00254023 -0.00114886 0.000792205 -0.0001864 -0.0236601 0.00152884 -0.00117344 -4.28564e-05 0.00145504 0.000333514 -0.00149094 -0.000516041 -0.000584393 -0.000565538 8.38486e-05 -0.000151036 0.00181511 -1.57283e-05 -0.00174459 0.000551133 -0.00155462 0.000248256 0.000315374 0.000427714 -0.000401255 
1587.6 0 -0.000399168 -0.0205673 3.2211e-05 -0.00112561 -0.0790145 -0.000514667 0.000120087 0.00248316 -0.00106779 0.000855565 -0.000212942 -0.026169 0.00153171 -0.00126627 -2.4689e-05 0.0014823 0.00032749 -0.00147258 -0.000442642 -0.000586768 -0.000550651 0.000102121 -0.000131478 0.00182341 1.56966e-06 -0.00174336 0.000584059 -0.00156116 0.000217171 0.000314056 0.000441825 -0.000406455 
1587.95 0 -0.000393315 -0.0187669 4.93803e-05 -0.00114151 -0.0782909 -0.000501262 9.3632e-05 0.00241942 -0.000982795 0.00092062 -0.000238727 -0.0286259 0.00153259 -0.00136041 -7.59365e-06 0.00150346 0.000319998 -0.001451 -0.000369272 -0.000592605 -0.000534897 0.000119504 -0.000109358 0.00182803 1.7063e-05 -0.00174076 0.000617799 -0.00156743 0.000186438 0.000312025 0.00045621 -0.000410694 
1588.3 0 -0.000388068 -0.0169737 6.59358e-05 -0.00115825 -0.0775006 -0.000490843 6.7007e-05 0.00235248 -0.000895299 0.000986633 -0.000264044 -0.0310288 0.00153294 -0.0014537 1.0235e-05 0.00152018 0.000313341 -0.00142654 -0.000293724 -0.000600378 -0.000517147 0.000135197 -8.50513e-05 0.00182956 3.079e-05 -0.00173815 0.000652135 -0.00157328 0.000156124 0.000309367 0.000469974 -0.000414166 
1588.65 0 -0.000383655 -0.0151892 8.23622e-05 -0.00117577 -0.0766438 -0.000483633 4.0614e-05 0.00228369 -0.000804762 0.00105039 -0.00028868 -0.0333743 0.00153531 -0.00154408 2.95995e-05 0.00153326 0.000308672 -0.0013988 -0.000214126 -0.000606945 -0.000497955 0.000149204 -5.98274e-05 0.00182988 4.24231e-05 -0.00173606 0.000687278 -0.00157759 0.000127933 0.000305791 0.000482532 -0.000417131 
1589 0 -0.000378826 -0.0134154 9.94912e-05 -0.00119341 -0.0757233 -0.000476858 1.53498e-05 0.00221303 -0.000710528 0.00110892 -0.000310983 -0.0356609 0.00154004 -0.0016306 5.0804e-05 0.00154229 0.000305938 -0.00136574 -0.000128667 -0.000610751 -0.000478548 0.000161002 -3.46063e-05 0.00183007 5.26044e-05 -0.00173401 0.00072298 -0.00157928 0.000102573 0.000301791 0.000493478 -0.000418935 
1589.35 0 -0.000373339 -0.0116545 0.000116952 -0.00121108 -0.0747427 -0.000465751 -8.06595e-06 0.00214095 -0.000614296 0.00116139 -0.000332125 -0.0378903 0.00154427 -0.00171285 7.46111e-05 0.00154649 0.000304442 -0.00132586 -3.82991e-05 -0.000611983 -0.000459206 0.000170814 -9.64844e-06 0.00182914 6.23175e-05 -0.00173184 0.000758692 -0.0015782 7.94851e-05 0.000297959 0.000504165 -0.000419496 
1589.7 0 -0.000368546 -0.00990805 0.000133672 -0.00122844 -0.0737044 -0.00044997 -2.95384e-05 0.00206806 -0.000518397 0.00120985 -0.000355242 -0.0400643 0.00154465 -0.00178999 0.000100191 0.0015448 0.000303862 -0.00127912 5.3707e-05 -0.000612083 -0.000439859 0.000179541 1.42799e-05 0.00182624 7.12133e-05 -0.00173056 0.000793404 -0.00157421 5.77325e-05 0.000293089 0.000516356 -0.000420397 
1590.05 0 -0.000365279 -0.00817638 0.000149102 -0.00124453 -0.0726116 -0.000433878 -4.9361e-05 0.00199483 -0.000423497 0.00125649 -0.00037959 -0.0421813 0.00153862 -0.00186106 0.000125061 0.00153729 0.000305099 -0.00122858 0.00014669 -0.000612004 -0.0004212 0.000188556 3.74869e-05 0.00182237 7.88093e-05 -0.0017307 0.000826187 -0.00156709 3.68377e-05 0.000285495 0.000530057 -0.000422485 
1590.4 0 -0.000363708 -0.00646031 0.000163254 -0.00125895 -0.0714679 -0.000421569 -6.71171e-05 0.00192001 -0.000329864 0.00130192 -0.000401179 -0.0442389 0.00152685 -0.00192453 0.000147754 0.00152608 0.000308806 -0.0011773 0.000241853 -0.000610961 -0.000404466 0.000198473 6.11446e-05 0.00181873 8.55851e-05 -0.00173147 0.00085708 -0.00155808 1.74077e-05 0.000275881 0.000544989 -0.000425449 
1590.75 0 -0.000362673 -0.00476013 0.000177328 -0.00127157 -0.070276 -0.000413645 -8.27107e-05 0.00184244 -0.000238906 0.00134539 -0.000416546 -0.0462365 0.00151399 -0.00197901 0.000166938 0.00151424 0.000314361 -0.00112556 0.000338283 -0.000606954 -0.000388996 0.000208601 8.47431e-05 0.00181596 9.14873e-05 -0.00173197 0.000886733 -0.00154822 -1.56823e-06 0.000266367 0.000561223 -0.000429477 
1591.1 0 -0.000361101 -0.00307744 0.000192919 -0.00128217 -0.0690387 -0.000407576 -9.67918e-05 0.00176271 -0.000150885 0.00138481 -0.00042468 -0.0481748 0.00150331 -0.00202666 0.000180315 0.00150464 0.000320025 -0.00107261 0.000435585 -0.000599947 -0.000373185 0.000218157 0.000107209 0.0018148 9.67116e-05 -0.0017323 0.000915072 -0.00153735 -2.23285e-05 0.000258608 0.000578398 -0.000434188 
1591.45 0 -0.000358839 -0.0014139 0.000209831 -0.00129084 -0.0677571 -0.000401688 -0.000109903 0.00168164 -6.45447e-05 0.00141819 -0.000427585 -0.0500519 0.001494 -0.00207225 0.000187756 0.00149785 0.000323385 -0.00101881 0.000536429 -0.000591922 -0.000356414 0.000226594 0.000128849 0.0018145 0.000102014 -0.00173229 0.000940463 -0.00152465 -4.58773e-05 0.000253651 0.000595844 -0.00043835 
1591.8 0 -0.000356571 0.000230361 0.000226628 -0.00129815 -0.0664337 -0.000396156 -0.000121644 0.00160039 1.94746e-05 0.00144599 -0.000427455 -0.0518643 0.00148377 -0.00211694 0.000192844 0.0014926 0.000323334 -0.000966303 0.000643064 -0.000583634 -0.0003395 0.000233435 0.000149959 0.00181283 0.000107488 -0.00173077 0.000961428 -0.00151061 -7.07024e-05 0.000250952 0.000612947 -0.000441651 
1592.15 0 -0.000354877 0.00185409 0.000241949 -0.00130444 -0.0650714 -0.00039173 -0.000130279 0.00152058 9.9925e-05 0.0014718 -0.000425246 -0.0536106 0.00147072 -0.00215918 0.00019929 0.00148821 0.000322571 -0.00091443 0.000752474 -0.000575276 -0.000323569 0.000239181 0.000169888 0.00180948 0.000113508 -0.00172751 0.00097843 -0.00149644 -9.50482e-05 0.000249266 0.000629711 -0.00044454 
1592.5 0 -0.000353417 0.00345588 0.00025467 -0.0013102 -0.0636707 -0.000387101 -0.000134355 0.00144391 0.000176951 0.00149814 -0.000420763 -0.0552904 0.00145535 -0.00219904 0.000208339 0.0014849 0.000325188 -0.000859189 0.000859788 -0.000568689 -0.000308218 0.000245036 0.000188371 0.00180662 0.000121044 -0.001724 0.000992851 -0.00148167 -0.000119316 0.000248538 0.00064583 -0.000447254 
1592.85 0 -0.000352251 0.00503512 0.000265139 -0.00131497 -0.0622331 -0.000379629 -0.000136234 0.00137041 0.000250889 0.00152446 -0.000411878 -0.056904 0.00144093 -0.00223711 0.000218602 0.00148127 0.000332006 -0.000798476 0.000963006 -0.00056514 -0.00029172 0.000251831 0.00020559 0.0018045 0.000130692 -0.00172162 0.0010058 -0.00146521 -0.000144093 0.000249041 0.000660783 -0.000449943 
1593.2 0 -0.000352275 0.0065912 0.000275141 -0.00131726 -0.0607599 -0.000367988 -0.000141249 0.00129745 0.000321464 0.00154963 -0.000397349 -0.0584532 0.00143061 -0.00227276 0.000229347 0.00147485 0.000340454 -0.000732324 0.00106279 -0.000563859 -0.000274271 0.000259096 0.000222042 0.00180153 0.000142523 -0.00172059 0.00101773 -0.00144662 -0.000169343 0.000250971 0.000673878 -0.000452041 
1593.55 0 -0.000354666 0.00812425 0.000286488 -0.00131666 -0.0592512 -0.000353258 -0.000151915 0.00122321 0.000387866 0.00157194 -0.000379052 -0.0599412 0.00142373 -0.00230369 0.000241928 0.0014638 0.000347911 -0.000661435 0.0011601 -0.000563089 -0.000257316 0.000265414 0.000238246 0.00179693 0.000155584 -0.00171994 0.001029 -0.00142576 -0.000194605 0.000253536 0.000685954 -0.000452386 
1593.9 0 -0.000359208 0.00963428 0.000298958 -0.00131345 -0.0577084 -0.000337398 -0.00016766 0.0011495 0.000449021 0.0015906 -0.000358877 -0.0613704 0.0014167 -0.00232778 0.000257317 0.00144564 0.000354875 -0.00058703 0.00125497 -0.000561491 -0.000241338 0.000270124 0.000254595 0.00178985 0.000167997 -0.00171899 0.00103976 -0.0014028 -0.000218512 0.000254725 0.000699371 -0.000450423 
1594.25 0 -0.000364168 0.011119 0.000311339 -0.00130808 -0.0561352 -0.000319472 -0.000187132 0.00107791 0.0005038 0.00160785 -0.000337665 -0.0627403 0.00140771 -0.00234662 0.000274327 0.00141933 0.000362319 -0.000510711 0.00134668 -0.000557487 -0.000226618 0.000273893 0.000271359 0.00178026 0.000179348 -0.00171853 0.0010489 -0.00137825 -0.000240877 0.000253141 0.000714939 -0.000446401 
1594.6 0 -0.000368945 0.0125745 0.000322181 -0.001301 -0.0545324 -0.000297608 -0.00020843 0.00100706 0.00055215 0.00162634 -0.000316295 -0.0640487 0.00139757 -0.00236226 0.00029131 0.00138711 0.000369739 -0.000435235 0.00143597 -0.000548835 -0.000213473 0.000277412 0.000288343 0.00176872 0.000189609 -0.00171934 0.00105696 -0.00135192 -0.0002634 0.000248408 0.000732842 -0.000439933 
1594.95 0 -0.000373361 0.0139996 0.000330507 -0.00129086 -0.0528983 -0.000273301 -0.000230342 0.000935523 0.000595028 0.00164682 -0.000294896 -0.0652956 0.0013874 -0.00237458 0.000307844 0.00135153 0.000376966 -0.000364168 0.00152454 -0.000534988 -0.000201612 0.000280902 0.000304467 0.00175503 0.000197854 -0.0017202 0.00106555 -0.00132404 -0.000287241 0.000241114 0.000753424 -0.000431684 
1595.3 0 -0.000376935 0.0153948 0.000337258 -0.00127698 -0.0512349 -0.000248353 -0.000253319 0.000863055 0.000634324 0.00166858 -0.000273221 -0.0664819 0.00137713 -0.00238288 0.000322411 0.00131353 0.000383536 -0.000299936 0.00161273 -0.000516675 -0.000190576 0.000284871 0.000319002 0.00173925 0.000203769 -0.00171901 0.00107436 -0.0012957 -0.000312009 0.000232852 0.0007761 -0.000423632 
1595.65 0 -0.000379492 0.0167591 0.000343783 -0.0012607 -0.0495464 -0.000223867 -0.000279043 0.000789719 0.000671415 0.00168993 -0.000250699 -0.0676058 0.00136517 -0.00238644 0.000333691 0.00127431 0.000389427 -0.000242802 0.00169857 -0.00049524 -0.000179854 0.000289286 0.000333175 0.00172185 0.000207923 -0.00171494 0.00108166 -0.00126754 -0.000337238 0.000224848 0.000799176 -0.000417049 
1596 0 -0.000381264 0.0180914 0.000349356 -0.00124269 -0.0478338 -0.000200257 -0.000308626 0.000716016 0.000705308 0.00170893 -0.000226629 -0.068665 0.0013502 -0.00238593 0.000342571 0.00123614 0.000396177 -0.000191388 0.00178051 -0.000472306 -0.000169499 0.000293436 0.000348368 0.00170355 0.000210634 -0.00170896 0.00108667 -0.00123875 -0.000362913 0.000218268 0.000821448 -0.000411839 
1596.35 0 -0.000383544 0.019393 0.000352738 -0.00122309 -0.046099 -0.000177273 -0.000341052 0.000644584 0.000734867 0.00172382 -0.000200066 -0.0696587 0.00133339 -0.00238257 0.000350505 0.00119867 0.000404574 -0.000143534 0.00185826 -0.000449795 -0.000159189 0.000296654 0.000364206 0.00168451 0.000211215 -0.00170165 0.00109043 -0.00120882 -0.000389412 0.000214325 0.000842792 -0.00040673 
1596.7 0 -0.000387584 0.0206641 0.000354115 -0.00120177 -0.0443472 -0.000154357 -0.000374368 0.000579737 0.000760153 0.00173439 -0.000170551 -0.0705886 0.00131724 -0.00237801 0.000357049 0.00115937 0.000413887 -9.88077e-05 0.00193125 -0.00042928 -0.000148286 0.000299788 0.000379218 0.0016634 0.000210425 -0.00169269 0.00109433 -0.0011776 -0.000417647 0.000212707 0.000863185 -0.000401223 
1597.05 0 -0.000392607 0.0219028 0.00035443 -0.00117942 -0.0425821 -0.000130055 -0.000407406 0.000524126 0.000782285 0.00174348 -0.000141061 -0.0714569 0.00130383 -0.00237304 0.000359493 0.00111675 0.000423678 -5.84249e-05 0.00199958 -0.000411275 -0.000137096 0.000304299 0.000392305 0.00163913 0.000209456 -0.00168242 0.00109905 -0.00114469 -0.000446795 0.000212238 0.000882769 -0.000395713 
1597.4 0 -0.000396804 0.0231079 0.000354758 -0.00115586 -0.0408029 -0.000101687 -0.000440522 0.000478378 0.0008039 0.00175436 -0.000114526 -0.0722641 0.00129431 -0.0023643 0.00035581 0.0010712 0.000435157 -2.1753e-05 0.00206359 -0.000394893 -0.000126682 0.000310074 0.000403603 0.00161268 0.00020828 -0.00167211 0.00110423 -0.00110946 -0.000474977 0.000211736 0.000902577 -0.000389892 
1597.75 0 -0.000400673 0.0242807 0.000355535 -0.00112882 -0.0390077 -6.69181e-05 -0.000474197 0.000442837 0.000827478 0.00176717 -9.06197e-05 -0.073008 0.00128747 -0.00234897 0.000347421 0.00102255 0.000450662 1.33205e-05 0.0021236 -0.000378587 -0.00011753 0.000315489 0.000414419 0.00158595 0.000207631 -0.00166285 0.00111005 -0.00107165 -0.000501973 0.00021069 0.000923377 -0.000383447 
1598.1 0 -0.000405382 0.025423 0.000356592 -0.001098 -0.0371977 -2.50427e-05 -0.000509045 0.000417443 0.000853492 0.00177978 -6.93977e-05 -0.0736872 0.00128158 -0.00232866 0.000337234 0.000969905 0.000470134 4.86292e-05 0.00218084 -0.000363482 -0.000109104 0.00031979 0.000426302 0.00155888 0.000207885 -0.0016536 0.00111746 -0.00103179 -0.000527468 0.000209101 0.000944225 -0.000377103 
1598.45 0 -0.000410505 0.0265354 0.000357722 -0.0010659 -0.0353777 2.34067e-05 -0.000545047 0.000399996 0.00088073 0.00179159 -5.22632e-05 -0.0743043 0.00127625 -0.00230614 0.000328053 0.000912485 0.000491285 8.57374e-05 0.0022372 -0.000351619 -0.000100743 0.000323144 0.000439605 0.00152983 0.000209076 -0.00164222 0.0011263 -0.000990792 -0.000550758 0.000207446 0.000964208 -0.000371147 
1598.8 0 -0.000415282 0.0276162 0.000358215 -0.00103468 -0.0335528 7.65708e-05 -0.000582624 0.000387245 0.000908775 0.0018034 -4.03892e-05 -0.074863 0.00127263 -0.00228345 0.000321492 0.00085056 0.000512027 0.000125088 0.0022934 -0.000341592 -9.15198e-05 0.000325429 0.00045386 0.00149787 0.000210986 -0.00162815 0.0011367 -0.000949521 -0.000573149 0.000206644 0.000983573 -0.000365055 
1599.15 0 -0.000419397 0.0286623 0.000357784 -0.00100424 -0.0317227 0.000132284 -0.000623445 0.000376257 0.000938335 0.00181526 -3.31932e-05 -0.0753626 0.0012723 -0.00226138 0.00031644 0.000785081 0.000531437 0.000165452 0.00234805 -0.000329612 -8.13616e-05 0.000326345 0.000468438 0.00146277 0.000212865 -0.00161232 0.00114909 -0.00090858 -0.00059612 0.000206168 0.00100279 -0.00035864 
1599.5 0 -0.0004229 0.0296722 0.00035668 -0.000973134 -0.0298832 0.000190453 -0.000667345 0.000365011 0.00097095 0.00182633 -2.95675e-05 -0.0757983 0.00127447 -0.00223983 0.00031112 0.000717604 0.000549897 0.000205497 0.002398 -0.000312492 -7.09731e-05 0.000325321 0.000483211 0.00142473 0.00021671 -0.00159513 0.00116285 -0.000868326 -0.000619922 0.000204442 0.00102081 -0.000352085 
1599.85 0 -0.000426687 0.0306471 0.00035419 -0.00094017 -0.0280349 0.000251458 -0.00071113 0.000352141 0.0010077 0.00183573 -2.93154e-05 -0.0761656 0.00127704 -0.00221963 0.000304974 0.000651387 0.000568044 0.000244342 0.00244021 -0.000289452 -6.02478e-05 0.000322083 0.000498406 0.0013844 0.000224882 -0.0015762 0.0011768 -0.000828907 -0.000644198 0.000200743 0.00103644 -0.000345165 
1600.2 0 -0.000431153 0.0315878 0.000349863 -0.000904811 -0.0261843 0.000313822 -0.000750706 0.000335852 0.0010463 0.00184299 -3.08166e-05 -0.0764645 0.00127914 -0.00220205 0.000298953 0.000588605 0.000586264 0.000282175 0.00247283 -0.000261672 -4.81786e-05 0.00031693 0.000513475 0.0013424 0.000236665 -0.00155481 0.00119008 -0.000790313 -0.000668053 0.000195062 0.00105012 -0.00033692 
1600.55 0 -0.000435375 0.0324937 0.000345197 -0.000866939 -0.0243358 0.000376753 -0.000785298 0.000315443 0.001083 0.00184852 -3.1377e-05 -0.0766987 0.00127899 -0.0021874 0.000293648 0.000528825 0.000604278 0.000320964 0.00249707 -0.00023117 -3.39467e-05 0.00030995 0.000527146 0.00129898 0.000250199 -0.00153053 0.00120126 -0.000752441 -0.000690309 0.000188215 0.00106273 -0.000327504 
1600.9 0 -0.000439002 0.0333651 0.000341202 -0.000827084 -0.0224891 0.000441737 -0.000817864 0.00029256 0.00111632 0.00185297 -2.90387e-05 -0.0768709 0.00127348 -0.00217485 0.000287935 0.000470472 0.000620759 0.000362701 0.00251775 -0.000199781 -1.84095e-05 0.000301492 0.000538351 0.00125406 0.000264758 -0.00150412 0.00120929 -0.000715882 -0.000710407 0.000181236 0.00107414 -0.000317423 
1601.25 0 -0.000441664 0.0342037 0.000337484 -0.000786555 -0.0206451 0.000510027 -0.000849359 0.000269986 0.00114578 0.00185707 -2.36912e-05 -0.076982 0.00126242 -0.00216286 0.000280964 0.000411864 0.000636055 0.000406896 0.00253837 -0.000168077 -3.53807e-06 0.000292928 0.000546675 0.00120749 0.000280385 -0.00147671 0.001214 -0.000680907 -0.000729175 0.000173956 0.00108344 -0.00030684 
1601.6 0 -0.00044238 0.0350101 0.000333774 -0.00074651 -0.0188083 0.000582263 -0.000876609 0.000249774 0.00117006 0.0018616 -1.77383e-05 -0.0770318 0.00124783 -0.00215077 0.000272263 0.000352601 0.00065212 0.000452121 0.00256028 -0.00013492 9.32865e-06 0.000284774 0.000552399 0.00115974 0.000297314 -0.00144896 0.00121597 -0.00064629 -0.000747163 0.000165968 0.00108973 -0.00029619 
1601.95 0 -0.000442248 0.0357826 0.000329773 -0.000707226 -0.0169823 0.000656247 -0.000897924 0.000232726 0.00118822 0.00186569 -1.33076e-05 -0.0770214 0.00122989 -0.00213884 0.00026173 0.000296621 0.000669713 0.000497503 0.0025837 -0.000100283 2.01249e-05 0.000276025 0.000556019 0.00111134 0.000315017 -0.00142121 0.00121637 -0.000611581 -0.000764671 0.000157976 0.001093 -0.000285426 
1602.3 0 -0.000442464 0.0365201 0.000325237 -0.000668445 -0.0151673 0.00072728 -0.000916712 0.000218309 0.00119856 0.00186776 -7.22002e-06 -0.076954 0.00120611 -0.00212634 0.000249636 0.00024777 0.000687913 0.000540514 0.00260709 -6.41653e-05 2.97673e-05 0.000267164 0.000558242 0.00106163 0.000332256 -0.00139469 0.00121607 -0.000577082 -0.000781955 0.000150903 0.001095 -0.000274497 
1602.65 0 -0.000443095 0.0372225 0.000320547 -0.000630073 -0.0133605 0.000793415 -0.000937238 0.000204275 0.00119889 0.00186735 4.03231e-06 -0.0768332 0.00117379 -0.00211289 0.000235457 0.000205057 0.000706614 0.000578551 0.00262999 -2.63154e-05 3.99113e-05 0.000258846 0.000559195 0.00100972 0.000349585 -0.00137054 0.00121548 -0.000542233 -0.000798281 0.000144466 0.00109641 -0.000263677 
1603 0 -0.000444016 0.0378905 0.000316023 -0.000592155 -0.0115595 0.000855924 -0.000959281 0.000188697 0.00119031 0.00186473 1.88639e-05 -0.0766611 0.00113288 -0.00209986 0.000218197 0.000166123 0.000727153 0.000612004 0.00265292 1.3243e-05 5.19978e-05 0.000250896 0.000558402 0.000956001 0.000368362 -0.00134843 0.0012142 -0.000506476 -0.000813683 0.000138392 0.0010966 -0.0002525 
1603.35 0 -0.000444857 0.0385253 0.000311956 -0.000554381 -0.00976408 0.000916471 -0.00097949 0.000171083 0.00117679 0.00186019 3.28194e-05 -0.0764389 0.00108718 -0.00208805 0.000196828 0.000130992 0.000749497 0.000641851 0.00267584 5.58831e-05 6.66025e-05 0.000243963 0.000556255 0.000902227 0.000388289 -0.00132743 0.00121188 -0.000469758 -0.000829404 0.000132972 0.00109585 -0.000240201 
1603.7 0 -0.000445034 0.0391262 0.000308803 -0.000516442 -0.00797518 0.000974214 -0.000995938 0.000152248 0.00116058 0.00185353 4.22096e-05 -0.0761671 0.00104139 -0.0020774 0.000170532 0.000100641 0.000771846 0.000667392 0.00269881 0.000102688 8.36596e-05 0.000238564 0.000553737 0.00084915 0.000407307 -0.00130613 0.00120924 -0.000432982 -0.000845417 0.000126982 0.00109468 -0.0002266 
1604.05 0 -0.000443975 0.0396908 0.000306371 -0.000479174 -0.0061934 0.00102764 -0.00100874 0.000133563 0.00114212 0.00184456 4.74089e-05 -0.0758452 0.000997423 -0.00206795 0.000139728 7.36917e-05 0.000793959 0.000688229 0.00272094 0.000153165 0.000102728 0.000234334 0.000551192 0.000796025 0.000424255 -0.0012837 0.00120736 -0.000397091 -0.000861486 0.000118509 0.0010923 -0.00021246 
1604.4 0 -0.000442597 0.0402177 0.000304062 -0.00044327 -0.00442051 0.00107749 -0.00101824 0.00011568 0.00112115 0.00183413 5.11318e-05 -0.0754703 0.000954966 -0.00206049 0.000105204 4.72196e-05 0.00081724 0.000703167 0.00274183 0.000205785 0.000122795 0.00023185 0.00054845 0.000742093 0.000440388 -0.00126109 0.00120637 -0.000361516 -0.000878507 0.000107228 0.00108763 -0.000198464 
1604.75 0 -0.000442747 0.0407075 0.000301506 -0.000408781 -0.00265926 0.00112424 -0.00102308 9.79367e-05 0.00109762 0.00182383 5.43337e-05 -0.0750406 0.000914525 -0.00205546 6.78957e-05 1.93291e-05 0.000842574 0.000710215 0.00276343 0.00025959 0.000142069 0.00023206 0.000543832 0.00068794 0.000457248 -0.0012383 0.00120501 -0.000325651 -0.000896183 9.3633e-05 0.00108066 -0.00018499 
1605.1 0 -0.000443918 0.0411617 0.000299063 -0.000375562 -0.000913071 0.00116834 -0.00102285 7.97855e-05 0.0010723 0.00181415 5.68761e-05 -0.0745581 0.000877106 -0.00204945 2.93589e-05 -9.6088e-06 0.000869017 0.000709683 0.00278645 0.000315559 0.000159513 0.000234315 0.000536321 0.000634633 0.00047464 -0.00121329 0.00120186 -0.000290379 -0.000913411 7.89108e-05 0.00107212 -0.00017289 
1605.45 0 -0.00044528 0.0415811 0.000297062 -0.000342179 0.000815415 0.00121202 -0.00101933 6.1913e-05 0.00104474 0.00180552 5.9751e-05 -0.0740276 0.000842283 -0.00203865 -9.01584e-06 -3.60135e-05 0.000892393 0.000705012 0.00280835 0.000374681 0.00017536 0.000236867 0.000527537 0.000582784 0.00049141 -0.00118503 0.00119675 -0.000256585 -0.000930082 6.5376e-05 0.00106262 -0.000162087 
1605.8 0 -0.000447174 0.0419669 0.000294945 -0.000307672 0.00252658 0.00125579 -0.0010134 4.55801e-05 0.00101299 0.00179818 6.24888e-05 -0.0734521 0.000808015 -0.00202388 -4.72389e-05 -5.59177e-05 0.000908848 0.000698303 0.00282802 0.000435279 0.000191076 0.000239404 0.000518628 0.000532533 0.000506375 -0.00115428 0.00119106 -0.000223757 -0.000947696 5.38847e-05 0.00105234 -0.000151811 
1606.15 0 -0.00045009 0.0423206 0.0002922 -0.000272924 0.0042213 0.00129715 -0.00100512 2.93524e-05 0.000976065 0.00179262 6.32888e-05 -0.072834 0.000771915 -0.00200751 -8.70387e-05 -6.96377e-05 0.000919764 0.000688175 0.00284728 0.000493598 0.00020812 0.000243861 0.000509338 0.000483168 0.000518837 -0.0011215 0.00118569 -0.000191354 -0.000966253 4.25743e-05 0.00104144 -0.000141482 
1606.5 0 -0.00045326 0.0426433 0.000289347 -0.000239068 0.00589832 0.00133338 -0.000994285 1.02073e-05 0.000933931 0.00179062 6.07344e-05 -0.0721748 0.000733423 -0.00199104 -0.000129228 -7.9166e-05 0.000929591 0.000673912 0.00286749 0.000548301 0.000226693 0.000251199 0.000500129 0.000433852 0.000529744 -0.00108698 0.00118069 -0.000159387 -0.000984148 3.01752e-05 0.00102968 -0.000130631 
1606.85 0 -0.000454954 0.0429346 0.000287142 -0.000207238 0.00755551 0.00136545 -0.000980302 -1.17814e-05 0.000887714 0.001792 5.34974e-05 -0.0714733 0.000693047 -0.00197529 -0.000172681 -8.54616e-05 0.00094001 0.00065665 0.0028882 0.000600764 0.000245771 0.00025956 0.000491042 0.000384325 0.000539642 -0.00105106 0.0011759 -0.000127447 -0.000999809 1.81038e-05 0.00101592 -0.000119424 
1607.2 0 -0.000454919 0.0431932 0.000285184 -0.000177702 0.00919366 0.001396 -0.000964023 -3.32819e-05 0.000841006 0.0017953 4.06503e-05 -0.0707293 0.000651368 -0.00195788 -0.000216705 -8.96304e-05 0.000948068 0.000637406 0.00290802 0.000651185 0.000264238 0.000266842 0.000481648 0.000334413 0.000548293 -0.00101352 0.00117032 -9.45108e-05 -0.00101302 7.52257e-06 0.000999145 -0.000107521 
1607.55 0 -0.000454414 0.0434189 0.000283043 -0.00014924 0.0108156 0.00142547 -0.000947238 -5.20294e-05 0.000795596 0.00180043 2.13914e-05 -0.0699433 0.000609533 -0.00193672 -0.000260898 -9.42893e-05 0.000951602 0.000614762 0.0029255 0.000699878 0.000281542 0.00027382 0.000472071 0.000284168 0.000556234 -0.000975634 0.00116261 -5.95432e-05 -0.00102513 -2.32656e-06 0.00097986 -9.43753e-05 
1607.9 0 -0.000455004 0.043613 0.000280853 -0.000121058 0.0124217 0.00145289 -0.000930255 -6.90248e-05 0.000748284 0.00180818 -3.53827e-06 -0.0691156 0.000567751 -0.00191248 -0.000305845 -0.000102308 0.000952493 0.000587994 0.00293889 0.000748517 0.000297719 0.000281329 0.000461455 0.000233043 0.00056371 -0.000938444 0.00115229 -2.25415e-05 -0.00103702 -1.21741e-05 0.000959216 -8.0762e-05 
1608.25 0 -0.000457553 0.0437756 0.000278662 -9.26106e-05 0.0140089 0.0014775 -0.000912616 -8.48163e-05 0.000696725 0.00182093 -2.95585e-05 -0.0682479 0.000524227 -0.00188558 -0.000353366 -0.00011272 0.000952775 0.00055951 0.00294625 0.000796554 0.000312596 0.000288832 0.000448517 0.000180612 0.000570349 -0.000902888 0.00113937 1.55031e-05 -0.00104939 -2.20338e-05 0.000938092 -6.78557e-05 
1608.6 0 -0.000460539 0.0439056 0.000276168 -6.39225e-05 0.0155745 0.00150017 -0.00089356 -0.00010016 0.000641725 0.0018408 -5.21892e-05 -0.0673415 0.000478455 -0.00185515 -0.000404809 -0.000121872 0.000951353 0.000533211 0.00294715 0.00084202 0.00032466 0.000296258 0.000433748 0.000127613 0.000576826 -0.000869786 0.00112404 5.37671e-05 -0.00106254 -3.14517e-05 0.000917838 -5.75654e-05 
1608.95 0 -0.000462161 0.0440022 0.000273717 -3.52162e-05 0.0171161 0.00152315 -0.00087299 -0.000116546 0.000584454 0.00186624 -7.24183e-05 -0.0663995 0.000433462 -0.00182204 -0.000461025 -0.000129211 0.000945304 0.000512335 0.00294243 0.000885389 0.000334084 0.000303035 0.000418406 7.43286e-05 0.000584187 -0.000837929 0.00110716 9.10246e-05 -0.00107501 -3.93589e-05 0.00089915 -5.13236e-05 
1609.3 0 -0.000462162 0.0440656 0.000271938 -7.72238e-06 0.0186327 0.0015475 -0.000854502 -0.000134007 0.000527873 0.00189298 -9.41396e-05 -0.0654269 0.000390685 -0.0017893 -0.000520733 -0.000137511 0.000932178 0.000496653 0.00293207 0.000928022 0.000343491 0.000309713 0.00040342 2.02084e-05 0.000591966 -0.000807185 0.00108988 0.000126414 -0.00108509 -4.53711e-05 0.000880693 -4.83894e-05 
1609.65 0 -0.000461026 0.0440969 0.0002702 1.67105e-05 0.0201246 0.00157277 -0.000842601 -0.000151807 0.000474823 0.00191727 -0.000119738 -0.0644242 0.000349213 -0.00175861 -0.000580137 -0.000147173 0.000912307 0.000484738 0.00291647 0.000968959 0.00035385 0.000317555 0.000389919 -3.4978e-05 0.000599349 -0.000778594 0.00107276 0.000160264 -0.00109188 -5.00211e-05 0.000860262 -4.75747e-05 
1610 0 -0.000459301 0.0440966 0.000267865 3.83397e-05 0.0215897 0.0015981 -0.000837714 -0.000169372 0.000425614 0.00193776 -0.000150081 -0.0633875 0.00030903 -0.00173026 -0.000636492 -0.000154835 0.000889403 0.000475881 0.00289801 0.00100498 0.000364581 0.000326926 0.00037759 -9.08126e-05 0.000606796 -0.00075094 0.0010553 0.000191906 -0.00109572 -5.38968e-05 0.000836733 -4.83852e-05 
1610.35 0 -0.000457616 0.0440639 0.000264972 5.82509e-05 0.023025 0.0016213 -0.000837366 -0.000188013 0.000378717 0.0019537 -0.000184092 -0.0623147 0.000269766 -0.00170643 -0.000689438 -0.000158152 0.000867242 0.000467783 0.00287787 0.00103466 0.000375207 0.000338198 0.000365809 -0.000146097 0.00061516 -0.000722146 0.00103644 0.00021995 -0.00109711 -5.69096e-05 0.000810795 -4.97518e-05 
1610.7 0 -0.00045591 0.0439988 0.000261523 7.58722e-05 0.0244277 0.00164057 -0.000837754 -0.000209291 0.000332258 0.0019634 -0.000218945 -0.0612058 0.000231047 -0.00168892 -0.000739118 -0.000159369 0.000845396 0.000456743 0.002856 0.00106034 0.00038654 0.000351344 0.000354572 -0.000199777 0.000624513 -0.000692353 0.00101582 0.000244982 -0.00109615 -5.83141e-05 0.000784196 -5.06137e-05 
1611.05 0 -0.000453844 0.0439018 0.000257644 9.06072e-05 0.0257959 0.0016571 -0.00083613 -0.000232266 0.000284746 0.00196758 -0.000252024 -0.0600618 0.000193159 -0.00167687 -0.000785562 -0.000162534 0.000820994 0.000441443 0.00283359 0.00108376 0.000399559 0.000365137 0.000343716 -0.000251267 0.000633905 -0.000663698 0.000994183 0.000269479 -0.00109289 -5.89635e-05 0.000757183 -4.99881e-05 
1611.4 0 -0.000451128 0.0437739 0.000253589 0.000102442 0.0271295 0.00167244 -0.00083091 -0.000254463 0.000235218 0.00196952 -0.000282579 -0.0588829 0.000156267 -0.00166716 -0.000829308 -0.00016789 0.000794878 0.000424377 0.00281247 0.00110422 0.000413093 0.000377944 0.000331876 -0.000299847 0.000642038 -0.000636536 0.000972086 0.000295123 -0.00108761 -6.07865e-05 0.000729185 -4.72206e-05 
1611.75 0 -0.000446733 0.0436157 0.00024953 0.000112587 0.0284286 0.00168649 -0.000819683 -0.000275381 0.00018361 0.00197279 -0.000312816 -0.0576704 0.000120807 -0.00165547 -0.00087156 -0.000171795 0.000770111 0.000408445 0.00279283 0.00112076 0.000425876 0.000389918 0.00031802 -0.000345667 0.000648721 -0.000609116 0.000949484 0.000321592 -0.00108087 -6.45763e-05 0.000700861 -4.22668e-05 
1612.1 0 -0.000439394 0.0434271 0.000245782 0.000123125 0.0296928 0.00169926 -0.000801257 -0.000297817 0.000130745 0.0019799 -0.00034654 -0.0564267 8.6295e-05 -0.00164044 -0.000913637 -0.000171248 0.000746758 0.000396062 0.00277215 0.00113419 0.000437954 0.000401129 0.000302882 -0.000388769 0.000654618 -0.000581347 0.000926433 0.000348193 -0.00107387 -6.93676e-05 0.000672459 -3.56547e-05 
1612.45 0 -0.00042887 0.0432086 0.000241545 0.000135017 0.030922 0.00171038 -0.00077843 -0.00032404 7.96122e-05 0.00199031 -0.000385202 -0.055152 5.14125e-05 -0.00162434 -0.000956682 -0.000165667 0.000721822 0.0003891 0.0027474 0.00114648 0.000449131 0.000410762 0.000288196 -0.00042888 0.000660353 -0.000554825 0.000903781 0.00037482 -0.0010681 -7.43843e-05 0.000642772 -2.85206e-05 
1612.8 0 -0.000416155 0.0429604 0.00023619 0.000147717 0.0321159 0.00171851 -0.000754893 -0.000354608 3.35895e-05 0.00200202 -0.000427315 -0.0538455 1.5653e-05 -0.00161042 -0.00100139 -0.000155366 0.000693552 0.000387173 0.00271722 0.00115994 0.000458207 0.000419109 0.000274871 -0.00046678 0.000666655 -0.000529944 0.000880691 0.000401604 -0.00106281 -7.95189e-05 0.000611985 -2.19096e-05 
1613.15 0 -0.000402627 0.0426836 0.000229607 0.000159538 0.0332714 0.00172232 -0.000732772 -0.000389086 -5.65453e-06 0.00201249 -0.000471547 -0.052509 -2.11839e-05 -0.00159963 -0.00104678 -0.000140679 0.00066285 0.000389448 0.00268232 0.00117736 0.000464976 0.000426495 0.000262391 -0.000503524 0.000674136 -0.000506497 0.000856229 0.00042949 -0.00105651 -8.39806e-05 0.000581838 -1.59056e-05 
1613.5 0 -0.000388541 0.0423789 0.000221283 0.000169693 0.0343861 0.00172069 -0.000712699 -0.000426456 -3.92801e-05 0.00201806 -0.000518021 -0.0511466 -6.06064e-05 -0.00159004 -0.00109055 -0.000121731 0.000631583 0.000396131 0.00264565 0.00119877 0.000469214 0.000433168 0.000250327 -0.000539702 0.000682496 -0.000484758 0.000831486 0.000458891 -0.00104903 -8.75097e-05 0.000552557 -1.01327e-05 
1613.85 0 -0.000372492 0.0420474 0.000210783 0.000178809 0.0354617 0.00171294 -0.000694781 -0.000465502 -6.95426e-05 0.00201584 -0.000565932 -0.0497627 -0.000104264 -0.0015803 -0.0011312 -9.90767e-05 0.000601801 0.000405734 0.00261033 0.00122125 0.000470418 0.00044015 0.00023757 -0.000576572 0.000690638 -0.000464805 0.000806353 0.000488752 -0.00104069 -8.98616e-05 0.000523573 -5.42043e-06 
1614.2 0 -0.000353197 0.0416909 0.00019852 0.000187649 0.0364996 0.00170042 -0.000679142 -0.000506667 -9.7188e-05 0.00200692 -0.000612985 -0.0483607 -0.000151596 -0.00156847 -0.00116913 -7.51001e-05 0.000574169 0.000413959 0.00257708 0.00124229 0.000469778 0.000448009 0.000223224 -0.000615713 0.000698112 -0.000446138 0.000779313 0.000518254 -0.00103107 -9.10256e-05 0.000495055 -2.7516e-06 
1614.55 0 -0.000332486 0.0413086 0.000184691 0.000197743 0.0374958 0.00168502 -0.000664449 -0.000553141 -0.000123651 0.0019957 -0.000658307 -0.0469412 -0.000199581 -0.0015505 -0.00120493 -5.29165e-05 0.000547207 0.00041721 0.00254442 0.00126043 0.000468752 0.000455684 0.00020715 -0.00065795 0.000705262 -0.000427478 0.000750169 0.000547219 -0.00101959 -9.22566e-05 0.000467431 -1.16431e-06 
1614.9 0 -0.000313262 0.0408982 0.000169841 0.000210303 0.0384477 0.00166502 -0.000649325 -0.000607989 -0.000150478 0.0019862 -0.000702392 -0.0455031 -0.000243919 -0.00152487 -0.00123749 -3.41387e-05 0.00051847 0.00041476 0.00251 0.00127546 0.000467163 0.000461766 0.00018901 -0.000703083 0.000711261 -0.000408338 0.000720161 0.000575295 -0.00100775 -9.35336e-05 0.000441514 1.80714e-06 
1615.25 0 -0.000295368 0.0404603 0.000155496 0.000224737 0.0393563 0.00163671 -0.000633696 -0.00067158 -0.000178374 0.00197886 -0.000744818 -0.0440465 -0.000283078 -0.00149333 -0.00126457 -1.86765e-05 0.000487204 0.000408113 0.00247223 0.00128782 0.000464606 0.000466153 0.000168671 -0.000748798 0.000714613 -0.00038938 0.000691378 0.000602443 -0.000998314 -9.43152e-05 0.000418039 7.31296e-06 
1615.6 0 -0.000276596 0.0399968 0.000141673 0.000240281 0.0402237 0.00159935 -0.000618098 -0.000741967 -0.000207451 0.00197173 -0.000784809 -0.042574 -0.000319396 -0.00145789 -0.00128615 -6.24719e-06 0.000454817 0.000398944 0.00243213 0.00129585 0.000461933 0.000469596 0.000146558 -0.000793767 0.000714998 -0.000370806 0.000664755 0.00062895 -0.000991269 -9.47325e-05 0.000396244 1.44409e-05 
1615.95 0 -0.000255788 0.0395095 0.000126641 0.000257454 0.0410511 0.00155717 -0.000601912 -0.000815096 -0.00023818 0.00196409 -0.000821656 -0.0410897 -0.000354055 -0.00141955 -0.00130533 2.38746e-06 0.000422378 0.000387477 0.00239172 0.00129737 0.000459074 0.000472774 0.000123489 -0.000838832 0.000713831 -0.000352375 0.000639823 0.000655407 -0.000984237 -9.46867e-05 0.000374657 2.18805e-05 
1616.3 0 -0.00023394 0.0390004 0.000109743 0.00027661 0.0418384 0.00151477 -0.000584135 -0.000887843 -0.000270201 0.00195607 -0.000855688 -0.0395955 -0.000385872 -0.00137979 -0.00132511 7.22413e-06 0.000391087 0.000372042 0.0023517 0.00129117 0.00045551 0.000476798 0.000100291 -0.000884487 0.000712849 -0.000334767 0.000616299 0.000682226 -0.000976553 -9.40316e-05 0.000352482 2.79942e-05 
1616.65 0 -0.000212201 0.0384705 9.18629e-05 0.000296463 0.0425841 0.00147334 -0.000565825 -0.000959702 -0.000302231 0.00194679 -0.000888247 -0.0380902 -0.000414748 -0.0013411 -0.00134543 9.24762e-06 0.000362742 0.000352371 0.00231248 0.00127848 0.000450442 0.000481153 7.8066e-05 -0.000930152 0.000713043 -0.000318192 0.000593964 0.000709431 -0.000969062 -9.1994e-05 0.00033048 3.19611e-05 
1617 0 -0.000190706 0.0379211 7.50575e-05 0.000314901 0.0432848 0.00143234 -0.00054805 -0.00102949 -0.000334506 0.00193311 -0.000919881 -0.036574 -0.00044121 -0.00130573 -0.00136287 7.96871e-06 0.000337932 0.00033034 0.00227611 0.00126163 0.000442894 0.000484743 5.6597e-05 -0.00097517 0.000714794 -0.000302242 0.000573648 0.000736858 -0.000962781 -8.77916e-05 0.0003095 3.52456e-05 
1617.35 0 -0.000169061 0.0373513 6.06699e-05 0.000331062 0.0439371 0.00139178 -0.000531639 -0.00109567 -0.000368023 0.0019127 -0.000949746 -0.0350495 -0.000466337 -0.0012747 -0.00137302 2.02964e-06 0.000316026 0.000306846 0.00224408 0.0012413 0.000433684 0.000488424 3.47681e-05 -0.00101911 0.000717836 -0.000286342 0.000555564 0.00076373 -0.000957326 -8.20026e-05 0.000288066 3.88817e-05 
1617.7 0 -0.000147895 0.0367601 4.82368e-05 0.000345971 0.0445391 0.00135203 -0.000517339 -0.00115707 -0.000403438 0.00188586 -0.000976099 -0.0335208 -0.000492013 -0.00124718 -0.00137544 -7.63105e-06 0.000296342 0.000283674 0.00221441 0.00121743 0.000424477 0.000492627 1.21213e-05 -0.0010612 0.00072158 -0.000269958 0.000538114 0.000789883 -0.000949962 -7.6331e-05 0.000264406 4.25952e-05 
1618.05 0 -0.000128534 0.0361472 3.72806e-05 0.00036074 0.0450913 0.00131171 -0.000504538 -0.0012127 -0.000440222 0.00185274 -0.000996387 -0.0319905 -0.000519937 -0.00122205 -0.00137311 -1.85597e-05 0.000278861 0.000263903 0.00218472 0.00119086 0.000416657 0.000496686 -1.01287e-05 -0.00110095 0.000724864 -0.000253827 0.000519367 0.00081596 -0.000940212 -7.28367e-05 0.000238753 4.72281e-05 
1618.4 0 -0.000109659 0.035514 2.66226e-05 0.000376148 0.0455975 0.0012688 -0.000491607 -0.00126281 -0.000475985 0.00181221 -0.00100843 -0.0304567 -0.00054927 -0.00119738 -0.00136793 -2.86374e-05 0.00026359 0.000246923 0.00215504 0.00116313 0.000410376 0.000500225 -3.08943e-05 -0.00113828 0.000726923 -0.000237972 0.000498873 0.000841622 -0.000930306 -7.19263e-05 0.000210929 5.38281e-05 
1618.75 0 -8.8347e-05 0.0348636 1.53703e-05 0.000392994 0.0460585 0.00122485 -0.000477833 -0.00130782 -0.00050824 0.00176332 -0.001013 -0.028918 -0.000575898 -0.00117109 -0.00135974 -3.70954e-05 0.000250383 0.000229652 0.00212688 0.00113416 0.000405022 0.000502483 -5.02411e-05 -0.00117325 0.000727747 -0.000220481 0.000477903 0.000866421 -0.000920742 -7.21581e-05 0.000181543 6.20174e-05 
1619.1 0 -6.44005e-05 0.0341966 4.50494e-06 0.00041084 0.0464733 0.00118269 -0.000462508 -0.00134538 -0.000537267 0.00170722 -0.00101211 -0.0273759 -0.000597317 -0.00114316 -0.00134806 -4.70912e-05 0.000238951 0.000212724 0.00210105 0.0011048 0.000400019 0.000503222 -6.81589e-05 -0.00120791 0.000726296 -0.000200957 0.000457209 0.000890288 -0.000910947 -7.21011e-05 0.000151618 7.10695e-05 
1619.45 0 -3.95571e-05 0.0335127 -4.43123e-06 0.000428937 0.0468427 0.00114269 -0.0004445 -0.00137425 -0.000564069 0.00164735 -0.0010053 -0.0258329 -0.000615705 -0.00111376 -0.00133193 -6.15662e-05 0.000229129 0.000198126 0.00207583 0.00107687 0.000395083 0.000503344 -8.42217e-05 -0.00124344 0.000721412 -0.00018056 0.000437255 0.00091325 -0.000901752 -7.1558e-05 0.000120212 7.99907e-05 
1619.8 0 -1.4235e-05 0.0328122 -1.17085e-05 0.00044734 0.0471684 0.00110433 -0.000423255 -0.00139818 -0.000588105 0.00158543 -0.000993696 -0.0242903 -0.00063329 -0.001083 -0.0013109 -7.93177e-05 0.000221851 0.000187117 0.00204957 0.00104907 0.000390387 0.000503021 -9.80777e-05 -0.00127809 0.000713376 -0.000160373 0.000418192 0.000935758 -0.000892277 -7.18654e-05 8.73592e-05 8.83872e-05 
1620.15 0 1.14575e-05 0.0320949 -1.78721e-05 0.000465468 0.0474524 0.00106758 -0.000400482 -0.00142137 -0.000608828 0.0015214 -0.000982233 -0.0227486 -0.000648987 -0.0010502 -0.00128425 -9.70435e-05 0.000217841 0.000182072 0.00202331 0.00101833 0.00038549 0.000501577 -0.000109958 -0.0013102 0.000701894 -0.000140201 0.000399458 0.000958511 -0.000881048 -7.45267e-05 5.37153e-05 9.75038e-05 
1620.5 0 3.62594e-05 0.0313614 -2.29767e-05 0.000483538 0.0476967 0.00103079 -0.000377832 -0.00144543 -0.000626424 0.00145577 -0.000974284 -0.0212075 -0.000661756 -0.00101359 -0.00125083 -0.000112906 0.000217231 0.000184626 0.00199858 0.000984212 0.000378094 0.000498811 -0.000120049 -0.00133994 0.000685828 -0.000118675 0.000379666 0.000981793 -0.000867355 -7.93426e-05 2.02921e-05 0.000107704 
1620.85 0 5.9734e-05 0.0306132 -2.81763e-05 0.000502374 0.0479006 0.000992419 -0.000355013 -0.00147041 -0.000641898 0.00138915 -0.000968646 -0.019667 -0.000671432 -0.000974268 -0.00121163 -0.00012985 0.000219497 0.000195013 0.00197364 0.000949783 0.000367707 0.000494961 -0.000128698 -0.00136829 0.000665798 -9.4132e-05 0.000359129 0.00100508 -0.000850876 -8.52914e-05 -1.27481e-05 0.000118191 
1621.2 0 8.15281e-05 0.0298517 -3.41501e-05 0.0005218 0.0480606 0.000953089 -0.000333161 -0.00149538 -0.000656225 0.00132115 -0.000962719 -0.0181283 -0.0006782 -0.000934546 -0.00116966 -0.000150768 0.000223473 0.000211264 0.00194556 0.000917136 0.000355275 0.000489419 -0.000136946 -0.00139587 0.000644343 -6.63976e-05 0.000339955 0.00102743 -0.000832539 -9.17141e-05 -4.71593e-05 0.000128527 
1621.55 0 0.000101021 0.0290776 -4.05923e-05 0.00054173 0.0481756 0.000912978 -0.00031367 -0.00151951 -0.000669646 0.00125125 -0.000956274 -0.0165929 -0.00068473 -0.000894509 -0.00112619 -0.000175228 0.000227628 0.000231001 0.00191296 0.000885605 0.000341673 0.000480835 -0.000144093 -0.00142284 0.000623356 -3.67003e-05 0.000322954 0.00104819 -0.000812404 -9.80588e-05 -8.21509e-05 0.00013894 
1621.9 0 0.000118348 0.0282925 -4.78655e-05 0.000562035 0.0482474 0.000872037 -0.000297872 -0.00154197 -0.000682971 0.00118058 -0.000949812 -0.0150641 -0.000693006 -0.000852907 -0.00107971 -0.000202726 0.00023162 0.000254938 0.00187766 0.000853671 0.000328396 0.00046856 -0.000148898 -0.00145097 0.000602828 -5.62692e-06 0.000306938 0.00106774 -0.000790254 -0.000104358 -0.000115381 0.000148504 
1622.25 0 0.000133966 0.0274989 -5.53358e-05 0.0005819 0.0482782 0.000832029 -0.000287498 -0.00156253 -0.000694834 0.00111158 -0.000942596 -0.0135462 -0.000702454 -0.000809335 -0.00103059 -0.00023196 0.000236915 0.000284157 0.00184309 0.000821293 0.000315769 0.000454319 -0.000152158 -0.00148178 0.000582663 2.68669e-05 0.000289985 0.00108618 -0.000767261 -0.000110834 -0.000148164 0.000156361 
1622.6 0 0.00014802 0.0266982 -6.20772e-05 0.000602349 0.0482693 0.000794797 -0.00028227 -0.0015827 -0.000701359 0.00104387 -0.000934642 -0.0120413 -0.000713807 -0.000762936 -0.00097934 -0.000260758 0.000243652 0.000317239 0.00180957 0.000788998 0.000303256 0.000440857 -0.000153593 -0.00151316 0.000562762 6.08077e-05 0.00027187 0.00110329 -0.000742992 -0.00011752 -0.000182585 0.000164754 
1622.95 0 0.000159772 0.0258883 -6.85849e-05 0.000625342 0.0482223 0.000760203 -0.00027809 -0.001604 -0.000701693 0.000974637 -0.00092578 -0.0105485 -0.000728846 -0.000712985 -0.00092388 -0.000290279 0.00025054 0.000353485 0.00177454 0.000756629 0.000291473 0.00042907 -0.000152783 -0.0015426 0.000543085 9.59737e-05 0.000253833 0.00111961 -0.000716202 -0.000124551 -0.000217185 0.000175083 
1623.3 0 0.000168927 0.025067 -7.56223e-05 0.000650629 0.0481398 0.000727029 -0.000271393 -0.00162618 -0.000698071 0.000902937 -0.000915916 -0.00906573 -0.000747858 -0.000660705 -0.00086447 -0.000324762 0.000255241 0.000391439 0.00173665 0.000725555 0.000282721 0.000418232 -0.000150955 -0.00156965 0.000524418 0.000131872 0.000236371 0.00113523 -0.00068852 -0.00013252 -0.000249559 0.000185592 
1623.65 0 0.000176867 0.0242339 -8.28353e-05 0.00067685 0.0480234 0.000693252 -0.000264229 -0.00164816 -0.000693919 0.000831022 -0.000904555 -0.00759016 -0.000769785 -0.000607732 -0.000803967 -0.000366252 0.0002566 0.000428256 0.00169628 0.00069817 0.000277609 0.000407371 -0.00014865 -0.0015947 0.000506782 0.000168066 0.000219495 0.00115054 -0.000660805 -0.000142141 -0.000279529 0.000195605 
1624 0 0.000185252 0.0233906 -8.94342e-05 0.00070372 0.0478714 0.000656281 -0.00026051 -0.00166922 -0.000691162 0.000762811 -0.000890422 -0.00612099 -0.000794143 -0.000552778 -0.000742468 -0.000413894 0.000257077 0.000462567 0.00165438 0.000674182 0.000275545 0.000395094 -0.000145271 -0.00161843 0.000490531 0.000204039 0.000203428 0.00116702 -0.000633233 -0.000153363 -0.000306876 0.000204856 
1624.35 0 0.000194563 0.0225387 -9.54297e-05 0.000731572 0.0476804 0.000615077 -0.000260286 -0.00168953 -0.000689666 0.000701497 -0.000874423 -0.00466016 -0.000821716 -0.000493594 -0.000679319 -0.000467233 0.000259259 0.000494107 0.00160974 0.000651281 0.000276187 0.000381106 -0.000140441 -0.00164043 0.000475692 0.000239344 0.000188049 0.00118526 -0.000606575 -0.000165661 -0.000330617 0.000211264 
1624.7 0 0.000203851 0.0216794 -0.000100863 0.000760602 0.0474498 0.000570778 -0.00025917 -0.00170991 -0.000688684 0.000647456 -0.000856444 -0.00321173 -0.000853154 -0.000429701 -0.000616842 -0.000524985 0.000261995 0.000523772 0.00156089 0.000628552 0.000278593 0.000366387 -0.000134504 -0.0016596 0.000460965 0.000273436 0.000172047 0.00120465 -0.000580445 -0.000179226 -0.000350561 0.00021496 
1625.05 0 0.000211929 0.0208144 -0.000105442 0.000790649 0.0471831 0.00052463 -0.000253908 -0.00172977 -0.000685758 0.000600683 -0.000835328 -0.00177932 -0.000887523 -0.000362358 -0.000555082 -0.000583491 0.000262053 0.000553724 0.00150874 0.000608066 0.000282251 0.000351125 -0.00012732 -0.00167514 0.000445514 0.000306359 0.00015395 0.00122417 -0.00055375 -0.000193867 -0.000367678 0.000218154 
1625.4 0 0.000218955 0.0199455 -0.000109436 0.00082043 0.0468837 0.000476943 -0.000246232 -0.00174678 -0.000679835 0.000560938 -0.000812904 -0.000364159 -0.000923539 -0.000291644 -0.000491197 -0.000639428 0.000256876 0.000586138 0.00145411 0.000591525 0.000286848 0.000335078 -0.000117705 -0.00168628 0.00042841 0.000338491 0.000133854 0.00124277 -0.000525631 -0.000208243 -0.000382897 0.000220331 
1625.75 0 0.000225167 0.019073 -0.000113523 0.000849678 0.0465517 0.000428306 -0.000240069 -0.00176043 -0.000671657 0.000526044 -0.000791473 0.001034 -0.000961443 -0.000217383 -0.00042436 -0.000693583 0.000245084 0.00062044 0.00139807 0.000577067 0.000292691 0.000317729 -0.000105868 -0.00169345 0.000409565 0.000369934 0.000111647 0.0012599 -0.000496121 -0.000220389 -0.00039664 0.00021987 
1626.1 0 0.000230087 0.0181962 -0.000118566 0.000878323 0.0461868 0.000379911 -0.000238557 -0.0017715 -0.000660407 0.000492935 -0.000770819 0.00241538 -0.00100208 -0.000143133 -0.000355356 -0.000748368 0.00022577 0.000654847 0.00134275 0.00056107 0.000300132 0.00029808 -9.32719e-05 -0.00169802 0.00038941 0.000400606 8.65591e-05 0.00127511 -0.00046506 -0.000228991 -0.00041031 0.000216905 
1626.45 0 0.000232435 0.0173145 -0.000124924 0.000904653 0.0457877 0.000331721 -0.000242547 -0.0017802 -0.000645854 0.000460144 -0.000748237 0.0037793 -0.00104292 -7.1167e-05 -0.000285662 -0.000804044 0.000200499 0.000689915 0.00128887 0.000541383 0.000307593 0.000276645 -8.04742e-05 -0.00170075 0.000368049 0.00043014 5.85575e-05 0.00128876 -0.000432643 -0.000234827 -0.000424424 0.000212265 
1626.8 0 0.000232176 0.0164284 -0.000130695 0.000928739 0.0453523 0.000282526 -0.00025021 -0.00178726 -0.000628572 0.000427858 -0.000723549 0.00512521 -0.00108069 2.44876e-07 -0.000216694 -0.000860168 0.000174413 0.000727056 0.00123457 0.000517429 0.000314145 0.00025516 -6.70123e-05 -0.00170177 0.000346535 0.000457804 2.82757e-05 0.00130117 -0.000399342 -0.000239949 -0.000438098 0.000206882 
1627.15 0 0.000230311 0.0155395 -0.000134671 0.000952687 0.0448796 0.000232041 -0.000258934 -0.00179266 -0.000607386 0.000397342 -0.000699172 0.00645339 -0.00111624 7.1613e-05 -0.000150192 -0.000915865 0.000152334 0.000766944 0.0011755 0.000488583 0.000321401 0.000233788 -5.22992e-05 -0.00170145 0.000325432 0.000485276 -2.90685e-06 0.00131226 -0.000365408 -0.000245284 -0.000450899 0.000201506 
1627.5 0 0.000227401 0.0146491 -0.000138294 0.000976982 0.0443706 0.000181259 -0.000267223 -0.00179553 -0.000581966 0.000370615 -0.000675088 0.00776135 -0.0011517 0.00014075 -8.91539e-05 -0.000970078 0.000134192 0.000809073 0.00110974 0.000454886 0.000330239 0.000212099 -3.65553e-05 -0.00170094 0.000304128 0.000514486 -3.34643e-05 0.00132239 -0.000331442 -0.00025103 -0.000463268 0.00019635 
1627.85 0 0.000223739 0.0137588 -0.00014246 0.00100002 0.0438269 0.000132816 -0.00027298 -0.00179547 -0.000554169 0.00035005 -0.000649979 0.00904721 -0.00118703 0.000206699 -3.63733e-05 -0.00102276 0.00011875 0.000850649 0.00103902 0.000418121 0.000338197 0.000190557 -2.09566e-05 -0.00170044 0.000283228 0.000543384 -6.24032e-05 0.00133141 -0.000297816 -0.000258728 -0.00047551 0.000190903 
1628.2 0 0.000219025 0.012871 -0.000146331 0.00102111 0.043249 8.96467e-05 -0.000273194 -0.00179288 -0.000525056 0.000336289 -0.000623784 0.0103118 -0.00122032 0.00027007 8.19015e-06 -0.00107536 0.000107428 0.000888169 0.000965362 0.000381568 0.000343383 0.000169005 -7.01617e-06 -0.00169867 0.000263735 0.000570528 -9.04296e-05 0.00133883 -0.000265053 -0.000269075 -0.000487372 0.00018527 
1628.55 0 0.00021367 0.011988 -0.000149173 0.00104135 0.0426373 5.29589e-05 -0.000267935 -0.0017883 -0.000495396 0.000328588 -0.000598159 0.0115538 -0.00124929 0.000331561 4.66111e-05 -0.00112939 0.000100446 0.000920754 0.00088866 0.000350682 0.000345861 0.000146633 4.32362e-06 -0.00169572 0.000246259 0.000596714 -0.000118253 0.00134338 -0.000233076 -0.000281891 -0.000499372 0.000179469 
1628.9 0 0.000208812 0.0111105 -0.000150509 0.00106236 0.0419949 2.24287e-05 -0.000259441 -0.00178211 -0.000467844 0.000326298 -0.000573498 0.012771 -0.00127246 0.00039095 7.8972e-05 -0.00118385 9.62762e-05 0.000950512 0.00080706 0.000330148 0.000345516 0.000123399 1.37083e-05 -0.00169219 0.000231033 0.000621527 -0.000144992 0.0013449 -0.000201308 -0.000297161 -0.000512162 0.000173464 
1629.25 0 0.000204908 0.0102378 -0.000149903 0.00108388 0.0413243 -3.57759e-06 -0.000250777 -0.00177558 -0.000444617 0.000328678 -0.000547599 0.0139632 -0.0012911 0.000447132 0.000105241 -0.00123673 9.30715e-05 0.000979971 0.000721789 0.000320546 0.000343491 9.9828e-05 2.22671e-05 -0.00168832 0.000217549 0.000644514 -0.000169805 0.00134469 -0.000169793 -0.000313229 -0.000524465 0.000167766 
1629.6 0 0.000201715 0.00936976 -0.0001486 0.00110459 0.0406249 -2.79197e-05 -0.000244706 -0.00176895 -0.000424914 0.000335394 -0.000519462 0.0151288 -0.00130936 0.000499695 0.000128859 -0.00128741 8.84828e-05 0.00101071 0.000636086 0.000318283 0.000341751 7.64088e-05 3.06422e-05 -0.00168369 0.000204597 0.000665335 -0.000192823 0.00134327 -0.000138587 -0.000328341 -0.000535574 0.000161949 
1629.95 0 0.000198701 0.00850629 -0.000147802 0.00112322 0.0398973 -5.36768e-05 -0.000242615 -0.00175973 -0.000409649 0.000345463 -0.000489523 0.0162647 -0.00132909 0.000549029 0.000153727 -0.00133586 8.25073e-05 0.00104146 0.00055252 0.000319468 0.000340767 5.4594e-05 3.85208e-05 -0.00167794 0.000191387 0.000683165 -0.000215853 0.00134147 -0.000107217 -0.000342827 -0.00054689 0.000155068 
1630.3 0 0.000196136 0.00764765 -0.000146913 0.00113912 0.0391438 -8.12018e-05 -0.000242243 -0.00174609 -0.000401906 0.000358198 -0.000458301 0.0173693 -0.00134871 0.000596424 0.00018033 -0.00138131 7.79755e-05 0.00106963 0.000474151 0.000322161 0.000340097 3.5654e-05 4.50604e-05 -0.00167107 0.000178288 0.000698797 -0.000239371 0.00133974 -7.47518e-05 -0.000356693 -0.000559482 0.000148128 
1630.65 0 0.000195445 0.00679427 -0.000145329 0.00115308 0.0383655 -0.000107476 -0.00023835 -0.00172825 -0.000402828 0.000372442 -0.000427592 0.0184407 -0.00136547 0.000642176 0.000207893 -0.00142348 7.50438e-05 0.00109494 0.000402354 0.000324998 0.000340223 1.86709e-05 5.03823e-05 -0.00166343 0.000165741 0.000713687 -0.000261854 0.00133824 -4.08646e-05 -0.000368932 -0.000572837 0.00014286 
1631 0 0.000197182 0.00594704 -0.000142457 0.00116561 0.0375621 -0.000130212 -0.000228002 -0.00170607 -0.000412544 0.000388335 -0.000399788 0.0194773 -0.0013776 0.000684822 0.000235301 -0.00146315 7.17706e-05 0.00111803 0.000336946 0.000327214 0.000341048 2.6023e-06 5.45486e-05 -0.00165595 0.000154135 0.000728205 -0.00028197 0.00133757 -6.2129e-06 -0.000380253 -0.000587258 0.000139084 
1631.35 0 0.000200484 0.00510622 -0.000137714 0.00117628 0.0367338 -0.000150271 -0.000211857 -0.00168032 -0.000431997 0.000406241 -0.000374715 0.02048 -0.00138501 0.000723271 0.000260374 -0.00149971 6.75976e-05 0.00113846 0.00027748 0.000329375 0.000341446 -1.25606e-05 5.76668e-05 -0.00164886 0.000143324 0.000742177 -0.000299363 0.00133684 2.88943e-05 -0.000392288 -0.000603247 0.000135958 
1631.7 0 0.00020505 0.00427178 -0.000131923 0.00118405 0.0358825 -0.000168469 -0.000191891 -0.00165291 -0.000460101 0.000425432 -0.000348705 0.0214514 -0.00138901 0.000757052 0.000282099 -0.00153391 6.37198e-05 0.00115506 0.000223167 0.000331769 0.000339323 -2.67142e-05 6.16573e-05 -0.0016425 0.000132412 0.000756406 -0.00031473 0.00133489 6.37321e-05 -0.000406132 -0.000618927 0.000133957 
1632.05 0 0.000210791 0.00344432 -0.000126932 0.00118882 0.0350112 -0.000183364 -0.000169491 -0.00162555 -0.000492966 0.000446484 -0.00031772 0.0223917 -0.00139083 0.000785553 0.000301569 -0.00156836 6.28307e-05 0.00116657 0.000172545 0.000333756 0.000332833 -3.88157e-05 6.80615e-05 -0.00163645 0.000121108 0.000770546 -0.000329378 0.0013321 9.67534e-05 -0.000420613 -0.000633193 0.000133393 
1632.4 0 0.000217403 0.0026245 -0.000123584 0.00119143 0.0341218 -0.000194209 -0.000145557 -0.00159927 -0.000526362 0.000468976 -0.000280939 0.0233005 -0.00139034 0.00080941 0.000318758 -0.0016035 6.51805e-05 0.00117184 0.000124394 0.000335482 0.000322701 -4.85003e-05 7.5811e-05 -0.00162989 0.000109451 0.00078337 -0.000343424 0.00132925 0.00012774 -0.000433518 -0.000646998 0.000133546 
1632.75 0 0.000225245 0.0018135 -0.000120885 0.00119229 0.0332148 -0.000201958 -0.000121497 -0.00157319 -0.000557362 0.000491558 -0.00024004 0.0241763 -0.00138727 0.000829514 0.000331665 -0.00163645 6.86149e-05 0.00117142 7.74336e-05 0.000337955 0.000310874 -5.79257e-05 8.30511e-05 -0.00162359 9.65934e-05 0.000795125 -0.000356395 0.0013259 0.000158211 -0.0004448 -0.000662124 0.000134108 
1633.1 0 0.000233342 0.00101367 -0.000117958 0.00119122 0.0322901 -0.000208021 -9.88271e-05 -0.00154642 -0.000583959 0.000514122 -0.000195773 0.0250157 -0.00138247 0.000846275 0.000338085 -0.00166314 7.24145e-05 0.00116651 3.05782e-05 0.000343194 0.000298373 -6.77729e-05 8.91612e-05 -0.00161807 8.2186e-05 0.000806205 -0.000369183 0.00132145 0.000187609 -0.000455486 -0.000678717 0.000134384 
1633.45 0 0.000240536 0.000225145 -0.000115168 0.0011891 0.0313468 -0.000214009 -7.82798e-05 -0.00152026 -0.00060448 0.000535979 -0.000150013 0.0258156 -0.0013781 0.000861673 0.000337756 -0.0016815 7.63607e-05 0.00115653 -1.83215e-05 0.000351344 0.000286435 -7.64527e-05 9.45216e-05 -0.00161243 6.73775e-05 0.0008163 -0.00038243 0.00131575 0.00021485 -0.000465906 -0.000695363 0.000133231 
1633.8 0 0.000248384 -0.000554729 -0.000112654 0.00118672 0.030386 -0.000220615 -5.99109e-05 -0.00149579 -0.000618092 0.000555001 -0.000107101 0.0265769 -0.00137619 0.000876486 0.000332702 -0.00169347 7.98444e-05 0.00114278 -7.12013e-05 0.000358463 0.000276481 -8.33741e-05 9.90271e-05 -0.00160627 5.20376e-05 0.000825217 -0.000396533 0.00130891 0.000240821 -0.000475695 -0.000711412 0.000130901 
1634.15 0 0.00025804 -0.00132651 -0.000109493 0.00118338 0.0294098 -0.000227877 -4.18028e-05 -0.001473 -0.000624504 0.000569776 -6.94868e-05 0.0273027 -0.00137565 0.000890839 0.000325493 -0.00170282 8.20311e-05 0.00112809 -0.000126833 0.00035998 0.000267743 -8.9933e-05 0.000103079 -0.00160073 3.50595e-05 0.000832926 -0.000411764 0.00130015 0.000265556 -0.000483002 -0.000727257 0.000128556 
1634.5 0 0.000268512 -0.00208802 -0.000105597 0.00117845 0.0284177 -0.000236924 -1.95849e-05 -0.00145097 -0.000624136 0.000580751 -3.67819e-05 0.0279955 -0.00137394 0.000904583 0.000318 -0.00171259 8.00497e-05 0.00111352 -0.000182828 0.000352238 0.000258428 -9.76571e-05 0.000107319 -0.0015968 1.68399e-05 0.000839482 -0.00042704 0.00128884 0.000289055 -0.000486435 -0.000743296 0.000126157 
1634.85 0 0.000278958 -0.00283808 -0.000101977 0.0011715 0.0274067 -0.000249419 8.39193e-06 -0.00142755 -0.000618528 0.000588443 -7.03784e-06 0.0286555 -0.0013679 0.000918279 0.000310329 -0.00172308 7.22558e-05 0.00110005 -0.000237364 0.000333607 0.000248563 -0.0001061 0.000111345 -0.00159354 -6.85007e-07 0.00084616 -0.000441829 0.00127612 0.000312349 -0.000487517 -0.000759573 0.000122233 
1635.2 0 0.000289854 -0.00357681 -9.8928e-05 0.00116294 0.0263752 -0.000265261 3.95184e-05 -0.00140196 -0.000609973 0.000593065 2.12458e-05 0.0292818 -0.0013562 0.000934757 0.000301182 -0.00173248 6.11082e-05 0.00108679 -0.00028965 0.000306592 0.000239712 -0.000114263 0.000114032 -0.00158911 -1.61379e-05 0.000853706 -0.000456561 0.00126332 0.000335935 -0.000487954 -0.000775237 0.00011644 
1635.55 0 0.000300921 -0.00430351 -9.69516e-05 0.00115276 0.0253247 -0.000281933 7.11159e-05 -0.00137552 -0.000600949 0.000594554 4.89374e-05 0.0298755 -0.00134179 0.000954992 0.000291408 -0.00173897 4.88209e-05 0.00107017 -0.000340452 0.000274762 0.000232372 -0.000122715 0.00011452 -0.00158173 -2.93254e-05 0.000862012 -0.000471351 0.00125104 0.000359563 -0.000487959 -0.000789706 0.000111128 
1635.9 0 0.000311389 -0.00501671 -9.68276e-05 0.0011402 0.0242567 -0.000296993 0.00010163 -0.00135017 -0.000593871 0.000593238 7.54432e-05 0.0304402 -0.00132769 0.000977445 0.000284256 -0.001741 3.56967e-05 0.00104775 -0.000390395 0.000239433 0.000225494 -0.000131614 0.000113436 -0.00157062 -4.0357e-05 0.000871842 -0.000485746 0.0012399 0.000383574 -0.000487597 -0.000803494 0.000107811 
1636.25 0 0.000320479 -0.00571545 -9.88627e-05 0.00112568 0.023173 -0.000310267 0.000129316 -0.00132737 -0.000591223 0.00059039 9.95273e-05 0.030977 -0.00131534 0.00100016 0.000281199 -0.00173622 2.34566e-05 0.00102022 -0.000439569 0.000199659 0.00021807 -0.000140184 0.000112971 -0.00155573 -4.97842e-05 0.000884173 -0.000499536 0.00123029 0.000407623 -0.00048618 -0.000817013 0.000105839 
1636.6 0 0.000327725 -0.00640021 -0.000103042 0.00110981 0.0220769 -0.000323688 0.000152613 -0.00130754 -0.000594306 0.000587403 0.000122529 0.0314829 -0.00130503 0.00102252 0.000282522 -0.00172373 1.28633e-05 0.000987242 -0.000488256 0.000155817 0.000209379 -0.000147649 0.000114895 -0.00153706 -5.71618e-05 0.000898015 -0.000513085 0.00122193 0.000429722 -0.000481956 -0.000830508 0.000105446 
1636.95 0 0.0003336 -0.00707124 -0.000108028 0.00109304 0.0209736 -0.000337327 0.000171051 -0.00129 -0.000601303 0.000584846 0.000146244 0.0319561 -0.00129621 0.00104395 0.00028767 -0.00170437 2.15819e-06 0.000949015 -0.000536371 0.000111974 0.000200408 -0.000154208 0.000118626 -0.00151548 -6.16101e-05 0.000911038 -0.000526772 0.00121375 0.000449221 -0.000475527 -0.000845317 0.000107527 
1637.3 0 0.000339284 -0.00772801 -0.000112428 0.00107589 0.0198663 -0.000348412 0.000184932 -0.00127261 -0.000608106 0.00058182 0.000171228 0.0323969 -0.00129004 0.00106332 0.000294036 -0.00167935 -8.98202e-06 0.000909166 -0.000583115 7.3344e-05 0.000192334 -0.000160714 0.00012265 -0.00149316 -6.40216e-05 0.000922361 -0.000541018 0.00120472 0.000465758 -0.000468862 -0.000861862 0.00011204 
1637.65 0 0.000345464 -0.0083702 -0.000116226 0.00105912 0.0187552 -0.000353251 0.000198177 -0.00125445 -0.00061137 0.000577098 0.000196691 0.0328066 -0.00128791 0.0010811 0.000299478 -0.0016517 -1.98609e-05 0.000869711 -0.00062878 4.22736e-05 0.000184786 -0.000166839 0.000126206 -0.00147183 -6.50403e-05 0.000933094 -0.000555073 0.00119375 0.000479386 -0.000462525 -0.000879426 0.000117934 
1638 0 0.000351952 -0.00899896 -0.00011945 0.00104268 0.0176389 -0.000351024 0.00021572 -0.00123541 -0.000610667 0.000570597 0.000220951 0.0331862 -0.0012891 0.0010981 0.000304125 -0.00162374 -3.18117e-05 0.000830405 -0.000674942 1.78585e-05 0.000178469 -0.000172078 0.000129482 -0.00145173 -6.47091e-05 0.000943829 -0.000568365 0.00118041 0.000491481 -0.00045694 -0.000897438 0.000123905 
1638.35 0 0.000359517 -0.00961492 -0.00012167 0.00102619 0.0165202 -0.000342853 0.000238728 -0.00121462 -0.00060683 0.000562096 0.000241861 0.0335368 -0.0012929 0.00111471 0.000310273 -0.00159575 -4.74854e-05 0.000789297 -0.000723458 -2.33641e-06 0.000174336 -0.000176314 0.000132014 -0.00143197 -6.36447e-05 0.000953495 -0.000581579 0.00116477 0.000502654 -0.000453248 -0.000914992 0.000130163 
1638.7 0 0.000368322 -0.0102163 -0.000123392 0.00101018 0.0154024 -0.000331139 0.000266313 -0.00119295 -0.000598966 0.000550286 0.000258388 0.0338592 -0.00129937 0.00112952 0.00031967 -0.00156719 -6.80888e-05 0.000744479 -0.000775415 -2.20826e-05 0.000171431 -0.000179885 0.000133469 -0.0014122 -6.29773e-05 0.00096125 -0.000595118 0.00114634 0.000513289 -0.000451986 -0.000931536 0.000136957 
1639.05 0 0.000378555 -0.0108028 -0.000126211 0.000993827 0.014287 -0.000320053 0.000298039 -0.00117029 -0.000587187 0.000535594 0.000273283 0.0341525 -0.00130565 0.00114038 0.000331004 -0.00153798 -9.21933e-05 0.00069747 -0.000830258 -4.30144e-05 0.000168454 -0.000184467 0.000134733 -0.00139304 -6.27718e-05 0.000967124 -0.000609289 0.00112471 0.00052411 -0.000452163 -0.00094616 0.000143995 
1639.4 0 0.000390853 -0.0113749 -0.000129567 0.000975044 0.0131752 -0.000311914 0.000331536 -0.00114436 -0.000574837 0.000519389 0.000287834 0.0344159 -0.0013076 0.00114944 0.000342555 -0.00150824 -0.000117357 0.000650013 -0.000887198 -6.25042e-05 0.000164897 -0.000191804 0.000136191 -0.00137366 -6.30995e-05 0.000971827 -0.000623784 0.00110057 0.000534156 -0.000451604 -0.000958587 0.000151747 
1639.75 0 0.000403609 -0.0119308 -0.000131992 0.000954713 0.0120647 -0.000307076 0.000362717 -0.00111635 -0.000566994 0.000500724 0.000301177 0.034648 -0.00130532 0.00116111 0.000353503 -0.00147747 -0.000140317 0.000601741 -0.000948344 -7.73131e-05 0.000160025 -0.000201927 0.000135887 -0.00135274 -6.48065e-05 0.000976487 -0.00063783 0.00107451 0.000542416 -0.000449763 -0.000969222 0.000160835 
1640.1 0 0.000413059 -0.0124695 -0.000134159 0.000935832 0.0109516 -0.00030606 0.000389646 -0.00108987 -0.000564919 0.000478464 0.000315355 0.0348439 -0.00130135 0.00117354 0.000363211 -0.00144627 -0.000157024 0.000553013 -0.00101686 -8.75446e-05 0.000153667 -0.000212758 0.000132046 -0.00133109 -6.79857e-05 0.000982037 -0.000651018 0.00104659 0.000549187 -0.00044767 -0.000978469 0.000170781 
1640.45 0 0.000417289 -0.0129919 -0.000137518 0.000918329 0.00983845 -0.000308876 0.000412648 -0.00106716 -0.000564627 0.000453929 0.000333295 0.035 -0.00129633 0.00118013 0.000372043 -0.00141405 -0.000165556 0.000504739 -0.00109227 -9.72192e-05 0.00014727 -0.000221724 0.000126342 -0.00130996 -7.22518e-05 0.000988016 -0.000663465 0.00101801 0.000554608 -0.000445876 -0.000987122 0.000180411 
1640.8 0 0.000417553 -0.0134977 -0.000141461 0.000899751 0.0087312 -0.000313837 0.000432906 -0.00104844 -0.000562316 0.000428124 0.000354933 0.03512 -0.00128969 0.00117846 0.000381301 -0.00137957 -0.000167881 0.000459094 -0.0011708 -0.00010936 0.000142252 -0.000227823 0.000120331 -0.0012885 -7.80174e-05 0.000993824 -0.000676698 0.000988569 0.000559482 -0.000444221 -0.000995149 0.000189119 
1641.15 0 0.000416276 -0.0139864 -0.000145163 0.000879433 0.00763176 -0.000317408 0.000452717 -0.00103221 -0.00055569 0.000400409 0.000379486 0.0352097 -0.00128334 0.00117139 0.000392914 -0.00134322 -0.000167259 0.000419705 -0.0012499 -0.000123877 0.00013852 -0.000232059 0.00011377 -0.00126604 -8.58247e-05 0.00100095 -0.000691527 0.000956885 0.000565568 -0.000443197 -0.00100233 0.000196945 
1641.5 0 0.000415012 -0.0144586 -0.000149625 0.000859123 0.00653929 -0.000315803 0.000474357 -0.00101433 -0.00054393 0.000370579 0.000406141 0.0352711 -0.00127932 0.00116334 0.000408587 -0.00130646 -0.000165031 0.000387511 -0.00132783 -0.000140746 0.00013438 -0.000235561 0.000107481 -0.00124335 -9.59584e-05 0.0010101 -0.000706809 0.000923047 0.000573533 -0.000443096 -0.00100928 0.000203705 
1641.85 0 0.000413726 -0.0149141 -0.000155639 0.000840897 0.00545401 -0.000309145 0.000498985 -0.000991809 -0.000529492 0.000339156 0.00043298 0.0353034 -0.00127575 0.00115637 0.000427428 -0.00127124 -0.000162158 0.000360638 -0.00140216 -0.000158498 0.000128543 -0.000237422 0.000102626 -0.00122026 -0.000108683 0.00101991 -0.00072203 0.000888118 0.00058304 -0.000443066 -0.00101769 0.000209343 
1642.2 0 0.000411311 -0.0153518 -0.000162316 0.0008243 0.00437768 -0.000302259 0.000526346 -0.000963387 -0.000514525 0.000306205 0.000458508 0.035306 -0.00127005 0.00114825 0.000447194 -0.00123803 -0.000159843 0.000338837 -0.00147083 -0.00017413 0.000121348 -0.000237334 9.85133e-05 -0.00119587 -0.000123175 0.00102876 -0.000736639 0.000852182 0.000594443 -0.000443416 -0.00102729 0.000214256 
1642.55 0 0.00040822 -0.0157696 -0.000168567 0.000806743 0.00331073 -0.000299488 0.000554263 -0.000930078 -0.000498046 0.000271391 0.00048199 0.0352795 -0.00126411 0.00113686 0.000465847 -0.00120678 -0.000158817 0.000320712 -0.00153379 -0.00018719 0.000113178 -0.00023558 9.3229e-05 -0.00117047 -0.000138266 0.0010362 -0.000750444 0.000814932 0.000606762 -0.000444042 -0.0010354 0.000218035 
1642.9 0 0.000405518 -0.0161666 -0.000174412 0.000787201 0.00225235 -0.000301104 0.000580298 -0.000896224 -0.000479107 0.000234054 0.000502818 0.0352245 -0.00125938 0.00112348 0.000482765 -0.00117861 -0.000162537 0.000302457 -0.00159275 -0.000198478 0.000103561 -0.00023284 8.51935e-05 -0.0011449 -0.000153377 0.00104267 -0.000763679 0.00077716 0.000619257 -0.00044338 -0.00104046 0.00022018 
1643.25 0 0.000403351 -0.0165421 -0.000179968 0.00076664 0.00120091 -0.000307564 0.000603132 -0.000863381 -0.000457879 0.000195132 0.000519706 0.03514 -0.0012543 0.00110998 0.000498318 -0.00115345 -0.000173365 0.00028275 -0.00164892 -0.000209385 9.33693e-05 -0.000230327 7.4422e-05 -0.00111995 -0.000168455 0.0010483 -0.00077632 0.000739865 0.000632225 -0.000441222 -0.00104251 0.000221017 
1643.6 0 0.000401222 -0.0168966 -0.000185658 0.000745033 0.000156224 -0.00032043 0.000621103 -0.000828942 -0.000434505 0.000159222 0.000532825 0.0350223 -0.00124685 0.00109704 0.000512194 -0.00112954 -0.00018828 0.000262519 -0.00170287 -0.000221284 8.41888e-05 -0.000228747 6.26587e-05 -0.00109548 -0.000183259 0.00105279 -0.00078773 0.000703007 0.000645977 -0.000438097 -0.00104248 0.000221979 
1643.95 0 0.000397897 -0.0172321 -0.000190934 0.000722278 -0.000877717 -0.000340559 0.000632904 -0.000789871 -0.000408026 0.000129778 0.000543588 0.03487 -0.00123485 0.00108442 0.000524571 -0.00110492 -0.000204542 0.000243761 -0.00175574 -0.000233292 7.65493e-05 -0.000227483 5.1204e-05 -0.00107126 -0.000197308 0.00105486 -0.000797754 0.000666108 0.000660277 -0.000433977 -0.00104254 0.000223565 
1644.3 0 0.000392913 -0.0175489 -0.000195546 0.000699151 -0.00189735 -0.000366316 0.00063949 -0.000746906 -0.000378019 0.000105515 0.000554218 0.0346899 -0.00122112 0.00107072 0.000535452 -0.00107957 -0.000222157 0.00022752 -0.0018068 -0.000243756 7.00364e-05 -0.000225301 4.07623e-05 -0.00104835 -0.000210792 0.0010545 -0.000807039 0.000629514 0.000673825 -0.000429996 -0.00104458 0.000223948 
1644.65 0 0.000386127 -0.0178468 -0.000201742 0.000675738 -0.00290576 -0.000393875 0.000644441 -0.000703398 -0.000345506 8.31127e-05 0.00056755 0.0344885 -0.00121102 0.00105558 0.000544203 -0.00105565 -0.000240906 0.000213506 -0.00185189 -0.000253891 6.3671e-05 -0.000222435 3.12973e-05 -0.00102692 -0.00022326 0.00105472 -0.000815826 0.000593278 0.000686347 -0.000426973 -0.00104875 0.000222616 
1645 0 0.000377813 -0.0181271 -0.000210552 0.000651423 -0.00390583 -0.000420024 0.000651977 -0.000662331 -0.00031125 5.78723e-05 0.000584168 0.0342651 -0.00120538 0.00104002 0.000551832 -0.00103561 -0.000259878 0.000203433 -0.00188807 -0.000265271 5.71572e-05 -0.000219869 2.29296e-05 -0.00100591 -0.00023322 0.00105681 -0.000824554 0.00055684 0.000699536 -0.000424348 -0.00105362 0.000221177 
1645.35 0 0.000367919 -0.0183911 -0.000220256 0.000626504 -0.004893 -0.000442975 0.000663507 -0.00062404 -0.000274039 2.6236e-05 0.000603429 0.0340169 -0.00120146 0.00102554 0.000560627 -0.00102112 -0.00027852 0.000199221 -0.00191685 -0.000276694 5.05586e-05 -0.000218676 1.57692e-05 -0.000984132 -0.000240295 0.00105896 -0.000833468 0.000519405 0.000713649 -0.000421665 -0.00105817 0.000219684 
1645.7 0 0.000356226 -0.0186384 -0.000229046 0.000601412 -0.00586123 -0.000462793 0.000678172 -0.000585872 -0.000233582 -1.1563e-05 0.000626034 0.0337452 -0.00119556 0.00101312 0.000573065 -0.0010117 -0.00029755 0.000198209 -0.00194039 -0.000286601 4.36849e-05 -0.000218883 9.42574e-06 -0.000961207 -0.000244838 0.00106003 -0.000841682 0.000482083 0.000727126 -0.000419008 -0.00106214 0.0002172 
1646.05 0 0.00034356 -0.0188676 -0.000236636 0.000575185 -0.00680911 -0.00047947 0.000694369 -0.000547357 -0.000193312 -5.16385e-05 0.000652205 0.0334542 -0.00118521 0.0010023 0.000590722 -0.00100651 -0.000317868 0.000197017 -0.00195717 -0.000295483 3.65161e-05 -0.000219193 2.2259e-06 -0.000938242 -0.000246551 0.00105993 -0.000848925 0.000446934 0.000739632 -0.00041684 -0.00106451 0.000213444 
1646.4 0 0.000330703 -0.0190773 -0.000243338 0.000547473 -0.00773851 -0.000493972 0.000710774 -0.000511053 -0.000156857 -8.92021e-05 0.000681534 0.0331468 -0.00116973 0.000992183 0.000611086 -0.00100562 -0.000339167 0.000195103 -0.00196584 -0.000304224 2.8692e-05 -0.000219399 -7.51755e-06 -0.000916187 -0.000245999 0.00105849 -0.000855856 0.000414245 0.0007505 -0.000414812 -0.00106335 0.000209489 
1646.75 0 0.000318165 -0.0192676 -0.000249111 0.000519036 -0.00865185 -0.000508913 0.000727196 -0.000477639 -0.000124213 -0.000121816 0.00071326 0.0328213 -0.00115082 0.000982063 0.000630702 -0.0010078 -0.000361409 0.000190899 -0.00196914 -0.000312886 2.04989e-05 -0.000219985 -1.90956e-05 -0.000895854 -0.000244396 0.00105666 -0.000863096 0.000382786 0.000759171 -0.000412158 -0.00105706 0.000207375 
1647.1 0 0.000306609 -0.0194399 -0.000255129 0.000490896 -0.00954914 -0.000525006 0.000743294 -0.00044541 -9.33475e-05 -0.000151237 0.000745437 0.0324752 -0.00113235 0.000972167 0.000649624 -0.00101035 -0.000383282 0.00018339 -0.00197176 -0.000321103 1.28315e-05 -0.000221194 -3.07422e-05 -0.000876839 -0.000241794 0.00105435 -0.000870646 0.000351279 0.000765796 -0.000410048 -0.00104633 0.000208213 
1647.45 0 0.000295916 -0.0195942 -0.000262486 0.000464118 -0.0104283 -0.000540888 0.000758189 -0.000413111 -6.29341e-05 -0.000181257 0.000775684 0.0321076 -0.00111759 0.000963824 0.00066818 -0.00101098 -0.000403388 0.00017413 -0.00197706 -0.000328675 5.3742e-06 -0.000222647 -4.24009e-05 -0.000858042 -0.000237858 0.00105022 -0.000877843 0.000318746 0.00077061 -0.000409227 -0.00103375 0.000211003 
1647.8 0 0.000284487 -0.0197293 -0.000270767 0.000438423 -0.0112883 -0.000555992 0.000772249 -0.000381391 -3.31866e-05 -0.000213319 0.000803996 0.0317194 -0.00110766 0.00095808 0.00068534 -0.00100823 -0.00042285 0.000165925 -0.00198638 -0.00033679 -2.63714e-06 -0.000223553 -5.44425e-05 -0.000838229 -0.000233387 0.00104372 -0.000883467 0.000285761 0.000775515 -0.000409289 -0.00102099 0.000214332 
1648.15 0 0.000271063 -0.0198456 -0.000279094 0.000413265 -0.0121314 -0.000569961 0.000786603 -0.000350733 -5.45593e-06 -0.000247812 0.0008321 0.0313122 -0.00110035 0.00095347 0.000701341 -0.00100315 -0.000442831 0.000159418 -0.00199856 -0.000347354 -1.073e-05 -0.000224381 -6.56156e-05 -0.000816719 -0.000229051 0.00103545 -0.000886898 0.000253139 0.000781468 -0.000409328 -0.00100716 0.000217432 
1648.5 0 0.000254563 -0.0199457 -0.000286071 0.000388932 -0.0129592 -0.000582463 0.000800741 -0.000319631 1.91503e-05 -0.000285003 0.000861468 0.0308871 -0.00109193 0.000948178 0.000716074 -0.000997858 -0.000464237 0.000152389 -0.0020113 -0.000360009 -1.82589e-05 -0.000225734 -7.43749e-05 -0.000793849 -0.00022532 0.00102618 -0.000888524 0.000220997 0.00078778 -0.000408363 -0.000992235 0.000219385 
1648.85 0 0.000235511 -0.0200315 -0.000290851 0.000365531 -0.0137707 -0.000594806 0.000813561 -0.000287707 4.08857e-05 -0.000324712 0.000892935 0.0304456 -0.0010802 0.000943419 0.000728245 -0.000991876 -0.000485902 0.00014408 -0.00202131 -0.000372958 -2.53789e-05 -0.00022656 -8.11428e-05 -0.000770493 -0.000222112 0.00101711 -0.000888211 0.000190001 0.000793455 -0.000406521 -0.000977087 0.000219886 
1649.2 0 0.000217452 -0.0201022 -0.000295153 0.000343026 -0.0145655 -0.000605939 0.000825735 -0.000257779 6.16624e-05 -0.000367044 0.000925085 0.0299903 -0.0010649 0.000941325 0.000737489 -0.000983723 -0.000504787 0.000134907 -0.00202726 -0.000386172 -3.23001e-05 -0.000226033 -8.73265e-05 -0.000746983 -0.000218065 0.00100955 -0.000885294 0.000160328 0.000797071 -0.000404757 -0.000961254 0.000219541 
1649.55 0 0.000202382 -0.0201568 -0.000300445 0.000321623 -0.0153435 -0.000610896 0.000838675 -0.000231183 8.27111e-05 -0.000412203 0.000955034 0.0295219 -0.00104719 0.000941699 0.000744805 -0.000973794 -0.000519464 0.000124296 -0.00203076 -0.000399519 -3.9304e-05 -0.000224341 -9.32872e-05 -0.000723522 -0.00021232 0.0010036 -0.000880341 0.000131209 0.000797801 -0.000403931 -0.000943925 0.000219448 
1649.9 0 0.000189286 -0.0201954 -0.00030645 0.000301265 -0.0161034 -0.000607436 0.000852891 -0.000206182 0.000103375 -0.000458799 0.000982091 0.029039 -0.00102985 0.000943143 0.000752202 -0.000962928 -0.00052955 0.00011207 -0.00203512 -0.000412137 -4.81161e-05 -0.000222327 -9.87046e-05 -0.000700746 -0.000205365 0.000997602 -0.00087539 0.000101777 0.000796221 -0.000403512 -0.000926139 0.000220553 
1650.25 0 0.000176342 -0.0202177 -0.000312956 0.00028089 -0.0168451 -0.000595804 0.000867804 -0.000179984 0.000121436 -0.000505657 0.00100753 0.0285397 -0.00101471 0.000944331 0.000761583 -0.000950136 -0.000535344 9.98949e-05 -0.00204264 -0.000423442 -5.94146e-05 -0.000221348 -0.000104638 -0.000677975 -0.000197633 0.000990387 -0.00087179 7.22274e-05 0.000793083 -0.000402559 -0.000908929 0.000223487 
1650.6 0 0.000162038 -0.0202237 -0.0003204 0.000259442 -0.0175696 -0.000576746 0.000881842 -0.000150237 0.000134954 -0.000552043 0.00103159 0.0280215 -0.00100189 0.000945206 0.000771608 -0.000935763 -0.000537521 9.06975e-05 -0.00205219 -0.000434472 -7.18269e-05 -0.000221495 -0.000112144 -0.000653951 -0.000189508 0.000981663 -0.000869325 4.1532e-05 0.000788488 -0.000401509 -0.000891149 0.000228688 
1650.95 0 0.000147121 -0.0202144 -0.000328494 0.000237517 -0.0182763 -0.000552885 0.000894449 -0.000117706 0.000143612 -0.000597626 0.00105432 0.0274853 -0.000990114 0.00094694 0.000779519 -0.000921957 -0.000537056 8.6339e-05 -0.00206272 -0.000446356 -8.48068e-05 -0.000221617 -0.000120329 -0.000628552 -0.000181376 0.000971097 -0.00086843 7.52495e-06 0.000782939 -0.000400843 -0.000871296 0.000236513 
1651.3 0 0.000132858 -0.0201904 -0.000336069 0.000215868 -0.0189627 -0.000525967 0.000905886 -8.58267e-05 0.000147208 -0.00064325 0.001077 0.0269348 -0.000979581 0.000949045 0.000785737 -0.000910353 -0.000535316 8.57306e-05 -0.00207396 -0.000459685 -9.80635e-05 -0.000221772 -0.000128392 -0.000602659 -0.000173502 0.000958725 -0.000868915 -2.93727e-05 0.000777116 -0.000400178 -0.000849142 0.000246389 
1651.65 0 0.000120029 -0.0201506 -0.000342642 0.000194006 -0.019627 -0.000494826 0.000915665 -5.68915e-05 0.000145457 -0.000690248 0.00110046 0.0263718 -0.000972284 0.000949321 0.000792681 -0.000901048 -0.000533006 8.52408e-05 -0.00208534 -0.000476026 -0.000111768 -0.000223729 -0.000137148 -0.000576227 -0.000166367 0.000945192 -0.000869772 -6.78252e-05 0.000771553 -0.000399135 -0.000825544 0.000256994 
1652 0 0.000108485 -0.0200948 -0.000347137 0.000170964 -0.0202699 -0.000456727 0.000921614 -3.10129e-05 0.000139931 -0.000739802 0.00112449 0.0257948 -0.000967449 0.000946405 0.00079957 -0.000892161 -0.000530465 8.21207e-05 -0.00209692 -0.000495466 -0.00012688 -0.000228978 -0.000147241 -0.000548585 -0.000160288 0.000931404 -0.000869923 -0.000106993 0.000766782 -0.000397423 -0.000802061 0.000267275 
1652.35 0 9.61519e-05 -0.0200244 -0.000347441 0.000146461 -0.0208903 -0.000411914 0.000920984 -7.84525e-06 0.000131365 -0.000791331 0.00114858 0.0252021 -0.000961181 0.000939968 0.000804311 -0.000881491 -0.000527785 7.60844e-05 -0.00210958 -0.000516522 -0.000144461 -0.000236823 -0.000157854 -0.000519653 -0.000154947 0.000916924 -0.00086829 -0.000145614 0.000763391 -0.000395027 -0.000778645 0.000277285 
1652.7 0 8.22042e-05 -0.01994 -0.000343167 0.000120762 -0.0214865 -0.000364124 0.000912635 1.2242e-05 0.000118099 -0.000843099 0.00116987 0.0245938 -0.000949513 0.000929948 0.000808444 -0.000868776 -0.00052421 6.73792e-05 -0.00212426 -0.000537971 -0.000164124 -0.000245406 -0.000168277 -0.000489212 -0.000150245 0.000901452 -0.000864883 -0.000183129 0.000760393 -0.000392122 -0.000754478 0.000286728 
1653.05 0 6.84974e-05 -0.0198421 -0.000336234 9.413e-05 -0.0220607 -0.000315941 0.000898437 2.90547e-05 9.99345e-05 -0.000894842 0.00118636 0.0239717 -0.000930534 0.000917353 0.000813034 -0.000853473 -0.000518488 5.50154e-05 -0.00214178 -0.000558895 -0.00018431 -0.000253461 -0.000178153 -0.000456641 -0.000147036 0.000885799 -0.000860689 -0.00022009 0.000755461 -0.0003894 -0.000729729 0.000294977 
1653.4 0 5.62792e-05 -0.0197328 -0.00032847 6.72855e-05 -0.0226179 -0.000268085 0.000881736 4.29087e-05 8.10678e-05 -0.000944701 0.00119999 0.0233363 -0.000905225 0.000903648 0.000815685 -0.00083376 -0.000509785 3.96434e-05 -0.00216235 -0.000578545 -0.000203484 -0.000260082 -0.000186076 -0.000421738 -0.000145431 0.000870476 -0.000855979 -0.000256654 0.00074788 -0.000386661 -0.00070415 0.000302759 
1653.75 0 4.48032e-05 -0.0196133 -0.000320015 4.10741e-05 -0.0231587 -0.000221296 0.000862926 5.47928e-05 6.57686e-05 -0.000988067 0.00121182 0.0226862 -0.000877565 0.000889322 0.000814177 -0.000809372 -0.000500248 2.34991e-05 -0.00218454 -0.00059534 -0.000220553 -0.0002648 -0.000190842 -0.000384524 -0.000143893 0.000854914 -0.000849905 -0.000292069 0.000738552 -0.000382591 -0.000676402 0.000310922 
1654.1 0 3.34892e-05 -0.0194817 -0.000311195 1.59536e-05 -0.0236787 -0.000174739 0.000840658 6.58674e-05 5.5709e-05 -0.00102171 0.00122022 0.0220209 -0.0008518 0.000873552 0.00080925 -0.00078143 -0.000493072 8.6278e-06 -0.00220566 -0.000608772 -0.000235504 -0.000268071 -0.000192736 -0.000345918 -0.000141969 0.000839254 -0.000842144 -0.00032604 0.0007296 -0.000376981 -0.000645727 0.000318996 
1654.45 0 2.33028e-05 -0.0193348 -0.000303528 -8.5136e-06 -0.0241758 -0.000127362 0.000815679 7.78154e-05 5.05975e-05 -0.00104634 0.00122483 0.021341 -0.00082841 0.000855679 0.000802233 -0.000750496 -0.000489651 -2.66899e-06 -0.00222396 -0.000620756 -0.000248531 -0.000270055 -0.000191847 -0.000308088 -0.000140486 0.000824143 -0.000832998 -0.000358252 0.000722469 -0.000369867 -0.000612554 0.000325242 
1654.8 0 1.54037e-05 -0.0191725 -0.000297156 -3.31998e-05 -0.0246515 -7.94032e-05 0.000789001 9.17916e-05 4.97487e-05 -0.00106346 0.00122598 0.0206488 -0.00080564 0.000836374 0.000791938 -0.000716484 -0.00048962 -9.80081e-06 -0.00223929 -0.000632736 -0.000258876 -0.000270417 -0.0001891 -0.00027328 -0.000138893 0.000811377 -0.000822339 -0.00038827 0.000716459 -0.000362149 -0.000579352 0.000328627 
1655.15 0 8.94592e-06 -0.0189968 -0.000291162 -5.90907e-05 -0.0251074 -3.27571e-05 0.000761957 0.000109587 5.36143e-05 -0.00107592 0.00122189 0.0199461 -0.000782057 0.000816376 0.000777016 -0.000678927 -0.000491169 -1.60669e-05 -0.00225233 -0.000645269 -0.000266515 -0.000270118 -0.000185463 -0.000241063 -0.000136236 0.000802566 -0.00081046 -0.000416681 0.000711307 -0.000355075 -0.000548094 0.000329751 
1655.5 0 2.20589e-06 -0.0188095 -0.000284931 -8.61615e-05 -0.025542 9.12426e-06 0.00073656 0.000130356 6.09132e-05 -0.0010885 0.00121312 0.0192336 -0.000754503 0.000797116 0.000760032 -0.000639703 -0.000493051 -2.56785e-05 -0.00226278 -0.000657392 -0.00027292 -0.000270268 -0.000181477 -0.000210653 -0.000133579 0.00079575 -0.000798878 -0.000443642 0.000706993 -0.000348468 -0.000518664 0.00032959 
1655.85 0 -4.68499e-06 -0.0186114 -0.000277846 -0.000113188 -0.0259535 4.48892e-05 0.000713281 0.000150689 7.023e-05 -0.0011043 0.00120388 0.0185154 -0.000720389 0.000779125 0.000745496 -0.000602945 -0.000494328 -3.97721e-05 -0.00227017 -0.000667007 -0.000279317 -0.000271797 -0.00017793 -0.000181956 -0.00013094 0.000788444 -0.000787188 -0.000469218 0.000702383 -0.000340724 -0.000490874 0.000327543 
1656.2 0 -9.50882e-06 -0.0184027 -0.000271226 -0.000139395 -0.0263423 7.74027e-05 0.00068984 0.00016882 8.20068e-05 -0.00112376 0.0011956 0.0177942 -0.00068141 0.000763162 0.000733389 -0.00057067 -0.000493142 -5.63856e-05 -0.00227543 -0.000675591 -0.000284701 -0.000274417 -0.000174978 -0.000153853 -0.000127602 0.000780455 -0.000773656 -0.000494232 0.000696726 -0.000330426 -0.000465066 0.00032293 
1656.55 0 -1.08622e-05 -0.0181833 -0.000266191 -0.000163951 -0.0267088 0.000109037 0.000664523 0.000183176 9.60654e-05 -0.00114615 0.00118719 0.0170699 -0.000641101 0.000750711 0.00072045 -0.000541082 -0.000486006 -7.30991e-05 -0.00227979 -0.000685938 -0.000289818 -0.000277366 -0.000170697 -0.000124462 -0.000124504 0.000771613 -0.000759332 -0.00051902 0.00069016 -0.000317727 -0.000440233 0.000317485 
1656.9 0 -9.40026e-06 -0.0179534 -0.000261968 -0.000186714 -0.0270521 0.000138256 0.000638767 0.000192151 0.000108921 -0.00117028 0.00117813 0.0163429 -0.000601777 0.000741186 0.000706403 -0.00051259 -0.00047182 -8.888e-05 -0.00228344 -0.000698695 -0.000297013 -0.000280392 -0.000163323 -9.32025e-05 -0.000122767 0.000763019 -0.000746258 -0.00054137 0.000683287 -0.000303682 -0.000415037 0.00031348 
1657.25 0 -6.2624e-06 -0.0177128 -0.000256335 -0.000208436 -0.0273718 0.000162457 0.000613354 0.000196615 0.000118843 -0.0011945 0.00116899 0.0156157 -0.000563443 0.000732401 0.000693449 -0.00048445 -0.000452475 -0.000104311 -0.00228439 -0.000713628 -0.000306667 -0.000283695 -0.000153871 -6.0099e-05 -0.000122285 0.000756855 -0.000734927 -0.000559232 0.000676533 -0.000288153 -0.000389951 0.000312075 
1657.6 0 -1.57743e-06 -0.017461 -0.000247906 -0.00022949 -0.0276684 0.000181481 0.000586122 0.000200337 0.000127723 -0.00121715 0.00115827 0.0148889 -0.000525864 0.000722763 0.000682816 -0.000455728 -0.000431475 -0.000119944 -0.00228119 -0.000730673 -0.000316625 -0.0002877 -0.00014317 -2.54666e-05 -0.00012263 0.000753922 -0.000724145 -0.000574115 0.000669105 -0.000269316 -0.000365792 0.000312686 
1657.95 0 4.85101e-06 -0.0171971 -0.000238023 -0.000249974 -0.0279441 0.000196031 0.000553151 0.000206617 0.000136813 -0.00123526 0.00114266 0.0141594 -0.000488493 0.000712647 0.000673932 -0.000424752 -0.000411512 -0.000135768 -0.00227468 -0.000748969 -0.000324682 -0.000292315 -0.000131493 1.04747e-05 -0.000123918 0.000753408 -0.000713149 -0.000587966 0.000660137 -0.00024721 -0.000342753 0.000313144 
1658.3 0 1.26021e-05 -0.0169214 -0.000228686 -0.000268832 -0.0282019 0.000205708 0.000511186 0.00021538 0.000146589 -0.00124714 0.00112236 0.0134252 -0.000449952 0.00070295 0.00066658 -0.000389625 -0.000392299 -0.00015226 -0.00226729 -0.000766473 -0.000330791 -0.000296914 -0.000118606 4.70263e-05 -0.000126369 0.000755083 -0.000701745 -0.00060174 0.000649976 -0.000223781 -0.000320306 0.000311094 
1658.65 0 2.05442e-05 -0.0166362 -0.000220809 -0.000284659 -0.0284425 0.000210317 0.000459553 0.000224544 0.000157991 -0.00125309 0.00109981 0.0126901 -0.000410083 0.000690837 0.000661745 -0.000348786 -0.000373431 -0.000169118 -0.00226183 -0.000782751 -0.000335809 -0.000302041 -0.000103559 8.31816e-05 -0.000129965 0.000759455 -0.000689687 -0.000617045 0.000640155 -0.000199386 -0.000297944 0.000306019 
1659 0 2.68331e-05 -0.0163438 -0.000214043 -0.000298504 -0.028664 0.000210216 0.000399592 0.000235361 0.000171045 -0.00125391 0.00107607 0.0119596 -0.000369818 0.000672098 0.000660504 -0.000303035 -0.000356822 -0.000184519 -0.00225763 -0.000799041 -0.000340095 -0.000308296 -8.64057e-05 0.000119376 -0.000134695 0.000765879 -0.000676509 -0.000635057 0.000631182 -0.000173716 -0.000275264 0.000299554 
1659.35 0 3.15835e-05 -0.0160445 -0.000208071 -0.00031229 -0.0288646 0.000208494 0.000336668 0.00024974 0.00018513 -0.0012502 0.00105127 0.0112343 -0.000330341 0.000646898 0.000663358 -0.000255921 -0.000344296 -0.000199405 -0.0022513 -0.000816173 -0.000344411 -0.000314682 -6.87377e-05 0.000156686 -0.000139227 0.000772577 -0.000661604 -0.000655525 0.000621083 -0.000146163 -0.000252566 0.000293935 
1659.7 0 3.56843e-05 -0.0157379 -0.000203881 -0.000325766 -0.0290446 0.000210972 0.000277932 0.000266036 0.000198523 -0.00124521 0.00102448 0.0105114 -0.000291865 0.000618736 0.000670206 -0.000209736 -0.000337608 -0.000215391 -0.00224107 -0.000833454 -0.000347461 -0.000322094 -5.21489e-05 0.000195014 -0.000142218 0.000778023 -0.000644779 -0.000677445 0.000609279 -0.000114896 -0.000230291 0.000291167 
1660.05 0 3.85312e-05 -0.0154236 -0.000201675 -0.000338521 -0.0292028 0.00021878 0.000226588 0.000282916 0.00020885 -0.00124362 0.000994354 0.00978772 -0.000252935 0.000589946 0.000679688 -0.000165803 -0.000336135 -0.000230529 -0.00222621 -0.000850379 -0.000347968 -0.000332553 -3.74112e-05 0.000231584 -0.00014501 0.000781932 -0.000626508 -0.000699056 0.000596802 -8.08921e-05 -0.000207515 0.000292081 
1660.4 0 4.05683e-05 -0.0151003 -0.000199979 -0.000350853 -0.0293354 0.000227448 0.000183758 0.000300588 0.000216328 -0.00124489 0.000961026 0.00906465 -0.000211852 0.000562222 0.000689827 -0.000127151 -0.000334955 -0.000242062 -0.00220598 -0.000865953 -0.000347601 -0.00034592 -2.44203e-05 0.000264296 -0.000150458 0.000783953 -0.000608543 -0.000719911 0.000583989 -4.61848e-05 -0.000183259 0.000295412 
1660.75 0 4.32732e-05 -0.0147673 -0.000197278 -0.000362129 -0.0294397 0.000233623 0.00015018 0.000318181 0.00022195 -0.00124598 0.000926129 0.0083463 -0.000170624 0.000536868 0.00069888 -9.5091e-05 -0.000329885 -0.000248921 -0.00218274 -0.00087804 -0.000348246 -0.000361168 -1.30151e-05 0.000294011 -0.000158808 0.00078427 -0.000591499 -0.000741399 0.000569271 -1.16481e-05 -0.000157394 0.000299745 
1661.1 0 4.77676e-05 -0.0144248 -0.000194498 -0.000371632 -0.0295173 0.000237177 0.000124904 0.000333213 0.000225425 -0.0012458 0.000889917 0.00763331 -0.000133876 0.000512085 0.000704581 -6.85232e-05 -0.000319258 -0.000253057 -0.00216006 -0.000887786 -0.000350848 -0.000376183 -4.35314e-06 0.000320907 -0.000168143 0.000783973 -0.000574828 -0.000764032 0.000551812 2.23148e-05 -0.000129356 0.000304714 
1661.45 0 5.40604e-05 -0.0140737 -0.000193462 -0.000379532 -0.0295725 0.000239588 0.000105102 0.000342803 0.000226661 -0.0012439 0.000851908 0.00692212 -0.000101475 0.000486454 0.000704909 -4.67002e-05 -0.00030375 -0.000257638 -0.002138 -0.00089814 -0.00035505 -0.000389776 1.76606e-06 0.000344328 -0.000176779 0.00078417 -0.000558529 -0.00078646 0.000532917 5.52723e-05 -9.90903e-05 0.000310628 
1661.8 0 6.0569e-05 -0.0137154 -0.000193729 -0.00038657 -0.0296077 0.000238602 8.8169e-05 0.000346539 0.000225182 -0.00124104 0.000812181 0.00621019 -6.96054e-05 0.000460441 0.000699666 -2.98559e-05 -0.000285026 -0.000264869 -0.00211467 -0.000911412 -0.000359717 -0.000402187 6.93061e-06 0.000365345 -0.000184167 0.000784271 -0.000542351 -0.000807317 0.000513509 8.63153e-05 -6.74837e-05 0.000316733 
1662.15 0 6.72673e-05 -0.013351 -0.000193438 -0.000394264 -0.0296202 0.000230247 7.31656e-05 0.000346887 0.000219495 -0.00123872 0.000772891 0.00550146 -3.62654e-05 0.000433477 0.000690321 -1.89838e-05 -0.000262921 -0.00027437 -0.00208838 -0.000928688 -0.000363872 -0.000411616 1.09601e-05 0.000384684 -0.000190731 0.000782441 -0.000525831 -0.000827191 0.000495167 0.000114733 -3.52734e-05 0.000321971 
1662.5 0 7.44049e-05 -0.0129803 -0.00019224 -0.000403123 -0.0296079 0.000216049 5.91192e-05 0.000345914 0.000208986 -0.0012388 0.000735748 0.00480191 -2.28772e-06 0.000403389 0.00067809 -1.3545e-05 -0.000237232 -0.000284137 -0.00205929 -0.000949631 -0.000367219 -0.000415486 1.28495e-05 0.000401183 -0.000197046 0.000779356 -0.0005081 -0.000848199 0.000479039 0.00014077 -3.15521e-06 0.000326357 
1662.85 0 8.08915e-05 -0.0126034 -0.000191596 -0.00041296 -0.0295732 0.000200224 4.64295e-05 0.000346014 0.000194437 -0.00124403 0.000699562 0.00411181 3.01391e-05 0.000369507 0.000663891 -9.98893e-06 -0.000210328 -0.000295014 -0.00202982 -0.000972243 -0.000370814 -0.000414421 1.34374e-05 0.000414338 -0.000203951 0.000775897 -0.000488615 -0.000870332 0.000465534 0.000165691 2.84281e-05 0.000331523 
1663.2 0 8.53668e-05 -0.0122219 -0.000192488 -0.000422248 -0.0295198 0.0001838 3.66524e-05 0.000350603 0.000177086 -0.0012545 0.000661826 0.00342932 5.95094e-05 0.000334248 0.00064896 -4.38475e-06 -0.00018684 -0.000309126 -0.00200288 -0.000993057 -0.000374409 -0.000410565 1.34973e-05 0.000425287 -0.000211895 0.000771149 -0.000467158 -0.000892497 0.00045425 0.00019055 5.93309e-05 0.000338037 
1663.55 0 8.6857e-05 -0.0118376 -0.000193521 -0.000429275 -0.0294486 0.000163842 2.8912e-05 0.000360185 0.000159822 -0.00126686 0.000622233 0.00275303 8.665e-05 0.000298547 0.000633262 5.29763e-06 -0.000169796 -0.000327221 -0.00197999 -0.00100933 -0.000376296 -0.000405739 1.40042e-05 0.000434892 -0.000220598 0.00076436 -0.000444031 -0.000914598 0.000443289 0.000214294 8.93123e-05 0.000344894 
1663.9 0 8.56951e-05 -0.0114508 -0.000192705 -0.000434208 -0.0293566 0.000139056 2.15023e-05 0.000372844 0.000144336 -0.00127793 0.000583254 0.00208177 0.000111855 0.000262392 0.000616563 1.94579e-05 -0.000159542 -0.000349328 -0.00196036 -0.00101994 -0.000375146 -0.000401099 1.69556e-05 0.000444106 -0.000227912 0.000754701 -0.000420163 -0.000936772 0.000430529 0.000236341 0.000117844 0.00035121 
1664.25 0 8.28499e-05 -0.0110606 -0.000190263 -0.000438385 -0.0292413 0.000113488 1.43275e-05 0.000386017 0.00013092 -0.00128698 0.000547144 0.0014151 0.000135319 0.000225928 0.000599282 3.70792e-05 -0.000155312 -0.000374633 -0.00194282 -0.00102577 -0.00037133 -0.00039614 2.22226e-05 0.000453336 -0.000231885 0.000742042 -0.000396046 -0.000959189 0.000415659 0.00025763 0.000145334 0.000356223 
1664.6 0 7.95113e-05 -0.0106669 -0.000185976 -0.000443529 -0.0291044 9.24442e-05 9.13903e-06 0.000397719 0.000121933 -0.00129451 0.000515511 0.00075433 0.000158292 0.000189237 0.000581001 5.58934e-05 -0.000155513 -0.000399582 -0.00192682 -0.00102966 -0.00036659 -0.000390874 2.80506e-05 0.000461896 -0.000232312 0.000727814 -0.000371381 -0.000982241 0.000399659 0.00027921 0.000172093 0.000358659 
1664.95 0 7.57173e-05 -0.0102712 -0.000179428 -0.000450744 -0.0289475 7.95156e-05 7.88636e-06 0.000407903 0.000119379 -0.00130067 0.000487283 0.000100864 0.000180093 0.000152465 0.00055991 7.57104e-05 -0.000157664 -0.000420143 -0.00191245 -0.00103409 -0.000361321 -0.000386273 3.42251e-05 0.000469464 -0.000230428 0.000713771 -0.000346097 -0.00100625 0.000382867 0.00030111 0.000196808 0.000358802 
1665.3 0 7.02549e-05 -0.00987285 -0.000170954 -0.000459857 -0.0287687 7.25183e-05 1.03204e-05 0.000417613 0.000122754 -0.0013045 0.000461493 -0.000544679 0.000200273 0.000114879 0.000535767 9.72497e-05 -0.000158823 -0.000435051 -0.00190033 -0.00103915 -0.000354514 -0.000383 4.18262e-05 0.000476427 -0.000228903 0.000700004 -0.00032089 -0.00103148 0.000365874 0.000324518 0.000219699 0.00035711 
1665.65 0 6.27312e-05 -0.009469 -0.00016123 -0.000469799 -0.0285688 6.76516e-05 1.60289e-05 0.000427342 0.000130736 -0.00130503 0.000438946 -0.00118163 0.000219785 7.39834e-05 0.000509619 0.000119523 -0.000160921 -0.00044648 -0.00188988 -0.00104407 -0.000345199 -0.000381389 5.12948e-05 0.000483153 -0.000228444 0.000685709 -0.000296186 -0.00105816 0.000349032 0.000349745 0.000241835 0.000352576 
1666 0 5.34361e-05 -0.00906039 -0.000151111 -0.000480405 -0.0283494 6.41164e-05 2.4719e-05 0.000437269 0.000141717 -0.00130348 0.000419076 -0.00180883 0.000239814 2.79633e-05 0.000482784 0.00014285 -0.000167234 -0.000457515 -0.00187728 -0.00104865 -0.000333568 -0.00038046 6.09982e-05 0.000490201 -0.000228308 0.000669646 -0.00027243 -0.0010844 0.000332086 0.000373851 0.000262713 0.000344632 
1666.35 0 4.41615e-05 -0.00864917 -0.000140658 -0.000491968 -0.0281096 6.20813e-05 3.60473e-05 0.000447868 0.000154259 -0.00130237 0.00039963 -0.00242444 0.000260002 -2.0337e-05 0.000456117 0.000166623 -0.000176732 -0.000469199 -0.00185714 -0.00105191 -0.000321703 -0.000378855 6.87266e-05 0.00049692 -0.00022886 0.000651124 -0.000250221 -0.00110875 0.00031504 0.000395374 0.000282984 0.000333337 
1666.7 0 3.62979e-05 -0.00823627 -0.000129652 -0.000503688 -0.0278493 6.15058e-05 5.06206e-05 0.000457817 0.000167085 -0.00130147 0.000378092 -0.00302936 0.000278384 -6.70374e-05 0.000428389 0.000187789 -0.00018816 -0.00048071 -0.00182979 -0.0010533 -0.000310665 -0.000376703 7.35649e-05 0.000502441 -0.000230806 0.000630038 -0.000229205 -0.00113282 0.00029842 0.000415717 0.000302859 0.000319918 
1667.05 0 2.94359e-05 -0.00782295 -0.000118988 -0.000513928 -0.02757 6.25029e-05 6.83271e-05 0.000464421 0.000179111 -0.00129953 0.000352926 -0.00362606 0.000294474 -0.000111264 0.000398816 0.000206066 -0.000200292 -0.000490838 -0.00180027 -0.00105316 -0.000300267 -0.000375406 7.56456e-05 0.000507165 -0.000233943 0.000605406 -0.000208573 -0.00115791 0.000282658 0.000436002 0.000322045 0.000307008 
1667.4 0 2.30148e-05 -0.00741042 -0.000108541 -0.000521751 -0.027273 6.68672e-05 8.74994e-05 0.000466227 0.000189482 -0.00129578 0.000324835 -0.00421424 0.00030988 -0.0001551 0.000368144 0.000223076 -0.000209647 -0.00050017 -0.00177116 -0.00105062 -0.000291417 -0.000375219 7.51284e-05 0.000510765 -0.000237462 0.000577466 -0.000187921 -0.00118248 0.000267387 0.000456141 0.000340942 0.000295895 
1667.75 0 1.64331e-05 -0.00699954 -9.73665e-05 -0.000527885 -0.0269592 7.61916e-05 0.000105769 0.000463672 0.000197041 -0.00129049 0.000296471 -0.00479277 0.000323338 -0.000200949 0.000336625 0.00023941 -0.000212527 -0.000512371 -0.00173947 -0.00104458 -0.000285487 -0.000374856 7.34885e-05 0.000512874 -0.000240484 0.000547731 -0.000166915 -0.00120499 0.000251762 0.000475596 0.000358789 0.000285914 
1668.1 0 9.49361e-06 -0.00659136 -8.66988e-05 -0.000533142 -0.0266285 9.02439e-05 0.00012126 0.000457125 0.000201496 -0.0012859 0.000267871 -0.00536062 0.00033292 -0.00024793 0.000304035 0.00025523 -0.000208469 -0.000530977 -0.00170117 -0.00103562 -0.000282385 -0.000373535 7.19759e-05 0.000513442 -0.000242835 0.000517282 -0.000144759 -0.00122636 0.000235134 0.000494678 0.000374662 0.000275901 
1668.45 0 2.58978e-06 -0.00618463 -7.7628e-05 -0.000537377 -0.0262803 0.000106937 0.000132614 0.000445786 0.000204475 -0.00128379 0.00023793 -0.00591638 0.000340015 -0.000291792 0.000270492 0.000271281 -0.000199468 -0.000554368 -0.00165678 -0.00102509 -0.000281132 -0.000370208 7.04906e-05 0.00051326 -0.000245785 0.000486113 -0.000121235 -0.00124716 0.000217517 0.000513309 0.000388805 0.000265399 
1668.8 0 -3.54945e-06 -0.00577617 -6.96911e-05 -0.000540678 -0.0259173 0.000123465 0.000140119 0.000429909 0.000205748 -0.00128405 0.000207874 -0.00645858 0.000347303 -0.000330548 0.000237683 0.000287366 -0.000186728 -0.000577984 -0.00160962 -0.00101251 -0.000280817 -0.000364687 6.91923e-05 0.000513881 -0.000248754 0.00045382 -9.83023e-05 -0.00126598 0.000199936 0.000530484 0.000401646 0.000254998 
1669.15 0 -9.63675e-06 -0.00536637 -6.20005e-05 -0.000544532 -0.025543 0.000138628 0.000146347 0.000413337 0.000204567 -0.00128495 0.000177468 -0.00698766 0.000356473 -0.000365332 0.000207216 0.000302768 -0.000171159 -0.000598408 -0.00156011 -0.000996555 -0.000280264 -0.000357984 6.84686e-05 0.000515578 -0.000250634 0.000420327 -7.73075e-05 -0.00128134 0.000183113 0.00054554 0.000413287 0.000243469 
1669.5 0 -1.60031e-05 -0.004957 -5.30176e-05 -0.000548308 -0.0251584 0.000152945 0.000154424 0.000399898 0.00020079 -0.00128445 0.000145662 -0.00750593 0.000367355 -0.000398745 0.000178944 0.000315293 -0.000154878 -0.00061536 -0.00150779 -0.000976591 -0.000278228 -0.000350806 6.80051e-05 0.000517623 -0.000251877 0.000385166 -5.76761e-05 -0.00129505 0.00016622 0.000560034 0.00042406 0.000229766 
1669.85 0 -2.17733e-05 -0.00454884 -4.27502e-05 -0.000550445 -0.0247633 0.00016816 0.000166178 0.00039096 0.000194138 -0.00128149 0.000110953 -0.00801509 0.000376838 -0.000435179 0.000154369 0.000322987 -0.000140386 -0.000631581 -0.00145322 -0.000952938 -0.000274157 -0.000343641 6.79639e-05 0.000519843 -0.000252679 0.000348067 -3.87262e-05 -0.00130849 0.000148047 0.000575402 0.000434224 0.000214688 
1670.2 0 -2.76215e-05 -0.00414307 -3.35095e-05 -0.0005516 -0.0243563 0.000186472 0.000180267 0.000385278 0.000185085 -0.00127692 7.32704e-05 -0.00851536 0.000383823 -0.000475841 0.000135854 0.000326266 -0.000127114 -0.000649462 -0.0013956 -0.000927184 -0.000268424 -0.000336049 6.93995e-05 0.000523688 -0.000253301 0.0003106 -2.00999e-05 -0.00132121 0.000128195 0.00059057 0.00044414 0.000198833 
1670.55 0 -3.45199e-05 -0.00373966 -2.52209e-05 -0.000552906 -0.0239363 0.000208136 0.000192622 0.000380467 0.000175194 -0.00127329 3.38997e-05 -0.00900606 0.000391108 -0.000518719 0.000124207 0.000326221 -0.00011346 -0.000669849 -0.00133538 -0.000900191 -0.000262878 -0.00032729 7.21855e-05 0.000529941 -0.000253436 0.000273622 -2.16493e-06 -0.00133242 0.000106789 0.000604328 0.000454353 0.000183112 
1670.9 0 -4.17386e-05 -0.00333806 -1.56627e-05 -0.000555502 -0.023505 0.000230459 0.000200552 0.000375952 0.000165648 -0.00126967 -5.09283e-06 -0.00948601 0.000400228 -0.000562145 0.000118625 0.000322973 -9.78768e-05 -0.000692105 -0.00127381 -0.00087174 -0.000260135 -0.000317575 7.56889e-05 0.000537504 -0.000252711 0.00023676 1.55891e-05 -0.00134126 8.53528e-05 0.000616455 0.000464811 0.00016718 
1671.25 0 -4.89176e-05 -0.00293995 -4.2586e-06 -0.000560336 -0.0230631 0.000250749 0.000203409 0.000373461 0.00015666 -0.00126262 -4.12139e-05 -0.00995225 0.00041087 -0.000605591 0.000114585 0.000316465 -7.71122e-05 -0.000714566 -0.00121152 -0.000842534 -0.000260339 -0.000307306 7.98276e-05 0.000545499 -0.000250659 0.000200521 3.4337e-05 -0.00134741 6.48053e-05 0.000627894 0.000474848 0.000149248 
1671.6 0 -5.57954e-05 -0.0025464 6.83874e-06 -0.000567333 -0.0226104 0.000267061 0.000199717 0.000375297 0.000149139 -0.00125115 -7.22686e-05 -0.010402 0.00042316 -0.000648704 0.000108066 0.000306746 -4.99422e-05 -0.000736142 -0.00114869 -0.000813063 -0.000261708 -0.000295993 8.48518e-05 0.00055401 -0.000247448 0.000166941 5.43797e-05 -0.00135138 4.49022e-05 0.000639249 0.000485176 0.000129669 
1671.95 0 -6.0542e-05 -0.00215601 1.6545e-05 -0.000574891 -0.0221468 0.000280323 0.000188507 0.000382739 0.000145422 -0.00123738 -9.83046e-05 -0.0108359 0.000438637 -0.000691044 0.000100042 0.00029336 -1.86054e-05 -0.000756563 -0.00108815 -0.000783862 -0.000263643 -0.000283563 9.09688e-05 0.000563001 -0.0002426 0.000136833 7.50387e-05 -0.00135362 2.50587e-05 0.000648386 0.000496611 0.000109174 
1672.3 0 -6.26449e-05 -0.0017685 2.52647e-05 -0.000581271 -0.0216717 0.000292718 0.000171724 0.000394816 0.000147347 -0.0012225 -0.000122813 -0.0112552 0.000456458 -0.000735167 9.21091e-05 0.000277517 1.53642e-05 -0.000777605 -0.0010318 -0.00075478 -0.000267169 -0.000270699 9.69329e-05 0.000571348 -0.000235387 0.000109752 9.4858e-05 -0.00135391 4.30911e-06 0.00065271 0.000508021 8.74402e-05 
1672.65 0 -6.36496e-05 -0.00138419 3.28623e-05 -0.000586947 -0.0211831 0.000301384 0.000152778 0.000408106 0.000155029 -0.00120725 -0.000148249 -0.0116605 0.000473277 -0.00078475 8.39677e-05 0.000261499 5.07414e-05 -0.000799944 -0.000976118 -0.000725575 -0.000272431 -0.000257762 0.000101295 0.000578546 -0.000226897 8.43425e-05 0.000113387 -0.00135373 -1.81609e-05 0.000652489 0.000519124 6.51904e-05 
1673 0 -6.45968e-05 -0.00100278 3.92463e-05 -0.000593754 -0.0206808 0.000301775 0.000133055 0.000419113 0.000167197 -0.00119129 -0.000173371 -0.0120503 0.000488794 -0.00083852 7.57569e-05 0.00024542 8.51586e-05 -0.000821025 -0.000916187 -0.000697259 -0.000278114 -0.000244648 0.000103768 0.000583692 -0.000217757 5.92412e-05 0.000131673 -0.00135422 -4.27524e-05 0.000649045 0.000530633 4.44256e-05 
1673.35 0 -6.60335e-05 -0.000625435 4.50951e-05 -0.000601712 -0.0201662 0.000294142 0.000112674 0.000427107 0.000181892 -0.001172 -0.000197029 -0.0124227 0.000505016 -0.000891479 6.66325e-05 0.000230185 0.000116561 -0.00083839 -0.000850184 -0.000670271 -0.000283523 -0.000231177 0.000104657 0.000587598 -0.000207268 3.52632e-05 0.000150614 -0.00135545 -6.84345e-05 0.000643961 0.000543374 2.62443e-05 
1673.7 0 -6.80187e-05 -0.000253611 5.05572e-05 -0.00060907 -0.0196404 0.000283005 9.171e-05 0.00043192 0.000196208 -0.0011489 -0.000220341 -0.0127778 0.000522392 -0.000942336 5.52793e-05 0.000217028 0.000143795 -0.000850947 -0.000780711 -0.000644152 -0.000287967 -0.000216689 0.000104701 0.000592897 -0.000194766 1.3618e-05 0.000170464 -0.00135728 -9.26808e-05 0.000638374 0.000557768 1.09869e-05 
1674.05 0 -7.01578e-05 0.00011347 5.57341e-05 -0.000615653 -0.0191035 0.000273472 6.97645e-05 0.000432412 0.000207475 -0.00112398 -0.000244059 -0.0131178 0.000540691 -0.00099371 4.47622e-05 0.000208089 0.000167407 -0.000859104 -0.000711308 -0.000619413 -0.000291283 -0.000201139 0.000103444 0.000601285 -0.000180191 -5.53226e-06 0.000190647 -0.00135853 -0.000115006 0.000631898 0.00057122 -2.18465e-06 
1674.4 0 -7.33548e-05 0.000476958 6.12622e-05 -0.000622212 -0.0185556 0.000266637 4.74811e-05 0.000427561 0.000215509 -0.00109784 -0.000267124 -0.0134451 0.000558625 -0.00104731 3.7857e-05 0.000206015 0.000189447 -0.000864323 -0.000642446 -0.000596416 -0.000294822 -0.000185296 9.96088e-05 0.000612294 -0.000163928 -2.2615e-05 0.000210098 -0.00135744 -0.000136442 0.000624078 0.000582011 -1.49614e-05 
1674.75 0 -7.83186e-05 0.00083579 6.63337e-05 -0.000629109 -0.0179961 0.000257766 2.66743e-05 0.000417026 0.000221208 -0.001069 -0.000287385 -0.0137582 0.000573514 -0.0011027 3.33075e-05 0.000209956 0.000211294 -0.000866339 -0.000571608 -0.000573977 -0.000298177 -0.000170521 9.34786e-05 0.000624382 -0.000146591 -3.84159e-05 0.000228691 -0.0013537 -0.000156916 0.000615034 0.000591442 -2.73337e-05 
1675.1 0 -8.2914e-05 0.00118828 6.97593e-05 -0.000636232 -0.0174243 0.00024423 7.80889e-06 0.000403642 0.000225624 -0.00103584 -0.000303602 -0.0140538 0.000585299 -0.00115567 3.00047e-05 0.000216253 0.000230947 -0.000865028 -0.000497683 -0.000551278 -0.000298935 -0.000157153 8.63478e-05 0.000635874 -0.000128263 -5.36549e-05 0.000246581 -0.00134743 -0.000175965 0.000605231 0.000600736 -3.71407e-05 
1675.45 0 -8.65098e-05 0.00153321 7.22771e-05 -0.000642469 -0.0168416 0.000230029 -1.07617e-05 0.000388774 0.000228566 -0.000997347 -0.000315286 -0.014331 0.000596286 -0.0012014 2.82837e-05 0.000221914 0.000244205 -0.000862129 -0.000422095 -0.000528438 -0.00029659 -0.000143467 8.01309e-05 0.000645403 -0.000109013 -6.85757e-05 0.000263441 -0.00133732 -0.000193023 0.000595391 0.000609383 -4.4138e-05 
1675.8 0 -9.18989e-05 0.0018701 7.51338e-05 -0.000647083 -0.0162502 0.000218904 -2.98066e-05 0.000369468 0.000227647 -0.000953072 -0.000320892 -0.0145903 0.00060658 -0.00123826 2.61796e-05 0.000226217 0.000251089 -0.000860547 -0.000345934 -0.000503611 -0.000292949 -0.000128677 7.53285e-05 0.000652193 -8.98351e-05 -8.32558e-05 0.000279028 -0.00132305 -0.000208068 0.000585717 0.00061649 -5.03968e-05 
1676.15 0 -9.95079e-05 0.00220015 7.82064e-05 -0.000650002 -0.0156529 0.000210208 -4.93023e-05 0.000345378 0.000221448 -0.000904469 -0.000319017 -0.0148339 0.000613503 -0.00126709 2.10728e-05 0.000231077 0.000256944 -0.000861898 -0.000269241 -0.000475368 -0.000289838 -0.000113265 7.01535e-05 0.000656203 -7.2073e-05 -9.82971e-05 0.000293965 -0.00130539 -0.000222183 0.000576855 0.000621682 -5.64512e-05 
1676.5 0 -0.000107375 0.00252475 8.05834e-05 -0.000651784 -0.0150523 0.000202465 -6.83219e-05 0.000318046 0.000210501 -0.000857261 -0.000310963 -0.0150636 0.000614855 -0.00128897 1.18294e-05 0.000237738 0.000265738 -0.000865583 -0.000191347 -0.000446188 -0.00028774 -9.74967e-05 6.32477e-05 0.00065739 -5.60277e-05 -0.000113213 0.000308264 -0.00128492 -0.000236757 0.000568965 0.000625507 -6.21802e-05 
1676.85 0 -0.000115197 0.00284408 8.16519e-05 -0.00065333 -0.0144496 0.000193805 -8.66273e-05 0.000286892 0.000197729 -0.000817641 -0.000300381 -0.0152794 0.000610344 -0.00130388 -1.9258e-06 0.000244101 0.000277228 -0.000870032 -0.000111953 -0.000418398 -0.000285143 -8.22322e-05 5.5712e-05 0.000656164 -4.17644e-05 -0.000127071 0.000321597 -0.00126197 -0.000252631 0.00056123 0.000628767 -6.77865e-05 
1677.2 0 -0.00012276 0.00315753 8.22857e-05 -0.000656527 -0.0138461 0.000182668 -0.000106431 0.000252094 0.000186278 -0.00078635 -0.000288836 -0.0154818 0.000600544 -0.00131061 -2.01096e-05 0.000249973 0.000290119 -0.000874385 -3.13373e-05 -0.000392201 -0.000281545 -6.8096e-05 4.91351e-05 0.000653322 -3.08196e-05 -0.000139175 0.000334593 -0.00123639 -0.000269724 0.000552419 0.000631792 -7.32778e-05 
1677.55 0 -0.000129624 0.00346443 8.33022e-05 -0.000661952 -0.0132424 0.000171878 -0.00012895 0.000217248 0.000177281 -0.000760242 -0.00027614 -0.0156727 0.000586357 -0.00130729 -4.30921e-05 0.000257268 0.000303698 -0.000876883 4.89069e-05 -0.000368074 -0.000276697 -5.41857e-05 4.32816e-05 0.000650149 -2.38605e-05 -0.000150329 0.000347579 -0.00120875 -0.000286265 0.000543407 0.000635143 -7.88804e-05 
1677.9 0 -0.000137516 0.0037652 8.5164e-05 -0.0006681 -0.0126353 0.000164284 -0.000154412 0.000185581 0.000171124 -0.000736978 -0.000264754 -0.0158514 0.000570024 -0.00129534 -6.85722e-05 0.000267233 0.000316565 -0.000875147 0.000126193 -0.000347518 -0.000270052 -3.89872e-05 3.72453e-05 0.000648049 -1.89391e-05 -0.000161112 0.000360093 -0.00118051 -0.000301233 0.000535092 0.000638446 -8.45382e-05 
1678.25 0 -0.000148559 0.00406012 8.86456e-05 -0.000673817 -0.0120224 0.00015841 -0.000180714 0.00015811 0.000166905 -0.000716001 -0.000257057 -0.0160161 0.000554247 -0.00127969 -9.14289e-05 0.000281282 0.000327827 -0.000869358 0.000198825 -0.000332121 -0.000261526 -2.1326e-05 3.18516e-05 0.000647607 -1.44681e-05 -0.000170335 0.000372106 -0.00115264 -0.000314697 0.000526401 0.000641763 -8.98023e-05 
1678.6 0 -0.000162963 0.00434778 9.32642e-05 -0.000679606 -0.0114028 0.000151456 -0.000206022 0.000134185 0.000161593 -0.000695936 -0.000251413 -0.016166 0.000542291 -0.00126583 -0.000108173 0.000299789 0.000338678 -0.000860657 0.00026715 -0.000323299 -0.000250098 -1.72826e-06 2.76998e-05 0.000647888 -1.04743e-05 -0.000178433 0.000384056 -0.00112454 -0.000326353 0.000516247 0.0006466 -9.47276e-05 
1678.95 0 -0.000178799 0.00462673 9.78404e-05 -0.000686653 -0.010777 0.000143332 -0.000230828 0.000113693 0.000152815 -0.000672775 -0.000245622 -0.0163015 0.000536484 -0.00125502 -0.000119034 0.00032067 0.00035161 -0.000849113 0.00033324 -0.000321637 -0.000235683 1.73776e-05 2.35416e-05 0.000647843 -6.38967e-06 -0.000187126 0.000395613 -0.00109602 -0.00033627 0.000505366 0.000653111 -0.000100269 
1679.3 0 -0.000193975 0.00489738 0.000102094 -0.000694253 -0.0101473 0.000136777 -0.000256125 9.6696e-05 0.000141687 -0.000643631 -0.000241044 -0.0164246 0.00053537 -0.00124488 -0.000126889 0.000341897 0.000367126 -0.000835886 0.000398525 -0.000326824 -0.000219611 3.55498e-05 1.84643e-05 0.000648146 -2.18093e-06 -0.000197881 0.000406132 -0.00106853 -0.000345203 0.00049424 0.000659212 -0.000106276 
1679.65 0 -0.000207549 0.00516195 0.000106236 -0.000700564 -0.00951544 0.000131923 -0.000280394 8.08346e-05 0.000131232 -0.000610015 -0.000238426 -0.0165366 0.00053717 -0.00123359 -0.000132712 0.000364071 0.000384162 -0.000821448 0.000463487 -0.000337033 -0.000202969 5.37626e-05 1.32786e-05 0.000648729 8.03223e-07 -0.000211351 0.000416128 -0.00104246 -0.000354349 0.000481635 0.000663626 -0.000111563 
1680 0 -0.000219391 0.0054218 0.000110869 -0.00070495 -0.00888118 0.000125604 -0.000300041 6.41641e-05 0.000121612 -0.000573629 -0.000236348 -0.0166386 0.000540932 -0.00122091 -0.00013429 0.000388411 0.000400541 -0.000805952 0.000528788 -0.000350351 -0.000185821 7.18259e-05 8.50837e-06 0.000647823 2.72397e-06 -0.00022729 0.000426847 -0.00101608 -0.000364511 0.000467649 0.000665868 -0.000114591 
1680.35 0 -0.00022847 0.00567627 0.000115877 -0.000707956 -0.0082427 0.000115597 -0.000314502 4.61612e-05 0.000110622 -0.000534556 -0.000233229 -0.0167305 0.000545152 -0.00120634 -0.000129588 0.000415814 0.00041436 -0.000789337 0.000594116 -0.000365866 -0.000167931 8.84976e-05 3.78485e-06 0.000644142 4.21916e-06 -0.000244776 0.000438336 -0.000987695 -0.000374654 0.000452914 0.000666073 -0.000114127 
1680.7 0 -0.000234109 0.00592445 0.000121178 -0.000709641 -0.00759928 0.000102783 -0.000324861 2.81583e-05 9.69001e-05 -0.000493756 -0.000227385 -0.0168113 0.000549458 -0.00118967 -0.000119306 0.000443815 0.00042469 -0.000771669 0.000657745 -0.0003826 -0.000149525 0.000103274 -1.45802e-06 0.000637849 5.49796e-06 -0.000261704 0.000450271 -0.000957915 -0.000383938 0.000437925 0.00066486 -0.000110037 
1681.05 0 -0.0002371 0.0061642 0.000127356 -0.000710583 -0.0069524 8.90778e-05 -0.000332157 1.21339e-05 8.20789e-05 -0.000453215 -0.000219244 -0.0168801 0.000554736 -0.00117345 -0.000105353 0.000467532 0.000430696 -0.000753659 0.000718604 -0.000399204 -0.000130707 0.00011732 -7.17839e-06 0.000630138 6.25834e-06 -0.000276351 0.000462119 -0.000927753 -0.000391457 0.00042408 0.000661863 -0.000102881 
1681.4 0 -0.00023763 0.00639424 0.000135143 -0.00071291 -0.00630318 7.54067e-05 -0.000337478 -1.83846e-06 6.79279e-05 -0.000412493 -0.000212516 -0.0169339 0.000562401 -0.00115895 -8.89987e-05 0.000485594 0.00043367 -0.000734482 0.00077804 -0.000412624 -0.00011157 0.000130444 -1.21861e-05 0.00062236 4.53217e-06 -0.000288881 0.00047302 -0.000897102 -0.000397136 0.000411595 0.000656936 -9.3455e-05 
1681.75 0 -0.000234817 0.0066157 0.000144382 -0.000716578 -0.00565431 6.14698e-05 -0.000339988 -1.40163e-05 5.26672e-05 -0.000370014 -0.000209838 -0.0169695 0.000571473 -0.00114448 -7.1293e-05 0.000500594 0.000437818 -0.000714592 0.000837514 -0.000420691 -9.23455e-05 0.000141383 -1.62159e-05 0.000616557 -1.28573e-06 -0.000299798 0.000482575 -0.000865811 -0.000401737 0.000399278 0.000651193 -8.33088e-05 
1682.1 0 -0.000229572 0.00682832 0.000153575 -0.000719682 -0.005009 4.55764e-05 -0.000339209 -2.51492e-05 3.49728e-05 -0.000325203 -0.000211307 -0.0169866 0.000579928 -0.00113028 -5.47743e-05 0.000514213 0.000447012 -0.000695708 0.000897417 -0.000424748 -7.32841e-05 0.00014989 -1.98735e-05 0.000613298 -9.63815e-06 -0.000309749 0.000490811 -0.000834432 -0.000405099 0.000385821 0.000646227 -7.47307e-05 
1682.45 0 -0.000223241 0.00703102 0.000162822 -0.000721619 -0.00436625 2.51337e-05 -0.000336847 -3.68501e-05 1.86328e-05 -0.000277398 -0.000214993 -0.0169845 0.000587962 -0.00111717 -4.14797e-05 0.000526299 0.000462088 -0.000678794 0.000956748 -0.000426278 -5.57879e-05 0.000156646 -2.2284e-05 0.000611 -1.93545e-05 -0.000320344 0.000497523 -0.000803475 -0.000408403 0.000370945 0.000642966 -6.7949e-05 
1682.8 0 -0.000216265 0.00722409 0.000172744 -0.000723152 -0.00372447 -5.34226e-07 -0.000334676 -5.07272e-05 7.92514e-06 -0.000224734 -0.000219028 -0.0169607 0.000594857 -0.00110535 -3.05393e-05 0.000536218 0.000479106 -0.000663921 0.0010129 -0.000425034 -4.13264e-05 0.000162957 -2.25879e-05 0.000607949 -2.91983e-05 -0.000331713 0.000502444 -0.000772364 -0.000412238 0.000355841 0.000642106 -6.25879e-05 
1683.15 0 -0.000209932 0.00740757 0.000182524 -0.000724597 -0.00308548 -3.06691e-05 -0.000334245 -6.70817e-05 4.11355e-06 -0.000167662 -0.000225153 -0.0169126 0.00059942 -0.00109555 -2.09353e-05 0.000543262 0.000493071 -0.000650052 0.00106466 -0.000421569 -3.0161e-05 0.000169696 -2.23747e-05 0.000603464 -3.76059e-05 -0.000341541 0.000505163 -0.000739634 -0.000415828 0.000340126 0.000642655 -5.93054e-05 
1683.5 0 -0.000205375 0.0075814 0.000191584 -0.00072558 -0.00245337 -6.41737e-05 -0.000336544 -8.4553e-05 7.30858e-06 -0.000109904 -0.000232928 -0.0168405 0.000601594 -0.00108679 -1.48909e-05 0.000549046 0.000502975 -0.000637095 0.00111352 -0.000415806 -2.23178e-05 0.000177199 -2.32253e-05 0.000597242 -4.51571e-05 -0.000348463 0.000505693 -0.000704227 -0.000418979 0.000323731 0.000642766 -5.82107e-05 
1683.85 0 -0.000202917 0.00774494 0.000200191 -0.000724942 -0.00183025 -9.85455e-05 -0.000342225 -0.000100764 1.61464e-05 -5.50264e-05 -0.000236057 -0.0167466 0.000602533 -0.00107706 -1.47424e-05 0.000556393 0.000510663 -0.00062618 0.0011603 -0.000405726 -1.77059e-05 0.000184352 -2.57646e-05 0.000589517 -5.1818e-05 -0.000354674 0.000505144 -0.000666805 -0.00042254 0.000308304 0.000641954 -5.74352e-05 
1684.2 0 -0.000201591 0.00789729 0.000209634 -0.000720635 -0.00121444 -0.000128226 -0.000350606 -0.000114729 2.82247e-05 -4.67286e-06 -0.00023265 -0.0166311 0.000601765 -0.00106674 -1.88003e-05 0.000565547 0.000518828 -0.000617115 0.00120311 -0.000389779 -1.63013e-05 0.000190173 -3.1346e-05 0.000581012 -5.47117e-05 -0.000362227 0.000503409 -0.000629546 -0.000426855 0.000293559 0.000639866 -5.55327e-05 
1684.55 0 -0.000201152 0.00804045 0.000219692 -0.000712498 -0.000605593 -0.000149246 -0.000359402 -0.000127964 4.14622e-05 4.15003e-05 -0.000228881 -0.0164944 0.000596223 -0.00105785 -2.41404e-05 0.000575655 0.00052824 -0.000607176 0.0012398 -0.00036825 -1.72175e-05 0.000194363 -3.98545e-05 0.000573189 -5.31879e-05 -0.000370709 0.000499889 -0.000594674 -0.000431059 0.000278042 0.000634986 -5.41427e-05 
1684.9 0 -0.000202057 0.008177 0.000228236 -0.000702797 -6.68835e-06 -0.000163182 -0.000368927 -0.00014177 5.55537e-05 8.42677e-05 -0.000228267 -0.0163401 0.000586095 -0.00105155 -2.93944e-05 0.000586865 0.000535862 -0.000593658 0.00126996 -0.000342593 -1.81758e-05 0.000197156 -4.93013e-05 0.000566806 -5.05554e-05 -0.000379262 0.000495397 -0.000563288 -0.000434145 0.000261462 0.000627855 -5.61787e-05 
1685.25 0 -0.00020355 0.00830583 0.000234721 -0.000692528 0.000582212 -0.000174493 -0.000382295 -0.000155486 6.95681e-05 0.000124121 -0.000229236 -0.0161705 0.000575618 -0.00104819 -3.37608e-05 0.000597469 0.000538165 -0.000575659 0.00129392 -0.000313569 -1.88436e-05 0.000198566 -5.86071e-05 0.000560851 -4.86953e-05 -0.000389158 0.000489847 -0.000535309 -0.000435856 0.000244714 0.000620251 -6.0847e-05 
1685.6 0 -0.000204184 0.00842638 0.000240417 -0.0006812 0.00116416 -0.000185695 -0.000401083 -0.000167924 8.0217e-05 0.000162932 -0.000229555 -0.0159855 0.000568031 -0.00104801 -3.40811e-05 0.000605718 0.0005351 -0.000554494 0.00131305 -0.000279857 -2.06374e-05 0.000199003 -6.85652e-05 0.000553312 -4.6254e-05 -0.000401552 0.000483278 -0.000509882 -0.00043676 0.000229046 0.000612264 -6.37687e-05 
1685.95 0 -0.000203546 0.00853875 0.000246222 -0.000668678 0.00174134 -0.000196154 -0.000423212 -0.000181243 8.47864e-05 0.000202601 -0.000228624 -0.0157863 0.000562169 -0.00104816 -2.88466e-05 0.000613567 0.000528471 -0.000533752 0.00132918 -0.000240041 -2.32025e-05 0.00020059 -7.92733e-05 0.000544106 -4.26951e-05 -0.000415757 0.000476258 -0.000486059 -0.000437289 0.00021454 0.000603111 -6.43693e-05 
1686.3 0 -0.000202478 0.00864248 0.000251182 -0.000654248 0.002314 -0.000205205 -0.000446323 -0.000198311 8.31249e-05 0.000241408 -0.000227761 -0.0155723 0.000555637 -0.00104519 -2.0568e-05 0.000624535 0.000518551 -0.000516336 0.00134274 -0.000193086 -2.44977e-05 0.000204599 -8.85724e-05 0.000534233 -3.98949e-05 -0.00042888 0.000468636 -0.00046236 -0.000436983 0.000201418 0.000592553 -6.50566e-05 
1686.65 0 -0.000200758 0.00873652 0.000253555 -0.000637399 0.00287865 -0.000212091 -0.000469352 -0.000218428 7.80292e-05 0.000276081 -0.000229931 -0.0153435 0.000548139 -0.00103946 -1.08506e-05 0.000638391 0.000505489 -0.000501384 0.00135346 -0.000141413 -2.37098e-05 0.000210968 -9.52563e-05 0.000522884 -3.90964e-05 -0.000437824 0.000461726 -0.000438249 -0.000435143 0.000189913 0.000580786 -6.70644e-05 
1687 0 -0.000197437 0.00881896 0.00025305 -0.000619587 0.00343321 -0.000217506 -0.00049066 -0.000237516 7.38406e-05 0.000306027 -0.000237242 -0.0151015 0.000540168 -0.00103334 1.52395e-07 0.000652112 0.000491501 -0.000486157 0.00136247 -9.06991e-05 -2.07649e-05 0.0002192 -0.000100076 0.000510261 -4.10124e-05 -0.000443289 0.00045627 -0.000413162 -0.000432225 0.000179418 0.000567222 -7.02306e-05 
1687.35 0 -0.00019189 0.00889061 0.000251528 -0.000601911 0.00397682 -0.000224558 -0.000510756 -0.000249096 7.12202e-05 0.00033469 -0.000248885 -0.0148481 0.000530208 -0.0010269 1.28692e-05 0.000663871 0.000478104 -0.00046945 0.00137195 -4.34228e-05 -1.52406e-05 0.000228304 -0.000102615 0.000498423 -4.61027e-05 -0.000446889 0.000450839 -0.000387307 -0.00042817 0.000170153 0.000552384 -7.44507e-05 
1687.7 0 -0.000185049 0.00895402 0.000249984 -0.000584191 0.00450654 -0.000234285 -0.000530708 -0.000248208 6.69408e-05 0.000366185 -0.000265279 -0.014585 0.000515042 -0.00101932 2.83635e-05 0.000673052 0.000465459 -0.000451913 0.00138266 1.97111e-06 -8.53074e-06 0.000237943 -0.000103004 0.000488063 -5.2945e-05 -0.000450121 0.000444108 -0.00036115 -0.000422398 0.000162457 0.000537395 -7.99221e-05 
1688.05 0 -0.000179057 0.00901034 0.000248744 -0.000567419 0.00502129 -0.000245398 -0.000548433 -0.000237443 6.10271e-05 0.000399021 -0.000286144 -0.0143111 0.000495296 -0.00100924 4.66994e-05 0.000680933 0.000454839 -0.00043458 0.0013944 4.80527e-05 -2.47257e-06 0.0002492 -0.000102593 0.000478267 -6.04104e-05 -0.00045396 0.000435625 -0.000334445 -0.000415095 0.000155537 0.00052233 -8.62768e-05 
1688.4 0 -0.000175063 0.00905982 0.000248541 -0.000552546 0.00552045 -0.000256998 -0.000563599 -0.000224649 5.70128e-05 0.000427488 -0.000306622 -0.0140258 0.000473079 -0.000997357 6.56479e-05 0.000688942 0.000446163 -0.00041746 0.0014067 9.55599e-05 3.57006e-06 0.000261106 -0.000101295 0.000468501 -6.72188e-05 -0.000457194 0.000426487 -0.000307513 -0.000406445 0.000148949 0.000506683 -9.30211e-05 
1688.75 0 -0.00017273 0.0091024 0.000247554 -0.000540116 0.00600261 -0.000267354 -0.000578746 -0.000213446 5.59799e-05 0.000448182 -0.000323495 -0.0137334 0.000449339 -0.000985106 8.22143e-05 0.00069659 0.000437536 -0.00039992 0.0014189 0.000140889 9.99782e-06 0.000270969 -9.95676e-05 0.000458936 -7.10848e-05 -0.000459727 0.000418581 -0.00028072 -0.000396578 0.000142226 0.000489493 -9.91514e-05 
1689.1 0 -0.000171224 0.00913776 0.000245043 -0.000528544 0.00646901 -0.000274384 -0.000594848 -0.000201919 5.71778e-05 0.000461763 -0.000337664 -0.0134399 0.000427311 -0.000972669 9.69638e-05 0.000702971 0.000428527 -0.000381522 0.00143105 0.000180361 1.66931e-05 0.000278809 -9.89099e-05 0.000449209 -7.304e-05 -0.000462179 0.000411704 -0.000253311 -0.000385722 0.000134864 0.000470051 -0.000103729 
1689.45 0 -0.000170636 0.00916535 0.00024325 -0.000515901 0.00692356 -0.000278355 -0.000611286 -0.000188787 6.0641e-05 0.0004721 -0.000348358 -0.013149 0.000408035 -0.000959987 0.000112557 0.000707686 0.000420463 -0.000362076 0.00144371 0.000215772 2.40216e-05 0.000286688 -9.90288e-05 0.000439323 -7.55545e-05 -0.000465126 0.000404017 -0.000225101 -0.000374897 0.000126234 0.000449052 -0.000107511 
1689.8 0 -0.000170718 0.00918429 0.000242524 -0.000502147 0.00736848 -0.000281324 -0.000625413 -0.000175174 6.55143e-05 0.000482685 -0.000353618 -0.0128578 0.000389615 -0.00094631 0.000129414 0.000710743 0.00041233 -0.000340125 0.00145633 0.000250513 3.38297e-05 0.000294861 -9.86924e-05 0.000430553 -7.77685e-05 -0.000468513 0.000395477 -0.000196049 -0.000365447 0.000116351 0.000428252 -0.000111399 
1690.15 0 -0.000169456 0.00919447 0.000242126 -0.00048837 0.00780112 -0.00028438 -0.000635115 -0.000162423 7.00942e-05 0.000494474 -0.000354181 -0.0125602 0.000371555 -0.000930567 0.000147748 0.000712452 0.000400317 -0.000313929 0.00146946 0.000285104 4.70078e-05 0.000303336 -9.74463e-05 0.000423815 -7.82143e-05 -0.000470661 0.000387934 -0.000165588 -0.000358503 0.000105766 0.000408202 -0.000114691 
1690.5 0 -0.000164923 0.00919528 0.000241567 -0.000475182 0.00821684 -0.000288206 -0.000640812 -0.000153024 7.24849e-05 0.000509671 -0.000351445 -0.0122538 0.000354615 -0.000912368 0.000168493 0.000712777 0.000382999 -0.000285944 0.00148521 0.000317761 6.05982e-05 0.00031312 -9.547e-05 0.000419081 -7.74362e-05 -0.000470227 0.000382559 -0.000134114 -0.000353536 9.55049e-05 0.000389057 -0.000116675 
1690.85 0 -0.000157591 0.00918505 0.000241329 -0.000461633 0.00861451 -0.00029385 -0.000641563 -0.000148921 7.09894e-05 0.000530736 -0.000345902 -0.0119394 0.000337992 -0.000890256 0.000190457 0.000711027 0.00036074 -0.000258976 0.00150341 0.000348632 7.18626e-05 0.000323813 -9.32376e-05 0.000415729 -7.66051e-05 -0.000467497 0.000378668 -0.000102762 -0.000348637 8.67782e-05 0.000371943 -0.000117569 
1691.2 0 -0.0001488 0.00916349 0.000242184 -0.000446481 0.0089968 -0.000301254 -0.00063784 -0.00014812 6.66909e-05 0.000557844 -0.000336491 -0.0116175 0.000319869 -0.000863123 0.000210941 0.000706743 0.000334523 -0.000232685 0.00152284 0.000378852 8.14059e-05 0.000334718 -9.04115e-05 0.00041284 -7.59247e-05 -0.000463614 0.000373742 -7.17327e-05 -0.000343489 7.96634e-05 0.00035789 -0.000118458 
1691.55 0 -0.000139637 0.00913215 0.000244794 -0.000429654 0.00936704 -0.000306908 -0.000632491 -0.000145996 6.20883e-05 0.000589624 -0.000322416 -0.0112866 0.000299957 -0.000831695 0.000227406 0.000700229 0.000306722 -0.000206599 0.00154346 0.000408192 8.99045e-05 0.000346443 -8.70583e-05 0.000410843 -7.38144e-05 -0.000458603 0.000365058 -4.03119e-05 -0.000338951 7.49654e-05 0.00034706 -0.00011951 
1691.9 0 -0.000131646 0.00909397 0.000249414 -0.000412165 0.00972467 -0.00030836 -0.000627427 -0.000140013 5.79207e-05 0.00062387 -0.000304973 -0.0109463 0.00027841 -0.000797739 0.000239402 0.000691688 0.000277849 -0.000181934 0.00156538 0.000435612 9.84554e-05 0.000359859 -8.38997e-05 0.000410176 -6.9353e-05 -0.000451712 0.000353086 -7.90978e-06 -0.000334872 7.29035e-05 0.000338589 -0.000119811 
1692.25 0 -0.00012457 0.00905106 0.000255479 -0.000394502 0.0100666 -0.000308521 -0.000623847 -0.000132756 5.48669e-05 0.000659973 -0.000283998 -0.0106002 0.000254585 -0.000762127 0.000247778 0.000680521 0.000249156 -0.000158622 0.00158754 0.000460905 0.000105889 0.000375152 -8.03724e-05 0.000410096 -6.41823e-05 -0.000443087 0.000340844 2.48512e-05 -0.000329965 7.1148e-05 0.000331515 -0.00011973 
1692.6 0 -0.000116654 0.00900409 0.000261083 -0.000376368 0.0103937 -0.000309286 -0.000621297 -0.000126515 5.45017e-05 0.000697783 -0.000258362 -0.0102536 0.000229769 -0.000725736 0.000254599 0.000667092 0.000223002 -0.000133469 0.00160845 0.000484405 0.000110228 0.000390998 -7.51243e-05 0.000410613 -5.89508e-05 -0.000433255 0.000329925 5.7237e-05 -0.000324073 6.85944e-05 0.000325506 -0.00012081 
1692.95 0 -0.000108618 0.00895271 0.000265222 -0.000358745 0.0107081 -0.000309266 -0.000621316 -0.000118746 5.79301e-05 0.000736569 -0.000229596 -0.00990958 0.000207723 -0.000689546 0.000260695 0.000652502 0.000198997 -0.000104238 0.00162817 0.000505937 0.000112599 0.000406636 -6.69522e-05 0.000410861 -5.37055e-05 -0.00042301 0.000318818 8.9004e-05 -0.000318237 6.5684e-05 0.000319933 -0.000124331 
1693.3 0 -0.000102106 0.00889563 0.000267786 -0.000341972 0.0110119 -0.00030792 -0.000626261 -0.00010797 6.5509e-05 0.000775375 -0.000198385 -0.00956842 0.000188301 -0.00065493 0.000265121 0.000637837 0.000176225 -7.25939e-05 0.0016472 0.000525358 0.000114929 0.000421661 -5.48759e-05 0.000409986 -4.9855e-05 -0.000413796 0.000306074 0.000119872 -0.000312374 6.23375e-05 0.000314073 -0.00012836 
1693.65 0 -9.67495e-05 0.00883335 0.000268456 -0.00032552 0.0113069 -0.000306313 -0.000636555 -9.477e-05 7.66456e-05 0.00081155 -0.000164608 -0.00923008 0.00016931 -0.00062439 0.000267153 0.000623153 0.000155185 -4.17767e-05 0.00166628 0.000542363 0.000117401 0.000434496 -4.00599e-05 0.000406819 -4.67627e-05 -0.000405809 0.000293156 0.000150444 -0.000306668 5.77127e-05 0.000308605 -0.000131889 
1694 0 -9.19807e-05 0.0087658 0.000267987 -0.000308974 0.0115937 -0.000303908 -0.000649344 -7.9471e-05 9.12225e-05 0.000843229 -0.000130186 -0.00889448 0.000150251 -0.000597881 0.000263801 0.000609426 0.000135981 -1.51651e-05 0.00168598 0.000555713 0.000119206 0.000444672 -2.4862e-05 0.000401056 -4.31771e-05 -0.000398377 0.000282129 0.000180964 -0.000302092 5.13581e-05 0.000303721 -0.000136217 
1694.35 0 -8.84068e-05 0.00869219 0.000266998 -0.000291532 0.0118727 -0.00030009 -0.000658866 -6.18275e-05 0.000107964 0.000869539 -9.71284e-05 -0.00855786 0.000131616 -0.000571939 0.000253274 0.000598589 0.000117799 4.6522e-06 0.00170439 0.000563842 0.000120934 0.000453531 -1.00564e-05 0.000393865 -4.02642e-05 -0.000390912 0.000272835 0.000210385 -0.00029883 4.42697e-05 0.000298247 -0.000141444 
1694.7 0 -8.55847e-05 0.0086124 0.000265759 -0.000272422 0.0121421 -0.000297698 -0.000662498 -4.33336e-05 0.000124932 0.000890781 -6.49573e-05 -0.00821647 0.000114724 -0.000543081 0.00023915 0.00058951 9.83749e-05 1.62488e-05 0.00171748 0.000567133 0.000123602 0.000462639 4.76429e-06 0.000385438 -3.95019e-05 -0.000381137 0.000263942 0.000237963 -0.000297203 3.71853e-05 0.00029103 -0.000147859 
1695.05 0 -8.26715e-05 0.00852642 0.000265425 -0.000251592 0.0123984 -0.00029838 -0.000663391 -2.79392e-05 0.000140162 0.000909463 -3.32034e-05 -0.0078711 9.83847e-05 -0.000513793 0.000225845 0.00057865 7.64144e-05 1.97735e-05 0.00172424 0.000567774 0.00012678 0.000471575 2.00242e-05 0.000375807 -3.91341e-05 -0.000368168 0.000253856 0.00026401 -0.000297891 2.98501e-05 0.00028282 -0.000156719 
1695.4 0 -8.09426e-05 0.00843518 0.00026638 -0.000229852 0.0126392 -0.000301915 -0.000664575 -1.76951e-05 0.00015045 0.000928583 -3.15541e-06 -0.00752383 8.0391e-05 -0.000490003 0.000213361 0.000563402 5.33462e-05 1.84214e-05 0.00172592 0.000567108 0.000129731 0.000478723 3.50285e-05 0.000365704 -3.72799e-05 -0.000354515 0.000241763 0.000287947 -0.000300113 2.31296e-05 0.000273983 -0.000167282 
1695.75 0 -8.15483e-05 0.00833957 0.00026704 -0.000208167 0.0128649 -0.00030612 -0.000664219 -1.13402e-05 0.000155232 0.000950158 2.62451e-05 -0.00717625 6.0949e-05 -0.000475831 0.000200631 0.000541983 2.98727e-05 1.60331e-05 0.00172298 0.00056528 0.00013236 0.000484709 4.92034e-05 0.000355421 -3.28431e-05 -0.000342778 0.00022898 0.000309407 -0.000302668 1.72762e-05 0.000264605 -0.000177294 
1696.1 0 -8.40372e-05 0.00823967 0.000265659 -0.000187951 0.0130778 -0.00030522 -0.00065806 -6.01289e-06 0.000157633 0.00097494 5.6374e-05 -0.00682857 4.16588e-05 -0.000470671 0.000187636 0.000514904 6.54379e-06 1.31252e-05 0.00171852 0.000562488 0.000134305 0.000491072 6.19488e-05 0.000345036 -2.54342e-05 -0.00033217 0.00021682 0.000328496 -0.000303679 1.12501e-05 0.000256032 -0.000186124 
1696.45 0 -8.71167e-05 0.0081352 0.00026311 -0.000168786 0.0132783 -0.000297034 -0.000645095 8.66182e-07 0.000161922 0.00100109 8.59569e-05 -0.00648086 2.43152e-05 -0.000469016 0.000174257 0.000487049 -1.48547e-05 9.63497e-06 0.00171499 0.000560314 0.000136346 0.000497466 7.1412e-05 0.000333127 -1.70883e-05 -0.00032021 0.000204558 0.00034496 -0.000301421 5.15179e-06 0.000250087 -0.000194843 
1696.8 0 -8.9645e-05 0.00802481 0.000261247 -0.000149088 0.0134666 -0.00028353 -0.000629982 9.64303e-06 0.000168915 0.00102524 0.000114131 -0.00613399 1.0738e-05 -0.000466423 0.000159827 0.000464351 -3.35156e-05 7.08716e-06 0.00171163 0.000560993 0.00013896 0.000503365 7.65267e-05 0.000318483 -8.86233e-06 -0.000307709 0.000191761 0.00035988 -0.000296098 -4.34259e-08 0.000247303 -0.000203289 
1697.15 0 -9.11317e-05 0.00790842 0.000260189 -0.000128312 0.0136441 -0.000266507 -0.000617486 1.88218e-05 0.000176759 0.00104342 0.000138648 -0.00578851 2.59991e-06 -0.000462621 0.000145315 0.000449052 -4.8739e-05 6.05029e-06 0.00170699 0.000564896 0.000141159 0.000508049 7.76925e-05 0.000301452 5.41989e-07 -0.000296543 0.00017925 0.000374241 -0.000288428 -5.01421e-06 0.000245499 -0.000209448 
1697.5 0 -9.22208e-05 0.00778827 0.000259125 -0.000108092 0.0138099 -0.000247956 -0.000608283 2.71114e-05 0.000185101 0.00105337 0.000156875 -0.00544667 -5.85109e-09 -0.000457636 0.000132383 0.000439692 -6.03386e-05 5.84219e-06 0.0017003 0.000571354 0.00014308 0.000511269 7.57162e-05 0.000281947 1.13661e-05 -0.000286431 0.000167384 0.000388105 -0.000278818 -9.88946e-06 0.000240979 -0.000213245 
1697.85 0 -9.40053e-05 0.00766496 0.000257025 -8.91612e-05 0.0139638 -0.000229606 -0.000600726 3.43277e-05 0.000193268 0.00105535 0.000169063 -0.0051114 1.9326e-07 -0.000450996 0.000119218 0.000434096 -7.15484e-05 3.74637e-06 0.00169297 0.000580623 0.000145295 0.00051313 7.16062e-05 0.000260136 2.31325e-05 -0.000278023 0.000157475 0.000400808 -0.000268166 -1.36617e-05 0.000231644 -0.000216034 
1698.2 0 -9.68104e-05 0.00753688 0.000253405 -7.04375e-05 0.014109 -0.000211465 -0.000591703 4.04669e-05 0.00019893 0.00105016 0.00017789 -0.00478201 -1.76676e-07 -0.000444242 0.00010322 0.000429814 -8.38148e-05 -2.20606e-06 0.00168736 0.000592231 0.00014767 0.000513528 6.66776e-05 0.000236885 3.44488e-05 -0.000272659 0.000150968 0.000411771 -0.000256606 -1.62787e-05 0.000217981 -0.000218165 
1698.55 0 -0.000101653 0.00740231 0.000249309 -5.1978e-05 0.0142474 -0.00019286 -0.000578871 4.50057e-05 0.000203023 0.00103797 0.000187447 -0.00445501 -2.59522e-06 -0.000438589 8.44924e-05 0.000425078 -9.57622e-05 -1.02661e-05 0.00168508 0.000604154 0.000150331 0.000512929 6.26985e-05 0.000213217 4.45098e-05 -0.000269405 0.000145953 0.000421953 -0.00024433 -1.75725e-05 0.000201355 -0.000220155 
1698.9 0 -0.000109222 0.00726135 0.000245675 -3.56457e-05 0.0143779 -0.000174058 -0.000562363 4.68752e-05 0.000209759 0.00101953 0.000199279 -0.00412803 -6.89052e-06 -0.000432776 6.48784e-05 0.000420526 -0.000105943 -1.70215e-05 0.00168715 0.000616214 0.000153078 0.00051104 6.01771e-05 0.000189812 5.38221e-05 -0.000266007 0.000140454 0.00043354 -0.000231272 -1.75555e-05 0.000183895 -0.00022323 
1699.25 0 -0.000117954 0.00711586 0.000243247 -2.19457e-05 0.0144964 -0.000155412 -0.00054278 4.63e-05 0.000221655 0.000997554 0.00021132 -0.00380037 -1.3687e-05 -0.000423773 4.70648e-05 0.000416452 -0.000113437 -1.92658e-05 0.00169345 0.000628769 0.000155636 0.000506491 5.83993e-05 0.000168319 6.30403e-05 -0.000261499 0.000135307 0.00044825 -0.000217851 -1.68965e-05 0.00016684 -0.000227511 
1699.6 0 -0.000126271 0.00696658 0.00024284 -8.31885e-06 0.0145994 -0.000135897 -0.000521571 4.43778e-05 0.000237153 0.000975085 0.000221538 -0.00347262 -2.40894e-05 -0.000409895 3.37204e-05 0.000411386 -0.000118889 -1.71033e-05 0.00170116 0.000640326 0.000158394 0.000500093 5.65002e-05 0.000150528 7.25627e-05 -0.000256869 0.000130958 0.000465079 -0.000204336 -1.73712e-05 0.000150147 -0.000231285 
1699.95 0 -0.000134059 0.00681396 0.000243942 7.26404e-06 0.014688 -0.000115138 -0.00050241 4.00412e-05 0.000251029 0.000956205 0.00022934 -0.00314403 -3.81636e-05 -0.00039481 2.63556e-05 0.000404444 -0.000123342 -1.18138e-05 0.00170629 0.000650292 0.000161137 0.000492875 5.32447e-05 0.000135076 8.22769e-05 -0.000253356 0.000126943 0.000482389 -0.000189476 -1.99281e-05 0.000133869 -0.000232819 
1700.3 0 -0.000140864 0.00665946 0.000244675 2.32326e-05 0.0147613 -9.31932e-05 -0.000488362 3.30356e-05 0.000258413 0.000943961 0.000235799 -0.00281232 -5.33181e-05 -0.000383225 2.48151e-05 0.00039737 -0.000128204 -3.7584e-06 0.00170872 0.00065966 0.000163736 0.000484639 4.73625e-05 0.000120935 9.25971e-05 -0.000250085 0.000122795 0.000500283 -0.00017344 -2.31768e-05 0.000118405 -0.000231776 
1700.65 0 -0.000147394 0.00650185 0.000244506 3.8227e-05 0.0148172 -6.97816e-05 -0.000479533 2.54004e-05 0.000258945 0.000936731 0.000243186 -0.0024777 -6.73276e-05 -0.000374306 2.71667e-05 0.000391845 -0.000133388 4.92411e-06 0.0017097 0.000668359 0.000166789 0.000476662 3.9177e-05 0.000108744 0.000104774 -0.000246207 0.000118852 0.000518261 -0.00015726 -2.64205e-05 0.00010365 -0.000228432 
1701 0 -0.000153942 0.00633824 0.000244193 5.31658e-05 0.0148591 -4.55146e-05 -0.00047322 1.78733e-05 0.000255115 0.000932484 0.000254643 -0.00214142 -8.11128e-05 -0.000365358 3.16352e-05 0.000387633 -0.000136988 1.18525e-05 0.00170761 0.000675237 0.000170742 0.000470635 3.06859e-05 9.78466e-05 0.000118294 -0.000243972 0.0001158 0.000534452 -0.000141334 -2.97033e-05 8.97981e-05 -0.000222892 
1701.35 0 -0.000158551 0.0061702 0.000244399 6.84796e-05 0.0148914 -2.02126e-05 -0.000465119 1.09551e-05 0.000249746 0.000929996 0.000269909 -0.00180323 -9.67935e-05 -0.000353883 3.56406e-05 0.000384631 -0.000138757 1.64307e-05 0.00170158 0.000680087 0.000175494 0.000465852 2.32951e-05 8.57932e-05 0.000131525 -0.000244749 0.000113136 0.000548504 -0.000126058 -3.29964e-05 7.67725e-05 -0.0002154 
1701.7 0 -0.000160291 0.00600085 0.000243734 8.34099e-05 0.0149128 6.24707e-06 -0.000452777 6.94232e-06 0.000244391 0.000926063 0.000283974 -0.00146553 -0.000116567 -0.000337496 3.67468e-05 0.000383221 -0.000141913 1.88447e-05 0.00169316 0.000683821 0.000181784 0.000461348 1.75528e-05 7.18502e-05 0.00014232 -0.000247028 0.000109956 0.000562085 -0.000111551 -3.55594e-05 6.30273e-05 -0.000205491 
1702.05 0 -0.000159612 0.00582934 0.000241279 9.70931e-05 0.0149228 3.03161e-05 -0.000437997 7.4642e-06 0.000238393 0.00091631 0.000294156 -0.001132 -0.000139996 -0.00031505 3.60381e-05 0.000380898 -0.000149776 2.0962e-05 0.00168397 0.000685 0.000189627 0.000456849 1.40292e-05 5.7824e-05 0.000148501 -0.000249717 0.000105716 0.000575942 -9.7518e-05 -3.63635e-05 4.74335e-05 -0.000194068 
1702.4 0 -0.000156401 0.00565414 0.000238505 0.000108955 0.014924 5.14931e-05 -0.000421 1.24837e-05 0.000231391 0.000900612 0.000301526 -0.000802917 -0.000164644 -0.000288743 3.46123e-05 0.000374193 -0.000162134 2.41704e-05 0.00167451 0.000680628 0.000197792 0.00045141 1.18043e-05 4.45665e-05 0.000150906 -0.000253102 9.93725e-05 0.000589232 -8.43565e-05 -3.58291e-05 3.06522e-05 -0.000184058 
1702.75 0 -0.000151713 0.00547584 0.000236522 0.000118994 0.0149184 7.32512e-05 -0.000400146 2.10565e-05 0.000226937 0.000883225 0.000305745 -0.000477169 -0.000187652 -0.000260843 3.05696e-05 0.000361412 -0.000175782 2.76149e-05 0.00166557 0.000672232 0.000205798 0.000444407 7.96536e-06 3.24684e-05 0.000152642 -0.000257737 9.08291e-05 0.00060241 -7.20344e-05 -3.46069e-05 1.46405e-05 -0.000176572 
1703.1 0 -0.000146654 0.00529489 0.000236168 0.000128061 0.0149081 9.60831e-05 -0.000376231 3.06966e-05 0.000227279 0.000867372 0.000305684 -0.000157558 -0.000209035 -0.000230356 2.26722e-05 0.000343001 -0.000188701 3.18202e-05 0.0016568 0.00066652 0.00021436 0.000435547 1.80817e-06 2.26754e-05 0.000155271 -0.000263885 8.10683e-05 0.000616502 -6.01089e-05 -3.27042e-05 1.88685e-07 -0.000169439 
1703.45 0 -0.000140885 0.00511214 0.000237523 0.000137306 0.0148946 0.00011884 -0.00034974 3.80168e-05 0.000229629 0.000852483 0.000302585 0.000154264 -0.000232325 -0.000197683 1.0688e-05 0.000320633 -0.000200379 4.01304e-05 0.00164655 0.000666867 0.00022417 0.000424788 -5.21107e-06 1.48002e-05 0.000157706 -0.000272347 7.1048e-05 0.00063153 -4.84829e-05 -3.15458e-05 -1.30906e-05 -0.000161126 
1703.8 0 -0.000133816 0.00492856 0.000239169 0.000146941 0.0148738 0.000142462 -0.00032067 3.99075e-05 0.000231554 0.000837604 0.000298396 0.000461634 -0.000258495 -0.000165924 -6.27631e-06 0.000293752 -0.00021077 5.54392e-05 0.00163534 0.000670614 0.000235398 0.00041337 -1.15994e-05 6.10327e-06 0.000159437 -0.000282293 6.15269e-05 0.000647839 -3.76625e-05 -3.32252e-05 -2.53114e-05 -0.000151862 
1704.15 0 -0.00012558 0.00474363 0.000239795 0.000155939 0.0148422 0.000167287 -0.000289286 3.52636e-05 0.000231087 0.000823651 0.000294749 0.000766651 -0.000283872 -0.000133817 -2.8159e-05 0.000259553 -0.000221209 7.8487e-05 0.00162532 0.000674932 0.000246538 0.000401772 -1.73357e-05 -6.00625e-06 0.000161371 -0.000292718 5.23503e-05 0.000666132 -2.72706e-05 -3.80348e-05 -3.59347e-05 -0.0001425 
1704.5 0 -0.000115972 0.00455586 0.000239471 0.000164333 0.0147996 0.000190929 -0.000255074 2.64264e-05 0.000226879 0.00081083 0.000292027 0.00106819 -0.000304226 -9.62529e-05 -5.47405e-05 0.000219056 -0.000233322 0.000108147 0.00161637 0.000680294 0.000256643 0.000390672 -2.3166e-05 -2.12421e-05 0.000163907 -0.00030406 4.28198e-05 0.000686547 -1.71335e-05 -4.50495e-05 -4.52814e-05 -0.000133204 
1704.85 0 -0.000104074 0.00436416 0.000238106 0.000173262 0.0147476 0.000211414 -0.000219916 1.52068e-05 0.000219627 0.000797524 0.000288533 0.0013647 -0.000319636 -5.36752e-05 -8.48201e-05 0.000176891 -0.000246473 0.000139279 0.00160783 0.000687199 0.000265417 0.000381604 -2.77781e-05 -3.73089e-05 0.000166951 -0.000317472 3.38614e-05 0.000708794 -6.45449e-06 -5.36406e-05 -5.29013e-05 -0.00012328 
1705.2 0 -9.03211e-05 0.00416999 0.000235775 0.000182522 0.0146867 0.00022864 -0.000187613 2.91141e-06 0.000210416 0.000783093 0.000281219 0.00165734 -0.000332724 -1.06253e-05 -0.000116137 0.000136834 -0.000260739 0.000166543 0.00159837 0.000694386 0.000272507 0.000374053 -2.9939e-05 -5.2058e-05 0.000169759 -0.000333554 2.66842e-05 0.000730631 4.99171e-06 -6.23514e-05 -5.83893e-05 -0.000113263 
1705.55 0 -7.53964e-05 0.0039742 0.000233169 0.000191294 0.0146172 0.000241988 -0.000160198 -9.3992e-06 0.000200355 0.000767883 0.000268731 0.00194788 -0.000346898 3.06551e-05 -0.000146956 0.000101629 -0.000277578 0.000188269 0.00158525 0.000700642 0.000277581 0.000366879 -3.1435e-05 -6.41127e-05 0.000171189 -0.00035177 2.01816e-05 0.000751048 1.54881e-05 -7.04751e-05 -6.30015e-05 -0.000104048 
1705.9 0 -5.91844e-05 0.0037761 0.000229651 0.000199178 0.0145405 0.000251475 -0.000137495 -2.31964e-05 0.000189718 0.000753181 0.000254075 0.00223634 -0.00036486 6.91932e-05 -0.000175043 7.05924e-05 -0.00029443 0.000204795 0.00156816 0.00070636 0.000280473 0.00036056 -3.36393e-05 -7.40261e-05 0.000171178 -0.000370602 1.27149e-05 0.000770785 2.40363e-05 -7.88962e-05 -6.87184e-05 -9.48435e-05 
1706.25 0 -4.26523e-05 0.00357511 0.000224729 0.000205344 0.014456 0.000257563 -0.000119498 -4.03344e-05 0.000177559 0.000741808 0.000241188 0.00251994 -0.000385159 0.000105258 -0.000197868 4.03566e-05 -0.000306571 0.000216269 0.00154742 0.000712063 0.000281975 0.000356314 -3.59535e-05 -8.16421e-05 0.000170095 -0.000387758 5.6958e-06 0.000789778 3.14228e-05 -8.71813e-05 -7.71365e-05 -8.54772e-05 
1706.6 0 -2.71785e-05 0.00337306 0.000219551 0.00020991 0.0143621 0.000258222 -0.000106027 -6.14048e-05 0.000163349 0.00073524 0.000230931 0.00279572 -0.000403781 0.000141472 -0.00021511 9.7517e-06 -0.0003123 0.000221602 0.00152188 0.000719292 0.000283404 0.000354018 -3.78095e-05 -8.6877e-05 0.00016731 -0.000403552 1.43448e-06 0.000807782 3.79331e-05 -9.54089e-05 -8.8282e-05 -7.63038e-05 
1706.95 0 -1.2243e-05 0.00317372 0.000215413 0.000214643 0.0142579 0.000252082 -9.66319e-05 -8.49446e-05 0.000146691 0.000733162 0.00022266 0.00306267 -0.000420246 0.000180017 -0.000227907 -1.9865e-05 -0.000312113 0.000220302 0.00149091 0.000728871 0.000285151 0.00035268 -3.95348e-05 -9.2264e-05 0.000162218 -0.000419598 -1.58413e-07 0.00082551 4.3191e-05 -0.000104589 -0.000100468 -6.69077e-05 
1707.3 0 2.85152e-06 0.00297822 0.000212445 0.000219728 0.014143 0.000241493 -9.01015e-05 -0.000109519 0.000126916 0.000733883 0.000215683 0.00332014 -0.000438011 0.00022002 -0.000237663 -4.60945e-05 -0.000308391 0.000212442 0.00145699 0.000739194 0.000287054 0.000351769 -4.12986e-05 -9.88568e-05 0.000156773 -0.00043584 -2.40101e-06 0.000844192 4.72085e-05 -0.000115583 -0.000113081 -5.66662e-05 
1707.65 0 1.75383e-05 0.00278445 0.000210451 0.00022372 0.0140181 0.000227756 -8.3613e-05 -0.000135577 0.000105285 0.000735157 0.000208284 0.00356807 -0.000458947 0.000259458 -0.000244481 -6.64108e-05 -0.000305277 0.000198589 0.0014226 0.000746527 0.000289873 0.000350126 -4.2366e-05 -0.000104795 0.000153546 -0.000450341 -7.56055e-06 0.000863177 5.01086e-05 -0.000129086 -0.000126973 -4.49282e-05 
1708 0 3.06866e-05 0.00259092 0.000209458 0.000227782 0.0138848 0.000211008 -7.39427e-05 -0.000162652 8.2873e-05 0.000737027 0.000199042 0.00380758 -0.000481062 0.000297141 -0.000248056 -7.99574e-05 -0.000305539 0.000181399 0.00138628 0.000746178 0.000294005 0.000347387 -4.14956e-05 -0.000109265 0.000152408 -0.000460967 -1.48047e-05 0.00088109 5.11583e-05 -0.000144696 -0.000140937 -3.1203e-05 
1708.35 0 4.22275e-05 0.00239735 0.00020869 0.000233137 0.013745 0.000192982 -6.08555e-05 -0.000187619 5.7241e-05 0.000740859 0.000188127 0.00404044 -0.000500599 0.000330757 -0.000249302 -8.91721e-05 -0.000308455 0.000164113 0.00134597 0.000735777 0.000297891 0.000344818 -3.85519e-05 -0.000113301 0.000151524 -0.00046791 -2.17501e-05 0.000897162 5.03435e-05 -0.000160848 -0.000153321 -1.61785e-05 
1708.7 0 5.3825e-05 0.00220379 0.000208003 0.000238327 0.0136008 0.000175604 -4.61742e-05 -0.000207473 2.7492e-05 0.000748142 0.000176677 0.00426925 -0.000514914 0.000359453 -0.000250688 -9.61397e-05 -0.000313749 0.000149697 0.00130245 0.000717413 0.000300584 0.000342429 -3.49511e-05 -0.000117505 0.000150496 -0.000472983 -2.68112e-05 0.000910531 4.98925e-05 -0.000176002 -0.00016548 -8.87234e-07 
1709.05 0 6.63427e-05 0.00201051 0.000207791 0.000242907 0.0134505 0.00015922 -3.25524e-05 -0.000220784 -3.47517e-06 0.000758752 0.000166293 0.00449598 -0.000522951 0.000384484 -0.000254594 -0.00010158 -0.000322917 0.000140505 0.00125742 0.000694488 0.000302183 0.000339496 -3.12223e-05 -0.000121587 0.000150677 -0.000476509 -2.98626e-05 0.000920874 5.19748e-05 -0.000189851 -0.000178744 1.44576e-05 
1709.4 0 7.91002e-05 0.00181664 0.000208554 0.000246978 0.0132897 0.000143399 -2.0549e-05 -0.000227893 -3.24233e-05 0.00077171 0.000156273 0.0047221 -0.000524375 0.000406934 -0.000260586 -0.000106879 -0.000335817 0.000136393 0.0012131 0.000669299 0.000301556 0.000335694 -2.71835e-05 -0.000126681 0.000153158 -0.000478029 -3.2148e-05 0.000929017 5.58055e-05 -0.000202856 -0.000192214 2.88776e-05 
1709.75 0 9.05095e-05 0.00162064 0.000209572 0.000250518 0.0131166 0.000126273 -8.67261e-06 -0.000229786 -5.6445e-05 0.000785939 0.00014613 0.00494785 -0.000520587 0.000428224 -0.000267235 -0.000111594 -0.000349587 0.000133574 0.00117185 0.000643491 0.000298891 0.000331404 -2.40831e-05 -0.000133173 0.000156299 -0.000476185 -3.44513e-05 0.000934725 5.94691e-05 -0.000215253 -0.00020447 4.05932e-05 
1710.1 0 9.95724e-05 0.00142266 0.000209894 0.000254029 0.0129328 0.000107357 2.76912e-06 -0.000228151 -7.35801e-05 0.000798713 0.000139969 0.00517081 -0.00051274 0.000449784 -0.000273576 -0.000112922 -0.000360008 0.000128077 0.0011348 0.000617741 0.000294972 0.000326837 -2.2795e-05 -0.00014019 0.000158377 -0.000470861 -3.72154e-05 0.000938924 6.28312e-05 -0.000226685 -0.000214291 5.01823e-05 
1710.45 0 0.000106858 0.00122531 0.000209905 0.000257803 0.0127403 8.95895e-05 1.347e-05 -0.000226843 -8.65042e-05 0.000807185 0.000138695 0.00539092 -0.0005013 0.00047124 -0.000277221 -0.000109741 -0.00036468 0.000118538 0.00110227 0.000592466 0.000289019 0.000321 -2.299e-05 -0.000147997 0.000159932 -0.00046403 -4.05187e-05 0.000943626 6.56767e-05 -0.00023662 -0.000221153 5.93658e-05 
1710.8 0 0.000112888 0.0010306 0.000209602 0.00026082 0.0125367 7.53991e-05 2.29376e-05 -0.00022969 -0.000101493 0.000811865 0.000139136 0.00560892 -0.000486403 0.000491068 -0.000277858 -0.000103099 -0.000364845 0.00010524 0.0010735 0.000568046 0.000280343 0.000313253 -2.52719e-05 -0.00015713 0.000162187 -0.000456198 -4.33948e-05 0.000949855 6.77352e-05 -0.000245176 -0.000225653 6.67382e-05 
1711.15 0 0.000118382 0.000837778 0.000208442 0.000262453 0.0123212 6.46344e-05 3.00823e-05 -0.000236299 -0.000120709 0.000814457 0.0001406 0.00582328 -0.000467061 0.000508072 -0.000279788 -9.33994e-05 -0.000362746 9.08334e-05 0.00104752 0.000544494 0.000271001 0.000304823 -3.08403e-05 -0.000166 0.000165847 -0.000448076 -4.43616e-05 0.000957048 7.0066e-05 -0.000254238 -0.000230214 7.1388e-05 
1711.5 0 0.000123676 0.000647765 0.000207415 0.000263221 0.0120966 5.76102e-05 3.31609e-05 -0.000242494 -0.000140709 0.000815697 0.000142674 0.00603244 -0.000442092 0.000523523 -0.000285435 -8.05966e-05 -0.000358996 7.78917e-05 0.00102172 0.000520933 0.000262664 0.000297888 -3.87532e-05 -0.000173506 0.00016985 -0.000439542 -4.35107e-05 0.000963712 7.34149e-05 -0.000264679 -0.000236973 7.44996e-05 
1711.85 0 0.00012956 0.000461844 0.000207307 0.00026484 0.0118634 5.2988e-05 3.10326e-05 -0.000245563 -0.000158823 0.000816036 0.000141617 0.00623427 -0.000413225 0.00053971 -0.000292995 -6.71494e-05 -0.000353051 6.56036e-05 0.000993608 0.000498953 0.000253967 0.000293082 -4.65018e-05 -0.000180328 0.000170989 -0.000428894 -4.38139e-05 0.000969381 7.7268e-05 -0.000274898 -0.000245772 7.62639e-05 
1712.2 0 0.000137737 0.000279017 0.000207272 0.000268078 0.0116208 4.79074e-05 2.43584e-05 -0.000246345 -0.000174522 0.00081516 0.000134472 0.00642828 -0.000383873 0.000554799 -0.000299508 -5.64572e-05 -0.000344118 5.36862e-05 0.000963142 0.000481691 0.0002441 0.000289159 -5.11248e-05 -0.000187551 0.000167018 -0.00041605 -4.72314e-05 0.000974721 8.05585e-05 -0.000284001 -0.000256088 7.69865e-05 
1712.55 0 0.000147814 9.85323e-05 0.00020649 0.000271497 0.0113686 4.17377e-05 1.495e-05 -0.000245865 -0.00018814 0.000812222 0.000122543 0.00661712 -0.000356845 0.000566569 -0.000303362 -4.98588e-05 -0.000330953 4.30616e-05 0.000929999 0.000467542 0.000234207 0.000284324 -5.1226e-05 -0.000195998 0.000159632 -0.000401891 -5.30826e-05 0.000980309 8.24983e-05 -0.000293539 -0.000266754 7.59692e-05 
1712.9 0 0.000157577 -7.98326e-05 0.00020494 0.000274687 0.0111076 3.63106e-05 5.13369e-06 -0.000243218 -0.000199125 0.000806575 0.00010808 0.00680151 -0.000334709 0.000575035 -0.000305582 -4.55742e-05 -0.000314217 3.39589e-05 0.000894586 0.000453056 0.000225407 0.000278457 -4.85178e-05 -0.000205954 0.000152203 -0.000387283 -6.08199e-05 0.000985338 8.38413e-05 -0.000304081 -0.000276478 7.30843e-05 
1713.25 0 0.000164145 -0.000254922 0.000202507 0.000279171 0.0108399 3.31101e-05 -3.07694e-06 -0.000237675 -0.000205505 0.000798161 9.15502e-05 0.00697979 -0.00031649 0.000580984 -0.000305865 -4.11494e-05 -0.000299775 2.59246e-05 0.000858012 0.00043609 0.000217771 0.000272683 -4.42944e-05 -0.000216949 0.000146701 -0.000374386 -6.9241e-05 0.000987057 8.49707e-05 -0.000314185 -0.000284358 6.97706e-05 
1713.6 0 0.000165215 -0.000424274 0.000199095 0.000285455 0.0105662 3.25767e-05 -1.10765e-05 -0.000230157 -0.000206093 0.000787091 7.37652e-05 0.00714921 -0.000298311 0.000585459 -0.00030249 -3.556e-05 -0.000292102 1.68663e-05 0.000820823 0.000414904 0.000209573 0.000267413 -3.86201e-05 -0.000228219 0.000142677 -0.000364381 -7.72038e-05 0.000985182 8.52656e-05 -0.000322099 -0.000290801 6.61119e-05 
1713.95 0 0.000161952 -0.00058763 0.000194955 0.000292973 0.0102876 3.31656e-05 -2.2264e-05 -0.00022185 -0.000200196 0.000772565 5.65155e-05 0.00730627 -0.000278955 0.000589367 -0.000295526 -3.06705e-05 -0.000289523 7.84194e-06 0.000783686 0.000390629 0.000200127 0.000262412 -3.19247e-05 -0.000240111 0.000137545 -0.000356037 -8.4881e-05 0.000982466 8.50071e-05 -0.000327525 -0.000297715 6.15086e-05 
1714.3 0 0.000159047 -0.00074645 0.000190282 0.000300594 0.0100092 3.41921e-05 -3.91324e-05 -0.000213608 -0.00018818 0.000753936 4.15075e-05 0.00744904 -0.000259635 0.000593701 -0.000286837 -2.82956e-05 -0.000286308 2.54054e-06 0.000745967 0.00036622 0.000190975 0.000257916 -2.4507e-05 -0.000252394 0.000129656 -0.000349194 -9.20151e-05 0.000980452 8.46279e-05 -0.000332795 -0.00030681 5.73659e-05 
1714.65 0 0.000157385 -0.000900079 0.000185574 0.000307163 0.00973425 3.79456e-05 -6.07042e-05 -0.000206088 -0.000172822 0.00073091 2.95284e-05 0.00757804 -0.000242936 0.000600407 -0.000278073 -2.77065e-05 -0.000277901 2.23904e-06 0.000705899 0.000343161 0.000182716 0.000254116 -1.59128e-05 -0.000264263 0.00012045 -0.000344913 -9.76817e-05 0.000978601 8.41092e-05 -0.000339509 -0.000316551 5.54516e-05 
1715 0 0.00015332 -0.00104826 0.000181023 0.000313515 0.00945821 4.42126e-05 -8.20012e-05 -0.000198456 -0.000157265 0.000705082 2.00404e-05 0.00769431 -0.00022983 0.000610996 -0.000270126 -2.79391e-05 -0.000264993 7.26963e-06 0.000663645 0.000320982 0.000175416 0.000250675 -6.75585e-06 -0.000275513 0.000110764 -0.000342155 -0.000101906 0.000976188 8.3558e-05 -0.000347327 -0.000325975 5.52508e-05 
1715.35 0 0.000145878 -0.00119439 0.000176668 0.000321651 0.00917719 5.12678e-05 -9.76004e-05 -0.000188609 -0.000143165 0.000679802 1.17793e-05 0.00779893 -0.000216951 0.000623209 -0.000263882 -2.85923e-05 -0.00025088 1.69471e-05 0.000620948 0.0002994 0.000169481 0.000246513 1.19953e-06 -0.000284985 0.000100562 -0.000338801 -0.00010548 0.000972855 8.27643e-05 -0.000355858 -0.000335406 5.58133e-05 
1715.7 0 0.000136472 -0.00134048 0.00017255 0.000330648 0.00889231 5.95157e-05 -0.000104669 -0.00017634 -0.000129511 0.000658874 2.84949e-06 0.00789437 -0.000201953 0.000633472 -0.000259714 -2.99967e-05 -0.000238345 2.78837e-05 0.000578462 0.000280236 0.000164403 0.000242484 6.9842e-06 -0.000291955 9.0752e-05 -0.000333988 -0.00010922 0.000969825 8.18755e-05 -0.000364343 -0.000345046 5.66623e-05 
1716.05 0 0.000125926 -0.00148645 0.000167125 0.000339266 0.00860392 6.95077e-05 -0.0001053 -0.000164711 -0.000115195 0.000643975 -8.64569e-06 0.00798223 -0.000187124 0.000642013 -0.000256339 -3.2931e-05 -0.000229132 3.67418e-05 0.000536099 0.000265491 0.000161206 0.000239135 1.07379e-05 -0.000296631 8.18325e-05 -0.000327163 -0.000113216 0.000968515 8.16387e-05 -0.00037176 -0.000354705 5.71968e-05 
1716.4 0 0.000114513 -0.00163106 0.000159695 0.000348698 0.00831159 7.93831e-05 -0.000102994 -0.000155092 -0.000101763 0.000633857 -2.23864e-05 0.00806356 -0.000175766 0.000649647 -0.00025115 -3.86611e-05 -0.000222495 4.21611e-05 0.000493075 0.0002541 0.000160427 0.000234949 1.23145e-05 -0.000300346 7.26996e-05 -0.00031951 -0.000117907 0.000968441 8.14828e-05 -0.000378727 -0.000363809 5.68975e-05 
1716.75 0 0.000102472 -0.00177087 0.00015174 0.000359228 0.00801428 8.50894e-05 -9.98647e-05 -0.000146686 -9.11091e-05 0.000624792 -3.73768e-05 0.00814008 -0.000168346 0.000656443 -0.00024303 -4.81194e-05 -0.000217194 4.38507e-05 0.000448432 0.000243883 0.000160397 0.000229672 1.13864e-05 -0.000303649 6.31262e-05 -0.00031202 -0.00012402 0.000968873 8.15483e-05 -0.000385616 -0.000372897 5.5842e-05 
1717.1 0 9.00722e-05 -0.00190341 0.000144116 0.000370227 0.00771165 8.43616e-05 -9.9239e-05 -0.000139221 -8.49565e-05 0.000613849 -5.49158e-05 0.00820943 -0.000163047 0.000664103 -0.000230036 -6.10935e-05 -0.000214448 4.24438e-05 0.000402805 0.000233827 0.000158906 0.000224596 8.9198e-06 -0.000305977 5.32835e-05 -0.000303309 -0.000131799 0.00096993 8.2151e-05 -0.000392504 -0.000382016 5.64199e-05 
1717.45 0 7.697e-05 -0.00203027 0.000135426 0.000381503 0.00740705 7.80935e-05 -0.00010119 -0.000132845 -8.53823e-05 0.000602024 -7.38375e-05 0.00826699 -0.000159169 0.00067131 -0.000210096 -7.55433e-05 -0.000214695 3.90216e-05 0.000357832 0.000224327 0.00015485 0.000220069 6.71815e-06 -0.000307284 4.3084e-05 -0.000293147 -0.00014037 0.000969799 8.27574e-05 -0.00039883 -0.000389594 5.99013e-05 
1717.8 0 6.2822e-05 -0.00215468 0.000125374 0.000392775 0.00710519 6.7174e-05 -0.00010308 -0.000125897 -8.96182e-05 0.000592166 -9.18648e-05 0.0083131 -0.000155281 0.000674095 -0.000185082 -8.76508e-05 -0.000218784 3.59294e-05 0.000313813 0.00021583 0.000150586 0.000216211 4.98404e-06 -0.000307402 3.39841e-05 -0.000283661 -0.000149394 0.000966576 8.26997e-05 -0.000403444 -0.000394571 6.48547e-05 
1718.15 0 4.82316e-05 -0.00227818 0.000115906 0.000402905 0.00680948 5.13951e-05 -0.000105396 -0.000117912 -9.24932e-05 0.000585366 -0.000110658 0.00835232 -0.000149687 0.000672932 -0.000156882 -9.39771e-05 -0.000225892 3.37727e-05 0.000270993 0.000209278 0.000147186 0.000214196 4.93824e-06 -0.00030548 2.72956e-05 -0.000275514 -0.000158871 0.000961743 8.20963e-05 -0.000407096 -0.000395879 7.0109e-05 
1718.5 0 3.37688e-05 -0.00239909 0.000108056 0.000411088 0.00651834 3.15828e-05 -0.000109938 -0.000110579 -9.41023e-05 0.000579321 -0.000131041 0.00838789 -0.00014221 0.000672544 -0.000125989 -9.46254e-05 -0.000232041 3.13985e-05 0.000228388 0.000203906 0.000142984 0.000214141 7.87985e-06 -0.000302189 2.23323e-05 -0.00026666 -0.000167809 0.000956759 8.29062e-05 -0.000410363 -0.000393747 7.50255e-05 
1718.85 0 1.98079e-05 -0.00251679 0.000101273 0.000417469 0.00622511 1.20263e-05 -0.000117179 -0.000103818 -9.57255e-05 0.000571121 -0.000150981 0.00841831 -0.000131651 0.000673924 -9.34604e-05 -9.14769e-05 -0.000235787 2.9894e-05 0.000185456 0.000199199 0.000138448 0.000214308 1.17388e-05 -0.000299464 1.88407e-05 -0.000255894 -0.000175774 0.000951319 8.71061e-05 -0.000412253 -0.000390523 7.9077e-05 
1719.2 0 6.02335e-06 -0.00263311 9.4935e-05 0.00042222 0.00592746 -3.10141e-06 -0.000125345 -9.50817e-05 -9.7264e-05 0.000558829 -0.000169285 0.00843998 -0.000116726 0.000674863 -6.06864e-05 -8.65382e-05 -0.000240228 3.052e-05 0.000143728 0.000196486 0.000136463 0.000213439 1.42379e-05 -0.00029732 1.65889e-05 -0.000244815 -0.000182928 0.000944395 9.44475e-05 -0.000412682 -0.000387834 8.19307e-05 
1719.55 0 -8.35399e-06 -0.00274804 8.91039e-05 0.000425051 0.0056279 -1.43206e-05 -0.000132034 -8.25894e-05 -9.99551e-05 0.00054167 -0.000185529 0.00844926 -9.95767e-05 0.000674556 -2.94383e-05 -8.22975e-05 -0.000247516 3.16445e-05 0.00010384 0.000195638 0.00013822 0.000212132 1.50798e-05 -0.000294036 1.51513e-05 -0.000235194 -0.00019027 0.000935862 0.000103037 -0.000412662 -0.000386329 8.27453e-05 
1719.9 0 -2.296e-05 -0.00285997 8.44417e-05 0.000426135 0.00532941 -2.52367e-05 -0.000135236 -6.64887e-05 -0.000103977 0.000520741 -0.000198008 0.00844391 -8.3739e-05 0.000673394 -1.64502e-06 -8.05261e-05 -0.000255877 3.13515e-05 6.50641e-05 0.000196336 0.000142141 0.000210955 1.37071e-05 -0.000288264 1.41072e-05 -0.000227493 -0.000198335 0.000925241 0.000110924 -0.000413227 -0.000385593 8.19532e-05 
1720.25 0 -3.59771e-05 -0.0029678 8.18137e-05 0.000426825 0.00503462 -3.66955e-05 -0.000132756 -4.86873e-05 -0.000107467 0.000495714 -0.000203798 0.00842627 -6.99613e-05 0.00067131 2.19999e-05 -8.2695e-05 -0.000263452 2.99669e-05 2.53503e-05 0.000198465 0.000146536 0.000209265 9.167e-06 -0.000280112 1.39523e-05 -0.000219976 -0.00020521 0.000911337 0.000117536 -0.000415187 -0.000384619 8.16388e-05 
1720.6 0 -4.74634e-05 -0.00307165 8.11553e-05 0.000428493 0.00474366 -4.75819e-05 -0.000123733 -3.185e-05 -0.000109338 0.000466405 -0.000202412 0.00839963 -5.45566e-05 0.000667149 4.00892e-05 -8.97897e-05 -0.000271451 2.83553e-05 -1.65952e-05 0.0002006 0.000151228 0.000205644 2.30787e-06 -0.000271183 1.57561e-05 -0.000210973 -0.000208729 0.000894018 0.000123695 -0.000419207 -0.000381804 8.20111e-05 
1720.95 0 -5.82554e-05 -0.00317232 8.18292e-05 0.000431527 0.00445627 -5.86244e-05 -0.0001105 -1.6801e-05 -0.00010943 0.000436215 -0.000196511 0.00836702 -3.48737e-05 0.000658694 4.9454e-05 -0.000102061 -0.000281804 2.76565e-05 -5.99963e-05 0.000202792 0.000156038 0.000198726 -5.28704e-06 -0.000262184 2.00376e-05 -0.000200435 -0.000210323 0.000874397 0.000129435 -0.000423874 -0.00037532 8.10789e-05 
1721.3 0 -6.84129e-05 -0.00326986 8.32603e-05 0.000435177 0.00417157 -7.28828e-05 -9.52294e-05 -2.82326e-06 -0.000108258 0.000407866 -0.000187689 0.00833202 -1.23592e-05 0.000644857 5.00173e-05 -0.000116564 -0.00029393 2.7693e-05 -0.000104697 0.000207039 0.000160319 0.000189009 -1.17583e-05 -0.000252307 2.52304e-05 -0.000187792 -0.000212316 0.000853946 0.000134093 -0.00042696 -0.000365815 7.80341e-05 
1721.65 0 -7.67073e-05 -0.0033658 8.46359e-05 0.000439754 0.0038895 -9.15613e-05 -7.67088e-05 1.07966e-05 -0.000107048 0.000382099 -0.000172983 0.00829657 1.02587e-05 0.000628884 4.4363e-05 -0.00012967 -0.000306053 2.72594e-05 -0.000152658 0.000211926 0.000164207 0.000178369 -1.65075e-05 -0.000241141 2.95614e-05 -0.000173739 -0.000215315 0.000833082 0.000138204 -0.000427818 -0.000355378 7.32348e-05 
1722 0 -8.1522e-05 -0.00346146 8.34512e-05 0.000445479 0.00361246 -0.00011124 -5.5282e-05 2.46862e-05 -0.000107347 0.000358895 -0.000150903 0.00826144 2.9363e-05 0.000614072 3.34494e-05 -0.000141785 -0.000318795 2.60981e-05 -0.000205574 0.000213111 0.000167415 0.000167577 -1.98426e-05 -0.000227945 3.40541e-05 -0.000160874 -0.000219226 0.000811864 0.000142513 -0.000426653 -0.000344961 6.78257e-05 
1722.35 0 -8.2894e-05 -0.00355667 7.73456e-05 0.000451487 0.00334066 -0.000128073 -3.30574e-05 4.0627e-05 -0.000109742 0.000337868 -0.000124356 0.00822701 4.35825e-05 0.000602932 1.78983e-05 -0.000155684 -0.000331749 2.69302e-05 -0.000263961 0.000207972 0.000168196 0.000155204 -2.09612e-05 -0.000212967 4.0562e-05 -0.000150458 -0.000223327 0.000790768 0.00014797 -0.000424195 -0.000334156 6.20835e-05 
1722.7 0 -8.224e-05 -0.00364947 6.72097e-05 0.000458249 0.00307198 -0.000141796 -1.16563e-05 6.06034e-05 -0.00011287 0.000318509 -9.46129e-05 0.00819186 5.25884e-05 0.00059501 -8.685e-07 -0.000173059 -0.00034225 3.24432e-05 -0.000327522 0.000196035 0.000165038 0.000141233 -2.08375e-05 -0.000198963 4.85471e-05 -0.00014246 -0.000226231 0.000769119 0.000154367 -0.000419588 -0.000323512 5.46587e-05 
1723.05 0 -8.07292e-05 -0.00373691 5.50127e-05 0.000465324 0.00280199 -0.000153589 7.98305e-06 8.31927e-05 -0.000114306 0.000300154 -6.0115e-05 0.00815459 5.64979e-05 0.000585887 -2.06601e-05 -0.000194515 -0.000349151 4.14107e-05 -0.000392115 0.000177364 0.000156994 0.0001265 -2.18012e-05 -0.000188826 5.56409e-05 -0.000136826 -0.000228051 0.00074493 0.000160898 -0.000411646 -0.000313547 4.70337e-05 
1723.4 0 -7.89061e-05 -0.00381936 4.25404e-05 0.000470613 0.0025276 -0.000164709 2.54809e-05 0.000105686 -0.000114953 0.000282235 -2.15621e-05 0.00811319 5.77003e-05 0.000574061 -4.00819e-05 -0.000218636 -0.000351201 5.01573e-05 -0.000453383 0.000154247 0.000145207 0.000111656 -2.45587e-05 -0.000181791 6.1128e-05 -0.000132494 -0.00022893 0.000717028 0.000167668 -0.000400082 -0.000303735 4.14354e-05 
1723.75 0 -7.76302e-05 -0.00389851 2.99328e-05 0.000473438 0.0022527 -0.00017417 3.98749e-05 0.000125091 -0.000118339 0.000263287 1.68441e-05 0.00806605 5.76369e-05 0.000561587 -6.0785e-05 -0.000243611 -0.000345734 5.61808e-05 -0.000509348 0.000127718 0.000131948 9.68897e-05 -2.93844e-05 -0.000175725 6.57558e-05 -0.000127979 -0.000227181 0.000687878 0.000175142 -0.000385402 -0.000292992 3.75457e-05 
1724.1 0 -7.83886e-05 -0.00397402 1.61133e-05 0.000474878 0.00198163 -0.000179477 5.08045e-05 0.000139695 -0.000126295 0.000242294 5.2083e-05 0.00801533 5.63046e-05 0.000549623 -8.57748e-05 -0.000268812 -0.000329793 5.95974e-05 -0.000558671 9.89928e-05 0.000117046 8.16212e-05 -3.49055e-05 -0.000170429 6.97432e-05 -0.000122363 -0.000222829 0.000659973 0.00018358 -0.000369807 -0.00028234 3.46383e-05 
1724.45 0 -8.0722e-05 -0.00404492 1.76719e-06 0.000475749 0.00171419 -0.000181344 5.96442e-05 0.000148707 -0.000136706 0.000219224 8.44596e-05 0.00796263 5.33635e-05 0.000537569 -0.000114931 -0.00029212 -0.000304623 6.10867e-05 -0.000601643 7.2353e-05 9.92496e-05 6.54294e-05 -3.9587e-05 -0.000166683 7.29664e-05 -0.000115784 -0.000217492 0.000632576 0.000192189 -0.000355305 -0.000274016 3.12932e-05 
1724.8 0 -8.31482e-05 -0.0041115 -1.15076e-05 0.000476296 0.00144886 -0.000182721 6.72592e-05 0.000153094 -0.000145682 0.000192771 0.000116812 0.00790668 4.83449e-05 0.000523488 -0.000144529 -0.000311516 -0.000274924 6.14022e-05 -0.000638649 5.0755e-05 7.93336e-05 4.84818e-05 -4.22421e-05 -0.00016586 7.63179e-05 -0.000110598 -0.00021227 0.000605256 0.000199428 -0.000342406 -0.000267742 2.51813e-05 
1725.15 0 -8.47374e-05 -0.00417502 -2.42011e-05 0.000476077 0.00118433 -0.000183334 7.22942e-05 0.000153874 -0.000151743 0.000161319 0.000150492 0.00784736 4.11911e-05 0.000505518 -0.000170955 -0.000328616 -0.000244472 6.30273e-05 -0.000670079 3.49321e-05 5.86195e-05 3.26232e-05 -4.21909e-05 -0.000168168 8.13046e-05 -0.000108203 -0.00020861 0.000578994 0.000205313 -0.000330109 -0.000262256 1.52903e-05 
1725.5 0 -8.54596e-05 -0.00423624 -3.66161e-05 0.000474934 0.000919375 -0.000181318 7.18279e-05 0.000150622 -0.000156108 0.000123724 0.000184077 0.00778562 3.13537e-05 0.000484566 -0.000193837 -0.000346309 -0.000213438 7.03157e-05 -0.000696691 2.49442e-05 3.71301e-05 1.81946e-05 -4.06408e-05 -0.000172009 8.70944e-05 -0.000106817 -0.000208034 0.000554122 0.000211202 -0.00031736 -0.000257234 2.06727e-06 
1725.85 0 -8.52528e-05 -0.00429521 -4.82353e-05 0.000473593 0.00065643 -0.000176497 6.48656e-05 0.000146262 -0.000159981 8.05344e-05 0.000218085 0.00772099 1.87069e-05 0.000463879 -0.000213312 -0.000366419 -0.000180277 8.62163e-05 -0.000719452 2.03405e-05 1.49503e-05 4.61865e-06 -4.04058e-05 -0.000176873 9.11735e-05 -0.00010562 -0.000210093 0.000529013 0.000217088 -0.000303162 -0.000252042 -1.23547e-05 
1726.2 0 -8.38722e-05 -0.00435143 -5.93508e-05 0.00047234 0.000398605 -0.000169436 5.30789e-05 0.000144059 -0.000163028 3.32476e-05 0.000254292 0.00765407 5.95137e-06 0.000443477 -0.000229845 -0.00038875 -0.000145715 0.000109644 -0.00073937 1.88499e-05 -6.34167e-06 -7.42887e-06 -4.2893e-05 -0.000182476 9.27707e-05 -0.000105391 -0.000212703 0.000503155 0.000222185 -0.000287639 -0.000247426 -2.57009e-05 
1726.55 0 -8.09435e-05 -0.00440461 -6.91437e-05 0.000469537 0.00014402 -0.000160898 3.88625e-05 0.000143784 -0.000167254 -1.71273e-05 0.000291626 0.00758581 -3.80961e-06 0.000420771 -0.000244726 -0.00041242 -0.000110761 0.000138586 -0.000754808 1.76551e-05 -2.51254e-05 -1.82661e-05 -4.61597e-05 -0.000188669 9.33912e-05 -0.000104976 -0.000214028 0.000477747 0.000225948 -0.000273124 -0.000243697 -3.62429e-05 
1726.9 0 -7.55562e-05 -0.00445392 -7.66926e-05 0.000464047 -0.000110965 -0.000151374 2.58278e-05 0.00014484 -0.000175567 -6.82568e-05 0.000327403 0.00751277 -1.00404e-05 0.000397029 -0.000259195 -0.000437193 -7.54879e-05 0.000170591 -0.000763846 1.4854e-05 -4.16485e-05 -2.93281e-05 -4.75157e-05 -0.000195963 9.35697e-05 -0.000102653 -0.000212728 0.000452969 0.000228088 -0.000261316 -0.000239248 -4.41998e-05 
1727.25 0 -6.74803e-05 -0.00449881 -8.31263e-05 0.000457107 -0.000368537 -0.000141379 1.71622e-05 0.000145705 -0.000186512 -0.000117387 0.000359636 0.00743074 -1.1582e-05 0.000376369 -0.000274134 -0.000461862 -4.14783e-05 0.000202074 -0.000768153 8.92207e-06 -5.68765e-05 -4.15755e-05 -4.65261e-05 -0.000203749 9.27949e-05 -9.82882e-05 -0.000208494 0.000428436 0.000228935 -0.000252098 -0.000232484 -5.14668e-05 
1727.6 0 -5.8139e-05 -0.00454059 -8.97047e-05 0.000450303 -0.000628796 -0.00013203 1.43053e-05 0.000141662 -0.000196283 -0.000163142 0.000387093 0.00733897 -5.80911e-06 0.0003593 -0.000287825 -0.00048556 -1.24681e-05 0.000232847 -0.000771211 6.40025e-07 -7.03097e-05 -5.5254e-05 -4.51628e-05 -0.00021084 9.19483e-05 -9.24364e-05 -0.00020225 0.000404579 0.000230554 -0.00024419 -0.000223856 -5.88697e-05 
1727.95 0 -4.85233e-05 -0.0045801 -9.64231e-05 0.000443691 -0.000889006 -0.000123696 1.66923e-05 0.000130607 -0.000204455 -0.000204432 0.000409029 0.00724002 6.42215e-06 0.000343886 -0.000297703 -0.000507846 8.32738e-06 0.00026482 -0.000774096 -7.18047e-06 -8.06316e-05 -6.94173e-05 -4.39826e-05 -0.000216583 9.25249e-05 -8.56399e-05 -0.000195298 0.000381814 0.00023432 -0.000236843 -0.000215424 -6.50504e-05 
1728.3 0 -3.90481e-05 -0.0046167 -0.000103052 0.00043702 -0.00114691 -0.000115432 2.2065e-05 0.000115032 -0.000212485 -0.00024165 0.000426628 0.00713878 2.17755e-05 0.000330214 -0.000303034 -0.00052764 2.14078e-05 0.000295905 -0.000775833 -1.35142e-05 -8.76807e-05 -8.13066e-05 -4.13747e-05 -0.000220512 9.32102e-05 -7.77673e-05 -0.000187693 0.000359126 0.000240032 -0.000230753 -0.000206926 -6.92184e-05 
1728.65 0 -3.01218e-05 -0.00465034 -0.000109775 0.000429917 -0.00140241 -0.000107395 2.9188e-05 9.72626e-05 -0.000219438 -0.000276331 0.000442323 0.00703801 4.02161e-05 0.000318828 -0.000305042 -0.000546005 2.74597e-05 0.00032283 -0.00077672 -2.07286e-05 -9.09359e-05 -9.039e-05 -3.68363e-05 -0.00022317 9.28614e-05 -6.80847e-05 -0.000178192 0.000336642 0.00024683 -0.000226257 -0.000195576 -7.35145e-05 
1729 0 -2.1005e-05 -0.0046797 -0.000117073 0.000422709 -0.00165564 -9.96929e-05 3.72071e-05 8.03839e-05 -0.00022366 -0.000308817 0.000456621 0.00693758 6.18856e-05 0.000311454 -0.000306834 -0.000564397 2.67219e-05 0.000345052 -0.00077759 -2.97455e-05 -9.07389e-05 -9.87653e-05 -3.28961e-05 -0.000225522 9.22761e-05 -5.70732e-05 -0.000167287 0.000315432 0.000253499 -0.00022262 -0.000181434 -7.85274e-05 
1729.35 0 -1.15198e-05 -0.00470143 -0.000126654 0.000416143 -0.00190815 -8.93664e-05 4.49407e-05 6.77696e-05 -0.000225296 -0.000337832 0.000467937 0.00683618 8.44833e-05 0.000308914 -0.000308987 -0.00057974 2.10488e-05 0.000363701 -0.000780099 -3.93502e-05 -9.02037e-05 -0.000107156 -3.1564e-05 -0.000228097 9.1465e-05 -4.56293e-05 -0.000156828 0.0002959 0.000259923 -0.000218363 -0.00016783 -8.24958e-05 
1729.7 0 -3.07592e-06 -0.00471369 -0.000137813 0.000410354 -0.0021602 -7.4155e-05 5.23391e-05 5.98623e-05 -0.0002255 -0.00036278 0.000475244 0.00673057 0.000105632 0.000308759 -0.000308822 -0.00058792 1.25586e-05 0.000378642 -0.00078488 -4.89003e-05 -9.23395e-05 -0.000114471 -3.25362e-05 -0.000231281 8.89132e-05 -3.40044e-05 -0.00014892 0.000278146 0.000266349 -0.000212664 -0.000156289 -8.48886e-05 
1730.05 0 4.04372e-06 -0.00471738 -0.000148188 0.000404184 -0.00240849 -5.55204e-05 5.93392e-05 5.60222e-05 -0.000226693 -0.000385376 0.000478231 0.00661648 0.000121941 0.000307924 -0.000304136 -0.000589806 1.71058e-06 0.000388916 -0.000790542 -5.80434e-05 -9.56339e-05 -0.000119771 -3.391e-05 -0.00023587 8.40472e-05 -2.18887e-05 -0.000142989 0.00026248 0.000271955 -0.000205781 -0.00014566 -8.67368e-05 
1730.4 0 1.14866e-05 -0.00471493 -0.00015786 0.000397428 -0.00264888 -3.48689e-05 6.34452e-05 5.63564e-05 -0.000232065 -0.000406493 0.000474733 0.00649242 0.000132199 0.000305688 -0.000295434 -0.000589059 -1.04198e-05 0.000395429 -0.000796064 -6.75181e-05 -9.73093e-05 -0.000123961 -3.55318e-05 -0.000241724 7.684e-05 -9.22492e-06 -0.000136775 0.000248512 0.000276069 -0.000198571 -0.000135837 -8.85795e-05 
1730.75 0 1.97587e-05 -0.00470815 -0.000167743 0.000392226 -0.00287938 -1.38504e-05 6.37959e-05 6.06558e-05 -0.000243597 -0.0004236 0.000462063 0.00636111 0.000138935 0.000300752 -0.000283647 -0.000586627 -2.24963e-05 0.000399728 -0.000802103 -7.74071e-05 -9.64675e-05 -0.000128975 -3.84306e-05 -0.000248041 6.70103e-05 3.57445e-06 -0.000129112 0.000234022 0.000278983 -0.000190254 -0.000128874 -8.87021e-05 
1731.1 0 2.92957e-05 -0.00469845 -0.000177192 0.000389865 -0.00310178 3.27787e-06 6.30968e-05 6.69227e-05 -0.000262498 -0.000433762 0.000441066 0.0062248 0.000144571 0.000292629 -0.000270202 -0.000580742 -3.59244e-05 0.000404461 -0.000809134 -8.78195e-05 -9.32461e-05 -0.000135315 -4.25489e-05 -0.000253637 5.53853e-05 1.64506e-05 -0.000121004 0.000216982 0.000281546 -0.000181177 -0.000125047 -8.64209e-05 
1731.45 0 3.97153e-05 -0.00468668 -0.000185579 0.000389613 -0.00331782 1.49194e-05 6.68615e-05 7.53096e-05 -0.000288843 -0.000438458 0.000415646 0.00608312 0.000149367 0.00028165 -0.000258697 -0.000572018 -5.11176e-05 0.000413255 -0.000818225 -9.82077e-05 -8.84677e-05 -0.000142668 -4.75717e-05 -0.000257852 4.40319e-05 2.94961e-05 -0.000114114 0.000196997 0.000284216 -0.00017357 -0.000122417 -8.32795e-05 
1731.8 0 4.82814e-05 -0.00467113 -0.000193179 0.000388909 -0.00352859 2.15118e-05 7.80974e-05 8.92029e-05 -0.000320767 -0.000441448 0.000388623 0.00593516 0.000154478 0.000268975 -0.000251218 -0.000561235 -6.81346e-05 0.00042552 -0.000830599 -0.000107527 -8.20065e-05 -0.000151145 -5.21675e-05 -0.000261019 3.2914e-05 4.24182e-05 -0.000107807 0.000174657 0.000287199 -0.000166264 -0.000121064 -8.14488e-05 
1732.15 0 5.37465e-05 -0.00465113 -0.000199935 0.000386921 -0.00373583 2.39322e-05 9.34291e-05 0.000109051 -0.000354464 -0.000443929 0.000362366 0.00577973 0.000161688 0.000255051 -0.000245403 -0.000549125 -8.85519e-05 0.000436405 -0.000846985 -0.000114892 -7.44675e-05 -0.000160867 -5.44977e-05 -0.000263891 2.07878e-05 5.50615e-05 -0.000100569 0.000150098 0.000291426 -0.000156902 -0.000121343 -8.12535e-05 
1732.5 0 5.72683e-05 -0.00462797 -0.000205459 0.000384466 -0.00393818 2.40364e-05 0.000108304 0.000128238 -0.000386229 -0.000444951 0.000338906 0.00561487 0.000169678 0.000237072 -0.000237501 -0.000538637 -0.00010939 0.000442333 -0.000866474 -0.000120331 -6.76896e-05 -0.000170483 -5.43145e-05 -0.000266809 8.33513e-06 6.75594e-05 -9.20086e-05 0.000124407 0.000297429 -0.000146161 -0.000122332 -8.09016e-05 
1732.85 0 6.01329e-05 -0.00460079 -0.000210404 0.000382528 -0.00413339 2.43796e-05 0.000120814 0.000141977 -0.000414903 -0.000445013 0.000317871 0.00544025 0.000174625 0.000212896 -0.000227012 -0.000530662 -0.000125944 0.000444498 -0.000886666 -0.000126221 -6.22186e-05 -0.000179372 -5.34804e-05 -0.000269744 -3.64227e-06 7.94081e-05 -8.22667e-05 9.88456e-05 0.000305085 -0.000135345 -0.000121854 -7.99582e-05 
1733.2 0 6.32306e-05 -0.00456717 -0.000215389 0.000381472 -0.00432322 2.79462e-05 0.000131053 0.000152786 -0.000441358 -0.000445662 0.000297573 0.00525706 0.000175809 0.000184282 -0.00021417 -0.000526006 -0.000138432 0.000444017 -0.000907123 -0.000135666 -5.82517e-05 -0.000186248 -5.3373e-05 -0.00027266 -1.43005e-05 9.01593e-05 -7.09223e-05 7.29885e-05 0.00031352 -0.000125564 -0.000117873 -7.77219e-05 
1733.55 0 6.76779e-05 -0.00452608 -0.000220168 0.000381679 -0.00450956 3.68913e-05 0.00013764 0.000162309 -0.000467925 -0.000447042 0.000276246 0.00506641 0.000176042 0.000154268 -0.000198089 -0.000524907 -0.000149768 0.000440231 -0.000930231 -0.000149541 -5.63544e-05 -0.000190255 -5.4124e-05 -0.000275401 -2.32938e-05 9.93324e-05 -5.84075e-05 4.66537e-05 0.000322107 -0.000117933 -0.000111452 -7.32296e-05 
1733.9 0 7.40052e-05 -0.00447927 -0.000224408 0.000383076 -0.00469218 5.0836e-05 0.000138254 0.000171313 -0.000495531 -0.000448497 0.000254266 0.00487067 0.000177638 0.000125379 -0.000180503 -0.00052541 -0.000159705 0.000433481 -0.000956686 -0.000164032 -5.66115e-05 -0.000192508 -5.46713e-05 -0.000278011 -3.16347e-05 0.000106889 -4.69376e-05 2.22657e-05 0.000329781 -0.000112658 -0.000105072 -6.71259e-05 
1734.25 0 8.06085e-05 -0.00442957 -0.000227505 0.000385678 -0.00486984 6.69076e-05 0.000135003 0.000180347 -0.000521679 -0.00045022 0.000232593 0.00467244 0.000178631 0.000100287 -0.000164541 -0.000525183 -0.00016487 0.000425685 -0.000984543 -0.000174153 -5.8386e-05 -0.000193157 -5.31809e-05 -0.000279461 -3.98222e-05 0.000112656 -3.85199e-05 4.72881e-07 0.000335928 -0.000108231 -9.98558e-05 -6.07976e-05 
1734.6 0 8.50911e-05 -0.00437762 -0.000229485 0.000389281 -0.00503986 8.16576e-05 0.000130943 0.000187145 -0.000542955 -0.000451795 0.000211739 0.00447415 0.000176291 8.07464e-05 -0.000150013 -0.000523246 -0.000165943 0.000418894 -0.00101204 -0.000178308 -6.04247e-05 -0.000192528 -4.92486e-05 -0.000278942 -4.78818e-05 0.000115644 -3.41194e-05 -2.02619e-05 0.0003412 -0.000102298 -9.53882e-05 -5.46855e-05 
1734.95 0 8.6935e-05 -0.00432249 -0.000230861 0.000392732 -0.00519974 9.54942e-05 0.00012504 0.000190706 -0.000558277 -0.000453021 0.00019297 0.00427711 0.000172772 6.56554e-05 -0.000135927 -0.00051979 -0.000164912 0.000415278 -0.00103615 -0.0001769 -6.30947e-05 -0.000191461 -4.46192e-05 -0.000277661 -5.53303e-05 0.000116213 -3.24647e-05 -4.14116e-05 0.000346962 -9.56625e-05 -9.17794e-05 -4.85986e-05 
1735.3 0 8.73967e-05 -0.00426417 -0.000231525 0.000394961 -0.0053513 0.000111026 0.000118141 0.000193726 -0.000566789 -0.00045507 0.000176227 0.00408114 0.000171712 5.49344e-05 -0.000122594 -0.000515883 -0.000159719 0.000414499 -0.0010555 -0.000171609 -6.68461e-05 -0.000189834 -4.08881e-05 -0.000277397 -6.16996e-05 0.000116906 -3.15312e-05 -6.22645e-05 0.000352342 -9.07485e-05 -8.84873e-05 -4.2369e-05 
1735.65 0 8.73812e-05 -0.00420411 -0.000231429 0.000396294 -0.00549711 0.000129997 0.000110838 0.000197375 -0.000568834 -0.000457532 0.00015844 0.00388391 0.000174494 4.89252e-05 -0.000109045 -0.000510259 -0.000149239 0.000412973 -0.00107214 -0.000164806 -7.07415e-05 -0.000188329 -3.76935e-05 -0.000277263 -6.71921e-05 0.000118495 -3.16078e-05 -8.05791e-05 0.000356286 -8.64672e-05 -8.49073e-05 -3.58229e-05 
1736 0 8.57791e-05 -0.00414204 -0.000229871 0.000396555 -0.00563599 0.000151111 0.000101735 0.000198102 -0.000567804 -0.000458891 0.000137721 0.00368332 0.000178748 4.44568e-05 -9.39159e-05 -0.000500904 -0.000136174 0.000408248 -0.00108888 -0.00015717 -7.54996e-05 -0.00018793 -3.43406e-05 -0.000275676 -7.31706e-05 0.000118343 -3.40597e-05 -9.65135e-05 0.000357775 -8.00076e-05 -8.03989e-05 -2.78961e-05 
1736.35 0 8.21404e-05 -0.00407689 -0.00022631 0.000395091 -0.00576588 0.000172662 9.0096e-05 0.000191834 -0.000566413 -0.000459589 0.000116939 0.00348007 0.000180314 3.84684e-05 -7.71019e-05 -0.000488726 -0.000122853 0.000400915 -0.00110675 -0.000149385 -8.14409e-05 -0.000189265 -3.0413e-05 -0.000273006 -7.95208e-05 0.000115539 -3.80124e-05 -0.000112048 0.000356042 -7.09069e-05 -7.55767e-05 -1.84465e-05 
1736.7 0 7.73707e-05 -0.00400884 -0.000222057 0.0003919 -0.00588724 0.000195636 7.64952e-05 0.000179484 -0.000565316 -0.000460616 9.86016e-05 0.00327533 0.000178379 3.04532e-05 -6.05343e-05 -0.000476561 -0.000109423 0.00039396 -0.00112551 -0.000144399 -8.70872e-05 -0.000192403 -2.6323e-05 -0.000271625 -8.54309e-05 0.000113227 -4.20801e-05 -0.000128887 0.000352342 -6.03961e-05 -7.03348e-05 -1.01326e-05 
1737.05 0 7.36826e-05 -0.00393855 -0.000218562 0.000386415 -0.00600154 0.000220243 6.31327e-05 0.000164341 -0.000564235 -0.000462393 8.25374e-05 0.00306896 0.000174767 2.03347e-05 -4.88187e-05 -0.00046713 -9.5113e-05 0.000389236 -0.00114454 -0.000143939 -9.15962e-05 -0.000197359 -2.34281e-05 -0.000272691 -9.06498e-05 0.000113029 -4.63939e-05 -0.000146861 0.000348062 -4.86553e-05 -6.50142e-05 -4.48739e-06 
1737.4 0 7.23404e-05 -0.00386659 -0.000216449 0.000379712 -0.00610849 0.000244393 5.28129e-05 0.000149431 -0.000562632 -0.000467654 6.43205e-05 0.00286211 0.000168539 8.66449e-06 -4.39336e-05 -0.000460259 -7.8512e-05 0.000384757 -0.00116079 -0.000146937 -9.58371e-05 -0.000204169 -2.14616e-05 -0.000274527 -9.46854e-05 0.000113839 -5.08796e-05 -0.000165236 0.000343963 -3.52227e-05 -6.17305e-05 8.72945e-07 
1737.75 0 7.29582e-05 -0.00379273 -0.000216233 0.000374244 -0.00620699 0.000265004 4.6942e-05 0.000137098 -0.00056125 -0.000480192 3.94219e-05 0.00265572 0.000158943 -3.77094e-06 -4.30932e-05 -0.000454691 -5.81284e-05 0.000376047 -0.00117205 -0.000150952 -0.000101109 -0.000211447 -1.87394e-05 -0.000275605 -9.86685e-05 0.000114969 -5.42987e-05 -0.000184097 0.000340066 -2.16233e-05 -6.10173e-05 7.22143e-06 
1738.1 0 7.51746e-05 -0.00371649 -0.00021771 0.000369254 -0.00629648 0.00027987 4.22075e-05 0.000126855 -0.000560161 -0.000499932 8.75036e-06 0.00244844 0.000149218 -1.73582e-05 -4.3965e-05 -0.000450604 -3.3725e-05 0.000362465 -0.00117909 -0.000156094 -0.000108133 -0.000217637 -1.52027e-05 -0.000275136 -0.000104299 0.000115669 -5.44138e-05 -0.000202762 0.000337029 -1.00115e-05 -6.03105e-05 1.30108e-05 
1738.45 0 7.93812e-05 -0.00363857 -0.000219478 0.000362277 -0.00637655 0.000289942 3.4442e-05 0.000117142 -0.000558512 -0.000523167 -2.54948e-05 0.00223874 0.000143118 -3.31022e-05 -4.65723e-05 -0.000448215 -6.15597e-06 0.000348005 -0.00118202 -0.000165662 -0.000117787 -0.000224535 -1.10595e-05 -0.000272519 -0.000111585 0.000114873 -5.02938e-05 -0.000219342 0.000334692 3.71418e-07 -5.70627e-05 1.77092e-05 
1738.8 0 8.46615e-05 -0.00355998 -0.000220631 0.000352374 -0.00644673 0.000297514 2.48565e-05 0.000109988 -0.000555698 -0.00054544 -6.1805e-05 0.00202784 0.000141164 -5.12326e-05 -5.13685e-05 -0.000445836 2.19997e-05 0.000333845 -0.00118117 -0.000179773 -0.000129728 -0.000233816 -5.29717e-06 -0.000268649 -0.000119177 0.000112785 -4.33752e-05 -0.000232794 0.000331691 1.21306e-05 -5.06144e-05 2.14087e-05 
1739.15 0 8.93861e-05 -0.00348138 -0.000221 0.00033975 -0.00650618 0.000302232 1.67385e-05 0.000106806 -0.000549417 -0.000563639 -9.74458e-05 0.0018173 0.00014198 -7.05264e-05 -5.75326e-05 -0.00044056 4.91627e-05 0.000318956 -0.00117846 -0.000193884 -0.000141986 -0.000242957 2.84329e-06 -0.000265341 -0.000124295 0.000109953 -3.45537e-05 -0.000243491 0.000327317 2.54394e-05 -4.16967e-05 2.3926e-05 
1739.5 0 9.39223e-05 -0.00340236 -0.000221358 0.000325347 -0.00655572 0.000303674 1.07594e-05 0.00010538 -0.000538255 -0.000576891 -0.00012923 0.00160759 0.000142618 -8.97419e-05 -6.2673e-05 -0.000431048 7.55241e-05 0.000304237 -0.00117392 -0.000204249 -0.000152874 -0.000249512 1.27705e-05 -0.00026334 -0.000125471 0.000106235 -2.45082e-05 -0.000252505 0.000321636 3.85837e-05 -3.1543e-05 2.54091e-05 
1739.85 0 9.88256e-05 -0.00332208 -0.000222698 0.000310808 -0.00659887 0.000302379 4.24269e-06 0.000103813 -0.000524291 -0.000586236 -0.000154305 0.00139801 0.0001425 -0.000110647 -6.4519e-05 -0.000419107 0.000101172 0.000290084 -0.00116671 -0.000211006 -0.000160924 -0.000254423 2.19317e-05 -0.00026209 -0.000122698 0.000102882 -1.402e-05 -0.000260494 0.000314752 5.07554e-05 -2.15497e-05 2.64267e-05 
1740.2 0 0.000103344 -0.00323963 -0.000224715 0.000296357 -0.00663819 0.000299687 -5.78522e-06 0.000101072 -0.000508792 -0.000592983 -0.000171277 0.00118819 0.000142943 -0.000136385 -6.28781e-05 -0.000407446 0.000125655 0.000278596 -0.0011567 -0.000217324 -0.000165352 -0.000259739 2.85143e-05 -0.000260469 -0.000117 0.00010078 -4.2107e-06 -0.000269111 0.000307937 6.26417e-05 -1.36358e-05 2.6802e-05 
1740.55 0 0.000106841 -0.00315473 -0.000226569 0.000281756 -0.00667342 0.000298173 -1.87765e-05 9.64771e-05 -0.000492128 -0.00059636 -0.00018123 0.00097959 0.000143453 -0.000167578 -5.97901e-05 -0.0003989 0.000149181 0.000272948 -0.00114427 -0.000223669 -0.000168081 -0.000266586 3.38284e-05 -0.000258668 -0.000110315 9.79114e-05 3.13335e-06 -0.0002792 0.00030245 7.3659e-05 -8.77542e-06 2.57628e-05 
1740.9 0 0.00010812 -0.0030665 -0.000227206 0.000267231 -0.00670305 0.000297855 -3.22889e-05 9.25699e-05 -0.00047483 -0.000594554 -0.000186443 0.000772599 0.000140463 -0.000202152 -5.72928e-05 -0.000396729 0.000173983 0.000272806 -0.00112914 -0.00022802 -0.000171097 -0.000273939 3.90575e-05 -0.000257104 -0.000103978 9.14341e-05 8.65176e-06 -0.00028988 0.000297488 8.24547e-05 -6.62385e-06 2.31957e-05 
1741.25 0 0.000108023 -0.00297466 -0.000226873 0.00025356 -0.00672705 0.000296352 -4.52257e-05 9.14819e-05 -0.000456413 -0.000588142 -0.000189045 0.000565782 0.000131166 -0.000237224 -5.69435e-05 -0.000401511 0.000200982 0.000275722 -0.00111115 -0.000232437 -0.000174287 -0.000279104 4.44333e-05 -0.000255791 -9.89706e-05 8.20678e-05 1.26824e-05 -0.000301431 0.00029101 8.92354e-05 -5.38163e-06 2.02109e-05 
1741.6 0 0.000108462 -0.00288156 -0.000225644 0.000241642 -0.00674506 0.000295064 -5.61049e-05 9.33918e-05 -0.00043684 -0.000578138 -0.000191517 0.000358959 0.000117979 -0.000271697 -5.74302e-05 -0.000410286 0.000228384 0.000280879 -0.00109074 -0.000239745 -0.000176201 -0.000282052 4.97846e-05 -0.00025538 -9.51062e-05 7.36438e-05 1.43426e-05 -0.000313705 0.000283056 9.36065e-05 -2.99329e-06 1.6898e-05 
1741.95 0 0.000108929 -0.00278869 -0.000223293 0.000231275 -0.00675706 0.000295747 -6.25262e-05 9.95989e-05 -0.000415519 -0.00056452 -0.000196029 0.000152961 0.000105928 -0.000306402 -5.71258e-05 -0.000419012 0.000253896 0.000286494 -0.00106843 -0.000249535 -0.000176585 -0.000285535 5.4287e-05 -0.000255287 -9.12196e-05 6.80316e-05 1.50382e-05 -0.000325714 0.000274857 9.52225e-05 4.41799e-07 1.17149e-05 
1742.3 0 0.00010913 -0.00269542 -0.000219575 0.000219684 -0.00676535 0.000297005 -6.33441e-05 0.000109279 -0.000391766 -0.000549199 -0.000203387 -5.15517e-05 9.86964e-05 -0.000342998 -5.57221e-05 -0.000423894 0.000274815 0.000288703 -0.00104263 -0.000260455 -0.000175871 -0.000291346 5.72933e-05 -0.000254254 -8.70238e-05 6.47246e-05 1.55687e-05 -0.000337389 0.000266523 9.5351e-05 4.46689e-06 5.55295e-06 
1742.65 0 0.00011024 -0.00260118 -0.000214693 0.000205253 -0.00676973 0.000297556 -6.06859e-05 0.000118556 -0.000366415 -0.000534955 -0.000213535 -0.000252637 9.74676e-05 -0.000380826 -5.28047e-05 -0.000423731 0.000290099 0.000285507 -0.00101227 -0.000271765 -0.00017558 -0.000298924 5.88045e-05 -0.000252583 -8.36073e-05 6.26613e-05 1.5074e-05 -0.000349151 0.000256338 9.51466e-05 9.67763e-06 1.47699e-07 
1743 0 0.000112515 -0.00250567 -0.00020865 0.000189445 -0.00676799 0.000296926 -5.68683e-05 0.000124266 -0.000341282 -0.000521325 -0.00022613 -0.000446262 0.000100768 -0.000418225 -4.67868e-05 -0.000419712 0.000301927 0.000279055 -0.000976963 -0.000280884 -0.000176843 -0.000307249 5.85302e-05 -0.000250325 -8.14938e-05 6.16307e-05 1.356e-05 -0.00036114 0.000243288 9.53914e-05 1.53554e-05 -4.3208e-06 
1743.35 0 0.00011544 -0.00241066 -0.00020177 0.000174183 -0.00675962 0.000295159 -5.258e-05 0.000126075 -0.000317913 -0.000507387 -0.000241236 -0.000629611 0.000104874 -0.000453098 -3.78774e-05 -0.000410921 0.000312679 0.00027366 -0.00093612 -0.000286894 -0.000177697 -0.000316303 5.57554e-05 -0.000246878 -8.02859e-05 6.23149e-05 1.22743e-05 -0.000374462 0.000227683 9.75111e-05 2.06778e-05 -7.17044e-06 
1743.7 0 0.000119436 -0.00231844 -0.000194986 0.00015982 -0.00674531 0.000292762 -4.76497e-05 0.000125197 -0.000297149 -0.000493508 -0.000258798 -0.000803679 0.000109583 -0.000483717 -2.79041e-05 -0.000395029 0.000322115 0.000272054 -0.000892001 -0.000292208 -0.000175162 -0.000325345 5.17763e-05 -0.000243146 -7.90518e-05 6.46986e-05 1.17214e-05 -0.000389292 0.000211013 0.00010273 2.58288e-05 -7.46987e-06 
1744.05 0 0.000124361 -0.00222936 -0.000187903 0.000145553 -0.00672749 0.00028844 -4.0596e-05 0.000122352 -0.000278405 -0.000481508 -0.000278118 -0.000970022 0.000119309 -0.000508416 -2.07247e-05 -0.000371803 0.000328328 0.00027445 -0.000847029 -0.000297806 -0.000168131 -0.000332561 4.75159e-05 -0.0002408 -7.70482e-05 6.70817e-05 1.23236e-05 -0.000404625 0.00019517 0.000109579 2.97125e-05 -6.50922e-06 
1744.4 0 0.000128868 -0.00214226 -0.000179157 0.000131446 -0.00670818 0.000279145 -2.96093e-05 0.000116239 -0.00025874 -0.000475072 -0.000296792 -0.00112951 0.000134113 -0.000526504 -2.02527e-05 -0.00034142 0.00033075 0.000279019 -0.000802937 -0.000304238 -0.000158556 -0.000337506 4.24708e-05 -0.000239987 -7.45694e-05 6.74235e-05 1.42853e-05 -0.000420145 0.000182102 0.000115402 2.99983e-05 -4.37366e-06 
1744.75 0 0.000130638 -0.00205543 -0.000168776 0.000117318 -0.00668876 0.000264794 -1.37767e-05 0.000107577 -0.000236644 -0.000476783 -0.000310578 -0.00128376 0.000148147 -0.000538707 -2.6423e-05 -0.000307927 0.000331241 0.000282401 -0.000762415 -0.000313562 -0.000149298 -0.000339961 3.74152e-05 -0.000238838 -7.21636e-05 6.61925e-05 1.73545e-05 -0.000434999 0.000172705 0.000119446 2.79511e-05 -1.1892e-06 
1745.1 0 0.000127366 -0.00196802 -0.000158999 0.000103322 -0.00666912 0.000247694 4.73249e-06 9.80322e-05 -0.000213151 -0.000484453 -0.000316185 -0.0014353 0.000159049 -0.000546923 -3.73166e-05 -0.000278298 0.000331055 0.000279801 -0.000727522 -0.000325603 -0.000140546 -0.000337915 3.36484e-05 -0.000236569 -6.89416e-05 6.58228e-05 2.21615e-05 -0.000448508 0.000165952 0.000122065 2.58966e-05 2.07942e-06 
1745.45 0 0.000120895 -0.00187943 -0.000151954 8.96886e-05 -0.00664566 0.000231609 2.0908e-05 8.85226e-05 -0.000189244 -0.000493353 -0.000315439 -0.00158569 0.000168808 -0.00055412 -5.10843e-05 -0.000254712 0.00033017 0.000269972 -0.000697198 -0.000337448 -0.00013203 -0.000331788 3.24653e-05 -0.000232857 -6.52718e-05 6.68935e-05 2.93352e-05 -0.000460871 0.000160073 0.000123792 2.54305e-05 5.3601e-06 
1745.8 0 0.000114946 -0.0017887 -0.00014794 7.66737e-05 -0.00661489 0.000219874 3.26522e-05 8.123e-05 -0.000164997 -0.000501285 -0.000313027 -0.00173247 0.00017745 -0.000561262 -6.5816e-05 -0.00023613 0.000328437 0.000257757 -0.000668564 -0.00034717 -0.000123532 -0.000324001 3.32163e-05 -0.000227025 -6.25944e-05 6.83232e-05 3.67346e-05 -0.000471721 0.000153915 0.000124753 2.63375e-05 9.13507e-06 
1746.15 0 0.000110777 -0.00169403 -0.000144836 6.48223e-05 -0.00657864 0.000212612 4.08897e-05 7.83769e-05 -0.000140644 -0.000507622 -0.000312233 -0.00187467 0.000184358 -0.000567218 -7.96178e-05 -0.000220138 0.000326397 0.000248335 -0.00063954 -0.000353326 -0.00011491 -0.000316138 3.42995e-05 -0.000219309 -6.01694e-05 7.11368e-05 4.23247e-05 -0.000480243 0.00014795 0.000124731 2.7968e-05 1.40907e-05 
1746.5 0 0.000108159 -0.00159661 -0.000140379 5.39756e-05 -0.00654072 0.000205822 4.62925e-05 7.90995e-05 -0.000117948 -0.000510021 -0.00031363 -0.00201482 0.000190285 -0.000572303 -9.09998e-05 -0.000204723 0.000324087 0.000242562 -0.000609958 -0.00035728 -0.000107915 -0.000307952 3.45084e-05 -0.000210587 -5.79864e-05 7.57697e-05 4.66791e-05 -0.000487128 0.000143309 0.000124294 3.0733e-05 1.9456e-05 
1746.85 0 0.000108495 -0.00149926 -0.000134278 4.33228e-05 -0.00649923 0.000194548 4.91436e-05 8.09771e-05 -9.89864e-05 -0.000506869 -0.000314026 -0.0021526 0.000194637 -0.000577077 -9.93611e-05 -0.000188668 0.000320854 0.000239125 -0.000580605 -0.000361445 -0.000104685 -0.000299943 3.27479e-05 -0.000201023 -5.72845e-05 8.15364e-05 5.04753e-05 -0.000493761 0.000139214 0.000125151 3.48334e-05 2.37014e-05 
1747.2 0 0.000112165 -0.00140162 -0.000128105 3.35995e-05 -0.00644984 0.000179148 5.03782e-05 8.31066e-05 -8.48136e-05 -0.000498651 -0.000310506 -0.00228585 0.000196186 -0.000580541 -0.000105781 -0.00017243 0.00031765 0.000235861 -0.000552398 -0.000366114 -0.000104441 -0.000293406 2.87973e-05 -0.000191278 -5.76459e-05 8.81875e-05 5.32665e-05 -0.000500102 0.000134018 0.000127026 4.05396e-05 2.71192e-05 
1747.55 0 0.0001164 -0.00130218 -0.000123095 2.47526e-05 -0.00639354 0.000161843 5.00883e-05 8.51654e-05 -7.54439e-05 -0.000485902 -0.000304824 -0.00241294 0.000197481 -0.000582995 -0.000111044 -0.00015631 0.00031853 0.000232065 -0.000524163 -0.000369792 -0.000105966 -0.000290177 2.55474e-05 -0.000182606 -5.88662e-05 9.57656e-05 5.577e-05 -0.000505004 0.000128208 0.000129257 4.82683e-05 3.02088e-05 
1747.9 0 0.000119333 -0.00120228 -0.000119393 1.55711e-05 -0.00633307 0.00014292 4.91896e-05 8.73435e-05 -7.10571e-05 -0.000470463 -0.000300235 -0.00253416 0.000201467 -0.000582891 -0.000115214 -0.000139656 0.000323389 0.00022848 -0.000493317 -0.000371392 -0.000108472 -0.00029116 2.50835e-05 -0.000176343 -6.22828e-05 0.000103412 6.0145e-05 -0.000507546 0.000121533 0.000132274 5.79949e-05 3.16859e-05 
1748.25 0 0.000120007 -0.00110429 -0.000115747 4.93489e-06 -0.00626542 0.000123238 4.91695e-05 9.00031e-05 -6.86366e-05 -0.000455671 -0.000298787 -0.00264877 0.000207202 -0.000578948 -0.000118643 -0.000122351 0.000329305 0.00022575 -0.000460249 -0.000370099 -0.000110949 -0.000295335 2.64928e-05 -0.000172693 -6.85542e-05 0.000108895 6.66562e-05 -0.000508824 0.000112832 0.000134327 6.80097e-05 3.21256e-05 
1748.6 0 0.000118898 -0.00100808 -0.000111354 -7.72991e-06 -0.00618925 0.00010309 5.23076e-05 9.38007e-05 -6.47793e-05 -0.000445269 -0.000302739 -0.00275461 0.000211026 -0.00057231 -0.000120347 -0.000104936 0.000336878 0.000225292 -0.000427758 -0.000366112 -0.000114196 -0.000300935 2.98799e-05 -0.000170959 -7.69245e-05 0.000111896 7.42964e-05 -0.000509679 0.000102671 0.000132816 7.63166e-05 3.32838e-05 
1748.95 0 0.000117375 -0.000913093 -0.000107565 -2.17409e-05 -0.0061091 8.18666e-05 6.0372e-05 9.8249e-05 -6.02993e-05 -0.000442864 -0.000311399 -0.00285371 0.000211838 -0.00056466 -0.00012061 -8.98156e-05 0.000347228 0.000226018 -0.000395296 -0.000361218 -0.000119135 -0.000306167 3.477e-05 -0.000171205 -8.5921e-05 0.000114311 8.13201e-05 -0.000509305 9.2915e-05 0.000127348 8.26324e-05 3.46604e-05 
1749.3 0 0.000115857 -0.000819518 -0.000104792 -3.64465e-05 -0.00602814 5.83082e-05 7.01608e-05 0.000102841 -5.5574e-05 -0.000450757 -0.000322329 -0.00295061 0.000211845 -0.000556293 -0.000121209 -7.93053e-05 0.000359387 0.000223766 -0.000360437 -0.00035613 -0.000126203 -0.000309799 4.04792e-05 -0.000173562 -9.37138e-05 0.000117549 8.54625e-05 -0.000507971 8.51484e-05 0.000119603 8.68659e-05 3.56176e-05 
1749.65 0 0.00011468 -0.00072619 -0.000101126 -5.13221e-05 -0.00594736 3.15862e-05 7.72986e-05 0.000106987 -4.94883e-05 -0.000467911 -0.000334572 -0.00304635 0.000213932 -0.000546937 -0.000121487 -7.24768e-05 0.000371497 0.000216437 -0.000322926 -0.000350451 -0.000134762 -0.000311248 4.78094e-05 -0.000176457 -9.9008e-05 0.000121797 8.71319e-05 -0.000506188 7.93796e-05 0.000111204 8.94962e-05 3.69906e-05 
1750 0 0.00011474 -0.000631642 -9.54933e-05 -6.60492e-05 -0.00586689 7.79408e-07 7.85099e-05 0.000108327 -4.2461e-05 -0.000490325 -0.00034643 -0.00313954 0.000218623 -0.000536939 -0.000119484 -6.69113e-05 0.00038206 0.000204674 -0.00028436 -0.000346085 -0.000143486 -0.000311335 5.66086e-05 -0.000177342 -0.000101225 0.000125983 8.90223e-05 -0.000503682 7.36133e-05 0.000103788 9.19476e-05 3.95115e-05 
1750.35 0 0.000116954 -0.000535362 -8.88865e-05 -7.96558e-05 -0.00578417 -3.41434e-05 7.14624e-05 0.000105358 -3.68075e-05 -0.000515635 -0.000354333 -0.00322986 0.00022464 -0.000526188 -0.000116535 -6.0058e-05 0.00039174 0.000188564 -0.000247042 -0.000345556 -0.00015333 -0.000311839 6.58362e-05 -0.000175037 -0.000101129 0.000129525 9.26683e-05 -0.000499842 6.58701e-05 9.83409e-05 9.3466e-05 4.32851e-05 
1750.7 0 0.000120201 -0.000438592 -8.21177e-05 -9.10758e-05 -0.00569606 -7.04478e-05 5.77002e-05 9.95687e-05 -3.16818e-05 -0.000541345 -0.000357438 -0.00331786 0.000228657 -0.000514076 -0.000116521 -5.10904e-05 0.00040318 0.000167623 -0.000213244 -0.000347577 -0.000164762 -0.000312494 7.41126e-05 -0.000171567 -9.94597e-05 0.000132356 9.69803e-05 -0.000495028 5.63299e-05 9.38069e-05 9.28763e-05 4.85248e-05 
1751.05 0 0.00012239 -0.000342929 -7.54766e-05 -9.9741e-05 -0.0056024 -0.000106798 4.17286e-05 9.22743e-05 -2.43328e-05 -0.000563868 -0.000358449 -0.00340299 0.000228248 -0.000500948 -0.000120928 -4.14765e-05 0.000417546 0.000141919 -0.000184203 -0.000349948 -0.000175942 -0.000312243 8.00911e-05 -0.000167831 -9.65449e-05 0.000134026 0.000101413 -0.000489735 4.5791e-05 8.87679e-05 9.08838e-05 5.46452e-05 
1751.4 0 0.000122731 -0.000247641 -6.85228e-05 -0.000105196 -0.00550415 -0.000144349 2.66512e-05 8.50419e-05 -1.61175e-05 -0.000583306 -0.000356496 -0.00348603 0.000225142 -0.000488361 -0.000127761 -3.22906e-05 0.000434474 0.000113458 -0.00015865 -0.000352101 -0.000184921 -0.000310771 8.33426e-05 -0.00016356 -9.30661e-05 0.000134738 0.000106184 -0.000483916 3.52468e-05 8.2642e-05 8.85439e-05 6.14399e-05 
1751.75 0 0.000121405 -0.000151453 -6.05207e-05 -0.000106916 -0.00540058 -0.000181974 1.45064e-05 7.74704e-05 -1.05912e-05 -0.000600325 -0.000348352 -0.00356881 0.000221589 -0.000477302 -0.000134436 -2.56287e-05 0.000452777 8.51623e-05 -0.00013618 -0.000352617 -0.000190895 -0.000307833 8.45697e-05 -0.000159829 -8.9422e-05 0.000134356 0.000110285 -0.000478941 2.56451e-05 7.557e-05 8.58774e-05 6.879e-05 
1752.1 0 0.00011937 -5.63512e-05 -5.13906e-05 -0.000105222 -0.00529125 -0.000215886 7.7508e-06 6.92403e-05 -7.31046e-06 -0.000612784 -0.000333493 -0.00365109 0.000217883 -0.000467726 -0.000140194 -2.28054e-05 0.000470311 5.80505e-05 -0.000117365 -0.000349722 -0.000194499 -0.000304426 8.43909e-05 -0.000156996 -8.58223e-05 0.000132191 0.00011248 -0.000475807 1.63374e-05 6.76965e-05 8.22601e-05 7.64633e-05 
1752.45 0 0.000116605 3.52906e-05 -4.21509e-05 -0.000102865 -0.00517745 -0.000242479 7.54455e-06 6.05138e-05 -2.95214e-06 -0.000621356 -0.000314131 -0.00373143 0.000213437 -0.000459108 -0.000144301 -2.1253e-05 0.000486223 3.22775e-05 -0.000100514 -0.000341692 -0.00019722 -0.00030008 8.33405e-05 -0.000153964 -8.27183e-05 0.000128655 0.000112654 -0.000473907 6.53891e-06 5.99059e-05 7.91054e-05 8.39339e-05 
1752.8 0 0.000112437 0.000124037 -3.38752e-05 -0.000101828 -0.0050614 -0.000263014 1.38552e-05 5.07639e-05 4.43123e-06 -0.000629104 -0.000291143 -0.00380848 0.000207137 -0.000450055 -0.000147755 -1.93862e-05 0.000499354 8.65035e-06 -8.26336e-05 -0.000329573 -0.000199096 -0.000294022 8.26483e-05 -0.000150343 -8.04464e-05 0.000125353 0.000111385 -0.000472216 -3.0031e-06 5.40832e-05 7.90092e-05 9.04276e-05 
1753.15 0 0.000107434 0.000210798 -2.72561e-05 -0.000101909 -0.00494426 -0.000279287 2.46422e-05 4.20567e-05 1.49361e-05 -0.00063808 -0.00026394 -0.00388036 0.000197704 -0.000440175 -0.000153077 -1.71029e-05 0.000508158 -1.31483e-05 -6.2963e-05 -0.000317469 -0.000200236 -0.00028667 8.29922e-05 -0.000147209 -7.83392e-05 0.000123878 0.000109022 -0.000469888 -1.12766e-05 5.02695e-05 8.15313e-05 9.50443e-05 
1753.5 0 0.000102088 0.000295356 -2.2537e-05 -0.000103153 -0.00482624 -0.000288865 3.70725e-05 3.75631e-05 2.8258e-05 -0.000648196 -0.000233259 -0.00394572 0.00018785 -0.000431821 -0.000160672 -1.40117e-05 0.000513639 -3.31662e-05 -4.32142e-05 -0.00030762 -0.000202189 -0.000279489 8.41787e-05 -0.000146419 -7.4558e-05 0.000125105 0.000105061 -0.000467653 -1.76914e-05 4.69548e-05 8.5115e-05 9.59819e-05 
1753.85 0 9.53776e-05 0.000377577 -1.80319e-05 -0.000105318 -0.00470789 -0.000288476 4.97051e-05 3.71027e-05 4.40433e-05 -0.000657908 -0.000202514 -0.00400533 0.000181601 -0.000427276 -0.000168003 -1.07164e-05 0.000517956 -4.9777e-05 -2.6328e-05 -0.000299241 -0.000203484 -0.0002743 8.73497e-05 -0.000147648 -6.77696e-05 0.000128693 9.97385e-05 -0.000466936 -2.30746e-05 4.31635e-05 8.98168e-05 9.36138e-05 
1754.2 0 8.74802e-05 0.000457599 -1.20488e-05 -0.000108015 -0.00458879 -0.000278872 6.14426e-05 3.73661e-05 5.9796e-05 -0.000666348 -0.000172636 -0.00406039 0.000178484 -0.000427469 -0.000172361 -9.17407e-06 0.000520916 -6.099e-05 -1.37513e-05 -0.000290343 -0.000202112 -0.000272719 9.36076e-05 -0.000150334 -5.98709e-05 0.000133701 9.40245e-05 -0.000466796 -2.86432e-05 3.99884e-05 9.56159e-05 9.10371e-05 
1754.55 0 7.8966e-05 0.000536204 -4.88829e-06 -0.000110778 -0.00446719 -0.000262006 7.13393e-05 3.66987e-05 7.41863e-05 -0.000672565 -0.000142504 -0.00411034 0.000176051 -0.000431374 -0.0001742 -9.68044e-06 0.000522158 -6.52409e-05 -5.86307e-06 -0.000279424 -0.000199367 -0.000274059 0.000101613 -0.000154026 -5.34948e-05 0.000138234 8.89623e-05 -0.000466511 -3.4464e-05 3.82974e-05 0.000100833 8.96591e-05 
1754.9 0 6.89496e-05 0.000613667 2.58845e-06 -0.000112475 -0.00434246 -0.000241598 7.91033e-05 3.45202e-05 8.95001e-05 -0.000676349 -0.000109369 -0.00415432 0.000172687 -0.000437744 -0.000174936 -1.03467e-05 0.000524565 -6.2495e-05 -4.86759e-06 -0.000267128 -0.000196748 -0.000276382 0.0001104 -0.000156709 -4.94401e-05 0.000140926 8.45932e-05 -0.000467395 -4.02318e-05 3.80509e-05 0.000104335 8.85772e-05 
1755.25 0 5.83808e-05 0.000690026 9.41727e-06 -0.000112546 -0.00421583 -0.000218755 8.53751e-05 3.00057e-05 0.000106728 -0.00067679 -7.15773e-05 -0.00419311 0.000169469 -0.000446319 -0.00017521 -8.84933e-06 0.000530498 -5.3886e-05 -1.1537e-05 -0.000254381 -0.000193698 -0.000279188 0.00011951 -0.000156909 -4.5977e-05 0.000142613 8.05525e-05 -0.000470944 -4.52248e-05 3.93297e-05 0.000106957 8.69068e-05 
1755.6 0 4.8121e-05 0.000766174 1.50567e-05 -0.00011165 -0.00408772 -0.000191887 9.07752e-05 2.31434e-05 0.000123581 -0.000672808 -3.34008e-05 -0.00423024 0.000168082 -0.000457729 -0.000174075 -4.99171e-06 0.000540599 -4.03926e-05 -2.34374e-05 -0.000240629 -0.000190535 -0.000282996 0.00012816 -0.000155383 -4.27024e-05 0.000146156 7.73911e-05 -0.000476878 -4.98339e-05 4.20069e-05 0.000110123 8.47568e-05 
1755.95 0 3.80444e-05 0.000843084 2.01442e-05 -0.000111279 -0.00395597 -0.000162135 9.53295e-05 1.58055e-05 0.000137213 -0.000663004 6.4642e-07 -0.00426862 0.000167483 -0.000472443 -0.000168207 1.72876e-06 0.000554741 -2.44944e-05 -3.79755e-05 -0.000225853 -0.000188805 -0.000286659 0.00013683 -0.000153455 -4.11373e-05 0.000152757 7.5504e-05 -0.000483697 -5.36319e-05 4.59066e-05 0.00011321 8.17645e-05 
1756.3 0 2.91424e-05 0.000920865 2.43691e-05 -0.000112418 -0.00382034 -0.000132007 9.87872e-05 8.27637e-06 0.000146021 -0.000647842 2.96358e-05 -0.00430594 0.000165512 -0.000489261 -0.000156936 1.41529e-05 0.000572178 -9.03484e-06 -5.26968e-05 -0.000212425 -0.000188201 -0.000287758 0.000145694 -0.000151114 -4.02753e-05 0.000161973 7.50097e-05 -0.000490249 -5.54243e-05 5.00155e-05 0.00011436 7.66171e-05 
1756.65 0 2.27285e-05 0.000996229 2.72242e-05 -0.000114812 -0.00368047 -0.000102969 0.00010167 -1.01921e-06 0.000150486 -0.000630892 5.39742e-05 -0.00433798 0.000162444 -0.000504844 -0.000142892 3.33572e-05 0.000591502 3.04757e-06 -6.35487e-05 -0.000201239 -0.000186313 -0.000286998 0.000151769 -0.000148271 -3.86199e-05 0.000173066 7.59137e-05 -0.000495529 -5.61939e-05 5.2886e-05 0.000113392 6.93216e-05 
1757 0 1.88902e-05 0.0010671 2.96946e-05 -0.000117739 -0.00353431 -7.46622e-05 0.000103704 -1.29943e-05 0.000152251 -0.000615042 7.66825e-05 -0.00436184 0.000159469 -0.000516232 -0.000128526 5.56881e-05 0.000610233 9.85229e-06 -6.87985e-05 -0.000191117 -0.000181561 -0.000286455 0.000152488 -0.000146211 -3.65175e-05 0.000184243 7.86156e-05 -0.000498653 -5.64117e-05 5.42728e-05 0.00011177 6.21523e-05 
1757.35 0 1.65854e-05 0.0011341 3.19347e-05 -0.000121978 -0.00338464 -4.36221e-05 0.00010473 -2.59691e-05 0.00015155 -0.000600734 9.95433e-05 -0.00437588 0.00015756 -0.000523731 -0.000114568 7.46199e-05 0.000624094 1.09423e-05 -6.99491e-05 -0.00018034 -0.000173938 -0.000285865 0.00014925 -0.000146045 -3.534e-05 0.000193826 8.3669e-05 -0.000499914 -5.64637e-05 5.46396e-05 0.000110191 5.72035e-05 
1757.7 0 1.56182e-05 0.0011962 3.30262e-05 -0.000127355 -0.00323595 -7.50281e-06 0.000106526 -3.82714e-05 0.000148303 -0.000587777 0.000119336 -0.00438097 0.000156855 -0.000530258 -9.97183e-05 8.68256e-05 0.000630448 5.37455e-06 -6.83306e-05 -0.00016865 -0.000164615 -0.000283096 0.000145501 -0.000146058 -3.61652e-05 0.000201213 9.04067e-05 -0.000500383 -5.74708e-05 5.42058e-05 0.000109244 5.46112e-05 
1758.05 0 1.64512e-05 0.00125319 3.33658e-05 -0.000132182 -0.00308996 3.10844e-05 0.00011165 -4.90842e-05 0.000142701 -0.000574844 0.0001329 -0.0043807 0.000155781 -0.000536794 -8.21666e-05 9.53589e-05 0.000629195 -5.05635e-06 -6.1598e-05 -0.000156608 -0.000155488 -0.000276392 0.000142838 -0.000144404 -3.97002e-05 0.00020737 9.54187e-05 -0.000499916 -5.90323e-05 5.30766e-05 0.000109197 5.39089e-05 
1758.4 0 1.90082e-05 0.00130741 3.44989e-05 -0.000135326 -0.00294606 6.64958e-05 0.000120304 -5.70921e-05 0.00013625 -0.000560323 0.000140652 -0.00437901 0.000152314 -0.000540553 -6.29826e-05 0.000103784 0.000622283 -1.57045e-05 -4.66867e-05 -0.000144795 -0.00014772 -0.000265521 0.000141157 -0.000141611 -4.51175e-05 0.000212386 9.83932e-05 -0.000497833 -5.9741e-05 5.11001e-05 0.000109005 5.41052e-05 
1758.75 0 2.26616e-05 0.00136284 3.74381e-05 -0.000137607 -0.00280384 9.49693e-05 0.000128891 -6.07032e-05 0.000131526 -0.00054302 0.00014454 -0.00437698 0.000144579 -0.000540849 -4.41684e-05 0.000110787 0.000613773 -2.30215e-05 -2.39379e-05 -0.000135631 -0.000142214 -0.000252425 0.000140402 -0.000138389 -5.01133e-05 0.000214867 0.000102724 -0.00049377 -5.84659e-05 4.97735e-05 0.000107931 5.43488e-05 
1759.1 0 2.54699e-05 0.00142022 4.15672e-05 -0.000139953 -0.00266557 0.000116583 0.000132687 -5.75532e-05 0.000129918 -0.000523044 0.000146865 -0.00437294 0.000132159 -0.00054096 -2.55197e-05 0.0001139 0.000607355 -2.66407e-05 4.39391e-06 -0.00013091 -0.000139026 -0.000238588 0.000140499 -0.000134713 -5.2205e-05 0.000215544 0.000108567 -0.000487912 -5.53984e-05 5.03994e-05 0.000107136 5.31633e-05 
1759.45 0 2.5749e-05 0.00147746 4.51288e-05 -0.000142445 -0.0025312 0.000133063 0.000130492 -4.71843e-05 0.000132081 -0.000500572 0.000150006 -0.00436604 0.000118885 -0.000543786 -6.53781e-06 0.00011291 0.000603974 -2.92847e-05 3.56852e-05 -0.000129403 -0.00013655 -0.000224239 0.000140508 -0.000132264 -5.07059e-05 0.000216954 0.000114168 -0.000481644 -5.11056e-05 5.10516e-05 0.000107364 4.91522e-05 
1759.8 0 2.36557e-05 0.00153396 4.70871e-05 -0.00014456 -0.00240037 0.00014656 0.000125589 -3.10341e-05 0.000138674 -0.000476428 0.000153651 -0.00435739 0.000107556 -0.00054791 1.25997e-05 0.000109203 0.000601614 -3.36092e-05 6.74557e-05 -0.000128688 -0.000132364 -0.00020931 0.000139792 -0.000131832 -4.70727e-05 0.000219145 0.00012008 -0.000475805 -4.72157e-05 4.95055e-05 0.00010722 4.36115e-05 
1760.15 0 1.99782e-05 0.00158872 4.63663e-05 -0.000146016 -0.0022741 0.000158793 0.000122318 -1.19604e-05 0.000149197 -0.000453799 0.00015422 -0.00434543 9.53043e-05 -0.000549946 3.4449e-05 0.000103854 0.000597194 -4.08487e-05 9.82566e-05 -0.000127143 -0.000125418 -0.000194062 0.000138607 -0.000133045 -4.29509e-05 0.000220039 0.000126051 -0.000469917 -4.4411e-05 4.65745e-05 0.000105258 3.84963e-05 
1760.5 0 1.49779e-05 0.00164183 4.35157e-05 -0.00014645 -0.00215415 0.000168664 0.000123182 8.17742e-06 0.000160461 -0.000435628 0.000149757 -0.00432884 7.98462e-05 -0.000546865 6.14542e-05 9.79411e-05 0.000587763 -4.8482e-05 0.000125772 -0.000123351 -0.000116956 -0.000179571 0.000137389 -0.000136244 -3.9522e-05 0.000219648 0.000129634 -0.00046358 -3.98891e-05 4.32654e-05 0.000101131 3.36333e-05 
1760.85 0 9.71448e-06 0.00169387 4.07756e-05 -0.000145201 -0.00204123 0.000175829 0.000127496 3.06441e-05 0.000168156 -0.000423226 0.000142593 -0.00431151 6.11952e-05 -0.000537811 9.16028e-05 9.33108e-05 0.000572529 -5.44978e-05 0.000148316 -0.000117494 -0.000109676 -0.000165308 0.000135695 -0.000141406 -3.61504e-05 0.000218364 0.000130838 -0.000456952 -3.30616e-05 3.93097e-05 9.519e-05 3.07845e-05 
1761.2 0 4.78801e-06 0.00174509 3.80816e-05 -0.000141889 -0.00193142 0.000181057 0.00013314 5.73755e-05 0.000170696 -0.000414305 0.000134009 -0.00429638 4.22526e-05 -0.00052334 0.000121233 9.0047e-05 0.000554405 -6.23512e-05 0.000166825 -0.000112903 -0.000105524 -0.000150261 0.000133216 -0.000147522 -3.12491e-05 0.000215731 0.000131002 -0.000450316 -2.72892e-05 3.55668e-05 8.68118e-05 3.27344e-05 
1761.55 0 8.85813e-07 0.00179547 3.50942e-05 -0.000136942 -0.00182069 0.00018502 0.000138005 8.7586e-05 0.000166972 -0.000405873 0.000123932 -0.00428271 2.6639e-05 -0.000507019 0.000147352 8.73284e-05 0.000536203 -7.67271e-05 0.000184428 -0.000109591 -0.000103559 -0.000134907 0.00012961 -0.000151901 -2.50906e-05 0.000212518 0.000130018 -0.000444596 -2.39687e-05 3.29006e-05 7.5977e-05 3.79898e-05 
1761.9 0 -2.49698e-06 0.00184369 3.26185e-05 -0.00013222 -0.00170893 0.000187745 0.000139823 0.000118927 0.000156695 -0.000397223 0.000113979 -0.004269 1.35412e-05 -0.000491719 0.0001663 8.68853e-05 0.000516019 -9.75671e-05 0.000204437 -0.000105182 -0.000101442 -0.00012019 0.000123499 -0.000151831 -1.73852e-05 0.000209389 0.00012793 -0.000440085 -2.13812e-05 3.03917e-05 6.37338e-05 4.31145e-05 
1762.25 0 -7.15728e-06 0.0018894 3.04147e-05 -0.000128251 -0.00159737 0.000186542 0.000138441 0.000149084 0.000143757 -0.000388394 0.000106246 -0.00425173 1.42956e-06 -0.000476453 0.000175043 9.22257e-05 0.00049082 -0.000121861 0.00022701 -0.000100246 -9.85671e-05 -0.000107156 0.000116183 -0.000147288 -7.77315e-06 0.00020709 0.000124982 -0.000436357 -1.99663e-05 2.66828e-05 5.20819e-05 4.7666e-05 
1762.6 0 -1.25915e-05 0.00193431 2.76549e-05 -0.000125213 -0.0014883 0.000179131 0.000136408 0.000176008 0.000132378 -0.000377661 0.000102637 -0.00422918 -7.74379e-06 -0.000460576 0.000174603 0.000104299 0.000461537 -0.000147833 0.000249437 -9.63248e-05 -9.53095e-05 -9.62292e-05 0.000110288 -0.00013908 2.40931e-06 0.000208053 0.000123224 -0.000432201 -2.22871e-05 2.05971e-05 4.12408e-05 5.26451e-05 
1762.95 0 -1.6943e-05 0.0019786 2.40466e-05 -0.000123871 -0.00138269 0.000168617 0.00013486 0.000198033 0.000124737 -0.000365719 0.000102809 -0.00420305 -1.32897e-05 -0.000445624 0.000168477 0.000123621 0.000429234 -0.00017568 0.000269887 -9.52503e-05 -9.20832e-05 -8.75488e-05 0.000105783 -0.000127009 1.13314e-05 0.00021238 0.000124233 -0.000427326 -2.98564e-05 1.30269e-05 2.98183e-05 5.77248e-05 
1763.3 0 -2.09862e-05 0.00202128 2.0558e-05 -0.000124653 -0.00127865 0.000157582 0.000132872 0.000214087 0.000118702 -0.000353459 0.000104038 -0.00417488 -1.68766e-05 -0.000434021 0.000160099 0.000147093 0.000393818 -0.000205515 0.000287344 -9.62189e-05 -8.95889e-05 -8.01466e-05 0.000101413 -0.00011386 1.82393e-05 0.000218592 0.000126699 -0.000421305 -4.20717e-05 6.65763e-06 1.7181e-05 6.13439e-05 
1763.65 0 -2.62503e-05 0.00206202 1.75688e-05 -0.000127054 -0.00117529 0.000144926 0.000128446 0.00022189 0.00011019 -0.00033853 0.000105174 -0.00414588 -2.12244e-05 -0.000427031 0.000151379 0.00016958 0.000357321 -0.000235318 0.000301895 -9.67925e-05 -8.76216e-05 -7.16522e-05 9.72835e-05 -0.000100234 2.3645e-05 0.000225916 0.000129384 -0.00041311 -5.65288e-05 4.06563e-06 3.10893e-06 6.27476e-05 
1764 0 -3.15842e-05 0.00210013 1.43887e-05 -0.000129782 -0.0010718 0.000130457 0.00012092 0.00021942 9.76661e-05 -0.000321467 0.00010758 -0.0041165 -2.86178e-05 -0.000424817 0.000142531 0.000190806 0.000322298 -0.000262585 0.000312849 -9.62321e-05 -8.521e-05 -6.22506e-05 9.48066e-05 -8.50585e-05 2.79125e-05 0.000231756 0.000131722 -0.000403761 -7.04244e-05 5.39716e-06 -1.11854e-05 6.28736e-05 
1764.35 0 -3.48538e-05 0.00213466 1.11029e-05 -0.000132004 -0.000967101 0.000116596 0.000113116 0.000208587 8.31381e-05 -0.000304566 0.000109633 -0.00408618 -3.92607e-05 -0.00042752 0.000134476 0.00021228 0.000290295 -0.000286075 0.000318845 -9.50797e-05 -8.19662e-05 -5.32725e-05 9.50982e-05 -7.00697e-05 3.06293e-05 0.000234984 0.000133542 -0.000394846 -8.22362e-05 9.12652e-06 -2.40723e-05 6.29919e-05 
1764.7 0 -3.61243e-05 0.00216425 7.90442e-06 -0.000133525 -0.000862798 0.000106646 0.000109322 0.000194092 6.83632e-05 -0.000288981 0.000108545 -0.00405604 -5.13443e-05 -0.000434379 0.000127722 0.000231713 0.000262064 -0.00030569 0.000319362 -9.24579e-05 -7.67745e-05 -4.44515e-05 9.73679e-05 -5.57755e-05 3.07904e-05 0.000238352 0.000135289 -0.000387271 -9.20676e-05 1.33696e-05 -3.40994e-05 6.36292e-05 
1765.05 0 -3.59474e-05 0.00218892 5.69307e-06 -0.000134547 -0.000760389 0.000102219 0.000110335 0.000179067 5.3717e-05 -0.000274716 0.000104949 -0.00402656 -6.29552e-05 -0.00044377 0.000121477 0.000246254 0.000238317 -0.000323256 0.000315732 -8.67595e-05 -7.01874e-05 -3.47195e-05 9.99651e-05 -4.13565e-05 2.93975e-05 0.00024257 0.000137951 -0.00038022 -0.000100776 1.67136e-05 -4.02004e-05 6.394e-05 
1765.4 0 -3.40632e-05 0.00221036 5.72957e-06 -0.000135485 -0.000660145 0.000100883 0.000113788 0.000164207 4.01362e-05 -0.000261964 9.96724e-05 -0.00399624 -7.22629e-05 -0.000453983 0.000114549 0.000256296 0.000218441 -0.000340881 0.000311537 -7.8191e-05 -6.47715e-05 -2.44012e-05 0.000102441 -2.60427e-05 2.85905e-05 0.00024669 0.000141465 -0.000373877 -0.000108766 1.91065e-05 -4.33351e-05 6.21832e-05 
1765.75 0 -3.10696e-05 0.00222961 8.3197e-06 -0.00013592 -0.000561497 9.96019e-05 0.000117674 0.000150528 3.01579e-05 -0.000251388 9.14221e-05 -0.00396283 -7.74702e-05 -0.000463107 0.000107263 0.000264378 0.000202329 -0.000357857 0.000308084 -6.93265e-05 -6.0583e-05 -1.4775e-05 0.000105512 -1.0266e-05 2.92495e-05 0.000251006 0.000145606 -0.000369478 -0.00011616 2.0547e-05 -4.53667e-05 5.83604e-05 
1766.1 0 -2.86556e-05 0.00224713 1.21559e-05 -0.000136043 -0.000465318 9.63002e-05 0.00012143 0.000137492 2.49922e-05 -0.00024349 7.97398e-05 -0.00392513 -7.93749e-05 -0.000470607 0.000100605 0.000272789 0.000191051 -0.000372654 0.000305032 -6.19296e-05 -5.58795e-05 -6.02131e-06 0.000109854 5.33497e-06 3.093e-05 0.000256346 0.000150267 -0.000366282 -0.000124116 2.07433e-05 -4.61456e-05 5.2324e-05 
1766.45 0 -2.73556e-05 0.00226265 1.4851e-05 -0.000136567 -0.000372633 9.09344e-05 0.000125564 0.000122464 2.42545e-05 -0.00023728 6.95436e-05 -0.00388293 -8.00841e-05 -0.000475256 9.29092e-05 0.000281046 0.000181573 -0.000385388 0.000301771 -5.73096e-05 -5.06947e-05 1.99844e-06 0.000114817 2.06096e-05 3.42364e-05 0.00026101 0.00015488 -0.000363312 -0.000132462 1.794e-05 -4.50697e-05 4.50938e-05 
1766.8 0 -2.79401e-05 0.00227737 1.51588e-05 -0.000137681 -0.00028387 8.74407e-05 0.000128647 0.00010517 2.72429e-05 -0.000229911 6.61981e-05 -0.00383591 -8.03774e-05 -0.000474453 8.13934e-05 0.000287873 0.000168539 -0.000394381 0.000298319 -5.70246e-05 -4.53925e-05 9.57244e-06 0.000119683 3.62434e-05 4.0918e-05 0.000263796 0.000157595 -0.000359475 -0.000139546 1.2077e-05 -4.28501e-05 3.83116e-05 
1767.15 0 -3.15534e-05 0.00229375 1.32638e-05 -0.000140654 -0.00020015 8.78814e-05 0.000126423 8.90501e-05 3.263e-05 -0.000220325 6.87137e-05 -0.00378769 -8.12863e-05 -0.000466984 6.4855e-05 0.000294154 0.000149667 -0.000398661 0.000296838 -6.04687e-05 -4.00696e-05 1.68551e-05 0.000123498 5.22385e-05 5.04844e-05 0.000264631 0.000157285 -0.000353862 -0.000145674 5.83371e-06 -4.06306e-05 3.19954e-05 
1767.5 0 -3.72241e-05 0.00231228 9.71436e-06 -0.000145943 -0.000120496 8.91613e-05 0.000118807 7.55385e-05 3.97995e-05 -0.000210283 7.32206e-05 -0.00374252 -8.44455e-05 -0.00045505 4.37343e-05 0.000298707 0.000126584 -0.000398886 0.000298618 -6.80038e-05 -3.45465e-05 2.37382e-05 0.000125798 6.71369e-05 6.03398e-05 0.000262263 0.000154087 -0.000346984 -0.000152585 7.55955e-07 -3.84361e-05 2.45031e-05 
1767.85 0 -4.27198e-05 0.00233162 4.70453e-06 -0.000152938 -4.05983e-05 8.72173e-05 0.000109232 6.37837e-05 4.85991e-05 -0.000201827 7.75296e-05 -0.00370172 -9.15516e-05 -0.000442512 1.88559e-05 0.000297486 0.000100467 -0.000394364 0.000303648 -8.05805e-05 -2.82332e-05 2.99856e-05 0.00012782 7.88663e-05 6.89885e-05 0.000255545 0.000148619 -0.000339636 -0.000160759 -2.19402e-06 -3.5904e-05 1.54978e-05 
1768.2 0 -4.56681e-05 0.00235112 -9.17287e-07 -0.00016265 4.347e-05 8.27884e-05 9.82583e-05 5.49316e-05 5.96361e-05 -0.000194684 8.0744e-05 -0.00366542 -0.000100841 -0.00043267 -5.66403e-06 0.000289288 7.2116e-05 -0.000382883 0.000310701 -9.65697e-05 -2.07531e-05 3.64029e-05 0.0001302 8.57808e-05 7.56203e-05 0.000245917 0.000142494 -0.000331664 -0.000168787 -2.70306e-06 -3.38804e-05 5.76543e-06 
1768.55 0 -4.54025e-05 0.00237093 -5.246e-06 -0.000175173 0.0001343 7.83068e-05 8.4164e-05 5.00171e-05 7.20269e-05 -0.000187117 8.08745e-05 -0.00363255 -0.000108235 -0.000425981 -2.59006e-05 0.000275827 4.21028e-05 -0.000365323 0.000318312 -0.000113105 -1.25418e-05 4.37149e-05 0.000132815 8.90845e-05 7.93425e-05 0.000236272 0.000137238 -0.000322064 -0.000176658 -3.79291e-07 -3.29682e-05 -3.66357e-06 
1768.9 0 -4.38738e-05 0.00239122 -6.84954e-06 -0.000187884 0.000233078 7.21617e-05 6.73454e-05 4.6142e-05 8.22505e-05 -0.000178841 7.6629e-05 -0.00360108 -0.000112377 -0.000422693 -4.11776e-05 0.000258239 1.26108e-05 -0.000346484 0.000326543 -0.000127067 -4.53666e-06 5.07146e-05 0.000134974 9.16589e-05 8.00541e-05 0.000227791 0.000133224 -0.000311794 -0.000184009 4.9567e-06 -3.20367e-05 -1.20892e-05 
1769.25 0 -4.37584e-05 0.00240987 -5.62436e-06 -0.000199406 0.000337572 6.04715e-05 4.78738e-05 3.96565e-05 8.81739e-05 -0.000171137 7.04758e-05 -0.00356729 -0.000114552 -0.000422976 -5.2354e-05 0.000237904 -1.2318e-05 -0.000330054 0.000337279 -0.000135283 2.50622e-06 5.58558e-05 0.000136198 9.43588e-05 7.96744e-05 0.000220607 0.00012988 -0.000302192 -0.000190144 1.29581e-05 -3.05437e-05 -1.84578e-05 
1769.6 0 -4.58588e-05 0.00242445 -2.52164e-06 -0.000209012 0.000443862 4.33286e-05 2.25158e-05 2.8467e-05 9.04892e-05 -0.00016414 6.5954e-05 -0.00352766 -0.000115632 -0.000424706 -5.96659e-05 0.000217782 -3.17408e-05 -0.000316716 0.00035383 -0.000135672 8.05258e-06 5.92515e-05 0.000137381 9.6866e-05 8.02613e-05 0.000215682 0.000124727 -0.000293072 -0.000195395 2.22113e-05 -2.84324e-05 -2.10244e-05 
1769.95 0 -4.96068e-05 0.00243502 2.18171e-06 -0.000216518 0.00054897 2.54323e-05 -1.00817e-05 1.32272e-05 9.08777e-05 -0.000155959 6.47995e-05 -0.00347949 -0.000116397 -0.000423708 -6.43884e-05 0.000200328 -4.73926e-05 -0.000304386 0.000378324 -0.000129331 1.18128e-05 6.05897e-05 0.000138698 9.83356e-05 8.13861e-05 0.00021221 0.000116686 -0.000284052 -0.000200264 3.10898e-05 -2.60877e-05 -2.08766e-05 
1770.3 0 -5.3205e-05 0.00244201 7.51852e-06 -0.000221808 0.000650385 1.03845e-05 -4.67346e-05 -3.18256e-06 9.1748e-05 -0.000146093 6.50095e-05 -0.0034219 -0.000118754 -0.000417129 -6.8006e-05 0.000185884 -6.20673e-05 -0.000293061 0.000407803 -0.000119973 1.31592e-05 6.04166e-05 0.000139336 9.8257e-05 8.25242e-05 0.000208445 0.000107001 -0.000274744 -0.000205936 3.97004e-05 -2.3521e-05 -2.03681e-05 
1770.65 0 -5.58738e-05 0.00244544 1.36596e-05 -0.00022602 0.000748002 -1.62918e-06 -8.22387e-05 -2.00688e-05 9.52112e-05 -0.000136744 6.42854e-05 -0.00335763 -0.000123533 -0.000407581 -6.8954e-05 0.000173144 -7.73365e-05 -0.000284415 0.000438036 -0.000109203 1.24524e-05 6.05264e-05 0.000138288 9.68699e-05 8.41769e-05 0.000202859 9.69237e-05 -0.000263973 -0.000212476 4.93347e-05 -2.06329e-05 -2.06081e-05 
1771 0 -5.79381e-05 0.00244675 2.10422e-05 -0.000230731 0.000841923 -1.25094e-05 -0.000114355 -3.7228e-05 0.000101119 -0.000128056 6.11628e-05 -0.00329031 -0.000129243 -0.000397828 -6.54389e-05 0.000162759 -9.07338e-05 -0.000277527 0.000468313 -9.71338e-05 1.21932e-05 6.04264e-05 0.000135635 9.54487e-05 8.63645e-05 0.000196483 8.81675e-05 -0.00025198 -0.000219466 5.96664e-05 -1.78119e-05 -2.12424e-05 
1771.35 0 -6.04325e-05 0.0024461 2.83348e-05 -0.000235664 0.000931704 -2.42598e-05 -0.000145342 -5.09956e-05 0.000106467 -0.000119508 5.56922e-05 -0.00322279 -0.000133045 -0.000388658 -5.75677e-05 0.000156297 -9.88763e-05 -0.00027071 0.000498764 -8.6012e-05 1.40494e-05 5.92174e-05 0.00013352 9.63656e-05 8.7838e-05 0.000189923 8.16121e-05 -0.000239701 -0.000226078 6.90848e-05 -1.53195e-05 -2.0981e-05 
1771.7 0 -6.40904e-05 0.00244309 3.45192e-05 -0.000241001 0.00101978 -3.73128e-05 -0.000175484 -6.05314e-05 0.000107359 -0.000113663 4.90939e-05 -0.00315562 -0.000133448 -0.000380512 -4.50637e-05 0.000153374 -0.000100097 -0.000263987 0.00053004 -7.83933e-05 1.66164e-05 5.88727e-05 0.000131573 0.000100038 8.95638e-05 0.000182709 7.69085e-05 -0.000226983 -0.000230839 7.61199e-05 -1.34973e-05 -1.88789e-05 
1772.05 0 -6.95574e-05 0.00243915 4.02658e-05 -0.000246375 0.00110851 -4.86742e-05 -0.000201612 -6.90895e-05 0.000103215 -0.000111421 4.24786e-05 -0.00308921 -0.000131167 -0.000373962 -2.57721e-05 0.000153915 -9.40139e-05 -0.000258704 0.000564179 -7.38955e-05 1.75763e-05 6.10087e-05 0.000129298 0.000104575 9.26494e-05 0.000175701 7.39949e-05 -0.000213909 -0.000232767 8.0385e-05 -1.36814e-05 -1.48527e-05 
1772.4 0 -7.71943e-05 0.0024355 4.61023e-05 -0.000251268 0.00119883 -5.48541e-05 -0.000222555 -7.67038e-05 9.51465e-05 -0.000110771 3.81533e-05 -0.00302368 -0.000127194 -0.0003701 1.19218e-06 0.000158511 -8.33013e-05 -0.000255374 0.00060156 -7.15686e-05 1.68758e-05 6.52006e-05 0.000129422 0.000108854 9.63098e-05 0.000170504 7.25619e-05 -0.000200974 -0.000232793 8.15733e-05 -1.62921e-05 -1.03096e-05 
1772.75 0 -8.59542e-05 0.00243171 5.21435e-05 -0.000256034 0.00129051 -5.49007e-05 -0.00023779 -8.11522e-05 8.53138e-05 -0.000109782 3.90154e-05 -0.00295913 -0.000119645 -0.00036656 3.18693e-05 0.00016419 -7.12129e-05 -0.000253504 0.000639353 -7.13844e-05 1.52613e-05 6.97927e-05 0.000131628 0.000114067 9.98189e-05 0.000168822 7.14127e-05 -0.000187094 -0.000232041 7.92923e-05 -1.96912e-05 -5.31667e-06 
1773.1 0 -9.49731e-05 0.00242534 5.88109e-05 -0.000260014 0.00138197 -4.92614e-05 -0.000245471 -8.43754e-05 7.78026e-05 -0.000106212 4.65153e-05 -0.00289362 -0.000107347 -0.000359753 6.05049e-05 0.000169375 -5.97657e-05 -0.000251978 0.000674617 -7.31212e-05 1.41682e-05 7.41315e-05 0.000134165 0.000123136 0.000103348 0.000169878 7.09083e-05 -0.000171619 -0.000230576 7.5297e-05 -2.28705e-05 1.16713e-06 
1773.45 0 -0.000104148 0.00241461 6.50933e-05 -0.000264016 0.00147196 -3.9338e-05 -0.000244925 -8.97366e-05 7.45886e-05 -9.77267e-05 6.10112e-05 -0.00282206 -9.08809e-05 -0.000348633 8.4284e-05 0.000175475 -5.02862e-05 -0.00024959 0.000704519 -7.70402e-05 1.4933e-05 7.81459e-05 0.000136385 0.000135689 0.000106597 0.000170634 7.26724e-05 -0.00015508 -0.000228456 7.20412e-05 -2.54384e-05 8.65621e-06 
1773.8 0 -0.000111912 0.00239998 7.0534e-05 -0.000268434 0.00155989 -2.51606e-05 -0.000238521 -9.61385e-05 7.31331e-05 -8.32081e-05 8.12976e-05 -0.0027418 -7.09524e-05 -0.000333666 0.00010328 0.00018219 -4.41235e-05 -0.000245965 0.000726796 -8.16895e-05 1.71593e-05 8.1399e-05 0.000137676 0.000148125 0.000110135 0.000169616 7.64402e-05 -0.000137843 -0.000226282 6.90138e-05 -2.68553e-05 1.59122e-05 
1774.15 0 -0.000117107 0.00238345 7.57126e-05 -0.000271743 0.00164666 -6.42008e-06 -0.000228509 -0.000100947 7.01974e-05 -6.43093e-05 0.00010084 -0.00265527 -4.95847e-05 -0.000317987 0.000117713 0.000188388 -4.12444e-05 -0.00023898 0.000742273 -8.41205e-05 1.90518e-05 8.46096e-05 0.000137312 0.00015851 0.000114539 0.000166799 8.01243e-05 -0.000121612 -0.000224169 6.38746e-05 -2.67529e-05 2.11918e-05 
1774.5 0 -0.00012088 0.0023679 8.06513e-05 -0.000274076 0.00173323 1.38709e-05 -0.000215096 -0.00010296 6.62171e-05 -4.38587e-05 0.000116015 -0.00256593 -2.9383e-05 -0.000303447 0.000127555 0.000193822 -4.06274e-05 -0.000226098 0.000753512 -8.0989e-05 2.00207e-05 8.90142e-05 0.000135914 0.000165948 0.000117938 0.00016264 8.21605e-05 -0.000107434 -0.000222505 5.63307e-05 -2.62016e-05 2.25699e-05 
1774.85 0 -0.000125509 0.00235405 8.5099e-05 -0.000276478 0.00181979 3.37289e-05 -0.000198852 -0.000100935 6.41997e-05 -2.32942e-05 0.000129459 -0.0024766 -1.05265e-05 -0.000288538 0.000134767 0.0001989 -4.22384e-05 -0.000208836 0.000763341 -7.20387e-05 1.9082e-05 9.52232e-05 0.000135456 0.000169988 0.000120276 0.000157491 8.30323e-05 -9.45841e-05 -0.000221598 4.7376e-05 -2.69723e-05 2.08077e-05 
1775.2 0 -0.000131866 0.00234018 8.87734e-05 -0.000279047 0.00190701 5.34365e-05 -0.000180928 -9.3388e-05 6.41345e-05 -2.55629e-06 0.000143012 -0.00238698 5.56776e-06 -0.00027159 0.000142279 0.000203865 -4.50811e-05 -0.000190959 0.000772905 -6.00362e-05 1.59948e-05 0.00010269 0.000136295 0.00017158 0.000121292 0.000151187 8.24992e-05 -8.13127e-05 -0.000220856 3.87698e-05 -2.83808e-05 1.79139e-05 
1775.55 0 -0.000137388 0.00232564 9.09449e-05 -0.000281452 0.00199359 7.45943e-05 -0.000164861 -8.24017e-05 6.07162e-05 1.84119e-05 0.000154838 -0.00229481 1.72682e-05 -0.00025236 0.000150646 0.000207847 -4.77995e-05 -0.000176598 0.000781714 -4.65345e-05 1.2872e-05 0.000110145 0.000135871 0.000173078 0.000119719 0.000144562 8.0424e-05 -6.60464e-05 -0.000221347 3.22226e-05 -2.84367e-05 1.55647e-05 
1775.9 0 -0.000139482 0.00230954 9.21857e-05 -0.000282461 0.00207614 9.81387e-05 -0.000152192 -7.19451e-05 5.0711e-05 3.90458e-05 0.000159893 -0.00219959 2.48998e-05 -0.000232057 0.000158446 0.000211996 -4.91114e-05 -0.000167623 0.000790402 -3.16195e-05 1.16512e-05 0.000115711 0.000133309 0.000174978 0.000115905 0.000138951 7.75751e-05 -4.92417e-05 -0.000223381 2.74765e-05 -2.73482e-05 1.44434e-05 
1776.25 0 -0.000139423 0.00228989 9.3175e-05 -0.000280743 0.00215453 0.000123657 -0.000140511 -6.25447e-05 3.54642e-05 5.74186e-05 0.000155908 -0.00210148 2.88496e-05 -0.000212826 0.000163879 0.000218314 -4.90869e-05 -0.000161028 0.000799855 -1.43607e-05 1.29394e-05 0.000118641 0.000130926 0.000176079 0.000110743 0.000134415 7.46108e-05 -3.23306e-05 -0.000225168 2.33175e-05 -2.59935e-05 1.41583e-05 
1776.6 0 -0.000139862 0.00226624 9.40328e-05 -0.0002766 0.00223093 0.000150727 -0.0001284 -5.49008e-05 1.87468e-05 7.03965e-05 0.000145478 -0.00200098 2.90434e-05 -0.000193839 0.000168813 0.000226789 -4.88084e-05 -0.000153987 0.000808343 5.26518e-06 1.63634e-05 0.00011884 0.000130801 0.000175874 0.000104831 0.000129522 7.28806e-05 -1.58863e-05 -0.000226977 1.94713e-05 -2.52722e-05 1.45119e-05 
1776.95 0 -0.000140339 0.00223877 9.45779e-05 -0.000271063 0.00230694 0.000177995 -0.000114482 -5.31386e-05 4.33266e-06 7.88682e-05 0.000134255 -0.00189998 2.55329e-05 -0.000170819 0.000176888 0.000235892 -4.68979e-05 -0.000146809 0.000812911 2.64273e-05 2.06347e-05 0.000116835 0.00013317 0.000174516 9.90009e-05 0.000122058 7.29333e-05 -5.08024e-07 -0.000229884 1.69744e-05 -2.60122e-05 1.56014e-05 
1777.3 0 -0.000139386 0.00220784 9.42108e-05 -0.000265012 0.00238325 0.000204283 -9.78355e-05 -5.9412e-05 -6.11088e-06 8.40502e-05 0.000125396 -0.00179931 1.82745e-05 -0.000142669 0.000187831 0.000243744 -4.28774e-05 -0.000139177 0.000812899 4.97003e-05 2.57645e-05 0.000113596 0.000137338 0.000173088 9.46862e-05 0.00011194 7.24013e-05 1.29078e-05 -0.000232956 1.69504e-05 -2.85361e-05 1.73695e-05 
1777.65 0 -0.000137995 0.00217398 9.27139e-05 -0.000259983 0.00245985 0.000228956 -8.13932e-05 -6.97846e-05 -1.30941e-05 8.42387e-05 0.000117458 -0.00169991 8.50762e-06 -0.000112431 0.000199277 0.00024929 -4.0122e-05 -0.000130686 0.000809861 7.66471e-05 3.18948e-05 0.000110164 0.000142808 0.000171854 9.09612e-05 0.000102583 6.98513e-05 2.41832e-05 -0.000234544 1.80402e-05 -3.22816e-05 1.97481e-05 
1778 0 -0.000137564 0.00213855 9.06402e-05 -0.000258094 0.00253776 0.00025101 -6.75879e-05 -7.85599e-05 -1.76967e-05 7.95542e-05 0.000108795 -0.00160268 -3.49269e-06 -8.26524e-05 0.000210239 0.00025315 -4.21073e-05 -0.000121466 0.000806791 0.000106485 3.9174e-05 0.000108933 0.000149101 0.000171054 8.52164e-05 9.62165e-05 6.54051e-05 3.43455e-05 -0.000234185 1.75947e-05 -3.68732e-05 2.17496e-05 
1778.35 0 -0.000137366 0.00210325 8.77939e-05 -0.000259583 0.00261496 0.000270804 -5.69443e-05 -8.39895e-05 -1.9979e-05 7.18859e-05 9.82511e-05 -0.00150536 -1.90471e-05 -5.27641e-05 0.000220016 0.000257302 -5.03216e-05 -0.000112409 0.000806086 0.000135041 4.75164e-05 0.000110218 0.000156332 0.000170831 7.73165e-05 9.1934e-05 5.95771e-05 4.38446e-05 -0.000232365 1.50297e-05 -4.20815e-05 2.31048e-05 
1778.7 0 -0.000136554 0.00206638 8.34231e-05 -0.000261207 0.00268741 0.000289416 -4.8134e-05 -8.56716e-05 -2.09617e-05 6.25516e-05 8.41809e-05 -0.00140497 -3.53668e-05 -2.2854e-05 0.000229004 0.000263218 -6.43974e-05 -0.000102843 0.000807263 0.000157557 5.5391e-05 0.000111316 0.000165118 0.000171571 6.93284e-05 8.85063e-05 5.42523e-05 5.29158e-05 -0.000229162 1.18087e-05 -4.74981e-05 2.44894e-05 
1779.05 0 -0.00013541 0.00202648 7.856e-05 -0.000259499 0.00275384 0.000307004 -3.94221e-05 -8.28171e-05 -2.1057e-05 5.23774e-05 6.69153e-05 -0.00130115 -4.79464e-05 4.4038e-06 0.000237808 0.00027216 -8.31569e-05 -8.94741e-05 0.000808582 0.000172196 6.18751e-05 0.000111468 0.000174571 0.000172173 6.40801e-05 8.47647e-05 4.96115e-05 6.22367e-05 -0.000225681 8.80928e-06 -5.18357e-05 2.5192e-05 
1779.4 0 -0.000134327 0.00198455 7.4792e-05 -0.000254391 0.00281307 0.000323794 -3.00011e-05 -7.52098e-05 -1.70312e-05 4.24211e-05 4.87076e-05 -0.0011966 -5.47024e-05 2.75197e-05 0.000246941 0.000283389 -0.000103864 -7.20754e-05 0.000807932 0.000181675 6.73922e-05 0.000111853 0.000183638 0.00017148 6.28829e-05 7.87678e-05 4.39496e-05 7.28814e-05 -0.000223135 6.03498e-06 -5.40403e-05 2.45353e-05 
1779.75 0 -0.000133514 0.00194242 7.20212e-05 -0.000247091 0.00286329 0.000339614 -2.04754e-05 -6.29177e-05 -7.5541e-06 3.17013e-05 3.33929e-05 -0.00109411 -5.54554e-05 4.77666e-05 0.000255873 0.000295267 -0.000124491 -5.33312e-05 0.000804707 0.000188398 7.14858e-05 0.000112833 0.000191839 0.000170847 6.5477e-05 6.96963e-05 3.77734e-05 8.61289e-05 -0.00021971 4.38856e-06 -5.44644e-05 2.3283e-05 
1780.1 0 -0.0001342 0.00190109 6.91139e-05 -0.000237388 0.00290369 0.00035404 -1.08228e-05 -4.68123e-05 3.41739e-06 1.946e-05 2.25225e-05 -0.000995835 -5.2763e-05 6.51551e-05 0.000262978 0.000308107 -0.000145838 -3.39471e-05 0.000798927 0.000191376 7.32651e-05 0.00011447 0.000198088 0.000170782 7.12676e-05 5.91556e-05 3.26853e-05 0.000100917 -0.000213533 4.23725e-06 -5.46891e-05 2.35208e-05 
1780.45 0 -0.000135793 0.00185973 6.51995e-05 -0.000226495 0.0029355 0.000366324 -1.95888e-06 -2.78319e-05 1.2425e-05 7.31531e-06 1.4278e-05 -0.000902589 -4.85761e-05 7.99722e-05 0.000266648 0.00032163 -0.00016831 -1.38652e-05 0.000791248 0.000188361 7.35739e-05 0.000116757 0.000201678 0.00017034 7.74997e-05 4.90601e-05 2.91798e-05 0.000115276 -0.000204828 5.32272e-06 -5.60167e-05 2.51902e-05 
1780.8 0 -0.000135408 0.00181805 6.15855e-05 -0.000216321 0.00296032 0.00037587 3.68702e-06 -6.56894e-06 1.98317e-05 -1.02807e-06 7.73773e-06 -0.000811767 -4.16861e-05 9.39556e-05 0.000266682 0.000332999 -0.000189849 6.6223e-06 0.000782608 0.000179709 7.33674e-05 0.000118812 0.000202808 0.000168996 8.22685e-05 4.04939e-05 2.65373e-05 0.000129913 -0.000194864 8.46173e-06 -5.72022e-05 2.62132e-05 
1781.15 0 -0.0001321 0.00177592 5.93637e-05 -0.000207944 0.00297983 0.000383353 6.76788e-06 1.61723e-05 2.62874e-05 -2.12381e-06 1.86693e-06 -0.000719009 -3.11391e-05 0.000107657 0.000264213 0.00034042 -0.000206267 2.68983e-05 0.000773112 0.000168041 7.25111e-05 0.000118998 0.000200985 0.000167658 8.61909e-05 3.33997e-05 2.41571e-05 0.000146283 -0.000184903 1.38497e-05 -5.72881e-05 2.57353e-05 
1781.5 0 -0.000127458 0.00173369 5.81602e-05 -0.000199893 0.00299414 0.00038901 9.32978e-06 3.70694e-05 3.18208e-05 3.72247e-06 -4.67083e-06 -0.000621826 -1.84216e-05 0.000122339 0.000258852 0.000343717 -0.000215466 4.68296e-05 0.000761567 0.000155236 7.00621e-05 0.000116019 0.000195989 0.000167322 8.94312e-05 2.72731e-05 2.09327e-05 0.000163553 -0.000175166 2.04275e-05 -5.57019e-05 2.39786e-05 
1781.85 0 -0.000122477 0.00169088 5.77855e-05 -0.000189894 0.00300086 0.000391041 1.17128e-05 5.14465e-05 3.55663e-05 1.42633e-05 -1.22121e-05 -0.000521959 -7.55185e-06 0.000138591 0.000250867 0.000342619 -0.000220751 6.7861e-05 0.000745754 0.000143884 6.63615e-05 0.000110352 0.000189555 0.000168372 9.06004e-05 2.1825e-05 1.68947e-05 0.000180582 -0.000165211 2.56875e-05 -5.24397e-05 2.16436e-05 
1782.2 0 -0.00011608 0.00164591 5.80246e-05 -0.000178885 0.00300049 0.000387979 1.42972e-05 5.77634e-05 3.55988e-05 2.78063e-05 -2.00004e-05 -0.000421841 -3.38625e-07 0.000156376 0.000241817 0.000338885 -0.00022502 8.94002e-05 0.000724293 0.000134897 6.35339e-05 0.00010344 0.000182702 0.000170793 8.80463e-05 1.65506e-05 1.27828e-05 0.000197297 -0.000154606 2.81601e-05 -4.82958e-05 2.02306e-05 
1782.55 0 -0.000107637 0.00159898 5.79762e-05 -0.000167754 0.0029952 0.000381318 1.76028e-05 5.81519e-05 3.21869e-05 4.3868e-05 -2.96933e-05 -0.000323284 4.92921e-06 0.000175526 0.000231036 0.000333481 -0.000229106 0.000109219 0.000698431 0.000127426 6.23768e-05 9.63094e-05 0.000175823 0.000173172 8.21277e-05 1.07923e-05 8.70917e-06 0.000213418 -0.000142732 2.9582e-05 -4.41407e-05 2.09426e-05 
1782.9 0 -9.92593e-05 0.00155198 5.755e-05 -0.00015551 0.00298686 0.000371613 2.36659e-05 5.51525e-05 2.7527e-05 6.18427e-05 -4.34896e-05 -0.000227675 9.1879e-06 0.000194895 0.000216249 0.000325286 -0.000233612 0.000126078 0.000670809 0.000123498 6.18015e-05 9.06404e-05 0.00017052 0.000172588 7.32984e-05 3.65009e-06 4.55456e-06 0.000229307 -0.000129666 3.00124e-05 -4.1643e-05 2.24605e-05 
1783.25 0 -9.17198e-05 0.00150746 5.86956e-05 -0.000141664 0.00297698 0.000356615 3.29513e-05 5.01451e-05 2.33524e-05 8.06616e-05 -5.92321e-05 -0.000135732 1.06528e-05 0.000213299 0.000197583 0.000313846 -0.00023947 0.000139667 0.000642393 0.000125158 6.19254e-05 8.67868e-05 0.000166915 0.000168259 6.29317e-05 -4.7889e-06 4.62872e-07 0.000245203 -0.000116088 2.90815e-05 -4.09961e-05 2.31931e-05 
1783.6 0 -8.20265e-05 0.00146562 6.1973e-05 -0.00012718 0.00296642 0.000336639 4.19825e-05 4.38648e-05 1.92124e-05 9.94309e-05 -7.63778e-05 -4.73763e-05 7.8382e-06 0.000230687 0.000178646 0.000300328 -0.000248168 0.000150173 0.000613923 0.000129901 6.21627e-05 8.44051e-05 0.000162362 0.000162361 5.4195e-05 -1.42159e-05 -2.9726e-06 0.000260303 -0.00010345 2.72496e-05 -4.03181e-05 2.34153e-05 
1783.95 0 -6.95205e-05 0.00142476 6.58865e-05 -0.000113801 0.00295747 0.000314426 4.94268e-05 3.59365e-05 1.26886e-05 0.000117599 -9.4878e-05 3.77408e-05 2.63547e-06 0.000248715 0.00016241 0.000285562 -0.000258441 0.000157447 0.000586285 0.000134867 6.13708e-05 8.31357e-05 0.000156223 0.000155775 4.87155e-05 -2.45073e-05 -6.09605e-06 0.000272992 -9.37219e-05 2.63239e-05 -3.83098e-05 2.34345e-05 
1784.3 0 -5.68903e-05 0.00138335 6.98111e-05 -0.000102232 0.00295001 0.000290685 5.59607e-05 2.31521e-05 2.86958e-06 0.0001343 -0.000111991 0.000118771 -4.56608e-06 0.000268846 0.000149968 0.000270128 -0.000266943 0.000162754 0.000557346 0.000141268 6.00328e-05 8.20948e-05 0.000151216 0.0001482 4.55512e-05 -3.41894e-05 -1.09025e-05 0.000283499 -8.75544e-05 2.80702e-05 -3.48492e-05 2.34903e-05 
1784.65 0 -4.60071e-05 0.001341 7.27605e-05 -9.26277e-05 0.0029408 0.000264841 6.215e-05 4.91058e-06 -9.59606e-06 0.000147489 -0.0001263 0.000193247 -1.57677e-05 0.000288413 0.000142194 0.000254979 -0.00027188 0.000168319 0.000527044 0.000148415 5.88921e-05 8.12732e-05 0.000148755 0.000140649 4.28253e-05 -4.12431e-05 -1.74912e-05 0.000294072 -8.31608e-05 3.18171e-05 -3.11385e-05 2.36017e-05 
1785 0 -3.69284e-05 0.0012974 7.47979e-05 -8.63863e-05 0.00292788 0.00023712 6.6919e-05 -1.43997e-05 -2.31849e-05 0.000155256 -0.000138221 0.000258326 -2.90269e-05 0.000304274 0.000139159 0.000241532 -0.000274693 0.000172722 0.000499249 0.000152892 5.72638e-05 8.20016e-05 0.000147213 0.00013375 3.97314e-05 -4.59831e-05 -2.50046e-05 0.000304731 -7.80728e-05 3.48619e-05 -2.79085e-05 2.41028e-05 
1785.35 0 -2.92933e-05 0.0012518 7.79161e-05 -8.47548e-05 0.00291473 0.0002112 7.10509e-05 -3.05296e-05 -3.47469e-05 0.000157171 -0.000148659 0.000314362 -3.99698e-05 0.000317931 0.000139566 0.00023059 -0.000274335 0.000172263 0.000477123 0.000156465 5.33406e-05 8.53725e-05 0.00014583 0.000127688 3.7451e-05 -5.10272e-05 -3.32539e-05 0.000312961 -7.11964e-05 3.53152e-05 -2.38228e-05 2.39244e-05 
1785.7 0 -2.20904e-05 0.0012043 8.25958e-05 -8.59646e-05 0.00290381 0.00018902 7.73249e-05 -4.14957e-05 -4.0065e-05 0.000155189 -0.000159639 0.000366519 -4.76476e-05 0.000332589 0.000142593 0.000221721 -0.000268927 0.000168831 0.000458964 0.000161969 4.86482e-05 9.17492e-05 0.000145369 0.000123293 3.52487e-05 -5.82096e-05 -4.14848e-05 0.000317365 -6.40372e-05 3.4122e-05 -1.75528e-05 2.14897e-05 
1786.05 0 -1.21508e-05 0.00115502 8.80506e-05 -8.70826e-05 0.00289515 0.000167144 8.64511e-05 -4.53952e-05 -3.78122e-05 0.000151903 -0.000171683 0.000420158 -5.31643e-05 0.000348555 0.000149386 0.000215273 -0.000261486 0.000165748 0.000440198 0.000167898 4.60721e-05 0.000100916 0.000145512 0.000122599 3.19709e-05 -6.58782e-05 -4.91664e-05 0.000319505 -5.87127e-05 3.17804e-05 -9.94028e-06 1.70031e-05 
1786.4 0 1.4961e-06 0.00110557 9.36623e-05 -8.65661e-05 0.00288625 0.000141098 9.78778e-05 -4.13867e-05 -3.07098e-05 0.000148049 -0.000185059 0.000473524 -5.72172e-05 0.000364896 0.00016086 0.000212518 -0.000256945 0.000162689 0.000417355 0.000172094 4.56154e-05 0.000111908 0.000144677 0.00012541 2.98087e-05 -7.21196e-05 -5.62401e-05 0.000321546 -5.57435e-05 2.80417e-05 -2.15122e-06 1.24702e-05 
1786.75 0 1.56403e-05 0.00105708 9.93052e-05 -8.52184e-05 0.00287384 0.000107739 0.000110382 -3.1884e-05 -2.05334e-05 0.000144463 -0.000198957 0.000521932 -5.92896e-05 0.000381376 0.000175652 0.000214055 -0.000258754 0.000157582 0.000390581 0.000174577 4.57172e-05 0.000123927 0.00014239 0.000128749 3.00205e-05 -7.75387e-05 -6.2632e-05 0.000324098 -5.38622e-05 2.31115e-05 5.49596e-06 9.75064e-06 
1787.1 0 2.77639e-05 0.00100854 0.000104884 -8.33955e-05 0.0028586 6.7834e-05 0.00012179 -2.11655e-05 -9.33941e-06 0.000141657 -0.0002115 0.000566775 -5.9218e-05 0.000399352 0.000191429 0.000221001 -0.000267764 0.000149289 0.000361169 0.000177325 4.56396e-05 0.000135723 0.000138772 0.000129993 3.11868e-05 -8.30386e-05 -6.71541e-05 0.0003261 -5.06693e-05 1.74642e-05 1.20141e-05 9.90061e-06 
1787.45 0 3.76302e-05 0.000958518 0.000110016 -8.06156e-05 0.00284101 2.53165e-05 0.000129956 -9.99627e-06 -2.72361e-06 0.000139617 -0.000221447 0.000613059 -5.75411e-05 0.000418965 0.000205199 0.000234041 -0.000282591 0.000138323 0.000330178 0.000180168 4.79072e-05 0.000145718 0.000132485 0.000129211 3.26015e-05 -8.75521e-05 -6.97913e-05 0.000328226 -4.56538e-05 1.31332e-05 1.68674e-05 1.1995e-05 
1787.8 0 4.63916e-05 0.000906666 0.000114801 -7.76006e-05 0.00282003 -1.59089e-05 0.000134649 1.98211e-06 -4.47603e-06 0.000135929 -0.000228083 0.000661215 -5.61618e-05 0.000440277 0.000214092 0.000250576 -0.000301426 0.000124203 0.000300538 0.000182346 5.47719e-05 0.000154879 0.000122557 0.00012829 3.41028e-05 -8.93676e-05 -7.22231e-05 0.0003312 -3.93315e-05 1.15965e-05 1.99106e-05 1.64878e-05 
1788.15 0 5.42881e-05 0.000854447 0.000119291 -7.5233e-05 0.00279506 -5.17232e-05 0.000138352 1.47291e-05 -1.42626e-05 0.000128677 -0.0002318 0.000708643 -5.31864e-05 0.000464432 0.000218428 0.000267993 -0.000322479 0.000106152 0.000274923 0.000184551 6.50792e-05 0.000163887 0.000111567 0.000126688 3.48906e-05 -9.03066e-05 -7.45784e-05 0.000335853 -3.22712e-05 1.19495e-05 2.006e-05 2.2876e-05 
1788.5 0 5.95839e-05 0.000802123 0.000125002 -7.38089e-05 0.00276789 -8.02121e-05 0.000141152 2.92591e-05 -3.00457e-05 0.000119292 -0.000233115 0.000755211 -4.50589e-05 0.000492087 0.000217703 0.000285095 -0.000342841 8.34776e-05 0.000255132 0.000189228 7.63569e-05 0.000172307 0.000101529 0.000123297 3.48702e-05 -9.22125e-05 -7.60847e-05 0.000342566 -2.59644e-05 1.11739e-05 1.6898e-05 2.70611e-05 
1788.85 0 6.12178e-05 0.000749848 0.000131071 -7.25199e-05 0.00274274 -0.000102548 0.000141015 4.47072e-05 -4.8944e-05 0.000108105 -0.000231046 0.000801743 -3.50997e-05 0.00052095 0.000212058 0.000300757 -0.000360484 5.71005e-05 0.000239517 0.000197272 8.54478e-05 0.000180186 9.20585e-05 0.000118566 3.50903e-05 -9.33011e-05 -7.71231e-05 0.000349447 -2.10433e-05 8.01577e-06 1.14326e-05 2.69725e-05 
1789.2 0 5.93157e-05 0.000699425 0.000135252 -7.0283e-05 0.00272111 -0.000120636 0.000140008 5.94924e-05 -6.92774e-05 9.44525e-05 -0.000222879 0.000849144 -2.69327e-05 0.000548047 0.000202767 0.000315131 -0.00037556 3.10257e-05 0.000225705 0.000205847 9.14271e-05 0.000186552 8.24283e-05 0.000112981 3.55531e-05 -9.1474e-05 -7.88013e-05 0.000355398 -1.72705e-05 4.32807e-06 5.51455e-06 2.43396e-05 
1789.55 0 5.58513e-05 0.000649642 0.000136972 -6.74418e-05 0.00270214 -0.000134052 0.000140577 7.47387e-05 -9.1055e-05 8.03901e-05 -0.000207572 0.00089964 -2.20092e-05 0.000572249 0.000191931 0.00032965 -0.000386973 8.17161e-06 0.000213976 0.000212549 9.55652e-05 0.000190164 7.23775e-05 0.000108405 3.54323e-05 -8.65904e-05 -8.12973e-05 0.000362384 -1.493e-05 1.30911e-06 -3.41412e-08 2.13679e-05 
1789.9 0 5.19982e-05 0.000597171 0.000135926 -6.54376e-05 0.00268622 -0.000140196 0.000140678 8.96282e-05 -0.000114893 6.78468e-05 -0.000186769 0.000955764 -2.11903e-05 0.000593051 0.000181077 0.000344128 -0.000395525 -1.21359e-05 0.000204129 0.00021852 9.83464e-05 0.000190981 6.28106e-05 0.000107418 3.4437e-05 -7.93073e-05 -8.48053e-05 0.00037211 -1.44075e-05 -3.56954e-07 -4.90964e-06 1.77202e-05 
1790.25 0 4.71588e-05 0.000542082 0.000132823 -6.40462e-05 0.00266818 -0.000141103 0.000138237 0.000102241 -0.000141291 5.89068e-05 -0.000161539 0.00101883 -2.27273e-05 0.000608897 0.000169056 0.000357065 -0.000404554 -2.94267e-05 0.000194454 0.000224292 9.97376e-05 0.000189393 5.35922e-05 0.000110583 3.30391e-05 -7.01809e-05 -8.89554e-05 0.00038415 -1.58072e-05 -6.9229e-07 -9.1924e-06 1.32927e-05 
1790.6 0 4.33595e-05 0.000485666 0.000129026 -6.13902e-05 0.00264231 -0.000141523 0.000133861 0.000113598 -0.000169673 5.58026e-05 -0.000134303 0.00108629 -2.59535e-05 0.000618258 0.00015567 0.000369468 -0.000414247 -4.11476e-05 0.000184545 0.000227172 0.000100088 0.000187233 4.42145e-05 0.000117589 3.11152e-05 -6.07384e-05 -9.33618e-05 0.000396119 -1.78398e-05 -4.26497e-08 -1.21508e-05 8.9565e-06 
1790.95 0 4.25189e-05 0.00042907 0.000123872 -5.68088e-05 0.00261102 -0.000142304 0.00012841 0.000125035 -0.000199081 6.01139e-05 -0.000108485 0.0011546 -3.10482e-05 0.000622504 0.000142175 0.000381716 -0.000422406 -4.6621e-05 0.000173859 0.000225371 9.97571e-05 0.000185822 3.63397e-05 0.000126851 2.88207e-05 -5.27387e-05 -9.696e-05 0.000406561 -1.88783e-05 1.94455e-06 -1.35602e-05 4.65926e-06 
1791.3 0 4.35695e-05 0.000373561 0.000117433 -5.12461e-05 0.00257788 -0.00014385 0.000122699 0.000136979 -0.000229447 7.16018e-05 -8.69578e-05 0.00122199 -3.78217e-05 0.000624343 0.000130652 0.000393209 -0.000428947 -4.65055e-05 0.000163455 0.000221459 9.84712e-05 0.000183492 3.17571e-05 0.000138187 2.63593e-05 -4.72687e-05 -9.97773e-05 0.000415778 -1.81668e-05 6.516e-06 -1.58336e-05 -8.06185e-08 
1791.65 0 4.44135e-05 0.000320691 0.000110754 -4.57055e-05 0.00254413 -0.000147074 0.000116756 0.000149372 -0.000259452 8.78003e-05 -7.04981e-05 0.00128865 -4.73945e-05 0.000624527 0.000122596 0.000402848 -0.000434748 -4.03193e-05 0.000154695 0.000217152 9.60558e-05 0.000178268 2.97561e-05 0.000151031 2.37157e-05 -4.38563e-05 -0.000102321 0.000423489 -1.62207e-05 1.3614e-05 -2.05274e-05 -4.99245e-06 
1792 0 4.41063e-05 0.000270086 0.000103799 -4.04654e-05 0.00250897 -0.000152971 0.000108192 0.000162156 -0.000285242 0.000108271 -5.72503e-05 0.00135308 -5.89339e-05 0.000622076 0.000118772 0.000408514 -0.000439294 -2.96092e-05 0.000147663 0.000212235 9.30444e-05 0.000171676 2.97259e-05 0.000162805 2.24143e-05 -4.06241e-05 -0.000104869 0.000430603 -1.42092e-05 2.16104e-05 -2.62575e-05 -8.41804e-06 
1792.35 0 4.23893e-05 0.000219227 9.69507e-05 -3.43151e-05 0.00247195 -0.000160356 9.40682e-05 0.000174555 -0.000304629 0.00013077 -4.55512e-05 0.00141385 -6.84263e-05 0.00061696 0.000117687 0.000409754 -0.000441775 -1.70725e-05 0.000141671 0.000206095 8.95421e-05 0.000165849 3.06264e-05 0.000172833 2.37657e-05 -3.72627e-05 -0.000106425 0.000436951 -1.24682e-05 2.85112e-05 -3.10349e-05 -1.02054e-05 
1792.7 0 3.93535e-05 0.00016788 9.16546e-05 -2.60197e-05 0.00243356 -0.000166537 7.44821e-05 0.000184664 -0.000315324 0.000150374 -3.59486e-05 0.00147088 -7.13017e-05 0.000609431 0.000116478 0.000406739 -0.000441227 -3.7124e-06 0.000134826 0.000199669 8.56885e-05 0.000159064 3.11951e-05 0.000182094 2.4948e-05 -3.44761e-05 -0.000106228 0.000440878 -1.07493e-05 3.34435e-05 -3.46897e-05 -1.09602e-05 
1793.05 0 3.52389e-05 0.000116505 8.77816e-05 -1.65815e-05 0.00239421 -0.000171368 5.16708e-05 0.000190853 -0.000317012 0.000164816 -2.73649e-05 0.00152399 -6.74151e-05 0.000600744 0.000116026 0.000401537 -0.000438567 1.23302e-05 0.000125981 0.000195229 8.1999e-05 0.000148959 3.14809e-05 0.000192289 2.29562e-05 -3.30835e-05 -0.000104914 0.000443021 -8.99891e-06 3.80855e-05 -3.88609e-05 -1.08171e-05 
1793.4 0 2.96802e-05 6.52936e-05 8.34601e-05 -6.94482e-06 0.00235408 -0.000176142 2.6429e-05 0.000194549 -0.000314551 0.000173146 -1.85e-05 0.00157475 -5.97862e-05 0.00059205 0.000116555 0.000397081 -0.000434808 3.26162e-05 0.000115773 0.000192503 7.87849e-05 0.000136782 3.10296e-05 0.000203803 1.95773e-05 -3.2901e-05 -0.00010415 0.000445244 -7.63143e-06 4.46918e-05 -4.39058e-05 -1.01806e-05 
1793.75 0 2.30526e-05 1.45179e-05 7.78574e-05 2.11023e-06 0.00231341 -0.000178975 -4.75131e-07 0.000197883 -0.000313016 0.000174648 -1.04549e-05 0.00162392 -4.99486e-05 0.000582945 0.000114901 0.000394081 -0.000429445 5.61685e-05 0.000104713 0.000190959 7.60826e-05 0.000124058 2.87514e-05 0.000214948 1.72512e-05 -3.2864e-05 -0.000104336 0.000446725 -5.66575e-06 5.32365e-05 -4.97399e-05 -8.22139e-06 
1794.1 0 1.55855e-05 -3.6397e-05 7.21782e-05 1.16905e-05 0.00227367 -0.000176923 -2.46897e-05 0.000202297 -0.000311439 0.000171275 -4.14509e-06 0.00166923 -3.80917e-05 0.000574779 0.000108055 0.000390718 -0.000421563 8.13835e-05 9.18457e-05 0.000189919 7.39114e-05 0.000110428 2.48519e-05 0.000223564 1.57518e-05 -3.3164e-05 -0.000104933 0.000445945 -1.2626e-06 6.25746e-05 -5.5941e-05 -5.04317e-06 
1794.45 0 7.76185e-06 -8.77773e-05 6.79559e-05 2.41977e-05 0.00223707 -0.000171097 -4.28145e-05 0.000208665 -0.000303971 0.000166153 2.52071e-07 0.00171047 -2.46938e-05 0.000568172 9.44985e-05 0.000382499 -0.000413519 0.000106265 7.49727e-05 0.000187885 7.24074e-05 9.66557e-05 2.18978e-05 0.000228035 1.28986e-05 -3.4109e-05 -0.00010618 0.000443582 5.72622e-06 7.25357e-05 -6.1579e-05 -2.89813e-06 
1794.8 0 9.88859e-07 -0.000140225 6.56325e-05 3.92448e-05 0.00220321 -0.000163743 -5.77136e-05 0.000217703 -0.000287697 0.000160749 4.2945e-06 0.00175051 -9.22487e-06 0.000561932 7.69046e-05 0.000367807 -0.000408963 0.000127939 5.25498e-05 0.000185166 7.15681e-05 8.41844e-05 2.19307e-05 0.000229074 7.69472e-06 -3.40424e-05 -0.000107663 0.000440525 1.3607e-05 8.19356e-05 -6.57005e-05 -1.74859e-06 
1795.15 0 -3.68236e-06 -0.00019365 6.51404e-05 5.31493e-05 0.00216872 -0.000155592 -7.39597e-05 0.00022802 -0.000265053 0.000155455 8.7025e-06 0.00179053 8.53049e-06 0.000554362 6.05846e-05 0.000349944 -0.000407287 0.000144222 2.638e-05 0.000182369 7.21881e-05 7.45672e-05 2.40484e-05 0.000229263 1.92753e-06 -3.3503e-05 -0.000108608 0.000436698 2.14513e-05 8.98065e-05 -6.651e-05 6.84815e-08 
1795.5 0 -6.9451e-06 -0.000245637 6.47633e-05 6.2703e-05 0.00213064 -0.000146064 -9.05252e-05 0.000236133 -0.000239377 0.000149171 1.38375e-05 0.00182888 2.63472e-05 0.00054538 5.03914e-05 0.00033164 -0.000404568 0.000154027 -2.95315e-07 0.00017878 7.4401e-05 6.69022e-05 2.78007e-05 0.000230791 -3.38828e-06 -3.57625e-05 -0.000109281 0.00043132 2.9246e-05 9.56668e-05 -6.40238e-05 3.03224e-06 
1795.85 0 -9.5693e-06 -0.00029364 6.26509e-05 6.89771e-05 0.00208825 -0.00013481 -0.000103695 0.000240418 -0.000212487 0.000140627 1.96337e-05 0.00186305 4.38407e-05 0.000536041 4.81501e-05 0.000314666 -0.000399392 0.000157779 -2.72218e-05 0.000172546 7.7654e-05 5.8526e-05 3.24532e-05 0.000234054 -8.23756e-06 -4.1027e-05 -0.000109234 0.000423935 3.61476e-05 9.95317e-05 -6.01293e-05 6.26642e-06 
1796.2 0 -1.06932e-05 -0.000337132 6.02743e-05 7.39838e-05 0.00204236 -0.0001225 -0.000113877 0.000239158 -0.000184935 0.000131201 2.32356e-05 0.00189233 6.13305e-05 0.000524981 5.15003e-05 0.000301067 -0.000392924 0.000156177 -5.65327e-05 0.000163033 8.1634e-05 4.90427e-05 3.5506e-05 0.000237101 -1.37841e-05 -4.65368e-05 -0.0001098 0.000415792 4.02548e-05 0.000101687 -5.55986e-05 9.34418e-06 
1796.55 0 -9.77268e-06 -0.000376879 5.8775e-05 7.76157e-05 0.00199502 -0.000110189 -0.000121088 0.000231151 -0.000156961 0.000123695 2.23866e-05 0.00191973 7.69292e-05 0.000511273 5.66015e-05 0.000291718 -0.000385435 0.000149298 -8.66262e-05 0.000153765 8.54774e-05 4.07673e-05 3.58201e-05 0.00023791 -1.9844e-05 -5.02817e-05 -0.000112371 0.000408178 4.10285e-05 0.000101804 -5.15331e-05 1.36245e-05 
1796.9 0 -7.06048e-06 -0.00041395 5.66486e-05 7.99196e-05 0.00194852 -9.93681e-05 -0.000123539 0.000218689 -0.00013058 0.000118998 1.57911e-05 0.00194672 9.03741e-05 0.0004959 6.23798e-05 0.000285612 -0.000377703 0.000137278 -0.000115443 0.000147239 8.9326e-05 3.49742e-05 3.53075e-05 0.000236831 -2.49242e-05 -5.27254e-05 -0.000115626 0.000399886 3.83718e-05 0.000100805 -4.94087e-05 2.07555e-05 
1797.25 0 -2.98857e-06 -0.000450449 5.32844e-05 8.15914e-05 0.00190574 -9.11806e-05 -0.000122139 0.000203713 -0.000109347 0.000117688 4.91368e-06 0.00197141 0.000102656 0.000478155 7.09136e-05 0.000280051 -0.000371418 0.00012211 -0.000144327 0.000143016 9.38277e-05 3.09139e-05 3.58335e-05 0.00023489 -2.88072e-05 -5.49192e-05 -0.000119596 0.000389716 3.28773e-05 9.9257e-05 -4.8474e-05 2.96149e-05 
1797.6 0 1.68513e-06 -0.00048712 4.88622e-05 8.36539e-05 0.00186829 -8.27975e-05 -0.000118086 0.000186843 -9.36282e-05 0.00012116 -6.58823e-06 0.00199279 0.000113553 0.000456234 8.18839e-05 0.000272909 -0.000365714 0.000108232 -0.000172992 0.00014043 9.77916e-05 2.79555e-05 3.69628e-05 0.000233273 -3.19488e-05 -5.63432e-05 -0.000124231 0.000378408 2.66995e-05 9.69317e-05 -4.64056e-05 3.83088e-05 
1797.95 0 5.9071e-06 -0.000523971 4.33002e-05 8.59713e-05 0.00183223 -7.17851e-05 -0.000111574 0.000171561 -8.0254e-05 0.000127251 -1.78895e-05 0.00201175 0.000123044 0.00043008 9.17516e-05 0.000265134 -0.000359132 9.90892e-05 -0.000200012 0.000135882 0.000100308 2.60489e-05 3.78146e-05 0.000233146 -3.4902e-05 -5.71226e-05 -0.00012756 0.000367498 2.24207e-05 9.4513e-05 -4.13069e-05 4.71667e-05 
1798.3 0 1.02758e-05 -0.000562559 3.73906e-05 8.71002e-05 0.00179346 -5.80956e-05 -0.000103219 0.000160714 -6.67155e-05 0.000134042 -3.06449e-05 0.00202777 0.000131621 0.00040274 9.87759e-05 0.0002581 -0.000351209 9.4403e-05 -0.000225624 0.000126584 0.000101011 2.51089e-05 3.76592e-05 0.000233766 -3.67892e-05 -5.83734e-05 -0.000129333 0.00035808 2.04931e-05 9.07953e-05 -3.34743e-05 5.59533e-05 
1798.65 0 1.58554e-05 -0.000602562 3.15768e-05 8.73251e-05 0.00175226 -4.12316e-05 -9.28073e-05 0.000151841 -5.36812e-05 0.000142731 -4.53647e-05 0.00203876 0.000138608 0.00037695 0.000103037 0.000251744 -0.000342745 9.10757e-05 -0.00025032 0.000116632 0.000100456 2.4212e-05 3.64332e-05 0.000234192 -3.63648e-05 -6.13869e-05 -0.00013103 0.000349535 2.04805e-05 8.51007e-05 -2.46828e-05 6.24733e-05 
1799 0 2.31113e-05 -0.000642184 2.59738e-05 8.64102e-05 0.00170845 -2.36834e-05 -8.02222e-05 0.000143963 -4.38756e-05 0.000154079 -6.09021e-05 0.00204448 0.000141956 0.000351922 0.000104421 0.000244903 -0.000333869 8.70418e-05 -0.000273541 0.000111109 0.000100375 2.10979e-05 3.39382e-05 0.000232924 -3.4749e-05 -6.48543e-05 -0.000133445 0.000340236 2.22811e-05 7.88544e-05 -1.55931e-05 6.60038e-05 
1799.35 0 3.16362e-05 -0.000680055 2.09929e-05 8.3604e-05 0.00166124 -8.76183e-06 -6.40989e-05 0.000137738 -3.83462e-05 0.000167992 -7.56682e-05 0.00204761 0.000140191 0.000328897 0.000103947 0.000235884 -0.000321484 8.19961e-05 -0.000293775 0.000109582 0.00010208 1.61363e-05 3.03061e-05 0.000228687 -3.34325e-05 -6.61748e-05 -0.000135843 0.000329555 2.40168e-05 7.31946e-05 -6.28607e-06 6.75374e-05 
1799.7 0 3.94901e-05 -0.000715785 1.66422e-05 8.07039e-05 0.00161038 2.95896e-06 -4.41274e-05 0.000130851 -3.68739e-05 0.000182393 -8.94913e-05 0.00205291 0.000135083 0.000310235 0.000102339 0.000225078 -0.000305134 7.66789e-05 -0.000309866 0.000109223 0.000105789 1.04208e-05 2.54727e-05 0.000222547 -3.33146e-05 -6.32881e-05 -0.00013759 0.000317695 2.39712e-05 6.80776e-05 2.88471e-06 6.83269e-05 
1800.05 0 4.4695e-05 -0.000749789 1.27944e-05 7.87633e-05 0.00155773 1.20472e-05 -2.32883e-05 0.000121694 -3.70271e-05 0.00019414 -0.000104075 0.002063 0.000129613 0.000294575 0.000100175 0.000215716 -0.00028704 7.32564e-05 -0.000320711 0.000110139 0.00011074 4.79931e-06 1.94123e-05 0.000216516 -3.48022e-05 -5.65465e-05 -0.000138837 0.000306371 2.31645e-05 6.25053e-05 1.02255e-05 6.93734e-05 
1800.4 0 4.66292e-05 -0.000782231 9.9405e-06 7.68296e-05 0.00150388 1.88901e-05 -3.56704e-06 0.000110596 -3.84241e-05 0.000201477 -0.000121066 0.0020785 0.000124643 0.000279655 9.8451e-05 0.000209888 -0.000268796 7.2187e-05 -0.000325836 0.000112651 0.000115347 4.6728e-07 1.33612e-05 0.000211482 -3.76906e-05 -4.71448e-05 -0.000140791 0.000296878 2.3892e-05 5.7581e-05 1.50735e-05 7.08936e-05 
1800.75 0 4.56806e-05 -0.000813312 8.13307e-06 7.50276e-05 0.0014472 2.35635e-05 1.42814e-05 9.89681e-05 -4.48222e-05 0.000204512 -0.000137212 0.00209779 0.00011883 0.000266288 9.80235e-05 0.000202965 -0.000253078 7.28551e-05 -0.000326947 0.000116913 0.000118346 -3.548e-06 7.1328e-06 0.000205992 -4.11942e-05 -3.56888e-05 -0.000145104 0.000288848 2.75744e-05 5.44574e-05 1.83133e-05 7.27312e-05 
1801.1 0 4.19481e-05 -0.000843642 5.59679e-06 7.39658e-05 0.00138659 2.72199e-05 2.84411e-05 8.72061e-05 -5.89443e-05 0.00020424 -0.000148693 0.0021182 0.000112056 0.000255495 9.96267e-05 0.000189802 -0.000242463 7.41841e-05 -0.000326113 0.000122394 0.000119611 -8.63267e-06 1.42515e-06 0.000198819 -4.35539e-05 -2.49045e-05 -0.000150622 0.000280968 3.26738e-05 5.14741e-05 1.89779e-05 7.47213e-05 
1801.45 0 3.46356e-05 -0.000874115 1.13437e-06 7.37355e-05 0.00132243 3.06795e-05 3.77464e-05 7.43245e-05 -7.93817e-05 0.000199981 -0.000155189 0.0021403 0.000105787 0.000247292 0.000103166 0.000171394 -0.000236366 7.68965e-05 -0.00032447 0.00012816 0.000119372 -1.40903e-05 -2.29144e-06 0.000190953 -4.36639e-05 -1.69081e-05 -0.000154963 0.000272566 3.67157e-05 4.72507e-05 1.78006e-05 7.58147e-05 
1801.8 0 2.4384e-05 -0.000904293 -4.46922e-06 7.42081e-05 0.00125496 3.44148e-05 4.27632e-05 5.94632e-05 -0.000101516 0.000191203 -0.000158106 0.00216413 0.000101482 0.000242016 0.000108304 0.000149686 -0.000232429 8.28517e-05 -0.000322162 0.00013498 0.000118198 -1.92088e-05 -2.95376e-06 0.000182515 -4.22548e-05 -1.14509e-05 -0.00015724 0.000264243 3.83268e-05 4.22269e-05 1.7535e-05 7.50945e-05 
1802.15 0 1.40216e-05 -0.000933548 -8.75811e-06 7.48869e-05 0.00118503 3.96298e-05 4.4917e-05 4.37608e-05 -0.000123024 0.000178018 -0.000158361 0.00218643 0.000100414 0.000240614 0.000115612 0.000126485 -0.000229491 9.11771e-05 -0.000319492 0.000143432 0.000117516 -2.4102e-05 -1.35847e-06 0.000172421 -4.01443e-05 -8.90249e-06 -0.000157412 0.000257222 3.82903e-05 3.65582e-05 1.75121e-05 7.36997e-05 
1802.5 0 5.71648e-06 -0.000961567 -1.01912e-05 7.56111e-05 0.00111517 4.58897e-05 4.54729e-05 2.67475e-05 -0.000142928 0.000161727 -0.000156124 0.00220538 0.000101281 0.000243753 0.000124821 0.000104435 -0.000229196 9.82984e-05 -0.000318404 0.000152447 0.00011847 -2.88626e-05 -8.19806e-07 0.000161488 -3.6469e-05 -1.00112e-05 -0.000156994 0.000251997 3.73299e-05 3.19179e-05 1.63617e-05 7.3384e-05 
1802.85 0 -3.75172e-07 -0.000987642 -1.04304e-05 7.68977e-05 0.0010465 5.12067e-05 4.39983e-05 7.74347e-06 -0.000159827 0.000144448 -0.000150869 0.00222066 0.000101346 0.000249404 0.000133149 8.40898e-05 -0.000233469 0.000100659 -0.000319374 0.00016043 0.00012105 -3.4693e-05 -4.03261e-06 0.000151868 -3.1619e-05 -1.4694e-05 -0.000157676 0.000248728 3.56353e-05 2.92552e-05 1.61374e-05 7.45659e-05 
1803.2 0 -6.17584e-06 -0.00101134 -1.12886e-05 7.98609e-05 0.000979975 5.54816e-05 4.09294e-05 -9.65618e-06 -0.000173744 0.000125989 -0.000141667 0.00223161 0.00010038 0.000255567 0.000138725 6.5522e-05 -0.000239834 9.91777e-05 -0.000321709 0.000165054 0.000125075 -4.08326e-05 -1.02355e-05 0.000143939 -2.82491e-05 -2.27868e-05 -0.000158833 0.000246398 3.38771e-05 2.73488e-05 1.68197e-05 7.76166e-05 
1803.55 0 -1.36699e-05 -0.00103282 -1.21294e-05 8.56137e-05 0.000916274 5.85289e-05 3.7235e-05 -2.36016e-05 -0.000188791 0.000106416 -0.000129056 0.0022392 9.75422e-05 0.000261563 0.000141711 5.01222e-05 -0.000245899 9.75329e-05 -0.000324524 0.000165744 0.000130364 -4.48796e-05 -1.75898e-05 0.000136571 -2.84936e-05 -3.31849e-05 -0.00015805 0.000243857 3.26484e-05 2.58262e-05 1.63254e-05 8.20844e-05 
1803.9 0 -2.29827e-05 -0.00105318 -1.32376e-05 9.23975e-05 0.000853437 5.78517e-05 3.42622e-05 -3.48317e-05 -0.000207441 8.73486e-05 -0.000114722 0.00224436 9.24442e-05 0.000267228 0.000141425 3.67884e-05 -0.00025176 9.72483e-05 -0.000325086 0.000162725 0.00013585 -4.66902e-05 -2.60776e-05 0.000130524 -3.16817e-05 -4.50812e-05 -0.000155116 0.00024073 3.19995e-05 2.42957e-05 1.42583e-05 8.68058e-05 
1804.25 0 -3.22754e-05 -0.00107189 -1.50631e-05 9.77341e-05 0.000789578 5.22966e-05 3.36651e-05 -4.49182e-05 -0.000227073 7.01461e-05 -9.96456e-05 0.00224453 8.52666e-05 0.000272796 0.000139252 2.42295e-05 -0.000257566 9.68446e-05 -0.000321927 0.000156783 0.000140849 -4.73772e-05 -3.48319e-05 0.000128588 -3.58204e-05 -5.86751e-05 -0.000151902 0.000237563 3.20627e-05 2.30491e-05 1.17787e-05 9.12913e-05 
1804.6 0 -4.02049e-05 -0.00108881 -1.74584e-05 0.000101514 0.000723351 4.39519e-05 3.24481e-05 -5.48398e-05 -0.000245476 5.47863e-05 -8.44193e-05 0.00223708 7.45943e-05 0.000281148 0.000137449 1.39736e-05 -0.000263253 9.52506e-05 -0.000316481 0.000149578 0.000144709 -4.77519e-05 -4.26216e-05 0.000131235 -4.01509e-05 -7.33147e-05 -0.000148926 0.000234653 3.27865e-05 2.31354e-05 1.10219e-05 9.47829e-05 
1804.95 0 -4.74481e-05 -0.0011052 -1.97435e-05 0.000105948 0.000656407 3.54132e-05 2.64532e-05 -6.43322e-05 -0.000261823 4.0849e-05 -6.97705e-05 0.002224 6.1e-05 0.000295825 0.000135021 6.41669e-06 -0.000268285 9.33768e-05 -0.000313209 0.000142861 0.000145492 -4.62875e-05 -4.86439e-05 0.000134973 -4.46514e-05 -8.74284e-05 -0.000145563 0.000231596 3.39518e-05 2.46666e-05 1.29675e-05 9.66074e-05 
1805.3 0 -5.38173e-05 -0.00112078 -2.2002e-05 0.000110901 0.000588877 2.9366e-05 1.59171e-05 -7.29892e-05 -0.000273873 2.8766e-05 -5.75338e-05 0.00220718 4.68501e-05 0.000314821 0.000131265 2.18523e-06 -0.00027225 9.03854e-05 -0.000314943 0.000136796 0.000142857 -4.21122e-05 -5.23675e-05 0.000136717 -4.92361e-05 -9.82409e-05 -0.000141737 0.000228169 3.59495e-05 2.67372e-05 1.60417e-05 9.74099e-05 
1805.65 0 -5.71379e-05 -0.00113534 -2.52027e-05 0.000113281 0.000519867 2.64185e-05 3.48055e-06 -8.11569e-05 -0.000279588 1.76183e-05 -4.93129e-05 0.00218567 3.4943e-05 0.000332647 0.000127087 4.57903e-06 -0.000274319 8.4587e-05 -0.000320562 0.000129472 0.000138332 -3.59755e-05 -5.46541e-05 0.000136418 -5.44678e-05 -0.000106541 -0.000138138 0.000222945 3.99585e-05 2.94341e-05 1.77323e-05 9.73848e-05 
1806 0 -5.78924e-05 -0.00114741 -2.88133e-05 0.000111749 0.000452287 2.50658e-05 -8.0966e-06 -8.96638e-05 -0.000276855 6.17119e-06 -4.62583e-05 0.00215986 2.62809e-05 0.000346524 0.000123528 1.33244e-05 -0.000276489 7.68467e-05 -0.000328796 0.0001192 0.000134336 -2.79908e-05 -5.56446e-05 0.000135344 -6.15465e-05 -0.000115826 -0.000135665 0.00021521 4.62661e-05 3.36216e-05 1.7799e-05 9.74358e-05 
1806.35 0 -5.91176e-05 -0.0011558 -3.07938e-05 0.000108761 0.000389146 2.32637e-05 -2.03357e-05 -9.81929e-05 -0.000265326 -4.82951e-06 -4.72682e-05 0.00213017 1.89097e-05 0.000355404 0.000122575 2.63263e-05 -0.000280853 6.82784e-05 -0.00033925 0.000106857 0.000131721 -1.90982e-05 -5.30675e-05 0.000134555 -6.97335e-05 -0.000126752 -0.000133421 0.000205743 5.36918e-05 3.78823e-05 1.81898e-05 9.8291e-05 
1806.7 0 -6.20168e-05 -0.00116108 -3.06716e-05 0.000106512 0.000330391 2.14011e-05 -3.50855e-05 -0.000107574 -0.000248078 -1.5221e-05 -4.94876e-05 0.00209635 1.09356e-05 0.00035907 0.00012248 4.26019e-05 -0.00028555 5.69946e-05 -0.000351894 9.46641e-05 0.000128865 -1.07968e-05 -4.74653e-05 0.000134759 -7.59184e-05 -0.000137545 -0.00012939 0.000194482 6.02487e-05 4.08166e-05 2.05936e-05 9.82488e-05 
1807.05 0 -6.55955e-05 -0.00116468 -2.96623e-05 0.000105205 0.000275463 2.18656e-05 -5.02375e-05 -0.000119433 -0.000227796 -2.61341e-05 -5.22174e-05 0.00205923 3.38866e-06 0.000359089 0.000117862 6.02956e-05 -0.000288375 4.07135e-05 -0.000365411 8.38584e-05 0.00012553 -4.62028e-06 -4.29173e-05 0.000135563 -7.98513e-05 -0.000146763 -0.000122778 0.000181003 6.63712e-05 4.23504e-05 2.35163e-05 9.68677e-05 
1807.4 0 -6.97723e-05 -0.00116783 -2.9215e-05 0.000104213 0.000223994 2.26308e-05 -6.27614e-05 -0.000134026 -0.000205014 -3.84687e-05 -5.61175e-05 0.00202066 -6.69448e-07 0.000355786 0.000104703 7.87731e-05 -0.000289381 1.91955e-05 -0.000377777 7.40994e-05 0.000122072 -1.18727e-06 -4.23154e-05 0.000136219 -8.35412e-05 -0.000153659 -0.00011449 0.000166346 7.28301e-05 4.24926e-05 2.49236e-05 9.30309e-05 
1807.75 0 -7.38375e-05 -0.00117156 -2.91509e-05 0.000102875 0.00017502 1.92176e-05 -7.07035e-05 -0.000150761 -0.000178664 -5.24438e-05 -6.32494e-05 0.00198095 9.45497e-07 0.000349807 8.14137e-05 9.71291e-05 -0.000288118 -5.29952e-06 -0.000389292 6.54141e-05 0.000117348 -1.48523e-07 -4.54136e-05 0.000136048 -8.78684e-05 -0.000158546 -0.000104976 0.000152275 7.75699e-05 4.15219e-05 2.47068e-05 8.58845e-05 
1808.1 0 -7.65349e-05 -0.00117626 -2.89106e-05 0.000101478 0.000126881 1.08828e-05 -7.32208e-05 -0.000168242 -0.000147573 -6.72617e-05 -7.44481e-05 0.00193982 6.2698e-06 0.00034237 5.1678e-05 0.000113006 -0.00028209 -2.76028e-05 -0.000403115 5.87701e-05 0.000111135 -2.88758e-08 -5.02366e-05 0.000134833 -9.23431e-05 -0.000161566 -9.43988e-05 0.000138532 7.81844e-05 3.99566e-05 2.26336e-05 7.71023e-05 
1808.45 0 -7.83527e-05 -0.00118291 -2.96096e-05 0.000100742 7.81524e-05 -1.04643e-06 -7.01161e-05 -0.000184448 -0.000113925 -8.00616e-05 -8.63416e-05 0.00189775 1.28081e-05 0.00033327 2.14993e-05 0.00012444 -0.000269609 -4.33569e-05 -0.00042212 5.59722e-05 0.000104739 -2.25013e-07 -5.4819e-05 0.000133117 -9.54499e-05 -0.000162226 -8.35908e-05 0.000124755 7.46599e-05 3.68141e-05 1.83605e-05 6.772e-05 
1808.8 0 -8.00425e-05 -0.0011915 -3.07067e-05 0.000100576 2.85561e-05 -1.37339e-05 -6.21004e-05 -0.000197311 -8.07373e-05 -8.66841e-05 -9.52305e-05 0.0018569 1.94777e-05 0.000323641 -5.47821e-06 0.000130918 -0.000251833 -5.19489e-05 -0.000443885 5.89535e-05 9.80265e-05 -2.05757e-06 -5.80254e-05 0.000131756 -9.68957e-05 -0.000159785 -7.35657e-05 0.000111512 6.90818e-05 3.1183e-05 1.28939e-05 5.72897e-05 
1809.15 0 -7.97213e-05 -0.00119948 -3.15147e-05 0.000100425 -2.22297e-05 -2.25735e-05 -5.16384e-05 -0.000205653 -4.83886e-05 -8.53661e-05 -0.000101138 0.00181974 2.40602e-05 0.000316018 -2.66674e-05 0.000133676 -0.000230444 -5.46539e-05 -0.000464083 6.71916e-05 9.08733e-05 -5.90987e-06 -5.97957e-05 0.000129458 -9.79703e-05 -0.000152512 -6.62297e-05 9.8023e-05 6.49171e-05 2.3709e-05 6.74414e-06 4.51923e-05 
1809.5 0 -7.48507e-05 -0.00120571 -3.24481e-05 0.000100127 -7.49217e-05 -2.60465e-05 -4.205e-05 -0.000209347 -1.48809e-05 -7.67395e-05 -0.000107336 0.00178598 2.48498e-05 0.000310701 -4.14723e-05 0.000132927 -0.000206653 -5.3426e-05 -0.000481018 7.95576e-05 8.35118e-05 -1.05415e-05 -6.10712e-05 0.000124714 -9.94778e-05 -0.000140555 -6.16925e-05 8.43366e-05 6.32107e-05 1.55756e-05 5.00483e-08 3.21313e-05 
1809.85 0 -6.57098e-05 -0.00121217 -3.30905e-05 0.000100479 -0.000129961 -2.7898e-05 -3.43749e-05 -0.000209935 1.876e-05 -6.3497e-05 -0.000116532 0.00175389 2.01002e-05 0.000304071 -5.17544e-05 0.000127808 -0.0001828 -5.06515e-05 -0.000492513 9.44739e-05 7.57173e-05 -1.45973e-05 -6.16929e-05 0.000119114 -9.98886e-05 -0.000126442 -5.79133e-05 7.09032e-05 6.22602e-05 7.59668e-06 -6.22871e-06 1.98422e-05 
1810.2 0 -5.46189e-05 -0.00122107 -3.25748e-05 0.000100462 -0.000184981 -3.28089e-05 -2.79047e-05 -0.000208902 4.90483e-05 -5.00491e-05 -0.000128216 0.00172281 1.00245e-05 0.00029227 -6.0066e-05 0.000119691 -0.000162131 -4.72214e-05 -0.000497306 0.00010867 6.88154e-05 -1.76241e-05 -6.21526e-05 0.000113327 -9.726e-05 -0.000113449 -5.45336e-05 5.65989e-05 6.19038e-05 1.2451e-06 -1.22336e-05 8.94373e-06 
1810.55 0 -4.34182e-05 -0.00123086 -3.16374e-05 9.80654e-05 -0.000237923 -4.25864e-05 -2.24657e-05 -0.000204639 7.63303e-05 -3.84391e-05 -0.00014001 0.00169298 -1.42021e-07 0.000275245 -6.73938e-05 0.0001109 -0.000147427 -4.3607e-05 -0.000497478 0.000118931 6.44335e-05 -1.9839e-05 -6.30698e-05 0.000106926 -9.17883e-05 -0.00010311 -5.09915e-05 4.12471e-05 6.32281e-05 -1.65734e-06 -1.6835e-05 -4.88558e-07 
1810.9 0 -3.30013e-05 -0.00123953 -3.21674e-05 9.38344e-05 -0.000291365 -5.56749e-05 -1.83122e-05 -0.000193967 0.0001017 -2.69778e-05 -0.00015156 0.00166368 -6.5617e-06 0.000254475 -7.48274e-05 0.000102139 -0.000138679 -4.11065e-05 -0.000494913 0.000121733 6.22841e-05 -2.18292e-05 -6.51652e-05 0.000101475 -8.46318e-05 -9.51798e-05 -4.55731e-05 2.65398e-05 6.64666e-05 -1.99319e-06 -1.86336e-05 -8.78037e-06 
1811.25 0 -2.43307e-05 -0.00124733 -3.5496e-05 8.90474e-05 -0.000348237 -7.04036e-05 -1.42224e-05 -0.000176416 0.000124416 -1.35968e-05 -0.000161469 0.00163478 -1.03425e-05 0.000231305 -8.33213e-05 9.61978e-05 -0.000132138 -4.17649e-05 -0.000488491 0.000115476 6.14522e-05 -2.31543e-05 -6.94474e-05 9.74511e-05 -7.68729e-05 -8.8639e-05 -3.77673e-05 1.41532e-05 7.02617e-05 -2.63274e-06 -1.86973e-05 -1.46827e-05 
1811.6 0 -1.75082e-05 -0.0012538 -4.06358e-05 8.35122e-05 -0.000409137 -8.58123e-05 -6.58634e-06 -0.00015305 0.000143522 -8.25533e-07 -0.000165584 0.00160654 -1.40368e-05 0.000207879 -9.20442e-05 9.52472e-05 -0.000127591 -4.58072e-05 -0.000478727 0.000104196 6.21913e-05 -2.36646e-05 -7.50225e-05 9.20448e-05 -6.81658e-05 -8.17808e-05 -2.95475e-05 3.80573e-06 7.47302e-05 -4.5511e-06 -1.80989e-05 -1.74905e-05 
1811.95 0 -1.19414e-05 -0.00125734 -4.58614e-05 7.73902e-05 -0.000472743 -9.878e-05 4.25244e-06 -0.000123847 0.000157566 9.20492e-06 -0.000163093 0.00157969 -2.01603e-05 0.000185544 -0.000101554 9.77296e-05 -0.00012718 -5.0735e-05 -0.000468689 9.53135e-05 6.49028e-05 -2.33495e-05 -8.04189e-05 8.47861e-05 -5.90687e-05 -7.45276e-05 -2.24802e-05 -4.27306e-06 8.01731e-05 -7.57397e-06 -1.78025e-05 -1.84909e-05 
1812.3 0 -6.43518e-06 -0.00125835 -5.04294e-05 7.22937e-05 -0.000535138 -0.000108284 1.46137e-05 -9.13315e-05 0.00016709 1.72422e-05 -0.000156822 0.00155512 -2.90702e-05 0.000165421 -0.000113887 9.90321e-05 -0.000127903 -5.64262e-05 -0.000459326 9.02487e-05 6.82376e-05 -2.19135e-05 -8.52561e-05 7.78921e-05 -5.1237e-05 -6.75351e-05 -1.59099e-05 -1.00765e-05 8.51115e-05 -1.00755e-05 -1.92324e-05 -1.9208e-05 
1812.65 0 1.29988e-07 -0.00125783 -5.27702e-05 6.94495e-05 -0.000592 -0.00011743 2.42352e-05 -5.898e-05 0.00017509 2.36356e-05 -0.000149367 0.00153359 -4.03205e-05 0.000147291 -0.000128124 9.54698e-05 -0.000126285 -6.44253e-05 -0.000450536 8.4857e-05 7.16165e-05 -2.11856e-05 -8.9047e-05 7.07227e-05 -4.40783e-05 -6.177e-05 -1.06134e-05 -1.53233e-05 8.90988e-05 -1.02812e-05 -2.31602e-05 -2.06459e-05 
1813 0 7.93098e-06 -0.00125664 -5.21553e-05 6.85713e-05 -0.000643975 -0.000129678 3.26676e-05 -2.87081e-05 0.000182614 2.90308e-05 -0.000140369 0.00151722 -5.23652e-05 0.000131127 -0.000140584 8.7683e-05 -0.000122024 -7.44688e-05 -0.000443517 7.71159e-05 7.53453e-05 -2.27273e-05 -9.14425e-05 6.13519e-05 -3.70781e-05 -5.79486e-05 -7.80548e-06 -2.15732e-05 9.29014e-05 -7.89937e-06 -2.79501e-05 -2.26421e-05 
1813.35 0 1.62676e-05 -0.00125341 -4.98806e-05 6.74702e-05 -0.0006957 -0.000144872 3.84311e-05 -3.28666e-06 0.00018703 3.45044e-05 -0.000127054 0.00150358 -6.14375e-05 0.000119459 -0.000148621 7.90886e-05 -0.000115562 -8.52974e-05 -0.000439206 6.97691e-05 7.96758e-05 -2.64719e-05 -9.26227e-05 5.02944e-05 -2.97238e-05 -5.55916e-05 -8.06993e-06 -2.76791e-05 9.63035e-05 -4.08672e-06 -3.11948e-05 -2.46502e-05 
1813.7 0 2.33946e-05 -0.00124677 -4.72258e-05 6.40074e-05 -0.000751005 -0.000161247 4.10983e-05 1.49447e-05 0.000186823 4.08186e-05 -0.000108725 0.00148664 -6.74566e-05 0.000113334 -0.000151716 7.22963e-05 -0.000107063 -9.45767e-05 -0.000435315 6.73658e-05 8.5391e-05 -3.11036e-05 -9.33941e-05 3.99104e-05 -2.19928e-05 -5.57866e-05 -1.13516e-05 -3.14029e-05 9.787e-05 -5.03515e-07 -3.04754e-05 -2.53838e-05 
1814.05 0 2.82e-05 -0.00123681 -4.52171e-05 5.79747e-05 -0.000808558 -0.000178601 4.19406e-05 2.66064e-05 0.000184247 4.78961e-05 -8.5778e-05 0.00146328 -7.30548e-05 0.000108314 -0.000149955 6.92353e-05 -9.68461e-05 -0.000100815 -0.000429719 7.05441e-05 9.25938e-05 -3.53919e-05 -9.43677e-05 3.16043e-05 -1.43111e-05 -5.94939e-05 -1.59568e-05 -3.35742e-05 9.676e-05 1.60646e-06 -2.58426e-05 -2.34014e-05 
1814.4 0 3.03523e-05 -0.00122447 -4.48189e-05 5.07175e-05 -0.000865108 -0.000196788 4.40439e-05 3.56315e-05 0.000180793 5.40878e-05 -6.09854e-05 0.00143342 -7.93496e-05 9.97985e-05 -0.000143876 6.99546e-05 -8.64225e-05 -0.000103338 -0.000424476 7.60458e-05 0.000100474 -3.78259e-05 -9.5474e-05 2.42398e-05 -8.15406e-06 -6.52441e-05 -2.17794e-05 -3.59261e-05 9.45418e-05 1.99028e-06 -1.89272e-05 -1.87184e-05 
1814.75 0 3.02622e-05 -0.00121303 -4.54832e-05 4.40584e-05 -0.000918524 -0.00021606 4.7632e-05 4.42302e-05 0.000175818 5.75967e-05 -3.63262e-05 0.00139904 -8.6504e-05 8.72647e-05 -0.000133936 7.18837e-05 -7.88038e-05 -0.000100074 -0.000422146 8.30899e-05 0.000107415 -3.83483e-05 -9.58153e-05 1.65916e-05 -4.95469e-06 -7.0486e-05 -3.01043e-05 -3.69445e-05 9.21892e-05 1.01929e-06 -1.13539e-05 -1.21284e-05 
1815.1 0 2.83159e-05 -0.00120446 -4.5583e-05 3.83872e-05 -0.000968715 -0.000237795 4.88804e-05 5.51049e-05 0.000167921 5.79381e-05 -1.29096e-05 0.00136344 -9.19646e-05 7.30685e-05 -0.000119474 7.34456e-05 -7.58149e-05 -9.30895e-05 -0.000421879 9.13471e-05 0.000112014 -3.91072e-05 -9.47608e-05 8.02592e-06 -3.0909e-06 -7.26056e-05 -3.92531e-05 -3.58584e-05 8.9833e-05 -3.2176e-07 -4.40138e-06 -4.25352e-06 
1815.45 0 2.51659e-05 -0.00119773 -4.50465e-05 3.30223e-05 -0.00101714 -0.000261469 4.51192e-05 7.03813e-05 0.000156705 5.50249e-05 8.20473e-06 0.00132909 -9.37058e-05 5.82126e-05 -0.000102156 7.53989e-05 -7.59385e-05 -8.58797e-05 -0.000422774 9.8215e-05 0.000114426 -4.13163e-05 -9.29894e-05 -2.87096e-07 -1.88865e-06 -7.19168e-05 -4.83927e-05 -3.5104e-05 8.88181e-05 -1.31609e-06 1.69621e-06 4.63238e-06 
1815.8 0 2.18153e-05 -0.00119062 -4.61087e-05 2.85789e-05 -0.00106434 -0.000284693 3.7758e-05 8.64279e-05 0.000143692 4.82484e-05 2.81773e-05 0.00129761 -9.43146e-05 4.18229e-05 -8.52517e-05 7.87662e-05 -7.56378e-05 -7.76764e-05 -0.000424634 0.000102702 0.000115443 -4.68195e-05 -9.08132e-05 -6.03529e-06 -2.15783e-06 -6.95064e-05 -5.83656e-05 -3.62183e-05 8.83382e-05 -2.88405e-06 7.65283e-06 1.45447e-05 
1816.15 0 1.83902e-05 -0.00118145 -5.00505e-05 2.5648e-05 -0.00111078 -0.000306249 3.05103e-05 9.86442e-05 0.000131286 3.7529e-05 4.78161e-05 0.00126842 -9.62186e-05 2.26685e-05 -7.05476e-05 8.28068e-05 -7.41387e-05 -6.73744e-05 -0.000426405 0.000105049 0.000115605 -5.64318e-05 -8.87644e-05 -1.03429e-05 -3.98491e-06 -6.54347e-05 -6.83171e-05 -3.85221e-05 8.65086e-05 -5.11402e-06 1.3344e-05 2.48952e-05 
1816.5 0 1.42646e-05 -0.0011708 -5.60782e-05 2.31725e-05 -0.00115468 -0.000324885 2.48845e-05 0.000105675 0.000122227 2.43903e-05 6.62022e-05 0.00124011 -9.89734e-05 1.29238e-06 -5.69091e-05 8.47009e-05 -7.37347e-05 -5.60369e-05 -0.000426596 0.00010612 0.000115498 -6.72911e-05 -8.69422e-05 -1.60796e-05 -7.15037e-06 -6.075e-05 -7.72312e-05 -4.08937e-05 8.29913e-05 -6.78275e-06 1.88451e-05 3.63744e-05 
1816.85 0 9.95713e-06 -0.00116005 -6.13654e-05 2.06443e-05 -0.00119295 -0.000339056 1.84818e-05 0.000107667 0.000116198 1.04272e-05 8.26195e-05 0.00121447 -0.0001033 -1.97763e-05 -4.29745e-05 8.32779e-05 -7.47796e-05 -4.53667e-05 -0.00042747 0.000108515 0.000113627 -7.71443e-05 -8.51752e-05 -2.33561e-05 -1.10283e-05 -5.6029e-05 -8.55026e-05 -4.40757e-05 7.78568e-05 -8.03003e-06 2.55481e-05 4.88767e-05 
1817.2 0 6.32877e-06 -0.00114977 -6.36053e-05 1.81942e-05 -0.00122639 -0.000347818 9.97511e-06 0.000106336 0.000110703 -3.55445e-06 9.68947e-05 0.00119261 -0.000111583 -3.76723e-05 -2.83419e-05 7.98737e-05 -7.49607e-05 -3.69321e-05 -0.000431708 0.000115472 0.00010837 -8.58598e-05 -8.45416e-05 -3.11784e-05 -1.54622e-05 -5.04432e-05 -9.43274e-05 -4.83625e-05 6.99765e-05 -9.19507e-06 3.30994e-05 6.12185e-05 
1817.55 0 2.41704e-06 -0.00114084 -6.3696e-05 1.62518e-05 -0.00125609 -0.000352847 -1.23691e-06 0.000102713 0.000104459 -1.68942e-05 0.000107209 0.00117192 -0.000123252 -5.3484e-05 -1.23683e-05 7.69263e-05 -7.29687e-05 -3.17466e-05 -0.000436326 0.000128161 0.000100805 -9.23479e-05 -8.56618e-05 -3.73086e-05 -2.1755e-05 -4.4193e-05 -0.000103487 -5.43727e-05 5.85552e-05 -9.48762e-06 3.90242e-05 7.23212e-05 
1817.9 0 -2.88143e-06 -0.00113331 -6.42821e-05 1.42763e-05 -0.00128082 -0.000356612 -1.5957e-05 9.71339e-05 9.75882e-05 -2.82513e-05 0.000113229 0.00115012 -0.000134774 -7.04261e-05 2.72549e-06 7.53502e-05 -6.93307e-05 -3.06801e-05 -0.000436239 0.000143575 9.20356e-05 -9.74717e-05 -8.91003e-05 -3.99993e-05 -2.88123e-05 -3.92304e-05 -0.000111802 -6.13064e-05 4.46043e-05 -9.20372e-06 4.2985e-05 8.08457e-05 
1818.25 0 -9.08759e-06 -0.00112643 -6.6136e-05 1.20185e-05 -0.0013019 -0.000359532 -3.41821e-05 9.03744e-05 9.13713e-05 -3.52722e-05 0.000118049 0.00112651 -0.000142641 -8.79247e-05 1.34301e-05 7.33774e-05 -6.41312e-05 -3.29811e-05 -0.000427457 0.000156809 8.16448e-05 -0.000102159 -9.4963e-05 -4.0816e-05 -3.41202e-05 -3.69317e-05 -0.000118973 -6.70485e-05 3.07355e-05 -9.63699e-06 4.46986e-05 8.66474e-05 
1818.6 0 -1.61583e-05 -0.00111992 -6.81381e-05 1.02088e-05 -0.00132169 -0.000359658 -5.34553e-05 8.07429e-05 8.62467e-05 -3.70876e-05 0.000126638 0.0010993 -0.000146216 -0.000104325 1.97477e-05 6.89918e-05 -5.74371e-05 -3.60169e-05 -0.000411252 0.000166065 6.99368e-05 -0.000105981 -0.000101697 -4.11754e-05 -3.64891e-05 -3.65766e-05 -0.000125575 -7.16322e-05 1.87671e-05 -1.05872e-05 4.24811e-05 8.98413e-05 
1818.95 0 -2.40117e-05 -0.00111312 -6.97242e-05 9.20824e-06 -0.00134153 -0.000353528 -7.11769e-05 6.72521e-05 8.05013e-05 -3.33191e-05 0.000139082 0.00106688 -0.000147077 -0.000118112 2.23684e-05 6.10932e-05 -5.02066e-05 -3.88292e-05 -0.000393754 0.000174485 5.95684e-05 -0.000108653 -0.000107844 -4.13544e-05 -3.74283e-05 -3.66578e-05 -0.000130756 -7.59042e-05 8.75092e-06 -1.12279e-05 3.80192e-05 9.10973e-05 
1819.3 0 -3.09183e-05 -0.00110557 -7.17209e-05 9.69861e-06 -0.00136207 -0.00033985 -8.56712e-05 5.02036e-05 7.36003e-05 -2.53466e-05 0.000151914 0.0010296 -0.000148698 -0.000128173 2.1416e-05 4.96819e-05 -4.47844e-05 -4.26286e-05 -0.000379783 0.000184318 5.35307e-05 -0.000110445 -0.000113517 -4.16074e-05 -4.08129e-05 -3.59999e-05 -0.000133977 -8.06321e-05 -1.04919e-06 -1.02962e-05 3.61591e-05 9.23141e-05 
1819.65 0 -3.52317e-05 -0.00109723 -7.4206e-05 1.16855e-05 -0.00138201 -0.000320834 -9.55008e-05 2.87838e-05 6.57296e-05 -1.73945e-05 0.000164537 0.000988681 -0.000153959 -0.000135559 1.87443e-05 3.48449e-05 -4.262e-05 -4.92125e-05 -0.000369078 0.000193714 5.22252e-05 -0.000113486 -0.000119821 -4.31647e-05 -4.63986e-05 -3.42958e-05 -0.000135293 -8.5052e-05 -1.07445e-05 -8.62491e-06 3.74111e-05 9.33874e-05 
1820 0 -3.71022e-05 -0.00108876 -7.61009e-05 1.3592e-05 -0.00140033 -0.000296902 -9.98422e-05 4.25583e-06 5.58367e-05 -9.87212e-06 0.000176502 0.000944978 -0.000160974 -0.00014085 1.50396e-05 1.81882e-05 -4.10425e-05 -5.75491e-05 -0.000358576 0.000199152 5.17076e-05 -0.000118319 -0.000127972 -4.69121e-05 -5.17863e-05 -3.38589e-05 -0.000133541 -8.87415e-05 -1.9546e-05 -7.35374e-06 3.76758e-05 9.32995e-05 
1820.35 0 -3.66335e-05 -0.00108076 -7.66715e-05 1.53616e-05 -0.00141741 -0.000267739 -9.91704e-05 -2.10336e-05 4.36267e-05 -3.32317e-06 0.000185746 0.000899337 -0.000165609 -0.000144536 1.01782e-05 9.2544e-07 -3.8851e-05 -6.69032e-05 -0.000347024 0.000199477 4.97747e-05 -0.000123087 -0.000137653 -5.25963e-05 -5.71279e-05 -3.58487e-05 -0.000127584 -9.31064e-05 -2.79181e-05 -5.37867e-06 3.64945e-05 9.40212e-05 
1820.7 0 -3.37083e-05 -0.00107179 -7.60801e-05 1.73803e-05 -0.00143449 -0.000235998 -9.45332e-05 -4.63399e-05 2.82791e-05 -5.63403e-07 0.000190577 0.000850359 -0.000164774 -0.000147967 3.06889e-06 -1.71132e-05 -3.93653e-05 -7.74438e-05 -0.000334064 0.0001966 4.72387e-05 -0.000126305 -0.000147996 -5.98111e-05 -6.25805e-05 -3.87056e-05 -0.000117744 -9.85946e-05 -3.50439e-05 -2.77551e-06 3.52957e-05 9.73928e-05 
1821.05 0 -3.11933e-05 -0.00106015 -7.39474e-05 1.93151e-05 -0.00145248 -0.000205054 -8.53848e-05 -7.10604e-05 1.16406e-05 -2.66442e-06 0.000190025 0.000797387 -0.000158471 -0.000149256 -9.33905e-06 -3.37355e-05 -4.42904e-05 -8.86298e-05 -0.00031936 0.000193796 4.58632e-05 -0.000127413 -0.000157569 -6.65522e-05 -6.71805e-05 -4.21914e-05 -0.000106024 -0.000103989 -3.98654e-05 -8.86094e-07 3.4188e-05 0.000102621 
1821.4 0 -2.99298e-05 -0.00104525 -7.1139e-05 2.22215e-05 -0.00147024 -0.000178197 -7.23918e-05 -9.3922e-05 -3.60581e-06 -1.03695e-05 0.000182949 0.000742691 -0.000150243 -0.000147426 -2.71109e-05 -4.822e-05 -5.12832e-05 -9.97792e-05 -0.000304772 0.00019213 4.56201e-05 -0.000127308 -0.000163367 -7.15684e-05 -7.06019e-05 -4.6512e-05 -9.39229e-05 -0.000108536 -4.34636e-05 -1.07014e-06 3.36408e-05 0.000107185 
1821.75 0 -2.75475e-05 -0.00102858 -6.96636e-05 2.61453e-05 -0.00148548 -0.000155748 -5.73039e-05 -0.000113747 -1.65833e-05 -2.23376e-05 0.000169107 0.000687276 -0.000140337 -0.000147274 -4.85391e-05 -6.07589e-05 -5.79466e-05 -0.000111252 -0.000291195 0.000188762 4.38784e-05 -0.000126186 -0.000165479 -7.56588e-05 -7.38126e-05 -5.14223e-05 -8.1769e-05 -0.00011176 -4.70756e-05 -1.69487e-06 3.40525e-05 0.000108727 
1822.1 0 -2.4692e-05 -0.00101241 -6.82925e-05 2.83371e-05 -0.00149529 -0.000137026 -4.14733e-05 -0.000129731 -2.36098e-05 -3.51795e-05 0.000150154 0.000632096 -0.000127181 -0.000152172 -7.25551e-05 -7.06189e-05 -6.49098e-05 -0.000123616 -0.000277393 0.000181686 4.0391e-05 -0.000122672 -0.000165942 -7.87111e-05 -7.65413e-05 -5.64755e-05 -6.96132e-05 -0.000113786 -5.03779e-05 7.29008e-07 3.49285e-05 0.000106832 
1822.45 0 -2.26808e-05 -0.000996097 -6.62094e-05 2.75328e-05 -0.00150214 -0.000122249 -2.71647e-05 -0.000141111 -2.18371e-05 -4.73224e-05 0.000129127 0.000579553 -0.000111464 -0.000158431 -9.78159e-05 -7.72009e-05 -7.30279e-05 -0.000136059 -0.000262007 0.000171829 3.7599e-05 -0.000117179 -0.000167263 -7.9572e-05 -7.77311e-05 -6.09937e-05 -5.59276e-05 -0.000114898 -5.1738e-05 6.98621e-06 3.54409e-05 0.000101883 
1822.8 0 -2.08659e-05 -0.000978863 -6.39205e-05 2.54081e-05 -0.00151323 -0.000108999 -1.66349e-05 -0.000146594 -1.38689e-05 -5.91984e-05 0.000108771 0.000528106 -9.24099e-05 -0.000163792 -0.000121671 -8.08273e-05 -8.22033e-05 -0.000148298 -0.000246577 0.000160716 3.64419e-05 -0.0001118 -0.000169819 -7.93911e-05 -7.75454e-05 -6.58048e-05 -3.95044e-05 -0.000115664 -5.12699e-05 1.51579e-05 3.55565e-05 9.45563e-05 
1823.15 0 -1.90806e-05 -0.000960565 -6.22965e-05 2.35454e-05 -0.00152948 -9.52104e-05 -1.01588e-05 -0.000148171 -4.49006e-06 -7.10756e-05 8.87317e-05 0.000476116 -7.10353e-05 -0.000169582 -0.000142585 -8.24783e-05 -9.22647e-05 -0.000160144 -0.000234374 0.000148247 3.55404e-05 -0.000107752 -0.0001729 -8.08248e-05 -7.68414e-05 -7.12763e-05 -2.06042e-05 -0.000116571 -4.96861e-05 2.2672e-05 3.49363e-05 8.5248e-05 
1823.5 0 -1.64735e-05 -0.000939247 -6.26512e-05 2.24337e-05 -0.00154721 -8.27251e-05 -5.38075e-06 -0.000147117 4.32452e-06 -8.33479e-05 6.72305e-05 0.000425385 -5.05738e-05 -0.000175458 -0.000160735 -8.38934e-05 -0.000100605 -0.000168929 -0.00022498 0.000134373 3.46497e-05 -0.000105635 -0.000176783 -8.37904e-05 -7.57577e-05 -7.47915e-05 -5.11184e-08 -0.000118652 -4.66248e-05 3.011e-05 3.3621e-05 7.47671e-05 
1823.85 0 -1.29447e-05 -0.000914948 -6.38483e-05 2.10714e-05 -0.00156485 -7.40663e-05 2.27002e-07 -0.000140449 1.18757e-05 -9.58706e-05 4.61643e-05 0.000377027 -3.29173e-05 -0.000181266 -0.00017504 -8.69881e-05 -0.000103645 -0.000174602 -0.000214693 0.000121403 3.47544e-05 -0.000104835 -0.000181354 -8.59329e-05 -7.36061e-05 -7.4009e-05 2.14359e-05 -0.00012264 -4.11007e-05 3.7465e-05 3.27236e-05 6.43795e-05 
1824.2 0 -8.86236e-06 -0.000888922 -6.32814e-05 1.86066e-05 -0.00158108 -6.75376e-05 8.3723e-06 -0.00012778 1.74742e-05 -0.00010707 3.08734e-05 0.000331946 -1.77841e-05 -0.000188453 -0.0001855 -9.0431e-05 -9.92192e-05 -0.000179562 -0.000202328 0.000112706 3.57812e-05 -0.000105989 -0.000186944 -8.78934e-05 -6.84308e-05 -7.08527e-05 4.32379e-05 -0.000128744 -3.26705e-05 4.14539e-05 3.28969e-05 5.50286e-05 
1824.55 0 -4.15665e-06 -0.000860899 -6.10869e-05 1.56579e-05 -0.00159484 -5.72662e-05 2.06652e-05 -0.000112851 2.19806e-05 -0.000115416 2.38796e-05 0.000289591 -5.58327e-06 -0.000195939 -0.000195471 -9.29742e-05 -8.84902e-05 -0.000184338 -0.000189562 0.000107077 3.60874e-05 -0.00010946 -0.000194422 -9.01526e-05 -6.01681e-05 -6.76359e-05 6.44279e-05 -0.000136204 -2.4546e-05 4.08482e-05 3.33318e-05 4.8018e-05 
1824.9 0 6.46231e-07 -0.000829329 -5.86733e-05 1.33969e-05 -0.00160696 -4.07704e-05 3.73428e-05 -9.99951e-05 2.69607e-05 -0.000121242 2.43753e-05 0.000246622 2.53552e-06 -0.000201391 -0.000208463 -9.43128e-05 -7.50202e-05 -0.000187946 -0.000179341 0.000101998 3.31463e-05 -0.000112819 -0.000201766 -9.17815e-05 -5.08025e-05 -6.31961e-05 8.34723e-05 -0.000144178 -2.0716e-05 3.64639e-05 3.23754e-05 4.43e-05 
1825.25 0 6.20311e-06 -0.00079416 -5.59089e-05 1.23504e-05 -0.0016199 -1.88315e-05 5.5298e-05 -9.23471e-05 3.2715e-05 -0.000125784 3.08791e-05 0.000200593 4.80935e-06 -0.000205637 -0.000224917 -9.32128e-05 -6.08433e-05 -0.000187669 -0.00017328 9.87842e-05 2.76959e-05 -0.000113366 -0.000205818 -9.29622e-05 -4.13568e-05 -5.59314e-05 9.91545e-05 -0.00015227 -2.00454e-05 2.97317e-05 2.94381e-05 4.32101e-05 
1825.6 0 1.33278e-05 -0.000757234 -5.24471e-05 1.29191e-05 -0.00163402 7.20409e-06 7.09603e-05 -8.8967e-05 3.95028e-05 -0.000132266 4.10155e-05 0.000151485 -1.6925e-07 -0.000213359 -0.00024379 -8.94807e-05 -4.84707e-05 -0.00018108 -0.000170314 9.80088e-05 2.07688e-05 -0.000111867 -0.00020641 -9.51892e-05 -3.22958e-05 -4.58812e-05 0.000110051 -0.000159905 -1.85755e-05 2.28037e-05 2.55424e-05 4.11474e-05 
1825.95 0 2.19086e-05 -0.000719473 -4.90366e-05 1.46619e-05 -0.00164502 3.23339e-05 8.30825e-05 -8.60021e-05 5.15264e-05 -0.000143745 5.28538e-05 0.00010012 -1.02541e-05 -0.000226349 -0.000266065 -8.48386e-05 -3.91332e-05 -0.000170634 -0.00016704 9.7434e-05 1.17799e-05 -0.000110073 -0.000204993 -9.82328e-05 -2.44855e-05 -3.61046e-05 0.000116497 -0.000165778 -1.53387e-05 1.59942e-05 2.18496e-05 3.47925e-05 
1826.3 0 3.23038e-05 -0.000681295 -4.60673e-05 1.72293e-05 -0.00164806 5.19169e-05 9.11219e-05 -7.93414e-05 7.12487e-05 -0.000158181 6.43588e-05 4.97426e-05 -2.17669e-05 -0.000241302 -0.000291888 -8.07621e-05 -3.25206e-05 -0.000160488 -0.000161266 9.48695e-05 1.07462e-06 -0.000109218 -0.000202194 -9.95874e-05 -1.88733e-05 -2.86039e-05 0.000119921 -0.000169971 -1.00209e-05 1.01304e-05 1.83481e-05 2.46629e-05 
1826.65 0 4.33172e-05 -0.000644294 -4.23545e-05 1.98416e-05 -0.00164231 6.4071e-05 9.47301e-05 -6.68564e-05 9.52923e-05 -0.000171007 7.26862e-05 1.9731e-06 -3.41769e-05 -0.00025425 -0.000318068 -7.67028e-05 -2.95651e-05 -0.000153108 -0.000154671 9.13714e-05 -8.24107e-06 -0.000109255 -0.000199377 -9.81891e-05 -1.54139e-05 -2.07562e-05 0.000120162 -0.000173574 -3.38908e-06 6.58094e-06 1.40277e-05 1.24059e-05 
1827 0 5.26938e-05 -0.000609923 -3.74072e-05 2.15733e-05 -0.00163026 6.83486e-05 9.21221e-05 -5.30481e-05 0.000121107 -0.000181523 7.72492e-05 -4.22952e-05 -4.98387e-05 -0.000263029 -0.000339345 -7.12436e-05 -3.06613e-05 -0.000150399 -0.000148502 8.83658e-05 -1.4095e-05 -0.000109175 -0.000198964 -9.48159e-05 -1.24161e-05 -1.04366e-05 0.000117557 -0.000176763 3.60306e-06 5.76843e-06 8.32718e-06 -5.12971e-07 
1827.35 0 5.89789e-05 -0.000578746 -3.1743e-05 2.21442e-05 -0.00161678 6.76753e-05 8.22369e-05 -4.1979e-05 0.000148258 -0.000191013 7.90345e-05 -8.15606e-05 -6.88991e-05 -0.000266716 -0.000352394 -6.53243e-05 -3.51147e-05 -0.000151736 -0.000141147 8.54386e-05 -1.82767e-05 -0.000109229 -0.000201366 -8.94222e-05 -9.06469e-06 2.661e-06 0.000113628 -0.000178972 1.12448e-05 6.90363e-06 2.1477e-06 -1.25924e-05 
1827.7 0 6.26017e-05 -0.000551082 -2.65026e-05 2.09669e-05 -0.00160664 6.5651e-05 6.62481e-05 -3.27201e-05 0.000172607 -0.000202152 7.85334e-05 -0.000116481 -9.13888e-05 -0.000265124 -0.000357706 -6.2254e-05 -4.08098e-05 -0.000155398 -0.000131546 8.1643e-05 -2.17371e-05 -0.000108706 -0.000204187 -8.25125e-05 -6.19734e-06 1.72199e-05 0.000108089 -0.000180181 1.79412e-05 7.88465e-06 -3.74735e-06 -2.19093e-05 
1828.05 0 6.48515e-05 -0.000527038 -2.43525e-05 1.76858e-05 -0.00160255 6.3924e-05 4.67266e-05 -2.44446e-05 0.000187935 -0.000214774 7.56963e-05 -0.000148713 -0.000116151 -0.000258002 -0.000356892 -6.438e-05 -4.50682e-05 -0.000162673 -0.000120113 7.62923e-05 -2.37539e-05 -0.000105541 -0.000206024 -7.65993e-05 -3.80247e-06 3.11546e-05 0.000100169 -0.000180985 2.28835e-05 7.94505e-06 -8.82385e-06 -2.72971e-05 
1828.4 0 6.55033e-05 -0.000504409 -2.51533e-05 1.27511e-05 -0.0016028 6.28483e-05 2.7044e-05 -1.71433e-05 0.000192323 -0.000226251 7.13556e-05 -0.000179339 -0.000137758 -0.000246199 -0.000352416 -7.11015e-05 -4.64633e-05 -0.00017364 -0.000108555 6.9359e-05 -2.31946e-05 -9.89738e-05 -0.000206718 -7.23408e-05 -1.98624e-06 4.26001e-05 8.96496e-05 -0.000181445 2.73729e-05 8.84508e-06 -1.32629e-05 -2.98557e-05 
1828.75 0 6.37798e-05 -0.000480261 -2.7285e-05 6.13613e-06 -0.00160232 6.22794e-05 9.48989e-06 -9.35048e-06 0.000189255 -0.000237794 6.84387e-05 -0.000210118 -0.000154789 -0.000233135 -0.000347725 -7.96416e-05 -4.47951e-05 -0.000187249 -9.8669e-05 6.20728e-05 -2.05339e-05 -8.98056e-05 -0.000206301 -6.7944e-05 -2.51352e-06 4.98259e-05 7.80739e-05 -0.000181046 3.12444e-05 1.20533e-05 -1.73525e-05 -3.0901e-05 
1829.1 0 5.9581e-05 -0.000454397 -3.08688e-05 -1.75488e-06 -0.00159677 6.21158e-05 -4.76369e-06 9.13813e-07 0.000183697 -0.000251993 6.89799e-05 -0.00024416 -0.000170581 -0.000221616 -0.000344216 -8.83047e-05 -3.94735e-05 -0.000203508 -9.17328e-05 5.19951e-05 -1.57525e-05 -7.96572e-05 -0.000205263 -6.18516e-05 -5.6895e-06 5.20825e-05 6.77827e-05 -0.000179701 3.52062e-05 1.59451e-05 -2.05864e-05 -3.16084e-05 
1829.45 0 5.36188e-05 -0.000428118 -3.5521e-05 -9.62972e-06 -0.00158436 6.32022e-05 -1.57344e-05 1.48212e-05 0.000178681 -0.000265991 6.92017e-05 -0.000284672 -0.000185588 -0.000212696 -0.000341619 -9.77757e-05 -3.02578e-05 -0.000220774 -9.0435e-05 3.47357e-05 -9.60453e-06 -7.01786e-05 -0.000202372 -5.46072e-05 -9.88806e-06 5.11082e-05 5.94903e-05 -0.000178565 4.03967e-05 1.89126e-05 -2.21997e-05 -3.29652e-05 
1829.8 0 4.58087e-05 -0.000402051 -4.01648e-05 -1.67478e-05 -0.00156463 6.75074e-05 -2.50441e-05 3.17382e-05 0.000174686 -0.000273019 6.73954e-05 -0.000330815 -0.000195817 -0.000207151 -0.000339299 -0.000107894 -1.81599e-05 -0.000237608 -9.622e-05 9.42884e-06 -3.54727e-06 -6.24043e-05 -0.000196919 -4.79668e-05 -1.41103e-05 5.01138e-05 5.4257e-05 -0.000178071 4.63241e-05 2.10865e-05 -2.20747e-05 -3.48806e-05 
1830.15 0 3.64321e-05 -0.000375636 -4.46617e-05 -2.30537e-05 -0.00153986 7.61056e-05 -3.46743e-05 5.10066e-05 0.000172585 -0.000269999 6.53262e-05 -0.000379862 -0.000197235 -0.000205654 -0.000336169 -0.000118457 -4.65793e-06 -0.000252597 -0.00010568 -2.1006e-05 2.11068e-06 -5.75781e-05 -0.000190314 -4.28069e-05 -1.76555e-05 5.07276e-05 5.15356e-05 -0.000179688 5.21569e-05 2.16872e-05 -2.01798e-05 -3.64805e-05 
1830.5 0 2.65168e-05 -0.000348935 -4.87783e-05 -2.78126e-05 -0.00151439 8.85152e-05 -4.45164e-05 7.11675e-05 0.0001717 -0.000257813 6.31541e-05 -0.000430775 -0.000188524 -0.000208183 -0.000332489 -0.000129726 9.00927e-06 -0.000264184 -0.000116709 -5.18974e-05 7.60479e-06 -5.67484e-05 -0.000184583 -3.88541e-05 -2.02147e-05 5.19088e-05 5.01775e-05 -0.000185122 5.68171e-05 2.02882e-05 -1.858e-05 -3.71347e-05 
1830.85 0 1.75871e-05 -0.000322372 -5.20202e-05 -3.05737e-05 -0.00148898 0.000104048 -5.3228e-05 9.00546e-05 0.000170181 -0.000240602 6.11921e-05 -0.00048253 -0.00017239 -0.000213368 -0.000329513 -0.00014037 2.1005e-05 -0.000271224 -0.000128518 -8.0613e-05 1.16988e-05 -6.06943e-05 -0.000180866 -3.53375e-05 -2.26359e-05 5.37309e-05 4.95472e-05 -0.000192272 5.96676e-05 1.78295e-05 -1.82908e-05 -3.62823e-05 
1831.2 0 1.07483e-05 -0.000295527 -5.36017e-05 -3.16281e-05 -0.00146199 0.000121625 -6.02808e-05 0.000106509 0.000167895 -0.000224124 5.8663e-05 -0.000532662 -0.000152287 -0.000220619 -0.000326563 -0.000150741 3.08599e-05 -0.000272944 -0.000137441 -0.000105374 1.34541e-05 -6.8616e-05 -0.000177982 -3.26458e-05 -2.6024e-05 5.59884e-05 4.91638e-05 -0.000199303 6.05228e-05 1.55313e-05 -1.86422e-05 -3.36173e-05 
1831.55 0 6.6261e-06 -0.00026814 -5.28892e-05 -3.21535e-05 -0.00143445 0.000137911 -6.66527e-05 0.000120633 0.000163345 -0.000210864 5.42178e-05 -0.000577033 -0.00012914 -0.000230449 -0.000323964 -0.000161943 4.03074e-05 -0.000267497 -0.000139554 -0.000124345 1.34639e-05 -7.82405e-05 -0.000174156 -3.18184e-05 -3.0413e-05 5.8105e-05 4.89031e-05 -0.000204911 6.00516e-05 1.49867e-05 -1.91725e-05 -3.04844e-05 
1831.9 0 4.68431e-06 -0.000240687 -5.08673e-05 -3.32716e-05 -0.00140866 0.000149927 -7.34822e-05 0.000134253 0.000154374 -0.000198739 4.83437e-05 -0.000614472 -0.00010298 -0.000240923 -0.000322623 -0.0001745 5.2099e-05 -0.000254269 -0.000134657 -0.000137783 1.3299e-05 -8.69993e-05 -0.000168777 -3.28218e-05 -3.49581e-05 5.96809e-05 4.79998e-05 -0.000207382 5.86713e-05 1.66813e-05 -1.92919e-05 -2.86887e-05 
1832.25 0 3.90664e-06 -0.000212931 -4.80296e-05 -3.53518e-05 -0.00138406 0.000156971 -8.07019e-05 0.000147263 0.000142495 -0.000184883 4.15245e-05 -0.000645476 -7.61537e-05 -0.000249598 -0.000321009 -0.000188543 6.77776e-05 -0.000234017 -0.000126507 -0.000147188 1.3807e-05 -9.55728e-05 -0.00016195 -3.4781e-05 -3.9579e-05 5.95834e-05 4.54154e-05 -0.000206917 5.76825e-05 1.95699e-05 -1.90609e-05 -2.84423e-05 
1832.6 0 4.87369e-06 -0.000184949 -4.46435e-05 -3.72484e-05 -0.00135998 0.000160319 -8.78753e-05 0.000158348 0.000130833 -0.000168488 3.40523e-05 -0.000672596 -5.18197e-05 -0.000256752 -0.000317689 -0.000201525 8.48254e-05 -0.000206879 -0.000119562 -0.000154599 1.413e-05 -0.000106137 -0.000154427 -3.58468e-05 -4.55268e-05 5.96205e-05 4.15465e-05 -0.000205878 5.72493e-05 2.15968e-05 -1.8278e-05 -2.81756e-05 
1832.95 0 7.76304e-06 -0.000158891 -4.12233e-05 -3.74358e-05 -0.00133692 0.00016028 -9.53304e-05 0.000166873 0.000120474 -0.000152742 2.38495e-05 -0.000699752 -3.05932e-05 -0.000264246 -0.00031349 -0.000211239 9.72756e-05 -0.000175331 -0.000115524 -0.000160804 1.29079e-05 -0.000118194 -0.000147559 -3.45547e-05 -5.274e-05 6.02671e-05 3.84534e-05 -0.000205292 5.75395e-05 2.14605e-05 -1.61006e-05 -2.66882e-05 
1833.3 0 1.14113e-05 -0.000135701 -3.82673e-05 -3.55462e-05 -0.00131377 0.000155033 -0.000104229 0.000171613 0.0001102 -0.000139545 9.81544e-06 -0.000726646 -1.27282e-05 -0.000269857 -0.000307955 -0.000218353 0.000101908 -0.000141972 -0.00011275 -0.000164467 9.60104e-06 -0.000129262 -0.000142399 -3.1817e-05 -6.06549e-05 5.90949e-05 3.70133e-05 -0.000204363 5.87563e-05 2.02757e-05 -1.30929e-05 -2.39952e-05 
1833.65 0 1.5008e-05 -0.000113617 -3.5567e-05 -3.19179e-05 -0.0012885 0.000146049 -0.000114146 0.000171701 9.94112e-05 -0.000127118 -5.37017e-06 -0.000751835 6.18146e-07 -0.000270924 -0.000300787 -0.000223476 0.000100852 -0.000108865 -0.000110409 -0.000163329 5.03232e-06 -0.000137288 -0.000137832 -2.81806e-05 -6.81992e-05 5.65709e-05 3.66011e-05 -0.000202081 6.01723e-05 1.95018e-05 -1.10806e-05 -2.17868e-05 
1834 0 1.77414e-05 -9.18347e-05 -3.23667e-05 -2.85589e-05 -0.00126191 0.000138951 -0.000121835 0.00016771 9.08032e-05 -0.000114988 -1.91053e-05 -0.00077478 6.69534e-06 -0.000269617 -0.000291781 -0.000227508 9.76553e-05 -7.81933e-05 -0.000108824 -0.000157822 2.08803e-06 -0.000141822 -0.000131336 -2.3173e-05 -7.36628e-05 5.50752e-05 3.66313e-05 -0.000198942 6.10426e-05 1.97325e-05 -1.17798e-05 -2.12454e-05 
1834.35 0 1.97945e-05 -7.16204e-05 -2.79112e-05 -2.734e-05 -0.00123599 0.000138368 -0.000126778 0.000159443 8.73689e-05 -0.000103025 -3.02978e-05 -0.000793662 5.87242e-06 -0.000267051 -0.000278967 -0.000229259 9.41967e-05 -5.07856e-05 -0.000108564 -0.000150076 2.13232e-06 -0.0001442 -0.000122014 -1.65071e-05 -7.62659e-05 5.54498e-05 3.61217e-05 -0.000196599 6.17253e-05 2.03229e-05 -1.52198e-05 -2.27862e-05 
1834.7 0 2.054e-05 -5.34762e-05 -2.15582e-05 -2.80616e-05 -0.00121243 0.00014331 -0.000129453 0.000146984 8.91342e-05 -8.97524e-05 -3.73813e-05 -0.000806872 1.42303e-06 -0.000261043 -0.000260019 -0.000226207 9.16681e-05 -2.6701e-05 -0.000110362 -0.000141894 2.89176e-06 -0.00014673 -0.000111388 -9.04718e-06 -7.61509e-05 5.65363e-05 3.47181e-05 -0.000194815 6.19038e-05 1.94133e-05 -1.82182e-05 -2.52274e-05 
1835.05 0 1.88894e-05 -3.55596e-05 -1.37207e-05 -3.0525e-05 -0.00119306 0.00015131 -0.000128726 0.00013305 9.50253e-05 -7.2733e-05 -3.77399e-05 -0.000814688 -4.54208e-06 -0.000250169 -0.000234142 -0.000218899 8.938e-05 -6.37489e-06 -0.000112668 -0.000136038 2.85362e-06 -0.000148959 -9.96299e-05 -1.78698e-06 -7.31983e-05 5.63254e-05 3.25611e-05 -0.000192509 6.16296e-05 1.68224e-05 -1.82081e-05 -2.67036e-05 
1835.4 0 1.58467e-05 -1.68036e-05 -5.17549e-06 -3.43965e-05 -0.00117665 0.000164065 -0.00012617 0.000119232 0.000104794 -5.21068e-05 -3.23939e-05 -0.00081923 -9.70065e-06 -0.00023592 -0.000204471 -0.000207384 8.41356e-05 1.17803e-05 -0.000113773 -0.000133868 2.67697e-06 -0.000148172 -8.62045e-05 4.99468e-06 -6.82433e-05 5.34411e-05 2.93026e-05 -0.000189807 6.22261e-05 1.42145e-05 -1.56796e-05 -2.66101e-05 
1835.75 0 1.36402e-05 2.24209e-06 3.70079e-06 -4.03722e-05 -0.00115863 0.000181997 -0.000126361 0.000105249 0.000118467 -3.09016e-05 -2.46357e-05 -0.000823504 -1.2741e-05 -0.000220345 -0.000173349 -0.000191621 7.42853e-05 3.05871e-05 -0.000113991 -0.000133823 3.86099e-06 -0.000144337 -7.22622e-05 1.05441e-05 -6.44085e-05 4.81763e-05 2.55737e-05 -0.0001881 6.44163e-05 1.21434e-05 -1.14218e-05 -2.5469e-05 
1836.1 0 1.41742e-05 2.10789e-05 1.1986e-05 -4.90852e-05 -0.00113691 0.00020153 -0.000129106 9.24092e-05 0.000134107 -1.0552e-05 -1.76366e-05 -0.000828013 -1.60119e-05 -0.000202465 -0.000140634 -0.000173421 6.10594e-05 5.00723e-05 -0.000114471 -0.000135573 8.68324e-06 -0.00014012 -5.85881e-05 1.49578e-05 -6.34489e-05 4.26092e-05 2.18334e-05 -0.000188918 6.78029e-05 1.17041e-05 -7.01081e-06 -2.36989e-05 
1836.45 0 1.92522e-05 4.0075e-05 1.9307e-05 -5.95339e-05 -0.00111317 0.000218424 -0.000130348 8.2687e-05 0.000150443 8.61502e-06 -1.52784e-05 -0.000832271 -1.97259e-05 -0.00018283 -0.000106676 -0.000152902 4.51279e-05 6.85339e-05 -0.000114702 -0.000139928 1.81637e-05 -0.000136841 -4.55792e-05 1.87313e-05 -6.49081e-05 3.86321e-05 1.79033e-05 -0.000192066 7.05308e-05 1.42408e-05 -4.5387e-06 -2.07646e-05 
1836.8 0 2.82909e-05 5.90116e-05 2.67748e-05 -6.9972e-05 -0.00108937 0.000230081 -0.000130496 7.48241e-05 0.000168259 2.53678e-05 -1.79517e-05 -0.000836223 -2.15732e-05 -0.000162933 -7.44034e-05 -0.000131241 2.71366e-05 8.39067e-05 -0.000111938 -0.000146292 3.01464e-05 -0.000133175 -3.37342e-05 2.1384e-05 -6.71596e-05 3.549e-05 1.54247e-05 -0.000196505 7.05516e-05 1.90995e-05 -3.0618e-06 -1.6675e-05 
1837.15 0 3.90078e-05 7.81644e-05 3.45362e-05 -7.70247e-05 -0.00106676 0.000234315 -0.000132851 6.68351e-05 0.000186113 3.81191e-05 -2.31931e-05 -0.000839485 -2.09671e-05 -0.000142997 -4.71582e-05 -0.000113222 8.24075e-06 9.6172e-05 -0.00010345 -0.000151463 4.23769e-05 -0.000128514 -2.33398e-05 2.31557e-05 -6.90177e-05 3.09195e-05 1.54422e-05 -0.000201777 6.82417e-05 2.41748e-05 -1.19204e-06 -1.20998e-05 
1837.5 0 5.15087e-05 9.75322e-05 4.07551e-05 -7.98704e-05 -0.00104516 0.000232689 -0.000136676 5.85904e-05 0.000200839 4.59061e-05 -2.985e-05 -0.000840713 -1.98982e-05 -0.000125095 -2.48245e-05 -0.0001015 -9.62534e-06 0.000107079 -8.80793e-05 -0.000153602 5.57888e-05 -0.000124224 -1.41218e-05 2.32842e-05 -7.16063e-05 2.36958e-05 1.62073e-05 -0.000207441 6.44742e-05 2.78619e-05 1.93138e-06 -8.07009e-06 
1837.85 0 6.42831e-05 0.000117676 4.45101e-05 -8.08386e-05 -0.00102415 0.000229513 -0.000138926 4.95788e-05 0.000210452 4.92796e-05 -3.71834e-05 -0.000840162 -1.95363e-05 -0.000110278 -7.56047e-06 -9.63039e-05 -2.67788e-05 0.000116871 -6.56075e-05 -0.000154747 7.14574e-05 -0.000120349 -6.54317e-06 2.0992e-05 -7.46587e-05 1.42286e-05 1.56733e-05 -0.000212516 6.08159e-05 2.8939e-05 7.80336e-06 -4.62126e-06 
1838.2 0 7.53411e-05 0.000139439 4.70293e-05 -8.07816e-05 -0.00100656 0.000226136 -0.000138992 3.93165e-05 0.000215228 4.95826e-05 -4.56147e-05 -0.000839928 -2.08026e-05 -9.664e-05 3.02562e-06 -9.68782e-05 -4.45551e-05 0.000122567 -3.9111e-05 -0.000156786 8.73296e-05 -0.000115896 -9.14397e-08 1.82119e-05 -7.49699e-05 3.42171e-06 1.38718e-05 -0.000216096 5.8939e-05 2.83987e-05 1.70686e-05 -6.96486e-07 
1838.55 0 8.46122e-05 0.000162774 4.80452e-05 -7.97209e-05 -0.000994408 0.000221465 -0.000137883 2.82967e-05 0.000216848 4.80593e-05 -5.60975e-05 -0.000843387 -2.70811e-05 -8.3785e-05 7.48695e-06 -0.000101617 -6.17213e-05 0.000120447 -1.35169e-05 -0.000159816 0.000101674 -0.000110403 5.94581e-06 1.54661e-05 -7.24725e-05 -6.47598e-06 1.24869e-05 -0.000218046 5.84873e-05 2.91948e-05 2.94724e-05 2.94404e-06 
1838.9 0 9.25888e-05 0.000187747 4.69998e-05 -7.83367e-05 -0.00098346 0.000213783 -0.000135721 1.79848e-05 0.000216897 4.39168e-05 -6.49458e-05 -0.000852334 -3.90091e-05 -7.2785e-05 8.82302e-06 -0.000107437 -7.42952e-05 0.000111115 9.39077e-06 -0.000162899 0.000115049 -0.000104284 1.00698e-05 1.22753e-05 -7.01563e-05 -1.46205e-05 1.29865e-05 -0.000219241 5.78897e-05 3.11297e-05 4.2615e-05 4.54615e-06 
1839.25 0 9.98477e-05 0.000215252 4.51032e-05 -7.68846e-05 -0.000968818 0.000202798 -0.000130431 9.49855e-06 0.000215063 3.49903e-05 -6.76921e-05 -0.000865226 -5.30272e-05 -6.32055e-05 8.15791e-06 -0.000110732 -7.92779e-05 9.71044e-05 3.01719e-05 -0.000164271 0.000128767 -9.75443e-05 1.14971e-05 9.50926e-06 -6.85806e-05 -2.3364e-05 1.46268e-05 -0.000221 5.57217e-05 3.19152e-05 5.22864e-05 3.93681e-06 
1839.6 0 0.000106619 0.000244144 4.39981e-05 -7.47806e-05 -0.00094883 0.000190087 -0.000119517 3.79263e-06 0.000210884 2.20185e-05 -6.4544e-05 -0.000878667 -6.51489e-05 -5.57162e-05 5.45346e-06 -0.000112573 -7.8889e-05 7.9769e-05 5.06767e-05 -0.000163709 0.000141956 -9.06962e-05 1.17823e-05 8.91005e-06 -6.61881e-05 -3.36063e-05 1.67171e-05 -0.000222424 5.18228e-05 3.03474e-05 5.70669e-05 3.27993e-06 
1839.95 0 0.000113172 0.000271673 4.30302e-05 -7.10197e-05 -0.00092191 0.000177865 -0.000102269 1.35915e-06 0.000205312 8.14527e-06 -5.75896e-05 -0.000892181 -7.47214e-05 -5.01057e-05 2.15432e-06 -0.000115182 -7.61428e-05 6.10294e-05 7.33813e-05 -0.000162592 0.000152835 -8.42431e-05 1.21143e-05 1.10044e-05 -6.39285e-05 -4.35342e-05 1.96363e-05 -0.00022271 4.84523e-05 2.67777e-05 5.8749e-05 4.46177e-06 
1840.3 0 0.00012125 0.000295733 4.08641e-05 -6.44749e-05 -0.000885966 0.000167788 -8.18915e-05 1.24009e-06 0.000198752 -2.38768e-06 -4.81664e-05 -0.000907064 -8.09894e-05 -4.52052e-05 -2.21097e-06 -0.000118146 -7.13025e-05 4.38334e-05 9.77276e-05 -0.0001613 0.000161457 -7.81755e-05 1.19959e-05 1.37431e-05 -6.20228e-05 -5.19244e-05 2.24121e-05 -0.000221991 4.66982e-05 2.24644e-05 6.00264e-05 7.29772e-06 
1840.65 0 0.000131477 0.000315088 3.7817e-05 -5.6675e-05 -0.000842959 0.000158866 -6.1779e-05 3.12775e-06 0.000191136 -6.8596e-06 -4.12989e-05 -0.000920826 -8.38632e-05 -4.086e-05 -9.88101e-06 -0.000120957 -6.50268e-05 2.86269e-05 0.000122087 -0.000160044 0.000168108 -7.28959e-05 1.12522e-05 1.49844e-05 -5.86747e-05 -5.85796e-05 2.52718e-05 -0.000219588 4.5991e-05 1.77917e-05 6.12019e-05 9.40803e-06 
1841 0 0.000141452 0.000330093 3.5126e-05 -4.90345e-05 -0.000798211 0.000147353 -4.32594e-05 6.08745e-06 0.000183879 -6.10245e-06 -3.96276e-05 -0.000930156 -8.46378e-05 -3.64208e-05 -2.19942e-05 -0.000122707 -5.88392e-05 1.44569e-05 0.000143889 -0.000161484 0.00017313 -6.98861e-05 1.07986e-05 1.47254e-05 -5.61968e-05 -6.35134e-05 2.93721e-05 -0.000215799 4.59921e-05 1.29544e-05 6.1191e-05 9.47818e-06 
1841.35 0 0.00014907 0.000342057 3.32572e-05 -4.03103e-05 -0.000756656 0.000133089 -2.69416e-05 6.64164e-06 0.000179615 -2.62239e-06 -3.99372e-05 -0.000934722 -8.49374e-05 -3.13093e-05 -3.5662e-05 -0.000123965 -5.53627e-05 1.79153e-06 0.000161302 -0.000166116 0.000175607 -6.94549e-05 1.15219e-05 1.32695e-05 -5.56778e-05 -6.65477e-05 3.42192e-05 -0.000211618 4.50455e-05 8.97277e-06 6.13773e-05 7.87581e-06 
1841.7 0 0.000154848 0.000352501 3.03389e-05 -2.9917e-05 -0.000721812 0.00011687 -1.44065e-05 3.59653e-06 0.000179281 1.86836e-06 -4.33665e-05 -0.000936126 -8.47227e-05 -2.60315e-05 -4.6934e-05 -0.000126436 -5.57357e-05 -7.76904e-06 0.000174306 -0.000170713 0.000173734 -6.99075e-05 1.38439e-05 1.01139e-05 -5.57068e-05 -6.92072e-05 4.0219e-05 -0.000207132 4.11865e-05 6.62552e-06 6.29012e-05 3.68349e-06 
1842.05 0 0.000160636 0.000362414 2.57137e-05 -1.93125e-05 -0.000692456 9.66447e-05 -8.73322e-06 -3.71483e-07 0.000181304 6.37332e-06 -5.17478e-05 -0.000936117 -8.30193e-05 -2.13327e-05 -5.38923e-05 -0.000128885 -5.88793e-05 -1.30655e-05 0.000182927 -0.000173078 0.000166627 -6.95602e-05 1.62254e-05 6.25539e-06 -5.6161e-05 -7.33473e-05 4.83154e-05 -0.000201777 3.55412e-05 6.35882e-06 6.53254e-05 -2.73444e-06 
1842.4 0 0.000166688 0.000372905 2.0132e-05 -1.01712e-05 -0.00066346 7.25332e-05 -1.09695e-05 -2.4399e-06 0.000184294 1.06351e-05 -6.36025e-05 -0.000936526 -8.12804e-05 -1.67062e-05 -5.51339e-05 -0.000130537 -6.4324e-05 -1.42095e-05 0.000187439 -0.000172414 0.000156358 -6.74944e-05 1.79748e-05 3.77521e-06 -5.62629e-05 -7.81045e-05 5.72062e-05 -0.000196583 3.18732e-05 7.2623e-06 6.81352e-05 -8.82671e-06 
1842.75 0 0.00017101 0.000383625 1.40209e-05 -2.24445e-06 -0.000632199 4.8273e-05 -1.91889e-05 -1.85151e-06 0.000187061 1.74632e-05 -7.67352e-05 -0.000937643 -8.0209e-05 -1.23967e-05 -5.12716e-05 -0.000132832 -7.3654e-05 -1.30733e-05 0.000188092 -0.000169968 0.00014635 -6.32406e-05 1.94044e-05 3.37902e-06 -5.33801e-05 -8.30234e-05 6.57292e-05 -0.000193009 3.20003e-05 7.01829e-06 6.998e-05 -1.40565e-05 
1843.1 0 0.000172037 0.000392781 7.26758e-06 4.43732e-06 -0.00059677 2.59756e-05 -3.07834e-05 2.62041e-06 0.00018905 2.89536e-05 -8.90389e-05 -0.000937606 -7.7321e-05 -9.07637e-06 -4.34156e-05 -0.000136204 -8.80455e-05 -1.28627e-05 0.000186278 -0.000167558 0.000138151 -5.58907e-05 1.97026e-05 5.22935e-06 -4.71146e-05 -8.86208e-05 7.42196e-05 -0.000191074 3.4467e-05 4.87593e-06 7.0469e-05 -1.91148e-05 
1843.45 0 0.000170784 0.000400407 6.2389e-07 9.95789e-06 -0.000555733 5.89546e-06 -4.29255e-05 1.02586e-05 0.000190253 4.1912e-05 -9.77505e-05 -0.000935446 -7.14968e-05 -5.10625e-06 -3.10764e-05 -0.000140871 -0.000105806 -1.78306e-05 0.000182633 -0.000165123 0.000131367 -4.55837e-05 1.92498e-05 8.92843e-06 -3.90272e-05 -9.5454e-05 8.2548e-05 -0.000190417 3.68504e-05 2.75127e-06 7.11964e-05 -2.3517e-05 
1843.8 0 0.000168423 0.000406705 -5.12605e-06 1.50329e-05 -0.000511118 -1.08494e-05 -5.30879e-05 1.75442e-05 0.000191271 5.30384e-05 -0.00010178 -0.000930355 -6.67985e-05 -4.74447e-07 -1.40791e-05 -0.000147233 -0.000121577 -2.89412e-05 0.000176746 -0.000163295 0.00012503 -3.64338e-05 1.88965e-05 1.17823e-05 -2.99575e-05 -0.000102835 8.82639e-05 -0.00019024 3.78928e-05 2.6875e-06 7.35009e-05 -2.63328e-05 
1844.15 0 0.000165351 0.000411724 -9.72124e-06 1.85876e-05 -0.00046681 -2.27606e-05 -6.11978e-05 2.41466e-05 0.000193082 6.12648e-05 -0.000102014 -0.00092315 -6.47314e-05 3.14432e-06 5.40016e-06 -0.000154539 -0.000131672 -4.28568e-05 0.000168343 -0.000161885 0.000117939 -3.12425e-05 1.82648e-05 1.2831e-05 -2.07151e-05 -0.000107954 9.00585e-05 -0.000189854 3.68683e-05 4.65514e-06 7.7115e-05 -2.78045e-05 
1844.5 0 0.000161755 0.000416334 -1.17353e-05 1.95542e-05 -0.000424802 -2.81243e-05 -6.73761e-05 3.05882e-05 0.000197153 6.48791e-05 -9.98231e-05 -0.000915194 -6.32696e-05 6.61958e-06 2.56248e-05 -0.000160387 -0.000137549 -5.92981e-05 0.000159005 -0.000160687 0.000109363 -2.80717e-05 1.84305e-05 1.32894e-05 -1.19101e-05 -0.000110874 9.00468e-05 -0.000190007 3.30069e-05 7.17201e-06 8.09765e-05 -2.9099e-05 
1844.85 0 0.000158429 0.000421591 -1.19771e-05 1.8243e-05 -0.000385857 -2.63014e-05 -7.34526e-05 3.49762e-05 0.000203941 6.31625e-05 -9.5492e-05 -0.000905625 -6.18077e-05 1.07942e-05 4.33018e-05 -0.000163964 -0.000140771 -7.94419e-05 0.000150713 -0.000161783 9.91497e-05 -2.53217e-05 1.94602e-05 1.2696e-05 -4.63024e-06 -0.000113985 8.92854e-05 -0.000190418 2.69708e-05 1.04073e-05 8.20713e-05 -3.21169e-05 
1845.2 0 0.000156562 0.000428219 -1.15879e-05 1.33648e-05 -0.000351199 -1.93369e-05 -8.26942e-05 3.5455e-05 0.000214005 5.75002e-05 -8.92752e-05 -0.000894486 -5.96055e-05 1.50852e-05 5.41554e-05 -0.000166414 -0.000141098 -9.99844e-05 0.000146071 -0.000165904 8.64426e-05 -2.33656e-05 1.91758e-05 1.07576e-05 9.08956e-07 -0.000118608 8.65766e-05 -0.000189558 1.84472e-05 1.47548e-05 7.92487e-05 -3.62849e-05 
1845.55 0 0.000155465 0.000435645 -1.01367e-05 5.17405e-06 -0.00032268 -1.13105e-05 -9.60984e-05 3.14467e-05 0.000226216 4.86365e-05 -8.3457e-05 -0.000883159 -5.55342e-05 2.00384e-05 5.92724e-05 -0.000169512 -0.00013813 -0.000116869 0.0001474 -0.000172584 7.06123e-05 -2.13618e-05 1.81257e-05 9.30214e-06 6.4523e-06 -0.000123272 8.22481e-05 -0.000187374 6.96651e-06 2.06831e-05 7.57753e-05 -4.00976e-05 
1845.9 0 0.000154415 0.000443383 -7.54853e-06 -3.48584e-06 -0.000299793 -5.83097e-06 -0.000113375 2.36806e-05 0.000238208 3.74035e-05 -7.95371e-05 -0.000872522 -4.70511e-05 2.81823e-05 6.07814e-05 -0.00017426 -0.000129968 -0.000129736 0.000154295 -0.000181857 5.28543e-05 -1.84828e-05 1.66535e-05 9.54278e-06 1.18237e-05 -0.000126713 7.85516e-05 -0.000184031 -5.71494e-06 2.80822e-05 7.32691e-05 -4.3358e-05 
1846.25 0 0.000154062 0.000453733 -4.10057e-06 -1.09802e-05 -0.000280807 -3.17256e-06 -0.000133864 1.3965e-05 0.000248577 2.68583e-05 -7.79144e-05 -0.000862068 -3.30375e-05 4.10914e-05 5.84762e-05 -0.000179784 -0.000115513 -0.000139778 0.000164377 -0.000191885 3.60548e-05 -1.43426e-05 1.30168e-05 9.67265e-06 1.60463e-05 -0.000128628 7.76327e-05 -0.000179374 -1.84747e-05 3.56317e-05 7.11078e-05 -4.46009e-05 
1846.6 0 0.000154273 0.000467551 -1.27016e-06 -1.75786e-05 -0.000264726 -3.85693e-06 -0.000153614 3.35852e-06 0.000256577 1.92905e-05 -7.87048e-05 -0.000853921 -1.57664e-05 5.69666e-05 5.16819e-05 -0.000184887 -9.65091e-05 -0.000144971 0.000175223 -0.000198465 2.23618e-05 -9.42883e-06 7.95235e-06 7.17908e-06 1.96119e-05 -0.000128738 7.90271e-05 -0.000174046 -3.202e-05 4.13937e-05 6.92549e-05 -4.31778e-05 
1846.95 0 0.000153394 0.000482279 3.07531e-08 -2.41115e-05 -0.000249015 -8.42795e-06 -0.000167722 -6.51652e-06 0.000261778 1.44526e-05 -8.10089e-05 -0.000850081 1.95943e-06 7.25216e-05 4.27289e-05 -0.000189846 -7.55642e-05 -0.000142177 0.000185205 -0.000198341 1.18869e-05 -4.98648e-06 4.29282e-06 2.6331e-06 2.40683e-05 -0.000127283 8.14083e-05 -0.000168164 -4.44339e-05 4.39096e-05 6.77342e-05 -3.9722e-05 
1847.3 0 0.000150237 0.000496731 3.90987e-07 -3.08038e-05 -0.000232615 -1.60524e-05 -0.000176104 -1.3524e-05 0.000263189 1.13144e-05 -8.03832e-05 -0.000847834 1.89692e-05 8.64731e-05 3.45008e-05 -0.000196473 -5.6468e-05 -0.000133515 0.000196146 -0.00019138 3.36806e-06 -1.40918e-06 2.86779e-06 -2.23586e-06 2.99038e-05 -0.000122834 8.42634e-05 -0.000160796 -5.22013e-05 4.34262e-05 6.64978e-05 -3.61862e-05 
1847.65 0 0.000146995 0.000510954 6.07035e-07 -3.61465e-05 -0.000217048 -2.47393e-05 -0.000181764 -1.79057e-05 0.000261529 7.35481e-06 -7.41619e-05 -0.000845853 3.41543e-05 9.999e-05 2.51175e-05 -0.000206954 -4.17833e-05 -0.000123208 0.000209503 -0.000178711 -3.61276e-06 1.6661e-06 4.26416e-06 -7.16776e-06 3.63471e-05 -0.000114387 8.78132e-05 -0.000152526 -5.50016e-05 4.2555e-05 6.59653e-05 -3.41999e-05 
1848 0 0.000146232 0.000526109 6.09405e-07 -3.94857e-05 -0.000202487 -3.15017e-05 -0.000186851 -1.98932e-05 0.000260317 1.00925e-06 -6.45916e-05 -0.000844306 4.54478e-05 0.00011414 1.36083e-05 -0.000221882 -2.88867e-05 -0.00011309 0.000223706 -0.000163366 -8.93552e-06 3.09258e-06 8.83068e-06 -1.22829e-05 4.09626e-05 -0.00010359 9.10088e-05 -0.000143639 -5.55884e-05 4.30003e-05 6.65065e-05 -3.37004e-05 
1848.35 0 0.00014812 0.00054366 5.21287e-07 -4.1686e-05 -0.000188588 -3.44424e-05 -0.000190742 -1.84638e-05 0.000262265 -5.34085e-06 -5.58508e-05 -0.000842497 5.23087e-05 0.000129226 2.6048e-06 -0.000239021 -1.41328e-05 -0.000106393 0.000239036 -0.00014736 -1.35921e-05 3.2565e-06 1.5317e-05 -1.68968e-05 4.25311e-05 -9.20597e-05 9.24897e-05 -0.000134075 -5.5412e-05 4.52338e-05 6.89075e-05 -3.40951e-05 
1848.7 0 0.000151001 0.000562053 2.4045e-07 -4.19702e-05 -0.000172745 -3.66716e-05 -0.000192674 -1.51548e-05 0.000266018 -8.04297e-06 -5.11066e-05 -0.000839749 5.60066e-05 0.000144695 -6.32683e-06 -0.000254489 3.8959e-06 -0.000102619 0.000255906 -0.00013194 -1.86968e-05 2.92663e-06 2.1917e-05 -2.08431e-05 4.15737e-05 -8.0971e-05 9.37776e-05 -0.000124572 -5.39831e-05 4.87414e-05 7.39727e-05 -3.37517e-05 
1849.05 0 0.000153262 0.000579973 -8.29831e-07 -3.97821e-05 -0.000153975 -4.30237e-05 -0.000192117 -1.07741e-05 0.000269446 -7.00869e-06 -4.93527e-05 -0.000834572 5.90199e-05 0.000158774 -1.49436e-05 -0.000264622 2.64431e-05 -9.78693e-05 0.000275405 -0.000119563 -2.33783e-05 2.51056e-06 2.70541e-05 -2.48156e-05 3.83279e-05 -7.1763e-05 9.62755e-05 -0.000116284 -5.24221e-05 5.20668e-05 8.11446e-05 -3.22233e-05 
1849.4 0 0.000154485 0.000597324 -1.31856e-06 -3.66326e-05 -0.000134227 -5.4656e-05 -0.000186943 -4.60803e-06 0.000272664 -4.97149e-06 -4.88775e-05 -0.000827229 6.14663e-05 0.000170791 -2.73191e-05 -0.000266717 5.23158e-05 -8.93392e-05 0.000298928 -0.000110986 -2.57559e-05 2.66206e-06 2.99672e-05 -2.88489e-05 3.392e-05 -6.40565e-05 9.86117e-05 -0.00011043 -5.05058e-05 5.2812e-05 8.88067e-05 -2.98514e-05 
1849.75 0 0.00015415 0.000613949 -7.26285e-07 -3.38989e-05 -0.000111993 -6.94019e-05 -0.000174552 5.11188e-06 0.000277377 -2.56618e-06 -5.04468e-05 -0.00082166 6.29394e-05 0.000182267 -4.32642e-05 -0.000260561 7.84688e-05 -7.58404e-05 0.000325112 -0.000104504 -2.51978e-05 3.20965e-06 3.11978e-05 -3.13053e-05 3.02421e-05 -5.68183e-05 9.97104e-05 -0.000106244 -4.70923e-05 5.03146e-05 9.56652e-05 -2.6795e-05 
1850.1 0 0.000151274 0.000629486 -1.79556e-08 -3.08394e-05 -8.56326e-05 -8.53953e-05 -0.000156367 1.88901e-05 0.000285268 1.93599e-06 -5.56787e-05 -0.000818374 6.49085e-05 0.000192627 -5.82239e-05 -0.000246396 0.000101237 -6.15137e-05 0.000350863 -9.84364e-05 -2.30801e-05 3.35955e-06 3.05884e-05 -3.18456e-05 2.61465e-05 -4.98257e-05 9.99251e-05 -0.000101741 -4.22701e-05 4.66486e-05 9.99645e-05 -2.39204e-05 
1850.45 0 0.000146345 0.000643045 -5.23905e-07 -2.69477e-05 -5.73602e-05 -0.000102936 -0.000136674 3.24982e-05 0.000296521 6.9909e-06 -6.41154e-05 -0.000815708 6.70018e-05 0.000201434 -6.91736e-05 -0.000225362 0.000119745 -5.28751e-05 0.00037532 -9.20734e-05 -2.08643e-05 2.64579e-06 2.63822e-05 -3.18575e-05 1.93123e-05 -4.36294e-05 0.000100315 -9.59803e-05 -3.83678e-05 4.29506e-05 0.000100025 -2.14577e-05 
1850.8 0 0.000142319 0.000654165 -2.04209e-06 -2.25524e-05 -2.8853e-05 -0.000121647 -0.00011711 4.15708e-05 0.000308542 8.5976e-06 -7.44937e-05 -0.000813258 6.84446e-05 0.000212463 -7.73281e-05 -0.000202401 0.000133061 -5.14329e-05 0.000397122 -8.73138e-05 -1.85388e-05 7.80678e-07 1.81446e-05 -3.18976e-05 1.10753e-05 -3.85905e-05 0.000100735 -8.99578e-05 -3.63645e-05 3.87682e-05 9.65494e-05 -1.95761e-05 
1851.15 0 0.000140414 0.000663775 -2.26593e-06 -1.7661e-05 -4.70091e-07 -0.000140055 -9.69305e-05 4.74675e-05 0.000315694 7.34425e-06 -8.58942e-05 -0.000810228 6.75033e-05 0.000226655 -8.42205e-05 -0.00018229 0.00014043 -5.29287e-05 0.000414049 -8.51208e-05 -1.59674e-05 -1.52588e-06 7.7923e-06 -3.16015e-05 4.49242e-06 -3.37402e-05 9.98177e-05 -8.40103e-05 -3.53085e-05 3.41185e-05 9.20573e-05 -1.78851e-05 
1851.5 0 0.000138465 0.000671721 -1.14163e-06 -1.18351e-05 2.80846e-05 -0.000157092 -7.78142e-05 5.19606e-05 0.000315163 7.19482e-06 -9.78478e-05 -0.000804693 6.25699e-05 0.000239603 -8.71714e-05 -0.00016501 0.000143601 -5.35104e-05 0.000427338 -8.44792e-05 -1.3091e-05 -2.23083e-06 -2.38036e-06 -3.0206e-05 1.17917e-06 -2.80184e-05 9.81541e-05 -7.78378e-05 -3.47916e-05 3.0797e-05 8.77582e-05 -1.71747e-05 
1851.85 0 0.000134371 0.000677168 -3.62899e-07 -5.19124e-06 5.64812e-05 -0.000171815 -6.34797e-05 5.50436e-05 0.000308702 9.44326e-06 -0.000110233 -0.000793956 5.53633e-05 0.000247882 -8.16633e-05 -0.000147008 0.000144506 -5.21278e-05 0.000438039 -8.42792e-05 -9.80347e-06 -1.73135e-06 -1.15162e-05 -2.76506e-05 8.24817e-07 -2.16023e-05 9.78084e-05 -7.08757e-05 -3.38462e-05 2.96121e-05 8.34233e-05 -1.76566e-05 
1852.2 0 0.000128953 0.000679147 6.40694e-07 1.61295e-06 8.41113e-05 -0.000183899 -5.58716e-05 5.97963e-05 0.00029721 1.19343e-05 -0.000121144 -0.000778096 4.79813e-05 0.000249644 -6.82212e-05 -0.00012598 0.000144996 -4.99464e-05 0.000446541 -8.46867e-05 -6.3622e-06 -2.86894e-06 -2.00616e-05 -2.43916e-05 2.18368e-06 -1.66514e-05 9.81421e-05 -6.26902e-05 -3.24126e-05 2.94333e-05 7.83618e-05 -1.68335e-05 
1852.55 0 0.00012424 0.000678087 2.97466e-06 7.26079e-06 0.000113474 -0.000190369 -5.40293e-05 6.76382e-05 0.000280439 1.19421e-05 -0.000128538 -0.000759887 3.93417e-05 0.000245266 -5.20092e-05 -0.000104052 0.000145876 -4.91695e-05 0.000454713 -8.56292e-05 -3.38854e-06 -5.7727e-06 -2.87307e-05 -1.95182e-05 4.20276e-06 -1.5852e-05 9.78628e-05 -5.53827e-05 -3.11977e-05 2.99879e-05 7.15573e-05 -1.26902e-05 
1852.9 0 0.000120005 0.000673682 4.97659e-06 1.08429e-05 0.00014658 -0.000186624 -5.6241e-05 7.57528e-05 0.000259883 9.76221e-06 -0.000133596 -0.000740502 2.86027e-05 0.000237354 -3.76002e-05 -8.38185e-05 0.000146038 -4.90309e-05 0.000462414 -8.6436e-05 -1.4807e-07 -8.89807e-06 -3.7116e-05 -1.28479e-05 5.33707e-06 -1.99038e-05 9.65429e-05 -5.12042e-05 -3.13332e-05 3.1098e-05 6.34758e-05 -5.94668e-06 
1853.25 0 0.000114622 0.000666112 7.17291e-06 1.17698e-05 0.000183451 -0.000172003 -6.12889e-05 8.35445e-05 0.000236666 6.73132e-06 -0.000138677 -0.00071835 1.75415e-05 0.000226735 -2.60653e-05 -6.53132e-05 0.000143078 -4.92411e-05 0.000468903 -8.74872e-05 4.64287e-06 -1.12789e-05 -4.43497e-05 -6.0317e-06 3.46893e-06 -2.58485e-05 9.3025e-05 -4.83051e-05 -3.22765e-05 3.06864e-05 5.65451e-05 3.25003e-06 
1853.6 0 0.000108189 0.000659023 1.13965e-05 1.01043e-05 0.000219762 -0.00014884 -6.64101e-05 9.28337e-05 0.000210662 2.86985e-06 -0.000145483 -0.000693531 6.89422e-06 0.000214678 -1.80407e-05 -4.72317e-05 0.000134916 -5.13808e-05 0.000474268 -8.91365e-05 1.20492e-05 -1.25203e-05 -4.88358e-05 -1.92488e-07 -1.55486e-06 -3.03659e-05 8.6756e-05 -4.42649e-05 -3.26739e-05 2.77304e-05 5.08057e-05 1.41574e-05 
1853.95 0 0.000103214 0.000654461 1.77948e-05 6.16278e-06 0.000250622 -0.000120678 -6.95292e-05 0.000102676 0.000185566 -3.48992e-06 -0.000155463 -0.000668185 -9.40363e-07 0.000204462 -1.52451e-05 -2.8505e-05 0.000120302 -5.70768e-05 0.000477512 -9.0161e-05 2.13093e-05 -1.27036e-05 -4.9643e-05 5.05536e-06 -7.92503e-06 -3.29575e-05 7.92973e-05 -3.9958e-05 -3.23066e-05 2.32779e-05 4.45205e-05 2.40799e-05 
1854.3 0 0.000102064 0.000650546 2.73803e-05 1.04361e-06 0.000277238 -9.03007e-05 -7.09027e-05 0.000109238 0.00016633 -1.35532e-05 -0.000166985 -0.000642293 -4.79123e-06 0.000197544 -1.76114e-05 -1.00054e-05 9.9177e-05 -6.55723e-05 0.000476162 -8.78875e-05 3.01595e-05 -1.3079e-05 -4.82889e-05 1.05061e-05 -1.36621e-05 -3.46329e-05 7.24037e-05 -3.63497e-05 -3.03407e-05 1.84469e-05 3.85287e-05 3.02942e-05 
1854.65 0 0.000104218 0.000647195 3.81285e-05 -3.41131e-06 0.000302271 -5.9747e-05 -7.2039e-05 0.000109615 0.000151545 -2.68497e-05 -0.000176163 -0.00061502 -7.8027e-06 0.00019199 -2.31768e-05 8.50068e-06 7.16991e-05 -7.4332e-05 0.000469343 -8.12261e-05 3.72204e-05 -1.55325e-05 -4.6604e-05 1.59501e-05 -1.6843e-05 -3.45327e-05 6.7186e-05 -3.22452e-05 -2.55377e-05 1.46109e-05 3.37529e-05 3.33841e-05 
1855 0 0.00010721 0.00064556 4.67484e-05 -5.939e-06 0.000324159 -3.21595e-05 -7.38852e-05 0.000102674 0.000136674 -4.37019e-05 -0.000181405 -0.000588178 -1.27702e-05 0.000186698 -2.87656e-05 2.91191e-05 3.86449e-05 -8.23336e-05 0.000458339 -7.24739e-05 4.2319e-05 -1.99459e-05 -4.58285e-05 1.96157e-05 -1.87494e-05 -3.15141e-05 6.2909e-05 -2.64308e-05 -2.09076e-05 1.28417e-05 2.83261e-05 3.56611e-05 
1855.35 0 0.000108199 0.00064525 5.19351e-05 -6.24526e-06 0.000343416 -1.01767e-05 -7.72547e-05 8.7835e-05 0.000122099 -6.48731e-05 -0.000182689 -0.000562464 -2.03841e-05 0.000182386 -3.32343e-05 5.20282e-05 2.01806e-06 -8.94833e-05 0.000443209 -6.32955e-05 4.65027e-05 -2.49566e-05 -4.69565e-05 2.05109e-05 -2.16439e-05 -2.55431e-05 5.75979e-05 -1.8621e-05 -1.9485e-05 1.33439e-05 2.28962e-05 3.71701e-05 
1855.7 0 0.000106663 0.000645139 5.33069e-05 -5.49327e-06 0.000363947 7.68199e-06 -8.34801e-05 6.63738e-05 0.000109277 -8.81456e-05 -0.000180336 -0.000536052 -3.03379e-05 0.00017962 -3.6514e-05 7.22157e-05 -3.34279e-05 -9.40343e-05 0.000424565 -5.40305e-05 5.19688e-05 -3.00716e-05 -4.81327e-05 2.07124e-05 -2.50565e-05 -1.61618e-05 5.0066e-05 -9.59856e-06 -2.01587e-05 1.61497e-05 1.85336e-05 3.77071e-05 
1856.05 0 0.00010406 0.000644197 5.15533e-05 -4.63231e-06 0.000389074 2.49655e-05 -9.04648e-05 4.16344e-05 9.58246e-05 -0.000109577 -0.000174857 -0.000506553 -4.0607e-05 0.000177988 -3.94732e-05 8.61354e-05 -6.38352e-05 -9.59092e-05 0.000403709 -4.50563e-05 5.95671e-05 -3.51407e-05 -4.73399e-05 2.3564e-05 -2.74218e-05 -4.29592e-06 4.15278e-05 -2.46394e-06 -2.10223e-05 1.98812e-05 1.36481e-05 3.64661e-05 
1856.4 0 0.000101048 0.000642578 4.8804e-05 -3.22869e-06 0.000418028 4.27273e-05 -9.25116e-05 1.69409e-05 7.99179e-05 -0.000128111 -0.00016842 -0.000476415 -4.92619e-05 0.000175419 -4.44537e-05 9.24746e-05 -8.86551e-05 -9.538e-05 0.000381265 -3.87623e-05 6.79963e-05 -3.90848e-05 -4.52332e-05 2.91266e-05 -2.89105e-05 6.45193e-06 3.35999e-05 1.65561e-06 -2.09834e-05 2.22337e-05 8.41648e-06 3.43646e-05 
1856.75 0 9.81283e-05 0.000640814 4.59249e-05 -1.38054e-06 0.000448014 6.00038e-05 -8.77517e-05 -5.47817e-06 6.30375e-05 -0.000142552 -0.000162674 -0.000450662 -5.69626e-05 0.000170599 -5.28452e-05 9.22891e-05 -0.00010775 -9.08317e-05 0.000359994 -3.62261e-05 7.56708e-05 -4.10979e-05 -4.36604e-05 3.60636e-05 -3.01114e-05 1.41067e-05 2.66188e-05 5.13353e-06 -1.94128e-05 2.38633e-05 4.88279e-06 3.34991e-05 
1857.1 0 9.5805e-05 0.000639352 4.36904e-05 -7.64269e-07 0.000477392 7.66748e-05 -7.86229e-05 -2.44779e-05 4.87892e-05 -0.000150166 -0.000157895 -0.000429027 -6.29695e-05 0.000163855 -6.38149e-05 8.96053e-05 -0.000121637 -8.27596e-05 0.000341658 -3.65797e-05 8.21163e-05 -4.08909e-05 -4.20411e-05 4.38509e-05 -3.15297e-05 1.98915e-05 2.15529e-05 9.36108e-06 -1.60086e-05 2.63507e-05 5.85723e-06 3.42474e-05 
1857.45 0 9.43612e-05 0.000638418 4.36241e-05 -1.97409e-06 0.000504549 9.22757e-05 -6.82618e-05 -4.03174e-05 3.67044e-05 -0.000151417 -0.000153716 -0.000408394 -6.42997e-05 0.000156356 -7.48478e-05 8.88586e-05 -0.000129812 -7.3355e-05 0.000326592 -4.06528e-05 8.65897e-05 -3.87764e-05 -3.8973e-05 5.2196e-05 -3.29377e-05 2.56469e-05 1.90536e-05 1.3258e-05 -9.40346e-06 2.88216e-05 9.67206e-06 3.49025e-05 
1857.8 0 9.42516e-05 0.000636179 4.57776e-05 -3.41608e-06 0.000528544 0.000105789 -5.99514e-05 -5.46624e-05 2.38464e-05 -0.000148914 -0.000151669 -0.000389881 -5.71882e-05 0.000149527 -8.4933e-05 9.17434e-05 -0.000130847 -6.36975e-05 0.000313236 -4.84927e-05 8.88715e-05 -3.53508e-05 -3.55868e-05 6.005e-05 -3.36664e-05 3.16959e-05 1.83403e-05 1.50204e-05 -7.24779e-07 2.88827e-05 1.45462e-05 3.43989e-05 
1858.15 0 9.61902e-05 0.000630556 4.95582e-05 -3.18625e-06 0.000551275 0.000117392 -5.64823e-05 -6.78837e-05 9.30533e-06 -0.000141087 -0.000154059 -0.000375214 -4.20689e-05 0.000142999 -9.49251e-05 9.47054e-05 -0.000127389 -5.63025e-05 0.000300009 -5.45384e-05 9.02052e-05 -3.09893e-05 -3.2691e-05 6.62308e-05 -3.40545e-05 3.75978e-05 1.85472e-05 1.5678e-05 7.17906e-06 2.55647e-05 1.97225e-05 3.21674e-05 
1858.5 0 0.000100605 0.000620885 5.33851e-05 -2.11189e-06 0.00057249 0.000127156 -5.72223e-05 -7.7162e-05 -7.85335e-06 -0.000126778 -0.000161822 -0.000361715 -2.53746e-05 0.000137417 -0.000105809 9.55409e-05 -0.000124518 -5.19334e-05 0.000287619 -5.39578e-05 8.98097e-05 -2.65458e-05 -3.03172e-05 7.02201e-05 -3.35641e-05 4.47397e-05 1.89767e-05 1.72888e-05 1.35457e-05 2.0087e-05 2.40526e-05 2.81102e-05 
1858.85 0 0.000106432 0.000607588 5.51932e-05 -1.39268e-06 0.000589012 0.000133238 -5.8863e-05 -8.08129e-05 -2.66301e-05 -0.000110458 -0.000172774 -0.00034606 -1.07263e-05 0.000135078 -0.000115838 9.51327e-05 -0.000124457 -4.86239e-05 0.000275729 -4.77129e-05 8.72062e-05 -2.26925e-05 -2.86529e-05 7.21543e-05 -3.14352e-05 5.24716e-05 1.88215e-05 1.94769e-05 1.89503e-05 1.42126e-05 2.78901e-05 2.46583e-05 
1859.2 0 0.000112208 0.000592008 5.51204e-05 -3.30785e-07 0.00059834 0.000133417 -6.07253e-05 -8.04112e-05 -4.65339e-05 -9.71315e-05 -0.000182521 -0.000327426 9.9655e-07 0.000136793 -0.000121577 9.48969e-05 -0.000127141 -4.57686e-05 0.000264601 -3.86755e-05 8.37491e-05 -1.76704e-05 -2.74861e-05 7.24746e-05 -2.85013e-05 5.74368e-05 1.86232e-05 2.13072e-05 2.34057e-05 1.04848e-05 3.15306e-05 2.38013e-05 
1859.55 0 0.00011767 0.000575456 5.40634e-05 3.76142e-06 0.000601433 0.000127974 -6.45859e-05 -7.77378e-05 -6.76261e-05 -8.64768e-05 -0.000190238 -0.000308437 9.54434e-06 0.000141472 -0.000121497 9.48919e-05 -0.000132976 -4.43819e-05 0.000254565 -2.86653e-05 8.04073e-05 -9.58132e-06 -2.68658e-05 7.14873e-05 -2.60603e-05 5.8104e-05 1.87733e-05 2.25219e-05 2.65249e-05 1.03609e-05 3.44498e-05 2.49968e-05 
1859.9 0 0.000121855 0.000560154 5.26021e-05 1.24675e-05 0.000601547 0.000119622 -7.11259e-05 -7.3459e-05 -8.97579e-05 -7.54597e-05 -0.000198862 -0.000291266 1.76514e-05 0.000146732 -0.000114804 9.46244e-05 -0.000139124 -4.34017e-05 0.000243569 -1.70613e-05 7.77558e-05 2.22983e-07 -2.6772e-05 6.85069e-05 -2.41632e-05 5.51596e-05 1.92655e-05 2.45272e-05 2.80516e-05 1.22123e-05 3.59453e-05 2.78339e-05 
1860.25 0 0.00012336 0.000547103 5.00331e-05 2.43402e-05 0.000602075 0.000110694 -7.91146e-05 -6.77622e-05 -0.000112042 -6.3373e-05 -0.000210058 -0.000276061 2.59006e-05 0.000150495 -0.000102103 9.31098e-05 -0.000141547 -3.99398e-05 0.00023169 -4.30772e-06 7.6574e-05 8.46408e-06 -2.76461e-05 6.28225e-05 -2.30914e-05 5.03821e-05 1.87653e-05 2.75261e-05 2.82145e-05 1.41695e-05 3.52086e-05 3.27485e-05 
1860.6 0 0.000123172 0.000535347 4.53936e-05 3.60225e-05 0.000604791 0.000102591 -8.67904e-05 -6.05714e-05 -0.000133476 -5.38679e-05 -0.000222555 -0.000262501 3.20502e-05 0.000152289 -8.71254e-05 8.85085e-05 -0.000141032 -3.32978e-05 0.00021996 7.50528e-06 7.63874e-05 1.51859e-05 -2.87674e-05 5.52231e-05 -2.44219e-05 4.58248e-05 1.56083e-05 2.96023e-05 2.78837e-05 1.56379e-05 3.21965e-05 3.96277e-05 
1860.95 0 0.000124473 0.000523665 3.98566e-05 4.55248e-05 0.000608224 9.74116e-05 -9.07408e-05 -5.33597e-05 -0.000153735 -4.68994e-05 -0.000233681 -0.000249485 3.54538e-05 0.000153545 -7.28328e-05 7.94883e-05 -0.000141907 -2.45931e-05 0.00020881 1.74084e-05 7.72733e-05 2.04401e-05 -2.89537e-05 4.61549e-05 -2.79486e-05 4.14429e-05 9.99513e-06 3.10317e-05 2.74389e-05 1.68365e-05 2.77532e-05 4.6557e-05 
1861.3 0 0.000128045 0.000512165 3.48289e-05 5.34905e-05 0.000610663 9.58231e-05 -8.98327e-05 -4.58751e-05 -0.000172562 -3.91395e-05 -0.000241814 -0.000235217 3.53765e-05 0.000155083 -5.91355e-05 6.64851e-05 -0.000145933 -1.48778e-05 0.000198278 2.4599e-05 8.01844e-05 2.29397e-05 -2.69198e-05 3.66105e-05 -3.00174e-05 3.61571e-05 3.94842e-06 3.2411e-05 2.7008e-05 1.74768e-05 2.27667e-05 5.15772e-05 
1861.65 0 0.000132127 0.000501717 3.04213e-05 6.01967e-05 0.000611136 9.50431e-05 -8.6061e-05 -3.74195e-05 -0.000188841 -3.1176e-05 -0.000247631 -0.000219984 3.29336e-05 0.000156149 -4.57548e-05 5.12212e-05 -0.000151952 -6.99678e-06 0.000187569 2.84008e-05 8.4474e-05 2.40814e-05 -2.32098e-05 2.75376e-05 -2.83754e-05 3.04433e-05 -1.49527e-06 3.39272e-05 2.70524e-05 1.84926e-05 1.8219e-05 5.55019e-05 
1862 0 0.000135876 0.000492861 2.75552e-05 6.46079e-05 0.000609137 9.24467e-05 -8.13016e-05 -2.98374e-05 -0.000198947 -2.52239e-05 -0.000251438 -0.000205874 3.10028e-05 0.000155718 -3.27454e-05 3.45058e-05 -0.000158337 -3.21901e-06 0.000175986 3.11018e-05 8.89437e-05 2.4403e-05 -1.83137e-05 1.84081e-05 -2.419e-05 2.37809e-05 -5.9844e-06 3.61201e-05 2.70052e-05 2.01946e-05 1.54861e-05 6.05499e-05 
1862.35 0 0.000137923 0.000485878 2.73008e-05 6.66656e-05 0.000604718 8.72936e-05 -7.59923e-05 -2.61412e-05 -0.000202438 -2.12928e-05 -0.000251947 -0.00019572 2.98872e-05 0.000152549 -1.80789e-05 1.73196e-05 -0.000162114 -3.10846e-06 0.000163532 3.47709e-05 9.24311e-05 2.18639e-05 -1.21441e-05 1.02667e-05 -1.83727e-05 1.51699e-05 -9.45569e-06 3.74214e-05 2.48234e-05 2.22792e-05 1.37126e-05 6.66036e-05 
1862.7 0 0.000137816 0.00048027 2.95676e-05 6.76822e-05 0.000600346 7.96379e-05 -7.07373e-05 -2.82633e-05 -0.000201633 -2.08444e-05 -0.000245294 -0.000189929 3.07691e-05 0.000145062 -1.20295e-06 2.11351e-06 -0.000162118 -2.48811e-06 0.000150941 3.83994e-05 9.41937e-05 1.5393e-05 -6.3005e-06 5.26132e-06 -1.12696e-05 4.76665e-06 -1.06583e-05 3.66102e-05 2.11251e-05 2.47252e-05 1.09904e-05 7.20987e-05 
1863.05 0 0.000136211 0.000475915 3.34067e-05 6.81803e-05 0.000598928 7.10795e-05 -6.56894e-05 -3.51038e-05 -0.000197321 -2.448e-05 -0.000229377 -0.000187147 3.65199e-05 0.000136096 1.58263e-05 -1.14887e-05 -0.00015927 3.39815e-06 0.000141191 4.03499e-05 9.53963e-05 6.07514e-06 -1.89901e-07 3.23564e-06 -2.87981e-06 -7.50229e-06 -8.75168e-06 3.57535e-05 1.85589e-05 2.63646e-05 8.76186e-06 7.7264e-05 
1863.4 0 0.000134564 0.000472103 3.7498e-05 6.81204e-05 0.000602994 6.13115e-05 -6.02575e-05 -4.30729e-05 -0.000188654 -3.09836e-05 -0.000208299 -0.000186458 4.6174e-05 0.000130832 3.09114e-05 -2.47811e-05 -0.000154425 1.4088e-05 0.000136248 4.25266e-05 9.78523e-05 -2.18813e-06 6.82952e-06 2.52862e-06 7.10103e-06 -2.15864e-05 -5.2545e-06 3.69767e-05 1.82295e-05 2.67031e-05 9.33643e-06 8.10947e-05 
1863.75 0 0.000133495 0.000468542 4.1396e-05 6.73805e-05 0.000613139 5.17005e-05 -5.40954e-05 -5.14639e-05 -0.000175709 -3.84538e-05 -0.00018589 -0.000186269 5.57267e-05 0.000131042 4.23461e-05 -3.59888e-05 -0.000148089 2.54309e-05 0.000135384 4.8538e-05 0.000102083 -6.6248e-06 1.43478e-05 1.99011e-06 1.7579e-05 -3.46981e-05 -1.54518e-06 3.98533e-05 1.92216e-05 2.60486e-05 1.28144e-05 8.23768e-05 
1864.1 0 0.000131797 0.000466179 4.33893e-05 6.63955e-05 0.000626531 4.54212e-05 -4.8987e-05 -6.12031e-05 -0.000161414 -4.47781e-05 -0.000161367 -0.000184047 6.2075e-05 0.000136252 4.88414e-05 -4.31595e-05 -0.000139802 3.45489e-05 0.000137175 5.73544e-05 0.000106505 -7.89815e-06 2.18201e-05 1.68693e-06 2.70187e-05 -4.52929e-05 2.67229e-06 4.50205e-05 2.0891e-05 2.40637e-05 1.83858e-05 8.13822e-05 
1864.45 0 0.000130914 0.000464662 4.25757e-05 6.39551e-05 0.000640936 4.3323e-05 -4.63605e-05 -7.00889e-05 -0.000147354 -4.79378e-05 -0.000134963 -0.000177682 6.42217e-05 0.000145108 5.0081e-05 -4.68561e-05 -0.000129622 4.20683e-05 0.000140409 6.60861e-05 0.000108759 -7.24447e-06 2.85807e-05 1.67148e-06 3.43836e-05 -5.44723e-05 5.99979e-06 5.35829e-05 2.26659e-05 2.22102e-05 2.46237e-05 7.8994e-05 
1864.8 0 0.000132794 0.000462875 4.05442e-05 5.92264e-05 0.000655114 4.40227e-05 -4.67855e-05 -7.65299e-05 -0.000131841 -4.74501e-05 -0.000110859 -0.000167539 6.06535e-05 0.000157289 4.98878e-05 -4.71209e-05 -0.000121115 4.93694e-05 0.000140797 7.59304e-05 0.000108675 -4.99964e-06 3.51918e-05 1.99255e-06 3.87822e-05 -6.36015e-05 6.67852e-06 6.34336e-05 2.28028e-05 2.1814e-05 3.03844e-05 7.56246e-05 
1865.15 0 0.000136057 0.00045948 3.88642e-05 5.31665e-05 0.000667148 4.51589e-05 -4.96872e-05 -8.28415e-05 -0.000114484 -4.35919e-05 -9.32491e-05 -0.000156063 5.03482e-05 0.00016931 5.22022e-05 -4.33187e-05 -0.000114717 5.56919e-05 0.000134345 8.55799e-05 0.00010746 -2.50457e-06 4.19569e-05 2.70648e-06 3.99371e-05 -7.32592e-05 5.55307e-06 7.13274e-05 2.08914e-05 2.25006e-05 3.50463e-05 7.07255e-05 
1865.5 0 0.000136771 0.000453765 3.84953e-05 4.62572e-05 0.000677833 4.44905e-05 -5.11617e-05 -9.12864e-05 -9.79593e-05 -3.70143e-05 -8.24825e-05 -0.000146183 3.59348e-05 0.000175892 5.69477e-05 -3.49903e-05 -0.000107211 6.21527e-05 0.000123266 9.02501e-05 0.000106975 -3.55414e-07 4.77357e-05 3.83683e-06 3.80211e-05 -8.39098e-05 3.70391e-06 7.58949e-05 1.81885e-05 2.31533e-05 3.8249e-05 6.65439e-05 
1865.85 0 0.000133937 0.000446225 4.06557e-05 3.96512e-05 0.000688203 3.79947e-05 -4.94891e-05 -0.000101394 -8.31681e-05 -2.91991e-05 -7.64844e-05 -0.000139006 2.12944e-05 0.000176535 6.09182e-05 -2.28667e-05 -9.65124e-05 7.02641e-05 0.000112345 9.00903e-05 0.000107187 2.12149e-06 5.11673e-05 5.38134e-06 3.25137e-05 -9.47065e-05 2.41283e-06 7.84534e-05 1.5421e-05 2.1444e-05 3.89347e-05 6.4459e-05 
1866.2 0 0.000130724 0.000438576 4.54754e-05 3.38688e-05 0.000697541 2.48029e-05 -4.24666e-05 -0.000111537 -6.79745e-05 -2.21855e-05 -7.35531e-05 -0.000132631 6.85814e-06 0.000174284 6.13635e-05 -8.28587e-06 -8.20896e-05 8.06971e-05 0.000103639 8.90482e-05 0.000105135 3.70112e-06 5.27669e-05 7.11639e-06 2.50667e-05 -0.000103481 3.34924e-06 8.1766e-05 1.31173e-05 1.65853e-05 3.71451e-05 6.24375e-05 
1866.55 0 0.000127444 0.000432913 5.13985e-05 2.95799e-05 0.000704172 6.87925e-06 -2.93401e-05 -0.000119456 -5.30573e-05 -1.69309e-05 -7.34546e-05 -0.000124289 -8.29693e-06 0.000171681 5.85001e-05 5.57584e-06 -6.59102e-05 9.35266e-05 9.82025e-05 9.04019e-05 0.000101732 3.36533e-06 5.34843e-05 8.1527e-06 1.84539e-05 -0.000109386 6.01718e-06 8.55865e-05 1.11778e-05 1.0895e-05 3.54893e-05 5.99062e-05 
1866.9 0 0.000122903 0.000428743 5.60579e-05 2.74373e-05 0.000708539 -1.46057e-05 -1.57331e-05 -0.000123979 -4.15098e-05 -1.28946e-05 -7.5643e-05 -0.00011308 -2.44297e-05 0.000169464 5.26306e-05 1.49061e-05 -5.15408e-05 0.000105887 9.61e-05 9.33983e-05 9.78189e-05 3.51083e-06 5.27209e-05 8.63471e-06 1.27579e-05 -0.000112919 9.37986e-06 8.83926e-05 9.02075e-06 6.15907e-06 3.52197e-05 5.76294e-05 
1867.25 0 0.000117448 0.000423445 5.92438e-05 2.65039e-05 0.000713895 -3.63747e-05 -5.86762e-06 -0.000125003 -3.59254e-05 -9.00398e-06 -7.96347e-05 -0.000100197 -4.04311e-05 0.000167658 4.19636e-05 1.80222e-05 -4.08015e-05 0.00011479 9.68569e-05 9.51756e-05 9.22326e-05 5.61351e-06 5.12323e-05 9.22168e-06 7.29648e-06 -0.000114203 1.26777e-05 9.17842e-05 7.24888e-06 2.50842e-06 3.65918e-05 5.47605e-05 
1867.6 0 0.000110663 0.000414466 6.22937e-05 2.47607e-05 0.00072131 -5.57612e-05 -7.25136e-07 -0.000123131 -3.6594e-05 -2.71305e-06 -8.41308e-05 -8.67715e-05 -5.37976e-05 0.00016562 2.5529e-05 1.64024e-05 -3.32556e-05 0.00012015 9.9425e-05 9.43853e-05 8.52352e-05 8.5169e-06 5.07105e-05 1.08675e-05 3.13223e-06 -0.000114381 1.50401e-05 9.64574e-05 6.18308e-06 -7.47955e-07 4.00056e-05 5.06895e-05 
1867.95 0 0.000102625 0.000402136 6.66471e-05 2.2469e-05 0.000728388 -7.23976e-05 7.87291e-07 -0.000122292 -4.16897e-05 7.75638e-06 -8.7016e-05 -7.12714e-05 -6.05233e-05 0.000162994 6.54495e-06 1.24191e-05 -2.67047e-05 0.000121409 0.000101752 9.16108e-05 7.80304e-05 1.10904e-05 5.07498e-05 1.4181e-05 9.6455e-07 -0.000113817 1.62276e-05 0.000102235 5.97852e-06 -4.94865e-06 4.53202e-05 4.57683e-05 
1868.3 0 9.38022e-05 0.000389004 7.24457e-05 2.20586e-05 0.000731734 -8.68534e-05 1.03942e-06 -0.000125806 -4.85941e-05 2.01109e-05 -8.80073e-05 -5.39489e-05 -6.17939e-05 0.000160288 -1.10545e-05 8.03025e-06 -2.05221e-05 0.0001188 0.000102935 8.9037e-05 7.12e-05 1.17439e-05 4.94981e-05 1.86491e-05 -2.48293e-08 -0.000112251 1.69658e-05 0.000108694 7.56043e-06 -9.01326e-06 5.10882e-05 4.02935e-05 
1868.65 0 8.44281e-05 0.000375932 7.80167e-05 2.37025e-05 0.000731499 -0.000100971 2.89874e-06 -0.000132194 -5.57285e-05 3.19338e-05 -8.90975e-05 -3.76242e-05 -6.04179e-05 0.000157903 -2.78176e-05 5.58447e-06 -1.63144e-05 0.000115272 0.000101432 8.84194e-05 6.52973e-05 9.53194e-06 4.71702e-05 2.2774e-05 -1.55171e-06 -0.000111492 1.70388e-05 0.00011549 8.40857e-06 -1.21303e-05 5.75797e-05 3.44891e-05 
1869 0 7.52492e-05 0.000363043 8.19113e-05 2.50582e-05 0.000729699 -0.000114983 7.56163e-06 -0.000139067 -6.34599e-05 4.30814e-05 -9.31876e-05 -2.50318e-05 -5.7386e-05 0.000156844 -4.5185e-05 5.77446e-06 -1.36708e-05 0.000112038 9.56408e-05 8.96545e-05 6.05166e-05 7.18226e-06 4.52103e-05 2.59353e-05 -5.33188e-06 -0.000110818 1.60867e-05 0.000123506 6.19098e-06 -1.46976e-05 6.59513e-05 2.7906e-05 
1869.35 0 6.61267e-05 0.000350326 8.17939e-05 2.54688e-05 0.000726803 -0.000126376 1.43358e-05 -0.000146926 -7.27839e-05 5.32502e-05 -0.000101657 -1.65943e-05 -5.29612e-05 0.000156885 -6.14351e-05 7.84709e-06 -1.17137e-05 0.00010851 8.6627e-05 9.10537e-05 5.67338e-05 8.06364e-06 4.33312e-05 2.82552e-05 -1.0475e-05 -0.000107876 1.42078e-05 0.000131639 2.79318e-06 -1.5445e-05 7.41348e-05 1.94194e-05 
1869.7 0 5.56307e-05 0.00033699 7.7777e-05 2.64025e-05 0.000723751 -0.000133085 2.07926e-05 -0.000154624 -8.19339e-05 6.17287e-05 -0.000115206 -8.47852e-06 -4.62876e-05 0.000156349 -7.37106e-05 1.22094e-05 -1.01407e-05 0.000104757 7.70138e-05 9.39858e-05 5.21788e-05 1.18086e-05 3.9467e-05 3.04065e-05 -1.46386e-05 -0.000103595 1.12343e-05 0.000137307 4.90802e-07 -1.4312e-05 7.85482e-05 1.04105e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ-2ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=-0.0490677 #mEff=0.00432954 #wEff=0.0492583 
1470 0 9.43256e-18 3.41424e-19 0 0 1 3.0814e-19 0 0 0 0 -1.59595e-16 6.73099e-19 0 0 0 0 0 0 0 0 0 0 0 0 -3.22111e-18 0 0 0 0 0 0 0 
1470.35 0 1.24269e-10 -0.00358889 -5.19951e-13 -3.94908e-12 0.999094 -8.86221e-11 1.79824e-09 1.12231e-08 -2.5614e-10 2.14691e-09 1.79972e-10 0.0244982 1.9063e-10 1.08289e-07 -8.43389e-10 -1.19965e-08 -2.48808e-11 -3.08432e-08 -8.47807e-10 -5.82945e-08 1.12115e-09 1.51492e-09 1.77325e-09 -5.7857e-10 -1.10528e-09 -1.29747e-07 -3.62748e-09 5.30581e-09 -1.61767e-10 2.40986e-11 -1.34641e-09 1.44736e-10 
1470.7 0 1.78534e-09 -0.00735704 -9.30933e-12 -2.13947e-10 0.99655 -7.95505e-11 2.89604e-08 8.81491e-08 -3.23026e-09 2.11932e-08 -3.45287e-09 0.0489242 2.63565e-09 8.19693e-07 -1.93317e-09 -7.98985e-08 -1.52003e-09 -2.53896e-07 -1.35791e-08 -4.38681e-07 1.86342e-09 1.24852e-08 1.40805e-08 -3.66598e-09 -7.68571e-09 -1.88412e-07 -4.22282e-08 3.98669e-08 -3.6666e-09 -1.17057e-10 -1.48806e-08 6.86247e-10 
1471.05 0 6.40838e-09 -0.0111993 -4.8868e-11 -1.86428e-09 0.992675 1.91004e-09 1.37255e-07 2.97103e-07 -2.7965e-09 9.08248e-08 -3.84254e-08 0.073229 1.09763e-08 2.48049e-06 -1.38964e-09 -2.22637e-07 -5.42833e-09 -8.77913e-07 -6.51635e-08 -1.37138e-06 -1.52094e-08 4.33409e-08 4.2153e-08 -9.5485e-09 -1.14838e-08 8.85942e-07 -1.42395e-07 1.2021e-07 -2.08232e-08 -3.73365e-10 -4.99431e-08 -1.39201e-11 
1471.4 0 1.0608e-08 -0.0150617 -1.04085e-10 -7.11201e-09 0.987537 4.58471e-09 3.86915e-07 7.22653e-07 2.85308e-08 2.55416e-07 -1.26772e-07 0.0973705 2.85986e-08 5.22915e-06 -1.48882e-09 -4.36794e-07 -1.09719e-08 -2.12694e-06 -1.9185e-07 -3.04469e-06 -7.61026e-08 1.05485e-07 7.06814e-08 -1.70019e-08 2.37785e-08 2.10785e-06 -3.06696e-07 2.54155e-07 -5.54337e-08 -5.92096e-10 -1.15589e-07 -2.91972e-09 
1471.75 0 7.74206e-09 -0.0189609 -1.57351e-10 -1.52362e-08 0.981148 -1.06727e-09 8.31973e-07 1.48332e-06 8.1004e-08 5.37304e-07 -2.23475e-07 0.121305 5.73324e-08 9.31713e-06 -1.38624e-09 -6.84058e-07 -1.08254e-08 -4.20243e-06 -4.42866e-07 -5.62711e-06 -2.1543e-07 2.08998e-07 7.70192e-08 -2.25226e-08 1.41173e-07 2.55806e-06 -5.2827e-07 4.5745e-07 -8.14477e-08 3.42102e-09 -2.16967e-07 -1.68722e-09 
1472.1 0 -8.37354e-09 -0.0228929 -4.3574e-10 -2.3134e-08 0.973541 -2.44532e-08 1.4968e-06 2.75195e-06 3.14078e-08 9.43924e-07 -2.00677e-07 0.144992 9.37978e-08 1.5462e-05 1.84178e-08 -9.34566e-07 -6.27599e-09 -7.25221e-06 -8.93078e-07 -9.29076e-06 -4.63452e-07 3.61014e-07 6.42178e-08 -2.26749e-08 3.45591e-07 2.58644e-06 -7.79292e-07 7.71888e-07 -6.64795e-08 2.65026e-08 -3.31766e-07 5.03874e-09 
1472.45 0 -4.50904e-08 -0.0268551 -1.1636e-09 -3.31313e-08 0.964738 -7.22636e-08 2.32514e-06 4.76254e-06 -3.2377e-07 1.4896e-06 1.26769e-07 0.168388 1.34269e-07 2.47196e-05 7.0128e-08 -1.21505e-06 -2.61798e-08 -1.14216e-05 -1.64878e-06 -1.42142e-05 -8.26905e-07 5.6932e-07 4.33011e-08 -1.59004e-08 6.21565e-07 1.96968e-06 -1.05869e-06 1.23971e-06 -6.47591e-09 6.64335e-08 -4.35409e-07 1.79529e-09 
1472.8 0 -1.08967e-07 -0.0308482 -1.57318e-09 -3.66116e-08 0.954768 -1.55148e-07 3.18211e-06 7.73473e-06 -1.16509e-06 2.17826e-06 9.194e-07 0.191454 1.85025e-07 3.74241e-05 1.27693e-07 -1.54416e-06 -7.29318e-08 -1.69046e-05 -2.82809e-06 -2.05084e-05 -1.28236e-06 8.44255e-07 3.17556e-08 -3.13242e-10 9.98682e-07 3.88287e-07 -1.40222e-06 1.84828e-06 8.9533e-08 1.04314e-07 -5.27254e-07 -1.31332e-08 
1473.15 0 -2.02184e-07 -0.0348653 -1.21674e-10 -7.79829e-09 0.94366 -2.7809e-07 3.94602e-06 1.18344e-05 -2.63564e-06 2.99219e-06 2.25132e-06 0.214151 2.58734e-07 5.25996e-05 1.73462e-07 -1.87799e-06 -1.12651e-07 -2.39441e-05 -4.51081e-06 -2.82489e-05 -1.79073e-06 1.19467e-06 2.74145e-08 2.71631e-08 1.55724e-06 -2.07807e-06 -1.81844e-06 2.54623e-06 2.06117e-07 1.51923e-07 -6.07916e-07 -2.2682e-08 
1473.5 0 -3.31209e-07 -0.0389012 2.4643e-09 4.87636e-08 0.931442 -4.30024e-07 4.57004e-06 1.72547e-05 -4.85143e-06 3.8886e-06 4.15458e-06 0.236441 3.64973e-07 6.88151e-05 2.10136e-07 -2.11954e-06 -1.44047e-07 -3.28046e-05 -6.6884e-06 -3.75365e-05 -2.29494e-06 1.62724e-06 -2.10051e-08 6.99123e-08 2.36581e-06 -5.7255e-06 -2.28377e-06 3.31452e-06 3.05262e-07 2.2269e-07 -6.70411e-07 -3.72149e-08 
1473.85 0 -4.99804e-07 -0.0429519 3.70976e-09 7.87184e-08 0.918142 -5.88254e-07 5.06637e-06 2.41963e-05 -7.87385e-06 4.80897e-06 6.67053e-06 0.258285 5.09281e-07 8.58448e-05 1.81409e-07 -2.11447e-06 -1.85921e-07 -4.37463e-05 -9.29982e-06 -4.84182e-05 -2.72748e-06 2.15263e-06 -1.17985e-07 1.29945e-07 3.44131e-06 -1.0858e-05 -2.79134e-06 4.20026e-06 3.41917e-07 3.02264e-07 -7.18703e-07 -8.30903e-08 
1474.2 0 -7.09849e-07 -0.0470086 4.22654e-09 6.42751e-08 0.903791 -7.13546e-07 5.45159e-06 3.28059e-05 -1.17128e-05 5.74254e-06 9.82782e-06 0.279647 7.06963e-07 0.000105094 3.57788e-09 -1.67891e-06 -2.6704e-07 -5.70044e-05 -1.23971e-05 -6.08406e-05 -3.00827e-06 2.78928e-06 -1.51733e-07 2.11663e-07 4.78407e-06 -1.74499e-05 -3.36199e-06 5.25456e-06 3.09872e-07 3.89844e-07 -7.8441e-07 -1.35839e-07 
1474.55 0 -9.73776e-07 -0.0510649 7.58061e-09 3.55308e-08 0.888417 -7.53063e-07 5.60822e-06 4.32702e-05 -1.63029e-05 6.76565e-06 1.36796e-05 0.300493 9.89814e-07 0.000127845 -2.78219e-07 -6.70284e-07 -4.58281e-07 -7.28763e-05 -1.61625e-05 -7.47267e-05 -3.09413e-06 3.5677e-06 -9.71816e-09 3.27295e-07 6.41438e-06 -2.59382e-05 -4.01677e-06 6.48393e-06 2.35453e-07 4.76197e-07 -8.89319e-07 -1.79456e-07 
1474.9 0 -1.31185e-06 -0.0551153 1.82838e-08 5.97694e-09 0.872054 -6.33201e-07 5.34336e-06 5.58201e-05 -2.14915e-05 7.9058e-06 1.83802e-05 0.320787 1.40064e-06 0.000154256 -6.04029e-07 1.10166e-06 -8.04411e-07 -9.18095e-05 -2.06894e-05 -8.99775e-05 -3.01682e-06 4.52289e-06 2.50591e-07 4.98245e-07 8.31922e-06 -3.66825e-05 -4.77315e-06 7.88684e-06 1.58821e-07 5.20248e-07 -1.06374e-06 -2.88483e-07 
1475.25 0 -1.7352e-06 -0.0591489 3.61816e-08 -6.93453e-09 0.854736 -2.65888e-07 4.62266e-06 7.05961e-05 -2.71201e-05 9.01432e-06 2.41814e-05 0.340496 1.98081e-06 0.000183947 -1.05709e-06 4.02737e-06 -1.26732e-06 -0.000114229 -2.60013e-05 -0.000106526 -2.81185e-06 5.67621e-06 4.61073e-07 7.50937e-07 1.03808e-05 -4.93068e-05 -5.59876e-06 9.41237e-06 8.81058e-08 4.88578e-07 -1.33877e-06 -4.59642e-07 
1475.6 0 -2.23858e-06 -0.063157 5.58229e-08 -1.37787e-08 0.836496 4.24915e-07 3.57004e-06 8.76633e-05 -3.31868e-05 9.9165e-06 3.12301e-05 0.359589 2.75362e-06 0.000216092 -1.64208e-06 8.53313e-06 -1.69635e-06 -0.000140474 -3.22237e-05 -0.000124434 -2.48823e-06 7.03777e-06 4.31623e-07 1.10796e-06 1.2463e-05 -6.39513e-05 -6.43844e-06 1.09709e-05 5.45286e-09 3.41763e-07 -1.66975e-06 -5.65834e-07 
1475.95 0 -2.82257e-06 -0.0671346 7.84305e-08 -7.26048e-08 0.817368 1.47934e-06 2.26186e-06 0.000107097 -3.98983e-05 1.05237e-05 3.9518e-05 0.378035 3.72407e-06 0.000249732 -2.24e-06 1.48767e-05 -1.83383e-06 -0.000170698 -3.9468e-05 -0.000143724 -2.04461e-06 8.59792e-06 -1.00148e-10 1.57413e-06 1.45359e-05 -8.12995e-05 -7.30273e-06 1.25831e-05 -5.4351e-09 9.69737e-08 -1.94796e-06 -5.59572e-07 
1476.3 0 -3.50008e-06 -0.0710709 1.1165e-07 -1.84765e-07 0.797393 2.89875e-06 6.84488e-07 0.000129048 -4.75305e-05 1.08136e-05 4.90832e-05 0.395805 4.88521e-06 0.00028502 -2.80164e-06 2.29808e-05 -1.51998e-06 -0.000204655 -4.77348e-05 -0.000164328 -1.4867e-06 1.03139e-05 -8.16348e-07 2.11726e-06 1.65938e-05 -0.000100952 -8.1925e-06 1.43955e-05 1.18505e-07 -1.83358e-07 -2.09949e-06 -4.97781e-07 
1476.65 0 -4.27945e-06 -0.0749546 1.54388e-07 -2.44152e-07 0.776603 4.6723e-06 -1.138e-06 0.000153817 -5.63275e-05 1.08452e-05 6.01319e-05 0.412871 6.24061e-06 0.000323272 -3.44209e-06 3.25405e-05 -6.67834e-07 -0.000242058 -5.7115e-05 -0.000186237 -7.98236e-07 1.21514e-05 -1.91069e-06 2.70017e-06 1.85836e-05 -0.000122408 -9.06976e-06 1.64574e-05 2.82319e-07 -5.40265e-07 -2.15631e-06 -4.74632e-07 
1477 0 -5.16865e-06 -0.0787809 1.945e-07 -1.99485e-07 0.755033 6.83312e-06 -3.1127e-06 0.000181742 -6.65108e-05 1.06727e-05 7.29615e-05 0.429206 7.8289e-06 0.000364855 -4.42329e-06 4.33307e-05 9.29011e-07 -0.000282856 -6.78457e-05 -0.000209314 6.08939e-09 1.41242e-05 -3.28983e-06 3.30986e-06 2.05394e-05 -0.000146505 -9.92046e-06 1.86161e-05 3.8424e-07 -9.90706e-07 -2.20972e-06 -4.8317e-07 
1477.35 0 -6.1891e-06 -0.0825435 2.21263e-07 -1.87714e-07 0.732727 9.45771e-06 -5.09798e-06 0.000212965 -7.83092e-05 1.02965e-05 8.77987e-05 0.444784 9.69617e-06 0.00040838 -5.89933e-06 5.53346e-05 3.42361e-06 -0.00032724 -7.99425e-05 -0.000233333 9.29618e-07 1.62774e-05 -5.01241e-06 3.93414e-06 2.25936e-05 -0.000173911 -1.07251e-05 2.07129e-05 3.84101e-07 -1.41699e-06 -2.32504e-06 -4.08626e-07 
1477.7 0 -7.34042e-06 -0.0862311 2.36741e-07 -2.88311e-07 0.709727 1.26269e-05 -6.9495e-06 0.000247375 -9.19153e-05 9.80003e-06 0.000104694 0.459584 1.18602e-05 0.000453058 -7.86642e-06 6.86744e-05 6.75334e-06 -0.00037556 -9.32759e-05 -0.000258258 2.12023e-06 1.86232e-05 -7.03893e-06 4.56223e-06 2.47654e-05 -0.000204015 -1.14881e-05 2.27793e-05 3.71751e-07 -1.76807e-06 -2.48271e-06 -2.11737e-07 
1478.05 0 -8.57095e-06 -0.0898351 2.45537e-07 -4.14163e-07 0.686072 1.6403e-05 -8.51168e-06 0.000284719 -0.000107586 9.32286e-06 0.000123392 0.473583 1.43443e-05 0.000499752 -1.03278e-05 8.34171e-05 1.0688e-05 -0.000428033 -0.000108097 -0.000284303 3.73747e-06 2.11266e-05 -9.25207e-06 5.20076e-06 2.69462e-05 -0.000236404 -1.22436e-05 2.494e-05 4.66231e-07 -2.10137e-06 -2.58022e-06 1.13751e-07 
1478.4 0 -9.82177e-06 -0.0933489 2.45881e-07 -5.44446e-07 0.661802 2.08344e-05 -9.48608e-06 0.000324683 -0.000125598 9.0554e-06 0.000143498 0.486761 1.72539e-05 0.000548922 -1.31625e-05 9.95317e-05 1.48405e-05 -0.000484715 -0.000124807 -0.000311765 6.00369e-06 2.37465e-05 -1.16568e-05 5.88174e-06 2.90108e-05 -0.000271487 -1.30357e-05 2.71908e-05 6.52522e-07 -2.56995e-06 -2.56482e-06 6.62736e-07 
1478.75 0 -1.10538e-05 -0.0967647 2.37449e-07 -7.38434e-07 0.636961 2.59169e-05 -9.61743e-06 0.000367152 -0.000146197 9.38186e-06 0.000164732 0.4991 2.07239e-05 0.000599217 -1.60066e-05 0.000117057 1.91177e-05 -0.000545551 -0.00014332 -0.000340872 9.12576e-06 2.64421e-05 -1.43929e-05 6.62013e-06 3.07534e-05 -0.000309474 -1.38189e-05 2.93422e-05 8.16978e-07 -3.55235e-06 -2.46679e-06 1.46928e-06 
1479.1 0 -1.21807e-05 -0.100075 2.3625e-07 -1.04347e-06 0.611591 3.15565e-05 -8.73333e-06 0.000412376 -0.000169705 1.05928e-05 0.000186837 0.510582 2.48138e-05 0.00064804 -1.85877e-05 0.000135891 2.41525e-05 -0.000610147 -0.000163218 -0.000371738 1.27868e-05 2.91721e-05 -1.74593e-05 7.35043e-06 3.1933e-05 -0.000350311 -1.45219e-05 3.12268e-05 8.89441e-07 -5.26395e-06 -2.23345e-06 2.44417e-06 
1479.45 0 -1.31404e-05 -0.103275 2.69078e-07 -1.49163e-06 0.585736 3.76461e-05 -6.22034e-06 0.000460599 -0.000196457 1.25506e-05 0.000209389 0.521194 2.95233e-05 0.000693253 -2.07909e-05 0.000155454 3.05013e-05 -0.00067786 -0.000184045 -0.000404098 1.63485e-05 3.19204e-05 -2.06576e-05 7.98294e-06 3.2511e-05 -0.000393919 -1.51923e-05 3.29113e-05 8.09745e-07 -7.33922e-06 -1.74851e-06 3.57885e-06 
1479.8 0 -1.39688e-05 -0.106355 3.24626e-07 -2.06871e-06 0.559442 4.39582e-05 -1.18263e-06 0.000511575 -0.00022679 1.50972e-05 0.000231792 0.530923 3.48683e-05 0.000734299 -2.24144e-05 0.000174941 3.79089e-05 -0.000748439 -0.00020544 -0.00043737 1.97146e-05 3.46945e-05 -2.37683e-05 8.46002e-06 3.2642e-05 -0.000440113 -1.57496e-05 3.44406e-05 5.74952e-07 -9.42475e-06 -9.78544e-07 4.85567e-06 
1480.15 0 -1.46945e-05 -0.10931 3.92616e-07 -2.76056e-06 0.532753 5.00594e-05 6.88443e-06 0.000564667 -0.000261172 1.83089e-05 0.000253597 0.539756 4.09126e-05 0.000770881 -2.32397e-05 0.000193587 4.60208e-05 -0.000822044 -0.000227285 -0.000471093 2.32354e-05 3.74582e-05 -2.66457e-05 8.74843e-06 3.2301e-05 -0.000488878 -1.61602e-05 3.56628e-05 3.62248e-07 -1.16442e-05 9.42424e-08 6.19352e-06 
1480.5 0 -1.53489e-05 -0.112133 4.7464e-07 -3.66633e-06 0.505717 5.54482e-05 1.81569e-05 0.000619566 -0.000299913 2.21394e-05 0.000274915 0.547683 4.76825e-05 0.00080127 -2.30134e-05 0.000210624 5.4875e-05 -0.000898676 -0.000249251 -0.000504761 2.7059e-05 4.01278e-05 -2.9317e-05 8.85815e-06 3.1484e-05 -0.000540198 -1.6548e-05 3.64251e-05 2.14379e-07 -1.41427e-05 1.40478e-06 7.56208e-06 
1480.85 0 -1.59398e-05 -0.114816 5.28482e-07 -4.92104e-06 0.478377 5.98179e-05 3.29285e-05 0.000676729 -0.000343041 2.66543e-05 0.00029584 0.554697 5.505e-05 0.000824084 -2.1491e-05 0.000225864 6.45114e-05 -0.000977885 -0.000270735 -0.000537839 3.11918e-05 4.26352e-05 -3.18643e-05 8.83665e-06 3.06206e-05 -0.000593407 -1.68158e-05 3.67792e-05 -5.35519e-08 -1.68673e-05 2.7868e-06 8.93928e-06 
1481.2 0 -1.64352e-05 -0.117353 5.17091e-07 -6.38389e-06 0.450774 6.31577e-05 5.16802e-05 0.000736965 -0.00039088 3.25825e-05 0.000315927 0.560794 6.28063e-05 0.000841266 -1.85265e-05 0.000239825 7.46477e-05 -0.00105901 -0.000291818 -0.000570176 3.56292e-05 4.4985e-05 -3.43943e-05 8.68662e-06 2.99411e-05 -0.000647901 -1.68252e-05 3.69909e-05 -4.99139e-07 -1.96951e-05 4.23024e-06 1.03816e-05 
1481.55 0 -1.68729e-05 -0.11974 5.16358e-07 -7.70058e-06 0.422948 6.54533e-05 7.48611e-05 0.000800724 -0.00044411 4.10765e-05 0.000335058 0.565966 7.09225e-05 0.000856769 -1.41241e-05 0.000252567 8.46604e-05 -0.00114164 -0.000313579 -0.000601763 4.01487e-05 4.72627e-05 -3.71985e-05 8.3787e-06 2.91794e-05 -0.000704179 -1.68397e-05 3.7311e-05 -9.60372e-07 -2.25557e-05 5.83844e-06 1.19238e-05 
1481.9 0 -1.73189e-05 -0.121973 6.38025e-07 -8.76705e-06 0.394947 6.65744e-05 0.000102734 0.000867766 -0.000503289 5.26126e-05 0.000353756 0.570214 7.94557e-05 0.000872763 -8.72079e-06 0.000263477 9.39989e-05 -0.00122572 -0.000336767 -0.000632387 4.4349e-05 4.9543e-05 -4.06637e-05 7.99002e-06 2.82726e-05 -0.000763111 -1.70767e-05 3.7888e-05 -1.48978e-06 -2.54757e-05 7.56644e-06 1.36238e-05 
1482.25 0 -1.77276e-05 -0.124047 8.3376e-07 -9.90696e-06 0.366817 6.64919e-05 0.000134992 0.000937153 -0.00056838 6.65252e-05 0.00037205 0.573537 8.83753e-05 0.00088946 -2.7263e-06 0.000272275 0.000102413 -0.00131115 -0.000361014 -0.000662405 4.79412e-05 5.1827e-05 -4.4916e-05 7.59405e-06 2.74523e-05 -0.000824408 -1.73024e-05 3.87055e-05 -2.24005e-06 -2.82865e-05 9.37059e-06 1.56831e-05 
1482.6 0 -1.80095e-05 -0.125956 9.91789e-07 -1.12654e-05 0.3386 6.5381e-05 0.000170723 0.00100764 -0.000638973 8.21899e-05 0.000389428 0.575937 9.77597e-05 0.000906826 4.0647e-06 0.000279438 0.000109599 -0.00139717 -0.000385882 -0.00069254 5.09033e-05 5.40287e-05 -4.96091e-05 7.11469e-06 2.66599e-05 -0.000886621 -1.73975e-05 3.93479e-05 -3.14556e-06 -3.07585e-05 1.12533e-05 1.81595e-05 
1482.95 0 -1.82193e-05 -0.127695 1.10895e-06 -1.24362e-05 0.310338 6.34227e-05 0.000208726 0.00107869 -0.000715103 9.96621e-05 0.000405803 0.577415 0.000107897 0.000922927 1.19848e-05 0.000285757 0.000115367 -0.00148278 -0.000411143 -0.000722814 5.32882e-05 5.60873e-05 -5.41029e-05 6.46373e-06 2.57742e-05 -0.000948909 -1.73878e-05 3.92749e-05 -4.09435e-06 -3.292e-05 1.31231e-05 2.07732e-05 
1483.3 0 -1.84844e-05 -0.129261 1.20926e-06 -1.33145e-05 0.28207 6.06704e-05 0.000247895 0.0011509 -0.00079694 0.000118861 0.000421453 0.577976 0.00011905 0.000933201 2.08645e-05 0.000291412 0.000119987 -0.0015675 -0.000435895 -0.000752944 5.52017e-05 5.80176e-05 -5.80247e-05 5.56046e-06 2.48756e-05 -0.00101194 -1.70434e-05 3.83709e-05 -5.01946e-06 -3.49496e-05 1.5e-05 2.30584e-05 
1483.65 0 -1.88948e-05 -0.130653 1.20291e-06 -1.44581e-05 0.253839 5.7115e-05 0.000287432 0.00122523 -0.000883783 0.000139211 0.000436892 0.577625 0.00013121 0.00093473 3.01106e-05 0.00029549 0.000124138 -0.00165139 -0.000459097 -0.00078301 5.68839e-05 5.97745e-05 -6.14109e-05 4.19073e-06 2.40187e-05 -0.00107645 -1.60698e-05 3.69137e-05 -5.9819e-06 -3.70192e-05 1.7222e-05 2.47369e-05 
1484 0 -1.94324e-05 -0.131868 1.0001e-06 -1.61358e-05 0.225689 5.28495e-05 0.000326801 0.00130229 -0.000974467 0.000160159 0.000452812 0.57637 0.000144373 0.000928179 3.93307e-05 0.000296816 0.000128491 -0.00173443 -0.00048069 -0.00081301 5.85514e-05 6.11971e-05 -6.43555e-05 2.11671e-06 2.3447e-05 -0.00114245 -1.46093e-05 3.50637e-05 -6.87799e-06 -3.91734e-05 1.98513e-05 2.59939e-05 
1484.35 0 -1.99927e-05 -0.132905 6.79086e-07 -1.81718e-05 0.197666 4.82642e-05 0.000365794 0.00138224 -0.00106815 0.000181821 0.000469204 0.574224 0.000158802 0.00091446 4.86144e-05 0.000294886 0.000133192 -0.00181602 -0.000501191 -0.00084255 6.03905e-05 6.21607e-05 -6.68754e-05 -6.55469e-07 2.3453e-05 -0.00120985 -1.28719e-05 3.27031e-05 -7.62456e-06 -4.13679e-05 2.26151e-05 2.69502e-05 
1484.7 0 -2.04842e-05 -0.13376 4.00957e-07 -2.06451e-05 0.169814 4.3931e-05 0.000404101 0.00146461 -0.00116422 0.000205004 0.000485473 0.571198 0.000174759 0.000892932 5.76515e-05 0.000289488 0.000137758 -0.00189559 -0.000520609 -0.000871646 6.24695e-05 6.2655e-05 -6.89191e-05 -3.80306e-06 2.37766e-05 -0.0012781 -1.07802e-05 2.98413e-05 -8.49074e-06 -4.34132e-05 2.55976e-05 2.72742e-05 
1485.05 0 -2.09257e-05 -0.134431 1.89207e-07 -2.38882e-05 0.142173 4.02672e-05 0.000440915 0.00154841 -0.00126198 0.000230059 0.000501497 0.567306 0.000192257 0.000862677 6.53769e-05 0.000280399 0.000141351 -0.0019728 -0.000538066 -0.000900743 6.44674e-05 6.26812e-05 -7.04397e-05 -6.97146e-06 2.39005e-05 -0.00134591 -8.23915e-06 2.67127e-05 -9.66377e-06 -4.49953e-05 2.92144e-05 2.68708e-05 
1485.4 0 -2.12175e-05 -0.134917 -6.93513e-08 -2.80455e-05 0.114782 3.72251e-05 0.000475481 0.00163269 -0.00136072 0.00025616 0.000517342 0.562561 0.000211161 0.00082344 7.11161e-05 0.000268051 0.000143131 -0.00204745 -0.000552601 -0.000930085 6.60298e-05 6.22489e-05 -7.15235e-05 -1.00222e-05 2.34244e-05 -0.00141308 -5.10652e-06 2.31788e-05 -1.11103e-05 -4.59862e-05 3.35469e-05 2.6181e-05 
1485.75 0 -2.09142e-05 -0.135217 -4.18837e-07 -3.30328e-05 0.0876796 3.46072e-05 0.000507429 0.00171646 -0.00146001 0.000282063 0.000532549 0.556979 0.000231396 0.000775533 7.5399e-05 0.00025373 0.000142661 -0.00211926 -0.000564188 -0.000959407 6.71502e-05 6.12288e-05 -7.23721e-05 -1.30337e-05 2.19949e-05 -0.00148048 -1.39067e-06 1.89646e-05 -1.27574e-05 -4.67026e-05 3.84662e-05 2.57373e-05 
1486.1 0 -1.97407e-05 -0.135333 -7.7841e-07 -3.8709e-05 0.0609066 3.24148e-05 0.000536349 0.00179891 -0.00155985 0.000307177 0.000546239 0.550579 0.000253056 0.000721311 7.95695e-05 0.00023803 0.000140538 -0.00218747 -0.000573917 -0.00098774 6.79507e-05 5.94069e-05 -7.3206e-05 -1.63611e-05 1.94408e-05 -0.00154801 2.71499e-06 1.45279e-05 -1.45272e-05 -4.76467e-05 4.40185e-05 2.5696e-05 
1486.45 0 -1.80456e-05 -0.135262 -1.07172e-06 -4.44487e-05 0.0345 3.01701e-05 0.000561882 0.00187943 -0.00166049 0.000331598 0.000557649 0.543378 0.000276028 0.000666343 8.4417e-05 0.000220253 0.000138071 -0.00225098 -0.000584488 -0.00101449 6.85745e-05 5.68314e-05 -7.42002e-05 -2.03792e-05 1.59311e-05 -0.00161461 7.27825e-06 1.04878e-05 -1.63964e-05 -4.88521e-05 5.00894e-05 2.57298e-05 
1486.8 0 -1.61603e-05 -0.135003 -1.32036e-06 -4.92295e-05 0.00849213 2.68434e-05 0.00058411 0.0019575 -0.00176251 0.000355127 0.000566347 0.535396 0.000299714 0.000615682 8.9353e-05 0.000199439 0.000135774 -0.00230908 -0.000599789 -0.0010399 6.90333e-05 5.36673e-05 -7.54773e-05 -2.50439e-05 1.18576e-05 -0.00167961 1.23369e-05 6.69762e-06 -1.81573e-05 -5.00472e-05 5.63502e-05 2.56629e-05 
1487.15 0 -1.3889e-05 -0.134555 -1.58134e-06 -5.26137e-05 -0.0170881 2.18912e-05 0.000603075 0.00203327 -0.0018662 0.00037697 0.000571797 0.52665 0.000323536 0.000568468 9.38675e-05 0.000174975 0.000133823 -0.00236155 -0.000622089 -0.00106386 6.90072e-05 5.00248e-05 -7.71538e-05 -3.01591e-05 7.55426e-06 -0.00174245 1.77045e-05 2.37244e-06 -1.94311e-05 -5.14036e-05 6.2675e-05 2.59157e-05 
1487.5 0 -1.10779e-05 -0.13392 -1.81725e-06 -5.51853e-05 -0.0422122 1.54563e-05 0.000617985 0.00210768 -0.00197133 0.000396578 0.00057323 0.517159 0.000347424 0.000517487 9.82903e-05 0.000146182 0.000133281 -0.00240934 -0.000649761 -0.00108562 6.81568e-05 4.60576e-05 -7.91612e-05 -3.58681e-05 3.06808e-06 -0.00180328 2.32248e-05 -3.01683e-06 -2.02297e-05 -5.29197e-05 6.92519e-05 2.67219e-05 
1487.85 0 -8.22448e-06 -0.133101 -1.88254e-06 -5.80688e-05 -0.0668495 7.38593e-06 0.000627443 0.0021814 -0.00207777 0.000414054 0.000570377 0.506944 0.000371499 0.000456788 0.00010235 0.000112304 0.000134901 -0.00245447 -0.000678578 -0.00110425 6.63087e-05 4.19017e-05 -8.13309e-05 -4.22852e-05 -1.57269e-06 -0.00186355 2.87226e-05 -8.87264e-06 -2.09358e-05 -5.38267e-05 7.61353e-05 2.76702e-05 
1488.2 0 -5.75763e-06 -0.1321 -1.81193e-06 -6.18712e-05 -0.0909676 -3.32194e-06 0.000630547 0.00225396 -0.00218487 0.000429274 0.000563694 0.496031 0.000395847 0.000388709 0.000104929 7.33246e-05 0.000137665 -0.00249874 -0.000705533 -0.00111944 6.34872e-05 3.76922e-05 -8.36539e-05 -4.91751e-05 -6.1282e-06 -0.00192383 3.42806e-05 -1.38465e-05 -2.19084e-05 -5.34492e-05 8.30125e-05 2.84049e-05 
1488.55 0 -3.43895e-06 -0.130919 -1.71706e-06 -6.62994e-05 -0.114536 -1.7249e-05 0.000626948 0.00232381 -0.00229104 0.000441246 0.000553789 0.484447 0.000420569 0.000320555 0.000105802 3.00153e-05 0.000140164 -0.00254264 -0.000730591 -0.00113167 6.01338e-05 3.35576e-05 -8.59041e-05 -5.6351e-05 -1.0516e-05 -0.00198281 4.01451e-05 -1.73615e-05 -2.3234e-05 -5.21272e-05 8.97332e-05 2.91266e-05 
1488.9 0 -1.10338e-06 -0.129563 -1.59275e-06 -7.0462e-05 -0.137526 -3.39681e-05 0.000616268 0.00238954 -0.00239477 0.000448998 0.000540997 0.472218 0.000445443 0.000256797 0.000106642 -1.71015e-05 0.000142476 -0.0025856 -0.000755218 -0.00114131 5.64083e-05 2.94287e-05 -8.77023e-05 -6.38412e-05 -1.49012e-05 -0.00203999 4.65251e-05 -2.02967e-05 -2.4781e-05 -5.0608e-05 9.67314e-05 2.99816e-05 
1489.25 0 1.18555e-06 -0.128034 -1.50124e-06 -7.34208e-05 -0.159906 -5.2973e-05 0.000599175 0.00245139 -0.00249519 0.000452392 0.000525355 0.459368 0.00047009 0.000196826 0.000109323 -6.8122e-05 0.000145254 -0.00262684 -0.000780353 -0.00114893 5.18406e-05 2.5067e-05 -8.90118e-05 -7.16062e-05 -1.95691e-05 -0.00209679 5.36198e-05 -2.38149e-05 -2.6395e-05 -4.90796e-05 0.000104294 3.06253e-05 
1489.6 0 3.3137e-06 -0.126338 -1.43484e-06 -7.50164e-05 -0.181644 -7.39956e-05 0.000577732 0.00251081 -0.00259185 0.000452279 0.000507119 0.445929 0.00049445 0.000138604 0.000114452 -0.000123022 0.000148143 -0.00266569 -0.00080582 -0.00115565 4.64793e-05 2.0299e-05 -8.97845e-05 -7.97258e-05 -2.47809e-05 -0.00215415 6.12889e-05 -2.80357e-05 -2.81534e-05 -4.73846e-05 0.000112317 3.09962e-05 
1489.95 0 5.22135e-06 -0.124477 -1.17204e-06 -7.59518e-05 -0.202712 -9.66534e-05 0.000553594 0.0025689 -0.00268494 0.000449963 0.000487149 0.431935 0.0005187 8.23122e-05 0.000122225 -0.000181837 0.000150604 -0.00270104 -0.000830739 -0.00116209 4.11583e-05 1.50398e-05 -9.00682e-05 -8.83608e-05 -3.03797e-05 -0.00221071 6.90967e-05 -3.177e-05 -3.03161e-05 -4.59084e-05 0.000120783 3.15528e-05 
1490.3 0 7.01343e-06 -0.122456 -6.21341e-07 -7.66909e-05 -0.223088 -0.000120109 0.000527825 0.00262573 -0.00277462 0.000446066 0.000465705 0.417417 0.000543182 3.06983e-05 0.000133207 -0.000245391 0.000153354 -0.00273143 -0.000854019 -0.00116799 3.64498e-05 9.27862e-06 -9.02201e-05 -9.7495e-05 -3.60317e-05 -0.00226391 7.68472e-05 -3.39056e-05 -3.32315e-05 -4.55195e-05 0.000129762 3.25924e-05 
1490.65 0 8.82046e-06 -0.120276 1.57107e-07 -7.66513e-05 -0.242752 -0.000143866 0.000501754 0.00268079 -0.0028607 0.000440631 0.000442293 0.402404 0.000568582 -1.47985e-05 0.000147673 -0.000314891 0.000157263 -0.00275662 -0.000874913 -0.0011732 3.22326e-05 3.12816e-06 -9.03653e-05 -0.000107014 -4.20993e-05 -0.00231272 8.45439e-05 -3.51518e-05 -3.70916e-05 -4.64646e-05 0.000139048 3.41085e-05 
1491 0 1.08561e-05 -0.117944 1.26025e-06 -7.51225e-05 -0.261687 -0.000168111 0.000476609 0.00273381 -0.00294352 0.000434417 0.000417007 0.386922 0.000595913 -5.69344e-05 0.000165588 -0.000390938 0.000161721 -0.00277757 -0.000893374 -0.00117791 2.82443e-05 -3.46408e-06 -9.02142e-05 -0.000116763 -4.89474e-05 -0.00235818 9.20432e-05 -3.72994e-05 -4.13379e-05 -4.81172e-05 0.000148433 3.65324e-05 
1491.35 0 1.32111e-05 -0.115462 2.75253e-06 -7.22994e-05 -0.279878 -0.000192943 0.000453055 0.00278537 -0.00302429 0.000428711 0.000389897 0.371002 0.000626331 -9.95809e-05 0.000188118 -0.000472984 0.000165157 -0.0027944 -0.000909877 -0.00118229 2.44464e-05 -1.06052e-05 -8.92379e-05 -0.00012617 -5.63871e-05 -0.0024006 9.96984e-05 -4.0973e-05 -4.52757e-05 -4.98346e-05 0.00015803 4.04998e-05 
1491.7 0 1.54219e-05 -0.112834 4.52738e-06 -6.89255e-05 -0.297311 -0.000218452 0.000430853 0.00283619 -0.00310391 0.000423364 0.000360831 0.354674 0.000660803 -0.000144242 0.00021682 -0.000559438 0.000166608 -0.0028058 -0.000924816 -0.00118664 2.07623e-05 -1.81283e-05 -8.72086e-05 -0.000134546 -6.41347e-05 -0.00243897 0.000108159 -4.54976e-05 -4.87995e-05 -5.11918e-05 0.00016805 4.53829e-05 
1492.05 0 1.68372e-05 -0.110067 6.48397e-06 -6.57401e-05 -0.313975 -0.000245095 0.000409173 0.00288658 -0.00318183 0.000416968 0.000330004 0.337968 0.000699675 -0.000190053 0.000250795 -0.000648494 0.000165609 -0.0028103 -0.000938599 -0.00119072 1.71476e-05 -2.57513e-05 -8.43162e-05 -0.00014174 -7.19182e-05 -0.00247368 0.000117305 -5.0116e-05 -5.23034e-05 -5.17284e-05 0.000178398 4.95232e-05 
1492.4 0 1.73594e-05 -0.107167 8.464e-06 -6.26815e-05 -0.329853 -0.000272898 0.000387544 0.00293678 -0.00325651 0.000408907 0.000297553 0.320918 0.000742607 -0.000235117 0.000287016 -0.000738065 0.000161231 -0.00280732 -0.000951769 -0.00119328 1.36212e-05 -3.32913e-05 -8.08331e-05 -0.000147796 -7.9634e-05 -0.0025063 0.000126899 -5.44758e-05 -5.62272e-05 -5.12039e-05 0.000188808 5.20627e-05 
1492.75 0 1.74537e-05 -0.10414 1.03208e-05 -5.87941e-05 -0.34493 -0.000301128 0.000365964 0.00298759 -0.00332643 0.000399609 0.000263324 0.303557 0.000788904 -0.000277839 0.000323522 -0.000825749 0.00015198 -0.00279678 -0.000964574 -0.0011933 1.02829e-05 -4.07859e-05 -7.68776e-05 -0.000152586 -8.76401e-05 -0.00253689 0.000137227 -5.86513e-05 -6.03751e-05 -4.99218e-05 0.000199265 5.35726e-05 
1493.1 0 1.75368e-05 -0.100991 1.2124e-05 -5.3434e-05 -0.359195 -0.000329663 0.000344305 0.00303971 -0.00339103 0.000389291 0.000227259 0.285917 0.000837838 -0.000316871 0.000360406 -0.000909974 0.00013738 -0.00277845 -0.000976727 -0.00119084 7.20203e-06 -4.81947e-05 -7.22032e-05 -0.000156075 -9.62837e-05 -0.0025643 0.000148425 -6.32212e-05 -6.45248e-05 -4.85488e-05 0.000209959 5.47975e-05 
1493.45 0 1.76743e-05 -0.0977253 1.41618e-05 -4.65613e-05 -0.37264 -0.000359369 0.000322605 0.00309237 -0.00345069 0.000377504 0.000189224 0.26803 0.000888394 -0.000351137 0.000398332 -0.000990176 0.000118663 -0.0027527 -0.000988663 -0.00118607 4.42826e-06 -5.52569e-05 -6.69444e-05 -0.000158361 -0.000105254 -0.00258775 0.000160041 -6.91032e-05 -6.9146e-05 -4.71104e-05 0.000220919 5.58168e-05 
1493.8 0 1.73067e-05 -0.0943481 1.64462e-05 -3.84464e-05 -0.385261 -0.000391078 0.000301146 0.00314356 -0.00350528 0.0003634 0.00014919 0.249928 0.000939028 -0.000381889 0.000437882 -0.00106592 9.69738e-05 -0.00272066 -0.00100124 -0.00117858 2.22358e-06 -6.19442e-05 -6.16339e-05 -0.000159544 -0.000114187 -0.00260692 0.00017159 -7.64727e-05 -7.46375e-05 -4.52921e-05 0.000232029 5.67718e-05 
1494.15 0 1.5787e-05 -0.0908665 1.87665e-05 -3.01441e-05 -0.397054 -0.00042542 0.000279928 0.00319201 -0.00355461 0.00034578 0.000108443 0.23164 0.000988551 -0.000412255 0.000479614 -0.00113707 7.30179e-05 -0.00268253 -0.00101285 -0.00116847 6.79739e-07 -6.88132e-05 -5.62218e-05 -0.000159629 -0.000123177 -0.0026221 0.000182974 -8.46927e-05 -8.05643e-05 -4.33707e-05 0.000243174 5.78673e-05 
1494.5 0 1.27567e-05 -0.0872873 2.11073e-05 -2.29746e-05 -0.408013 -0.000462327 0.000258655 0.00323782 -0.0035989 0.000323727 6.97222e-05 0.213197 0.00103697 -0.000443062 0.000523027 -0.00120424 4.81201e-05 -0.00263711 -0.00102006 -0.0011562 -7.43137e-07 -7.62979e-05 -5.0379e-05 -0.000158568 -0.000132086 -0.00263426 0.000193943 -9.34009e-05 -8.63732e-05 -4.1632e-05 0.000253938 5.88315e-05 
1494.85 0 7.67484e-06 -0.0836172 2.35241e-05 -1.7187e-05 -0.418134 -0.000501139 0.000237033 0.0032813 -0.00363832 0.000297498 3.54754e-05 0.19463 0.00108481 -0.000472422 0.000567154 -0.00126753 2.3389e-05 -0.00258368 -0.0010212 -0.00114145 -2.76159e-06 -8.40864e-05 -4.38529e-05 -0.000156368 -0.000140295 -0.00264361 0.000204588 -0.000102376 -9.19462e-05 -3.94914e-05 0.000263881 5.97801e-05 
1495.2 0 1.84979e-07 -0.079862 2.58902e-05 -1.21826e-05 -0.427414 -0.000540845 0.000214602 0.00332298 -0.00367317 0.00026786 6.78216e-06 0.17597 0.00113156 -0.000499323 0.000612197 -0.00132614 -1.5084e-06 -0.00252305 -0.00101624 -0.00112453 -5.50295e-06 -9.17037e-05 -3.6329e-05 -0.000153312 -0.000147328 -0.00264967 0.000215644 -0.000111434 -9.75008e-05 -3.602e-05 0.00027331 6.09717e-05 
1495.55 0 -9.6141e-06 -0.0760276 2.81228e-05 -7.62701e-06 -0.435858 -0.000579653 0.000190926 0.00336311 -0.00370385 0.000235202 -1.59781e-05 0.157246 0.00117662 -0.00052495 0.000658721 -0.00137948 -2.76634e-05 -0.00245723 -0.00100509 -0.0011068 -8.4649e-06 -9.89005e-05 -2.7657e-05 -0.000149586 -0.00015291 -0.00265173 0.000227246 -0.000121038 -0.000103241 -3.12491e-05 0.000282397 6.21174e-05 
1495.9 0 -2.14914e-05 -0.0721191 3.05233e-05 -3.73938e-06 -0.443469 -0.000615823 0.000165708 0.00340048 -0.00373021 0.000198818 -3.28642e-05 0.138489 0.00122063 -0.000551453 0.00070723 -0.00142729 -5.48538e-05 -0.00238814 -0.000987814 -0.00108828 -1.11876e-05 -0.000105805 -1.78743e-05 -0.000144895 -0.000156968 -0.00264796 0.000238893 -0.000131694 -0.000109036 -2.66085e-05 0.000290853 6.31776e-05 
1496.25 0 -3.4991e-05 -0.068141 3.31732e-05 -8.18077e-07 -0.450261 -0.000648714 0.000139012 0.0034345 -0.00375214 0.000157096 -4.43368e-05 0.119724 0.00126487 -0.00058022 0.000758991 -0.00146997 -8.09383e-05 -0.00231722 -0.000964273 -0.00106766 -1.38577e-05 -0.000112705 -7.01767e-06 -0.000139184 -0.000159947 -0.00263661 0.000250825 -0.000143328 -0.000114884 -2.31672e-05 0.000298723 6.43958e-05 
1496.6 0 -4.95675e-05 -0.0640991 3.5942e-05 1.23672e-06 -0.456241 -0.000678255 0.000112399 0.00346596 -0.00376986 0.000109153 -5.08642e-05 0.100973 0.00131036 -0.000611934 0.000814641 -0.00150787 -0.000104933 -0.00224612 -0.000934088 -0.00104472 -1.6902e-05 -0.000119446 4.54532e-06 -0.000132879 -0.000162153 -0.0026181 0.000263471 -0.000156073 -0.000120897 -2.08288e-05 0.00030595 6.53725e-05 
1496.95 0 -6.50079e-05 -0.060001 3.88714e-05 2.24816e-06 -0.461417 -0.000704271 8.7624e-05 0.00349515 -0.00378264 5.56113e-05 -5.29366e-05 0.0822611 0.00135684 -0.000646943 0.000872915 -0.00154042 -0.00012815 -0.00217586 -0.000896676 -0.00102024 -2.01635e-05 -0.00012563 1.62839e-05 -0.00012627 -0.000163542 -0.00259488 0.0002764 -0.000169919 -0.000127079 -1.95097e-05 0.000312608 6.54687e-05 
1497.3 0 -8.10358e-05 -0.0558524 4.16665e-05 1.69306e-06 -0.46579 -0.000726446 6.44304e-05 0.0035215 -0.00378895 -2.17569e-06 -5.10364e-05 0.0636161 0.00140356 -0.000684421 0.000931771 -0.00156754 -0.000152049 -0.00210624 -0.000851289 -0.00099488 -2.33772e-05 -0.000130831 2.79932e-05 -0.000119321 -0.000164438 -0.00256901 0.000289367 -0.000184665 -0.000133833 -1.89017e-05 0.000319015 6.47247e-05 
1497.65 0 -9.73905e-05 -0.0516584 4.40526e-05 -3.68362e-07 -0.469369 -0.000744072 4.20503e-05 0.00354328 -0.00378721 -6.36848e-05 -4.56073e-05 0.0450668 0.00145123 -0.000723049 0.000989745 -0.00159004 -0.000177763 -0.00203627 -0.000799422 -0.000968971 -2.66595e-05 -0.000135091 3.96179e-05 -0.000111843 -0.000165236 -0.00254046 0.000302633 -0.000200599 -0.000141583 -1.82028e-05 0.000324817 6.37157e-05 
1498 0 -0.000114138 -0.0474259 4.6329e-05 -3.21441e-06 -0.472163 -0.000756548 2.09799e-05 0.00355862 -0.00377637 -0.000130093 -3.7236e-05 0.026637 0.00150086 -0.000762943 0.00104595 -0.00160908 -0.000206633 -0.00196401 -0.00074451 -0.000942306 -2.99526e-05 -0.000139182 5.11024e-05 -0.000103973 -0.000165798 -0.00250831 0.000316364 -0.000217836 -0.000150455 -1.72508e-05 0.00032975 6.27111e-05 
1498.35 0 -0.00013094 -0.0431624 4.86905e-05 -6.8487e-06 -0.474182 -0.000763823 2.02955e-06 0.0035671 -0.00375637 -0.000202936 -2.6705e-05 0.00834607 0.00155158 -0.000805084 0.00109949 -0.001627 -0.000239972 -0.0018883 -0.000687402 -0.000914771 -3.29365e-05 -0.000143424 6.25463e-05 -9.64018e-05 -0.000165839 -0.00247306 0.000330823 -0.000235401 -0.000160481 -1.62318e-05 0.000334604 6.18596e-05 
1498.7 0 -0.000147568 -0.0388739 5.08867e-05 -1.23724e-05 -0.475431 -0.00076612 -1.53983e-05 0.00356953 -0.00372858 -0.000282172 -1.50267e-05 -0.00978444 0.00160123 -0.000847606 0.00115045 -0.00164643 -0.00027894 -0.00181011 -0.000625958 -0.000886652 -3.53319e-05 -0.000147854 7.42157e-05 -8.95445e-05 -0.000165259 -0.00243691 0.000346015 -0.000252164 -0.000171386 -1.48883e-05 0.000340203 6.19864e-05 
1499.05 0 -0.000164507 -0.0345648 5.25446e-05 -1.96531e-05 -0.475921 -0.000763717 -3.28814e-05 0.00356666 -0.00369537 -0.000366102 -2.88891e-06 -0.0277288 0.00164842 -0.000885534 0.0012001 -0.00166721 -0.000323291 -0.00173092 -0.000560011 -0.000858024 -3.72393e-05 -0.00015281 8.61442e-05 -8.29584e-05 -0.000164355 -0.00239993 0.000361649 -0.00026818 -0.000182713 -1.27503e-05 0.000346706 6.31235e-05 
1499.4 0 -0.000182429 -0.0302408 5.3575e-05 -2.67046e-05 -0.475667 -0.000756723 -5.15573e-05 0.00355796 -0.00365808 -0.000453298 1.00892e-05 -0.0454633 0.00169352 -0.000917179 0.00124794 -0.0016863 -0.000372012 -0.00165072 -0.000491618 -0.000828654 -3.84107e-05 -0.000158354 9.79113e-05 -7.59562e-05 -0.000163601 -0.00235932 0.000377471 -0.000283977 -0.000194218 -9.15583e-06 0.000354091 6.39671e-05 
1499.75 0 -0.00020147 -0.0259101 5.42037e-05 -3.25957e-05 -0.474685 -0.000745643 -7.2282e-05 0.00354305 -0.00361615 -0.000544686 2.45568e-05 -0.0629682 0.00173727 -0.000946509 0.0012925 -0.0017006 -0.000425102 -0.00156891 -0.000419668 -0.000798051 -3.84843e-05 -0.000164161 0.000109309 -6.79764e-05 -0.000163128 -0.00231422 0.000393089 -0.00029949 -0.000205846 -4.09917e-06 0.00036213 6.47231e-05 
1500.1 0 -0.000220697 -0.0215802 5.45373e-05 -3.82563e-05 -0.472985 -0.000730713 -9.57948e-05 0.00352401 -0.00356919 -0.000642766 4.00363e-05 -0.0802224 0.00177892 -0.000977333 0.00133463 -0.00170864 -0.000482126 -0.00148665 -0.000340283 -0.000765635 -3.80343e-05 -0.000169738 0.000120632 -5.86227e-05 -0.000162608 -0.00226694 0.000408517 -0.00031458 -0.000217394 1.47003e-06 0.000370571 6.65457e-05 
1500.45 0 -0.000239371 -0.0172552 5.43702e-05 -4.46878e-05 -0.470577 -0.000712144 -0.000121691 0.00350399 -0.00351756 -0.000748492 5.51876e-05 -0.0971999 0.00181718 -0.00100979 0.00137472 -0.00171008 -0.000540709 -0.00140699 -0.000251408 -0.000731547 -3.83243e-05 -0.000174535 0.000131902 -4.82398e-05 -0.000161917 -0.0022187 0.000424109 -0.000328694 -0.00022856 6.60085e-06 0.000379295 6.91687e-05 
1500.8 0 -0.000257333 -0.0129388 5.35876e-05 -5.22241e-05 -0.467478 -0.000690992 -0.000147491 0.00348423 -0.00346118 -0.000859853 6.99256e-05 -0.113877 0.00185145 -0.00104184 0.00141068 -0.00170423 -0.00059825 -0.00133275 -0.00015255 -0.000696223 -4.00162e-05 -0.000177952 0.000142737 -3.76614e-05 -0.000161235 -0.00216772 0.000439574 -0.00034102 -0.00023935 1.10031e-05 0.000387987 7.1825e-05 
1501.15 0 -0.000274835 -0.00863704 5.2467e-05 -6.08534e-05 -0.463712 -0.000667898 -0.00017087 0.00346317 -0.00339949 -0.000973846 8.55251e-05 -0.130236 0.00188099 -0.00107074 0.00144043 -0.00168896 -0.000653463 -0.00126432 -4.36015e-05 -0.000659311 -4.2319e-05 -0.00017985 0.000153085 -2.70658e-05 -0.000160208 -0.00211245 0.000454192 -0.000351703 -0.000249883 1.47251e-05 0.00039615 7.40863e-05 
1501.5 0 -0.000292307 -0.00435676 5.13997e-05 -7.01347e-05 -0.459297 -0.000643108 -0.000191317 0.00343804 -0.0033322 -0.00108898 0.000103057 -0.146262 0.00190433 -0.00109466 0.00146327 -0.00166235 -0.000706128 -0.00120001 7.46121e-05 -0.000620105 -4.38677e-05 -0.000181097 0.000163203 -1.59786e-05 -0.000158157 -0.00205333 0.000467928 -0.000361245 -0.000260371 1.80863e-05 0.000403969 7.59585e-05 
1501.85 0 -0.000309674 -0.000102739 5.02065e-05 -7.94745e-05 -0.454247 -0.000616534 -0.000209625 0.00340703 -0.00325899 -0.00120549 0.000122337 -0.161939 0.00192063 -0.00111387 0.0014803 -0.00162529 -0.000757216 -0.00113791 0.000200699 -0.000578899 -4.38588e-05 -0.000182589 0.000173278 -3.75462e-06 -0.000154935 -0.00199141 0.000481487 -0.000369437 -0.000271007 2.15578e-05 0.000411965 7.77159e-05 
1502.2 0 -0.00032662 0.00412085 4.86812e-05 -8.82388e-05 -0.448577 -0.000587861 -0.00022718 0.00337038 -0.00317973 -0.001324 0.000142162 -0.17725 0.00193108 -0.00112834 0.00149307 -0.00158044 -0.000807605 -0.00107661 0.000331795 -0.000536686 -4.24656e-05 -0.000184801 0.000183099 1.01808e-05 -0.000150937 -0.0019274 0.000495066 -0.000376154 -0.000281863 2.47172e-05 0.00041984 7.84831e-05 
1502.55 0 -0.000342774 0.00830892 4.70816e-05 -9.51364e-05 -0.442306 -0.000556389 -0.000244525 0.00332934 -0.0030947 -0.00144465 0.000161747 -0.192176 0.00193709 -0.00113713 0.0015011 -0.00152897 -0.000856103 -0.00101541 0.000463195 -0.000493749 -4.03634e-05 -0.000187854 0.000192193 2.58078e-05 -0.000146398 -0.00186174 0.000508031 -0.00038187 -0.0002933 2.66887e-05 0.00042709 7.74292e-05 
1502.9 0 -0.00035817 0.012456 4.53835e-05 -9.93962e-05 -0.435452 -0.000521361 -0.000261126 0.00328395 -0.00300441 -0.00156593 0.000181362 -0.2067 0.00193878 -0.00114114 0.00150395 -0.00147096 -0.000901476 -0.000954531 0.000591165 -0.000449876 -3.78869e-05 -0.000191489 0.000200463 4.25266e-05 -0.00014116 -0.00179475 0.000519825 -0.000387115 -0.000305669 2.76117e-05 0.000434099 7.55593e-05 
1503.25 0 -0.000372974 0.016557 4.36206e-05 -0.000102133 -0.428034 -0.00048276 -0.000276414 0.0032332 -0.00290937 -0.00168519 0.000201813 -0.220808 0.00193651 -0.00114229 0.00150284 -0.00140691 -0.000944934 -0.000894518 0.000714894 -0.000405028 -3.49735e-05 -0.000195301 0.000208146 5.98561e-05 -0.000135146 -0.00172692 0.000530455 -0.00039215 -0.000319183 2.82112e-05 0.000441509 7.37047e-05 
1503.6 0 -0.000387075 0.0206071 4.19823e-05 -0.000105155 -0.420071 -0.000440732 -0.000290436 0.00317643 -0.00281082 -0.00180132 0.000223307 -0.234482 0.00193068 -0.00114063 0.00149816 -0.00133768 -0.000988217 -0.000836429 0.000834928 -0.000359656 -3.14125e-05 -0.000198947 0.000215776 7.78857e-05 -0.000128723 -0.00165878 0.000540554 -0.000396944 -0.000333983 2.84713e-05 0.000449543 7.15484e-05 
1503.95 0 -0.000400489 0.0246021 3.97699e-05 -0.000108786 -0.411584 -0.000395988 -0.000303998 0.00311314 -0.00271033 -0.00191434 0.000245708 -0.247708 0.00192164 -0.00113544 0.001489 -0.00126354 -0.00103058 -0.000781429 0.000950896 -0.000314935 -2.7231e-05 -0.000202167 0.000223622 9.66806e-05 -0.000122661 -0.00159019 0.00055077 -0.00040131 -0.000349527 2.79806e-05 0.00045834 6.90645e-05 
1504.3 0 -0.000413239 0.0285373 3.63767e-05 -0.000111949 -0.402592 -0.000350207 -0.000317418 0.00304231 -0.00260798 -0.00202246 0.000269384 -0.260472 0.00191018 -0.00112879 0.00147547 -0.00118421 -0.00107029 -0.000728836 0.00106233 -0.00027207 -2.28267e-05 -0.000204612 0.000231592 0.000115653 -0.000117261 -0.00152057 0.000560944 -0.000405345 -0.000365024 2.67523e-05 0.000468196 6.64231e-05 
1504.65 0 -0.000425019 0.0324073 3.21076e-05 -0.000114132 -0.393117 -0.000304629 -0.000329092 0.00296345 -0.00250315 -0.00212281 0.000294082 -0.272764 0.00189618 -0.00112417 0.00145912 -0.00109955 -0.00110735 -0.000676738 0.00117171 -0.000231515 -1.80852e-05 -0.000205978 0.000239723 0.000134396 -0.000112136 -0.00144999 0.000570532 -0.00040953 -0.000380283 2.49085e-05 0.00047892 6.34883e-05 
1505 0 -0.000435544 0.0362074 2.72654e-05 -0.000116227 -0.383179 -0.000258952 -0.00033685 0.00287795 -0.00239629 -0.00221492 0.000318711 -0.284569 0.00187957 -0.00112175 0.00144115 -0.00100935 -0.00114303 -0.000624501 0.00128265 -0.000193069 -1.25832e-05 -0.000206496 0.000248173 0.000152967 -0.000106788 -0.00137901 0.000579387 -0.000414765 -0.000395334 2.22586e-05 0.000489644 6.00777e-05 
1505.35 0 -0.00044496 0.0399341 2.20329e-05 -0.000119188 -0.372799 -0.000212258 -0.000340016 0.00278822 -0.00228844 -0.00230083 0.000342317 -0.295874 0.00186086 -0.00111913 0.00142105 -0.000913872 -0.00117715 -0.000573381 0.0013944 -0.000156769 -6.48096e-06 -0.000206693 0.000256843 0.000170885 -0.000100963 -0.00130725 0.000587662 -0.00042149 -0.000410444 1.86824e-05 0.000499736 5.6095e-05 
1505.7 0 -0.000453537 0.0435843 1.6628e-05 -0.000123134 -0.362002 -0.000163921 -0.000339566 0.00269569 -0.00218009 -0.00238145 0.000363884 -0.30667 0.00184036 -0.0011158 0.00139765 -0.000814644 -0.00120762 -0.000525931 0.00150352 -0.000123098 -4.61903e-07 -0.000206369 0.000265382 0.000187603 -9.45869e-05 -0.00123368 0.000595371 -0.000428765 -0.000425821 1.45804e-05 0.000509101 5.14972e-05 
1506.05 0 -0.000461845 0.0471539 1.15134e-05 -0.000127899 -0.35081 -0.00011386 -0.000336331 0.00260057 -0.00207126 -0.00245602 0.000382071 -0.316953 0.00181814 -0.00111331 0.00137052 -0.000713668 -0.00123272 -0.000484164 0.00160906 -9.18822e-05 4.9502e-06 -0.000204675 0.000273804 0.000203613 -8.8163e-05 -0.00115904 0.000602437 -0.00043549 -0.000441411 1.06433e-05 0.000517779 4.66878e-05 
1506.4 0 -0.000470492 0.0506391 6.79395e-06 -0.000133813 -0.339245 -6.29544e-05 -0.000330737 0.00250277 -0.00196234 -0.00252421 0.000396382 -0.326717 0.00179365 -0.00111183 0.00134092 -0.000612735 -0.00125301 -0.000448135 0.00171247 -6.23077e-05 1.01443e-05 -0.000200903 0.000282584 0.000219636 -8.24912e-05 -0.0010856 0.000608864 -0.000441234 -0.000457314 7.83818e-06 0.000525978 4.25068e-05 
1506.75 0 -0.000479226 0.0540361 1.89551e-06 -0.000141168 -0.327327 -1.24059e-05 -0.000323664 0.00240242 -0.00185462 -0.00258628 0.000407054 -0.335953 0.00176666 -0.00110929 0.00131096 -0.000512613 -0.00127016 -0.000416495 0.00181379 -3.43047e-05 1.59577e-05 -0.000195157 0.000291951 0.000235998 -7.79746e-05 -0.00101367 0.000614846 -0.000446457 -0.000473488 6.32601e-06 0.000533642 3.90199e-05 
1507.1 0 -0.000486875 0.0573414 -3.24867e-06 -0.000149177 -0.315075 3.6936e-05 -0.000315909 0.00229984 -0.00175012 -0.00264233 0.000414367 -0.344654 0.00173891 -0.00110592 0.00128138 -0.000412975 -0.00128402 -0.000387266 0.00191048 -8.29615e-06 2.24053e-05 -0.000188304 0.000301553 0.000252469 -7.45561e-05 -0.000941808 0.000620592 -0.000451942 -0.000489678 4.80546e-06 0.000540705 3.55813e-05 
1507.45 0 -0.000492666 0.060552 -8.20362e-06 -0.000157389 -0.30251 8.46419e-05 -0.000307103 0.00219568 -0.00165056 -0.00269122 0.00041819 -0.352811 0.001712 -0.00110543 0.00125126 -0.000313911 -0.00129214 -0.000358241 0.00200118 1.69771e-05 2.85447e-05 -0.000181519 0.000310849 0.00026849 -7.1713e-05 -0.000869362 0.000625933 -0.000457623 -0.000505832 2.31918e-06 0.000547579 3.22356e-05 
1507.8 0 -0.000496966 0.063665 -1.31673e-05 -0.000166597 -0.289653 0.000129458 -0.00029549 0.00209116 -0.00155631 -0.00273112 0.000418081 -0.360421 0.00168498 -0.00111023 0.00121985 -0.000216183 -0.00129188 -0.000327668 0.00208718 4.42492e-05 3.37042e-05 -0.000175135 0.000319781 0.000283748 -6.89496e-05 -0.000796328 0.00063086 -0.000462795 -0.000522328 -5.52815e-07 0.000554709 2.96665e-05 
1508.15 0 -0.000499854 0.0666769 -1.8754e-05 -0.000177681 -0.276526 0.000169465 -0.000279712 0.00198646 -0.00146703 -0.00276078 0.000413469 -0.367476 0.00165551 -0.00111916 0.00118719 -0.000120542 -0.00128304 -0.000294674 0.00217004 7.40382e-05 3.79889e-05 -0.000168247 0.000328725 0.000297735 -6.58376e-05 -0.000722938 0.000635697 -0.0004672 -0.000539531 -3.05443e-06 0.000562219 2.83317e-05 
1508.5 0 -0.000500971 0.0695847 -2.50489e-05 -0.000190287 -0.263149 0.000204196 -0.000260101 0.00187992 -0.00138244 -0.00278055 0.000404222 -0.373972 0.00162278 -0.00112988 0.00115353 -2.74617e-05 -0.00126735 -0.000258965 0.00224904 0.000104354 4.17406e-05 -0.000160106 0.000337894 0.000309891 -6.22239e-05 -0.000649514 0.000640135 -0.000471172 -0.000557277 -5.64705e-06 0.000569381 2.83314e-05 
1508.85 0 -0.000500684 0.0723878 -3.13906e-05 -0.000203292 -0.249545 0.000234849 -0.000237693 0.00176941 -0.00130233 -0.00279216 0.000391441 -0.379909 0.00158797 -0.00114232 0.00111939 6.33017e-05 -0.0012465 -0.000220259 0.00232247 0.00013436 4.52831e-05 -0.000150924 0.000347041 0.000319738 -5.78555e-05 -0.000575783 0.000643555 -0.00047398 -0.000574922 -8.98505e-06 0.000575131 2.94393e-05 
1509.2 0 -0.000499889 0.0750846 -3.7141e-05 -0.000216182 -0.235738 0.000262391 -0.000213542 0.00165473 -0.00122588 -0.00279734 0.000375961 -0.385287 0.00155211 -0.00115834 0.00108514 0.0001518 -0.00122174 -0.000178681 0.00239072 0.000164856 4.82778e-05 -0.000141568 0.000355767 0.000327054 -5.21581e-05 -0.000500916 0.000645873 -0.000474543 -0.00059193 -1.32632e-05 0.000579435 3.15818e-05 
1509.55 0 -0.000499057 0.0776713 -4.23456e-05 -0.000229134 -0.221755 0.00028662 -0.000187976 0.00153804 -0.00115224 -0.00279671 0.000358091 -0.390109 0.00151517 -0.00117931 0.00105068 0.000236078 -0.00119382 -0.000135375 0.00245506 0.000196173 4.98366e-05 -0.000132728 0.000364336 0.00033193 -4.51123e-05 -0.000424787 0.000647221 -0.000473216 -0.00060808 -1.81557e-05 0.000582807 3.49679e-05 
1509.9 0 -0.000498585 0.0801441 -4.76216e-05 -0.000241956 -0.207616 0.000306718 -0.000160571 0.00142062 -0.00108165 -0.00278953 0.000339177 -0.394375 0.00147645 -0.00120496 0.00101545 0.000314125 -0.00116367 -9.08562e-05 0.00251563 0.000228135 4.9804e-05 -0.000124232 0.000372727 0.000334818 -3.71748e-05 -0.000348617 0.000647423 -0.000470759 -0.000623184 -2.29091e-05 0.000585005 3.97077e-05 
1510.25 0 -0.000498229 0.0825006 -5.35607e-05 -0.000253595 -0.193343 0.000322387 -0.000131227 0.00130179 -0.00101449 -0.00277539 0.000321841 -0.398079 0.00143577 -0.00123369 0.000979648 0.000386482 -0.00113229 -4.40646e-05 0.00257182 0.000261503 4.85283e-05 -0.000115512 0.00038055 0.000336489 -2.85737e-05 -0.000273711 0.000646343 -0.000467159 -0.000637289 -2.70859e-05 0.00058567 4.57833e-05 
1510.6 0 -0.000497236 0.08474 -5.99739e-05 -0.000263929 -0.178957 0.00033568 -0.000100079 0.00118129 -0.00095075 -0.0027546 0.000308122 -0.401222 0.001394 -0.0012636 0.000944304 0.000454732 -0.00109946 5.67358e-06 0.00262284 0.000297657 4.61257e-05 -0.000106472 0.000387746 0.000336998 -1.90522e-05 -0.000200385 0.000644243 -0.000461631 -0.000650706 -3.08805e-05 0.000584815 5.24844e-05 
1510.95 0 -0.000495758 0.086862 -6.63203e-05 -0.000274332 -0.164479 0.000348977 -6.7256e-05 0.00106063 -0.000889443 -0.00272737 0.000298258 -0.403807 0.00135144 -0.00129298 0.000909376 0.000519633 -0.00106408 5.76514e-05 0.00266842 0.00033728 4.30388e-05 -9.75205e-05 0.000394373 0.000335979 -8.45666e-06 -0.000128389 0.000641356 -0.000454113 -0.00066355 -3.48195e-05 0.000582238 5.9303e-05 
1511.3 0 -0.000494026 0.0888654 -7.25087e-05 -0.000284955 -0.149934 0.000363036 -3.36681e-05 0.000941039 -0.000829247 -0.00269454 0.000291541 -0.405839 0.00130676 -0.0013222 0.000874394 0.000581497 -0.00102559 0.00011065 0.00270753 0.000379993 3.9899e-05 -8.8895e-05 0.000401047 0.00033331 3.03794e-06 -5.76786e-05 0.00063777 -0.000445749 -0.000675714 -3.87262e-05 0.000577614 6.6561e-05 
1511.65 0 -0.000491905 0.0907477 -7.87735e-05 -0.000294181 -0.135339 0.000378054 -1.28238e-06 0.00082183 -0.000770464 -0.00265688 0.000286879 -0.407325 0.00125849 -0.00135489 0.000839672 0.000640536 -0.000985727 0.000164322 0.00273903 0.000424629 3.71249e-05 -8.05648e-05 0.000408068 0.000328864 1.51352e-05 1.11965e-05 0.000633706 -0.000436852 -0.000686757 -4.11089e-05 0.000571268 7.39792e-05 
1512 0 -0.000489662 0.092507 -8.51049e-05 -0.000301366 -0.120715 0.000394187 2.73743e-05 0.000702074 -0.000713685 -0.00261366 0.000283772 -0.40827 0.001207 -0.00139503 0.000805234 0.000697212 -0.000948139 0.000219372 0.00276472 0.0004697 3.52719e-05 -7.28728e-05 0.00041455 0.0003227 2.70552e-05 7.78402e-05 0.000629523 -0.000426175 -0.000696501 -4.08664e-05 0.000563778 8.06445e-05 
1512.35 0 -0.000487807 0.094142 -9.09143e-05 -0.000307421 -0.106081 0.000411369 5.04905e-05 0.000582621 -0.000657892 -0.00256361 0.000283081 -0.408674 0.0011534 -0.00144326 0.000770029 0.000752335 -0.000915408 0.000275879 0.00278862 0.000513645 3.44992e-05 -6.58908e-05 0.000419742 0.000315133 3.84287e-05 0.000143194 0.000625212 -0.000412911 -0.000705108 -3.88701e-05 0.000555628 8.58654e-05 
1512.7 0 -0.000486609 0.0956511 -9.56856e-05 -0.0003129 -0.0914579 0.000429627 6.79472e-05 0.000464686 -0.000602 -0.00250595 0.00028618 -0.408543 0.00109891 -0.00149702 0.000732491 0.000806259 -0.000886548 0.000333282 0.00281213 0.00055597 3.41846e-05 -5.90283e-05 0.00042391 0.000306664 4.96994e-05 0.000208034 0.000620357 -0.000398458 -0.000712411 -3.60468e-05 0.000547072 8.97025e-05 
1513.05 0 -0.000486319 0.0970338 -9.91924e-05 -0.000317341 -0.0768638 0.000448961 7.98598e-05 0.000348467 -0.000546955 -0.00244048 0.000294735 -0.407879 0.00104536 -0.00155412 0.00069296 0.000859689 -0.000859786 0.000391897 0.00283289 0.000597992 3.43683e-05 -5.20325e-05 0.000427855 0.00029805 6.14156e-05 0.00027198 0.000614999 -0.000384252 -0.000718178 -3.11326e-05 0.000538175 9.3114e-05 
1513.4 0 -0.000487395 0.0982908 -0.000101199 -0.000321087 -0.062318 0.000469105 8.55588e-05 0.000233508 -0.000494486 -0.00236774 0.00030958 -0.40669 0.000994051 -0.00161341 0.000653305 0.000913589 -0.000835701 0.000452296 0.00285051 0.000641353 3.5739e-05 -4.4952e-05 0.000432044 0.00028976 7.36688e-05 0.000335096 0.000609653 -0.000369464 -0.000722325 -2.29287e-05 0.000529387 9.69028e-05 
1513.75 0 -0.000490143 0.0994221 -0.000101826 -0.000324935 -0.0478399 0.000489437 8.5883e-05 0.000119525 -0.000444745 -0.0022884 0.000330447 -0.404983 0.000945487 -0.00167168 0.000614071 0.000967576 -0.000815461 0.000514732 0.00286742 0.000686846 3.82151e-05 -3.79896e-05 0.000436756 0.00028162 8.55742e-05 0.000397551 0.00060449 -0.000352895 -0.000724588 -1.19734e-05 0.00052087 0.000101107 
1514.1 0 -0.000494346 0.100427 -0.000101395 -0.000328705 -0.0334472 0.000509781 8.34447e-05 6.80297e-06 -0.000397229 -0.00220158 0.000357294 -0.402765 0.000899195 -0.00172601 0.000574303 0.00102133 -0.000798634 0.000579837 0.00288439 0.00073506 4.12947e-05 -3.15698e-05 0.000442027 0.000273409 9.63263e-05 0.000458758 0.000599245 -0.000334041 -0.000725188 1.56686e-07 0.00051215 0.000104932 
1514.45 0 -0.000499443 0.101306 -0.00010012 -0.000332262 -0.0191593 0.000530143 8.0847e-05 -0.000103944 -0.000352095 -0.00210503 0.0003895 -0.400041 0.000853002 -0.0017759 0.00053259 0.00107569 -0.000783249 0.000647333 0.00290183 0.00078585 4.44228e-05 -2.59139e-05 0.000447631 0.000265317 0.000106103 0.000518344 0.00059361 -0.000313025 -0.000725044 1.25329e-05 0.000503163 0.000107894 
1514.8 0 -0.000504428 0.102056 -9.82e-05 -0.000335394 -0.00499619 0.000549732 8.0231e-05 -0.00021133 -0.000309572 -0.001997 0.000425616 -0.396819 0.000805074 -0.00182136 0.000488394 0.00113135 -0.000769165 0.000715117 0.00292069 0.000837685 4.76858e-05 -2.09789e-05 0.000453184 0.000258049 0.000114891 0.000575926 0.00058703 -0.000290392 -0.000724597 2.61468e-05 0.000494332 0.000110361 
1515.15 0 -0.000508473 0.102677 -9.57777e-05 -0.000337632 0.00902491 0.000569224 8.256e-05 -0.000314085 -0.000269368 -0.00187703 0.000464696 -0.393108 0.000755331 -0.00186292 0.000442517 0.00118853 -0.000758892 0.000780368 0.00294181 0.000889308 5.19767e-05 -1.63435e-05 0.000458278 0.000252017 0.000122348 0.000631106 0.000578775 -0.000265952 -0.000723883 4.16109e-05 0.000485455 0.000112546 
1515.5 0 -0.000511773 0.103168 -9.27931e-05 -0.000338824 0.0228878 0.000590498 8.70863e-05 -0.00041256 -0.000231895 -0.00174575 0.000506068 -0.388914 0.000703413 -0.00190142 0.000396037 0.00124783 -0.00075339 0.000841176 0.00296603 0.000939959 5.71892e-05 -1.14421e-05 0.000463201 0.000247238 0.000128465 0.000684344 0.000568641 -0.000239806 -0.000722552 5.80055e-05 0.000475674 0.000114135 
1515.85 0 -0.000513799 0.10353 -8.948e-05 -0.000339037 0.0365753 0.000614435 9.2398e-05 -0.00050875 -0.000199671 -0.00160551 0.000548125 -0.384246 0.000647887 -0.00193651 0.000349297 0.00131041 -0.000750817 0.000898313 0.00299316 0.000988211 6.24809e-05 -6.2372e-06 0.000468533 0.000243968 0.000133501 0.000736622 0.00055729 -0.000212043 -0.000720297 7.47818e-05 0.000464616 0.000115116 
1516.2 0 -0.000513336 0.103763 -8.66958e-05 -0.00033825 0.0500691 0.000641838 9.70739e-05 -0.000604429 -0.000175395 -0.00146014 0.000588013 -0.379112 0.000588466 -0.00196564 0.0003021 0.00137656 -0.000749635 0.000953325 0.00302269 0.00103246 6.79328e-05 -8.33581e-07 0.000474068 0.000241926 0.000137554 0.000788644 0.000545625 -0.00018184 -0.000716839 9.17969e-05 0.00045235 0.000115889 
1516.55 0 -0.000510326 0.103869 -8.50277e-05 -0.000335784 0.063352 0.000673479 0.000100235 -0.00069892 -0.000159342 -0.00131268 0.000623128 -0.373523 0.000527828 -0.00198618 0.000254517 0.00144487 -0.000748414 0.00100686 0.00305339 0.0010723 7.36964e-05 4.62677e-06 0.000479196 0.000240052 0.000140426 0.000840636 0.000534474 -0.000149857 -0.000711412 0.0001086 0.000438829 0.000117066 
1516.9 0 -0.000505662 0.103847 -8.41151e-05 -0.000330757 0.076408 0.00070824 0.000102169 -0.000789953 -0.000149941 -0.00116463 0.000652545 -0.367493 0.000469058 -0.00199814 0.00020815 0.00151363 -0.000745496 0.00105892 0.00308273 0.001109 8.02683e-05 1.0461e-05 0.000484108 0.000238065 0.000141932 0.000892048 0.000524068 -0.000118066 -0.000704246 0.000125684 0.000424005 0.000119428 
1517.25 0 -0.000499929 0.1037 -8.32014e-05 -0.000323844 0.0892216 0.0007431 0.000102879 -0.000877032 -0.000146179 -0.00101669 0.000676677 -0.361034 0.000411973 -0.00200245 0.000165194 0.00158184 -0.000740974 0.0011082 0.00310939 0.00114472 8.87717e-05 1.7158e-05 0.000488867 0.000236371 0.000142185 0.000942407 0.000514028 -8.67343e-05 -0.00069617 0.000143685 0.000408332 0.000122862 
1517.6 0 -0.000493099 0.103431 -8.18539e-05 -0.000316461 0.101777 0.000775122 0.000101805 -0.000960732 -0.000147322 -0.000867373 0.0006953 -0.354158 0.000354214 -0.00199706 0.000125438 0.0016489 -0.000736227 0.00115335 0.00313409 0.00118069 9.98572e-05 2.44568e-05 0.000491606 0.00023488 0.000141356 0.000992271 0.000503916 -5.49194e-05 -0.000687311 0.000162129 0.000392675 0.000126018 
1517.95 0 -0.00048518 0.103039 -8.04027e-05 -0.000308295 0.114057 0.000803298 9.88525e-05 -0.0010399 -0.000150839 -0.000713691 0.000707821 -0.34688 0.000294635 -0.00197855 8.56477e-05 0.00171449 -0.000732947 0.00119434 0.00315732 0.00121713 0.000113301 3.22479e-05 0.000490275 0.000233768 0.000139517 0.00104208 0.000493867 -2.24929e-05 -0.000677369 0.000180069 0.000377358 0.000128122 
1518.3 0 -0.000476834 0.102526 -7.91878e-05 -0.000297963 0.12605 0.000829019 9.49744e-05 -0.00111292 -0.000154167 -0.000554907 0.00071454 -0.339215 0.000233856 -0.00194717 4.33065e-05 0.00177846 -0.000732089 0.00123117 0.0031785 0.00125375 0.000128115 4.08819e-05 0.000485313 0.000234165 0.000137394 0.00109098 0.000484177 1.02451e-05 -0.000666282 0.000196916 0.000361978 0.000129863 
1518.65 0 -0.000468903 0.101894 -7.79139e-05 -0.000285599 0.137743 0.000854379 9.14695e-05 -0.00118031 -0.00015719 -0.000393434 0.000716223 -0.331174 0.000172076 -0.00190655 -1.64874e-06 0.00184058 -0.000732613 0.00126322 0.00319773 0.00129029 0.000143575 5.0353e-05 0.000478126 0.000236436 0.000135795 0.00113775 0.000474176 4.3512e-05 -0.00065402 0.000212494 0.000346005 0.000131367 
1519 0 -0.000461853 0.101142 -7.66776e-05 -0.000272804 0.149124 0.000879517 8.90744e-05 -0.00124381 -0.000160735 -0.000232297 0.000713258 -0.322769 0.000107382 -0.0018586 -4.94589e-05 0.00190138 -0.00073276 0.00129068 0.00321679 0.00132612 0.000158976 6.06144e-05 0.000469231 0.000239222 0.000134396 0.00118233 0.000463338 7.75561e-05 -0.00064052 0.000226862 0.00032916 0.000131834 
1519.35 0 -0.000455105 0.100274 -7.63175e-05 -0.000260975 0.160179 0.000903087 8.87956e-05 -0.00130525 -0.000165373 -7.29275e-05 0.000706478 -0.314012 3.79698e-05 -0.00180281 -0.000100655 0.00196182 -0.000732234 0.00131445 0.00323693 0.00135936 0.000173912 7.19107e-05 0.000459028 0.000240819 0.000132253 0.00122536 0.000451615 0.000112714 -0.000625523 0.000240546 0.000311443 0.000131486 
1519.7 0 -0.000447767 0.099288 -7.70063e-05 -0.000249985 0.170896 0.000925291 9.01725e-05 -0.00136646 -0.000172339 8.46215e-05 0.000698047 -0.304917 -3.52868e-05 -0.00173903 -0.000154471 0.00202188 -0.000731694 0.00133554 0.00325792 0.00138858 0.000189272 8.34644e-05 0.000447766 0.000240858 0.000129317 0.00126736 0.000438354 0.000149281 -0.000608526 0.000254116 0.000292632 0.000130768 
1520.05 0 -0.000439911 0.0981876 -7.75952e-05 -0.000238695 0.181263 0.000947332 9.01074e-05 -0.00142774 -0.000182346 0.000239623 0.00068991 -0.295496 -0.000110183 -0.00166854 -0.000210724 0.00208136 -0.000731509 0.00135481 0.0032785 0.00141463 0.000205622 9.41056e-05 0.000434783 0.000240145 0.000126387 0.00130893 0.000423013 0.000187124 -0.000589545 0.000267536 0.0002725 0.000128775 
1520.4 0 -0.000431969 0.0969744 -7.73599e-05 -0.000226415 0.191269 0.000969785 8.71992e-05 -0.00148851 -0.00019377 0.000390126 0.000682139 -0.285764 -0.000186906 -0.00159239 -0.000271114 0.00214014 -0.000731319 0.00137264 0.00329693 0.00143848 0.000221877 0.000103166 0.000419024 0.000239505 0.000123888 0.00135006 0.000406063 0.000225635 -0.000569447 0.000280247 0.000251006 0.000124676 
1520.75 0 -0.000423871 0.0956512 -7.71065e-05 -0.000213045 0.200903 0.000992938 8.36185e-05 -0.00155016 -0.000203927 0.000534509 0.000674102 -0.275735 -0.000266969 -0.00151021 -0.00033735 0.00219768 -0.000730361 0.00138906 0.00331089 0.0014595 0.000237049 0.000110179 0.000399889 0.000239608 0.000121274 0.00139054 0.000387719 0.000263946 -0.00054957 0.000292175 0.000228337 0.000119334 
1521.1 0 -0.000415242 0.0942205 -7.72883e-05 -0.000198869 0.210152 0.00101705 8.10911e-05 -0.00161605 -0.000211949 0.000672576 0.00066597 -0.265424 -0.000350452 -0.00142151 -0.00040936 0.00225357 -0.000729882 0.00140395 0.00331837 0.0014786 0.00025159 0.000115148 0.000377904 0.000240612 0.000118243 0.00143022 0.000368075 0.000301671 -0.000530774 0.000304067 0.000204858 0.000114551 
1521.45 0 -0.000405853 0.0926846 -7.75917e-05 -0.000184564 0.219008 0.00104271 7.88043e-05 -0.00168858 -0.000219121 0.000805303 0.000658133 -0.254848 -0.000437348 -0.00132748 -0.00048574 0.00230771 -0.000732279 0.00141813 0.0033198 0.00149788 0.00026658 0.000118103 0.000353907 0.000242007 0.000115253 0.00146878 0.000348215 0.000338922 -0.000512941 0.000316511 0.000180674 0.000110387 
1521.8 0 -0.000396112 0.0910472 -7.78894e-05 -0.000170602 0.227461 0.00107036 7.47672e-05 -0.00176628 -0.000226417 0.000934204 0.000650093 -0.244027 -0.000526996 -0.00123 -0.000565423 0.00236018 -0.000737472 0.00143364 0.00331737 0.00151765 0.000282353 0.000119444 0.000328158 0.000243113 0.000112398 0.00150721 0.000328873 0.000375793 -0.000495814 0.000329171 0.000155739 0.000105417 
1522.15 0 -0.000386262 0.089312 -7.76696e-05 -0.00015649 0.2355 0.00109962 6.85929e-05 -0.00184579 -0.000233654 0.00106021 0.000640482 -0.232983 -0.000617533 -0.00113014 -0.000647476 0.00241128 -0.000742892 0.00145131 0.00331234 0.00153687 0.000297948 0.000120694 0.00030099 0.00024416 0.000109154 0.00154631 0.000309502 0.000412332 -0.000479732 0.000341135 0.000129867 9.89549e-05 
1522.5 0 -0.00037602 0.0874809 -7.64112e-05 -0.000141482 0.243116 0.00113012 6.25282e-05 -0.0019257 -0.000240972 0.00118282 0.000628296 -0.221738 -0.000708125 -0.00102907 -0.000731283 0.00246069 -0.000747019 0.00146911 0.00330422 0.00155471 0.000312549 0.000123071 0.000273195 0.000245853 0.000104879 0.001585 0.000289384 0.000448728 -0.000465043 0.000352216 0.000102834 9.11193e-05 
1522.85 0 -0.000365196 0.0855555 -7.41719e-05 -0.000125828 0.250304 0.00116125 5.80906e-05 -0.00200719 -0.000248716 0.0013006 0.000613889 -0.210311 -0.000798801 -0.00092796 -0.000816087 0.00250769 -0.000750626 0.0014848 0.00329215 0.0015714 0.000326497 0.000126636 0.000245568 0.000248342 9.93092e-05 0.00162165 0.000268194 0.000484868 -0.00045127 0.000362689 7.47741e-05 8.23717e-05 
1523.2 0 -0.000353816 0.083539 -7.12609e-05 -0.000110034 0.25706 0.00119229 5.43119e-05 -0.00209229 -0.000256485 0.00141304 0.000598108 -0.198718 -0.000889927 -0.000825988 -0.000899759 0.00255167 -0.000754409 0.00149907 0.00327536 0.00158787 0.000339749 0.000130813 0.000218677 0.000250736 9.30665e-05 0.00165488 0.000246356 0.00052051 -0.000437849 0.000372726 4.60375e-05 7.34392e-05 
1523.55 0 -0.000342293 0.0814361 -6.81643e-05 -9.39701e-05 0.26338 0.00122259 4.9622e-05 -0.00218176 -0.000263624 0.00152128 0.000581587 -0.186975 -0.000981787 -0.000721153 -0.000979633 0.00259224 -0.000757927 0.00151416 0.00325359 0.00160411 0.000351521 0.000134859 0.000193265 0.000252711 8.6827e-05 0.00168417 0.000224478 0.000555716 -0.0004249 0.000382338 1.67408e-05 6.56581e-05 
1523.9 0 -0.000331095 0.0792505 -6.51675e-05 -7.70143e-05 0.269255 0.00125143 4.32636e-05 -0.00227374 -0.000270347 0.00162548 0.000564993 -0.1751 -0.00107384 -0.000613306 -0.00105352 0.00262889 -0.000760536 0.00153108 0.00322712 0.00161969 0.000361495 0.000138145 0.000170251 0.000254978 8.04319e-05 0.00171093 0.000202318 0.000589947 -0.000412414 0.000390909 -1.26016e-05 5.97284e-05 
1524.25 0 -0.00032073 0.0769851 -6.20021e-05 -5.87608e-05 0.274682 0.00127747 3.42189e-05 -0.00236535 -0.000277173 0.00172464 0.000549217 -0.163113 -0.0011649 -0.000504547 -0.00112164 0.00266004 -0.000761637 0.00155006 0.00319649 0.00163491 0.000369842 0.000140693 0.000149779 0.000257117 7.32881e-05 0.00173719 0.000179468 0.000622521 -0.000400254 0.000398104 -4.15782e-05 5.43076e-05 
1524.6 0 -0.000311347 0.0746436 -5.82046e-05 -3.94689e-05 0.279655 0.00129892 2.03529e-05 -0.00245555 -0.000283914 0.00181913 0.000535532 -0.151031 -0.00125402 -0.000396544 -0.00118681 0.00268481 -0.00076101 0.00157074 0.00316245 0.00164999 0.000376874 0.000142935 0.000130918 0.000258442 6.5237e-05 0.00176374 0.000156313 0.000653484 -0.000388936 0.000404601 -7.06258e-05 4.8161e-05 
1524.95 0 -0.000302485 0.0722301 -5.38992e-05 -1.99039e-05 0.28417 0.00131624 -3.16093e-07 -0.00254499 -0.000289253 0.00190971 0.000525218 -0.138872 -0.00134072 -0.000289624 -0.00125092 0.00270341 -0.000759951 0.00159188 0.00312535 0.00166433 0.000382676 0.000144762 0.000112202 0.000259336 5.68181e-05 0.00178973 0.000133653 0.000683015 -0.000378798 0.000411005 -9.9764e-05 4.18359e-05 
1525.3 0 -0.000294428 0.0697482 -4.92515e-05 -5.4173e-07 0.288224 0.00133095 -2.82256e-05 -0.00263424 -0.000290583 0.00199545 0.000518896 -0.126652 -0.00142544 -0.000184297 -0.00131287 0.00271521 -0.000759893 0.00161314 0.00308576 0.00167721 0.000386843 0.000145794 9.29908e-05 0.000260204 4.8147e-05 0.00181441 0.000111775 0.000711064 -0.000369522 0.000416742 -0.000128598 3.64434e-05 
1525.65 0 -0.000287342 0.0672015 -4.38981e-05 1.8706e-05 0.291815 0.00134181 -6.24411e-05 -0.00272293 -0.000286296 0.00207457 0.00051708 -0.114389 -0.00150947 -8.21638e-05 -0.00136989 0.00271862 -0.000761053 0.00163589 0.00304525 0.00168751 0.000389468 0.000145668 7.43394e-05 0.000260846 3.86105e-05 0.00183779 9.03477e-05 0.000737525 -0.000360167 0.000421156 -0.000157038 3.21602e-05 
1526 0 -0.000280033 0.0645934 -3.75051e-05 3.78522e-05 0.294944 0.00134904 -0.000101623 -0.00280906 -0.000276427 0.00214643 0.000520626 -0.102099 -0.00159374 1.64572e-05 -0.0014194 0.00271277 -0.000763491 0.00166281 0.00300468 0.00169405 0.000390983 0.000144226 5.74786e-05 0.000260803 2.88274e-05 0.00185951 6.8776e-05 0.000762636 -0.000349628 0.000424499 -0.000185144 2.8818e-05 
1526.35 0 -0.000272016 0.0619283 -3.03138e-05 5.68909e-05 0.29761 0.00135746 -0.000143748 -0.00289042 -0.000260901 0.00221157 0.000528671 -0.0898001 -0.00167774 0.000114334 -0.00145891 0.00269814 -0.000767219 0.00169567 0.00296255 0.00169625 0.000391717 0.000142116 4.3016e-05 0.000259761 2.01112e-05 0.00187956 4.70141e-05 0.000786543 -0.000338203 0.000427513 -0.000213108 2.61461e-05 
1526.7 0 -0.000263864 0.0592098 -2.28113e-05 7.61911e-05 0.299814 0.0013711 -0.000187195 -0.00296618 -0.000239662 0.00226988 0.000538463 -0.0775072 -0.00175899 0.000213906 -0.00148737 0.00267592 -0.000771047 0.00173303 0.00291574 0.00169389 0.000392057 0.000140226 3.10479e-05 0.000257713 1.22494e-05 0.00189906 2.54222e-05 0.000809341 -0.000326935 0.000429911 -0.000241341 2.33211e-05 
1527.05 0 -0.0002559 0.0564408 -1.48726e-05 9.60872e-05 0.301556 0.00138998 -0.000231952 -0.00303549 -0.000212557 0.00232064 0.000547306 -0.0652402 -0.00183481 0.00031395 -0.00150587 0.00264688 -0.000772114 0.00177143 0.00286314 0.00168783 0.0003913 0.000138634 2.12026e-05 0.000254645 4.16079e-06 0.00191881 3.9456e-06 0.000831553 -0.000316151 0.000430939 -0.000269466 2.01622e-05 
1527.4 0 -0.000248438 0.0536244 -6.23144e-06 0.000116654 0.302837 0.00141211 -0.000277221 -0.00309622 -0.000179152 0.00236432 0.000554557 -0.0530189 -0.00190556 0.000412591 -0.00151564 0.00261127 -0.000768477 0.00180756 0.00280699 0.0016794 0.000388588 0.000137118 1.35768e-05 0.000250423 -5.05647e-06 0.00193791 -1.7515e-05 0.000853551 -0.000305311 0.000431115 -0.000297318 1.71101e-05 
1527.75 0 -0.000240941 0.0507655 2.47998e-06 0.000138043 0.303665 0.00143603 -0.000320835 -0.00314765 -0.000140566 0.00240104 0.000562053 -0.0408605 -0.00197409 0.000510575 -0.00151685 0.00257005 -0.000761445 0.00184067 0.00274922 0.00166786 0.000384985 0.000135835 8.51812e-06 0.000245502 -1.53918e-05 0.00195423 -3.89227e-05 0.000874892 -0.000293552 0.000430812 -0.000325746 1.41608e-05 
1528.1 0 -0.000232168 0.0478686 1.02348e-05 0.000160414 0.304046 0.00146138 -0.000361764 -0.00319197 -9.90233e-05 0.00242861 0.000569994 -0.0287785 -0.00204256 0.000609181 -0.00150988 0.00252345 -0.000753105 0.00187351 0.00268898 0.00165073 0.00038162 0.000133979 5.40884e-06 0.000240649 -2.61195e-05 0.00196655 -6.01372e-05 0.000895243 -0.000280769 0.00042909 -0.000355029 1.12328e-05 
1528.45 0 -0.000221203 0.0449373 1.66974e-05 0.000183417 0.303983 0.00148703 -0.000399945 -0.00323101 -5.5398e-05 0.00244547 0.000576121 -0.0167861 -0.00211123 0.000708324 -0.00149704 0.00246968 -0.00074308 0.00190904 0.00262589 0.00162616 0.000377508 0.000130408 2.68443e-06 0.000236108 -3.64522e-05 0.00197616 -8.0724e-05 0.000915095 -0.000267445 0.000424924 -0.000384639 8.49771e-06 
1528.8 0 -0.000207668 0.0419742 2.24665e-05 0.000206448 0.303481 0.00151164 -0.000435066 -0.00326442 -8.63286e-06 0.00245293 0.000577966 -0.00490027 -0.00217864 0.000807636 -0.00148112 0.00240775 -0.000728707 0.00194788 0.0025616 0.00159434 0.000371158 0.000125243 -4.63008e-07 0.000231833 -4.53343e-05 0.0019848 -0.000100536 0.000934169 -0.000253857 0.000418307 -0.00041421 6.45456e-06 
1529.15 0 -0.000192118 0.0389817 2.84225e-05 0.000229057 0.302544 0.00153367 -0.000467439 -0.00329116 4.18008e-05 0.00245356 0.000574267 0.00686164 -0.00224253 0.000907569 -0.00146193 0.00233996 -0.000708769 0.00198795 0.00249672 0.00155723 0.000362704 0.000119893 -3.12523e-06 0.000227519 -5.31673e-05 0.00199191 -0.000120012 0.000952026 -0.000240366 0.000409922 -0.000443216 5.10643e-06 
1529.5 0 -0.000175526 0.0359638 3.52624e-05 0.000251087 0.301181 0.00155207 -0.000497979 -0.00331193 9.48896e-05 0.00244918 0.000565504 0.0184855 -0.00230227 0.00100838 -0.00143796 0.00226907 -0.000685116 0.00202607 0.0024307 0.00151772 0.000353563 0.000115438 -4.10926e-06 0.000222321 -6.14998e-05 0.00199647 -0.000140023 0.000969103 -0.000226566 0.000400452 -0.000471187 3.91184e-06 
1529.85 0 -0.00015843 0.0329259 4.26234e-05 0.000272756 0.2994 0.00156759 -0.000527632 -0.0033276 0.000148901 0.00244025 0.000552612 0.0299584 -0.00235934 0.00110873 -0.00140901 0.00219544 -0.00065989 0.00206171 0.00236276 0.00147781 0.000345073 0.00011143 -2.97635e-06 0.000215826 -7.05077e-05 0.00199904 -0.00016071 0.000985017 -0.000211991 0.000390492 -0.000498617 2.48641e-06 
1530.2 0 -0.00014069 0.0298736 4.95397e-05 0.000294743 0.297203 0.00158198 -0.000556161 -0.00333775 0.000201895 0.00242497 0.000535451 0.0412653 -0.00241499 0.00120664 -0.00137713 0.00211781 -0.000632948 0.00209602 0.00229047 0.00143663 0.000337336 0.000107617 -6.28699e-07 0.000208356 -7.90105e-05 0.00199996 -0.000181604 0.000998971 -0.000197314 0.00037994 -0.000526371 1.65302e-07 
1530.55 0 -0.000121854 0.0268116 5.55238e-05 0.000317449 0.294594 0.00159552 -0.000580506 -0.00334206 0.000252453 0.00240083 0.000512267 0.0523906 -0.00247005 0.00130119 -0.00134523 0.0020343 -0.000603032 0.00212925 0.00221066 0.00139184 0.000330033 0.00010396 1.84866e-06 0.000199807 -8.62882e-05 0.0019993 -0.000202827 0.00101138 -0.00018276 0.000368095 -0.00055485 -3.28481e-06 
1530.9 0 -0.000101823 0.0237434 6.03917e-05 0.000340422 0.29158 0.00160727 -0.000596724 -0.00334022 0.000299616 0.00236788 0.000481926 0.0633175 -0.00252457 0.00139327 -0.00131333 0.00194324 -0.00057023 0.00216273 0.00212153 0.0013424 0.000323342 9.99349e-05 4.42691e-06 0.000189791 -9.26093e-05 0.00199744 -0.000224787 0.00102301 -0.000166792 0.000354103 -0.000583993 -6.79822e-06 
1531.25 0 -8.10606e-05 0.020673 6.47648e-05 0.000363388 0.288172 0.00161654 -0.000602612 -0.00333085 0.000341983 0.00232945 0.000445949 0.0740298 -0.00257774 0.00148346 -0.0012782 0.00184406 -0.000535535 0.00219952 0.00202284 0.00128874 0.000317273 9.55785e-05 8.09968e-06 0.000178093 -9.86246e-05 0.00199381 -0.000247638 0.00103381 -0.000148503 0.000337067 -0.000613619 -9.58566e-06 
1531.6 0 -6.01351e-05 0.0176063 6.95135e-05 0.00038646 0.284379 0.00162267 -0.000599005 -0.0033123 0.000376777 0.00229011 0.000407378 0.0845147 -0.00262957 0.00157007 -0.001238 0.00173759 -0.000499789 0.00223997 0.00191545 0.00123134 0.00031131 9.14797e-05 1.31416e-05 0.000165085 -0.000104196 0.0019876 -0.000271255 0.00104321 -0.00012856 0.000317308 -0.000643252 -1.2484e-05 
1531.95 0 -3.97299e-05 0.0145493 7.42772e-05 0.000409468 0.280212 0.00162557 -0.000588723 -0.00328361 0.000402523 0.00225362 0.000368479 0.0947605 -0.00267968 0.00165162 -0.00119503 0.00162528 -0.000464196 0.00228149 0.00180157 0.00116952 0.000304812 8.71514e-05 1.84109e-05 0.000151586 -0.000108414 0.00197923 -0.000294934 0.00105106 -0.00010716 0.000295986 -0.000671605 -1.66044e-05 
1532.3 0 -1.98231e-05 0.0115065 7.85773e-05 0.000432195 0.275679 0.00162624 -0.000573435 -0.00324421 0.000420168 0.00222074 0.000330125 0.104753 -0.0027253 0.00172881 -0.00115227 0.00150843 -0.000429285 0.00232329 0.00168367 0.00110286 0.000297563 8.1419e-05 2.38261e-05 0.000138424 -0.0001108 0.0019699 -0.00031804 0.00105731 -8.43637e-05 0.000273394 -0.000697714 -2.1881e-05 
1532.65 0 -1.05556e-07 0.00847911 8.26162e-05 0.000454338 0.270796 0.00162541 -0.00055353 -0.00319493 0.000430876 0.00218868 0.00029155 0.114481 -0.00276428 0.0018015 -0.00111032 0.0013875 -0.000394282 0.00236674 0.00156264 0.00103279 0.000289583 7.39505e-05 2.94436e-05 0.00012543 -0.000111456 0.00195949 -0.000340463 0.00106166 -6.15094e-05 0.000249263 -0.000721808 -2.79956e-05 
1533 0 1.89547e-05 0.00546905 8.69409e-05 0.000475001 0.26558 0.0016214 -0.000529771 -0.00313792 0.000436571 0.00215511 0.000251397 0.123935 -0.00279824 0.00186773 -0.00106875 0.00126239 -0.000357405 0.00241258 0.0014384 0.000960753 0.000280355 6.51623e-05 3.41471e-05 0.000111547 -0.000111296 0.00194664 -0.000362929 0.00106439 -3.98002e-05 0.000223373 -0.000744525 -3.46667e-05 
1533.35 0 3.76785e-05 0.00248042 9.19708e-05 0.000493531 0.260042 0.00161266 -0.000502767 -0.00307522 0.000438799 0.00212125 0.000210233 0.133112 -0.00283186 0.00192783 -0.00102647 0.00113351 -0.000316376 0.00246058 0.00131133 0.000886495 0.00026982 5.54068e-05 3.85274e-05 9.61889e-05 -0.000111507 0.0019322 -0.000386976 0.00106602 -1.92446e-05 0.000196301 -0.000766124 -4.14336e-05 
1533.7 0 5.66853e-05 -0.000482253 9.71653e-05 0.000510392 0.254192 0.0016005 -0.000472571 -0.00300791 0.000435561 0.00208972 0.000170131 0.142003 -0.00286757 0.00198449 -0.000982532 0.00100217 -0.000270887 0.0025101 0.00118112 0.000808824 0.000259438 4.44343e-05 4.39808e-05 7.97402e-05 -0.000112118 0.00191894 -0.000413058 0.00106633 -3.99622e-08 0.000169094 -0.000786664 -4.82078e-05 
1534.05 0 7.55625e-05 -0.00341476 0.000101886 0.000526391 0.248037 0.00158628 -0.00043933 -0.00293571 0.000423361 0.00206048 0.000132252 0.150596 -0.00290298 0.00203844 -0.000937263 0.000869469 -0.000224046 0.00256018 0.00104667 0.00072764 0.000250752 3.25617e-05 5.00827e-05 6.31431e-05 -0.000111981 0.00190762 -0.000439913 0.00106501 1.74465e-05 0.000142275 -0.000806064 -5.46252e-05 
1534.4 0 9.37339e-05 -0.00631303 0.000105939 0.000541471 0.241587 0.00156977 -0.0004024 -0.00285806 0.000401613 0.00203176 9.59651e-05 0.158876 -0.00293514 0.00208851 -0.000891736 0.000735156 -0.000179041 0.00261063 0.000907848 0.000644115 0.0002434 2.07761e-05 5.5388e-05 4.61858e-05 -0.000110529 0.00189626 -0.000466058 0.00106238 3.41935e-05 0.000115116 -0.000824353 -5.9918e-05 
1534.75 0 0.000111452 -0.0091722 0.00010934 0.000554503 0.234857 0.00155007 -0.000360174 -0.00277475 0.00037276 0.00200422 6.14621e-05 0.16683 -0.00296409 0.00213442 -0.000846106 0.000599069 -0.000134597 0.00266167 0.000766417 0.000557594 0.000236274 9.44949e-06 5.99335e-05 2.79618e-05 -0.000108493 0.00188294 -0.000491436 0.0010591 5.18442e-05 8.67203e-05 -0.000842483 -6.3338e-05 
1535.1 0 0.000129043 -0.0119875 0.000112256 0.000564913 0.227863 0.00152736 -0.000311907 -0.00268592 0.00033843 0.00197957 3.08989e-05 0.174449 -0.00299032 0.00217706 -0.000799603 0.00046282 -8.77326e-05 0.00271255 0.000623857 0.000466696 0.000229398 -1.21755e-06 6.47922e-05 8.89142e-06 -0.000106256 0.00186717 -0.000516847 0.00105514 7.09183e-05 5.79187e-05 -0.00086137 -6.55138e-05 
1535.45 0 0.000145988 -0.0147559 0.000114955 0.000574061 0.22062 0.00150246 -0.000258593 -0.00259231 0.000299153 0.00195693 4.5751e-06 0.181725 -0.00301201 0.00221645 -0.00075291 0.000328211 -3.88948e-05 0.00276281 0.000479223 0.000372157 0.000223425 -1.12197e-05 6.98348e-05 -1.0428e-05 -0.000103243 0.00184879 -0.00054198 0.00104978 9.09795e-05 2.99587e-05 -0.000880562 -6.74941e-05 
1535.8 0 0.000161514 -0.017475 0.000117969 0.000583803 0.213146 0.00147547 -0.000201432 -0.00249396 0.000256558 0.00193431 -1.95872e-05 0.188653 -0.0030261 0.00225059 -0.000707134 0.00019451 1.09929e-05 0.00281227 0.000330701 0.000275401 0.000217932 -2.13427e-05 7.49142e-05 -3.07076e-05 -9.91908e-05 0.00182822 -0.000565538 0.00104247 0.0001117 2.1572e-06 -0.00089939 -6.88797e-05 
1536.15 0 0.000175391 -0.0201419 0.000121845 0.000594362 0.205454 0.00144665 -0.000139213 -0.00238992 0.000212403 0.00191153 -4.388e-05 0.195229 -0.00303073 0.00227632 -0.000661822 6.00449e-05 6.31289e-05 0.0028588 0.000177944 0.000177387 0.000211844 -3.23774e-05 8.12213e-05 -5.26769e-05 -9.44131e-05 0.00180719 -0.000586731 0.00103323 0.000133293 -2.62748e-05 -0.000918468 -6.95234e-05 
1536.5 0 0.00018819 -0.0227535 0.000126115 0.000604216 0.197557 0.00141655 -7.13016e-05 -0.00228034 0.000166293 0.0018895 -7.04041e-05 0.201447 -0.00302637 0.00229161 -0.000614957 -7.44528e-05 0.000116318 0.00289997 2.27943e-05 8.02829e-05 0.000205753 -4.45722e-05 8.94354e-05 -7.59064e-05 -8.95765e-05 0.00178688 -0.000605928 0.00102247 0.000155518 -5.49981e-05 -0.00093788 -7.01051e-05 
1536.85 0 0.000200888 -0.0253069 0.000129992 0.000611301 0.189468 0.00138605 -8.04989e-07 -0.00216704 0.000116057 0.0018684 -9.9999e-05 0.2073 -0.00301459 0.00229809 -0.000564758 -0.000207608 0.000166776 0.00293368 -0.000132053 -1.32075e-05 0.00020016 -5.74677e-05 9.8812e-05 -9.94595e-05 -8.53206e-05 0.00176647 -0.000623499 0.00101076 0.000176761 -8.39926e-05 -0.000956726 -7.12258e-05 
1537.2 0 0.000214362 -0.0277991 0.000133545 0.000614917 0.181204 0.00135598 7.01996e-05 -0.00205252 5.95759e-05 0.00184699 -0.000133583 0.212783 -0.00299762 0.00229964 -0.000511759 -0.000339897 0.000212863 0.00295868 -0.000285292 -0.000102809 0.000193972 -7.0505e-05 0.000108355 -0.000122756 -8.14251e-05 0.00174454 -0.000639293 0.000998317 0.000196521 -0.000113499 -0.000974933 -7.22511e-05 
1537.55 0 0.000228962 -0.0302279 0.000136476 0.000616308 0.17278 0.0013261 0.000142462 -0.00193802 -4.49233e-06 0.00182468 -0.000173688 0.217896 -0.00297642 0.00229836 -0.000458112 -0.000471456 0.000255328 0.00297784 -0.000437476 -0.000189931 0.000186945 -8.41242e-05 0.000117692 -0.000146044 -7.75174e-05 0.00172086 -0.000652938 0.000985055 0.00021549 -0.00014364 -0.000992866 -7.19318e-05 
1537.9 0 0.00024431 -0.0325907 0.000138839 0.000616923 0.16421 0.00129472 0.000215285 -0.00182326 -7.61672e-05 0.00180258 -0.000221384 0.222636 -0.00294949 0.00229317 -0.000405665 -0.000601116 0.000295906 0.00299517 -0.000589077 -0.000275324 0.000179896 -9.8669e-05 0.000126627 -0.000169522 -7.44124e-05 0.00169635 -0.000664172 0.000971129 0.000233293 -0.000174252 -0.00101025 -6.99868e-05 
1538.25 0 0.000259742 -0.0348837 0.000141588 0.000616971 0.155509 0.00126003 0.000285878 -0.00170784 -0.000154626 0.00178034 -0.000274074 0.227 -0.00291606 0.00228295 -0.000354858 -0.000727864 0.000336001 0.00301045 -0.000739209 -0.000359842 0.00017306 -0.000112907 0.000135296 -0.000193051 -7.25566e-05 0.00167138 -0.00067313 0.000956931 0.000249498 -0.000204247 -0.00102636 -6.74918e-05 
1538.6 0 0.000274694 -0.0371038 0.000145587 0.000616335 0.146687 0.00122177 0.000352251 -0.00159211 -0.000239308 0.00175591 -0.000327833 0.230985 -0.00287734 0.00226916 -0.000306862 -0.000851514 0.000375237 0.00302116 -0.000888085 -0.000444479 0.000166272 -0.000125497 0.000143951 -0.00021668 -7.06696e-05 0.0016454 -0.00068093 0.000942321 0.00026517 -0.000232408 -0.00104042 -6.53762e-05 
1538.95 0 0.000288701 -0.0392492 0.000150697 0.000615342 0.137758 0.00118039 0.000414115 -0.0014751 -0.00032849 0.00172874 -0.000380707 0.23459 -0.00283507 0.00225202 -0.00026315 -0.000972553 0.000412715 0.00302647 -0.00103789 -0.000528661 0.000159083 -0.000137146 0.000153319 -0.000240401 -6.74681e-05 0.00161837 -0.000688356 0.000926839 0.000281494 -0.00025847 -0.00105236 -6.2956e-05 
1539.3 0 0.000301675 -0.0413189 0.000155919 0.000613562 0.128737 0.00113578 0.000472097 -0.00135413 -0.000420246 0.00170057 -0.000433168 0.237812 -0.00279003 0.00222835 -0.000223005 -0.00109172 0.000449075 0.00302556 -0.0011877 -0.000610969 0.000151118 -0.000148301 0.000165226 -0.000263798 -6.2725e-05 0.00159024 -0.000694923 0.000910189 0.00029862 -0.000282514 -0.00106304 -5.93574e-05 
1539.65 0 0.000313777 -0.0433123 0.000160659 0.000610039 0.119639 0.00108747 0.00052612 -0.00122928 -0.000514007 0.00167264 -0.000486492 0.240656 -0.00274245 0.00219701 -0.000184532 -0.00120797 0.000485641 0.00301678 -0.00133263 -0.00069094 0.000143168 -0.000158205 0.000180238 -0.000285689 -5.64734e-05 0.00155988 -0.000699849 0.000891709 0.000316379 -0.000304757 -0.0010734 -5.53448e-05 
1540 0 0.000325665 -0.0452282 0.000165218 0.000604476 0.11048 0.00103434 0.000575259 -0.00110395 -0.000608843 0.001644 -0.000541649 0.243125 -0.00269288 0.00216055 -0.000146919 -0.00131963 0.000522684 0.00299905 -0.00146972 -0.000768902 0.000135932 -0.000166784 0.00019616 -0.000305329 -4.91386e-05 0.00152675 -0.000703302 0.000871284 0.000334106 -0.000325367 -0.0010833 -5.21879e-05 
1540.35 0 0.000338153 -0.0470653 0.00017048 0.000596528 0.101278 0.000975593 0.000619283 -0.000980871 -0.000702406 0.00161325 -0.000598417 0.245222 -0.00264284 0.00212205 -0.000110438 -0.00142753 0.000558486 0.00297249 -0.00159945 -0.000844255 0.000129585 -0.000174438 0.000210779 -0.000323059 -4.1895e-05 0.00149183 -0.000706257 0.000850327 0.000351156 -0.000344672 -0.00109265 -5.011e-05 
1540.7 0 0.000351257 -0.0488214 0.00017651 0.00058642 0.0920507 0.000910353 0.00065765 -0.00085996 -0.00079207 0.00158032 -0.000655721 0.246949 -0.00259443 0.00208154 -7.51738e-05 -0.00153362 0.000592509 0.00293882 -0.00172293 -0.000916873 0.0001235 -0.000181707 0.000223758 -0.000339634 -3.54424e-05 0.00145629 -0.000709145 0.000830105 0.000367798 -0.00036386 -0.0011015 -4.81228e-05 
1541.05 0 0.000364544 -0.0504942 0.000182287 0.000574686 0.0828103 0.000837727 0.000690719 -0.000739209 -0.000876391 0.00154696 -0.000712855 0.248309 -0.00254784 0.00203583 -4.03277e-05 -0.00163877 0.000625763 0.00290008 -0.00183976 -0.000987822 0.000116215 -0.000189138 0.000235711 -0.000355186 -2.95756e-05 0.00142031 -0.000711945 0.000810383 0.000384366 -0.000382945 -0.00110933 -4.50207e-05 
1541.4 0 0.000377794 -0.0520817 0.00018749 0.000561248 0.0735669 0.000757994 0.0007196 -0.00061708 -0.00095668 0.00151462 -0.000770166 0.249305 -0.00250165 0.00198425 -4.89592e-06 -0.00174239 0.000657028 0.00285703 -0.00194848 -0.00105755 0.000108147 -0.000196639 0.000247388 -0.000369663 -2.39391e-05 0.00138434 -0.000714933 0.000790846 0.000400544 -0.000400511 -0.0011153 -4.06342e-05 
1541.75 0 0.00039181 -0.0535838 0.000192171 0.000546644 0.0643317 0.000672461 0.000743402 -0.000494499 -0.00103538 0.00148405 -0.000828576 0.249939 -0.00245544 0.00193118 3.03192e-05 -0.00184344 0.000683711 0.00280951 -0.00204842 -0.00112496 0.000100428 -0.000203865 0.000258208 -0.000384014 -1.84973e-05 0.00134852 -0.000718403 0.000771592 0.000415741 -0.000415802 -0.00111919 -3.62292e-05 
1542.1 0 0.000406865 -0.0550002 0.000196158 0.000532416 0.0551186 0.000583001 0.000760681 -0.000374245 -0.00111144 0.00145613 -0.000887704 0.250214 -0.00240954 0.00188033 6.35304e-05 -0.00194201 0.000706191 0.00275777 -0.00214185 -0.00118965 9.26898e-05 -0.000210903 0.000266726 -0.000398762 -1.36871e-05 0.00131225 -0.000721903 0.000752716 0.000429529 -0.000429786 -0.0011216 -3.24372e-05 
1542.45 0 0.00042209 -0.0563289 0.000199313 0.000519457 0.0459414 0.000490133 0.000772231 -0.000258992 -0.00118148 0.00143048 -0.000945226 0.250135 -0.00236394 0.00183111 9.53884e-05 -0.00203812 0.000729056 0.00270295 -0.00223198 -0.00125297 8.33529e-05 -0.000218496 0.000273241 -0.000413168 -1.0032e-05 0.00127572 -0.000724817 0.000734342 0.000441655 -0.000443444 -0.00112341 -2.87315e-05 
1542.8 0 0.000437031 -0.057569 0.000201585 0.000507492 0.0368118 0.000393821 0.000781154 -0.000149274 -0.00124514 0.00140567 -0.000999091 0.249706 -0.00231752 0.00178094 0.000128082 -0.00213003 0.00075585 0.00264654 -0.00231997 -0.00131524 7.15994e-05 -0.000227388 0.000279404 -0.000426376 -6.69809e-06 0.00124002 -0.000727046 0.000715602 0.000451699 -0.000455496 -0.00112458 -2.53722e-05 
1543.15 0 0.000451337 -0.0587209 0.000203077 0.000495852 0.0277431 0.00029522 0.000790428 -4.42427e-05 -0.00130527 0.00138155 -0.00104968 0.24893 -0.00226939 0.0017284 0.000161689 -0.00221577 0.000784772 0.00258841 -0.00240515 -0.00137448 5.81272e-05 -0.000236855 0.00028583 -0.00043828 -1.98819e-06 0.00120564 -0.000728442 0.000695786 0.000459286 -0.000464203 -0.00112384 -2.41584e-05 
1543.5 0 0.000464001 -0.0597846 0.000203599 0.000484057 0.018751 0.000194591 0.00080107 5.6988e-05 -0.00136355 0.0013592 -0.00109867 0.247813 -0.00221981 0.00167407 0.000193646 -0.00229461 0.000812078 0.00252706 -0.00248761 -0.0014286 4.43129e-05 -0.00024593 0.0002921 -0.000448603 4.13283e-06 0.00117195 -0.000728612 0.00067528 0.000465438 -0.00046954 -0.00112092 -2.63789e-05 
1543.85 0 0.000474761 -0.0607592 0.000202767 0.000472237 0.00984928 8.93603e-05 0.000812142 0.000156045 -0.00141936 0.00133736 -0.00114576 0.246361 -0.00216844 0.00161791 0.000221901 -0.00236561 0.000835638 0.00246335 -0.00256863 -0.00147725 3.12049e-05 -0.000254112 0.000297902 -0.000456412 9.43405e-06 0.00113855 -0.000727676 0.000654437 0.000471418 -0.000472558 -0.00111711 -3.10988e-05 
1544.2 0 0.000484598 -0.0616444 0.000201008 0.000460707 0.00104807 -2.15234e-05 0.000822682 0.00025375 -0.00147091 0.00131298 -0.00118779 0.244583 -0.00211366 0.00155896 0.000247288 -0.00242701 0.000854735 0.00239876 -0.00264856 -0.00152063 1.90591e-05 -0.000261141 0.000303218 -0.000461733 1.27161e-05 0.00110485 -0.000726126 0.000632853 0.00047683 -0.000474053 -0.00111311 -3.65915e-05 
1544.55 0 0.000493423 -0.0624403 0.000198861 0.000449286 -0.00764413 -0.000135277 0.000832451 0.000349648 -0.00151672 0.00128518 -0.00122244 0.242487 -0.00205487 0.0014979 0.000272861 -0.00247884 0.000869138 0.00233117 -0.00272678 -0.00155844 7.47297e-06 -0.000266834 0.00030869 -0.000465297 1.44075e-05 0.00106996 -0.000724021 0.000610227 0.000480893 -0.000474236 -0.00110855 -4.22769e-05 
1544.9 0 0.000500144 -0.0631472 0.000196308 0.000437407 -0.0162181 -0.000249279 0.000841631 0.000443316 -0.00155652 0.00125467 -0.00125007 0.240082 -0.0019926 0.00143633 0.000301855 -0.00252335 0.000879329 0.00225702 -0.00280338 -0.00159103 -4.22112e-06 -0.00027114 0.000315229 -0.000466892 1.42981e-05 0.00103403 -0.000721612 0.000586547 0.000483896 -0.000473221 -0.00110307 -4.90473e-05 
1545.25 0 0.000504148 -0.0637648 0.00019371 0.000424954 -0.0246629 -0.000364515 0.000849692 0.000534889 -0.00159064 0.00122172 -0.00127157 0.237374 -0.00192718 0.00137511 0.000335871 -0.00256273 0.000886078 0.00217514 -0.00288063 -0.00161931 -1.55916e-05 -0.00027467 0.000322429 -0.000466566 1.22491e-05 0.000998391 -0.000719078 0.000561936 0.000485675 -0.000471255 -0.00109659 -5.77998e-05 
1545.6 0 0.000506552 -0.0642927 0.000191675 0.000412481 -0.0329664 -0.000483152 0.000855508 0.00062426 -0.0016186 0.00118757 -0.0012866 0.234367 -0.00185854 0.00131394 0.000373812 -0.00259753 0.000890392 0.00208659 -0.00296024 -0.00164396 -2.62298e-05 -0.000277738 0.000328645 -0.000465011 9.23216e-06 0.000963862 -0.000716459 0.000537734 0.000485668 -0.000468881 -0.00108915 -6.7835e-05 
1545.95 0 0.000508457 -0.0647305 0.000190509 0.000399996 -0.0411166 -0.000604552 0.000859096 0.000710741 -0.00163977 0.00115307 -0.00129436 0.231066 -0.00178725 0.00125198 0.000413709 -0.00262726 0.000893902 0.00199332 -0.00303905 -0.00166484 -3.69676e-05 -0.000279574 0.000333739 -0.00046229 6.09341e-06 0.000929881 -0.000713939 0.000515252 0.000483935 -0.000466544 -0.00108137 -7.79858e-05 
1546.3 0 0.000509607 -0.0650792 0.000189589 0.000386905 -0.049103 -0.000725866 0.00086136 0.00079389 -0.00165532 0.00111684 -0.00129364 0.227485 -0.00171437 0.0011886 0.000454515 -0.00265148 0.000898577 0.001896 -0.00311178 -0.00168258 -4.93966e-05 -0.000279553 0.000338236 -0.000458066 3.24007e-06 0.000895541 -0.000711217 0.000493915 0.000481093 -0.000463947 -0.00107431 -8.80178e-05 
1546.65 0 0.000509249 -0.0653403 0.000188536 0.000373597 -0.0569162 -0.000844081 0.000862636 0.000874565 -0.00166619 0.00107718 -0.0012846 0.223633 -0.00163973 0.00112309 0.000495642 -0.0026697 0.000905271 0.00179429 -0.00317646 -0.00169818 -6.39412e-05 -0.000278361 0.000341258 -0.000452224 1.16146e-06 0.000860813 -0.000708783 0.00047291 0.000477906 -0.000460848 -0.00106834 -9.81827e-05 
1547 0 0.000506784 -0.0655157 0.000187559 0.000361163 -0.0645476 -0.000958114 0.000862419 0.0009539 -0.00167258 0.00103344 -0.00126852 0.219523 -0.00156381 0.00105448 0.000536084 -0.00268294 0.000914582 0.00168846 -0.00323418 -0.0017103 -7.94945e-05 -0.000276765 0.000342215 -0.000445018 -5.7998e-07 0.000825058 -0.000707242 0.000452795 0.000474565 -0.000458135 -0.00106227 -0.000108939 
1547.35 0 0.000501573 -0.0656069 0.000186113 0.000349723 -0.0719898 -0.0010677 0.000860869 0.00103174 -0.0016752 0.000986289 -0.00124551 0.215163 -0.00148801 0.000982874 0.000574632 -0.0026946 0.000927038 0.00158052 -0.0032857 -0.00171836 -9.48591e-05 -0.000275452 0.000341337 -0.000436672 -2.78864e-06 0.000787464 -0.000705869 0.000434159 0.000471431 -0.000456051 -0.00105503 -0.000120228 
1547.7 0 0.00049289 -0.0656148 0.000183808 0.000338781 -0.0792355 -0.0011722 0.000857627 0.00110715 -0.00167464 0.000937755 -0.00121536 0.210563 -0.00141183 0.000909284 0.000611858 -0.0027074 0.000941386 0.00147322 -0.00333114 -0.00172403 -0.000108816 -0.000275165 0.000338781 -0.000427097 -5.61517e-06 0.000747875 -0.000703739 0.000416265 0.000468964 -0.00045382 -0.0010469 -0.000131027 
1548.05 0 0.000481534 -0.0655405 0.000181079 0.000327931 -0.0862767 -0.00127011 0.000850647 0.00117838 -0.00167218 0.000889833 -0.00117865 0.205734 -0.00133353 0.000833871 0.00064995 -0.00272055 0.000954639 0.00136709 -0.00337077 -0.001728 -0.000120821 -0.000275492 0.000334996 -0.000416043 -8.53694e-06 0.000706432 -0.000700637 0.000397926 0.000466766 -0.000450939 -0.00103825 -0.000140657 
1548.4 0 0.00046887 -0.0653843 0.0001777 0.000317382 -0.0931055 -0.0013587 0.000839334 0.00124366 -0.00167107 0.000842302 -0.00113599 0.200683 -0.00125272 0.000756222 0.000690599 -0.0027323 0.00096411 0.00126046 -0.00340487 -0.00172868 -0.000131589 -0.000275719 0.000331401 -0.000403225 -1.06755e-05 0.00066333 -0.000696368 0.000378748 0.000464795 -0.000447109 -0.0010285 -0.00014941 
1548.75 0 0.000455267 -0.0651472 0.000173004 0.000307732 -0.0997171 -0.00143593 0.000824907 0.00130307 -0.00167492 0.000793772 -0.00108777 0.195421 -0.00117011 0.000677099 0.000733707 -0.00274173 0.000968933 0.00115248 -0.00343378 -0.00172573 -0.000141563 -0.000275818 0.000328752 -0.000389113 -1.16722e-05 0.000619537 -0.000690616 0.000358571 0.000464088 -0.000442482 -0.00101741 -0.000157927 
1549.1 0 0.000440487 -0.0648318 0.000167039 0.000299367 -0.106107 -0.00150101 0.000807534 0.00135793 -0.00168416 0.000743688 -0.00103447 0.189958 -0.00108612 0.000598699 0.000777525 -0.00274682 0.000969052 0.00104309 -0.00345845 -0.00172033 -0.000151006 -0.000275385 0.00032636 -0.000374584 -1.16792e-05 0.000576272 -0.00068395 0.000337005 0.000464458 -0.000438207 -0.00100545 -0.000166715 
1549.45 0 0.000425036 -0.0644402 0.00016024 0.000292412 -0.112269 -0.00155438 0.000785793 0.00140899 -0.00169622 0.000692166 -0.000977063 0.184305 -0.00100083 0.000522664 0.00081971 -0.00274548 0.000964703 0.000932132 -0.00347974 -0.00171153 -0.00016006 -0.000273238 0.000324181 -0.00036 -1.1204e-05 0.00053373 -0.000677317 0.000313757 0.000464935 -0.000434867 -0.000992208 -0.000176085 
1549.8 0 0.000409895 -0.063974 0.000152479 0.000286523 -0.118197 -0.00159704 0.000757361 0.00145592 -0.00170814 0.00063977 -0.000916332 0.178472 -0.000915786 0.00044819 0.000858935 -0.00273746 0.00095698 0.000821392 -0.00349778 -0.00169766 -0.000168779 -0.000269055 0.000323089 -0.000345597 -1.10969e-05 0.000492714 -0.000670765 0.000289088 0.000465854 -0.000431603 -0.000976839 -0.000186284 
1550.15 0 0.000395522 -0.0634353 0.000143583 0.000281051 -0.123887 -0.00163077 0.000721071 0.00149931 -0.00171749 0.00058697 -0.000853129 0.172469 -0.000832711 0.000373456 0.000896806 -0.00272307 0.000947997 0.000713953 -0.00351287 -0.00167994 -0.000177866 -0.000263885 0.000323837 -0.000331256 -1.13868e-05 0.00045394 -0.0006643 0.000263512 0.00046775 -0.00042774 -0.000959777 -0.000197494 
1550.5 0 0.000382466 -0.0628255 0.000134495 0.000275789 -0.12933 -0.00165758 0.000678015 0.00154084 -0.00172294 0.000533406 -0.000789826 0.166306 -0.000751596 0.000297486 0.00093729 -0.00270225 0.000940623 0.000610033 -0.00352649 -0.0016604 -0.000187539 -0.000258294 0.000326396 -0.000316338 -1.14111e-05 0.000416555 -0.000657826 0.000237503 0.000470154 -0.000422712 -0.000941769 -0.000209371 
1550.85 0 0.000370711 -0.062146 0.000126241 0.000270359 -0.134523 -0.00167883 0.00062923 0.00158111 -0.00172385 0.000478244 -0.000727601 0.159997 -0.000672523 0.000220415 0.000984383 -0.00267547 0.000936855 0.000506773 -0.00353992 -0.00164023 -0.000197282 -0.000252126 0.000329646 -0.000300721 -1.0975e-05 0.0003797 -0.000650976 0.000211604 0.00047277 -0.000415626 -0.000923414 -0.0002213 
1551.2 0 0.000359681 -0.0613991 0.000118223 0.000264514 -0.139465 -0.00169443 0.000574896 0.00161943 -0.00171917 0.000421471 -0.000665255 0.153552 -0.000596364 0.000142169 0.00103979 -0.00264343 0.000937229 0.000402893 -0.00355295 -0.00162031 -0.000207221 -0.000245366 0.0003324 -0.000284322 -9.39961e-06 0.000343824 -0.000643635 0.000185561 0.000476118 -0.000406816 -0.00090565 -0.000232987 
1551.55 0 0.000348445 -0.0605873 0.000109172 0.000258449 -0.144154 -0.00170323 0.000515539 0.00165554 -0.0017085 0.000363675 -0.000602548 0.146982 -0.000523305 5.97674e-05 0.00110236 -0.00260653 0.00094126 0.000299996 -0.0035644 -0.00160169 -0.000217656 -0.00023801 0.000334672 -0.00026637 -6.3174e-06 0.000309936 -0.000635188 0.000158586 0.000480145 -0.000397578 -0.000888597 -0.000243434 
1551.9 0 0.000336467 -0.0597132 9.93421e-05 0.000252282 -0.148588 -0.00170603 0.000452736 0.00168953 -0.00169263 0.000306002 -0.000540745 0.140293 -0.000453907 -2.98251e-05 0.00116996 -0.00256533 0.000948069 0.000199152 -0.00357174 -0.00158479 -0.000228796 -0.000230375 0.000336685 -0.000247007 -2.73537e-06 0.000277795 -0.000625181 0.000130476 0.000483952 -0.00038858 -0.000870951 -0.000251976 
1552.25 0 0.000324676 -0.0587779 8.91095e-05 0.000246209 -0.152759 -0.00170582 0.000388936 0.00172029 -0.00167166 0.000250792 -0.000480265 0.133496 -0.000389532 -0.000125721 0.00124058 -0.00252064 0.000956911 0.000100098 -0.00357169 -0.00156827 -0.000240491 -0.000222577 0.000338272 -0.00022729 1.68463e-07 0.000245752 -0.000614022 0.000101282 0.000486207 -0.000379872 -0.000851286 -0.000259468 
1552.6 0 0.000314602 -0.057781 7.81895e-05 0.000240181 -0.156666 -0.00170372 0.000325296 0.00174492 -0.00164481 0.000199591 -0.000419925 0.126606 -0.000329553 -0.000224188 0.00131148 -0.00247282 0.000966967 3.97815e-06 -0.003564 -0.00155018 -0.000251995 -0.000214062 0.00033998 -0.000207164 2.21316e-06 0.000213743 -0.000602507 7.14599e-05 0.000486194 -0.000371474 -0.00082954 -0.00026716 
1552.95 0 0.000306809 -0.0567235 6.75654e-05 0.000234629 -0.160311 -0.00169866 0.000260979 0.00176125 -0.00161152 0.00015143 -0.000358478 0.119632 -0.000272231 -0.000322579 0.00137968 -0.0024212 0.000976592 -8.64193e-05 -0.00355244 -0.00152886 -0.00026295 -0.000204852 0.000342289 -0.000185598 4.17213e-06 0.000185119 -0.00059079 4.23866e-05 0.000484424 -0.000363114 -0.00080667 -0.000275043 
1553.3 0 0.000300641 -0.0556086 5.78799e-05 0.000230137 -0.163697 -0.00168998 0.00019454 0.00177032 -0.00157074 0.000103312 -0.000295891 0.112581 -0.000217072 -0.000422101 0.00144456 -0.00236474 0.000984125 -0.000169537 -0.00353868 -0.0015039 -0.000273768 -0.000195391 0.000344492 -0.000162665 7.48055e-06 0.000161502 -0.00057813 1.51449e-05 0.000482184 -0.000354964 -0.00078336 -0.000282693 
1553.65 0 0.000294835 -0.0544395 4.81015e-05 0.00022581 -0.166822 -0.0016779 0.000125729 0.0017755 -0.00152073 5.32843e-05 -0.000233617 0.10546 -0.000163841 -0.000524291 0.00150713 -0.00230319 0.000990213 -0.000245579 -0.00351907 -0.00147504 -0.000285208 -0.000185978 0.000346208 -0.000139917 1.25662e-05 0.00014029 -0.000564185 -1.11969e-05 0.000480436 -0.00034816 -0.000759519 -0.000290034 
1554 0 0.000288528 -0.0532182 3.77534e-05 0.000220615 -0.169683 -0.00166339 5.63851e-05 0.00177876 -0.00146069 1.12232e-06 -0.000172681 0.0982804 -0.000112447 -0.000628102 0.00156824 -0.00223854 0.000996551 -0.000315347 -0.00349039 -0.00144181 -0.000298045 -0.000176556 0.000347746 -0.000118124 1.81761e-05 0.000118756 -0.000549217 -3.86975e-05 0.000479148 -0.000342779 -0.000735226 -0.000296383 
1554.35 0 0.000281446 -0.0519465 2.73441e-05 0.000215047 -0.172281 -0.00164775 -1.07284e-05 0.00177981 -0.0013921 -5.36623e-05 -0.000111396 0.0910557 -6.32548e-05 -0.000732391 0.00162934 -0.00217441 0.00100263 -0.000379281 -0.00345262 -0.00140445 -0.000312008 -0.000167865 0.000349228 -9.70366e-05 2.32723e-05 9.60552e-05 -0.000533966 -6.84202e-05 0.000477393 -0.000337132 -0.000711748 -0.00030143 
1554.7 0 0.000273823 -0.0506256 1.74039e-05 0.000210261 -0.174617 -0.00163097 -7.49962e-05 0.00177838 -0.00131784 -0.00011102 -4.69237e-05 0.0837964 -1.58146e-05 -0.000836917 0.00169135 -0.00211268 0.00100608 -0.000436531 -0.00340656 -0.00136337 -0.000325695 -0.00016057 0.000350261 -7.65865e-05 2.85936e-05 7.31456e-05 -0.000519143 -9.96545e-05 0.000474355 -0.000330275 -0.000690143 -0.000305723 
1555.05 0 0.000265625 -0.0492581 8.1528e-06 0.000206428 -0.176693 -0.00161081 -0.000137867 0.00177455 -0.0012407 -0.000169805 2.03261e-05 0.0765098 2.98351e-05 -0.000941062 0.00175407 -0.00205321 0.00100499 -0.000485011 -0.00335362 -0.00131902 -0.000338791 -0.000154588 0.000351212 -5.67268e-05 3.56421e-05 5.15572e-05 -0.000505013 -0.000130675 0.000470143 -0.000322944 -0.000669746 -0.0003091 
1555.4 0 0.000256509 -0.0478463 -9.4933e-07 0.000202632 -0.178511 -0.00158569 -0.00020066 0.00176834 -0.0011634 -0.000230636 8.67621e-05 0.0692019 7.16197e-05 -0.00104251 0.00181661 -0.00199632 0.000998415 -0.000524372 -0.00329521 -0.00127239 -0.000352016 -0.00014995 0.000352751 -3.72815e-05 4.41568e-05 3.20042e-05 -0.000491572 -0.000160156 0.000464816 -0.000315595 -0.000649045 -0.000311428 
1555.75 0 0.000246381 -0.0463929 -1.04722e-05 0.000198472 -0.180071 -0.00155592 -0.000264294 0.00176023 -0.00108668 -0.000295383 0.000149891 0.0618797 0.000106881 -0.00113991 0.00187749 -0.00194383 0.000985928 -0.000557135 -0.00323112 -0.00122465 -0.000365939 -0.000146414 0.000354664 -1.81784e-05 5.25622e-05 1.45698e-05 -0.000478145 -0.000188686 0.000458276 -0.000307814 -0.000627267 -0.000312715 
1556.1 0 0.000235133 -0.0448997 -2.04486e-05 0.00019354 -0.18137 -0.00152322 -0.000328525 0.00175198 -0.00100878 -0.00036418 0.000210752 0.0545519 0.000134712 -0.00123481 0.00193562 -0.00189659 0.000966916 -0.000584741 -0.00316041 -0.00117762 -0.00037986 -0.000143954 0.000356547 7.34467e-07 6.00897e-05 -1.74642e-06 -0.000464002 -0.000217943 0.000450768 -0.000299053 -0.000604804 -0.000313345 
1556.45 0 0.00022372 -0.0433689 -3.04184e-05 0.000187535 -0.182409 -0.00148969 -0.00039313 0.00174609 -0.000927509 -0.000434436 0.000271899 0.0472296 0.000156558 -0.00132737 0.00199094 -0.00185313 0.000942172 -0.000606503 -0.00308301 -0.0011332 -0.000392213 -0.000142702 0.000358255 1.95715e-05 6.72761e-05 -1.84206e-05 -0.000449772 -0.000248864 0.0004422 -0.000289668 -0.000581862 -0.0003142 
1556.8 0 0.000213182 -0.0418028 -4.01097e-05 0.000181581 -0.183188 -0.00145526 -0.00045746 0.00174199 -0.000842132 -0.00050306 0.000334155 0.0399245 0.000174449 -0.00141631 0.00204429 -0.00181047 0.000914165 -0.000621819 -0.00299945 -0.00109123 -0.000403575 -0.000142089 0.000360147 3.86858e-05 7.48724e-05 -3.56513e-05 -0.00043578 -0.000281815 0.000432339 -0.000279622 -0.000558713 -0.000314876 
1557.15 0 0.000203064 -0.040204 -4.96911e-05 0.000176766 -0.18371 -0.00141836 -0.000518494 0.00173625 -0.000753651 -0.000569728 0.000396575 0.0326465 0.000191312 -0.00150187 0.00209781 -0.00176491 0.000885025 -0.000630316 -0.00291015 -0.00105141 -0.000415651 -0.000142619 0.00036295 5.83578e-05 8.30502e-05 -5.27897e-05 -0.000420682 -0.000316571 0.00042218 -0.000268084 -0.000535701 -0.000313794 
1557.5 0 0.00019236 -0.0385756 -5.9151e-05 0.000172502 -0.183979 -0.00137845 -0.00057331 0.00172759 -0.000664132 -0.000635984 0.000458585 0.0254059 0.00021018 -0.00158547 0.00215389 -0.00171421 0.000856831 -0.000631424 -0.00281448 -0.00101562 -0.000427898 -0.000146166 0.000366942 7.8103e-05 9.15221e-05 -6.98456e-05 -0.000403948 -0.000351917 0.00041232 -0.000254325 -0.000512624 -0.00031041 
1557.85 0 0.000180788 -0.0369205 -6.87406e-05 0.000167568 -0.183998 -0.00133639 -0.000622208 0.00171736 -0.000576572 -0.000701293 0.000520611 0.0182131 0.000233118 -0.00166761 0.00221254 -0.00165952 0.000830143 -0.00062626 -0.00271162 -0.000986083 -0.000438253 -0.000153311 0.000371114 9.70809e-05 9.95366e-05 -8.70889e-05 -0.000385837 -0.000387096 0.00040166 -0.000238584 -0.000489232 -0.000305172 
1558.2 0 0.000168354 -0.0352405 -7.80062e-05 0.000161963 -0.183769 -0.00129352 -0.000667658 0.00170625 -0.000494181 -0.000762392 0.000583962 0.0110764 0.000262228 -0.00174613 0.00227075 -0.00160383 0.000803953 -0.000617146 -0.00260161 -0.000964512 -0.000446018 -0.000162869 0.000374288 0.000115112 0.000106334 -0.000103762 -0.00036587 -0.000422153 0.000389058 -0.000222418 -0.000465992 -0.00029854 
1558.55 0 0.000154221 -0.0335378 -8.61311e-05 0.000156335 -0.183297 -0.0012515 -0.000712532 0.00169255 -0.000419177 -0.000816138 0.000650654 0.0040036 0.000298665 -0.00181785 0.00232579 -0.00154872 0.000777817 -0.000604613 -0.002485 -0.000951377 -0.000451641 -0.000173365 0.000376893 0.000132193 0.000111696 -0.000118974 -0.000343969 -0.000457067 0.000374456 -0.000206761 -0.000443484 -0.000289875 
1558.9 0 0.000138263 -0.0318143 -9.30519e-05 0.000150884 -0.182585 -0.00121117 -0.000759371 0.00167453 -0.000353127 -0.00086184 0.000722602 -0.00299658 0.000341821 -0.00188169 0.00237672 -0.00149458 0.000751356 -0.000588153 -0.00236402 -0.00094489 -0.000455469 -0.00018453 0.000379319 0.000148046 0.000115633 -0.00013304 -0.000320474 -0.000492199 0.000358524 -0.000190811 -0.00042156 -0.000278889 
1559.25 0 0.000122116 -0.0300716 -9.87832e-05 0.000146248 -0.181638 -0.00117037 -0.000808963 0.00165294 -0.000296242 -0.000901723 0.000800156 -0.00991486 0.000390215 -0.0019403 0.00242111 -0.00144349 0.000723915 -0.000569177 -0.00224225 -0.000941812 -0.000457893 -0.000196649 0.000380243 0.000162486 0.000118892 -0.000145713 -0.000295221 -0.000527775 0.000341766 -0.000173629 -0.000399817 -0.000266688 
1559.6 0 0.000106637 -0.028311 -0.000103568 0.000142216 -0.180462 -0.00112495 -0.000859743 0.00162926 -0.000246426 -0.000938228 0.000879896 -0.016746 0.000442113 -0.0019975 0.00245543 -0.00139848 0.000695602 -0.000549326 -0.00212065 -0.000939242 -0.000459745 -0.000209508 0.000378827 0.000175466 0.000122691 -0.000155267 -0.000268331 -0.000562714 0.000324862 -0.00015542 -0.000378543 -0.000253376 
1559.95 0 8.98204e-05 -0.0265354 -0.0001076 0.000137482 -0.179061 -0.00107438 -0.000908245 0.00160488 -0.000201367 -0.000971896 0.000956986 -0.023489 0.000496272 -0.002054 0.0024792 -0.00135917 0.000667147 -0.000528476 -0.00199676 -0.000935913 -0.000461264 -0.000222758 0.000375802 0.000187249 0.000126445 -0.000161678 -0.000240423 -0.000596553 0.000307961 -0.000137228 -0.000357924 -0.000237682 
1560.3 0 7.04945e-05 -0.0247484 -0.000110763 0.000131796 -0.177437 -0.00102385 -0.000952831 0.00158047 -0.000160893 -0.00100244 0.00103155 -0.03014 0.000551706 -0.00210868 0.00249498 -0.00132269 0.000638296 -0.00050696 -0.00186938 -0.000932307 -0.000460483 -0.000236031 0.000372257 0.000197897 0.000128593 -0.000167292 -0.000212431 -0.00063027 0.000290429 -0.000120168 -0.000336692 -0.000219213 
1560.65 0 5.13399e-05 -0.0229527 -0.000112984 0.0001255 -0.175591 -0.000976253 -0.000995968 0.00155621 -0.000126703 -0.00102972 0.00110674 -0.0366885 0.000607496 -0.00216151 0.00250496 -0.00128789 0.00060894 -0.000485478 -0.00174019 -0.000928414 -0.00045667 -0.00024972 0.000368812 0.000207252 0.000129387 -0.000173842 -0.000185634 -0.000664013 0.000272346 -0.00010473 -0.000314317 -0.000199121 
1561 0 3.4631e-05 -0.0211497 -0.000114054 0.000118826 -0.173528 -0.00092905 -0.00103847 0.0015334 -0.000100744 -0.0010551 0.00118211 -0.0431218 0.000662194 -0.00221356 0.00250941 -0.0012545 0.000580783 -0.000464841 -0.00161099 -0.000922636 -0.000451744 -0.000263699 0.000365331 0.000215125 0.000130284 -0.0001804 -0.000159987 -0.000697191 0.000254181 -8.99874e-05 -0.000292092 -0.000177959 
1561.35 0 1.98823e-05 -0.0193415 -0.000114331 0.000112038 -0.171251 -0.000880817 -0.00107787 0.00151249 -8.38022e-05 -0.00108053 0.00125532 -0.0494323 0.00071347 -0.00226577 0.00250873 -0.00122245 0.000553491 -0.000446531 -0.00148156 -0.000914815 -0.000446298 -0.00027648 0.000361457 0.000220451 0.000132276 -0.000184851 -0.000134381 -0.000729703 0.000236241 -7.43029e-05 -0.000270238 -0.000154806 
1561.7 0 6.37025e-06 -0.0175315 -0.000114466 0.000105294 -0.168766 -0.000833346 -0.00111457 0.00149257 -7.53768e-05 -0.00110661 0.00132593 -0.0556168 0.000761121 -0.00231832 0.00250385 -0.00119317 0.000523757 -0.000430293 -0.00135132 -0.000906281 -0.000438929 -0.000287503 0.000357113 0.000223314 0.000136062 -0.000185458 -0.000108949 -0.000762153 0.000218602 -5.72354e-05 -0.000248215 -0.000129224 
1562.05 0 -5.56871e-06 -0.0157222 -0.000114271 9.82553e-05 -0.166076 -0.000787377 -0.00115196 0.00147503 -7.40744e-05 -0.00113324 0.00139382 -0.0616725 0.000807288 -0.00237176 0.00249415 -0.00116755 0.000490962 -0.000413196 -0.00122091 -0.000897491 -0.000429639 -0.000297876 0.000352845 0.000225753 0.000142174 -0.000181696 -8.47199e-05 -0.000794474 0.000201369 -3.98559e-05 -0.000225683 -0.000101958 
1562.4 0 -1.63192e-05 -0.0139163 -0.000113856 9.01617e-05 -0.163187 -0.000741554 -0.00119032 0.00146407 -7.80131e-05 -0.00115993 0.00145748 -0.0675935 0.000853281 -0.00242686 0.0024778 -0.00114403 0.000457927 -0.000392757 -0.00108915 -0.000887921 -0.000420143 -0.000308424 0.000349383 0.000228759 0.000150186 -0.00017487 -6.20979e-05 -0.000825932 0.000184503 -2.24895e-05 -0.000201608 -7.40003e-05 
1562.75 0 -2.65962e-05 -0.0121171 -0.000114043 8.08275e-05 -0.160102 -0.000695831 -0.00122615 0.00146246 -8.50925e-05 -0.0011852 0.00151604 -0.0733702 0.000899559 -0.00248274 0.00245424 -0.00112069 0.000426165 -0.000369332 -0.000952669 -0.000876766 -0.000410967 -0.000318643 0.000346947 0.000232 0.000158451 -0.000167101 -4.04954e-05 -0.000856461 0.000168402 -4.44704e-06 -0.000174915 -4.578e-05 
1563.1 0 -3.60046e-05 -0.0103276 -0.000114854 7.16073e-05 -0.15683 -0.000650267 -0.00125623 0.00147118 -9.28792e-05 -0.00120803 0.00156917 -0.0789913 0.00094547 -0.00253688 0.00242404 -0.00109665 0.000394511 -0.000344545 -0.000810277 -0.000864063 -0.000401494 -0.00032843 0.000344504 0.000235096 0.000166739 -0.000159117 -1.96644e-05 -0.0008869 0.000153024 1.38272e-05 -0.000146248 -1.76843e-05 
1563.45 0 -4.46083e-05 -0.00854997 -0.000116215 6.40457e-05 -0.153377 -0.0006037 -0.0012796 0.00149017 -9.77008e-05 -0.00122878 0.00161489 -0.0844474 0.000988987 -0.00258825 0.00238744 -0.00107038 0.00036146 -0.000320584 -0.00066449 -0.000850476 -0.000391129 -0.000337948 0.000340789 0.000237828 0.000175653 -0.000149904 4.08873e-07 -0.000917335 0.000137275 3.07235e-05 -0.000117325 1.05013e-05 
1563.8 0 -5.29472e-05 -0.00678536 -0.000118688 5.74765e-05 -0.149752 -0.000556419 -0.00129798 0.0015181 -9.651e-05 -0.00124871 0.00165114 -0.0897316 0.0010296 -0.00263735 0.00234561 -0.00103999 0.000326167 -0.000298949 -0.000517028 -0.000836977 -0.000379209 -0.00034716 0.000336291 0.000240093 0.000184102 -0.00013871 2.04285e-05 -0.000946098 0.000121371 4.54509e-05 -8.8178e-05 3.92382e-05 
1564.15 0 -6.09294e-05 -0.00503497 -0.000121965 5.04026e-05 -0.145962 -0.000511796 -0.00131511 0.00155324 -8.99746e-05 -0.00126835 0.00167857 -0.0948408 0.00106951 -0.00268223 0.00229914 -0.00100562 0.000287024 -0.000279424 -0.00036812 -0.000823957 -0.000365494 -0.000356163 0.000332196 0.000241194 0.000191075 -0.000126208 4.10232e-05 -0.000971859 0.000106159 5.86068e-05 -5.85796e-05 6.76369e-05 
1564.5 0 -6.76993e-05 -0.00330005 -0.000124648 4.28831e-05 -0.142014 -0.000473062 -0.0013337 0.00159397 -8.0904e-05 -0.00128691 0.00169901 -0.0997745 0.0011111 -0.00271968 0.00224711 -0.00096796 0.000243305 -0.000262213 -0.000220364 -0.000809862 -0.000351449 -0.000365186 0.000329041 0.000240333 0.000197115 -0.000114293 6.22396e-05 -0.000994575 9.13687e-05 7.09175e-05 -3.02973e-05 9.49111e-05 
1564.85 0 -7.24772e-05 -0.00158293 -0.000126253 3.63531e-05 -0.137915 -0.000439356 -0.00135176 0.00163903 -7.09587e-05 -0.00130339 0.00171374 -0.10453 0.00115416 -0.00274938 0.00218986 -0.00092693 0.000196939 -0.000248542 -7.66785e-05 -0.000793416 -0.000338903 -0.00037422 0.000326574 0.000238376 0.000203042 -0.000104378 8.42278e-05 -0.00101438 7.68772e-05 8.34274e-05 -4.27375e-06 0.000120838 
1565.2 0 -7.59721e-05 0.000112563 -0.000127532 3.16567e-05 -0.133671 -0.000407082 -0.00136589 0.00168692 -5.88023e-05 -0.00131834 0.00172393 -0.109103 0.00119806 -0.00277458 0.0021297 -0.000883663 0.000150548 -0.000238783 6.43089e-05 -0.000775897 -0.000327701 -0.000383245 0.00032383 0.000237491 0.000209409 -9.64406e-05 0.000107186 -0.00103236 6.35585e-05 9.71581e-05 2.08601e-05 0.000144543 
1565.55 0 -8.01957e-05 0.00178456 -0.000128483 2.7696e-05 -0.129285 -0.000375027 -0.00137545 0.00173601 -4.26061e-05 -0.00133368 0.0017303 -0.113485 0.00124312 -0.00279661 0.00206875 -0.000841119 0.000106082 -0.000231695 0.000205291 -0.00075697 -0.000316521 -0.000392701 0.000320535 0.000237617 0.000215608 -8.92795e-05 0.000130437 -0.00104959 5.13409e-05 0.000112133 4.5985e-05 0.000165285 
1565.9 0 -8.58891e-05 0.003433 -0.0001291 2.36168e-05 -0.124766 -0.000344856 -0.00138083 0.00178579 -2.33242e-05 -0.00134939 0.00173433 -0.117671 0.00128883 -0.00281213 0.00200786 -0.000801342 6.4367e-05 -0.000226214 0.000345894 -0.000732984 -0.000304216 -0.00040244 0.000317189 0.000237523 0.000220322 -8.07289e-05 0.000153519 -0.00106554 3.96125e-05 0.000128077 7.11529e-05 0.000183651 
1566.25 0 -9.19056e-05 0.00505705 -0.000129427 2.00638e-05 -0.120119 -0.000317253 -0.00138185 0.00183604 -3.44598e-06 -0.00136463 0.00173764 -0.121657 0.00133418 -0.00281854 0.00194724 -0.00076521 2.48131e-05 -0.000222191 0.00048369 -0.000701008 -0.000289985 -0.000411458 0.000314176 0.000237244 0.000223393 -6.99599e-05 0.000176685 -0.00107984 2.86254e-05 0.000144479 9.72677e-05 0.000200306 
1566.6 0 -9.66413e-05 0.00665467 -0.000129567 1.75596e-05 -0.115351 -0.000290681 -0.00137871 0.00188554 1.57973e-05 -0.00137856 0.00173893 -0.125441 0.00137814 -0.00281674 0.00188601 -0.000733101 -1.27642e-05 -0.000219745 0.000616523 -0.000661261 -0.000274238 -0.000418821 0.000311474 0.000236236 0.000226022 -5.85313e-05 0.000200522 -0.00109217 1.89548e-05 0.000159796 0.000124977 0.000214725 
1566.95 0 -9.94458e-05 0.00822352 -0.000129738 1.58454e-05 -0.110467 -0.000264203 -0.00137104 0.00193321 3.52769e-05 -0.00138891 0.00173406 -0.129019 0.00142016 -0.00280825 0.00182243 -0.000703529 -4.73441e-05 -0.000217565 0.000744947 -0.000616595 -0.000258598 -0.000424701 0.000308904 0.000234155 0.000228895 -4.72685e-05 0.00022466 -0.00110107 1.08189e-05 0.000173279 0.000153773 0.000226331 
1567.3 0 -0.000101181 0.00976085 -0.000129231 1.46845e-05 -0.105475 -0.000239251 -0.00135772 0.00197839 5.7209e-05 -0.00139557 0.00172123 -0.132388 0.00145886 -0.00279359 0.0017562 -0.000672921 -7.87354e-05 -0.00021476 0.000872524 -0.000568991 -0.000244788 -0.000429187 0.000306588 0.000232323 0.000231041 -3.52996e-05 0.000247014 -0.00110666 3.13484e-06 0.00018581 0.000182801 0.000235552 
1567.65 0 -0.00010315 0.0112642 -0.000127483 1.3929e-05 -0.100383 -0.000217477 -0.00133771 0.00201945 8.36903e-05 -0.00140128 0.00170367 -0.135544 0.00149161 -0.00277329 0.00168909 -0.000639298 -0.000108645 -0.00021194 0.00100087 -0.000518645 -0.000232997 -0.000432099 0.00030485 0.000230618 0.000231475 -2.27181e-05 0.000266368 -0.00111034 -5.0558e-06 0.000197969 0.000212001 0.000242866 
1568 0 -0.000106251 0.0127324 -0.000125064 1.2823e-05 -0.0952013 -0.000198325 -0.00131138 0.00205615 0.000116235 -0.00140637 0.00168514 -0.138485 0.00151901 -0.00274849 0.00162306 -0.00060413 -0.000138766 -0.000209706 0.00112917 -0.000466618 -0.000221673 -0.00043448 0.000303462 0.000227397 0.000230509 -9.63021e-06 0.000283839 -0.0011125 -1.35916e-05 0.000208941 0.00024124 0.000247501 
1568.35 0 -0.000110568 0.0141641 -0.000122233 1.05861e-05 -0.0899384 -0.000180459 -0.0012802 0.00209041 0.000155356 -0.00140896 0.00166497 -0.14121 0.0015458 -0.00271897 0.00155823 -0.000569209 -0.000170334 -0.000208909 0.00125608 -0.000411811 -0.000209253 -0.000437427 0.00030193 0.000222849 0.0002283 4.7137e-06 0.000300717 -0.00111334 -2.20634e-05 0.000218491 0.000270422 0.00024863 
1568.7 0 -0.000114556 0.0155583 -0.00011897 6.73263e-06 -0.0846036 -0.000163247 -0.00124729 0.00212183 0.000200595 -0.00140861 0.00164022 -0.143717 0.00157372 -0.00268353 0.00149481 -0.000534816 -0.000203923 -0.00021054 0.00137968 -0.000351327 -0.000194976 -0.000440535 0.00029988 0.000218261 0.000223746 2.08278e-05 0.000318076 -0.00111299 -3.05135e-05 0.000227199 0.000300099 0.000247356 
1569.05 0 -0.000116953 0.0169146 -0.000115441 1.55981e-06 -0.079206 -0.000146492 -0.00121488 0.00214716 0.000250965 -0.00140538 0.00160886 -0.146007 0.00159959 -0.00264137 0.00143478 -0.000500087 -0.000238337 -0.000215242 0.0014989 -0.000285943 -0.000179834 -0.000442982 0.000296217 0.000214053 0.000216307 3.82601e-05 0.000335951 -0.00111132 -3.94799e-05 0.000236176 0.000330638 0.000245123 
1569.4 0 -0.000118782 0.0182325 -0.000112139 -3.91361e-06 -0.0737557 -0.000131303 -0.00118189 0.00216348 0.00030531 -0.00139881 0.00156938 -0.14808 0.0016195 -0.00259295 0.00137915 -0.000463254 -0.000272807 -0.000223578 0.00161414 -0.000219311 -0.000164015 -0.000444819 0.000290925 0.000210761 0.00020686 5.53765e-05 0.000353417 -0.00110891 -4.9222e-05 0.00024586 0.000361524 0.000242514 
1569.75 0 -0.000121024 0.0195108 -0.00011018 -9.3729e-06 -0.0682617 -0.000120393 -0.00114759 0.00216962 0.000360384 -0.00138993 0.00152244 -0.149934 0.00163264 -0.00253934 0.001327 -0.000422953 -0.00030687 -0.000234213 0.00172445 -0.00015561 -0.000146967 -0.000446901 0.000285437 0.000208881 0.000196234 7.05809e-05 0.000370024 -0.00110635 -5.92318e-05 0.000254555 0.000392317 0.00023958 
1570.1 0 -0.00012349 0.0207482 -0.000109737 -1.50618e-05 -0.0627317 -0.000114215 -0.00111213 0.0021655 0.000413255 -0.00138144 0.00147113 -0.151567 0.00164264 -0.00248205 0.00127488 -0.000379386 -0.000339381 -0.000243628 0.00182821 -9.69462e-05 -0.000129616 -0.000449728 0.000279349 0.000207193 0.00018508 8.34333e-05 0.000385658 -0.00110269 -6.98283e-05 0.000260782 0.000422817 0.000236108 
1570.45 0 -0.00012649 0.0219436 -0.000109098 -2.10916e-05 -0.0571736 -0.000111142 -0.00107426 0.0021511 0.000464806 -0.00137521 0.0014177 -0.15298 0.00165198 -0.00242145 0.00122008 -0.000332265 -0.000369479 -0.000250553 0.00192519 -4.05297e-05 -0.00011386 -0.000453145 0.000271819 0.000204241 0.000173218 9.50777e-05 0.000400346 -0.00109747 -8.18496e-05 0.000265048 0.00045163 0.000232745 
1570.8 0 -0.000128892 0.0230959 -0.000107103 -2.69739e-05 -0.0515941 -0.000109297 -0.00103159 0.00212536 0.000515941 -0.00137227 0.00136406 -0.154176 0.00165717 -0.00235527 0.00116445 -0.000280768 -0.000397663 -0.000257038 0.00201443 1.71243e-05 -9.95742e-05 -0.000457068 0.000263434 0.000199898 0.00016002 0.000105752 0.000414429 -0.00109079 -9.51345e-05 0.00026874 0.000478058 0.000230016 
1571.15 0 -0.000129437 0.0242051 -0.000104726 -3.20503e-05 -0.0460002 -0.000104335 -0.000983879 0.00208826 0.000567119 -0.00137314 0.00131063 -0.155158 0.00165473 -0.00228241 0.00111117 -0.000226765 -0.000425868 -0.000265906 0.00209548 7.52712e-05 -8.48179e-05 -0.000461452 0.000254487 0.000195059 0.000145948 0.000114346 0.00042781 -0.00108172 -0.000109005 0.000272066 0.000502127 0.000226974 
1571.5 0 -0.0001309 0.025271 -0.00010316 -3.62581e-05 -0.0404021 -9.39557e-05 -0.000932849 0.00204086 0.000621299 -0.00137759 0.00125638 -0.155925 0.00164589 -0.00220513 0.001061 -0.000172923 -0.000454972 -0.000278846 0.00216962 0.000132037 -6.85983e-05 -0.000465177 0.000244777 0.000191061 0.000131001 0.000121532 0.00043996 -0.00107035 -0.00012295 0.000274667 0.000524057 0.000222219 
1571.85 0 -0.000135817 0.0262921 -0.000101405 -3.97202e-05 -0.0348094 -8.18092e-05 -0.000880195 0.00198263 0.000681169 -0.00138429 0.0012017 -0.15648 0.00163397 -0.00212501 0.00101299 -0.000120934 -0.000485702 -0.000294994 0.00223687 0.000187849 -5.03402e-05 -0.000467429 0.000234476 0.000188075 0.000114917 0.000128095 0.000450606 -0.00105771 -0.000137108 0.00027661 0.000544729 0.000216447 
1572.2 0 -0.000142483 0.0272668 -9.70004e-05 -4.1701e-05 -0.0292281 -7.10745e-05 -0.000826389 0.00191201 0.000746288 -0.00139149 0.00114816 -0.156823 0.00162075 -0.00204197 0.000969096 -7.09092e-05 -0.000518704 -0.00031193 0.00229597 0.000244259 -2.99242e-05 -0.000468577 0.000224318 0.000185252 9.72381e-05 0.000133063 0.000459811 -0.00104412 -0.000152158 0.000277665 0.000564869 0.000211453 
1572.55 0 -0.000147722 0.028194 -8.93066e-05 -4.18989e-05 -0.0236636 -5.9911e-05 -0.000769924 0.00182815 0.000813308 -0.00139908 0.00109763 -0.156955 0.00160504 -0.00195693 0.000932233 -2.10515e-05 -0.000552766 -0.00032646 0.00234551 0.000302504 -8.28011e-06 -0.00046935 0.000214531 0.00018264 7.83788e-05 0.000136207 0.000467619 -0.00102982 -0.000168734 0.000277864 0.000584871 0.0002068 
1572.9 0 -0.000150967 0.0290728 -7.96951e-05 -4.23743e-05 -0.0181236 -4.43655e-05 -0.000708248 0.00173338 0.000879077 -0.00140908 0.00104942 -0.156876 0.0015854 -0.00187121 0.000902125 3.02286e-05 -0.000586009 -0.000336709 0.00238544 0.000363042 1.31395e-05 -0.000469869 0.000204359 0.000180222 6.0393e-05 0.000139186 0.000474233 -0.00101435 -0.000186842 0.000277699 0.000604678 0.000201651 
1573.25 0 -0.000154476 0.0299022 -6.96958e-05 -4.53967e-05 -0.012616 -2.50063e-05 -0.000640644 0.00163204 0.000941368 -0.00142293 0.00100044 -0.156588 0.00156239 -0.00178429 0.000877452 8.37456e-05 -0.000617557 -0.000343256 0.00241869 0.000425738 3.38615e-05 -0.000469229 0.000194066 0.000176842 4.34546e-05 0.00014339 0.00047936 -0.000996989 -0.000204884 0.000277779 0.000623028 0.000196666 
1573.6 0 -0.000159399 0.0306824 -6.0277e-05 -5.05043e-05 -0.00714848 -5.39477e-06 -0.000570438 0.00152721 0.00099786 -0.00144078 0.00095081 -0.156095 0.00153646 -0.00169475 0.000856755 0.000140409 -0.000646391 -0.00034714 0.00244826 0.000491182 5.37759e-05 -0.000466643 0.00018413 0.000172453 2.55662e-05 0.000148546 0.000482447 -0.000977812 -0.000221598 0.00027887 0.000638692 0.000191901 
1573.95 0 -0.000165185 0.0314139 -5.17971e-05 -5.61693e-05 -0.00172942 1.40159e-05 -0.000501523 0.00141865 0.00104744 -0.00146266 0.000902975 -0.1554 0.00150678 -0.00160304 0.000838195 0.000199835 -0.000671973 -0.00034966 0.00247506 0.000559759 7.24466e-05 -0.000461962 0.000173793 0.000168183 6.88451e-06 0.000154292 0.000484352 -0.000956881 -0.00023799 0.000281511 0.000651605 0.000187183 
1574.3 0 -0.000170968 0.0320956 -4.40992e-05 -6.19427e-05 0.00363279 3.50252e-05 -0.000435453 0.00130488 0.00109119 -0.00148818 0.00085726 -0.154505 0.00147363 -0.00150983 0.000822476 0.000259983 -0.000694831 -0.000351977 0.00249874 0.000628365 9.03792e-05 -0.00045742 0.000162957 0.000164559 -1.06945e-05 0.000160348 0.000486387 -0.000934092 -0.000254707 0.000284565 0.00066215 0.000183213 
1574.65 0 -0.000176548 0.0327257 -3.61332e-05 -6.80892e-05 0.00893134 5.83214e-05 -0.000371885 0.00118892 0.00113047 -0.00151562 0.000812408 -0.153416 0.00143823 -0.00141453 0.000812299 0.00031787 -0.000714678 -0.000353716 0.00251899 0.000692878 0.000108433 -0.000454785 0.000152617 0.000160947 -2.60675e-05 0.000165894 0.000487966 -0.0009089 -0.000271389 0.00028677 0.000670642 0.00017979 
1575 0 -0.000181789 0.033303 -2.71914e-05 -7.51659e-05 0.0141591 8.23063e-05 -0.000309904 0.00107439 0.00116611 -0.00154113 0.000766999 -0.152133 0.00140189 -0.00131685 0.000808454 0.000370441 -0.000732259 -0.000355345 0.00253559 0.00075197 0.000126488 -0.000451837 0.000143194 0.000156323 -3.9465e-05 0.000170584 0.000488542 -0.00088067 -0.00028855 0.000288498 0.000677356 0.000176494 
1575.35 0 -0.000185779 0.0338273 -1.77194e-05 -8.30521e-05 0.0193094 0.000105648 -0.000248851 0.00096 0.00119847 -0.00156019 0.000720723 -0.15066 0.00136645 -0.00121811 0.000810446 0.000416662 -0.000749471 -0.000357197 0.00254878 0.000806022 0.000144569 -0.000446909 0.00013409 0.000150392 -5.18213e-05 0.000175128 0.000488567 -0.000849625 -0.000306445 0.00029027 0.000682571 0.000173476 
1575.7 0 -0.000188238 0.0343001 -8.64212e-06 -9.14708e-05 0.024378 0.000129397 -0.000189923 0.00084313 0.00122868 -0.00157116 0.000674302 -0.149001 0.00133321 -0.00112088 0.000817316 0.000457443 -0.000767855 -0.000357315 0.00255945 0.000855923 0.000163428 -0.00044072 0.000124526 0.000143395 -6.40245e-05 0.00017919 0.000488814 -0.000817163 -0.000324574 0.000292336 0.000687572 0.000170927 
1576.05 0 -0.000190957 0.0347226 -8.12621e-07 -0.000100801 0.029361 0.000153733 -0.000136122 0.000723719 0.00125866 -0.00157645 0.000627564 -0.147158 0.00130248 -0.0010259 0.000825734 0.000493619 -0.000787965 -0.000353327 0.00256919 0.000902031 0.000182432 -0.000434327 0.000115329 0.0001352 -7.60434e-05 0.000182377 0.000490704 -0.000784479 -0.000342575 0.000294898 0.000693085 0.000169104 
1576.4 0 -0.000195 0.0350946 5.65785e-06 -0.000110686 0.0342528 0.000176083 -8.98425e-05 0.000604214 0.00128843 -0.00158015 0.000581178 -0.145134 0.00127387 -0.000931795 0.000831605 0.000525121 -0.000808288 -0.000344297 0.00257854 0.000944129 0.000199789 -0.000428481 0.00010811 0.000124926 -8.75904e-05 0.000185723 0.000494973 -0.000751712 -0.000360218 0.0002982 0.000698125 0.000167913 
1576.75 0 -0.000199429 0.0354162 1.12493e-05 -0.000120571 0.0390459 0.000197172 -5.22213e-05 0.000487161 0.00131532 -0.00158398 0.000537122 -0.142936 0.00124651 -0.000837294 0.000833004 0.000550764 -0.000825483 -0.000331777 0.00258583 0.000982583 0.000215166 -0.00042247 0.000103464 0.000111802 -9.80498e-05 0.000189894 0.000500979 -0.000718333 -0.000377134 0.000302693 0.000701592 0.000166071 
1577.1 0 -0.000204418 0.0356875 1.6519e-05 -0.000130628 0.0437331 0.000220768 -2.42677e-05 0.000372035 0.00133726 -0.00158718 0.000496064 -0.140572 0.00121879 -0.000741588 0.00082959 0.000569553 -0.000837724 -0.000318157 0.00258921 0.00101777 0.000230649 -0.000415072 9.99505e-05 9.60098e-05 -0.000106472 0.000194936 0.000507645 -0.0006842 -0.000392673 0.000308479 0.000703481 0.000163158 
1577.45 0 -0.000210894 0.0359078 2.14376e-05 -0.000140393 0.0483104 0.000246992 -6.23528e-06 0.000257595 0.00135517 -0.00158918 0.000456774 -0.138049 0.00118978 -0.0006446 0.00082158 0.000582091 -0.000845989 -0.000303483 0.00258862 0.00104908 0.000247447 -0.000406731 9.59527e-05 7.81808e-05 -0.000112677 0.000200567 0.000513736 -0.000650142 -0.000406049 0.000313676 0.000704577 0.000160995 
1577.8 0 -0.000218601 0.0360792 2.584e-05 -0.000149572 0.0527778 0.000272211 4.48434e-06 0.000144369 0.00137112 -0.00159085 0.000419203 -0.13537 0.00116049 -0.000547609 0.000809812 0.000589921 -0.00085129 -0.000285915 0.00258566 0.00107729 0.000264782 -0.000398548 9.21127e-05 5.92402e-05 -0.000118203 0.000205502 0.00051834 -0.000616633 -0.000417198 0.000316388 0.000705544 0.000160168 
1578.15 0 -0.000226037 0.0362042 2.97165e-05 -0.00015975 0.0571326 0.00029522 1.07878e-05 3.3169e-05 0.00138622 -0.00159405 0.000386062 -0.132537 0.00113076 -0.000450759 0.000795172 0.000593042 -0.00085534 -0.000265534 0.00258342 0.00110571 0.000282519 -0.000390587 8.92592e-05 3.91025e-05 -0.000123474 0.000210108 0.000521195 -0.000582712 -0.00042717 0.000316977 0.000706863 0.000159393 
1578.5 0 -0.000232227 0.0362827 3.30092e-05 -0.000171683 0.0613695 0.000318756 1.27583e-05 -7.73175e-05 0.00140076 -0.00159841 0.00035752 -0.129555 0.00109818 -0.00035196 0.000778585 0.000590665 -0.000860086 -0.000244454 0.00258339 0.00113795 0.000301136 -0.000382468 8.69762e-05 1.65346e-05 -0.000126944 0.000216036 0.000522957 -0.000547731 -0.000435967 0.000315839 0.000708376 0.000158165 
1578.85 0 -0.00023706 0.0363129 3.55463e-05 -0.000183512 0.0654826 0.000343975 1.02815e-05 -0.000189275 0.00141431 -0.00160131 0.000329912 -0.126429 0.00106113 -0.000251093 0.000760189 0.000583759 -0.000864529 -0.000222053 0.00258286 0.00117395 0.000320088 -0.000375174 8.47016e-05 -8.6198e-06 -0.000127993 0.000224003 0.000524794 -0.000511958 -0.000443464 0.000313664 0.000708903 0.000156932 
1579.2 0 -0.00024017 0.0362937 3.70567e-05 -0.000192839 0.069465 0.000368762 6.04309e-06 -0.000303755 0.00142631 -0.00160102 0.000299892 -0.123164 0.00102082 -0.000150581 0.000738955 0.000574014 -0.00086672 -0.00019653 0.00257817 0.00121121 0.000338453 -0.000369181 8.19147e-05 -3.47674e-05 -0.00012678 0.000234061 0.00052592 -0.000476054 -0.000451263 0.000312343 0.000707826 0.000156236 
1579.55 0 -0.000241512 0.0362245 3.80716e-05 -0.000199201 0.0733106 0.00039081 2.67906e-06 -0.000420664 0.00143624 -0.00159726 0.000267062 -0.119769 0.000978879 -5.3079e-05 0.000714332 0.000560751 -0.000866413 -0.000168557 0.00256902 0.00124985 0.000356548 -0.000364053 7.87057e-05 -6.03452e-05 -0.000123424 0.000244301 0.000524753 -0.0004402 -0.000460233 0.000311996 0.000705729 0.000156323 
1579.9 0 -0.000241742 0.036106 3.95964e-05 -0.00020457 0.0770158 0.000409013 8.35672e-07 -0.00053809 0.00144303 -0.00158988 0.000234234 -0.116249 0.000933188 4.06394e-05 0.000688108 0.000541177 -0.00086304 -0.000139407 0.00255798 0.00129102 0.000374649 -0.000359122 7.56723e-05 -8.48164e-05 -0.000118469 0.00025164 0.00052112 -0.000404307 -0.000469618 0.000311361 0.000703285 0.000156308 
1580.25 0 -0.000241247 0.0359397 4.19594e-05 -0.00021046 0.080577 0.000422993 5.537e-07 -0.000653326 0.00144521 -0.00157957 0.00020447 -0.112606 0.000879651 0.000132311 0.000662034 0.000514182 -0.000856213 -0.000109466 0.00254629 0.00133393 0.000392173 -0.000352549 7.32246e-05 -0.000108333 -0.00011235 0.000255983 0.000515886 -0.000368595 -0.000478226 0.000310415 0.000701104 0.000155013 
1580.6 0 -0.000239771 0.035727 4.46257e-05 -0.000216495 0.0839889 0.000434663 1.65651e-06 -0.000766342 0.00144124 -0.001568 0.000178063 -0.108845 0.000816936 0.000222369 0.000635481 0.000481954 -0.000845525 -7.8055e-05 0.00253326 0.00137627 0.000409231 -0.000343202 7.10766e-05 -0.000131908 -0.000104867 0.000259968 0.000509984 -0.000332828 -0.000484718 0.000308911 0.000699776 0.000152001 
1580.95 0 -0.00023837 0.0354682 4.7118e-05 -0.000222323 0.0872479 0.000447755 3.07377e-06 -0.000877515 0.0014309 -0.00155647 0.000152791 -0.104974 0.000747556 0.000307754 0.000605681 0.000447039 -0.000830733 -4.41631e-05 0.00251868 0.00141557 0.000426343 -0.000332268 6.7585e-05 -0.000156398 -9.6285e-05 0.000264929 0.000503786 -0.000296565 -0.000488271 0.000306241 0.000699447 0.000147688 
1581.3 0 -0.000238334 0.0351643 4.99554e-05 -0.000227851 0.0903506 0.000463068 3.2857e-06 -0.000984207 0.00141633 -0.00154569 0.000126683 -0.101 0.000674662 0.000385411 0.00057029 0.000409727 -0.000812988 -8.18712e-06 0.00250336 0.00145054 0.00044308 -0.000320547 6.17709e-05 -0.000181821 -8.84904e-05 0.000270187 0.00049681 -0.000260367 -0.000489124 0.00030246 0.000699048 0.000143459 
1581.65 0 -0.000238296 0.0348177 5.30094e-05 -0.000232978 0.0932916 0.000478573 1.13794e-06 -0.00108371 0.00140032 -0.00153613 9.97825e-05 -0.0969288 0.00059967 0.000454832 0.000530153 0.00036876 -0.000793886 2.87488e-05 0.00248879 0.00148219 0.000458083 -0.000307526 5.40414e-05 -0.00020738 -8.30234e-05 0.000274961 0.000488633 -0.000224873 -0.000487936 0.000297743 0.000697293 0.000140401 
1582 0 -0.000236922 0.034429 5.57248e-05 -0.000237808 0.0960655 0.000492904 -3.39999e-06 -0.00117521 0.00138372 -0.00152819 7.28026e-05 -0.0927669 0.000523244 0.000519505 0.000487741 0.000322945 -0.000773994 6.62838e-05 0.00247557 0.00151161 0.000470472 -0.00029307 4.50548e-05 -0.000232054 -7.95658e-05 0.000278734 0.000479427 -0.000190318 -0.000485382 0.000292848 0.000693512 0.000138248 
1582.35 0 -0.000234346 0.0339982 5.84692e-05 -0.000241877 0.0986729 0.000505259 -9.65332e-06 -0.00125939 0.00136406 -0.00152108 4.59875e-05 -0.0885223 0.000445823 0.000584231 0.000443013 0.000272393 -0.000753413 0.000104936 0.00246065 0.00153876 0.000480492 -0.000277788 3.5171e-05 -0.000255212 -7.71865e-05 0.000280382 0.000468957 -0.000156544 -0.000481959 0.000289103 0.000688057 0.000136356 
1582.7 0 -0.000230508 0.0335276 6.10129e-05 -0.000244615 0.101116 0.000515717 -1.6968e-05 -0.00133803 0.00133877 -0.0015132 1.83347e-05 -0.0842009 0.000367447 0.000649248 0.000394604 0.000217967 -0.000732608 0.000145527 0.00244036 0.00156332 0.000488915 -0.000262991 2.44107e-05 -0.000276914 -7.51166e-05 0.000279427 0.000458082 -0.000122202 -0.000478136 0.000286303 0.00068227 0.000135087 
1583.05 0 -0.000225437 0.0330196 6.17398e-05 -0.000246958 0.103391 0.000522662 -2.58465e-05 -0.00141334 0.00130722 -0.00150348 -1.20622e-05 -0.0798092 0.00028824 0.000711424 0.000342853 0.00015852 -0.000710586 0.00018867 0.00241545 0.0015827 0.00049598 -0.000250074 1.34115e-05 -0.000298281 -7.31923e-05 0.000277879 0.000448435 -8.59697e-05 -0.000474638 0.000283111 0.000677669 0.000135096 
1583.4 0 -0.000219569 0.032474 5.95267e-05 -0.000249876 0.105492 0.000521889 -3.76741e-05 -0.00148646 0.00126906 -0.00149126 -4.5018e-05 -0.0753588 0.000209599 0.000771151 0.000289183 9.24119e-05 -0.000684867 0.000233272 0.00238801 0.0015944 0.000500987 -0.000239378 2.53702e-06 -0.000319716 -7.15849e-05 0.000277999 0.000440145 -4.91444e-05 -0.000472497 0.000279245 0.00067425 0.000136378 
1583.75 0 -0.000213822 0.0318894 5.57035e-05 -0.000252018 0.10742 0.000510813 -5.41686e-05 -0.00155741 0.00122526 -0.00147696 -7.77012e-05 -0.0708611 0.000133156 0.00083114 0.000235013 2.13163e-05 -0.000653169 0.000277611 0.00235493 0.00159855 0.000502809 -0.000229923 -8.27491e-06 -0.000340964 -7.05779e-05 0.000279217 0.000432551 -1.40888e-05 -0.000471847 0.000275702 0.000671245 0.000138754 
1584.1 0 -0.000208774 0.0312662 5.26348e-05 -0.000252399 0.109174 0.000490686 -7.40729e-05 -0.00162613 0.00117762 -0.00146136 -0.000106188 -0.066322 5.83455e-05 0.000891173 0.000181296 -5.12313e-05 -0.000614715 0.000321694 0.00231248 0.00159538 0.000500528 -0.000221226 -1.85237e-05 -0.000361339 -6.98423e-05 0.000279354 0.000424903 1.88135e-05 -0.000472462 0.000273888 0.000667954 0.000141984 
1584.45 0 -0.000204549 0.0306073 5.08594e-05 -0.000251751 0.110752 0.000464389 -9.30092e-05 -0.00169329 0.00112657 -0.00144525 -0.000128551 -0.0617445 -1.64118e-05 0.000948629 0.000127985 -0.000123075 -0.000570817 0.000366679 0.00226238 0.00158399 0.000495359 -0.000213346 -2.75918e-05 -0.000380591 -6.89362e-05 0.000277815 0.000417033 5.05831e-05 -0.000474251 0.000273686 0.000664196 0.000144653 
1584.8 0 -0.000200861 0.0299146 4.91235e-05 -0.000250817 0.112152 0.000434246 -0.00011032 -0.00175986 0.00107213 -0.00142829 -0.00014616 -0.0571326 -9.07201e-05 0.00100192 7.51266e-05 -0.00019428 -0.000523653 0.000413515 0.00220977 0.00156423 0.000490253 -0.00020617 -3.50641e-05 -0.00039972 -6.82887e-05 0.000276333 0.000409518 8.12125e-05 -0.000476553 0.000273745 0.000660197 0.000145459 
1585.15 0 -0.000198074 0.0291894 4.68264e-05 -0.00024887 0.113372 0.000401879 -0.000129172 -0.0018264 0.00101528 -0.00140931 -0.000161419 -0.0524922 -0.000160962 0.00105154 2.39976e-05 -0.000265957 -0.000474591 0.000461925 0.00215734 0.00153922 0.000486886 -0.000199089 -4.03887e-05 -0.000418915 -6.84406e-05 0.000276402 0.000402757 0.000110632 -0.000478334 0.000272948 0.000655757 0.000144509 
1585.5 0 -0.000196482 0.0284333 4.54643e-05 -0.000245432 0.114409 0.00036823 -0.000151761 -0.00189258 0.000957384 -0.00138759 -0.000173939 -0.0478316 -0.000225369 0.00109831 -2.5689e-05 -0.000338182 -0.000422635 0.000511312 0.00210452 0.00151498 0.000484561 -0.000191792 -4.38576e-05 -0.000437291 -7.00284e-05 0.000277887 0.000397078 0.000139784 -0.00047902 0.000270955 0.000650479 0.000142354 
1585.85 0 -0.000195189 0.0276486 4.63177e-05 -0.000240926 0.115265 0.000335435 -0.000175147 -0.00195611 0.00090037 -0.00136309 -0.000180645 -0.0431615 -0.000287657 0.00114437 -7.54888e-05 -0.000409207 -0.000365593 0.000560787 0.00205063 0.00149522 0.000481432 -0.000184683 -4.62397e-05 -0.000454806 -7.33821e-05 0.000279514 0.000392485 0.000168945 -0.000478674 0.000267909 0.000644644 0.000140199 
1586.2 0 -0.000193551 0.0268391 4.85457e-05 -0.000235082 0.115939 0.000306023 -0.000193227 -0.002014 0.000845433 -0.00133545 -0.000181322 -0.0384911 -0.000351156 0.00119238 -0.000125465 -0.000477556 -0.000303271 0.000606231 0.00199534 0.00147891 0.0004775 -0.000177067 -4.80728e-05 -0.000472453 -7.76713e-05 0.000280378 0.000387819 0.000197843 -0.000477704 0.000264197 0.000638741 0.00013897 
1586.55 0 -0.000191996 0.0260072 5.05089e-05 -0.000227763 0.116432 0.000279622 -0.000204274 -0.0020667 0.000792225 -0.0013044 -0.00017826 -0.0338281 -0.000414852 0.00124359 -0.000174458 -0.000542782 -0.000238009 0.000642083 0.0019389 0.00146376 0.000474096 -0.000167605 -4.97089e-05 -0.000490579 -8.20818e-05 0.000280844 0.000382063 0.00022729 -0.000475642 0.000259914 0.00063252 0.000138992 
1586.9 0 -0.00019077 0.0251521 5.15157e-05 -0.000218895 0.116746 0.00025512 -0.000211737 -0.00211769 0.000737543 -0.00127137 -0.000170631 -0.0291789 -0.000476451 0.00129963 -0.000220462 -0.00060489 -0.000172346 0.000667394 0.00188202 0.00144885 0.000471705 -0.000156408 -5.07648e-05 -0.000509583 -8.57387e-05 0.000280868 0.000375307 0.000258244 -0.000471254 0.00025461 0.00062539 0.000140002 
1587.25 0 -0.00019061 0.0242741 5.24384e-05 -0.000207692 0.116886 0.000234667 -0.000218647 -0.00216775 0.000676705 -0.00123866 -0.000156686 -0.0245486 -0.000535887 0.00136181 -0.000263918 -0.000663601 -0.000107368 0.000685921 0.00182384 0.00143528 0.000469247 -0.000144784 -5.16255e-05 -0.00052964 -8.72839e-05 0.000279556 0.000368164 0.000289922 -0.000464216 0.000247916 0.000616566 0.000141612 
1587.6 0 -0.000192981 0.023375 5.47308e-05 -0.000194316 0.116859 0.000219868 -0.000224615 -0.00221362 0.000608355 -0.00120863 -0.000136354 -0.0199421 -0.000595147 0.00142925 -0.000308229 -0.00071738 -4.37681e-05 0.000701439 0.00176244 0.001424 0.000464999 -0.000133555 -5.30127e-05 -0.000550067 -8.78386e-05 0.00027657 0.000360743 0.000320999 -0.000455177 0.000239989 0.000605819 0.000144116 
1587.95 0 -0.00019687 0.0224562 5.81672e-05 -0.000180284 0.116666 0.000209591 -0.000228739 -0.00225145 0.000533855 -0.00118156 -0.000108828 -0.0153657 -0.000655592 0.00150025 -0.000356338 -0.000766349 1.79253e-05 0.000714332 0.00169684 0.00141442 0.000458239 -0.000122532 -5.52673e-05 -0.000570969 -8.93187e-05 0.000272078 0.000352398 0.000350965 -0.000445011 0.000231311 0.000593802 0.000147317 
1588.3 0 -0.000200129 0.0215193 6.06174e-05 -0.000166112 0.116309 0.00020403 -0.000231204 -0.00228133 0.000455189 -0.00115534 -7.47922e-05 -0.0108257 -0.000715526 0.00157391 -0.000408585 -0.000812458 7.76999e-05 0.000722801 0.00162713 0.00140548 0.000449206 -0.000110634 -5.8741e-05 -0.000591585 -9.1875e-05 0.000266113 0.000342463 0.000379904 -0.000434235 0.000222122 0.00058079 0.000150691 
1588.65 0 -0.000202793 0.0205661 6.11522e-05 -0.000150982 0.11579 0.0002043 -0.000231561 -0.00230534 0.000373957 -0.00112794 -3.69404e-05 -0.00632856 -0.000773146 0.00164898 -0.000461859 -0.000855818 0.000134812 0.000726109 0.00155376 0.00139593 0.000438816 -9.82153e-05 -6.263e-05 -0.000610962 -9.57383e-05 0.000259449 0.000331021 0.000408538 -0.000423327 0.000211962 0.00056673 0.000153803 
1589 0 -0.000205918 0.019597 5.97994e-05 -0.000135996 0.115108 0.00020928 -0.000230162 -0.00232332 0.000290427 -0.0010986 2.93698e-06 -0.00188064 -0.000829175 0.00172512 -0.000512302 -0.00089388 0.000187581 0.000724784 0.0014774 0.00138335 0.000428834 -8.63087e-05 -6.55724e-05 -0.000628649 -0.000101644 0.000253015 0.000318132 0.000437596 -0.000412661 0.000200746 0.000551548 0.000156184 
1589.35 0 -0.000209134 0.0186128 5.69175e-05 -0.000122501 0.114267 0.000216414 -0.000228918 -0.00233449 0.000204002 -0.00106968 4.42178e-05 0.00251277 -0.000883712 0.00180458 -0.000557757 -0.00092539 0.000233999 0.000719793 0.0013969 0.00136665 0.000420318 -7.50503e-05 -6.68804e-05 -0.000644218 -0.000109651 0.0002473 0.00030347 0.00046621 -0.000402917 0.000189422 0.000536051 0.000157419 
1589.7 0 -0.000210767 0.017616 5.3759e-05 -0.000108775 0.113271 0.000225565 -0.000227795 -0.00233939 0.0001133 -0.00104412 8.53577e-05 0.00684697 -0.000935467 0.00188631 -0.000598311 -0.0009538 0.000272769 0.000711722 0.00131028 0.00134676 0.000412453 -6.36411e-05 -6.71492e-05 -0.000658769 -0.000118439 0.000242048 0.000288091 0.000493086 -0.000395365 0.000178905 0.000521028 0.000156574 
1590.05 0 -0.000210247 0.0166093 5.0982e-05 -9.34551e-05 0.112121 0.000238327 -0.000224645 -0.00234003 1.82014e-05 -0.00102176 0.000122123 0.0111182 -0.000983618 0.001965 -0.000635459 -0.000982008 0.000303469 0.000701605 0.00121979 0.00132425 0.000404584 -5.18345e-05 -6.81609e-05 -0.000673321 -0.00012673 0.000237037 0.000273546 0.0005176 -0.000389735 0.000170813 0.000505602 0.000154161 
1590.4 0 -0.000208493 0.0155941 4.79525e-05 -7.72283e-05 0.110818 0.000253173 -0.000219474 -0.00233722 -7.99511e-05 -0.00100282 0.000150559 0.0153202 -0.00102753 0.00203866 -0.000669649 -0.00100802 0.000325946 0.000692392 0.00112918 0.00129817 0.00039785 -4.12467e-05 -6.99859e-05 -0.000686564 -0.000135253 0.000232829 0.00026051 0.000539398 -0.00038465 0.000165539 0.000489387 0.000151837 
1590.75 0 -0.00020617 0.0145717 4.42574e-05 -6.10857e-05 0.109367 0.000266108 -0.000215121 -0.00232986 -0.000180355 -0.000988653 0.000171155 0.0194455 -0.00106687 0.00210985 -0.000700942 -0.0010305 0.000342617 0.000686194 0.00103825 0.0012665 0.000392718 -3.3231e-05 -7.16031e-05 -0.000698309 -0.000145139 0.000228563 0.000248447 0.000558985 -0.000379905 0.000161129 0.000473708 0.000150455 
1591.1 0 -0.000203228 0.0135447 4.01029e-05 -4.53214e-05 0.107774 0.000274845 -0.00021303 -0.00231824 -0.000282032 -0.000976619 0.000187225 0.023489 -0.00110178 0.00218045 -0.000729467 -0.00105168 0.000358404 0.000681918 0.000944001 0.00122887 0.000388232 -2.71253e-05 -7.29393e-05 -0.000710959 -0.000155906 0.000222567 0.000236536 0.000577003 -0.000375828 0.000156466 0.000458848 0.000149953 
1591.45 0 -0.000200229 0.0125158 3.58715e-05 -2.99441e-05 0.106046 0.000279738 -0.000210088 -0.00230412 -0.000383428 -0.000962161 0.000199519 0.027446 -0.00113165 0.0022478 -0.000755537 -0.00107249 0.000374289 0.000678341 0.000845751 0.00118721 0.000384222 -2.15637e-05 -7.39871e-05 -0.000724747 -0.000166379 0.000215104 0.000224668 0.000593588 -0.000372449 0.000151656 0.000444078 0.000149741 
1591.8 0 -0.000198734 0.0114867 3.20092e-05 -1.56802e-05 0.104189 0.000281136 -0.000203668 -0.00229013 -0.000483084 -0.000943945 0.000207071 0.0313088 -0.00115646 0.00230783 -0.000780324 -0.00109163 0.000385681 0.000676038 0.00074753 0.00114303 0.000382043 -1.53765e-05 -7.50311e-05 -0.000737518 -0.000177074 0.000207245 0.000212767 0.00060875 -0.000369729 0.000145915 0.000429776 0.000149748 
1592.15 0 -0.00019909 0.0104585 2.83418e-05 -2.56611e-06 0.10221 0.000278658 -0.000196423 -0.00227809 -0.000580706 -0.000923982 0.000212269 0.0350698 -0.00117676 0.0023608 -0.000803591 -0.00110834 0.000388853 0.000675698 0.000652563 0.00109608 0.000381866 -8.71434e-06 -7.65679e-05 -0.000748772 -0.00018871 0.000199088 0.000200739 0.000622836 -0.000366673 0.000137798 0.000416821 0.000150539 
1592.5 0 -0.000200575 0.00943201 2.37543e-05 1.11312e-05 0.100114 0.000273023 -0.000192015 -0.0022662 -0.000677048 -0.000903911 0.000216504 0.0387247 -0.00119263 0.00240987 -0.000822967 -0.00112458 0.000385068 0.00067725 0.000558929 0.00104594 0.000382656 -2.34917e-06 -7.86239e-05 -0.000759691 -0.000200258 0.000190716 0.000189278 0.00063622 -0.000362101 0.000127475 0.000405533 0.000151942 
1592.85 0 -0.000202384 0.00840832 1.73889e-05 2.71621e-05 0.0979081 0.000265741 -0.000191979 -0.00225148 -0.000772005 -0.000884049 0.000216883 0.0422713 -0.00120215 0.00245553 -0.000837087 -0.00114233 0.00037748 0.000679227 0.000462446 0.000993071 0.000383306 3.41035e-06 -8.11859e-05 -0.000770439 -0.000211141 0.000183658 0.000179095 0.000648055 -0.000356345 0.000116489 0.00039466 0.000153171 
1593.2 0 -0.000203936 0.00738845 1.01765e-05 4.44108e-05 0.0955979 0.000258126 -0.00019488 -0.00223353 -0.000864085 -0.000863837 0.00021074 0.0457071 -0.00120376 0.00249469 -0.000846503 -0.00115984 0.000366536 0.000678791 0.000361838 0.000941249 0.000382468 8.78979e-06 -8.42838e-05 -0.00078062 -0.000222605 0.000179254 0.000170107 0.000657575 -0.000350036 0.000105109 0.000383528 0.000154259 
1593.55 0 -0.000204386 0.00637225 2.83872e-06 6.01971e-05 0.0931872 0.000250408 -0.000197566 -0.00221403 -0.000950595 -0.00084185 0.000199859 0.0490311 -0.00120008 0.00252512 -0.000852512 -0.00117371 0.000350988 0.000674775 0.000259828 0.000895254 0.000380265 1.44794e-05 -8.81389e-05 -0.000789729 -0.000235631 0.000176406 0.000162335 0.000665541 -0.000342423 9.24217e-05 0.000372336 0.000156003 
1593.9 0 -0.000203334 0.00535987 -4.59477e-06 7.40198e-05 0.0906797 0.000243322 -0.000199195 -0.0021941 -0.00102935 -0.000817975 0.000187148 0.0522434 -0.0011945 0.00254751 -0.000856043 -0.00118238 0.000330893 0.000668238 0.00016011 0.000854859 0.000378183 2.08066e-05 -9.23206e-05 -0.000797204 -0.000248328 0.000173405 0.000155475 0.00067288 -0.000332665 7.84592e-05 0.00036073 0.000158453 
1594.25 0 -0.000201261 0.00435385 -1.16928e-05 8.66299e-05 0.08808 0.000236814 -0.000200668 -0.00217212 -0.00110123 -0.000793085 0.000172717 0.0553431 -0.00118772 0.0025654 -0.000856869 -0.00118613 0.00030785 0.000659499 6.37429e-05 0.000816229 0.000376451 2.75922e-05 -9.60167e-05 -0.000803192 -0.000259591 0.000171026 0.000149137 0.000679865 -0.000321047 6.51385e-05 0.000348229 0.000160698 
1594.6 0 -0.000198163 0.0033575 -1.77126e-05 9.81293e-05 0.085391 0.000229257 -0.000202177 -0.00214557 -0.00116736 -0.000767501 0.000155943 0.0583263 -0.00117976 0.00258205 -0.000854431 -0.0011841 0.000282827 0.000647894 -3.11882e-05 0.000776841 0.000375142 3.51878e-05 -9.98461e-05 -0.000807489 -0.000270025 0.000171618 0.000142247 0.0006868 -0.00030829 5.39936e-05 0.000335226 0.000161388 
1594.95 0 -0.00019448 0.00237222 -2.26702e-05 0.000108317 0.0826137 0.000220143 -0.000204857 -0.00211359 -0.00122555 -0.000741975 0.000136524 0.0611878 -0.00117183 0.00259739 -0.000850756 -0.00117512 0.000257108 0.000634242 -0.000125774 0.000737099 0.000374335 4.4012e-05 -0.00010525 -0.000809412 -0.000279268 0.000174894 0.00013379 0.000693987 -0.00029569 4.44318e-05 0.000322013 0.000160064 
1595.3 0 -0.000190927 0.00139869 -2.78294e-05 0.000117138 0.0797533 0.000210474 -0.000210874 -0.00207622 -0.00127339 -0.000717685 0.000113896 0.063924 -0.00116429 0.00260927 -0.00084697 -0.00115937 0.000232697 0.000619101 -0.000219736 0.000697331 0.000372658 5.3988e-05 -0.000111492 -0.000809545 -0.000286072 0.000179961 0.000124559 0.000700797 -0.000284087 3.56472e-05 0.000307571 0.000158303 
1595.65 0 -0.000187052 0.000439492 -3.36663e-05 0.000124338 0.0768176 0.000200088 -0.000220369 -0.00203425 -0.00131294 -0.000695418 8.78082e-05 0.0665317 -0.00115493 0.0026168 -0.000841042 -0.00113799 0.000211684 0.000602913 -0.000312753 0.000658086 0.000368718 6.35298e-05 -0.000117036 -0.000809509 -0.000291409 0.000185636 0.000116166 0.000707053 -0.000272185 2.75144e-05 0.000290756 0.000156774 
1596 0 -0.000181315 -0.000502379 -3.96721e-05 0.000129718 0.0738128 0.000189665 -0.00023089 -0.00198962 -0.0013479 -0.000675921 6.09259e-05 0.0690106 -0.00114204 0.00262041 -0.000832133 -0.00111355 0.000195347 0.000587276 -0.000404594 0.000620393 0.000362777 7.09758e-05 -0.000121874 -0.000810392 -0.000297103 0.000190691 0.00010987 0.000713283 -0.000259457 1.99524e-05 0.00027113 0.000154147 
1596.35 0 -0.000173929 -0.00142633 -4.60566e-05 0.000133796 0.0707444 0.000181596 -0.000240032 -0.00194537 -0.0013792 -0.000658627 3.48634e-05 0.0713632 -0.00112518 0.00262007 -0.000822474 -0.0010893 0.000182498 0.000572038 -0.000495246 0.000584664 0.000355633 7.62453e-05 -0.000126239 -0.000811559 -0.000301976 0.00019498 0.000105169 0.000719763 -0.000246592 1.33236e-05 0.000248772 0.000149264 
1596.7 0 -0.000165877 -0.00233175 -5.28427e-05 0.000137585 0.0676184 0.000175793 -0.000247122 -0.00190236 -0.00140549 -0.000641583 8.21254e-06 0.0735913 -0.00110478 0.00261491 -0.00081346 -0.00106658 0.000170731 0.000555611 -0.000585694 0.000552029 0.000347636 8.01089e-05 -0.000129815 -0.000811371 -0.000305173 0.000199095 0.000101147 0.000725777 -0.000233266 7.393e-06 0.00022501 0.00014274 
1597.05 0 -0.000156681 -0.00321801 -5.89221e-05 0.000141051 0.0644411 0.000171439 -0.000251492 -0.00186051 -0.0014252 -0.000622771 -1.95569e-05 0.0756934 -0.00108293 0.00260348 -0.000803339 -0.00104572 0.000158794 0.000537638 -0.000676761 0.000523147 0.0003384 8.47581e-05 -0.000131818 -0.000809649 -0.000307664 0.000203688 9.79289e-05 0.000730935 -0.000219323 9.37093e-07 0.000201384 0.000136024 
1597.4 0 -0.000146135 -0.00408523 -6.31918e-05 0.000143393 0.0612182 0.000169043 -0.000251974 -0.00182146 -0.00143939 -0.000601271 -4.88032e-05 0.0776687 -0.00106336 0.00258621 -0.00078956 -0.0010263 0.000145898 0.000518249 -0.000766292 0.000497082 0.000328631 9.23104e-05 -0.000131188 -0.000807009 -0.000310503 0.000208748 9.59375e-05 0.000735461 -0.000205312 -6.33062e-06 0.000177245 0.000130154 
1597.75 0 -0.000134046 -0.00493404 -6.66199e-05 0.000145028 0.0579534 0.000167404 -0.000249915 -0.00178701 -0.00145133 -0.000577873 -7.95642e-05 0.0795187 -0.00104855 0.00256372 -0.000771924 -0.0010066 0.000131064 0.000497193 -0.000851732 0.000470682 0.000319508 0.000102594 -0.000127968 -0.000803729 -0.000314125 0.000214299 9.51107e-05 0.000738807 -0.000190757 -1.45192e-05 0.000152345 0.000125513 
1598.1 0 -0.000120353 -0.0057644 -7.0079e-05 0.000146623 0.0546498 0.00016396 -0.000248635 -0.00175625 -0.00146192 -0.000553808 -0.000110433 0.0812448 -0.00103604 0.00253463 -0.000750516 -0.000985793 0.00011399 0.000474831 -0.000932986 0.000441651 0.000310524 0.000113811 -0.000123236 -0.000799975 -0.000317583 0.000219277 9.41129e-05 0.00074055 -0.00017547 -2.26547e-05 0.000128745 0.00012203 
1598.45 0 -0.000106027 -0.00657515 -7.25118e-05 0.000147853 0.0513101 0.000156145 -0.000250489 -0.00172538 -0.0014701 -0.000530625 -0.000139146 0.0828468 -0.00102239 0.00249757 -0.000725521 -0.000963726 9.49332e-05 0.000451296 -0.00101049 0.000412974 0.000300533 0.000125257 -0.000118245 -0.000795634 -0.000320059 0.000221988 9.20566e-05 0.000740692 -0.00016042 -2.92027e-05 0.000107519 0.000118868 
1598.8 0 -9.10857e-05 -0.00736414 -7.30398e-05 0.000147815 0.0479389 0.00014146 -0.000253949 -0.00169213 -0.00147542 -0.000510289 -0.000162904 0.0843222 -0.001009 0.00245472 -0.000699605 -0.000939509 7.59507e-05 0.000425254 -0.00108528 0.000387499 0.000288386 0.000138004 -0.000114107 -0.000790391 -0.000322075 0.000221606 8.97895e-05 0.000739472 -0.000145437 -3.43342e-05 8.70824e-05 0.000115521 
1599.15 0 -7.4911e-05 -0.00812994 -7.31233e-05 0.00014635 0.0445418 0.00011935 -0.000255549 -0.00165778 -0.00147883 -0.000494172 -0.000178731 0.085668 -0.000998056 0.00240907 -0.000674706 -0.000911683 5.92722e-05 0.00039547 -0.00115928 0.000362943 0.000274731 0.000152178 -0.000110804 -0.000783815 -0.000323789 0.000218204 8.74339e-05 0.00073779 -0.000129341 -3.82791e-05 6.51433e-05 0.000112506 
1599.5 0 -5.88727e-05 -0.00887293 -7.35504e-05 0.000144183 0.0411247 9.24335e-05 -0.000254325 -0.00162398 -0.00148163 -0.000483145 -0.000185708 0.0868824 -0.000987232 0.00236071 -0.000650372 -0.000879262 4.43191e-05 0.00036235 -0.00123266 0.000337899 0.000261482 0.000166385 -0.000108041 -0.000775072 -0.00032457 0.000212494 8.40103e-05 0.000736097 -0.000111793 -4.12988e-05 4.16828e-05 0.00011075 
1599.85 0 -4.48103e-05 -0.00959267 -7.25763e-05 0.000141784 0.0376929 6.33258e-05 -0.000251476 -0.00159167 -0.0014835 -0.000477644 -0.000187175 0.087964 -0.000976053 0.00230871 -0.000626199 -0.000843939 2.99538e-05 0.000326939 -0.0013034 0.000313859 0.000249391 0.000180086 -0.000104952 -0.000763253 -0.000324991 0.000205569 7.93788e-05 0.000733376 -9.38028e-05 -4.42222e-05 1.78997e-05 0.000110493 
1600.2 0 -3.21455e-05 -0.0102877 -6.94719e-05 0.000138368 0.0342519 3.21459e-05 -0.000249353 -0.00156266 -0.00148244 -0.000477525 -0.000187536 0.0889107 -0.000968041 0.00225434 -0.0006039 -0.000808909 1.72047e-05 0.000289842 -0.00136903 0.000291838 0.000238576 0.00019449 -0.000100874 -0.000748629 -0.000326888 0.000197664 7.37092e-05 0.000729404 -7.64903e-05 -4.75563e-05 -5.22953e-06 0.000111294 
1600.55 0 -1.92772e-05 -0.0109574 -6.54239e-05 0.000133514 0.0308061 -2.07526e-06 -0.000249836 -0.00153838 -0.00147643 -0.000480185 -0.000188151 0.0897229 -0.000964236 0.00219977 -0.000584976 -0.000776342 8.08939e-06 0.000252241 -0.00142959 0.000272602 0.000229247 0.000209901 -9.59111e-05 -0.000732785 -0.000331153 0.000188826 6.74084e-05 0.00072464 -5.99839e-05 -5.10226e-05 -2.70634e-05 0.000113302 
1600.9 0 -4.9757e-06 -0.0116023 -6.14603e-05 0.000127744 0.0273572 -4.02128e-05 -0.00025222 -0.00151819 -0.00146541 -0.00048164 -0.00018815 0.0904029 -0.000962499 0.00214439 -0.000567876 -0.000745252 3.46306e-06 0.000215202 -0.00148864 0.000255787 0.000221843 0.000225798 -8.93234e-05 -0.000716143 -0.000336194 0.000179642 6.08106e-05 0.000719421 -4.39831e-05 -5.47696e-05 -4.74584e-05 0.000116329 
1601.25 0 1.07191e-05 -0.0122238 -5.75625e-05 0.000120878 0.0239083 -8.12426e-05 -0.000255228 -0.0015009 -0.0014511 -0.000479164 -0.000186763 0.0909528 -0.000960617 0.00208619 -0.000549988 -0.000713208 2.24683e-06 0.000180573 -0.00154849 0.000239367 0.000216207 0.000241797 -8.06418e-05 -0.000698872 -0.000339761 0.000170515 5.36622e-05 0.000714229 -2.77597e-05 -5.95597e-05 -6.59699e-05 0.000119889 
1601.6 0 2.58265e-05 -0.0128214 -5.28957e-05 0.000112578 0.0204646 -0.000122918 -0.000259407 -0.00148528 -0.00143451 -0.000471663 -0.000182754 0.0913748 -0.00095721 0.00202463 -0.000530738 -0.000678834 1.61907e-06 0.000149995 -0.00160826 0.000222343 0.000211296 0.000258113 -7.08714e-05 -0.000681252 -0.000341623 0.000161644 4.57964e-05 0.000708139 -1.09984e-05 -6.57189e-05 -8.24993e-05 0.000123145 
1601.95 0 3.88588e-05 -0.0133937 -4.73076e-05 0.000103612 0.0170299 -0.000163792 -0.000265409 -0.0014706 -0.00141527 -0.000460253 -0.000175522 0.0916699 -0.000953407 0.00196144 -0.000511744 -0.000643065 -1.12968e-06 0.000122022 -0.00166646 0.000205356 0.00020679 0.000274941 -6.09672e-05 -0.000663453 -0.000342781 0.000153599 3.78375e-05 0.000700009 6.27806e-06 -7.36401e-05 -9.72791e-05 0.000125146 
1602.3 0 4.95712e-05 -0.0139409 -4.17569e-05 9.48481e-05 0.0136076 -0.000202569 -0.000272069 -0.00145637 -0.00139211 -0.000446482 -0.000165837 0.0918385 -0.000951453 0.0018991 -0.000493445 -0.000607574 -7.00768e-06 9.38279e-05 -0.00172353 0.00018868 0.000202892 0.000291828 -5.08223e-05 -0.000645863 -0.000343764 0.000146057 2.97187e-05 0.000690502 2.34918e-05 -8.34441e-05 -0.000110739 0.000125742 
1602.65 0 5.7835e-05 -0.0144616 -3.67701e-05 8.62013e-05 0.010202 -0.00023781 -0.00027675 -0.0014418 -0.00136487 -0.000432172 -0.000154197 0.091883 -0.000952784 0.00183792 -0.000474231 -0.000572145 -1.59804e-05 6.49001e-05 -0.00178095 0.000172458 0.000198971 0.000308599 -3.99862e-05 -0.000628478 -0.000345203 0.000137188 2.06936e-05 0.000681569 4.04026e-05 -9.46839e-05 -0.000124216 0.000125153 
1603 0 6.44535e-05 -0.0149538 -3.24237e-05 7.71298e-05 0.00681704 -0.000269392 -0.000277904 -0.00142604 -0.00133558 -0.000420552 -0.000140458 0.091806 -0.00095702 0.00177648 -0.000453344 -0.000535926 -2.75282e-05 3.71288e-05 -0.0018386 0.000156409 0.000193995 0.000325417 -2.86864e-05 -0.000611054 -0.000347807 0.000126854 1.09168e-05 0.000673709 5.79185e-05 -0.000106672 -0.000138876 0.000123276 
1603.35 0 7.10027e-05 -0.0154176 -2.80869e-05 6.73138e-05 0.00345742 -0.000297417 -0.00027588 -0.00140872 -0.00130643 -0.00041261 -0.000124814 0.0916076 -0.000962445 0.00171422 -0.000431433 -0.000500537 -4.05106e-05 1.17435e-05 -0.00189543 0.000139217 0.00018758 0.000341876 -1.716e-05 -0.000594067 -0.000350566 0.000115972 3.38191e-07 0.000665841 7.68317e-05 -0.000117972 -0.00015433 0.000119346 
1603.7 0 7.76891e-05 -0.0158533 -2.22868e-05 5.72741e-05 0.000129076 -0.00032207 -0.000272851 -0.00139006 -0.00127785 -0.000407181 -0.000107878 0.0912878 -0.0009687 0.00165185 -0.00040861 -0.000468231 -5.44553e-05 -1.26256e-05 -0.0019525 0.000118682 0.000180374 0.00035833 -5.1631e-06 -0.000577648 -0.000352185 0.000104031 -1.10465e-05 0.000657068 9.71209e-05 -0.000126703 -0.000170064 0.000112569 
1604.05 0 8.3481e-05 -0.016259 -1.48327e-05 4.79545e-05 -0.00316337 -0.000345628 -0.000271094 -0.00137226 -0.00124833 -0.000404229 -9.0304e-05 0.0908489 -0.000976628 0.00158921 -0.000383639 -0.000440268 -6.94515e-05 -3.77965e-05 -0.00201251 9.11084e-05 0.000172687 0.000375622 8.16041e-06 -0.000561824 -0.000353763 9.06112e-05 -2.23099e-05 0.00064759 0.00011915 -0.000132535 -0.000185925 0.000103175 
1604.4 0 8.86891e-05 -0.016634 -7.31675e-06 3.92027e-05 -0.00641677 -0.000370251 -0.000270158 -0.00135713 -0.00121612 -0.000403091 -7.23052e-05 0.090292 -0.000984181 0.00152602 -0.000354046 -0.000417506 -8.47247e-05 -6.15357e-05 -0.00207716 5.46307e-05 0.000163848 0.000393335 2.32737e-05 -0.000545489 -0.000356863 7.78407e-05 -3.39579e-05 0.000637427 0.000143338 -0.000137136 -0.000202291 9.18062e-05 
1604.75 0 9.39024e-05 -0.0169798 -3.34522e-07 3.07211e-05 -0.00962714 -0.000394667 -0.000267025 -0.00134312 -0.00118055 -0.000404684 -5.46928e-05 0.0896175 -0.000987275 0.00146151 -0.000319183 -0.00039856 -9.94879e-05 -7.93082e-05 -0.00214582 1.24653e-05 0.000153784 0.0004106 3.96723e-05 -0.000526578 -0.000360988 6.70677e-05 -4.69772e-05 0.000626424 0.000169083 -0.0001411 -0.000219419 7.91082e-05 
1605.1 0 9.74643e-05 -0.0172985 6.13739e-06 2.18308e-05 -0.0127891 -0.000418595 -0.000258284 -0.00132747 -0.00114241 -0.00041254 -3.91509e-05 0.08883 -0.000983317 0.00139365 -0.000280932 -0.000381183 -0.000115328 -8.94009e-05 -0.00221387 -3.14969e-05 0.000144259 0.00042665 5.65746e-05 -0.000505828 -0.00036574 5.60538e-05 -6.01607e-05 0.000615394 0.000196293 -0.000143992 -0.000236446 6.60796e-05 
1605.45 0 9.79563e-05 -0.0175896 1.22276e-05 1.19893e-05 -0.0158981 -0.000445353 -0.000245091 -0.00130913 -0.00110269 -0.000428238 -2.64433e-05 0.0879379 -0.000972862 0.00132435 -0.00024078 -0.000366076 -0.00013438 -9.39262e-05 -0.0022771 -7.58033e-05 0.000136995 0.000440766 7.27238e-05 -0.000485538 -0.000371116 4.32881e-05 -7.21523e-05 0.000604917 0.000224924 -0.000147242 -0.000253221 5.40955e-05 
1605.8 0 9.63518e-05 -0.0178527 1.84384e-05 2.21231e-06 -0.0189518 -0.000475177 -0.000232617 -0.0012887 -0.0010618 -0.000448523 -1.43489e-05 0.0869472 -0.000959241 0.00125663 -0.00019819 -0.000353711 -0.000155219 -9.594e-05 -0.0023367 -0.000119755 0.000130602 0.000453234 8.81938e-05 -0.000466473 -0.000376322 2.98248e-05 -8.30971e-05 0.00059551 0.000253875 -0.000152662 -0.000269842 4.40791e-05 
1606.15 0 9.29069e-05 -0.018089 2.50002e-05 -7.27378e-06 -0.0219513 -0.000503708 -0.000222924 -0.00126829 -0.00102072 -0.000470587 1.02467e-06 0.0858594 -0.000945602 0.00118957 -0.000153298 -0.000341664 -0.000174667 -9.67574e-05 -0.00239465 -0.00016282 0.000122422 0.000464731 0.000103495 -0.000447097 -0.000379838 1.69343e-05 -9.32127e-05 0.000587574 0.000282346 -0.000159031 -0.000286325 3.49002e-05 
1606.5 0 8.68537e-05 -0.0183004 3.13503e-05 -1.66652e-05 -0.0248955 -0.000528622 -0.000214016 -0.00124883 -0.000980235 -0.000496279 2.20657e-05 0.0846726 -0.000933116 0.00112177 -0.000108685 -0.000327337 -0.000192811 -9.50912e-05 -0.00245088 -0.000205705 0.000112226 0.000474454 0.000118139 -0.000425999 -0.000381325 3.58176e-06 -0.000102752 0.000579528 0.000310715 -0.000163521 -0.000302854 2.53435e-05 
1606.85 0 7.93908e-05 -0.0184868 3.70739e-05 -2.46404e-05 -0.027778 -0.000549042 -0.000204417 -0.00122848 -0.000940086 -0.000526654 4.89767e-05 0.0833889 -0.00092108 0.00105276 -6.63711e-05 -0.000309441 -0.000212114 -8.93954e-05 -0.00250464 -0.000249669 0.000101292 0.000482162 0.000132366 -0.000402566 -0.000381095 -1.18952e-05 -0.000111751 0.000569336 0.000338868 -0.000165422 -0.000319535 1.52724e-05 
1607.2 0 7.18925e-05 -0.0186452 4.19837e-05 -3.07436e-05 -0.0305968 -0.000561843 -0.000193397 -0.00120596 -0.000900003 -0.000561615 8.04964e-05 0.0820129 -0.000909024 0.000980949 -2.50811e-05 -0.000287786 -0.000232143 -8.08466e-05 -0.00255534 -0.000294705 8.98729e-05 0.000489223 0.000147423 -0.000376027 -0.000379748 -2.78024e-05 -0.000119588 0.000556011 0.00036618 -0.000166273 -0.000335761 4.46796e-06 
1607.55 0 6.4459e-05 -0.0187755 4.53474e-05 -3.61015e-05 -0.0333543 -0.000563737 -0.000180276 -0.00118075 -0.000859556 -0.000600243 0.000114803 0.0805443 -0.000897275 0.000905533 1.79961e-05 -0.000263328 -0.00024993 -7.20697e-05 -0.00260231 -0.000340388 7.84755e-05 0.000496122 0.000163958 -0.000347375 -0.00037843 -4.26755e-05 -0.000125686 0.000540547 0.000392651 -0.000167016 -0.000351118 -8.3811e-06 
1607.9 0 5.73237e-05 -0.0188795 4.73942e-05 -4.11571e-05 -0.0360486 -0.000554907 -0.000166452 -0.00115194 -0.000818799 -0.000640249 0.000149352 0.0789824 -0.000884193 0.00082766 6.57168e-05 -0.00023693 -0.00026434 -6.59893e-05 -0.00264494 -0.000387022 6.80405e-05 0.000502116 0.000181802 -0.000317809 -0.000377664 -5.84309e-05 -0.000130459 0.000524201 0.000418775 -0.000167247 -0.000365882 -2.34793e-05 
1608.25 0 5.09986e-05 -0.0189569 4.9884e-05 -4.5537e-05 -0.0386747 -0.000539477 -0.000153294 -0.00111947 -0.00077905 -0.000680345 0.000181488 0.0773303 -0.00086804 0.00074758 0.000120343 -0.000209594 -0.000277155 -6.41026e-05 -0.00268318 -0.0004339 5.85004e-05 0.000506362 0.000200171 -0.00028763 -0.00037755 -7.60627e-05 -0.000134497 0.000507123 0.000445135 -0.000166544 -0.000379205 -4.00412e-05 
1608.6 0 4.59139e-05 -0.0190062 5.2806e-05 -4.85039e-05 -0.0412275 -0.000522097 -0.000140736 -0.00108494 -0.000740931 -0.000720339 0.000210385 0.075593 -0.000850504 0.000663997 0.000181153 -0.000183244 -0.000289405 -6.70683e-05 -0.00271627 -0.000481083 4.97944e-05 0.000509249 0.000217841 -0.000257728 -0.000377654 -9.42193e-05 -0.000137923 0.000488774 0.000471599 -0.000165757 -0.000390295 -5.67286e-05 
1608.95 0 4.25483e-05 -0.0190271 5.45299e-05 -4.9836e-05 -0.0437039 -0.00050456 -0.000127463 -0.00105229 -0.000703713 -0.000759113 0.000235647 0.0737752 -0.000833695 0.00057708 0.00024684 -0.00015896 -0.000299511 -7.4794e-05 -0.00274364 -0.000530174 4.22692e-05 0.000511416 0.000233795 -0.000229483 -0.000376837 -0.000110878 -0.000141367 0.00046879 0.000497142 -0.000165731 -0.000399995 -7.15313e-05 
1609.3 0 4.01901e-05 -0.0190206 5.39161e-05 -5.00104e-05 -0.0461022 -0.000487847 -0.000112755 -0.00102418 -0.000667241 -0.000794896 0.000257678 0.0718795 -0.000816327 0.00048897 0.000316209 -0.000135522 -0.000305643 -8.42454e-05 -0.00276405 -0.00058126 3.56683e-05 0.000511387 0.000247622 -0.000203121 -0.000375284 -0.000124923 -0.000144964 0.000447484 0.000520848 -0.000166091 -0.000408838 -8.41509e-05 
1609.65 0 3.76238e-05 -0.0189877 5.19332e-05 -4.88508e-05 -0.0484178 -0.000472857 -9.7559e-05 -0.000998977 -0.00063197 -0.000827437 0.000278843 0.0699065 -0.000796106 0.000401405 0.000386265 -0.000111481 -0.00030752 -9.19939e-05 -0.00277678 -0.000631031 2.86842e-05 0.000507366 0.00025957 -0.000177761 -0.000373963 -0.00013777 -0.000148772 0.000425268 0.000542587 -0.000165587 -0.000416446 -9.5414e-05 
1610 0 3.43604e-05 -0.0189281 5.04299e-05 -4.62517e-05 -0.0506446 -0.000459276 -8.21134e-05 -0.000974414 -0.000597675 -0.000858838 0.000301164 0.0678581 -0.000774209 0.00031566 0.000453749 -8.70311e-05 -0.000306208 -9.7888e-05 -0.00278393 -0.000675542 1.99691e-05 0.000500389 0.00027045 -0.000152185 -0.000373756 -0.000151859 -0.000152646 0.000402975 0.00056275 -0.000163715 -0.000423559 -0.000105211 
1610.35 0 3.07967e-05 -0.0188411 4.95341e-05 -4.22e-05 -0.0527796 -0.000446088 -6.56885e-05 -0.000950953 -0.000561987 -0.000890549 0.000324181 0.0657372 -0.000753179 0.000233175 0.000517327 -6.39841e-05 -0.000302509 -0.00010249 -0.00278763 -0.000714435 9.55637e-06 0.000491743 0.000280107 -0.000126062 -0.000375232 -0.000166985 -0.000155464 0.00038122 0.000581673 -0.000161604 -0.000430804 -0.000114069 
1610.7 0 2.65547e-05 -0.0187272 4.80042e-05 -3.6645e-05 -0.0548194 -0.000433911 -4.89151e-05 -0.000929644 -0.00052108 -0.000919847 0.000346638 0.0635447 -0.000732914 0.000153616 0.000576057 -4.42594e-05 -0.000296718 -0.000104209 -0.00278776 -0.000751417 -1.69522e-06 0.000480721 0.000288002 -0.000100009 -0.000378616 -0.000181262 -0.000157268 0.000360089 0.000599303 -0.000160396 -0.000438185 -0.000123385 
1611.05 0 2.15339e-05 -0.0185872 4.52365e-05 -3.05673e-05 -0.0567586 -0.000424364 -3.34203e-05 -0.00090964 -0.000473576 -0.000943543 0.000367684 0.061283 -0.000710371 7.5374e-05 0.000630188 -2.74891e-05 -0.000288809 -0.000100557 -0.00278352 -0.000789389 -1.37916e-05 0.00046721 0.000294582 -7.36802e-05 -0.00038325 -0.00019453 -0.000160074 0.000339385 0.000615723 -0.000159592 -0.000445999 -0.000133319 
1611.4 0 1.55049e-05 -0.0184217 4.17389e-05 -2.49141e-05 -0.0585933 -0.000415955 -2.05978e-05 -0.000888843 -0.00042249 -0.000962979 0.000386 0.058958 -0.000683196 -2.77995e-06 0.000681122 -1.30262e-05 -0.000278559 -9.11431e-05 -0.00277447 -0.000828054 -2.71336e-05 0.000452205 0.000300648 -4.59695e-05 -0.000387667 -0.000207622 -0.000164772 0.000319172 0.000631008 -0.000158199 -0.000452977 -0.000143572 
1611.75 0 7.75605e-06 -0.0182306 3.8057e-05 -1.97677e-05 -0.060325 -0.000406878 -1.14252e-05 -0.000864963 -0.000371605 -0.000983159 0.000402075 0.0565756 -0.000651541 -8.0686e-05 0.0007287 -3.2953e-06 -0.000265767 -7.9611e-05 -0.00276054 -0.000866245 -4.13456e-05 0.000436403 0.000305766 -1.7623e-05 -0.000391207 -0.000219364 -0.000170205 0.000300091 0.000644962 -0.00015584 -0.000457706 -0.000154356 
1612.1 0 -2.99334e-07 -0.0180155 3.43315e-05 -1.44316e-05 -0.0619557 -0.000396182 -5.96696e-06 -0.000837734 -0.000322292 -0.00100835 0.000419279 0.0541398 -0.000615353 -0.000158125 0.000774218 7.75056e-08 -0.000250314 -7.07117e-05 -0.00274201 -0.000904417 -5.51592e-05 0.000420818 0.000310145 9.64032e-06 -0.000393535 -0.000228942 -0.00017454 0.000282289 0.000658408 -0.000152488 -0.000460286 -0.000165405 
1612.45 0 -7.39437e-06 -0.0177781 3.05483e-05 -8.85376e-06 -0.0634838 -0.000381824 -3.83843e-06 -0.000807991 -0.000276722 -0.00104024 0.000438022 0.0516567 -0.000573414 -0.000236062 0.000820469 -2.35266e-06 -0.000232276 -6.55075e-05 -0.00271886 -0.000943566 -6.67948e-05 0.000406037 0.000314033 3.42519e-05 -0.000393941 -0.000236736 -0.000176444 0.000264703 0.000672505 -0.000148565 -0.000460637 -0.000176491 
1612.8 0 -1.43352e-05 -0.0175193 2.67916e-05 -3.26311e-06 -0.0649077 -0.000363812 -4.88364e-06 -0.000773439 -0.00023598 -0.00107699 0.000454645 0.0491324 -0.000524748 -0.000315127 0.000866965 -9.41126e-06 -0.000212162 -6.3147e-05 -0.00269108 -0.000983538 -7.61521e-05 0.00039228 0.000316806 5.61734e-05 -0.000393317 -0.000243083 -0.000176112 0.000246035 0.000687099 -0.000144901 -0.000458741 -0.000186922 
1613.15 0 -2.0727e-05 -0.0172403 2.35668e-05 2.24504e-06 -0.0662265 -0.000344872 -7.26134e-06 -0.000732261 -0.00019907 -0.0011154 0.000468975 0.0465715 -0.000469601 -0.000394385 0.000910816 -1.94387e-05 -0.000191245 -6.48109e-05 -0.00265807 -0.00102312 -8.47673e-05 0.000378878 0.000318065 7.66688e-05 -0.000393264 -0.000248252 -0.00017527 0.000225842 0.000701612 -0.000141909 -0.00045499 -0.000195682 
1613.5 0 -2.50637e-05 -0.0169419 2.11002e-05 8.10098e-06 -0.0674395 -0.000324921 -9.45077e-06 -0.00068492 -0.00016541 -0.00115257 0.000483511 0.0439773 -0.000408926 -0.000471152 0.000950029 -2.99689e-05 -0.000171652 -7.07535e-05 -0.00262018 -0.00106087 -9.26036e-05 0.000363461 0.0003177 9.66775e-05 -0.000392145 -0.000252516 -0.000174823 0.000204261 0.000715709 -0.000139331 -0.000450535 -0.000202912 
1613.85 0 -2.81086e-05 -0.0166246 1.95193e-05 1.48272e-05 -0.0685472 -0.000300737 -1.26553e-05 -0.000630718 -0.000135605 -0.00118749 0.0004972 0.0413533 -0.000343468 -0.000544115 0.00098396 -3.78326e-05 -0.000155258 -7.82263e-05 -0.0025795 -0.00109679 -9.90323e-05 0.000345271 0.000316063 0.000117742 -0.000387869 -0.000255674 -0.000174057 0.000182595 0.000728692 -0.00013766 -0.000446418 -0.000209728 
1614.2 0 -3.18097e-05 -0.0162889 1.88912e-05 2.20836e-05 -0.0695495 -0.000270907 -1.80086e-05 -0.000568143 -0.000109 -0.00122197 0.000508202 0.0387026 -0.000274567 -0.000614797 0.00101313 -4.09348e-05 -0.00014209 -8.38969e-05 -0.00253639 -0.0011313 -0.000104819 0.000325093 0.000313017 0.000140732 -0.000381193 -0.000257285 -0.000172249 0.000161219 0.00073985 -0.000137135 -0.00044193 -0.000215761 
1614.55 0 -3.67089e-05 -0.0159338 1.86409e-05 2.86282e-05 -0.0704438 -0.000237175 -2.59522e-05 -0.000494797 -8.30457e-05 -0.00125627 0.000517226 0.0360293 -0.000203866 -0.000685319 0.00103894 -3.86473e-05 -0.000130199 -8.64561e-05 -0.00249067 -0.00116284 -0.000110012 0.000303911 0.00030845 0.000164946 -0.00037431 -0.000257497 -0.000168965 0.000138291 0.000748676 -0.000137032 -0.000435634 -0.000220788 
1614.9 0 -4.22692e-05 -0.0155592 1.87926e-05 3.32786e-05 -0.0712294 -0.000202403 -3.60206e-05 -0.000409677 -5.5952e-05 -0.00128888 0.000526597 0.0333391 -0.000132667 -0.000754629 0.00106243 -3.08512e-05 -0.000117828 -8.6046e-05 -0.00244261 -0.00118908 -0.00011438 0.000282816 0.000303035 0.000189688 -0.000368068 -0.000255546 -0.000164353 0.00011237 0.000755423 -0.000137867 -0.000427193 -0.000226346 
1615.25 0 -4.75013e-05 -0.0151682 2.02498e-05 3.68763e-05 -0.0719075 -0.000167518 -4.65403e-05 -0.000315001 -2.78317e-05 -0.00131991 0.000537779 0.0306366 -6.23793e-05 -0.000821521 0.00108377 -1.74142e-05 -0.000104849 -8.32242e-05 -0.00239183 -0.00121 -0.000118318 0.000262603 0.00029778 0.00021387 -0.00036133 -0.000251768 -0.000159696 8.3608e-05 0.000761248 -0.00013976 -0.000417955 -0.000232985 
1615.6 0 -5.19065e-05 -0.0147633 2.41224e-05 3.9915e-05 -0.0724805 -0.00013077 -5.70394e-05 -0.000214134 1.18023e-06 -0.00135114 0.000549925 0.0279267 5.4675e-06 -0.000888351 0.00110256 2.15889e-06 -9.34609e-05 -7.89096e-05 -0.00233682 -0.0012261 -0.000122431 0.000242782 0.000293203 0.000237913 -0.000352948 -0.000248333 -0.000155901 5.36377e-05 0.000766555 -0.000141133 -0.000409705 -0.000239871 
1615.95 0 -5.56235e-05 -0.0143457 2.99014e-05 4.21162e-05 -0.0729511 -9.22776e-05 -6.80961e-05 -0.000108278 3.35158e-05 -0.00138375 0.000560888 0.0252148 7.03602e-05 -0.000956749 0.00111869 2.70787e-05 -8.57491e-05 -7.46308e-05 -0.00227569 -0.00123712 -0.00012779 0.000222079 0.000288588 0.000262904 -0.000342714 -0.000246262 -0.000152353 2.35772e-05 0.000770291 -0.000141101 -0.000401952 -0.000246215 
1616.3 0 -5.83021e-05 -0.0139162 3.61199e-05 4.38515e-05 -0.0733196 -5.41506e-05 -7.98653e-05 1.5846e-06 7.19173e-05 -0.0014159 0.00056951 0.0225045 0.000135089 -0.00102524 0.00113239 5.3931e-05 -8.174e-05 -7.17144e-05 -0.00220885 -0.00124285 -0.000134798 0.000199904 0.000283299 0.000288615 -0.000330721 -0.000245479 -0.000148921 -6.47756e-06 0.000772207 -0.000140561 -0.000393408 -0.00025176 
1616.65 0 -6.06436e-05 -0.0134743 4.31704e-05 4.49946e-05 -0.073586 -1.76427e-05 -9.3258e-05 0.000112558 0.00011694 -0.00144402 0.000575935 0.019799 0.00020178 -0.00109024 0.00114279 8.04124e-05 -8.08828e-05 -7.10668e-05 -0.00213879 -0.00124277 -0.00014252 0.000176922 0.000276869 0.000314845 -0.000317431 -0.000246198 -0.000146613 -3.63912e-05 0.000772475 -0.000140203 -0.000384319 -0.000257305 
1617 0 -6.44363e-05 -0.0130194 5.07425e-05 4.58583e-05 -0.0737523 1.50991e-05 -0.000110578 0.000220167 0.000169331 -0.0014667 0.000580872 0.0171028 0.000268136 -0.00114996 0.00114908 0.00010755 -8.27088e-05 -7.2972e-05 -0.00206783 -0.00123817 -0.00014988 0.000153764 0.000268864 0.000341664 -0.000304295 -0.000247126 -0.000145848 -6.60305e-05 0.000771022 -0.000139945 -0.000375651 -0.000264498 
1617.35 0 -7.03797e-05 -0.0125524 5.71897e-05 4.68859e-05 -0.0738199 4.25026e-05 -0.000132112 0.00032238 0.000228828 -0.00148607 0.000587095 0.014418 0.00033204 -0.00120628 0.00115162 0.000136747 -8.62484e-05 -7.63083e-05 -0.00199767 -0.00123099 -0.000157337 0.000130234 0.00026035 0.000367999 -0.000292548 -0.000246996 -0.000146109 -9.56874e-05 0.00076736 -0.000140525 -0.000367531 -0.000273679 
1617.7 0 -7.7485e-05 -0.012074 6.2085e-05 4.83331e-05 -0.0737879 6.71425e-05 -0.000154571 0.00042064 0.000292182 -0.00150341 0.000597747 0.0117473 0.000393002 -0.00126163 0.00115229 0.000167804 -9.06288e-05 -8.09029e-05 -0.00192838 -0.0012211 -0.000165274 0.000107549 0.000252674 0.000392469 -0.000281553 -0.000246784 -0.000146662 -0.000125551 0.000761424 -0.000142144 -0.000360029 -0.000283319 
1618.05 0 -8.5351e-05 -0.0115835 6.54157e-05 5.0524e-05 -0.0736574 9.26263e-05 -0.000175761 0.000516523 0.000356807 -0.00151781 0.000611683 0.00909562 0.000451202 -0.00131632 0.00115263 0.000198874 -9.66556e-05 -8.87108e-05 -0.00185719 -0.00120835 -0.000172654 8.69083e-05 0.000245124 0.000415601 -0.000270307 -0.000246582 -0.000146838 -0.00015513 0.000753943 -0.000143331 -0.000353081 -0.000292828 
1618.4 0 -9.47618e-05 -0.0110817 6.71035e-05 5.31021e-05 -0.0734329 0.000118775 -0.000196333 0.000608652 0.000422119 -0.00152952 0.00062538 0.00646549 0.000507671 -0.00137007 0.00115157 0.000228148 -0.000105986 -9.97414e-05 -0.00178204 -0.00119341 -0.000178774 6.73015e-05 0.000237526 0.000438861 -0.000259351 -0.000245024 -0.000146087 -0.000184342 0.000746106 -0.000143874 -0.000345672 -0.000302538 
1618.75 0 -0.000105725 -0.0105699 6.74274e-05 5.56974e-05 -0.0731159 0.00014252 -0.000216782 0.000694922 0.000487187 -0.00153929 0.000637266 0.00385604 0.000564032 -0.0014229 0.00114792 0.000256375 -0.000119289 -0.000111401 -0.00170469 -0.00117567 -0.000184907 4.68084e-05 0.000231394 0.000462343 -0.000249369 -0.000242393 -0.000144156 -0.000213997 0.000738682 -0.000144536 -0.000336594 -0.000312213 
1619.1 0 -0.00011704 -0.0100489 6.72453e-05 5.85736e-05 -0.0727057 0.000160773 -0.000237009 0.000774673 0.00055002 -0.00154693 0.00064813 0.00126953 0.00062107 -0.00147483 0.00114236 0.000286106 -0.000135191 -0.000124079 -0.00162834 -0.0011536 -0.0001928 2.42723e-05 0.000226732 0.000486923 -0.000240399 -0.000240544 -0.000141153 -0.000243791 0.000731834 -0.000144785 -0.000324741 -0.000321636 
1619.45 0 -0.000127301 -0.00951976 6.74619e-05 6.11135e-05 -0.0722034 0.000173698 -0.000257018 0.000847587 0.000609248 -0.00155281 0.000657313 -0.00128907 0.000678185 -0.00152628 0.00113398 0.000318833 -0.000151934 -0.000140619 -0.00155294 -0.00112612 -0.000201739 -5.94101e-07 0.000221447 0.000513902 -0.000231193 -0.000238736 -0.000137427 -0.000272777 0.000725035 -0.000143407 -0.000309843 -0.000329835 
1619.8 0 -0.00013721 -0.00898442 6.75557e-05 6.22199e-05 -0.0716116 0.000183431 -0.000276909 0.000911976 0.000666888 -0.00155643 0.000661619 -0.00381663 0.000733397 -0.00157578 0.0011214 0.000354829 -0.00016924 -0.000164146 -0.00147648 -0.00109301 -0.00020973 -2.62458e-05 0.000214218 0.000541941 -0.000221257 -0.000234257 -0.000132894 -0.00030162 0.000715906 -0.000140698 -0.000292871 -0.000336547 
1620.15 0 -0.00014859 -0.00844482 6.57247e-05 6.20782e-05 -0.0709333 0.000189557 -0.000294736 0.000965009 0.000726498 -0.00155654 0.000659449 -0.00631017 0.000785164 -0.00162031 0.00110518 0.000395453 -0.00018753 -0.000196622 -0.00140004 -0.00105508 -0.000215715 -5.03504e-05 0.000205654 0.000568723 -0.000211559 -0.000226672 -0.000126929 -0.000331836 0.000703216 -0.000136994 -0.00027476 -0.000343751 
1620.5 0 -0.000161895 -0.007901 6.15758e-05 6.22113e-05 -0.0701718 0.000189402 -0.000307727 0.00100671 0.000788424 -0.00155355 0.000652938 -0.00876467 0.000833945 -0.001659 0.00108692 0.000442653 -0.000209275 -0.000236736 -0.00132693 -0.0010135 -0.000219209 -7.17753e-05 0.000196669 0.000593758 -0.000203217 -0.00021793 -0.000118802 -0.000363574 0.000687631 -0.000133145 -0.00025582 -0.000352211 
1620.85 0 -0.000175689 -0.00735269 5.66466e-05 6.32579e-05 -0.0693295 0.000181897 -0.000315295 0.00104043 0.000850732 -0.00154887 0.000646771 -0.0111762 0.000879568 -0.00169326 0.00106876 0.00049666 -0.000235531 -0.000280773 -0.00125649 -0.000969769 -0.000221752 -9.06579e-05 0.000187877 0.00061753 -0.000196234 -0.000209723 -0.00010943 -0.000394822 0.000669916 -0.000130358 -0.00023618 -0.000359894 
1621.2 0 -0.000188479 -0.00680042 5.17887e-05 6.43275e-05 -0.068405 0.000170362 -0.000317336 0.0010687 0.000910491 -0.00154316 0.000644236 -0.0135434 0.000919378 -0.00172301 0.0010525 0.000554921 -0.000263841 -0.000324578 -0.00118442 -0.000924648 -0.000224739 -0.000107374 0.000179936 0.000641189 -0.00018966 -0.000203095 -0.000101132 -0.000423948 0.000650288 -0.000128265 -0.000216092 -0.000365016 
1621.55 0 -0.000200748 -0.00624381 4.6263e-05 6.46204e-05 -0.0673972 0.000159165 -0.000314593 0.00109036 0.000965861 -0.00153799 0.000644875 -0.0158643 0.000952197 -0.0017475 0.00103714 0.000614782 -0.000292015 -0.000365139 -0.00110925 -0.000878176 -0.000227652 -0.000122526 0.000171903 0.000665737 -0.000183101 -0.000198257 -9.4039e-05 -0.000451578 0.000629549 -0.000125621 -0.000196496 -0.000367478 
1621.9 0 -0.000213507 -0.00568283 3.97799e-05 6.36638e-05 -0.0663092 0.000148962 -0.000310249 0.00110442 0.00101915 -0.00153475 0.000646054 -0.0181363 0.000979099 -0.00176835 0.00102063 0.000674665 -0.00032017 -0.000402146 -0.001035 -0.000831211 -0.000229842 -0.000137835 0.00016231 0.000690496 -0.000177024 -0.000193996 -8.70362e-05 -0.000478323 0.000609269 -0.000121346 -0.000178451 -0.000367274 
1622.25 0 -0.000226118 -0.00511974 3.33413e-05 6.11695e-05 -0.0651447 0.000138129 -0.000306513 0.00111178 0.00107252 -0.00153265 0.000646045 -0.0203586 0.00100079 -0.0017894 0.00100347 0.000733115 -0.000348849 -0.000436905 -0.000964877 -0.000784588 -0.000231876 -0.000154002 0.000151736 0.000714584 -0.000172192 -0.00018916 -7.98395e-05 -0.000503274 0.000590264 -0.000114836 -0.00016226 -0.000364803 
1622.6 0 -0.000238225 -0.0045582 2.82381e-05 5.63558e-05 -0.0639041 0.000126626 -0.000302518 0.00111445 0.00112438 -0.00152959 0.000644205 -0.0225288 0.00101658 -0.00181331 0.000985853 0.000790397 -0.000377571 -0.000470308 -0.00089596 -0.000739067 -0.000234536 -0.00017044 0.000140698 0.000737841 -0.000168797 -0.000184722 -7.24345e-05 -0.000525948 0.000571372 -0.000106168 -0.000147027 -0.00036164 
1622.95 0 -0.000249648 -0.00399903 2.42392e-05 4.9352e-05 -0.0625873 0.00011562 -0.000296574 0.00111443 0.00117311 -0.00152433 0.000641824 -0.0246406 0.00102642 -0.00183917 0.000965433 0.00084691 -0.000405481 -0.000505519 -0.000824123 -0.000696488 -0.000237691 -0.000185716 0.000129371 0.000760959 -0.000166772 -0.000182071 -6.50864e-05 -0.000547472 0.000551177 -9.58792e-05 -0.000131886 -0.000358694 
1623.3 0 -0.000259529 -0.00344096 2.0398e-05 4.18231e-05 -0.0611976 0.000107413 -0.000288024 0.00111144 0.00121711 -0.00151647 0.000642721 -0.0266893 0.00103275 -0.00186533 0.000940666 0.000901587 -0.000431521 -0.000545622 -0.00074945 -0.000658034 -0.000240991 -0.000198585 0.000118973 0.0007842 -0.000165234 -0.000180055 -5.83291e-05 -0.000568656 0.000530297 -8.49084e-05 -0.000117505 -0.000355632 
1623.65 0 -0.000268761 -0.00288444 1.63167e-05 3.50774e-05 -0.0597386 0.0001041 -0.000276876 0.00110379 0.00125421 -0.00150476 0.000649058 -0.0286761 0.0010382 -0.00189021 0.000911627 0.000953319 -0.000454242 -0.000589795 -0.00067416 -0.000622281 -0.000245253 -0.000209047 0.000109684 0.000806814 -0.000163231 -0.000176841 -5.21815e-05 -0.000588773 0.000508619 -7.48593e-05 -0.00010405 -0.000352648 
1624 0 -0.000278767 -0.00233083 1.30098e-05 2.94895e-05 -0.0582128 0.000105096 -0.000263056 0.00109098 0.00128515 -0.00148834 0.000659538 -0.0306008 0.00104286 -0.00191306 0.000877058 0.00100136 -0.00047374 -0.000635297 -0.000597333 -0.000587379 -0.000250544 -0.000217322 0.000100674 0.000828458 -0.000160895 -0.000172169 -4.64333e-05 -0.000606589 0.000484744 -6.62316e-05 -9.07597e-05 -0.000350411 
1624.35 0 -0.000288844 -0.00178168 1.101e-05 2.43665e-05 -0.0566235 0.000108451 -0.000248382 0.00107368 0.00131248 -0.00146791 0.000671916 -0.0324593 0.00104534 -0.00193389 0.000836805 0.00104652 -0.000492997 -0.000680973 -0.000515316 -0.000554142 -0.000255522 -0.00022341 9.21574e-05 0.000849112 -0.000158957 -0.000166286 -4.11e-05 -0.000622543 0.000458233 -5.81327e-05 -7.74402e-05 -0.000348595 
1624.7 0 -0.000296757 -0.00123846 8.91059e-06 1.84714e-05 -0.0549757 0.000112912 -0.000236181 0.00105198 0.00133686 -0.00144478 0.000683259 -0.0342476 0.00104661 -0.00195018 0.000793682 0.0010912 -0.000514148 -0.00072778 -0.00042879 -0.000523675 -0.000259449 -0.000227678 8.38488e-05 0.000868444 -0.000158118 -0.000159836 -3.65809e-05 -0.000637465 0.00042964 -4.92796e-05 -6.40128e-05 -0.000347149 
1625.05 0 -0.000301702 -0.000702062 5.70577e-06 1.18182e-05 -0.0532758 0.000117647 -0.000228654 0.00102587 0.00135855 -0.00142242 0.000691484 -0.0359661 0.0010483 -0.001959 0.000749836 0.00113734 -0.000535235 -0.000776217 -0.000342808 -0.000494015 -0.000262528 -0.000229719 7.42407e-05 0.00088599 -0.00015893 -0.000153467 -3.25813e-05 -0.00065113 0.000398813 -3.94503e-05 -5.05817e-05 -0.000346317 
1625.4 0 -0.000304848 -0.000173049 1.88977e-06 5.85582e-06 -0.0515263 0.000120786 -0.000223899 0.000995467 0.00137818 -0.00140413 0.000697416 -0.0376179 0.00104935 -0.00196241 0.000705752 0.00118329 -0.000551404 -0.000826504 -0.000260054 -0.000462414 -0.000265521 -0.000229017 6.2624e-05 0.000900521 -0.000160667 -0.00014741 -2.87321e-05 -0.000662524 0.000366014 -3.05453e-05 -3.721e-05 -0.000345012 
1625.75 0 -0.00030624 0.000348885 -1.49386e-06 1.07208e-06 -0.0497275 0.000121123 -0.0002166 0.000962435 0.0013956 -0.00138837 0.000702713 -0.0392028 0.00104741 -0.00196401 0.000662971 0.00122587 -0.000558729 -0.000879261 -0.000179273 -0.000428256 -0.000269483 -0.000225638 4.98281e-05 0.00091155 -0.000161763 -0.000141235 -2.46519e-05 -0.000671396 0.000331972 -2.49589e-05 -2.47744e-05 -0.000341963 
1626.1 0 -0.000305114 0.000864421 -3.35788e-06 -2.63723e-06 -0.0478819 0.000119149 -0.000202091 0.000928604 0.00140956 -0.00137178 0.000706137 -0.0407198 0.0010423 -0.00196375 0.000622458 0.00126511 -0.000557256 -0.000935806 -9.97251e-05 -0.000393023 -0.000274177 -0.000219166 3.76726e-05 0.000920277 -0.000161069 -0.000134295 -2.00387e-05 -0.00067852 0.000297125 -2.25346e-05 -1.44192e-05 -0.000337162 
1626.45 0 -0.000302303 0.00137299 -3.07263e-06 -4.67733e-06 -0.0459926 0.000115881 -0.00018128 0.00089509 0.00141886 -0.00135424 0.000704316 -0.0421681 0.0010348 -0.00195998 0.000583399 0.00130313 -0.000551953 -0.000995557 -2.26285e-05 -0.000357076 -0.000277528 -0.000210128 2.77614e-05 0.000928809 -0.000158897 -0.000126719 -1.5428e-05 -0.000684829 0.000262991 -2.19514e-05 -6.32049e-06 -0.000330794 
1626.8 0 -0.000300483 0.00187242 -1.67119e-06 -5.2079e-06 -0.0440614 0.000111464 -0.000158933 0.000863661 0.00142237 -0.00133775 0.000696217 -0.0435444 0.0010256 -0.0019533 0.000544656 0.0013412 -0.000547689 -0.0010559 5.03337e-05 -0.000318566 -0.000279169 -0.000199532 1.99086e-05 0.000938123 -0.000156318 -0.000117563 -1.14729e-05 -0.000690475 0.00023036 -2.36841e-05 3.62866e-07 -0.000323379 
1627.15 0 -0.000301003 0.00236156 4.11959e-07 -5.16854e-06 -0.0420893 0.000105614 -0.000137206 0.00083508 0.00142063 -0.00132325 0.000682825 -0.0448465 0.00101477 -0.00194465 0.000505491 0.00137877 -0.000544515 -0.00111446 0.000120289 -0.000275279 -0.000281479 -0.000188012 1.15968e-05 0.000948079 -0.000153575 -0.000105438 -8.12404e-06 -0.000695281 0.000199138 -2.81198e-05 6.64467e-06 -0.000315744 
1627.5 0 -0.000303068 0.00284017 3.15441e-06 -4.94107e-06 -0.040078 9.75422e-05 -0.000112932 0.00081007 0.00141676 -0.00131069 0.000664339 -0.0460728 0.00100071 -0.00193486 0.000465742 0.00141342 -0.000540096 -0.00116829 0.000188685 -0.000228884 -0.000286125 -0.000177027 1.60873e-06 0.000957632 -0.000150397 -9.10496e-05 -5.25853e-06 -0.000700037 0.000169614 -3.34151e-05 1.34475e-05 -0.000307627 
1627.85 0 -0.000305562 0.00330816 5.78778e-06 -4.97518e-06 -0.0380305 8.58931e-05 -8.22652e-05 0.000790075 0.00141201 -0.00129968 0.000642957 -0.0472203 0.000984061 -0.00192506 0.000426469 0.00144496 -0.000536175 -0.0012152 0.000255041 -0.00018215 -0.000290873 -0.000167329 -7.90931e-06 0.000966411 -0.000147199 -7.56109e-05 -3.94637e-06 -0.000704591 0.000140817 -3.7568e-05 2.08673e-05 -0.000297808 
1628.2 0 -0.000308137 0.00376523 7.98449e-06 -5.42967e-06 -0.0359529 7.19671e-05 -4.65957e-05 0.000774801 0.00140416 -0.0012911 0.000622508 -0.0482865 0.000966299 -0.00191473 0.00038916 0.00147601 -0.000536108 -0.00125594 0.000320609 -0.000136432 -0.00029229 -0.000157621 -1.51884e-05 0.000974561 -0.000143063 -6.00606e-05 -4.09537e-06 -0.000706859 0.000111593 -4.08622e-05 2.95085e-05 -0.00028681 
1628.55 0 -0.000311575 0.00420996 9.51528e-06 -7.23626e-06 -0.0338502 5.94714e-05 -1.09929e-05 0.00076298 0.00139307 -0.00128474 0.000603737 -0.0492702 0.000946951 -0.00190092 0.000354595 0.00150633 -0.000539836 -0.00129215 0.00038811 -9.58136e-05 -0.000290524 -0.000147393 -2.10931e-05 0.000980821 -0.000136824 -4.41864e-05 -4.43506e-06 -0.000705885 8.22436e-05 -4.30693e-05 4.01301e-05 -0.000276171 
1628.9 0 -0.000316711 0.00464109 1.03702e-05 -1.08597e-05 -0.0317243 5.02782e-05 2.16988e-05 0.000754127 0.00138174 -0.00127665 0.000585314 -0.0501714 0.000926785 -0.00188146 0.000323386 0.00153345 -0.00054621 -0.00132344 0.000456845 -6.42236e-05 -0.000287533 -0.00013795 -2.70718e-05 0.00098478 -0.000130233 -2.65965e-05 -4.9761e-06 -0.000703158 5.38143e-05 -4.22962e-05 5.19544e-05 -0.000265968 
1629.25 0 -0.00032303 0.00505854 1.12459e-05 -1.517e-05 -0.0295763 4.46224e-05 5.14655e-05 0.000748783 0.00137313 -0.00126388 0.000566565 -0.0509904 0.000907448 -0.00185822 0.000295277 0.00155752 -0.000554897 -0.00134767 0.000523377 -4.01256e-05 -0.000283655 -0.000130305 -3.4335e-05 0.000987548 -0.000125923 -8.12683e-06 -5.72592e-06 -0.00069984 2.63097e-05 -3.79175e-05 6.33313e-05 -0.000255392 
1629.6 0 -0.000329201 0.00546264 1.19291e-05 -2.00478e-05 -0.027409 4.40023e-05 7.95757e-05 0.00074629 0.00136821 -0.00124718 0.00054518 -0.0517272 0.000889313 -0.00183445 0.000269024 0.00157963 -0.000565737 -0.00136445 0.000585798 -2.05332e-05 -0.000278405 -0.000123664 -4.31873e-05 0.000988865 -0.000124534 9.32241e-06 -5.28419e-06 -0.000696212 -9.15558e-07 -3.17872e-05 7.34678e-05 -0.000243483 
1629.95 0 -0.000334035 0.00585391 1.14512e-05 -2.63186e-05 -0.0252274 4.91497e-05 0.00010864 0.000744774 0.00136483 -0.00122864 0.000517712 -0.0523817 0.000872192 -0.00181094 0.000244592 0.00159781 -0.000578789 -0.00137415 0.000644301 -3.16922e-06 -0.000271774 -0.000117828 -5.27586e-05 0.000988108 -0.000125591 2.57261e-05 -2.67241e-06 -0.000692671 -2.72436e-05 -2.57728e-05 8.26121e-05 -0.000230134 
1630.3 0 -0.000336039 0.00623248 9.73276e-06 -3.40991e-05 -0.0230355 5.89294e-05 0.000139012 0.000743753 0.00136118 -0.00120927 0.000483483 -0.0529542 0.000855519 -0.00178598 0.000221692 0.00160886 -0.000595328 -0.0013765 0.000698878 1.3776e-05 -0.000263609 -0.000112746 -6.28355e-05 0.00098541 -0.000127431 4.09453e-05 1.40736e-06 -0.000689351 -5.26778e-05 -1.98828e-05 9.084e-05 -0.000216812 
1630.65 0 -0.000335142 0.00659727 8.02514e-06 -4.25558e-05 -0.0208356 7.22649e-05 0.000166825 0.00074397 0.0013579 -0.0011879 0.000443711 -0.053443 0.000838053 -0.00175843 0.000198569 0.0016124 -0.000614959 -0.00137251 0.000749779 3.12496e-05 -0.000254488 -0.000107647 -7.27742e-05 0.000981127 -0.000128332 5.46555e-05 5.09733e-06 -0.000686059 -7.70404e-05 -1.42037e-05 9.85279e-05 -0.000203895 
1631 0 -0.000332442 0.00694699 7.02299e-06 -5.07655e-05 -0.018632 8.83816e-05 0.000189844 0.000746409 0.00135538 -0.00116416 0.000399781 -0.0538472 0.000819476 -0.00172913 0.000175135 0.00160959 -0.000634978 -0.00136423 0.000799905 4.96259e-05 -0.000245083 -0.000102181 -8.15618e-05 0.000976585 -0.000127467 6.74434e-05 7.46199e-06 -0.000682592 -9.95107e-05 -7.91958e-06 0.000107219 -0.000190356 
1631.35 0 -0.000328403 0.00728139 6.93639e-06 -5.905e-05 -0.016429 0.000106446 0.000209179 0.000751835 0.00135313 -0.00113942 0.000352293 -0.0541692 0.000800197 -0.00169856 0.000153394 0.00160141 -0.000655566 -0.00135416 0.000852768 6.70269e-05 -0.000234361 -9.69479e-05 -8.93316e-05 0.000973294 -0.000124668 7.93043e-05 9.09608e-06 -0.000678445 -0.00012043 7.6008e-07 0.000118222 -0.00017582 
1631.7 0 -0.000323234 0.00760087 7.71166e-06 -6.80072e-05 -0.0142295 0.000123643 0.000225624 0.000759779 0.00135254 -0.00111488 0.00030213 -0.0544115 0.00078033 -0.00166513 0.000135085 0.00159032 -0.000679466 -0.00134374 0.000908483 8.06755e-05 -0.000220776 -9.20762e-05 -9.76205e-05 0.000970788 -0.000121457 8.89102e-05 1.07876e-05 -0.000673081 -0.00014166 1.1596e-05 0.000131093 -0.000161346 
1632.05 0 -0.000316871 0.00790495 8.86131e-06 -7.73251e-05 -0.0120354 0.000137068 0.000239185 0.000768806 0.00135678 -0.00109155 0.00025089 -0.0545739 0.000760936 -0.00162646 0.000121389 0.0015796 -0.000707147 -0.00133353 0.00096484 9.04535e-05 -0.000204074 -8.6862e-05 -0.000106291 0.000966982 -0.000118107 9.48442e-05 1.33383e-05 -0.000666031 -0.000163421 2.2399e-05 0.00014459 -0.00014751 
1632.4 0 -0.000310505 0.00819244 9.33595e-06 -8.6619e-05 -0.00984791 0.00014603 0.000251434 0.000777237 0.00136521 -0.00107023 0.000198237 -0.0546536 0.000742691 -0.00158169 0.000113893 0.00157144 -0.000736371 -0.00132265 0.00102115 9.69086e-05 -0.000185122 -8.14654e-05 -0.000113441 0.000960255 -0.000113296 9.80314e-05 1.65675e-05 -0.000657364 -0.000184381 3.2217e-05 0.000156981 -0.000133911 
1632.75 0 -0.000306625 0.00846249 7.92545e-06 -9.59616e-05 -0.00766998 0.000149596 0.000264622 0.000783395 0.00137433 -0.001052 0.000144617 -0.0546495 0.000725664 -0.00153136 0.000112877 0.00156499 -0.000765762 -0.00130933 0.00107828 0.000100539 -0.00016545 -7.62774e-05 -0.000118982 0.000950486 -0.000107921 0.000101226 1.86038e-05 -0.000647943 -0.00020435 4.23033e-05 0.000167931 -0.00012017 
1633.1 0 -0.000305502 0.00871461 5.14592e-06 -0.000105597 -0.00550748 0.000145522 0.00027993 0.000787063 0.00138213 -0.00103708 9.38877e-05 -0.0545636 0.000710277 -0.00147644 0.000117297 0.00155578 -0.000796521 -0.00129189 0.0011361 0.000101523 -0.000147261 -7.17494e-05 -0.000124291 0.000938558 -0.000103998 0.000105922 1.93532e-05 -0.000637885 -0.000222943 5.43258e-05 0.000177843 -0.00010591 
1633.45 0 -0.000305202 0.00894865 1.78847e-06 -0.000116428 -0.00336455 0.000134222 0.000296881 0.000791686 0.00138814 -0.00102347 4.90357e-05 -0.0543993 0.000696254 -0.00141763 0.000126522 0.00154129 -0.000829498 -0.00127009 0.00119539 9.94376e-05 -0.000131891 -6.84766e-05 -0.000130443 0.000925983 -0.000100727 0.00011164 2.03174e-05 -0.000626181 -0.000239633 6.90101e-05 0.000186583 -9.07979e-05 
1633.8 0 -0.000305136 0.00916538 -2.73267e-06 -0.000128981 -0.00124191 0.000118963 0.000312793 0.000799502 0.00139264 -0.00100815 8.70836e-06 -0.0541598 0.000682681 -0.00135275 0.000140249 0.00152228 -0.000863538 -0.00124625 0.00125717 9.64954e-05 -0.00011878 -6.54822e-05 -0.000138362 0.000913586 -9.59311e-05 0.0001173 2.17306e-05 -0.000613358 -0.000255468 8.56735e-05 0.000194808 -7.45745e-05 
1634.15 0 -0.000304284 0.00936627 -9.1413e-06 -0.00014159 0.000859348 0.0001017 0.000324199 0.000806775 0.00139554 -0.000989203 -2.74616e-05 -0.0538477 0.000668197 -0.0012794 0.000157242 0.0014992 -0.000895186 -0.00122203 0.00131682 9.65899e-05 -0.000106801 -6.19353e-05 -0.000148427 0.000900747 -8.94612e-05 0.000121836 2.26378e-05 -0.000600016 -0.000271025 0.000102294 0.000204194 -5.71426e-05 
1634.5 0 -0.000301133 0.00955196 -1.70057e-05 -0.000152141 0.00293779 8.28327e-05 0.00032902 0.00081012 0.00139398 -0.000966715 -5.78345e-05 -0.0534638 0.000651614 -0.00120091 0.000174689 0.00147121 -0.000919818 -0.00119575 0.0013694 0.000101768 -9.59669e-05 -5.83251e-05 -0.000159512 0.00088651 -8.15627e-05 0.000124751 2.21615e-05 -0.000585183 -0.000285133 0.000117708 0.000215504 -3.85738e-05 
1634.85 0 -0.000295404 0.00972319 -2.57086e-05 -0.000160258 0.00499214 6.19763e-05 0.000327821 0.000811159 0.00138518 -0.000941069 -8.26193e-05 -0.0530068 0.000632058 -0.00112278 0.000189184 0.00143876 -0.0009346 -0.00116618 0.0014163 0.000110612 -8.75086e-05 -5.50467e-05 -0.000170379 0.000870686 -7.29617e-05 0.000127125 2.12118e-05 -0.00056885 -0.000297321 0.000132291 0.000227723 -1.88019e-05 
1635.2 0 -0.000288094 0.00988033 -3.50892e-05 -0.000167114 0.0070188 3.85301e-05 0.00032338 0.000813464 0.00137196 -0.000913679 -0.000103337 -0.0524794 0.000610334 -0.00104656 0.000199016 0.00140474 -0.000939262 -0.00113527 0.00146122 0.000119488 -8.18279e-05 -5.19081e-05 -0.000180699 0.000854303 -6.47321e-05 0.000131489 2.13112e-05 -0.000551344 -0.000308091 0.000146493 0.000239061 2.13561e-06 
1635.55 0 -0.000280115 0.0100222 -4.39988e-05 -0.000173098 0.009015 1.19411e-05 0.000318358 0.000817659 0.00135996 -0.000888195 -0.000122754 -0.0518869 0.000590194 -0.000971491 0.000205156 0.00137166 -0.000935101 -0.00110521 0.00150597 0.000126506 -7.75496e-05 -4.89195e-05 -0.000189418 0.000837776 -5.66617e-05 0.000137458 2.31486e-05 -0.000532548 -0.000317629 0.000160628 0.000248945 2.34266e-05 
1635.9 0 -0.00027222 0.0101471 -5.05258e-05 -0.000177676 0.0109798 -1.80747e-05 0.000314292 0.000821503 0.00134993 -0.000867374 -0.000144467 -0.0512308 0.000575002 -0.000897677 0.000209059 0.00133829 -0.000924331 -0.00107615 0.0015495 0.000132906 -7.36843e-05 -4.62974e-05 -0.000196232 0.000819873 -4.75338e-05 0.000142443 2.67865e-05 -0.000513065 -0.000326921 0.000174626 0.000258515 4.39723e-05 
1636.25 0 -0.000265153 0.0102546 -5.41492e-05 -0.000180686 0.0129101 -5.2859e-05 0.000310354 0.000822674 0.00133994 -0.000850201 -0.000169358 -0.0505108 0.000566262 -0.00082564 0.000211084 0.00130167 -0.000909682 -0.0010481 0.00159028 0.000142747 -6.99514e-05 -4.4907e-05 -0.0002022 0.000799504 -3.7336e-05 0.000146188 3.19152e-05 -0.000493568 -0.000336394 0.000188094 0.000267837 6.38002e-05 
1636.6 0 -0.000258609 0.010344 -5.52226e-05 -0.000182116 0.0148019 -9.29536e-05 0.000304372 0.000820425 0.00133053 -0.000834683 -0.000193418 -0.0497288 0.000563613 -0.000756189 0.000212145 0.00126229 -0.000893505 -0.00102163 0.00162904 0.00015864 -6.62719e-05 -4.53331e-05 -0.000207929 0.000777787 -2.76711e-05 0.000149395 3.76867e-05 -0.000474194 -0.000346185 0.000200617 0.000275512 8.38087e-05 
1636.95 0 -0.000252203 0.0104142 -5.43073e-05 -0.000182559 0.0166535 -0.000136195 0.000296298 0.00081495 0.00132259 -0.000821902 -0.00021192 -0.0488865 0.0005643 -0.000690474 0.000214304 0.00122261 -0.000876363 -0.00099743 0.00166665 0.000179299 -6.2679e-05 -4.68263e-05 -0.000212554 0.000756222 -1.88089e-05 0.000151662 4.26487e-05 -0.000454422 -0.00035635 0.000212491 0.000281466 0.000104381 
1637.3 0 -0.000247503 0.0104657 -5.28813e-05 -0.000182717 0.0184628 -0.000179885 0.000287218 0.000807197 0.0013136 -0.000811885 -0.000223995 -0.0479858 0.000567359 -0.000629521 0.000218353 0.00118301 -0.000857934 -0.00097493 0.00170347 0.000202395 -5.89226e-05 -4.81912e-05 -0.000214917 0.000734209 -9.42086e-06 0.000152162 4.6847e-05 -0.000433601 -0.000366088 0.000224177 0.000286415 0.000124923 
1637.65 0 -0.000245183 0.0105006 -5.16248e-05 -0.000183201 0.0202262 -0.000222924 0.000277392 0.000798952 0.00129901 -0.000801952 -0.000230438 -0.047029 0.000574896 -0.00057252 0.000223192 0.00114306 -0.000836997 -0.000952601 0.00173942 0.000226759 -5.53539e-05 -4.84888e-05 -0.000215346 0.000711354 6.29269e-07 0.000150373 5.10952e-05 -0.000411306 -0.000375731 0.000235665 0.000290742 0.000145478 
1638 0 -0.000243645 0.0105215 -5.05525e-05 -0.000184148 0.0219403 -0.000262869 0.000266123 0.000791844 0.00127672 -0.000790383 -0.0002329 -0.0460183 0.000587328 -0.000515822 0.000227785 0.00110321 -0.000812247 -0.000932098 0.00177214 0.000252618 -5.24778e-05 -4.65206e-05 -0.000215601 0.00068808 1.06756e-05 0.000147525 5.59905e-05 -0.000387563 -0.00038598 0.000247445 0.000294863 0.000166157 
1638.35 0 -0.000242451 0.0105292 -4.95661e-05 -0.000184275 0.0236022 -0.000296574 0.000253129 0.00078481 0.00124872 -0.000777599 -0.00023483 -0.0449573 0.000602895 -0.000457352 0.000230785 0.00106443 -0.000782609 -0.00091701 0.00179802 0.000279902 -4.93007e-05 -4.16235e-05 -0.000216661 0.000664773 2.02521e-05 0.000145229 6.15859e-05 -0.00036286 -0.000395028 0.00025961 0.000299039 0.000185624 
1638.7 0 -0.000242472 0.0105218 -4.77727e-05 -0.000182986 0.0252118 -0.000324262 0.000239285 0.000775951 0.00121627 -0.00076469 -0.000238843 -0.0438483 0.000619993 -0.000399627 0.000229527 0.0010265 -0.000748871 -0.000908363 0.00181748 0.000308408 -4.37934e-05 -3.50163e-05 -0.000218487 0.000641337 2.87446e-05 0.000142765 6.69397e-05 -0.000337726 -0.000401028 0.000270936 0.000303061 0.000202996 
1639.05 0 -0.000243425 0.0104983 -4.49419e-05 -0.000181545 0.0267701 -0.000348455 0.000226216 0.000762766 0.00117827 -0.000751274 -0.000242948 -0.0426916 0.000637086 -0.000344254 0.000222837 0.000987366 -0.000713653 -0.000905421 0.00183533 0.000337935 -3.55159e-05 -2.81874e-05 -0.000221064 0.000617232 3.50819e-05 0.000139947 7.1075e-05 -0.000312792 -0.000405278 0.000279867 0.000306031 0.000219178 
1639.4 0 -0.000244209 0.0104596 -4.2129e-05 -0.000180079 0.0282768 -0.000369377 0.000216321 0.000743446 0.00113393 -0.000736041 -0.00024498 -0.0414893 0.000651475 -0.00029047 0.00021134 0.000944292 -0.000678976 -0.00090571 0.00185455 0.000367393 -2.48734e-05 -2.15846e-05 -0.000224708 0.000592154 4.11408e-05 0.000137442 7.40366e-05 -0.000288597 -0.000409813 0.000285659 0.000308175 0.000234494 
1639.75 0 -0.000244264 0.0104053 -4.0268e-05 -0.000178077 0.0297295 -0.000385628 0.000210896 0.000719764 0.00108398 -0.000718369 -0.000248654 -0.0402419 0.000661565 -0.00023988 0.000195263 0.000896108 -0.000645492 -0.000906711 0.00187366 0.000394036 -1.22734e-05 -1.46362e-05 -0.000230099 0.000566589 4.85757e-05 0.000134965 7.691e-05 -0.000265089 -0.000415628 0.000288443 0.000309583 0.000249256 
1640.1 0 -0.00024301 0.0103336 -3.89592e-05 -0.00017647 0.031125 -0.00039658 0.00021055 0.000692633 0.00103086 -0.000700047 -0.000255875 -0.0389465 0.000669158 -0.000194404 0.000176605 0.000845724 -0.000613642 -0.000907518 0.00188998 0.000415725 9.55474e-07 -6.77423e-06 -0.000236992 0.000542093 5.65087e-05 0.000133471 8.01887e-05 -0.000241601 -0.000422902 0.000288863 0.000309228 0.000264541 
1640.45 0 -0.000240798 0.0102438 -3.713e-05 -0.000175435 0.032458 -0.000402543 0.00021615 0.000659833 0.000976172 -0.000684907 -0.00026566 -0.0376041 0.000675839 -0.000152167 0.000159019 0.000795931 -0.000584021 -0.000907664 0.00190267 0.000433795 1.38959e-05 1.25499e-06 -0.000242907 0.000519608 6.49263e-05 0.000133458 8.36189e-05 -0.000218745 -0.000431563 0.000287078 0.000307566 0.000280059 
1640.8 0 -0.000237955 0.0101365 -3.49358e-05 -0.000173532 0.0337261 -0.000406458 0.000227434 0.000619037 0.000917748 -0.000673644 -0.000277268 -0.0362182 0.000682217 -0.000110442 0.000143398 0.000746184 -0.000556165 -0.000907511 0.00191284 0.000449893 2.65037e-05 9.03744e-06 -0.0002462 0.000497904 7.32464e-05 0.000132817 8.75931e-05 -0.000197783 -0.000441416 0.000283039 0.000305418 0.000293963 
1641.15 0 -0.000233436 0.0100146 -3.28923e-05 -0.000170082 0.034929 -0.000412812 0.000242071 0.000568516 0.000854114 -0.000662969 -0.000289462 -0.0347921 0.000689647 -6.68964e-05 0.000125862 0.000695847 -0.000529482 -0.000907782 0.00192287 0.000464977 3.86962e-05 1.76478e-05 -0.00024853 0.000476317 8.08058e-05 0.000131175 9.31512e-05 -0.000178324 -0.000451747 0.000277773 0.000302739 0.000305202 
1641.5 0 -0.000227113 0.00987979 -3.05547e-05 -0.000165075 0.0360648 -0.000423405 0.000255296 0.000509205 0.00078831 -0.000650991 -0.000302759 -0.0333309 0.000699029 -2.02537e-05 0.000103874 0.000645426 -0.000504128 -0.000907369 0.00193399 0.000481689 5.09093e-05 2.746e-05 -0.000251399 0.000455681 8.80733e-05 0.000130569 9.98245e-05 -0.000159349 -0.000461972 0.000272844 0.000299341 0.000315023 
1641.85 0 -0.000221019 0.00973148 -2.67548e-05 -0.000158864 0.0371321 -0.00043723 0.000263599 0.000445145 0.000723638 -0.000639217 -0.000316789 -0.0318408 0.000706351 2.88999e-05 7.97478e-05 0.000597336 -0.000479765 -0.000905116 0.00194495 0.000502582 6.31146e-05 3.80448e-05 -0.000253677 0.000436573 9.51703e-05 0.000131518 0.000105763 -0.00014061 -0.000471571 0.000268084 0.000296159 0.000324521 
1642.2 0 -0.000217098 0.0095687 -2.29896e-05 -0.000151601 0.0381305 -0.000452843 0.000267096 0.000380096 0.000660132 -0.000630347 -0.000330005 -0.0303266 0.000706782 8.01453e-05 5.62813e-05 0.000554176 -0.000455124 -0.00090034 0.00195487 0.000526231 7.52968e-05 4.87072e-05 -0.000253886 0.000418422 0.000102609 0.000132223 0.000111537 -0.000121475 -0.000479428 0.000262507 0.000294555 0.000333344 
1642.55 0 -0.000215677 0.0093933 -2.11402e-05 -0.000143649 0.0390609 -0.000470099 0.000266736 0.000318233 0.000596361 -0.00062596 -0.000343742 -0.0287903 0.000702303 0.000133532 3.47379e-05 0.00051656 -0.000429052 -0.000892372 0.00196568 0.000548125 8.75514e-05 5.93966e-05 -0.000252366 0.000400399 0.000110393 0.000130982 0.000118401 -0.000101392 -0.000485717 0.000255998 0.000293324 0.000340782 
1642.9 0 -0.000215226 0.00920803 -2.02462e-05 -0.000135191 0.0399209 -0.000488909 0.000263844 0.000263398 0.000532826 -0.000624611 -0.000358402 -0.0272326 0.000696209 0.000189681 1.51707e-05 0.000484698 -0.000400758 -0.000883064 0.00197935 0.000567123 9.9439e-05 7.07198e-05 -0.00025129 0.00038265 0.000118458 0.000129761 0.000124737 -8.16065e-05 -0.000490708 0.000248769 0.000290585 0.000346405 
1643.25 0 -0.000214586 0.00901219 -1.95183e-05 -0.000125772 0.0407072 -0.000506205 0.000259382 0.000215954 0.000471338 -0.000623703 -0.000371716 -0.025657 0.000687965 0.00024699 -2.66199e-06 0.000458381 -0.000370688 -0.000874496 0.00199458 0.000586671 0.00011026 8.25291e-05 -0.000251846 0.000366565 0.00012942 0.000131183 0.000129501 -6.28184e-05 -0.000493811 0.000241304 0.000286318 0.000351082 
1643.6 0 -0.000213831 0.00880499 -1.87083e-05 -0.000116099 0.0414204 -0.000519826 0.000253731 0.000173322 0.000411734 -0.000624277 -0.000383095 -0.0240674 0.000677459 0.00030341 -1.80374e-05 0.000435079 -0.000340438 -0.000866734 0.00200982 0.000609098 0.000119677 9.47894e-05 -0.000253243 0.000351902 0.000145217 0.000133798 0.000132569 -4.33615e-05 -0.000495953 0.000234495 0.000281922 0.000355411 
1643.95 0 -0.000213432 0.00858822 -1.70873e-05 -0.000106889 0.0420628 -0.000531239 0.000247173 0.000134436 0.000352758 -0.000627644 -0.000391739 -0.022465 0.000665011 0.000359196 -2.9487e-05 0.000411233 -0.000310478 -0.000859538 0.00202562 0.000633939 0.000129052 0.000107947 -0.00025485 0.000337033 0.000164321 0.000135433 0.000134187 -2.19549e-05 -0.000498977 0.000229533 0.000277557 0.0003596 
1644.3 0 -0.000213318 0.00836358 -1.45781e-05 -9.83961e-05 0.0426363 -0.000542543 0.000238329 9.94645e-05 0.000293565 -0.000633026 -0.000395097 -0.0208529 0.000651273 0.000414447 -3.52293e-05 0.000386255 -0.000281076 -0.000853095 0.00204151 0.000658734 0.000140176 0.000121939 -0.000256816 0.000322937 0.000183613 0.000135829 0.000135358 2.6462e-07 -0.000502648 0.000226213 0.000272525 0.000364211 
1644.65 0 -0.000212172 0.00813175 -1.04579e-05 -8.966e-05 0.0431446 -0.000552238 0.000225867 6.80546e-05 0.000236201 -0.000638533 -0.000391848 -0.0192361 0.000636473 0.000468447 -3.60553e-05 0.000360681 -0.000251024 -0.000846419 0.00205366 0.000680032 0.00015192 0.000134662 -0.000259524 0.000309527 0.000200961 0.00013479 0.000136461 2.1669e-05 -0.00050659 0.000221922 0.000268036 0.000369325 
1645 0 -0.000209997 0.00789305 -4.6297e-06 -7.97963e-05 0.0435903 -0.000557969 0.000210702 4.15102e-05 0.000183473 -0.000639295 -0.00038312 -0.0176187 0.000620042 0.000519532 -3.5558e-05 0.000335608 -0.00021737 -0.000839845 0.00205917 0.000695197 0.000161919 0.00014503 -0.000262336 0.000294588 0.000215923 0.000131933 0.000136661 4.21945e-05 -0.000512234 0.000215232 0.000264758 0.000374778 
1645.35 0 -0.000208335 0.0076479 2.31468e-06 -6.97155e-05 0.0439731 -0.000561501 0.000194138 1.99831e-05 0.000134623 -0.000631536 -0.000370892 -0.0160047 0.00060287 0.000567347 -3.71215e-05 0.000313722 -0.000179964 -0.000835414 0.00205982 0.000706379 0.000169826 0.00015522 -0.000264992 0.000277737 0.000229091 0.00012743 0.000135654 6.23003e-05 -0.000519981 0.000207214 0.00026231 0.000380021 
1645.7 0 -0.000207366 0.00739683 1.02938e-05 -5.96981e-05 0.0442915 -0.000567338 0.000177243 -3.04322e-07 8.94484e-05 -0.000615717 -0.000356685 -0.0143978 0.000584713 0.000614308 -4.19011e-05 0.000296731 -0.000142123 -0.000833326 0.0020581 0.000717749 0.000176918 0.000166064 -0.000268099 0.000260163 0.000239986 0.00012227 0.000134621 8.13167e-05 -0.000528279 0.000199256 0.000260359 0.000384969 
1646.05 0 -0.000205118 0.00713948 1.83072e-05 -4.94987e-05 0.0445456 -0.000577216 0.000161549 -2.19576e-05 4.9277e-05 -0.000595655 -0.000339653 -0.0128018 0.000563811 0.000661862 -4.85439e-05 0.000283708 -0.000105979 -0.000832029 0.00205317 0.000729054 0.000184603 0.000175479 -0.000270006 0.000242235 0.00024758 0.000117486 0.00013392 9.90397e-05 -0.000536707 0.000191538 0.000258824 0.000390004 
1646.4 0 -0.000201614 0.00687468 2.55955e-05 -4.06188e-05 0.0447383 -0.000589 0.000148624 -4.37173e-05 1.36813e-05 -0.000575685 -0.000320115 -0.0112172 0.000540446 0.000710518 -5.63272e-05 0.000271767 -7.01303e-05 -0.000830006 0.00204435 0.000737191 0.000193289 0.000182603 -0.000269378 0.000222787 0.000252615 0.000111933 0.000132522 0.000116017 -0.00054655 0.000182612 0.000257237 0.000394655 
1646.75 0 -0.000198201 0.00660182 3.22787e-05 -3.37158e-05 0.044872 -0.000600975 0.000139846 -6.38589e-05 -1.81641e-05 -0.000558014 -0.000299903 -0.00963885 0.000517182 0.000761284 -6.6017e-05 0.000256816 -3.28313e-05 -0.000827253 0.00203226 0.000741621 0.000202482 0.000189341 -0.000267104 0.000201727 0.000255809 0.000105293 0.000129678 0.000132439 -0.000557807 0.000171597 0.000253865 0.000398183 
1647.1 0 -0.000194996 0.00632144 3.83432e-05 -2.807e-05 0.044946 -0.000610736 0.000134118 -8.23978e-05 -4.67222e-05 -0.000542929 -0.000279759 -0.00806391 0.000494202 0.000813398 -7.65091e-05 0.000237859 4.8463e-06 -0.000824359 0.00201615 0.000746041 0.000211571 0.00019681 -0.000263879 0.00018072 0.000257177 9.95336e-05 0.000126186 0.00014822 -0.000568428 0.000159344 0.000247799 0.000399862 
1647.45 0 -0.000191979 0.00603454 4.29003e-05 -2.3493e-05 0.044957 -0.000617512 0.000129383 -9.86955e-05 -7.32666e-05 -0.000528855 -0.000260497 -0.00649639 0.00046864 0.00086281 -8.38067e-05 0.000217077 4.124e-05 -0.000820498 0.00199491 0.000753759 0.000219707 0.00020417 -0.000259821 0.00016116 0.000256257 9.5761e-05 0.000122956 0.000163164 -0.000576957 0.000146696 0.00024139 0.000399166 
1647.8 0 -0.000188804 0.00574013 4.54467e-05 -1.9835e-05 0.044904 -0.000624545 0.000124905 -0.000110838 -9.88589e-05 -0.000513787 -0.000242723 -0.00494239 0.000439375 0.00090612 -8.42746e-05 0.000195778 7.54528e-05 -0.000815028 0.00196848 0.00076425 0.000226972 0.00021111 -0.000254456 0.000142814 0.000252815 9.28477e-05 0.000119609 0.000177966 -0.000582811 0.00013435 0.000236262 0.000396719 
1648.15 0 -0.000184553 0.00543855 4.63151e-05 -1.721e-05 0.0447902 -0.000635274 0.000120457 -0.000118576 -0.000124321 -0.000497325 -0.000226349 -0.00340305 0.000408317 0.000944295 -7.7458e-05 0.000173794 0.00010653 -0.000809001 0.00193743 0.000774473 0.000234084 0.000218613 -0.000246827 0.000124554 0.000247254 8.85444e-05 0.000115478 0.000193669 -0.000585134 0.000122929 0.00023132 0.000394179 
1648.5 0 -0.000178849 0.00513343 4.6517e-05 -1.59045e-05 0.0446179 -0.00064951 0.000116904 -0.000125337 -0.00014935 -0.000479137 -0.000211511 -0.00187596 0.000377075 0.000980558 -6.62532e-05 0.000150895 0.000134461 -0.00080182 0.00190104 0.000782649 0.000241508 0.00022696 -0.000237345 0.000106745 0.000240697 8.3427e-05 0.000110553 0.00020902 -0.000583375 0.000112325 0.000225029 0.000392493 
1648.85 0 -0.000172885 0.00482707 4.65719e-05 -1.52226e-05 0.0443871 -0.000664388 0.000115284 -0.000134255 -0.000171642 -0.000459195 -0.000196722 -0.00036252 0.000344031 0.00101633 -5.30639e-05 0.000126921 0.000158999 -0.000790183 0.00185681 0.000788524 0.000249909 0.000234457 -0.000226556 9.09817e-05 0.000234741 7.98429e-05 0.00010487 0.000222999 -0.000579027 0.000101439 0.000218227 0.000391813 
1649.2 0 -0.000167573 0.00451974 4.61858e-05 -1.44343e-05 0.0440992 -0.000678035 0.000115609 -0.000144452 -0.000190944 -0.000438167 -0.000178816 0.00113153 0.000306136 0.0010498 -3.83159e-05 0.000100337 0.000180227 -0.000773322 0.00180559 0.000791864 0.000259451 0.00023995 -0.00021431 7.68764e-05 0.000230752 7.78344e-05 9.79311e-05 0.000235438 -0.000574598 8.87707e-05 0.000212142 0.000391607 
1649.55 0 -0.000162181 0.00421079 4.47933e-05 -1.33474e-05 0.0437571 -0.0006898 0.000118817 -0.000153968 -0.000208477 -0.000416342 -0.000157348 0.00260036 0.000263172 0.00107843 -2.23522e-05 7.04086e-05 0.000198845 -0.000753366 0.0017516 0.000793291 0.000269133 0.000244692 -0.000200455 6.31498e-05 0.000229424 7.56793e-05 8.95937e-05 0.000246353 -0.000570976 7.423e-05 0.000206667 0.000390636 
1649.9 0 -0.000156656 0.00389999 4.24443e-05 -1.10117e-05 0.0433642 -0.000698735 0.000126264 -0.000162753 -0.000223989 -0.000392964 -0.000134216 0.00404276 0.000218313 0.0011023 -4.81002e-06 3.75885e-05 0.000214487 -0.00073275 0.00169871 0.000793974 0.000278415 0.000250527 -0.000184959 4.96348e-05 0.000229698 7.18112e-05 8.10949e-05 0.000255872 -0.00056765 5.90419e-05 0.000201538 0.000387733 
1650.25 0 -0.000151682 0.00358812 4.01664e-05 -7.21282e-06 0.0429224 -0.000705082 0.000136774 -0.000172095 -0.000236677 -0.000366292 -0.000108105 0.00546164 0.000175215 0.00112388 1.39283e-05 3.5358e-06 0.000225591 -0.000712386 0.0016476 0.000794035 0.000287139 0.00025805 -0.000169003 3.70938e-05 0.000230296 6.56617e-05 7.3322e-05 0.000264125 -0.000563603 4.43455e-05 0.000196915 0.000382737 
1650.6 0 -0.000147497 0.00327617 3.92678e-05 -3.0515e-06 0.0424335 -0.000709337 0.000147397 -0.000184204 -0.000246404 -0.00033594 -7.67948e-05 0.00685948 0.000135306 0.00114594 3.22891e-05 -2.93779e-05 0.000233284 -0.000691689 0.00159691 0.000794533 0.000294641 0.000266806 -0.000153561 2.48512e-05 0.000231674 5.76454e-05 6.62234e-05 0.000271495 -0.000558645 2.99553e-05 0.000192861 0.000376555 
1650.95 0 -0.000144779 0.00296455 3.97483e-05 1.42063e-06 0.041898 -0.000710808 0.0001566 -0.000200588 -0.00025504 -0.000302053 -4.09771e-05 0.00823467 9.61456e-05 0.00116958 4.91935e-05 -6.02127e-05 0.000242485 -0.000671615 0.00154517 0.000796609 0.000299415 0.000275534 -0.000138759 1.09033e-05 0.000233193 4.9314e-05 5.97569e-05 0.000277933 -0.000552968 1.49613e-05 0.000188375 0.000370041 
1651.3 0 -0.000144233 0.00265256 4.03272e-05 6.73367e-06 0.0413151 -0.000709033 0.000166022 -0.00022084 -0.000264922 -0.000264422 -3.76782e-06 0.00958179 5.56141e-05 0.00119478 6.38507e-05 -8.92762e-05 0.000256373 -0.000653593 0.00149091 0.000799698 0.00030089 0.000283836 -0.000124518 -5.32211e-06 0.000233703 4.17237e-05 5.36564e-05 0.000284277 -0.000546065 -6.55279e-08 0.000182409 0.000363279 
1651.65 0 -0.000145551 0.00233939 4.07205e-05 1.20026e-05 0.0406871 -0.000705121 0.000176804 -0.000243599 -0.00027718 -0.000223711 3.18624e-05 0.0108966 1.39098e-05 0.00122165 7.49136e-05 -0.000116247 0.000273052 -0.000636981 0.00143324 0.000802884 0.000300674 0.000292983 -0.000110064 -2.36538e-05 0.000233484 3.36168e-05 4.75656e-05 0.000291709 -0.000537174 -1.52764e-05 0.000174699 0.000355425 
1652 0 -0.000146691 0.00202515 4.05496e-05 1.78299e-05 0.0400175 -0.000700744 0.000188802 -0.00026871 -0.000291949 -0.000181438 6.59627e-05 0.0121804 -2.93288e-05 0.0012501 8.17875e-05 -0.000140519 0.000290727 -0.000621423 0.00137247 0.000806021 0.000299663 0.000303431 -9.53066e-05 -4.25727e-05 0.000232952 2.46702e-05 4.11319e-05 0.000299316 -0.000526703 -3.22277e-05 0.000165406 0.000346373 
1652.35 0 -0.000146065 0.00170934 3.82212e-05 2.59918e-05 0.039306 -0.000696497 0.0002012 -0.000297772 -0.00030828 -0.000141677 0.000100461 0.0134352 -7.38671e-05 0.00127863 8.44489e-05 -0.000162484 0.000308221 -0.000607698 0.00130865 0.000809485 0.000298005 0.00031436 -8.13378e-05 -5.89844e-05 0.000232538 1.74239e-05 3.4128e-05 0.000305581 -0.000515545 -5.04625e-05 0.000155011 0.000337557 
1652.7 0 -0.000144448 0.00139115 3.37311e-05 3.61195e-05 0.0385524 -0.000692654 0.000212478 -0.000331285 -0.000324634 -0.000109278 0.00013689 0.0146604 -0.00011815 0.00130762 8.27725e-05 -0.000184524 0.000324513 -0.000595292 0.00124266 0.000812821 0.000295898 0.000325585 -6.86084e-05 -7.24683e-05 0.000232754 1.25666e-05 2.67377e-05 0.000311302 -0.000503807 -6.85532e-05 0.000144697 0.000330229 
1653.05 0 -0.000143301 0.00107195 2.85832e-05 4.71241e-05 0.0377597 -0.00068956 0.000221436 -0.000366753 -0.000340505 -8.46674e-05 0.000174952 0.0158561 -0.000161708 0.00133963 7.63926e-05 -0.000209536 0.000339676 -0.000580952 0.00117661 0.000812783 0.00029405 0.000336959 -5.62495e-05 -8.49113e-05 0.000233383 8.78852e-06 1.92031e-05 0.000317794 -0.000490731 -8.58185e-05 0.000135009 0.000324279 
1653.4 0 -0.0001437 0.000752897 2.35851e-05 5.76379e-05 0.0369311 -0.000686089 0.000227691 -0.000400199 -0.000357194 -6.39785e-05 0.000212778 0.0170231 -0.000203523 0.00137515 6.50675e-05 -0.000237525 0.000353077 -0.000563421 0.00111196 0.000805052 0.000292565 0.000347786 -4.45149e-05 -9.67979e-05 0.000233928 5.81898e-06 1.11029e-05 0.000325018 -0.00047634 -0.000102589 0.000126083 0.000318691 
1653.75 0 -0.000145792 0.000433422 1.89563e-05 6.64378e-05 0.0360675 -0.000681375 0.000232559 -0.000430286 -0.000374865 -4.36771e-05 0.000249339 0.018162 -0.000239406 0.00141448 4.84438e-05 -0.000266181 0.00036344 -0.000546822 0.00104933 0.000788937 0.000290318 0.000358496 -3.48952e-05 -0.000107346 0.000233127 3.46868e-06 2.45894e-06 0.000332996 -0.000461396 -0.000118483 0.000118146 0.000312187 
1654.1 0 -0.000147349 0.000113568 1.50316e-05 7.41701e-05 0.0351671 -0.000674462 0.000237596 -0.000459452 -0.000390628 -2.2401e-05 0.000285115 0.0192725 -0.00026586 0.00145861 2.53207e-05 -0.000293858 0.000369581 -0.000536035 0.00098815 0.000767673 0.00028712 0.000370169 -2.71222e-05 -0.000116735 0.000230261 2.24327e-07 -5.93635e-06 0.000342334 -0.000446552 -0.000132963 0.000111605 0.000305503 
1654.45 0 -0.000147359 -0.00020503 1.20501e-05 8.11651e-05 0.0342275 -0.000663288 0.000241751 -0.000489643 -0.00040223 7.44245e-07 0.000318854 0.0203511 -0.000283119 0.00150517 -2.68717e-06 -0.000319357 0.00037262 -0.000532837 0.000926416 0.000743899 0.000283209 0.000382042 -1.97502e-05 -0.000125106 0.00022707 -5.93573e-06 -1.40966e-05 0.000353031 -0.000432142 -0.000146465 0.000106429 0.000301082 
1654.8 0 -0.000146283 -0.000519298 9.95636e-06 8.63125e-05 0.0332481 -0.000648586 0.000242894 -0.000519694 -0.000410236 2.5125e-05 0.00034867 0.0213925 -0.000293768 0.00155043 -3.16779e-05 -0.000342291 0.000374796 -0.000535736 0.000862232 0.000718213 0.000278162 0.000392508 -1.21368e-05 -0.000132146 0.000225014 -1.51003e-05 -2.2551e-05 0.000364832 -0.000418403 -0.00015908 0.000102749 0.00029883 
1655.15 0 -0.00014345 -0.00082731 8.92568e-06 8.96443e-05 0.032231 -0.000633774 0.000239072 -0.000547924 -0.000416735 5.01846e-05 0.000376158 0.0223925 -0.000300147 0.00159308 -5.88441e-05 -0.000363226 0.000378043 -0.000540093 0.00079641 0.000690785 0.000271727 0.000401992 -4.17919e-06 -0.00013777 0.000223019 -2.5201e-05 -3.09282e-05 0.000377406 -0.000405906 -0.000170726 0.000100685 0.000297179 
1655.5 0 -0.000138177 -0.00112897 8.74643e-06 9.2773e-05 0.03118 -0.000620948 0.000230309 -0.000573532 -0.000423558 7.4636e-05 0.000403885 0.0233472 -0.000305619 0.00163393 -8.17336e-05 -0.000381233 0.000383706 -0.000541719 0.000729527 0.000661634 0.000264255 0.000410919 4.17964e-06 -0.000141947 0.00022037 -3.48012e-05 -3.73083e-05 0.00038931 -0.00039567 -0.000181324 0.00010044 0.000295034 
1655.85 0 -0.00013109 -0.00142435 7.81746e-06 9.73132e-05 0.030098 -0.000610044 0.000220058 -0.000596946 -0.000431846 9.53489e-05 0.000430343 0.0242548 -0.000312967 0.00167398 -9.94031e-05 -0.000395518 0.000390411 -0.000539638 0.000660616 0.000628435 0.000256386 0.000418397 1.2726e-05 -0.00014555 0.000217362 -4.47859e-05 -4.1377e-05 0.000400051 -0.000387916 -0.000191297 0.000100607 0.000291968 
1656.2 0 -0.000123374 -0.00171449 6.4382e-06 0.000103314 0.0289875 -0.000601276 0.000213343 -0.000618474 -0.000442765 0.000109922 0.000452351 0.0251163 -0.000321879 0.00171308 -0.000112863 -0.000405079 0.000394251 -0.000535572 0.000589618 0.000590071 0.000247366 0.000424245 2.04517e-05 -0.000148948 0.000213098 -5.58623e-05 -4.50672e-05 0.000410563 -0.00038138 -0.000201011 9.93979e-05 0.000288997 
1656.55 0 -0.00011565 -0.00199974 5.98335e-06 0.000109562 0.0278517 -0.000595365 0.000210866 -0.000638994 -0.000455895 0.000118313 0.00047003 0.0259324 -0.000330913 0.00174932 -0.000122849 -0.000412242 0.000392989 -0.00053187 0.000517356 0.000548954 0.00023599 0.000429874 2.63089e-05 -0.00015206 0.000206636 -6.72502e-05 -4.82736e-05 0.000421186 -0.000374464 -0.000210606 9.76171e-05 0.000286825 
1656.9 0 -0.000108534 -0.00227857 6.36818e-06 0.000115364 0.0266929 -0.000590354 0.000208131 -0.000660691 -0.000469193 0.000122332 0.000485474 0.0267019 -0.00033917 0.00178191 -0.000128415 -0.000421758 0.000388541 -0.000529048 0.000444262 0.000509233 0.000221496 0.000435258 3.19268e-05 -0.000154821 0.000199355 -7.89632e-05 -4.99337e-05 0.000431224 -0.000367004 -0.000218675 9.49599e-05 0.000284934 
1657.25 0 -0.000102422 -0.00254978 5.99345e-06 0.00012081 0.0255114 -0.000583843 0.000201115 -0.000684741 -0.000482267 0.000122639 0.000498701 0.0274246 -0.000347712 0.00181192 -0.000128799 -0.000435529 0.000383251 -0.000525964 0.000368083 0.000473575 0.000204883 0.000439801 3.85921e-05 -0.000157404 0.000193311 -9.09895e-05 -5.06057e-05 0.000440341 -0.000358962 -0.000223807 9.12463e-05 0.000282836 
1657.6 0 -9.67147e-05 -0.00281496 3.59984e-06 0.000125934 0.0243075 -0.000575009 0.000189074 -0.000711311 -0.000494748 0.000118569 0.000508965 0.0280998 -0.000355915 0.00183984 -0.000125204 -0.000452975 0.000379855 -0.000520518 0.000286477 0.000441139 0.000187427 0.000443627 4.57766e-05 -0.000160867 0.000188535 -0.000102515 -5.23229e-05 0.00044954 -0.000349738 -0.000226897 8.85453e-05 0.000280568 
1657.95 0 -9.09462e-05 -0.00307615 4.85275e-07 0.00013089 0.0230852 -0.000561663 0.000174298 -0.000738093 -0.000507175 0.000109833 0.000516401 0.0287265 -0.000361994 0.00186417 -0.000117537 -0.000471953 0.000380901 -0.000511404 0.000200139 0.0004107 0.000169083 0.000446673 5.36976e-05 -0.000165251 0.000183625 -0.000113171 -5.60707e-05 0.000458993 -0.000339972 -0.000228996 8.8796e-05 0.000278706 
1658.3 0 -8.57205e-05 -0.00333245 -2.80273e-06 0.000135548 0.0218478 -0.000543072 0.000160266 -0.000763218 -0.000523004 9.60561e-05 0.000521395 0.029304 -0.000366653 0.00188306 -0.000105315 -0.000489613 0.000385545 -0.000499813 0.000110082 0.000381759 0.000150375 0.000450142 6.17844e-05 -0.000170676 0.000177128 -0.000122171 -6.14824e-05 0.0004676 -0.000330592 -0.000229869 9.16781e-05 0.000277359 
1658.65 0 -8.0972e-05 -0.00358209 -6.73029e-06 0.000140026 0.020596 -0.000522068 0.00014868 -0.000789225 -0.000542293 7.8399e-05 0.0005258 0.0298315 -0.000371205 0.00189529 -9.09777e-05 -0.000504748 0.000391995 -0.000486454 1.6309e-05 0.000353599 0.000133251 0.000455169 6.76004e-05 -0.000178107 0.000168959 -0.000130331 -6.73997e-05 0.000474871 -0.000320172 -0.000229519 9.54758e-05 0.000277032 
1659 0 -7.56214e-05 -0.00382514 -1.08224e-05 0.000144492 0.0193306 -0.000500592 0.000139767 -0.000818003 -0.000559724 5.79029e-05 0.000530989 0.0303099 -0.000378025 0.00189973 -7.51408e-05 -0.000516731 0.000400163 -0.000469562 -8.0926e-05 0.000324097 0.000118869 0.000460171 7.14817e-05 -0.000186953 0.000160217 -0.000139321 -7.38272e-05 0.000480467 -0.000306322 -0.000228793 9.83766e-05 0.0002784 
1659.35 0 -6.85289e-05 -0.00406284 -1.39568e-05 0.000148757 0.0180543 -0.000479233 0.000133699 -0.000846019 -0.000573861 3.29922e-05 0.000536618 0.0307413 -0.000389556 0.00189628 -5.76883e-05 -0.000523941 0.000410476 -0.000447473 -0.000180236 0.000292661 0.000105746 0.000462812 7.60986e-05 -0.000196353 0.000151085 -0.000149233 -8.21025e-05 0.000484502 -0.000288631 -0.000228998 9.96402e-05 0.000280921 
1659.7 0 -5.93639e-05 -0.00429475 -1.55793e-05 0.000152557 0.0167702 -0.000458174 0.000130025 -0.000868777 -0.000586616 5.27982e-06 0.000541949 0.0311277 -0.000405405 0.00188545 -4.11694e-05 -0.00052657 0.000422053 -0.000421388 -0.000278919 0.000260956 9.15759e-05 0.000462892 8.21878e-05 -0.000206022 0.000141622 -0.000159653 -9.15785e-05 0.000487732 -0.000267991 -0.000230364 0.000100018 0.000284077 
1660.05 0 -4.93406e-05 -0.00451877 -1.57384e-05 0.000155757 0.015478 -0.000436688 0.000126684 -0.00088641 -0.000599344 -2.10605e-05 0.000547227 0.0314696 -0.000421077 0.00186881 -2.91637e-05 -0.000524405 0.000433552 -0.000392898 -0.000375504 0.000230267 7.55432e-05 0.000461603 8.89443e-05 -0.000214897 0.000133037 -0.000169653 -0.000100047 0.000489757 -0.000245839 -0.000232109 0.000100079 0.000286954 
1660.4 0 -4.08563e-05 -0.00473295 -1.44212e-05 0.000159335 0.0141754 -0.000413471 0.000120331 -0.000899598 -0.000612233 -4.65053e-05 0.000551942 0.0317648 -0.000431974 0.00184732 -2.48721e-05 -0.000517256 0.000445032 -0.00036263 -0.000470734 0.000201514 5.80963e-05 0.000460328 9.46409e-05 -0.000223587 0.000126486 -0.000177821 -0.000106185 0.000489221 -0.000222786 -0.000234051 9.96807e-05 0.000288677 
1660.75 0 -3.43306e-05 -0.00493696 -1.31404e-05 0.000163487 0.0128628 -0.000388416 0.000107907 -0.00090693 -0.000624397 -7.19969e-05 0.000555588 0.0320115 -0.000437588 0.00181956 -2.77119e-05 -0.000506927 0.000457775 -0.000331104 -0.00056379 0.000175818 3.93678e-05 0.00046027 9.88366e-05 -0.000233403 0.000120459 -0.000183736 -0.000110096 0.000486561 -0.000198821 -0.000235733 9.73247e-05 0.000289441 
1661.1 0 -2.81909e-05 -0.00513068 -1.28091e-05 0.000166587 0.0115443 -0.000360231 8.92652e-05 -0.000906342 -0.000636973 -9.63782e-05 0.00055931 0.0322096 -0.000439379 0.00178516 -3.34716e-05 -0.000493209 0.000472612 -0.000300011 -0.000651844 0.000154239 1.95342e-05 0.000460851 0.000102501 -0.000241866 0.000113968 -0.000188325 -0.000112606 0.000482368 -0.000175378 -0.000236851 9.22974e-05 0.000288614 
1661.45 0 -2.21751e-05 -0.00531356 -1.28204e-05 0.000168328 0.0102238 -0.000327463 6.72773e-05 -0.000895586 -0.000649567 -0.000121289 0.00056288 0.0323613 -0.000440155 0.00174593 -4.08527e-05 -0.000474903 0.000489478 -0.000271355 -0.000734645 0.000136577 -9.49296e-07 0.000461347 0.000104982 -0.000246107 0.000106891 -0.000192308 -0.000114735 0.000476254 -0.000153315 -0.000237967 8.6259e-05 0.000285604 
1661.8 0 -1.69592e-05 -0.00548596 -1.26039e-05 0.000170294 0.00890235 -0.000289534 4.42025e-05 -0.00087502 -0.000657586 -0.000149292 0.000565431 0.0324697 -0.000441923 0.00170288 -5.00419e-05 -0.000453593 0.000506595 -0.000245779 -0.000815993 0.000122034 -2.14367e-05 0.000462245 0.00010595 -0.000246753 9.8927e-05 -0.000194617 -0.000117041 0.000468751 -0.000131684 -0.000239001 8.14061e-05 0.000281661 
1662.15 0 -1.34402e-05 -0.00564875 -1.24312e-05 0.000173123 0.00757811 -0.000246706 2.03614e-05 -0.000849472 -0.000658915 -0.000178843 0.000565505 0.0325336 -0.00044374 0.00165564 -6.11973e-05 -0.000431176 0.000521953 -0.000222489 -0.000897439 0.000110437 -4.04233e-05 0.000464058 0.000105941 -0.000246552 9.0094e-05 -0.00019409 -0.000119124 0.000461545 -0.000109993 -0.000238712 7.84048e-05 0.000276938 
1662.5 0 -1.06266e-05 -0.00580197 -1.33023e-05 0.000175373 0.00625156 -0.000202306 -4.57485e-06 -0.00082476 -0.000654865 -0.00020589 0.000560464 0.0325491 -0.000442791 0.00160527 -7.53268e-05 -0.00040661 0.000535566 -0.000200751 -0.00097535 0.000102783 -5.54262e-05 0.000465872 0.000104781 -0.000246891 8.08457e-05 -0.00019236 -0.000121 0.000455615 -8.86608e-05 -0.000236464 7.5904e-05 0.000270729 
1662.85 0 -6.86489e-06 -0.00594435 -1.52327e-05 0.000175709 0.00492691 -0.000159794 -3.12262e-05 -0.000802023 -0.000646957 -0.000229779 0.000548581 0.0325162 -0.000439973 0.00155442 -9.21365e-05 -0.000377318 0.000549207 -0.000179262 -0.00104704 9.97308e-05 -6.61144e-05 0.000466252 0.000102493 -0.000246868 7.14857e-05 -0.000191198 -0.000123666 0.000449657 -6.72484e-05 -0.000233025 7.29478e-05 0.000262227 
1663.2 0 -2.60846e-06 -0.00607484 -1.7216e-05 0.000174513 0.00360792 -0.000120163 -5.88407e-05 -0.000778054 -0.000636739 -0.000254001 0.000531122 0.0324362 -0.000438548 0.00150287 -0.00011035 -0.000343585 0.000564277 -0.000157622 -0.00111381 9.97282e-05 -7.51752e-05 0.000465113 0.000100714 -0.000245937 6.32175e-05 -0.000190385 -0.000127828 0.000441913 -4.51346e-05 -0.00022877 7.01073e-05 0.000250896 
1663.55 0 1.93828e-06 -0.00619427 -1.79144e-05 0.000172381 0.00229635 -8.29795e-05 -8.62902e-05 -0.000750534 -0.000626159 -0.000282687 0.000508376 0.0323095 -0.000439576 0.00144734 -0.000129127 -0.000308056 0.000580363 -0.00013788 -0.00117738 0.000100232 -8.38628e-05 0.000463019 9.9669e-05 -0.000244773 5.78743e-05 -0.000190178 -0.000132593 0.000432728 -2.25569e-05 -0.000223786 6.7734e-05 0.000237198 
1663.9 0 7.62931e-06 -0.00630321 -1.75299e-05 0.000168457 0.000994724 -4.77322e-05 -0.000114124 -0.000719964 -0.00061558 -0.000316363 0.000480863 0.0321363 -0.000441911 0.00138664 -0.000147655 -0.000274273 0.000596136 -0.000121721 -0.00123687 0.000100033 -9.12972e-05 0.000460414 9.83576e-05 -0.00024425 5.54063e-05 -0.000191755 -0.000136844 0.000423793 -4.33878e-07 -0.00021913 6.57588e-05 0.000222225 
1664.25 0 1.39084e-05 -0.00640048 -1.7184e-05 0.000162838 -0.00029367 -1.49272e-05 -0.000143186 -0.000687343 -0.000605779 -0.000351785 0.000452039 0.0319161 -0.000443771 0.00132423 -0.000165122 -0.000243586 0.000610832 -0.000109913 -0.00129083 0.000101573 -9.67215e-05 0.000458455 9.71608e-05 -0.000243092 5.4304e-05 -0.000194461 -0.000140364 0.000415593 2.11044e-05 -0.000215711 6.37783e-05 0.000206083 
1664.6 0 1.97134e-05 -0.00648592 -1.82937e-05 0.000157503 -0.00156504 1.4033e-05 -0.000172242 -0.0006533 -0.000598702 -0.000387582 0.000425772 0.031648 -0.000445611 0.00126056 -0.000181355 -0.000214383 0.000625101 -0.000102522 -0.00133995 0.000107508 -0.000100671 0.000457008 9.68511e-05 -0.000240283 5.40152e-05 -0.000196199 -0.000143286 0.000406723 4.22637e-05 -0.000213515 6.20581e-05 0.000189473 
1664.95 0 2.45352e-05 -0.0065605 -2.13663e-05 0.000152559 -0.0028169 4.00575e-05 -0.000197961 -0.000618421 -0.000594328 -0.00042353 0.000403399 0.0313333 -0.000447722 0.00119326 -0.000195615 -0.000185883 0.000638364 -9.90266e-05 -0.00138508 0.000116419 -0.00010316 0.00045436 9.86008e-05 -0.000237068 5.51904e-05 -0.000196775 -0.000145695 0.000397432 6.10122e-05 -0.000212302 6.08247e-05 0.000172654 
1665.3 0 2.80059e-05 -0.00662505 -2.48612e-05 0.00014744 -0.00404985 6.51446e-05 -0.000217351 -0.000584466 -0.000590387 -0.000458257 0.000382798 0.0309755 -0.000448399 0.00112412 -0.000207238 -0.000158253 0.000649096 -9.83415e-05 -0.00142607 0.000125344 -0.00010327 0.000449653 0.000103133 -0.000234163 5.77879e-05 -0.000196331 -0.000147835 0.000388612 7.54205e-05 -0.000212566 5.98524e-05 0.000155479 
1665.65 0 3.07475e-05 -0.00667972 -2.66813e-05 0.000142331 -0.00526528 8.98989e-05 -0.000228805 -0.000552621 -0.0005847 -0.000491117 0.000360788 0.0305755 -0.000447094 0.0010558 -0.00021558 -0.000132204 0.000656644 -9.66462e-05 -0.00146228 0.000131305 -0.000101035 0.000443145 0.000109541 -0.000230319 6.01403e-05 -0.000194871 -0.000149485 0.000379784 8.65422e-05 -0.000214233 5.92067e-05 0.000139516 
1666 0 3.33831e-05 -0.00672407 -2.80371e-05 0.000137682 -0.0064622 0.000114732 -0.000232006 -0.000521641 -0.00057649 -0.000523806 0.000335303 0.0301322 -0.000446306 0.000990438 -0.000220474 -0.000107808 0.000661018 -8.98757e-05 -0.00149138 0.00013195 -9.77103e-05 0.000435419 0.000116429 -0.000224873 6.17982e-05 -0.0001929 -0.000150179 0.000370713 9.60099e-05 -0.000215802 5.90394e-05 0.000125847 
1666.35 0 3.45988e-05 -0.00675757 -3.1479e-05 0.000134385 -0.0076352 0.000140313 -0.000227556 -0.000489714 -0.000566211 -0.000556153 0.00030488 0.0296447 -0.000447262 0.000929918 -0.000223525 -8.34e-05 0.00066148 -7.93134e-05 -0.00151255 0.000127654 -9.42754e-05 0.000427979 0.000123058 -0.000218654 6.2746e-05 -0.000191286 -0.000149971 0.000361741 0.000105377 -0.000215704 5.94509e-05 0.000113716 
1666.7 0 3.2941e-05 -0.00678019 -3.67391e-05 0.000131725 -0.00877709 0.000165915 -0.000217009 -0.000457126 -0.000553831 -0.00058715 0.000271632 0.0291146 -0.000449474 0.000874078 -0.000226619 -5.72954e-05 0.00065744 -7.08666e-05 -0.00152847 0.000122469 -9.11999e-05 0.000421321 0.000128047 -0.000211856 6.06052e-05 -0.000191371 -0.000149093 0.000354445 0.000115937 -0.000214632 6.10405e-05 0.000102452 
1667.05 0 3.03712e-05 -0.00679148 -4.22817e-05 0.000128657 -0.0098846 0.000190826 -0.000202863 -0.000425332 -0.00053973 -0.000618461 0.000239437 0.0285485 -0.000453916 0.00082095 -0.00022996 -3.10803e-05 0.000649558 -6.82168e-05 -0.00154072 0.000120515 -8.917e-05 0.000414559 0.000130974 -0.00020536 5.47741e-05 -0.000192903 -0.000147241 0.000349149 0.000128331 -0.000213872 6.39192e-05 9.28687e-05 
1667.4 0 2.91423e-05 -0.00679084 -4.74675e-05 0.000124987 -0.0109604 0.000216322 -0.000186746 -0.000396092 -0.000528221 -0.00065073 0.000208462 0.0279521 -0.000461999 0.000769472 -0.000233344 -7.11461e-06 0.000638476 -6.82121e-05 -0.00155031 0.000122838 -8.93383e-05 0.000406477 0.000132296 -0.000199438 4.72999e-05 -0.000193533 -0.000145176 0.000344176 0.000142226 -0.000214179 6.60376e-05 8.49326e-05 
1667.75 0 2.92226e-05 -0.00677958 -5.14487e-05 0.000121142 -0.0120062 0.000242064 -0.000168141 -0.000368809 -0.000522441 -0.00068218 0.000176936 0.0273249 -0.000473207 0.000720855 -0.000238375 1.38687e-05 0.000625179 -6.7512e-05 -0.0015602 0.00012802 -9.08965e-05 0.000396931 0.000131975 -0.000193272 4.01176e-05 -0.000192623 -0.000144491 0.000338511 0.000155099 -0.00021503 6.64979e-05 7.75273e-05 
1668.1 0 2.92859e-05 -0.00675814 -5.22281e-05 0.000117686 -0.0130183 0.00026607 -0.000147569 -0.00034232 -0.000521474 -0.000710319 0.000145732 0.0266647 -0.00048549 0.000675254 -0.000246614 3.10806e-05 0.000610587 -6.89079e-05 -0.00157235 0.000135772 -9.08195e-05 0.000387354 0.000131471 -0.000186414 3.37083e-05 -0.000192502 -0.000146723 0.000332047 0.000165662 -0.000215418 6.59219e-05 6.98867e-05 
1668.45 0 2.89151e-05 -0.00672616 -4.90562e-05 0.000114717 -0.0139944 0.000286891 -0.000127212 -0.000317594 -0.000523568 -0.000733854 0.00011648 0.0259735 -0.000498729 0.00062985 -0.000258194 4.40705e-05 0.000594816 -7.62327e-05 -0.00158513 0.000147005 -8.84726e-05 0.000378917 0.000131761 -0.000179498 2.77219e-05 -0.000193495 -0.000151515 0.000325332 0.000175672 -0.0002142 6.45638e-05 6.28124e-05 
1668.8 0 2.97097e-05 -0.00668543 -4.42492e-05 0.000111266 -0.0149353 0.000305015 -0.000108761 -0.000295805 -0.000526045 -0.000751982 8.83119e-05 0.0252556 -0.000515628 0.000581719 -0.000272408 5.31214e-05 0.000576366 -8.92619e-05 -0.00159584 0.000159056 -8.48068e-05 0.00037249 0.000131486 -0.000173624 2.13492e-05 -0.000193107 -0.000157451 0.000318872 0.00018691 -0.000211434 6.19643e-05 5.63183e-05 
1669.15 0 3.27402e-05 -0.00663773 -4.05903e-05 0.000106695 -0.0158402 0.000321602 -9.25881e-05 -0.00027641 -0.000525893 -0.00076332 6.1347e-05 0.0245137 -0.000536798 0.000532109 -0.000289452 5.86914e-05 0.000554131 -0.00010585 -0.00160366 0.000167214 -8.05556e-05 0.000367489 0.000129805 -0.000167775 1.4437e-05 -0.000190179 -0.000163901 0.00031237 0.000199228 -0.000209356 5.82722e-05 4.95152e-05 
1669.5 0 3.72745e-05 -0.00658404 -3.87397e-05 0.000101967 -0.0167067 0.00033778 -7.81515e-05 -0.000257091 -0.000522511 -0.000767845 3.72876e-05 0.0237505 -0.000559626 0.000483496 -0.000309044 6.15666e-05 0.000528696 -0.000124187 -0.00160849 0.000169671 -7.66161e-05 0.000361765 0.00012727 -0.000160549 7.91229e-06 -0.00018567 -0.000170635 0.000305306 0.000212148 -0.00020976 5.42668e-05 4.27958e-05 
1669.85 0 4.2615e-05 -0.00652386 -3.7373e-05 9.79054e-05 -0.0175348 0.000354212 -6.56228e-05 -0.000236287 -0.00051618 -0.000767315 1.63031e-05 0.0229682 -0.000579909 0.000434878 -0.000329444 6.37748e-05 0.000502278 -0.000143382 -0.00160949 0.000168247 -7.39601e-05 0.00035414 0.000123994 -0.000153473 1.73109e-06 -0.000181552 -0.000177219 0.000297266 0.000225775 -0.00021239 5.09478e-05 3.63205e-05 
1670.2 0 4.83086e-05 -0.00645541 -3.43307e-05 9.40741e-05 -0.0183275 0.00037155 -5.50957e-05 -0.000214954 -0.000505626 -0.000762149 -3.29891e-06 0.0221684 -0.000594201 0.000383695 -0.0003499 6.69946e-05 0.000475416 -0.000162626 -0.00160552 0.000165728 -7.27741e-05 0.000344356 0.000120203 -0.000148991 -4.90651e-06 -0.000178702 -0.000183431 0.000288191 0.000240029 -0.000215462 4.91907e-05 2.94065e-05 
1670.55 0 5.32917e-05 -0.00637844 -2.84507e-05 8.98084e-05 -0.0190874 0.000389082 -4.50889e-05 -0.000193477 -0.000489226 -0.000751671 -2.24866e-05 0.0213507 -0.000603534 0.000329747 -0.000369231 7.23872e-05 0.000446455 -0.000180956 -0.00159614 0.00016419 -7.2385e-05 0.000333385 0.000117468 -0.000146978 -1.20015e-05 -0.000175304 -0.000189474 0.000278256 0.000253761 -0.000218627 4.82483e-05 2.3564e-05 
1670.9 0 5.72519e-05 -0.00629429 -2.07785e-05 8.47428e-05 -0.0198137 0.00040594 -3.44459e-05 -0.000170696 -0.000468093 -0.000736599 -4.05208e-05 0.0205136 -0.000611014 0.000275995 -0.000384995 8.09704e-05 0.000415852 -0.000199043 -0.00158173 0.000162859 -7.25472e-05 0.000323385 0.000116928 -0.000145409 -1.87357e-05 -0.000170457 -0.00019443 0.000268493 0.000266535 -0.000221723 4.7001e-05 1.89233e-05 
1671.25 0 6.04879e-05 -0.00620186 -1.29154e-05 7.92436e-05 -0.0205056 0.00042315 -2.263e-05 -0.000144678 -0.000445183 -0.000716962 -5.67989e-05 0.0196583 -0.000616937 0.000226694 -0.000398102 9.30474e-05 0.000386182 -0.000217403 -0.00156476 0.000158955 -7.43032e-05 0.00031441 0.000117195 -0.000142665 -2.49153e-05 -0.000164476 -0.000197526 0.000259429 0.000278748 -0.000223645 4.50722e-05 1.39675e-05 
1671.6 0 6.3577e-05 -0.00610096 -4.9486e-06 7.4718e-05 -0.0211643 0.000442156 -8.03731e-06 -0.000114237 -0.000422432 -0.000692294 -7.20874e-05 0.0187863 -0.000619259 0.000181476 -0.000411477 0.000109863 0.000358246 -0.000236088 -0.00154947 0.000150916 -7.81577e-05 0.000305654 0.000116912 -0.000137553 -3.13114e-05 -0.000158472 -0.00019975 0.000251382 0.000289405 -0.000223668 4.30767e-05 8.84726e-06 
1671.95 0 6.70309e-05 -0.00599272 3.81429e-06 7.06311e-05 -0.021787 0.000462258 9.49635e-06 -8.0818e-05 -0.000398834 -0.000664615 -8.8327e-05 0.0178991 -0.000615366 0.000137649 -0.000426359 0.000131437 0.00033056 -0.000255085 -0.00153617 0.000138275 -8.32883e-05 0.000296106 0.000116254 -0.000130839 -3.86299e-05 -0.000154992 -0.000201369 0.000243785 0.000297156 -0.000221955 4.19566e-05 3.44459e-06 
1672.3 0 7.04392e-05 -0.00587699 1.26822e-05 6.64656e-05 -0.0223709 0.000480241 2.76322e-05 -4.56462e-05 -0.000372143 -0.000635477 -0.000106756 0.016999 -0.000603282 9.62997e-05 -0.000440659 0.000155699 0.000303304 -0.000274051 -0.00152508 0.000120584 -8.90517e-05 0.000284438 0.000116685 -0.000124014 -4.79473e-05 -0.000154348 -0.0002019 0.000234947 0.000301499 -0.000219062 4.1885e-05 -2.59265e-06 
1672.65 0 7.33763e-05 -0.00575446 2.02816e-05 6.25612e-05 -0.0229165 0.000494054 4.52392e-05 -9.04268e-06 -0.000341121 -0.000603953 -0.000125407 0.0160872 -0.000583922 5.66375e-05 -0.00045021 0.000180721 0.000280154 -0.000292314 -0.00151878 9.92265e-05 -9.50047e-05 0.000271295 0.000118528 -0.000117598 -5.95047e-05 -0.000154017 -0.000202501 0.000223867 0.00030265 -0.000215833 4.20108e-05 -9.87355e-06 
1673 0 7.64658e-05 -0.0056264 2.55698e-05 5.86482e-05 -0.023425 0.00050472 6.48617e-05 2.87796e-05 -0.000306281 -0.000570578 -0.000143442 0.015163 -0.000561016 1.56714e-05 -0.000451976 0.000206634 0.000264024 -0.000309495 -0.00151726 7.70143e-05 -0.000100552 0.000258394 0.000120152 -0.000111416 -7.20189e-05 -0.00015259 -0.000204182 0.000209795 0.000301487 -0.000212603 4.17665e-05 -1.82317e-05 
1673.35 0 8.10372e-05 -0.00549245 2.85685e-05 5.4482e-05 -0.0238952 0.000514505 8.84444e-05 6.76054e-05 -0.000270001 -0.000538594 -0.000163584 0.0142267 -0.000538784 -2.82784e-05 -0.000446509 0.000233735 0.000253057 -0.000326199 -0.00151819 5.49049e-05 -0.000105489 0.000246858 0.000120108 -0.000105925 -8.3954e-05 -0.000150894 -0.000206684 0.000193004 0.000299494 -0.000209095 4.11917e-05 -2.66382e-05 
1673.7 0 8.71631e-05 -0.00535213 3.02175e-05 5.00501e-05 -0.0243253 0.000523046 0.000116031 0.000106808 -0.000233668 -0.000510845 -0.000190382 0.0132808 -0.000518968 -7.67332e-05 -0.000436909 0.000261506 0.000245276 -0.000343237 -0.00151834 3.21297e-05 -0.000110146 0.000236926 0.000118032 -0.000100832 -9.4643e-05 -0.000150063 -0.0002091 0.000174887 0.000298176 -0.00020547 3.83935e-05 -3.52649e-05 
1674.05 0 9.44428e-05 -0.00520714 3.09794e-05 4.59898e-05 -0.0247155 0.000526985 0.000146671 0.000144923 -0.000195708 -0.000488697 -0.000224592 0.012329 -0.000499646 -0.000130077 -0.000424664 0.000289564 0.000240468 -0.000361051 -0.00151448 8.42353e-06 -0.00011417 0.000227837 0.000113371 -9.54142e-05 -0.000104315 -0.000150034 -0.000210193 0.000155436 0.000298459 -0.000202521 3.17457e-05 -4.47787e-05 
1674.4 0 0.00010234 -0.00505875 3.08137e-05 4.34537e-05 -0.0250678 0.000524912 0.000177875 0.000180895 -0.00015561 -0.000470986 -0.00026254 0.0113729 -0.00047906 -0.00018558 -0.000408667 0.000315147 0.000238272 -0.000378412 -0.00150556 -1.60261e-05 -0.000118412 0.000218258 0.000105867 -8.85975e-05 -0.000112357 -0.000150067 -0.000209497 0.00013483 0.000300403 -0.000200836 2.20238e-05 -5.44707e-05 
1674.75 0 0.000109829 -0.00490625 3.04971e-05 4.28703e-05 -0.0253848 0.000517436 0.000209372 0.000216162 -0.000117679 -0.000454407 -0.000300727 0.0104126 -0.000458023 -0.000240767 -0.000388786 0.0003337 0.00023852 -0.000393013 -0.00149292 -4.06804e-05 -0.000125356 0.000207596 9.68912e-05 -7.86205e-05 -0.000117999 -0.0001504 -0.000208107 0.000114266 0.000303641 -0.000200789 1.04097e-05 -6.24396e-05 
1675.1 0 0.000116106 -0.00474821 3.13333e-05 4.33052e-05 -0.0256666 0.000505113 0.000243171 0.000253819 -8.62065e-05 -0.000436138 -0.000337311 0.00944804 -0.000437722 -0.00029656 -0.000367904 0.000343086 0.000238954 -0.000404473 -0.00147852 -6.3081e-05 -0.000133494 0.00019649 8.769e-05 -6.49839e-05 -0.000121258 -0.000150542 -0.000205737 9.44874e-05 0.00030681 -0.000201308 -1.60223e-06 -6.78368e-05 
1675.45 0 0.000121052 -0.00458361 3.4124e-05 4.34956e-05 -0.0259124 0.000489536 0.000277231 0.000295074 -6.00097e-05 -0.0004152 -0.000371061 0.00848055 -0.00041899 -0.000353028 -0.000348643 0.000343963 0.00023571 -0.000416369 -0.00146244 -8.24617e-05 -0.000139809 0.00018568 7.84885e-05 -4.95006e-05 -0.000122577 -0.000149426 -0.000200857 7.44446e-05 0.000308966 -0.00020101 -1.3035e-05 -7.09077e-05 
1675.8 0 0.000124728 -0.00441302 3.82995e-05 4.32597e-05 -0.026123 0.000472336 0.000307595 0.00033864 -3.59138e-05 -0.000390226 -0.000401569 0.00751344 -0.000402393 -0.000409354 -0.00033097 0.000338823 0.00022791 -0.000432846 -0.00144448 -0.000100609 -0.000145643 0.000175516 6.94102e-05 -3.44056e-05 -0.000121919 -0.000145761 -0.000193563 5.28051e-05 0.00031092 -0.000199926 -2.39634e-05 -7.21023e-05 
1676.15 0 0.000127118 -0.00423846 4.18643e-05 4.24241e-05 -0.0262973 0.000453965 0.000333872 0.000382376 -1.17391e-05 -0.00035959 -0.000430982 0.00655035 -0.000388273 -0.000465699 -0.000314666 0.000330412 0.00021801 -0.000454137 -0.00142504 -0.000119351 -0.000153221 0.000167267 6.06563e-05 -2.05458e-05 -0.000119303 -0.000140457 -0.000185082 3.01613e-05 0.000313567 -0.000198309 -3.41312e-05 -7.10627e-05 
1676.5 0 0.000128468 -0.00406001 4.37232e-05 4.06564e-05 -0.0264331 0.00043375 0.000357693 0.000424509 1.26614e-05 -0.000324024 -0.000459927 0.0055948 -0.000377889 -0.00052193 -0.000301088 0.000320971 0.000208621 -0.000477365 -0.00140372 -0.000138025 -0.000162258 0.000161571 5.29339e-05 -7.95913e-06 -0.000115717 -0.000135149 -0.00017693 7.2997e-06 0.000317706 -0.000193979 -4.25758e-05 -6.78331e-05 
1676.85 0 0.000129958 -0.00387692 4.47409e-05 3.78193e-05 -0.0265309 0.000413603 0.000377856 0.000464806 3.71522e-05 -0.000287585 -0.000485637 0.00464699 -0.00037231 -0.000576973 -0.000292024 0.000312693 0.000200007 -0.000500695 -0.00137912 -0.000153781 -0.000172097 0.000157865 4.61865e-05 2.75154e-06 -0.000111514 -0.0001303 -0.000169233 -1.5712e-05 0.000324285 -0.000185254 -4.96408e-05 -6.37816e-05 
1677.2 0 0.000131895 -0.00368964 4.52962e-05 3.50683e-05 -0.0265915 0.000397462 0.000393236 0.000503153 6.23811e-05 -0.000254454 -0.000508395 0.00370319 -0.000370404 -0.000629601 -0.000287843 0.000305983 0.000194203 -0.000524114 -0.00135102 -0.000164643 -0.000182459 0.000154809 4.04908e-05 1.16731e-05 -0.000106705 -0.000126565 -0.000161765 -3.83596e-05 0.0003337 -0.000173427 -5.67588e-05 -6.10622e-05 
1677.55 0 0.000134363 -0.00349839 4.48945e-05 3.42668e-05 -0.0266143 0.000385312 0.000406251 0.000539862 8.6636e-05 -0.000227947 -0.000531055 0.00276203 -0.000368703 -0.000678432 -0.000287429 0.000299565 0.000192594 -0.00054683 -0.00132065 -0.000169805 -0.000191232 0.000151397 3.56344e-05 2.00172e-05 -0.000101785 -0.000125037 -0.000154844 -6.05975e-05 0.000344815 -0.000160485 -6.49486e-05 -6.07239e-05 
1677.9 0 0.000138212 -0.00330287 4.47364e-05 3.6451e-05 -0.0266014 0.00037413 0.000419393 0.000575409 0.000107449 -0.000209703 -0.000553201 0.00182629 -0.000365277 -0.000722022 -0.000288014 0.000291183 0.000192058 -0.000569235 -0.00128915 -0.000170639 -0.000196849 0.000148164 3.18108e-05 2.75238e-05 -9.62346e-05 -0.000125119 -0.000148559 -8.26997e-05 0.000356103 -0.000148489 -7.40692e-05 -6.23317e-05 
1678.25 0 0.000143684 -0.00310293 4.67839e-05 4.08005e-05 -0.0265542 0.00036236 0.000434511 0.000609201 0.000124667 -0.000197947 -0.000572675 0.000897051 -0.000361237 -0.000760507 -0.000287774 0.000278336 0.000189928 -0.000592756 -0.00125561 -0.000168248 -0.000200775 0.000144509 2.8851e-05 3.36001e-05 -8.86764e-05 -0.000125082 -0.000143591 -0.000103791 0.00036661 -0.000138501 -8.3732e-05 -6.56729e-05 
1678.6 0 0.000149694 -0.00289829 5.10742e-05 4.46226e-05 -0.0264692 0.000349583 0.000453399 0.000641188 0.000139243 -0.000189943 -0.000587599 -2.65312e-05 -0.000357491 -0.000794371 -0.000286511 0.000260978 0.000185535 -0.000617878 -0.00121774 -0.000162011 -0.000204207 0.00013957 2.67172e-05 3.97831e-05 -7.7874e-05 -0.000124442 -0.000140051 -0.000123323 0.000375273 -0.000129313 -9.28455e-05 -6.96753e-05 
1678.95 0 0.000154925 -0.00268947 5.62087e-05 4.67522e-05 -0.0263432 0.000335024 0.000472887 0.000670748 0.000150844 -0.000184145 -0.000596893 -0.000941586 -0.000354099 -0.000823914 -0.000284209 0.00024114 0.00017869 -0.000643923 -0.00117595 -0.000152373 -0.000206519 0.00013321 2.62928e-05 4.77291e-05 -6.38072e-05 -0.000123211 -0.000137492 -0.000142011 0.000381736 -0.000120159 -9.89819e-05 -7.34921e-05 
1679.3 0 0.000158221 -0.00247773 6.08861e-05 4.81309e-05 -0.0261785 0.000319177 0.000488465 0.000697513 0.000159539 -0.000179422 -0.00059994 -0.00184276 -0.000352022 -0.000850292 -0.000282985 0.000221014 0.000169242 -0.000669308 -0.00113307 -0.00014046 -0.000207739 0.000125531 2.71046e-05 5.77645e-05 -4.78395e-05 -0.000120194 -0.000135937 -0.000160214 0.000385388 -0.00011123 -0.000100749 -7.83919e-05 
1679.65 0 0.000158394 -0.00226462 6.41138e-05 4.95028e-05 -0.0259826 0.000304056 0.000499999 0.000720817 0.000168028 -0.000174827 -0.000598615 -0.00272844 -0.00035233 -0.000875392 -0.000285156 0.000203474 0.000157072 -0.000693412 -0.00109139 -0.000128264 -0.000208445 0.000117743 2.75916e-05 6.81458e-05 -3.05862e-05 -0.000114777 -0.000135219 -0.00017711 0.000385679 -0.000102256 -9.96688e-05 -8.49215e-05 
1680 0 0.000155343 -0.00205147 6.68574e-05 5.02286e-05 -0.0257589 0.000290646 0.000509279 0.000739079 0.000179185 -0.00016984 -0.000596223 -0.00360076 -0.000352946 -0.000901571 -0.000287535 0.000190425 0.000142106 -0.000715657 -0.00105016 -0.000117738 -0.000207867 0.000110337 2.85882e-05 7.73957e-05 -1.37654e-05 -0.000107975 -0.000134989 -0.000191718 0.000383416 -9.18586e-05 -9.78904e-05 -9.21022e-05 
1680.35 0 0.000150957 -0.00183752 7.1483e-05 4.91743e-05 -0.0255034 0.000279236 0.000514464 0.000752182 0.00019314 -0.000164861 -0.000593507 -0.00445954 -0.000350457 -0.000928993 -0.00028538 0.000181424 0.000124285 -0.00073382 -0.00100776 -0.000109357 -0.000205686 0.000103587 3.13865e-05 8.51761e-05 2.01166e-07 -0.000100251 -0.000135248 -0.000204412 0.000379454 -7.98214e-05 -9.56443e-05 -0.000100077 
1680.7 0 0.000147121 -0.00162182 7.74541e-05 4.62492e-05 -0.0252144 0.000271483 0.000513062 0.000761895 0.000208185 -0.00016063 -0.000590333 -0.00530197 -0.00034447 -0.000956641 -0.000277138 0.000175791 0.000106037 -0.000745518 -0.000964757 -0.000103533 -0.000203723 9.69232e-05 3.58272e-05 9.09242e-05 1.0878e-05 -9.12939e-05 -0.000135756 -0.000216401 0.000375114 -6.64885e-05 -9.24717e-05 -0.000109185 
1681.05 0 0.000144451 -0.00140528 8.23489e-05 4.28417e-05 -0.024895 0.000268909 0.000505171 0.000771759 0.000221953 -0.000158277 -0.000586164 -0.006127 -0.000336705 -0.000985898 -0.000263046 0.000173062 8.89018e-05 -0.000751671 -0.000922468 -0.000101224 -0.000202413 8.88175e-05 4.07577e-05 9.47198e-05 2.00343e-05 -8.26859e-05 -0.000136228 -0.000229092 0.000370691 -5.22121e-05 -8.78122e-05 -0.000119546 
1681.4 0 0.000142749 -0.00118935 8.58493e-05 3.98517e-05 -0.0245462 0.00027036 0.000491238 0.0007831 0.000233678 -0.000157053 -0.00058177 -0.00693445 -0.000328718 -0.00101766 -0.000244266 0.000171644 7.23762e-05 -0.000756191 -0.000881471 -0.000100708 -0.000201282 8.05177e-05 4.44193e-05 9.78413e-05 2.92619e-05 -7.58352e-05 -0.000136784 -0.000243064 0.000365588 -3.76719e-05 -8.18167e-05 -0.0001306 
1681.75 0 0.000141745 -0.000974959 8.77751e-05 3.78329e-05 -0.0241676 0.000272771 0.000473375 0.000792418 0.000243819 -0.000154991 -0.000577598 -0.00772376 -0.000321004 -0.00104951 -0.000221845 0.00017296 5.5384e-05 -0.000761194 -0.000842045 -9.9921e-05 -0.000199857 7.26941e-05 4.64317e-05 0.000102095 3.824e-05 -7.00499e-05 -0.000137587 -0.000258031 0.000359821 -2.36607e-05 -7.5976e-05 -0.000140192 
1682.1 0 0.000141097 -0.000762656 8.78211e-05 3.74584e-05 -0.0237585 0.000274084 0.000454687 0.000797825 0.000252359 -0.000152276 -0.000573319 -0.00849468 -0.000310793 -0.00108009 -0.000195941 0.000180049 3.68252e-05 -0.000765822 -0.000802525 -9.84264e-05 -0.000196784 6.35e-05 4.78544e-05 0.000108591 4.76733e-05 -6.45667e-05 -0.000138915 -0.000273829 0.000353123 -1.1617e-05 -7.12411e-05 -0.000146875 
1682.45 0 0.000139925 -0.000552071 8.67473e-05 3.74712e-05 -0.0233189 0.000273673 0.000435903 0.000802249 0.000258817 -0.000149383 -0.000568815 -0.00924519 -0.000295999 -0.00110963 -0.00016646 0.000192031 1.55778e-05 -0.000769097 -0.000759513 -9.54952e-05 -0.00019185 5.24277e-05 4.90331e-05 0.000116907 5.85134e-05 -5.86062e-05 -0.000139787 -0.000290224 0.000344813 -1.45177e-06 -6.65525e-05 -0.000150927 
1682.8 0 0.000136598 -0.00034332 8.44103e-05 3.62363e-05 -0.0228504 0.000273522 0.000416266 0.000807873 0.000261763 -0.000144059 -0.000562361 -0.00997148 -0.000278892 -0.00113627 -0.000134909 0.000206054 -8.43898e-06 -0.000771948 -0.000709829 -9.13616e-05 -0.000185154 4.0549e-05 4.94143e-05 0.00012632 6.87507e-05 -5.21652e-05 -0.000139399 -0.00030595 0.000334948 8.83167e-06 -6.06421e-05 -0.000153542 
1683.15 0 0.000130278 -0.000136734 7.97487e-05 3.3468e-05 -0.0223559 0.000276847 0.000394896 0.000812532 0.000260715 -0.000134475 -0.000552248 -0.0106706 -0.000263497 -0.00115616 -0.000105098 0.000221519 -3.32295e-05 -0.000775521 -0.000652316 -8.79249e-05 -0.000177193 2.86102e-05 4.86648e-05 0.000136315 7.67762e-05 -4.6123e-05 -0.000138397 -0.000320367 0.000323428 1.99274e-05 -5.29613e-05 -0.000156093 
1683.5 0 0.00012203 6.79963e-05 7.28725e-05 2.94948e-05 -0.0218386 0.000285874 0.000372542 0.00081361 0.000257027 -0.000121073 -0.000540375 -0.0113429 -0.00024999 -0.00116584 -7.96068e-05 0.000239236 -5.57994e-05 -0.00078032 -0.00058925 -8.76454e-05 -0.000169738 1.73558e-05 4.68739e-05 0.000145206 8.3421e-05 -4.08898e-05 -0.000137928 -0.000332728 0.000310486 3.15627e-05 -4.33977e-05 -0.000158959 
1683.85 0 0.000113606 0.000270541 6.57919e-05 2.45479e-05 -0.021301 0.000300575 0.000349892 0.000810527 0.000253209 -0.000105663 -0.000529526 -0.0119925 -0.000236787 -0.00116569 -5.73553e-05 0.000260308 -7.53981e-05 -0.000784916 -0.000523599 -9.07016e-05 -0.000163287 6.51582e-06 4.34548e-05 0.000152145 8.9807e-05 -3.69176e-05 -0.000138195 -0.000341427 0.000296257 4.30595e-05 -3.27817e-05 -0.00016186 
1684.2 0 0.000106588 0.000469996 5.92692e-05 1.91694e-05 -0.0207419 0.000320759 0.000325375 0.000805208 0.000253021 -8.97941e-05 -0.000521088 -0.0126232 -0.000224599 -0.0011583 -3.74581e-05 0.000285426 -9.15564e-05 -0.000788303 -0.000456169 -9.67441e-05 -0.000157143 -5.77748e-06 3.8524e-05 0.000156511 9.63714e-05 -3.5799e-05 -0.000138436 -0.000346091 0.000280998 5.36562e-05 -2.23969e-05 -0.000164722 
1684.55 0 0.000101978 0.000666688 5.29116e-05 1.38866e-05 -0.0201582 0.000345326 0.000297425 0.000800321 0.000257303 -7.26067e-05 -0.000517722 -0.0132325 -0.00021488 -0.00114541 -2.06873e-05 0.000314962 -0.000104609 -0.000791155 -0.000387365 -0.000106282 -0.000151269 -1.91167e-05 3.32433e-05 0.00015737 0.000102181 -3.77456e-05 -0.000138864 -0.000347426 0.000267065 6.37256e-05 -1.44485e-05 -0.000167879 
1684.9 0 0.000100674 0.000861471 4.70162e-05 8.8723e-06 -0.01955 0.00037237 0.000266015 0.000796614 0.000263277 -5.33755e-05 -0.000521142 -0.0138151 -0.000207869 -0.00112883 -7.80705e-06 0.000348265 -0.000116013 -0.00079319 -0.000319577 -0.000117824 -0.000146374 -3.24599e-05 2.66389e-05 0.00015722 0.000106092 -4.05106e-05 -0.000139951 -0.000346691 0.000255527 7.37318e-05 -1.15919e-05 -0.000172139 
1685.25 0 0.000103304 0.0010534 4.13174e-05 4.06792e-06 -0.0189211 0.000399728 0.000232657 0.000793719 0.000269978 -3.49135e-05 -0.000530427 -0.0143702 -0.000203776 -0.00111242 -6.38605e-07 0.000382754 -0.000126973 -0.000792558 -0.000255197 -0.000128323 -0.000142329 -4.64292e-05 1.70423e-05 0.000159663 0.000108807 -4.22707e-05 -0.000141531 -0.00034534 0.000246078 8.42338e-05 -1.43939e-05 -0.000178115 
1685.6 0 0.000109573 0.00124047 3.40909e-05 -5.5193e-07 -0.0182744 0.000424653 0.000199877 0.000791297 0.000278583 -1.86534e-05 -0.000545461 -0.014899 -0.00020184 -0.00109898 -5.53384e-08 0.000413832 -0.000139219 -0.00078834 -0.000193079 -0.000137251 -0.000137882 -6.19701e-05 5.75493e-06 0.000164045 0.000111205 -4.36904e-05 -0.000143734 -0.000344855 0.000238643 9.52828e-05 -2.05975e-05 -0.000185 
1685.95 0 0.00011776 0.00142258 2.58902e-05 -4.79441e-06 -0.0176116 0.000443927 0.000168717 0.000789561 0.000288139 -2.1895e-06 -0.000566907 -0.0154 -0.000200648 -0.00108878 -3.27838e-06 0.000438123 -0.000153332 -0.00078163 -0.00013253 -0.000145417 -0.000133382 -7.89341e-05 -5.42326e-06 0.000167314 0.000113049 -4.64993e-05 -0.000146523 -0.000346207 0.000233041 0.000105453 -2.81806e-05 -0.000191936 
1686.3 0 0.000127109 0.00160055 1.83018e-05 -8.99588e-06 -0.0169348 0.000453708 0.000138594 0.000788778 0.000297109 1.66662e-05 -0.000592591 -0.0158705 -0.000199753 -0.00108058 -8.33609e-06 0.000456488 -0.000167018 -0.000772273 -7.47477e-05 -0.000153159 -0.00013031 -9.57104e-05 -1.53856e-05 0.000168334 0.000113658 -5.1705e-05 -0.000149283 -0.000348191 0.000229297 0.000113997 -3.64099e-05 -0.00019813 
1686.65 0 0.000137633 0.00177482 1.19774e-05 -1.40706e-05 -0.0162453 0.000453131 0.000109296 0.000788359 0.00030607 3.71601e-05 -0.00061812 -0.0163115 -0.000198138 -0.00107216 -1.56099e-05 0.00046952 -0.000178284 -0.000759914 -1.93135e-05 -0.000160591 -0.00012898 -0.000110878 -2.31085e-05 0.00016794 0.00011344 -5.89355e-05 -0.000151757 -0.00034919 0.000227422 0.000122055 -4.37827e-05 -0.000202954 
1687 0 0.000148606 0.00194563 6.69167e-06 -2.07525e-05 -0.0155429 0.00044578 8.32048e-05 0.0007891 0.000316325 5.81494e-05 -0.000642352 -0.0167265 -0.000195009 -0.00106163 -2.57471e-05 0.000476542 -0.00018742 -0.000745474 3.51479e-05 -0.000168355 -0.000128685 -0.000124035 -2.87497e-05 0.000167673 0.000114427 -6.77859e-05 -0.000154198 -0.000349486 0.000227044 0.000131002 -4.93489e-05 -0.000205661 
1687.35 0 0.000158533 0.00211276 1.09493e-06 -2.8343e-05 -0.0148283 0.000435561 6.2933e-05 0.000793258 0.000327662 7.9754e-05 -0.000666801 -0.017116 -0.000189596 -0.00104947 -3.75137e-05 0.000478798 -0.000196358 -0.000730634 8.89954e-05 -0.000178855 -0.000127564 -0.000135366 -3.32555e-05 0.000167995 0.000117946 -7.73517e-05 -0.00015624 -0.000350602 0.000227157 0.000140385 -5.27659e-05 -0.000206811 
1687.7 0 0.000165982 0.00227526 -5.27323e-06 -3.55463e-05 -0.0141011 0.000423751 4.7643e-05 0.000800715 0.000339774 0.000101794 -0.000690662 -0.0174797 -0.000181146 -0.00103812 -5.02993e-05 0.000477283 -0.000205739 -0.000716433 0.000141692 -0.00019528 -0.000124667 -0.000146017 -3.83413e-05 0.000167365 0.000122947 -8.64167e-05 -0.000157212 -0.000352955 0.000227081 0.000148418 -5.42805e-05 -0.000208739 
1688.05 0 0.000171246 0.00243271 -1.1843e-05 -4.15536e-05 -0.0133599 0.000409303 3.56823e-05 0.000808571 0.000353623 0.000122618 -0.000712773 -0.0178176 -0.000171603 -0.00102952 -6.57942e-05 0.0004711 -0.000213809 -0.000703274 0.000192236 -0.000217839 -0.000120843 -0.000157325 -4.53088e-05 0.000164658 0.000127572 -9.48705e-05 -0.000156276 -0.000355758 0.000226509 0.000155135 -5.52425e-05 -0.000213071 
1688.4 0 0.000177559 0.00258447 -1.95477e-05 -4.63756e-05 -0.0126045 0.000388851 2.88971e-05 0.000815139 0.000371231 0.000141349 -0.000731528 -0.0181293 -0.000162667 -0.00102525 -8.54296e-05 0.000459835 -0.00021987 -0.000692535 0.000240642 -0.000244853 -0.000117572 -0.000169452 -5.39223e-05 0.000160497 0.000130254 -0.000102964 -0.000152029 -0.000358996 0.000225591 0.000161774 -5.69643e-05 -0.000219961 
1688.75 0 0.000186984 0.00272908 -2.91613e-05 -5.06964e-05 -0.0118374 0.000361801 2.88344e-05 0.000820062 0.000392713 0.000157296 -0.000743295 -0.0184135 -0.000152861 -0.00102551 -0.000107142 0.000445624 -0.000226533 -0.000684599 0.000287814 -0.000274077 -0.000114132 -0.000180943 -6.30833e-05 0.000155512 0.000131507 -0.000110883 -0.000144168 -0.00036271 0.000224746 0.000168381 -5.92173e-05 -0.000227282 
1689.1 0 0.000197868 0.0028665 -3.94893e-05 -5.47896e-05 -0.0110632 0.00033033 3.22849e-05 0.000822929 0.000415291 0.000170543 -0.000746506 -0.0186664 -0.000142013 -0.00102631 -0.000127413 0.000430515 -0.000235203 -0.000677098 0.000334935 -0.000301139 -0.000109283 -0.000190708 -7.32368e-05 0.000149003 0.000133522 -0.000118955 -0.000134342 -0.000365853 0.000223309 0.000174849 -6.12231e-05 -0.000233288 
1689.45 0 0.000208567 0.00299796 -4.89237e-05 -5.87337e-05 -0.0102881 0.000295674 3.61863e-05 0.000825223 0.000436612 0.000181001 -0.00074485 -0.0188853 -0.000132853 -0.00102265 -0.000146617 0.000415692 -0.000244398 -0.000668048 0.000380888 -0.000323165 -0.00010299 -0.000198749 -8.50053e-05 0.000142791 0.000136043 -0.00012537 -0.000124132 -0.000368113 0.000220175 0.000182068 -6.26396e-05 -0.000238163 
1689.8 0 0.000218652 0.00312433 -5.68904e-05 -6.25241e-05 -0.00951465 0.000257324 4.00103e-05 0.000829542 0.000454846 0.000186734 -0.000742907 -0.0190731 -0.000126051 -0.00101396 -0.000167208 0.000401278 -0.000251786 -0.000657067 0.000424132 -0.000341902 -9.55926e-05 -0.000205361 -9.83061e-05 0.000138017 0.000135893 -0.000127346 -0.000114739 -0.00036913 0.000216053 0.000189627 -6.33345e-05 -0.000242267 
1690.15 0 0.000227684 0.00324598 -6.27546e-05 -6.55652e-05 -0.00874174 0.000214609 4.57566e-05 0.000836862 0.000470506 0.000187242 -0.000741022 -0.0192338 -0.000119116 -0.00100267 -0.000188825 0.000387244 -0.000256148 -0.000644666 0.000465039 -0.000358751 -8.68839e-05 -0.000210172 -0.000112254 0.000134597 0.000131856 -0.000126115 -0.000106845 -0.000368964 0.000212231 0.000196482 -6.38026e-05 -0.000245945 
1690.5 0 0.000235036 0.00336332 -6.5673e-05 -6.7833e-05 -0.00796854 0.000169761 5.44737e-05 0.000844822 0.00048402 0.00018191 -0.000738938 -0.0193658 -0.000108735 -0.000990719 -0.000209214 0.000373769 -0.00025845 -0.000633734 0.000502565 -0.000372807 -7.61332e-05 -0.000212679 -0.000125436 0.00013334 0.000125963 -0.00012457 -9.99535e-05 -0.000368451 0.000209893 0.000202176 -6.31645e-05 -0.000249833 
1690.85 0 0.000239668 0.00347574 -6.50969e-05 -7.04357e-05 -0.00719613 0.000123641 6.57774e-05 0.000850381 0.00049462 0.000169932 -0.000738039 -0.0194676 -9.31146e-05 -0.000979556 -0.000227831 0.000360722 -0.000261779 -0.000627284 0.000534121 -0.000383314 -6.40964e-05 -0.00021448 -0.000137585 0.000133361 0.000119323 -0.000122835 -9.31571e-05 -0.000368611 0.000209323 0.000206813 -6.09248e-05 -0.000254771 
1691.2 0 0.000242112 0.00358112 -6.21881e-05 -7.36842e-05 -0.0064258 7.41818e-05 8.01782e-05 0.000853736 0.000502914 0.000152671 -0.000736624 -0.0195408 -7.32629e-05 -0.000969224 -0.000245024 0.000348559 -0.00026916 -0.000625668 0.000558837 -0.000390644 -5.1674e-05 -0.000217628 -0.000148211 0.000133804 0.000112278 -0.000121157 -8.62621e-05 -0.000369439 0.000209272 0.000209568 -5.76876e-05 -0.000261578 
1691.55 0 0.000243245 0.00367839 -5.98477e-05 -7.75672e-05 -0.00565847 2.14539e-05 9.74538e-05 0.000855764 0.000511067 0.000132349 -0.000733895 -0.0195867 -4.82633e-05 -0.000958787 -0.000260698 0.00033795 -0.000280737 -0.000626788 0.000576462 -0.000397281 -3.85715e-05 -0.000221466 -0.000156923 0.000134739 0.000106976 -0.00012086 -7.89911e-05 -0.000369863 0.000207708 0.000210043 -5.42939e-05 -0.000270186 
1691.9 0 0.000242965 0.0037689 -6.00514e-05 -8.18852e-05 -0.00489469 -3.4369e-05 0.000115603 0.000855095 0.000521018 0.000111422 -0.000730358 -0.0196061 -1.58602e-05 -0.000948256 -0.000272851 0.000329724 -0.000294946 -0.000628146 0.000586006 -0.000405183 -2.5099e-05 -0.000224223 -0.000164169 0.000136973 0.000103503 -0.00012218 -7.05442e-05 -0.00036933 0.000203897 0.000209276 -5.0693e-05 -0.000280352 
1692.25 0 0.000242006 0.00385418 -6.32327e-05 -8.5515e-05 -0.00413729 -9.21631e-05 0.000131676 0.000852361 0.000533882 9.06635e-05 -0.000724344 -0.0195998 2.16541e-05 -0.000939937 -0.000278864 0.00032379 -0.00030955 -0.000627926 0.00058822 -0.000413343 -1.34387e-05 -0.000225838 -0.000169999 0.000140088 0.000101133 -0.000124075 -6.00213e-05 -0.000369351 0.000198737 0.000209433 -4.64123e-05 -0.00029107 
1692.6 0 0.000240219 0.00393324 -6.80295e-05 -8.83403e-05 -0.00339054 -0.000151423 0.000144149 0.000848829 0.000548401 7.06073e-05 -0.000716197 -0.019568 5.97818e-05 -0.000937745 -0.000277184 0.000319297 -0.000322912 -0.000625523 0.000586676 -0.000419856 -5.21053e-06 -0.000225641 -0.000174692 0.000142491 9.90298e-05 -0.000125476 -4.82076e-05 -0.000370903 0.000192205 0.000212213 -4.25497e-05 -0.000300014 
1692.95 0 0.000236204 0.00400428 -7.31513e-05 -9.17614e-05 -0.00265429 -0.000214783 0.000151735 0.000843288 0.000561531 5.13821e-05 -0.000704902 -0.0195094 9.6027e-05 -0.000942494 -0.000268394 0.000314353 -0.000334567 -0.00062146 0.000586968 -0.000424065 5.71498e-07 -0.000224006 -0.000179276 0.000143615 9.61218e-05 -0.000126276 -3.64771e-05 -0.000372999 0.000183865 0.00021725 -4.0351e-05 -0.000306083 
1693.3 0 0.000228955 0.00406731 -7.86285e-05 -9.65771e-05 -0.00192657 -0.000282333 0.000152705 0.000836198 0.000571465 3.15313e-05 -0.000688307 -0.0194234 0.000130023 -0.000950294 -0.000253892 0.00030775 -0.000343265 -0.000615248 0.000593601 -0.000427225 4.57464e-06 -0.000222681 -0.000183782 0.000143158 9.1933e-05 -0.000127681 -2.56521e-05 -0.000374934 0.000175044 0.000222844 -4.05281e-05 -0.000309654 
1693.65 0 0.000219316 0.00412536 -8.38008e-05 -0.000100959 -0.00120775 -0.000349254 0.000148249 0.00082876 0.000579308 1.07095e-05 -0.000665707 -0.0193126 0.000161786 -0.000955574 -0.000235106 0.000298724 -0.00034617 -0.000605196 0.000605096 -0.000429162 6.95017e-06 -0.000221683 -0.000187875 0.000141064 8.59289e-05 -0.000130927 -1.61779e-05 -0.000376626 0.000167011 0.000227559 -4.24123e-05 -0.000310353 
1694 0 0.000208611 0.00418106 -8.74635e-05 -0.000101912 -0.000499727 -0.000410211 0.000139835 0.000821198 0.000587457 -8.46297e-06 -0.00063829 -0.0191809 0.000189817 -0.000956769 -0.00021377 0.000285043 -0.000342472 -0.000592368 0.000615117 -0.000427616 9.42511e-06 -0.000220323 -0.000190411 0.000138772 7.93221e-05 -0.000134387 -8.15725e-06 -0.000376626 0.000159215 0.000230836 -4.40022e-05 -0.000307412 
1694.35 0 0.000197774 0.00423277 -8.96585e-05 -0.000100192 0.000198463 -0.000463906 0.000128046 0.000812617 0.000595247 -2.31449e-05 -0.000609095 -0.0190302 0.000213773 -0.000954483 -0.000192495 0.000266158 -0.000334493 -0.000580285 0.000621348 -0.000421211 1.25105e-05 -0.000218378 -0.000191486 0.000137332 7.3884e-05 -0.000135484 -1.27446e-06 -0.000373835 0.000151297 0.000232499 -4.32991e-05 -0.000300842 
1694.7 0 0.000187269 0.00427828 -9.02169e-05 -9.80869e-05 0.000890517 -0.000512874 0.000114754 0.000800732 0.000601353 -3.23793e-05 -0.000578556 -0.0188584 0.000234751 -0.000947463 -0.000174676 0.00024336 -0.000325526 -0.000570711 0.000624278 -0.000412049 1.56948e-05 -0.000216092 -0.000193813 0.000136836 6.93177e-05 -0.000133824 4.86531e-06 -0.000370561 0.000143423 0.000233643 -4.04667e-05 -0.000290612 
1695.05 0 0.000176373 0.00431731 -8.83194e-05 -9.6718e-05 0.00157593 -0.000560718 9.8767e-05 0.000785162 0.000605783 -3.61417e-05 -0.000543839 -0.0186605 0.000254083 -0.000937056 -0.000161301 0.000218968 -0.000317375 -0.000562237 0.0006224 -0.000405017 1.85018e-05 -0.000214305 -0.000197964 0.000136523 6.49484e-05 -0.000130076 9.18956e-06 -0.000368641 0.000134392 0.000234655 -3.64474e-05 -0.000277116 
1695.4 0 0.000164599 0.00435 -8.26986e-05 -9.60927e-05 0.00224975 -0.00060831 7.69668e-05 0.000769058 0.000607204 -3.4109e-05 -0.000502663 -0.0184351 0.000274342 -0.000926753 -0.000150623 0.000195593 -0.000307633 -0.000554181 0.000616601 -0.000400269 1.95944e-05 -0.000213229 -0.000201328 0.00013533 6.05462e-05 -0.000125353 1.05036e-05 -0.000367856 0.000122035 0.000234675 -3.11699e-05 -0.000261847 
1695.75 0 0.000152822 0.00437653 -7.4014e-05 -9.59593e-05 0.00291016 -0.000651673 4.93294e-05 0.000752222 0.000603402 -2.75533e-05 -0.000453703 -0.0181849 0.000295099 -0.000919414 -0.000141244 0.000175093 -0.000294252 -0.000546753 0.000611072 -0.000393159 1.92609e-05 -0.000211411 -0.000202295 0.000133589 5.69612e-05 -0.00012132 1.0268e-05 -0.000368609 0.000106329 0.000233857 -2.54552e-05 -0.000246774 
1696.1 0 0.000140865 0.004398 -6.50615e-05 -9.71756e-05 0.00355859 -0.0006847 2.04019e-05 0.000731198 0.000593202 -2.1139e-05 -0.000399508 -0.0179124 0.000314429 -0.000915507 -0.000132834 0.000157706 -0.00027851 -0.000537715 0.000608717 -0.000383583 1.86986e-05 -0.000208733 -0.000201124 0.000131611 5.45343e-05 -0.000117571 1.09328e-05 -0.00037088 8.9746e-05 0.000232485 -2.0432e-05 -0.000231961 
1696.45 0 0.000128718 0.00441494 -5.74734e-05 -0.000100799 0.00419508 -0.00070633 -4.93066e-06 0.000706507 0.000575781 -1.89582e-05 -0.000345828 -0.0176174 0.00033263 -0.00091401 -0.000125674 0.000143987 -0.000262207 -0.000524311 0.000610891 -0.000374783 1.87087e-05 -0.00020607 -0.0001985 0.000129552 5.1463e-05 -0.000113769 1.20532e-05 -0.000373349 7.41772e-05 0.000229812 -1.62461e-05 -0.000216804 
1696.8 0 0.000118042 0.00442667 -5.08852e-05 -0.000106846 0.00481859 -0.000720192 -2.58825e-05 0.000681917 0.000551584 -2.18287e-05 -0.000295579 -0.0172968 0.000349539 -0.000913072 -0.00012046 0.000134819 -0.000244833 -0.000506871 0.000619464 -0.000367691 1.92248e-05 -0.000203665 -0.000196103 0.000127543 4.67008e-05 -0.000110779 1.23041e-05 -0.000374614 5.95712e-05 0.000225522 -1.22977e-05 -0.000200777 
1697.15 0 0.00010924 0.00443261 -4.54521e-05 -0.000113488 0.0054275 -0.000730037 -4.43694e-05 0.000660112 0.000523873 -2.79504e-05 -0.000248435 -0.0169517 0.000364838 -0.000910539 -0.000116313 0.000129196 -0.000224609 -0.000488758 0.00063578 -0.000361422 1.97305e-05 -0.000200691 -0.000195465 0.000125975 4.10212e-05 -0.000108591 1.26681e-05 -0.000374097 4.58242e-05 0.000220581 -8.57081e-06 -0.000184148 
1697.5 0 0.000101171 0.00443284 -4.23464e-05 -0.000119558 0.00602174 -0.000738098 -5.9387e-05 0.000639134 0.000494979 -3.54597e-05 -0.000202235 -0.0165872 0.000379952 -0.000903851 -0.000111574 0.000125587 -0.000201657 -0.000471823 0.000660163 -0.000354552 2.01126e-05 -0.000197175 -0.0001966 0.000125911 3.48718e-05 -0.000107377 1.42169e-05 -0.000371728 3.44823e-05 0.000216037 -4.33938e-06 -0.000167945 
1697.85 0 9.26226e-05 0.00442857 -4.13262e-05 -0.000124288 0.00660357 -0.000744107 -6.79685e-05 0.000615961 0.000464782 -4.46124e-05 -0.000154622 -0.0162061 0.000394503 -0.000891224 -0.000106005 0.000122289 -0.000178984 -0.0004536 0.000690435 -0.000345645 2.07135e-05 -0.000195885 -0.000198856 0.000126471 2.93116e-05 -0.000105972 1.6956e-05 -0.000368274 2.51311e-05 0.000212379 8.84958e-07 -0.000152656 
1698.2 0 8.26772e-05 0.00442049 -4.14211e-05 -0.000127329 0.00717462 -0.000748451 -7.10514e-05 0.000591961 0.00043246 -5.62538e-05 -0.000104301 -0.0158096 0.000406457 -0.000873087 -0.000100705 0.000117409 -0.000158164 -0.000431329 0.000722426 -0.000335955 2.17958e-05 -0.000198285 -0.000201621 0.000125027 2.4476e-05 -0.000102756 2.11418e-05 -0.000363888 1.49381e-05 0.000209534 5.56902e-06 -0.0001372 
1698.55 0 7.22257e-05 0.00440721 -4.25737e-05 -0.000129685 0.00773568 -0.000752172 -7.30048e-05 0.000570525 0.000399911 -6.97477e-05 -4.96892e-05 -0.0153964 0.000416627 -0.000850694 -9.55752e-05 0.000110466 -0.000138808 -0.000404548 0.000753809 -0.000327493 2.30243e-05 -0.000202559 -0.00020474 0.000121573 1.97768e-05 -9.8093e-05 2.63662e-05 -0.000358255 2.45822e-06 0.000206563 7.96039e-06 -0.0001221 
1698.9 0 6.22365e-05 0.00438704 -4.51159e-05 -0.000131699 0.00828584 -0.0007539 -7.78123e-05 0.000551384 0.000369592 -8.38409e-05 7.5834e-06 -0.014964 0.00042749 -0.000825556 -9.01746e-05 0.000101479 -0.000122144 -0.000375862 0.000785257 -0.0003176 2.43786e-05 -0.000205608 -0.000208324 0.000117908 1.54761e-05 -9.10172e-05 3.0662e-05 -0.000351415 -1.19854e-05 0.000203121 8.64157e-06 -0.000108528 
1699.25 0 5.25561e-05 0.00435966 -4.81085e-05 -0.00013239 0.0088221 -0.000752449 -8.73643e-05 0.0005305 0.000340469 -9.74207e-05 6.43499e-05 -0.0145137 0.000439242 -0.000799615 -8.44741e-05 8.82411e-05 -0.000108838 -0.000347278 0.000818675 -0.000300419 2.64756e-05 -0.000206025 -0.000212043 0.000114345 1.12884e-05 -8.11946e-05 3.33742e-05 -0.000344059 -2.66584e-05 0.000200571 9.41009e-06 -9.50729e-05 
1699.6 0 4.31158e-05 0.00432489 -5.03433e-05 -0.000131517 0.00934125 -0.000749275 -0.000101923 0.000506658 0.000310979 -0.000108688 0.000118998 -0.0140484 0.000448594 -0.00077463 -7.9263e-05 6.92746e-05 -9.86062e-05 -0.000317759 0.00085408 -0.000275126 3.00486e-05 -0.000205 -0.000215762 0.000110088 7.17681e-06 -7.12431e-05 3.56483e-05 -0.000337135 -4.01003e-05 0.000200141 1.0073e-05 -8.13136e-05 
1699.95 0 3.4264e-05 0.00428311 -5.17376e-05 -0.000130694 0.00984198 -0.000745508 -0.000119738 0.0004834 0.000281009 -0.000116348 0.000171074 -0.0135693 0.000451288 -0.000750931 -7.52352e-05 4.78137e-05 -9.07626e-05 -0.000285837 0.000891554 -0.00024587 3.52677e-05 -0.000204116 -0.000218634 0.000104785 4.05286e-06 -6.30212e-05 3.7804e-05 -0.000330213 -5.13386e-05 0.00020017 9.0087e-06 -6.76908e-05 
1700.3 0 2.63561e-05 0.00423644 -5.35962e-05 -0.000130374 0.0103241 -0.000739668 -0.000136529 0.000465729 0.00024995 -0.000121661 0.000221173 -0.0130764 0.000444474 -0.00072617 -7.20435e-05 2.71656e-05 -8.46661e-05 -0.000252544 0.000933052 -0.000215337 4.26456e-05 -0.000203622 -0.000220347 9.96516e-05 2.8222e-06 -5.55869e-05 3.92565e-05 -0.000322702 -6.18779e-05 0.000199227 5.93413e-06 -5.46094e-05 
1700.65 0 1.92155e-05 0.00418657 -5.76161e-05 -0.000128776 0.0107852 -0.000730711 -0.000148935 0.000455347 0.000218854 -0.000125704 0.000269702 -0.0125717 0.000428081 -0.000699385 -7.01573e-05 9.04152e-06 -8.26252e-05 -0.000221967 0.000978033 -0.000181933 5.26503e-05 -0.00020166 -0.000221299 9.58785e-05 3.85571e-06 -4.81133e-05 3.93349e-05 -0.000315073 -7.26179e-05 0.000197815 2.0352e-06 -4.30716e-05 
1701 0 1.33038e-05 0.00413177 -6.28425e-05 -0.000126195 0.0112228 -0.000718756 -0.000157471 0.000449482 0.000189784 -0.000128172 0.000315995 -0.0120582 0.000403578 -0.000672215 -7.00092e-05 -7.29749e-06 -8.78101e-05 -0.000195989 0.00102435 -0.000143292 6.43277e-05 -0.00019752 -0.000220672 9.31639e-05 7.11806e-06 -4.20089e-05 3.72363e-05 -0.000307357 -8.21546e-05 0.000196864 -1.87951e-06 -3.33961e-05 
1701.35 0 9.34358e-06 0.00407007 -6.69944e-05 -0.00012463 0.0116388 -0.000703835 -0.00016444 0.000445185 0.000162721 -0.000126882 0.000357774 -0.0115375 0.000371649 -0.000644191 -7.15937e-05 -2.4452e-05 -9.95761e-05 -0.000172816 0.0010696 -0.000100582 7.52037e-05 -0.000193596 -0.00021773 9.09948e-05 1.10304e-05 -3.94837e-05 3.27634e-05 -0.000298679 -8.99159e-05 0.000196353 -6.64688e-06 -2.60402e-05 
1701.7 0 6.37339e-06 0.00400154 -7.00197e-05 -0.000124109 0.012035 -0.000686855 -0.000171412 0.000440673 0.000135723 -0.000119823 0.000395524 -0.0110099 0.000332917 -0.000615572 -7.55818e-05 -4.3484e-05 -0.000115084 -0.000150455 0.00111157 -5.94677e-05 8.41743e-05 -0.000192094 -0.000213604 8.94892e-05 1.4138e-05 -4.00329e-05 2.69894e-05 -0.000288861 -9.71561e-05 0.000196111 -1.20193e-05 -2.20292e-05 
1702.05 0 2.56236e-06 0.00392647 -7.328e-05 -0.000123446 0.0124111 -0.000667517 -0.00018032 0.000434464 0.000109003 -0.000106473 0.000433291 -0.0104769 0.000289671 -0.000586488 -8.34354e-05 -6.43506e-05 -0.000132042 -0.00012974 0.00115032 -2.50141e-05 9.2267e-05 -0.000191791 -0.000210732 8.87962e-05 1.67603e-05 -4.16689e-05 2.073e-05 -0.000278978 -0.000104616 0.000195943 -1.62628e-05 -2.07652e-05 
1702.4 0 -2.53687e-06 0.00384547 -7.60633e-05 -0.000122153 0.0127668 -0.000643593 -0.000191936 0.000425857 8.5655e-05 -8.95438e-05 0.00047291 -0.00994048 0.000246909 -0.000555599 -9.51775e-05 -8.59529e-05 -0.000147368 -0.000111395 0.00118617 1.61833e-06 0.000100033 -0.000190983 -0.000209612 8.92126e-05 1.94465e-05 -4.25596e-05 1.39674e-05 -0.000269423 -0.00011104 0.000195312 -1.76113e-05 -2.09695e-05 
1702.75 0 -8.65303e-06 0.00375939 -7.60221e-05 -0.000120616 0.0131029 -0.000613838 -0.000204168 0.000416368 6.72971e-05 -7.22574e-05 0.000512726 -0.00940201 0.000208663 -0.000522506 -0.000109834 -0.000107482 -0.000158605 -9.35316e-05 0.00121884 2.17471e-05 0.000107231 -0.000190288 -0.000209383 8.99623e-05 2.13701e-05 -4.22765e-05 7.15855e-06 -0.000259671 -0.00011651 0.00019469 -1.5606e-05 -2.23517e-05 
1703.1 0 -1.41755e-05 0.00366824 -7.33191e-05 -0.000118836 0.0134205 -0.000578432 -0.000213681 0.000409233 5.28515e-05 -5.44366e-05 0.000550574 -0.00886086 0.000175333 -0.000487826 -0.00012907 -0.00012739 -0.000166516 -7.58268e-05 0.00124759 3.73648e-05 0.000114813 -0.000190192 -0.000210714 8.99634e-05 2.21162e-05 -4.22456e-05 1.82292e-06 -0.00024973 -0.000122947 0.000194532 -1.17252e-05 -2.42528e-05 
1703.45 0 -1.81849e-05 0.00357322 -7.00584e-05 -0.0001164 0.0137185 -0.000538578 -0.000218299 0.000403806 4.0826e-05 -3.55175e-05 0.000582328 -0.00831192 0.000146712 -0.00045117 -0.000154199 -0.000144429 -0.000173967 -5.90028e-05 0.0012733 5.10478e-05 0.00012397 -0.00018944 -0.000213696 8.8048e-05 2.35801e-05 -4.28486e-05 -1.34477e-06 -0.000238654 -0.00012967 0.000192983 -6.75778e-06 -2.59267e-05 
1703.8 0 -2.13918e-05 0.00347568 -6.83921e-05 -0.000113103 0.0139932 -0.000498966 -0.000217781 0.000395127 2.98407e-05 -1.72064e-05 0.000604473 -0.00775253 0.000124513 -0.000410713 -0.000182644 -0.000160332 -0.000182692 -4.20332e-05 0.00129727 6.43406e-05 0.000134757 -0.000188031 -0.000216617 8.43277e-05 2.6612e-05 -4.22401e-05 -2.47492e-06 -0.000226162 -0.00013451 0.000188331 -7.9626e-07 -2.81003e-05 
1704.15 0 -2.33039e-05 0.00337543 -6.78357e-05 -0.000108182 0.0142449 -0.000463765 -0.000212781 0.000381679 1.86613e-05 -2.45131e-06 0.000619517 -0.00718599 0.000111146 -0.000364801 -0.000209908 -0.000178018 -0.000192223 -2.42776e-05 0.00131667 7.65054e-05 0.000145529 -0.000187375 -0.000217808 7.82107e-05 3.05648e-05 -4.02309e-05 -2.69498e-06 -0.000213204 -0.000137593 0.00018277 6.0493e-06 -3.14074e-05 
1704.5 0 -2.49375e-05 0.00327233 -6.69385e-05 -0.000101146 0.0144779 -0.000432104 -0.000203718 0.000366855 7.89112e-06 8.51457e-06 0.000631742 -0.00661451 0.000105642 -0.000315406 -0.000233128 -0.000198829 -0.000202309 -4.6427e-06 0.00132894 8.62504e-05 0.000154628 -0.000187423 -0.000216475 6.93757e-05 3.49307e-05 -3.90182e-05 -2.66028e-06 -0.00019993 -0.000140987 0.000179679 1.26568e-05 -3.59724e-05 
1704.85 0 -2.85594e-05 0.00316636 -6.75807e-05 -9.3609e-05 0.0146924 -0.000401501 -0.000191854 0.000353851 -1.05407e-06 1.6591e-05 0.000644711 -0.00603647 0.000104117 -0.000265364 -0.000251485 -0.000220837 -0.00021235 1.74986e-05 0.00133632 9.29683e-05 0.000162212 -0.000187117 -0.000212774 6.01508e-05 3.88865e-05 -3.9782e-05 -1.38706e-06 -0.000186077 -0.000146332 0.000178932 1.84196e-05 -4.18854e-05 
1705.2 0 -3.45784e-05 0.0030565 -7.1427e-05 -8.515e-05 0.0148838 -0.000370058 -0.000178332 0.000342657 -9.32862e-06 2.06398e-05 0.000659979 -0.00545238 0.000103849 -0.0002156 -0.000266192 -0.000241928 -0.00022003 4.02168e-05 0.0013411 9.87642e-05 0.000168829 -0.000185664 -0.000207599 5.26647e-05 4.26127e-05 -4.16796e-05 1.13724e-06 -0.000172226 -0.00015321 0.000178492 2.44935e-05 -4.90165e-05 
1705.55 0 -4.22695e-05 0.00294326 -7.63367e-05 -7.45562e-05 0.0150501 -0.000339253 -0.000163598 0.000333105 -1.86861e-05 1.92628e-05 0.000676293 -0.00486582 0.000102206 -0.000166933 -0.000279259 -0.000261483 -0.000223832 6.1816e-05 0.0013437 0.000107469 0.00017503 -0.000183643 -0.000202712 4.6654e-05 4.58787e-05 -4.507e-05 3.73746e-06 -0.000158195 -0.00016083 0.000178042 3.17557e-05 -5.67253e-05 
1705.9 0 -5.09815e-05 0.00282797 -8.01353e-05 -6.24868e-05 0.0151926 -0.000312548 -0.000147866 0.000324841 -2.77713e-05 1.33407e-05 0.000692983 -0.00428046 9.62355e-05 -0.000118801 -0.000292162 -0.0002772 -0.000224613 8.10098e-05 0.00134293 0.000119941 0.000180377 -0.000181074 -0.000198172 4.23132e-05 4.76052e-05 -5.00029e-05 6.38333e-06 -0.000143307 -0.000169249 0.000177699 3.95173e-05 -6.42402e-05 
1706.25 0 -6.03073e-05 0.00270873 -8.24606e-05 -4.99881e-05 0.0153144 -0.000288744 -0.000130135 0.000316379 -3.46086e-05 3.50673e-06 0.000709067 -0.00369882 8.67617e-05 -7.06124e-05 -0.000305372 -0.000286332 -0.000222611 9.69756e-05 0.00133817 0.000134346 0.00018445 -0.000177104 -0.000192991 4.02056e-05 4.83865e-05 -5.55207e-05 9.38512e-06 -0.000127109 -0.000177581 0.000177379 4.76045e-05 -7.1224e-05 
1706.6 0 -7.05386e-05 0.00258399 -8.39334e-05 -3.77035e-05 0.015419 -0.000264188 -0.000112522 0.000307705 -3.79278e-05 -8.4591e-06 0.000723059 -0.00311876 7.6624e-05 -2.16273e-05 -0.000318992 -0.000290405 -0.000216238 0.000110451 0.00133065 0.000149111 0.000187972 -0.000171346 -0.000187794 3.88773e-05 4.85145e-05 -6.0362e-05 1.24897e-05 -0.000109983 -0.00018501 0.000177151 5.61216e-05 -7.82634e-05 
1706.95 0 -8.11624e-05 0.00245514 -8.48131e-05 -2.5532e-05 0.0155043 -0.000235625 -9.92027e-05 0.000300712 -3.68955e-05 -1.94368e-05 0.000736197 -0.00253679 6.8546e-05 2.92003e-05 -0.000331296 -0.000292329 -0.00020316 0.000121883 0.00132209 0.000163167 0.000190816 -0.000164727 -0.000183298 3.6954e-05 4.78037e-05 -6.33964e-05 1.46733e-05 -9.28632e-05 -0.000191074 0.000177399 6.42487e-05 -8.52905e-05 
1707.3 0 -9.13778e-05 0.00232307 -8.44775e-05 -1.37496e-05 0.0155648 -0.000201692 -8.95744e-05 0.000297522 -3.25771e-05 -2.711e-05 0.000748702 -0.00195362 6.3056e-05 8.22416e-05 -0.000339092 -0.000292046 -0.000182779 0.000130313 0.00131297 0.000176886 0.000192215 -0.000158589 -0.000179633 3.42555e-05 4.70674e-05 -6.48865e-05 1.57086e-05 -7.61972e-05 -0.000195296 0.000178193 7.09805e-05 -9.16584e-05 
1707.65 0 -0.000100264 0.00218751 -8.35321e-05 -2.87114e-06 0.0156004 -0.000166038 -7.95323e-05 0.000298981 -2.6703e-05 -3.0361e-05 0.000758506 -0.001372 5.97394e-05 0.000136855 -0.000341874 -0.000287895 -0.00015535 0.000134232 0.00130254 0.000188734 0.000192552 -0.000153963 -0.000176949 3.11679e-05 4.68552e-05 -6.60585e-05 1.7269e-05 -5.89094e-05 -0.000198609 0.000178177 7.66962e-05 -9.62318e-05 
1708 0 -0.000107245 0.0020485 -8.26443e-05 8.12042e-06 0.0156143 -0.000132401 -6.62828e-05 0.000303907 -2.24736e-05 -2.73394e-05 0.000764972 -0.000793193 5.86302e-05 0.000192897 -0.000341945 -0.000279978 -0.00012111 0.00013426 0.00128955 0.000196996 0.000192495 -0.000149935 -0.0001749 2.74859e-05 4.65903e-05 -6.75216e-05 1.97727e-05 -4.05358e-05 -0.000201999 0.000176013 8.30177e-05 -9.7672e-05 
1708.35 0 -0.000112542 0.00190857 -8.22881e-05 1.9748e-05 0.0156072 -0.000101831 -4.93451e-05 0.000310207 -2.30436e-05 -1.65886e-05 0.000769836 -0.000217707 5.9872e-05 0.000249592 -0.000342227 -0.00026848 -8.2144e-05 0.00013348 0.00127397 0.000204853 0.000191474 -0.000144934 -0.00017404 2.37876e-05 4.6363e-05 -7.01196e-05 2.24185e-05 -2.03946e-05 -0.000205281 0.00017209 8.9906e-05 -9.57357e-05 
1708.7 0 -0.000116417 0.00177044 -8.26458e-05 3.01305e-05 0.0155764 -7.35875e-05 -3.02306e-05 0.000317574 -2.83923e-05 5.11744e-08 0.000773383 0.000352901 6.25344e-05 0.000306248 -0.000343382 -0.000253945 -3.99293e-05 0.00013389 0.00125721 0.000214462 0.000189027 -0.000138394 -0.000174323 2.02995e-05 4.71609e-05 -7.33777e-05 2.46572e-05 1.00214e-06 -0.000207921 0.000166234 9.63693e-05 -9.18142e-05 
1709.05 0 -0.000119561 0.00163335 -8.2688e-05 3.80619e-05 0.0155216 -4.66796e-05 -9.36087e-06 0.000326964 -3.8211e-05 2.09878e-05 0.000773483 0.000915348 6.63629e-05 0.000362887 -0.000344535 -0.000238946 6.40198e-06 0.000134809 0.00123737 0.000224031 0.000184928 -0.000130432 -0.000175699 1.65344e-05 4.83208e-05 -7.54912e-05 2.6793e-05 2.18946e-05 -0.000209356 0.000158081 0.0001014 -8.72645e-05 
1709.4 0 -0.000122889 0.00149554 -8.12474e-05 4.33642e-05 0.0154461 -2.2395e-05 1.37952e-05 0.000339296 -5.24585e-05 4.53065e-05 0.00076933 0.00146841 7.26583e-05 0.000418743 -0.000345005 -0.000224809 5.48022e-05 0.000134461 0.00121257 0.000232656 0.000179906 -0.000122649 -0.00017906 1.21672e-05 4.73188e-05 -7.7595e-05 3.06559e-05 4.11945e-05 -0.000210247 0.000148962 0.000105044 -8.13138e-05 
1709.75 0 -0.000126125 0.00135712 -7.8609e-05 4.59136e-05 0.0153517 -2.58542e-06 3.87055e-05 0.000353554 -7.06034e-05 7.15069e-05 0.000763718 0.00201481 8.22852e-05 0.000472202 -0.000344949 -0.000211003 0.000101406 0.000131594 0.00118348 0.000240293 0.000175262 -0.000116809 -0.000184301 7.30582e-06 4.31037e-05 -8.20086e-05 3.68155e-05 5.87466e-05 -0.000211732 0.000139193 0.000107823 -7.2503e-05 
1710.1 0 -0.000128648 0.00121813 -7.55183e-05 4.62693e-05 0.0152374 1.46627e-05 6.30657e-05 0.000366654 -9.31191e-05 9.61743e-05 0.000758385 0.00255598 9.37148e-05 0.000522743 -0.000345083 -0.000196817 0.000146393 0.000127489 0.00115161 0.000247129 0.000170603 -0.000114065 -0.000189426 2.47657e-06 3.77037e-05 -8.8519e-05 4.38699e-05 7.5098e-05 -0.000214567 0.000128403 0.000109953 -6.0621e-05 
1710.45 0 -0.000130845 0.00107855 -7.2279e-05 4.56052e-05 0.015102 3.08913e-05 8.63064e-05 0.000375354 -0.000121935 0.000115757 0.000750825 0.00309047 0.000103239 0.000570103 -0.00034664 -0.000183741 0.000192669 0.000125196 0.00111814 0.000253511 0.000163689 -0.000113768 -0.000193969 -2.75747e-06 3.23653e-05 -9.55589e-05 5.00768e-05 9.02041e-05 -0.00021942 0.000117589 0.00011112 -4.70417e-05 
1710.8 0 -0.000134365 0.00093893 -6.92569e-05 4.44872e-05 0.0149412 4.50035e-05 0.000110771 0.000379213 -0.000156277 0.000129569 0.000740398 0.00361385 0.000107021 0.000613504 -0.000350668 -0.00017362 0.000240177 0.00012599 0.00108404 0.000259479 0.000153906 -0.000113785 -0.000198062 -8.60887e-06 2.65498e-05 -0.000100607 5.51333e-05 0.000103647 -0.000226158 0.000107689 0.000110926 -3.30181e-05 
1711.15 0 -0.000139397 0.000798235 -6.77274e-05 4.36387e-05 0.0147544 5.59869e-05 0.000138354 0.000378544 -0.000193988 0.000138073 0.000732323 0.00412115 0.00010524 0.000652882 -0.000355771 -0.000166992 0.000286358 0.000127654 0.00104923 0.000264822 0.000143567 -0.000111799 -0.000199825 -1.53556e-05 2.03364e-05 -0.000103563 5.93848e-05 0.000115576 -0.000233592 9.85418e-05 0.00011052 -2.0219e-05 
1711.5 0 -0.000143806 0.000656993 -6.76452e-05 4.35568e-05 0.014546 6.76474e-05 0.000166813 0.000371789 -0.0002335 0.000143641 0.00072918 0.00461319 0.000101632 0.000689389 -0.000358646 -0.000164729 0.000328915 0.000129004 0.00101307 0.000271225 0.000134667 -0.000108385 -0.000197991 -2.34601e-05 1.61681e-05 -0.000105983 6.24806e-05 0.000126314 -0.000240857 8.86269e-05 0.000111123 -1.02138e-05 
1711.85 0 -0.00014705 0.000516806 -6.75338e-05 4.40518e-05 0.0143172 8.32024e-05 0.000192732 0.000359494 -0.000272951 0.00014913 0.000724783 0.00509143 9.67397e-05 0.000723909 -0.00035655 -0.000167399 0.000367241 0.000130494 0.000975666 0.00028114 0.000124677 -0.00010509 -0.000193833 -3.18628e-05 1.46054e-05 -0.000108583 6.3355e-05 0.000136124 -0.000247918 7.71523e-05 0.000111556 -3.16198e-06 
1712.2 0 -0.000149203 0.000378157 -6.6873e-05 4.4752e-05 0.0140675 0.000100095 0.000216842 0.00034337 -0.000309074 0.000154853 0.000714732 0.00555539 8.8126e-05 0.000755879 -0.000349209 -0.000174136 0.000400524 0.000133127 0.000936439 0.000294691 0.000111534 -0.000102302 -0.000188496 -4.00475e-05 1.29683e-05 -0.000111284 6.16778e-05 0.000145796 -0.000254517 6.62001e-05 0.000110951 1.83318e-06 
1712.55 0 -0.000150419 0.000240812 -6.58014e-05 4.51355e-05 0.0137977 0.000114407 0.000240936 0.00032399 -0.000339774 0.000162025 0.000700297 0.00600412 7.43619e-05 0.00078487 -0.000337309 -0.000182926 0.000428862 0.0001362 0.000893024 0.000308213 9.7094e-05 -9.9364e-05 -0.000181559 -4.87407e-05 1.00706e-05 -0.00011285 5.89298e-05 0.00015635 -0.000261217 5.68871e-05 0.000110726 5.52724e-06 
1712.9 0 -0.000151337 0.000104203 -6.47509e-05 4.55509e-05 0.0135109 0.000124506 0.000264606 0.000302122 -0.000365371 0.000170857 0.000684428 0.00643873 5.66398e-05 0.000810917 -0.000321227 -0.000191686 0.000453681 0.000136977 0.000844862 0.000317657 8.43582e-05 -9.6409e-05 -0.000173681 -5.74186e-05 6.61382e-06 -0.000113047 5.56425e-05 0.000167797 -0.000266448 4.86456e-05 0.000111456 8.39997e-06 
1713.25 0 -0.000152743 -3.13575e-05 -6.37796e-05 4.69812e-05 0.0132089 0.000132755 0.000285361 0.000279604 -0.000386938 0.000177577 0.000670243 0.00686248 3.7309e-05 0.000833373 -0.000300335 -0.000199877 0.000474753 0.000134084 0.000794176 0.000322532 7.43107e-05 -9.43829e-05 -0.000166079 -6.51391e-05 4.60542e-06 -0.000112203 5.16244e-05 0.000178773 -0.000268723 4.06654e-05 0.000111971 1.14188e-05 
1713.6 0 -0.000155708 -0.000165271 -6.29212e-05 5.02134e-05 0.0128912 0.000142178 0.000301649 0.000256785 -0.000405521 0.000180836 0.00065813 0.00727383 1.79637e-05 0.000854479 -0.000274479 -0.000207859 0.000492958 0.000128704 0.000744006 0.000323898 6.55344e-05 -9.29334e-05 -0.000158028 -7.09985e-05 4.34423e-06 -0.000109877 4.77919e-05 0.000188327 -0.000269756 3.21369e-05 0.000112274 1.5496e-05 
1713.95 0 -0.000159677 -0.000297266 -6.25706e-05 5.65656e-05 0.0125589 0.000153643 0.000313478 0.000233384 -0.000422196 0.000182771 0.000646856 0.0076684 3.49081e-07 0.000877671 -0.000245127 -0.000216937 0.000510191 0.000124005 0.000695055 0.000322875 5.73667e-05 -9.18536e-05 -0.000148685 -7.53026e-05 2.12863e-06 -0.000105224 4.55603e-05 0.00019679 -0.000271147 2.3237e-05 0.000112913 2.08151e-05 
1714.3 0 -0.000162333 -0.000427194 -6.24208e-05 6.61135e-05 0.0122099 0.000168253 0.000321813 0.000210646 -0.000436578 0.000184512 0.000634829 0.00804482 -1.44376e-05 0.000902944 -0.000213845 -0.000228966 0.000525961 0.000122583 0.000645286 0.000321 4.94489e-05 -9.14095e-05 -0.000138256 -7.85124e-05 -3.97334e-06 -9.7902e-05 4.5272e-05 0.00020517 -0.000272952 1.42449e-05 0.000113077 2.69953e-05 
1714.65 0 -0.000161369 -0.000556198 -6.23508e-05 7.6303e-05 0.0118408 0.000186583 0.000328925 0.000191201 -0.00044815 0.000186653 0.000618519 0.00839992 -2.83992e-05 0.000927384 -0.000182522 -0.000244216 0.000538792 0.000123697 0.000592767 0.000319445 4.09779e-05 -9.15811e-05 -0.000127355 -8.05776e-05 -1.07739e-05 -8.98147e-05 4.63994e-05 0.000213849 -0.000275268 5.30498e-06 0.000112344 3.29482e-05 
1715 0 -0.000157261 -0.000683447 -6.30447e-05 8.52601e-05 0.0114564 0.000205456 0.000336026 0.000175049 -0.000455392 0.000190795 0.000594607 0.00873013 -4.32658e-05 0.000950269 -0.000153332 -0.000258488 0.000547933 0.000125021 0.000537899 0.000316545 3.25321e-05 -9.10479e-05 -0.000116917 -8.14749e-05 -1.61505e-05 -8.45711e-05 4.80456e-05 0.000222357 -0.000278443 -3.3399e-06 0.000110775 3.76523e-05 
1715.35 0 -0.000151809 -0.000804998 -6.40809e-05 9.44876e-05 0.0110617 0.000219884 0.000343577 0.000158725 -0.00045732 0.000195079 0.000565207 0.009038 -5.78809e-05 0.000972264 -0.000125287 -0.000265574 0.000554283 0.000125171 0.000482041 0.000310225 2.44058e-05 -8.86348e-05 -0.000105872 -8.14865e-05 -2.20542e-05 -8.26037e-05 4.96741e-05 0.000230023 -0.000282489 -1.27808e-05 0.000108401 4.24394e-05 
1715.7 0 -0.000144435 -0.000920236 -6.42199e-05 0.000104608 0.0106572 0.000228899 0.000352789 0.000140364 -0.00045644 0.000195391 0.000534682 0.00932727 -6.96195e-05 0.000993353 -9.58424e-05 -0.000263801 0.000559757 0.000122466 0.000425102 0.000301313 1.61445e-05 -8.35077e-05 -9.3515e-05 -8.14315e-05 -2.93463e-05 -8.15024e-05 5.17282e-05 0.000236742 -0.000286926 -2.32862e-05 0.000105072 4.8108e-05 
1716.05 0 -0.000135531 -0.00103134 -6.35891e-05 0.0001154 0.0102444 0.000233683 0.00036401 0.000119972 -0.00045669 0.0001907 0.000503494 0.00959875 -7.73017e-05 0.00101295 -6.67791e-05 -0.000256886 0.000563422 0.000115766 0.0003674 0.000291655 9.02832e-06 -7.58806e-05 -8.20168e-05 -8.15965e-05 -3.5913e-05 -7.92223e-05 5.44692e-05 0.000243043 -0.000290017 -3.35807e-05 0.000101741 5.43229e-05 
1716.4 0 -0.00012824 -0.00113934 -6.34403e-05 0.000126331 0.00982582 0.000234145 0.00037657 9.94614e-05 -0.000459166 0.00018461 0.000471468 0.00985184 -8.24338e-05 0.00102912 -4.16177e-05 -0.000249176 0.000563691 0.000106977 0.000311716 0.000282465 3.74166e-06 -6.73587e-05 -7.29725e-05 -8.07825e-05 -4.1113e-05 -7.46755e-05 5.68735e-05 0.000248661 -0.00029061 -4.37727e-05 9.90827e-05 6.09447e-05 
1716.75 0 -0.000123913 -0.00124393 -6.38611e-05 0.000136685 0.00940198 0.000230047 0.000389257 8.17004e-05 -0.000461662 0.000179275 0.000441225 0.0100874 -8.95077e-05 0.00104089 -2.28979e-05 -0.000241671 0.00056082 9.80943e-05 0.000258797 0.000274225 -9.97057e-08 -5.87279e-05 -6.57977e-05 -7.78022e-05 -4.59369e-05 -6.80766e-05 5.78942e-05 0.000253366 -0.000289747 -5.35389e-05 9.61611e-05 6.67439e-05 
1717.1 0 -0.000121364 -0.00134459 -6.46751e-05 0.000146604 0.00897126 0.00022285 0.000398401 6.72236e-05 -0.000461647 0.000172845 0.000414021 0.0103065 -9.97969e-05 0.00104961 -8.616e-06 -0.000234715 0.000554575 9.00356e-05 0.000207267 0.000265555 -2.12636e-06 -4.98591e-05 -5.96034e-05 -7.33716e-05 -5.07183e-05 -5.94646e-05 5.70689e-05 0.000257219 -0.000289299 -6.21858e-05 9.301e-05 7.13083e-05 
1717.45 0 -0.000119953 -0.00144245 -6.53886e-05 0.000156059 0.008532 0.000215 0.000401284 5.38376e-05 -0.000458887 0.000162712 0.000388409 0.0105079 -0.000109399 0.00105742 6.2503e-06 -0.000230274 0.000546543 8.45373e-05 0.000156974 0.00025643 -3.75805e-06 -4.08807e-05 -5.38211e-05 -6.93447e-05 -5.48011e-05 -4.94759e-05 5.46977e-05 0.000259327 -0.000290061 -7.00093e-05 9.06044e-05 7.55984e-05 
1717.8 0 -0.000118917 -0.00153889 -6.49299e-05 0.000165012 0.008086 0.000206208 0.000401337 3.99381e-05 -0.000454803 0.000149962 0.000361546 0.010691 -0.000116041 0.00106426 2.50433e-05 -0.000229764 0.000539486 8.37469e-05 0.000109491 0.000247504 -7.2986e-06 -3.20816e-05 -4.79884e-05 -6.7629e-05 -5.72096e-05 -4.0634e-05 5.22998e-05 0.000259831 -0.000291108 -7.67632e-05 8.83245e-05 8.08755e-05 
1718.15 0 -0.000117459 -0.00163279 -6.31205e-05 0.000173086 0.00763756 0.000193685 0.000402363 2.5769e-05 -0.000452415 0.000137763 0.000331732 0.0108571 -0.000119941 0.00106874 4.75804e-05 -0.000231006 0.000533872 8.55388e-05 6.63505e-05 0.000237376 -1.30855e-05 -2.26744e-05 -4.21885e-05 -6.73346e-05 -5.7428e-05 -3.5091e-05 5.11847e-05 0.000259752 -0.000290669 -8.18205e-05 8.54503e-05 8.80443e-05 
1718.5 0 -0.000115917 -0.00172144 -5.99139e-05 0.00018015 0.00718952 0.000175029 0.000402715 1.15817e-05 -0.00045484 0.000125712 0.000300957 0.0110065 -0.00011991 0.00107252 6.9085e-05 -0.000231466 0.000531042 8.6527e-05 2.6319e-05 0.000224749 -2.04449e-05 -1.11072e-05 -3.70155e-05 -6.7033e-05 -5.55984e-05 -3.18513e-05 5.2143e-05 0.000259524 -0.000287654 -8.52844e-05 8.22662e-05 9.77348e-05 
1718.85 0 -0.000114243 -0.00180451 -5.59812e-05 0.000187041 0.00674289 0.000151773 0.000397885 -2.64448e-06 -0.000463009 0.00011212 0.000272421 0.0111356 -0.000116251 0.00107671 8.37357e-05 -0.000230849 0.00053176 8.58777e-05 -1.20207e-05 0.000210687 -2.81322e-05 2.82212e-06 -3.32115e-05 -6.74375e-05 -5.1762e-05 -2.91858e-05 5.51098e-05 0.00025895 -0.00028283 -8.70032e-05 7.82396e-05 0.000109631 
1719.2 0 -0.000112783 -0.00188338 -5.29298e-05 0.000194304 0.00630007 0.000128934 0.000385742 -1.6485e-05 -0.000475736 9.61898e-05 0.000247666 0.0112437 -0.000111205 0.00107961 8.91953e-05 -0.000229819 0.00053437 8.39427e-05 -4.9348e-05 0.000196683 -3.51312e-05 1.76945e-05 -3.02358e-05 -6.90506e-05 -4.63993e-05 -2.69669e-05 5.91683e-05 0.000257719 -0.000276715 -8.79376e-05 7.26325e-05 0.000122047 
1719.55 0 -0.000113664 -0.00195804 -5.06996e-05 0.000200936 0.00586178 0.000108594 0.000369371 -2.87568e-05 -0.000491439 7.75833e-05 0.000227547 0.0113347 -0.00010509 0.00107847 8.61623e-05 -0.000229301 0.000537701 8.0814e-05 -8.66416e-05 0.000182922 -4.12961e-05 3.25203e-05 -2.8025e-05 -7.15614e-05 -4.05146e-05 -2.4798e-05 6.21125e-05 0.000256907 -0.00026918 -8.85646e-05 6.62144e-05 0.000132524 
1719.9 0 -0.000116942 -0.00202858 -4.78827e-05 0.000205397 0.00542634 8.88879e-05 0.000353264 -3.75192e-05 -0.000508907 5.75245e-05 0.000213726 0.0114111 -9.85046e-05 0.00107143 7.71809e-05 -0.000232166 0.000539969 7.59186e-05 -0.000123738 0.000169951 -4.57007e-05 4.75389e-05 -2.69435e-05 -7.42413e-05 -3.5845e-05 -2.16087e-05 6.2254e-05 0.000256427 -0.000260756 -8.80982e-05 5.98238e-05 0.00014044 
1720.25 0 -0.000119689 -0.00209585 -4.56176e-05 0.000207322 0.00499232 7.14009e-05 0.000337627 -4.22866e-05 -0.000528548 3.79201e-05 0.000206167 0.0114743 -9.27367e-05 0.00106031 6.48418e-05 -0.000240411 0.000538489 6.96874e-05 -0.00016039 0.000157002 -4.74643e-05 6.30674e-05 -2.63357e-05 -7.63733e-05 -3.29988e-05 -1.61352e-05 6.09382e-05 0.000254576 -0.000252269 -8.68106e-05 5.30966e-05 0.000147609 
1720.6 0 -0.000121224 -0.00216084 -4.54381e-05 0.000207684 0.00455867 5.86402e-05 0.000320842 -4.39369e-05 -0.000550738 2.1685e-05 0.000200678 0.0115235 -8.63069e-05 0.00104843 4.97518e-05 -0.00025273 0.000531695 6.49099e-05 -0.000197854 0.000142961 -4.73818e-05 7.86583e-05 -2.6654e-05 -7.81882e-05 -3.0777e-05 -7.85651e-06 6.0227e-05 0.000251095 -0.000245129 -8.53308e-05 4.65806e-05 0.000155236 
1720.95 0 -0.000123244 -0.00222399 -4.62206e-05 0.0002074 0.00412485 4.95902e-05 0.000302027 -4.24807e-05 -0.000573356 1.19988e-05 0.000192409 0.0115588 -7.97802e-05 0.00103655 3.09244e-05 -0.000268131 0.00052117 6.3424e-05 -0.000237414 0.000130222 -4.61127e-05 9.33291e-05 -2.8161e-05 -7.94131e-05 -2.95176e-05 7.47778e-07 6.0297e-05 0.000246993 -0.000239528 -8.34009e-05 4.09231e-05 0.000163843 
1721.3 0 -0.000125608 -0.00228399 -4.67247e-05 0.000207086 0.00369049 4.14008e-05 0.000282472 -3.6696e-05 -0.000595022 9.96176e-06 0.000181001 0.0115824 -7.63669e-05 0.00102337 7.96165e-06 -0.000283881 0.000511942 6.57248e-05 -0.000278736 0.000122135 -4.40546e-05 0.000105938 -2.85087e-05 -7.82236e-05 -3.08957e-05 6.47772e-06 6.04789e-05 0.000242968 -0.000234074 -8.0201e-05 3.55894e-05 0.000172886 
1721.65 0 -0.000126538 -0.0023399 -4.73859e-05 0.000207257 0.00325833 3.21218e-05 0.000265569 -2.53482e-05 -0.000616749 1.53625e-05 0.000168426 0.0115953 -7.59009e-05 0.00100912 -1.8892e-05 -0.000295949 0.000506898 7.16182e-05 -0.000319461 0.000117223 -4.19947e-05 0.000117826 -2.61432e-05 -7.35716e-05 -3.47282e-05 8.07235e-06 6.07345e-05 0.000239466 -0.000227553 -7.59009e-05 3.09999e-05 0.000181286 
1722 0 -0.000125581 -0.00239198 -4.79862e-05 0.000207829 0.00283314 1.96651e-05 0.000253111 -9.1253e-06 -0.000639462 2.67369e-05 0.000155974 0.0115988 -7.54723e-05 0.000996067 -4.89182e-05 -0.000304725 0.000503509 8.04607e-05 -0.000358341 0.000112829 -4.10706e-05 0.000130519 -2.25892e-05 -6.68909e-05 -4.07096e-05 7.8343e-06 5.9997e-05 0.000236408 -0.000218646 -7.04811e-05 2.77624e-05 0.00018836 
1722.35 0 -0.000122991 -0.00244046 -4.8061e-05 0.000207892 0.00241473 1.87297e-06 0.000244279 1.13906e-05 -0.000661763 4.1557e-05 0.000144175 0.0115932 -7.43418e-05 0.000985141 -8.02645e-05 -0.000312995 0.000498556 9.35462e-05 -0.000397091 0.000109321 -4.12325e-05 0.000141914 -1.98163e-05 -6.08903e-05 -4.7229e-05 8.51241e-06 5.77737e-05 0.000233687 -0.000206757 -6.36605e-05 2.45271e-05 0.000193602 
1722.7 0 -0.000118601 -0.00248528 -4.8037e-05 0.00020717 0.00200087 -1.97766e-05 0.000235369 3.77638e-05 -0.000681367 5.59576e-05 0.000131958 0.0115785 -7.39708e-05 0.000974581 -0.000109883 -0.000321342 0.000493579 0.000111162 -0.000437194 0.000107422 -4.11896e-05 0.000149739 -1.86914e-05 -5.64913e-05 -5.13766e-05 9.71557e-06 5.43043e-05 0.000230728 -0.000194305 -5.54991e-05 2.00538e-05 0.000196865 
1723.05 0 -0.00011388 -0.0025269 -4.77628e-05 0.000205763 0.0015897 -4.10754e-05 0.000221929 7.02015e-05 -0.000698249 6.58194e-05 0.00012009 0.0115544 -7.56235e-05 0.000960352 -0.000134589 -0.000329593 0.000490026 0.000130072 -0.00047816 0.000105733 -4.21768e-05 0.000154981 -1.86755e-05 -5.29331e-05 -5.24933e-05 1.10316e-05 4.92485e-05 0.00022566 -0.00018322 -4.66152e-05 1.51413e-05 0.000199626 
1723.4 0 -0.00011083 -0.00256676 -4.6603e-05 0.000204042 0.00118027 -5.96391e-05 0.000203551 0.000105821 -0.000713888 7.04455e-05 0.000112817 0.0115205 -7.84978e-05 0.000939237 -0.0001523 -0.000339513 0.000486866 0.000147553 -0.000518769 0.000101647 -4.59681e-05 0.000158819 -1.7592e-05 -4.89606e-05 -5.16019e-05 1.20941e-05 4.23236e-05 0.000218017 -0.00017236 -3.78154e-05 1.1812e-05 0.000202988 
1723.75 0 -0.000110427 -0.00260431 -4.50404e-05 0.000201606 0.000770977 -7.27665e-05 0.000181531 0.000141237 -0.000729097 7.11926e-05 0.000111961 0.0114758 -7.9936e-05 0.000911152 -0.000163315 -0.000352951 0.000482743 0.000163981 -0.00055694 9.44948e-05 -5.12325e-05 0.000160798 -1.38625e-05 -4.4424e-05 -4.92937e-05 1.27563e-05 3.52996e-05 0.000210415 -0.000161249 -2.94362e-05 1.11887e-05 0.000206078 
1724.1 0 -0.000112604 -0.00263888 -4.4398e-05 0.000197524 0.000360602 -7.89736e-05 0.000157127 0.000174288 -0.000745191 6.88505e-05 0.000115689 0.0114175 -7.69587e-05 0.000879657 -0.000171648 -0.000368692 0.000478223 0.000179496 -0.000590877 8.68725e-05 -5.71812e-05 0.000161097 -7.43617e-06 -4.09646e-05 -4.61391e-05 1.2379e-05 3.04974e-05 0.000203775 -0.00015139 -2.20697e-05 1.33262e-05 0.000208106 
1724.45 0 -0.000116337 -0.0026699 -4.48751e-05 0.00019218 -4.96732e-05 -7.95704e-05 0.000132032 0.000202577 -0.000761914 6.3524e-05 0.000122385 0.011345 -7.07701e-05 0.000847762 -0.000182019 -0.000383158 0.000473367 0.000193044 -0.000621638 8.22114e-05 -6.35312e-05 0.000160383 -2.1293e-07 -4.01998e-05 -4.24004e-05 1.01255e-05 2.79816e-05 0.000196351 -0.000143584 -1.48068e-05 1.72338e-05 0.000209355 
1724.8 0 -0.00012039 -0.00269558 -4.60262e-05 0.000186831 -0.000458066 -7.60277e-05 0.000105851 0.00022446 -0.000776195 5.48376e-05 0.000130489 0.0112582 -6.5838e-05 0.000815379 -0.000194431 -0.000391825 0.000467077 0.00020623 -0.000648964 8.05403e-05 -6.92046e-05 0.000158447 6.75111e-06 -4.1725e-05 -3.8231e-05 6.67551e-06 2.62621e-05 0.000188096 -0.00013653 -6.19315e-06 2.13905e-05 0.000210567 
1725.15 0 -0.000122064 -0.00271543 -4.76732e-05 0.000182974 -0.0008623 -6.9232e-05 7.82692e-05 0.000240955 -0.000786188 4.24432e-05 0.000138416 0.0111548 -6.45908e-05 0.000781883 -0.000206375 -0.000393468 0.000459846 0.00022265 -0.000672204 7.88457e-05 -7.27682e-05 0.000155815 1.38777e-05 -4.31257e-05 -3.4038e-05 3.49152e-06 2.43045e-05 0.000180062 -0.000129229 3.71988e-06 2.51309e-05 0.000210726 
1725.5 0 -0.00012076 -0.00273178 -4.9836e-05 0.000181787 -0.00125983 -5.88025e-05 5.03554e-05 0.000253352 -0.000792929 2.6446e-05 0.000146014 0.0110331 -6.63436e-05 0.000749293 -0.000217686 -0.000391737 0.000452546 0.000243873 -0.000693158 7.40528e-05 -7.39933e-05 0.000154262 2.13766e-05 -4.28677e-05 -2.85622e-05 1.15623e-06 2.21305e-05 0.000172769 -0.000122039 1.27602e-05 2.91313e-05 0.000208768 
1725.85 0 -0.000120277 -0.00274741 -5.26521e-05 0.000183394 -0.00164726 -4.61705e-05 2.44382e-05 0.000263537 -0.000798662 8.28071e-06 0.000153608 0.010894 -6.9397e-05 0.00072062 -0.000228879 -0.000389957 0.000444041 0.000269258 -0.00071378 6.64903e-05 -7.46259e-05 0.00015494 2.9041e-05 -4.20429e-05 -2.10214e-05 -2.62648e-06 2.11245e-05 0.000166105 -0.000113734 1.97468e-05 3.29881e-05 0.000205841 
1726.2 0 -0.00012228 -0.0027627 -5.62845e-05 0.000185793 -0.00202309 -3.49368e-05 3.39079e-06 0.000274186 -0.000803957 -9.7525e-06 0.000163198 0.0107419 -7.35246e-05 0.000696214 -0.000239603 -0.000388417 0.000432626 0.000298115 -0.000733975 5.66614e-05 -7.57087e-05 0.00015726 3.65982e-05 -4.19424e-05 -1.39381e-05 -8.88268e-06 2.14571e-05 0.000160117 -0.00010196 2.46304e-05 3.54641e-05 0.000202443 
1726.55 0 -0.000123965 -0.00277606 -5.98506e-05 0.000186847 -0.00238882 -2.43167e-05 -1.04063e-05 0.000287965 -0.000806941 -2.5429e-05 0.000176265 0.010579 -7.95147e-05 0.000674401 -0.000250501 -0.000386659 0.000418327 0.000329347 -0.000752011 4.35031e-05 -7.714e-05 0.000159544 4.4473e-05 -4.21225e-05 -8.56867e-06 -1.55964e-05 2.22938e-05 0.000154877 -8.67336e-05 2.68009e-05 3.6013e-05 0.000198557 
1726.9 0 -0.00012434 -0.00278691 -6.24411e-05 0.000186474 -0.00274641 -1.05716e-05 -1.72678e-05 0.000307131 -0.000804748 -3.71809e-05 0.000191224 0.0104041 -8.86722e-05 0.000653436 -0.000260009 -0.000385119 0.000401782 0.000358054 -0.000767047 2.52494e-05 -7.81608e-05 0.00015975 5.39718e-05 -4.22211e-05 -3.56561e-06 -2.06609e-05 2.47234e-05 0.000150763 -7.01118e-05 2.80502e-05 3.52927e-05 0.000194478 
1727.25 0 -0.000125686 -0.00279632 -6.37631e-05 0.000185176 -0.00309688 5.61905e-06 -2.01135e-05 0.000330634 -0.000795962 -4.43585e-05 0.000205985 0.0102172 -0.000100365 0.000632308 -0.000264236 -0.000383907 0.000382083 0.000375876 -0.000779606 1.23778e-06 -7.89458e-05 0.000157171 6.52895e-05 -4.21989e-05 1.51938e-06 -2.35491e-05 2.89427e-05 0.000147863 -5.45446e-05 3.0482e-05 3.337e-05 0.000189518 
1727.6 0 -0.000127495 -0.00280309 -6.45149e-05 0.000183149 -0.00344035 2.0914e-05 -2.14212e-05 0.000351052 -0.000781318 -4.60497e-05 0.000219641 0.0100192 -0.000111274 0.000609553 -0.000262254 -0.000383609 0.000360407 0.000378682 -0.000790848 -2.74818e-05 -8.09313e-05 0.000152863 7.63113e-05 -4.21168e-05 5.34046e-06 -2.61364e-05 3.4166e-05 0.00014539 -4.1102e-05 3.38725e-05 3.10419e-05 0.00018354 
1727.95 0 -0.000128367 -0.00280369 -6.50318e-05 0.000180209 -0.00377692 3.64325e-05 -2.31281e-05 0.000360598 -0.000761944 -3.95706e-05 0.000231841 0.00980842 -0.000118879 0.000584518 -0.000255677 -0.000385812 0.000338049 0.000371489 -0.000800498 -5.87163e-05 -8.44621e-05 0.000147627 8.55531e-05 -4.10302e-05 7.95459e-06 -2.98821e-05 3.9698e-05 0.000143042 -2.96605e-05 3.7891e-05 3.04368e-05 0.00017843 
1728.3 0 -0.000128572 -0.00279723 -6.44973e-05 0.000176528 -0.00410612 5.44244e-05 -2.66486e-05 0.000358906 -0.000740253 -2.45266e-05 0.000241392 0.00958263 -0.000123026 0.000558296 -0.000244287 -0.000389162 0.000314474 0.000360106 -0.000807961 -8.94275e-05 -8.72231e-05 0.000141287 9.45576e-05 -3.85422e-05 1.04715e-05 -3.47706e-05 4.55039e-05 0.000140785 -2.03651e-05 4.15686e-05 3.22019e-05 0.000175903 
1728.65 0 -0.000127532 -0.00278594 -6.32897e-05 0.000172232 -0.00442571 7.42051e-05 -3.29018e-05 0.000348646 -0.000718831 -2.97322e-06 0.000248211 0.00934384 -0.000126049 0.00053124 -0.000228556 -0.000391953 0.000288911 0.000345806 -0.000812322 -0.000118188 -8.72319e-05 0.000134144 0.000105007 -3.66849e-05 1.3307e-05 -3.95848e-05 5.20158e-05 0.000139629 -1.3329e-05 4.38251e-05 3.65904e-05 0.000175065 
1729 0 -0.000124753 -0.00277204 -6.35815e-05 0.000167913 -0.00473507 9.49831e-05 -4.19276e-05 0.000331908 -0.000697131 2.34514e-05 0.000253783 0.00909416 -0.000129597 0.000504706 -0.000211114 -0.00039443 0.00026213 0.00032941 -0.000812413 -0.000145762 -8.57408e-05 0.000127079 0.000117664 -3.70113e-05 1.58936e-05 -4.22453e-05 5.9017e-05 0.00014042 -8.81775e-06 4.45558e-05 4.33965e-05 0.000175141 
1729.35 0 -0.000120744 -0.00275649 -6.56281e-05 0.000164591 -0.00503409 0.000117862 -5.29488e-05 0.000310031 -0.000673892 5.33885e-05 0.000258344 0.00883461 -0.000132686 0.000481444 -0.000192117 -0.000395493 0.000236111 0.000312899 -0.000812624 -0.000172216 -8.44074e-05 0.000121423 0.000132459 -3.80238e-05 1.7434e-05 -4.21129e-05 6.57633e-05 0.000142316 -6.79888e-06 4.42681e-05 5.16739e-05 0.000176192 
1729.7 0 -0.000115434 -0.0027386 -6.74227e-05 0.000162242 -0.00532094 0.000143327 -6.53743e-05 0.000283023 -0.000649017 8.57011e-05 0.000259745 0.00856693 -0.000135613 0.000461017 -0.000169249 -0.000392627 0.000212551 0.000297827 -0.000818956 -0.000196163 -8.34037e-05 0.000117917 0.000148369 -3.82709e-05 1.78897e-05 -3.94801e-05 7.20476e-05 0.000144524 -5.17315e-06 4.26577e-05 6.02584e-05 0.00017814 
1730.05 0 -0.000107757 -0.00271797 -6.79967e-05 0.000159381 -0.00559387 0.0001703 -7.83413e-05 0.000254455 -0.000624176 0.000118238 0.000254904 0.00829311 -0.000138458 0.000439816 -0.000141291 -0.000384902 0.000190793 0.000284851 -0.000831037 -0.000216925 -8.1745e-05 0.000116371 0.000165236 -3.8472e-05 1.80949e-05 -3.58446e-05 7.81891e-05 0.000145816 -9.97567e-07 3.96154e-05 6.87899e-05 0.00018079 
1730.4 0 -9.73236e-05 -0.00269406 -6.65414e-05 0.000155675 -0.00585374 0.000195431 -9.12981e-05 0.000231066 -0.000601314 0.000149219 0.000242061 0.00801642 -0.000139673 0.000416445 -0.000109049 -0.00037729 0.000167273 0.000272385 -0.000846749 -0.000235573 -7.83986e-05 0.000115701 0.000182439 -4.09568e-05 1.82569e-05 -3.16111e-05 8.38812e-05 0.000145754 6.62427e-06 3.51653e-05 7.72512e-05 0.000183164 
1730.75 0 -8.54735e-05 -0.00266812 -6.26946e-05 0.000151747 -0.00610415 0.000213007 -0.00010463 0.000215346 -0.000581371 0.000180292 0.000222672 0.0077374 -0.000138514 0.000391106 -7.41917e-05 -0.000374372 0.000140104 0.000255618 -0.000865231 -0.000253643 -7.3941e-05 0.000114978 0.000198232 -4.57035e-05 1.80951e-05 -2.60605e-05 8.92007e-05 0.000145221 1.52922e-05 2.94698e-05 8.34196e-05 0.00018435 
1731.1 0 -7.36769e-05 -0.00264219 -5.84648e-05 0.000146949 -0.00634646 0.000220853 -0.000117237 0.000203398 -0.000564031 0.000213406 0.000200789 0.00745488 -0.000135612 0.00036332 -3.86119e-05 -0.000375028 0.000109525 0.000232411 -0.000885076 -0.00027229 -6.97417e-05 0.000113193 0.000212185 -5.06692e-05 1.80859e-05 -2.15247e-05 9.51214e-05 0.000143944 2.33061e-05 2.25088e-05 8.73067e-05 0.000184403 
1731.45 0 -6.38691e-05 -0.00261508 -5.53222e-05 0.000140835 -0.00658142 0.000223031 -0.000126248 0.000192 -0.00054857 0.000248461 0.000179463 0.00716885 -0.000131229 0.000331377 -6.05488e-06 -0.000376648 7.52626e-05 0.00020771 -0.000905241 -0.000291037 -6.60026e-05 0.000109347 0.000224144 -5.5634e-05 1.82658e-05 -1.89997e-05 0.000101418 0.000140686 3.08059e-05 1.45521e-05 9.11426e-05 0.000182493 
1731.8 0 -5.72841e-05 -0.00258372 -5.30365e-05 0.000133732 -0.00681181 0.000222422 -0.000132695 0.000181976 -0.000532236 0.000283104 0.000157823 0.00687642 -0.000125123 0.000294475 2.14032e-05 -0.00037647 3.73724e-05 0.000185875 -0.000924314 -0.000308713 -6.20205e-05 0.000103479 0.00023272 -6.11295e-05 1.764e-05 -1.63123e-05 0.000108059 0.000135102 3.77122e-05 7.5276e-06 9.52009e-05 0.000178107 
1732.15 0 -5.32791e-05 -0.00254679 -5.13549e-05 0.00012549 -0.00703807 0.000220106 -0.000139231 0.000175175 -0.000511401 0.000313978 0.000133749 0.00657113 -0.000117295 0.000254199 4.79329e-05 -0.000373753 -2.06274e-06 0.000167291 -0.000940725 -0.000325764 -5.78709e-05 9.72273e-05 0.000238305 -6.78218e-05 1.57782e-05 -1.29237e-05 0.000116044 0.000127348 4.46306e-05 3.87396e-06 9.86572e-05 0.000172177 
1732.5 0 -5.07071e-05 -0.002504 -4.96546e-05 0.000116767 -0.00725579 0.000216328 -0.000146525 0.000172526 -0.000488104 0.000340238 0.000107697 0.0062485 -0.000109645 0.000212672 7.70614e-05 -0.000370792 -3.85992e-05 0.00015296 -0.000954229 -0.000341201 -5.33736e-05 9.17029e-05 0.000242534 -7.58985e-05 1.23917e-05 -1.08458e-05 0.000124488 0.000117985 5.26115e-05 3.33349e-06 0.000100303 0.000165975 
1732.85 0 -4.75804e-05 -0.00245566 -4.79654e-05 0.000108234 -0.00746151 0.000209835 -0.000152917 0.000176315 -0.000467055 0.000362319 8.24479e-05 0.00590964 -0.000104873 0.000168664 0.000107375 -0.000368666 -6.70808e-05 0.000142979 -0.00096577 -0.000353177 -4.9477e-05 8.70535e-05 0.00024637 -8.40092e-05 7.74544e-06 -1.08977e-05 0.000131181 0.000106921 6.17872e-05 4.06301e-06 9.99999e-05 0.000160001 
1733.2 0 -4.28463e-05 -0.00240327 -4.65772e-05 9.95558e-05 -0.00765393 0.000198973 -0.000156202 0.00018705 -0.000450191 0.000379117 6.00875e-05 0.00555962 -0.000102659 0.000121109 0.000136118 -0.000366847 -8.91311e-05 0.000135049 -0.000975068 -0.000362413 -4.60999e-05 8.26051e-05 0.000250088 -9.15051e-05 3.37433e-06 -1.12819e-05 0.000135184 9.35216e-05 7.25034e-05 4.95787e-06 9.90625e-05 0.000153517 
1733.55 0 -3.65169e-05 -0.00234727 -4.52912e-05 9.08949e-05 -0.00783391 0.000182834 -0.000158122 0.000201484 -0.000437933 0.000389543 4.14456e-05 0.00520254 -0.000101235 7.18668e-05 0.00015964 -0.000365937 -0.000111025 0.000129329 -0.000980945 -0.000368673 -4.3187e-05 7.78411e-05 0.000252751 -9.83547e-05 9.76029e-08 -9.26122e-06 0.000137146 7.77506e-05 8.54068e-05 5.2811e-06 9.69025e-05 0.000146358 
1733.9 0 -2.94344e-05 -0.00228834 -4.37323e-05 8.19707e-05 -0.00800108 0.000163274 -0.000160851 0.000217362 -0.0004291 0.000395241 2.69652e-05 0.00483741 -0.000100481 2.37839e-05 0.000175351 -0.000366291 -0.000136207 0.000126146 -0.000982989 -0.000369585 -4.12728e-05 7.251e-05 0.000253392 -0.00010357 -1.54616e-06 -3.9901e-06 0.000137713 6.09341e-05 9.98371e-05 6.09546e-06 9.22621e-05 0.000139397 
1734.25 0 -2.34783e-05 -0.00222684 -4.11131e-05 7.22462e-05 -0.00815008 0.000142949 -0.000165439 0.000235456 -0.000420106 0.000400353 1.63774e-05 0.00446393 -0.000101648 -2.21818e-05 0.000183251 -0.000367338 -0.000163663 0.000122197 -0.000982587 -0.000364413 -3.98386e-05 6.72896e-05 0.000252551 -0.000106714 -1.35e-06 2.17494e-06 0.000137223 4.3559e-05 0.000113751 8.60209e-06 8.64475e-05 0.000132263 
1734.6 0 -1.93488e-05 -0.00216186 -3.70413e-05 6.20062e-05 -0.00827837 0.000123797 -0.000172451 0.000253944 -0.000407045 0.000407645 9.41627e-06 0.00408821 -0.000105981 -6.75915e-05 0.000185123 -0.000368915 -0.000189855 0.000114222 -0.000980298 -0.000355971 -3.8895e-05 6.35331e-05 0.000251997 -0.000109235 -1.80282e-07 8.05426e-06 0.00013573 2.58935e-05 0.000126559 1.19624e-05 8.09845e-05 0.00012421 
1734.95 0 -1.72405e-05 -0.00209441 -3.2525e-05 5.24881e-05 -0.00838804 0.000107215 -0.000181198 0.000270876 -0.000389141 0.000415716 5.3774e-06 0.00371622 -0.000113127 -0.000111537 0.000182919 -0.00037179 -0.000209888 0.000102462 -0.000975511 -0.000347849 -3.88064e-05 6.17644e-05 0.000253525 -0.000112504 1.53188e-06 1.45902e-05 0.000134285 8.42961e-06 0.000139283 1.50226e-05 7.60686e-05 0.000114876 
1735.3 0 -1.74851e-05 -0.00202656 -2.88277e-05 4.476e-05 -0.00848109 9.41598e-05 -0.000191198 0.000286991 -0.000367961 0.00042115 4.18335e-06 0.00334905 -0.000120836 -0.000151443 0.000177462 -0.000377953 -0.000222409 8.93406e-05 -0.000968271 -0.000340781 -3.97741e-05 6.16551e-05 0.000257271 -0.000117434 3.55008e-06 2.24449e-05 0.000133649 -7.90627e-06 0.000151316 1.73569e-05 7.16642e-05 0.000104254 
1735.65 0 -1.92643e-05 -0.00195948 -2.55741e-05 3.73045e-05 -0.00855916 8.80364e-05 -0.000202802 0.000303794 -0.000343763 0.000423364 5.43894e-06 0.0029861 -0.000127359 -0.000187067 0.000171714 -0.000389693 -0.000228915 7.52695e-05 -0.000957275 -0.000333249 -4.37886e-05 6.30515e-05 0.000261078 -0.000123886 5.52631e-06 3.0782e-05 0.000133767 -2.22196e-05 0.000160451 1.799e-05 6.79403e-05 9.24413e-05 
1736 0 -2.17525e-05 -0.00189288 -2.24482e-05 2.90996e-05 -0.00862374 9.07662e-05 -0.000214593 0.000319621 -0.000316281 0.000423864 6.33845e-06 0.00262665 -0.000132566 -0.000219009 0.000168227 -0.000407052 -0.000231123 5.94373e-05 -0.000942012 -0.000324544 -5.12896e-05 6.7371e-05 0.000263438 -0.000130598 7.20409e-06 3.68112e-05 0.000134542 -3.4975e-05 0.000167029 1.8743e-05 6.45477e-05 8.07054e-05 
1736.35 0 -2.46e-05 -0.00182575 -2.04814e-05 2.11965e-05 -0.00867565 9.949e-05 -0.000225536 0.00033268 -0.000290089 0.000423848 4.81508e-06 0.0022707 -0.000137295 -0.000248284 0.000167406 -0.000427748 -0.000231103 4.31319e-05 -0.00092488 -0.000314757 -5.91603e-05 7.44194e-05 0.000264927 -0.000137056 9.29642e-06 3.88591e-05 0.00013547 -4.69277e-05 0.000173448 2.0795e-05 6.08377e-05 6.99422e-05 
1736.7 0 -2.71189e-05 -0.00175763 -2.00322e-05 1.4474e-05 -0.00871637 0.00011206 -0.000235433 0.000345121 -0.000270348 0.000421606 -6.56052e-07 0.00191704 -0.000143495 -0.000276147 0.000167716 -0.000450083 -0.000229064 2.72178e-05 -0.000909131 -0.000303257 -6.52335e-05 8.26022e-05 0.00026488 -0.000142574 1.31482e-05 3.95732e-05 0.000135201 -5.86745e-05 0.000180632 2.20647e-05 5.69149e-05 5.82808e-05 
1737.05 0 -2.86847e-05 -0.00168868 -2.00014e-05 8.20602e-06 -0.00874622 0.000128208 -0.000244411 0.000358666 -0.000257616 0.000415296 -1.01139e-05 0.00156423 -0.000153263 -0.000304914 0.000166623 -0.000473021 -0.000224652 1.05189e-05 -0.000895783 -0.000290179 -6.94361e-05 9.0952e-05 0.000262137 -0.000146243 1.76349e-05 4.04559e-05 0.00013327 -7.0078e-05 0.0001887 2.1959e-05 5.40665e-05 4.51676e-05 
1737.4 0 -2.95466e-05 -0.00161774 -1.91699e-05 1.44133e-06 -0.00876286 0.000146378 -0.000253158 0.00037324 -0.000249965 0.000406126 -2.2333e-05 0.00121433 -0.000164825 -0.000333607 0.000163257 -0.000494744 -0.000217216 -8.61725e-06 -0.000882198 -0.000279445 -7.33817e-05 9.79675e-05 0.000256542 -0.000146649 2.138e-05 4.09866e-05 0.000130628 -8.08714e-05 0.000198078 2.06176e-05 5.20532e-05 3.38508e-05 
1737.75 0 -2.99436e-05 -0.00154323 -1.69767e-05 -4.89111e-06 -0.00876399 0.000162927 -0.000262259 0.000389071 -0.000246249 0.000395759 -3.73005e-05 0.000869944 -0.000172931 -0.000358312 0.000158918 -0.000511449 -0.000206602 -2.98517e-05 -0.000867258 -0.000272805 -7.93223e-05 0.000102634 0.000249625 -0.000143471 2.40952e-05 4.08473e-05 0.000128504 -9.13806e-05 0.000207998 1.73979e-05 4.98233e-05 2.65085e-05 
1738.1 0 -2.941e-05 -0.0014639 -1.33562e-05 -9.88103e-06 -0.00874966 0.000176335 -0.000272077 0.000406982 -0.000246909 0.000385753 -5.43283e-05 0.000530545 -0.000174791 -0.000379421 0.000154197 -0.000519565 -0.000194461 -5.14462e-05 -0.000853791 -0.000268808 -8.82436e-05 0.000105106 0.000244184 -0.00013692 2.4418e-05 4.10063e-05 0.000128241 -0.000102164 0.000216055 1.21751e-05 4.87376e-05 2.20834e-05 
1738.45 0 -2.7478e-05 -0.00138041 -8.109e-06 -1.39653e-05 -0.00872089 0.000186689 -0.00028093 0.000427443 -0.000251426 0.000376735 -7.36828e-05 0.00019115 -0.000171615 -0.00040124 0.000149395 -0.00051897 -0.00018276 -7.20458e-05 -0.000843899 -0.000266659 -9.75727e-05 0.00010622 0.000241528 -0.000128432 2.11553e-05 4.26236e-05 0.000129735 -0.0001132 0.000220757 5.98403e-06 4.95211e-05 1.88179e-05 
1738.8 0 -2.40735e-05 -0.00129537 -2.43933e-06 -1.81307e-05 -0.00867629 0.000191995 -0.000288953 0.000448884 -0.000257503 0.000369608 -9.63348e-05 -0.000150321 -0.000167574 -0.000424672 0.000145696 -0.000511467 -0.000172688 -9.09609e-05 -0.000836391 -0.000265441 -0.000103083 0.000106214 0.00024048 -0.000120679 1.52491e-05 4.52196e-05 0.000132856 -0.000124806 0.000222537 3.64278e-07 5.07606e-05 1.50693e-05 
1739.15 0 -1.89113e-05 -0.00121093 1.9049e-06 -2.23986e-05 -0.00861409 0.000190057 -0.000297439 0.000467964 -0.000262809 0.000364684 -0.000121065 -0.000488856 -0.000165914 -0.000447316 0.000144403 -0.000498703 -0.000163851 -0.000107002 -0.000829789 -0.000263963 -0.000105015 0.000104473 0.00023977 -0.000114785 1.06974e-05 4.83301e-05 0.00013657 -0.000136618 0.00022237 -4.13058e-06 5.17424e-05 1.09969e-05 
1739.5 0 -1.21365e-05 -0.00112901 5.97141e-06 -2.69251e-05 -0.00853621 0.00018162 -0.000302622 0.000483261 -0.000267098 0.000361211 -0.000146483 -0.000818871 -0.00016757 -0.00046738 0.000147576 -0.00048027 -0.000155073 -0.000118729 -0.000823301 -0.000260472 -0.000105576 0.000100001 0.000239725 -0.000109668 1.00468e-05 5.15561e-05 0.000139315 -0.00014788 0.000220959 -8.47958e-06 5.24246e-05 7.50339e-06 
1739.85 0 -5.36004e-06 -0.00105007 1.07383e-05 -3.11917e-05 -0.00844731 0.000168404 -0.000299343 0.000496387 -0.000271448 0.000358058 -0.000171594 -0.00113881 -0.000172461 -0.000485322 0.000155208 -0.000455499 -0.000147125 -0.000126346 -0.000817743 -0.000254301 -0.000104299 9.23635e-05 0.000240045 -0.000103603 1.21218e-05 5.44272e-05 0.000141527 -0.000157737 0.000218546 -1.29546e-05 5.3131e-05 4.76287e-06 
1740.2 0 1.40142e-07 -0.000973076 1.59729e-05 -3.43277e-05 -0.00835161 0.000153295 -0.000288732 0.000506605 -0.000276599 0.000354723 -0.000194863 -0.00144984 -0.000180855 -0.000503314 0.000165371 -0.000426189 -0.000142391 -0.00013044 -0.000813851 -0.000246471 -0.000100291 8.23373e-05 0.000240313 -9.72187e-05 1.47624e-05 5.73559e-05 0.000143478 -0.000165998 0.000215966 -1.75693e-05 5.39547e-05 2.90924e-06 
1740.55 0 3.3096e-06 -0.000897678 2.18962e-05 -3.68831e-05 -0.00825075 0.000138713 -0.000276489 0.0005109 -0.000283508 0.00035246 -0.000215736 -0.00175388 -0.000194454 -0.000521153 0.000177128 -0.000395738 -0.000140089 -0.000131025 -0.000809963 -0.000238455 -9.59487e-05 7.04244e-05 0.000240024 -9.19899e-05 1.69752e-05 6.08822e-05 0.000144215 -0.000172999 0.000214424 -2.29054e-05 5.51747e-05 1.35417e-06 
1740.9 0 2.97979e-06 -0.0008227 2.83598e-05 -3.89721e-05 -0.00814467 0.000123946 -0.000265722 0.000509986 -0.000290369 0.000352607 -0.000234474 -0.00205141 -0.000214028 -0.000536858 0.000188699 -0.000367724 -0.000137039 -0.000129321 -0.000802945 -0.000231576 -9.45147e-05 5.65126e-05 0.000237671 -8.7461e-05 1.80488e-05 6.30459e-05 0.000143301 -0.000179838 0.000214269 -2.81698e-05 5.68005e-05 -4.07155e-07 
1741.25 0 -5.58445e-07 -0.000746446 3.41785e-05 -3.96196e-05 -0.00803308 0.000108812 -0.00025693 0.000506372 -0.000295087 0.000353574 -0.000250662 -0.00234211 -0.000238347 -0.000550571 0.000197653 -0.00034251 -0.000131495 -0.00012631 -0.000792272 -0.000227972 -9.57054e-05 4.19677e-05 0.000234488 -8.31431e-05 1.81633e-05 6.20621e-05 0.000140424 -0.000186951 0.000213723 -3.19068e-05 5.79402e-05 -2.038e-06 
1741.6 0 -5.7453e-06 -0.000668606 3.86043e-05 -3.84865e-05 -0.00791459 9.47252e-05 -0.000251246 0.000500261 -0.000297613 0.000353715 -0.000264829 -0.0026266 -0.00026346 -0.000563132 0.000201989 -0.000315664 -0.000124546 -0.000122863 -0.000777791 -0.000229639 -9.58139e-05 2.87128e-05 0.000231566 -7.91521e-05 2.00878e-05 5.84144e-05 0.000135274 -0.000192287 0.000210664 -3.49498e-05 5.80594e-05 -3.9081e-06 
1741.95 0 -1.05754e-05 -0.000589949 4.31565e-05 -3.6789e-05 -0.00778798 8.17085e-05 -0.000250229 0.000491482 -0.000296493 0.000352996 -0.000278311 -0.00290602 -0.000285424 -0.000575046 0.000201344 -0.000283998 -0.000119399 -0.000119468 -0.000758426 -0.000236222 -9.30595e-05 1.77494e-05 0.00022826 -7.58263e-05 2.46837e-05 5.32079e-05 0.000129276 -0.000194414 0.000205327 -3.88394e-05 5.74446e-05 -7.03437e-06 
1742.3 0 -1.37595e-05 -0.000511123 4.89812e-05 -3.58203e-05 -0.00765204 6.90447e-05 -0.000253824 0.000481402 -0.000291472 0.000350267 -0.000289721 -0.00318044 -0.000303225 -0.000585754 0.000198125 -0.000249972 -0.000116442 -0.000114814 -0.000733166 -0.000245513 -8.85674e-05 9.43698e-06 0.000224216 -7.29076e-05 2.96052e-05 4.71188e-05 0.000124018 -0.000193662 0.000199184 -4.39402e-05 5.64791e-05 -1.21819e-05 
1742.65 0 -1.56331e-05 -0.000430787 5.54335e-05 -3.58696e-05 -0.00750675 5.66506e-05 -0.000260492 0.000471531 -0.000284909 0.000343027 -0.000297843 -0.0034488 -0.000316952 -0.000594671 0.000195153 -0.000216066 -0.0001121 -0.000108533 -0.000703362 -0.000256094 -8.42135e-05 3.44667e-06 0.000219599 -6.92405e-05 3.27751e-05 4.12509e-05 0.000119903 -0.00019093 0.000194073 -5.05859e-05 5.55645e-05 -1.78563e-05 
1743 0 -1.64154e-05 -0.000348014 6.15347e-05 -3.67439e-05 -0.00735286 4.43574e-05 -0.00026701 0.00046163 -0.000280436 0.000331174 -0.000302597 -0.00370932 -0.000326035 -0.000603115 0.000193006 -0.000182504 -0.00010423 -0.000102331 -0.000669974 -0.000266405 -8.10721e-05 -1.25811e-06 0.000215793 -6.47845e-05 3.31373e-05 3.67788e-05 0.000115868 -0.000187566 0.000190659 -5.94237e-05 5.48052e-05 -2.31796e-05 
1743.35 0 -1.58479e-05 -0.000263798 6.69556e-05 -3.69533e-05 -0.00718872 3.22051e-05 -0.000270285 0.000452193 -0.000279502 0.000317578 -0.000303512 -0.00395974 -0.000330195 -0.000612301 0.000188888 -0.000150996 -9.59928e-05 -9.92769e-05 -0.000631582 -0.000274316 -7.78714e-05 -6.07074e-06 0.000212809 -6.01694e-05 3.09188e-05 3.42488e-05 0.000112287 -0.000184611 0.00018799 -6.92767e-05 5.35651e-05 -2.91388e-05 
1743.7 0 -1.41079e-05 -0.000178566 7.11447e-05 -3.52556e-05 -0.00701402 2.16746e-05 -0.000270215 0.000444943 -0.000278512 0.000306288 -0.000300388 -0.00419968 -0.000330037 -0.000621934 0.00018265 -0.000122817 -9.1555e-05 -0.000101146 -0.000588679 -0.000278634 -7.28772e-05 -1.22914e-05 0.00021093 -5.60954e-05 2.69177e-05 3.30279e-05 0.000110662 -0.00018193 0.000185451 -7.85006e-05 5.17922e-05 -3.50446e-05 
1744.05 0 -1.10895e-05 -9.41039e-05 7.46783e-05 -3.22387e-05 -0.00683118 1.43058e-05 -0.000267863 0.000438967 -0.000275683 0.00029908 -0.000295767 -0.00443107 -0.000327443 -0.000628869 0.000177513 -9.78258e-05 -9.20329e-05 -0.000107599 -0.000545171 -0.000278347 -6.66051e-05 -1.98324e-05 0.000210818 -5.35136e-05 2.10427e-05 3.28767e-05 0.000109644 -0.000178803 0.000181655 -8.67963e-05 4.94986e-05 -4.11351e-05 
1744.4 0 -6.78639e-06 -1.27455e-05 7.91817e-05 -2.95575e-05 -0.00663866 8.92511e-06 -0.000263882 0.000430552 -0.000270594 0.000292891 -0.000293249 -0.00465434 -0.000326223 -0.000630008 0.000172459 -7.58027e-05 -9.8277e-05 -0.000116269 -0.000505192 -0.000274661 -5.96029e-05 -2.73807e-05 0.000210463 -5.19528e-05 1.20488e-05 3.39888e-05 0.000106813 -0.000175144 0.000174896 -9.47312e-05 4.63827e-05 -4.85726e-05 
1744.75 0 -1.5254e-06 6.53809e-05 8.40803e-05 -2.90898e-05 -0.00643491 1.95716e-06 -0.000260288 0.000418315 -0.000261348 0.000284594 -0.000292934 -0.00486669 -0.000328605 -0.000626606 0.000165732 -5.69851e-05 -0.000109446 -0.000124879 -0.000472312 -0.000271721 -5.12009e-05 -3.29714e-05 0.000209162 -5.09703e-05 9.73736e-07 3.63674e-05 0.000101584 -0.000171271 0.000165605 -0.000101582 4.21146e-05 -5.70701e-05 
1745.1 0 4.1328e-06 0.000140105 8.72019e-05 -3.16109e-05 -0.00622223 -9.99545e-06 -0.000257547 0.000402165 -0.000247678 0.000275479 -0.000294239 -0.00506656 -0.00033244 -0.000623356 0.000157615 -3.94558e-05 -0.000123299 -0.000132317 -0.000447306 -0.000273091 -4.11417e-05 -3.53359e-05 0.000206812 -5.00152e-05 -9.19391e-06 3.93943e-05 9.47449e-05 -0.000167551 0.000156169 -0.000105913 3.60191e-05 -6.76801e-05 
1745.45 0 1.11024e-05 0.000210868 8.81344e-05 -3.62271e-05 -0.00600179 -2.77051e-05 -0.000255239 0.000384204 -0.000228415 0.000265504 -0.000297866 -0.00525465 -0.000334963 -0.000623975 0.000147249 -2.1056e-05 -0.000137125 -0.000137017 -0.000425508 -0.000279543 -3.06873e-05 -3.58556e-05 0.000201426 -4.72394e-05 -1.65776e-05 4.18838e-05 8.69948e-05 -0.000165744 0.000147608 -0.000107612 2.90578e-05 -8.01236e-05 
1745.8 0 2.07818e-05 0.000278464 8.82001e-05 -4.2189e-05 -0.00577468 -4.91181e-05 -0.000253139 0.00036909 -0.000202781 0.000253077 -0.000305615 -0.00543095 -0.000337458 -0.000628436 0.00013531 -4.5175e-06 -0.000148611 -0.000140325 -0.000400017 -0.000290255 -2.18245e-05 -3.63031e-05 0.000192723 -4.21981e-05 -2.04934e-05 4.32398e-05 7.83066e-05 -0.000167141 0.000140575 -0.000107878 2.28074e-05 -9.16621e-05 
1746.15 0 3.25068e-05 0.000343951 8.78413e-05 -4.97018e-05 -0.00554447 -7.28859e-05 -0.000249269 0.000358898 -0.000174383 0.000239256 -0.000317786 -0.00559628 -0.000340636 -0.000632315 0.000124458 6.74158e-06 -0.000156072 -0.000145459 -0.000369404 -0.000303743 -1.48688e-05 -3.6892e-05 0.00018259 -3.65887e-05 -2.13535e-05 4.48461e-05 6.9477e-05 -0.000170179 0.000136014 -0.00010743 1.69215e-05 -0.000101191 
1746.5 0 4.44546e-05 0.000405968 8.73604e-05 -5.67367e-05 -0.00531159 -9.90643e-05 -0.000242137 0.000351629 -0.000147704 0.000226139 -0.000330992 -0.00575109 -0.000341459 -0.000633905 0.0001152 1.36409e-05 -0.000159361 -0.000153263 -0.00033856 -0.000320541 -8.76476e-06 -3.5952e-05 0.000172253 -3.14426e-05 -1.95067e-05 4.71169e-05 6.17455e-05 -0.000173249 0.000132539 -0.000105466 1.03473e-05 -0.000109312 
1746.85 0 5.46006e-05 0.000464537 8.80625e-05 -6.10517e-05 -0.0050735 -0.000127031 -0.000233061 0.000344637 -0.000124364 0.000214928 -0.000341664 -0.00589206 -0.000336543 -0.000636519 0.000104016 1.73594e-05 -0.000160519 -0.000162392 -0.000310943 -0.000338344 -2.39422e-06 -3.24519e-05 0.000162287 -2.56725e-05 -1.53998e-05 4.87379e-05 5.50804e-05 -0.000177225 0.000129091 -0.000102658 3.72055e-06 -0.000116524 
1747.2 0 6.26232e-05 0.000521805 9.11056e-05 -6.31461e-05 -0.00483166 -0.000155704 -0.000224983 0.000338257 -0.000103799 0.000207155 -0.00034897 -0.00601666 -0.000327083 -0.0006414 8.79516e-05 1.78037e-05 -0.000160022 -0.000169962 -0.000285109 -0.000352439 3.418e-06 -2.9165e-05 0.000154059 -1.85482e-05 -1.07788e-05 4.98049e-05 4.95885e-05 -0.000182286 0.000125537 -0.000101076 -1.38438e-06 -0.000122648 
1747.55 0 6.97848e-05 0.000577422 9.49654e-05 -6.38677e-05 -0.00459173 -0.000184188 -0.00021782 0.000334823 -8.50494e-05 0.000203986 -0.00035342 -0.0061277 -0.000315858 -0.000645856 6.84176e-05 1.67818e-05 -0.00015736 -0.000175207 -0.000255759 -0.000361913 6.27566e-06 -2.8716e-05 0.000148165 -1.13489e-05 -6.08544e-06 5.23498e-05 4.5909e-05 -0.000187289 0.000120649 -0.000100464 -3.8203e-06 -0.000128684 
1747.9 0 7.65662e-05 0.000628557 9.83308e-05 -6.30158e-05 -0.00435458 -0.000213634 -0.000210017 0.000333217 -6.76204e-05 0.00020367 -0.000356944 -0.00623066 -0.000302901 -0.000645619 4.84495e-05 1.71814e-05 -0.000152557 -0.000180249 -0.00022111 -0.000368906 5.78171e-06 -3.08474e-05 0.000141692 -5.45662e-06 1.18048e-07 5.52688e-05 4.42606e-05 -0.000191098 0.000114282 -9.92983e-05 -2.89629e-06 -0.000135444 
1748.25 0 8.22741e-05 0.000675761 0.000102486 -6.04204e-05 -0.0041142 -0.000245313 -0.000202317 0.000330421 -5.18012e-05 0.000203566 -0.000361008 -0.00632693 -0.000289179 -0.000639362 3.10807e-05 2.07888e-05 -0.000143378 -0.000185202 -0.000185824 -0.000375172 3.00955e-06 -3.46443e-05 0.000132715 -1.71619e-06 7.52507e-06 5.51158e-05 4.39331e-05 -0.000193042 0.000107829 -9.729e-05 -2.00541e-09 -0.000141936 
1748.6 0 8.56605e-05 0.000721792 0.000106957 -5.63173e-05 -0.0038677 -0.000277652 -0.000195271 0.000325863 -3.98558e-05 0.000203808 -0.000363556 -0.00641375 -0.00027691 -0.000631371 1.88349e-05 2.7266e-05 -0.000129362 -0.000187407 -0.000153442 -0.000381867 -1.03003e-06 -3.96023e-05 0.000123379 2.5163e-07 1.53207e-05 5.23523e-05 4.47027e-05 -0.000194082 0.000101856 -9.42012e-05 2.68831e-06 -0.000147416 
1748.95 0 8.5671e-05 0.000766509 0.000110262 -5.07976e-05 -0.00361814 -0.000308361 -0.000188923 0.000322425 -3.33221e-05 0.000205256 -0.000361445 -0.00649169 -0.000267108 -0.000626127 1.15545e-05 3.31461e-05 -0.000113651 -0.000185343 -0.000124047 -0.000387927 -5.24023e-06 -4.54566e-05 0.00011522 1.31788e-06 2.38947e-05 4.96287e-05 4.56987e-05 -0.000195021 9.58543e-05 -9.04752e-05 4.74628e-06 -0.000152085 
1749.3 0 8.28701e-05 0.000809408 0.000112148 -4.41525e-05 -0.00336846 -0.000336641 -0.000184628 0.000321643 -3.17039e-05 0.000206902 -0.000353522 -0.00656448 -0.000260672 -0.000622308 7.92824e-06 3.7189e-05 -9.69853e-05 -0.0001797 -9.78901e-05 -0.000391317 -8.5742e-06 -5.20096e-05 0.000107507 1.19197e-06 3.32098e-05 4.73376e-05 4.50824e-05 -0.000195192 8.97811e-05 -8.68597e-05 6.57069e-06 -0.000154489 
1749.65 0 7.77957e-05 0.000851351 0.000113547 -3.65069e-05 -0.00311967 -0.000361529 -0.000183111 0.000321856 -3.31962e-05 0.000207951 -0.000340573 -0.00663234 -0.000256367 -0.000615652 8.2452e-06 4.06084e-05 -7.71183e-05 -0.000172781 -7.56644e-05 -0.000393153 -1.12199e-05 -5.88401e-05 0.000100605 1.72496e-09 4.15458e-05 4.47382e-05 4.2418e-05 -0.000194249 8.19831e-05 -8.2842e-05 8.01955e-06 -0.000153637 
1750 0 7.02695e-05 0.000892246 0.000116727 -2.79904e-05 -0.00287133 -0.000381019 -0.000181994 0.000320052 -3.63594e-05 0.000207757 -0.000323106 -0.006693 -0.000251356 -0.000605758 1.39906e-05 4.53388e-05 -5.38835e-05 -0.000166481 -5.64737e-05 -0.000396255 -1.39321e-05 -6.461e-05 9.72706e-05 -1.57029e-06 4.73712e-05 4.18866e-05 3.83571e-05 -0.000191945 7.11909e-05 -7.80118e-05 8.24098e-06 -0.000150752 
1750.35 0 6.11749e-05 0.000931839 0.000121501 -1.94472e-05 -0.00262231 -0.000394629 -0.000179723 0.000315519 -3.95683e-05 0.000205211 -0.000301857 -0.00674443 -0.000244434 -0.000594633 2.41586e-05 5.15771e-05 -3.07349e-05 -0.000158842 -3.76677e-05 -0.000400327 -1.69864e-05 -6.97807e-05 9.73958e-05 -3.73389e-06 5.1188e-05 3.97902e-05 3.34339e-05 -0.000188811 5.95102e-05 -7.21062e-05 8.26279e-06 -0.000147607 
1750.7 0 5.11058e-05 0.000970596 0.000125414 -1.13395e-05 -0.00237448 -0.000402897 -0.000178128 0.000310607 -3.94643e-05 0.000199978 -0.000276937 -0.00678636 -0.000237157 -0.00058406 3.75574e-05 5.56074e-05 -1.10913e-05 -0.000146504 -1.78161e-05 -0.000403561 -1.96489e-05 -7.43304e-05 9.8776e-05 -6.70565e-06 5.36e-05 4.01766e-05 2.80368e-05 -0.000185225 4.92519e-05 -6.496e-05 9.00013e-06 -0.000144116 
1751.05 0 3.96778e-05 0.00100859 0.000127069 -4.50306e-06 -0.00212873 -0.000406762 -0.000179458 0.000306937 -3.42863e-05 0.000191991 -0.00024873 -0.00681962 -0.00023037 -0.000574368 5.5576e-05 5.54634e-05 4.64049e-06 -0.000128603 4.07176e-06 -0.000407829 -2.24681e-05 -7.7787e-05 0.000100288 -1.02027e-05 5.36441e-05 4.23896e-05 2.2685e-05 -0.000180767 4.05508e-05 -5.77771e-05 1.17612e-05 -0.000140154 
1751.4 0 2.79876e-05 0.0010471 0.000126717 1.2327e-06 -0.00188223 -0.000406831 -0.000182627 0.000306065 -2.56952e-05 0.000180258 -0.000218205 -0.00684215 -0.000221343 -0.000565202 7.69771e-05 5.25562e-05 1.93714e-05 -0.000106829 2.81954e-05 -0.000415456 -2.70846e-05 -8.12247e-05 0.000100899 -1.44934e-05 5.03974e-05 4.52117e-05 1.89568e-05 -0.000176309 3.24679e-05 -5.19264e-05 1.77174e-05 -0.000136213 
1751.75 0 1.67263e-05 0.00108635 0.000124573 6.1537e-06 -0.00163337 -0.0004032 -0.000185282 0.000308873 -1.57552e-05 0.000165626 -0.000186456 -0.00685183 -0.000208956 -0.000556041 9.85702e-05 4.95825e-05 3.49664e-05 -8.22855e-05 5.20496e-05 -0.000423357 -3.32827e-05 -8.48209e-05 9.90581e-05 -2.03965e-05 4.53566e-05 4.97822e-05 1.69502e-05 -0.000172076 2.52384e-05 -4.75686e-05 2.57659e-05 -0.000131529 
1752.1 0 6.08915e-06 0.00112482 0.000120598 1.03479e-05 -0.00138385 -0.000397036 -0.000185804 0.000314308 -4.9156e-06 0.000150082 -0.000155087 -0.00684776 -0.000195226 -0.000546363 0.00011714 4.89768e-05 5.07944e-05 -5.55526e-05 7.246e-05 -0.000427422 -4.02566e-05 -8.82283e-05 9.54371e-05 -2.82914e-05 3.97489e-05 5.69946e-05 1.49611e-05 -0.000167314 1.87732e-05 -4.46626e-05 3.3845e-05 -0.000124668 
1752.45 0 -3.14024e-06 0.00116118 0.000115286 1.38568e-05 -0.00113734 -0.000388183 -0.000185441 0.000320662 6.58593e-06 0.000133339 -0.000125711 -0.00682973 -0.000183304 -0.000536512 0.000130328 5.14701e-05 6.47637e-05 -2.83279e-05 8.79152e-05 -0.000426361 -4.61811e-05 -9.22354e-05 9.18269e-05 -3.7766e-05 3.39265e-05 6.52065e-05 1.14807e-05 -0.000162494 1.28242e-05 -4.38317e-05 3.93304e-05 -0.00011616 
1752.8 0 -1.06396e-05 0.00119473 0.000109084 1.71086e-05 -0.000896176 -0.000376806 -0.000186029 0.000327161 1.91855e-05 0.000113089 -0.000101252 -0.00679923 -0.000174702 -0.000526808 0.000136287 5.48616e-05 7.53233e-05 -1.54451e-06 9.91206e-05 -0.000420953 -5.0405e-05 -9.68548e-05 8.71049e-05 -4.72137e-05 2.81972e-05 7.18001e-05 7.35163e-06 -0.000158958 7.74411e-06 -4.55727e-05 4.11415e-05 -0.000106788 
1753.15 0 -1.49166e-05 0.00122537 0.000103024 2.0459e-05 -0.000661307 -0.000364912 -0.000185693 0.000333051 3.30803e-05 8.77853e-05 -8.24748e-05 -0.00675899 -0.000168508 -0.00051824 0.000135377 5.44372e-05 8.32315e-05 2.49921e-05 0.000108664 -0.000412999 -5.41237e-05 -0.000100309 7.95234e-05 -5.61032e-05 2.13888e-05 7.57528e-05 3.93035e-06 -0.000157187 4.39679e-06 -4.88322e-05 3.99674e-05 -9.5813e-05 
1753.5 0 -1.50982e-05 0.00125269 9.78544e-05 2.39153e-05 -0.000433463 -0.000352974 -0.000181903 0.000338704 4.6284e-05 6.11477e-05 -6.70434e-05 -0.00671102 -0.000163822 -0.000511284 0.000129516 4.76387e-05 9.11718e-05 5.0951e-05 0.000118105 -0.00040305 -5.77423e-05 -0.000102132 6.96237e-05 -6.54192e-05 1.51634e-05 7.81665e-05 1.60533e-06 -0.000156023 2.99893e-06 -5.14455e-05 3.64279e-05 -8.36755e-05 
1753.85 0 -1.30209e-05 0.00127674 9.32626e-05 2.67206e-05 -0.000213393 -0.000339819 -0.000174266 0.00034667 5.65168e-05 3.71207e-05 -5.45047e-05 -0.00665624 -0.000162074 -0.000505735 0.000118628 3.58997e-05 0.000100639 7.43327e-05 0.000127986 -0.000391219 -6.07215e-05 -0.00010336 5.89582e-05 -7.42476e-05 1.26524e-05 7.99758e-05 2.72659e-07 -0.000153952 2.98892e-06 -5.27159e-05 3.12137e-05 -7.06847e-05 
1754.2 0 -1.02e-05 0.0012987 8.87139e-05 2.76901e-05 -1.12413e-06 -0.00032613 -0.000164015 0.000357456 6.40876e-05 1.372e-05 -4.54322e-05 -0.00659569 -0.000165033 -0.000499673 0.000101671 2.10478e-05 0.000111537 9.49772e-05 0.000139074 -0.000378805 -6.34161e-05 -0.00010447 4.87978e-05 -8.13487e-05 1.38618e-05 8.05991e-05 -6.53245e-07 -0.000150938 3.57254e-06 -5.37165e-05 2.55191e-05 -5.65963e-05 
1754.55 0 -7.99189e-06 0.00131948 8.37411e-05 2.74747e-05 0.000204736 -0.000314467 -0.000153061 0.000368758 7.09558e-05 -9.97623e-06 -3.87977e-05 -0.00653048 -0.000172065 -0.000492448 7.96711e-05 3.63255e-06 0.000123466 0.000113538 0.000151796 -0.000367203 -6.6419e-05 -0.00010601 4.04754e-05 -8.70618e-05 1.58003e-05 7.95832e-05 -2.04859e-06 -0.000148487 3.69481e-06 -5.56714e-05 2.06254e-05 -4.31011e-05 
1754.9 0 -7.76636e-06 0.00133951 7.90793e-05 2.71588e-05 0.000406861 -0.000306741 -0.000143752 0.000377647 7.69275e-05 -2.97948e-05 -2.99613e-05 -0.00646188 -0.000181757 -0.000484741 5.37952e-05 -1.35906e-05 0.000136701 0.000129457 0.000167426 -0.000356985 -6.91654e-05 -0.000108148 3.47808e-05 -9.06544e-05 1.59292e-05 7.71277e-05 -4.22799e-06 -0.000147283 3.23182e-06 -5.80607e-05 1.72876e-05 -3.32201e-05 
1755.25 0 -9.41713e-06 0.00136037 7.54611e-05 2.82275e-05 0.000607951 -0.000301528 -0.000137186 0.000383565 8.18108e-05 -4.35957e-05 -1.59303e-05 -0.00639131 -0.000194006 -0.000476115 2.44944e-05 -2.69871e-05 0.000149764 0.000143676 0.000186551 -0.000350982 -7.15252e-05 -0.000111512 3.02936e-05 -9.15314e-05 1.547e-05 7.38458e-05 -7.05895e-06 -0.000145925 1.91138e-06 -5.91441e-05 1.5766e-05 -2.78061e-05 
1755.6 0 -1.20961e-05 0.00138272 7.26977e-05 3.14982e-05 0.000808609 -0.000297555 -0.000132252 0.000388521 8.62244e-05 -5.10427e-05 1.06309e-06 -0.00631798 -0.00020695 -0.000467917 -6.76244e-06 -3.4163e-05 0.000160425 0.000156593 0.000207976 -0.000351475 -7.36141e-05 -0.000116351 2.45491e-05 -9.10232e-05 1.46806e-05 7.11307e-05 -1.1488e-05 -0.000142508 -1.15902e-06 -5.80707e-05 1.51474e-05 -2.63235e-05 
1755.95 0 -1.36013e-05 0.00140578 7.10664e-05 3.51252e-05 0.00100825 -0.000293152 -0.00012863 0.000392385 9.10402e-05 -5.36586e-05 1.75686e-05 -0.00623989 -0.000218531 -0.000461967 -3.81706e-05 -3.26773e-05 0.000166292 0.000167369 0.000230227 -0.000356649 -7.50903e-05 -0.000121419 1.68972e-05 -8.98129e-05 1.12961e-05 7.09401e-05 -1.74605e-05 -0.000137037 -4.9487e-06 -5.44665e-05 1.41928e-05 -2.79588e-05 
1756.3 0 -1.29528e-05 0.00142805 6.95674e-05 3.7192e-05 0.00120695 -0.000287779 -0.000126812 0.000393178 9.59576e-05 -5.57136e-05 2.96508e-05 -0.00615574 -0.000227403 -0.000457534 -6.8652e-05 -2.34165e-05 0.000165631 0.000177106 0.000252685 -0.000364579 -7.60917e-05 -0.00012661 9.01146e-06 -8.80185e-05 4.66392e-06 7.3453e-05 -2.28167e-05 -0.000131594 -8.38698e-06 -4.93777e-05 1.09627e-05 -3.19115e-05 
1756.65 0 -9.54705e-06 0.0014475 6.73054e-05 3.78209e-05 0.00140542 -0.000285667 -0.000126867 0.000391398 9.9945e-05 -5.98329e-05 3.50127e-05 -0.00606285 -0.000231895 -0.000452592 -9.60464e-05 -1.12146e-05 0.00015809 0.000188333 0.000275121 -0.000374664 -7.62308e-05 -0.000133005 1.50613e-06 -8.37378e-05 -3.93743e-06 7.74251e-05 -2.62146e-05 -0.000126344 -1.28986e-05 -4.44917e-05 4.28168e-06 -3.73708e-05 
1757 0 -3.19559e-06 0.00146275 6.43535e-05 3.7993e-05 0.00160446 -0.00028982 -0.000128415 0.000389914 0.000102425 -6.61302e-05 3.64766e-05 -0.00596096 -0.000231709 -0.000446083 -0.000117225 2.83929e-07 0.000143881 0.00020225 0.00029834 -0.000386366 -7.50348e-05 -0.000140426 -6.7135e-06 -7.56414e-05 -1.1574e-05 8.17588e-05 -2.71732e-05 -0.000120114 -1.93488e-05 -4.23545e-05 -3.57101e-06 -4.31549e-05 
1757.35 0 3.09521e-06 0.00147392 6.13087e-05 3.78796e-05 0.0018034 -0.000297662 -0.000130357 0.000390756 0.000102577 -7.14188e-05 3.78984e-05 -0.00585186 -0.000226688 -0.00043686 -0.000132232 1.14488e-05 0.000124648 0.000216454 0.000321504 -0.000398529 -7.27839e-05 -0.000146809 -1.58245e-05 -6.44611e-05 -1.6648e-05 8.44202e-05 -2.49728e-05 -0.000113732 -2.56129e-05 -4.33479e-05 -1.00214e-05 -4.75215e-05 
1757.7 0 6.70552e-06 0.0014822 5.97703e-05 3.73442e-05 0.00199883 -0.000307114 -0.000132885 0.000392865 9.90046e-05 -7.28158e-05 4.05655e-05 -0.00573769 -0.000217899 -0.000424148 -0.000143309 2.5744e-05 0.000102545 0.000227939 0.000341706 -0.000408816 -7.01061e-05 -0.000150323 -2.53453e-05 -5.04711e-05 -2.19349e-05 8.58961e-05 -1.99124e-05 -0.000107634 -2.94467e-05 -4.45231e-05 -1.4012e-05 -4.92793e-05 
1758.05 0 8.20791e-06 0.00148785 6.03171e-05 3.60107e-05 0.00218757 -0.000319447 -0.000135591 0.000396393 9.19783e-05 -7.04998e-05 4.49258e-05 -0.00562158 -0.00020895 -0.000409453 -0.000152222 4.44584e-05 7.93887e-05 0.00023593 0.000358929 -0.000416033 -6.67644e-05 -0.000151155 -3.57427e-05 -3.516e-05 -2.90204e-05 8.76045e-05 -1.37428e-05 -0.000100638 -3.14908e-05 -4.46269e-05 -1.61994e-05 -4.82651e-05 
1758.4 0 9.25176e-06 0.00149075 6.12898e-05 3.34242e-05 0.00236911 -0.000334901 -0.00013653 0.000402864 8.28487e-05 -6.54469e-05 5.04222e-05 -0.00550393 -0.000202083 -0.000394717 -0.000161533 6.51409e-05 5.63673e-05 0.000241042 0.000375217 -0.000422046 -6.22537e-05 -0.000150722 -4.67282e-05 -1.98202e-05 -3.62171e-05 8.98222e-05 -8.03789e-06 -9.32175e-05 -3.29201e-05 -4.50137e-05 -1.85769e-05 -4.55013e-05 
1758.75 0 9.98524e-06 0.00149123 6.10892e-05 2.96181e-05 0.00254229 -0.000349379 -0.000133313 0.000411422 7.12742e-05 -5.78765e-05 5.68731e-05 -0.00538302 -0.000195718 -0.000381625 -0.000173963 8.48485e-05 3.23248e-05 0.000242699 0.000391064 -0.000430216 -5.75036e-05 -0.000150879 -5.8321e-05 -5.07511e-06 -4.18593e-05 9.19483e-05 -2.51209e-06 -8.68287e-05 -3.39009e-05 -4.57831e-05 -2.16397e-05 -4.21011e-05 
1759.1 0 9.45826e-06 0.00148832 5.95463e-05 2.52589e-05 0.00270609 -0.000358035 -0.000124794 0.000418769 5.65513e-05 -4.69098e-05 6.43015e-05 -0.00525546 -0.000185892 -0.000370926 -0.000190735 0.000103053 4.83517e-06 0.000239426 0.000406171 -0.000441727 -5.33527e-05 -0.00015164 -7.0816e-05 9.2055e-06 -4.52054e-05 9.36295e-05 3.52283e-06 -8.17395e-05 -3.38308e-05 -4.57995e-05 -2.44958e-05 -3.90668e-05 
1759.45 0 8.02566e-06 0.00148061 5.70506e-05 2.07638e-05 0.00286251 -0.000358492 -0.000113265 0.000422918 3.96517e-05 -3.21507e-05 7.4091e-05 -0.00511964 -0.00017013 -0.000363714 -0.000211807 0.000121201 -2.77577e-05 0.000230827 0.000422084 -0.000453021 -4.93542e-05 -0.000151558 -8.25005e-05 2.30385e-05 -4.71551e-05 9.57048e-05 9.26799e-06 -7.72489e-05 -3.27291e-05 -4.45825e-05 -2.60289e-05 -3.77503e-05 
1759.8 0 7.28758e-06 0.00146892 5.41836e-05 1.56156e-05 0.0030119 -0.000349743 -0.000102994 0.00042428 2.21967e-05 -1.3214e-05 8.70546e-05 -0.00497516 -0.000151801 -0.000360131 -0.000235211 0.00013971 -6.4875e-05 0.000216261 0.000441152 -0.000460371 -4.49779e-05 -0.000149903 -9.16591e-05 3.52048e-05 -4.86512e-05 9.6796e-05 1.31444e-05 -7.26827e-05 -3.22219e-05 -4.16793e-05 -2.65002e-05 -3.86087e-05 
1760.15 0 7.70445e-06 0.00145443 5.13607e-05 8.71003e-06 0.00315147 -0.000333768 -9.52327e-05 0.000423543 5.78351e-06 8.29608e-06 0.00010041 -0.00482205 -0.000136165 -0.000356871 -0.000258389 0.000157634 -0.000102814 0.000195732 0.000464759 -0.000462251 -3.98381e-05 -0.000147757 -9.82568e-05 4.4436e-05 -5.08324e-05 9.61562e-05 1.43928e-05 -6.73993e-05 -3.38622e-05 -3.63538e-05 -2.69944e-05 -4.09803e-05 
1760.5 0 7.56528e-06 0.00143825 4.96291e-05 9.3187e-07 0.00327921 -0.000314567 -8.79807e-05 0.000421251 -8.05587e-06 2.97304e-05 0.000113115 -0.00466449 -0.000125814 -0.000349726 -0.000278934 0.000173649 -0.000137417 0.00017 0.00049205 -0.000459117 -3.40458e-05 -0.000145674 -0.000102579 4.93076e-05 -5.428e-05 9.47362e-05 1.29826e-05 -6.19885e-05 -3.82864e-05 -2.86334e-05 -2.77821e-05 -4.37093e-05 
1760.85 0 5.14459e-06 0.00142158 5.00614e-05 -6.34189e-06 0.00339678 -0.000293435 -8.15496e-05 0.000416832 -1.84754e-05 4.92789e-05 0.000126055 -0.00450672 -0.000119042 -0.000337666 -0.000293689 0.000187413 -0.000166088 0.000140007 0.00051912 -0.000453698 -2.7483e-05 -0.000142936 -0.000105608 5.00121e-05 -5.73146e-05 9.20347e-05 9.93103e-06 -5.66345e-05 -4.41814e-05 -1.8689e-05 -2.78931e-05 -4.52439e-05 
1761.2 0 1.60908e-06 0.00140471 5.29136e-05 -1.35836e-05 0.00350924 -0.000270256 -7.79784e-05 0.000411335 -2.74542e-05 6.55318e-05 0.000138243 -0.0043489 -0.000110832 -0.000322161 -0.000299818 0.000199511 -0.000187224 0.000107165 0.000543324 -0.000448242 -2.03767e-05 -0.000139599 -0.000108584 4.76236e-05 -5.83941e-05 8.73342e-05 7.98307e-06 -5.07471e-05 -5.00254e-05 -8.07874e-06 -2.71658e-05 -4.45731e-05 
1761.55 0 -1.44774e-06 0.00138669 5.77093e-05 -2.11888e-05 0.00362046 -0.000245505 -7.60829e-05 0.000406327 -3.98185e-05 7.94988e-05 0.000147413 -0.00418849 -9.98872e-05 -0.000305427 -0.000298724 0.000210046 -0.00019972 7.32509e-05 0.000565093 -0.000442321 -1.39855e-05 -0.000135368 -0.00011283 4.33323e-05 -5.81984e-05 8.15687e-05 8.25606e-06 -4.54132e-05 -5.51586e-05 1.49528e-06 -2.72088e-05 -4.18461e-05 
1761.9 0 -3.42482e-06 0.00136712 6.3144e-05 -2.7366e-05 0.00372974 -0.00022062 -7.31305e-05 0.000401577 -5.66882e-05 9.16429e-05 0.000153154 -0.00402337 -8.89027e-05 -0.000289213 -0.000296419 0.000218021 -0.000204617 4.00647e-05 0.000583939 -0.000435946 -1.01561e-05 -0.000130796 -0.000118402 4.00601e-05 -5.79884e-05 7.6367e-05 9.61465e-06 -4.13755e-05 -5.83941e-05 1.07759e-05 -2.86701e-05 -3.77845e-05 
1762.25 0 -4.73192e-06 0.00134649 6.76985e-05 -3.13551e-05 0.00383211 -0.000195989 -6.6666e-05 0.000397496 -7.53938e-05 0.000100315 0.000157723 -0.00385499 -7.78531e-05 -0.000273628 -0.000297113 0.000222964 -0.000203439 7.24911e-06 0.000598697 -0.000431298 -8.6989e-06 -0.000127565 -0.000123952 4.03242e-05 -5.74766e-05 7.25405e-05 1.13531e-05 -3.64795e-05 -6.02894e-05 2.0027e-05 -3.03699e-05 -3.25622e-05 
1762.6 0 -6.07216e-06 0.00132437 7.06229e-05 -3.51494e-05 0.00392326 -0.000171847 -5.62355e-05 0.00039363 -9.29231e-05 0.000106075 0.000164328 -0.00368657 -6.52147e-05 -0.000256516 -0.000299694 0.000226141 -0.000196753 -2.65774e-05 0.000610081 -0.000429657 -8.55749e-06 -0.000126113 -0.000128655 4.37422e-05 -5.75199e-05 6.95999e-05 1.37006e-05 -2.9796e-05 -6.31857e-05 2.67233e-05 -3.163e-05 -2.7122e-05 
1762.95 0 -6.41704e-06 0.00130157 7.26212e-05 -3.93465e-05 0.00400237 -0.000148153 -4.20344e-05 0.000388085 -0.000106341 0.000110442 0.00017422 -0.00352013 -5.18515e-05 -0.000236583 -0.000299679 0.000229442 -0.000187303 -6.16632e-05 0.000618582 -0.000430213 -1.0144e-05 -0.000125694 -0.000131956 4.81732e-05 -5.85531e-05 6.6029e-05 1.56341e-05 -2.26066e-05 -6.90188e-05 2.93288e-05 -3.19543e-05 -2.2251e-05 
1763.3 0 -5.77587e-06 0.0012805 7.64552e-05 -4.27481e-05 0.00407152 -0.000125328 -2.50033e-05 0.000379906 -0.000115424 0.000115502 0.000183869 -0.003357 -3.97208e-05 -0.000216121 -0.000292593 0.000233577 -0.000178983 -9.55969e-05 0.000624534 -0.000431919 -1.31126e-05 -0.000123966 -0.000133102 5.09876e-05 -5.88259e-05 6.09206e-05 1.60229e-05 -1.59024e-05 -7.68113e-05 3.05162e-05 -3.13568e-05 -1.76789e-05 
1763.65 0 -5.95448e-06 0.00126256 8.21509e-05 -4.56653e-05 0.00413479 -0.000104835 -8.53662e-06 0.000368629 -0.000122924 0.000122822 0.000191497 -0.00319869 -3.07111e-05 -0.000198907 -0.000278538 0.000239494 -0.000175852 -0.000125353 0.000628832 -0.000434679 -1.54957e-05 -0.000119919 -0.000132576 5.28738e-05 -5.88066e-05 5.56189e-05 1.56441e-05 -8.93729e-06 -8.32633e-05 3.38808e-05 -3.03456e-05 -1.35474e-05 
1764 0 -7.15066e-06 0.00124778 8.6383e-05 -4.95254e-05 0.00419514 -8.57656e-05 4.70309e-06 0.000354597 -0.000129587 0.00013006 0.00020021 -0.00304405 -2.37311e-05 -0.00018647 -0.00026139 0.000249318 -0.000178415 -0.000150178 0.000632622 -0.000438461 -1.57776e-05 -0.000115765 -0.000131537 5.6222e-05 -6.00766e-05 5.19502e-05 1.61195e-05 -7.51593e-07 -8.6915e-05 3.9267e-05 -2.88552e-05 -9.37175e-06 
1764.35 0 -7.95002e-06 0.00123432 8.76857e-05 -5.37803e-05 0.00425374 -6.54889e-05 1.54595e-05 0.000338258 -0.000135612 0.000132077 0.000209464 -0.00288979 -1.71343e-05 -0.00017765 -0.000243534 0.00026346 -0.000181101 -0.000170319 0.000636054 -0.000443909 -1.51019e-05 -0.000112213 -0.000130126 6.02702e-05 -6.29752e-05 5.12571e-05 1.85879e-05 7.36076e-06 -8.89298e-05 4.61505e-05 -2.74179e-05 -3.62703e-06 
1764.7 0 -6.36773e-06 0.00121833 8.64464e-05 -5.75728e-05 0.00431078 -4.30045e-05 2.6885e-05 0.000319369 -0.000141851 0.000126766 0.000215369 -0.00273559 -9.75893e-06 -0.000169633 -0.000227442 0.000279261 -0.000180167 -0.000184171 0.000638587 -0.000452553 -1.40505e-05 -0.000108134 -0.000127485 6.22201e-05 -6.74471e-05 5.39696e-05 2.29048e-05 1.44559e-05 -9.03609e-05 5.48879e-05 -2.76262e-05 4.1629e-06 
1765.05 0 -3.08271e-06 0.00119738 8.37974e-05 -6.11466e-05 0.00436618 -1.89753e-05 3.94128e-05 0.000298069 -0.000146026 0.000114807 0.000216899 -0.00258288 7.35085e-07 -0.00016094 -0.000214725 0.000293311 -0.000177257 -0.000192227 0.000640151 -0.000464117 -1.20409e-05 -0.00010272 -0.000121853 6.29071e-05 -7.09139e-05 5.81242e-05 2.74884e-05 2.06662e-05 -9.17573e-05 6.34475e-05 -3.051e-05 1.23899e-05 
1765.4 0 -5.39153e-07 0.00117366 8.16092e-05 -6.42141e-05 0.00442005 4.13696e-06 4.99998e-05 0.000274625 -0.000145599 9.61842e-05 0.000214925 -0.0024299 1.59539e-05 -0.000152752 -0.000203354 0.000302449 -0.000174551 -0.000196227 0.000639654 -0.000476593 -1.03295e-05 -9.60108e-05 -0.000113577 6.45493e-05 -7.11149e-05 6.15641e-05 3.08997e-05 2.56005e-05 -9.27147e-05 6.94978e-05 -3.57322e-05 1.86257e-05 
1765.75 0 1.84557e-06 0.00114982 8.14388e-05 -6.5847e-05 0.00447207 2.42163e-05 5.73451e-05 0.000249951 -0.000140371 7.43574e-05 0.000209328 -0.00227543 3.46344e-05 -0.000146164 -0.000189266 0.00030324 -0.00017192 -0.000196014 0.000636319 -0.000486967 -1.01148e-05 -8.86129e-05 -0.00010491 6.68705e-05 -6.86948e-05 6.52817e-05 3.38091e-05 2.99531e-05 -9.19245e-05 7.34644e-05 -4.18734e-05 2.28113e-05 
1766.1 0 4.78019e-06 0.00112476 8.2707e-05 -6.63187e-05 0.00452229 4.05147e-05 6.40624e-05 0.000227032 -0.000133047 5.53181e-05 0.000201238 -0.00211794 5.40754e-05 -0.000139427 -0.000171774 0.000293441 -0.000169337 -0.000191212 0.000632204 -0.000492039 -1.09178e-05 -8.14687e-05 -9.7645e-05 6.80853e-05 -6.49263e-05 6.9733e-05 3.79596e-05 3.4548e-05 -8.81809e-05 7.64573e-05 -4.69105e-05 2.58861e-05 
1766.45 0 6.67082e-06 0.00109628 8.38117e-05 -6.59631e-05 0.00457131 5.4136e-05 7.08546e-05 0.000210054 -0.000124523 4.21167e-05 0.000193936 -0.00195319 7.27592e-05 -0.000130739 -0.000154813 0.00027498 -0.000168631 -0.000183429 0.000628703 -0.00049195 -1.1566e-05 -7.43603e-05 -9.24013e-05 6.75223e-05 -5.92492e-05 7.37439e-05 4.27421e-05 3.93921e-05 -8.3151e-05 7.8463e-05 -4.98731e-05 2.92844e-05 
1766.8 0 6.59916e-06 0.00106507 8.39627e-05 -6.56031e-05 0.00461917 6.86154e-05 7.52414e-05 0.000200503 -0.00011318 3.48826e-05 0.000189513 -0.00177978 8.9382e-05 -0.000120966 -0.000140255 0.000252797 -0.00016958 -0.000175532 0.000625445 -0.000488688 -1.15515e-05 -6.71483e-05 -8.80114e-05 6.61797e-05 -5.23102e-05 7.63224e-05 4.62186e-05 4.52879e-05 -7.91717e-05 8.01751e-05 -5.00411e-05 3.41062e-05 
1767.15 0 5.67609e-06 0.0010337 8.35806e-05 -6.63294e-05 0.00466415 8.68859e-05 7.54525e-05 0.000196446 -9.79408e-05 3.32793e-05 0.000187951 -0.00160056 0.00010359 -0.000111127 -0.000126499 0.00023217 -0.000170529 -0.00016897 0.000621611 -0.000484268 -1.14323e-05 -6.07384e-05 -8.40253e-05 6.45573e-05 -4.48813e-05 7.76052e-05 4.79645e-05 5.21185e-05 -7.76369e-05 8.2507e-05 -4.74838e-05 4.03107e-05 
1767.5 0 5.97807e-06 0.00100323 8.41453e-05 -6.75614e-05 0.00470331 0.000108588 7.27648e-05 0.000191368 -8.05885e-05 3.55088e-05 0.0001883 -0.00142014 0.000115591 -0.000100419 -0.000112483 0.000217626 -0.000170523 -0.000161805 0.000616356 -0.000479902 -1.22884e-05 -5.55078e-05 -8.07217e-05 6.20877e-05 -3.81152e-05 7.72693e-05 4.87598e-05 5.90092e-05 -7.96221e-05 8.57759e-05 -4.3558e-05 4.72188e-05 
1767.85 0 9.04736e-06 0.000972529 8.552e-05 -6.8136e-05 0.00473523 0.00013012 6.88491e-05 0.000181674 -6.44017e-05 4.00939e-05 0.000189971 -0.00124154 0.000126184 -8.65271e-05 -9.97462e-05 0.000209958 -0.000169948 -0.000148135 0.000609634 -0.000475297 -1.32548e-05 -5.15023e-05 -7.75445e-05 5.78793e-05 -3.29533e-05 7.46501e-05 4.94097e-05 6.56303e-05 -8.45948e-05 8.90375e-05 -3.90608e-05 5.35208e-05 
1768.2 0 1.50281e-05 0.000940538 8.69537e-05 -6.8473e-05 0.00476064 0.000148305 6.50942e-05 0.000170007 -5.04588e-05 4.80955e-05 0.000191946 -0.00106402 0.00013786 -6.71809e-05 -8.85502e-05 0.000206813 -0.000168959 -0.000125871 0.00060213 -0.00046906 -1.1971e-05 -4.73876e-05 -7.35314e-05 5.31935e-05 -2.8629e-05 7.03461e-05 5.05548e-05 7.23319e-05 -9.05552e-05 9.10511e-05 -3.44651e-05 5.8648e-05 
1768.55 0 2.22654e-05 0.000906941 8.85276e-05 -6.89951e-05 0.00478081 0.000161055 6.28512e-05 0.000159282 -4.07946e-05 5.8944e-05 0.000190726 -0.000886723 0.000152323 -4.23024e-05 -7.65709e-05 0.000206312 -0.000167281 -9.88396e-05 0.000595344 -0.000459281 -8.7387e-06 -4.21347e-05 -6.83577e-05 4.95569e-05 -2.41074e-05 6.61014e-05 5.19829e-05 7.88247e-05 -9.58699e-05 9.18081e-05 -3.08256e-05 6.36356e-05 
1768.9 0 3.05267e-05 0.000871243 9.12416e-05 -6.91507e-05 0.00479643 0.000166471 6.37361e-05 0.000149256 -3.8519e-05 6.94738e-05 0.000184468 -0.000709844 0.000168794 -1.35823e-05 -6.4418e-05 0.000206624 -0.000165084 -7.10086e-05 0.000592805 -0.000443459 -6.09212e-06 -3.58509e-05 -6.30121e-05 4.65634e-05 -2.02919e-05 6.229e-05 5.27294e-05 8.41235e-05 -9.98031e-05 9.23876e-05 -2.79747e-05 6.90803e-05 
1769.25 0 3.90431e-05 0.000833892 9.45439e-05 -6.95262e-05 0.00480667 0.000165762 6.70774e-05 0.00013756 -4.209e-05 7.851e-05 0.000176646 -0.000533869 0.000184371 1.80186e-05 -5.67461e-05 0.000204658 -0.000161016 -4.30374e-05 0.000596633 -0.000420251 -4.62557e-06 -2.9533e-05 -5.82822e-05 4.27239e-05 -1.8093e-05 5.7819e-05 5.26183e-05 8.86891e-05 -0.000103087 9.22128e-05 -2.41786e-05 7.50766e-05 
1769.6 0 4.49984e-05 0.000795287 9.68864e-05 -7.1271e-05 0.00481113 0.000158933 7.27682e-05 0.000124219 -4.68811e-05 8.74645e-05 0.000171347 -0.000361399 0.000197553 5.17141e-05 -5.5439e-05 0.000200525 -0.000152013 -1.36109e-05 0.000606086 -0.000391455 -4.39828e-06 -2.28075e-05 -5.2721e-05 3.80843e-05 -1.81271e-05 5.26845e-05 5.22329e-05 9.4635e-05 -0.000107011 9.07474e-05 -1.901e-05 8.15404e-05 
1769.95 0 4.92173e-05 0.000756011 9.84081e-05 -7.37022e-05 0.00481019 0.000145682 8.22149e-05 0.000111513 -4.95702e-05 9.73128e-05 0.000169919 -0.000193042 0.000208381 8.70375e-05 -5.90512e-05 0.000197922 -0.000138955 1.81216e-05 0.000618034 -0.000358632 -4.96166e-06 -1.50958e-05 -4.57576e-05 3.2939e-05 -2.00504e-05 4.89277e-05 5.17002e-05 0.000101987 -0.000110786 8.92218e-05 -1.33613e-05 8.68705e-05 
1770.3 0 5.26036e-05 0.000716964 9.91401e-05 -7.42092e-05 0.00480311 0.000128134 9.55989e-05 0.000100295 -4.70119e-05 0.000108044 0.00016825 -2.80877e-05 0.000217469 0.000123207 -6.58163e-05 0.00019893 -0.000124393 5.14452e-05 0.00062762 -0.000322466 -6.91703e-06 -7.85205e-06 -3.82e-05 2.71785e-05 -2.28118e-05 4.77683e-05 5.02426e-05 0.000108995 -0.000112397 8.75148e-05 -8.96739e-06 9.02137e-05 
1770.65 0 5.42123e-05 0.000678886 9.78692e-05 -7.23457e-05 0.00479147 0.00010636 0.000113407 8.93843e-05 -3.87772e-05 0.000118643 0.00016408 0.000134633 0.000225584 0.000158248 -7.32529e-05 0.000201547 -0.000108305 8.59479e-05 0.000631194 -0.000284726 -1.03288e-05 -2.81212e-06 -3.08675e-05 2.12992e-05 -2.69296e-05 4.70138e-05 4.74775e-05 0.000114788 -0.000111479 8.42632e-05 -7.24017e-06 9.15092e-05 
1771 0 5.31811e-05 0.000642332 9.46411e-05 -6.98824e-05 0.0047761 8.15865e-05 0.000134495 7.85433e-05 -2.67151e-05 0.000126995 0.000160494 0.000299091 0.000232983 0.000190879 -8.03438e-05 0.000201433 -9.06316e-05 0.000120912 0.000629 -0.000247646 -1.40086e-05 -8.64902e-07 -2.57506e-05 1.55459e-05 -3.04101e-05 4.70801e-05 4.29118e-05 0.000120308 -0.000109497 7.89755e-05 -8.48803e-06 9.15312e-05 
1771.35 0 4.89174e-05 0.000605427 9.11214e-05 -6.76165e-05 0.00475332 5.82042e-05 0.000156274 6.91392e-05 -1.23313e-05 0.000131695 0.000159512 0.000466522 0.000238172 0.000220326 -8.74778e-05 0.000194984 -7.14121e-05 0.000156111 0.000621994 -0.000210566 -1.86814e-05 -1.63251e-06 -2.38502e-05 9.13771e-06 -3.13108e-05 4.92402e-05 3.67712e-05 0.000125813 -0.000107113 7.36723e-05 -1.20234e-05 9.16288e-05 
1771.7 0 4.1266e-05 0.000565672 8.82492e-05 -6.56154e-05 0.00472047 4.0126e-05 0.000177597 6.12309e-05 2.34158e-06 0.00013549 0.000160283 0.000634443 0.000239318 0.000245844 -9.58969e-05 0.000181141 -4.98576e-05 0.000192113 0.00061052 -0.000172137 -2.51873e-05 -3.22451e-06 -2.36265e-05 1.44431e-06 -3.11663e-05 5.05644e-05 3.07319e-05 0.000130541 -0.000105412 7.10274e-05 -1.64569e-05 9.24213e-05 
1772.05 0 3.08756e-05 0.000523089 8.6368e-05 -6.42469e-05 0.00467774 2.89652e-05 0.000199051 5.24445e-05 1.55126e-05 0.000141778 0.000163758 0.000801716 0.000237627 0.000268974 -0.000105011 0.000161478 -2.56901e-05 0.000228527 0.000596337 -0.000132416 -3.31834e-05 -3.56338e-06 -2.31138e-05 -7.03004e-06 -3.17577e-05 4.91169e-05 2.55679e-05 0.000134359 -0.000104134 7.04561e-05 -2.0894e-05 9.35961e-05 
1772.4 0 1.97566e-05 0.000479183 8.50226e-05 -6.36615e-05 0.00462536 2.53364e-05 0.000222417 4.31485e-05 2.59455e-05 0.000149545 0.00017051 0.000968718 0.00023635 0.000292456 -0.000113802 0.000137433 -1.41292e-07 0.000266196 0.00058087 -9.21242e-05 -4.16675e-05 -3.45097e-06 -2.17637e-05 -1.6247e-05 -3.22359e-05 4.47196e-05 2.15103e-05 0.000137265 -0.000101762 7.02415e-05 -2.51021e-05 9.42279e-05 
1772.75 0 9.51096e-06 0.000435213 8.28493e-05 -6.31558e-05 0.00456434 2.75513e-05 0.000245693 3.58519e-05 3.36034e-05 0.000157685 0.000176753 0.0011359 0.000236756 0.000317096 -0.000121191 0.000108938 2.44819e-05 0.000304018 0.000565609 -5.20246e-05 -4.90221e-05 -4.73147e-06 -1.93114e-05 -2.57831e-05 -3.18236e-05 3.79417e-05 1.8945e-05 0.000139474 -9.92819e-05 7.10116e-05 -2.94593e-05 9.41938e-05 
1773.1 0 4.93175e-07 0.000391521 7.97293e-05 -6.21631e-05 0.00449546 3.28161e-05 0.000263161 2.89274e-05 3.83566e-05 0.000165103 0.00017834 0.00130355 0.000237122 0.000342121 -0.000125575 7.77633e-05 4.90976e-05 0.000338202 0.000553837 -1.21833e-05 -5.5467e-05 -7.61562e-06 -1.50365e-05 -3.39031e-05 -3.15554e-05 3.01821e-05 1.71808e-05 0.000142208 -9.81753e-05 7.31539e-05 -3.44627e-05 9.4304e-05 
1773.45 0 -6.16678e-06 0.000348051 7.59395e-05 -6.06573e-05 0.00442008 3.89952e-05 0.00027519 1.95932e-05 4.05679e-05 0.000169983 0.000174645 0.00147346 0.000232753 0.000367803 -0.000126764 4.56056e-05 7.66882e-05 0.000367409 0.000546331 2.60359e-05 -6.23e-05 -1.01846e-05 -9.10578e-06 -4.13824e-05 -3.22039e-05 2.33986e-05 1.46493e-05 0.000146394 -9.80881e-05 7.52366e-05 -3.87603e-05 9.45852e-05 
1773.8 0 -9.93844e-06 0.00030596 7.07185e-05 -5.79046e-05 0.00433864 4.54964e-05 0.000283761 5.83011e-06 4.19977e-05 0.000171641 0.000166872 0.00164404 0.000221898 0.000393789 -0.000125294 1.24669e-05 0.000106172 0.000392805 0.000541619 6.01296e-05 -6.83532e-05 -1.03091e-05 -2.59216e-06 -4.78479e-05 -3.35062e-05 1.96338e-05 1.08077e-05 0.0001522 -9.89581e-05 7.68159e-05 -4.08137e-05 9.37219e-05 
1774.15 0 -1.31469e-05 0.000264772 6.40257e-05 -5.41197e-05 0.00425165 5.09434e-05 0.000288424 -1.18694e-05 4.35423e-05 0.000168764 0.000154792 0.00181029 0.000206911 0.000419475 -0.000121191 -1.94599e-05 0.000136077 0.000417558 0.000538698 8.96685e-05 -7.26933e-05 -8.83906e-06 3.49226e-06 -5.22003e-05 -3.52306e-05 1.70742e-05 6.78872e-06 0.000158622 -0.000100997 7.95219e-05 -4.1555e-05 8.99364e-05 
1774.5 0 -1.63915e-05 0.000223027 5.62477e-05 -5.0093e-05 0.00416084 5.19042e-05 0.000291168 -2.99882e-05 4.66463e-05 0.000159606 0.000137921 0.00197096 0.000190715 0.000446728 -0.00011359 -4.70042e-05 0.000165906 0.000443271 0.000534566 0.000114393 -7.49221e-05 -7.59509e-06 8.76906e-06 -5.64049e-05 -3.83719e-05 1.22114e-05 3.70093e-06 0.000164428 -0.000102645 8.40149e-05 -4.33192e-05 8.32193e-05 
1774.85 0 -1.80904e-05 0.000180573 4.95665e-05 -4.54498e-05 0.00406683 4.75806e-05 0.00029496 -4.57555e-05 5.25533e-05 0.000143745 0.000117578 0.00212671 0.000177575 0.000474447 -0.000100949 -7.03113e-05 0.000194357 0.000469551 0.000525914 0.000132878 -7.47293e-05 -7.6568e-06 1.42839e-05 -6.13681e-05 -4.21043e-05 5.725e-06 1.66047e-06 0.000169687 -0.000102588 8.85606e-05 -4.73113e-05 7.61562e-05 
1775.2 0 -1.87209e-05 0.000137514 4.59926e-05 -4.09333e-05 0.00396841 4.03864e-05 0.000301102 -5.89618e-05 5.99035e-05 0.000124542 9.4867e-05 0.0022764 0.00016985 0.000499734 -8.26562e-05 -9.14971e-05 0.000218145 0.000494432 0.000511987 0.000145838 -7.12294e-05 -8.13854e-06 2.02429e-05 -6.54827e-05 -4.40772e-05 1.04603e-06 7.08538e-07 0.000174108 -0.000102136 9.28857e-05 -5.2992e-05 7.13911e-05 
1775.55 0 -2.09495e-05 9.29569e-05 4.50631e-05 -3.80537e-05 0.00386394 3.22091e-05 0.00030875 -7.25139e-05 6.66758e-05 0.000106829 7.11574e-05 0.00241977 0.000166261 0.000522828 -6.04443e-05 -0.000111184 0.000234063 0.000514416 0.000492916 0.00015572 -6.43931e-05 -7.33547e-06 2.6304e-05 -6.78612e-05 -4.49486e-05 -6.88302e-08 1.87068e-06 0.000177702 -0.000100973 9.74153e-05 -5.92253e-05 6.95133e-05 
1775.9 0 -2.56092e-05 4.67443e-05 4.52104e-05 -3.63229e-05 0.00375096 2.42955e-05 0.000316561 -8.88005e-05 7.29819e-05 9.07342e-05 4.87541e-05 0.00255883 0.000165624 0.000543759 -3.87678e-05 -0.000129124 0.000243531 0.000527361 0.00046903 0.000163998 -5.65854e-05 -5.75094e-06 3.25251e-05 -6.76775e-05 -4.73214e-05 2.50898e-06 4.67715e-06 0.000180488 -9.75975e-05 0.000101675 -6.57817e-05 6.89814e-05 
1776.25 0 -3.08794e-05 -2.58978e-07 4.65555e-05 -3.37984e-05 0.00362816 1.87631e-05 0.000323254 -0.000106042 8.03286e-05 7.25206e-05 2.83401e-05 0.00269624 0.000168201 0.000558623 -2.04649e-05 -0.000146654 0.00024912 0.000533283 0.000441114 0.000173344 -4.9501e-05 -4.23964e-06 3.83381e-05 -6.53763e-05 -5.10789e-05 7.81673e-06 7.81647e-06 0.000182227 -9.17661e-05 0.000106315 -7.21142e-05 6.85842e-05 
1776.6 0 -3.63814e-05 -4.71841e-05 4.94543e-05 -3.05077e-05 0.00349596 1.75883e-05 0.000327279 -0.000120733 8.72338e-05 5.15669e-05 9.2478e-06 0.00283295 0.000172792 0.000565494 -4.211e-06 -0.000164608 0.000251656 0.000533996 0.000410363 0.000185151 -4.27074e-05 -3.10767e-06 4.34754e-05 -6.34314e-05 -5.36733e-05 1.34223e-05 1.20844e-05 0.000184129 -8.51182e-05 0.000111747 -7.75712e-05 6.84868e-05 
1776.95 0 -4.37108e-05 -9.28999e-05 5.25719e-05 -2.6642e-05 0.00335498 2.18506e-05 0.000327336 -0.000131152 8.88597e-05 2.93069e-05 -8.99984e-06 0.00296526 0.000177586 0.000567897 1.26804e-05 -0.000181378 0.000252545 0.00053019 0.000379251 0.000197395 -3.55217e-05 -3.07916e-06 4.90987e-05 -6.17924e-05 -5.36262e-05 1.74337e-05 1.76772e-05 0.00018701 -7.95717e-05 0.000118313 -8.1868e-05 6.85019e-05 
1777.3 0 -5.20223e-05 -0.00013635 5.53178e-05 -2.07598e-05 0.00320635 3.1193e-05 0.000322324 -0.000139241 8.38538e-05 5.23155e-06 -2.58067e-05 0.00308742 0.000182225 0.000570027 3.13945e-05 -0.000196964 0.000252853 0.000521729 0.000348232 0.000209522 -2.71272e-05 -4.50848e-06 5.5465e-05 -5.94377e-05 -5.17277e-05 1.89761e-05 2.28427e-05 0.000190546 -7.46793e-05 0.00012606 -8.55082e-05 6.79641e-05 
1777.65 0 -5.87505e-05 -0.000176669 5.81819e-05 -1.28398e-05 0.00305394 4.42705e-05 0.000313013 -0.000145433 7.46054e-05 -1.95006e-05 -4.02255e-05 0.00319733 0.000186188 0.000574009 5.10676e-05 -0.000213597 0.000253819 0.000509819 0.000317318 0.000223952 -1.77719e-05 -7.08443e-06 6.24911e-05 -5.64173e-05 -4.89726e-05 1.8069e-05 2.71756e-05 0.000196201 -7.03429e-05 0.00013321 -8.87489e-05 6.9136e-05 
1778 0 -6.12867e-05 -0.000212412 6.15959e-05 -5.40539e-06 0.00290191 5.72451e-05 0.000303038 -0.00014776 6.40686e-05 -4.26856e-05 -5.44844e-05 0.00329508 0.000186517 0.000581426 6.96719e-05 -0.000230981 0.000257268 0.000495553 0.000288311 0.000240878 -7.80592e-06 -8.18379e-06 6.95846e-05 -5.20952e-05 -4.5877e-05 1.62181e-05 3.08229e-05 0.000204468 -6.78968e-05 0.000137716 -9.07043e-05 7.37668e-05 
1778.35 0 -5.84992e-05 -0.000244805 6.49307e-05 -8.6654e-08 0.00275253 6.63887e-05 0.000296358 -0.000146859 5.50553e-05 -6.56822e-05 -7.15775e-05 0.0033816 0.000180867 0.000592501 8.48633e-05 -0.000245863 0.000261804 0.000477478 0.000263025 0.000257484 2.6641e-06 -6.45923e-06 7.60535e-05 -4.61736e-05 -4.31581e-05 1.45694e-05 3.27388e-05 0.000214375 -6.65175e-05 0.000138934 -9.00247e-05 8.04291e-05 
1778.7 0 -5.15728e-05 -0.000277444 6.65797e-05 3.94509e-06 0.00260736 7.17602e-05 0.000292888 -0.00014383 4.6283e-05 -8.96827e-05 -9.07489e-05 0.00346025 0.000172049 0.000606594 9.55656e-05 -0.000258585 0.000262551 0.000455602 0.000241076 0.000271477 1.26553e-05 -3.84025e-06 8.12107e-05 -4.0304e-05 -4.09519e-05 1.30862e-05 3.30812e-05 0.000224054 -6.39388e-05 0.000136245 -8.59202e-05 8.79221e-05 
1779.05 0 -4.33951e-05 -0.000310838 6.61944e-05 8.1681e-06 0.00246557 7.25388e-05 0.000286939 -0.000138776 3.50734e-05 -0.000111575 -0.000110438 0.00353489 0.000162419 0.000622701 0.000102253 -0.000270027 0.000257285 0.000434319 0.00021876 0.000281361 1.91373e-05 -1.30089e-06 8.36674e-05 -3.53953e-05 -3.9164e-05 1.13243e-05 3.30756e-05 0.000232675 -6.15099e-05 0.000130059 -7.91553e-05 9.60296e-05 
1779.4 0 -3.53969e-05 -0.000343446 6.45231e-05 1.20736e-05 0.00232484 6.54895e-05 0.000274581 -0.000131272 2.2072e-05 -0.000129542 -0.000128274 0.00360582 0.000151869 0.000638896 0.000103461 -0.000275866 0.000247053 0.00041656 0.000195621 0.000287898 2.19671e-05 1.89227e-06 8.29521e-05 -3.10387e-05 -3.80221e-05 7.93785e-06 3.22686e-05 0.000241351 -6.15287e-05 0.000123217 -7.1198e-05 0.000102771 
1779.75 0 -2.80902e-05 -0.000374683 6.28573e-05 1.47905e-05 0.00218507 5.1564e-05 0.000255247 -0.000119744 9.66983e-06 -0.000147093 -0.000141656 0.00367209 0.000140412 0.000653513 9.86895e-05 -0.000272452 0.000233541 0.000403549 0.00017318 0.000293853 2.40345e-05 4.93704e-06 8.01663e-05 -2.75115e-05 -3.7007e-05 2.60893e-06 2.98758e-05 0.000249827 -6.33188e-05 0.00011972 -6.34157e-05 0.000106046 
1780.1 0 -2.14671e-05 -0.000404296 6.21885e-05 1.70101e-05 0.00204949 3.36601e-05 0.000231401 -0.000103571 -3.25296e-06 -0.000168515 -0.000150468 0.00373211 0.000127898 0.000663842 9.13469e-05 -0.000263047 0.000218512 0.000394919 0.000151473 0.000297756 2.67888e-05 7.11585e-06 7.67593e-05 -2.59788e-05 -3.59922e-05 -2.95383e-06 2.61001e-05 0.000256942 -6.47421e-05 0.000121143 -5.56925e-05 0.000105859 
1780.45 0 -1.50831e-05 -0.000431806 6.14619e-05 1.98498e-05 0.0019189 1.36758e-05 0.000206064 -8.47814e-05 -1.89708e-05 -0.000191666 -0.000157024 0.00378538 0.000113235 0.000669347 8.30438e-05 -0.000252856 0.000205759 0.000389327 0.000130809 0.000296057 3.09552e-05 8.53184e-06 7.33817e-05 -2.6554e-05 -3.4081e-05 -7.63965e-06 2.10905e-05 0.000262075 -6.41784e-05 0.000125214 -4.72394e-05 0.000103505 
1780.8 0 -1.02861e-05 -0.000458806 5.87285e-05 2.38823e-05 0.00178987 -7.91964e-06 0.000180851 -6.58696e-05 -3.7032e-05 -0.000211498 -0.000163224 0.00383165 9.63922e-05 0.000670716 7.2876e-05 -0.000243316 0.000198733 0.000385398 0.000110891 0.000288195 3.64529e-05 9.47895e-06 7.13396e-05 -2.73715e-05 -3.0469e-05 -9.35651e-06 1.48226e-05 0.000264919 -6.22461e-05 0.000128759 -3.88773e-05 0.000100361 
1781.15 0 -8.09603e-06 -0.000486417 5.3851e-05 2.81684e-05 0.00166154 -3.19127e-05 0.00015656 -4.88395e-05 -5.68874e-05 -0.000226777 -0.00016666 0.00387244 7.86651e-05 0.000667318 5.96214e-05 -0.000233406 0.000196895 0.000382842 9.18906e-05 0.000275562 4.1833e-05 1.0292e-05 7.06388e-05 -2.80331e-05 -2.6286e-05 -8.21825e-06 6.94622e-06 0.000265647 -6.06865e-05 0.000129728 -3.22794e-05 9.64676e-05 
1781.5 0 -7.38092e-06 -0.000513075 4.83094e-05 3.22809e-05 0.00153256 -5.57778e-05 0.000134449 -3.30873e-05 -7.68017e-05 -0.000238242 -0.000164834 0.00391293 6.1858e-05 0.000661101 4.38024e-05 -0.000223524 0.000196267 0.000381554 7.33794e-05 0.000260505 4.53143e-05 1.12203e-05 6.94381e-05 -3.02756e-05 -2.11207e-05 -6.12365e-06 -2.17558e-06 0.000264716 -5.96896e-05 0.000127694 -2.77031e-05 9.20822e-05 
1781.85 0 -7.90973e-06 -0.000539555 4.32997e-05 3.66243e-05 0.00140135 -7.57972e-05 0.000114044 -1.70193e-05 -9.51194e-05 -0.000247302 -0.000159796 0.00395427 4.49786e-05 0.000655382 2.79324e-05 -0.00021391 0.000191796 0.000380789 5.32441e-05 0.000245242 4.74471e-05 1.22031e-05 6.8173e-05 -3.39006e-05 -1.56375e-05 -3.66142e-06 -1.11614e-05 0.000264201 -5.65905e-05 0.000122781 -2.48164e-05 8.72591e-05 
1782.2 0 -9.12205e-06 -0.000567035 3.86785e-05 3.99937e-05 0.0012699 -9.18374e-05 9.19279e-05 -1.66814e-06 -0.000112476 -0.000255459 -0.000150546 0.00399374 2.48949e-05 0.000650118 1.27662e-05 -0.000203748 0.000181803 0.000378554 3.27529e-05 0.000229935 4.93232e-05 1.23225e-05 6.85287e-05 -3.73541e-05 -1.11415e-05 -1.32209e-06 -2.02876e-05 0.000264789 -5.01871e-05 0.000115356 -2.26642e-05 8.14007e-05 
1782.55 0 -1.05349e-05 -0.000593876 3.44754e-05 4.12261e-05 0.00113852 -0.000103821 6.65957e-05 1.15859e-05 -0.000128158 -0.000263105 -0.000134179 0.00402937 1.50588e-06 0.000644082 -2.04049e-06 -0.000194568 0.000169543 0.000372276 1.45467e-05 0.000213291 5.07846e-05 1.17e-05 6.98409e-05 -3.99274e-05 -4.91123e-06 3.99397e-07 -3.02459e-05 0.000265168 -4.16165e-05 0.000106191 -2.07639e-05 7.37269e-05 
1782.9 0 -1.26274e-05 -0.000619392 3.19279e-05 4.05495e-05 0.00100486 -0.000111006 4.07834e-05 2.22959e-05 -0.000139336 -0.000269926 -0.000112739 0.00406133 -2.15391e-05 0.000637801 -1.56416e-05 -0.000189261 0.00015898 0.000361162 -1.77786e-06 0.000194983 5.17747e-05 1.12169e-05 7.07381e-05 -4.24539e-05 3.85835e-06 1.41081e-06 -3.90161e-05 0.00026595 -3.14238e-05 9.78834e-05 -2.00698e-05 6.4996e-05 
1783.25 0 -1.54496e-05 -0.000645223 3.22003e-05 3.95042e-05 0.000868949 -0.000114014 1.6332e-05 2.98724e-05 -0.000146112 -0.000274906 -9.05357e-05 0.00409085 -4.19652e-05 0.000631158 -2.64659e-05 -0.000189566 0.000149631 0.000346705 -1.80228e-05 0.000175553 5.39432e-05 9.23556e-06 7.03887e-05 -4.58423e-05 1.23426e-05 2.44542e-06 -4.40702e-05 0.000267375 -2.12276e-05 9.24631e-05 -2.08867e-05 5.72252e-05 
1783.6 0 -1.86633e-05 -0.000671681 3.39571e-05 3.96823e-05 0.000732899 -0.00011487 -8.1808e-06 3.50098e-05 -0.00015061 -0.000277476 -6.84598e-05 0.00411798 -6.02171e-05 0.000622872 -3.43479e-05 -0.000196538 0.000138944 0.000331334 -3.55329e-05 0.00015501 5.77233e-05 4.99644e-06 6.86239e-05 -4.95159e-05 1.83635e-05 3.52172e-06 -4.46885e-05 0.000267353 -1.24297e-05 8.88974e-05 -2.28576e-05 5.20835e-05 
1783.95 0 -2.19765e-05 -0.000698252 3.50623e-05 4.07848e-05 0.000595311 -0.000114143 -3.31608e-05 3.93315e-05 -0.00015407 -0.000276871 -4.41152e-05 0.00414175 -7.67342e-05 0.000612662 -4.04061e-05 -0.000209183 0.000125919 0.000318288 -5.51571e-05 0.000133162 6.24479e-05 -3.07512e-07 6.56969e-05 -5.2231e-05 2.23509e-05 4.62293e-06 -4.2736e-05 0.000265196 -4.81937e-06 8.56478e-05 -2.51552e-05 4.91074e-05 
1784.3 0 -2.54928e-05 -0.000724992 3.56911e-05 4.19847e-05 0.000451605 -0.000110994 -5.77871e-05 4.28492e-05 -0.000156742 -0.000269899 -1.66123e-05 0.00416162 -9.06343e-05 0.000600212 -4.55319e-05 -0.000224371 0.000112584 0.000308618 -7.64677e-05 0.0001116 6.76038e-05 -6.04141e-06 6.21228e-05 -5.34624e-05 2.4572e-05 6.10556e-06 -4.02217e-05 0.000259923 8.33091e-07 8.17762e-05 -2.63309e-05 4.70386e-05 
1784.65 0 -2.85174e-05 -0.000750786 3.76339e-05 4.29228e-05 0.000300011 -0.000104718 -7.92046e-05 4.36788e-05 -0.000158831 -0.000255649 1.25357e-05 0.00417664 -0.000100265 0.000585165 -4.80906e-05 -0.000238208 0.000101822 0.000302091 -0.000100213 9.17408e-05 7.14963e-05 -1.14602e-05 5.96276e-05 -5.20352e-05 2.47262e-05 8.28357e-06 -3.73569e-05 0.000251354 3.82311e-06 7.72233e-05 -2.55794e-05 4.57215e-05 
1785 0 -3.01135e-05 -0.000774394 4.19521e-05 4.37496e-05 0.000141967 -9.42346e-05 -9.40498e-05 4.09738e-05 -0.000162082 -0.000239301 4.01414e-05 0.00418411 -0.000104836 0.000568524 -4.75677e-05 -0.000250374 9.50664e-05 0.000299959 -0.000126655 7.35234e-05 7.32025e-05 -1.59174e-05 5.79805e-05 -4.91286e-05 2.35655e-05 1.14215e-05 -3.40439e-05 0.000241811 5.27112e-06 7.30161e-05 -2.33196e-05 4.45366e-05 
1785.35 0 -3.07899e-05 -0.000796708 4.73689e-05 4.43388e-05 -2.02209e-05 -7.95148e-05 -0.000102601 3.58727e-05 -0.000167041 -0.000223375 6.28314e-05 0.00418182 -0.000104653 0.000551306 -4.71042e-05 -0.000263817 9.09796e-05 0.000303071 -0.000154119 5.57625e-05 7.36871e-05 -2.10679e-05 5.54261e-05 -4.85153e-05 2.27361e-05 1.45342e-05 -3.04132e-05 0.000232306 6.54134e-06 6.98472e-05 -2.1316e-05 4.29666e-05 
1785.7 0 -3.20394e-05 -0.000818516 5.16046e-05 4.35095e-05 -0.000183732 -6.25317e-05 -0.000107845 2.9036e-05 -0.000171918 -0.000205849 7.96055e-05 0.00416949 -0.000100575 0.000535094 -4.61067e-05 -0.000277549 8.69188e-05 0.000309683 -0.000182138 3.81138e-05 7.31201e-05 -2.75196e-05 5.28906e-05 -5.01933e-05 2.24016e-05 1.58989e-05 -2.703e-05 0.000222283 8.12433e-06 6.68496e-05 -2.0632e-05 4.15137e-05 
1786.05 0 -3.38842e-05 -0.000839614 5.3335e-05 4.0702e-05 -0.000346579 -4.41167e-05 -0.000111177 1.94614e-05 -0.000175116 -0.000187877 9.27815e-05 0.00414729 -9.56857e-05 0.000519677 -4.251e-05 -0.000286864 8.28704e-05 0.00031814 -0.000210161 1.9689e-05 7.16855e-05 -3.31299e-05 5.17933e-05 -5.13252e-05 2.06006e-05 1.50718e-05 -2.46586e-05 0.000212299 1.13211e-05 6.3405e-05 -2.03631e-05 3.9556e-05 
1786.4 0 -3.50049e-05 -0.000858613 5.23008e-05 3.67786e-05 -0.00050616 -2.23086e-05 -0.000111565 7.68936e-06 -0.000173201 -0.000170893 0.000104076 0.00411527 -9.25999e-05 0.000502441 -3.79173e-05 -0.000290017 7.97883e-05 0.000327014 -0.000236203 1.21998e-06 7.04671e-05 -3.63072e-05 5.13485e-05 -5.15975e-05 1.76265e-05 1.16454e-05 -2.37217e-05 0.000201949 1.64641e-05 6.01619e-05 -1.9945e-05 3.65057e-05 
1786.75 0 -3.38503e-05 -0.000872607 4.92818e-05 3.298e-05 -0.000661616 2.75085e-06 -0.000109349 -4.80015e-06 -0.000163263 -0.000152075 0.000112109 0.00407388 -9.0686e-05 0.000481329 -3.28013e-05 -0.000287321 7.63766e-05 0.000333912 -0.000261534 -1.4119e-05 6.89434e-05 -3.80261e-05 5.15381e-05 -5.04015e-05 1.51406e-05 6.26461e-06 -2.34415e-05 0.000190768 2.30869e-05 5.65056e-05 -1.92233e-05 3.30329e-05 
1787.1 0 -2.97192e-05 -0.000880602 4.55639e-05 2.9637e-05 -0.000813671 2.96335e-05 -0.00010476 -1.42271e-05 -0.000147685 -0.000129084 0.000115852 0.00402296 -8.72292e-05 0.000456368 -2.67196e-05 -0.000277933 7.19194e-05 0.000339428 -0.000287803 -2.33337e-05 6.60402e-05 -4.06856e-05 5.25318e-05 -4.79981e-05 1.35145e-05 1.14174e-06 -2.30861e-05 0.000179398 3.02124e-05 5.1423e-05 -1.83808e-05 2.90312e-05 
1787.45 0 -2.43969e-05 -0.000884088 4.19738e-05 2.74929e-05 -0.000960974 5.59811e-05 -9.86808e-05 -1.78892e-05 -0.000129121 -0.000102657 0.000116206 0.0039644 -8.04251e-05 0.000430202 -1.99576e-05 -0.000262808 6.68461e-05 0.000342899 -0.00031282 -2.44228e-05 6.26331e-05 -4.36117e-05 5.20246e-05 -4.55563e-05 1.14889e-05 -2.70604e-06 -2.20507e-05 0.000167459 3.49528e-05 4.55203e-05 -1.76532e-05 2.31027e-05 
1787.8 0 -1.92128e-05 -0.000884697 3.87441e-05 2.74887e-05 -0.00110043 7.66667e-05 -9.40013e-05 -1.84441e-05 -0.000109666 -7.51371e-05 0.000116239 0.00390148 -7.08557e-05 0.000407268 -1.24063e-05 -0.00024478 6.22935e-05 0.000341803 -0.000335536 -1.77176e-05 5.87203e-05 -4.4713e-05 4.88904e-05 -4.37109e-05 8.0793e-06 -5.94755e-06 -2.02901e-05 0.000154331 3.75593e-05 4.01588e-05 -1.54199e-05 1.65392e-05 
1788.15 0 -1.31621e-05 -0.000883269 3.60277e-05 2.93584e-05 -0.00123032 8.88943e-05 -8.98887e-05 -1.81642e-05 -9.25669e-05 -4.6209e-05 0.000117569 0.00383664 -6.08837e-05 0.000387193 -3.48365e-06 -0.000224789 5.98634e-05 0.000336719 -0.000358271 -6.09655e-06 5.40849e-05 -4.46993e-05 4.40451e-05 -4.34421e-05 3.61381e-06 -9.34057e-06 -1.8325e-05 0.00014157 4.09005e-05 3.57002e-05 -1.19705e-05 1.12723e-05 
1788.5 0 -6.59693e-06 -0.000880872 3.33445e-05 3.18222e-05 -0.00135146 9.71137e-05 -8.34824e-05 -1.75817e-05 -7.9186e-05 -1.69798e-05 0.000118703 0.00377208 -5.41529e-05 0.000366297 5.8278e-06 -0.000201613 6.09912e-05 0.000326853 -0.000380365 6.42484e-06 4.96591e-05 -4.55379e-05 3.84036e-05 -4.47535e-05 3.06011e-07 -1.24433e-05 -1.68321e-05 0.000130652 4.45853e-05 3.04411e-05 -1.00623e-05 6.08558e-06 
1788.85 0 -2.03536e-06 -0.000877374 2.98081e-05 3.39182e-05 -0.00146864 0.000105984 -7.36691e-05 -1.80477e-05 -6.82232e-05 8.03264e-06 0.000116334 0.00370636 -5.17732e-05 0.000342662 1.48458e-05 -0.000174931 6.69716e-05 0.00031194 -0.000401106 1.86133e-05 4.46972e-05 -4.80658e-05 3.26389e-05 -4.69926e-05 -2.69326e-07 -1.38163e-05 -1.65288e-05 0.000121082 4.66413e-05 2.24869e-05 -1.05923e-05 3.24439e-07 
1789.2 0 4.13889e-07 -0.0008741 2.58635e-05 3.57373e-05 -0.00158579 0.000115338 -6.11342e-05 -2.06322e-05 -5.77306e-05 2.58548e-05 0.000108933 0.00363575 -5.0637e-05 0.000318106 2.62219e-05 -0.000146432 7.6025e-05 0.000294103 -0.000420332 3.22789e-05 3.75939e-05 -5.09211e-05 2.67449e-05 -4.95963e-05 8.56436e-07 -1.30214e-05 -1.7197e-05 0.000112589 4.61948e-05 1.30997e-05 -1.24894e-05 -5.72535e-06 
1789.55 0 8.48505e-07 -0.000872629 2.25619e-05 3.76797e-05 -0.00170129 0.00012493 -4.82953e-05 -2.74097e-05 -4.80857e-05 3.68335e-05 9.86119e-05 0.0035589 -4.86732e-05 0.000295734 4.04383e-05 -0.000120576 8.40491e-05 0.000274925 -0.000438641 4.85511e-05 2.87757e-05 -5.26182e-05 1.99637e-05 -5.13046e-05 2.46643e-06 -1.04221e-05 -1.85327e-05 0.000105001 4.39533e-05 3.9775e-06 -1.49823e-05 -1.12341e-05 
1789.9 0 -1.36652e-06 -0.000871443 1.9845e-05 3.89566e-05 -0.00181339 0.00013391 -3.75817e-05 -3.69014e-05 -4.05279e-05 4.4741e-05 8.77915e-05 0.0034787 -4.77974e-05 0.000275279 5.5938e-05 -0.000101254 9.09176e-05 0.000256456 -0.000458635 6.50119e-05 1.99155e-05 -5.29873e-05 1.35494e-05 -5.15736e-05 3.64923e-06 -7.10549e-06 -2.04844e-05 9.71555e-05 4.05478e-05 -5.19752e-06 -1.85331e-05 -1.45721e-05 
1790.25 0 -4.36982e-06 -0.000868411 1.61444e-05 3.85864e-05 -0.00192369 0.000142743 -2.91719e-05 -4.42474e-05 -3.41024e-05 5.45512e-05 7.64216e-05 0.00339759 -4.85386e-05 0.000253052 7.5206e-05 -8.73748e-05 9.85239e-05 0.000240299 -0.000481819 7.95263e-05 1.18173e-05 -5.13707e-05 9.57673e-06 -4.91946e-05 4.73743e-06 -3.94774e-06 -2.34789e-05 8.79433e-05 3.78246e-05 -1.38916e-05 -2.30014e-05 -1.5294e-05 
1790.6 0 -7.58739e-06 -0.000864266 1.21405e-05 3.68175e-05 -0.00203182 0.000151723 -2.28218e-05 -4.82766e-05 -2.69746e-05 6.77684e-05 6.20203e-05 0.00331408 -4.82616e-05 0.000225899 0.000100829 -7.54808e-05 0.000106713 0.000228547 -0.000507432 9.45459e-05 4.77529e-06 -4.91938e-05 8.0261e-06 -4.38991e-05 7.62482e-06 -1.79259e-06 -2.73176e-05 7.70838e-05 3.73701e-05 -2.2298e-05 -2.55899e-05 -1.42915e-05 
1790.95 0 -1.10141e-05 -0.000860761 8.66371e-06 3.43491e-05 -0.00213434 0.000157674 -1.88557e-05 -4.99535e-05 -1.7886e-05 8.44821e-05 4.4668e-05 0.00322603 -4.76149e-05 0.000193857 0.000132323 -6.30808e-05 0.000114711 0.000221387 -0.00053274 0.000110657 -1.45828e-06 -4.91729e-05 8.50482e-06 -3.75907e-05 1.30976e-05 -4.47734e-07 -3.19993e-05 6.52019e-05 3.83646e-05 -3.11159e-05 -2.39911e-05 -1.22744e-05 
1791.3 0 -1.49243e-05 -0.000857875 4.47706e-06 3.16143e-05 -0.0022274 0.000159076 -1.74174e-05 -5.0884e-05 -7.26064e-06 0.000103557 2.76308e-05 0.00313229 -4.62279e-05 0.000159509 0.000167243 -4.93424e-05 0.000120471 0.000217387 -0.000552957 0.000123521 -6.09204e-06 -5.10935e-05 1.09952e-05 -3.15924e-05 2.07769e-05 -1.10078e-07 -3.90157e-05 5.19965e-05 3.9665e-05 -3.97615e-05 -1.88682e-05 -1.08086e-05 
1791.65 0 -1.94165e-05 -0.000853835 2.61878e-07 2.92417e-05 -0.00231055 0.000156596 -1.69492e-05 -5.3422e-05 3.8014e-06 0.000123248 1.39004e-05 0.00303397 -4.16783e-05 0.000125781 0.000203064 -3.59062e-05 0.000121486 0.000214368 -0.000567554 0.000130725 -8.07398e-06 -5.33395e-05 1.52785e-05 -2.63182e-05 2.82668e-05 -5.64054e-07 -4.79855e-05 3.74842e-05 3.99475e-05 -4.84616e-05 -1.3342e-05 -1.00161e-05 
1792 0 -2.24692e-05 -0.00084889 -3.58354e-06 2.75286e-05 -0.00238713 0.000153689 -1.67263e-05 -5.89409e-05 1.38512e-05 0.000143502 4.7255e-06 0.00293356 -3.35042e-05 9.4384e-05 0.00023825 -2.49695e-05 0.000116487 0.000211833 -0.000577242 0.000134716 -7.83097e-06 -5.43641e-05 2.07473e-05 -2.09087e-05 3.41118e-05 -2.76353e-07 -5.59269e-05 2.30576e-05 3.89986e-05 -5.75051e-05 -8.86409e-06 -8.51779e-06 
1792.35 0 -2.38074e-05 -0.000844595 -7.73003e-06 2.60016e-05 -0.00246097 0.000154311 -1.99303e-05 -6.86828e-05 2.25814e-05 0.0001639 -1.44486e-06 0.0028326 -2.13118e-05 6.73972e-05 0.000271043 -1.65172e-05 0.000106518 0.000210185 -0.000579557 0.000139103 -7.04517e-06 -5.40569e-05 2.66973e-05 -1.56118e-05 3.88883e-05 1.56778e-06 -6.04954e-05 1.01708e-05 3.72692e-05 -6.70643e-05 -3.95722e-06 -6.04453e-06 
1792.7 0 -2.46879e-05 -0.000840687 -1.16653e-05 2.43135e-05 -0.0025336 0.000159476 -2.58483e-05 -8.2467e-05 2.97604e-05 0.00018154 -6.14457e-06 0.00273121 -4.87661e-06 4.77625e-05 0.000301045 -9.56135e-06 9.35493e-05 0.000210343 -0.000574171 0.000146832 -7.34334e-06 -5.36956e-05 3.37187e-05 -1.1608e-05 4.34344e-05 3.64138e-06 -6.22994e-05 -8.07734e-07 3.59505e-05 -7.60649e-05 1.45385e-06 -4.93876e-06 
1793.05 0 -2.54722e-05 -0.000834306 -1.45609e-05 2.38691e-05 -0.00260492 0.000166873 -2.97316e-05 -9.69726e-05 3.53753e-05 0.000193819 -1.00172e-05 0.00263058 1.17558e-05 3.66191e-05 0.000328673 -3.83846e-06 7.59211e-05 0.000215406 -0.000566415 0.00016013 -6.60035e-06 -5.40119e-05 4.09525e-05 -7.8977e-06 4.76958e-05 6.12252e-06 -6.27613e-05 -1.05029e-05 3.70303e-05 -8.38931e-05 5.43339e-06 -7.13372e-06 
1793.4 0 -2.51327e-05 -0.000823814 -1.62832e-05 2.60226e-05 -0.0026731 0.000171618 -3.16114e-05 -0.000109467 4.11087e-05 0.000201803 -1.27069e-05 0.00253176 2.28617e-05 2.92953e-05 0.000352934 -8.54573e-07 5.21646e-05 0.000226437 -0.000560809 0.000177603 -3.11671e-06 -5.40991e-05 4.75976e-05 -3.02032e-06 5.04298e-05 1.02265e-05 -6.25418e-05 -1.98345e-05 4.16119e-05 -9.20043e-05 7.74981e-06 -1.05048e-05 
1793.75 0 -2.30412e-05 -0.000810089 -1.69544e-05 2.96102e-05 -0.002736 0.000171822 -3.25515e-05 -0.000119674 4.93409e-05 0.000208403 -1.24479e-05 0.00243456 2.75501e-05 1.9568e-05 0.000372066 -5.14044e-07 2.56411e-05 0.000239378 -0.000558087 0.000196162 5.78304e-07 -5.28777e-05 5.37718e-05 3.07639e-06 5.22063e-05 1.59436e-05 -6.252e-05 -2.9268e-05 4.98137e-05 -0.000100603 9.52903e-06 -1.2808e-05 
1794.1 0 -1.90968e-05 -0.000794529 -1.61781e-05 3.34962e-05 -0.00279488 0.000168732 -3.08875e-05 -0.000126417 6.27089e-05 0.000213999 -1.03129e-05 0.00233752 2.91678e-05 4.61e-06 0.000384679 1.76817e-07 9.19359e-07 0.000248959 -0.000557385 0.000214859 2.295e-06 -4.98793e-05 5.91372e-05 9.39199e-06 5.46861e-05 2.24831e-05 -6.34301e-05 -3.93774e-05 6.02521e-05 -0.000107252 1.13673e-05 -1.36188e-05 
1794.45 0 -1.39033e-05 -0.000778483 -1.34044e-05 3.68507e-05 -0.00285079 0.000161598 -2.64271e-05 -0.000130289 8.02333e-05 0.000216787 -8.34344e-06 0.00223791 3.10043e-05 -1.51684e-05 0.000391211 4.9159e-06 -2.07528e-05 0.000251549 -0.000557102 0.000235056 2.95396e-06 -4.44155e-05 6.20345e-05 1.50077e-05 5.91869e-05 2.76498e-05 -6.56681e-05 -5.06326e-05 7.10372e-05 -0.000111251 1.42127e-05 -1.28298e-05 
1794.8 0 -9.24141e-06 -0.00076284 -9.63637e-06 4.0044e-05 -0.0029009 0.000149709 -1.99082e-05 -0.000134022 9.80514e-05 0.000215521 -6.40196e-06 0.00213484 3.33144e-05 -3.61596e-05 0.000393843 1.51104e-05 -3.89275e-05 0.00024736 -0.000555106 0.000257321 4.15777e-06 -3.65505e-05 6.07286e-05 1.95424e-05 6.56332e-05 2.87798e-05 -6.87629e-05 -6.15934e-05 8.21555e-05 -0.00011444 1.86317e-05 -1.10513e-05 
1795.15 0 -6.28781e-06 -0.000746883 -6.40183e-06 4.3766e-05 -0.00294334 0.000135008 -1.03416e-05 -0.00013921 0.000113279 0.000208857 -3.11367e-06 0.00203042 3.49836e-05 -5.74949e-05 0.000394301 3.11113e-05 -5.2746e-05 0.000237809 -0.000549908 0.000278312 6.78361e-06 -2.61847e-05 5.54964e-05 2.28072e-05 7.16576e-05 2.63644e-05 -7.29117e-05 -6.98383e-05 9.38972e-05 -0.000117279 2.36007e-05 -8.8211e-06 
1795.5 0 -4.94119e-06 -0.000729182 -3.69713e-06 4.70074e-05 -0.00298071 0.000119452 2.65799e-06 -0.000146447 0.000123365 0.000193891 2.69871e-06 0.00192491 3.43877e-05 -8.12437e-05 0.000391277 5.12815e-05 -6.24536e-05 0.000223828 -0.000541223 0.000294815 1.12508e-05 -1.43627e-05 4.77982e-05 2.4482e-05 7.5789e-05 2.31677e-05 -7.89457e-05 -7.36644e-05 0.00010564 -0.000120063 2.73777e-05 -7.02622e-06 
1795.85 0 -3.76561e-06 -0.000711397 -1.54031e-06 4.88964e-05 -0.00301521 0.000104609 1.71152e-05 -0.000152881 0.000128531 0.000169781 1.00151e-05 0.00181581 2.99644e-05 -0.000106756 0.000379979 7.1538e-05 -6.85491e-05 0.000205983 -0.000528927 0.000305124 1.55879e-05 -3.51496e-06 3.88786e-05 2.51584e-05 7.8738e-05 2.00235e-05 -8.66601e-05 -7.39053e-05 0.000116027 -0.000123564 2.83579e-05 -6.58022e-06 
1796.2 0 -1.61162e-06 -0.000694833 2.33304e-07 4.98234e-05 -0.0030449 9.25926e-05 3.11024e-05 -0.000154553 0.00013088 0.00014022 1.63069e-05 0.00170213 2.23158e-05 -0.000130197 0.00035956 8.86263e-05 -7.17213e-05 0.00018468 -0.000512755 0.000307194 1.7201e-05 6.39705e-06 3.01655e-05 2.62586e-05 8.05836e-05 1.64483e-05 -9.44231e-05 -7.27969e-05 0.000125978 -0.000127465 2.65708e-05 -5.39048e-06 
1796.55 0 -3.14018e-07 -0.00067789 1.78106e-06 5.07078e-05 -0.00306681 8.18049e-05 4.48212e-05 -0.00015166 0.00013061 0.000110824 2.21847e-05 0.00158513 1.32225e-05 -0.000149257 0.000333627 0.000100736 -7.52367e-05 0.000161464 -0.000495144 0.000301564 1.63566e-05 1.62529e-05 2.11477e-05 2.82298e-05 8.01412e-05 1.1942e-05 -0.000100294 -7.10662e-05 0.000135752 -0.000131687 2.42368e-05 -2.05848e-06 
1796.9 0 -1.00875e-06 -0.000659543 3.06006e-06 5.08953e-05 -0.00308149 7.02488e-05 5.67796e-05 -0.000145672 0.00012701 8.35862e-05 3.01511e-05 0.00146788 2.26233e-06 -0.000165925 0.000304741 0.000106916 -8.23836e-05 0.000137801 -0.000478194 0.000291998 1.37018e-05 2.4619e-05 1.10915e-05 3.14958e-05 7.79165e-05 7.23215e-06 -0.000103581 -6.81116e-05 0.000143401 -0.000137119 2.26958e-05 2.2106e-06 
1797.25 0 -3.20242e-06 -0.000640503 4.02317e-06 4.8794e-05 -0.00309222 6.05096e-05 6.44482e-05 -0.000138434 0.000119442 5.82635e-05 3.96379e-05 0.00135069 -1.19943e-05 -0.000183026 0.000274501 0.000108652 -9.41994e-05 0.000115475 -0.000464144 0.000284013 8.47416e-06 3.06233e-05 1.56675e-07 3.69631e-05 7.41045e-05 3.61764e-06 -0.000105171 -6.42649e-05 0.000147854 -0.000142393 2.16386e-05 6.31718e-06 
1797.6 0 -5.46625e-06 -0.000621451 5.77821e-06 4.44805e-05 -0.00309907 5.43721e-05 6.75822e-05 -0.000133836 0.000108029 3.61692e-05 5.00074e-05 0.00123136 -2.83579e-05 -0.000202975 0.000245798 0.000109363 -0.000109653 9.65214e-05 -0.000454548 0.000282939 6.52965e-07 3.40908e-05 -1.11102e-05 4.46915e-05 6.80006e-05 1.04047e-06 -0.000104834 -6.05808e-05 0.00015011 -0.000145027 2.20022e-05 1.01802e-05 
1797.95 0 -6.71835e-06 -0.000603539 9.5356e-06 3.87971e-05 -0.00309988 5.17576e-05 6.84067e-05 -0.000132972 9.38995e-05 1.72412e-05 6.12237e-05 0.00111129 -4.75472e-05 -0.000226933 0.000221283 0.000111115 -0.000125594 8.21592e-05 -0.000448067 0.000287343 -8.81474e-06 3.53895e-05 -2.20485e-05 5.35409e-05 6.11696e-05 -9.90332e-07 -0.000103075 -5.88348e-05 0.000150758 -0.000144464 2.40467e-05 1.39561e-05 
1798.3 0 -7.33776e-06 -0.000587373 1.40205e-05 3.21688e-05 -0.00309592 5.37729e-05 6.87188e-05 -0.000132869 7.81713e-05 8.4833e-07 7.1951e-05 0.000995681 -7.1674e-05 -0.000255583 0.000201517 0.00011292 -0.000139911 7.27641e-05 -0.000441765 0.000293907 -1.77088e-05 3.65986e-05 -3.03364e-05 6.28967e-05 5.47337e-05 -2.67634e-06 -0.00010231 -6.01078e-05 0.000149903 -0.000141696 2.64557e-05 1.78133e-05 
1798.65 0 -8.01601e-06 -0.00057207 1.85734e-05 2.6201e-05 -0.0030919 6.14573e-05 6.76222e-05 -0.000129724 6.12823e-05 -1.31666e-05 8.27194e-05 0.000886716 -9.84448e-05 -0.000287394 0.000185718 0.000113664 -0.000152431 6.77813e-05 -0.00043361 0.000302172 -2.51087e-05 3.91346e-05 -3.50941e-05 7.25011e-05 4.94747e-05 -4.2603e-06 -0.000102817 -6.35877e-05 0.000147936 -0.000137901 2.92058e-05 2.05733e-05 
1799 0 -7.76298e-06 -0.00055699 2.38416e-05 2.33429e-05 -0.00308936 7.42926e-05 6.4393e-05 -0.000121229 4.47128e-05 -2.58583e-05 9.27035e-05 0.000781531 -0.000125383 -0.000319494 0.000173479 0.000114115 -0.000161488 6.46276e-05 -0.000422696 0.000310672 -3.12557e-05 4.29749e-05 -3.79958e-05 8.22345e-05 4.60016e-05 -5.89855e-06 -0.000103416 -6.70145e-05 0.000145453 -0.000132419 3.29905e-05 2.12414e-05 
1799.35 0 -5.46939e-06 -0.000543974 2.88601e-05 2.24027e-05 -0.00308591 8.88325e-05 6.06155e-05 -0.000108717 2.98309e-05 -3.85336e-05 0.000100359 0.000678266 -0.000150998 -0.000351416 0.000164523 0.000115278 -0.000165162 6.10787e-05 -0.000407465 0.000316825 -3.4473e-05 4.75382e-05 -4.01001e-05 9.23045e-05 4.21273e-05 -7.2958e-06 -0.000103541 -6.98921e-05 0.000143748 -0.000125419 3.71292e-05 2.15651e-05 
1799.7 0 -1.15021e-06 -0.000533311 3.30555e-05 2.06038e-05 -0.00308112 0.000102899 5.83835e-05 -9.45954e-05 1.70147e-05 -5.17983e-05 0.000107152 0.000578593 -0.000172965 -0.00038207 0.00015725 0.000116958 -0.000164619 5.68855e-05 -0.000388792 0.000318535 -3.4871e-05 5.11424e-05 -4.06595e-05 0.000103169 3.75442e-05 -7.87087e-06 -0.000104174 -7.37464e-05 0.000142382 -0.000118346 4.04884e-05 2.45133e-05 
1800.05 0 4.26194e-06 -0.000523747 3.66347e-05 1.85582e-05 -0.00307717 0.000117895 5.90634e-05 -7.99263e-05 5.15217e-06 -6.65036e-05 0.000112277 0.00048414 -0.000191533 -0.000409559 0.000150739 0.000116844 -0.000163749 5.2604e-05 -0.000369388 0.00031452 -3.47401e-05 5.31999e-05 -3.82913e-05 0.000113832 3.35501e-05 -7.52657e-06 -0.000106419 -7.95044e-05 0.000140511 -0.000111403 4.33606e-05 3.02767e-05 
1800.4 0 1.08038e-05 -0.000514049 3.8871e-05 1.78081e-05 -0.00307396 0.000133 6.08593e-05 -6.5368e-05 -7.56634e-06 -8.12017e-05 0.000113205 0.000395019 -0.000207226 -0.000435337 0.000145326 0.000112106 -0.000164699 4.98589e-05 -0.000350022 0.000304465 -3.54732e-05 5.38032e-05 -3.39908e-05 0.000124102 2.86062e-05 -7.80686e-06 -0.000109809 -8.73674e-05 0.000138498 -0.000104496 4.63998e-05 3.71215e-05 
1800.75 0 1.9108e-05 -0.00050193 3.84231e-05 1.82045e-05 -0.00307139 0.000146769 6.17786e-05 -5.15457e-05 -2.17809e-05 -9.38345e-05 0.000109505 0.000308574 -0.000218923 -0.000462519 0.000140411 0.000103651 -0.00016668 4.82994e-05 -0.000329296 0.000288596 -3.67061e-05 5.35217e-05 -3.03581e-05 0.000136287 2.12218e-05 -9.91301e-06 -0.000113464 -9.70609e-05 0.000136721 -9.75884e-05 5.07509e-05 4.46028e-05 
1801.1 0 2.78178e-05 -0.000487565 3.48819e-05 1.88919e-05 -0.00306853 0.000160176 6.23698e-05 -3.83308e-05 -3.68217e-05 -0.000102732 0.000101216 0.000220652 -0.000227372 -0.000491268 0.000133716 9.40549e-05 -0.000169949 4.45986e-05 -0.000304649 0.000268173 -3.70085e-05 5.2555e-05 -2.82074e-05 0.000149649 1.30514e-05 -1.38428e-05 -0.000116466 -0.000107045 0.000134259 -9.05978e-05 5.72101e-05 5.19728e-05 
1801.45 0 3.50687e-05 -0.000471643 2.8559e-05 1.9676e-05 -0.00306231 0.000173288 6.2512e-05 -2.59342e-05 -5.13127e-05 -0.000105457 8.7841e-05 0.000129468 -0.000235158 -0.000518678 0.000122482 8.67298e-05 -0.000175928 3.72261e-05 -0.000276427 0.000245227 -3.64181e-05 5.15265e-05 -2.56094e-05 0.000161527 5.27037e-06 -1.89506e-05 -0.000117368 -0.000115226 0.000130489 -8.24499e-05 6.31327e-05 5.79615e-05 
1801.8 0 4.1643e-05 -0.000453735 1.98696e-05 2.07681e-05 -0.00305251 0.000184304 6.08925e-05 -1.56683e-05 -6.33773e-05 -0.000102372 6.93673e-05 3.53881e-05 -0.000242948 -0.000542849 0.000108921 8.33082e-05 -0.000184521 2.8952e-05 -0.000249347 0.000221871 -3.62474e-05 5.08435e-05 -2.16573e-05 0.000170771 -2.63114e-06 -2.32188e-05 -0.000115674 -0.000121766 0.000126423 -7.23024e-05 6.60798e-05 6.29811e-05 
1802.15 0 4.93999e-05 -0.000433933 9.03975e-06 2.26296e-05 -0.00304006 0.000190303 5.71289e-05 -7.70467e-06 -7.16812e-05 -9.75061e-05 4.79868e-05 -6.17762e-05 -0.000250467 -0.000562041 9.75735e-05 8.13466e-05 -0.000194489 2.28119e-05 -0.000226469 0.00019885 -3.69868e-05 5.06534e-05 -1.71285e-05 0.000176127 -9.9047e-06 -2.50394e-05 -0.000112555 -0.000127461 0.000122791 -6.05018e-05 6.65294e-05 6.66675e-05 
1802.5 0 5.78974e-05 -0.000412584 -2.34176e-06 2.58964e-05 -0.00302237 0.000189275 5.16627e-05 -1.26148e-07 -7.48181e-05 -9.41687e-05 2.7804e-05 -0.000162444 -0.000256774 -0.000574701 8.80488e-05 7.64384e-05 -0.00020625 2.06784e-05 -0.000205257 0.000177208 -3.71925e-05 5.13763e-05 -1.25801e-05 0.000175513 -1.59973e-05 -2.61023e-05 -0.00011061 -0.000132815 0.000120758 -4.8048e-05 6.6286e-05 6.88105e-05 
1802.85 0 6.54452e-05 -0.000389895 -1.12056e-05 3.01555e-05 -0.00299585 0.0001811 4.52521e-05 8.91055e-06 -7.14026e-05 -9.27363e-05 1.15501e-05 -0.000264852 -0.000262907 -0.000581029 7.9138e-05 6.65084e-05 -0.000220127 2.33111e-05 -0.000180383 0.000158608 -3.4639e-05 5.17362e-05 -7.92039e-06 0.000168619 -2.20359e-05 -2.75593e-05 -0.000110657 -0.000137393 0.000121089 -3.69711e-05 6.58936e-05 7.09817e-05 
1803.2 0 7.13679e-05 -0.000368451 -1.70215e-05 3.47664e-05 -0.00296008 0.000166655 3.84318e-05 2.17161e-05 -6.28039e-05 -9.36681e-05 -2.32194e-06 -0.000365599 -0.000270717 -0.000580725 7.15184e-05 5.33293e-05 -0.000234803 2.76498e-05 -0.000151989 0.00014185 -2.99207e-05 4.95567e-05 -2.20914e-06 0.000158129 -2.72824e-05 -2.8511e-05 -0.000111544 -0.00014134 0.000122517 -2.77635e-05 6.41337e-05 7.25482e-05 
1803.55 0 7.51672e-05 -0.000350335 -2.07502e-05 3.97748e-05 -0.00291763 0.000146315 3.01097e-05 3.90978e-05 -5.11447e-05 -9.86867e-05 -1.66186e-05 -0.000460408 -0.000278453 -0.000575032 6.52085e-05 3.99951e-05 -0.000248616 2.92158e-05 -0.00012561 0.000124323 -2.63855e-05 4.47529e-05 4.43777e-06 0.00014719 -3.07631e-05 -2.81499e-05 -0.000112129 -0.000145156 0.000125023 -2.01212e-05 6.10219e-05 7.19883e-05 
1803.9 0 7.61727e-05 -0.000333668 -2.31197e-05 4.5277e-05 -0.00287428 0.000120149 1.79935e-05 5.80896e-05 -3.90583e-05 -0.000107321 -3.17811e-05 -0.000549014 -0.000282041 -0.000566874 6.01427e-05 2.60453e-05 -0.00025887 2.76372e-05 -0.00010098 0.000105553 -2.63737e-05 3.82204e-05 1.06287e-05 0.000137122 -3.36063e-05 -2.64671e-05 -0.000112192 -0.000149546 0.000128596 -1.36438e-05 5.86367e-05 7.00123e-05 
1804.25 0 7.50823e-05 -0.000316644 -2.45492e-05 5.09833e-05 -0.00283339 9.05104e-05 1.06865e-06 7.6552e-05 -2.92167e-05 -0.000116367 -4.74831e-05 -0.000635056 -0.000278489 -0.000557335 5.49567e-05 9.21888e-06 -0.000264389 2.4338e-05 -7.53423e-05 8.88853e-05 -2.83396e-05 3.12651e-05 1.56559e-05 0.0001282 -3.73043e-05 -2.61193e-05 -0.000111002 -0.000154151 0.000133248 -7.59569e-06 5.75485e-05 6.82844e-05 
1804.6 0 7.25163e-05 -0.00029855 -2.57753e-05 5.51707e-05 -0.00279213 6.01554e-05 -1.94607e-05 9.56709e-05 -2.0486e-05 -0.000124247 -6.36639e-05 -0.00072053 -0.000269155 -0.000545212 4.77681e-05 -8.91554e-06 -0.000264316 2.01241e-05 -4.80521e-05 7.59538e-05 -2.96781e-05 2.42479e-05 2.00062e-05 0.000119846 -4.27857e-05 -2.83575e-05 -0.00010869 -0.000157189 0.00014093 -2.27219e-06 5.75803e-05 6.74914e-05 
1804.95 0 6.92105e-05 -0.000278688 -2.7016e-05 5.69543e-05 -0.00274764 3.05909e-05 -3.9405e-05 0.000117437 -8.33762e-06 -0.000131538 -7.99356e-05 -0.000806096 -0.000257839 -0.000528887 3.97115e-05 -2.38954e-05 -0.000257432 1.41953e-05 -2.1003e-05 6.51768e-05 -2.95512e-05 1.66934e-05 2.35635e-05 0.000111331 -4.85467e-05 -3.02783e-05 -0.000107546 -0.000158174 0.000150948 2.66136e-06 5.92006e-05 6.67625e-05 
1805.3 0 6.50976e-05 -0.000258026 -2.84283e-05 5.77189e-05 -0.00269928 2.49633e-06 -5.37587e-05 0.000140564 8.73189e-06 -0.000138196 -9.52066e-05 -0.000893742 -0.0002482 -0.000509465 3.23837e-05 -3.37666e-05 -0.000243707 4.95653e-06 3.90287e-06 5.50084e-05 -2.73284e-05 8.4222e-06 2.67075e-05 0.000102539 -5.3269e-05 -3.12048e-05 -0.000107805 -0.000156709 0.000160351 7.83566e-06 6.20106e-05 6.44568e-05 
1805.65 0 5.99399e-05 -0.000237693 -3.12616e-05 5.86634e-05 -0.00264598 -2.35875e-05 -6.05742e-05 0.000161591 2.86866e-05 -0.000142161 -0.000106084 -0.000982596 -0.000241572 -0.00048637 2.61e-05 -4.00256e-05 -0.000224466 -6.08231e-06 2.72803e-05 4.44895e-05 -2.35892e-05 -7.70555e-07 2.97916e-05 9.43489e-05 -5.84888e-05 -3.35321e-05 -0.000107875 -0.000153068 0.000166719 1.25832e-05 6.53232e-05 6.03806e-05 
1806 0 5.48165e-05 -0.000217565 -3.53845e-05 6.01527e-05 -0.00258697 -4.51674e-05 -5.97327e-05 0.000179129 4.7713e-05 -0.00014166 -0.00011072 -0.0010698 -0.000236139 -0.00045757 2.30244e-05 -4.40604e-05 -0.000201513 -1.53158e-05 4.85344e-05 3.45473e-05 -1.91374e-05 -1.03141e-05 3.32412e-05 8.78603e-05 -6.39893e-05 -3.6093e-05 -0.000107112 -0.000148313 0.000169151 1.44046e-05 6.83437e-05 5.49352e-05 
1806.35 0 4.93788e-05 -0.000196446 -4.01778e-05 6.13463e-05 -0.00252191 -6.1446e-05 -5.23125e-05 0.000194713 6.09098e-05 -0.000137915 -0.000111691 -0.00115425 -0.000229678 -0.000423698 2.29905e-05 -4.53486e-05 -0.000177013 -2.05165e-05 6.80642e-05 2.74839e-05 -1.43909e-05 -1.92241e-05 3.56539e-05 8.37317e-05 -6.86234e-05 -3.66028e-05 -0.000105371 -0.000142934 0.000168512 1.22586e-05 7.00559e-05 4.85257e-05 
1806.7 0 4.27325e-05 -0.000174126 -4.57308e-05 6.10628e-05 -0.00244969 -7.40898e-05 -3.99482e-05 0.000210291 6.71428e-05 -0.000131984 -0.000111082 -0.00123616 -0.000220878 -0.00038692 2.34724e-05 -4.39125e-05 -0.000153597 -2.22572e-05 8.79435e-05 2.28839e-05 -1.09197e-05 -2.63208e-05 3.64963e-05 8.09875e-05 -7.2985e-05 -3.49105e-05 -0.000103279 -0.000138587 0.00016773 7.4987e-06 7.13599e-05 4.28772e-05 
1807.05 0 3.48804e-05 -0.000152327 -5.09461e-05 5.93796e-05 -0.00237008 -8.45297e-05 -2.4643e-05 0.000227404 6.8671e-05 -0.000124099 -0.000108753 -0.00131352 -0.000210518 -0.000349911 2.23607e-05 -4.23813e-05 -0.00013016 -2.30095e-05 0.000106078 2.03354e-05 -9.80842e-06 -3.17153e-05 3.64689e-05 7.80903e-05 -7.68242e-05 -3.18155e-05 -0.000101581 -0.000135896 0.000168732 1.97219e-06 7.32893e-05 3.83015e-05 
1807.4 0 2.6748e-05 -0.000133235 -5.46793e-05 5.67136e-05 -0.00228605 -9.21712e-05 -9.28121e-06 0.000246942 6.81545e-05 -0.000116074 -0.000103467 -0.0013844 -0.000200594 -0.000315202 1.80841e-05 -4.28274e-05 -0.00010446 -2.57099e-05 0.000118899 1.89547e-05 -1.11981e-05 -3.63326e-05 3.62314e-05 7.41848e-05 -7.83213e-05 -2.89087e-05 -9.96266e-05 -0.000133132 0.00017008 -2.64409e-06 7.52425e-05 3.54164e-05 
1807.75 0 1.80188e-05 -0.000116867 -5.66367e-05 5.29682e-05 -0.00219957 -9.41603e-05 5.29358e-06 0.000267513 6.6835e-05 -0.000107738 -9.47885e-05 -0.00144892 -0.000192578 -0.00028411 1.17117e-05 -4.36494e-05 -7.81046e-05 -3.13433e-05 0.000125918 1.87176e-05 -1.46956e-05 -4.16879e-05 3.6931e-05 6.94158e-05 -7.56412e-05 -2.77691e-05 -9.6151e-05 -0.000130806 0.000170061 -7.08776e-06 7.75347e-05 3.36786e-05 
1808.1 0 7.90637e-06 -9.95941e-05 -5.80515e-05 4.86635e-05 -0.00211465 -9.00242e-05 1.96938e-05 0.000287459 6.6164e-05 -9.75138e-05 -8.32774e-05 -0.00150755 -0.000188969 -0.0002582 5.18155e-06 -4.27111e-05 -5.29767e-05 -3.855e-05 0.000127645 1.97499e-05 -1.94726e-05 -4.90379e-05 3.91663e-05 6.40453e-05 -7.00823e-05 -2.68248e-05 -9.11777e-05 -0.000130114 0.000168426 -1.15918e-05 8.07773e-05 3.09838e-05 
1808.45 0 -2.19425e-06 -8.02023e-05 -6.02858e-05 4.40864e-05 -0.00203595 -8.13336e-05 3.47879e-05 0.000304712 6.83277e-05 -8.57649e-05 -6.90977e-05 -0.00156379 -0.000189162 -0.000240496 3.41814e-07 -4.01686e-05 -2.91682e-05 -4.61806e-05 0.000125381 1.91951e-05 -2.40384e-05 -5.78929e-05 4.26201e-05 5.7767e-05 -6.55346e-05 -2.45264e-05 -8.65422e-05 -0.000130899 0.000165267 -1.56642e-05 8.49783e-05 2.69573e-05 
1808.8 0 -1.10614e-05 -5.96211e-05 -6.30576e-05 3.92607e-05 -0.00196032 -6.96011e-05 5.24047e-05 0.000317766 7.45241e-05 -7.41045e-05 -5.29616e-05 -0.00161882 -0.000190657 -0.000233503 -2.19741e-06 -3.55162e-05 -8.39393e-06 -5.35145e-05 0.000121714 1.59547e-05 -2.68596e-05 -6.66517e-05 4.55552e-05 5.12999e-05 -6.37597e-05 -2.27978e-05 -8.34441e-05 -0.000132496 0.000161358 -2.10339e-05 8.89205e-05 2.26538e-05 
1809.15 0 -1.76865e-05 -3.80213e-05 -6.52044e-05 3.50814e-05 -0.00188519 -5.69869e-05 7.32945e-05 0.000326398 8.46994e-05 -6.35551e-05 -3.61958e-05 -0.00166899 -0.000193311 -0.000235465 -3.79939e-06 -2.82675e-05 5.73395e-06 -5.8822e-05 0.00011953 1.17014e-05 -2.7713e-05 -7.44187e-05 4.70614e-05 4.6628e-05 -6.39272e-05 -2.16323e-05 -8.18429e-05 -0.000135026 0.000158226 -2.78909e-05 9.1973e-05 1.90901e-05 
1809.5 0 -2.1664e-05 -1.58581e-05 -6.62889e-05 3.3036e-05 -0.00181305 -4.50109e-05 9.50935e-05 0.000330402 9.52627e-05 -5.43852e-05 -1.85447e-05 -0.00171321 -0.000197693 -0.000242269 -3.67096e-06 -1.96643e-05 1.01657e-05 -5.88307e-05 0.000118616 6.36121e-06 -2.7282e-05 -8.18212e-05 4.8757e-05 4.43525e-05 -6.45248e-05 -2.02081e-05 -8.13672e-05 -0.000139318 0.000155399 -3.59453e-05 9.42137e-05 1.6348e-05 
1809.85 0 -2.46093e-05 7.00984e-06 -6.7425e-05 3.26246e-05 -0.00174465 -3.51678e-05 0.000114896 0.000329645 0.000101541 -4.78137e-05 5.37797e-07 -0.00175348 -0.000202714 -0.000251957 2.22318e-07 -1.07634e-05 5.61706e-06 -5.19021e-05 0.00011748 -2.33694e-06 -2.68472e-05 -8.95347e-05 5.1573e-05 4.25347e-05 -6.44242e-05 -1.90299e-05 -8.22475e-05 -0.000144516 0.000151035 -4.36952e-05 9.51085e-05 1.3507e-05 
1810.2 0 -2.76119e-05 3.10176e-05 -6.88658e-05 3.24028e-05 -0.00167858 -2.97325e-05 0.000128731 0.000325433 0.000103169 -4.65871e-05 1.99133e-05 -0.00179147 -0.000207972 -0.000263399 7.2813e-06 -4.57753e-06 -5.11472e-06 -3.94677e-05 0.000117159 -1.53915e-05 -2.64676e-05 -9.78837e-05 5.40416e-05 3.91794e-05 -6.39592e-05 -1.85267e-05 -8.37734e-05 -0.000148552 0.000145337 -4.77355e-05 9.40407e-05 9.09637e-06 
1810.55 0 -2.98178e-05 5.55109e-05 -6.96457e-05 3.1833e-05 -0.0016145 -2.92199e-05 0.000134251 0.000319004 0.000102932 -5.0954e-05 4.02131e-05 -0.00182686 -0.000214638 -0.000274625 1.55997e-05 -5.57465e-06 -1.81648e-05 -2.59993e-05 0.000119676 -3.22399e-05 -2.73571e-05 -0.000106044 5.4945e-05 3.43671e-05 -6.4386e-05 -1.86735e-05 -8.55021e-05 -0.000150526 0.000138257 -4.74091e-05 8.97678e-05 3.1816e-06 
1810.9 0 -3.0946e-05 7.91308e-05 -6.92312e-05 3.13044e-05 -0.00155386 -3.21575e-05 0.000135024 0.000309118 0.000102268 -5.75281e-05 6.16728e-05 -0.00186066 -0.00022166 -0.000284122 2.53597e-05 -1.36559e-05 -2.94665e-05 -1.69215e-05 0.000123189 -5.01467e-05 -3.07739e-05 -0.000112921 5.52572e-05 3.01366e-05 -6.48043e-05 -2.00335e-05 -8.77874e-05 -0.000152152 0.000129346 -4.39835e-05 8.30189e-05 -2.37603e-06 
1811.25 0 -3.17448e-05 0.000102656 -6.71393e-05 3.19006e-05 -0.00149707 -3.64185e-05 0.000134344 0.000294084 0.000102098 -6.40455e-05 8.13435e-05 -0.00189658 -0.000227161 -0.000292961 3.75999e-05 -2.56735e-05 -3.62958e-05 -1.23538e-05 0.000124091 -6.70769e-05 -3.59413e-05 -0.000118754 5.65842e-05 2.69332e-05 -6.32522e-05 -2.3673e-05 -8.99865e-05 -0.000154861 0.000118617 -3.79991e-05 7.64629e-05 -4.65572e-06 
1811.6 0 -3.25366e-05 0.000127203 -6.41925e-05 3.33465e-05 -0.0014421 -3.95355e-05 0.000131802 0.000273974 0.000102492 -7.11161e-05 9.67846e-05 -0.0019368 -0.000229947 -0.000303308 5.29932e-05 -3.5156e-05 -3.84539e-05 -9.39356e-06 0.000124219 -8.36385e-05 -4.11441e-05 -0.000124547 6.09297e-05 2.38633e-05 -5.96832e-05 -2.89641e-05 -9.06636e-05 -0.000157983 0.000104592 -3.02125e-05 7.12523e-05 -2.89613e-06 
1811.95 0 -3.27835e-05 0.000151674 -6.17199e-05 3.39865e-05 -0.00138325 -3.9223e-05 0.000125212 0.000250017 0.000102835 -8.05221e-05 0.000107649 -0.00198062 -0.000227903 -0.000314783 7.05678e-05 -3.77482e-05 -3.93916e-05 -5.77381e-06 0.000128539 -0.000100124 -4.52921e-05 -0.000130518 6.8035e-05 2.12612e-05 -5.44568e-05 -3.46975e-05 -8.9991e-05 -0.000160576 8.68247e-05 -2.2062e-05 6.76782e-05 -4.00025e-07 
1812.3 0 -3.20386e-05 0.00017571 -5.93878e-05 3.23127e-05 -0.00131473 -3.55183e-05 0.000112945 0.000222829 0.000105133 -9.32201e-05 0.000113477 -0.00202589 -0.000221695 -0.000325635 8.83414e-05 -3.61574e-05 -4.17853e-05 2.52956e-06 0.000138433 -0.000116241 -4.92118e-05 -0.000136248 7.46103e-05 2.03266e-05 -4.70379e-05 -4.0821e-05 -8.97205e-05 -0.000162434 6.8248e-05 -1.36602e-05 6.44226e-05 -8.1936e-08 
1812.65 0 -3.16585e-05 0.000199498 -5.7376e-05 2.86364e-05 -0.00123689 -2.986e-05 9.73256e-05 0.000194486 0.000111645 -0.000106556 0.000116925 -0.00206843 -0.000214007 -0.000335054 0.000106557 -3.37492e-05 -4.32986e-05 1.77826e-05 0.000150625 -0.000132012 -5.31518e-05 -0.000140935 7.88515e-05 2.19485e-05 -3.80638e-05 -4.67856e-05 -9.05462e-05 -0.000163323 5.07293e-05 -4.84422e-06 6.06038e-05 -1.29384e-06 
1813 0 -3.24497e-05 0.00022177 -5.64035e-05 2.46114e-05 -0.00115491 -2.36645e-05 8.20375e-05 0.00016766 0.000120827 -0.00011712 0.00012167 -0.00210589 -0.000206107 -0.000343698 0.000126184 -3.12942e-05 -4.10382e-05 3.7811e-05 0.000161618 -0.000147001 -5.67824e-05 -0.000142824 8.09942e-05 2.50765e-05 -2.88462e-05 -5.01694e-05 -9.03321e-05 -0.000162657 3.40581e-05 2.50169e-06 5.78026e-05 -3.13286e-06 
1813.35 0 -3.19143e-05 0.000240642 -5.5999e-05 2.06387e-05 -0.00107273 -1.61697e-05 6.75912e-05 0.00014391 0.000131715 -0.000123572 0.000127155 -0.00213839 -0.000198592 -0.00035154 0.00014464 -2.87799e-05 -3.43244e-05 5.91725e-05 0.00017069 -0.000159664 -6.10106e-05 -0.000141481 8.14068e-05 2.75089e-05 -1.90952e-05 -5.00046e-05 -8.72223e-05 -0.000160813 1.8464e-05 8.24172e-06 5.64451e-05 -4.54325e-06 
1813.7 0 -2.97471e-05 0.00025719 -5.53639e-05 1.70744e-05 -0.00099039 -6.23908e-06 5.15723e-05 0.000122845 0.00014405 -0.000127681 0.000130147 -0.00216692 -0.000192665 -0.000357177 0.000159006 -2.48238e-05 -2.2842e-05 7.70136e-05 0.000180102 -0.000168886 -6.6908e-05 -0.000138198 8.09962e-05 2.89542e-05 -9.19452e-06 -4.83968e-05 -8.27254e-05 -0.00015846 4.50337e-06 1.40785e-05 5.442e-05 -4.35226e-06 
1814.05 0 -2.77605e-05 0.000274198 -5.29691e-05 1.43731e-05 -0.000904728 4.14392e-06 3.24539e-05 0.000102834 0.000155554 -0.000131634 0.000130141 -0.00219295 -0.000188597 -0.000358702 0.000168011 -1.81305e-05 -7.27773e-06 8.83262e-05 0.000191239 -0.00017583 -7.42397e-05 -0.000133269 8.06741e-05 2.99496e-05 -8.96727e-07 -4.75115e-05 -7.91857e-05 -0.000155412 -7.63924e-06 2.11325e-05 5.09822e-05 -3.97913e-06 
1814.4 0 -2.62011e-05 0.000292908 -4.8075e-05 1.15446e-05 -0.000812717 1.40778e-05 1.21401e-05 8.19897e-05 0.000164526 -0.000134734 0.000128683 -0.00221584 -0.000185471 -0.000354366 0.00017309 -9.34871e-06 8.57936e-06 9.1955e-05 0.000201648 -0.000182784 -8.05611e-05 -0.000125943 8.05891e-05 3.09975e-05 6.86091e-06 -4.63081e-05 -7.58889e-05 -0.000150117 -1.9579e-05 2.89061e-05 4.75068e-05 -5.69388e-06 
1814.75 0 -2.61684e-05 0.000312647 -4.21277e-05 7.60274e-06 -0.000714683 2.37652e-05 -7.64153e-06 5.90894e-05 0.000171435 -0.000136913 0.000126832 -0.00223469 -0.000180502 -0.000344393 0.000176164 1.26338e-06 2.33605e-05 8.77175e-05 0.000208476 -0.000192648 -8.48683e-05 -0.000116672 7.98619e-05 3.27393e-05 1.50096e-05 -4.28464e-05 -7.09466e-05 -0.000142661 -3.20056e-05 3.4964e-05 4.52061e-05 -9.25256e-06 
1815.1 0 -2.83263e-05 0.000332087 -3.66734e-05 2.55139e-06 -0.000611897 3.31014e-05 -2.56909e-05 3.40608e-05 0.000178896 -0.000139036 0.000125751 -0.00224856 -0.000171904 -0.000330723 0.000177212 1.45824e-05 3.79326e-05 8.01891e-05 0.000211602 -0.000205037 -8.83501e-05 -0.000107011 7.84507e-05 3.44352e-05 2.21441e-05 -3.76946e-05 -6.44445e-05 -0.000135404 -4.352e-05 3.84035e-05 4.38717e-05 -1.21876e-05 
1815.45 0 -3.19452e-05 0.000350737 -3.18407e-05 -2.59638e-06 -0.00050773 4.35053e-05 -4.08546e-05 8.69867e-06 0.000187974 -0.000139794 0.00012428 -0.00225737 -0.000161657 -0.000313223 0.00017529 3.18745e-05 5.14236e-05 7.39275e-05 0.000211352 -0.000216111 -9.1147e-05 -9.96557e-05 7.71884e-05 3.56009e-05 2.67894e-05 -3.18923e-05 -5.90338e-05 -0.000128867 -5.40732e-05 4.11736e-05 4.21054e-05 -1.4154e-05 
1815.8 0 -3.71468e-05 0.000368021 -2.76216e-05 -7.42242e-06 -0.000405219 5.46803e-05 -5.18183e-05 -1.38126e-05 0.000197937 -0.00013883 0.000119228 -0.00226431 -0.000151194 -0.000291416 0.000168619 5.18212e-05 6.33308e-05 6.86215e-05 0.00020848 -0.000224303 -9.27622e-05 -9.43837e-05 7.62524e-05 3.68484e-05 2.8202e-05 -2.52044e-05 -5.63395e-05 -0.000120971 -6.36037e-05 4.52282e-05 3.91037e-05 -1.65109e-05 
1816.15 0 -4.396e-05 0.000384567 -2.42308e-05 -1.27321e-05 -0.000302406 6.45932e-05 -5.88652e-05 -3.24802e-05 0.000208147 -0.000137849 0.000109948 -0.00227084 -0.00013974 -0.000268739 0.000158892 7.11423e-05 7.39316e-05 6.3562e-05 0.000204255 -0.00023205 -9.34029e-05 -8.9354e-05 7.65687e-05 3.74914e-05 2.7494e-05 -1.83655e-05 -5.57213e-05 -0.000111162 -7.07802e-05 4.96125e-05 3.48683e-05 -2.04043e-05 
1816.5 0 -5.06645e-05 0.000401106 -2.21544e-05 -1.90476e-05 -0.000198778 7.22289e-05 -6.40136e-05 -4.74048e-05 0.000217457 -0.000138299 9.77593e-05 -0.00227576 -0.000127181 -0.000250062 0.000151002 8.84197e-05 8.5608e-05 5.92426e-05 0.000199815 -0.00024226 -9.46312e-05 -8.49867e-05 7.66731e-05 3.58018e-05 2.64896e-05 -1.31103e-05 -5.57226e-05 -0.000101654 -7.61214e-05 5.2312e-05 3.05646e-05 -2.66424e-05 
1816.85 0 -5.55604e-05 0.000416427 -2.08389e-05 -2.54511e-05 -9.64844e-05 7.83071e-05 -6.65139e-05 -5.94522e-05 0.000225114 -0.000138625 8.57839e-05 -0.00227836 -0.000112246 -0.000237486 0.000146758 0.000103055 0.00010132 5.46822e-05 0.000196649 -0.000253169 -9.68535e-05 -7.98765e-05 7.32569e-05 3.09293e-05 2.4991e-05 -1.02162e-05 -5.54139e-05 -9.58726e-05 -8.01603e-05 5.32695e-05 2.71428e-05 -3.45871e-05 
1817.2 0 -5.92038e-05 0.000429991 -1.91309e-05 -3.14544e-05 2.65348e-06 8.23427e-05 -6.67267e-05 -6.95296e-05 0.000231465 -0.000137408 7.57456e-05 -0.00227665 -9.54644e-05 -0.000229699 0.000145599 0.000116019 0.000120997 4.94094e-05 0.000198301 -0.000260979 -9.98005e-05 -7.11161e-05 6.6674e-05 2.37201e-05 2.28231e-05 -9.42458e-06 -5.35308e-05 -9.47549e-05 -8.12605e-05 5.35066e-05 2.38686e-05 -4.19177e-05 
1817.55 0 -6.16891e-05 0.000442043 -1.74161e-05 -3.6625e-05 9.53805e-05 8.35509e-05 -6.54217e-05 -7.63686e-05 0.000235277 -0.000136149 6.67838e-05 -0.00226985 -7.95788e-05 -0.000220294 0.000146662 0.000127978 0.000142223 4.3761e-05 0.000205824 -0.000265497 -0.000104477 -6.00792e-05 6.11745e-05 1.44535e-05 1.92651e-05 -9.26406e-06 -5.02808e-05 -9.5353e-05 -7.97233e-05 5.46875e-05 2.05133e-05 -4.69036e-05 
1817.9 0 -6.22987e-05 0.000451599 -1.52713e-05 -3.93795e-05 0.000179347 8.26881e-05 -6.24129e-05 -7.92885e-05 0.000234361 -0.000135578 5.87767e-05 -0.00226037 -6.75541e-05 -0.000205109 0.000146375 0.000137939 0.000161777 3.79714e-05 0.000217908 -0.000267701 -0.000109599 -4.86849e-05 5.80774e-05 4.30675e-06 1.40658e-05 -9.57279e-06 -4.63545e-05 -9.43781e-05 -7.81913e-05 5.72162e-05 1.67092e-05 -4.93633e-05 
1818.25 0 -6.10254e-05 0.000459428 -1.29179e-05 -3.94821e-05 0.000256459 8.05788e-05 -5.89012e-05 -8.01883e-05 0.000230979 -0.000135676 5.22907e-05 -0.00224868 -5.96847e-05 -0.000186012 0.000140916 0.000145699 0.000176593 3.20719e-05 0.000232386 -0.000269948 -0.000112534 -3.5722e-05 5.5672e-05 -3.69017e-06 9.22749e-06 -1.10929e-05 -4.0429e-05 -9.07837e-05 -7.85617e-05 6.04932e-05 1.30413e-05 -4.9439e-05 
1818.6 0 -5.84182e-05 0.000468062 -1.18294e-05 -3.87189e-05 0.000329982 7.8818e-05 -5.69277e-05 -7.88987e-05 0.000227909 -0.000134789 4.74271e-05 -0.00223235 -5.39624e-05 -0.000164748 0.000131308 0.000150985 0.000186183 2.80881e-05 0.000247103 -0.00027357 -0.000113079 -2.2276e-05 5.36405e-05 -8.65025e-06 5.82436e-06 -1.43392e-05 -3.24839e-05 -8.32311e-05 -7.99062e-05 6.3267e-05 1.12082e-05 -4.79836e-05 
1818.95 0 -5.38707e-05 0.000478249 -1.24732e-05 -3.82786e-05 0.000400874 7.77855e-05 -5.52213e-05 -7.26688e-05 0.00022479 -0.000132227 4.19448e-05 -0.00221059 -4.82757e-05 -0.000141268 0.000119891 0.000155148 0.000192165 2.85155e-05 0.000259294 -0.000277887 -0.000112797 -1.09126e-05 5.16018e-05 -1.20603e-05 3.63888e-06 -1.99815e-05 -2.4197e-05 -7.27832e-05 -8.12388e-05 6.48672e-05 1.12706e-05 -4.65279e-05 
1819.3 0 -4.67855e-05 0.000489103 -1.34588e-05 -3.70984e-05 0.000470702 7.40237e-05 -5.20759e-05 -6.21326e-05 0.000220354 -0.000129524 3.29478e-05 -0.00218613 -4.08569e-05 -0.000116482 0.000106156 0.0001599 0.000196382 3.32711e-05 0.000266376 -0.000282342 -0.000111955 -2.10153e-06 4.97697e-05 -1.55223e-05 2.64598e-06 -2.87783e-05 -1.58873e-05 -6.27713e-05 -8.03928e-05 6.55261e-05 1.1683e-05 -4.48066e-05 
1819.65 0 -3.76962e-05 0.000500886 -1.39853e-05 -3.32749e-05 0.00054405 6.53007e-05 -4.83904e-05 -4.92813e-05 0.000212718 -0.000126509 2.2712e-05 -0.00216233 -2.97166e-05 -9.18223e-05 8.81728e-05 0.000164565 0.000199787 4.13103e-05 0.000268621 -0.000287764 -0.000110527 5.05526e-06 4.87149e-05 -2.00661e-05 3.72975e-06 -3.88431e-05 -6.96079e-06 -5.50266e-05 -7.68761e-05 6.61918e-05 1.11622e-05 -4.24147e-05 
1820 0 -2.75386e-05 0.000513594 -1.39374e-05 -2.76747e-05 0.000623702 5.53751e-05 -4.54581e-05 -3.55447e-05 0.000202774 -0.000120825 1.3572e-05 -0.0021393 -1.33962e-05 -6.86618e-05 6.70087e-05 0.000169971 0.000200186 4.99927e-05 0.000268567 -0.000293795 -0.000108022 1.2261e-05 4.85835e-05 -2.59807e-05 8.23945e-06 -4.67243e-05 2.82143e-06 -4.82606e-05 -7.29314e-05 6.79362e-05 9.58284e-06 -4.04648e-05 
1820.35 0 -1.88006e-05 0.000526288 -1.39604e-05 -2.30143e-05 0.000708482 4.69928e-05 -4.34292e-05 -2.28523e-05 0.000193636 -0.000112104 3.30819e-06 -0.00211527 7.2621e-06 -4.6847e-05 4.7198e-05 0.00017749 0.000197592 5.67579e-05 0.000269081 -0.000299382 -0.000104547 1.85507e-05 4.83227e-05 -3.19169e-05 1.50878e-05 -5.08241e-05 1.37778e-05 -4.04784e-05 -6.86093e-05 7.02134e-05 7.7217e-06 -4.04007e-05 
1820.7 0 -1.29268e-05 0.000537617 -1.50668e-05 -1.99889e-05 0.000795713 3.83173e-05 -4.38157e-05 -9.98298e-06 0.000184779 -0.000103625 -8.57657e-06 -0.00208883 3.04997e-05 -2.48925e-05 3.32848e-05 0.000186179 0.000195684 6.28937e-05 0.000270092 -0.000305122 -0.000100004 2.2332e-05 4.62465e-05 -3.64544e-05 2.14817e-05 -5.19762e-05 2.43989e-05 -3.15808e-05 -6.35081e-05 7.18147e-05 5.97334e-06 -4.07017e-05 
1821.05 0 -9.75095e-06 0.000547031 -1.60978e-05 -1.80348e-05 0.000883194 2.80593e-05 -4.73483e-05 5.28982e-06 0.00017056 -9.85278e-05 -1.84903e-05 -0.00205613 5.47777e-05 -2.57789e-06 2.58364e-05 0.000195237 0.000194897 7.01611e-05 0.000269192 -0.000310653 -9.45935e-05 2.54424e-05 4.22891e-05 -4.03928e-05 2.65236e-05 -5.18452e-05 3.34211e-05 -2.25631e-05 -5.91698e-05 7.15483e-05 4.21844e-06 -3.86069e-05 
1821.4 0 -8.35917e-06 0.000554646 -1.58438e-05 -1.76496e-05 0.000968785 1.66639e-05 -5.14737e-05 2.04357e-05 0.000147019 -9.61177e-05 -2.3063e-05 -0.00201442 7.84903e-05 1.68702e-05 2.03362e-05 0.000203048 0.000192537 7.84837e-05 0.0002651 -0.000314951 -8.84945e-05 2.82413e-05 3.76823e-05 -4.52359e-05 3.07057e-05 -5.13996e-05 4.18614e-05 -1.34847e-05 -5.54907e-05 6.93391e-05 2.37585e-06 -3.38407e-05 
1821.75 0 -6.78078e-06 0.000559286 -1.4824e-05 -1.85718e-05 0.00105091 5.09673e-06 -5.29723e-05 3.13766e-05 0.000116409 -9.54055e-05 -2.33146e-05 -0.00196609 0.000101977 2.9686e-05 1.26049e-05 0.000207729 0.000188441 8.70808e-05 0.000260585 -0.000317567 -8.21165e-05 2.88319e-05 3.34724e-05 -5.09673e-05 3.38668e-05 -5.13474e-05 5.07653e-05 -4.92527e-06 -5.09055e-05 6.56832e-05 -4.28377e-10 -2.75104e-05 
1822.1 0 -4.2069e-06 0.000560079 -1.37868e-05 -1.94561e-05 0.00112904 -5.44912e-06 -5.07049e-05 3.77426e-05 8.25421e-05 -9.68969e-05 -2.08365e-05 -0.00191498 0.000124751 3.74635e-05 1.40027e-06 0.000210179 0.000185416 9.53124e-05 0.000259055 -0.000318532 -7.63394e-05 2.69001e-05 3.10124e-05 -5.68884e-05 3.57739e-05 -5.3341e-05 6.13483e-05 2.14353e-06 -4.48164e-05 6.12796e-05 -2.75233e-06 -2.05892e-05 
1822.45 0 -1.82393e-06 0.00055762 -1.21682e-05 -1.96601e-05 0.00120336 -1.44962e-05 -4.70687e-05 4.16603e-05 4.7284e-05 -9.8844e-05 -1.53047e-05 -0.00186228 0.00014523 4.43571e-05 -1.22185e-05 0.000212023 0.000183332 9.96574e-05 0.00026061 -0.000317891 -7.08296e-05 2.33321e-05 3.20624e-05 -6.20341e-05 3.7057e-05 -5.76464e-05 7.28024e-05 7.95861e-06 -3.85432e-05 5.69839e-05 -4.79782e-06 -1.49814e-05 
1822.8 0 -1.23767e-06 0.000551572 -8.82853e-06 -1.91916e-05 0.0012733 -2.39183e-05 -4.4817e-05 4.3146e-05 1.34779e-05 -9.7292e-05 -8.01582e-06 -0.00180829 0.000162162 5.07297e-05 -2.4174e-05 0.000214908 0.000179451 9.54963e-05 0.000263763 -0.000314823 -6.43358e-05 1.91667e-05 3.54465e-05 -6.43183e-05 3.74474e-05 -6.22661e-05 8.27372e-05 1.31687e-05 -3.28648e-05 5.30772e-05 -5.56943e-06 -1.18809e-05 
1823.15 0 -3.72691e-06 0.000542376 -4.46929e-06 -1.79952e-05 0.00133724 -3.35032e-05 -4.39964e-05 4.00216e-05 -1.5752e-05 -9.28438e-05 3.416e-07 -0.00175288 0.000175491 5.50797e-05 -3.09019e-05 0.000219829 0.00017298 8.4066e-05 0.000268041 -0.000308558 -5.68907e-05 1.43989e-05 3.89614e-05 -6.27068e-05 3.58327e-05 -6.61189e-05 9.04659e-05 1.82579e-05 -2.88568e-05 4.92872e-05 -4.89181e-06 -1.02772e-05 
1823.5 0 -8.7737e-06 0.000532311 -5.56884e-07 -1.63939e-05 0.00139428 -4.00045e-05 -4.20743e-05 3.11216e-05 -4.18215e-05 -8.72769e-05 8.63591e-06 -0.001694 0.000187273 5.63128e-05 -3.37411e-05 0.00022614 0.000164925 7.06201e-05 0.000275036 -0.00029981 -5.08826e-05 8.30114e-06 4.10413e-05 -5.88252e-05 3.14866e-05 -6.86583e-05 9.71694e-05 2.40192e-05 -2.77438e-05 4.57787e-05 -2.91164e-06 -8.56858e-06 
1823.85 0 -1.32975e-05 0.000522897 1.85807e-06 -1.54249e-05 0.00144471 -4.26764e-05 -3.72071e-05 1.76565e-05 -6.7008e-05 -7.95138e-05 1.28347e-05 -0.00163076 0.000200059 5.62711e-05 -3.67516e-05 0.000234382 0.000156916 5.94049e-05 0.000286041 -0.000290038 -4.68329e-05 9.65587e-07 4.15501e-05 -5.33989e-05 2.53545e-05 -6.92586e-05 0.000103182 2.93526e-05 -2.92625e-05 4.22209e-05 -7.09946e-07 -6.02669e-06 
1824.2 0 -1.60684e-05 0.000513618 3.55877e-06 -1.45044e-05 0.00149068 -4.50895e-05 -3.21772e-05 1.42431e-06 -8.98196e-05 -6.87147e-05 1.22715e-05 -0.00156517 0.000212995 5.83708e-05 -4.21766e-05 0.000245422 0.000151356 5.08118e-05 0.000299221 -0.000277831 -4.31551e-05 -5.19132e-06 4.31852e-05 -4.59453e-05 2.05706e-05 -6.78414e-05 0.000107515 3.4036e-05 -3.27706e-05 3.91666e-05 5.64894e-07 -3.36715e-06 
1824.55 0 -1.90448e-05 0.000503329 5.95046e-06 -1.33076e-05 0.00153543 -5.15512e-05 -2.97187e-05 -1.7832e-05 -0.000108963 -5.46052e-05 1.16499e-05 -0.00149714 0.000223859 6.28407e-05 -4.92801e-05 0.000258927 0.000149487 4.30547e-05 0.000311769 -0.000261577 -4.05593e-05 -8.13563e-06 4.6959e-05 -3.69208e-05 1.8505e-05 -6.60612e-05 0.00010932 3.9335e-05 -3.63489e-05 3.7825e-05 1.5121e-06 -2.63897e-06 
1824.9 0 -2.34951e-05 0.000491792 9.50265e-06 -1.2108e-05 0.00158048 -6.088e-05 -2.92864e-05 -3.9132e-05 -0.000125434 -3.93076e-05 1.49846e-05 -0.00142361 0.000232201 6.66951e-05 -5.72561e-05 0.000274533 0.000150128 3.62836e-05 0.000320801 -0.000242851 -3.90562e-05 -8.75872e-06 5.03535e-05 -2.79683e-05 1.65698e-05 -6.52605e-05 0.000109274 4.49889e-05 -3.81647e-05 3.71726e-05 2.0732e-06 -4.94257e-06 
1825.25 0 -2.95943e-05 0.000477891 1.30004e-05 -1.01205e-05 0.00162441 -6.73168e-05 -3.16021e-05 -5.82106e-05 -0.000142307 -2.65291e-05 2.11009e-05 -0.00134377 0.000237474 6.70619e-05 -6.49682e-05 0.000291253 0.000152292 3.16037e-05 0.000325877 -0.000226242 -3.75678e-05 -9.613e-06 5.21102e-05 -1.99068e-05 1.31644e-05 -6.44539e-05 0.000109263 4.98584e-05 -3.88875e-05 3.4627e-05 4.96237e-07 -9.85803e-06 
1825.6 0 -3.748e-05 0.000459767 1.53055e-05 -6.88774e-06 0.00166447 -6.9128e-05 -3.52745e-05 -6.88746e-05 -0.000159925 -1.68455e-05 2.63791e-05 -0.00125901 0.000239591 6.35447e-05 -7.15394e-05 0.000307145 0.0001578 2.90205e-05 0.000328301 -0.0002151 -3.54736e-05 -1.09666e-05 5.3507e-05 -1.28716e-05 8.96829e-06 -6.315e-05 0.000109944 5.24827e-05 -4.03398e-05 3.08861e-05 -2.68264e-06 -1.58415e-05 
1825.95 0 -4.56104e-05 0.000437262 1.76152e-05 -2.93437e-06 0.00169689 -6.83749e-05 -3.79048e-05 -6.95137e-05 -0.000173751 -6.23042e-06 2.88236e-05 -0.00117243 0.000240717 5.85058e-05 -7.54148e-05 0.000319159 0.000166169 2.84296e-05 0.000329539 -0.000207563 -3.06396e-05 -1.10836e-05 5.64741e-05 -8.3e-06 4.34947e-06 -6.25112e-05 0.000111429 5.3232e-05 -4.34447e-05 2.77e-05 -6.2613e-06 -2.13446e-05 
1826.3 0 -5.30493e-05 0.000414688 2.08458e-05 8.6291e-07 0.00172023 -6.52e-05 -4.01704e-05 -6.37603e-05 -0.000180236 9.09237e-06 3.05022e-05 -0.00108797 0.000242411 5.62386e-05 -7.61531e-05 0.000325766 0.000175252 2.87155e-05 0.000330536 -0.000200457 -2.36272e-05 -9.89966e-06 6.14892e-05 -6.34734e-06 5.94377e-08 -6.3709e-05 0.000114978 5.37688e-05 -4.7803e-05 2.40863e-05 -1.04958e-05 -2.75154e-05 
1826.65 0 -6.01665e-05 0.0003956 2.30866e-05 4.66455e-06 0.00173293 -5.85716e-05 -4.32171e-05 -5.52487e-05 -0.000178365 2.88771e-05 3.3477e-05 -0.00100769 0.000245619 5.95047e-05 -7.42807e-05 0.000327801 0.000181766 2.79544e-05 0.000328983 -0.000193161 -1.58366e-05 -9.37048e-06 6.63247e-05 -5.53295e-06 -2.8503e-06 -6.55725e-05 0.000121116 5.47635e-05 -5.22887e-05 1.92733e-05 -1.35216e-05 -3.4568e-05 
1827 0 -6.54266e-05 0.000378807 2.38233e-05 8.63912e-06 0.00173551 -4.95697e-05 -4.65703e-05 -4.44437e-05 -0.000167894 4.91931e-05 3.53392e-05 -0.000934859 0.000249725 6.44529e-05 -6.91723e-05 0.000326427 0.000184019 2.47936e-05 0.000323623 -0.000185745 -6.35462e-06 -9.09229e-06 6.95135e-05 -4.59406e-06 -5.0959e-06 -6.71542e-05 0.000127368 5.67101e-05 -5.70044e-05 1.27363e-05 -1.46369e-05 -4.09688e-05 
1827.35 0 -6.74869e-05 0.000364193 2.43583e-05 1.11728e-05 0.00173347 -4.21835e-05 -4.66951e-05 -3.13621e-05 -0.000150995 6.34432e-05 3.39484e-05 -0.000872376 0.000251782 6.63163e-05 -5.98952e-05 0.000320832 0.000182935 1.86747e-05 0.000317345 -0.00017821 6.23271e-06 -6.06103e-06 7.17325e-05 -2.72326e-06 -8.01579e-06 -6.92172e-05 0.000131817 5.96038e-05 -6.22243e-05 4.76534e-06 -1.62204e-05 -4.61357e-05 
1827.7 0 -6.78761e-05 0.000353513 2.62106e-05 1.14761e-05 0.00173125 -3.99667e-05 -4.13944e-05 -1.70966e-05 -0.000131472 6.94092e-05 3.14671e-05 -0.000820055 0.000251539 6.71378e-05 -4.7371e-05 0.00030951 0.000178001 9.98933e-06 0.000311539 -0.000171046 2.14067e-05 4.85101e-07 7.28957e-05 3.6123e-07 -1.17071e-05 -7.03876e-05 0.000135 6.20427e-05 -6.74194e-05 -4.15917e-06 -1.82114e-05 -5.06836e-05 
1828.05 0 -6.82423e-05 0.000345808 3.03049e-05 1.06401e-05 0.00173179 -4.20291e-05 -3.22289e-05 -3.30269e-06 -0.000110986 7.06619e-05 3.03945e-05 -0.000776803 0.000248496 7.06341e-05 -3.43451e-05 0.000291718 0.000169077 1.02091e-06 0.000304853 -0.000164025 3.57364e-05 8.44927e-06 7.32203e-05 5.24926e-06 -1.60653e-05 -6.90678e-05 0.000137484 6.32232e-05 -7.1585e-05 -1.33737e-05 -1.80799e-05 -5.45192e-05 
1828.4 0 -6.77565e-05 0.000337474 3.53566e-05 9.45625e-06 0.00173791 -4.53176e-05 -2.0662e-05 9.96977e-06 -8.98721e-05 7.06262e-05 3.16606e-05 -0.000737424 0.000241849 7.64425e-05 -2.11142e-05 0.000269611 0.000156578 -6.23919e-06 0.00029614 -0.000158521 4.59656e-05 1.54499e-05 7.38653e-05 1.27819e-05 -2.03054e-05 -6.58593e-05 0.00013938 6.35112e-05 -7.36488e-05 -2.14589e-05 -1.48859e-05 -5.60318e-05 
1828.75 0 -6.61395e-05 0.000326001 4.00498e-05 7.97896e-06 0.00174937 -4.67707e-05 -8.59056e-06 2.14451e-05 -6.71223e-05 7.14682e-05 3.33857e-05 -0.000693008 0.000234159 8.43474e-05 -7.08153e-06 0.000246373 0.000139904 -9.82453e-06 0.000286659 -0.00015463 5.33491e-05 2.04399e-05 7.54127e-05 2.0271e-05 -2.39805e-05 -6.18901e-05 0.00014034 6.38873e-05 -7.38496e-05 -2.89443e-05 -8.23662e-06 -5.49696e-05 
1829.1 0 -6.44419e-05 0.000313154 4.40281e-05 6.75202e-06 0.00176182 -4.53934e-05 5.43743e-07 2.88684e-05 -4.15888e-05 7.42493e-05 3.31089e-05 -0.000638149 0.000228215 9.5714e-05 7.20615e-06 0.000223898 0.00012013 -9.00357e-06 0.000279091 -0.000150287 5.96621e-05 2.2156e-05 7.7917e-05 2.55063e-05 -2.83443e-05 -5.79966e-05 0.000140593 6.377e-05 -7.38315e-05 -3.67407e-05 5.4484e-07 -5.13434e-05 
1829.45 0 -6.1596e-05 0.000301344 4.73039e-05 5.34611e-06 0.00177077 -4.184e-05 6.20696e-06 3.19406e-05 -1.51616e-05 7.66811e-05 2.98587e-05 -0.000576047 0.000224219 0.000111208 2.14869e-05 0.000203734 0.000100173 -7.74847e-06 0.000275683 -0.000145405 6.43768e-05 2.2259e-05 8.24594e-05 3.05166e-05 -3.3837e-05 -5.39428e-05 0.000141456 6.33374e-05 -7.48732e-05 -4.31364e-05 9.12538e-06 -4.49713e-05 
1829.8 0 -5.58647e-05 0.000290461 4.93778e-05 2.91463e-06 0.00177574 -3.90625e-05 1.08451e-05 2.85452e-05 8.34505e-06 7.73299e-05 2.14223e-05 -0.000510932 0.000220698 0.000131426 3.5968e-05 0.000187254 8.11255e-05 -9.48603e-06 0.00027629 -0.000140826 6.76979e-05 2.46184e-05 8.86221e-05 3.7038e-05 -4.05635e-05 -4.99172e-05 0.00014338 6.4029e-05 -7.57282e-05 -4.54844e-05 1.6483e-05 -3.76314e-05 
1830.15 0 -4.73536e-05 0.000280288 4.9344e-05 7.47561e-07 0.0017792 -4.0608e-05 1.44313e-05 1.73569e-05 2.7259e-05 7.69847e-05 6.99886e-06 -0.00044198 0.00021513 0.000155084 5.07194e-05 0.000177848 6.29259e-05 -1.18833e-05 0.000278116 -0.000137147 7.08378e-05 2.87587e-05 9.29203e-05 4.4473e-05 -4.68142e-05 -4.70438e-05 0.000144208 6.75165e-05 -7.47025e-05 -4.30972e-05 2.28678e-05 -3.1391e-05 
1830.5 0 -3.87677e-05 0.000273184 4.70349e-05 3.12153e-07 0.00178346 -4.63482e-05 1.65834e-05 4.74258e-06 4.25343e-05 7.60919e-05 -1.11572e-05 -0.000368746 0.000207724 0.000180362 6.49673e-05 0.000176477 4.72004e-05 -1.27209e-05 0.000280043 -0.000136463 7.29697e-05 3.2378e-05 9.44647e-05 5.08864e-05 -4.89755e-05 -4.45654e-05 0.00014234 7.36973e-05 -7.20127e-05 -3.77851e-05 2.91414e-05 -2.70518e-05 
1830.85 0 -3.23634e-05 0.00027003 4.34514e-05 2.22599e-06 0.00178877 -5.63888e-05 1.8814e-05 -3.13847e-06 5.3507e-05 7.58171e-05 -2.73323e-05 -0.00029682 0.000201785 0.000205951 7.93249e-05 0.000179681 3.66765e-05 -1.36532e-05 0.000280727 -0.000139782 7.33793e-05 3.47308e-05 9.52731e-05 5.58673e-05 -4.64858e-05 -4.09897e-05 0.000139009 7.99447e-05 -6.90203e-05 -3.33653e-05 3.32818e-05 -2.52657e-05 
1831.2 0 -2.68663e-05 0.00026832 3.88526e-05 4.76703e-06 0.00179748 -6.96282e-05 2.19365e-05 -6.02068e-06 5.97158e-05 7.76587e-05 -3.63312e-05 -0.000229633 0.000199745 0.000231088 9.38091e-05 0.000186469 3.11715e-05 -1.53484e-05 0.000278993 -0.000144737 7.27277e-05 3.58147e-05 9.54389e-05 6.09437e-05 -4.10468e-05 -3.92409e-05 0.000136112 8.52678e-05 -6.7285e-05 -3.10129e-05 3.41751e-05 -2.6524e-05 
1831.55 0 -2.1441e-05 0.000266566 3.36154e-05 6.40484e-06 0.00181227 -8.17846e-05 2.35901e-05 -7.90285e-06 6.26277e-05 8.02559e-05 -4.07468e-05 -0.000164067 0.000201292 0.000257779 0.000106178 0.000195922 2.7937e-05 -1.79728e-05 0.000275668 -0.000150505 7.15684e-05 3.68579e-05 9.44306e-05 6.68219e-05 -3.41055e-05 -4.11643e-05 0.000134886 9.03687e-05 -6.7149e-05 -2.82724e-05 3.363e-05 -2.8903e-05 
1831.9 0 -1.79589e-05 0.000264262 2.91396e-05 6.98105e-06 0.00183116 -9.08361e-05 2.16457e-05 -1.32048e-05 6.15836e-05 8.13067e-05 -4.40995e-05 -9.87803e-05 0.00020599 0.000286284 0.00011495 0.000204536 2.90109e-05 -2.17741e-05 0.000273441 -0.000156934 7.01419e-05 3.76995e-05 9.23848e-05 7.21317e-05 -2.64244e-05 -4.4474e-05 0.00013494 9.62061e-05 -6.71885e-05 -2.32544e-05 3.27443e-05 -3.0035e-05 
1832.25 0 -1.77025e-05 0.000259999 2.71824e-05 6.49601e-06 0.001849 -9.68764e-05 1.66657e-05 -2.27463e-05 5.64151e-05 8.11198e-05 -4.36002e-05 -3.5194e-05 0.00021288 0.000315469 0.000118495 0.000210611 3.76608e-05 -2.6212e-05 0.000273309 -0.00016103 6.97104e-05 3.84198e-05 8.86457e-05 7.7075e-05 -1.94122e-05 -4.81433e-05 0.000135445 0.000103567 -6.72601e-05 -1.67903e-05 3.15649e-05 -2.95683e-05 
1832.6 0 -1.94348e-05 0.000251609 2.71645e-05 5.24073e-06 0.00186313 -9.83552e-05 1.21509e-05 -3.51315e-05 5.01841e-05 7.906e-05 -3.64184e-05 2.74612e-05 0.000218837 0.000343253 0.000115704 0.000212916 5.26407e-05 -3.03776e-05 0.000274548 -0.000162643 6.96482e-05 3.90705e-05 8.31949e-05 8.18491e-05 -1.42749e-05 -5.36676e-05 0.000135586 0.000112252 -6.73859e-05 -1.06669e-05 2.923e-05 -2.8826e-05 
1832.95 0 -2.11818e-05 0.000239653 2.71265e-05 4.07039e-06 0.00187355 -9.44068e-05 1.21032e-05 -4.81926e-05 4.28635e-05 7.53182e-05 -2.48875e-05 9.01944e-05 0.000222721 0.000367311 0.00010739 0.000210528 6.87241e-05 -3.3481e-05 0.000276053 -0.000163232 6.96248e-05 3.91521e-05 7.71076e-05 8.40316e-05 -1.12579e-05 -6.09668e-05 0.000134301 0.000121853 -6.7038e-05 -4.42824e-06 2.57735e-05 -2.84304e-05 
1833.3 0 -2.12191e-05 0.000226187 2.67911e-05 2.20542e-06 0.00187867 -8.72158e-05 1.57236e-05 -5.97883e-05 3.23995e-05 7.30354e-05 -1.41957e-05 0.000152749 0.000225619 0.000388349 9.51465e-05 0.000205966 8.18518e-05 -3.69697e-05 0.000276296 -0.000162291 7.0905e-05 3.8914e-05 7.01152e-05 8.33869e-05 -1.04022e-05 -6.78054e-05 0.000133115 0.000132643 -6.59715e-05 1.12986e-06 2.31701e-05 -2.91587e-05 
1833.65 0 -1.89038e-05 0.000212652 2.63243e-05 -1.61638e-06 0.00187626 -8.14418e-05 2.13247e-05 -7.03816e-05 1.8684e-05 7.34312e-05 -7.16079e-06 0.000215371 0.000227643 0.000408043 8.10027e-05 0.000201721 9.42477e-05 -4.27456e-05 0.00027237 -0.000160031 7.30202e-05 3.89705e-05 6.10203e-05 8.07146e-05 -1.17665e-05 -7.23861e-05 0.000132812 0.000143908 -6.38699e-05 4.43934e-06 2.08769e-05 -3.22839e-05 
1834 0 -1.41999e-05 0.000199785 2.59251e-05 -5.66309e-06 0.00186746 -7.94498e-05 2.93996e-05 -8.17498e-05 4.88985e-06 7.46883e-05 -2.121e-06 0.000277172 0.000229018 0.00042425 6.68084e-05 0.000198952 0.000106862 -5.01602e-05 0.000260859 -0.000156298 7.45569e-05 3.83391e-05 4.95877e-05 7.58213e-05 -1.42095e-05 -7.42329e-05 0.000132041 0.000154341 -6.01847e-05 6.47492e-06 1.65185e-05 -3.76485e-05 
1834.35 0 -9.02534e-06 0.000188054 2.56068e-05 -8.02198e-06 0.00185346 -7.97613e-05 3.9355e-05 -9.28768e-05 -6.76489e-06 7.1871e-05 3.16413e-06 0.000337744 0.000230801 0.000433923 5.45735e-05 0.000196734 0.000116937 -5.70708e-05 0.000242951 -0.000151078 7.49117e-05 3.56604e-05 3.8337e-05 7.00591e-05 -1.56701e-05 -7.29598e-05 0.000130993 0.000162833 -5.55121e-05 9.08456e-06 1.03277e-05 -4.26507e-05 
1834.7 0 -4.63002e-06 0.000174818 2.49772e-05 -9.29571e-06 0.00183308 -8.04901e-05 4.85242e-05 -0.000101893 -1.94084e-05 6.23669e-05 9.81304e-06 0.00039748 0.000234709 0.000438289 4.37028e-05 0.000192972 0.000125208 -6.26486e-05 0.000223538 -0.000145614 7.48431e-05 3.23283e-05 2.87634e-05 6.49104e-05 -1.51343e-05 -6.90596e-05 0.000130697 0.000168866 -5.12225e-05 1.29227e-05 2.80835e-06 -4.63551e-05 
1835.05 0 -5.91625e-08 0.000157849 2.48579e-05 -9.65892e-06 0.00180663 -8.15005e-05 5.56078e-05 -0.000108414 -3.63549e-05 4.67217e-05 1.59652e-05 0.000456694 0.00023974 0.00044055 3.28912e-05 0.000188391 0.000133833 -6.73128e-05 0.000205381 -0.000138515 7.45256e-05 3.0553e-05 1.89416e-05 6.07358e-05 -1.27243e-05 -6.61765e-05 0.000130968 0.00017263 -4.70773e-05 1.71356e-05 -5.31198e-06 -4.79396e-05 
1835.4 0 5.2313e-06 0.000139144 2.48296e-05 -8.94338e-06 0.0017757 -8.56494e-05 6.37877e-05 -0.000111833 -5.85828e-05 2.79723e-05 2.01088e-05 0.000515263 0.000240812 0.000442612 2.36469e-05 0.000183883 0.000142223 -7.33179e-05 0.000186942 -0.000128146 7.41291e-05 3.1324e-05 7.96506e-06 5.70974e-05 -9.9447e-06 -6.59875e-05 0.000132107 0.000174641 -4.22157e-05 1.93532e-05 -1.23883e-05 -4.6365e-05 
1835.75 0 1.03085e-05 0.000121152 2.48607e-05 -8.63279e-06 0.00174032 -9.38381e-05 7.68133e-05 -0.00011229 -8.58177e-05 1.18696e-05 2.50705e-05 0.000572343 0.000235196 0.000444153 1.66473e-05 0.000179655 0.000149949 -8.30209e-05 0.000167172 -0.000115439 7.31814e-05 3.39462e-05 -2.64883e-06 5.47752e-05 -6.84639e-06 -6.69148e-05 0.000134117 0.000176134 -3.67373e-05 1.83807e-05 -1.75262e-05 -4.28372e-05 
1836.1 0 1.30598e-05 0.000104447 2.64344e-05 -1.00574e-05 0.00169934 -0.000101997 9.65881e-05 -0.000112648 -0.00011574 1.02229e-06 3.41888e-05 0.000628003 0.000223899 0.000445919 1.28136e-05 0.000175404 0.000156135 -9.5388e-05 0.00014906 -0.000100007 7.01557e-05 3.664e-05 -1.23589e-05 5.34375e-05 -2.59919e-06 -6.81913e-05 0.000136374 0.000178128 -3.14758e-05 1.55574e-05 -2.04955e-05 -3.90353e-05 
1836.45 0 1.26962e-05 8.93274e-05 2.93568e-05 -1.25036e-05 0.00165442 -0.000106398 0.000120378 -0.000115925 -0.000146324 -7.46427e-06 4.8118e-05 0.000680332 0.000209693 0.00044808 1.21417e-05 0.00017153 0.000158497 -0.000108509 0.000132451 -8.05695e-05 6.45969e-05 3.93954e-05 -2.1199e-05 5.10363e-05 2.26966e-06 -6.96356e-05 0.000137782 0.000179541 -2.5739e-05 1.31139e-05 -2.09636e-05 -3.574e-05 
1836.8 0 1.14263e-05 7.60699e-05 3.2624e-05 -1.53957e-05 0.0016096 -0.00010622 0.000142717 -0.000122172 -0.000176815 -1.65109e-05 6.47857e-05 0.000725989 0.000194356 0.000448739 1.33086e-05 0.000167098 0.000156349 -0.000120634 0.000115043 -5.76575e-05 5.66161e-05 4.14778e-05 -2.95339e-05 4.74919e-05 7.33348e-06 -7.16704e-05 0.000137746 0.00017986 -1.87732e-05 1.34821e-05 -1.97913e-05 -3.17415e-05 
1837.15 0 1.06717e-05 6.32352e-05 3.53965e-05 -1.97322e-05 0.00156696 -0.000100646 0.000160978 -0.000128729 -0.000206133 -2.52272e-05 7.93699e-05 0.000765275 0.000178326 0.000447841 1.77173e-05 0.000161872 0.000152869 -0.000130672 9.77722e-05 -3.58133e-05 4.83448e-05 4.22606e-05 -3.64753e-05 4.47174e-05 1.27516e-05 -7.28789e-05 0.000136949 0.000179356 -1.27514e-05 1.69682e-05 -1.9326e-05 -2.74938e-05 
1837.5 0 8.67442e-06 4.83482e-05 3.71133e-05 -2.50891e-05 0.00152484 -9.33555e-05 0.000175763 -0.000135188 -0.000233259 -3.24131e-05 8.91448e-05 0.00079986 0.000164555 0.000446855 2.55528e-05 0.000157592 0.000151044 -0.000138454 7.86434e-05 -1.80876e-05 4.17543e-05 4.3028e-05 -4.11249e-05 4.34403e-05 1.78964e-05 -6.98168e-05 0.000137005 0.000176964 -8.81701e-06 2.32806e-05 -2.06998e-05 -2.51159e-05 
1837.85 0 5.10204e-06 3.12663e-05 3.89094e-05 -2.99104e-05 0.00148049 -8.86808e-05 0.000187461 -0.000142971 -0.000257748 -3.83638e-05 9.79169e-05 0.000831395 0.000154616 0.000443556 3.62753e-05 0.000153708 0.000149957 -0.00014456 5.40766e-05 -1.28913e-06 3.7137e-05 4.44366e-05 -4.50385e-05 4.28635e-05 2.24332e-05 -6.18662e-05 0.000139187 0.000172762 -6.66491e-06 3.14817e-05 -2.35952e-05 -2.39051e-05 
1838.2 0 1.60484e-06 1.43901e-05 4.09766e-05 -3.47446e-05 0.00143356 -8.45016e-05 0.000193656 -0.000152595 -0.000279495 -4.3065e-05 0.000108697 0.000861898 0.000146579 0.000434038 4.91421e-05 0.000146947 0.000147139 -0.000148802 2.63852e-05 1.79465e-05 3.28946e-05 4.74609e-05 -4.8941e-05 4.21138e-05 2.56227e-05 -5.16153e-05 0.000142888 0.000167155 -4.96321e-06 3.95001e-05 -2.76755e-05 -2.16102e-05 
1838.55 0 -1.36862e-06 -6.23732e-07 4.31491e-05 -3.90208e-05 0.00138681 -7.62215e-05 0.000192095 -0.000162274 -0.000298798 -4.6941e-05 0.000119814 0.000893061 0.000139444 0.000419573 6.29876e-05 0.000135542 0.000142303 -0.00014867 3.12738e-07 3.7916e-05 2.79642e-05 5.20171e-05 -5.16777e-05 3.9832e-05 2.78838e-05 -4.18058e-05 0.000145486 0.000160113 -2.77258e-06 4.63572e-05 -3.19442e-05 -1.74141e-05 
1838.9 0 -4.51703e-06 -1.46872e-05 4.52708e-05 -4.09527e-05 0.00134119 -6.42718e-05 0.000183418 -0.000168571 -0.000313816 -5.05197e-05 0.000127042 0.0009268 0.000133126 0.000405238 7.62636e-05 0.000120113 0.000136544 -0.000141849 -2.24472e-05 5.61174e-05 2.28197e-05 5.64642e-05 -5.32066e-05 3.55338e-05 3.09864e-05 -3.27034e-05 0.000145544 0.000152054 -1.83308e-07 5.21728e-05 -3.47912e-05 -1.27987e-05 
1839.25 0 -8.49522e-06 -3.02075e-05 4.80111e-05 -4.05997e-05 0.00129416 -5.03016e-05 0.000170677 -0.000168736 -0.000321009 -5.39273e-05 0.000128973 0.000963532 0.000127694 0.000393141 8.69984e-05 0.000101613 0.000129129 -0.00012943 -4.38817e-05 7.2514e-05 1.78302e-05 5.97849e-05 -5.37938e-05 3.13677e-05 3.43972e-05 -2.47022e-05 0.000144082 0.000144405 2.34324e-06 5.74637e-05 -3.5494e-05 -8.41769e-06 
1839.6 0 -1.28476e-05 -4.78085e-05 5.30428e-05 -3.99995e-05 0.00124393 -3.63061e-05 0.000155181 -0.000163701 -0.000318649 -5.63833e-05 0.000125875 0.00100064 0.000122022 0.000383708 9.39481e-05 8.13793e-05 0.000121052 -0.000116259 -6.58464e-05 8.77787e-05 1.3794e-05 6.20764e-05 -5.25816e-05 2.75757e-05 3.62016e-05 -1.98e-05 0.000142728 0.000138548 4.65263e-06 6.29798e-05 -3.45938e-05 -5.24343e-06 
1839.95 0 -1.51324e-05 -6.61489e-05 5.95522e-05 -3.97376e-05 0.00119153 -2.6226e-05 0.00013595 -0.000158333 -0.000308079 -5.66208e-05 0.000119433 0.00103605 0.000114501 0.000377258 9.70989e-05 5.94235e-05 0.000114649 -0.000102852 -8.88964e-05 0.000101964 1.05687e-05 6.23377e-05 -4.92728e-05 2.28866e-05 3.67317e-05 -1.92925e-05 0.000143429 0.000133013 7.01997e-06 6.87687e-05 -3.3813e-05 -4.56739e-06 
1840.3 0 -1.45504e-05 -8.30228e-05 6.54263e-05 -3.93894e-05 0.00113892 -2.24956e-05 0.000113992 -0.000155103 -0.000292459 -5.60281e-05 0.000112968 0.00106994 0.000104229 0.000373935 9.99435e-05 3.45951e-05 0.000110577 -8.69452e-05 -0.000113158 0.00011478 6.70565e-06 5.86109e-05 -4.39216e-05 1.8782e-05 3.85635e-05 -2.23755e-05 0.000145221 0.000126121 8.42114e-06 7.40881e-05 -3.39734e-05 -6.38153e-06 
1840.65 0 -1.19155e-05 -9.66553e-05 6.90089e-05 -3.74778e-05 0.00108859 -2.45378e-05 9.12794e-05 -0.000154384 -0.000274126 -5.58424e-05 0.000110481 0.00110123 9.04721e-05 0.000371822 0.000102591 8.31949e-06 0.000106994 -7.09303e-05 -0.000138724 0.000127564 2.91322e-06 5.12952e-05 -3.76623e-05 1.65404e-05 4.30819e-05 -2.66175e-05 0.000144531 0.000119062 7.35215e-06 7.84273e-05 -3.29301e-05 -9.7815e-06 
1841 0 -9.21796e-06 -0.000108216 6.99176e-05 -3.49818e-05 0.00104106 -2.90018e-05 6.92849e-05 -0.000159518 -0.000251841 -5.33954e-05 0.000112007 0.00112863 7.29984e-05 0.000365946 0.000101518 -1.59895e-05 9.96199e-05 -5.68638e-05 -0.000163263 0.000141711 4.90357e-07 4.28502e-05 -3.14942e-05 1.47363e-05 5.04319e-05 -2.92598e-05 0.000140767 0.000113998 4.87851e-06 8.0931e-05 -2.80905e-05 -1.24166e-05 
1841.35 0 -8.65354e-06 -0.000120771 6.97006e-05 -3.43564e-05 0.000995829 -3.42958e-05 4.89682e-05 -0.000171177 -0.000225555 -4.63872e-05 0.00011363 0.00115068 5.15796e-05 0.000355517 9.69325e-05 -3.53566e-05 8.63482e-05 -4.26517e-05 -0.000183581 0.000157539 -5.41935e-07 3.53428e-05 -2.59736e-05 1.17392e-05 5.79862e-05 -2.92882e-05 0.000135417 0.000110746 1.8149e-06 8.10043e-05 -2.08942e-05 -1.43781e-05 
1841.7 0 -1.03177e-05 -0.000134106 7.07796e-05 -3.54026e-05 0.000953611 -4.00196e-05 3.0264e-05 -0.000184616 -0.00019619 -3.90386e-05 0.00011624 0.0011677 2.62776e-05 0.000341647 9.00404e-05 -4.78686e-05 7.02185e-05 -2.61328e-05 -0.000199661 0.000174358 -1.26893e-06 3.01491e-05 -2.24563e-05 7.95162e-06 6.37558e-05 -2.9228e-05 0.00012886 0.000107346 -2.00371e-06 7.8967e-05 -1.44155e-05 -1.70165e-05 
1842.05 0 -1.26529e-05 -0.000145985 7.47438e-05 -3.69085e-05 0.000913078 -4.36338e-05 1.27699e-05 -0.000195038 -0.000164424 -3.59326e-05 0.000123464 0.0011815 -8.40296e-08 0.000323996 8.2779e-05 -5.50755e-05 5.39848e-05 -7.6172e-06 -0.000211868 0.000190513 -3.95732e-06 2.70186e-05 -1.99138e-05 3.26628e-06 6.83733e-05 -3.08999e-05 0.000120405 0.000103292 -6.33254e-06 7.61666e-05 -9.35768e-06 -1.98066e-05 
1842.4 0 -1.47568e-05 -0.000155647 8.08851e-05 -3.75996e-05 0.000873185 -4.50699e-05 -3.74675e-06 -0.000201576 -0.000132861 -3.52701e-05 0.000133655 0.00119259 -2.41514e-05 0.000302959 7.66667e-05 -5.83639e-05 3.85075e-05 1.03003e-05 -0.000220044 0.000204905 -8.85094e-06 2.4401e-05 -1.73251e-05 -2.11556e-06 7.17661e-05 -3.31881e-05 0.000110944 9.90974e-05 -9.75087e-06 7.38615e-05 -6.58324e-06 -2.23605e-05 
1842.75 0 -1.62953e-05 -0.000163398 8.60974e-05 -3.71495e-05 0.000834488 -4.78238e-05 -1.94274e-05 -0.000203361 -0.000105147 -3.54661e-05 0.000143885 0.00120282 -4.55384e-05 0.000279246 7.06107e-05 -5.77894e-05 2.4898e-05 2.4574e-05 -0.000223859 0.000217621 -1.32533e-05 2.18078e-05 -1.50636e-05 -7.1999e-06 7.45443e-05 -3.44975e-05 0.000103026 9.49427e-05 -1.01678e-05 7.12057e-05 -6.12872e-06 -2.48358e-05 
1843.1 0 -1.88185e-05 -0.000170775 8.9292e-05 -3.53272e-05 0.000796385 -5.17492e-05 -3.3653e-05 -0.000200462 -8.09785e-05 -3.53384e-05 0.000154958 0.00121521 -6.49016e-05 0.000256478 6.39313e-05 -5.64548e-05 1.37778e-05 3.3488e-05 -0.000224209 0.000229248 -1.58203e-05 1.98637e-05 -1.24299e-05 -1.23372e-05 7.92333e-05 -3.45917e-05 9.69144e-05 9.11658e-05 -7.89458e-06 6.63147e-05 -6.77435e-06 -2.64577e-05 
1843.45 0 -2.46313e-05 -0.000179626 9.19858e-05 -3.15143e-05 0.000756912 -5.37057e-05 -4.51648e-05 -0.000195845 -5.74196e-05 -3.19846e-05 0.000170268 0.00123083 -8.27019e-05 0.000237531 5.74634e-05 -5.69043e-05 7.07536e-06 3.71052e-05 -0.00022388 0.000238518 -1.69949e-05 1.76385e-05 -8.27058e-06 -1.69261e-05 8.6355e-05 -3.4573e-05 9.14881e-05 8.87552e-05 -4.54288e-06 5.96201e-05 -7.54106e-06 -2.7581e-05 
1843.8 0 -3.26452e-05 -0.000190592 9.54911e-05 -2.76228e-05 0.000714422 -5.25153e-05 -5.37125e-05 -0.000193014 -3.39984e-05 -2.44105e-05 0.000191649 0.00124768 -9.7834e-05 0.000222389 5.07373e-05 -5.80904e-05 6.8087e-06 3.73131e-05 -0.000223923 0.000244778 -1.75743e-05 1.42974e-05 -3.2736e-06 -2.16462e-05 9.39014e-05 -3.61725e-05 8.58403e-05 8.7518e-05 -3.30225e-07 5.17849e-05 -7.60685e-06 -2.98243e-05 
1844.15 0 -4.06153e-05 -0.000201795 0.000100198 -2.60368e-05 0.000668405 -4.70426e-05 -5.80883e-05 -0.000192833 -1.0886e-05 -1.28546e-05 0.00021676 0.00126493 -0.000111577 0.000211232 4.54752e-05 -5.79409e-05 1.26603e-05 3.74053e-05 -0.000224331 0.000250213 -1.92055e-05 1.01371e-05 1.00304e-06 -2.86129e-05 0.000100948 -4.12945e-05 8.0979e-05 8.73178e-05 3.50599e-06 4.26861e-05 -7.01931e-06 -3.44301e-05 
1844.5 0 -4.93845e-05 -0.000210801 0.0001046 -2.6645e-05 0.000619182 -3.48883e-05 -5.58869e-05 -0.000193305 1.27011e-05 5.28557e-08 0.000241612 0.00128111 -0.000125369 0.00020354 4.31698e-05 -5.6944e-05 2.1825e-05 3.92589e-05 -0.000226279 0.000256501 -2.23118e-05 6.34148e-06 3.62751e-06 -3.75346e-05 0.000106521 -4.85962e-05 7.7089e-05 8.88506e-05 4.8267e-06 3.40396e-05 -6.16702e-06 -4.13777e-05 
1844.85 0 -5.95879e-05 -0.000219533 0.000107456 -2.82997e-05 0.000569494 -1.50392e-05 -4.63288e-05 -0.00019231 3.7842e-05 1.19733e-05 0.000263875 0.00129262 -0.000139794 0.000196545 4.32396e-05 -5.75627e-05 3.13556e-05 4.39124e-05 -0.000232097 0.000264225 -2.58377e-05 4.15963e-06 4.39954e-06 -4.77157e-05 0.000107812 -5.52339e-05 7.23707e-05 9.15216e-05 4.06106e-06 2.69193e-05 -6.71711e-06 -4.87011e-05 
1845.2 0 -6.91723e-05 -0.000230513 0.000108502 -2.97508e-05 0.000521166 1.18427e-05 -3.07669e-05 -0.000188668 6.29336e-05 2.26154e-05 0.000282446 0.0013004 -0.000155637 0.000186558 4.54489e-05 -5.93369e-05 4.0411e-05 5.05365e-05 -0.000241947 0.000270769 -2.92436e-05 3.46986e-06 2.53952e-06 -5.65756e-05 0.000103423 -6.05394e-05 6.6794e-05 9.34917e-05 3.50615e-06 2.00215e-05 -9.97211e-06 -5.4975e-05 
1845.55 0 -7.48248e-05 -0.000243073 0.000108061 -3.01465e-05 0.000471576 4.37316e-05 -1.17457e-05 -0.000182801 8.609e-05 3.16823e-05 0.000295644 0.00130737 -0.000171389 0.000171306 4.84519e-05 -6.21252e-05 5.02656e-05 5.70141e-05 -0.000251376 0.00027236 -3.3082e-05 9.86323e-07 -1.74992e-06 -6.20453e-05 9.62257e-05 -6.43089e-05 6.12428e-05 9.38661e-05 3.49745e-06 1.29807e-05 -1.43646e-05 -5.98639e-05 
1845.9 0 -7.63518e-05 -0.00025561 0.000106031 -3.02017e-05 0.000418581 7.52247e-05 6.96295e-06 -0.00017566 0.000106081 3.9037e-05 0.000301002 0.00131253 -0.000183771 0.000151999 4.98273e-05 -6.68311e-05 6.07225e-05 6.41093e-05 -0.000255395 0.000269399 -3.67456e-05 -5.74374e-06 -6.44362e-06 -6.45258e-05 9.00904e-05 -6.59407e-05 5.47068e-05 9.31092e-05 2.18501e-06 7.60266e-06 -1.87782e-05 -6.46589e-05 
1846.25 0 -7.52189e-05 -0.000267787 0.000103111 -3.04572e-05 0.000363422 0.000101307 2.03237e-05 -0.000167563 0.000122929 4.25282e-05 0.000299961 0.00131488 -0.000190682 0.000133295 4.87298e-05 -7.27542e-05 7.12825e-05 7.18198e-05 -0.00025443 0.000266323 -3.89806e-05 -1.57067e-05 -1.09831e-05 -6.46157e-05 8.65662e-05 -6.64514e-05 4.64813e-05 9.08631e-05 -6.04878e-07 4.46664e-06 -2.29737e-05 -7.08044e-05 
1846.6 0 -7.25837e-05 -0.000278989 0.000100221 -3.03794e-05 0.000307698 0.000123617 2.70049e-05 -0.000160383 0.000137035 4.0672e-05 0.000295891 0.00131612 -0.000193009 0.000118639 4.62392e-05 -7.80788e-05 8.11269e-05 7.69782e-05 -0.000252586 0.000264194 -3.93928e-05 -2.64262e-05 -1.58486e-05 -6.10461e-05 8.60514e-05 -6.63505e-05 3.76396e-05 8.77676e-05 -3.40101e-06 3.63015e-06 -2.62038e-05 -7.65778e-05 
1846.95 0 -6.97276e-05 -0.000287735 9.75678e-05 -2.84611e-05 0.000252116 0.000144818 2.88841e-05 -0.000156537 0.000147822 3.51501e-05 0.000289733 0.00131712 -0.000193186 0.000108947 4.23339e-05 -8.03982e-05 8.78366e-05 7.74837e-05 -0.000251043 0.000260443 -3.77926e-05 -3.67213e-05 -2.08243e-05 -5.25368e-05 8.80401e-05 -6.38481e-05 2.84801e-05 8.54894e-05 -5.03315e-06 3.86415e-06 -2.60219e-05 -8.01968e-05 
1847.3 0 -6.69883e-05 -0.000294959 9.52902e-05 -2.44574e-05 0.000196918 0.000163856 2.88957e-05 -0.000156477 0.00015638 3.04677e-05 0.000280283 0.00131765 -0.00019225 0.000103029 3.52482e-05 -7.98995e-05 9.28302e-05 7.26792e-05 -0.000249353 0.000252874 -3.48225e-05 -4.61223e-05 -2.4255e-05 -4.17965e-05 9.06928e-05 -5.75886e-05 1.91166e-05 8.49371e-05 -5.42151e-06 2.09745e-06 -2.21027e-05 -8.37253e-05 
1847.65 0 -6.45848e-05 -0.000303367 9.35069e-05 -2.13575e-05 0.000142246 0.000179556 2.98843e-05 -0.000160017 0.00016439 3.0345e-05 0.000268997 0.0013197 -0.000190115 9.94242e-05 2.56803e-05 -7.73561e-05 9.84308e-05 6.24181e-05 -0.000245207 0.000241389 -3.07091e-05 -5.34117e-05 -2.55594e-05 -3.23147e-05 9.09551e-05 -4.95646e-05 1.01727e-05 8.67008e-05 -5.21171e-06 -1.8368e-06 -1.76123e-05 -8.9195e-05 
1848 0 -6.18255e-05 -0.000313865 9.18315e-05 -2.14899e-05 8.66635e-05 0.000193538 3.1541e-05 -0.000166386 0.000172796 3.37574e-05 0.000258457 0.00132524 -0.000186954 9.96172e-05 1.71722e-05 -7.45775e-05 0.000103042 5.06682e-05 -0.000237647 0.000228654 -2.58545e-05 -5.81302e-05 -2.55792e-05 -2.44556e-05 8.91057e-05 -4.1685e-05 2.16203e-06 8.95362e-05 -4.85794e-06 -5.64021e-06 -1.39921e-05 -9.66174e-05 
1848.35 0 -5.81964e-05 -0.0003263 9.08973e-05 -2.39721e-05 2.63892e-05 0.000207226 3.22334e-05 -0.000172777 0.000181835 3.94123e-05 0.000247548 0.00133327 -0.000183103 0.000103111 1.27058e-05 -7.53242e-05 0.000107326 4.12125e-05 -0.000231469 0.000216746 -2.22772e-05 -6.09818e-05 -2.39789e-05 -1.8011e-05 8.70912e-05 -3.48632e-05 -5.52142e-06 9.18559e-05 -4.5831e-06 -7.52392e-06 -1.10517e-05 -0.000105427 
1848.7 0 -5.37727e-05 -0.000340193 9.12832e-05 -2.72756e-05 -4.23637e-05 0.000220807 2.99929e-05 -0.000176519 0.000189755 5.03863e-05 0.000234535 0.00134188 -0.000177881 0.000105469 1.55636e-05 -8.04124e-05 0.00011381 3.3508e-05 -0.000230231 0.000204361 -2.02793e-05 -6.23825e-05 -2.03809e-05 -1.33595e-05 8.35187e-05 -2.99416e-05 -1.3901e-05 9.31834e-05 -4.67474e-06 -7.21692e-06 -8.66176e-06 -0.000114668 
1849.05 0 -4.88516e-05 -0.000351685 9.18064e-05 -2.98444e-05 -0.000117664 0.000233745 2.24963e-05 -0.000175815 0.000193469 6.7644e-05 0.000217856 0.00134611 -0.000167717 0.000105404 2.67767e-05 -8.66359e-05 0.000122562 2.62538e-05 -0.000233094 0.000190401 -1.95028e-05 -6.17413e-05 -1.49925e-05 -1.00612e-05 7.70703e-05 -2.7017e-05 -2.30545e-05 9.40458e-05 -5.68923e-06 -5.9528e-06 -6.7701e-06 -0.000122768 
1849.4 0 -4.45677e-05 -0.000357059 9.04074e-05 -3.08292e-05 -0.00019195 0.000244256 8.80879e-06 -0.000170159 0.000193003 8.56047e-05 0.000196304 0.00134189 -0.00015309 0.00010538 4.43204e-05 -9.07153e-05 0.000133264 2.14447e-05 -0.000238072 0.00017671 -1.98445e-05 -5.78852e-05 -9.08005e-06 -7.23251e-06 6.88768e-05 -2.44638e-05 -3.1597e-05 9.53927e-05 -7.72863e-06 -3.48006e-06 -5.49543e-06 -0.000128222 
1849.75 0 -4.22149e-05 -0.000357771 8.58928e-05 -3.10586e-05 -0.000260784 0.000250534 -1.15908e-05 -0.000160588 0.000191021 9.93445e-05 0.0001723 0.0013308 -0.00013851 0.000106019 6.65648e-05 -9.11655e-05 0.000146289 2.16355e-05 -0.000246129 0.000164949 -1.9829e-05 -5.06251e-05 -3.33098e-06 -4.09868e-06 6.01196e-05 -2.0108e-05 -3.70823e-05 9.76889e-05 -9.62325e-06 8.57624e-07 -5.53439e-06 -0.00013009 
1850.1 0 -4.07854e-05 -0.000356419 7.9649e-05 -3.09187e-05 -0.000324129 0.000253424 -3.63274e-05 -0.000147594 0.000188159 0.000109415 0.00014983 0.00131518 -0.000128166 0.000103408 9.25775e-05 -8.73939e-05 0.000161699 2.58222e-05 -0.000259774 0.00015585 -1.84176e-05 -4.14732e-05 2.53139e-06 6.45574e-07 5.26871e-05 -1.43595e-05 -3.93962e-05 0.000100464 -9.52251e-06 5.30502e-06 -7.20682e-06 -0.000128846 
1850.45 0 -3.89892e-05 -0.000353835 7.38915e-05 -2.95667e-05 -0.00038256 0.000254241 -6.17224e-05 -0.000129757 0.000182602 0.000117727 0.000129398 0.00129661 -0.000123866 9.33813e-05 0.000120892 -8.06221e-05 0.000176704 3.21726e-05 -0.000278956 0.000147978 -1.53536e-05 -3.32634e-05 8.64104e-06 6.71938e-06 4.82735e-05 -8.32019e-06 -4.05516e-05 0.00010189 -6.31837e-06 8.67583e-06 -1.12401e-05 -0.000125336 
1850.8 0 -3.55797e-05 -0.000350596 7.00943e-05 -2.63902e-05 -0.000437165 0.000251042 -8.7447e-05 -0.000105523 0.000172647 0.000123388 0.000109147 0.00127811 -0.000124801 7.56246e-05 0.00014841 -7.25124e-05 0.000187781 3.92744e-05 -0.000300514 0.000139027 -1.06462e-05 -2.77153e-05 1.58178e-05 1.2553e-05 4.49377e-05 -1.21069e-06 -4.16016e-05 0.000101694 -1.49108e-06 1.05358e-05 -1.80263e-05 -0.000119882 
1851.15 0 -2.96541e-05 -0.000346852 6.7258e-05 -2.21105e-05 -0.000491453 0.000243313 -0.000113728 -7.7869e-05 0.000160838 0.000124594 8.69766e-05 0.00126155 -0.000129456 5.36954e-05 0.000170262 -6.46071e-05 0.000192449 4.4136e-05 -0.000320031 0.000128051 -4.14378e-06 -2.47584e-05 2.32545e-05 1.74946e-05 4.13127e-05 7.63112e-06 -4.29095e-05 0.000100075 3.60991e-06 9.79587e-06 -2.63224e-05 -0.000113688 
1851.5 0 -2.18368e-05 -0.000343593 6.38287e-05 -1.80656e-05 -0.00054997 0.000232673 -0.000139124 -5.13964e-05 0.000151262 0.000121393 6.07149e-05 0.00124377 -0.00013641 3.18223e-05 0.000184897 -5.83613e-05 0.000190225 4.64212e-05 -0.000335737 0.000116627 4.01704e-06 -2.50237e-05 2.86388e-05 2.28002e-05 3.81001e-05 1.72912e-05 -4.49689e-05 9.64894e-05 9.1154e-06 6.4869e-06 -3.43868e-05 -0.000107505 
1851.85 0 -1.2604e-05 -0.000341918 5.92201e-05 -1.47316e-05 -0.000611236 0.000218432 -0.000161834 -2.6949e-05 0.000141879 0.000113926 3.15076e-05 0.00122017 -0.000143126 1.06417e-05 0.000194827 -5.62131e-05 0.000182823 4.70637e-05 -0.000349254 0.000106611 1.16368e-05 -2.71743e-05 3.07754e-05 2.9628e-05 3.49228e-05 2.47505e-05 -4.72337e-05 9.18533e-05 1.36001e-05 2.78828e-06 -4.00056e-05 -0.000101655 
1852.2 0 -2.55721e-06 -0.000339797 5.34371e-05 -1.21214e-05 -0.000670365 0.0002001 -0.000180335 -6.71101e-06 0.000129575 0.000102523 4.78391e-06 0.00119065 -0.000146351 -1.25468e-05 0.000200154 -5.99843e-05 0.000171597 4.44397e-05 -0.000360325 9.89923e-05 1.73761e-05 -2.74542e-05 2.82595e-05 3.56614e-05 3.23089e-05 2.87863e-05 -4.96722e-05 8.6353e-05 1.72194e-05 1.12658e-06 -4.18563e-05 -9.66021e-05 
1852.55 0 5.86923e-06 -0.000335742 4.68329e-05 -1.13013e-05 -0.000723747 0.000181801 -0.000195504 5.35973e-06 0.000114303 9.06647e-05 -1.42227e-05 0.00115696 -0.000146463 -3.80798e-05 0.000201118 -6.82488e-05 0.000157459 3.74313e-05 -0.000366576 9.37554e-05 2.16514e-05 -2.58689e-05 2.23088e-05 3.87448e-05 3.22215e-05 3.00972e-05 -5.17039e-05 7.97219e-05 2.07082e-05 1.22014e-06 -4.10814e-05 -9.09154e-05 
1852.9 0 1.0803e-05 -0.000329723 3.96573e-05 -1.18882e-05 -0.000770407 0.000165917 -0.000208851 8.5089e-06 9.62403e-05 8.08613e-05 -2.68084e-05 0.00112161 -0.000145632 -6.23495e-05 0.000200269 -7.65076e-05 0.000142224 2.76647e-05 -0.000366273 8.82486e-05 2.4041e-05 -2.36194e-05 1.54433e-05 4.05049e-05 3.36146e-05 2.90899e-05 -5.2304e-05 7.36511e-05 2.32862e-05 1.62936e-06 -3.95811e-05 -8.39972e-05 
1853.25 0 1.33247e-05 -0.000321364 3.19175e-05 -1.13134e-05 -0.000813293 0.000150533 -0.00022089 4.04319e-06 7.82113e-05 7.05091e-05 -3.49685e-05 0.00108305 -0.000143156 -8.4754e-05 0.000198105 -8.10455e-05 0.000127767 1.88609e-05 -0.000360303 8.25868e-05 2.45752e-05 -2.04105e-05 8.47769e-06 4.25021e-05 3.39605e-05 2.78877e-05 -5.24608e-05 6.93722e-05 2.42053e-05 1.49904e-06 -3.80781e-05 -7.62404e-05 
1853.6 0 1.41341e-05 -0.000312418 2.44607e-05 -9.35551e-06 -0.000852577 0.000134073 -0.000230566 -4.71448e-06 6.26181e-05 5.63467e-05 -3.76975e-05 0.00103576 -0.000138265 -0.000107216 0.000195383 -8.23946e-05 0.000113707 1.26992e-05 -0.000349181 8.03018e-05 2.4957e-05 -1.64604e-05 7.55308e-07 4.40906e-05 3.40711e-05 2.90544e-05 -5.19727e-05 6.70575e-05 2.38884e-05 1.63666e-06 -3.68387e-05 -6.80506e-05 
1853.95 0 1.27125e-05 -0.00030504 1.69945e-05 -6.96494e-06 -0.000883222 0.000117291 -0.000237298 -1.36906e-05 4.71017e-05 3.86511e-05 -3.42332e-05 0.00097843 -0.000132232 -0.0001295 0.000192788 -8.33837e-05 9.77859e-05 9.99615e-06 -0.000333918 8.06771e-05 2.72521e-05 -1.19226e-05 -7.55191e-06 4.4856e-05 3.50619e-05 3.15782e-05 -4.94221e-05 6.54362e-05 2.3629e-05 1.99845e-06 -3.64671e-05 -6.01259e-05 
1854.3 0 1.01153e-05 -0.000298766 8.1016e-06 -2.69536e-06 -0.000903515 0.000102505 -0.000240878 -1.93825e-05 2.89966e-05 1.94296e-05 -2.51004e-05 0.000917448 -0.000125939 -0.000149933 0.000188281 -8.53664e-05 8.00424e-05 1.12313e-05 -0.000318501 8.08099e-05 3.10731e-05 -6.36098e-06 -1.5204e-05 4.6023e-05 3.73832e-05 3.35849e-05 -4.64259e-05 6.40055e-05 2.44484e-05 1.60597e-06 -3.75118e-05 -5.27914e-05 
1854.65 0 8.59324e-06 -0.000293902 -1.73888e-06 4.29968e-06 -0.000917214 9.18763e-05 -0.000240092 -2.23606e-05 1.10684e-05 -1.8436e-06 -1.33645e-05 0.00085863 -0.000121629 -0.0001674 0.000180617 -8.77529e-05 6.13544e-05 1.39506e-05 -0.000307114 7.99e-05 3.44618e-05 6.87858e-08 -2.05153e-05 4.85881e-05 4.03718e-05 3.60414e-05 -4.45713e-05 6.28906e-05 2.73532e-05 7.23868e-08 -3.91024e-05 -4.72133e-05 
1855 0 7.8329e-06 -0.000291444 -1.04613e-05 1.16857e-05 -0.000926825 8.45248e-05 -0.000236538 -2.47079e-05 -1.7922e-06 -2.38555e-05 -1.59333e-06 0.000804546 -0.000121832 -0.000183359 0.000170481 -9.14688e-05 4.36581e-05 1.54693e-05 -0.000301473 7.63089e-05 3.60692e-05 4.57072e-06 -2.33117e-05 5.14698e-05 4.29047e-05 3.97997e-05 -4.30002e-05 6.11559e-05 3.25512e-05 -2.79017e-06 -3.96695e-05 -4.478e-05 
1855.35 0 6.24866e-06 -0.000291261 -1.70677e-05 1.72643e-05 -0.000935586 7.93405e-05 -0.000232396 -2.66905e-05 -8.28107e-06 -4.20879e-05 1.00067e-05 0.000755589 -0.000125298 -0.000202434 0.000160903 -9.82815e-05 2.97984e-05 1.46221e-05 -0.00029936 6.70993e-05 3.49364e-05 6.17112e-06 -2.35198e-05 5.44524e-05 4.53236e-05 4.36009e-05 -4.05181e-05 5.68515e-05 3.82973e-05 -5.92813e-06 -3.90808e-05 -4.48838e-05 
1855.7 0 1.7067e-06 -0.000292472 -2.21912e-05 2.15045e-05 -0.000946165 7.79142e-05 -0.00022657 -2.94135e-05 -9.7443e-06 -5.64754e-05 2.04692e-05 0.000709114 -0.000128961 -0.000224988 0.000154612 -0.000106762 1.93906e-05 1.22631e-05 -0.000296417 5.33159e-05 3.14966e-05 5.30917e-06 -2.02607e-05 5.82059e-05 4.78785e-05 4.34971e-05 -3.62898e-05 4.97308e-05 4.33908e-05 -8.49241e-06 -3.72178e-05 -4.70248e-05 
1856.05 0 -5.89496e-06 -0.000291728 -2.58495e-05 2.62234e-05 -0.000956929 8.22958e-05 -0.000218908 -3.29706e-05 -7.14393e-06 -6.85221e-05 2.79802e-05 0.000663941 -0.000132328 -0.000247583 0.00015292 -0.000113992 1.22078e-05 8.73805e-06 -0.000287967 3.90282e-05 2.78557e-05 2.95274e-06 -1.43253e-05 6.17276e-05 5.0136e-05 3.71743e-05 -3.00538e-05 4.20229e-05 4.73964e-05 -1.02683e-05 -3.37269e-05 -5.02865e-05 
1856.4 0 -1.23917e-05 -0.000287323 -2.74571e-05 3.12818e-05 -0.000964243 9.33025e-05 -0.0002107 -3.65335e-05 -2.15647e-06 -7.74497e-05 3.26446e-05 0.00062041 -0.000137711 -0.00026779 0.000158884 -0.000117301 9.30994e-06 3.75202e-06 -0.000272436 2.73992e-05 2.4843e-05 4.39873e-07 -7.71129e-06 6.3615e-05 5.12379e-05 2.74149e-05 -2.21564e-05 3.48271e-05 5.02964e-05 -1.11324e-05 -2.90393e-05 -5.40364e-05 
1856.75 0 -1.46132e-05 -0.000281809 -2.83587e-05 3.57079e-05 -0.000966562 0.000108952 -0.000202181 -3.93518e-05 2.27925e-06 -8.28068e-05 3.4691e-05 0.00057973 -0.000144801 -0.000284433 0.000172552 -0.000117359 9.7681e-06 -2.71791e-06 -0.000252926 1.91748e-05 2.15582e-05 -1.37971e-06 -1.51233e-06 6.3998e-05 5.14018e-05 1.77795e-05 -1.43264e-05 2.82782e-05 5.04007e-05 -1.20463e-05 -2.4091e-05 -5.81244e-05 
1857.1 0 -1.45504e-05 -0.000278265 -3.00607e-05 4.06393e-05 -0.000966738 0.000122751 -0.000193864 -4.37177e-05 3.52966e-06 -8.57562e-05 3.30553e-05 0.000544235 -0.000150535 -0.000297944 0.000190194 -0.000116374 1.22046e-05 -9.76839e-06 -0.000232482 1.35935e-05 1.6799e-05 -1.70174e-06 4.09139e-06 6.35738e-05 5.04494e-05 1.02558e-05 -8.29097e-06 2.27939e-05 4.77985e-05 -1.32956e-05 -1.98382e-05 -6.12795e-05 
1857.45 0 -1.39961e-05 -0.000276645 -3.21792e-05 4.7887e-05 -0.000968575 0.000130976 -0.000186304 -4.96303e-05 8.89622e-07 -8.6748e-05 2.88307e-05 0.000514107 -0.000154555 -0.000308983 0.000207859 -0.000115476 1.54821e-05 -1.42288e-05 -0.000212875 1.08504e-05 1.02502e-05 -1.83386e-06 8.31416e-06 6.13163e-05 4.85127e-05 4.52197e-06 -3.67087e-06 1.89899e-05 4.42142e-05 -1.46223e-05 -1.5497e-05 -6.2004e-05 
1857.8 0 -1.39799e-05 -0.000275143 -3.38042e-05 5.65983e-05 -0.000972726 0.00013462 -0.000178923 -5.43832e-05 -3.43686e-06 -8.5389e-05 2.2571e-05 0.000488914 -0.000158592 -0.000316671 0.000221863 -0.000114276 1.76253e-05 -1.56926e-05 -0.000195358 1.10394e-05 2.16118e-06 -2.91752e-06 1.09345e-05 5.77636e-05 4.73605e-05 3.77759e-07 8.47743e-08 1.68647e-05 4.04246e-05 -1.68978e-05 -1.05805e-05 -6.05368e-05 
1858.15 0 -1.58853e-05 -0.000271975 -3.35862e-05 6.44259e-05 -0.000978308 0.000134662 -0.000168602 -5.79403e-05 -8.59211e-06 -8.42462e-05 1.42766e-05 0.000468418 -0.000163606 -0.000320514 0.00022976 -0.000110522 1.87798e-05 -1.58979e-05 -0.000181162 1.30078e-05 -6.14929e-06 -4.73787e-06 1.32312e-05 5.4093e-05 4.69256e-05 -1.29813e-06 2.00808e-06 1.51263e-05 3.80362e-05 -2.0757e-05 -5.47193e-06 -5.7672e-05 
1858.5 0 -1.9474e-05 -0.000267258 -3.11598e-05 7.07803e-05 -0.0009882 0.000133364 -0.000153516 -6.13203e-05 -1.35897e-05 -8.58119e-05 2.57255e-06 0.000451257 -0.000169592 -0.000322005 0.000231101 -0.000102806 1.97096e-05 -1.56378e-05 -0.000170326 1.53001e-05 -1.23298e-05 -5.2375e-06 1.46834e-05 4.93559e-05 4.53677e-05 -1.14459e-06 1.50068e-06 1.38407e-05 3.77859e-05 -2.50101e-05 -1.2971e-06 -5.51309e-05 
1858.85 0 -2.33374e-05 -0.000262536 -2.71897e-05 7.62129e-05 -0.00100467 0.000133027 -0.000135244 -6.4014e-05 -1.57253e-05 -9.08897e-05 -1.44984e-05 0.000433082 -0.000176128 -0.00032266 0.000225107 -9.02885e-05 1.8275e-05 -1.6701e-05 -0.000159847 1.66025e-05 -1.51062e-05 -3.6212e-06 1.43307e-05 4.3253e-05 4.15357e-05 -1.19349e-06 -1.04737e-06 1.32749e-05 3.90507e-05 -2.93731e-05 1.19651e-06 -5.39681e-05 
1859.2 0 -2.6871e-05 -0.000256859 -2.263e-05 8.06167e-05 -0.00102518 0.000134423 -0.000116627 -6.48774e-05 -1.53601e-05 -0.000100348 -3.55436e-05 0.000409984 -0.000182212 -0.0003208 0.000213525 -7.48193e-05 1.26237e-05 -1.95704e-05 -0.000146553 1.64182e-05 -1.51019e-05 -2.90194e-06 1.31244e-05 3.60385e-05 3.73742e-05 -3.06106e-06 -3.91372e-06 1.32638e-05 4.15641e-05 -3.48141e-05 3.02851e-06 -5.29933e-05 
1859.55 0 -2.89151e-05 -0.000248267 -1.78549e-05 8.34867e-05 -0.00104778 0.000136599 -9.88434e-05 -6.31844e-05 -1.51514e-05 -0.000112574 -5.80625e-05 0.000381101 -0.00018735 -0.000314081 0.000201381 -6.19798e-05 3.64004e-06 -2.19994e-05 -0.000132027 1.51794e-05 -1.42954e-05 -4.3124e-06 1.20855e-05 2.8045e-05 3.50283e-05 -6.12691e-06 -5.30971e-06 1.4187e-05 4.40174e-05 -4.09436e-05 3.31908e-06 -5.19633e-05 
1859.9 0 -2.81775e-05 -0.000236408 -1.35386e-05 8.47829e-05 -0.00107102 0.000138644 -8.08308e-05 -6.04599e-05 -1.62161e-05 -0.000125743 -7.9353e-05 0.000347495 -0.000192749 -0.000302873 0.000191803 -5.44685e-05 -8.23232e-06 -2.31406e-05 -0.000122074 1.26279e-05 -1.27233e-05 -5.18679e-06 1.15865e-05 2.2564e-05 3.3489e-05 -9.16172e-06 -6.58475e-06 1.49612e-05 4.52643e-05 -4.6541e-05 9.74491e-07 -5.17924e-05 
1860.25 0 -2.58373e-05 -0.000221832 -9.2204e-06 8.50886e-05 -0.00109293 0.000139808 -6.14673e-05 -5.8692e-05 -1.8804e-05 -0.000138701 -9.73057e-05 0.000310923 -0.000200124 -0.000291108 0.000185008 -5.18632e-05 -2.37725e-05 -2.30138e-05 -0.000119906 8.38749e-06 -9.96387e-06 -5.00298e-06 1.21924e-05 2.01858e-05 3.10634e-05 -1.09509e-05 -8.73621e-06 1.40456e-05 4.55404e-05 -5.04536e-05 -8.91983e-07 -5.19215e-05 
1860.6 0 -2.28803e-05 -0.000205506 -5.50195e-06 8.41636e-05 -0.00111099 0.000137916 -4.19989e-05 -5.66392e-05 -2.42156e-05 -0.000148104 -0.000113627 0.000271612 -0.000208713 -0.000281419 0.000180591 -5.18985e-05 -4.18662e-05 -2.05354e-05 -0.000122009 1.53101e-06 -5.9795e-06 -5.68405e-06 1.38419e-05 1.93667e-05 2.67174e-05 -1.11232e-05 -1.06882e-05 1.15487e-05 4.50332e-05 -5.29714e-05 -8.38965e-08 -5.13937e-05 
1860.95 0 -1.79567e-05 -0.000188442 -3.63797e-06 8.18751e-05 -0.00112324 0.00013325 -2.59876e-05 -5.20582e-05 -3.2106e-05 -0.00015429 -0.000131218 0.000230244 -0.000215587 -0.00027297 0.00017768 -5.13062e-05 -6.07921e-05 -1.65049e-05 -0.000122897 -6.2058e-06 -1.26851e-06 -8.25695e-06 1.52296e-05 1.87248e-05 2.00415e-05 -1.12658e-05 -1.16735e-05 7.99683e-06 4.34197e-05 -5.59566e-05 2.98369e-06 -4.98706e-05 
1861.3 0 -1.13428e-05 -0.000172818 -2.75441e-06 7.86566e-05 -0.00112955 0.000127203 -1.39272e-05 -4.51133e-05 -3.85971e-05 -0.000160785 -0.000151709 0.000188531 -0.000218799 -0.00026622 0.000176351 -4.94219e-05 -8.13968e-05 -1.34767e-05 -0.000119559 -1.1074e-05 3.22738e-06 -1.23499e-05 1.61209e-05 1.65069e-05 1.28781e-05 -1.32219e-05 -1.19562e-05 3.03948e-06 4.01675e-05 -5.98784e-05 7.43907e-06 -4.65162e-05 
1861.65 0 -5.98914e-06 -0.000160392 -1.71879e-06 7.40014e-05 -0.00113075 0.000119778 -4.27125e-06 -3.54767e-05 -4.09702e-05 -0.000169206 -0.000173172 0.000150184 -0.000220128 -0.000263884 0.000178279 -4.76991e-05 -0.000105991 -1.30631e-05 -0.000112061 -1.2046e-05 7.4117e-06 -1.69316e-05 1.79428e-05 1.18177e-05 6.19733e-06 -1.67228e-05 -1.23633e-05 -3.78073e-06 3.56094e-05 -6.30932e-05 1.27608e-05 -4.18466e-05 
1862 0 -3.73554e-06 -0.000150261 -1.17955e-06 6.71281e-05 -0.0011302 0.000113125 2.35063e-06 -2.44273e-05 -3.96917e-05 -0.000177106 -0.000190592 0.000117782 -0.000222543 -0.000266757 0.000182656 -4.62939e-05 -0.000134224 -1.50995e-05 -0.000100795 -1.13968e-05 1.07114e-05 -2.18342e-05 1.99048e-05 4.60587e-06 -5.78772e-07 -1.81273e-05 -1.37004e-05 -1.20288e-05 3.03677e-05 -6.35894e-05 1.8068e-05 -3.76402e-05 
1862.35 0 -2.90068e-06 -0.000142502 -9.44092e-07 5.90719e-05 -0.00113039 0.000110551 4.59369e-06 -1.44049e-05 -3.42829e-05 -0.000183264 -0.000203456 9.06604e-05 -0.00022649 -0.000271917 0.000186648 -4.59947e-05 -0.000161867 -1.83762e-05 -8.65314e-05 -1.25466e-05 1.1969e-05 -2.62084e-05 2.13191e-05 -4.63645e-06 -7.05912e-06 -1.60072e-05 -1.49139e-05 -2.06273e-05 2.38483e-05 -6.16244e-05 2.16925e-05 -3.40758e-05 
1862.7 0 -8.82857e-07 -0.000137872 -7.2691e-07 5.16086e-05 -0.00113138 0.000111419 3.09695e-06 -3.64504e-06 -2.47044e-05 -0.000189077 -0.000215934 6.74183e-05 -0.000230454 -0.00027707 0.000190055 -4.99528e-05 -0.00018448 -2.20434e-05 -7.1772e-05 -1.73323e-05 1.1026e-05 -2.71412e-05 2.41301e-05 -1.45398e-05 -1.24667e-05 -1.32847e-05 -1.52669e-05 -2.85519e-05 1.68659e-05 -5.97948e-05 2.29147e-05 -3.11501e-05 
1863.05 0 3.27725e-06 -0.000136451 -1.20012e-06 4.58999e-05 -0.00113353 0.000112682 -1.14115e-06 9.42598e-06 -1.22207e-05 -0.000195712 -0.000229171 4.69843e-05 -0.000233835 -0.000282236 0.000194032 -5.9734e-05 -0.000201107 -2.59926e-05 -5.77983e-05 -2.25775e-05 7.46684e-06 -2.35346e-05 2.78186e-05 -2.35484e-05 -1.67058e-05 -1.23178e-05 -1.57976e-05 -3.63415e-05 1.11333e-05 -5.75771e-05 2.3003e-05 -2.92696e-05 
1863.4 0 9.52361e-06 -0.000135229 -3.16512e-06 4.24618e-05 -0.00113921 0.000113354 -6.65397e-06 2.36311e-05 1.5731e-06 -0.00020344 -0.00024017 2.72233e-05 -0.000238279 -0.000287711 0.000200969 -7.48031e-05 -0.000214094 -2.98002e-05 -4.41867e-05 -2.60073e-05 2.21435e-06 -1.86288e-05 2.97793e-05 -3.21266e-05 -1.99446e-05 -1.29089e-05 -1.84829e-05 -4.46506e-05 7.57305e-06 -5.31517e-05 2.23625e-05 -2.8013e-05 
1863.75 0 1.5884e-05 -0.000129738 -7.60449e-06 4.02899e-05 -0.00114689 0.000115767 -1.15505e-05 3.81515e-05 1.59828e-05 -0.000211742 -0.000248764 5.45433e-06 -0.000244253 -0.000292986 0.000211994 -9.58813e-05 -0.000223505 -3.28481e-05 -3.03519e-05 -2.87687e-05 -2.76931e-06 -1.55129e-05 2.90073e-05 -4.15076e-05 -2.08295e-05 -1.47828e-05 -2.43287e-05 -5.26059e-05 6.19507e-06 -4.64598e-05 2.06807e-05 -2.55273e-05 
1864.1 0 1.95311e-05 -0.000119216 -1.20993e-05 3.8214e-05 -0.00115194 0.000120078 -1.44407e-05 5.16617e-05 3.09169e-05 -0.000218552 -0.000258489 -1.83775e-05 -0.000250715 -0.000297456 0.000224448 -0.000123479 -0.000226984 -3.42022e-05 -1.70587e-05 -3.13824e-05 -7.06066e-06 -1.50045e-05 2.74143e-05 -5.02785e-05 -1.88172e-05 -1.59607e-05 -3.24085e-05 -6.01727e-05 6.55625e-06 -3.82273e-05 1.82434e-05 -1.95833e-05 
1864.45 0 2.02552e-05 -0.000106995 -1.35763e-05 3.61085e-05 -0.00115478 0.000122895 -1.50132e-05 6.31028e-05 4.61836e-05 -0.000221199 -0.000268523 -4.46523e-05 -0.000258248 -0.000300733 0.000234384 -0.000154178 -0.000223114 -3.39406e-05 -7.11674e-06 -3.54691e-05 -1.08994e-05 -1.76012e-05 2.69825e-05 -5.66509e-05 -1.49819e-05 -1.62696e-05 -4.06497e-05 -6.78674e-05 8.16634e-06 -3.03158e-05 1.65741e-05 -1.08294e-05 
1864.8 0 2.04589e-05 -9.5127e-05 -1.33315e-05 3.44161e-05 -0.00115743 0.000122887 -1.20422e-05 7.28775e-05 6.19719e-05 -0.000218631 -0.000274282 -7.40957e-05 -0.000264953 -0.000305032 0.000238633 -0.000183883 -0.000213868 -3.32665e-05 -1.39232e-06 -4.33546e-05 -1.47874e-05 -2.28964e-05 2.80339e-05 -6.23404e-05 -1.11234e-05 -1.79972e-05 -4.88284e-05 -7.52837e-05 9.79183e-06 -2.54233e-05 1.60235e-05 -2.36115e-06 
1865.15 0 2.2767e-05 -8.31482e-05 -1.20602e-05 3.20348e-05 -0.00116002 0.000123594 -4.90561e-06 8.05609e-05 7.79247e-05 -0.000214233 -0.000274066 -0.000107365 -0.0002687 -0.000308871 0.000236592 -0.000209266 -0.00020443 -3.39016e-05 3.63974e-06 -5.38344e-05 -1.95322e-05 -2.85597e-05 2.93683e-05 -7.01543e-05 -7.1976e-06 -2.05818e-05 -5.68387e-05 -8.08655e-05 1.03066e-05 -2.46729e-05 1.57539e-05 4.42004e-06 
1865.5 0 2.71213e-05 -7.03084e-05 -1.04488e-05 2.93441e-05 -0.0011616 0.000126977 2.35259e-06 8.44624e-05 9.35261e-05 -0.000212234 -0.000270004 -0.000144332 -0.000271058 -0.00030638 0.000230483 -0.000231141 -0.000195936 -3.80401e-05 9.99788e-06 -6.63161e-05 -2.52642e-05 -3.33522e-05 3.0808e-05 -8.13655e-05 -3.17042e-06 -2.36669e-05 -6.24841e-05 -8.44415e-05 9.63277e-06 -2.58584e-05 1.56949e-05 1.02016e-05 
1865.85 0 3.18418e-05 -5.5517e-05 -1.05088e-05 2.72842e-05 -0.00116138 0.000130948 6.67763e-06 8.28283e-05 0.000106696 -0.000213668 -0.000264612 -0.00018401 -0.000272311 -0.000296834 0.000223668 -0.00025224 -0.000186489 -4.55763e-05 1.7078e-05 -8.02924e-05 -3.10696e-05 -3.84174e-05 3.275e-05 -9.3637e-05 -8.75486e-07 -2.67936e-05 -6.52001e-05 -8.73174e-05 7.58049e-06 -2.63548e-05 1.57263e-05 1.47085e-05 
1866.2 0 3.54784e-05 -3.95069e-05 -1.28061e-05 2.5387e-05 -0.00115794 0.000131306 6.96857e-06 7.64388e-05 0.000115476 -0.000217018 -0.000259844 -0.000225299 -0.000272149 -0.000282373 0.000217886 -0.000272463 -0.000176772 -5.28521e-05 2.5421e-05 -9.45534e-05 -3.576e-05 -4.20257e-05 3.35133e-05 -0.000103522 -1.43748e-06 -2.91808e-05 -6.65734e-05 -8.95415e-05 4.02322e-06 -2.59206e-05 1.63464e-05 1.82863e-05 
1866.55 0 3.91669e-05 -2.3623e-05 -1.6349e-05 2.4592e-05 -0.00114958 0.000124496 2.69665e-06 6.87738e-05 0.000118698 -0.000221385 -0.000255127 -0.000265176 -0.000269389 -0.000264365 0.000212687 -0.000290115 -0.000167286 -5.80108e-05 3.56057e-05 -0.000108072 -4.03476e-05 -4.08176e-05 3.25406e-05 -0.000108139 -3.10203e-06 -3.13239e-05 -6.77798e-05 -8.94635e-05 8.75856e-07 -2.44708e-05 1.85717e-05 2.28462e-05 
1866.9 0 4.39957e-05 -8.99949e-06 -1.87376e-05 2.51039e-05 -0.00113674 0.000110895 -5.1783e-06 6.40567e-05 0.000116587 -0.000226017 -0.000248926 -0.000300811 -0.000263406 -0.000242933 0.000205605 -0.000304004 -0.000158002 -6.13857e-05 4.78187e-05 -0.000117967 -4.52879e-05 -3.63344e-05 3.03408e-05 -0.00010859 -3.32089e-06 -3.31068e-05 -6.87665e-05 -8.70113e-05 6.91192e-07 -2.1651e-05 2.36252e-05 2.91077e-05 
1867.25 0 4.84324e-05 4.7189e-06 -1.94293e-05 2.61442e-05 -0.00112153 9.18786e-05 -1.61854e-05 6.4568e-05 0.000110495 -0.000226499 -0.000240394 -0.000332782 -0.000255528 -0.000217389 0.000194369 -0.000314234 -0.000147827 -6.49028e-05 6.07572e-05 -0.000121797 -5.0135e-05 -3.15905e-05 2.72157e-05 -0.000107991 -1.7071e-06 -3.33964e-05 -6.87734e-05 -8.38619e-05 3.95912e-06 -1.84139e-05 3.07169e-05 3.65554e-05 
1867.6 0 5.01299e-05 1.86652e-05 -1.98044e-05 2.68824e-05 -0.00110775 7.04045e-05 -2.80502e-05 6.79544e-05 0.000101628 -0.000221033 -0.000228563 -0.000363812 -0.000246813 -0.000190769 0.000180178 -0.000319025 -0.000135601 -7.07688e-05 7.30501e-05 -0.000119209 -5.47185e-05 -2.64919e-05 2.51224e-05 -0.00010701 3.70124e-07 -3.21145e-05 -6.78704e-05 -8.00645e-05 9.69733e-06 -1.56867e-05 3.70925e-05 4.37259e-05 
1867.95 0 4.87187e-05 3.19493e-05 -2.08308e-05 2.64927e-05 -0.00109541 4.96515e-05 -3.99788e-05 7.11603e-05 9.17087e-05 -0.000213391 -0.00021331 -0.000396374 -0.000238231 -0.000166668 0.00016677 -0.000317386 -0.000123268 -7.96119e-05 8.3857e-05 -0.000111057 -5.74637e-05 -2.11136e-05 2.68058e-05 -0.000104916 2.17248e-06 -3.10918e-05 -6.73971e-05 -7.59999e-05 1.607e-05 -1.43707e-05 4.13385e-05 4.67194e-05 
1868.3 0 4.59226e-05 4.49778e-05 -2.32852e-05 2.5595e-05 -0.00108037 3.23665e-05 -5.16737e-05 7.37426e-05 8.2829e-05 -0.000205425 -0.000195864 -0.000430662 -0.0002304 -0.000145464 0.000156329 -0.000311941 -0.000113857 -9.18172e-05 9.22701e-05 -9.98788e-05 -5.82446e-05 -1.59614e-05 3.13192e-05 -0.000101374 3.47741e-06 -3.04487e-05 -6.83195e-05 -7.21099e-05 2.1881e-05 -1.55052e-05 4.37877e-05 4.49506e-05 
1868.65 0 4.25343e-05 5.80182e-05 -2.69647e-05 2.5875e-05 -0.00105993 2.09117e-05 -6.22246e-05 7.64771e-05 7.71344e-05 -0.000195786 -0.000177345 -0.000466169 -0.000224042 -0.000127138 0.000149701 -0.000304318 -0.000107628 -0.000106254 9.95927e-05 -8.89446e-05 -5.89482e-05 -1.18486e-05 3.58492e-05 -9.66244e-05 3.83809e-06 -2.7919e-05 -6.99191e-05 -6.8334e-05 2.76265e-05 -1.75498e-05 4.46569e-05 4.11712e-05 
1869 0 3.90663e-05 6.985e-05 -3.06691e-05 2.84932e-05 -0.00103354 1.63106e-05 -7.43635e-05 8.03988e-05 7.54309e-05 -0.000183583 -0.000159059 -0.000501499 -0.00021975 -0.000114025 0.000146868 -0.000293705 -0.00010219 -0.000120209 0.000107234 -7.97022e-05 -6.13746e-05 -9.79713e-06 3.91132e-05 -9.18608e-05 2.96958e-06 -2.39941e-05 -7.10799e-05 -6.54919e-05 3.2508e-05 -1.75389e-05 4.38265e-05 3.66901e-05 
1869.35 0 3.64465e-05 8.12913e-05 -3.33258e-05 3.30293e-05 -0.00100173 1.6795e-05 -8.97438e-05 8.5959e-05 7.50739e-05 -0.000170168 -0.000143584 -0.000533969 -0.000217106 -0.000106879 0.000147591 -0.000279479 -9.57316e-05 -0.000131598 0.000115792 -7.12041e-05 -6.4551e-05 -1.01213e-05 4.07062e-05 -8.78821e-05 1.682e-06 -2.10827e-05 -7.17745e-05 -6.31857e-05 3.48155e-05 -1.5309e-05 4.16043e-05 3.27141e-05 
1869.7 0 3.46668e-05 9.35099e-05 -3.48191e-05 3.7999e-05 -0.000965054 1.9002e-05 -0.000105417 9.24504e-05 7.2514e-05 -0.000157199 -0.000131235 -0.000562957 -0.000215715 -0.000102811 0.000151255 -0.000261896 -8.97361e-05 -0.000138687 0.000125675 -6.04773e-05 -6.54751e-05 -1.16697e-05 4.15215e-05 -8.42098e-05 2.06312e-06 -1.96381e-05 -7.22468e-05 -5.99562e-05 3.52385e-05 -1.25182e-05 4.00065e-05 2.93669e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ-3ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=-0.0735646 #mEff=0.00583454 #wEff=0.0737956 
1470 0 -3.05745e-17 -4.74018e-19 0 0 1 5.33631e-20 0 0 0 0 1.59161e-16 6.98245e-19 0 0 0 0 0 0 0 0 0 0 0 0 -6.96785e-19 0 0 0 0 0 0 0 
1470.35 0 1.85759e-10 -0.00433962 -7.79427e-13 -4.04291e-12 0.998726 -1.32839e-10 1.79312e-09 1.68249e-08 -2.54527e-10 3.21854e-09 1.90241e-10 0.0367242 2.85752e-10 1.08113e-07 -1.26442e-09 -1.19775e-08 -3.72599e-11 -3.07921e-08 -1.27098e-09 -5.82894e-08 1.12231e-09 2.271e-09 1.7488e-09 -8.67384e-10 -1.10331e-09 -1.94503e-07 -3.62106e-09 7.95396e-09 -1.6151e-10 3.61252e-11 -1.3446e-09 2.16969e-10 
1470.7 0 2.67124e-09 -0.00885231 -1.39463e-11 -2.06414e-10 0.99506 -1.19349e-10 2.88757e-08 1.32117e-07 -3.20188e-09 3.1765e-08 -3.34865e-09 0.0733126 3.94891e-09 8.18069e-07 -2.89904e-09 -7.97131e-08 -2.27808e-09 -2.53366e-07 -2.03527e-08 -4.38523e-07 1.91191e-09 1.87104e-08 1.40464e-08 -5.49348e-09 -7.66556e-09 -2.82351e-07 -4.21201e-08 5.97472e-08 -3.65999e-09 -1.75537e-10 -1.4865e-08 1.02818e-09 
1471.05 0 9.60239e-09 -0.0134278 -7.31684e-11 -1.76397e-09 0.989318 2.85396e-09 1.3685e-07 4.45128e-07 -2.64067e-09 1.36077e-07 -3.82682e-08 0.109664 1.6434e-08 2.47401e-06 -2.08836e-09 -2.21567e-07 -8.13406e-09 -8.75573e-07 -9.76344e-08 -1.37025e-06 -1.5007e-08 6.49205e-08 4.22047e-08 -1.42847e-08 -1.14255e-08 1.32725e-06 -1.41853e-07 1.80064e-07 -2.07748e-08 -5.61077e-10 -4.98828e-08 -2.32637e-11 
1471.4 0 1.59455e-08 -0.0180074 -1.55744e-10 -6.6829e-09 0.981575 6.80546e-09 3.85649e-07 1.08214e-06 2.89665e-08 3.82469e-07 -1.27168e-07 0.145688 4.27828e-08 5.2107e-06 -2.23849e-09 -4.33088e-07 -1.64329e-08 -2.12005e-06 -2.87302e-07 -3.04024e-06 -7.55483e-08 1.57923e-07 7.07987e-08 -2.5364e-08 2.37876e-08 3.15631e-06 -3.05052e-07 3.80426e-07 -5.52411e-08 -8.90791e-10 -1.15334e-07 -4.38121e-09 
1471.75 0 1.17942e-08 -0.022603 -2.34736e-10 -1.42611e-08 0.971855 -1.83458e-09 8.28628e-07 2.21973e-06 8.1427e-08 8.04055e-07 -2.25569e-07 0.181294 8.56811e-08 9.27286e-06 -2.10342e-09 -6.75975e-07 -1.62083e-08 -4.18675e-06 -6.62763e-07 -5.61429e-06 -2.14425e-07 3.12716e-07 7.73537e-08 -3.34866e-08 1.40731e-07 3.82818e-06 -5.24543e-07 6.84056e-07 -8.09333e-08 5.12094e-09 -2.16167e-07 -2.56038e-09 
1472.1 0 -1.209e-08 -0.027206 -6.48343e-10 -2.20769e-08 0.960205 -3.72e-08 1.48808e-06 4.11474e-06 3.06513e-08 1.41144e-06 -2.05918e-07 0.216392 1.39992e-07 1.53651e-05 2.74066e-08 -9.20966e-07 -9.35683e-09 -7.22297e-06 -1.33542e-06 -9.26052e-06 -4.60864e-07 5.39871e-07 6.59125e-08 -3.35537e-08 3.43896e-07 3.86776e-06 -7.72439e-07 1.15288e-06 -6.53722e-08 3.96213e-08 -3.29947e-07 7.43569e-09 
1472.45 0 -6.66967e-08 -0.0318088 -1.73232e-09 -3.28835e-08 0.946667 -1.09283e-07 2.30385e-06 7.11384e-06 -3.25356e-07 2.22516e-06 1.16334e-07 0.250895 2.00027e-07 2.45225e-05 1.04535e-07 -1.19378e-06 -3.8902e-08 -1.13749e-05 -2.46294e-06 -1.41523e-05 -8.19352e-07 8.50921e-07 4.72644e-08 -2.32399e-08 6.17475e-07 2.94468e-06 -1.04742e-06 1.84908e-06 -4.44481e-09 9.91697e-08 -4.31946e-07 2.51127e-09 
1472.8 0 -1.6184e-07 -0.0364077 -2.34543e-09 -3.62028e-08 0.931289 -2.33854e-07 3.1394e-06 1.15401e-05 -1.16128e-06 3.24991e-06 9.01267e-07 0.284717 2.75018e-07 3.70543e-05 1.90553e-07 -1.51158e-06 -1.08368e-07 -1.68346e-05 -4.21971e-06 -2.03946e-05 -1.26698e-06 1.26103e-06 3.72428e-08 2.87966e-10 9.9042e-07 5.8703e-07 -1.38421e-06 2.75245e-06 9.28464e-08 1.55509e-07 -5.21211e-07 -1.98569e-08 
1473.15 0 -3.00805e-07 -0.0409912 -1.90342e-10 -3.45914e-09 0.914123 -4.17975e-07 3.87468e-06 1.76341e-05 -2.61444e-06 4.45809e-06 2.2234e-06 0.317778 3.83751e-07 5.19625e-05 2.59152e-07 -1.83189e-06 -1.67316e-07 -2.38344e-05 -6.72176e-06 -2.80559e-05 -1.76536e-06 1.78274e-06 3.45906e-08 4.1539e-08 1.54143e-06 -3.07857e-06 -1.79037e-06 3.78488e-06 2.11058e-07 2.26181e-07 -5.97773e-07 -3.43261e-08 
1473.5 0 -4.93171e-07 -0.0455496 3.65399e-09 6.11078e-08 0.895221 -6.44514e-07 4.46223e-06 2.56738e-05 -4.79666e-06 5.78511e-06 4.11468e-06 0.349996 5.40465e-07 6.78004e-05 3.14145e-07 -2.06486e-06 -2.13897e-07 -3.26263e-05 -9.95238e-06 -3.72276e-05 -2.25535e-06 2.42525e-06 -1.19833e-08 1.05222e-07 2.33652e-06 -8.48193e-06 -2.24219e-06 4.91675e-06 3.11813e-07 3.30873e-07 -6.53891e-07 -5.63664e-08 
1473.85 0 -7.44413e-07 -0.0500744 5.50779e-09 1.00379e-07 0.87464 -8.78901e-07 4.91127e-06 3.59455e-05 -7.75825e-06 7.14309e-06 6.6154e-06 0.381294 7.53417e-07 8.43216e-05 2.72081e-07 -2.06602e-06 -2.75763e-07 -4.34535e-05 -1.38158e-05 -4.79449e-05 -2.66941e-06 3.20344e-06 -1.1384e-07 1.93849e-07 3.39045e-06 -1.60612e-05 -2.73267e-06 6.21665e-06 3.49841e-07 4.4795e-07 -6.93226e-07 -1.24662e-07 
1474.2 0 -1.05711e-06 -0.0545525 6.28163e-09 9.4859e-08 0.85244 -1.06193e-06 5.23394e-06 4.86526e-05 -1.14924e-05 8.51472e-06 9.75235e-06 0.411598 1.04527e-06 0.000102887 9.50981e-09 -1.65515e-06 -3.94715e-07 -5.65213e-05 -1.83837e-05 -6.014e-05 -2.92621e-06 4.14317e-06 -1.63601e-07 3.13652e-07 4.70143e-06 -2.57586e-05 -3.281e-06 7.75793e-06 3.19166e-07 5.76232e-07 -7.46632e-07 -2.02456e-07 
1474.55 0 -1.44928e-06 -0.0589734 1.12686e-08 7.67502e-08 0.828681 -1.11424e-06 5.30394e-06 6.40538e-05 -1.59304e-05 1.00112e-05 1.35734e-05 0.440835 1.46271e-06 0.000124716 -4.06474e-07 -6.86565e-07 -6.74626e-07 -7.20914e-05 -2.39195e-05 -7.37187e-05 -2.97877e-06 5.28782e-06 -4.35564e-08 4.8254e-07 6.28658e-06 -3.81959e-05 -3.90509e-06 9.5468e-06 2.46926e-07 7.01872e-07 -8.34583e-07 -2.66238e-07 
1474.9 0 -1.94999e-06 -0.0633276 2.71052e-08 6.06009e-08 0.803431 -9.26252e-07 4.92482e-06 8.24675e-05 -2.09209e-05 1.16722e-05 1.8219e-05 0.468935 2.06794e-06 0.000149911 -8.86802e-07 1.01759e-06 -1.18092e-06 -9.05721e-05 -3.05526e-05 -8.85647e-05 -2.86249e-06 6.68698e-06 1.83446e-07 7.31177e-07 8.12948e-06 -5.38783e-05 -4.61765e-06 1.1578e-05 1.74855e-07 7.63984e-07 -9.85215e-07 -4.25623e-07 
1475.25 0 -2.57436e-06 -0.0676004 5.35204e-08 6.66652e-08 0.776761 -3.68365e-07 4.07364e-06 0.000104075 -2.62851e-05 1.32795e-05 2.3918e-05 0.495835 2.92048e-06 0.000178059 -1.5523e-06 3.79427e-06 -1.85681e-06 -0.000112328 -3.83087e-05 -0.000104594 -2.62241e-06 8.36888e-06 3.40804e-07 1.09579e-06 1.0111e-05 -7.22192e-05 -5.38363e-06 1.37744e-05 1.1456e-07 7.13751e-07 -1.22638e-06 -6.74091e-07 
1475.6 0 -3.31302e-06 -0.0717795 8.25235e-08 9.20248e-08 0.74874 6.69548e-07 2.90136e-06 0.000128943 -3.20032e-05 1.45787e-05 3.07916e-05 0.521472 4.05262e-06 0.000208311 -2.40818e-06 7.99715e-06 -2.4806e-06 -0.000137617 -4.73629e-05 -0.000121849 -2.28367e-06 1.03436e-05 2.59845e-07 1.60587e-06 1.2097e-05 -9.33821e-05 -6.14959e-06 1.60023e-05 5.25107e-08 4.94825e-07 -1.51234e-06 -8.24767e-07 
1475.95 0 -4.16506e-06 -0.0758562 1.15835e-07 7.41669e-08 0.719444 2.24293e-06 1.53112e-06 0.000157147 -3.82823e-05 1.54414e-05 3.88038e-05 0.545786 5.46888e-06 0.000239669 -3.27994e-06 1.38331e-05 -2.67651e-06 -0.000166507 -5.78653e-05 -0.000140322 -1.86169e-06 1.25919e-05 -1.97667e-07 2.26562e-06 1.40581e-05 -0.000118325 -6.92649e-06 1.82893e-05 7.02589e-08 1.35199e-07 -1.73815e-06 -8.09965e-07 
1476.3 0 -5.14765e-06 -0.0798168 1.64447e-07 -1.09972e-08 0.688952 4.34843e-06 -1.10341e-08 0.000188869 -4.53818e-05 1.58365e-05 4.79625e-05 0.568724 7.15586e-06 0.000272205 -4.09587e-06 2.12002e-05 -2.21478e-06 -0.000198692 -6.97964e-05 -0.000159921 -1.35797e-06 1.50468e-05 -1.01648e-06 3.0262e-06 1.59876e-05 -0.000146419 -7.71387e-06 2.08438e-05 2.24202e-07 -2.7254e-07 -1.83659e-06 -7.13888e-07 
1476.65 0 -6.2711e-06 -0.0836471 2.2655e-07 -6.87799e-08 0.657341 6.96415e-06 -1.68414e-06 0.000224494 -5.34955e-05 1.5852e-05 5.84441e-05 0.590235 9.11582e-06 0.000307115 -5.02284e-06 2.97806e-05 -9.72901e-07 -0.000233846 -8.32654e-05 -0.000180612 -7.62491e-07 1.76553e-05 -2.10949e-06 3.83232e-06 1.7831e-05 -0.000176875 -8.47224e-06 2.37306e-05 4.16343e-07 -7.87483e-07 -1.84372e-06 -6.73309e-07 
1477 0 -7.54487e-06 -0.0873395 2.84546e-07 -2.3017e-08 0.624689 1.0133e-05 -3.36072e-06 0.000264458 -6.27702e-05 1.55679e-05 7.05148e-05 0.610271 1.14019e-05 0.000344675 -6.4393e-06 3.93278e-05 1.34026e-06 -0.00027189 -9.85969e-05 -0.000202235 -1.15467e-07 2.0436e-05 -3.4976e-06 4.66363e-06 1.96177e-05 -0.000210851 -9.18519e-06 2.67228e-05 5.44009e-07 -1.43011e-06 -1.84959e-06 -6.76319e-07 
1477.35 0 -8.99756e-06 -0.0908849 3.23309e-07 2.38747e-08 0.591084 1.39616e-05 -4.85941e-06 0.000308902 -7.33694e-05 1.49911e-05 8.43689e-05 0.628788 1.40768e-05 0.000383492 -8.56466e-06 4.97791e-05 4.93351e-06 -0.000312936 -0.000115793 -0.000224546 5.93406e-07 2.34502e-05 -5.22456e-06 5.50027e-06 2.14704e-05 -0.000249248 -9.83448e-06 2.9592e-05 5.72413e-07 -2.02834e-06 -1.91819e-06 -5.56161e-07 
1477.7 0 -1.06257e-05 -0.0942703 3.4587e-07 -1.50626e-08 0.556613 1.8561e-05 -6.04607e-06 0.000357602 -8.54517e-05 1.42508e-05 0.000100023 0.64575 1.71606e-05 0.000422766 -1.13895e-05 6.12141e-05 9.70784e-06 -0.000357179 -0.000134641 -0.00024749 1.53328e-06 2.67073e-05 -7.2369e-06 6.3257e-06 2.3404e-05 -0.000291116 -1.04264e-05 3.23831e-05 5.97217e-07 -2.51128e-06 -2.03464e-06 -2.58514e-07 
1478.05 0 -1.2351e-05 -0.0974852 3.58594e-07 -9.01924e-08 0.521363 2.40119e-05 -6.81684e-06 0.000410133 -9.92353e-05 1.35468e-05 0.000117186 0.661122 2.06812e-05 0.000463238 -1.49141e-05 7.3685e-05 1.53247e-05 -0.000404653 -0.000155473 -0.000271245 2.86483e-06 3.0147e-05 -9.41776e-06 7.15004e-06 2.53164e-05 -0.000335795 -1.09928e-05 3.52673e-05 7.35144e-07 -2.96197e-06 -2.10407e-06 2.24031e-07 
1478.4 0 -1.40846e-05 -0.100522 3.59102e-07 -1.80162e-07 0.485421 3.03716e-05 -6.94758e-06 0.000465983 -0.00011497 1.31461e-05 0.000135414 0.674875 2.47851e-05 0.000505221 -1.89607e-05 8.71585e-05 2.12203e-05 -0.000455241 -0.000178826 -0.000296063 4.79016e-06 3.37013e-05 -1.17372e-05 8.01905e-06 2.70952e-05 -0.000383794 -1.15714e-05 3.82316e-05 9.6982e-07 -3.60112e-06 -2.07143e-06 1.02395e-06 
1478.75 0 -1.57671e-05 -0.10337 3.47226e-07 -3.06344e-07 0.448877 3.76185e-05 -6.21935e-06 0.000524922 -0.000132925 1.35929e-05 0.000154374 0.686981 2.96564e-05 0.000547354 -2.30103e-05 0.000101684 2.72626e-05 -0.000508751 -0.000204534 -0.000322123 7.42453e-06 3.73055e-05 -1.42812e-05 8.95385e-06 2.85506e-05 -0.000435323 -1.21127e-05 4.10046e-05 1.18894e-06 -4.96712e-06 -1.96111e-06 2.18279e-06 
1479.1 0 -1.72726e-05 -0.106023 3.45613e-07 -4.94738e-07 0.411821 4.56022e-05 -4.35602e-06 0.000587226 -0.000153427 1.52898e-05 0.000173777 0.697423 3.53681e-05 0.000587183 -2.66762e-05 0.000117166 3.43548e-05 -0.000564741 -0.00023196 -0.000349502 1.03409e-05 4.08997e-05 -1.7046e-05 9.86058e-06 2.94651e-05 -0.000490221 -1.2543e-05 4.33498e-05 1.31403e-06 -7.3437e-06 -1.73131e-06 3.56855e-06 
1479.45 0 -1.85113e-05 -0.108473 3.92609e-07 -7.90291e-07 0.374345 5.41544e-05 -6.25879e-07 0.000653142 -0.000176751 1.80363e-05 0.000193175 0.706184 4.19107e-05 0.000622728 -2.9799e-05 0.000132944 4.32654e-05 -0.00062254 -0.000260418 -0.000377943 1.29536e-05 4.44609e-05 -1.98415e-05 1.06079e-05 2.98203e-05 -0.000548298 -1.29035e-05 4.53679e-05 1.28104e-06 -1.0189e-05 -1.282e-06 5.16503e-06 
1479.8 0 -1.95358e-05 -0.110713 4.72362e-07 -1.19352e-06 0.336542 6.2932e-05 5.7698e-06 0.000722232 -0.000203172 2.16274e-05 0.000211959 0.713252 4.93027e-05 0.000653518 -3.21032e-05 0.000148095 5.36104e-05 -0.000681745 -0.000289365 -0.000406885 1.52924e-05 4.79919e-05 -2.24332e-05 1.11094e-05 2.97697e-05 -0.000609197 -1.31227e-05 4.71267e-05 1.09928e-06 -1.30077e-05 -5.86007e-07 6.93914e-06 
1480.15 0 -2.03895e-05 -0.112736 5.70105e-07 -1.66596e-06 0.298505 7.13012e-05 1.51414e-05 0.000793527 -0.000233067 2.61936e-05 0.000229708 0.71862 5.76308e-05 0.000679354 -3.32945e-05 0.000161788 6.48858e-05 -0.000742248 -0.000318608 -0.000435867 1.76703e-05 5.14292e-05 -2.46736e-05 1.13164e-05 2.92961e-05 -0.000672811 -1.3175e-05 4.84139e-05 9.48195e-07 -1.59769e-05 3.70296e-07 8.77094e-06 
1480.5 0 -2.1121e-05 -0.114538 6.88312e-07 -2.25796e-06 0.260326 7.85478e-05 2.75944e-05 0.000866527 -0.000266644 3.16782e-05 0.000246597 0.722285 6.6926e-05 0.000698709 -3.30265e-05 0.000173197 7.71338e-05 -0.00080385 -0.00034766 -0.000464382 2.01416e-05 5.46473e-05 -2.65795e-05 1.12417e-05 2.84026e-05 -0.000739043 -1.31809e-05 4.90261e-05 8.65138e-07 -1.92805e-05 1.52734e-06 1.06168e-05 
1480.85 0 -2.17466e-05 -0.116109 7.69893e-07 -3.11139e-06 0.222095 8.42557e-05 4.33688e-05 0.000941793 -0.000303827 3.81634e-05 0.00026282 0.724251 7.70006e-05 0.000710458 -3.09664e-05 0.000182092 9.03821e-05 -0.000866155 -0.000375657 -0.000491912 2.27262e-05 5.75553e-05 -2.82301e-05 1.0952e-05 2.75001e-05 -0.000806895 -1.30707e-05 4.90478e-05 6.63892e-07 -2.28333e-05 2.73078e-06 1.24412e-05 
1481.2 0 -2.22271e-05 -0.117446 7.64287e-07 -4.16808e-06 0.1839 8.8437e-05 6.27357e-05 0.00102033 -0.000344779 4.66104e-05 0.000278024 0.724523 8.75501e-05 0.000716545 -2.69322e-05 0.000189177 0.000104222 -0.000928713 -0.000402714 -0.000518312 2.54726e-05 6.01725e-05 -2.97074e-05 1.04632e-05 2.68155e-05 -0.00087547 -1.27325e-05 4.88454e-05 2.82137e-07 -2.64708e-05 3.95934e-06 1.43169e-05 
1481.55 0 -2.26209e-05 -0.118547 7.73988e-07 -5.14896e-06 0.145826 9.10941e-05 8.58294e-05 0.00110265 -0.000389944 5.85014e-05 0.000292127 0.723114 9.85218e-05 0.000720502 -2.0958e-05 0.000194929 0.000117791 -0.000991204 -0.000430327 -0.000543564 2.81985e-05 6.26221e-05 -3.12637e-05 9.75579e-06 2.6092e-05 -0.000945361 -1.23787e-05 4.87462e-05 -1.25013e-07 -3.00951e-05 5.29823e-06 1.62871e-05 
1481.9 0 -2.3023e-05 -0.119408 9.51552e-07 -5.98788e-06 0.107963 9.20672e-05 0.000112617 0.00118831 -0.000439501 7.43775e-05 0.000305658 0.720038 0.000109984 0.000724056 -1.36652e-05 0.000198988 0.000130338 -0.00105341 -0.000459488 -0.000567467 3.05498e-05 6.49977e-05 -3.32833e-05 8.94596e-06 2.52681e-05 -0.00101762 -1.21774e-05 4.89324e-05 -5.86405e-07 -3.37399e-05 6.72341e-06 1.84302e-05 
1482.25 0 -2.33708e-05 -0.120026 1.23027e-06 -6.9994e-06 0.0704003 9.13463e-05 0.000142589 0.00127592 -0.000492995 9.32832e-05 0.000318683 0.715318 0.000121882 0.000727349 -5.61724e-06 0.000200917 0.000141541 -0.00111487 -0.000489635 -0.000590333 3.2323e-05 6.72797e-05 -3.58379e-05 8.12736e-06 2.45851e-05 -0.00109176 -1.19351e-05 4.93808e-05 -1.21731e-06 -3.71815e-05 8.20345e-06 2.10258e-05 
1482.6 0 -2.35411e-05 -0.1204 1.45394e-06 -8.1918e-06 0.0332203 8.92048e-05 0.000174697 0.00136365 -0.00054983 0.000114368 0.000330749 0.708979 0.00013431 0.000730497 3.47471e-06 0.000200959 0.000151019 -0.00117439 -0.000520141 -0.000612802 3.35904e-05 6.93231e-05 -3.85095e-05 7.19249e-06 2.40108e-05 -0.00116582 -1.1557e-05 4.95534e-05 -1.93935e-06 -4.01222e-05 9.71922e-06 2.414e-05 
1482.95 0 -2.36117e-05 -0.120528 1.61454e-06 -8.97841e-06 -0.00349552 8.5924e-05 0.000207699 0.00145072 -0.000609991 0.000137666 0.000341815 0.701046 0.000147662 0.000731829 1.40455e-05 0.000199877 0.000158551 -0.00123071 -0.000550688 -0.000634901 3.44148e-05 7.10309e-05 -4.07573e-05 6.0306e-06 2.34189e-05 -0.00123862 -1.10365e-05 4.87591e-05 -2.65516e-06 -4.26157e-05 1.11745e-05 2.73756e-05 
1483.3 0 -2.37623e-05 -0.120408 1.74826e-06 -9.23705e-06 -0.0396682 8.16241e-05 0.000240604 0.00153787 -0.000673431 0.000162973 0.000352213 0.691551 0.000162294 0.000727409 2.5836e-05 0.000197907 0.000164539 -0.00128351 -0.000580043 -0.000656385 3.48274e-05 7.24364e-05 -4.24445e-05 4.54334e-06 2.28516e-05 -0.00131093 -1.01563e-05 4.68719e-05 -3.32559e-06 -4.48982e-05 1.25687e-05 3.01202e-05 
1483.65 0 -2.41128e-05 -0.120044 1.74813e-06 -9.64795e-06 -0.0752193 7.63482e-05 0.000272815 0.00162621 -0.000739077 0.000189418 0.000362462 0.680529 0.000178169 0.000715002 3.80645e-05 0.000194156 0.000169912 -0.0013333 -0.000606812 -0.000677321 3.49711e-05 7.35017e-05 -4.377e-05 2.44927e-06 2.23153e-05 -0.00138369 -8.71226e-06 4.42692e-05 -4.02019e-06 -4.71791e-05 1.41568e-05 3.20415e-05 
1484 0 -2.46283e-05 -0.119436 1.50302e-06 -1.05406e-05 -0.11007 7.02702e-05 0.000303989 0.00171633 -0.00080549 0.000216183 0.000373163 0.66802 0.000195247 0.000695413 5.02526e-05 0.000187483 0.000175548 -0.00138046 -0.000630932 -0.0006977 3.50058e-05 7.40216e-05 -4.47805e-05 -5.64655e-07 2.20165e-05 -0.00145684 -6.87787e-06 4.11534e-05 -4.65591e-06 -4.95112e-05 1.59277e-05 3.3399e-05 
1484.35 0 -2.51575e-05 -0.118586 1.10796e-06 -1.16951e-05 -0.144144 6.3929e-05 0.000333928 0.00180823 -0.000871781 0.000243352 0.00038416 0.654071 0.000213853 0.000669315 6.25179e-05 0.000177606 0.000181641 -0.00142466 -0.000653036 -0.000717116 3.51366e-05 7.38466e-05 -4.5427e-05 -4.46762e-06 2.22345e-05 -0.00153023 -4.81149e-06 3.73603e-05 -5.19587e-06 -5.18502e-05 1.75949e-05 3.43311e-05 
1484.7 0 -2.55632e-05 -0.117496 7.58636e-07 -1.31745e-05 -0.177367 5.80589e-05 0.000362127 0.00190105 -0.0009372 0.000271877 0.000394721 0.638729 0.000234302 0.000636085 7.44211e-05 0.000164784 0.000187597 -0.00146536 -0.00067305 -0.000735439 3.55464e-05 7.29906e-05 -4.58137e-05 -8.79626e-06 2.27414e-05 -0.00160309 -2.39708e-06 3.29025e-05 -5.92456e-06 -5.39708e-05 1.92909e-05 3.44119e-05 
1485.05 0 -2.58627e-05 -0.11617 4.85709e-07 -1.53468e-05 -0.209672 5.31475e-05 0.000387542 0.00199344 -0.00100065 0.000302073 0.000404597 0.622046 0.000256576 0.000595164 8.45812e-05 0.000149124 0.000192386 -0.00150214 -0.000689823 -0.00075294 3.61412e-05 7.14767e-05 -4.60607e-05 -1.30729e-05 2.30623e-05 -0.0016738 4.40586e-07 2.80859e-05 -7.02797e-06 -5.54966e-05 2.15005e-05 3.35687e-05 
1485.4 0 -2.59241e-05 -0.114609 1.58921e-07 -1.83044e-05 -0.240995 4.90686e-05 0.000409199 0.00208401 -0.00106116 0.00033281 0.000413865 0.604071 0.000280468 0.00054667 9.21719e-05 0.000130787 0.000194986 -0.00153479 -0.000702162 -0.000769798 3.67406e-05 6.93445e-05 -4.61711e-05 -1.71437e-05 2.2868e-05 -0.00174212 3.76573e-06 2.27483e-05 -8.48244e-06 -5.63079e-05 2.43728e-05 3.24051e-05 
1485.75 0 -2.51822e-05 -0.112821 -2.7498e-07 -2.18751e-05 -0.271271 4.55622e-05 0.000426589 0.00217134 -0.00111841 0.000362526 0.000422224 0.58486 0.000305848 0.000491199 9.79167e-05 0.000110454 0.000194911 -0.00156312 -0.000710107 -0.000785713 3.72492e-05 6.64466e-05 -4.61009e-05 -2.11455e-05 2.20033e-05 -0.00180918 7.55286e-06 1.6586e-05 -1.02303e-05 -5.68373e-05 2.77968e-05 3.16111e-05 
1486.1 0 -2.33192e-05 -0.110808 -7.21341e-07 -2.60225e-05 -0.300442 4.2649e-05 0.000439526 0.00225437 -0.00117285 0.000390474 0.000428887 0.564475 0.000332804 0.000430838 0.000103533 8.86121e-05 0.000192965 -0.00158641 -0.000715176 -0.000799749 3.75102e-05 6.25205e-05 -4.58885e-05 -2.55436e-05 2.04551e-05 -0.00187477 1.16609e-05 1.02103e-05 -1.22253e-05 -5.76841e-05 3.17553e-05 3.13708e-05 
1486.45 0 -2.08194e-05 -0.108577 -1.08284e-06 -3.03963e-05 -0.32845 3.96875e-05 0.000448146 0.00233233 -0.00122511 0.0004167 0.000433196 0.542976 0.000361136 0.00036967 0.000109964 6.49505e-05 0.000190768 -0.00160372 -0.00072082 -0.000811352 3.74771e-05 5.76427e-05 -4.57517e-05 -3.07867e-05 1.83022e-05 -0.00193752 1.61342e-05 4.34533e-06 -1.44318e-05 -5.88265e-05 3.60608e-05 3.12492e-05 
1486.8 0 -1.81244e-05 -0.106131 -1.38994e-06 -3.41326e-05 -0.355248 3.53357e-05 0.000452799 0.0024046 -0.0012756 0.0004409 0.000435036 0.520424 0.00039002 0.000310713 0.000116426 3.8756e-05 0.000188921 -0.00161461 -0.000731766 -0.000820829 3.71798e-05 5.20373e-05 -4.5943e-05 -3.67633e-05 1.57948e-05 -0.00199652 2.09889e-05 -1.2967e-06 -1.66341e-05 -5.99163e-05 4.03605e-05 3.10314e-05 
1487.15 0 -1.49922e-05 -0.103475 -1.72948e-06 -3.66589e-05 -0.38079 2.89303e-05 0.000453746 0.00247138 -0.00132425 0.000462132 0.000434181 0.49688 0.000418715 0.000252339 0.000122317 9.32167e-06 0.000187639 -0.00161954 -0.00075054 -0.000828361 3.63076e-05 4.58758e-05 -4.64752e-05 -4.32037e-05 1.32923e-05 -0.00205106 2.60765e-05 -7.71964e-06 -1.84598e-05 -6.11841e-05 4.45486e-05 3.12458e-05 
1487.5 0 -1.12522e-05 -0.100618 -2.06984e-06 -3.83142e-05 -0.405036 2.07054e-05 0.000450809 0.00253384 -0.00137083 0.000479918 0.000430078 0.472405 0.000447182 0.000188859 0.000128083 -2.41141e-05 0.000188241 -0.00162014 -0.000774807 -0.000833511 3.45378e-05 3.93684e-05 -4.70803e-05 -5.02975e-05 1.08797e-05 -0.0021014 3.13109e-05 -1.55002e-05 -1.98026e-05 -6.25927e-05 4.87972e-05 3.21223e-05 
1487.85 0 -7.55764e-06 -0.0975671 -2.23449e-06 -4.02387e-05 -0.427943 1.05135e-05 0.000443132 0.00259276 -0.00141526 0.00049463 0.000422717 0.447067 0.000475593 0.000116613 0.000133326 -6.21455e-05 0.000191613 -0.00161865 -0.000799174 -0.000835624 3.20024e-05 3.26713e-05 -4.767e-05 -5.81652e-05 8.4284e-06 -0.00214939 3.66123e-05 -2.38311e-05 -2.09444e-05 -6.31844e-05 5.31594e-05 3.30879e-05 
1488.2 0 -4.45832e-06 -0.0943316 -2.24534e-06 -4.34259e-05 -0.449475 -2.85496e-06 0.000429575 0.00264753 -0.0014567 0.000506205 0.000412942 0.420939 0.000504029 3.84325e-05 0.00013665 -0.000104622 0.000196509 -0.00161654 -0.000819927 -0.000834544 2.91013e-05 2.59405e-05 -4.84751e-05 -6.6482e-05 6.0293e-06 -0.0021957 4.19917e-05 -3.11319e-05 -2.22552e-05 -6.22315e-05 5.74151e-05 3.37615e-05 
1488.55 0 -1.66001e-06 -0.0909196 -2.20926e-06 -4.79125e-05 -0.469596 -2.00346e-05 0.000409183 0.00269628 -0.00149342 0.000513365 0.000401716 0.394094 0.000532594 -3.99045e-05 0.000137973 -0.000150804 0.00020137 -0.00161384 -0.000836994 -0.000830637 2.61566e-05 1.93266e-05 -4.91917e-05 -7.50294e-05 3.84818e-06 -0.00223877 4.75393e-05 -3.68641e-05 -2.38203e-05 -6.0255e-05 6.14733e-05 3.4456e-05 
1488.9 0 1.03398e-06 -0.0873403 -2.12374e-06 -5.26343e-05 -0.488278 -4.03563e-05 0.000381639 0.00273742 -0.00152469 0.000514877 0.000389509 0.366603 0.000561013 -0.000115415 0.000139485 -0.000200233 0.000206481 -0.00160965 -0.000852083 -0.000824194 2.29171e-05 1.27343e-05 -4.91782e-05 -8.388e-05 1.81724e-06 -0.00227801 5.34472e-05 -4.20989e-05 -2.54696e-05 -5.81455e-05 6.57078e-05 3.52297e-05 
1489.25 0 3.52506e-06 -0.0836041 -2.09126e-06 -5.61734e-05 -0.505493 -6.30553e-05 0.000347992 0.00277138 -0.00155103 0.000510623 0.000376475 0.338537 0.000588843 -0.000188816 0.000143191 -0.00025293 0.000212659 -0.0016034 -0.000866294 -0.00081589 1.88039e-05 5.88513e-06 -4.85909e-05 -9.30203e-05 -3.37058e-07 -0.00231508 5.98693e-05 -4.80021e-05 -2.71033e-05 -5.6024e-05 7.04114e-05 3.55623e-05 
1489.6 0 5.67914e-06 -0.0797213 -2.10856e-06 -5.80725e-05 -0.521214 -8.76449e-05 0.00031015 0.00279995 -0.00157278 0.000501699 0.000363105 0.309972 0.000616083 -0.000261472 0.000149387 -0.000308386 0.000219389 -0.00159519 -0.000879454 -0.000806837 1.39162e-05 -1.3701e-06 -4.77667e-05 -0.000102552 -2.90853e-06 -0.00235115 6.66487e-05 -5.44931e-05 -2.89183e-05 -5.36627e-05 7.55e-05 3.55029e-05 
1489.95 0 7.45818e-06 -0.0757021 -1.90032e-06 -5.92953e-05 -0.535424 -0.000113449 0.000269538 0.00282436 -0.00159031 0.000489632 0.00035049 0.280991 0.000643007 -0.000333188 0.000158106 -0.000365601 0.000226005 -0.00158488 -0.00089054 -0.000797665 8.81153e-06 -9.05734e-06 -4.66271e-05 -0.000112628 -5.82143e-06 -0.00238494 7.35145e-05 -6.02549e-05 -3.11766e-05 -5.15597e-05 8.09017e-05 3.57103e-05 
1490.3 0 8.99745e-06 -0.071557 -1.34808e-06 -6.09116e-05 -0.548109 -0.000139266 0.000227593 0.00284456 -0.00160418 0.000475071 0.000339011 0.251668 0.00067009 -0.000402251 0.000169943 -0.000424457 0.000233336 -0.00157168 -0.000898154 -0.000788295 3.54402e-06 -1.71203e-05 -4.51071e-05 -0.000123173 -8.7063e-06 -0.00241379 8.03754e-05 -6.42915e-05 -3.41629e-05 -5.0641e-05 8.66641e-05 3.64582e-05 
1490.65 0 1.04301e-05 -0.0672965 -5.38707e-07 -6.23729e-05 -0.559263 -0.000164431 0.00018614 0.00285977 -0.00161469 0.000458203 0.000328251 0.222077 0.000698173 -0.000467631 0.000185025 -0.000485811 0.000242195 -0.00155552 -0.000901305 -0.000778561 -2.1102e-06 -2.53614e-05 -4.32066e-05 -0.000134001 -1.17063e-05 -0.00243659 8.72573e-05 -6.74728e-05 -3.80692e-05 -5.10108e-05 9.26233e-05 3.76235e-05 
1491 0 1.19605e-05 -0.0629301 5.97816e-07 -6.22235e-05 -0.568882 -0.000189071 0.000146202 0.00286963 -0.00162209 0.000440252 0.000318444 0.192286 0.000728396 -0.000530803 0.000203126 -0.000549955 0.000251706 -0.00153743 -0.000900112 -0.000768291 -7.96628e-06 -3.38383e-05 -4.06516e-05 -0.000144864 -1.48998e-05 -0.00245449 9.41806e-05 -7.15018e-05 -4.2491e-05 -5.1935e-05 9.85794e-05 3.96848e-05 
1491.35 0 1.35929e-05 -0.058468 2.10373e-06 -6.0184e-05 -0.576966 -0.000212991 0.000107566 0.00287488 -0.00162752 0.000422716 0.000309847 0.162368 0.000761988 -0.000594064 0.00022549 -0.000615676 0.000260232 -0.00151794 -0.000895492 -0.00075723 -1.36226e-05 -4.26695e-05 -3.67188e-05 -0.000155046 -1.79051e-05 -0.00246799 0.00010154 -7.67779e-05 -4.69716e-05 -5.28333e-05 0.000104679 4.32874e-05 
1491.7 0 1.47169e-05 -0.0539209 3.86753e-06 -5.73399e-05 -0.583519 -0.000235933 6.93212e-05 0.00287657 -0.00163258 0.000404987 0.000302477 0.132396 0.000799891 -0.000658093 0.000253565 -0.000681222 0.000267048 -0.00149657 -0.000888136 -0.000745289 -1.89763e-05 -5.16125e-05 -3.1342e-05 -0.000163795 -2.06532e-05 -0.00247621 0.000109779 -8.26405e-05 -5.14332e-05 -5.32851e-05 0.000111269 4.75281e-05 
1492.05 0 1.4668e-05 -0.0493003 5.8229e-06 -5.48795e-05 -0.58855 -0.000258141 3.0408e-05 0.00287527 -0.00163713 0.000385198 0.000296769 0.10244 0.000842246 -0.000722025 0.000285742 -0.00074548 0.000271765 -0.00147255 -0.000878518 -0.000732052 -2.39123e-05 -6.03508e-05 -2.57397e-05 -0.000171041 -2.33701e-05 -0.00247975 0.00011861 -8.85856e-05 -5.59926e-05 -5.27278e-05 0.000118364 5.06277e-05 
1492.4 0 1.3477e-05 -0.0446179 7.80892e-06 -5.28803e-05 -0.592067 -0.000279292 -9.95508e-06 0.00287144 -0.00163864 0.000362824 0.000293197 0.0725724 0.000888368 -0.000785023 0.000318482 -0.000806988 0.00027324 -0.00144553 -0.000867002 -0.000716368 -2.82132e-05 -6.87279e-05 -2.09854e-05 -0.000176905 -2.61398e-05 -0.00248035 0.00012764 -9.44349e-05 -6.08211e-05 -5.10131e-05 0.000125792 5.21147e-05 
1492.75 0 1.1665e-05 -0.0398848 9.63287e-06 -5.03866e-05 -0.59408 -0.000298178 -5.21488e-05 0.00286598 -0.00163456 0.000338464 0.000291681 0.0428662 0.0009372 -0.00084703 0.000350205 -0.000863301 0.000269862 -0.00141573 -0.000853467 -0.000697265 -3.17924e-05 -7.68154e-05 -1.67802e-05 -0.00018129 -2.89698e-05 -0.00247801 0.000136999 -0.000100163 -6.57306e-05 -4.86859e-05 0.000133643 5.28624e-05 
1493.1 0 9.53174e-06 -0.0351116 1.13685e-05 -4.65755e-05 -0.594607 -0.000314453 -9.61164e-05 0.00285949 -0.00162447 0.000312175 0.000292048 0.0133893 0.000987757 -0.000907431 0.000381464 -0.000912652 0.000261308 -0.00138357 -0.000837252 -0.000674771 -3.49279e-05 -8.45725e-05 -1.22028e-05 -0.000184224 -3.17496e-05 -0.00247155 0.000146846 -0.000106081 -7.04643e-05 -4.64285e-05 0.000142121 5.33457e-05 
1493.45 0 7.00152e-06 -0.030309 1.33988e-05 -4.10691e-05 -0.593669 -0.000328949 -0.000141118 0.00285104 -0.00160927 0.00028341 0.000294416 -0.0157921 0.00103883 -0.000964801 0.000412747 -0.000954831 0.000248945 -0.00134952 -0.000818692 -0.000649257 -3.77624e-05 -9.1706e-05 -7.12526e-06 -0.000185867 -3.41197e-05 -0.00246042 0.000156817 -0.000112961 -7.52472e-05 -4.41046e-05 0.00015112 5.33512e-05 
1493.8 0 3.47493e-06 -0.0254885 1.57995e-05 -3.39746e-05 -0.591292 -0.000342321 -0.000186436 0.00283864 -0.00158931 0.00025158 0.000299304 -0.0446135 0.00108862 -0.00101943 0.000444414 -0.000990093 0.000234081 -0.00131402 -0.000798801 -0.000620631 -3.99481e-05 -9.81514e-05 -1.88286e-06 -0.000186302 -3.60691e-05 -0.00244445 0.000166346 -0.00012104 -8.04471e-05 -4.14511e-05 0.00016032 5.31206e-05 
1494.15 0 -1.63544e-06 -0.0206609 1.83262e-05 -2.63379e-05 -0.587504 -0.000354859 -0.000231804 0.00282123 -0.0015646 0.000215879 0.000308152 -0.0730131 0.00113567 -0.00107323 0.000477151 -0.00101897 0.000217758 -0.00127696 -0.000775918 -0.000589065 -4.14611e-05 -0.000104434 3.59332e-06 -0.000185552 -3.80427e-05 -0.00242401 0.000175284 -0.000129775 -8.59949e-05 -3.88238e-05 0.00016959 5.29526e-05 
1494.5 0 -8.51015e-06 -0.015837 2.08266e-05 -1.94868e-05 -0.582334 -0.000366096 -0.000276738 0.00279912 -0.00153531 0.00017568 0.000323027 -0.100931 0.00117996 -0.00112601 0.000510459 -0.00104239 0.000201384 -0.00123779 -0.000746229 -0.000555124 -4.29318e-05 -0.000110933 9.16473e-06 -0.000183617 -4.02122e-05 -0.00240015 0.000183683 -0.000138851 -9.17044e-05 -3.63399e-05 0.000178661 5.25506e-05 
1494.85 0 -1.74748e-05 -0.0110275 2.32919e-05 -1.37653e-05 -0.575814 -0.000374991 -0.000320457 0.00277284 -0.00150144 0.000131281 0.000345213 -0.128309 0.00122226 -0.00117549 0.000543118 -0.00106039 0.000185615 -0.00119622 -0.000707786 -0.000518813 -4.47725e-05 -0.000117273 1.46537e-05 -0.000180495 -4.23584e-05 -0.00237332 0.000191626 -0.000148152 -9.75404e-05 -3.33084e-05 0.000187246 5.21267e-05 
1495.2 0 -2.86803e-05 -0.00624272 2.56808e-05 -8.6155e-06 -0.567979 -0.00038029 -0.000362751 0.00274328 -0.0014637 8.33164e-05 0.000374658 -0.155091 0.00126216 -0.00122075 0.000575016 -0.00107193 0.00016965 -0.00115301 -0.000660811 -0.000480331 -4.66284e-05 -0.000122956 2.03142e-05 -0.000176445 -4.43606e-05 -0.00234317 0.000199375 -0.000157498 -0.000103579 -2.89777e-05 0.000195521 5.20262e-05 
1495.55 0 -4.19009e-05 -0.001493 2.78957e-05 -3.55817e-06 -0.558868 -0.000380169 -0.000404097 0.00271083 -0.00142336 3.21126e-05 0.000410656 -0.181221 0.00129899 -0.00126255 0.000606302 -0.00107647 0.000152412 -0.00110983 -0.00060559 -0.00044059 -4.78843e-05 -0.000127762 2.62787e-05 -0.000171686 -4.60686e-05 -0.00230919 0.000207157 -0.000167135 -0.000109729 -2.36221e-05 0.000203621 5.1942e-05 
1495.9 0 -5.6856e-05 0.00321163 3.01237e-05 1.38293e-06 -0.548526 -0.000373232 -0.000445 0.00267426 -0.00138141 -2.29432e-05 0.000451932 -0.20665 0.00133345 -0.00130183 0.000636978 -0.00107465 0.000134567 -0.00106785 -0.000542429 -0.000399829 -4.87326e-05 -0.0001319 3.24708e-05 -0.000165988 -4.7284e-05 -0.00227019 0.00021507 -0.000177435 -0.000115695 -1.87181e-05 0.000211427 5.18325e-05 
1496.25 0 -7.30491e-05 0.00786174 3.2418e-05 5.9712e-06 -0.536998 -0.000359414 -0.000484856 0.002633 -0.00133905 -8.32264e-05 0.000497004 -0.231332 0.00136689 -0.00133904 0.000667727 -0.00106787 0.000118567 -0.001028 -0.000471596 -0.000357386 -5.03347e-05 -0.000135693 3.8869e-05 -0.000159371 -4.80696e-05 -0.00222499 0.000223318 -0.000188379 -0.000121533 -1.49581e-05 0.000218943 5.19771e-05 
1496.6 0 -8.9948e-05 0.0124482 3.47484e-05 1.03839e-05 -0.52433 -0.000339223 -0.000521658 0.00258788 -0.00129741 -0.000149062 0.00054463 -0.255226 0.00140022 -0.00137432 0.000698644 -0.001057 0.000105074 -0.000992066 -0.000393403 -0.000312935 -5.33943e-05 -0.000138906 4.50623e-05 -0.000152269 -4.83225e-05 -0.00217408 0.00023189 -0.000200048 -0.000127542 -1.17745e-05 0.00022603 5.20688e-05 
1496.95 0 -0.000107237 0.0169624 3.73372e-05 1.45064e-05 -0.510564 -0.000312919 -0.000554233 0.00253943 -0.00125583 -0.000219216 0.000593813 -0.278289 0.00143303 -0.00140743 0.000728516 -0.00104117 9.22716e-05 -0.000961096 -0.000308036 -0.000266887 -5.72673e-05 -0.000141171 5.02993e-05 -0.000144761 -4.79959e-05 -0.00211971 0.00024032 -0.000212217 -0.000133655 -9.1282e-06 0.00023263 5.1683e-05 
1497.3 0 -0.000124421 0.0213971 4.00594e-05 1.77235e-05 -0.495746 -0.000280237 -0.000583993 0.0024879 -0.00121217 -0.000292188 0.000643938 -0.300479 0.00146454 -0.00143672 0.000756222 -0.00101928 7.89017e-05 -0.000933955 -0.000215478 -0.000219902 -6.1237e-05 -0.000142198 5.43529e-05 -0.00013663 -4.73552e-05 -0.00206332 0.000248266 -0.000224617 -0.000139881 -7.05571e-06 0.00023898 5.11012e-05 
1497.65 0 -0.000141065 0.0257451 4.25736e-05 2.01563e-05 -0.479926 -0.0002404 -0.00061279 0.00243279 -0.00116444 -0.000367462 0.000694051 -0.321755 0.00149537 -0.00146066 0.000781476 -0.000991682 6.46957e-05 -0.000908146 -0.000117796 -0.000171907 -6.53511e-05 -0.000142094 5.75206e-05 -0.000127816 -4.66232e-05 -0.00200435 0.000255855 -0.000237675 -0.000146404 -4.89014e-06 0.00024492 5.08184e-05 
1498 0 -0.000157192 0.0299974 4.49217e-05 2.26175e-05 -0.463158 -0.000193081 -0.000640749 0.00237349 -0.00111148 -0.000445623 0.000742698 -0.342084 0.00152631 -0.00148063 0.00080404 -0.000960242 4.90142e-05 -0.00088079 -1.84249e-05 -0.000122265 -6.95228e-05 -0.000141567 6.01005e-05 -0.000118693 -4.59744e-05 -0.00194221 0.000263475 -0.00025165 -0.000153508 -2.51373e-06 0.000250148 5.06506e-05 
1498.35 0 -0.000172631 0.0341446 4.72075e-05 2.47941e-05 -0.445489 -0.00013889 -0.000667643 0.00231031 -0.00105314 -0.000527009 0.000788829 -0.361437 0.00155629 -0.00149896 0.000822991 -0.000927585 3.095e-05 -0.000850629 8.23357e-05 -7.08857e-05 -7.31387e-05 -0.000140783 6.23433e-05 -0.000110019 -4.53897e-05 -0.00187806 0.000271344 -0.000265638 -0.000161397 -2.99115e-07 0.000255013 5.04166e-05 
1498.7 0 -0.000187299 0.03818 4.92653e-05 2.51483e-05 -0.42697 -7.87191e-05 -0.00069479 0.00224395 -0.000990827 -0.000610615 0.000831882 -0.379784 0.00158307 -0.00151443 0.000838031 -0.0008958 9.94965e-06 -0.000818892 0.000186839 -1.82276e-05 -7.58435e-05 -0.000139784 6.48508e-05 -0.000102159 -4.47348e-05 -0.00181377 0.000279203 -0.000278853 -0.000169967 1.82171e-06 0.000260195 5.07967e-05 
1499.05 0 -0.000201502 0.0420971 5.07839e-05 2.36558e-05 -0.407651 -1.33759e-05 -0.000723395 0.00217475 -0.000927285 -0.000694483 0.000871462 -0.397094 0.00160542 -0.00152365 0.000849828 -0.000864684 -1.32518e-05 -0.000787495 0.000294798 3.52245e-05 -7.81393e-05 -0.000138918 6.79884e-05 -9.47466e-05 -4.43284e-05 -0.00174905 0.000286742 -0.000291743 -0.000179106 4.41681e-06 0.000266149 5.16255e-05 
1499.4 0 -0.000215616 0.0458877 5.17154e-05 2.21794e-05 -0.387592 5.64709e-05 -0.000753281 0.00210224 -0.000863634 -0.000777617 0.0009073 -0.41334 0.00162393 -0.00152691 0.00085746 -0.00083166 -3.78118e-05 -0.00075636 0.000403897 8.93173e-05 -7.9792e-05 -0.000138286 7.10747e-05 -8.72036e-05 -4.4654e-05 -0.00168208 0.000293823 -0.000304592 -0.000188447 8.29571e-06 0.000272834 5.15743e-05 
1499.75 0 -0.000229626 0.0495428 5.23061e-05 2.13448e-05 -0.366848 0.000129565 -0.000784676 0.00202673 -0.00079831 -0.0008617 0.000938956 -0.428501 0.0016391 -0.00152761 0.000859813 -0.000794568 -6.40836e-05 -0.000724115 0.000515448 0.000144281 -8.01579e-05 -0.000137772 7.38923e-05 -7.91147e-05 -4.57632e-05 -0.001613 0.000300241 -0.0003168 -0.000197508 1.33403e-05 0.000279979 5.09922e-05 
1500.1 0 -0.0002428 0.0530557 5.25945e-05 2.01855e-05 -0.345472 0.000204797 -0.000817951 0.00195072 -0.000730254 -0.00094928 0.000965165 -0.442556 0.00164989 -0.00152669 0.000858567 -0.000753908 -9.17898e-05 -0.000691652 0.000632909 0.000200335 -8.02072e-05 -0.000137096 7.71608e-05 -7.04257e-05 -4.70017e-05 -0.00154374 0.000305915 -0.000328117 -0.000206016 1.862e-05 0.000287598 5.10429e-05 
1500.45 0 -0.000254737 0.0564227 5.23341e-05 1.8035e-05 -0.323521 0.000281087 -0.000851686 0.00187668 -0.000659733 -0.00104029 0.000984409 -0.455481 0.00165512 -0.00152246 0.000854791 -0.000711152 -0.000118933 -0.000662406 0.00075704 0.000257165 -8.18464e-05 -0.000135749 8.06213e-05 -6.16801e-05 -4.79753e-05 -0.00147433 0.000310928 -0.000338205 -0.000213886 2.37458e-05 0.000295606 5.13773e-05 
1500.8 0 -0.000265236 0.0596391 5.15836e-05 1.47345e-05 -0.301056 0.000357095 -0.000882776 0.00180449 -0.00058647 -0.00113187 0.000996886 -0.46726 0.00165454 -0.00151322 0.000846454 -0.000665547 -0.000143779 -0.000638952 0.000887088 0.000314208 -8.57576e-05 -0.000133084 8.32148e-05 -5.33587e-05 -4.87375e-05 -0.00140287 0.000314927 -0.0003463 -0.000221187 2.90241e-05 0.000303328 5.1331e-05 
1501.15 0 -0.000274633 0.0626983 5.07606e-05 1.03628e-05 -0.278139 0.000432541 -0.000909048 0.00173173 -0.00050979 -0.00122172 0.00100369 -0.477884 0.00164769 -0.00149683 0.000831232 -0.000613902 -0.000165934 -0.000620241 0.0010223 0.000371563 -9.10118e-05 -0.000129143 8.45152e-05 -4.5147e-05 -4.89212e-05 -0.00132946 0.000317397 -0.000352407 -0.000228022 3.4611e-05 0.000310251 5.08998e-05 
1501.5 0 -0.000283842 0.0655945 5.00679e-05 5.60732e-06 -0.254827 0.000507102 -0.0009306 0.00165616 -0.000429619 -0.00130971 0.00100583 -0.487348 0.00163343 -0.00147179 0.0008086 -0.000554162 -0.000185379 -0.000602946 0.00116117 0.000429617 -9.6294e-05 -0.000125004 8.48158e-05 -3.6658e-05 -4.82481e-05 -0.00125595 0.000318595 -0.00035697 -0.000234714 4.05218e-05 0.000316877 5.04455e-05 
1501.85 0 -0.000293044 0.0683243 4.90681e-05 8.9559e-07 -0.231173 0.000580254 -0.000949458 0.00157753 -0.000346264 -0.0013963 0.00100441 -0.495642 0.0016112 -0.00143946 0.000780047 -0.000488047 -0.000202118 -0.000584385 0.00130237 0.000488012 -0.000100837 -0.00012153 8.44609e-05 -2.77982e-05 -4.68381e-05 -0.00118267 0.000319251 -0.000359796 -0.00024143 4.68188e-05 0.000324011 5.00474e-05 
1502.2 0 -0.000301817 0.070885 4.74718e-05 -3.68756e-06 -0.207232 0.00065218 -0.00096811 0.00149763 -0.000259968 -0.00148114 0.00100003 -0.502761 0.00158239 -0.00140178 0.000746952 -0.000419345 -0.000215783 -0.000563333 0.0014443 0.000545653 -0.00010499 -0.000119008 8.30121e-05 -1.84684e-05 -4.46685e-05 -0.00110885 0.000319639 -0.000360787 -0.00024821 5.31563e-05 0.00033159 4.86969e-05 
1502.55 0 -0.000309711 0.0732737 4.573e-05 -7.36778e-06 -0.183062 0.000723983 -0.000986982 0.0014182 -0.000170941 -0.00156367 0.00099252 -0.508702 0.00154882 -0.00135966 0.000708465 -0.000350416 -0.000225249 -0.000539891 0.00158392 0.000601536 -0.000109487 -0.000117333 7.98929e-05 -8.75862e-06 -4.15212e-05 -0.00103456 0.000319231 -0.000360328 -0.00025537 5.89986e-05 0.000339017 4.58108e-05 
1502.9 0 -0.00031669 0.0754867 4.41501e-05 -9.45117e-06 -0.158719 0.000796475 -0.00100473 0.00133862 -8.00315e-05 -0.00164256 0.000981728 -0.513464 0.0015111 -0.00131349 0.000663913 -0.000281606 -0.000230129 -0.000514668 0.00171807 0.000655106 -0.000114251 -0.00011611 7.53105e-05 8.89143e-07 -3.75624e-05 -0.000960435 0.000317465 -0.000358752 -0.00026312 6.43202e-05 0.000346345 4.26107e-05 
1503.25 0 -0.000322686 0.0775207 4.27114e-05 -1.03686e-05 -0.134262 0.000869406 -0.0010207 0.00125684 1.15965e-05 -0.00171541 0.000968008 -0.51705 0.00146983 -0.00126308 0.000614653 -0.000212786 -0.000231771 -0.000487845 0.00184496 0.000706014 -0.000118623 -0.000114908 6.98815e-05 1.00222e-05 -3.31606e-05 -0.000887123 0.000314577 -0.000356287 -0.000271559 6.93632e-05 0.000354042 4.00393e-05 
1503.6 0 -0.000327428 0.0793736 4.13467e-05 -1.11199e-05 -0.109746 0.000942485 -0.00103554 0.00117181 0.000102529 -0.00178085 0.000951416 -0.519463 0.00142583 -0.00120781 0.000561635 -0.00014449 -0.00023164 -0.000460085 0.00196394 0.000753879 -0.00012234 -0.000113505 6.41388e-05 1.85249e-05 -2.88151e-05 -0.000815202 0.000311215 -0.00035328 -0.000280683 7.39957e-05 0.00036214 3.76068e-05 
1503.95 0 -0.000330872 0.0810445 3.94849e-05 -1.20259e-05 -0.0852267 0.00101496 -0.00104951 0.00108383 0.000191004 -0.00183884 0.000932362 -0.52071 0.00137993 -0.00114857 0.00050395 -7.71986e-05 -0.000229573 -0.0004323 0.00207461 0.000797868 -0.000125811 -0.000111862 5.79657e-05 2.63413e-05 -2.51874e-05 -0.000744242 0.000307758 -0.000349964 -0.00028979 7.7964e-05 0.00037035 3.49633e-05 
1504.3 0 -0.000332989 0.0825317 3.68183e-05 -1.26243e-05 -0.0607608 0.00108533 -0.00106123 0.000993132 0.000276088 -0.00188853 0.000911669 -0.520801 0.00133329 -0.00108845 0.000441052 -1.06862e-05 -0.000225312 -0.000403587 0.00217739 0.000836757 -0.000129287 -0.000109804 5.1159e-05 3.29504e-05 -2.22454e-05 -0.000673386 0.000303984 -0.000346195 -0.000298022 8.13748e-05 0.00037877 3.24501e-05 
1504.65 0 -0.000333323 0.0838329 3.36611e-05 -1.25564e-05 -0.0364023 0.0011526 -0.00106851 0.000899928 0.000357194 -0.00192801 0.000888899 -0.519751 0.00128629 -0.00102929 0.000374209 5.54959e-05 -0.000220495 -0.00037212 0.00227462 0.000870163 -0.000132203 -0.000107225 4.40013e-05 3.80206e-05 -1.96677e-05 -0.000603242 0.000299644 -0.000341753 -0.000305236 8.43291e-05 0.000387516 3.02883e-05 
1505 0 -0.000331418 0.0849469 2.99031e-05 -1.21312e-05 -0.0122029 0.00121672 -0.00107015 0.000805726 0.000433283 -0.00195728 0.000862418 -0.517573 0.00123902 -0.000969042 0.000304546 0.000121801 -0.000217221 -0.000337882 0.0023677 0.000898718 -0.000133998 -0.000104498 3.66433e-05 4.17882e-05 -1.74013e-05 -0.000534891 0.000295027 -0.00033715 -0.000311637 8.64837e-05 0.000396119 2.81441e-05 
1505.35 0 -0.000327394 0.0858741 2.53791e-05 -1.17416e-05 0.0117852 0.00127742 -0.0010661 0.000712687 0.000503907 -0.00197834 0.000830511 -0.514281 0.00119178 -0.000904419 0.000231597 0.000187603 -0.000215216 -0.000303008 0.00245383 0.000922682 -0.000134816 -0.000101771 2.86155e-05 4.41458e-05 -1.56187e-05 -0.000467531 0.000290362 -0.000332951 -0.000317594 8.74759e-05 0.000403997 2.56175e-05 
1505.7 0 -0.000321814 0.0866148 2.03691e-05 -1.1461e-05 0.0355085 0.00133386 -0.00105653 0.000620955 0.000569899 -0.00199189 0.000792308 -0.509896 0.00114467 -0.000834882 0.000154822 0.000250961 -0.00021208 -0.000270247 0.00252949 0.000941839 -0.000135293 -9.83423e-05 1.93901e-05 4.47972e-05 -1.45088e-05 -0.000399717 0.000285405 -0.000328687 -0.000323238 8.74131e-05 0.000410814 2.26948e-05 
1506.05 0 -0.000315366 0.0871689 1.53751e-05 -1.13477e-05 0.0589164 0.00138495 -0.00104094 0.000529047 0.000632063 -0.00199715 0.000747893 -0.504442 0.00109775 -0.000762166 7.47242e-05 0.000309941 -0.000206442 -0.000240585 0.0025948 0.000956781 -0.000135615 -9.38179e-05 9.44409e-06 4.40686e-05 -1.43746e-05 -0.00033235 0.000280138 -0.000323661 -0.000328479 8.69939e-05 0.000416397 1.98951e-05 
1506.4 0 -0.000308312 0.0875374 1.06917e-05 -1.19836e-05 0.0819627 0.00142928 -0.00101942 0.000436747 0.000689548 -0.00199386 0.000697785 -0.497943 0.00105025 -0.000687157 -7.05281e-06 0.000363203 -0.000199956 -0.000213001 0.0026517 0.000968357 -0.000134918 -8.82501e-05 -5.12644e-08 4.23702e-05 -1.5633e-05 -0.000267276 0.00027451 -0.000317691 -0.000333576 8.71778e-05 0.000420973 1.78786e-05 
1506.75 0 -0.000300315 0.0877215 6.16681e-06 -1.38154e-05 0.104602 0.0014655 -0.00099314 0.000345248 0.000740173 -0.00198276 0.000642586 -0.490423 0.0010012 -0.000609309 -8.88711e-05 0.000410286 -0.000195103 -0.000186029 0.00269996 0.00097681 -0.000132509 -8.17707e-05 -8.70433e-06 3.98054e-05 -1.84574e-05 -0.000204641 0.00026829 -0.000311092 -0.000338417 8.77717e-05 0.000424811 1.62833e-05 
1507.1 0 -0.000290818 0.0877224 1.63774e-06 -1.61029e-05 0.126791 0.0014926 -0.000962822 0.000255617 0.000782098 -0.00196506 0.000583277 -0.481906 0.000951718 -0.000529521 -0.000171078 0.000451008 -0.000191492 -0.000158174 0.00273775 0.000982183 -0.000128962 -7.50405e-05 -1.73808e-05 3.60686e-05 -2.24142e-05 -0.000144015 0.000261781 -0.000304129 -0.000342478 8.74255e-05 0.000428279 1.40746e-05 
1507.45 0 -0.000279835 0.0875423 -2.86213e-06 -1.82058e-05 0.148485 0.00151009 -0.000927538 0.000168527 0.000815458 -0.00194079 0.000520716 -0.472419 0.000903521 -0.000450363 -0.000255548 0.000484522 -0.000186142 -0.000128103 0.00276503 0.000985866 -0.000125378 -6.89186e-05 -2.69882e-05 3.07723e-05 -2.67999e-05 -8.49648e-05 0.000255178 -0.000296635 -0.000345894 8.57821e-05 0.000431876 1.12686e-05 
1507.8 0 -0.00026809 0.0871831 -7.46295e-06 -2.05427e-05 0.16964 0.00151737 -0.000885014 8.44834e-05 0.000841615 -0.00190882 0.000455551 -0.461992 0.000856097 -0.00037325 -0.000342914 0.000510596 -0.000177222 -9.50782e-05 0.0027834 0.000990404 -0.000121977 -6.32792e-05 -3.71348e-05 2.40839e-05 -3.1321e-05 -2.66036e-05 0.000248298 -0.00028861 -0.00034938 8.39508e-05 0.00043566 8.83539e-06 
1508.15 0 -0.000256102 0.086646 -1.2442e-05 -2.37197e-05 0.190216 0.00151373 -0.000834395 3.18673e-06 0.000860784 -0.00186828 0.000388343 -0.450657 0.000807201 -0.000298135 -0.000432259 0.000530233 -0.00016584 -5.88563e-05 0.00279435 0.000996128 -0.000118008 -5.70745e-05 -4.67116e-05 1.61057e-05 -3.56009e-05 3.08894e-05 0.000241032 -0.000280702 -0.000353144 8.24695e-05 0.000439589 7.27946e-06 
1508.5 0 -0.000244193 0.0859341 -1.79164e-05 -2.76784e-05 0.210176 0.00149985 -0.000777558 -7.64973e-05 0.000872412 -0.00181929 0.000319843 -0.438449 0.00075575 -0.000225145 -0.000522671 0.000543888 -0.000153657 -1.90002e-05 0.00279837 0.00100072 -0.000113131 -4.9806e-05 -5.53487e-05 6.78039e-06 -3.92894e-05 8.69402e-05 0.000233315 -0.000273674 -0.000356452 8.0512e-05 0.000443183 6.27695e-06 
1508.85 0 -0.000232752 0.0850532 -2.36704e-05 -3.21934e-05 0.229479 0.00147799 -0.000717088 -0.000155231 0.000877246 -0.00176344 0.000251535 -0.425401 0.000702693 -0.0001563 -0.000613784 0.000551769 -0.000141199 2.54886e-05 0.00279591 0.00100305 -0.000107839 -4.19079e-05 -6.36303e-05 -3.5435e-06 -4.2295e-05 0.000142421 0.000225193 -0.000267359 -0.000358813 7.75061e-05 0.000445119 5.23723e-06 
1509.2 0 -0.000222182 0.0840071 -2.92468e-05 -3.76554e-05 0.248088 0.00145058 -0.000655051 -0.000232348 0.000877716 -0.00170256 0.00018453 -0.411555 0.000649141 -9.42003e-05 -0.000705723 0.000554616 -0.000128655 7.41072e-05 0.0027891 0.00100426 -0.000103019 -3.39492e-05 -7.21408e-05 -1.45281e-05 -4.45998e-05 0.000198018 0.000216828 -0.000261029 -0.000360474 7.373e-05 0.000445063 4.29987e-06 
1509.55 0 -0.000212916 0.0827974 -3.43038e-05 -4.45361e-05 0.265967 0.00141918 -0.000592409 -0.00030681 0.000875962 -0.0016366 0.000119911 -0.396954 0.000594881 -3.85653e-05 -0.000798157 0.000552213 -0.000116103 0.000124237 0.00278045 0.00100546 -9.94187e-05 -2.64728e-05 -8.04931e-05 -2.62326e-05 -4.64901e-05 0.000252039 0.000208148 -0.000254495 -0.000361444 6.97078e-05 0.000443838 4.10802e-06 
1509.9 0 -0.000205406 0.0814268 -3.91476e-05 -5.24469e-05 0.283087 0.00138511 -0.00052926 -0.000378271 0.000871971 -0.00156451 5.97487e-05 -0.381636 0.000538704 1.3571e-05 -0.000890021 0.000544615 -0.00010362 0.000174712 0.0027697 0.00100673 -9.70108e-05 -1.96623e-05 -8.81738e-05 -3.83266e-05 -4.82898e-05 0.000302014 0.000198722 -0.000247475 -0.000361423 6.62318e-05 0.000441696 4.84225e-06 
1510.25 0 -0.000199579 0.0799009 -4.44694e-05 -6.03218e-05 0.299422 0.0013501 -0.000465822 -0.000446537 0.000864023 -0.00148648 6.19245e-06 -0.365638 0.000480352 6.43532e-05 -0.000979523 0.000533676 -9.22937e-05 0.00022668 0.00275461 0.00100822 -9.54028e-05 -1.29644e-05 -9.53389e-05 -4.99536e-05 -5.0075e-05 0.000347357 0.000188404 -0.000238531 -0.000360462 6.40148e-05 0.000438485 6.20248e-06 
1510.6 0 -0.000194778 0.0782264 -5.0218e-05 -6.85415e-05 0.31494 0.00131677 -0.000402334 -0.000510945 0.000850482 -0.0014033 -3.99978e-05 -0.348999 0.000420738 0.000113836 -0.00106525 0.000521767 -8.30388e-05 0.000279762 0.00273468 0.00101071 -9.4416e-05 -5.69692e-06 -0.000102724 -6.07475e-05 -5.14161e-05 0.000389538 0.000177435 -0.000226622 -0.000358675 6.2732e-05 0.000434187 7.44235e-06 
1510.95 0 -0.000190543 0.0764092 -5.56826e-05 -7.84794e-05 0.329615 0.00128713 -0.000339255 -0.000570894 0.000832215 -0.00131588 -7.98198e-05 -0.331764 0.000359948 0.000162038 -0.00114723 0.00051047 -7.47733e-05 0.00033188 0.00271194 0.00101546 -9.36717e-05 2.07957e-06 -0.000110705 -7.09121e-05 -5.18222e-05 0.000430724 0.000165733 -0.000213193 -0.000355515 6.15895e-05 0.000428634 8.92063e-06 
1511.3 0 -0.00018644 0.0744541 -6.08106e-05 -8.94689e-05 0.34342 0.00126191 -0.000278132 -0.000626436 0.000810969 -0.00122605 -0.000114858 -0.313981 0.000296468 0.000208253 -0.00122488 0.00050057 -6.5841e-05 0.000381684 0.0026879 0.0010232 -9.25952e-05 9.88301e-06 -0.000117902 -8.06697e-05 -5.11183e-05 0.000471449 0.000153132 -0.000200382 -0.00035088 6.04015e-05 0.000421403 1.17859e-05 
1511.65 0 -0.000182471 0.0723649 -6.62723e-05 -9.98433e-05 0.356338 0.00124078 -0.000220902 -0.000678163 0.000785994 -0.00113552 -0.000146415 -0.295696 0.000228763 0.000249768 -0.00129717 0.000492401 -5.639e-05 0.000428677 0.00266357 0.00103291 -9.07507e-05 1.76275e-05 -0.000123224 -9.03589e-05 -4.94908e-05 0.000509466 0.000140027 -0.000187943 -0.000345391 5.99554e-05 0.000412388 1.5424e-05 
1512 0 -0.000178935 0.0701466 -7.22605e-05 -0.000109897 0.368354 0.00122239 -0.000169184 -0.000726634 0.000756554 -0.00104457 -0.000174081 -0.276951 0.000157268 0.000285159 -0.00136518 0.000486816 -4.84973e-05 0.000472303 0.00264148 0.00104207 -8.75473e-05 2.5381e-05 -0.000127842 -9.99977e-05 -4.77439e-05 0.000542572 0.000127007 -0.000173991 -0.00033936 6.05766e-05 0.000401692 1.82291e-05 
1512.35 0 -0.000175745 0.0678044 -7.80188e-05 -0.000120934 0.379451 0.00120614 -0.000123999 -0.000771959 0.000724818 -0.000952862 -0.000196646 -0.257785 8.36965e-05 0.000316576 -0.00143115 0.000485702 -4.33348e-05 0.000511302 0.00262369 0.00104859 -8.28351e-05 3.32402e-05 -0.000133191 -0.000109166 -4.62679e-05 0.000571023 0.00011421 -0.00015763 -0.000332332 6.1012e-05 0.00038949 1.96196e-05 
1512.7 0 -0.000173138 0.0653431 -8.30526e-05 -0.000132724 0.389612 0.00119292 -8.47005e-05 -0.000813864 0.000693513 -0.00085976 -0.000213656 -0.238244 9.84594e-06 0.000347411 -0.00149578 0.000490517 -3.95571e-05 0.000545056 0.00260852 0.00105252 -7.72374e-05 4.08721e-05 -0.000139034 -0.000117507 -4.4824e-05 0.000595531 0.000101498 -0.000139718 -0.000323687 6.0772e-05 0.000376012 2.00265e-05 
1513.05 0 -0.000171685 0.0627687 -8.75158e-05 -0.000143748 0.398825 0.0011838 -5.0305e-05 -0.000850998 0.000662232 -0.000765345 -0.000224128 -0.218375 -6.26352e-05 0.000379829 -0.00155764 0.000502377 -3.60127e-05 0.000574583 0.00259181 0.00105571 -7.05663e-05 4.76449e-05 -0.000144052 -0.000124529 -4.30454e-05 0.000616261 8.9251e-05 -0.000120994 -0.000313811 6.12541e-05 0.000361265 2.00399e-05 
1513.4 0 -0.000171437 0.060089 -9.14644e-05 -0.000153757 0.407082 0.00117957 -2.12069e-05 -0.000882453 0.000628403 -0.000671731 -0.000227605 -0.198223 -0.000132677 0.000415505 -0.00161544 0.00052147 -3.34574e-05 0.000600474 0.00257108 0.00105942 -6.2178e-05 5.38282e-05 -0.000148099 -0.000130212 -4.07936e-05 0.000634226 7.81158e-05 -0.000100831 -0.000303489 6.30864e-05 0.000345727 1.97969e-05 
1513.75 0 -0.000171812 0.0573102 -9.48147e-05 -0.000163547 0.41437 0.0011802 2.84516e-06 -0.000908996 0.000591557 -0.000580785 -0.000225122 -0.177831 -0.000200044 0.000456467 -0.00166964 0.000545924 -3.35263e-05 0.000622954 0.00254625 0.00106381 -5.25542e-05 5.99449e-05 -0.000152204 -0.000135108 -3.85968e-05 0.000650754 6.79483e-05 -7.84999e-05 -0.000292401 6.57937e-05 0.000329615 1.92684e-05 
1514.1 0 -0.000171996 0.054438 -9.73609e-05 -0.000173399 0.420682 0.00118517 2.37864e-05 -0.000931046 0.000552859 -0.00049211 -0.000217542 -0.157246 -0.000265694 0.000502445 -0.00172163 0.00057506 -3.74198e-05 0.000643427 0.00251815 0.0010689 -4.27238e-05 6.58414e-05 -0.000156998 -0.000139221 -3.69446e-05 0.000666204 5.82214e-05 -5.42725e-05 -0.000280222 6.83835e-05 0.000312351 1.82171e-05 
1514.45 0 -0.000171584 0.0514794 -9.88353e-05 -0.000183466 0.426013 0.0011935 4.41977e-05 -0.000947894 0.000512793 -0.000404571 -0.000205859 -0.136513 -0.000331533 0.000552033 -0.00177288 0.000610681 -4.44534e-05 0.000662146 0.00248899 0.00107399 -3.34591e-05 7.14221e-05 -0.000162631 -0.000142255 -3.55197e-05 0.000680089 4.8539e-05 -2.9163e-05 -0.000267683 7.03302e-05 0.000293991 1.65191e-05 
1514.8 0 -0.000170243 0.0484408 -9.92315e-05 -0.000193661 0.430357 0.00120318 6.5861e-05 -0.000959197 0.000471828 -0.000317827 -0.000191596 -0.11568 -0.000398344 0.000605936 -0.0018243 0.000654026 -5.44612e-05 0.000676554 0.0024611 0.0010778 -2.43346e-05 7.69907e-05 -0.000169228 -0.000143955 -3.44228e-05 0.000690667 3.84746e-05 -3.50224e-06 -0.000255245 7.28653e-05 0.000275397 1.44896e-05 
1515.15 0 -0.000167316 0.0453285 -9.85492e-05 -0.000203848 0.433717 0.00121377 8.88055e-05 -0.000966104 0.000431118 -0.000232562 -0.000175507 -0.0947895 -0.000465425 0.000665976 -0.00187558 0.000704115 -6.90632e-05 0.000683513 0.00243524 0.00107983 -1.40521e-05 8.30994e-05 -0.000176244 -0.000144218 -3.41254e-05 0.000696361 2.75853e-05 2.34207e-05 -0.000242988 7.67275e-05 0.000257037 1.21601e-05 
1515.5 0 -0.000162869 0.0421496 -9.64997e-05 -0.00021385 0.436094 0.00122633 0.000111961 -0.000971224 0.000391119 -0.000149748 -0.000158543 -0.073885 -0.000532479 0.000732968 -0.00192618 0.000759405 -8.84114e-05 0.000682179 0.0024102 0.00108015 -2.62584e-06 8.99441e-05 -0.000182633 -0.000142841 -3.4418e-05 0.0006977 1.58688e-05 5.15712e-05 -0.000230556 8.09495e-05 0.000238383 8.67075e-06 
1515.85 0 -0.000156749 0.0389104 -9.34771e-05 -0.000223564 0.43749 0.00124021 0.000134473 -0.000976069 0.000350842 -7.10675e-05 -0.000142916 -0.0530091 -0.000599716 0.000806037 -0.00197652 0.000819786 -0.000110126 0.000675489 0.00238377 0.00107794 8.68956e-06 9.68144e-05 -0.000188404 -0.000139239 -3.47932e-05 0.000695567 4.15466e-06 8.1032e-05 -0.000217572 8.4877e-05 0.000218756 3.42735e-06 
1516.2 0 -0.000148197 0.0356168 -9.04653e-05 -0.000233521 0.43791 0.00125361 0.000155822 -0.000980019 0.000309255 1.00547e-06 -0.000131124 -0.0322057 -0.000666515 0.000884494 -0.00202715 0.000885004 -0.000131856 0.000666742 0.00235545 0.00107203 1.9515e-05 0.000103248 -0.000194424 -0.000133498 -3.51388e-05 0.000690478 -6.95172e-06 0.000112928 -0.000204173 8.87593e-05 0.000198214 -3.05186e-06 
1516.55 0 -0.000137318 0.032276 -8.80677e-05 -0.000243653 0.437362 0.00126481 0.000175545 -0.000981438 0.000266469 6.49282e-05 -0.000123903 -0.0115207 -0.000731532 0.000969671 -0.00207755 0.000952863 -0.000151985 0.000656599 0.00232534 0.00106266 3.02448e-05 0.000109008 -0.000201079 -0.000126321 -3.60055e-05 0.000682983 -1.74518e-05 0.00014722 -0.000190371 9.25113e-05 0.000177115 -9.88642e-06 
1516.9 0 -0.000124674 0.0288967 -8.60741e-05 -0.000252363 0.435857 0.00127228 0.000193478 -0.00097936 0.000223475 0.000120692 -0.00011999 0.00899949 -0.000794456 0.00106269 -0.00212619 0.00102074 -0.00016898 0.000644208 0.00229124 0.00105159 4.14844e-05 0.000114337 -0.00020756 -0.000118102 -3.76083e-05 0.000672933 -2.7522e-05 0.000182675 -0.000176438 9.59336e-05 0.000155471 -1.65276e-05 
1517.25 0 -0.000110272 0.0254878 -8.40551e-05 -0.000258734 0.433405 0.0012757 0.000209554 -0.000975716 0.000180462 0.000168996 -0.000118141 0.0293098 -0.000857457 0.00116263 -0.00217163 0.0010875 -0.000181767 0.000628619 0.00225071 0.00104021 5.37798e-05 0.000119726 -0.000213317 -0.000108803 -3.93096e-05 0.000660589 -3.75336e-05 0.000218561 -0.000162752 9.88908e-05 0.000133435 -2.31555e-05 
1517.6 0 -9.41501e-05 0.022057 -8.20213e-05 -0.00026309 0.430019 0.00127596 0.000224266 -0.000973129 0.000137396 0.000211398 -0.000118427 0.0493669 -0.000922557 0.00126887 -0.00221411 0.00115328 -0.000190606 0.000610002 0.00220281 0.00102851 6.74639e-05 0.000124852 -0.000220017 -9.85648e-05 -4.08048e-05 0.000646996 -4.80054e-05 0.000254688 -0.00014941 0.000101078 0.000111828 -3.00053e-05 
1517.95 0 -7.72107e-05 0.0186108 -8.02762e-05 -0.000265522 0.425711 0.00127382 0.000238189 -0.000971871 9.65048e-05 0.000250023 -0.00012083 0.0691277 -0.000989128 0.0013816 -0.00225504 0.00121861 -0.000196977 0.000589888 0.00214695 0.00101618 8.24516e-05 0.000129536 -0.000229293 -8.72711e-05 -4.27685e-05 0.000632965 -5.8831e-05 0.000291115 -0.000136173 0.000101779 9.10978e-05 -3.61248e-05 
1518.3 0 -6.11025e-05 0.0151562 -7.92084e-05 -0.000265876 0.420502 0.00126965 0.000251705 -0.000971873 6.03433e-05 0.000285802 -0.000124204 0.088549 -0.00105597 0.0014993 -0.00229387 0.00128344 -0.000202032 0.000569903 0.00208262 0.00100235 9.76955e-05 0.000134279 -0.000240027 -7.43553e-05 -4.55677e-05 0.00061831 -6.96783e-05 0.000328137 -0.00012253 0.000100512 7.09697e-05 -4.05879e-05 
1518.65 0 -4.68432e-05 0.0117007 -7.87766e-05 -0.000264455 0.414415 0.00126404 0.000265276 -0.000974253 2.88358e-05 0.000319132 -0.000127352 0.107591 -0.00112317 0.00161832 -0.00232892 0.00134669 -0.00020554 0.0005507 0.00201089 0.000985372 0.000112042 0.000138975 -0.000250564 -5.98066e-05 -4.8826e-05 0.00060189 -8.12988e-05 0.00036581 -0.000108221 9.73004e-05 5.11926e-05 -4.41612e-05 
1519 0 -3.41111e-05 0.00825294 -7.88513e-05 -0.000262074 0.40747 0.00125797 0.00027923 -0.00097876 8.84493e-07 0.00035057 -0.000130796 0.12622 -0.00119204 0.00173658 -0.00236057 0.0014082 -0.000206546 0.000531828 0.00193441 0.000963174 0.000124657 0.000143038 -0.000260816 -4.39389e-05 -5.22678e-05 0.000583297 -9.43215e-05 0.000403288 -9.36025e-05 9.26918e-05 3.1894e-05 -4.78881e-05 
1519.35 0 -2.24471e-05 0.00481958 -7.97212e-05 -0.00025939 0.399688 0.00125261 0.000293665 -0.000984031 -2.42756e-05 0.000380396 -0.00013578 0.1444 -0.00126275 0.00185458 -0.00238982 0.00146922 -0.000205439 0.000512581 0.00185399 0.000933293 0.000135621 0.000146728 -0.000270658 -2.74666e-05 -5.62697e-05 0.000562986 -0.000108477 0.000439412 -7.86764e-05 8.7718e-05 1.30589e-05 -5.14054e-05 
1519.7 0 -1.18684e-05 0.0014056 -8.1275e-05 -0.000256384 0.39109 0.00124871 0.000307241 -0.000990102 -4.85881e-05 0.00040886 -0.000141491 0.162095 -0.00133237 0.00197142 -0.00241653 0.00153028 -0.000202338 0.000493865 0.00176768 0.000894741 0.000145967 0.000149638 -0.000279642 -1.06683e-05 -6.08941e-05 0.000541311 -0.000123441 0.000474246 -6.29268e-05 8.24674e-05 -6.07963e-06 -5.45199e-05 
1520.05 0 -2.21195e-06 -0.00198368 -8.24539e-05 -0.000253231 0.3817 0.00124782 0.000317707 -0.00099699 -7.37164e-05 0.0004352 -0.00014656 0.17927 -0.0013972 0.00208416 -0.0024413 0.00159072 -0.000194772 0.000478204 0.00167395 0.00084952 0.000155908 0.000150612 -0.000288671 6.87425e-06 -6.50145e-05 0.000518195 -0.000138799 0.000508804 -4.63307e-05 7.6221e-05 -2.60825e-05 -5.77715e-05 
1520.4 0 6.42753e-06 -0.00534176 -8.27686e-05 -0.000250355 0.371548 0.00125189 0.000325173 -0.0010036 -9.78376e-05 0.000458672 -0.000152354 0.195893 -0.00145704 0.00219129 -0.00246439 0.00164934 -0.000180202 0.000467919 0.00157351 0.000800282 0.000164438 0.000149132 -0.000299287 2.50786e-05 -6.80696e-05 0.000493527 -0.000154134 0.000543468 -2.95369e-05 6.90217e-05 -4.68004e-05 -6.09806e-05 
1520.75 0 1.41446e-05 -0.00866042 -8.30008e-05 -0.000247486 0.360661 0.00126105 0.000331711 -0.00100915 -0.000117712 0.000479539 -0.000160447 0.211934 -0.00151327 0.00229375 -0.00248459 0.00170463 -0.000159071 0.000463962 0.00146668 0.000748596 0.000171598 0.000145416 -0.00031147 4.36816e-05 -7.10259e-05 0.00046817 -0.000169544 0.000577584 -1.35765e-05 6.17181e-05 -6.78886e-05 -6.32417e-05 
1521.1 0 2.17223e-05 -0.0119311 -8.34524e-05 -0.000243537 0.349069 0.00127433 0.000336671 -0.00101498 -0.000133208 0.000498011 -0.000170398 0.227361 -0.00156629 0.00239209 -0.00250057 0.00175463 -0.000134177 0.000466695 0.00135181 0.000696711 0.000179192 0.00013993 -0.000323534 6.23003e-05 -7.40469e-05 0.000443075 -0.000185043 0.000609932 7.85599e-07 5.47597e-05 -8.91585e-05 -6.37523e-05 
1521.45 0 3.00473e-05 -0.0151467 -8.39444e-05 -0.00023764 0.3368 0.00129186 0.00033673 -0.00102261 -0.00014757 0.000514701 -0.000181558 0.24214 -0.0016173 0.00248352 -0.00251129 0.00179822 -0.000107627 0.00047725 0.00122818 0.000647056 0.000188367 0.00013223 -0.00033416 8.04969e-05 -7.60126e-05 0.000418337 -0.000200025 0.00063966 1.31219e-05 4.77842e-05 -0.000110757 -6.26047e-05 
1521.8 0 3.93093e-05 -0.0183003 -8.44673e-05 -0.000230098 0.323889 0.00131399 0.00033033 -0.00103038 -0.000163944 0.000530502 -0.000195362 0.256242 -0.00166739 0.00256475 -0.00251571 0.00183592 -7.85188e-05 0.000496113 0.00109871 0.000599774 0.000198278 0.000122516 -0.000343552 9.8116e-05 -7.63249e-05 0.000394988 -0.000214025 0.000667092 2.30717e-05 4.01523e-05 -0.00013233 -6.08834e-05 
1522.15 0 4.93791e-05 -0.0213857 -8.45133e-05 -0.000221441 0.310368 0.00133885 0.000319491 -0.00103633 -0.000183215 0.000545761 -0.000214491 0.269635 -0.00171557 0.00263551 -0.002513 0.00186812 -4.4723e-05 0.000521651 0.000966984 0.000553555 0.000207418 0.000112339 -0.000352593 0.000115173 -7.57316e-05 0.000374131 -0.000227308 0.000692857 3.12092e-05 3.19814e-05 -0.00015317 -5.97927e-05 
1522.5 0 6.05446e-05 -0.0243979 -8.3415e-05 -0.000212356 0.296277 0.00136402 0.000307536 -0.0010406 -0.000205205 0.000560445 -0.00023986 0.28229 -0.00175985 0.00269662 -0.00250344 0.0018937 -7.07021e-06 0.000552027 0.000833412 0.000508153 0.000215633 0.000102261 -0.000361941 0.000131652 -7.50369e-05 0.000354201 -0.000240329 0.000716938 3.86792e-05 2.39763e-05 -0.000173051 -5.96785e-05 
1522.85 0 7.27611e-05 -0.0273313 -8.0885e-05 -0.000203797 0.281659 0.00138908 0.000295335 -0.00104333 -0.000229187 0.000574095 -0.00027036 0.294184 -0.00179925 0.00274805 -0.00248781 0.0019114 3.17931e-05 0.000586582 0.0006963 0.000464223 0.000223646 9.21735e-05 -0.000371778 0.000147398 -7.43541e-05 0.000332304 -0.000253413 0.000739001 4.61808e-05 1.61551e-05 -0.00019231 -6.01926e-05 
1523.2 0 8.48681e-05 -0.0301784 -7.75921e-05 -0.000195911 0.266554 0.00141391 0.000281869 -0.00104393 -0.000253662 0.000586221 -0.000304492 0.305302 -0.00183449 0.00279001 -0.00246528 0.00192128 7.12198e-05 0.000625386 0.000554705 0.000421912 0.000231105 8.22064e-05 -0.000381538 0.000161951 -7.36239e-05 0.00030818 -0.000266634 0.000759148 5.41265e-05 8.32384e-06 -0.000211669 -6.11162e-05 
1523.55 0 9.59827e-05 -0.0329316 -7.46092e-05 -0.000187766 0.251 0.00143706 0.00026658 -0.00104111 -0.000277336 0.000597511 -0.000340159 0.315629 -0.00186636 0.00282397 -0.00243383 0.00192472 0.000111586 0.000668362 0.000409435 0.000380302 0.000237073 7.17823e-05 -0.000390081 0.000175615 -7.27854e-05 0.000284629 -0.000279766 0.0007776 6.27672e-05 1.01399e-06 -0.000231705 -6.22971e-05 
1523.9 0 0.000106145 -0.0355863 -7.19392e-05 -0.000178248 0.235032 0.00145763 0.000249197 -0.00103193 -0.000300301 0.000608297 -0.000375123 0.325144 -0.00189467 0.00285116 -0.00239287 0.00192307 0.000152808 0.000714688 0.000261437 0.000337499 0.000240852 6.0099e-05 -0.000396399 0.000189257 -7.17075e-05 0.00026341 -0.000292715 0.000794137 7.20441e-05 -5.67698e-06 -0.000251839 -6.40447e-05 
1524.25 0 0.000115584 -0.0381403 -6.89811e-05 -0.000167181 0.218689 0.00147538 0.000229628 -0.0010136 -0.000322787 0.000618199 -0.000408304 0.33383 -0.00191825 0.00287089 -0.00234478 0.00191599 0.000196024 0.000763003 0.000111186 0.000291904 0.000241913 4.7442e-05 -0.000400824 0.000202512 -7.05244e-05 0.000243889 -0.000305501 0.000809042 8.15973e-05 -1.20618e-05 -0.000271313 -6.71434e-05 
1524.6 0 0.000124977 -0.0405901 -6.55489e-05 -0.000155424 0.202015 0.00149041 0.000207976 -0.0009861 -0.000343365 0.000627609 -0.000439904 0.341676 -0.00193606 0.00288197 -0.00229234 0.0019027 0.000242835 0.00081193 -3.99558e-05 0.000243615 0.00024058 3.45734e-05 -0.000404266 0.000214796 -6.95125e-05 0.000225442 -0.000317715 0.000822824 9.10586e-05 -1.76909e-05 -0.000290147 -7.09772e-05 
1524.95 0 0.000134629 -0.0429303 -6.22319e-05 -0.000143352 0.185049 0.00150406 0.000183962 -0.000950982 -0.000360313 0.00063653 -0.000470458 0.348675 -0.0019479 0.00288468 -0.00223516 0.00188276 0.000292762 0.000860526 -0.000189785 0.000193741 0.000237573 2.15235e-05 -0.000406644 0.000226609 -6.87583e-05 0.000207736 -0.000328716 0.000834766 0.000100331 -2.1993e-05 -0.000308182 -7.40163e-05 
1525.3 0 0.000143879 -0.0451545 -5.92491e-05 -0.000130068 0.167832 0.00151677 0.000156751 -0.000909455 -0.000374056 0.000643915 -0.000500685 0.35482 -0.00195341 0.00287953 -0.00217063 0.00185536 0.000344176 0.00090914 -0.000337641 0.000143074 0.000232853 7.63483e-06 -0.000406941 0.000238404 -6.83408e-05 0.000191135 -0.000338152 0.000843425 0.000109125 -2.526e-05 -0.000324945 -7.57786e-05 
1525.65 0 0.000152422 -0.0472586 -5.59286e-05 -0.000115269 0.150403 0.00152609 0.0001259 -0.000861433 -0.000387469 0.00065015 -0.000530906 0.360104 -0.00195303 0.00286594 -0.00209767 0.00181969 0.000396671 0.000958798 -0.000484281 9.19157e-05 0.000226341 -8.1473e-06 -0.000404256 0.000249999 -6.88248e-05 0.000176189 -0.000346088 0.000848954 0.000117142 -2.78607e-05 -0.000340223 -7.67878e-05 
1526 0 0.000161128 -0.0492404 -5.19427e-05 -0.000100543 0.132805 0.00153042 9.23307e-05 -0.000804848 -0.000403694 0.000657051 -0.000559739 0.364521 -0.00194902 0.00284494 -0.00201649 0.00177613 0.000450585 0.00101026 -0.00062986 4.07513e-05 0.000218552 -2.61319e-05 -0.00039808 0.000261405 -7.02455e-05 0.000162134 -0.000352951 0.000852669 0.000124642 -2.96992e-05 -0.000353987 -7.70726e-05 
1526.35 0 0.000171159 -0.0510974 -4.74888e-05 -8.72466e-05 0.11508 0.00153212 5.84477e-05 -0.00073816 -0.000424974 0.00066529 -0.000586907 0.368072 -0.00194383 0.00282052 -0.0019269 0.00172667 0.000505572 0.0010633 -0.000774936 -1.03269e-05 0.000209918 -4.52732e-05 -0.000388336 0.000272982 -7.13499e-05 0.000148552 -0.000358762 0.000855077 0.000131713 -3.06412e-05 -0.000366201 -7.6953e-05 
1526.7 0 0.000183 -0.0528273 -4.31987e-05 -7.48361e-05 0.0972676 0.00153355 2.65674e-05 -0.000662447 -0.000451721 0.000673314 -0.00061555 0.37076 -0.00193724 0.00279492 -0.00182991 0.0016735 0.000561171 0.0011165 -0.000920253 -6.23346e-05 0.00020009 -6.43502e-05 -0.00037594 0.000284843 -7.11425e-05 0.000136263 -0.000363252 0.000855987 0.000138204 -3.16867e-05 -0.000376647 -7.72729e-05 
1527.05 0 0.000196332 -0.0544281 -3.94296e-05 -6.25146e-05 0.0794077 0.00153369 -1.37926e-06 -0.000580263 -0.000482043 0.000679821 -0.000648661 0.372586 -0.00192636 0.00276488 -0.00172761 0.00161731 0.000618895 0.00116816 -0.00106487 -0.000115232 0.000187419 -8.27762e-05 -0.000362011 0.000296145 -6.99007e-05 0.000124989 -0.000366934 0.000855554 0.000143717 -3.38562e-05 -0.000384885 -7.82417e-05 
1527.4 0 0.000210478 -0.0558968 -3.54415e-05 -5.06066e-05 0.0615452 0.00152972 -2.35257e-05 -0.000493982 -0.000513375 0.000686126 -0.000685919 0.373552 -0.00190957 0.00272632 -0.001622 0.00155869 0.000679904 0.00121622 -0.00120574 -0.000167154 0.000171577 -0.000100536 -0.000346589 0.00030647 -6.88042e-05 0.000113399 -0.000370138 0.000854584 0.000148178 -3.57426e-05 -0.000391331 -7.96928e-05 
1527.75 0 0.000225602 -0.0572297 -3.06718e-05 -3.9094e-05 0.0437254 0.00152022 -4.02588e-05 -0.000404463 -0.000544621 0.000693704 -0.000724917 0.373664 -0.00188892 0.00267925 -0.00151525 0.00149931 0.000741695 0.00125984 -0.00134071 -0.000217905 0.000154885 -0.000118072 -0.000329632 0.000316523 -6.82449e-05 0.000101567 -0.000372616 0.00085322 0.000152192 -3.60395e-05 -0.000396633 -8.14926e-05 
1528.1 0 0.000241859 -0.0584238 -2.59273e-05 -2.73816e-05 0.0259899 0.00150582 -5.39543e-05 -0.000310718 -0.00057547 0.000702647 -0.000765426 0.372934 -0.00186717 0.00262484 -0.00140911 0.00143937 0.00080051 0.00130045 -0.00147092 -0.000269751 0.000138584 -0.000135928 -0.000311913 0.000326603 -6.7256e-05 9.04802e-05 -0.000374451 0.000851175 0.000155877 -3.54717e-05 -0.000400523 -8.30243e-05 
1528.45 0 0.000258231 -0.0594781 -2.23264e-05 -1.5475e-05 0.00837535 0.00148659 -6.56265e-05 -0.000211038 -0.000605296 0.00071394 -0.000808425 0.371369 -0.00184518 0.00256332 -0.00130361 0.00137672 0.000855086 0.00133898 -0.00159743 -0.000324077 0.000121266 -0.000153881 -0.000293932 0.000335807 -6.50416e-05 8.03857e-05 -0.000375823 0.000848604 0.000159014 -3.50167e-05 -0.000402765 -8.36334e-05 
1528.8 0 0.000273272 -0.0603927 -1.99769e-05 -3.36255e-06 -0.00908114 0.0014616 -7.38e-05 -0.000104448 -0.000633635 0.00072959 -0.000853145 0.368979 -0.00182296 0.0024953 -0.00119733 0.00130949 0.000906537 0.00137428 -0.00171982 -0.00037988 0.000102092 -0.000170884 -0.000275298 0.000343614 -6.14187e-05 7.05236e-05 -0.00037671 0.000845244 0.000161791 -3.45353e-05 -0.000403931 -8.37111e-05 
1529.15 0 0.000287243 -0.0611689 -1.83707e-05 9.08084e-06 -0.0263395 0.00143031 -7.75484e-05 8.01499e-06 -0.000661516 0.000749331 -0.000897807 0.365776 -0.00179992 0.00242264 -0.00108936 0.00123778 0.000954733 0.00140333 -0.00183884 -0.00043475 8.27729e-05 -0.000185705 -0.000255364 0.000350111 -5.68453e-05 5.92672e-05 -0.00037683 0.000840671 0.000164724 -3.39974e-05 -0.000404334 -8.44034e-05 
1529.5 0 0.000301281 -0.0618072 -1.68608e-05 2.18879e-05 -0.0433584 0.0013942 -7.8555e-05 0.000123269 -0.000691248 0.000771282 -0.000942164 0.361776 -0.00177562 0.00234635 -0.00098033 0.00116143 0.000999019 0.00142421 -0.0019559 -0.000487108 6.46229e-05 -0.000198469 -0.000233799 0.000354444 -5.21527e-05 4.53806e-05 -0.000376362 0.000834548 0.000168597 -3.45311e-05 -0.000403934 -8.6114e-05 
1529.85 0 0.000314939 -0.0623063 -1.53626e-05 3.53476e-05 -0.0601009 0.00135446 -7.81526e-05 0.000240232 -0.000724874 0.000795566 -0.00098718 0.357001 -0.00175061 0.00226464 -0.00087134 0.00107935 0.00104073 0.00143741 -0.0020708 -0.000537439 4.70656e-05 -0.000210366 -0.000210759 0.00035627 -4.82564e-05 2.93123e-05 -0.000375791 0.000826097 0.000173105 -3.64621e-05 -0.000402986 -8.85273e-05 
1530.2 0 0.000327338 -0.0626654 -1.38365e-05 4.95085e-05 -0.0765343 0.0013101 -7.48298e-05 0.000360133 -0.00076248 0.000823346 -0.00103293 0.35147 -0.00172488 0.00217553 -0.000762926 0.000991312 0.00108076 0.00144288 -0.00218254 -0.000588401 2.95225e-05 -0.000221346 -0.000187298 0.000356362 -4.50188e-05 1.2194e-05 -0.000375026 0.000815242 0.000177443 -3.89412e-05 -0.000401484 -9.14008e-05 
1530.55 0 0.000338751 -0.0628847 -1.17997e-05 6.34379e-05 -0.0926274 0.00125937 -6.65638e-05 0.000483176 -0.000803021 0.000855636 -0.00107925 0.345199 -0.0016979 0.00207987 -0.000654983 0.000898506 0.00111662 0.00143989 -0.00229048 -0.000642911 1.30038e-05 -0.000231114 -0.000164096 0.000355008 -4.13484e-05 -5.18151e-06 -0.000374168 0.000802954 0.000181502 -4.10682e-05 -0.000399602 -9.44156e-05 
1530.9 0 0.000349702 -0.062966 -9.50841e-06 7.64865e-05 -0.108345 0.00120181 -5.46092e-05 0.000608828 -0.000846712 0.000893451 -0.00112557 0.338203 -0.00166935 0.00197986 -0.000547444 0.000803286 0.00114437 0.00142877 -0.00239509 -0.000701643 -1.3868e-06 -0.000240262 -0.000140965 0.000352588 -3.63421e-05 -2.37587e-05 -0.000374025 0.000789804 0.000185995 -4.29616e-05 -0.000397667 -9.72777e-05 
1531.25 0 0.000360116 -0.0629109 -7.39974e-06 8.96114e-05 -0.123648 0.00113853 -4.12753e-05 0.000737307 -0.000894501 0.0009369 -0.00117059 0.330504 -0.00163876 0.00187446 -0.000440955 0.000707997 0.00116284 0.00141128 -0.00249732 -0.000763184 -1.46921e-05 -0.000248928 -0.000117839 0.000349525 -2.99126e-05 -4.63756e-05 -0.000374539 0.000775605 0.000191279 -4.57591e-05 -0.000395849 -9.99484e-05 
1531.6 0 0.000369472 -0.0627188 -5.61863e-06 0.000103772 -0.138499 0.00107127 -2.71265e-05 0.000869201 -0.000945794 0.000985249 -0.00121255 0.322132 -0.00160568 0.0017601 -0.00033686 0.000614575 0.00117342 0.00138854 -0.0025961 -0.000826901 -2.8412e-05 -0.000256109 -9.5753e-05 0.00034567 -2.27474e-05 -7.26531e-05 -0.000374592 0.000760113 0.000196723 -4.94585e-05 -0.000394387 -0.000102943 
1531.95 0 0.000377014 -0.0623901 -4.58884e-06 0.000118858 -0.152871 0.00100171 -1.23446e-05 0.00100449 -0.00099732 0.00103736 -0.00124992 0.313118 -0.00156843 0.00163625 -0.000237159 0.000524105 0.00117713 0.00135926 -0.0026896 -0.000893452 -4.26958e-05 -0.000261304 -7.61783e-05 0.000341219 -1.54638e-05 -9.76884e-05 -0.000373375 0.000743127 0.000201827 -5.26694e-05 -0.000392878 -0.000106507 
1532.3 0 0.000382372 -0.061929 -4.44258e-06 0.000134691 -0.166738 0.000930782 2.91721e-06 0.00114307 -0.00104575 0.00109159 -0.00128177 0.303484 -0.00152453 0.0015056 -0.000143552 0.000436449 0.00117465 0.00132207 -0.00277841 -0.000962093 -5.70527e-05 -0.000265381 -5.87458e-05 0.000337387 -8.05908e-06 -0.000118977 -0.000370579 0.000724522 0.000206526 -5.4785e-05 -0.000390357 -0.000109699 
1532.65 0 0.00038586 -0.0613397 -4.49289e-06 0.000150949 -0.180069 0.000857987 1.93175e-05 0.00128453 -0.0010902 0.00114635 -0.00130837 0.293257 -0.00147366 0.00136875 -5.69294e-05 0.000350781 0.00116695 0.00127697 -0.00286373 -0.00103071 -7.1538e-05 -0.000268446 -4.22929e-05 0.000334625 -1.8684e-07 -0.000139642 -0.000366385 0.000704259 0.000210351 -5.61472e-05 -0.000386087 -0.000111753 
1533 0 0.000388269 -0.0606241 -3.85685e-06 0.000166477 -0.19284 0.000782415 3.8014e-05 0.00142736 -0.0011303 0.00120239 -0.00133077 0.282472 -0.0014183 0.00122402 2.29553e-05 0.000267331 0.00115516 0.0012246 -0.00294338 -0.00109842 -8.66071e-05 -0.000269342 -2.70205e-05 0.000331821 7.86987e-06 -0.000162577 -0.000361687 0.000681604 0.000212979 -5.73357e-05 -0.000380062 -0.00011273 
1533.35 0 0.000390527 -0.0597854 -2.46628e-06 0.00018072 -0.205032 0.0007048 6.02031e-05 0.00157067 -0.00116574 0.00126221 -0.00134978 0.271161 -0.00135965 0.00107206 9.74833e-05 0.000188479 0.00114055 0.00116582 -0.00301406 -0.00116587 -0.000102097 -0.000267502 -1.2689e-05 0.000328476 1.58634e-05 -0.000186425 -0.000356767 0.000655613 0.00021496 -5.84653e-05 -0.000372598 -0.000112834 
1533.7 0 0.000392849 -0.0588289 -7.86815e-07 0.000194246 -0.216625 0.000626779 8.61754e-05 0.00171544 -0.00119796 0.00132634 -0.00136555 0.259354 -0.00129489 0.000915408 0.000167561 0.000116976 0.00112357 0.0011008 -0.00307659 -0.00123262 -0.000116776 -0.000263146 1.21419e-06 0.000325509 2.38661e-05 -0.00021012 -0.00035081 0.000626536 0.000216794 -5.90922e-05 -0.000364046 -0.000112392 
1534.05 0 0.000394959 -0.0577583 8.17182e-07 0.000206698 -0.227595 0.000549119 0.000114555 0.00186203 -0.00122781 0.00139338 -0.00137751 0.247081 -0.00122114 0.000755037 0.000231967 5.46088e-05 0.00110346 0.0010285 -0.00313365 -0.00129536 -0.00012984 -0.000256085 1.37179e-05 0.000323669 3.20872e-05 -0.000235514 -0.000343163 0.000595577 0.000218589 -5.94083e-05 -0.000354513 -0.00011193 
1534.4 0 0.000396543 -0.0565747 2.39646e-06 0.000217385 -0.237919 0.000471406 0.000144798 0.00200881 -0.00125362 0.00146282 -0.00138495 0.23438 -0.00113962 0.000591394 0.000288659 2.19449e-06 0.00107981 0.000948192 -0.00318489 -0.00135093 -0.000141991 -0.000246369 2.45543e-05 0.000322537 4.06045e-05 -0.000263635 -0.0003341 0.000563073 0.000221018 -6.07365e-05 -0.000343804 -0.000111097 
1534.75 0 0.00039717 -0.0552801 3.98348e-06 0.000226591 -0.247587 0.000392468 0.000179268 0.00215444 -0.00127422 0.00153451 -0.00138678 0.221288 -0.00105407 0.000424842 0.000337478 -4.00136e-05 0.00105432 0.000860485 -0.00322803 -0.00140017 -0.00015426 -0.000234388 3.52556e-05 0.000321572 4.91902e-05 -0.000292112 -0.000324389 0.000528073 0.0002248 -6.39749e-05 -0.000332767 -0.000109521 
1535.1 0 0.000396739 -0.0538801 5.3888e-06 0.000234484 -0.256584 0.000310982 0.000219972 0.00229754 -0.00129056 0.00160662 -0.00138184 0.207837 -0.000965378 0.000255644 0.000378859 -7.29507e-05 0.00102845 0.000766042 -0.003261 -0.0014452 -0.000166208 -0.000220415 4.61587e-05 0.000321062 5.73918e-05 -0.000318722 -0.000314539 0.000489984 0.000229596 -6.82433e-05 -0.000322446 -0.000107668 
1535.45 0 0.000395946 -0.0523807 7.0486e-06 0.000241562 -0.264893 0.000227627 0.000264744 0.00243673 -0.00130347 0.00167737 -0.00136993 0.194059 -0.000872277 8.38347e-05 0.000413078 -9.90349e-05 0.00100108 0.000664597 -0.00328223 -0.001485 -0.000176675 -0.000205471 5.60893e-05 0.000321122 6.48151e-05 -0.000343885 -0.000304081 0.000449673 0.000234345 -7.28285e-05 -0.000312839 -0.00010521 
1535.8 0 0.000394962 -0.0507858 9.1055e-06 0.000248335 -0.2725 0.000145058 0.000310145 0.00257084 -0.00131255 0.00174683 -0.00135294 0.179991 -0.000775333 -9.08098e-05 0.000441721 -0.000120136 0.000971114 0.000555378 -0.00329016 -0.00151765 -0.000185895 -0.000190214 6.4777e-05 0.000321369 7.14865e-05 -0.000368632 -0.000292017 0.000408701 0.000238574 -7.82245e-05 -0.000303799 -0.000101736 
1536.15 0 0.000393353 -0.0491 1.10667e-05 0.000254855 -0.279394 6.46346e-05 0.00035561 0.00269797 -0.00131807 0.0018157 -0.00133502 0.165672 -0.000676275 -0.000267448 0.000466109 -0.000136669 0.000938732 0.000438672 -0.00328438 -0.00154338 -0.000194895 -0.000174554 7.29244e-05 0.000321776 7.74246e-05 -0.000392587 -0.000278717 0.000367464 0.000242602 -8.44291e-05 -0.000295319 -9.79339e-05 
1536.5 0 0.000390908 -0.0473283 1.26017e-05 0.000261281 -0.285568 -1.479e-05 0.000401211 0.00281614 -0.00132201 0.00188424 -0.00131952 0.15114 -0.00057622 -0.00044556 0.000485841 -0.000148574 0.000904292 0.000316315 -0.00326631 -0.00156233 -0.000204144 -0.000158491 8.0786e-05 0.000322842 8.20015e-05 -0.000414804 -0.000265248 0.000325436 0.000245868 -9.12688e-05 -0.000286814 -9.45731e-05 
1536.85 0 0.000387848 -0.0454758 1.36136e-05 0.00026653 -0.291017 -9.47699e-05 0.000445034 0.00292448 -0.00132625 0.00195249 -0.00130543 0.136431 -0.000474976 -0.000624315 0.000500013 -0.000156089 0.000868637 0.000189754 -0.00323704 -0.00157369 -0.000214031 -0.000141902 8.75523e-05 0.000324673 8.50479e-05 -0.000435414 -0.000251262 0.000282198 0.000247173 -9.85901e-05 -0.000277569 -9.17364e-05 
1537.2 0 0.000384268 -0.0435477 1.44817e-05 0.000269756 -0.295737 -0.000176309 0.000484454 0.00302311 -0.00132991 0.00202042 -0.0012901 0.121581 -0.000372771 -0.000800418 0.000508239 -0.000159905 0.000832313 5.95882e-05 -0.00319747 -0.00157616 -0.000224541 -0.000124452 9.27275e-05 0.00032712 8.75646e-05 -0.000455103 -0.000236192 0.000237363 0.000246781 -0.000105286 -0.000267711 -8.87842e-05 
1537.55 0 0.000379749 -0.0415491 1.53574e-05 0.000271988 -0.299727 -0.000261521 0.000517184 0.00311393 -0.00133083 0.00208679 -0.0012721 0.106628 -0.000271625 -0.000971443 0.000511281 -0.000160745 0.000795511 -7.30625e-05 -0.00314878 -0.00156961 -0.000235461 -0.000106231 9.76244e-05 0.00033015 9.01072e-05 -0.000474056 -0.000220173 0.000191228 0.000245734 -0.00011067 -0.000258034 -8.51581e-05 
1537.9 0 0.0003747 -0.0394854 1.60721e-05 0.000273932 -0.302989 -0.000352348 0.000542867 0.00319927 -0.00132849 0.00214985 -0.00125006 0.0916028 -0.000173125 -0.00113861 0.000510701 -0.000158667 0.000760234 -0.000207134 -0.00309138 -0.0015559 -0.000247566 -8.67431e-05 0.000103376 0.000333658 9.23646e-05 -0.000492214 -0.000203817 0.000145133 0.000244355 -0.000115233 -0.000249038 -8.13986e-05 
1538.25 0 0.000369168 -0.0373615 1.66174e-05 0.000274506 -0.305526 -0.000447324 0.000563815 0.00327861 -0.00132311 0.00220879 -0.00122237 0.0765392 -7.75868e-05 -0.00130328 0.00050696 -0.000153444 0.000729493 -0.000342363 -0.00302428 -0.00153698 -0.000260803 -6.46833e-05 0.000109492 0.000337121 9.39676e-05 -0.00051014 -0.000187391 0.000100281 0.000243232 -0.000119097 -0.000239964 -7.82667e-05 
1538.6 0 0.000362137 -0.0351819 1.6935e-05 0.000273302 -0.30734 -0.00054407 0.0005813 0.0033498 -0.0013133 0.00226396 -0.00118794 0.0614709 1.52871e-05 -0.00146381 0.000499964 -0.000145445 0.000704067 -0.000477736 -0.00294733 -0.00151398 -0.000273573 -4.00503e-05 0.000115364 0.000339767 9.44176e-05 -0.000528659 -0.000170496 5.66565e-05 0.000243419 -0.00012172 -0.000230128 -7.56287e-05 
1538.95 0 0.000353443 -0.0329525 1.72655e-05 0.000271714 -0.308436 -0.000641179 0.000595083 0.00341321 -0.00129666 0.00231578 -0.00114604 0.046433 0.000106076 -0.00161914 0.000491108 -0.000134586 0.000682069 -0.000612536 -0.0028627 -0.00148672 -0.000285159 -1.4359e-05 0.000121815 0.000341686 9.33761e-05 -0.000547546 -0.000152976 1.38913e-05 0.000244722 -0.000123553 -0.000220237 -7.33411e-05 
1539.3 0 0.000343412 -0.0306794 1.82566e-05 0.000270567 -0.30882 -0.000737292 0.000606204 0.00347078 -0.00127272 0.00236451 -0.00109669 0.0314595 0.000194454 -0.00177105 0.000481442 -0.000120237 0.000662216 -0.000748604 -0.00277096 -0.00145493 -0.000295763 1.16482e-05 0.000129832 0.000343787 9.13649e-05 -0.000566292 -0.000134846 -2.79173e-05 0.000245962 -0.000126013 -0.000211064 -7.25111e-05 
1539.65 0 0.000331849 -0.0283679 1.99969e-05 0.00026927 -0.308497 -0.000832208 0.000616121 0.00352218 -0.00124139 0.00240944 -0.00104099 0.0165842 0.000279065 -0.00191901 0.000470441 -0.000102107 0.000644212 -0.000887271 -0.00266965 -0.0014198 -0.000304979 3.79022e-05 0.000138204 0.000347096 8.9038e-05 -0.000585329 -0.000116338 -6.86177e-05 0.000246622 -0.000129595 -0.000202188 -7.4499e-05 
1540 0 0.000319017 -0.0260231 2.18201e-05 0.000267247 -0.307477 -0.000927337 0.000624735 0.00356585 -0.0012002 0.00244903 -0.000979479 0.00184142 0.000359671 -0.00205832 0.000458745 -8.1162e-05 0.000627491 -0.00102636 -0.00255841 -0.00138221 -0.000312401 6.37456e-05 0.00014489 0.00035171 8.60944e-05 -0.000604427 -9.81508e-05 -0.000108217 0.000246664 -0.000134177 -0.000192643 -7.88887e-05 
1540.35 0 0.00030576 -0.0236511 2.37995e-05 0.000264282 -0.30577 -0.00102288 0.000631047 0.00360149 -0.0011463 0.00248337 -0.000910724 -0.0127367 0.000437252 -0.00218593 0.000450062 -5.90746e-05 0.000612431 -0.00116192 -0.00244072 -0.00134164 -0.000318633 8.8535e-05 0.000149921 0.000356688 8.23242e-05 -0.000622418 -8.04518e-05 -0.000147074 0.000245799 -0.000139887 -0.000182164 -8.33958e-05 
1540.7 0 0.000292224 -0.0212589 2.61552e-05 0.000260871 -0.303386 -0.00111731 0.000634744 0.0036305 -0.00108054 0.00251422 -0.000833245 -0.0271201 0.000511304 -0.00230382 0.000448431 -3.63314e-05 0.000600431 -0.00129134 -0.00232033 -0.00129886 -0.000325483 0.000111724 0.000155059 0.000360998 7.84723e-05 -0.00063919 -6.27675e-05 -0.000185709 0.000243418 -0.0001472 -0.000171083 -8.63308e-05 
1541.05 0 0.000278085 -0.0188528 2.81815e-05 0.000257265 -0.30034 -0.00120911 0.000637258 0.00365374 -0.00100641 0.00254284 -0.000747256 -0.0412773 0.000581543 -0.00241581 0.000453978 -1.25304e-05 0.000591408 -0.00141588 -0.00219699 -0.0012557 -0.000334204 0.00013333 0.000161097 0.000364531 7.49189e-05 -0.000655803 -4.54165e-05 -0.00022391 0.000239146 -0.000155176 -0.000159898 -8.82376e-05 
1541.4 0 0.000263456 -0.0164385 2.99514e-05 0.000252459 -0.296649 -0.00129815 0.000638343 0.00366979 -0.000926151 0.00256894 -0.000653599 -0.0551773 0.000649677 -0.0025218 0.000463479 1.22434e-05 0.000582428 -0.00153703 -0.0020676 -0.00121188 -0.000343144 0.000153915 0.000167048 0.000367477 7.12042e-05 -0.000672437 -2.93771e-05 -0.000261183 0.000233631 -0.000161722 -0.000149248 -9.04699e-05 
1541.75 0 0.000248657 -0.01402 3.24798e-05 0.000246155 -0.292328 -0.00138438 0.000634507 0.0036765 -0.000840061 0.00259183 -0.000551888 -0.068793 0.000716399 -0.0026183 0.000474509 3.81453e-05 0.000570933 -0.00165234 -0.00193197 -0.00116484 -0.000351158 0.000173816 0.000172065 0.000370018 6.6926e-05 -0.000688524 -1.51678e-05 -0.000297469 0.000227682 -0.00016619 -0.000140121 -9.28601e-05 
1542.1 0 0.000232823 -0.0116006 3.58272e-05 0.000239128 -0.287398 -0.00146684 0.000624335 0.00367329 -0.000749142 0.00261122 -0.000440681 -0.0820998 0.000780535 -0.00270428 0.000488133 6.59748e-05 0.000558031 -0.00175704 -0.00179356 -0.00111265 -0.000359845 0.000192318 0.000177348 0.000372952 6.22882e-05 -0.000702842 -2.27291e-06 -0.000332275 0.000221675 -0.000168927 -0.000132804 -9.45054e-05 
1542.45 0 0.000215123 -0.00918548 3.90344e-05 0.000232075 -0.281879 -0.00154526 0.00061105 0.00366234 -0.000656467 0.00262661 -0.000318904 -0.0950745 0.000841233 -0.00278163 0.000506612 9.52998e-05 0.000546421 -0.00184844 -0.00165445 -0.00105525 -0.000370189 0.000208577 0.000184297 0.000376638 5.79245e-05 -0.000714111 1.03986e-05 -0.000364933 0.000215004 -0.000169792 -0.000125824 -9.5881e-05 
1542.8 0 0.000196348 -0.00678157 4.17851e-05 0.00022522 -0.275788 -0.00161836 0.000598701 0.00364593 -0.000564544 0.0026376 -0.000187416 -0.107692 0.000898203 -0.00285152 0.000529993 0.000124731 0.00053648 -0.0019286 -0.00151394 -0.000993177 -0.000380881 0.000222928 0.000192181 0.000380165 5.49484e-05 -0.000723174 2.35028e-05 -0.000395903 0.000206964 -0.000168632 -0.000117888 -9.7722e-05 
1543.15 0 0.000176933 -0.00439558 4.44706e-05 0.000218053 -0.269147 -0.00168312 0.00058892 0.0036237 -0.000472481 0.00264427 -4.89595e-05 -0.119925 0.000950542 -0.00291248 0.000556688 0.000153477 0.000525947 -0.0020008 -0.00137152 -0.000926811 -0.000389974 0.000236137 0.00019906 0.000382614 5.33876e-05 -0.000731966 3.66085e-05 -0.000425624 0.000197861 -0.000165803 -0.000109064 -9.97421e-05 
1543.5 0 0.000156627 -0.00203341 4.7464e-05 0.000210564 -0.261976 -0.00173831 0.000580681 0.00359436 -0.000377714 0.00264581 9.39681e-05 -0.131746 0.000996956 -0.00296289 0.000585027 0.000181245 0.000512622 -0.00206574 -0.00122774 -0.000856068 -0.000396588 0.000248268 0.000203982 0.000384297 5.17997e-05 -0.000741268 4.87243e-05 -0.000453656 0.000188036 -0.000161793 -9.98756e-05 -0.000101766 
1543.85 0 0.000135986 0.000300211 5.08566e-05 0.000203335 -0.2543 -0.00178433 0.000571586 0.00355881 -0.000279777 0.00264 0.000240564 -0.14313 0.00103613 -0.00300386 0.000613248 0.00020735 0.00049664 -0.00212213 -0.00108283 -0.000781688 -0.000401285 0.00025886 0.000207274 0.000385123 4.91157e-05 -0.000750766 5.94589e-05 -0.000479784 0.000177698 -0.000157361 -9.04325e-05 -0.000103637 
1544.2 0 0.000115313 0.00260132 5.42038e-05 0.00019617 -0.246143 -0.00182021 0.000559601 0.00351878 -0.000179549 0.00262638 0.000391378 -0.154059 0.00106846 -0.00303662 0.000641038 0.000230574 0.000479974 -0.00216834 -0.000935967 -0.000706405 -0.000405085 0.000267534 0.000209742 0.000384075 4.55774e-05 -0.000760268 6.91349e-05 -0.000504117 0.000167626 -0.000152577 -8.09733e-05 -0.000104925 
1544.55 0 9.40694e-05 0.00486624 5.74608e-05 0.000188482 -0.237528 -0.00184464 0.000543759 0.00347464 -7.80241e-05 0.00260658 0.000545325 -0.164519 0.00109605 -0.00306024 0.00066941 0.000250406 0.00046311 -0.00220315 -0.0007875 -0.000631673 -0.000408632 0.000274839 0.000212481 0.000381423 4.16167e-05 -0.000770191 7.78498e-05 -0.000526791 0.000158297 -0.00014609 -7.16897e-05 -0.000106347 
1544.9 0 7.26258e-05 0.00709141 6.12659e-05 0.000180433 -0.228481 -0.00185845 0.000522876 0.00342566 2.24575e-05 0.00258183 0.000699954 -0.174491 0.00111978 -0.00307414 0.000698709 0.000266669 0.000445225 -0.00222638 -0.000640672 -0.000557158 -0.000411539 0.000281564 0.000216008 0.000378228 3.70611e-05 -0.000780091 8.58383e-05 -0.000547928 0.000149307 -0.000137194 -6.17906e-05 -0.000109386 
1545.25 0 5.19146e-05 0.00927282 6.58346e-05 0.000173196 -0.219028 -0.00186336 0.000494734 0.00337246 0.000119167 0.00255301 0.000854219 -0.18396 0.00114005 -0.00308072 0.000727868 0.000278672 0.000428338 -0.00223891 -0.000498707 -0.000484441 -0.000413007 0.000287835 0.000219116 0.000374308 3.21058e-05 -0.000788373 9.36289e-05 -0.000567835 0.000140325 -0.000126783 -5.07219e-05 -0.000114472 
1545.6 0 3.19788e-05 0.011405 7.06753e-05 0.000167167 -0.209196 -0.00185932 0.000459081 0.0033169 0.000212813 0.00252095 0.00100872 -0.192912 0.00115878 -0.00308312 0.000754578 0.000286321 0.000416745 -0.00224175 -0.000360754 -0.000416127 -0.000413017 0.000294148 0.000220113 0.000369293 2.77402e-05 -0.000793957 0.000101292 -0.000586786 0.000132127 -0.000115244 -3.91355e-05 -0.000120437 
1545.95 0 1.17049e-05 0.0134823 7.56572e-05 0.000161923 -0.199013 -0.00184424 0.000417354 0.00326003 0.000306201 0.00248493 0.00116456 -0.201332 0.00117844 -0.00308186 0.000778396 0.000289757 0.000411213 -0.00223557 -0.000223348 -0.000351915 -0.000411895 0.000301335 0.000219683 0.000363536 2.47473e-05 -0.000797663 0.000108548 -0.000605292 0.000125581 -0.000102239 -2.77973e-05 -0.000125699 
1546.3 0 -9.71273e-06 0.0155004 8.12809e-05 0.000157092 -0.188508 -0.00181565 0.000370073 0.00320147 0.00040007 0.00244348 0.0013222 -0.209207 0.00119951 -0.00307741 0.000801562 0.000287826 0.000408735 -0.00222166 -8.4577e-05 -0.000288308 -0.000410594 0.000309015 0.000218955 0.000357241 2.27728e-05 -0.000800596 0.000115202 -0.000624262 0.000120927 -8.8707e-05 -1.71622e-05 -0.000129936 
1546.65 0 -3.17664e-05 0.0174566 8.77818e-05 0.000151336 -0.177711 -0.00177162 0.000317768 0.00314129 0.000493457 0.00239668 0.00148104 -0.216523 0.00122094 -0.00306988 0.000825639 0.000279702 0.000407065 -0.00220151 5.49738e-05 -0.000222717 -0.000410258 0.000315692 0.000217761 0.00035031 2.08908e-05 -0.000802843 0.000121349 -0.000643537 0.000117646 -7.57e-05 -7.09638e-06 -0.000133525 
1547 0 -5.37126e-05 0.019349 9.49658e-05 0.000143092 -0.166649 -0.00171127 0.000261561 0.00308093 0.000584838 0.00234648 0.00163906 -0.223272 0.00124124 -0.00305828 0.000849399 0.000265785 0.000406479 -0.00217573 0.000194272 -0.000154637 -0.00041096 0.000320871 0.000215571 0.000342555 1.86619e-05 -0.00080476 0.000126914 -0.000661865 0.00011443 -6.30594e-05 3.20524e-06 -0.000136674 
1547.35 0 -7.52308e-05 0.0211762 0.000102203 0.000132216 -0.155354 -0.00163614 0.000201863 0.00302159 0.000673733 0.00229413 0.0017927 -0.229448 0.00125784 -0.00304273 0.000869864 0.000247391 0.000408645 -0.00214505 0.000333594 -8.44815e-05 -0.000412256 0.000325025 0.000211799 0.00033423 1.60426e-05 -0.000805777 0.000131809 -0.000678946 0.000110484 -5.0644e-05 1.42777e-05 -0.000138902 
1547.7 0 -9.53587e-05 0.0229352 0.00010844 0.000119468 -0.143852 -0.00154908 0.000139156 0.00296212 0.000760334 0.0022388 0.00193815 -0.235048 0.0012692 -0.00302361 0.000885428 0.00022634 0.000414338 -0.00211006 0.0004738 -1.4052e-05 -0.000413131 0.00032843 0.000207212 0.000325572 1.33877e-05 -0.000804619 0.000136343 -0.000695066 0.000105915 -3.90305e-05 2.59782e-05 -0.000139393 
1548.05 0 -0.000113387 0.0246231 0.000113086 0.000105559 -0.132168 -0.00145093 7.36703e-05 0.00289935 0.000844007 0.00217914 0.00207239 -0.240071 0.00127609 -0.00299994 0.00089575 0.000204279 0.00042203 -0.00207005 0.000615269 5.50197e-05 -0.000412373 0.00033102 0.00020318 0.000316408 1.12573e-05 -0.000801534 0.000140458 -0.000709767 0.000100511 -2.85266e-05 3.77678e-05 -0.000138519 
1548.4 0 -0.00013024 0.026237 0.000116335 9.13923e-05 -0.120329 -0.00134146 4.59999e-06 0.00283141 0.000923723 0.00211481 0.00219305 -0.244515 0.00127856 -0.00297114 0.000899666 0.000180992 0.000429684 -0.00202354 0.000757941 0.000122456 -0.000410665 0.000332761 0.000199313 0.000306545 9.75077e-06 -0.000797058 0.000143455 -0.000722482 9.39271e-05 -1.83987e-05 4.9679e-05 -0.000137274 
1548.75 0 -0.000146785 0.0277735 0.000118814 7.75246e-05 -0.108361 -0.00122191 -6.74859e-05 0.00275901 0.000999514 0.00204598 0.00229957 -0.248374 0.00127623 -0.00293854 0.000896477 0.000155155 0.000437049 -0.00196927 0.000901568 0.00018852 -0.000410276 0.000333769 0.000193783 0.000296285 7.68543e-06 -0.000790376 0.000144713 -0.00073303 8.67205e-05 -7.85724e-06 6.16375e-05 -0.000135592 
1549.1 0 -0.000162454 0.0292306 0.000120616 6.37735e-05 -0.0962891 -0.0010932 -0.00013963 0.0026842 0.00107102 0.00197226 0.00239313 -0.251647 0.0012699 -0.00290203 0.000886593 0.000127123 0.000445572 -0.00190658 0.00104577 0.000253132 -0.000412075 0.000333723 0.000185653 0.000286231 4.46518e-06 -0.000780862 0.000144658 -0.000741072 7.95336e-05 2.97726e-06 7.27359e-05 -0.000133456 
1549.45 0 -0.000177107 0.0306072 0.000121422 5.09285e-05 -0.0841409 -0.000956504 -0.000209118 0.0026092 0.00113725 0.00189405 0.0024736 -0.254332 0.00126026 -0.00285839 0.000869189 9.89389e-05 0.000455885 -0.0018353 0.0011888 0.000315814 -0.000415161 0.00033187 0.000174737 0.000276383 8.04568e-07 -0.000767968 0.000143762 -0.000746342 7.26106e-05 1.39184e-05 8.22064e-05 -0.000131383 
1549.8 0 -0.000190895 0.0319008 0.000121662 3.99772e-05 -0.0719453 -0.000814719 -0.00027467 0.00253563 0.00119907 0.00181339 0.00254172 -0.256432 0.00124646 -0.00280638 0.000843755 7.24171e-05 0.000467311 -0.00175475 0.00132708 0.000376655 -0.000419042 0.000327425 0.00016157 0.000266423 -2.88704e-06 -0.000750536 0.000141892 -0.000748656 6.63418e-05 2.54715e-05 9.06729e-05 -0.000128974 
1550.15 0 -0.000202914 0.0331084 0.000121907 2.99874e-05 -0.0597297 -0.000669245 -0.000335596 0.00246475 0.00125764 0.00173154 0.00259983 -0.25795 0.00122713 -0.00274796 0.000812456 4.81105e-05 0.000479951 -0.00166448 0.00145867 0.000435085 -0.000423819 0.000320146 0.000147596 0.000256687 -6.17687e-06 -0.000730292 0.000139162 -0.000747902 6.07754e-05 3.84991e-05 9.89234e-05 -0.000125084 
1550.5 0 -0.000213193 0.0342288 0.00012194 2.00835e-05 -0.0475208 -0.000519739 -0.000390565 0.00239777 0.00131172 0.00164732 0.00264839 -0.258889 0.00120321 -0.00268465 0.000778469 2.6158e-05 0.000494432 -0.0015661 0.00158383 0.000489981 -0.000428756 0.000310036 0.0001338 0.000247736 -8.24965e-06 -0.000710213 0.000136307 -0.000744742 5.48531e-05 5.3391e-05 0.000106692 -0.00011975 
1550.85 0 -0.000222977 0.0352616 0.000121782 1.03812e-05 -0.0353473 -0.00036787 -0.000438611 0.0023351 0.00135986 0.0015596 0.00268585 -0.259252 0.00117747 -0.00261848 0.000742217 6.71357e-06 0.000509537 -0.00146257 0.00170415 0.00054151 -0.000431816 0.000298054 0.000119811 0.000239147 -9.11068e-06 -0.000690028 0.00013386 -0.000740342 4.78688e-05 6.89191e-05 0.000113608 -0.000114218 
1551.2 0 -0.000232059 0.0362053 0.000121517 8.68644e-07 -0.0232373 -0.000215733 -0.000480994 0.0022752 0.00140246 0.00146878 0.00271148 -0.259049 0.00115131 -0.00255053 0.000702068 -1.0786e-05 0.000523557 -0.00135554 0.00182172 0.000590638 -0.000432073 0.000285157 0.00010539 0.000229725 -9.15087e-06 -0.000668571 0.000131742 -0.000736261 4.08102e-05 8.31653e-05 0.000119638 -0.000108565 
1551.55 0 -0.000239707 0.0370591 0.000121064 -7.64591e-06 -0.0112167 -6.23615e-05 -0.000519147 0.00221671 0.0014397 0.00137604 0.00272494 -0.258289 0.00112384 -0.00248071 0.000657773 -2.69351e-05 0.000536581 -0.00124433 0.00193543 0.000638749 -0.000430823 0.000270936 9.13102e-05 0.000218973 -8.15575e-06 -0.000646152 0.000129098 -0.000732524 3.41757e-05 9.58516e-05 0.000124474 -0.000101644 
1551.9 0 -0.000246601 0.0378223 0.000120318 -1.4911e-05 0.000690238 9.24123e-05 -0.00055213 0.00215955 0.00147133 0.00128255 0.00272576 -0.256981 0.00109092 -0.00241025 0.000610358 -4.02187e-05 0.000548309 -0.00112832 0.00204391 0.000687645 -0.00042883 0.000255103 7.79446e-05 0.000207949 -6.76819e-06 -0.000623159 0.000125211 -0.000726712 2.76052e-05 0.000108112 0.000127759 -9.38859e-05 
1552.25 0 -0.000253192 0.0384943 0.000118597 -2.2436e-05 0.01246 0.00024504 -0.000578955 0.00210457 0.00149758 0.00118762 0.00271574 -0.255134 0.00104808 -0.00233965 0.000559373 -4.75912e-05 0.00055609 -0.00100801 0.00214963 0.000734418 -0.000425238 0.000238116 6.43135e-05 0.000197735 -6.57025e-06 -0.000599168 0.000120439 -0.000717772 2.09529e-05 0.00011972 0.000130584 -8.68631e-05 
1552.6 0 -0.000259342 0.0390747 0.000115704 -3.13413e-05 0.0240693 0.000392916 -0.000600559 0.00205242 0.0015185 0.00109011 0.00269858 -0.252757 0.000995328 -0.00226701 0.00050311 -4.88835e-05 0.000558872 -0.000884644 0.00225435 0.000773867 -0.000420275 0.000221338 4.91625e-05 0.000187415 -7.59336e-06 -0.000574314 0.000114811 -0.000707005 1.3935e-05 0.000129137 0.00013434 -8.03949e-05 
1552.95 0 -0.000265894 0.0395629 0.000111722 -4.10512e-05 0.0354956 0.000536267 -0.000618584 0.00200176 0.00153439 0.000991269 0.00267691 -0.24986 0.0009366 -0.00219016 0.000441433 -4.63837e-05 0.000558633 -0.000759943 0.00235717 0.000807196 -0.000415535 0.000205433 3.27011e-05 0.000176163 -8.4531e-06 -0.000548784 0.000108711 -0.000695406 6.11208e-06 0.000136544 0.000138785 -7.34994e-05 
1553.3 0 -0.000273666 0.0399584 0.000107099 -4.98447e-05 0.0467179 0.000675613 -0.000633681 0.00195116 0.00154552 0.000892527 0.00265182 -0.246458 0.000875628 -0.00210862 0.000375141 -4.26922e-05 0.000557844 -0.000634973 0.002457 0.000838842 -0.000411826 0.000189293 1.60711e-05 0.000164238 -8.31129e-06 -0.000522424 0.000103187 -0.00068337 -2.16589e-06 0.000143617 0.000143602 -6.60555e-05 
1553.65 0 -0.000281961 0.0402626 0.000102876 -5.63735e-05 0.0577165 0.000810299 -0.000644614 0.00190117 0.00155208 0.000795269 0.00262282 -0.242564 0.000812482 -0.00202409 0.000305508 -3.98658e-05 0.000557792 -0.000510063 0.00255393 0.000869915 -0.000408441 0.000171925 -5.68846e-08 0.000151537 -7.57799e-06 -0.000495997 9.82462e-05 -0.000671138 -1.00949e-05 0.000151019 0.000148684 -5.79185e-05 
1554 0 -0.000289687 0.0404771 9.87514e-05 -6.09332e-05 0.0684698 0.000938046 -0.000648806 0.00185305 0.00155423 0.000702907 0.00258947 -0.238191 0.000745234 -0.00193785 0.000233931 -3.70618e-05 0.000557993 -0.000385833 0.00264989 0.000898415 -0.00040448 0.000153407 -1.5291e-05 0.000138589 -7.34259e-06 -0.000470349 9.32197e-05 -0.000657821 -1.7845e-05 0.000158192 0.000152939 -4.97402e-05 
1554.35 0 -0.000296719 0.0406025 9.38076e-05 -6.49706e-05 0.0789556 0.00105604 -0.000645047 0.00180719 0.00155146 0.000617402 0.00255339 -0.233353 0.000675256 -0.00184738 0.000159183 -3.01547e-05 0.000555592 -0.000263296 0.0027462 0.000922644 -0.000398991 0.000134405 -2.99214e-05 0.000126941 -7.81558e-06 -0.00044524 8.79973e-05 -0.000642193 -2.61549e-05 0.000165054 0.000155759 -4.2909e-05 
1554.7 0 -0.000302784 0.0406384 8.91199e-05 -6.91199e-05 0.0891549 0.00116458 -0.000636262 0.00176302 0.00154439 0.000537027 0.00251647 -0.228068 0.000606406 -0.00174845 7.94416e-05 -1.67936e-05 0.000547097 -0.000143236 0.00284039 0.000943214 -0.000391298 0.000115919 -4.52558e-05 0.000116654 -8.08779e-06 -0.000420497 8.30753e-05 -0.000623963 -3.5133e-05 0.000171038 0.000158302 -3.722e-05 
1555.05 0 -0.000307577 0.0405861 8.59603e-05 -7.34096e-05 0.0990515 0.00126767 -0.000626797 0.00172015 0.00153461 0.000460544 0.00247809 -0.222356 0.000540536 -0.00163917 -4.21182e-06 1.92269e-06 0.000532581 -2.75024e-05 0.00292798 0.000961679 -0.000382224 9.85099e-05 -6.14407e-05 0.000106989 -7.94253e-06 -0.000396603 7.89358e-05 -0.00060331 -4.41066e-05 0.000175205 0.000161338 -3.10683e-05 
1555.4 0 -0.00031135 0.0404473 8.31479e-05 -7.76775e-05 0.108629 0.00136798 -0.000617913 0.00167793 0.00152122 0.000388804 0.00243608 -0.216231 0.00047769 -0.00151982 -8.95313e-05 2.40585e-05 0.000514952 8.16567e-05 0.003006 0.000979011 -0.000372788 8.18733e-05 -7.74392e-05 9.79162e-05 -8.36153e-06 -0.000372908 7.57047e-05 -0.000580579 -5.20791e-05 0.000178808 0.000164766 -2.40046e-05 
1555.75 0 -0.000314859 0.040223 7.91281e-05 -8.063e-05 0.117875 0.00146538 -0.00060944 0.0016349 0.00150303 0.000324445 0.00238926 -0.209713 0.00041727 -0.001392 -0.000176322 4.84679e-05 0.00049649 0.000183604 0.00307394 0.000994161 -0.000362324 6.59012e-05 -9.38065e-05 8.98464e-05 -1.01719e-05 -0.000348695 7.3363e-05 -0.000556487 -5.89098e-05 0.000183556 0.000168074 -1.67849e-05 
1556.1 0 -0.00031887 0.0399143 7.37254e-05 -8.15636e-05 0.126772 0.00155812 -0.00060265 0.00158912 0.00148116 0.000270031 0.00233822 -0.202818 0.000358845 -0.00125826 -0.000266181 7.55961e-05 0.000478947 0.000278183 0.00313301 0.00100357 -0.000350215 5.10707e-05 -0.000111091 8.31228e-05 -1.35652e-05 -0.00032398 7.14251e-05 -0.000531136 -6.5436e-05 0.00018932 0.00017067 -9.18959e-06 
1556.45 0 -0.00032316 0.0395226 6.79502e-05 -8.15574e-05 0.135303 0.00164536 -0.000598515 0.00153908 0.001456 0.000225417 0.00228435 -0.195565 0.000304408 -0.00112025 -0.000359206 0.00010678 0.00046404 0.000365176 0.00318509 0.00100721 -0.000337333 3.76857e-05 -0.000128176 7.77869e-05 -1.77652e-05 -0.000298583 6.88835e-05 -0.000504507 -7.22488e-05 0.000195342 0.000172204 -4.28459e-07 
1556.8 0 -0.000327522 0.0390486 6.2742e-05 -8.12856e-05 0.143451 0.0017295 -0.000595748 0.00148422 0.00142564 0.000187863 0.00222781 -0.187972 0.000255508 -0.000978669 -0.000454708 0.00014302 0.000453309 0.00044536 0.00323075 0.00101017 -0.000324434 2.59282e-05 -0.000144002 7.38486e-05 -2.14744e-05 -0.000272982 6.59182e-05 -0.000476851 -7.95184e-05 0.000200809 0.000173041 9.13723e-06 
1557.15 0 -0.000332571 0.0384938 5.76957e-05 -8.12628e-05 0.151199 0.00181351 -0.000592132 0.00142454 0.00138925 0.000154618 0.00216713 -0.180054 0.000210559 -0.000833374 -0.000553849 0.000184685 0.000447258 0.00051988 0.00326942 0.00101569 -0.000311237 1.55826e-05 -0.000158379 7.13838e-05 -2.46885e-05 -0.000248352 6.37109e-05 -0.000447671 -8.67187e-05 0.000205116 0.000173591 1.87117e-05 
1557.5 0 -0.000338341 0.0378621 5.21959e-05 -8.27017e-05 0.158534 0.00189785 -0.000586143 0.00136178 0.00134859 0.000123149 0.00210176 -0.171832 0.00016724 -0.000683237 -0.0006572 0.000231905 0.000444513 0.000588476 0.00330022 0.00102279 -0.000297048 6.24713e-06 -0.00017072 7.00599e-05 -2.84355e-05 -0.000224236 6.25629e-05 -0.000417066 -9.28405e-05 0.000208131 0.000173438 2.82654e-05 
1557.85 0 -0.000343795 0.0371575 4.60861e-05 -8.58374e-05 0.165444 0.00198175 -0.000577196 0.00129838 0.00130515 9.1351e-05 0.00203261 -0.163326 0.000124322 -0.000528085 -0.000763576 0.000283987 0.000443785 0.00064949 0.00332136 0.0010297 -0.000281608 -1.32155e-06 -0.000181387 6.89617e-05 -3.32212e-05 -0.000199526 6.18321e-05 -0.000386493 -9.7552e-05 0.000209457 0.000171934 3.73942e-05 
1558.2 0 -0.000348155 0.0363823 3.90553e-05 -8.91748e-05 0.17192 0.00206528 -0.000564127 0.00123503 0.0012606 6.00503e-05 0.00195962 -0.154565 8.16103e-05 -0.000371704 -0.000871533 0.000338569 0.000445128 0.000702333 0.00333218 0.00103586 -0.000265956 -6.74506e-06 -0.000192208 6.71704e-05 -3.85735e-05 -0.000175211 6.13954e-05 -0.000357061 -0.000101167 0.000209247 0.000168908 4.55206e-05 
1558.55 0 -0.000351112 0.0355393 3.13515e-05 -9.28917e-05 0.177957 0.0021481 -0.000545451 0.00117291 0.00121652 3.24313e-05 0.0018811 -0.145569 3.99257e-05 -0.000219141 -0.000978565 0.000394225 0.000447368 0.000747224 0.00333508 0.00104127 -0.000250512 -1.07661e-05 -0.000203458 6.50782e-05 -4.43023e-05 -0.000153338 6.17794e-05 -0.000327997 -0.000104397 0.000208758 0.00016447 5.26273e-05 
1558.9 0 -0.000352731 0.0346325 2.3371e-05 -9.82826e-05 0.183551 0.00222848 -0.000522751 0.00111298 0.00117155 9.19651e-06 0.00179612 -0.136358 1.53538e-07 -7.03875e-05 -0.00108287 0.000451678 0.000448335 0.000782547 0.00333315 0.00104618 -0.000234298 -1.25554e-05 -0.000214651 6.39619e-05 -5.07613e-05 -0.000133615 6.32839e-05 -0.000298463 -0.000107331 0.000208412 0.00015951 5.82766e-05 
1559.25 0 -0.000353461 0.0336639 1.47897e-05 -0.000104795 0.188695 0.00230393 -0.000497935 0.00105384 0.00112446 -1.22622e-05 0.00170542 -0.126954 -3.73429e-05 7.75108e-05 -0.00118636 0.0005101 0.000448575 0.000806275 0.00332638 0.00105152 -0.000217663 -1.17138e-05 -0.00022668 6.41169e-05 -5.77393e-05 -0.000113412 6.57633e-05 -0.000268593 -0.000109098 0.000207494 0.000155072 6.23564e-05 
1559.6 0 -0.000353142 0.0326345 5.74356e-06 -0.00011128 0.193386 0.00237197 -0.000468547 0.000995121 0.00107757 -3.37319e-05 0.00161039 -0.117381 -7.33621e-05 0.000225571 -0.00129076 0.000566889 0.000448784 0.000817645 0.00331308 0.00105837 -0.000201347 -9.48244e-06 -0.000239553 6.47617e-05 -6.45709e-05 -9.15837e-05 6.87721e-05 -0.000238504 -0.000109976 0.000206264 0.000151212 6.63496e-05 
1559.95 0 -0.000351005 0.0315472 -3.39322e-06 -0.00011734 0.197622 0.00243135 -0.000431924 0.000936494 0.00103319 -5.45921e-05 0.00151136 -0.107659 -0.000108469 0.000373044 -0.00139447 0.000621614 0.000446653 0.000816343 0.00329297 0.00106654 -0.000184584 -5.81683e-06 -0.000251823 6.51916e-05 -7.05295e-05 -6.91664e-05 7.19785e-05 -0.000208208 -0.000111003 0.000204504 0.000147525 7.11943e-05 
1560.3 0 -0.000347386 0.0304052 -1.25523e-05 -0.000123282 0.201396 0.00248207 -0.000388429 0.000875698 0.000990818 -7.36938e-05 0.00140771 -0.0978087 -0.000142179 0.000520298 -0.00149548 0.000676331 0.000441251 0.00080346 0.00326761 0.0010743 -0.000167405 -7.22731e-07 -0.000262575 6.50287e-05 -7.57371e-05 -4.66856e-05 7.52473e-05 -0.000177109 -0.000112317 0.000201189 0.000144506 7.63197e-05 
1560.65 0 -0.000342603 0.0292104 -2.16233e-05 -0.000129609 0.204705 0.00252389 -0.000338873 0.000812178 0.000949058 -9.08067e-05 0.00130111 -0.0878486 -0.000173047 0.000669733 -0.00159339 0.000731757 0.00043366 0.00078204 0.00323856 0.00108045 -0.000150977 4.8198e-06 -0.000272113 6.40927e-05 -8.08957e-05 -2.37523e-05 7.81687e-05 -0.000144667 -0.000113501 0.000196616 0.000142113 8.10875e-05 
1561 0 -0.000336029 0.0279648 -2.99851e-05 -0.000136351 0.207544 0.0025569 -0.000282558 0.000747584 0.000909143 -0.000108072 0.00119409 -0.0777999 -0.000200248 0.000823162 -0.00168833 0.000787258 0.000424165 0.000755512 0.00320472 0.00108707 -0.000135581 1.03758e-05 -0.000281477 6.28065e-05 -8.5718e-05 -5.21792e-07 8.04004e-05 -0.00011151 -0.000114252 0.000191502 0.000139168 8.52499e-05 
1561.35 0 -0.000327726 0.0266713 -3.79076e-05 -0.000142539 0.209909 0.00258136 -0.000220119 0.000683294 0.000874414 -0.000128321 0.00108752 -0.0676823 -0.000225659 0.000978918 -0.00177878 0.000841581 0.000412877 0.000727335 0.00316312 0.00109705 -0.00012029 1.54726e-05 -0.000291227 6.11933e-05 -9.01413e-05 2.26298e-05 8.23275e-05 -7.79879e-05 -0.000114554 0.000185698 0.000135514 8.95305e-05 
1561.7 0 -0.000318334 0.0253328 -4.5903e-05 -0.00014804 0.211798 0.00259763 -0.000154176 0.000620435 0.00084642 -0.000151023 0.000981711 -0.0575181 -0.000251129 0.00113338 -0.00186194 0.000892358 0.000400991 0.000699073 0.00311292 0.00110947 -0.000105048 1.97412e-05 -0.000299987 5.84615e-05 -9.45965e-05 4.56764e-05 8.43522e-05 -4.39805e-05 -0.000115127 0.000179969 0.000131501 9.49309e-05 
1562.05 0 -0.000308635 0.023952 -5.32167e-05 -0.00015397 0.213213 0.002606 -8.60237e-05 0.000559639 0.000823242 -0.00017372 0.000875797 -0.0473309 -0.000276599 0.0012852 -0.00193626 0.000938896 0.000389133 0.00066882 0.00305588 0.00112177 -8.93328e-05 2.38436e-05 -0.000306082 5.46479e-05 -9.90999e-05 6.67174e-05 8.61736e-05 -9.92293e-06 -0.000116242 0.00017602 0.000127031 0.000100764 
1562.4 0 -0.000298885 0.022534 -5.9513e-05 -0.000160581 0.214159 0.00260537 -1.67847e-05 0.000500249 0.000803441 -0.000195768 0.000769011 -0.03714 -0.000301528 0.00143508 -0.00200203 0.000982455 0.000377112 0.000635013 0.00299368 0.00113387 -7.20012e-05 2.91395e-05 -0.000309312 4.97107e-05 -0.00010477 8.40291e-05 8.77983e-05 2.41564e-05 -0.000117316 0.0001737 0.000122322 0.000106006 
1562.75 0 -0.000287492 0.021084 -6.53801e-05 -0.000166873 0.214634 0.00259534 5.12764e-05 0.000439883 0.00078686 -0.000217689 0.000663112 -0.0269641 -0.000325198 0.00158413 -0.00206021 0.00102354 0.000364851 0.000598694 0.00292625 0.00114687 -5.31511e-05 3.64804e-05 -0.00030978 4.32278e-05 -0.000112214 9.9723e-05 8.9292e-05 5.85846e-05 -0.000117888 0.000171225 0.000117094 0.000109886 
1563.1 0 -0.000272757 0.0196049 -7.01154e-05 -0.000172112 0.214637 0.00257777 0.00011664 0.000376404 0.000773469 -0.000239793 0.000558025 -0.0168279 -0.000348021 0.00173229 -0.00211154 0.00106089 0.000351881 0.000561556 0.00285216 0.00116229 -3.37548e-05 4.52583e-05 -0.000308661 3.5617e-05 -0.000119597 0.000115507 9.03473e-05 9.37389e-05 -0.0001175 0.000167245 0.000110756 0.000111796 
1563.45 0 -0.000254743 0.018099 -7.30382e-05 -0.000176678 0.214173 0.00255226 0.000179378 0.000310447 0.000763647 -0.000261547 0.000451627 -0.00675578 -0.000372085 0.00187819 -0.00215383 0.00109184 0.000337735 0.000524318 0.00277056 0.00118082 -1.44683e-05 5.47047e-05 -0.000306842 2.73219e-05 -0.000126077 0.000130059 9.06377e-05 0.000129691 -0.000115526 0.000160969 0.000102921 0.000112142 
1563.8 0 -0.000234327 0.01657 -7.42683e-05 -0.000180966 0.213249 0.00251667 0.000239771 0.000244269 0.000756293 -0.000281744 0.000344542 0.00323213 -0.000399377 0.00202075 -0.00218427 0.0011155 0.000322974 0.00048693 0.00268109 0.00120045 4.1934e-06 6.43228e-05 -0.000304022 1.90277e-05 -0.000131489 0.00014278 8.94057e-05 0.000165219 -0.000111409 0.000152447 9.35218e-05 0.000111104 
1564.15 0 -0.000213763 0.0150229 -7.47524e-05 -0.000184752 0.211871 0.00247117 0.000297869 0.000178745 0.000749605 -0.000301272 0.000238645 0.0131151 -0.00043026 0.00215994 -0.00220306 0.00113391 0.000307539 0.000449647 0.00258301 0.00121857 2.14974e-05 7.39292e-05 -0.000300294 1.16277e-05 -0.000135183 0.000154666 8.66815e-05 0.000199087 -0.000105221 0.000142315 8.35533e-05 0.000109261 
1564.5 0 -0.000195612 0.0134621 -7.5549e-05 -0.000187411 0.210043 0.00241717 0.00035466 0.000112233 0.000742958 -0.000322444 0.000135695 0.0228702 -0.000462536 0.00229457 -0.00221182 0.0011481 0.000290349 0.000412454 0.00247619 0.00123418 3.66153e-05 8.33099e-05 -0.00029662 5.00591e-06 -0.000137719 0.000166018 8.29672e-05 0.000232142 -9.77862e-05 0.00013142 7.45209e-05 0.000107422 
1564.85 0 -0.00018035 0.0118909 -7.61911e-05 -0.000189183 0.207777 0.00235737 0.000410909 4.36968e-05 0.000737934 -0.000344964 3.78391e-05 0.0324776 -0.000494544 0.00242221 -0.00221195 0.00115639 0.000270382 0.000373781 0.00236228 0.00124752 4.96482e-05 9.19163e-05 -0.000293923 -1.5764e-06 -0.000140487 0.000176598 7.84651e-05 0.000265998 -8.99152e-05 0.000121061 6.70081e-05 0.000106367 
1565.2 0 -0.000167814 0.0103121 -7.63308e-05 -0.000190976 0.205081 0.00229531 0.000464587 -2.7104e-05 0.00073656 -0.0003663 -5.45077e-05 0.041921 -0.000527777 0.00254219 -0.00220389 0.00115747 0.000247373 0.0003321 0.00224306 0.00125826 6.14304e-05 9.97822e-05 -0.000291618 -8.54511e-06 -0.000143992 0.000186957 7.37005e-05 0.000300596 -8.17841e-05 0.000111927 6.0643e-05 0.000106282 
1565.55 0 -0.000157233 0.00872771 -7.68945e-05 -0.000193254 0.201966 0.00223174 0.000512152 -0.000102235 0.000738402 -0.000383527 -0.00014211 0.0511837 -0.000563569 0.00265557 -0.00218782 0.00115267 0.000222867 0.000288061 0.00211807 0.00126647 7.27448e-05 0.000106909 -0.000288591 -1.62529e-05 -0.000148162 0.000197233 6.88575e-05 0.000335429 -7.36881e-05 0.000103643 5.53389e-05 0.000105737 
1565.9 0 -0.000146435 0.00713958 -7.78696e-05 -0.000195675 0.19844 0.00216704 0.000552366 -0.000183795 0.000741664 -0.000395461 -0.000225478 0.0602483 -0.000600887 0.00276315 -0.00216459 0.00114521 0.000200255 0.00024401 0.00198645 0.00127413 8.33987e-05 0.000112929 -0.000285495 -2.40881e-05 -0.00015209 0.000206899 6.35609e-05 0.000370393 -6.62453e-05 9.56192e-05 5.08575e-05 0.000103437 
1566.25 0 -0.00013461 0.00555054 -7.83472e-05 -0.000197747 0.194513 0.00210164 0.000588247 -0.000271553 0.000744742 -0.000403721 -0.00030582 0.0690975 -0.000639558 0.00286591 -0.00213524 0.00113785 0.000181754 0.000202006 0.00184869 0.00128204 9.31885e-05 0.000117556 -0.000283625 -3.13653e-05 -0.000155134 0.000216285 5.75167e-05 0.000405286 -5.92621e-05 8.74623e-05 4.61153e-05 0.000100391 
1566.6 0 -0.000122344 0.00396521 -7.83537e-05 -0.0001989 0.190198 0.0020358 0.0006236 -0.000363231 0.000745192 -0.000410628 -0.000383402 0.0777137 -0.000681268 0.00296508 -0.00210083 0.00113125 0.000166493 0.000162901 0.00170601 0.00128836 0.000102458 0.00012069 -0.000283577 -3.82196e-05 -0.000156979 0.000225673 5.01416e-05 0.000439699 -5.19284e-05 7.82631e-05 4.03553e-05 9.79799e-05 
1566.95 0 -0.000110974 0.00238818 -7.84864e-05 -0.000198966 0.185505 0.00197144 0.000661397 -0.000455985 0.0007407 -0.000417161 -0.000458111 0.0860785 -0.00072598 0.00306059 -0.0020627 0.00112321 0.000152901 0.0001267 0.00156028 0.0012909 0.000110797 0.000122248 -0.000285631 -4.54345e-05 -0.000157203 0.000234549 4.15283e-05 0.000473351 -4.39592e-05 6.77136e-05 3.4335e-05 9.64567e-05 
1567.3 0 -0.000101284 0.000822639 -7.87702e-05 -0.000198119 0.180448 0.00191054 0.000703158 -0.000548618 0.000729969 -0.000421752 -0.000529579 0.0941736 -0.000770356 0.00315301 -0.00202148 0.00110974 0.000139232 9.3229e-05 0.00141249 0.00128968 0.000118876 0.000122671 -0.000289415 -5.36785e-05 -0.000156744 0.000241496 3.2857e-05 0.00050608 -3.6319e-05 5.64032e-05 2.84894e-05 9.62623e-05 
1567.65 0 -9.26414e-05 -0.000727615 -7.84146e-05 -0.000196338 0.175041 0.00185414 0.000746187 -0.000640885 0.000711783 -0.000421793 -0.000596888 0.101983 -0.000812858 0.00324277 -0.00197665 0.0010889 0.000123541 6.12165e-05 0.00126113 0.00128652 0.000127223 0.000122224 -0.00029314 -6.24451e-05 -0.000156254 0.000244914 2.52821e-05 0.000537888 -3.06717e-05 4.44984e-05 2.23835e-05 9.80227e-05 
1568 0 -8.37265e-05 -0.00225793 -7.77201e-05 -0.000193918 0.169299 0.00180252 0.000786026 -0.000732369 0.000684352 -0.000416289 -0.000661301 0.109493 -0.00085601 0.00332767 -0.00192825 0.00106187 0.000105514 2.88033e-05 0.00110491 0.00128088 0.000134759 0.000120612 -0.00029507 -7.04633e-05 -0.000154748 0.000245645 1.89917e-05 0.000568751 -2.72688e-05 3.22805e-05 1.60813e-05 0.000100909 
1568.35 0 -7.39387e-05 -0.00376522 -7.75241e-05 -0.000191218 0.163235 0.00175488 0.000820514 -0.000822934 0.000647898 -0.000406914 -0.000725008 0.116687 -0.000900847 0.00340461 -0.00187822 0.00103176 8.75036e-05 -2.41705e-06 0.000944673 0.00127012 0.000139982 0.000117255 -0.000295426 -7.7121e-05 -0.000152139 0.000245232 1.24741e-05 0.000597897 -2.51863e-05 1.99266e-05 1.00322e-05 0.000103488 
1568.7 0 -6.32133e-05 -0.00524741 -7.68716e-05 -0.000188353 0.156868 0.00170944 0.000850798 -0.000911367 0.000604516 -0.000395497 -0.000787548 0.123554 -0.000946499 0.00347204 -0.00182826 0.00100166 7.27895e-05 -2.81779e-05 0.000781842 0.00125383 0.000141999 0.000111926 -0.000295372 -8.303e-05 -0.000149151 0.000243177 3.95708e-06 0.000624831 -2.50014e-05 8.05251e-06 4.42045e-06 0.000105578 
1569.05 0 -5.14132e-05 -0.00670136 -7.41693e-05 -0.000185628 0.150215 0.00166561 0.000878613 -0.000994895 0.000556965 -0.000382039 -0.000848295 0.130083 -0.000994044 0.00353036 -0.00177805 0.000971906 6.30225e-05 -4.58654e-05 0.000617165 0.00123252 0.000141911 0.000104785 -0.000296115 -8.84225e-05 -0.000145547 0.000238933 -6.3865e-06 0.000650145 -2.74769e-05 -1.57478e-06 -9.80445e-07 0.00010776 
1569.4 0 -3.94878e-05 -0.00812358 -6.9454e-05 -0.000182984 0.143295 0.00162344 0.00090381 -0.0010722 0.000507195 -0.00036512 -0.000908549 0.136266 -0.00104397 0.00358077 -0.00172607 0.000940663 5.8275e-05 -5.44962e-05 0.000450387 0.00120584 0.000142147 9.6654e-05 -0.000296733 -9.3015e-05 -0.000141205 0.000234215 -1.76044e-05 0.000674333 -3.17658e-05 -8.22809e-06 -6.78339e-06 0.000110076 
1569.75 0 -2.87435e-05 -0.00951207 -6.3764e-05 -0.000180044 0.136123 0.00158184 0.000924774 -0.00114339 0.000454992 -0.000342862 -0.000968413 0.142091 -0.00109411 0.00362337 -0.0016719 0.000906175 5.86059e-05 -5.43357e-05 0.000281024 0.00117446 0.000143611 8.75838e-05 -0.000296546 -9.67715e-05 -0.000136941 0.000229859 -2.89056e-05 0.000696886 -3.61125e-05 -1.41936e-05 -1.25984e-05 0.00011206 
1570.1 0 -1.93011e-05 -0.0108657 -5.86077e-05 -0.000177002 0.128723 0.0015397 0.000940998 -0.00120698 0.000400575 -0.000313273 -0.00102518 0.147545 -0.00114329 0.00365732 -0.00161596 0.000867152 6.48905e-05 -4.68761e-05 0.000108748 0.00113826 0.000144636 7.67707e-05 -0.000296824 -9.98451e-05 -0.000133208 0.000224692 -3.9541e-05 0.0007175 -3.89903e-05 -2.16277e-05 -1.76065e-05 0.000113886 
1570.45 0 -1.07281e-05 -0.012182 -5.5148e-05 -0.000174309 0.121116 0.00149808 0.000955403 -0.00126057 0.000343453 -0.000274925 -0.0010767 0.152622 -0.0011903 0.00368214 -0.00155858 0.000823427 7.65299e-05 -3.44203e-05 -6.57858e-05 0.00109588 0.000143666 6.4353e-05 -0.000297172 -0.000102215 -0.000128966 0.000217922 -4.95104e-05 0.00073686 -4.03843e-05 -2.92702e-05 -2.1907e-05 0.000115655 
1570.8 0 -3.60024e-06 -0.0134556 -5.28903e-05 -0.000171388 0.113319 0.00145828 0.000969601 -0.00130223 0.000281399 -0.000226872 -0.00112435 0.157314 -0.00123397 0.00369741 -0.00150163 0.000775927 8.99856e-05 -2.03851e-05 -0.000240843 0.00104736 0.000141252 5.18755e-05 -0.000296097 -0.000104192 -0.000123414 0.000210895 -5.96099e-05 0.000754694 -4.18386e-05 -3.56278e-05 -2.62874e-05 0.000117353 
1571.15 0 1.74714e-06 -0.0146838 -5.10294e-05 -0.000167004 0.105344 0.00141971 0.000980936 -0.00133253 0.00021326 -0.000168302 -0.00117009 0.161614 -0.00127523 0.003701 -0.00144768 0.000726622 0.000104802 -6.97404e-06 -0.000414974 0.000993851 0.000137111 4.08469e-05 -0.000292842 -0.000106023 -0.000117044 0.000205664 -7.06073e-05 0.000769572 -4.40975e-05 -4.12828e-05 -3.09933e-05 0.00011971 
1571.5 0 6.24645e-06 -0.0158663 -4.8828e-05 -0.000161472 0.0972098 0.00138175 0.000988065 -0.00135461 0.000138798 -9.8948e-05 -0.00121406 0.165511 -0.00131478 0.00369046 -0.0013974 0.000676292 0.000124542 7.63308e-06 -0.000587183 0.000936862 0.000130102 3.03715e-05 -0.000287407 -0.000107855 -0.000111037 0.000201988 -8.22115e-05 0.000781118 -4.59729e-05 -4.63896e-05 -3.54728e-05 0.000122567 
1571.85 0 1.14265e-05 -0.0170023 -4.52544e-05 -0.000156391 0.08894 0.00134476 0.000992482 -0.00137019 5.90094e-05 -1.94404e-05 -0.0012559 0.168998 -0.00135163 0.00366503 -0.00135058 0.000624232 0.000151146 2.66579e-05 -0.00075652 0.000877741 0.000120567 1.85304e-05 -0.000280898 -0.000109683 -0.000105588 0.000197383 -9.33367e-05 0.000790063 -4.71499e-05 -4.99773e-05 -3.97871e-05 0.000123719 
1572.2 0 1.8982e-05 -0.018089 -4.08183e-05 -0.000153145 0.0805588 0.00130989 0.000995144 -0.00137835 -2.42737e-05 6.90328e-05 -0.00129687 0.172076 -0.00138344 0.00362544 -0.00130812 0.000570869 0.000184414 4.94978e-05 -0.00092196 0.000818458 0.000110343 5.43298e-06 -0.000274382 -0.000111812 -9.91514e-05 0.000190177 -0.000103476 0.000797045 -4.85166e-05 -5.16442e-05 -4.42572e-05 0.000122298 
1572.55 0 2.8827e-05 -0.0191226 -3.6355e-05 -0.000152046 0.0720849 0.00127731 0.000995102 -0.00137688 -0.000110481 0.000166049 -0.00133922 0.174747 -0.00140846 0.0035739 -0.00126922 0.000517399 0.000224452 7.29945e-05 -0.00108175 0.000762508 0.000100709 -7.67046e-06 -0.000267959 -0.000115188 -9.05545e-05 0.00018115 -0.000112429 0.000801956 -4.95988e-05 -5.23851e-05 -4.97242e-05 0.000120019 
1572.9 0 3.91969e-05 -0.0201008 -3.19272e-05 -0.000151184 0.0635361 0.00124329 0.000991951 -0.00136357 -0.000199355 0.000270718 -0.00138248 0.177008 -0.00142862 0.00351346 -0.00123195 0.000464224 0.000271535 9.56258e-05 -0.00123455 0.000710465 9.1266e-05 -2.01477e-05 -0.000261152 -0.000119792 -8.02351e-05 0.000172062 -0.000120218 0.000804297 -4.91644e-05 -5.30398e-05 -5.69833e-05 0.0001183 
1573.25 0 4.88487e-05 -0.0210234 -2.71273e-05 -0.000148691 0.0549327 0.00120429 0.000987448 -0.00133807 -0.000289589 0.000381033 -0.00142287 0.178855 -0.00144694 0.00344504 -0.00119552 0.000408442 0.000325437 0.000116586 -0.00138165 0.000659727 8.14156e-05 -3.15048e-05 -0.000253799 -0.000125584 -6.86768e-05 0.0001637 -0.000127675 0.000804663 -4.71817e-05 -5.39042e-05 -6.56866e-05 0.000117412 
1573.6 0 5.70778e-05 -0.0218905 -2.15253e-05 -0.000145804 0.0462969 0.00116029 0.000983851 -0.00130138 -0.000380731 0.000495568 -0.00145764 0.180289 -0.00146383 0.00336776 -0.00115964 0.000347023 0.00038607 0.000135077 -0.00152481 0.000608641 7.1275e-05 -4.19284e-05 -0.000246093 -0.00013226 -5.67195e-05 0.000156169 -0.000135736 0.000803936 -4.44281e-05 -5.60421e-05 -7.62651e-05 0.000116656 
1573.95 0 6.39458e-05 -0.0227005 -1.48047e-05 -0.000144302 0.0376476 0.00111255 0.000981665 -0.00125334 -0.000473657 0.000611551 -0.00148565 0.181313 -0.00147846 0.00328136 -0.00112486 0.000281836 0.000452968 0.00015124 -0.00166377 0.000557254 6.09044e-05 -5.1456e-05 -0.000238453 -0.000138847 -4.61075e-05 0.000149852 -0.000145204 0.000801929 -4.15684e-05 -5.98635e-05 -8.85582e-05 0.000115403 
1574.3 0 7.00783e-05 -0.0234524 -7.06724e-06 -0.000144239 0.0290015 0.00106243 0.000979619 -0.0011939 -0.000569242 0.000726362 -0.00150639 0.181927 -0.00149228 0.00318689 -0.00109269 0.000215371 0.00052336 0.0001648 -0.00179647 0.000505075 5.00058e-05 -5.93305e-05 -0.000230883 -0.000145227 -3.67725e-05 0.000144235 -0.000156481 0.000798751 -3.84325e-05 -6.45397e-05 -0.000101213 0.000114117 
1574.65 0 7.56716e-05 -0.0241446 3.63877e-07 -0.000144323 0.0203776 0.00101122 0.000975955 -0.00112335 -0.000668024 0.000839825 -0.00152104 0.182132 -0.00150619 0.00308532 -0.00106471 0.000149298 0.000594097 0.000174483 -0.00192182 0.000450091 3.81088e-05 -6.60259e-05 -0.000223685 -0.000150919 -2.72853e-05 0.000137249 -0.000168462 0.00079436 -3.53607e-05 -6.9387e-05 -0.000113519 0.000113261 
1575 0 8.0811e-05 -0.0247751 5.65942e-06 -0.000143848 0.0117977 0.000960366 0.000969094 -0.0010422 -0.000768465 0.000951324 -0.00153186 0.181931 -0.00151775 0.0029769 -0.00104183 8.69044e-05 0.000664653 0.000178964 -0.00204071 0.000390671 2.54019e-05 -7.23964e-05 -0.000218296 -0.000155455 -1.73859e-05 0.000127545 -0.000179098 0.000788193 -3.3227e-05 -7.42037e-05 -0.000125365 0.000112481 
1575.35 0 8.57004e-05 -0.025342 8.42376e-06 -0.000142636 0.0032817 0.000910965 0.000958354 -0.000952221 -0.000868044 0.00105997 -0.00154055 0.181332 -0.00152434 0.00286206 -0.00102407 3.12187e-05 0.00073579 0.000178659 -0.00215397 0.000326805 1.18279e-05 -7.88833e-05 -0.00021498 -0.000158906 -7.94572e-06 0.000115939 -0.000187818 0.000779773 -3.18166e-05 -7.89777e-05 -0.000136386 0.000111594 
1575.7 0 9.08378e-05 -0.0258446 9.7704e-06 -0.000139883 -0.00515406 0.000862454 0.000945038 -0.000854572 -0.000966117 0.00116511 -0.00154831 0.18034 -0.00152489 0.00274079 -0.00101023 -1.6746e-05 0.000808836 0.000173844 -0.00226153 0.00026005 -3.38854e-06 -8.56867e-05 -0.000212075 -0.000160731 9.47214e-07 0.00010487 -0.000195483 0.000769011 -3.11242e-05 -8.37388e-05 -0.000145942 0.000110935 
1576.05 0 9.66806e-05 -0.0262836 1.13604e-05 -0.00013517 -0.0134943 0.000812946 0.00093142 -0.000749277 -0.00106406 0.00126647 -0.0015565 0.178958 -0.00151996 0.00261356 -0.000998291 -5.8062e-05 0.000884652 0.00016278 -0.00236277 0.000193548 -2.04452e-05 -9.22204e-05 -0.000207889 -0.000160971 9.08024e-06 9.54223e-05 -0.000202297 0.000756742 -3.14687e-05 -8.8427e-05 -0.000153719 0.000110222 
1576.4 0 0.000103878 -0.0266601 1.43896e-05 -0.00012969 -0.0217217 0.000760739 0.000919291 -0.000637501 -0.00116239 0.00136541 -0.0015654 0.17719 -0.0015119 0.00248286 -0.000987968 -9.42484e-05 0.000961677 0.000144605 -0.0024577 0.000128361 -3.87692e-05 -9.74163e-05 -0.000202794 -0.000160428 1.63421e-05 8.66217e-05 -0.000207902 0.000744227 -3.27261e-05 -9.28591e-05 -0.000160254 0.000108483 
1576.75 0 0.000113 -0.0269749 1.86982e-05 -0.000124386 -0.029817 0.000705474 0.000909528 -0.000521444 -0.00125777 0.0014638 -0.0015748 0.175043 -0.00150235 0.00235232 -0.000980796 -0.000125454 0.00103715 0.000120758 -0.00254797 6.36151e-05 -5.7198e-05 -0.000100674 -0.000197585 -0.000159476 2.3459e-05 7.68445e-05 -0.000212554 0.000731377 -3.40307e-05 -9.72724e-05 -0.000166214 0.000105322 
1577.1 0 0.000123495 -0.0272274 2.34903e-05 -0.00011833 -0.0377614 0.000647704 0.000902084 -0.000401765 -0.00134641 0.00156237 -0.00158378 0.172531 -0.00149156 0.00222237 -0.000977671 -0.000150319 0.00111047 9.33774e-05 -0.00263612 -2.48019e-07 -7.49485e-05 -0.000102725 -0.000191846 -0.000157946 3.06303e-05 6.50445e-05 -0.000216635 0.000717376 -3.37482e-05 -0.000102611 -0.00017134 0.00010118 
1577.45 0 0.000133508 -0.0274157 2.86534e-05 -0.000111503 -0.0455414 0.000587256 0.000897472 -0.000277933 -0.00142728 0.00165969 -0.00158947 0.169665 -0.00147959 0.00208992 -0.000977626 -0.000167251 0.00118255 6.28742e-05 -0.00272282 -6.31471e-05 -9.24002e-05 -0.000104686 -0.000185371 -0.000155063 3.74316e-05 5.27997e-05 -0.000220786 0.000701961 -3.21344e-05 -0.000108713 -0.000175604 9.60738e-05 
1577.8 0 0.000142075 -0.0275408 3.44884e-05 -0.000104676 -0.0531463 0.000523571 0.000896461 -0.000150311 -0.00150174 0.00175217 -0.00158856 0.166456 -0.0014657 0.00195325 -0.000978279 -0.000177144 0.0012513 2.74667e-05 -0.00280626 -0.000126114 -0.000110017 -0.000106029 -0.000178383 -0.00015041 4.32682e-05 4.12737e-05 -0.00022549 0.000684713 -3.12588e-05 -0.000114645 -0.000179535 8.94245e-05 
1578.15 0 0.00014993 -0.0276044 4.10535e-05 -9.7707e-05 -0.0605618 0.00045823 0.000898615 -2.00742e-05 -0.00157128 0.00183845 -0.00157974 0.162911 -0.00144845 0.00181237 -0.00097813 -0.000183109 0.00131329 -1.34849e-05 -0.00288383 -0.000188777 -0.000127658 -0.000105362 -0.000171184 -0.000144974 4.75927e-05 2.90835e-05 -0.000230301 0.000664736 -3.16243e-05 -0.000120395 -0.000183867 8.11586e-05 
1578.5 0 0.000157458 -0.0276069 4.81175e-05 -9.01994e-05 -0.0677717 0.000394404 0.000902239 0.000112733 -0.00163479 0.0019208 -0.00156454 0.159041 -0.00142774 0.0016676 -0.000977671 -0.000185072 0.00136714 -5.79325e-05 -0.00295352 -0.000250411 -0.000145154 -0.000102245 -0.000163912 -0.000138795 5.09427e-05 1.54686e-05 -0.00023496 0.000642334 -3.16241e-05 -0.000125661 -0.00018938 7.20665e-05 
1578.85 0 0.000163821 -0.0275483 5.52308e-05 -8.21066e-05 -0.0747603 0.000332858 0.000906533 0.00024929 -0.00168995 0.00200017 -0.00154599 0.154854 -0.00140518 0.00151958 -0.000976546 -0.000179105 0.00141334 -0.000103738 -0.00301432 -0.000311768 -0.000162775 -9.75379e-05 -0.00015697 -0.000130092 5.32526e-05 -1.31204e-07 -0.000239775 0.000619159 -2.94173e-05 -0.000129488 -0.000195984 6.32361e-05 
1579.2 0 0.000168531 -0.0274294 6.19625e-05 -7.3635e-05 -0.0815116 0.000271179 0.00091254 0.000389509 -0.00173542 0.00207538 -0.00152482 0.150364 -0.00138198 0.00136997 -0.000974001 -0.000163252 0.00145125 -0.000151067 -0.0030658 -0.000374412 -0.000179303 -9.19311e-05 -0.000151427 -0.000117755 5.30188e-05 -1.8163e-05 -0.000244184 0.000596062 -2.46287e-05 -0.000131264 -0.000203077 5.51954e-05 
1579.55 0 0.000172611 -0.0272503 6.76275e-05 -6.45948e-05 -0.088012 0.000207548 0.000919943 0.000530466 -0.00177116 0.00214613 -0.00149863 0.145585 -0.00135734 0.00122074 -0.00097153 -0.000138858 0.00147926 -0.000200861 -0.00310913 -0.000439522 -0.000193467 -8.59144e-05 -0.000147043 -0.000102626 4.98029e-05 -3.7531e-05 -0.000247645 0.000572132 -1.76975e-05 -0.00013185 -0.000210469 4.81068e-05 
1579.9 0 0.000177244 -0.0270116 7.155e-05 -5.46772e-05 -0.0942514 0.000143502 0.000927296 0.000669911 -0.00179725 0.00221365 -0.00146544 0.140533 -0.00132951 0.00107182 -0.000971107 -0.000107095 0.00149862 -0.000251944 -0.00314689 -0.000507036 -0.000206468 -8.04814e-05 -0.000142652 -8.59637e-05 4.56243e-05 -5.63498e-05 -0.000250451 0.000546482 -9.41111e-06 -0.000132038 -0.000217758 4.18747e-05 
1580.25 0 0.000182249 -0.0267136 7.32614e-05 -4.41801e-05 -0.100221 8.19875e-05 0.000934779 0.000808216 -0.00181191 0.00227896 -0.00142662 0.135221 -0.00129679 0.000922008 -0.000973191 -6.88795e-05 0.00151262 -0.000302322 -0.00317907 -0.000576741 -0.000219765 -7.61479e-05 -0.000137295 -6.76228e-05 4.22307e-05 -7.30242e-05 -0.000252937 0.000519449 -1.16672e-06 -0.000131553 -0.00022454 3.5904e-05 
1580.6 0 0.000186566 -0.026358 7.35933e-05 -3.34949e-05 -0.105909 2.38771e-05 0.000944208 0.000946138 -0.00181295 0.0023412 -0.00138444 0.12966 -0.00125689 0.000771596 -0.0009776 -2.58433e-05 0.00152216 -0.000352466 -0.0032035 -0.000647173 -0.000233644 -7.28961e-05 -0.000131128 -4.72384e-05 3.95047e-05 -8.77715e-05 -0.000254937 0.00049162 5.68801e-06 -0.000130065 -0.000230959 2.94595e-05 
1580.95 0 0.000189871 -0.025947 7.40119e-05 -2.24419e-05 -0.111303 -3.21082e-05 0.000957475 0.00108262 -0.00179841 0.0024003 -0.00133985 0.123861 -0.00120925 0.000621645 -0.000982368 2.01908e-05 0.00152518 -0.000404598 -0.00322052 -0.000715179 -0.000247963 -7.04077e-05 -0.000125417 -2.6066e-05 3.73891e-05 -0.000102838 -0.00025581 0.000462985 1.10287e-05 -0.000128081 -0.000237182 2.1859e-05 
1581.3 0 0.000192387 -0.0254819 7.42476e-05 -1.10976e-05 -0.116391 -8.5734e-05 0.000976014 0.00121357 -0.00176857 0.00245811 -0.00129245 0.117845 -0.00115505 0.000473046 -0.000983252 6.7784e-05 0.00151933 -0.000459493 -0.00323239 -0.000778379 -0.000262525 -6.8299e-05 -0.000120732 -5.34914e-06 3.61199e-05 -0.000119476 -0.000254997 0.000433798 1.49975e-05 -0.000126209 -0.000243045 1.31712e-05 
1581.65 0 0.00019387 -0.0249652 7.35921e-05 -5.42578e-07 -0.121169 -0.000134635 0.000999787 0.00133482 -0.00172702 0.00251536 -0.00124149 0.11163 -0.00109627 0.000327187 -0.000976918 0.000116696 0.00150408 -0.0005153 -0.00323928 -0.000835778 -0.00027629 -6.64482e-05 -0.000116454 1.55635e-05 3.61595e-05 -0.000136696 -0.000252234 0.000404865 1.75407e-05 -0.000124481 -0.00024876 4.19904e-06 
1582 0 0.00019344 -0.0243993 7.18149e-05 7.89757e-06 -0.125629 -0.000176838 0.00102665 0.00144581 -0.00167791 0.0025709 -0.00118845 0.105231 -0.00103559 0.000185189 -0.000962823 0.00016731 0.00148053 -0.000569692 -0.00323993 -0.000887401 -0.0002881 -6.43985e-05 -0.0001118 3.81597e-05 3.73547e-05 -0.000152798 -0.000247856 0.000376145 1.89544e-05 -0.000122598 -0.000254237 -4.69185e-06 
1582.35 0 0.000190472 -0.0237854 6.8713e-05 1.44433e-05 -0.129766 -0.000212865 0.00105306 0.00154922 -0.00162382 0.00262501 -0.00113513 0.098665 -0.000974793 4.71083e-05 -0.000942398 0.000219847 0.00144982 -0.000622585 -0.00323341 -0.000933568 -0.000298095 -6.08631e-05 -0.000106749 6.26392e-05 3.76926e-05 -0.000166693 -0.000242475 0.000346941 2.00889e-05 -0.000120218 -0.000258663 -1.34334e-05 
1582.7 0 0.000186 -0.0231255 6.46684e-05 2.08941e-05 -0.13357 -0.00024462 0.0010762 0.00164664 -0.00156639 0.00267952 -0.00108004 0.0919469 -0.000914357 -8.70421e-05 -0.000917485 0.000274445 0.00141335 -0.000675365 -0.00321917 -0.000974766 -0.000307901 -5.55238e-05 -0.000101761 8.80469e-05 3.64771e-05 -0.000178776 -0.000236577 0.000316595 2.21205e-05 -0.000116459 -0.000260875 -2.16056e-05 
1583.05 0 0.000180528 -0.0224223 6.07551e-05 2.90462e-05 -0.137036 -0.000273096 0.00109626 0.00173717 -0.00150701 0.00273479 -0.0010214 0.0850953 -0.000854778 -0.000217671 -0.000888719 0.000331377 0.00137229 -0.000728431 -0.00319799 -0.00101168 -0.000318543 -5.00128e-05 -9.73413e-05 0.000113344 3.45649e-05 -0.000189797 -0.000230817 0.000284663 2.51852e-05 -0.000110278 -0.000260582 -2.83364e-05 
1583.4 0 0.000174003 -0.021678 5.75432e-05 3.88668e-05 -0.140162 -0.000299394 0.00111504 0.00182015 -0.00144607 0.00278893 -0.000958359 0.0781274 -0.000797153 -0.00034623 -0.000854673 0.000391007 0.00132633 -0.000781357 -0.00317126 -0.00104582 -0.000329028 -4.4564e-05 -9.34962e-05 0.000137698 3.14607e-05 -0.00019948 -0.000224985 0.000251922 2.79561e-05 -0.000101586 -0.000258732 -3.32634e-05 
1583.75 0 0.000167292 -0.020894 5.43315e-05 4.88074e-05 -0.142943 -0.000323799 0.00113184 0.00189592 -0.00138521 0.00283965 -0.000891092 0.0710581 -0.000741588 -0.000473837 -0.000813289 0.000453574 0.00127376 -0.00083379 -0.00313892 -0.00107892 -0.000337304 -3.78613e-05 -8.9811e-05 0.000161459 2.70467e-05 -0.000207794 -0.000218353 0.000219454 2.96486e-05 -9.09144e-05 -0.000256954 -3.73207e-05 
1584.1 0 0.000161081 -0.0200709 5.05424e-05 5.79926e-05 -0.145377 -0.000346105 0.00114296 0.00196543 -0.0013256 0.00288505 -0.000822016 0.063903 -0.000687654 -0.000600688 -0.000765487 0.000518757 0.00121499 -0.000884285 -0.00309973 -0.00111155 -0.000343053 -2.98658e-05 -8.63249e-05 0.000185097 2.23661e-05 -0.000215777 -0.000210759 0.000187138 3.0667e-05 -7.95956e-05 -0.000255159 -4.18831e-05 
1584.45 0 0.000155606 -0.0192095 4.64755e-05 6.71375e-05 -0.147461 -0.000366576 0.00114765 0.00203029 -0.00126512 0.00292391 -0.000755132 0.0566794 -0.000635619 -0.000726433 -0.000714203 0.000584665 0.00115265 -0.000931391 -0.00305282 -0.00114281 -0.000348205 -2.14885e-05 -8.30443e-05 0.000207639 1.83259e-05 -0.000223735 -0.000203142 0.000154542 3.10772e-05 -6.88334e-05 -0.000252544 -4.70845e-05 
1584.8 0 0.000150909 -0.018313 4.29519e-05 7.66736e-05 -0.149193 -0.000385647 0.00114861 0.00209096 -0.00120116 0.00295518 -0.000692803 0.0494023 -0.00058531 -0.000850613 -0.000661435 0.000650709 0.00108804 -0.000975004 -0.00299746 -0.00117008 -0.000353834 -1.31542e-05 -8.04467e-05 0.000228466 1.45008e-05 -0.000230893 -0.000196417 0.000122398 3.07492e-05 -5.90309e-05 -0.000250503 -5.22486e-05 
1585.15 0 0.000147171 -0.0173847 4.03826e-05 8.55427e-05 -0.150569 -0.000403084 0.00114686 0.00214649 -0.00113268 0.00297748 -0.000634987 0.0420857 -0.000536646 -0.00097271 -0.000607396 0.000718877 0.00102175 -0.00101527 -0.00293341 -0.00119182 -0.000360143 -5.137e-06 -7.887e-05 0.000248238 1.04824e-05 -0.000237767 -0.000190294 9.12673e-05 3.03126e-05 -4.93814e-05 -0.000249853 -5.66562e-05 
1585.5 0 0.00014377 -0.0164257 3.81673e-05 9.3143e-05 -0.151584 -0.000418286 0.00114211 0.00219596 -0.00106084 0.00298909 -0.000581421 0.0347482 -0.000489298 -0.00109272 -0.000551195 0.000789968 0.000954162 -0.00105341 -0.00286138 -0.00120884 -0.000367217 2.61109e-06 -7.77314e-05 0.000267614 6.34227e-06 -0.000245255 -0.000184878 6.11656e-05 2.97611e-05 -3.87052e-05 -0.00024969 -6.0495e-05 
1585.85 0 0.000140187 -0.0154374 3.60867e-05 9.98513e-05 -0.152245 -0.000430789 0.00113385 0.00223721 -0.000987656 0.0029884 -0.000531372 0.0274104 -0.000442123 -0.00120995 -0.000493874 0.000862657 0.000883818 -0.00109157 -0.00278091 -0.0012215 -0.000374171 1.0739e-05 -7.65662e-05 0.000286914 2.26714e-06 -0.000252192 -0.000180806 3.25136e-05 2.84912e-05 -2.68198e-05 -0.000249425 -6.49668e-05 
1586.2 0 0.000136671 -0.0144256 3.43739e-05 0.000105859 -0.152554 -0.000439419 0.0011203 0.00226801 -0.000913373 0.00297349 -0.000484502 0.0200887 -0.000395037 -0.00132068 -0.000437863 0.000934829 0.000808535 -0.00112905 -0.00269304 -0.00122991 -0.000380253 1.93169e-05 -7.61885e-05 0.000306282 -8.90578e-07 -0.000257847 -0.000177982 5.58868e-06 2.65402e-05 -1.46169e-05 -0.000248864 -7.06765e-05 
1586.55 0 0.000132929 -0.0133958 3.31614e-05 0.000111275 -0.152513 -0.000443779 0.00110066 0.00228773 -0.0008355 0.00294394 -0.000442211 0.0127988 -0.000348699 -0.00142218 -0.00038316 0.0010033 0.000729318 -0.00116241 -0.00260209 -0.00123574 -0.000385931 2.81749e-05 -7.72067e-05 0.000325128 -2.72435e-06 -0.000263521 -0.000175952 -2.00431e-05 2.32425e-05 -3.0599e-06 -0.000247496 -7.71746e-05 
1586.9 0 0.000128219 -0.012349 3.23334e-05 0.00011586 -0.152126 -0.000444683 0.00107693 0.00229722 -0.000752198 0.00290355 -0.000405189 0.0055584 -0.000302647 -0.0015162 -0.000327803 0.00106616 0.000649434 -0.00118914 -0.00251121 -0.00124088 -0.000391286 3.66925e-05 -7.8726e-05 0.000343513 -4.28564e-06 -0.000269242 -0.000174462 -4.55937e-05 1.77447e-05 8.50326e-06 -0.000245256 -8.39899e-05 
1587.25 0 0.000122918 -0.0112862 3.11584e-05 0.000119806 -0.151398 -0.000443031 0.00105035 0.00229974 -0.000664335 0.00285553 -0.000373128 -0.0016153 -0.000255796 -0.00160601 -0.000269667 0.0011254 0.000569864 -0.00120709 -0.00242039 -0.00124444 -0.000395668 4.36133e-05 -7.99273e-05 0.000362507 -6.73582e-06 -0.000272811 -0.000173854 -7.14957e-05 1.04467e-05 2.13342e-05 -0.000242708 -9.04748e-05 
1587.6 0 0.00011826 -0.0102107 2.92559e-05 0.000123793 -0.150338 -0.000439951 0.00102028 0.00229795 -0.000574473 0.00279887 -0.000346017 -0.00870716 -0.00020848 -0.00169353 -0.000208304 0.00118237 0.000490751 -0.00121504 -0.00232775 -0.00124521 -0.000398576 4.91202e-05 -8.04906e-05 0.000381559 -1.00672e-05 -0.000273575 -0.000173613 -9.70053e-05 1.4317e-06 3.49963e-05 -0.000239553 -9.60008e-05 
1587.95 0 0.000114317 -0.00912629 2.7401e-05 0.000128163 -0.148952 -0.000437156 0.000986375 0.00229057 -0.000485633 0.00273262 -0.00032449 -0.0157029 -0.000160057 -0.00177833 -0.000145556 0.00123454 0.000413758 -0.00121321 -0.00223184 -0.00124514 -0.000399908 5.45013e-05 -7.99906e-05 0.000399437 -1.36186e-05 -0.000273743 -0.00017299 -0.000121542 -9.24434e-06 4.81518e-05 -0.000235716 -0.000100605 
1588.3 0 0.000110374 -0.00803452 2.67939e-05 0.000132863 -0.147246 -0.00043729 0.000949468 0.00227624 -0.000399872 0.00265714 -0.000308403 -0.0225872 -0.0001078 -0.00185896 -8.40083e-05 0.00127913 0.000340472 -0.00120037 -0.00213249 -0.00124492 -0.000400103 5.95513e-05 -7.85934e-05 0.0004167 -1.72088e-05 -0.000275529 -0.000172025 -0.000145631 -2.01935e-05 6.02579e-05 -0.000231707 -0.000104247 
1588.65 0 0.000106269 -0.00693682 2.79789e-05 0.000137904 -0.145227 -0.00044258 0.000911063 0.00225636 -0.000316836 0.00257279 -0.000295364 -0.0293442 -5.10536e-05 -0.00193553 -2.53233e-05 0.0013152 0.000271362 -0.00117351 -0.00203013 -0.00124107 -0.000399367 6.36189e-05 -7.67184e-05 0.000434037 -2.014e-05 -0.000278681 -0.000170428 -0.000170498 -3.03222e-05 7.2075e-05 -0.000227385 -0.000106831 
1589 0 0.000102218 -0.00583553 3.01581e-05 0.000143607 -0.142903 -0.000453461 0.000871134 0.00223316 -0.000234855 0.00248085 -0.000284459 -0.0359586 7.598e-06 -0.00201026 2.94058e-05 0.00134292 0.000206656 -0.00113219 -0.00192498 -0.00123097 -0.000397126 6.6745e-05 -7.51472e-05 0.000451158 -2.11294e-05 -0.000282101 -0.000167598 -0.000196828 -3.92442e-05 8.41259e-05 -0.000222163 -0.000109285 
1589.35 0 9.83785e-05 -0.00473379 3.19854e-05 0.000149697 -0.140283 -0.000468941 0.000828273 0.0022073 -0.000151302 0.00238418 -0.000277373 -0.0424173 6.6326e-05 -0.00208477 7.82275e-05 0.0013637 0.000147359 -0.0010804 -0.00181651 -0.00121472 -0.000394187 6.81558e-05 -7.50433e-05 0.000467232 -2.03013e-05 -0.000284368 -0.000163571 -0.000224128 -4.64557e-05 9.59299e-05 -0.000215941 -0.000112704 
1589.7 0 9.38123e-05 -0.00363505 3.29503e-05 0.000155605 -0.137375 -0.000488504 0.000783231 0.00217693 -6.31664e-05 0.00228593 -0.000274963 -0.0487098 0.000124701 -0.00215829 0.000120056 0.00138037 9.37058e-05 -0.00102141 -0.00170626 -0.00119255 -0.000391813 6.62518e-05 -7.63909e-05 0.000482263 -1.9443e-05 -0.000285326 -0.00015889 -0.000251578 -5.18139e-05 0.000107313 -0.000209028 -0.000116918 
1590.05 0 8.7405e-05 -0.00254097 3.3395e-05 0.000160867 -0.134186 -0.00051306 0.000736528 0.00214059 3.07514e-05 0.00218746 -0.000273328 -0.0548239 0.00018173 -0.00223005 0.000157032 0.00139535 4.44103e-05 -0.000955665 -0.00159835 -0.0011641 -0.000389628 6.06108e-05 -7.76242e-05 0.000497226 -2.06342e-05 -0.000286129 -0.000154754 -0.000278414 -5.64624e-05 0.000117964 -0.000201562 -0.000121011 
1590.4 0 7.99629e-05 -0.001453 3.40308e-05 0.000165199 -0.130728 -0.000540756 0.000686333 0.0020967 0.000129218 0.00208825 -0.000266408 -0.0607458 0.000236331 -0.00229988 0.000191744 0.00140827 -4.24736e-07 -0.000885244 -0.00149449 -0.00112889 -0.000388535 5.3466e-05 -7.72956e-05 0.0005122 -2.4009e-05 -0.000286504 -0.000152174 -0.000303867 -6.14124e-05 0.000127447 -0.00019378 -0.000124269 
1590.75 0 7.26891e-05 -0.000374711 3.53112e-05 0.000168505 -0.127014 -0.000566135 0.000633922 0.00204272 0.000229556 0.00198809 -0.000252286 -0.066465 0.000287694 -0.00236826 0.00022501 0.00141689 -4.00092e-05 -0.000811989 -0.00139193 -0.00108745 -0.000390522 4.6748e-05 -7.56239e-05 0.000526469 -2.80359e-05 -0.000285605 -0.000150629 -0.000327775 -6.58872e-05 0.000136397 -0.000185739 -0.000126937 
1591.1 0 6.53581e-05 0.000689814 3.62904e-05 0.000170593 -0.123057 -0.000585506 0.000582314 0.0019788 0.000328837 0.00188765 -0.000234124 -0.0719731 0.000335302 -0.0024348 0.000255784 0.00141976 -7.52193e-05 -0.000733678 -0.00128742 -0.00104309 -0.00039446 4.03697e-05 -7.41974e-05 0.000540118 -3.16907e-05 -0.000284006 -0.000149099 -0.000351373 -6.91439e-05 0.000145608 -0.000177099 -0.000130028 
1591.45 0 5.76351e-05 0.00173803 3.63565e-05 0.000172457 -0.118864 -0.000599628 0.000529308 0.00190891 0.000425325 0.00178823 -0.000214846 -0.0772607 0.000379851 -0.0024976 0.000281497 0.00141771 -0.000107254 -0.000648841 -0.00118189 -0.000998444 -0.000397138 3.36997e-05 -7.39557e-05 0.000553659 -3.57754e-05 -0.000283264 -0.000148103 -0.000375199 -7.1864e-05 0.000155329 -0.000167737 -0.000133397 
1591.8 0 4.9712e-05 0.00276883 3.6622e-05 0.000174938 -0.114449 -0.000610451 0.000470863 0.00183729 0.000519871 0.00169097 -0.00019399 -0.082317 0.000421516 -0.0025569 0.000300674 0.00141266 -0.000135579 -0.000559979 -0.00107691 -0.000952048 -0.000397573 2.62395e-05 -7.45279e-05 0.000566813 -4.06816e-05 -0.000283686 -0.000147884 -0.000398214 -7.43752e-05 0.000165586 -0.000157061 -0.000136699 
1592.15 0 4.18193e-05 0.0037808 3.74021e-05 0.000176526 -0.109824 -0.000619909 0.000407879 0.001767 0.00061479 0.00159627 -0.000170708 -0.0871321 0.000459266 -0.0026126 0.000314168 0.00140596 -0.000158858 -0.000468866 -0.000970778 -0.000903204 -0.000396491 1.69848e-05 -7.52591e-05 0.000577957 -4.623e-05 -0.000284377 -0.000147958 -0.000420035 -7.69675e-05 0.000176214 -0.000144724 -0.000140498 
1592.5 0 3.50973e-05 0.00477231 3.81272e-05 0.000175757 -0.105004 -0.000628279 0.000345335 0.00170027 0.000710041 0.00150439 -0.000142919 -0.0916991 0.00049303 -0.0026617 0.000323736 0.00139775 -0.000175614 -0.00037676 -0.000862143 -0.000854004 -0.000394198 6.42628e-06 -7.58477e-05 0.00058638 -5.22448e-05 -0.000284729 -0.00014856 -0.000441308 -8.04644e-05 0.000186525 -0.000131761 -0.000145093 
1592.85 0 2.98132e-05 0.00574116 3.83829e-05 0.000173389 -0.100001 -0.00063343 0.000287708 0.0016359 0.000802893 0.00141511 -0.000108026 -0.0960141 0.000523923 -0.00270349 0.000330557 0.00138623 -0.000185169 -0.000284893 -0.000752137 -0.000806011 -0.000390258 -3.73746e-06 -7.6305e-05 0.000592598 -5.75078e-05 -0.000285129 -0.00014955 -0.000462058 -8.42758e-05 0.000196314 -0.000119314 -0.000150226 
1593.2 0 2.5151e-05 0.00668478 3.80766e-05 0.00017062 -0.0948271 -0.000634484 0.000235431 0.0015721 0.000890357 0.00132869 -6.52575e-05 -0.100073 0.000553224 -0.00274059 0.00033549 0.00136999 -0.000187798 -0.00019321 -0.000640491 -0.000758686 -0.000384486 -1.32325e-05 -7.62881e-05 0.000596446 -6.12598e-05 -0.000286329 -0.000150558 -0.000481902 -8.72888e-05 0.000205486 -0.000108396 -0.000155692 
1593.55 0 2.01979e-05 0.00760269 3.72109e-05 0.000167634 -0.0894927 -0.000631179 0.000186844 0.00150911 0.000969931 0.00124513 -1.53559e-05 -0.103868 0.000581697 -0.00277368 0.000340217 0.00135023 -0.000184348 -0.00010174 -0.00052521 -0.000710746 -0.000377747 -2.20355e-05 -7.54776e-05 0.000598757 -6.3839e-05 -0.00028822 -0.000151493 -0.000500661 -8.91253e-05 0.000213527 -9.87817e-05 -0.000161534 
1593.9 0 1.45841e-05 0.00849357 3.62603e-05 0.000163813 -0.0840131 -0.000623111 0.000141914 0.00144879 0.00103978 0.00116266 4.13438e-05 -0.107389 0.000610433 -0.00280031 0.000345713 0.00132798 -0.000177143 -1.22108e-05 -0.000405657 -0.000660841 -0.000370967 -3.00936e-05 -7.38804e-05 0.000600661 -6.63862e-05 -0.000289714 -0.000152347 -0.000518089 -8.98808e-05 0.000220215 -8.87307e-05 -0.000167552 
1594.25 0 9.0614e-06 0.00935312 3.60439e-05 0.000158725 -0.0784057 -0.000609314 0.000101397 0.00139324 0.0010994 0.00108015 0.000105134 -0.110629 0.000638485 -0.00281856 0.000349996 0.00130296 -0.00016938 7.20677e-05 -0.000284145 -0.000607937 -0.000364964 -3.73727e-05 -7.23783e-05 0.000601806 -6.91443e-05 -0.000290571 -0.000152519 -0.000534145 -9.01864e-05 0.000225786 -7.75519e-05 -0.000173737 
1594.6 0 3.86505e-06 0.0101777 3.63641e-05 0.000152651 -0.0726854 -0.000588884 6.50895e-05 0.00134245 0.00115107 0.000998464 0.000175004 -0.113585 0.000662961 -0.00283004 0.000350281 0.00127493 -0.00016349 0.000148434 -0.000163209 -0.000552461 -0.000360238 -4.34759e-05 -7.23899e-05 0.00060155 -7.15812e-05 -0.000291957 -0.000151493 -0.000548418 -9.04588e-05 0.000231109 -6.58357e-05 -0.000179634 
1594.95 0 -7.47407e-07 0.0109669 3.65863e-05 0.00014634 -0.0668657 -0.000561492 3.17627e-05 0.00129543 0.00119777 0.000919644 0.000249216 -0.116254 0.000681763 -0.00283706 0.000347206 0.00124402 -0.000159851 0.000216408 -4.26874e-05 -0.000496889 -0.000356192 -4.88036e-05 -7.38106e-05 0.000599884 -7.3892e-05 -0.00029493 -0.000149568 -0.000561046 -9.06065e-05 0.00023644 -5.39281e-05 -0.000184665 
1595.3 0 -4.90378e-06 0.0117214 3.6297e-05 0.000140512 -0.0609625 -0.000526725 9.36709e-07 0.00125261 0.00124041 0.000845924 0.000325365 -0.118633 0.000695613 -0.00283939 0.000342579 0.00121173 -0.000156823 0.000277707 7.84919e-05 -0.000445404 -0.000352445 -5.41112e-05 -7.55425e-05 0.000597255 -7.64071e-05 -0.000299301 -0.000147244 -0.00057251 -9.06605e-05 0.000241804 -4.13858e-05 -0.000188868 
1595.65 0 -9.52363e-06 0.0124403 3.55939e-05 0.000135131 -0.0549938 -0.000485483 -2.76307e-05 0.00121537 0.00127814 0.000778432 0.000399716 -0.120719 0.000707508 -0.00283522 0.00033622 0.00117985 -0.000154163 0.000334584 0.000199817 -0.000400684 -0.000348632 -5.93679e-05 -7.75995e-05 0.000593679 -7.90544e-05 -0.000303847 -0.000144979 -0.000582972 -9.03812e-05 0.000248072 -2.73683e-05 -0.000192376 
1596 0 -1.44603e-05 0.0131218 3.48026e-05 0.000130185 -0.0489754 -0.000440672 -5.59117e-05 0.00118551 0.00131057 0.000717467 0.000469542 -0.122514 0.000718712 -0.00282407 0.000326164 0.00114911 -0.000151677 0.000388025 0.000319057 -0.000362059 -0.000343641 -6.49772e-05 -8.11423e-05 0.000589761 -8.26823e-05 -0.00030793 -0.00014338 -0.000592047 -8.96118e-05 0.000255748 -1.21332e-05 -0.000194745 
1596.35 0 -1.84887e-05 0.0137651 3.35916e-05 0.000125707 -0.0429195 -0.000393779 -8.65298e-05 0.00116467 0.00133857 0.000661479 0.000534695 -0.124019 0.000727358 -0.00280664 0.00031047 0.00112013 -0.000147651 0.000437085 0.000435832 -0.000328837 -0.000336172 -7.08575e-05 -8.61911e-05 0.000586143 -8.78354e-05 -0.000311882 -0.000142736 -0.000599561 -8.89608e-05 0.000264232 3.43796e-06 -0.000194753 
1596.7 0 -2.13971e-05 0.0143692 3.18683e-05 0.000121498 -0.0368377 -0.000342091 -0.000120288 0.00115146 0.00136313 0.00060869 0.000593432 -0.125236 0.000732331 -0.00278183 0.000288795 0.00109288 -0.000138727 0.000481154 0.000550466 -0.000301713 -0.000326347 -7.60216e-05 -9.1388e-05 0.000582048 -9.23919e-05 -0.000315944 -0.000143163 -0.000605953 -8.95831e-05 0.000272297 1.87338e-05 -0.000192546 
1597.05 0 -2.47791e-05 0.0149325 3.02266e-05 0.00011733 -0.0307442 -0.000283888 -0.00015426 0.00114349 0.00138456 0.000558726 0.000641436 -0.126166 0.000735111 -0.00274863 0.000261293 0.00106663 -0.000122226 0.000521014 0.000662105 -0.000280647 -0.000315034 -8.01986e-05 -9.58168e-05 0.000576575 -9.53117e-05 -0.000320382 -0.000144233 -0.000610859 -9.18982e-05 0.000279786 3.35141e-05 -0.000189784 
1597.4 0 -2.93106e-05 0.0154545 2.92458e-05 0.000113168 -0.0246543 -0.000221401 -0.000185598 0.00114132 0.0014033 0.000511746 0.000679057 -0.12681 0.000737692 -0.00270843 0.000228153 0.00103926 -0.000100206 0.00055807 0.00077148 -0.000263891 -0.000302118 -8.39021e-05 -9.99798e-05 0.000569267 -9.85366e-05 -0.000325858 -0.000145236 -0.000613779 -9.50466e-05 0.000286778 4.8014e-05 -0.000187227 
1597.75 0 -3.40364e-05 0.015936 2.90725e-05 0.00010886 -0.0185811 -0.000154416 -0.00021466 0.00114693 0.00142019 0.000468029 0.000710697 -0.127171 0.000740222 -0.00266312 0.000190331 0.00100887 -7.5948e-05 0.000593005 0.000880089 -0.000249209 -0.000287669 -8.73586e-05 -0.000104701 0.000560222 -0.000102603 -0.000332268 -0.000145146 -0.000614526 -9.90882e-05 0.000292651 6.19148e-05 -0.000184329 
1598.1 0 -3.88353e-05 0.0163774 2.8799e-05 0.000103648 -0.0125351 -7.97915e-05 -0.000242792 0.00116122 0.00143634 0.000428087 0.000736982 -0.127251 0.000742502 -0.00261273 0.000149652 0.000977461 -5.0556e-05 0.000623999 0.000988505 -0.000235742 -0.000272424 -9.05274e-05 -0.000109399 0.000550111 -0.000106096 -0.000338211 -0.000142833 -0.000612963 -0.000104532 0.000297218 7.50851e-05 -0.000180438 
1598.45 0 -4.36208e-05 0.016778 2.74566e-05 9.7343e-05 -0.00652656 1.96318e-06 -0.000269955 0.00118206 0.00145221 0.000392241 0.000755546 -0.127053 0.000745661 -0.0025561 0.000109554 0.000948827 -2.42758e-05 0.000647983 0.00109708 -0.000223081 -0.000256858 -9.2607e-05 -0.000112873 0.000539209 -0.000108802 -0.000342246 -0.000138185 -0.000609589 -0.000110342 0.000300362 8.79717e-05 -0.000176163 
1598.8 0 -4.71834e-05 0.0171363 2.46728e-05 9.01231e-05 -0.000568406 8.73806e-05 -0.000295317 0.00120388 0.00146625 0.000360285 0.000764557 -0.126579 0.000751136 -0.00249268 7.39103e-05 0.000924639 2.49525e-06 0.000665429 0.00120679 -0.000209838 -0.000241067 -9.33967e-05 -0.000115211 0.000527585 -0.000111318 -0.000344567 -0.000132051 -0.000605115 -0.000115033 0.000301977 0.000100348 -0.00017294 
1599.15 0 -4.85072e-05 0.0174518 2.03503e-05 8.18773e-05 0.00532589 0.000173601 -0.000319227 0.0012224 0.00147636 0.000331044 0.000763148 -0.125835 0.000758599 -0.00242174 4.21908e-05 0.000904311 2.86714e-05 0.000680008 0.00131734 -0.000194437 -0.000225651 -9.43852e-05 -0.000117473 0.000515855 -0.000114223 -0.000345311 -0.00012544 -0.000599864 -0.000119062 0.00030252 0.000112399 -0.000171712 
1599.5 0 -4.7613e-05 0.0177241 1.4649e-05 7.29624e-05 0.0111456 0.00025876 -0.000342309 0.00123668 0.00148144 0.000303752 0.000750226 -0.124827 0.000765692 -0.00234266 1.19488e-05 0.000885579 5.36116e-05 0.00069378 0.00142654 -0.000177039 -0.000211341 -9.59828e-05 -0.000119676 0.00050319 -0.000117106 -0.000344817 -0.000119075 -0.000593353 -0.000123884 0.000302879 0.000125578 -0.000171721 
1599.85 0 -4.53136e-05 0.0179536 7.85478e-06 6.38008e-05 0.0168819 0.000340234 -0.000363629 0.0012461 0.00148067 0.000280097 0.000725738 -0.123558 0.000770404 -0.002256 -1.69891e-05 0.000866336 7.8202e-05 0.000706767 0.00153354 -0.000159296 -0.000197285 -9.7434e-05 -0.000121526 0.000487445 -0.000120505 -0.000344124 -0.000112768 -0.000584485 -0.000128492 0.000303635 0.000140454 -0.000172011 
1600.2 0 -4.16364e-05 0.0181403 1.61248e-07 5.40692e-05 0.0225229 0.000417142 -0.00038148 0.00125113 0.00147335 0.000262624 0.000693842 -0.122031 0.000773437 -0.0021644 -4.3567e-05 0.000847092 0.000104045 0.000719838 0.00163913 -0.00014265 -0.00018277 -9.96977e-05 -0.000123088 0.000468229 -0.00012447 -0.000342607 -0.000106144 -0.000573611 -0.000130988 0.000304078 0.000155505 -0.000172087 
1600.55 0 -3.69263e-05 0.0182835 -7.40185e-06 4.35826e-05 0.0280543 0.000492249 -0.00039386 0.0012546 0.00145902 0.000251557 0.000656534 -0.120248 0.00077587 -0.00207018 -6.73013e-05 0.000830194 0.000131786 0.000733009 0.00174328 -0.000127817 -0.000169054 -0.000103624 -0.000125071 0.000447537 -0.000126368 -0.000338919 -9.93667e-05 -0.000562708 -0.00013199 0.000303585 0.000169211 -0.000171906 
1600.9 0 -3.24677e-05 0.0183826 -1.48963e-05 3.33343e-05 0.0334646 0.000567523 -0.000399533 0.00125875 0.00143841 0.000244801 0.000611528 -0.118219 0.000777552 -0.0019733 -8.96367e-05 0.000815745 0.000158982 0.000744005 0.00184549 -0.000116009 -0.000157153 -0.000107752 -0.000128498 0.000426895 -0.000125254 -0.000333026 -9.23434e-05 -0.000553097 -0.000132649 0.000303141 0.00018119 -0.00017156 
1601.25 0 -2.83622e-05 0.0184385 -2.28228e-05 2.45232e-05 0.0387437 0.000641802 -0.000399771 0.00126274 0.00141194 0.000240187 0.00055838 -0.115954 0.000779348 -0.00187422 -0.000113179 0.000801311 0.000182517 0.000751082 0.00194644 -0.000107613 -0.000145674 -0.000110467 -0.000133021 0.000406449 -0.000123041 -0.000326028 -8.48222e-05 -0.000544204 -0.00013316 0.000303316 0.00019217 -0.000170459 
1601.6 0 -2.36839e-05 0.018452 -3.08551e-05 1.7013e-05 0.0438808 0.000712318 -0.000397717 0.00126518 0.00137822 0.000236998 0.000499864 -0.113464 0.000781404 -0.00177322 -0.000138911 0.000783253 0.000202479 0.00075544 0.00204758 -0.000101222 -0.00013378 -0.000112609 -0.00013764 0.000385753 -0.000120939 -0.000318653 -7.64145e-05 -0.000534031 -0.000133771 0.000303572 0.000203511 -0.000167489 
1601.95 0 -1.80199e-05 0.0184233 -3.88157e-05 9.79908e-06 0.0488685 0.000777765 -0.000394944 0.00126668 0.0013372 0.000236642 0.000439091 -0.110757 0.000783464 -0.00166821 -0.000165777 0.000761335 0.000220481 0.000759193 0.00214755 -9.37723e-05 -0.000121996 -0.000114648 -0.000141973 0.000364652 -0.000118592 -0.000311551 -6.70309e-05 -0.000521571 -0.000135278 0.000304467 0.000214778 -0.000162862 
1602.3 0 -1.12216e-05 0.0183548 -4.58491e-05 2.5746e-06 0.0537011 0.000839184 -0.00039287 0.0012679 0.00128994 0.000239308 0.000376073 -0.107844 0.000785739 -0.00155752 -0.000194022 0.000740182 0.000237799 0.000762714 0.00224185 -8.1892e-05 -0.000110237 -0.000116513 -0.000145756 0.000344262 -0.000115334 -0.000304827 -5.67799e-05 -0.00050712 -0.000137011 0.000307163 0.000224545 -0.000158188 
1602.65 0 -2.80807e-06 0.0182485 -5.1125e-05 -3.64069e-06 0.0583705 0.000897014 -0.000392839 0.001269 0.00123765 0.00024316 0.000307972 -0.104729 0.000788717 -0.00144255 -0.000225952 0.000723471 0.000256264 0.000764571 0.00232756 -6.41219e-05 -9.75227e-05 -0.000118943 -0.000149359 0.000325006 -0.000110552 -0.000296958 -4.54546e-05 -0.000491913 -0.000137522 0.000311353 0.000232393 -0.000154128 
1603 0 7.43177e-06 0.0181045 -5.50436e-05 -8.45731e-06 0.062866 0.000948733 -0.000393988 0.00126847 0.00118257 0.000248727 0.000232083 -0.101422 0.000792236 -0.00132608 -0.000262289 0.000712409 0.000277415 0.000763403 0.00240444 -4.01688e-05 -8.32919e-05 -0.000121885 -0.000153248 0.000306702 -0.000104221 -0.000285778 -3.32915e-05 -0.000476699 -0.000136929 0.000315244 0.000238443 -0.000150109 
1603.35 0 1.95156e-05 0.0179219 -5.86514e-05 -1.31873e-05 0.0671774 0.000989731 -0.00039502 0.00126464 0.00112716 0.000256553 0.000148237 -0.0979305 0.00079469 -0.00120803 -0.000302161 0.000706971 0.000300693 0.000759645 0.00247518 -9.5728e-06 -6.81389e-05 -0.000125502 -0.000158042 0.000290549 -9.78195e-05 -0.00027082 -2.14018e-05 -0.000460373 -0.000136498 0.000317616 0.000243695 -0.000145206 
1603.7 0 3.26979e-05 0.0177 -6.28535e-05 -1.86766e-05 0.0712982 0.00101643 -0.000394647 0.00125897 0.0010737 0.000265844 5.88636e-05 -0.0942637 0.000793824 -0.00108491 -0.00034485 0.000705705 0.000323863 0.000753724 0.00254273 2.74146e-05 -5.29989e-05 -0.000130058 -0.00016377 0.000276306 -9.20623e-05 -0.000254186 -1.04727e-05 -0.000442736 -0.000136821 0.000318338 0.000249419 -0.000138307 
1604.05 0 4.55869e-05 0.0174399 -6.8211e-05 -2.40921e-05 0.0752245 0.0010283 -0.000391139 0.00125408 0.00102265 0.000275895 -3.14529e-05 -0.0904303 0.000788733 -0.000955532 -0.0003897 0.000707176 0.000344796 0.000744918 0.0026062 6.94748e-05 -3.80986e-05 -0.000134699 -0.000170341 0.000262575 -8.5799e-05 -0.000238683 -9.29866e-07 -0.000424777 -0.000137674 0.000316804 0.000255706 -0.000129693 
1604.4 0 5.71537e-05 0.0171437 -7.33702e-05 -2.86107e-05 0.0789498 0.00102895 -0.000385325 0.00124952 0.0009735 0.000285737 -0.000118135 -0.0864374 0.00077996 -0.000821546 -0.000437137 0.000710426 0.000363078 0.000732151 0.00266427 0.000115077 -2.36628e-05 -0.000138018 -0.000178653 0.000248542 -7.69742e-05 -0.000225596 7.26624e-06 -0.000405959 -0.000138932 0.000312205 0.000261851 -0.000120598 
1604.75 0 6.6033e-05 0.0168143 -7.69273e-05 -3.23868e-05 0.0824649 0.00102207 -0.000379593 0.00124276 0.000925711 0.00029687 -0.000200209 -0.0822943 0.000767051 -0.000683041 -0.000487542 0.000714647 0.000379835 0.000716203 0.00271577 0.000163206 -1.0976e-05 -0.000140069 -0.00018933 0.000234204 -6.50507e-05 -0.000213111 1.50484e-05 -0.000385212 -0.000140659 0.000304802 0.000267977 -0.000111227 
1605.1 0 7.18171e-05 0.0164538 -7.96741e-05 -3.57233e-05 0.0857618 0.00100848 -0.000375007 0.0012334 0.000878373 0.000312063 -0.000278317 -0.0780157 0.000748449 -0.00054065 -0.000540303 0.000719205 0.000397255 0.000699229 0.00275778 0.000212515 -3.4007e-07 -0.000141804 -0.000201534 0.000219927 -5.18536e-05 -0.000197995 2.32455e-05 -0.000363005 -0.000143114 0.00029634 0.000274269 -0.000101368 
1605.45 0 7.60261e-05 0.016063 -8.24286e-05 -3.86496e-05 0.0888384 0.00098958 -0.000371169 0.00122251 0.000831742 0.000332111 -0.000352871 -0.0736182 0.000726058 -0.000397616 -0.000594082 0.000725996 0.000415753 0.000682594 0.0027894 0.000261599 9.47585e-06 -0.000143929 -0.000212927 0.000205372 -3.89057e-05 -0.000179715 3.18992e-05 -0.000340743 -0.000146581 0.000288559 0.000279469 -9.10826e-05 
1605.8 0 7.98697e-05 0.0156417 -8.39102e-05 -4.11513e-05 0.0916971 0.000967027 -0.000366975 0.00121119 0.000787095 0.000354319 -0.00042512 -0.0691132 0.000702846 -0.000255788 -0.000647353 0.000736617 0.000432669 0.000665367 0.00281275 0.000310885 2.0256e-05 -0.000146338 -0.000221836 0.000190432 -2.6832e-05 -0.000160306 4.00346e-05 -0.000319464 -0.00015148 0.000281722 0.00028294 -8.04438e-05 
1606.15 0 8.46191e-05 0.015192 -8.3434e-05 -4.32544e-05 0.094338 0.000941503 -0.000362332 0.00119923 0.00074482 0.000375313 -0.000496349 -0.064506 0.00067806 -0.000114585 -0.000699531 0.000747847 0.000445863 0.000645823 0.00282893 0.000361998 3.2491e-05 -0.000148197 -0.000228436 0.000174756 -1.59116e-05 -0.000141693 4.64351e-05 -0.000298781 -0.000157191 0.000274904 0.000285201 -6.99743e-05 
1606.5 0 9.08739e-05 0.0147152 -8.23276e-05 -4.5196e-05 0.0967542 0.000914238 -0.000355414 0.00118681 0.000704577 0.000394673 -0.000567297 -0.0598025 0.000649681 2.5905e-05 -0.000751724 0.000755243 0.000456837 0.000624145 0.0028373 0.000415576 4.55295e-05 -0.000149245 -0.000234501 0.000157416 -5.25957e-06 -0.000121896 5.14735e-05 -0.000277373 -0.000162665 0.000267838 0.000286397 -6.0276e-05 
1606.85 0 9.72007e-05 0.0142108 -8.1429e-05 -4.7438e-05 0.0989384 0.000884611 -0.000343634 0.00117638 0.000667811 0.00041308 -0.000637867 -0.0550163 0.000618242 0.000163504 -0.000804204 0.000756739 0.000467036 0.00060111 0.00283793 0.000469929 6.07632e-05 -0.000149348 -0.000241418 0.000137747 5.37637e-06 -9.87198e-05 5.54004e-05 -0.00025459 -0.000167845 0.00026065 0.000286353 -5.08954e-05 
1607.2 0 0.000102445 0.013679 -7.9629e-05 -5.02706e-05 0.10089 0.000849982 -0.000328727 0.00116987 0.000635921 0.000431282 -0.000706102 -0.0501617 0.000585196 0.000298169 -0.000855623 0.00075182 0.000475103 0.00057631 0.00283298 0.000523941 7.91569e-05 -0.0001482 -0.0002487 0.000115936 1.53708e-05 -7.45657e-05 5.79853e-05 -0.000230618 -0.000173366 0.000252506 0.000285556 -4.20122e-05 
1607.55 0 0.000107523 0.0131223 -7.62613e-05 -5.3037e-05 0.102609 0.00080879 -0.000313006 0.00116559 0.000607265 0.000449347 -0.000769224 -0.0452484 0.000550337 0.000432635 -0.000906436 0.000741412 0.000478932 0.000549039 0.00282277 0.000576528 9.86411e-05 -0.000145771 -0.000256079 9.31658e-05 2.44874e-05 -5.20094e-05 5.99935e-05 -0.000206403 -0.000179479 0.000242803 0.000283723 -3.39326e-05 
1607.9 0 0.000113851 0.012543 -7.20262e-05 -5.52111e-05 0.104094 0.00076263 -0.000294919 0.00115856 0.000579267 0.000465903 -0.000825879 -0.0402847 0.000512581 0.000567548 -0.000959001 0.000728483 0.000478101 0.000520244 0.00280489 0.000625788 0.000116679 -0.000142736 -0.000263767 7.11567e-05 3.29063e-05 -3.0589e-05 6.14706e-05 -0.000182083 -0.000186014 0.000231793 0.000280376 -2.61515e-05 
1608.25 0 0.000121156 0.0119426 -6.79612e-05 -5.68683e-05 0.105341 0.000713413 -0.000272196 0.00114557 0.000550954 0.000479695 -0.000877173 -0.0352812 0.000471738 0.000700848 -0.00101457 0.000715696 0.000474747 0.000491721 0.00277892 0.000671337 0.000132253 -0.000140065 -0.00027112 5.09495e-05 4.04873e-05 -9.48272e-06 6.2052e-05 -0.000157148 -0.000192898 0.000220136 0.00027614 -1.85608e-05 
1608.6 0 0.000128434 0.011322 -6.45681e-05 -5.87612e-05 0.106349 0.000660969 -0.000243066 0.00112763 0.000522792 0.000490814 -0.000923438 -0.0302496 0.000429665 0.000831906 -0.00107159 0.000703991 0.000471634 0.000463888 0.00274687 0.000714879 0.00014445 -0.000138189 -0.000278468 3.34031e-05 4.67636e-05 1.08493e-05 6.25786e-05 -0.000131951 -0.000200525 0.000208236 0.000272009 -1.21232e-05 
1608.95 0 0.000134805 0.0106828 -6.13721e-05 -6.10655e-05 0.107118 0.000605209 -0.000207502 0.00110623 0.000496379 0.000499407 -0.00096399 -0.025201 0.00038832 0.000962967 -0.00112848 0.000693329 0.000468493 0.00043513 0.00270889 0.000757774 0.000154294 -0.000136102 -0.000287185 1.92777e-05 5.24189e-05 3.05002e-05 6.35791e-05 -0.000106533 -0.00020902 0.000196807 0.000268546 -6.91228e-06 
1609.3 0 0.000139967 0.0100261 -5.77336e-05 -6.28217e-05 0.107652 0.000547654 -0.000169886 0.00108089 0.000471536 0.000506 -0.00100042 -0.0201454 0.000347384 0.00109314 -0.00118414 0.00068306 0.000462775 0.00040324 0.00266241 0.000799364 0.000164347 -0.000131644 -0.000296576 7.46037e-06 5.87077e-05 5.04016e-05 6.49266e-05 -8.04167e-05 -0.000217702 0.000185925 0.000265894 -1.71076e-06 
1609.65 0 0.000143829 0.00935224 -5.45271e-05 -6.44564e-05 0.107951 0.000489737 -0.000133341 0.0010508 0.000446486 0.000513245 -0.00103542 -0.0150908 0.000307602 0.00121743 -0.00123688 0.000673574 0.000454379 0.000366529 0.00260674 0.000836954 0.000174616 -0.00012409 -0.000305063 -3.05985e-06 6.54607e-05 7.08655e-05 6.66379e-05 -5.39343e-05 -0.000225606 0.000174991 0.000263752 3.69609e-06 
1610 0 0.000146544 0.00866171 -5.25026e-05 -6.79197e-05 0.10801 0.000429995 -9.73173e-05 0.00101582 0.000421307 0.000523472 -0.0010693 -0.0100451 0.000271929 0.00133392 -0.00128485 0.000667222 0.00044439 0.000324947 0.00254622 0.000868847 0.000184108 -0.000114216 -0.00031206 -1.22596e-05 7.16029e-05 9.19503e-05 6.80404e-05 -2.74769e-05 -0.000232459 0.000163899 0.000261843 8.68704e-06 
1610.35 0 0.000148447 0.00795662 -5.06958e-05 -7.32633e-05 0.107826 0.000367582 -6.11706e-05 0.000975674 0.000396424 0.000536801 -0.00109892 -0.0050198 0.000242239 0.00144507 -0.00132708 0.000665018 0.000432427 0.00027935 0.00248399 0.000896449 0.000191997 -0.000101995 -0.000317057 -2.02469e-05 7.69863e-05 0.000113914 6.84209e-05 -9.74764e-07 -0.000237974 0.000152827 0.000259702 1.29497e-05 
1610.7 0 0.000150318 0.00723877 -4.76912e-05 -7.87335e-05 0.107399 0.000306203 -2.45438e-05 0.00093079 0.000370557 0.000552157 -0.00112263 -3.04422e-05 0.000217205 0.00155075 -0.00136275 0.000665521 0.000418131 0.000230975 0.00241762 0.000922875 0.000197992 -8.76531e-05 -0.000319755 -2.79448e-05 8.29446e-05 0.000135714 6.81498e-05 2.54266e-05 -0.000240882 0.00014208 0.000257071 1.67499e-05 
1611.05 0 0.00015168 0.00651016 -4.36917e-05 -8.3447e-05 0.106731 0.000248396 1.19104e-05 0.000883721 0.000342247 0.000569355 -0.00114384 0.00490977 0.000193419 0.00164639 -0.00139138 0.000666936 0.000401672 0.000180626 0.0023449 0.000949202 0.000203434 -7.25229e-05 -0.000321435 -3.6593e-05 8.95734e-05 0.000154505 6.79731e-05 5.15763e-05 -0.000241372 0.000132147 0.000253823 2.00605e-05 
1611.4 0 0.00015244 0.00577316 -3.97971e-05 -8.82776e-05 0.105828 0.000190068 4.73456e-05 0.000836303 0.000311886 0.000589314 -0.00116374 0.0097915 0.000169559 0.00173015 -0.00141405 0.000668673 0.000383468 0.000128135 0.00226934 0.0009752 0.000209708 -5.7161e-05 -0.000324404 -4.64009e-05 9.45207e-05 0.000169078 6.82845e-05 7.70444e-05 -0.000240341 0.000123124 0.000249267 2.28075e-05 
1611.75 0 0.000154842 0.00502999 -3.56235e-05 -9.31474e-05 0.104691 0.00012838 8.27232e-05 0.000786982 0.00028191 0.000613419 -0.001179 0.0146039 0.000145987 0.00180611 -0.00143237 0.000670892 0.000364344 7.47729e-05 0.00219511 0.0010018 0.000217111 -4.18976e-05 -0.000329006 -5.67981e-05 9.71847e-05 0.000180846 6.96109e-05 0.000100787 -0.00023805 0.000113809 0.000242553 2.56402e-05 
1612.1 0 0.000159961 0.00428418 -3.10778e-05 -9.71931e-05 0.103327 6.55447e-05 0.000120204 0.000733659 0.000253266 0.000643293 -0.00118756 0.0193326 0.000121546 0.00187857 -0.00144754 0.000674005 0.000344548 2.22111e-05 0.00212122 0.00103004 0.000225039 -2.74336e-05 -0.000334173 -6.64482e-05 9.90215e-05 0.000191921 7.21285e-05 0.000123062 -0.000235189 0.000102831 0.00023329 2.93197e-05 
1612.45 0 0.000166814 0.00353899 -2.77547e-05 -0.000100379 0.101743 3.5723e-06 0.000161899 0.000674626 0.00022568 0.000679428 -0.00119106 0.0239624 9.38633e-05 0.00194822 -0.0014602 0.00068075 0.000322891 -2.99051e-05 0.00204452 0.00106023 0.000232635 -1.38713e-05 -0.000339476 -7.34089e-05 0.000101254 0.000203796 7.53382e-05 0.000144968 -0.000232649 9.08791e-05 0.000222325 3.45794e-05 
1612.8 0 0.00017341 0.00279567 -2.66249e-05 -0.00010303 0.0999468 -5.80387e-05 0.000208471 0.000607887 0.000199069 0.000719949 -0.0011921 0.0284816 6.19798e-05 0.00201432 -0.00146986 0.000693945 0.000297839 -8.14039e-05 0.00196294 0.00109166 0.000239755 -8.43247e-07 -0.000344356 -7.7046e-05 0.000104176 0.000215607 7.79876e-05 0.000166904 -0.000230125 7.92966e-05 0.000211333 4.10732e-05 
1613.15 0 0.000178001 0.00205568 -2.64599e-05 -0.000105455 0.0979494 -0.000120914 0.000257872 0.00053453 0.00017272 0.000761629 -0.00119117 0.032884 2.65662e-05 0.00207555 -0.00147501 0.000713016 0.000270394 -0.000129929 0.00187539 0.00112448 0.000246724 1.15556e-05 -0.000347866 -7.86125e-05 0.00010768 0.000225331 7.90961e-05 0.000188908 -0.000227328 6.8712e-05 0.000201098 4.77411e-05 
1613.5 0 0.00018077 0.0013203 -2.63534e-05 -0.000108561 0.0957579 -0.000185264 0.000306667 0.000457969 0.000146119 0.000801834 -0.00118671 0.0371667 -1.21932e-05 0.0021305 -0.00147429 0.000734517 0.000242467 -0.000174321 0.00178291 0.00115771 0.00025379 2.4283e-05 -0.000349705 -8.03908e-05 0.00011186 0.000233554 7.93065e-05 0.000210056 -0.000224326 5.95955e-05 0.000191203 5.43813e-05 
1613.85 0 0.000182319 0.000590114 -2.60223e-05 -0.000112492 0.0933774 -0.000248624 0.000352575 0.000379265 0.000119478 0.000840766 -0.00117734 0.041323 -5.36167e-05 0.00217877 -0.00146618 0.000755586 0.000215064 -0.000214842 0.00168665 0.00118838 0.000260789 3.82656e-05 -0.000349962 -8.42404e-05 0.000116523 0.000243168 7.8988e-05 0.000229078 -0.000220839 5.18003e-05 0.00018014 6.10765e-05 
1614.2 0 0.000182141 -0.000135695 -2.4829e-05 -0.000117154 0.090815 -0.00031042 0.000395423 0.000299254 9.16508e-05 0.000880337 -0.00116211 0.0453418 -9.63431e-05 0.0022216 -0.00144982 0.00077681 0.000188817 -0.000251016 0.001587 0.001214 0.000267128 5.28286e-05 -0.000348749 -8.91648e-05 0.00012019 0.000254599 7.77763e-05 0.000246475 -0.000216365 4.47955e-05 0.000166874 6.75341e-05 
1614.55 0 0.000180922 -0.000856982 -2.26546e-05 -0.000122218 0.0880818 -0.000371242 0.000435147 0.000220293 6.05376e-05 0.000918901 -0.00113957 0.0492141 -0.000138647 0.00226038 -0.00142703 0.000799625 0.000163869 -0.000282535 0.00148503 0.001235 0.000272847 6.74383e-05 -0.000345852 -9.32938e-05 0.000122412 0.000263667 7.52322e-05 0.000263461 -0.00021081 3.77979e-05 0.000151757 7.51591e-05 
1614.9 0 0.000179576 -0.00157 -2.03978e-05 -0.000127752 0.0851873 -0.000428995 0.000470877 0.000143492 2.5092e-05 0.000952757 -0.00111092 0.0529365 -0.000180009 0.00229417 -0.00139941 0.000821634 0.000140674 -0.000310094 0.00138225 0.00125471 0.00027823 8.18328e-05 -0.00034099 -9.71913e-05 0.000125372 0.000267708 7.14161e-05 0.00028002 -0.00020394 3.03721e-05 0.000135001 8.51519e-05 
1615.25 0 0.000177227 -0.0022709 -1.88524e-05 -0.000133895 0.0821356 -0.000482938 0.000502693 7.02137e-05 -1.47355e-05 0.00098173 -0.00107907 0.0565049 -0.000222389 0.00232156 -0.00136824 0.000838331 0.000119089 -0.0003341 0.00127821 0.00127504 0.000282687 9.46369e-05 -0.000335014 -0.000102255 0.000129956 0.000269499 6.72071e-05 0.000295891 -0.000196047 2.22282e-05 0.000116398 9.61651e-05 
1615.6 0 0.000173242 -0.00295836 -1.82938e-05 -0.000140004 0.0789322 -0.000534818 0.00053148 3.48358e-06 -5.94621e-05 0.00100939 -0.00104382 0.0599095 -0.000268278 0.00234209 -0.00133594 0.000848008 9.98128e-05 -0.000355224 0.00117264 0.00129344 0.000285597 0.000105806 -0.000329467 -0.000109017 0.000134341 0.000272512 6.31832e-05 0.000311402 -0.00018835 1.3166e-05 9.65622e-05 0.000106868 
1615.95 0 0.00016836 -0.00363153 -1.85726e-05 -0.000145616 0.0755881 -0.000584016 0.000558045 -5.57189e-05 -0.000109665 0.00103806 -0.00100317 0.0631399 -0.00031656 0.00235703 -0.00130543 0.000852518 8.50096e-05 -0.000374313 0.00106712 0.00130703 0.000287146 0.000116638 -0.000324682 -0.000117104 0.000137295 0.000276101 5.87922e-05 0.000327047 -0.000181759 4.10098e-06 7.56431e-05 0.00011718 
1616.3 0 0.000163378 -0.00428833 -1.89556e-05 -0.000150802 0.0721164 -0.000628921 0.000582747 -0.000108252 -0.000164873 0.00106617 -0.000957774 0.0661906 -0.000364871 0.0023686 -0.00127779 0.000854553 7.49626e-05 -0.000391202 0.000962529 0.0013165 0.000288064 0.0001276 -0.000319414 -0.000125764 0.000139013 0.000277744 5.43309e-05 0.000342965 -0.000176351 -4.45533e-06 5.36646e-05 0.000128001 
1616.65 0 0.000158385 -0.00492691 -1.93007e-05 -0.000154711 0.0685288 -0.000669857 0.000605669 -0.000154083 -0.000224415 0.0010906 -0.000908744 0.0690593 -0.00041325 0.00237683 -0.00124993 0.000854399 6.8549e-05 -0.000403886 0.000858349 0.00132239 0.000287521 0.000137815 -0.000311947 -0.00013521 0.000140337 0.000277403 5.04799e-05 0.000358728 -0.00017091 -1.33298e-05 3.1894e-05 0.000138364 
1617 0 0.0001531 -0.00554561 -2.00017e-05 -0.000157503 0.0648346 -0.000706536 0.000628899 -0.000192516 -0.000289777 0.00111079 -0.000856514 0.0717428 -0.000462429 0.00237944 -0.00121921 0.00084961 6.53898e-05 -0.000409641 0.00075414 0.00132354 0.00028395 0.000145568 -0.000302642 -0.000146066 0.000142129 0.000276611 4.62302e-05 0.000373629 -0.000165029 -2.27402e-05 1.13265e-05 0.000146401 
1617.35 0 0.00014741 -0.00614333 -2.09335e-05 -0.000161164 0.061043 -0.00073837 0.000654113 -0.000223151 -0.000360713 0.00112785 -0.000802614 0.0742363 -0.000511717 0.00237781 -0.00118608 0.000839397 6.57382e-05 -0.000407561 0.000650944 0.00131811 0.000278255 0.000150166 -0.000293413 -0.000156788 0.000144361 0.000276332 4.03971e-05 0.000387113 -0.000159731 -3.17171e-05 -8.61688e-06 0.000152506 
1617.7 0 0.000141348 -0.00671975 -2.10204e-05 -0.000165841 0.0571639 -0.000766784 0.000679715 -0.000245778 -0.000433247 0.00114114 -0.000749188 0.0765367 -0.000559861 0.00237673 -0.00115161 0.000825772 6.93711e-05 -0.000398698 0.00054975 0.00130398 0.000271928 0.000152793 -0.000284346 -0.000165428 0.000146963 0.000276086 3.30677e-05 0.000399606 -0.000155833 -3.86596e-05 -2.78682e-05 0.000158211 
1618.05 0 0.000135039 -0.00727517 -1.94035e-05 -0.000169975 0.0532075 -0.000794686 0.000703504 -0.000261596 -0.000504373 0.00115028 -0.00069615 0.0786437 -0.000605394 0.00237665 -0.00111531 0.000811616 7.62484e-05 -0.000385036 0.000448512 0.00128086 0.000265548 0.000155072 -0.000273527 -0.000172387 0.000149742 0.000274404 2.46074e-05 0.000411594 -0.000153261 -4.3424e-05 -4.50047e-05 0.000163784 
1618.4 0 0.000128472 -0.00780927 -1.57148e-05 -0.000172869 0.0491829 -0.000823118 0.000725709 -0.000271228 -0.000573024 0.00115588 -0.000640305 0.0805593 -0.000648171 0.00237413 -0.00107589 0.00079665 8.71669e-05 -0.000367908 0.000344431 0.00125144 0.000258951 0.000157308 -0.000259532 -0.00017994 0.000153001 0.000271046 1.61518e-05 0.000423257 -0.000150944 -4.78912e-05 -5.96298e-05 0.000167615 
1618.75 0 0.000121785 -0.00832111 -1.14378e-05 -0.000174683 0.0450968 -0.000849684 0.000748693 -0.00027369 -0.000639619 0.00115938 -0.000578801 0.082283 -0.000690052 0.00236762 -0.00103323 0.000776618 0.000101966 -0.000347311 0.000237853 0.001218 0.000251709 0.00015973 -0.000243352 -0.000189945 0.000157212 0.00026723 8.61236e-06 0.000434873 -0.000148546 -5.34955e-05 -7.39484e-05 0.000168998 
1619.1 0 0.000114253 -0.00880994 -8.33653e-06 -0.000175188 0.0409558 -0.000871129 0.000772141 -0.000267697 -0.000704572 0.00116419 -0.000512824 0.0838108 -0.000732253 0.0023588 -0.000987747 0.000749722 0.00011784 -0.000322869 0.000130673 0.00118191 0.000244398 0.000163451 -0.000226902 -0.000202551 0.00016263 0.000263528 1.55449e-06 0.000445975 -0.000146398 -6.05947e-05 -9.02705e-05 0.000169184 
1619.45 0 0.00010461 -0.00927484 -6.90065e-06 -0.000173573 0.0367683 -0.000887551 0.00079281 -0.000252959 -0.00076809 0.00117352 -0.00044562 0.0851374 -0.000776382 0.00234916 -0.00094066 0.000718888 0.000133347 -0.000295004 2.30841e-05 0.00114328 0.000237032 0.000169288 -0.000210987 -0.000216125 0.000168107 0.000258548 -5.20552e-06 0.00045576 -0.000143437 -6.96321e-05 -0.000109069 0.000168769 
1619.8 0 9.36621e-05 -0.00971434 -6.68596e-06 -0.00017017 0.0325459 -0.000899301 0.000809384 -0.000230025 -0.000829919 0.00118557 -0.000378583 0.0862622 -0.00082256 0.00233706 -0.000894294 0.000687589 0.000148644 -0.000263605 -8.48161e-05 0.00109968 0.000228937 0.000176266 -0.000195398 -0.000228094 0.000172033 0.00025064 -1.20557e-05 0.000464308 -0.000138089 -7.94901e-05 -0.000128798 0.000167932 
1620.15 0 8.31811e-05 -0.010127 -6.24694e-06 -0.00016651 0.0282995 -0.00090377 0.000821293 -0.000199499 -0.00088959 0.00119757 -0.000312187 0.0871879 -0.000868574 0.00231938 -0.000850289 0.000654871 0.000161241 -0.000228083 -0.000190574 0.00105157 0.000220303 0.000182705 -0.000179697 -0.000238053 0.000173747 0.000240632 -2.00152e-05 0.000472722 -0.000130196 -8.88608e-05 -0.000147721 0.000166823 
1620.5 0 7.39457e-05 -0.0105133 -4.43261e-06 -0.000163779 0.0240385 -0.000899198 0.000826549 -0.000162513 -0.000945242 0.00121221 -0.000248072 0.0879146 -0.000912996 0.00229408 -0.000809661 0.000618751 0.000169377 -0.000188257 -0.000291526 0.00100318 0.000212102 0.000187454 -0.000163529 -0.000246726 0.000173499 0.000230245 -2.93588e-05 0.000481333 -0.000120588 -9.75572e-05 -0.000166029 0.000166133 
1620.85 0 6.60382e-05 -0.0108741 -1.63742e-06 -0.000161685 0.0197717 -0.000887296 0.00082407 -0.000120217 -0.00099577 0.00123297 -0.000188462 0.0884423 -0.000956291 0.00226134 -0.000772704 0.000580829 0.000174847 -0.000145345 -0.00038891 0.000956236 0.000204547 0.000190558 -0.000146542 -0.000253953 0.000172242 0.000219507 -3.94074e-05 0.00048907 -0.000110124 -0.000105415 -0.000183687 0.000166258 
1621.2 0 5.97147e-05 -0.0112093 4.97395e-07 -0.000159241 0.0155058 -0.0008715 0.000815436 -7.29627e-05 -0.00104122 0.00126047 -0.000135038 0.0887733 -0.000998356 0.00222254 -0.000739219 0.000544144 0.000178667 -0.000101287 -0.000486568 0.000908751 0.000197177 0.000192392 -0.000130104 -0.000259952 0.000170252 0.000208769 -4.96418e-05 0.000494952 -9.86277e-05 -0.000112075 -0.000199797 0.000166135 
1621.55 0 5.5691e-05 -0.0115181 1.5006e-06 -0.000155634 0.0112477 -0.000854366 0.000802286 -2.11092e-05 -0.00108199 0.00129353 -8.65802e-05 0.0889077 -0.00103868 0.00217906 -0.000709024 0.000509999 0.00018009 -5.74488e-05 -0.000586546 0.00085934 0.000189786 0.000193025 -0.00011513 -0.000265154 0.000166698 0.000198174 -6.01655e-05 0.000498991 -8.63163e-05 -0.000118434 -0.000214146 0.000165016 
1621.9 0 5.42183e-05 -0.0118002 2.16244e-06 -0.000150017 0.00700813 -0.000834974 0.000785131 3.52249e-05 -0.00111994 0.00133064 -4.09722e-05 0.0888462 -0.00107594 0.00213192 -0.00068249 0.000477884 0.000179828 -1.35689e-05 -0.000686428 0.00080974 0.000181602 0.000191985 -0.000100974 -0.000270081 0.000162087 0.000186459 -7.08742e-05 0.00050118 -7.40228e-05 -0.000125319 -0.000227188 0.000163731 
1622.25 0 5.37789e-05 -0.0120542 3.25751e-06 -0.000141936 0.00279811 -0.000813122 0.000762828 9.78252e-05 -0.00115553 0.00137143 1.01655e-06 0.0885927 -0.00110924 0.00208247 -0.00065962 0.000447318 0.000178905 3.04685e-05 -0.000782786 0.000762831 0.000173084 0.000189262 -8.77627e-05 -0.000275429 0.000157396 0.000172961 -8.0815e-05 0.000500977 -6.24292e-05 -0.000131938 -0.000238938 0.000163288 
1622.6 0 5.24442e-05 -0.0122785 4.26582e-06 -0.000131997 -0.00137372 -0.000790866 0.000732517 0.00016652 -0.00118645 0.0014156 3.92236e-05 0.0881521 -0.00113964 0.00203108 -0.000639264 0.000416528 0.000178011 7.35738e-05 -0.000874617 0.000718661 0.000165416 0.000186097 -7.53803e-05 -0.000281313 0.000153084 0.000158998 -8.95659e-05 0.000498401 -5.14302e-05 -0.000138046 -0.000249216 0.000163441 
1622.95 0 4.94886e-05 -0.0124733 4.56264e-06 -0.000122078 -0.00550035 -0.000766942 0.000693939 0.000238895 -0.00121223 0.00146017 7.33221e-05 0.0875277 -0.00116734 0.00197739 -0.000620598 0.000383524 0.000179417 0.000115908 -0.000962323 0.000675203 0.000158338 0.000182552 -6.29273e-05 -0.0002872 0.000149573 0.000146287 -9.71345e-05 0.00049433 -4.02195e-05 -0.000145119 -0.000258594 0.000162932 
1623.3 0 4.49944e-05 -0.0126392 4.68913e-06 -0.000112982 -0.00957341 -0.000739353 0.00065143 0.000315275 -0.00123446 0.00150198 0.000101865 0.0867211 -0.00119087 0.00192083 -0.000602934 0.000348523 0.000184945 0.000158268 -0.00104554 0.00063125 0.000151048 0.000177548 -5.10726e-05 -0.000293189 0.000146088 0.000134773 -0.000103596 0.000489462 -2.80689e-05 -0.000153792 -0.000267242 0.000161293 
1623.65 0 4.11821e-05 -0.0127761 6.62089e-06 -0.000104117 -0.0135838 -0.000707123 0.000609702 0.000397488 -0.00125338 0.00154151 0.000124991 0.0857348 -0.0012105 0.00185949 -0.00058549 0.000313717 0.000193016 0.00019927 -0.00112327 0.000587384 0.000143881 0.000171007 -4.08855e-05 -0.000298572 0.000142221 0.000122479 -0.000109146 0.000483724 -1.43758e-05 -0.0001623 -0.000275385 0.000159485 
1624 0 3.97234e-05 -0.0128835 1.04697e-05 -9.53159e-05 -0.0175228 -0.000668492 0.000569844 0.000483695 -0.00126841 0.00157967 0.00014169 0.0845733 -0.00122873 0.001792 -0.000567791 0.000281944 0.000201403 0.000236043 -0.00119492 0.000543909 0.00013688 0.000163145 -3.08743e-05 -0.00030159 0.000139023 0.000107846 -0.00011313 0.000476944 7.9181e-07 -0.000169975 -0.000283292 0.000159412 
1624.35 0 3.91108e-05 -0.0129601 1.36828e-05 -8.72292e-05 -0.0213816 -0.000625042 0.000532018 0.000569705 -0.00128017 0.00161443 0.000149382 0.0832405 -0.00124642 0.00171931 -0.000550381 0.000253518 0.000211022 0.000267335 -0.00126171 0.000499926 0.000127708 0.000152974 -1.8917e-05 -0.00030126 0.000136299 9.12745e-05 -0.000115094 0.000469141 1.72448e-05 -0.00017762 -0.000290965 0.000160961 
1624.7 0 3.79669e-05 -0.0130049 1.44157e-05 -8.01081e-05 -0.0251525 -0.000581652 0.000498422 0.0006545 -0.00128826 0.00164405 0.000149571 0.081741 -0.00126347 0.00164307 -0.000534847 0.000225873 0.000222893 0.000296283 -0.00132618 0.00045487 0.000115485 0.000140085 -5.23041e-06 -0.00029849 0.000132841 7.49426e-05 -0.00011589 0.000460316 3.44313e-05 -0.000184595 -0.000298453 0.000161921 
1625.05 0 3.68833e-05 -0.0130196 1.31254e-05 -7.36008e-05 -0.0288291 -0.000541045 0.000468601 0.000739257 -0.00129122 0.00167007 0.000146861 0.0800791 -0.00128037 0.00156257 -0.000522169 0.000197327 0.000233931 0.000326018 -0.00138926 0.00040805 0.000102713 0.000125648 9.73315e-06 -0.000294558 0.000129961 6.06032e-05 -0.00011667 0.000450477 5.13249e-05 -0.000189817 -0.000305301 0.000161333 
1625.4 0 3.58884e-05 -0.0130067 1.17462e-05 -6.74888e-05 -0.0324045 -0.000502862 0.000437775 0.000824161 -0.0012886 0.00169359 0.000142957 0.0782609 -0.00129578 0.00147627 -0.000512131 0.000169118 0.000240927 0.000355896 -0.00144943 0.000356902 9.10974e-05 0.000110388 2.61719e-05 -0.000290261 0.000129905 4.77794e-05 -0.000117706 0.000439682 6.7564e-05 -0.00019389 -0.000310888 0.000158838 
1625.75 0 3.38023e-05 -0.0129674 1.15355e-05 -6.24605e-05 -0.0358735 -0.000466576 0.000403754 0.00090814 -0.00127976 0.00171426 0.000136925 0.0762949 -0.00130635 0.00138503 -0.00050475 0.000142589 0.000245256 0.000383763 -0.00150355 0.000300322 8.05782e-05 9.40996e-05 4.25129e-05 -0.000286478 0.000132401 3.51651e-05 -0.000119625 0.000427976 8.34093e-05 -0.000197842 -0.000315303 0.000153386 
1626.1 0 3.11079e-05 -0.0129016 1.15835e-05 -5.93456e-05 -0.0392318 -0.000431559 0.000368438 0.000989938 -0.00126307 0.00173446 0.000130248 0.0741884 -0.00130994 0.0012933 -0.000498329 0.000117175 0.000250538 0.0004094 -0.00155093 0.000241499 7.14317e-05 7.62442e-05 5.7356e-05 -0.000283232 0.000135936 2.12562e-05 -0.000122651 0.000415191 9.84542e-05 -0.000201973 -0.00031897 0.000144709 
1626.45 0 2.97094e-05 -0.0128094 1.06139e-05 -5.68866e-05 -0.0424747 -0.000394994 0.000335061 0.0010678 -0.00123942 0.00175649 0.000125996 0.0719464 -0.00130541 0.00120385 -0.000489387 9.3404e-05 0.000259094 0.000432262 -0.00159492 0.000182948 6.31014e-05 5.81766e-05 7.07423e-05 -0.000279084 0.000141329 5.2886e-06 -0.000126172 0.000401888 0.000111341 -0.00020578 -0.00032242 0.000133428 
1626.8 0 2.96094e-05 -0.0126901 9.11824e-06 -5.34591e-05 -0.0455957 -0.000355459 0.000307018 0.00113902 -0.00121079 0.00177868 0.000123015 0.0695717 -0.00129393 0.00111484 -0.000474701 7.2866e-05 0.000269901 0.000451406 -0.00163675 0.000124399 5.44558e-05 4.16535e-05 8.27086e-05 -0.00027424 0.000149423 -1.21119e-05 -0.000129815 0.000389245 0.000122573 -0.000208875 -0.000325862 0.000120692 
1627.15 0 3.01686e-05 -0.0125413 7.28191e-06 -4.90538e-05 -0.0485875 -0.000315739 0.000285093 0.00120316 -0.00117823 0.0017993 0.000120619 0.0670673 -0.00127854 0.0010266 -0.000453253 5.56847e-05 0.000280198 0.000467167 -0.00167498 6.50558e-05 4.55328e-05 2.67059e-05 9.39486e-05 -0.000270004 0.000157781 -2.97269e-05 -0.000132875 0.000377579 0.000132984 -0.000211789 -0.000329598 0.000107547 
1627.5 0 3.18752e-05 -0.0123623 4.89923e-06 -4.43021e-05 -0.0514453 -0.000276321 0.000266962 0.00126088 -0.00114359 0.00181742 0.000121419 0.0644367 -0.00126054 0.00094215 -0.000426167 4.1349e-05 0.00028847 0.000479231 -0.00171083 5.76926e-06 3.66445e-05 1.3593e-05 0.000105676 -0.000266157 0.000164685 -4.56017e-05 -0.000134728 0.000366305 0.00014251 -0.000215581 -0.000334128 9.45938e-05 
1627.85 0 3.41906e-05 -0.0121552 1.74944e-06 -3.99932e-05 -0.0541626 -0.000234736 0.000250717 0.00131216 -0.00110842 0.0018318 0.000124884 0.061684 -0.00124 0.000862479 -0.000393799 3.06697e-05 0.000296256 0.000487596 -0.00174674 -5.22769e-05 2.65397e-05 3.08622e-06 0.000117846 -0.00026144 0.000170304 -5.99255e-05 -0.000135521 0.000355584 0.00015234 -0.000220322 -0.000339988 8.22637e-05 
1628.2 0 3.5663e-05 -0.0119225 -1.61616e-06 -3.62788e-05 -0.05673 -0.000191539 0.000237405 0.00135748 -0.00107334 0.00184157 0.000127972 0.0588183 -0.00121751 0.000785167 -0.000355543 2.70449e-05 0.000305199 0.000492936 -0.00178364 -0.000107975 1.38862e-05 -5.22721e-06 0.000129522 -0.000254353 0.000174049 -7.44712e-05 -0.000135679 0.000344987 0.00016331 -0.000224437 -0.000346906 7.09332e-05 
1628.55 0 3.64219e-05 -0.0116649 -5.0369e-06 -3.27243e-05 -0.0591417 -0.000150283 0.000227313 0.0013978 -0.00103938 0.0018454 0.000130155 0.0558515 -0.00119544 0.000705702 -0.000313611 3.24964e-05 0.000315079 0.000495122 -0.00182107 -0.000160733 7.65814e-08 -1.26641e-05 0.000140062 -0.000244028 0.000175165 -8.9642e-05 -0.00013535 0.000333672 0.000174327 -0.000227276 -0.000353465 6.08111e-05 
1628.9 0 3.74421e-05 -0.0113834 -9.21788e-06 -2.94778e-05 -0.0613962 -0.000112289 0.000218362 0.0014334 -0.00100639 0.00184103 0.000132978 0.0527941 -0.00117535 0.000621446 -0.000270792 4.38196e-05 0.000326757 0.000492738 -0.0018563 -0.000212002 -1.4313e-05 -1.95102e-05 0.000149701 -0.000231077 0.000175548 -0.000104504 -0.000135483 0.000321 0.00018311 -0.000229915 -0.000358276 5.26548e-05 
1629.25 0 3.80522e-05 -0.0110809 -1.3941e-05 -2.70314e-05 -0.0634925 -7.74047e-05 0.000210945 0.00146338 -0.000973465 0.00182909 0.000136805 0.049653 -0.0011572 0.000533957 -0.000227452 5.64543e-05 0.000341742 0.000485237 -0.00188581 -0.000264333 -3.00919e-05 -2.53467e-05 0.0001597 -0.00021757 0.000178429 -0.000117558 -0.00013683 0.000306559 0.000188893 -0.000232723 -0.000361785 4.66514e-05 
1629.6 0 3.66693e-05 -0.0107605 -1.82168e-05 -2.48631e-05 -0.0654263 -4.61004e-05 0.000204933 0.00148769 -0.000941226 0.0018143 0.000142476 0.0464349 -0.00113924 0.000447391 -0.000183526 7.03556e-05 0.000359712 0.000474897 -0.00190886 -0.000319365 -4.65035e-05 -2.99235e-05 0.000171012 -0.000203392 0.000184664 -0.000128724 -0.000138777 0.000291103 0.000192062 -0.000234764 -0.000364644 4.1503e-05 
1629.95 0 3.27022e-05 -0.0104232 -2.07387e-05 -2.2066e-05 -0.0671936 -1.76125e-05 0.000196876 0.00150724 -0.00091001 0.00179896 0.000152578 0.0431486 -0.00111963 0.000363351 -0.000140028 8.94241e-05 0.000379964 0.000464343 -0.00192881 -0.000375949 -6.31323e-05 -3.37989e-05 0.000182019 -0.000186786 0.000192393 -0.00013979 -0.000140324 0.000275651 0.00019321 -0.000235913 -0.000365519 3.52045e-05 
1630.3 0 2.65786e-05 -0.0100672 -2.15397e-05 -1.89011e-05 -0.0687944 9.79097e-06 0.000186663 0.00152415 -0.000877268 0.00178139 0.000169589 0.0398029 -0.0010984 0.000277856 -9.82175e-05 0.000116605 0.000401604 0.000453585 -0.00194785 -0.000432266 -8.09095e-05 -3.77845e-05 0.000190945 -0.00016838 0.000199601 -0.000151744 -0.000140797 0.000260877 0.00019259 -0.000236893 -0.000363337 2.73179e-05 
1630.65 0 1.92309e-05 -0.00969091 -2.16083e-05 -1.65237e-05 -0.0702299 3.71577e-05 0.000177919 0.00153835 -0.000841662 0.00175988 0.000193325 0.0364029 -0.00107454 0.000187345 -5.72516e-05 0.000150458 0.000421686 0.000441428 -0.00196315 -0.000488752 -9.92052e-05 -4.04232e-05 0.000198627 -0.000150685 0.000205225 -0.000163282 -0.000140245 0.000246175 0.000190915 -0.000237707 -0.000359696 1.96292e-05 
1631 0 1.17763e-05 -0.00929439 -2.09927e-05 -1.47295e-05 -0.0714965 6.39972e-05 0.000170902 0.00154713 -0.000806045 0.00173443 0.000222296 0.032952 -0.0010473 9.2494e-05 -1.43426e-05 0.000187736 0.000438365 0.000429589 -0.00197332 -0.000546429 -0.000117075 -4.11683e-05 0.000205521 -0.000135044 0.000207965 -0.000173495 -0.000139348 0.000230041 0.000189173 -0.000238063 -0.000357154 1.35033e-05 
1631.35 0 5.69927e-06 -0.0088794 -2.02185e-05 -1.27569e-05 -0.0725882 9.10479e-05 0.000163386 0.00155103 -0.000774295 0.00170691 0.000255021 0.0294588 -0.0010169 -4.86931e-06 3.17654e-05 0.000225684 0.000452822 0.000421522 -0.00198026 -0.000604453 -0.000134774 -4.20191e-05 0.000210848 -0.000121369 0.000207781 -0.000182291 -0.000138134 0.000212775 0.000187849 -0.000237809 -0.000356665 9.1864e-06 
1631.7 0 5.38562e-07 -0.0084478 -1.99106e-05 -1.10655e-05 -0.0735034 0.00011989 0.000154243 0.00155405 -0.000749785 0.0016792 0.000288031 0.0259367 -0.000983422 -0.000105058 7.80881e-05 0.000262935 0.000467362 0.000418279 -0.00198368 -0.000661245 -0.000152398 -4.4507e-05 0.000215167 -0.000108326 0.000205801 -0.000189626 -0.000136119 0.000195173 0.000187163 -0.000236975 -0.000357577 6.05729e-06 
1632.05 0 -4.48774e-06 -0.00800114 -1.9663e-05 -1.08745e-05 -0.0742462 0.000149008 0.000144395 0.0015585 -0.000732758 0.00165161 0.00031791 0.0223969 -0.000947785 -0.000209899 0.000119779 0.000298632 0.000481744 0.000418785 -0.00198061 -0.000715711 -0.000169973 -4.84523e-05 0.000218939 -9.4547e-05 0.000202017 -0.000194458 -0.000133804 0.000176322 0.000186882 -0.000235516 -0.000357776 3.58795e-06 
1632.4 0 -7.71412e-06 -0.00754153 -1.88726e-05 -1.24668e-05 -0.0748197 0.000176425 0.000133935 0.00156438 -0.000719455 0.0016245 0.000343889 0.0188453 -0.000911538 -0.000319372 0.000156207 0.000331706 0.000493295 0.000422272 -0.00196874 -0.000766757 -0.000187033 -5.28663e-05 0.000222167 -8.01955e-05 0.000196202 -0.000196157 -0.000132033 0.00015551 0.000186553 -0.000233542 -0.000355993 1.63089e-06 
1632.75 0 -7.74252e-06 -0.00707064 -1.76064e-05 -1.50107e-05 -0.0752215 0.000203798 0.000119729 0.00157096 -0.000706648 0.00159754 0.000365656 0.0152892 -0.000876241 -0.000431452 0.000189523 0.000361744 0.000501685 0.000428383 -0.00194848 -0.00081518 -0.000202662 -5.72234e-05 0.000224643 -6.5962e-05 0.000189285 -0.000196683 -0.000130479 0.000133749 0.000186031 -0.000231009 -0.000352964 -1.16898e-06 
1633.1 0 -5.82069e-06 -0.0065887 -1.70092e-05 -1.72543e-05 -0.0754484 0.000233302 9.92248e-05 0.0015766 -0.000692991 0.00156762 0.000381455 0.0117418 -0.000842134 -0.000543885 0.00021968 0.000388412 0.000509287 0.000436566 -0.00192185 -0.000863349 -0.000217144 -6.19939e-05 0.00022686 -5.16415e-05 0.000181808 -0.00019761 -0.000128851 0.000111822 0.000185108 -0.000228245 -0.000350093 -5.36776e-06 
1633.45 0 -4.04622e-06 -0.00609614 -1.70886e-05 -1.75713e-05 -0.0755025 0.000263313 7.34693e-05 0.00157991 -0.000679458 0.0015327 0.000391269 0.00821544 -0.000806937 -0.000655309 0.000246468 0.000410389 0.000519397 0.000447162 -0.00189069 -0.000910951 -0.00023274 -6.81114e-05 0.000230627 -3.71821e-05 0.000172838 -0.00019796 -0.000127542 8.92865e-05 0.000183926 -0.00022583 -0.000347513 -1.07378e-05 
1633.8 0 -2.29688e-06 -0.00559531 -1.67734e-05 -1.56374e-05 -0.0753886 0.000290001 4.66484e-05 0.00158248 -0.000667377 0.00149585 0.000398011 0.00471538 -0.000770225 -0.000765695 0.000270454 0.000426427 0.000533324 0.000461225 -0.00185469 -0.000955539 -0.000250843 -7.57599e-05 0.000235667 -2.2209e-05 0.000162144 -0.000196764 -0.000126251 6.65444e-05 0.000183115 -0.000222137 -0.000343973 -1.81633e-05 
1634.15 0 -3.18954e-07 -0.00508843 -1.6321e-05 -1.26444e-05 -0.0751075 0.000311491 2.18382e-05 0.00158722 -0.000656051 0.00146118 0.000403176 0.00124409 -0.000733819 -0.000873797 0.0002933 0.000438594 0.000548745 0.000478843 -0.00181041 -0.000996278 -0.000269155 -8.41979e-05 0.000240253 -4.32373e-06 0.000150733 -0.000195124 -0.000125177 4.45486e-05 0.000183191 -0.0002161 -0.000337951 -2.71575e-05 
1634.5 0 8.67552e-07 -0.00457562 -1.65142e-05 -9.33413e-06 -0.0746596 0.000328677 -1.14267e-06 0.00159462 -0.00064439 0.00142826 0.000407024 -0.00219333 -0.000698854 -0.00097626 0.000317982 0.000450834 0.00056288 0.000499673 -0.00175608 -0.00103413 -0.000284617 -9.27952e-05 0.000243733 1.71551e-05 0.000139394 -0.000194519 -0.000125298 2.3103e-05 0.000183473 -0.000209123 -0.000327686 -3.60562e-05 
1634.85 0 1.08796e-06 -0.00405651 -1.71687e-05 -5.46576e-06 -0.0740488 0.000344198 -2.4648e-05 0.00160249 -0.000632765 0.00139555 0.000409533 -0.00558951 -0.000664138 -0.0010715 0.000344819 0.000464697 0.000573122 0.000523927 -0.0016947 -0.00106953 -0.000296712 -0.000101543 0.000245973 3.90143e-05 0.000128364 -0.000194731 -0.00012718 1.9625e-06 0.000183016 -0.000203016 -0.000313533 -4.45741e-05 
1635.2 0 9.67702e-07 -0.00353275 -1.69786e-05 -6.76208e-07 -0.0732807 0.000361316 -5.03121e-05 0.00160838 -0.000621272 0.00136353 0.000410521 -0.00893822 -0.00062856 -0.00116159 0.000371008 0.000479771 0.000578336 0.000552597 -0.00162932 -0.00110056 -0.000306661 -0.000111683 0.000246806 5.94645e-05 0.000117036 -0.000195077 -0.000130092 -1.80095e-05 0.000182062 -0.00019832 -0.000298255 -5.28891e-05 
1635.55 0 4.52166e-07 -0.00300664 -1.57362e-05 4.72534e-06 -0.0723578 0.000381806 -7.8567e-05 0.00161112 -0.000609516 0.00133309 0.000410577 -0.012235 -0.000593409 -0.00124777 0.000394499 0.000496577 0.000578921 0.000585195 -0.00156002 -0.00112651 -0.000315264 -0.000124656 0.000246275 7.89017e-05 0.00010489 -0.000195904 -0.000132806 -3.66334e-05 0.000180138 -0.000194598 -0.000283777 -6.05738e-05 
1635.9 0 -1.88943e-07 -0.00247892 -1.47788e-05 1.04545e-05 -0.0712815 0.000405504 -0.000109018 0.00160944 -0.000596142 0.00130528 0.00041068 -0.0154737 -0.000559662 -0.00132899 0.000415658 0.000517606 0.000575589 0.000619244 -0.00148795 -0.00114887 -0.000322651 -0.000140081 0.000243959 9.71278e-05 9.34403e-05 -0.000198687 -0.000135498 -5.43542e-05 0.000176495 -0.000191055 -0.000270515 -6.75471e-05 
1636.25 0 -3.79333e-07 -0.00194898 -1.46332e-05 1.57046e-05 -0.0700557 0.000433352 -0.000139959 0.00160192 -0.000579873 0.00127997 0.000408872 -0.0186451 -0.00052696 -0.00140529 0.000435566 0.000544207 0.000568908 0.000653554 -0.0014148 -0.00116861 -0.000328582 -0.000156171 0.000239967 0.000114618 8.47669e-05 -0.000203502 -0.000139246 -7.04069e-05 0.000170903 -0.000187509 -0.000257985 -7.43574e-05 
1636.6 0 -2.24479e-07 -0.00141861 -1.47676e-05 1.91496e-05 -0.068686 0.000465517 -0.00016944 0.00158896 -0.000560456 0.00125526 0.000401049 -0.0217417 -0.000494757 -0.00147651 0.000453726 0.000574134 0.000559086 0.000687971 -0.00133896 -0.00118532 -0.000332874 -0.000171738 0.000233702 0.000131761 7.81678e-05 -0.000207245 -0.000144233 -8.49306e-05 0.000163765 -0.000184602 -0.000245496 -8.11398e-05 
1636.95 0 -3.21719e-08 -0.000891826 -1.53308e-05 2.24732e-05 -0.0671746 0.000499323 -0.000197212 0.00157226 -0.000536536 0.00122911 0.000387563 -0.0247588 -0.000461925 -0.00154242 0.000469205 0.00060285 0.000544916 0.000722725 -0.00125817 -0.00119867 -0.000335817 -0.000185928 0.000224658 0.000148501 7.17843e-05 -0.000208525 -0.000149581 -0.00010025 0.000155774 -0.000182399 -0.000233277 -8.71985e-05 
1637.3 0 1.30713e-06 -0.000371417 -1.60867e-05 2.7062e-05 -0.0655231 0.00053265 -0.000223538 0.00155334 -0.000507994 0.00120028 0.000371674 -0.0276883 -0.000428437 -0.00160435 0.000481941 0.000626812 0.000523638 0.00075859 -0.00117022 -0.00121 -0.000338562 -0.000198003 0.000214177 0.000164928 6.67365e-05 -0.000209956 -0.000154561 -0.000116257 0.00014725 -0.000180665 -0.000221613 -9.13541e-05 
1637.65 0 5.15429e-06 0.000141101 -1.73861e-05 3.15213e-05 -0.063738 0.00056581 -0.000247897 0.00153373 -0.000476126 0.00117031 0.000352723 -0.030519 -0.000394717 -0.00166021 0.00049184 0.000645027 0.000493516 0.000794736 -0.00107249 -0.00122229 -0.000341733 -0.000208805 0.000204111 0.000180717 6.47649e-05 -0.000213329 -0.000159221 -0.000131252 0.000139236 -0.000179476 -0.000210176 -9.41136e-05 
1638 0 1.16156e-05 0.000644891 -1.98053e-05 3.58374e-05 -0.0618296 0.000599032 -0.000269686 0.00151513 -0.000440245 0.00114183 0.000329811 -0.0332433 -0.000357872 -0.00170586 0.000497573 0.000657799 0.000454812 0.000830232 -0.000966074 -0.00123592 -0.000345357 -0.000219832 0.000194517 0.000196692 6.47661e-05 -0.00021812 -0.000163492 -0.000144438 0.000133014 -0.000177722 -0.000198545 -9.64944e-05 
1638.35 0 1.91912e-05 0.00114039 -2.2416e-05 4.03377e-05 -0.0598067 0.000630759 -0.00028989 0.00149879 -0.000398572 0.00111613 0.000305517 -0.035858 -0.000316245 -0.00174034 0.000499088 0.000665882 0.000409064 0.000864685 -0.000853409 -0.00124893 -0.000349344 -0.000230266 0.000185543 0.00021301 6.51566e-05 -0.000224229 -0.000166925 -0.000155189 0.000127544 -0.00017372 -0.000185686 -9.81651e-05 
1638.7 0 2.66983e-05 0.00162792 -2.458e-05 4.41947e-05 -0.0576761 0.000659141 -0.000311056 0.00148361 -0.000350559 0.00109323 0.000282672 -0.0383595 -0.000271756 -0.00176436 0.000496705 0.000671142 0.000360066 0.000896599 -0.000737701 -0.00125958 -0.000352921 -0.000238483 0.000177116 0.000228821 6.5618e-05 -0.00023123 -0.000169034 -0.000164221 0.000121733 -0.000166705 -0.000170511 -0.000100209 
1639.05 0 3.37047e-05 0.00210592 -2.68618e-05 4.75245e-05 -0.0554445 0.000684172 -0.000334512 0.00146843 -0.000296089 0.00107062 0.000260774 -0.0407443 -0.000226316 -0.00178 0.000489266 0.000676625 0.000310302 0.000924946 -0.00062389 -0.00126811 -0.000354598 -0.00024537 0.000167805 0.000243581 6.68577e-05 -0.000238025 -0.000168705 -0.000172515 0.000116493 -0.000156442 -0.000153629 -0.000103636 
1639.4 0 3.93736e-05 0.00257284 -2.96137e-05 5.05866e-05 -0.0531176 0.000706533 -0.000359277 0.00145342 -0.000236766 0.00104511 0.00023925 -0.043009 -0.000179123 -0.00179153 0.000476742 0.000684167 0.000259508 0.000948553 -0.000513873 -0.0012743 -0.000353284 -0.000253057 0.000157005 0.00025722 6.85245e-05 -0.000245059 -0.000166109 -0.000179982 0.000112049 -0.000144706 -0.00013702 -0.000106967 
1639.75 0 4.32142e-05 0.00302914 -3.29705e-05 5.27863e-05 -0.0507016 0.000727831 -0.000382352 0.00143992 -0.000175535 0.00101414 0.000220102 -0.0451502 -0.000128963 -0.00180156 0.000459877 0.000691781 0.000207341 0.00096676 -0.000404724 -0.00127578 -0.000348832 -0.000262715 0.00014532 0.00026917 7.02725e-05 -0.000252646 -0.000161842 -0.000186794 0.000106946 -0.000133859 -0.000121391 -0.00010878 
1640.1 0 4.50922e-05 0.00347486 -3.6814e-05 5.36323e-05 -0.0482031 0.000749199 -0.000401487 0.00142967 -0.000114212 0.000977667 0.000202729 -0.0471671 -7.61896e-05 -0.00180819 0.000438212 0.000695019 0.00015245 0.000979754 -0.000293566 -0.00127177 -0.000340524 -0.000273227 0.000134404 0.000278458 7.2204e-05 -0.000259828 -0.000156819 -0.000193782 0.000100755 -0.000124538 -0.000107087 -0.000109548 
1640.45 0 4.59704e-05 0.00390884 -4.05172e-05 5.38707e-05 -0.0456268 0.00076995 -0.000417939 0.00142355 -5.43541e-05 0.000937321 0.000184456 -0.0490598 -2.33967e-05 -0.00181022 0.000411193 0.000692502 9.38485e-05 0.000986272 -0.000182639 -0.00126379 -0.000328882 -0.000283723 0.000125197 0.000286068 7.2958e-05 -0.000267514 -0.000151905 -0.000201627 9.46038e-05 -0.000117018 -9.55723e-05 -0.00011068 
1640.8 0 4.75503e-05 0.00432985 -4.3756e-05 5.41187e-05 -0.0429778 0.000789976 -0.000432527 0.00142245 3.03482e-06 0.000893612 0.000164034 -0.0508247 2.82862e-05 -0.00181092 0.000379425 0.000685193 3.31849e-05 0.000983231 -7.57315e-05 -0.00125441 -0.000316346 -0.000294858 0.000116289 0.000294064 7.13328e-05 -0.000276424 -0.000146798 -0.000210142 8.88674e-05 -0.000109897 -8.65343e-05 -0.000113007 
1641.15 0 5.08489e-05 0.00473576 -4.65071e-05 5.45708e-05 -0.0402628 0.000811741 -0.000443847 0.00142554 5.70731e-05 0.000846749 0.000139809 -0.0524565 8.07455e-05 -0.00181327 0.000343708 0.000673637 -2.81871e-05 0.000968816 2.72532e-05 -0.00124498 -0.000303692 -0.000306605 0.000106163 0.000302554 6.83135e-05 -0.000285453 -0.000141706 -0.000218985 8.24724e-05 -0.000100162 -7.78001e-05 -0.000116412 
1641.5 0 5.52882e-05 0.0051254 -4.87238e-05 5.53427e-05 -0.0374885 0.00083592 -0.000451002 0.00142861 0.0001077 0.000797535 0.000108688 -0.053951 0.000134821 -0.00181601 0.000304637 0.000658372 -8.95617e-05 0.000944537 0.000128953 -0.00123407 -0.000290374 -0.000317736 9.40464e-05 0.000309707 6.54806e-05 -0.000293881 -0.000136865 -0.000228538 7.47777e-05 -8.70527e-05 -6.84229e-05 -0.000120311 
1641.85 0 6.06145e-05 0.00549962 -5.12175e-05 5.71674e-05 -0.0346621 0.00085856 -0.000455244 0.00142838 0.000156219 0.000746177 6.89863e-05 -0.0553066 0.000190138 -0.00181621 0.00026463 0.00064043 -0.000149599 0.000914125 0.000230017 -0.00122058 -0.000276589 -0.000327024 7.99216e-05 0.000314529 6.34801e-05 -0.000300776 -0.000130935 -0.000238527 6.51109e-05 -7.15089e-05 -5.94624e-05 -0.000124321 
1642.2 0 6.66676e-05 0.00585845 -5.39895e-05 5.98322e-05 -0.0317907 0.000876261 -0.000458439 0.00142515 0.000201873 0.000692825 2.22445e-05 -0.0565228 0.000247259 -0.00181316 0.000225823 0.000620522 -0.000206903 0.000879256 0.000330579 -0.0012057 -0.000262574 -0.000333158 6.46467e-05 0.000317693 6.22807e-05 -0.00030534 -0.000123827 -0.000248289 5.30635e-05 -5.40469e-05 -5.12026e-05 -0.00012836 
1642.55 0 7.20399e-05 0.00619978 -5.61287e-05 6.20073e-05 -0.0288804 0.000888231 -0.000462712 0.00142023 0.000242513 0.000639387 -2.8511e-05 -0.0575983 0.000305276 -0.00180579 0.000187523 0.000597535 -0.000260108 0.000840969 0.000431177 -0.00118909 -0.000247626 -0.00033612 4.89335e-05 0.000319606 6.20191e-05 -0.000308177 -0.000116338 -0.000257603 3.96003e-05 -3.5472e-05 -4.24295e-05 -0.000131587 
1642.9 0 7.50999e-05 0.00652243 -5.79282e-05 6.29625e-05 -0.0259368 0.000894396 -0.00046992 0.00141652 0.000277156 0.000588483 -8.06366e-05 -0.0585309 0.000362971 -0.00179297 0.000149033 0.000569502 -0.000308986 0.000801447 0.000530349 -0.00117038 -0.000231293 -0.000336536 3.47256e-05 0.000320008 6.23504e-05 -0.000310792 -0.000108119 -0.000266411 2.56044e-05 -1.68662e-05 -3.26808e-05 -0.000132748 
1643.25 0 7.63324e-05 0.00682687 -5.95162e-05 6.26377e-05 -0.0229666 0.0008954 -0.000480601 0.00141645 0.000305014 0.000540472 -0.00013149 -0.0593194 0.000420449 -0.00177455 0.000110911 0.000537112 -0.000354 0.000760504 0.000624964 -0.00115024 -0.000214643 -0.000334732 2.26429e-05 0.000318467 6.13427e-05 -0.000312963 -9.90563e-05 -0.000274367 1.17393e-05 1.12017e-06 -2.27051e-05 -0.000132431 
1643.6 0 7.75461e-05 0.00711264 -6.09603e-05 6.19364e-05 -0.0199766 0.000893356 -0.000494663 0.00141966 0.00032696 0.000494255 -0.000179362 -0.0599639 0.000476878 -0.0017516 7.22438e-05 0.000504762 -0.000395001 0.000717306 0.000713548 -0.00112742 -0.000198599 -0.000331844 1.13608e-05 0.000315038 5.76858e-05 -0.000313306 -8.92984e-05 -0.000280951 -1.45562e-06 1.8241e-05 -1.37534e-05 -0.000132172 
1643.95 0 7.95511e-05 0.00737842 -6.29299e-05 6.12303e-05 -0.0169736 0.000889683 -0.000510835 0.00142345 0.000344583 0.000449046 -0.00022478 -0.0604642 0.00053101 -0.00172562 3.22823e-05 0.000475533 -0.000431848 0.000673264 0.000796856 -0.00109971 -0.000183297 -0.000329033 6.59931e-07 0.000310369 5.18815e-05 -0.000311923 -7.86055e-05 -0.000286003 -1.36659e-05 3.40851e-05 -6.22368e-06 -0.000133039 
1644.3 0 8.21211e-05 0.0076234 -6.58154e-05 5.98026e-05 -0.0139658 0.000883804 -0.000526251 0.00142554 0.000359585 0.000404725 -0.000269384 -0.0608201 0.000583203 -0.00169622 -6.37649e-06 0.000449447 -0.000464906 0.000630714 0.000876044 -0.00106558 -0.000168429 -0.000327274 -8.88325e-06 0.000304875 4.585e-05 -0.00031007 -6.66052e-05 -0.000289476 -2.53667e-05 4.88229e-05 -1.40242e-07 -0.000134906 
1644.65 0 8.51835e-05 0.00784696 -6.93343e-05 5.69559e-05 -0.0109619 0.000874848 -0.000539825 0.00142553 0.000372305 0.000360071 -0.00031527 -0.0610321 0.000634101 -0.00166235 -4.06086e-05 0.000425168 -0.0004957 0.000590712 0.000951828 -0.00102462 -0.000153 -0.000326896 -1.71154e-05 0.0003 4.13816e-05 -0.000308488 -5.35034e-05 -0.000291819 -3.67235e-05 6.33947e-05 5.37527e-06 -0.000137562 
1645 0 8.8354e-05 0.0080493 -7.34679e-05 5.31991e-05 -0.00797001 0.000862199 -0.000553366 0.00142491 0.000383652 0.000313561 -0.000363582 -0.0611015 0.000683329 -0.00162504 -7.07941e-05 0.000399709 -0.000525024 0.000553743 0.00102354 -0.000977942 -0.000136464 -0.000328039 -2.51735e-05 0.000296111 3.84656e-05 -0.000306911 -3.95879e-05 -0.000293631 -4.74153e-05 7.7502e-05 1.18054e-05 -0.000140434 
1645.35 0 9.13973e-05 0.00823021 -7.80466e-05 4.96928e-05 -0.00499836 0.000843351 -0.000568207 0.00142445 0.000395885 0.000267252 -0.000412904 -0.0610292 0.00073033 -0.0015873 -9.76862e-05 0.000370213 -0.000550548 0.000518442 0.001091 -0.000928063 -0.00011978 -0.00032985 -3.38123e-05 0.000291975 3.61249e-05 -0.000304574 -2.59998e-05 -0.000295291 -5.80873e-05 9.00834e-05 1.91859e-05 -0.000141997 
1645.7 0 9.50417e-05 0.00838778 -8.25846e-05 4.66244e-05 -0.00205498 0.000816228 -0.000582678 0.00142216 0.000409046 0.000225189 -0.000459691 -0.0608172 0.000775114 -0.00155007 -0.000120754 0.000336548 -0.000568347 0.000484142 0.00115501 -0.00087594 -0.000104011 -0.000331664 -4.41275e-05 0.000287804 3.30648e-05 -0.000302042 -1.47247e-05 -0.000297582 -6.9346e-05 0.000100733 2.65069e-05 -0.000141939 
1646.05 0 9.89751e-05 0.00852164 -8.70138e-05 4.43491e-05 0.000854528 0.000782921 -0.000593439 0.00141759 0.000422234 0.00018905 -0.00050094 -0.0604688 0.000817732 -0.00151182 -0.000140954 0.000302012 -0.000577802 0.000451086 0.00121434 -0.000820518 -8.95497e-05 -0.000332892 -5.67354e-05 0.000284306 2.89643e-05 -0.000300287 -5.22115e-06 -0.000300699 -8.18591e-05 0.000109888 3.43173e-05 -0.000140132 
1646.4 0 0.000102069 0.00863381 -9.18917e-05 4.33453e-05 0.0037253 0.00074743 -0.000599603 0.00141149 0.000434772 0.000158051 -0.000538422 -0.0599879 0.00085612 -0.00147275 -0.000159387 0.000270528 -0.000582191 0.000417988 0.00126688 -0.000762497 -7.7019e-05 -0.000332252 -6.98089e-05 0.000280833 2.4861e-05 -0.000298786 3.99469e-06 -0.000303392 -9.45867e-05 0.000118316 4.3665e-05 -0.00013658 
1646.75 0 0.000103776 0.00872586 -9.79684e-05 4.29133e-05 0.00655126 0.000711501 -0.000602098 0.00140305 0.000445534 0.000129684 -0.000576396 -0.0593787 0.000887219 -0.0014338 -0.000176738 0.000245052 -0.00058388 0.000383955 0.0013141 -0.000704903 -6.73432e-05 -0.000329821 -8.15086e-05 0.000276701 2.08209e-05 -0.000296801 1.27155e-05 -0.000304513 -0.000106502 0.000127637 5.41459e-05 -0.000131625 
1647.1 0 0.000104732 0.00879748 -0.000104853 4.12974e-05 0.00932609 0.000673862 -0.000602129 0.0013916 0.000453287 0.00010325 -0.000616231 -0.0586457 0.000911454 -0.0013937 -0.000194562 0.000226008 -0.000584875 0.000348945 0.00135915 -0.000650925 -5.87599e-05 -0.000326555 -9.1433e-05 0.000271625 1.56578e-05 -0.000294049 2.0897e-05 -0.000304559 -0.000118293 0.000139077 6.45756e-05 -0.000125209 
1647.45 0 0.000106406 0.00884918 -0.000111847 3.7381e-05 0.0120464 0.000633282 -0.000602786 0.00137791 0.000458862 8.00857e-05 -0.000656894 -0.0577938 0.000933333 -0.00135012 -0.000215256 0.000211763 -0.000584859 0.000312915 0.0014022 -0.000600979 -4.96e-05 -0.000322346 -9.95532e-05 0.000266406 9.2164e-06 -0.000291217 2.93517e-05 -0.000304169 -0.00013018 0.000152012 7.33063e-05 -0.000117941 
1647.8 0 0.000109564 0.008884 -0.000118533 3.22141e-05 0.0147091 0.000591573 -0.00060552 0.00136232 0.000465996 5.98883e-05 -0.000697493 -0.0568262 0.000955304 -0.00130299 -0.000239179 0.00020111 -0.000579943 0.000276032 0.00144339 -0.000551174 -4.01521e-05 -0.000316279 -0.00010557 0.000261986 2.74622e-06 -0.000289126 3.8754e-05 -0.000303568 -0.00014162 0.000165784 7.98741e-05 -0.000111525 
1648.15 0 0.000112618 0.00890145 -0.000125027 2.77527e-05 0.0173088 0.000549998 -0.000609101 0.00134358 0.000477847 4.18052e-05 -0.000737938 -0.0557456 0.000974969 -0.00125363 -0.000264398 0.000194039 -0.000567503 0.000238487 0.00148388 -0.000498407 -3.0174e-05 -0.000308596 -0.000110481 0.000258095 -2.12449e-06 -0.000286699 4.91034e-05 -0.000302149 -0.000152584 0.000178989 8.5307e-05 -0.000107917 
1648.5 0 0.000114337 0.00889799 -0.000130841 2.44668e-05 0.0198398 0.000505321 -0.000610871 0.0013202 0.000494757 2.5749e-05 -0.000778015 -0.0545566 0.000990544 -0.00120141 -0.000288757 0.000190513 -0.000546847 0.000199979 0.0015232 -0.000442999 -1.9775e-05 -0.000300424 -0.00011631 0.000253395 -4.51228e-06 -0.000283164 5.89206e-05 -0.000298394 -0.000162979 0.000189103 8.99521e-05 -0.00010646 
1648.85 0 0.000114809 0.00887315 -0.000134828 2.2167e-05 0.0222974 0.000453424 -0.000606972 0.00129168 0.000514272 1.22669e-05 -0.000814915 -0.053263 0.00100206 -0.00114629 -0.000311427 0.00018959 -0.000520151 0.000161453 0.00155939 -0.000384695 -9.51938e-06 -0.000292656 -0.000124056 0.000247619 -5.64587e-06 -0.000279273 6.74354e-05 -0.000291832 -0.000172872 0.000195887 9.29246e-05 -0.000105168 
1649.2 0 0.000114198 0.00882909 -0.00013695 1.94859e-05 0.0246769 0.000394598 -0.000596085 0.00126023 0.000532974 1.46998e-06 -0.000842779 -0.051867 0.00100946 -0.00108995 -0.000332807 0.000189895 -0.000493049 0.000124216 0.00159197 -0.000322687 6.56214e-07 -0.00028542 -0.00013356 0.000242426 -7.05044e-06 -0.000274545 7.52573e-05 -0.000283427 -0.000182969 0.00020083 9.44072e-05 -0.000103746 
1649.55 0 0.000113187 0.00876796 -0.000138054 1.59199e-05 0.0269734 0.000333552 -0.00058061 0.00122917 0.000547521 -7.38999e-06 -0.000859726 -0.0503735 0.00101289 -0.00103181 -0.000353692 0.000190584 -0.000469045 8.84041e-05 0.00162112 -0.000257823 1.09177e-05 -0.000278301 -0.000144724 0.000238849 -7.64014e-06 -0.000266867 8.26624e-05 -0.000274754 -0.000193433 0.00020394 9.54407e-05 -0.000102616 
1649.9 0 0.000112026 0.00868928 -0.000138251 1.2035e-05 0.0291828 0.000273924 -0.000562574 0.00119986 0.000556007 -1.61077e-05 -0.000868847 -0.0487901 0.00101275 -0.000971612 -0.000377019 0.000192108 -0.000448117 5.42515e-05 0.00164585 -0.000192648 2.03642e-05 -0.000271024 -0.000157763 0.000236073 -7.31805e-06 -0.000256007 8.91507e-05 -0.000266658 -0.000204228 0.000204199 9.69149e-05 -0.000100865 
1650.25 0 0.000110437 0.00859147 -0.000137472 8.47506e-06 0.0313044 0.000216861 -0.00054083 0.00117137 0.000560687 -2.61133e-05 -0.000871795 -0.0471219 0.00100904 -0.000911008 -0.000405055 0.000192653 -0.000428016 2.32213e-05 0.00166583 -0.000129018 2.80237e-05 -0.000264374 -0.00017133 0.000231654 -7.30221e-06 -0.000244736 9.44347e-05 -0.000259611 -0.000215243 0.000201493 9.96546e-05 -9.7926e-05 
1650.6 0 0.000108465 0.00847411 -0.000136255 5.42233e-06 0.0333361 0.000162926 -0.000515279 0.00114355 0.000565245 -3.66261e-05 -0.000868736 -0.0453694 0.00100355 -0.000852717 -0.000435177 0.000189606 -0.00040596 -2.04298e-06 0.00168188 -6.78197e-05 3.48434e-05 -0.000259113 -0.000182709 0.000224537 -7.89997e-06 -0.000234606 9.90646e-05 -0.000252896 -0.000226368 0.000197424 0.000102494 -9.51639e-05 
1650.95 0 0.000106482 0.00833695 -0.000134893 1.86516e-06 0.0352736 0.000113436 -0.000487723 0.00111783 0.000569824 -4.84377e-05 -0.00085952 -0.0435344 0.000999091 -0.000797782 -0.000463823 0.000185063 -0.0003806 -2.13797e-05 0.00169675 -8.15025e-06 4.1301e-05 -0.000254496 -0.000190474 0.000215945 -8.65456e-06 -0.000225408 0.000104252 -0.000245333 -0.000238033 0.000193125 0.00010445 -9.40193e-05 
1651.3 0 0.000103915 0.00818076 -0.000133392 -2.19143e-06 0.0371125 6.90082e-05 -0.000458463 0.00109441 0.000573279 -6.38433e-05 -0.000844167 -0.0416225 0.000996171 -0.000745431 -0.000490175 0.000181561 -0.000351762 -3.7208e-05 0.00171357 5.14358e-05 4.67993e-05 -0.000249275 -0.000195827 0.000206748 -8.97954e-06 -0.000216583 0.0001105 -0.000237748 -0.000250161 0.000188454 0.000106602 -9.4047e-05 
1651.65 0 9.96161e-05 0.00800715 -0.000132008 -6.46158e-06 0.0388468 2.98209e-05 -0.000427 0.00107217 0.000576966 -8.31924e-05 -0.000823099 -0.0396415 0.000993337 -0.000694073 -0.000514096 0.000177651 -0.000320019 -5.20264e-05 0.00173339 0.000112093 5.24104e-05 -0.000242532 -0.000199565 0.000197704 -9.26986e-06 -0.000207994 0.000116815 -0.000231097 -0.000262052 0.000183095 0.000109439 -9.53605e-05 
1652 0 9.2751e-05 0.00781725 -0.000131108 -1.19666e-05 0.0404724 -3.4717e-06 -0.000394366 0.00104936 0.00058218 -0.000104421 -0.000797022 -0.0375986 0.000988655 -0.000642195 -0.000534114 0.000171199 -0.000287137 -6.72647e-05 0.00175507 0.000173567 5.86379e-05 -0.000233277 -0.000200987 0.00018917 -1.09278e-05 -0.000200412 0.000122287 -0.000225057 -0.000272419 0.000175933 0.000111991 -9.92875e-05 
1652.35 0 8.43024e-05 0.00761308 -0.000130173 -1.90507e-05 0.0419905 -2.97851e-05 -0.000360652 0.00102411 0.000588369 -0.000124891 -0.000767052 -0.0355002 0.000980507 -0.000589866 -0.000548089 0.000163136 -0.000255419 -8.22186e-05 0.00177693 0.000233225 6.3503e-05 -0.000222174 -0.000200715 0.000180798 -1.39962e-05 -0.000194719 0.0001259 -0.000219021 -0.000279985 0.000166383 0.0001137 -0.000106292 
1652.7 0 7.60905e-05 0.00739724 -0.000128254 -2.65386e-05 0.0434035 -4.79278e-05 -0.000326196 0.000995724 0.000595497 -0.000143759 -0.000735733 -0.0333516 0.000968461 -0.000539287 -0.000555953 0.000155595 -0.000227354 -9.60786e-05 0.00179942 0.000289007 6.66663e-05 -0.000210984 -0.000200676 0.000172394 -1.71742e-05 -0.000190228 0.000127931 -0.000212095 -0.000284315 0.000155862 0.000115711 -0.000115187 
1653.05 0 6.92269e-05 0.00717102 -0.000124895 -3.36256e-05 0.0447118 -5.90577e-05 -0.000295096 0.000963287 0.00060455 -0.000161129 -0.000704448 -0.0311582 0.000952498 -0.000490111 -0.000558034 0.000149964 -0.000203524 -0.000110545 0.00182396 0.000340505 6.94367e-05 -0.00020113 -0.000201558 0.000162888 -2.01026e-05 -0.000184806 0.000130279 -0.000203873 -0.000285923 0.000146018 0.000118855 -0.00012338 
1653.4 0 6.39432e-05 0.00693408 -0.000120775 -3.93713e-05 0.0459133 -6.60527e-05 -0.000271045 0.00092617 0.000614107 -0.000177096 -0.000671505 -0.0289254 0.000932292 -0.000439049 -0.000553473 0.000148327 -0.000182892 -0.000127148 0.00184849 0.00038803 7.23257e-05 -0.000193543 -0.000202887 0.000151857 -2.28058e-05 -0.000176581 0.000134036 -0.000194182 -0.000285566 0.000137452 0.000122692 -0.000128236 
1653.75 0 5.9365e-05 0.00668507 -0.000117105 -4.33567e-05 0.047006 -6.90348e-05 -0.000254394 0.000886427 0.000620049 -0.000193473 -0.000636566 -0.0266581 0.000908236 -0.000385485 -0.000543751 0.000152337 -0.000163622 -0.000145063 0.00186954 0.000432606 7.56172e-05 -0.00018756 -0.000203904 0.000140773 -2.42142e-05 -0.000165079 0.000137863 -0.000182937 -0.000284681 0.00012928 0.000126761 -0.000128873 
1654.1 0 5.40355e-05 0.00642274 -0.000113583 -4.65975e-05 0.047989 -6.67645e-05 -0.000243434 0.00084606 0.000619662 -0.000211746 -0.000601644 -0.0243593 0.000881053 -0.000330523 -0.000534965 0.000161903 -0.000142878 -0.000163266 0.00188624 0.000476087 7.92923e-05 -0.000181245 -0.000204544 0.000130087 -2.39299e-05 -0.000151961 0.000140509 -0.000171147 -0.000284701 0.00012085 0.000130193 -0.000126377 
1654.45 0 4.79219e-05 0.0061466 -0.00010933 -4.89695e-05 0.048861 -5.92995e-05 -0.000235144 0.000803874 0.000615922 -0.00023184 -0.000566675 -0.0220301 0.000850043 -0.000274085 -0.000533323 0.000175927 -0.00011978 -0.000180812 0.00190045 0.000519667 8.31759e-05 -0.000173206 -0.000205649 0.000119069 -2.30242e-05 -0.000138393 0.000142368 -0.000160075 -0.000285524 0.000112729 0.000132131 -0.000122032 
1654.8 0 4.18518e-05 0.00585667 -0.000104343 -4.97138e-05 0.0496206 -4.79028e-05 -0.000226797 0.000757912 0.000613246 -0.000254509 -0.000530667 -0.0196729 0.000813182 -0.000216373 -0.000538769 0.000191334 -9.67064e-05 -0.000197313 0.00191516 0.000563493 8.73095e-05 -0.000163445 -0.000206933 0.000107359 -2.3019e-05 -0.000124958 0.000143353 -0.000149489 -0.000286381 0.000105201 0.000133509 -0.000116763 
1655.15 0 3.68328e-05 0.00555512 -9.92648e-05 -4.91121e-05 0.0502644 -3.4344e-05 -0.000218296 0.000708115 0.000611767 -0.00028059 -0.000494853 -0.0172917 0.000769532 -0.000156843 -0.000546062 0.000202993 -7.69854e-05 -0.000213154 0.00193297 0.000606238 9.14893e-05 -0.000153365 -0.000208669 9.47199e-05 -2.45642e-05 -0.000111575 0.000142884 -0.000138007 -0.00028706 9.76511e-05 0.000134814 -0.000111335 
1655.5 0 3.39565e-05 0.00524373 -9.45854e-05 -4.87394e-05 0.0507873 -1.90345e-05 -0.000212049 0.000656445 0.000611416 -0.000306889 -0.000460493 -0.0148943 0.00072284 -9.40365e-05 -0.000551745 0.000209059 -6.17897e-05 -0.000227574 0.00195436 0.000645266 9.47949e-05 -0.000143886 -0.000211769 8.11987e-05 -2.72904e-05 -9.73087e-05 0.000140663 -0.000124265 -0.000288486 8.98475e-05 0.000135171 -0.000105134 
1655.85 0 3.35495e-05 0.00492167 -8.96581e-05 -4.92739e-05 0.051188 -1.55668e-06 -0.000208838 0.000605371 0.000612066 -0.000327132 -0.000428778 -0.0124889 0.000678889 -2.64157e-05 -0.00055477 0.000212786 -4.93162e-05 -0.000239975 0.00197843 0.000680414 9.67999e-05 -0.00013439 -0.00021505 6.75186e-05 -2.9323e-05 -8.31625e-05 0.000137493 -0.000108502 -0.00029142 8.25907e-05 0.000134541 -9.70838e-05 
1656.2 0 3.49696e-05 0.00458946 -8.4108e-05 -4.92318e-05 0.0514676 1.63199e-05 -0.000206652 0.000555689 0.00061221 -0.000337246 -0.000401756 -0.0100816 0.000639728 4.53198e-05 -0.000555627 0.000218547 -3.69117e-05 -0.000249949 0.00200389 0.000713201 9.79325e-05 -0.000124604 -0.00021782 5.48633e-05 -2.99691e-05 -7.1138e-05 0.000134949 -9.15149e-05 -0.000296018 7.65227e-05 0.000133336 -8.76014e-05 
1656.55 0 3.67023e-05 0.00425056 -7.84238e-05 -4.84353e-05 0.0516249 3.20977e-05 -0.000201875 0.000507522 0.000610615 -0.000338949 -0.000378729 -0.00767819 0.000604702 0.000120639 -0.000556628 0.000228164 -2.45454e-05 -0.000257409 0.00202999 0.000742939 9.81906e-05 -0.000114719 -0.000220895 4.38604e-05 -2.99277e-05 -6.13402e-05 0.000133679 -7.32931e-05 -0.000302043 7.0597e-05 0.00013154 -7.71329e-05 
1656.9 0 3.71611e-05 0.00390773 -7.35717e-05 -4.70374e-05 0.0516599 4.45015e-05 -0.000191675 0.000460371 0.000607273 -0.000336312 -0.000356577 -0.00528699 0.000574001 0.000200506 -0.000560567 0.000241365 -1.45844e-05 -0.000262372 0.00205541 0.000768286 9.80715e-05 -0.000103883 -0.000224483 3.41053e-05 -2.96414e-05 -5.22223e-05 0.000132913 -5.44596e-05 -0.000307715 6.3418e-05 0.000129421 -6.51791e-05 
1657.25 0 3.63107e-05 0.00356198 -7.02432e-05 -4.4982e-05 0.0515782 5.37805e-05 -0.000177601 0.000413841 0.000601564 -0.000331273 -0.000331232 -0.00291602 0.000547851 0.00028547 -0.000567647 0.000258581 -1.00373e-05 -0.000264032 0.00207783 0.00079145 9.85598e-05 -9.23711e-05 -0.000226689 2.53227e-05 -2.90535e-05 -4.39071e-05 0.00013216 -3.57499e-05 -0.000311453 5.52292e-05 0.000127311 -5.16349e-05 
1657.6 0 3.48951e-05 0.00321332 -6.85839e-05 -4.27522e-05 0.0513862 6.32085e-05 -0.000162422 0.000369451 0.000591824 -0.00032484 -0.0003018 -0.000566663 0.000523042 0.00037504 -0.000576869 0.000281121 -1.16784e-05 -0.000263424 0.00209418 0.000814106 9.93061e-05 -8.09e-05 -0.000227352 1.7823e-05 -2.68851e-05 -3.60951e-05 0.000131916 -1.72198e-05 -0.000313115 4.65437e-05 0.000124659 -3.77681e-05 
1657.95 0 3.32655e-05 0.00286133 -6.87438e-05 -4.16701e-05 0.0510857 7.62208e-05 -0.0001475 0.000327183 0.000579106 -0.000317639 -0.000271374 0.00176012 0.000495867 0.000466226 -0.000587696 0.000308006 -1.78735e-05 -0.000263114 0.00210362 0.000835356 9.94433e-05 -6.88714e-05 -0.000228676 1.12132e-05 -2.35284e-05 -2.6555e-05 0.000131589 2.15322e-06 -0.000312983 3.88512e-05 0.000120665 -2.43239e-05 
1658.3 0 3.18792e-05 0.00250629 -6.94402e-05 -4.34158e-05 0.0506777 9.44749e-05 -0.000134274 0.000285071 0.000563754 -0.000308816 -0.000242767 0.00405906 0.00046426 0.000557628 -0.00059908 0.000335909 -2.66968e-05 -0.000264902 0.00210881 0.000855049 9.92228e-05 -5.58504e-05 -0.000230921 5.58054e-06 -2.03828e-05 -1.50306e-05 0.000131285 2.22497e-05 -0.000310853 3.35391e-05 0.000115652 -1.07617e-05 
1658.65 0 3.0526e-05 0.00214797 -7.0197e-05 -4.70976e-05 0.0501654 0.000116848 -0.00012278 0.000241641 0.000542275 -0.000298388 -0.000216696 0.00632548 0.000425917 0.000650883 -0.000610964 0.000360475 -3.60013e-05 -0.000269828 0.00211016 0.000872238 9.90625e-05 -4.15851e-05 -0.00023274 1.04838e-06 -1.86008e-05 -1.86563e-06 0.000132071 4.11976e-05 -0.000307168 2.98999e-05 0.000111941 2.91579e-06 
1659 0 3.05436e-05 0.00178526 -7.19461e-05 -5.02097e-05 0.0495527 0.000140874 -0.000112146 0.000196884 0.000512834 -0.000284819 -0.000193671 0.00855658 0.00038122 0.000745679 -0.000624923 0.000380432 -4.54174e-05 -0.00027841 0.00210581 0.000884776 9.92693e-05 -2.5599e-05 -0.000234404 -3.36013e-06 -1.77314e-05 1.21885e-05 0.000133395 5.8523e-05 -0.000302355 2.71046e-05 0.000110322 1.62534e-05 
1659.35 0 3.39708e-05 0.00141865 -7.50108e-05 -5.20974e-05 0.0488417 0.000163035 -0.000102446 0.000152515 0.00047592 -0.00026558 -0.000177283 0.0107488 0.00033396 0.000841123 -0.000641744 0.000400179 -5.50954e-05 -0.00029054 0.00209395 0.000892376 9.96717e-05 -7.89152e-06 -0.000236178 -7.34226e-06 -1.6648e-05 2.47352e-05 0.000133682 7.54951e-05 -0.0002956 2.45218e-05 0.000109718 2.966e-05 
1659.7 0 4.1342e-05 0.00105054 -7.92089e-05 -5.38942e-05 0.048033 0.00017822 -9.34889e-05 0.000110192 0.000433588 -0.000240398 -0.000169558 0.0128976 0.000286708 0.000937502 -0.000662106 0.000422857 -6.4132e-05 -0.000306874 0.00207238 0.000897385 9.99405e-05 1.15316e-05 -0.000237429 -1.08342e-05 -1.47435e-05 3.46846e-05 0.000132228 9.36012e-05 -0.000286889 2.15079e-05 0.000109715 4.35271e-05 
1660.05 0 5.0488e-05 0.000682917 -8.35821e-05 -5.57561e-05 0.047126 0.000183948 -8.67126e-05 7.09943e-05 0.000390431 -0.000210787 -0.000168042 0.0149978 0.000237993 0.00103322 -0.000685467 0.000449243 -7.10158e-05 -0.000327962 0.00204047 0.000899343 9.97249e-05 3.23501e-05 -0.000237011 -1.3953e-05 -1.1088e-05 4.2968e-05 0.000129053 0.000113683 -0.000276806 1.75661e-05 0.000109163 5.76815e-05 
1660.4 0 5.79651e-05 0.00031706 -8.74467e-05 -5.72939e-05 0.0461195 0.0001802 -8.27706e-05 3.57148e-05 0.000348419 -0.000180521 -0.000167446 0.017043 0.000186404 0.00112482 -0.000708897 0.000480195 -7.37957e-05 -0.000353291 0.00200096 0.000894433 9.80007e-05 5.31248e-05 -0.000234418 -1.62428e-05 -5.60928e-06 4.99436e-05 0.000124757 0.000135774 -0.000265875 1.34741e-05 0.00010779 7.11155e-05 
1660.75 0 6.29189e-05 -4.62123e-05 -9.09971e-05 -5.8644e-05 0.0450162 0.000167406 -7.89624e-05 4.88987e-06 0.000305397 -0.000152089 -0.000163366 0.0190262 0.000133908 0.00121149 -0.000729953 0.000513922 -7.30925e-05 -0.000381122 0.00195729 0.000880905 9.53459e-05 7.25662e-05 -0.000230055 -1.86525e-05 7.05337e-07 5.51361e-05 0.000119852 0.000159 -0.00025498 9.41289e-06 0.00010685 8.31396e-05 
1661.1 0 6.64807e-05 -0.000404876 -9.40348e-05 -6.00805e-05 0.0438242 0.000147767 -7.26099e-05 -2.06338e-05 0.00026066 -0.000124551 -0.000156837 0.0209409 8.30933e-05 0.00129449 -0.00074672 0.000547043 -7.05252e-05 -0.000409317 0.00190956 0.000862001 9.26546e-05 8.94916e-05 -0.000223976 -2.18457e-05 7.27958e-06 5.85531e-05 0.000113992 0.000182317 -0.000245013 4.60844e-06 0.000105746 9.3473e-05 
1661.45 0 6.85358e-05 -0.000756504 -9.53533e-05 -6.18223e-05 0.0425527 0.000121785 -6.27613e-05 -3.95565e-05 0.000215584 -9.61994e-05 -0.000151154 0.022783 3.21758e-05 0.00137403 -0.000757637 0.00057927 -6.63239e-05 -0.000436459 0.00185549 0.000842356 8.94515e-05 0.000103409 -0.00021719 -2.53537e-05 1.30448e-05 6.12822e-05 0.000107634 0.000204369 -0.000236608 7.13871e-08 0.000102259 0.000100153 
1661.8 0 6.93859e-05 -0.00110091 -9.52079e-05 -6.31801e-05 0.0412088 8.9999e-05 -5.03731e-05 -5.23649e-05 0.000173188 -6.75589e-05 -0.000144891 0.0245501 -2.40229e-05 0.00144886 -0.000764623 0.000612309 -5.97674e-05 -0.000461863 0.00179593 0.000821764 8.49127e-05 0.000115683 -0.000212217 -2.80985e-05 1.70023e-05 6.45508e-05 0.000101498 0.000225165 -0.000230591 -3.57216e-06 9.60504e-05 0.000102936 
1662.15 0 6.91169e-05 -0.00144021 -9.56009e-05 -6.45142e-05 0.0397961 5.68275e-05 -3.68535e-05 -6.11047e-05 0.000136397 -4.15433e-05 -0.000135218 0.0262427 -8.59994e-05 0.00151891 -0.00076892 0.000645139 -5.0457e-05 -0.000484875 0.00173411 0.000796337 7.85395e-05 0.000126833 -0.000208234 -3.00455e-05 1.91733e-05 6.87873e-05 9.58212e-05 0.000245737 -0.000226816 -7.00725e-06 8.90479e-05 0.000104023 
1662.5 0 6.76171e-05 -0.00177678 -9.72794e-05 -6.62509e-05 0.0383148 2.5994e-05 -2.29155e-05 -6.71707e-05 0.000104529 -1.91808e-05 -0.000122175 0.0278608 -0.00014923 0.00158666 -0.000770151 0.000674556 -4.06105e-05 -0.000504617 0.00166936 0.000764538 7.09576e-05 0.000136761 -0.000203059 -3.18645e-05 1.92813e-05 7.35827e-05 9.11138e-05 0.000266138 -0.000224507 -9.26927e-06 8.2631e-05 0.00010377 
1662.85 0 6.54323e-05 -0.00210957 -9.90935e-05 -6.75389e-05 0.0367647 -1.34815e-06 -1.05027e-05 -7.13407e-05 7.59295e-05 1.50454e-06 -0.000107918 0.029402 -0.00021041 0.00165402 -0.000767605 0.000699539 -3.19234e-05 -0.000520245 0.0015978 0.00072828 6.36419e-05 0.000146675 -0.000196808 -3.3308e-05 1.68753e-05 7.77681e-05 8.69136e-05 0.000285937 -0.000222462 -9.69733e-06 7.65556e-05 0.00010134 
1663.2 0 6.36881e-05 -0.00243553 -9.95431e-05 -6.79599e-05 0.0351463 -2.47092e-05 -1.28027e-06 -7.22738e-05 4.95789e-05 2.40567e-05 -9.52663e-05 0.0308633 -0.000269585 0.00172128 -0.000760288 0.000723057 -2.16722e-05 -0.000530839 0.0015159 0.000689141 5.69566e-05 0.000157017 -0.000189875 -3.39022e-05 1.20048e-05 8.19751e-05 8.2144e-05 0.000304949 -0.000219611 -9.04555e-06 6.99025e-05 9.60876e-05 
1663.55 0 6.22141e-05 -0.00275389 -9.84574e-05 -6.69063e-05 0.0334615 -4.4174e-05 4.49726e-06 -6.68589e-05 2.46387e-05 4.85859e-05 -8.58197e-05 0.0322419 -0.000327812 0.00178701 -0.000747072 0.000747706 -7.82283e-06 -0.000537095 0.00142315 0.000644597 5.09716e-05 0.00016746 -0.000181765 -3.35569e-05 5.56136e-06 8.74711e-05 7.63721e-05 0.000322693 -0.000216611 -7.57488e-06 6.32531e-05 8.78319e-05 
1663.9 0 6.01175e-05 -0.00306518 -9.72455e-05 -6.41344e-05 0.0317123 -6.0192e-05 8.28189e-06 -5.38292e-05 -2.03866e-08 7.22712e-05 -7.90987e-05 0.0335356 -0.000382629 0.00184901 -0.000727699 0.000771494 8.39824e-06 -0.000541362 0.00132045 0.000593116 4.60243e-05 0.000179122 -0.000172399 -3.2843e-05 -2.0212e-06 9.34302e-05 6.92237e-05 0.000337707 -0.00021394 -6.61004e-06 5.73452e-05 7.71702e-05 
1664.25 0 5.72117e-05 -0.00336833 -9.61478e-05 -6.04325e-05 0.0299028 -7.29026e-05 1.16478e-05 -3.3223e-05 -2.48506e-05 9.51394e-05 -7.36382e-05 0.0347415 -0.000430852 0.0019053 -0.00070287 0.000791215 2.54849e-05 -0.000544216 0.00120714 0.000540458 4.25282e-05 0.000191218 -0.000163617 -3.16496e-05 -1.04081e-05 9.76013e-05 6.1596e-05 0.000349614 -0.000210031 -7.48286e-06 5.14674e-05 6.66707e-05 
1664.6 0 5.492e-05 -0.00365911 -9.52056e-05 -5.6288e-05 0.028039 -8.38604e-05 1.37341e-05 -3.36934e-06 -4.91401e-05 0.000119887 -6.93243e-05 0.0358561 -0.000473271 0.00195429 -0.000673076 0.000807277 4.26312e-05 -0.000544632 0.00108281 0.000491564 3.99092e-05 0.000200965 -0.000156622 -2.94093e-05 -1.96636e-05 9.88283e-05 5.5523e-05 0.000359432 -0.000204516 -9.21095e-06 4.599e-05 5.92451e-05 
1664.95 0 5.59939e-05 -0.00393422 -9.4604e-05 -5.16556e-05 0.0261278 -9.44878e-05 1.40292e-05 3.50012e-05 -7.2222e-05 0.000147238 -6.71938e-05 0.0368764 -0.000510894 0.00199415 -0.000637884 0.000822036 5.92721e-05 -0.000542391 0.000949935 0.000446434 3.68163e-05 0.000208082 -0.000150064 -2.58036e-05 -2.89725e-05 9.83239e-05 5.10008e-05 0.000368219 -0.000199203 -1.03825e-05 4.20059e-05 5.59843e-05 
1665.3 0 5.98481e-05 -0.0041938 -9.36552e-05 -4.7435e-05 0.0241763 -0.00010552 1.29344e-05 7.89724e-05 -9.56283e-05 0.000175364 -6.7633e-05 0.0377997 -0.00054362 0.00202326 -0.000596396 0.000836561 7.43962e-05 -0.000536906 0.000813407 0.000405094 3.31615e-05 0.000212903 -0.000142194 -2.12048e-05 -3.70786e-05 9.85455e-05 4.64121e-05 0.000376502 -0.000194372 -1.05007e-05 3.96526e-05 5.54898e-05 
1665.65 0 6.37278e-05 -0.00443983 -9.22383e-05 -4.46655e-05 0.0221913 -0.000118888 9.78875e-06 0.000128334 -0.000121125 0.000201613 -6.86881e-05 0.0386218 -0.00057273 0.00204295 -0.000550897 0.000850362 8.65995e-05 -0.000525388 0.000677645 0.000369219 3.06951e-05 0.000215362 -0.000133239 -1.68636e-05 -4.38892e-05 0.000100149 4.05963e-05 0.000384164 -0.000189107 -1.03604e-05 3.80255e-05 5.6291e-05 
1666 0 6.70889e-05 -0.00467355 -9.08805e-05 -4.19905e-05 0.0201789 -0.000135498 3.91737e-06 0.000183574 -0.000147768 0.000224113 -6.69513e-05 0.0393411 -0.000599054 0.00205648 -0.000505602 0.000863482 9.60495e-05 -0.000506248 0.000544383 0.000338524 3.004e-05 0.000215842 -0.000123863 -1.37597e-05 -4.95036e-05 0.000101385 3.41631e-05 0.000391352 -0.000183219 -1.21426e-05 3.60511e-05 5.84281e-05 
1666.35 0 7.00367e-05 -0.00489461 -8.87575e-05 -3.80936e-05 0.0181444 -0.00015305 -3.41651e-06 0.000244684 -0.000173789 0.000242384 -5.97309e-05 0.039959 -0.00062175 0.0020656 -0.000463881 0.000875664 0.000104821 -0.000481359 0.000413152 0.000310467 2.9289e-05 0.000214911 -0.0001137 -1.11092e-05 -5.29762e-05 0.000101239 2.87021e-05 0.000398012 -0.00017745 -1.69727e-05 3.33296e-05 6.20338e-05 
1666.7 0 7.16164e-05 -0.0051019 -8.52274e-05 -3.3403e-05 0.0160933 -0.000168896 -9.70817e-06 0.000309879 -0.000197052 0.000255997 -4.74545e-05 0.0404749 -0.000639922 0.0020705 -0.000427154 0.000884448 0.000114412 -0.000454203 0.000284076 0.000283153 2.6749e-05 0.000214738 -0.000102325 -7.81563e-06 -5.3797e-05 9.96549e-05 2.49807e-05 0.000403423 -0.000172217 -2.26955e-05 3.00961e-05 6.64277e-05 
1667.05 0 7.13385e-05 -0.00529357 -8.08074e-05 -2.83773e-05 0.0140328 -0.000182258 -1.26627e-05 0.000375997 -0.00021582 0.000265613 -3.27791e-05 0.0408881 -0.00065348 0.0020701 -0.000395152 0.000887488 0.00012443 -0.00042689 0.0001586 0.000256418 2.34419e-05 0.000216444 -9.03106e-05 -4.14316e-06 -5.32666e-05 9.65058e-05 2.21326e-05 0.000407437 -0.000166184 -2.77281e-05 2.59843e-05 6.9769e-05 
1667.4 0 6.94667e-05 -0.00546769 -7.62828e-05 -2.29408e-05 0.0119703 -0.000192622 -1.25988e-05 0.000441226 -0.000231485 0.000272046 -1.73171e-05 0.0412001 -0.000663427 0.00206263 -0.00036694 0.000884907 0.000133991 -0.000400392 3.69101e-05 0.00023102 2.05886e-05 0.000219165 -7.90422e-05 -1.93702e-07 -5.34835e-05 9.27968e-05 1.96093e-05 0.000410231 -0.000158608 -3.28841e-05 2.13678e-05 7.13125e-05 
1667.75 0 6.71629e-05 -0.00562386 -7.17037e-05 -1.71531e-05 0.00991045 -0.00019873 -1.21729e-05 0.000504171 -0.00024823 0.000275823 -1.12494e-06 0.0414123 -0.000671744 0.00204709 -0.000341456 0.000877043 0.000143385 -0.000375194 -8.25139e-05 0.000207099 1.78992e-05 0.0002215 -6.95226e-05 4.33068e-06 -5.53621e-05 9.06891e-05 1.75654e-05 0.000411858 -0.00015113 -3.85702e-05 1.77698e-05 7.20181e-05 
1668.1 0 6.60314e-05 -0.00576495 -6.73307e-05 -1.19527e-05 0.00785761 -0.000198591 -1.38612e-05 0.000563348 -0.000267964 0.000277843 1.48448e-05 0.0415238 -0.000679496 0.0020236 -0.000318945 0.000864059 0.000153293 -0.000349471 -0.000199954 0.000184315 1.53164e-05 0.00022282 -6.19973e-05 9.44411e-06 -5.75165e-05 9.07217e-05 1.49406e-05 0.000412599 -0.00014522 -4.46949e-05 1.63399e-05 7.22433e-05 
1668.45 0 6.6128e-05 -0.00589404 -6.30257e-05 -7.19059e-06 0.00581924 -0.000192412 -1.85764e-05 0.000617563 -0.000289639 0.000278893 2.7547e-05 0.0415367 -0.000685643 0.00199457 -0.000299881 0.000846448 0.000163471 -0.000320276 -0.000313923 0.000164196 1.22477e-05 0.000222801 -5.52218e-05 1.36976e-05 -5.89075e-05 9.07081e-05 1.06951e-05 0.000413742 -0.000141067 -5.04614e-05 1.61733e-05 7.15763e-05 
1668.8 0 6.66314e-05 -0.00601101 -5.83012e-05 -2.34102e-06 0.0038007 -0.000183493 -2.50205e-05 0.000666514 -0.000313931 0.000280094 3.67778e-05 0.0414565 -0.000691188 0.00196265 -0.000284254 0.000824493 0.000174117 -0.000287822 -0.000423991 0.000147428 7.79298e-06 0.00022172 -4.77744e-05 1.54776e-05 -6.00881e-05 8.86664e-05 5.89014e-06 0.000416719 -0.000138254 -5.42748e-05 1.45901e-05 7.01385e-05 
1669.15 0 6.64911e-05 -0.00611326 -5.36289e-05 1.90137e-06 0.00180412 -0.000173529 -3.11553e-05 0.000710382 -0.000342345 0.000283254 4.4803e-05 0.0412863 -0.000697088 0.00192827 -0.000272667 0.000796748 0.000186068 -0.000253825 -0.000533053 0.000131807 3.19138e-06 0.000219492 -3.98087e-05 1.47576e-05 -6.06463e-05 8.40867e-05 1.35329e-06 0.00042108 -0.000134585 -5.6307e-05 1.02551e-05 6.81358e-05 
1669.5 0 6.42473e-05 -0.00619845 -4.93683e-05 5.17823e-06 -0.000168572 -0.0001634 -3.6469e-05 0.000750659 -0.000373828 0.000288259 5.218e-05 0.0410257 -0.0007015 0.00188935 -0.00026504 0.000762715 0.000199423 -0.000218161 -0.000643355 0.000115305 -5.32736e-09 0.000215713 -3.17189e-05 1.30121e-05 -6.02748e-05 7.81876e-05 -3.50909e-06 0.000425561 -0.000128886 -5.86658e-05 3.21361e-06 6.53342e-05 
1669.85 0 6.03123e-05 -0.00626704 -4.46691e-05 7.44909e-06 -0.00211318 -0.000154857 -4.16255e-05 0.00078741 -0.000406601 0.000292778 6.01051e-05 0.0406724 -0.000703697 0.00184376 -0.000258943 0.0007239 0.000213885 -0.000181477 -0.000753405 9.68692e-05 -2.53131e-06 0.000212135 -2.42673e-05 1.17481e-05 -5.96477e-05 7.27782e-05 -9.26468e-06 0.000429097 -0.000122063 -6.26724e-05 -5.48265e-06 6.19546e-05 
1670.2 0 5.61194e-05 -0.00631895 -3.94425e-05 8.46649e-06 -0.00402371 -0.000146901 -4.61704e-05 0.000819412 -0.000439742 0.000296708 7.0764e-05 0.0402267 -0.000706213 0.00179034 -0.000251367 0.000680166 0.000229889 -0.000144513 -0.000860723 7.62432e-05 -5.95113e-06 0.00020921 -1.83101e-05 1.10851e-05 -5.75591e-05 6.81259e-05 -1.5321e-05 0.000430654 -0.000114287 -6.75537e-05 -1.35863e-05 5.88312e-05 
1670.55 0 5.17355e-05 -0.00635412 -3.49912e-05 8.41365e-06 -0.00589496 -0.000137749 -4.94623e-05 0.000847972 -0.000474247 0.000302917 8.38145e-05 0.0396927 -0.000710756 0.00172833 -0.000241158 0.000630398 0.000246777 -0.000105687 -0.000961729 5.35085e-05 -1.02836e-05 0.000206123 -1.38548e-05 9.31316e-06 -5.29226e-05 6.52101e-05 -2.12581e-05 0.000429609 -0.000105878 -7.23382e-05 -1.96271e-05 5.65959e-05 
1670.9 0 4.66682e-05 -0.00637534 -3.15523e-05 7.93936e-06 -0.00772203 -0.000127431 -5.16143e-05 0.000874701 -0.000512451 0.000312479 9.9214e-05 0.0390757 -0.00071583 0.00165984 -0.000229285 0.000577153 0.000262358 -6.45301e-05 -0.00105193 2.9983e-05 -1.56748e-05 0.000203051 -1.00241e-05 6.36611e-06 -4.74537e-05 6.55433e-05 -2.67641e-05 0.000425993 -9.71181e-05 -7.76093e-05 -2.42645e-05 5.63937e-05 
1671.25 0 4.14299e-05 -0.00638467 -2.83267e-05 8.58054e-06 -0.00950001 -0.00011615 -5.33584e-05 0.00090042 -0.000555431 0.000323227 0.00011857 0.0383808 -0.000719089 0.00158852 -0.000216718 0.000524359 0.000274834 -2.29605e-05 -0.00113063 6.98016e-06 -2.25214e-05 0.000199513 -5.19634e-06 2.60436e-06 -4.24632e-05 6.76279e-05 -3.06684e-05 0.000420087 -8.73602e-05 -8.38818e-05 -2.7847e-05 5.85964e-05 
1671.6 0 3.59217e-05 -0.00638215 -2.51176e-05 1.05699e-05 -0.0112257 -0.000103498 -5.52033e-05 0.000926368 -0.000602693 0.000335315 0.000142116 0.0376127 -0.000718523 0.00151557 -0.000204475 0.000473762 0.000286041 1.70237e-05 -0.00119956 -1.67068e-05 -3.1002e-05 0.000195049 1.78763e-07 -1.89309e-06 -3.79922e-05 6.86303e-05 -3.25516e-05 0.000413504 -7.67186e-05 -9.03135e-05 -3.04281e-05 6.1141e-05 
1671.95 0 2.86664e-05 -0.00636793 -2.17119e-05 1.24158e-05 -0.0128975 -9.00074e-05 -5.52211e-05 0.000953423 -0.000651053 0.000351079 0.000170419 0.0367748 -0.000713591 0.00144231 -0.000194238 0.000426177 0.000299897 5.51006e-05 -0.00125972 -4.04159e-05 -4.16457e-05 0.000189672 3.9073e-06 -6.20736e-06 -3.42882e-05 6.77059e-05 -3.33841e-05 0.000407186 -6.55955e-05 -9.57695e-05 -3.27026e-05 6.25418e-05 
1672.3 0 2.03892e-05 -0.00634191 -1.8016e-05 1.35551e-05 -0.0145149 -7.46017e-05 -4.92877e-05 0.00098217 -0.000696643 0.000371341 0.000203896 0.0358687 -0.000707198 0.00137022 -0.000185964 0.000382421 0.000317342 9.1516e-05 -0.00131333 -6.1784e-05 -5.40984e-05 0.000183797 6.78487e-06 -1.01486e-05 -3.12714e-05 6.49398e-05 -3.29183e-05 0.00040059 -5.44244e-05 -9.93956e-05 -3.55276e-05 6.32428e-05 
1672.65 0 1.24681e-05 -0.00630406 -1.4673e-05 1.43931e-05 -0.0160784 -5.43057e-05 -3.56777e-05 0.0010134 -0.000737932 0.000395553 0.000240369 0.0348976 -0.000703792 0.00129955 -0.000177702 0.000342477 0.000336039 0.000123542 -0.00136293 -8.20429e-05 -6.5314e-05 0.000178791 1.10162e-05 -1.47551e-05 -2.82736e-05 6.17142e-05 -3.11657e-05 0.000393034 -4.29292e-05 -0.000100855 -3.9032e-05 6.3821e-05 
1673 0 4.08958e-06 -0.00625533 -1.19721e-05 1.59677e-05 -0.0175873 -2.95979e-05 -1.66695e-05 0.00104754 -0.000774065 0.000423117 0.000275972 0.0338651 -0.000704856 0.00122977 -0.000167805 0.000305964 0.000355132 0.000148481 -0.00141098 -0.000103571 -7.42863e-05 0.00017492 1.69209e-05 -2.01015e-05 -2.50783e-05 5.94251e-05 -2.96611e-05 0.000383852 -3.00102e-05 -0.000100552 -4.28809e-05 6.37039e-05 
1673.35 0 -5.00485e-06 -0.00619608 -9.46766e-06 1.86582e-05 -0.0190393 -4.46933e-06 6.78977e-06 0.00108369 -0.000804528 0.000453324 0.000309231 0.0327746 -0.000708054 0.00115949 -0.000157156 0.000272119 0.00037432 0.000165768 -0.00145897 -0.00012639 -8.21457e-05 0.000170665 2.37854e-05 -2.5937e-05 -2.32765e-05 5.77012e-05 -2.8966e-05 0.000373783 -1.66159e-05 -9.93e-05 -4.64075e-05 6.17871e-05 
1673.7 0 -1.35643e-05 -0.00612652 -6.76268e-06 2.15659e-05 -0.0204317 1.96877e-05 3.35687e-05 0.00111982 -0.000829462 0.000486294 0.000341763 0.03163 -0.000710879 0.00108743 -0.000148491 0.000241265 0.000391455 0.0001761 -0.00150657 -0.000149368 -8.88826e-05 0.000165898 3.02619e-05 -3.18551e-05 -2.31741e-05 5.60843e-05 -2.87887e-05 0.000363836 -4.93748e-06 -9.82195e-05 -4.93157e-05 5.75326e-05 
1674.05 0 -2.20075e-05 -0.0060465 -3.61993e-06 2.34771e-05 -0.0217609 4.51852e-05 6.02303e-05 0.00115432 -0.000848377 0.000520357 0.00037342 0.0304351 -0.000712418 0.00101323 -0.000144229 0.000214594 0.000404275 0.000180955 -0.00155353 -0.000169365 -9.43855e-05 0.000162336 3.42807e-05 -3.77001e-05 -2.2807e-05 5.50465e-05 -2.97793e-05 0.000352635 5.51863e-06 -9.76655e-05 -5.13075e-05 5.2482e-05 
1674.4 0 -3.20023e-05 -0.00595496 -4.67733e-07 2.45007e-05 -0.0230237 7.2554e-05 8.31187e-05 0.00118578 -0.000860658 0.000553105 0.000401748 0.0291927 -0.000713378 0.000936635 -0.000144826 0.000191551 0.000412708 0.00018234 -0.00160049 -0.000184708 -9.89037e-05 0.000159994 3.58936e-05 -4.41337e-05 -2.20829e-05 5.35554e-05 -3.10163e-05 0.000338618 1.70733e-05 -9.78529e-05 -5.29031e-05 4.79953e-05 
1674.75 0 -4.28805e-05 -0.00585069 1.88256e-06 2.4737e-05 -0.0242182 9.85879e-05 0.000101704 0.00121338 -0.000866542 0.00058393 0.000427344 0.0279042 -0.000713728 0.000857244 -0.000149543 0.000171219 0.000419529 0.000183194 -0.00164643 -0.000199821 -0.000103435 0.000157217 3.6362e-05 -5.0925e-05 -2.31179e-05 5.03085e-05 -3.19524e-05 0.000322481 2.99325e-05 -9.85312e-05 -5.51763e-05 4.32704e-05 
1675.1 0 -5.13745e-05 -0.00573341 4.25616e-06 2.33337e-05 -0.0253425 0.00012128 0.000120311 0.00123954 -0.0008667 0.000612975 0.000453475 0.0265714 -0.000713607 0.000775755 -0.000154317 0.000153482 0.000426306 0.000184858 -0.00169082 -0.000218791 -0.000109346 0.000153361 3.68107e-05 -5.76391e-05 -2.52448e-05 4.53918e-05 -3.37629e-05 0.000305597 4.27787e-05 -9.82886e-05 -5.87394e-05 3.68209e-05 
1675.45 0 -5.56047e-05 -0.00560381 7.39047e-06 2.06644e-05 -0.0263936 0.00014235 0.000142461 0.00126787 -0.00086427 0.000639011 0.00047919 0.0251981 -0.000712702 0.000691797 -0.000153613 0.000139234 0.000430818 0.000184829 -0.00173429 -0.000242499 -0.000116964 0.000149307 3.74514e-05 -6.48989e-05 -2.5289e-05 4.02172e-05 -3.64239e-05 0.000288625 5.50117e-05 -9.71914e-05 -6.35782e-05 2.79873e-05 
1675.8 0 -5.76172e-05 -0.00546339 1.13305e-05 1.77825e-05 -0.0273686 0.000162243 0.000166655 0.00129821 -0.0008625 0.000658298 0.000500996 0.0237896 -0.000708483 0.000603287 -0.000145552 0.000127398 0.000431779 0.000179999 -0.00177652 -0.000269952 -0.000125536 0.000145611 3.78229e-05 -7.37237e-05 -2.22169e-05 3.57101e-05 -3.88993e-05 0.000270558 6.67812e-05 -9.59963e-05 -6.96329e-05 1.80713e-05 
1676.15 0 -6.02867e-05 -0.00531342 1.59935e-05 1.52239e-05 -0.0282671 0.000178511 0.00018969 0.00132717 -0.000862367 0.000668357 0.000519569 0.0223527 -0.000699192 0.000509478 -0.000132087 0.000113845 0.000430142 0.000170358 -0.00181757 -0.000298676 -0.000133352 0.000142281 3.87127e-05 -8.39773e-05 -1.75845e-05 3.16764e-05 -4.0507e-05 0.00025114 7.80744e-05 -9.47978e-05 -7.74588e-05 8.41628e-06 
1676.5 0 -6.45528e-05 -0.00515466 2.03097e-05 1.33592e-05 -0.0290926 0.000190041 0.000211123 0.00135143 -0.0008626 0.000671618 0.000539144 0.0208926 -0.000684759 0.000411057 -0.00011597 9.6746e-05 0.000427182 0.000158295 -0.00185724 -0.000325985 -0.000140009 0.000138779 4.05719e-05 -9.40826e-05 -1.26326e-05 2.87295e-05 -4.08273e-05 0.000231845 8.92645e-05 -9.3733e-05 -8.75742e-05 -3.35138e-07 
1676.85 0 -7.10505e-05 -0.00498792 2.353e-05 1.23479e-05 -0.0298471 0.000198369 0.000232364 0.00137034 -0.000860718 0.000672003 0.000562755 0.0194114 -0.000664699 0.000309442 -9.69108e-05 7.65122e-05 0.000423127 0.000146021 -0.00189395 -0.000350303 -0.000146979 0.000134856 4.30733e-05 -0.000102067 -7.03039e-06 2.74337e-05 -4.00167e-05 0.000213676 9.94977e-05 -9.20632e-05 -9.92256e-05 -7.53172e-06 
1677.2 0 -8.03905e-05 -0.00481337 2.69596e-05 1.22712e-05 -0.030531 0.000207685 0.000252715 0.00138267 -0.000857464 0.000671844 0.000590181 0.0179132 -0.000638922 0.000206474 -7.3461e-05 5.26333e-05 0.000418107 0.000133916 -0.00192545 -0.000371157 -0.000154803 0.000132682 4.64864e-05 -0.0001077 -1.00907e-06 2.75986e-05 -3.84851e-05 0.00019578 0.000108548 -8.87415e-05 -0.0001114 -1.25876e-05 
1677.55 0 -9.17371e-05 -0.0046318 3.07446e-05 1.31589e-05 -0.0311457 0.000222377 0.000271398 0.00138714 -0.000854938 0.000671981 0.000619009 0.0164037 -0.000609698 0.000102762 -4.70644e-05 2.70439e-05 0.00041235 0.000123946 -0.00194978 -0.000388863 -0.000162209 0.000132258 5.05619e-05 -0.000112265 4.08678e-06 2.94272e-05 -3.60822e-05 0.000176847 0.000118482 -8.30714e-05 -0.000124445 -1.54474e-05 
1677.9 0 -0.000102951 -0.00444419 3.34618e-05 1.4153e-05 -0.0316925 0.000242881 0.000288093 0.00138657 -0.000851655 0.000670904 0.000646285 0.0148845 -0.000579163 -2.31264e-06 -2.12973e-05 2.61826e-06 0.000405735 0.000117251 -0.00196565 -0.000404141 -0.000167489 0.000131364 5.43179e-05 -0.00011573 7.63473e-06 3.2138e-05 -3.28761e-05 0.000157003 0.000129549 -7.50222e-05 -0.000137664 -1.72574e-05 
1678.25 0 -0.000112587 -0.00425032 3.47104e-05 1.3342e-05 -0.0321703 0.000267189 0.000301667 0.0013837 -0.000843689 0.000667483 0.000668672 0.0133544 -0.000547674 -0.000106507 4.77085e-07 -2.10165e-05 0.000399956 0.000111279 -0.00197237 -0.000418661 -0.000170311 0.00012841 5.65308e-05 -0.000117485 9.65469e-06 3.39092e-05 -2.94406e-05 0.000137602 0.000140566 -6.64983e-05 -0.000148742 -1.95002e-05 
1678.6 0 -0.000120207 -0.00404984 3.54277e-05 1.08189e-05 -0.0325762 0.000293649 0.000311803 0.00137781 -0.000826979 0.000662233 0.000683627 0.0118141 -0.000515296 -0.000205163 1.75203e-05 -4.54013e-05 0.00039802 0.000104357 -0.00197244 -0.000434179 -0.000171743 0.000122894 5.63154e-05 -0.00011781 8.84126e-06 3.33998e-05 -2.63216e-05 0.000118927 0.000150167 -5.93589e-05 -0.000156419 -2.25589e-05 
1678.95 0 -0.000125678 -0.00384288 3.63518e-05 8.62527e-06 -0.032907 0.000320728 0.000320064 0.00136778 -0.00080176 0.000654774 0.000691469 0.0102674 -0.000482947 -0.00029756 3.17882e-05 -7.0337e-05 0.000400904 9.76783e-05 -0.00196938 -0.000450743 -0.000172425 0.000114961 5.5287e-05 -0.000117677 4.67342e-06 3.0037e-05 -2.27611e-05 0.000101058 0.000157017 -5.34603e-05 -0.00016194 -2.60409e-05 
1679.3 0 -0.000128903 -0.00362902 3.69991e-05 7.05382e-06 -0.0331624 0.000346113 0.000328985 0.00135396 -0.00077376 0.0006441 0.000693684 0.00872009 -0.0004513 -0.000385623 4.52252e-05 -9.5275e-05 0.000405976 9.23431e-05 -0.00196397 -0.000467146 -0.000172267 0.000105438 5.48141e-05 -0.000117269 -1.43017e-06 2.49887e-05 -1.77152e-05 8.34107e-05 0.000161261 -4.83621e-05 -0.000166988 -2.96048e-05 
1679.65 0 -0.000129926 -0.003409 3.66195e-05 5.322e-06 -0.0333452 0.000368482 0.000338706 0.00133554 -0.000748703 0.000630056 0.000691189 0.00717599 -0.000418517 -0.000469627 5.7162e-05 -0.000121475 0.000410307 8.67814e-05 -0.00195685 -0.000481974 -0.000171461 9.5294e-05 5.41861e-05 -0.000115582 -7.39983e-06 2.01395e-05 -1.20827e-05 6.46777e-05 0.000163687 -4.45329e-05 -0.000171902 -3.26872e-05 
1680 0 -0.000129896 -0.00318465 3.57256e-05 3.27317e-06 -0.0334579 0.000387223 0.000345924 0.00131042 -0.00072674 0.00061279 0.000685604 0.00563564 -0.000383253 -0.000548117 6.54915e-05 -0.000149614 0.000413114 7.87045e-05 -0.00194954 -0.000492793 -0.000170944 8.51195e-05 5.22445e-05 -0.0001121 -1.13681e-05 1.56199e-05 -8.31878e-06 4.45107e-05 0.000164637 -4.26396e-05 -0.000177172 -3.42062e-05 
1680.35 0 -0.00013085 -0.00295646 3.48933e-05 2.21516e-06 -0.0334987 0.000402804 0.000345613 0.00127851 -0.000705233 0.000592104 0.000677964 0.00409795 -0.000348216 -0.000621553 6.99192e-05 -0.000177361 0.000413595 6.90249e-05 -0.00194287 -0.000497485 -0.000172056 7.50467e-05 4.98539e-05 -0.000107701 -1.25117e-05 9.73883e-06 -6.88636e-06 2.32657e-05 0.000164931 -4.19162e-05 -0.000183221 -3.39802e-05 
1680.7 0 -0.000134232 -0.00272382 3.34859e-05 2.97354e-06 -0.0334632 0.000416286 0.000335017 0.00124223 -0.000683206 0.000568514 0.000668354 0.00256569 -0.000316906 -0.000693759 7.00958e-05 -0.000203821 0.000412566 6.03629e-05 -0.00193353 -0.000498193 -0.000175904 6.48278e-05 4.84066e-05 -0.000103817 -1.36176e-05 7.38026e-07 -5.86385e-06 1.12104e-06 0.000165011 -4.10696e-05 -0.000189115 -3.38376e-05 
1681.05 0 -0.000138218 -0.00248751 3.07001e-05 4.74046e-06 -0.0333517 0.000430293 0.000316129 0.00120417 -0.000659802 0.000543024 0.000658226 0.00104508 -0.000289495 -0.00076582 6.66475e-05 -0.00022934 0.000413058 5.26263e-05 -0.00191749 -0.000498949 -0.000181459 5.44723e-05 4.83652e-05 -0.000101073 -1.68494e-05 -1.01403e-05 -4.99711e-06 -2.14494e-05 0.000165872 -3.8431e-05 -0.000194326 -3.55225e-05 
1681.4 0 -0.000140681 -0.00224994 2.75548e-05 7.06106e-06 -0.03317 0.000448632 0.000292479 0.00116587 -0.000634164 0.000514891 0.000646994 -0.000459852 -0.00026475 -0.000834166 6.38832e-05 -0.000252893 0.000415354 4.43181e-05 -0.00189498 -0.000500667 -0.000186876 4.3278e-05 4.87588e-05 -9.88513e-05 -2.07585e-05 -2.04746e-05 -6.03826e-06 -4.33061e-05 0.000168077 -3.23993e-05 -0.0001999 -3.91082e-05 
1681.75 0 -0.000141611 -0.00201207 2.62719e-05 9.73354e-06 -0.0329224 0.000472491 0.000267733 0.00112807 -0.000606694 0.000483981 0.000632241 -0.00194634 -0.000243128 -0.000897488 6.66594e-05 -0.00027294 0.000415919 3.42344e-05 -0.00186942 -0.000501416 -0.000191134 3.08984e-05 4.83191e-05 -9.54096e-05 -2.46937e-05 -2.89735e-05 -9.24226e-06 -6.37515e-05 0.000170263 -2.30206e-05 -0.000206938 -4.26352e-05 
1682.1 0 -0.000141051 -0.00177331 2.71356e-05 1.19637e-05 -0.0326094 0.00049978 0.000243825 0.00108989 -0.000580423 0.000451395 0.000612688 -0.00341153 -0.000225991 -0.000958491 7.7637e-05 -0.000287251 0.000410966 2.21544e-05 -0.00184283 -0.000501747 -0.000192587 1.85353e-05 4.75182e-05 -8.85238e-05 -2.8935e-05 -3.59137e-05 -1.28651e-05 -8.20051e-05 0.000171473 -1.26479e-05 -0.000215149 -4.43735e-05 
1682.45 0 -0.000138651 -0.00153236 2.85717e-05 1.30665e-05 -0.0322304 0.000526829 0.000218867 0.00105046 -0.000559111 0.000418136 0.000588171 -0.0048522 -0.000210538 -0.00101906 9.50784e-05 -0.000295101 0.000400094 8.82974e-06 -0.00181522 -0.000503659 -0.000190375 6.63244e-06 4.72162e-05 -7.78069e-05 -3.32509e-05 -4.23581e-05 -1.5154e-05 -9.84853e-05 0.000172252 -3.52745e-06 -0.000223139 -4.46844e-05 
1682.8 0 -0.000134658 -0.00128905 3.00415e-05 1.35851e-05 -0.0317871 0.000550748 0.00018976 0.00101126 -0.000544009 0.000384482 0.000561757 -0.00626648 -0.000192059 -0.0010784 0.000114939 -0.000298669 0.000386462 -4.68339e-06 -0.00178659 -0.000505739 -0.000185003 -6.43705e-06 4.73665e-05 -6.40194e-05 -3.7082e-05 -4.80114e-05 -1.51557e-05 -0.000115225 0.00017342 4.36509e-06 -0.000230996 -4.39079e-05 
1683.15 0 -0.000130102 -0.00104518 3.13643e-05 1.49196e-05 -0.0312816 0.000571227 0.000156752 0.000974755 -0.000533551 0.000349097 0.000536676 -0.00765349 -0.000168734 -0.00113615 0.00013451 -0.000300067 0.000373135 -1.96845e-05 -0.00175673 -0.000506661 -0.000177718 -2.1728e-05 4.73433e-05 -4.72478e-05 -3.91259e-05 -5.27763e-05 -1.31913e-05 -0.000132801 0.000173418 1.20772e-05 -0.000238715 -4.17392e-05 
1683.5 0 -0.000126115 -0.000801971 3.22321e-05 1.68938e-05 -0.0307137 0.000588696 0.000123029 0.000940217 -0.000525415 0.00031146 0.000513055 -0.00901036 -0.000140717 -0.0011929 0.000151809 -0.000300234 0.000359994 -3.8254e-05 -0.0017245 -0.00050428 -0.000169333 -3.77518e-05 4.61522e-05 -2.85907e-05 -3.95226e-05 -5.72722e-05 -1.09537e-05 -0.000149113 0.000170597 2.00756e-05 -0.000245259 -3.83466e-05 
1683.85 0 -0.000122227 -0.00055962 3.34714e-05 1.7435e-05 -0.030084 0.000602597 9.08018e-05 0.000905648 -0.000515694 0.000271053 0.000490308 -0.0103326 -0.00011094 -0.00124786 0.000165006 -0.000299771 0.000345021 -5.99832e-05 -0.00168805 -0.000494855 -0.000159628 -5.23624e-05 4.39402e-05 -9.31629e-06 -3.97644e-05 -6.19238e-05 -9.2095e-06 -0.00016287 0.000165874 2.6522e-05 -0.000250419 -3.35406e-05 
1684.2 0 -0.000117479 -0.000319871 3.44953e-05 1.58362e-05 -0.0293975 0.000613999 5.90512e-05 0.000869458 -0.000502134 0.000226279 0.000468705 -0.0116169 -8.43694e-05 -0.0012985 0.000175044 -0.000302329 0.000328809 -8.30427e-05 -0.00164622 -0.000480577 -0.000149106 -6.38232e-05 4.34998e-05 9.17853e-06 -4.03584e-05 -6.70438e-05 -7.38287e-06 -0.000175335 0.000161617 3.04671e-05 -0.000254362 -2.79704e-05 
1684.55 0 -0.000112937 -8.43319e-05 3.41302e-05 1.38754e-05 -0.0286573 0.00062497 2.73941e-05 0.000830788 -0.000485725 0.000178389 0.000447663 -0.012862 -6.17509e-05 -0.00134347 0.00018357 -0.000311124 0.000313348 -0.000105264 -0.00159898 -0.000465566 -0.000139041 -7.29194e-05 4.58914e-05 2.64235e-05 -4.04043e-05 -7.29496e-05 -6.71027e-06 -0.000187175 0.000159178 3.38875e-05 -0.000257536 -2.3987e-05 
1684.9 0 -0.000109109 0.000147613 3.395e-05 1.35293e-05 -0.0278642 0.000635355 -3.10784e-06 0.000790789 -0.000465926 0.000131327 0.000424048 -0.0140649 -4.25001e-05 -0.00138402 0.000190778 -0.000323145 0.000299334 -0.000125676 -0.00154637 -0.000448825 -0.00012996 -8.105e-05 4.80902e-05 4.21837e-05 -3.9981e-05 -7.99367e-05 -7.63793e-06 -0.00019819 0.000157959 3.71038e-05 -0.000259213 -2.31287e-05 
1685.25 0 -0.000104397 0.000376652 3.51771e-05 1.4881e-05 -0.0270199 0.000644294 -3.17001e-05 0.000750328 -0.00044213 8.76449e-05 0.00039407 -0.0152208 -2.65284e-05 -0.00142298 0.000197122 -0.00033303 0.000286637 -0.000144565 -0.00148939 -0.00043047 -0.000121592 -8.83876e-05 4.76451e-05 5.58561e-05 -3.98881e-05 -8.72361e-05 -9.32673e-06 -0.000208069 0.000157481 4.00548e-05 -0.000259264 -2.46416e-05 
1685.6 0 -9.77598e-05 0.000601659 3.75468e-05 1.57101e-05 -0.026127 0.000651044 -5.80463e-05 0.000709899 -0.000418271 4.65574e-05 0.000356098 -0.0163283 -1.29442e-05 -0.00146189 0.000204478 -0.000338256 0.00027272 -0.000162724 -0.00142933 -0.000412361 -0.000113263 -9.50591e-05 4.52793e-05 6.794e-05 -3.99796e-05 -9.34417e-05 -1.11995e-05 -0.00021619 0.000157642 4.3246e-05 -0.000259058 -2.64811e-05 
1685.95 0 -8.94852e-05 0.000821754 3.96373e-05 1.49625e-05 -0.0251862 0.000655193 -8.24826e-05 0.000668726 -0.000399022 7.24178e-06 0.00031151 -0.0173875 -6.35558e-07 -0.0015014 0.000214433 -0.000339309 0.000256014 -0.000181369 -0.00136636 -0.000397619 -0.000104882 -0.000101164 4.23323e-05 7.94886e-05 -4.03481e-05 -9.84079e-05 -1.33682e-05 -0.000223165 0.000157907 4.65027e-05 -0.00025849 -2.6978e-05 
1686.3 0 -7.99862e-05 0.00103697 4.09363e-05 1.34486e-05 -0.0242005 0.000656626 -0.000106954 0.000625799 -0.000384582 -2.95236e-05 0.000262836 -0.0183962 1.25706e-05 -0.00154182 0.000225855 -0.00033866 0.000237448 -0.000200512 -0.00130123 -0.000388043 -9.661e-05 -0.000106385 4.02249e-05 9.0748e-05 -4.129e-05 -0.0001029 -1.62294e-05 -0.000230305 0.000157639 4.91311e-05 -0.000256331 -2.59322e-05 
1686.65 0 -6.86362e-05 0.0012466 4.10642e-05 1.22189e-05 -0.0231743 0.000654647 -0.000131811 0.000582577 -0.000371877 -6.32702e-05 0.000210036 -0.0193525 2.80297e-05 -0.00158141 0.00023538 -0.000338546 0.000217684 -0.000217255 -0.00123561 -0.000381431 -8.8818e-05 -0.000110568 4.01791e-05 0.000101491 -4.18336e-05 -0.000106709 -1.88696e-05 -0.000239036 0.000156748 4.98394e-05 -0.000252295 -2.42343e-05 
1687 0 -5.53471e-05 0.00144876 3.97042e-05 1.19222e-05 -0.0221109 0.000648665 -0.000155893 0.000542378 -0.000356821 -9.39576e-05 0.000152008 -0.0202551 4.55286e-05 -0.00161859 0.000242083 -0.000339844 0.000196287 -0.000228487 -0.00116966 -0.000374576 -8.15068e-05 -0.000114371 4.20806e-05 0.000112271 -4.20346e-05 -0.00011037 -2.05609e-05 -0.000249594 0.000154518 4.75875e-05 -0.000246534 -2.25623e-05 
1687.35 0 -4.09903e-05 0.00164285 3.76041e-05 1.18336e-05 -0.0210143 0.000638475 -0.000179586 0.000508667 -0.000334588 -0.000121192 8.96421e-05 -0.0211009 6.30366e-05 -0.00165411 0.000248404 -0.000341485 0.000172774 -0.000235766 -0.00110152 -0.00036684 -7.5376e-05 -0.000117444 4.49365e-05 0.000124449 -4.26553e-05 -0.000114778 -2.14023e-05 -0.000261281 0.000150055 4.32934e-05 -0.00023996 -2.2237e-05 
1687.7 0 -2.70078e-05 0.0018296 3.52353e-05 1.14917e-05 -0.0198905 0.000623135 -0.00020227 0.000481451 -0.000302177 -0.000145422 2.39932e-05 -0.0218896 7.946e-05 -0.00168985 0.000255257 -0.000341077 0.000146578 -0.000242134 -0.00103016 -0.000358273 -7.05533e-05 -0.000118332 4.74294e-05 0.000138288 -4.46241e-05 -0.000119572 -2.23215e-05 -0.000273187 0.000144899 3.85332e-05 -0.000233245 -2.45986e-05 
1688.05 0 -1.4554e-05 0.00200942 3.3541e-05 1.11615e-05 -0.0187429 0.000601276 -0.000222283 0.000458264 -0.000261342 -0.000166118 -4.42324e-05 -0.0226222 9.43491e-05 -0.00172807 0.000261353 -0.000339774 0.000117729 -0.000248717 -0.000955768 -0.000347898 -6.58324e-05 -0.000117261 4.79475e-05 0.000152206 -4.81384e-05 -0.000125039 -2.37074e-05 -0.000284044 0.000140252 3.2965e-05 -0.000225697 -2.88262e-05 
1688.4 0 -1.89575e-06 0.00218293 3.29898e-05 1.03291e-05 -0.0175744 0.000573637 -0.00023968 0.000437939 -0.000215971 -0.000181529 -0.000114985 -0.0232976 0.000105294 -0.00176875 0.000266147 -0.000340459 8.83615e-05 -0.000256128 -0.000878559 -0.000336154 -6.24744e-05 -0.000115769 4.49077e-05 0.000164471 -5.23718e-05 -0.000131746 -2.4812e-05 -0.000293968 0.000136059 2.66624e-05 -0.000216679 -3.23304e-05 
1688.75 0 1.29887e-05 0.00234951 3.25106e-05 8.68289e-06 -0.0163898 0.000541981 -0.000255394 0.000420212 -0.000168331 -0.000190757 -0.000187075 -0.023915 0.000111138 -0.00180862 0.000269916 -0.000343005 5.94147e-05 -0.000263787 -0.000799402 -0.000324765 -6.15969e-05 -0.000115066 3.91208e-05 0.000174084 -5.6127e-05 -0.000138896 -2.52528e-05 -0.000304238 0.000132647 2.20867e-05 -0.000206363 -3.28406e-05 
1689.1 0 2.9346e-05 0.00250801 3.1952e-05 7.49704e-06 -0.0151916 0.000505579 -0.000271556 0.000404981 -0.000119551 -0.000194717 -0.000257167 -0.0244759 0.000112783 -0.00184406 0.000271862 -0.000344904 3.15194e-05 -0.000270171 -0.000720247 -0.000315306 -6.19126e-05 -0.00011595 3.30088e-05 0.000180476 -5.75921e-05 -0.000145776 -2.52508e-05 -0.000314801 0.000128894 1.96679e-05 -0.000194804 -3.05036e-05 
1689.45 0 4.54124e-05 0.00265968 3.08237e-05 7.61695e-06 -0.013979 0.000463284 -0.000289324 0.000392377 -7.05991e-05 -0.00019571 -0.000323013 -0.0249807 0.000112544 -0.0018746 0.000270314 -0.00034473 7.5773e-06 -0.000275712 -0.000641956 -0.000310251 -6.25802e-05 -0.000116971 2.82975e-05 0.000183317 -5.57661e-05 -0.000152905 -2.55688e-05 -0.000325172 0.000123057 1.90034e-05 -0.000182081 -2.72069e-05 
1689.8 0 5.99419e-05 0.00280609 2.84054e-05 8.02009e-06 -0.0127509 0.000414158 -0.00030764 0.000381589 -2.22939e-05 -0.000194314 -0.000384217 -0.0254258 0.000113748 -0.00190144 0.000263016 -0.000342627 -1.17373e-05 -0.000282041 -0.000562182 -0.000309366 -6.3707e-05 -0.000116509 2.53325e-05 0.000183315 -5.115e-05 -0.000160359 -2.66e-05 -0.000334809 0.000116407 1.97023e-05 -0.0001702 -2.46012e-05 
1690.15 0 7.22282e-05 0.00294624 2.57559e-05 7.64957e-06 -0.0115106 0.00035685 -0.000324254 0.000372637 2.56814e-05 -0.000189806 -0.000439652 -0.0258074 0.000116285 -0.00192314 0.000248105 -0.000337637 -2.85151e-05 -0.000288074 -0.000478636 -0.000309484 -6.55737e-05 -0.000115712 2.31892e-05 0.00018157 -4.53576e-05 -0.00016623 -2.7473e-05 -0.000343614 0.000110504 2.08826e-05 -0.00016095 -2.33178e-05 
1690.5 0 8.20595e-05 0.00307814 2.47553e-05 7.11687e-06 -0.0102622 0.000292521 -0.000339584 0.000366361 7.35364e-05 -0.000182967 -0.000488187 -0.0261291 0.000117916 -0.0019377 0.000226608 -0.000328812 -4.4985e-05 -0.000293517 -0.000392663 -0.000309013 -6.74463e-05 -0.000115327 2.12776e-05 0.000179546 -4.06981e-05 -0.000169813 -2.76488e-05 -0.000352224 0.000104846 2.12451e-05 -0.000153043 -2.37922e-05 
1690.85 0 8.94545e-05 0.00320122 2.59294e-05 7.20633e-06 -0.00900584 0.000223386 -0.000356053 0.00036085 0.000120965 -0.000175545 -0.000530602 -0.0263946 0.00011704 -0.00194519 0.000202639 -0.000318158 -6.0705e-05 -0.000300476 -0.000305934 -0.000307341 -6.95714e-05 -0.000114781 1.87936e-05 0.000178173 -3.92387e-05 -0.000173109 -2.74384e-05 -0.000360914 9.99224e-05 1.98293e-05 -0.000143958 -2.65417e-05 
1691.2 0 9.59626e-05 0.0033171 2.79791e-05 7.30383e-06 -0.0077438 0.000151434 -0.00037316 0.000353169 0.00016768 -0.000166283 -0.000566179 -0.0266021 0.000113418 -0.00194614 0.000180889 -0.000307156 -7.55833e-05 -0.000308659 -0.00021763 -0.000304622 -7.22507e-05 -0.000114649 1.49343e-05 0.000177702 -4.08957e-05 -0.000175877 -2.74151e-05 -0.000369563 9.62998e-05 1.74263e-05 -0.000133188 -3.11635e-05 
1691.55 0 0.000102604 0.00342546 2.95148e-05 6.7055e-06 -0.006482 7.9802e-05 -0.000389335 0.000343623 0.000212874 -0.000153662 -0.000595972 -0.0267504 0.000109904 -0.00194045 0.000163977 -0.000293772 -9.0956e-05 -0.000316446 -0.000127873 -0.000300325 -7.34124e-05 -0.00011477 9.99914e-06 0.000178547 -4.20234e-05 -0.000176006 -2.76503e-05 -0.000377584 9.20488e-05 1.54919e-05 -0.000120791 -3.64611e-05 
1691.9 0 0.000108342 0.00352492 3.04797e-05 5.59622e-06 -0.00522149 8.14116e-06 -0.000403857 0.000332778 0.00025332 -0.000138482 -0.000621574 -0.02684 0.000108318 -0.00192874 0.000152721 -0.000277076 -0.000107303 -0.000324218 -3.97774e-05 -0.000293418 -7.14005e-05 -0.000114056 4.33585e-06 0.000179871 -4.03116e-05 -0.000173777 -2.75263e-05 -0.000383626 8.60476e-05 1.51304e-05 -0.000106488 -4.13345e-05 
1692.25 0 0.000113972 0.00361612 3.08455e-05 4.17907e-06 -0.0039628 -6.41734e-05 -0.000416026 0.000321302 0.000285753 -0.000122635 -0.000640808 -0.0268688 0.000108608 -0.00191336 0.000145983 -0.000257322 -0.000123388 -0.000331497 4.32488e-05 -0.000284875 -6.70978e-05 -0.000112902 -3.32638e-06 0.000180654 -3.52795e-05 -0.000170605 -2.58179e-05 -0.000387233 7.89611e-05 1.64199e-05 -9.13105e-05 -4.54805e-05 
1692.6 0 0.000119673 0.0036993 3.00717e-05 2.70632e-06 -0.00271141 -0.000135538 -0.000425701 0.000310132 0.000311128 -0.00010899 -0.000652871 -0.0268338 0.000113058 -0.00189774 0.000140115 -0.000234315 -0.000135822 -0.00033686 0.000120877 -0.000275619 -6.19115e-05 -0.000110713 -1.39157e-05 0.000181994 -2.78726e-05 -0.000166524 -2.13636e-05 -0.00039006 7.06875e-05 1.93664e-05 -7.65963e-05 -4.86837e-05 
1692.95 0 0.00012301 0.00377302 2.83162e-05 1.78145e-06 -0.00147306 -0.000205158 -0.000433525 0.0002982 0.000333131 -0.000100406 -0.000655074 -0.026736 0.000124115 -0.00188358 0.000133286 -0.000210364 -0.000142944 -0.000339032 0.000194549 -0.000263882 -5.63162e-05 -0.000107027 -2.59031e-05 0.000184267 -2.00871e-05 -0.000160738 -1.4451e-05 -0.00039353 6.20528e-05 2.38754e-05 -6.18541e-05 -4.9917e-05 
1693.3 0 0.000121857 0.00383679 2.67159e-05 1.12492e-06 -0.000251835 -0.00027102 -0.000440217 0.000286266 0.000353697 -9.67772e-05 -0.000643626 -0.0265794 0.000139048 -0.00186988 0.000127876 -0.000190043 -0.000145928 -0.000338041 0.000264949 -0.000248165 -5.16582e-05 -0.000102886 -3.66315e-05 0.000185603 -1.23574e-05 -0.000153776 -6.38702e-06 -0.000397118 5.45487e-05 2.90593e-05 -4.70606e-05 -4.90115e-05 
1693.65 0 0.000116824 0.00389233 2.57267e-05 -3.79265e-07 0.000949574 -0.000328972 -0.000446407 0.000276161 0.000371568 -9.63748e-05 -0.000619279 -0.02637 0.000155507 -0.00185557 0.000125207 -0.000176196 -0.000146002 -0.000336092 0.000333426 -0.000230537 -4.85585e-05 -9.77614e-05 -4.54149e-05 0.000184936 -4.81293e-06 -0.000147274 1.8762e-06 -0.000400283 4.8924e-05 3.50313e-05 -3.29618e-05 -4.63493e-05 
1694 0 0.000110051 0.00394223 2.56193e-05 -2.73747e-06 0.00213113 -0.000376361 -0.000452711 0.000266393 0.000384478 -9.58539e-05 -0.000586366 -0.0261129 0.000175221 -0.00184097 0.000123451 -0.000167602 -0.000142158 -0.000337168 0.000401649 -0.000212927 -4.48198e-05 -9.06535e-05 -5.29139e-05 0.000183143 2.00751e-06 -0.00014097 9.78534e-06 -0.000402766 4.46539e-05 4.2083e-05 -1.95289e-05 -4.12062e-05 
1694.35 0 0.000104005 0.00398718 2.61439e-05 -5.22193e-06 0.00329364 -0.000415616 -0.000458439 0.000253583 0.000390804 -9.3258e-05 -0.000550261 -0.0258113 0.000199218 -0.00182448 0.000119627 -0.000158785 -0.000134103 -0.000343931 0.00047089 -0.000193102 -3.94001e-05 -8.24621e-05 -5.91359e-05 0.000182217 7.99356e-06 -0.000131656 1.73618e-05 -0.000403918 4.09289e-05 4.89361e-05 -5.40395e-06 -3.46833e-05 
1694.7 0 9.99502e-05 0.00402549 2.65042e-05 -7.52236e-06 0.00443758 -0.000450691 -0.000462911 0.000237402 0.000392833 -9.11765e-05 -0.000513923 -0.0254667 0.000225253 -0.00180252 0.0001119 -0.000146414 -0.000123405 -0.00035528 0.000539513 -0.000168974 -3.38831e-05 -7.45758e-05 -6.47285e-05 0.000181653 1.31641e-05 -0.000118319 2.55249e-05 -0.000404409 3.74303e-05 5.50054e-05 1.13203e-05 -2.84343e-05 
1695.05 0 9.70264e-05 0.00405499 2.63887e-05 -8.98683e-06 0.00556301 -0.000483897 -0.000467903 0.000220521 0.000394981 -9.19453e-05 -0.000477124 -0.0250775 0.000250968 -0.00177492 0.00010155 -0.00013263 -0.000110872 -0.00036868 0.000604221 -0.000141698 -2.80349e-05 -6.73719e-05 -7.02588e-05 0.000178932 1.83997e-05 -0.000103185 3.34368e-05 -0.000404686 3.40114e-05 6.10361e-05 2.95961e-05 -2.22796e-05 
1695.4 0 9.37786e-05 0.00407542 2.68005e-05 -9.59615e-06 0.00666867 -0.000517336 -0.000477044 0.000206439 0.000398994 -9.39853e-05 -0.000438755 -0.0246407 0.000276319 -0.00174377 9.02568e-05 -0.000118411 -9.5748e-05 -0.000382445 0.000666396 -0.000111462 -2.13367e-05 -6.09721e-05 -7.60187e-05 0.000174174 2.42515e-05 -8.8038e-05 3.96006e-05 -0.000404726 3.02847e-05 6.75427e-05 4.65795e-05 -1.53564e-05 
1695.75 0 8.98604e-05 0.00408647 2.78083e-05 -1.01889e-05 0.00775118 -0.000550327 -0.000490831 0.000196331 0.000403075 -9.56113e-05 -0.000396569 -0.0241549 0.000301455 -0.00170907 7.87208e-05 -0.000102744 -7.83271e-05 -0.000396537 0.000729356 -7.71214e-05 -1.4195e-05 -5.4754e-05 -8.12355e-05 0.000168539 3.07923e-05 -7.31136e-05 4.45453e-05 -0.000405326 2.62508e-05 7.38644e-05 6.1406e-05 -7.41447e-06 
1696.1 0 8.40361e-05 0.00408808 2.83189e-05 -1.14607e-05 0.00880746 -0.000579451 -0.000506043 0.000189101 0.00040366 -9.80311e-05 -0.000349089 -0.0236215 0.000324243 -0.00167016 6.68122e-05 -8.77864e-05 -5.95133e-05 -0.000411437 0.000795171 -3.75624e-05 -7.00222e-06 -4.80815e-05 -8.49256e-05 0.000161821 3.79074e-05 -5.87556e-05 4.86526e-05 -0.000405699 2.23554e-05 7.89439e-05 7.36504e-05 1.07608e-06 
1696.45 0 7.48101e-05 0.00408113 2.75766e-05 -1.3843e-05 0.00983551 -0.000602237 -0.000520053 0.00018331 0.000398663 -0.000101772 -0.000296481 -0.0230448 0.000341449 -0.00162534 5.44434e-05 -7.65964e-05 -4.04095e-05 -0.00042759 0.000863824 6.239e-06 1.09771e-06 -4.10367e-05 -8.66818e-05 0.000154128 4.4205e-05 -4.51506e-05 5.1165e-05 -0.000404988 1.9352e-05 8.19925e-05 8.30602e-05 1.01889e-05 
1696.8 0 6.29507e-05 0.0040649 2.56734e-05 -1.69587e-05 0.0108356 -0.000616321 -0.000533359 0.000177955 0.000389242 -0.000106102 -0.000240423 -0.0224274 0.000351863 -0.00157403 4.08102e-05 -6.9675e-05 -2.21968e-05 -0.000444254 0.000933325 5.01432e-05 9.5469e-06 -3.55217e-05 -8.73413e-05 0.000146305 4.92262e-05 -3.34737e-05 5.16615e-05 -0.000403231 1.78247e-05 8.19122e-05 9.04775e-05 1.91612e-05 
1697.15 0 4.99209e-05 0.00403789 2.28617e-05 -2.04587e-05 0.0118095 -0.000620435 -0.000546128 0.000174203 0.000379733 -0.000111561 -0.000184883 -0.0217676 0.000356332 -0.00151734 2.51794e-05 -6.63091e-05 -6.77448e-06 -0.000461099 0.00100338 9.06453e-05 1.60548e-05 -3.2848e-05 -8.78058e-05 0.000139025 5.26817e-05 -2.43023e-05 5.00395e-05 -0.00040021 1.58793e-05 7.8852e-05 9.68771e-05 2.72915e-05 
1697.5 0 3.69366e-05 0.00399986 1.96659e-05 -2.38045e-05 0.0127553 -0.000616988 -0.000557266 0.000172404 0.000371278 -0.000118911 -0.000130627 -0.0210641 0.000357238 -0.00145632 6.6171e-06 -6.47029e-05 4.53922e-06 -0.000479061 0.00107414 0.000128269 2.03087e-05 -3.23189e-05 -8.83815e-05 0.000132104 5.30325e-05 -1.63113e-05 4.69621e-05 -0.000395243 1.24291e-05 7.40012e-05 0.000103284 3.49423e-05 
1697.85 0 2.47018e-05 0.00395159 1.66088e-05 -2.69237e-05 0.0136681 -0.000607486 -0.000565789 0.00017021 0.000362313 -0.000128993 -7.50675e-05 -0.0203198 0.000355821 -0.00139227 -1.71953e-05 -6.23458e-05 1.12895e-05 -0.00049684 0.00114408 0.000164146 2.3512e-05 -3.30321e-05 -8.91693e-05 0.000125394 5.05224e-05 -8.61209e-06 4.35363e-05 -0.000388499 7.66622e-06 7.00209e-05 0.000110655 4.27459e-05 
1698.2 0 1.28861e-05 0.00389382 1.34174e-05 -2.9626e-05 0.0145445 -0.000593881 -0.000571744 0.000164879 0.000353121 -0.00014389 -1.80747e-05 -0.0195381 0.000351246 -0.00132538 -4.85125e-05 -5.82244e-05 1.32086e-05 -0.000511387 0.00121115 0.000197907 2.68317e-05 -3.49575e-05 -9.00761e-05 0.000118853 4.61691e-05 -1.83217e-06 3.93404e-05 -0.000380966 1.87259e-06 6.85256e-05 0.000118315 5.02946e-05 
1698.55 0 2.58234e-06 0.00382677 9.42815e-06 -3.09923e-05 0.0153818 -0.000578725 -0.000576295 0.000157946 0.000348445 -0.000163966 3.97702e-05 -0.0187207 0.000343686 -0.00125537 -8.65923e-05 -5.33847e-05 1.11229e-05 -0.000519154 0.00127475 0.000229151 3.07186e-05 -3.92807e-05 -9.12692e-05 0.00011229 4.09177e-05 3.57489e-06 3.43755e-05 -0.000373302 -3.73399e-06 6.93653e-05 0.000125407 5.66101e-05 
1698.9 0 -5.87192e-06 0.00375102 5.79334e-06 -3.13136e-05 0.0161781 -0.000560836 -0.000580435 0.000152592 0.000352054 -0.000186556 9.7405e-05 -0.0178686 0.0003332 -0.00118268 -0.000126711 -5.00035e-05 8.04843e-06 -0.000519629 0.00133569 0.000256734 3.4666e-05 -4.53456e-05 -9.29288e-05 0.000105404 3.65326e-05 7.40482e-06 2.90939e-05 -0.000364855 -8.7692e-06 7.13688e-05 0.000131868 6.08816e-05 
1699.25 0 -1.47817e-05 0.00366798 3.46399e-06 -3.2062e-05 0.0169298 -0.000539042 -0.000582331 0.000147915 0.000361187 -0.000207582 0.000151738 -0.0169829 0.000318682 -0.00110595 -0.000164353 -4.86242e-05 7.98942e-06 -0.000516754 0.00139576 0.000281018 3.7311e-05 -5.15556e-05 -9.61277e-05 9.80667e-05 3.36786e-05 1.02715e-05 2.32662e-05 -0.000355203 -1.36063e-05 7.37503e-05 0.000137973 6.31437e-05 
1699.6 0 -2.59808e-05 0.00357804 1.5713e-06 -3.27909e-05 0.0176322 -0.000514431 -0.000578343 0.000141944 0.000370121 -0.000225033 0.000200162 -0.0160674 0.000300359 -0.00102364 -0.000198332 -4.8347e-05 1.04305e-05 -0.000514142 0.00145447 0.000304232 3.94433e-05 -5.66523e-05 -0.00010176 8.97433e-05 3.0766e-05 1.33273e-05 1.83134e-05 -0.000345181 -1.83103e-05 7.61253e-05 0.000143998 6.43374e-05 
1699.95 0 -3.89451e-05 0.00348073 -5.01202e-07 -3.27047e-05 0.0182851 -0.000489714 -0.000567785 0.000133861 0.00037559 -0.000239921 0.000243806 -0.015126 0.000278701 -0.000937705 -0.000229277 -4.93346e-05 1.3678e-05 -0.000510023 0.0015101 0.000327318 4.23953e-05 -6.04699e-05 -0.000109135 7.94436e-05 2.5538e-05 1.63362e-05 1.53147e-05 -0.000335407 -2.16158e-05 7.67441e-05 0.000149231 6.61465e-05 
1700.3 0 -5.06626e-05 0.0033775 -2.97068e-06 -3.14988e-05 0.0188881 -0.000465581 -0.000549712 0.00012544 0.000377611 -0.000254903 0.000286214 -0.0141599 0.000254087 -0.000851476 -0.000257419 -5.07043e-05 1.77233e-05 -0.000501198 0.00156194 0.000349809 4.55443e-05 -6.41462e-05 -0.000116522 6.76864e-05 1.79844e-05 1.85963e-05 1.23734e-05 -0.000325707 -2.35136e-05 7.47131e-05 0.000152565 6.95961e-05 
1700.65 0 -5.9371e-05 0.00326941 -6.37936e-06 -2.8487e-05 0.0194386 -0.000439419 -0.000522938 0.000118225 0.000377009 -0.00027357 0.00032787 -0.0131726 0.000227659 -0.000766925 -0.000283843 -5.06105e-05 2.2065e-05 -0.000490755 0.00161056 0.000371128 4.7974e-05 -6.70779e-05 -0.000123056 5.69033e-05 1.14154e-05 2.04687e-05 7.5628e-06 -0.000316132 -2.51689e-05 7.05288e-05 0.000153158 7.36278e-05 
1701 0 -6.61856e-05 0.00315597 -1.0045e-05 -2.41542e-05 0.0199371 -0.000409655 -0.000488101 0.000111659 0.000375097 -0.000297933 0.000364746 -0.0121682 0.00019908 -0.000683651 -0.000310538 -4.88002e-05 2.53615e-05 -0.000483246 0.00165612 0.000390545 4.8064e-05 -6.81403e-05 -0.000128822 4.85692e-05 8.73659e-06 2.16598e-05 9.37987e-07 -0.000306408 -2.68611e-05 6.59439e-05 0.000151066 7.71125e-05 
1701.35 0 -7.29787e-05 0.00303821 -1.30526e-05 -1.98237e-05 0.0203851 -0.000377514 -0.000447752 0.000106236 0.000372817 -0.000326172 0.000394465 -0.0111481 0.00016605 -0.000599003 -0.000337257 -4.56494e-05 2.51476e-05 -0.000478496 0.00169734 0.000408104 4.65896e-05 -6.70896e-05 -0.000133918 4.23774e-05 8.115e-06 2.18901e-05 -7.16346e-06 -0.000296152 -2.88429e-05 6.2119e-05 0.000147811 7.94391e-05 
1701.7 0 -8.00474e-05 0.00291695 -1.56954e-05 -1.4598e-05 0.0207813 -0.00034348 -0.000407582 0.000103387 0.000369553 -0.000352795 0.000419381 -0.0101144 0.000128299 -0.000512478 -0.000361975 -4.08745e-05 2.02261e-05 -0.000474744 0.00173187 0.000424309 4.53809e-05 -6.40465e-05 -0.000137735 3.74926e-05 6.86688e-06 2.15791e-05 -1.57016e-05 -0.000286074 -3.16005e-05 5.84833e-05 0.000145259 8.08331e-05 
1702.05 0 -8.70803e-05 0.00279124 -1.80563e-05 -8.20004e-06 0.0211247 -0.00030613 -0.000371779 0.000102505 0.000363409 -0.000372807 0.000442289 -0.00907152 8.89647e-05 -0.00042767 -0.000383085 -3.23192e-05 1.00253e-05 -0.000471988 0.00175889 0.000437696 4.40007e-05 -5.89013e-05 -0.000139639 3.4506e-05 5.5044e-06 2.09933e-05 -2.36649e-05 -0.000276245 -3.42249e-05 5.45414e-05 0.000144277 8.13978e-05 
1702.4 0 -9.35715e-05 0.00266167 -1.98649e-05 -2.92931e-06 0.0214164 -0.000265978 -0.000339602 0.00010086 0.000354022 -0.000387696 0.000462773 -0.00802298 5.04057e-05 -0.000346526 -0.000400765 -1.681e-05 -4.0835e-06 -0.000470459 0.00178005 0.000446839 4.19341e-05 -5.19039e-05 -0.000140374 3.35702e-05 4.24741e-06 2.03019e-05 -3.16247e-05 -0.000266111 -3.49683e-05 5.1132e-05 0.000146064 8.19464e-05 
1702.75 0 -9.86414e-05 0.00252958 -2.09539e-05 7.44012e-07 0.0216571 -0.000226421 -0.000309595 9.73477e-05 0.000342032 -0.000402369 0.000480025 -0.0069706 1.1815e-05 -0.000266332 -0.000415755 5.38659e-06 -1.85221e-05 -0.000470221 0.00179803 0.000450081 4.04843e-05 -4.44795e-05 -0.000140037 3.25548e-05 1.81704e-06 2.03709e-05 -4.0102e-05 -0.000255924 -3.35013e-05 4.90173e-05 0.000149978 8.25676e-05 
1703.1 0 -0.000101786 0.00239334 -2.21572e-05 3.75294e-06 0.0218468 -0.000188682 -0.000280787 9.28679e-05 0.000327778 -0.000418495 0.000493789 -0.00591535 -2.67834e-05 -0.00018469 -0.000428679 3.05113e-05 -3.12767e-05 -0.000470708 0.00181369 0.000445783 3.97185e-05 -3.83317e-05 -0.000139455 2.97208e-05 -2.99876e-07 2.09086e-05 -4.82346e-05 -0.000246239 -3.21777e-05 4.67771e-05 0.000153286 8.16472e-05 
1703.45 0 -0.000103611 0.00225155 -2.46975e-05 5.78149e-06 0.0219849 -0.000151901 -0.000250979 8.82709e-05 0.00031253 -0.000435096 0.000501384 -0.0048588 -6.10159e-05 -0.000101445 -0.000439244 5.55944e-05 -4.42279e-05 -0.000469347 0.00182514 0.00043498 3.83583e-05 -3.37938e-05 -0.000140249 2.44869e-05 -5.64893e-07 2.12623e-05 -5.42858e-05 -0.000236634 -3.24373e-05 4.30123e-05 0.000154305 7.96027e-05 
1703.8 0 -0.000105407 0.00210609 -2.89663e-05 7.03799e-06 0.0220711 -0.000117862 -0.000219616 8.45136e-05 0.000299059 -0.000451894 0.000501559 -0.00380464 -8.65683e-05 -1.87879e-05 -0.000446573 7.97822e-05 -6.05242e-05 -0.000464302 0.00183044 0.00042071 3.57568e-05 -3.0296e-05 -0.00014222 1.71545e-05 9.07404e-08 2.127e-05 -5.71276e-05 -0.000225774 -3.34603e-05 3.70143e-05 0.000153221 7.87406e-05 
1704.15 0 -0.00010674 0.00195951 -3.48108e-05 7.80453e-06 0.0221056 -8.83167e-05 -0.00018779 8.16437e-05 0.000287852 -0.000468457 0.000497715 -0.00275456 -0.00010313 6.12802e-05 -0.000451113 0.000102959 -8.04609e-05 -0.000458207 0.0018301 0.000406129 3.22463e-05 -2.64263e-05 -0.0001433 8.35983e-06 9.79718e-07 2.01707e-05 -5.6988e-05 -0.000213511 -3.50313e-05 2.91818e-05 0.000151547 7.96159e-05 
1704.5 0 -0.000105502 0.00181317 -4.17962e-05 7.29786e-06 0.0220891 -6.17538e-05 -0.000156872 7.75063e-05 0.00027836 -0.000483849 0.000493523 -0.00170961 -0.000112647 0.0001402 -0.000454993 0.000126512 -0.000103236 -0.000454487 0.0018253 0.000393005 2.83442e-05 -2.1313e-05 -0.00014242 -4.92011e-07 2.78197e-06 1.92616e-05 -5.44836e-05 -0.000200401 -3.73702e-05 2.23697e-05 0.000150152 8.11389e-05 
1704.85 0 -0.000101891 0.00166735 -4.97441e-05 5.06218e-06 0.0220243 -3.47772e-05 -0.000127984 7.16265e-05 0.000270485 -0.000498899 0.000490179 -0.000674214 -0.000117265 0.00021944 -0.000459278 0.000151928 -0.000128919 -0.000454037 0.00181754 0.000381706 2.50658e-05 -1.52641e-05 -0.000139057 -8.30566e-06 6.43347e-06 2.09716e-05 -5.06312e-05 -0.000187374 -3.96227e-05 1.78075e-05 0.000148638 8.15188e-05 
1705.2 0 -9.77654e-05 0.0015213 -5.84846e-05 1.86189e-06 0.021914 -5.93382e-06 -0.000101023 6.64025e-05 0.000264186 -0.000512848 0.000485314 0.000348718 -0.0001201 0.000298297 -0.000464132 0.000178295 -0.000155526 -0.000455393 0.00180897 0.000375001 2.28202e-05 -9.8261e-06 -0.000132958 -1.49002e-05 1.15791e-05 2.59224e-05 -4.64162e-05 -0.000175525 -4.10347e-05 1.27541e-05 0.000145668 7.89182e-05 
1705.55 0 -9.37797e-05 0.00137368 -6.69865e-05 -1.27461e-06 0.0217576 2.33012e-05 -7.43231e-05 6.57997e-05 0.00026063 -0.000523781 0.000476639 0.00135867 -0.00012557 0.000376739 -0.000468929 0.000203762 -0.000179932 -0.00045559 0.00180133 0.000375065 2.05521e-05 -7.25214e-06 -0.000125241 -2.01407e-05 1.61701e-05 3.337e-05 -4.23155e-05 -0.000164304 -4.26233e-05 5.71747e-06 0.000140931 7.32678e-05 
1705.9 0 -9.18615e-05 0.00122401 -7.37714e-05 -4.30355e-06 0.0215543 5.13122e-05 -4.75239e-05 7.08164e-05 0.000259265 -0.000531142 0.000465706 0.0023535 -0.000137142 0.000455893 -0.000472408 0.000226244 -0.000201906 -0.000453317 0.00179369 0.000378749 1.77837e-05 -7.13286e-06 -0.000117957 -2.38946e-05 1.90925e-05 4.20668e-05 -3.94507e-05 -0.000152313 -4.56467e-05 -1.96016e-06 0.000136447 6.58301e-05 
1706.25 0 -9.35054e-05 0.00107229 -7.95132e-05 -8.49917e-06 0.021306 7.77292e-05 -2.21614e-05 7.7632e-05 0.000257778 -0.000534462 0.000454705 0.00333118 -0.000155428 0.000536888 -0.000474245 0.000245967 -0.000223123 -0.000448004 0.00178217 0.000381614 1.41664e-05 -7.89053e-06 -0.000113025 -2.64901e-05 2.02282e-05 5.0837e-05 -3.83743e-05 -0.000138378 -4.91928e-05 -9.14314e-06 0.00013345 5.78263e-05 
1706.6 0 -9.6621e-05 0.000919338 -8.57028e-05 -1.39315e-05 0.0210155 0.0001044 2.06641e-06 8.42417e-05 0.00025543 -0.000533394 0.000443277 0.00429239 -0.000177858 0.000618979 -0.00047432 0.000267227 -0.000244896 -0.000437674 0.0017629 0.000382528 9.79984e-06 -8.73318e-06 -0.0001108 -2.78705e-05 2.01789e-05 5.94922e-05 -3.82412e-05 -0.000122258 -5.37317e-05 -1.54382e-05 0.00013186 5.05119e-05 
1706.95 0 -9.9223e-05 0.000765997 -9.17935e-05 -1.98793e-05 0.0206837 0.000132634 2.57429e-05 9.20275e-05 0.000251168 -0.000529963 0.000429007 0.00523723 -0.000201115 0.000700556 -0.000471368 0.000292845 -0.000267185 -0.000421072 0.00173549 0.000381511 6.05352e-06 -9.18931e-06 -0.000110255 -2.78464e-05 2.02405e-05 6.78445e-05 -3.75962e-05 -0.000104574 -5.97607e-05 -1.91349e-05 0.000132384 4.53449e-05 
1707.3 0 -0.000101456 0.000612107 -9.81621e-05 -2.55814e-05 0.0203109 0.000162075 4.82138e-05 0.000104257 0.000242437 -0.000525723 0.00041108 0.00616183 -0.000224024 0.000781186 -0.000465304 0.000320382 -0.000289215 -0.000398924 0.00170239 0.000376795 4.8816e-06 -9.77983e-06 -0.000110877 -2.84736e-05 1.96309e-05 7.50287e-05 -3.55221e-05 -8.64273e-05 -6.54345e-05 -1.9634e-05 0.000134485 4.29737e-05 
1707.65 0 -0.000103141 0.000458209 -0.000106335 -3.0032e-05 0.0198985 0.000191699 6.9516e-05 0.0001225 0.000226715 -0.000519232 0.000393398 0.00706129 -0.000244519 0.000860557 -0.000459556 0.000346794 -0.000306783 -0.000374805 0.00166631 0.000367307 6.51786e-06 -1.02254e-05 -0.00011217 -3.05504e-05 1.65935e-05 8.04287e-05 -3.31079e-05 -6.83058e-05 -6.94782e-05 -1.92e-05 0.000136249 4.31678e-05 
1708 0 -0.000102968 0.000305333 -0.000114953 -3.2191e-05 0.0194486 0.000222061 9.25501e-05 0.000144834 0.000203311 -0.000509076 0.000380565 0.00793066 -0.000260759 0.000938741 -0.00045856 0.000371607 -0.000316172 -0.00035255 0.00162844 0.000354719 8.38385e-06 -1.03094e-05 -0.000113781 -3.31181e-05 1.23448e-05 8.41761e-05 -3.17796e-05 -4.95367e-05 -7.22498e-05 -1.90652e-05 0.00013737 4.54445e-05 
1708.35 0 -0.000100292 0.000154924 -0.00012174 -3.25739e-05 0.0189668 0.000254837 0.000120386 0.000168181 0.000175893 -0.000494698 0.000370279 0.00876677 -0.000273525 0.00101668 -0.000464099 0.000396662 -0.0003202 -0.000333592 0.00158888 0.000341545 9.02904e-06 -1.10014e-05 -0.000115055 -3.56389e-05 1.01655e-05 8.61897e-05 -3.1608e-05 -2.90809e-05 -7.4629e-05 -1.84017e-05 0.000137633 4.85295e-05 
1708.7 0 -9.53742e-05 7.07945e-06 -0.000126467 -3.31189e-05 0.0184572 0.000289464 0.000151027 0.000190072 0.000147448 -0.000476898 0.00035666 0.00957002 -0.000285307 0.00109455 -0.000474563 0.000423738 -0.000321869 -0.000317522 0.00154718 0.000329134 9.56431e-06 -1.25937e-05 -0.000115505 -3.83388e-05 1.07227e-05 8.74154e-05 -3.22725e-05 -7.3021e-06 -7.76239e-05 -1.71909e-05 0.000135431 5.07171e-05 
1709.05 0 -8.86567e-05 -0.000140347 -0.000129653 -3.47102e-05 0.0179184 0.000323275 0.00018156 0.000209215 0.000117616 -0.000455406 0.000339424 0.0103408 -0.000297228 0.0011695 -0.000486873 0.000452045 -0.000319803 -0.000303474 0.00150309 0.000316333 9.99596e-06 -1.42202e-05 -0.000116157 -4.02561e-05 1.11066e-05 8.84407e-05 -3.43875e-05 1.38667e-05 -8.17513e-05 -1.43924e-05 0.000130346 5.11393e-05 
1709.4 0 -7.9944e-05 -0.00028885 -0.000131412 -3.75455e-05 0.017349 0.000354501 0.000211174 0.000225817 8.36542e-05 -0.000431 0.000321519 0.0110781 -0.000308596 0.00123925 -0.000498866 0.000478233 -0.00031405 -0.000289648 0.00145796 0.000303105 1.0337e-05 -1.60637e-05 -0.000118091 -3.9672e-05 1.00487e-05 8.86449e-05 -3.72984e-05 3.23131e-05 -8.61662e-05 -9.1226e-06 0.000124033 5.02433e-05 
1709.75 0 -6.92629e-05 -0.000437406 -0.000132537 -4.06689e-05 0.0167501 0.000381762 0.000239557 0.000240804 4.36759e-05 -0.000404034 0.000302855 0.011781 -0.000318156 0.00130538 -0.000510334 0.000498516 -0.000305778 -0.000273946 0.00141213 0.000290794 1.09315e-05 -1.9351e-05 -0.00012087 -3.72197e-05 8.86746e-06 8.78056e-05 -3.95009e-05 4.87183e-05 -9.06035e-05 -3.14271e-06 0.000117525 5.00563e-05 
1710.1 0 -5.72459e-05 -0.000584362 -0.000132993 -4.34591e-05 0.0161244 0.000403679 0.000266308 0.000254029 -6.37288e-07 -0.00037388 0.000282497 0.0124497 -0.000324715 0.00137077 -0.000521571 0.000513771 -0.000295097 -0.000255847 0.00136407 0.000281869 1.20423e-05 -2.41843e-05 -0.000122079 -3.39606e-05 7.93651e-06 8.7283e-05 -4.17398e-05 6.57668e-05 -9.57589e-05 2.04801e-06 0.000111506 5.09037e-05 
1710.45 0 -4.43111e-05 -0.000728096 -0.000132275 -4.6148e-05 0.0154727 0.000420182 0.000290761 0.000265444 -4.68377e-05 -0.00034206 0.000261352 0.0130847 -0.000330769 0.00143698 -0.000533497 0.000526935 -0.000281604 -0.000236639 0.0013111 0.000276798 1.33596e-05 -2.96913e-05 -0.000121168 -3.04933e-05 6.60509e-06 8.89665e-05 -4.43777e-05 8.37568e-05 -0.000102021 6.71883e-06 0.000106941 5.19077e-05 
1710.8 0 -3.08173e-05 -0.000868627 -0.000131213 -4.9091e-05 0.0147915 0.000433391 0.000314424 0.000276218 -9.20813e-05 -0.000311242 0.000239413 0.0136835 -0.000339762 0.00150168 -0.000545005 0.000539008 -0.000264737 -0.000218868 0.00125082 0.000271324 1.3976e-05 -3.46073e-05 -0.000119076 -2.74221e-05 6.18871e-06 9.27958e-05 -4.74673e-05 0.000101717 -0.000109652 1.04528e-05 0.000103794 5.33937e-05 
1711.15 0 -1.85997e-05 -0.00100702 -0.000131089 -5.26372e-05 0.0140807 0.000445628 0.000339423 0.000286484 -0.000135466 -0.000282284 0.00021452 0.0142433 -0.000351201 0.00156108 -0.000555291 0.000549318 -0.000245235 -0.000203372 0.00118328 0.000262554 1.38307e-05 -3.88926e-05 -0.000115828 -2.62044e-05 8.18585e-06 9.62118e-05 -5.0657e-05 0.000119023 -0.000118437 1.28133e-05 0.000100752 5.48657e-05 
1711.5 0 -9.59472e-06 -0.00114174 -0.000132002 -5.62723e-05 0.0133431 0.000456511 0.000364124 0.000296664 -0.000176554 -0.000253095 0.00018609 0.0147647 -0.000362645 0.00161351 -0.000566058 0.000557732 -0.000223512 -0.000188654 0.00111131 0.000251435 1.3558e-05 -4.2103e-05 -0.000111855 -2.69972e-05 1.06323e-05 9.85925e-05 -5.29919e-05 0.000135123 -0.000128505 1.45521e-05 9.528e-05 5.60115e-05 
1711.85 0 -2.91591e-06 -0.00127214 -0.000132755 -5.88779e-05 0.0125792 0.000463523 0.0003856 0.000308298 -0.000213758 -0.000222364 0.0001568 0.0152471 -0.00037483 0.0016599 -0.000575664 0.000563681 -0.000200479 -0.000173684 0.00103761 0.00023985 1.36652e-05 -4.31967e-05 -0.000107307 -2.85599e-05 1.07801e-05 0.000100404 -5.45126e-05 0.000149405 -0.000139257 1.64538e-05 8.70439e-05 5.60022e-05 
1712.2 0 3.24378e-06 -0.0014002 -0.000132624 -6.02345e-05 0.0117929 0.000465992 0.000401169 0.000321375 -0.000246874 -0.000190771 0.000129264 0.015688 -0.000387903 0.00170255 -0.000581763 0.00056553 -0.000178545 -0.000159477 0.000961104 0.000228354 1.46712e-05 -4.20673e-05 -0.000102646 -3.06351e-05 9.56713e-06 0.000101247 -5.5167e-05 0.000162315 -0.000149412 1.78556e-05 7.75053e-05 5.42254e-05 
1712.55 0 8.80834e-06 -0.00152541 -0.000130917 -6.03708e-05 0.0109896 0.000465039 0.000408854 0.00033353 -0.000277537 -0.000159064 0.000103489 0.0160867 -0.000401112 0.00174038 -0.000584278 0.000563769 -0.000157484 -0.000148344 0.000878415 0.000216901 1.62452e-05 -3.9439e-05 -9.7949e-05 -3.28971e-05 8.57356e-06 0.000100262 -5.38524e-05 0.000175028 -0.000157863 1.70406e-05 6.6961e-05 5.23711e-05 
1712.9 0 1.40053e-05 -0.00164515 -0.000127659 -5.97697e-05 0.0101683 0.000462244 0.000410205 0.000342459 -0.000306656 -0.000127604 7.86593e-05 0.0164455 -0.000416084 0.00176997 -0.000583867 0.000560929 -0.000135519 -0.000141962 0.000789714 0.000205115 1.75122e-05 -3.58475e-05 -9.23821e-05 -3.39402e-05 8.01957e-06 9.77458e-05 -5.03225e-05 0.000188428 -0.00016411 1.31138e-05 5.57751e-05 5.11299e-05 
1713.25 0 1.93821e-05 -0.0017583 -0.000123397 -5.97117e-05 0.00932719 0.000458613 0.000408337 0.000346174 -0.000333546 -9.73507e-05 5.44979e-05 0.0167626 -0.000432937 0.00179165 -0.000580958 0.000557155 -0.000115083 -0.000138922 0.000697692 0.000192744 1.83092e-05 -3.16254e-05 -8.56435e-05 -3.4757e-05 8.1584e-06 9.45887e-05 -4.57561e-05 0.000202507 -0.000169004 6.80064e-06 4.53889e-05 4.94538e-05 
1713.6 0 2.33468e-05 -0.00186406 -0.000118197 -6.09609e-05 0.00847241 0.000452876 0.000404626 0.000346223 -0.000358008 -6.65423e-05 3.26955e-05 0.0170347 -0.000448749 0.00180942 -0.000576302 0.000550264 -9.84261e-05 -0.000137067 0.000604764 0.000180063 1.8629e-05 -2.71159e-05 -7.82739e-05 -3.67443e-05 8.34625e-06 9.09254e-05 -4.1097e-05 0.000215979 -0.000173263 -1.82234e-06 3.54723e-05 4.68983e-05 
1713.95 0 2.46236e-05 -0.00196264 -0.000112132 -6.20689e-05 0.0076133 0.000444889 0.000399031 0.00034606 -0.000379611 -3.41113e-05 1.54242e-05 0.0172635 -0.000460579 0.00182569 -0.000571242 0.000539643 -8.43477e-05 -0.000136032 0.000511244 0.000167696 1.80895e-05 -2.26505e-05 -7.0667e-05 -3.90514e-05 7.72142e-06 8.81993e-05 -3.6167e-05 0.000228024 -0.000176445 -1.2244e-05 2.56884e-05 4.3762e-05 
1714.3 0 2.46088e-05 -0.0020555 -0.000106686 -6.24693e-05 0.00675121 0.000436784 0.00039073 0.000347724 -0.000396963 -1.89389e-06 2.12568e-06 0.0174528 -0.000468893 0.00183845 -0.000564362 0.000524543 -7.10032e-05 -0.00013463 0.000417466 0.00015397 1.49924e-05 -1.93812e-05 -6.25415e-05 -4.17049e-05 6.99012e-06 8.83029e-05 -3.00556e-05 0.000238933 -0.000179286 -2.35913e-05 1.72604e-05 4.02841e-05 
1714.65 0 2.5297e-05 -0.0021431 -0.000104405 -6.34449e-05 0.00588243 0.000430548 0.000380491 0.000351261 -0.000409054 2.9584e-05 -1.10391e-05 0.0176013 -0.000473974 0.00184684 -0.000552834 0.000503341 -5.77193e-05 -0.000132427 0.00032508 0.000135948 8.12013e-06 -1.70772e-05 -5.38872e-05 -4.48359e-05 7.03681e-06 9.04352e-05 -2.35919e-05 0.000248422 -0.000183471 -3.43704e-05 9.90516e-06 3.57958e-05 
1715 0 2.79106e-05 -0.00222442 -0.0001038 -6.48451e-05 0.00501062 0.000425537 0.000369196 0.000352695 -0.000415951 5.95725e-05 -2.65282e-05 0.0177044 -0.000475987 0.00185322 -0.000536566 0.000476598 -4.65967e-05 -0.000130045 0.000235106 0.000115332 -9.40603e-07 -1.47551e-05 -4.54856e-05 -4.76548e-05 6.72564e-06 9.1786e-05 -1.82151e-05 0.000257297 -0.000188631 -4.39884e-05 1.159e-06 3.05799e-05 
1715.35 0 3.30939e-05 -0.00229783 -0.000102452 -6.54985e-05 0.00414402 0.000419701 0.000357089 0.000349138 -0.0004171 8.6751e-05 -4.41407e-05 0.0177643 -0.000478789 0.00186049 -0.000516223 0.00044619 -3.7732e-05 -0.000125628 0.000147672 9.52751e-05 -1.18794e-05 -1.27459e-05 -3.80973e-05 -5.01119e-05 6.4351e-06 9.08924e-05 -1.28706e-05 0.000266969 -0.000194308 -5.23701e-05 -1.08211e-05 2.62058e-05 
1715.7 0 3.99486e-05 -0.00236369 -0.000101055 -6.50712e-05 0.00328767 0.000411784 0.000344576 0.000343244 -0.000412788 0.000111371 -6.47676e-05 0.0177861 -0.000483462 0.00187032 -0.000490644 0.000413509 -2.82215e-05 -0.000116845 6.13609e-05 7.43767e-05 -2.51787e-05 -1.01581e-05 -3.09416e-05 -5.18638e-05 7.71642e-06 8.96108e-05 -6.34695e-06 0.000277907 -0.00020073 -5.8374e-05 -2.44409e-05 2.29843e-05 
1716.05 0 4.63237e-05 -0.00242366 -9.91279e-05 -6.39441e-05 0.00244462 0.000400705 0.000330525 0.000337941 -0.000406666 0.000136193 -8.97258e-05 0.0177722 -0.000486172 0.00188251 -0.000459629 0.000378786 -1.63005e-05 -0.000104637 -2.74585e-05 5.02497e-05 -3.88816e-05 -5.51629e-06 -2.3517e-05 -5.32377e-05 9.20291e-06 8.98715e-05 9.67967e-07 0.00028944 -0.000206024 -6.20373e-05 -3.6616e-05 2.01906e-05 
1716.4 0 5.20087e-05 -0.00247921 -9.57463e-05 -6.21602e-05 0.00161517 0.000385769 0.000314108 0.000335623 -0.000402946 0.000163565 -0.000116337 0.0177236 -0.000484797 0.00189378 -0.000425561 0.000343568 -7.48342e-07 -9.1161e-05 -0.000121955 2.35963e-05 -5.10852e-05 3.31644e-07 -1.56086e-05 -5.35308e-05 8.83566e-06 9.12405e-05 8.94686e-06 0.000300289 -0.0002083 -6.47633e-05 -4.69195e-05 1.67752e-05 
1716.75 0 5.77338e-05 -0.00252987 -9.11414e-05 -6.05111e-05 0.000799256 0.000368595 0.000296858 0.000338941 -0.000403905 0.000191399 -0.000141914 0.0176415 -0.00048082 0.00189852 -0.000392627 0.000309475 1.8489e-05 -7.93799e-05 -0.000221601 -3.31689e-06 -6.14816e-05 6.19634e-06 -7.8307e-06 -5.24409e-05 8.45992e-06 9.21747e-05 1.73729e-05 0.000309111 -0.000207101 -6.7767e-05 -5.62128e-05 1.19966e-05 
1717.1 0 6.28284e-05 -0.00257343 -8.6325e-05 -5.98876e-05 -3.67612e-06 0.000350281 0.000278808 0.000346146 -0.000408523 0.000217027 -0.000167623 0.0175258 -0.000477219 0.00189411 -0.000361614 0.000276928 3.84326e-05 -7.16725e-05 -0.000323214 -2.89591e-05 -6.99534e-05 1.08581e-05 -1.40328e-06 -5.09956e-05 9.67116e-06 9.25962e-05 2.52553e-05 0.000315321 -0.000202951 -7.08885e-05 -6.49172e-05 7.38522e-06 
1717.45 0 6.64214e-05 -0.0026094 -8.20388e-05 -6.01434e-05 -0.000794253 0.000330444 0.000259236 0.000353263 -0.000415282 0.000238937 -0.00019328 0.0173739 -0.000474667 0.00188109 -0.000330236 0.000245527 5.5711e-05 -6.81275e-05 -0.000425183 -5.31617e-05 -7.71149e-05 1.34684e-05 3.42413e-06 -4.90368e-05 1.14515e-05 9.29242e-05 3.17502e-05 0.00031832 -0.000198446 -7.3022e-05 -7.23452e-05 4.11671e-06 
1717.8 0 6.8762e-05 -0.00263925 -7.74393e-05 -6.10679e-05 -0.00156955 0.000309824 0.000239193 0.000359727 -0.000424714 0.000257292 -0.000217426 0.0171843 -0.000470631 0.00185818 -0.0002987 0.00021374 7.05253e-05 -6.71684e-05 -0.00052804 -7.55657e-05 -8.37736e-05 1.52993e-05 7.24313e-06 -4.52095e-05 1.30322e-05 9.22262e-05 3.67078e-05 0.000317694 -0.000195148 -7.34894e-05 -7.81181e-05 1.47072e-06 
1718.15 0 7.05647e-05 -0.00266346 -7.17022e-05 -6.29011e-05 -0.00232417 0.000290418 0.000220275 0.000367211 -0.000437338 0.000274329 -0.000240407 0.0169611 -0.000463781 0.00182378 -0.000269934 0.000183343 8.55477e-05 -6.78843e-05 -0.000629405 -9.58328e-05 -8.9875e-05 1.80889e-05 9.95834e-06 -3.90727e-05 1.46364e-05 8.97753e-05 4.07624e-05 0.000314359 -0.000192463 -7.1571e-05 -8.20889e-05 -1.51442e-06 
1718.5 0 7.19185e-05 -0.00268209 -6.54575e-05 -6.40619e-05 -0.00305638 0.000273163 0.000203653 0.000376527 -0.000450607 0.000290513 -0.000263539 0.0167091 -0.000454676 0.00177896 -0.000246067 0.000158198 0.000101086 -7.05116e-05 -0.000724429 -0.000115145 -9.49679e-05 2.25354e-05 1.2034e-05 -3.08253e-05 1.69485e-05 8.65714e-05 4.37824e-05 0.000308951 -0.000188584 -6.66515e-05 -8.42316e-05 -4.76096e-06 
1718.85 0 7.29988e-05 -0.00269655 -5.88747e-05 -6.31576e-05 -0.00376778 0.00025641 0.000188846 0.000387411 -0.000462707 0.000303825 -0.000286666 0.0164288 -0.000444231 0.00172619 -0.000226806 0.000138248 0.000116663 -7.45289e-05 -0.000810425 -0.000133066 -9.89987e-05 2.82693e-05 1.39449e-05 -2.06277e-05 1.9854e-05 8.39405e-05 4.55756e-05 0.000302227 -0.000182792 -5.88123e-05 -8.55204e-05 -8.3617e-06 
1719.2 0 7.37438e-05 -0.00270826 -5.237e-05 -6.14105e-05 -0.00445932 0.000238513 0.000174372 0.00039998 -0.000474431 0.000313114 -0.00030806 0.016121 -0.000433647 0.00166933 -0.000210148 0.000120851 0.000134511 -7.86994e-05 -0.000887758 -0.000148492 -0.000101809 3.45685e-05 1.53035e-05 -9.44427e-06 2.27983e-05 8.06882e-05 4.63327e-05 0.000295186 -0.000176307 -4.92765e-05 -8.63605e-05 -1.16076e-05 
1719.55 0 7.36352e-05 -0.00271599 -4.67772e-05 -6.04089e-05 -0.00513166 0.000217342 0.000160606 0.000413906 -0.000486926 0.000319935 -0.000327812 0.0157895 -0.000422641 0.00161005 -0.000194107 0.000104621 0.000156406 -8.23755e-05 -0.000959221 -0.000160665 -0.000103733 4.11293e-05 1.55618e-05 1.30749e-06 2.52904e-05 7.602e-05 4.49725e-05 0.000288329 -0.000169577 -3.97309e-05 -8.58405e-05 -1.45571e-05 
1719.9 0 7.3856e-05 -0.00271798 -4.18119e-05 -6.07446e-05 -0.00578449 0.000193061 0.000150151 0.000429543 -0.0004997 0.000327278 -0.000345944 0.0154348 -0.000411489 0.00154745 -0.00017957 9.02301e-05 0.00018029 -8.47804e-05 -0.00102711 -0.000169256 -0.000105524 4.74567e-05 1.5266e-05 1.16301e-05 2.70512e-05 7.07115e-05 4.15425e-05 0.000281006 -0.000162319 -3.07957e-05 -8.35568e-05 -1.75693e-05 
1720.25 0 7.51191e-05 -0.00271433 -3.75124e-05 -6.08557e-05 -0.00641373 0.000167747 0.0001423 0.000447423 -0.000511448 0.000335289 -0.000363614 0.0150557 -0.000402403 0.00148137 -0.000168195 7.96415e-05 0.000202947 -8.63846e-05 -0.00109302 -0.000176292 -0.000106407 5.3533e-05 1.53401e-05 2.15383e-05 2.80872e-05 6.46551e-05 3.70837e-05 0.000272393 -0.000154398 -2.28076e-05 -8.02005e-05 -2.05927e-05 
1720.6 0 7.74396e-05 -0.00270556 -3.36179e-05 -5.94786e-05 -0.00701771 0.000141291 0.00013295 0.000466118 -0.000520869 0.000341664 -0.000381481 0.0146549 -0.000394309 0.00141184 -0.000160921 7.34592e-05 0.000222385 -8.76967e-05 -0.00115747 -0.000184139 -0.000106038 5.864e-05 1.51127e-05 2.98781e-05 2.82647e-05 5.75829e-05 3.20313e-05 0.000262946 -0.000146152 -1.68175e-05 -7.64493e-05 -2.36982e-05 
1720.95 0 7.98386e-05 -0.00269246 -2.87668e-05 -5.70933e-05 -0.00759955 0.000113756 0.000120251 0.00048494 -0.000526993 0.000343502 -0.000399147 0.014236 -0.000383327 0.00133908 -0.000157091 7.02611e-05 0.000239041 -8.7633e-05 -0.00121881 -0.000193032 -0.000105615 6.19777e-05 1.44815e-05 3.69541e-05 2.80482e-05 5.01434e-05 2.6727e-05 0.000253321 -0.000138539 -1.31973e-05 -7.32829e-05 -2.64641e-05 
1721.3 0 8.03957e-05 -0.00267478 -2.19282e-05 -5.44434e-05 -0.00816124 8.45866e-05 0.000106232 0.000502737 -0.000531466 0.000337497 -0.000415662 0.0137989 -0.000368052 0.001263 -0.00015374 6.84126e-05 0.000255205 -8.5874e-05 -0.00127576 -0.000201234 -0.000105777 6.42342e-05 1.41525e-05 4.43594e-05 2.80576e-05 4.20172e-05 2.19579e-05 0.000244362 -0.000132016 -9.84815e-06 -7.19389e-05 -2.95673e-05 
1721.65 0 7.78234e-05 -0.00265155 -1.42193e-05 -5.19003e-05 -0.00870353 5.29154e-05 9.31782e-05 0.0005167 -0.000537681 0.000323905 -0.000428144 0.0133418 -0.000350328 0.0011832 -0.000151005 6.60039e-05 0.000270149 -8.38075e-05 -0.00132848 -0.000207778 -0.000105588 6.65023e-05 1.34785e-05 5.22703e-05 2.84398e-05 3.18067e-05 1.901e-05 0.00023665 -0.000125086 -5.53188e-06 -7.27627e-05 -3.44343e-05 
1722 0 7.25264e-05 -0.00262315 -7.56007e-06 -4.95546e-05 -0.0092256 1.88992e-05 7.99747e-05 0.000525474 -0.000545835 0.000306848 -0.000433829 0.0128623 -0.000331751 0.00109961 -0.000152092 6.11977e-05 0.000281429 -8.13609e-05 -0.00137762 -0.000214993 -0.000105088 6.86609e-05 1.11851e-05 6.03941e-05 2.75465e-05 2.02526e-05 1.77557e-05 0.000229346 -0.000116354 -1.32856e-06 -7.55507e-05 -3.97409e-05 
1722.35 0 6.69885e-05 -0.00259028 -2.8905e-06 -4.70069e-05 -0.00972551 -1.38495e-05 6.50389e-05 0.000531325 -0.000554109 0.000289863 -0.000431857 0.012361 -0.000310895 0.00101329 -0.000156437 5.35774e-05 0.000288398 -7.67266e-05 -0.00142375 -0.000225696 -0.000105132 6.96449e-05 6.63422e-06 6.85394e-05 2.54045e-05 9.67868e-06 1.64265e-05 0.000221166 -0.000106137 3.09076e-06 -7.90096e-05 -4.40798e-05 
1722.7 0 6.1754e-05 -0.00255327 -5.03757e-07 -4.32937e-05 -0.0102018 -4.07072e-05 4.77597e-05 0.000536447 -0.000562275 0.000274209 -0.000426083 0.0118411 -0.000285263 0.000923755 -0.000163845 4.35432e-05 0.000291483 -6.84948e-05 -0.00146751 -0.000239514 -0.000104727 6.88536e-05 -6.34493e-07 7.525e-05 2.43207e-05 1.42053e-06 1.41051e-05 0.000211733 -9.54711e-05 9.01932e-06 -8.11732e-05 -4.7693e-05 
1723.05 0 5.63338e-05 -0.00251231 3.29022e-07 -3.88935e-05 -0.0106554 -6.28584e-05 2.72462e-05 0.000541121 -0.000570585 0.000260616 -0.000419603 0.0113051 -0.000255225 0.000828895 -0.000176528 3.27323e-05 0.000291261 -5.77068e-05 -0.00150695 -0.000255121 -0.000103025 6.64459e-05 -1.03831e-05 7.91103e-05 2.3032e-05 -4.23428e-06 1.09005e-05 0.000201903 -8.48143e-05 1.50889e-05 -8.08726e-05 -4.96843e-05 
1723.4 0 5.28313e-05 -0.00246805 2.43781e-07 -3.44282e-05 -0.0110878 -8.32746e-05 3.55877e-06 0.000544377 -0.000577403 0.00024897 -0.000408968 0.0107536 -0.000223278 0.000730652 -0.000194405 2.26947e-05 0.000289813 -4.70228e-05 -0.00153883 -0.000271016 -0.000101426 6.30804e-05 -1.98357e-05 8.16189e-05 1.99205e-05 -8.37701e-06 8.28227e-06 0.000192413 -7.41902e-05 1.96087e-05 -7.74256e-05 -4.91658e-05 
1723.75 0 5.18386e-05 -0.00242106 -7.06535e-07 -3.02668e-05 -0.0114981 -0.00010076 -2.07662e-05 0.00054497 -0.000579909 0.000237655 -0.000391921 0.0101874 -0.000190679 0.00063366 -0.000215106 1.24283e-05 0.000289076 -3.75731e-05 -0.00156373 -0.000286692 -0.00010061 5.85584e-05 -2.70771e-05 8.4156e-05 1.64663e-05 -1.25448e-05 8.77413e-06 0.000183806 -6.37958e-05 2.41697e-05 -7.12582e-05 -4.72171e-05 
1724.1 0 5.16257e-05 -0.00237162 -1.3242e-06 -2.73671e-05 -0.0118842 -0.000112802 -4.24998e-05 0.000544677 -0.000576112 0.000227134 -0.00037329 0.00960779 -0.000157118 0.000540592 -0.000237934 1.40378e-06 0.000289105 -2.91969e-05 -0.00158375 -0.000302076 -9.86348e-05 5.27438e-05 -3.34765e-05 8.49741e-05 1.38808e-05 -1.78437e-05 1.24572e-05 0.000176274 -5.42869e-05 3.00701e-05 -6.40491e-05 -4.50931e-05 
1724.45 0 5.12896e-05 -0.00231893 -4.10974e-08 -2.57839e-05 -0.0122446 -0.000120815 -6.02948e-05 0.000545763 -0.000567327 0.000220364 -0.000360202 0.00901664 -0.000123901 0.000451749 -0.000263244 -9.33928e-06 0.000289313 -2.177e-05 -0.00159925 -0.000315705 -9.42941e-05 4.73563e-05 -3.98816e-05 8.23415e-05 1.14911e-05 -2.49461e-05 1.81267e-05 0.00016948 -4.78525e-05 3.6534e-05 -5.70694e-05 -4.36834e-05 
1724.8 0 5.04021e-05 -0.00226189 2.95565e-06 -2.50488e-05 -0.0125783 -0.000131242 -7.18216e-05 0.000548677 -0.000555919 0.000218354 -0.000353627 0.00841392 -9.35086e-05 0.000366392 -0.000289814 -1.99551e-05 0.000291014 -1.49059e-05 -0.00160889 -0.000327457 -8.91047e-05 4.4965e-05 -4.62535e-05 7.72709e-05 7.13216e-06 -3.39679e-05 2.53179e-05 0.000163012 -4.57411e-05 4.27221e-05 -5.0385e-05 -4.4569e-05 
1725.15 0 4.9372e-05 -0.0021995 7.2809e-06 -2.48472e-05 -0.0128843 -0.000148529 -7.372e-05 0.000553534 -0.000543459 0.000219249 -0.000347288 0.00779891 -6.67693e-05 0.000283845 -0.000315705 -3.12141e-05 0.000295697 -8.39623e-06 -0.00161155 -0.00033799 -8.4521e-05 4.64498e-05 -5.35562e-05 7.13533e-05 4.43386e-07 -4.50342e-05 3.25656e-05 0.000155987 -4.51735e-05 4.81543e-05 -4.40562e-05 -4.78756e-05 
1725.5 0 4.74884e-05 -0.00213092 1.29711e-05 -2.51302e-05 -0.013163 -0.00016936 -6.47529e-05 0.000561707 -0.000531463 0.000221598 -0.000336394 0.00716963 -4.41945e-05 0.000205005 -0.000338661 -4.33026e-05 0.000301501 -2.20148e-06 -0.00160752 -0.000346672 -8.1466e-05 4.98452e-05 -6.24319e-05 6.5312e-05 -5.58574e-06 -5.77262e-05 3.81728e-05 0.000148659 -4.26631e-05 5.21902e-05 -3.88059e-05 -5.22627e-05 
1725.85 0 4.21062e-05 -0.00205541 1.93217e-05 -2.60121e-05 -0.0134128 -0.000190448 -4.68367e-05 0.00057361 -0.000522331 0.000224872 -0.000322181 0.00652452 -2.82934e-05 0.000132373 -0.000355542 -5.72073e-05 0.00030303 3.55467e-06 -0.00159788 -0.00035366 -8.11079e-05 5.32773e-05 -7.08566e-05 5.9738e-05 -9.1867e-06 -7.05771e-05 4.22829e-05 0.000141888 -3.77516e-05 5.48569e-05 -3.42819e-05 -5.60101e-05 
1726.2 0 3.36515e-05 -0.00197392 2.52621e-05 -2.69306e-05 -0.0136302 -0.000212943 -2.46259e-05 0.000587285 -0.000519389 0.000230126 -0.000306333 0.00586502 -2.09675e-05 6.68294e-05 -0.000365627 -7.4869e-05 0.000295598 9.75025e-06 -0.00158642 -0.000362458 -8.34864e-05 5.59831e-05 -7.73717e-05 5.39788e-05 -1.26738e-05 -8.21345e-05 4.52332e-05 0.000135905 -3.06538e-05 5.66494e-05 -2.98505e-05 -5.7733e-05 
1726.55 0 2.64856e-05 -0.0018886 3.08214e-05 -2.80439e-05 -0.0138109 -0.000236302 -3.17436e-06 0.000602259 -0.000522569 0.000240685 -0.000288028 0.00519588 -1.9286e-05 5.27093e-06 -0.000372057 -9.67709e-05 0.000281441 1.74102e-05 -0.00157624 -0.000375206 -8.78933e-05 5.68004e-05 -8.28627e-05 4.75183e-05 -1.76544e-05 -9.22145e-05 4.72394e-05 0.000131015 -2.20819e-05 5.85784e-05 -2.62818e-05 -5.7441e-05 
1726.9 0 2.20194e-05 -0.00180139 3.68284e-05 -3.0016e-05 -0.0139552 -0.00025879 1.58418e-05 0.00061878 -0.000527536 0.000258325 -0.000266526 0.00452294 -2.01049e-05 -5.46598e-05 -0.000376527 -0.000121282 0.000267452 2.45034e-05 -0.00156757 -0.000389627 -9.28963e-05 5.49572e-05 -8.77091e-05 4.0899e-05 -2.289e-05 -0.000100945 4.98861e-05 0.000125502 -1.42832e-05 6.2868e-05 -2.4074e-05 -5.61827e-05 
1727.25 0 1.85278e-05 -0.00171403 4.24899e-05 -3.20825e-05 -0.0140674 -0.000281684 3.47543e-05 0.000636143 -0.000528849 0.000281565 -0.000243065 0.00385061 -2.2942e-05 -0.000115906 -0.000376366 -0.000145404 0.000257717 2.87478e-05 -0.00156027 -0.000403752 -9.56323e-05 5.08375e-05 -9.11104e-05 3.39152e-05 -2.70376e-05 -0.000108926 5.38695e-05 0.000117625 -8.70271e-06 7.09593e-05 -2.34561e-05 -5.59159e-05 
1727.6 0 1.51895e-05 -0.00162659 4.64431e-05 -3.44429e-05 -0.0141509 -0.000306903 5.51671e-05 0.000652608 -0.000523543 0.000307563 -0.000219012 0.00318097 -2.52498e-05 -0.00018024 -0.000368138 -0.000166809 0.000251345 3.05104e-05 -0.00155141 -0.000416668 -9.45778e-05 4.54741e-05 -9.28552e-05 2.6333e-05 -3.0795e-05 -0.000116708 5.72905e-05 0.000107188 -5.25392e-06 8.14048e-05 -2.4738e-05 -5.81283e-05 
1727.95 0 1.19803e-05 -0.00153703 4.9612e-05 -3.70583e-05 -0.014207 -0.000334285 7.53303e-05 0.000666153 -0.000512396 0.000333884 -0.000193085 0.00251414 -2.46697e-05 -0.000244473 -0.000350719 -0.000185756 0.00024554 3.02779e-05 -0.00153928 -0.000426887 -9.08532e-05 3.90764e-05 -9.39704e-05 1.88128e-05 -3.46908e-05 -0.000123852 5.85148e-05 9.38406e-05 -3.26116e-06 9.1746e-05 -2.70181e-05 -6.19623e-05 
1728.3 0 8.78981e-06 -0.00144504 5.32691e-05 -3.85826e-05 -0.0142356 -0.000362339 9.17015e-05 0.000674393 -0.000498191 0.000358837 -0.000162792 0.00184953 -2.2753e-05 -0.00030786 -0.000324696 -0.000204424 0.000240013 2.7504e-05 -0.00152647 -0.000433712 -8.58596e-05 3.22478e-05 -9.51347e-05 1.16541e-05 -3.80196e-05 -0.000129995 5.80883e-05 7.89466e-05 -2.40098e-06 0.000100994 -3.01649e-05 -6.62875e-05 
1728.65 0 5.81146e-06 -0.00135114 5.71819e-05 -4.01292e-05 -0.0142351 -0.000390025 0.000103418 0.00067557 -0.000481626 0.000381497 -0.000127043 0.00118988 -2.26073e-05 -0.000373342 -0.000293237 -0.000224381 0.000237902 2.399e-05 -0.0015132 -0.000439604 -8.0994e-05 2.5882e-05 -9.7372e-05 4.64791e-06 -3.93063e-05 -0.000135465 5.69382e-05 6.46823e-05 -2.43743e-06 0.000109686 -3.49946e-05 -7.00775e-05 
1729 0 2.78228e-06 -0.0012549 5.96064e-05 -4.37291e-05 -0.0142066 -0.000416552 0.000113504 0.000671885 -0.000460823 0.000403257 -8.69189e-05 0.000537959 -2.49911e-05 -0.00044093 -0.0002593 -0.000245843 0.000239482 2.07046e-05 -0.00149732 -0.0004472 -7.60939e-05 2.08664e-05 -9.94272e-05 -1.62946e-06 -3.65307e-05 -0.000140232 5.50794e-05 5.10416e-05 -3.37211e-06 0.000117858 -4.07017e-05 -7.17926e-05 
1729.35 0 -1.07717e-06 -0.00115575 5.95747e-05 -4.83156e-05 -0.0141497 -0.000440131 0.000123308 0.000665475 -0.000436717 0.000427195 -4.48824e-05 -0.000108573 -2.77896e-05 -0.000508619 -0.000223449 -0.000269234 0.000241539 1.60407e-05 -0.00147849 -0.000456249 -7.03755e-05 1.75836e-05 -9.934e-05 -6.53856e-06 -2.99167e-05 -0.000144699 5.2862e-05 3.74882e-05 -5.82037e-06 0.000123225 -4.48367e-05 -7.22353e-05 
1729.7 0 -6.53784e-06 -0.00105244 5.79948e-05 -5.19883e-05 -0.0140607 -0.000459268 0.000131267 0.000656156 -0.00041151 0.000454345 -3.46213e-06 -0.000753278 -3.0152e-05 -0.000575796 -0.000185948 -0.000292308 0.000241403 8.55068e-06 -0.00145646 -0.000464691 -6.44263e-05 1.65204e-05 -9.90731e-05 -1.01274e-05 -2.26655e-05 -0.000148973 5.13264e-05 2.50306e-05 -1.01196e-05 0.000125469 -4.63538e-05 -7.28198e-05 
1730.05 0 -1.43738e-05 -0.000944184 5.60533e-05 -5.53699e-05 -0.0139353 -0.000474851 0.000135395 0.000644021 -0.000387161 0.000482725 3.55344e-05 -0.00139371 -3.25351e-05 -0.000641982 -0.000148055 -0.000311432 0.000237779 -1.01111e-06 -0.00143031 -0.000469966 -5.8646e-05 1.82456e-05 -9.99796e-05 -1.33841e-05 -1.72404e-05 -0.000152597 5.08463e-05 1.43072e-05 -1.39503e-05 0.000126869 -4.64129e-05 -7.20456e-05 
1730.4 0 -2.29495e-05 -0.000832495 5.44431e-05 -5.83145e-05 -0.0137738 -0.00048644 0.000135236 0.000631034 -0.000364666 0.00051102 7.24907e-05 -0.00202262 -3.6002e-05 -0.000705723 -0.000112718 -0.000326668 0.000230885 -1.0185e-05 -0.00140172 -0.00047034 -5.22332e-05 2.20049e-05 -0.000100716 -1.69608e-05 -1.37498e-05 -0.00015392 5.00884e-05 4.42653e-06 -1.4679e-05 0.000128732 -4.66815e-05 -6.89838e-05 
1730.75 0 -2.99907e-05 -0.00072176 5.30222e-05 -5.92963e-05 -0.0135789 -0.000491756 0.000130359 0.000617789 -0.000341166 0.00053953 0.000107717 -0.00263569 -4.12483e-05 -0.000768382 -8.28475e-05 -0.000340555 0.000221653 -1.98668e-05 -0.0013722 -0.000467577 -4.42452e-05 2.72908e-05 -9.9616e-05 -2.12533e-05 -1.01228e-05 -0.000153124 4.8714e-05 -6.11932e-06 -1.20421e-05 0.000129849 -4.70655e-05 -6.53123e-05 
1731.1 0 -3.5816e-05 -0.00061551 5.15455e-05 -5.85637e-05 -0.0133531 -0.000492095 0.000119725 0.000601336 -0.000313297 0.000569833 0.000142492 -0.00322876 -4.68569e-05 -0.000831735 -5.77585e-05 -0.000352767 0.000211849 -3.31356e-05 -0.00134145 -0.000466224 -3.49468e-05 3.23652e-05 -9.59838e-05 -2.62094e-05 -4.71367e-06 -0.00015277 4.63868e-05 -1.76772e-05 -6.269e-06 0.000128724 -4.8071e-05 -6.27902e-05 
1731.45 0 -4.13947e-05 -0.000514541 4.98855e-05 -5.75501e-05 -0.0131026 -0.000489301 0.000104697 0.00058083 -0.000280558 0.000600861 0.000180966 -0.00379908 -5.01192e-05 -0.000894154 -3.41317e-05 -0.000360396 0.000201296 -4.93616e-05 -0.00131042 -0.000469682 -2.49574e-05 3.41448e-05 -9.01503e-05 -2.94253e-05 1.60264e-06 -0.000152572 4.23154e-05 -2.93126e-05 1.39602e-06 0.000125414 -5.10784e-05 -6.23049e-05 
1731.8 0 -4.65017e-05 -0.000417105 4.80074e-05 -5.65505e-05 -0.0128335 -0.000482169 8.85759e-05 0.000559278 -0.00024571 0.000628224 0.000225278 -0.00434973 -4.85741e-05 -0.000954855 -1.02133e-05 -0.000362516 0.000188094 -6.61361e-05 -0.00127953 -0.000477705 -1.41672e-05 3.3742e-05 -8.38986e-05 -3.01379e-05 7.82559e-06 -0.000151801 3.65392e-05 -4.05361e-05 8.53441e-06 0.000120889 -5.6104e-05 -6.4136e-05 
1732.15 0 -5.13315e-05 -0.000319807 4.60418e-05 -5.55483e-05 -0.0125461 -0.000469249 7.37143e-05 0.000538442 -0.000212563 0.000649106 0.000273706 -0.00488447 -4.2895e-05 -0.00101534 1.41996e-05 -0.000361764 0.000172052 -8.20238e-05 -0.00124705 -0.000487088 -2.69534e-06 3.45094e-05 -7.87417e-05 -3.0054e-05 1.47061e-05 -0.000150929 3.0656e-05 -5.16946e-05 1.43015e-05 0.000115216 -6.17298e-05 -6.68426e-05 
1732.5 0 -5.73639e-05 -0.0002214 4.34067e-05 -5.4745e-05 -0.012239 -0.000449855 6.05531e-05 0.000519244 -0.00018483 0.000664586 0.000322903 -0.00540411 -3.56284e-05 -0.00107561 3.84709e-05 -0.000362383 0.00015405 -9.56026e-05 -0.00121183 -0.000496595 7.07294e-06 3.67097e-05 -7.52829e-05 -2.93752e-05 2.2021e-05 -0.000149739 2.65912e-05 -6.27253e-05 1.93917e-05 0.000107191 -6.71119e-05 -6.8652e-05 
1732.85 0 -6.49077e-05 -0.000124244 3.95758e-05 -5.31375e-05 -0.0119113 -0.000424134 5.00794e-05 0.000500795 -0.000162769 0.000676474 0.000370484 -0.00590621 -2.74267e-05 -0.00113672 6.0196e-05 -0.000364691 0.000132153 -0.000107239 -0.00117316 -0.000507667 1.3513e-05 3.9948e-05 -7.38211e-05 -2.73088e-05 2.82004e-05 -0.000147211 2.36159e-05 -7.46759e-05 2.3802e-05 9.70237e-05 -7.21028e-05 -6.86774e-05 
1733.2 0 -7.26109e-05 -3.0496e-05 3.50819e-05 -5.05421e-05 -0.0115628 -0.00039312 4.1176e-05 0.000480952 -0.000144035 0.000684651 0.000416077 -0.00638827 -1.8786e-05 -0.00119971 7.7431e-05 -0.00036743 0.00010548 -0.000118484 -0.00112934 -0.000519378 1.8711e-05 4.40425e-05 -7.4143e-05 -2.523e-05 3.2525e-05 -0.000143079 1.98611e-05 -8.81855e-05 2.80372e-05 8.58986e-05 -7.59899e-05 -6.69737e-05 
1733.55 0 -7.8426e-05 6.07747e-05 3.09575e-05 -4.75747e-05 -0.0111942 -0.000355913 3.09823e-05 0.000460263 -0.000127087 0.000688917 0.000459061 -0.00684879 -1.00813e-05 -0.00126084 8.94783e-05 -0.000371767 7.66499e-05 -0.000129113 -0.00107876 -0.000529416 2.53491e-05 4.82607e-05 -7.60735e-05 -2.35268e-05 3.49509e-05 -0.000138681 1.49066e-05 -0.000101848 3.32684e-05 7.44653e-05 -7.85425e-05 -6.46047e-05 
1733.9 0 -8.18817e-05 0.000151627 2.826e-05 -4.43134e-05 -0.0108064 -0.000311008 1.80908e-05 0.00043857 -0.000112703 0.000688837 0.000495831 -0.00728734 -8.28672e-07 -0.00131583 9.64813e-05 -0.000378587 4.72946e-05 -0.000138705 -0.00102271 -0.000536829 3.30362e-05 5.18449e-05 -7.99508e-05 -2.11263e-05 3.50239e-05 -0.000134734 9.5289e-06 -0.000113848 3.91103e-05 6.27559e-05 -7.92663e-05 -6.20631e-05 
1734.25 0 -8.35658e-05 0.000241995 2.6518e-05 -4.17542e-05 -0.0104011 -0.000261687 4.83167e-06 0.000414519 -0.000102162 0.000684386 0.000524792 -0.00770381 8.70734e-06 -0.0013634 9.81951e-05 -0.000384983 1.95184e-05 -0.000148569 -0.00096452 -0.000543266 3.99463e-05 5.43721e-05 -8.68541e-05 -1.85964e-05 3.22483e-05 -0.000130521 4.42608e-06 -0.0001234 4.44761e-05 5.06385e-05 -7.75652e-05 -5.87011e-05 
1734.6 0 -8.41428e-05 0.000330275 2.53684e-05 -3.97299e-05 -0.0099803 -0.000211682 -4.13035e-06 0.000387873 -9.57297e-05 0.000674892 0.000547973 -0.00809847 1.84542e-05 -0.00140416 9.3609e-05 -0.000387818 -4.88117e-06 -0.000158214 -0.000907242 -0.000549915 4.57843e-05 5.60878e-05 -9.52619e-05 -1.67049e-05 2.88592e-05 -0.000124891 -8.48162e-07 -0.000131281 4.93294e-05 3.78784e-05 -7.34186e-05 -5.349e-05 
1734.95 0 -8.4957e-05 0.000415968 2.55459e-05 -3.72711e-05 -0.00954471 -0.000161824 -6.43457e-06 0.000361206 -9.39688e-05 0.000659597 0.000565226 -0.00847191 2.68963e-05 -0.00144025 8.37233e-05 -0.000387749 -2.68383e-05 -0.000164738 -0.000851636 -0.000556246 5.15369e-05 5.77031e-05 -0.000102894 -1.59597e-05 2.6976e-05 -0.00011891 -5.64503e-06 -0.000138985 5.47819e-05 2.4775e-05 -6.84213e-05 -4.71273e-05 
1735.3 0 -8.65648e-05 0.000500327 2.66158e-05 -3.49123e-05 -0.00909463 -0.000113236 -4.43993e-06 0.000336377 -9.4889e-05 0.00064102 0.000577499 -0.00882306 3.30086e-05 -0.00147315 7.13589e-05 -0.000386356 -4.80693e-05 -0.000166834 -0.000795822 -0.000561693 5.69957e-05 5.85758e-05 -0.000108989 -1.72187e-05 2.64169e-05 -0.000113262 -9.20368e-06 -0.000146889 6.23083e-05 1.1188e-05 -6.35166e-05 -4.11258e-05 
1735.65 0 -8.8737e-05 0.000582962 2.79241e-05 -3.37843e-05 -0.00863153 -6.60793e-05 -9.11665e-07 0.000312532 -9.46126e-05 0.000620803 0.000588298 -0.00915059 3.85451e-05 -0.00150298 6.07099e-05 -0.000384243 -6.96468e-05 -0.000165356 -0.000736917 -0.000565169 5.97933e-05 5.68182e-05 -0.00011248 -2.13428e-05 2.67888e-05 -0.000108034 -1.1538e-05 -0.000154598 7.11694e-05 -3.0796e-06 -5.87348e-05 -3.62205e-05 
1736 0 -9.10118e-05 0.000662835 2.97512e-05 -3.30271e-05 -0.0081559 -1.74326e-05 9.73532e-07 0.00028807 -9.07942e-05 0.000597094 0.000597345 -0.00945366 4.61022e-05 -0.00152909 5.56661e-05 -0.000383117 -9.3071e-05 -0.000162474 -0.000673956 -0.000565949 6.04254e-05 5.31214e-05 -0.000112001 -2.85999e-05 2.73763e-05 -0.000104627 -1.3217e-05 -0.000162117 7.95638e-05 -1.63331e-05 -5.53936e-05 -3.2238e-05 
1736.35 0 -9.15352e-05 0.000740264 3.18797e-05 -3.22931e-05 -0.00766917 3.49808e-05 -3.44011e-06 0.000260996 -8.54934e-05 0.000569142 0.000600148 -0.00973198 5.63567e-05 -0.00155152 5.8381e-05 -0.000384587 -0.000118322 -0.000159362 -0.000609237 -0.000564715 6.11341e-05 4.9019e-05 -0.000106463 -3.66299e-05 2.70069e-05 -0.000103567 -1.40492e-05 -0.000168669 8.75482e-05 -2.79543e-05 -5.43818e-05 -3.00335e-05 
1736.7 0 -8.84626e-05 0.000815194 3.244e-05 -3.17953e-05 -0.00717452 8.93351e-05 -1.25423e-05 0.000231149 -8.13489e-05 0.000537066 0.000592081 -0.00998671 6.82747e-05 -0.00157139 6.75547e-05 -0.000388063 -0.000143713 -0.000155689 -0.000547381 -0.000562844 6.19602e-05 4.4297e-05 -9.81199e-05 -4.21541e-05 2.55906e-05 -0.000103089 -1.37796e-05 -0.000174176 9.5083e-05 -3.86557e-05 -5.28909e-05 -3.05855e-05 
1737.05 0 -8.23957e-05 0.000887693 3.1557e-05 -3.08133e-05 -0.00667374 0.000139564 -2.26817e-05 0.000199258 -7.6402e-05 0.000502001 0.000571275 -0.0102204 8.00463e-05 -0.0015916 8.15111e-05 -0.000390239 -0.000168673 -0.000150981 -0.000489582 -0.00056052 6.2982e-05 3.92957e-05 -8.97883e-05 -4.48057e-05 2.30691e-05 -0.000102424 -1.36294e-05 -0.000179707 0.000102229 -4.79319e-05 -4.83372e-05 -3.26497e-05 
1737.4 0 -7.47733e-05 0.000958676 3.06876e-05 -3.00696e-05 -0.00616667 0.000179544 -3.44153e-05 0.000166991 -6.9035e-05 0.000466835 0.00054055 -0.0104347 9.06098e-05 -0.00161162 0.000100001 -0.000388852 -0.000192996 -0.000143643 -0.000432353 -0.000558237 6.35977e-05 3.33471e-05 -8.09341e-05 -4.58667e-05 1.91917e-05 -0.000101353 -1.34257e-05 -0.0001859 0.000108956 -5.49064e-05 -4.00721e-05 -3.49274e-05 
1737.75 0 -6.60392e-05 0.00102798 2.97689e-05 -3.03554e-05 -0.00565335 0.000208382 -4.89787e-05 0.00013627 -6.05692e-05 0.000435362 0.000506565 -0.0106293 0.000102198 -0.00162824 0.000121536 -0.000384023 -0.000216324 -0.000133552 -0.000374073 -0.000556566 6.23537e-05 2.58284e-05 -7.04905e-05 -4.59693e-05 1.37403e-05 -9.87867e-05 -1.21784e-05 -0.000192716 0.000114053 -5.98719e-05 -2.91155e-05 -3.62853e-05 
1738.1 0 -5.63179e-05 0.00109492 2.84799e-05 -3.0703e-05 -0.00513418 0.000231061 -6.62231e-05 0.000104845 -5.11186e-05 0.000408747 0.000474568 -0.0108023 0.000117461 -0.0016428 0.00014408 -0.000373569 -0.000238089 -0.000122891 -0.000315355 -0.000555358 5.8252e-05 1.87474e-05 -5.95337e-05 -4.42783e-05 7.92161e-06 -9.57016e-05 -1.02255e-05 -0.000199361 0.000116593 -6.37819e-05 -1.7244e-05 -3.52569e-05 
1738.45 0 -4.70733e-05 0.00116047 2.76783e-05 -3.05725e-05 -0.00461084 0.00025219 -8.30325e-05 7.14353e-05 -3.86915e-05 0.000384898 0.000443039 -0.0109509 0.000137924 -0.00165732 0.000164413 -0.000355832 -0.000259225 -0.000112061 -0.000254081 -0.000552421 5.24346e-05 1.47298e-05 -4.8964e-05 -4.18814e-05 3.5627e-06 -9.29695e-05 -8.53033e-06 -0.000205348 0.000117633 -6.624e-05 -4.54086e-06 -3.25744e-05 
1738.8 0 -3.94048e-05 0.00122495 2.76412e-05 -2.98419e-05 -0.00408733 0.000271204 -9.9636e-05 3.85232e-05 -2.03506e-05 0.000364162 0.000410638 -0.0110752 0.000162345 -0.00166814 0.000178214 -0.000332748 -0.000281643 -0.000100819 -0.00018778 -0.000544668 4.78392e-05 1.33461e-05 -3.94421e-05 -4.23264e-05 4.5023e-07 -8.95549e-05 -5.96355e-06 -0.000211856 0.000118508 -6.73214e-05 7.92586e-06 -2.92795e-05 
1739.15 0 -3.19083e-05 0.00128652 2.70079e-05 -2.8643e-05 -0.00356372 0.000287186 -0.000119695 8.02308e-06 6.75766e-06 0.000348207 0.000379224 -0.0111786 0.000189755 -0.00167236 0.00018751 -0.000305977 -0.000303584 -8.9947e-05 -0.000115914 -0.000531096 4.36037e-05 1.22576e-05 -3.10532e-05 -4.63955e-05 -7.84056e-07 -8.5781e-05 -1.88971e-06 -0.000219103 0.000119122 -6.75865e-05 1.80349e-05 -2.51171e-05 
1739.5 0 -2.32035e-05 0.00134389 2.52936e-05 -2.80602e-05 -0.00303418 0.000300737 -0.00014315 -1.98657e-05 3.98393e-05 0.000336071 0.000347331 -0.011261 0.000219347 -0.00167058 0.000197785 -0.000274563 -0.000321802 -7.881e-05 -3.87348e-05 -0.000510379 3.7768e-05 1.03943e-05 -2.29499e-05 -5.07435e-05 3.94425e-07 -8.38129e-05 2.89079e-06 -0.000226298 0.000119023 -6.65697e-05 2.60608e-05 -2.0566e-05 
1739.85 0 -1.48832e-05 0.00139721 2.2797e-05 -2.7922e-05 -0.00249686 0.000310477 -0.00016727 -4.44979e-05 7.29843e-05 0.000324171 0.000312741 -0.0113162 0.000248791 -0.00166402 0.000208733 -0.000236746 -0.000334536 -6.66837e-05 4.17402e-05 -0.000483363 3.12207e-05 7.6737e-06 -1.52928e-05 -5.29715e-05 2.57877e-06 -8.33787e-05 7.36497e-06 -0.000232455 0.000118292 -6.3926e-05 3.29564e-05 -1.60043e-05 
1740.2 0 -8.23167e-06 0.00144591 2.07088e-05 -2.67831e-05 -0.00195713 0.000314286 -0.000191477 -6.53458e-05 0.000103473 0.000308863 0.000275653 -0.0113393 0.00027556 -0.00165166 0.000215835 -0.000193451 -0.000341464 -5.32331e-05 0.000122607 -0.000452958 2.566e-05 3.99981e-06 -8.26566e-06 -5.45364e-05 4.68707e-06 -8.28356e-05 1.11791e-05 -0.000237287 0.000117207 -6.03003e-05 3.89301e-05 -1.19103e-05 
1740.55 0 -2.49833e-06 0.00148927 1.872e-05 -2.33343e-05 -0.00142133 0.000311462 -0.000214497 -8.19646e-05 0.000131172 0.000289735 0.000237495 -0.0113309 0.000298882 -0.00163166 0.000216163 -0.000147364 -0.000343203 -3.98908e-05 0.000202429 -0.000420666 2.07667e-05 -5.59044e-07 -2.52687e-06 -5.6403e-05 6.05014e-06 -8.23656e-05 1.54143e-05 -0.000240804 0.000115693 -5.7292e-05 4.38424e-05 -1.01615e-05 
1740.9 0 3.44381e-06 0.00152875 1.67575e-05 -1.85333e-05 -0.000893393 0.000303864 -0.000234552 -9.40805e-05 0.000158901 0.000268134 0.000200988 -0.0112959 0.000319112 -0.00160438 0.000210326 -9.8081e-05 -0.000343137 -2.77309e-05 0.000280862 -0.000385507 1.7302e-05 -5.82153e-06 3.58348e-07 -5.61835e-05 6.26145e-06 -8.24843e-05 2.05714e-05 -0.000243659 0.00011461 -5.53674e-05 4.7776e-05 -1.20622e-05 
1741.25 0 9.21034e-06 0.00156638 1.57424e-05 -1.33388e-05 -0.000373747 0.000295524 -0.000252006 -0.000102043 0.00018879 0.000243704 0.000165879 -0.0112395 0.000335826 -0.00157284 0.000200628 -4.32075e-05 -0.000344165 -1.56565e-05 0.000355796 -0.000349178 1.64061e-05 -1.179e-05 1.02798e-06 -5.2806e-05 6.94412e-06 -8.36594e-05 2.55354e-05 -0.000246 0.000114353 -5.54645e-05 5.08224e-05 -1.6307e-05 
1741.6 0 1.28182e-05 0.00160338 1.60465e-05 -8.73676e-06 0.000138862 0.000287879 -0.000265874 -0.000104801 0.000219071 0.000215652 0.000129475 -0.0111638 0.000351659 -0.00154172 0.000189074 1.73163e-05 -0.000345465 -3.62081e-06 0.000427345 -0.000316084 1.68167e-05 -1.89291e-05 8.26519e-07 -4.73157e-05 8.84287e-06 -8.49644e-05 2.87143e-05 -0.000246946 0.000114661 -5.89819e-05 5.28907e-05 -2.11129e-05 
1741.95 0 1.46461e-05 0.00163979 1.75167e-05 -5.98384e-06 0.000645545 0.000278472 -0.000274176 -0.00010084 0.000247214 0.000184084 9.43105e-05 -0.0110696 0.000369287 -0.0015129 0.00017769 7.97872e-05 -0.000345946 5.52488e-06 0.000497934 -0.000286203 1.64046e-05 -2.63722e-05 -4.3735e-07 -4.12199e-05 9.55319e-06 -8.5482e-05 3.01071e-05 -0.000246312 0.000115014 -6.48857e-05 5.36363e-05 -2.59176e-05 
1742.3 0 1.79529e-05 0.00167413 1.92774e-05 -4.47275e-06 0.00114726 0.000267458 -0.000278134 -9.35389e-05 0.000272064 0.000150424 6.47693e-05 -0.0109554 0.000387367 -0.00148535 0.00016682 0.000139339 -0.00034666 8.815e-06 0.000567736 -0.000256595 1.46162e-05 -3.22276e-05 -2.98079e-06 -3.4654e-05 8.80109e-06 -8.45854e-05 3.01293e-05 -0.000245123 0.000115217 -7.10554e-05 5.21711e-05 -3.02911e-05 
1742.65 0 2.29455e-05 0.0017045 2.03042e-05 -3.00428e-06 0.00164322 0.00025683 -0.000280767 -8.69549e-05 0.000294288 0.000116623 3.86494e-05 -0.0108214 0.000402534 -0.00145722 0.000156837 0.000194054 -0.000347305 9.23382e-06 0.000634711 -0.000226319 1.09289e-05 -3.74281e-05 -6.17499e-06 -2.76776e-05 8.66637e-06 -8.12559e-05 2.95959e-05 -0.00024399 0.000115014 -7.68976e-05 4.95568e-05 -3.31269e-05 
1743 0 2.7438e-05 0.00172967 2.01314e-05 -8.4972e-07 0.00213082 0.000244318 -0.000282466 -7.96676e-05 0.000314505 8.48303e-05 1.39229e-05 -0.0106709 0.000414417 -0.00142745 0.000148748 0.000245805 -0.000347381 1.14012e-05 0.000697672 -0.000197201 5.29371e-06 -4.34916e-05 -9.03784e-06 -2.17874e-05 9.53044e-06 -7.62854e-05 2.93262e-05 -0.00024217 0.000112917 -8.11961e-05 4.72477e-05 -3.58247e-05 
1743.35 0 3.00638e-05 0.00174897 1.96924e-05 2.03444e-06 0.00260908 0.000228621 -0.000283886 -6.97322e-05 0.00033396 5.47202e-05 -7.58023e-06 -0.0105045 0.000425207 -0.00139624 0.000141327 0.000295958 -0.00034825 1.48579e-05 0.000758015 -0.000169475 -8.17306e-08 -4.98289e-05 -1.21913e-05 -1.68758e-05 1.12883e-05 -7.09661e-05 2.90815e-05 -0.000239071 0.000108423 -8.41044e-05 4.53534e-05 -4.02508e-05 
1743.7 0 2.89607e-05 0.00176294 1.88376e-05 5.88708e-06 0.003077 0.000211995 -0.000286864 -5.94878e-05 0.00035428 2.41873e-05 -2.39745e-05 -0.0103186 0.000435132 -0.00136296 0.000135165 0.000342188 -0.000349441 1.67029e-05 0.000817026 -0.000141539 -3.84726e-06 -5.54271e-05 -1.61401e-05 -1.27375e-05 1.30289e-05 -6.43904e-05 2.89705e-05 -0.000235001 0.00010221 -8.72864e-05 4.34432e-05 -4.51856e-05 
1744.05 0 2.37813e-05 0.00177135 1.72391e-05 1.00371e-05 0.00353159 0.000195897 -0.000293068 -5.27175e-05 0.000374211 -5.34233e-06 -3.516e-05 -0.010113 0.000443045 -0.00132557 0.000133721 0.000381877 -0.000351572 1.67901e-05 0.000873894 -0.000112176 -6.54726e-06 -6.02812e-05 -1.91519e-05 -9.40705e-06 1.22897e-05 -5.55373e-05 2.82563e-05 -0.000230532 9.45707e-05 -9.14052e-05 4.16043e-05 -4.85401e-05 
1744.4 0 1.72793e-05 0.00177393 1.58858e-05 1.24307e-05 0.00397153 0.000180999 -0.000305707 -4.94522e-05 0.000391502 -3.28819e-05 -4.13183e-05 -0.00988835 0.000447007 -0.00128244 0.00013787 0.000414919 -0.000355661 1.73503e-05 0.000926302 -8.15005e-05 -8.96303e-06 -6.35851e-05 -1.9407e-05 -6.37868e-06 6.92734e-06 -4.58636e-05 2.65767e-05 -0.000226293 8.63908e-05 -9.64946e-05 4.02574e-05 -5.00567e-05 
1744.75 0 1.24961e-05 0.00177142 1.39357e-05 1.27138e-05 0.00439495 0.000169807 -0.00032623 -4.65901e-05 0.000406975 -6.15487e-05 -4.2859e-05 -0.00964252 0.00044569 -0.00123362 0.000145404 0.000441382 -0.000359797 1.89878e-05 0.00097183 -5.15044e-05 -1.06059e-05 -6.41636e-05 -1.82158e-05 -5.0226e-06 -1.26814e-06 -3.57117e-05 2.52108e-05 -0.000222902 7.94827e-05 -0.000101174 3.83934e-05 -5.09726e-05 
1745.1 0 9.92343e-06 0.00176421 1.06806e-05 1.18932e-05 0.00479864 0.000164143 -0.000350661 -4.19518e-05 0.000423228 -9.32583e-05 -4.35746e-05 -0.00937565 0.00043981 -0.00118103 0.000153056 0.000461044 -0.000363263 2.0615e-05 0.00101045 -2.34459e-05 -1.08331e-05 -6.28309e-05 -1.77834e-05 -6.27316e-06 -8.42414e-06 -2.53569e-05 2.46034e-05 -0.00021949 7.49478e-05 -0.00010367 3.44799e-05 -5.14455e-05 
1745.45 0 8.50612e-06 0.00175275 7.59097e-06 1.04839e-05 0.0051813 0.000161436 -0.000373551 -3.58238e-05 0.000441699 -0.000127606 -4.70549e-05 -0.0090905 0.000431856 -0.00112649 0.000158241 0.00047513 -0.000365884 2.15672e-05 0.00104541 3.02366e-06 -1.00488e-05 -6.15126e-05 -1.89745e-05 -8.66123e-06 -1.36436e-05 -1.6143e-05 2.42461e-05 -0.000214875 7.20346e-05 -0.00010338 2.91481e-05 -5.13522e-05 
1745.8 0 8.86424e-06 0.00173811 5.28885e-06 8.77328e-06 0.00554289 0.000158736 -0.000393517 -2.96127e-05 0.000462558 -0.000163662 -5.48108e-05 -0.0087904 0.000425141 -0.00107052 0.000162186 0.000485206 -0.000365898 2.12683e-05 0.00107862 2.74185e-05 -8.55983e-06 -6.14866e-05 -2.24323e-05 -1.05087e-05 -1.80698e-05 -8.48556e-06 2.43861e-05 -0.000209327 7.03708e-05 -0.000100199 2.33935e-05 -5.09792e-05 
1746.15 0 1.13331e-05 0.0017205 3.25009e-06 6.7389e-06 0.00588379 0.000154633 -0.000410874 -2.41537e-05 0.000485218 -0.000201005 -6.66864e-05 -0.00847755 0.000421542 -0.00101236 0.000166911 0.000492596 -0.000362416 1.86944e-05 0.00110802 5.00323e-05 -5.94285e-06 -6.29373e-05 -2.75885e-05 -1.09822e-05 -2.31049e-05 -2.40933e-06 2.49475e-05 -0.000203504 7.03422e-05 -9.46289e-05 1.67428e-05 -4.99464e-05 
1746.5 0 1.37467e-05 0.0016994 6.5211e-07 5.09523e-06 0.00620655 0.000146296 -0.000424166 -2.10959e-05 0.00050595 -0.000239591 -7.84936e-05 -0.00815146 0.000420353 -0.000953001 0.000171513 0.000498555 -0.000356691 1.39919e-05 0.00113197 7.14873e-05 -1.29663e-06 -6.58694e-05 -3.15549e-05 -9.88754e-06 -2.92629e-05 2.6257e-06 2.58853e-05 -0.000197943 7.13654e-05 -8.84574e-05 9.47175e-06 -4.81121e-05 
1746.85 0 1.36083e-05 0.00167403 -3.56895e-06 4.56013e-06 0.00651288 0.000131582 -0.000432691 -2.00767e-05 0.000520148 -0.000277559 -8.46035e-05 -0.00781396 0.000421709 -0.000893846 0.000172083 0.000503593 -0.000351766 9.20655e-06 0.00115273 9.08791e-05 5.94396e-06 -7.07531e-05 -3.41156e-05 -7.07788e-06 -3.52739e-05 7.94178e-06 2.70435e-05 -0.00019342 7.23216e-05 -8.32052e-05 2.93483e-06 -4.57501e-05 
1747.2 0 1.10663e-05 0.00164454 -9.08794e-06 5.90842e-06 0.00680176 0.000110669 -0.000439414 -1.67956e-05 0.00052862 -0.000312676 -8.23861e-05 -0.00746684 0.0004243 -0.000833349 0.00016577 0.000509449 -0.000349199 5.817e-06 0.00117174 0.000108617 1.43843e-05 -7.65279e-05 -3.68095e-05 -2.14922e-06 -3.99513e-05 1.35438e-05 2.78142e-05 -0.000190269 7.30778e-05 -7.92021e-05 -1.69755e-06 -4.22555e-05 
1747.55 0 8.20712e-06 0.00161099 -1.44845e-05 9.89032e-06 0.0070699 8.62934e-05 -0.000445819 -9.03653e-06 0.000533365 -0.00034616 -7.29375e-05 -0.00710846 0.00042439 -0.000772339 0.000153488 0.000517612 -0.000347732 2.63186e-06 0.00118761 0.000125482 2.1269e-05 -8.11563e-05 -4.00832e-05 4.05531e-06 -4.23964e-05 2.08359e-05 2.8088e-05 -0.000187521 7.41235e-05 -7.51438e-05 -4.56012e-06 -3.8e-05 
1747.9 0 4.44307e-06 0.0015731 -1.82678e-05 1.58242e-05 0.00731621 6.22161e-05 -0.000450643 1.42652e-06 0.000534619 -0.000379555 -5.92775e-05 -0.00673875 0.000420748 -0.000712769 0.000135794 0.000527534 -0.000344781 -2.06521e-06 0.00120116 0.000142011 2.58487e-05 -8.46912e-05 -4.43581e-05 1.04601e-05 -4.18932e-05 3.08322e-05 2.8381e-05 -0.000183399 7.53507e-05 -7.04514e-05 -7.1557e-06 -3.49087e-05 
1748.25 0 -1.92968e-06 0.00153304 -2.07625e-05 2.25012e-05 0.00754316 4.11228e-05 -0.000452903 1.28491e-05 0.000532379 -0.00041225 -4.37557e-05 -0.00635853 0.000414257 -0.000653672 0.000111841 0.000538135 -0.000338213 -8.70158e-06 0.0012144 0.000158325 2.80097e-05 -8.74196e-05 -5.05251e-05 1.75876e-05 -3.92272e-05 4.05333e-05 3.00671e-05 -0.000177325 7.62351e-05 -6.55356e-05 -9.63665e-06 -3.33285e-05 
1748.6 0 -1.09761e-05 0.00149328 -2.31702e-05 2.81878e-05 0.00775198 2.3682e-05 -0.000451227 2.45562e-05 0.000526365 -0.000443311 -2.76834e-05 -0.00596744 0.000405839 -0.000593851 8.16172e-05 0.000549135 -0.00032943 -1.77304e-05 0.00122726 0.000174283 2.68245e-05 -8.91542e-05 -5.83952e-05 2.51038e-05 -3.65242e-05 4.69561e-05 3.32305e-05 -0.000170407 7.66848e-05 -6.05263e-05 -1.18995e-05 -3.15907e-05 
1748.95 0 -2.13976e-05 0.00145351 -2.56854e-05 3.22719e-05 0.00794274 9.30196e-06 -0.000445026 3.73261e-05 0.000518155 -0.00047194 -1.04054e-05 -0.00556819 0.00039433 -0.000532223 4.58444e-05 0.000559824 -0.000322465 -2.99082e-05 0.00123859 0.000190263 2.3161e-05 -8.96517e-05 -6.69285e-05 3.25467e-05 -3.61703e-05 5.04717e-05 3.66373e-05 -0.000163159 7.70459e-05 -5.4792e-05 -1.45837e-05 -2.78134e-05 
1749.3 0 -3.14959e-05 0.00141276 -2.8508e-05 3.53799e-05 0.00811782 -1.72631e-06 -0.000436923 4.9827e-05 0.00050965 -0.000497106 9.66283e-06 -0.00516531 0.000377903 -0.000468988 6.26886e-06 0.00056896 -0.000318899 -4.60303e-05 0.001249 0.000205985 2.04502e-05 -8.85048e-05 -7.35014e-05 3.99697e-05 -3.79492e-05 5.20287e-05 3.9509e-05 -0.000155935 7.64476e-05 -4.8765e-05 -1.74673e-05 -2.23611e-05 
1749.65 0 -4.18813e-05 0.00137061 -3.1596e-05 3.77354e-05 0.00827866 -6.70912e-06 -0.000428651 5.96197e-05 0.000501153 -0.000517162 3.13252e-05 -0.00476007 0.000356584 -0.000404263 -3.5646e-05 0.000576232 -0.000317017 -6.6735e-05 0.00125892 0.000220117 2.01934e-05 -8.5025e-05 -7.78311e-05 4.64935e-05 -3.95158e-05 5.23575e-05 4.09346e-05 -0.000149344 7.30229e-05 -4.33362e-05 -2.10076e-05 -1.90073e-05 
1750 0 -5.34514e-05 0.00132615 -3.37379e-05 3.97416e-05 0.00842288 -3.67977e-06 -0.000417799 6.54816e-05 0.00049413 -0.000530495 5.05469e-05 -0.00435418 0.000331239 -0.000337465 -7.69302e-05 0.000581261 -0.000315875 -9.05654e-05 0.0012672 0.000232051 2.13043e-05 -7.88301e-05 -8.12487e-05 5.27227e-05 -4.03756e-05 5.23756e-05 4.02415e-05 -0.000142845 6.6146e-05 -3.87932e-05 -2.70475e-05 -1.93772e-05 
1750.35 0 -6.42351e-05 0.00127864 -3.44907e-05 4.14807e-05 0.00854907 6.28426e-06 -0.000401455 6.83041e-05 0.000489076 -0.00053594 6.56525e-05 -0.0039498 0.000302193 -0.000269934 -0.000113659 0.000583062 -0.000315523 -0.000113608 0.00127286 0.000240443 2.32501e-05 -7.19347e-05 -8.47252e-05 5.99445e-05 -4.20097e-05 5.14477e-05 3.73621e-05 -0.000135981 5.70456e-05 -3.48865e-05 -3.47262e-05 -2.19103e-05 
1750.7 0 -7.24838e-05 0.0012294 -3.41277e-05 4.21834e-05 0.00865857 2.18828e-05 -0.000380933 7.09913e-05 0.000484142 -0.000532419 7.87162e-05 -0.00354671 0.00027245 -0.000202269 -0.000144979 0.000579725 -0.000317469 -0.000133021 0.00127572 0.000243831 2.62461e-05 -6.65933e-05 -9.01057e-05 6.76686e-05 -4.37027e-05 5.03291e-05 3.28921e-05 -0.000128115 4.73352e-05 -3.06557e-05 -4.13039e-05 -2.40182e-05 
1751.05 0 -7.84292e-05 0.00117864 -3.31383e-05 4.22356e-05 0.00875386 4.41029e-05 -0.000358899 7.58103e-05 0.00047786 -0.000520052 9.05068e-05 -0.00314577 0.00024739 -0.000134197 -0.00017105 0.000572362 -0.000322376 -0.000148981 0.00127603 0.00024292 2.95015e-05 -6.37242e-05 -9.69315e-05 7.55572e-05 -4.35434e-05 5.07782e-05 2.8928e-05 -0.000118946 3.71099e-05 -2.52196e-05 -4.51298e-05 -2.37433e-05 
1751.4 0 -8.37173e-05 0.00112534 -3.38667e-05 4.19283e-05 0.00883828 7.27708e-05 -0.000336718 8.15515e-05 0.000470536 -0.000500019 9.99294e-05 -0.00274594 0.000230505 -6.61368e-05 -0.000192052 0.000564394 -0.000328085 -0.000164514 0.00127346 0.000240642 3.21173e-05 -6.23214e-05 -0.000103085 8.31478e-05 -4.17533e-05 5.20936e-05 2.70228e-05 -0.000109177 2.59779e-05 -1.93458e-05 -4.56638e-05 -2.10794e-05 
1751.75 0 -8.98912e-05 0.00106933 -3.79997e-05 4.00914e-05 0.00891121 0.000103507 -0.000316607 8.4943e-05 0.000464209 -0.00047348 0.000106875 -0.00234207 0.000221246 1.48484e-06 -0.000209159 0.000558996 -0.000331618 -0.000181387 0.00126704 0.000241757 3.20494e-05 -6.17279e-05 -0.000107673 8.89651e-05 -3.96737e-05 5.4443e-05 2.71973e-05 -9.89427e-05 1.50277e-05 -1.37942e-05 -4.44706e-05 -1.69601e-05 
1752.1 0 -9.63714e-05 0.00101093 -4.37943e-05 3.72488e-05 0.00896817 0.000131229 -0.000299463 8.5518e-05 0.000460614 -0.000443615 0.000112257 -0.00193125 0.00021723 6.72082e-05 -0.00022383 0.000556764 -0.000330442 -0.000200235 0.00125546 0.00024933 2.86653e-05 -6.12707e-05 -0.000110272 9.25172e-05 -3.88985e-05 5.89964e-05 2.92836e-05 -8.90766e-05 4.81198e-06 -7.56713e-06 -4.31677e-05 -1.282e-05 
1752.45 0 -0.000101026 0.000949956 -4.79321e-05 3.48493e-05 0.00900463 0.000154553 -0.000283628 8.36235e-05 0.000459082 -0.00041243 0.000116859 -0.00151537 0.000214267 0.000129609 -0.000236506 0.000554955 -0.000323472 -0.000220973 0.00123803 0.000263665 2.43737e-05 -6.16154e-05 -0.000109927 9.4439e-05 -3.96244e-05 6.42881e-05 3.20903e-05 -7.99748e-05 -5.1486e-06 -1.7575e-07 -4.25124e-05 -9.09554e-06 
1752.8 0 -0.000101755 0.000886495 -5.00159e-05 3.36445e-05 0.00901877 0.000175629 -0.000267862 8.08703e-05 0.000458243 -0.000378856 0.000119816 -0.00109637 0.000207514 0.000188813 -0.000248092 0.000551753 -0.000312409 -0.000241726 0.00121542 0.000283177 2.14778e-05 -6.2839e-05 -0.000106935 9.64034e-05 -3.9815e-05 6.77338e-05 3.44113e-05 -7.11727e-05 -1.62011e-05 7.60328e-06 -4.32983e-05 -4.73468e-06 
1753.15 0 -9.89722e-05 0.00082195 -5.06869e-05 3.26981e-05 0.00901142 0.000196729 -0.000252514 7.81496e-05 0.000458325 -0.00034123 0.000118314 -0.000675588 0.000195272 0.000243381 -0.000261221 0.000546547 -0.000298511 -0.000260076 0.00118878 0.000305372 1.99173e-05 -6.20462e-05 -0.000102753 9.95051e-05 -3.72996e-05 6.93021e-05 3.51263e-05 -6.20697e-05 -2.72465e-05 1.45121e-05 -4.60184e-05 1.10748e-06 
1753.5 0 -9.56682e-05 0.000757283 -5.00762e-05 3.02865e-05 0.00898306 0.000216252 -0.000235713 7.48675e-05 0.000460667 -0.000298953 0.000109421 -0.000255344 0.000177131 0.000293335 -0.000276747 0.000540566 -0.000280328 -0.00027472 0.00115962 0.000327283 1.84952e-05 -5.87302e-05 -9.84884e-05 0.000102999 -3.36785e-05 7.01107e-05 3.40941e-05 -5.22955e-05 -3.5845e-05 1.95869e-05 -4.9799e-05 7.49711e-06 
1753.85 0 -9.30979e-05 0.000692063 -4.98164e-05 2.74492e-05 0.00893277 0.000229057 -0.000215192 7.25262e-05 0.000464497 -0.000253485 9.66194e-05 0.000161316 0.000153276 0.000339561 -0.000293449 0.000535776 -0.000257539 -0.000286662 0.00112744 0.000344891 1.66342e-05 -5.45345e-05 -9.42868e-05 0.000106311 -3.17934e-05 6.98645e-05 3.15567e-05 -4.21466e-05 -4.13542e-05 2.28733e-05 -5.35556e-05 1.28916e-05 
1754.2 0 -9.12781e-05 0.000626018 -5.0698e-05 2.53096e-05 0.0088633 0.000236546 -0.000193219 7.30662e-05 0.000466929 -0.000208074 8.58059e-05 0.000571867 0.000126665 0.000380216 -0.000311692 0.000532501 -0.000232043 -0.000297226 0.00109222 0.000354892 1.41699e-05 -5.05099e-05 -8.96732e-05 0.000109057 -3.08253e-05 6.7535e-05 2.74549e-05 -3.21762e-05 -4.37482e-05 2.47211e-05 -5.60301e-05 1.73797e-05 
1754.55 0 -9.03491e-05 0.000560888 -5.16064e-05 2.34231e-05 0.00877956 0.000245503 -0.000173051 7.64156e-05 0.000467404 -0.000165871 7.62548e-05 0.000976218 9.96678e-05 0.000415372 -0.000332087 0.000530107 -0.000206419 -0.000305907 0.00105797 0.000357421 1.05795e-05 -4.73042e-05 -8.42514e-05 0.000110692 -2.99504e-05 6.37188e-05 2.24862e-05 -2.31946e-05 -4.41062e-05 2.50839e-05 -5.63968e-05 2.07899e-05 
1754.9 0 -8.90135e-05 0.000498354 -5.13806e-05 2.1698e-05 0.00868167 0.000259341 -0.000154301 8.24951e-05 0.000467216 -0.000129168 6.36504e-05 0.00137342 7.16025e-05 0.000449663 -0.000353085 0.000530482 -0.000181839 -0.000313041 0.00102727 0.000355138 5.6711e-06 -4.49952e-05 -7.8659e-05 0.000110919 -2.89592e-05 6.08682e-05 1.79551e-05 -1.50997e-05 -4.47401e-05 2.37905e-05 -5.46749e-05 2.19225e-05 
1755.25 0 -8.68974e-05 0.000436896 -5.02615e-05 2.02112e-05 0.00856931 0.000276869 -0.000134509 9.26901e-05 0.000467388 -9.75991e-05 4.46089e-05 0.00176034 4.18435e-05 0.000486751 -0.000370663 0.000534888 -0.000158347 -0.000319666 0.000999175 0.000348648 -7.88245e-07 -4.33277e-05 -7.44048e-05 0.000109638 -2.77839e-05 5.97591e-05 1.49863e-05 -6.70472e-06 -4.68518e-05 2.16607e-05 -5.31331e-05 2.1052e-05 
1755.6 0 -8.31566e-05 0.000374765 -4.86292e-05 1.841e-05 0.00844474 0.000295569 -0.000112739 0.000107362 0.000467263 -6.93563e-05 1.98731e-05 0.00213798 1.27193e-05 0.000527066 -0.000382421 0.000541932 -0.000135973 -0.000326319 0.000971257 0.000336828 -8.05882e-06 -4.13342e-05 -7.22009e-05 0.000108696 -2.76423e-05 5.98426e-05 1.26788e-05 1.71705e-06 -5.06614e-05 2.06937e-05 -5.44228e-05 1.99456e-05 
1755.95 0 -7.58747e-05 0.00031117 -4.63361e-05 1.64945e-05 0.0083062 0.000314942 -9.06798e-05 0.000123413 0.000466046 -4.27334e-05 -9.35232e-06 0.00250825 -1.35777e-05 0.000569573 -0.000388827 0.000548203 -0.000116216 -0.000333746 0.000940767 0.000320874 -1.4542e-05 -3.84704e-05 -7.26661e-05 0.000110178 -2.84829e-05 6.14112e-05 1.1375e-05 9.26814e-06 -5.62544e-05 2.11955e-05 -5.8255e-05 2.11863e-05 
1756.3 0 -6.49013e-05 0.000244625 -4.33943e-05 1.56038e-05 0.00815041 0.000332566 -7.07235e-05 0.000136833 0.000463457 -1.71749e-05 -4.37785e-05 0.00287084 -3.56933e-05 0.000612939 -0.000390716 0.000549621 -0.000101847 -0.000341062 0.00090591 0.000302391 -1.87883e-05 -3.53333e-05 -7.55341e-05 0.000114663 -2.95044e-05 6.27789e-05 1.2388e-05 1.71437e-05 -6.30014e-05 2.21535e-05 -6.26177e-05 2.61426e-05 
1756.65 0 -5.19636e-05 0.000175614 -3.88636e-05 1.66308e-05 0.00797563 0.000344376 -5.37976e-05 0.000146181 0.000457432 7.98641e-06 -8.17483e-05 0.00322582 -5.28586e-05 0.00065495 -0.000387304 0.000544179 -9.25275e-05 -0.000344739 0.000867121 0.000284565 -2.03985e-05 -3.25718e-05 -7.88412e-05 0.000120861 -3.03679e-05 6.19278e-05 1.48789e-05 2.62661e-05 -7.01521e-05 2.28272e-05 -6.60357e-05 3.35847e-05 
1757 0 -3.91511e-05 0.000105911 -3.28328e-05 1.96303e-05 0.00778128 0.000349133 -4.02589e-05 0.000152577 0.000444256 3.37155e-05 -0.000119978 0.00357023 -6.54161e-05 0.000693021 -0.000378369 0.000533916 -8.55227e-05 -0.000343305 0.000825745 0.000270701 -1.99612e-05 -2.9792e-05 -8.22544e-05 0.000127636 -3.01179e-05 5.99382e-05 1.79369e-05 3.54357e-05 -7.77418e-05 2.29707e-05 -6.71639e-05 4.17089e-05 
1757.35 0 -2.73569e-05 3.49039e-05 -2.57804e-05 2.31456e-05 0.0075676 0.000347385 -3.12554e-05 0.000155228 0.000423703 5.9279e-05 -0.000157777 0.00389915 -7.36642e-05 0.000727088 -0.000365841 0.000521121 -7.80042e-05 -0.000337398 0.000781452 0.000260228 -1.84748e-05 -2.5081e-05 -8.66573e-05 0.000133604 -2.83124e-05 5.72854e-05 2.04971e-05 4.29809e-05 -8.54615e-05 2.27687e-05 -6.48098e-05 5.15862e-05 
1757.7 0 -1.60199e-05 -3.78248e-05 -1.82543e-05 2.65626e-05 0.00733563 0.000338257 -2.62258e-05 0.000152064 0.000398865 8.3321e-05 -0.000196068 0.0042085 -7.90508e-05 0.00075966 -0.000352273 0.000505436 -6.85255e-05 -0.000328014 0.000731778 0.000251619 -1.65426e-05 -1.7539e-05 -8.98157e-05 0.000137365 -2.55838e-05 5.2722e-05 2.16922e-05 4.81753e-05 -9.20749e-05 2.28729e-05 -5.89091e-05 6.51944e-05 
1758.05 0 -4.75028e-06 -0.000109069 -1.1768e-05 3.09891e-05 0.00709079 0.000320315 -2.48071e-05 0.000143746 0.000370171 0.000105947 -0.00023309 0.00449712 -8.43722e-05 0.000789477 -0.00033992 0.000487288 -5.95317e-05 -0.000316867 0.000677767 0.000243732 -1.37682e-05 -8.14126e-06 -8.91606e-05 0.000138517 -2.1973e-05 4.47841e-05 2.23058e-05 5.25575e-05 -9.63173e-05 2.33978e-05 -5.0594e-05 8.10626e-05 
1758.4 0 6.08687e-06 -0.000174416 -7.51853e-06 3.56489e-05 0.00683875 0.000294756 -2.84713e-05 0.000132783 0.000335888 0.000128642 -0.000264624 0.00476858 -9.03588e-05 0.000813484 -0.000331261 0.000469398 -5.42478e-05 -0.000305725 0.000625119 0.000236346 -9.9572e-06 1.20884e-06 -8.61295e-05 0.000138642 -1.65906e-05 3.47752e-05 2.26278e-05 5.65657e-05 -9.82359e-05 2.33254e-05 -4.06229e-05 9.56994e-05 
1758.75 0 1.61021e-05 -0.000233932 -5.15419e-06 3.95993e-05 0.00658116 0.000266613 -3.5734e-05 0.000120426 0.000297109 0.000151752 -0.000290094 0.00502361 -9.60443e-05 0.000833217 -0.000328195 0.000453581 -5.15128e-05 -0.000295742 0.000576303 0.000232743 -5.75947e-06 9.07648e-06 -8.29764e-05 0.000139429 -1.04183e-05 2.61168e-05 2.19594e-05 5.90633e-05 -9.87275e-05 2.24588e-05 -2.89537e-05 0.000108645 
1759.1 0 2.52755e-05 -0.000289814 -3.44577e-06 4.3245e-05 0.00632041 0.000238379 -4.28919e-05 0.000106849 0.000257657 0.00017756 -0.000313768 0.00526153 -0.000102628 0.000851772 -0.000329421 0.00043966 -5.07257e-05 -0.00028621 0.000530505 0.000234851 -5.66286e-07 1.52706e-05 -7.87704e-05 0.000140156 -6.17771e-06 1.98111e-05 2.07361e-05 6.03274e-05 -9.80602e-05 2.26091e-05 -1.65233e-05 0.000120637 
1759.45 0 3.43564e-05 -0.000343442 -2.00436e-06 4.68723e-05 0.00605765 0.000208222 -4.97579e-05 9.30496e-05 0.000217083 0.000210046 -0.000339268 0.00548563 -0.000112466 0.000869717 -0.000331935 0.000429346 -5.38069e-05 -0.000277016 0.000486768 0.000239712 6.88758e-06 2.02151e-05 -7.19309e-05 0.000139635 -4.812e-06 1.63363e-05 1.879e-05 6.17457e-05 -9.67117e-05 2.37383e-05 -4.94326e-06 0.00012865 
1759.8 0 4.35272e-05 -0.000396821 -9.76953e-07 4.98017e-05 0.00579129 0.000174496 -5.60858e-05 7.85711e-05 0.000172868 0.00024927 -0.000364527 0.0057018 -0.000126305 0.000886839 -0.00033421 0.000425974 -6.00039e-05 -0.000271001 0.000444574 0.000244411 1.62121e-05 2.46589e-05 -6.45276e-05 0.000137714 -3.79603e-06 1.58965e-05 1.53292e-05 6.39585e-05 -9.6301e-05 2.44768e-05 5.89267e-06 0.000131271 
1760.15 0 5.10869e-05 -0.000451579 -2.74811e-07 5.18468e-05 0.0055173 0.000137042 -5.96739e-05 6.22764e-05 0.000125689 0.000289814 -0.000385632 0.00591339 -0.000143339 0.000902664 -0.000334496 0.000429761 -6.71692e-05 -0.000269186 0.000402792 0.000248347 2.68595e-05 2.78186e-05 -5.87183e-05 0.000133925 -9.08203e-08 1.77432e-05 1.06743e-05 6.62092e-05 -9.76745e-05 2.4368e-05 1.55304e-05 0.000132078 
1760.5 0 5.46822e-05 -0.000508026 -1.52686e-07 5.37609e-05 0.00523185 9.55446e-05 -5.85275e-05 4.49135e-05 7.81786e-05 0.000325998 -0.000399601 0.00611776 -0.000161384 0.000916999 -0.000331547 0.000436533 -7.46006e-05 -0.000267442 0.000361388 0.000252597 3.74224e-05 3.04195e-05 -5.40709e-05 0.000128192 5.23928e-06 1.99059e-05 5.78904e-06 6.84592e-05 -0.000100688 2.37933e-05 2.25962e-05 0.000133706 
1760.85 0 5.40455e-05 -0.000563991 -8.07476e-07 5.5716e-05 0.00493487 5.03514e-05 -5.30782e-05 2.72707e-05 3.28542e-05 0.000356751 -0.000401729 0.00631111 -0.00017876 0.000931334 -0.00032539 0.000440879 -8.30907e-05 -0.000259635 0.00031922 0.000258898 4.68055e-05 3.32124e-05 -4.94586e-05 0.000121379 1.0952e-05 2.10857e-05 1.55961e-06 7.19181e-05 -0.000103339 2.30395e-05 2.69865e-05 0.000135631 
1761.2 0 5.13722e-05 -0.000617045 -2.38116e-06 5.67114e-05 0.00462715 6.0559e-06 -4.79269e-05 1.25845e-05 -9.27884e-06 0.000384434 -0.00039004 0.00649113 -0.000196752 0.000945818 -0.000315549 0.000441769 -9.18147e-05 -0.00024325 0.000273313 0.000267223 5.52406e-05 3.44141e-05 -4.46247e-05 0.000114568 1.82207e-05 2.10201e-05 -3.04761e-06 7.70445e-05 -0.000104578 2.18773e-05 2.88383e-05 0.000136747 
1761.55 0 4.66773e-05 -0.000667393 -4.42399e-06 5.62537e-05 0.00430938 -3.12841e-05 -4.54532e-05 2.57772e-06 -4.85638e-05 0.000408717 -0.000370171 0.00665514 -0.000215992 0.000958154 -0.00030236 0.000443631 -9.75963e-05 -0.000220764 0.000222789 0.000274373 6.30123e-05 3.38003e-05 -3.88121e-05 0.000108163 2.63634e-05 1.84988e-05 -9.28905e-06 8.24691e-05 -0.000105159 2.10964e-05 2.79351e-05 0.000136584 
1761.9 0 3.92407e-05 -0.000715504 -6.10997e-06 5.48027e-05 0.00398304 -6.20342e-05 -4.26768e-05 -4.08565e-06 -8.4956e-05 0.000425553 -0.000349666 0.00680129 -0.000234553 0.000965766 -0.000288342 0.000447991 -9.87795e-05 -0.000195246 0.000168571 0.000276524 7.11979e-05 3.24326e-05 -3.21738e-05 0.000101687 3.25881e-05 1.30708e-05 -1.62898e-05 8.71452e-05 -0.0001053 2.23972e-05 2.50473e-05 0.000135494 
1762.25 0 3.05817e-05 -0.000760389 -7.48424e-06 5.24193e-05 0.0036489 -9.02651e-05 -3.71993e-05 -8.74948e-06 -0.000116388 0.000431241 -0.000331197 0.00692723 -0.000250113 0.000966676 -0.000274063 0.000449434 -9.62804e-05 -0.000169548 0.000111944 0.000272837 8.14234e-05 3.16786e-05 -2.62533e-05 9.43415e-05 3.57297e-05 7.31729e-06 -2.24453e-05 9.14245e-05 -0.000104946 2.6414e-05 1.96314e-05 0.000134651 
1762.6 0 2.18687e-05 -0.000801222 -9.15239e-06 4.85518e-05 0.00330947 -0.000117034 -3.02918e-05 -1.03478e-05 -0.000142057 0.000425804 -0.000313248 0.0070298 -0.000260737 0.000960724 -0.00025761 0.000443635 -9.02494e-05 -0.000145458 5.65985e-05 0.000265508 9.19443e-05 3.18564e-05 -2.00703e-05 8.66496e-05 3.58293e-05 2.52153e-06 -2.79106e-05 9.56677e-05 -0.000103502 3.15753e-05 1.12325e-05 0.000134397 
1762.95 0 1.41377e-05 -0.000837771 -9.85685e-06 4.33073e-05 0.00296971 -0.000140641 -2.31682e-05 -6.26044e-06 -0.000163623 0.000412591 -0.000295331 0.00710959 -0.000265409 0.000951893 -0.000239314 0.000431826 -8.0274e-05 -0.000124072 6.97699e-06 0.000257049 9.98858e-05 3.30949e-05 -1.22263e-05 7.98373e-05 3.34036e-05 -1.98446e-06 -3.33795e-05 9.97575e-05 -0.000100197 3.6539e-05 2.40868e-06 0.000133863 
1763.3 0 8.04897e-06 -0.000870674 -8.74625e-06 3.76608e-05 0.00263406 -0.000160343 -1.57055e-05 3.68748e-06 -0.000182066 0.000395765 -0.000279847 0.00716916 -0.000266261 0.000943994 -0.000221059 0.000417217 -6.74979e-05 -0.000105918 -3.69514e-05 0.00024993 0.00010487 3.51599e-05 -4.19916e-06 7.3746e-05 2.93685e-05 -5.78013e-06 -3.84648e-05 0.000103583 -9.56624e-05 4.13576e-05 -4.72208e-06 0.000132293 
1763.65 0 3.02556e-06 -0.000901274 -7.80816e-06 3.11081e-05 0.00230297 -0.000176813 -7.22929e-06 1.82171e-05 -0.000198569 0.000378172 -0.000266853 0.00721433 -0.000268386 0.000935028 -0.000205047 0.000403019 -5.47169e-05 -8.93974e-05 -7.79931e-05 0.000244449 0.000107793 3.71209e-05 1.4538e-06 6.77635e-05 2.54258e-05 -6.92183e-06 -4.30975e-05 0.000107962 -9.20567e-05 4.53198e-05 -1.04302e-05 0.000128932 
1764 0 -2.9252e-06 -0.000931583 -8.70743e-06 2.17903e-05 0.00197294 -0.000188254 6.36689e-07 3.6542e-05 -0.000212318 0.000359669 -0.00025581 0.00724946 -0.000273976 0.000922673 -0.000192383 0.000391481 -4.26549e-05 -7.26346e-05 -0.000117209 0.000237919 0.000109402 3.91517e-05 3.82007e-06 6.25926e-05 2.3728e-05 -4.82963e-06 -4.84771e-05 0.000113357 -9.03132e-05 4.76957e-05 -1.60501e-05 0.000124383 
1764.35 0 -1.05797e-05 -0.000962127 -1.02635e-05 1.04567e-05 0.00164293 -0.00019441 5.23957e-06 5.81334e-05 -0.000222386 0.000338994 -0.000245365 0.00727393 -0.000281496 0.000908686 -0.000180973 0.000382621 -2.87114e-05 -5.49582e-05 -0.000155998 0.000228938 0.000108926 4.12407e-05 5.27185e-06 5.95966e-05 2.26943e-05 -2.38285e-06 -5.42318e-05 0.000118519 -8.91173e-05 4.96024e-05 -2.2184e-05 0.000119393 
1764.7 0 -1.8418e-05 -0.00099067 -1.08964e-05 -3.62643e-07 0.00131531 -0.000195465 6.74658e-06 8.30562e-05 -0.000230409 0.000316978 -0.000231759 0.00728549 -0.000291568 0.000894488 -0.000169708 0.000375755 -1.02347e-05 -3.58709e-05 -0.00019646 0.000219292 0.000105949 4.19608e-05 6.82469e-06 5.93152e-05 2.16008e-05 -1.44898e-06 -5.87399e-05 0.000122321 -8.80195e-05 5.10798e-05 -2.80065e-05 0.000113081 
1765.05 0 -2.58935e-05 -0.00101529 -1.12368e-05 -9.47769e-06 0.000990932 -0.000191747 7.31622e-06 0.000110129 -0.000237049 0.000295646 -0.000214795 0.0072836 -0.00030641 0.000879104 -0.000159388 0.000369327 1.28242e-05 -1.82165e-05 -0.000239435 0.000210272 0.000102202 4.22772e-05 7.87389e-06 6.15697e-05 2.16092e-05 -4.62505e-07 -6.18099e-05 0.000124086 -8.71959e-05 5.09423e-05 -3.30291e-05 0.000105069 
1765.4 0 -3.24556e-05 -0.00103673 -1.25018e-05 -1.72693e-05 0.000669329 -0.000184074 7.07273e-06 0.000135187 -0.000241836 0.00027674 -0.000196223 0.00726912 -0.000324694 0.00086117 -0.000150892 0.00036305 3.79695e-05 -5.31747e-06 -0.000282931 0.000200265 9.90483e-05 4.38379e-05 8.27721e-06 6.53814e-05 2.32889e-05 1.76643e-06 -6.45114e-05 0.000125258 -8.52689e-05 4.87221e-05 -3.68758e-05 9.57525e-05 
1765.75 0 -3.80084e-05 -0.00105699 -1.49838e-05 -2.41858e-05 0.00035109 -0.000171819 6.4423e-06 0.000156154 -0.000243368 0.000262275 -0.000176376 0.00724329 -0.000342796 0.000841967 -0.000144296 0.000357753 6.44366e-05 3.74884e-06 -0.000324235 0.000187299 9.51377e-05 4.62232e-05 8.51721e-06 7.08294e-05 2.62067e-05 4.1323e-06 -6.66813e-05 0.000127689 -8.19787e-05 4.56836e-05 -3.84405e-05 8.64579e-05 
1766.1 0 -4.30304e-05 -0.00107701 -1.82649e-05 -2.937e-05 3.64709e-05 -0.000156132 8.35809e-06 0.000176434 -0.000241709 0.000251417 -0.000153946 0.0072085 -0.000358854 0.000821483 -0.000137793 0.000354524 9.13613e-05 9.21002e-06 -0.000362991 0.000171549 9.04363e-05 4.94321e-05 1.05465e-05 7.81294e-05 2.9063e-05 5.41143e-06 -6.79837e-05 0.000130816 -7.81622e-05 4.31278e-05 -3.78671e-05 7.84773e-05 
1766.45 0 -4.78041e-05 -0.00109672 -2.15318e-05 -3.26334e-05 -0.000276719 -0.000139814 1.36504e-05 0.00019915 -0.00023825 0.000242579 -0.000128121 0.00716578 -0.000373706 0.00079757 -0.000129135 0.000353316 0.00011684 8.26106e-06 -0.000397991 0.000154294 8.55088e-05 5.50125e-05 1.44987e-05 8.38819e-05 3.14286e-05 5.55566e-06 -6.96044e-05 0.000133854 -7.33976e-05 3.98558e-05 -3.664e-05 7.08777e-05 
1766.8 0 -5.21878e-05 -0.00111491 -2.44334e-05 -3.59019e-05 -0.000589889 -0.000123859 2.11374e-05 0.00022276 -0.000231492 0.000236249 -0.000100741 0.00711314 -0.000387979 0.000770965 -0.000119949 0.000353069 0.000139506 1.90531e-07 -0.000427953 0.000135323 8.02325e-05 6.18365e-05 1.83653e-05 8.59514e-05 3.32868e-05 3.99307e-06 -7.26004e-05 0.000137341 -6.69348e-05 3.54758e-05 -3.65601e-05 6.19658e-05 
1767.15 0 -5.56157e-05 -0.0011298 -2.64669e-05 -4.08055e-05 -0.000902446 -0.000108955 2.96107e-05 0.000245389 -0.000220242 0.000231656 -7.50409e-05 0.00704875 -0.000399762 0.000745017 -0.00011149 0.000353343 0.000157989 -1.34834e-05 -0.000452916 0.000113616 7.5034e-05 6.74154e-05 2.13307e-05 8.6822e-05 3.38972e-05 1.153e-06 -7.62571e-05 0.000140834 -6.03328e-05 3.10213e-05 -3.82536e-05 5.19945e-05 
1767.5 0 -5.67612e-05 -0.00114157 -2.6366e-05 -4.59147e-05 -0.00121334 -9.74156e-05 3.80926e-05 0.000267448 -0.000206975 0.000226067 -5.19111e-05 0.00697022 -0.000407661 0.000722149 -0.00010196 0.000354107 0.000172101 -2.98694e-05 -0.000475113 9.08019e-05 7.02611e-05 7.26517e-05 2.38838e-05 8.90655e-05 3.2655e-05 -1.10644e-06 -7.85833e-05 0.000142876 -5.47038e-05 2.82978e-05 -3.99046e-05 4.14512e-05 
1767.85 0 -5.44768e-05 -0.00115178 -2.44429e-05 -4.9042e-05 -0.00152078 -8.94944e-05 4.55061e-05 0.000290839 -0.00019503 0.000218808 -3.19552e-05 0.006875 -0.00041299 0.000701977 -9.19265e-05 0.000353916 0.000184231 -4.39636e-05 -0.000496276 7.00361e-05 6.57649e-05 7.84991e-05 2.49666e-05 9.18855e-05 3.18566e-05 -2.33004e-06 -7.79284e-05 0.000142395 -5.0271e-05 2.80996e-05 -3.98938e-05 3.09009e-05 
1768.2 0 -5.00255e-05 -0.00116083 -2.18187e-05 -4.97451e-05 -0.00182204 -8.62717e-05 5.21113e-05 0.000319111 -0.000184889 0.000210544 -1.74636e-05 0.00676332 -0.00041647 0.000684581 -8.34959e-05 0.000352174 0.00019795 -5.27671e-05 -0.000515833 5.20167e-05 6.27285e-05 8.40676e-05 2.38969e-05 9.33853e-05 3.34327e-05 -3.72692e-06 -7.50662e-05 0.000139583 -4.64323e-05 2.94155e-05 -3.84029e-05 2.31165e-05 
1768.55 0 -4.42467e-05 -0.0011681 -1.81416e-05 -4.82808e-05 -0.00211577 -8.92066e-05 5.92952e-05 0.000354523 -0.00017819 0.000200842 -7.929e-06 0.00663916 -0.000417992 0.000670871 -7.865e-05 0.000348972 0.000214151 -5.95461e-05 -0.000533073 3.51461e-05 6.15033e-05 8.90696e-05 2.30449e-05 9.19189e-05 3.58435e-05 -5.47397e-06 -7.29843e-05 0.000135836 -4.12508e-05 3.05351e-05 -3.5648e-05 1.98607e-05 
1768.9 0 -3.79505e-05 -0.00117401 -1.31444e-05 -4.54148e-05 -0.00240293 -9.70828e-05 6.75551e-05 0.000393847 -0.00017529 0.000190147 -4.81395e-07 0.00650662 -0.000417381 0.000660762 -8.04522e-05 0.000344212 0.000232028 -6.93192e-05 -0.000549029 1.90784e-05 5.87116e-05 9.35606e-05 2.43267e-05 8.77649e-05 3.81437e-05 -6.29949e-06 -7.24615e-05 0.000133095 -3.32837e-05 3.04944e-05 -3.40714e-05 2.00282e-05 
1769.25 0 -3.27876e-05 -0.00117863 -7.44403e-06 -4.25416e-05 -0.00268517 -0.000107783 7.75223e-05 0.000430876 -0.000172545 0.000178993 8.4055e-06 0.00636492 -0.000413354 0.000652919 -8.76197e-05 0.00033764 0.000252088 -8.26364e-05 -0.000566763 4.49219e-06 5.26106e-05 9.70023e-05 2.88832e-05 8.41452e-05 4.05118e-05 -6.71152e-06 -7.26157e-05 0.000132371 -2.40506e-05 3.01828e-05 -3.52304e-05 2.07372e-05 
1769.6 0 -2.99176e-05 -0.00118058 -1.39916e-06 -4.06013e-05 -0.00296194 -0.000118322 9.01252e-05 0.000461773 -0.000167463 0.000167279 2.28662e-05 0.00621125 -0.000405373 0.000646369 -9.62471e-05 0.000326443 0.000273451 -9.75909e-05 -0.000589132 -9.51471e-06 4.52379e-05 9.84626e-05 3.52732e-05 8.27886e-05 4.26111e-05 -8.19422e-06 -7.41327e-05 0.000132983 -1.56358e-05 2.92223e-05 -3.73906e-05 1.90334e-05 
1769.95 0 -2.93867e-05 -0.00117878 4.02569e-06 -3.82931e-05 -0.00323063 -0.000124856 0.000104458 0.000487182 -0.000159667 0.000156469 4.44848e-05 0.00604439 -0.000393766 0.000639487 -0.000104505 0.00030669 0.000292729 -0.00011436 -0.000618225 -2.49552e-05 3.77318e-05 9.75465e-05 4.0292e-05 8.22157e-05 4.50692e-05 -9.5746e-06 -7.75027e-05 0.000133419 -7.69546e-06 2.64762e-05 -3.89128e-05 1.50222e-05 
1770.3 0 -3.07391e-05 -0.00117426 8.13545e-06 -3.3761e-05 -0.00348806 -0.00012398 0.000116308 0.00050814 -0.000149737 0.000148592 7.15163e-05 0.00586511 -0.000378902 0.000628153 -0.000111242 0.000278478 0.000306419 -0.000133105 -0.000652976 -4.12812e-05 3.01223e-05 9.50117e-05 4.26047e-05 8.08599e-05 4.81458e-05 -9.79757e-06 -8.17282e-05 0.000133097 9.71272e-07 2.29908e-05 -3.92451e-05 1.08443e-05 
1770.65 0 -3.27303e-05 -0.00116747 1.04484e-05 -2.72669e-05 -0.00373254 -0.000114941 0.000122658 0.000525115 -0.000139458 0.000142343 0.000102126 0.00567603 -0.000361969 0.000609991 -0.00011709 0.000244676 0.000314299 -0.000150957 -0.000688086 -5.8058e-05 2.31919e-05 9.1162e-05 4.30034e-05 7.89426e-05 5.0707e-05 -9.17401e-06 -8.4349e-05 0.000131704 8.81676e-06 1.85709e-05 -3.82128e-05 6.98577e-06 
1771 0 -3.40165e-05 -0.00115881 1.14334e-05 -2.12853e-05 -0.00396644 -9.82631e-05 0.000123828 0.000540574 -0.000131915 0.000134103 0.000133407 0.00548007 -0.000342378 0.000585888 -0.000124904 0.000206719 0.000318542 -0.000167648 -0.000719315 -7.57457e-05 1.62542e-05 8.64721e-05 4.0854e-05 7.6933e-05 5.16446e-05 -7.84347e-06 -8.46303e-05 0.000128967 1.43042e-05 1.24945e-05 -3.5722e-05 3.04771e-06 
1771.35 0 -3.32025e-05 -0.00114974 1.13932e-05 -1.77098e-05 -0.00419359 -7.72727e-05 0.000120304 0.000556945 -0.000126768 0.000122581 0.000160472 0.00527741 -0.000320109 0.00055709 -0.000134909 0.000165919 0.000320722 -0.000185978 -0.000747063 -9.31213e-05 7.40588e-06 8.18126e-05 3.57947e-05 7.42454e-05 5.14479e-05 -5.54905e-06 -8.25444e-05 0.00012571 1.7596e-05 6.72908e-06 -3.20155e-05 -8.46698e-07 
1771.7 0 -2.91661e-05 -0.00114067 9.99555e-06 -1.53987e-05 -0.00441711 -5.67812e-05 0.000112582 0.000573263 -0.000121388 0.000109488 0.000179029 0.0050656 -0.000295379 0.000522596 -0.000145044 0.000123052 0.000322351 -0.0002061 -0.000773368 -0.000108973 -2.79716e-06 7.75926e-05 2.97742e-05 6.99185e-05 5.14147e-05 -2.67721e-06 -7.94632e-05 0.000122367 1.78647e-05 3.57382e-06 -2.86082e-05 -4.69789e-06 
1772.05 0 -2.31875e-05 -0.00113009 8.64081e-06 -1.26822e-05 -0.00463956 -4.0306e-05 0.000101041 0.000586727 -0.000114166 9.54469e-05 0.000190233 0.00484269 -0.000270201 0.000480639 -0.00015399 7.86077e-05 0.000325045 -0.000224971 -0.000799308 -0.000122054 -1.12004e-05 7.4095e-05 2.42166e-05 6.45698e-05 5.20295e-05 -5.24974e-07 -7.6755e-05 0.000118485 1.50006e-05 4.09848e-06 -2.67361e-05 -8.68796e-06 
1772.4 0 -1.73305e-05 -0.00111488 7.99275e-06 -9.59013e-06 -0.00486048 -2.77748e-05 8.68006e-05 0.000596588 -0.000103365 7.98979e-05 0.000197833 0.00460558 -0.000246664 0.000431867 -0.000159901 3.40469e-05 0.000328141 -0.000239608 -0.000825585 -0.000132884 -1.6182e-05 7.08896e-05 1.93602e-05 5.87366e-05 5.45425e-05 1.06438e-07 -7.42452e-05 0.000113584 1.18587e-05 7.58538e-06 -2.50385e-05 -1.16879e-05 
1772.75 0 -1.36301e-05 -0.00109286 7.96024e-06 -7.41713e-06 -0.00507345 -1.78907e-05 7.22115e-05 0.000605652 -8.91103e-05 6.36136e-05 0.000202814 0.00435016 -0.000224174 0.000377463 -0.00016025 -6.37029e-06 0.000331386 -0.000249278 -0.000852825 -0.000141412 -1.86232e-05 6.8069e-05 1.54337e-05 5.3339e-05 5.83285e-05 -1.4392e-06 -7.10392e-05 0.000108064 1.03062e-05 1.17777e-05 -2.31305e-05 -1.31909e-05 
1773.1 0 -1.28913e-05 -0.00106254 8.13233e-06 -7.37683e-06 -0.00527066 -1.03866e-05 5.87485e-05 0.00061489 -7.45341e-05 4.56927e-05 0.000205167 0.00407815 -0.000202994 0.00031849 -0.000155881 -4.02197e-05 0.000336316 -0.000256607 -0.000878051 -0.000147102 -1.95425e-05 6.70935e-05 1.2105e-05 4.99337e-05 6.06373e-05 -5.61459e-06 -6.66122e-05 0.000102944 1.05215e-05 1.57842e-05 -2.16729e-05 -1.46241e-05 
1773.45 0 -1.30553e-05 -0.00102398 8.39611e-06 -9.16088e-06 -0.00545 -4.24361e-06 4.50937e-05 0.000620918 -6.113e-05 2.49454e-05 0.000206119 0.00379545 -0.000184701 0.000258655 -0.000147935 -7.01702e-05 0.000341971 -0.000263932 -0.000896837 -0.000152 -1.95324e-05 6.77454e-05 9.7112e-06 4.8008e-05 6.03752e-05 -8.04709e-06 -6.22934e-05 9.64663e-05 1.2432e-05 1.99721e-05 -2.04058e-05 -1.63382e-05 
1773.8 0 -1.21427e-05 -0.000981878 8.00592e-06 -1.03734e-05 -0.00561198 2.90457e-06 2.95986e-05 0.000620001 -4.91669e-05 3.62543e-06 0.00020567 0.00350526 -0.000168554 0.000202665 -0.000134932 -9.85317e-05 0.000347169 -0.000270163 -0.000907726 -0.000158536 -1.94815e-05 6.89749e-05 8.5121e-06 4.6319e-05 5.82935e-05 -4.41432e-06 -5.88105e-05 8.70685e-05 1.46633e-05 2.37068e-05 -1.78137e-05 -1.75732e-05 
1774.15 0 -1.0195e-05 -0.000941815 6.22231e-06 -1.05786e-05 -0.00575645 1.02252e-05 1.26268e-05 0.000612493 -3.9125e-05 -1.47647e-05 0.000202573 0.0032102 -0.000151276 0.000152519 -0.000116345 -0.000125507 0.000352254 -0.000273043 -0.000910644 -0.000166458 -1.88066e-05 7.01858e-05 7.93452e-06 4.40045e-05 5.32629e-05 2.62088e-06 -5.59494e-05 7.59196e-05 1.60525e-05 2.61798e-05 -1.31766e-05 -1.64963e-05 
1774.5 0 -7.84987e-06 -0.000904603 4.38465e-06 -1.14129e-05 -0.00588402 1.53922e-05 -6.23186e-06 0.000602016 -3.02151e-05 -2.77779e-05 0.000197056 0.00291258 -0.000131689 0.000108123 -9.52369e-05 -0.000150913 0.000357446 -0.000271747 -0.000907645 -0.000172858 -1.62917e-05 7.19819e-05 7.82947e-06 4.09862e-05 4.54624e-05 8.38795e-06 -5.37539e-05 6.5158e-05 1.67491e-05 2.72035e-05 -7.36803e-06 -1.22598e-05 
1774.85 0 -6.51883e-06 -0.000867696 3.50703e-06 -1.3971e-05 -0.00599737 1.60485e-05 -2.63702e-05 0.00058956 -2.01457e-05 -3.47656e-05 0.00018967 0.0026134 -0.000111772 6.82227e-05 -7.53261e-05 -0.00017326 0.000363588 -0.00026719 -0.000902144 -0.000177327 -1.25768e-05 7.44685e-05 8.80445e-06 3.74225e-05 3.74602e-05 1.14176e-05 -5.21465e-05 5.61583e-05 1.77467e-05 2.69264e-05 -3.99349e-07 -5.24367e-06 
1775.2 0 -5.82572e-06 -0.000829945 3.02407e-06 -1.82566e-05 -0.00609827 1.14614e-05 -4.52069e-05 0.000574679 -9.43245e-06 -3.67939e-05 0.000183148 0.00231218 -9.27926e-05 3.05898e-05 -5.76881e-05 -0.000189529 0.000370428 -0.000260056 -0.000897991 -0.000181673 -7.45558e-06 7.66919e-05 1.14619e-05 3.28972e-05 3.07114e-05 1.31021e-05 -5.08762e-05 4.89395e-05 1.95022e-05 2.48161e-05 7.99356e-06 2.84593e-06 
1775.55 0 -4.40589e-06 -0.000791289 2.44902e-06 -2.38413e-05 -0.00618372 3.27523e-06 -6.0453e-05 0.000559066 4.49844e-07 -3.55196e-05 0.00018041 0.00200747 -7.50302e-05 -6.66688e-06 -4.37903e-05 -0.00019813 0.000376529 -0.000251537 -0.000896877 -0.000187961 -1.35375e-06 7.79921e-05 1.37807e-05 2.7819e-05 2.49854e-05 1.50209e-05 -4.96677e-05 4.28804e-05 2.24324e-05 1.92195e-05 1.65363e-05 1.0009e-05 
1775.9 0 -2.24913e-06 -0.000750666 1.65193e-06 -2.87546e-05 -0.00624972 -7.98411e-06 -7.1345e-05 0.00054422 1.05315e-05 -3.10605e-05 0.00018119 0.00169916 -5.80955e-05 -4.42857e-05 -3.37637e-05 -0.000199081 0.000379846 -0.00024413 -0.000897723 -0.000197036 3.22164e-06 7.75926e-05 1.46839e-05 2.45099e-05 1.98976e-05 1.71505e-05 -4.87199e-05 3.6048e-05 2.64988e-05 1.12048e-05 2.36089e-05 1.61588e-05 
1776.25 0 8.56746e-08 -0.000707979 1.1192e-06 -3.17199e-05 -0.00629668 -2.24326e-05 -8.07401e-05 0.000529943 2.23309e-05 -2.47245e-05 0.000183758 0.00139041 -4.29482e-05 -8.51924e-05 -2.52073e-05 -0.000191701 0.000378528 -0.000238725 -0.000898762 -0.000208254 5.69608e-06 7.37651e-05 1.49178e-05 2.41992e-05 1.57057e-05 1.94872e-05 -4.81934e-05 2.79085e-05 3.1962e-05 3.01128e-06 2.91062e-05 2.07588e-05 
1776.6 0 2.46611e-06 -0.000664249 1.42842e-06 -3.40113e-05 -0.00632886 -3.91482e-05 -9.19454e-05 0.000516625 3.69745e-05 -1.92685e-05 0.000189458 0.00108124 -3.10908e-05 -0.000132092 -1.55742e-05 -0.000177674 0.000373411 -0.000232933 -0.000895892 -0.000221194 6.69486e-06 6.62374e-05 1.51502e-05 2.49781e-05 1.37134e-05 2.30324e-05 -4.82942e-05 1.9623e-05 3.83834e-05 -5.08142e-06 3.30035e-05 2.36385e-05 
1776.95 0 3.16946e-06 -0.000620008 2.01016e-06 -3.63374e-05 -0.00634615 -5.46748e-05 -0.000103497 0.000503933 5.35881e-05 -1.70002e-05 0.000198587 0.000769056 -2.13383e-05 -0.000184321 -4.28553e-06 -0.000161707 0.000367963 -0.000225768 -0.000884885 -0.000235216 5.97607e-06 5.80058e-05 1.56404e-05 2.56082e-05 1.47635e-05 2.65046e-05 -4.87002e-05 1.14144e-05 4.46789e-05 -1.27659e-05 3.43716e-05 2.57458e-05 
1777.3 0 1.10117e-06 -0.000573932 1.75131e-06 -3.82213e-05 -0.00634484 -6.67589e-05 -0.000113242 0.000490523 6.94681e-05 -1.7035e-05 0.000209356 0.000454944 -1.17939e-05 -0.000239494 7.41915e-06 -0.000147629 0.000363308 -0.000216758 -0.000865442 -0.000247088 4.94505e-06 5.13278e-05 1.60447e-05 2.60369e-05 1.53271e-05 2.8944e-05 -4.83137e-05 2.8588e-06 5.04957e-05 -1.80797e-05 3.48593e-05 2.88165e-05 
1777.65 0 -5.84287e-07 -0.000525847 4.44737e-07 -3.97e-05 -0.00632461 -7.53796e-05 -0.000122125 0.000478085 8.2004e-05 -1.52983e-05 0.000221786 0.000141662 -3.67905e-06 -0.000294091 1.82924e-05 -0.000136114 0.000356731 -0.000205184 -0.000840416 -0.000254082 5.31186e-06 4.62481e-05 1.72066e-05 2.62309e-05 1.35965e-05 3.10448e-05 -4.64299e-05 -6.34536e-06 5.62695e-05 -2.22625e-05 3.67276e-05 3.44285e-05 
1778 0 1.93699e-06 -0.000477098 -1.58403e-06 -4.04618e-05 -0.00628524 -8.06174e-05 -0.000130887 0.00047067 8.94472e-05 -1.03083e-05 0.000235542 -0.000168491 8.17664e-07 -0.000344998 2.75431e-05 -0.000124391 0.000347084 -0.000191799 -0.000812843 -0.000256857 5.98379e-06 4.24309e-05 2.02313e-05 2.53353e-05 1.22761e-05 3.35398e-05 -4.34114e-05 -1.57021e-05 6.2771e-05 -2.87869e-05 3.96566e-05 4.06425e-05 
1778.35 0 6.45872e-06 -0.000428355 -4.31412e-06 -4.09381e-05 -0.00622647 -8.21596e-05 -0.000137887 0.000468138 9.32955e-05 -4.37995e-06 0.000249514 -0.000472293 1.27257e-06 -0.000391845 3.49935e-05 -0.000110127 0.000334153 -0.000178985 -0.00078318 -0.000257735 5.79313e-06 3.94665e-05 2.3317e-05 2.16958e-05 1.29853e-05 3.78932e-05 -4.02591e-05 -2.49416e-05 7.03848e-05 -3.77965e-05 4.33927e-05 4.35546e-05 
1778.7 0 7.92609e-06 -0.000380758 -7.22049e-06 -4.09651e-05 -0.00615186 -8.20203e-05 -0.000142118 0.000465424 9.58296e-05 -9.06428e-07 0.000265522 -0.000767182 -1.7957e-06 -0.000434401 4.02867e-05 -9.58254e-05 0.000315106 -0.000167994 -0.000750496 -0.000259755 5.67055e-06 3.5978e-05 2.52241e-05 1.44653e-05 1.2808e-05 4.42758e-05 -3.91586e-05 -3.43346e-05 7.7852e-05 -4.70862e-05 4.71089e-05 4.19008e-05 
1779.05 0 6.03163e-06 -0.000335622 -9.41975e-06 -3.89779e-05 -0.00606745 -7.98872e-05 -0.000145055 0.000458749 9.70478e-05 -1.24611e-06 0.00028722 -0.00105252 -7.9113e-06 -0.000472263 4.36838e-05 -8.29072e-05 0.000286892 -0.000157807 -0.000716108 -0.000264829 6.4807e-06 3.08702e-05 2.63685e-05 4.60207e-06 1.01919e-05 5.14831e-05 -4.07892e-05 -4.33445e-05 8.34718e-05 -5.48942e-05 4.7937e-05 3.82279e-05 
1779.4 0 3.2657e-06 -0.000293543 -1.00476e-05 -3.61352e-05 -0.00597622 -7.15209e-05 -0.000149353 0.00044792 9.51074e-05 -5.17992e-06 0.000312301 -0.00133064 -1.65242e-05 -0.000506255 4.74776e-05 -6.91473e-05 0.000251038 -0.000147124 -0.000682845 -0.000271924 8.25762e-06 2.34545e-05 2.84698e-05 -6.51654e-06 7.21532e-06 5.84403e-05 -4.38811e-05 -5.03021e-05 8.65106e-05 -6.02691e-05 4.44222e-05 3.52363e-05 
1779.75 0 9.6248e-07 -0.000253306 -8.73331e-06 -3.52492e-05 -0.00587735 -5.7033e-05 -0.000155215 0.0004333 8.68992e-05 -1.30693e-05 0.000334889 -0.00160157 -2.76638e-05 -0.000536993 5.30817e-05 -5.53578e-05 0.000213246 -0.000134412 -0.000653888 -0.000279815 1.06885e-05 1.42411e-05 3.26959e-05 -1.7607e-05 4.06852e-06 6.26847e-05 -4.8034e-05 -5.54894e-05 8.64664e-05 -6.26864e-05 3.66831e-05 3.26935e-05 
1780.1 0 -6.38248e-07 -0.000213598 -5.60681e-06 -3.59868e-05 -0.00577119 -4.00173e-05 -0.000160707 0.000415613 7.2218e-05 -2.53607e-05 0.000353975 -0.00186425 -3.87974e-05 -0.000566618 5.91004e-05 -4.46431e-05 0.000176853 -0.000117034 -0.000631938 -0.000288995 1.37108e-05 4.36107e-06 3.79456e-05 -2.64496e-05 -6.10464e-07 6.38447e-05 -5.36971e-05 -6.13543e-05 8.24959e-05 -6.32275e-05 2.58849e-05 2.95664e-05 
1780.45 0 -9.20869e-07 -0.00017393 -1.31283e-06 -3.68896e-05 -0.00565693 -2.11407e-05 -0.000163774 0.000396693 5.50905e-05 -4.01381e-05 0.00037053 -0.00212081 -4.50023e-05 -0.000596971 6.16107e-05 -3.87347e-05 0.000141963 -9.35167e-05 -0.000614358 -0.00030036 1.75771e-05 -5.69275e-06 4.34371e-05 -3.25919e-05 -5.52297e-06 6.21884e-05 -5.97836e-05 -6.90002e-05 7.57702e-05 -6.43598e-05 1.3946e-05 2.61419e-05 
1780.8 0 7.68533e-08 -0.000132549 3.56952e-06 -3.72765e-05 -0.00553252 1.08749e-06 -0.00016466 0.000379294 3.9232e-05 -5.40858e-05 0.00038179 -0.00236968 -4.38481e-05 -0.000626546 5.94007e-05 -3.70545e-05 0.000107752 -6.42957e-05 -0.000594552 -0.000313757 2.23399e-05 -1.61869e-05 4.9772e-05 -3.78341e-05 -8.02219e-06 5.79049e-05 -6.49049e-05 -7.79044e-05 6.83262e-05 -6.79172e-05 2.23516e-06 2.19602e-05 
1781.15 0 7.34603e-07 -8.88074e-05 8.83633e-06 -3.71067e-05 -0.00539893 2.4815e-05 -0.000164098 0.000364702 2.6885e-05 -6.65152e-05 0.000383424 -0.00260847 -3.6721e-05 -0.000652995 5.46934e-05 -3.78026e-05 7.22721e-05 -3.04532e-05 -0.000570137 -0.000326386 2.68115e-05 -2.5942e-05 5.51886e-05 -4.16649e-05 -8.2397e-06 5.34588e-05 -6.85634e-05 -8.63607e-05 6.03482e-05 -7.41446e-05 -7.23225e-06 1.51497e-05 
1781.5 0 8.37645e-08 -4.5189e-05 1.36701e-05 -3.765e-05 -0.00525422 4.60208e-05 -0.000162102 0.000352812 2.03663e-05 -7.92996e-05 0.00037656 -0.00283801 -2.4983e-05 -0.000675975 4.92496e-05 -3.93753e-05 3.27282e-05 5.79331e-06 -0.000543026 -0.000334881 2.94516e-05 -3.37669e-05 5.78217e-05 -4.33579e-05 -9.31796e-06 5.05653e-05 -7.10294e-05 -9.28348e-05 5.24737e-05 -8.09902e-05 -1.3188e-05 6.93699e-06 
1781.85 0 -9.2265e-07 -3.24507e-06 1.77255e-05 -3.97195e-05 -0.00509575 6.42756e-05 -0.000159749 0.000342647 1.91512e-05 -9.31764e-05 0.000366536 -0.00305744 -1.0942e-05 -0.000696123 4.40297e-05 -3.94487e-05 -1.04581e-05 4.14968e-05 -0.000514225 -0.000338423 2.99949e-05 -4.01289e-05 5.88699e-05 -4.38238e-05 -1.21795e-05 4.75176e-05 -7.2445e-05 -9.78251e-05 4.59358e-05 -8.5317e-05 -1.66152e-05 -4.95227e-07 
1782.2 0 -7.36915e-09 3.77881e-05 2.04983e-05 -4.22848e-05 -0.00492594 8.2127e-05 -0.000158051 0.000332325 2.09688e-05 -0.00010904 0.000353991 -0.00326533 2.43606e-06 -0.000715031 3.87703e-05 -3.69689e-05 -5.36958e-05 7.42034e-05 -0.000483219 -0.000339767 2.90416e-05 -4.4909e-05 5.89705e-05 -4.42735e-05 -1.48834e-05 4.30078e-05 -7.27406e-05 -0.000102501 4.04019e-05 -8.62339e-05 -1.86901e-05 -7.34399e-06 
1782.55 0 2.65448e-06 7.92714e-05 2.21846e-05 -4.41691e-05 -0.00474786 9.8631e-05 -0.000157387 0.000321257 2.53051e-05 -0.000127929 0.000336202 -0.00346428 1.49629e-05 -0.000732096 3.42032e-05 -3.27475e-05 -9.39736e-05 0.000103391 -0.000449601 -0.000341795 2.68419e-05 -4.68379e-05 5.76585e-05 -4.54924e-05 -1.68843e-05 3.82686e-05 -7.18193e-05 -0.000106813 3.64042e-05 -8.55274e-05 -2.05705e-05 -1.33428e-05 
1782.9 0 5.49344e-06 0.000120666 2.32829e-05 -4.52715e-05 -0.00456057 0.000110904 -0.000157948 0.000311071 3.24974e-05 -0.000149367 0.000314457 -0.00365702 2.68484e-05 -0.000745334 3.28145e-05 -2.60837e-05 -0.000130562 0.000129427 -0.000415098 -0.000344153 2.32311e-05 -4.60563e-05 5.54079e-05 -4.7181e-05 -1.94062e-05 3.39494e-05 -6.9882e-05 -0.00011054 3.38503e-05 -8.31805e-05 -2.36487e-05 -1.79695e-05 
1783.25 0 8.05834e-06 0.000161976 2.40533e-05 -4.64017e-05 -0.00436147 0.00012102 -0.000160774 0.000303106 4.08916e-05 -0.000172037 0.000291652 -0.00384149 3.8138e-05 -0.000756276 3.60671e-05 -1.74665e-05 -0.000164186 0.000152064 -0.000384119 -0.000344838 1.94492e-05 -4.43109e-05 5.36526e-05 -4.85532e-05 -2.2612e-05 2.90551e-05 -6.76511e-05 -0.000113487 3.14501e-05 -7.84663e-05 -2.90949e-05 -2.17547e-05 
1783.6 0 1.07592e-05 0.000204421 2.54113e-05 -4.83503e-05 -0.00415091 0.00013338 -0.000167343 0.000296022 4.76073e-05 -0.000193196 0.000266393 -0.00401503 4.95676e-05 -0.000769167 4.26829e-05 -1.00876e-05 -0.000193275 0.000170569 -0.000358181 -0.000343956 1.66881e-05 -4.28158e-05 5.33097e-05 -4.85567e-05 -2.69364e-05 2.32685e-05 -6.56125e-05 -0.000116678 2.92909e-05 -7.34615e-05 -3.68214e-05 -2.46798e-05 
1783.95 0 1.38198e-05 0.000247303 2.80449e-05 -5.02599e-05 -0.00393173 0.000149362 -0.000176003 0.000287007 5.19215e-05 -0.000210372 0.000237027 -0.00417575 6.37256e-05 -0.000786679 5.16851e-05 -5.67251e-06 -0.000217264 0.000184034 -0.00033452 -0.000343571 1.41297e-05 -4.14446e-05 5.47685e-05 -4.69547e-05 -3.35603e-05 1.72389e-05 -6.26957e-05 -0.000122118 2.81911e-05 -6.97183e-05 -4.52121e-05 -2.74707e-05 
1784.3 0 1.89448e-05 0.000290938 3.11704e-05 -5.16878e-05 -0.00370645 0.000165799 -0.000185394 0.000274774 5.56902e-05 -0.000223403 0.000205375 -0.00432375 8.25074e-05 -0.000808724 6.26091e-05 -4.01933e-06 -0.000238647 0.000192569 -0.000309527 -0.000342636 1.10908e-05 -3.94642e-05 5.6548e-05 -4.48752e-05 -4.11675e-05 1.15815e-05 -5.77051e-05 -0.000129638 2.72014e-05 -6.77552e-05 -5.27136e-05 -3.17353e-05 
1784.65 0 2.71321e-05 0.000336293 3.31375e-05 -5.36276e-05 -0.00347619 0.000179885 -0.000195815 0.000259855 6.034e-05 -0.000232825 0.00017456 -0.00446056 0.000103412 -0.000831627 7.44403e-05 -5.11052e-06 -0.000258727 0.000196637 -0.000282236 -0.000338004 6.83639e-06 -3.67559e-05 5.75031e-05 -4.30165e-05 -4.74529e-05 7.45988e-06 -5.05113e-05 -0.000138195 2.47689e-05 -6.65112e-05 -5.83418e-05 -3.70868e-05 
1785 0 3.68386e-05 0.000381935 3.29652e-05 -5.48353e-05 -0.00324116 0.0001912 -0.000206753 0.000242076 6.54657e-05 -0.00023871 0.000145763 -0.00458599 0.000125152 -0.000852197 8.68031e-05 -7.86173e-06 -0.000278364 0.000198469 -0.000255861 -0.000330668 1.80693e-06 -3.41494e-05 5.87281e-05 -4.12399e-05 -5.16082e-05 6.13973e-06 -4.32022e-05 -0.000147283 2.15565e-05 -6.45885e-05 -6.15644e-05 -4.18111e-05 
1785.35 0 4.66744e-05 0.000425068 3.12119e-05 -5.42221e-05 -0.00300263 0.000201815 -0.000219167 0.000220015 7.12431e-05 -0.000242251 0.000116955 -0.00469764 0.000149591 -0.000871187 9.97533e-05 -9.5859e-06 -0.000297768 0.000201776 -0.000233247 -0.000321395 -3.34043e-06 -3.22109e-05 6.08956e-05 -3.92041e-05 -5.36894e-05 6.91444e-06 -3.78021e-05 -0.000156102 1.9197e-05 -6.15235e-05 -6.24336e-05 -4.5092e-05 
1785.7 0 5.59876e-05 0.000463737 2.8151e-05 -5.24409e-05 -0.00276147 0.000212019 -0.000234441 0.000194782 7.78918e-05 -0.000245948 8.64018e-05 -0.00479184 0.000176786 -0.000888779 0.00011324 -8.22778e-06 -0.000313109 0.000208017 -0.000212061 -0.000309273 -8.22273e-06 -3.0661e-05 6.28763e-05 -3.79217e-05 -5.37244e-05 7.98486e-06 -3.33166e-05 -0.000164678 1.92982e-05 -5.71373e-05 -6.19206e-05 -4.70592e-05 
1786.05 0 6.44843e-05 0.00049879 2.40429e-05 -4.99825e-05 -0.00251975 0.00021951 -0.000250281 0.000169875 8.42868e-05 -0.000252787 5.39124e-05 -0.00486655 0.000203749 -0.00090199 0.000127348 -3.96446e-06 -0.000321075 0.000216136 -0.000188415 -0.000294899 -1.22646e-05 -2.95413e-05 6.3555e-05 -3.70141e-05 -5.20265e-05 8.20201e-06 -2.82476e-05 -0.000173444 2.28812e-05 -5.18374e-05 -6.0125e-05 -4.81481e-05 
1786.4 0 7.26227e-05 0.000531139 1.81359e-05 -4.65684e-05 -0.00228077 0.000222137 -0.00026399 0.000148584 9.0773e-05 -0.000263515 2.08131e-05 -0.00492633 0.000229432 -0.000907876 0.000142119 6.02522e-07 -0.000322878 0.000223976 -0.000162708 -0.000278967 -1.5447e-05 -3.00476e-05 6.2863e-05 -3.50032e-05 -4.97572e-05 8.24739e-06 -2.32641e-05 -0.000181935 3.00546e-05 -4.67584e-05 -5.71646e-05 -4.85067e-05 
1786.75 0 8.08068e-05 0.000560564 1.13019e-05 -4.16662e-05 -0.00204486 0.000218952 -0.000276015 0.000131299 9.86785e-05 -0.000275157 -1.06442e-05 -0.00497687 0.000253882 -0.000908789 0.000157589 5.54505e-06 -0.000320626 0.000230272 -0.000137569 -0.000259987 -1.91507e-05 -3.19384e-05 6.20899e-05 -3.12144e-05 -4.58608e-05 8.09582e-06 -1.98627e-05 -0.000189297 3.86965e-05 -4.19622e-05 -5.37583e-05 -4.79276e-05 
1787.1 0 8.67141e-05 0.000586914 5.05903e-06 -3.61075e-05 -0.00181115 0.00021114 -0.000285901 0.000115707 0.000106654 -0.000284728 -3.93472e-05 -0.00501849 0.000274361 -0.000908991 0.000173037 1.24317e-05 -0.000314208 0.000233898 -0.000112938 -0.00023656 -2.43884e-05 -3.42753e-05 6.20447e-05 -2.61875e-05 -3.88281e-05 7.47981e-06 -1.81002e-05 -0.000195537 4.53817e-05 -3.72666e-05 -4.96783e-05 -4.63102e-05 
1787.45 0 8.83709e-05 0.00061006 2.94332e-07 -3.10015e-05 -0.00157819 0.000200756 -0.000291823 0.000100354 0.00011254 -0.000290682 -6.47889e-05 -0.00505041 0.000289493 -0.000908398 0.00018692 2.15975e-05 -0.000303944 0.000235566 -8.64195e-05 -0.000209736 -2.97951e-05 -3.718e-05 6.24032e-05 -2.0802e-05 -2.98867e-05 6.67391e-06 -1.70201e-05 -0.000200584 4.95179e-05 -3.2658e-05 -4.46096e-05 -4.382e-05 
1787.8 0 8.75668e-05 0.000630933 -2.92214e-06 -2.68324e-05 -0.00134461 0.000189346 -0.000294461 8.50392e-05 0.000116895 -0.000291618 -8.58119e-05 -0.00507177 0.000300284 -0.000904948 0.000198107 3.28366e-05 -0.00029276 0.000238398 -5.67126e-05 -0.000182783 -3.37052e-05 -4.10144e-05 6.26227e-05 -1.6327e-05 -2.14805e-05 6.15626e-06 -1.53342e-05 -0.000203937 5.25766e-05 -2.85311e-05 -3.80525e-05 -4.10262e-05 
1788.15 0 8.6553e-05 0.000650767 -6.01773e-06 -2.3961e-05 -0.00111057 0.000178846 -0.000296088 7.03451e-05 0.000121402 -0.000286882 -0.000100939 -0.00508198 0.000308798 -0.000898447 0.000206348 4.7245e-05 -0.000281582 0.000243634 -2.50018e-05 -0.000156345 -3.62375e-05 -4.58657e-05 6.20786e-05 -1.35056e-05 -1.43013e-05 6.07711e-06 -1.34117e-05 -0.000205446 5.43835e-05 -2.59428e-05 -3.00341e-05 -3.90792e-05 
1788.5 0 8.43534e-05 0.000670144 -9.05772e-06 -2.23679e-05 -0.000877847 0.000170346 -0.000296843 5.72879e-05 0.000127165 -0.00027989 -0.00011096 -0.00508229 0.000314746 -0.00088938 0.00021122 6.63045e-05 -0.00026797 0.000248505 7.70137e-06 -0.000127533 -3.8951e-05 -5.03338e-05 6.0936e-05 -1.11009e-05 -8.64476e-06 6.55253e-06 -1.30506e-05 -0.000205362 5.44329e-05 -2.47569e-05 -2.09622e-05 -3.94612e-05 
1788.85 0 8.0245e-05 0.000687537 -1.30102e-05 -2.14693e-05 -0.000647295 0.000161963 -0.000295017 4.66557e-05 0.000134638 -0.000275002 -0.000118038 -0.00507489 0.000315788 -0.000877624 0.00021424 8.8055e-05 -0.000251616 0.000250317 4.13332e-05 -9.53226e-05 -4.32405e-05 -5.30855e-05 6.11186e-05 -7.65898e-06 -5.48695e-06 6.78316e-06 -1.36881e-05 -0.000203622 5.3764e-05 -2.19224e-05 -1.09404e-05 -4.19299e-05 
1789.2 0 7.56513e-05 0.000703502 -1.90359e-05 -2.08585e-05 -0.000417867 0.000152445 -0.000290938 3.75043e-05 0.000142034 -0.000269572 -0.000123169 -0.00505687 0.000312469 -0.000863686 0.00021879 0.000109116 -0.000234901 0.000249228 7.68621e-05 -6.12532e-05 -4.83179e-05 -5.36814e-05 6.42902e-05 -2.79701e-06 -5.94282e-06 5.39526e-06 -1.36828e-05 -0.000199983 5.28003e-05 -1.66115e-05 -1.04154e-06 -4.52474e-05 
1789.55 0 7.22598e-05 0.000718682 -2.59574e-05 -2.04746e-05 -0.000191076 0.000142935 -0.000287266 2.68773e-05 0.000148143 -0.000257936 -0.000124831 -0.00502386 0.00030517 -0.000848567 0.000226236 0.000130817 -0.000218461 0.000246746 0.000115458 -2.50267e-05 -5.22545e-05 -5.34681e-05 7.01591e-05 3.77948e-06 -9.35785e-06 4.77887e-06 -1.31818e-05 -0.000195681 5.21481e-05 -1.11627e-05 8.62504e-06 -4.98226e-05 
1789.9 0 7.17751e-05 0.000731127 -3.26665e-05 -1.98423e-05 3.04121e-05 0.000136142 -0.000285198 1.51714e-05 0.000152845 -0.000241136 -0.00012315 -0.00497698 0.000292203 -0.000833003 0.000234667 0.000156335 -0.000202916 0.000243534 0.000157155 1.35059e-05 -5.47651e-05 -5.47158e-05 7.72279e-05 9.51224e-06 -1.21895e-05 6.42101e-06 -1.32073e-05 -0.000191185 5.21069e-05 -5.91273e-06 1.95653e-05 -5.64079e-05 
1790.25 0 7.43259e-05 0.000740503 -3.85394e-05 -1.85615e-05 0.000243874 0.000132955 -0.000283308 2.53952e-06 0.00015733 -0.000224487 -0.000121874 -0.00491919 0.000275473 -0.000815488 0.000243158 0.000184431 -0.000189175 0.000238509 0.000202442 5.02762e-05 -5.56879e-05 -5.70015e-05 8.27732e-05 1.13161e-05 -1.35837e-05 7.99511e-06 -1.4584e-05 -0.000185556 5.24483e-05 -4.2688e-07 3.10562e-05 -6.38676e-05 
1790.6 0 7.83055e-05 0.0007478 -4.24446e-05 -1.70066e-05 0.000448613 0.000129572 -0.000281789 -1.19859e-05 0.000163874 -0.000209581 -0.000123526 -0.00485254 0.000260213 -0.000794044 0.000254026 0.000211989 -0.000175178 0.000229995 0.000249633 8.3157e-05 -5.49793e-05 -5.88915e-05 8.57537e-05 8.1656e-06 -1.47184e-05 8.07778e-06 -1.68671e-05 -0.000178731 5.29297e-05 5.13771e-06 4.0737e-05 -7.10026e-05 
1790.95 0 8.11303e-05 0.000753104 -4.52272e-05 -1.5955e-05 0.000646171 0.000123394 -0.000280932 -2.83702e-05 0.000171458 -0.000194373 -0.000126499 -0.00477911 0.000249436 -0.000768087 0.000268351 0.000237324 -0.000159486 0.000217693 0.000296526 0.00011391 -5.31782e-05 -5.97232e-05 8.74914e-05 1.80105e-06 -1.50868e-05 7.99728e-06 -1.77914e-05 -0.000171266 5.28848e-05 1.00652e-05 4.66431e-05 -7.70724e-05 
1791.3 0 8.15203e-05 0.000755967 -4.8476e-05 -1.53287e-05 0.000836995 0.000116741 -0.000277922 -4.61852e-05 0.000176216 -0.000177461 -0.000128866 -0.00470098 0.000243352 -0.000736762 0.000284588 0.000258372 -0.000144261 0.000202682 0.000342867 0.000143768 -5.09973e-05 -5.94695e-05 8.88677e-05 -4.88513e-06 -1.51989e-05 8.8887e-06 -1.63536e-05 -0.000163354 5.09109e-05 1.25674e-05 4.84098e-05 -8.16219e-05 
1791.65 0 8.03348e-05 0.000757153 -5.28485e-05 -1.40827e-05 0.00102117 0.000111602 -0.000271021 -6.57738e-05 0.00017675 -0.000159073 -0.000131755 -0.00461863 0.000239784 -0.000699969 0.00030002 0.000274725 -0.000131794 0.000185097 0.000388231 0.000173742 -4.95159e-05 -5.7454e-05 8.9017e-05 -9.6772e-06 -1.57542e-05 1.10249e-05 -1.37394e-05 -0.000153893 4.69928e-05 1.24983e-05 4.65731e-05 -8.4707e-05 
1792 0 7.7781e-05 0.000757141 -5.77695e-05 -1.21677e-05 0.00120031 0.00010677 -0.00026224 -8.76622e-05 0.000175572 -0.000140634 -0.000136232 -0.00453172 0.00023482 -0.000658344 0.000312694 0.000289185 -0.000122708 0.000164445 0.000432242 0.00020363 -4.97221e-05 -5.38235e-05 8.63399e-05 -1.15109e-05 -1.54814e-05 1.41692e-05 -1.07161e-05 -0.000142437 4.39891e-05 1.30776e-05 4.24601e-05 -8.64656e-05 
1792.35 0 7.34729e-05 0.000755808 -6.1622e-05 -9.75311e-06 0.00137631 9.87109e-05 -0.000252757 -0.000112616 0.000174738 -0.000122123 -0.000139322 -0.00444029 0.000225756 -0.0006113 0.000322643 0.000304507 -0.000118395 0.000143363 0.000473548 0.000229782 -5.10302e-05 -5.04821e-05 8.19446e-05 -1.06054e-05 -1.4226e-05 1.75245e-05 -7.5324e-06 -0.000130756 4.49036e-05 1.61585e-05 3.80851e-05 -8.62765e-05 
1792.7 0 6.73104e-05 0.000753229 -6.27612e-05 -6.25228e-06 0.00155113 8.7195e-05 -0.000242711 -0.000139242 0.000172137 -0.000104798 -0.000136242 -0.0043436 0.000212895 -0.000560041 0.000329666 0.000319736 -0.000118725 0.0001255 0.000510089 0.000249854 -5.15771e-05 -4.94875e-05 7.77607e-05 -7.76927e-06 -1.28525e-05 2.06877e-05 -4.27126e-06 -0.000119675 4.83495e-05 2.0442e-05 3.46462e-05 -8.3665e-05 
1793.05 0 5.86759e-05 0.000748612 -6.16376e-05 -2.84585e-06 0.00172418 7.82841e-05 -0.000231965 -0.000165565 0.000168068 -9.20483e-05 -0.000125346 -0.00423913 0.000198453 -0.00050896 0.000332407 0.000332976 -0.00012057 0.000110099 0.000542082 0.000263078 -5.01344e-05 -5.14074e-05 7.24367e-05 -3.88588e-06 -1.22523e-05 2.51888e-05 -3.95969e-07 -0.000108933 5.16966e-05 2.39078e-05 3.15063e-05 -8.04062e-05 
1793.4 0 4.75765e-05 0.000741355 -5.95557e-05 -8.88091e-07 0.00189106 7.76018e-05 -0.000219321 -0.000191438 0.000164704 -8.42901e-05 -0.000109615 -0.00412574 0.000183822 -0.000458762 0.000331809 0.000343725 -0.000122283 9.54652e-05 0.000571226 0.000269786 -4.69643e-05 -5.53965e-05 6.42499e-05 1.15168e-06 -1.33517e-05 3.25249e-05 3.60482e-06 -9.85346e-05 5.34838e-05 2.54201e-05 2.83792e-05 -7.71968e-05 
1793.75 0 3.65431e-05 0.0007324 -5.6558e-05 5.76403e-07 0.00204738 8.41661e-05 -0.000203906 -0.000217966 0.000159852 -7.97102e-05 -9.37974e-05 -0.00400421 0.000168962 -0.000408248 0.00032939 0.000353118 -0.000123636 8.09394e-05 0.000598572 0.000270918 -4.28176e-05 -5.85487e-05 5.43381e-05 7.39984e-06 -1.76098e-05 4.20731e-05 6.58709e-06 -8.81174e-05 5.25522e-05 2.55016e-05 2.63047e-05 -7.32103e-05 
1794.1 0 2.84766e-05 0.000721536 -5.19308e-05 2.02252e-06 0.0021929 9.4434e-05 -0.000186283 -0.000247865 0.00014971 -7.67234e-05 -7.96721e-05 -0.00387689 0.000154277 -0.000358554 0.000325941 0.000361038 -0.000124301 6.66821e-05 0.000624402 0.000268 -3.81515e-05 -6.02158e-05 4.40495e-05 1.33355e-05 -2.45339e-05 5.18583e-05 8.15805e-06 -7.78081e-05 5.053e-05 2.54434e-05 2.45706e-05 -6.95929e-05 
1794.45 0 2.48073e-05 0.000708848 -4.53966e-05 3.03957e-06 0.00232965 0.000104679 -0.000167293 -0.000279803 0.000134185 -7.45592e-05 -6.80982e-05 -0.00374663 0.000141279 -0.000310643 0.000321692 0.000367376 -0.000125664 5.51025e-05 0.000646885 0.000264051 -3.33499e-05 -6.20941e-05 3.34279e-05 1.71347e-05 -3.08603e-05 5.96192e-05 9.77198e-06 -6.73986e-05 4.90292e-05 2.5911e-05 2.1196e-05 -6.70978e-05 
1794.8 0 2.61904e-05 0.000696312 -3.7972e-05 2.57777e-06 0.00245736 0.000112562 -0.000146553 -0.000309743 0.000117082 -7.27512e-05 -5.97114e-05 -0.00361426 0.000130325 -0.000264358 0.000315248 0.000374318 -0.000130481 4.626e-05 0.000664655 0.000261913 -2.94523e-05 -6.26786e-05 2.28433e-05 1.8404e-05 -3.45901e-05 6.43927e-05 1.28449e-05 -5.69931e-05 4.81458e-05 2.71127e-05 1.66839e-05 -6.48928e-05 
1795.15 0 3.00514e-05 0.000685836 -3.18793e-05 5.17549e-07 0.00257432 0.000116949 -0.000125723 -0.000337211 0.000101419 -7.05062e-05 -5.41935e-05 -0.0034791 0.00012006 -0.000219834 0.000306921 0.00038357 -0.000139303 3.76046e-05 0.000676604 0.000261847 -2.54831e-05 -6.08186e-05 1.25694e-05 1.81809e-05 -3.54858e-05 6.86741e-05 1.64783e-05 -4.8198e-05 4.8879e-05 2.88301e-05 1.17405e-05 -6.19354e-05 
1795.5 0 3.23902e-05 0.000676429 -2.79887e-05 -2.98147e-06 0.00268077 0.000113662 -0.000108114 -0.000363578 8.78357e-05 -6.69005e-05 -4.89013e-05 -0.0033438 0.000110065 -0.000178846 0.000297722 0.000394888 -0.000149579 2.6778e-05 0.000683458 0.000262216 -2.08066e-05 -5.84356e-05 3.27266e-06 1.71236e-05 -3.5112e-05 7.53376e-05 1.92849e-05 -4.16604e-05 5.09966e-05 2.92717e-05 4.62036e-06 -5.76829e-05 
1795.85 0 3.1941e-05 0.000666195 -2.45439e-05 -6.90559e-06 0.00278052 0.000101161 -9.42805e-05 -0.000388848 7.64264e-05 -6.30905e-05 -3.9015e-05 -0.00321205 0.000101206 -0.000141681 0.000286995 0.00040724 -0.00016058 1.26634e-05 0.000688298 0.000262371 -1.70423e-05 -5.65777e-05 -3.66907e-06 1.60421e-05 -3.54268e-05 8.26307e-05 2.08044e-05 -3.69783e-05 5.26501e-05 2.80441e-05 -5.94537e-06 -5.3119e-05 
1796.2 0 2.88566e-05 0.000655932 -2.03864e-05 -9.71662e-06 0.00287744 8.45982e-05 -8.34416e-05 -0.000412221 6.91187e-05 -6.11449e-05 -2.32623e-05 -0.00308294 9.29066e-05 -0.000106154 0.00027301 0.000419609 -0.00017326 -3.45444e-06 0.000692459 0.000262826 -1.37207e-05 -5.44484e-05 -8.36404e-06 1.58658e-05 -3.67815e-05 8.80151e-05 2.08922e-05 -3.35449e-05 5.22634e-05 2.65592e-05 -1.91599e-05 -4.97031e-05 
1796.55 0 2.41739e-05 0.000646582 -1.59235e-05 -1.1418e-05 0.00297131 7.09499e-05 -7.54621e-05 -0.000432331 6.88725e-05 -6.21764e-05 -4.62852e-06 -0.00295274 8.31687e-05 -7.01326e-05 0.000255666 0.000431056 -0.000186853 -1.99747e-05 0.000694113 0.000263637 -8.53195e-06 -5.22704e-05 -1.16081e-05 1.74978e-05 -3.82932e-05 9.12112e-05 1.98047e-05 -3.06133e-05 5.0356e-05 2.53478e-05 -3.24687e-05 -4.6688e-05 
1796.9 0 1.94945e-05 0.00063766 -1.11316e-05 -1.24453e-05 0.00306012 6.23903e-05 -6.70921e-05 -0.000448594 7.65438e-05 -6.55987e-05 1.17819e-05 -0.00281993 7.06439e-05 -3.35117e-05 0.00023668 0.000438958 -0.000197817 -3.70291e-05 0.000692285 0.000262604 -2.42922e-06 -5.09564e-05 -1.425e-05 2.01293e-05 -3.88273e-05 9.32872e-05 1.85438e-05 -2.68312e-05 4.8098e-05 2.34953e-05 -4.4157e-05 -4.28768e-05 
1797.25 0 1.70034e-05 0.000628595 -5.84349e-06 -1.25122e-05 0.0031444 5.68096e-05 -5.34795e-05 -0.000463674 8.94359e-05 -6.81605e-05 2.17363e-05 -0.00268583 5.72599e-05 9.17633e-07 0.000218594 0.000441535 -0.00020535 -5.49013e-05 0.00068858 0.000258481 4.61938e-06 -5.06057e-05 -1.65546e-05 2.18393e-05 -3.81168e-05 9.53833e-05 1.73766e-05 -2.25187e-05 4.44837e-05 2.08409e-05 -5.46883e-05 -3.85443e-05 
1797.6 0 1.83121e-05 0.000619195 -4.51964e-07 -1.19471e-05 0.00322874 5.20216e-05 -3.51677e-05 -0.00047973 0.000104018 -6.85628e-05 2.46875e-05 -0.00254913 4.43848e-05 3.19613e-05 0.000203226 0.000440601 -0.000210881 -7.07215e-05 0.000685904 0.000251207 1.3964e-05 -5.04636e-05 -1.95564e-05 2.22408e-05 -3.59373e-05 9.72126e-05 1.65724e-05 -1.78285e-05 3.91617e-05 1.70499e-05 -6.43512e-05 -3.49809e-05 
1797.95 0 2.19845e-05 0.000608774 4.16129e-06 -1.19255e-05 0.00331461 4.73154e-05 -1.41465e-05 -0.000493387 0.000118455 -6.90148e-05 2.41529e-05 -0.00240548 3.14722e-05 6.29903e-05 0.0001899 0.000436989 -0.000214343 -8.02742e-05 0.000686896 0.000240148 2.45554e-05 -4.98619e-05 -2.42595e-05 2.27812e-05 -3.33269e-05 9.82771e-05 1.63432e-05 -1.20737e-05 3.47194e-05 1.216e-05 -7.32142e-05 -3.19315e-05 
1798.3 0 2.63326e-05 0.000596267 7.29782e-06 -1.27506e-05 0.00339733 4.23607e-05 7.88418e-06 -0.000499821 0.000130202 -7.0442e-05 2.32412e-05 -0.00225543 1.90574e-05 9.71459e-05 0.000176263 0.000429746 -0.000217504 -8.41666e-05 0.000689806 0.000224969 3.45942e-05 -4.85012e-05 -2.97252e-05 2.40324e-05 -3.06341e-05 9.82454e-05 1.75054e-05 -5.43278e-06 3.28465e-05 6.35908e-06 -8.17391e-05 -2.78153e-05 
1798.65 0 3.00683e-05 0.000581627 9.3861e-06 -1.35942e-05 0.00347415 3.51169e-05 2.83903e-05 -0.000498974 0.000137203 -6.98352e-05 2.20213e-05 -0.00210458 9.24737e-06 0.000133073 0.000161875 0.000419588 -0.000222332 -8.81727e-05 0.00069018 0.000205332 4.24308e-05 -4.62441e-05 -3.38839e-05 2.63864e-05 -2.79219e-05 9.64764e-05 1.91892e-05 1.8284e-06 3.30551e-05 -8.8038e-07 -9.04124e-05 -2.24412e-05 
1799 0 3.23211e-05 0.000565523 1.17698e-05 -1.40819e-05 0.00354809 2.4618e-05 4.59004e-05 -0.000494513 0.000137824 -6.51854e-05 2.21686e-05 -0.00195626 3.30176e-06 0.000167173 0.000149321 0.000408729 -0.000227377 -9.46187e-05 0.000686428 0.000183765 4.64781e-05 -4.35824e-05 -3.62859e-05 3.07888e-05 -2.669e-05 9.26028e-05 2.08776e-05 8.69472e-06 3.43711e-05 -8.28574e-06 -9.88423e-05 -1.81476e-05 
1799.35 0 3.46121e-05 0.000548475 1.4919e-05 -1.43109e-05 0.00362011 1.45567e-05 5.98189e-05 -0.000489367 0.000131806 -5.7529e-05 2.40315e-05 -0.00180836 2.02745e-06 0.000196528 0.000140103 0.000398869 -0.000231626 -0.000101788 0.000679183 0.000162724 4.71285e-05 -4.17457e-05 -3.88093e-05 3.63256e-05 -2.79807e-05 8.78355e-05 2.52951e-05 1.40912e-05 3.67359e-05 -1.4028e-05 -0.000105105 -1.57125e-05 
1799.7 0 3.75971e-05 0.000529798 1.72555e-05 -1.4442e-05 0.00368681 5.40118e-06 6.87561e-05 -0.0004845 0.000121284 -4.8654e-05 2.63424e-05 -0.0016594 6.81742e-06 0.000220861 0.000133719 0.000387537 -0.000235969 -0.000108471 0.000668534 0.000144554 4.719e-05 -4.23076e-05 -4.19976e-05 4.07345e-05 -3.15015e-05 8.27621e-05 3.23103e-05 1.83782e-05 4.00203e-05 -1.71125e-05 -0.000109188 -1.31871e-05 
1800.05 0 3.96016e-05 0.000509638 1.89517e-05 -1.45361e-05 0.00374611 -5.15372e-06 7.05271e-05 -0.000480791 0.000107481 -3.79833e-05 3.17002e-05 -0.00150816 1.61731e-05 0.000239601 0.000129022 0.000372638 -0.000240141 -0.000117 0.000653761 0.000133504 4.94196e-05 -4.45935e-05 -4.46613e-05 4.3795e-05 -3.55719e-05 7.62938e-05 3.94565e-05 2.21962e-05 4.31279e-05 -1.70601e-05 -0.000113011 -9.0689e-06 
1800.4 0 3.91372e-05 0.000489685 2.03231e-05 -1.5053e-05 0.00379772 -1.48228e-05 6.51409e-05 -0.000479077 9.03565e-05 -2.52017e-05 4.22365e-05 -0.00135302 2.4364e-05 0.000251139 0.000125252 0.000356356 -0.000241495 -0.00012985 0.000635988 0.000128046 5.31787e-05 -4.70792e-05 -4.50181e-05 4.61978e-05 -3.82673e-05 6.91231e-05 4.57467e-05 2.4017e-05 4.53634e-05 -1.47797e-05 -0.000116062 -3.87476e-06 
1800.75 0 3.67914e-05 0.000470225 2.01609e-05 -1.52214e-05 0.00384237 -1.85654e-05 5.70956e-05 -0.000479559 7.09532e-05 -1.21928e-05 5.45182e-05 -0.00119448 3.08589e-05 0.000257079 0.000122431 0.000342144 -0.000238287 -0.000146327 0.000616315 0.00012327 5.61329e-05 -4.89519e-05 -4.33517e-05 4.71826e-05 -4.04083e-05 6.29294e-05 5.10875e-05 2.33449e-05 4.51354e-05 -1.06179e-05 -0.000117965 9.2828e-07 
1801.1 0 3.42191e-05 0.000448774 1.87097e-05 -1.47878e-05 0.0038819 -1.63304e-05 5.0287e-05 -0.000482709 5.2797e-05 -1.30325e-06 6.42302e-05 -0.00103455 3.86921e-05 0.000259899 0.000120469 0.000331907 -0.00023313 -0.000162811 0.000596053 0.000119014 5.92119e-05 -4.99536e-05 -4.07688e-05 4.57263e-05 -4.38656e-05 5.69392e-05 5.48851e-05 2.2639e-05 4.27116e-05 -4.42275e-06 -0.000118928 4.44771e-06 
1801.45 0 3.2558e-05 0.000425153 1.69061e-05 -1.44793e-05 0.00391671 -1.29435e-05 4.34528e-05 -0.000487542 3.84937e-05 5.54805e-06 7.00555e-05 -0.000872261 4.82842e-05 0.000261437 0.000118455 0.000324137 -0.000228628 -0.000174308 0.000577544 0.000116187 6.37938e-05 -5.01698e-05 -3.74467e-05 4.25402e-05 -4.79394e-05 4.94652e-05 5.68546e-05 2.27285e-05 3.85529e-05 1.27195e-06 -0.000119815 5.09038e-06 
1801.8 0 3.07445e-05 0.000400821 1.58402e-05 -1.38096e-05 0.00394434 -1.2057e-05 3.7452e-05 -0.000492284 2.82425e-05 9.1001e-06 7.11054e-05 -0.000707065 5.72741e-05 0.000265061 0.000113389 0.000316242 -0.000224199 -0.000181351 0.000562268 0.000113569 6.91576e-05 -4.95382e-05 -3.50689e-05 4.06058e-05 -5.11522e-05 4.11976e-05 5.66042e-05 2.31823e-05 3.20237e-05 4.86697e-06 -0.000121514 2.88171e-06 
1802.15 0 2.77834e-05 0.000375994 1.55386e-05 -1.21128e-05 0.00396563 -1.40232e-05 3.55624e-05 -0.000496103 2.35045e-05 1.0924e-05 6.91705e-05 -0.000539583 6.28158e-05 0.000273181 0.000105518 0.000307455 -0.00022044 -0.000186813 0.00055054 0.000110139 7.45925e-05 -4.91084e-05 -3.51161e-05 4.21221e-05 -5.36921e-05 3.33054e-05 5.5209e-05 2.3863e-05 2.35114e-05 7.71187e-06 -0.000122192 8.67877e-07 
1802.5 0 2.46842e-05 0.000350844 1.52095e-05 -1.00026e-05 0.00398111 -1.66508e-05 3.78022e-05 -0.000496435 2.43939e-05 1.2807e-05 6.58615e-05 -0.000367272 6.44955e-05 0.000286401 9.77622e-05 0.000298893 -0.000218276 -0.000191139 0.00054145 0.000105191 8.05379e-05 -4.95213e-05 -3.64717e-05 4.56547e-05 -5.43914e-05 2.72366e-05 5.47344e-05 2.50523e-05 1.34636e-05 1.09717e-05 -0.00011872 6.667e-07 
1802.85 0 2.10043e-05 0.000324081 1.5253e-05 -8.60671e-06 0.0039879 -1.77619e-05 4.07295e-05 -0.000491295 2.78922e-05 1.79813e-05 6.11552e-05 -0.000188798 6.36916e-05 0.00030443 9.00217e-05 0.000292266 -0.000217158 -0.000194042 0.000532572 9.99306e-05 8.76432e-05 -4.97048e-05 -3.79154e-05 5.01454e-05 -5.30121e-05 2.43867e-05 5.50323e-05 2.78341e-05 2.89859e-06 1.40846e-05 -0.000110742 1.48508e-06 
1803.2 0 1.52687e-05 0.000294179 1.62838e-05 -7.83593e-06 0.00398404 -1.64972e-05 4.28006e-05 -0.000479902 3.06301e-05 2.76651e-05 5.78573e-05 -5.60855e-06 6.10128e-05 0.000325218 8.26446e-05 0.000289527 -0.00021709 -0.000194407 0.000521559 9.56032e-05 9.52125e-05 -5.00222e-05 -3.98201e-05 5.61651e-05 -5.12461e-05 2.16535e-05 5.59432e-05 3.27611e-05 -7.0132e-06 1.64501e-05 -0.000100855 3.53993e-06 
1803.55 0 8.29469e-06 0.000263489 1.79822e-05 -6.46948e-06 0.00396905 -1.20832e-05 4.49789e-05 -0.000461745 3.08694e-05 4.03582e-05 5.95297e-05 0.000181249 5.56775e-05 0.000345572 7.63983e-05 0.000292435 -0.000220091 -0.000192506 0.000507131 9.19127e-05 0.00010263 -5.00873e-05 -4.18921e-05 6.45905e-05 -5.03605e-05 1.45842e-05 5.71683e-05 3.93391e-05 -1.59356e-05 1.90906e-05 -9.10471e-05 6.8931e-06 
1803.9 0 1.87066e-06 0.000235075 1.99835e-05 -5.05482e-06 0.00394216 -2.59136e-06 4.62002e-05 -0.000438679 2.8101e-05 5.34827e-05 6.70016e-05 0.000369646 4.74069e-05 0.000363695 6.99863e-05 0.000300192 -0.000227271 -0.00019226 0.00049009 8.82931e-05 0.00011038 -4.89829e-05 -4.4001e-05 7.41467e-05 -4.95387e-05 4.5792e-06 5.82322e-05 4.74421e-05 -2.28902e-05 2.27873e-05 -8.12274e-05 1.04226e-05 
1804.25 0 -4.02647e-06 0.000209602 2.30596e-05 -5.29343e-06 0.00390405 1.18799e-05 4.49454e-05 -0.000413455 2.39255e-05 6.49122e-05 7.68306e-05 0.000553601 3.76935e-05 0.000380061 6.21026e-05 0.000310526 -0.000235084 -0.000196192 0.000471835 8.40693e-05 0.000116813 -4.68739e-05 -4.63904e-05 8.21983e-05 -4.78918e-05 -3.82933e-06 5.92846e-05 5.59288e-05 -2.69236e-05 2.66684e-05 -7.27392e-05 1.46407e-05 
1804.6 0 -9.14259e-06 0.000185506 2.84187e-05 -6.20505e-06 0.0038583 2.81951e-05 4.17789e-05 -0.000390237 1.84983e-05 7.37355e-05 8.614e-05 0.000730908 2.81634e-05 0.000394395 5.47472e-05 0.000321393 -0.000239284 -0.000204014 0.000451381 7.98949e-05 0.000120497 -4.52279e-05 -4.72973e-05 8.90268e-05 -4.60873e-05 -8.78869e-06 6.07073e-05 6.32124e-05 -2.86125e-05 3.04951e-05 -6.73083e-05 1.97939e-05 
1804.95 0 -1.37253e-05 0.000160768 3.49513e-05 -5.89004e-06 0.00380586 4.51431e-05 3.73627e-05 -0.000373532 1.11554e-05 7.96413e-05 9.33936e-05 0.000905744 2.04119e-05 0.000404792 5.02719e-05 0.000331963 -0.0002388 -0.000214108 0.000427557 7.73637e-05 0.000123344 -4.52161e-05 -4.61544e-05 9.68737e-05 -4.38195e-05 -1.05284e-05 6.24797e-05 7.00037e-05 -2.98425e-05 3.29187e-05 -6.53467e-05 2.33058e-05 
1805.3 0 -1.95361e-05 0.000135634 3.98257e-05 -4.28038e-06 0.00374377 6.15158e-05 3.38368e-05 -0.00036549 3.36234e-06 8.189e-05 9.71643e-05 0.00108082 1.63148e-05 0.000410603 5.07011e-05 0.000340528 -0.000235134 -0.000224479 0.00040214 7.91542e-05 0.000126304 -4.50808e-05 -4.45134e-05 0.000105539 -4.10748e-05 -1.07963e-05 6.39112e-05 7.61509e-05 -3.10464e-05 3.20552e-05 -6.55693e-05 2.49038e-05 
1805.65 0 -2.689e-05 0.000111094 4.2974e-05 -2.13708e-06 0.00367223 7.54389e-05 3.32901e-05 -0.000363829 -5.37825e-06 8.30489e-05 9.91595e-05 0.00125595 1.46164e-05 0.000414031 5.59506e-05 0.000344 -0.000232464 -0.000233816 0.000376663 8.68449e-05 0.000128277 -4.40325e-05 -4.39845e-05 0.00011334 -3.88208e-05 -1.05226e-05 6.44764e-05 8.11477e-05 -3.11203e-05 2.78927e-05 -6.60597e-05 2.66675e-05 
1806 0 -3.46681e-05 8.58694e-05 4.58812e-05 -8.33136e-07 0.00359351 8.80426e-05 3.28906e-05 -0.000362586 -1.60157e-05 8.58599e-05 0.000101725 0.0014306 1.07215e-05 0.000418369 6.24978e-05 0.000341238 -0.000232942 -0.000242723 0.000351099 9.96549e-05 0.000127866 -4.26625e-05 -4.55308e-05 0.000119046 -3.60622e-05 -9.31686e-06 6.38721e-05 8.61232e-05 -2.98926e-05 2.18824e-05 -6.50009e-05 3.00994e-05 
1806.35 0 -4.21704e-05 5.72634e-05 4.90587e-05 -8.12149e-07 0.00350739 0.000101517 2.8124e-05 -0.000358288 -2.66793e-05 8.99427e-05 0.000102817 0.00160355 9.45551e-07 0.000424617 6.78282e-05 0.000332486 -0.000232849 -0.00025354 0.000324686 0.000116501 0.000123986 -4.21381e-05 -4.70066e-05 0.000121755 -3.21278e-05 -7.91335e-06 6.14227e-05 9.16979e-05 -2.82641e-05 1.63789e-05 -6.27165e-05 3.49656e-05 
1806.7 0 -4.85368e-05 2.50106e-05 5.18669e-05 -1.59591e-06 0.00341289 0.000114897 1.94365e-05 -0.000350656 -3.40442e-05 9.24314e-05 0.000102198 0.00177296 -1.57828e-05 0.000430797 7.18876e-05 0.000319786 -0.000227466 -0.000267917 0.000296388 0.000135311 0.000116849 -4.33589e-05 -4.60726e-05 0.000122929 -2.8897e-05 -7.78573e-06 5.70145e-05 9.72415e-05 -2.93614e-05 1.28684e-05 -5.99496e-05 3.88372e-05 
1807.05 0 -5.35602e-05 -7.85562e-06 5.44128e-05 -3.31863e-06 0.00330958 0.000128899 1.05132e-05 -0.000340738 -3.55938e-05 9.19611e-05 0.000100612 0.00193434 -3.69731e-05 0.00043487 7.70784e-05 0.000306959 -0.000217684 -0.000284715 0.000267025 0.000153937 0.000108461 -4.44632e-05 -4.24104e-05 0.000123936 -2.61435e-05 -9.97246e-06 5.10676e-05 0.000102111 -3.5819e-05 1.18571e-05 -5.65478e-05 4.01516e-05 
1807.4 0 -5.98778e-05 -3.84286e-05 5.64097e-05 -6.62978e-06 0.00319925 0.000142137 3.41266e-06 -0.000330036 -3.37646e-05 9.08697e-05 9.71127e-05 0.00208376 -6.07721e-05 0.000436486 8.58024e-05 0.000298919 -0.000207298 -0.000301139 0.000238688 0.000168679 0.000101201 -4.37229e-05 -3.67038e-05 0.000125754 -2.40351e-05 -1.47211e-05 4.54003e-05 0.000105429 -4.67157e-05 1.28877e-05 -5.27469e-05 3.81192e-05 
1807.75 0 -6.76102e-05 -6.68293e-05 5.57765e-05 -1.06756e-05 0.00308525 0.000153624 -5.94138e-07 -0.000317446 -3.0612e-05 8.85623e-05 9.43793e-05 0.00222134 -8.53357e-05 0.000435214 9.48107e-05 0.000298469 -0.000196069 -0.000314887 0.000210891 0.000177161 9.70167e-05 -4.16773e-05 -3.07577e-05 0.000128286 -2.32439e-05 -1.93738e-05 4.01102e-05 0.000107717 -5.95669e-05 1.50027e-05 -4.93172e-05 3.29627e-05 
1808.1 0 -7.55669e-05 -9.51179e-05 5.36577e-05 -1.51685e-05 0.0029701 0.000167394 5.32728e-07 -0.000302571 -2.46734e-05 8.22319e-05 9.2167e-05 0.00235135 -0.000110479 0.000431895 0.000100817 0.000304732 -0.000182314 -0.000326584 0.000183315 0.000182133 9.56876e-05 -3.87054e-05 -2.50222e-05 0.000129705 -2.30008e-05 -2.20211e-05 3.4285e-05 0.000109799 -7.25364e-05 1.67262e-05 -4.7804e-05 2.7161e-05 
1808.45 0 -8.2203e-05 -0.000125024 5.15449e-05 -1.985e-05 0.00285133 0.000183836 6.82335e-06 -0.000286765 -1.51895e-05 7.23341e-05 8.84899e-05 0.00247864 -0.000137738 0.000429439 0.000104361 0.000314361 -0.000164925 -0.000335788 0.000158423 0.00018636 9.45818e-05 -3.47913e-05 -2.03077e-05 0.000130044 -2.39671e-05 -2.21561e-05 2.9148e-05 0.000110822 -8.36445e-05 1.78089e-05 -4.9115e-05 2.19958e-05 
1808.8 0 -8.47213e-05 -0.0001579 4.85939e-05 -2.37691e-05 0.00272391 0.000199906 1.68889e-05 -0.00026769 -2.66458e-06 6.1524e-05 8.39849e-05 0.00260368 -0.000166001 0.000430593 0.000106316 0.000322732 -0.00014444 -0.000340303 0.00013882 0.000189671 9.11734e-05 -2.93892e-05 -1.83123e-05 0.00013023 -2.69541e-05 -2.1474e-05 2.66008e-05 0.000110327 -9.23561e-05 1.90151e-05 -5.31459e-05 1.67431e-05 
1809.15 0 -8.13972e-05 -0.000193262 4.41904e-05 -2.56178e-05 0.00258599 0.0002119 2.79265e-05 -0.000243002 1.13073e-05 5.15427e-05 7.87777e-05 0.00272434 -0.000193058 0.000435944 0.000107809 0.000326777 -0.00012334 -0.000341217 0.000123703 0.000191529 8.61625e-05 -2.19984e-05 -1.91359e-05 0.000130295 -3.1255e-05 -2.29728e-05 2.60847e-05 0.000108753 -9.92117e-05 2.01628e-05 -5.94618e-05 1.19869e-05 
1809.5 0 -7.37497e-05 -0.000228151 3.90485e-05 -2.54435e-05 0.00243738 0.000218578 3.69267e-05 -0.000212395 2.27517e-05 4.45968e-05 7.0796e-05 0.00283733 -0.000218571 0.000443542 0.000109633 0.000325649 -0.000102283 -0.000341312 0.000111062 0.000192219 8.11974e-05 -1.4196e-05 -2.0016e-05 0.000129902 -3.57382e-05 -2.77669e-05 2.49463e-05 0.000106768 -0.000104899 2.16808e-05 -6.64326e-05 9.25597e-06 
1809.85 0 -6.43652e-05 -0.00025952 3.42148e-05 -2.40769e-05 0.0022778 0.0002216 4.57483e-05 -0.00017839 3.03059e-05 4.33043e-05 5.78859e-05 0.00293889 -0.000242165 0.000451566 0.000109675 0.000320124 -8.14707e-05 -0.000340983 9.88152e-05 0.000191463 7.80167e-05 -7.13802e-06 -1.9476e-05 0.000128668 -3.99655e-05 -3.43428e-05 2.23154e-05 0.000104555 -0.000110319 2.38343e-05 -7.26692e-05 8.54382e-06 
1810.2 0 -5.31262e-05 -0.000286465 3.01675e-05 -2.24737e-05 0.00210848 0.000222557 5.63833e-05 -0.000145292 3.7924e-05 4.78128e-05 3.81668e-05 0.00302714 -0.00026166 0.000457641 0.000105863 0.000313497 -6.16254e-05 -0.000337684 8.293e-05 0.000187705 7.59246e-05 -1.1764e-06 -1.90736e-05 0.00012669 -4.31001e-05 -4.09545e-05 1.99935e-05 0.000101515 -0.000117123 2.36245e-05 -7.80635e-05 9.17947e-06 
1810.55 0 -3.99135e-05 -0.000308882 2.70057e-05 -2.22362e-05 0.00193258 0.000221032 7.03216e-05 -0.000114912 4.97893e-05 5.44411e-05 1.0697e-05 0.0031033 -0.000274488 0.000460082 9.93142e-05 0.000309102 -4.22607e-05 -0.000331615 6.02403e-05 0.000179086 7.16145e-05 5.02875e-06 -2.11024e-05 0.000124847 -4.34895e-05 -4.61268e-05 1.82627e-05 9.78973e-05 -0.000125408 1.92884e-05 -8.15998e-05 1.03539e-05 
1810.9 0 -2.71993e-05 -0.00032823 2.49683e-05 -2.28554e-05 0.001754 0.000217223 8.64341e-05 -8.89898e-05 6.48286e-05 6.04543e-05 -2.35927e-05 0.00316789 -0.000279761 0.000458906 9.34275e-05 0.000307647 -2.47874e-05 -0.000324363 3.15649e-05 0.000167939 6.46612e-05 1.21592e-05 -2.51587e-05 0.000123107 -4.06427e-05 -4.77419e-05 1.61465e-05 9.42434e-05 -0.000132883 1.259e-05 -8.4059e-05 1.10316e-05 
1811.25 0 -1.72583e-05 -0.000347159 2.42198e-05 -2.25015e-05 0.00157713 0.000212687 0.000102371 -6.73123e-05 7.86245e-05 6.65083e-05 -6.21019e-05 0.00321977 -0.000279626 0.000451935 8.95369e-05 0.000309268 -9.88331e-06 -0.000314317 1.62233e-07 0.000157093 5.62198e-05 1.89119e-05 -3.08121e-05 0.000122823 -3.65191e-05 -4.60997e-05 1.31325e-05 9.06763e-05 -0.00013811 5.50394e-06 -8.7453e-05 1.08478e-05 
1811.6 0 -9.98196e-06 -0.000366549 2.40057e-05 -2.03033e-05 0.00140441 0.000207293 0.000120195 -4.78992e-05 8.83186e-05 7.36259e-05 -0.000101927 0.00325963 -0.000276784 0.000439116 8.59746e-05 0.00031131 2.73069e-06 -0.000302119 -2.95885e-05 0.000146366 4.79382e-05 2.58962e-05 -3.68399e-05 0.000124891 -3.19278e-05 -4.36449e-05 8.1108e-06 8.6869e-05 -0.000141142 -4.33306e-07 -9.00182e-05 1.29914e-05 
1811.95 0 -4.32971e-06 -0.000385579 2.34262e-05 -1.69437e-05 0.00123541 0.000200228 0.000141999 -3.12547e-05 9.00973e-05 8.34636e-05 -0.000139954 0.00328875 -0.000272901 0.000423631 8.05582e-05 0.000310564 1.29794e-05 -0.000291507 -5.58879e-05 0.000134786 3.96386e-05 3.49315e-05 -4.09606e-05 0.000127686 -2.58603e-05 -4.13253e-05 1.1963e-06 8.26296e-05 -0.000142544 -5.48134e-06 -9.0588e-05 1.98538e-05 
1812.3 0 -2.08139e-07 -0.000403977 2.23241e-05 -1.40041e-05 0.00106986 0.000193839 0.000166601 -1.84161e-05 8.29654e-05 9.56916e-05 -0.000173138 0.00330748 -0.00027015 0.000406933 6.9897e-05 0.000306556 2.08496e-05 -0.000283287 -7.73425e-05 0.000121317 2.94206e-05 4.56075e-05 -4.33532e-05 0.000129909 -1.7397e-05 -3.91657e-05 -5.73475e-06 7.91111e-05 -0.000143462 -1.01888e-05 -9.00443e-05 2.96881e-05 
1812.65 0 2.9758e-06 -0.000422518 2.0639e-05 -1.18394e-05 0.000909328 0.000190765 0.000189396 -7.52853e-06 6.99175e-05 0.000108049 -0.000201539 0.00331859 -0.000271261 0.000390367 5.15195e-05 0.000299274 2.48832e-05 -0.000277101 -9.23346e-05 0.000104647 1.81025e-05 5.61156e-05 -4.44015e-05 0.000131587 -6.90588e-06 -3.78343e-05 -1.28515e-05 7.72147e-05 -0.000144561 -1.31253e-05 -8.88711e-05 4.03969e-05 
1813 0 5.55052e-06 -0.000440133 1.91508e-05 -1.08938e-05 0.000754278 0.000189894 0.000205524 2.73085e-06 5.43199e-05 0.000119828 -0.000227613 0.00332743 -0.00027537 0.000375746 2.56362e-05 0.00028993 2.41712e-05 -0.000272792 -0.000103461 8.42162e-05 8.26475e-06 6.54779e-05 -4.31907e-05 0.000133798 4.79921e-06 -3.78559e-05 -2.13519e-05 7.71781e-05 -0.000144785 -1.29845e-05 -8.6835e-05 5.06006e-05 
1813.35 0 5.7855e-06 -0.000455041 1.96056e-05 -1.15986e-05 0.000602836 0.000187477 0.000212633 1.12832e-05 4.0684e-05 0.00013179 -0.000252226 0.00333668 -0.000280677 0.000361516 -2.90636e-06 0.000279975 2.2107e-05 -0.000268179 -0.000114159 6.04921e-05 1.11909e-06 7.31091e-05 -3.82253e-05 0.000136667 1.52527e-05 -3.75353e-05 -2.9629e-05 7.91017e-05 -0.00014352 -1.09471e-05 -8.35622e-05 5.7262e-05 
1813.7 0 3.41366e-06 -0.000467611 2.1592e-05 -1.404e-05 0.000453841 0.000181913 0.000212214 1.93383e-05 3.08759e-05 0.000145943 -0.000272595 0.00334478 -0.000285373 0.000346417 -2.77155e-05 0.000269051 2.39035e-05 -0.00026044 -0.000123619 3.31806e-05 -3.40611e-06 7.91965e-05 -3.00243e-05 0.000139611 2.26278e-05 -3.46772e-05 -3.48463e-05 8.28268e-05 -0.000140522 -8.81965e-06 -7.92348e-05 5.82585e-05 
1814.05 0 7.68906e-07 -0.000479597 2.41612e-05 -1.70621e-05 0.000307234 0.000176796 0.000210253 2.95378e-05 2.23968e-05 0.000162489 -0.000288226 0.00334821 -0.000284674 0.000331867 -4.43124e-05 0.000258147 3.19268e-05 -0.000249024 -0.000131288 4.62838e-06 -4.79153e-06 8.50436e-05 -2.10245e-05 0.000143077 2.86304e-05 -2.93447e-05 -3.60182e-05 8.77397e-05 -0.000134925 -8.03171e-06 -7.41906e-05 5.52537e-05 
1814.4 0 -4.8757e-07 -0.000492319 2.66108e-05 -1.84861e-05 0.000162381 0.000173883 0.000213028 4.32831e-05 1.29094e-05 0.000180154 -0.000303622 0.00334605 -0.000277501 0.000317897 -5.25763e-05 0.000247379 4.49407e-05 -0.00023585 -0.000138638 -2.15839e-05 -2.65311e-06 9.09851e-05 -1.40051e-05 0.000146067 3.4954e-05 -2.30222e-05 -3.38484e-05 9.2239e-05 -0.000126275 -9.73273e-06 -6.76179e-05 5.03801e-05 
1814.75 0 2.38628e-07 -0.000505462 2.83646e-05 -1.66922e-05 1.71079e-05 0.000169143 0.000221028 6.00603e-05 3.13106e-06 0.000199743 -0.000321946 0.00333831 -0.000266778 0.000303621 -5.40703e-05 0.000233583 5.97898e-05 -0.000222447 -0.000147163 -4.50318e-05 6.44498e-07 9.64022e-05 -9.71043e-06 0.00014618 4.13794e-05 -1.71688e-05 -3.00276e-05 9.53195e-05 -0.000115897 -1.45939e-05 -5.90741e-05 4.50102e-05 
1815.1 0 2.82612e-06 -0.00051793 3.06577e-05 -1.23116e-05 -0.000130385 0.000158381 0.000231665 7.91836e-05 -5.68844e-06 0.000222004 -0.000343237 0.00332285 -0.000254436 0.000289316 -4.97083e-05 0.000215578 7.38089e-05 -0.000209477 -0.000158192 -6.69911e-05 8.99956e-07 0.000100835 -7.45382e-06 0.000143006 4.73526e-05 -1.26593e-05 -2.63721e-05 9.7421e-05 -0.000105943 -2.21159e-05 -4.82616e-05 4.04095e-05 
1815.45 0 6.11306e-06 -0.000529306 3.54809e-05 -6.96263e-06 -0.000279519 0.000141224 0.000243608 0.000100252 -1.31357e-05 0.000244568 -0.000365262 0.00329803 -0.000240468 0.000275542 -4.17998e-05 0.000195468 8.6992e-05 -0.000197558 -0.000172255 -8.79331e-05 -2.28921e-06 0.000104559 -6.7776e-06 0.000137247 5.25711e-05 -9.68215e-06 -2.30321e-05 9.85041e-05 -9.64477e-05 -2.96834e-05 -3.42856e-05 3.75176e-05 
1815.8 0 9.57145e-06 -0.000538343 4.20902e-05 -1.61395e-06 -0.00042885 0.000119602 0.000255111 0.000122229 -1.90372e-05 0.000264916 -0.000385142 0.00326566 -0.000224364 0.000261467 -3.18405e-05 0.000174584 9.93949e-05 -0.000184677 -0.000188123 -0.000106539 -5.35433e-06 0.000106822 -7.43491e-06 0.000128192 5.69926e-05 -8.21206e-06 -1.92846e-05 9.71786e-05 -8.58242e-05 -3.42922e-05 -1.80243e-05 3.6682e-05 
1816.15 0 1.34874e-05 -0.00054365 4.75875e-05 4.13453e-06 -0.000578209 9.35052e-05 0.00026521 0.000144844 -2.43949e-05 0.000284128 -0.000401708 0.00322725 -0.000207149 0.000247576 -2.01374e-05 0.000153402 0.000109084 -0.000168831 -0.000203413 -0.000121166 -6.60203e-06 0.000106859 -8.73713e-06 0.000116385 6.16698e-05 -6.79362e-06 -1.5399e-05 9.3256e-05 -7.43761e-05 -3.60208e-05 -1.96348e-06 3.61838e-05 
1816.5 0 1.71916e-05 -0.000546042 5.03181e-05 1.12788e-05 -0.000726268 6.14597e-05 0.000275417 0.000169223 -3.03271e-05 0.000302191 -0.000414835 0.00318271 -0.000191004 0.00023524 -8.30064e-06 0.000132544 0.000114502 -0.000150679 -0.000217314 -0.000132757 -6.44082e-06 0.000106112 -9.89529e-06 0.000104782 6.76934e-05 -4.53314e-06 -1.24601e-05 8.93774e-05 -6.30912e-05 -3.71702e-05 1.28791e-05 3.65561e-05 
1816.85 0 1.87026e-05 -0.000546415 5.15138e-05 1.90413e-05 -0.000871316 2.35442e-05 0.000285488 0.000197482 -3.7047e-05 0.000317228 -0.000423024 0.00313522 -0.000177473 0.000223498 3.09894e-06 0.000112486 0.000118241 -0.000133094 -0.000231441 -0.000143961 -6.04855e-06 0.000104746 -9.68298e-06 9.44944e-05 7.41847e-05 -1.70611e-06 -1.12559e-05 8.80545e-05 -5.20221e-05 -3.97297e-05 2.56211e-05 4.0339e-05 
1817.2 0 1.7161e-05 -0.000545693 5.38826e-05 2.49292e-05 -0.00101582 -1.94902e-05 0.000293984 0.00022866 -4.40792e-05 0.000327854 -0.000424275 0.0030873 -0.000165467 0.000211036 1.41186e-05 9.53153e-05 0.000122807 -0.000119114 -0.000247789 -0.000154401 -6.79601e-06 0.000101599 -8.23279e-06 8.55967e-05 7.94347e-05 2.68495e-06 -1.16153e-05 8.93777e-05 -4.12653e-05 -4.34451e-05 3.60196e-05 4.76078e-05 
1817.55 0 1.37972e-05 -0.0005451 5.91319e-05 2.83458e-05 -0.00116081 -6.61335e-05 0.000299428 0.00025899 -5.12906e-05 0.000332726 -0.000418912 0.00303679 -0.000154244 0.000199058 2.52192e-05 8.22484e-05 0.000126828 -0.000107837 -0.000265968 -0.000162799 -8.40164e-06 9.71265e-05 -5.37484e-06 7.75689e-05 8.31153e-05 7.55745e-06 -1.22873e-05 9.05222e-05 -3.1886e-05 -4.78015e-05 4.39394e-05 5.67613e-05 
1817.9 0 1.08457e-05 -0.000543288 6.48889e-05 3.14896e-05 -0.00130597 -0.000114984 0.000301432 0.000287701 -6.06409e-05 0.000334342 -0.000409688 0.00298051 -0.000144805 0.000187448 3.50357e-05 7.06341e-05 0.000129298 -9.71676e-05 -0.000286349 -0.000171829 -1.0516e-05 9.25769e-05 1.85117e-08 7.02568e-05 8.48979e-05 1.09521e-05 -1.16009e-05 9.01831e-05 -2.44931e-05 -5.31477e-05 4.80351e-05 6.57886e-05 
1818.25 0 9.8901e-06 -0.000538884 6.80232e-05 3.43057e-05 -0.00145115 -0.000165559 0.000302087 0.00031672 -7.39454e-05 0.000336279 -0.000397502 0.00291491 -0.000136186 0.00017384 4.11379e-05 5.6653e-05 0.000131563 -8.8315e-05 -0.000307746 -0.000183123 -1.48788e-05 8.8788e-05 7.86193e-06 6.45775e-05 8.48223e-05 1.1327e-05 -9.61554e-06 9.02705e-05 -1.85378e-05 -5.80405e-05 4.92099e-05 7.29286e-05 
1818.6 0 9.37368e-06 -0.000530841 6.89274e-05 3.58889e-05 -0.00159317 -0.000218193 0.000302044 0.000346982 -8.76397e-05 0.00033876 -0.000380234 0.00283752 -0.000127427 0.000158332 4.4592e-05 3.85366e-05 0.000133258 -8.41138e-05 -0.000327505 -0.000193093 -2.21323e-05 8.64321e-05 1.67553e-05 6.01405e-05 8.49679e-05 8.73191e-06 -7.4289e-06 8.86405e-05 -1.35e-05 -5.99221e-05 5.06808e-05 7.70282e-05 
1818.95 0 7.62495e-06 -0.000520444 6.97296e-05 3.77606e-05 -0.0017259 -0.000272672 0.000297669 0.000376672 -9.73124e-05 0.000341302 -0.000355415 0.00274937 -0.000120142 0.000141687 4.81482e-05 1.84344e-05 0.000133342 -8.52159e-05 -0.000345867 -0.000198911 -2.99914e-05 8.67541e-05 2.49001e-05 5.63079e-05 8.54167e-05 5.53444e-06 -5.45296e-06 8.32597e-05 -8.873e-06 -5.9025e-05 5.3892e-05 7.83818e-05 
1819.3 0 4.0158e-06 -0.000509344 7.17942e-05 4.06249e-05 -0.00184628 -0.000325152 0.000287719 0.000403381 -0.000102757 0.000343557 -0.000323462 0.00265519 -0.000116854 0.00012301 5.39095e-05 -4.86842e-07 0.000132297 -8.93044e-05 -0.000362224 -0.000202273 -3.73889e-05 8.77001e-05 3.16322e-05 5.39891e-05 8.44425e-05 3.86103e-06 -3.58822e-06 7.69068e-05 -3.87375e-06 -5.62927e-05 5.86383e-05 7.77371e-05 
1819.65 0 -1.38558e-06 -0.00049839 7.43359e-05 4.28599e-05 -0.00195668 -0.000370725 0.000274902 0.000428549 -0.000107357 0.000344971 -0.000287939 0.00255891 -0.000117076 0.000103497 6.2222e-05 -1.65906e-05 0.000132005 -9.70268e-05 -0.000374102 -0.000205701 -4.51527e-05 8.68614e-05 3.72797e-05 5.37101e-05 8.14326e-05 3.56861e-06 -1.1294e-06 7.20007e-05 3.47082e-07 -5.13905e-05 6.43691e-05 7.56902e-05 
1820 0 -8.03035e-06 -0.000488169 7.67361e-05 4.40575e-05 -0.00206018 -0.000409647 0.00026077 0.000452021 -0.000113171 0.000343778 -0.000251917 0.00246161 -0.000118578 8.55624e-05 7.00066e-05 -2.89358e-05 0.000134152 -0.000109681 -0.000382051 -0.000210487 -5.23631e-05 8.50546e-05 4.05091e-05 5.4433e-05 7.68389e-05 2.68424e-06 1.72094e-06 6.77125e-05 4.54905e-06 -4.38546e-05 7.04922e-05 7.37491e-05 
1820.35 0 -1.58291e-05 -0.000477636 7.87078e-05 4.48887e-05 -0.00215846 -0.000444783 0.000245185 0.000471724 -0.000118711 0.000338893 -0.000214733 0.00236117 -0.000120275 6.8902e-05 7.60236e-05 -3.81343e-05 0.000138885 -0.000123628 -0.00038898 -0.000217888 -5.74931e-05 8.20441e-05 4.19833e-05 5.44033e-05 7.06312e-05 -5.32956e-07 3.86945e-06 6.31974e-05 9.00594e-06 -3.47951e-05 7.70711e-05 7.23404e-05 
1820.7 0 -2.37994e-05 -0.00046548 8.02882e-05 4.58577e-05 -0.00225117 -0.000475476 0.000229889 0.000486506 -0.000123841 0.00033169 -0.000173713 0.00225423 -0.000120838 5.0999e-05 8.26956e-05 -4.52809e-05 0.000145541 -0.000136682 -0.000394336 -0.000228076 -6.04238e-05 7.74768e-05 4.37323e-05 5.31121e-05 6.32161e-05 -5.99264e-06 5.82925e-06 5.80786e-05 1.24227e-05 -2.65991e-05 8.34111e-05 6.91629e-05 
1821.05 0 -3.19738e-05 -0.000451921 8.09556e-05 4.70526e-05 -0.00233841 -0.00049846 0.000215263 0.000497128 -0.000130487 0.000324734 -0.000128638 0.00213889 -0.00011876 3.05366e-05 8.94139e-05 -5.10884e-05 0.000152579 -0.000148891 -0.000396712 -0.000240137 -6.27923e-05 7.15589e-05 4.5119e-05 5.10174e-05 5.60761e-05 -1.24118e-05 8.23899e-06 5.16698e-05 1.55197e-05 -2.04956e-05 8.83682e-05 6.33223e-05 
1821.4 0 -4.1244e-05 -0.000437192 8.07429e-05 4.83391e-05 -0.00242039 -0.000514636 0.000198517 0.000505884 -0.000138746 0.000319701 -8.26676e-05 0.00201397 -0.00011221 1.07289e-05 9.42155e-05 -5.52168e-05 0.000159462 -0.000158643 -0.000395631 -0.000251625 -6.69145e-05 6.43312e-05 4.58901e-05 4.97028e-05 4.87074e-05 -1.86668e-05 1.09083e-05 4.40132e-05 1.94664e-05 -1.44144e-05 9.14597e-05 5.667e-05 
1821.75 0 -4.90635e-05 -0.000420632 7.97073e-05 4.97912e-05 -0.00249519 -0.00052675 0.00017598 0.00051474 -0.000146341 0.00031674 -3.82523e-05 0.00187912 -0.000101739 -3.30319e-06 9.82334e-05 -5.48872e-05 0.000168112 -0.000164549 -0.00039051 -0.000260409 -7.17226e-05 5.60263e-05 4.67267e-05 5.05166e-05 4.02536e-05 -2.38438e-05 1.39715e-05 3.54213e-05 2.3707e-05 -6.19469e-06 9.31179e-05 4.9797e-05 
1822.1 0 -5.27673e-05 -0.000401714 7.79176e-05 5.1563e-05 -0.00256036 -0.000535395 0.000146683 0.000523119 -0.000152708 0.000315375 3.09028e-06 0.00173672 -8.97843e-05 -1.01615e-05 0.000103373 -4.83911e-05 0.000180104 -0.000167776 -0.000383258 -0.000264705 -7.45685e-05 4.77481e-05 4.72347e-05 5.43901e-05 3.24547e-05 -2.78544e-05 1.64846e-05 2.69443e-05 2.78363e-05 1.92827e-06 9.39432e-05 4.23204e-05 
1822.45 0 -5.46127e-05 -0.000381414 7.5033e-05 5.30118e-05 -0.00261554 -0.000541654 0.000113129 0.000528529 -0.000159084 0.000312559 4.08416e-05 0.00159134 -7.86858e-05 -1.31538e-05 0.000109333 -3.6703e-05 0.000194564 -0.00016984 -0.000376116 -0.000265581 -7.42288e-05 3.94676e-05 4.69282e-05 6.04649e-05 2.67685e-05 -2.99667e-05 1.95245e-05 1.94073e-05 3.175e-05 7.35815e-06 9.42706e-05 3.46458e-05 
1822.8 0 -5.78657e-05 -0.000362199 7.05356e-05 5.28965e-05 -0.00266073 -0.000546869 7.75583e-05 0.000530636 -0.000165909 0.000303873 7.7747e-05 0.0014457 -6.80324e-05 -1.38596e-05 0.000115095 -2.19303e-05 0.000209027 -0.000171088 -0.000368217 -0.000266955 -7.15141e-05 3.04181e-05 4.65374e-05 6.50837e-05 2.21416e-05 -2.84712e-05 2.40641e-05 1.24634e-05 3.44048e-05 1.06709e-05 9.46653e-05 2.78005e-05 
1823.15 0 -6.2377e-05 -0.000347189 6.49209e-05 5.13812e-05 -0.00269429 -0.000550771 4.26874e-05 0.000529578 -0.000173305 0.000288484 0.000117008 0.00130131 -5.62335e-05 -1.11747e-05 0.000120069 -6.79974e-06 0.00022135 -0.00017103 -0.000358005 -0.000269177 -6.67001e-05 2.16748e-05 4.68928e-05 6.56437e-05 1.86876e-05 -2.46927e-05 2.91546e-05 6.25431e-06 3.52323e-05 1.32564e-05 9.42994e-05 2.23765e-05 
1823.5 0 -6.73448e-05 -0.000335617 5.81242e-05 4.86523e-05 -0.00271745 -0.00055129 9.62503e-06 0.000522575 -0.000181764 0.000267633 0.000159518 0.00116043 -4.41466e-05 -5.49897e-06 0.000121607 7.47291e-06 0.000229597 -0.000168753 -0.000347274 -0.000270359 -5.9541e-05 1.40956e-05 4.79355e-05 6.35832e-05 1.82102e-05 -2.1664e-05 3.43049e-05 1.82483e-06 3.47098e-05 1.39874e-05 9.3029e-05 1.81005e-05 
1823.85 0 -7.34971e-05 -0.00032466 5.03016e-05 4.50124e-05 -0.00273514 -0.000545175 -2.2321e-05 0.000508528 -0.000192062 0.000240779 0.000204402 0.00102216 -3.2436e-05 3.04528e-06 0.000119214 1.83247e-05 0.000234504 -0.000164277 -0.00033884 -0.000269617 -5.30122e-05 7.26595e-06 4.90302e-05 5.98457e-05 1.94856e-05 -1.98755e-05 3.88081e-05 -3.0419e-07 3.32945e-05 1.18123e-05 9.36491e-05 1.50466e-05 
1824.2 0 -8.13588e-05 -0.000313742 4.33956e-05 4.12211e-05 -0.00274851 -0.000532122 -5.28143e-05 0.000488142 -0.000205676 0.000209758 0.00025058 0.000883944 -2.11527e-05 1.37258e-05 0.000117151 2.37067e-05 0.000239025 -0.000158264 -0.000333335 -0.000266101 -4.96444e-05 1.02853e-06 5.01458e-05 5.29535e-05 1.87766e-05 -1.82857e-05 4.26612e-05 -6.40769e-07 3.05487e-05 8.89567e-06 9.74025e-05 1.34095e-05 
1824.55 0 -8.90154e-05 -0.000303182 3.71402e-05 3.82134e-05 -0.00275681 -0.000512582 -8.11619e-05 0.000463648 -0.000222281 0.000177618 0.000298847 0.000744793 -1.24841e-05 2.45111e-05 0.000117532 2.49297e-05 0.000242408 -0.000150631 -0.000330257 -0.000260739 -4.8337e-05 -3.97694e-06 5.20117e-05 4.23017e-05 1.52605e-05 -1.63061e-05 4.63055e-05 -1.01757e-06 2.71314e-05 7.64317e-06 0.000101934 1.42426e-05 
1824.9 0 -9.39905e-05 -0.000293423 3.03332e-05 3.52607e-05 -0.00275896 -0.000486029 -0.00010719 0.000438152 -0.000238749 0.000145721 0.00034709 0.000606899 -7.62242e-06 3.20823e-05 0.000118627 2.39535e-05 0.000242656 -0.000140637 -0.000328606 -0.000255497 -4.6765e-05 -8.16521e-06 5.59056e-05 2.93526e-05 1.12789e-05 -1.44896e-05 4.77862e-05 -1.62558e-06 2.53855e-05 7.71037e-06 0.000104788 1.85465e-05 
1825.25 0 -9.52754e-05 -0.000283722 2.39463e-05 3.14448e-05 -0.00275491 -0.00045525 -0.000129208 0.000414929 -0.000253134 0.000114596 0.000389961 0.000475563 -5.30108e-06 3.40434e-05 0.000118376 2.18252e-05 0.000238969 -0.00012989 -0.000325632 -0.000251193 -4.3934e-05 -1.21143e-05 6.18183e-05 1.65886e-05 8.23158e-06 -1.29193e-05 4.61162e-05 -2.08398e-06 2.65524e-05 8.29102e-06 0.000106368 2.52562e-05 
1825.6 0 -9.27314e-05 -0.000272989 1.86872e-05 2.83949e-05 -0.00274685 -0.000423684 -0.00014592 0.000394163 -0.000265687 8.3163e-05 0.000426208 0.000351645 -3.57089e-06 2.96321e-05 0.000116009 1.81819e-05 0.000231487 -0.000120663 -0.000320706 -0.000246622 -4.05585e-05 -1.58383e-05 6.72539e-05 4.76202e-06 6.98927e-06 -1.03021e-05 4.38232e-05 -2.75409e-06 3.04562e-05 9.5381e-06 0.000108404 3.0922e-05 
1825.95 0 -8.84479e-05 -0.00026063 1.26935e-05 2.59313e-05 -0.00273486 -0.00039207 -0.000157766 0.000375085 -0.000275703 5.08426e-05 0.000457717 0.000232784 -1.93958e-06 1.92703e-05 0.000111032 1.18276e-05 0.000220853 -0.000112383 -0.000314078 -0.000240019 -3.80803e-05 -2.00082e-05 7.04506e-05 -7.7461e-06 1.0097e-05 -6.82726e-06 4.26164e-05 -3.66383e-06 3.46825e-05 1.27646e-05 0.000109537 3.32709e-05 
1826.3 0 -8.51764e-05 -0.000247333 5.73711e-06 2.35595e-05 -0.00272066 -0.000361593 -0.000166848 0.000359301 -0.000283175 1.96208e-05 0.000483576 0.000118403 -1.22696e-06 4.48017e-06 0.000103879 3.80641e-06 0.000208834 -0.000103121 -0.000305528 -0.00023095 -3.69683e-05 -2.48061e-05 7.30956e-05 -1.92488e-05 1.71439e-05 -2.58358e-06 4.06046e-05 -5.17775e-06 3.81847e-05 1.76904e-05 0.000107982 3.28553e-05 
1826.65 0 -8.26375e-05 -0.000234979 -5.62328e-07 2.20141e-05 -0.00270547 -0.000334793 -0.000173841 0.000347644 -0.000288098 -8.74292e-06 0.000504942 6.5165e-06 -1.15185e-06 -1.2819e-05 9.47591e-05 -4.86748e-06 0.000199621 -9.18448e-05 -0.000295481 -0.000219923 -3.72092e-05 -3.09682e-05 7.62434e-05 -2.5942e-05 2.40157e-05 2.6449e-06 3.64069e-05 -6.96121e-06 4.18166e-05 2.29687e-05 0.000105432 3.00473e-05 
1827 0 -7.9918e-05 -0.000223056 -4.89207e-06 2.1246e-05 -0.00268661 -0.000310489 -0.000178421 0.000338208 -0.000288042 -3.27666e-05 0.000527467 -0.000102548 -8.09071e-07 -3.0464e-05 8.29426e-05 -1.29118e-05 0.00019447 -7.97363e-05 -0.000285025 -0.000208549 -3.80438e-05 -3.93699e-05 7.86985e-05 -2.72224e-05 2.83079e-05 8.88892e-06 3.05629e-05 -9.49369e-06 4.49478e-05 2.81872e-05 0.0001046 2.48193e-05 
1827.35 0 -7.78584e-05 -0.000211026 -7.5369e-06 2.03636e-05 -0.00266347 -0.00028392 -0.000182105 0.000328591 -0.000280992 -5.09678e-05 0.000552923 -0.000206215 -2.08555e-07 -4.76891e-05 6.96153e-05 -1.89292e-05 0.000191178 -6.79887e-05 -0.000275721 -0.000200715 -3.94911e-05 -4.85983e-05 8.05011e-05 -2.59561e-05 3.01479e-05 1.6382e-05 2.47968e-05 -1.26647e-05 4.6583e-05 3.36045e-05 0.000107042 1.73599e-05 
1827.7 0 -7.64192e-05 -0.000199535 -1.05445e-05 1.96172e-05 -0.00263751 -0.000252763 -0.000185354 0.000317318 -0.000267983 -6.27276e-05 0.000576222 -0.0003027 3.00207e-06 -6.36078e-05 5.74225e-05 -2.31064e-05 0.000188042 -5.53833e-05 -0.000267336 -0.000197637 -4.10395e-05 -5.65173e-05 8.29324e-05 -2.45185e-05 2.94754e-05 2.42629e-05 2.03683e-05 -1.49154e-05 4.64695e-05 3.96755e-05 0.000110794 7.71546e-06 
1828.05 0 -7.4961e-05 -0.000187056 -1.41761e-05 1.9847e-05 -0.00261152 -0.000219397 -0.000189779 0.000304443 -0.000251158 -6.95713e-05 0.000593307 -0.000391961 1.01817e-05 -7.85559e-05 4.85936e-05 -2.57377e-05 0.000183378 -4.09155e-05 -0.000258912 -0.000194307 -4.15439e-05 -6.19597e-05 8.58339e-05 -2.35954e-05 2.56808e-05 3.1766e-05 1.71613e-05 -1.47996e-05 4.39258e-05 4.60054e-05 0.000112655 -3.11506e-06 
1828.4 0 -7.30566e-05 -0.000172258 -1.69906e-05 2.03929e-05 -0.00258441 -0.000187212 -0.000198887 0.000291232 -0.000232098 -7.21861e-05 0.000605512 -0.00047754 1.69699e-05 -9.40831e-05 4.51736e-05 -2.82658e-05 0.000177719 -2.53205e-05 -0.000251099 -0.000186161 -4.22558e-05 -6.4222e-05 8.93595e-05 -2.26902e-05 1.93096e-05 3.8567e-05 1.4238e-05 -1.27707e-05 3.99203e-05 5.22574e-05 0.000110822 -1.37463e-05 
1828.75 0 -7.08303e-05 -0.00015559 -1.85171e-05 1.98972e-05 -0.00255178 -0.000154573 -0.000212755 0.000278972 -0.000211715 -7.10202e-05 0.000614831 -0.000562942 2.04776e-05 -0.000110667 4.71951e-05 -3.18978e-05 0.000174973 -1.02609e-05 -0.000246088 -0.00017448 -4.49115e-05 -6.43423e-05 9.41325e-05 -1.9976e-05 1.41119e-05 4.41925e-05 1.26977e-05 -1.05993e-05 3.73032e-05 5.90829e-05 0.000106958 -2.40147e-05 
1829.1 0 -6.91697e-05 -0.0001386 -1.81768e-05 1.88396e-05 -0.00251319 -0.000120041 -0.000227099 0.000266835 -0.000189169 -6.93832e-05 0.000618168 -0.000649015 2.31285e-05 -0.000128251 5.43639e-05 -3.76478e-05 0.000175271 2.21174e-06 -0.000242994 -0.000162384 -4.9137e-05 -6.45744e-05 9.86925e-05 -1.56712e-05 1.10903e-05 4.66052e-05 1.38043e-05 -9.24026e-06 3.70194e-05 6.70814e-05 0.000104875 -3.49162e-05 
1829.45 0 -6.7043e-05 -0.000120454 -1.59859e-05 1.83307e-05 -0.00246864 -8.60886e-05 -0.000238843 0.00025209 -0.000164569 -6.82927e-05 0.000615487 -0.000734578 2.68264e-05 -0.000146345 6.55583e-05 -4.38722e-05 0.000175504 1.34205e-05 -0.000238179 -0.000148638 -5.25173e-05 -6.59005e-05 0.000100477 -1.17014e-05 7.30188e-06 4.49064e-05 1.64381e-05 -8.92124e-06 3.69749e-05 7.55032e-05 0.000104562 -4.57429e-05 
1829.8 0 -6.35413e-05 -9.97044e-05 -1.38257e-05 1.75968e-05 -0.00241708 -5.43113e-05 -0.000248094 0.000233657 -0.000139537 -6.57886e-05 0.000610548 -0.000820025 3.15473e-05 -0.000163287 7.7572e-05 -4.58311e-05 0.000175502 2.57319e-05 -0.000230834 -0.000131404 -5.36683e-05 -6.82428e-05 9.83841e-05 -8.30575e-06 2.95079e-06 4.25837e-05 1.93949e-05 -9.0689e-06 3.4817e-05 8.30476e-05 0.000105107 -5.44451e-05 
1830.15 0 -5.94584e-05 -7.80932e-05 -1.1908e-05 1.61455e-05 -0.00235798 -2.47283e-05 -0.000254941 0.000213328 -0.000114905 -6.04749e-05 0.000605936 -0.000907288 3.61865e-05 -0.000178264 8.80142e-05 -4.33195e-05 0.000176468 3.80406e-05 -0.000223942 -0.000109943 -5.30886e-05 -7.0707e-05 9.24767e-05 -5.81451e-06 -1.11578e-06 4.16892e-05 2.09857e-05 -9.09292e-06 3.11426e-05 8.92313e-05 0.000106952 -5.99321e-05 
1830.5 0 -5.58025e-05 -5.82676e-05 -9.81683e-06 1.5084e-05 -0.00229022 3.65695e-06 -0.000258691 0.000190866 -9.1608e-05 -5.37379e-05 0.000601777 -0.000994153 3.50173e-05 -0.000192815 9.54172e-05 -3.67886e-05 0.000176876 5.03128e-05 -0.000218583 -8.44154e-05 -5.15292e-05 -7.30012e-05 8.45728e-05 -4.50552e-06 -3.64067e-06 4.00936e-05 1.98384e-05 -9.30373e-06 2.79091e-05 9.34081e-05 0.000109863 -6.3572e-05 
1830.85 0 -5.18567e-05 -3.9589e-05 -8.60073e-06 1.52336e-05 -0.0022137 3.10684e-05 -0.000258961 0.000166575 -6.97862e-05 -4.93096e-05 0.000594703 -0.00107668 2.60159e-05 -0.000207582 9.65253e-05 -2.56706e-05 0.000174085 6.52783e-05 -0.000211445 -6.03063e-05 -4.87548e-05 -7.53777e-05 7.45111e-05 -5.08273e-06 -4.11204e-06 3.79697e-05 1.65383e-05 -9.61779e-06 2.58363e-05 9.52352e-05 0.00011333 -6.74014e-05 
1831.2 0 -4.58436e-05 -2.12426e-05 -6.55355e-06 1.62552e-05 -0.00213052 5.67796e-05 -0.00025749 0.000141435 -4.98732e-05 -4.95571e-05 0.000582702 -0.00115395 1.39799e-05 -0.000222521 9.05412e-05 -1.29284e-05 0.00016601 8.52263e-05 -0.000201226 -4.36099e-05 -4.474e-05 -7.61837e-05 6.10362e-05 -8.57023e-06 -3.11552e-06 3.79935e-05 1.24882e-05 -9.094e-06 2.57834e-05 9.62563e-05 0.000115886 -7.15966e-05 
1831.55 0 -3.96109e-05 -5.26472e-06 -2.27184e-06 1.71107e-05 -0.00204328 7.87739e-05 -0.000254575 0.000119363 -3.35849e-05 -5.35937e-05 0.000565809 -0.0012272 3.82602e-06 -0.000238654 8.01515e-05 -1.12183e-07 0.000152777 0.000109408 -0.000191772 -3.36285e-05 -3.92526e-05 -7.45631e-05 4.48153e-05 -1.5148e-05 -9.74593e-07 4.02423e-05 9.49552e-06 -7.55971e-06 2.88053e-05 9.77322e-05 0.00011551 -7.61285e-05 
1831.9 0 -3.56959e-05 7.29676e-06 2.41216e-06 1.72491e-05 -0.00195428 9.49318e-05 -0.000250743 0.000103777 -1.81202e-05 -6.00201e-05 0.000548946 -0.00129672 -7.29679e-07 -0.000256549 6.97413e-05 1.26774e-05 0.000135383 0.00013119 -0.00018451 -2.82228e-05 -3.10645e-05 -7.20038e-05 2.87217e-05 -2.27365e-05 1.29711e-06 4.18981e-05 8.34387e-06 -5.76334e-06 3.50001e-05 9.91805e-05 0.000112226 -8.13784e-05 
1832.25 0 -3.45712e-05 1.89337e-05 5.76778e-06 1.6736e-05 -0.00186654 0.000108608 -0.000246745 9.22059e-05 -1.33831e-06 -6.87065e-05 0.000538727 -0.00136255 2.72603e-06 -0.000275592 6.29855e-05 2.30685e-05 0.000116541 0.000144344 -0.000176179 -2.69123e-05 -2.14235e-05 -7.18143e-05 1.5364e-05 -2.89905e-05 4.43216e-06 4.18296e-05 8.56448e-06 -4.71414e-06 4.24549e-05 9.97088e-05 0.000106545 -8.72509e-05 
1832.6 0 -3.61289e-05 3.17135e-05 7.55412e-06 1.57644e-05 -0.00178111 0.000125542 -0.000241374 8.03885e-05 1.42736e-05 -7.76307e-05 0.000536652 -0.00142681 1.27616e-05 -0.000294516 5.96852e-05 3.04007e-05 9.73105e-05 0.000148409 -0.000166505 -2.55524e-05 -1.11476e-05 -7.3778e-05 3.66625e-06 -3.246e-05 9.20799e-06 4.08484e-05 1.08036e-05 -5.71192e-06 4.81121e-05 9.90948e-05 9.8983e-05 -9.21122e-05 
1832.95 0 -4.02093e-05 4.44084e-05 8.73405e-06 1.49213e-05 -0.00169496 0.000149334 -0.000234725 6.67955e-05 2.71281e-05 -8.31101e-05 0.000540243 -0.00148986 2.48158e-05 -0.000312916 5.65868e-05 3.70058e-05 7.59933e-05 0.000147914 -0.000156583 -2.00201e-05 -2.40919e-07 -7.47742e-05 -7.04857e-06 -3.31493e-05 1.41255e-05 3.91131e-05 1.48498e-05 -8.56348e-06 5.05622e-05 9.65916e-05 9.11265e-05 -9.36758e-05 
1833.3 0 -4.61926e-05 5.59252e-05 1.03108e-05 1.42528e-05 -0.00160341 0.000180424 -0.000227655 5.27842e-05 3.69579e-05 -8.35609e-05 0.000545713 -0.00155129 3.64394e-05 -0.000330332 5.25428e-05 4.36765e-05 5.33918e-05 0.000146322 -0.000144176 -1.13685e-05 1.05324e-05 -7.42398e-05 -1.52556e-05 -3.36987e-05 1.74183e-05 3.54056e-05 1.89324e-05 -1.24491e-05 5.01386e-05 9.14919e-05 8.34302e-05 -9.20123e-05 
1833.65 0 -5.16102e-05 6.74542e-05 1.22034e-05 1.44641e-05 -0.00150515 0.000217854 -0.00022025 3.90314e-05 4.31199e-05 -7.95759e-05 0.000549568 -0.00161029 4.82561e-05 -0.000345029 4.80122e-05 4.80781e-05 3.01993e-05 0.000144776 -0.000129086 -1.50672e-06 1.92616e-05 -7.40953e-05 -2.06621e-05 -3.65533e-05 1.90705e-05 2.89656e-05 2.23563e-05 -1.70832e-05 4.81894e-05 8.49316e-05 7.5228e-05 -8.87041e-05 
1834 0 -5.43782e-05 7.96113e-05 1.37644e-05 1.5699e-05 -0.00140247 0.000259521 -0.000210089 2.42446e-05 4.49636e-05 -7.32517e-05 0.000547474 -0.00166665 5.88209e-05 -0.000357159 4.30486e-05 4.93033e-05 4.70777e-06 0.000145015 -0.000112036 9.78587e-06 2.45083e-05 -7.44766e-05 -2.33501e-05 -4.09461e-05 2.09201e-05 2.22099e-05 2.56442e-05 -2.08161e-05 4.54477e-05 7.91091e-05 6.59272e-05 -8.40749e-05 
1834.35 0 -5.50549e-05 9.17501e-05 1.40517e-05 1.59234e-05 -0.00129737 0.000299687 -0.000195342 4.68845e-06 4.3536e-05 -6.75105e-05 0.000535673 -0.00171893 6.6026e-05 -0.000366501 3.80466e-05 4.96919e-05 -2.32671e-05 0.000149759 -9.32494e-05 2.22162e-05 2.90586e-05 -7.47916e-05 -2.29631e-05 -4.44462e-05 2.23309e-05 1.77962e-05 2.8828e-05 -2.2819e-05 4.19039e-05 7.49363e-05 5.68205e-05 -7.83321e-05 
1834.7 0 -5.43171e-05 0.00010282 1.44116e-05 1.45706e-05 -0.00119216 0.000333139 -0.000178545 -1.97719e-05 4.18038e-05 -6.42321e-05 0.000516299 -0.00176421 6.90098e-05 -0.00037171 3.40689e-05 5.06388e-05 -5.17296e-05 0.000160165 -7.4381e-05 3.50138e-05 3.63848e-05 -7.43787e-05 -2.08914e-05 -4.63655e-05 2.18433e-05 1.69441e-05 2.99581e-05 -2.45237e-05 3.72675e-05 7.17522e-05 4.86592e-05 -7.38744e-05 
1835.05 0 -5.25402e-05 0.000111506 1.64597e-05 1.3084e-05 -0.00108788 0.000360131 -0.000163853 -4.5724e-05 4.1809e-05 -6.327e-05 0.000493073 -0.00180191 6.75962e-05 -0.000371886 3.2068e-05 5.22306e-05 -7.82692e-05 0.000174825 -5.73323e-05 4.6688e-05 4.52613e-05 -7.23164e-05 -1.87703e-05 -4.63883e-05 2.01582e-05 1.68674e-05 2.84797e-05 -2.6268e-05 3.21786e-05 6.82945e-05 4.0849e-05 -7.09111e-05 
1835.4 0 -5.14437e-05 0.000119541 1.88718e-05 1.20716e-05 -0.000982553 0.000381965 -0.000151776 -7.00985e-05 4.28287e-05 -6.44253e-05 0.000466183 -0.00183129 6.38008e-05 -0.000368895 3.0942e-05 5.34385e-05 -0.00010142 0.00019214 -4.25549e-05 5.52375e-05 5.28245e-05 -6.90357e-05 -1.48027e-05 -4.49105e-05 1.8738e-05 1.32663e-05 2.5923e-05 -2.68155e-05 2.7422e-05 6.44611e-05 3.48558e-05 -6.64251e-05 
1835.75 0 -5.19219e-05 0.000130596 1.94317e-05 1.11083e-05 -0.000879061 0.000397957 -0.000140872 -9.0635e-05 4.48764e-05 -6.69984e-05 0.000436475 -0.00185112 6.14489e-05 -0.000366514 2.83449e-05 5.39396e-05 -0.000122104 0.000210233 -2.98786e-05 5.88242e-05 5.87128e-05 -6.49476e-05 -7.68952e-06 -4.39265e-05 1.70512e-05 7.13823e-06 2.34832e-05 -2.66857e-05 2.37543e-05 6.05717e-05 3.19943e-05 -5.96413e-05 
1836.1 0 -5.20317e-05 0.000143651 1.82796e-05 9.72045e-06 -0.000782934 0.000408741 -0.000131651 -0.00010518 4.88844e-05 -7.12285e-05 0.000407835 -0.0018646 6.27537e-05 -0.000365719 2.34237e-05 5.49925e-05 -0.00014032 0.000226175 -1.96251e-05 5.74739e-05 6.3813e-05 -6.03596e-05 1.47864e-06 -4.3973e-05 1.42224e-05 2.81818e-06 2.13654e-05 -2.62424e-05 2.17949e-05 5.7139e-05 3.1105e-05 -5.256e-05 
1836.45 0 -5.07628e-05 0.000156089 1.64238e-05 7.28682e-06 -0.000694074 0.000416189 -0.000125647 -0.000114902 5.544e-05 -7.89374e-05 0.000381259 -0.00187635 6.58926e-05 -0.000363706 1.65213e-05 5.72205e-05 -0.000154758 0.000236915 -1.09062e-05 5.26334e-05 6.9165e-05 -5.51421e-05 1.02981e-05 -4.45177e-05 1.1357e-05 2.49493e-06 1.89855e-05 -2.53024e-05 2.05441e-05 5.37191e-05 3.04838e-05 -4.62035e-05 
1836.8 0 -4.84863e-05 0.00016655 1.447e-05 4.74997e-06 -0.000609319 0.000420509 -0.000123288 -0.000123951 6.44776e-05 -9.13912e-05 0.000355146 -0.00188765 6.80363e-05 -0.000359096 9.61085e-06 6.08754e-05 -0.000165762 0.000241444 -2.57999e-06 4.44501e-05 7.45216e-05 -4.83629e-05 1.82232e-05 -4.56205e-05 7.29732e-06 4.90722e-06 1.58936e-05 -2.47999e-05 1.98124e-05 4.88328e-05 2.97316e-05 -4.03011e-05 
1837.15 0 -4.44212e-05 0.000175173 1.21483e-05 4.45641e-06 -0.00052673 0.000422242 -0.000124342 -0.000134194 7.33423e-05 -0.000110121 0.000330472 -0.0018946 6.83805e-05 -0.000352952 3.0693e-06 6.61103e-05 -0.000175093 0.000239802 7.19744e-06 3.35133e-05 7.81709e-05 -3.93015e-05 2.63432e-05 -4.74221e-05 4.19811e-07 6.95687e-06 1.36764e-05 -2.44326e-05 2.05538e-05 4.2563e-05 2.93873e-05 -3.53323e-05 
1837.5 0 -3.78527e-05 0.000183446 9.14143e-06 6.06143e-06 -0.000448865 0.000422109 -0.000127361 -0.000144193 8.00824e-05 -0.000134204 0.00030763 -0.00189289 6.80446e-05 -0.000345297 -2.92796e-06 7.11558e-05 -0.000183743 0.000232833 1.98739e-05 2.26721e-05 7.86709e-05 -2.81444e-05 3.48631e-05 -5.08011e-05 -7.78335e-06 6.85051e-06 1.35409e-05 -2.37446e-05 2.25024e-05 3.55525e-05 2.99303e-05 -3.20842e-05 
1837.85 0 -2.89564e-05 0.00019267 6.65647e-06 6.94453e-06 -0.000378538 0.000420084 -0.000129552 -0.00015245 8.61013e-05 -0.000159755 0.000284619 -0.00188367 6.8083e-05 -0.000335487 -5.40347e-06 7.52038e-05 -0.000191625 0.000220903 3.38925e-05 1.4867e-05 7.64442e-05 -1.64114e-05 4.23089e-05 -5.58252e-05 -1.46351e-05 5.09896e-06 1.5411e-05 -2.38065e-05 2.54717e-05 2.79512e-05 2.90523e-05 -3.17584e-05 
1838.2 0 -1.89657e-05 0.000202963 4.8428e-06 6.52506e-06 -0.000315423 0.000416136 -0.00012853 -0.000160037 9.22596e-05 -0.000185623 0.000261909 -0.00187176 6.84247e-05 -0.00032402 -2.64363e-06 8.03099e-05 -0.000197619 0.000205275 4.75161e-05 1.20985e-05 7.31525e-05 -7.29865e-06 4.69382e-05 -6.07349e-05 -1.94247e-05 3.58829e-06 1.9268e-05 -2.46122e-05 2.89639e-05 2.00367e-05 2.45059e-05 -3.4997e-05 
1838.55 0 -9.86477e-06 0.000215344 2.292e-06 6.12266e-06 -0.000257708 0.000410404 -0.000125204 -0.000168926 9.65693e-05 -0.000213551 0.000243407 -0.00186178 6.86764e-05 -0.000310404 5.15481e-06 8.72533e-05 -0.000201036 0.000188707 6.07011e-05 1.40997e-05 7.04969e-05 -3.78713e-06 4.835e-05 -6.47974e-05 -2.2632e-05 2.30134e-06 2.50901e-05 -2.56601e-05 3.0443e-05 1.22359e-05 1.75889e-05 -4.00464e-05 
1838.9 0 -2.7447e-06 0.000232149 -6.1401e-07 7.39866e-06 -0.000203238 0.000404368 -0.000123551 -0.000180026 9.60492e-05 -0.000242503 0.000229611 -0.00185769 6.80057e-05 -0.000294455 1.74682e-05 9.51415e-05 -0.000202573 0.000172869 7.47773e-05 1.77109e-05 6.89533e-05 -3.78715e-06 4.85935e-05 -6.79201e-05 -2.43813e-05 1.86649e-06 3.16988e-05 -2.76885e-05 2.89884e-05 3.03953e-06 9.93977e-06 -4.5218e-05 
1839.25 0 1.80975e-06 0.000252612 -2.24564e-06 9.47138e-06 -0.000145929 0.00040026 -0.000124151 -0.000193892 9.07163e-05 -0.000268823 0.000218093 -0.00186081 6.56038e-05 -0.000277274 3.06126e-05 0.000102562 -0.000203123 0.000158597 9.10635e-05 2.13189e-05 6.69075e-05 -4.23838e-06 4.95323e-05 -6.95047e-05 -2.56026e-05 3.48242e-06 3.79288e-05 -3.04718e-05 2.65706e-05 -7.47815e-06 2.68537e-06 -5.08691e-05 
1839.6 0 4.57731e-06 0.000273273 -2.37829e-06 1.00807e-05 -7.96351e-05 0.000399166 -0.000125989 -0.000208263 8.41764e-05 -0.000289563 0.000207968 -0.00186573 6.12468e-05 -0.000258581 4.18216e-05 0.000108004 -0.000205913 0.000145437 0.000110089 2.60387e-05 6.48121e-05 -3.98048e-06 5.14239e-05 -7.0299e-05 -2.72216e-05 6.28405e-06 4.37755e-05 -3.28765e-05 2.40352e-05 -1.74363e-05 -4.41472e-06 -5.65798e-05 
1839.95 0 8.02834e-06 0.000291454 -2.15213e-06 8.15466e-06 -4.14264e-06 0.000400478 -0.000129262 -0.000220436 7.8306e-05 -0.000305399 0.000198283 -0.00186667 5.46249e-05 -0.000240381 5.27924e-05 0.000111388 -0.000211448 0.000131468 0.00013185 3.32996e-05 6.35473e-05 -2.62409e-06 5.32781e-05 -7.16111e-05 -2.9154e-05 9.29476e-06 4.82446e-05 -3.434e-05 2.19041e-05 -2.56645e-05 -1.16407e-05 -6.22967e-05 
1840.3 0 1.28955e-05 0.000305265 -2.48483e-06 3.10387e-06 7.67117e-05 0.000402233 -0.000133576 -0.000229986 7.48502e-05 -0.000318462 0.000188209 -0.00186242 4.55563e-05 -0.000223734 6.39267e-05 0.000113767 -0.000218912 0.000117501 0.000155926 4.26446e-05 6.32898e-05 -1.13226e-06 5.31437e-05 -7.434e-05 -3.06148e-05 1.38179e-05 5.11534e-05 -3.40627e-05 2.1251e-05 -3.20281e-05 -1.90293e-05 -6.83854e-05 
1840.65 0 1.64449e-05 0.000313927 -3.84868e-06 -3.61751e-06 0.000158167 0.000404089 -0.000140126 -0.00023605 7.53988e-05 -0.000331636 0.000178242 -0.00185185 3.61673e-05 -0.000206078 7.59902e-05 0.00011535 -0.000227236 0.000105663 0.000179865 5.01128e-05 6.26416e-05 -2.69674e-07 5.12621e-05 -7.67831e-05 -3.13683e-05 2.03459e-05 5.40445e-05 -3.21354e-05 2.2636e-05 -3.7218e-05 -2.77363e-05 -7.37641e-05 
1841 0 1.74342e-05 0.000318558 -5.44197e-06 -9.15567e-06 0.000234621 0.000407749 -0.000149202 -0.000238158 7.83986e-05 -0.000346041 0.000168321 -0.00183327 2.86587e-05 -0.000185711 8.71075e-05 0.00011371 -0.000234922 9.52315e-05 0.000199564 5.41363e-05 6.05414e-05 -2.75968e-07 4.77128e-05 -7.66996e-05 -3.30601e-05 2.68497e-05 5.78091e-05 -2.91175e-05 2.45748e-05 -4.0552e-05 -3.77882e-05 -7.75852e-05 
1841.35 0 1.89428e-05 0.000319869 -7.28705e-06 -1.31531e-05 0.000303267 0.000412286 -0.000160509 -0.000239148 8.44274e-05 -0.000357286 0.000156582 -0.00180899 2.32537e-05 -0.000164612 9.29361e-05 0.00010829 -0.000240302 8.25754e-05 0.000212745 5.59277e-05 5.86245e-05 -4.87634e-07 4.25956e-05 -7.3007e-05 -3.75242e-05 2.99255e-05 6.20523e-05 -2.53102e-05 2.42806e-05 -4.19722e-05 -4.76579e-05 -7.95486e-05 
1841.7 0 2.62707e-05 0.000318964 -9.3848e-06 -1.7726e-05 0.000366379 0.000414147 -0.000172963 -0.00024274 9.31356e-05 -0.00036187 0.000141124 -0.00178184 2.09669e-05 -0.00014602 9.45421e-05 0.00010217 -0.000241843 6.69639e-05 0.000220117 5.7799e-05 5.74242e-05 4.06392e-08 3.7375e-05 -6.55893e-05 -4.27017e-05 2.71215e-05 6.5252e-05 -2.10983e-05 2.23131e-05 -4.16363e-05 -5.61378e-05 -8.05346e-05 
1842.05 0 3.99043e-05 0.000317658 -1.12376e-05 -2.32346e-05 0.000425592 0.000410802 -0.000183289 -0.000248866 9.91092e-05 -0.0003618 0.00012042 -0.00175195 2.1063e-05 -0.000132127 9.53163e-05 9.63575e-05 -0.000239269 5.10167e-05 0.000222515 6.25984e-05 5.5933e-05 1.03242e-06 3.20547e-05 -5.5952e-05 -4.49638e-05 2.0613e-05 6.70426e-05 -1.70319e-05 2.05972e-05 -3.96068e-05 -6.25112e-05 -8.19946e-05 
1842.4 0 5.38412e-05 0.00031667 -1.34872e-05 -2.81887e-05 0.00048162 0.000402088 -0.000190041 -0.000254619 9.88745e-05 -0.000358958 9.69403e-05 -0.00172076 2.12606e-05 -0.000123664 9.64679e-05 8.94152e-05 -0.0002318 3.51047e-05 0.000220614 6.86193e-05 5.35825e-05 1.21126e-06 2.56445e-05 -4.53119e-05 -4.33376e-05 1.52467e-05 6.65475e-05 -1.35381e-05 2.0764e-05 -3.73426e-05 -6.60585e-05 -8.46177e-05 
1842.75 0 6.299e-05 0.000316192 -1.58787e-05 -3.18829e-05 0.000537152 0.000391046 -0.000193158 -0.00025837 9.45767e-05 -0.000351264 7.46868e-05 -0.00168843 2.11073e-05 -0.000119022 9.86997e-05 8.1007e-05 -0.000218419 1.67238e-05 0.000216471 7.23735e-05 4.91612e-05 1.47817e-06 1.76564e-05 -3.47138e-05 -3.94888e-05 1.188e-05 6.25232e-05 -1.12817e-05 2.21751e-05 -3.70758e-05 -6.62275e-05 -8.71954e-05 
1843.1 0 6.84468e-05 0.000316536 -1.61813e-05 -3.42095e-05 0.000591823 0.000380415 -0.00019306 -0.000261235 8.78232e-05 -0.000337232 5.53178e-05 -0.00165344 1.84322e-05 -0.000115105 0.000102639 7.30664e-05 -0.000200733 -7.6724e-06 0.000212845 7.24386e-05 4.23605e-05 3.42675e-06 9.39976e-06 -2.52204e-05 -3.63356e-05 8.99268e-06 5.70537e-05 -1.08167e-05 2.31423e-05 -3.94566e-05 -6.40243e-05 -8.85128e-05 
1843.45 0 7.34436e-05 0.000317182 -1.44836e-05 -3.48733e-05 0.000644967 0.000369868 -0.000192341 -0.000261867 7.78011e-05 -0.000317823 3.7272e-05 -0.00161835 1.09184e-05 -0.000109849 0.000107172 6.81789e-05 -0.000182237 -3.80923e-05 0.000210762 6.87973e-05 3.43916e-05 5.14033e-06 2.50213e-06 -1.65116e-05 -3.48047e-05 6.62434e-06 5.23646e-05 -1.24219e-05 2.38175e-05 -4.32514e-05 -6.08804e-05 -8.94035e-05 
1843.8 0 7.80084e-05 0.00031854 -1.22484e-05 -3.29688e-05 0.000698304 0.000357584 -0.000192337 -0.000258952 6.59444e-05 -0.000294152 1.88075e-05 -0.00158505 7.33924e-07 -0.000103997 0.00011139 6.64903e-05 -0.00016488 -7.20891e-05 0.000208965 6.20103e-05 2.68005e-05 5.80642e-06 -2.77025e-06 -7.60289e-06 -3.47699e-05 4.99191e-06 4.7942e-05 -1.59174e-05 2.35026e-05 -4.73957e-05 -5.74614e-05 -8.9695e-05 
1844.15 0 8.04527e-05 0.00031976 -8.43059e-06 -2.93853e-05 0.00075373 0.000343696 -0.000192089 -0.000255853 5.27958e-05 -0.000266573 9.15763e-07 -0.00155305 -7.52092e-06 -9.89134e-05 0.000115417 6.89388e-05 -0.000149703 -0.000109019 0.000207215 5.25811e-05 2.07025e-05 6.77181e-06 -6.81146e-06 1.2018e-06 -3.61805e-05 4.73825e-06 4.3433e-05 -2.05984e-05 2.08618e-05 -5.19356e-05 -5.40546e-05 -8.88022e-05 
1844.5 0 8.12061e-05 0.000319656 -3.22983e-06 -2.59882e-05 0.000814175 0.000329592 -0.000190227 -0.000256446 3.73134e-05 -0.000236883 -1.68935e-05 -0.00152108 -1.10023e-05 -9.29309e-05 0.000117714 7.81191e-05 -0.0001371 -0.000147233 0.000208674 3.99238e-05 1.5815e-05 8.42119e-06 -1.12158e-05 8.70821e-06 -3.89028e-05 5.32725e-06 3.95499e-05 -2.61295e-05 1.63247e-05 -5.68498e-05 -5.0492e-05 -8.74985e-05 
1844.85 0 8.24529e-05 0.000319689 1.35195e-06 -2.30819e-05 0.000879644 0.000313996 -0.000185228 -0.000259801 2.08304e-05 -0.000206704 -3.63008e-05 -0.00148895 -6.76162e-06 -8.33439e-05 0.000115947 9.33338e-05 -0.000126052 -0.000180329 0.000214508 2.54015e-05 1.08145e-05 9.19875e-06 -1.77395e-05 1.35009e-05 -4.19426e-05 6.20312e-06 3.63317e-05 -3.25208e-05 1.08376e-05 -6.13067e-05 -4.68877e-05 -8.55376e-05 
1845.2 0 8.33719e-05 0.000320193 4.66592e-06 -2.04389e-05 0.000948952 0.000294743 -0.000175247 -0.000261324 6.06217e-06 -0.000176095 -5.66077e-05 -0.00145557 4.83423e-06 -6.94623e-05 0.000108513 0.000113089 -0.000117929 -0.000203641 0.000221256 1.38569e-05 6.88482e-06 8.69348e-06 -2.59649e-05 1.59656e-05 -4.29204e-05 7.36231e-06 3.3587e-05 -3.90807e-05 5.29434e-06 -6.41618e-05 -4.38494e-05 -8.10078e-05 
1845.55 0 8.12345e-05 0.000320293 6.64693e-06 -1.77864e-05 0.00101954 0.000273786 -0.000161691 -0.000256875 -5.96867e-06 -0.000147587 -7.54236e-05 -0.00141747 1.85576e-05 -5.19648e-05 9.54499e-05 0.000135718 -0.000114228 -0.000217008 0.000225313 8.51726e-06 6.01105e-06 7.22244e-06 -3.37917e-05 1.69094e-05 -4.15152e-05 1.00164e-05 3.16528e-05 -4.40694e-05 1.94022e-07 -6.67579e-05 -4.03248e-05 -7.35252e-05 
1845.9 0 7.55319e-05 0.0003191 7.0051e-06 -1.56195e-05 0.00108801 0.00025515 -0.000147232 -0.000243826 -1.45358e-05 -0.000122375 -9.09552e-05 -0.00137226 2.99412e-05 -3.15007e-05 7.80224e-05 0.000156997 -0.00011169 -0.000223745 0.000227395 7.9059e-06 5.96084e-06 6.41913e-06 -4.08422e-05 1.58827e-05 -3.87912e-05 1.35176e-05 3.11173e-05 -4.70254e-05 -3.76896e-06 -7.07828e-05 -3.69118e-05 -6.49105e-05 
1846.25 0 6.8151e-05 0.000317086 7.29809e-06 -1.44873e-05 0.00115389 0.000241327 -0.000132939 -0.000223514 -1.94841e-05 -9.78153e-05 -0.000103748 -0.0013199 3.88509e-05 -8.10492e-06 5.95863e-05 0.000175497 -0.000108011 -0.000227772 0.000229918 1.03678e-05 3.47069e-06 6.14109e-06 -4.67725e-05 1.36917e-05 -3.56794e-05 1.71823e-05 3.13367e-05 -4.92989e-05 -4.82529e-06 -7.5219e-05 -3.49363e-05 -5.58798e-05 
1846.6 0 6.05392e-05 0.000315632 9.64322e-06 -1.30322e-05 0.00121989 0.000232177 -0.000120237 -0.000198659 -2.25024e-05 -7.25329e-05 -0.000115211 -0.00126272 4.5777e-05 1.63639e-05 4.28186e-05 0.000192504 -0.000102161 -0.000232829 0.000232564 1.71608e-05 -1.60609e-06 4.46092e-06 -5.13478e-05 1.10307e-05 -3.43831e-05 2.16148e-05 3.16755e-05 -5.22726e-05 -4.13697e-06 -7.77369e-05 -3.22943e-05 -4.70034e-05 
1846.95 0 5.31644e-05 0.000314864 1.32344e-05 -9.9132e-06 0.00128717 0.000226498 -0.00011162 -0.00017377 -2.28788e-05 -4.65921e-05 -0.000124833 -0.00120049 4.98045e-05 3.93228e-05 2.86045e-05 0.000209279 -9.25388e-05 -0.000239724 0.000235078 2.90336e-05 -8.55694e-06 1.44227e-06 -5.54059e-05 7.25647e-06 -3.63593e-05 2.74556e-05 3.15019e-05 -5.50372e-05 -4.34504e-06 -7.72616e-05 -2.75917e-05 -3.84906e-05 
1847.3 0 4.68962e-05 0.000312165 1.52399e-05 -5.30758e-06 0.00135117 0.000224062 -0.000107495 -0.000152791 -1.96388e-05 -2.1208e-05 -0.000133254 -0.00113154 5.0844e-05 6.08989e-05 1.84948e-05 0.000226741 -7.86092e-05 -0.000245001 0.000238265 4.18064e-05 -1.78347e-05 -1.0658e-06 -5.87011e-05 3.15196e-06 -4.07497e-05 3.57045e-05 3.03814e-05 -5.59077e-05 -6.70587e-06 -7.40233e-05 -2.22324e-05 -2.84906e-05 
1847.65 0 4.25392e-05 0.000304583 1.50384e-05 2.85019e-07 0.00140757 0.000223154 -0.000106646 -0.000137004 -1.5475e-05 2.12215e-06 -0.000142347 -0.00105705 5.14352e-05 8.20946e-05 1.30672e-05 0.000244369 -5.99622e-05 -0.000246542 0.00023981 4.93389e-05 -2.84235e-05 -1.94231e-06 -5.95565e-05 -5.89347e-07 -4.63424e-05 4.56494e-05 2.72663e-05 -5.47567e-05 -1.1221e-05 -6.96674e-05 -1.79406e-05 -1.58563e-05 
1848 0 4.07175e-05 0.000292937 1.377e-05 5.69115e-06 0.00145583 0.000219182 -0.000107927 -0.000123417 -1.34804e-05 2.28431e-05 -0.000151909 -0.000976509 5.24325e-05 0.000103013 9.86983e-06 0.00026149 -3.72252e-05 -0.000244996 0.000238285 5.04499e-05 -3.85128e-05 -8.91098e-07 -5.74551e-05 -3.19777e-06 -5.17741e-05 5.35735e-05 2.28419e-05 -5.25417e-05 -1.70336e-05 -6.57699e-05 -1.49926e-05 -1.79284e-06 
1848.35 0 3.99765e-05 0.000280912 1.14201e-05 1.06849e-05 0.00149397 0.000210739 -0.000110491 -0.000108002 -1.35144e-05 4.04318e-05 -0.000160414 -0.000889682 5.47287e-05 0.000124058 5.99989e-06 0.000277117 -1.55167e-05 -0.000241437 0.000237361 4.63614e-05 -4.61065e-05 3.08222e-06 -5.25554e-05 -3.29509e-06 -5.63323e-05 5.7772e-05 1.81548e-05 -5.04225e-05 -2.23748e-05 -6.25557e-05 -1.29927e-05 1.23884e-05 
1848.7 0 3.80632e-05 0.000269809 9.39603e-06 1.61238e-05 0.00152142 0.000199345 -0.000113389 -9.16556e-05 -1.26242e-05 5.48213e-05 -0.000167002 -0.000801682 6.08519e-05 0.00014599 6.50525e-07 0.000287842 -1.42062e-06 -0.000236833 0.000239413 3.95611e-05 -5.04101e-05 9.11123e-06 -4.60325e-05 -8.61886e-07 -6.05137e-05 5.90446e-05 1.39471e-05 -4.82868e-05 -2.53755e-05 -6.02875e-05 -1.05087e-05 2.47718e-05 
1849.05 0 3.49432e-05 0.000259473 8.52124e-06 2.09753e-05 0.00154145 0.000186411 -0.000115539 -7.65932e-05 -8.98483e-06 6.93782e-05 -0.000171636 -0.000714923 7.14722e-05 0.000168192 -4.6107e-06 0.000289346 2.60896e-06 -0.000230112 0.000242703 3.35262e-05 -5.24147e-05 1.39567e-05 -4.02054e-05 1.9106e-06 -6.42801e-05 5.64555e-05 1.14541e-05 -4.53284e-05 -2.57942e-05 -5.87617e-05 -5.69178e-06 3.36727e-05 
1849.4 0 3.07594e-05 0.000251704 8.82738e-06 2.35587e-05 0.00155665 0.000174005 -0.000117546 -6.06634e-05 -5.05864e-06 8.91178e-05 -0.000173698 -0.00062878 8.6968e-05 0.000189506 -7.77472e-06 0.000283087 -2.63712e-07 -0.000222399 0.000244501 3.19798e-05 -5.37683e-05 1.56723e-05 -3.63572e-05 3.64832e-06 -6.69635e-05 5.0409e-05 1.06588e-05 -4.14473e-05 -2.47992e-05 -5.72593e-05 5.60726e-08 3.91647e-05 
1849.75 0 2.59241e-05 0.000246354 1.01347e-05 2.38751e-05 0.00156855 0.000165061 -0.000118377 -4.25586e-05 -2.30128e-06 0.000113179 -0.000174244 -0.000544492 0.00010366 0.00021043 -9.02825e-06 0.000274606 -6.93529e-06 -0.000216724 0.000243873 3.47533e-05 -5.62607e-05 1.45915e-05 -3.44904e-05 4.85388e-06 -6.75428e-05 4.33143e-05 1.05915e-05 -3.77267e-05 -2.28354e-05 -5.62336e-05 5.09077e-06 4.16612e-05 
1850.1 0 2.04494e-05 0.000239254 1.08397e-05 2.36423e-05 0.00157841 0.000159637 -0.00011628 -2.54505e-05 -9.25746e-07 0.000135957 -0.0001784 -0.000462351 0.00011687 0.000232188 -1.13248e-05 0.000265349 -1.77295e-05 -0.000215008 0.000239456 3.83955e-05 -5.984e-05 1.14603e-05 -3.29278e-05 5.07947e-06 -6.5781e-05 3.63421e-05 1.08993e-05 -3.52073e-05 -2.11927e-05 -5.53163e-05 9.08748e-06 4.23785e-05 
1850.45 0 1.45571e-05 0.000228301 1.02033e-05 2.3244e-05 0.00158414 0.000152813 -0.000111273 -1.3488e-05 -1.42274e-06 0.000154129 -0.00018791 -0.000381408 0.000126628 0.000253842 -1.56418e-05 0.000253604 -3.21181e-05 -0.00021791 0.000229867 3.96881e-05 -6.47948e-05 7.60369e-06 -3.0712e-05 3.15154e-06 -6.40093e-05 2.94435e-05 1.18524e-05 -3.34323e-05 -2.15083e-05 -5.21292e-05 1.15064e-05 4.2975e-05 
1850.8 0 9.39642e-06 0.000216602 9.36191e-06 2.21028e-05 0.00158398 0.000143035 -0.000105012 -7.12676e-06 -1.65495e-06 0.000169924 -0.000197484 -0.000303919 0.000135756 0.000272729 -2.01482e-05 0.000238321 -4.78106e-05 -0.000222651 0.000213769 3.89305e-05 -7.16727e-05 4.23007e-06 -2.89461e-05 -1.01135e-06 -6.37516e-05 2.20438e-05 1.32465e-05 -3.27172e-05 -2.49573e-05 -4.5437e-05 1.2032e-05 4.41624e-05 
1851.15 0 5.07665e-06 0.000207125 9.12692e-06 1.98377e-05 0.00158184 0.000134765 -0.000100605 -3.45707e-06 -9.74533e-07 0.000185507 -0.00020343 -0.000231528 0.000143582 0.000286862 -2.24644e-05 0.000221636 -6.17443e-05 -0.00022588 0.000191694 4.00893e-05 -8.03788e-05 2.47097e-06 -2.73636e-05 -6.66575e-06 -6.37622e-05 1.42962e-05 1.49095e-05 -3.3177e-05 -3.09855e-05 -3.63115e-05 1.01937e-05 4.60491e-05 
1851.5 0 6.50164e-07 0.000198974 9.25983e-06 1.78892e-05 0.00158187 0.000130551 -9.83696e-05 1.20302e-06 -1.72606e-06 0.000198625 -0.00020828 -0.000160881 0.000145983 0.000295789 -2.52175e-05 0.000205742 -7.32432e-05 -0.000228567 0.000166481 4.34329e-05 -8.9291e-05 2.76164e-06 -2.66153e-05 -1.26777e-05 -6.20983e-05 7.88277e-06 1.60424e-05 -3.50229e-05 -3.6934e-05 -2.60488e-05 4.89833e-06 4.77574e-05 
1851.85 0 -4.32436e-06 0.000189654 9.72844e-06 1.71601e-05 0.00158389 0.000127652 -9.72499e-05 8.56088e-06 -3.0551e-06 0.000205609 -0.000215154 -8.67399e-05 0.000140352 0.000299647 -3.18855e-05 0.000190219 -8.17128e-05 -0.000235886 0.000141528 4.59211e-05 -9.70002e-05 3.57196e-06 -2.79568e-05 -1.76628e-05 -6.0296e-05 4.83433e-06 1.56022e-05 -3.76545e-05 -4.05709e-05 -1.45094e-05 -5.04979e-06 4.92026e-05 
1852.2 0 -8.60008e-06 0.000177172 9.8775e-06 1.68108e-05 0.0015856 0.000123128 -9.54317e-05 1.84753e-05 -5.2476e-06 0.000204909 -0.000222345 -8.48386e-06 0.000128498 0.000299885 -4.22879e-05 0.000173634 -8.42776e-05 -0.00025142 0.000118918 4.67311e-05 -0.000102646 2.86542e-06 -3.05274e-05 -2.14412e-05 -6.11061e-05 3.89743e-06 1.32254e-05 -4.01094e-05 -4.39271e-05 -1.26555e-06 -1.9258e-05 5.06354e-05 
1852.55 0 -1.0452e-05 0.000161038 9.62755e-06 1.62063e-05 0.00158434 0.000116917 -8.99144e-05 2.94311e-05 -1.00451e-05 0.000198031 -0.0002281 7.29215e-05 0.000112872 0.000297072 -5.68338e-05 0.000155328 -7.98474e-05 -0.000273819 9.84625e-05 4.61738e-05 -0.00010454 1.24252e-06 -3.4698e-05 -2.40263e-05 -6.41482e-05 2.29809e-06 8.46497e-06 -4.10021e-05 -5.13636e-05 1.14755e-05 -3.52406e-05 5.13827e-05 
1852.9 0 -9.79783e-06 0.000142569 9.4386e-06 1.47979e-05 0.00157715 0.000108603 -8.00043e-05 3.79649e-05 -1.71668e-05 0.000187023 -0.000234 0.000157042 9.4459e-05 0.000292497 -7.63284e-05 0.000136149 -7.16414e-05 -0.000298323 8.07044e-05 4.25949e-05 -0.000102366 1.32254e-06 -4.13208e-05 -2.54087e-05 -6.64579e-05 -1.86022e-07 6.9924e-07 -4.00751e-05 -6.35973e-05 2.12486e-05 -5.0564e-05 4.99997e-05 
1853.25 0 -8.1175e-06 0.000123725 8.78069e-06 1.31463e-05 0.00156154 9.61498e-05 -6.93543e-05 4.05299e-05 -2.5417e-05 0.000173953 -0.00024136 0.000240474 7.61978e-05 0.000287789 -9.80385e-05 0.000116975 -6.41523e-05 -0.000319526 6.46641e-05 3.42562e-05 -9.69605e-05 4.0143e-06 -4.9874e-05 -2.60181e-05 -6.61107e-05 -3.10456e-06 -8.81464e-06 -3.88873e-05 -7.5602e-05 2.75373e-05 -6.4023e-05 4.71356e-05 
1853.6 0 -6.81855e-06 0.000105238 6.24841e-06 1.25659e-05 0.00153892 7.76883e-05 -5.97242e-05 3.9013e-05 -3.30207e-05 0.000161046 -0.000248204 0.000318548 6.1167e-05 0.000282457 -0.000118605 9.86313e-05 -5.66228e-05 -0.000333459 4.89772e-05 1.9106e-05 -9.00138e-05 7.35742e-06 -5.79671e-05 -2.53195e-05 -6.32554e-05 -7.53534e-06 -1.71517e-05 -3.78327e-05 -8.34766e-05 3.10471e-05 -7.57716e-05 4.37541e-05 
1853.95 0 -7.27743e-06 8.69151e-05 2.33352e-06 1.25204e-05 0.00151423 5.39624e-05 -4.83874e-05 3.80548e-05 -3.88447e-05 0.000148824 -0.000250731 0.00039257 5.07589e-05 0.00027587 -0.000137358 8.20651e-05 -4.73758e-05 -0.00034213 3.41664e-05 -9.65658e-07 -8.22395e-05 1.16863e-05 -6.39712e-05 -2.2561e-05 -5.91882e-05 -1.41001e-05 -2.48625e-05 -3.57492e-05 -8.83948e-05 3.31466e-05 -8.71594e-05 3.91947e-05 
1854.3 0 -1.0817e-05 6.82797e-05 -2.2833e-06 1.1362e-05 0.00148669 2.83286e-05 -3.31836e-05 3.79095e-05 -4.4426e-05 0.000136717 -0.000246827 0.000465388 4.39383e-05 0.000269157 -0.000152947 6.69748e-05 -3.71029e-05 -0.000350854 2.07296e-05 -2.03567e-05 -7.34879e-05 1.7703e-05 -6.86364e-05 -1.82367e-05 -5.59942e-05 -2.20309e-05 -3.27552e-05 -3.29113e-05 -9.16867e-05 3.33104e-05 -9.81929e-05 3.38382e-05 
1854.65 0 -1.62659e-05 4.91119e-05 -7.23122e-06 1.04213e-05 0.00145346 4.614e-06 -1.28483e-05 3.65923e-05 -4.96666e-05 0.00012523 -0.000237535 0.000534185 3.95759e-05 0.000260606 -0.00016476 5.22827e-05 -2.78922e-05 -0.000361586 8.24888e-06 -3.821e-05 -6.43543e-05 2.30076e-05 -7.39377e-05 -1.29167e-05 -5.56569e-05 -3.21564e-05 -4.03515e-05 -3.1173e-05 -9.43649e-05 3.04251e-05 -0.000108663 2.83433e-05 
1855 0 -2.12115e-05 3.18861e-05 -1.17488e-05 9.88244e-06 0.00141557 -1.50803e-05 1.11252e-05 3.33788e-05 -5.18465e-05 0.000113993 -0.000226283 0.000594757 3.61087e-05 0.000248156 -0.000171529 3.71129e-05 -2.28372e-05 -0.000371612 -2.76445e-06 -5.50064e-05 -5.59627e-05 2.59105e-05 -7.94512e-05 -5.81351e-06 -5.78058e-05 -4.49755e-05 -4.77787e-05 -3.07972e-05 -9.75311e-05 2.51516e-05 -0.000116742 2.34986e-05 
1855.35 0 -2.46021e-05 1.97237e-05 -1.65248e-05 8.97614e-06 0.00137729 -3.46434e-05 3.43161e-05 2.84553e-05 -5.30092e-05 0.000102947 -0.000216893 0.000647719 3.26856e-05 0.000235351 -0.000171866 2.01224e-05 -2.24131e-05 -0.000377811 -1.28202e-05 -7.00613e-05 -4.86162e-05 2.80624e-05 -8.43868e-05 1.79243e-06 -6.06845e-05 -5.72278e-05 -5.50135e-05 -3.00166e-05 -0.000100981 1.84131e-05 -0.000119053 2.02295e-05 
1855.7 0 -2.67487e-05 1.1858e-05 -2.12226e-05 8.01196e-06 0.00134151 -5.94479e-05 5.54835e-05 2.43121e-05 -5.45467e-05 9.36216e-05 -0.000207865 0.000696983 2.98379e-05 0.000224199 -0.000168387 1.31993e-06 -2.30971e-05 -0.000379224 -2.36977e-05 -8.28711e-05 -4.19103e-05 3.13432e-05 -8.89818e-05 7.27463e-06 -6.21757e-05 -6.4966e-05 -6.18857e-05 -2.73494e-05 -0.000102996 1.07629e-05 -0.000115932 1.95965e-05 
1856.05 0 -2.94241e-05 4.72355e-06 -2.53269e-05 6.23572e-06 0.00130698 -8.91127e-05 7.6889e-05 2.20564e-05 -5.44771e-05 8.69497e-05 -0.000197036 0.00074431 2.64088e-05 0.000213989 -0.000163347 -1.74442e-05 -2.53816e-05 -0.00037633 -3.81314e-05 -9.20746e-05 -3.60944e-05 3.59228e-05 -9.28675e-05 1.04426e-05 -6.16081e-05 -6.78404e-05 -6.762e-05 -2.37722e-05 -0.000102449 3.48665e-06 -0.000110348 2.09746e-05 
1856.4 0 -3.3006e-05 -3.24347e-06 -2.9044e-05 3.54103e-06 0.00127255 -0.000122276 9.76772e-05 1.91405e-05 -5.1996e-05 8.1479e-05 -0.000183354 0.000788925 2.26006e-05 0.000203264 -0.00015752 -3.39326e-05 -3.23305e-05 -0.000369934 -5.77441e-05 -9.57423e-05 -3.24399e-05 4.00697e-05 -9.54165e-05 1.37567e-05 -6.10034e-05 -6.82953e-05 -7.08791e-05 -2.07495e-05 -0.000100379 -2.42975e-06 -0.00010434 2.326e-05 
1856.75 0 -3.65439e-05 -9.99363e-06 -3.13914e-05 1.00849e-06 0.00123698 -0.00015699 0.000115631 1.49276e-05 -4.77791e-05 7.45803e-05 -0.000164318 0.000832358 1.92551e-05 0.000190414 -0.000149797 -4.81416e-05 -4.18713e-05 -0.00036092 -8.21389e-05 -9.21944e-05 -3.12575e-05 4.2977e-05 -9.5048e-05 1.78624e-05 -6.14532e-05 -6.81217e-05 -7.19759e-05 -1.78257e-05 -9.7983e-05 -7.07192e-06 -9.78775e-05 2.57515e-05 
1857.1 0 -4.01643e-05 -1.49627e-05 -3.16297e-05 -2.95229e-07 0.00119673 -0.000188725 0.000133375 9.23928e-06 -4.11976e-05 6.81125e-05 -0.000139972 0.000874552 1.39065e-05 0.000174002 -0.00013879 -6.15833e-05 -5.11533e-05 -0.000349953 -0.000110036 -8.10349e-05 -3.17098e-05 4.54259e-05 -9.1617e-05 2.11546e-05 -6.27602e-05 -6.59034e-05 -7.3632e-05 -1.37503e-05 -9.45342e-05 -1.08574e-05 -9.0836e-05 2.78487e-05 
1857.45 0 -4.42351e-05 -1.98671e-05 -3.05682e-05 -1.52605e-06 0.00115215 -0.000214017 0.00015352 1.46657e-06 -3.21201e-05 6.45351e-05 -0.000113244 0.000911763 3.39183e-06 0.000153412 -0.000125678 -7.25011e-05 -6.1714e-05 -0.000337223 -0.000138313 -6.53277e-05 -3.22143e-05 4.6483e-05 -8.61279e-05 2.47254e-05 -6.50778e-05 -6.11336e-05 -7.69618e-05 -8.92919e-06 -9.05866e-05 -1.29706e-05 -8.19649e-05 3.07416e-05 
1857.8 0 -4.90338e-05 -2.49738e-05 -2.99154e-05 -3.48955e-06 0.00110703 -0.000230924 0.000173619 -5.58273e-06 -2.22886e-05 6.22254e-05 -8.6275e-05 0.00094279 -1.20986e-05 0.000131236 -0.000113184 -7.98019e-05 -7.49129e-05 -0.000323931 -0.000163425 -5.0731e-05 -3.16886e-05 4.60633e-05 -7.91155e-05 2.85114e-05 -6.78213e-05 -5.62415e-05 -8.18134e-05 -4.75879e-06 -8.91975e-05 -1.24504e-05 -6.98603e-05 3.52106e-05 
1858.15 0 -5.46275e-05 -3.00364e-05 -2.97052e-05 -5.25737e-06 0.00106414 -0.00023912 0.00019062 -1.048e-05 -1.0448e-05 6.04822e-05 -6.12984e-05 0.000970813 -2.8856e-05 0.000108843 -0.000103437 -8.33584e-05 -8.84365e-05 -0.000313855 -0.000183746 -4.20415e-05 -3.00359e-05 4.73482e-05 -7.12108e-05 3.03523e-05 -7.09978e-05 -5.3154e-05 -8.79097e-05 -7.65869e-07 -9.07699e-05 -8.79205e-06 -5.63225e-05 4.01747e-05 
1858.5 0 -5.91185e-05 -3.63977e-05 -2.88958e-05 -8.11614e-06 0.00102474 -0.00023898 0.000203181 -1.50831e-05 4.00145e-06 6.00999e-05 -4.08095e-05 0.000999518 -4.23064e-05 8.65496e-05 -9.62668e-05 -8.39286e-05 -9.91849e-05 -0.000308806 -0.000198 -4.17089e-05 -2.78005e-05 5.06691e-05 -6.24311e-05 2.96377e-05 -7.5016e-05 -5.06499e-05 -9.28444e-05 4.26537e-06 -9.13025e-05 -2.10276e-06 -4.40043e-05 4.48689e-05 
1858.85 0 -6.08228e-05 -4.60748e-05 -2.70429e-05 -1.27783e-05 0.000987036 -0.000230704 0.000210706 -1.8436e-05 1.71042e-05 6.07351e-05 -2.49485e-05 0.00102929 -4.94776e-05 6.59729e-05 -9.04841e-05 -8.3125e-05 -0.000104508 -0.000305709 -0.000206958 -4.97082e-05 -2.55045e-05 5.36892e-05 -5.29631e-05 2.94694e-05 -7.94197e-05 -4.72116e-05 -9.43357e-05 9.7374e-06 -9.03758e-05 5.06109e-06 -3.43935e-05 4.89128e-05 
1859.2 0 -5.98373e-05 -5.97362e-05 -2.50732e-05 -1.70831e-05 0.00094865 -0.000213366 0.000213512 -1.81659e-05 2.69917e-05 6.16915e-05 -1.50288e-05 0.00106005 -4.91487e-05 4.83418e-05 -8.51889e-05 -8.15331e-05 -0.000102939 -0.000302983 -0.000211685 -6.24716e-05 -2.43719e-05 5.66488e-05 -4.24608e-05 3.16338e-05 -8.31937e-05 -4.41095e-05 -9.35628e-05 1.48685e-05 -9.07954e-05 1.03503e-05 -2.57582e-05 5.25417e-05 
1859.55 0 -5.73115e-05 -7.60027e-05 -2.42476e-05 -1.97187e-05 0.000906217 -0.000190002 0.000212922 -1.60485e-05 3.43057e-05 6.32093e-05 -1.49897e-05 0.0010948 -4.18253e-05 3.47864e-05 -8.06354e-05 -8.00203e-05 -9.46547e-05 -0.000300455 -0.000213344 -7.66926e-05 -2.59659e-05 5.94524e-05 -2.96164e-05 3.38883e-05 -8.61415e-05 -4.23888e-05 -9.21153e-05 2.01585e-05 -9.36123e-05 1.52116e-05 -1.73313e-05 5.54846e-05 
1859.9 0 -5.40891e-05 -9.35497e-05 -2.52375e-05 -2.16856e-05 0.000855442 -0.000168819 0.000209522 -1.39452e-05 4.04084e-05 6.37449e-05 -2.32619e-05 0.00113446 -2.84418e-05 2.51409e-05 -7.82237e-05 -7.98198e-05 -8.1475e-05 -0.000297179 -0.000213398 -9.19033e-05 -2.97236e-05 6.21578e-05 -1.58814e-05 3.44507e-05 -8.78063e-05 -4.1775e-05 -8.91053e-05 2.73809e-05 -9.88769e-05 2.15093e-05 -1.19802e-05 5.6565e-05 
1860.25 0 -5.07381e-05 -0.000111463 -2.6662e-05 -2.56599e-05 0.000796765 -0.000153647 0.000202725 -1.31256e-05 4.60467e-05 6.30177e-05 -3.31766e-05 0.00117653 -1.09141e-05 1.70471e-05 -7.74314e-05 -8.11055e-05 -6.41079e-05 -0.000292715 -0.000212117 -0.000105897 -3.50506e-05 6.61075e-05 -4.00801e-06 3.53122e-05 -8.79868e-05 -4.29191e-05 -8.37387e-05 3.5724e-05 -0.000105208 2.94936e-05 -1.11174e-05 5.52873e-05 
1860.6 0 -4.7331e-05 -0.000128961 -2.72159e-05 -3.26678e-05 0.000731467 -0.000142563 0.00019152 -1.35001e-05 5.11806e-05 6.34499e-05 -4.08782e-05 0.00121791 5.834e-06 7.68644e-06 -7.62061e-05 -8.29941e-05 -4.27375e-05 -0.000286174 -0.000210518 -0.000115835 -4.08453e-05 7.09063e-05 5.12733e-06 3.82163e-05 -8.75537e-05 -4.5657e-05 -7.73583e-05 4.18272e-05 -0.00011012 3.92986e-05 -1.27327e-05 5.3963e-05 
1860.95 0 -4.38826e-05 -0.000146433 -2.74106e-05 -4.05184e-05 0.000661124 -0.000134144 0.000176473 -1.52705e-05 5.46178e-05 6.78075e-05 -4.59977e-05 0.0012543 1.92688e-05 -3.30958e-06 -7.31087e-05 -8.23564e-05 -1.87914e-05 -0.000277561 -0.000207465 -0.00012328 -4.47623e-05 7.64005e-05 1.25415e-05 4.28898e-05 -8.65882e-05 -4.95809e-05 -7.22691e-05 4.49204e-05 -0.00011165 4.95378e-05 -1.62218e-05 5.4397e-05 
1861.3 0 -4.00716e-05 -0.000162935 -2.69477e-05 -4.74725e-05 0.000588363 -0.000128634 0.000162526 -2.04781e-05 5.26022e-05 7.43476e-05 -4.89872e-05 0.00128358 3.09726e-05 -1.42918e-05 -7.04548e-05 -7.6496e-05 6.62876e-06 -0.000266387 -0.000200993 -0.000130711 -4.46906e-05 8.26673e-05 1.81801e-05 4.95229e-05 -8.5167e-05 -5.36227e-05 -6.87844e-05 4.6547e-05 -0.0001097 5.84881e-05 -2.10708e-05 5.62559e-05 
1861.65 0 -3.70142e-05 -0.000178824 -2.52678e-05 -5.38081e-05 0.000515124 -0.000125447 0.00015381 -2.63729e-05 4.56541e-05 8.09752e-05 -5.04378e-05 0.00130391 4.27983e-05 -2.22618e-05 -7.07961e-05 -6.69355e-05 3.28524e-05 -0.000250976 -0.00019145 -0.000137132 -4.13694e-05 8.85607e-05 2.16481e-05 5.71696e-05 -8.25364e-05 -5.74585e-05 -6.54711e-05 4.8496e-05 -0.000105255 6.55105e-05 -2.5048e-05 5.79421e-05 
1862 0 -3.65985e-05 -0.000194034 -2.29636e-05 -5.95666e-05 0.000442586 -0.000124657 0.000150439 -2.85836e-05 3.79722e-05 8.81987e-05 -5.00358e-05 0.00131629 5.47067e-05 -2.63188e-05 -7.42332e-05 -5.5403e-05 5.75838e-05 -0.000232708 -0.000182332 -0.000139867 -3.72583e-05 9.281e-05 2.50503e-05 6.54017e-05 -7.88082e-05 -6.29485e-05 -6.1238e-05 5.05482e-05 -9.94319e-05 7.01771e-05 -2.64177e-05 5.82917e-05 
1862.35 0 -3.65777e-05 -0.000206662 -2.06308e-05 -6.50602e-05 0.000370115 -0.000123892 0.000151639 -2.70017e-05 3.03829e-05 9.54962e-05 -4.61424e-05 0.00132198 6.5213e-05 -2.86184e-05 -8.01044e-05 -4.09907e-05 7.80991e-05 -0.0002147 -0.000177512 -0.000138137 -3.25147e-05 9.58081e-05 2.98664e-05 7.44043e-05 -7.53253e-05 -6.93904e-05 -5.53332e-05 5.16807e-05 -9.24856e-05 7.25551e-05 -2.5829e-05 5.82535e-05 
1862.7 0 -3.37086e-05 -0.000216421 -1.81818e-05 -6.9563e-05 0.000299682 -0.000120535 0.000156158 -2.4072e-05 2.28054e-05 9.99198e-05 -4.09561e-05 0.00131927 7.29253e-05 -3.07354e-05 -8.78818e-05 -2.25372e-05 9.08947e-05 -0.000197565 -0.000177344 -0.000134034 -2.5933e-05 9.78039e-05 3.49513e-05 8.37792e-05 -7.25004e-05 -7.52281e-05 -4.76793e-05 5.08899e-05 -8.45813e-05 7.33328e-05 -2.47704e-05 5.83036e-05 
1863.05 0 -2.74432e-05 -0.000224169 -1.52028e-05 -7.31858e-05 0.000234705 -0.0001174 0.000160405 -2.12482e-05 1.59573e-05 9.9036e-05 -3.81755e-05 0.00130828 7.77948e-05 -3.45476e-05 -9.7254e-05 -4.08789e-06 9.38675e-05 -0.000180556 -0.000179338 -0.000129876 -1.87597e-05 9.78973e-05 3.93213e-05 9.14824e-05 -7.04592e-05 -8.02285e-05 -3.77488e-05 4.81062e-05 -7.74594e-05 7.27819e-05 -2.31569e-05 5.73149e-05 
1863.4 0 -2.01954e-05 -0.000230326 -1.18981e-05 -7.70296e-05 0.000175653 -0.000118782 0.000161106 -1.83535e-05 1.01666e-05 9.42107e-05 -3.96527e-05 0.00129248 8.24888e-05 -4.01587e-05 -0.000108489 9.41776e-06 9.14268e-05 -0.000162176 -0.000180759 -0.000124358 -1.29793e-05 9.64502e-05 4.17393e-05 9.63816e-05 -6.82558e-05 -8.42927e-05 -2.56352e-05 4.36029e-05 -7.21679e-05 7.179e-05 -2.10109e-05 5.40621e-05 
1863.75 0 -1.41632e-05 -0.000235034 -8.15424e-06 -7.93171e-05 0.000121229 -0.000126967 0.00015974 -1.48713e-05 5.66099e-06 8.66626e-05 -4.38725e-05 0.00127536 8.7715e-05 -4.59481e-05 -0.00012144 1.8756e-05 8.96319e-05 -0.000139377 -0.000179917 -0.000116031 -8.76858e-06 9.44857e-05 4.04862e-05 0.000100013 -6.50603e-05 -8.75023e-05 -1.20154e-05 3.76432e-05 -6.75876e-05 7.1467e-05 -1.8672e-05 4.917e-05 
1864.1 0 -8.99174e-06 -0.00023855 -5.24174e-06 -7.89749e-05 6.98413e-05 -0.000141338 0.000160734 -1.09304e-05 1.7062e-06 7.65503e-05 -4.74568e-05 0.00125843 9.20568e-05 -5.13273e-05 -0.000135087 2.59873e-05 9.02216e-05 -0.000111748 -0.000176305 -0.000106108 -4.89717e-06 9.24083e-05 3.67265e-05 0.000102509 -6.06477e-05 -8.91152e-05 2.89823e-07 3.04494e-05 -6.27481e-05 7.16812e-05 -1.46464e-05 4.47101e-05 
1864.45 0 -5.11803e-06 -0.000241423 -4.26861e-06 -7.6484e-05 1.96101e-05 -0.000160354 0.000166504 -6.03847e-06 -1.21618e-06 6.57741e-05 -4.84258e-05 0.00124324 9.49032e-05 -5.68108e-05 -0.000149763 3.19123e-05 9.13409e-05 -8.10016e-05 -0.000171778 -9.66475e-05 -6.81277e-07 9.00937e-05 3.2163e-05 0.000103399 -5.4169e-05 -8.77071e-05 8.37762e-06 2.24051e-05 -5.81154e-05 7.31646e-05 -8.14806e-06 4.05622e-05 
1864.8 0 -4.68437e-06 -0.000244057 -4.89638e-06 -7.24299e-05 -3.25512e-05 -0.000182058 0.000175391 3.25518e-07 -3.42147e-07 5.41134e-05 -4.52109e-05 0.00123024 9.54657e-05 -6.32666e-05 -0.000163358 3.68279e-05 9.2181e-05 -4.84125e-05 -0.000166486 -9.09764e-05 4.72743e-06 8.78719e-05 2.69586e-05 0.000103438 -4.52642e-05 -8.45427e-05 1.35391e-05 1.50925e-05 -5.43532e-05 7.62768e-05 1.309e-06 3.63175e-05 
1865.15 0 -8.35649e-06 -0.000245992 -6.89657e-06 -6.79695e-05 -8.76729e-05 -0.000204561 0.000184845 8.79182e-06 3.06857e-06 4.23251e-05 -3.62363e-05 0.00121741 9.47917e-05 -6.91606e-05 -0.000172175 3.97684e-05 9.66224e-05 -1.4686e-05 -0.000158455 -9.25685e-05 1.04961e-05 8.54479e-05 2.03352e-05 0.000102143 -3.54367e-05 -8.26118e-05 1.81258e-05 8.89667e-06 -5.24834e-05 7.96207e-05 1.34396e-05 3.1896e-05 
1865.5 0 -1.49622e-05 -0.000246229 -9.7576e-06 -6.36629e-05 -0.000144865 -0.000224421 0.000194931 1.83907e-05 5.54516e-06 3.33126e-05 -2.08677e-05 0.00120455 9.67945e-05 -7.29546e-05 -0.000175692 4.23551e-05 0.000108128 1.96051e-05 -0.000148216 -0.000100956 1.58434e-05 8.27301e-05 1.18108e-05 9.99088e-05 -2.57503e-05 -8.24205e-05 2.25454e-05 3.46367e-06 -5.35828e-05 8.33235e-05 2.67182e-05 2.91217e-05 
1865.85 0 -2.35691e-05 -0.000244404 -1.33407e-05 -6.00136e-05 -0.000205373 -0.000237357 0.000205332 2.62245e-05 5.7581e-06 2.75465e-05 -1.01469e-06 0.00119106 0.000104251 -7.36119e-05 -0.000174687 4.60071e-05 0.000124541 5.37653e-05 -0.000136963 -0.000110967 2.15716e-05 7.99598e-05 3.6113e-06 9.80081e-05 -1.56184e-05 -8.31541e-05 2.70696e-05 -1.3812e-06 -5.61589e-05 8.78503e-05 4.02509e-05 2.93925e-05 
1866.2 0 -3.23223e-05 -0.000240828 -1.68199e-05 -5.71071e-05 -0.000268845 -0.000242099 0.000215208 3.13373e-05 4.09369e-06 2.4191e-05 2.1929e-05 0.00117221 0.000117945 -7.00878e-05 -0.000172123 4.90608e-05 0.000141092 8.73137e-05 -0.000127981 -0.000118621 2.8224e-05 7.78467e-05 -1.35128e-06 9.57491e-05 -4.98103e-06 -8.36464e-05 3.23908e-05 -4.91341e-06 -5.73568e-05 9.17396e-05 5.32034e-05 3.12552e-05 
1866.55 0 -4.01291e-05 -0.0002363 -1.90586e-05 -5.62e-05 -0.000331622 -0.000239442 0.000222351 3.54238e-05 3.763e-06 2.39962e-05 4.77857e-05 0.00114488 0.000136344 -6.37586e-05 -0.000170398 5.08322e-05 0.000156601 0.000118598 -0.000124863 -0.000123715 3.46641e-05 7.63223e-05 -3.06546e-06 9.17909e-05 4.74003e-06 -8.3601e-05 3.81814e-05 -5.69678e-06 -5.63671e-05 9.2667e-05 6.42066e-05 3.24162e-05 
1866.9 0 -4.78096e-05 -0.000231316 -2.02463e-05 -5.70353e-05 -0.000391046 -0.000231301 0.000225615 3.99403e-05 6.98523e-06 2.76067e-05 7.63549e-05 0.00111285 0.00015696 -5.73239e-05 -0.000168731 5.12884e-05 0.000172974 0.00014636 -0.0001262 -0.000126397 4.03135e-05 7.54489e-05 -4.261e-06 8.65419e-05 1.31989e-05 -8.41632e-05 4.38933e-05 -3.84238e-06 -5.36198e-05 9.01469e-05 7.26251e-05 3.18001e-05 
1867.25 0 -5.59776e-05 -0.000225923 -1.94594e-05 -5.74484e-05 -0.000446178 -0.000219676 0.00022453 4.66685e-05 1.36394e-05 3.57048e-05 0.000106438 0.00108034 0.000176992 -5.31369e-05 -0.000166078 4.9131e-05 0.00019016 0.000172763 -0.000128174 -0.000126709 4.50759e-05 7.46442e-05 -8.18567e-06 8.25916e-05 2.07549e-05 -8.43118e-05 4.85347e-05 -1.78591e-06 -4.95746e-05 8.43915e-05 7.9223e-05 3.0025e-05 
1867.6 0 -6.37275e-05 -0.000220419 -1.59981e-05 -5.64988e-05 -0.000497278 -0.000206702 0.000219205 5.65398e-05 2.28215e-05 4.7925e-05 0.000137423 0.00104625 0.00019427 -5.24701e-05 -0.000161372 4.47729e-05 0.00020656 0.00019686 -0.000129742 -0.000125322 4.61296e-05 7.32071e-05 -1.3547e-05 8.01893e-05 2.76585e-05 -8.19855e-05 5.17434e-05 -1.34056e-06 -4.49337e-05 7.67668e-05 8.62702e-05 2.83992e-05 
1867.95 0 -7.00996e-05 -0.000215615 -1.22858e-05 -5.48338e-05 -0.000545384 -0.000195046 0.000208256 6.57888e-05 3.17211e-05 6.27233e-05 0.000169136 0.00100964 0.000208782 -5.55864e-05 -0.000154879 3.99787e-05 0.000220365 0.000216728 -0.000129721 -0.000122523 4.31149e-05 7.00003e-05 -1.76729e-05 7.58034e-05 3.37647e-05 -7.79331e-05 5.44078e-05 -1.71415e-06 -3.9938e-05 6.87043e-05 9.41618e-05 2.71548e-05 
1868.3 0 -7.49973e-05 -0.000211405 -9.6756e-06 -5.31037e-05 -0.000590572 -0.000184968 0.000189971 7.12067e-05 3.96745e-05 7.6263e-05 0.000201484 0.000972678 0.000219988 -6.20744e-05 -0.000147695 3.51823e-05 0.000232878 0.000234464 -0.000127712 -0.000117514 3.77311e-05 6.49187e-05 -2.04178e-05 6.88299e-05 3.84943e-05 -7.29293e-05 5.75431e-05 -2.77765e-06 -3.61303e-05 6.07278e-05 0.000101225 2.61309e-05 
1868.65 0 -7.88202e-05 -0.000207883 -6.89035e-06 -5.13137e-05 -0.000633566 -0.000175785 0.000167112 7.53346e-05 4.70674e-05 8.62567e-05 0.000232891 0.000937627 0.000225547 -7.23732e-05 -0.000140127 2.95939e-05 0.000245989 0.00025143 -0.000123804 -0.000109615 3.0802e-05 6.00284e-05 -2.28321e-05 6.06019e-05 4.11574e-05 -6.64789e-05 6.17393e-05 -4.41679e-06 -3.35107e-05 5.36447e-05 0.000107298 2.59254e-05 
1869 0 -8.09557e-05 -0.000205387 -3.34665e-06 -4.93984e-05 -0.000675653 -0.000167707 0.000143988 8.22917e-05 5.55443e-05 9.50953e-05 0.000262007 0.000903725 0.000225142 -8.51483e-05 -0.000131899 2.45485e-05 0.00025846 0.000266254 -0.000116159 -9.83642e-05 2.30455e-05 5.72089e-05 -2.57121e-05 5.28574e-05 4.21443e-05 -5.90772e-05 6.58474e-05 -6.31847e-06 -3.02818e-05 4.74467e-05 0.000113139 2.73684e-05 
1869.35 0 -8.27227e-05 -0.000202858 1.06687e-06 -4.76897e-05 -0.000716214 -0.000160124 0.00012158 9.28026e-05 6.66786e-05 0.000103215 0.00028828 0.000868985 0.000220808 -9.64796e-05 -0.000123789 2.1051e-05 0.000267171 0.000276593 -0.000103561 -8.30611e-05 1.53054e-05 5.72929e-05 -2.7619e-05 4.70935e-05 4.20326e-05 -5.19572e-05 6.91228e-05 -8.16538e-06 -2.62073e-05 4.04841e-05 0.000119111 2.94169e-05 
1869.7 0 -8.5017e-05 -0.000200473 6.34484e-06 -4.7254e-05 -0.000755254 -0.000151241 0.000100478 0.000103735 7.98196e-05 0.000108943 0.000310861 0.000833029 0.000214317 -0.000103116 -0.000117542 1.78778e-05 0.000270848 0.000282354 -8.66949e-05 -6.48094e-05 8.04953e-06 5.9599e-05 -2.73355e-05 4.22665e-05 4.02922e-05 -4.5204e-05 7.21344e-05 -9.04073e-06 -2.1163e-05 3.32668e-05 0.000124025 3.07463e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ-6ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=-0.14673 #mEff=0.0139485 #wEff=0.147392 
1470 0 -1.49403e-16 -3.43941e-19 0 0 1 -1.2175e-18 0 0 0 0 1.47451e-16 -1.41774e-19 0 0 0 0 0 0 0 0 0 0 0 0 -8.04633e-19 0 0 0 0 0 0 0 
1470.35 0 3.6459e-10 -0.00838379 -1.55346e-12 -4.54881e-12 0.996742 -2.64664e-10 1.76555e-09 3.35448e-08 -2.45838e-10 6.41742e-09 2.45208e-10 0.0731998 5.69424e-10 1.07166e-07 -2.52167e-09 -1.18753e-08 -7.38601e-11 -3.05172e-08 -2.53414e-09 -5.82619e-08 1.12852e-09 4.52704e-09 1.61697e-09 -1.7297e-09 -1.09269e-09 -3.87729e-07 -3.58648e-09 1.58566e-08 -1.60123e-10 7.20061e-11 -1.33485e-09 4.32482e-10 
1470.7 0 5.26973e-09 -0.0168878 -2.77023e-11 -1.65844e-10 0.987044 -2.38895e-10 2.84204e-08 2.63085e-07 -3.0493e-09 6.32624e-08 -2.79036e-09 0.145832 7.84874e-09 8.0933e-07 -5.79028e-09 -7.87158e-08 -4.53499e-09 -2.50515e-07 -4.05344e-08 -4.37668e-07 2.17287e-09 3.72328e-08 1.38617e-08 -1.09279e-08 -7.55737e-09 -5.61831e-07 -4.15394e-08 1.18921e-07 -3.62441e-09 -3.50552e-10 -1.47809e-08 2.04353e-09 
1471.05 0 1.9094e-08 -0.0253553 -1.44901e-10 -1.22457e-09 0.971283 5.58971e-09 1.34678e-07 8.84591e-07 -1.8046e-09 2.70435e-07 -3.7412e-08 0.2174 3.25422e-08 2.43922e-06 -4.21832e-09 -2.15833e-07 -1.61771e-08 -8.63009e-07 -1.94076e-07 -1.36418e-06 -1.39191e-08 1.28865e-07 4.24772e-08 -2.81616e-08 -1.11136e-08 2.63667e-06 -1.38944e-07 3.57428e-07 -2.05145e-08 -1.13311e-09 -4.95578e-08 -7.19927e-11 
1471.4 0 3.22394e-08 -0.0336832 -3.0737e-10 -4.38068e-09 0.949633 1.28503e-08 3.78872e-07 2.14449e-06 3.13021e-08 7.57902e-07 -1.29176e-07 0.287438 8.43321e-08 5.11187e-06 -4.53308e-09 -4.13291e-07 -3.25979e-08 -2.08312e-06 -5.69517e-07 -3.0163e-06 -7.25751e-08 3.12572e-07 7.14187e-08 -4.92427e-08 2.38323e-08 6.25401e-06 -2.96271e-07 7.52191e-07 -5.42075e-08 -1.8097e-09 -1.13963e-07 -8.77908e-09 
1471.75 0 2.54849e-08 -0.0418402 -4.55654e-10 -9.04349e-09 0.92225 -6.13738e-09 8.10772e-07 4.3831e-06 8.37159e-08 1.58772e-06 -2.36324e-07 0.355483 1.67965e-07 9.0364e-06 -4.46195e-09 -6.32921e-07 -3.20951e-08 -4.10292e-06 -1.30907e-06 -5.54552e-06 -2.09032e-07 6.17066e-07 7.91115e-08 -6.38019e-08 1.38362e-07 7.56075e-06 -5.04706e-07 1.34543e-06 -7.81841e-08 1.01278e-08 -2.11889e-07 -5.43457e-09 
1472.1 0 -1.92656e-08 -0.0497755 -1.24049e-09 -1.64388e-08 0.889343 -7.985e-08 1.44163e-06 8.08847e-06 2.67594e-08 2.77525e-06 -2.32715e-07 0.421094 2.72464e-07 1.48492e-05 5.24717e-08 -8.48744e-07 -1.81065e-08 -7.06678e-06 -2.62588e-06 -9.09881e-06 -4.47065e-07 1.06208e-06 7.47947e-08 -6.22307e-08 3.34862e-07 7.60812e-06 -7.36126e-07 2.25285e-06 -5.94829e-08 7.78224e-08 -3.20255e-07 1.35692e-08 
1472.45 0 -1.23609e-07 -0.0574411 -3.32541e-09 -3.1588e-08 0.85115 -2.27754e-07 2.19104e-06 1.39077e-05 -3.33456e-07 4.35178e-06 6.32597e-08 0.483844 3.85429e-07 2.34767e-05 2.0207e-07 -1.08128e-06 -7.39123e-08 -1.11259e-05 -4.81678e-06 -1.38221e-05 -7.79397e-07 1.66912e-06 6.80213e-08 -4.00185e-08 5.95768e-07 5.78399e-06 -9.88059e-07 3.58653e-06 6.30945e-09 1.93213e-07 -4.13579e-07 3.09376e-09 
1472.8 0 -3.06933e-07 -0.0647945 -4.53828e-09 -3.41409e-08 0.807945 -4.79145e-07 2.91429e-06 2.24203e-05 -1.14077e-06 6.31374e-06 8.09368e-07 0.543328 5.23375e-07 3.51002e-05 3.70555e-07 -1.34012e-06 -2.05848e-07 -1.64602e-05 -8.20083e-06 -1.97892e-05 -1.18602e-06 2.46481e-06 6.60772e-08 8.52818e-09 9.46744e-07 1.22181e-06 -1.28992e-06 5.29303e-06 1.10299e-07 3.0078e-07 -4.893e-07 -4.13716e-08 
1473.15 0 -5.75899e-07 -0.0717875 -4.62672e-10 1.90791e-08 0.760032 -8.43755e-07 3.50075e-06 3.40207e-05 -2.50251e-06 8.59573e-06 2.08208e-06 0.599167 7.21667e-07 4.86112e-05 5.07072e-07 -1.59044e-06 -3.1708e-07 -2.32485e-05 -1.29719e-05 -2.70324e-05 -1.63219e-06 3.46682e-06 7.23884e-08 9.13049e-08 1.45817e-06 -5.75161e-06 -1.64423e-06 7.20558e-06 2.36902e-07 4.34303e-07 -5.44479e-07 -7.18096e-08 
1473.5 0 -9.48302e-07 -0.0783763 6.86039e-09 1.24972e-07 0.707741 -1.28181e-06 3.90059e-06 4.9145e-05 -4.50899e-06 1.10648e-05 3.91198e-06 0.651005 1.00752e-06 6.24889e-05 6.16747e-07 -1.77918e-06 -4.04843e-07 -3.16753e-05 -1.90564e-05 -3.55956e-05 -2.04834e-06 4.6846e-06 3.5275e-08 2.13928e-07 2.18308e-06 -1.58478e-05 -2.02688e-06 9.25449e-06 3.45776e-07 6.28383e-07 -5.67632e-07 -1.18322e-07 
1473.85 0 -1.43316e-06 -0.0845207 1.04142e-08 2.11687e-07 0.651433 -1.71893e-06 4.10923e-06 6.82135e-05 -7.15428e-06 1.35447e-05 6.33283e-06 0.698517 1.39701e-06 7.63926e-05 5.43229e-07 -1.81215e-06 -5.18737e-07 -4.18976e-05 -2.62209e-05 -4.54532e-05 -2.36801e-06 6.13673e-06 -9.15557e-08 3.76296e-07 3.12548e-06 -2.97613e-05 -2.43015e-06 1.15566e-05 3.90461e-07 8.38801e-07 -5.61091e-07 -2.49368e-07 
1474.2 0 -2.033e-06 -0.0901792 1.19407e-08 2.51291e-07 0.59149 -2.0335e-06 4.11836e-06 9.14654e-05 -1.03487e-05 1.59893e-05 9.35988e-06 0.741406 1.93252e-06 9.14685e-05 6.14656e-08 -1.52651e-06 -7.28584e-07 -5.39689e-05 -3.45436e-05 -5.64663e-05 -2.50489e-06 7.85683e-06 -2.2201e-07 5.87159e-07 4.27333e-06 -4.71846e-05 -2.8652e-06 1.42253e-05 3.66075e-07 1.06354e-06 -5.52181e-07 -3.9107e-07 
1474.55 0 -2.77687e-06 -0.0953153 2.14434e-08 2.8715e-07 0.528317 -2.06665e-06 3.75972e-06 0.000119206 -1.40088e-05 1.85887e-05 1.30114e-05 0.779407 2.69701e-06 0.000108631 -7.00981e-07 -7.593e-07 -1.21708e-06 -6.79732e-05 -4.44514e-05 -6.84566e-05 -2.39442e-06 9.90757e-06 -2.12003e-07 8.7807e-07 5.62858e-06 -6.90249e-05 -3.33447e-06 1.72389e-05 3.03692e-07 1.27507e-06 -5.55346e-07 -5.01572e-07 
1474.9 0 -3.70919e-06 -0.0998974 5.08295e-08 3.38101e-07 0.462339 -1.60916e-06 2.82275e-06 0.000151795 -1.79968e-05 2.14056e-05 1.73535e-05 0.812291 3.7945e-06 0.00012773 -1.57525e-06 6.07562e-07 -2.09775e-06 -8.41258e-05 -5.61005e-05 -8.12241e-05 -2.0923e-06 1.23594e-05 -1.50342e-07 1.29603e-06 7.15877e-06 -9.59623e-05 -3.82843e-06 2.05597e-05 2.52467e-07 1.3594e-06 -5.88786e-07 -7.77512e-07 
1475.25 0 -4.84388e-06 -0.103893 9.91448e-08 4.36102e-07 0.393999 -4.29447e-07 1.34637e-06 0.00018931 -2.2041e-05 2.40562e-05 2.24973e-05 0.839862 5.31828e-06 0.000148223 -2.76215e-06 2.65147e-06 -3.26163e-06 -0.0001025 -6.94479e-05 -9.461e-05 -1.69234e-06 1.52318e-05 -2.50839e-07 1.88012e-06 8.74044e-06 -0.000126622 -4.3009e-06 2.40286e-05 2.4049e-07 1.23269e-06 -6.65908e-07 -1.19016e-06 
1475.6 0 -6.14721e-06 -0.107275 1.52321e-07 6.13869e-07 0.32375 1.65041e-06 -3.8084e-07 0.000231596 -2.60425e-05 2.61102e-05 2.84338e-05 0.861962 7.30682e-06 0.000169183 -4.25453e-06 5.3805e-06 -4.31002e-06 -0.000122969 -8.47201e-05 -0.000108557 -1.2971e-06 1.84971e-05 -5.72407e-07 2.64735e-06 1.0251e-05 -0.000160895 -4.71003e-06 2.73914e-05 2.74083e-07 8.10505e-07 -7.38227e-07 -1.4053e-06 
1475.95 0 -7.60012e-06 -0.110023 2.1267e-07 7.86037e-07 0.252058 4.69118e-06 -2.00968e-06 0.000278466 -3.02224e-05 2.73576e-05 3.49932e-05 0.87847 9.74043e-06 0.000189476 -5.74483e-06 8.77248e-06 -4.60011e-06 -0.000145222 -0.000102057 -0.00012294 -9.95709e-07 2.20726e-05 -1.13683e-06 3.57871e-06 1.16679e-05 -0.000200076 -5.07194e-06 3.06735e-05 4.21487e-07 1.70054e-07 -7.22704e-07 -1.32357e-06 
1476.3 0 -9.21618e-06 -0.112118 2.97376e-07 8.21319e-07 0.179398 8.63064e-06 -3.3325e-06 0.000329848 -3.47693e-05 2.77607e-05 4.2044e-05 0.889304 1.25644e-05 0.000208845 -7.11153e-06 1.26357e-05 -3.77038e-06 -0.000168685 -0.000121233 -0.000137557 -7.60466e-07 2.58026e-05 -1.94397e-06 4.57554e-06 1.29802e-05 -0.000242661 -5.38287e-06 3.41873e-05 7.04066e-07 -5.1573e-07 -5.87226e-07 -1.10086e-06 
1476.65 0 -1.0996e-05 -0.113544 4.01259e-07 7.64946e-07 0.106244 1.33687e-05 -4.2429e-06 0.000385951 -3.96538e-05 2.74885e-05 4.96292e-05 0.894419 1.57549e-05 0.000227985 -8.63113e-06 1.66263e-05 -1.65232e-06 -0.000192895 -0.000142218 -0.000152272 -6.03144e-07 2.9573e-05 -2.99798e-06 5.53628e-06 1.41296e-05 -0.000286815 -5.59939e-06 3.79778e-05 1.00863e-06 -1.34166e-06 -3.88074e-07 -9.65691e-07 
1477 0 -1.29364e-05 -0.114293 4.95428e-07 8.10555e-07 0.0330698 1.89245e-05 -4.4761e-06 0.000446985 -4.46951e-05 2.66907e-05 5.78825e-05 0.893808 1.93749e-05 0.000246843 -1.09183e-05 2.04386e-05 2.15845e-06 -0.000217682 -0.000165381 -0.000166851 -6.65601e-07 3.34046e-05 -4.3787e-06 6.4171e-06 1.51262e-05 -0.000333977 -5.69811e-06 4.16301e-05 1.22931e-06 -2.30357e-06 -2.09116e-07 -8.81466e-07 
1477.35 0 -1.50635e-05 -0.114362 5.58996e-07 1.0071e-06 -0.0396454 2.54301e-05 -3.70225e-06 0.000512622 -4.97895e-05 2.54398e-05 6.68673e-05 0.887503 2.34898e-05 0.000264119 -1.42996e-05 2.38545e-05 7.88458e-06 -0.000242862 -0.000190554 -0.000181001 -8.87468e-07 3.73701e-05 -6.05331e-06 7.17008e-06 1.60498e-05 -0.000385096 -5.67226e-06 4.47924e-05 1.35735e-06 -3.10549e-06 -1.0847e-07 -5.69932e-07 
1477.7 0 -1.7347e-05 -0.113749 5.97206e-07 1.22516e-06 -0.111431 3.30121e-05 -1.86445e-06 0.000581966 -5.4982e-05 2.40258e-05 7.64725e-05 0.875579 2.80815e-05 0.00027909 -1.87243e-05 2.68328e-05 1.5289e-05 -0.00026801 -0.000217177 -0.0001946 -1.00028e-06 4.14142e-05 -7.9062e-06 7.76669e-06 1.68991e-05 -0.000438107 -5.54249e-06 4.75418e-05 1.51197e-06 -3.66205e-06 -9.20018e-08 3.31454e-08 
1478.05 0 -1.96288e-05 -0.112458 6.17475e-07 1.35008e-06 -0.181828 4.17128e-05 8.79477e-07 0.000653857 -6.03603e-05 2.27551e-05 8.62748e-05 0.858144 3.31479e-05 0.000292081 -2.41526e-05 2.94212e-05 2.37733e-05 -0.000292473 -0.000245532 -0.00020771 -8.33864e-07 4.5361e-05 -9.82646e-06 8.23509e-06 1.76119e-05 -0.000491509 -5.33702e-06 5.00842e-05 1.79338e-06 -4.11195e-06 -9.78438e-08 9.24472e-07 
1478.4 0 -2.17371e-05 -0.110499 6.17521e-07 1.41147e-06 -0.250388 5.15091e-05 4.38848e-06 0.000727019 -6.61119e-05 2.19847e-05 9.56657e-05 0.835343 3.88756e-05 0.00030292 -3.02746e-05 3.1628e-05 3.23904e-05 -0.000315539 -0.000276154 -0.000220422 -2.79291e-07 4.90405e-05 -1.16362e-05 8.65074e-06 1.81398e-05 -0.000545551 -5.06777e-06 5.23533e-05 2.17598e-06 -4.81249e-06 -6.15212e-08 2.2769e-06 
1478.75 0 -2.3556e-05 -0.107886 6.00391e-07 1.54784e-06 -0.316678 6.22326e-05 8.70946e-06 0.000800623 -7.26614e-05 2.24955e-05 0.000104145 0.807356 4.54747e-05 0.000310417 -3.63072e-05 3.36214e-05 4.09626e-05 -0.000336629 -0.000308416 -0.000232747 3.71838e-07 5.23159e-05 -1.32068e-05 9.05116e-06 1.83697e-05 -0.000599915 -4.68162e-06 5.39497e-05 2.55409e-06 -6.55837e-06 1.81618e-08 4.08969e-06 
1479.1 0 -2.4878e-05 -0.104636 5.98754e-07 1.81587e-06 -0.380282 7.35147e-05 1.45512e-05 0.000874498 -8.03915e-05 2.47844e-05 0.000111365 0.7744 5.29575e-05 0.000313026 -4.169e-05 3.54053e-05 5.08606e-05 -0.000355298 -0.000341056 -0.000244679 2.88569e-07 5.51074e-05 -1.45497e-05 9.30009e-06 1.81921e-05 -0.000653853 -4.1074e-06 5.45597e-05 2.81869e-06 -9.56618e-06 1.36745e-07 6.1236e-06 
1479.45 0 -2.55687e-05 -0.100772 6.71064e-07 2.10647e-06 -0.440805 8.49749e-05 2.30496e-05 0.000948284 -8.93916e-05 2.8517e-05 0.000116869 0.736723 6.12431e-05 0.000309702 -4.6221e-05 3.61144e-05 6.30299e-05 -0.000370974 -0.000372849 -0.00025606 -7.70098e-07 5.73997e-05 -1.5541e-05 9.18008e-06 1.76744e-05 -0.000706637 -3.36303e-06 5.44043e-05 2.89998e-06 -1.28545e-05 3.26013e-07 8.32345e-06 
1479.8 0 -2.57301e-05 -0.0963207 7.95522e-07 2.34666e-06 -0.497877 9.59487e-05 3.44628e-05 0.00102074 -9.97042e-05 3.35727e-05 0.000120106 0.694601 7.034e-05 0.000300559 -4.9589e-05 3.45275e-05 7.67317e-05 -0.000382881 -0.000402791 -0.000266512 -2.21864e-06 5.91499e-05 -1.59341e-05 8.53825e-06 1.69515e-05 -0.000757237 -2.42057e-06 5.36379e-05 2.86271e-06 -1.57779e-05 5.9398e-07 1.05785e-05 
1480.15 0 -2.5463e-05 -0.0913117 9.4864e-07 2.67225e-06 -0.551149 0.000105372 4.82351e-05 0.00109011 -0.000111376 4.03354e-05 0.000120919 0.64834 8.03579e-05 0.000286007 -5.14953e-05 2.98036e-05 9.12404e-05 -0.00039017 -0.000430473 -0.000275641 -3.91215e-06 6.01894e-05 -1.56205e-05 7.30887e-06 1.60265e-05 -0.000805077 -1.29351e-06 5.19998e-05 2.88692e-06 -1.86203e-05 9.47043e-07 1.268e-05 
1480.5 0 -2.48849e-05 -0.0857796 1.13511e-06 3.22145e-06 -0.600303 0.000112219 6.41382e-05 0.00115541 -0.000124287 4.87889e-05 0.000119841 0.598271 9.13051e-05 0.000265593 -5.15387e-05 2.11234e-05 0.000106543 -0.000392278 -0.000455151 -0.000283025 -6.10814e-06 6.03166e-05 -1.46088e-05 5.51326e-06 1.4923e-05 -0.000849773 -8.45049e-08 4.93248e-05 2.98785e-06 -2.14805e-05 1.3569e-06 1.45692e-05 
1480.85 0 -2.40744e-05 -0.079761 1.29593e-06 3.80491e-06 -0.645052 0.000116087 8.21016e-05 0.00121699 -0.000138091 5.89526e-05 0.000117516 0.544751 0.000102871 0.00023941 -4.93412e-05 8.28049e-06 0.000122464 -0.000389453 -0.000475611 -0.000288319 -8.63887e-06 5.94887e-05 -1.30034e-05 3.25765e-06 1.39511e-05 -0.000889869 1.16517e-06 4.58461e-05 2.98567e-06 -2.41792e-05 1.7244e-06 1.6172e-05 
1481.2 0 -2.30317e-05 -0.0732969 1.3736e-06 4.16134e-06 -0.68514 0.000117249 0.000101496 0.00127549 -0.000152406 7.16058e-05 0.000113984 0.488156 0.000114561 0.000209471 -4.48288e-05 -7.26337e-06 0.000138367 -0.000382473 -0.000492154 -0.000291463 -1.1223e-05 5.7873e-05 -1.08487e-05 6.72524e-07 1.3296e-05 -0.00092417 2.4566e-06 4.20172e-05 2.80808e-06 -2.65946e-05 1.99227e-06 1.75495e-05 
1481.55 0 -2.18767e-05 -0.0664309 1.47082e-06 4.31563e-06 -0.720346 0.000115905 0.000121275 0.00133086 -0.000166876 8.76619e-05 0.00010929 0.428881 0.000126221 0.000177689 -3.82414e-05 -2.35232e-05 0.000153221 -0.000371728 -0.000506813 -0.000292493 -1.38917e-05 5.56959e-05 -8.28529e-06 -2.09626e-06 1.27195e-05 -0.000953078 3.78012e-06 3.81e-05 2.58147e-06 -2.86282e-05 2.19439e-06 1.87318e-05 
1481.9 0 -2.07576e-05 -0.0592077 1.75965e-06 4.23425e-06 -0.75048 0.000112031 0.000140415 0.00138213 -0.000180451 0.000106882 0.000103966 0.367336 0.000137875 0.000144263 -3.04567e-05 -3.9984e-05 0.00016618 -0.000356836 -0.000520593 -0.000291357 -1.67838e-05 5.30244e-05 -5.70056e-06 -4.83609e-06 1.21445e-05 -0.000977155 5.15428e-06 3.4162e-05 2.3695e-06 -3.03172e-05 2.40395e-06 1.98163e-05 
1482.25 0 -1.9602e-05 -0.0516752 2.16335e-06 3.64957e-06 -0.775389 0.000105864 0.000157867 0.00142721 -0.000191472 0.000127882 9.82074e-05 0.303945 0.000149373 0.000109318 -2.21223e-05 -5.75223e-05 0.000177056 -0.000336479 -0.000532523 -0.000288281 -1.97869e-05 4.97037e-05 -2.98507e-06 -7.48861e-06 1.18312e-05 -0.000995779 6.5912e-06 3.01905e-05 2.1906e-06 -3.14946e-05 2.63813e-06 2.11828e-05 
1482.6 0 -1.82647e-05 -0.0438848 2.47818e-06 2.96133e-06 -0.794957 9.79864e-05 0.000172446 0.00146365 -0.000199167 0.000149767 9.17556e-05 0.239139 0.000160769 7.36593e-05 -1.28141e-05 -7.64633e-05 0.000185699 -0.000308384 -0.00054186 -0.000283683 -2.25682e-05 4.5393e-05 4.77248e-07 -1.01884e-05 1.18407e-05 -0.00100736 8.07553e-06 2.58169e-05 2.13691e-06 -3.19595e-05 2.81386e-06 2.28268e-05 
1482.95 0 -1.68602e-05 -0.0358877 2.66396e-06 3.22921e-06 -0.809103 8.89732e-05 0.000183235 0.00149063 -0.000203814 0.000172303 8.47261e-05 0.173353 0.000172569 3.68122e-05 -2.1733e-06 -9.60707e-05 0.000192122 -0.000271096 -0.000548364 -0.000277707 -2.51036e-05 3.99326e-05 4.74123e-06 -1.29839e-05 1.202e-05 -0.00101076 9.71767e-06 2.06327e-05 2.22879e-06 -3.18903e-05 2.85566e-06 2.41848e-05 
1483.3 0 -1.56341e-05 -0.0277355 2.78883e-06 4.5467e-06 -0.817784 7.9303e-05 0.000190096 0.00150891 -0.00020509 0.000194675 7.75428e-05 0.107026 0.00018518 -2.48565e-06 9.29814e-06 -0.000115999 0.000197017 -0.00022566 -0.000550767 -0.000270325 -2.76351e-05 3.35355e-05 9.08672e-06 -1.59123e-05 1.22445e-05 -0.00100665 1.16586e-05 1.47546e-05 2.40872e-06 -3.15045e-05 2.72831e-06 2.47728e-05 
1483.65 0 -1.46781e-05 -0.019481 2.85105e-06 5.88779e-06 -0.820992 6.93808e-05 0.000193464 0.00151893 -0.000201379 0.000215403 7.05575e-05 0.0406002 0.000198396 -4.38096e-05 2.09445e-05 -0.000137066 0.000201418 -0.000174568 -0.000547906 -0.000261603 -3.02834e-05 2.63805e-05 1.29243e-05 -1.92377e-05 1.23279e-05 -0.000996126 1.37859e-05 8.57588e-06 2.59517e-06 -3.08585e-05 2.43058e-06 2.45735e-05 
1484 0 -1.38506e-05 -0.0111782 2.80094e-06 6.82282e-06 -0.818756 5.96304e-05 0.000193829 0.00152021 -0.000191292 0.000233312 6.38302e-05 -0.0254859 0.000211941 -8.59906e-05 3.26263e-05 -0.000160195 0.000206047 -0.000119756 -0.000540029 -0.000251546 -3.29899e-05 1.8357e-05 1.64684e-05 -2.32636e-05 1.23244e-05 -0.000979343 1.58544e-05 2.17834e-06 2.79988e-06 -2.99782e-05 1.76814e-06 2.3902e-05 
1484.35 0 -1.29151e-05 -0.00288012 2.64888e-06 7.7357e-06 -0.811143 5.05463e-05 0.000191228 0.00151188 -0.000174624 0.000248166 5.66563e-05 -0.0907994 0.000225961 -0.000129137 4.44006e-05 -0.000184855 0.000211048 -6.18488e-05 -0.000527471 -0.000239835 -3.55134e-05 9.45527e-06 1.99081e-05 -2.78243e-05 1.24661e-05 -0.000956483 1.78615e-05 -4.62641e-06 2.9207e-06 -2.89679e-05 4.97142e-07 2.27223e-05 
1484.7 0 -1.16671e-05 0.00536008 2.44397e-06 8.62901e-06 -0.798256 4.25036e-05 0.000184945 0.00149268 -0.000151011 0.000260131 4.80752e-05 -0.154916 0.00024056 -0.000173461 5.56295e-05 -0.000209432 0.000216136 -6.87016e-07 -0.000509753 -0.000226025 -3.74522e-05 -9.72228e-08 2.26632e-05 -3.22738e-05 1.27174e-05 -0.000927453 1.99769e-05 -1.17861e-05 2.70366e-06 -2.78199e-05 -1.06192e-06 2.07545e-05 
1485.05 0 -1.01243e-05 0.0134896 2.21888e-06 9.10207e-06 -0.780231 3.54214e-05 0.000173876 0.00146152 -0.000119209 0.000268714 3.77746e-05 -0.217428 0.000255522 -0.000218196 6.52251e-05 -0.000233089 0.000220789 6.38074e-05 -0.000486205 -0.000209986 -3.83813e-05 -1.00931e-05 2.43222e-05 -3.61729e-05 1.2843e-05 -0.000891717 2.22085e-05 -1.90593e-05 2.05183e-06 -2.64663e-05 -2.26708e-06 1.82877e-05 
1485.4 0 -8.20268e-06 0.0214568 1.98247e-06 9.20388e-06 -0.757236 2.87438e-05 0.000157116 0.00141736 -7.85623e-05 0.000272947 2.61731e-05 -0.277939 0.000270497 -0.000262295 7.28319e-05 -0.000256537 0.00022457 0.000131131 -0.000456553 -0.000191853 -3.8189e-05 -2.02821e-05 2.53191e-05 -3.96128e-05 1.27725e-05 -0.000850132 2.44504e-05 -2.64711e-05 1.04205e-06 -2.51177e-05 -2.84514e-06 1.59472e-05 
1485.75 0 -5.54674e-06 0.0292123 1.70381e-06 9.19261e-06 -0.729471 2.22995e-05 0.000134427 0.00135923 -3.01838e-05 0.000272234 1.36225e-05 -0.336069 0.000285226 -0.00030462 7.91988e-05 -0.000280575 0.000227554 0.000200834 -0.000421583 -0.000171451 -3.74217e-05 -3.06511e-05 2.64438e-05 -4.29036e-05 1.28858e-05 -0.000804159 2.66728e-05 -3.39315e-05 -2.37714e-07 -2.41816e-05 -2.92854e-06 1.42185e-05 
1486.1 0 -2.15766e-06 0.0367084 1.39291e-06 8.7521e-06 -0.697164 1.62799e-05 0.000106691 0.00128698 2.34248e-05 0.00026628 -2.67544e-07 -0.391456 0.000299623 -0.000344365 8.54663e-05 -0.000304707 0.000230446 0.000272823 -0.000383399 -0.000148297 -3.69079e-05 -4.13366e-05 2.81113e-05 -4.64029e-05 1.34653e-05 -0.00075377 2.88815e-05 -4.08961e-05 -1.75935e-06 -2.37053e-05 -2.72887e-06 1.30951e-05 
1486.45 0 1.39576e-06 0.0438995 1.13803e-06 7.59009e-06 -0.660575 1.00112e-05 7.54035e-05 0.00120119 8.01179e-05 0.00025489 -1.56935e-05 -0.443762 0.00031326 -0.000382234 9.18948e-05 -0.000328171 0.000233948 0.00034668 -0.000344597 -0.000122335 -3.69197e-05 -5.21913e-05 2.99374e-05 -5.02528e-05 1.41945e-05 -0.000698411 3.10141e-05 -4.73065e-05 -3.41933e-06 -2.32609e-05 -2.49942e-06 1.21463e-05 
1486.8 0 4.72167e-06 0.0507427 9.03025e-07 6.1941e-06 -0.619985 2.32106e-06 4.15825e-05 0.00110267 0.000139432 0.000237899 -3.19178e-05 -0.492676 0.000325252 -0.000420453 9.78063e-05 -0.000351021 0.000238078 0.000421009 -0.000307123 -9.42952e-05 -3.73209e-05 -6.2947e-05 3.14121e-05 -5.40785e-05 1.4875e-05 -0.000637832 3.30251e-05 -5.38905e-05 -5.04625e-06 -2.26579e-05 -2.4501e-06 1.12473e-05 
1487.15 0 7.94422e-06 0.0571973 5.22014e-07 5.35011e-06 -0.575702 -7.12199e-06 6.36387e-06 0.000992527 0.000201486 0.000215399 -4.84052e-05 -0.537912 0.000335215 -0.000461098 0.000103084 -0.000373764 0.000242951 0.000493179 -0.000270863 -6.51992e-05 -3.83471e-05 -7.32781e-05 3.27915e-05 -5.75994e-05 1.58664e-05 -0.000572086 3.49237e-05 -6.11951e-05 -6.38086e-06 -2.21495e-05 -2.54693e-06 1.06703e-05 
1487.5 0 1.10343e-05 0.0632253 -7.04184e-08 5.20735e-06 -0.528051 -1.78736e-05 -2.85886e-05 0.000872339 0.0002656 0.000188542 -6.50626e-05 -0.579207 0.000343583 -0.000503948 0.000108136 -0.000396484 0.000249198 0.000560051 -0.000233163 -3.55485e-05 -3.99858e-05 -8.29928e-05 3.45347e-05 -6.09996e-05 1.72377e-05 -0.000502449 3.68187e-05 -6.89967e-05 -7.11407e-06 -2.14832e-05 -2.68049e-06 1.02135e-05 
1487.85 0 1.34988e-05 0.0687921 -7.49022e-07 4.85429e-06 -0.477377 -2.97747e-05 -6.2688e-05 0.000743352 0.000331015 0.000159082 -8.12677e-05 -0.616327 0.000350641 -0.000546055 0.000112441 -0.000418515 0.000256864 0.000619536 -0.000190853 -5.52884e-06 -4.13175e-05 -9.21158e-05 3.62839e-05 -6.42309e-05 1.84247e-05 -0.000430898 3.87964e-05 -7.65522e-05 -7.39296e-06 -2.01443e-05 -2.78013e-06 9.32538e-06 
1488.2 0 1.50098e-05 0.0738663 -1.37011e-06 3.09179e-06 -0.424044 -4.33427e-05 -9.73262e-05 0.000605971 0.00039819 0.000127658 -9.56844e-05 -0.649065 0.000356344 -0.000584171 0.000115269 -0.000439068 0.000265299 0.000671499 -0.000142622 2.45485e-05 -4.16438e-05 -0.000100619 3.75014e-05 -6.69497e-05 1.9159e-05 -0.000358104 4.06768e-05 -8.354e-05 -7.67433e-06 -1.8395e-05 -2.78325e-06 8.215e-06 
1488.55 0 1.57541e-05 0.0784194 -1.84355e-06 -2.62561e-07 -0.36843 -5.85716e-05 -0.000133999 0.000460635 0.000467539 9.35661e-05 -0.000107172 -0.677248 0.000360722 -0.000617176 0.000117699 -0.000457914 0.000274715 0.000717112 -8.88968e-05 5.47451e-05 -4.16138e-05 -0.000108451 3.89734e-05 -6.91586e-05 1.97878e-05 -0.000283801 4.22858e-05 -9.04857e-05 -8.08541e-06 -1.69408e-05 -2.68245e-06 7.32807e-06 
1488.9 0 1.58231e-05 0.0824274 -2.2347e-06 -4.08412e-06 -0.310925 -7.45197e-05 -0.000172057 0.000308658 0.000536701 5.62646e-05 -0.000115533 -0.700734 0.000363673 -0.000645554 0.00012145 -0.000475273 0.000286128 0.000757566 -3.06334e-05 8.51233e-05 -4.23893e-05 -0.000115729 4.1451e-05 -7.11606e-05 2.04628e-05 -0.000208245 4.38263e-05 -9.76209e-05 -8.38267e-06 -1.5845e-05 -2.45075e-06 5.96291e-06 
1489.25 0 1.51043e-05 0.0858701 -2.73836e-06 -7.14637e-06 -0.251927 -9.02462e-05 -0.000209517 0.000152129 0.000602528 1.60375e-05 -0.000120778 -0.719416 0.000365226 -0.000669503 0.000125946 -0.00049122 0.000299617 0.000793041 3.12986e-05 0.000115014 -4.41827e-05 -0.000122561 4.37607e-05 -7.315e-05 2.09705e-05 -0.000132237 4.52961e-05 -0.000104028 -8.56895e-06 -1.45004e-05 -2.0013e-06 3.50124e-06 
1489.6 0 1.36617e-05 0.0887309 -3.34387e-06 -9.16605e-06 -0.191841 -0.000104869 -0.000245161 -7.02091e-06 0.000664242 -2.63189e-05 -0.000122561 -0.733219 0.000365844 -0.00068834 0.000129319 -0.000504533 0.00031396 0.000822551 9.61994e-05 0.00014376 -4.64533e-05 -0.000128705 4.49404e-05 -7.51779e-05 2.11039e-05 -5.69959e-05 4.6541e-05 -0.000108619 -9.0338e-06 -1.27285e-05 -1.45966e-06 7.39119e-07 
1489.95 0 1.18143e-05 0.0909962 -3.86044e-06 -1.09402e-05 -0.131074 -0.000117323 -0.000278116 -0.000167854 0.000721723 -7.03165e-05 -0.000120606 -0.742099 0.000365984 -0.000701757 0.000130983 -0.000512978 0.0003284 0.000845185 0.000163671 0.000171011 -4.93478e-05 -0.000133847 4.56894e-05 -7.7097e-05 2.0837e-05 1.60031e-05 4.77583e-05 -0.000111587 -9.82887e-06 -1.10244e-05 -9.95438e-07 -1.59051e-06 
1490.3 0 9.81099e-06 0.0926563 -4.18598e-06 -1.33613e-05 -0.0700339 -0.00012671 -0.000306477 -0.000330156 0.000773669 -0.000115846 -0.0001154 -0.746047 0.000366041 -0.000710225 0.000131132 -0.000515546 0.000342842 0.000861382 0.000233868 0.000196578 -5.3477e-05 -0.000137843 4.66812e-05 -7.86433e-05 2.04883e-05 8.60542e-05 4.90953e-05 -0.00011413 -1.07945e-05 -9.15855e-06 -5.45647e-07 -3.78968e-06 
1490.65 0 7.63718e-06 0.0937065 -4.38013e-06 -1.60699e-05 -0.009125 -0.000133016 -0.000328638 -0.000493955 0.000819126 -0.000161844 -0.000107686 -0.745086 0.000366325 -0.000713503 0.000129211 -0.000512634 0.000356383 0.000871968 0.000306699 0.000220853 -5.838e-05 -0.000140564 4.76826e-05 -7.95371e-05 2.03477e-05 0.000153146 5.04588e-05 -0.000116507 -1.19339e-05 -6.38068e-06 4.25702e-08 -6.25653e-06 
1491 0 5.12228e-06 0.0941471 -4.61423e-06 -1.80596e-05 0.0512553 -0.000136294 -0.000345025 -0.000658808 0.000858596 -0.000206304 -9.75187e-05 -0.739275 0.000366829 -0.000710518 0.000124774 -0.00050388 0.000368162 0.000876991 0.000380472 0.000244694 -6.29718e-05 -0.000142177 4.86649e-05 -7.94532e-05 2.075e-05 0.000216967 5.19774e-05 -0.000117438 -1.32977e-05 -2.78369e-06 8.08432e-07 -8.84995e-06 
1491.35 0 1.8806e-06 0.0939812 -5.04738e-06 -1.93439e-05 0.110717 -0.000135459 -0.000356937 -0.000823076 0.000891953 -0.000248878 -8.53333e-05 -0.728701 0.000367401 -0.000700749 0.000118131 -0.000488208 0.000378703 0.000875733 0.000452737 0.000268756 -6.68959e-05 -0.000142752 5.01147e-05 -7.81352e-05 2.19648e-05 0.00027668 5.38472e-05 -0.000115899 -1.5051e-05 1.02782e-06 1.90022e-06 -1.18527e-05 
1491.7 0 -2.3035e-06 0.0932155 -5.63192e-06 -2.06778e-05 0.168881 -0.000129563 -0.000364885 -0.000984662 0.000917925 -0.000291264 -7.24753e-05 -0.71348 0.000367644 -0.00068394 0.000108421 -0.000466471 0.000389047 0.000867075 0.000521978 0.000293321 -7.00523e-05 -0.000142004 5.11644e-05 -7.58067e-05 2.33703e-05 0.000331413 5.59381e-05 -0.000112544 -1.71944e-05 4.99932e-06 3.51682e-06 -1.60419e-05 
1492.05 0 -6.90389e-06 0.0918613 -6.15322e-06 -2.21269e-05 0.225381 -0.000118715 -0.000369651 -0.0011419 0.000937264 -0.000334179 -5.9967e-05 -0.693758 0.000366628 -0.000660027 9.35782e-05 -0.000441085 0.000399119 0.0008504 0.000587972 0.000318333 -7.18772e-05 -0.00013994 4.95927e-05 -7.29823e-05 2.41048e-05 0.00038072 5.78979e-05 -0.000108753 -1.94617e-05 9.20147e-06 5.57093e-06 -2.07714e-05 
1492.4 0 -1.11254e-05 0.0899342 -6.50523e-06 -2.31861e-05 0.279864 -0.00010285 -0.00037276 -0.00129343 0.000952956 -0.000376422 -4.84978e-05 -0.669706 0.000363242 -0.000630064 7.3751e-05 -0.000412684 0.000408124 0.000826293 0.000651487 0.000343544 -7.23361e-05 -0.000136868 4.53056e-05 -6.9953e-05 2.41502e-05 0.000424866 5.92622e-05 -0.000105229 -2.17116e-05 1.30118e-05 7.92302e-06 -2.40536e-05 
1492.75 0 -1.47848e-05 0.0874524 -6.7332e-06 -2.37026e-05 0.331993 -8.17225e-05 -0.000374644 -0.00143829 0.000965622 -0.000417509 -3.9283e-05 -0.641525 0.000356579 -0.000595808 5.18914e-05 -0.000379877 0.000415862 0.000795772 0.000713458 0.000368846 -7.21966e-05 -0.000133088 4.04883e-05 -6.67557e-05 2.40254e-05 0.000464427 5.97494e-05 -0.000101527 -2.3912e-05 1.57788e-05 1.05332e-05 -2.55806e-05 
1493.1 0 -1.83381e-05 0.0844374 -6.86194e-06 -2.40165e-05 0.38145 -5.6037e-05 -0.000374091 -0.00157621 0.000973416 -0.00045826 -3.35181e-05 -0.609444 0.000346221 -0.000557771 2.96859e-05 -0.000342571 0.000422605 0.000759512 0.000774711 0.000394041 -7.21116e-05 -0.000128732 3.56719e-05 -6.36221e-05 2.39112e-05 0.000499429 5.95269e-05 -9.65322e-05 -2.58976e-05 1.79089e-05 1.33145e-05 -2.69995e-05 
1493.45 0 -2.21462e-05 0.0809139 -6.74568e-06 -2.43154e-05 0.42794 -2.7016e-05 -0.000369917 -0.001707 0.000975926 -0.00049818 -3.12578e-05 -0.573712 0.000332114 -0.000514327 6.38915e-06 -0.000302652 0.000428217 0.00071825 0.00083547 0.000418575 -7.20256e-05 -0.000123722 3.01792e-05 -6.07939e-05 2.35274e-05 0.000529138 5.87672e-05 -8.96413e-05 -2.75247e-05 2.00625e-05 1.59188e-05 -2.89937e-05 
1493.8 0 -2.61507e-05 0.0769098 -6.18151e-06 -2.42517e-05 0.471192 4.69874e-06 -0.000361761 -0.00182952 0.000973574 -0.000535393 -3.20836e-05 -0.534599 0.000314025 -0.000463916 -1.82122e-05 -0.000261316 0.000433141 0.000672946 0.00089444 0.000442032 -7.19706e-05 -0.000117887 2.4618e-05 -5.80002e-05 2.25603e-05 0.000553157 5.73149e-05 -8.12649e-05 -2.88319e-05 2.20329e-05 1.79175e-05 -3.11229e-05 
1494.15 0 -2.99507e-05 0.0724559 -5.19834e-06 -2.35404e-05 0.510956 3.85648e-05 -0.000349053 -0.0019423 0.00096581 -0.000568657 -3.61943e-05 -0.492395 0.000291476 -0.000407293 -4.32013e-05 -0.000218835 0.000438448 0.000624225 0.000950315 0.000464074 -7.21981e-05 -0.000111009 1.93467e-05 -5.50028e-05 2.06702e-05 0.000571908 5.51769e-05 -7.19756e-05 -2.98961e-05 2.3953e-05 1.91696e-05 -3.33768e-05 
1494.5 0 -3.26182e-05 0.0675858 -4.31638e-06 -2.25579e-05 0.547011 7.37721e-05 -0.00033132 -0.00204453 0.000952573 -0.000597443 -4.40661e-05 -0.447407 0.000264644 -0.000344844 -6.81851e-05 -0.000175939 0.000443757 0.000572278 0.00100387 0.000483841 -7.20896e-05 -0.000102969 1.33922e-05 -5.18804e-05 1.77251e-05 0.000585624 5.25777e-05 -6.19531e-05 -3.07837e-05 2.65405e-05 1.96246e-05 -3.55897e-05 
1494.85 0 -3.32742e-05 0.0623356 -3.70879e-06 -2.12866e-05 0.579162 0.000109434 -0.000309378 -0.00213554 0.000934952 -0.000621552 -5.66198e-05 -0.399955 0.000234885 -0.000274738 -9.32861e-05 -0.00013367 0.000447297 0.000517276 0.00105539 0.000500782 -7.08138e-05 -9.3914e-05 6.33712e-06 -4.86022e-05 1.40958e-05 0.00059432 4.92824e-05 -5.14867e-05 -3.14521e-05 2.94627e-05 1.94267e-05 -3.71627e-05 
1495.2 0 -3.15864e-05 0.0567427 -2.88282e-06 -1.92793e-05 0.607242 0.00014418 -0.00028429 -0.00221459 0.000913518 -0.000641322 -7.51524e-05 -0.350372 0.000203285 -0.000196633 -0.000118876 -9.30618e-05 0.00044811 0.000459284 0.00110267 0.000515563 -6.86625e-05 -8.40874e-05 -1.25406e-06 -4.51299e-05 1.02002e-05 0.000598452 4.49919e-05 -4.05236e-05 -3.19347e-05 3.17356e-05 1.8847e-05 -3.79606e-05 
1495.55 0 -2.77911e-05 0.0508461 -1.90092e-06 -1.68521e-05 0.63111 0.000176002 -0.000256139 -0.00228171 0.000887928 -0.000657058 -0.000100414 -0.299003 0.000170056 -0.000111747 -0.000145707 -5.539e-05 0.000446327 0.000398593 0.00114381 0.000528919 -6.62127e-05 -7.36609e-05 -9.10809e-06 -4.17877e-05 6.19473e-06 0.000598093 4.01619e-05 -2.83896e-05 -3.22373e-05 3.31731e-05 1.81717e-05 -3.81282e-05 
1495.9 0 -2.22912e-05 0.0446869 -1.28754e-06 -1.43415e-05 0.65066 0.000202346 -0.000224541 -0.00233722 0.000857759 -0.000668374 -0.000132287 -0.246199 0.000135402 -1.99744e-05 -0.000174513 -2.24866e-05 0.000442288 0.000336253 0.00117802 0.000540638 -6.38829e-05 -6.29875e-05 -1.73351e-05 -3.90043e-05 2.10823e-06 0.000592272 3.53322e-05 -1.49943e-05 -3.21598e-05 3.41431e-05 1.75564e-05 -3.76159e-05 
1496.25 0 -1.55235e-05 0.0383069 -9.71808e-07 -1.15623e-05 0.665809 0.000221001 -0.000188711 -0.00238091 0.000823113 -0.000674437 -0.00017004 -0.192314 9.96764e-05 7.88064e-05 -0.00020576 4.0242e-06 0.000435959 0.000273398 0.00120351 0.000550291 -6.19943e-05 -5.24008e-05 -2.57825e-05 -3.70337e-05 -1.86212e-06 0.00058022 3.02572e-05 -8.88202e-07 -3.17028e-05 3.54336e-05 1.68672e-05 -3.63513e-05 
1496.6 0 -8.0651e-06 0.0317478 -4.96965e-07 -8.61403e-06 0.676509 0.000230339 -0.000148466 -0.00241243 0.000784644 -0.000674112 -0.000212761 -0.137706 6.28815e-05 0.000183198 -0.000239289 2.41685e-05 0.000426638 0.000210217 0.00121787 0.000558245 -5.9761e-05 -4.17591e-05 -3.39656e-05 -3.57332e-05 -5.4701e-06 0.000561965 2.46438e-05 1.39284e-05 -3.11634e-05 3.77364e-05 1.606e-05 -3.43655e-05 
1496.95 0 2.05632e-08 0.0250531 3.19722e-07 -6.07254e-06 0.682738 0.000229627 -0.00010574 -0.00243141 0.000743061 -0.000666929 -0.000259093 -0.082731 2.48712e-05 0.000291414 -0.000273519 3.98031e-05 0.000413931 0.000146578 0.00121982 0.000565014 -5.60041e-05 -3.10225e-05 -4.13568e-05 -3.43144e-05 -8.68445e-06 0.000538558 1.89769e-05 2.97095e-05 -3.06918e-05 4.04964e-05 1.54276e-05 -3.1638e-05 
1497.3 0 8.8953e-06 0.0182666 1.43244e-06 -4.16601e-06 0.684499 0.000219572 -6.29543e-05 -0.00243688 0.000698194 -0.000654067 -0.000307832 -0.0277462 -1.42857e-05 0.00040212 -0.00030575 5.27352e-05 0.000399103 8.30181e-05 0.00120913 0.000570635 -5.09664e-05 -2.02956e-05 -4.72842e-05 -3.24868e-05 -1.11651e-05 0.000512074 1.36756e-05 4.59902e-05 -3.02287e-05 4.26898e-05 1.54491e-05 -2.81571e-05 
1497.65 0 1.86075e-05 0.0114314 2.53998e-06 -2.21831e-06 0.681827 0.000200601 -2.03372e-05 -0.00242736 0.000649015 -0.000636397 -0.000359055 0.0268935 -5.48608e-05 0.000514184 -0.000333899 6.25984e-05 0.000384288 2.03174e-05 0.00118616 0.000574982 -4.5763e-05 -9.58875e-06 -5.1626e-05 -3.10219e-05 -1.26676e-05 0.000483826 8.41926e-06 6.20843e-05 -2.94942e-05 4.40221e-05 1.60096e-05 -2.45262e-05 
1498 0 2.93624e-05 0.00459137 3.26431e-06 5.34611e-07 0.674785 0.000172126 2.35449e-05 -0.0024015 0.000595231 -0.000612851 -0.000412429 0.0808397 -9.71444e-05 0.000626483 -0.00035759 6.86837e-05 0.000370678 -4.16353e-05 0.00115163 0.000577531 -4.07416e-05 1.1385e-06 -5.53666e-05 -3.03207e-05 -1.37403e-05 0.000453595 2.81267e-06 7.7889e-05 -2.82866e-05 4.44722e-05 1.62213e-05 -2.15658e-05 
1498.35 0 4.08752e-05 -0.00221029 3.77719e-06 3.97256e-06 0.663463 0.000133484 6.94823e-05 -0.00235963 0.000537964 -0.000581917 -0.000466143 0.133757 -0.000140738 0.000738124 -0.00037743 7.21493e-05 0.000358666 -0.000103744 0.00110599 0.000577585 -3.57557e-05 1.1933e-05 -5.91878e-05 -3.00364e-05 -1.51625e-05 0.000421286 -3.22593e-06 9.33521e-05 -2.65567e-05 4.37458e-05 1.56715e-05 -1.92291e-05 
1498.7 0 5.2532e-05 -0.00893214 4.49267e-06 7.98735e-06 0.647974 8.45781e-05 0.000117518 -0.00230379 0.000478345 -0.000543542 -0.00051789 0.18532 -0.000184979 0.000848151 -0.000393929 7.41821e-05 0.000348672 -0.000166445 0.00104875 0.00057482 -3.11989e-05 2.25998e-05 -6.28131e-05 -2.99326e-05 -1.71921e-05 0.000387803 -9.50977e-06 0.00010767 -2.4552e-05 4.19226e-05 1.4858e-05 -1.73935e-05 
1499.05 0 6.39775e-05 -0.0155337 5.36301e-06 1.30787e-05 0.628458 2.57782e-05 0.000167966 -0.00223595 0.00041712 -0.000498996 -0.000566053 0.235214 -0.000229077 0.000954797 -0.000407592 7.41589e-05 0.000340184 -0.000229559 0.000979251 0.000568768 -2.73852e-05 3.31116e-05 -6.62934e-05 -3.02287e-05 -1.92746e-05 0.000353366 -1.57455e-05 0.000120219 -2.24661e-05 3.96408e-05 1.41994e-05 -1.61681e-05 
1499.4 0 7.50715e-05 -0.0219737 6.17026e-06 1.89521e-05 0.605078 -4.2748e-05 0.000220402 -0.00215637 0.00035542 -0.000449811 -0.000609446 0.283138 -0.000272405 0.00105611 -0.000417989 7.05461e-05 0.000332157 -0.000292742 0.000897648 0.000558775 -2.38528e-05 4.33494e-05 -6.99556e-05 -3.11903e-05 -2.08158e-05 0.000317366 -2.18387e-05 0.000131571 -1.99813e-05 3.71748e-05 1.33886e-05 -1.51297e-05 
1499.75 0 8.56719e-05 -0.0282117 6.8566e-06 2.4152e-05 0.578021 -0.000120619 0.000273362 -0.00206457 0.000294118 -0.00039699 -0.000646482 0.328806 -0.000315008 0.00115109 -0.000423594 6.17154e-05 0.000324139 -0.000356064 0.00080515 0.000544136 -2.0346e-05 5.30461e-05 -7.34745e-05 -3.30766e-05 -2.15438e-05 0.000280319 -2.78492e-05 0.000142367 -1.71648e-05 3.45691e-05 1.21296e-05 -1.4019e-05 
1500.1 0 9.51544e-05 -0.0342111 7.53345e-06 2.79372e-05 0.547491 -0.000206858 0.000326046 -0.00196151 0.000232719 -0.000340168 -0.000675532 0.371946 -0.000356676 0.00123949 -0.000423541 4.66186e-05 0.000315215 -0.000420027 0.000703081 0.000524597 -1.70943e-05 6.22807e-05 -7.65572e-05 -3.62779e-05 -2.16298e-05 0.000243327 -3.40266e-05 0.000152235 -1.469e-05 3.21718e-05 1.0404e-05 -1.30285e-05 
1500.45 0 0.000102869 -0.0399379 8.41106e-06 3.10668e-05 0.513717 -0.000299875 0.000378178 -0.00184917 0.000170531 -0.000278587 -0.000694894 0.412305 -0.00039687 0.00132015 -0.000418105 2.62699e-05 0.000303978 -0.000484131 0.000591972 0.0005007 -1.361e-05 7.11931e-05 -7.97535e-05 -4.05017e-05 -2.16604e-05 0.000206675 -4.0463e-05 0.000160557 -1.26637e-05 3.02476e-05 8.05158e-06 -1.1842e-05 
1500.8 0 0.000108777 -0.0453593 9.60639e-06 3.39328e-05 0.476949 -0.000396934 0.000428794 -0.00172873 0.000108193 -0.000213201 -0.00070336 0.449649 -0.000435317 0.00139107 -0.000407711 3.16985e-06 0.000289824 -0.000545634 0.000472337 0.000472741 -8.80578e-06 7.9437e-05 -8.33057e-05 -4.4858e-05 -2.1572e-05 0.000169928 -4.68207e-05 0.000167349 -1.0626e-05 2.8589e-05 5.14002e-06 -9.60979e-06 
1501.15 0 0.000112887 -0.0504424 1.08822e-05 3.61972e-05 0.437451 -0.000495085 0.000476388 -0.00160011 4.67922e-05 -0.000146256 -0.000701485 0.48377 -0.000471627 0.00145139 -0.000392346 -2.19699e-05 0.000272606 -0.000601048 0.000345031 0.000440509 -2.26451e-06 8.64848e-05 -8.64262e-05 -4.89277e-05 -2.10981e-05 0.000132971 -5.27591e-05 0.000172816 -8.72678e-06 2.6888e-05 2.14434e-06 -5.77273e-06 
1501.5 0 0.000114775 -0.055157 1.17557e-05 3.8102e-05 0.395502 -0.000593032 0.000519547 -0.00146292 -1.341e-05 -7.90752e-05 -0.000689944 0.514483 -0.000504953 0.00150088 -0.000371415 -5.05561e-05 0.000252456 -0.000649341 0.000210702 0.000404152 5.58863e-06 9.24469e-05 -8.80968e-05 -5.29842e-05 -2.08161e-05 9.66624e-05 -5.83002e-05 0.000176894 -7.52331e-06 2.47212e-05 -7.4309e-07 -7.53495e-07 
1501.85 0 0.000114268 -0.0594779 1.21933e-05 3.98181e-05 0.35139 -0.000690586 0.000558049 -0.0013176 -7.25858e-05 -1.18245e-05 -0.000667695 0.541626 -0.000534481 0.00153888 -0.000344846 -8.30429e-05 0.000230806 -0.000692293 7.03941e-05 0.000364117 1.38944e-05 9.78148e-05 -8.83539e-05 -5.7513e-05 -2.11331e-05 6.15538e-05 -6.35946e-05 0.000179436 -7.00259e-06 2.1623e-05 -3.77231e-06 4.5213e-06 
1502.2 0 0.000111906 -0.0633834 1.2572e-05 4.11046e-05 0.305414 -0.000785942 0.000593295 -0.00116545 -0.000129708 5.55228e-05 -0.000633729 0.56506 -0.000559729 0.00156543 -0.00031354 -0.000118261 0.000208639 -0.000731926 -7.37699e-05 0.000320155 2.21739e-05 0.000102991 -8.76944e-05 -6.27312e-05 -2.14261e-05 2.75261e-05 -6.84392e-05 0.000180659 -6.87247e-06 1.79851e-05 -7.27301e-06 9.92186e-06 
1502.55 0 0.00010803 -0.0668534 1.31483e-05 4.16309e-05 0.257883 -0.000876144 0.000626179 -0.0010084 -0.000182869 0.000122682 -0.000589394 0.58467 -0.000579871 0.00158182 -0.000277891 -0.000154999 0.000184366 -0.00076883 -0.000219604 0.000272073 3.09671e-05 0.000108365 -8.57382e-05 -6.82399e-05 -2.10913e-05 -4.86375e-06 -7.25751e-05 0.000181176 -6.88698e-06 1.42687e-05 -1.13085e-05 1.57093e-05 
1502.9 0 0.000102481 -0.0698701 1.42286e-05 4.10321e-05 0.209115 -0.000960183 0.000655914 -0.000848558 -0.000231173 0.000188985 -0.00053695 0.600364 -0.000594311 0.00158945 -0.000237652 -0.00019225 0.000156471 -0.000801801 -0.000366504 0.000221159 4.04783e-05 0.000114028 -8.17486e-05 -7.35356e-05 -2.07076e-05 -3.49953e-05 -7.5913e-05 0.000181239 -6.60626e-06 9.8707e-06 -1.57066e-05 2.16411e-05 
1503.25 0 9.54639e-05 -0.0724185 1.57509e-05 3.95578e-05 0.159432 -0.00103857 0.000682117 -0.0006874 -0.000275229 0.000253505 -0.000477111 0.612077 -0.000603403 0.00158743 -0.000192906 -0.000228698 0.000125568 -0.000828868 -0.000514549 0.000168826 4.96951e-05 0.000119376 -7.56846e-05 -7.84307e-05 -2.10544e-05 -6.30349e-05 -7.8345e-05 0.000180618 -5.52791e-06 4.67782e-06 -2.04721e-05 2.73702e-05 
1503.6 0 8.74797e-05 -0.0744865 1.73795e-05 3.79158e-05 0.109157 -0.00111139 0.000705283 -0.000525096 -0.000316248 0.000314835 -0.000410073 0.619772 -0.00060706 0.00157269 -0.000144281 -0.000262965 9.17708e-05 -0.000849482 -0.000661058 0.000116053 5.84276e-05 0.000123575 -6.81638e-05 -8.27485e-05 -2.20464e-05 -8.88155e-05 -8.00406e-05 0.000179155 -3.73823e-06 -1.83562e-07 -2.57412e-05 3.27956e-05 
1503.95 0 7.87209e-05 -0.0760657 1.91098e-05 3.62627e-05 0.0586137 -0.00117868 0.000724399 -0.00036144 -0.000355171 0.000370559 -0.000336451 0.623431 -0.000605463 0.00154493 -9.31283e-05 -0.000294384 5.41603e-05 -0.000865047 -0.00080209 6.40033e-05 6.74882e-05 0.000126561 -5.97695e-05 -8.61547e-05 -2.32357e-05 -0.000111983 -8.10922e-05 0.00017672 -1.65366e-06 -4.83353e-06 -3.14298e-05 3.81557e-05 
1504.3 0 6.93528e-05 -0.0771517 2.064e-05 3.43206e-05 0.00812764 -0.0012405 0.000737508 -0.00019742 -0.000392293 0.000418014 -0.000256627 0.623065 -0.000599288 0.00150676 -4.07511e-05 -0.00032306 1.33302e-05 -0.000876788 -0.000937067 1.31109e-05 7.64934e-05 0.000128692 -5.06042e-05 -8.83663e-05 -2.43028e-05 -0.000133297 -8.1247e-05 0.000173015 5.77842e-07 -9.93702e-06 -3.72303e-05 4.39867e-05 
1504.65 0 5.95376e-05 -0.0777413 2.14538e-05 3.17801e-05 -0.0419785 -0.00129597 0.000743354 -3.51143e-05 -0.000427113 0.000455708 -0.000170468 0.618714 -0.000588307 0.0014588 1.2208e-05 -0.000348498 -2.96563e-05 -0.000884323 -0.00106734 -3.65643e-05 8.48893e-05 0.000129785 -4.04636e-05 -8.91691e-05 -2.4818e-05 -0.000152914 -8.04574e-05 0.000167828 2.81768e-06 -1.48286e-05 -4.28109e-05 5.03917e-05 
1505 0 4.85405e-05 -0.0778342 2.17347e-05 2.84756e-05 -0.0913895 -0.00134392 0.000740803 0.000123657 -0.000458586 0.000483566 -7.84899e-05 0.610438 -0.000572318 0.00139952 6.59976e-05 -0.000369901 -7.40881e-05 -0.000886774 -0.00119214 -8.44297e-05 9.30924e-05 0.000129698 -2.90018e-05 -8.83823e-05 -2.42087e-05 -0.00016957 -7.92106e-05 0.000161277 4.70006e-06 -1.91852e-05 -4.75745e-05 5.66789e-05 
1505.35 0 3.54469e-05 -0.0774345 2.21956e-05 2.45867e-05 -0.139798 -0.00138452 0.000729407 0.000277635 -0.000486134 0.000502422 1.89776e-05 0.598323 -0.000552493 0.0013275 0.000121418 -0.000387182 -0.000118401 -0.000884236 -0.00130905 -0.000129837 0.000100831 0.000129035 -1.65915e-05 -8.61628e-05 -2.2994e-05 -0.000183151 -7.79495e-05 0.000153467 6.1878e-06 -2.35688e-05 -5.09834e-05 6.18278e-05 
1505.7 0 2.0564e-05 -0.0765498 2.275e-05 2.0343e-05 -0.186907 -0.00141703 0.000711058 0.000425921 -0.00050923 0.000513679 0.00012336 0.582477 -0.000530565 0.00124203 0.000179245 -0.000400285 -0.000161518 -0.000876877 -0.00141591 -0.000172895 0.0001071 0.000128311 -4.0868e-06 -8.30676e-05 -2.20611e-05 -0.000194704 -7.668e-05 0.000144637 7.79077e-06 -2.78552e-05 -5.31371e-05 6.59039e-05 
1506.05 0 4.33673e-06 -0.0751904 2.28043e-05 1.58719e-05 -0.232427 -0.00143859 0.000687459 0.000568111 -0.000527598 0.00051868 0.000235248 0.563032 -0.000507273 0.00114462 0.000240435 -0.000408067 -0.000204198 -0.000864239 -0.00151114 -0.000213765 0.000112091 0.000127383 9.03281e-06 -7.91467e-05 -2.11351e-05 -0.000204856 -7.54943e-05 0.000134917 9.81583e-06 -3.18112e-05 -5.45305e-05 6.95803e-05 
1506.4 0 -1.30668e-05 -0.0733692 2.26122e-05 1.18062e-05 -0.276083 -0.00144653 0.000658039 0.000704038 -0.000542823 0.000517832 0.000352988 0.540143 -0.000482915 0.00103775 0.000304353 -0.000408667 -0.000246292 -0.000846096 -0.00159514 -0.000252449 0.000116063 0.000125943 2.34251e-05 -7.40803e-05 -1.96121e-05 -0.000213879 -7.42277e-05 0.000123963 1.21816e-05 -3.58368e-05 -5.53894e-05 7.23128e-05 
1506.75 0 -3.13514e-05 -0.0711007 2.24539e-05 8.80407e-06 -0.317612 -0.00143884 0.000622627 0.000832952 -0.000555768 0.000511185 0.000474183 0.513983 -0.000457558 0.000920975 0.000368301 -0.00040112 -0.000285992 -0.000822953 -0.00166856 -0.000289586 0.000118392 0.000124051 3.77225e-05 -6.8059e-05 -1.73783e-05 -0.000221427 -7.2604e-05 0.000111878 1.47326e-05 -3.9762e-05 -5.58647e-05 7.38241e-05 
1507.1 0 -5.07518e-05 -0.0684024 2.20287e-05 6.11669e-06 -0.356769 -0.00141403 0.000582607 0.000953311 -0.000563963 0.000499344 0.000596452 0.484748 -0.00043024 0.000792866 0.000431527 -0.000386544 -0.000321954 -0.000795798 -0.00172882 -0.000325087 0.000118867 0.000121834 5.09392e-05 -6.14419e-05 -1.50162e-05 -0.000226371 -7.09493e-05 9.8977e-05 1.75285e-05 -4.28262e-05 -5.60834e-05 7.55003e-05 
1507.45 0 -7.12518e-05 -0.065295 2.1222e-05 2.6125e-06 -0.39333 -0.00137149 0.000538853 0.00106406 -0.000565193 0.000483223 0.000717879 0.452645 -0.000399912 0.000656012 0.000496503 -0.000366354 -0.000353894 -0.000765445 -0.00177337 -0.000357783 0.000118466 0.000119154 6.42526e-05 -5.40475e-05 -1.36009e-05 -0.000227681 -6.94309e-05 8.4968e-05 2.07142e-05 -4.4542e-05 -5.62947e-05 7.79657e-05 
1507.8 0 -9.17138e-05 -0.0618024 2.0402e-05 -9.25885e-07 -0.427082 -0.00131092 0.000490428 0.00116531 -0.000560188 0.000462403 0.000836736 0.417898 -0.000366504 0.000514281 0.000564749 -0.000339962 -0.000381876 -0.000732408 -0.00180424 -0.000387258 0.000118303 0.000115777 7.8548e-05 -4.54462e-05 -1.32903e-05 -0.000225402 -6.76221e-05 6.97637e-05 2.42787e-05 -4.5427e-05 -5.67231e-05 8.00104e-05 
1508.15 0 -0.000111375 -0.0579492 2.00099e-05 -3.45042e-06 -0.457832 -0.00123221 0.000436847 0.00125708 -0.000550485 0.000435109 0.00095043 0.380747 -0.00033065 0.000367625 0.00063504 -0.000307002 -0.000405212 -0.000697933 -0.0018241 -0.000413764 0.00011786 0.00011144 9.36091e-05 -3.57207e-05 -1.35179e-05 -0.000221048 -6.51542e-05 5.44674e-05 2.81773e-05 -4.65936e-05 -5.71063e-05 8.09726e-05 
1508.5 0 -0.000130194 -0.0537623 2.01681e-05 -5.85819e-06 -0.485407 -0.00113729 0.000380261 0.00133836 -0.000537111 0.000400455 0.00105573 0.34145 -0.000293613 0.000216051 0.000705968 -0.000268891 -0.000422996 -0.000663343 -0.00183147 -0.000437121 0.000116088 0.000105827 0.000109167 -2.54732e-05 -1.43504e-05 -0.000216267 -6.20704e-05 3.99252e-05 3.21792e-05 -4.80251e-05 -5.69803e-05 8.11066e-05 
1508.85 0 -0.000147329 -0.049272 2.05311e-05 -8.8418e-06 -0.509657 -0.00102957 0.000323372 0.00140789 -0.000520392 0.000359766 0.00115047 0.300275 -0.000256779 6.41189e-05 0.000776906 -0.000226875 -0.000435276 -0.000628518 -0.00182466 -0.000457507 0.000113132 9.92538e-05 0.000124667 -1.54072e-05 -1.58711e-05 -0.000211531 -5.85767e-05 2.61279e-05 3.59134e-05 -4.90844e-05 -5.5756e-05 8.04691e-05 
1509.2 0 -0.000161745 -0.0445093 2.051e-05 -1.17946e-05 -0.530457 -0.000911346 0.000267922 0.00146516 -0.000500302 0.000315005 0.00123356 0.257501 -0.000220464 -8.31146e-05 0.000847505 -0.000180526 -0.00044232 -0.000591975 -0.00180555 -0.000475589 0.000109386 9.2031e-05 0.000139712 -6.05103e-06 -1.741e-05 -0.000206542 -5.50636e-05 1.33978e-05 3.96802e-05 -4.9811e-05 -5.32746e-05 7.92781e-05 
1509.55 0 -0.000173126 -0.0395042 1.99339e-05 -1.43384e-05 -0.547698 -0.000784448 0.000215156 0.00151108 -0.000478152 0.000266542 0.0013038 0.213412 -0.000184349 -0.0002245 0.000917353 -0.000129064 -0.000444175 -0.00055241 -0.00177646 -0.000491292 0.000104863 8.38672e-05 0.000154603 2.58374e-06 -1.83147e-05 -0.00020036 -5.1915e-05 1.96713e-06 4.35289e-05 -5.00475e-05 -5.03072e-05 7.76935e-05 
1509.9 0 -0.000181253 -0.0342883 1.91123e-05 -1.69853e-05 -0.561301 -0.000651157 0.000165395 0.0015468 -0.000456203 0.000213293 0.00135999 0.168296 -0.000148787 -0.000361177 0.00098493 -7.39301e-05 -0.000441436 -0.000510406 -0.00173825 -0.000504173 0.00010037 7.49393e-05 0.00016948 1.07797e-05 -1.81944e-05 -0.000191564 -4.91205e-05 -9.0478e-06 4.67957e-05 -4.95215e-05 -4.74921e-05 7.51788e-05 
1510.25 0 -0.000186348 -0.0288971 1.81463e-05 -1.97311e-05 -0.571208 -0.000514256 0.000117206 0.00157221 -0.000435171 0.000154574 0.00140099 0.122446 -0.000114402 -0.000494207 0.00104719 -1.8469e-05 -0.000434396 -0.00046772 -0.00169064 -0.000515158 9.6511e-05 6.58066e-05 0.000183644 1.85717e-05 -1.66361e-05 -0.000179631 -4.63051e-05 -2.1245e-05 4.92355e-05 -4.9335e-05 -4.49452e-05 7.12863e-05 
1510.6 0 -0.000189255 -0.023368 1.7126e-05 -2.13414e-05 -0.577385 -0.000377331 6.98723e-05 0.00158621 -0.000413134 9.13418e-05 0.0014268 0.076159 -8.10581e-05 -0.000624122 0.00110158 3.4682e-05 -0.000421745 -0.000425054 -0.00163263 -0.000526015 9.19556e-05 5.64851e-05 0.000196156 2.58016e-05 -1.37032e-05 -0.00016526 -4.32868e-05 -3.51612e-05 5.11897e-05 -5.02375e-05 -4.27118e-05 6.65481e-05 
1510.95 0 -0.000190611 -0.017738 1.61674e-05 -2.11769e-05 -0.579819 -0.000243443 2.48855e-05 0.00158744 -0.000388205 2.63188e-05 0.00143913 0.0297321 -4.84608e-05 -0.000749982 0.00114769 8.47857e-05 -0.000403121 -0.000380934 -0.00156358 -0.00053738 8.58991e-05 4.67579e-05 0.000207229 3.23741e-05 -9.83273e-06 -0.000150706 -4.01072e-05 -4.90716e-05 5.25955e-05 -5.12119e-05 -4.05239e-05 6.15412e-05 
1511.3 0 -0.000190717 -0.0120431 1.51856e-05 -2.04202e-05 -0.578525 -0.000113563 -1.66576e-05 0.00157576 -0.00036119 -3.71104e-05 0.00143997 -0.0165357 -1.62229e-05 -0.000869626 0.00118573 0.000131655 -0.000380516 -0.000332799 -0.00148456 -0.00054887 7.92001e-05 3.62468e-05 0.000217738 3.82217e-05 -5.25537e-06 -0.000138113 -3.67473e-05 -6.12346e-05 5.31829e-05 -5.18547e-05 -3.77879e-05 5.59753e-05 
1511.65 0 -0.000189802 -0.00631823 1.43294e-05 -2.05053e-05 -0.573541 1.24914e-05 -5.46656e-05 0.0015537 -0.000334033 -9.60146e-05 0.00142998 -0.06235 1.67333e-05 -0.000981947 0.00121496 0.000174826 -0.000355958 -0.000279068 -0.00139851 -0.000559888 7.2077e-05 2.46271e-05 0.000227421 4.33232e-05 4.56998e-08 -0.00012631 -3.30725e-05 -7.20928e-05 5.27865e-05 -5.31339e-05 -3.43378e-05 4.94028e-05 
1512 0 -0.000187611 -0.000599513 1.38516e-05 -2.11024e-05 -0.564931 0.000134321 -8.84146e-05 0.00152358 -0.000307155 -0.000148593 0.00140843 -0.107428 5.13369e-05 -0.00108761 0.0012344 0.000213674 -0.000330553 -0.000219676 -0.00130817 -0.000569184 6.38534e-05 1.22827e-05 0.00023503 4.78156e-05 5.89746e-06 -0.000112693 -2.88406e-05 -8.29607e-05 5.16836e-05 -5.49752e-05 -3.0244e-05 4.23396e-05 
1512.35 0 -0.000183649 0.00507687 1.36716e-05 -2.10098e-05 -0.552778 0.000251374 -0.000117417 0.00148529 -0.000279517 -0.000194329 0.00137468 -0.151494 8.73276e-05 -0.00118717 0.00124401 0.000247196 -0.000305275 -0.000154038 -0.00121483 -0.000575483 5.46496e-05 -8.98577e-07 0.000240168 5.18263e-05 1.20167e-05 -9.6666e-05 -2.38787e-05 -9.44183e-05 5.03703e-05 -5.60053e-05 -2.56461e-05 3.58337e-05 
1512.7 0 -0.000178033 0.0106763 1.34193e-05 -1.99991e-05 -0.537182 0.000362637 -0.000142993 0.00143915 -0.000250369 -0.000233889 0.00132929 -0.194279 0.000124209 -0.00128014 0.00124437 0.000274286 -0.000280293 -8.10324e-05 -0.00111905 -0.000579051 4.49915e-05 -1.53517e-05 0.000243622 5.52553e-05 1.7899e-05 -7.89372e-05 -1.83324e-05 -0.000105999 4.85033e-05 -5.60001e-05 -2.07787e-05 3.00978e-05 
1513.05 0 -0.00017089 0.016165 1.29388e-05 -1.87593e-05 -0.518263 0.000466203 -0.000166088 0.00138632 -0.000219992 -0.000266982 0.00127384 -0.23552 0.000162231 -0.00136683 0.00123553 0.000293809 -0.000254041 -1.16224e-06 -0.00102015 -0.000580746 3.45941e-05 -3.03549e-05 0.000245764 5.78092e-05 2.31457e-05 -6.01809e-05 -1.23973e-05 -0.000117156 4.59296e-05 -5.54865e-05 -1.56674e-05 2.45135e-05 
1513.4 0 -0.000162281 0.0215098 1.26056e-05 -1.76197e-05 -0.496166 0.000560581 -0.000186321 0.00132721 -0.000189055 -0.000290994 0.00120996 -0.274964 0.000201231 -0.00144896 0.0012174 0.00030574 -0.000225369 8.38991e-05 -0.00091591 -0.000580898 2.34766e-05 -4.52417e-05 0.000246336 5.95115e-05 2.82743e-05 -4.08076e-05 -6.23068e-06 -0.000128456 4.32864e-05 -5.3946e-05 -1.0236e-05 1.90463e-05 
1513.75 0 -0.00015269 0.0266792 1.25716e-05 -1.63901e-05 -0.471051 0.000644774 -0.000203752 0.00126253 -0.000158197 -0.000303607 0.00113859 -0.312375 0.000240914 -0.00152744 0.00119108 0.000312225 -0.000194674 0.00017224 -0.000804724 -0.000579515 1.22142e-05 -6.01314e-05 0.000245659 6.07399e-05 3.37559e-05 -2.11056e-05 1.15538e-07 -0.000140464 4.08429e-05 -5.09517e-05 -4.52232e-06 1.41213e-05 
1514.1 0 -0.000142403 0.0316427 1.23246e-05 -1.51212e-05 -0.443099 0.00071767 -0.000218839 0.00119369 -0.00012778 -0.000305184 0.00106144 -0.34753 0.000282484 -0.00160076 0.00115796 0.00031545 -0.000162365 0.000261566 -0.000687331 -0.000575192 1.31739e-06 -7.52019e-05 0.000244256 6.16013e-05 3.8956e-05 -1.68296e-06 6.80015e-06 -0.00015244 3.8502e-05 -4.69373e-05 1.44913e-06 9.43309e-06 
1514.45 0 -0.000131257 0.0363701 1.15653e-05 -1.39749e-05 -0.412505 0.000779943 -0.000231692 0.00112169 -9.79205e-05 -0.000297039 0.00098124 -0.380221 0.000326324 -0.00166779 0.00111871 0.000315153 -0.0001283 0.000350237 -0.000565996 -0.000565709 -9.15194e-06 -9.04959e-05 0.000242292 6.15055e-05 4.35441e-05 1.76576e-05 1.40396e-05 -0.000163371 3.59975e-05 -4.26404e-05 7.53056e-06 4.35596e-06 
1514.8 0 -0.000119914 0.0408321 1.04614e-05 -1.29515e-05 -0.379482 0.000833297 -0.000241793 0.00104738 -6.90795e-05 -0.000279039 0.000899174 -0.410256 0.00037061 -0.00173034 0.00107387 0.000309453 -9.25501e-05 0.000437932 -0.000442 -0.000551219 -1.94736e-05 -0.000106054 0.000239585 5.9945e-05 4.80092e-05 3.82993e-05 2.15807e-05 -0.000173708 3.27844e-05 -3.83109e-05 1.33098e-05 -1.82619e-06 
1515.15 0 -0.000109319 0.0450011 9.25756e-06 -1.19468e-05 -0.344256 0.000876923 -0.000248731 0.000972416 -4.16787e-05 -0.000249584 0.000815793 -0.437461 0.00041395 -0.00179044 0.00102373 0.000297337 -5.58208e-05 0.000524701 -0.00031474 -0.000533472 -2.93667e-05 -0.000121863 0.000235114 5.7104e-05 5.2191e-05 6.07024e-05 2.87523e-05 -0.000184656 2.84178e-05 -3.37111e-05 1.85861e-05 -9.35655e-06 
1515.5 0 -9.93606e-05 0.0488519 8.02913e-06 -1.08614e-05 -0.307066 0.000909685 -0.000252525 0.000898615 -1.54073e-05 -0.000207342 0.000733035 -0.461685 0.000456018 -0.00184746 0.000968938 0.000279748 -1.95033e-05 0.000609357 -0.000182816 -0.000513226 -3.80465e-05 -0.00013745 0.000228211 5.30903e-05 5.54693e-05 8.37378e-05 3.5379e-05 -0.000196309 2.28963e-05 -2.8819e-05 2.3585e-05 -1.71285e-05 
1515.85 0 -8.98435e-05 0.052363 6.63697e-06 -9.33814e-06 -0.26816 0.000933093 -0.000253956 0.000826514 9.77569e-06 -0.000152624 0.000652418 -0.482792 0.000496597 -0.0018998 0.00091097 0.00025845 1.40968e-05 0.000688949 -4.48363e-05 -0.000490223 -4.49096e-05 -0.000152044 0.000219873 4.7714e-05 5.76239e-05 0.000106775 4.1542e-05 -0.000207798 1.66382e-05 -2.40603e-05 2.81952e-05 -2.39879e-05 
1516.2 0 -8.07833e-05 0.0555164 5.08949e-06 -6.80841e-06 -0.227796 0.000949259 -0.000254767 0.000755152 3.23278e-05 -8.69083e-05 0.00057412 -0.500665 0.00053479 -0.00194635 0.000850425 0.000235337 4.29967e-05 0.000760381 9.99108e-05 -0.000464451 -5.02372e-05 -0.000165129 0.000211723 4.12523e-05 5.86002e-05 0.000130642 4.72764e-05 -0.000218774 1.02617e-05 -2.00041e-05 3.19427e-05 -2.99452e-05 
1516.55 0 -7.15337e-05 0.0582946 3.27615e-06 -2.89298e-06 -0.186245 0.000959714 -0.000256381 0.000683263 5.04875e-05 -1.17249e-05 0.000497676 -0.515213 0.000569742 -0.0019858 0.000786841 0.000211818 6.69079e-05 0.000822474 0.000250421 -0.000436844 -5.51328e-05 -0.000176639 0.000203956 3.42568e-05 5.86012e-05 0.000155922 5.28725e-05 -0.000229027 4.09157e-06 -1.68688e-05 3.49016e-05 -3.55455e-05 
1516.9 0 -6.15626e-05 0.0606809 1.05072e-06 1.81696e-06 -0.143779 0.000965677 -0.000258503 0.000610913 6.44825e-05 7.18711e-05 0.000421697 -0.526365 0.000602505 -0.00201686 0.000720239 0.000188228 8.66891e-05 0.000875478 0.000404881 -0.000408102 -6.05751e-05 -0.000186687 0.000195201 2.67808e-05 5.79481e-05 0.000181258 5.88039e-05 -0.000238137 -2.07208e-06 -1.42193e-05 3.75193e-05 -4.09183e-05 
1517.25 0 -5.13438e-05 0.0626633 -1.32995e-06 5.91605e-06 -0.100674 0.000966391 -0.000260507 0.000539572 7.64997e-05 0.000162947 0.00034484 -0.53407 0.000634908 -0.00203852 0.000651015 0.000164781 0.000102576 0.000919082 0.000561323 -0.000377538 -6.64887e-05 -0.000195407 0.000184757 1.88325e-05 5.6704e-05 0.000204902 6.53108e-05 -0.000246072 -8.33267e-06 -1.12536e-05 3.9617e-05 -4.55577e-05 
1517.6 0 -4.13287e-05 0.0642327 -3.67494e-06 8.6718e-06 -0.0572114 0.000959431 -0.000262929 0.000470305 8.80248e-05 0.000259527 0.000267562 -0.538297 0.000666747 -0.00204998 0.000580151 0.000141665 0.000115021 0.000951926 0.000718285 -0.000344259 -7.22875e-05 -0.000202765 0.000173879 1.10836e-05 5.49435e-05 0.000227739 7.20672e-05 -0.000253051 -1.48822e-05 -7.61508e-06 4.05884e-05 -4.93001e-05 
1517.95 0 -3.1575e-05 0.0653821 -6.03919e-06 1.0514e-05 -0.013675 0.000943499 -0.00026563 0.000402779 9.79607e-05 0.000358738 0.000190954 -0.539043 0.00069676 -0.00205054 0.000508544 0.000118509 0.000125289 0.000972561 0.000876208 -0.000308411 -7.73838e-05 -0.000208186 0.000163315 3.74147e-06 5.31561e-05 0.000251204 7.84261e-05 -0.000259334 -2.1803e-05 -3.17407e-06 4.03715e-05 -5.34017e-05 
1518.3 0 -2.21507e-05 0.0661071 -8.04961e-06 1.21549e-05 0.0296553 0.00091847 -0.000267138 0.000336176 0.000105215 0.000458777 0.000116025 -0.536328 0.000724523 -0.00203859 0.000435035 9.50087e-05 0.00013336 0.000980224 0.00103605 -0.000269925 -8.08752e-05 -0.000211197 0.000151685 -3.64431e-06 5.10935e-05 0.000274732 8.43424e-05 -0.000264907 -2.90037e-05 1.97584e-06 3.94279e-05 -5.85789e-05 
1518.65 0 -1.29862e-05 0.0664063 -9.39659e-06 1.39557e-05 0.0725016 0.00088513 -0.00026691 0.00027029 0.000110756 0.000558466 4.51085e-05 -0.53019 0.000749782 -0.00201194 0.00035796 7.15283e-05 0.000137876 0.000974603 0.00119716 -0.000228003 -8.22254e-05 -0.000211832 0.000137799 -1.073e-05 4.80868e-05 0.000297452 9.03237e-05 -0.000268907 -3.63585e-05 7.36857e-06 3.80761e-05 -6.38059e-05 
1519 0 -4.21627e-06 0.0662795 -1.03119e-05 1.5362e-05 0.11459 0.000844591 -0.000265499 0.000204775 0.000115563 0.000655784 -1.96843e-05 -0.520691 0.000772152 -0.00196927 0.000278029 4.84818e-05 0.000138721 0.000956025 0.00135777 -0.000181569 -8.2032e-05 -0.000210107 0.000121992 -1.70311e-05 4.44104e-05 0.000318889 9.66394e-05 -0.000270376 -4.37901e-05 1.22777e-05 3.63757e-05 -6.79735e-05 
1519.35 0 4.26262e-06 0.0657289 -1.09379e-05 1.53338e-05 0.155657 0.000797124 -0.000262216 0.000137817 0.000119102 0.000748384 -7.79408e-05 -0.507915 0.000790552 -0.00190999 0.000196785 2.52554e-05 0.000137997 0.00092608 0.00151568 -0.000130022 -8.11628e-05 -0.00020596 0.000105047 -2.26842e-05 4.08362e-05 0.000338205 0.000102943 -0.00026922 -5.11977e-05 1.64773e-05 3.46906e-05 -7.11123e-05 
1519.7 0 1.25262e-05 0.0647615 -1.12494e-05 1.40865e-05 0.195447 0.000742393 -0.000255464 6.82624e-05 0.000120767 0.000835345 -0.000130071 -0.491963 0.000803153 -0.00183374 0.000113915 5.61003e-07 0.000136425 0.000887603 0.00166864 -7.37381e-05 -7.96203e-05 -0.000199713 8.72608e-05 -2.87262e-05 3.76543e-05 0.000354899 0.000108365 -0.000265829 -5.84229e-05 2.04972e-05 3.3394e-05 -7.35108e-05 
1520.05 0 2.01478e-05 0.0633881 -1.11713e-05 1.32009e-05 0.233712 0.000679382 -0.000245154 -3.07214e-06 0.000121154 0.000917384 -0.000174762 -0.472957 0.000808478 -0.00174097 2.92654e-05 -2.44692e-05 0.000131936 0.000841606 0.00181536 -1.36492e-05 -7.70967e-05 -0.000191391 6.87817e-05 -3.56285e-05 3.439e-05 0.000369811 0.000112274 -0.000260274 -6.56669e-05 2.4583e-05 3.19329e-05 -7.50429e-05 
1520.4 0 2.6744e-05 0.0616211 -1.06547e-05 1.37375e-05 0.270214 0.000608212 -0.000232952 -7.67216e-05 0.000120763 0.000993676 -0.000207982 -0.45104 0.000806174 -0.0016326 -5.65533e-05 -4.6981e-05 0.000122856 0.000787188 0.00195553 4.87516e-05 -7.33935e-05 -0.000180837 5.00282e-05 -4.27599e-05 3.10566e-05 0.00038449 0.000114554 -0.00025218 -7.28097e-05 2.84525e-05 3.02213e-05 -7.6185e-05 
1520.75 0 3.18253e-05 0.0594733 -9.73311e-06 1.52504e-05 0.304728 0.000532152 -0.000220519 -0.000154987 0.000119692 0.0010619 -0.000226631 -0.426371 0.00079671 -0.00150905 -0.000143798 -6.66479e-05 0.000110128 0.000725049 0.00208905 0.000111953 -6.89905e-05 -0.000168494 3.07944e-05 -4.98646e-05 2.84336e-05 0.000399513 0.000115246 -0.000240835 -7.95293e-05 3.17865e-05 2.87623e-05 -7.72005e-05 
1521.1 0 3.45798e-05 0.0569591 -8.60606e-06 1.64192e-05 0.337043 0.000455569 -0.000207079 -0.000239084 0.000118787 0.00112077 -0.000231032 -0.399128 0.000780145 -0.00136961 -0.000231589 -8.49949e-05 9.53619e-05 0.000657675 0.00221565 0.00017437 -6.47374e-05 -0.000154655 1.07697e-05 -5.7133e-05 2.66836e-05 0.000413503 0.00011476 -0.000225807 -8.55877e-05 3.54542e-05 2.73831e-05 -7.7317e-05 
1521.45 0 3.43962e-05 0.0540968 -7.78083e-06 1.63405e-05 0.366968 0.000380869 -0.000191172 -0.00032844 0.000118881 0.00117018 -0.000222725 -0.369501 0.000756634 -0.00121358 -0.000317671 -0.000102799 7.75924e-05 0.000587397 0.00233254 0.000233837 -5.99146e-05 -0.0001395 -9.68012e-06 -6.41575e-05 2.47961e-05 0.000425172 0.000113543 -0.00020795 -9.05009e-05 4.08605e-05 2.53803e-05 -7.63372e-05 
1521.8 0 3.14812e-05 0.0509084 -7.78262e-06 1.51047e-05 0.394321 0.0003093 -0.000174717 -0.000422443 0.000119901 0.00120938 -0.000201862 -0.337694 0.000727352 -0.00104289 -0.000401 -0.0001201 5.47784e-05 0.000515661 0.00243482 0.000289383 -5.29896e-05 -0.000123638 -2.99871e-05 -7.03896e-05 2.17659e-05 0.000434913 0.000111436 -0.000188708 -9.39621e-05 4.80002e-05 2.26341e-05 -7.48688e-05 
1522.15 0 2.65403e-05 0.0474181 -8.53896e-06 1.33179e-05 0.418938 0.000243461 -0.000161853 -0.000520785 0.000121304 0.00123706 -0.000168896 -0.30393 0.00069324 -0.000860782 -0.000481749 -0.000137773 2.73932e-05 0.000443726 0.00251997 0.000341811 -4.36961e-05 -0.000107785 -4.99537e-05 -7.63602e-05 1.77994e-05 0.000443873 0.000108049 -0.000168634 -9.60563e-05 5.58208e-05 1.95913e-05 -7.29424e-05 
1522.5 0 2.03299e-05 0.0436508 -9.42328e-06 1.18934e-05 0.440675 0.000185484 -0.000154891 -0.000622612 0.00012356 0.00125299 -0.000126655 -0.268445 0.000653734 -0.000669283 -0.000559315 -0.000157722 -1.60209e-06 0.0003728 0.00258786 0.000391294 -3.31427e-05 -9.18436e-05 -6.91735e-05 -8.29693e-05 1.33312e-05 0.000452611 0.000103488 -0.000147174 -9.72995e-05 6.37912e-05 1.62864e-05 -7.0141e-05 
1522.85 0 1.39187e-05 0.0396322 -1.03086e-05 1.11769e-05 0.45941 0.000135026 -0.000152858 -0.000726925 0.000127347 0.00125847 -7.81586e-05 -0.231488 0.000608297 -0.000470393 -0.000631835 -0.000181199 -2.99289e-05 0.000303661 0.00263865 0.000436366 -2.20667e-05 -7.56389e-05 -8.68636e-05 -9.02185e-05 8.71965e-06 0.000459516 9.84017e-05 -0.000123623 -9.81926e-05 7.18178e-05 1.23126e-05 -6.71553e-05 
1523.2 0 8.30299e-06 0.0353913 -1.12792e-05 1.06466e-05 0.475047 9.1422e-05 -0.00015424 -0.000832668 0.000132341 0.00125487 -2.51988e-05 -0.193311 0.000558124 -0.000266215 -0.000698119 -0.000207338 -5.74461e-05 0.000237273 0.00267298 0.000475806 -1.02816e-05 -5.94247e-05 -0.000103126 -9.72341e-05 5.05844e-06 0.000461794 9.33583e-05 -9.81843e-05 -9.90065e-05 7.96356e-05 7.61204e-06 -6.50295e-05 
1523.55 0 3.3026e-06 0.0309589 -1.20458e-05 9.85805e-06 0.487506 5.48437e-05 -0.000158922 -0.000939367 0.000138287 0.00124139 3.06158e-05 -0.154167 0.000504802 -5.75138e-05 -0.000758091 -0.000234314 -8.44522e-05 0.000175544 0.00269167 0.000510534 2.38263e-06 -4.27727e-05 -0.000118439 -0.000103181 2.78332e-06 0.000458993 8.83637e-05 -7.16459e-05 -9.94083e-05 8.67249e-05 3.0134e-06 -6.34351e-05 
1523.9 0 -1.91302e-06 0.0263645 -1.28049e-05 9.1582e-06 0.496726 2.51038e-05 -0.000167451 -0.00104688 0.000145608 0.00121608 8.86362e-05 -0.114318 0.000448331 0.000155037 -0.000811536 -0.000261642 -0.000110655 0.000121889 0.00269496 0.000542241 1.56269e-05 -2.5621e-05 -0.000133018 -0.000108512 1.44839e-06 0.000452727 8.33225e-05 -4.47917e-05 -9.84986e-05 9.22805e-05 -8.45092e-07 -6.16322e-05 
1524.25 0 -8.32472e-06 0.0216374 -1.41164e-05 9.02673e-06 0.502673 1.94099e-06 -0.000181367 -0.00115242 0.00015532 0.00117923 0.000148895 -0.0740268 0.000388089 0.000369029 -0.000857728 -0.000289433 -0.000135672 7.9416e-05 0.00268263 0.000570781 2.8704e-05 -8.97257e-06 -0.000146618 -0.000114331 9.4361e-07 0.000443479 7.79183e-05 -1.8112e-05 -9.60616e-05 9.5703e-05 -4.43961e-06 -5.9249e-05 
1524.6 0 -1.67578e-05 0.0168106 -1.56136e-05 9.30295e-06 0.505331 -1.41254e-05 -0.000202243 -0.00125159 0.000166409 0.00113253 0.000211795 -0.0335561 0.000324572 0.000582389 -0.000895579 -0.000316753 -0.00015809 4.79384e-05 0.00265483 0.000595057 4.05908e-05 6.94258e-06 -0.000158237 -0.000120581 9.15613e-07 0.000432182 7.15752e-05 8.80923e-06 -9.25276e-05 9.70385e-05 -8.73314e-06 -5.65463e-05 
1524.95 0 -2.72493e-05 0.0119164 -1.63711e-05 9.30959e-06 0.504705 -2.17209e-05 -0.000229896 -0.00134235 0.000176429 0.00107634 0.000277601 0.00682709 0.000258677 0.000794455 -0.000926093 -0.000342646 -0.000176341 2.53875e-05 0.00261067 0.000614459 5.10131e-05 2.25435e-05 -0.000168455 -0.00012626 5.2196e-07 0.0004208 6.4331e-05 3.61759e-05 -8.81631e-05 9.70395e-05 -1.41108e-05 -5.43626e-05 
1525.3 0 -3.90744e-05 0.006985 -1.64596e-05 8.3781e-06 0.500824 -1.95957e-05 -0.00026347 -0.00142456 0.000186913 0.00101062 0.00034656 0.0468555 0.000191167 0.00100356 -0.000951058 -0.000368578 -0.000190341 1.05823e-05 0.0025482 0.000629009 6.04532e-05 3.76141e-05 -0.000179268 -0.000131136 -1.08279e-06 0.000407678 5.65553e-05 6.33694e-05 -8.26911e-05 9.63255e-05 -2.01811e-05 -5.21253e-05 
1525.65 0 -5.17281e-05 0.00204883 -1.64138e-05 6.5021e-06 0.493743 -6.17712e-06 -0.000303214 -0.00149726 0.000201026 0.000936477 0.000418393 0.0862739 0.000123406 0.00120711 -0.000968457 -0.000396397 -0.000200285 3.51854e-06 0.00246756 0.000639424 6.94906e-05 5.15233e-05 -0.000190288 -0.000135799 -3.4011e-06 0.000389518 4.83889e-05 8.96777e-05 -7.54814e-05 9.51386e-05 -2.68943e-05 -4.81758e-05 
1526 0 -6.5426e-05 -0.00285862 -1.64462e-05 4.63425e-06 0.48353 1.95097e-05 -0.00035086 -0.00155875 0.000217836 0.000854812 0.000490316 0.124837 5.66016e-05 0.00140316 -0.000974602 -0.000425877 -0.000205714 4.8209e-06 0.00237086 0.00064594 7.86886e-05 6.35536e-05 -0.000199632 -0.000140331 -5.70169e-06 0.000366907 3.99312e-05 0.000115264 -6.63691e-05 9.34879e-05 -3.46546e-05 -4.22407e-05 
1526.35 0 -7.96088e-05 -0.00770613 -1.64917e-05 3.20609e-06 0.470274 5.67897e-05 -0.00040702 -0.00160662 0.00023401 0.000766238 0.000559267 0.162301 -8.27441e-06 0.00159049 -0.000967899 -0.000456809 -0.000205369 1.49417e-05 0.00226026 0.000647914 8.78439e-05 7.31256e-05 -0.000206719 -0.000144164 -8.88717e-06 0.000342547 3.09316e-05 0.000140968 -5.59959e-05 9.06742e-05 -4.34679e-05 -3.47907e-05 
1526.7 0 -9.26463e-05 -0.0124639 -1.62045e-05 1.36358e-06 0.454083 0.000105497 -0.000469162 -0.00163855 0.000247271 0.000673106 0.00062406 0.19843 -7.06124e-05 0.00176879 -0.000948463 -0.000489196 -0.000197831 3.35585e-05 0.00213642 0.000645364 9.599e-05 7.99972e-05 -0.000211477 -0.000146823 -1.3686e-05 0.000317335 2.16504e-05 0.000166829 -4.52199e-05 8.60577e-05 -5.29216e-05 -2.60641e-05 
1527.05 0 -0.000103638 -0.0171017 -1.54909e-05 -1.17604e-06 0.435084 0.000166012 -0.000533589 -0.00165291 0.000256445 0.000578466 0.000683003 0.232998 -0.000130788 0.0019381 -0.000917067 -0.000521152 -0.000182415 5.98849e-05 0.0019984 0.000638271 0.000102739 8.38616e-05 -0.000213457 -0.00014773 -1.94754e-05 0.000291271 1.28413e-05 0.00019204 -3.466e-05 7.98888e-05 -6.22903e-05 -1.63191e-05 
1527.4 0 -0.000112972 -0.0215899 -1.46339e-05 -3.26895e-06 0.413421 0.000237424 -0.000597303 -0.00164883 0.000259898 0.000482536 0.000733529 0.26579 -0.0001891 0.00209685 -0.000874946 -0.000550835 -0.000159343 9.25558e-05 0.00184549 0.000626063 0.000107864 8.49836e-05 -0.000212246 -0.000146837 -2.54531e-05 0.000263702 4.27791e-06 0.000216149 -2.47114e-05 7.23863e-05 -7.06898e-05 -6.23403e-06 
1527.75 0 -0.000121459 -0.0258986 -1.40483e-05 -4.68059e-06 0.389259 0.000317471 -0.000657308 -0.00162705 0.000255669 0.000384411 0.000773959 0.296604 -0.000244923 0.0022427 -0.000824097 -0.000578464 -0.000129234 0.000130279 0.00167849 0.000609241 0.000110464 8.38382e-05 -0.000208449 -0.000144668 -3.11794e-05 0.000233537 -4.39393e-06 0.000239266 -1.52921e-05 6.35323e-05 -7.79175e-05 2.98948e-06 
1528.1 0 -0.00012919 -0.0299998 -1.40199e-05 -6.18792e-06 0.362774 0.000403749 -0.000710746 -0.00158915 0.00024429 0.00028455 0.000804112 0.325257 -0.000297387 0.0023748 -0.000767304 -0.000605012 -9.25232e-05 0.000173622 0.00149809 0.000589131 0.000110294 8.01676e-05 -0.000203907 -0.00014098 -3.64143e-05 0.000201122 -1.27763e-05 0.000261368 -6.15759e-06 5.38074e-05 -8.38175e-05 1.09804e-05 
1528.45 0 -0.000135527 -0.0338691 -1.45828e-05 -7.89286e-06 0.334159 0.000494858 -0.00075656 -0.00153536 0.000229111 0.000184159 0.000824354 0.351579 -0.000345589 0.00249195 -0.000707354 -0.000631294 -4.94019e-05 0.000224093 0.00130439 0.000566646 0.000107905 7.36045e-05 -0.000199786 -0.000135685 -4.10223e-05 0.000167274 -2.04905e-05 0.000282223 2.74279e-06 4.36315e-05 -8.78506e-05 1.8981e-05 
1528.8 0 -0.000140161 -0.0374852 -1.52973e-05 -9.59629e-06 0.303616 0.00058988 -0.000795262 -0.00146429 0.000213043 8.46796e-05 0.000835142 0.375417 -0.000389114 0.00259192 -0.000645321 -0.000656976 3.36266e-07 0.000281687 0.00109934 0.000542954 0.000103223 6.41909e-05 -0.000195504 -0.000129516 -4.51559e-05 0.000131605 -2.74029e-05 0.000301386 1.12525e-05 3.32857e-05 -9.03055e-05 2.84987e-05 
1529.15 0 -0.000143114 -0.0408273 -1.54622e-05 -1.07171e-05 0.27136 0.000687587 -0.000826947 -0.00137479 0.000196652 -1.20133e-05 0.000836363 0.396634 -0.000429324 0.0026739 -0.000579593 -0.000680186 5.6605e-05 0.00034391 0.000886316 0.000518448 9.61445e-05 5.2901e-05 -0.000189629 -0.000122739 -4.9203e-05 9.37211e-05 -3.32179e-05 0.000318112 1.84178e-05 2.38874e-05 -9.15759e-05 3.96471e-05 
1529.5 0 -0.000143991 -0.0438757 -1.51278e-05 -1.05947e-05 0.237617 0.000786613 -0.000851941 -0.00126872 0.000177953 -0.000104359 0.000826561 0.415114 -0.000467383 0.00273773 -0.000508886 -0.000699005 0.000117101 0.000407631 0.000667296 0.000492085 8.81072e-05 4.15194e-05 -0.000181313 -0.00011543 -5.3872e-05 5.46385e-05 -3.76456e-05 0.000332008 2.46275e-05 1.61958e-05 -9.12825e-05 5.13698e-05 
1529.85 0 -0.000142413 -0.0466133 -1.4954e-05 -9.69801e-06 0.202619 0.000885233 -0.000872498 -0.0011496 0.000154276 -0.000191515 0.000804815 0.430759 -0.000502398 0.00278312 -0.000434852 -0.000713685 0.000178549 0.000473142 0.000443247 0.000463733 8.05151e-05 2.98488e-05 -0.000170793 -0.000108553 -5.96973e-05 1.60589e-05 -4.06508e-05 0.000343392 3.19791e-05 9.29485e-06 -8.96985e-05 6.26326e-05 
1530.2 0 -0.000138435 -0.0490259 -1.50909e-05 -8.72505e-06 0.166602 0.000981895 -0.000890278 -0.00101845 0.00012443 -0.000272225 0.00077184 0.443488 -0.00053352 0.00281024 -0.000361115 -0.000726577 0.000239988 0.000541676 0.000215066 0.000434252 7.27748e-05 1.63616e-05 -0.000158822 -0.000102553 -6.59664e-05 -2.1299e-05 -4.29742e-05 0.000352357 4.058e-05 1.57403e-06 -8.77769e-05 7.32786e-05 
1530.55 0 -0.000132432 -0.0511019 -1.49162e-05 -7.80304e-06 0.129811 0.00107561 -0.000902902 -0.000875518 8.901e-05 -0.000345404 0.000727536 0.453243 -0.000561359 0.002819 -0.000290472 -0.00073941 0.000302725 0.000611699 -1.7249e-05 0.000404268 6.30487e-05 1.0015e-06 -0.000145628 -9.69694e-05 -7.18047e-05 -5.81723e-05 -4.56534e-05 0.000359224 4.89589e-05 -7.4496e-06 -8.60392e-05 8.35067e-05 
1530.9 0 -0.000124578 -0.0528312 -1.44253e-05 -7.35775e-06 0.0924892 0.00116531 -0.000905371 -0.000722216 4.88896e-05 -0.000410435 0.000670198 0.459985 -0.000587121 0.00280791 -0.000223721 -0.000752345 0.000366874 0.000681539 -0.000253263 0.000373524 5.06403e-05 -1.56443e-05 -0.000131353 -9.19232e-05 -7.7335e-05 -9.50616e-05 -4.86333e-05 0.000364681 5.64878e-05 -1.64929e-05 -8.45953e-05 9.34594e-05 
1531.25 0 -0.000114943 -0.0542053 -1.42001e-05 -7.69429e-06 0.0548842 0.00124878 -0.000895058 -0.000559827 4.34213e-06 -0.00046633 0.000598783 0.463697 -0.000610797 0.0027764 -0.000160503 -0.00076427 0.000429545 0.000749668 -0.000490446 0.000340859 3.69411e-05 -3.29213e-05 -0.000116059 -8.74469e-05 -8.28398e-05 -0.000131282 -5.14111e-05 0.000368333 6.32044e-05 -2.42451e-05 -8.38032e-05 0.000103519 
1531.6 0 -0.000103677 -0.0552175 -1.38395e-05 -7.47591e-06 0.0172425 0.00132339 -0.000874462 -0.000390685 -4.49747e-05 -0.000511955 0.00051478 0.464375 -0.000631702 0.00272587 -0.000100844 -0.000772984 0.000487829 0.000813063 -0.000726429 0.000305614 2.34836e-05 -5.01706e-05 -9.91463e-05 -8.30668e-05 -8.77085e-05 -0.000166571 -5.37392e-05 0.000369304 6.95649e-05 -3.11236e-05 -8.33543e-05 0.000113202 
1531.95 0 -9.12671e-05 -0.0558628 -1.31285e-05 -5.46301e-06 -0.0201876 0.00138747 -0.000847945 -0.000217783 -9.94948e-05 -0.000546572 0.000419749 0.462043 -0.000649543 0.0026575 -4.5413e-05 -0.000776705 0.000541945 0.000869393 -0.000959982 0.000267156 9.70565e-06 -6.76463e-05 -8.10071e-05 -7.85635e-05 -9.1193e-05 -0.000201381 -5.53526e-05 0.000368096 7.55781e-05 -3.76766e-05 -8.2626e-05 0.000120835 
1532.3 0 -7.79326e-05 -0.0561383 -1.23362e-05 -2.46797e-06 -0.0571633 0.00143932 -0.000816673 -4.17512e-05 -0.000158066 -0.000571038 0.000314768 0.456743 -0.000663317 0.00257242 4.99598e-06 -0.000775037 0.000592302 0.000917952 -0.00118943 0.0002247 -5.44299e-06 -8.51324e-05 -6.3662e-05 -7.37213e-05 -9.35097e-05 -0.000234506 -5.64571e-05 0.00036555 8.01162e-05 -4.26962e-05 -8.18636e-05 0.000125734 
1532.65 0 -6.37913e-05 -0.0560466 -1.11688e-05 4.98916e-07 -0.0934486 0.00147812 -0.000779853 0.000138216 -0.00021769 -0.000586503 0.000202076 0.448535 -0.000672801 0.00247199 5.04341e-05 -0.00076877 0.00063712 0.000957372 -0.00141327 0.000178551 -2.09078e-05 -0.000101034 -4.81102e-05 -6.86263e-05 -9.46001e-05 -0.000264663 -5.76526e-05 0.000360878 8.26407e-05 -4.54095e-05 -8.11228e-05 0.00012922 
1533 0 -4.96638e-05 -0.0555931 -9.65328e-06 3.11124e-06 -0.128812 0.00150419 -0.000737815 0.000320872 -0.000276131 -0.000592385 8.40695e-05 0.437497 -0.00067894 0.00235611 9.17256e-05 -0.00075856 0.000675159 0.000985185 -0.00163028 0.000129112 -3.54595e-05 -0.000114564 -3.32876e-05 -6.34537e-05 -9.44729e-05 -0.000292831 -5.93369e-05 0.000353001 8.39314e-05 -4.68033e-05 -7.99891e-05 0.000132464 
1533.35 0 -3.57775e-05 -0.0547839 -7.98641e-06 4.69751e-06 -0.163031 0.00151807 -0.000690972 0.000502442 -0.000332917 -0.000587759 -3.67177e-05 0.423725 -0.000681563 0.00222511 0.000129291 -0.00074304 0.000706969 0.00100075 -0.00183815 7.59971e-05 -4.91167e-05 -0.000126422 -1.81312e-05 -5.81117e-05 -9.37818e-05 -0.00031928 -6.14668e-05 0.000341622 8.46907e-05 -4.7635e-05 -7.82426e-05 0.000135104 
1533.7 0 -2.18948e-05 -0.0536278 -5.90631e-06 5.71957e-06 -0.195894 0.00152093 -0.000639226 0.000680292 -0.000388213 -0.000573158 -0.000158255 0.407335 -0.000679725 0.00208074 0.000162068 -0.000719511 0.000732811 0.00100625 -0.00203532 1.90848e-05 -6.1683e-05 -0.000137272 -2.6095e-06 -5.25028e-05 -9.22397e-05 -0.000342058 -6.34012e-05 0.000326879 8.43693e-05 -4.76874e-05 -7.60689e-05 0.000136249 
1534.05 0 -8.32558e-06 -0.0521371 -3.78709e-06 7.27412e-06 -0.227197 0.00151385 -0.000583108 0.000854332 -0.000441306 -0.000550346 -0.000280642 0.388452 -0.000672438 0.00192271 0.000187843 -0.000686709 0.000751775 0.00100183 -0.00222171 -4.12582e-05 -7.22183e-05 -0.000146258 1.24814e-05 -4.63761e-05 -8.92735e-05 -0.000360733 -6.4034e-05 0.000309607 8.21897e-05 -4.73712e-05 -7.3395e-05 0.000135633 
1534.4 0 4.96085e-06 -0.050325 -2.53731e-06 8.67867e-06 -0.256747 0.00149639 -0.000523947 0.0010237 -0.000490384 -0.000519537 -0.000404709 0.367222 -0.000658833 0.00174985 0.000206106 -0.00064572 0.000763865 0.000984556 -0.00239604 -0.000104741 -8.07626e-05 -0.000152191 2.64599e-05 -4.01896e-05 -8.56135e-05 -0.000377598 -6.33926e-05 0.00029076 7.92208e-05 -4.78937e-05 -6.9796e-05 0.000134107 
1534.75 0 1.87861e-05 -0.0482049 -2.33697e-06 8.58729e-06 -0.284363 0.0014677 -0.000462357 0.00118628 -0.000534872 -0.000478161 -0.000529742 0.343809 -0.000638236 0.0015641 0.000218959 -0.000596669 0.000770449 0.000953799 -0.00255641 -0.000170607 -8.84347e-05 -0.000155373 3.96846e-05 -3.42134e-05 -8.17865e-05 -0.000393328 -6.22806e-05 0.000270132 7.69785e-05 -4.94541e-05 -6.60092e-05 0.000132112 
1535.1 0 3.34875e-05 -0.0457928 -2.39096e-06 7.39814e-06 -0.309888 0.00142777 -0.000397242 0.00134124 -0.000575196 -0.000426212 -0.000655074 0.318389 -0.000610082 0.00136788 0.000227219 -0.000537606 0.000772218 0.000911391 -0.00270276 -0.000236631 -9.57065e-05 -0.000156405 5.20716e-05 -2.6961e-05 -7.68159e-05 -0.000405616 -6.07911e-05 0.000246997 7.53336e-05 -5.121e-05 -6.25812e-05 0.000128707 
1535.45 0 4.84309e-05 -0.0431085 -2.14771e-06 6.56123e-06 -0.333176 0.00137578 -0.000327785 0.00148816 -0.000610008 -0.000367586 -0.000781507 0.291141 -0.000574846 0.00116018 0.000229852 -0.000468993 0.000767033 0.000858198 -0.00283485 -0.000299651 -0.000101718 -0.000155466 6.2709e-05 -1.78761e-05 -7.04687e-05 -0.000413679 -5.84766e-05 0.000221472 7.3811e-05 -5.24491e-05 -5.90473e-05 0.000123912 
1535.8 0 6.31424e-05 -0.0401731 -1.91426e-06 6.35883e-06 -0.354096 0.00130964 -0.000255816 0.00162552 -0.000636294 -0.000303918 -0.000908332 0.262257 -0.0005339 0.000939382 0.000227629 -0.000393274 0.000752635 0.000794296 -0.00294922 -0.000357837 -0.000105917 -0.000153275 7.20627e-05 -7.74762e-06 -6.41871e-05 -0.000418781 -5.50385e-05 0.000194366 7.19545e-05 -5.35012e-05 -5.57498e-05 0.000119251 
1536.15 0 7.79012e-05 -0.0370064 -1.80176e-06 6.48008e-06 -0.372533 0.00122872 -0.000183835 0.00175142 -0.000653133 -0.000233945 -0.00103201 0.231943 -0.000487953 0.000706795 0.000223392 -0.000310268 0.000729848 0.000719333 -0.00304205 -0.000410893 -0.000108878 -0.000150388 8.1925e-05 3.47242e-06 -5.87731e-05 -0.000421273 -5.08242e-05 0.000165896 6.91759e-05 -5.47859e-05 -5.34909e-05 0.000115274 
1536.5 0 9.28834e-05 -0.0336309 -1.3013e-06 6.79553e-06 -0.38839 0.00113486 -0.000113014 0.00186433 -0.000662338 -0.00015788 -0.00115011 0.200407 -0.000437466 0.000464452 0.000218503 -0.000217943 0.000700407 0.000632732 -0.00311205 -0.000458025 -0.000111365 -0.000146828 9.26946e-05 1.6467e-05 -5.31657e-05 -0.000420224 -4.66091e-05 0.000135779 6.52227e-05 -5.60363e-05 -5.20844e-05 0.000110759 
1536.85 0 0.000107383 -0.0300713 -1.36285e-07 6.78582e-06 -0.401588 0.001029 -4.33284e-05 0.00196231 -0.000664728 -7.79532e-05 -0.00126311 0.167865 -0.000383533 0.000214284 0.000211755 -0.000116525 0.000665584 0.000535085 -0.00315833 -0.000498217 -0.000114089 -0.000141859 0.000102875 3.13362e-05 -4.64329e-05 -0.00041557 -4.25077e-05 0.00010404 6.00253e-05 -5.70903e-05 -5.09225e-05 0.000104575 
1537.2 0 0.000120687 -0.0263529 1.1929e-06 5.91665e-06 -0.412062 0.000908751 2.65723e-05 0.00204377 -0.000659186 3.9049e-06 -0.00137042 0.13454 -0.000326753 -4.11262e-05 0.000201601 -8.26104e-06 0.000626836 0.000428774 -0.00318046 -0.000532081 -0.000117679 -0.000135095 0.000111184 4.83804e-05 -3.89076e-05 -0.000408373 -3.78501e-05 7.048e-05 5.36623e-05 -5.76926e-05 -4.9777e-05 9.72211e-05 
1537.55 0 0.00013322 -0.0225012 2.05105e-06 4.46695e-06 -0.41977 0.000772319 9.7837e-05 0.00210966 -0.000644717 8.63234e-05 -0.00146823 0.100659 -0.000266577 -0.000299643 0.00018714 0.000105302 0.000585116 0.000316865 -0.00317915 -0.000560501 -0.000122086 -0.000127073 0.000117638 6.73776e-05 -3.06678e-05 -0.000398455 -3.26956e-05 3.50447e-05 4.62241e-05 -5.69345e-05 -4.76064e-05 8.95942e-05 
1537.9 0 0.000145466 -0.0185432 2.35615e-06 3.09102e-06 -0.424689 0.000621777 0.000170084 0.00216148 -0.00062054 0.000168259 -0.00155283 0.0664466 -0.00020347 -0.000558883 0.000168085 0.000222922 0.000540457 0.000201077 -0.00315437 -0.000582218 -0.000126333 -0.000117691 0.000122788 8.63828e-05 -2.09745e-05 -0.000385174 -2.75903e-05 -1.38845e-06 3.77855e-05 -5.40527e-05 -4.38884e-05 8.18185e-05 
1538.25 0 0.000156838 -0.0145065 1.81687e-06 2.02817e-06 -0.426816 0.000459586 0.000241927 0.00219803 -0.000586382 0.000248641 -0.00162247 0.0321295 -0.000139757 -0.000815801 0.000145841 0.000343018 0.000493154 8.16287e-05 -0.00310584 -0.000596348 -0.000129287 -0.000106368 0.000127156 0.000104256 -9.55145e-06 -0.000369057 -2.239e-05 -3.75381e-05 2.87214e-05 -4.95577e-05 -3.95964e-05 7.34396e-05 
1538.6 0 0.00016614 -0.0104182 2.11083e-07 7.36006e-07 -0.426164 0.000286188 0.00031237 0.00221649 -0.000543145 0.000326227 -0.00167559 -0.00206653 -7.67473e-05 -0.00106833 0.000122324 0.00046374 0.000445391 -4.09154e-05 -0.00303432 -0.000603945 -0.000131034 -9.30431e-05 0.000130719 0.000121329 2.62276e-06 -0.000350715 -1.69013e-05 -7.25932e-05 1.98377e-05 -4.42955e-05 -3.52079e-05 6.40638e-05 
1538.95 0 0.000172616 -0.00630465 -1.69872e-06 -1.27756e-06 -0.422767 0.000102888 0.000381443 0.00221562 -0.00049172 0.000400544 -0.00170919 -0.0359203 -1.43274e-05 -0.00131537 9.8706e-05 0.000583738 0.000399435 -0.000164822 -0.00294034 -0.000605315 -0.000132093 -7.84602e-05 0.00013322 0.000137933 1.4166e-05 -0.000329646 -1.11349e-05 -0.000106582 1.1504e-05 -3.80057e-05 -3.06058e-05 5.36662e-05 
1539.3 0 0.000175768 -0.0021928 -2.96306e-06 -3.92265e-06 -0.416675 -8.60404e-05 0.000448587 0.00219696 -0.000433086 0.000471992 -0.00172042 -0.069219 4.64362e-05 -0.00155431 7.63076e-05 0.000702743 0.000355962 -0.000288965 -0.00282331 -0.00059939 -0.000131811 -6.31091e-05 0.000135141 0.000154114 2.48899e-05 -0.000305274 -5.34826e-06 -0.000139372 3.62196e-06 -3.05379e-05 -2.5814e-05 4.20934e-05 
1539.65 0 0.000175293 0.00189063 -3.53565e-06 -6.56225e-06 -0.407951 -0.000276345 0.000512139 0.00216291 -0.000368229 0.000540745 -0.00170876 -0.101755 0.000103329 -0.00178019 5.58691e-05 0.000820935 0.000315884 -0.000412416 -0.00268418 -0.000586206 -0.000129868 -4.72068e-05 0.000136249 0.0001701 3.5253e-05 -0.000279233 5.24436e-07 -0.000170698 -3.44624e-06 -2.34631e-05 -2.11219e-05 2.85927e-05 
1540 0 0.000171621 0.00592013 -3.79413e-06 -8.73288e-06 -0.396677 -0.000465307 0.00057175 0.002116 -0.000296334 0.000605453 -0.0016754 -0.133323 0.000155708 -0.00199016 3.766e-05 0.000937787 0.000279779 -0.000533389 -0.00252653 -0.000567853 -0.000127353 -3.06385e-05 0.000135187 0.00018628 4.53961e-05 -0.000253598 6.72337e-06 -0.0002006 -1.00319e-05 -1.83017e-05 -1.64898e-05 1.33269e-05 
1540.35 0 0.000165484 0.00987058 -3.61778e-06 -1.10418e-05 -0.382951 -0.000650395 0.000627335 0.00205674 -0.000215426 0.000664585 -0.00162172 -0.163725 0.000204366 -0.00218419 2.33121e-05 0.00105063 0.000246305 -0.000650628 -0.00235238 -0.000545208 -0.000125162 -1.30568e-05 0.000131869 0.000202314 5.51457e-05 -0.000228379 1.30477e-05 -0.000229035 -1.65533e-05 -1.52401e-05 -1.11407e-05 -2.16598e-06 
1540.7 0 0.000157222 0.0137174 -2.95377e-06 -1.41604e-05 -0.366887 -0.000829572 0.000678004 0.00198448 -0.000125474 0.000718752 -0.00154829 -0.192776 0.000249122 -0.00236109 1.52819e-05 0.00115561 0.00021441 -0.000762255 -0.00216239 -0.000517701 -0.000124203 4.27979e-06 0.000127996 0.000216968 6.42691e-05 -0.000202694 1.93256e-05 -0.000256151 -2.27176e-05 -1.36038e-05 -4.71879e-06 -1.67718e-05 
1541.05 0 0.000147309 0.0174362 -2.42961e-06 -1.76083e-05 -0.348613 -0.00100159 0.000723025 0.00190173 -2.95324e-05 0.000770014 -0.00145481 -0.220302 0.000289321 -0.00251902 1.42495e-05 0.00125112 0.000184229 -0.000866307 -0.0019592 -0.00048601 -0.00012511 1.99977e-05 0.000124865 0.000229446 7.2637e-05 -0.000175707 2.52091e-05 -0.000282284 -2.90236e-05 -1.26901e-05 1.98427e-06 -3.06004e-05 
1541.4 0 0.000136457 0.0210026 -2.22658e-06 -2.08341e-05 -0.328269 -0.00116449 0.000761327 0.00181149 6.96322e-05 0.000818949 -0.00134113 -0.246139 0.000324811 -0.00265776 1.86027e-05 0.00133775 0.000157405 -0.000963478 -0.00174595 -0.000451516 -0.000128079 3.49833e-05 0.000122458 0.000240073 8.02981e-05 -0.000147646 3.02308e-05 -0.000306645 -3.58106e-05 -1.2086e-05 7.90668e-06 -4.38861e-05 
1541.75 0 0.000124293 0.024394 -1.95792e-06 -2.40817e-05 -0.306003 -0.00131636 0.000792272 0.0017131 0.000170838 0.000864306 -0.0012081 -0.270138 0.000355203 -0.00277687 2.65448e-05 0.00141601 0.000136004 -0.001054 -0.00152399 -0.000414919 -0.000132835 5.01558e-05 0.000120647 0.000249812 8.74886e-05 -0.000120364 3.40853e-05 -0.000327824 -4.2415e-05 -1.03753e-05 1.21248e-05 -5.66071e-05 
1542.1 0 0.000109663 0.027592 -1.47886e-06 -2.7704e-05 -0.281978 -0.00145611 0.000816029 0.00160462 0.000272886 0.000904049 -0.00105658 -0.292158 0.000379993 -0.00287528 3.75179e-05 0.0014855 0.000120128 -0.00113524 -0.00129534 -0.000376086 -0.000138004 6.51666e-05 0.000119715 0.000259686 9.40093e-05 -9.42784e-05 3.67342e-05 -0.000345478 -4.84051e-05 -6.42761e-06 1.44827e-05 -6.84918e-05 
1542.45 0 9.22928e-05 0.0305795 -9.64839e-07 -3.17162e-05 -0.256368 -0.00158172 0.000832159 0.00148705 0.000373118 0.000937198 -0.000886552 -0.312076 0.000399739 -0.00295434 5.18063e-05 0.00154496 0.000108561 -0.00120394 -0.0010628 -0.000335361 -0.000142111 7.91012e-05 0.000119919 0.000269914 9.96704e-05 -6.75494e-05 3.88677e-05 -0.000360183 -5.38425e-05 -6.38521e-07 1.61256e-05 -7.94495e-05 
1542.8 0 7.23483e-05 0.0333386 -2.4097e-07 -3.56543e-05 -0.229358 -0.00168996 0.000840557 0.00136419 0.000469051 0.000964138 -0.000699271 -0.329785 0.000415912 -0.003017 6.78541e-05 0.00159323 0.000100743 -0.0012602 -0.000826406 -0.000292668 -0.000145325 9.186e-05 0.000120644 0.000280093 0.000104721 -3.93043e-05 4.12728e-05 -0.00037277 -5.92463e-05 5.73545e-06 1.85822e-05 -8.96652e-05 
1543.15 0 5.03621e-05 0.0358519 7.04715e-07 -3.93176e-05 -0.201138 -0.0017782 0.000843775 0.00123795 0.000560233 0.00098507 -0.000497321 -0.345192 0.00042877 -0.00306276 8.34193e-05 0.00162969 9.65052e-05 -0.00130759 -0.000584721 -0.000247012 -0.000147883 0.000104018 0.000121095 0.000289197 0.00010847 -1.06269e-05 4.39202e-05 -0.000383497 -6.47622e-05 1.20789e-05 2.27722e-05 -9.89648e-05 
1543.5 0 2.74157e-05 0.0381049 1.74366e-06 -4.26407e-05 -0.171904 -0.0018443 0.000843472 0.00110771 0.000647173 0.000999912 -0.00028251 -0.358221 0.000437423 -0.00308784 9.7695e-05 0.00165386 9.48022e-05 -0.00134855 -0.000338992 -0.000198144 -0.000148737 0.000115768 0.000120882 0.000295843 0.000110261 1.67338e-05 4.57988e-05 -0.000391798 -6.99295e-05 1.80506e-05 2.85039e-05 -0.000107428 
1543.85 0 3.86691e-06 0.0400867 2.9544e-06 -4.52555e-05 -0.141858 -0.00188558 0.000838875 0.000973609 0.000729399 0.0010083 -5.70782e-05 -0.368808 0.000441107 -0.00309063 0.000110755 0.00166512 9.52106e-05 -0.00138224 -9.30665e-05 -0.000147607 -0.000148438 0.000126883 0.000119824 0.000298899 0.000110719 4.19303e-05 4.61695e-05 -0.00039677 -7.41983e-05 2.28602e-05 3.50713e-05 -0.00011533 
1544.2 0 -2.09847e-05 0.0417883 4.27756e-06 -4.73467e-05 -0.111204 -0.00190067 0.000830188 0.000837509 0.00080509 0.00101011 0.00017493 -0.376914 0.000440601 -0.00307267 0.000122591 0.00166222 9.8278e-05 -0.0014063 0.000150818 -9.79451e-05 -0.000148659 0.000137137 0.000118113 0.000298029 0.000110495 6.56629e-05 4.54e-05 -0.000397814 -7.70884e-05 2.67334e-05 4.14506e-05 -0.000122585 
1544.55 0 -4.70029e-05 0.0432012 5.34841e-06 -4.94736e-05 -0.0801458 -0.00189015 0.000818302 0.00070186 0.000871878 0.00100527 0.00041003 -0.382513 0.000437773 -0.00303491 0.000133116 0.00164425 0.000103693 -0.00141908 0.000391901 -5.11286e-05 -0.000149188 0.000146225 0.000116368 0.000294626 0.000108717 8.73036e-05 4.41851e-05 -0.000395379 -7.85771e-05 3.12074e-05 4.6775e-05 -0.000129256 
1544.9 0 -7.26019e-05 0.0443198 5.70949e-06 -5.13355e-05 -0.0488879 -0.00185369 0.000802375 0.00056906 0.00092707 0.000993486 0.00064608 -0.385594 0.000434456 -0.00297778 0.000141908 0.00161186 0.000110286 -0.00142076 0.000628269 -7.29234e-06 -0.000148672 0.000154172 0.000113948 0.000290004 0.000105031 0.000105459 4.27245e-05 -0.000390251 -7.91669e-05 3.66719e-05 5.13685e-05 -0.000136271 
1545.25 0 -9.66204e-05 0.0451409 5.47707e-06 -5.16941e-05 -0.0176354 -0.0017903 0.000780701 0.000440484 0.000969164 0.000975156 0.00087917 -0.386162 0.00043159 -0.00290354 0.000146621 0.00156624 0.000119375 -0.00141222 0.000858316 3.35836e-05 -0.000147226 0.000161004 0.00010866 0.000283613 0.000100566 0.000121729 4.13325e-05 -0.000383132 -7.90371e-05 4.2185e-05 5.60853e-05 -0.000143803 
1545.6 0 -0.000119093 0.0456617 5.12883e-06 -4.98841e-05 0.0134083 -0.00170027 0.000753317 0.000316987 0.000999254 0.000951474 0.00110474 -0.384243 0.000429789 -0.00281508 0.000144128 0.00150825 0.000134284 -0.00139371 0.00108263 7.07577e-05 -0.000145889 0.000166217 0.000100123 0.000274905 9.6258e-05 0.000137864 3.99683e-05 -0.000374411 -7.80714e-05 4.84955e-05 6.07118e-05 -0.000150372 
1545.95 0 -0.00014093 0.0458817 4.8948e-06 -4.64409e-05 0.0440454 -0.00158487 0.000721435 0.000199465 0.00101896 0.000923245 0.00131969 -0.379879 0.000428636 -0.00271234 0.000133453 0.00143929 0.000155369 -0.00136554 0.00130208 0.000104868 -0.00014388 0.000169733 9.01073e-05 0.000264376 9.2535e-05 0.000152256 3.8469e-05 -0.000363949 -7.63517e-05 5.71273e-05 6.47621e-05 -0.00015556 
1546.3 0 -0.000162991 0.0458038 4.3469e-06 -4.18693e-05 0.0740833 -0.00144642 0.000685168 8.81992e-05 0.00102985 0.000891554 0.00152167 -0.373123 0.000427238 -0.00259324 0.000115574 0.00136047 0.000179861 -0.00132888 0.00151513 0.000136849 -0.000139054 0.000171824 7.90325e-05 0.000252507 8.935e-05 0.000162787 3.66321e-05 -0.000351675 -7.39488e-05 6.71583e-05 6.84819e-05 -0.000160424 
1546.65 0 -0.000184772 0.0454332 3.77325e-06 -3.70224e-05 0.103334 -0.00128742 0.000643656 -1.71149e-05 0.00103424 0.000858377 0.00170934 -0.364046 0.000424967 -0.00245731 9.22279e-05 0.00127325 0.000205149 -0.00128489 0.00171896 0.000168157 -0.000130533 0.000172425 6.6822e-05 0.000239386 8.58289e-05 0.000169969 3.43393e-05 -0.000337842 -7.09334e-05 7.6198e-05 7.2578e-05 -0.000164937 
1547 0 -0.000205189 0.0447766 3.79103e-06 -3.34559e-05 0.131618 -0.00110947 0.000596616 -0.000116084 0.00103256 0.000825412 0.00188084 -0.352732 0.000421116 -0.00230539 6.54706e-05 0.00118013 0.000230044 -0.00123368 0.00191221 0.000200039 -0.000119788 0.00017111 5.4654e-05 0.000224619 8.10981e-05 0.0001751 3.27841e-05 -0.000322695 -6.79833e-05 8.27225e-05 7.71176e-05 -0.000168716 
1547.35 0 -0.000223526 0.0438417 4.08612e-06 -3.15439e-05 0.158765 -0.000915392 0.000545612 -0.000207438 0.00102408 0.000792126 0.00203348 -0.33928 0.000416131 -0.00213821 3.57856e-05 0.0010847 0.00025379 -0.00117504 0.00209426 0.000232767 -0.000108644 0.000168098 4.24068e-05 0.000208291 7.44759e-05 0.000178418 3.27916e-05 -0.000306632 -6.57466e-05 8.69275e-05 8.12341e-05 -0.00017249 
1547.7 0 -0.000238579 0.042638 4.27449e-06 -3.06089e-05 0.184618 -0.000708223 0.000492485 -0.000289981 0.00101028 0.000755915 0.00216636 -0.323799 0.000409857 -0.0019567 3.13645e-06 0.000989842 0.000275754 -0.00110963 0.00226383 0.000266882 -9.72648e-05 0.000163757 2.91193e-05 0.00019044 6.59358e-05 0.00018037 3.36326e-05 -0.000289438 -6.38697e-05 8.84629e-05 8.45026e-05 -0.000176668 
1548.05 0 -0.000249915 0.0411754 4.34058e-06 -3.01998e-05 0.209027 -0.000488634 0.000438526 -0.000362709 0.000993517 0.000715618 0.0022786 -0.306411 0.000400577 -0.00176183 -3.09591e-05 0.000895231 0.000295581 -0.00103922 0.00241986 0.00030157 -8.65214e-05 0.000158399 1.50269e-05 0.000170623 5.69471e-05 0.000181052 3.41115e-05 -0.000269942 -6.21369e-05 8.66757e-05 8.69536e-05 -0.00018108 
1548.4 0 -0.000258512 0.0394656 4.30506e-06 -3.01912e-05 0.231852 -0.000258882 0.000385288 -0.000425713 0.000974113 0.000672625 0.00236665 -0.287248 0.0003877 -0.00155498 -6.45858e-05 0.000798659 0.000312343 -0.000966316 0.00256188 0.000334956 -7.77907e-05 0.000152837 4.26992e-07 0.000149275 4.87015e-05 0.000178738 3.33342e-05 -0.000247705 -6.04515e-05 8.27998e-05 8.84169e-05 -0.000185487 
1548.75 0 -0.000264871 0.0375225 4.42248e-06 -3.06841e-05 0.252967 -2.3987e-05 0.000334109 -0.000480113 0.000951231 0.000628794 0.00242779 -0.266449 0.000372453 -0.00133783 -9.70064e-05 0.000699922 0.000324943 -0.000892112 0.00268918 0.000365768 -7.13905e-05 0.000147213 -1.53393e-05 0.000127704 4.09667e-05 0.0001727 3.14615e-05 -0.000223658 -5.81357e-05 7.84978e-05 8.89392e-05 -0.000189203 
1549.1 0 -0.000268143 0.0353617 4.77015e-06 -3.14239e-05 0.272255 0.000212275 0.000285769 -0.000526368 0.000925106 0.000584535 0.00246203 -0.244165 0.000356569 -0.00111153 -0.000127749 0.000601132 0.000333246 -0.000816403 0.00280033 0.000393339 -6.70659e-05 0.000140985 -3.26054e-05 0.000106903 3.33535e-05 0.000164775 2.93822e-05 -0.000198622 -5.4906e-05 7.47251e-05 8.87839e-05 -0.000191214 
1549.45 0 -0.000267785 0.0329992 5.2647e-06 -3.16676e-05 0.289615 0.000446824 0.000240803 -0.000564026 0.000897078 0.00053854 0.00246997 -0.220553 0.000340946 -0.000876223 -0.000156655 0.000504459 0.000337502 -0.000739581 0.00289253 0.000418583 -6.42167e-05 0.000133671 -5.07866e-05 8.76235e-05 2.615e-05 0.000156197 2.73762e-05 -0.00017244 -5.15311e-05 7.23954e-05 8.77377e-05 -0.000190944 
1549.8 0 -0.00026388 0.0304519 6.05053e-06 -3.10566e-05 0.30496 0.000675883 0.000199499 -0.000593077 0.000867484 0.000489537 0.00245357 -0.195778 0.000324629 -0.000633169 -0.000184668 0.000409963 0.000337746 -0.000663384 0.00296199 0.000443201 -6.18926e-05 0.000125598 -6.87675e-05 6.99588e-05 1.93573e-05 0.000147164 2.54405e-05 -0.000144045 -4.88738e-05 7.20901e-05 8.62142e-05 -0.000187985 
1550.15 0 -0.000257018 0.0277377 6.81192e-06 -3.05434e-05 0.318216 0.000898454 0.000161792 -0.000614821 0.000835126 0.000438544 0.00241514 -0.170006 0.000306253 -0.000385636 -0.000212472 0.000316222 0.000334742 -0.000589152 0.00300741 0.000467223 -5.90458e-05 0.000117787 -8.58675e-05 5.33928e-05 1.32463e-05 0.00013776 2.31675e-05 -0.000112642 -4.67724e-05 7.34802e-05 8.49839e-05 -0.000181782 
1550.5 0 -0.000249042 0.0248758 7.14811e-06 -3.10033e-05 0.329321 0.00111403 0.000127628 -0.000630224 0.000798262 0.000387127 0.00235515 -0.143408 0.000286157 -0.000136279 -0.000239352 0.000223959 0.000328983 -0.000516412 0.00303061 0.000490484 -5.52139e-05 0.000110692 -0.00010171 3.75406e-05 7.26112e-06 0.000127668 2.01339e-05 -7.96089e-05 -4.4993e-05 7.57339e-05 8.40329e-05 -0.000172958 
1550.85 0 -0.000240597 0.0218861 7.31381e-06 -3.16432e-05 0.338227 0.00132046 9.70369e-05 -0.000638123 0.0007551 0.000334718 0.0022751 -0.116158 0.000265091 0.00011265 -0.000265784 0.000136329 0.000319306 -0.000444794 0.00303227 0.000513399 -5.00669e-05 0.000104806 -0.000116922 2.22928e-05 -1.50416e-08 0.000117608 1.73154e-05 -4.75337e-05 -4.36634e-05 7.82402e-05 8.26386e-05 -0.000163048 
1551.2 0 -0.000230552 0.018789 7.22186e-06 -3.09689e-05 0.344896 0.00151763 6.96443e-05 -0.000637125 0.000705856 0.000279718 0.00217675 -0.0884349 0.000243083 0.000358242 -0.000292966 5.47662e-05 0.000304105 -0.000376063 0.00301251 0.000534935 -4.31614e-05 0.000100856 -0.000132343 7.90469e-06 -8.5499e-06 0.000109339 1.54666e-05 -1.694e-05 -4.1924e-05 8.05929e-05 8.07777e-05 -0.000151836 
1551.55 0 -0.000218205 0.0156043 6.51043e-06 -2.8321e-05 0.349309 0.00170669 4.535e-05 -0.000627605 0.000651725 0.000223051 0.00205913 -0.0604208 0.000219845 0.000598751 -0.00032004 -2.1388e-05 0.000283355 -0.000312747 0.00297283 0.000554779 -3.45503e-05 9.8388e-05 -0.000147212 -6.42991e-06 -1.72056e-05 0.000102714 1.33354e-05 1.34134e-05 -3.83854e-05 8.22431e-05 7.91431e-05 -0.00013855 
1551.9 0 -0.000204271 0.0123525 5.42736e-06 -2.47603e-05 0.351462 0.00188584 2.48106e-05 -0.000610955 0.000593087 0.000167034 0.00192136 -0.0322937 0.000193521 0.000833261 -0.000345953 -9.04536e-05 0.00025791 -0.00025646 0.00291387 0.000573885 -2.44992e-05 9.60687e-05 -0.000160391 -2.12458e-05 -2.62014e-05 9.64052e-05 9.71624e-06 4.45078e-05 -3.26811e-05 8.28367e-05 7.6977e-05 -0.000124118 
1552.25 0 -0.000188972 0.00905428 4.37709e-06 -2.22392e-05 0.351363 0.00205153 9.08363e-06 -0.000589264 0.000530663 0.000110129 0.00176688 -0.00422913 0.000162485 0.0010602 -0.000371861 -0.000148646 0.000227641 -0.000208271 0.00283569 0.000590934 -1.35433e-05 9.31923e-05 -0.000171988 -3.47917e-05 -3.66494e-05 9.0195e-05 5.32542e-06 7.59952e-05 -2.56949e-05 8.2347e-05 7.35108e-05 -0.000109284 
1552.6 0 -0.000171929 0.00573033 3.53782e-06 -2.14068e-05 0.349033 0.00220247 -1.46317e-06 -0.000565389 0.000466031 4.90394e-05 0.00159964 0.0235969 0.000127629 0.00127834 -0.000398726 -0.000195166 0.000192028 -0.000169189 0.00273951 0.000603281 -2.58186e-06 9.01868e-05 -0.000181923 -4.5873e-05 -4.77661e-05 8.40793e-05 1.45351e-06 0.000106893 -1.87604e-05 8.092e-05 6.94048e-05 -9.30209e-05 
1552.95 0 -0.00015395 0.0024021 2.73345e-06 -2.10802e-05 0.34451 0.00233797 -7.70779e-06 -0.000542376 0.000400228 -1.56526e-05 0.00142104 0.0510101 9.04361e-05 0.00148735 -0.000425203 -0.000231155 0.000152235 -0.000139557 0.00262691 0.000610731 7.55018e-06 8.80695e-05 -0.000189492 -5.5015e-05 -5.82952e-05 7.71358e-05 -1.93563e-06 0.000136422 -1.23532e-05 7.90816e-05 6.48477e-05 -7.53205e-05 
1553.3 0 -0.000136031 -0.000908529 1.84034e-06 -1.93273e-05 0.337846 0.00245754 -1.01911e-05 -0.000522355 0.000333731 -8.14581e-05 0.00123312 0.077844 5.16636e-05 0.0016863 -0.000449858 -0.000255867 0.000110802 -0.000118361 0.00249899 0.000613871 1.71772e-05 8.66113e-05 -0.000195038 -6.23186e-05 -6.80076e-05 6.87511e-05 -5.16158e-06 0.000164211 -5.85311e-06 7.78763e-05 5.93549e-05 -5.75263e-05 
1553.65 0 -0.000118347 -0.00418079 1.08787e-06 -1.54025e-05 0.3291 0.00256254 -9.24854e-06 -0.000505079 0.000267027 -0.000148188 0.00103758 0.103938 1.26906e-05 0.00187377 -0.000472225 -0.000268519 6.86489e-05 -0.000104974 0.00235654 0.000611377 2.76282e-05 8.4468e-05 -0.000199345 -6.71804e-05 -7.67205e-05 6.06201e-05 -8.2141e-06 0.000190703 7.19539e-07 7.75551e-05 5.32699e-05 -4.01538e-05 
1554 0 -0.00010091 -0.00739588 6.98798e-07 -1.02773e-05 0.318342 0.00265296 -5.5877e-06 -0.000489501 0.000200481 -0.000215806 0.000834514 0.129136 -2.45644e-05 0.00204948 -0.000491183 -0.000269992 2.55324e-05 -9.99843e-05 0.0021994 0.000602547 3.90238e-05 8.13231e-05 -0.000202838 -6.97283e-05 -8.52557e-05 5.44441e-05 -1.15488e-05 0.00021717 6.26751e-06 7.72217e-05 4.71656e-05 -2.32853e-05 
1554.35 0 -8.29058e-05 -0.0105354 6.49999e-07 -5.53152e-06 0.305657 0.00272698 7.53219e-07 -0.000475788 0.000134597 -0.000282455 0.000625368 0.153284 -5.90735e-05 0.00221298 -0.000505403 -0.000260236 -1.83371e-05 -0.000103591 0.00202656 0.00058854 5.0662e-05 7.81807e-05 -0.000205443 -7.02783e-05 -9.49246e-05 4.89541e-05 -1.52622e-05 0.000244266 1.03074e-05 7.65034e-05 4.09897e-05 -7.59264e-06 
1554.7 0 -6.2719e-05 -0.0135792 7.81685e-07 -2.0009e-06 0.291145 0.00278465 9.45357e-06 -0.000465229 6.97397e-05 -0.000348027 0.000412597 0.176241 -9.05148e-05 0.00236238 -0.000514045 -0.000238284 -6.24559e-05 -0.000115764 0.00183832 0.000570518 6.27751e-05 7.59495e-05 -0.000206516 -6.88138e-05 -0.000105378 4.13962e-05 -1.86876e-05 0.000270323 1.31884e-05 7.55582e-05 3.49639e-05 6.94964e-06 
1555.05 0 -3.95972e-05 -0.0165067 7.1177e-07 9.23666e-07 0.274911 0.00282745 1.86925e-05 -0.000460304 6.88858e-06 -0.000414808 0.000196338 0.197875 -0.000118624 0.00249578 -0.000515957 -0.000205321 -0.000105695 -0.000136731 0.00163677 0.00054898 7.56591e-05 7.52341e-05 -0.000205778 -6.60973e-05 -0.000115128 3.13204e-05 -2.1496e-05 0.000293101 1.47826e-05 7.36893e-05 2.92307e-05 2.10808e-05 
1555.4 0 -1.43664e-05 -0.0193 6.47414e-08 3.97944e-06 0.257074 0.00285457 2.82557e-05 -0.000463921 -5.22021e-05 -0.000483799 -2.45316e-05 0.218058 -0.000143554 0.00261259 -0.000509832 -0.000163444 -0.000145502 -0.000164765 0.00142434 0.000524862 8.80715e-05 7.62911e-05 -0.000203037 -6.2928e-05 -0.000123451 2.03951e-05 -2.4125e-05 0.0003121 1.56029e-05 6.97465e-05 2.24034e-05 3.50432e-05 
1555.75 0 1.15981e-05 -0.0219439 -1.19059e-06 7.74587e-06 0.237764 0.00286358 4.17313e-05 -0.000476748 -0.00010746 -0.000554658 -0.000248759 0.236676 -0.000166019 0.00271312 -0.00049521 -0.000113099 -0.000181022 -0.000195637 0.00120248 0.000498468 9.94197e-05 7.84053e-05 -0.000198211 -5.83553e-05 -0.000130205 9.76173e-06 -2.71539e-05 0.000328163 1.70065e-05 6.41808e-05 1.37613e-05 4.83741e-05 
1556.1 0 3.74524e-05 -0.0244238 -2.51202e-06 1.21385e-05 0.217116 0.00285335 6.14365e-05 -0.000497352 -0.000159344 -0.0006267 -0.000473353 0.253626 -0.000185681 0.00279755 -0.000473602 -5.52043e-05 -0.000214891 -0.000227088 0.000972142 0.000468836 0.000110722 8.05446e-05 -0.000192331 -5.17202e-05 -0.000135587 -6.9884e-07 -3.05304e-05 0.00034256 1.94046e-05 5.7722e-05 4.73685e-06 6.104e-05 
1556.45 0 6.29593e-05 -0.0267259 -3.03595e-06 1.60228e-05 0.195271 0.00282496 8.63229e-05 -0.000523786 -0.000206056 -0.00069965 -0.000696706 0.26882 -0.000201959 0.0028658 -0.000446143 8.04325e-06 -0.000250126 -0.000259805 0.000734887 0.000435865 0.000121693 8.21953e-05 -0.000185866 -4.27917e-05 -0.000140129 -1.13915e-05 -3.33571e-05 0.000355699 2.22543e-05 4.98137e-05 -3.83803e-06 7.4405e-05 
1556.8 0 8.77498e-05 -0.0288376 -2.60634e-06 1.84425e-05 0.172372 0.00277895 0.000115827 -0.000554142 -0.000245673 -0.000775514 -0.00091779 0.282176 -0.00021558 0.00291806 -0.000410945 7.478e-05 -0.000287376 -0.000294872 0.000492017 0.000400455 0.000130184 8.4547e-05 -0.00017721 -3.14359e-05 -0.00014493 -2.22602e-05 -3.4519e-05 0.000366917 2.49602e-05 4.02169e-05 -1.17671e-05 8.84866e-05 
1557.15 0 0.000112437 -0.0307474 -1.79359e-06 1.96105e-05 0.148573 0.00271541 0.000151136 -0.000588148 -0.000278326 -0.000855975 -0.00113382 0.293623 -0.000227296 0.00295336 -0.000365565 0.000142792 -0.000326048 -0.000332165 0.000243675 0.000363269 0.000135655 8.89441e-05 -0.00016548 -1.91031e-05 -0.000150569 -3.42375e-05 -3.35454e-05 0.000376133 2.83819e-05 3.03896e-05 -1.88402e-05 0.000101308 
1557.5 0 0.000138008 -0.0324438 -8.81189e-07 2.02401e-05 0.124034 0.00263626 0.000191489 -0.000625413 -0.000304435 -0.000939134 -0.00134231 0.303105 -0.000237234 0.00296881 -0.000309044 0.00020956 -0.000366377 -0.000370595 -8.37992e-06 0.000325377 0.000139518 9.42513e-05 -0.000151305 -7.1811e-06 -0.000156078 -4.88101e-05 -3.12343e-05 0.000383414 3.33691e-05 2.12409e-05 -2.61026e-05 0.000111791 
1557.85 0 0.000164244 -0.0339162 3.38588e-07 2.11105e-05 0.0989143 0.00254296 0.000234475 -0.000664381 -0.000323994 -0.00102303 -0.00154316 0.310581 -0.000246005 0.00296261 -0.000241473 0.000273777 -0.000408207 -0.000411017 -0.000260624 0.000287365 0.000142259 9.92736e-05 -0.000135287 5.17479e-06 -0.000159898 -6.43587e-05 -2.90664e-05 0.000387848 3.89771e-05 1.2492e-05 -3.44141e-05 0.000120342 
1558.2 0 0.000189618 -0.0351581 2.06447e-06 2.304e-05 0.0733755 0.00243505 0.000279185 -0.000704555 -0.000336861 -0.00110874 -0.00173659 0.31602 -0.000253965 0.00293486 -0.000162831 0.000334451 -0.000450878 -0.00045565 -0.000511016 0.000248462 0.000143786 0.000104649 -0.000117475 1.88466e-05 -0.000161974 -7.83416e-05 -2.78298e-05 0.000389089 4.40242e-05 4.03739e-06 -4.2822e-05 0.000127827 
1558.55 0 0.000213488 -0.0361647 4.10445e-06 2.53675e-05 0.0475837 0.002313 0.000325698 -0.000746286 -0.000343749 -0.00119729 -0.0019208 0.3194 -0.000259082 0.00288547 -7.31498e-05 0.000390029 -0.000494111 -0.000505616 -0.000757942 0.000208103 0.000145001 0.000110583 -9.75651e-05 3.32896e-05 -0.000162979 -9.13965e-05 -2.71091e-05 0.000387738 4.80024e-05 -4.30929e-06 -5.02357e-05 0.00013428 
1558.9 0 0.000235915 -0.0369309 6.60633e-06 2.6561e-05 0.021706 0.00217919 0.000372996 -0.000790161 -0.000346218 -0.00128794 -0.00209435 0.320719 -0.000259253 0.00281559 2.57168e-05 0.000439461 -0.00053686 -0.000560456 -0.000999272 0.000168844 0.000146572 0.000117108 -7.62322e-05 4.82156e-05 -0.000162432 -0.000104771 -2.62492e-05 0.000383586 5.12602e-05 -1.30013e-05 -5.62301e-05 0.000138843 
1559.25 0 0.000256 -0.0374541 9.31621e-06 2.64083e-05 -0.00409307 0.00203476 0.000420407 -0.000837171 -0.000345927 -0.00137922 -0.00225683 0.319988 -0.000256508 0.00272759 0.000131027 0.000481599 -0.000577896 -0.000617101 -0.00123414 0.000133495 0.00014821 0.000124111 -5.47805e-05 6.28436e-05 -0.000160457 -0.000118222 -2.52066e-05 0.000376004 5.50851e-05 -2.15171e-05 -6.01916e-05 0.000141662 
1559.6 0 0.000273752 -0.0377343 1.18761e-05 2.59009e-05 -0.029652 0.00187979 0.000466714 -0.000886348 -0.000344446 -0.00146841 -0.00240768 0.317231 -0.000253673 0.00262253 0.000241044 0.000515135 -0.000618328 -0.000672217 -0.00146253 0.000101695 0.000150237 0.000130196 -3.39698e-05 7.59594e-05 -0.000158142 -0.000131279 -2.47461e-05 0.000364712 5.97181e-05 -2.96434e-05 -6.23421e-05 0.000143833 
1559.95 0 0.000290448 -0.037772 1.44702e-05 2.60824e-05 -0.0548129 0.00171581 0.000508344 -0.000935473 -0.00034229 -0.00155263 -0.00254721 0.31248 -0.000251785 0.00250037 0.000354015 0.000539088 -0.000658849 -0.000724889 -0.00168326 7.22953e-05 0.000152119 0.000134446 -1.3816e-05 8.74161e-05 -0.000155952 -0.000143153 -2.51244e-05 0.000349838 6.46581e-05 -3.84231e-05 -6.30303e-05 0.000146327 
1560.3 0 0.000306346 -0.0375687 1.65931e-05 2.7031e-05 -0.0794226 0.00154495 0.000543275 -0.000983794 -0.000339204 -0.00162912 -0.00267667 0.305782 -0.000250229 0.00236258 0.000467865 0.000552445 -0.000697098 -0.000774664 -0.00189456 4.43309e-05 0.00015186 0.000136904 6.69449e-06 9.70487e-05 -0.000153699 -0.000153189 -2.56974e-05 0.000332664 6.98401e-05 -4.75304e-05 -6.21876e-05 0.000149465 
1560.65 0 0.000320812 -0.0371273 1.79951e-05 2.80251e-05 -0.103331 0.00136685 0.000572558 -0.00103141 -0.00033574 -0.00169535 -0.00279615 0.297192 -0.00024773 0.00221144 0.000580585 0.000555515 -0.000730466 -0.000819747 -0.00209559 1.72234e-05 0.000148846 0.000137367 2.83184e-05 0.000104944 -0.000151467 -0.000161358 -2.5934e-05 0.000314574 7.48837e-05 -5.51593e-05 -6.04308e-05 0.00015244 
1561 0 0.000333852 -0.0364524 1.92955e-05 2.87352e-05 -0.126393 0.00118071 0.000597372 -0.00107681 -0.000332755 -0.00175145 -0.00290325 0.286777 -0.000244066 0.00204722 0.000690028 0.000550304 -0.000758013 -0.000856508 -0.0022858 -9.06953e-06 0.000144542 0.000135782 5.08274e-05 0.000111585 -0.000148785 -0.000168325 -2.5877e-05 0.000295026 7.83972e-05 -6.07044e-05 -5.82315e-05 0.000154748 
1561.35 0 0.00034576 -0.0355495 2.07389e-05 2.91499e-05 -0.148468 0.000987842 0.000617797 -0.00111618 -0.000330689 -0.00179894 -0.00299643 0.274615 -0.000239849 0.00186895 0.000794705 0.000537695 -0.00077952 -0.000881608 -0.00246365 -3.39052e-05 0.000139918 0.000133259 7.40059e-05 0.000116727 -0.000144321 -0.00017597 -2.62286e-05 0.000273225 7.96795e-05 -6.49568e-05 -5.55372e-05 0.000156287 
1561.7 0 0.000356592 -0.0344249 2.1978e-05 2.91076e-05 -0.169421 0.000789959 0.000634233 -0.00114597 -0.00032925 -0.00183689 -0.003077 0.260799 -0.000236168 0.00167777 0.000894144 0.000517064 -0.000795214 -0.000894744 -0.00262776 -5.67638e-05 0.000134772 0.000130957 9.76016e-05 0.000120271 -0.000137296 -0.00018528 -2.71901e-05 0.000249225 7.95224e-05 -6.77433e-05 -5.2519e-05 0.000156368 
1562.05 0 0.000366606 -0.0330861 2.25385e-05 2.91749e-05 -0.189128 0.000586829 0.000646653 -0.00116586 -0.000327698 -0.00186351 -0.0031463 0.245427 -0.000233677 0.00147588 0.000988253 0.000488817 -0.00080666 -0.000898897 -0.0027779 -7.91818e-05 0.00012974 0.000128695 0.000121223 0.00012322 -0.00012879 -0.000195148 -2.83397e-05 0.000223402 7.87431e-05 -6.83719e-05 -4.93157e-05 0.00015414 
1562.4 0 0.000376747 -0.0315429 2.25123e-05 2.97308e-05 -0.207476 0.000377255 0.000653354 -0.00117761 -0.000326413 -0.00188002 -0.00320265 0.228609 -0.000231538 0.00126385 0.00107654 0.000454096 -0.000814562 -0.000895948 -0.00291363 -0.000103835 0.000125926 0.000125898 0.000144419 0.000126237 -0.000120066 -0.000203109 -2.9429e-05 0.000196558 7.8233e-05 -6.79531e-05 -4.56482e-05 0.000149608 
1562.75 0 0.000387186 -0.0298078 2.25036e-05 3.00059e-05 -0.224358 0.000160908 0.000652993 -0.00118119 -0.000326715 -0.00188883 -0.00324268 0.210458 -0.000228511 0.00104158 0.00115858 0.000413177 -0.000816878 -0.000884925 -0.00303354 -0.000133111 0.000122935 0.000122022 0.000166322 0.000128575 -0.000110466 -0.00020704 -3.05922e-05 0.000169323 7.85255e-05 -6.81747e-05 -4.11538e-05 0.000143557 
1563.1 0 0.000396376 -0.0278952 2.23924e-05 2.90844e-05 -0.239675 -6.16852e-05 0.000646867 -0.00117508 -0.000328781 -0.0018895 -0.00326368 0.191098 -0.000223496 0.000809293 0.00123504 0.000366034 -0.000811197 -0.000865356 -0.00313527 -0.000167334 0.000119443 0.000116559 0.000186 0.000129021 -9.88798e-05 -0.000207342 -3.21262e-05 0.000141327 7.93863e-05 -6.90859e-05 -3.61665e-05 0.000136313 
1563.45 0 0.000402521 -0.0258191 2.19557e-05 2.71821e-05 -0.25334 -0.000289363 0.000637534 -0.00115827 -0.000331959 -0.00187921 -0.00326336 0.170664 -0.000216071 0.000568205 0.00130658 0.0003136 -0.000796831 -0.00083842 -0.00321674 -0.000205859 0.000114544 0.000109261 0.000203182 0.0001279 -8.53363e-05 -0.000205606 -3.40234e-05 0.000111282 8.04864e-05 -6.97697e-05 -3.133e-05 0.000127993 
1563.8 0 0.000404387 -0.0235942 2.16526e-05 2.58008e-05 -0.265274 -0.000519712 0.000626848 -0.00113052 -0.000335669 -0.00185717 -0.00323979 0.149296 -0.000206239 0.000320037 0.00137283 0.000258082 -0.000774627 -0.000806563 -0.00327748 -0.000249999 0.000107695 0.000100476 0.000218168 0.000126421 -7.09198e-05 -0.000203188 -3.5896e-05 7.92105e-05 8.16413e-05 -6.95475e-05 -2.64767e-05 0.000119702 
1564.15 0 0.000401824 -0.0212351 2.12283e-05 2.52889e-05 -0.275415 -0.000749101 0.000615672 -0.00109175 -0.000339532 -0.00182544 -0.00319199 0.127138 -0.000191478 6.68228e-05 0.00143325 0.000201397 -0.000746499 -0.000771632 -0.00331698 -0.000300849 9.87242e-05 9.00864e-05 0.000232181 0.000124924 -5.70589e-05 -0.000200882 -3.69152e-05 4.69942e-05 8.29417e-05 -6.78474e-05 -2.07387e-05 0.000112312 
1564.5 0 0.000396039 -0.0187566 2.03435e-05 2.44598e-05 -0.283711 -0.000972875 0.000603686 -0.00104239 -0.000344392 -0.00178545 -0.0031219 0.104342 -0.000167066 -0.000188938 0.00148688 0.000144032 -0.000714585 -0.000734016 -0.00333469 -0.000355408 8.87549e-05 7.79244e-05 0.000245989 0.000122609 -4.42315e-05 -0.000198051 -3.61794e-05 1.59674e-05 8.39181e-05 -6.40908e-05 -1.30033e-05 0.000104962 
1564.85 0 0.000388704 -0.0161754 1.97163e-05 2.22693e-05 -0.290127 -0.00118815 0.000589479 -0.000984969 -0.000350565 -0.00173621 -0.00303465 0.0810543 -0.000131376 -0.000445206 0.00153164 8.64059e-05 -0.000679071 -0.000693994 -0.00333065 -0.000408395 7.94506e-05 6.45123e-05 0.000258841 0.00011807 -3.21724e-05 -0.000193012 -3.37056e-05 -1.42544e-05 8.37993e-05 -5.8519e-05 -3.53439e-06 9.69024e-05 
1565.2 0 0.000381024 -0.0135108 2.00915e-05 1.87004e-05 -0.294635 -0.0013959 0.000572472 -0.000922188 -0.000357754 -0.00167579 -0.00293351 0.0574262 -8.74032e-05 -0.000700433 0.00156476 3.08442e-05 -0.000636912 -0.000650778 -0.00330468 -0.000456718 7.08617e-05 5.02542e-05 0.000270183 0.000111104 -2.04586e-05 -0.000185534 -3.01479e-05 -4.48109e-05 8.21444e-05 -5.25157e-05 6.05701e-06 8.83832e-05 
1565.55 0 0.000372831 -0.0107823 2.09637e-05 1.42896e-05 -0.297217 -0.00159742 0.000555665 -0.000854055 -0.000365346 -0.00160471 -0.00281786 0.0336108 -3.83589e-05 -0.000952532 0.00158248 -1.95083e-05 -0.000584617 -0.000602883 -0.00325602 -0.000500425 6.13594e-05 3.50906e-05 0.000279234 0.000102998 -8.43202e-06 -0.000177573 -2.57451e-05 -7.6366e-05 7.88621e-05 -4.70135e-05 1.511e-05 7.94814e-05 
1565.9 0 0.000362945 -0.00800691 2.17375e-05 1.00718e-05 -0.29787 -0.00179245 0.000543505 -0.000779403 -0.00037017 -0.00152649 -0.00268671 0.00976508 1.461e-05 -0.00119826 0.00158287 -6.45539e-05 -0.000523218 -0.000551398 -0.00318497 -0.000539863 5.03652e-05 1.9365e-05 0.000285434 9.45975e-05 3.5532e-06 -0.000170672 -2.06927e-05 -0.000108515 7.44592e-05 -4.12706e-05 2.39925e-05 7.08023e-05 
1566.25 0 0.000351029 -0.00520163 2.24636e-05 7.12784e-06 -0.296605 -0.00197982 0.000537037 -0.000699272 -0.000369465 -0.00144409 -0.00253946 -0.0139566 7.04544e-05 -0.00143572 0.00156875 -0.000106814 -0.000458127 -0.000498184 -0.00309381 -0.000574516 3.87807e-05 3.07697e-06 0.000289741 8.58269e-05 1.45134e-05 -0.000164628 -1.52125e-05 -0.000139994 6.96731e-05 -3.47075e-05 3.26926e-05 6.30541e-05 
1566.6 0 0.000337005 -0.00238458 2.35948e-05 5.28435e-06 -0.293448 -0.0021573 0.000533559 -0.000615549 -0.000363503 -0.00135851 -0.00237632 -0.0374036 0.000127159 -0.00166504 0.00154301 -0.000148241 -0.000393406 -0.000443998 -0.00298483 -0.000604112 2.72308e-05 -1.40972e-05 0.000293297 7.68138e-05 2.44659e-05 -0.000158874 -9.45541e-06 -0.000170264 6.36205e-05 -2.79709e-05 4.0939e-05 5.60547e-05 
1566.95 0 0.000321091 0.00042539 2.45647e-05 3.88426e-06 -0.288433 -0.00232346 0.000529987 -0.00052991 -0.000352349 -0.00126997 -0.00219886 -0.0604279 0.000182916 -0.00188636 0.0015054 -0.000188914 -0.00032936 -0.000391079 -0.00285932 -0.000629124 1.58498e-05 -3.06992e-05 0.000296329 6.81814e-05 3.3606e-05 -0.000152739 -3.1996e-06 -0.000199677 5.51945e-05 -2.15752e-05 4.85537e-05 4.90976e-05 
1567.3 0 0.000304044 0.0032096 2.42121e-05 1.83304e-06 -0.281607 -0.00247767 0.000524827 -0.000444041 -0.000334777 -0.00117755 -0.00200872 -0.0828864 0.00023883 -0.0020993 0.00145677 -0.000227651 -0.000265618 -0.000342238 -0.00271705 -0.000649494 4.96017e-06 -4.49772e-05 0.000298626 5.94894e-05 4.22675e-05 -0.000145733 3.85292e-06 -0.000227657 4.5362e-05 -1.58607e-05 5.61098e-05 4.1856e-05 
1567.65 0 0.000285943 0.00595084 2.2912e-05 -2.1107e-06 -0.273023 -0.00261971 0.00051888 -0.000359104 -0.000312148 -0.00107922 -0.00180727 -0.10464 0.000296136 -0.00230215 0.00139994 -0.000262808 -0.000201892 -0.000298746 -0.00255751 -0.000663587 -5.88508e-06 -5.65075e-05 0.000299741 4.91426e-05 5.14304e-05 -0.000137588 1.11665e-05 -0.000253737 3.54363e-05 -1.12013e-05 6.44233e-05 3.37798e-05 
1568 0 0.000266578 0.00863258 2.19713e-05 -7.15053e-06 -0.262748 -0.0027496 0.00051576 -0.000277115 -0.000286832 -0.000974358 -0.00159556 -0.125555 0.000352978 -0.00249353 0.0013351 -0.00029209 -0.000138938 -0.000260565 -0.00238221 -0.000670895 -1.75022e-05 -6.50401e-05 0.00029823 3.62417e-05 6.19079e-05 -0.000127516 1.78394e-05 -0.000278518 2.5634e-05 -7.04896e-06 7.31466e-05 2.45993e-05 
1568.35 0 0.000245237 0.0112377 2.19973e-05 -1.11844e-05 -0.250862 -0.00286644 0.000517387 -0.000200055 -0.000258641 -0.00086454 -0.00137459 -0.1455 0.000407277 -0.00267398 0.00126213 -0.000313216 -7.99489e-05 -0.000227211 -0.00219251 -0.000673419 -2.87665e-05 -7.06817e-05 0.000293164 2.14675e-05 7.34141e-05 -0.000114579 2.38597e-05 -0.000302174 1.63857e-05 -2.93847e-06 8.11605e-05 1.50437e-05 
1568.7 0 0.000220442 0.0137491 2.25091e-05 -1.34104e-05 -0.237454 -0.00296925 0.000520168 -0.000127093 -0.000226965 -0.000752618 -0.00114411 -0.164355 0.000459047 -0.00284343 0.00118349 -0.000325519 -2.86302e-05 -0.00019859 -0.00198722 -0.00067256 -3.79639e-05 -7.47253e-05 0.000285486 6.25575e-06 8.48067e-05 -9.89171e-05 2.94938e-05 -0.000324002 8.58113e-06 8.58128e-07 8.81321e-05 5.74275e-06 
1569.05 0 0.00019155 0.016151 2.2798e-05 -1.49447e-05 -0.222623 -0.00305606 0.000518412 -5.62902e-05 -0.000193078 -0.000640535 -0.000902438 -0.182004 0.000508984 -0.00299921 0.00110167 -0.000329665 1.32214e-05 -0.00017559 -0.00176557 -0.000667405 -4.50628e-05 -7.75605e-05 0.000276187 -9.02371e-06 9.4771e-05 -8.13658e-05 3.51301e-05 -0.000343814 2.39888e-06 4.34024e-06 9.37964e-05 -3.88376e-06 
1569.4 0 0.000159512 0.0184284 2.21248e-05 -1.72524e-05 -0.206478 -0.00312258 0.000509461 1.12525e-05 -0.000157399 -0.000529622 -0.000649165 -0.198343 0.000557329 -0.00313882 0.00101705 -0.000324634 4.61601e-05 -0.000159511 -0.00152941 -0.00065678 -5.08525e-05 -7.82898e-05 0.000264464 -2.34514e-05 0.000102875 -6.28488e-05 4.12726e-05 -0.000361879 -2.17062e-06 8.28386e-06 9.73546e-05 -1.42618e-05 
1569.75 0 0.000125875 0.0205673 2.02521e-05 -2.08699e-05 -0.189133 -0.00316453 0.000494085 7.25767e-05 -0.000118375 -0.000423305 -0.000388123 -0.213279 0.000604077 -0.00326102 0.000930042 -0.000309027 7.17262e-05 -0.000151446 -0.00128089 -0.000639596 -5.54297e-05 -7.72622e-05 0.000250259 -3.58062e-05 0.000109769 -4.4478e-05 4.7295e-05 -0.000378248 -5.01481e-06 1.28177e-05 9.95124e-05 -2.41511e-05 
1570.1 0 9.23356e-05 0.0225564 1.78766e-05 -2.52859e-05 -0.17071 -0.00318053 0.000475285 0.000125101 -7.65665e-05 -0.00032443 -0.000125145 -0.226727 0.000648535 -0.00336474 0.000842347 -0.000283994 9.19283e-05 -0.000151715 -0.00102199 -0.000614542 -5.90014e-05 -7.59407e-05 0.00023502 -4.66405e-05 0.000116024 -2.67463e-05 5.22258e-05 -0.000392876 -6.84109e-06 1.71087e-05 0.000101859 -3.30496e-05 
1570.45 0 5.93962e-05 0.0243849 1.56594e-05 -2.96867e-05 -0.151335 -0.00317157 0.000458271 0.000166799 -3.36338e-05 -0.000233422 0.000135361 -0.238611 0.000690416 -0.00344988 0.000754198 -0.000251441 0.000106868 -0.000159876 -0.000754643 -0.000582177 -6.13706e-05 -7.46809e-05 0.000218715 -5.69761e-05 0.000121678 -8.90563e-06 5.58833e-05 -0.000406284 -8.96346e-06 2.09213e-05 0.000104558 -4.20563e-05 
1570.8 0 2.66563e-05 0.0260412 1.43461e-05 -3.35592e-05 -0.131142 -0.00313912 0.000445572 0.000196354 1.11507e-05 -0.000151031 0.000392395 -0.248868 0.000730155 -0.00351608 0.000665246 -0.000211953 0.000113429 -0.00017534 -0.000479605 -0.000544 -6.1807e-05 -7.28664e-05 0.000200945 -6.64029e-05 0.000125951 9.67793e-06 5.85954e-05 -0.000418356 -1.16186e-05 2.44821e-05 0.000106618 -5.0607e-05 
1571.15 0 -6.09075e-06 0.0275155 1.42152e-05 -3.71628e-05 -0.110265 -0.00308338 0.000434961 0.000213016 5.84739e-05 -7.96922e-05 0.000646465 -0.257447 0.000766405 -0.00356022 0.000577775 -0.00016618 0.000108591 -0.000197397 -0.000197378 -0.000501248 -6.04229e-05 -7.02059e-05 0.000183694 -7.42129e-05 0.000128647 2.86695e-05 6.15572e-05 -0.000427547 -1.45729e-05 2.80516e-05 0.000107809 -5.75194e-05 
1571.5 0 -3.85666e-05 0.028801 1.39906e-05 -4.10969e-05 -0.0888441 -0.00300434 0.00042302 0.000215596 0.000107465 -2.09937e-05 0.000895698 -0.264303 0.000798411 -0.00357939 0.000494811 -0.00011604 9.19012e-05 -0.000224453 8.89461e-05 -0.000455563 -5.74849e-05 -6.66894e-05 0.000168463 -8.10636e-05 0.000130533 4.69798e-05 6.57472e-05 -0.000433253 -1.80218e-05 3.14021e-05 0.000108251 -6.41115e-05 
1571.85 0 -7.04195e-05 0.0298924 1.24168e-05 -4.5307e-05 -0.0670208 -0.00290252 0.000408867 0.000203605 0.000157789 2.60736e-05 0.00113589 -0.269406 0.000827508 -0.00357369 0.000417299 -6.35162e-05 6.48416e-05 -0.000253622 0.000374822 -0.000406897 -5.34883e-05 -6.24033e-05 0.000153787 -8.75312e-05 0.000131968 6.39534e-05 7.07373e-05 -0.000436754 -2.21707e-05 3.42838e-05 0.000107093 -7.12986e-05 
1572.2 0 -0.000101255 0.0307836 9.90898e-06 -4.8707e-05 -0.0449399 -0.00277998 0.000393527 0.000177329 0.000210321 6.25456e-05 0.00136465 -0.272733 0.00085409 -0.00354412 0.00034505 -1.0413e-05 2.88138e-05 -0.000282803 0.000657059 -0.000353385 -4.82231e-05 -5.69607e-05 0.000138443 -9.22653e-05 0.000132384 7.98954e-05 7.54002e-05 -0.000438862 -2.72178e-05 3.73306e-05 0.000104188 -7.77293e-05 
1572.55 0 -0.000130732 0.0314683 7.61531e-06 -5.04749e-05 -0.0227461 -0.00263805 0.000376604 0.000136049 0.000264194 8.81415e-05 0.00158215 -0.274279 0.000875802 -0.00349117 0.000278973 4.11436e-05 -1.47648e-05 -0.000311209 0.000934881 -0.00029445 -4.12232e-05 -5.02185e-05 0.000123318 -9.49192e-05 0.000131729 9.51912e-05 7.91363e-05 -0.000438933 -3.29058e-05 4.10994e-05 0.000101039 -8.23505e-05 
1572.9 0 -0.000160228 0.0319425 5.7106e-06 -5.10702e-05 -0.00058555 -0.00247674 0.000358154 8.00118e-05 0.000317125 0.000103488 0.00178764 -0.274046 0.000889963 -0.0034145 0.000219553 8.97359e-05 -6.48236e-05 -0.000337739 0.00120818 -0.000232493 -3.24e-05 -4.26702e-05 0.000109327 -9.65781e-05 0.000129479 0.000110153 8.15227e-05 -0.00043572 -3.88092e-05 4.51322e-05 9.83781e-05 -8.58365e-05 
1573.25 0 -0.00019041 0.0322041 3.68738e-06 -5.1958e-05 0.0213979 -0.00229715 0.000339164 1.11942e-05 0.000367575 0.00010905 0.00198012 -0.272057 0.000896094 -0.00331303 0.000165652 0.000135655 -0.000120683 -0.000360471 0.00147536 -0.000169759 -2.20549e-05 -3.43214e-05 9.70372e-05 -9.69093e-05 0.000123725 0.000124088 8.23019e-05 -0.000428855 -4.4033e-05 4.82414e-05 9.60883e-05 -8.93608e-05 
1573.6 0 -0.000218949 0.0322536 1.28281e-06 -5.34913e-05 0.0430665 -0.00209985 0.000319608 -6.78496e-05 0.000414527 0.000103637 0.00215818 -0.268339 0.000894692 -0.00318705 0.000116595 0.000179807 -0.000182697 -0.000377146 0.00173331 -0.000106504 -1.07524e-05 -2.54443e-05 8.6377e-05 -9.53119e-05 0.00011412 0.000135357 8.23413e-05 -0.000419046 -4.80876e-05 5.02692e-05 9.4835e-05 -9.34612e-05 
1573.95 0 -0.000243673 0.0320948 -1.88308e-06 -5.46538e-05 0.0642848 -0.00188463 0.000297512 -0.000155559 0.000457578 8.65479e-05 0.00231824 -0.262928 0.000886143 -0.00303876 7.28589e-05 0.000221862 -0.000252089 -0.000387483 0.00197972 -4.27324e-05 1.3925e-06 -1.62853e-05 7.66779e-05 -9.29062e-05 0.000102228 0.000144172 8.27511e-05 -0.000406586 -5.11009e-05 5.19031e-05 9.54044e-05 -9.86006e-05 
1574.3 0 -0.000264737 0.0317318 -5.90022e-06 -5.43688e-05 0.084917 -0.00165449 0.000270137 -0.000251732 0.000496698 5.85226e-05 0.00245576 -0.255871 0.000871281 -0.00287135 3.46575e-05 0.000259996 -0.000328415 -0.000390904 0.00221319 2.03583e-05 1.46412e-05 -8.13819e-06 6.77084e-05 -9.15614e-05 8.95363e-05 0.000153056 8.35713e-05 -0.000391516 -5.28712e-05 5.32812e-05 9.71454e-05 -0.00010501 
1574.65 0 -0.000282618 0.0311676 -1.03874e-05 -5.31205e-05 0.104833 -0.00141489 0.000235962 -0.000355039 0.000531997 1.87902e-05 0.00256891 -0.247229 0.000851463 -0.00268712 2.06856e-06 0.000292127 -0.000407981 -0.000384986 0.00243304 8.08615e-05 2.85777e-05 -2.14694e-06 5.97894e-05 -9.21294e-05 7.64885e-05 0.000162564 8.3935e-05 -0.000373632 -5.40755e-05 5.36536e-05 9.85764e-05 -0.000112312 
1575 0 -0.000297241 0.0304069 -1.45954e-05 -5.19265e-05 0.123913 -0.00116844 0.000195583 -0.000464177 0.000563643 -3.42315e-05 0.00265979 -0.237072 0.00082807 -0.00248586 -2.3933e-05 0.00031403 -0.000486494 -0.000368385 0.0026378 0.000139106 4.21503e-05 2.19062e-06 5.3501e-05 -9.52004e-05 6.37914e-05 0.000170959 8.29625e-05 -0.000353016 -5.52403e-05 5.31613e-05 9.85626e-05 -0.00012034 
1575.35 0 -0.000309213 0.0294568 -1.76198e-05 -5.07908e-05 0.142043 -0.000914857 0.000150236 -0.000578282 0.000590565 -9.86671e-05 0.00272933 -0.22548 0.000800391 -0.00226771 -4.20582e-05 0.00032187 -0.000562213 -0.000341175 0.00282466 0.000196213 5.48489e-05 5.13495e-06 4.87668e-05 -0.000100723 5.30296e-05 0.000177888 8.10868e-05 -0.000330288 -5.70185e-05 5.28195e-05 9.58703e-05 -0.000129908 
1575.7 0 -0.00032001 0.0283248 -1.97121e-05 -4.92383e-05 0.159117 -0.00065557 0.000101802 -0.00069558 0.000610141 -0.000171155 0.00277555 -0.212537 0.000767307 -0.00203488 -5.36417e-05 0.000314877 -0.000635372 -0.000304365 0.00299144 0.000251163 6.6839e-05 7.5161e-06 4.38121e-05 -0.000107759 4.35834e-05 0.000184241 7.89992e-05 -0.000305631 -6.00886e-05 5.34242e-05 9.0231e-05 -0.000141418 
1576.05 0 -0.000328866 0.0270193 -2.20633e-05 -4.77239e-05 0.175031 -0.000394375 5.15309e-05 -0.000814095 0.000621653 -0.00024906 0.00279857 -0.198335 0.000729649 -0.00178967 -6.17657e-05 0.000291998 -0.000707407 -0.000258695 0.00313706 0.000303528 7.89658e-05 1.02509e-05 3.64869e-05 -0.000115301 3.34663e-05 0.000190379 7.68525e-05 -0.000278529 -6.35981e-05 5.49194e-05 8.22285e-05 -0.000153311 
1576.4 0 -0.000333742 0.025549 -2.57755e-05 -4.65959e-05 0.189692 -0.000131774 -1.75734e-06 -0.000931174 0.000627281 -0.000328815 0.00279988 -0.182975 0.000688742 -0.00153319 -6.72757e-05 0.000251795 -0.000778751 -0.000204132 0.00325974 0.000354199 9.12698e-05 1.29419e-05 2.65357e-05 -0.000122676 2.36135e-05 0.000196261 7.51744e-05 -0.000248887 -6.62988e-05 5.65974e-05 7.27565e-05 -0.000163147 
1576.75 0 -0.000335348 0.0239248 -3.06029e-05 -4.56846e-05 0.203012 0.000133607 -5.9375e-05 -0.00104305 0.000627661 -0.000407043 0.00277659 -0.166565 0.000646101 -0.00126727 -6.82185e-05 0.000195493 -0.000847136 -0.000141877 0.00335694 0.000403099 0.000103141 1.43834e-05 1.53443e-05 -0.00012911 1.52565e-05 0.000200987 7.37508e-05 -0.000217275 -6.74796e-05 5.88598e-05 6.31716e-05 -0.000169687 
1577.1 0 -0.000334721 0.0221603 -3.43526e-05 -4.49524e-05 0.214914 0.000397964 -0.000120843 -0.00114742 0.000620438 -0.000484173 0.0027244 -0.149223 0.000602429 -0.000994635 -6.31075e-05 0.000125184 -0.000910134 -7.37799e-05 0.00342756 0.000449933 0.000115124 1.42891e-05 3.65876e-06 -0.000134628 6.43167e-06 0.000204566 7.1553e-05 -0.000184502 -6.71054e-05 6.22762e-05 5.48258e-05 -0.000172926 
1577.45 0 -0.000330215 0.0202682 -3.5903e-05 -4.40616e-05 0.225335 0.000654213 -0.000184802 -0.00124443 0.000603869 -0.00056167 0.00264344 -0.131071 0.000557019 -0.000717744 -5.3462e-05 4.03663e-05 -0.000966075 -1.56523e-09 0.00347315 0.000494525 0.000127806 1.32812e-05 -8.37766e-06 -0.00014042 -4.8744e-06 0.000207497 6.87317e-05 -0.000151045 -6.55236e-05 6.51099e-05 4.76508e-05 -0.000173304 
1577.8 0 -0.000319568 0.0182608 -3.6328e-05 -4.24574e-05 0.234223 0.000897593 -0.000248184 -0.00133424 0.000578894 -0.000637962 0.00253671 -0.112235 0.000510918 -0.000438149 -4.2792e-05 -6.07466e-05 -0.00101298 7.95474e-05 0.0034951 0.000536563 0.000139779 1.18395e-05 -2.0243e-05 -0.000147576 -1.77899e-05 0.000208589 6.65505e-05 -0.000117193 -6.30897e-05 6.5809e-05 4.05187e-05 -0.000171368 
1578.15 0 -0.000302902 0.0161535 -3.6678e-05 -4.01051e-05 0.241537 0.00112601 -0.000307625 -0.00141522 0.000547809 -0.000709621 0.00240522 -0.0928385 0.000466153 -0.000158232 -3.2812e-05 -0.000178407 -0.00105178 0.000163346 0.00349295 0.000576199 0.000150574 9.68762e-06 -3.10646e-05 -0.000156086 -2.9742e-05 0.000206859 6.53047e-05 -8.25408e-05 -5.98604e-05 6.51406e-05 3.29517e-05 -0.00016699 
1578.5 0 -0.000282321 0.0139627 -3.68516e-05 -3.81478e-05 0.247245 0.00133546 -0.00036355 -0.00148464 0.000511649 -0.000774481 0.00224892 -0.0730083 0.00042323 0.00012002 -2.18052e-05 -0.000310781 -0.00108461 0.000248507 0.00346708 0.000613733 0.000160575 6.89178e-06 -4.01624e-05 -0.000165925 -4.02792e-05 0.000203638 6.42836e-05 -4.68586e-05 -5.58381e-05 6.29048e-05 2.52782e-05 -0.0001602 
1578.85 0 -0.000258934 0.0117024 -3.68992e-05 -3.69969e-05 0.251321 0.00152057 -0.000417686 -0.00154236 0.000470232 -0.000832253 0.00207079 -0.0528752 0.000380984 0.000396723 -8.17447e-06 -0.000455348 -0.00111083 0.000332847 0.0034182 0.000649003 0.000169057 4.37285e-06 -4.75116e-05 -0.000177618 -5.00304e-05 0.000200468 6.30152e-05 -1.11563e-05 -5.08016e-05 5.89024e-05 1.77436e-05 -0.000151958 
1579.2 0 -0.000232773 0.00938606 -3.77729e-05 -3.58395e-05 0.253752 0.00167743 -0.000470809 -0.00158972 0.000423115 -0.00088272 0.00187579 -0.0325717 0.000338536 0.000671183 8.2208e-06 -0.000610766 -0.00112864 0.000416557 0.00334557 0.000681426 0.000175129 1.42257e-06 -5.31367e-05 -0.000191855 -5.90132e-05 0.000197152 6.09411e-05 2.40182e-05 -4.51161e-05 5.41467e-05 1.04468e-05 -0.000142961 
1579.55 0 -0.000204731 0.00702856 -3.97831e-05 -3.44515e-05 0.254536 0.00180491 -0.000522056 -0.00162482 0.000369074 -0.000924447 0.00166983 -0.0122312 0.000296322 0.000940058 2.7022e-05 -0.00077607 -0.00113728 0.000500927 0.00324948 0.000712371 0.00017899 -3.11038e-06 -5.73125e-05 -0.000208437 -6.67565e-05 0.000191906 5.77176e-05 5.95222e-05 -4.063e-05 5.02835e-05 3.33938e-06 -0.000133906 
1579.9 0 -0.000176771 0.00464665 -4.19965e-05 -3.35764e-05 0.253685 0.00190375 -0.000570347 -0.00164436 0.000307467 -0.000956931 0.00145805 0.00801511 0.00025339 0.00119989 4.73383e-05 -0.000948787 -0.00113707 0.000585713 0.00313314 0.000744326 0.000182673 -8.02511e-06 -6.149e-05 -0.000226187 -7.29779e-05 0.000183196 5.35824e-05 9.50582e-05 -3.82024e-05 4.75393e-05 -3.63379e-06 -0.000125093 
1580.25 0 -0.000149364 0.00225662 -4.3131e-05 -3.28836e-05 0.251219 0.00197585 -0.000616463 -0.00164849 0.000238772 -0.000980711 0.00124536 0.0280395 0.000206339 0.00144963 6.8661e-05 -0.00112571 -0.00112885 0.000669658 0.00299784 0.000776813 0.000187344 -1.19358e-05 -6.63954e-05 -0.000244406 -7.77653e-05 0.00017121 4.88787e-05 0.00012891 -3.64509e-05 4.48916e-05 -1.08463e-05 -0.000115487 
1580.6 0 -0.000122215 -0.000126093 -4.34916e-05 -3.14664e-05 0.247167 0.00202598 -0.000662217 -0.00163891 0.000162905 -0.000995513 0.00103507 0.0477162 0.00015337 0.00168787 9.08003e-05 -0.0013046 -0.00111376 0.00075276 0.00284249 0.000806201 0.000192342 -1.50616e-05 -7.12708e-05 -0.000262628 -8.02548e-05 0.000158083 4.38225e-05 0.00016143 -3.38116e-05 4.15082e-05 -1.85147e-05 -0.000104135 
1580.95 0 -9.64414e-05 -0.00248731 -4.38155e-05 -2.97771e-05 0.241565 0.00205815 -0.000708068 -0.0016157 7.97401e-05 -0.00100101 0.000827155 0.0669194 9.5647e-05 0.00191175 0.000111929 -0.0014836 -0.00109163 0.000834583 0.0026682 0.000829939 0.000196772 -1.80596e-05 -7.59199e-05 -0.000280616 -8.04222e-05 0.000146733 3.80004e-05 0.000193656 -2.94877e-05 3.69725e-05 -2.69301e-05 -9.18496e-05 
1581.3 0 -7.28446e-05 -0.00481482 -4.37014e-05 -2.85752e-05 0.234462 0.0020725 -0.000752949 -0.00157805 -8.6171e-06 -0.000998497 0.000622048 0.0855271 3.38038e-05 0.00211887 0.000128314 -0.00166002 -0.00106172 0.000913216 0.00247761 0.000847153 0.000200493 -2.18884e-05 -8.11729e-05 -0.000297181 -8.0361e-05 0.000137597 3.09228e-05 0.00022486 -2.31606e-05 3.11717e-05 -3.59679e-05 -7.9827e-05 
1581.65 0 -5.03921e-05 -0.00709565 -4.31056e-05 -2.7361e-05 0.225922 0.00206842 -0.000795046 -0.00152518 -9.85002e-05 -0.000990319 0.000422161 0.103427 -3.24369e-05 0.00230721 0.000138867 -0.0018333 -0.00102412 0.000985769 0.00227232 0.000856464 0.000203286 -2.74032e-05 -8.72457e-05 -0.000311982 -8.18009e-05 0.0001286 2.29759e-05 0.000253961 -1.55785e-05 2.42741e-05 -4.43164e-05 -6.76407e-05 
1582 0 -2.7872e-05 -0.00931427 -4.25092e-05 -2.53187e-05 0.216009 0.00204744 -0.000832468 -0.00145722 -0.000188809 -0.000975917 0.000229527 0.120514 -0.000100927 0.00247412 0.000145785 -0.00200408 -0.000980292 0.00104899 0.0020539 0.000856574 0.00020513 -3.43658e-05 -9.3002e-05 -0.000326526 -8.47194e-05 0.000118058 1.4802e-05 0.00028072 -7.79563e-06 1.68895e-05 -5.14986e-05 -5.48066e-05 
1582.35 0 -5.23606e-06 -0.0114547 -4.1536e-05 -2.28901e-05 0.2048 0.00201215 -0.000864711 -0.00137582 -0.000281343 -0.000953455 4.42337e-05 0.13669 -0.000168309 0.00261791 0.000149539 -0.00217021 -0.000932246 0.00110161 0.00182563 0.000848182 0.000206435 -4.16795e-05 -9.78969e-05 -0.000341329 -8.78063e-05 0.000106697 6.40611e-06 0.00030459 -3.75947e-07 9.44049e-06 -5.74592e-05 -4.19384e-05 
1582.7 0 1.73095e-05 -0.0135034 -3.94832e-05 -2.07774e-05 0.192373 0.00196313 -0.00089275 -0.00128344 -0.000376304 -0.000922899 -0.000134533 0.151859 -0.000233418 0.00274006 0.000147958 -0.0023281 -0.000880484 0.00114466 0.00159062 0.000832841 0.00020686 -4.84944e-05 -0.00010294 -0.000356393 -9.05108e-05 9.60922e-05 -2.61242e-06 0.000325257 5.91133e-06 2.09479e-06 -6.18852e-05 -2.94388e-05 
1583.05 0 4.11867e-05 -0.0154486 -3.68987e-05 -1.85782e-05 0.178817 0.00189989 -0.000915924 -0.00118217 -0.00047038 -0.000884693 -0.000305679 0.16593 -0.000296361 0.00284261 0.000140006 -0.0024754 -0.000823515 0.00117959 0.00135018 0.000810679 0.000205667 -5.43735e-05 -0.000108658 -0.000371962 -9.18607e-05 8.55986e-05 -1.18593e-05 0.000343623 1.07319e-05 -5.03983e-06 -6.5625e-05 -1.69301e-05 
1583.4 0 6.56863e-05 -0.0172786 -3.49725e-05 -1.60893e-05 0.164231 0.00182327 -0.000932623 -0.00107234 -0.000560391 -0.000838902 -0.000468741 0.178821 -0.000356938 0.0029247 0.000127667 -0.00261058 -0.000760524 0.0012078 0.00110564 0.000781663 0.000202691 -6.00786e-05 -0.000114061 -0.000386883 -8.88849e-05 7.35642e-05 -2.09973e-05 0.000359956 1.42444e-05 -1.22715e-05 -7.00141e-05 -3.97655e-06 
1583.75 0 8.68554e-05 -0.0189826 -3.35036e-05 -1.33403e-05 0.148715 0.00173317 -0.000941975 -0.000953316 -0.000645179 -0.000786408 -0.000623455 0.19046 -0.000415973 0.00298537 0.000113809 -0.00273198 -0.000690992 0.00122882 0.000858911 0.000746932 0.000196832 -6.55252e-05 -0.000118035 -0.00039939 -8.17888e-05 5.93046e-05 -3.01981e-05 0.000373359 1.63043e-05 -1.98466e-05 -7.49205e-05 9.09934e-06 
1584.1 0 0.000102989 -0.0205499 -3.16718e-05 -9.99702e-06 0.132377 0.00163067 -0.000942646 -0.000827105 -0.00072393 -0.000728319 -0.000765049 0.200783 -0.000473744 0.00302497 9.94362e-05 -0.00283871 -0.00061523 0.00124056 0.000610743 0.000706454 0.000187676 -6.93777e-05 -0.000120292 -0.000409207 -7.35496e-05 4.25784e-05 -3.96228e-05 0.000384228 1.74875e-05 -2.65771e-05 -7.96449e-05 2.11889e-05 
1584.45 0 0.000114621 -0.0219703 -2.8832e-05 -6.67574e-06 0.115331 0.00152163 -0.000935681 -0.000698053 -0.000795516 -0.00066453 -0.000889155 0.209735 -0.000528229 0.00304279 8.39825e-05 -0.00292944 -0.000535747 0.00124143 0.000362596 0.000660376 0.000177505 -7.13849e-05 -0.000121457 -0.000416527 -6.52142e-05 2.48777e-05 -4.90453e-05 0.000393973 1.90626e-05 -3.21716e-05 -8.4448e-05 3.17289e-05 
1584.8 0 0.000121834 -0.0232366 -2.5519e-05 -4.8117e-06 0.0976923 0.00141143 -0.000924246 -0.000570104 -0.00085925 -0.000595632 -0.00099738 0.217271 -0.00057773 0.00303837 6.78505e-05 -0.0030017 -0.000453572 0.00123228 0.000117818 0.000610901 0.000167291 -7.25439e-05 -0.00012193 -0.000420807 -5.73186e-05 8.19193e-06 -5.76712e-05 0.000401973 2.15329e-05 -3.82665e-05 -8.88629e-05 4.12298e-05 
1585.15 0 0.000125485 -0.0243429 -2.25388e-05 -4.46986e-06 0.079578 0.00130075 -0.00090778 -0.000444207 -0.000915422 -0.00052287 -0.00109193 0.223355 -0.000621959 0.00301286 5.10993e-05 -0.00305473 -0.000368709 0.00121549 -0.000121969 0.000559578 0.000156079 -7.32548e-05 -0.000121812 -0.000422363 -5.17594e-05 -7.40846e-06 -6.56181e-05 0.00040649 2.3623e-05 -4.55536e-05 -9.1396e-05 5.00967e-05 
1585.5 0 0.000127864 -0.0252836 -1.9713e-05 -4.81063e-06 0.0611047 0.00118953 -0.000883651 -0.000319344 -0.000962887 -0.000445918 -0.00117227 0.22796 -0.000661801 0.00296755 3.18696e-05 -0.00308885 -0.000283076 0.00119142 -0.000356382 0.000504593 0.00014416 -7.24425e-05 -0.000121527 -0.000422457 -4.84751e-05 -2.20562e-05 -7.31419e-05 0.000407988 2.4566e-05 -5.38408e-05 -9.11748e-05 5.88221e-05 
1585.85 0 0.000131397 -0.0260552 -1.69876e-05 -5.51265e-06 0.0423939 0.00107833 -0.000851085 -0.000195472 -0.000999368 -0.000364089 -0.00123982 0.231066 -0.000697263 0.00290361 1.03318e-05 -0.00310292 -0.000199391 0.00115848 -0.000584333 0.00044357 0.000132149 -6.99519e-05 -0.000121215 -0.000422141 -4.56608e-05 -3.60964e-05 -8.0163e-05 0.000407109 2.63443e-05 -6.32402e-05 -8.87562e-05 6.76798e-05 
1586.2 0 0.000137612 -0.0266536 -1.44239e-05 -5.78398e-06 0.0235713 0.000967379 -0.000810402 -7.27499e-05 -0.00102489 -0.000278069 -0.00129827 0.232665 -0.000727381 0.00282137 -1.01289e-05 -0.00309567 -0.000119117 0.00111682 -0.000804521 0.000377934 0.000119162 -6.7698e-05 -0.00012081 -0.000421725 -4.21315e-05 -5.02687e-05 -8.6092e-05 0.000403017 3.0512e-05 -7.32136e-05 -8.55016e-05 7.65321e-05 
1586.55 0 0.000145362 -0.0270748 -1.27379e-05 -5.23885e-06 0.00475759 0.00085495 -0.000762387 4.96544e-05 -0.00104215 -0.000189422 -0.00135025 0.232763 -0.00075207 0.0027205 -2.67457e-05 -0.00306609 -4.27346e-05 0.00106706 -0.00101511 0.000310293 0.000104683 -6.64601e-05 -0.000119487 -0.000420466 -3.7457e-05 -6.35844e-05 -9.01986e-05 0.00039543 3.60571e-05 -8.26219e-05 -8.32865e-05 8.54168e-05 
1586.9 0 0.000152796 -0.027319 -1.20516e-05 -4.71048e-06 -0.0139314 0.000737826 -0.000709143 0.000171589 -0.00105512 -0.000100392 -0.00139485 0.231372 -0.000771558 0.00260281 -3.98129e-05 -0.00301344 3.03825e-05 0.00100792 -0.00121404 0.000242238 8.85927e-05 -6.53651e-05 -0.00011591 -0.000417177 -3.19718e-05 -7.49987e-05 -9.34007e-05 0.000385173 4.1662e-05 -9.07756e-05 -8.29838e-05 9.38464e-05 
1587.25 0 0.000158828 -0.027388 -1.09961e-05 -3.8854e-06 -0.0323774 0.000615257 -0.000652386 0.000291267 -0.00106712 -1.29385e-05 -0.0014292 0.228508 -0.000786693 0.00247113 -5.28719e-05 -0.00293947 0.000101971 0.000937629 -0.00140046 0.000174467 7.07761e-05 -6.37555e-05 -0.000110125 -0.000411502 -2.64254e-05 -8.71381e-05 -9.69931e-05 0.000372967 4.7573e-05 -9.66335e-05 -8.40097e-05 0.000100855 
1587.6 0 0.000162785 -0.0272812 -8.74394e-06 -2.23187e-06 -0.0504619 0.000489178 -0.00059278 0.00040727 -0.00107672 7.19828e-05 -0.00145142 0.224201 -0.000798258 0.00232652 -6.85531e-05 -0.00284735 0.000173589 0.000855673 -0.00157465 0.0001064 5.16992e-05 -6.23503e-05 -0.000103044 -0.000402912 -2.1628e-05 -0.0001024 -0.00010063 0.000359091 5.44459e-05 -9.93586e-05 -8.60789e-05 0.000106506 
1587.95 0 0.000164726 -0.0269984 -6.06704e-06 -4.31667e-07 -0.0680733 0.000362567 -0.000530136 0.000518912 -0.00107996 0.000154415 -0.00146226 0.218491 -0.000805528 0.0021694 -8.49088e-05 -0.00273872 0.000244871 0.000762162 -0.00173705 3.76368e-05 3.19192e-05 -6.1675e-05 -9.39133e-05 -0.000390037 -1.74685e-05 -0.000119052 -0.000103134 0.000343566 6.12894e-05 -9.88366e-05 -8.86388e-05 0.000110901 
1588.3 0 0.000164794 -0.0265426 -4.07974e-06 1.27409e-06 -0.0851028 0.000237558 -0.000464636 0.000623597 -0.00107579 0.000234662 -0.00146496 0.211421 -0.000808107 0.00200016 -9.87927e-05 -0.00261385 0.00031297 0.000658477 -0.00188708 -3.09008e-05 1.24236e-05 -6.0988e-05 -8.21064e-05 -0.000372851 -1.39918e-05 -0.000134845 -0.000104822 0.000326472 6.62836e-05 -9.55024e-05 -9.03808e-05 0.00011273 
1588.65 0 0.000164229 -0.0259186 -2.94416e-06 2.80657e-06 -0.101443 0.000114051 -0.000398581 0.000717836 -0.00106464 0.000312251 -0.00146188 0.203046 -0.000807319 0.00181937 -0.000109269 -0.00247397 0.000374942 0.000548242 -0.00202277 -9.93176e-05 -5.47906e-06 -5.97273e-05 -6.98706e-05 -0.000352611 -1.19685e-05 -0.00014946 -0.000106684 0.000307981 6.85846e-05 -9.00315e-05 -9.07483e-05 0.000111367 
1589 0 0.000164915 -0.0251318 -2.71746e-06 3.44119e-06 -0.116994 -7.80535e-06 -0.000335632 0.000799729 -0.001046 0.000387163 -0.00145351 0.193435 -0.000802616 0.0016296 -0.000116108 -0.00232155 0.000430006 0.00043662 -0.00214285 -0.000170648 -2.0751e-05 -5.75609e-05 -5.86542e-05 -0.000330078 -1.04161e-05 -0.000163585 -0.00010843 0.000287805 6.87495e-05 -8.3406e-05 -9.02082e-05 0.000108209 
1589.35 0 0.000166142 -0.0241889 -3.42377e-06 2.84847e-06 -0.131661 -0.000127676 -0.000278727 0.00086913 -0.00102148 0.000460249 -0.00144048 0.182661 -0.000788952 0.00143304 -0.000118203 -0.00215747 0.000479637 0.000328099 -0.00224707 -0.000246131 -3.35041e-05 -5.36935e-05 -4.79933e-05 -0.000305552 -7.53319e-06 -0.000177427 -0.000109108 0.000265872 6.82349e-05 -7.74135e-05 -8.88461e-05 0.000103698 
1589.7 0 0.000166504 -0.0230973 -3.84597e-06 1.4805e-06 -0.145358 -0.000247059 -0.000228418 0.000927076 -0.000994162 0.000531285 -0.00142305 0.170799 -0.000763033 0.00122988 -0.000116302 -0.00198243 0.000526003 0.000224397 -0.00233384 -0.000320619 -4.49635e-05 -4.76951e-05 -3.83166e-05 -0.00028032 -3.36831e-06 -0.000191319 -0.000107629 0.000241863 6.84231e-05 -7.34998e-05 -8.6102e-05 9.75712e-05 
1590.05 0 0.000166457 -0.0218639 -3.9993e-06 8.1258e-07 -0.158002 -0.00036656 -0.000182938 0.000974601 -0.000965102 0.000599604 -0.00140079 0.157933 -0.000727857 0.00101986 -0.000111428 -0.00179929 0.000569863 0.000125282 -0.002402 -0.000388857 -5.62605e-05 -4.04349e-05 -2.93647e-05 -0.000255807 1.70154e-06 -0.000205459 -0.000103433 0.000214988 7.07634e-05 -7.17379e-05 -8.26495e-05 9.11991e-05 
1590.4 0 0.000165921 -0.0204964 -5.24205e-06 1.8097e-06 -0.169518 -0.00048555 -0.000140053 0.00101195 -0.000934989 0.00066376 -0.00137285 0.144152 -0.00068654 0.000802703 -0.000102379 -0.00161181 0.000608692 3.05141e-05 -0.0024519 -0.000450681 -6.67618e-05 -3.41696e-05 -1.9895e-05 -0.000232015 7.96344e-06 -0.000218491 -9.80785e-05 0.000186264 7.60381e-05 -7.11575e-05 -7.94159e-05 8.52977e-05 
1590.75 0 0.00016359 -0.0190042 -7.22017e-06 3.29325e-06 -0.179837 -0.000604076 -0.000101028 0.00103934 -0.000904042 0.000722362 -0.00133764 0.129552 -0.00063992 0.000579916 -8.91697e-05 -0.00142344 0.000638519 -6.05825e-05 -0.00248308 -0.00050649 -7.48604e-05 -3.10981e-05 -1.04147e-05 -0.000209032 1.50794e-05 -0.000228949 -9.37838e-05 0.000157737 8.27179e-05 -7.18413e-05 -7.68319e-05 7.94297e-05 
1591.1 0 0.000159247 -0.0173988 -8.93303e-06 3.73401e-06 -0.188896 -0.000722711 -6.88859e-05 0.00105564 -0.000869933 0.00077665 -0.00129288 0.114238 -0.000589124 0.000355177 -7.28275e-05 -0.00123506 0.000659353 -0.000150052 -0.00249534 -0.000556105 -8.1583e-05 -3.06819e-05 -1.32212e-06 -0.00018652 2.19209e-05 -0.00023591 -9.06167e-05 0.000129442 8.79418e-05 -7.45863e-05 -7.59411e-05 7.42984e-05 
1591.45 0 0.000153761 -0.0156926 -1.04922e-05 3.37774e-06 -0.196644 -0.000840117 -4.27415e-05 0.00105601 -0.000831813 0.000826657 -0.00123669 0.0983201 -0.000534447 0.000130483 -5.30445e-05 -0.00104609 0.000673737 -0.000237974 -0.00248815 -0.000599465 -8.97476e-05 -3.0722e-05 8.85327e-06 -0.000162619 2.9019e-05 -0.000238207 -8.72753e-05 9.99378e-05 9.08543e-05 -7.81489e-05 -7.6817e-05 7.03083e-05 
1591.8 0 0.000146232 -0.0138994 -1.19468e-05 2.81228e-06 -0.203044 -0.000954597 -2.00254e-05 0.0010382 -0.000791455 0.000869429 -0.00116966 0.0819097 -0.00047619 -9.24308e-05 -3.0227e-05 -0.000858973 0.000681811 -0.000319094 -0.00245983 -0.000636039 -9.97127e-05 -3.08526e-05 2.0263e-05 -0.000136434 3.76276e-05 -0.000236081 -8.28048e-05 6.87788e-05 9.20169e-05 -8.06248e-05 -7.84955e-05 6.66002e-05 
1592.15 0 0.000135433 -0.0120329 -1.31567e-05 2.42165e-06 -0.208069 -0.00106557 -1.40656e-06 0.00100675 -0.000749312 0.000902768 -0.00109121 0.0651212 -0.000414987 -0.000309394 -5.87449e-06 -0.000678361 0.000683431 -0.000388172 -0.00241193 -0.000665487 -0.000110423 -3.13482e-05 3.17115e-05 -0.000108532 4.68073e-05 -0.00023085 -7.74139e-05 3.73256e-05 9.11558e-05 -8.13474e-05 -8.07424e-05 6.21157e-05 
1592.5 0 0.000122025 -0.0101068 -1.39598e-05 2.5319e-06 -0.211701 -0.00116934 1.13309e-05 0.000967137 -0.00070507 0.000927304 -0.000999069 0.0480704 -0.000352447 -0.000518548 1.92212e-05 -0.000507848 0.000681666 -0.000444416 -0.00234834 -0.000686352 -0.000122092 -3.17172e-05 4.24676e-05 -7.93719e-05 5.57606e-05 -0.000222506 -7.16812e-05 7.65127e-06 8.82203e-05 -7.99324e-05 -8.28601e-05 5.61185e-05 
1592.85 0 0.000107023 -0.00813603 -1.47037e-05 2.25981e-06 -0.213931 -0.00126109 1.91807e-05 0.000921659 -0.000660084 0.000945064 -0.000895442 0.0308721 -0.000291642 -0.000720458 4.53605e-05 -0.000349116 0.000681018 -0.000489486 -0.00227091 -0.000699077 -0.000134874 -3.21071e-05 5.21303e-05 -4.95156e-05 6.459e-05 -0.000211488 -6.59261e-05 -1.97517e-05 8.4009e-05 -7.56634e-05 -8.28152e-05 4.85651e-05 
1593.2 0 9.19312e-05 -0.00613429 -1.55291e-05 1.08454e-06 -0.214761 -0.00134027 2.44786e-05 0.00087109 -0.000615774 0.000957706 -0.000784376 0.0136403 -0.000233418 -0.000914814 7.18549e-05 -0.000202515 0.000682777 -0.00052415 -0.00218024 -0.000707204 -0.000147118 -3.33453e-05 5.97583e-05 -2.06687e-05 7.22958e-05 -0.000199768 -6.06299e-05 -4.61682e-05 7.93562e-05 -6.83667e-05 -7.91314e-05 4.04331e-05 
1593.55 0 7.83957e-05 -0.00411331 -1.60494e-05 9.98539e-08 -0.214202 -0.00140706 2.73038e-05 0.000816826 -0.000570681 0.00096703 -0.000666636 -0.00351427 -0.000176506 -0.00110095 9.7745e-05 -6.68258e-05 0.000685016 -0.000547598 -0.0020772 -0.000712657 -0.000156845 -3.60419e-05 6.63307e-05 5.84989e-06 7.9231e-05 -0.000188374 -5.58802e-05 -7.21008e-05 7.42994e-05 -5.90601e-05 -7.26996e-05 3.37647e-05 
1593.9 0 6.56119e-05 -0.00208508 -1.64407e-05 -4.75711e-07 -0.212272 -0.00146071 2.60346e-05 0.000760835 -0.000524008 0.000973757 -0.000543195 -0.0204861 -0.000120701 -0.00127801 0.000124816 6.11487e-05 0.000686868 -0.000559204 -0.00196301 -0.000715059 -0.000163729 -4.02141e-05 7.49062e-05 3.06852e-05 8.65617e-05 -0.000177059 -5.09321e-05 -9.68556e-05 6.80295e-05 -4.98172e-05 -6.4887e-05 2.85512e-05 
1594.25 0 5.25453e-05 -6.28945e-05 -1.71158e-05 -1.11831e-06 -0.208997 -0.0015031 2.04181e-05 0.000704632 -0.000477674 0.000976145 -0.000415712 -0.0371711 -6.65588e-05 -0.00144472 0.000154371 0.000182489 0.000689129 -0.000558787 -0.00183957 -0.00071497 -0.000168997 -4.57677e-05 8.61596e-05 5.40493e-05 9.35906e-05 -0.000165735 -4.59657e-05 -0.000120248 5.96926e-05 -4.23889e-05 -5.60747e-05 2.1903e-05 
1594.6 0 3.94303e-05 0.00194112 -1.74984e-05 -1.35799e-06 -0.204407 -0.00153637 1.2735e-05 0.000648951 -0.00043402 0.000973055 -0.000284605 -0.0534632 -1.30722e-05 -0.00160174 0.0001843 0.000294091 0.0006919 -0.000546055 -0.00170854 -0.00071322 -0.000174783 -5.23653e-05 9.72847e-05 7.49042e-05 9.96317e-05 -0.000154282 -4.15264e-05 -0.000142872 4.97663e-05 -3.73173e-05 -4.68816e-05 1.20802e-05 
1594.95 0 2.56759e-05 0.00391535 -1.69829e-05 -8.02391e-07 -0.198546 -0.00156047 5.61352e-06 0.000594861 -0.000393669 0.000966505 -0.000149335 -0.0692606 4.1773e-05 -0.00175055 0.00021177 0.000392495 0.000693269 -0.000520773 -0.00156957 -0.000709902 -0.000181782 -5.90474e-05 0.000105563 9.28884e-05 0.000104378 -0.000142192 -3.69957e-05 -0.000165588 3.97213e-05 -3.34096e-05 -3.865e-05 7.91712e-07 
1595.3 0 1.03721e-05 0.00584711 -1.59808e-05 4.58015e-07 -0.191463 -0.00157329 -1.70493e-06 0.000543958 -0.000356617 0.000958826 -8.84609e-06 -0.0844685 9.90358e-05 -0.00188953 0.000235274 0.000477586 0.000689997 -0.00048381 -0.00142156 -0.000703746 -0.000188005 -6.56535e-05 0.000110656 0.000109265 0.000107736 -0.000130267 -3.17623e-05 -0.000188353 3.05224e-05 -2.99427e-05 -3.16716e-05 -9.59982e-06 
1595.65 0 -6.67523e-06 0.00772442 -1.57713e-05 2.56492e-06 -0.183215 -0.00157215 -1.16277e-05 0.000496811 -0.000322243 0.000950211 0.000136517 -0.0989945 0.000158336 -0.00201593 0.00025337 0.000550606 0.00067968 -0.000436748 -0.0012647 -0.000692145 -0.000192295 -7.31568e-05 0.000113057 0.000124205 0.000110233 -0.000119547 -2.54811e-05 -0.000210214 2.13479e-05 -2.77333e-05 -2.45499e-05 -1.76752e-05 
1596 0 -2.50326e-05 0.00953579 -1.70067e-05 5.21267e-06 -0.173862 -0.00155359 -2.43156e-05 0.000453526 -0.000289727 0.000940792 0.000284497 -0.112749 0.000218138 -0.0021287 0.000265153 0.00061121 0.000661899 -0.000380976 -0.00109934 -0.000673022 -0.000195574 -8.19621e-05 0.000113741 0.000136253 0.000112739 -0.000108711 -1.77845e-05 -0.000230782 1.09145e-05 -2.68432e-05 -1.67906e-05 -2.29585e-05 
1596.35 0 -4.52929e-05 0.0112689 -1.89776e-05 7.59744e-06 -0.163475 -0.0015153 -3.85527e-05 0.000414969 -0.000260384 0.000931992 0.00043037 -0.12565 0.000275519 -0.00222593 0.000268871 0.000659276 0.000636925 -0.00031728 -0.000925198 -0.000646036 -0.000198286 -9.1459e-05 0.00011363 0.000144742 0.000115184 -9.55512e-05 -9.40682e-06 -0.000250127 -4.2226e-07 -2.5197e-05 -9.21469e-06 -2.62353e-05 
1596.7 0 -6.686e-05 0.0129107 -2.06432e-05 9.8397e-06 -0.152132 -0.00145866 -5.48688e-05 0.000382012 -0.000234713 0.000925264 0.000571764 -0.13762 0.000326596 -0.00230534 0.000261452 0.000695477 0.000603563 -0.000245954 -0.000743716 -0.000612337 -0.000198871 -0.000101145 0.000113109 0.000150258 0.000115465 -7.88105e-05 -1.82522e-06 -0.000268715 -1.19369e-05 -2.08239e-05 -2.38132e-06 -2.79343e-05 
1597.05 0 -8.75817e-05 0.0144488 -2.19058e-05 1.25407e-05 -0.139918 -0.00138374 -7.59473e-05 0.000355371 -0.000210099 0.000922259 0.000708827 -0.148591 0.00036949 -0.0023676 0.000243278 0.00072058 0.000562461 -0.000168383 -0.000558524 -0.000575689 -0.000196195 -0.0001104 0.000113211 0.000153375 0.000113736 -5.94242e-05 4.29375e-06 -0.000286323 -2.34798e-05 -1.3994e-05 3.72289e-06 -2.85903e-05 
1597.4 0 -0.000106915 0.0158748 -2.26128e-05 1.56233e-05 -0.126919 -0.00128981 -0.000102524 0.000335462 -0.000185804 0.000924438 0.000838488 -0.158504 0.000405628 -0.00241497 0.000217116 0.000736473 0.000518264 -8.72925e-05 -0.000371914 -0.000538979 -0.000191521 -0.000118312 0.00011392 0.000154471 0.000111787 -4.03846e-05 8.56571e-06 -0.000302079 -3.37844e-05 -5.5533e-06 9.61144e-06 -3.02178e-05 
1597.75 0 -0.000125088 0.0171841 -2.22836e-05 1.87778e-05 -0.113226 -0.0011784 -0.000130369 0.000322074 -0.000162482 0.000931072 0.000955937 -0.167305 0.000436713 -0.00244861 0.000184516 0.000744474 0.000474957 -4.7149e-06 -0.000183952 -0.000502108 -0.000185903 -0.000125576 0.000113514 0.000153762 0.000109817 -2.40935e-05 1.15072e-05 -0.000315641 -4.13756e-05 4.01822e-06 1.57935e-05 -3.30253e-05 
1598.1 0 -0.000141671 0.0183728 -2.12676e-05 2.19576e-05 -0.0989379 -0.00105279 -0.000155229 0.000315751 -0.000139352 0.000941278 0.0010578 -0.174953 0.000464423 -0.00246784 0.000148023 0.000743747 0.000432265 7.87211e-05 5.52342e-06 -0.0004655 -0.000178587 -0.000134524 0.000111818 0.000150867 0.000106936 -1.01826e-05 1.4244e-05 -0.000326635 -4.71515e-05 1.38571e-05 2.14883e-05 -3.59819e-05 
1598.45 0 -0.000156356 0.0194345 -2.0402e-05 2.51131e-05 -0.0841514 -0.000916516 -0.00017705 0.000317882 -0.000115258 0.000956585 0.00114298 -0.181413 0.000491643 -0.00247146 0.000109295 0.000734428 0.000388274 0.000161675 0.000195847 -0.000428718 -0.000169793 -0.000145523 0.000109002 0.000146015 0.000102416 3.14615e-06 1.72862e-05 -0.0003344 -5.38732e-05 2.32319e-05 2.54131e-05 -3.94041e-05 
1598.8 0 -0.000168719 0.0203618 -1.94501e-05 2.74094e-05 -0.0689603 -0.000772616 -0.000196763 0.0003276 -8.84351e-05 0.000977647 0.00121215 -0.186657 0.000519449 -0.00245837 6.78035e-05 0.000717925 0.000343713 0.000242736 0.00038697 -0.00038846 -0.000160618 -0.000156587 0.000105143 0.000139954 9.62551e-05 1.60381e-05 2.08584e-05 -0.000339028 -6.34778e-05 3.29004e-05 2.81032e-05 -4.25031e-05 
1599.15 0 -0.00017769 0.0211496 -1.85676e-05 2.8247e-05 -0.0534614 -0.000622492 -0.000213227 0.00034356 -5.79552e-05 0.00100364 0.00126612 -0.190661 0.000545488 -0.00242681 2.46756e-05 0.000694323 0.000299576 0.000321843 0.000578234 -0.000341036 -0.000150838 -0.000165755 0.00010193 0.000132368 8.9541e-05 2.78895e-05 2.55827e-05 -0.000341493 -7.52742e-05 4.36588e-05 3.01622e-05 -4.43943e-05 
1599.5 0 -0.000183461 0.0217946 -1.95173e-05 2.81014e-05 -0.0377594 -0.000468189 -0.000225771 0.000366186 -2.60044e-05 0.00103378 0.00130391 -0.193403 0.000567282 -0.00237727 -1.89868e-05 0.000663111 0.000254281 0.000398882 0.000766307 -0.000286559 -0.000139121 -0.000172648 0.000100499 0.00012305 8.31614e-05 3.95995e-05 3.18042e-05 -0.000342259 -8.74808e-05 5.46288e-05 3.14189e-05 -4.72353e-05 
1599.85 0 -0.00018598 0.0222937 -2.29293e-05 2.71507e-05 -0.0219602 -0.000313497 -0.000236118 0.000396145 5.51853e-06 0.00106799 0.00132523 -0.194882 0.000584595 -0.00231226 -6.40092e-05 0.000623573 0.000208394 0.000471566 0.000948779 -0.000227582 -0.000125772 -0.000177449 9.90653e-05 0.000111971 7.68158e-05 5.17663e-05 3.80579e-05 -0.000340407 -9.91932e-05 6.39278e-05 3.17708e-05 -5.29049e-05 
1600.2 0 -0.000185548 0.0226451 -2.73262e-05 2.51064e-05 -0.00616386 -0.00015965 -0.000243875 0.000431759 3.78364e-05 0.00110772 0.00132997 -0.195103 0.000596484 -0.00223191 -0.000109538 0.000575917 0.00016565 0.000536793 0.00112529 -0.00016544 -0.000112542 -0.000180114 9.53821e-05 9.9709e-05 7.06086e-05 6.24198e-05 4.28973e-05 -0.000335647 -0.000109854 7.16329e-05 3.11176e-05 -6.05257e-05 
1600.55 0 -0.000183496 0.0228497 -3.16052e-05 2.24979e-05 0.00953157 -7.84606e-06 -0.000245668 0.000470474 7.24605e-05 0.00115442 0.00131802 -0.194076 0.000600175 -0.00213531 -0.000152768 0.000522777 0.000126582 0.000593744 0.00129409 -0.000102276 -9.91096e-05 -0.000181059 8.93103e-05 8.68416e-05 6.44641e-05 7.06277e-05 4.59723e-05 -0.000329095 -0.000119248 7.84504e-05 2.98667e-05 -6.83783e-05 
1600.9 0 -0.000180215 0.0229082 -3.56675e-05 1.95849e-05 0.0250271 0.00014014 -0.000239994 0.000511219 0.000108953 0.00120856 0.00129064 -0.191817 0.000594263 -0.0020246 -0.000191368 0.000468074 8.83557e-05 0.000643522 0.00145325 -4.15706e-05 -8.4879e-05 -0.000181001 8.203e-05 7.34021e-05 5.83148e-05 7.82826e-05 4.72477e-05 -0.000321416 -0.000127926 8.37696e-05 2.80777e-05 -7.60272e-05 
1601.25 0 -0.000175742 0.022821 -3.91842e-05 1.59932e-05 0.040225 0.000282681 -0.000228209 0.000553096 0.00014507 0.00126864 0.00124877 -0.188352 0.000580094 -0.00190261 -0.000225416 0.000415781 4.86537e-05 0.000685149 0.0016034 1.49193e-05 -7.04293e-05 -0.000179565 7.37463e-05 6.0107e-05 5.19074e-05 8.66157e-05 4.7051e-05 -0.000312211 -0.0001365 8.71093e-05 2.51844e-05 -8.42786e-05 
1601.6 0 -0.000170296 0.0225885 -4.13556e-05 1.22393e-05 0.0550298 0.000418528 -0.000211819 0.000593158 0.000179656 0.00133051 0.00119475 -0.183712 0.000558609 -0.00177005 -0.00025702 0.000368191 8.12967e-06 0.000716955 0.00174681 6.71288e-05 -5.72273e-05 -0.000176226 6.35146e-05 4.83148e-05 4.47943e-05 9.48472e-05 4.62573e-05 -0.000301126 -0.000144239 8.82779e-05 2.11967e-05 -9.24776e-05 
1601.95 0 -0.000164558 0.0222135 -4.25604e-05 9.13975e-06 0.0693503 0.000548811 -0.0001904 0.000629959 0.000214483 0.00139071 0.00113072 -0.177941 0.000530616 -0.00162673 -0.000286233 0.000324796 -3.25407e-05 0.00074091 0.00188452 0.000113168 -4.57695e-05 -0.00017147 5.17501e-05 3.8159e-05 3.85851e-05 0.000101844 4.59065e-05 -0.000288311 -0.000150887 8.88703e-05 1.65089e-05 -9.90233e-05 
1602.3 0 -0.000159708 0.0216996 -4.37932e-05 6.56137e-06 0.0831003 0.000673722 -0.000164644 0.00066492 0.000249625 0.00144885 0.00105611 -0.171087 0.000499651 -0.00147316 -0.000311154 0.000284875 -7.47697e-05 0.00075897 0.00201568 0.000150834 -3.4693e-05 -0.000164811 3.96938e-05 2.9163e-05 3.41757e-05 0.000106831 4.58635e-05 -0.000273723 -0.000157374 9.02964e-05 1.10646e-05 -0.000103834 
1602.65 0 -0.000154998 0.0210509 -4.53215e-05 3.83034e-06 0.0961993 0.000790986 -0.000136758 0.000699285 0.000282199 0.00150538 0.000972832 -0.163202 0.000469142 -0.00131057 -0.000332704 0.000248614 -0.000117933 0.000770557 0.00213828 0.000181092 -2.33572e-05 -0.000155786 2.7691e-05 2.07136e-05 3.01379e-05 0.000108907 4.57228e-05 -0.000257229 -0.000163127 9.31403e-05 5.52812e-06 -0.000107367 
1603 0 -0.000148616 0.0202734 -4.65161e-05 2.097e-07 0.108572 0.000901364 -0.000107566 0.000733635 0.000308891 0.00156179 0.000883414 -0.154346 0.000440197 -0.00114037 -0.000354253 0.000216143 -0.000159806 0.000773583 0.0022503 0.000205723 -1.11976e-05 -0.00014504 1.58497e-05 1.14982e-05 2.6114e-05 0.000108997 4.59705e-05 -0.000239161 -0.00016736 9.77883e-05 -3.61056e-07 -0.000109957 
1603.35 0 -0.000140393 0.0193746 -4.6577e-05 -4.11184e-06 0.120144 0.00100647 -7.71742e-05 0.000766554 0.000328655 0.0016202 0.000784978 -0.144584 0.000413736 -0.000964241 -0.000379014 0.000189405 -0.000198768 0.000766318 0.00235002 0.000225605 2.57007e-06 -0.000132953 3.62199e-06 2.64397e-06 2.21966e-05 0.000109103 4.77845e-05 -0.000220592 -0.000170204 0.000103159 -7.96924e-06 -0.000111731 
1603.7 0 -0.000129938 0.0183604 -4.53995e-05 -8.36499e-06 0.130848 0.00110398 -4.61911e-05 0.000795906 0.000343818 0.00167864 0.000673532 -0.133991 0.000391977 -0.000785239 -0.000407909 0.000172147 -0.000232824 0.000749682 0.00243702 0.000242924 1.79352e-05 -0.0001195 -9.0943e-06 -2.61251e-06 1.73684e-05 0.000109795 5.14782e-05 -0.000201821 -0.000171598 0.00010766 -1.6629e-05 -0.0001132 
1604.05 0 -0.000115796 0.0172368 -4.35209e-05 -1.21802e-05 0.140629 0.00118996 -1.52252e-05 0.000821386 0.000356079 0.00173135 0.000548897 -0.122642 0.00037482 -0.000604964 -0.000440134 0.000165975 -0.000260346 0.000725706 0.00251254 0.000261409 3.39988e-05 -0.000104405 -2.21437e-05 -4.00075e-06 1.11424e-05 0.000110125 5.60218e-05 -0.000182321 -0.000171477 0.000110002 -2.37976e-05 -0.000115689 
1604.4 0 -9.78693e-05 0.0160125 -4.18739e-05 -1.48045e-05 0.149436 0.0012618 1.6648e-05 0.000844815 0.00036543 0.00177509 0.000412678 -0.110612 0.000359105 -0.00042234 -0.000474587 0.000169425 -0.000281199 0.000695802 0.00257747 0.000281317 4.90825e-05 -8.77475e-05 -3.62554e-05 -4.67971e-06 4.39399e-06 0.000109573 6.02391e-05 -0.000161869 -0.000170209 0.00010978 -2.83882e-05 -0.000119633 
1604.75 0 -7.78705e-05 0.0146967 -4.06417e-05 -1.56342e-05 0.157223 0.00131709 5.10974e-05 0.00086827 0.000372161 0.0018092 0.000266827 -0.0979797 0.000343348 -0.000236906 -0.00050966 0.000181771 -0.000298314 0.000659009 0.00263095 0.000299097 6.26919e-05 -6.98029e-05 -5.21851e-05 -5.85252e-06 -2.40959e-06 0.000108266 6.34831e-05 -0.000140318 -0.000168212 0.000108111 -3.18092e-05 -0.000123961 
1605.1 0 -5.68511e-05 0.0132977 -3.89699e-05 -1.54576e-05 0.163949 0.00135347 8.67892e-05 0.00089169 0.000376511 0.00183126 0.000115804 -0.0848265 0.000328295 -5.0067e-05 -0.000543099 0.000202483 -0.000315054 0.000612184 0.00267138 0.000313861 7.58823e-05 -5.10928e-05 -6.96365e-05 -6.5683e-06 -9.50993e-06 0.000106174 6.62291e-05 -0.000116456 -0.000165153 0.000104742 -3.5722e-05 -0.000126445 
1605.45 0 -3.44766e-05 0.0118251 -3.65303e-05 -1.58083e-05 0.169578 0.00137185 0.000120287 0.000913267 0.000377754 0.00183985 -3.59207e-05 -0.0712392 0.000312926 0.00013742 -0.000573757 0.000229345 -0.000330884 0.000553406 0.0026986 0.00032804 8.84101e-05 -3.1818e-05 -8.7283e-05 -6.34083e-06 -1.62541e-05 0.000103346 6.92818e-05 -8.94814e-05 -0.000160176 9.82799e-05 -4.08441e-05 -0.000125572 
1605.8 0 -1.09906e-05 0.0102892 -3.3963e-05 -1.73591e-05 0.174083 0.0013739 0.000149384 0.000930083 0.00037589 0.00183635 -0.000187188 -0.0573077 0.000295136 0.000326265 -0.000602271 0.000260234 -0.00034505 0.000485218 0.00271215 0.000342684 9.84577e-05 -1.2943e-05 -0.000103955 -5.23388e-06 -2.14859e-05 0.000100696 7.21009e-05 -6.14822e-05 -0.000152892 8.9117e-05 -4.67739e-05 -0.000121619 
1606.15 0 1.26884e-05 0.00869913 -3.17622e-05 -1.88132e-05 0.177445 0.00135861 0.000173772 0.000941081 0.000370954 0.00182301 -0.000337321 -0.0431249 0.000274718 0.000516036 -0.000628485 0.000294508 -0.000358125 0.000412215 0.00271033 0.000357463 0.000105081 4.2329e-06 -0.000119063 -3.11033e-06 -2.49751e-05 9.94766e-05 7.37552e-05 -3.51586e-05 -0.000145339 7.89463e-05 -5.26367e-05 -0.000115753 
1606.5 0 3.60229e-05 0.00706478 -2.98714e-05 -1.9075e-05 0.179654 0.00132522 0.000193648 0.000945842 0.000362537 0.00179974 -0.000482711 -0.028785 0.000252153 0.000704598 -0.000652555 0.000332569 -0.000369811 0.000336626 0.002694 0.0003725 0.000110282 2.12284e-05 -0.000133485 3.88598e-07 -2.75619e-05 9.91122e-05 7.42212e-05 -1.02424e-05 -0.000140406 6.98208e-05 -5.76685e-05 -0.000109273 
1606.85 0 5.79774e-05 0.0053982 -2.81988e-05 -1.88795e-05 0.180709 0.00127724 0.000207704 0.000943571 0.000352091 0.00176403 -0.000619308 -0.0143771 0.00022635 0.000891348 -0.000674767 0.000373786 -0.000379317 0.000259718 0.00266501 0.000386276 0.000116747 4.03002e-05 -0.000147702 4.94785e-06 -2.91795e-05 9.81554e-05 7.34328e-05 1.48553e-05 -0.000137515 6.25658e-05 -6.17102e-05 -0.000101944 
1607.2 0 7.75185e-05 0.00371114 -2.64842e-05 -1.8661e-05 0.180611 0.00121924 0.000215034 0.000934362 0.000340239 0.00171293 -0.000748279 1.24796e-05 0.000198261 0.0010772 -0.000693378 0.000416749 -0.000385547 0.000184767 0.00262212 0.00039592 0.000124822 6.09335e-05 -0.000160297 1.00576e-05 -2.96368e-05 9.7438e-05 7.13585e-05 4.13595e-05 -0.000133621 5.61371e-05 -6.4434e-05 -9.36272e-05 
1607.55 0 9.49881e-05 0.00201276 -2.41415e-05 -1.83533e-05 0.179365 0.00115102 0.000217507 0.000920278 0.000325874 0.00164544 -0.000873412 0.0142928 0.000171172 0.00126242 -0.000707442 0.000459402 -0.000386425 0.000114862 0.00256285 0.000401146 0.000133567 8.06529e-05 -0.000170676 1.35903e-05 -3.06299e-05 9.81658e-05 6.92399e-05 6.98644e-05 -0.000127765 4.8963e-05 -6.59144e-05 -8.50505e-05 
1607.9 0 0.000111936 0.000312262 -2.16309e-05 -1.85174e-05 0.176987 0.00106941 0.000217856 0.000904432 0.000308756 0.00156412 -0.00099425 0.0283722 0.000146713 0.00144624 -0.000717842 0.000500741 -0.00038061 4.86985e-05 0.00248492 0.000402975 0.000142163 9.89418e-05 -0.000178778 1.45523e-05 -3.38361e-05 9.87283e-05 6.79614e-05 9.93768e-05 -0.000120498 3.97533e-05 -6.85223e-05 -7.62357e-05 
1608.25 0 0.000129531 -0.00137982 -1.93795e-05 -1.90438e-05 0.1735 0.000973848 0.000216119 0.000886529 0.000289422 0.0014711 -0.00110737 0.0421636 0.000125026 0.00162697 -0.000725399 0.000541552 -0.000367878 -1.77808e-05 0.00238692 0.000402454 0.000148495 0.000116841 -0.000184523 1.57869e-05 -3.86136e-05 9.70455e-05 6.69581e-05 0.000128355 -0.000111552 2.77743e-05 -7.43006e-05 -6.75841e-05 
1608.6 0 0.000147281 -0.00305286 -1.66298e-05 -1.94259e-05 0.168931 0.000866219 0.000212022 0.000862565 0.000268524 0.00136654 -0.00121089 0.0555818 0.000105059 0.00180196 -0.000729956 0.000581479 -0.000347786 -8.61704e-05 0.00226906 0.000400457 0.000149851 0.000133517 -0.000189148 2.06653e-05 -4.27033e-05 9.25451e-05 6.61422e-05 0.000156281 -0.000100414 1.44411e-05 -8.29049e-05 -6.00576e-05 
1608.95 0 0.000163445 -0.00469558 -1.34425e-05 -2.00578e-05 0.163316 0.000747107 0.000206866 0.000830434 0.000246118 0.00125093 -0.00130429 0.0685421 8.59284e-05 0.00196921 -0.000730505 0.000619187 -0.000321245 -0.000154598 0.00213275 0.000396859 0.000146608 0.000147598 -0.000193981 3.06487e-05 -4.50633e-05 8.53256e-05 6.57986e-05 0.000183415 -8.84516e-05 2.30199e-06 -9.22037e-05 -5.27359e-05 
1609.3 0 0.000177345 -0.00629601 -1.02183e-05 -2.10312e-05 0.1567 0.000616119 0.000201277 0.000791145 0.000221207 0.0011259 -0.00138525 0.0809654 6.88978e-05 0.00212737 -0.000726436 0.00065305 -0.000291176 -0.000222303 0.00197986 0.000391876 0.000141186 0.000160241 -0.000198716 4.51439e-05 -4.64474e-05 7.57038e-05 6.57182e-05 0.000209771 -7.75644e-05 -8.23184e-06 -9.94287e-05 -4.43783e-05 
1609.65 0 0.000189544 -0.00784385 -6.47451e-06 -2.18815e-05 0.149133 0.000475296 0.000194244 0.000745014 0.000193008 0.000995227 -0.00145127 0.0927788 5.54682e-05 0.00227456 -0.000718925 0.000681168 -0.000259417 -0.000289886 0.00181236 0.000387549 0.00013537 0.000173293 -0.00020274 6.16256e-05 -4.75776e-05 6.52894e-05 6.56606e-05 0.000235263 -6.7345e-05 -1.83294e-05 -0.000102822 -3.47061e-05 
1610 0 0.000199985 -0.00933133 -2.76817e-06 -2.26294e-05 0.140668 0.000327624 0.000184945 0.000691602 0.000161787 0.000864117 -0.00150222 0.103911 4.5065e-05 0.00240879 -0.000709177 0.000703508 -0.000224747 -0.000356164 0.00163096 0.000386187 0.000129342 0.000186807 -0.000205207 7.72992e-05 -4.88843e-05 5.49854e-05 6.60456e-05 0.000259703 -5.64221e-05 -2.89633e-05 -0.00010227 -2.39222e-05 
1610.35 0 0.000207976 -0.01075 -3.7995e-07 -2.35302e-05 0.131367 0.0001744 0.00017488 0.000632416 0.000128549 0.000735181 -0.00153869 0.114296 3.58469e-05 0.00252742 -0.000697423 0.000721958 -0.000185806 -0.000418758 0.0014368 0.00038806 0.000121811 0.000199918 -0.000205166 9.08825e-05 -5.07302e-05 4.35687e-05 6.70313e-05 0.000282432 -4.42445e-05 -4.03592e-05 -9.90768e-05 -1.25608e-05 
1610.7 0 0.000214239 -0.0120897 8.67709e-07 -2.46792e-05 0.121295 1.65481e-05 0.000165818 0.000569541 9.44173e-05 0.000607049 -0.00156049 0.123875 2.55928e-05 0.00262902 -0.000683413 0.000738315 -0.000142866 -0.000476215 0.00123311 0.000391355 0.000111502 0.000212449 -0.000202491 0.000102253 -5.34075e-05 3.05387e-05 6.80605e-05 0.000302946 -3.0717e-05 -5.20431e-05 -9.5009e-05 -1.53835e-06 
1611.05 0 0.000219477 -0.0133412 1.92007e-06 -2.55108e-05 0.11052 -0.000144411 0.00015875 0.000504694 6.07928e-05 0.000476808 -0.00156714 0.132588 1.30016e-05 0.00271396 -0.000666785 0.000752738 -9.62644e-05 -0.000528481 0.00102334 0.000393928 9.82439e-05 0.000223795 -0.000198403 0.000111269 -5.59315e-05 1.66615e-05 6.83722e-05 0.000321578 -1.61356e-05 -6.27019e-05 -9.16822e-05 8.11425e-06 
1611.4 0 0.000222486 -0.014497 3.85226e-06 -2.56999e-05 0.099114 -0.000308138 0.000153953 0.000439334 2.87305e-05 0.000344936 -0.00155876 0.140384 -1.62334e-06 0.00278193 -0.000647285 0.000762801 -4.68867e-05 -0.000577143 0.000809587 0.000394881 8.34373e-05 0.000233328 -0.000194505 0.00011778 -5.73473e-05 2.39359e-06 6.75802e-05 0.000338166 -1.02926e-06 -7.1355e-05 -8.9607e-05 1.60005e-05 
1611.75 0 0.000222185 -0.0155509 7.0213e-06 -2.53598e-05 0.0871573 -0.000475567 0.000150448 0.000372643 -1.66883e-06 0.000215761 -0.00153353 0.147216 -1.84715e-05 0.0028313 -0.000625533 0.00076558 3.91778e-06 -0.00062282 0.000592776 0.000394277 6.83961e-05 0.000241336 -0.000191695 0.000122308 -5.82189e-05 -1.20038e-05 6.59078e-05 0.000351472 1.38436e-05 -7.84858e-05 -8.80601e-05 2.29903e-05 
1612.1 0 0.000218326 -0.0164957 1.07075e-05 -2.44759e-05 0.0747329 -0.000644619 0.000148477 0.000303532 -3.0489e-05 9.2761e-05 -0.00148763 0.153048 -3.79552e-05 0.00286166 -0.000602314 0.000760141 5.56363e-05 -0.000663912 0.00037407 0.000391643 5.27999e-05 0.000248231 -0.000189108 0.000125402 -5.9252e-05 -2.71165e-05 6.32729e-05 0.000360626 2.76825e-05 -8.47523e-05 -8.72744e-05 3.0365e-05 
1612.45 0 0.000211056 -0.0173249 1.46081e-05 -2.2529e-05 0.0619251 -0.000809261 0.000151017 0.000233846 -5.83664e-05 -2.23539e-05 -0.00142026 0.157853 -5.91971e-05 0.00287406 -0.000578891 0.000748077 0.000108393 -0.000697814 0.000154595 0.000386302 3.66355e-05 0.000253033 -0.000185157 0.000127927 -6.03347e-05 -4.33043e-05 5.98994e-05 0.000366142 4.01766e-05 -8.95886e-05 -8.85692e-05 3.79227e-05 
1612.8 0 0.000199784 -0.0180353 1.84094e-05 -1.89376e-05 0.0488197 -0.000963984 0.000159494 0.000167717 -8.46574e-05 -0.000129202 -0.00133398 0.161607 -8.13997e-05 0.00286874 -0.000557437 0.000732428 0.000159904 -0.000722235 -6.46435e-05 0.000378547 2.15538e-05 0.000254865 -0.000180125 0.000131798 -6.14077e-05 -5.93355e-05 5.6599e-05 0.00036988 5.03173e-05 -9.32097e-05 -9.14286e-05 4.48045e-05 
1613.15 0 0.000183838 -0.0186248 2.14155e-05 -1.48506e-05 0.0355028 -0.00110598 0.000170979 0.00010822 -0.000106266 -0.000230602 -0.00123164 0.164295 -0.000105221 0.00284552 -0.000538887 0.000714033 0.000207296 -0.000737648 -0.000281854 0.0003686 7.64724e-06 0.00025526 -0.000174518 0.000137454 -6.27185e-05 -7.46409e-05 5.29596e-05 0.000373524 5.81951e-05 -9.68502e-05 -9.305e-05 5.16766e-05 
1613.5 0 0.000164605 -0.0190908 2.36328e-05 -1.21188e-05 0.0220626 -0.00123469 0.000182069 5.56152e-05 -0.000121609 -0.000328998 -0.00111717 0.165904 -0.000131462 0.00280522 -0.000521292 0.000689967 0.000249459 -0.000745538 -0.000495415 0.000355663 -5.81277e-06 0.000255447 -0.0001675 0.000142477 -6.49261e-05 -8.96261e-05 4.79904e-05 0.000376303 6.55065e-05 -0.000100158 -9.25499e-05 5.92506e-05 
1613.85 0 0.000144321 -0.01943 2.56694e-05 -1.05304e-05 0.00858873 -0.00135016 0.000189383 9.58622e-06 -0.00013074 -0.000422959 -0.000992751 0.166434 -0.000159412 0.00274857 -0.00050245 0.000659002 0.000287547 -0.000745837 -0.000703887 0.000338769 -1.86607e-05 0.000254694 -0.00015945 0.000146349 -6.79822e-05 -0.000104125 4.19118e-05 0.000376235 7.32758e-05 -0.000103017 -9.08253e-05 6.67289e-05 
1614.2 0 0.000123514 -0.0196409 2.8282e-05 -8.5883e-06 -0.00483112 -0.00145137 0.000192289 -2.85206e-05 -0.000133623 -0.000510107 -0.000858582 0.16589 -0.000186742 0.00267549 -0.000481168 0.000623712 0.000323423 -0.0007371 -0.000904234 0.000317333 -3.19115e-05 0.00025167 -0.000151772 0.000149669 -7.0215e-05 -0.000117514 3.55502e-05 0.000372862 8.23326e-05 -0.000105403 -8.75037e-05 7.34588e-05 
1614.55 0 0.000102032 -0.0197242 3.1739e-05 -5.28904e-06 -0.0181116 -0.00153678 0.00019317 -5.56487e-05 -0.000132 -0.000589696 -0.000715261 0.164284 -0.00021068 0.00258619 -0.00045672 0.000586731 0.000357228 -0.000718949 -0.001094 0.000290088 -4.61758e-05 0.00024508 -0.000144577 0.0001523 -7.02503e-05 -0.000130598 2.89428e-05 0.000366989 9.25664e-05 -0.00010701 -8.27248e-05 8.00963e-05 
1614.9 0 7.91726e-05 -0.0196801 3.56026e-05 -1.08122e-06 -0.0311687 -0.00160416 0.000194354 -6.9709e-05 -0.000128578 -0.000662906 -0.000565306 0.161636 -0.00022927 0.00248083 -0.000429046 0.000549069 0.000390192 -0.000694359 -0.0012724 0.000256753 -6.11654e-05 0.000235468 -0.000137169 0.000154611 -6.74686e-05 -0.000144323 2.2303e-05 0.000359445 0.000102482 -0.000107587 -7.74297e-05 8.73955e-05 
1615.25 0 5.39481e-05 -0.0195087 3.88418e-05 2.89317e-06 -0.0439208 -0.00165281 0.000197461 -7.24002e-05 -0.000124766 -0.000730263 -0.000412324 0.157971 -0.000242627 0.00236041 -0.000398494 0.000511152 0.000423204 -0.000666062 -0.00143833 0.000219354 -7.62612e-05 0.000223456 -0.000127991 0.000156225 -6.29398e-05 -0.000157993 1.62546e-05 0.000350063 0.000111496 -0.000106953 -7.21573e-05 9.52512e-05 
1615.6 0 2.70593e-05 -0.0192115 4.12873e-05 6.65529e-06 -0.056287 -0.00168322 0.000202257 -6.43364e-05 -0.000121755 -0.000790066 -0.000257202 0.153321 -0.000251481 0.0022277 -0.00036583 0.000473788 0.000454615 -0.000633858 -0.00159074 0.000180274 -9.15262e-05 0.000208334 -0.000116491 0.000156054 -5.94215e-05 -0.00016953 1.08543e-05 0.000338508 0.000118701 -0.000105515 -6.7424e-05 0.000102147 
1615.95 0 7.77209e-07 -0.0187917 4.40101e-05 1.09582e-05 -0.0681896 -0.00169475 0.000207715 -4.38378e-05 -0.000117933 -0.000839765 -9.93652e-05 0.147724 -0.000256176 0.00208471 -0.00033247 0.000437984 0.000483807 -0.000598224 -0.00173039 0.000140815 -0.000108118 0.000191069 -0.000104242 0.000154281 -5.85302e-05 -0.000177895 6.11683e-06 0.000324715 0.000123315 -0.000102793 -6.3483e-05 0.000107402 
1616.3 0 -2.21274e-05 -0.0182557 4.72897e-05 1.52768e-05 -0.0795546 -0.0016872 0.000213865 -1.1585e-05 -0.000110784 -0.00087773 5.94087e-05 0.141222 -0.000257077 0.00193076 -0.000298245 0.000405318 0.000510938 -0.000561221 -0.00185772 0.000103049 -0.000125476 0.000173803 -9.14447e-05 0.000152333 -5.87527e-05 -0.000184977 2.68343e-06 0.000308427 0.000126212 -9.69036e-05 -6.02525e-05 0.000111386 
1616.65 0 -4.08775e-05 -0.0176085 5.02146e-05 1.90749e-05 -0.0903097 -0.00166163 0.000219267 2.94029e-05 -0.000101572 -0.000904678 0.00021447 0.133866 -0.000255632 0.00176537 -0.000263161 0.000376831 0.000535617 -0.000524858 -0.0019713 6.89454e-05 -0.000140909 0.000157113 -7.80085e-05 0.000151143 -5.69601e-05 -0.000193114 5.85249e-07 0.00028898 0.00012822 -8.85204e-05 -5.65031e-05 0.000114421 
1617 0 -5.79235e-05 -0.0168532 5.2225e-05 2.23525e-05 -0.10039 -0.00162065 0.000222383 7.74212e-05 -9.21805e-05 -0.000921073 0.0003617 0.125714 -0.000254479 0.00158981 -0.00022792 0.0003511 0.000560295 -0.000489986 -0.00207013 3.78903e-05 -0.000154549 0.000139989 -6.41073e-05 0.000149537 -5.16211e-05 -0.000202094 -2.25204e-06 0.000266966 0.000129041 -8.0505e-05 -5.12236e-05 0.00011746 
1617.35 0 -7.5501e-05 -0.0159943 5.40449e-05 2.48149e-05 -0.109736 -0.00156717 0.000227064 0.000132553 -8.3595e-05 -0.000924966 0.000499926 0.116826 -0.000255065 0.0014068 -0.000193405 0.000328562 0.00058706 -0.000457208 -0.00215403 7.63111e-06 -0.000168252 0.000121949 -4.91436e-05 0.000146199 -4.37886e-05 -0.000209012 -7.64226e-06 0.000243849 0.000127718 -7.26616e-05 -4.56509e-05 0.000119889 
1617.7 0 -9.32451e-05 -0.0150392 5.65126e-05 2.68986e-05 -0.118297 -0.00150206 0.000238706 0.000194258 -7.59248e-05 -0.000916312 0.000629186 0.107267 -0.000256768 0.0012186 -0.000161572 0.000312676 0.000613836 -0.000429302 -0.00222311 -2.2752e-05 -0.000180972 0.000104266 -3.40472e-05 0.000142261 -3.49604e-05 -0.00021101 -1.51446e-05 0.000220114 0.000123341 -6.40863e-05 -4.10897e-05 0.000120432 
1618.05 0 -0.000109961 -0.0139964 5.93249e-05 2.92985e-05 -0.126021 -0.00142608 0.000258845 0.000259996 -6.67344e-05 -0.00089898 0.000748556 0.0971043 -0.000259001 0.00102464 -0.000133263 0.000304347 0.00063737 -0.000410015 -0.00227746 -5.33654e-05 -0.000191313 8.89793e-05 -2.02893e-05 0.000139279 -2.60821e-05 -0.00020786 -2.29234e-05 0.000195276 0.000115983 -5.668e-05 -3.74582e-05 0.000119928 
1618.4 0 -0.000124681 -0.0128754 6.16085e-05 3.1242e-05 -0.13287 -0.00134039 0.000285945 0.000327017 -5.34532e-05 -0.000874578 0.000858682 0.0864098 -0.00026005 0.00082447 -0.00010766 0.00030063 0.00065405 -0.000400882 -0.0023158 -8.46905e-05 -0.000199976 7.76647e-05 -7.17504e-06 0.000136718 -1.75271e-05 -0.000200247 -2.91925e-05 0.000169441 0.000107035 -5.15919e-05 -3.41335e-05 0.000119526 
1618.75 0 -0.000137567 -0.0116855 6.29026e-05 3.19381e-05 -0.138807 -0.00124399 0.000316723 0.000393052 -3.56462e-05 -0.00084002 0.000959054 0.0752566 -0.000257893 0.000621545 -8.36744e-05 0.000299818 0.000661829 -0.000400756 -0.00233745 -0.000114848 -0.000207902 7.05064e-05 5.81254e-06 0.00013445 -8.32677e-06 -0.000191376 -3.39906e-05 0.00014291 9.8586e-05 -4.77315e-05 -3.06788e-05 0.000118979 
1619.1 0 -0.000149723 -0.0104337 6.31584e-05 3.18612e-05 -0.143801 -0.00113836 0.000348741 0.000456586 -1.42811e-05 -0.000793886 0.00104619 0.0637223 -0.000253347 0.000419179 -6.08809e-05 0.000304085 0.000662373 -0.000407554 -0.00234357 -0.000140854 -0.000215316 6.62021e-05 1.83675e-05 0.000134009 6.74664e-07 -0.000184556 -3.82358e-05 0.000115521 9.19916e-05 -4.36708e-05 -2.62607e-05 0.000117624 
1619.45 0 -0.0001614 -0.00912641 6.25878e-05 3.20359e-05 -0.14783 -0.00102757 0.000381052 0.000516066 8.71156e-06 -0.000738953 0.0011197 0.0518883 -0.000247462 0.00021858 -3.93396e-05 0.000315742 0.000658098 -0.000420725 -0.0023345 -0.000163246 -0.00022203 6.31101e-05 3.04584e-05 0.000136147 7.76055e-06 -0.000179728 -4.23276e-05 8.7311e-05 8.71728e-05 -3.83682e-05 -2.00961e-05 0.000114976 
1619.8 0 -0.000172012 -0.00777175 6.22079e-05 3.2825e-05 -0.15088 -0.000912736 0.000412907 0.000571183 3.25074e-05 -0.000678032 0.00118079 0.0398352 -0.000239185 2.09538e-05 -1.97974e-05 0.000336462 0.000648738 -0.00044108 -0.0023093 -0.000183452 -0.000227853 6.04509e-05 4.15268e-05 0.000140257 1.32649e-05 -0.000174496 -4.63049e-05 5.94896e-05 8.3462e-05 -3.14489e-05 -1.25948e-05 0.000110794 
1620.15 0 -0.00018109 -0.00637951 6.23422e-05 3.27861e-05 -0.15294 -0.000792681 0.000442619 0.000622506 5.77657e-05 -0.000612901 0.00122814 0.0276403 -0.00022861 -0.000171358 -3.00045e-06 0.00036822 0.000631636 -0.000470272 -0.00226808 -0.000200236 -0.000232318 5.86768e-05 5.10969e-05 0.00014545 1.75658e-05 -0.000167304 -4.93443e-05 3.32295e-05 8.09129e-05 -2.33476e-05 -4.34572e-06 0.000105875 
1620.5 0 -0.000187903 -0.00495908 6.20196e-05 3.11195e-05 -0.154008 -0.000667529 0.000466049 0.000668906 8.37511e-05 -0.000544559 0.0012607 0.0153806 -0.000217877 -0.000356501 1.13307e-05 0.000410828 0.00060575 -0.000509244 -0.00221188 -0.000213447 -0.000235431 5.7648e-05 5.94624e-05 0.000150976 2.01413e-05 -0.000158539 -5.11309e-05 8.1245e-06 7.95045e-05 -1.44028e-05 4.73038e-06 0.000100975 
1620.85 0 -0.000192071 -0.00351921 6.09626e-05 2.89664e-05 -0.154086 -0.000538354 0.000480929 0.000707708 0.000108876 -0.000473233 0.00127941 0.00313313 -0.000208899 -0.000533422 2.36552e-05 0.000462238 0.000574072 -0.000557238 -0.00214108 -0.00022441 -0.000238165 5.71008e-05 6.75237e-05 0.000156322 2.14036e-05 -0.0001489 -5.24283e-05 -1.72074e-05 7.79597e-05 -3.98837e-06 1.44198e-05 9.69507e-05 
1621.2 0 -0.000193856 -0.00206911 5.93307e-05 2.73543e-05 -0.153183 -0.000406977 0.000489928 0.000736555 0.000131755 -0.000399731 0.00128477 -0.00902517 -0.000202667 -0.000701251 3.52384e-05 0.000521827 0.000540014 -0.000612825 -0.00205577 -0.000233775 -0.000240087 5.73298e-05 7.64778e-05 0.000161831 2.21685e-05 -0.000138553 -5.37337e-05 -4.18455e-05 7.52342e-05 8.35841e-06 2.37625e-05 9.3527e-05 
1621.55 0 -0.00019299 -0.000618045 5.68163e-05 2.51365e-05 -0.151313 -0.000276127 0.000495507 0.000754688 0.000151825 -0.000326483 0.001277 -0.0210173 -0.000198588 -0.000859013 4.68211e-05 0.000591209 0.000503404 -0.000674744 -0.00195608 -0.00024221 -0.000239705 5.84626e-05 8.61606e-05 0.000168405 2.31152e-05 -0.000126721 -5.47881e-05 -6.41855e-05 7.14301e-05 2.17601e-05 3.2332e-05 8.92029e-05 
1621.9 0 -0.000189213 0.000824184 5.34017e-05 2.19922e-05 -0.148495 -0.00014753 0.000497396 0.000762143 0.000169287 -0.000256625 0.00125742 -0.0327676 -0.000195559 -0.00100548 5.77215e-05 0.0006701 0.000462992 -0.000741389 -0.00184404 -0.000250941 -0.000236554 6.02835e-05 9.60641e-05 0.000176 2.50136e-05 -0.000114028 -5.58345e-05 -8.53186e-05 6.69906e-05 3.48783e-05 4.03577e-05 8.32799e-05 
1622.25 0 -0.000183278 0.00224874 4.93996e-05 1.97978e-05 -0.144751 -2.19933e-05 0.000495289 0.000760449 0.000185117 -0.000192594 0.00122708 -0.044201 -0.000193184 -0.00114098 6.60956e-05 0.000755043 0.000419454 -0.000810411 -0.00172354 -0.000261268 -0.000230844 6.21146e-05 0.000105158 0.00018381 2.8266e-05 -0.000101775 -5.79505e-05 -0.00010598 6.1971e-05 4.72742e-05 4.71816e-05 7.64558e-05 
1622.6 0 -0.000176189 0.00364655 4.46936e-05 1.87259e-05 -0.140117 9.84802e-05 0.000489612 0.000752928 0.000202117 -0.000135721 0.00118613 -0.0552447 -0.000190241 -0.00126643 7.13896e-05 0.000841718 0.000373945 -0.000880222 -0.00159711 -0.000274144 -0.000222421 6.40264e-05 0.00011356 0.000191092 3.22304e-05 -8.9499e-05 -6.0902e-05 -0.00012528 5.6172e-05 5.88745e-05 5.20763e-05 6.98544e-05 
1622.95 0 -0.000168128 0.00500763 3.91396e-05 1.7151e-05 -0.134635 0.000212327 0.00048048 0.00074152 0.000220558 -8.6708e-05 0.00113541 -0.0658316 -0.000184358 -0.00138101 7.53315e-05 0.000927704 0.000327071 -0.000950813 -0.00146759 -0.000289614 -0.00021199 6.64723e-05 0.000122719 0.000198424 3.61933e-05 -7.63441e-05 -6.35655e-05 -0.000143175 5.02802e-05 6.89971e-05 5.5179e-05 6.26612e-05 
1623.3 0 -0.000159943 0.00632308 3.31607e-05 1.44292e-05 -0.12835 0.0003182 0.000468539 0.00072555 0.000238337 -4.74188e-05 0.00107492 -0.075902 -0.000173309 -0.00148402 7.91867e-05 0.00101296 0.000279941 -0.00102235 -0.0013372 -0.000307234 -0.000201623 6.96175e-05 0.000131988 0.00020709 3.95552e-05 -6.35451e-05 -6.56711e-05 -0.000160534 4.48577e-05 7.80517e-05 5.78954e-05 5.34648e-05 
1623.65 0 -0.000152071 0.00758682 2.74343e-05 1.16268e-05 -0.12131 0.000413676 0.000454713 0.000702367 0.000254776 -2.01632e-05 0.00100601 -0.0853998 -0.000155365 -0.00157624 8.29343e-05 0.00109709 0.000233523 -0.0010941 -0.00120472 -0.00032548 -0.00019175 7.34125e-05 0.000139466 0.000217176 4.04058e-05 -5.36682e-05 -6.69567e-05 -0.000178163 4.00214e-05 8.75125e-05 6.14659e-05 4.24327e-05 
1624 0 -0.000142869 0.00879423 2.24417e-05 9.75333e-06 -0.113565 0.000499265 0.000438904 0.00067108 0.000271876 -5.73046e-06 0.000932226 -0.094271 -0.000131086 -0.00165826 8.62739e-05 0.00117838 0.000188255 -0.00116387 -0.00106769 -0.000341729 -0.000181135 7.67634e-05 0.000144272 0.000228075 3.81143e-05 -4.68233e-05 -6.61653e-05 -0.000195859 3.5617e-05 9.75532e-05 6.58655e-05 3.11432e-05 
1624.35 0 -0.000131417 0.0099391 1.7688e-05 9.00224e-06 -0.105171 0.000577833 0.000421911 0.000632499 0.000292091 -3.22415e-06 0.000854645 -0.102466 -0.00010186 -0.0017295 8.96298e-05 0.0012558 0.000143227 -0.00122974 -0.000925796 -0.00035355 -0.000169008 7.92213e-05 0.000147414 0.000239554 3.46171e-05 -4.07214e-05 -6.33459e-05 -0.000212395 3.02823e-05 0.000106787 7.08045e-05 2.10128e-05 
1624.7 0 -0.000118575 0.011013 1.29697e-05 8.65541e-06 -0.0961847 0.000649249 0.000404146 0.000586279 0.000316077 -1.23884e-05 0.000770882 -0.109939 -6.83413e-05 -0.00179003 9.36779e-05 0.00132846 9.62897e-05 -0.00129068 -0.00077963 -0.000358894 -0.000155345 8.19688e-05 0.000149902 0.000251478 3.14478e-05 -3.38478e-05 -5.98356e-05 -0.000226513 2.26468e-05 0.000114543 7.69662e-05 1.17801e-05 
1625.05 0 -0.000104517 0.012008 9.42018e-06 7.82241e-06 -0.0866658 0.000710779 0.000382792 0.00053079 0.000343146 -3.37647e-05 0.000680623 -0.116648 -3.20094e-05 -0.00183858 9.83137e-05 0.00139419 4.6333e-05 -0.0013465 -0.000628862 -0.000357384 -0.000140151 8.65633e-05 0.000152208 0.000262187 2.90151e-05 -2.59629e-05 -5.6287e-05 -0.000238176 1.31251e-05 0.000121304 8.4521e-05 2.36073e-06 
1625.4 0 -8.99414e-05 0.012918 7.38373e-06 6.67913e-06 -0.0766776 0.000760973 0.000355346 0.000464791 0.000370894 -6.57697e-05 0.000586295 -0.122557 5.23692e-06 -0.0018728 0.000103592 0.0014513 -4.5996e-06 -0.00139666 -0.000474916 -0.000348996 -0.000124121 9.33197e-05 0.000153806 0.000270281 2.84222e-05 -1.71929e-05 -5.21591e-05 -0.000247833 3.43701e-06 0.000127356 9.17242e-05 -7.66431e-06 
1625.75 0 -7.57999e-05 0.0137383 5.87985e-06 5.57732e-06 -0.0662864 0.000798894 0.000323021 0.000389463 0.000397518 -0.00010677 0.000490923 -0.127635 4.19676e-05 -0.00189239 0.000108295 0.00149914 -5.32507e-05 -0.00143971 -0.000320957 -0.000332599 -0.000107585 0.000101361 0.000153399 0.0002763 3.01922e-05 -8.23466e-06 -4.78331e-05 -0.000255634 -6.0144e-06 0.000132868 9.79169e-05 -1.7885e-05 
1626.1 0 -6.17478e-05 0.0144642 4.64983e-06 4.01527e-06 -0.0555611 0.000825325 0.000287917 0.000307408 0.000423498 -0.000155289 0.000398032 -0.131854 7.56499e-05 -0.00189835 0.000110281 0.001536 -9.86568e-05 -0.00147493 -0.000169504 -0.00030812 -9.03743e-05 0.000110404 0.000151556 0.000279857 3.42941e-05 -4.84357e-08 -4.40731e-05 -0.000261945 -1.57496e-05 0.000137498 0.000103553 -2.80609e-05 
1626.45 0 -4.77193e-05 0.0150903 3.19105e-06 2.45002e-06 -0.0445743 0.000843608 0.000251013 0.000220459 0.000449456 -0.000209315 0.00030922 -0.135193 0.000104544 -0.00189238 0.000108778 0.0015614 -0.000140684 -0.0015015 -2.28771e-05 -0.000278594 -7.25812e-05 0.00012037 0.000148769 0.00028081 4.06128e-05 7.52525e-06 -4.06925e-05 -0.000267917 -2.46202e-05 0.000140749 0.000108081 -3.91846e-05 
1626.8 0 -3.51037e-05 0.0156126 1.26499e-06 1.56618e-06 -0.0334007 0.000855952 0.000212901 0.000129431 0.000475949 -0.000267765 0.000223287 -0.137637 0.000130636 -0.00187711 0.000104617 0.00157625 -0.000178216 -0.00151838 0.000117999 -0.00024644 -5.50636e-05 0.000130679 0.000143946 0.000279916 4.76794e-05 1.45875e-05 -3.82263e-05 -0.000272893 -3.17811e-05 0.000142874 0.000110922 -5.14594e-05 
1627.15 0 -2.45743e-05 0.0160299 -1.08436e-07 5.2408e-07 -0.0221143 0.000861244 0.000174614 3.51118e-05 0.000502184 -0.000329537 0.000140739 -0.139181 0.000154979 -0.00185281 9.95336e-05 0.00158167 -0.000211824 -0.00152578 0.00025493 -0.000211259 -3.84036e-05 0.000140227 0.000136564 0.000278412 5.33832e-05 2.18736e-05 -3.68162e-05 -0.000275326 -3.76257e-05 0.000145148 0.00011168 -6.40898e-05 
1627.5 0 -1.51208e-05 0.0163415 -1.23234e-06 -1.58399e-06 -0.0107864 0.000858937 0.000136633 -6.08382e-05 0.000525805 -0.000394361 6.4347e-05 -0.139824 0.000175491 -0.00181871 9.36743e-05 0.00157766 -0.00024354 -0.00152432 0.000388655 -0.000174453 -2.21492e-05 0.0001484 0.000126102 0.00027732 5.73919e-05 3.05952e-05 -3.57313e-05 -0.000275879 -4.21444e-05 0.000147412 0.000111313 -7.6661e-05 
1627.85 0 -5.51896e-06 0.0165469 -3.08165e-06 -4.9151e-06 0.000513106 0.000851352 9.93467e-05 -0.000157843 0.000546375 -0.000461963 -5.42293e-06 -0.13957 0.000191278 -0.00177537 8.5328e-05 0.00156247 -0.00027356 -0.00151323 0.000517839 -0.000138785 -6.75188e-06 0.000155 0.000112598 0.000276193 6.08332e-05 4.01965e-05 -3.51365e-05 -0.000275836 -4.57171e-05 0.000149024 0.000111251 -8.76849e-05 
1628.2 0 4.2558e-06 0.0166461 -5.30579e-06 -9.02686e-06 0.0117105 0.000840595 6.40603e-05 -0.000256379 0.000564196 -0.000531178 -7.28488e-05 -0.138424 0.000202719 -0.00172419 7.28629e-05 0.00153542 -0.00030239 -0.00149077 0.00064225 -0.000105173 7.56123e-06 0.000159039 9.81327e-05 0.000274772 6.52527e-05 5.03714e-05 -3.48892e-05 -0.000275278 -4.99995e-05 0.000150476 0.000111898 -9.61851e-05 
1628.55 0 1.36958e-05 0.0166382 -7.43256e-06 -1.38974e-05 0.0227318 0.000824148 3.06306e-05 -0.000355415 0.000578871 -0.000601305 -0.000141346 -0.136401 0.000210984 -0.00166663 5.42322e-05 0.0014958 -0.000330822 -0.00145554 0.000763347 -7.28998e-05 2.18076e-05 0.000160176 8.42689e-05 0.000273201 7.00869e-05 6.21596e-05 -3.45762e-05 -0.00027371 -5.62842e-05 0.000151318 0.000114198 -0.000103378 
1628.9 0 2.32111e-05 0.0165223 -8.53349e-06 -1.95176e-05 0.033507 0.000799 -1.32216e-06 -0.000453105 0.000591208 -0.000671718 -0.000208121 -0.133519 0.000216308 -0.00160271 3.05226e-05 0.00144139 -0.000356805 -0.00140704 0.000881799 -3.99517e-05 3.57779e-05 0.000160105 7.07559e-05 0.000270224 7.39404e-05 7.57122e-05 -3.45106e-05 -0.000270947 -6.40954e-05 0.000151601 0.000119481 -0.000110338 
1629.25 0 3.31095e-05 0.0162987 -7.86593e-06 -2.49379e-05 0.0439676 0.000766489 -2.99222e-05 -0.000548705 0.000600879 -0.000740663 -0.000269083 -0.129805 0.00021701 -0.001532 5.12749e-06 0.00137088 -0.000378669 -0.00134546 0.000997374 -6.07976e-06 4.91045e-05 0.000159855 5.73277e-05 0.000263927 7.73788e-05 9.03321e-05 -3.45005e-05 -0.000266743 -7.19494e-05 0.000152454 0.000127377 -0.000117245 
1629.6 0 4.14564e-05 0.0159684 -6.30922e-06 -2.89859e-05 0.0540465 0.000731382 -5.44906e-05 -0.000642963 0.000606402 -0.000805002 -0.000323759 -0.125289 0.000213422 -0.00145365 -2.15215e-05 0.00128505 -0.000397066 -0.0012717 0.00110984 2.72562e-05 6.29319e-05 0.000159386 4.38189e-05 0.000253557 8.0964e-05 0.000103768 -3.36112e-05 -0.000260791 -7.88602e-05 0.000154337 0.000135903 -0.000123934 
1629.95 0 4.65205e-05 0.0155362 -5.34328e-06 -3.21043e-05 0.06368 0.000697677 -7.6979e-05 -0.000736572 0.00060815 -0.000862927 -0.000373858 -0.12001 0.000207521 -0.00136759 -5.00499e-05 0.00118658 -0.000412924 -0.00118628 0.00121741 6.0299e-05 7.8664e-05 0.000158836 2.99949e-05 0.000239759 8.25317e-05 0.000113592 -3.14309e-05 -0.000252881 -8.42122e-05 0.000156722 0.000143692 -0.000130483 
1630.3 0 4.99652e-05 0.0150088 -5.61759e-06 -3.56199e-05 0.0728085 0.000666486 -9.93935e-05 -0.000827823 0.000608509 -0.000916581 -0.00041949 -0.114009 0.000198602 -0.00127528 -7.90957e-05 0.00107639 -0.000426413 -0.0010896 0.0013177 9.36268e-05 9.65651e-05 0.000158646 1.53894e-05 0.000222177 7.97882e-05 0.000119525 -2.88062e-05 -0.000243823 -8.67837e-05 0.00015818 0.000150924 -0.000137033 
1630.65 0 5.4788e-05 0.0143927 -7.23622e-06 -3.88596e-05 0.0813766 0.000638093 -0.000121977 -0.000913868 0.00060906 -0.000966665 -0.000459858 -0.107334 0.000185034 -0.00117911 -0.000106211 0.00095254 -0.000436702 -0.000982962 0.00140997 0.000125382 0.000115718 0.00015849 4.00709e-08 0.000198877 7.32916e-05 0.000123425 -2.69303e-05 -0.000234297 -8.55179e-05 0.000157642 0.00015697 -0.000142994 
1631 0 6.28656e-05 0.0136925 -9.36505e-06 -4.12388e-05 0.0893352 0.000612669 -0.000142843 -0.000991905 0.000607682 -0.00101088 -0.000498601 -0.100036 0.000167709 -0.00108098 -0.000131148 0.000814175 -0.000442784 -0.000869258 0.00149628 0.00015335 0.000134945 0.000156847 -1.61334e-05 0.000169881 6.51861e-05 0.000128151 -2.61838e-05 -0.000223642 -8.0285e-05 0.000155197 0.000159903 -0.000147457 
1631.35 0 7.47626e-05 0.0129113 -1.09049e-05 -4.35782e-05 0.0966423 0.00058652 -0.000159654 -0.00105873 0.000603626 -0.00104715 -0.000541359 -0.092169 0.000148376 -0.000978893 -0.000156231 0.000663424 -0.000445316 -0.000752369 0.00157886 0.000176912 0.000153529 0.000151533 -3.36437e-05 0.000137601 5.64254e-05 0.000134158 -2.53724e-05 -0.000211036 -7.19396e-05 0.000151032 0.000158412 -0.000149437 
1631.7 0 8.99784e-05 0.012053 -1.20264e-05 -4.58696e-05 0.10326 0.00055453 -0.000173189 -0.00111133 0.000599109 -0.00107511 -0.000588502 -0.0837866 0.000127905 -0.000869381 -0.000182751 0.000505091 -0.000445897 -0.000635943 0.00165707 0.000197402 0.000170838 0.000142092 -5.11955e-05 0.000105332 4.8003e-05 0.000140066 -2.28224e-05 -0.000196844 -6.28636e-05 0.000144694 0.000153186 -0.000148885 
1632.05 0 0.000106551 0.0111242 -1.3431e-05 -4.69572e-05 0.109149 0.000514062 -0.000185361 -0.00114968 0.000595551 -0.00109657 -0.000638426 -0.0749459 0.000106338 -0.000750951 -0.000210456 0.000342695 -0.000443824 -0.00052283 0.00172878 0.000217314 0.000185207 0.000130853 -6.75013e-05 7.5354e-05 4.101e-05 0.000145045 -1.84619e-05 -0.000181546 -5.49674e-05 0.000136574 0.000146569 -0.000146811 
1632.4 0 0.000122795 0.0101331 -1.54157e-05 -4.63124e-05 0.114274 0.000463391 -0.000195056 -0.00117623 0.000593413 -0.00111379 -0.000688654 -0.0657124 8.33686e-05 -0.000623964 -0.000237374 0.000176216 -0.000437826 -0.000413829 0.0017929 0.000237598 0.000195926 0.000119626 -8.26305e-05 4.75403e-05 3.49442e-05 0.00014823 -1.32766e-05 -0.000164911 -4.79382e-05 0.000128637 0.000140693 -0.000143456 
1632.75 0 0.000137805 0.00908809 -1.78232e-05 -4.49028e-05 0.11861 0.000403562 -0.000200676 -0.0011919 0.000592163 -0.00112695 -0.000735114 -0.0561554 5.82922e-05 -0.000489429 -0.000260632 4.81419e-06 -0.000429436 -0.00030939 0.00184973 0.000256514 0.000204713 0.000109182 -9.69799e-05 2.00483e-05 2.98368e-05 0.000148216 -8.37157e-06 -0.000146593 -4.14035e-05 0.000122109 0.000136552 -0.000138898 
1633.1 0 0.000149373 0.00799669 -1.94778e-05 -4.36837e-05 0.122141 0.000337682 -0.000203881 -0.00119837 0.000589948 -0.00113457 -0.000775166 -0.0463422 3.13052e-05 -0.000347608 -0.000279583 -0.000171261 -0.000420077 -0.00021075 0.00189889 0.000271509 0.000213385 0.000100552 -0.000111105 -8.63559e-06 2.59098e-05 0.000144695 -4.39311e-06 -0.000127218 -3.43594e-05 0.000116393 0.000133111 -0.000133916 
1633.45 0 0.000155636 0.0068668 -1.95208e-05 -4.25357e-05 0.124856 0.000267699 -0.000207424 -0.0011976 0.000585506 -0.00113451 -0.000806993 -0.0363376 3.12843e-06 -0.000199795 -0.00029655 -0.000349656 -0.000408538 -0.000117101 0.00193849 0.000282187 0.000221418 9.21064e-05 -0.000125979 -3.78057e-05 2.10239e-05 0.0001389 -1.4459e-06 -0.000107379 -2.54799e-05 0.000111338 0.000128667 -0.000128791 
1633.8 0 0.000158916 0.00570674 -1.8349e-05 -4.15745e-05 0.126749 0.000196774 -0.00021208 -0.00118861 0.000580425 -0.00112519 -0.000828906 -0.026207 -2.56937e-05 -4.75706e-05 -0.0003123 -0.000525597 -0.000393599 -2.73308e-05 0.0019689 0.000289526 0.000228474 8.13462e-05 -0.000141747 -6.60904e-05 1.36968e-05 0.00013273 9.13816e-07 -8.66447e-05 -1.59016e-05 0.000107158 0.000123925 -0.000122479 
1634.15 0 0.000162328 0.00452344 -1.61602e-05 -4.07136e-05 0.127818 0.000128716 -0.000217569 -0.00117025 0.000576149 -0.00110649 -0.000844274 -0.016016 -5.51012e-05 0.000110285 -0.000325449 -0.000694345 -0.000374495 5.83333e-05 0.00199037 0.000293672 0.000234824 6.94609e-05 -0.000156616 -9.37191e-05 5.64096e-06 0.000127272 3.28981e-06 -6.43469e-05 -7.79207e-06 0.000102128 0.000120023 -0.000114402 
1634.5 0 0.000166424 0.00332299 -1.35719e-05 -3.95565e-05 0.128065 6.20124e-05 -0.000223707 -0.00114315 0.000571542 -0.00108004 -0.000859327 -0.00582755 -8.52695e-05 0.000273656 -0.000335299 -0.000852521 -0.000350703 0.000139454 0.00199885 0.000294725 0.000240367 5.92177e-05 -0.000170064 -0.000121357 -1.49713e-06 0.000122431 5.38646e-06 -3.98706e-05 -7.63494e-07 9.51123e-05 0.000115874 -0.000104933 
1634.85 0 0.000170947 0.00211164 -1.1612e-05 -3.88666e-05 0.127495 -8.72921e-06 -0.000232109 -0.00110772 0.000564594 -0.00104831 -0.000874992 0.00429439 -0.000115743 0.000438676 -0.000342547 -0.000998255 -0.000323507 0.00021437 0.00199135 0.000293106 0.000244946 5.00925e-05 -0.000183136 -0.000148455 -8.28755e-06 0.000117051 6.63588e-06 -1.30816e-05 7.07011e-06 8.56678e-05 0.000110133 -9.42743e-05 
1635.2 0 0.000176412 0.000897441 -1.08883e-05 -3.97411e-05 0.126123 -8.52896e-05 -0.000244784 -0.00106265 0.000554226 -0.00101271 -0.000887186 0.0142878 -0.00014485 0.000602766 -0.000348758 -0.00113087 -0.000293059 0.000279835 0.00196892 0.000288642 0.000247255 4.00868e-05 -0.000196228 -0.000173783 -1.42874e-05 0.00010884 6.62751e-06 1.48961e-05 1.51751e-05 7.31499e-05 0.000103235 -8.25668e-05 
1635.55 0 0.000181847 -0.000310265 -1.12159e-05 -4.18508e-05 0.123964 -0.000164727 -0.000261118 -0.0010079 0.000542369 -0.000974113 -0.000894844 0.024094 -0.000171896 0.000765139 -0.000354047 -0.00124977 -0.000259236 0.000332133 0.00193221 0.000282009 0.000246511 3.00341e-05 -0.000208541 -0.00019701 -1.78877e-05 9.8151e-05 5.30536e-06 4.25261e-05 2.10724e-05 5.88549e-05 9.63817e-05 -6.92846e-05 
1635.9 0 0.00018437 -0.00150278 -1.20636e-05 -4.41357e-05 0.121038 -0.000246413 -0.000279185 -0.000946658 0.000531316 -0.000933565 -0.000898847 0.0336532 -0.000198761 0.000923539 -0.000356217 -0.00135484 -0.000224411 0.000369432 0.00188007 0.000273388 0.000243809 2.27447e-05 -0.000217552 -0.000218982 -1.93422e-05 8.69261e-05 3.04093e-06 6.90068e-05 2.46467e-05 4.44592e-05 8.95569e-05 -5.42526e-05 
1636.25 0 0.000182452 -0.00267319 -1.21778e-05 -4.56699e-05 0.117368 -0.00033227 -0.000298346 -0.000882442 0.000520245 -0.000892469 -0.000896182 0.0429072 -0.000227109 0.00107522 -0.000354388 -0.00144634 -0.000191018 0.000393398 0.00181229 0.000261706 0.000240071 1.87586e-05 -0.000222274 -0.000239834 -2.10895e-05 7.69828e-05 -2.71586e-07 9.46075e-05 2.76441e-05 2.99557e-05 8.13595e-05 -3.86438e-05 
1636.6 0 0.000177399 -0.00381694 -1.05345e-05 -4.63271e-05 0.112983 -0.000420689 -0.000319127 -0.000816687 0.000508309 -0.00085176 -0.000880975 0.0517993 -0.000256553 0.00121948 -0.000349781 -0.00152542 -0.000158881 0.000405981 0.00172929 0.000246518 0.00023404 1.68601e-05 -0.000224254 -0.000258661 -2.49854e-05 6.87188e-05 -4.38355e-06 0.000119933 3.05697e-05 1.569e-05 7.08339e-05 -2.32725e-05 
1636.95 0 0.000170668 -0.00492822 -7.44333e-06 -4.57027e-05 0.107918 -0.000506727 -0.00033882 -0.000750486 0.000494803 -0.000810653 -0.000852235 0.060275 -0.00028534 0.00135546 -0.000343148 -0.00159347 -0.00012558 0.000408218 0.00163107 0.000226826 0.000224639 1.66778e-05 -0.000224698 -0.000273875 -2.97609e-05 6.01301e-05 -7.95327e-06 0.000145778 3.38849e-05 3.92179e-06 5.86563e-05 -8.02045e-06 
1637.3 0 0.000162423 -0.00599804 -4.29565e-06 -4.40989e-05 0.102211 -0.000588732 -0.000353309 -0.000685921 0.000477688 -0.000768851 -0.000815013 0.0682827 -0.000311075 0.00148106 -0.000334496 -0.00165134 -9.11369e-05 0.00040089 0.00151883 0.000201705 0.000213872 1.80926e-05 -0.000223676 -0.000285004 -3.36972e-05 4.97799e-05 -1.09082e-05 0.000172296 3.83966e-05 -4.36997e-06 4.684e-05 7.05034e-06 
1637.65 0 0.000153343 -0.00701729 -1.51936e-06 -4.26223e-05 0.0959067 -0.000668154 -0.000361372 -0.000625542 0.000455692 -0.000726465 -0.000771787 0.0757745 -0.000332457 0.00159622 -0.000325335 -0.00169938 -5.80206e-05 0.000385195 0.00139407 0.00017272 0.000204215 1.99207e-05 -0.000221561 -0.000293989 -3.70403e-05 3.82312e-05 -1.37089e-05 0.000198423 4.45345e-05 -1.06999e-05 3.67031e-05 2.11775e-05 
1638 0 0.000144329 -0.00797958 6.4196e-07 -4.0855e-05 0.0890522 -0.000743947 -0.000364095 -0.000569957 0.000430674 -0.000683294 -0.00072136 0.0827076 -0.000350172 0.00170112 -0.000317872 -0.00173609 -2.77929e-05 0.00036239 0.00125821 0.00014143 0.000196589 2.09324e-05 -0.000219479 -0.000302531 -3.97103e-05 2.7412e-05 -1.56147e-05 0.000222638 5.20655e-05 -1.66681e-05 2.76839e-05 3.44427e-05 
1638.35 0 0.0001347 -0.00888103 1.59054e-06 -3.80057e-05 0.0816967 -0.00081426 -0.000362581 -0.000519304 0.000405485 -0.000640556 -0.000664571 0.0890435 -0.000364028 0.00179399 -0.000312286 -0.00175955 -2.7077e-07 0.000332898 0.00111384 0.000108264 0.000191259 2.10494e-05 -0.000217091 -0.000311228 -4.13871e-05 1.99978e-05 -1.64806e-05 0.000243902 6.02794e-05 -2.35641e-05 1.8156e-05 4.75184e-05 
1638.7 0 0.000124308 -0.00971917 1.73025e-06 -3.46324e-05 0.0738919 -0.000879192 -0.00035661 -0.000474727 0.000380358 -0.000599385 -0.000602632 0.0947478 -0.000373447 0.00187365 -0.000306909 -0.00176895 2.59287e-05 0.000297342 0.000962417 7.40779e-05 0.000188027 2.05708e-05 -0.00021407 -0.000319704 -4.29118e-05 1.69808e-05 -1.72854e-05 0.000262535 6.77296e-05 -3.22404e-05 6.76477e-06 5.95554e-05 
1639.05 0 0.000113375 -0.0104912 2.03784e-06 -3.12832e-05 0.0656928 -0.000937121 -0.000345236 -0.000435775 0.000354089 -0.00056091 -0.000535003 0.0997907 -0.000378741 0.00193872 -0.000299705 -0.0017655 5.01517e-05 0.000258007 0.000804146 4.01045e-05 0.00018608 2.00765e-05 -0.000211554 -0.000326597 -4.40726e-05 1.61399e-05 -1.90609e-05 0.000279612 7.37789e-05 -4.18935e-05 -6.68753e-06 6.99626e-05 
1639.4 0 0.00010113 -0.0111915 3.43959e-06 -2.87018e-05 0.0571539 -0.000985622 -0.000329795 -0.000399636 0.000325363 -0.00052483 -0.000463729 0.104147 -0.000380502 0.001987 -0.000289017 -0.00175212 6.91139e-05 0.000217806 0.000640748 6.9409e-06 0.000185426 1.95561e-05 -0.000209739 -0.000330903 -4.4228e-05 1.38019e-05 -2.16255e-05 0.000295141 7.89917e-05 -5.18736e-05 -2.28657e-05 8.0019e-05 
1639.75 0 8.79598e-05 -0.0118137 6.29149e-06 -2.73657e-05 0.0483297 -0.00102542 -0.000313265 -0.000365246 0.000292956 -0.000488542 -0.00039439 0.107795 -0.000378948 0.00201792 -0.000274213 -0.00173022 8.18542e-05 0.000176557 0.000473823 -2.57822e-05 0.000185664 1.84807e-05 -0.000206894 -0.00033075 -4.48714e-05 8.965e-06 -2.39231e-05 0.000307788 8.32849e-05 -6.29632e-05 -4.17246e-05 9.15483e-05 
1640.1 0 7.59243e-05 -0.0123532 9.90923e-06 -2.62076e-05 0.0392775 -0.00106161 -0.000298108 -0.000335333 0.000255901 -0.000450263 -0.000328445 0.110714 -0.000373062 0.00203105 -0.000256482 -0.00169961 9.11078e-05 0.000133011 0.00030428 -5.82469e-05 0.000185579 1.71752e-05 -0.000200242 -0.000324881 -4.76904e-05 1.72458e-06 -2.53067e-05 0.000316926 8.63726e-05 -7.61199e-05 -6.04487e-05 0.000105148 
1640.45 0 6.71731e-05 -0.0128061 1.32552e-05 -2.44254e-05 0.0300599 -0.0010963 -0.000284703 -0.00031363 0.000214859 -0.000409916 -0.000261235 0.112887 -0.00036134 0.00202636 -0.000238034 -0.00166026 0.000102009 8.77525e-05 0.000134934 -8.95054e-05 0.000183249 1.63156e-05 -0.000188651 -0.000314805 -5.08093e-05 -7.70821e-06 -2.5611e-05 0.000323403 8.83867e-05 -9.10373e-05 -7.61386e-05 0.000119475 
1640.8 0 6.10404e-05 -0.0131692 1.50181e-05 -2.23207e-05 0.0207416 -0.00112609 -0.000269982 -0.0003018 0.000172163 -0.000368287 -0.000191172 0.114308 -0.000343143 0.00200702 -0.000219583 -0.00161301 0.000116284 4.27101e-05 -3.12912e-05 -0.000118019 0.00017786 1.53945e-05 -0.000173001 -0.000302536 -5.07559e-05 -1.70448e-05 -2.50902e-05 0.000327766 8.9309e-05 -0.000106253 -8.80221e-05 0.000132725 
1641.15 0 5.44495e-05 -0.0134417 1.49969e-05 -1.9325e-05 0.0113884 -0.00114991 -0.000250695 -0.000299373 0.000129429 -0.00032653 -0.000121167 0.114976 -0.000318979 0.00197766 -0.000201571 -0.00155903 0.000131574 9.55117e-07 -0.000194157 -0.000142713 0.000169373 1.3682e-05 -0.000155266 -0.000289218 -4.71343e-05 -2.47405e-05 -2.43497e-05 0.000329813 8.86551e-05 -0.000120876 -9.59884e-05 0.000143695 
1641.5 0 4.60432e-05 -0.0136245 1.46409e-05 -1.47723e-05 0.00206417 -0.00117001 -0.000224211 -0.000305148 8.85918e-05 -0.000285165 -5.21697e-05 0.114899 -0.000290758 0.00193981 -0.000183423 -0.00149834 0.000144378 -3.43325e-05 -0.000355198 -0.000163352 0.000159054 1.13654e-05 -0.00013736 -0.000276184 -4.18389e-05 -3.07002e-05 -2.38771e-05 0.000329681 8.64771e-05 -0.000133422 -0.00010055 0.000152598 
1641.85 0 3.65028e-05 -0.0137192 1.49484e-05 -1.03603e-05 -0.00717287 -0.00118593 -0.000192626 -0.000316621 5.01054e-05 -0.000244547 1.73905e-05 0.114091 -0.000260674 0.00189298 -0.000161384 -0.00143037 0.000151109 -6.11655e-05 -0.000515139 -0.000179514 0.000149764 8.52394e-06 -0.000119299 -0.000264643 -3.59415e-05 -3.45004e-05 -2.31734e-05 0.000327771 8.30321e-05 -0.000143903 -0.000103959 0.000159911 
1642.2 0 2.5226e-05 -0.0137284 1.5353e-05 -7.38912e-06 -0.0162701 -0.00119483 -0.00016242 -0.000330729 1.1115e-05 -0.000205281 8.72161e-05 0.112566 -0.000230721 0.00183722 -0.000133901 -0.00135538 0.000152552 -8.07658e-05 -0.000672473 -0.000190199 0.000141723 6.01646e-06 -0.000101585 -0.000253296 -2.98092e-05 -3.66208e-05 -2.15677e-05 0.000323989 7.87588e-05 -0.000154498 -0.000108345 0.000165446 
1642.55 0 1.17998e-05 -0.0136541 1.50909e-05 -4.77974e-06 -0.0251732 -0.00119656 -0.000136117 -0.000346698 -2.89174e-05 -0.000169221 0.000155941 0.110339 -0.000202932 0.00177203 -0.00010494 -0.00127456 0.000153134 -9.51347e-05 -0.000825311 -0.000196096 0.000132101 4.139e-06 -8.55966e-05 -0.000240659 -2.51525e-05 -3.95196e-05 -1.87435e-05 0.000317657 7.54877e-05 -0.000165152 -0.000112814 0.000170558 
1642.9 0 -1.36714e-06 -0.0134965 1.42879e-05 -9.37171e-07 -0.0338283 -0.00119138 -0.000109817 -0.000364584 -6.58967e-05 -0.000136753 0.000224626 0.107432 -0.000178386 0.00169561 -7.81129e-05 -0.00119045 0.00015345 -0.000103932 -0.000973446 -0.000198486 0.000120443 1.05509e-06 -6.9789e-05 -0.00022765 -2.29786e-05 -4.39134e-05 -1.51266e-05 0.000308734 7.41179e-05 -0.000173596 -0.000116148 0.000176648 
1643.25 0 -1.28844e-05 -0.0132568 1.3629e-05 3.30565e-06 -0.0421857 -0.00117843 -8.17552e-05 -0.000384256 -9.71484e-05 -0.00010692 0.000294568 0.10387 -0.00015912 0.00160656 -5.32288e-05 -0.00110508 0.00014902 -0.000105346 -0.00111667 -0.000197602 0.00010959 -4.80221e-06 -5.20176e-05 -0.000214272 -2.15904e-05 -4.96104e-05 -1.13581e-05 0.000298442 7.39476e-05 -0.000179921 -0.000119542 0.000182902 
1643.6 0 -2.4214e-05 -0.0129357 1.33171e-05 6.04941e-06 -0.0501974 -0.0011571 -5.43614e-05 -0.000405574 -0.000122868 -7.87083e-05 0.000365449 0.0996787 -0.00014654 0.00150558 -2.98653e-05 -0.00101809 0.000137601 -9.7305e-05 -0.00125331 -0.000195374 0.000100607 -1.38182e-05 -3.3245e-05 -0.000198834 -1.94387e-05 -5.77476e-05 -7.85078e-06 0.000287106 7.42989e-05 -0.00018659 -0.000123924 0.000187993 
1643.95 0 -3.73261e-05 -0.0125338 1.37188e-05 7.47735e-06 -0.0578156 -0.00112567 -2.80705e-05 -0.000427284 -0.000142245 -5.12763e-05 0.000436909 0.0948896 -0.000139056 0.00139357 -8.38604e-06 -0.000926206 0.000121236 -7.97947e-05 -0.00138037 -0.000194828 9.10249e-05 -2.56929e-05 -1.49379e-05 -0.000180225 -1.76262e-05 -6.79568e-05 -4.94099e-06 0.000273742 7.45874e-05 -0.000195076 -0.000128175 0.000191902 
1644.3 0 -5.19709e-05 -0.0120537 1.48786e-05 8.56821e-06 -0.0649912 -0.00108189 -1.2927e-06 -0.000448549 -0.000154991 -2.53309e-05 0.000508277 0.089536 -0.000133798 0.00127236 1.24204e-05 -0.000827552 0.000101196 -5.45825e-05 -0.00149436 -0.000197336 7.86015e-05 -3.94748e-05 3.72376e-06 -0.000158923 -1.73537e-05 -7.88157e-05 -2.31117e-06 0.000257334 7.38535e-05 -0.000203473 -0.000131125 0.000194705 
1644.65 0 -6.58776e-05 -0.0114996 1.6761e-05 9.88982e-06 -0.0716785 -0.00102546 2.52785e-05 -0.000468769 -0.000161877 -1.49441e-06 0.000576225 0.0836588 -0.000129174 0.00114573 3.31771e-05 -0.000724345 7.73766e-05 -2.44817e-05 -0.0015949 -0.000202918 6.34836e-05 -5.28986e-05 2.26442e-05 -0.000135848 -1.8277e-05 -8.93131e-05 2.63365e-07 0.000238483 7.1061e-05 -0.000209464 -0.000132898 0.000195795 
1645 0 -7.68701e-05 -0.0108763 1.94223e-05 1.19824e-05 -0.0778397 -0.000960645 5.0827e-05 -0.000488335 -0.000162511 2.09674e-05 0.000637176 0.0773014 -0.000124661 0.00101525 5.338e-05 -0.000618586 5.20449e-05 8.45038e-06 -0.00168332 -0.000212314 4.71264e-05 -6.38597e-05 4.19527e-05 -0.000111312 -1.98258e-05 -9.74957e-05 2.23749e-06 0.000218661 6.78383e-05 -0.000212246 -0.000134442 0.000195306 
1645.35 0 -8.43862e-05 -0.0101899 2.30277e-05 1.51205e-05 -0.0834414 -0.000891784 7.52704e-05 -0.000507106 -0.000158635 4.19627e-05 0.000690948 0.0705072 -0.000119267 0.000879856 7.20114e-05 -0.000509463 2.75426e-05 4.57367e-05 -0.00175922 -0.00022481 3.07955e-05 -7.40291e-05 6.26615e-05 -8.4434e-05 -2.0694e-05 -0.000102911 4.05207e-06 0.00019833 6.61588e-05 -0.000212195 -0.000135841 0.000192636 
1645.7 0 -9.05572e-05 -0.00944643 2.71851e-05 1.83513e-05 -0.0884506 -0.000819807 9.89919e-05 -0.000521196 -0.000151767 5.93039e-05 0.000737006 0.0633235 -0.00011212 0.000740902 8.80023e-05 -0.000397426 3.95426e-06 8.68453e-05 -0.00182186 -0.000239285 1.4622e-05 -8.47775e-05 8.33594e-05 -5.49051e-05 -1.95905e-05 -0.000107854 6.99237e-06 0.000178131 6.53236e-05 -0.000210404 -0.000134977 0.000187252 
1646.05 0 -9.81702e-05 -0.00864962 3.08816e-05 2.02394e-05 -0.0928392 -0.000746626 0.00012257 -0.000528497 -0.000139958 7.28103e-05 0.000773965 0.0558022 -0.000102245 0.0006029 0.000104087 -0.00028503 -1.92704e-05 0.000127005 -0.0018734 -0.000255091 -8.60102e-07 -9.46277e-05 0.000102363 -2.46983e-05 -1.77482e-05 -0.000113115 1.03382e-05 0.000158782 6.4652e-05 -0.000207805 -0.000130316 0.000179532 
1646.4 0 -0.000106709 -0.0078036 3.35457e-05 2.05271e-05 -0.0965868 -0.000674593 0.000145535 -0.000530889 -0.000123071 8.47235e-05 0.000803524 0.047995 -8.91206e-05 0.000467295 0.000123644 -0.000173681 -4.36542e-05 0.000161879 -0.00191767 -0.000271038 -1.54374e-05 -0.000102977 0.000119127 3.66283e-06 -1.68887e-05 -0.000117016 1.24973e-05 0.000139429 6.34395e-05 -0.000204329 -0.000122536 0.00016884 
1646.75 0 -0.00011383 -0.0069135 3.56983e-05 1.99675e-05 -0.0996766 -0.000603749 0.000165625 -0.000531393 -0.000103459 9.71367e-05 0.000827108 0.0399533 -7.30223e-05 0.000331476 0.000146475 -6.39258e-05 -7.13368e-05 0.000190131 -0.00195558 -0.000287342 -2.91004e-05 -0.000110656 0.000132822 2.94381e-05 -1.60715e-05 -0.000118535 1.29925e-05 0.000118401 6.13266e-05 -0.000199371 -0.000114007 0.000156412 
1647.1 0 -0.000119185 -0.00598509 3.77886e-05 1.99462e-05 -0.102094 -0.000533903 0.000179888 -0.000531404 -8.3265e-05 0.000110209 0.000845084 0.0317297 -5.40999e-05 0.000193711 0.000172892 4.39197e-05 -0.000100803 0.000214452 -0.00198573 -0.000304399 -4.1712e-05 -0.000118534 0.000144185 5.40479e-05 -1.42209e-05 -0.000117611 1.2292e-05 9.50322e-05 5.76341e-05 -0.000193105 -0.00010586 0.00014457 
1647.45 0 -0.000124127 -0.00502582 3.94377e-05 2.15498e-05 -0.103826 -0.000464486 0.000187749 -0.000529979 -6.44848e-05 0.000124958 0.000858911 0.0233796 -3.22445e-05 5.25576e-05 0.000202468 0.000148938 -0.000128655 0.000238057 -0.00200717 -0.000320253 -5.37152e-05 -0.00012602 0.000153843 7.7587e-05 -1.17446e-05 -0.00011386 1.20011e-05 6.97158e-05 5.16381e-05 -0.000185872 -9.71498e-05 0.000133434 
1647.8 0 -0.000129106 -0.00404493 4.00835e-05 2.41816e-05 -0.104866 -0.000395727 0.000191355 -0.000527224 -4.69222e-05 0.000143115 0.000869206 0.0149603 -8.73506e-06 -9.32208e-05 0.000232298 0.000250386 -0.000154154 0.000261481 -0.0020179 -0.000333014 -6.60263e-05 -0.000132561 0.000161879 9.90734e-05 -9.24082e-06 -0.000106936 1.27675e-05 4.31692e-05 4.43042e-05 -0.000178141 -8.72878e-05 0.000123887 
1648.15 0 -0.000133403 -0.00305069 3.94472e-05 2.60701e-05 -0.105214 -0.000329678 0.000192473 -0.0005244 -2.90457e-05 0.000164218 0.000875301 0.00653159 1.38135e-05 -0.000241137 0.000260236 0.000346873 -0.00017881 0.000284634 -0.00201502 -0.000343646 -7.86093e-05 -0.000138654 0.000169924 0.000118102 -6.70992e-06 -9.91662e-05 1.34273e-05 1.69986e-05 3.71549e-05 -0.000170078 -7.67711e-05 0.000116967 
1648.5 0 -0.0001367 -0.00204841 3.78465e-05 2.60572e-05 -0.104877 -0.000267946 0.000190369 -0.000521204 -9.81343e-06 0.000186918 0.000877875 -0.00184709 3.56233e-05 -0.000387123 0.000285629 0.000436433 -0.000203533 0.00030868 -0.00199774 -0.00035506 -9.06894e-05 -0.00014473 0.000179234 0.000135539 -4.54481e-06 -9.22859e-05 1.37771e-05 -8.06459e-06 3.03691e-05 -0.000161345 -6.63804e-05 0.000110957 
1648.85 0 -0.000138537 -0.00104414 3.58524e-05 2.46631e-05 -0.103871 -0.000208634 0.000183265 -0.00051515 1.05878e-05 0.000210728 0.000879316 -0.010122 5.91723e-05 -0.000529502 0.000308738 0.000517973 -0.00022689 0.000334035 -0.00196726 -0.000368514 -0.000101791 -0.000150578 0.00018903 0.000152088 -3.19799e-06 -8.58414e-05 1.44775e-05 -3.33665e-05 2.24147e-05 -0.000151616 -5.58547e-05 0.000103386 
1649.2 0 -0.000138305 -4.44024e-05 3.30463e-05 2.32044e-05 -0.10221 -0.000148579 0.000170574 -0.000505305 3.10295e-05 0.000236378 0.000879376 -0.0182438 8.51132e-05 -0.000666531 0.000329389 0.000590981 -0.000245992 0.000359468 -0.00192437 -0.000383188 -0.000112411 -0.00015324 0.000197096 0.00016612 -1.25291e-06 -7.97948e-05 1.55567e-05 -5.9666e-05 1.24408e-05 -0.000141183 -4.43025e-05 9.41929e-05 
1649.55 0 -0.000136594 0.000945435 2.86546e-05 2.25673e-05 -0.0999108 -8.83179e-05 0.000153912 -0.000493907 5.07982e-05 0.000265058 0.000875085 -0.0261624 0.00011313 -0.000795208 0.00034748 0.000655575 -0.000258215 0.000385786 -0.00186916 -0.000398336 -0.00012422 -0.000150522 0.000202696 0.00017634 2.14975e-06 -7.43051e-05 1.69524e-05 -8.54091e-05 3.3627e-06 -0.000129678 -3.20242e-05 8.51504e-05 
1649.9 0 -0.000134117 0.00191941 2.27837e-05 2.23774e-05 -0.0969972 -3.14225e-05 0.000135871 -0.0004801 6.90463e-05 0.000295076 0.000866597 -0.0338285 0.000144068 -0.000914233 0.000364702 0.000713162 -0.000264079 0.000415292 -0.0018022 -0.000412536 -0.000137218 -0.000144496 0.000206904 0.000183106 6.09115e-06 -6.82372e-05 1.9079e-05 -0.000109088 -2.21653e-06 -0.000115606 -2.01651e-05 7.70831e-05 
1650.25 0 -0.000131321 0.00287009 1.6479e-05 2.15716e-05 -0.0934954 2.09603e-05 0.000118133 -0.000459062 8.37851e-05 0.000323349 0.00085758 -0.0411984 0.000178645 -0.00102372 0.000382407 0.000763814 -0.000265915 0.000448124 -0.00172447 -0.000423656 -0.000149597 -0.000137141 0.000210618 0.000187297 1.08553e-05 -6.06429e-05 2.18085e-05 -0.000130643 -4.74329e-06 -9.94846e-05 -9.85298e-06 6.9466e-05 
1650.6 0 -0.000130203 0.00379012 1.09977e-05 2.02758e-05 -0.0894319 7.15992e-05 0.000102166 -0.000427767 9.31559e-05 0.000348916 0.000849481 -0.0482308 0.000215405 -0.00112339 0.000398459 0.000804654 -0.000264327 0.000481932 -0.00163718 -0.000429602 -0.000159941 -0.000129254 0.000213849 0.000190363 1.75792e-05 -5.28736e-05 2.43889e-05 -0.00015033 -4.94022e-06 -8.31612e-05 -1.14199e-06 6.13929e-05 
1650.95 0 -0.000132022 0.00467369 6.51392e-06 1.9079e-05 -0.0848376 0.000120962 8.84544e-05 -0.000387221 9.6884e-05 0.000372595 0.000841239 -0.0548817 0.000251288 -0.00121299 0.000409591 0.000833383 -0.000259749 0.00051447 -0.00154118 -0.000429722 -0.000167508 -0.000122724 0.000216261 0.000193156 2.46984e-05 -4.60082e-05 2.71918e-05 -0.00016776 -3.68716e-06 -6.79162e-05 6.85869e-06 5.16324e-05 
1651.3 0 -0.000135016 0.00551655 2.19178e-06 1.79725e-05 -0.0797509 0.000168919 7.6607e-05 -0.000340538 9.6386e-05 0.000395087 0.000833718 -0.0611115 0.000285734 -0.00129215 0.000415202 0.0008504 -0.00025334 0.000544078 -0.0014385 -0.000425884 -0.000173051 -0.000118471 0.000216736 0.000195402 3.0272e-05 -4.00969e-05 3.09606e-05 -0.000182466 -2.72932e-06 -5.4457e-05 1.53902e-05 3.97332e-05 
1651.65 0 -0.000137669 0.00631557 -1.87273e-06 1.65748e-05 -0.0742119 0.000218015 6.69942e-05 -0.000291712 9.46726e-05 0.000416491 0.000826639 -0.0668872 0.000321251 -0.00136407 0.000417452 0.000857983 -0.000246394 0.0005704 -0.00133199 -0.000419018 -0.000178493 -0.000116556 0.000214944 0.00019621 3.48285e-05 -3.59434e-05 3.57902e-05 -0.000194482 -2.93172e-06 -4.20122e-05 2.51175e-05 2.66015e-05 
1652 0 -0.000139506 0.0070688 -4.64225e-06 1.37869e-05 -0.0682591 0.000269567 6.00928e-05 -0.000244187 9.31294e-05 0.000437801 0.000815523 -0.0721782 0.00035938 -0.00143199 0.000418361 0.000858175 -0.00023956 0.000595149 -0.00122086 -0.00040744 -0.000184296 -0.000117343 0.000211992 0.000194373 3.86301e-05 -3.33211e-05 4.11799e-05 -0.000205355 -4.7519e-06 -2.86615e-05 3.56286e-05 1.26223e-05 
1652.35 0 -0.000139458 0.00777314 -5.67988e-06 1.03925e-05 -0.0619331 0.000321236 5.46401e-05 -0.000199314 8.99914e-05 0.000461465 0.00079641 -0.0769576 0.000399448 -0.00149366 0.000417572 0.000852171 -0.000232501 0.000621352 -0.00110443 -0.000389592 -0.000188759 -0.000120869 0.000208187 0.00018936 4.11978e-05 -2.90494e-05 4.69228e-05 -0.00021624 -8.65232e-06 -1.39707e-05 4.56873e-05 -2.20561e-06 
1652.7 0 -0.000137114 0.00842215 -5.79336e-06 7.25981e-06 -0.0552748 0.000369399 4.90658e-05 -0.000155627 8.33424e-05 0.000487522 0.000770255 -0.0812023 0.00044126 -0.00154775 0.000414346 0.000842083 -0.000223252 0.000650869 -0.000983941 -0.000365054 -0.000191486 -0.000125862 0.000203097 0.000182273 4.31966e-05 -2.10662e-05 5.31199e-05 -0.000226218 -1.50014e-05 1.89429e-06 5.4513e-05 -1.74241e-05 
1653.05 0 -0.000133542 0.00900851 -5.2072e-06 4.00522e-06 -0.0483272 0.000412689 4.47295e-05 -0.000110874 7.23882e-05 0.000511613 0.000739742 -0.0848879 0.000484049 -0.00159466 0.000408316 0.000829474 -0.000210493 0.000682622 -0.000858829 -0.000332119 -0.000192561 -0.000129926 0.000196282 0.000174599 4.48898e-05 -1.0544e-05 5.98926e-05 -0.000235145 -2.33349e-05 2.00904e-05 6.24622e-05 -3.24077e-05 
1653.4 0 -0.000129102 0.00952745 -3.85464e-06 6.78232e-07 -0.0411386 0.000451537 4.37162e-05 -6.38748e-05 5.79517e-05 0.000529071 0.000706288 -0.0879917 0.000523921 -0.00163427 0.00039773 0.000812518 -0.000195536 0.000713219 -0.000728961 -0.000288782 -0.000190123 -0.000131355 0.000187327 0.00016597 4.5894e-05 -4.86078e-07 6.74554e-05 -0.000243558 -3.25053e-05 4.01125e-05 7.04093e-05 -4.67119e-05 
1653.75 0 -0.000123843 0.009979 -2.89548e-06 -2.61335e-06 -0.0337612 0.000487143 4.58581e-05 -1.58644e-05 4.29807e-05 0.00054024 0.000670724 -0.0904978 0.000556721 -0.0016668 0.000381675 0.000788394 -0.000179439 0.000739417 -0.00059551 -0.000235395 -0.000183904 -0.00013061 0.000176558 0.000155055 4.67066e-05 6.87438e-06 7.50084e-05 -0.00025173 -4.06108e-05 5.9109e-05 7.76227e-05 -6.01729e-05 
1654.1 0 -0.000118776 0.0103647 -3.00933e-06 -5.04663e-06 -0.0262487 0.000519624 4.99247e-05 3.14765e-05 2.92519e-05 0.000548133 0.00063301 -0.0923999 0.000580761 -0.00169253 0.000362409 0.00075839 -0.000162934 0.000760997 -0.000458504 -0.000175349 -0.000175651 -0.000129496 0.000164705 0.00014275 4.72853e-05 1.27316e-05 8.10216e-05 -0.000259396 -4.61982e-05 7.5912e-05 8.30025e-05 -7.27826e-05 
1654.45 0 -0.000113773 0.010684 -2.89841e-06 -6.36715e-06 -0.0186507 0.000548095 5.41353e-05 7.84077e-05 1.60757e-05 0.000553656 0.000594356 -0.0936992 0.00059618 -0.00171043 0.000341308 0.000725089 -0.000147161 0.000778474 -0.000316414 -0.000113151 -0.000165717 -0.000128522 0.00015157 0.000130334 4.59734e-05 1.78469e-05 8.51586e-05 -0.00026553 -4.962e-05 9.09261e-05 8.74772e-05 -8.38975e-05 
1654.8 0 -0.000107882 0.010936 -1.7905e-06 -7.34388e-06 -0.011013 0.000575076 5.64601e-05 0.00012431 3.08693e-06 0.000557596 0.000556659 -0.0943966 0.000604133 -0.00171788 0.000316167 0.000688924 -0.00013271 0.000791051 -0.00016885 -5.18213e-05 -0.000153582 -0.000127683 0.000137413 0.000117262 4.37174e-05 2.19667e-05 8.86836e-05 -0.000269938 -5.17451e-05 0.00010434 9.13077e-05 -9.27233e-05 
1655.15 0 -0.000102327 0.0111184 -4.53749e-07 -8.5468e-06 -0.00338061 0.000603245 5.53038e-05 0.000168233 -8.32041e-06 0.00056176 0.000516814 -0.0944936 0.000607008 -0.00171308 0.00028426 0.000651444 -0.000120251 0.000798466 -1.82781e-05 7.6358e-06 -0.000138868 -0.00012723 0.000122669 0.000103615 4.24187e-05 2.61332e-05 9.24102e-05 -0.000273065 -5.32393e-05 0.000115256 9.32231e-05 -9.95277e-05 
1655.5 0 -9.74401e-05 0.0112295 8.29528e-07 -1.01588e-05 0.00420193 0.000631174 5.01143e-05 0.000209595 -1.55197e-05 0.000565024 0.000472708 -0.093994 0.000605919 -0.00169585 0.000246767 0.000615612 -0.000109691 0.000800432 0.000132811 6.68586e-05 -0.00012257 -0.000126181 0.000107776 9.0476e-05 4.08742e-05 2.99965e-05 9.5737e-05 -0.000275056 -5.43402e-05 0.000122377 9.37964e-05 -0.000104831 
1655.85 0 -9.16567e-05 0.0112702 1.91163e-06 -1.23421e-05 0.0116888 0.000657717 4.18819e-05 0.00024678 -1.86306e-05 0.000563418 0.000426495 -0.0929054 0.000599135 -0.00166664 0.000207183 0.000581542 -9.97832e-05 0.000797458 0.000283226 0.000127535 -0.000106562 -0.000124228 9.2839e-05 7.68741e-05 3.83437e-05 3.3065e-05 9.80588e-05 -0.000275979 -5.42293e-05 0.000126155 9.46511e-05 -0.000109757 
1656.2 0 -8.41336e-05 0.0112417 1.98088e-06 -1.55142e-05 0.019035 0.000682322 3.25596e-05 0.000278879 -1.72017e-05 0.000555224 0.000378496 -0.0912402 0.000587064 -0.0016259 0.000167366 0.000546174 -8.86108e-05 0.000790998 0.000432616 0.000188777 -9.17286e-05 -0.000122227 7.75999e-05 6.0823e-05 3.59007e-05 3.575e-05 9.92837e-05 -0.000275691 -5.3359e-05 0.000128293 9.52908e-05 -0.000114239 
1656.55 0 -7.48777e-05 0.0111434 1.47612e-06 -1.84962e-05 0.0261977 0.000704325 2.33419e-05 0.000305343 -9.16508e-06 0.000542158 0.000326852 -0.0890119 0.000572797 -0.00157408 0.000130805 0.000507694 -7.562e-05 0.00078134 0.000579465 0.000248925 -7.77093e-05 -0.000120055 6.43999e-05 4.27269e-05 3.32723e-05 3.90164e-05 9.89329e-05 -0.000273848 -5.30217e-05 0.000130028 9.35852e-05 -0.000117454 
1656.9 0 -6.37335e-05 0.0109747 1.35612e-06 -1.97184e-05 0.0331336 0.000723432 1.42656e-05 0.000325924 3.8639e-06 0.000526366 0.000270984 -0.0862365 0.000557053 -0.00151276 0.000101355 0.000465576 -6.22987e-05 0.00076971 0.000721281 0.000307769 -6.50369e-05 -0.000117879 5.51446e-05 2.46876e-05 2.97159e-05 4.47049e-05 9.6527e-05 -0.000269788 -5.29234e-05 0.000131589 8.90257e-05 -0.000120748 
1657.25 0 -5.13557e-05 0.0107354 1.72381e-06 -1.98777e-05 0.039799 0.000738719 5.13834e-06 0.000342511 1.71761e-05 0.000509994 0.000212223 -0.0829358 0.000538181 -0.0014433 7.78406e-05 0.000419137 -5.0186e-05 0.000757385 0.000856004 0.000365918 -5.3888e-05 -0.000115981 4.76117e-05 7.99714e-06 2.61962e-05 5.38225e-05 9.28588e-05 -0.000263387 -5.3459e-05 0.000133406 8.19612e-05 -0.000125957 
1657.6 0 -3.90729e-05 0.0104272 2.1225e-06 -1.95277e-05 0.0461524 0.000749669 -4.86389e-06 0.000356953 2.79415e-05 0.000494456 0.000151476 -0.0791346 0.000515033 -0.00136771 5.62204e-05 0.000369427 -4.03671e-05 0.000742874 0.000982665 0.000422717 -4.36675e-05 -0.000113436 3.77835e-05 -6.17385e-06 2.33567e-05 6.44293e-05 8.88788e-05 -0.000255274 -5.5505e-05 0.000135852 7.24347e-05 -0.000132583 
1657.95 0 -2.77092e-05 0.0100532 3.19541e-06 -1.90392e-05 0.0521545 0.000757022 -1.6856e-05 0.000369557 3.68662e-05 0.000479231 8.85301e-05 -0.0748589 0.000488138 -0.00128746 3.33214e-05 0.00031759 -3.34761e-05 0.000723146 0.00110236 0.000477726 -3.38513e-05 -0.000108727 2.34512e-05 -1.78578e-05 2.0502e-05 7.467e-05 8.42366e-05 -0.000245595 -5.88255e-05 0.000138671 6.1818e-05 -0.000138323 
1658.3 0 -1.65654e-05 0.00961701 5.94363e-06 -1.94433e-05 0.0577685 0.000761582 -3.18211e-05 0.000378889 4.78493e-05 0.000464249 2.49531e-05 -0.0701385 0.000456138 -0.00120082 7.52196e-06 0.000263444 -2.78149e-05 0.000697152 0.00121653 0.000529354 -2.42703e-05 -0.000100267 5.538e-06 -2.83653e-05 1.68028e-05 8.41754e-05 7.90388e-05 -0.000234358 -6.20845e-05 0.000141191 5.12006e-05 -0.000140351 
1658.65 0 -4.64181e-06 0.00912245 9.14474e-06 -2.0565e-05 0.062961 0.000764662 -4.94961e-05 0.00038309 6.43255e-05 0.00045079 -3.75462e-05 -0.065008 0.000418912 -0.0011062 -1.9054e-05 0.000207388 -2.11058e-05 0.000667218 0.00132513 0.000573663 -1.47342e-05 -8.82141e-05 -1.21476e-05 -3.80653e-05 1.31116e-05 9.19935e-05 7.35696e-05 -0.000222472 -6.31663e-05 0.000143129 4.01392e-05 -0.000138155 
1659 0 7.70966e-06 0.00857396 1.19785e-05 -2.17661e-05 0.0677009 0.000766413 -6.94811e-05 0.000382707 8.55646e-05 0.000438828 -0.000100635 -0.0595028 0.000380132 -0.00100433 -4.31596e-05 0.00015003 -1.23839e-05 0.000636714 0.0014269 0.00060997 -5.36595e-06 -7.50726e-05 -2.7014e-05 -4.60436e-05 1.06734e-05 9.74622e-05 6.75512e-05 -0.000210162 -6.08124e-05 0.000144224 2.82373e-05 -0.000134037 
1659.35 0 1.98517e-05 0.00797498 1.51283e-05 -2.37866e-05 0.0719599 0.000764363 -9.16786e-05 0.000380376 0.000109684 0.000426137 -0.000166881 -0.0536627 0.000341683 -0.000895163 -6.44903e-05 9.05145e-05 -6.72771e-07 0.000606866 0.00152143 0.000639991 3.82137e-06 -6.31277e-05 -3.98214e-05 -5.10324e-05 9.39932e-06 0.000101524 6.11739e-05 -0.000196921 -5.5811e-05 0.000144485 1.65488e-05 -0.000128811 
1659.7 0 3.13874e-05 0.00732887 1.90691e-05 -2.65847e-05 0.0757152 0.000755266 -0.000116103 0.000377732 0.000136163 0.000411513 -0.000236322 -0.0475312 0.00030367 -0.000777739 -8.29298e-05 2.81728e-05 1.4601e-05 0.00057595 0.00160659 0.000663319 1.29615e-05 -5.32747e-05 -5.10389e-05 -5.35998e-05 8.01466e-06 0.000104474 5.45431e-05 -0.000182307 -4.94153e-05 0.000142922 7.1685e-06 -0.000121563 
1660.05 0 4.2859e-05 0.0066403 2.31862e-05 -2.92153e-05 0.0789487 0.000737467 -0.00014068 0.000373791 0.000163504 0.000395934 -0.000306988 -0.0411511 0.000266113 -0.000654259 -9.86152e-05 -3.57804e-05 3.23794e-05 0.000541841 0.00167941 0.000680921 2.11798e-05 -4.50338e-05 -5.979e-05 -5.59793e-05 4.69862e-06 0.000106105 4.79172e-05 -0.000165506 -4.2704e-05 0.000139007 9.33664e-07 -0.000113524 
1660.4 0 5.5519e-05 0.00591538 2.56585e-05 -3.1549e-05 0.0816447 0.000711455 -0.000163178 0.000366055 0.000191098 0.000380448 -0.000376865 -0.0345652 0.00022893 -0.000527882 -0.000112576 -9.93157e-05 4.87875e-05 0.000504394 0.00173912 0.00069446 2.97312e-05 -3.71554e-05 -6.73226e-05 -5.91105e-05 -6.29389e-07 0.000106553 4.22099e-05 -0.00014635 -3.6205e-05 0.000133139 -3.21244e-06 -0.000106366 
1660.75 0 6.93358e-05 0.00516052 2.62782e-05 -3.39471e-05 0.0837905 0.000678967 -0.000184963 0.000353387 0.000220335 0.000364297 -0.0004459 -0.0278196 0.000193774 -0.000400759 -0.000123811 -0.000160918 6.09593e-05 0.000465206 0.00178658 0.000705255 3.98606e-05 -2.87088e-05 -7.45436e-05 -6.26853e-05 -6.33373e-06 0.000106106 3.71854e-05 -0.000125976 -2.96193e-05 0.000124633 -5.98272e-06 -9.99732e-05 
1661.1 0 8.39486e-05 0.00438143 2.65537e-05 -3.65594e-05 0.0853778 0.000641362 -0.000207157 0.00033626 0.000250102 0.000345358 -0.000515345 -0.02096 0.000160149 -0.000274072 -0.000131091 -0.000221257 6.94494e-05 0.000426549 0.00182282 0.000715726 5.01808e-05 -1.96752e-05 -8.11847e-05 -6.77296e-05 -1.19965e-05 0.000104937 3.26937e-05 -0.000105482 -2.21668e-05 0.000114356 -7.2383e-06 -9.43363e-05 
1661.45 0 9.94796e-05 0.00358341 2.63e-05 -3.94465e-05 0.0864019 0.000598434 -0.000228607 0.000316314 0.000278913 0.000325322 -0.000587019 -0.0140301 0.000125204 -0.000148103 -0.000134855 -0.000283987 7.53844e-05 0.000390597 0.00184939 0.000725952 5.98804e-05 -1.12026e-05 -8.78967e-05 -7.57242e-05 -1.79033e-05 0.000103994 2.91197e-05 -8.51704e-05 -1.37287e-05 0.000104386 -7.97292e-06 -8.88854e-05 
1661.8 0 0.000115964 0.00277021 2.5388e-05 -4.16316e-05 0.0868616 0.000546025 -0.000249164 0.000295629 0.000307123 0.000310245 -0.000662078 -0.00707349 8.87758e-05 -2.30874e-05 -0.000134914 -0.000349539 7.77228e-05 0.000358506 0.00186769 0.000734398 6.95708e-05 -4.72438e-06 -9.45217e-05 -8.56118e-05 -2.44387e-05 0.000104911 2.63533e-05 -6.56042e-05 -5.13191e-06 9.49361e-05 -9.48667e-06 -8.25791e-05 
1662.15 0 0.000134462 0.00194428 2.49708e-05 -4.24331e-05 0.0867588 0.000479563 -0.000270407 0.000276184 0.000333466 0.000302006 -0.000737612 -0.000134896 5.13675e-05 9.94682e-05 -0.00013081 -0.000412683 7.6143e-05 0.000330119 0.00187867 0.000741993 7.83233e-05 -6.91928e-07 -0.000100082 -9.47739e-05 -3.15355e-05 0.000107367 2.37639e-05 -4.6592e-05 2.35552e-06 8.5097e-05 -1.14158e-05 -7.49715e-05 
1662.5 0 0.000154513 0.00111029 2.54842e-05 -4.31161e-05 0.0860978 0.000399711 -0.000292745 0.00025825 0.000354835 0.000296263 -0.00080878 0.00674137 1.0253e-05 0.000220235 -0.000123863 -0.000469242 7.31041e-05 0.000304942 0.00188276 0.000750183 8.47452e-05 1.66451e-06 -0.000104278 -0.000102242 -3.70391e-05 0.000108562 2.03594e-05 -2.71891e-05 8.39363e-06 7.55693e-05 -1.31158e-05 -6.64354e-05 
1662.85 0 0.000173932 0.000275782 2.56694e-05 -4.39174e-05 0.0848859 0.00030859 -0.000315504 0.000241093 0.00036871 0.000290551 -0.000873548 0.0135111 -3.65539e-05 0.000342106 -0.000116838 -0.000518931 6.99585e-05 0.000282911 0.00187701 0.000756937 8.92106e-05 2.67239e-06 -0.000107119 -0.000108465 -3.90009e-05 0.000107256 1.59576e-05 -6.79414e-06 1.33685e-05 6.7792e-05 -1.48395e-05 -5.74439e-05 
1663.2 0 0.000189879 -0.000551506 2.38266e-05 -4.40196e-05 0.0831345 0.000205893 -0.000338926 0.000225276 0.000374331 0.000284034 -0.000930378 0.0201298 -8.80422e-05 0.000464711 -0.000110886 -0.000562603 6.58959e-05 0.000262922 0.00185773 0.000759732 9.28333e-05 2.84662e-06 -0.000109325 -0.00011397 -3.75331e-05 0.000103536 1.06569e-05 1.48637e-05 1.67739e-05 6.26358e-05 -1.6345e-05 -4.86813e-05 
1663.55 0 0.000200087 -0.00136527 1.92389e-05 -4.30388e-05 0.0808596 9.19277e-05 -0.000362996 0.000210917 0.000372862 0.000274956 -0.000974996 0.0265538 -0.000143816 0.000585101 -0.000104417 -0.000601574 6.15261e-05 0.000243556 0.00182535 0.000757727 9.65231e-05 3.56657e-06 -0.000111997 -0.000119734 -3.47806e-05 9.77987e-05 3.84596e-06 3.74264e-05 1.91209e-05 6.00723e-05 -1.77444e-05 -4.047e-05 
1663.9 0 0.000205719 -0.00216114 1.33623e-05 -4.08213e-05 0.078081 -2.95373e-05 -0.000385755 0.000196346 0.00036484 0.000263015 -0.00100307 0.0327414 -0.000203982 0.000703118 -9.66202e-05 -0.000637479 5.89834e-05 0.000225993 0.00178145 0.00074998 0.000101606 4.73065e-06 -0.000114946 -0.00012622 -3.25139e-05 9.06498e-05 -5.20756e-06 6.0781e-05 2.21393e-05 5.85828e-05 -1.98967e-05 -3.2266e-05 
1664.25 0 0.000209882 -0.00293487 8.38474e-06 -3.71412e-05 0.0748213 -0.000154315 -0.000405342 0.000181386 0.000349661 0.000251559 -0.00101442 0.0386524 -0.000267279 0.000819307 -8.86577e-05 -0.000671846 5.84485e-05 0.000212825 0.00172552 0.000734866 0.000108525 5.18188e-06 -0.000117049 -0.000133112 -3.04641e-05 8.18778e-05 -1.63758e-05 8.45052e-05 2.58477e-05 5.55009e-05 -2.37067e-05 -2.35498e-05 
1664.6 0 0.00021224 -0.00368152 5.08162e-06 -3.24864e-05 0.0711067 -0.000281252 -0.000421634 0.000168983 0.000326843 0.000245007 -0.0010111 0.0442493 -0.000330295 0.000932141 -8.19083e-05 -0.000702272 5.82944e-05 0.000203389 0.00165776 0.000710881 0.00011636 5.00307e-06 -0.000118456 -0.000138075 -2.80062e-05 7.14601e-05 -2.84534e-05 0.000108103 2.90919e-05 4.91635e-05 -2.86965e-05 -1.53623e-05 
1664.95 0 0.000210672 -0.00439697 2.82706e-06 -2.81807e-05 0.0669677 -0.000410644 -0.000435195 0.000162072 0.000297672 0.000243685 -0.00099249 0.0494973 -0.000389075 0.00104057 -7.82869e-05 -0.000725072 5.86775e-05 0.000193969 0.00157971 0.000677979 0.000123112 5.68454e-06 -0.00012056 -0.000139857 -2.63281e-05 5.93754e-05 -3.98794e-05 0.000131303 3.18212e-05 3.94415e-05 -3.24076e-05 -7.66943e-06 
1665.3 0 0.000205715 -0.00507671 4.2797e-07 -2.47433e-05 0.0624381 -0.000540899 -0.000445664 0.000159208 0.000265629 0.000246433 -0.000955666 0.0543671 -0.000441344 0.00114361 -7.90567e-05 -0.000739954 6.06364e-05 0.000182269 0.00149183 0.000638172 0.000127385 8.37077e-06 -0.000123163 -0.000140871 -2.55719e-05 4.48639e-05 -4.96203e-05 0.000152853 3.4527e-05 2.71679e-05 -3.43772e-05 8.91317e-07 
1665.65 0 0.000198176 -0.00571537 -2.83702e-06 -2.13465e-05 0.0575519 -0.000668246 -0.000452755 0.000156972 0.000235722 0.000252533 -0.000901011 0.0588329 -0.000485797 0.00123848 -8.29372e-05 -0.000747782 6.40561e-05 0.000169495 0.00139497 0.000593711 0.000128774 1.18611e-05 -0.000124448 -0.000142518 -2.38846e-05 2.90291e-05 -5.82407e-05 0.000171872 3.77483e-05 1.35259e-05 -3.69566e-05 1.0216e-05 
1666 0 0.000188015 -0.00630905 -6.01353e-06 -1.75508e-05 0.0523424 -0.000790034 -0.000456851 0.000155075 0.000210269 0.000260564 -0.000831808 0.0628704 -0.000521438 0.00132285 -8.58392e-05 -0.00074945 6.64344e-05 0.000158928 0.00129259 0.000547269 0.000128409 1.36822e-05 -0.000123019 -0.000144539 -2.14975e-05 1.43836e-05 -6.6897e-05 0.000188877 4.14424e-05 -4.39946e-08 -4.10922e-05 1.86203e-05 
1666.35 0 0.000176241 -0.00685578 -8.23759e-06 -1.32613e-05 0.0468458 -0.000904236 -0.000460667 0.000155001 0.000187532 0.000269009 -0.000749099 0.0664552 -0.000549876 0.00139855 -8.49392e-05 -0.000746432 6.51617e-05 0.000153073 0.00118781 0.000502044 0.000128236 1.34182e-05 -0.000120111 -0.000146822 -1.96592e-05 1.74865e-06 -7.52551e-05 0.000204191 4.46417e-05 -1.46227e-05 -4.70689e-05 2.4738e-05 
1666.7 0 0.000162884 -0.00735329 -1.03089e-05 -7.31632e-06 0.0411035 -0.00100887 -0.000465996 0.000158009 0.000165478 0.000276865 -0.000653387 0.0695665 -0.00057363 0.00146791 -8.04209e-05 -0.000739519 6.04308e-05 0.000153451 0.00108017 0.000458788 0.000127576 1.19437e-05 -0.000117782 -0.00014843 -1.73961e-05 -1.0692e-05 -8.3211e-05 0.00021779 4.72241e-05 -3.14433e-05 -5.52172e-05 2.93669e-05 
1667.05 0 0.000146408 -0.00779862 -1.25098e-05 2.54358e-08 0.0351575 -0.00110455 -0.000472904 0.000167413 0.0001423 0.000284218 -0.000546504 0.072191 -0.000593456 0.00153073 -7.24749e-05 -0.000727774 5.26278e-05 0.000160169 0.000969378 0.000416416 0.000125356 9.70767e-06 -0.000115922 -0.000148479 -1.39829e-05 -2.33703e-05 -9.11442e-05 0.000230164 4.90315e-05 -4.95349e-05 -6.42505e-05 3.41556e-05 
1667.4 0 0.000125497 -0.00818967 -1.38917e-05 7.82163e-06 0.0290473 -0.00119306 -0.000481447 0.000185744 0.00011708 0.000291282 -0.000426909 0.0743173 -0.000610197 0.00158829 -6.08085e-05 -0.000709611 4.32861e-05 0.0001702 0.000855463 0.000375015 0.000121279 7.7254e-06 -0.000113555 -0.000146773 -1.05217e-05 -3.62871e-05 -9.8777e-05 0.000241577 5.0234e-05 -6.76939e-05 -7.24797e-05 3.89831e-05 
1667.75 0 0.000100657 -0.00852272 -1.41765e-05 1.55152e-05 0.0228143 -0.00126984 -0.000489591 0.000212138 9.02219e-05 0.000296103 -0.000291321 0.0759351 -0.000626586 0.00164127 -4.63661e-05 -0.000684077 3.41453e-05 0.000180731 0.000737063 0.000334399 0.000115422 6.3912e-06 -0.000110717 -0.00014293 -7.83142e-06 -5.1249e-05 -0.000105835 0.000253156 5.08502e-05 -8.49395e-05 -7.9548e-05 4.32534e-05 
1668.1 0 7.34499e-05 -0.00879247 -1.41123e-05 2.19468e-05 0.0165023 -0.00132677 -0.000494591 0.000244336 6.23846e-05 0.000296609 -0.000143813 0.0770361 -0.000643056 0.00168938 -3.15975e-05 -0.000650847 2.56478e-05 0.000189432 0.000614374 0.000291625 0.000108373 6.13813e-06 -0.000107652 -0.000136565 -6.22604e-06 -6.77494e-05 -0.000111683 0.000265147 5.02915e-05 -0.000101084 -8.63725e-05 4.81869e-05 
1668.45 0 4.58547e-05 -0.00899729 -1.40609e-05 2.67039e-05 0.0101584 -0.00136261 -0.000494339 0.00027867 3.41585e-05 0.000292176 7.06691e-06 0.077616 -0.00065613 0.00173285 -1.9052e-05 -0.000610157 1.81511e-05 0.000195587 0.000487527 0.000244227 9.99822e-05 6.32292e-06 -0.000103145 -0.000127084 -6.53154e-06 -8.30803e-05 -0.0001159 0.000275838 4.98011e-05 -0.000116436 -9.2705e-05 5.45858e-05 
1668.8 0 2.01147e-05 -0.00913912 -1.31244e-05 3.01617e-05 0.00383231 -0.00138142 -0.000487621 0.000312948 6.177e-06 0.000283231 0.000156766 0.0776785 -0.000663183 0.00177216 -1.05274e-05 -0.000565046 1.05191e-05 0.000201155 0.000355547 0.000193829 8.92234e-05 5.73299e-06 -9.66584e-05 -0.000115738 -8.75869e-06 -9.54534e-05 -0.000118554 0.000283727 4.96488e-05 -0.00013035 -9.72048e-05 6.10952e-05 
1669.15 0 -3.41977e-06 -0.00922048 -1.10708e-05 3.27635e-05 -0.00242885 -0.00138572 -0.000476355 0.000346467 -2.06967e-05 0.000271859 0.000305585 0.0772344 -0.000664476 0.0018068 -5.93264e-06 -0.000518269 1.13606e-06 0.000207911 0.000217727 0.000142653 7.57299e-05 5.28047e-06 -8.9025e-05 -0.000104753 -1.17036e-05 -0.000104749 -0.000119819 0.000289065 4.95421e-05 -0.000141215 -0.000100529 6.59187e-05 
1669.5 0 -2.56008e-05 -0.00924298 -9.05463e-06 3.50171e-05 -0.00858489 -0.0013747 -0.000465654 0.000379265 -4.67711e-05 0.000259603 0.000454143 0.0763006 -0.000659769 0.00183426 -4.46528e-06 -0.000470129 -8.0384e-06 0.000215747 7.47745e-05 9.00719e-05 6.01166e-05 5.23808e-06 -8.21517e-05 -9.38432e-05 -1.47218e-05 -0.000112106 -0.00011978 0.000292215 5.06227e-05 -0.000148156 -0.000104367 6.8256e-05 
1669.85 0 -4.70846e-05 -0.00920767 -7.67714e-06 3.74682e-05 -0.0146024 -0.00134667 -0.000458069 0.000411913 -7.20009e-05 0.000245967 0.000600702 0.074894 -0.000647697 0.00185174 -5.56257e-06 -0.000421545 -1.10588e-05 0.000223821 -7.16207e-05 3.67497e-05 4.25853e-05 4.74208e-06 -7.70137e-05 -8.1786e-05 -1.72645e-05 -0.000118425 -0.000118594 0.000293247 5.44909e-05 -0.00015089 -0.000108353 6.94525e-05 
1670.2 0 -6.76592e-05 -0.00911505 -6.16282e-06 3.97507e-05 -0.0204484 -0.00130167 -0.000450019 0.000445503 -9.62958e-05 0.000231808 0.000743414 0.0730282 -0.000628758 0.00185906 -7.74541e-06 -0.000374964 -4.70719e-06 0.00023379 -0.000219603 -1.48335e-05 2.43173e-05 2.15158e-06 -7.22591e-05 -6.89489e-05 -1.95511e-05 -0.000124532 -0.000116337 0.000292876 6.12835e-05 -0.000149105 -0.000111319 7.02574e-05 
1670.55 0 -8.66121e-05 -0.008966 -4.12715e-06 4.11014e-05 -0.0260882 -0.0012383 -0.00043834 0.000482858 -0.000120422 0.000218744 0.000882745 0.0707199 -0.000605362 0.00185769 -9.81778e-06 -0.000330273 9.1711e-06 0.000245612 -0.000368998 -6.34239e-05 7.94627e-06 -3.17829e-06 -6.7374e-05 -5.53344e-05 -2.23765e-05 -0.000130687 -0.000112478 0.000290315 6.87211e-05 -0.000144585 -0.000112622 7.03902e-05 
1670.9 0 -0.000105102 -0.00876256 -3.09297e-06 4.22875e-05 -0.0314871 -0.00115443 -0.000421404 0.00052572 -0.000145757 0.00020604 0.00101761 0.06799 -0.000579585 0.00184704 -1.12741e-05 -0.000285784 2.88201e-05 0.000255277 -0.000520219 -0.000108885 -5.63711e-06 -1.01857e-05 -6.31463e-05 -4.15636e-05 -2.56337e-05 -0.000136338 -0.000106651 0.000284602 7.55584e-05 -0.000140746 -0.000111491 6.99983e-05 
1671.25 0 -0.000123416 -0.00850682 -3.75457e-06 4.44468e-05 -0.0366122 -0.00105212 -0.000396666 0.000573394 -0.000172527 0.000193669 0.00114536 0.0648635 -0.000551801 0.0018252 -1.30146e-05 -0.000241353 5.2499e-05 0.000259823 -0.000671361 -0.000151316 -1.78428e-05 -1.87384e-05 -6.05573e-05 -2.848e-05 -2.96874e-05 -0.000140396 -0.000100281 0.000277318 8.15551e-05 -0.0001399 -0.000107968 6.98437e-05 
1671.6 0 -0.000140088 -0.00820168 -5.01356e-06 4.68389e-05 -0.0414344 -0.000933519 -0.000363643 0.000624779 -0.000199631 0.000183101 0.00126471 0.0613685 -0.000520825 0.00179244 -1.67873e-05 -0.00019557 7.70145e-05 0.000258443 -0.000819831 -0.000191221 -3.06255e-05 -2.86613e-05 -5.88785e-05 -1.52259e-05 -3.41219e-05 -0.000142184 -9.36804e-05 0.000269944 8.58025e-05 -0.000141484 -0.000103021 7.04364e-05 
1671.95 0 -0.000154212 -0.00785081 -5.47895e-06 4.84462e-05 -0.0459288 -0.000799838 -0.00032415 0.000678517 -0.000225989 0.000174513 0.00137418 0.0575349 -0.000485408 0.00175021 -2.36215e-05 -0.000144844 9.90074e-05 0.000251885 -0.000965573 -0.000228617 -4.46124e-05 -3.89846e-05 -5.64972e-05 -1.0515e-06 -3.78844e-05 -0.00014193 -8.581e-05 0.00026227 8.83635e-05 -0.000143974 -9.64802e-05 7.18472e-05 
1672.3 0 -0.000165621 -0.00745736 -4.60804e-06 4.94797e-05 -0.0500737 -0.000653685 -0.000280001 0.000733282 -0.000251106 0.000166554 0.00147149 0.0533931 -0.000446091 0.00169748 -3.14462e-05 -8.81987e-05 0.000116568 0.000242379 -0.00110921 -0.000263199 -5.91791e-05 -5.02105e-05 -5.25551e-05 1.35111e-05 -3.95135e-05 -0.000139886 -7.73119e-05 0.000253776 8.93939e-05 -0.000146188 -8.83274e-05 7.43402e-05 
1672.65 0 -0.000175303 -0.00702366 -2.86249e-06 4.98066e-05 -0.0538497 -0.000499687 -0.000232815 0.000789365 -0.00027421 0.000157492 0.00155531 0.0489736 -0.000402821 0.00163228 -3.79858e-05 -2.79953e-05 0.000128924 0.000230499 -0.00124902 -0.00029479 -7.41132e-05 -6.24953e-05 -4.75397e-05 2.74375e-05 -3.90207e-05 -0.000135681 -6.95811e-05 0.000244542 8.76758e-05 -0.000146893 -8.03875e-05 7.77935e-05 
1673 0 -0.000184396 -0.0065524 -5.78579e-07 4.83153e-05 -0.057239 -0.000340756 -0.00018353 0.000846136 -0.000293114 0.000147123 0.00162752 0.0443069 -0.000355686 0.00155601 -4.2967e-05 3.27528e-05 0.000136689 0.000214554 -0.00138423 -0.000322862 -8.95829e-05 -7.39048e-05 -4.16594e-05 4.10086e-05 -3.77125e-05 -0.000129092 -6.24773e-05 0.000233877 8.29824e-05 -0.000145145 -7.41432e-05 8.2053e-05 
1673.35 0 -0.000193466 -0.00604701 1.99431e-06 4.55539e-05 -0.0602267 -0.000176408 -0.000131425 0.000902666 -0.000308216 0.000136589 0.00168914 0.0394268 -0.000304939 0.00147047 -4.59898e-05 9.3152e-05 0.000140925 0.000193928 -0.00151716 -0.000346869 -0.000104757 -8.29825e-05 -3.40842e-05 5.45947e-05 -3.65417e-05 -0.000121522 -5.50159e-05 0.000220629 7.71491e-05 -0.000140668 -6.80036e-05 8.68841e-05 
1673.7 0 -0.000201513 -0.00551115 5.06858e-06 4.33303e-05 -0.0628014 -4.63016e-06 -7.66891e-05 0.000960045 -0.000322474 0.000126896 0.00173814 0.0343686 -0.000251862 0.00137223 -4.85769e-05 0.000154392 0.000141083 0.000168604 -0.00164821 -0.000365086 -0.000117935 -8.98821e-05 -2.44593e-05 6.73572e-05 -3.55309e-05 -0.000113795 -4.71335e-05 0.000205107 7.23701e-05 -0.000133656 -6.00428e-05 9.13757e-05 
1674.05 0 -0.000207627 -0.00494805 8.55361e-06 4.14901e-05 -0.0649525 0.000175475 -2.20855e-05 0.0010181 -0.000336653 0.000117623 0.00176926 0.0291644 -0.000200581 0.00125643 -5.38216e-05 0.00021803 0.000136263 0.000138184 -0.00177343 -0.000376943 -0.00012807 -9.57745e-05 -1.33072e-05 7.92993e-05 -3.46671e-05 -0.00010502 -3.94717e-05 0.000188428 6.84206e-05 -0.000124375 -5.08621e-05 9.46733e-05 
1674.4 0 -0.000210782 -0.00436129 1.17252e-05 3.91299e-05 -0.0666707 0.000360555 3.01702e-05 0.00107395 -0.000348179 0.000107121 0.00177816 0.0238467 -0.000154888 0.00112318 -6.24545e-05 0.000284429 0.000127348 0.000101848 -0.00188793 -0.000384654 -0.000135316 -0.000101227 -1.3297e-06 9.07507e-05 -3.49912e-05 -9.52432e-05 -3.22541e-05 0.000170801 6.38568e-05 -0.00011433 -4.13916e-05 9.60995e-05 
1674.75 0 -0.000210436 -0.003755 1.42667e-05 3.64427e-05 -0.0679511 0.000545608 8.00443e-05 0.00112282 -0.000354846 9.41782e-05 0.00176468 0.0184518 -0.000114781 0.000975572 -7.20124e-05 0.00035259 0.000117071 5.96263e-05 -0.00198884 -0.000390114 -0.000140911 -0.000106681 1.10101e-05 0.00010046 -3.55625e-05 -8.54985e-05 -2.54001e-05 0.000151645 5.82855e-05 -0.000104808 -3.15601e-05 9.5074e-05 
1675.1 0 -0.00020846 -0.00313396 1.66145e-05 3.4077e-05 -0.0687938 0.000726435 0.000129076 0.00116089 -0.000357086 7.79151e-05 0.00173088 0.0130151 -7.82547e-05 0.000816428 -8.02361e-05 0.000421522 0.000107562 1.33673e-05 -0.00207558 -0.00039271 -0.000146339 -0.000113981 2.3206e-05 0.000107604 -3.49054e-05 -7.52766e-05 -1.91527e-05 0.000130493 5.14196e-05 -9.47961e-05 -2.19218e-05 9.1538e-05 
1675.45 0 -0.000205429 -0.00250343 1.88759e-05 3.2136e-05 -0.0691999 0.000901573 0.000177728 0.0011873 -0.000356085 5.75851e-05 0.00167959 0.00756925 -4.49678e-05 0.000647224 -8.64475e-05 0.000489119 9.76116e-05 -3.4436e-05 -0.00214801 -0.000392272 -0.000151568 -0.000124241 3.50443e-05 0.000112482 -3.30126e-05 -6.48781e-05 -1.42191e-05 0.000108181 4.19524e-05 -8.32415e-05 -1.32988e-05 8.65087e-05 
1675.8 0 -0.000200022 -0.00186652 2.09383e-05 3.00715e-05 -0.0691743 0.00107197 0.000222814 0.00120274 -0.000353921 3.49576e-05 0.00161145 0.00214839 -1.51006e-05 0.000468549 -9.0287e-05 0.000552789 8.56873e-05 -8.3208e-05 -0.0022041 -0.00039109 -0.000156144 -0.000135695 4.69604e-05 0.000115755 -2.90629e-05 -5.54841e-05 -1.04991e-05 8.51241e-05 2.84242e-05 -7.1254e-05 -5.57577e-06 8.03036e-05 
1676.15 0 -0.000193198 -0.00122649 2.25334e-05 2.75149e-05 -0.0687276 0.00123659 0.000261409 0.00120769 -0.000352445 1.229e-05 0.00152451 -0.00321608 1.21866e-05 0.000282671 -9.34421e-05 0.000611835 7.3786e-05 -0.000132993 -0.00224187 -0.000391386 -0.000160632 -0.00014533 5.72333e-05 0.000117739 -2.25339e-05 -4.72282e-05 -6.70953e-06 6.10173e-05 1.06395e-05 -6.02153e-05 1.79392e-06 7.20977e-05 
1676.5 0 -0.000186646 -0.000586773 2.28362e-05 2.50808e-05 -0.0678689 0.00139078 0.00029449 0.00120249 -0.000350373 -1.08763e-05 0.00141889 -0.008497 3.96764e-05 9.34002e-05 -9.79775e-05 0.000666278 6.38283e-05 -0.000183556 -0.00226108 -0.000392366 -0.000165454 -0.000150965 6.35946e-05 0.000118666 -1.62184e-05 -4.17834e-05 -2.331e-06 3.63774e-05 -1.06516e-05 -4.94282e-05 8.51205e-06 6.3248e-05 
1676.85 0 -0.000179303 5.2315e-05 2.17128e-05 2.33322e-05 -0.0666063 0.00153124 0.000324357 0.00118686 -0.000344442 -3.65116e-05 0.00129849 -0.0136656 6.94324e-05 -9.62556e-05 -0.000104876 0.000715712 5.37913e-05 -0.000235916 -0.00226165 -0.000391089 -0.000169772 -0.000151228 6.7051e-05 0.000119106 -1.26949e-05 -3.9608e-05 2.14981e-06 1.24312e-05 -3.32136e-05 -3.71972e-05 1.34307e-05 5.60052e-05 
1677.2 0 -0.000169913 0.00068826 2.04268e-05 2.17225e-05 -0.0649508 0.00165854 0.000351012 0.00115974 -0.000332608 -6.68007e-05 0.00116547 -0.0186928 9.99863e-05 -0.000283441 -0.000114212 0.000759487 4.15368e-05 -0.000291012 -0.00224291 -0.000386236 -0.000172847 -0.00014539 7.03503e-05 0.00011959 -1.09963e-05 -3.76467e-05 5.74489e-06 -1.04981e-05 -5.45053e-05 -2.34556e-05 1.56707e-05 5.05666e-05 
1677.55 0 -0.000158718 0.0013143 2.02487e-05 1.96085e-05 -0.0629132 0.0017727 0.000374093 0.00112039 -0.00031463 -0.00010248 0.0010195 -0.0235494 0.000129644 -0.000465548 -0.000125332 0.00079541 2.89952e-05 -0.0003488 -0.00220541 -0.00037859 -0.000175521 -0.000134163 7.43493e-05 0.000119841 -1.03391e-05 -3.38296e-05 8.8847e-06 -3.40246e-05 -7.26538e-05 -8.24314e-06 1.60464e-05 4.60322e-05 
1677.9 0 -0.000145173 0.00192444 2.0962e-05 1.76529e-05 -0.0605089 0.00187221 0.000392455 0.0010689 -0.000289637 -0.000141895 0.000861821 -0.0282044 0.00015858 -0.000640836 -0.000137097 0.000821956 1.8407e-05 -0.000408801 -0.00215082 -0.000368666 -0.000176986 -0.000119394 7.92444e-05 0.000119734 -1.08766e-05 -2.79416e-05 1.28616e-05 -5.83571e-05 -8.68855e-05 9.21731e-06 1.59617e-05 4.17372e-05 
1678.25 0 -0.000128288 0.00251388 2.13773e-05 1.64764e-05 -0.0577595 0.00195493 0.000403657 0.00100615 -0.000258338 -0.000182159 0.000692991 -0.0326309 0.000187142 -0.000808243 -0.000148818 0.000840562 1.23765e-05 -0.000469891 -0.00207952 -0.000355974 -0.000176564 -0.000103697 8.54787e-05 0.00012029 -1.22352e-05 -2.10662e-05 1.84956e-05 -8.14282e-05 -9.75952e-05 2.82471e-05 1.56428e-05 3.56648e-05 
1678.6 0 -0.000107931 0.00307901 2.08144e-05 1.54474e-05 -0.0546886 0.00201702 0.000408448 0.000934853 -0.000222015 -0.000222023 0.000513539 -0.0368029 0.000215035 -0.000965994 -0.000159534 0.000854097 1.25833e-05 -0.000530165 -0.00199179 -0.000339885 -0.000174198 -8.93049e-05 9.17408e-05 0.000123006 -1.32804e-05 -1.54671e-05 2.54105e-05 -0.000101698 -0.000105862 4.85871e-05 1.52123e-05 2.60249e-05 
1678.95 0 -8.51302e-05 0.00361749 1.98271e-05 1.33592e-05 -0.0513219 0.00205595 0.000408695 0.000858338 -0.000182839 -0.000262849 0.000327098 -0.0406973 0.000241118 -0.00111275 -0.000165935 0.000863225 1.64303e-05 -0.000587398 -0.00188984 -0.000319987 -0.000168588 -7.7061e-05 9.66979e-05 0.000127662 -1.2474e-05 -1.10271e-05 3.28523e-05 -0.000118884 -0.000112863 6.85814e-05 1.524e-05 1.37155e-05 
1679.3 0 -6.20611e-05 0.00412712 1.91167e-05 1.0325e-05 -0.0476847 0.00207322 0.000404065 0.000779882 -0.000143552 -0.000303634 0.00013806 -0.0442963 0.000263409 -0.001249 -0.000166818 0.00086623 2.11861e-05 -0.000640308 -0.00177682 -0.000296294 -0.000159372 -6.65785e-05 9.96743e-05 0.000132245 -8.70193e-06 -6.45362e-06 3.96241e-05 -0.000135048 -0.000119852 8.50163e-05 1.56328e-05 1.16597e-07 
1679.65 0 -4.10343e-05 0.00460502 1.93234e-05 7.81783e-06 -0.0438014 0.00206825 0.00039321 0.000701053 -0.000103714 -0.000340765 -5.10218e-05 -0.0475844 0.000280381 -0.00137644 -0.000164425 0.000862565 2.673e-05 -0.000689586 -0.00165384 -0.000269059 -0.00014926 -5.62829e-05 0.000100033 0.000136069 -2.84308e-06 -8.37165e-07 4.43339e-05 -0.000152666 -0.000128421 9.61247e-05 1.6013e-05 -1.37805e-05 
1680 0 -2.2255e-05 0.00504832 2.06098e-05 7.62642e-06 -0.0396958 0.00203971 0.000377572 0.000620227 -6.08855e-05 -0.00037272 -0.000234163 -0.0505463 0.000292649 -0.00149522 -0.00015981 0.000853914 3.30336e-05 -0.000735748 -0.00152099 -0.000239791 -0.000140821 -4.36292e-05 9.82072e-05 0.000139125 3.1668e-06 5.3116e-06 4.72747e-05 -0.000171486 -0.000139028 0.000103214 1.67527e-05 -2.563e-05 
1680.35 0 -5.10518e-06 0.00545614 2.29422e-05 9.10503e-06 -0.0353925 0.00199222 0.000358585 0.000535536 -1.55916e-05 -0.000398818 -0.000405741 -0.0531656 0.000302788 -0.00160474 -0.000151046 0.000842635 3.77495e-05 -0.000776318 -0.00137901 -0.000210904 -0.000133751 -2.78872e-05 9.63309e-05 0.000140515 8.89394e-06 1.09816e-05 4.93311e-05 -0.000188476 -0.00014982 0.000107857 1.80368e-05 -3.48705e-05 
1680.7 0 1.07965e-05 0.00582817 2.6132e-05 9.8247e-06 -0.03092 0.00193174 0.00033453 0.000448043 2.85945e-05 -0.000419975 -0.000565691 -0.0554262 0.000313529 -0.00170329 -0.000139035 0.000828823 3.93157e-05 -0.00080919 -0.0012284 -0.00018073 -0.000127735 -1.05501e-05 9.4658e-05 0.000139949 1.41856e-05 1.64392e-05 5.03103e-05 -0.000202298 -0.000159442 0.000110474 1.82036e-05 -4.35779e-05 
1681.05 0 2.56726e-05 0.00616206 2.94091e-05 9.98431e-06 -0.0263094 0.0018601 0.000303755 0.000359796 7.10336e-05 -0.000438101 -0.000716131 -0.057317 0.000323828 -0.00179098 -0.000126067 0.000810047 3.96539e-05 -0.000834862 -0.00107267 -0.000145455 -0.000123255 7.26572e-06 9.2663e-05 0.00013755 1.8638e-05 2.27818e-05 5.10095e-05 -0.000214559 -0.000167198 0.000112664 1.56223e-05 -5.23537e-05 
1681.4 0 4.05963e-05 0.00645419 3.14835e-05 1.05942e-05 -0.0215897 0.00177563 0.00026881 0.000272089 0.000111424 -0.000453739 -0.000858028 -0.0588332 0.000330558 -0.00187067 -0.000110819 0.000784394 4.11954e-05 -0.000853645 -0.000914272 -0.00010689 -0.000120154 2.56345e-05 9.16972e-05 0.000133821 2.15903e-05 2.90934e-05 5.17431e-05 -0.000226171 -0.000172939 0.000116105 9.82211e-06 -6.17381e-05 
1681.75 0 5.68607e-05 0.00670296 3.22378e-05 1.21412e-05 -0.0167856 0.00167869 0.00023323 0.000184732 0.000146825 -0.000468087 -0.000989611 -0.0599704 0.000332719 -0.00194149 -9.32037e-05 0.000750761 4.44619e-05 -0.000866124 -0.000751549 -6.75153e-05 -0.000117707 4.51135e-05 9.08601e-05 0.000129787 2.38111e-05 3.26479e-05 5.09483e-05 -0.000237565 -0.000175903 0.000121578 1.59007e-06 -7.3038e-05 
1682.1 0 7.30089e-05 0.00690954 3.24811e-05 1.48588e-05 -0.0119239 0.00157142 0.000198459 9.74201e-05 0.000176828 -0.000480907 -0.00111028 -0.0607216 0.00032974 -0.00200048 -7.50713e-05 0.000707911 4.81875e-05 -0.000872547 -0.00058429 -2.76789e-05 -0.000114758 6.41444e-05 8.74959e-05 0.000126409 2.72632e-05 3.37749e-05 4.84537e-05 -0.000248485 -0.00017495 0.000130127 -7.1716e-06 -8.57966e-05 
1682.45 0 8.71891e-05 0.00707399 3.24659e-05 1.69887e-05 -0.00703731 0.00145412 0.000164489 1.16694e-05 0.000204291 -0.000490831 -0.00121919 -0.0610843 0.000321297 -0.00204554 -5.54157e-05 0.00065712 5.11758e-05 -0.00087318 -0.00041462 1.15728e-05 -0.00010993 8.01586e-05 8.12575e-05 0.000125021 3.20228e-05 3.69811e-05 4.53976e-05 -0.000257255 -0.000170984 0.000141611 -1.43122e-05 -9.83577e-05 
1682.8 0 9.89679e-05 0.00719298 3.19894e-05 1.76538e-05 -0.00215912 0.00132817 0.000130559 -7.04053e-05 0.00022962 -0.00049782 -0.00131443 -0.061062 0.000307984 -0.0020765 -3.11172e-05 0.000600433 5.34112e-05 -0.000868467 -0.000243867 4.78193e-05 -0.000102248 9.28459e-05 7.35696e-05 0.000124332 3.72065e-05 4.39883e-05 4.26553e-05 -0.000263641 -0.000166262 0.000154484 -1.76348e-05 -0.000109969 
1683.15 0 0.000108897 0.00726301 3.05412e-05 1.79593e-05 0.0026805 0.00119507 9.6002e-05 -0.000148697 0.000249408 -0.000499017 -0.00139513 -0.0606594 0.000291472 -0.00209341 -3.03698e-06 0.000537781 5.60329e-05 -0.000859965 -7.13086e-05 7.9892e-05 -9.15859e-05 0.000104057 6.41123e-05 0.000121134 4.18092e-05 5.23998e-05 4.03259e-05 -0.000269157 -0.000162829 0.00016707 -1.73612e-05 -0.000120347 
1683.5 0 0.000117638 0.007284 2.78691e-05 1.82847e-05 0.00745323 0.00105742 6.07873e-05 -0.000225922 0.00026144 -0.00049058 -0.00146011 -0.0598813 0.000272243 -0.00209478 2.44415e-05 0.000471239 5.94923e-05 -0.000849394 0.000102341 0.000109572 -7.75648e-05 0.000114879 5.19149e-05 0.000114887 4.58093e-05 5.91694e-05 3.82133e-05 -0.000273902 -0.000161153 0.000178599 -1.53338e-05 -0.000127719 
1683.85 0 0.000124781 0.00725921 2.39969e-05 1.76765e-05 0.0121288 0.000919876 2.37475e-05 -0.000304066 0.000265662 -0.000473842 -0.00151018 -0.0587333 0.000249948 -0.00207895 4.74613e-05 0.000404679 6.21446e-05 -0.000835029 0.000274831 0.000138246 -5.99746e-05 0.000125309 3.79584e-05 0.000106272 4.89971e-05 6.33993e-05 3.5834e-05 -0.000276979 -0.000160395 0.000187773 -1.25888e-05 -0.000131106 
1684.2 0 0.000130447 0.00719048 1.97545e-05 1.65557e-05 0.0166752 0.000784636 -1.69134e-05 -0.000381073 0.000264178 -0.000452741 -0.00154795 -0.0572247 0.000225041 -0.0020458 6.34739e-05 0.000338742 6.4736e-05 -0.000814408 0.00044319 0.000165924 -4.03559e-05 0.00013614 2.37476e-05 9.51107e-05 5.01732e-05 6.75426e-05 3.29438e-05 -0.000277581 -0.000159932 0.000193003 -1.05198e-05 -0.000131189 
1684.55 0 0.000136214 0.00707716 1.54421e-05 1.48715e-05 0.0210636 0.000652507 -5.99388e-05 -0.00045466 0.000260253 -0.000427902 -0.0015765 -0.0553719 0.000198384 -0.00199625 7.38476e-05 0.000272334 7.08923e-05 -0.000788123 0.000605843 0.00019188 -2.1168e-05 0.000147995 1.0762e-05 8.23412e-05 5.00298e-05 7.29211e-05 2.9816e-05 -0.000274463 -0.000159403 0.000194247 -1.07735e-05 -0.000128715 
1684.9 0 0.000141769 0.0069194 1.09901e-05 1.2483e-05 0.0252696 0.000522869 -0.000101456 -0.000523276 0.000255646 -0.000398874 -0.00159945 -0.0531898 0.000171356 -0.00193007 8.1795e-05 0.000206155 8.11032e-05 -0.000757213 0.000760867 0.000216156 -3.54923e-06 0.000160293 -2.94208e-07 6.98506e-05 4.93623e-05 7.78226e-05 2.64768e-05 -0.000267893 -0.000158623 0.000192163 -1.24649e-05 -0.000124163 
1685.25 0 0.000146682 0.00671903 7.28515e-06 1.01045e-05 0.0292678 0.000392642 -0.00014036 -0.000585162 0.000251258 -0.000367304 -0.00161662 -0.0506912 0.000143725 -0.00184813 8.83383e-05 0.000140484 9.2825e-05 -0.000723683 0.000904521 0.000239287 1.29164e-05 0.00017308 -9.36413e-06 5.71637e-05 4.71214e-05 8.19675e-05 2.29112e-05 -0.00025849 -0.000156925 0.000187173 -1.46496e-05 -0.000117871 
1685.6 0 0.000151904 0.00647783 4.22101e-06 7.94746e-06 0.0330321 0.000260843 -0.000177292 -0.000641055 0.000246535 -0.000334291 -0.0016248 -0.047896 0.000113989 -0.00175269 9.15568e-05 7.48374e-05 0.000106057 -0.000690862 0.00103618 0.000260426 2.75185e-05 0.000186871 -1.72298e-05 4.38242e-05 4.3663e-05 8.56976e-05 1.87719e-05 -0.000246684 -0.000153088 0.000180523 -1.92189e-05 -0.000110729 
1685.95 0 0.000157414 0.00619738 3.79675e-07 5.58876e-06 0.0365415 0.000129268 -0.000210557 -0.000693616 0.000242331 -0.000299075 -0.00162341 -0.0448279 8.15733e-05 -0.00164497 9.03672e-05 9.20775e-06 0.000122052 -0.000658181 0.00115764 0.000279137 3.97467e-05 0.000200294 -2.50893e-05 3.16611e-05 4.0141e-05 8.77986e-05 1.3758e-05 -0.000233856 -0.000146402 0.000173433 -2.69805e-05 -0.000102492 
1686.3 0 0.000162458 0.00588031 -4.43709e-06 2.77299e-06 0.0397773 -1.67867e-06 -0.000238871 -0.000742251 0.000239344 -0.000260903 -0.00161339 -0.0415097 4.64423e-05 -0.00152513 8.76625e-05 -5.52093e-05 0.00014003 -0.00062242 0.00126956 0.000295494 5.09505e-05 0.000212029 -3.18659e-05 2.24362e-05 3.59219e-05 8.73594e-05 7.90378e-06 -0.000220545 -0.000138508 0.000165579 -3.64159e-05 -9.3541e-05 
1686.65 0 0.000167447 0.00553024 -9.3353e-06 -7.62125e-07 0.0427205 -0.000133365 -0.000263414 -0.000785202 0.000234853 -0.00022219 -0.00159323 -0.0379657 8.53025e-06 -0.00139398 8.53796e-05 -0.000117111 0.000157708 -0.000583891 0.00137204 0.000308054 6.14594e-05 0.000223387 -3.70522e-05 1.61128e-05 3.05722e-05 8.51042e-05 1.5015e-06 -0.000206128 -0.000131008 0.000156088 -4.57968e-05 -8.52094e-05 
1687 0 0.000173225 0.00515045 -1.36826e-05 -5.15521e-06 0.0453544 -0.000266454 -0.000283929 -0.000823157 0.000226355 -0.000186254 -0.00156037 -0.034222 -3.10713e-05 -0.00125296 8.25358e-05 -0.000177262 0.000174039 -0.000544379 0.00146606 0.000314403 7.01114e-05 0.000234864 -4.13759e-05 1.18355e-05 2.60711e-05 8.25206e-05 -5.82585e-06 -0.000190059 -0.000123393 0.000145052 -5.41681e-05 -7.74775e-05 
1687.35 0 0.000178646 0.00474347 -1.67054e-05 -9.89929e-06 0.0476647 -0.000398851 -0.000299678 -0.00085647 0.000213724 -0.000152714 -0.0015132 -0.0303051 -7.01533e-05 -0.001103 7.73691e-05 -0.000236499 0.00018868 -0.000502743 0.00155273 0.000312208 7.76289e-05 0.000245228 -4.5262e-05 9.32234e-06 2.42948e-05 8.02889e-05 -1.40841e-05 -0.000172118 -0.000114413 0.000133191 -6.09442e-05 -6.98903e-05 
1687.7 0 0.000180397 0.00431094 -1.79502e-05 -1.46566e-05 0.0496387 -0.000526574 -0.000311702 -0.000883269 0.000197924 -0.000120935 -0.00145218 -0.0262426 -0.000104885 -0.000944923 7.04005e-05 -0.000294173 0.000201647 -0.000456571 0.0016313 0.000301847 8.4449e-05 0.000254089 -4.84533e-05 8.77523e-06 2.42255e-05 7.81639e-05 -2.1789e-05 -0.000152281 -0.00010369 0.00012062 -6.5286e-05 -6.25508e-05 
1688.05 0 0.000177265 0.0038559 -1.86351e-05 -1.92437e-05 0.051267 -0.000646847 -0.000319947 -0.00090257 0.000179486 -9.18489e-05 -0.00137709 -0.0220624 -0.000132035 -0.000780966 6.39845e-05 -0.000350031 0.000213581 -0.000406837 0.00169871 0.000287127 8.94993e-05 0.000261824 -5.05021e-05 9.16171e-06 2.27205e-05 7.53032e-05 -2.68292e-05 -0.000131185 -9.1177e-05 0.000107745 -6.77704e-05 -5.53626e-05 
1688.4 0 0.000171361 0.00338302 -1.98529e-05 -2.36791e-05 0.0525436 -0.000756077 -0.000323679 -0.000916385 0.000158262 -6.55092e-05 -0.00128613 -0.0177927 -0.000151369 -0.000614938 5.88539e-05 -0.000403925 0.000224955 -0.00035559 0.00175351 0.000271777 9.25569e-05 0.000267362 -5.15574e-05 1.03537e-05 1.92779e-05 7.23176e-05 -2.97236e-05 -0.000109534 -7.58342e-05 9.59496e-05 -6.96808e-05 -4.78685e-05 
1688.75 0 0.000163299 0.00289461 -2.07177e-05 -2.82094e-05 0.0534644 -0.000851707 -0.000324318 -0.000925494 0.000133607 -4.16389e-05 -0.00118031 -0.0134631 -0.000165422 -0.000448348 5.23453e-05 -0.000454727 0.000236662 -0.000302721 0.00179617 0.00025724 9.46863e-05 0.000268425 -5.17374e-05 1.32612e-05 1.61038e-05 6.97766e-05 -3.20295e-05 -8.84661e-05 -5.78602e-05 8.67664e-05 -7.05387e-05 -4.0107e-05 
1689.1 0 0.000153075 0.0023927 -2.00856e-05 -3.18143e-05 0.0540276 -0.000932605 -0.000323489 -0.000928131 0.000105669 -2.01924e-05 -0.00106286 -0.00910297 -0.000175943 -0.000280464 4.19992e-05 -0.000501417 0.000249941 -0.00024971 0.00182597 0.000243411 9.68422e-05 0.000264792 -5.15265e-05 1.73126e-05 1.3756e-05 6.6315e-05 -3.38512e-05 -6.81862e-05 -3.92266e-05 7.99361e-05 -6.91997e-05 -3.18999e-05 
1689.45 0 0.000141397 0.00188153 -1.82804e-05 -3.37234e-05 0.0542337 -0.00099799 -0.000321914 -0.000923912 7.65034e-05 -4.81251e-07 -0.000937986 -0.00474234 -0.000183109 -0.000111399 2.86156e-05 -0.000544466 0.000265698 -0.000199743 0.00184113 0.000229713 9.93602e-05 0.000258676 -5.05346e-05 2.11282e-05 1.18478e-05 6.18155e-05 -3.46569e-05 -4.72806e-05 -2.10401e-05 7.35016e-05 -6.55196e-05 -2.25353e-05 
1689.8 0 0.000128865 0.00136548 -1.62282e-05 -3.49375e-05 0.0540879 -0.00104943 -0.000319513 -0.00091523 4.73601e-05 1.86182e-05 -0.000809402 -0.000413999 -0.000187299 5.60473e-05 1.51023e-05 -0.000583811 0.000285155 -0.000153195 0.00184132 0.000214952 0.000101613 0.00025161 -4.66846e-05 2.47528e-05 1.0635e-05 5.62068e-05 -3.47578e-05 -2.50844e-05 -3.10244e-06 6.61585e-05 -5.99629e-05 -1.22223e-05 
1690.15 0 0.000115477 0.000848626 -1.42046e-05 -3.65953e-05 0.0536005 -0.00108959 -0.000315242 -0.000902072 1.65294e-05 3.5936e-05 -0.000678128 0.00385211 -0.000188741 0.000218951 3.10406e-06 -0.000616569 0.000308282 -0.000108095 0.00182741 0.000198791 0.000103492 0.000243188 -3.87865e-05 2.84181e-05 9.94191e-06 4.79568e-05 -3.47277e-05 -3.00061e-06 1.40029e-05 5.72173e-05 -5.27963e-05 -2.8499e-06 
1690.5 0 0.000100868 0.000334791 -1.1738e-05 -3.88275e-05 0.0527821 -0.00111903 -0.000309005 -0.000883006 -1.56351e-05 4.83379e-05 -0.000542289 0.00803148 -0.000186577 0.000374685 -9.60713e-06 -0.0006408 0.000332576 -6.46285e-05 0.00180054 0.000182347 0.000104178 0.000233446 -2.91394e-05 3.15292e-05 8.94181e-06 3.76582e-05 -3.43262e-05 1.7803e-05 2.95385e-05 4.58074e-05 -4.40738e-05 3.72708e-06 
1690.85 0 8.50019e-05 -0.000173179 -8.31671e-06 -4.17144e-05 0.0516411 -0.00113534 -0.0003013 -0.000858109 -4.38517e-05 5.35464e-05 -0.000401321 0.0121013 -0.000180919 0.000521141 -2.47954e-05 -0.000658004 0.000355347 -2.32714e-05 0.00176183 0.000167225 0.000102378 0.000222207 -1.99146e-05 3.31065e-05 7.55139e-06 2.73228e-05 -3.30175e-05 3.69566e-05 4.35975e-05 3.21167e-05 -3.46186e-05 7.86724e-06 
1691.2 0 6.77057e-05 -0.000672681 -4.90842e-06 -4.43706e-05 0.0501864 -0.00113572 -0.000291457 -0.00082854 -6.49656e-05 5.19046e-05 -0.000258123 0.0160385 -0.000173717 0.000656724 -4.00563e-05 -0.0006707 0.000375915 1.535e-05 0.00171173 0.000154901 9.7536e-05 0.000210005 -1.05046e-05 3.33775e-05 6.12979e-06 1.8208e-05 -3.09454e-05 5.55315e-05 5.63116e-05 1.73465e-05 -2.63371e-05 1.01588e-05 
1691.55 0 4.84036e-05 -0.00116137 -2.90722e-06 -4.6295e-05 0.0484303 -0.0011179 -0.000277701 -0.000796024 -7.98205e-05 4.55578e-05 -0.000116271 0.0198187 -0.000166199 0.000780876 -5.25882e-05 -0.000680813 0.000393271 5.048e-05 0.00165178 0.000146467 9.04877e-05 0.000197556 -7.58615e-07 3.4033e-05 3.67043e-06 1.036e-05 -2.89473e-05 7.47977e-05 6.77238e-05 3.52137e-06 -2.00509e-05 9.2358e-06 
1691.9 0 2.77384e-05 -0.00163655 -1.7958e-06 -4.84001e-05 0.0463925 -0.00108029 -0.000260818 -0.00076083 -9.00546e-05 3.83111e-05 2.05282e-05 0.0234201 -0.000159755 0.000895845 -6.0774e-05 -0.000689311 0.000406098 8.19604e-05 0.00158314 0.000143414 8.2726e-05 0.000185629 7.92303e-06 3.62376e-05 -5.12136e-07 2.78121e-06 -2.77345e-05 9.40264e-05 7.85212e-05 -8.018e-06 -1.41097e-05 3.84312e-06 
1692.25 0 7.27557e-06 -0.00209466 -1.74609e-07 -5.12676e-05 0.0440916 -0.00102473 -0.000242334 -0.000723 -9.79159e-05 3.19029e-05 0.000148209 0.0268257 -0.000157504 0.0010037 -6.3661e-05 -0.000694941 0.000415007 0.00011028 0.00150678 0.000145504 7.45671e-05 0.000173573 1.39354e-05 3.95441e-05 -6.19648e-06 -4.60994e-06 -2.69963e-05 0.000112208 8.96291e-05 -1.73553e-05 -6.34843e-06 -5.66361e-06 
1692.6 0 -1.11916e-05 -0.00253329 2.00131e-06 -5.37237e-05 0.0415416 -0.000955467 -0.000222677 -0.000682054 -0.000105069 2.38777e-05 0.000265095 0.0300179 -0.000159795 0.00110494 -6.25014e-05 -0.000695754 0.00042031 0.000135657 0.00142487 0.000149858 6.58162e-05 0.000160567 1.56981e-05 4.18337e-05 -1.3385e-05 -1.17535e-05 -2.56139e-05 0.00012846 9.99556e-05 -2.47815e-05 3.81616e-06 -1.76819e-05 
1692.95 0 -2.55696e-05 -0.00295153 4.02527e-06 -5.43166e-05 0.0387592 -0.000874673 -0.00020325 -0.000637623 -0.000111081 1.20767e-05 0.000371291 0.0329776 -0.000164126 0.00119804 -6.03992e-05 -0.000691187 0.000421449 0.000156063 0.00133824 0.000154383 5.65978e-05 0.000148095 1.14297e-05 4.09057e-05 -2.14422e-05 -1.93751e-05 -2.36779e-05 0.000141888 0.000108684 -3.06641e-05 1.50618e-05 -2.90421e-05 
1693.3 0 -3.51948e-05 -0.00334673 6.36119e-06 -5.4154e-05 0.0357656 -0.000783144 -0.000184429 -0.000591691 -0.000114529 -3.99313e-06 0.000465294 0.0356887 -0.000171715 0.00128145 -5.88993e-05 -0.000682551 0.000419074 0.000170369 0.00124726 0.000158533 4.74455e-05 0.000136624 2.12024e-06 3.64126e-05 -2.85021e-05 -2.83715e-05 -2.26841e-05 0.000152756 0.000117226 -3.55059e-05 2.62272e-05 -3.61571e-05 
1693.65 0 -4.16001e-05 -0.00371335 8.73987e-06 -5.41696e-05 0.0325824 -0.000683521 -0.000165187 -0.000545081 -0.000115736 -2.28015e-05 0.000545471 0.0381378 -0.000186028 0.00135641 -5.93145e-05 -0.000671647 0.000413969 0.000181174 0.00115193 0.000160564 3.9253e-05 0.000124044 -1.01164e-05 2.95787e-05 -3.31475e-05 -3.81001e-05 -2.34425e-05 0.000161484 0.000125 -3.93632e-05 3.66545e-05 -3.82572e-05 
1694 0 -4.68016e-05 -0.00404702 1.03373e-05 -5.33225e-05 0.0292311 -0.000578986 -0.00014489 -0.000497024 -0.000114797 -4.1101e-05 0.000611576 0.0403103 -0.000204986 0.00142181 -6.32409e-05 -0.000657211 0.000407081 0.000188919 0.00105168 0.000157641 3.28858e-05 0.000110731 -2.47711e-05 2.25137e-05 -3.57436e-05 -4.6599e-05 -2.52272e-05 0.00016889 0.000130286 -4.19177e-05 4.56714e-05 -3.54224e-05 
1694.35 0 -5.13511e-05 -0.00434658 1.09229e-05 -5.17395e-05 0.0257368 -0.000471854 -0.000122582 -0.000450098 -0.0001122 -5.75998e-05 0.000664393 0.0421948 -0.000222998 0.00147458 -6.9181e-05 -0.000636176 0.00040043 0.000192228 0.000949215 0.000149122 2.80279e-05 9.8207e-05 -3.93475e-05 1.68064e-05 -3.74442e-05 -5.23174e-05 -2.65434e-05 0.000175755 0.000134515 -4.44081e-05 5.38644e-05 -2.8026e-05 
1694.7 0 -5.37374e-05 -0.00461353 9.99815e-06 -5.00554e-05 0.0221256 -0.000361506 -9.54829e-05 -0.000407535 -0.000110478 -7.47888e-05 0.000702997 0.0437851 -0.00023614 0.00151549 -7.34083e-05 -0.000608658 0.000393649 0.00019294 0.00084803 0.000137658 2.37864e-05 8.62136e-05 -5.0362e-05 1.21808e-05 -3.81749e-05 -5.40554e-05 -2.71849e-05 0.000182047 0.00013952 -4.77736e-05 6.30651e-05 -1.84527e-05 
1695.05 0 -5.26754e-05 -0.00484948 8.13731e-06 -4.78475e-05 0.0184225 -0.000249198 -6.41652e-05 -0.000368676 -0.000112038 -9.54012e-05 0.000722979 0.0450766 -0.000244088 0.00154751 -7.39949e-05 -0.000577553 0.000383199 0.00019205 0.000748455 0.000127421 2.05501e-05 7.3617e-05 -5.73597e-05 6.29556e-06 -3.72735e-05 -5.32789e-05 -2.75567e-05 0.000188148 0.0001454 -5.3298e-05 7.43265e-05 -9.8842e-06 
1695.4 0 -4.83222e-05 -0.00505273 6.32379e-06 -4.49444e-05 0.0146509 -0.000141304 -3.1583e-05 -0.000331409 -0.000116363 -0.000119563 0.000723296 0.0460665 -0.00024931 0.00157292 -7.181e-05 -0.00054375 0.000368484 0.000186181 0.000648535 0.000120506 1.73051e-05 6.00424e-05 -6.22169e-05 -2.27607e-06 -3.36663e-05 -5.2743e-05 -2.80957e-05 0.000194432 0.000151704 -6.16721e-05 8.58286e-05 -3.22617e-06 
1695.75 0 -4.28194e-05 -0.0052203 4.95464e-06 -4.10133e-05 0.0108351 -4.2036e-05 2.87316e-07 -0.000296764 -0.000121064 -0.000148166 0.000708095 0.0467528 -0.000254267 0.00159226 -6.81874e-05 -0.00050604 0.000351716 0.000173213 0.000546383 0.000117251 1.30221e-05 4.57721e-05 -6.61067e-05 -1.16715e-05 -2.6752e-05 -5.24657e-05 -2.89593e-05 0.000200271 0.000157542 -7.12233e-05 9.51762e-05 2.37406e-06 
1696.1 0 -3.89462e-05 -0.00535129 3.17508e-06 -3.54641e-05 0.00700019 4.81596e-05 3.14198e-05 -0.00026655 -0.000123851 -0.00018309 0.000682262 0.0471357 -0.000261309 0.00160417 -6.33956e-05 -0.000466167 0.000334706 0.000154645 0.000441209 0.000117018 7.48539e-06 3.17387e-05 -6.82288e-05 -1.97485e-05 -1.91823e-05 -5.07497e-05 -2.96305e-05 0.000205094 0.000161242 -7.9771e-05 0.000101979 7.27252e-06 
1696.45 0 -3.68632e-05 -0.00544761 2.04611e-07 -2.89288e-05 0.00316933 0.000130534 6.33376e-05 -0.000242594 -0.000124004 -0.000222249 0.00064847 0.047216 -0.000273885 0.00160831 -5.67669e-05 -0.00042731 0.00031769 0.000132288 0.000334253 0.000116973 7.58615e-07 1.98228e-05 -6.79079e-05 -2.61712e-05 -1.39517e-05 -4.75945e-05 -3.06809e-05 0.000208818 0.000162282 -8.73438e-05 0.000106831 1.10326e-05 
1696.8 0 -3.51748e-05 -0.00551056 -3.42387e-06 -2.20903e-05 -0.00063532 0.000206362 9.75668e-05 -0.000226811 -0.000121588 -0.000262083 0.000606199 0.0469955 -0.000293379 0.00160689 -4.91125e-05 -0.000390098 0.000299624 0.000107995 0.00022645 0.000112958 -6.32898e-06 1.06518e-05 -6.68548e-05 -3.1197e-05 -1.20817e-05 -4.56884e-05 -3.27689e-05 0.000211357 0.000162564 -9.45608e-05 0.00011048 1.36799e-05 
1697.15 0 -3.28589e-05 -0.00553873 -6.61478e-06 -1.45321e-05 -0.00439202 0.000275042 0.000132849 -0.000217483 -0.0001164 -0.000301842 0.000556178 0.0464781 -0.000317388 0.00160104 -4.14804e-05 -0.00035287 0.000278348 8.37422e-05 0.000117601 0.000103042 -1.22157e-05 2.91968e-06 -6.65132e-05 -3.55171e-05 -1.37321e-05 -4.65261e-05 -3.51253e-05 0.000212936 0.000164057 -0.00010194 0.000113333 1.6372e-05 
1697.5 0 -2.80249e-05 -0.00553126 -8.97118e-06 -6.5635e-06 -0.00807683 0.000335237 0.000167608 -0.000210058 -0.000108805 -0.000342489 0.000501235 0.0456688 -0.00034328 0.00158981 -3.3509e-05 -0.000315015 0.000252571 5.85535e-05 7.49224e-06 8.70456e-05 -1.75994e-05 -3.81107e-06 -6.62487e-05 -4.03088e-05 -1.72989e-05 -4.91924e-05 -3.62798e-05 0.000214055 0.000166964 -0.000109971 0.000115885 2.00566e-05 
1697.85 0 -1.92283e-05 -0.00548875 -1.13826e-05 1.04561e-06 -0.0116644 0.000386288 0.000201173 -0.000202143 -0.000100362 -0.000383041 0.000442851 0.044575 -0.000369848 0.00157102 -2.44377e-05 -0.000278535 0.000221679 2.99755e-05 -0.000103539 6.52585e-05 -2.33631e-05 -9.35587e-06 -6.46309e-05 -4.64034e-05 -1.91737e-05 -5.27425e-05 -3.56229e-05 0.000214716 0.000170081 -0.000118476 0.000117551 2.39755e-05 
1698.2 0 -9.02421e-06 -0.00541124 -1.45356e-05 8.0435e-06 -0.0151319 0.00042747 0.000230948 -0.000196017 -9.23882e-05 -0.000421544 0.000380701 0.0432068 -0.000396271 0.0015446 -1.55618e-05 -0.000244122 0.000186223 -2.45997e-06 -0.000213526 3.85114e-05 -3.01903e-05 -1.3618e-05 -6.25434e-05 -5.33273e-05 -1.74128e-05 -5.71095e-05 -3.38309e-05 0.000214283 0.00017177 -0.000127021 0.000116638 2.62234e-05 
1698.55 0 -1.05019e-06 -0.00529874 -1.83634e-05 1.55468e-05 -0.0184583 0.000457316 0.000253751 -0.000194997 -8.20009e-05 -0.000457741 0.000315849 0.0415765 -0.000420941 0.00151261 -7.2317e-06 -0.000211435 0.000147027 -3.44598e-05 -0.00032119 6.92202e-06 -3.90345e-05 -1.77538e-05 -6.18904e-05 -6.02675e-05 -1.51951e-05 -6.19174e-05 -3.20372e-05 0.000211934 0.000171893 -0.000134933 0.000112695 2.70867e-05 
1698.9 0 5.18171e-06 -0.00515276 -2.20392e-05 2.36799e-05 -0.0216219 0.000477059 0.000267906 -0.000197876 -6.68855e-05 -0.000492187 0.000251978 0.039697 -0.000440778 0.00147484 2.84175e-06 -0.00018181 0.000106527 -6.06533e-05 -0.0004269 -2.88923e-05 -5.00785e-05 -2.35728e-05 -6.19724e-05 -6.64966e-05 -1.60003e-05 -6.64728e-05 -3.05903e-05 0.000208419 0.000170176 -0.000141283 0.0001067 2.82686e-05 
1699.25 0 1.12491e-05 -0.00497538 -2.44946e-05 3.04026e-05 -0.024602 0.000490184 0.000275303 -0.000201114 -4.73012e-05 -0.00052485 0.000189598 0.0375823 -0.000454207 0.0014298 1.57832e-05 -0.0001567 6.75695e-05 -8.03579e-05 -0.000530327 -6.76598e-05 -6.22112e-05 -3.10166e-05 -6.12272e-05 -7.19672e-05 -1.92903e-05 -7.17425e-05 -2.85455e-05 0.000204332 0.000165438 -0.000144522 9.94701e-05 3.01031e-05 
1699.6 0 1.67762e-05 -0.00476873 -2.62049e-05 3.5434e-05 -0.0273813 0.00049611 0.000278353 -0.000204017 -2.47543e-05 -0.000555159 0.000127835 0.0352505 -0.000460211 0.00137608 3.00057e-05 -0.000137031 2.92754e-05 -9.63369e-05 -0.00063089 -0.000108687 -7.40077e-05 -3.87885e-05 -5.94834e-05 -7.71422e-05 -2.31559e-05 -7.85668e-05 -2.58543e-05 0.000198287 0.000158063 -0.000143708 9.04408e-05 3.15974e-05 
1699.95 0 2.09637e-05 -0.00453484 -2.70422e-05 3.97044e-05 -0.0299455 0.000493548 0.000276386 -0.000208983 -1.75662e-06 -0.000580923 6.90338e-05 0.0327215 -0.000457626 0.00131291 4.19852e-05 -0.000123307 -9.73384e-06 -0.000109075 -0.000727209 -0.000151191 -8.50556e-05 -4.76763e-05 -5.79887e-05 -8.18048e-05 -2.57955e-05 -8.56197e-05 -2.37523e-05 0.000189851 0.000148981 -0.000139877 7.89217e-05 3.25291e-05 
1700.3 0 2.34237e-05 -0.00427568 -2.57951e-05 4.3147e-05 -0.0322819 0.000484945 0.000268693 -0.000218061 2.02595e-05 -0.00059915 1.63302e-05 0.0300156 -0.000445461 0.00124181 4.86147e-05 -0.000115794 -4.80616e-05 -0.00011876 -0.000817901 -0.000194218 -9.53212e-05 -5.80279e-05 -5.82995e-05 -8.44049e-05 -2.7105e-05 -9.18055e-05 -2.25231e-05 0.000179965 0.0001377 -0.000133773 6.65814e-05 3.48694e-05 
1700.65 0 2.386e-05 -0.00399337 -2.2328e-05 4.62104e-05 -0.0343801 0.000473498 0.000255353 -0.000233539 4.15986e-05 -0.00060861 -2.89179e-05 0.027153 -0.000423619 0.00116308 5.04785e-05 -0.000114639 -8.51345e-05 -0.000125745 -0.000902887 -0.000236078 -0.000103015 -6.74396e-05 -5.97623e-05 -8.4269e-05 -2.73143e-05 -9.67324e-05 -2.11069e-05 0.00016953 0.000124546 -0.000125823 5.56138e-05 4.02997e-05 
1701 0 2.27911e-05 -0.00369073 -1.80315e-05 4.89831e-05 -0.0362287 0.000460364 0.000237074 -0.000256206 6.17905e-05 -0.000610589 -6.79432e-05 0.0241542 -0.000392872 0.00107666 5.00722e-05 -0.000118376 -0.000121552 -0.000127563 -0.000981806 -0.000274424 -0.000107469 -7.49398e-05 -6.05376e-05 -8.28074e-05 -2.67842e-05 -0.000100524 -1.90029e-05 0.000158555 0.000111264 -0.000117827 4.72529e-05 4.74212e-05 
1701.35 0 2.11939e-05 -0.00336911 -1.3859e-05 5.07713e-05 -0.0378182 0.000445844 0.000215928 -0.000283167 8.06256e-05 -0.000604892 -0.000101054 0.0210413 -0.000356147 0.000984534 4.86982e-05 -0.000126077 -0.000157295 -0.000121598 -0.00105577 -0.000307149 -0.000110182 -8.16791e-05 -6.0268e-05 -8.23984e-05 -2.70171e-05 -0.00010296 -1.62093e-05 0.000147491 9.92637e-05 -0.000110077 4.15746e-05 5.46369e-05 
1701.7 0 1.95827e-05 -0.00303066 -1.06909e-05 5.10099e-05 -0.0391431 0.000431053 0.000193949 -0.000309558 9.91049e-05 -0.00058889 -0.00012658 0.0178358 -0.000317068 0.000886545 4.56508e-05 -0.000135459 -0.000190741 -0.000107951 -0.00112606 -0.000334815 -0.000111701 -8.91658e-05 -5.92417e-05 -8.46587e-05 -2.78927e-05 -0.000103028 -1.35446e-05 0.000136858 8.88441e-05 -0.000101216 3.73906e-05 6.13274e-05 
1702.05 0 1.7148e-05 -0.00267823 -7.77544e-06 5.00678e-05 -0.0401989 0.000416897 0.000172979 -0.000331823 0.000117813 -0.000562699 -0.000143824 0.014559 -0.000277222 0.000781106 3.92334e-05 -0.000142577 -0.000220756 -8.81696e-05 -0.00119247 -0.000357475 -0.000112238 -9.76748e-05 -5.75444e-05 -8.9349e-05 -2.74825e-05 -0.00010156 -1.15546e-05 0.000125392 7.96321e-05 -9.15287e-05 3.32844e-05 6.7312e-05 
1702.4 0 1.31723e-05 -0.00231413 -4.22417e-06 4.92607e-05 -0.0409826 0.000404914 0.000155556 -0.000348835 0.000137025 -0.000530079 -0.000152281 0.0112352 -0.000238656 0.000667679 3.00106e-05 -0.00014622 -0.000246674 -6.24998e-05 -0.00125337 -0.000374051 -0.000112848 -0.000106954 -5.59582e-05 -9.53691e-05 -2.55171e-05 -9.96226e-05 -8.76288e-06 0.000111613 7.17638e-05 -8.20373e-05 2.87236e-05 7.25932e-05 
1702.75 0 7.73629e-06 -0.00194145 -8.31291e-07 4.96764e-05 -0.0414934 0.000398928 0.00014181 -0.000359022 0.000157588 -0.000494682 -0.000153144 0.00788927 -0.000204052 0.000547897 2.045e-05 -0.000146782 -0.000268698 -3.17752e-05 -0.00130591 -0.000385863 -0.000113828 -0.000117276 -5.41625e-05 -0.000102306 -2.32381e-05 -9.6448e-05 -4.86372e-06 9.61413e-05 6.55597e-05 -7.24152e-05 2.29721e-05 7.77447e-05 
1703.1 0 1.50907e-06 -0.00156357 2.05732e-06 5.1084e-05 -0.0417329 0.000399926 0.000129078 -0.000361308 0.000180097 -0.000459545 -0.000150863 0.00454345 -0.000173323 0.000425852 1.30922e-05 -0.000144291 -0.000286945 9.63761e-07 -0.00134816 -0.000396005 -0.000115101 -0.000129403 -5.12546e-05 -0.000109834 -2.23685e-05 -9.20604e-05 -1.30085e-06 8.06438e-05 6.04619e-05 -6.19364e-05 1.4595e-05 8.3075e-05 
1703.45 0 -4.07524e-06 -0.00118189 5.64935e-06 5.25479e-05 -0.0417063 0.000405806 0.000115479 -0.000356613 0.000204357 -0.00042588 -0.000147844 0.00121647 -0.000143989 0.000304278 1.0057e-05 -0.000141445 -0.000298952 3.26555e-05 -0.00138057 -0.000405664 -0.000116432 -0.000143915 -4.67849e-05 -0.000116547 -2.35611e-05 -8.84129e-05 1.94663e-06 6.59348e-05 5.43195e-05 -5.13157e-05 2.7478e-06 8.75367e-05 
1703.8 0 -8.78629e-06 -0.000796627 1.01381e-05 5.24962e-05 -0.0414181 0.000416351 0.00010184 -0.000346905 0.00022706 -0.000391287 -0.000145122 -0.00207343 -0.000115339 0.000183929 1.16657e-05 -0.000142013 -0.00030049 6.31686e-05 -0.00140385 -0.000413416 -0.000119468 -0.000159788 -4.15144e-05 -0.000121442 -2.52885e-05 -8.6101e-05 5.69922e-06 5.18428e-05 4.50989e-05 -4.11926e-05 -1.0993e-05 8.95461e-05 
1704.15 0 -1.32896e-05 -0.000408714 1.45799e-05 4.98983e-05 -0.0408716 0.000431602 9.1348e-05 -0.000334005 0.000243159 -0.000352639 -0.000144582 -0.00530628 -8.79396e-05 6.61509e-05 1.50728e-05 -0.000145339 -0.000290744 9.50164e-05 -0.00141983 -0.000418206 -0.000125043 -0.000174844 -3.72655e-05 -0.000124592 -2.67112e-05 -8.28196e-05 9.11081e-06 3.71227e-05 3.20201e-05 -2.99319e-05 -2.54287e-05 8.93065e-05 
1704.5 0 -1.73743e-05 -2.08878e-05 1.96659e-05 4.53683e-05 -0.0400717 0.000451449 8.5021e-05 -0.000318495 0.000251424 -0.000310892 -0.000146823 -0.00846213 -6.13501e-05 -4.94673e-05 1.58203e-05 -0.000148998 -0.000271868 0.000129554 -0.00143048 -0.000420484 -0.000131837 -0.000186846 -3.48188e-05 -0.000124325 -2.8211e-05 -7.66633e-05 1.13211e-05 2.03735e-05 1.58736e-05 -1.6652e-05 -3.9693e-05 8.8545e-05 
1704.85 0 -2.00781e-05 0.000363636 2.60791e-05 4.02141e-05 -0.0390254 0.00047733 8.37235e-05 -0.000299909 0.000255123 -0.000267962 -0.000152509 -0.011521 -3.4934e-05 -0.000164344 1.3347e-05 -0.000154558 -0.000245457 0.000166686 -0.00143523 -0.000421823 -0.000138616 -0.000194234 -3.25757e-05 -0.000120366 -2.89694e-05 -6.79512e-05 1.30978e-05 1.21912e-06 -1.14493e-06 -2.45556e-06 -5.14566e-05 8.76675e-05 
1705.2 0 -2.17328e-05 0.000741949 3.26563e-05 3.56873e-05 -0.037743 0.000511543 8.70774e-05 -0.00027628 0.000256941 -0.000221073 -0.000166459 -0.014463 -8.42078e-06 -0.000278472 1.0623e-05 -0.000162387 -0.000213829 0.000205785 -0.00143233 -0.00042308 -0.000144671 -0.000197907 -2.93927e-05 -0.000114411 -2.81297e-05 -5.70781e-05 1.49093e-05 -1.88816e-05 -1.76651e-05 1.10935e-05 -5.98204e-05 8.49203e-05 
1705.55 0 -2.31233e-05 0.00111014 3.78057e-05 3.19488e-05 -0.036238 0.000552245 9.09125e-05 -0.000246931 0.000257836 -0.000167914 -0.000193246 -0.0172701 1.77131e-05 -0.000391801 9.52102e-06 -0.000169279 -0.000179482 0.000244257 -0.00141987 -0.000423676 -0.000150215 -0.00019895 -2.59054e-05 -0.000106699 -2.70559e-05 -4.39463e-05 1.66265e-05 -3.81038e-05 -3.29015e-05 2.45881e-05 -6.50911e-05 8.04656e-05 
1705.9 0 -2.27922e-05 0.00146457 4.1425e-05 2.7226e-05 -0.0345247 0.000595651 9.18347e-05 -0.000215822 0.00025896 -0.000110537 -0.000232337 -0.0199246 4.35944e-05 -0.000504383 9.52694e-06 -0.000173608 -0.000143447 0.000281248 -0.00139713 -0.000422481 -0.000154431 -0.000198704 -2.30936e-05 -9.71501e-05 -2.66476e-05 -2.9334e-05 1.77549e-05 -5.59166e-05 -4.60756e-05 3.87934e-05 -6.81101e-05 7.6172e-05 
1706.25 0 -1.9234e-05 0.00180253 4.48248e-05 2.02568e-05 -0.0326207 0.000639244 8.99869e-05 -0.000185847 0.000263088 -5.24759e-05 -0.000282529 -0.02241 6.91164e-05 -0.000615574 1.08622e-05 -0.000175832 -0.000105317 0.000318247 -0.0013649 -0.000417979 -0.000156775 -0.000198862 -2.09807e-05 -8.69892e-05 -2.63574e-05 -1.38814e-05 1.85718e-05 -7.28766e-05 -5.72803e-05 5.2366e-05 -6.89409e-05 7.2721e-05 
1706.6 0 -1.25213e-05 0.00212117 4.78752e-05 1.2743e-05 -0.0305444 0.000679769 8.78537e-05 -0.00015492 0.000270622 4.17177e-06 -0.0003427 -0.0247153 9.41235e-05 -0.000724763 1.65309e-05 -0.00017865 -6.41865e-05 0.00035465 -0.00132363 -0.000410054 -0.000158238 -0.000200069 -1.79891e-05 -7.8131e-05 -2.56987e-05 6.44069e-07 2.00824e-05 -8.95072e-05 -6.81983e-05 6.5024e-05 -6.74929e-05 7.04323e-05 
1706.95 0 -3.6225e-06 0.00242088 5.01989e-05 5.95889e-06 -0.0283114 0.000713457 8.82052e-05 -0.000120143 0.000276892 5.85575e-05 -0.000411172 -0.0268326 0.000119326 -0.000831892 2.888e-05 -0.000183763 -2.17915e-05 0.000386302 -0.00127415 -0.000398708 -0.000158161 -0.000199659 -1.20635e-05 -7.1472e-05 -2.43943e-05 1.15163e-05 2.18693e-05 -0.00010528 -8.04609e-05 7.7452e-05 -6.53174e-05 6.93766e-05 
1707.3 0 7.39302e-06 0.00270336 5.22573e-05 -3.09904e-07 -0.0259368 0.000737974 9.02086e-05 -8.33438e-05 0.000276887 0.000110055 -0.000486126 -0.0287535 0.000143614 -0.000937079 4.52331e-05 -0.000189462 1.86146e-05 0.000411209 -0.00121803 -0.000382724 -0.000155516 -0.000195154 -3.16497e-06 -6.62283e-05 -2.28312e-05 1.88035e-05 2.33019e-05 -0.000120186 -9.29019e-05 8.85938e-05 -6.40341e-05 6.79112e-05 
1707.65 0 1.99755e-05 0.00296668 5.36192e-05 -5.32715e-06 -0.0234362 0.000753525 9.28197e-05 -4.7512e-05 0.000269232 0.000157901 -0.000565808 -0.0304696 0.000165463 -0.00104082 5.98005e-05 -0.000193683 5.6317e-05 0.000431617 -0.00115486 -0.000361552 -0.00015196 -0.000187576 6.93261e-06 -6.10924e-05 -2.06422e-05 2.41006e-05 2.46338e-05 -0.000135027 -0.00010484 9.84454e-05 -6.35859e-05 6.4685e-05 
1708 0 3.23225e-05 0.0032078 5.38654e-05 -9.11699e-06 -0.0208254 0.000759856 9.64923e-05 -1.35642e-05 0.000254683 0.000201747 -0.000649759 -0.0319733 0.000183685 -0.00114073 6.8483e-05 -0.000194904 9.18139e-05 0.000450446 -0.00108204 -0.000335057 -0.000147469 -0.000178021 1.67695e-05 -5.49654e-05 -1.83748e-05 2.7681e-05 2.55936e-05 -0.000149233 -0.000116465 0.000108678 -6.37899e-05 5.90775e-05 
1708.35 0 4.41103e-05 0.00342571 5.34947e-05 -1.25479e-05 -0.0181217 0.00075525 0.000101164 1.90829e-05 0.000236403 0.000238537 -0.000737268 -0.0332592 0.000196023 -0.00123163 6.99645e-05 -0.000193178 0.000125467 0.000469347 -0.000999649 -0.000303955 -0.000140307 -0.000167039 2.50261e-05 -4.74743e-05 -1.77131e-05 3.01496e-05 2.56189e-05 -0.000161479 -0.000126776 0.000118458 -6.4076e-05 5.14101e-05 
1708.7 0 5.66765e-05 0.0036196 5.30668e-05 -1.53865e-05 -0.0153441 0.000739477 0.000108611 5.1329e-05 0.000218787 0.00026572 -0.000826404 -0.0343243 0.000202219 -0.00131221 6.68648e-05 -0.000192125 0.000157235 0.00048549 -0.000910025 -0.000270814 -0.000130792 -0.000154885 3.19113e-05 -4.05266e-05 -1.85023e-05 3.2803e-05 2.52437e-05 -0.000170916 -0.000135038 0.000125588 -6.39155e-05 4.37012e-05 
1709.05 0 7.03921e-05 0.00378791 5.26123e-05 -1.79304e-05 -0.0125099 0.000713991 0.000121203 8.19547e-05 0.000202252 0.000285618 -0.000917025 -0.0351658 0.00020521 -0.00138369 6.38828e-05 -0.000194794 0.000185786 0.000494763 -0.000813627 -0.000237204 -0.000121006 -0.000141491 3.88356e-05 -3.60038e-05 -1.8703e-05 3.57337e-05 2.59734e-05 -0.000177963 -0.000140234 0.00013022 -6.41839e-05 3.71023e-05 
1709.4 0 8.39264e-05 0.00392951 5.1417e-05 -2.00308e-05 -0.00963546 0.000677995 0.000138408 0.000109907 0.000182667 0.000301098 -0.00101177 -0.0357797 0.000206631 -0.00144564 6.10193e-05 -0.000200556 0.000209921 0.000497026 -0.000710827 -0.000203503 -0.000111546 -0.000127866 4.60627e-05 -3.29759e-05 -1.81091e-05 3.90514e-05 2.83472e-05 -0.000184225 -0.000142649 0.000133988 -6.51195e-05 3.02362e-05 
1709.75 0 9.77697e-05 0.00404353 4.84258e-05 -2.11925e-05 -0.00673877 0.000627649 0.000157154 0.000135769 0.000158505 0.000312912 -0.00111174 -0.0361633 0.00020586 -0.00149728 5.29552e-05 -0.000207874 0.000229698 0.000492817 -0.000602274 -0.000170632 -0.000101553 -0.000114237 5.15581e-05 -3.10282e-05 -1.89915e-05 4.30332e-05 3.02022e-05 -0.000190347 -0.000144115 0.000137039 -6.56781e-05 2.30076e-05 
1710.1 0 0.000113584 0.00412993 4.41519e-05 -2.16422e-05 -0.00384077 0.000557876 0.000175335 0.000160216 0.000133099 0.000322539 -0.00121308 -0.0363171 0.00020281 -0.0015381 3.81824e-05 -0.000214441 0.000245323 0.000481127 -0.000488829 -0.000140434 -9.05879e-05 -0.000100085 5.5789e-05 -3.05304e-05 -2.19604e-05 4.72328e-05 3.01293e-05 -0.000196103 -0.000145057 0.000138271 -6.59176e-05 1.73108e-05 
1710.45 0 0.000131436 0.00418893 4.00549e-05 -2.24256e-05 -0.000962196 0.000467412 0.000193308 0.000182864 0.000108643 0.000330427 -0.00130758 -0.0362488 0.000199261 -0.00156842 1.83169e-05 -0.000219804 0.000257239 0.000460905 -0.000370739 -0.000114195 -7.92707e-05 -8.53124e-05 6.07402e-05 -3.03863e-05 -2.39339e-05 5.03453e-05 2.94405e-05 -0.000200551 -0.000145113 0.000137015 -6.51695e-05 1.26074e-05 
1710.8 0 0.000149138 0.00422228 3.66797e-05 -2.45957e-05 0.00188234 0.000361311 0.000212075 0.000201382 8.62192e-05 0.000336026 -0.00139094 -0.0359665 0.000196399 -0.00158714 -5.12652e-06 -0.000225872 0.000265935 0.000433543 -0.000247636 -9.05073e-05 -6.86507e-05 -6.93387e-05 6.57751e-05 -3.01025e-05 -2.21023e-05 5.05029e-05 2.99206e-05 -0.000203834 -0.000144723 0.000133877 -6.27115e-05 8.15535e-06 
1711.15 0 0.000164814 0.00423257 3.29354e-05 -2.69919e-05 0.00467964 0.000243614 0.000231116 0.00021449 6.70528e-05 0.000339684 -0.00146272 -0.0354728 0.000194488 -0.00159385 -3.00941e-05 -0.000232806 0.000271341 0.00040357 -0.000121862 -6.76819e-05 -5.94078e-05 -5.16047e-05 7.01257e-05 -3.00859e-05 -1.78976e-05 4.89991e-05 3.14515e-05 -0.000206539 -0.000144254 0.000129762 -5.88273e-05 4.46216e-06 
1711.5 0 0.00017748 0.00421932 2.84079e-05 -2.82467e-05 0.00741395 0.000115689 0.000249259 0.000224437 5.13796e-05 0.000342706 -0.00152158 -0.0347717 0.000192803 -0.00159083 -5.56525e-05 -0.000240428 0.000273858 0.000374927 4.87683e-06 -4.46316e-05 -5.07563e-05 -3.30562e-05 7.46495e-05 -3.02796e-05 -1.19016e-05 4.90248e-05 3.2477e-05 -0.000207817 -0.0001422 0.000125618 -5.36122e-05 1.39242e-06 
1711.85 0 0.000185143 0.00418082 2.35823e-05 -2.87926e-05 0.0100704 -2.19912e-05 0.000265925 0.000233592 3.7678e-05 0.00034665 -0.00156478 -0.0338705 0.000189703 -0.00157939 -8.24765e-05 -0.000248688 0.000273888 0.00034905 0.00013247 -2.23733e-05 -4.15404e-05 -1.48734e-05 7.96432e-05 -3.03719e-05 -4.5111e-06 5.0173e-05 3.17146e-05 -0.000206944 -0.000137875 0.000122007 -4.84336e-05 -3.10295e-06 
1712.2 0 0.000188039 0.00411777 1.99222e-05 -2.92578e-05 0.0126351 -0.000166706 0.000281186 0.000241309 2.56374e-05 0.000352168 -0.00158792 -0.0327768 0.000184898 -0.00155879 -0.000111839 -0.000254932 0.000269797 0.000324683 0.000261484 -2.52397e-06 -3.14107e-05 3.53692e-06 8.24801e-05 -2.86914e-05 1.58568e-06 5.07285e-05 2.91929e-05 -0.000204611 -0.000132234 0.000118317 -4.44883e-05 -1.05808e-05 
1712.55 0 0.000188603 0.0040311 1.79799e-05 -2.93308e-05 0.0150948 -0.000312408 0.00029437 0.000244114 1.73574e-05 0.000358037 -0.00158982 -0.0314993 0.000178273 -0.00152768 -0.00014381 -0.000255265 0.000259808 0.000299487 0.000393879 1.41457e-05 -2.18602e-05 2.24763e-05 8.14812e-05 -2.41543e-05 5.28662e-06 4.93933e-05 2.63878e-05 -0.00020209 -0.000125128 0.000112984 -4.04971e-05 -1.97226e-05 
1712.9 0 0.000187562 0.00392239 1.65831e-05 -2.8654e-05 0.0174369 -0.000453517 0.000306658 0.000239188 1.41437e-05 0.000362175 -0.00157287 -0.0300459 0.000170232 -0.00148398 -0.000176516 -0.000248947 0.00024436 0.000272528 0.000529954 2.72209e-05 -1.4096e-05 4.08324e-05 7.74171e-05 -1.74452e-05 7.01646e-06 4.53024e-05 2.41164e-05 -0.000199546 -0.0001158 0.000107604 -3.49328e-05 -2.93125e-05 
1713.25 0 0.000184112 0.00379371 1.4922e-05 -2.73457e-05 0.0196482 -0.000587238 0.000317684 0.000224633 1.57799e-05 0.000363483 -0.00154088 -0.0284258 0.000162214 -0.00142715 -0.000206812 -0.000239783 0.000223865 0.00024469 0.000666405 3.74907e-05 -6.93272e-06 5.84839e-05 7.13222e-05 -1.03522e-05 7.20889e-06 4.1136e-05 2.16758e-05 -0.000195618 -0.00010345 0.000104271 -2.7581e-05 -3.92717e-05 
1713.6 0 0.000179475 0.00364436 1.28263e-05 -2.64123e-05 0.0217162 -0.000715776 0.000325443 0.000200242 2.03534e-05 0.000364077 -0.00149896 -0.0266509 0.000155645 -0.00135858 -0.000232139 -0.000229945 0.000200151 0.00021884 0.000799285 4.64673e-05 -7.54763e-07 7.39073e-05 6.42104e-05 -4.44652e-06 6.05608e-06 4.00456e-05 1.86029e-05 -0.000189074 -8.76298e-05 0.000103019 -1.88842e-05 -4.93266e-05 
1713.95 0 0.000176397 0.00347295 1.086e-05 -2.63349e-05 0.0236309 -0.000842091 0.000330669 0.000169699 2.48135e-05 0.000366223 -0.00144827 -0.0247332 0.000150799 -0.00128003 -0.000253073 -0.000217857 0.000175188 0.000195751 0.000925833 5.48201e-05 4.75215e-06 8.67214e-05 5.65062e-05 -8.50404e-07 4.79689e-06 4.15412e-05 1.48882e-05 -0.000180047 -7.05525e-05 0.000103685 -8.45575e-06 -5.91392e-05 
1714.3 0 0.000174608 0.00327986 9.46289e-06 -2.6441e-05 0.0253807 -0.000963724 0.000334586 0.000135384 2.84284e-05 0.000368749 -0.0013879 -0.0226855 0.000146848 -0.00119265 -0.000272238 -0.000203028 0.000149645 0.00017195 0.00104453 6.136e-05 1.18909e-05 9.8677e-05 4.7648e-05 -1.30391e-06 5.21189e-06 4.27757e-05 1.04607e-05 -0.000169357 -5.43128e-05 0.000105317 3.18855e-06 -6.80856e-05 
1714.65 0 0.000172589 0.00306734 8.5543e-06 -2.61054e-05 0.0269559 -0.00107716 0.00033616 9.67577e-05 3.30327e-05 0.00036979 -0.0013191 -0.0205212 0.000144509 -0.00109729 -0.000289311 -0.000187258 0.000122168 0.000145741 0.00115463 6.42107e-05 2.20587e-05 0.000109532 3.87683e-05 -6.54398e-06 6.61463e-06 4.12417e-05 5.47083e-06 -0.000157134 -3.95421e-05 0.000106012 1.32004e-05 -7.53913e-05 
1715 0 0.000170555 0.00283965 8.42117e-06 -2.59162e-05 0.0283479 -0.00118147 0.000333337 5.24337e-05 3.80384e-05 0.000368823 -0.00124434 -0.018253 0.000144493 -0.000995 -0.000301606 -0.000172746 9.2817e-05 0.000120711 0.00125552 6.3819e-05 3.4146e-05 0.000118248 3.14815e-05 -1.40799e-05 7.94406e-06 3.7128e-05 4.6916e-07 -0.000143831 -2.6677e-05 0.000103982 1.91372e-05 -8.21431e-05 
1715.35 0 0.000169078 0.00260006 8.14916e-06 -2.63413e-05 0.0295471 -0.00127859 0.000326372 2.48231e-06 4.25561e-05 0.000366852 -0.00116455 -0.0158967 0.000145804 -0.000887658 -0.00030883 -0.00016004 6.35369e-05 0.000100247 0.00134685 6.27702e-05 4.60005e-05 0.000125285 2.50868e-05 -2.09433e-05 9.0574e-06 3.34097e-05 -3.82863e-06 -0.000130119 -1.58984e-05 9.97427e-05 2.14142e-05 -9.02316e-05 
1715.7 0 0.000167963 0.00234923 6.35662e-06 -2.69506e-05 0.0305478 -0.00136995 0.000317741 -5.16957e-05 4.76605e-05 0.000364601 -0.00107832 -0.0134717 0.000146758 -0.0007761 -0.000311415 -0.000148796 3.50049e-05 8.43328e-05 0.00143049 6.33958e-05 5.6488e-05 0.00013175 1.80042e-05 -2.67448e-05 1.01879e-05 3.19252e-05 -6.69924e-06 -0.000115889 -5.67398e-06 9.54532e-05 2.10305e-05 -9.99641e-05 
1716.05 0 0.000166483 0.00208719 3.83928e-06 -2.69583e-05 0.0313493 -0.00145525 0.000308707 -0.000108135 5.36988e-05 0.000361631 -0.000984647 -0.0109952 0.000145187 -0.000658573 -0.000308575 -0.000140238 6.75013e-06 7.375e-05 0.0015066 6.59618e-05 6.63161e-05 0.000136755 8.27792e-06 -3.16115e-05 1.09895e-05 3.31555e-05 -8.16365e-06 -0.000100577 5.43597e-06 9.2619e-05 1.80822e-05 -0.000110634 
1716.4 0 0.000164046 0.00181436 2.0398e-06 -2.63735e-05 0.031952 -0.00153474 0.000298331 -0.000164029 6.02262e-05 0.000357237 -0.000884654 -0.00848146 0.000138895 -0.000534041 -0.000300427 -0.000137291 -2.17398e-05 6.86114e-05 0.00157287 6.98678e-05 7.66153e-05 0.000139833 -5.5571e-06 -3.51173e-05 1.13964e-05 3.61316e-05 -8.21943e-06 -8.42483e-05 1.71377e-05 9.03619e-05 1.37874e-05 -0.000120236 
1716.75 0 0.000160123 0.00153256 -3.4763e-07 -2.55989e-05 0.0323547 -0.00160883 0.000285546 -0.000218859 6.75025e-05 0.000352441 -0.00077933 -0.005943 0.000126855 -0.000402056 -0.000287546 -0.000140584 -4.98074e-05 6.76162e-05 0.00162785 7.31491e-05 8.70711e-05 0.000141432 -2.25647e-05 -3.70574e-05 1.22721e-05 3.90277e-05 -6.77791e-06 -6.66261e-05 3.05423e-05 8.72478e-05 9.19316e-06 -0.000126419 
1717.1 0 0.000153784 0.00124467 -4.57775e-06 -2.43929e-05 0.0325553 -0.00167552 0.000270687 -0.000274126 7.51003e-05 0.000347983 -0.000667812 -0.00339555 0.000111936 -0.000262818 -0.000270098 -0.00014612 -7.69181e-05 7.09748e-05 0.00167082 7.36575e-05 9.71211e-05 0.000140728 -4.10803e-05 -3.67729e-05 1.52946e-05 4.14168e-05 -5.79677e-06 -4.77675e-05 4.52623e-05 8.37847e-05 4.17156e-06 -0.000128952 
1717.45 0 0.000143493 0.000953505 -8.73743e-06 -2.22135e-05 0.0325551 -0.00173101 0.000254705 -0.000330689 8.18358e-05 0.000341925 -0.000550882 -0.000857856 9.64728e-05 -0.000118377 -0.000249467 -0.000150622 -0.000104421 8.06383e-05 0.00170144 7.23759e-05 0.000106837 0.000136684 -6.0597e-05 -3.32294e-05 2.03424e-05 4.26297e-05 -7.475e-06 -2.85924e-05 5.9447e-05 8.09067e-05 -7.16634e-07 -0.000128468 
1717.8 0 0.000129299 0.000662311 -1.01668e-05 -1.92771e-05 0.0323596 -0.00177402 0.000238399 -0.000384785 8.69008e-05 0.000330842 -0.000430039 0.00165513 7.88125e-05 2.98575e-05 -0.000226946 -0.000156054 -0.00013342 9.81641e-05 0.00171943 6.89306e-05 0.000117037 0.000128737 -7.94822e-05 -2.69288e-05 2.44878e-05 4.2208e-05 -1.14451e-05 -9.75116e-06 7.17519e-05 7.84955e-05 -3.61349e-06 -0.000124224 
1718.15 0 0.000113379 0.000372643 -8.76568e-06 -1.61206e-05 0.0319749 -0.00180608 0.000221249 -0.000432743 8.88843e-05 0.000314232 -0.000305404 0.00413289 5.95458e-05 0.000180988 -0.000202397 -0.000166237 -0.000162595 0.000121848 0.00172407 5.99415e-05 0.000129258 0.000117805 -9.56391e-05 -2.14618e-05 2.5695e-05 4.22542e-05 -1.56448e-05 8.203e-06 8.14163e-05 7.5621e-05 -3.50701e-06 -0.000116157 
1718.5 0 9.73091e-05 8.31594e-05 -6.10913e-06 -1.24955e-05 0.0314046 -0.00182678 0.000202786 -0.000475354 8.7912e-05 0.000295063 -0.000175934 0.00656436 4.29178e-05 0.000334569 -0.000175626 -0.000181271 -0.000189823 0.000148193 0.00171422 4.51144e-05 0.000143524 0.000104864 -0.00010853 -2.00089e-05 2.4429e-05 4.47155e-05 -1.88843e-05 2.55643e-05 8.85246e-05 7.18434e-05 -1.71965e-06 -0.000105535 
1718.85 0 8.11257e-05 -0.000207101 -3.35696e-06 -8.01913e-06 0.0306517 -0.00183313 0.000185224 -0.000513179 8.57005e-05 0.000275162 -4.22407e-05 0.00893526 3.15009e-05 0.000488886 -0.000145743 -0.000198959 -0.000212859 0.000174482 0.00168871 2.82101e-05 0.000158427 9.1285e-05 -0.000117645 -2.21424e-05 2.36714e-05 4.87077e-05 -2.08772e-05 4.38827e-05 9.38993e-05 6.6681e-05 -9.12459e-07 -9.40008e-05 
1719.2 0 6.37472e-05 -0.000496517 -1.30401e-06 -3.99063e-06 0.0297212 -0.00182502 0.000171978 -0.000545326 8.21604e-05 0.00025435 9.16926e-05 0.0112288 2.4186e-05 0.00064036 -0.000111886 -0.000219477 -0.000230387 0.000200921 0.00164799 1.36534e-05 0.000173243 7.88663e-05 -0.000122914 -2.53662e-05 2.58064e-05 5.19388e-05 -2.10393e-05 6.31362e-05 9.93642e-05 5.88936e-05 -2.36362e-06 -8.18845e-05 
1719.55 0 4.44209e-05 -0.000782137 -9.26283e-07 -1.08589e-06 0.0286202 -0.0018057 0.000164017 -0.000571461 7.56496e-05 0.000233481 0.000223861 0.0134302 1.77632e-05 0.000786535 -7.63146e-05 -0.000244151 -0.000244685 0.000230471 0.00159336 3.19787e-06 0.000187089 6.67558e-05 -0.000124704 -2.84378e-05 2.92455e-05 5.17521e-05 -1.91814e-05 8.11537e-05 0.000106084 4.76313e-05 -4.8356e-06 -6.907e-05 
1719.9 0 2.29197e-05 -0.0010606 -2.65429e-06 2.22593e-06 0.0273553 -0.0017768 0.000158306 -0.000590013 6.60161e-05 0.000215513 0.000357458 0.0155288 1.05154e-05 0.000925858 -4.39738e-05 -0.000270772 -0.000259801 0.000264578 0.00152552 -3.75584e-06 0.000198466 5.26292e-05 -0.000123991 -3.18772e-05 3.179e-05 4.73826e-05 -1.68545e-05 9.77131e-05 0.000113154 3.34141e-05 -6.98003e-06 -5.60665e-05 
1720.25 0 -9.12293e-07 -0.00132998 -4.94711e-06 6.64223e-06 0.0259327 -0.00173546 0.000151157 -0.000599645 5.57852e-05 0.000202392 0.000495389 0.0175138 1.98857e-06 0.00105712 -1.71033e-05 -0.000294781 -0.000275006 0.00030072 0.00144554 -7.6848e-06 0.00020611 3.62582e-05 -0.000122496 -3.53611e-05 3.25143e-05 4.14279e-05 -1.54101e-05 0.000114645 0.00011978 1.83032e-05 -8.35903e-06 -4.3118e-05 
1720.6 0 -2.6344e-05 -0.0015905 -6.31074e-06 1.11133e-05 0.0243628 -0.00167659 0.000143578 -0.000601546 4.75534e-05 0.000192837 0.000633927 0.0193731 -8.3664e-06 0.00118029 5.77341e-06 -0.000314602 -0.00028637 0.000336094 0.00135335 -9.16859e-06 0.00021056 1.7984e-05 -0.000120771 -3.84865e-05 3.03933e-05 3.52566e-05 -1.51922e-05 0.000132361 0.000125639 3.97032e-06 -8.83961e-06 -3.02839e-05 
1720.95 0 -5.15123e-05 -0.00184054 -7.14111e-06 1.45366e-05 0.0226572 -0.00159861 0.000137796 -0.000598135 4.15622e-05 0.000184121 0.000766345 0.0210983 -2.03653e-05 0.00129397 2.66691e-05 -0.000331474 -0.000294337 0.000368998 0.00124733 -8.86371e-06 0.000213202 -1.40777e-06 -0.000117885 -4.13643e-05 2.45001e-05 2.70291e-05 -1.53872e-05 0.000150459 0.000128883 -1.01341e-05 -8.84144e-06 -1.81882e-05 
1721.3 0 -7.5271e-05 -0.0020763 -8.80938e-06 1.65195e-05 0.020825 -0.00150302 0.000133037 -0.000592152 3.79824e-05 0.000176383 0.000888509 0.0226825 -3.21672e-05 0.00139523 4.69625e-05 -0.00034579 -0.00030233 0.000398414 0.00113064 -8.8261e-06 0.000214045 -2.01502e-05 -0.000113466 -4.40087e-05 1.61179e-05 1.71558e-05 -1.54776e-05 0.000167516 0.000128806 -2.4933e-05 -9.07387e-06 -7.0054e-06 
1721.65 0 -9.85137e-05 -0.0022962 -1.11836e-05 1.8025e-05 0.0188767 -0.00139257 0.000126909 -0.000584423 3.74758e-05 0.000172303 0.000997362 0.0241157 -4.15005e-05 0.00148433 6.74336e-05 -0.00035605 -0.000313353 0.000426435 0.00100854 -1.1685e-05 0.000213518 -3.70474e-05 -0.000107969 -4.57783e-05 6.03515e-06 9.27188e-06 -1.60423e-05 0.00018187 0.000126642 -4.02629e-05 -9.54129e-06 3.75878e-06 
1722 0 -0.000119524 -0.00250178 -1.42488e-05 2.06773e-05 0.0168258 -0.00126979 0.000117411 -0.00057246 3.94722e-05 0.000171515 0.00109032 0.0253878 -4.66215e-05 0.00156298 8.79866e-05 -0.000360413 -0.000326889 0.000456011 0.000881056 -1.89458e-05 0.000212792 -5.18292e-05 -0.000101584 -4.55158e-05 -6.46007e-06 3.28415e-06 -1.77369e-05 0.000194587 0.000122876 -5.68142e-05 -9.75566e-06 1.46186e-05 
1722.35 0 -0.000134417 -0.00269344 -1.6968e-05 2.42491e-05 0.0146853 -0.00113628 0.000105328 -0.000553159 4.17954e-05 0.000168953 0.00116414 0.0264917 -4.49491e-05 0.00162928 0.000109628 -0.000358736 -0.000340841 0.000487172 0.000745739 -2.86333e-05 0.000211678 -6.44537e-05 -9.31033e-05 -4.38271e-05 -2.09108e-05 -5.07547e-06 -2.01717e-05 0.000207373 0.00011725 -7.51379e-05 -9.2988e-06 2.57195e-05 
1722.7 0 -0.000142105 -0.00286745 -1.7278e-05 2.66473e-05 0.0124678 -0.000996858 9.0941e-05 -0.000526199 4.31522e-05 0.00016169 0.00121689 0.0274195 -3.75963e-05 0.00168138 0.000132417 -0.000353166 -0.0003556 0.000518211 0.000603331 -3.78935e-05 0.000208618 -7.46958e-05 -8.26011e-05 -4.328e-05 -3.56242e-05 -1.83157e-05 -2.11854e-05 0.000219856 0.00011089 -9.44164e-05 -9.00006e-06 3.60075e-05 
1723.05 0 -0.00014383 -0.00301847 -1.60738e-05 2.71414e-05 0.0101873 -0.000859161 7.24682e-05 -0.000493898 4.44966e-05 0.000152321 0.00124951 0.0281625 -2.66175e-05 0.00172086 0.00015569 -0.000345305 -0.000370962 0.00054827 0.00045678 -4.75064e-05 0.000202502 -8.43554e-05 -7.15954e-05 -4.421e-05 -4.81692e-05 -3.43853e-05 -2.03715e-05 0.000230791 0.000105411 -0.000112511 -1.01657e-05 4.45563e-05 
1723.4 0 -0.000141663 -0.00314511 -1.47336e-05 2.73492e-05 0.0078617 -0.000727273 4.95905e-05 -0.000456754 4.47603e-05 0.000144168 0.00126439 0.0287137 -1.06815e-05 0.00174808 0.000180281 -0.000335747 -0.000384186 0.00057877 0.000307817 -5.84764e-05 0.000194002 -9.5315e-05 -6.10583e-05 -4.498e-05 -5.72234e-05 -5.01917e-05 -1.91465e-05 0.000239033 0.000100613 -0.000128095 -1.20906e-05 5.20076e-05 
1723.75 0 -0.000137666 -0.00324808 -1.37116e-05 2.81629e-05 0.00551027 -0.000602295 2.38638e-05 -0.000414635 4.09955e-05 0.000138679 0.00126459 0.0290713 1.08439e-05 0.00176198 0.000205395 -0.000324379 -0.000392873 0.000609671 0.00015763 -6.98333e-05 0.000183482 -0.000105895 -5.07766e-05 -4.51127e-05 -6.3622e-05 -6.55591e-05 -1.82535e-05 0.000244411 9.54671e-05 -0.000142059 -1.41461e-05 5.88637e-05 
1724.1 0 -0.000133173 -0.00332701 -1.30102e-05 2.95135e-05 0.00315007 -0.000485599 -3.6438e-06 -0.000369015 3.09635e-05 0.000135899 0.00125407 0.0292359 3.62738e-05 0.00176438 0.000229031 -0.000310913 -0.000398004 0.00063856 7.32992e-06 -8.01693e-05 0.000170225 -0.000114963 -3.99704e-05 -4.47203e-05 -6.7897e-05 -8.15439e-05 -1.70038e-05 0.000247738 9.12106e-05 -0.000155133 -1.66262e-05 6.41971e-05 
1724.45 0 -0.000128864 -0.00338113 -1.3582e-05 3.09961e-05 0.000796978 -0.000376635 -3.22456e-05 -0.000319683 1.44193e-05 0.000135449 0.00123581 0.0292102 6.34679e-05 0.0017562 0.000249038 -0.000294971 -0.000401948 0.000665346 -0.000143152 -8.78026e-05 0.000153466 -0.000124739 -2.93335e-05 -4.36236e-05 -7.0562e-05 -9.78454e-05 -1.46181e-05 0.000249351 8.92911e-05 -0.00016617 -1.9551e-05 6.71913e-05 
1724.8 0 -0.000124624 -0.00341082 -1.5945e-05 3.21861e-05 -0.00153402 -0.000271665 -5.99723e-05 -0.000263236 -7.56549e-06 0.000136462 0.00120927 0.0289977 9.1417e-05 0.00173559 0.000263326 -0.000275787 -0.000406297 0.000689258 -0.000292317 -9.14789e-05 0.00013405 -0.000136518 -1.94653e-05 -4.09858e-05 -7.19591e-05 -0.000112037 -1.21603e-05 0.000249464 8.82385e-05 -0.000173192 -2.33303e-05 6.91418e-05 
1725.15 0 -0.00012055 -0.00341875 -1.87156e-05 3.25694e-05 -0.00382772 -0.00017062 -8.60032e-05 -0.000199336 -3.14952e-05 0.000137956 0.00117188 0.0286018 0.000119185 0.0017024 0.000270001 -0.00025288 -0.000411937 0.000705874 -0.000438215 -9.13891e-05 0.000114885 -0.0001484 -1.00638e-05 -3.54293e-05 -7.28807e-05 -0.000122618 -1.06623e-05 0.00024858 8.74084e-05 -0.000175725 -2.77522e-05 7.1893e-05 
1725.5 0 -0.000115859 -0.00340627 -2.06597e-05 3.16715e-05 -0.00607023 -7.88323e-05 -0.000113555 -0.000130339 -5.11693e-05 0.000139909 0.00112417 0.0280271 0.000144883 0.00165774 0.000270405 -0.000225821 -0.000416919 0.000712627 -0.00058131 -8.81393e-05 9.758e-05 -0.000159619 5.88518e-07 -2.64156e-05 -7.4318e-05 -0.00013104 -9.72405e-06 0.000247175 8.72263e-05 -0.000175618 -3.21153e-05 7.53027e-05 
1725.85 0 -0.000109125 -0.0033714 -2.11168e-05 2.89314e-05 -0.00824915 9.63177e-07 -0.000143902 -5.75565e-05 -6.59143e-05 0.000142358 0.0010706 0.0272769 0.000167301 0.00160229 0.000267727 -0.000193422 -0.000417373 0.000708902 -0.000721517 -8.08097e-05 8.13276e-05 -0.000170256 1.34105e-05 -1.42966e-05 -7.56971e-05 -0.00013807 -8.29107e-06 0.000244816 8.58519e-05 -0.000174453 -3.57298e-05 7.60736e-05 
1726.2 0 -0.000101107 -0.00331145 -2.09308e-05 2.54738e-05 -0.0103488 7.14742e-05 -0.000173715 1.68622e-05 -7.89236e-05 0.000144535 0.00101362 0.0263552 0.000184919 0.0015371 0.000262051 -0.000155011 -0.000411974 0.000694781 -0.000858375 -6.78736e-05 6.55162e-05 -0.000179345 2.57215e-05 -8.07526e-07 -7.48424e-05 -0.000143542 -5.91626e-06 0.000240149 8.15144e-05 -0.000173104 -3.76531e-05 7.16065e-05 
1726.55 0 -9.34531e-05 -0.0032269 -2.21991e-05 2.26606e-05 -0.0123531 0.000132476 -0.000200193 8.94781e-05 -9.12566e-05 0.0001441 0.000953703 0.0252713 0.000196331 0.00146157 0.000252851 -0.000111613 -0.00040183 0.000671839 -0.000991968 -4.98482e-05 4.90212e-05 -0.000186521 3.48362e-05 1.19954e-05 -7.20019e-05 -0.000147214 -3.98491e-06 0.00023324 7.44641e-05 -0.000171629 -3.75187e-05 6.30612e-05 
1726.9 0 -8.59412e-05 -0.00312117 -2.54622e-05 2.01586e-05 -0.0142484 0.000181538 -0.000223653 0.000158688 -0.000102602 0.000137651 0.000894056 0.0240368 0.000200296 0.00137535 0.000241328 -6.73993e-05 -0.00038782 0.000643389 -0.00112127 -2.79261e-05 3.00346e-05 -0.000191755 4.10615e-05 2.3616e-05 -6.85496e-05 -0.000149358 -4.05796e-06 0.000224455 6.48162e-05 -0.00016865 -3.55696e-05 5.31088e-05 
1727.25 0 -7.82352e-05 -0.00299665 -2.94464e-05 1.82258e-05 -0.0160223 0.000220233 -0.000243937 0.000225839 -0.000113754 0.00012529 0.000836578 0.0226633 0.000195893 0.00127877 0.000229443 -2.60614e-05 -0.00036989 0.00061175 -0.00124499 -3.34815e-06 9.08089e-06 -0.000193966 4.60179e-05 3.40771e-05 -6.35818e-05 -0.000149888 -6.26769e-06 0.000213484 5.36557e-05 -0.000162617 -3.17385e-05 4.22791e-05 
1727.6 0 -7.25197e-05 -0.0028551 -3.22044e-05 1.75323e-05 -0.0176647 0.000250039 -0.000260427 0.000293035 -0.000126462 0.000109183 0.00077976 0.0211643 0.000182048 0.00117054 0.000216385 1.32672e-05 -0.000349602 0.00057678 -0.00135989 2.25504e-05 -1.06036e-05 -0.000192646 4.8717e-05 4.24943e-05 -5.63249e-05 -0.000148111 -8.83162e-06 0.000200259 4.32012e-05 -0.000154089 -2.63144e-05 3.07726e-05 
1727.95 0 -7.01648e-05 -0.00269895 -3.46198e-05 1.75643e-05 -0.019168 0.000269594 -0.000273843 0.000360333 -0.000140588 8.88684e-05 0.000725406 0.0195541 0.000158535 0.00105164 0.000200152 5.2299e-05 -0.000328833 0.00053576 -0.00146095 4.6554e-05 -2.77859e-05 -0.000189078 4.81152e-05 4.77402e-05 -4.92433e-05 -0.000143544 -1.03598e-05 0.000185266 3.46187e-05 -0.000144776 -2.01743e-05 2.1519e-05 
1728.3 0 -6.94804e-05 -0.00253062 -3.733e-05 1.69111e-05 -0.0205253 0.000281531 -0.0002842 0.000424195 -0.000154395 6.53471e-05 0.000677867 0.0178455 0.00012848 0.000926858 0.000180002 8.87841e-05 -0.000307296 0.000486548 -0.00154717 6.65296e-05 -4.27798e-05 -0.000185523 4.52868e-05 4.91381e-05 -4.28527e-05 -0.000136687 -1.28112e-05 0.000168856 2.7197e-05 -0.000134694 -1.41777e-05 1.56971e-05 
1728.65 0 -6.96373e-05 -0.00235166 -3.84524e-05 1.58993e-05 -0.0217307 0.000290618 -0.000291046 0.000481324 -0.00016561 4.26386e-05 0.000637495 0.0160512 9.41495e-05 0.00079906 0.000156432 0.000120315 -0.000284266 0.000430282 -0.00162127 8.22753e-05 -5.55794e-05 -0.000181994 4.12051e-05 4.75755e-05 -3.62793e-05 -0.000128967 -1.72294e-05 0.000151133 1.89719e-05 -0.000123377 -9.1486e-06 1.24371e-05 
1729 0 -7.00501e-05 -0.00216206 -3.78343e-05 1.56038e-05 -0.0227794 0.000299242 -0.000293877 0.000529703 -0.000173155 2.31465e-05 0.000603472 0.0141836 5.79175e-05 0.000667317 0.000130859 0.000145864 -0.000259494 0.000370066 -0.00168441 9.22622e-05 -6.62774e-05 -0.000176957 3.72777e-05 4.47205e-05 -3.00407e-05 -0.000121425 -2.21143e-05 0.000132228 9.855e-06 -0.000110976 -5.4415e-06 1.10343e-05 
1729.35 0 -7.0461e-05 -0.00196176 -3.66184e-05 1.58324e-05 -0.0236674 0.00030778 -0.000293209 0.000571503 -0.000176485 9.17759e-06 0.000575069 0.012255 2.3441e-05 0.000532894 0.000105424 0.000165399 -0.000233416 0.000308865 -0.00173602 9.62108e-05 -7.48275e-05 -0.000171298 3.45392e-05 4.21338e-05 -2.39393e-05 -0.00011387 -2.52885e-05 0.000112588 1.19994e-06 -9.90675e-05 -3.64289e-06 9.9894e-06 
1729.7 0 -7.06659e-05 -0.00175257 -3.66546e-05 1.62161e-05 -0.0243924 0.000315664 -0.000288791 0.000610826 -0.000176049 2.00632e-06 0.000552019 0.0102804 -6.65178e-06 0.000398524 8.22463e-05 0.000181608 -0.000207692 0.000246256 -0.00177777 9.57854e-05 -8.24677e-05 -0.000166193 3.32248e-05 4.06492e-05 -1.79608e-05 -0.000105938 -2.67842e-05 9.37751e-05 -7.252e-06 -8.8988e-05 -3.46339e-06 8.46217e-06 
1730.05 0 -7.0746e-05 -0.00153618 -3.84045e-05 1.56545e-05 -0.0249547 0.000324187 -0.000281155 0.000647246 -0.000172663 1.31146e-06 0.000534061 0.00827499 -3.19404e-05 0.0002633 6.27949e-05 0.000195918 -0.000185855 0.000180287 -0.00181203 9.30287e-05 -8.93989e-05 -0.000160945 3.43697e-05 4.01129e-05 -1.22698e-05 -9.73939e-05 -2.8728e-05 7.64989e-05 -1.63643e-05 -8.0296e-05 -3.80017e-06 6.41601e-06 
1730.4 0 -7.22321e-05 -0.00131461 -4.10092e-05 1.31115e-05 -0.0253564 0.000332752 -0.000274945 0.000677799 -0.000168113 7.24725e-06 0.000518526 0.00624945 -5.33281e-05 0.00012451 4.73961e-05 0.000207968 -0.000169148 0.000111603 -0.00183878 8.79757e-05 -9.50198e-05 -0.00015488 3.72362e-05 4.07036e-05 -7.32513e-06 -8.87768e-05 -3.12603e-05 5.94223e-05 -2.67884e-05 -7.28106e-05 -3.47522e-06 2.11603e-06 
1730.75 0 -7.59555e-05 -0.00108741 -4.37199e-05 8.2522e-06 -0.0255976 0.000338637 -0.000273987 0.000702443 -0.000163078 1.84957e-05 0.000506387 0.0042133 -7.0439e-05 -1.84993e-05 3.4382e-05 0.000219582 -0.000154228 4.22132e-05 -0.00185495 8.00401e-05 -9.98473e-05 -0.000147771 3.7985e-05 4.19329e-05 -3.94704e-06 -8.1868e-05 -3.35024e-05 4.15193e-05 -3.97773e-05 -6.64626e-05 -2.31199e-06 -4.58445e-06 
1731.1 0 -8.10175e-05 -0.000853342 -4.57573e-05 2.20195e-06 -0.0256789 0.0003449 -0.00027634 0.000722774 -0.000156666 3.17416e-05 0.000501386 0.00217769 -8.30711e-05 -0.000164519 2.43951e-05 0.000232112 -0.000137793 -2.57185e-05 -0.0018576 7.0582e-05 -0.00010465 -0.000138609 3.54138e-05 4.21926e-05 -2.0589e-06 -7.62824e-05 -3.50863e-05 2.2414e-05 -5.46987e-05 -6.01846e-05 2.3936e-07 -1.11496e-05 
1731.45 0 -8.67472e-05 -0.000615068 -4.70763e-05 -3.85569e-06 -0.0256007 0.000356822 -0.000276107 0.000740195 -0.000149471 4.68917e-05 0.000501503 0.000156119 -9.27323e-05 -0.000312527 1.86116e-05 0.00024396 -0.000119886 -9.06169e-05 -0.0018435 6.16564e-05 -0.000109184 -0.000127204 3.08741e-05 3.94263e-05 -9.55149e-07 -6.98182e-05 -3.55091e-05 1.79675e-06 -6.95956e-05 -5.25347e-05 4.03136e-06 -1.5468e-05 
1731.8 0 -9.29832e-05 -0.00037649 -4.7704e-05 -9.26996e-06 -0.0253626 0.000374497 -0.000270507 0.000754313 -0.000142081 6.4809e-05 0.000502699 -0.00183656 -9.98282e-05 -0.000457579 1.63808e-05 0.000256765 -0.000101623 -0.000154805 -0.00180933 5.41922e-05 -0.000112492 -0.000113882 2.57215e-05 3.4177e-05 -7.4701e-08 -6.13875e-05 -3.48428e-05 -1.98594e-05 -8.29506e-05 -4.35035e-05 6.75139e-06 -1.70218e-05 
1732.15 0 -9.94693e-05 -0.000140258 -4.71101e-05 -1.29162e-05 -0.0249669 0.000397195 -0.000260922 0.000763532 -0.000135042 8.2882e-05 0.000503841 -0.00378437 -0.000104375 -0.000593794 1.68624e-05 0.000272662 -8.30187e-05 -0.000220869 -0.00175765 4.91727e-05 -0.000114848 -9.9544e-05 2.08724e-05 2.73988e-05 1.47953e-06 -5.10987e-05 -3.41547e-05 -4.06767e-05 -9.35552e-05 -3.37572e-05 7.01421e-06 -1.63377e-05 
1732.5 0 -0.000106352 9.04514e-05 -4.58178e-05 -1.51645e-05 -0.0244214 0.000425499 -0.00024876 0.00076692 -0.000128586 9.92833e-05 0.000504015 -0.00567166 -0.000107995 -0.000720742 1.90619e-05 0.000289678 -6.36749e-05 -0.00028771 -0.00169399 4.67948e-05 -0.00011673 -8.57841e-05 1.64831e-05 1.97158e-05 4.40714e-06 -3.9953e-05 -3.42475e-05 -5.95212e-05 -0.000101628 -2.3216e-05 4.5627e-06 -1.38059e-05 
1732.85 0 -0.000113578 0.000312962 -4.41235e-05 -1.69529e-05 -0.0237384 0.000460161 -0.000233487 0.000765138 -0.000122612 0.000114037 0.000502055 -0.00748705 -0.000111041 -0.000839908 2.08812e-05 0.000305119 -4.3889e-05 -0.000352158 -0.00162081 4.53134e-05 -0.000117785 -7.37912e-05 1.16867e-05 1.25739e-05 8.0275e-06 -2.94132e-05 -3.48978e-05 -7.71848e-05 -0.000108558 -1.14342e-05 -2.10216e-07 -9.30317e-06 
1733.2 0 -0.000119844 0.000526357 -4.17792e-05 -1.82669e-05 -0.0229285 0.000501709 -0.000215829 0.000759725 -0.000116049 0.000126165 0.000496267 -0.0092249 -0.000111967 -0.000950667 2.11925e-05 0.00031931 -2.45456e-05 -0.0004123 -0.0015388 4.23368e-05 -0.000116824 -6.29221e-05 6.50506e-06 7.51927e-06 1.14588e-05 -2.06239e-05 -3.47785e-05 -9.38776e-05 -0.000115427 5.59248e-07 -6.58991e-06 -2.49301e-06 
1733.55 0 -0.000124815 0.000732119 -3.83189e-05 -1.86931e-05 -0.0219996 0.000547726 -0.000197888 0.000751237 -0.000109844 0.000134024 0.000484693 -0.0108795 -0.000109285 -0.0010519 2.15699e-05 0.000333285 -5.98991e-06 -0.000468424 -0.00145116 3.79391e-05 -0.000113504 -5.19014e-05 3.81079e-06 4.61012e-06 1.4164e-05 -1.43533e-05 -3.34574e-05 -0.000108589 -0.000122004 1.15481e-05 -1.31926e-05 4.65126e-06 
1733.9 0 -0.000129569 0.00093136 -3.41754e-05 -1.8548e-05 -0.0209601 0.000595507 -0.000181516 0.000738103 -0.000107851 0.0001378 0.000468256 -0.0124466 -0.000105186 -0.0011456 2.15715e-05 0.000345264 1.12525e-05 -0.000520903 -0.00136003 3.2997e-05 -0.000107926 -4.13514e-05 3.6913e-06 3.06828e-06 1.49263e-05 -9.99862e-06 -3.09407e-05 -0.000120134 -0.000128397 2.01933e-05 -1.95396e-05 9.2948e-06 
1734.25 0 -0.000133539 0.00112414 -3.04473e-05 -1.91442e-05 -0.0198156 0.00064643 -0.000166711 0.000717699 -0.00010979 0.00013951 0.000447577 -0.0139228 -9.96274e-05 -0.00123209 1.86394e-05 0.000353699 2.79874e-05 -0.000569969 -0.00126404 2.56922e-05 -0.000102407 -3.12043e-05 3.9743e-06 2.23005e-06 1.26389e-05 -8.25756e-06 -2.79433e-05 -0.000129751 -0.000136484 2.55924e-05 -2.59546e-05 1.21183e-05 
1734.6 0 -0.000133606 0.00131152 -2.63604e-05 -1.92721e-05 -0.0185703 0.000702314 -0.000151307 0.000688663 -0.00011246 0.000142367 0.000420399 -0.0153009 -9.10276e-05 -0.00131017 1.351e-05 0.000360973 4.44313e-05 -0.000613827 -0.0011643 1.74933e-05 -9.87818e-05 -1.91937e-05 5.99754e-06 1.04947e-06 9.01078e-06 -8.54349e-06 -2.52623e-05 -0.000140035 -0.000146202 2.83224e-05 -3.26904e-05 1.45237e-05 
1734.95 0 -0.000128665 0.00149193 -2.16003e-05 -1.73417e-05 -0.0172311 0.000760432 -0.000135577 0.000653499 -0.000115396 0.000147388 0.000383061 -0.0165735 -8.1558e-05 -0.00138133 7.84132e-06 0.000370557 5.95548e-05 -0.000648914 -0.00106259 1.1744e-05 -9.73088e-05 -4.58945e-06 1.11737e-05 9.79452e-10 6.51342e-06 -7.90492e-06 -2.23421e-05 -0.000150705 -0.000155549 2.94394e-05 -3.9827e-05 1.50956e-05 
1735.3 0 -0.000119421 0.00166115 -1.68544e-05 -1.48539e-05 -0.0158056 0.000814701 -0.00012079 0.000614945 -0.000118014 0.000151798 0.000335504 -0.0177339 -7.43435e-05 -0.00144535 6.50969e-07 0.000382839 7.29148e-05 -0.000674767 -0.000958421 8.58321e-06 -9.7825e-05 1.15493e-05 1.75287e-05 7.24729e-07 4.87212e-06 -4.75956e-06 -1.8439e-05 -0.000160082 -0.000162714 3.18284e-05 -4.74928e-05 1.24738e-05 
1735.65 0 -0.000106953 0.00181609 -1.23606e-05 -1.30597e-05 -0.0143023 0.000861288 -0.000106484 0.000573152 -0.000117945 0.000153701 0.00028095 -0.0187752 -7.13489e-05 -0.00150118 -8.38368e-06 0.000396159 8.49947e-05 -0.000693461 -0.000852606 5.12055e-06 -9.8544e-05 2.78278e-05 2.31105e-05 3.94689e-06 3.67722e-06 6.9487e-07 -1.45848e-05 -0.00016867 -0.000167477 3.75989e-05 -5.5633e-05 7.64897e-06 
1736 0 -9.31518e-05 0.00195653 -7.94709e-06 -1.16076e-05 -0.0127314 0.000900909 -9.21486e-05 0.000526828 -0.000113902 0.000153148 0.000221767 -0.0196896 -7.29909e-05 -0.00155124 -1.73053e-05 0.000409147 9.62173e-05 -0.000707328 -0.000745937 -1.41434e-06 -9.79798e-05 4.31593e-05 2.80278e-05 1.00632e-05 3.41326e-06 6.87116e-06 -1.15245e-05 -0.000177741 -0.000170414 4.65949e-05 -6.38873e-05 1.64851e-06 
1736.35 0 -7.98355e-05 0.00208372 -4.39813e-06 -1.02639e-05 -0.0111047 0.000935659 -7.88555e-05 0.000476467 -0.000106708 0.000149983 0.000157475 -0.0204737 -7.76982e-05 -0.0015973 -2.34399e-05 0.000419954 0.000106744 -0.000717018 -0.000636363 -1.27487e-05 -9.46123e-05 5.66876e-05 3.28424e-05 1.90353e-05 4.36039e-06 1.18547e-05 -8.75028e-06 -0.000187068 -0.000172837 5.79986e-05 -7.16926e-05 -5.02222e-06 
1736.7 0 -6.67041e-05 0.00219905 -2.2432e-06 -1.00053e-05 -0.00943202 0.000965838 -6.77537e-05 0.00042483 -9.84206e-05 0.000146046 8.79742e-05 -0.0211277 -8.29128e-05 -0.00163806 -2.64336e-05 0.000426339 0.000117234 -0.000721793 -0.00052215 -2.80867e-05 -8.739e-05 6.99731e-05 3.75307e-05 2.9991e-05 5.22552e-06 1.44188e-05 -6.37099e-06 -0.000196272 -0.000175863 7.08727e-05 -7.95758e-05 -1.19446e-05 
1737.05 0 -5.1995e-05 0.00230263 -8.52117e-07 -1.13834e-05 -0.00772132 0.000991826 -5.76717e-05 0.000373159 -9.07114e-05 0.00014309 1.5463e-05 -0.0216497 -8.75387e-05 -0.00167163 -2.87474e-05 0.000427621 0.000127728 -0.000720484 -0.00040335 -4.48248e-05 -7.60846e-05 8.47577e-05 4.19675e-05 4.33848e-05 4.97998e-06 1.57842e-05 -4.2466e-06 -0.000205571 -0.000178692 8.37489e-05 -8.73563e-05 -1.84422e-05 
1737.4 0 -3.54702e-05 0.00239303 3.00104e-07 -1.33086e-05 -0.00598131 0.00101335 -4.75762e-05 0.000321073 -8.48119e-05 0.000141731 -5.8749e-05 -0.0220364 -9.19854e-05 -0.00169573 -3.2389e-05 0.000423517 0.00013771 -0.000713233 -0.000278747 -6.28574e-05 -6.12129e-05 0.00010089 4.66285e-05 5.88315e-05 4.29552e-06 1.73101e-05 -2.72213e-06 -0.000214534 -0.000179124 9.39853e-05 -9.2969e-05 -2.4013e-05 
1737.75 0 -1.81214e-05 0.00246842 1.79223e-06 -1.49514e-05 -0.00422127 0.0010286 -3.73478e-05 0.0002682 -8.076e-05 0.000143922 -0.000134137 -0.0222859 -9.54333e-05 -0.0017072 -3.76892e-05 0.000414773 0.000148264 -0.000699965 -0.000148207 -8.38396e-05 -4.49085e-05 0.000116586 5.11217e-05 7.55044e-05 4.23421e-06 1.98493e-05 -2.28295e-06 -0.000221753 -0.00017576 9.97233e-05 -9.49683e-05 -2.89528e-05 
1738.1 0 -1.75855e-06 0.00252774 3.41366e-06 -1.65653e-05 -0.00244983 0.00103668 -2.64408e-05 0.000215558 -7.74986e-05 0.000151215 -0.000209911 -0.0223979 -9.57979e-05 -0.00170449 -4.47792e-05 0.000402837 0.000161183 -0.000681628 -1.46952e-05 -0.000107067 -2.90965e-05 0.000130492 5.46138e-05 9.21151e-05 5.61553e-06 2.44331e-05 -2.10768e-06 -0.000226577 -0.000169669 0.000100954 -9.19126e-05 -3.44718e-05 
1738.45 0 1.29885e-05 0.00256963 4.58604e-06 -1.8465e-05 -0.000676029 0.0010365 -1.37654e-05 0.000162715 -7.33572e-05 0.000164698 -0.000286847 -0.0223707 -9.26403e-05 -0.00168822 -5.33483e-05 0.000388649 0.00017464 -0.000660174 0.000117204 -0.000130305 -1.43519e-05 0.000142791 5.60112e-05 0.000105661 7.76393e-06 3.22741e-05 -1.27799e-06 -0.00022964 -0.000161653 9.82227e-05 -8.39884e-05 -4.02861e-05 
1738.8 0 2.78223e-05 0.00259167 5.52356e-06 -2.0051e-05 0.00108913 0.00102637 3.09603e-09 0.000108316 -6.70696e-05 0.000182807 -0.000366203 -0.0222016 -8.70902e-05 -0.00166055 -6.12616e-05 0.000374492 0.000184368 -0.000636163 0.000245094 -0.000152474 -5.01795e-07 0.000152996 5.51401e-05 0.00011527 9.30419e-06 4.2565e-05 2.22439e-07 -0.000231308 -0.000152173 9.23433e-05 -7.48901e-05 -4.41974e-05 
1739.15 0 4.29138e-05 0.0025933 6.86897e-06 -2.09649e-05 0.00283076 0.00100566 1.18026e-05 5.37028e-05 -5.86993e-05 0.000200202 -0.00044842 -0.0218873 -7.87938e-05 -0.00162332 -6.75164e-05 0.000361523 0.000189989 -0.000609565 0.000369149 -0.000174123 1.19411e-05 0.000160842 5.31261e-05 0.00012325 1.06825e-05 5.29452e-05 2.30866e-06 -0.000230706 -0.000142544 8.39819e-05 -6.72971e-05 -4.41389e-05 
1739.5 0 5.65978e-05 0.00257577 9.12346e-06 -2.22559e-05 0.00453067 0.000974783 2.1734e-05 7.59863e-07 -4.8283e-05 0.000212737 -0.00053316 -0.0214295 -6.61949e-05 -0.00157694 -7.36386e-05 0.000346188 0.000194476 -0.000580505 0.000487736 -0.000195139 2.15592e-05 0.000168255 5.13216e-05 0.000130716 1.30683e-05 6.25747e-05 5.13884e-06 -0.000227777 -0.000133717 7.43189e-05 -6.02004e-05 -3.99954e-05 
1739.85 0 6.86003e-05 0.00254046 1.18047e-05 -2.38814e-05 0.00617316 0.000934142 3.33894e-05 -4.94949e-05 -3.64674e-05 0.000221919 -0.000618911 -0.0208362 -4.9848e-05 -0.00152376 -8.1092e-05 0.000324691 0.000198626 -0.000547973 0.000598344 -0.000213752 2.74546e-05 0.000175139 5.11801e-05 0.000137354 1.57658e-05 7.07444e-05 9.07294e-06 -0.000223851 -0.000124552 6.50852e-05 -5.2434e-05 -3.39853e-05 
1740.2 0 8.06604e-05 0.00248958 1.42766e-05 -2.50184e-05 0.00774737 0.000884204 4.78173e-05 -9.5339e-05 -2.47084e-05 0.000231618 -0.000702307 -0.0201171 -3.16049e-05 -0.0014689 -8.95063e-05 0.000297826 0.000200336 -0.000512248 0.000701938 -0.0002289 3.04349e-05 0.000179651 5.30428e-05 0.000143312 1.83629e-05 7.70297e-05 1.36461e-05 -0.000220387 -0.000114505 5.87351e-05 -4.33636e-05 -2.94531e-05 
1740.55 0 9.28125e-05 0.00242415 1.73253e-05 -2.54508e-05 0.00924426 0.000825049 6.00822e-05 -0.000136997 -1.38192e-05 0.000242533 -0.000781603 -0.0192822 -1.21001e-05 -0.00141508 -9.61996e-05 0.000268147 0.000198149 -0.000475575 0.000802785 -0.000240871 3.30095e-05 0.000181122 5.50875e-05 0.000148435 2.13099e-05 8.27493e-05 1.83671e-05 -0.000217854 -0.000103644 5.5696e-05 -3.33408e-05 -2.80212e-05 
1740.9 0 0.000104899 0.00234353 2.11241e-05 -2.46071e-05 0.0106564 0.000756144 6.50961e-05 -0.000174981 -3.79859e-06 0.000254143 -0.000855663 -0.0183397 9.39107e-06 -0.00135955 -9.91678e-05 0.000237638 0.000193841 -0.000439312 0.00090399 -0.00025043 3.61595e-05 0.000180381 5.50887e-05 0.000151571 2.30721e-05 8.75275e-05 2.29845e-05 -0.000214693 -9.22438e-05 5.37004e-05 -2.32563e-05 -2.91801e-05 
1741.25 0 0.000117023 0.00224894 2.44924e-05 -2.18721e-05 0.0119756 0.000679403 6.23717e-05 -0.000209203 5.41038e-06 0.000267588 -0.000923 -0.017295 3.42086e-05 -0.00129684 -9.76555e-05 0.00020904 0.000189896 -0.000406064 0.00100413 -0.000256367 4.05513e-05 0.000179678 5.2613e-05 0.000152288 2.33843e-05 8.9572e-05 2.66904e-05 -0.000209038 -8.06672e-05 5.10483e-05 -1.30969e-05 -3.21929e-05 
1741.6 0 0.000128133 0.00214259 2.7101e-05 -1.76809e-05 0.0131921 0.00059691 5.29716e-05 -0.000240354 1.27848e-05 0.000281625 -0.000983563 -0.0161562 6.07001e-05 -0.00122466 -9.18346e-05 0.000184406 0.000186781 -0.000376706 0.00109894 -0.000256907 4.67572e-05 0.000179778 4.7772e-05 0.000150736 2.25919e-05 8.92621e-05 2.94578e-05 -0.000200996 -6.80262e-05 4.66354e-05 -2.55291e-06 -3.69752e-05 
1741.95 0 0.000137954 0.0020253 2.86777e-05 -1.31323e-05 0.0143009 0.000509427 3.97069e-05 -0.000268716 1.78445e-05 0.000293949 -0.00103777 -0.0149371 8.65032e-05 -0.00114384 -8.31384e-05 0.000161925 0.00018351 -0.000347751 0.00118609 -0.000253072 5.29934e-05 0.000179866 4.00085e-05 0.000146896 2.02385e-05 8.67333e-05 3.14624e-05 -0.000191213 -5.47452e-05 3.99765e-05 6.7598e-06 -4.18463e-05 
1742.3 0 0.000147167 0.00190006 2.8975e-05 -9.20867e-06 0.015301 0.000418353 2.54372e-05 -0.000293679 2.11998e-05 0.000304062 -0.00108764 -0.0136491 0.000113481 -0.00105523 -7.28565e-05 0.00013954 0.000177921 -0.000316019 0.00126606 -0.000244402 5.83349e-05 0.000180036 3.08466e-05 0.000142462 1.60249e-05 8.16807e-05 3.25476e-05 -0.000179946 -4.20442e-05 3.17206e-05 1.40721e-05 -4.3992e-05 
1742.65 0 0.000156707 0.00176875 2.94005e-05 -6.8761e-06 0.0161887 0.000323905 1.05052e-05 -0.000313945 2.40696e-05 0.000311495 -0.00113658 -0.0123002 0.000142096 -0.000959217 -6.17969e-05 0.000117185 0.000167935 -0.000281893 0.00133979 -0.000228247 6.32319e-05 0.000180895 2.34919e-05 0.000138486 1.03132e-05 7.60185e-05 3.32429e-05 -0.00016839 -2.92685e-05 2.16636e-05 2.15581e-05 -4.32773e-05 
1743 0 0.000168759 0.00162944 3.01527e-05 -5.15578e-06 0.0169597 0.000223527 -6.23649e-06 -0.000327839 2.77307e-05 0.000315715 -0.00118638 -0.0108983 0.000169041 -0.000855444 -5.02584e-05 9.5614e-05 0.000153835 -0.000247957 0.00140647 -0.000204687 6.7255e-05 0.000181914 1.94347e-05 0.00013428 4.44873e-06 7.17163e-05 3.39026e-05 -0.000156733 -1.53465e-05 8.59372e-06 3.04519e-05 -4.15681e-05 
1743.35 0 0.00018445 0.00148085 2.99925e-05 -3.12124e-06 0.0176114 0.00011417 -2.49612e-05 -0.000335201 3.35321e-05 0.000316704 -0.00123599 -0.00945329 0.000192682 -0.000744175 -3.81013e-05 7.6451e-05 0.00013835 -0.000216392 0.00146564 -0.000175615 6.82094e-05 0.000181234 1.75298e-05 0.000129206 3.98887e-07 6.9623e-05 3.42475e-05 -0.00014354 -8.83553e-07 -5.53893e-06 4.08069e-05 -3.96098e-05 
1743.7 0 0.000201926 0.00132352 2.87734e-05 -1.99342e-06 0.0181428 -6.02244e-06 -4.33909e-05 -0.000336127 4.09076e-05 0.000315641 -0.00128209 -0.00797532 0.00021332 -0.000626503 -2.50164e-05 6.18591e-05 0.000121865 -0.000187066 0.0015172 -0.000141507 6.66546e-05 0.000177337 1.71881e-05 0.000122432 -8.24022e-07 6.93254e-05 3.43945e-05 -0.000128717 1.22636e-05 -1.63542e-05 5.1519e-05 -3.70253e-05 
1744.05 0 0.000217643 0.0011578 2.70779e-05 -2.09181e-06 0.0185526 -0.000137009 -6.20562e-05 -0.000331381 4.74297e-05 0.000312997 -0.00131996 -0.00647279 0.000231419 -0.000504756 -1.13175e-05 5.43743e-05 0.000103334 -0.000160815 0.00155978 -0.000102345 6.49987e-05 0.000172131 1.89408e-05 0.000114517 -1.16602e-08 6.88226e-05 3.38575e-05 -0.000112507 2.26797e-05 -2.30465e-05 6.05024e-05 -3.45405e-05 
1744.4 0 0.000228731 0.000985253 2.49732e-05 -3.03565e-06 0.0188382 -0.000275921 -8.21004e-05 -0.000325638 5.24163e-05 0.000307717 -0.0013449 -0.0049523 0.000245942 -0.000380891 1.94441e-06 5.39943e-05 8.5759e-05 -0.000139389 0.00159196 -5.84757e-05 6.33576e-05 0.00016809 2.2035e-05 0.000106765 1.98401e-06 6.55273e-05 3.17462e-05 -9.45642e-05 3.1965e-05 -2.7035e-05 6.7019e-05 -3.34477e-05 
1744.75 0 0.00023326 0.000809326 2.24988e-05 -4.92499e-06 0.0189962 -0.000417178 -0.000101718 -0.000321271 5.74921e-05 0.000300352 -0.00135441 -0.00342325 0.000254448 -0.000255006 1.49844e-05 5.94738e-05 7.22298e-05 -0.00012127 0.00161223 -1.21316e-05 6.29332e-05 0.00016381 2.59979e-05 9.88737e-05 4.16013e-06 5.98453e-05 2.77826e-05 -7.50378e-05 4.24203e-05 -2.8655e-05 7.17877e-05 -3.37471e-05 
1745.1 0 0.000232175 0.000632927 2.04435e-05 -7.47474e-06 0.0190272 -0.000555474 -0.000118452 -0.000316375 6.28351e-05 0.000291818 -0.00134852 -0.00190029 0.000256652 -0.00012832 2.87803e-05 7.04015e-05 6.25025e-05 -0.000105557 0.00161964 3.25182e-05 6.47956e-05 0.000157125 3.05387e-05 9.0664e-05 4.63484e-06 5.3348e-05 2.26622e-05 -5.54355e-05 5.37063e-05 -2.95577e-05 7.42427e-05 -3.53639e-05 
1745.45 0 0.000228659 0.000457763 1.8655e-05 -1.00274e-05 0.018937 -0.000688217 -0.000131191 -0.000313224 6.7484e-05 0.000279908 -0.00132956 -0.000396165 0.000253759 -2.55233e-06 4.34435e-05 8.64174e-05 5.41657e-05 -9.28145e-05 0.00161561 7.22076e-05 6.72981e-05 0.000147989 3.42014e-05 8.4301e-05 2.921e-06 4.65074e-05 1.77122e-05 -3.73277e-05 6.33265e-05 -3.10851e-05 7.4541e-05 -3.75827e-05 
1745.8 0 0.000225406 0.000285595 1.6026e-05 -1.16577e-05 0.0187298 -0.000815957 -0.000141106 -0.000316146 7.06098e-05 0.000261876 -0.00129972 0.0010808 0.000247451 0.000122731 5.86155e-05 0.000105449 4.48826e-05 -8.16669e-05 0.00160216 0.000105477 6.98097e-05 0.000137638 3.64061e-05 8.0333e-05 2.81071e-07 3.85805e-05 1.34454e-05 -2.03517e-05 6.90967e-05 -3.30773e-05 7.44436e-05 -3.99853e-05 
1746.15 0 0.000222836 0.000118228 1.23447e-05 -1.28929e-05 0.0184084 -0.000938912 -0.000149461 -0.000325 7.07315e-05 0.000237783 -0.00125873 0.00252105 0.000240457 0.000246813 7.41562e-05 0.000125085 3.42901e-05 -6.92564e-05 0.00158051 0.000134028 7.29107e-05 0.00012806 3.72348e-05 7.75709e-05 -2.36453e-06 2.90088e-05 9.57182e-06 -2.99716e-06 7.16246e-05 -3.63455e-05 7.43909e-05 -4.20696e-05 
1746.5 0 0.000220313 -4.3165e-05 7.32941e-06 -1.51136e-05 0.0179801 -0.001056 -0.000156474 -0.00033549 6.66907e-05 0.000207976 -0.00120593 0.00391506 0.000233119 0.000368871 8.95058e-05 0.000144982 2.27835e-05 -5.35757e-05 0.00155098 0.000161582 7.63736e-05 0.000121426 3.74435e-05 7.52877e-05 -4.52404e-06 1.90036e-05 6.06188e-06 1.40345e-05 7.30655e-05 -4.13784e-05 7.42305e-05 -4.32042e-05 
1746.85 0 0.000217088 -0.000198625 8.0875e-07 -1.68557e-05 0.017451 -0.00116772 -0.000161828 -0.000344191 5.92435e-05 0.000170415 -0.00114355 0.00525652 0.000223123 0.000487755 0.00010221 0.000164722 1.01153e-05 -3.59719e-05 0.001512 0.000190648 7.99007e-05 0.000118447 3.75856e-05 7.20034e-05 -5.87473e-06 1.05798e-05 1.75505e-06 2.84682e-05 7.56537e-05 -4.71784e-05 7.48503e-05 -4.34427e-05 
1747.2 0 0.000212828 -0.000350034 -4.87404e-06 -1.65455e-05 0.016823 -0.00127683 -0.000164552 -0.000350044 4.98593e-05 0.000124449 -0.00107214 0.00653767 0.000207913 0.000599924 0.00011103 0.000180342 -4.93177e-06 -1.84996e-05 0.00146298 0.000220823 8.2523e-05 0.000115729 3.77849e-05 6.61549e-05 -7.4535e-06 3.85365e-06 -4.23693e-06 4.01876e-05 8.04351e-05 -5.30043e-05 7.55651e-05 -4.31716e-05 
1747.55 0 0.000208479 -0.000497554 -8.33143e-06 -1.46396e-05 0.0161004 -0.00138404 -0.000164201 -0.000352824 3.89474e-05 7.29254e-05 -0.000990156 0.0077474 0.000187028 0.000704144 0.00011593 0.000188966 -2.35343e-05 -2.07571e-06 0.00140634 0.00025014 8.3238e-05 0.000110346 3.79315e-05 5.83427e-05 -9.61858e-06 -2.94351e-06 -1.01712e-05 5.16566e-05 8.55268e-05 -5.87509e-05 7.60518e-05 -4.36359e-05 
1747.9 0 0.00020447 -0.000638365 -1.0938e-05 -1.20044e-05 0.0152931 -0.00148767 -0.000162989 -0.000355074 2.70648e-05 2.06478e-05 -0.000898039 0.00887743 0.000161281 0.000802882 0.000116781 0.000189405 -4.53026e-05 1.21385e-05 0.00134247 0.000277113 8.17985e-05 0.000103825 3.66748e-05 4.76974e-05 -1.04823e-05 -9.90952e-06 -1.51134e-05 6.48792e-05 9.02064e-05 -6.46093e-05 7.79864e-05 -4.55581e-05 
1748.25 0 0.00019867 -0.000771448 -1.38117e-05 -8.65805e-06 0.0144115 -0.00158796 -0.000161777 -0.000360327 1.5937e-05 -2.7924e-05 -0.000797732 0.00992451 0.000130716 0.000897779 0.000114013 0.000183675 -6.75462e-05 2.45445e-05 0.00126846 0.000300866 7.74107e-05 9.66838e-05 3.2452e-05 3.31699e-05 -9.19375e-06 -1.53621e-05 -2.00233e-05 7.98244e-05 9.57198e-05 -6.99258e-05 8.09414e-05 -4.78332e-05 
1748.6 0 0.000189876 -0.000897583 -1.71102e-05 -4.56117e-06 0.0134635 -0.00168535 -0.000157498 -0.00036926 7.47709e-06 -7.24847e-05 -0.000687231 0.0108874 9.59484e-05 0.000987165 0.00011006 0.000177359 -8.9736e-05 3.59965e-05 0.00118241 0.000319535 7.0909e-05 8.7899e-05 2.63274e-05 1.7336e-05 -6.46802e-06 -2.00444e-05 -2.5252e-05 9.58039e-05 0.000102156 -7.26145e-05 8.34278e-05 -4.9069e-05 
1748.95 0 0.000176621 -0.00101562 -2.03166e-05 -1.02524e-06 0.0124544 -0.00177636 -0.000150521 -0.000381994 6.22019e-08 -0.000116372 -0.000565709 0.0117636 5.85772e-05 0.00106878 0.00010675 0.000174657 -0.000114002 4.76004e-05 0.00108524 0.000331335 6.48324e-05 7.66344e-05 2.02529e-05 2.61274e-06 -1.81783e-06 -2.59612e-05 -2.98427e-05 0.000112089 0.000108963 -7.13751e-05 8.50769e-05 -4.88227e-05 
1749.3 0 0.000156676 -0.00112313 -2.37695e-05 6.96446e-07 0.0113912 -0.00185824 -0.000144572 -0.00039884 -8.75918e-06 -0.000160188 -0.000434352 0.0125472 1.99373e-05 0.00114107 0.00010308 0.000174793 -0.000139396 6.13906e-05 0.000978045 0.000335953 6.0524e-05 6.26115e-05 1.47825e-05 -1.25553e-05 3.12183e-06 -3.28618e-05 -3.2864e-05 0.000127987 0.000114851 -6.7008e-05 8.54006e-05 -4.69032e-05 
1749.65 0 0.000130102 -0.00121918 -2.74289e-05 9.32525e-07 0.0102839 -0.00192775 -0.000140944 -0.000418137 -1.814e-05 -0.000199302 -0.000293321 0.0132337 -1.77533e-05 0.0012016 9.852e-05 0.000175925 -0.000162591 8.02169e-05 0.000864011 0.000333394 5.88461e-05 4.77813e-05 1.0445e-05 -2.81898e-05 4.96071e-06 -3.96216e-05 -3.51882e-05 0.000142818 0.000118855 -6.15766e-05 8.2185e-05 -4.32575e-05 
1750 0 0.000100117 -0.00130493 -2.96811e-05 1.17768e-06 0.009143 -0.00198116 -0.000139123 -0.000436389 -2.63595e-05 -0.000231713 -0.000143879 0.0138233 -5.16632e-05 0.00124907 9.35012e-05 0.000178546 -0.000181139 0.000105762 0.000747422 0.000325419 6.0274e-05 3.42694e-05 8.4148e-06 -4.06364e-05 2.0634e-06 -4.50177e-05 -3.76374e-05 0.000156019 0.00012201 -5.73424e-05 7.51575e-05 -3.9071e-05 
1750.35 0 7.06943e-05 -0.00138148 -2.97238e-05 2.4734e-06 0.00797524 -0.00201448 -0.000137266 -0.000450216 -3.46534e-05 -0.000259358 1.00235e-05 0.0143178 -8.23965e-05 0.00128366 8.87069e-05 0.000182797 -0.000194112 0.000136477 0.000630604 0.000314813 6.29033e-05 2.21075e-05 8.72885e-06 -4.89807e-05 -3.45601e-06 -4.85215e-05 -3.95738e-05 0.000167733 0.00012573 -5.6217e-05 6.72798e-05 -3.58557e-05 
1750.7 0 4.35309e-05 -0.0014486 -2.83921e-05 4.71005e-06 0.00678481 -0.00202661 -0.000133361 -0.000457637 -4.4885e-05 -0.000282805 0.000161302 0.0147158 -0.000111305 0.00130744 8.40001e-05 0.000188998 -0.000202161 0.000168079 0.000515982 0.000301136 6.35161e-05 1.09213e-05 9.75732e-06 -5.54424e-05 -9.16877e-06 -5.04345e-05 -4.14371e-05 0.000177527 0.000129867 -5.83464e-05 6.07118e-05 -3.46929e-05 
1751.05 0 1.83937e-05 -0.00150563 -2.64549e-05 7.9567e-06 0.00558093 -0.00202291 -0.000126155 -0.000459024 -5.55101e-05 -0.000302106 0.000305671 0.0150143 -0.000137939 0.00132478 7.72788e-05 0.000199857 -0.000206039 0.000196181 0.000404344 0.000282633 6.02795e-05 1.75103e-07 9.98862e-06 -6.09412e-05 -1.44013e-05 -5.12304e-05 -4.46583e-05 0.000185047 0.000134318 -6.20767e-05 5.49325e-05 -3.57388e-05 
1751.4 0 -5.58915e-06 -0.00155269 -2.39852e-05 1.15639e-05 0.0043766 -0.00200914 -0.000115294 -0.000454963 -6.39074e-05 -0.000320343 0.000444638 0.0152142 -0.00016233 0.00133837 6.81548e-05 0.000217325 -0.000205536 0.000218945 0.000294569 0.000258473 5.33826e-05 -1.17754e-05 8.90585e-06 -6.48374e-05 -1.89508e-05 -5.12935e-05 -4.90954e-05 0.000191483 0.000139128 -6.58679e-05 4.90297e-05 -3.81393e-05 
1751.75 0 -2.84763e-05 -0.00159084 -2.12923e-05 1.39567e-05 0.003181 -0.00198521 -0.00010194 -0.000444554 -7.04394e-05 -0.000340135 0.000581918 0.0153191 -0.00018477 0.00134841 5.85735e-05 0.000239207 -0.000200693 0.000234993 0.000185392 0.000227847 4.38739e-05 -2.47588e-05 5.54555e-06 -6.75232e-05 -2.24542e-05 -5.13686e-05 -5.32131e-05 0.000197565 0.000143306 -6.90334e-05 4.28907e-05 -4.11456e-05 
1752.1 0 -5.00988e-05 -0.00162056 -1.8844e-05 1.4631e-05 0.00200011 -0.00194752 -8.84641e-05 -0.000429413 -7.71973e-05 -0.000361994 0.000718388 0.0153335 -0.000203272 0.00135295 4.98442e-05 0.000262144 -0.000192819 0.000242294 7.43364e-05 0.00019121 3.1941e-05 -3.78091e-05 -1.54632e-06 -6.89096e-05 -2.46785e-05 -5.20129e-05 -5.60515e-05 0.000203113 0.000145847 -7.15812e-05 3.67259e-05 -4.33186e-05 
1752.45 0 -7.02274e-05 -0.0016414 -1.6236e-05 1.40952e-05 0.000838392 -0.00189571 -7.56156e-05 -0.000412814 -8.52268e-05 -0.000385817 0.000852838 0.0152627 -0.000215484 0.0013486 4.12665e-05 0.00028276 -0.000182721 0.00024006 -3.82884e-05 0.000151132 1.6695e-05 -5.09795e-05 -1.29497e-05 -6.91635e-05 -2.62277e-05 -5.22068e-05 -5.76413e-05 0.000207106 0.000145138 -7.26565e-05 3.08845e-05 -4.26576e-05 
1752.8 0 -8.87121e-05 -0.0016534 -1.27744e-05 1.30878e-05 -0.00030105 -0.00183306 -6.20289e-05 -0.000397061 -9.27415e-05 -0.000408609 0.000985389 0.0151096 -0.00022056 0.00133338 3.12695e-05 0.000299222 -0.000170822 0.000229716 -0.000149782 0.000111425 -4.98646e-07 -6.32188e-05 -2.67319e-05 -6.87225e-05 -2.63157e-05 -5.07241e-05 -5.79769e-05 0.000208002 0.000141046 -6.96296e-05 2.44155e-05 -3.6323e-05 
1753.15 0 -0.00010565 -0.00165803 -8.80739e-06 1.29382e-05 -0.00141374 -0.00176247 -4.77889e-05 -0.0003822 -9.78866e-05 -0.000428018 0.00111435 0.0148766 -0.000219574 0.00130774 1.85457e-05 0.000313558 -0.00015892 0.000216293 -0.000257892 7.45696e-05 -1.54016e-05 -7.3946e-05 -3.76721e-05 -6.71637e-05 -2.47182e-05 -4.77035e-05 -5.62114e-05 0.000205479 0.000135413 -6.14206e-05 1.74574e-05 -2.46341e-05 
1753.5 0 -0.000121078 -0.00165621 -5.29964e-06 1.44831e-05 -0.00249449 -0.00168426 -3.60089e-05 -0.000365193 -0.000100737 -0.000445037 0.00123829 0.0145696 -0.000214156 0.00127296 2.60352e-06 0.00032691 -0.000147769 0.000203603 -0.000359448 4.09263e-05 -2.47518e-05 -8.40727e-05 -4.34397e-05 -6.46661e-05 -2.30368e-05 -4.49587e-05 -5.26056e-05 0.000201411 0.000128763 -5.10857e-05 1.20487e-05 -1.13639e-05 
1753.85 0 -0.00013634 -0.00164697 -2.86739e-06 1.61376e-05 -0.00354065 -0.00159712 -2.91561e-05 -0.000344654 -0.000101079 -0.000459894 0.00135788 0.0141934 -0.000206406 0.0012327 -1.53002e-05 0.000337067 -0.000133077 0.000192653 -0.00045082 1.16958e-05 -2.95785e-05 -9.40285e-05 -4.57193e-05 -6.29286e-05 -2.15771e-05 -4.40237e-05 -4.74062e-05 0.000197119 0.000121633 -4.2839e-05 8.58991e-06 1.19889e-06 
1754.2 0 -0.000152762 -0.00162968 -1.76382e-06 1.72871e-05 -0.00454805 -0.00150151 -2.32874e-05 -0.000320122 -9.80863e-05 -0.00047104 0.00147249 0.013751 -0.000198393 0.00119011 -3.36923e-05 0.000343985 -0.000112323 0.000184001 -0.000533432 -1.19752e-05 -3.34739e-05 -0.000104167 -4.55784e-05 -6.25155e-05 -1.92679e-05 -4.5626e-05 -4.07949e-05 0.000191793 0.000114816 -3.75309e-05 5.51279e-06 1.23849e-05 
1754.55 0 -0.000169951 -0.00160392 -1.85768e-06 1.84036e-05 -0.00551189 -0.00139876 -1.47448e-05 -0.00029174 -9.22317e-05 -0.000479951 0.00158141 0.0132467 -0.000191132 0.00114353 -5.15442e-05 0.000349637 -9.14371e-05 0.000175058 -0.000611548 -3.11692e-05 -3.7769e-05 -0.000114478 -4.39132e-05 -6.23986e-05 -1.66506e-05 -4.80203e-05 -3.39604e-05 0.00018677 0.000108535 -3.44769e-05 2.39355e-06 2.10207e-05 
1754.9 0 -0.000187784 -0.00156928 -3.18872e-06 1.83803e-05 -0.00642856 -0.00128712 -7.85776e-06 -0.000261889 -8.40988e-05 -0.000488275 0.00168505 0.0126825 -0.000184004 0.00109212 -6.96166e-05 0.000354906 -7.47005e-05 0.000164298 -0.000686632 -4.91813e-05 -4.31331e-05 -0.000125172 -4.24128e-05 -6.20448e-05 -1.36981e-05 -4.92321e-05 -2.79118e-05 0.000183611 0.000102792 -3.32101e-05 -1.56238e-06 2.62456e-05 
1755.25 0 -0.000207021 -0.00152568 -5.62469e-06 1.64459e-05 -0.007295 -0.00116472 -5.74894e-06 -0.00023167 -7.30798e-05 -0.000496822 0.00177997 0.0120609 -0.000175231 0.00103793 -8.87249e-05 0.000360452 -5.85563e-05 0.000153962 -0.000760056 -6.75639e-05 -5.13055e-05 -0.000136381 -4.24051e-05 -6.0107e-05 -9.48018e-06 -5.06022e-05 -2.25691e-05 0.00018054 9.70102e-05 -3.23227e-05 -6.84688e-06 2.90058e-05 
1755.6 0 -0.00022809 -0.00147273 -8.45773e-06 1.40285e-05 -0.00810776 -0.00103298 -7.13824e-06 -0.000200115 -5.99521e-05 -0.000506386 0.00186298 0.0113853 -0.000162983 0.000980633 -0.000108058 0.000366096 -3.93101e-05 0.000144447 -0.000834044 -8.52097e-05 -6.20927e-05 -0.00014798 -4.49339e-05 -5.58959e-05 -4.83561e-06 -5.29666e-05 -1.71817e-05 0.0001759 9.01989e-05 -2.96376e-05 -1.24791e-05 3.09647e-05 
1755.95 0 -0.000250325 -0.00141126 -1.18773e-05 1.23051e-05 -0.00886316 -0.000893559 -1.1151e-05 -0.00016722 -4.5833e-05 -0.000516248 0.00193436 0.0106603 -0.000146227 0.00091738 -0.000127409 0.000370729 -1.78138e-05 0.000134431 -0.000907416 -9.92137e-05 -7.32923e-05 -0.000159524 -5.00306e-05 -4.94036e-05 -1.36645e-06 -5.4554e-05 -1.11054e-05 0.000169739 8.14263e-05 -2.41581e-05 -1.7861e-05 3.44468e-05 
1756.3 0 -0.000271987 -0.00134392 -1.61915e-05 1.17222e-05 -0.00955758 -0.000746885 -1.70838e-05 -0.000134545 -2.99733e-05 -0.000524087 0.00199477 0.00989113 -0.000126425 0.000846828 -0.000146406 0.000372339 4.34181e-06 0.000123284 -0.000977084 -0.000107009 -8.3349e-05 -0.000170259 -5.46465e-05 -4.06692e-05 -1.76716e-07 -5.51371e-05 -4.52659e-06 0.000162369 6.99697e-05 -1.65385e-05 -2.28241e-05 4.14476e-05 
1756.65 0 -0.000290877 -0.00127159 -2.02619e-05 1.24271e-05 -0.010189 -0.000592208 -2.31965e-05 -0.000103364 -1.24103e-05 -0.000526334 0.0020443 0.00908397 -0.000107339 0.000770037 -0.000162961 0.000369947 2.55343e-05 0.000111124 -0.00104159 -0.000109987 -9.11699e-05 -0.000179163 -5.54808e-05 -3.03211e-05 -1.05416e-06 -5.52061e-05 1.93664e-06 0.000154941 5.62335e-05 -8.01042e-06 -2.60211e-05 5.05128e-05 
1757 0 -0.000305266 -0.00119456 -2.37582e-05 1.41342e-05 -0.0107574 -0.000429322 -2.96758e-05 -7.4304e-05 5.52887e-06 -0.000520216 0.00208108 0.00824329 -9.01233e-05 0.00068866 -0.000176531 0.00036536 4.48135e-05 0.000100411 -0.00110115 -0.000111278 -9.62602e-05 -0.000185368 -5.28573e-05 -2.03466e-05 -2.97529e-06 -5.31612e-05 7.20325e-06 0.000148093 4.12788e-05 3.04479e-07 -2.65552e-05 5.92502e-05 
1757.35 0 -0.000314896 -0.0011142 -2.58493e-05 1.58818e-05 -0.0112636 -0.000260859 -3.66141e-05 -4.76939e-05 2.29276e-05 -0.00050758 0.00210261 0.00737296 -7.40604e-05 0.000602118 -0.000188212 0.000363804 6.32225e-05 9.39072e-05 -0.00115666 -0.000111144 -9.85808e-05 -0.000187965 -4.80291e-05 -1.17106e-05 -4.55192e-06 -4.89158e-05 1.02208e-05 0.000140767 2.65084e-05 7.88399e-06 -2.59992e-05 6.76235e-05 
1757.7 0 -0.000320567 -0.00103078 -2.60577e-05 1.67272e-05 -0.0117096 -9.13169e-05 -4.29939e-05 -2.303e-05 3.89727e-05 -0.000495453 0.00210931 0.00647733 -6.01843e-05 0.000510219 -0.000198216 0.000366929 8.20241e-05 9.27654e-05 -0.00120703 -0.00011065 -9.88135e-05 -0.000187446 -4.12327e-05 -4.97069e-06 -4.79027e-06 -4.43427e-05 1.15567e-05 0.000131687 1.42778e-05 1.46732e-05 -2.50997e-05 7.54021e-05 
1758.05 0 -0.000323737 -0.000943717 -2.47941e-05 1.70708e-05 -0.0120958 7.68598e-05 -4.80653e-05 2.00151e-06 5.51375e-05 -0.000486616 0.00210355 0.00555811 -4.74458e-05 0.000413572 -0.000204225 0.00036972 0.000102596 9.65762e-05 -0.00125125 -0.000112321 -9.84108e-05 -0.000185859 -3.31384e-05 -1.86264e-06 -2.55778e-06 -4.0594e-05 1.30213e-05 0.00012081 5.3455e-06 2.03774e-05 -2.35212e-05 8.1508e-05 
1758.4 0 -0.000327655 -0.000852216 -2.25983e-05 1.70182e-05 -0.012418 0.000243623 -5.0153e-05 2.87022e-05 7.12505e-05 -0.000477184 0.00208687 0.00461664 -3.38382e-05 0.000311309 -0.000202516 0.000367869 0.000126206 0.000102958 -0.00128839 -0.000116247 -9.94548e-05 -0.000185172 -2.40386e-05 -2.66311e-06 6.70747e-07 -3.79551e-05 1.61395e-05 0.000108565 -2.17527e-06 2.42753e-05 -2.19162e-05 8.68201e-05 
1758.75 0 -0.000332823 -0.000756123 -1.99809e-05 1.68063e-05 -0.0126723 0.000409466 -4.70202e-05 5.57444e-05 8.30448e-05 -0.000463688 0.00206073 0.00365617 -1.89509e-05 0.000203885 -0.000191431 0.000361957 0.000151975 0.000108909 -0.00131602 -0.000119282 -0.000102999 -0.000185589 -1.248e-05 -4.98029e-06 1.68981e-06 -3.57733e-05 2.01912e-05 9.4668e-05 -1.15654e-05 2.75795e-05 -2.1491e-05 9.28564e-05 
1759.1 0 -0.000335733 -0.000656178 -1.71793e-05 1.7021e-05 -0.0128548 0.000573557 -3.8441e-05 8.01551e-05 8.7356e-05 -0.000446568 0.0020246 0.00268175 -4.83241e-06 9.35526e-05 -0.000173452 0.000354242 0.000178387 0.000112453 -0.0013312 -0.000118609 -0.000108545 -0.000185035 2.73905e-06 -6.38172e-06 3.13771e-07 -3.51638e-05 2.36167e-05 7.9654e-05 -2.3817e-05 3.20171e-05 -2.27406e-05 9.85243e-05 
1759.45 0 -0.000333292 -0.000552631 -1.47228e-05 1.73552e-05 -0.012964 0.000734151 -2.59338e-05 0.000100505 8.48627e-05 -0.000426643 0.00197579 0.00169919 6.28814e-06 -1.57619e-05 -0.000152796 0.000345987 0.00020591 0.000114665 -0.00133248 -0.000114588 -0.000114356 -0.000182455 2.03713e-05 -6.17267e-06 -7.89179e-07 -3.67146e-05 2.57349e-05 6.44464e-05 -3.78853e-05 3.76302e-05 -2.55452e-05 0.000101367 
1759.8 0 -0.000325803 -0.000445956 -1.27958e-05 1.75024e-05 -0.0130002 0.000889533 -1.1382e-05 0.000118501 7.74916e-05 -0.000404918 0.00191197 0.000712688 1.28235e-05 -0.000120238 -0.000132252 0.000338534 0.000235317 0.0001156 -0.00132081 -0.000108654 -0.000119724 -0.000178191 3.7381e-05 -4.01465e-06 4.2683e-07 -3.87003e-05 2.65632e-05 4.85582e-05 -5.36253e-05 4.35665e-05 -2.92175e-05 9.9979e-05 
1760.15 0 -0.000316087 -0.000336783 -1.08883e-05 1.77056e-05 -0.0129631 0.00103577 5.23103e-06 0.000134263 6.77239e-05 -0.000384601 0.00183424 -0.000273363 1.391e-05 -0.000219147 -0.00011332 0.000332368 0.000266439 0.000113859 -0.0012993 -0.000102133 -0.000124769 -0.00017216 5.10679e-05 -3.04902e-08 4.52601e-06 -3.9041e-05 2.59837e-05 3.09383e-05 -7.09366e-05 4.98683e-05 -3.2803e-05 9.52703e-05 
1760.5 0 -0.000307218 -0.000226351 -7.9977e-06 1.78117e-05 -0.0128523 0.00116954 2.41668e-05 0.000146292 5.83051e-05 -0.000367634 0.00174769 -0.00125312 1.16217e-05 -0.000314505 -9.46789e-05 0.000325652 0.000297709 0.000110379 -0.00127094 -9.52458e-05 -0.000128919 -0.000164546 6.18551e-05 4.7233e-06 9.79074e-06 -3.73641e-05 2.47649e-05 1.34933e-05 -8.9196e-05 5.52192e-05 -3.51872e-05 8.9157e-05 
1760.85 0 -0.000299504 -0.00011613 -4.89165e-06 1.65873e-05 -0.0126688 0.00129177 4.49287e-05 0.00015522 4.94545e-05 -0.000352251 0.00165873 -0.00222031 8.1138e-06 -0.00040775 -7.50804e-05 0.000318618 0.000326328 0.000106005 -0.00123608 -8.68244e-05 -0.000133854 -0.000155824 7.1217e-05 9.97553e-06 1.30452e-05 -3.49179e-05 2.3844e-05 -1.93013e-06 -0.000107929 5.85249e-05 -3.64322e-05 8.22073e-05 
1761.2 0 -0.000290574 -7.28898e-06 -3.26552e-06 1.38039e-05 -0.0124151 0.00140752 6.6337e-05 0.00016054 4.22351e-05 -0.000338926 0.00157047 -0.00316826 2.76552e-06 -0.000497861 -5.56543e-05 0.000314818 0.000349503 9.98986e-05 -0.0011945 -7.57235e-05 -0.000140516 -0.0001448 7.8606e-05 1.65675e-05 1.39275e-05 -3.31476e-05 2.2317e-05 -1.6747e-05 -0.000126298 6.17926e-05 -3.6864e-05 7.48832e-05 
1761.55 0 -0.000280082 0.000100466 -2.91773e-06 1.10772e-05 -0.0120941 0.00152077 8.51792e-05 0.000159775 3.67468e-05 -0.000328531 0.00147776 -0.00409141 -6.57891e-06 -0.000583399 -3.60367e-05 0.000313649 0.000366651 9.28929e-05 -0.00114649 -6.13541e-05 -0.000146931 -0.00013081 8.42868e-05 2.39261e-05 1.44055e-05 -3.35418e-05 1.82752e-05 -3.16708e-05 -0.000142964 6.71344e-05 -3.64954e-05 6.79893e-05 
1761.9 0 -0.000268572 0.000209117 -1.80715e-06 9.34588e-06 -0.0117073 0.00162789 9.99597e-05 0.000154489 2.88755e-05 -0.000318623 0.00137534 -0.0049851 -2.0823e-05 -0.000664649 -1.70278e-05 0.000313654 0.000379587 8.67684e-05 -0.0010925 -4.45352e-05 -0.000151204 -0.000114969 8.86065e-05 3.1587e-05 1.39545e-05 -3.63709e-05 1.12781e-05 -4.56263e-05 -0.000157403 7.44958e-05 -3.56747e-05 6.14692e-05 
1762.25 0 -0.000254766 0.000318756 1.69869e-06 8.62563e-06 -0.0112562 0.00172678 0.000112051 0.000146605 1.70447e-05 -0.000307696 0.00126402 -0.00584461 -3.77824e-05 -0.000742928 -9.57871e-07 0.000316668 0.000389641 8.02899e-05 -0.00103172 -2.70678e-05 -0.000152699 -9.72853e-05 9.15249e-05 3.98989e-05 1.25675e-05 -3.94236e-05 3.61666e-06 -5.85074e-05 -0.000169481 8.30289e-05 -3.45721e-05 5.52127e-05 
1762.6 0 -0.00023759 0.000427557 6.75583e-06 8.81127e-06 -0.0107429 0.00181705 0.000122626 0.000134887 3.70432e-06 -0.000297142 0.00114111 -0.00666712 -5.57255e-05 -0.000818255 1.30057e-05 0.000323552 0.000396321 7.20883e-05 -0.000962366 -9.69246e-06 -0.000151449 -7.76004e-05 9.51017e-05 4.84262e-05 1.14125e-05 -4.19543e-05 -2.60838e-06 -7.02009e-05 -0.000177949 9.30914e-05 -3.30775e-05 4.85341e-05 
1762.95 0 -0.000216178 0.00053448 1.17695e-05 8.98496e-06 -0.0101689 0.00189368 0.000131489 0.000120629 -1.04801e-05 -0.000288835 0.00100508 -0.00744935 -7.43907e-05 -0.000888415 2.70858e-05 0.000332685 0.000398042 6.29837e-05 -0.000884296 7.09828e-06 -0.000145813 -5.66778e-05 0.000100852 5.52459e-05 1.06442e-05 -4.4763e-05 -7.71005e-06 -7.9689e-05 -0.000182199 0.000103519 -3.17602e-05 3.93432e-05 
1763.3 0 -0.000190554 0.00063944 1.64773e-05 8.49935e-06 -0.00953587 0.00195453 0.000137128 0.000106705 -2.51468e-05 -0.000283828 0.000859645 -0.00818684 -9.38571e-05 -0.0009525 4.17478e-05 0.000341927 0.000394363 5.20545e-05 -0.000799229 2.23554e-05 -0.000136075 -3.47664e-05 0.000106685 5.98229e-05 1.10242e-05 -4.6883e-05 -1.21147e-05 -8.70749e-05 -0.000183091 0.00011204 -3.22829e-05 2.77913e-05 
1763.65 0 -0.000162936 0.000740907 2.07716e-05 6.96319e-06 -0.00884597 0.00200191 0.000138631 9.37351e-05 -3.82346e-05 -0.000283348 0.000708475 -0.0088756 -0.000114141 -0.00101076 5.80287e-05 0.000347976 0.000384594 3.81156e-05 -0.000707645 3.4942e-05 -0.000123862 -1.30881e-05 0.000111126 6.40671e-05 1.33999e-05 -4.62633e-05 -1.599e-05 -9.40235e-05 -0.00018116 0.000120113 -3.59127e-05 1.61362e-05 
1764 0 -0.000136738 0.000836576 2.4362e-05 4.5684e-06 -0.00810103 0.00203721 0.000134256 8.09798e-05 -4.98129e-05 -0.000287152 0.000553125 -0.00950963 -0.000136082 -0.00106145 7.60793e-05 0.000347134 0.0003694 2.16853e-05 -0.000611837 4.48252e-05 -0.000108722 7.09202e-06 0.000114046 7.0533e-05 1.72673e-05 -4.17603e-05 -1.92727e-05 -0.000102444 -0.000177649 0.000128794 -4.2193e-05 5.21569e-06 
1764.35 0 -0.000111861 0.000924888 2.72009e-05 2.57321e-06 -0.00730801 0.00206065 0.000124902 6.65179e-05 -6.08187e-05 -0.000292088 0.000394365 -0.0100807 -0.000160412 -0.00110445 9.40387e-05 0.000337773 0.000352978 4.38541e-06 -0.000515983 5.13736e-05 -9.02687e-05 2.58709e-05 0.000114694 8.03183e-05 2.09515e-05 -3.39196e-05 -2.19824e-05 -0.000112252 -0.000173395 0.000135599 -4.75733e-05 -5.28213e-06 
1764.7 0 -8.53545e-05 0.0010045 2.93778e-05 1.11767e-06 -0.00647526 0.0020732 0.000114705 5.12385e-05 -7.02727e-05 -0.000295571 0.000232116 -0.0105838 -0.00018674 -0.00114247 0.000110107 0.000322874 0.000337021 -1.32727e-05 -0.00042085 5.33453e-05 -7.05632e-05 4.28916e-05 0.000112099 9.12723e-05 2.40758e-05 -2.50365e-05 -2.35902e-05 -0.000122674 -0.000168461 0.000137814 -4.90682e-05 -1.53736e-05 
1765.05 0 -5.65445e-05 0.00107524 3.06232e-05 -6.81474e-07 -0.00560788 0.00207401 0.000106561 3.73853e-05 -7.57625e-05 -0.000297355 6.60181e-05 -0.0110156 -0.000213697 -0.00117735 0.000124725 0.000306398 0.000318414 -3.34554e-05 -0.000325112 5.00684e-05 -5.22389e-05 5.83791e-05 0.00010692 0.000100417 2.7464e-05 -1.69704e-05 -2.37215e-05 -0.000133255 -0.000162935 0.000135874 -4.72259e-05 -2.42937e-05 
1765.4 0 -2.68711e-05 0.00113724 3.12644e-05 -2.75978e-06 -0.00471253 0.00205962 9.89797e-05 2.36766e-05 -7.77537e-05 -0.000299196 -0.000101955 -0.0113746 -0.000239488 -0.00120764 0.000139797 0.000288158 0.00029426 -5.55359e-05 -0.000228424 4.28285e-05 -3.56303e-05 7.3251e-05 0.000101771 0.000106318 3.19195e-05 -9.7313e-06 -2.35732e-05 -0.000143018 -0.000157364 0.000132105 -4.39643e-05 -3.19205e-05 
1765.75 0 1.2158e-06 0.0011912 3.24839e-05 -5.39104e-06 -0.00379612 0.00202872 8.91609e-05 8.69966e-06 -7.95967e-05 -0.000302626 -0.000267458 -0.011662 -0.000263729 -0.00123119 0.000154503 0.000265539 0.000264527 -7.58224e-05 -0.000131634 3.28795e-05 -1.9858e-05 8.78343e-05 9.74214e-05 0.000108518 3.68805e-05 -3.85087e-06 -2.40977e-05 -0.000151079 -0.00015214 0.000129229 -4.16561e-05 -3.91793e-05 
1766.1 0 2.61849e-05 0.00123817 3.43654e-05 -8.74785e-06 -0.00286359 0.00198372 7.58689e-05 -7.67062e-06 -8.09948e-05 -0.000308598 -0.000427188 -0.0118773 -0.000287453 -0.00124651 0.00016736 0.000237297 0.000231147 -9.20444e-05 -3.38735e-05 1.9922e-05 -3.22995e-06 0.000102326 9.26989e-05 0.00010803 4.09007e-05 3.33205e-07 -2.51268e-05 -0.000158273 -0.000145961 0.000128588 -4.13322e-05 -4.63973e-05 
1766.45 0 4.78389e-05 0.00127868 3.5361e-05 -1.18255e-05 -0.00191907 0.00192821 5.8722e-05 -2.52295e-05 -7.93685e-05 -0.000317471 -0.000580237 -0.0120181 -0.000311029 -0.00125242 0.000179782 0.000201047 0.000197149 -0.000103704 6.67081e-05 3.8857e-06 1.5909e-05 0.000115328 8.7187e-05 0.000105696 4.40998e-05 3.98593e-06 -2.65364e-05 -0.000165043 -0.000137021 0.000128547 -4.16726e-05 -5.32512e-05 
1766.8 0 6.72899e-05 0.00131318 3.54539e-05 -1.46756e-05 -0.000967714 0.00186414 3.77766e-05 -4.25853e-05 -7.38563e-05 -0.000326527 -0.000727678 -0.0120845 -0.000332889 -0.00124671 0.000192931 0.000153516 0.000164371 -0.000111422 0.000169149 -1.38036e-05 3.71222e-05 0.000125337 8.10674e-05 0.000101841 4.63963e-05 8.9286e-06 -2.8281e-05 -0.000169955 -0.000126492 0.000126645 -4.08895e-05 -5.90536e-05 
1767.15 0 8.78239e-05 0.001341 3.56911e-05 -1.80921e-05 -1.49695e-05 0.00179224 1.41986e-05 -6.09324e-05 -6.5279e-05 -0.000330755 -0.000871087 -0.0120791 -0.000352614 -0.00122922 0.000205318 9.53488e-05 0.000134407 -0.000115639 0.000268848 -3.10007e-05 5.81264e-05 0.00013343 7.42156e-05 9.63928e-05 4.82897e-05 1.52114e-05 -2.91953e-05 -0.000172676 -0.000116349 0.000121427 -3.85271e-05 -6.34465e-05 
1767.5 0 0.000110181 0.0013611 3.54409e-05 -2.24024e-05 0.000933142 0.0017114 -8.56727e-06 -8.20167e-05 -5.49036e-05 -0.000328611 -0.00101147 -0.0120019 -0.000370361 -0.00120312 0.000214873 3.16113e-05 0.000109925 -0.000113412 0.000364698 -4.81791e-05 7.6284e-05 0.00013961 6.59054e-05 9.02253e-05 5.17277e-05 2.22721e-05 -2.88996e-05 -0.000173912 -0.000106296 0.000113472 -3.57309e-05 -6.63313e-05 
1767.85 0 0.000132427 0.00137272 3.56705e-05 -2.68675e-05 0.00186952 0.00161867 -2.62246e-05 -0.00010241 -4.44603e-05 -0.000323709 -0.00114839 -0.0118521 -0.000383753 -0.00116827 0.00022216 -3.30847e-05 9.1603e-05 -0.000103609 0.00046002 -6.7195e-05 9.13518e-05 0.000143328 5.59517e-05 8.52997e-05 5.77281e-05 3.09036e-05 -2.83328e-05 -0.000173791 -9.67006e-05 0.000104422 -3.23704e-05 -6.78884e-05 
1768.2 0 0.000152924 0.00137481 3.74068e-05 -3.0135e-05 0.00278856 0.00151139 -3.81725e-05 -0.000119671 -3.66249e-05 -0.000320073 -0.00127846 -0.0116315 -0.000391046 -0.00112319 0.000228026 -9.86518e-05 7.65005e-05 -9.11975e-05 0.000554055 -8.79916e-05 0.000104237 0.000147099 4.43374e-05 8.20603e-05 6.49022e-05 3.99876e-05 -2.67885e-05 -0.000170924 -8.77945e-05 9.4565e-05 -2.59161e-05 -6.8275e-05 
1768.55 0 0.000170923 0.0013681 3.97804e-05 -3.30279e-05 0.0036855 0.00139081 -4.81795e-05 -0.000137574 -3.1492e-05 -0.000316569 -0.00139629 -0.0113411 -0.000391068 -0.00107043 0.000231637 -0.000166086 6.22122e-05 -7.92432e-05 0.000642684 -0.000109782 0.000114708 0.000152363 3.19845e-05 7.83329e-05 7.22649e-05 4.70079e-05 -2.38972e-05 -0.000164335 -7.83383e-05 8.34381e-05 -1.532e-05 -6.69093e-05 
1768.9 0 0.000186224 0.00135346 4.15535e-05 -3.73677e-05 0.00455426 0.00126049 -5.91032e-05 -0.000158496 -2.69699e-05 -0.000309533 -0.0014996 -0.0109839 -0.000382105 -0.00101334 0.000234904 -0.000232961 4.92871e-05 -6.61643e-05 0.000724681 -0.000133017 0.000121703 0.000157572 2.11936e-05 7.32182e-05 7.89597e-05 5.25185e-05 -1.94319e-05 -0.000155435 -6.77753e-05 7.16189e-05 -1.73035e-06 -6.41973e-05 
1769.25 0 0.00019902 0.00133061 4.18266e-05 -4.3366e-05 0.00539033 0.00112346 -6.94337e-05 -0.000181696 -2.34835e-05 -0.000298596 -0.00158888 -0.0105664 -0.000363398 -0.0009524 0.00024073 -0.000296262 3.83155e-05 -5.14815e-05 0.000801646 -0.000156583 0.000126063 0.000161815 1.34151e-05 6.65011e-05 8.40831e-05 5.71025e-05 -1.41206e-05 -0.000146352 -5.62981e-05 6.1648e-05 1.42722e-05 -6.12549e-05 
1769.6 0 0.000209473 0.00130014 4.11895e-05 -4.97825e-05 0.00619113 0.000980699 -7.78178e-05 -0.000205816 -2.46996e-05 -0.000284971 -0.00166562 -0.0100915 -0.00033813 -0.000885861 0.00024815 -0.000354872 2.86932e-05 -3.49704e-05 0.000874088 -0.000178568 0.000130901 0.000164155 8.60423e-06 5.67248e-05 8.63362e-05 5.93264e-05 -8.965e-06 -0.000137583 -4.39756e-05 5.39567e-05 3.1316e-05 -5.88354e-05 
1769.95 0 0.000218375 0.00126241 4.00304e-05 -5.52804e-05 0.00695265 0.000832844 -8.47616e-05 -0.000227357 -3.29586e-05 -0.000269262 -0.00172988 -0.00955976 -0.000308318 -0.000812359 0.000254415 -0.000408985 2.10824e-05 -1.64726e-05 0.000942113 -0.000199268 0.000136417 0.000164512 5.3254e-06 4.30884e-05 8.63528e-05 5.97417e-05 -4.72875e-06 -0.000128703 -3.06797e-05 4.55155e-05 4.69162e-05 -5.71854e-05 
1770.3 0 0.000226088 0.00121746 3.93601e-05 -5.86303e-05 0.00767068 0.000681682 -9.0374e-05 -0.000245503 -4.6921e-05 -0.000250919 -0.00178192 -0.00897358 -0.00027398 -0.000731802 0.000256666 -0.00045958 1.58953e-05 3.23298e-06 0.00100562 -0.000216629 0.000140615 0.000163377 2.03442e-06 2.73205e-05 8.57985e-05 5.94088e-05 -1.59384e-06 -0.000119471 -1.57056e-05 3.53291e-05 5.93365e-05 -5.61816e-05 
1770.65 0 0.000233147 0.0011665 3.90621e-05 -5.97551e-05 0.0083408 0.000527638 -9.42554e-05 -0.000261241 -6.21968e-05 -0.000229989 -0.0018214 -0.00833785 -0.000238372 -0.000645218 0.000251878 -0.000506831 1.12197e-05 2.30246e-05 0.00106372 -0.000229781 0.000143053 0.000159338 -2.26958e-06 1.25442e-05 8.45025e-05 5.87463e-05 2.09408e-06 -0.00010915 -2.48619e-08 2.50574e-05 6.9357e-05 -5.4804e-05 
1771 0 0.000240407 0.00110952 3.76543e-05 -6.01073e-05 0.00896031 0.000369905 -9.70905e-05 -0.000275454 -7.50631e-05 -0.000207226 -0.00184724 -0.00765809 -0.000203826 -0.000553925 0.000240555 -0.000549419 4.91785e-06 4.13283e-05 0.00111613 -0.000241399 0.000144572 0.000151679 -7.53048e-06 -4.37324e-07 8.24521e-05 5.79155e-05 6.91682e-06 -9.69498e-05 1.41784e-05 1.5206e-05 7.82004e-05 -5.19624e-05 
1771.35 0 0.000248832 0.00104597 3.52512e-05 -6.04047e-05 0.00952927 0.00020835 -9.84549e-05 -0.000290744 -8.72788e-05 -0.00018391 -0.00186029 -0.00693602 -0.000169703 -0.00045799 0.000226778 -0.000585254 -2.39026e-06 5.89784e-05 0.00116379 -0.000252967 0.000145479 0.000141285 -1.32392e-05 -1.18257e-05 8.11916e-05 5.64525e-05 1.20452e-05 -8.34587e-05 2.55718e-05 5.80761e-06 8.62817e-05 -4.77011e-05 
1771.7 0 0.000257837 0.000976157 3.28243e-05 -6.04237e-05 0.0100459 4.16919e-05 -9.70051e-05 -0.000307191 -0.000103361 -0.000161111 -0.00186178 -0.00617075 -0.000134492 -0.000356363 0.000211141 -0.000614631 -1.18119e-05 7.7553e-05 0.00120581 -0.000264172 0.000147455 0.000130074 -2.03429e-05 -2.2376e-05 8.13943e-05 5.43733e-05 1.69426e-05 -7.02085e-05 3.33226e-05 -3.30772e-06 9.51452e-05 -4.29642e-05 
1772.05 0 0.000266889 0.000899683 3.0921e-05 -5.98987e-05 0.010504 -0.000132001 -9.36987e-05 -0.000322192 -0.000123279 -0.000136538 -0.00184911 -0.00536364 -9.81978e-05 -0.000249502 0.000189391 -0.000638911 -2.33607e-05 9.64969e-05 0.00123863 -0.000273177 0.000150385 0.000120931 -2.91152e-05 -3.32341e-05 8.32572e-05 5.31517e-05 2.17628e-05 -5.80894e-05 3.81866e-05 -1.45086e-05 0.000104925 -3.66313e-05 
1772.4 0 0.000272875 0.000815958 2.92316e-05 -5.81987e-05 0.0108977 -0.000312931 -8.82739e-05 -0.000334542 -0.000141785 -0.000109351 -0.00181794 -0.00451942 -6.20031e-05 -0.000139453 0.000160974 -0.000657627 -3.44855e-05 0.000115159 0.0012605 -0.000279978 0.000151601 0.000114701 -3.64093e-05 -4.52884e-05 8.81123e-05 5.3219e-05 2.6752e-05 -4.63187e-05 4.19507e-05 -2.82225e-05 0.000114118 -2.73799e-05 
1772.75 0 0.000270713 0.000725976 2.72347e-05 -5.50846e-05 0.0112234 -0.000497163 -7.94772e-05 -0.000344537 -0.000155171 -8.13588e-05 -0.00176254 -0.00364429 -2.56729e-05 -2.66529e-05 0.000130754 -0.000672093 -4.39992e-05 0.00013415 0.00127082 -0.000285395 0.000149363 0.000109809 -4.02063e-05 -6.00087e-05 9.47261e-05 5.38737e-05 3.13905e-05 -3.32561e-05 4.65926e-05 -4.35076e-05 0.000121821 -1.68776e-05 
1773.1 0 0.000259043 0.000631165 2.4349e-05 -5.08993e-05 0.0114785 -0.000674689 -6.58559e-05 -0.000351685 -0.00016347 -5.34632e-05 -0.00168161 -0.0027458 1.11714e-05 8.74675e-05 0.00010293 -0.00068372 -5.21815e-05 0.000153101 0.00126761 -0.000287333 0.000142973 0.000104306 -4.17013e-05 -7.82567e-05 0.000100221 5.39441e-05 3.53093e-05 -1.80538e-05 5.23655e-05 -5.93647e-05 0.000127159 -7.07825e-06 
1773.45 0 0.000241058 0.000532621 2.04139e-05 -4.69882e-05 0.0116616 -0.000836976 -4.79734e-05 -0.000354828 -0.000166796 -2.71685e-05 -0.00158171 -0.00183008 4.74479e-05 0.000200107 8.00664e-05 -0.000691442 -6.00699e-05 0.00016826 0.0012507 -0.000283141 0.000134145 9.75596e-05 -4.2155e-05 -9.87744e-05 0.000102633 5.18055e-05 3.85414e-05 -1.40688e-06 5.76693e-05 -7.40322e-05 0.00012921 1.01046e-06 
1773.8 0 0.000220215 0.000430956 1.58463e-05 -4.33791e-05 0.0117707 -0.00098224 -2.92049e-05 -0.000355521 -0.000166093 -3.63875e-06 -0.00146929 -0.000902812 8.0818e-05 0.000309988 6.40048e-05 -0.000694858 -6.6108e-05 0.00017703 0.00122159 -0.000272203 0.000124522 9.0695e-05 -4.24822e-05 -0.000118872 0.000101711 4.8334e-05 4.01492e-05 1.47567e-05 6.1642e-05 -8.6499e-05 0.000128834 7.51598e-06 
1774.15 0 0.000197562 0.000326158 1.15815e-05 -3.90415e-05 0.0118035 -0.00111175 -9.69035e-06 -0.000357516 -0.000165075 1.7959e-05 -0.00134595 2.93825e-05 0.00010931 0.000415681 5.55517e-05 -0.000693787 -6.77851e-05 0.000182178 0.00118033 -0.000256913 0.000113668 8.55143e-05 -4.23369e-05 -0.000136792 9.75394e-05 4.53659e-05 4.01742e-05 3.00611e-05 6.52235e-05 -9.60029e-05 0.000126996 1.40757e-05 
1774.5 0 0.000173934 0.000217953 6.96459e-06 -3.46711e-05 0.0117573 -0.00122452 1.20313e-05 -0.000362183 -0.000167091 3.65621e-05 -0.001212 0.000959475 0.000131705 0.000515937 5.29386e-05 -0.000687862 -6.51318e-05 0.000188938 0.00112872 -0.000241 0.000101569 8.15892e-05 -4.03887e-05 -0.000152766 9.03757e-05 4.31007e-05 3.92479e-05 4.55258e-05 6.93818e-05 -0.000101561 0.00012347 2.10069e-05 
1774.85 0 0.000150159 0.000106551 9.83486e-07 -3.17729e-05 0.0116319 -0.00131862 3.51106e-05 -0.000365752 -0.000171561 5.06295e-05 -0.00107212 0.00188017 0.000148423 0.000611348 5.24051e-05 -0.000678594 -5.99622e-05 0.000199409 0.00106963 -0.000227205 8.93816e-05 7.70912e-05 -3.61512e-05 -0.000166936 8.16854e-05 4.13006e-05 3.6079e-05 6.07897e-05 7.29536e-05 -0.000102857 0.000117668 2.77061e-05 
1775.2 0 0.000126467 -6.35849e-06 -4.8998e-06 -3.04887e-05 0.0114289 -0.00139618 5.65221e-05 -0.000364988 -0.000175983 5.91737e-05 -0.000930532 0.00278569 0.000162231 0.00070284 5.21906e-05 -0.000666581 -5.40256e-05 0.000214643 0.00100387 -0.000217301 7.87773e-05 7.20103e-05 -2.95817e-05 -0.000178219 7.16239e-05 4.09155e-05 2.99935e-05 7.49912e-05 7.57954e-05 -0.000101514 0.000109987 3.35397e-05 
1775.55 0 0.000102625 -0.000119185 -1.04775e-05 -2.93321e-05 0.0111479 -0.00145787 7.40222e-05 -0.000357973 -0.000179532 6.1781e-05 -0.000786864 0.00367055 0.000177595 0.000789924 5.17808e-05 -0.000652789 -4.80163e-05 0.000236447 0.000931211 -0.000210958 6.87018e-05 6.6504e-05 -2.08824e-05 -0.000186619 5.97299e-05 4.17938e-05 2.30483e-05 8.8014e-05 7.84124e-05 -9.95753e-05 0.000101853 3.74926e-05 
1775.9 0 8.03093e-05 -0.000230608 -1.69569e-05 -2.72848e-05 0.0107892 -0.00150238 8.81299e-05 -0.000344717 -0.00018236 6.1641e-05 -0.000643037 0.00452865 0.000196881 0.000871018 4.91849e-05 -0.000639242 -4.35513e-05 0.00026181 0.000851377 -0.000204787 5.78586e-05 6.08111e-05 -1.14107e-05 -0.000192505 4.52266e-05 4.13855e-05 1.69557e-05 0.000100507 8.21957e-05 -9.60731e-05 9.31626e-05 3.86446e-05 
1776.25 0 6.16893e-05 -0.000338245 -2.38655e-05 -2.43881e-05 0.010355 -0.00152998 9.67986e-05 -0.000327808 -0.000183147 6.27595e-05 -0.000503807 0.00535215 0.000217918 0.000944676 4.281e-05 -0.000625897 -4.03753e-05 0.000288112 0.000764605 -0.000195334 4.8241e-05 5.39067e-05 -3.11817e-06 -0.000196475 2.89499e-05 3.82987e-05 1.13742e-05 0.00011291 8.85759e-05 -9.0639e-05 8.36011e-05 3.67737e-05 
1776.6 0 4.59611e-05 -0.000440687 -2.93106e-05 -2.11871e-05 0.00985105 -0.00154406 9.72501e-05 -0.000307877 -0.000180804 6.5818e-05 -0.000374039 0.00613136 0.000237029 0.00100882 3.28191e-05 -0.000611436 -3.34196e-05 0.000316261 0.000671681 -0.000180143 4.02363e-05 4.51777e-05 1.87139e-06 -0.000199238 1.24056e-05 3.34612e-05 5.66116e-06 0.000124615 9.65649e-05 -8.48008e-05 7.28425e-05 3.20433e-05 
1776.95 0 3.27953e-05 -0.000538648 -3.26424e-05 -1.78318e-05 0.00928635 -0.00155017 9.11815e-05 -0.000283462 -0.000175685 6.75298e-05 -0.000255149 0.00685942 0.000250968 0.00106315 2.00034e-05 -0.000594684 -1.94836e-05 0.000346059 0.000572905 -0.000158629 3.34533e-05 3.55247e-05 1.74436e-06 -0.000200089 -3.84189e-06 2.85038e-05 3.33684e-07 0.000135219 0.000104314 -7.97613e-05 6.05532e-05 2.61661e-05 
1777.3 0 2.28594e-05 -0.000633297 -3.44533e-05 -1.32957e-05 0.00866966 -0.00155122 8.17642e-05 -0.000254026 -0.000170507 6.4452e-05 -0.000144238 0.00753301 0.00025808 0.0011076 5.66338e-06 -0.000576186 4.8609e-08 0.000375069 0.000467432 -0.000133601 2.79867e-05 2.52459e-05 -2.68294e-06 -0.000199069 -1.80465e-05 2.41853e-05 -4.87158e-06 0.000144743 0.000111597 -7.74014e-05 4.78546e-05 2.22391e-05 
1777.65 0 1.50519e-05 -0.000723788 -3.54524e-05 -7.56765e-06 0.00800749 -0.00154545 7.04391e-05 -0.00022125 -0.000166638 5.72947e-05 -3.9915e-05 0.00815063 0.000259462 0.00114042 -1.20285e-05 -0.000557853 2.20696e-05 0.000402452 0.00035719 -0.000107885 2.31905e-05 1.30401e-05 -9.44072e-06 -0.000197925 -2.82864e-05 2.0555e-05 -1.04306e-05 0.000153438 0.00011954 -7.89314e-05 3.55768e-05 2.13368e-05 
1778 0 7.1735e-06 -0.000809388 -3.54821e-05 -2.35572e-06 0.00730354 -0.00153191 5.84645e-05 -0.000185422 -0.000161594 4.95912e-05 5.69164e-05 0.00871106 0.000256987 0.00116279 -3.62452e-05 -0.000539459 4.35456e-05 0.000429778 0.00024563 -8.27136e-05 1.69907e-05 -2.65332e-06 -1.68465e-05 -0.000195603 -3.53105e-05 1.88788e-05 -1.57456e-05 0.000160721 0.000127446 -8.43938e-05 2.23622e-05 2.20766e-05 
1778.35 0 -9.21157e-07 -0.000890736 -3.43834e-05 2.50901e-06 0.00655974 -0.00151295 4.89646e-05 -0.000144384 -0.00015326 4.24256e-05 0.000145924 0.0092126 0.000251747 0.00117745 -6.58659e-05 -0.000519488 6.19748e-05 0.000456189 0.000132489 -5.92197e-05 7.37774e-06 -2.03053e-05 -2.46836e-05 -0.000189469 -4.0348e-05 1.91456e-05 -1.97115e-05 0.00016631 0.000133689 -9.18669e-05 9.17312e-06 2.38893e-05 
1778.7 0 -8.13428e-06 -0.000966848 -3.26023e-05 8.22651e-06 0.00577772 -0.00149151 4.41567e-05 -9.87842e-05 -0.000140987 3.62073e-05 0.000228744 0.00965186 0.00024516 0.00118269 -9.65851e-05 -0.000497168 7.5634e-05 0.000477856 1.73393e-05 -3.73748e-05 -5.69589e-06 -3.76289e-05 -3.29568e-05 -0.000180294 -4.39931e-05 1.97062e-05 -2.18195e-05 0.0001697 0.000137231 -9.80233e-05 -1.62019e-06 2.70063e-05 
1779.05 0 -1.34448e-05 -0.00103595 -3.09793e-05 1.51159e-05 0.00496245 -0.00146935 4.25916e-05 -5.19502e-05 -0.000125824 3.2489e-05 0.000308476 0.0100232 0.000236579 0.00117582 -0.000125855 -0.000470072 8.39089e-05 0.000492145 -9.67888e-05 -1.62286e-05 -2.07788e-05 -5.40288e-05 -4.02381e-05 -0.000170043 -4.52451e-05 1.85937e-05 -2.22797e-05 0.000169822 0.000137165 -0.000100831 -9.84769e-06 3.06804e-05 
1779.4 0 -1.84167e-05 -0.00109701 -3.01507e-05 2.2392e-05 0.00412149 -0.00144784 4.16639e-05 -6.91975e-06 -0.000110975 3.15873e-05 0.000388477 0.0103225 0.000225055 0.0011574 -0.000152918 -0.000435581 8.87393e-05 0.000498858 -0.000205519 4.74596e-06 -3.64759e-05 -6.84146e-05 -4.51771e-05 -0.000159543 -4.32943e-05 1.37964e-05 -2.25538e-05 0.00016764 0.000133437 -0.000101127 -1.57158e-05 3.30889e-05 
1779.75 0 -2.51434e-05 -0.00114743 -2.8494e-05 2.88588e-05 0.00326275 -0.0014264 4.16971e-05 3.46334e-05 -9.88927e-05 3.2015e-05 0.000473249 0.0105479 0.000210197 0.00112907 -0.000178236 -0.000393375 9.3693e-05 0.000499752 -0.000306774 2.57388e-05 -5.18291e-05 -7.84849e-05 -4.82245e-05 -0.000149582 -3.96215e-05 5.3261e-06 -2.3403e-05 0.000164357 0.000128003 -9.98687e-05 -1.94523e-05 3.31898e-05 
1780.1 0 -3.4436e-05 -0.00118526 -2.63727e-05 3.46633e-05 0.0023948 -0.00140137 4.36315e-05 7.39275e-05 -8.76292e-05 3.13433e-05 0.000562466 0.0106986 0.000191718 0.00109217 -0.000202611 -0.000345549 9.83059e-05 0.000496146 -0.000400303 4.51704e-05 -6.48297e-05 -8.41848e-05 -5.1051e-05 -0.00014075 -3.64283e-05 -4.2506e-06 -2.37987e-05 0.000159665 0.000123979 -9.69289e-05 -2.27282e-05 3.1852e-05 
1780.45 0 -4.62221e-05 -0.00121171 -2.59396e-05 4.06125e-05 0.00152586 -0.00137198 4.57508e-05 0.000111552 -7.40154e-05 2.79363e-05 0.00065384 0.0107762 0.000171214 0.00104797 -0.000224749 -0.000295918 9.97655e-05 0.000486254 -0.000486147 6.12335e-05 -7.42594e-05 -8.76402e-05 -5.40696e-05 -0.000132122 -3.59279e-05 -1.27614e-05 -2.40638e-05 0.000153447 0.00012367 -9.33827e-05 -2.77369e-05 3.02797e-05 
1780.8 0 -5.89712e-05 -0.00122797 -2.64487e-05 4.59449e-05 0.000662629 -0.00133702 4.67831e-05 0.000145205 -5.93083e-05 2.16342e-05 0.000748912 0.0107829 0.000149596 0.000997112 -0.000244552 -0.000247318 9.73065e-05 0.000471548 -0.000564628 7.40027e-05 -8.04685e-05 -9.21036e-05 -5.788e-05 -0.000121994 -3.79126e-05 -1.95276e-05 -2.45982e-05 0.000146986 0.000127088 -8.94214e-05 -3.451e-05 2.92744e-05 
1781.15 0 -7.20432e-05 -0.00123527 -2.66363e-05 4.9231e-05 -0.000190403 -0.00129203 4.71529e-05 0.000174713 -4.49124e-05 1.31466e-05 0.000845815 0.0107219 0.000128643 0.000940381 -0.000263001 -0.000202737 9.22396e-05 0.000455166 -0.000635691 8.48672e-05 -8.31564e-05 -0.000100441 -6.37064e-05 -0.000110625 -4.01854e-05 -2.29738e-05 -2.43378e-05 0.000140659 0.00013142 -8.53682e-05 -4.11335e-05 3.08717e-05 
1781.5 0 -8.55867e-05 -0.00123683 -2.61597e-05 5.05021e-05 -0.00102908 -0.00123675 4.77217e-05 0.000202331 -3.20746e-05 4.57044e-06 0.000939956 0.010594 0.000110467 0.000879699 -0.000280237 -0.000164455 8.54026e-05 0.000436388 -0.000699167 9.67719e-05 -8.27773e-05 -0.000112601 -6.91331e-05 -9.9471e-05 -4.24323e-05 -2.31077e-05 -2.38348e-05 0.000133215 0.000133572 -8.32888e-05 -4.69212e-05 3.60552e-05 
1781.85 0 -9.8677e-05 -0.00123417 -2.50553e-05 5.11966e-05 -0.00184705 -0.00117322 4.77703e-05 0.000228863 -2.2506e-05 -1.10359e-06 0.0010299 0.0104026 9.34422e-05 0.000815639 -0.000297728 -0.000132175 7.53885e-05 0.000412783 -0.00075473 0.000111544 -8.17322e-05 -0.000125976 -7.12413e-05 -8.92547e-05 -4.45978e-05 -2.33721e-05 -2.44111e-05 0.000124313 0.000132416 -8.33541e-05 -5.19815e-05 4.3311e-05 
1782.2 0 -0.000110709 -0.00122491 -2.30762e-05 5.21645e-05 -0.00264149 -0.00110266 4.56238e-05 0.000253126 -1.46163e-05 -2.76336e-06 0.00111474 0.0101543 7.33695e-05 0.000748083 -0.000316263 -0.000103162 6.17699e-05 0.000386112 -0.000801734 0.000127098 -8.19123e-05 -0.000139448 -7.00609e-05 -7.9858e-05 -4.62026e-05 -2.46629e-05 -2.59238e-05 0.000114279 0.000128564 -8.24639e-05 -5.60607e-05 5.02568e-05 
1782.55 0 -0.000120741 -0.00120795 -2.11585e-05 5.27519e-05 -0.00341356 -0.00102661 4.09765e-05 0.000276072 -5.50964e-06 -1.79253e-06 0.00119405 0.00985122 4.84627e-05 0.000678014 -0.000333072 -7.51437e-05 4.70838e-05 0.000360916 -0.000840691 0.00013931 -8.21438e-05 -0.000153965 -6.66283e-05 -7.12214e-05 -4.70525e-05 -2.60168e-05 -2.77665e-05 0.000103609 0.00012226 -7.9489e-05 -5.92363e-05 5.52463e-05 
1782.9 0 -0.000127906 -0.00118276 -1.96633e-05 5.17021e-05 -0.0041596 -0.000947079 3.53056e-05 0.000301384 5.08129e-06 -8.80423e-07 0.00126825 0.00949061 2.19017e-05 0.000607119 -0.000344762 -4.87377e-05 3.39219e-05 0.000338069 -0.000872539 0.000146241 -8.17609e-05 -0.000169396 -6.17192e-05 -6.30861e-05 -4.59388e-05 -2.85155e-05 -3.03794e-05 9.28768e-05 0.000113645 -7.52812e-05 -6.16546e-05 5.82675e-05 
1783.25 0 -0.000134673 -0.00114741 -1.78073e-05 4.94606e-05 -0.00487182 -0.000866321 3.18922e-05 0.00033114 1.69537e-05 2.19291e-07 0.001338 0.00907246 -3.25716e-06 0.000536472 -0.000349143 -2.47669e-05 2.16807e-05 0.000314589 -0.000897953 0.000148513 -8.08297e-05 -0.000184094 -5.50382e-05 -5.65303e-05 -4.17345e-05 -3.1359e-05 -3.32217e-05 8.20138e-05 0.000103439 -7.01262e-05 -6.28507e-05 5.942e-05 
1783.6 0 -0.000143534 -0.00110208 -1.60923e-05 4.72475e-05 -0.00554272 -0.000785718 3.31822e-05 0.000363192 2.88593e-05 3.35866e-06 0.00140405 0.00859959 -2.63825e-05 0.000466345 -0.000344352 -1.75534e-06 8.26842e-06 0.000289794 -0.000917692 0.000146675 -7.8044e-05 -0.000197087 -4.59637e-05 -5.2448e-05 -3.55562e-05 -3.14423e-05 -3.52393e-05 7.07759e-05 9.22231e-05 -6.47597e-05 -6.26704e-05 5.82145e-05 
1783.95 0 -0.000154037 -0.00104964 -1.55042e-05 4.54456e-05 -0.00616446 -0.000704575 3.78882e-05 0.00039611 3.84903e-05 7.91566e-06 0.00146764 0.00807687 -4.83927e-05 0.00039749 -0.000331532 2.05284e-05 -6.99623e-06 0.00026592 -0.000932634 0.000140041 -7.3234e-05 -0.000208549 -3.59009e-05 -5.14367e-05 -2.92213e-05 -2.92582e-05 -3.66105e-05 5.95192e-05 7.88441e-05 -6.03873e-05 -6.20219e-05 5.48326e-05 
1784.3 0 -0.000165475 -0.000991454 -1.61851e-05 4.4482e-05 -0.00673088 -0.000621998 4.35944e-05 0.000429987 4.5974e-05 1.4511e-05 0.00153145 0.00751135 -6.82215e-05 0.000329459 -0.000313623 4.16048e-05 -2.35812e-05 0.000241562 -0.000944726 0.000126653 -6.88252e-05 -0.000217096 -2.72241e-05 -5.33793e-05 -2.32732e-05 -2.6344e-05 -3.85873e-05 4.84881e-05 6.34356e-05 -5.79143e-05 -6.33925e-05 5.09862e-05 
1784.65 0 -0.000178824 -0.000929147 -1.64636e-05 4.45337e-05 -0.00723915 -0.000535369 5.08082e-05 0.000461191 5.13548e-05 2.3341e-05 0.00159844 0.0069092 -8.26318e-05 0.000259995 -0.000293166 6.29977e-05 -4.05094e-05 0.000214242 -0.000955471 0.000106791 -6.73775e-05 -0.000222385 -2.13863e-05 -5.62588e-05 -1.64881e-05 -2.27505e-05 -4.09544e-05 3.88214e-05 4.81348e-05 -5.67708e-05 -6.84456e-05 4.82345e-05 
1785 0 -0.000195983 -0.00086472 -1.54772e-05 4.42457e-05 -0.00768866 -0.000440874 6.10776e-05 0.000486709 5.45419e-05 3.12382e-05 0.00166682 0.00627696 -8.93023e-05 0.000189407 -0.000272245 8.51881e-05 -5.76464e-05 0.000185477 -0.000963724 8.38427e-05 -6.82185e-05 -0.000225628 -1.81326e-05 -5.74738e-05 -8.40798e-06 -1.82092e-05 -4.1608e-05 3.08495e-05 3.2821e-05 -5.41719e-05 -7.63085e-05 4.80901e-05 
1785.35 0 -0.00021638 -0.000799054 -1.42063e-05 4.26438e-05 -0.00807985 -0.000336115 7.39149e-05 0.000508677 5.53806e-05 3.38866e-05 0.0017319 0.00562062 -8.8077e-05 0.000118582 -0.000249907 0.000105553 -7.46514e-05 0.000157466 -0.000969168 6.21486e-05 -6.86379e-05 -0.000226836 -1.51484e-05 -5.60124e-05 -1.46347e-06 -1.27495e-05 -3.93706e-05 2.24054e-05 1.52545e-05 -4.90798e-05 -8.4795e-05 5.12291e-05 
1785.7 0 -0.000237574 -0.000732923 -1.33599e-05 3.94448e-05 -0.00841188 -0.00022009 9.00976e-05 0.000529472 5.30747e-05 3.00767e-05 0.00179068 0.00494628 -8.07038e-05 4.65302e-05 -0.000225006 0.000120565 -9.1663e-05 0.000129951 -0.00097237 4.42807e-05 -6.76394e-05 -0.00022424 -1.09608e-05 -5.34178e-05 3.35216e-06 -7.75122e-06 -3.45806e-05 1.27006e-05 -4.12842e-06 -4.22761e-05 -9.19566e-05 5.65482e-05 
1786.05 0 -0.000257817 -0.000666869 -1.34176e-05 3.44523e-05 -0.00868543 -9.43628e-05 0.000109581 0.000549585 4.74713e-05 2.3907e-05 0.00184117 0.00426152 -6.86656e-05 -2.73319e-05 -0.000199624 0.000129406 -0.000111569 0.00010301 -0.000972341 3.07626e-05 -6.44895e-05 -0.000217472 -4.62487e-06 -5.08698e-05 6.14019e-06 -3.58203e-06 -2.89506e-05 2.16986e-06 -2.26185e-05 -3.5487e-05 -9.84779e-05 6.23968e-05 
1786.4 0 -0.000275609 -0.000600843 -1.43717e-05 2.81481e-05 -0.00890447 3.81265e-05 0.000130111 0.000568614 3.88744e-05 1.91468e-05 0.00188251 0.00357132 -5.25087e-05 -0.000101832 -0.000176685 0.000133964 -0.000133966 7.69062e-05 -0.000969132 2.18299e-05 -5.97e-05 -0.000208297 4.63805e-06 -4.67266e-05 6.35139e-06 -7.72344e-07 -2.35812e-05 -9.12386e-06 -3.89385e-05 -2.97459e-05 -0.000105391 6.6583e-05 
1786.75 0 -0.000290483 -0.000534078 -1.53207e-05 2.21317e-05 -0.00907196 0.000176348 0.000150912 0.000586644 2.8896e-05 1.53428e-05 0.00191468 0.00287654 -3.25272e-05 -0.000176298 -0.000157502 0.00013638 -0.000156438 5.13103e-05 -0.000963082 1.59468e-05 -5.39761e-05 -0.000198622 1.54816e-05 -3.96691e-05 4.93946e-06 -3.97448e-07 -1.79391e-05 -2.11399e-05 -5.3703e-05 -2.51322e-05 -0.000111744 6.74877e-05 
1787.1 0 -0.000303957 -0.000465828 -1.52265e-05 1.723e-05 -0.00918787 0.000320979 0.000171173 0.000603665 2.23573e-05 1.0565e-05 0.00193735 0.00217785 -9.34223e-06 -0.000252222 -0.000141211 0.000137667 -0.000178222 2.50184e-05 -0.000951594 1.1952e-05 -4.82088e-05 -0.000187819 2.62472e-05 -3.05243e-05 2.76532e-06 -1.47107e-06 -1.1525e-05 -3.33398e-05 -6.81903e-05 -2.27584e-05 -0.000116907 6.55532e-05 
1787.45 0 -0.000316101 -0.000395691 -1.42276e-05 1.28794e-05 -0.00925222 0.000474189 0.000189519 0.000617317 2.29769e-05 5.8205e-06 0.00194815 0.00147659 1.64374e-05 -0.000329678 -0.000124206 0.000138074 -0.000199045 -3.25906e-06 -0.000931774 1.02456e-05 -4.34566e-05 -0.000175688 3.68823e-05 -2.00947e-05 -1.34907e-06 -3.41643e-06 -3.14258e-06 -4.51949e-05 -8.18608e-05 -2.21137e-05 -0.000121576 6.1495e-05 
1787.8 0 -0.000325176 -0.000322102 -1.37158e-05 8.43312e-06 -0.00926464 0.000636711 0.000206471 0.000626209 2.80814e-05 2.06862e-06 0.00194198 0.000775839 4.46252e-05 -0.000406214 -0.000103829 0.000138264 -0.000217849 -3.2591e-05 -0.000905367 1.09172e-05 -3.97824e-05 -0.000164042 4.69053e-05 -8.30835e-06 -8.07692e-06 -7.03884e-06 7.3316e-06 -5.61402e-05 -9.483e-05 -2.2036e-05 -0.000124991 5.6268e-05 
1788.15 0 -0.000330029 -0.000244198 -1.40728e-05 3.62723e-06 -0.00922507 0.000803532 0.000223026 0.000632319 3.28634e-05 -7.27682e-08 0.0019148 7.87272e-05 7.27543e-05 -0.000481418 -8.27475e-05 0.000136906 -0.000233939 -6.27183e-05 -0.000876159 1.51714e-05 -3.63178e-05 -0.000152138 5.48516e-05 3.03828e-06 -1.64395e-05 -1.03946e-05 1.76418e-05 -6.64266e-05 -0.000109313 -2.1756e-05 -0.000125947 5.12422e-05 
1788.5 0 -0.000330237 -0.000164398 -1.46753e-05 -1.12127e-06 -0.00913035 0.000968116 0.00023692 0.000634544 3.6831e-05 2.10296e-06 0.00186743 -0.000612018 9.59453e-05 -0.000556467 -6.57851e-05 0.000134096 -0.000247832 -9.52387e-05 -0.00084338 2.40194e-05 -3.30336e-05 -0.000137596 5.9436e-05 1.3354e-05 -2.49749e-05 -1.25603e-05 2.57811e-05 -7.78059e-05 -0.000125048 -2.0972e-05 -0.000124726 4.74949e-05 
1788.85 0 -0.000324977 -8.36456e-05 -1.37667e-05 -5.05631e-06 -0.00897768 0.00112809 0.000246556 0.000630353 4.25521e-05 9.535e-06 0.00180231 -0.0012878 0.000110503 -0.00063015 -5.35193e-05 0.000131745 -0.000257793 -0.000127707 -0.000803846 3.42073e-05 -3.07494e-05 -0.000121523 6.21937e-05 2.25745e-05 -3.2335e-05 -1.4583e-05 3.11842e-05 -9.06026e-05 -0.000139971 -1.97027e-05 -0.000121419 4.51765e-05 
1789.2 0 -0.000314639 -2.74023e-06 -1.01983e-05 -7.87559e-06 -0.00877134 0.00128267 0.00025422 0.000621744 5.11912e-05 2.11685e-05 0.00171965 -0.00194191 0.000115991 -0.000700445 -4.15554e-05 0.000129703 -0.000261164 -0.000156723 -0.000757243 4.16242e-05 -2.98836e-05 -0.000105161 6.67998e-05 2.94604e-05 -3.72531e-05 -1.5383e-05 3.44005e-05 -0.000102822 -0.000154736 -1.76317e-05 -0.000117559 4.25539e-05 
1789.55 0 -0.00030172 7.5341e-05 -4.65707e-06 -1.07344e-05 -0.00851532 0.00142949 0.000261143 0.000608288 6.19666e-05 3.58786e-05 0.0016213 -0.00257275 0.000115113 -0.000765567 -2.65386e-05 0.000125817 -0.000259407 -0.00018149 -0.000705636 4.50681e-05 -3.06935e-05 -8.68394e-05 7.48333e-05 3.41156e-05 -3.96812e-05 -1.49674e-05 3.66359e-05 -0.000112937 -0.000168621 -1.39554e-05 -0.000115169 3.65169e-05 
1789.9 0 -0.000287871 0.000149602 1.93352e-06 -1.39944e-05 -0.00821039 0.00156789 0.000265499 0.000588248 7.26951e-05 5.34004e-05 0.00150997 -0.00317571 0.000110414 -0.00082376 -1.04412e-05 0.000117953 -0.000254254 -0.000200301 -0.000652429 4.50853e-05 -3.29086e-05 -6.77305e-05 8.37167e-05 3.83348e-05 -4.08608e-05 -1.48431e-05 3.82156e-05 -0.000121703 -0.00017915 -7.78519e-06 -0.000115075 2.59244e-05 
1790.25 0 -0.000273097 0.00022073 7.75647e-06 -1.66014e-05 -0.00786037 0.00169833 0.000264257 0.000565735 8.24415e-05 7.21594e-05 0.00138614 -0.00374476 0.000103743 -0.000876688 4.44625e-06 0.000106634 -0.000245412 -0.00021345 -0.000598961 4.17276e-05 -3.53047e-05 -4.92906e-05 9.04542e-05 4.42277e-05 -4.23245e-05 -1.49918e-05 3.94739e-05 -0.000129933 -0.000186026 5.88575e-07 -0.000116543 1.33279e-05 
1790.6 0 -0.000256689 0.000288785 1.16433e-05 -1.92658e-05 -0.00747063 0.00181956 0.000256361 0.000544553 9.13888e-05 8.95634e-05 0.0012489 -0.00427702 9.86563e-05 -0.000926707 1.82048e-05 9.2838e-05 -0.000231685 -0.000225158 -0.000542284 3.67136e-05 -3.7768e-05 -3.12477e-05 9.51827e-05 5.30325e-05 -4.51302e-05 -1.58776e-05 3.99221e-05 -0.000138484 -0.000189572 9.24354e-06 -0.000117436 9.70591e-07 
1790.95 0 -0.000237949 0.000354378 1.48755e-05 -2.22368e-05 -0.00704705 0.00192931 0.000244845 0.000524389 0.000100928 0.000105806 0.00109922 -0.00476907 9.60494e-05 -0.000972871 3.13164e-05 7.63264e-05 -0.00021313 -0.000237789 -0.00048049 3.37877e-05 -4.01123e-05 -1.39991e-05 9.79058e-05 6.52837e-05 -4.88831e-05 -1.84147e-05 3.91287e-05 -0.000147337 -0.000190407 1.77334e-05 -0.000115569 -1.11105e-05 
1791.3 0 -0.000216973 0.000417283 1.88091e-05 -2.43533e-05 -0.00659671 0.00202711 0.0002319 0.000504163 0.000112067 0.000122885 0.000938027 -0.00521984 9.29259e-05 -0.00101431 4.53995e-05 5.84119e-05 -0.000192458 -0.000251265 -0.000414448 3.46836e-05 -4.11422e-05 2.19275e-06 9.79573e-05 8.01777e-05 -5.12975e-05 -2.10462e-05 3.79718e-05 -0.000155795 -0.000189862 2.66872e-05 -0.000108199 -2.1815e-05 
1791.65 0 -0.000194068 0.000475751 2.33683e-05 -2.48219e-05 -0.0061229 0.00211203 0.000218186 0.000482787 0.000121685 0.000140763 0.000764311 -0.00563216 8.64863e-05 -0.0010504 6.05794e-05 4.14652e-05 -0.000172843 -0.000264202 -0.000344109 3.86075e-05 -3.97798e-05 1.7734e-05 9.60105e-05 9.42375e-05 -5.19401e-05 -2.36979e-05 3.7634e-05 -0.000163965 -0.000187672 3.54845e-05 -9.37334e-05 -2.98615e-05 
1792 0 -0.00016872 0.000530222 2.74886e-05 -2.41225e-05 -0.00562648 0.00218151 0.000201476 0.000459757 0.000128226 0.000157591 0.000579496 -0.00600625 7.57378e-05 -0.00107881 7.21657e-05 2.4642e-05 -0.000155229 -0.000274193 -0.000268854 4.30136e-05 -3.52948e-05 3.15927e-05 9.25332e-05 0.000104761 -5.17054e-05 -2.86498e-05 3.79166e-05 -0.000171004 -0.000182951 4.31136e-05 -7.49563e-05 -3.44518e-05 
1792.35 0 -0.000140899 0.000582972 3.04544e-05 -2.31545e-05 -0.00511093 0.00223402 0.000179839 0.000435736 0.000133725 0.000172096 0.000386702 -0.00634032 6.14793e-05 -0.00109722 7.86069e-05 6.3837e-06 -0.000136975 -0.00027991 -0.000190153 4.68066e-05 -2.88669e-05 4.26008e-05 8.8598e-05 0.000111577 -5.01943e-05 -3.39055e-05 3.78824e-05 -0.000175339 -0.000177704 4.85282e-05 -5.55811e-05 -3.56449e-05 
1792.7 0 -0.000111575 0.000632328 3.23987e-05 -2.21663e-05 -0.00457808 0.00226877 0.000156586 0.000411311 0.000138286 0.00018405 0.000188609 -0.00663448 4.41554e-05 -0.00110562 8.28024e-05 -1.38053e-05 -0.000115796 -0.000280706 -0.000111586 5.08226e-05 -2.22802e-05 5.29141e-05 8.54798e-05 0.000115008 -4.66817e-05 -3.58045e-05 3.75724e-05 -0.00017675 -0.000174116 5.14573e-05 -3.63869e-05 -3.495e-05 
1793.05 0 -8.26075e-05 0.000675751 3.40065e-05 -2.17279e-05 -0.00402769 0.00228466 0.000136336 0.000387151 0.000140762 0.000195071 -1.1149e-05 -0.00688587 2.31645e-05 -0.00110581 8.6023e-05 -3.66531e-05 -9.32221e-05 -0.000274613 -3.50274e-05 5.34629e-05 -1.61862e-05 6.46963e-05 8.44837e-05 0.000114571 -4.20883e-05 -3.52035e-05 3.60832e-05 -0.00017677 -0.000171269 5.20886e-05 -1.76331e-05 -3.38763e-05 
1793.4 0 -5.41688e-05 0.000713181 3.62339e-05 -2.23227e-05 -0.00346396 0.00228339 0.000119813 0.000366184 0.000140989 0.000205889 -0.000207847 -0.00709 9.83898e-07 -0.00109801 8.91731e-05 -5.99238e-05 -7.35052e-05 -0.000261816 4.1188e-05 5.17427e-05 -9.88296e-06 7.71946e-05 8.6043e-05 0.000110263 -3.85062e-05 -3.31261e-05 3.22974e-05 -0.000177267 -0.000167757 5.02421e-05 -9.5105e-07 -3.33275e-05 
1793.75 0 -2.57095e-05 0.000745056 3.90971e-05 -2.28461e-05 -0.0028927 0.00226869 0.000103418 0.000350834 0.000139198 0.00021517 -0.000401379 -0.00724668 -1.94164e-05 -0.00108098 9.36616e-05 -8.03421e-05 -6.03594e-05 -0.00024601 0.000118286 4.49862e-05 -3.74315e-06 8.9509e-05 8.90105e-05 0.000102977 -3.58995e-05 -2.9479e-05 2.71363e-05 -0.000177561 -0.000162424 4.59999e-05 1.27606e-05 -3.32544e-05 
1794.1 0 2.84881e-06 0.000771019 4.17062e-05 -2.32364e-05 -0.00231805 0.00223827 8.19096e-05 0.000338988 0.000134867 0.000221307 -0.000594819 -0.00735741 -3.58619e-05 -0.00105486 9.82972e-05 -9.68894e-05 -5.33749e-05 -0.000230599 0.000196499 3.36657e-05 5.68485e-07 0.00010155 9.31699e-05 9.51569e-05 -3.41677e-05 -2.51573e-05 2.14204e-05 -0.000175473 -0.000154906 3.98009e-05 2.33188e-05 -3.42833e-05 
1794.45 0 3.22033e-05 0.000790101 4.38692e-05 -2.43388e-05 -0.001743 0.00218806 5.39966e-05 0.000325402 0.00012829 0.000223583 -0.000786039 -0.00742263 -4.70855e-05 -0.00102002 9.97363e-05 -0.00011011 -4.82647e-05 -0.000215251 0.000275754 2.11288e-05 1.72137e-06 0.000112762 9.69228e-05 8.85632e-05 -3.265e-05 -2.12808e-05 1.53733e-05 -0.000170944 -0.000145857 3.32392e-05 3.08648e-05 -3.83553e-05 
1794.8 0 6.19775e-05 0.000803559 4.53974e-05 -2.56501e-05 -0.00117095 0.00211909 2.23312e-05 0.000308618 0.000121393 0.000223743 -0.00097063 -0.00744283 -5.43767e-05 -0.000976674 9.90334e-05 -0.000120367 -4.35489e-05 -0.000197794 0.00035495 1.0836e-05 1.53195e-06 0.000122503 9.81648e-05 8.35626e-05 -3.00349e-05 -1.89276e-05 8.64054e-06 -0.000165944 -0.000135578 2.83493e-05 3.6457e-05 -4.49381e-05 
1795.15 0 9.09698e-05 0.000813928 4.67102e-05 -2.54781e-05 -0.000605829 0.00203459 -1.15347e-05 0.000289289 0.000112717 0.000221728 -0.00114508 -0.00742129 -5.9986e-05 -0.000927036 9.8984e-05 -0.000127712 -3.9181e-05 -0.000178676 0.000432696 1.89615e-06 2.45045e-06 0.000130259 9.68843e-05 7.93407e-05 -2.63593e-05 -1.8661e-05 1.22781e-06 -0.000161471 -0.000123482 2.37029e-05 4.13111e-05 -5.26783e-05 
1795.5 0 0.000118566 0.000821929 4.82723e-05 -2.39791e-05 -4.97379e-05 0.00193667 -4.58078e-05 0.000266343 9.99032e-05 0.000213825 -0.00130929 -0.00736284 -6.47222e-05 -0.000873095 9.84368e-05 -0.000133881 -3.45244e-05 -0.000159274 0.000508607 -7.7526e-06 4.25134e-06 0.000134712 9.38921e-05 7.46209e-05 -2.196e-05 -1.93651e-05 -5.08147e-06 -0.000156225 -0.000110713 1.68238e-05 4.61406e-05 -6.12966e-05 
1795.85 0 0.000145239 0.000826582 4.92408e-05 -2.2598e-05 0.000498526 0.00182435 -7.75641e-05 0.000238373 8.39155e-05 0.00019789 -0.00146503 -0.00726957 -6.98612e-05 -0.000814339 9.49014e-05 -0.000142768 -3.10194e-05 -0.000138773 0.000582981 -1.8084e-05 5.48935e-06 0.000136319 8.91388e-05 6.84276e-05 -1.84965e-05 -2.00308e-05 -8.98005e-06 -0.000149048 -9.95636e-05 7.90126e-06 5.12908e-05 -7.10161e-05 
1796.2 0 0.000172394 0.000827581 4.76632e-05 -2.16734e-05 0.00103969 0.00169777 -0.000106266 0.000206228 6.79836e-05 0.000177447 -0.00161121 -0.00713821 -7.63651e-05 -0.000749791 8.91521e-05 -0.000155376 -3.08964e-05 -0.000114671 0.000655577 -2.89642e-05 5.17879e-06 0.000136824 8.18222e-05 6.14456e-05 -1.71651e-05 -2.047e-05 -1.08166e-05 -0.000140342 -9.08881e-05 -4.54305e-07 5.67399e-05 -8.11288e-05 
1796.55 0 0.000200365 0.000824559 4.35033e-05 -2.0801e-05 0.00156935 0.00155765 -0.000133265 0.000172189 5.34843e-05 0.000155349 -0.00174519 -0.00696546 -8.2543e-05 -0.000679608 8.32278e-05 -0.000168303 -3.43184e-05 -8.6482e-05 0.000725394 -4.0374e-05 3.51578e-06 0.000137467 7.19106e-05 5.51723e-05 -1.6974e-05 -1.95588e-05 -1.23074e-05 -0.000130941 -8.28029e-05 -5.3723e-06 6.32843e-05 -9.0308e-05 
1796.9 0 0.000228693 0.00081533 3.83304e-05 -2.00341e-05 0.00208041 0.00140392 -0.000158616 0.000138295 3.90675e-05 0.000130919 -0.00186547 -0.00675405 -8.76004e-05 -0.000603973 7.72469e-05 -0.000179982 -3.87522e-05 -5.59069e-05 0.00079221 -5.14806e-05 2.29459e-06 0.000137749 5.99537e-05 4.88046e-05 -1.53932e-05 -1.73549e-05 -1.50743e-05 -0.000121951 -7.30461e-05 -6.77068e-06 7.12033e-05 -9.73629e-05 
1797.25 0 0.000255022 0.000799947 3.26755e-05 -1.89706e-05 0.00256876 0.00123613 -0.000180134 0.000105178 2.31139e-05 0.000105254 -0.00197159 -0.00650825 -9.24054e-05 -0.000521904 6.97649e-05 -0.000191148 -4.17415e-05 -2.61281e-05 0.000854945 -6.30794e-05 2.04692e-06 0.00013655 4.64876e-05 4.0396e-05 -1.02296e-05 -1.60832e-05 -1.97544e-05 -0.000112793 -6.13145e-05 -6.35991e-06 7.80972e-05 -0.000101275 
1797.6 0 0.000275965 0.000781034 2.81738e-05 -1.74918e-05 0.00303143 0.00105558 -0.000196793 7.26149e-05 5.95106e-06 7.95469e-05 -0.00206019 -0.00623177 -9.56148e-05 -0.000434186 5.91181e-05 -0.000201483 -4.39325e-05 2.634e-06 0.000909298 -7.78117e-05 2.8408e-06 0.000133517 3.3335e-05 3.01832e-05 -2.93551e-06 -1.56253e-05 -2.59965e-05 -0.000101442 -4.82088e-05 -5.58582e-06 8.06696e-05 -0.000101916 
1797.95 0 0.000291907 0.000759676 2.6324e-05 -1.68369e-05 0.00346809 0.000866631 -0.000210045 4.16157e-05 -9.92886e-06 5.284e-05 -0.00212815 -0.00592975 -9.41386e-05 -0.000345498 4.55986e-05 -0.000211631 -4.61684e-05 3.19843e-05 0.000951506 -9.54388e-05 4.87744e-06 0.000128719 2.21597e-05 2.07059e-05 3.47238e-06 -1.6115e-05 -3.13247e-05 -8.82827e-05 -3.41774e-05 -5.96868e-06 7.84065e-05 -9.96158e-05 
1798.3 0 0.000305792 0.000736989 2.51516e-05 -1.7133e-05 0.00387981 0.000674535 -0.000221166 1.41592e-05 -2.09646e-05 2.60653e-05 -0.00217599 -0.00560399 -8.68585e-05 -0.000260348 3.17605e-05 -0.000224284 -4.79936e-05 5.99861e-05 0.000982466 -0.000112504 6.99797e-06 0.000122531 1.40597e-05 1.37182e-05 9.58272e-06 -1.80966e-05 -3.37504e-05 -7.4786e-05 -2.06463e-05 -8.17103e-06 7.44936e-05 -9.6007e-05 
1798.65 0 0.000317108 0.000712447 2.29914e-05 -1.72221e-05 0.00426494 0.000482266 -0.000229998 -1.1476e-05 -2.65613e-05 2.6182e-06 -0.00220568 -0.00525476 -7.55514e-05 -0.000179458 1.91971e-05 -0.000239546 -5.03249e-05 8.47102e-05 0.0010054 -0.000126395 7.49699e-06 0.000116808 8.85049e-06 8.81503e-06 1.79077e-05 -2.04339e-05 -3.41156e-05 -6.16006e-05 -8.6862e-06 -1.07491e-05 7.05947e-05 -9.36073e-05 
1799 0 0.000323219 0.000684774 2.03797e-05 -1.62696e-05 0.00462058 0.000290864 -0.000236555 -3.82184e-05 -2.84337e-05 -1.58716e-05 -0.00221726 -0.00488221 -6.1173e-05 -0.000101446 7.50652e-06 -0.000253841 -5.32747e-05 0.000108648 0.00102214 -0.000137743 6.61585e-06 0.000112294 4.54848e-06 5.22208e-06 2.72344e-05 -2.28979e-05 -3.38444e-05 -4.96505e-05 1.57667e-06 -1.18474e-05 6.64457e-05 -9.28632e-05 
1799.35 0 0.000324739 0.00065411 1.78513e-05 -1.49047e-05 0.00494376 0.000102621 -0.00024153 -6.54459e-05 -2.78284e-05 -2.92318e-05 -0.00220878 -0.00448893 -4.22978e-05 -2.49238e-05 -2.85474e-06 -0.000265415 -5.51646e-05 0.000133571 0.00103193 -0.000147159 5.60824e-06 0.000109182 -4.41908e-08 2.96564e-06 3.57101e-05 -2.5152e-05 -3.33557e-05 -3.83536e-05 1.09522e-05 -1.12799e-05 6.25857e-05 -9.28882e-05 
1799.7 0 0.000323553 0.000621484 1.56128e-05 -1.46011e-05 0.00523458 -7.90233e-05 -0.000245626 -9.11353e-05 -2.59756e-05 -3.77695e-05 -0.00218227 -0.00408096 -1.8502e-05 5.1363e-05 -1.07175e-05 -0.000273804 -5.56074e-05 0.000158615 0.00103282 -0.00015335 5.06951e-06 0.000107096 -4.34371e-06 1.23762e-06 4.37429e-05 -2.71294e-05 -3.26391e-05 -2.64075e-05 2.15816e-05 -1.01774e-05 5.97301e-05 -9.35448e-05 
1800.05 0 0.000321063 0.000588454 1.32976e-05 -1.48706e-05 0.0054951 -0.00025559 -0.000248193 -0.000113042 -2.37713e-05 -4.24361e-05 -0.00214344 -0.00366096 7.26804e-06 0.000127718 -1.60622e-05 -0.000279007 -5.43189e-05 0.000181266 0.00102383 -0.000156012 5.03521e-06 0.000103854 -7.25728e-06 -1.87202e-06 5.00528e-05 -2.83585e-05 -3.20045e-05 -1.3758e-05 3.4089e-05 -9.69314e-06 5.68519e-05 -9.53165e-05 
1800.4 0 0.000318223 0.000554 1.02994e-05 -1.43451e-05 0.00572549 -0.000430516 -0.000247398 -0.000130155 -2.31521e-05 -4.30445e-05 -0.00209301 -0.00322792 3.18508e-05 0.000201085 -1.88468e-05 -0.000281673 -5.21866e-05 0.00019954 0.00100545 -0.000156853 5.62152e-06 9.84397e-05 -9.54629e-06 -6.08913e-06 5.36392e-05 -2.63585e-05 -3.2378e-05 -1.81086e-07 4.74828e-05 -9.76654e-06 5.2086e-05 -9.92707e-05 
1800.75 0 0.000314191 0.000515101 7.22854e-06 -1.30606e-05 0.00592548 -0.000603382 -0.000243293 -0.000143289 -2.46223e-05 -3.98116e-05 -0.00202783 -0.00278 5.43149e-05 0.000269923 -2.05131e-05 -0.000282492 -5.12059e-05 0.000213958 0.000979912 -0.000158296 6.71175e-06 9.12706e-05 -1.38704e-05 -8.92751e-06 5.56842e-05 -1.98318e-05 -3.31103e-05 1.46653e-05 6.0639e-05 -1.15098e-05 4.56035e-05 -0.000105072 
1801.1 0 0.000307361 0.000468905 4.61186e-06 -1.08668e-05 0.00609195 -0.000770056 -0.00023664 -0.000152175 -2.36289e-05 -3.32256e-05 -0.00194736 -0.00231476 7.53481e-05 0.000335186 -2.32034e-05 -0.000282055 -5.1962e-05 0.000225638 0.000948119 -0.000161378 6.7246e-06 8.40295e-05 -2.17774e-05 -8.66219e-06 5.75034e-05 -9.54596e-06 -3.27492e-05 3.02235e-05 7.3187e-05 -1.63478e-05 3.89337e-05 -0.000109593 
1801.45 0 0.00029668 0.000414246 2.58509e-06 -7.71019e-06 0.00621763 -0.000926502 -0.000228326 -0.00015706 -1.65008e-05 -2.35385e-05 -0.00185416 -0.00183243 9.57587e-05 0.000396738 -2.42347e-05 -0.000278543 -5.46421e-05 0.000234735 0.0009102 -0.000165503 4.00051e-06 7.75238e-05 -3.14141e-05 -4.7407e-06 5.87779e-05 1.51087e-06 -3.0252e-05 4.53943e-05 8.7111e-05 -2.3015e-05 3.38276e-05 -0.000110284 
1801.8 0 0.000282984 0.000353784 5.32821e-07 -4.65855e-06 0.00629531 -0.00106993 -0.000218813 -0.000157793 -7.45083e-06 -1.22263e-05 -0.00174948 -0.00133876 0.000117239 0.000453829 -2.02342e-05 -0.000269847 -5.90172e-05 0.000241352 0.000865118 -0.000170494 -1.73299e-06 6.96595e-05 -4.11456e-05 9.40128e-07 5.86652e-05 1.05971e-05 -2.56879e-05 5.91063e-05 0.000103766 -2.82187e-05 3.18701e-05 -0.000108327 
1802.15 0 0.000267011 0.00029142 -2.30004e-06 -3.01932e-06 0.00632473 -0.00119728 -0.000207735 -0.000154701 -5.30604e-08 4.6197e-07 -0.00163491 -0.000842147 0.000141879 0.00050483 -1.46017e-05 -0.000256464 -6.36816e-05 0.000243784 0.000811435 -0.000173883 -8.3625e-06 5.8495e-05 -5.18735e-05 5.59089e-06 5.71356e-05 1.75929e-05 -2.03869e-05 7.11574e-05 0.000121424 -2.97104e-05 3.22279e-05 -0.000104218 
1802.5 0 0.000248486 0.000229101 -5.27687e-06 -2.45561e-06 0.00630943 -0.00130876 -0.000196121 -0.000151191 8.521e-06 1.43289e-05 -0.00151372 -0.000347871 0.00016738 0.00054777 -1.09791e-05 -0.000240149 -6.73308e-05 0.000240807 0.000751162 -0.000172047 -1.4388e-05 4.33805e-05 -6.37824e-05 8.87943e-06 5.31399e-05 2.3902e-05 -1.53825e-05 8.16058e-05 0.000137907 -2.75329e-05 3.23895e-05 -9.79594e-05 
1802.85 0 0.000229107 0.000166529 -7.50843e-06 -1.7359e-06 0.00625069 -0.00140679 -0.000184212 -0.000149737 1.92326e-05 2.82871e-05 -0.00138805 0.000139844 0.000188689 0.000582037 -8.23489e-06 -0.000222716 -7.0262e-05 0.000234838 0.000688339 -0.000165375 -1.95516e-05 2.37924e-05 -7.53888e-05 1.19108e-05 4.53285e-05 2.94106e-05 -1.08094e-05 9.03022e-05 0.00015122 -2.29513e-05 3.18423e-05 -8.96437e-05 
1803.2 0 0.000210461 0.000103611 -9.39889e-06 -1.19165e-06 0.00615012 -0.00149198 -0.000171017 -0.000149828 2.75158e-05 4.28933e-05 -0.00126052 0.000616957 0.000204764 0.000610745 -6.98634e-06 -0.000205652 -7.37587e-05 0.000227082 0.000627057 -0.000156341 -2.29742e-05 1.12808e-06 -8.54227e-05 1.42566e-05 3.50807e-05 3.15947e-05 -6.91844e-06 9.70116e-05 0.000158997 -1.68967e-05 3.16608e-05 -7.86355e-05 
1803.55 0 0.000191806 4.22469e-05 -1.08443e-05 -4.67648e-07 0.00601035 -0.00156459 -0.000157592 -0.000150391 3.40156e-05 5.95284e-05 -0.00113426 0.0010801 0.000217371 0.000640309 -1.10264e-05 -0.000189319 -7.82248e-05 0.000216901 0.000567282 -0.000144948 -2.5283e-05 -2.18937e-05 -9.36857e-05 1.51269e-05 2.40107e-05 2.98904e-05 -4.17187e-06 0.000102415 0.000160116 -1.06704e-05 3.19261e-05 -6.40578e-05 
1803.9 0 0.000174211 -1.68351e-05 -1.10054e-05 1.21462e-06 0.00583296 -0.00162575 -0.00014355 -0.000149802 4.33367e-05 7.73882e-05 -0.00101092 0.00152504 0.000225943 0.000672283 -1.9019e-05 -0.000175085 -8.34332e-05 0.000206342 0.000504742 -0.000131926 -2.80634e-05 -4.2958e-05 -9.86303e-05 1.39445e-05 1.32796e-05 2.60741e-05 -2.0066e-06 0.000107667 0.000155446 -5.25094e-06 3.26935e-05 -4.84295e-05 
1804.25 0 0.000159796 -7.26345e-05 -1.00138e-05 2.4927e-06 0.00562045 -0.0016787 -0.000127551 -0.000144118 5.59703e-05 9.6631e-05 -0.000891181 0.0019471 0.000230437 0.00070258 -2.85488e-05 -0.000163804 -9.22536e-05 0.000196442 0.000437089 -0.000119763 -2.98401e-05 -5.99937e-05 -0.000100904 1.04603e-05 4.33831e-06 2.0007e-05 4.0049e-07 0.000112271 0.000146806 -9.76483e-07 3.36295e-05 -3.47582e-05 
1804.6 0 0.000147146 -0.000122377 -8.8143e-06 2.12925e-06 0.00537741 -0.00172758 -0.000111761 -0.000131623 7.14111e-05 0.000117879 -0.000771197 0.00234345 0.000232454 0.000727956 -3.80735e-05 -0.000153491 -0.000106121 0.000183173 0.000364009 -0.000106464 -2.91485e-05 -7.18698e-05 -0.000101458 6.29985e-06 -2.03325e-06 1.18959e-05 2.65218e-06 0.000114434 0.000137048 1.98536e-06 3.42008e-05 -2.23311e-05 
1804.95 0 0.000133714 -0.000165808 -8.26982e-06 1.29384e-06 0.00510908 -0.00177189 -9.64812e-05 -0.000113308 8.92269e-05 0.000139772 -0.000646819 0.00271255 0.000229924 0.00074552 -4.53597e-05 -0.000142401 -0.000120574 0.000165281 0.000285323 -8.90513e-05 -2.76449e-05 -8.05593e-05 -0.000100575 2.59514e-06 -5.80312e-06 5.36052e-06 3.60556e-06 0.000113383 0.000128564 4.35834e-06 3.49389e-05 -1.10413e-05 
1805.3 0 0.000118652 -0.000205792 -9.00001e-06 1.26155e-06 0.00481989 -0.00180878 -7.75125e-05 -8.88628e-05 0.000108072 0.000160138 -0.000519415 0.00305393 0.000220468 0.000752926 -4.97935e-05 -0.000131818 -0.000130983 0.00014399 0.000204478 -7.01464e-05 -2.76288e-05 -8.79496e-05 -9.88268e-05 -2.00741e-06 -8.58682e-06 2.56878e-06 2.14401e-06 0.000109878 0.000120729 7.4232e-06 3.64365e-05 -7.21228e-07 
1805.65 0 0.000101871 -0.000244717 -1.02113e-05 2.33237e-06 0.0045114 -0.00183855 -5.17411e-05 -6.01736e-05 0.000126559 0.000178497 -0.000388468 0.0033677 0.000205058 0.000751633 -5.24539e-05 -0.00012489 -0.000136514 0.000118115 0.000126044 -5.29667e-05 -2.9309e-05 -9.34541e-05 -9.63016e-05 -8.86301e-06 -1.19343e-05 2.09234e-06 -6.89176e-07 0.000105401 0.000113481 1.15709e-05 3.7857e-05 9.13398e-06 
1806 0 8.37484e-05 -0.000283753 -1.1472e-05 3.59566e-06 0.00418498 -0.00185923 -1.98508e-05 -3.12021e-05 0.000145088 0.000196323 -0.00025076 0.00365264 0.000185132 0.00074423 -5.37661e-05 -0.000121945 -0.000138715 8.77138e-05 5.07347e-05 -3.92331e-05 -3.25571e-05 -9.77953e-05 -9.2346e-05 -1.65301e-05 -1.4335e-05 1.40556e-06 -3.34134e-06 0.000101531 0.000107094 1.67479e-05 3.90529e-05 1.83261e-05 
1806.35 0 6.32592e-05 -0.000322039 -1.30436e-05 3.42297e-06 0.00384317 -0.00186695 1.55056e-05 -3.47076e-06 0.000162008 0.000215516 -0.000107268 0.00390808 0.000164222 0.000730479 -5.14264e-05 -0.000118546 -0.000139847 5.50839e-05 -2.21628e-05 -2.98602e-05 -3.53439e-05 -0.000102006 -8.70594e-05 -2.29732e-05 -1.44243e-05 -1.48142e-06 -4.93103e-06 9.86807e-05 0.000100605 2.33748e-05 4.13416e-05 2.63842e-05 
1806.7 0 3.92307e-05 -0.000357306 -1.43752e-05 2.31812e-06 0.0034874 -0.00186143 5.11723e-05 2.4583e-05 0.000173607 0.000234769 3.94651e-05 0.00413484 0.000146083 0.000710191 -4.39156e-05 -0.000110895 -0.000140344 2.22402e-05 -9.0598e-05 -2.38547e-05 -3.45814e-05 -0.000105977 -8.15431e-05 -2.81612e-05 -1.3417e-05 -5.57576e-06 -5.00359e-06 9.52234e-05 9.35953e-05 3.03403e-05 4.5973e-05 3.24718e-05 
1807.05 0 1.24954e-05 -0.000389275 -1.47041e-05 1.97422e-06 0.00311848 -0.00184352 8.57961e-05 5.40558e-05 0.000179355 0.000251427 0.000189299 0.00432961 0.000132358 0.000685589 -3.3246e-05 -9.83226e-05 -0.000138339 -1.14656e-05 -0.000154168 -1.88089e-05 -3.13491e-05 -0.00010974 -7.5782e-05 -3.45514e-05 -1.32474e-05 -8.48995e-06 -3.75908e-06 9.06323e-05 8.69305e-05 3.47662e-05 5.14151e-05 3.74686e-05 
1807.4 0 -1.41641e-05 -0.000418165 -1.3625e-05 1.82332e-06 0.00274114 -0.00181142 0.000121645 8.26347e-05 0.000179416 0.000264293 0.000342473 0.00448875 0.000124453 0.000659162 -2.13279e-05 -8.05219e-05 -0.000133445 -4.83295e-05 -0.000213832 -1.30147e-05 -2.94593e-05 -0.000113691 -6.77562e-05 -4.28423e-05 -1.35992e-05 -1.17975e-05 -1.26635e-06 8.67907e-05 8.12231e-05 3.6437e-05 5.57215e-05 4.10553e-05 
1807.75 0 -3.93657e-05 -0.00044138 -1.11632e-05 3.27764e-08 0.00236133 -0.00176244 0.000158676 0.00010803 0.000173191 0.000271689 0.000495781 0.00461549 0.000122062 0.000633206 -1.22025e-05 -5.94591e-05 -0.000128446 -8.8733e-05 -0.000270482 -4.85809e-06 -2.95066e-05 -0.000118291 -5.9859e-05 -5.33295e-05 -1.31864e-05 -1.59366e-05 2.62002e-06 8.37897e-05 7.46156e-05 3.74395e-05 5.83643e-05 4.09561e-05 
1808.1 0 -6.28367e-05 -0.000458713 -9.17064e-06 -3.49248e-06 0.00198244 -0.00169718 0.000192483 0.000128894 0.000165421 0.000274899 0.000645556 0.00471399 0.00012194 0.000607579 -9.17268e-06 -3.82011e-05 -0.000124302 -0.000130986 -0.000326277 7.33996e-06 -3.08309e-05 -0.000121837 -5.67061e-05 -6.56763e-05 -1.33833e-05 -1.80804e-05 7.80266e-06 7.98121e-05 6.47743e-05 3.94848e-05 5.79775e-05 3.86256e-05 
1808.45 0 -8.36031e-05 -0.000473153 -8.02533e-06 -6.58952e-06 0.00160649 -0.0016179 0.00022085 0.000145498 0.00016002 0.000276572 0.000788961 0.00478578 0.000120261 0.000578693 -7.91094e-06 -1.65882e-05 -0.000120611 -0.000171356 -0.000380932 2.27417e-05 -3.2833e-05 -0.000122795 -5.84661e-05 -7.69129e-05 -1.36481e-05 -1.79499e-05 1.37703e-05 7.37806e-05 5.29149e-05 4.39861e-05 5.43522e-05 3.71852e-05 
1808.8 0 -0.000102456 -0.000486033 -6.93938e-06 -7.88551e-06 0.00123489 -0.00152688 0.000244107 0.000162095 0.000154656 0.000277246 0.000922365 0.00483233 0.000114708 0.000544907 -1.80109e-06 6.16644e-06 -0.000116722 -0.000206947 -0.000430579 3.93982e-05 -3.24413e-05 -0.00012189 -6.22739e-05 -8.52634e-05 -1.28184e-05 -1.77849e-05 2.0269e-05 6.65199e-05 4.0598e-05 5.10353e-05 4.85633e-05 3.81829e-05 
1809.15 0 -0.000119642 -0.000497099 -6.57082e-06 -7.23747e-06 0.000869287 -0.00142692 0.000262389 0.000181128 0.00014477 0.000277238 0.0010443 0.00485384 0.000106424 0.000509018 9.43586e-06 2.95289e-05 -0.000110275 -0.000236858 -0.00047413 5.74413e-05 -2.68925e-05 -0.000120109 -6.47572e-05 -9.14023e-05 -1.24148e-05 -1.87543e-05 2.56759e-05 6.02118e-05 2.77975e-05 5.77373e-05 4.13109e-05 4.13354e-05 
1809.5 0 -0.000133415 -0.000506369 -5.46387e-06 -5.04399e-06 0.000512401 -0.00131994 0.000276835 0.000201578 0.000128829 0.000276426 0.00115561 0.00485082 9.65507e-05 0.000472795 1.94859e-05 5.37119e-05 -9.87776e-05 -0.000260915 -0.000512935 7.76194e-05 -1.8038e-05 -0.000117747 -6.50607e-05 -9.65786e-05 -1.28602e-05 -2.07022e-05 2.76676e-05 5.58854e-05 1.57982e-05 6.10983e-05 3.26207e-05 4.74338e-05 
1809.85 0 -0.000143136 -0.000515157 -2.48702e-06 -2.22407e-06 0.000165879 -0.00120683 0.000289616 0.000221375 0.000110062 0.000274095 0.00125538 0.00482715 8.52215e-05 0.000435977 2.49084e-05 7.88627e-05 -8.22608e-05 -0.000280416 -0.000546807 9.6647e-05 -9.85004e-06 -0.000114732 -6.22048e-05 -0.000101275 -1.22049e-05 -2.38439e-05 2.63446e-05 5.17857e-05 6.21895e-06 6.16928e-05 2.17793e-05 5.67765e-05 
1810.2 0 -0.0001503 -0.000523797 1.19265e-06 1.02419e-06 -0.000173039 -0.00108823 0.000301698 0.000238366 9.18398e-05 0.000269495 0.00134085 0.00478505 7.3053e-05 0.000397369 2.57761e-05 0.000102836 -6.36227e-05 -0.000298376 -0.000574777 0.000111184 -4.03356e-06 -0.000110844 -5.53002e-05 -0.000104055 -9.57335e-06 -2.83393e-05 2.33604e-05 4.65692e-05 -1.53655e-06 6.0825e-05 8.36358e-06 6.59525e-05 
1810.55 0 -0.000156738 -0.000531192 3.72695e-06 4.68827e-06 -0.000508017 -0.00096484 0.000312785 0.000251472 7.73301e-05 0.000262421 0.00141103 0.00472176 6.11699e-05 0.000356943 2.26701e-05 0.000124321 -4.58943e-05 -0.00031742 -0.000595082 0.000120038 -3.98831e-07 -0.000106721 -4.64515e-05 -0.000102539 -6.64307e-06 -3.50372e-05 2.04703e-05 4.11846e-05 -9.13651e-06 5.83588e-05 -7.02086e-06 7.16217e-05 
1810.9 0 -0.000162274 -0.000534735 5.04903e-06 8.28254e-06 -0.000839177 -0.000838669 0.000321377 0.000259931 6.86842e-05 0.000252618 0.0014666 0.00463389 5.16841e-05 0.000317234 1.86023e-05 0.000144787 -3.06706e-05 -0.000339017 -0.000607263 0.00012381 1.85138e-06 -0.00010276 -3.8882e-05 -9.68511e-05 -6.04476e-06 -4.33556e-05 1.86148e-05 3.62622e-05 -1.876e-05 5.54022e-05 -2.19198e-05 7.29986e-05 
1811.25 0 -0.000165432 -0.000533551 7.11102e-06 1.23747e-05 -0.00116236 -0.000712511 0.000324829 0.000263498 6.38824e-05 0.00024205 0.00150805 0.0045206 4.48712e-05 0.000280402 1.63732e-05 0.000163627 -1.75802e-05 -0.000360988 -0.000614617 0.00012369 2.87449e-06 -9.8899e-05 -3.3643e-05 -8.9614e-05 -7.58376e-06 -5.03496e-05 1.79632e-05 3.12601e-05 -3.15742e-05 5.3717e-05 -3.46727e-05 7.05865e-05 
1811.6 0 -0.000166524 -0.000529315 1.02167e-05 1.76503e-05 -0.00147356 -0.000588792 0.000321595 0.000265074 6.08153e-05 0.000234407 0.00153587 0.00438462 4.06006e-05 0.000245996 1.57195e-05 0.000180764 -5.74926e-06 -0.000380275 -0.000619812 0.000120268 3.07897e-06 -9.3825e-05 -3.11307e-05 -8.07542e-05 -8.63191e-06 -5.44526e-05 1.8966e-05 2.66253e-05 -4.79375e-05 5.41229e-05 -4.53385e-05 6.58189e-05 
1811.95 0 -0.000166778 -0.000523631 1.20423e-05 2.33862e-05 -0.0017717 -0.000467326 0.000312559 0.000265766 5.90857e-05 0.000228987 0.00155312 0.00422903 4.0368e-05 0.000210819 1.75278e-05 0.000198621 5.39673e-06 -0.00039722 -0.000624366 0.000115284 3.6406e-06 -8.47997e-05 -3.09502e-05 -6.96143e-05 -8.28599e-06 -5.65381e-05 2.18758e-05 2.25868e-05 -6.59688e-05 5.58444e-05 -5.32498e-05 6.06633e-05 
1812.3 0 -0.000166765 -0.000516565 1.18151e-05 2.82825e-05 -0.00205478 -0.000344973 0.000299409 0.000264272 5.52815e-05 0.000222723 0.00156167 0.0040559 4.50987e-05 0.000171583 2.1342e-05 0.000218976 1.46755e-05 -0.000409806 -0.000628838 0.000112606 6.22143e-06 -7.23118e-05 -3.26603e-05 -5.7798e-05 -7.58917e-06 -5.7476e-05 2.60043e-05 1.92052e-05 -8.21383e-05 5.69255e-05 -5.84052e-05 5.59421e-05 
1812.65 0 -0.000165553 -0.000507551 1.0879e-05 3.2009e-05 -0.00232053 -0.000222063 0.000280979 0.000262716 4.77263e-05 0.000213285 0.00155891 0.00386795 5.23834e-05 0.000129199 2.25803e-05 0.000242438 2.099e-05 -0.000415677 -0.000630763 0.000115173 1.04982e-05 -5.92159e-05 -3.67095e-05 -4.62609e-05 -8.33097e-06 -5.68992e-05 3.02298e-05 1.54478e-05 -9.49986e-05 5.5832e-05 -6.2404e-05 5.33451e-05 
1813 0 -0.000161948 -0.000496349 9.51069e-06 3.57629e-05 -0.00256954 -0.000103331 0.000256805 0.000263415 3.81042e-05 0.000199539 0.00154375 0.00366734 5.88541e-05 8.77668e-05 1.92408e-05 0.000267564 2.60792e-05 -0.000417941 -0.00062771 0.000122022 1.54877e-05 -4.68591e-05 -4.20651e-05 -3.39865e-05 -9.76237e-06 -5.39806e-05 3.3235e-05 9.73863e-06 -0.000104775 5.39199e-05 -6.56244e-05 5.49911e-05 
1813.35 0 -0.000157163 -0.000484187 7.62113e-06 3.99996e-05 -0.00280365 9.38135e-06 0.000228617 0.000265142 2.71708e-05 0.000183642 0.00151904 0.00345446 6.40798e-05 4.89205e-05 1.14224e-05 0.000291161 3.19479e-05 -0.000421231 -0.000620103 0.000130827 2.1559e-05 -3.52897e-05 -4.72329e-05 -2.11602e-05 -1.09484e-05 -4.8771e-05 3.42138e-05 2.8118e-06 -0.000112939 5.16386e-05 -6.75245e-05 6.06966e-05 
1813.7 0 -0.000153193 -0.000473086 6.18708e-06 4.30708e-05 -0.00302379 0.000117608 0.000197783 0.000264587 1.69942e-05 0.000170539 0.00148893 0.00322913 6.93866e-05 1.27246e-05 -5.30517e-07 0.000313416 3.99975e-05 -0.000425821 -0.000608431 0.000141262 2.80282e-05 -2.3533e-05 -5.13304e-05 -8.40887e-06 -1.26596e-05 -4.26183e-05 3.36171e-05 -3.7549e-06 -0.000121237 4.72735e-05 -6.89655e-05 6.88887e-05 
1814.05 0 -0.000151123 -0.000462428 6.20203e-06 4.44815e-05 -0.0032299 0.000222946 0.000164049 0.000260726 8.55569e-06 0.000160327 0.00145385 0.00299177 7.52412e-05 -1.82317e-05 -1.47718e-05 0.000337494 5.03671e-05 -0.000426192 -0.000595178 0.000153376 3.32433e-05 -1.04098e-05 -5.35271e-05 4.61189e-06 -1.47066e-05 -3.81717e-05 3.29185e-05 -8.98043e-06 -0.000128984 4.00988e-05 -6.94929e-05 7.8245e-05 
1814.4 0 -0.000150121 -0.000448667 6.67872e-06 4.56054e-05 -0.00342249 0.000323748 0.000128123 0.000257975 6.70258e-07 0.000148388 0.00141143 0.00274246 8.10153e-05 -4.45341e-05 -2.95069e-05 0.000363204 6.20719e-05 -0.000420984 -0.000584927 0.000165726 3.57795e-05 3.67016e-06 -5.30072e-05 1.71937e-05 -1.75203e-05 -3.66019e-05 3.34609e-05 -1.31245e-05 -0.000135154 3.13995e-05 -6.71338e-05 8.79672e-05 
1814.75 0 -0.000148517 -0.000429272 6.06487e-06 4.70007e-05 -0.00360057 0.0004189 9.27589e-05 0.000258846 -8.17632e-06 0.000133631 0.00136186 0.00247905 8.48586e-05 -7.05119e-05 -4.31148e-05 0.000387287 7.41815e-05 -0.000416364 -0.000579136 0.0001777 3.62098e-05 1.82332e-05 -4.8572e-05 2.742e-05 -2.11868e-05 -3.60417e-05 3.42703e-05 -1.72507e-05 -0.000139766 2.16408e-05 -6.23042e-05 9.70654e-05 
1815.1 0 -0.00014637 -0.000404172 3.85108e-06 4.76374e-05 -0.00375831 0.000509433 5.9284e-05 0.000259936 -1.95388e-05 0.000118967 0.00130595 0.00219997 8.49747e-05 -9.87404e-05 -5.59355e-05 0.000409155 8.55007e-05 -0.000415376 -0.000574443 0.000190195 3.47469e-05 3.35305e-05 -3.93484e-05 3.49269e-05 -2.50654e-05 -3.44333e-05 3.45958e-05 -2.10181e-05 -0.000143204 9.4814e-06 -5.71648e-05 0.000103777 
1815.45 0 -0.000143585 -0.000374896 3.42526e-07 4.6633e-05 -0.00389053 0.000593922 2.63301e-05 0.000257816 -3.24751e-05 0.000106186 0.00124389 0.00191068 7.94568e-05 -0.00012827 -6.98364e-05 0.000430032 9.51436e-05 -0.0004169 -0.000567504 0.000201209 2.95332e-05 5.00508e-05 -2.73741e-05 4.03841e-05 -2.92396e-05 -3.17068e-05 3.48572e-05 -2.36819e-05 -0.000145641 -4.19009e-06 -5.25613e-05 0.00010683 
1815.8 0 -0.000139544 -0.000343919 -2.49919e-06 4.4392e-05 -0.00399951 0.000670332 -7.12486e-06 0.00025093 -4.4986e-05 9.46798e-05 0.00117818 0.00161741 6.94639e-05 -0.0001567 -8.39832e-05 0.000450715 0.000103213 -0.000419643 -0.000558874 0.000205848 2.01123e-05 6.829e-05 -1.52162e-05 4.46013e-05 -3.38882e-05 -2.80243e-05 3.50387e-05 -2.62373e-05 -0.000145905 -1.67871e-05 -4.81983e-05 0.000107701 
1816.15 0 -0.000133876 -0.000312863 -3.15711e-06 4.15209e-05 -0.00408777 0.000739467 -4.08573e-05 0.000238842 -5.70814e-05 8.22272e-05 0.00111098 0.00132047 5.90865e-05 -0.000183488 -9.57973e-05 0.000470097 0.0001097 -0.000421962 -0.000550319 0.000204994 7.03362e-06 8.719e-05 -2.91393e-06 4.80575e-05 -3.78325e-05 -2.53215e-05 3.67165e-05 -3.03052e-05 -0.00014366 -2.72117e-05 -4.34667e-05 0.000107251 
1816.5 0 -0.000127562 -0.000279851 -3.8199e-06 3.79528e-05 -0.00415432 0.000801905 -7.36612e-05 0.000223024 -6.97133e-05 6.79241e-05 0.00104127 0.00102054 4.94134e-05 -0.00020798 -0.000104631 0.000486626 0.000113318 -0.000423423 -0.000541945 0.000203538 -7.93367e-06 0.000105926 9.74825e-06 5.08101e-05 -4.02069e-05 -2.51811e-05 4.01192e-05 -3.56439e-05 -0.000139325 -3.39225e-05 -3.93595e-05 0.000104759 
1816.85 0 -0.000122477 -0.000242948 -6.0471e-06 3.41084e-05 -0.00419875 0.000856248 -0.000106435 0.00020439 -8.32399e-05 5.12951e-05 0.000968702 0.000718413 3.77624e-05 -0.000231562 -0.000111795 0.000500602 0.000113951 -0.000424309 -0.000534372 0.000202565 -2.18772e-05 0.000123274 2.15291e-05 5.28001e-05 -4.20392e-05 -2.54749e-05 4.25486e-05 -4.13644e-05 -0.000132448 -3.62008e-05 -3.68489e-05 0.00010008 
1817.2 0 -0.00011794 -0.000203708 -9.02763e-06 2.96908e-05 -0.00421929 0.000902804 -0.000139799 0.000184003 -9.51472e-05 3.15671e-05 0.000895365 0.000413738 2.49551e-05 -0.000260063 -0.00011574 0.000509759 0.000114681 -0.000425024 -0.000526582 0.00019917 -3.39152e-05 0.000138026 3.19536e-05 5.45315e-05 -4.44769e-05 -2.38719e-05 4.2212e-05 -4.76619e-05 -0.000123526 -3.38885e-05 -3.57247e-05 9.50296e-05 
1817.55 0 -0.000112455 -0.000165107 -1.07139e-05 2.42481e-05 -0.00421294 0.000943586 -0.000171861 0.000162697 -0.000105242 9.02535e-06 0.000820683 0.000109063 1.42861e-05 -0.000297106 -0.000112781 0.000511089 0.000117661 -0.000425061 -0.000514349 0.000193941 -4.27954e-05 0.000149813 4.30336e-05 5.73231e-05 -4.74207e-05 -2.0211e-05 4.01471e-05 -5.437e-05 -0.000113103 -2.73313e-05 -3.6003e-05 9.05605e-05 
1817.9 0 -0.00010532 -0.000129447 -1.05024e-05 1.82838e-05 -0.00418037 0.000977153 -0.000202187 0.000142455 -0.000116206 -1.59461e-05 0.000742322 -0.000190081 4.5578e-06 -0.000340267 -0.000104919 0.000504629 0.000122167 -0.000423421 -0.000494693 0.000189476 -4.72719e-05 0.000157948 5.49469e-05 6.19117e-05 -5.06454e-05 -1.65763e-05 3.8187e-05 -6.12412e-05 -0.000102528 -1.89196e-05 -3.6795e-05 8.55149e-05 
1818.25 0 -9.6957e-05 -9.64735e-05 -9.29493e-06 1.29806e-05 -0.00412643 0.00100215 -0.000231016 0.00012599 -0.000128804 -4.26238e-05 0.000661907 -0.00048091 -7.18275e-06 -0.000386189 -9.62001e-05 0.000490375 0.000127956 -0.000420131 -0.000469178 0.000184561 -4.87957e-05 0.000163969 6.69977e-05 6.64585e-05 -5.33698e-05 -1.52832e-05 3.68248e-05 -6.84897e-05 -9.32722e-05 -9.78263e-06 -3.64209e-05 7.97509e-05 
1818.6 0 -8.85635e-05 -6.39066e-05 -8.18888e-06 8.35948e-06 -0.0040545 0.00102005 -0.000256393 0.000114418 -0.000142574 -6.74118e-05 0.000582215 -0.000765669 -2.03277e-05 -0.000433964 -8.62407e-05 0.000469278 0.000135241 -0.000415275 -0.000438869 0.000177516 -4.88065e-05 0.00016897 7.9656e-05 6.92282e-05 -5.38067e-05 -1.6519e-05 3.55389e-05 -7.58239e-05 -8.49335e-05 8.13872e-07 -3.58562e-05 7.38303e-05 
1818.95 0 -8.11072e-05 -2.98483e-05 -7.42518e-06 4.17136e-06 -0.00396538 0.00103241 -0.000276543 0.000106211 -0.000156546 -8.81416e-05 0.000506563 -0.00104608 -3.37369e-05 -0.000480781 -7.39324e-05 0.000444906 0.000143422 -0.000409406 -0.000402778 0.000170361 -4.68067e-05 0.000171912 9.32241e-05 7.24494e-05 -4.99272e-05 -1.79043e-05 3.3752e-05 -8.34435e-05 -7.73342e-05 1.15171e-05 -3.64366e-05 6.80492e-05 
1819.3 0 -7.71349e-05 5.75158e-06 -6.55942e-06 1.72689e-06 -0.00385997 0.00104135 -0.000290922 9.7546e-05 -0.00016749 -0.000106047 0.000437169 -0.0013215 -4.83366e-05 -0.000524795 -6.05678e-05 0.000417936 0.000150116 -0.000402923 -0.000360841 0.000164544 -4.2474e-05 0.000173037 0.00010821 7.66357e-05 -4.08831e-05 -1.72075e-05 3.0901e-05 -9.09724e-05 -7.09887e-05 1.96576e-05 -3.6693e-05 6.23129e-05 
1819.65 0 -7.83093e-05 4.16987e-05 -6.20287e-06 8.22489e-07 -0.00373768 0.00104879 -0.000301041 8.6329e-05 -0.000174091 -0.000120848 0.000375082 -0.00159056 -6.44719e-05 -0.000565668 -4.63617e-05 0.000386736 0.000153177 -0.000396077 -0.000311522 0.000158281 -3.77954e-05 0.000173751 0.000124678 7.97203e-05 -3.00232e-05 -1.40855e-05 2.77828e-05 -9.76869e-05 -6.55582e-05 2.35407e-05 -3.60817e-05 5.52133e-05 
1820 0 -8.36584e-05 7.71445e-05 -8.3351e-06 1.33632e-07 -0.00359552 0.00105779 -0.000308803 7.20186e-05 -0.000179507 -0.000133374 0.000321064 -0.00185189 -8.0372e-05 -0.000601397 -3.06757e-05 0.000352363 0.000154663 -0.000388652 -0.000255243 0.000149418 -3.61805e-05 0.000174323 0.000140054 8.14445e-05 -2.07975e-05 -8.88479e-06 2.47948e-05 -0.000103521 -5.98768e-05 2.48233e-05 -3.40519e-05 4.5342e-05 
1820.35 0 -9.01438e-05 0.000111459 -1.2219e-05 -8.42141e-07 -0.00343119 0.00107117 -0.000314028 5.55495e-05 -0.000186011 -0.000144718 0.000272355 -0.00210181 -9.38054e-05 -0.00063195 -1.59587e-05 0.000316057 0.000156555 -0.000377964 -0.000195061 0.000138603 -3.74091e-05 0.000173622 0.000150835 8.14841e-05 -1.52646e-05 -2.59635e-06 2.15567e-05 -0.00010767 -5.43292e-05 2.6977e-05 -3.02246e-05 3.25668e-05 
1820.7 0 -9.51189e-05 0.000143598 -1.58834e-05 -1.71162e-06 -0.0032466 0.00109125 -0.000315445 3.85327e-05 -0.00019192 -0.000154346 0.000224082 -0.00233522 -0.000104752 -0.000658477 -6.1038e-06 0.000280399 0.000158063 -0.000362858 -0.000132256 0.000128436 -3.95554e-05 0.000172111 0.000156286 8.00688e-05 -1.2945e-05 4.65788e-06 1.83314e-05 -0.000110763 -4.97084e-05 3.01468e-05 -2.57847e-05 1.88654e-05 
1821.05 0 -9.90344e-05 0.000171766 -1.88465e-05 -1.57783e-06 -0.00304539 0.00111695 -0.000312044 2.06952e-05 -0.000195307 -0.000163223 0.000172007 -0.00254985 -0.000114431 -0.000680709 -7.72471e-07 0.00024559 0.000158323 -0.000344315 -6.77187e-05 0.000120006 -4.18575e-05 0.000171231 0.000158212 7.63241e-05 -1.2304e-05 1.20982e-05 1.44489e-05 -0.000113612 -4.57317e-05 3.37622e-05 -2.20741e-05 5.90246e-06 
1821.4 0 -0.000101814 0.000195893 -2.00707e-05 5.13756e-07 -0.00283173 0.00114491 -0.000305601 1.82296e-06 -0.000196869 -0.000170271 0.000115087 -0.0027443 -0.000123864 -0.000698256 3.16215e-06 0.000209226 0.000156806 -0.000323632 -4.45557e-07 0.000111947 -4.35196e-05 0.00017153 0.000156951 7.05234e-05 -1.34612e-05 1.78699e-05 9.22162e-06 -0.000115862 -4.13741e-05 3.87697e-05 -2.0781e-05 -6.43421e-06 
1821.75 0 -0.000102256 0.000216914 -1.91554e-05 3.99138e-06 -0.00260955 0.00117381 -0.000296967 -1.84204e-05 -0.000198437 -0.000174152 5.34761e-05 -0.00291881 -0.000133767 -0.000710127 6.08603e-06 0.000172443 0.000154882 -0.00030157 7.15922e-05 0.000101752 -4.36262e-05 0.000172736 0.000152429 6.5443e-05 -1.67557e-05 2.1789e-05 3.07826e-06 -0.000117074 -3.53541e-05 4.49876e-05 -2.09264e-05 -1.83497e-05 
1822.1 0 -9.9216e-05 0.000235597 -1.70735e-05 7.72433e-06 -0.00237984 0.0012036 -0.000283711 -4.19409e-05 -0.000200736 -0.00017629 -1.47393e-05 -0.00307517 -0.000143975 -0.000713908 5.76232e-06 0.000138684 0.000153137 -0.000278275 0.000147419 8.8919e-05 -4.19813e-05 0.000175058 0.00014474 6.18584e-05 -2.09982e-05 2.50339e-05 -3.44192e-06 -0.000116795 -2.65354e-05 5.03141e-05 -2.05063e-05 -3.04878e-05 
1822.45 0 -9.1379e-05 0.000251245 -1.4849e-05 1.10372e-05 -0.00214238 0.0012309 -0.000266063 -6.93947e-05 -0.000203001 -0.000177834 -9.15846e-05 -0.00321345 -0.000153345 -0.000707546 6.68579e-07 0.000108776 0.000149959 -0.000251007 0.000222959 7.40195e-05 -3.86027e-05 0.000176448 0.000133872 5.94959e-05 -2.60832e-05 2.71446e-05 -9.00953e-06 -0.000114291 -1.41262e-05 5.35815e-05 -2.034e-05 -4.24135e-05 
1822.8 0 -7.84902e-05 0.000263929 -1.31487e-05 1.27445e-05 -0.00190076 0.00125149 -0.00024805 -9.60193e-05 -0.000204789 -0.000177625 -0.000174303 -0.00333259 -0.000160043 -0.000691153 -8.30793e-06 8.2661e-05 0.000145933 -0.000220209 0.00029527 5.77943e-05 -3.2717e-05 0.000175235 0.00012081 5.98974e-05 -3.13321e-05 2.76204e-05 -1.30197e-05 -0.000109969 9.22881e-08 5.42054e-05 -2.001e-05 -5.21718e-05 
1823.15 0 -6.32446e-05 0.000274716 -1.21411e-05 1.25497e-05 -0.00165708 0.00126389 -0.000231092 -0.000121399 -0.00020542 -0.000174491 -0.000259238 -0.00343657 -0.000162084 -0.000665605 -2.02614e-05 6.03029e-05 0.000143204 -0.000190986 0.000364776 4.17449e-05 -2.5058e-05 0.00017293 0.000106995 6.24846e-05 -3.54193e-05 2.77519e-05 -1.6068e-05 -0.000105611 1.56361e-05 5.13316e-05 -1.64753e-05 -5.90011e-05 
1823.5 0 -4.77272e-05 0.000284464 -1.18863e-05 1.19342e-05 -0.00140839 0.00126834 -0.000212504 -0.000150377 -0.000202889 -0.000167459 -0.00034451 -0.00352638 -0.000160474 -0.000630257 -3.42462e-05 4.01446e-05 0.00013895 -0.000164385 0.000431649 2.75193e-05 -1.70873e-05 0.000168751 9.44536e-05 6.41473e-05 -3.81043e-05 2.83719e-05 -1.85955e-05 -0.000101106 3.29439e-05 4.56897e-05 -9.35538e-06 -6.37283e-05 
1823.85 0 -3.23185e-05 0.00029322 -1.17185e-05 1.18054e-05 -0.00115691 0.00126689 -0.000193192 -0.000184262 -0.000197135 -0.000155298 -0.000430246 -0.00359819 -0.000157911 -0.000584839 -4.8377e-05 2.13331e-05 0.000127884 -0.000137218 0.000493084 1.32683e-05 -9.39758e-06 0.000160993 8.40257e-05 6.32619e-05 -3.92443e-05 3.02247e-05 -2.19465e-05 -9.48108e-05 5.15523e-05 3.80066e-05 5.92357e-08 -6.82719e-05 
1824.2 0 -1.78608e-05 0.000300177 -1.03837e-05 1.16929e-05 -0.000906855 0.00126111 -0.000176447 -0.000220549 -0.000188612 -0.000138384 -0.000518347 -0.00365309 -0.000154081 -0.000531385 -6.26867e-05 6.84998e-06 0.000110296 -0.000107326 0.000546603 -4.24335e-06 -3.6954e-06 0.000149768 7.36682e-05 5.89124e-05 -3.92422e-05 3.29318e-05 -2.60807e-05 -8.59886e-05 7.05754e-05 2.90369e-05 1.04527e-05 -7.25156e-05 
1824.55 0 -5.07877e-06 0.000307171 -9.03144e-06 1.08585e-05 -0.000658595 0.00125035 -0.000163775 -0.000256336 -0.000177353 -0.000120406 -0.000610148 -0.00369386 -0.000145729 -0.000474154 -7.84425e-05 2.85486e-07 8.97868e-05 -7.66627e-05 0.000591811 -2.62293e-05 -7.99454e-07 0.000135148 6.22864e-05 5.12703e-05 -3.95555e-05 3.51129e-05 -2.89169e-05 -7.5556e-05 8.82639e-05 2.11379e-05 1.94982e-05 -7.49283e-05 
1824.9 0 6.82781e-06 0.000316102 -9.01219e-06 8.48441e-06 -0.000410749 0.00123341 -0.00015393 -0.000289256 -0.000164383 -0.000106235 -0.000705453 -0.00372211 -0.000130942 -0.00041565 -9.68978e-05 -8.1423e-07 6.98517e-05 -4.79513e-05 0.000629742 -5.08787e-05 9.37482e-07 0.000118168 5.00204e-05 4.17526e-05 -4.01064e-05 3.79639e-05 -2.97289e-05 -6.49061e-05 0.0001023 1.58657e-05 2.5417e-05 -7.58461e-05 
1825.25 0 1.94356e-05 0.000326704 -9.59922e-06 5.52026e-06 -0.000160212 0.00120949 -0.000144213 -0.000319043 -0.000150338 -9.65591e-05 -0.000803271 -0.00373706 -0.000111725 -0.000355552 -0.0001162 -9.8094e-07 4.9728e-05 -2.32623e-05 0.000661496 -7.52531e-05 3.31442e-06 0.000101459 3.72521e-05 3.02731e-05 -3.87256e-05 4.2233e-05 -2.90786e-05 -5.55939e-05 0.000112318 1.2295e-05 2.72035e-05 -7.64039e-05 
1825.6 0 3.23288e-05 0.000336874 -9.54813e-06 3.71202e-06 9.31762e-05 0.00117804 -0.000133961 -0.000345757 -0.000135131 -9.05854e-05 -0.000901992 -0.00373607 -9.09403e-05 -0.000294167 -0.000133789 -4.35199e-07 2.74898e-05 -3.10115e-06 0.000687346 -9.86139e-05 5.17935e-06 8.48218e-05 2.39312e-05 1.77614e-05 -3.42594e-05 4.77781e-05 -2.71405e-05 -4.73201e-05 0.000120341 8.78775e-06 2.35939e-05 -7.7509e-05 
1825.95 0 4.47499e-05 0.000344215 -8.3169e-06 3.17791e-06 0.000345859 0.00113804 -0.000121684 -0.000369428 -0.000117846 -8.92357e-05 -0.00100061 -0.00371965 -6.85564e-05 -0.000231191 -0.000149158 2.66406e-07 4.3132e-06 1.36058e-05 0.000707283 -0.000122107 5.58869e-06 6.7373e-05 1.07976e-05 7.96938e-06 -2.85851e-05 5.28487e-05 -2.4426e-05 -3.98615e-05 0.000126396 5.60416e-06 1.55613e-05 -7.84926e-05 
1826.3 0 5.76464e-05 0.000350807 -6.34002e-06 3.36919e-06 0.000594481 0.00108788 -0.000105461 -0.000393296 -9.86286e-05 -9.21327e-05 -0.00109995 -0.00369056 -4.32316e-05 -0.00016631 -0.00016186 -4.48261e-07 -2.06694e-05 2.91195e-05 0.00071969 -0.000145866 5.395e-06 5.06989e-05 -6.31079e-07 2.85496e-06 -2.47852e-05 5.49981e-05 -2.11465e-05 -3.34752e-05 0.000130531 3.63189e-06 6.41816e-06 -7.88956e-05 
1826.65 0 7.37196e-05 0.00035948 -4.89537e-06 2.69674e-06 0.000838381 0.00102502 -8.72711e-05 -0.000418837 -7.69781e-05 -9.76e-05 -0.00119827 -0.0036517 -1.4874e-05 -0.000100736 -0.000171727 -1.36852e-06 -4.98916e-05 4.54626e-05 0.000722614 -0.000168502 5.6746e-06 3.44485e-05 -1.00358e-05 1.34617e-06 -2.35988e-05 5.50022e-05 -1.74583e-05 -2.75613e-05 0.000134854 2.83403e-06 -1.80853e-06 -7.90951e-05 
1827 0 9.27923e-05 0.000369244 -4.6114e-06 8.02424e-07 0.00108171 0.000950164 -7.26848e-05 -0.000442755 -5.11104e-05 -0.000105312 -0.00129287 -0.00360183 1.54315e-05 -3.70468e-05 -0.000176772 -1.26049e-06 -8.07528e-05 6.21064e-05 0.000716398 -0.000188911 5.78168e-06 1.70794e-05 -1.78594e-05 2.82681e-06 -2.07223e-05 5.46939e-05 -1.31413e-05 -2.26499e-05 0.000139773 3.65459e-06 -8.27692e-06 -7.8836e-05 
1827.35 0 0.000110985 0.00037718 -5.68885e-06 -7.00028e-07 0.00132565 0.000863566 -6.30522e-05 -0.000463656 -2.30196e-05 -0.000114565 -0.00138322 -0.00353654 4.66802e-05 2.20974e-05 -0.000175599 -2.15671e-07 -0.000108785 7.65368e-05 0.000703821 -0.000206917 5.50059e-06 -1.6183e-06 -2.47287e-05 6.79984e-06 -1.45014e-05 5.56226e-05 -9.02734e-06 -1.94097e-05 0.000142439 6.90548e-06 -1.25e-05 -7.83705e-05 
1827.7 0 0.00012747 0.000380525 -8.21434e-06 -5.13554e-07 0.00156722 0.000765395 -5.563e-05 -0.000482239 2.42089e-06 -0.000124545 -0.00146568 -0.00345625 7.74317e-05 7.63121e-05 -0.000171444 1.82474e-06 -0.000132776 8.86366e-05 0.000688458 -0.000221072 6.37599e-06 -2.08778e-05 -3.19464e-05 1.22855e-05 -6.66965e-06 5.71416e-05 -6.68378e-06 -1.64996e-05 0.000139609 1.15015e-05 -1.43377e-05 -7.68997e-05 
1828.05 0 0.000142137 0.000380319 -1.13641e-05 6.25684e-07 0.00180503 0.000656654 -4.97947e-05 -0.000496358 2.48019e-05 -0.000135302 -0.00153711 -0.00336319 0.000105885 0.000127671 -0.00016775 3.0915e-06 -0.000152862 0.000101032 0.000673428 -0.000232603 8.87722e-06 -3.8096e-05 -3.8581e-05 1.77027e-05 2.55085e-06 5.72253e-05 -6.44988e-06 -1.25761e-05 0.000130998 1.60208e-05 -1.35732e-05 -7.26638e-05 
1828.4 0 0.000153635 0.000379055 -1.37834e-05 2.10324e-06 0.0020383 0.000537522 -4.67801e-05 -0.000502691 4.69054e-05 -0.000146526 -0.00159566 -0.00325689 0.000132428 0.000178958 -0.000163758 1.17511e-07 -0.000168312 0.000114234 0.000658248 -0.000243994 1.30635e-05 -5.05742e-05 -4.14648e-05 2.18157e-05 1.25701e-05 5.63121e-05 -7.24872e-06 -7.48026e-06 0.00011858 2.02861e-05 -1.02546e-05 -6.67977e-05 
1828.75 0 0.000161911 0.000376114 -1.51469e-05 3.41664e-06 0.00226498 0.000411741 -4.5682e-05 -0.000501315 6.89466e-05 -0.000155757 -0.00163939 -0.00313565 0.000159161 0.000230816 -0.000157479 -9.21282e-06 -0.000177942 0.00012756 0.000639571 -0.000255459 1.88509e-05 -5.82571e-05 -4.13231e-05 2.38382e-05 2.2654e-05 5.56765e-05 -7.53686e-06 -5.42147e-07 0.000105189 2.32846e-05 -5.92294e-06 -6.22793e-05 
1829.1 0 0.000166651 0.000370105 -1.53233e-05 4.12677e-06 0.00248281 0.000285892 -4.36842e-05 -0.000494187 9.05616e-05 -0.000160977 -0.00167016 -0.00300021 0.00018839 0.000281698 -0.000149375 -2.30992e-05 -0.000182332 0.000140663 0.000615979 -0.000265833 2.4828e-05 -6.29948e-05 -4.07663e-05 2.47953e-05 3.14287e-05 5.46134e-05 -6.71764e-06 8.39181e-06 9.36408e-05 2.4179e-05 -3.01369e-06 -5.87562e-05 
1829.45 0 0.000170161 0.000362642 -1.46258e-05 4.57171e-06 0.00269194 0.00016122 -3.87121e-05 -0.000483795 0.000110482 -0.000162723 -0.00169334 -0.00285217 0.000219564 0.000330057 -0.000140367 -3.86067e-05 -0.000183699 0.000151483 0.000588799 -0.000273334 2.97569e-05 -6.56443e-05 -3.9325e-05 2.60416e-05 3.67101e-05 5.12133e-05 -3.6825e-06 1.75324e-05 8.52778e-05 2.41035e-05 -1.4342e-06 -5.50032e-05 
1829.8 0 0.000176124 0.000355377 -1.46898e-05 5.29169e-06 0.00289292 3.18822e-05 -3.05521e-05 -0.000473724 0.000126933 -0.000162027 -0.00171263 -0.00269102 0.000251863 0.000376198 -0.000130745 -5.4703e-05 -0.000184697 0.000158203 0.000558667 -0.000277587 3.39664e-05 -6.65094e-05 -3.71811e-05 2.80053e-05 3.94866e-05 4.63723e-05 1.99014e-06 2.6196e-05 8.01287e-05 2.46264e-05 8.73951e-07 -5.23335e-05 
1830.15 0 0.000184252 0.000347047 -1.57645e-05 6.34255e-06 0.00308639 -0.000108525 -2.06559e-05 -0.000466697 0.000139513 -0.000160039 -0.00172547 -0.00251682 0.000287148 0.000419696 -0.000121194 -7.25659e-05 -0.000185711 0.000163732 0.000525088 -0.000278109 3.80739e-05 -6.71156e-05 -3.58549e-05 2.99322e-05 4.20677e-05 4.20284e-05 9.24494e-06 3.4836e-05 7.72209e-05 2.56775e-05 5.65784e-06 -5.24928e-05 
1830.5 0 0.000192146 0.000338097 -1.71683e-05 7.07807e-06 0.00327239 -0.000259 -1.08716e-05 -0.000461099 0.000148494 -0.000155735 -0.00172542 -0.00232886 0.000324457 0.00045832 -0.000112582 -9.28424e-05 -0.000185818 0.000172132 0.000486946 -0.000272748 4.27539e-05 -6.91204e-05 -3.62216e-05 3.05954e-05 4.50652e-05 3.88884e-05 1.71243e-05 4.28924e-05 7.44242e-05 2.66224e-05 1.2286e-05 -5.54789e-05 
1830.85 0 0.000199001 0.000329574 -1.87132e-05 7.18145e-06 0.00344901 -0.000413933 -2.61809e-06 -0.000454233 0.000155049 -0.00014886 -0.00171025 -0.00212733 0.000360285 0.00048958 -0.000105574 -0.00011329 -0.000184158 0.000183964 0.000443525 -0.000260261 4.81815e-05 -7.23967e-05 -3.94479e-05 3.09776e-05 4.76943e-05 3.78241e-05 2.52191e-05 4.91683e-05 7.00481e-05 2.62118e-05 1.95128e-05 -6.02926e-05 
1831.2 0 0.000204551 0.000319741 -1.99569e-05 7.50041e-06 0.00361744 -0.00057103 5.40346e-06 -0.000445853 0.000162287 -0.000141905 -0.00168161 -0.00191215 0.000392207 0.000511882 -9.98131e-05 -0.000133741 -0.000179947 0.000199835 0.000396591 -0.000239826 5.28446e-05 -7.58825e-05 -4.63822e-05 3.14966e-05 4.96911e-05 3.91493e-05 3.28748e-05 5.31597e-05 6.46644e-05 2.28676e-05 2.81399e-05 -6.46551e-05 
1831.55 0 0.000208675 0.000306029 -2.04425e-05 8.19685e-06 0.00377995 -0.000730676 1.55536e-05 -0.000434629 0.000170982 -0.000135128 -0.00164006 -0.00167884 0.000415902 0.000526088 -9.18301e-05 -0.000154822 -0.000173358 0.000220488 0.000350929 -0.000212707 5.41212e-05 -7.92964e-05 -5.6063e-05 3.00764e-05 5.09464e-05 4.33637e-05 3.88637e-05 5.50588e-05 5.9414e-05 1.74565e-05 3.83715e-05 -6.61772e-05 
1831.9 0 0.000211567 0.000285242 -2.00025e-05 9.16496e-06 0.00393242 -0.000892113 2.85518e-05 -0.000418346 0.000178355 -0.000128672 -0.00158508 -0.00142174 0.000429345 0.000535624 -8.03252e-05 -0.000175645 -0.000166262 0.0002444 0.00030861 -0.000183885 5.24476e-05 -8.31187e-05 -6.74235e-05 2.47635e-05 5.12378e-05 4.93419e-05 4.26932e-05 5.46401e-05 5.52036e-05 1.36088e-05 4.85473e-05 -6.33449e-05 
1832.25 0 0.000213421 0.000256437 -1.82763e-05 1.1394e-05 0.00406593 -0.00105401 4.02952e-05 -0.000396425 0.00018266 -0.000122394 -0.00151563 -0.00114074 0.000436782 0.000541191 -6.81104e-05 -0.000197208 -0.000158849 0.000269115 0.000267803 -0.000155644 5.11135e-05 -8.75947e-05 -7.79393e-05 1.59053e-05 4.97074e-05 5.36774e-05 4.51846e-05 5.33912e-05 5.18489e-05 1.13094e-05 5.64312e-05 -5.48599e-05 
1832.6 0 0.000213945 0.00022253 -1.55749e-05 1.41278e-05 0.0041727 -0.0012133 4.86881e-05 -0.00037118 0.000183646 -0.000114916 -0.00143034 -0.000841409 0.000439823 0.000540839 -5.83258e-05 -0.000218308 -0.000148249 0.000292509 0.000228693 -0.000126867 4.97868e-05 -9.27961e-05 -8.5445e-05 6.72235e-06 4.76265e-05 5.56437e-05 4.71382e-05 5.34426e-05 4.9245e-05 8.70579e-06 6.15408e-05 -4.1668e-05 
1832.95 0 0.000210976 0.000186002 -1.31637e-05 1.57698e-05 0.00425011 -0.00136665 5.58113e-05 -0.00034502 0.000182601 -0.00010717 -0.00132893 -0.000529872 0.000437379 0.00053552 -5.18623e-05 -0.000236846 -0.000133643 0.000314702 0.000193004 -9.75261e-05 4.72344e-05 -0.0001003 -8.99203e-05 -1.16563e-06 4.61213e-05 5.64509e-05 4.75377e-05 5.43817e-05 4.62854e-05 6.41633e-06 6.52171e-05 -2.612e-05 
1833.3 0 0.000204183 0.000148689 -1.06573e-05 1.72727e-05 0.00429814 -0.00151135 6.42058e-05 -0.000318575 0.000180549 -9.86512e-05 -0.00121163 -0.00021007 0.000430627 0.000527762 -4.70125e-05 -0.000253019 -0.000116568 0.000336228 0.000160354 -6.76945e-05 4.33738e-05 -0.000108755 -9.07943e-05 -8.7807e-06 4.34074e-05 5.60155e-05 4.602e-05 5.514e-05 4.08475e-05 5.4131e-06 6.81408e-05 -1.07345e-05 
1833.65 0 0.000195188 0.000111149 -7.68552e-06 1.93955e-05 0.00431671 -0.00164462 7.39969e-05 -0.000291706 0.000176123 -8.73143e-05 -0.00107862 0.000115976 0.000422865 0.000519013 -4.25975e-05 -0.00026564 -9.88417e-05 0.000355911 0.000130813 -3.70572e-05 3.98402e-05 -0.000116132 -8.72167e-05 -1.567e-05 3.88714e-05 5.36001e-05 4.40955e-05 5.64617e-05 3.35238e-05 4.88542e-06 6.99203e-05 2.36305e-06 
1834 0 0.000184697 7.28173e-05 -4.72426e-06 2.09701e-05 0.00430476 -0.0017632 8.20769e-05 -0.000263544 0.000167439 -7.37069e-05 -0.000932611 0.000446163 0.000415465 0.000512879 -4.01377e-05 -0.000273328 -8.00289e-05 0.000371048 0.000103102 -4.47737e-06 3.70148e-05 -0.000122181 -8.10425e-05 -2.09508e-05 3.38318e-05 4.94781e-05 4.2588e-05 5.90397e-05 2.58235e-05 3.63096e-06 7.12131e-05 1.24676e-05 
1834.35 0 0.000173861 3.44746e-05 -2.30066e-06 2.14845e-05 0.004262 -0.00186549 8.76068e-05 -0.000234582 0.000154258 -6.04845e-05 -0.000776058 0.000774198 0.000406207 0.000509772 -4.15684e-05 -0.00027579 -5.90056e-05 0.000380243 7.26463e-05 3.10917e-05 3.40904e-05 -0.000127091 -7.4101e-05 -2.56708e-05 2.89755e-05 4.36082e-05 4.10011e-05 6.17504e-05 1.8947e-05 1.25037e-06 7.29166e-05 2.08012e-05 
1834.7 0 0.000162549 -2.10288e-06 -8.21007e-07 2.11267e-05 0.00419241 -0.00195102 9.14549e-05 -0.000205183 0.000138526 -5.055e-05 -0.000610642 0.00109427 0.000393059 0.000506084 -4.69622e-05 -0.000272867 -3.69685e-05 0.00038601 3.81345e-05 6.81857e-05 3.1307e-05 -0.0001317 -6.68818e-05 -3.06853e-05 2.64613e-05 3.77355e-05 3.8974e-05 6.28993e-05 1.2231e-05 -3.09986e-06 7.5167e-05 2.67589e-05 
1835.05 0 0.000147822 -3.83993e-05 -3.16569e-07 1.99675e-05 0.00410222 -0.00201959 9.41638e-05 -0.000174451 0.000123283 -4.48342e-05 -0.000437937 0.00140547 0.000376402 0.000500719 -5.4032e-05 -0.000265979 -1.60287e-05 0.000390304 2.09937e-06 0.000104477 2.75758e-05 -0.000135766 -6.02727e-05 -3.55449e-05 2.58857e-05 3.50572e-05 3.65994e-05 6.22336e-05 4.21844e-06 -8.77249e-06 7.69205e-05 2.95051e-05 
1835.4 0 0.00012812 -7.7549e-05 -2.14167e-07 1.86142e-05 0.00399527 -0.00206863 9.64234e-05 -0.000142446 0.000109553 -4.10337e-05 -0.00025789 0.0017119 0.000355446 0.000493952 -6.04745e-05 -0.00025637 3.31326e-06 0.000392332 -3.33623e-05 0.000139352 2.2764e-05 -0.000138775 -5.48055e-05 -3.99036e-05 2.38679e-05 3.52787e-05 3.41401e-05 6.0285e-05 -4.65278e-06 -1.32041e-05 7.75172e-05 2.98102e-05 
1835.75 0 0.000104959 -0.00011972 4.16033e-07 1.79343e-05 0.00386849 -0.00209314 9.82371e-05 -0.000109167 9.80402e-05 -3.62143e-05 -7.28571e-05 0.00201806 0.000329455 0.000485907 -6.68241e-05 -0.000243433 2.29259e-05 0.00039021 -6.82815e-05 0.000171444 1.83795e-05 -0.000140103 -5.02129e-05 -4.47513e-05 1.76209e-05 3.61747e-05 3.18771e-05 5.84513e-05 -1.34694e-05 -1.49638e-05 7.70585e-05 2.8482e-05 
1836.1 0 8.1454e-05 -0.000163216 1.53213e-06 1.78307e-05 0.00371418 -0.00209114 0.000100152 -7.45357e-05 8.86384e-05 -3.05675e-05 0.000111165 0.00232299 0.000300505 0.000475546 -7.25557e-05 -0.000225963 4.47599e-05 0.000383963 -0.00010358 0.000199756 1.51181e-05 -0.000139511 -4.65539e-05 -5.04975e-05 8.16864e-06 3.63986e-05 2.9427e-05 5.76497e-05 -2.07645e-05 -1.45446e-05 7.49279e-05 2.51446e-05 
1836.45 0 5.82856e-05 -0.000207154 3.01008e-06 1.73308e-05 0.00352508 -0.00206748 0.000103604 -3.72849e-05 7.92412e-05 -2.75312e-05 0.00028984 0.00261907 0.000270791 0.00046241 -7.74338e-05 -0.000204339 6.94298e-05 0.000376177 -0.000138311 0.000224588 1.28486e-05 -0.000138487 -4.5195e-05 -5.64512e-05 -1.63503e-06 3.51368e-05 2.62564e-05 5.72288e-05 -2.64619e-05 -1.30528e-05 7.08644e-05 2.04095e-05 
1836.8 0 3.47161e-05 -0.000251014 4.85959e-06 1.69992e-05 0.00330162 -0.00202475 0.000108856 3.27996e-06 6.88973e-05 -2.89396e-05 0.000463895 0.00289617 0.000241173 0.000448881 -8.21528e-05 -0.0001807 9.51108e-05 0.000368163 -0.00017092 0.000245857 1.17578e-05 -0.000138391 -4.54965e-05 -6.24622e-05 -9.45168e-06 3.0383e-05 2.33066e-05 5.65069e-05 -3.1168e-05 -1.16247e-05 6.40507e-05 1.6788e-05 
1837.15 0 9.9794e-06 -0.000291853 6.13526e-06 1.78982e-05 0.00305051 -0.00196031 0.000112828 4.65436e-05 5.83635e-05 -3.40765e-05 0.000630875 0.00314933 0.000212524 0.000437 -8.6143e-05 -0.000157431 0.000119577 0.00035947 -0.000201071 0.000263982 1.10323e-05 -0.000139043 -4.64414e-05 -6.6678e-05 -1.47565e-05 2.18636e-05 2.1538e-05 5.60832e-05 -3.5123e-05 -1.08284e-05 5.46064e-05 1.52146e-05 
1837.5 0 -1.51023e-05 -0.000327914 7.15103e-06 1.96583e-05 0.00277615 -0.00187622 0.000113453 9.07573e-05 4.93353e-05 -3.97182e-05 0.000786329 0.00337526 0.000184543 0.000427911 -9.00422e-05 -0.000137678 0.000142423 0.000348469 -0.000230848 0.000278644 8.64496e-06 -0.000138397 -4.78869e-05 -6.78317e-05 -1.84743e-05 1.18305e-05 2.04942e-05 5.6495e-05 -3.87029e-05 -9.29743e-06 4.46706e-05 1.56376e-05 
1837.85 0 -3.97359e-05 -0.000359664 8.81813e-06 2.04125e-05 0.00248269 -0.00177688 0.000111609 0.00013497 4.13858e-05 -4.18056e-05 0.000930882 0.00357015 0.000156506 0.000420037 -9.60504e-05 -0.000120411 0.000163632 0.000334493 -0.000265759 0.00028877 6.67725e-06 -0.000135309 -4.93027e-05 -6.52354e-05 -2.06095e-05 5.02261e-07 1.96823e-05 5.74488e-05 -4.20332e-05 -6.27316e-06 3.49874e-05 1.74214e-05 
1838.2 0 -6.50503e-05 -0.000386293 1.05458e-05 1.92133e-05 0.00217667 -0.00166219 0.000108458 0.000180329 3.38106e-05 -4.10715e-05 0.00106695 0.00373437 0.000128528 0.000407525 -0.000105453 -0.000101327 0.000185014 0.000318571 -0.000308898 0.000293963 7.60026e-06 -0.000129293 -5.05909e-05 -5.84179e-05 -2.23113e-05 -1.21555e-05 1.86169e-05 5.81501e-05 -4.45238e-05 -4.11056e-06 2.61691e-05 1.96837e-05 
1838.55 0 -9.02959e-05 -0.000406406 1.23896e-05 1.72061e-05 0.00186198 -0.00152974 0.000107077 0.000227921 2.61007e-05 -4.09828e-05 0.00119188 0.00387071 0.000101064 0.000383394 -0.000115138 -7.85517e-05 0.000208167 0.000301145 -0.000356384 0.000294682 9.85153e-06 -0.000120968 -5.09561e-05 -4.9701e-05 -2.60197e-05 -2.30481e-05 1.74693e-05 5.74482e-05 -4.55912e-05 -5.45775e-06 1.91821e-05 2.2095e-05 
1838.9 0 -0.000111532 -0.0004212 1.52958e-05 1.54724e-05 0.00154077 -0.00138211 0.000111065 0.000275909 1.42419e-05 -4.29859e-05 0.00129803 0.0039788 7.46835e-05 0.000346214 -0.000123807 -5.40328e-05 0.000230877 0.000281313 -0.000400583 0.00029095 1.09601e-05 -0.000112083 -4.99301e-05 -4.10645e-05 -3.14602e-05 -3.0423e-05 1.70557e-05 5.47127e-05 -4.53705e-05 -1.06754e-05 1.27928e-05 2.2693e-05 
1839.25 0 -0.000127668 -0.000433506 1.99337e-05 1.46096e-05 0.00121888 -0.00122617 0.000119343 0.000319804 -2.46967e-06 -4.52129e-05 0.00138175 0.00405681 5.14319e-05 0.000299964 -0.000136159 -2.96276e-05 0.000250005 0.000258164 -0.000436485 0.000283439 9.87093e-06 -0.000104537 -5.05245e-05 -3.18436e-05 -3.49152e-05 -3.62489e-05 1.70846e-05 5.06541e-05 -4.4233e-05 -1.8576e-05 5.47311e-06 1.99981e-05 
1839.6 0 -0.000141843 -0.000444061 2.55092e-05 1.42528e-05 0.000902117 -0.00106607 0.000128153 0.000356477 -1.83589e-05 -4.64425e-05 0.00144409 0.00410715 3.30876e-05 0.000248445 -0.000152961 -6.37065e-06 0.000264285 0.000231823 -0.000463236 0.000275198 5.81228e-06 -9.8709e-05 -5.4951e-05 -2.14979e-05 -3.56928e-05 -4.28047e-05 1.78218e-05 4.61821e-05 -4.27935e-05 -2.79254e-05 -1.96727e-06 1.62187e-05 
1839.95 0 -0.000154394 -0.000452899 3.06856e-05 1.31347e-05 0.00058947 -0.000902758 0.000135987 0.000386145 -2.93986e-05 -4.70929e-05 0.00148575 0.00413527 1.85699e-05 0.000195089 -0.000168681 1.37091e-05 0.000272416 0.0002031 -0.000481838 0.000268453 -1.26984e-06 -9.33489e-05 -6.18155e-05 -1.13222e-05 -3.69598e-05 -4.87608e-05 1.9333e-05 4.19684e-05 -4.13716e-05 -3.85299e-05 -8.10587e-06 1.37917e-05 
1840.3 0 -0.000163572 -0.000461029 3.44569e-05 1.10381e-05 0.000277937 -0.000738066 0.000143117 0.000410819 -3.57757e-05 -4.58304e-05 0.00150544 0.00414207 5.52966e-06 0.000142901 -0.000179575 2.95175e-05 0.000272913 0.000171173 -0.000493053 0.000264059 -1.15748e-05 -8.8173e-05 -6.83306e-05 -2.92277e-06 -3.91984e-05 -5.31091e-05 2.1155e-05 3.75747e-05 -3.98779e-05 -4.94244e-05 -1.26863e-05 1.3699e-05 
1840.65 0 -0.000168536 -0.000467162 3.56282e-05 9.66578e-06 -3.33556e-05 -0.000577834 0.000147997 0.000429717 -3.83888e-05 -4.04889e-05 0.00150385 0.00412624 -7.00822e-06 9.34422e-05 -0.000185079 4.01589e-05 0.000265233 0.000135187 -0.000497312 0.000263193 -2.45609e-05 -8.29412e-05 -7.29215e-05 3.49763e-06 -4.19693e-05 -5.78479e-05 2.24934e-05 3.18596e-05 -3.87645e-05 -5.78305e-05 -1.5825e-05 1.58852e-05 
1841 0 -0.000168362 -0.000469471 3.47439e-05 1.03446e-05 -0.00034242 -0.000426461 0.000148266 0.000440825 -3.86246e-05 -2.99082e-05 0.00148668 0.00408615 -2.12125e-05 4.65229e-05 -0.000185769 4.51355e-05 0.000252173 9.77041e-05 -0.000494296 0.000265963 -3.8345e-05 -7.71646e-05 -7.56722e-05 7.90781e-06 -4.38392e-05 -6.28647e-05 2.14956e-05 2.51443e-05 -3.94062e-05 -6.21199e-05 -1.74302e-05 1.8977e-05 
1841.35 0 -0.00016514 -0.000468512 3.38146e-05 1.21149e-05 -0.000645413 -0.000283786 0.000145233 0.000444559 -3.86235e-05 -1.38174e-05 0.00145956 0.0040209 -3.94143e-05 4.21245e-06 -0.000184825 4.67021e-05 0.000237394 6.13201e-05 -0.000483767 0.000270148 -5.08645e-05 -6.98528e-05 -7.94171e-05 9.76988e-06 -4.19063e-05 -6.67807e-05 1.7727e-05 1.85505e-05 -4.19301e-05 -6.24453e-05 -1.78107e-05 2.34974e-05 
1841.7 0 -0.000161496 -0.000464937 3.33613e-05 1.38089e-05 -0.00093956 -0.000148004 0.00014191 0.000442104 -3.7357e-05 5.8736e-06 0.00142395 0.00392991 -6.11461e-05 -3.12131e-05 -0.000184497 4.78969e-05 0.000220226 2.87138e-05 -0.000469643 0.00027296 -6.0105e-05 -6.16026e-05 -8.4656e-05 9.24966e-06 -3.64375e-05 -7.00942e-05 1.2802e-05 1.37466e-05 -4.44219e-05 -6.0108e-05 -1.72401e-05 3.24199e-05 
1842.05 0 -0.000157757 -0.000457868 3.25401e-05 1.43354e-05 -0.00122136 -2.02685e-05 0.00013777 0.000435889 -3.39427e-05 2.63517e-05 0.00137858 0.00381234 -8.43896e-05 -6.17473e-05 -0.000184383 4.83221e-05 0.000199185 2.02146e-06 -0.000456473 0.00027317 -6.6557e-05 -5.38823e-05 -8.872e-05 7.08537e-06 -3.03383e-05 -7.37056e-05 8.10368e-06 1.23474e-05 -4.64155e-05 -5.70597e-05 -1.58288e-05 4.48356e-05 
1842.4 0 -0.000152754 -0.000445917 3.06502e-05 1.31764e-05 -0.00148512 9.5992e-05 0.000132927 0.000427614 -2.83487e-05 4.67183e-05 0.00132587 0.00367073 -0.000108305 -9.0338e-05 -0.000182911 4.71062e-05 0.000177451 -2.05106e-05 -0.000444453 0.000270173 -7.27122e-05 -4.67892e-05 -8.95569e-05 3.84402e-06 -2.53585e-05 -7.62318e-05 3.44957e-06 1.38103e-05 -4.80578e-05 -5.36204e-05 -1.39108e-05 5.8007e-05 
1842.75 0 -0.000146443 -0.000430208 2.89808e-05 1.05689e-05 -0.00172858 0.000201151 0.000130223 0.000417235 -2.17688e-05 6.68479e-05 0.00126974 0.00351013 -0.000130841 -0.000117355 -0.000179071 4.50695e-05 0.00015773 -3.94683e-05 -0.000432529 0.000262965 -7.92819e-05 -4.09239e-05 -8.55063e-05 6.17521e-07 -1.9536e-05 -7.42996e-05 -2.21489e-06 1.58743e-05 -4.9849e-05 -4.92437e-05 -1.25388e-05 7.02075e-05 
1843.1 0 -0.000140904 -0.00041494 2.86038e-05 7.31402e-06 -0.00195301 0.000295927 0.00012958 0.000404887 -1.64859e-05 8.51887e-05 0.00121207 0.003334 -0.000150786 -0.000142117 -0.000173537 4.25664e-05 0.000138725 -5.36669e-05 -0.000421134 0.000252832 -8.5168e-05 -3.66441e-05 -7.70952e-05 -8.91108e-07 -1.22981e-05 -6.82044e-05 -7.9758e-06 1.71421e-05 -5.3174e-05 -4.38835e-05 -1.17318e-05 8.03222e-05 
1843.45 0 -0.000136461 -0.000401192 2.81529e-05 3.93561e-06 -0.00215689 0.000381207 0.000127966 0.000389433 -1.31243e-05 0.000101334 0.00115503 0.00314648 -0.000167387 -0.000166027 -0.000166296 3.80614e-05 0.000118724 -6.3897e-05 -0.000410144 0.000241112 -8.97424e-05 -3.27812e-05 -6.67918e-05 -8.83885e-07 -6.65945e-06 -6.11789e-05 -1.26999e-05 1.70599e-05 -5.77314e-05 -3.78609e-05 -9.39017e-06 8.69719e-05 
1843.8 0 -0.000132278 -0.000387909 2.8157e-05 6.13504e-07 -0.00234036 0.00046102 0.000123322 0.000370219 -1.07445e-05 0.000117448 0.00109967 0.0029522 -0.00017996 -0.000190231 -0.000157351 3.25544e-05 9.70448e-05 -7.20825e-05 -0.000397984 0.000230055 -9.27175e-05 -2.75529e-05 -5.64556e-05 -8.87969e-07 -4.28501e-06 -5.45481e-05 -1.72222e-05 1.52753e-05 -6.21563e-05 -3.14612e-05 -4.33669e-06 8.96327e-05 
1844.15 0 -0.000127842 -0.000375164 2.85102e-05 -2.19868e-06 -0.00250673 0.000538284 0.000115534 0.000348568 -7.65627e-06 0.00013156 0.00104247 0.00275385 -0.000191745 -0.000214587 -0.000146597 2.97074e-05 7.48617e-05 -7.8901e-05 -0.000384487 0.000220232 -9.36675e-05 -2.08684e-05 -4.71375e-05 -1.41844e-06 -3.40446e-06 -4.94886e-05 -2.15554e-05 1.18558e-05 -6.56819e-05 -2.42255e-05 1.79854e-06 8.91943e-05 
1844.5 0 -0.00012232 -0.000361772 2.88066e-05 -4.28098e-06 -0.00266119 0.000609973 0.000105835 0.000326884 -3.05319e-06 0.000139238 0.000978573 0.00255179 -0.000204943 -0.000240441 -0.00013217 2.96418e-05 5.47977e-05 -8.40952e-05 -0.00036994 0.000211367 -9.26233e-05 -1.38163e-05 -3.94779e-05 -2.19583e-06 -2.32776e-06 -4.66167e-05 -2.52895e-05 7.59326e-06 -6.96307e-05 -1.53863e-05 7.50448e-06 8.74972e-05 
1844.85 0 -0.000116486 -0.000346327 2.88661e-05 -5.86467e-06 -0.00280589 0.000673664 9.61315e-05 0.000305877 1.61173e-06 0.000140025 0.000907963 0.00234274 -0.000219261 -0.000268482 -0.00011415 2.91257e-05 3.9352e-05 -8.91042e-05 -0.000352381 0.000202068 -8.90886e-05 -4.62081e-06 -3.32395e-05 -4.30367e-06 -8.46319e-07 -4.44785e-05 -2.77664e-05 2.32512e-06 -7.45175e-05 -5.05254e-06 1.26403e-05 8.61498e-05 
1845.2 0 -0.000111611 -0.000329069 2.82885e-05 -5.86164e-06 -0.00293763 0.000729931 8.7086e-05 0.000284538 4.45707e-06 0.000136783 0.000832762 0.00212536 -0.000231905 -0.000297358 -9.35703e-05 2.76911e-05 2.73142e-05 -9.42087e-05 -0.000330576 0.000190548 -8.15007e-05 7.76045e-06 -2.7742e-05 -8.25178e-06 1.28349e-09 -4.20801e-05 -2.96741e-05 -3.98051e-06 -7.8522e-05 5.16782e-06 1.65769e-05 8.51744e-05 
1845.55 0 -0.000106188 -0.000310268 2.72023e-05 -4.24344e-06 -0.00305501 0.000778631 7.84189e-05 0.000262977 5.0479e-06 0.000131501 0.000753642 0.00190324 -0.000242538 -0.000325679 -7.14718e-05 2.74917e-05 1.64993e-05 -9.90493e-05 -0.000303919 0.000177501 -7.16891e-05 2.28423e-05 -2.29923e-05 -1.21757e-05 -8.52168e-07 -4.0085e-05 -3.10331e-05 -9.69469e-06 -8.04047e-05 1.1537e-05 1.94441e-05 8.38119e-05 
1845.9 0 -9.88688e-05 -0.000289445 2.56491e-05 -3.06045e-06 -0.00315871 0.000818215 7.10202e-05 0.000240237 5.55119e-06 0.000122731 0.000671892 0.00167835 -0.00025217 -0.000350944 -4.83263e-05 3.07845e-05 4.50192e-06 -0.000103191 -0.000273346 0.000162515 -6.38333e-05 3.96288e-05 -1.87576e-05 -1.47876e-05 -3.34045e-06 -3.79214e-05 -3.16778e-05 -1.39676e-05 -7.82427e-05 1.39568e-05 2.26413e-05 8.31894e-05 
1846.25 0 -8.9153e-05 -0.000267235 2.39167e-05 -3.20792e-06 -0.00324848 0.000847219 6.22461e-05 0.000217626 6.65036e-06 0.000108178 0.000589734 0.00144973 -0.00025923 -0.000372281 -2.30314e-05 3.76676e-05 -1.17617e-05 -0.00010654 -0.000242404 0.000145168 -5.84623e-05 5.51603e-05 -1.31418e-05 -1.82755e-05 -5.27354e-06 -3.60926e-05 -3.23363e-05 -1.72033e-05 -7.14074e-05 1.52211e-05 2.71592e-05 8.51741e-05 
1846.6 0 -7.78978e-05 -0.000242637 2.31009e-05 -3.92037e-06 -0.00332306 0.000863134 4.71767e-05 0.000197305 7.81795e-06 8.88259e-05 0.000507884 0.00121664 -0.000263132 -0.00039203 3.7508e-06 4.75364e-05 -3.08116e-05 -0.000111322 -0.00021239 0.000125705 -5.47399e-05 6.74633e-05 -4.20045e-06 -2.34552e-05 -4.22679e-06 -3.48861e-05 -3.37447e-05 -2.13061e-05 -6.16271e-05 1.76967e-05 3.15964e-05 8.98041e-05 
1846.95 0 -6.76824e-05 -0.000215929 2.30161e-05 -4.40739e-06 -0.00338008 0.000865284 2.53371e-05 0.00017877 9.53613e-06 6.64248e-05 0.000430513 0.000980049 -0.000266193 -0.000410425 3.07165e-05 6.10642e-05 -4.99749e-05 -0.000118657 -0.000181694 0.000103808 -5.15988e-05 7.63888e-05 8.63208e-06 -2.89888e-05 -2.2375e-07 -3.1154e-05 -3.45888e-05 -2.70418e-05 -5.13053e-05 2.32116e-05 3.48613e-05 9.50068e-05 
1847.3 0 -6.09166e-05 -0.000189843 2.20896e-05 -4.96661e-06 -0.00341925 0.000858519 -2.29301e-06 0.000161478 1.16009e-05 4.23811e-05 0.000362991 0.000743781 -0.000269306 -0.000425708 5.60498e-05 7.74611e-05 -6.8581e-05 -0.000127942 -0.000149761 8.02117e-05 -4.6412e-05 8.406e-05 2.38321e-05 -3.53837e-05 5.39056e-06 -2.38406e-05 -3.32617e-05 -3.32281e-05 -4.20539e-05 3.09396e-05 3.71215e-05 9.82763e-05 
1847.65 0 -5.75448e-05 -0.000165348 2.04758e-05 -5.27533e-06 -0.00344357 0.000849153 -3.3952e-05 0.00014425 1.52729e-05 1.77817e-05 0.000306549 0.000510537 -0.000272998 -0.000438008 7.80051e-05 9.62131e-05 -8.53019e-05 -0.000137223 -0.000117334 5.77934e-05 -3.75623e-05 9.20046e-05 3.94285e-05 -4.31186e-05 9.57508e-06 -1.54596e-05 -3.11238e-05 -3.87262e-05 -3.34122e-05 3.83021e-05 3.82128e-05 9.81871e-05 
1848 0 -5.53221e-05 -0.000142055 1.86962e-05 -5.1622e-06 -0.00345559 0.000842114 -6.67108e-05 0.000126261 2.07817e-05 -8.10571e-06 0.000257775 0.000281097 -0.000278451 -0.000448615 9.81922e-05 0.000116915 -9.95069e-05 -0.00014418 -8.51345e-05 3.63952e-05 -2.53108e-05 9.95665e-05 5.40749e-05 -5.15501e-05 9.74419e-06 -8.14356e-06 -2.95511e-05 -4.28962e-05 -2.46652e-05 4.2919e-05 3.78548e-05 9.40899e-05 
1848.35 0 -5.13979e-05 -0.000120614 1.65054e-05 -5.9598e-06 -0.00345697 0.0008378 -9.88299e-05 0.000106483 2.7078e-05 -3.51237e-05 0.000210263 5.40089e-05 -0.000283914 -0.000457254 0.00011831 0.000137628 -0.000111053 -0.000148128 -5.30051e-05 1.24539e-05 -1.1978e-05 0.000106857 6.58417e-05 -6.12073e-05 5.65447e-06 -2.42191e-06 -2.86628e-05 -4.57272e-05 -1.53689e-05 4.3973e-05 3.56489e-05 8.7058e-05 
1848.7 0 -4.35474e-05 -9.98435e-05 1.38638e-05 -8.10126e-06 -0.00344868 0.000832978 -0.000128642 8.40417e-05 3.43296e-05 -6.22163e-05 0.000159548 -0.000172631 -0.000286522 -0.000463587 0.000139482 0.000156564 -0.00011969 -0.00014884 -2.09354e-05 -1.47651e-05 1.86529e-06 0.000113888 7.44302e-05 -7.1453e-05 -9.96489e-09 3.03376e-07 -2.868e-05 -4.78462e-05 -3.77174e-06 4.2109e-05 2.97304e-05 7.95362e-05 
1849.05 0 -3.15264e-05 -7.70519e-05 1.07765e-05 -1.06657e-05 -0.00343165 0.000823868 -0.000153346 6.09822e-05 4.10973e-05 -9.11425e-05 0.000105667 -0.000401155 -0.000283743 -0.000469195 0.00016126 0.000171664 -0.000127334 -0.000145955 1.08027e-05 -4.51516e-05 1.70296e-05 0.000119039 8.08788e-05 -7.96767e-05 -2.42953e-06 5.21482e-07 -2.99285e-05 -4.94664e-05 1.03572e-05 3.6653e-05 1.92558e-05 7.21257e-05 
1849.4 0 -1.90361e-05 -5.0652e-05 7.71034e-06 -1.43124e-05 -0.00340352 0.00080812 -0.000172186 3.97616e-05 4.67038e-05 -0.000122541 5.23987e-05 -0.000636116 -0.000274302 -0.000473362 0.000180488 0.000179098 -0.000137686 -0.000140537 4.2531e-05 -7.78533e-05 3.2062e-05 0.000121502 8.46447e-05 -8.52921e-05 8.34524e-07 -5.78874e-07 -3.20204e-05 -5.06637e-05 2.41215e-05 2.7227e-05 6.41483e-06 6.5859e-05 
1849.75 0 -9.98057e-06 -1.9776e-05 4.16759e-06 -1.89904e-05 -0.00335842 0.000786777 -0.000188333 1.90764e-05 5.31385e-05 -0.000152908 6.38453e-06 -0.000877661 -0.000258889 -0.000474472 0.000196274 0.000176836 -0.000150496 -0.000135624 7.25669e-05 -0.000111154 4.30354e-05 0.000121644 8.65133e-05 -8.86321e-05 7.36574e-06 -2.79099e-06 -3.3287e-05 -5.32099e-05 3.6441e-05 1.60257e-05 -6.96508e-06 6.287e-05 
1850.1 0 -4.75656e-06 1.57916e-05 -1.24179e-07 -2.36082e-05 -0.00329203 0.000767652 -0.00020244 -4.54901e-06 6.04868e-05 -0.000180806 -2.9414e-05 -0.00112085 -0.000239003 -0.000473301 0.000210851 0.000168067 -0.000162512 -0.000131191 0.000100165 -0.000142931 4.79272e-05 0.000119155 8.95404e-05 -8.92301e-05 1.46094e-05 -4.03241e-06 -3.36049e-05 -5.76733e-05 4.8685e-05 6.77937e-06 -1.99069e-05 6.24912e-05 
1850.45 0 -2.91945e-06 5.41552e-05 -4.60734e-06 -2.69188e-05 -0.00320315 0.000756334 -0.000213115 -3.02318e-05 6.62997e-05 -0.000207133 -6.04037e-05 -0.00136085 -0.00021657 -0.000468928 0.00022409 0.00015515 -0.000172379 -0.000122332 0.000127548 -0.000171388 4.82891e-05 0.000113129 9.48326e-05 -8.76256e-05 2.00289e-05 -1.34202e-06 -3.40473e-05 -6.2913e-05 6.10938e-05 4.96626e-07 -3.20192e-05 6.23502e-05 
1850.8 0 -1.46699e-06 9.14376e-05 -8.09062e-06 -2.80452e-05 -0.00309153 0.000751085 -0.000221514 -5.34952e-05 7.0123e-05 -0.000230499 -9.26372e-05 -0.0015934 -0.000193713 -0.000460108 0.000234235 0.000137487 -0.000179799 -0.000107664 0.000156408 -0.000195481 4.60414e-05 0.000103772 0.000102329 -8.41554e-05 2.14594e-05 5.86219e-06 -3.43163e-05 -6.73172e-05 7.27881e-05 -3.26642e-06 -4.38334e-05 6.23867e-05 
1851.15 0 1.92362e-06 0.00012537 -1.03605e-05 -2.81506e-05 -0.00295974 0.000748618 -0.000230047 -7.14348e-05 7.3017e-05 -0.000248639 -0.000129311 -0.00181379 -0.000172494 -0.000446147 0.000242435 0.000115663 -0.000185224 -9.01962e-05 0.000186778 -0.000215639 4.35991e-05 9.21453e-05 0.000112627 -7.85077e-05 2.04919e-05 1.56759e-05 -3.35983e-05 -7.03681e-05 8.30402e-05 -4.90549e-06 -5.45877e-05 6.25167e-05 
1851.5 0 6.18123e-06 0.00015541 -1.21642e-05 -2.86817e-05 -0.00281337 0.000745022 -0.000239914 -8.39247e-05 7.54991e-05 -0.000260479 -0.000171486 -0.00201953 -0.00015155 -0.000425985 0.000249445 9.20893e-05 -0.00018995 -7.24903e-05 0.000217623 -0.000232953 4.2687e-05 7.97567e-05 0.000124783 -7.13405e-05 1.84586e-05 2.59676e-05 -3.19672e-05 -7.27331e-05 9.09454e-05 -6.28948e-06 -6.28607e-05 6.04813e-05 
1851.85 0 1.13088e-05 0.000183038 -1.39407e-05 -3.00253e-05 -0.00265624 0.000738276 -0.000250286 -9.24911e-05 7.69756e-05 -0.000266176 -0.000217289 -0.00221144 -0.000128306 -0.000398374 0.000253672 6.75961e-05 -0.000193305 -5.65699e-05 0.000248355 -0.000247253 4.26137e-05 6.81559e-05 0.000136766 -6.40038e-05 1.59663e-05 3.46488e-05 -3.01153e-05 -7.42339e-05 9.59859e-05 -7.84278e-06 -6.81924e-05 5.49355e-05 
1852.2 0 1.82939e-05 0.000210975 -1.52891e-05 -3.29248e-05 -0.00248745 0.000729036 -0.000258517 -9.94848e-05 7.71821e-05 -0.000266068 -0.000266422 -0.0023919 -0.000102282 -0.000363517 0.000252855 4.20935e-05 -0.000193578 -4.28087e-05 0.00027669 -0.000255855 4.14077e-05 5.95926e-05 0.000146161 -5.81544e-05 1.46724e-05 4.13325e-05 -2.86548e-05 -7.45097e-05 9.92824e-05 -8.17859e-06 -7.10674e-05 4.52724e-05 
1852.55 0 2.75271e-05 0.000237949 -1.56338e-05 -3.70739e-05 -0.0023033 0.000717093 -0.000262389 -0.000108027 7.89079e-05 -0.000260439 -0.000321932 -0.00255989 -7.67826e-05 -0.000322675 0.000247021 1.71209e-05 -0.000189258 -2.88698e-05 0.000301228 -0.000256626 3.83802e-05 5.39362e-05 0.000150233 -5.46726e-05 1.46731e-05 4.78421e-05 -2.69323e-05 -7.43745e-05 0.000104111 -5.78449e-06 -7.34018e-05 3.14969e-05 
1852.9 0 3.92697e-05 0.000259832 -1.56964e-05 -4.04685e-05 -0.00210275 0.00069822 -0.000260705 -0.000117324 8.27173e-05 -0.000250585 -0.000385071 -0.0027116 -5.42427e-05 -0.000277228 0.000240211 -5.90343e-06 -0.000178821 -1.26294e-05 0.000320128 -0.000251461 3.51386e-05 4.65791e-05 0.000148183 -5.322e-05 1.50924e-05 5.43752e-05 -2.48186e-05 -7.37619e-05 0.000112324 -1.01798e-06 -7.82015e-05 1.57624e-05 
1853.25 0 5.32317e-05 0.000276625 -1.50531e-05 -4.29849e-05 -0.00189058 0.000667555 -0.000251864 -0.000122037 8.64788e-05 -0.000237713 -0.000452001 -0.00284394 -3.46209e-05 -0.000229624 0.000234107 -2.71764e-05 -0.000163943 4.74529e-06 0.000331169 -0.00024262 3.25696e-05 3.55595e-05 0.000141269 -5.20117e-05 1.60951e-05 5.9353e-05 -2.26531e-05 -7.13717e-05 0.000120888 4.0762e-06 -8.55962e-05 9.36318e-07 
1853.6 0 6.68337e-05 0.000290866 -1.46513e-05 -4.51741e-05 -0.00167362 0.00062455 -0.000236608 -0.000121034 8.96393e-05 -0.000222439 -0.000516238 -0.00295879 -1.78054e-05 -0.000183278 0.000226933 -4.75857e-05 -0.000149355 1.85283e-05 0.000333887 -0.000232416 3.11713e-05 2.36311e-05 0.000131527 -5.02003e-05 1.74241e-05 6.22991e-05 -2.00352e-05 -6.78776e-05 0.000126913 7.29565e-06 -9.42975e-05 -1.19484e-05 
1853.95 0 7.86052e-05 0.000304789 -1.60016e-05 -4.60203e-05 -0.00145476 0.000572017 -0.000217904 -0.000119021 9.32809e-05 -0.000205702 -0.000573759 -0.00306142 -2.09076e-06 -0.000140685 0.000217459 -6.81054e-05 -0.000137533 2.83976e-05 0.000330223 -0.000222543 3.01406e-05 1.19574e-05 0.000120532 -4.71308e-05 1.88357e-05 6.24506e-05 -1.72304e-05 -6.43799e-05 0.000130951 7.91926e-06 -0.000103967 -2.26997e-05 
1854.3 0 8.8498e-05 0.000320383 -1.82394e-05 -4.49949e-05 -0.00123172 0.000513964 -0.000198355 -0.00011633 9.80315e-05 -0.000187012 -0.000625814 -0.00315562 1.21752e-05 -0.000100763 0.000206637 -9.04431e-05 -0.000129042 4.02847e-05 0.000323034 -0.000212871 2.86373e-05 -5.42778e-07 0.00011131 -4.23219e-05 2.03414e-05 5.92996e-05 -1.46889e-05 -6.08302e-05 0.000132815 7.61291e-06 -0.000114154 -3.17681e-05 
1854.65 0 9.54609e-05 0.000339295 -2.06199e-05 -4.27679e-05 -0.00100107 0.000452747 -0.000180612 -0.000108536 0.000102167 -0.000164469 -0.000674532 -0.00324108 2.38376e-05 -6.1394e-05 0.000193898 -0.000112067 -0.000122133 5.49746e-05 0.00031473 -0.000203141 2.72588e-05 -1.32133e-05 0.000103903 -3.40167e-05 2.16897e-05 5.48821e-05 -1.22711e-05 -5.70122e-05 0.000131989 7.97422e-06 -0.000123801 -4.07663e-05 
1855 0 9.78519e-05 0.000359447 -2.25438e-05 -3.98659e-05 -0.000760842 0.000390133 -0.000165773 -9.46543e-05 0.000105699 -0.000141219 -0.000720144 -0.00331587 3.29527e-05 -2.09435e-05 0.000176771 -0.000129506 -0.000113456 6.77447e-05 0.000306823 -0.000193408 2.76658e-05 -2.58401e-05 9.65781e-05 -2.09331e-05 2.37842e-05 5.14029e-05 -9.83387e-06 -5.19104e-05 0.000128817 8.34437e-06 -0.000129431 -4.93226e-05 
1855.35 0 9.58317e-05 0.000377668 -2.33897e-05 -3.70349e-05 -0.000509892 0.000327885 -0.000154464 -7.74599e-05 0.000108948 -0.000121115 -0.00076343 -0.00337802 3.86217e-05 2.0205e-05 0.000155472 -0.00014381 -0.000102184 7.73132e-05 0.000297408 -0.000184941 2.94075e-05 -3.8385e-05 9.01307e-05 -5.64433e-06 2.55737e-05 4.72233e-05 -8.05062e-06 -4.51919e-05 0.000122898 5.94914e-06 -0.000128525 -5.79038e-05 
1855.7 0 9.37666e-05 0.000394321 -2.35658e-05 -3.50604e-05 -0.000247713 0.000265335 -0.000146144 -5.98763e-05 0.000110936 -0.000102704 -0.000804584 -0.00342454 4.21923e-05 5.88186e-05 0.000132397 -0.000157186 -9.03966e-05 8.56698e-05 0.000284461 -0.000179076 2.93544e-05 -4.95408e-05 8.4965e-05 7.89778e-06 2.60373e-05 4.08455e-05 -6.42566e-06 -3.77822e-05 0.000115389 -2.08831e-07 -0.000122123 -6.86127e-05 
1856.05 0 9.38576e-05 0.000409673 -2.39709e-05 -3.41498e-05 2.36921e-05 0.000201721 -0.000139802 -4.27711e-05 0.000111125 -8.29595e-05 -0.000840851 -0.00345009 4.68655e-05 9.37738e-05 0.000110484 -0.000167752 -8.13703e-05 9.4929e-05 0.000269042 -0.000174098 2.66515e-05 -5.97294e-05 8.0152e-05 1.85527e-05 2.71367e-05 3.54656e-05 -4.52142e-06 -3.03435e-05 0.000108529 -7.81619e-06 -0.000113148 -8.22398e-05 
1856.4 0 9.42412e-05 0.000419766 -2.37859e-05 -3.37029e-05 0.000300001 0.000138142 -0.00013775 -2.4111e-05 0.000109579 -6.28617e-05 -0.000870768 -0.00345176 5.17576e-05 0.000126101 9.10526e-05 -0.000171582 -7.57207e-05 0.000105071 0.000252838 -0.000165921 2.18598e-05 -6.94935e-05 7.47847e-05 2.71856e-05 2.9919e-05 3.33244e-05 -3.20639e-06 -2.33848e-05 0.00010228 -1.45226e-05 -0.000103572 -9.7519e-05 
1856.75 0 9.37084e-05 0.000422077 -2.25797e-05 -3.28806e-05 0.000576425 7.41716e-05 -0.00014115 -4.04214e-06 0.000106342 -4.49352e-05 -0.000896431 -0.00342895 5.17067e-05 0.000156352 7.6547e-05 -0.000168471 -7.10122e-05 0.000113924 0.000237492 -0.000154301 1.60179e-05 -7.80796e-05 6.94296e-05 3.52609e-05 3.32092e-05 3.09477e-05 -2.67518e-06 -1.70249e-05 9.60935e-05 -1.81219e-05 -9.53244e-05 -0.000112714 
1857.1 0 9.26633e-05 0.000419839 -2.05615e-05 -3.18199e-05 0.000847447 5.4484e-06 -0.000149215 1.41925e-05 9.97344e-05 -2.97866e-05 -0.00091856 -0.00338216 4.60438e-05 0.00018444 6.86931e-05 -0.00016195 -6.47828e-05 0.000119612 0.000222777 -0.000143359 1.10946e-05 -8.61254e-05 6.33384e-05 4.41766e-05 3.5147e-05 2.57304e-05 -2.96182e-06 -1.04996e-05 9.11426e-05 -1.8594e-05 -8.97888e-05 -0.000127387 
1857.45 0 9.23057e-05 0.000416756 -1.68491e-05 -3.15071e-05 0.00110933 -6.95061e-05 -0.000158159 2.88367e-05 8.98704e-05 -1.50309e-05 -0.000933395 -0.00331405 3.84397e-05 0.000210236 6.62188e-05 -0.000154829 -5.55978e-05 0.000120689 0.000207746 -0.000135805 7.59208e-06 -9.63253e-05 5.40727e-05 5.49334e-05 3.67e-05 1.84868e-05 -3.52053e-06 -2.5087e-06 8.6974e-05 -1.74447e-05 -8.6294e-05 -0.000139604 
1857.8 0 9.12176e-05 0.000413097 -1.22362e-05 -3.26052e-05 0.00136344 -0.000148485 -0.000163613 3.9818e-05 7.89961e-05 5.24917e-07 -0.000938359 -0.0032274 3.29959e-05 0.000233564 6.72691e-05 -0.000147942 -4.41402e-05 0.000116208 0.000190906 -0.000129931 5.84064e-06 -0.000108246 4.17052e-05 6.72409e-05 4.01546e-05 1.06509e-05 -3.32234e-06 7.14974e-06 8.05211e-05 -1.50628e-05 -8.19984e-05 -0.000147088 
1858.15 0 8.70736e-05 0.000408851 -8.32538e-06 -3.39969e-05 0.00161307 -0.000229408 -0.000165272 4.52801e-05 6.81731e-05 1.5005e-05 -0.000931036 -0.00312318 3.04251e-05 0.000251686 7.03536e-05 -0.000143173 -3.0776e-05 0.000108755 0.000171302 -0.000122959 4.8753e-06 -0.000118745 2.75708e-05 7.81032e-05 4.48759e-05 2.67287e-06 -2.46209e-06 1.70368e-05 7.00399e-05 -1.25509e-05 -7.46139e-05 -0.000149632 
1858.5 0 7.97845e-05 0.000404288 -5.97201e-06 -3.46882e-05 0.00185754 -0.000308972 -0.0001626 4.56176e-05 5.71572e-05 2.69416e-05 -0.00091005 -0.00300014 2.93232e-05 0.00026319 7.38971e-05 -0.000141752 -1.60965e-05 0.000103752 0.000151296 -0.000115754 2.21174e-06 -0.000126242 1.27696e-05 8.53461e-05 4.79318e-05 -4.76776e-06 -1.76989e-06 2.6482e-05 5.6438e-05 -1.07595e-05 -6.43733e-05 -0.000147956 
1858.85 0 7.20667e-05 0.000399494 -5.10378e-06 -3.46526e-05 0.00209257 -0.000384443 -0.000154709 4.48481e-05 4.59021e-05 3.65865e-05 -0.000876772 -0.00285843 2.91453e-05 0.000270333 7.6563e-05 -0.000140746 -1.70819e-06 0.000101638 0.000132921 -0.000108553 -2.11939e-06 -0.000131496 -1.29703e-06 8.93184e-05 4.85839e-05 -9.72078e-06 -1.28922e-06 3.5212e-05 4.22995e-05 -9.53546e-06 -5.20655e-05 -0.000142767 
1859.2 0 6.45308e-05 0.000393168 -4.92261e-06 -3.32634e-05 0.00231661 -0.000454842 -0.000142489 4.43693e-05 3.51886e-05 4.45035e-05 -0.000832849 -0.00269892 2.84736e-05 0.000274845 7.81234e-05 -0.000137894 1.13566e-05 9.76099e-05 0.000116191 -0.000100613 -6.98178e-06 -0.000135332 -1.3793e-05 9.12326e-05 4.89853e-05 -9.57369e-06 -1.15814e-08 4.3296e-05 2.9595e-05 -7.59642e-06 -3.95537e-05 -0.000134743 
1859.55 0 5.62895e-05 0.000382261 -5.03503e-06 -3.08276e-05 0.00253011 -0.000519184 -0.000127498 4.25948e-05 2.58955e-05 5.07942e-05 -0.000777021 -0.0025185 2.76623e-05 0.000277649 7.94194e-05 -0.000133913 2.22347e-05 9.13977e-05 0.000101521 -9.26847e-05 -1.04683e-05 -0.000138103 -2.45355e-05 9.2625e-05 5.00042e-05 -4.44078e-06 2.40679e-06 5.14041e-05 1.73907e-05 -4.40734e-06 -2.77894e-05 -0.000124048 
1859.9 0 4.73868e-05 0.000365224 -4.75201e-06 -2.85162e-05 0.00273022 -0.000573733 -0.000112144 4.06719e-05 1.71421e-05 5.56016e-05 -0.00071086 -0.00231405 2.81364e-05 0.000281227 8.12362e-05 -0.000131101 3.04187e-05 8.43608e-05 8.82199e-05 -8.55495e-05 -1.09704e-05 -0.000139488 -3.31711e-05 9.33023e-05 5.13377e-05 2.3373e-06 6.05694e-06 6.01993e-05 4.15653e-06 -1.54402e-06 -1.5476e-05 -0.000111435 
1860.25 0 3.70182e-05 0.000344936 -4.59418e-06 -2.67777e-05 0.00291492 -0.00061781 -9.74684e-05 3.87963e-05 8.37703e-06 6.03321e-05 -0.000639616 -0.00208722 3.12849e-05 0.000286506 8.17321e-05 -0.000130085 3.67311e-05 7.61865e-05 7.37112e-05 -7.91791e-05 -9.52802e-06 -0.000139456 -4.03277e-05 9.11175e-05 5.23759e-05 8.13487e-06 1.03281e-05 6.85335e-05 -8.87502e-06 -1.07198e-06 -2.3981e-06 -9.79741e-05 
1860.6 0 2.5023e-05 0.000322683 -4.71224e-06 -2.47727e-05 0.00308355 -0.000652661 -8.16118e-05 3.62619e-05 4.44877e-07 6.69532e-05 -0.000564289 -0.00183952 3.79334e-05 0.00029151 7.94104e-05 -0.000130632 4.19876e-05 6.78371e-05 5.66343e-05 -7.15529e-05 -8.69926e-06 -0.000138438 -4.64029e-05 8.45828e-05 5.21794e-05 1.47752e-05 1.46027e-05 7.44368e-05 -2.04367e-05 -3.41948e-06 9.61401e-06 -8.3921e-05 
1860.95 0 1.23703e-05 0.00029588 -4.85947e-06 -2.21021e-05 0.00323293 -0.000676228 -6.2168e-05 3.52311e-05 -5.44609e-06 7.77435e-05 -0.000484602 -0.00157206 4.61638e-05 0.000294725 7.3914e-05 -0.000131841 4.52769e-05 5.98837e-05 3.72393e-05 -6.2462e-05 -9.66096e-06 -0.000137303 -5.22459e-05 7.52834e-05 5.0571e-05 2.21465e-05 2.03262e-05 7.86113e-05 -3.10974e-05 -6.74372e-06 1.84576e-05 -6.92784e-05 
1861.3 0 7.19625e-07 0.000264796 -6.05081e-06 -1.87881e-05 0.00335996 -0.000687847 -3.99246e-05 3.77003e-05 -7.71294e-06 9.44751e-05 -0.000404311 -0.0012886 5.55758e-05 0.000296214 6.45945e-05 -0.000133585 4.3438e-05 5.11222e-05 1.57756e-05 -5.29771e-05 -1.15017e-05 -0.000135369 -5.79854e-05 6.58291e-05 4.691e-05 2.73302e-05 2.73787e-05 8.22295e-05 -4.24035e-05 -8.81794e-06 2.53814e-05 -5.48722e-05 
1861.65 0 -6.76655e-06 0.000232039 -7.44787e-06 -1.40955e-05 0.00346443 -0.000690807 -1.98067e-05 4.23957e-05 -5.52945e-06 0.00011751 -0.000328609 -0.000993827 6.74702e-05 0.000294096 5.05658e-05 -0.000135596 3.53392e-05 4.10661e-05 -6.68829e-06 -4.22977e-05 -1.37145e-05 -0.000131215 -6.32376e-05 5.6462e-05 4.18759e-05 3.01299e-05 3.42294e-05 8.50854e-05 -5.40523e-05 -1.00398e-05 3.26243e-05 -4.15759e-05 
1862 0 -1.02367e-05 0.000198349 -7.57474e-06 -8.55874e-06 0.00354672 -0.000690653 -5.21481e-06 4.87564e-05 1.2742e-06 0.000145019 -0.000259551 -0.000690144 8.04037e-05 0.000286839 3.36153e-05 -0.000135543 2.47891e-05 2.90792e-05 -2.70792e-05 -3.07574e-05 -1.84847e-05 -0.000124585 -6.76958e-05 4.71613e-05 3.78823e-05 3.25731e-05 4.005e-05 8.65344e-05 -6.48583e-05 -1.12391e-05 4.05581e-05 -2.89352e-05 
1862.35 0 -1.29235e-05 0.000161175 -6.86833e-06 -2.88371e-06 0.00360538 -0.000690782 4.37109e-06 5.66757e-05 9.76214e-06 0.000173252 -0.000193999 -0.000377549 9.14219e-05 0.000276783 1.83769e-05 -0.000131014 1.58582e-05 1.4878e-05 -4.52648e-05 -1.95162e-05 -2.71149e-05 -0.000115503 -7.10419e-05 3.78467e-05 3.61792e-05 3.55598e-05 4.51013e-05 8.57743e-05 -7.43361e-05 -1.0897e-05 4.92101e-05 -1.67397e-05 
1862.7 0 -1.663e-05 0.000119682 -6.60028e-06 3.10867e-06 0.00363517 -0.000690619 9.72216e-06 6.66522e-05 1.54969e-05 0.000198468 -0.00012861 -5.78966e-05 0.000100288 0.000265706 6.27828e-06 -0.000121619 1.07889e-05 -4.2982e-08 -6.43396e-05 -9.78548e-06 -3.77836e-05 -0.000104884 -7.20139e-05 2.73516e-05 3.54107e-05 3.75911e-05 4.9821e-05 8.35461e-05 -8.35015e-05 -7.61307e-06 5.66219e-05 -5.91404e-06 
1863.05 0 -2.11633e-05 7.62243e-05 -7.01532e-06 9.62785e-06 0.00363317 -0.000688118 1.19863e-05 7.95643e-05 1.76349e-05 0.000216241 -5.9908e-05 0.000263585 0.000107751 0.000253679 -3.17595e-06 -0.000109157 1.17721e-05 -1.59321e-05 -8.53276e-05 -1.09339e-06 -4.76419e-05 -9.2624e-05 -7.02432e-05 1.55828e-05 3.3951e-05 3.7503e-05 5.40882e-05 8.11114e-05 -9.27736e-05 -1.51582e-06 6.08031e-05 2.56086e-06 
1863.4 0 -2.59274e-05 3.22806e-05 -8.44291e-06 1.61377e-05 0.00359954 -0.000679549 1.40106e-05 9.36917e-05 1.66656e-05 0.000226354 1.28646e-05 0.000581895 0.000113567 0.000240699 -9.2006e-06 -9.64346e-05 1.85218e-05 -3.31262e-05 -0.00010674 8.2245e-06 -5.37014e-05 -7.88142e-05 -6.68028e-05 3.63738e-06 3.20961e-05 3.63675e-05 5.73722e-05 7.81906e-05 -9.99458e-05 6.14163e-06 6.25713e-05 9.37289e-06 
1863.75 0 -3.02465e-05 -1.26169e-05 -9.76857e-06 2.20548e-05 0.00353404 -0.000661328 1.68092e-05 0.000109414 1.31015e-05 0.000230089 8.29528e-05 0.00089251 0.000116642 0.00022776 -1.33198e-05 -8.41146e-05 2.89099e-05 -4.98186e-05 -0.00012691 1.97031e-05 -5.53387e-05 -6.56466e-05 -6.20087e-05 -7.62795e-06 2.97903e-05 3.28064e-05 5.83069e-05 7.40668e-05 -0.000104804 1.42026e-05 6.39428e-05 1.50621e-05 
1864.1 0 -3.4196e-05 -5.57378e-05 -9.36707e-06 2.78982e-05 0.003438 -0.000636464 2.06247e-05 0.000128155 8.80572e-06 0.000228006 0.000144077 0.00119182 0.000115451 0.000216261 -1.60149e-05 -7.19758e-05 4.32388e-05 -6.60929e-05 -0.000144227 3.19233e-05 -5.45508e-05 -5.30078e-05 -5.51225e-05 -1.90565e-05 2.54796e-05 2.54827e-05 5.72532e-05 6.87815e-05 -0.000108685 2.30453e-05 6.43456e-05 1.75222e-05 
1864.45 0 -3.80932e-05 -9.3471e-05 -7.76602e-06 3.43126e-05 0.00331548 -0.00061085 2.57488e-05 0.000148972 4.05422e-06 0.00022183 0.000198954 0.00147601 0.000111227 0.000207125 -1.64194e-05 -5.86119e-05 6.17658e-05 -8.41392e-05 -0.000158641 4.14483e-05 -5.2086e-05 -3.99254e-05 -4.71065e-05 -2.88692e-05 1.89938e-05 1.71835e-05 5.64819e-05 6.27445e-05 -0.000110614 3.24812e-05 6.25156e-05 1.51535e-05 
1864.8 0 -4.22561e-05 -0.000126612 -6.64215e-06 4.17472e-05 0.00317124 -0.000583911 3.19215e-05 0.000170472 -1.52059e-06 0.000214494 0.000253154 0.00174282 0.000107322 0.000199677 -1.57024e-05 -4.42155e-05 8.22062e-05 -0.00010667 -0.000173271 4.69612e-05 -4.85612e-05 -2.72217e-05 -3.98567e-05 -3.61516e-05 1.12183e-05 1.08086e-05 5.70728e-05 5.70968e-05 -0.000110167 4.09183e-05 6.00217e-05 1.04764e-05 
1865.15 0 -4.62342e-05 -0.000157702 -6.61017e-06 4.86999e-05 0.00300815 -0.000551355 3.75684e-05 0.000190038 -7.13103e-06 0.000209214 0.000307079 0.00199245 0.000105715 0.000191169 -1.44076e-05 -2.83025e-05 0.000101602 -0.00013454 -0.000189898 5.12425e-05 -4.42945e-05 -1.49726e-05 -3.39526e-05 -4.21909e-05 2.52099e-06 7.4032e-06 5.82729e-05 5.33525e-05 -0.000108759 4.76351e-05 5.76807e-05 5.94966e-06 
1865.5 0 -4.87389e-05 -0.000188261 -7.75038e-06 5.35196e-05 0.00282845 -0.000512236 4.25607e-05 0.000204727 -1.21468e-05 0.000204784 0.000356852 0.00222542 0.000104652 0.000180305 -1.32332e-05 -1.12594e-05 0.00012139 -0.000164994 -0.000205269 5.7391e-05 -3.87526e-05 -2.73805e-06 -2.99511e-05 -4.8218e-05 -6.70136e-06 6.57352e-06 5.87729e-05 4.96741e-05 -0.00010716 5.17506e-05 5.49e-05 2.82372e-06 
1865.85 0 -4.81376e-05 -0.00021894 -9.43298e-06 5.82262e-05 0.00263381 -0.000469867 5.0606e-05 0.000214017 -1.67528e-05 0.000200447 0.000399831 0.00244285 0.000102068 0.000167211 -1.2706e-05 2.67384e-06 0.000142184 -0.000194232 -0.000215267 6.56113e-05 -3.23594e-05 8.52707e-06 -2.65923e-05 -5.48533e-05 -1.52924e-05 5.85077e-06 5.7336e-05 4.40142e-05 -0.000105666 5.23695e-05 5.06681e-05 2.53187e-06 
1866.2 0 -4.42728e-05 -0.000248438 -1.00027e-05 6.46264e-05 0.00242294 -0.000427458 6.3697e-05 0.000219514 -2.10607e-05 0.000198216 0.000436082 0.00264343 9.70831e-05 0.000152658 -1.17248e-05 1.20694e-05 0.000159279 -0.000218602 -0.000218779 7.49321e-05 -2.71264e-05 1.80183e-05 -2.28657e-05 -6.07452e-05 -2.20386e-05 3.24079e-06 5.41856e-05 3.68309e-05 -0.000105451 5.07563e-05 4.4356e-05 3.55541e-06 
1866.55 0 -3.95857e-05 -0.000275405 -9.00135e-06 7.1506e-05 0.00219616 -0.000385645 8.01088e-05 0.000224844 -2.42673e-05 0.000198086 0.000466058 0.00282306 8.99093e-05 0.000137568 -7.95717e-06 1.99825e-05 0.000170206 -0.000235219 -0.000216959 8.29793e-05 -2.38287e-05 2.68764e-05 -1.94798e-05 -6.42298e-05 -2.69657e-05 -1.59027e-06 5.1324e-05 2.9e-05 -0.000107638 4.94539e-05 3.65442e-05 4.11987e-06 
1866.9 0 -3.46922e-05 -0.000299852 -8.04909e-06 7.70766e-05 0.00195627 -0.000344839 9.79581e-05 0.000233155 -2.6625e-05 0.000199653 0.000489458 0.00298132 8.31861e-05 0.000123968 -1.62587e-06 2.9182e-05 0.000174778 -0.000244964 -0.000210761 8.79436e-05 -2.1232e-05 3.74222e-05 -1.59724e-05 -6.535e-05 -3.02898e-05 -6.55695e-06 4.9883e-05 2.19726e-05 -0.000109882 4.94751e-05 2.80244e-05 5.44633e-06 
1867.25 0 -2.9565e-05 -0.000323833 -7.84323e-06 8.00816e-05 0.00170514 -0.00030514 0.000116149 0.000243862 -2.86662e-05 0.000200242 0.000507793 0.00311921 8.00746e-05 0.000114242 5.55686e-06 4.09454e-05 0.000172295 -0.000251969 -0.000202093 9.14968e-05 -1.78937e-05 4.91796e-05 -1.02864e-05 -6.40745e-05 -3.05052e-05 -1.00502e-05 4.91707e-05 1.7635e-05 -0.000109129 5.05516e-05 1.92874e-05 8.93801e-06 
1867.6 0 -2.7164e-05 -0.000348651 -7.17941e-06 7.99077e-05 0.00144289 -0.000265937 0.00013378 0.000253759 -3.00957e-05 0.000194637 0.000521274 0.0032366 7.97947e-05 0.000107981 1.22731e-05 5.2565e-05 0.00016594 -0.000258512 -0.000194224 9.71737e-05 -1.36714e-05 5.9028e-05 -2.59646e-06 -6.0285e-05 -2.78259e-05 -1.33692e-05 4.8683e-05 1.55529e-05 -0.000105816 5.21585e-05 1.20234e-05 1.27753e-05 
1867.95 0 -2.71891e-05 -0.00037208 -5.9738e-06 7.78794e-05 0.00116816 -0.000228671 0.000151496 0.000261622 -2.90641e-05 0.000182493 0.000529287 0.00333074 7.90681e-05 0.000100834 1.61569e-05 5.94888e-05 0.000159837 -0.000264003 -0.000189686 0.000108954 -9.98316e-06 6.62127e-05 5.24396e-06 -5.54599e-05 -2.58524e-05 -1.77151e-05 4.81941e-05 1.33555e-05 -0.000102466 5.43117e-05 6.92683e-06 1.49881e-05 
1868.3 0 -2.70622e-05 -0.000390772 -4.61484e-06 7.51899e-05 0.000882172 -0.000193451 0.000169217 0.000266096 -2.41514e-05 0.000166266 0.000534441 0.00339898 7.4312e-05 8.95177e-05 1.70604e-05 6.1742e-05 0.000154267 -0.00026783 -0.000187058 0.000127963 -7.78938e-06 7.27117e-05 1.18209e-05 -5.07263e-05 -2.48006e-05 -2.20334e-05 4.73591e-05 9.69299e-06 -9.98969e-05 5.60239e-05 3.15144e-06 1.46444e-05 
1868.65 0 -2.69982e-05 -0.000404276 -3.20011e-06 7.18964e-05 0.000588974 -0.000158653 0.000185232 0.000265496 -1.60275e-05 0.000146284 0.000536136 0.00344072 6.42152e-05 7.58568e-05 1.69416e-05 6.05619e-05 0.000147542 -0.00026957 -0.00018306 0.000150066 -7.36667e-06 7.91684e-05 1.5536e-05 -4.6672e-05 -2.36741e-05 -2.50644e-05 4.58343e-05 4.50681e-06 -9.69905e-05 5.57109e-05 9.94684e-07 1.18878e-05 
1869 0 -2.71822e-05 -0.000412712 -1.49625e-06 6.86129e-05 0.000293518 -0.000124666 0.00019727 0.000259893 -5.03438e-06 0.000124218 0.000532547 0.00345468 4.83492e-05 6.38286e-05 1.79203e-05 5.5853e-05 0.00013946 -0.000269931 -0.000177359 0.000171514 -7.56052e-06 8.54887e-05 1.67414e-05 -4.37323e-05 -2.39765e-05 -2.82562e-05 4.36863e-05 -5.40457e-07 -9.32267e-05 5.40621e-05 3.9189e-07 9.33837e-06 
1869.35 0 -2.65588e-05 -0.000414345 -5.50485e-07 6.52641e-05 2.46132e-06 -9.39911e-05 0.000205606 0.000250573 8.30555e-06 0.000102134 0.000523568 0.00344109 2.67554e-05 5.40709e-05 2.25882e-05 4.99072e-05 0.000131754 -0.000270113 -0.000171696 0.000189266 -6.05248e-06 9.25016e-05 1.74551e-05 -4.18347e-05 -2.50189e-05 -3.11486e-05 4.1308e-05 -3.93866e-06 -8.84804e-05 5.25335e-05 5.82765e-07 8.74034e-06 
1869.7 0 -2.50758e-05 -0.000410315 -1.39394e-06 6.10286e-05 -0.000278477 -6.83196e-05 0.000212823 0.000238143 2.21308e-05 7.88906e-05 0.000510487 0.00340271 2.12985e-06 4.4991e-05 3.0054e-05 4.65582e-05 0.000124832 -0.000270169 -0.000168153 0.000201454 -2.01876e-06 0.00010029 1.80991e-05 -4.02143e-05 -2.57682e-05 -3.07671e-05 3.80132e-05 -5.8534e-06 -8.19075e-05 4.80778e-05 4.92389e-07 1.01091e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
1470 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
1470.35 0 2.57567e-20 -0.0029879 1.47864e-22 -3.87398e-12 0.999389 -3.39442e-20 1.80233e-09 2.94304e-22 -2.57431e-10 3.02609e-22 1.71736e-10 -2.58403e-22 9.25153e-22 1.0843e-07 5.69834e-24 -1.20117e-08 2.09139e-23 -3.0884e-08 3.00267e-21 -5.82986e-08 1.12022e-09 -4.69188e-22 1.79282e-09 -2.49309e-22 -1.10686e-09 -2.29844e-22 -3.63262e-09 -3.02891e-21 -1.61973e-10 -1.47637e-23 -1.34786e-09 -2.63957e-23 
1470.7 0 2.90158e-20 -0.0061592 -4.59632e-23 -2.19979e-10 0.997742 -1.15297e-19 2.90282e-08 -1.271e-21 -3.25298e-09 -1.23257e-21 -3.53643e-09 -1.83399e-21 9.04382e-22 8.20994e-07 -1.32662e-22 -8.00471e-08 -5.46205e-23 -2.5432e-07 -1.7078e-20 -4.38808e-07 1.82459e-09 -7.20644e-22 1.41077e-08 -6.14969e-22 -7.70186e-09 2.44871e-23 -4.23148e-08 -4.57956e-21 -3.67189e-09 8.51815e-23 -1.48931e-08 -1.53238e-22 
1471.05 0 1.98242e-20 -0.00941205 3.5003e-22 -1.94462e-09 0.995364 -2.05989e-19 1.37579e-07 -1.54641e-21 -2.9214e-09 -3.11322e-21 -3.85509e-08 -1.08024e-21 1.11665e-21 2.48568e-06 -1.08624e-22 -2.23495e-07 1.24642e-22 -8.79789e-07 -7.22956e-21 -1.37228e-06 -1.53714e-08 -4.09204e-22 4.21113e-08 -1.67353e-22 -1.15306e-08 2.89373e-22 -1.42831e-07 -1.1158e-20 -2.0862e-08 3.21598e-22 -4.99914e-08 -1.80906e-22 
1471.4 0 1.9859e-20 -0.0126954 5.62826e-22 -7.45592e-09 0.992318 -3.0707e-19 3.8793e-07 -6.99286e-22 2.81815e-08 -6.153e-21 -1.2645e-07 1.1626e-21 1.34863e-21 5.24395e-06 2.69404e-22 -4.39768e-07 3.2533e-22 -2.13246e-06 1.05383e-21 -3.04826e-06 -7.65468e-08 -1.28786e-22 7.0587e-08 1.90591e-22 2.3771e-08 1.21166e-21 -3.08015e-07 -1.11104e-20 -5.55881e-08 1.96835e-22 -1.15794e-07 -7.73349e-23 
1471.75 0 3.60767e-20 -0.0160291 8.67912e-22 -1.60183e-08 0.988608 -4.08977e-19 8.34658e-07 5.6953e-22 8.06659e-08 -8.02099e-21 -2.21777e-07 4.27976e-21 1.1542e-21 9.35266e-06 2.0193e-22 -6.9055e-07 5.77521e-22 -4.21501e-06 -1.05929e-20 -5.63739e-06 -2.16237e-07 1.46398e-21 7.67495e-08 9.31462e-22 1.41528e-07 2.01063e-21 -5.31263e-07 -1.12595e-20 -8.18605e-08 7.00633e-22 -2.17609e-07 -2.2853e-22 
1472.1 0 4.84347e-20 -0.0194121 1.39505e-21 -2.39827e-08 0.984257 -5.19414e-19 1.50382e-06 3.02228e-22 3.20212e-08 -1.12693e-20 -1.96419e-07 7.97427e-21 2.38453e-21 1.55398e-05 2.74815e-22 -9.45497e-07 6.54982e-22 -7.27568e-06 6.27499e-21 -9.31501e-06 -4.65531e-07 5.95319e-21 6.28506e-08 2.63238e-21 3.46953e-07 2.43396e-21 -7.84804e-07 -1.10158e-20 -6.73692e-08 1.1925e-22 -3.33227e-07 -3.49756e-22 
1472.45 0 6.1256e-20 -0.0228447 1.27861e-21 -3.33313e-08 0.979281 -6.30801e-19 2.34227e-06 1.0129e-21 -3.22482e-07 -1.45377e-20 1.35258e-07 1.17542e-20 1.32758e-21 2.48781e-05 1.1895e-22 -1.23217e-06 9.26206e-22 -1.1459e-05 3.73389e-21 -1.42639e-05 -8.32983e-07 6.58453e-21 4.01032e-08 1.84337e-21 6.24854e-07 3.36148e-21 -1.06777e-06 -1.17772e-20 -8.1098e-09 -7.0007e-22 -4.38193e-07 -8.31128e-22 
1472.8 0 6.25861e-20 -0.026331 9.27255e-22 -3.69448e-08 0.973696 -7.37717e-19 3.21651e-06 1.08382e-21 -1.16814e-06 -1.68947e-20 9.34165e-07 1.46731e-20 1.70029e-21 3.77218e-05 -9.86493e-22 -1.57041e-06 8.99838e-22 -1.69608e-05 2.43274e-20 -2.05999e-05 -1.29476e-06 6.75815e-21 2.73325e-08 4.24085e-21 1.00533e-06 3.87441e-21 -1.41675e-06 -1.19174e-20 8.68638e-08 -1.58349e-21 -5.32118e-07 -2.88547e-23 
1473.15 0 1.13274e-19 -0.029867 1.95758e-21 -1.13075e-08 0.96752 -8.3723e-19 4.00357e-06 9.79693e-22 -2.6527e-06 -2.29794e-20 2.27406e-06 1.68967e-20 1.87082e-21 5.3113e-05 -1.34632e-21 -1.91518e-06 -4.81687e-23 -2.40321e-05 1.48264e-20 -2.84041e-05 -1.81119e-06 6.92847e-21 2.16339e-08 6.90615e-21 1.56999e-06 1.52325e-21 -1.84113e-06 -1.20597e-20 2.02128e-07 -2.30919e-21 -6.16094e-07 9.21008e-22 
1473.5 0 1.38647e-19 -0.0334504 4.11123e-21 3.87696e-08 0.960764 -9.13205e-19 4.65716e-06 -9.91465e-22 -4.89559e-06 -2.90578e-20 4.18706e-06 1.75304e-20 2.51441e-21 6.9634e-05 -1.11863e-21 -2.1637e-06 -8.00879e-22 -3.29477e-05 9.61349e-21 -3.77851e-05 -2.32689e-06 6.39576e-21 -2.82836e-08 8.6801e-21 2.38944e-06 -1.65587e-21 -2.31742e-06 -8.91382e-21 2.99962e-07 -2.86666e-21 -6.83753e-07 1.00492e-21 
1473.85 0 1.55014e-19 -0.0370804 2.81646e-21 6.1149e-08 0.953444 -9.25238e-19 5.19196e-06 -3.34472e-21 -7.96719e-06 -2.99034e-20 6.71529e-06 1.61186e-20 3.49161e-21 8.70759e-05 -4.85538e-22 -2.15356e-06 -2.00926e-21 -4.39816e-05 2.12668e-20 -4.87996e-05 -2.77446e-06 6.58799e-21 -1.21303e-07 8.92563e-21 3.48241e-06 -7.26761e-21 -2.83889e-06 -1.06527e-20 3.35485e-07 -3.26398e-21 -7.39316e-07 5.29333e-22 
1474.2 0 1.90371e-19 -0.0407511 3.89862e-21 3.94357e-08 0.945574 -8.58525e-19 5.62827e-06 -2.35801e-21 -1.1891e-05 -3.33831e-20 9.88886e-06 1.20048e-20 3.00261e-21 0.00010688 6.53062e-22 -1.6979e-06 -1.03447e-21 -5.73933e-05 3.81562e-20 -6.14059e-05 -3.07485e-06 7.43596e-21 -1.41992e-07 1.07118e-20 4.85096e-06 -1.57762e-20 -3.42769e-06 -1.60816e-20 3.02296e-07 -2.88883e-21 -8.15038e-07 7.62287e-22 
1474.55 0 2.02404e-19 -0.0444591 3.33236e-21 2.03426e-09 0.937163 -7.06584e-19 5.8559e-06 -4.97356e-21 -1.66048e-05 -3.32017e-20 1.37651e-05 7.69336e-21 3.01265e-21 0.000130384 2.53206e-23 -6.566e-07 -1.5601e-21 -7.35094e-05 5.10933e-20 -7.55408e-05 -3.18809e-06 4.9812e-21 1.79704e-08 1.12224e-20 6.51799e-06 -2.71459e-20 -4.10752e-06 -1.56394e-20 2.2605e-07 -2.25744e-21 -9.33806e-07 1.03777e-22 
1474.9 0 2.19517e-19 -0.0482019 2.80742e-21 -3.84717e-08 0.928228 -4.67932e-19 5.68501e-06 -5.93042e-21 -2.19548e-05 -3.67865e-20 1.85094e-05 -4.94812e-22 2.24997e-21 0.000157788 -2.70739e-22 1.17084e-06 -2.01305e-21 -9.28095e-05 6.74731e-20 -9.112e-05 -3.14302e-06 5.03871e-21 3.05555e-07 1.1232e-20 8.47332e-06 -4.20896e-20 -4.89972e-06 -2.35764e-20 1.45603e-07 -3.71208e-21 -1.12775e-06 -4.43143e-23 
1475.25 0 2.47289e-19 -0.0519714 1.7718e-21 -6.70239e-08 0.918784 -1.70157e-19 5.07219e-06 -6.80644e-21 -2.77995e-05 -3.80436e-20 2.43921e-05 -1.00465e-20 2.44865e-21 0.000188742 -8.67066e-22 4.2189e-06 -6.06577e-22 -0.000115768 1.07497e-19 -0.00010809 -2.96746e-06 4.94912e-21 5.59803e-07 1.26767e-20 1.06003e-05 -5.79921e-20 -5.77428e-06 -2.78093e-20 6.62006e-08 -4.22484e-21 -1.43069e-06 -1.19549e-21 
1475.6 0 2.35472e-19 -0.0557616 -1.70389e-21 -1.00576e-07 0.908841 1.81394e-19 4.11931e-06 -7.57558e-21 -3.41524e-05 -3.99745e-20 3.15811e-05 -1.52706e-20 2.29672e-21 0.000222442 3.17846e-22 8.97407e-06 2.26092e-21 -0.000142794 1.01421e-19 -0.000126531 -2.65708e-06 3.88153e-21 5.73218e-07 1.51158e-20 1.27615e-05 -7.52845e-20 -6.67476e-06 -3.13241e-20 -3.36269e-08 -4.21831e-21 -1.79898e-06 -2.22673e-21 
1475.95 0 2.89277e-19 -0.0595702 -2.82034e-21 -1.93557e-07 0.898413 5.61726e-19 2.86421e-06 -7.1996e-21 -4.12201e-05 -4.2933e-20 4.00909e-05 -2.65255e-20 3.15379e-21 0.000257963 -6.73079e-22 1.57368e-05 3.91132e-21 -0.000174109 1.18176e-19 -0.000146489 -2.19633e-06 4.09732e-21 1.63578e-07 1.77069e-20 1.49263e-05 -9.48342e-20 -7.61148e-06 -3.32329e-20 -6.85387e-08 -4.45003e-21 -2.12095e-06 -4.64116e-21 
1476.3 0 3.18572e-19 -0.063389 -1.66815e-21 -3.28444e-07 0.887516 9.70815e-19 1.26004e-06 -9.23067e-21 -4.92929e-05 -4.3223e-20 4.99846e-05 -3.62376e-20 3.82725e-21 0.000295527 -6.49397e-22 2.44516e-05 6.11967e-21 -0.000209521 1.14111e-19 -0.000167915 -1.59402e-06 5.18265e-21 -6.49447e-07 2.10598e-20 1.70904e-05 -1.13521e-19 -8.58656e-06 -3.95998e-20 2.98925e-08 -3.87271e-21 -2.31734e-06 -5.92431e-21 
1476.65 0 3.65481e-19 -0.0672092 -2.22194e-22 -3.89448e-07 0.876161 1.39953e-18 -6.83783e-07 -1.07978e-20 -5.86569e-05 -4.62778e-20 6.14938e-05 -5.19311e-20 2.30152e-21 0.000336555 1.50074e-21 3.4826e-05 8.47749e-21 -0.000248775 8.70161e-20 -0.000190826 -8.28341e-07 2.95374e-21 -1.74337e-06 2.64424e-20 1.92017e-05 -1.33297e-19 -9.56345e-06 -4.97358e-20 1.69192e-07 -3.86522e-21 -2.41674e-06 -3.44357e-21 
1477 0 3.94992e-19 -0.0710284 -2.56334e-21 -3.45938e-07 0.864357 1.82489e-18 -2.90426e-06 -1.33273e-20 -6.95972e-05 -5.14748e-20 7.49422e-05 -7.02977e-20 3.35387e-21 0.000381491 5.00612e-22 4.66546e-05 7.50923e-21 -0.000291849 8.9936e-20 -0.000215102 1.0814e-07 3.30213e-21 -3.11273e-06 3.19535e-20 2.12983e-05 -1.53708e-19 -1.05302e-05 -5.41879e-20 2.4838e-07 -5.00271e-21 -2.51149e-06 -2.28439e-21 
1477.35 0 4.2685e-19 -0.0748428 -2.50076e-21 -3.64088e-07 0.852123 2.25837e-18 -5.29464e-06 -7.9199e-21 -8.23989e-05 -5.36776e-20 9.05844e-05 -8.87781e-20 3.86942e-21 0.000428958 -3.43982e-22 5.99617e-05 5.0212e-21 -0.000339 1.14237e-19 -0.000240533 1.21384e-06 1.3927e-21 -4.82819e-06 3.6387e-20 2.35208e-05 -1.74306e-19 -1.14666e-05 -4.90058e-20 2.22844e-07 -5.87723e-21 -2.66806e-06 -3.02995e-21 
1477.7 0 4.5177e-19 -0.0786432 -3.47073e-21 -5.17513e-07 0.839473 2.67386e-18 -7.7035e-06 -1.02101e-20 -9.72848e-05 -5.51262e-20 0.000108499 -1.03769e-19 6.27827e-21 0.000478182 -2.14338e-21 7.49088e-05 7.28642e-21 -0.000390713 1.42877e-19 -0.000267104 2.619e-06 2.04334e-21 -6.86201e-06 4.15732e-20 2.58925e-05 -1.94198e-19 -1.2376e-05 -4.84367e-20 1.77408e-07 -8.65583e-21 -2.86298e-06 -3.91371e-21 
1478.05 0 5.13724e-19 -0.0824226 -6.62778e-21 -6.87398e-07 0.826422 3.07993e-18 -9.93329e-06 -1.21728e-20 -0.000114548 -5.66362e-20 0.000128466 -1.22823e-19 6.49475e-21 0.000530133 -6.87736e-21 9.15786e-05 8.31795e-21 -0.000447364 1.49448e-19 -0.000295059 4.48248e-06 1.24586e-21 -9.09665e-06 3.89884e-20 2.82995e-05 -2.09393e-19 -1.32941e-05 -5.72089e-20 2.32751e-07 -1.13384e-20 -2.98723e-06 -4.88989e-21 
1478.4 0 5.39833e-19 -0.0861766 -5.49143e-21 -8.53076e-07 0.812982 3.47745e-18 -1.16247e-05 -1.40626e-20 -0.000134487 -5.87932e-20 0.000150131 -1.38427e-19 6.5948e-21 0.000585407 -6.60396e-21 0.000109945 1.16574e-20 -0.000509167 1.32231e-19 -0.000324733 7.0437e-06 -3.18174e-21 -1.15668e-05 3.45585e-20 3.06061e-05 -2.22905e-19 -1.42715e-05 -5.38152e-20 3.74815e-07 -1.22813e-20 -2.99005e-06 -4.6772e-21 
1478.75 0 5.67451e-19 -0.089899 -1.36529e-21 -1.10623e-06 0.799169 3.85528e-18 -1.24924e-05 -1.54748e-20 -0.000157334 -5.65619e-20 0.000173263 -1.55392e-19 5.04996e-21 0.000642673 -7.04224e-21 0.000130041 1.4187e-20 -0.000576193 1.44858e-19 -0.000356403 1.05869e-05 -9.8232e-22 -1.44591e-05 3.7712e-20 3.25938e-05 -2.34124e-19 -1.52663e-05 -5.16513e-20 4.8882e-07 -1.45246e-20 -2.90679e-06 -2.54959e-21 
1479.1 0 5.82542e-19 -0.0935844 1.19071e-21 -1.51283e-06 0.784995 4.21008e-18 -1.24531e-05 -1.57394e-20 -0.000183411 -6.09429e-20 0.000197637 -1.7676e-19 6.61485e-21 0.000699225 -7.91665e-21 0.000151766 1.4524e-20 -0.000648099 1.4475e-19 -0.000390213 1.48925e-05 -8.2401e-22 -1.77756e-05 3.99197e-20 3.40014e-05 -2.41821e-19 -1.62101e-05 -4.99846e-20 5.11898e-07 -1.59803e-20 -2.6755e-06 -4.47738e-21 
1479.45 0 6.46072e-19 -0.0972276 -5.09766e-21 -2.09448e-06 0.770478 4.55057e-18 -1.09992e-05 -1.81615e-20 -0.000213103 -6.13608e-20 0.000222853 -1.97775e-19 5.77534e-21 0.000752806 -1.15393e-20 0.000174613 1.8276e-20 -0.000724279 1.53029e-19 -0.0004259 1.92835e-05 -8.44806e-22 -2.1313e-05 4.63697e-20 3.47735e-05 -2.43677e-19 -1.71562e-05 -6.17905e-20 3.87736e-07 -1.54434e-20 -2.16601e-06 -7.97437e-21 
1479.8 0 6.95713e-19 -0.100822 -5.13549e-21 -2.82498e-06 0.755634 4.86786e-18 -7.1589e-06 -1.69388e-20 -0.000246804 -6.03577e-20 0.000248334 -2.20878e-19 6.85387e-21 0.0008028 -9.72433e-21 0.000197892 2.19592e-20 -0.000804624 1.71331e-19 -0.000462865 2.35577e-05 -5.41535e-21 -2.48672e-05 4.81847e-20 3.50648e-05 -2.39183e-19 -1.80168e-05 -6.64832e-20 1.03127e-07 -1.80254e-20 -1.3392e-06 -1.05821e-20 
1480.15 0 7.34387e-19 -0.104364 -4.66833e-21 -3.71127e-06 0.740479 5.18021e-18 -2.64213e-07 -1.62446e-20 -0.000285064 -6.06668e-20 0.000273613 -2.43411e-19 7.04944e-21 0.000848839 -6.73966e-21 0.000220909 2.13731e-20 -0.000889549 1.75983e-19 -0.000500653 2.80972e-05 -8.09e-21 -2.8297e-05 4.87949e-20 3.48431e-05 -2.31466e-19 -1.87518e-05 -7.14667e-20 -1.67129e-07 -2.09747e-20 -1.73178e-07 -1.19902e-20 
1480.5 0 7.96071e-19 -0.107846 -2.27156e-21 -4.89522e-06 0.725031 5.4741e-18 9.9189e-06 -1.76855e-20 -0.000328289 -6.08638e-20 0.000298753 -2.62933e-19 9.00533e-21 0.00088903 -1.13477e-20 0.000242958 2.3571e-20 -0.000979251 1.66911e-19 -0.000538763 3.31353e-05 -5.20963e-21 -3.164e-05 5.18543e-20 3.40977e-05 -2.14416e-19 -1.94881e-05 -7.24735e-20 -3.75639e-07 -2.22833e-20 1.26272e-06 -2.13347e-20 
1480.85 0 8.27666e-19 -0.111261 -4.54641e-21 -6.50709e-06 0.709303 5.75772e-18 2.37249e-05 -1.45253e-20 -0.000376598 -6.33963e-20 0.000323764 -2.88211e-19 7.2236e-21 0.000921787 -1.34279e-20 0.0002639 2.49494e-20 -0.00107326 1.63635e-19 -0.000576649 3.86724e-05 -8.37067e-21 -3.49836e-05 5.13006e-20 3.32728e-05 -1.88088e-19 -2.01049e-05 -7.33152e-20 -7.05539e-07 -2.32551e-20 2.79225e-06 -1.99085e-20 
1481.2 0 8.84152e-19 -0.114602 -4.06784e-21 -8.334e-06 0.693307 6.0222e-18 4.18128e-05 -9.86214e-21 -0.00043047 -6.11527e-20 0.000348121 -3.13793e-19 7.27692e-21 0.00094906 -1.79112e-20 0.000284099 2.48224e-20 -0.00117075 1.71001e-19 -0.000614165 4.46597e-05 -1.64808e-20 -3.84598e-05 4.97295e-20 3.26005e-05 -1.54609e-19 -2.04409e-05 -7.46823e-20 -1.20982e-06 -2.93779e-20 4.41562e-06 -2.35174e-20 
1481.55 0 9.03784e-19 -0.117868 -3.57564e-21 -9.95388e-06 0.677054 6.2703e-18 6.49082e-05 -7.32404e-21 -0.000490793 -5.58334e-20 0.000371678 -3.41825e-19 5.66874e-21 0.00097517 -1.65566e-20 0.000303243 2.19601e-20 -0.00127127 1.55733e-19 -0.000651311 5.08404e-05 -2.44951e-20 -4.2397e-05 5.69982e-20 3.18052e-05 -1.15007e-19 -2.08042e-05 -8.04248e-20 -1.72046e-06 -3.32995e-20 6.2531e-06 -2.68423e-20 
1481.9 0 9.66562e-19 -0.121053 -8.78811e-21 -1.12269e-05 0.660562 6.50685e-18 9.35398e-05 -9.52338e-21 -0.000558472 -5.33202e-20 0.000394952 -3.70574e-19 5.97071e-21 0.00100269 -2.18768e-20 0.000320494 2.17525e-20 -0.00137492 1.34666e-19 -0.000687871 5.67745e-05 -1.8705e-20 -4.7186e-05 5.2084e-20 3.08214e-05 -6.6431e-20 -2.14561e-05 -8.51094e-20 -2.31056e-06 -3.90248e-20 8.24244e-06 -3.0934e-20 
1482.25 0 1.03217e-18 -0.124153 -5.20611e-21 -1.24842e-05 0.643849 6.7245e-18 0.000127592 -8.38059e-21 -0.000633863 -4.84388e-20 0.000417935 -3.96885e-19 8.03088e-21 0.00103192 -2.72018e-20 0.000335724 2.21331e-20 -0.00148196 1.28031e-19 -0.000724248 6.20987e-05 -2.63652e-20 -5.30028e-05 4.89103e-20 2.9871e-05 -9.68731e-21 -2.21288e-05 -8.79537e-20 -3.16608e-06 -4.00678e-20 1.03294e-05 -3.10772e-20 
1482.6 0 1.11007e-18 -0.127161 -7.10064e-21 -1.39976e-05 0.626929 6.92645e-18 0.000166293 -1.0991e-20 -0.000716749 -4.36538e-20 0.000440068 -4.22175e-19 9.29761e-21 0.0010627 -2.48159e-20 0.000349636 2.00077e-20 -0.00159206 1.09577e-19 -0.000761242 6.6703e-05 -2.90774e-20 -5.95692e-05 4.1025e-20 2.88716e-05 5.25241e-20 -2.26831e-05 -9.27334e-20 -4.23456e-06 -4.33488e-20 1.25366e-05 -3.94352e-20 
1482.95 0 1.1497e-18 -0.130072 -1.04953e-20 -1.55321e-05 0.609813 7.12487e-18 0.000208504 -1.36458e-20 -0.000807247 -4.66079e-20 0.000461215 -4.46224e-19 7.30178e-21 0.00109288 -2.94153e-20 0.000363052 2.41244e-20 -0.00170449 1.08806e-19 -0.000798881 7.06278e-05 -3.26074e-20 -6.61653e-05 4.08247e-20 2.77054e-05 1.24808e-19 -2.31743e-05 -9.2746e-20 -5.39252e-06 -3.77211e-20 1.47793e-05 -4.94025e-20 
1483.3 0 1.21358e-18 -0.132881 -6.66267e-21 -1.70036e-05 0.592515 7.30389e-18 0.000253046 -6.11859e-21 -0.000905751 -5.58985e-20 0.000481605 -4.67694e-19 5.20962e-21 0.00111737 -2.74424e-20 0.000376101 2.64614e-20 -0.00181869 1.05284e-19 -0.000836856 7.40454e-05 -4.47669e-20 -7.22095e-05 4.27211e-20 2.64851e-05 1.97468e-19 -2.33635e-05 -9.94215e-20 -6.54805e-06 -4.40424e-20 1.70983e-05 -5.20584e-20 
1483.65 0 1.26055e-18 -0.135587 -2.6113e-21 -1.88566e-05 0.575046 7.46718e-18 0.000298961 -2.25912e-21 -0.00101195 -5.51704e-20 0.000501734 -4.86999e-19 6.84589e-21 0.00113267 -2.80823e-20 0.000387855 2.08988e-20 -0.00193435 9.47067e-20 -0.000875259 7.72884e-05 -5.41146e-20 -7.75833e-05 4.44838e-20 2.53058e-05 2.74372e-19 -2.28757e-05 -9.77419e-20 -7.75343e-06 -4.28872e-20 1.9909e-05 -5.48494e-20 
1484 0 1.29967e-18 -0.138187 -2.46984e-21 -2.12995e-05 0.557426 7.61695e-18 0.000345555 -1.331e-21 -0.00112498 -6.29901e-20 0.000522357 -5.14392e-19 4.16e-21 0.00113932 -3.42175e-20 0.000397117 2.09221e-20 -0.0020511 1.03367e-19 -0.000914101 8.06309e-05 -6.37623e-20 -8.24164e-05 4.1504e-20 2.44426e-05 3.55155e-19 -2.18229e-05 -9.83932e-20 -8.88624e-06 -4.26117e-20 2.33442e-05 -5.97319e-20 
1484.35 0 1.37836e-18 -0.140677 -1.50024e-21 -2.41954e-05 0.539675 7.74409e-18 0.000392623 1.00788e-21 -0.00124414 -6.29509e-20 0.000543595 -5.37567e-19 3.88464e-21 0.00113846 -3.78243e-20 0.000403186 2.51839e-20 -0.00216816 1.04929e-19 -0.00095301 8.42419e-05 -6.68714e-20 -8.67909e-05 3.6235e-20 2.41986e-05 4.40425e-19 -2.04635e-05 -1.04206e-19 -9.82019e-06 -4.78249e-20 2.71502e-05 -6.29058e-20 
1484.7 0 1.42038e-18 -0.143053 4.94352e-22 -2.76372e-05 0.521812 7.85828e-18 0.000440068 2.2795e-21 -0.00136897 -5.94333e-20 0.000564985 -5.7012e-19 5.4365e-21 0.00112945 -4.286e-20 0.000405417 2.53642e-20 -0.0022849 1.12278e-19 -0.000992146 8.8076e-05 -7.2229e-20 -9.05123e-05 3.27099e-20 2.42902e-05 5.26517e-19 -1.87602e-05 -1.13466e-19 -1.0805e-05 -4.67009e-20 3.13705e-05 -7.24353e-20 
1485.05 0 1.4978e-18 -0.14531 2.53168e-21 -3.19201e-05 0.503854 7.95748e-18 0.000487349 1.74675e-21 -0.00149923 -6.41913e-20 0.000586539 -6.00332e-19 1.58733e-21 0.00111108 -4.81823e-20 0.000403267 2.25734e-20 -0.00240115 1.25763e-19 -0.00103212 9.15905e-05 -7.82309e-20 -9.33646e-05 3.33832e-20 2.4167e-05 6.15113e-19 -1.66009e-05 -1.12697e-19 -1.2023e-05 -4.95415e-20 3.6355e-05 -7.48217e-20 
1485.4 0 1.54569e-18 -0.147444 6.19559e-21 -3.72388e-05 0.485814 8.03842e-18 0.000533966 -4.38432e-21 -0.00163458 -6.6088e-20 0.000608334 -6.26722e-19 -2.52752e-21 0.00108275 -4.78319e-20 0.000397417 1.99104e-20 -0.00251676 1.1291e-19 -0.00107327 9.42531e-05 -8.00653e-20 -9.54973e-05 3.08249e-20 2.3366e-05 7.03833e-19 -1.37666e-05 -1.09373e-19 -1.34254e-05 -4.53639e-20 4.21184e-05 -7.986e-20 
1485.75 0 1.63275e-18 -0.149455 3.92981e-21 -4.36033e-05 0.467708 8.09233e-18 0.000579734 -7.53077e-21 -0.00177458 -6.99767e-20 0.000629771 -6.49534e-19 -3.44035e-21 0.0010445 -4.67436e-20 0.000389746 2.36499e-20 -0.00263145 1.12583e-19 -0.00111535 9.61252e-05 -8.63707e-20 -9.73377e-05 3.16492e-20 2.13445e-05 7.91511e-19 -1.0247e-05 -1.03611e-19 -1.49183e-05 -4.77194e-20 4.85105e-05 -9.08762e-20 
1486.1 0 1.69552e-18 -0.15134 2.94861e-21 -5.07799e-05 0.449555 8.13521e-18 0.000624074 2.36486e-21 -0.00191884 -7.45227e-20 0.000649898 -6.68316e-19 -3.24235e-21 0.000998901 -4.57609e-20 0.000380973 2.14613e-20 -0.00274443 1.02396e-19 -0.00115742 9.75966e-05 -9.58889e-20 -9.9281e-05 3.49391e-20 1.77709e-05 8.80393e-19 -6.2855e-06 -9.80154e-20 -1.63864e-05 -4.92273e-20 5.5636e-05 -9.10842e-20 
1486.45 0 1.75458e-18 -0.153094 2.47872e-21 -5.78743e-05 0.431371 8.15708e-18 0.000666169 7.44423e-21 -0.00206736 -6.71496e-20 0.000667857 -6.94213e-19 -1.68017e-21 0.000952915 -4.63973e-20 0.000370044 1.91148e-20 -0.00285461 1.02975e-19 -0.00119886 9.90119e-05 -9.95924e-20 -0.000101466 3.46886e-20 1.28871e-05 9.63182e-19 -1.79612e-06 -9.94514e-20 -1.78127e-05 -5.07081e-20 6.34598e-05 -9.60716e-20 
1486.8 0 1.8134e-18 -0.154714 1.64579e-21 -6.3707e-05 0.413167 8.15917e-18 0.000705853 1.07074e-20 -0.00222094 -6.60656e-20 0.000682916 -7.1949e-19 -2.61828e-21 0.00091357 -5.02686e-20 0.000355765 2.0909e-20 -0.00296106 8.87986e-20 -0.00123988 0.000100373 -1.06509e-19 -0.000103884 3.36574e-20 7.21254e-06 1.03761e-18 3.27876e-06 -1.00684e-19 -1.89994e-05 -5.2554e-20 7.16927e-05 -1.05827e-19 
1487.15 0 1.87073e-18 -0.156197 2.38335e-21 -6.79765e-05 0.394951 8.13843e-18 0.000742987 1.0082e-20 -0.00238032 -6.02383e-20 0.000694238 -7.41077e-19 -1.71359e-21 0.000880877 -4.35964e-20 0.000337649 2.18754e-20 -0.00306304 7.8575e-20 -0.00128011 0.000101355 -1.04683e-19 -0.000106749 3.93358e-20 1.05127e-06 1.11611e-18 8.71984e-06 -1.07069e-19 -1.95658e-05 -5.34169e-20 8.01983e-05 -1.02868e-19 
1487.5 0 1.94158e-18 -0.15754 4.32461e-22 -7.1515e-05 0.376731 8.09887e-18 0.000776226 8.88201e-21 -0.0025454 -5.16546e-20 0.000700843 -7.65052e-19 -5.93307e-22 0.000846326 -4.07692e-20 0.000315178 2.00558e-20 -0.00316082 8.74133e-20 -0.00131849 0.000101626 -1.02647e-19 -0.000110206 3.4533e-20 -5.59623e-06 1.19003e-18 1.43041e-05 -1.09809e-19 -1.96424e-05 -5.95711e-20 8.91815e-05 -1.05214e-19 
1487.85 0 2.01016e-18 -0.158745 -4.91962e-21 -7.54169e-05 0.358519 8.04402e-18 0.000803665 1.07686e-20 -0.00271603 -4.56517e-20 0.000702207 -7.84706e-19 1.52884e-21 0.000801845 -4.1067e-20 0.000287523 2.08445e-20 -0.00325623 9.17166e-20 -0.00135386 0.000100719 -1.13324e-19 -0.000114034 3.50692e-20 -1.25575e-05 1.25794e-18 1.97569e-05 -1.06124e-19 -1.97178e-05 -6.52744e-20 9.87031e-05 -1.14182e-19 
1488.2 0 2.06203e-18 -0.159812 4.67653e-21 -7.98559e-05 0.340329 7.96385e-18 0.000824681 1.58129e-20 -0.00289193 -4.20726e-20 0.000698377 -8.0185e-19 4.48917e-21 0.000749271 -4.392e-20 0.000254538 1.51334e-20 -0.00335134 8.85472e-20 -0.00138578 9.82448e-05 -1.17063e-19 -0.000117974 3.80706e-20 -1.94509e-05 1.31915e-18 2.52283e-05 -1.07233e-19 -2.0146e-05 -6.73384e-20 0.000108368 -1.10899e-19 
1488.55 0 2.12594e-18 -0.160738 8.9486e-21 -8.4156e-05 0.322178 7.86397e-18 0.0008396 2.2384e-20 -0.0030718 -3.39293e-20 0.000689552 -8.21345e-19 3.62201e-21 0.000697374 -4.26697e-20 0.000217003 1.34137e-20 -0.0034472 9.25206e-20 -0.00141484 9.47004e-05 -1.18741e-19 -0.000121844 3.19487e-20 -2.62778e-05 1.37466e-18 3.11254e-05 -1.07965e-19 -2.10181e-05 -6.38086e-20 0.000117966 -1.10155e-19 
1488.9 0 2.17172e-18 -0.161524 7.48346e-21 -8.76124e-05 0.30408 7.75025e-18 0.000848077 2.68968e-20 -0.00325354 -3.09298e-20 0.000675874 -8.39263e-19 6.82132e-22 0.000652145 -3.85282e-20 0.000175472 1.38808e-20 -0.00354357 9.13756e-20 -0.00144146 9.06399e-05 -1.27465e-19 -0.00012556 3.05941e-20 -3.33023e-05 1.42437e-18 3.76796e-05 -1.04114e-19 -2.22398e-05 -6.49461e-20 0.000127976 -1.15594e-19 
1489.25 0 2.20353e-18 -0.162173 8.15022e-21 -8.98629e-05 0.286055 7.61931e-18 0.000850448 2.91953e-20 -0.00343494 -3.70479e-20 0.000657212 -8.56025e-19 -4.05115e-21 0.000613192 -3.52843e-20 0.000129767 9.90258e-21 -0.00363951 9.01119e-20 -0.00146609 8.5742e-05 -1.43432e-19 -0.000128957 3.49864e-20 -4.08241e-05 1.47811e-18 4.51301e-05 -1.0452e-19 -2.35988e-05 -7.17153e-20 0.000138658 -1.14528e-19 
1489.6 0 2.26635e-18 -0.162684 1.04326e-20 -9.11228e-05 0.268124 7.46897e-18 0.000848949 4.45178e-20 -0.0036147 -3.77559e-20 0.00063351 -8.69543e-19 -2.39434e-21 0.000577901 -3.60127e-20 7.94333e-05 7.36628e-21 -0.00373357 9.46833e-20 -0.00148987 8.00334e-05 -1.51381e-19 -0.000131598 3.44096e-20 -4.9065e-05 1.51951e-18 5.33547e-05 -1.05337e-19 -2.50473e-05 -7.28221e-20 0.000149884 -1.18065e-19 
1489.95 0 2.30489e-18 -0.163057 1.3817e-20 -9.1779e-05 0.250308 7.30393e-18 0.000845505 5.52733e-20 -0.00379282 -3.96137e-20 0.000605262 -8.88811e-19 7.58426e-21 0.000546506 -3.67386e-20 2.3329e-05 6.99293e-21 -0.00382357 9.52165e-20 -0.00151335 7.46185e-05 -1.63907e-19 -0.000133628 3.47351e-20 -5.77846e-05 1.55837e-18 6.17617e-05 -1.09703e-19 -2.68266e-05 -6.93468e-20 0.000161685 -1.24166e-19 
1490.3 0 2.34961e-18 -0.16329 8.74956e-21 -9.1554e-05 0.232621 7.11946e-18 0.000840826 6.15556e-20 -0.00396912 -4.45417e-20 0.000572457 -9.06124e-19 8.78593e-21 0.000522874 -3.11128e-20 -4.04083e-05 4.06802e-21 -0.00390739 9.51905e-20 -0.00153609 7.06303e-05 -1.73201e-19 -0.000135856 3.85305e-20 -6.67012e-05 1.59327e-18 7.00523e-05 -1.01596e-19 -2.93168e-05 -6.05979e-20 0.000174162 -1.33192e-19 
1490.65 0 2.39688e-18 -0.163382 5.85087e-21 -8.98309e-05 0.215073 6.9313e-18 0.000835668 6.70156e-20 -0.00414296 -4.63799e-20 0.000534427 -9.22069e-19 9.10423e-21 0.000508956 -2.95594e-20 -0.000113373 1.52487e-20 -0.00398447 8.97336e-20 -0.00155796 6.81467e-05 -1.76538e-19 -0.0001386 3.93719e-20 -7.64089e-05 1.6165e-18 7.81927e-05 -1.02043e-19 -3.26822e-05 -5.94829e-20 0.000187085 -1.37116e-19 
1491 0 2.43456e-18 -0.163335 3.33603e-21 -8.68391e-05 0.197676 6.7267e-18 0.000831403 7.71582e-20 -0.00431479 -4.48681e-20 0.000491004 -9.45856e-19 9.26688e-21 0.000500775 -2.45787e-20 -0.000196461 1.48463e-20 -0.00405564 8.91793e-20 -0.00157949 6.64724e-05 -1.79305e-19 -0.000141594 4.11636e-20 -8.75842e-05 1.63294e-18 8.58482e-05 -1.05366e-19 -3.6211e-05 -6.12041e-20 0.000200258 -1.45185e-19 
1491.35 0 2.47342e-18 -0.163148 1.58534e-20 -8.33937e-05 0.180437 6.50067e-18 0.000829673 8.80874e-20 -0.00448586 -3.72205e-20 0.000441858 -9.69761e-19 9.22292e-21 0.000492888 -8.2818e-21 -0.000289922 1.3948e-20 -0.00412056 9.43655e-20 -0.00160132 6.50326e-05 -1.90948e-19 -0.000144575 4.42534e-20 -0.000100286 1.64661e-18 9.3299e-05 -1.09121e-19 -3.89752e-05 -6.36491e-20 0.000213759 -1.50005e-19 
1491.7 0 2.51124e-18 -0.16282 1.30587e-20 -7.98098e-05 0.163364 6.26172e-18 0.000831163 8.8109e-20 -0.00465629 -3.46876e-20 0.000386443 -9.90072e-19 1.02398e-20 0.000482948 -4.69227e-21 -0.000392639 2.21233e-20 -0.00417711 9.86912e-20 -0.00162423 6.35101e-05 -2.00802e-19 -0.000147243 3.9983e-20 -0.000114053 1.65666e-18 0.000101387 -1.12941e-19 -4.08402e-05 -6.71136e-20 0.000227626 -1.59437e-19 
1492.05 0 2.53252e-18 -0.162355 6.46312e-21 -7.6162e-05 0.146465 5.9981e-18 0.000835423 9.42502e-20 -0.004825 -3.67781e-20 0.000324392 -1.00542e-18 5.38e-21 0.000471837 -2.92644e-21 -0.000502367 2.726e-20 -0.00422311 9.51919e-20 -0.00164825 6.17131e-05 -1.9933e-19 -0.000148689 5.0198e-20 -0.000128085 1.66585e-18 0.000110182 -1.13533e-19 -4.24953e-05 -6.832e-20 0.000241611 -1.64102e-19 
1492.4 0 2.55716e-18 -0.161757 2.05044e-21 -7.21345e-05 0.129752 5.73539e-18 0.000842335 1.06396e-19 -0.00499162 -4.11645e-20 0.000255142 -1.02297e-18 7.2414e-21 0.000462668 9.92752e-21 -0.00061651 2.25531e-20 -0.00425773 8.54135e-20 -0.00167218 5.94097e-05 -2.0466e-19 -0.000148109 5.45462e-20 -0.00014205 1.66914e-18 0.000119622 -1.20598e-19 -4.46784e-05 -7.40745e-20 0.000255328 -1.75414e-19 
1492.75 0 2.58477e-18 -0.161027 -7.42971e-21 -6.68505e-05 0.113244 5.45942e-18 0.000852413 1.15374e-19 -0.00515615 -5.35362e-20 0.00017812 -1.03342e-18 3.87172e-21 0.000458844 2.19253e-20 -0.000732845 2.92069e-20 -0.0042804 8.66196e-20 -0.00169508 5.6602e-05 -1.99942e-19 -0.000145865 6.72819e-20 -0.000156693 1.67018e-18 0.000130125 -1.13062e-19 -4.72e-05 -7.40866e-20 0.000268618 -1.86184e-19 
1493.1 0 2.60635e-18 -0.160165 -5.20784e-21 -6.00367e-05 0.0969524 5.17423e-18 0.00086552 1.2197e-19 -0.00531832 -5.73821e-20 9.3049e-05 -1.04379e-18 3.14076e-23 0.000462635 3.27199e-20 -0.000850261 3.02068e-20 -0.00428996 8.72121e-20 -0.00171708 5.37192e-05 -2.04887e-19 -0.000142556 7.04408e-20 -0.00017295 1.66577e-18 0.000141799 -1.09452e-19 -4.98894e-05 -7.41154e-20 0.000281592 -1.9316e-19 
1493.45 0 2.63516e-18 -0.159172 1.5204e-21 -5.21581e-05 0.080886 4.88608e-18 0.000880963 1.34076e-19 -0.00547786 -5.2819e-20 -7.93831e-07 -1.05282e-18 -8.23933e-21 0.000474854 3.88477e-20 -0.000968085 3.1268e-20 -0.00428648 8.57128e-20 -0.00173819 5.10758e-05 -2.0822e-19 -0.000138786 7.18932e-20 -0.000190673 1.65848e-18 0.000154148 -1.08179e-19 -5.34874e-05 -7.35249e-20 0.000294409 -1.99697e-19 
1493.8 0 2.65995e-18 -0.158051 4.08083e-21 -4.36391e-05 0.0650517 4.58241e-18 0.000898502 1.38642e-19 -0.00563414 -4.90191e-20 -0.000104423 -1.06605e-18 -3.21961e-21 0.00049343 4.88313e-20 -0.00108524 3.94463e-20 -0.00427183 8.84085e-20 -0.00175768 4.87784e-05 -2.15264e-19 -0.000135257 8.53191e-20 -0.000209111 1.64733e-18 0.000166831 -1.06368e-19 -5.84033e-05 -7.69515e-20 0.000307173 -2.12809e-19 
1494.15 0 2.67553e-18 -0.156803 4.64256e-21 -3.53889e-05 0.0494575 4.26929e-18 0.000917919 1.50385e-19 -0.00578679 -4.09713e-20 -0.000217268 -1.07209e-18 -4.30682e-21 0.000513992 5.90739e-20 -0.00120079 5.03112e-20 -0.00424645 8.54367e-20 -0.00177564 4.69351e-05 -2.2201e-19 -0.000131894 8.37905e-20 -0.000227918 1.63175e-18 0.000179825 -9.54266e-20 -6.37583e-05 -8.27686e-20 0.000319764 -2.19064e-19 
1494.5 0 2.69394e-18 -0.155434 7.82541e-21 -2.86037e-05 0.0341136 3.95399e-18 0.000938044 1.62597e-19 -0.00593628 -4.48427e-20 -0.000336462 -1.07725e-18 -5.77837e-21 0.0005345 7.26385e-20 -0.0013149 5.27048e-20 -0.00420841 8.57709e-20 -0.00179247 4.52542e-05 -2.2239e-19 -0.000127881 9.29368e-20 -0.000246588 1.61428e-18 0.000192518 -9.69635e-20 -6.85527e-05 -8.54828e-20 0.000331582 -2.26219e-19 
1494.85 0 2.69915e-18 -0.153946 8.68787e-21 -2.33485e-05 0.0190316 3.63565e-18 0.000957088 1.69073e-19 -0.00608294 -4.79084e-20 -0.000458806 -1.08416e-18 -4.82553e-21 0.000556463 8.25891e-20 -0.00142802 5.72947e-20 -0.00415645 7.87422e-20 -0.00180751 4.28304e-05 -2.27219e-19 -0.000122486 8.51742e-20 -0.000263997 1.58476e-18 0.000204965 -1.01098e-19 -7.2544e-05 -8.77082e-20 0.000342028 -2.27071e-19 
1495.2 0 2.70916e-18 -0.152341 1.69278e-20 -1.89616e-05 0.00422043 3.30379e-18 0.00097357 1.77131e-19 -0.00622647 -5.80083e-20 -0.000582429 -1.09265e-18 -4.67852e-21 0.00058111 8.87528e-20 -0.00154006 5.10096e-20 -0.00409134 6.96156e-20 -0.00182118 3.88775e-05 -2.18735e-19 -0.000115292 8.58625e-20 -0.000279156 1.55653e-18 0.000218418 -9.66873e-20 -7.61064e-05 -8.68097e-20 0.000351578 -2.31437e-19 
1495.55 0 2.7132e-18 -0.150621 1.3026e-20 -1.54035e-05 -0.0103142 2.96611e-18 0.000987185 1.94307e-19 -0.00636611 -6.14872e-20 -0.000706077 -1.10317e-18 -4.5305e-21 0.00060682 1.04574e-19 -0.00165074 5.39325e-20 -0.00401533 6.64012e-20 -0.00183523 3.35463e-05 -2.18768e-19 -0.000106117 8.68132e-20 -0.000291587 1.52916e-18 0.000232931 -8.3608e-20 -7.98253e-05 -8.69916e-20 0.000360465 -2.31526e-19 
1495.9 0 2.71934e-18 -0.148785 1.72166e-20 -1.32194e-05 -0.0245715 2.62455e-18 0.000998136 1.91631e-19 -0.00650022 -6.33261e-20 -0.000828556 -1.11109e-18 -7.96261e-21 0.000630194 1.14695e-19 -0.00175907 5.53642e-20 -0.00393096 6.25672e-20 -0.00184943 2.80248e-05 -2.15836e-19 -9.4984e-05 9.4399e-20 -0.000301365 1.48733e-18 0.000247304 -7.80757e-20 -8.37824e-05 -9.16024e-20 0.000368213 -2.42513e-19 
1496.25 0 2.72377e-18 -0.146831 1.30987e-20 -1.27519e-05 -0.0385571 2.28769e-18 0.00100595 1.98493e-19 -0.00662678 -6.69726e-20 -0.000949146 -1.11774e-18 -1.37794e-20 0.000648825 1.29723e-19 -0.00186434 5.64584e-20 -0.00383997 5.44863e-20 -0.00186185 2.35308e-05 -2.23181e-19 -8.19656e-05 9.49035e-20 -0.000309366 1.45045e-18 0.000261739 -8.26949e-20 -8.7884e-05 -9.81756e-20 0.000374894 -2.44084e-19 
1496.6 0 2.72946e-18 -0.144763 1.03682e-20 -1.40456e-05 -0.0522781 1.93772e-18 0.00101139 2.00034e-19 -0.00674446 -6.91108e-20 -0.00106739 -1.1177e-18 -1.02986e-20 0.000661328 1.40328e-19 -0.00196628 6.13812e-20 -0.00374345 5.51886e-20 -0.00187245 2.03365e-05 -2.23066e-19 -6.72452e-05 9.93285e-20 -0.000316392 1.40908e-18 0.000277172 -6.89544e-20 -9.1989e-05 -1.02384e-19 0.000380567 -2.48841e-19 
1496.95 0 2.72238e-18 -0.142586 1.70194e-21 -1.74619e-05 -0.0657332 1.57875e-18 0.00101643 2.05317e-19 -0.00685242 -7.2674e-20 -0.00118307 -1.11203e-18 -9.57845e-21 0.000666413 1.50898e-19 -0.00206458 6.2508e-20 -0.00364217 5.79041e-20 -0.00188236 1.81439e-05 -2.2335e-19 -5.07891e-05 1.04385e-19 -0.000322391 1.36791e-18 0.000293373 -6.32448e-20 -9.62389e-05 -1.07235e-19 0.000385545 -2.53156e-19 
1497.3 0 2.71477e-18 -0.140306 -3.60421e-21 -2.34229e-05 -0.0789139 1.22468e-18 0.00102211 2.12392e-19 -0.00695034 -6.98588e-20 -0.0012965 -1.1123e-18 -1.22025e-21 0.000663414 1.61333e-19 -0.00216054 5.92161e-20 -0.0035373 5.68975e-20 -0.00189222 1.64932e-05 -2.23356e-19 -3.24668e-05 9.83003e-20 -0.00032764 1.328e-18 0.000310416 -6.21169e-20 -0.000101567 -9.97789e-20 0.000390326 -2.67865e-19 
1497.65 0 2.7025e-18 -0.137923 -4.93966e-21 -3.1898e-05 -0.0918141 8.66109e-19 0.00102942 2.24834e-19 -0.00703795 -6.7371e-20 -0.00140767 -1.11322e-18 5.70495e-23 0.000653002 1.75929e-19 -0.00225571 6.52863e-20 -0.00343014 6.07926e-20 -0.00190292 1.49849e-05 -2.30207e-19 -1.26718e-05 9.3193e-20 -0.000332645 1.2799e-18 0.000328711 -4.86847e-20 -0.000108668 -9.53502e-20 0.000394333 -2.6765e-19 
1498 0 2.69055e-18 -0.135442 -3.3657e-21 -4.22379e-05 -0.104432 5.02051e-19 0.00104011 2.43706e-19 -0.00711489 -6.08242e-20 -0.00151613 -1.10877e-18 -9.87216e-23 0.000636792 1.8425e-19 -0.00235039 6.20736e-20 -0.0033206 6.91977e-20 -0.00191503 1.35692e-05 -2.31999e-19 7.90101e-06 1.0353e-19 -0.000336953 1.22676e-18 0.00034795 -5.01242e-20 -0.000117364 -9.021e-20 0.000397238 -2.65669e-19 
1498.35 0 2.67128e-18 -0.132867 -5.95735e-21 -5.39643e-05 -0.116765 1.34628e-19 0.00105606 2.61481e-19 -0.00718128 -6.00852e-20 -0.00162215 -1.11432e-18 1.13218e-21 0.000615994 1.95301e-19 -0.00244598 5.9137e-20 -0.00320806 6.85194e-20 -0.00192865 1.21093e-05 -2.39389e-19 2.88927e-05 1.05291e-19 -0.000340148 1.17013e-18 0.000368329 -4.18351e-20 -0.000127352 -9.26195e-20 0.000400254 -2.64266e-19 
1498.7 0 2.64995e-18 -0.130201 -1.30397e-20 -6.73451e-05 -0.128809 -2.32267e-19 0.00107806 2.71073e-19 -0.00723808 -5.86243e-20 -0.00172699 -1.10638e-18 4.24858e-21 0.000593341 2.03615e-19 -0.0025453 6.01907e-20 -0.00309305 6.64937e-20 -0.00194393 1.05736e-05 -2.34744e-19 4.99436e-05 9.92817e-20 -0.000342252 1.11723e-18 0.000390242 -3.10163e-20 -0.000138121 -8.68252e-20 0.000404378 -2.61344e-19 
1499.05 0 2.63986e-18 -0.127446 -6.4052e-21 -8.18609e-05 -0.140561 -5.91173e-19 0.00110464 2.8083e-19 -0.00728653 -6.2967e-20 -0.00183145 -1.09553e-18 7.28366e-21 0.000575317 2.07274e-19 -0.00264846 5.56239e-20 -0.00297602 6.74592e-20 -0.0019605 9.2981e-06 -2.37902e-19 7.0466e-05 9.54357e-20 -0.000343273 1.05524e-18 0.000413574 -2.90478e-20 -0.000148775 -8.58055e-20 0.000409373 -2.56271e-19 
1499.4 0 2.60685e-18 -0.124601 -7.27375e-21 -9.56601e-05 -0.152024 -9.61972e-19 0.00113306 2.92097e-19 -0.00732773 -6.0228e-20 -0.0019341 -1.09657e-18 8.9539e-21 0.000566041 2.17137e-19 -0.00275278 5.67407e-20 -0.00285684 5.90427e-20 -0.00197777 8.59522e-06 -2.37416e-19 9.03233e-05 9.65317e-20 -0.000343361 9.96438e-19 0.000438032 -2.58149e-20 -0.000159217 -8.92535e-20 0.000415151 -2.63596e-19 
1499.75 0 2.58019e-18 -0.121672 -3.52854e-21 -0.000107832 -0.163203 -1.33828e-18 0.00116145 3.01389e-19 -0.00736246 -6.62129e-20 -0.00203244 -1.09052e-18 1.68405e-20 0.000561309 2.19355e-19 -0.00285511 5.25649e-20 -0.00273611 5.73643e-20 -0.00199517 8.40129e-06 -2.40348e-19 0.000109386 9.48477e-20 -0.000342637 9.37006e-19 0.000463023 -3.12935e-20 -0.000170062 -8.3878e-20 0.000421493 -2.66513e-19 
1500.1 0 2.55697e-18 -0.118663 -1.60417e-21 -0.000119319 -0.174091 -1.7045e-18 0.00118857 3.12858e-19 -0.00739166 -6.91133e-20 -0.00212516 -1.08466e-18 1.17161e-20 0.000553618 2.21186e-19 -0.00295205 4.64601e-20 -0.00261535 5.58018e-20 -0.00201196 8.69072e-06 -2.37535e-19 0.000127376 9.94412e-20 -0.000341364 8.71507e-19 0.000488586 -2.85588e-20 -0.000181448 -7.99369e-20 0.000427731 -2.65087e-19 
1500.45 0 2.52785e-18 -0.115579 -3.07825e-21 -0.000131319 -0.184681 -2.07182e-18 0.00121339 3.23462e-19 -0.00741636 -7.03029e-20 -0.00221237 -1.07273e-18 1.44095e-20 0.000539684 2.26194e-19 -0.00304074 4.57537e-20 -0.00249644 5.34787e-20 -0.00202809 9.58801e-06 -2.41397e-19 0.00014459 9.78769e-20 -0.000340014 8.12112e-19 0.000515362 -2.5086e-20 -0.00019291 -8.02233e-20 0.000433588 -2.64649e-19 
1500.8 0 2.49386e-18 -0.112418 -4.02618e-21 -0.000144278 -0.19497 -2.44218e-18 0.00123678 3.23984e-19 -0.00743694 -6.60659e-20 -0.00229384 -1.0643e-18 1.45721e-20 0.000520964 2.30715e-19 -0.00312017 4.59797e-20 -0.00238102 5.71947e-20 -0.00204372 1.1239e-05 -2.30194e-19 0.000161502 9.03198e-20 -0.000338854 7.51017e-19 0.00054334 -2.30714e-20 -0.000204275 -7.58463e-20 0.000439342 -2.67463e-19 
1501.15 0 2.45696e-18 -0.109183 -4.98045e-21 -0.000158383 -0.204964 -2.80268e-18 0.00126024 3.11955e-19 -0.00745287 -6.50797e-20 -0.00236802 -1.05879e-18 1.36213e-20 0.000500025 2.38072e-19 -0.00319034 5.26915e-20 -0.00227034 4.99847e-20 -0.00205822 1.45009e-05 -2.15627e-19 0.000178738 8.59958e-20 -0.000337523 6.86366e-19 0.000571815 -2.00746e-20 -0.000215662 -7.06784e-20 0.00044481 -2.67963e-19 
1501.5 0 2.41591e-18 -0.105875 -1.07124e-20 -0.000173631 -0.214671 -3.16497e-18 0.00128466 3.09454e-19 -0.00746348 -7.34841e-20 -0.00243379 -1.04066e-18 2.03532e-20 0.000478618 2.50939e-19 -0.00325105 5.29767e-20 -0.00216508 3.38895e-20 -0.00207052 2.04798e-05 -2.05125e-19 0.000196879 8.58791e-20 -0.000335116 6.20945e-19 0.00060038 -2.05886e-20 -0.000227211 -7.00091e-20 0.000449729 -2.62325e-19 
1501.85 0 2.36744e-18 -0.102499 -7.66691e-22 -0.000189298 -0.224093 -3.53369e-18 0.00131152 3.07696e-19 -0.0074678 -7.79683e-20 -0.0024927 -1.0244e-18 1.55902e-20 0.000457894 2.64322e-19 -0.00330266 5.12051e-20 -0.00206575 2.76629e-20 -0.00208081 2.95978e-05 -1.89802e-19 0.000215991 8.30921e-20 -0.000331313 5.51067e-19 0.000629473 -1.74423e-20 -0.000239189 -6.40611e-20 0.000453876 -2.56485e-19 
1502.2 0 2.30945e-18 -0.099058 -2.95339e-22 -0.000204081 -0.233229 -3.88675e-18 0.00134215 3.02151e-19 -0.00746498 -8.23847e-20 -0.00254794 -1.01015e-18 2.32658e-20 0.000441242 2.6445e-19 -0.00334547 5.39742e-20 -0.00197212 3.31314e-20 -0.00209002 4.18945e-05 -1.87324e-19 0.000236108 7.92905e-20 -0.000326978 4.73566e-19 0.000659002 -1.13192e-20 -0.000251732 -6.52069e-20 0.000456384 -2.63576e-19 
1502.55 0 2.27005e-18 -0.0955559 4.50863e-21 -0.00021612 -0.242078 -4.24353e-18 0.00137648 3.01326e-19 -0.00745471 -8.11911e-20 -0.00260096 -9.97205e-19 2.69538e-20 0.000433158 2.67798e-19 -0.00337843 5.42833e-20 -0.00188317 4.04012e-20 -0.00209739 5.72043e-05 -1.91456e-19 0.00025717 7.64132e-20 -0.000322875 3.96658e-19 0.000688339 -9.5353e-21 -0.000265203 -6.72142e-20 0.000456839 -2.6709e-19 
1502.9 0 2.20758e-18 -0.0919956 1.05081e-20 -0.000224698 -0.25064 -4.60338e-18 0.00141367 2.97375e-19 -0.0074363 -8.44575e-20 -0.00265088 -9.73788e-19 2.61384e-20 0.000432944 2.744e-19 -0.00340134 6.10701e-20 -0.00179829 3.42672e-20 -0.0021012 7.47379e-05 -1.80655e-19 0.00027904 6.998e-20 -0.000318359 3.26047e-19 0.000717212 -7.99509e-21 -0.000279982 -5.86835e-20 0.000456046 -2.63655e-19 
1503.25 0 2.1524e-18 -0.0883797 6.16335e-21 -0.000231713 -0.258917 -4.95683e-18 0.00145408 2.91105e-19 -0.00740903 -8.90218e-20 -0.0026961 -9.53825e-19 2.46703e-20 0.000435399 2.79358e-19 -0.00341569 5.81073e-20 -0.00171765 3.13151e-20 -0.00210028 9.32016e-05 -1.69891e-19 0.000301585 8.06256e-20 -0.000312623 2.52685e-19 0.000745335 -1.22643e-20 -0.000296199 -6.79557e-20 0.000454778 -2.55434e-19 
1503.6 0 2.08311e-18 -0.0847115 1.18195e-20 -0.000239606 -0.266908 -5.30849e-18 0.00149892 2.94411e-19 -0.00737409 -8.81181e-20 -0.0027361 -9.41559e-19 2.48692e-20 0.000438055 2.84276e-19 -0.00342222 6.46544e-20 -0.00164208 3.85581e-20 -0.00209463 0.000112365 -1.60211e-19 0.000325171 7.50575e-20 -0.000305705 1.76515e-19 0.000773162 -2.03542e-20 -0.000314127 -6.11295e-20 0.000453351 -2.5376e-19 
1503.95 0 2.02418e-18 -0.0809944 1.1557e-20 -0.000248485 -0.274615 -5.65567e-18 0.00154651 3.02392e-19 -0.00733283 -8.17516e-20 -0.00277184 -9.33449e-19 2.11022e-20 0.000443287 2.8494e-19 -0.00342028 6.9151e-20 -0.00157326 4.9171e-20 -0.00208528 0.00013307 -1.5637e-19 0.00035029 7.20312e-20 -0.000298366 9.63571e-20 0.00080181 -1.99933e-20 -0.000333716 -5.18481e-20 0.000452348 -2.55604e-19 
1504.3 0 1.95915e-18 -0.0772317 1.58926e-20 -0.000256875 -0.282038 -5.99626e-18 0.00159279 3.06084e-19 -0.00728384 -8.15446e-20 -0.00280382 -9.17622e-19 2.34486e-20 0.000451659 2.91817e-19 -0.00340933 6.84802e-20 -0.00151183 5.94331e-20 -0.0020729 0.00015505 -1.4992e-19 0.000376874 6.84817e-20 -0.00029134 1.50489e-20 0.000831615 -1.427e-20 -0.000354575 -4.96204e-20 0.000452215 -2.48301e-19 
1504.65 0 1.87098e-18 -0.0734263 2.23256e-20 -0.000264816 -0.289175 -6.33684e-18 0.00163671 3.06054e-19 -0.00722422 -7.66412e-20 -0.00283185 -9.06206e-19 2.57585e-20 0.00045801 2.90621e-19 -0.00338944 6.56463e-20 -0.00145671 5.79121e-20 -0.00205766 0.000177608 -1.42048e-19 0.000404731 5.91053e-20 -0.000284139 -6.73433e-20 0.000861828 -1.02232e-20 -0.000376585 -4.54569e-20 0.000452269 -2.4631e-19 
1505 0 1.801e-18 -0.0695809 2.64458e-20 -0.000274206 -0.29603 -6.66947e-18 0.00168052 3.08127e-19 -0.00715268 -7.618e-20 -0.00285554 -8.94874e-19 2.39143e-20 0.000456904 2.88229e-19 -0.00336038 7.37977e-20 -0.00140673 7.43051e-20 -0.00203966 0.000200762 -1.28268e-19 0.000434208 4.95875e-20 -0.000275287 -1.4361e-19 0.000891268 -7.33589e-21 -0.000399648 -4.84873e-20 0.000451201 -2.41068e-19 
1505.35 0 1.7245e-18 -0.0656981 2.17916e-20 -0.000286305 -0.302603 -7.0156e-18 0.00172523 3.17716e-19 -0.00707013 -8.19327e-20 -0.00287355 -8.85989e-19 2.21173e-20 0.000446372 2.88678e-19 -0.00332148 7.28801e-20 -0.00136177 7.94069e-20 -0.0020189 0.000224302 -1.15784e-19 0.000465834 4.44483e-20 -0.00026358 -2.20334e-19 0.000919336 -1.585e-22 -0.000423853 -4.19981e-20 0.000448555 -2.39781e-19 
1505.7 0 1.63843e-18 -0.0617798 2.35534e-20 -0.000300735 -0.3089 -7.34755e-18 0.00176873 3.24126e-19 -0.0069784 -7.19104e-20 -0.00288534 -8.80799e-19 2.31616e-20 0.000425461 2.93623e-19 -0.00327291 7.32463e-20 -0.00132302 7.33869e-20 -0.00199574 0.00024721 -9.93873e-20 0.000499515 4.45237e-20 -0.000248668 -2.99237e-19 0.000946425 -4.84131e-22 -0.000449304 -4.20002e-20 0.000444814 -2.29937e-19 
1506.05 0 1.55365e-18 -0.0578284 2.29991e-20 -0.000316807 -0.314927 -7.67712e-18 0.00180828 3.35326e-19 -0.00687859 -6.58084e-20 -0.00289226 -8.72134e-19 2.04246e-20 0.000393498 2.94088e-19 -0.00321574 6.43373e-20 -0.00129234 7.31469e-20 -0.00197026 0.000268318 -9.42142e-20 0.00053468 3.80363e-20 -0.000231265 -3.76421e-19 0.000972664 -7.60155e-22 -0.000476193 -3.45798e-20 0.000440304 -2.19926e-19 
1506.4 0 1.45913e-18 -0.0538482 2.32046e-20 -0.00033438 -0.320689 -7.99022e-18 0.00184207 3.47312e-19 -0.00677055 -6.66026e-20 -0.00289457 -8.60597e-19 1.69194e-20 0.000351861 3.01188e-19 -0.00315112 5.45482e-20 -0.00127098 7.64306e-20 -0.0019417 0.000287358 -9.26955e-20 0.000570865 3.02308e-20 -0.000212158 -4.46539e-19 0.000998375 -1.296e-21 -0.000504838 -3.07139e-20 0.000434997 -2.17217e-19 
1506.75 0 1.38296e-18 -0.0498422 2.40012e-20 -0.000353469 -0.326184 -8.29938e-18 0.00186829 3.5774e-19 -0.00665428 -6.63726e-20 -0.00289107 -8.49551e-19 1.64466e-20 0.000303161 2.9945e-19 -0.00307943 4.75363e-20 -0.00125897 8.36156e-20 -0.00191095 0.000305051 -9.79964e-20 0.000607579 2.75123e-20 -0.000191621 -5.26113e-19 0.0010246 -7.4935e-21 -0.000535472 -2.91652e-20 0.000428311 -2.09757e-19 
1507.1 0 1.25221e-18 -0.0458118 2.60103e-20 -0.000373818 -0.331411 -8.60617e-18 0.00188548 3.62456e-19 -0.00653023 -6.88854e-20 -0.00288114 -8.36853e-19 1.64161e-20 0.000246172 2.99456e-19 -0.00299994 4.61746e-20 -0.00125515 8.11112e-20 -0.0018798 0.000321886 -8.94577e-20 0.000644408 2.65599e-20 -0.000170197 -6.01349e-19 0.00105128 -8.70446e-21 -0.00056819 -3.34583e-20 0.000419495 -1.96051e-19 
1507.45 0 1.1477e-18 -0.0417583 3.25361e-20 -0.000395898 -0.336375 -8.90701e-18 0.00189322 3.772e-19 -0.00640001 -7.01334e-20 -0.00286486 -8.24317e-19 1.61589e-20 0.000175706 2.99872e-19 -0.00291203 4.5368e-20 -0.001257 7.58596e-20 -0.00184762 0.000337461 -8.71667e-20 0.000681186 2.02728e-20 -0.000148216 -6.82276e-19 0.00107754 -3.35813e-21 -0.000602495 -2.59775e-20 0.000408641 -1.95633e-19 
1507.8 0 1.05484e-18 -0.0376848 4.0992e-20 -0.000420482 -0.341076 -9.19611e-18 0.00189118 3.7896e-19 -0.00626508 -6.65849e-20 -0.00284287 -8.05543e-19 2.32288e-20 8.92516e-05 2.99539e-19 -0.00281643 4.60213e-20 -0.00126109 7.38507e-20 -0.00181218 0.000351207 -8.71334e-20 0.000717705 1.66048e-20 -0.000125477 -7.60039e-19 0.00110357 -1.69525e-21 -0.000637859 -1.9286e-20 0.000396936 -2.00692e-19 
1508.15 0 9.35109e-19 -0.0335944 3.79254e-20 -0.000447289 -0.345515 -9.48525e-18 0.00187923 3.81828e-19 -0.0061253 -7.44528e-20 -0.00281657 -7.96421e-19 3.04509e-20 -1.00349e-05 3.01488e-19 -0.00271506 4.34876e-20 -0.00126528 7.20435e-20 -0.00177304 0.000362424 -8.34488e-20 0.000753701 4.83488e-21 -0.000102026 -8.40091e-19 0.00113024 -3.16185e-21 -0.00067449 -1.57321e-20 0.000385218 -2.02045e-19 
1508.5 0 8.36168e-19 -0.0294904 3.56759e-20 -0.000474729 -0.349693 -9.77802e-18 0.00185851 3.7584e-19 -0.00598008 -7.48681e-20 -0.00278747 -7.79295e-19 3.35473e-20 -0.000116099 2.93442e-19 -0.00260831 3.7665e-20 -0.00127027 8.52438e-20 -0.00173106 0.000370996 -8.95693e-20 0.000789037 8.99338e-21 -7.86594e-05 -9.1214e-19 0.00115686 1.10449e-21 -0.000713013 -1.5182e-20 0.000372895 -1.8796e-19 
1508.85 0 7.13188e-19 -0.0253754 3.64248e-20 -0.00050022 -0.353609 -1.00554e-17 0.00183094 3.71848e-19 -0.00583028 -6.89109e-20 -0.00275617 -7.60533e-19 4.07162e-20 -0.000223502 2.91515e-19 -0.00249527 3.45982e-20 -0.00127866 8.44795e-20 -0.00168616 0.000378125 -8.55721e-20 0.000823453 5.02072e-21 -5.53542e-05 -9.88172e-19 0.00118189 3.25249e-21 -0.000752783 -1.53261e-20 0.000360567 -1.8973e-19 
1509.2 0 6.04134e-19 -0.0212497 4.05006e-20 -0.000521759 -0.357267 -1.033e-17 0.00179833 3.77572e-19 -0.00567669 -6.59813e-20 -0.00272374 -7.50628e-19 4.0469e-20 -0.0003296 2.89661e-19 -0.00237704 3.35487e-20 -0.00129077 8.98597e-20 -0.00163823 0.000384524 -9.19195e-20 0.00085673 7.89471e-21 -3.08658e-05 -1.06781e-18 0.0012049 6.1803e-21 -0.000791957 -2.13493e-20 0.000349801 -1.78533e-19 
1509.55 0 4.62112e-19 -0.0171132 5.34189e-20 -0.00053941 -0.360673 -1.05875e-17 0.00176251 3.7723e-19 -0.00552013 -5.70862e-20 -0.00269282 -7.37802e-19 4.72902e-20 -0.000435969 2.99956e-19 -0.00225635 2.672e-20 -0.00130412 9.52757e-20 -0.00158841 0.000389531 -9.18257e-20 0.000889381 1.12949e-20 -4.94258e-06 -1.14482e-18 0.00122658 1.09915e-20 -0.000829952 -1.67262e-20 0.000340605 -1.78409e-19 
1509.9 0 3.29186e-19 -0.0129691 5.7318e-20 -0.000554577 -0.363835 -1.08512e-17 0.00172577 3.69095e-19 -0.00536233 -4.8706e-20 -0.00266579 -7.22157e-19 4.87505e-20 -0.000546004 3.0551e-19 -0.00213529 3.18951e-20 -0.00131724 1.03578e-19 -0.00153752 0.000392915 -9.4775e-20 0.000921106 1.36216e-20 2.15363e-05 -1.21742e-18 0.00124745 1.21525e-20 -0.000867392 -1.10287e-20 0.000331632 -1.69467e-19 
1510.25 0 1.99917e-19 -0.00882286 5.47906e-20 -0.000568514 -0.366756 -1.10962e-17 0.00168906 3.75391e-19 -0.00520371 -3.45674e-20 -0.00264301 -7.21797e-19 5.51554e-20 -0.000660873 3.03782e-19 -0.00201357 3.30169e-20 -0.00133079 1.1027e-19 -0.00148431 0.000395635 -9.48567e-20 0.000951446 1.41162e-20 4.79266e-05 -1.29504e-18 0.00126723 1.7093e-20 -0.000904777 1.40834e-21 0.000322024 -1.56802e-19 
1510.6 0 5.74968e-20 -0.00467982 5.4828e-20 -0.000581305 -0.369434 -1.13406e-17 0.00165128 3.84274e-19 -0.0050432 -2.74669e-20 -0.00262324 -7.1944e-19 6.33692e-20 -0.000778336 2.94606e-19 -0.00189071 3.19776e-20 -0.00134448 1.03561e-19 -0.00142713 0.000398221 -8.81768e-20 0.000981252 1.69736e-20 7.39533e-05 -1.373e-18 0.00128579 2.96879e-20 -0.000942289 6.49362e-21 0.000311998 -1.52782e-19 
1510.95 0 -6.35805e-20 -0.000544454 5.08068e-20 -0.000592026 -0.371865 -1.15734e-17 0.00161203 3.74943e-19 -0.00488059 -2.03253e-20 -0.00260498 -7.20371e-19 7.84246e-20 -0.000894039 2.95699e-19 -0.00176832 4.16018e-20 -0.00135697 1.08462e-19 -0.00136688 0.000400672 -8.80112e-20 0.00101158 1.67526e-20 9.96474e-05 -1.45947e-18 0.00130394 2.84599e-20 -0.000980632 1.00771e-20 0.000301545 -1.5264e-19 
1511.3 0 -2.13874e-19 0.00358043 5.7022e-20 -0.000599138 -0.374044 -1.18022e-17 0.00157292 3.72574e-19 -0.0047166 -1.55238e-20 -0.00258736 -7.13838e-19 7.7503e-20 -0.0010041 2.91852e-19 -0.00164829 4.56503e-20 -0.00136813 9.38061e-20 -0.00130661 0.000402712 -8.78297e-20 0.00104234 9.12285e-21 0.000125269 -1.54433e-18 0.00132224 3.38526e-20 -0.00101973 1.70652e-20 0.000290498 -1.38996e-19 
1511.65 0 -3.57697e-19 0.00769472 5.32385e-20 -0.000600641 -0.375974 -1.20269e-17 0.00153511 3.72792e-19 -0.00455097 -1.20015e-20 -0.00257103 -7.04503e-19 8.45864e-20 -0.00110818 2.83205e-19 -0.00153178 3.77107e-20 -0.00137749 8.54546e-20 -0.0012484 0.000404184 -8.5922e-20 0.00107236 1.11994e-20 0.000150875 -1.62451e-18 0.00133998 3.84286e-20 -0.00105771 1.7296e-20 0.000279464 -1.32e-19 
1512 0 -5.0591e-19 0.0117997 5.58323e-20 -0.00059567 -0.377661 -1.2243e-17 0.00149809 3.66751e-19 -0.00438267 -7.60959e-21 -0.00255801 -6.94533e-19 8.07251e-20 -0.00120976 2.7095e-19 -0.00141968 3.14417e-20 -0.00138294 7.97024e-20 -0.00119195 0.000405137 -8.93258e-20 0.00110058 6.7131e-21 0.000176001 -1.69903e-18 0.00135658 4.37779e-20 -0.0010937 2.94359e-20 0.000269112 -1.25827e-19 
1512.35 0 -6.60878e-19 0.0158956 5.30648e-20 -0.000585762 -0.379112 -1.24516e-17 0.00146168 3.6615e-19 -0.00421157 -1.06073e-20 -0.00254869 -6.84669e-19 8.34713e-20 -0.00131301 2.70708e-19 -0.00131279 2.68194e-20 -0.00138289 8.68432e-20 -0.00113659 0.000404603 -9.6911e-20 0.00112707 7.49978e-21 0.000200591 -1.77418e-18 0.00137223 4.44333e-20 -0.00112868 3.29063e-20 0.000259846 -1.18925e-19 
1512.7 0 -8.03642e-19 0.0199803 4.527e-20 -0.000573591 -0.380335 -1.2659e-17 0.00142583 3.56575e-19 -0.00404005 -1.31456e-20 -0.00254112 -6.81082e-19 8.7087e-20 -0.00142036 2.58149e-19 -0.00121115 1.94233e-20 -0.00137813 8.85536e-20 -0.00108283 0.000401458 -9.74982e-20 0.00115259 5.16636e-21 0.000224946 -1.85426e-18 0.00138666 4.52571e-20 -0.00116397 3.10975e-20 0.00025178 -1.20872e-19 
1513.05 0 -9.3259e-19 0.0240502 3.82257e-20 -0.000560924 -0.381331 -1.28464e-17 0.001389 3.56176e-19 -0.00387098 -4.01331e-21 -0.00253361 -6.75535e-19 9.34751e-20 -0.00153476 2.51903e-19 -0.00111444 2.17645e-20 -0.00137123 8.77327e-20 -0.00103123 0.000396006 -1.07433e-19 0.00117704 1.13861e-20 0.000249208 -1.92665e-18 0.00139925 4.34851e-20 -0.00119987 4.07131e-20 0.000245169 -1.21269e-19 
1513.4 0 -1.07976e-18 0.028102 4.39409e-20 -0.000548881 -0.382103 -1.30338e-17 0.00134964 3.5532e-19 -0.00370406 -9.13108e-21 -0.00252626 -6.6887e-19 9.11638e-20 -0.00166073 2.47355e-19 -0.00102249 1.70399e-20 -0.00136381 8.28884e-20 -0.000981152 0.000389256 -9.74878e-20 0.00120085 1.09123e-21 0.000273729 -1.99717e-18 0.00140965 5.19907e-20 -0.00123553 4.60971e-20 0.000240027 -1.19034e-19 
1513.75 0 -1.23226e-18 0.0321324 5.43633e-20 -0.000538045 -0.38265 -1.32154e-17 0.00130787 3.50862e-19 -0.00353751 -1.08644e-20 -0.00251965 -6.64128e-19 9.36763e-20 -0.00179793 2.34539e-19 -0.000934526 1.60833e-20 -0.00135542 7.81846e-20 -0.000931174 0.00038175 -9.74879e-20 0.00122601 1.3696e-21 0.000298341 -2.07108e-18 0.00141807 5.74568e-20 -0.00127039 5.5789e-20 0.000236084 -1.15386e-19 
1514.1 0 -1.4019e-18 0.0361377 5.69242e-20 -0.000526944 -0.382973 -1.3384e-17 0.00126447 3.56545e-19 -0.00337044 -3.84372e-22 -0.0025135 -6.58499e-19 9.47562e-20 -0.00193864 2.23879e-19 -0.000850685 2.03e-20 -0.00134522 5.44605e-20 -0.000879416 0.000373521 -8.84073e-20 0.00125342 -3.54829e-21 0.000322794 -2.14055e-18 0.00142512 5.81306e-20 -0.00130473 5.84136e-20 0.000233731 -1.04237e-19 
1514.45 0 -1.56816e-18 0.0401152 5.78321e-20 -0.00051301 -0.383071 -1.35465e-17 0.00121967 3.55351e-19 -0.00320188 8.81116e-21 -0.00250784 -6.61204e-19 8.9157e-20 -0.00207489 2.14728e-19 -0.000773639 1.79466e-20 -0.00133352 4.62094e-20 -0.000825094 0.000364557 -9.3499e-20 0.00128305 -6.61426e-21 0.00034688 -2.21048e-18 0.00143201 6.78813e-20 -0.00133903 6.96247e-20 0.000233146 -1.0015e-19 
1514.8 0 -1.71327e-18 0.0440649 6.06013e-20 -0.000495051 -0.382948 -1.37013e-17 0.00117374 3.5685e-19 -0.00303163 2.16803e-20 -0.00250296 -6.5925e-19 9.41793e-20 -0.00220404 2.1382e-19 -0.000705562 1.88858e-20 -0.00132088 4.59877e-20 -0.000769735 0.000355278 -8.92308e-20 0.00131533 -1.04163e-20 0.000369808 -2.2698e-18 0.00143912 7.90614e-20 -0.00137326 7.37796e-20 0.000233452 -9.05605e-20 
1515.15 0 -1.87213e-18 0.0479866 4.8235e-20 -0.000473331 -0.382607 -1.38467e-17 0.00112722 3.51521e-19 -0.00286119 1.86241e-20 -0.00249875 -6.58709e-19 9.87089e-20 -0.00232815 2.05489e-19 -0.000645493 1.5165e-20 -0.00130635 4.75843e-20 -0.000714824 0.000345973 -8.95928e-20 0.00134902 -9.0858e-21 0.000391519 -2.33772e-18 0.00144593 9.15309e-20 -0.00140672 7.92411e-20 0.000233204 -9.00802e-20 
1515.5 0 -2.03685e-18 0.0518781 4.47437e-20 -0.000448571 -0.382055 -1.39874e-17 0.00108086 3.49319e-19 -0.0026932 3.6619e-20 -0.0024949 -6.54327e-19 9.86817e-20 -0.00245082 2.04505e-19 -0.000590784 1.76469e-20 -0.00128812 4.29822e-20 -0.000661947 0.000336168 -9.10222e-20 0.00138176 -4.29036e-21 0.000412968 -2.40283e-18 0.00145225 9.42841e-20 -0.00143908 8.34077e-20 0.000232016 -8.84451e-20 
1515.85 0 -2.2199e-18 0.0557383 4.56696e-20 -0.000421365 -0.381296 -1.41229e-17 0.00103567 3.47203e-19 -0.00253137 4.0419e-20 -0.00249065 -6.48328e-19 1.03875e-19 -0.00257309 2.05942e-19 -0.000540118 2.16509e-20 -0.00126716 2.93722e-20 -0.000612446 0.000325829 -9.16486e-20 0.00141303 -5.94868e-21 0.000434432 -2.47079e-18 0.00145746 9.76466e-20 -0.00147124 9.19477e-20 0.000231057 -8.22808e-20 
1516.2 0 -2.38644e-18 0.059566 4.44635e-20 -0.000391919 -0.380336 -1.42288e-17 0.000992382 3.43121e-19 -0.00237883 5.82094e-20 -0.00248491 -6.4565e-19 1.09023e-19 -0.00269247 2.09865e-19 -0.000493534 2.46556e-20 -0.00124732 3.82298e-20 -0.00056581 0.000316135 -8.84199e-20 0.00144367 -2.01179e-20 0.000455595 -2.53791e-18 0.00146123 1.01006e-19 -0.00150273 8.99235e-20 0.000230802 -7.0556e-20 
1516.55 0 -2.56453e-18 0.0633584 4.41335e-20 -0.000360333 -0.379181 -1.43372e-17 0.000951444 3.41418e-19 -0.00223614 6.47696e-20 -0.00247759 -6.37876e-19 1.11107e-19 -0.0028087 2.09898e-19 -0.000450951 2.56815e-20 -0.00123033 3.82495e-20 -0.000521269 0.000307509 -8.68589e-20 0.00147423 -2.42901e-20 0.000476808 -2.5982e-18 0.00146417 1.02384e-19 -0.00153168 8.80845e-20 0.000230466 -5.44471e-20 
1516.9 0 -2.71778e-18 0.0671128 4.98308e-20 -0.000327898 -0.377834 -1.44343e-17 0.000914011 3.26119e-19 -0.00210206 6.26182e-20 -0.00246897 -6.3316e-19 1.16366e-19 -0.00292621 2.08487e-19 -0.000410935 2.42959e-20 -0.00121536 3.80689e-20 -0.000478415 0.0002997 -8.81512e-20 0.0015041 -2.39527e-20 0.000498459 -2.6555e-18 0.00146636 1.05815e-19 -0.00155789 9.84712e-20 0.000230322 -4.89863e-20 
1517.25 0 -2.89584e-18 0.0708274 5.66023e-20 -0.000296182 -0.376295 -1.45238e-17 0.000880337 3.18825e-19 -0.00197505 6.48911e-20 -0.00245815 -6.31456e-19 1.22925e-19 -0.00304669 2.1831e-19 -0.000372631 2.0453e-20 -0.00120166 4.09937e-20 -0.000436473 0.000293455 -7.68912e-20 0.00153222 -3.14706e-20 0.000520867 -2.71643e-18 0.00146733 9.88679e-20 -0.00158238 9.20802e-20 0.000232092 -3.44329e-20 
1517.6 0 -3.05948e-18 0.0745005 5.4087e-20 -0.000265336 -0.374569 -1.45996e-17 0.000847549 3.18032e-19 -0.0018531 6.08045e-20 -0.00244576 -6.221e-19 1.28659e-19 -0.00316521 2.17122e-19 -0.000336912 1.10372e-20 -0.00118834 3.46955e-20 -0.000394893 0.000288891 -7.35741e-20 0.00155816 -3.23387e-20 0.000544751 -2.76869e-18 0.00146762 9.94174e-20 -0.00160584 9.53254e-20 0.000236326 -2.14165e-20 
1517.95 0 -3.22124e-18 0.0781277 4.95261e-20 -0.000234286 -0.372658 -1.46675e-17 0.000813024 3.12343e-19 -0.00173367 6.28173e-20 -0.00243407 -6.21103e-19 1.35895e-19 -0.00327589 2.16551e-19 -0.000305494 1.08032e-20 -0.00117395 3.94988e-20 -0.0003542 0.000284174 -6.62839e-20 0.00158295 -2.67846e-20 0.000570427 -2.81994e-18 0.00146844 9.7632e-20 -0.0016283 9.21538e-20 0.000242458 -1.61685e-20 
1518.3 0 -3.36826e-18 0.0817042 4.10715e-20 -0.000202269 -0.370561 -1.47267e-17 0.000776721 3.03922e-19 -0.00161612 6.21451e-20 -0.00242421 -6.1343e-19 1.46383e-19 -0.00337889 2.12631e-19 -0.000279222 1.62824e-20 -0.00115677 4.06047e-20 -0.000314491 0.000278373 -6.57654e-20 0.00160817 -3.52082e-20 0.000597897 -2.88123e-18 0.00146995 1.00439e-19 -0.00164923 8.78656e-20 0.00025024 -6.01705e-21 
1518.65 0 -3.53561e-18 0.0852286 4.02441e-20 -0.000170513 -0.368277 -1.47846e-17 0.000738678 2.9412e-19 -0.00150177 6.92145e-20 -0.00241637 -6.12698e-19 1.50583e-19 -0.0034784 2.00785e-19 -0.000256472 1.1195e-20 -0.00113494 4.19064e-20 -0.000274446 0.000272144 -6.51685e-20 0.00163405 -3.70131e-20 0.000626522 -2.932e-18 0.00147181 1.04348e-19 -0.00166854 8.09152e-20 0.000259236 8.4137e-21 
1519 0 -3.6924e-18 0.088701 3.41823e-20 -0.000139874 -0.365814 -1.48285e-17 0.000698631 2.92054e-19 -0.00139056 7.03585e-20 -0.00240935 -6.14749e-19 1.5734e-19 -0.00357594 2.08066e-19 -0.000234474 6.678e-21 -0.00110714 3.9207e-20 -0.00023282 0.000265333 -6.33062e-20 0.00166017 -3.4972e-20 0.00065505 -2.99003e-18 0.00147403 1.11349e-19 -0.00168623 8.92297e-20 0.000268567 1.15067e-20 
1519.35 0 -3.86171e-18 0.0921208 3.5922e-20 -0.000109205 -0.363177 -1.48576e-17 0.000655954 2.81524e-19 -0.00128099 7.70104e-20 -0.00240171 -6.12789e-19 1.64498e-19 -0.00366956 2.05996e-19 -0.000211969 -1.41194e-21 -0.00107375 2.90357e-20 -0.000188231 0.000257327 -6.08471e-20 0.00168687 -4.2803e-20 0.00068238 -3.03497e-18 0.0014771 1.19493e-19 -0.00170157 8.83972e-20 0.000277772 2.99104e-20 
1519.7 0 -4.02006e-18 0.0954874 3.59931e-20 -7.74144e-05 -0.36037 -1.48763e-17 0.000609533 2.75104e-19 -0.00117123 8.38939e-20 -0.0023936 -6.03062e-19 1.6612e-19 -0.00375569 2.04665e-19 -0.000190093 -1.7114e-21 -0.00103762 2.24659e-20 -0.000138585 0.000247918 -6.24301e-20 0.00171398 -3.92437e-20 0.000707572 -3.08954e-18 0.00148073 1.28967e-19 -0.00171362 9.2542e-20 0.00028733 4.36955e-20 
1520.05 0 -4.1891e-18 0.098799 3.57721e-20 -4.3727e-05 -0.357398 -1.48881e-17 0.000559594 2.68528e-19 -0.00105824 8.21789e-20 -0.00238604 -5.99058e-19 1.68512e-19 -0.00383323 1.97228e-19 -0.000171759 -8.72838e-21 -0.00100141 2.71461e-20 -8.12729e-05 0.000237026 -6.45918e-20 0.00174096 -4.04835e-20 0.000730305 -3.12977e-18 0.00148378 1.42347e-19 -0.00172178 9.56636e-20 0.000297535 5.95696e-20 
1520.4 0 -4.37054e-18 0.102053 3.81839e-20 -8.82295e-06 -0.354264 -1.48963e-17 0.000507491 2.61897e-19 -0.000940564 8.33964e-20 -0.00237966 -6.00466e-19 1.70554e-19 -0.00390603 1.88517e-19 -0.000157322 -1.9955e-20 -0.0009653 2.34475e-20 -1.6026e-05 0.000224648 -6.42209e-20 0.00176816 -4.43743e-20 0.000750924 -3.17528e-18 0.00148635 1.41594e-19 -0.0017264 1.00262e-19 0.000306779 7.74759e-20 
1520.75 0 -4.53155e-18 0.105245 3.48624e-20 2.44641e-05 -0.350974 -1.49001e-17 0.000454788 2.57501e-19 -0.000819988 9.15252e-20 -0.00237503 -6.00391e-19 1.76935e-19 -0.00397719 1.87592e-19 -0.000143359 -2.00471e-20 -0.000929195 1.99343e-20 5.3969e-05 0.000210664 -6.00114e-20 0.00179562 -3.32112e-20 0.00077019 -3.21663e-18 0.00148884 1.4871e-19 -0.00172835 1.04809e-19 0.000314535 9.24376e-20 
1521.1 0 -4.69902e-18 0.108375 3.60483e-20 5.44078e-05 -0.347531 -1.48839e-17 0.000403407 2.4458e-19 -0.000699646 9.16945e-20 -0.00237265 -5.98715e-19 1.88462e-19 -0.00404507 1.74496e-19 -0.000127015 -1.79687e-20 -0.000894664 -8.924e-22 0.000125656 0.000194408 -4.35966e-20 0.00182205 -4.10642e-20 0.000788654 -3.2578e-18 0.00149076 1.58056e-19 -0.00172858 1.01456e-19 0.000322369 1.02481e-19 
1521.45 0 -4.86308e-18 0.111438 3.29608e-20 8.19488e-05 -0.343937 -1.48608e-17 0.000354027 2.51734e-19 -0.000580951 8.88065e-20 -0.00237243 -5.99832e-19 1.92548e-19 -0.00410573 1.61387e-19 -0.000108146 -1.42885e-20 -0.000864118 -9.47284e-21 0.000196783 0.000175727 -3.90383e-20 0.00184606 -3.79305e-20 0.000806808 -3.29718e-18 0.00149181 1.65188e-19 -0.00172733 9.81742e-20 0.000330904 1.14944e-19 
1521.8 0 -5.02936e-18 0.114432 3.12392e-20 0.000108984 -0.340192 -1.4829e-17 0.000304661 2.54919e-19 -0.000462433 9.75064e-20 -0.00237265 -5.96284e-19 1.93835e-19 -0.00415658 1.49727e-19 -8.76534e-05 -1.48427e-20 -0.000836614 -9.16703e-21 0.000264875 0.0001558 -4.06959e-20 0.00186706 -4.24311e-20 0.000824833 -3.33283e-18 0.00149212 1.69402e-19 -0.0017234 1.00136e-19 0.000338429 1.29983e-19 
1522.15 0 -5.19685e-18 0.117354 2.6529e-20 0.000136911 -0.336297 -1.47832e-17 0.000253359 2.53887e-19 -0.000342945 9.73472e-20 -0.00237009 -5.93503e-19 1.96812e-19 -0.0041973 1.48066e-19 -6.40986e-05 -1.91013e-20 -0.000808269 -2.35123e-20 0.000328458 0.000135816 -3.32422e-20 0.00188504 -5.10801e-20 0.000842523 -3.35786e-18 0.00149203 1.89042e-19 -0.00171789 1.01958e-19 0.000342794 1.4728e-19 
1522.5 0 -5.37719e-18 0.120204 2.27202e-20 0.000166591 -0.332256 -1.47348e-17 0.000199659 2.55615e-19 -0.000224182 1.01279e-19 -0.00236241 -5.87618e-19 2.07365e-19 -0.00422828 1.41545e-19 -3.4569e-05 -3.09293e-20 -0.000779701 -2.03823e-20 0.00038694 0.00011577 -1.83617e-20 0.00189988 -5.2225e-20 0.000859523 -3.38838e-18 0.00149233 1.99552e-19 -0.00171363 1.12901e-19 0.000344042 1.60123e-19 
1522.85 0 -5.52808e-18 0.122979 2.41199e-20 0.000198057 -0.328077 -1.46672e-17 0.000143522 2.61547e-19 -0.000107812 9.83708e-20 -0.00234904 -5.75731e-19 2.09065e-19 -0.00425025 1.20967e-19 1.94478e-06 -3.06518e-20 -0.000754324 -2.31017e-20 0.000440706 9.50921e-05 -8.02578e-22 0.00191097 -4.46785e-20 0.000874891 -3.40823e-18 0.00149319 1.99735e-19 -0.00171034 1.19838e-19 0.000343219 1.67417e-19 
1523.2 0 -5.68711e-18 0.125675 2.10817e-20 0.000230148 -0.323768 -1.46038e-17 8.45696e-05 2.43118e-19 6.27357e-06 1.04781e-19 -0.0023314 -5.71431e-19 2.12093e-19 -0.00426428 9.92024e-20 4.42317e-05 -3.46621e-20 -0.000731684 -2.01362e-20 0.000491474 7.41226e-05 1.04989e-20 0.00191786 -3.90987e-20 0.000888401 -3.43331e-18 0.00149481 2.14886e-19 -0.00170651 1.18901e-19 0.000340947 1.74242e-19 
1523.55 0 -5.8425e-18 0.128286 1.85095e-20 0.000261468 -0.319327 -1.45286e-17 2.17785e-05 2.39278e-19 0.000118573 9.53169e-20 -0.00231309 -5.62755e-19 2.18096e-19 -0.00427273 9.40851e-20 8.97786e-05 -3.79338e-20 -0.000708707 -2.78788e-20 0.000540544 5.39578e-05 1.65498e-20 0.00192018 -3.77193e-20 0.00090082 -3.44888e-18 0.00149717 2.2244e-19 -0.0017028 1.15583e-19 0.000337313 1.93388e-19 
1523.9 0 -5.99817e-18 0.13081 2.54052e-20 0.000291036 -0.314754 -1.44368e-17 -4.39793e-05 2.2485e-19 0.000230192 9.25493e-20 -0.00229763 -5.59672e-19 2.16056e-19 -0.00427983 7.65641e-20 0.000136564 -4.09635e-20 -0.000684208 -3.51652e-20 0.000590574 3.50471e-05 2.23145e-20 0.00191827 -3.63049e-20 0.00091197 -3.47024e-18 0.00149909 2.38742e-19 -0.00170072 1.17431e-19 0.000332053 2.02869e-19 
1524.25 0 -6.1363e-18 0.133246 2.93329e-20 0.00031835 -0.310049 -1.43329e-17 -0.000109456 2.16976e-19 0.000342049 8.62423e-20 -0.00228519 -5.53391e-19 2.12875e-19 -0.00428798 7.05826e-20 0.000184632 -4.26726e-20 -0.000658501 -4.13625e-20 0.000646346 1.76008e-05 3.17421e-20 0.00191305 -4.50468e-20 0.000920685 -3.47889e-18 0.00149972 2.46561e-19 -0.00169998 1.02737e-19 0.000325189 2.12832e-19 
1524.6 0 -6.2863e-18 0.135594 3.65594e-20 0.000343625 -0.305213 -1.42243e-17 -0.00017259 2.12074e-19 0.000453879 9.06111e-20 -0.00227284 -5.55199e-19 2.14902e-19 -0.00429609 4.93417e-20 0.000235544 -4.99907e-20 -0.000629517 -4.30347e-20 0.000711565 1.85989e-06 4.81185e-20 0.00190495 -4.92972e-20 0.000927348 -3.48784e-18 0.00149893 2.62463e-19 -0.00169911 1.10205e-19 0.000317317 2.22155e-19 
1524.95 0 -6.4363e-18 0.137852 3.25035e-20 0.000367437 -0.300251 -1.41117e-17 -0.000233669 2.00994e-19 0.000566028 9.23233e-20 -0.00225895 -5.44501e-19 2.1606e-19 -0.00430212 3.87704e-20 0.000289666 -5.11543e-20 -0.000593346 -5.64293e-20 0.000786579 -1.23321e-05 4.60869e-20 0.00189407 -4.67072e-20 0.000933515 -3.50149e-18 0.00149718 2.69807e-19 -0.0016974 1.03552e-19 0.000309725 2.3712e-19 
1525.3 0 -6.57989e-18 0.140021 4.01705e-20 0.000390606 -0.295172 -1.39943e-17 -0.000293124 1.8826e-19 0.000679922 9.12036e-20 -0.00224419 -5.2951e-19 2.17634e-19 -0.00430475 3.12673e-20 0.000346117 -5.22532e-20 -0.000547488 -6.37902e-20 0.000869216 -2.52477e-05 5.84535e-20 0.00188049 -5.2791e-20 0.000939377 -3.50734e-18 0.0014952 2.77357e-19 -0.00169442 1.04012e-19 0.000302837 2.53848e-19 
1525.65 0 -6.72096e-18 0.1421 3.52809e-20 0.000413931 -0.289982 -1.3861e-17 -0.000349938 1.74369e-19 0.000797883 9.32515e-20 -0.00222836 -5.22935e-19 2.23135e-19 -0.00430326 2.62557e-20 0.000405301 -5.91546e-20 -0.000491711 -6.95191e-20 0.000956801 -3.72844e-05 7.1452e-20 0.00186464 -5.07274e-20 0.000944426 -3.50877e-18 0.00149289 2.78644e-19 -0.00168972 1.12771e-19 0.000296136 2.74002e-19 
1526 0 -6.85439e-18 0.144084 3.24277e-20 0.000437448 -0.284687 -1.37112e-17 -0.000403334 1.5626e-19 0.00092218 8.86976e-20 -0.00221063 -5.03644e-19 2.21345e-19 -0.00429801 2.1343e-20 0.000467231 -5.19286e-20 -0.00042761 -8.95147e-20 0.00104789 -4.85497e-05 7.66387e-20 0.001847 -5.5288e-20 0.000948914 -3.51128e-18 0.00148859 2.86869e-19 -0.0016838 1.17515e-19 0.00028953 2.82295e-19 
1526.35 0 -6.99196e-18 0.14597 2.74932e-20 0.000460569 -0.279283 -1.35617e-17 -0.000455498 1.51761e-19 0.00105443 9.01541e-20 -0.00219186 -4.96893e-19 2.27373e-19 -0.0042908 1.08996e-20 0.000530006 -4.27525e-20 -0.000358466 -9.55562e-20 0.00114274 -5.85414e-05 8.9617e-20 0.00182671 -5.68637e-20 0.000953248 -3.50826e-18 0.00148125 2.89317e-19 -0.0016781 1.18245e-19 0.000282864 3.01817e-19 
1526.7 0 -7.1028e-18 0.147759 1.79959e-20 0.000482955 -0.273773 -1.34078e-17 -0.0005101 1.42556e-19 0.00119573 9.72765e-20 -0.00217305 -4.86749e-19 2.33002e-19 -0.0042832 3.10641e-21 0.00059193 -3.64309e-20 -0.000288155 -1.09217e-19 0.00124171 -6.69948e-05 1.01269e-19 0.00180284 -5.46314e-20 0.000956466 -3.50654e-18 0.00147126 2.91665e-19 -0.00167379 1.15829e-19 0.000275608 3.14938e-19 
1527.05 0 -7.22569e-18 0.149453 1.81501e-20 0.000504903 -0.26816 -1.32372e-17 -0.000568681 1.28267e-19 0.00134497 9.74508e-20 -0.00215379 -4.74903e-19 2.2573e-19 -0.00427416 -1.01645e-21 0.000653565 -3.58857e-20 -0.000219352 -1.21548e-19 0.00134416 -7.3899e-05 1.1802e-19 0.00177592 -5.00915e-20 0.000957631 -3.50228e-18 0.00145974 3.04063e-19 -0.00167026 1.14418e-19 0.00026683 3.34504e-19 
1527.4 0 -7.33129e-18 0.151051 1.07523e-20 0.000526756 -0.262457 -1.30535e-17 -0.000629673 1.15653e-19 0.00149948 1.00127e-19 -0.00213338 -4.63413e-19 2.26948e-19 -0.00426069 -4.8823e-23 0.000715001 -3.38501e-20 -0.000150435 -1.36429e-19 0.00144813 -7.92205e-05 1.24211e-19 0.00174684 -4.85965e-20 0.000956929 -3.48994e-18 0.00144767 3.11912e-19 -0.00166591 1.18224e-19 0.000256734 3.48998e-19 
1527.75 0 -7.44894e-18 0.152551 -1.32798e-21 0.00054807 -0.25667 -1.28659e-17 -0.000691147 1.18392e-19 0.0016595 1.01025e-19 -0.0021109 -4.57882e-19 2.22187e-19 -0.00424152 2.36469e-21 0.000772713 -3.39947e-20 -7.79425e-05 -1.39665e-19 0.00155222 -8.33568e-05 1.35959e-19 0.00171576 -4.83531e-20 0.000955007 -3.4722e-18 0.00143451 3.29887e-19 -0.0016613 1.10034e-19 0.000246316 3.66943e-19 
1528.1 0 -7.54776e-18 0.153951 -1.18955e-20 0.000567905 -0.250799 -1.26724e-17 -0.000753823 1.11598e-19 0.0018287 1.03169e-19 -0.00208556 -4.45651e-19 2.28357e-19 -0.00421804 -1.90722e-21 0.000824244 -4.45721e-20 -2.31037e-06 -1.45494e-19 0.00165685 -8.62616e-05 1.4634e-19 0.00168283 -4.82058e-20 0.000952351 -3.45514e-18 0.00141917 3.33289e-19 -0.0016582 1.09268e-19 0.000235681 3.84087e-19 
1528.45 0 -7.64099e-18 0.15525 -1.76316e-20 0.000585887 -0.244846 -1.24644e-17 -0.000820649 9.87124e-20 0.00200839 1.05969e-19 -0.00205755 -4.39449e-19 2.35453e-19 -0.00419229 -1.0345e-21 0.000871116 -5.37374e-20 7.41776e-05 -1.45709e-19 0.00176122 -8.7234e-05 1.56914e-19 0.00164893 -4.39877e-20 0.00094926 -3.43983e-18 0.00140141 3.3671e-19 -0.00165569 9.53645e-20 0.000225036 4.01279e-19 
1528.8 0 -7.74324e-18 0.156453 -1.49585e-20 0.000602386 -0.238818 -1.22583e-17 -0.000893577 8.61886e-20 0.00219542 1.10223e-19 -0.0020288 -4.40322e-19 2.44699e-19 -0.00416727 -1.4459e-20 0.000915341 -5.75385e-20 0.000151702 -1.50082e-19 0.00186326 -8.65433e-05 1.64316e-19 0.00161455 -3.99549e-20 0.00094603 -3.42013e-18 0.00138151 3.41875e-19 -0.00165118 9.66209e-20 0.000215238 4.14764e-19 
1529.15 0 -7.8265e-18 0.157559 -8.94421e-21 0.00061706 -0.232725 -1.20399e-17 -0.000970406 8.52035e-20 0.00238814 1.07908e-19 -0.00200104 -4.41454e-19 2.5556e-19 -0.0041456 -1.45903e-20 0.000957598 -6.45825e-20 0.000231394 -1.57251e-19 0.00196136 -8.56645e-05 1.74434e-19 0.00157904 -4.04946e-20 0.000942639 -3.40717e-18 0.00136091 3.47711e-19 -0.00164357 9.43111e-20 0.000206553 4.34677e-19 
1529.5 0 -7.92315e-18 0.158566 -1.71441e-21 0.00063029 -0.226574 -1.1819e-17 -0.00104619 7.41874e-20 0.00258888 1.10648e-19 -0.00197307 -4.4367e-19 2.60785e-19 -0.00412625 -1.29398e-20 0.00099854 -6.92463e-20 0.00031295 -1.72883e-19 0.00205392 -8.53181e-05 1.82623e-19 0.00154282 -3.79889e-20 0.000939422 -3.3762e-18 0.00134098 3.52921e-19 -0.00163348 9.78593e-20 0.000199154 4.51621e-19 
1529.85 0 -7.99284e-18 0.159473 -2.79359e-21 0.000643534 -0.220372 -1.15999e-17 -0.00111692 6.89185e-20 0.00279775 1.0876e-19 -0.00194234 -4.3944e-19 2.67523e-19 -0.00410617 -7.29469e-21 0.00103906 -7.16064e-20 0.000394195 -1.79805e-19 0.00214042 -8.50681e-05 1.83485e-19 0.00150694 -3.12929e-20 0.000936722 -3.34116e-18 0.00132064 3.45059e-19 -0.00162214 9.81429e-20 0.000192991 4.73632e-19 
1530.2 0 -8.06883e-18 0.160278 4.18415e-21 0.000657615 -0.214121 -1.13729e-17 -0.00118215 6.26026e-20 0.00301127 1.0713e-19 -0.00190702 -4.33735e-19 2.73177e-19 -0.00408338 -1.27091e-22 0.00108026 -7.97076e-20 0.000474467 -1.90422e-19 0.00222205 -8.45117e-05 1.82282e-19 0.00147061 -2.43574e-20 0.000934114 -3.30787e-18 0.00129882 3.56674e-19 -0.00160964 9.95782e-20 0.000186789 4.93868e-19 
1530.55 0 -8.13333e-18 0.160978 3.57609e-21 0.000672079 -0.207821 -1.11176e-17 -0.00124534 5.27823e-20 0.00322684 1.01431e-19 -0.00186575 -4.25217e-19 2.7788e-19 -0.00405976 -3.0495e-21 0.00112247 -8.27769e-20 0.000555965 -1.93054e-19 0.00229846 -8.44912e-05 1.81432e-19 0.00143225 -2.18057e-20 0.00093121 -3.27557e-18 0.00127663 3.64171e-19 -0.00159589 1.0527e-19 0.000180408 5.13578e-19 
1530.9 0 -8.18906e-18 0.161572 1.18907e-20 0.000685439 -0.201471 -1.08537e-17 -0.00130827 4.63784e-20 0.00344414 1.05461e-19 -0.0018178 -4.20875e-19 2.71736e-19 -0.0040383 -3.88466e-21 0.00116289 -8.33643e-20 0.000639263 -2.01541e-19 0.00236808 -8.58322e-05 1.7388e-19 0.00139161 -2.26399e-20 0.000927355 -3.23569e-18 0.00125392 3.74486e-19 -0.00158171 1.08993e-19 0.000175053 5.26723e-19 
1531.25 0 -8.2571e-18 0.162066 8.25379e-21 0.000697143 -0.195077 -1.05959e-17 -0.00137006 3.68566e-20 0.00366386 1.06997e-19 -0.00176312 -4.16325e-19 2.76587e-19 -0.00401752 -3.24875e-21 0.00119749 -8.58511e-20 0.000721566 -2.14247e-19 0.00243161 -8.77763e-05 1.80039e-19 0.00135038 -5.39341e-21 0.000921522 -3.19546e-18 0.00122902 3.69095e-19 -0.00156742 1.17217e-19 0.000170754 5.47366e-19 
1531.6 0 -8.31019e-18 0.162463 1.34784e-20 0.000708314 -0.188653 -1.03225e-17 -0.00143141 2.33656e-20 0.00388525 1.08311e-19 -0.00170243 -4.15168e-19 2.70048e-19 -0.00399311 -3.86953e-21 0.00122429 -8.46701e-20 0.000800832 -2.22708e-19 0.00249105 -8.89831e-05 1.78181e-19 0.0013099 -5.11571e-21 0.000913621 -3.1462e-18 0.00120151 3.70989e-19 -0.00155219 1.20551e-19 0.000166635 5.59027e-19 
1531.95 0 -8.35913e-18 0.162762 9.9791e-21 0.000720224 -0.182212 -1.00659e-17 -0.00149376 1.20572e-20 0.00410678 1.07387e-19 -0.00163796 -4.0295e-19 2.68088e-19 -0.00396184 -4.37423e-21 0.00124356 -8.46805e-20 0.000878042 -2.31228e-19 0.0025466 -8.92617e-05 1.8257e-19 0.00126955 3.56447e-21 0.000904444 -3.09908e-18 0.00117208 3.75107e-19 -0.00153528 1.14224e-19 0.000162285 5.79227e-19 
1532.3 0 -8.4068e-18 0.162961 5.16086e-21 0.000733238 -0.17576 -9.79903e-18 -0.00155624 6.61102e-21 0.00432839 1.17845e-19 -0.00157225 -3.95929e-19 2.69096e-19 -0.00392183 -7.38842e-21 0.00125542 -9.63823e-20 0.000953888 -2.28e-19 0.00259693 -8.88771e-05 1.85803e-19 0.00122822 9.43068e-21 0.000894359 -3.04937e-18 0.00114099 3.70365e-19 -0.00151743 1.18764e-19 0.000158391 5.87987e-19 
1532.65 0 -8.44553e-18 0.163058 1.12741e-21 0.000746938 -0.169294 -9.52639e-18 -0.00161487 -2.30067e-21 0.00455061 1.29483e-19 -0.00150531 -3.80645e-19 2.72674e-19 -0.00387392 -8.26865e-21 0.0012598 -9.77017e-20 0.00102558 -2.3307e-19 0.0026418 -8.65147e-05 1.86657e-19 0.00118575 1.4694e-20 0.000884008 -3.0038e-18 0.00110808 3.69458e-19 -0.00150039 1.17487e-19 0.000155261 6.03073e-19 
1533 0 -8.48506e-18 0.163053 -7.04733e-21 0.000760896 -0.162812 -9.22297e-18 -0.00166476 -1.93196e-20 0.00477138 1.41666e-19 -0.0014358 -3.73413e-19 2.75763e-19 -0.00382127 -1.24378e-20 0.00125781 -1.13082e-19 0.00108849 -2.40949e-19 0.00268311 -8.04275e-05 1.8872e-19 0.00114314 1.56176e-20 0.000874745 -2.95414e-18 0.00107308 3.81038e-19 -0.00148505 1.07739e-19 0.00015246 6.17097e-19 
1533.35 0 -8.51471e-18 0.162945 -1.03156e-20 0.000775006 -0.156313 -8.93503e-18 -0.00170427 -3.49175e-20 0.00498726 1.44732e-19 -0.00136304 -3.67336e-19 2.76809e-19 -0.00376664 -2.11968e-20 0.00125164 -1.10671e-19 0.00113902 -2.34274e-19 0.00272272 -7.06564e-05 1.92259e-19 0.00110019 1.32457e-20 0.000866988 -2.90352e-18 0.00103644 3.73507e-19 -0.00147089 1.13991e-19 0.000148696 6.3378e-19 
1533.7 0 -8.53927e-18 0.162737 -1.29991e-20 0.000789302 -0.149798 -8.64426e-18 -0.00173447 -4.68491e-20 0.00519695 1.49396e-19 -0.00128666 -3.54756e-19 2.78891e-19 -0.00371032 -1.86107e-20 0.00124584 -1.09097e-19 0.00117626 -2.39392e-19 0.00275978 -5.90134e-05 1.89118e-19 0.00105556 1.05933e-20 0.000860902 -2.84852e-18 0.00099952 3.79835e-19 -0.00145669 9.97395e-20 0.000142693 6.51764e-19 
1534.05 0 -8.55832e-18 0.16243 -9.15674e-21 0.000804614 -0.143277 -8.33866e-18 -0.00175575 -6.04018e-20 0.00540014 1.47982e-19 -0.00120764 -3.58449e-19 2.76257e-19 -0.0036527 -2.10354e-20 0.00124476 -1.10012e-19 0.00120268 -2.32296e-19 0.00279178 -4.68143e-05 1.91916e-19 0.00100976 1.37524e-20 0.000856246 -2.7985e-18 0.00096235 3.76677e-19 -0.00144159 8.97751e-20 0.000135337 6.55259e-19 
1534.4 0 -8.57279e-18 0.162025 -1.19331e-20 0.000820817 -0.136763 -8.03925e-18 -0.00176859 -6.96285e-20 0.00559684 1.56016e-19 -0.00112763 -3.51855e-19 2.76854e-19 -0.00359755 -2.527e-20 0.0012483 -1.05647e-19 0.00122158 -2.26256e-19 0.00281882 -3.42097e-05 1.87824e-19 0.000964282 2.16937e-20 0.000851679 -2.73403e-18 0.000923603 3.73796e-19 -0.0014261 8.34805e-20 0.000128344 6.68391e-19 
1534.75 0 -8.57585e-18 0.161523 -1.574e-20 0.000836222 -0.130259 -7.74175e-18 -0.00177352 -7.35138e-20 0.00578855 1.60251e-19 -0.00104834 -3.4474e-19 2.75516e-19 -0.00354583 -2.37857e-20 0.00125354 -9.98109e-20 0.00123436 -2.28793e-19 0.0028418 -2.12183e-05 1.77686e-19 0.000919373 1.82142e-20 0.000845929 -2.67196e-18 0.00088394 3.79906e-19 -0.00141113 6.40915e-20 0.000122165 6.79615e-19 
1535.1 0 -8.58017e-18 0.160926 -2.78208e-20 0.000849666 -0.123766 -7.43183e-18 -0.00176989 -8.61276e-20 0.00597725 1.65783e-19 -0.000970662 -3.39126e-19 2.67939e-19 -0.00349322 -2.11089e-20 0.0012575 -9.82615e-20 0.00124218 -2.32769e-19 0.00285797 -7.87126e-06 1.78156e-19 0.000874505 2.56076e-20 0.000838382 -2.60696e-18 0.000844476 3.8051e-19 -0.00139629 5.97016e-20 0.00011659 6.84654e-19 
1535.45 0 -8.56377e-18 0.160235 -2.68473e-20 0.000861183 -0.117287 -7.12293e-18 -0.00175826 -9.39669e-20 0.00616481 1.67068e-19 -0.000892586 -3.36004e-19 2.65413e-19 -0.00343695 -1.94724e-20 0.0012607 -9.41748e-20 0.0012463 -2.37446e-19 0.00286472 6.34198e-06 1.77591e-19 0.000829291 3.63484e-20 0.000829276 -2.5514e-18 0.000804967 3.81121e-19 -0.00138081 5.95189e-20 0.000110859 6.95235e-19 
1535.8 0 -8.55053e-18 0.159452 -2.92599e-20 0.00087152 -0.110831 -6.8032e-18 -0.00174273 -1.00671e-19 0.0063523 1.73564e-19 -0.000811995 -3.31145e-19 2.72775e-19 -0.00337937 -2.75451e-20 0.00126746 -1.00032e-19 0.00124644 -2.35479e-19 0.00286385 2.14998e-05 1.80165e-19 0.000783536 4.26371e-20 0.000819488 -2.49562e-18 0.000765148 3.76153e-19 -0.00136407 6.52796e-20 0.000105027 7.02778e-19 
1536.15 0 -8.5415e-18 0.158578 -3.54334e-20 0.000880967 -0.104406 -6.46539e-18 -0.00172877 -1.14138e-19 0.00653954 1.83094e-19 -0.000727967 -3.36672e-19 2.71867e-19 -0.00332421 -3.48689e-20 0.00128064 -1.10028e-19 0.00124325 -2.41381e-19 0.00286 3.53055e-05 1.8762e-19 0.000737131 4.06037e-20 0.00080958 -2.42289e-18 0.000726011 3.66764e-19 -0.00134537 6.10433e-20 0.000100231 7.19763e-19 
1536.5 0 -8.52107e-18 0.157612 -3.50666e-20 0.000888744 -0.0980135 -6.13012e-18 -0.00171818 -1.17891e-19 0.00672708 1.84066e-19 -0.000638747 -3.32196e-19 2.73396e-19 -0.00327064 -4.44329e-20 0.0012986 -1.09713e-19 0.001239 -2.48886e-19 0.00285503 4.50185e-05 1.84444e-19 0.000690452 4.1782e-20 0.000799078 -2.35708e-18 0.000689463 3.57283e-19 -0.00132429 5.44295e-20 9.7008e-05 7.30698e-19 
1536.85 0 -8.49091e-18 0.156557 -3.47155e-20 0.000895175 -0.0916563 -5.80751e-18 -0.00170961 -1.33739e-19 0.00691699 1.97808e-19 -0.000543443 -3.30538e-19 2.75789e-19 -0.00321587 -4.94786e-20 0.00131924 -1.1289e-19 0.00123587 -2.49386e-19 0.00284759 5.10785e-05 1.77501e-19 0.000644022 4.43976e-20 0.000787211 -2.28897e-18 0.000655489 3.5251e-19 -0.0013003 4.60351e-20 9.4059e-05 7.31637e-19 
1537.2 0 -8.46439e-18 0.155414 -2.82854e-20 0.000901016 -0.0853372 -5.48209e-18 -0.00170336 -1.45218e-19 0.00711076 2.15003e-19 -0.000443317 -3.23779e-19 2.67683e-19 -0.00315994 -6.07543e-20 0.00134298 -1.19235e-19 0.00123462 -2.55494e-19 0.00283706 5.50243e-05 1.69103e-19 0.000598348 4.91019e-20 0.000774315 -2.20751e-18 0.000622159 3.5123e-19 -0.00127393 3.55487e-20 9.07869e-05 7.30633e-19 
1537.55 0 -8.42696e-18 0.154184 -2.84074e-20 0.000906116 -0.079058 -5.15593e-18 -0.0017009 -1.52921e-19 0.00730699 2.27509e-19 -0.000340266 -3.05409e-19 2.59262e-19 -0.00310278 -7.59632e-20 0.00136935 -1.2271e-19 0.00123248 -2.68241e-19 0.00282519 5.71606e-05 1.73086e-19 0.000553725 4.63031e-20 0.00076114 -2.13813e-18 0.000588154 3.45902e-19 -0.00124734 3.12971e-20 8.7719e-05 7.3653e-19 
1537.9 0 -8.37663e-18 0.152869 -3.14718e-20 0.000911088 -0.0728227 -4.8266e-18 -0.00170119 -1.71001e-19 0.00750283 2.44053e-19 -0.000234152 -2.93503e-19 2.55898e-19 -0.00304455 -8.69049e-20 0.00139656 -1.31985e-19 0.00122524 -2.69731e-19 0.00281373 5.7889e-05 1.80629e-19 0.000510058 4.49046e-20 0.000748341 -2.06809e-18 0.000553216 3.35334e-19 -0.00122151 2.24401e-20 8.57356e-05 7.27367e-19 
1538.25 0 -8.33389e-18 0.15147 -3.35121e-20 0.0009161 -0.0666379 -4.50363e-18 -0.00170133 -1.78583e-19 0.00769747 2.4522e-19 -0.000122319 -2.8251e-19 2.50318e-19 -0.00298843 -1.05398e-19 0.00142156 -1.43037e-19 0.00121139 -2.73887e-19 0.00280252 5.829e-05 1.78122e-19 0.000466555 4.27162e-20 0.000736756 -1.99094e-18 0.000517761 3.38045e-19 -0.00119549 2.6738e-20 8.59842e-05 7.35301e-19 
1538.6 0 -8.28857e-18 0.149987 -3.38246e-20 0.000919837 -0.0605066 -4.18014e-18 -0.00170035 -1.77203e-19 0.00789263 2.46474e-19 -3.87361e-06 -2.78828e-19 2.36102e-19 -0.00293608 -1.13273e-19 0.001442 -1.53731e-19 0.00119216 -2.68742e-19 0.00278893 5.90674e-05 1.95168e-19 0.000422527 3.97141e-20 0.000727018 -1.90432e-18 0.000483181 3.37762e-19 -0.0011678 2.38042e-20 8.76898e-05 7.22663e-19 
1538.95 0 -8.23384e-18 0.148421 -2.9621e-20 0.000921817 -0.0544268 -3.85634e-18 -0.00169907 -1.83168e-19 0.00808925 2.38935e-19 0.000118822 -2.69596e-19 2.31404e-19 -0.0028839 -1.11958e-19 0.00145973 -1.62392e-19 0.00116989 -2.68585e-19 0.00276844 6.0819e-05 2.012e-19 0.000378247 4.22143e-20 0.000718965 -1.82516e-18 0.000449901 3.28551e-19 -0.00113867 2.96187e-20 8.9488e-05 7.23202e-19 
1539.3 0 -8.17344e-18 0.146774 -1.8125e-20 0.000924045 -0.0483963 -3.53464e-18 -0.00169731 -1.91748e-19 0.00828647 2.3332e-19 0.000243454 -2.74151e-19 2.27702e-19 -0.00282707 -1.15345e-19 0.00147852 -1.61161e-19 0.00114492 -2.71611e-19 0.00273794 6.5125e-05 1.99432e-19 0.000334077 4.82514e-20 0.00071242 -1.74966e-18 0.000417151 3.18139e-19 -0.00110987 2.65833e-20 9.11104e-05 7.19358e-19 
1539.65 0 -8.11012e-18 0.145049 -1.653e-20 0.0009289 -0.0424171 -3.20405e-18 -0.00169324 -1.96782e-19 0.00848202 2.34338e-19 0.000368625 -2.6668e-19 2.25539e-19 -0.00276531 -1.20648e-19 0.00149901 -1.65991e-19 0.00111623 -2.58037e-19 0.00269677 7.26438e-05 2.06529e-19 0.000290018 5.6811e-20 0.000707307 -1.67838e-18 0.000384776 2.94238e-19 -0.00108161 2.469e-20 9.32656e-05 7.07892e-19 
1540 0 -8.02796e-18 0.143249 -1.12057e-20 0.00093581 -0.036495 -2.87713e-18 -0.00168538 -1.95777e-19 0.00867228 2.35313e-19 0.000493531 -2.5514e-19 2.14717e-19 -0.00270288 -1.26673e-19 0.00151852 -1.6532e-19 0.0010842 -2.45418e-19 0.00264733 8.24812e-05 2.17458e-19 0.000245292 5.22782e-20 0.00070336 -1.60069e-18 0.000353684 2.86027e-19 -0.00105288 2.20305e-20 9.65078e-05 6.97733e-19 
1540.35 0 -7.94437e-18 0.141376 -5.46294e-21 0.000942648 -0.0306377 -2.54599e-18 -0.00167422 -2.09922e-19 0.00885298 2.37824e-19 0.000617694 -2.45991e-19 2.25307e-19 -0.00264251 -1.37218e-19 0.00153479 -1.63144e-19 0.00105019 -2.41929e-19 0.0025928 9.28689e-05 2.16907e-19 0.000199104 5.63985e-20 0.000701092 -1.51969e-18 0.000324854 2.71982e-19 -0.00102243 1.92429e-20 0.000100667 6.95405e-19 
1540.7 0 -7.85421e-18 0.139432 -7.86008e-21 0.000949329 -0.024853 -2.22041e-18 -0.00166034 -2.1962e-19 0.00901849 2.46069e-19 0.000740864 -2.3702e-19 2.2127e-19 -0.00258164 -1.37821e-19 0.00154753 -1.6062e-19 0.00101788 -2.34017e-19 0.00253545 0.000102795 2.26909e-19 0.000151568 5.84398e-20 0.000702067 -1.43988e-18 0.000297519 2.53496e-19 -0.000989612 1.21344e-20 0.000104762 7.04662e-19 
1541.05 0 -7.76691e-18 0.137417 -1.27876e-21 0.000957442 -0.0191437 -1.88562e-18 -0.00164375 -2.09737e-19 0.00916522 2.61113e-19 0.000862437 -2.30986e-19 2.2443e-19 -0.00251513 -1.44535e-19 0.00155889 -1.54395e-19 0.000990618 -2.32326e-19 0.00247737 0.000112452 2.20262e-19 0.000102672 5.31152e-20 0.000706749 -1.36743e-18 0.000271062 2.4716e-19 -0.000955663 -2.52114e-21 0.000107707 6.93674e-19 
1541.4 0 -7.66797e-18 0.135332 3.70475e-21 0.000967571 -0.0135076 -1.55738e-18 -0.00162552 -2.17547e-19 0.00929496 2.62046e-19 0.00098156 -2.19161e-19 2.18427e-19 -0.00243973 -1.46227e-19 0.00157277 -1.53791e-19 0.00096778 -2.17828e-19 0.00242031 0.000121428 2.16104e-19 5.2798e-05 5.58998e-20 0.000713636 -1.28888e-18 0.000245747 2.32163e-19 -0.000920823 -1.13784e-20 0.00010947 6.92257e-19 
1541.75 0 -7.5686e-18 0.133181 5.75647e-22 0.000979488 -0.00794152 -1.24466e-18 -0.00160785 -2.21449e-19 0.00941106 2.61982e-19 0.00109796 -2.04613e-19 2.18528e-19 -0.00235626 -1.54479e-19 0.00159269 -1.52118e-19 0.000948874 -2.09834e-19 0.00236657 0.000128708 2.1507e-19 3.13629e-06 4.71015e-20 0.000720251 -1.21033e-18 0.000221279 2.15855e-19 -0.000883258 -2.04432e-20 0.000110785 6.88332e-19 
1542.1 0 -7.45788e-18 0.130963 -2.30145e-21 0.000992734 -0.00244365 -9.26992e-19 -0.00159246 -2.27482e-19 0.00951456 2.56651e-19 0.00121331 -1.8983e-19 2.2195e-19 -0.00226987 -1.63226e-19 0.00161915 -1.63758e-19 0.000935321 -2.12244e-19 0.00231829 0.00013323 2.09254e-19 -4.51479e-05 4.43589e-20 0.000725099 -1.13256e-18 0.000197037 2.0885e-19 -0.000842588 -3.56341e-20 0.000111897 6.82273e-19 
1542.45 0 -7.34118e-18 0.128682 -2.48679e-21 0.00100638 0.00298542 -6.09518e-19 -0.00158087 -2.26052e-19 0.00960499 2.51422e-19 0.00132921 -1.78239e-19 2.17433e-19 -0.002187 -1.63938e-19 0.00164978 -1.59906e-19 0.000926896 -2.13714e-19 0.00227444 0.000135166 2.04472e-19 -9.14071e-05 4.30222e-20 0.000729497 -1.05448e-18 0.00017253 1.94325e-19 -0.000800301 -5.23064e-20 0.000112224 6.82368e-19 
1542.8 0 -7.23339e-18 0.126342 -6.256e-21 0.00101965 0.00833829 -2.88072e-19 -0.00157495 -2.33838e-19 0.00968276 2.6256e-19 0.00144528 -1.61413e-19 2.10744e-19 -0.00211107 -1.68703e-19 0.00168097 -1.55858e-19 0.000921162 -2.20628e-19 0.0022316 0.000135874 1.98542e-19 -0.000136175 4.57887e-20 0.000734837 -9.71911e-19 0.000147344 1.8485e-19 -0.000757915 -5.23487e-20 0.000112009 6.79822e-19 
1543.15 0 -7.11059e-18 0.123946 -5.02948e-21 0.00103291 0.0136051 3.32239e-20 -0.00157573 -2.37042e-19 0.00974986 2.65138e-19 0.00155934 -1.43316e-19 2.03256e-19 -0.00203995 -1.62866e-19 0.00170779 -1.50092e-19 0.000916182 -2.25892e-19 0.00218744 0.000136332 1.9112e-19 -0.000180712 5.30575e-20 0.000740045 -8.9664e-19 0.000121823 1.69871e-19 -0.000715742 -4.90223e-20 0.00011195 6.69448e-19 
1543.5 0 -6.9929e-18 0.121495 -1.51149e-21 0.00104762 0.0187804 3.49014e-19 -0.00158091 -2.55891e-19 0.00980775 2.66962e-19 0.00166824 -1.30924e-19 1.95358e-19 -0.00196783 -1.64816e-19 0.00172605 -1.45997e-19 0.000912368 -2.30331e-19 0.00214125 0.000136542 1.86496e-19 -0.000225984 4.7349e-20 0.000743177 -8.23288e-19 9.60413e-05 1.56519e-19 -0.000672551 -5.08364e-20 0.00011215 6.53417e-19 
1543.85 0 -6.87709e-18 0.118992 -3.41427e-21 0.0010647 0.0238641 6.67766e-19 -0.00158657 -2.58499e-19 0.00985652 2.62791e-19 0.00176913 -1.12381e-19 1.88039e-19 -0.00188947 -1.66763e-19 0.00173331 -1.48096e-19 0.000910864 -2.3146e-19 0.00209377 0.000136193 1.91354e-19 -0.00027197 4.01627e-20 0.000743786 -7.56717e-19 6.96349e-05 1.48437e-19 -0.000627286 -5.74317e-20 0.000113827 6.4004e-19 
1544.2 0 -6.7452e-18 0.116434 -7.88608e-21 0.00108445 0.0288594 9.80976e-19 -0.00159052 -2.535e-19 0.0098965 2.65398e-19 0.00185973 -1.07393e-19 1.6942e-19 -0.0018035 -1.69743e-19 0.00172668 -1.48189e-19 0.000911515 -2.15473e-19 0.00204411 0.000134423 1.96067e-19 -0.000318007 4.67554e-20 0.000742194 -6.83368e-19 4.30061e-05 1.39488e-19 -0.000580248 -7.53246e-20 0.000118374 6.31702e-19 
1544.55 0 -6.61426e-18 0.113825 -1.10909e-20 0.00110605 0.0337666 1.29213e-18 -0.0015922 -2.5539e-19 0.00992835 2.55882e-19 0.00193847 -1.03848e-19 1.69998e-19 -0.0017137 -1.65903e-19 0.00170594 -1.52186e-19 0.000914667 -2.07902e-19 0.00199079 0.000130208 2.06365e-19 -0.000363196 4.5031e-20 0.000738723 -6.07821e-19 1.61302e-05 1.35003e-19 -0.000531447 -7.61357e-20 0.000124545 6.1372e-19 
1544.9 0 -6.48376e-18 0.111166 -9.21621e-21 0.00112702 0.0385823 1.59654e-18 -0.0015939 -2.62666e-19 0.00994957 2.49798e-19 0.00200564 -1.09103e-19 1.63959e-19 -0.00162563 -1.64896e-19 0.00167692 -1.57252e-19 0.000922327 -1.95654e-19 0.00193508 0.000123339 2.08281e-19 -0.000407158 4.9928e-20 0.000733861 -5.26871e-19 -1.06071e-05 1.27506e-19 -0.000481207 -8.00087e-20 0.000130949 6.01442e-19 
1545.25 0 -6.3369e-18 0.108461 -1.35003e-20 0.00114436 0.043304 1.88745e-18 -0.00159878 -2.62625e-19 0.00995683 2.48356e-19 0.00206193 -1.0128e-19 1.54483e-19 -0.00154124 -1.72065e-19 0.00164661 -1.61147e-19 0.000934151 -1.94055e-19 0.0018782 0.000113762 2.06877e-19 -0.000451106 4.87369e-20 0.000728461 -4.4801e-19 -3.67571e-05 1.15518e-19 -0.000430381 -9.24411e-20 0.000138086 5.91327e-19 
1545.6 0 -6.1888e-18 0.105711 -1.2279e-20 0.00115787 0.0479323 2.18914e-18 -0.00160793 -2.70828e-19 0.00995055 2.52829e-19 0.00210799 -1.03017e-19 1.43633e-19 -0.00145878 -1.69669e-19 0.00161898 -1.56738e-19 0.000948205 -1.87766e-19 0.0018207 0.000101798 2.07279e-19 -0.000496026 5.96872e-20 0.000722161 -3.67435e-19 -6.25153e-05 9.70829e-20 -0.000378154 -8.49277e-20 0.000145867 5.83234e-19 
1545.95 0 -6.03353e-18 0.102918 -2.22106e-20 0.00117031 0.0524688 2.48573e-18 -0.00162226 -2.68204e-19 0.00993402 2.57999e-19 0.00214781 -1.10363e-19 1.31746e-19 -0.00137686 -1.76215e-19 0.00159507 -1.49061e-19 0.000963998 -1.82899e-19 0.00176328 8.80098e-05 2.12262e-19 -0.000542102 5.03242e-20 0.000713511 -2.88272e-19 -8.86292e-05 8.52199e-20 -0.000322949 -8.14082e-20 0.000154217 5.7853e-19 
1546.3 0 -5.86946e-18 0.100086 -2.44016e-20 0.00118372 0.0569114 2.7741e-18 -0.0016423 -2.80037e-19 0.00991028 2.69117e-19 0.00218486 -1.19511e-19 1.19055e-19 -0.00129075 -1.8639e-19 0.0015735 -1.37797e-19 0.000981792 -1.86402e-19 0.00170782 7.30847e-05 2.16858e-19 -0.000589809 4.38779e-20 0.000702487 -2.05657e-19 -0.000117374 7.16411e-20 -0.000263978 -8.67328e-20 0.000163022 5.72424e-19 
1546.65 0 -5.71985e-18 0.0972157 -3.26795e-20 0.00119959 0.0612549 3.05121e-18 -0.00166576 -2.89237e-19 0.00987875 2.68801e-19 0.00221694 -1.10335e-19 1.09514e-19 -0.00119251 -1.89086e-19 0.0015526 -1.32854e-19 0.00100177 -1.79769e-19 0.00165755 5.85749e-05 2.16571e-19 -0.000639047 5.10175e-20 0.00068866 -1.32864e-19 -0.000149919 5.96567e-20 -0.000201728 -9.10624e-20 0.000171893 5.59059e-19 
1547 0 -5.56274e-18 0.0943092 -3.69969e-20 0.00121868 0.0654967 3.32491e-18 -0.00168736 -3.01064e-19 0.00983672 2.59496e-19 0.00223992 -1.15574e-19 1.03943e-19 -0.0010818 -1.92271e-19 0.00153143 -1.35077e-19 0.00102428 -1.78057e-19 0.00161299 4.56778e-05 2.16475e-19 -0.000689299 3.63345e-20 0.000669952 -6.03076e-20 -0.000184966 3.82109e-20 -0.000136678 -9.35474e-20 0.000179901 5.57204e-19 
1547.35 0 -5.39648e-18 0.0913688 -3.97332e-20 0.00123928 0.0696353 3.60907e-18 -0.00170199 -3.19493e-19 0.00978307 2.4977e-19 0.00225118 -1.13261e-19 9.11779e-20 -0.000966125 -2.00088e-19 0.00151142 -1.3348e-19 0.00105043 -1.72919e-19 0.00157143 3.47692e-05 2.09895e-19 -0.000739819 3.77853e-20 0.000646608 1.1174e-20 -0.000221316 2.29138e-20 -6.89464e-05 -9.04445e-20 0.000185832 5.34834e-19 
1547.7 0 -5.23988e-18 0.088397 -4.22392e-20 0.00125886 0.0736687 3.88157e-18 -0.00170756 -3.26866e-19 0.00971752 2.50884e-19 0.00224942 -1.08843e-19 8.90917e-20 -0.000849317 -2.09771e-19 0.00149357 -1.22333e-19 0.00108086 -1.66762e-19 0.0015295 2.53388e-05 2.18412e-19 -0.000789274 3.9897e-20 0.00062056 7.52665e-20 -0.000259235 1.01759e-20 9.26043e-07 -9.92705e-20 0.000190606 5.28322e-19 
1548.05 0 -5.07962e-18 0.0853971 -4.21336e-20 0.00127723 0.0775946 4.15999e-18 -0.00170539 -3.3819e-19 0.00964039 2.39499e-19 0.0022359 -9.96585e-20 8.10504e-20 -0.000728399 -2.08447e-19 0.00147486 -1.27299e-19 0.00111503 -1.68043e-19 0.00148505 1.57076e-05 2.2321e-19 -0.000837601 3.82762e-20 0.000592463 1.47348e-19 -0.000298894 8.31212e-22 7.25123e-05 -1.02017e-19 0.000195496 5.12862e-19 
1548.4 0 -4.91442e-18 0.0823702 -3.51838e-20 0.00129555 0.0814093 4.41931e-18 -0.00169877 -3.5501e-19 0.00955327 2.40673e-19 0.00221366 -9.6923e-20 6.76e-20 -0.000602781 -2.09975e-19 0.00145208 -1.31009e-19 0.0011515 -1.78738e-19 0.00143691 5.28355e-06 2.34228e-19 -0.000886763 2.8084e-20 0.000563077 2.16246e-19 -0.000339058 -1.00885e-20 0.000144738 -1.03905e-19 0.000200091 5.08066e-19 
1548.75 0 -4.73595e-18 0.079318 -4.10708e-20 0.00131305 0.085112 4.67831e-18 -0.00169022 -3.72832e-19 0.00945792 2.53288e-19 0.00218524 -1.04691e-19 6.24233e-20 -0.000477087 -2.20363e-19 0.00142417 -1.2191e-19 0.00118781 -1.80711e-19 0.00138611 -5.36983e-06 2.30498e-19 -0.000937633 1.39393e-20 0.000533908 2.87246e-19 -0.000379192 -1.19321e-20 0.000216371 -9.01061e-20 0.00020468 4.96547e-19 
1549.1 0 -4.56406e-18 0.0762435 -4.40149e-20 0.00132733 0.0887039 4.93094e-18 -0.00168058 -3.79549e-19 0.00935424 2.47553e-19 0.00215132 -1.11805e-19 5.25072e-20 -0.000354342 -2.19774e-19 0.00138934 -1.23567e-19 0.00122248 -1.85345e-19 0.00133482 -1.58196e-05 2.14644e-19 -0.000989527 7.73342e-21 0.000504654 3.48317e-19 -0.000419763 -2.57888e-20 0.000287148 -8.2204e-20 0.000210565 4.83914e-19 
1549.45 0 -4.38868e-18 0.07315 -4.01991e-20 0.0013373 0.0921845 5.19325e-18 -0.00167017 -3.8681e-19 0.0092413 2.46898e-19 0.00211194 -1.15344e-19 4.50163e-20 -0.00023415 -2.27619e-19 0.00134717 -1.34572e-19 0.00125598 -1.8654e-19 0.00128304 -2.6083e-05 2.14711e-19 -0.00104236 1.09467e-21 0.000473131 4.10882e-19 -0.000460894 -3.90193e-20 0.000357735 -7.96619e-20 0.000217111 4.7067e-19 
1549.8 0 -4.21743e-18 0.07004 -4.06426e-20 0.00134302 0.0955534 5.44266e-18 -0.00165897 -3.91285e-19 0.00911937 2.45903e-19 0.00206763 -1.19127e-19 4.48779e-20 -0.000114513 -2.36075e-19 0.00130038 -1.32514e-19 0.00129121 -1.96391e-19 0.00123012 -3.60488e-05 2.09104e-19 -0.00109652 -6.34206e-21 0.00043877 4.74195e-19 -0.000502718 -5.00776e-20 0.000428675 -7.89294e-20 0.000223614 4.54694e-19 
1550.15 0 -4.03165e-18 0.0669167 -3.41517e-20 0.00134463 0.098811 5.68085e-18 -0.00164608 -3.86437e-19 0.00898938 2.32102e-19 0.00201859 -1.16181e-19 3.42453e-20 9.7631e-06 -2.3803e-19 0.00125019 -1.34801e-19 0.00132996 -2.02784e-19 0.00117685 -4.54429e-05 2.04519e-19 -0.00115201 -7.6494e-21 0.00040331 5.38209e-19 -0.00054546 -5.74049e-20 0.000499242 -7.03936e-20 0.000230993 4.45978e-19 
1550.5 0 -3.85075e-18 0.0637828 -3.1599e-20 0.00134425 0.101958 5.90687e-18 -0.00162891 -3.7966e-19 0.00885252 2.19407e-19 0.00196512 -1.1421e-19 2.78003e-20 0.000143426 -2.45854e-19 0.00119626 -1.39146e-19 0.00137289 -1.97456e-19 0.00112446 -5.34921e-05 1.98888e-19 -0.00120824 -1.17653e-20 0.000368594 5.98469e-19 -0.000589578 -5.61546e-20 0.000570053 -7.0506e-20 0.000240213 4.33265e-19 
1550.85 0 -3.66603e-18 0.0606405 -2.98827e-20 0.0013442 0.104994 6.13423e-18 -0.00160569 -3.83556e-19 0.00870875 2.0438e-19 0.00190863 -1.14088e-19 1.4131e-20 0.000281383 -2.5255e-19 0.00113897 -1.50482e-19 0.00142181 -1.99632e-19 0.00107392 -5.88991e-05 1.92986e-19 -0.00126429 -2.01663e-20 0.000335058 6.54625e-19 -0.000634806 -6.7516e-20 0.000641684 -7.28906e-20 0.000251398 4.27813e-19 
1551.2 0 -3.48383e-18 0.0574914 -2.76917e-20 0.00134221 0.107923 6.35485e-18 -0.00157807 -3.74864e-19 0.00855715 1.9297e-19 0.00185118 -1.09925e-19 2.69708e-21 0.000414205 -2.54588e-19 0.00108042 -1.4158e-19 0.00147519 -1.98243e-19 0.00102443 -6.1058e-05 1.8974e-19 -0.00131977 -2.6339e-20 0.000301823 7.14579e-19 -0.000680359 -6.77967e-20 0.000713109 -6.95645e-20 0.000263821 4.13458e-19 
1551.55 0 -3.30224e-18 0.0543369 -3.0869e-20 0.00133506 0.110744 6.57666e-18 -0.00154933 -3.74459e-19 0.00839896 1.78989e-19 0.00179428 -9.79951e-20 -3.13644e-21 0.000541596 -2.57462e-19 0.00102307 -1.4058e-19 0.00152885 -2.04803e-19 0.00097565 -6.11974e-05 1.89061e-19 -0.00137401 -3.39397e-20 0.000268246 7.72628e-19 -0.000727747 -7.36529e-20 0.000784257 -7.29065e-20 0.000276217 3.98848e-19 
1551.9 0 -3.11004e-18 0.0511792 -2.98616e-20 0.00132337 0.113455 6.79197e-18 -0.00152114 -3.78273e-19 0.00823597 1.75236e-19 0.0017394 -1.02104e-19 -2.05146e-20 0.000668798 -2.50505e-19 0.000967709 -1.39016e-19 0.00158041 -2.11933e-19 0.000929996 -6.06493e-05 1.86279e-19 -0.00142655 -4.38294e-20 0.00023473 8.30644e-19 -0.000777976 -8.567e-20 0.000855469 -7.25709e-20 0.000287236 3.85529e-19 
1552.25 0 -2.92249e-18 0.0480225 -3.18738e-20 0.00130981 0.116052 6.99296e-18 -0.00149509 -3.82585e-19 0.00806754 1.65417e-19 0.00168708 -9.59563e-20 -2.62837e-20 0.000797083 -2.51929e-19 0.000914265 -1.41596e-19 0.001629 -2.09287e-19 0.000888534 -5.95772e-05 1.89141e-19 -0.00147817 -4.16297e-20 0.000201767 8.8051e-19 -0.000829797 -1.02819e-19 0.0009265 -7.71873e-20 0.000296577 3.72654e-19 
1552.6 0 -2.75225e-18 0.0448689 -3.67941e-20 0.00129651 0.11853 7.18583e-18 -0.00147284 -3.82021e-19 0.007891 1.46282e-19 0.0016353 -8.74708e-20 -2.99211e-20 0.000924895 -2.47097e-19 0.000862448 -1.39126e-19 0.00167545 -2.25461e-19 0.000851961 -5.86963e-05 1.76002e-19 -0.00153062 -4.16974e-20 0.000168824 9.34486e-19 -0.000883052 -1.15011e-19 0.000997009 -8.10977e-20 0.000305202 3.54167e-19 
1552.95 0 -2.56483e-18 0.0417153 -4.23462e-20 0.00128379 0.120894 7.37746e-18 -0.00145327 -3.92655e-19 0.00770533 1.31576e-19 0.00158226 -7.15392e-20 -3.6953e-20 0.00105191 -2.48463e-19 0.000810716 -1.31301e-19 0.00172155 -2.25602e-19 0.000821644 -5.8729e-05 1.73294e-19 -0.00158499 -4.16805e-20 0.000135439 9.85193e-19 -0.000937806 -1.23702e-19 0.00106581 -8.31288e-20 0.000314468 3.40917e-19 
1553.3 0 -2.38211e-18 0.03856 -3.98176e-20 0.00127061 0.123153 7.5675e-18 -0.00143386 -3.945e-19 0.00751174 1.22514e-19 0.00152897 -6.28586e-20 -4.31711e-20 0.00117728 -2.51155e-19 0.000757431 -1.27916e-19 0.00176778 -2.27018e-19 0.00079566 -5.84128e-05 1.68654e-19 -0.00164064 -3.15628e-20 0.000101373 1.03195e-18 -0.000992947 -1.33683e-19 0.0011321 -8.55947e-20 0.000325638 3.27892e-19 
1553.65 0 -2.1897e-18 0.0354058 -4.54887e-20 0.00125497 0.12531 7.75168e-18 -0.00141318 -3.87708e-19 0.00731223 1.02634e-19 0.00147672 -5.61784e-20 -5.46775e-20 0.00129804 -2.53543e-19 0.000702693 -1.26872e-19 0.0018126 -2.34765e-19 0.000770285 -5.64776e-05 1.64526e-19 -0.00169627 -3.13408e-20 6.60755e-05 1.07842e-18 -0.00104823 -1.42968e-19 0.00119648 -8.65527e-20 0.000339701 3.22128e-19 
1554 0 -1.98828e-18 0.0322562 -5.37571e-20 0.00123542 0.127364 7.9329e-18 -0.00139031 -3.91395e-19 0.00710642 8.44937e-20 0.00142513 -4.7184e-20 -6.06448e-20 0.00141288 -2.47933e-19 0.000648179 -1.3709e-19 0.00185351 -2.41911e-19 0.00074501 -5.23093e-05 1.65501e-19 -0.00175069 -2.28857e-20 2.98771e-05 1.12332e-18 -0.00110459 -1.52801e-19 0.00125917 -8.99339e-20 0.000355855 3.08296e-19 
1554.35 0 -1.79442e-18 0.0291143 -5.96413e-20 0.00121305 0.129313 8.11364e-18 -0.00136519 -3.76143e-19 0.00689352 7.30774e-20 0.00137302 -4.24028e-20 -7.16345e-20 0.00152635 -2.44123e-19 0.000596025 -1.44681e-19 0.00188952 -2.43311e-19 0.000721069 -4.64319e-05 1.70313e-19 -0.00180466 -2.89795e-20 -6.38023e-06 1.16249e-18 -0.00116181 -1.55518e-19 0.00131987 -9.64073e-20 0.000372721 3.07723e-19 
1554.7 0 -1.5962e-18 0.0259806 -6.3414e-20 0.00119091 0.131155 8.28225e-18 -0.00133817 -3.6167e-19 0.00667633 5.84976e-20 0.00132051 -3.63768e-20 -8.87492e-20 0.00164724 -2.44605e-19 0.000547016 -1.60429e-19 0.00192185 -2.46694e-19 0.000697859 -4.03413e-05 1.65708e-19 -0.00185921 -2.9129e-20 -4.26939e-05 1.20848e-18 -0.00121859 -1.69684e-19 0.0013783 -9.77977e-20 0.000390012 2.98131e-19 
1555.05 0 -1.3878e-18 0.0228542 -6.40916e-20 0.00117202 0.132893 8.45368e-18 -0.00131121 -3.65287e-19 0.00645851 5.1073e-20 0.0012686 -3.49658e-20 -9.84529e-20 0.00177923 -2.42143e-19 0.000502247 -1.62468e-19 0.00195162 -2.36396e-19 0.000673263 -3.40756e-05 1.73781e-19 -0.00191423 -4.53154e-20 -7.98165e-05 1.24515e-18 -0.00127402 -1.72007e-19 0.00143503 -1.03654e-19 0.000407784 2.83223e-19 
1555.4 0 -1.19789e-18 0.0197347 -6.11305e-20 0.00115692 0.134531 8.61756e-18 -0.00128764 -3.50843e-19 0.00624216 4.5234e-20 0.00121761 -3.36404e-20 -1.02035e-19 0.00191545 -2.37821e-19 0.000461944 -1.68926e-19 0.00197916 -2.31746e-19 0.00064622 -2.72579e-05 1.66216e-19 -0.00197012 -5.26261e-20 -0.000117908 1.28622e-18 -0.00132758 -1.72283e-19 0.00149176 -9.61494e-20 0.000426348 2.62879e-19 
1555.75 0 -9.9707e-19 0.0166244 -6.07864e-20 0.00114233 0.136075 8.76698e-18 -0.00126939 -3.4255e-19 0.00602806 3.66246e-20 0.00116753 -3.41766e-20 -1.11732e-19 0.00204703 -2.38484e-19 0.000423486 -1.67939e-19 0.00200424 -2.18765e-19 0.000617209 -2.09253e-05 1.68167e-19 -0.00202797 -5.73422e-20 -0.000155973 1.32474e-18 -0.00137848 -1.77939e-19 0.00154857 -9.98143e-20 0.000444975 2.43163e-19 
1556.1 0 -7.93867e-19 0.0135266 -6.44848e-20 0.00112459 0.137522 8.91118e-18 -0.00125638 -3.48013e-19 0.0058149 2.8767e-20 0.0011192 -2.49255e-20 -1.15977e-19 0.00217225 -2.30543e-19 0.000385232 -1.70585e-19 0.00202514 -2.19726e-19 0.000585355 -1.66123e-05 1.65366e-19 -0.00208847 -6.6277e-20 -0.000193969 1.37356e-18 -0.00142594 -1.83996e-19 0.00160355 -1.04994e-19 0.000462236 2.26632e-19 
1556.45 0 -6.01399e-19 0.0104431 -5.71756e-20 0.00110223 0.138867 9.04709e-18 -0.00124683 -3.42668e-19 0.00559911 2.25167e-20 0.00107438 -2.38237e-20 -1.37483e-19 0.00229168 -2.31809e-19 0.000348992 -1.6727e-19 0.0020413 -2.27055e-19 0.000550086 -1.51133e-05 1.5328e-19 -0.00215157 -7.90231e-20 -0.000232538 1.42123e-18 -0.00147097 -1.98836e-19 0.00165571 -1.14642e-19 0.000477196 2.18691e-19 
1556.8 0 -3.96777e-19 0.00737219 -4.98066e-20 0.00107497 0.140112 9.17645e-18 -0.0012389 -3.35425e-19 0.00537655 1.76532e-20 0.00103461 -2.27822e-20 -1.54117e-19 0.00240603 -2.33086e-19 0.000316493 -1.64226e-19 0.00205409 -2.20954e-19 0.000513909 -1.54303e-05 1.42541e-19 -0.00221715 -7.97161e-20 -0.000271817 1.46125e-18 -0.00151494 -2.08567e-19 0.0017044 -1.14653e-19 0.000489954 2.07954e-19 
1557.15 0 -2.13956e-19 0.00431357 -3.75603e-20 0.00104462 0.141262 9.2942e-18 -0.00123185 -3.21092e-19 0.00514621 6.85199e-21 0.00100171 -1.34045e-20 -1.59843e-19 0.00251869 -2.32808e-19 0.000285369 -1.70944e-19 0.00206463 -2.2211e-19 0.000480943 -1.58183e-05 1.38345e-19 -0.00228489 -8.2576e-20 -0.000312045 1.49931e-18 -0.00155819 -2.09786e-19 0.00174935 -1.32682e-19 0.000500343 1.98912e-19 
1557.5 0 -1.49062e-20 0.00127062 -3.95667e-20 0.00101363 0.142318 9.40806e-18 -0.00122449 -3.16958e-19 0.00491065 6.40468e-21 0.000976368 -7.93173e-22 -1.67998e-19 0.00263402 -2.29479e-19 0.00025446 -1.81622e-19 0.0020735 -2.19015e-19 0.000454742 -1.55368e-05 1.2103e-19 -0.00235327 -9.01453e-20 -0.000353361 1.53135e-18 -0.00160138 -2.19935e-19 0.00179101 -1.27805e-19 0.000507444 1.84294e-19 
1557.85 0 1.75636e-19 -0.00175476 -2.85833e-20 0.000982856 0.143277 9.5111e-18 -0.00121614 -3.24627e-19 0.00467357 8.54408e-21 0.000955635 2.10855e-21 -1.86606e-19 0.00275283 -2.25306e-19 0.000226134 -1.80102e-19 0.00207989 -2.17653e-19 0.000436267 -1.47349e-05 1.20913e-19 -0.00242054 -1.02084e-19 -0.000395813 1.5721e-18 -0.00164571 -2.25689e-19 0.00183053 -1.38369e-19 0.00051258 1.75705e-19 
1558.2 0 3.77474e-19 -0.00476294 -2.91541e-20 0.000950909 0.144139 9.60447e-18 -0.00120625 -3.23646e-19 0.00443824 1.57818e-21 0.000934896 9.25743e-21 -1.96572e-19 0.00286954 -2.24789e-19 0.000199576 -1.86122e-19 0.00208267 -2.09717e-19 0.000422861 -1.35414e-05 1.19172e-19 -0.00248562 -1.1052e-19 -0.000439462 1.5993e-18 -0.00169114 -2.28586e-19 0.00186838 -1.44945e-19 0.000518195 1.70977e-19 
1558.55 0 5.71268e-19 -0.00775356 -2.88908e-20 0.000915176 0.144906 9.69965e-18 -0.00119339 -3.20261e-19 0.00420661 -7.94428e-21 0.000911289 9.8457e-21 -2.03613e-19 0.00297731 -2.32846e-19 0.000172374 -1.72998e-19 0.00207967 -2.08092e-19 0.000411402 -1.16457e-05 1.27879e-19 -0.00254791 -1.20081e-19 -0.000484577 1.62819e-18 -0.00173692 -2.42466e-19 0.001903 -1.53959e-19 0.00052411 1.67676e-19 
1558.9 0 7.6659e-19 -0.0107227 -3.43133e-20 0.000874587 0.145581 9.78654e-18 -0.00117671 -3.16687e-19 0.00397961 -6.79284e-21 0.000884125 1.45445e-20 -2.08969e-19 0.003076 -2.29569e-19 0.000143343 -1.6836e-19 0.00206836 -2.06512e-19 0.000400981 -8.77382e-06 1.24251e-19 -0.00260731 -1.37417e-19 -0.000531924 1.65655e-18 -0.00178234 -2.49918e-19 0.00193295 -1.68982e-19 0.000528544 1.58166e-19 
1559.25 0 9.72818e-19 -0.0136665 -2.28645e-20 0.000830496 0.146161 9.87648e-18 -0.00115689 -3.11626e-19 0.00375817 -5.35655e-21 0.000855289 2.30967e-20 -2.12119e-19 0.00317019 -2.39648e-19 0.000112168 -1.71245e-19 0.00204925 -2.00415e-19 0.000390954 -4.95597e-06 1.21576e-19 -0.00266363 -1.50475e-19 -0.000581217 1.67954e-18 -0.00182755 -2.63817e-19 0.00195847 -1.71802e-19 0.000529448 1.61771e-19 
1559.6 0 1.18627e-18 -0.0165853 -1.69367e-20 0.000784516 0.146646 9.95377e-18 -0.00113479 -3.02003e-19 0.00354313 -1.58707e-20 0.00082821 3.17074e-20 -2.1985e-19 0.00326165 -2.42843e-19 8.01428e-05 -1.75774e-19 0.00202659 -2.02418e-19 0.000381083 -2.24041e-07 1.32915e-19 -0.00271697 -1.49857e-19 -0.000630674 1.70842e-18 -0.00187346 -2.75216e-19 0.00198039 -1.67843e-19 0.000527048 1.459e-19 
1559.95 0 1.39503e-18 -0.0194793 -1.01142e-20 0.000736983 0.147044 1.00168e-17 -0.00111223 -2.8593e-19 0.00333614 -1.98763e-20 0.00080325 4.1568e-20 -2.28009e-19 0.00334972 -2.53651e-19 4.82122e-05 -1.77979e-19 0.00200341 -2.08437e-19 0.000371138 5.07608e-06 1.37761e-19 -0.00276778 -1.45947e-19 -0.000679115 1.73986e-18 -0.00192002 -2.84937e-19 0.0019987 -1.6597e-19 0.000523278 1.28593e-19 
1560.3 0 1.60569e-18 -0.0223442 -3.61543e-21 0.000688587 0.147358 1.00694e-17 -0.00109207 -2.81387e-19 0.00313879 -2.51598e-20 0.000777079 6.16167e-20 -2.31063e-19 0.00343722 -2.58664e-19 1.58838e-05 -1.77712e-19 0.00197949 -2.12053e-19 0.000361403 9.26613e-06 1.42447e-19 -0.00281614 -1.54281e-19 -0.00072692 1.77187e-18 -0.00196642 -3.03671e-19 0.00201352 -1.64368e-19 0.000519013 1.09738e-19 
1560.65 0 1.80785e-18 -0.0251761 4.09842e-22 0.000641551 0.147586 1.01317e-17 -0.0010746 -2.70464e-19 0.00295242 -3.69316e-20 0.000747603 8.50812e-20 -2.44108e-19 0.00352851 -2.60692e-19 -1.7152e-05 -1.76081e-19 0.00195439 -2.14044e-19 0.000352853 1.12394e-05 1.3374e-19 -0.00286246 -1.61674e-19 -0.000774992 1.80073e-18 -0.00201079 -3.07975e-19 0.00202507 -1.53178e-19 0.000513384 8.70861e-20 
1561 0 2.00918e-18 -0.0279755 3.52336e-21 0.000596637 0.14772 1.01674e-17 -0.00105765 -2.77898e-19 0.00277737 -3.56586e-20 0.000716373 1.01648e-19 -2.56959e-19 0.0036228 -2.60467e-19 -5.00813e-05 -1.72233e-19 0.00192875 -2.19101e-19 0.000345076 1.23666e-05 1.34507e-19 -0.00290639 -1.61706e-19 -0.00082415 1.82235e-18 -0.00205192 -3.09838e-19 0.00203342 -1.53345e-19 0.000505189 6.62499e-20 
1561.35 0 2.20344e-18 -0.030743 2.19453e-20 0.000551726 0.14776 1.02018e-17 -0.00104046 -2.73726e-19 0.00260944 -5.61627e-20 0.000685394 1.14322e-19 -2.72493e-19 0.0037145 -2.60381e-19 -8.23981e-05 -1.74564e-19 0.00190439 -2.21345e-19 0.00033837 1.43948e-05 1.23393e-19 -0.00294681 -1.58136e-19 -0.000873754 1.85569e-18 -0.00209059 -3.26509e-19 0.00203984 -1.45371e-19 0.000493653 4.11524e-20 
1561.7 0 2.41182e-18 -0.0334769 2.51563e-20 0.000503843 0.14771 1.02322e-17 -0.00102322 -2.72786e-19 0.00244375 -5.45961e-20 0.000653673 1.25445e-19 -2.72302e-19 0.00379829 -2.62517e-19 -0.000114323 -1.7162e-19 0.00188207 -2.30847e-19 0.000333565 1.67373e-05 1.21229e-19 -0.00298405 -1.59974e-19 -0.000923244 1.87651e-18 -0.00212701 -3.39141e-19 0.00204533 -1.42057e-19 0.000479009 3.24722e-20 
1562.05 0 2.61329e-18 -0.0361752 3.55555e-20 0.000450831 0.147575 1.02588e-17 -0.0010069 -2.69918e-19 0.00228079 -6.61037e-20 0.000619459 1.3558e-19 -2.82266e-19 0.00387466 -2.60867e-19 -0.000146288 -1.71906e-19 0.00186113 -2.33831e-19 0.000330867 1.83337e-05 1.13763e-19 -0.00301898 -1.55922e-19 -0.000973331 1.90512e-18 -0.00216112 -3.43214e-19 0.00204972 -1.43206e-19 0.000461936 1.9355e-20 
1562.4 0 2.80991e-18 -0.0388367 4.8054e-20 0.000393703 0.147356 1.02853e-17 -0.000995603 -2.65327e-19 0.00212379 -7.36305e-20 0.000583307 1.44821e-19 -2.92736e-19 0.00395036 -2.61749e-19 -0.000179113 -1.57205e-19 0.00184275 -2.39986e-19 0.000330877 1.86168e-05 1.122e-19 -0.00305156 -1.5916e-19 -0.00102335 1.93422e-18 -0.00219272 -3.43464e-19 0.00205371 -1.39459e-19 0.000442349 4.50929e-21 
1562.75 0 3.01155e-18 -0.0414603 4.34851e-20 0.000336471 0.147052 1.02998e-17 -0.000992143 -2.68762e-19 0.00197482 -7.00262e-20 0.00054575 1.53723e-19 -3.02565e-19 0.00403129 -2.49862e-19 -0.000212482 -1.52184e-19 0.00182925 -2.37146e-19 0.000332292 1.65824e-05 1.07646e-19 -0.00308144 -1.53364e-19 -0.00107144 1.95649e-18 -0.00222151 -3.49487e-19 0.00205765 -1.33032e-19 0.000420039 -1.04923e-20 
1563.1 0 3.21331e-18 -0.0440447 4.78123e-20 0.000282294 0.146662 1.03077e-17 -0.000994355 -2.64662e-19 0.00183293 -7.79726e-20 0.000505458 1.57917e-19 -3.14598e-19 0.00411759 -2.43663e-19 -0.000244961 -1.51733e-19 0.00181963 -2.26447e-19 0.000332987 1.20065e-05 9.63311e-20 -0.00310854 -1.47004e-19 -0.00111767 1.97565e-18 -0.00224846 -3.61284e-19 0.00206112 -1.27477e-19 0.000395866 -3.2122e-20 
1563.45 0 3.41184e-18 -0.0465896 3.67771e-20 0.000231233 0.14619 1.03136e-17 -0.000997998 -2.58434e-19 0.0016949 -7.88254e-20 0.000461152 1.62619e-19 -3.23274e-19 0.00420718 -2.44078e-19 -0.000276142 -1.43709e-19 0.00181163 -2.28699e-19 0.000331036 5.44663e-06 9.72814e-20 -0.0031334 -1.35409e-19 -0.00116391 1.98883e-18 -0.00227348 -3.68322e-19 0.00206507 -1.27034e-19 0.000370709 -5.69834e-20 
1563.8 0 3.60298e-18 -0.0490917 4.19609e-20 0.000182098 0.145637 1.0319e-17 -0.00100042 -2.62692e-19 0.00155779 -7.40462e-20 0.000413135 1.80469e-19 -3.39585e-19 0.00430017 -2.34677e-19 -0.000306267 -1.58654e-19 0.00180627 -2.14169e-19 0.000325312 -1.62624e-06 1.02575e-19 -0.00315586 -1.36833e-19 -0.00121029 2.00887e-18 -0.00229587 -3.79595e-19 0.00206899 -1.25146e-19 0.000344203 -8.16925e-20 
1564.15 0 3.7999e-18 -0.051547 4.01142e-20 0.000134312 0.145001 1.03039e-17 -0.000999949 -2.55254e-19 0.00142079 -6.19173e-20 0.00036263 1.95875e-19 -3.5591e-19 0.00439777 -2.37114e-19 -0.000335878 -1.66373e-19 0.00180557 -2.15724e-19 0.00031821 -8.18081e-06 9.43937e-20 -0.00317564 -1.34363e-19 -0.00125533 2.02079e-18 -0.00231599 -4.01818e-19 0.00207053 -1.19351e-19 0.000315805 -1.10849e-19 
1564.5 0 3.98499e-18 -0.0539556 4.17633e-20 8.81339e-05 0.144282 1.02921e-17 -0.00099495 -2.6099e-19 0.00128486 -4.97906e-20 0.000312074 2.17027e-19 -3.76904e-19 0.00449906 -2.31309e-19 -0.000366001 -1.79592e-19 0.00180988 -2.03339e-19 0.000313197 -1.46211e-05 9.34942e-20 -0.00319261 -1.36008e-19 -0.00129894 2.03594e-18 -0.00233344 -4.19672e-19 0.00206967 -1.31825e-19 0.000286644 -1.29061e-19 
1564.85 0 4.15606e-18 -0.0563191 3.92427e-20 4.23567e-05 0.143484 1.02706e-17 -0.000987266 -2.59939e-19 0.00115115 -4.69949e-20 0.000264398 2.29581e-19 -4.03972e-19 0.0045989 -2.24396e-19 -0.000399556 -1.88689e-19 0.00181994 -2.11306e-19 0.000311148 -2.18015e-05 8.56001e-20 -0.00320676 -1.31472e-19 -0.00134137 2.05003e-18 -0.00234761 -4.27939e-19 0.00206764 -1.42502e-19 0.000258457 -1.55243e-19 
1565.2 0 4.32822e-18 -0.0586358 3.80809e-20 -4.78379e-06 0.142609 1.02469e-17 -0.000980244 -2.56903e-19 0.00102089 -4.55193e-20 0.000220793 2.3938e-19 -4.31267e-19 0.0046923 -2.18907e-19 -0.000438687 -1.97038e-19 0.00183863 -2.09246e-19 0.00031134 -3.07741e-05 8.83541e-20 -0.00321746 -1.19085e-19 -0.0013827 2.06582e-18 -0.00235792 -4.37351e-19 0.00206455 -1.48872e-19 0.000231084 -1.78639e-19 
1565.55 0 4.49435e-18 -0.0609052 3.25425e-20 -5.2792e-05 0.141657 1.02181e-17 -0.000974042 -2.48411e-19 0.000894122 -3.59685e-20 0.000180712 2.50961e-19 -4.50937e-19 0.00477721 -2.01936e-19 -0.000480742 -1.96906e-19 0.00186616 -2.09992e-19 0.00031266 -4.22367e-05 7.88494e-20 -0.00322337 -1.16917e-19 -0.00142403 2.08143e-18 -0.00236357 -4.45354e-19 0.00205912 -1.57066e-19 0.00020345 -1.96987e-19 
1565.9 0 4.66839e-18 -0.063127 2.39305e-20 -0.00010065 0.140633 1.01829e-17 -0.000967014 -2.43521e-19 0.000769466 -3.21431e-20 0.000143106 2.62805e-19 -4.56815e-19 0.00485382 -1.87417e-19 -0.00052113 -2.00286e-19 0.00189767 -1.96461e-19 0.000313204 -5.60114e-05 7.22887e-20 -0.00322439 -1.23437e-19 -0.00146618 2.09297e-18 -0.00236458 -4.51724e-19 0.00205086 -1.61496e-19 0.000173997 -2.18381e-19 
1566.25 0 4.83847e-18 -0.065299 1.25893e-20 -0.000147625 0.139541 1.01382e-17 -0.000958245 -2.25881e-19 0.000646804 -2.9734e-20 0.000107282 2.78067e-19 -4.69554e-19 0.00492665 -1.78662e-19 -0.000557266 -2.09826e-19 0.00192976 -1.89689e-19 0.000309908 -7.04036e-05 6.15891e-20 -0.00322124 -1.28402e-19 -0.00150832 2.10212e-18 -0.00236226 -4.58843e-19 0.0020415 -1.56082e-19 0.000142961 -2.3728e-19 
1566.6 0 5.00963e-18 -0.0674191 1.63318e-20 -0.000192372 0.138381 1.00978e-17 -0.000949197 -2.20276e-19 0.000528265 -2.69404e-20 7.29607e-05 2.90582e-19 -4.79115e-19 0.00500198 -1.62126e-19 -0.000589131 -2.17013e-19 0.00196278 -1.7203e-19 0.000299655 -8.36158e-05 5.52963e-20 -0.0032143 -1.26218e-19 -0.00154873 2.11835e-18 -0.00235884 -4.66198e-19 0.00203218 -1.65924e-19 0.000112533 -2.48303e-19 
1566.95 0 5.17082e-18 -0.0694883 8.15426e-21 -0.000234301 0.137152 1.00486e-17 -0.000941693 -2.17456e-19 0.000416579 -2.03169e-20 3.83519e-05 3.02577e-19 -4.90458e-19 0.00507988 -1.45355e-19 -0.000616443 -2.24231e-19 0.00199494 -1.59721e-19 0.000281858 -9.57218e-05 5.44784e-20 -0.00320316 -1.06387e-19 -0.00158526 2.13173e-18 -0.00235574 -4.74784e-19 0.00202264 -1.62414e-19 8.34083e-05 -2.58545e-19 
1567.3 0 5.33368e-18 -0.071508 5.97997e-21 -0.000274902 0.135857 9.98763e-18 -0.000935697 -2.19439e-19 0.000309851 -2.38836e-20 1.09413e-06 3.02051e-19 -4.95028e-19 0.00515373 -1.37549e-19 -0.000638392 -2.38623e-19 0.00202282 -1.38055e-19 0.00025864 -0.000106896 4.68997e-20 -0.00318768 -1.03732e-19 -0.00161832 2.15013e-18 -0.00235194 -4.86304e-19 0.0020126 -1.67681e-19 5.51281e-05 -2.76988e-19 
1567.65 0 5.50257e-18 -0.0734776 -5.23653e-22 -0.000316524 0.134497 9.92315e-18 -0.000929832 -2.18152e-19 0.000201816 -2.31978e-20 -3.71119e-05 3.08689e-19 -5.08913e-19 0.00521691 -1.30308e-19 -0.000654485 -2.53385e-19 0.00204371 -1.08362e-19 0.000232617 -0.000116132 3.68386e-20 -0.00316906 -1.01281e-19 -0.00164947 2.16211e-18 -0.00234669 -4.89066e-19 0.00199975 -1.56932e-19 2.64387e-05 -2.98182e-19 
1568 0 5.6589e-18 -0.0753982 2.85276e-21 -0.000360397 0.133076 9.86127e-18 -0.000923035 -2.1587e-19 8.71733e-05 -1.9314e-20 -7.34777e-05 3.1273e-19 -5.20458e-19 0.00526829 -1.23266e-19 -0.000664003 -2.57872e-19 0.00205453 -9.09749e-20 0.000206173 -0.000122811 1.99908e-20 -0.00314822 -9.5495e-20 -0.0016771 2.18727e-18 -0.00234003 -4.92285e-19 0.00198294 -1.57126e-19 -3.17702e-06 -3.18112e-19 
1568.35 0 5.80846e-18 -0.0772702 -1.9548e-21 -0.000405472 0.131599 9.79762e-18 -0.000914742 -2.16688e-19 -3.59379e-05 -2.39389e-20 -0.000106631 3.1117e-19 -5.2979e-19 0.0053104 -1.18406e-19 -0.000669435 -2.60453e-19 0.00205578 -7.53447e-20 0.000179206 -0.000128168 2.78447e-20 -0.00312553 -7.25383e-20 -0.00169948 2.2035e-18 -0.00233111 -4.84675e-19 0.00196448 -1.5039e-19 -3.28495e-05 -3.36653e-19 
1568.7 0 5.97341e-18 -0.0790901 -8.48866e-22 -0.0004493 0.130069 9.73477e-18 -0.000904309 -2.17369e-19 -0.00016554 -3.01079e-20 -0.000133449 3.10488e-19 -5.33937e-19 0.00534541 -1.08253e-19 -0.000676073 -2.55473e-19 0.00205187 -6.11223e-20 0.000150652 -0.000133853 2.65087e-20 -0.003101 -6.31983e-20 -0.00171621 2.21742e-18 -0.00232074 -4.90508e-19 0.00194558 -1.47087e-19 -6.32659e-05 -3.55696e-19 
1569.05 0 6.13122e-18 -0.0808548 -1.52627e-21 -0.000490469 0.12848 9.66573e-18 -0.000892447 -2.27345e-19 -0.000298352 -2.13152e-20 -0.000152065 3.17922e-19 -5.34345e-19 0.00537511 -9.42241e-20 -0.000684843 -2.58766e-19 0.00204724 -4.56079e-20 0.000122354 -0.000140724 2.79528e-20 -0.00307331 -4.95551e-20 -0.00172707 2.22352e-18 -0.00231004 -4.81736e-19 0.00192533 -1.43337e-19 -9.52533e-05 -3.76768e-19 
1569.4 0 6.27333e-18 -0.0825643 -8.34651e-21 -0.000529801 0.126829 9.58387e-18 -0.000879914 -2.15761e-19 -0.000431446 -2.69283e-20 -0.000163618 3.2741e-19 -5.32886e-19 0.00540155 -9.12829e-20 -0.000693662 -2.46514e-19 0.00204455 -2.81242e-20 9.57145e-05 -0.000149011 2.82093e-20 -0.00304167 -3.90461e-20 -0.00173302 2.23711e-18 -0.00229914 -4.77461e-19 0.00190267 -1.46051e-19 -0.000127555 -4.03452e-19 
1569.75 0 6.4159e-18 -0.0842192 -9.92668e-21 -0.000568669 0.125117 9.49732e-18 -0.000865765 -2.04912e-19 -0.000562523 -2.43357e-20 -0.00017023 3.4649e-19 -5.3049e-19 0.00542558 -8.7857e-20 -0.00070117 -2.43615e-19 0.00204336 -1.30528e-20 7.0394e-05 -0.000158586 2.57145e-20 -0.00300543 -2.63828e-20 -0.00173501 2.24834e-18 -0.0022879 -4.81887e-19 0.00187883 -1.57638e-19 -0.000159182 -4.23155e-19 
1570.1 0 6.54758e-18 -0.0858189 -8.15271e-21 -0.000608603 0.123348 9.40443e-18 -0.00084941 -1.99024e-19 -0.00069201 -2.95506e-20 -0.000173752 3.56921e-19 -5.27563e-19 0.00544651 -8.73506e-20 -0.000708406 -2.39271e-19 0.00204212 1.14502e-22 4.49532e-05 -0.000169276 1.85757e-20 -0.0029639 -2.58213e-20 -0.00173315 2.2552e-18 -0.00227508 -4.79603e-19 0.00185602 -1.50033e-19 -0.000189203 -4.50173e-19 
1570.45 0 6.67825e-18 -0.0873623 -5.80294e-21 -0.000650013 0.121525 9.30235e-18 -0.000831869 -1.88783e-19 -0.000821965 -4.00527e-20 -0.000174003 3.6668e-19 -5.18255e-19 0.00546593 -8.58943e-20 -0.000717844 -2.39811e-19 0.00203878 7.32611e-21 1.68213e-05 -0.000181579 1.19477e-20 -0.00291742 -1.12506e-20 -0.00172765 2.26678e-18 -0.00226002 -4.83966e-19 0.00183429 -1.50353e-19 -0.000217251 -4.74709e-19 
1570.8 0 6.80732e-18 -0.0888487 5.43278e-21 -0.000691834 0.119648 9.1994e-18 -0.000814796 -1.78543e-19 -0.000953118 -4.49688e-20 -0.000169853 3.76859e-19 -5.13937e-19 0.00548629 -8.96969e-20 -0.000729813 -2.31874e-19 0.0020311 1.02894e-20 -1.67812e-05 -0.000195999 5.27719e-21 -0.00286628 -3.35355e-21 -0.00171811 2.26706e-18 -0.00224253 -4.85834e-19 0.00181339 -1.41449e-19 -0.000243662 -4.95583e-19 
1571.15 0 6.93337e-18 -0.0902785 -6.42582e-22 -0.000734008 0.117719 9.0839e-18 -0.000800293 -1.71142e-19 -0.00108491 -5.48002e-20 -0.000160207 3.85236e-19 -5.20552e-19 0.00550805 -8.54714e-20 -0.000741089 -2.31563e-19 0.00201763 6.12144e-21 -5.64634e-05 -0.0002121 5.77923e-22 -0.0028109 2.89479e-21 -0.00170331 2.2641e-18 -0.00222257 -4.94019e-19 0.00179321 -1.37682e-19 -0.000268604 -5.17681e-19 
1571.5 0 7.05038e-18 -0.0916498 2.76033e-21 -0.000776573 0.115742 8.95925e-18 -0.000788435 -1.61443e-19 -0.00121666 -6.69096e-20 -0.000143457 3.87555e-19 -5.19707e-19 0.00553114 -7.57551e-20 -0.000748276 -2.34936e-19 0.00199853 8.67552e-21 -0.000100673 -0.000228932 -2.35761e-20 -0.00275372 1.8583e-20 -0.00168319 2.26659e-18 -0.00220023 -5.09621e-19 0.00177453 -1.34567e-19 -0.000291594 -5.4812e-19 
1571.85 0 7.15098e-18 -0.0929591 1.15615e-20 -0.000818443 0.11372 8.83718e-18 -0.000777323 -1.41774e-19 -0.00134774 -8.11716e-20 -0.000120761 3.99001e-19 -5.15719e-19 0.0055548 -7.14087e-20 -0.000751412 -2.33812e-19 0.00197516 8.6723e-21 -0.000147023 -0.000245564 -2.694e-20 -0.00269657 1.58686e-20 -0.00165938 2.27265e-18 -0.00217576 -5.14524e-19 0.00175747 -1.31528e-19 -0.0003129 -5.73532e-19 
1572.2 0 7.26088e-18 -0.0942046 1.57229e-20 -0.000860164 0.111651 8.71459e-18 -0.000765378 -1.23469e-19 -0.00148023 -7.90369e-20 -9.71021e-05 4.10569e-19 -5.20959e-19 0.00557598 -6.16178e-20 -0.000751687 -2.47909e-19 0.00194726 1.00181e-20 -0.00019259 -0.00026181 -3.60199e-20 -0.00263887 2.40038e-20 -0.00163388 2.27668e-18 -0.00214946 -5.2035e-19 0.00174134 -1.40145e-19 -0.000333341 -5.90182e-19 
1572.55 0 7.35784e-18 -0.0953875 9.30345e-21 -0.000903455 0.109537 8.59011e-18 -0.000750812 -9.3672e-20 -0.00161753 -8.44499e-20 -7.66985e-05 4.18611e-19 -5.18935e-19 0.00559485 -4.89149e-20 -0.000750541 -2.37567e-19 0.00191453 1.26799e-20 -0.000235757 -0.000277713 -3.59563e-20 -0.00258139 2.48478e-20 -0.00160852 2.26989e-18 -0.00212124 -5.15492e-19 0.00172591 -1.29749e-19 -0.000353934 -6.11807e-19 
1572.9 0 7.46815e-18 -0.0965085 1.45395e-20 -0.000947607 0.10738 8.45112e-18 -0.00073076 -8.46138e-20 -0.00176038 -9.82235e-20 -5.9441e-05 4.27168e-19 -5.1094e-19 0.00561471 -4.01257e-20 -0.000748216 -2.30158e-19 0.00187813 4.93447e-21 -0.000278516 -0.00029236 -3.25607e-20 -0.00252589 3.07413e-20 -0.00158458 2.26563e-18 -0.00209105 -5.11252e-19 0.00171084 -1.22871e-19 -0.000375679 -6.2743e-19 
1573.25 0 7.56983e-18 -0.0975665 2.87303e-20 -0.000990189 0.105183 8.31407e-18 -0.000702455 -6.69312e-20 -0.00190565 -9.98842e-20 -4.22478e-05 4.39399e-19 -5.15786e-19 0.00563451 -4.06846e-20 -0.000743714 -2.23313e-19 0.00183974 4.45987e-21 -0.000323332 -0.000304241 -3.68238e-20 -0.00247262 2.74459e-20 -0.00156154 2.25744e-18 -0.00205946 -5.09171e-19 0.00169586 -1.21519e-19 -0.000397954 -6.47883e-19 
1573.6 0 7.67521e-18 -0.0985597 3.70781e-20 -0.00103022 0.102944 8.1774e-18 -0.000665182 -5.47733e-20 -0.00204851 -1.0356e-19 -2.30177e-05 4.45827e-19 -5.14066e-19 0.00565054 -3.29312e-20 -0.000737345 -2.02757e-19 0.00180009 4.18489e-21 -0.000369442 -0.000313115 -3.56705e-20 -0.00242038 3.00501e-20 -0.00153721 2.25262e-18 -0.00202703 -5.08909e-19 0.00168155 -1.25483e-19 -0.000418871 -6.77699e-19 
1573.95 0 7.76452e-18 -0.0994868 3.76053e-20 -0.00106757 0.100662 8.03017e-18 -0.000620785 -4.49395e-20 -0.00218665 -1.15696e-19 -2.39564e-06 4.50287e-19 -5.09056e-19 0.00566119 -2.34572e-20 -0.000730256 -1.93895e-19 0.00176055 1.02497e-20 -0.00041498 -0.000320475 -4.48871e-20 -0.00236713 2.90735e-20 -0.00151036 2.2476e-18 -0.00199479 -5.0147e-19 0.00166988 -1.24311e-19 -0.000436762 -6.94395e-19 
1574.3 0 7.84865e-18 -0.10035 3.08919e-20 -0.00110199 0.098339 7.86823e-18 -0.000573886 -3.06066e-20 -0.00232118 -1.20565e-19 1.73396e-05 4.67239e-19 -4.96962e-19 0.00566657 -1.7431e-20 -0.000721566 -1.78022e-19 0.00172262 1.68663e-20 -0.000460334 -0.000328448 -4.61905e-20 -0.00231094 2.63285e-20 -0.00148182 2.24758e-18 -0.00196432 -5.06032e-19 0.00166204 -1.16476e-19 -0.000452233 -7.05432e-19 
1574.65 0 7.93778e-18 -0.101151 2.43333e-20 -0.00113426 0.0959809 7.71214e-18 -0.000529975 -2.95312e-20 -0.00245396 -1.30094e-19 3.66219e-05 4.76586e-19 -4.90297e-19 0.00566885 -1.98232e-20 -0.000710363 -1.66381e-19 0.00168468 2.87335e-20 -0.000505744 -0.000339206 -5.05919e-20 -0.00225212 3.12717e-20 -0.00145346 2.2325e-18 -0.00193698 -4.9549e-19 0.00165708 -1.18383e-19 -0.000466158 -7.21285e-19 
1575 0 8.00805e-18 -0.101889 2.38903e-20 -0.00116497 0.0935949 7.54126e-18 -0.0004917 -2.30682e-20 -0.00258573 -1.42377e-19 5.93236e-05 4.93814e-19 -4.90549e-19 0.00566952 -2.91207e-20 -0.000698845 -1.52988e-19 0.0016439 4.1526e-20 -0.000548174 -0.000352832 -5.48367e-20 -0.00219209 4.19552e-20 -0.00142515 2.21621e-18 -0.00191226 -5.00035e-19 0.00165339 -1.16468e-19 -0.000478339 -7.34486e-19 
1575.35 0 8.07854e-18 -0.102561 3.24796e-20 -0.00119365 0.0911799 7.37788e-18 -0.000459086 -1.49621e-20 -0.00271589 -1.49994e-19 8.67553e-05 4.99346e-19 -4.94041e-19 0.0056664 -3.97591e-20 -0.000689354 -1.50108e-19 0.00159973 6.13569e-20 -0.000585313 -0.000367834 -5.96644e-20 -0.00213026 2.59414e-20 -0.00139498 2.20572e-18 -0.00188866 -5.03385e-19 0.00164937 -1.20212e-19 -0.000488943 -7.5107e-19 
1575.7 0 8.15057e-18 -0.103165 2.84484e-20 -0.00121965 0.0887337 7.21226e-18 -0.000432601 -1.09918e-20 -0.0028425 -1.60169e-19 0.000115882 5.04002e-19 -4.94186e-19 0.00565685 -5.05302e-20 -0.000680754 -1.40955e-19 0.00155312 7.56771e-20 -0.000617647 -0.000382911 -5.84516e-20 -0.00206539 2.39489e-20 -0.00136217 2.18997e-18 -0.00186549 -4.89735e-19 0.001645 -1.1851e-19 -0.000499898 -7.73257e-19 
1576.05 0 8.22092e-18 -0.103704 2.55226e-20 -0.00124337 0.0862567 7.0379e-18 -0.000412525 -1.77743e-20 -0.00296313 -1.66756e-19 0.000142216 5.13087e-19 -4.85017e-19 0.00563866 -6.30799e-20 -0.000669066 -1.35995e-19 0.00150418 8.03518e-20 -0.000648138 -0.000397235 -5.41108e-20 -0.00199867 1.41223e-20 -0.00132763 2.17892e-18 -0.00184237 -4.79001e-19 0.00164016 -1.13751e-19 -0.000512125 -7.78926e-19 
1576.4 0 8.27747e-18 -0.104177 2.22459e-20 -0.00126566 0.0837526 6.85462e-18 -0.00039714 -3.10953e-20 -0.0030781 -1.84501e-19 0.000162781 5.13931e-19 -4.81799e-19 0.00561044 -6.66822e-20 -0.000653267 -1.21919e-19 0.00145029 9.22e-20 -0.000680161 -0.00040979 -5.4452e-20 -0.00193258 1.31735e-20 -0.00129303 2.17755e-18 -0.00181909 -4.70719e-19 0.00163297 -1.06039e-19 -0.000523616 -8.02899e-19 
1576.75 0 8.33341e-18 -0.104587 3.36399e-20 -0.00128594 0.0812251 6.67304e-18 -0.00038445 -2.28544e-20 -0.00319146 -1.99454e-19 0.000177883 5.19955e-19 -4.83891e-19 0.00557196 -7.17827e-20 -0.000637813 -1.04114e-19 0.00139089 9.64961e-20 -0.000715298 -0.000420738 -5.91835e-20 -0.00186813 -1.28873e-21 -0.00125962 2.16916e-18 -0.00179508 -4.63492e-19 0.00162274 -1.06336e-19 -0.000532791 -8.27049e-19 
1577.1 0 8.38411e-18 -0.104934 5.05113e-20 -0.00130404 0.078677 6.48521e-18 -0.000372648 -2.52457e-20 -0.00330784 -2.20181e-19 0.000189605 5.30495e-19 -4.7706e-19 0.00552192 -7.75604e-20 -0.000625477 -8.61469e-20 0.00132933 1.14834e-19 -0.000752136 -0.000430929 -5.9803e-20 -0.0018051 -1.19132e-20 -0.00122688 2.16036e-18 -0.00177024 -4.52493e-19 0.00160948 -9.73439e-20 -0.000541201 -8.49984e-19 
1577.45 0 8.41216e-18 -0.105216 5.79506e-20 -0.00132214 0.0761101 6.29258e-18 -0.000359102 -2.07376e-20 -0.00342812 -2.36137e-19 0.000198306 5.42251e-19 -4.74034e-19 0.00546198 -8.01619e-20 -0.000613246 -6.21255e-20 0.00126717 1.33863e-19 -0.000786615 -0.000439318 -5.68769e-20 -0.00174326 -1.52866e-20 -0.00119303 2.1504e-18 -0.00174453 -4.46045e-19 0.00159283 -8.56585e-20 -0.000550934 -8.4779e-19 
1577.8 0 8.43764e-18 -0.105432 5.64297e-20 -0.00134155 0.0735256 6.09615e-18 -0.000342405 -2.41017e-20 -0.00354941 -2.61182e-19 0.000202166 5.44946e-19 -4.52457e-19 0.00539756 -6.83259e-20 -0.000598222 -5.08296e-20 0.00120347 1.49462e-19 -0.000815831 -0.000444937 -5.44873e-20 -0.00168097 -1.06605e-20 -0.00115663 2.12737e-18 -0.0017181 -4.37911e-19 0.00157335 -6.96811e-20 -0.000562648 -8.55751e-19 
1578.15 0 8.46581e-18 -0.105582 5.93786e-20 -0.00136088 0.0709244 5.90402e-18 -0.000321942 -2.38112e-20 -0.00366893 -2.67044e-19 0.000200871 5.50005e-19 -4.37028e-19 0.00532998 -7.26077e-20 -0.000579095 -3.84741e-20 0.00113739 1.66108e-19 -0.000839517 -0.000449522 -6.03516e-20 -0.00161534 -1.46059e-20 -0.00111743 2.11713e-18 -0.00169176 -4.39483e-19 0.0015524 -6.25742e-20 -0.000576127 -8.74518e-19 
1578.5 0 8.48937e-18 -0.105666 5.7901e-20 -0.0013801 0.068309 5.71069e-18 -0.000296625 -2.37884e-20 -0.00378535 -2.83729e-19 0.000197288 5.6484e-19 -4.28922e-19 0.00525388 -7.36907e-20 -0.000553537 -3.77035e-20 0.00106932 1.82861e-19 -0.00085819 -0.000453982 -5.91836e-20 -0.00154462 -1.83774e-20 -0.00107596 2.09776e-18 -0.00166635 -4.33854e-19 0.00153093 -5.3979e-20 -0.000590642 -8.8927e-19 
1578.85 0 8.50142e-18 -0.105684 4.97076e-20 -0.0014017 0.0656826 5.5129e-18 -0.000266283 -1.78565e-20 -0.00389733 -2.99234e-19 0.000195516 5.76573e-19 -4.20939e-19 0.00516576 -7.34374e-20 -0.000520092 -2.68961e-20 0.00100132 1.94742e-19 -0.000871692 -0.000457368 -5.35203e-20 -0.00146885 -2.31775e-20 -0.00103352 2.07393e-18 -0.00164205 -4.32855e-19 0.00150969 -5.17038e-20 -0.000604619 -9.05117e-19 
1579.2 0 8.51185e-18 -0.105638 4.41161e-20 -0.00142629 0.0630481 5.31197e-18 -0.000231996 -1.85035e-20 -0.00400385 -3.17884e-19 0.000199058 5.74208e-19 -4.104e-19 0.00506902 -7.53477e-20 -0.000481281 -1.42015e-20 0.000935101 1.99208e-19 -0.000879295 -0.000460158 -6.00945e-20 -0.00138901 -3.20402e-20 -0.000991795 2.05475e-18 -0.00161814 -4.33418e-19 0.00148816 -4.70796e-20 -0.000617115 -9.20565e-19 
1579.55 0 8.5085e-18 -0.105528 4.251e-20 -0.00145196 0.0604075 5.10315e-18 -0.000196059 -1.20368e-20 -0.00410367 -3.39075e-19 0.000209188 5.69488e-19 -4.0116e-19 0.00496888 -7.66689e-20 -0.00044108 -9.61864e-21 0.000869514 2.17917e-19 -0.000882445 -0.000462952 -6.56063e-20 -0.00130657 -3.2903e-20 -0.000952859 2.03546e-18 -0.00159466 -4.44678e-19 0.00146457 -3.7433e-20 -0.000628585 -9.31526e-19 
1579.9 0 8.51302e-18 -0.105356 3.63621e-20 -0.00147695 0.0577614 4.90906e-18 -0.000161692 -4.4978e-21 -0.00419581 -3.60984e-19 0.000225141 5.68652e-19 -3.92016e-19 0.00486744 -6.8898e-20 -0.000400776 -6.93569e-21 0.000802719 2.21256e-19 -0.000883822 -0.00046484 -6.48197e-20 -0.00122284 -3.52912e-20 -0.000918382 2.01124e-18 -0.00157325 -4.46368e-19 0.00143804 -4.04208e-20 -0.000639819 -9.26318e-19 
1580.25 0 8.5174e-18 -0.105123 2.82448e-20 -0.00150027 0.0551134 4.70298e-18 -0.000129719 1.45922e-21 -0.00427993 -3.82656e-19 0.000244361 5.62964e-19 -3.92038e-19 0.0047636 -6.73107e-20 -0.000359341 2.21687e-21 0.000735003 2.27347e-19 -0.000885912 -0.000466366 -7.79752e-20 -0.0011392 -4.9856e-20 -0.000887541 1.98557e-18 -0.00155452 -4.57008e-19 0.00140875 -4.05758e-20 -0.000650334 -9.37387e-19 
1580.6 0 8.52256e-18 -0.104829 1.69913e-20 -0.00152207 0.0524661 4.49673e-18 -9.73513e-05 1.63587e-20 -0.00435514 -3.98177e-19 0.000263051 5.57548e-19 -3.87914e-19 0.0046556 -6.15295e-20 -0.000317285 9.51342e-21 0.000669601 2.21931e-19 -0.000892151 -0.000468269 -8.30782e-20 -0.00105597 -6.92453e-20 -0.000858812 1.95794e-18 -0.00153741 -4.54823e-19 0.00137813 -2.21869e-20 -0.000657991 -9.359e-19 
1580.95 0 8.50555e-18 -0.104474 1.47261e-20 -0.00154292 0.0498204 4.29224e-18 -6.28913e-05 2.74176e-20 -0.00442186 -4.05785e-19 0.000279564 5.54888e-19 -3.77739e-19 0.00454337 -6.2137e-20 -0.000278461 1.10085e-20 0.000609357 2.16088e-19 -0.000905623 -0.000469566 -9.02348e-20 -0.00097182 -7.46907e-20 -0.000831358 1.93007e-18 -0.00152012 -4.65712e-19 0.00134746 -1.27935e-20 -0.000661232 -9.38099e-19 
1581.3 0 8.48409e-18 -0.104059 1.33398e-20 -0.00156271 0.0471773 4.08446e-18 -2.66305e-05 5.2003e-20 -0.00448247 -4.23556e-19 0.000293013 5.51966e-19 -3.66371e-19 0.00442729 -5.57838e-20 -0.000245479 1.38334e-20 0.000553341 2.11324e-19 -0.000926817 -0.000469685 -9.55503e-20 -0.00088613 -7.07235e-20 -0.000803787 1.90118e-18 -0.0015003 -4.76512e-19 0.00131665 -1.44283e-20 -0.000661075 -9.38468e-19 
1581.65 0 8.46026e-18 -0.103587 6.99913e-21 -0.00158161 0.0445361 3.87993e-18 1.13897e-05 7.81698e-20 -0.00453995 -4.26864e-19 0.000301871 5.47052e-19 -3.62118e-19 0.00430795 -6.07664e-20 -0.000217107 1.34419e-20 0.000500412 2.14099e-19 -0.000954697 -0.000468969 -1.04055e-19 -0.000800306 -8.74636e-20 -0.0007755 1.86522e-18 -0.00147693 -4.80721e-19 0.00128559 -1.83606e-20 -0.000658752 -9.39528e-19 
1582 0 8.42502e-18 -0.103058 8.77834e-21 -0.00160089 0.0418967 3.67028e-18 5.01118e-05 9.05995e-20 -0.00459623 -4.27737e-19 0.000307 5.49447e-19 -3.54615e-19 0.00418822 -5.99332e-20 -0.000190519 2.93089e-20 0.00045351 2.16696e-19 -0.000985679 -0.000468457 -1.02458e-19 -0.000716204 -9.91334e-20 -0.000746909 1.82823e-18 -0.00145212 -4.8179e-19 0.00125411 -2.22763e-20 -0.000655577 -9.32231e-19 
1582.35 0 8.38755e-18 -0.102476 1.30368e-20 -0.00162073 0.0392617 3.45787e-18 8.78518e-05 9.31502e-20 -0.00465072 -4.25717e-19 0.000311756 5.54206e-19 -3.5948e-19 0.00407105 -5.89163e-20 -0.000161582 3.17828e-20 0.000413645 2.08398e-19 -0.0010141 -0.000469173 -1.03725e-19 -0.000633465 -1.07067e-19 -0.000717828 1.79275e-18 -0.0014272 -4.90568e-19 0.00122001 -2.54171e-20 -0.000652605 -9.33638e-19 
1582.7 0 8.34972e-18 -0.101841 2.12813e-20 -0.00164039 0.0366337 3.25064e-18 0.000125042 8.97945e-20 -0.00470196 -4.24729e-19 0.000318617 5.57256e-19 -3.64289e-19 0.00395381 -5.7227e-20 -0.000126709 4.26326e-20 0.000375897 2.14546e-19 -0.00103905 -0.000470749 -1.06658e-19 -0.000550966 -9.99599e-20 -0.000687301 1.75294e-18 -0.00140099 -4.85029e-19 0.00118144 -2.06933e-20 -0.000649596 -9.20107e-19 
1583.05 0 8.30318e-18 -0.101155 2.43572e-20 -0.00166072 0.0340141 3.03473e-18 0.000162278 9.4108e-20 -0.00474903 -4.23018e-19 0.000326803 5.64427e-19 -3.54822e-19 0.00382985 -5.04726e-20 -8.74559e-05 4.60415e-20 0.000335908 2.18456e-19 -0.00106255 -0.00047176 -1.07618e-19 -0.00046889 -9.1467e-20 -0.000654151 1.70808e-18 -0.00137334 -4.83814e-19 0.00113944 -1.85276e-20 -0.000645767 -9.18473e-19 
1583.4 0 8.24554e-18 -0.100416 2.4964e-20 -0.00168318 0.0314044 2.81092e-18 0.000197711 1.03786e-19 -0.00479113 -4.23352e-19 0.000334326 5.66839e-19 -3.43124e-19 0.00369533 -4.82454e-20 -4.89971e-05 5.17696e-20 0.000293193 2.28803e-19 -0.001084 -0.000471682 -1.08886e-19 -0.000388105 -8.37938e-20 -0.000617664 1.6757e-18 -0.00134495 -4.75737e-19 0.00109618 -1.21169e-20 -0.000641511 -9.12816e-19 
1583.75 0 8.19155e-18 -0.0996266 2.57991e-20 -0.00170734 0.0288068 2.59298e-18 0.000227991 1.16024e-19 -0.00482463 -4.3696e-19 0.000341073 5.7057e-19 -3.21611e-19 0.00355341 -5.01139e-20 -1.38225e-05 4.15387e-20 0.000248605 2.23725e-19 -0.00110294 -0.000471043 -1.12431e-19 -0.000309075 -8.91431e-20 -0.00057871 1.62834e-18 -0.00131647 -4.59258e-19 0.00105176 -3.01125e-21 -0.000637557 -9.13271e-19 
1584.1 0 8.13523e-18 -0.0987876 3.10651e-20 -0.00173177 0.0262262 2.38019e-18 0.000250826 1.13332e-19 -0.00484708 -4.33625e-19 0.000348498 5.85951e-19 -3.11341e-19 0.00341108 -5.25254e-20 1.85932e-05 4.04322e-20 0.000202418 2.15098e-19 -0.00112016 -0.000470446 -1.31296e-19 -0.00023122 -9.71869e-20 -0.000538771 1.58228e-18 -0.00128774 -4.48186e-19 0.00100525 5.44982e-21 -0.000634098 -9.08734e-19 
1584.45 0 8.07018e-18 -0.0978984 3.69315e-20 -0.0017548 0.0236652 2.16526e-18 0.000266673 1.21937e-19 -0.00485951 -4.30512e-19 0.000357015 5.91483e-19 -3.03499e-19 0.00327264 -5.24872e-20 4.99006e-05 3.92614e-20 0.000155052 2.10514e-19 -0.00113489 -0.000469266 -1.35299e-19 -0.000153929 -9.75668e-20 -0.000497904 1.53959e-18 -0.00125756 -4.34671e-19 0.000957134 1.58919e-20 -0.000631966 -9.06773e-19 
1584.8 0 7.99545e-18 -0.0969574 3.22619e-20 -0.00177542 0.0211208 1.94311e-18 0.000275849 1.1556e-19 -0.00486421 -4.20533e-19 0.000366589 5.99015e-19 -2.94551e-19 0.00313724 -5.94945e-20 8.22246e-05 4.31166e-20 0.000107737 2.09881e-19 -0.00114673 -0.000466399 -1.346e-19 -7.68306e-05 -8.87644e-20 -0.000456193 1.48619e-18 -0.00122504 -4.12102e-19 0.000908062 3.74305e-20 -0.00063111 -9.0514e-19 
1585.15 0 7.92617e-18 -0.0959637 3.38791e-20 -0.00179354 0.0185892 1.73058e-18 0.000280151 1.11451e-19 -0.00486327 -4.11835e-19 0.000379011 6.07962e-19 -2.8679e-19 0.00300325 -5.44935e-20 0.000116008 5.66255e-20 6.148e-05 2.15043e-19 -0.00115727 -0.000461208 -1.35126e-19 -1.26534e-06 -9.63147e-20 -0.000414231 1.43811e-18 -0.00119129 -3.89514e-19 0.000857892 4.3749e-20 -0.000630256 -9.0197e-19 
1585.5 0 7.83569e-18 -0.0949172 3.8746e-20 -0.00180963 0.0160694 1.51921e-18 0.000284182 1.0367e-19 -0.00485503 -4.01142e-19 0.000394161 6.101e-19 -2.78761e-19 0.00287058 -6.15832e-20 0.000150212 6.75167e-20 1.60853e-05 2.13192e-19 -0.00116646 -0.00045243 -1.4842e-19 7.09395e-05 -9.95363e-20 -0.000372455 1.3932e-18 -0.00115816 -3.80138e-19 0.000806009 4.62866e-20 -0.000629437 -8.88593e-19 
1585.85 0 7.74874e-18 -0.0938197 4.8394e-20 -0.00182492 0.0135628 1.29625e-18 0.000293236 9.62304e-20 -0.00483644 -3.96319e-19 0.000409151 6.14273e-19 -2.64899e-19 0.00273884 -6.97071e-20 0.000183797 6.86778e-20 -2.87764e-05 2.23913e-19 -0.00117343 -0.00043989 -1.61648e-19 0.000140717 -9.5709e-20 -0.000332384 1.35346e-18 -0.00112569 -3.88277e-19 0.000752039 5.03123e-20 -0.000629218 -8.81847e-19 
1586.2 0 7.65724e-18 -0.0926755 5.96957e-20 -0.00184142 0.0110736 1.06437e-18 0.000309345 1.0078e-19 -0.00480822 -3.82612e-19 0.000422565 6.20141e-19 -2.45419e-19 0.00260706 -8.62442e-20 0.00021546 7.13723e-20 -7.25799e-05 2.2899e-19 -0.00117993 -0.000423186 -1.64557e-19 0.000209041 -9.66579e-20 -0.000295403 1.31599e-18 -0.00109263 -3.87992e-19 0.000696974 6.12815e-20 -0.000631104 -8.70614e-19 
1586.55 0 7.55678e-18 -0.0914878 6.47811e-20 -0.00186019 0.00860758 8.37059e-19 0.000328031 1.14181e-19 -0.00477187 -3.69588e-19 0.000434887 6.19437e-19 -2.2168e-19 0.00247781 -1.02998e-19 0.000244774 7.55404e-20 -0.000113108 2.30079e-19 -0.00118811 -0.000402699 -1.53303e-19 0.000275461 -8.66023e-20 -0.000259909 1.27832e-18 -0.00105697 -3.8514e-19 0.000642124 6.51972e-20 -0.000635421 -8.68252e-19 
1586.9 0 7.45471e-18 -0.0902579 7.88779e-20 -0.00187888 0.00616754 6.1554e-19 0.000344742 1.08462e-19 -0.00473021 -3.60189e-19 0.00044507 6.13539e-19 -2.11202e-19 0.00235633 -1.16282e-19 0.000271272 8.27045e-20 -0.000148373 2.31269e-19 -0.00119797 -0.000381193 -1.43812e-19 0.000340723 -8.75168e-20 -0.000223915 1.23483e-18 -0.00101814 -3.87933e-19 0.000587762 6.83973e-20 -0.000639817 -8.67676e-19 
1587.25 0 7.35215e-18 -0.0889869 8.01384e-20 -0.00189518 0.00375329 4.09776e-19 0.000361098 1.06758e-19 -0.00468946 -3.48586e-19 0.00045213 6.2048e-19 -2.06233e-19 0.0022422 -1.2112e-19 0.000294469 8.20113e-20 -0.000178352 2.37097e-19 -0.00120626 -0.000360561 -1.35994e-19 0.00040496 -1.00656e-19 -0.000188077 1.18914e-18 -0.000978032 -3.76789e-19 0.000533741 6.34387e-20 -0.000643524 -8.55791e-19 
1587.6 0 7.25424e-18 -0.0876754 7.96622e-20 -0.0019107 0.00136332 2.03086e-19 0.000381517 1.12108e-19 -0.00465122 -3.35835e-19 0.00045621 6.22067e-19 -1.88093e-19 0.00213129 -1.24588e-19 0.000314082 8.3554e-20 -0.000204346 2.41975e-19 -0.00120956 -0.000339756 -1.33046e-19 0.000466241 -9.67397e-20 -0.000153135 1.15543e-18 -0.000937451 -3.71921e-19 0.000479475 6.33702e-20 -0.000648221 -8.47447e-19 
1587.95 0 7.15055e-18 -0.0863233 8.16127e-20 -0.00192714 -0.00100327 7.29118e-22 0.000408719 1.11729e-19 -0.00461103 -3.29284e-19 0.00045764 6.18319e-19 -1.79199e-19 0.00202126 -1.20969e-19 0.000328662 8.90288e-20 -0.00022771 2.4752e-19 -0.00120868 -0.000317506 -1.27747e-19 0.000523232 -9.64991e-20 -0.000118962 1.11307e-18 -0.000896299 -3.58074e-19 0.000424857 6.13993e-20 -0.000654381 -8.41975e-19 
1588.3 0 7.03902e-18 -0.0849302 8.02197e-20 -0.00194554 -0.00334672 -2.06498e-19 0.000442825 1.07233e-19 -0.00456765 -3.2299e-19 0.000457747 6.16309e-19 -1.62301e-19 0.00191185 -1.15616e-19 0.000335769 8.53324e-20 -0.000248384 2.54551e-19 -0.00120604 -0.000293955 -1.19838e-19 0.000576766 -8.11031e-20 -8.6026e-05 1.0679e-18 -0.000855292 -3.41031e-19 0.000370874 5.85044e-20 -0.000662011 -8.20767e-19 
1588.65 0 6.92294e-18 -0.083499 7.98749e-20 -0.00196556 -0.0056646 -4.15795e-19 0.000480146 1.10794e-19 -0.00452532 -3.03971e-19 0.000457649 6.00464e-19 -1.44223e-19 0.00180757 -1.01523e-19 0.00033667 8.31625e-20 -0.000265246 2.64763e-19 -0.00120304 -0.000270641 -1.05235e-19 0.000628474 -7.50194e-20 -5.46042e-05 1.00892e-18 -0.000813847 -3.33075e-19 0.000318574 6.52615e-20 -0.000671987 -8.0403e-19 
1589 0 6.81245e-18 -0.0820344 7.40108e-20 -0.00198413 -0.0079513 -6.27592e-19 0.000515436 1.13245e-19 -0.00448733 -3.00461e-19 0.000455302 5.89333e-19 -1.4108e-19 0.00171341 -8.52761e-20 0.000333333 7.13427e-20 -0.000278579 2.70653e-19 -0.00119995 -0.000249503 -9.47364e-20 0.000678429 -7.70845e-20 -2.42717e-05 9.52851e-19 -0.000770657 -3.09918e-19 0.000268823 7.16112e-20 -0.00068397 -7.98816e-19 
1589.35 0 6.71042e-18 -0.0805392 7.6844e-20 -0.00199984 -0.0102023 -8.30241e-19 0.00054371 1.18818e-19 -0.00445183 -2.93065e-19 0.0004487 5.85916e-19 -1.38785e-19 0.00162838 -8.51219e-20 0.000324488 6.73838e-20 -0.000290509 2.75302e-19 -0.00119661 -0.000231153 -7.50199e-20 0.00072679 -7.40595e-20 4.97344e-06 9.10701e-19 -0.000725838 -3.01428e-19 0.000222023 6.7123e-20 -0.000696439 -7.84733e-19 
1589.7 0 6.6009e-18 -0.079013 6.94302e-20 -0.00201493 -0.0124173 -1.03002e-18 0.00056136 1.18195e-19 -0.00441656 -2.97054e-19 0.000438826 5.90275e-19 -1.30145e-19 0.00154633 -7.0461e-20 0.000307605 6.68222e-20 -0.000303753 2.69819e-19 -0.00119211 -0.000214776 -7.621e-20 0.000775272 -6.87056e-20 3.28962e-05 8.69252e-19 -0.000679955 -2.8364e-19 0.000177069 7.90576e-20 -0.000707649 -7.79221e-19 
1590.05 0 6.48054e-18 -0.0774534 6.39907e-20 -0.00203206 -0.0145984 -1.23075e-18 0.00056902 1.24421e-19 -0.00438079 -2.93698e-19 0.000426646 5.74912e-19 -1.23262e-19 0.00146064 -6.14743e-20 0.000281831 7.42658e-20 -0.000319864 2.65483e-19 -0.00118676 -0.000199003 -7.22499e-20 0.000824683 -5.72694e-20 6.02877e-05 8.25226e-19 -0.000632983 -2.73401e-19 0.000132751 8.47357e-20 -0.000716211 -7.73879e-19 
1590.4 0 6.35858e-18 -0.0758605 5.96558e-20 -0.00205112 -0.0167489 -1.43292e-18 0.000570646 1.18606e-19 -0.00434365 -2.97038e-19 0.00041104 5.60101e-19 -1.18713e-19 0.00136846 -4.60873e-20 0.000247676 8.11784e-20 -0.000338839 2.58692e-19 -0.00118232 -0.000182107 -7.47346e-20 0.000874509 -5.29803e-20 8.93668e-05 7.77293e-19 -0.000585986 -2.55502e-19 8.90843e-05 8.60852e-20 -0.00072152 -7.60151e-19 
1590.75 0 6.23739e-18 -0.0742369 5.3606e-20 -0.00206921 -0.0188687 -1.63171e-18 0.000567968 1.24095e-19 -0.00430399 -3.05384e-19 0.000391076 5.53413e-19 -1.15948e-19 0.00127032 -3.4022e-20 0.000208137 8.93437e-20 -0.000360435 2.57953e-19 -0.00117893 -0.000164105 -5.5315e-20 0.000923138 -4.83016e-20 0.000121389 7.37042e-19 -0.000539825 -2.50839e-19 4.6033e-05 8.75289e-20 -0.000724207 -7.4847e-19 
1591.1 0 6.11501e-18 -0.072586 4.99037e-20 -0.00208358 -0.0209511 -1.82171e-18 0.000560824 1.24613e-19 -0.00426135 -3.16552e-19 0.000368575 5.4175e-19 -1.05005e-19 0.00116852 -2.8009e-20 0.000167095 1.05341e-19 -0.000385198 2.40303e-19 -0.00117439 -0.000146986 -5.02123e-20 0.000968944 -3.20425e-20 0.000155333 7.03037e-19 -0.000494381 -2.33941e-19 2.21643e-06 7.63112e-20 -0.000724204 -7.43041e-19 
1591.45 0 5.98269e-18 -0.0709099 5.31626e-20 -0.00209382 -0.0229868 -2.00834e-18 0.000551348 1.3018e-19 -0.00421705 -3.18108e-19 0.000346483 5.27384e-19 -1.04653e-19 0.00106621 -1.31241e-20 0.000125742 1.17301e-19 -0.000414074 2.41926e-19 -0.00116668 -0.000131147 -5.06511e-20 0.00101154 -2.70166e-20 0.000189517 6.61563e-19 -0.00044969 -2.08206e-19 -4.23978e-05 7.07215e-20 -0.000722359 -7.29098e-19 
1591.8 0 5.84153e-18 -0.0692087 6.15267e-20 -0.00210068 -0.0249724 -2.20069e-18 0.000542317 1.34223e-19 -0.00417194 -3.14901e-19 0.000326617 5.20443e-19 -1.00803e-19 0.000964396 -1.33517e-20 8.50391e-05 1.41045e-19 -0.000444872 2.4446e-19 -0.00115489 -0.000116063 -5.28148e-20 0.00105162 -1.72743e-20 0.000221684 6.36666e-19 -0.000406397 -1.91718e-19 -8.56266e-05 7.3171e-20 -0.000721571 -7.17271e-19 
1592.15 0 5.69504e-18 -0.0674815 6.90003e-20 -0.00210507 -0.0269127 -2.3765e-18 0.000534506 1.2563e-19 -0.00412499 -3.17423e-19 0.000310062 5.045e-19 -9.45467e-20 0.000862558 -3.21751e-21 4.54499e-05 1.46018e-19 -0.000472598 2.41212e-19 -0.00113776 -0.000101595 -5.99869e-20 0.0010904 -1.54421e-22 0.000251265 5.98133e-19 -0.000364727 -1.75769e-19 -0.000125517 6.97502e-20 -0.000722392 -6.95317e-19 
1592.5 0 5.5616e-18 -0.0657309 7.44223e-20 -0.00210645 -0.0288111 -2.55213e-18 0.000526264 1.33711e-19 -0.00407512 -3.25246e-19 0.000294322 4.91574e-19 -8.67148e-20 0.000761126 8.56708e-21 4.47964e-06 1.60256e-19 -0.000494554 2.38242e-19 -0.0011143 -8.84857e-05 -4.96221e-20 0.0011283 1.66809e-21 0.000279103 5.71142e-19 -0.000325794 -1.80628e-19 -0.000162889 6.12975e-20 -0.000723342 -6.6691e-19 
1592.85 0 5.42474e-18 -0.0639604 8.84479e-20 -0.00210423 -0.0306628 -2.72335e-18 0.000516338 1.46819e-19 -0.00402237 -3.2996e-19 0.000274931 4.8482e-19 -7.72982e-20 0.000659276 2.33646e-20 -3.75667e-05 1.71406e-19 -0.000512604 2.34239e-19 -0.00108523 -7.77463e-05 -4.0059e-20 0.00116546 4.66607e-21 0.00030426 5.33955e-19 -0.000291023 -1.91137e-19 -0.000200417 5.9797e-20 -0.000725255 -6.47749e-19 
1593.2 0 5.27548e-18 -0.0621715 9.85485e-20 -0.00209829 -0.0324637 -2.88622e-18 0.000505539 1.63244e-19 -0.00396769 -3.32915e-19 0.000250664 4.81185e-19 -6.87734e-20 0.000555299 4.30561e-20 -7.67567e-05 1.82567e-19 -0.000529517 2.3168e-19 -0.00105338 -6.87787e-05 -2.37564e-20 0.00120291 -1.80717e-21 0.000326161 4.93752e-19 -0.000260798 -1.77705e-19 -0.000239048 5.76712e-20 -0.000728976 -6.32071e-19 
1593.55 0 5.1342e-18 -0.0603668 1.04425e-19 -0.00208916 -0.0342143 -3.05293e-18 0.000493734 1.81539e-19 -0.00391047 -3.28375e-19 0.000223359 4.7409e-19 -5.85043e-20 0.000445489 6.82377e-20 -0.000112549 1.94226e-19 -0.000545915 2.22547e-19 -0.00102103 -6.00324e-05 -6.46826e-21 0.00124107 -6.18655e-21 0.000345694 4.69006e-19 -0.000234647 -1.73459e-19 -0.00027735 6.07028e-20 -0.000732731 -6.15327e-19 
1593.9 0 4.98449e-18 -0.0585485 1.06639e-19 -0.00207797 -0.0359145 -3.20343e-18 0.000480496 1.80266e-19 -0.00384832 -3.26601e-19 0.000195843 4.71346e-19 -5.26192e-20 0.000328252 8.7408e-20 -0.000147384 2.07287e-19 -0.000560775 2.16249e-19 -0.000989446 -5.0213e-05 -7.85284e-21 0.00127963 -1.75709e-20 0.000364207 4.32002e-19 -0.000211009 -1.76987e-19 -0.000314215 5.03808e-20 -0.000735054 -6.1167e-19 
1594.25 0 4.82723e-18 -0.0567166 1.03564e-19 -0.00206417 -0.037565 -3.36235e-18 0.000467474 1.88067e-19 -0.00378146 -3.26145e-19 0.000168673 4.63649e-19 -4.61538e-20 0.000209611 1.11426e-19 -0.000180726 2.13008e-19 -0.000573028 2.24505e-19 -0.000961015 -3.82372e-05 -2.62664e-20 0.00131849 -2.77388e-20 0.000382567 3.96114e-19 -0.000187553 -1.70914e-19 -0.000349393 5.15068e-20 -0.000736116 -6.0389e-19 
1594.6 0 4.68021e-18 -0.0548715 1.08947e-19 -0.00204534 -0.0391694 -3.52055e-18 0.000457938 2.00057e-19 -0.00371396 -3.17432e-19 0.00014246 4.62743e-19 -2.79668e-20 9.76874e-05 1.30645e-19 -0.000209755 2.08919e-19 -0.00058118 2.27905e-19 -0.000937933 -2.32548e-05 -2.46182e-20 0.00135777 -3.32374e-20 0.000399411 3.54904e-19 -0.000163114 -1.62017e-19 -0.000382011 5.25518e-20 -0.000736578 -5.82059e-19 
1594.95 0 4.52132e-18 -0.0530149 1.16887e-19 -0.00202041 -0.0407302 -3.67971e-18 0.000454709 2.09572e-19 -0.00364836 -3.0161e-19 0.000121475 4.66568e-19 -1.65101e-20 -6.54107e-06 1.57567e-19 -0.000233473 2.20945e-19 -0.000584432 2.31352e-19 -0.000918757 -5.3128e-06 -3.27094e-20 0.00139842 -2.16995e-20 0.000415449 3.13123e-19 -0.000137057 -1.52797e-19 -0.00041163 4.44628e-20 -0.000737539 -5.5592e-19 
1595.3 0 4.36016e-18 -0.0511482 1.15612e-19 -0.0019914 -0.0422438 -3.83339e-18 0.000458604 2.2562e-19 -0.00358414 -2.92609e-19 0.000107097 4.63124e-19 -1.01461e-20 -0.000105059 1.67603e-19 -0.000252599 2.27218e-19 -0.00058597 2.32568e-19 -0.00089918 1.51236e-05 -4.10246e-20 0.00144262 -2.37534e-20 0.000433868 2.69311e-19 -0.000109362 -1.51559e-19 -0.000439335 4.31909e-20 -0.000739311 -5.3059e-19 
1595.65 0 4.20756e-18 -0.0492712 1.19527e-19 -0.00196033 -0.0437069 -3.98284e-18 0.00046899 2.34993e-19 -0.00351868 -2.82127e-19 9.55716e-05 4.52366e-19 -2.40112e-21 -0.000198069 1.80772e-19 -0.000269201 2.42613e-19 -0.000591305 2.50466e-19 -0.000874321 3.79029e-05 -3.38687e-20 0.00149115 -2.4223e-20 0.000454873 2.26482e-19 -8.10238e-05 -1.48189e-19 -0.000466511 3.41625e-20 -0.000740682 -5.07329e-19 
1596 0 4.05089e-18 -0.0473854 1.21842e-19 -0.00192896 -0.045121 -4.11811e-18 0.00048402 2.57407e-19 -0.00344843 -2.75328e-19 8.36172e-05 4.40426e-19 1.8132e-20 -0.000285732 1.96918e-19 -0.000285296 2.36884e-19 -0.000603305 2.58846e-19 -0.000843009 6.23137e-05 -3.66893e-20 0.00154354 -1.91701e-20 0.000474955 1.88187e-19 -5.2776e-05 -1.50291e-19 -0.00049481 3.03524e-20 -0.000741645 -4.80224e-19 
1596.35 0 3.87669e-18 -0.0454929 1.2315e-19 -0.00189809 -0.0464889 -4.24205e-18 0.000502555 2.72094e-19 -0.00337261 -2.72558e-19 7.37966e-05 4.35826e-19 3.3467e-20 -0.000368423 2.06214e-19 -0.000300599 2.49626e-19 -0.000621878 2.68303e-19 -0.000807887 8.69396e-05 -3.38581e-20 0.00159893 -1.56154e-20 0.000490444 1.44109e-19 -2.63452e-05 -1.35322e-19 -0.000524213 2.79804e-20 -0.000743729 -4.56641e-19 
1596.7 0 3.70258e-18 -0.0435951 1.20829e-19 -0.00186722 -0.0478122 -4.35071e-18 0.000523977 2.76382e-19 -0.00329221 -2.6815e-19 7.2502e-05 4.3741e-19 5.64638e-20 -0.000445694 2.15685e-19 -0.00031463 2.5958e-19 -0.000645582 2.7799e-19 -0.00077196 0.00011181 -2.55616e-20 0.00165645 -2.05844e-20 0.000502872 9.475e-20 -2.83549e-06 -1.3133e-19 -0.000552995 2.52311e-20 -0.000748612 -4.36678e-19 
1597.05 0 3.5356e-18 -0.0416935 1.25894e-19 -0.00183488 -0.049091 -4.46564e-18 0.000548029 2.93375e-19 -0.00320661 -2.58182e-19 8.14351e-05 4.18489e-19 8.04732e-20 -0.000514581 2.24196e-19 -0.000327638 2.57157e-19 -0.00067438 2.754e-19 -0.000738985 0.000137842 -2.39582e-20 0.00171644 -1.95648e-20 0.000516711 5.85495e-20 1.86569e-05 -1.34204e-19 -0.000581342 2.80567e-20 -0.000754745 -4.1159e-19 
1597.4 0 3.37812e-18 -0.0397898 1.26357e-19 -0.00180028 -0.0503235 -4.58181e-18 0.000575029 3.21373e-19 -0.00311523 -2.61582e-19 9.71184e-05 4.08651e-19 9.67447e-20 -0.000572796 2.45246e-19 -0.000340574 2.62416e-19 -0.000710547 2.76302e-19 -0.000712058 0.000164091 -1.86039e-20 0.00177985 -1.84901e-20 0.00053273 2.31191e-20 3.97423e-05 -1.19882e-19 -0.000610757 2.70866e-20 -0.00075879 -3.92401e-19 
1597.75 0 3.20191e-18 -0.0378852 1.30361e-19 -0.00176369 -0.0515084 -4.69348e-18 0.000605522 3.37735e-19 -0.00302007 -2.51386e-19 0.000117512 4.02931e-19 1.00736e-19 -0.000621283 2.47459e-19 -0.000352342 2.67446e-19 -0.000754041 2.72054e-19 -0.000693106 0.000190094 -3.12629e-21 0.00184608 -2.31987e-20 0.00054994 -1.09686e-20 6.20874e-05 -1.04947e-19 -0.000641261 3.18372e-20 -0.000760721 -3.7112e-19 
1598.1 0 3.01899e-18 -0.0359793 1.28355e-19 -0.00172554 -0.0526467 -4.79939e-18 0.000639943 3.48282e-19 -0.00292039 -2.28753e-19 0.000143355 3.96096e-19 1.10275e-19 -0.000663682 2.66658e-19 -0.000359915 2.64308e-19 -0.000801219 2.76153e-19 -0.0006825 0.000217618 1.20518e-20 0.00191265 -3.19533e-20 0.000567668 -5.2151e-20 8.58687e-05 -8.8519e-20 -0.000673034 2.65297e-20 -0.000762757 -3.52531e-19 
1598.45 0 2.8434e-18 -0.0340723 1.19094e-19 -0.00168663 -0.0537378 -4.89573e-18 0.00067779 3.61588e-19 -0.00281271 -2.26633e-19 0.000176299 3.9302e-19 1.17271e-19 -0.000703228 2.74686e-19 -0.000362424 2.71044e-19 -0.000850368 2.74762e-19 -0.000679162 0.000246921 3.05929e-20 0.0019781 -1.80267e-20 0.000584501 -8.94307e-20 0.000110598 -6.41664e-20 -0.000707614 2.77058e-20 -0.00076589 -3.38482e-19 
1598.8 0 2.674e-18 -0.0321631 1.10413e-19 -0.00164738 -0.0547815 -4.98745e-18 0.000716177 3.76242e-19 -0.00269884 -2.06423e-19 0.000216957 3.88544e-19 1.36276e-19 -0.000740155 2.74875e-19 -0.000361947 2.73799e-19 -0.000902825 2.78464e-19 -0.000681607 0.000276199 3.28881e-20 0.00204173 -9.30264e-21 0.000601422 -1.26677e-19 0.000136314 -4.16971e-20 -0.000745894 2.98645e-20 -0.00077042 -3.18009e-19 
1599.15 0 2.50563e-18 -0.0302509 9.90952e-20 -0.00160817 -0.055781 -5.0896e-18 0.000751609 3.75597e-19 -0.0025842 -1.90021e-19 0.00026343 3.86622e-19 1.39833e-19 -0.00077468 2.88392e-19 -0.000360577 2.90448e-19 -0.000959438 2.69006e-19 -0.000688588 0.000302968 4.15574e-20 0.00210175 6.11692e-21 0.000621162 -1.45304e-19 0.000163487 -2.86242e-20 -0.000787011 2.30044e-20 -0.000775947 -3.02478e-19 
1599.5 0 2.33641e-18 -0.0283381 9.73465e-20 -0.00157091 -0.0567367 -5.18099e-18 0.000783145 3.78357e-19 -0.00247156 -1.80532e-19 0.000313487 3.8234e-19 1.58883e-19 -0.000809052 2.90073e-19 -0.000361541 3.09065e-19 -0.00101893 2.66211e-19 -0.00069943 0.000325817 5.22117e-20 0.00215734 1.83312e-20 0.000644388 -1.72456e-19 0.000192228 -1.57307e-20 -0.000828727 1.17963e-20 -0.000781451 -2.95433e-19 
1599.85 0 2.1544e-18 -0.0264272 8.94731e-20 -0.00153681 -0.0576431 -5.27723e-18 0.000810058 3.933e-19 -0.00236008 -1.83349e-19 0.000367304 3.75739e-19 1.66477e-19 -0.000843109 2.97265e-19 -0.000366925 3.09258e-19 -0.00107911 2.66163e-19 -0.000712406 0.000345834 6.35376e-20 0.00220993 3.70395e-20 0.000669294 -2.03525e-19 0.000221809 1.00206e-21 -0.000869285 5.43803e-21 -0.000788036 -2.82572e-19 
1600.2 0 1.97669e-18 -0.0245197 9.08386e-20 -0.00150281 -0.0584949 -5.36248e-18 0.000832066 4.00927e-19 -0.00224738 -1.75795e-19 0.000426642 3.6459e-19 1.74641e-19 -0.000875877 3.01142e-19 -0.000375319 3.08398e-19 -0.00113608 2.61753e-19 -0.000724657 0.000364795 5.83709e-20 0.00226177 5.4617e-20 0.000694498 -2.30043e-19 0.000251777 5.92547e-21 -0.000907398 -3.94968e-23 -0.000795861 -2.62606e-19 
1600.55 0 1.80913e-18 -0.0226161 8.34546e-20 -0.00146466 -0.0592927 -5.43756e-18 0.000850222 4.09216e-19 -0.0021323 -1.7322e-19 0.000490062 3.55164e-19 1.76415e-19 -0.000909059 3.11455e-19 -0.000386386 3.05879e-19 -0.00118571 2.5213e-19 -0.000734654 0.00038317 5.79771e-20 0.00231362 7.10936e-20 0.000720251 -2.55051e-19 0.00028223 1.6663e-20 -0.000944315 -3.18718e-21 -0.000803004 -2.58162e-19 
1600.9 0 1.64478e-18 -0.0207166 7.4345e-20 -0.00142121 -0.0600426 -5.5092e-18 0.0008644 4.17027e-19 -0.00201476 -1.62443e-19 0.000553401 3.52164e-19 1.73188e-19 -0.000944999 3.14803e-19 -0.000401115 3.05856e-19 -0.00123019 2.5207e-19 -0.000743257 0.00040069 5.61851e-20 0.00236477 8.98848e-20 0.000745225 -2.84722e-19 0.000313144 2.55875e-20 -0.000982867 -1.05776e-20 -0.000808619 -2.42487e-19 
1601.25 0 1.4723e-18 -0.0188252 8.05567e-20 -0.00137383 -0.0607465 -5.58747e-18 0.000871839 4.18509e-19 -0.00189631 -1.61096e-19 0.000616224 3.54942e-19 1.74142e-19 -0.000984884 3.09309e-19 -0.000417943 3.0577e-19 -0.001274 2.594e-19 -0.000753861 0.00041652 6.29171e-20 0.00241504 1.06866e-19 0.000768095 -3.20036e-19 0.0003452 3.92573e-20 -0.00102239 -6.9625e-21 -0.000813277 -2.38945e-19 
1601.6 0 1.30771e-18 -0.0169443 8.15915e-20 -0.00132426 -0.0613993 -5.66088e-18 0.000871801 4.29782e-19 -0.00177843 -1.55054e-19 0.000681252 3.59439e-19 1.77904e-19 -0.00103019 3.07143e-19 -0.000434082 3.11802e-19 -0.0013179 2.48436e-19 -0.000770177 0.000429755 6.73106e-20 0.00246413 1.16053e-19 0.000790656 -3.56067e-19 0.000379172 5.42477e-20 -0.00106104 -2.19844e-20 -0.000817403 -2.3322e-19 
1601.95 0 1.13833e-18 -0.0150742 7.37969e-20 -0.00127504 -0.0619989 -5.72773e-18 0.000868119 4.44711e-19 -0.0016619 -1.48357e-19 0.000748286 3.53471e-19 1.85176e-19 -0.00108228 2.95968e-19 -0.000450283 3.10254e-19 -0.00136098 2.33433e-19 -0.000791884 0.000441468 5.78438e-20 0.00251128 1.14109e-19 0.000815483 -3.95017e-19 0.000415059 7.65037e-20 -0.00109809 -2.41244e-20 -0.000820564 -2.24223e-19 
1602.3 0 9.80387e-19 -0.0132166 6.69587e-20 -0.00122806 -0.0625473 -5.78874e-18 0.000866188 4.56176e-19 -0.00154625 -1.47685e-19 0.000813078 3.43914e-19 1.94556e-19 -0.00114083 2.98317e-19 -0.000469385 3.03016e-19 -0.00140156 2.35429e-19 -0.000815291 0.000453915 6.81549e-20 0.00255505 1.18794e-19 0.000842393 -4.34014e-19 0.000452385 1.03365e-19 -0.00113238 -1.37145e-20 -0.000822329 -2.28584e-19 
1602.65 0 8.19615e-19 -0.0113722 5.74641e-20 -0.00118255 -0.0630465 -5.83978e-18 0.000869968 4.70573e-19 -0.00142826 -1.3841e-19 0.000873552 3.39259e-19 2.02854e-19 -0.00120342 3.03029e-19 -0.000492441 2.95467e-19 -0.00143678 2.49186e-19 -0.000836738 0.000467289 7.36853e-20 0.00259583 1.27998e-19 0.000869093 -4.66054e-19 0.000490849 1.23115e-19 -0.00116454 -8.56452e-21 -0.000823087 -2.31436e-19 
1603 0 6.58269e-19 -0.0095406 5.33958e-20 -0.00113657 -0.0634983 -5.90208e-18 0.000879255 4.69871e-19 -0.00130595 -1.32496e-19 0.000929472 3.25863e-19 2.17332e-19 -0.00126675 3.00102e-19 -0.000518605 2.9438e-19 -0.0014666 2.5941e-19 -0.000855389 0.000480045 8.15676e-20 0.00263576 1.34282e-19 0.000895045 -5.07551e-19 0.00053003 1.41542e-19 -0.00119784 3.78337e-21 -0.000823974 -2.26082e-19 
1603.35 0 4.98354e-19 -0.00772294 5.40633e-20 -0.00108843 -0.0639028 -5.95039e-18 0.000891152 4.70805e-19 -0.00118193 -1.19486e-19 0.000980461 3.1237e-19 2.17778e-19 -0.00133035 3.11007e-19 -0.000547789 3.00456e-19 -0.00149494 2.70524e-19 -0.000872007 0.000492128 8.16294e-20 0.00267563 1.47553e-19 0.000921701 -5.4572e-19 0.000569246 1.54243e-19 -0.00123353 9.77129e-21 -0.000824865 -2.19573e-19 
1603.7 0 3.27702e-19 -0.00591926 5.75792e-20 -0.00103785 -0.0642598 -6.00304e-18 0.000903478 4.75777e-19 -0.00105867 -1.03111e-19 0.00102946 2.95372e-19 2.24105e-19 -0.00139701 3.24042e-19 -0.00057901 2.9891e-19 -0.00152367 2.69434e-19 -0.000884982 0.000504751 9.17554e-20 0.002715 1.52197e-19 0.000949012 -5.84808e-19 0.000608578 1.7027e-19 -0.00127059 1.98951e-20 -0.000825141 -2.18021e-19 
1604.05 0 1.50315e-19 -0.00412805 5.14012e-20 -0.000986469 -0.0645728 -6.04584e-18 0.000916614 4.7415e-19 -0.000935403 -9.76024e-20 0.0010772 2.83485e-19 2.40357e-19 -0.00146894 3.34043e-19 -0.0006085 3.03652e-19 -0.00155125 2.71333e-19 -0.000892499 0.000518853 8.4833e-20 0.00275408 1.44184e-19 0.00097535 -6.25568e-19 0.000648809 1.74196e-19 -0.0013079 2.84018e-20 -0.000823781 -2.17161e-19 
1604.4 0 -2.26688e-20 -0.00235012 4.97661e-20 -0.000935529 -0.0648468 -6.08377e-18 0.000931855 4.98252e-19 -0.000810896 -9.59361e-20 0.00111998 2.6408e-19 2.43421e-19 -0.00154514 3.5191e-19 -0.000634433 3.07163e-19 -0.00157594 2.75596e-19 -0.000895247 0.000534602 7.91564e-20 0.00279281 1.45378e-19 0.000999882 -6.71977e-19 0.000688905 1.87956e-19 -0.00134371 3.45687e-20 -0.000820379 -2.08133e-19 
1604.75 0 -1.78355e-19 -0.000587663 5.52416e-20 -0.000885421 -0.0650821 -6.12268e-18 0.000948618 5.09657e-19 -0.000685626 -9.6809e-20 0.00115785 2.55684e-19 2.58803e-19 -0.00162541 3.77854e-19 -0.000657773 3.11407e-19 -0.00159697 2.67859e-19 -0.000893689 0.000550672 6.02362e-20 0.00283092 1.59244e-19 0.00102271 -7.13702e-19 0.000727433 1.89907e-19 -0.00137722 4.18087e-20 -0.000815808 -2.0712e-19 
1605.1 0 -3.45653e-19 0.00115889 6.69973e-20 -0.000836748 -0.0652749 -6.16022e-18 0.000966314 5.34895e-19 -0.000562076 -9.98044e-20 0.00119499 2.40772e-19 2.56565e-19 -0.0017129 3.82769e-19 -0.000680242 3.21051e-19 -0.001615 2.54511e-19 -0.000887656 0.000566231 4.43535e-20 0.00286719 1.63576e-19 0.00104474 -7.53966e-19 0.00076482 1.91833e-19 -0.00140924 5.06992e-20 -0.000810771 -1.93509e-19 
1605.45 0 -4.99881e-19 0.00288887 6.06851e-20 -0.000790118 -0.0654253 -6.18704e-18 0.000984202 5.46203e-19 -0.00044289 -9.69914e-20 0.00123493 2.24814e-19 2.52273e-19 -0.00180732 3.87913e-19 -0.000703963 3.19727e-19 -0.00163292 2.49925e-19 -0.000878853 0.00058171 3.88265e-20 0.00289899 1.71031e-19 0.00106729 -7.90764e-19 0.000801319 1.97381e-19 -0.00143956 5.33366e-20 -0.000805038 -1.87463e-19 
1605.8 0 -6.56972e-19 0.00459952 6.05148e-20 -0.000743929 -0.0655357 -6.2105e-18 0.00099924 5.62805e-19 -0.000328579 -9.47545e-20 0.00128039 2.0208e-19 2.57511e-19 -0.0019009 3.96913e-19 -0.000729772 3.20649e-19 -0.00165218 2.35954e-19 -0.000868997 0.000596286 3.72856e-20 0.00292494 1.60463e-19 0.00109152 -8.1439e-19 0.000836471 2.13919e-19 -0.00146683 4.79871e-20 -0.000798013 -1.8419e-19 
1606.15 0 -8.16849e-19 0.00628983 6.48966e-20 -0.000695574 -0.065605 -6.2175e-18 0.00100867 5.77372e-19 -0.000219999 -9.34501e-20 0.00133297 1.89344e-19 2.69862e-19 -0.00198886 4.06831e-19 -0.000754114 3.23481e-19 -0.00167059 2.1958e-19 -0.000858423 0.000607025 2.49929e-20 0.0029455 1.60393e-19 0.00111632 -8.42415e-19 0.000871066 2.28778e-19 -0.00149117 4.19031e-20 -0.000789935 -1.79672e-19 
1606.5 0 -9.70666e-19 0.0079611 6.08731e-20 -0.000645749 -0.0656326 -6.22824e-18 0.00101081 5.89299e-19 -0.000120338 -9.18058e-20 0.00139282 1.73836e-19 2.81768e-19 -0.00207395 4.07504e-19 -0.000771578 3.08512e-19 -0.00168481 2.01944e-19 -0.000847932 0.000612081 1.42591e-20 0.0029605 1.6269e-19 0.00113905 -8.72971e-19 0.000905867 2.39046e-19 -0.00151271 2.80315e-20 -0.000780432 -1.70038e-19 
1606.85 0 -1.12841e-18 0.00961436 5.83504e-20 -0.000597723 -0.0656206 -6.23262e-18 0.00100375 5.9682e-19 -3.20088e-05 -9.47846e-20 0.00145659 1.62586e-19 2.85865e-19 -0.00215963 4.23084e-19 -0.000781001 2.9138e-19 -0.00169264 1.89678e-19 -0.000839211 0.000612783 2.23511e-20 0.0029698 1.6894e-19 0.00116003 -9.01172e-19 0.000941487 2.58984e-19 -0.00153139 1.54828e-20 -0.000768582 -1.62475e-19 
1607.2 0 -1.28105e-18 0.0112502 5.61082e-20 -0.000553054 -0.0655727 -6.23332e-18 0.000987827 6.10909e-19 4.42574e-05 -8.58753e-20 0.00151838 1.51625e-19 3.03059e-19 -0.0022464 4.37899e-19 -0.000783095 2.78116e-19 -0.00169379 1.88167e-19 -0.000832157 0.000611321 2.84198e-20 0.00297442 1.66307e-19 0.00117917 -9.23963e-19 0.000977737 2.71549e-19 -0.00154761 1.42868e-20 -0.000755029 -1.49602e-19 
1607.55 0 -1.4436e-18 0.0128682 4.79176e-20 -0.000510707 -0.0654906 -6.22112e-18 0.000964697 6.2026e-19 0.000111145 -7.56013e-20 0.00157594 1.32267e-19 3.05753e-19 -0.00233172 4.3655e-19 -0.000777728 2.76493e-19 -0.00168934 1.91263e-19 -0.000823716 0.000609659 3.48856e-20 0.00297496 1.69518e-19 0.00119434 -9.3605e-19 0.00101357 2.8654e-19 -0.00156213 6.76879e-21 -0.000741436 -1.44693e-19 
1607.9 0 -1.58937e-18 0.0144671 4.00529e-20 -0.000469942 -0.0653741 -6.21225e-18 0.000934241 6.22875e-19 0.00017552 -6.76301e-20 0.00163113 1.11718e-19 3.13086e-19 -0.00241212 4.41698e-19 -0.000765364 2.57424e-19 -0.00168184 1.99926e-19 -0.000811178 0.000608436 3.29128e-20 0.00297218 1.65161e-19 0.00120543 -9.51427e-19 0.00104771 3.00544e-19 -0.00157608 3.99194e-21 -0.000729338 -1.3918e-19 
1608.25 0 -1.7399e-18 0.0160455 3.20504e-20 -0.000431139 -0.065221 -6.19792e-18 0.000898282 6.22759e-19 0.000242582 -5.09218e-20 0.00168556 8.74312e-20 3.24303e-19 -0.00248811 4.4904e-19 -0.000746827 2.51338e-19 -0.00167364 2.13706e-19 -0.000793057 0.000606839 3.82089e-20 0.00296762 1.71134e-19 0.00121362 -9.6043e-19 0.00108026 3.18084e-19 -0.00158975 -4.00242e-21 -0.000719213 -1.2381e-19 
1608.6 0 -1.88213e-18 0.0176015 2.49568e-20 -0.000394367 -0.0650281 -6.18074e-18 0.000861825 6.18021e-19 0.000313671 -2.72402e-20 0.0017375 5.98089e-20 3.31248e-19 -0.00256348 4.58242e-19 -0.000722774 2.43972e-19 -0.00166677 2.05983e-19 -0.000771965 0.000606099 5.42202e-20 0.00296088 1.71444e-19 0.00121883 -9.67747e-19 0.00111279 3.39779e-19 -0.00160251 -5.93822e-21 -0.000710295 -1.03212e-19 
1608.95 0 -2.01479e-18 0.0191341 1.91968e-20 -0.00035933 -0.0647931 -6.16636e-18 0.000827917 6.10728e-19 0.000388385 -1.48887e-20 0.0017832 3.43943e-20 3.43461e-19 -0.00263833 4.54127e-19 -0.000694895 2.37989e-19 -0.00166043 2.16724e-19 -0.000752501 0.000608663 5.52736e-20 0.00294992 1.68966e-19 0.00122027 -9.63254e-19 0.00114567 3.57203e-19 -0.00161398 -3.50792e-21 -0.000701508 -9.41626e-20 
1609.3 0 -2.15716e-18 0.0206443 1.50503e-20 -0.000325115 -0.0645169 -6.14593e-18 0.000795076 6.05506e-19 0.000463786 4.12656e-22 0.0018214 1.59464e-20 3.52365e-19 -0.00270819 4.48273e-19 -0.000665445 2.31738e-19 -0.00165051 2.17631e-19 -0.000736022 0.000613731 5.6749e-20 0.00293231 1.68318e-19 0.00121849 -9.64771e-19 0.00117839 3.80032e-19 -0.00162337 3.48137e-22 -0.000691771 -7.73834e-20 
1609.65 0 -2.31001e-18 0.0221327 4.73404e-21 -0.000290308 -0.0642055 -6.11699e-18 0.000761878 6.05599e-19 0.000537469 -1.27424e-21 0.00185298 8.22183e-21 3.70015e-19 -0.00277031 4.45682e-19 -0.000637161 2.19602e-19 -0.00163442 2.15804e-19 -0.000721694 0.000619204 5.29861e-20 0.00290698 1.76915e-19 0.00121558 -9.63856e-19 0.00121088 3.97092e-19 -0.00162883 4.11887e-21 -0.000680656 -6.22078e-20 
1610 0 -2.46333e-18 0.0235983 -1.4151e-21 -0.000254097 -0.0638627 -6.09857e-18 0.00072924 6.04363e-19 0.000607833 1.13631e-20 0.00187751 9.25764e-22 3.8263e-19 -0.00282457 4.38921e-19 -0.000611687 2.19583e-19 -0.0016134 2.14012e-19 -0.000710064 0.000624871 6.05986e-20 0.00287655 1.83086e-19 0.00121225 -9.59455e-19 0.00124357 4.08396e-19 -0.00163078 1.62137e-20 -0.000668108 -4.19082e-20 
1610.35 0 -2.6055e-18 0.0250416 -4.90256e-21 -0.00021705 -0.06349 -6.07154e-18 0.000698651 5.90382e-19 0.0006714 2.06563e-20 0.00189494 -1.19799e-20 4.00553e-19 -0.00287237 4.31189e-19 -0.00058883 2.09816e-19 -0.00158979 2.2663e-19 -0.000704956 0.000630399 6.06971e-20 0.00284322 1.85304e-19 0.00120735 -9.63908e-19 0.00127712 4.1416e-19 -0.00163106 2.04097e-20 -0.000653341 -1.8709e-20 
1610.7 0 -2.7527e-18 0.0264636 -1.2543e-20 -0.00018082 -0.0630882 -6.04287e-18 0.000668578 5.77755e-19 0.000725222 4.09423e-20 0.00190699 -1.78072e-20 4.12924e-19 -0.00291645 4.2864e-19 -0.000567587 2.16482e-19 -0.00156278 2.36153e-19 -0.000710061 0.000633826 5.7299e-20 0.00280695 1.85214e-19 0.00120119 -9.74288e-19 0.00131168 4.15073e-19 -0.00163055 1.92645e-20 -0.000635906 1.1551e-21 
1611.05 0 -2.90331e-18 0.0278652 -1.26426e-20 -0.000146091 -0.0626565 -6.01669e-18 0.000635433 5.71582e-19 0.000768347 4.42388e-20 0.00191344 -3.07396e-20 4.21426e-19 -0.00295915 4.25267e-19 -0.000546749 2.08743e-19 -0.00153101 2.37096e-19 -0.000723533 0.000632814 5.86481e-20 0.00276738 1.77228e-19 0.00119593 -9.77824e-19 0.00134679 4.24498e-19 -0.00162902 2.87579e-20 -0.000615932 2.76057e-20 
1611.4 0 -3.04153e-18 0.0292452 -1.00454e-20 -0.000112202 -0.0621941 -5.98085e-18 0.000597074 5.6219e-19 0.000802299 5.47217e-20 0.00191195 -3.84566e-20 4.32118e-19 -0.0029996 4.24137e-19 -0.000524749 2.09097e-19 -0.00149515 2.36881e-19 -0.000738912 0.000626655 6.53164e-20 0.0027246 1.73756e-19 0.00119204 -9.73961e-19 0.00138195 4.25603e-19 -0.00162654 1.76555e-20 -0.000594576 5.95818e-20 
1611.75 0 -3.1748e-18 0.0306009 -1.90757e-20 -7.72658e-05 -0.0617024 -5.94742e-18 0.00055242 5.47918e-19 0.00083115 7.78169e-20 0.00190493 -3.37217e-20 4.37495e-19 -0.00303443 4.09384e-19 -0.000499181 2.04317e-19 -0.00145769 2.27307e-19 -0.000751063 0.000617101 6.46101e-20 0.0026793 1.67461e-19 0.00118837 -9.76604e-19 0.00141698 4.23696e-19 -0.00162468 2.00514e-20 -0.00057395 9.88684e-20 
1612.1 0 -3.30157e-18 0.0319308 -1.92939e-20 -3.99598e-05 -0.0611832 -5.90888e-18 0.000500398 5.4083e-19 0.000857941 7.49136e-20 0.00189761 -2.74064e-20 4.39284e-19 -0.00306314 4.05081e-19 -0.000469523 2.03264e-19 -0.00142275 2.28285e-19 -0.000759823 0.000606223 6.69077e-20 0.00263114 1.62356e-19 0.0011861 -9.73463e-19 0.00145294 4.13948e-19 -0.00162366 2.69853e-20 -0.000555316 1.28361e-19 
1612.45 0 -3.43097e-18 0.0332357 -1.88101e-20 -1.35477e-06 -0.0606378 -5.87022e-18 0.00044107 5.37203e-19 0.000881908 8.27095e-20 0.00189109 -2.93904e-20 4.47377e-19 -0.00308957 3.97366e-19 -0.000438832 2.05678e-19 -0.00139358 2.217e-19 -0.000768883 0.000594277 6.44979e-20 0.00257868 1.56193e-19 0.00118692 -9.76462e-19 0.00149106 4.13192e-19 -0.0016212 2.97085e-20 -0.000537626 1.56463e-19 
1612.8 0 -3.56221e-18 0.0345159 -1.47424e-20 3.58837e-05 -0.0600669 -5.8245e-18 0.000376603 5.25623e-19 0.000900863 8.89929e-20 0.00188336 -2.15065e-20 4.54996e-19 -0.00311592 3.84887e-19 -0.000411949 2.03078e-19 -0.00136939 2.1941e-19 -0.000781878 0.00058092 6.37801e-20 0.00252413 1.60692e-19 0.00119103 -9.80752e-19 0.00153207 4.27875e-19 -0.00161659 3.10047e-20 -0.00051907 1.76882e-19 
1613.15 0 -3.68434e-18 0.0357701 -1.08074e-20 6.96474e-05 -0.0594703 -5.77146e-18 0.000310324 5.14403e-19 0.000912383 9.08974e-20 0.00187348 -2.40997e-20 4.64625e-19 -0.00314135 3.71028e-19 -0.000391696 2.07473e-19 -0.00134846 2.07104e-19 -0.000799169 0.000566483 5.68415e-20 0.00247144 1.64361e-19 0.00119715 -9.84548e-19 0.00157594 4.37111e-19 -0.00161165 3.2331e-20 -0.000499097 2.00357e-19 
1613.5 0 -3.80291e-18 0.036997 -6.61492e-21 9.98322e-05 -0.0588471 -5.70774e-18 0.000244569 5.03783e-19 0.000918739 9.71513e-20 0.00186276 -3.81087e-20 4.67915e-19 -0.00316508 3.60921e-19 -0.000378157 2.07929e-19 -0.00133214 2.03067e-19 -0.000817639 0.000551912 6.2813e-20 0.00242139 1.76197e-19 0.00120354 -9.96157e-19 0.00162153 4.38509e-19 -0.00160811 2.95668e-20 -0.00047803 2.21656e-19 
1613.85 0 -3.92079e-18 0.0381967 -3.49604e-22 0.000128251 -0.0581981 -5.64781e-18 0.000180691 4.93496e-19 0.000925798 1.06738e-19 0.00185116 -4.76245e-20 4.78286e-19 -0.00318766 3.51574e-19 -0.000369165 2.1745e-19 -0.00132231 2.00391e-19 -0.000833373 0.000537701 6.69482e-20 0.00237381 1.70207e-19 0.0012097 -9.94122e-19 0.00166654 4.42937e-19 -0.00160508 3.02039e-20 -0.000457718 2.36658e-19 
1614.2 0 -4.04766e-18 0.0393678 -4.07859e-21 0.000155132 -0.0575226 -5.59151e-18 0.000120371 4.73635e-19 0.000937598 1.14589e-19 0.00183736 -6.25071e-20 4.88914e-19 -0.00321232 3.31882e-19 -0.000360423 2.10124e-19 -0.00131627 1.96495e-19 -0.000844295 0.000522364 6.69287e-20 0.00232856 1.73166e-19 0.00121611 -9.9038e-19 0.00171075 4.52677e-19 -0.00160066 2.5291e-20 -0.000439768 2.5092e-19 
1614.55 0 -4.17151e-18 0.0405089 -9.57398e-21 0.000179293 -0.0568164 -5.53271e-18 6.30999e-05 4.48417e-19 0.00095602 1.22388e-19 0.00181941 -7.1442e-20 5.01293e-19 -0.00324267 3.17037e-19 -0.000349294 2.03279e-19 -0.00130927 1.89508e-19 -0.000851957 0.000504955 7.82943e-20 0.00228547 1.80579e-19 0.0012228 -9.84527e-19 0.00175568 4.64571e-19 -0.00159503 1.73927e-20 -0.000424407 2.69555e-19 
1614.9 0 -4.28413e-18 0.0416203 -1.86022e-20 0.000201483 -0.0560797 -5.45725e-18 5.24742e-06 4.13983e-19 0.000979918 1.19032e-19 0.00179623 -7.58777e-20 5.03459e-19 -0.00327929 3.17795e-19 -0.000335531 1.89788e-19 -0.00129795 1.7539e-19 -0.000858636 0.000487541 8.11442e-20 0.00224534 1.86496e-19 0.00122867 -9.81053e-19 0.00180073 4.73058e-19 -0.00158856 1.39941e-20 -0.000412326 2.86263e-19 
1615.25 0 -4.39909e-18 0.0427002 -1.68914e-20 0.000224056 -0.0553166 -5.38099e-18 -5.57274e-05 3.7929e-19 0.00100477 1.27286e-19 0.00177029 -8.68393e-20 5.02809e-19 -0.00332183 3.09844e-19 -0.000321523 1.77257e-19 -0.00128097 1.64057e-19 -0.000864162 0.000472038 9.05714e-20 0.00220835 2.00634e-19 0.00123299 -9.7003e-19 0.00184323 4.74275e-19 -0.0015801 1.9736e-20 -0.000401565 3.06619e-19 
1615.6 0 -4.49969e-18 0.0437448 -1.88295e-20 0.000247074 -0.0545287 -5.30742e-18 -0.000118909 3.57522e-19 0.00102727 1.35995e-19 0.00174634 -9.4559e-20 5.03701e-19 -0.00336913 2.91703e-19 -0.000310389 1.7165e-19 -0.00125898 1.4362e-19 -0.00086459 0.000458107 9.18641e-20 0.00217275 2.14774e-19 0.00123612 -9.77465e-19 0.00188173 4.83395e-19 -0.00156822 2.44988e-20 -0.000389284 3.23787e-19 
1615.95 0 -4.59411e-18 0.0447524 -1.86731e-20 0.000270345 -0.0537147 -5.23114e-18 -0.000182828 3.24769e-19 0.00104815 1.56001e-19 0.00172492 -1.11904e-19 5.06578e-19 -0.00341626 2.71805e-19 -0.000301386 1.58691e-19 -0.00123264 1.30612e-19 -0.000855616 0.000445529 9.47364e-20 0.00213749 2.13015e-19 0.00123862 -9.73282e-19 0.00191696 4.93835e-19 -0.00155146 2.31867e-20 -0.000374424 3.38968e-19 
1616.3 0 -4.69727e-18 0.0457256 -1.81207e-20 0.000296178 -0.052876 -5.15438e-18 -0.0002467 3.11146e-19 0.00106847 1.65577e-19 0.00170227 -1.24875e-19 5.10176e-19 -0.00345912 2.62163e-19 -0.000292991 1.45719e-19 -0.00119884 1.32932e-19 -0.000835643 0.000434834 1.00465e-19 0.00210143 2.22305e-19 0.00123992 -9.82015e-19 0.00194902 5.0673e-19 -0.00152824 3.51458e-20 -0.000357526 3.55324e-19 
1616.65 0 -4.79832e-18 0.0466667 -2.44652e-20 0.000326464 -0.052017 -5.07354e-18 -0.000309155 2.87008e-19 0.0010898 1.64437e-19 0.001676 -1.32232e-19 5.11501e-19 -0.00349646 2.62944e-19 -0.000284021 1.38229e-19 -0.0011567 1.23304e-19 -0.000807208 0.000425655 9.73886e-20 0.00206215 2.20782e-19 0.00123901 -9.8374e-19 0.0019777 5.07859e-19 -0.0015007 4.60873e-20 -0.000340222 3.77672e-19 
1617 0 -4.8971e-18 0.0475746 -2.1943e-20 0.000361137 -0.0511375 -4.9695e-18 -0.000370389 2.72526e-19 0.00111375 1.5817e-19 0.00164502 -1.53691e-19 5.11303e-19 -0.00352847 2.54798e-19 -0.000275325 1.38356e-19 -0.00111369 1.06282e-19 -0.000772629 0.000416205 1.00681e-19 0.00201937 2.07716e-19 0.00123406 -9.9559e-19 0.00200204 5.23312e-19 -0.00147214 5.14091e-20 -0.000322729 3.92376e-19 
1617.35 0 -4.99482e-18 0.0484486 -1.82552e-20 0.000399263 -0.0502336 -4.88198e-18 -0.000430493 2.58362e-19 0.00113883 1.60269e-19 0.00161037 -1.63825e-19 5.02216e-19 -0.00355601 2.52459e-19 -0.000269685 1.30601e-19 -0.00107677 1.10177e-19 -0.000732061 0.000403757 9.51478e-20 0.00197451 1.97084e-19 0.0012247 -1.0108e-18 0.00202191 5.22177e-19 -0.00144352 5.60228e-20 -0.000305716 4.06199e-19 
1617.7 0 -5.08001e-18 0.0492897 -1.45655e-20 0.00043995 -0.0493017 -4.79525e-18 -0.000487616 2.42701e-19 0.00116291 1.66671e-19 0.00157394 -1.64537e-19 5.09142e-19 -0.0035804 2.5226e-19 -0.00026748 1.34795e-19 -0.00104815 1.16805e-19 -0.000687727 0.000386799 9.53021e-20 0.00192928 1.78456e-19 0.0012127 -1.02961e-18 0.00203786 5.24435e-19 -0.0014169 5.08658e-20 -0.000290418 4.10348e-19 
1618.05 0 -5.15891e-18 0.0500995 -1.99477e-20 0.00048225 -0.0483425 -4.70408e-18 -0.000542811 2.30809e-19 0.00118424 1.53474e-19 0.00153689 -1.6316e-19 5.21265e-19 -0.00360145 2.63935e-19 -0.000268651 1.39438e-19 -0.001029 1.22115e-19 -0.000643316 0.000367152 9.52955e-20 0.00188403 1.72868e-19 0.00119953 -1.04133e-18 0.00205025 5.29953e-19 -0.00139309 5.08139e-20 -0.000276753 4.23857e-19 
1618.4 0 -5.23045e-18 0.0508773 -2.50508e-20 0.000525475 -0.0473603 -4.6033e-18 -0.000600221 2.19262e-19 0.00120234 1.48447e-19 0.00149932 -1.66053e-19 5.23177e-19 -0.00361742 2.80525e-19 -0.00027612 1.53389e-19 -0.00101819 1.26136e-19 -0.000600992 0.000347435 8.17031e-20 0.00183873 1.5808e-19 0.00118558 -1.0477e-18 0.00205887 5.26985e-19 -0.00137052 6.09499e-20 -0.000262774 4.38955e-19 
1618.75 0 -5.30475e-18 0.0516191 -3.44802e-20 0.000569541 -0.0463562 -4.49994e-18 -0.000661259 2.1516e-19 0.00121594 1.44194e-19 0.00146054 -1.65588e-19 5.26849e-19 -0.00362719 2.90608e-19 -0.000293936 1.50973e-19 -0.00101146 1.24038e-19 -0.000558474 0.000328694 7.72027e-20 0.00179356 1.50025e-19 0.00117007 -1.05586e-18 0.00206389 5.33042e-19 -0.00135019 6.99196e-20 -0.000248555 4.54224e-19 
1619.1 0 -5.37821e-18 0.0523217 -4.40379e-20 0.000614766 -0.0453276 -4.39875e-18 -0.000723547 2.08578e-19 0.00122397 1.3213e-19 0.00142012 -1.73591e-19 5.37349e-19 -0.00362912 2.95934e-19 -0.000320042 1.39942e-19 -0.0010069 1.2408e-19 -0.000514508 0.000311157 7.15181e-20 0.00174735 1.57503e-19 0.00115264 -1.05687e-18 0.00206706 5.35529e-19 -0.00133399 8.10051e-20 -0.000236587 4.67476e-19 
1619.45 0 -5.43826e-18 0.052984 -4.48659e-20 0.00066084 -0.044273 -4.29346e-18 -0.000782554 1.99108e-19 0.00122593 1.28552e-19 0.00137631 -1.80298e-19 5.438e-19 -0.00362288 3.21755e-19 -0.000348498 1.2534e-19 -0.0010021 1.18777e-19 -0.000471312 0.000296105 7.82316e-20 0.00170001 1.59962e-19 0.00113314 -1.06066e-18 0.00206867 5.35247e-19 -0.00131917 8.74802e-20 -0.000227201 4.72399e-19 
1619.8 0 -5.49414e-18 0.0536074 -4.97433e-20 0.000705939 -0.0431937 -4.19463e-18 -0.000835611 1.77332e-19 0.0012227 1.30189e-19 0.00132705 -1.92652e-19 5.57416e-19 -0.0036095 3.31345e-19 -0.000375125 1.15273e-19 -0.000992587 1.09261e-19 -0.000428993 0.000284462 8.79413e-20 0.00165248 1.71153e-19 0.0011105 -1.05517e-18 0.0020675 5.36713e-19 -0.00130353 8.70105e-20 -0.000220582 4.64679e-19 
1620.15 0 -5.55193e-18 0.0541953 -5.13566e-20 0.000749704 -0.0420962 -4.07192e-18 -0.00088017 1.5214e-19 0.00121796 1.16229e-19 0.0012733 -2.05669e-19 5.64664e-19 -0.00358878 3.36799e-19 -0.000399398 1.23512e-19 -0.000976715 8.89552e-20 -0.000384443 0.000275764 9.12044e-20 0.00160498 1.75472e-19 0.00108444 -1.05348e-18 0.00206376 5.38073e-19 -0.00128739 8.92811e-20 -0.000216468 4.56881e-19 
1620.5 0 -5.60779e-18 0.054749 -4.6356e-20 0.000792965 -0.0409883 -3.95906e-18 -0.000912869 1.24562e-19 0.0012154 1.00642e-19 0.00121788 -2.04772e-19 5.70838e-19 -0.00356172 3.26043e-19 -0.000422201 1.34687e-19 -0.000955668 7.90054e-20 -0.000337507 0.000270257 9.39926e-20 0.001555 1.67399e-19 0.0010561 -1.0556e-18 0.00205853 5.38504e-19 -0.00127094 9.1588e-20 -0.000213618 4.43765e-19 
1620.85 0 -5.67561e-18 0.0552656 -4.76528e-20 0.00083577 -0.0398721 -3.848e-18 -0.000932096 1.02975e-19 0.0012162 9.50309e-20 0.00116246 -2.13272e-19 5.65117e-19 -0.00352829 3.18358e-19 -0.00044332 1.35673e-19 -0.000932396 8.65693e-20 -0.000291376 0.00026781 9.72907e-20 0.00150148 1.69089e-19 0.00102708 -1.04835e-18 0.00205099 5.41235e-19 -0.00125331 1.03903e-19 -0.000209859 4.28736e-19 
1621.2 0 -5.7351e-18 0.0557412 -4.01133e-20 0.000879576 -0.0387422 -3.73824e-18 -0.000937072 9.498e-20 0.00121809 9.49984e-20 0.00110576 -2.29273e-19 5.62806e-19 -0.00348628 2.93606e-19 -0.000462963 1.29711e-19 -0.000909133 9.18441e-20 -0.000246079 0.00026803 1.04608e-19 0.00144649 1.78128e-19 0.000997445 -1.06422e-18 0.0020388 5.42085e-19 -0.00123356 1.06998e-19 -0.000204595 4.19848e-19 
1621.55 0 -5.79692e-18 0.0561759 -2.8577e-20 0.000925501 -0.037595 -3.62544e-18 -0.000928854 9.92276e-20 0.0012192 9.2207e-20 0.00104834 -2.44047e-19 5.62507e-19 -0.00343783 2.80183e-19 -0.000479474 1.2214e-19 -0.00088553 8.09235e-20 -0.000198106 0.000269891 1.0223e-19 0.00139007 1.78102e-19 0.000965937 -1.06752e-18 0.00202181 5.35302e-19 -0.00121249 1.02681e-19 -0.00020075 4.17463e-19 
1621.9 0 -5.85461e-18 0.056573 -2.20468e-20 0.000971164 -0.0364324 -3.50041e-18 -0.000910362 1.09478e-19 0.00122123 1.02555e-19 0.000992036 -2.62105e-19 5.75216e-19 -0.00338825 2.73695e-19 -0.000488502 1.28847e-19 -0.000860702 6.89889e-20 -0.000144357 0.000271308 1.09738e-19 0.00133006 1.65797e-19 0.00093299 -1.09075e-18 0.00200212 5.19047e-19 -0.00119166 9.84806e-20 -0.000200146 4.24756e-19 
1622.25 0 -5.90448e-18 0.0569346 -1.37213e-20 0.00101495 -0.0352612 -3.39198e-18 -0.000884802 1.23741e-19 0.00122601 1.12983e-19 0.000935807 -2.6984e-19 5.79444e-19 -0.00333794 2.70174e-19 -0.000488584 1.24474e-19 -0.000834834 6.18032e-20 -8.4096e-05 0.000273248 1.04256e-19 0.00126585 1.71653e-19 0.000898597 -1.09585e-18 0.00198049 5.04821e-19 -0.00117136 9.42474e-20 -0.00020135 4.3118e-19 
1622.6 0 -5.95523e-18 0.0572597 -1.12853e-20 0.00105705 -0.0340867 -3.26716e-18 -0.00085537 1.29284e-19 0.00123115 1.0456e-19 0.000880432 -2.75544e-19 5.87036e-19 -0.0032828 2.60458e-19 -0.000481849 1.30054e-19 -0.000808357 5.41145e-20 -1.86e-05 0.000278678 1.11643e-19 0.00119931 1.6295e-19 0.000862316 -1.09204e-18 0.00195508 4.93167e-19 -0.00115085 8.96641e-20 -0.000203477 4.32572e-19 
1622.95 0 -5.99691e-18 0.057548 7.15064e-21 0.00109887 -0.032908 -3.15581e-18 -0.00082374 1.35917e-19 0.00123326 1.08227e-19 0.00082802 -2.77277e-19 5.81098e-19 -0.00321789 2.5282e-19 -0.00046847 1.20832e-19 -0.000781471 4.9597e-20 5.00752e-05 0.000288661 1.21955e-19 0.00113223 1.62178e-19 0.00082463 -1.09328e-18 0.00192437 4.76183e-19 -0.0011303 7.97994e-20 -0.000207205 4.26611e-19 
1623.3 0 -6.0471e-18 0.0578013 1.60392e-20 0.00114272 -0.0317238 -3.02806e-18 -0.000790012 1.49115e-19 0.00123226 1.13405e-19 0.000777819 -2.67715e-19 5.76718e-19 -0.00314321 2.42032e-19 -0.00044653 1.29629e-19 -0.000753769 4.15905e-20 0.000117697 0.000301 1.37668e-19 0.00106548 1.64268e-19 0.000786837 -1.08884e-18 0.00188875 4.59829e-19 -0.0011105 6.73632e-20 -0.000212645 4.22086e-19 
1623.65 0 -6.09343e-18 0.05802 1.85351e-20 0.00118888 -0.030534 -2.91105e-18 -0.000753406 1.69558e-19 0.00123086 1.10992e-19 0.000727412 -2.7307e-19 5.69793e-19 -0.00306323 2.30673e-19 -0.000416198 1.23679e-19 -0.000724176 4.07323e-20 0.000180889 0.000312194 1.39255e-19 0.000999669 1.59461e-19 0.000749711 -1.08938e-18 0.00184901 4.58255e-19 -0.00109192 5.79551e-20 -0.000219669 4.25206e-19 
1624 0 -6.11894e-18 0.0582026 4.48519e-21 0.00123557 -0.0293362 -2.78658e-18 -0.000712052 1.5927e-19 0.00123152 1.12935e-19 0.000677128 -2.80839e-19 5.51916e-19 -0.00298076 2.25408e-19 -0.000376573 1.22112e-19 -0.000690671 2.87513e-20 0.000240254 0.000321396 1.46891e-19 0.000935054 1.56181e-19 0.000712943 -1.09041e-18 0.00180687 4.40847e-19 -0.00107365 6.1857e-20 -0.000229756 4.22114e-19 
1624.35 0 -6.13425e-18 0.0583491 -3.03689e-21 0.00128102 -0.0281267 -2.66816e-18 -0.000664714 1.59487e-19 0.00123567 1.19606e-19 0.000630207 -2.95557e-19 5.36291e-19 -0.00289728 1.95683e-19 -0.000324951 1.20159e-19 -0.000649944 1.26391e-20 0.000296042 0.000330511 1.56317e-19 0.00087243 1.48157e-19 0.000676988 -1.07858e-18 0.00176447 4.29953e-19 -0.00105403 5.74052e-20 -0.000242622 4.15156e-19 
1624.7 0 -6.15847e-18 0.0584624 -9.4053e-21 0.00132423 -0.0269058 -2.54626e-18 -0.000612476 1.5221e-19 0.00124302 1.31448e-19 0.000586734 -3.10191e-19 5.14516e-19 -0.00281589 1.72e-19 -0.000264222 1.13795e-19 -0.000601051 -2.43173e-21 0.000347043 0.000340395 1.44885e-19 0.000812048 1.43567e-19 0.000643333 -1.05977e-18 0.00172237 4.13426e-19 -0.00103221 5.14129e-20 -0.000256611 4.10078e-19 
1625.05 0 -6.17809e-18 0.0585449 -9.87704e-21 0.0013652 -0.0256792 -2.42003e-18 -0.000556362 1.36693e-19 0.00125284 1.36467e-19 0.000544836 -3.14603e-19 4.9264e-19 -0.0027377 1.46742e-19 -0.000200194 9.74379e-20 -0.000546271 -1.19126e-20 0.000392573 0.000349887 1.36314e-19 0.000753373 1.31323e-19 0.000612957 -1.04048e-18 0.00168123 4.09578e-19 -0.00100754 5.17321e-20 -0.000271654 4.07534e-19 
1625.4 0 -6.17923e-18 0.0585966 -9.43169e-21 0.00140449 -0.024453 -2.30221e-18 -0.000496123 1.37923e-19 0.00126415 1.49732e-19 0.000506763 -3.23009e-19 4.62531e-19 -0.00266476 1.28096e-19 -0.000137056 9.18553e-20 -0.000487648 -8.29135e-21 0.000434433 0.000358877 1.26628e-19 0.000697106 1.30283e-19 0.000586414 -1.02453e-18 0.00164168 4.04154e-19 -0.000980079 5.23155e-20 -0.000287349 4.2052e-19 
1625.75 0 -6.17896e-18 0.0586164 -5.38927e-21 0.00144165 -0.023229 -2.18165e-18 -0.000431256 1.39418e-19 0.00127416 1.65802e-19 0.000476339 -3.32395e-19 4.44393e-19 -0.00260094 1.05477e-19 -7.56819e-05 8.01669e-20 -0.000424287 -3.35453e-21 0.000477906 0.000368022 1.25884e-19 0.000643588 1.27679e-19 0.000563261 -1.00645e-18 0.00160278 3.81633e-19 -0.000949874 5.52918e-20 -0.000302387 4.28821e-19 
1626.1 0 -6.17403e-18 0.0586027 -1.65704e-20 0.00147657 -0.0220048 -2.05752e-18 -0.000362579 1.45957e-19 0.0012823 1.65648e-19 0.000453842 -3.31104e-19 4.35139e-19 -0.00254752 9.11227e-20 -1.5791e-05 6.62779e-20 -0.000357237 5.2115e-21 0.000527128 0.000377204 1.25875e-19 0.000591541 1.0949e-19 0.000542049 -9.91452e-19 0.00156327 3.61819e-19 -0.000918507 6.92873e-20 -0.00031425 4.35474e-19 
1626.45 0 -6.17822e-18 0.058554 -2.31556e-20 0.00150976 -0.0207773 -1.92637e-18 -0.000292019 1.52822e-19 0.00129075 1.54265e-19 0.000436692 -3.25026e-19 4.33399e-19 -0.00250459 7.08249e-20 4.0723e-05 6.38286e-20 -0.000293971 1.14077e-20 0.000579983 0.000386848 1.2617e-19 0.000539854 1.04835e-19 0.000520703 -9.80458e-19 0.00152309 3.42585e-19 -0.000888267 8.38377e-20 -0.000322703 4.40984e-19 
1626.8 0 -6.16873e-18 0.058472 -1.94806e-20 0.00154158 -0.0195463 -1.80568e-18 -0.000220924 1.5718e-19 0.0012972 1.55582e-19 0.000425344 -3.13834e-19 4.23201e-19 -0.0024712 6.24321e-20 9.07873e-05 6.29674e-20 -0.000239362 7.42753e-21 0.000632116 0.000397466 1.34403e-19 0.000488185 1.07887e-19 0.00049594 -9.61478e-19 0.00148298 3.38978e-19 -0.000859457 1.00531e-19 -0.00032874 4.52965e-19 
1627.15 0 -6.15292e-18 0.0583596 -2.71918e-20 0.00157204 -0.0183153 -1.67241e-18 -0.000148232 1.64776e-19 0.00129515 1.57934e-19 0.000420218 -3.11867e-19 4.12914e-19 -0.00244399 6.62027e-20 0.000131304 6.85078e-20 -0.000191517 -5.09096e-22 0.000682781 0.000408464 1.32441e-19 0.000434936 1.06909e-19 0.000466216 -9.47042e-19 0.00144273 3.36175e-19 -0.000831639 1.02802e-19 -0.000332871 4.49598e-19 
1627.5 0 -6.1389e-18 0.0582172 -3.87363e-20 0.00160167 -0.0170864 -1.53264e-18 -7.31248e-05 1.57921e-19 0.00128436 1.78028e-19 0.000416016 -3.04426e-19 4.00749e-19 -0.00242083 7.05134e-20 0.000162005 6.66647e-20 -0.000147057 -1.84804e-20 0.000732392 0.000419963 1.14957e-19 0.000379058 9.95375e-20 0.000432622 -9.3666e-19 0.00140058 3.25971e-19 -0.000804249 1.16403e-19 -0.000335923 4.42796e-19 
1627.85 0 -6.12313e-18 0.0580436 -4.27682e-20 0.00163104 -0.0158583 -1.3967e-18 -4.51553e-07 1.5292e-19 0.00127112 1.96808e-19 0.000406503 -3.06919e-19 4.10735e-19 -0.00240268 6.63801e-20 0.000184903 5.92425e-20 -0.00010389 -2.91999e-20 0.000779736 0.000432211 1.01077e-19 0.000322107 9.67092e-20 0.000396323 -9.33869e-19 0.00135572 3.13626e-19 -0.000776994 1.29031e-19 -0.000338046 4.46037e-19 
1628.2 0 -6.10115e-18 0.0578394 -4.42403e-20 0.00166005 -0.014631 -1.25547e-18 6.41408e-05 1.56354e-19 0.00126039 1.98088e-19 0.000390686 -3.09509e-19 4.02628e-19 -0.00238766 5.23239e-20 0.000202763 5.86477e-20 -6.12932e-05 -3.41224e-20 0.00082283 0.000444213 1.04542e-19 0.000266308 9.80715e-20 0.000357034 -9.31093e-19 0.00131031 2.98408e-19 -0.000749908 1.31269e-19 -0.000340111 4.41908e-19 
1628.55 0 -6.06651e-18 0.0576053 -3.19365e-20 0.00168919 -0.0134069 -1.11165e-18 0.000121719 1.59033e-19 0.00125309 2.21504e-19 0.000372949 -3.14634e-19 3.90792e-19 -0.00237256 3.19338e-20 0.000221046 5.51064e-20 -2.02957e-05 -4.47076e-20 0.000857646 0.000455507 1.09902e-19 0.000212874 8.82685e-20 0.000314919 -9.33662e-19 0.0012668 2.98945e-19 -0.000723819 1.30453e-19 -0.000343911 4.43963e-19 
1628.9 0 -6.04311e-18 0.0573404 -2.39382e-20 0.00171865 -0.0121887 -9.84241e-19 0.000177561 1.67046e-19 0.00124756 2.21199e-19 0.000355388 -3.1987e-19 3.82544e-19 -0.00235708 2.09978e-20 0.000244452 3.78517e-20 1.57071e-05 -5.07735e-20 0.000878451 0.000466978 1.16724e-19 0.000161235 7.88053e-20 0.000272308 -9.28558e-19 0.00122625 3.05863e-19 -0.000697452 1.3179e-19 -0.000348794 4.40958e-19 
1629.25 0 -6.0378e-18 0.0570429 -3.27698e-20 0.00174802 -0.0109757 -8.50416e-19 0.000234875 1.72488e-19 0.0012426 2.25526e-19 0.000335291 -3.19365e-19 3.78609e-19 -0.00234144 1.14817e-20 0.000271645 2.23707e-20 4.59454e-05 -5.11274e-20 0.000883367 0.000479193 1.25714e-19 0.000110041 7.44534e-20 0.000231544 -9.13905e-19 0.00118843 3.14873e-19 -0.000668249 1.3405e-19 -0.00035495 4.3911e-19 
1629.6 0 -6.00993e-18 0.0567128 -3.75494e-20 0.00177713 -0.00976379 -7.15964e-19 0.000293123 1.819e-19 0.00123845 2.23451e-19 0.000310781 -3.21479e-19 3.69145e-19 -0.00232334 1.24196e-20 0.000299433 2.39429e-21 7.3101e-05 -5.08501e-20 0.00087562 0.000491295 1.39123e-19 5.96875e-05 7.10855e-20 0.000193008 -9.12248e-19 0.00115321 3.12995e-19 -0.000636752 1.31812e-19 -0.000364114 4.35478e-19 
1629.95 0 -5.98361e-18 0.0563536 -4.20291e-20 0.00180668 -0.00855391 -5.79181e-19 0.0003503 1.78864e-19 0.00123767 2.2523e-19 0.000284196 -3.23107e-19 3.6139e-19 -0.00229929 3.59574e-21 0.000325 -9.83264e-21 9.91453e-05 -4.89511e-20 0.00085659 0.000502154 1.59441e-19 1.14578e-05 5.73735e-20 0.00015674 -9.09451e-19 0.00112148 3.02028e-19 -0.000605061 1.20949e-19 -0.000374611 4.36891e-19 
1630.3 0 -5.95315e-18 0.0559679 -4.16026e-20 0.00183726 -0.0073536 -4.58072e-19 0.000403293 1.75545e-19 0.00124379 2.25639e-19 0.000259934 -3.21332e-19 3.50116e-19 -0.00226779 -6.25231e-21 0.000343644 -2.27707e-20 0.000124193 -5.69207e-20 0.000827026 0.000511181 1.8017e-19 -3.38121e-05 5.69632e-20 0.000123036 -9.05743e-19 0.00109277 3.0488e-19 -0.00057352 1.18441e-19 -0.000383043 4.38716e-19 
1630.65 0 -5.90877e-18 0.0555563 -4.66331e-20 0.00186789 -0.00616961 -3.40847e-19 0.000448846 1.52886e-19 0.00125583 2.22718e-19 0.000240133 -3.23144e-19 3.43024e-19 -0.00222803 -1.71266e-20 0.000352797 -3.22092e-20 0.000150056 -4.4888e-20 0.000791388 0.000517587 2.00184e-19 -7.63529e-05 4.4392e-20 9.11879e-05 -9.02371e-19 0.0010658 2.97547e-19 -0.000540121 1.22279e-19 -0.000388541 4.32631e-19 
1631 0 -5.87313e-18 0.0551194 -4.3883e-20 0.00189762 -0.00500345 -2.24678e-19 0.000486546 1.32207e-19 0.00126884 2.24463e-19 0.000223249 -3.13191e-19 3.31239e-19 -0.00218051 -2.98397e-20 0.000353725 -4.35968e-20 0.000178647 -3.08907e-20 0.000754954 0.000521613 2.01392e-19 -0.000117245 4.23535e-20 5.96313e-05 -9.10483e-19 0.00103885 2.93497e-19 -0.000504272 1.08511e-19 -0.000390295 4.29376e-19 
1631.35 0 -5.83105e-18 0.0546586 -4.24425e-20 0.00192591 -0.00385332 -1.06768e-19 0.000518292 1.14146e-19 0.00127895 2.19452e-19 0.000206474 -3.11862e-19 3.26046e-19 -0.00212722 -3.11492e-20 0.000347262 -4.4222e-20 0.000207858 -1.99931e-20 0.000720601 0.000523495 1.89759e-19 -0.0001567 3.93509e-20 2.69154e-05 -9.13939e-19 0.00101049 3.08359e-19 -0.000467195 9.62248e-20 -0.000388613 4.17038e-19 
1631.7 0 -5.79325e-18 0.0541737 -3.9705e-20 0.0019532 -0.0027158 1.27946e-20 0.00054735 8.67112e-20 0.00128369 2.28158e-19 0.000188728 -3.00053e-19 3.08653e-19 -0.00206841 -2.94503e-20 0.000338343 -5.72916e-20 0.000236128 -1.30794e-20 0.000690341 0.000523497 1.88792e-19 -0.000195435 4.15923e-20 -5.8122e-06 -9.07084e-19 0.000980345 3.08653e-19 -0.000430355 9.482e-20 -0.00038587 4.16732e-19 
1632.05 0 -5.74992e-18 0.0536635 -2.93912e-20 0.0019784 -0.00158701 1.25652e-19 0.000575919 6.95665e-20 0.00128031 2.41299e-19 0.000166805 -2.86847e-19 2.98107e-19 -0.00200336 -3.81658e-20 0.000333948 -7.28315e-20 0.000263859 -8.03743e-21 0.00066618 0.000522828 1.87826e-19 -0.000235447 3.23111e-20 -3.66329e-05 -9.02584e-19 0.00094788 3.1051e-19 -0.000394543 1.03431e-19 -0.000382325 4.1369e-19 
1632.4 0 -5.70324e-18 0.0531265 -2.10871e-20 0.00199934 -0.00046516 2.39946e-19 0.000603949 5.49751e-20 0.00126775 2.50496e-19 0.000136352 -2.80741e-19 2.86992e-19 -0.00193138 -4.50346e-20 0.000334768 -8.5859e-20 0.000292435 -9.21178e-21 0.000648203 0.000522727 2.01113e-19 -0.000277946 2.75824e-20 -6.72939e-05 -9.08637e-19 0.000911623 3.18156e-19 -0.000359248 1.16617e-19 -0.000376878 4.13202e-19 
1632.75 0 -5.64047e-18 0.0525619 -1.83412e-20 0.00201618 0.000649681 3.59389e-19 0.000631565 4.20124e-20 0.00124694 2.49793e-19 9.6562e-05 -2.70275e-19 2.77532e-19 -0.00185305 -4.67055e-20 0.000336746 -8.46135e-20 0.000322007 -1.32365e-20 0.000636163 0.000524023 1.96802e-19 -0.000321342 1.58324e-20 -9.9741e-05 -8.99049e-19 0.000871166 3.13058e-19 -0.000324917 1.2496e-19 -0.000369298 4.10352e-19 
1633.1 0 -5.57942e-18 0.0519699 -1.51198e-20 0.00202955 0.00175704 4.68452e-19 0.000659417 3.01141e-20 0.00121886 2.43938e-19 4.87601e-05 -2.61031e-19 2.62284e-19 -0.00177108 -4.76022e-20 0.000336797 -8.95495e-20 0.000350846 -1.91114e-20 0.000629131 0.000526467 1.93076e-19 -0.000362775 1.41021e-20 -0.000132824 -8.80705e-19 0.000829231 3.00517e-19 -0.00029092 1.48288e-19 -0.000362571 4.13579e-19 
1633.45 0 -5.51244e-18 0.0513527 -9.47961e-21 0.00203907 0.0028553 5.88144e-19 0.000685916 1.77623e-20 0.00118412 2.36178e-19 -1.85656e-06 -2.53031e-19 2.42156e-19 -0.00168863 -5.19263e-20 0.000336462 -9.39539e-20 0.000380005 -2.32406e-20 0.000624974 0.000528418 1.94004e-19 -0.000402091 1.13304e-20 -0.000163845 -8.63799e-19 0.000788306 2.89432e-19 -0.000255836 1.48289e-19 -0.000359882 4.16454e-19 
1633.8 0 -5.44873e-18 0.0507115 1.88845e-21 0.00204511 0.00394274 6.91103e-19 0.000709215 1.21098e-20 0.00114362 2.42213e-19 -4.83269e-05 -2.50187e-19 2.22438e-19 -0.00160639 -5.6633e-20 0.000338298 -9.47788e-20 0.000409246 -4.64178e-20 0.000622862 0.000527996 1.97977e-19 -0.000441706 8.0556e-21 -0.000190988 -8.44612e-19 0.000748636 2.81054e-19 -0.000220312 1.41473e-19 -0.000360613 4.07097e-19 
1634.15 0 -5.37501e-18 0.0500448 1.25178e-20 0.00204951 0.00502112 7.96285e-19 0.000729085 7.97683e-22 0.00110026 2.46653e-19 -8.79594e-05 -2.52594e-19 2.01521e-19 -0.00152328 -5.84973e-20 0.000340922 -1.05871e-19 0.00043486 -6.48767e-20 0.000624291 0.000525188 2.09557e-19 -0.000482842 1.08065e-20 -0.000214693 -8.22276e-19 0.000708823 2.7275e-19 -0.000184342 1.40116e-19 -0.000364248 4.06979e-19 
1634.5 0 -5.30738e-18 0.0493519 1.48036e-20 0.00205397 0.00609165 9.07371e-19 0.000743922 -1.88599e-20 0.00105727 2.29732e-19 -0.000120858 -2.51776e-19 1.95602e-19 -0.00143805 -6.14886e-20 0.000341887 -1.0307e-19 0.000455518 -7.79498e-20 0.000632649 0.00052189 2.21828e-19 -0.00052511 -9.83237e-22 -0.000234626 -8.06023e-19 0.000667385 2.52481e-19 -0.000147972 1.45388e-19 -0.000370559 4.03973e-19 
1634.85 0 -5.23952e-18 0.0486343 1.29847e-20 0.0020576 0.00715213 1.01632e-18 0.000753641 -3.60763e-20 0.00101541 2.25872e-19 -0.000148445 -2.43387e-19 1.87919e-19 -0.00135219 -5.40029e-20 0.000339695 -1.01872e-19 0.00047372 -9.39337e-20 0.000650526 0.000519236 2.22007e-19 -0.000568284 -1.8302e-20 -0.000249997 -7.77382e-19 0.000625623 2.43737e-19 -0.000112784 1.58144e-19 -0.000376736 3.88747e-19 
1635.2 0 -5.17242e-18 0.0478953 9.03726e-21 0.00205713 0.00819951 1.13125e-18 0.000760081 -5.02922e-20 0.000972922 2.03623e-19 -0.000172263 -2.46879e-19 1.80646e-19 -0.00126809 -4.92527e-20 0.000332806 -8.50662e-20 0.000493731 -1.02227e-19 0.000675333 0.000517024 2.16608e-19 -0.000611854 -3.17473e-20 -0.00026292 -7.57951e-19 0.000586281 2.43593e-19 -8.01372e-05 1.62997e-19 -0.000379029 3.68997e-19 
1635.55 0 -5.10944e-18 0.0471361 5.76603e-21 0.00205118 0.00923307 1.2347e-18 0.000762751 -6.33793e-20 0.00092839 2.00667e-19 -0.00019233 -2.48715e-19 1.70233e-19 -0.00118566 -4.96537e-20 0.000321423 -7.43177e-20 0.000518087 -1.05031e-19 0.00070159 0.000514015 2.01115e-19 -0.000654437 -3.96043e-20 -0.000276052 -7.30079e-19 0.000549506 2.4503e-19 -5.05766e-05 1.65466e-19 -0.000376462 3.50371e-19 
1635.9 0 -5.02742e-18 0.0463558 -3.46503e-21 0.0020414 0.0102563 1.33265e-18 0.000761836 -7.72727e-20 0.000887376 1.91769e-19 -0.000207672 -2.53237e-19 1.60682e-19 -0.00110653 -5.72617e-20 0.000309412 -7.43181e-20 0.000545776 -1.05364e-19 0.000726493 0.000509729 1.83354e-19 -0.000694294 -4.01048e-20 -0.000290122 -6.94973e-19 0.000514707 2.46903e-19 -2.2707e-05 1.70241e-19 -0.000370022 3.35425e-19 
1636.25 0 -4.94401e-18 0.0455548 -1.07844e-20 0.00202879 0.0112713 1.44278e-18 0.000760433 -9.53398e-20 0.000859259 1.88452e-19 -0.000220839 -2.5604e-19 1.4684e-19 -0.00103409 -6.24698e-20 0.00029786 -7.16157e-20 0.000574458 -9.43264e-20 0.000749797 0.000503685 1.68889e-19 -0.000729331 -3.7278e-20 -0.000304601 -6.7175e-19 0.000481335 2.43172e-19 6.53419e-06 1.75193e-19 -0.000360685 3.24844e-19 
1636.6 0 -4.87103e-18 0.0447335 -1.68167e-20 0.00201427 0.0122756 1.5469e-18 0.000762353 -1.1586e-19 0.000845609 1.92906e-19 -0.000238347 -2.59434e-19 1.43358e-19 -0.000969797 -7.49951e-20 0.000285955 -7.46136e-20 0.000602232 -8.69647e-20 0.000771883 0.000496743 1.48306e-19 -0.000760831 -2.59603e-20 -0.000320646 -6.43034e-19 0.00044855 2.41129e-19 3.84565e-05 1.74607e-19 -0.000350561 3.07337e-19 
1636.95 0 -4.78273e-18 0.0438916 -2.3329e-20 0.00199833 0.0132639 1.6505e-18 0.000769067 -1.25286e-19 0.00084085 1.80632e-19 -0.000261843 -2.63298e-19 1.45027e-19 -0.00091321 -9.13324e-20 0.000276489 -8.77743e-20 0.000625466 -7.94646e-20 0.000791854 0.000490563 1.11448e-19 -0.000792687 -2.48962e-20 -0.000338637 -6.17333e-19 0.000415571 2.36109e-19 7.09021e-05 1.71349e-19 -0.000339651 2.85897e-19 
1637.3 0 -4.69053e-18 0.0430291 -3.98758e-20 0.00198014 0.0142308 1.74162e-18 0.000778468 -1.50601e-19 0.000839216 1.79227e-19 -0.000289278 -2.66672e-19 1.34709e-19 -0.000860782 -9.58159e-20 0.00027103 -8.03502e-20 0.00063913 -7.75546e-20 0.000808689 0.000486033 9.16472e-20 -0.000826391 -2.16857e-20 -0.000355492 -5.9237e-19 0.000382791 2.25113e-19 0.00010175 1.65276e-19 -0.000326241 2.55666e-19 
1637.65 0 -4.59559e-18 0.0421463 -4.35156e-20 0.0019601 0.0151762 1.83276e-18 0.00078432 -1.62909e-19 0.000836187 1.72895e-19 -0.000319878 -2.7572e-19 1.28179e-19 -0.00080706 -1.16981e-19 0.000269728 -6.93039e-20 0.000644581 -7.69463e-20 0.000823081 0.000482344 7.2471e-20 -0.000860189 -2.6426e-20 -0.000369776 -5.62273e-19 0.000351429 2.13095e-19 0.000130608 1.70837e-19 -0.000311361 2.30919e-19 
1638 0 -4.49067e-18 0.0412447 -4.70101e-20 0.00194018 0.0161046 1.91781e-18 0.000783798 -1.75734e-19 0.000830698 1.63746e-19 -0.000351388 -2.75417e-19 1.13295e-19 -0.000748244 -1.30705e-19 0.000274257 -6.24994e-20 0.000646777 -8.38381e-20 0.000838379 0.00047702 6.92886e-20 -0.000892594 -2.92401e-20 -0.000380962 -5.48989e-19 0.000321665 2.04845e-19 0.000155763 1.68664e-19 -0.000297297 2.05754e-19 
1638.35 0 -4.37711e-18 0.0403278 -4.8703e-20 0.00192159 0.0170163 2.00921e-18 0.00077951 -1.93426e-19 0.000824782 1.55182e-19 -0.000380054 -2.69024e-19 1.09245e-19 -0.000684531 -1.47349e-19 0.000286574 -5.85585e-20 0.00064792 -8.98893e-20 0.000857715 0.000469369 6.74762e-20 -0.000921194 -2.74108e-20 -0.000386997 -5.27548e-19 0.000293122 1.91867e-19 0.000175901 1.75337e-19 -0.000285095 1.66091e-19 
1638.7 0 -4.26373e-18 0.0393969 -5.89505e-20 0.00190157 0.0179073 2.11049e-18 0.000773073 -2.08552e-19 0.000820722 1.53856e-19 -0.000403678 -2.62791e-19 8.98787e-20 -0.000617771 -1.63878e-19 0.000306664 -7.88153e-20 0.00065021 -1.02521e-19 0.000882018 0.000460587 5.62608e-20 -0.000944421 -2.44694e-20 -0.0003887 -5.07197e-19 0.000264361 1.73455e-19 0.00019223 1.76453e-19 -0.000273871 1.37879e-19 
1639.05 0 -4.14547e-18 0.0384502 -6.4924e-20 0.00187761 0.0187757 2.20145e-18 0.000763352 -2.21985e-19 0.000821239 1.51229e-19 -0.00042211 -2.63246e-19 7.63811e-20 -0.000549116 -1.78148e-19 0.000334457 -9.35138e-20 0.00065765 -1.08429e-19 0.000909122 0.000451301 6.34653e-20 -0.000962766 -3.6503e-20 -0.000389955 -4.92009e-19 0.000234718 1.69379e-19 0.000206784 1.8051e-19 -0.000263095 1.17274e-19 
1639.4 0 -4.03337e-18 0.0374865 -7.60492e-20 0.00185052 0.0196216 2.2858e-18 0.000748732 -2.35518e-19 0.000828465 1.65218e-19 -0.000435618 -2.60007e-19 6.366e-20 -0.000481709 -2.02345e-19 0.000369999 -1.11405e-19 0.000670697 -1.09e-19 0.000931987 0.000442153 5.47123e-20 -0.000977917 -4.12357e-20 -0.000392817 -4.80652e-19 0.000205006 1.56865e-19 0.000220682 1.90598e-19 -0.000251732 9.56565e-20 
1639.75 0 -3.92368e-18 0.0365065 -7.80181e-20 0.00182182 0.0204444 2.37454e-18 0.000729338 -2.41785e-19 0.000845553 1.7247e-19 -0.000443819 -2.66388e-19 6.27062e-20 -0.00041881 -2.22214e-19 0.000409957 -1.24922e-19 0.0006859 -1.27234e-19 0.000943148 0.000433145 3.94859e-20 -0.000990363 -3.65131e-20 -0.000398026 -4.57419e-19 0.00017592 1.38238e-19 0.000235154 1.88522e-19 -0.000237444 8.48093e-20 
1640.1 0 -3.81663e-18 0.0355129 -7.68264e-20 0.00179342 0.0212405 2.46398e-18 0.000706102 -2.65251e-19 0.000873219 1.84743e-19 -0.000448583 -2.683e-19 6.18058e-20 -0.000360534 -2.55446e-19 0.000449819 -1.31186e-19 0.000701691 -1.28052e-19 0.000941881 0.00042335 3.83837e-20 -0.00100006 -3.72125e-20 -0.000406543 -4.38096e-19 0.000147142 1.37809e-19 0.000251418 1.91986e-19 -0.000218928 6.98572e-20 
1640.45 0 -3.70169e-18 0.034507 -7.24019e-20 0.00176575 0.0220071 2.55415e-18 0.000679503 -2.81237e-19 0.000906355 1.99854e-19 -0.000454968 -2.74978e-19 5.51613e-20 -0.000304911 -2.77904e-19 0.000486789 -1.4455e-19 0.000719848 -1.18534e-19 0.000933773 0.000411657 3.48241e-20 -0.00100893 -3.04984e-20 -0.00041866 -4.11662e-19 0.00011855 1.40288e-19 0.00026991 2.01398e-19 -0.000196419 6.83025e-20 
1640.8 0 -3.60497e-18 0.0334906 -7.73105e-20 0.00173601 0.0227457 2.63954e-18 0.00064871 -3.00026e-19 0.00093992 2.02423e-19 -0.000466931 -2.62707e-19 3.92823e-20 -0.000249103 -2.88116e-19 0.000520024 -1.56333e-19 0.000740274 -1.26997e-19 0.000924307 0.000396834 2.30361e-20 -0.00101879 -2.96854e-20 -0.000431993 -3.90004e-19 9.12581e-05 1.28655e-19 0.000289061 2.16844e-19 -0.000171652 5.43835e-20 
1641.15 0 -3.50753e-18 0.0324672 -6.97947e-20 0.00170268 0.0234575 2.72317e-18 0.000611387 -3.15961e-19 0.000971723 2.08297e-19 -0.000486118 -2.51592e-19 2.15835e-20 -0.000189649 -3.01166e-19 0.000549997 -1.67505e-19 0.000758706 -1.249e-19 0.000915454 0.000378638 4.96979e-21 -0.00103014 -2.04343e-20 -0.000444107 -3.62645e-19 6.54916e-05 1.24229e-19 0.000306727 2.12636e-19 -0.000146199 4.91733e-20 
1641.5 0 -3.40994e-18 0.0314388 -6.38643e-20 0.00166758 0.0241424 2.80902e-18 0.00056573 -3.33017e-19 0.000999741 1.99648e-19 -0.000509224 -2.44813e-19 1.53092e-20 -0.000126148 -3.16421e-19 0.000576157 -1.68851e-19 0.000774466 -1.23812e-19 0.000909299 0.000358514 -7.3834e-21 -0.00104334 -1.55486e-20 -0.000454912 -3.38804e-19 4.00967e-05 1.08904e-19 0.00032382 2.01086e-19 -0.000120459 5.05354e-20 
1641.85 0 -3.30991e-18 0.030407 -5.83701e-20 0.00163217 0.0248002 2.86994e-18 0.000512417 -3.54031e-19 0.00102339 1.97135e-19 -0.0005291 -2.36263e-19 1.21152e-20 -6.25603e-05 -3.26245e-19 0.000599014 -1.60499e-19 0.000790825 -1.18713e-19 0.000906237 0.000338879 -3.17529e-20 -0.00105783 -2.39515e-20 -0.000463091 -3.12265e-19 1.52257e-05 1.08371e-19 0.000340474 1.76218e-19 -9.30214e-05 4.42169e-20 
1642.2 0 -3.21083e-18 0.0293732 -6.12933e-20 0.00159638 0.0254311 2.93691e-18 0.000455101 -3.61549e-19 0.00104351 1.85019e-19 -0.00054199 -2.38526e-19 1.55097e-20 -1.45641e-06 -3.29755e-19 0.000617918 -1.4865e-19 0.000804004 -1.08967e-19 0.000903586 0.000322183 -5.06027e-20 -0.00107117 -3.00199e-20 -0.000467743 -2.91247e-19 -1.16746e-05 9.08459e-20 0.000355244 1.57038e-19 -6.16027e-05 3.0339e-20 
1642.55 0 -3.10053e-18 0.0283361 -5.75445e-20 0.00156095 0.0260362 3.00301e-18 0.000398536 -3.97666e-19 0.00105937 1.80445e-19 -0.000547206 -2.32066e-19 -5.43729e-21 5.86377e-05 -3.45122e-19 0.00063289 -1.43063e-19 0.000811171 -1.00727e-19 0.000900278 0.000310482 -6.83179e-20 -0.00108179 -5.12855e-20 -0.000470028 -2.75253e-19 -4.35762e-05 8.07022e-20 0.00037004 1.45118e-19 -2.75017e-05 2.175e-20 
1642.9 0 -2.98804e-18 0.0272934 -4.75551e-20 0.00152595 0.0266167 3.06182e-18 0.00034495 -4.14986e-19 0.00107003 1.7085e-19 -0.000544363 -2.38406e-19 -1.14111e-20 0.000120417 -3.66035e-19 0.000646918 -1.36303e-19 0.000817347 -9.87918e-20 0.00089696 0.00030423 -7.87356e-20 -0.00109101 -6.44472e-20 -0.0004712 -2.64934e-19 -7.95048e-05 6.76094e-20 0.000385518 1.26257e-19 6.35292e-06 1.4429e-20 
1643.25 0 -2.87909e-18 0.026243 -2.84585e-20 0.00149033 0.0271764 3.13429e-18 0.000294945 -4.21409e-19 0.0010757 1.8081e-19 -0.000532716 -2.27008e-19 -1.20529e-20 0.000185863 -3.84147e-19 0.000662155 -1.35177e-19 0.00082555 -9.25614e-20 0.000893542 0.000301403 -8.35722e-20 -0.00110116 -6.95028e-20 -0.000471161 -2.4684e-19 -0.000117123 5.22584e-20 0.000400866 1.24669e-19 3.83899e-05 6.87801e-22 
1643.6 0 -2.76978e-18 0.0251864 -3.06413e-20 0.00145447 0.0277189 3.21176e-18 0.000249208 -4.25674e-19 0.00107704 1.821e-19 -0.000514981 -2.20355e-19 -1.71358e-20 0.000253904 -4.01027e-19 0.000679436 -1.29534e-19 0.000834955 -7.94524e-20 0.000888544 0.000299093 -9.10833e-20 -0.0011137 -6.52771e-20 -0.000469245 -2.28016e-19 -0.000155556 4.93485e-20 0.000416059 1.1823e-19 6.79561e-05 -6.72995e-21 
1643.95 0 -2.64704e-18 0.0241273 -3.6934e-20 0.00141853 0.0282405 3.27293e-18 0.000210305 -4.4318e-19 0.00107333 1.94001e-19 -0.000494739 -2.30378e-19 -1.78156e-20 0.000321283 -4.16565e-19 0.000697805 -1.39269e-19 0.00084424 -6.13061e-20 0.000881148 0.00029533 -1.01679e-19 -0.00112798 -7.26768e-20 -0.000467712 -2.19899e-19 -0.000195482 5.063e-20 0.000431715 1.15072e-19 9.6478e-05 -1.05883e-20 
1644.3 0 -2.5194e-18 0.0230664 -4.63341e-20 0.00138134 0.0287333 3.34189e-18 0.000181812 -4.45643e-19 0.00106404 2.07868e-19 -0.000472971 -2.35375e-19 -2.73339e-20 0.000385907 -4.19369e-19 0.000713185 -1.53429e-19 0.000854668 -5.70532e-20 0.000872188 0.000290729 -1.10409e-19 -0.00114394 -6.20011e-20 -0.000468617 -2.04052e-19 -0.000236417 4.22341e-20 0.000449194 1.02244e-19 0.000125885 -1.28657e-20 
1644.65 0 -2.39246e-18 0.0220036 -4.43268e-20 0.00134226 0.0291956 3.39624e-18 0.000163128 -4.4581e-19 0.00105006 2.08554e-19 -0.00045289 -2.42516e-19 -3.74926e-20 0.000446692 -4.23543e-19 0.000722971 -1.66808e-19 0.000867382 -5.23028e-20 0.000863687 0.000286493 -1.122e-19 -0.00116125 -6.23909e-20 -0.000472593 -1.724e-19 -0.000276031 3.13997e-20 0.000468562 8.99309e-20 0.000157002 -1.77489e-20 
1645 0 -2.26613e-18 0.0209416 -3.70717e-20 0.00130237 0.0296285 3.43769e-18 0.000149973 -4.58554e-19 0.00103139 2.10832e-19 -0.000436712 -2.39886e-19 -4.42329e-20 0.000504125 -4.29889e-19 0.000726509 -1.75401e-19 0.000878367 -5.63802e-20 0.00085777 0.00028074 -1.11967e-19 -0.00117726 -4.99779e-20 -0.000480018 -1.47239e-19 -0.00031326 3.09137e-20 0.000488283 9.12997e-20 0.000190176 -1.55436e-20 
1645.35 0 -2.13584e-18 0.0198827 -5.58291e-20 0.00126239 0.0300303 3.49302e-18 0.00013897 -4.58734e-19 0.00100825 2.20874e-19 -0.000424692 -2.30208e-19 -6.50411e-20 0.000559265 -4.16086e-19 0.000721752 -1.78044e-19 0.000882041 -5.69487e-20 0.000856091 0.000271726 -1.01813e-19 -0.00118924 -4.58295e-20 -0.000489076 -1.23447e-19 -0.000348869 2.76177e-20 0.000507129 8.90248e-20 0.00022514 -7.00822e-21 
1645.7 0 -2.00722e-18 0.0188268 -6.7704e-20 0.0012206 0.0304012 3.538e-18 0.000128161 -4.62107e-19 0.000982793 2.19295e-19 -0.000418183 -2.39553e-19 -8.0354e-20 0.000613283 -4.19285e-19 0.000707878 -1.8439e-19 0.000879093 -5.81277e-20 0.000859119 0.000260852 -8.84198e-20 -0.00119733 -4.31564e-20 -0.000497152 -9.56172e-20 -0.000382671 3.39793e-20 0.000524223 8.94911e-20 0.000261418 -1.98471e-21 
1646.05 0 -1.88221e-18 0.0177746 -6.8825e-20 0.00117666 0.0307452 3.57951e-18 0.000119061 -4.61809e-19 0.000960128 2.1638e-19 -0.000418718 -2.3702e-19 -8.33689e-20 0.000668057 -4.12648e-19 0.000687642 -1.90783e-19 0.000874518 -7.12575e-20 0.000865381 0.000249641 -8.3735e-20 -0.00120326 -5.17522e-20 -0.000502659 -7.58713e-20 -0.00041606 2.5057e-20 0.000539066 9.07518e-20 0.00029827 3.71822e-21 
1646.4 0 -1.75209e-18 0.0167272 -7.2275e-20 0.0011315 0.0310652 3.62155e-18 0.000115758 -4.56218e-19 0.000946134 2.0953e-19 -0.00042652 -2.27546e-19 -8.88986e-20 0.000722189 -4.03747e-19 0.000665381 -1.85729e-19 0.00087121 -8.18515e-20 0.000874724 0.00023956 -8.48973e-20 -0.00120774 -4.42495e-20 -0.000506266 -5.54106e-20 -0.000451784 1.41831e-20 0.000553217 8.53074e-20 0.000334669 1.27474e-20 
1646.75 0 -1.62652e-18 0.0156845 -9.00794e-20 0.00108467 0.0313624 3.66473e-18 0.000118774 -4.38099e-19 0.000942093 2.11589e-19 -0.000437316 -2.25348e-19 -1.11139e-19 0.000774251 -3.9478e-19 0.000643718 -1.86733e-19 0.000871146 -9.9903e-20 0.000887037 0.00023125 -7.10966e-20 -0.00121091 -4.93219e-20 -0.000509405 -3.53153e-20 -0.000489982 -2.87797e-21 0.000569066 7.66569e-20 0.000370546 1.8217e-20 
1647.1 0 -1.50401e-18 0.0146462 -9.50419e-20 0.00103576 0.0316394 3.70058e-18 0.000127209 -4.2905e-19 0.000943702 2.09993e-19 -0.000447024 -2.30365e-19 -1.2113e-19 0.000826692 -3.84133e-19 0.000622801 -1.83071e-19 0.00087468 -1.16151e-19 0.000899507 0.000223738 -5.92856e-20 -0.00121359 -3.93494e-20 -0.000512633 -1.72069e-20 -0.000530507 -1.23574e-20 0.000587392 7.37872e-20 0.000405969 1.91614e-20 
1647.45 0 -1.37736e-18 0.0136105 -9.88596e-20 0.000985153 0.0318995 3.74264e-18 0.000140197 -4.30839e-19 0.000945058 2.13602e-19 -0.000456269 -2.33332e-19 -1.30599e-19 0.000880709 -3.80278e-19 0.000601232 -1.85373e-19 0.000879134 -1.31728e-19 0.00090846 0.000217411 -5.67891e-20 -0.00121613 -4.0445e-20 -0.000516749 -6.29399e-21 -0.000572416 -2.41038e-20 0.000609313 6.59462e-20 0.000440151 1.39164e-20 
1647.8 0 -1.25638e-18 0.0125759 -9.68074e-20 0.000932411 0.0321451 3.76938e-18 0.000155732 -4.29097e-19 0.000942443 2.21706e-19 -0.000467806 -2.34927e-19 -1.44419e-19 0.000933014 -3.88175e-19 0.000576959 -1.9115e-19 0.000882751 -1.39426e-19 0.000912655 0.000213337 -5.72727e-20 -0.00121777 -3.65254e-20 -0.000521272 6.81746e-21 -0.00061383 -3.54721e-20 0.000635184 6.50217e-20 0.000471578 1.88115e-20 
1648.15 0 -1.12992e-18 0.0115443 -9.12735e-20 0.000876803 0.0323759 3.78585e-18 0.000173228 -4.34073e-19 0.000933349 2.19189e-19 -0.00048228 -2.25813e-19 -1.62454e-19 0.00098255 -3.75722e-19 0.000549964 -1.8992e-19 0.000885787 -1.39319e-19 0.000914826 0.0002109 -7.11222e-20 -0.0012178 -3.8291e-20 -0.000522929 3.28248e-20 -0.000654439 -4.78548e-20 0.000664018 6.53198e-20 0.000498235 1.34691e-20 
1648.5 0 -1.00543e-18 0.0105189 -9.43453e-20 0.000820025 0.0325904 3.79256e-18 0.000194009 -4.24332e-19 0.000916208 2.18318e-19 -0.000498677 -2.33002e-19 -1.66075e-19 0.00103012 -3.70206e-19 0.000519744 -1.82599e-19 0.00088739 -1.45981e-19 0.000918414 0.000208748 -7.85161e-20 -0.00121738 -3.37054e-20 -0.00052086 5.38061e-20 -0.000695275 -5.57522e-20 0.000692783 6.85497e-20 0.000521421 7.11841e-21 
1648.85 0 -8.70424e-19 0.00950146 -8.96362e-20 0.000763533 0.0327878 3.79581e-18 0.00021871 -4.3482e-19 0.000893201 2.26434e-19 -0.000515783 -2.26219e-19 -1.68749e-19 0.00107375 -3.51781e-19 0.00048382 -1.77441e-19 0.000885178 -1.46847e-19 0.000924384 0.000205714 -8.03019e-20 -0.00121833 -3.28273e-20 -0.000518858 6.97297e-20 -0.000736353 -6.35261e-20 0.000720102 7.48638e-20 0.000543177 2.72934e-21 
1649.2 0 -7.45201e-19 0.00849102 -8.01404e-20 0.000707221 0.032968 3.79744e-18 0.000245571 -4.46546e-19 0.00086844 2.28625e-19 -0.00053326 -2.27957e-19 -1.69253e-19 0.00111448 -3.3768e-19 0.000444515 -1.72214e-19 0.000880866 -1.53895e-19 0.000931351 0.000200958 -7.85903e-20 -0.00122155 -4.03161e-20 -0.000520167 8.40277e-20 -0.000777752 -6.16812e-20 0.00074736 8.96828e-20 0.000562879 -1.2353e-20 
1649.55 0 -6.34875e-19 0.00748578 -7.75145e-20 0.000651993 0.0331317 3.80409e-18 0.000270526 -4.4249e-19 0.000843971 2.28983e-19 -0.000552152 -2.33341e-19 -1.75529e-19 0.0011577 -3.29826e-19 0.00040693 -1.74616e-19 0.000877884 -1.55201e-19 0.000937219 0.000194274 -7.65551e-20 -0.0012266 -5.14008e-20 -0.000525512 9.43506e-20 -0.000820654 -4.9432e-20 0.000774018 9.75689e-20 0.000580731 -2.67795e-20 
1649.9 0 -5.13775e-19 0.00648583 -6.78032e-20 0.000598793 0.033278 3.80982e-18 0.00029067 -4.50818e-19 0.000816194 2.33046e-19 -0.000573617 -2.26644e-19 -1.765e-19 0.00120568 -3.29428e-19 0.000374109 -1.72077e-19 0.000875457 -1.55217e-19 0.000942153 0.00018589 -7.21527e-20 -0.0012324 -5.07643e-20 -0.000534296 1.22213e-19 -0.000863606 -5.54088e-20 0.000799027 1.09168e-19 0.000598091 -4.58617e-20 
1650.25 0 -3.93594e-19 0.00549224 -7.33002e-20 0.00054789 0.0334043 3.81682e-18 0.000305196 -4.50295e-19 0.000780383 2.37833e-19 -0.000596797 -2.19146e-19 -1.77249e-19 0.0012564 -3.26286e-19 0.000348726 -1.74445e-19 0.000871674 -1.62983e-19 0.000948007 0.000176453 -7.07701e-20 -0.00123844 -6.23873e-20 -0.00054553 1.50383e-19 -0.000903425 -6.44927e-20 0.000822575 1.2491e-19 0.000614525 -4.83066e-20 
1650.6 0 -2.79899e-19 0.00450719 -7.46616e-20 0.000499103 0.0335084 3.82636e-18 0.000313846 -4.52678e-19 0.000736939 2.52349e-19 -0.000618097 -2.11639e-19 -1.84922e-19 0.00130769 -3.21993e-19 0.000333505 -1.70239e-19 0.000866359 -1.65774e-19 0.000956558 0.000166078 -6.88996e-20 -0.00124439 -6.35631e-20 -0.000557287 1.64584e-19 -0.000940146 -6.99549e-20 0.000846805 1.24512e-19 0.000628787 -4.77935e-20 
1650.95 0 -1.62669e-19 0.00353352 -7.27599e-20 0.000451175 0.0335884 3.83148e-18 0.000317491 -4.62198e-19 0.000689796 2.57752e-19 -0.000636198 -2.02634e-19 -1.91373e-19 0.00135935 -3.2356e-19 0.000327669 -1.68137e-19 0.000861761 -1.72989e-19 0.000967947 0.000154028 -6.84319e-20 -0.00124997 -6.86069e-20 -0.000568225 1.69953e-19 -0.000974854 -7.10129e-20 0.000871794 1.22767e-19 0.000640949 -3.97765e-20 
1651.3 0 -5.6182e-20 0.00257038 -7.50609e-20 0.000403274 0.0336443 3.82775e-18 0.000318129 -4.60316e-19 0.000642088 2.55584e-19 -0.000653847 -1.95968e-19 -1.99904e-19 0.00141418 -3.14185e-19 0.00032985 -1.6458e-19 0.000855816 -1.77656e-19 0.000978951 0.00013959 -7.0572e-20 -0.00125472 -6.79186e-20 -0.000578951 1.68517e-19 -0.00100813 -7.88972e-20 0.000894151 1.21395e-19 0.00065039 -3.7446e-20 
1651.65 0 3.69393e-20 0.00161333 -7.78947e-20 0.000356886 0.0336816 3.8268e-18 0.000317362 -4.58185e-19 0.000594398 2.46769e-19 -0.00067355 -1.98644e-19 -2.1156e-19 0.0014751 -3.01653e-19 0.000340189 -1.49156e-19 0.000843525 -1.82762e-19 0.000986424 0.000124064 -6.90661e-20 -0.00125895 -6.50363e-20 -0.000591334 1.67676e-19 -0.00104091 -7.27735e-20 0.000912504 1.16138e-19 0.000656007 -4.91016e-20 
1652 0 1.46057e-19 0.000661601 -6.53484e-20 0.000313527 0.0337058 3.82267e-18 0.000317776 -4.57811e-19 0.000546105 2.37616e-19 -0.000694 -1.92422e-19 -2.22912e-19 0.00154035 -2.96281e-19 0.000356887 -1.55082e-19 0.00082419 -1.76765e-19 0.000991015 0.000108271 -6.74517e-20 -0.00126352 -7.23651e-20 -0.000606553 1.72485e-19 -0.00107269 -6.39161e-20 0.000927418 1.15552e-19 0.000657478 -5.5892e-20 
1652.35 0 2.38651e-19 -0.000281756 -6.04774e-20 0.000272999 0.0337145 3.82123e-18 0.000321685 -4.67632e-19 0.00049522 2.32578e-19 -0.00071443 -1.88586e-19 -2.21445e-19 0.00160734 -2.86633e-19 0.000376741 -1.65196e-19 0.000799503 -1.77679e-19 0.000994553 9.3449e-05 -5.95939e-20 -0.00126806 -8.60342e-20 -0.00062376 1.70381e-19 -0.00110322 -5.08579e-20 0.000938675 1.02496e-19 0.000655517 -6.4621e-20 
1652.7 0 3.32949e-19 -0.0012157 -6.62236e-20 0.000234631 0.0337023 3.81482e-18 0.00032521 -4.68977e-19 0.000439267 2.27251e-19 -0.00073813 -1.79303e-19 -2.23105e-19 0.00167685 -2.75579e-19 0.000396739 -1.74452e-19 0.00077207 -1.7429e-19 0.000998405 8.01665e-05 -4.78119e-20 -0.00127307 -8.96083e-20 -0.00064201 1.69048e-19 -0.0011347 -3.49074e-20 0.000946619 8.93448e-20 0.000650951 -8.42833e-20 
1653.05 0 4.19676e-19 -0.00214083 -6.27824e-20 0.00019928 0.0336687 3.80409e-18 0.00032449 -4.53867e-19 0.000379757 2.26707e-19 -0.000766439 -1.68454e-19 -2.21473e-19 0.00174956 -2.65223e-19 0.000416303 -1.66944e-19 0.000744034 -1.76569e-19 0.00100537 6.82579e-05 -3.86187e-20 -0.00127964 -8.40908e-20 -0.000660383 1.7629e-19 -0.00116753 -3.8543e-20 0.000952462 7.54686e-20 0.000644216 -9.08351e-20 
1653.4 0 5.16106e-19 -0.00305684 -5.83846e-20 0.000167789 0.0336153 3.78871e-18 0.000319792 -4.43331e-19 0.000320203 2.18044e-19 -0.000796711 -1.48704e-19 -2.23452e-19 0.00182341 -2.50845e-19 0.000435936 -1.51918e-19 0.000714346 -2.06807e-19 0.00101751 5.77735e-05 -2.91951e-20 -0.00128769 -8.38405e-20 -0.000677838 1.6945e-19 -0.0012009 -4.46749e-20 0.000956803 7.00073e-20 0.000636193 -1.00916e-19 
1653.75 0 6.21887e-19 -0.0039648 -5.44691e-20 0.000138851 0.0335423 3.77137e-18 0.00031386 -4.43771e-19 0.00026351 2.12509e-19 -0.000823036 -1.24916e-19 -2.46505e-19 0.00189653 -2.51221e-19 0.000455675 -1.4965e-19 0.000682479 -2.147e-19 0.00103451 4.84146e-05 -2.00612e-20 -0.00129768 -9.22302e-20 -0.000694319 1.59167e-19 -0.00123533 -6.66881e-20 0.000958955 7.22781e-20 0.000628167 -1.03491e-19 
1654.1 0 7.11023e-19 -0.00486746 -3.54956e-20 0.000111684 0.0334506 3.75458e-18 0.000310785 -4.43373e-19 0.000210769 2.12243e-19 -0.00083991 -1.05759e-19 -2.6218e-19 0.0019667 -2.386e-19 0.000475274 -1.42526e-19 0.000651853 -2.29096e-19 0.00105478 4.09705e-05 -1.41857e-20 -0.00130965 -8.78963e-20 -0.000709267 1.52437e-19 -0.00127081 -8.91921e-20 0.000958078 7.0638e-20 0.000621066 -1.11392e-19 
1654.45 0 8.02935e-19 -0.00576507 -2.16434e-20 8.72166e-05 0.0333407 3.72423e-18 0.000313292 -4.37488e-19 0.00016039 2.11364e-19 -0.000846726 -9.29579e-20 -2.78488e-19 0.00203201 -2.29216e-19 0.000492365 -1.31359e-19 0.000626281 -2.3753e-19 0.00107751 3.55971e-05 -9.03278e-21 -0.00132433 -9.59068e-20 -0.000722506 1.40243e-19 -0.00130754 -1.05564e-19 0.000954478 6.92467e-20 0.00061493 -1.16829e-19 
1654.8 0 9.0906e-19 -0.00665492 -1.96979e-20 6.59668e-05 0.0332099 3.70515e-18 0.000322588 -4.39305e-19 0.000113009 1.9395e-19 -0.000844497 -8.65747e-20 -3.033e-19 0.00209356 -2.20755e-19 0.000504346 -1.13228e-19 0.000607716 -2.42705e-19 0.00110261 3.0688e-05 -8.36233e-22 -0.0013434 -1.01375e-19 -0.000733534 1.44309e-19 -0.00134651 -1.25188e-19 0.000949187 6.20836e-20 0.00060954 -1.19123e-19 
1655.15 0 1.0138e-18 -0.00753472 -2.05676e-20 4.76924e-05 0.0330566 3.68783e-18 0.00033807 -4.27816e-19 6.98564e-05 1.73994e-19 -0.000834503 -8.79012e-20 -3.26089e-19 0.00215521 -2.03369e-19 0.000512133 -1.05138e-19 0.000596578 -2.45897e-19 0.00112981 2.58047e-05 7.25496e-23 -0.00136573 -1.09529e-19 -0.000741625 1.39686e-19 -0.00138751 -1.34528e-19 0.000941498 5.31484e-20 0.000604897 -1.16654e-19 
1655.5 0 1.10607e-18 -0.00840263 -2.30094e-20 3.26943e-05 0.0328797 3.66677e-18 0.000356248 -4.31768e-19 2.83501e-05 1.50371e-19 -0.000820544 -8.58241e-20 -3.46019e-19 0.00221885 -1.94263e-19 0.000517655 -9.04402e-20 0.000590628 -2.47328e-19 0.00115679 2.19239e-05 8.12843e-21 -0.00138904 -1.1748e-19 -0.000747328 1.4159e-19 -0.00142931 -1.48078e-19 0.000931625 5.32415e-20 0.000602153 -1.08886e-19 
1655.85 0 1.2062e-18 -0.00925781 -3.29921e-20 2.07054e-05 0.0326768 3.64891e-18 0.000374401 -4.28386e-19 -1.3778e-05 1.28581e-19 -0.000807021 -7.70303e-20 -3.48325e-19 0.00228265 -1.72878e-19 0.000520743 -9.45089e-20 0.000586245 -2.37471e-19 0.00118054 1.91247e-05 7.90736e-21 -0.00141284 -1.21109e-19 -0.000753757 1.42501e-19 -0.0014722 -1.60456e-19 0.000921383 5.35871e-20 0.000601599 -9.52801e-20 
1656.2 0 1.3022e-18 -0.0101022 -4.49945e-20 9.96544e-06 0.0324489 3.63778e-18 0.000391001 -4.29698e-19 -5.32118e-05 1.05384e-19 -0.000793625 -7.54183e-20 -3.69905e-19 0.00234412 -1.56693e-19 0.000519992 -9.13844e-20 0.000581685 -2.27235e-19 0.00120055 1.61981e-05 4.6777e-21 -0.00143616 -1.24371e-19 -0.000763173 1.57255e-19 -0.00151628 -1.75498e-19 0.000911664 4.4088e-20 0.000600832 -8.96443e-20 
1656.55 0 1.38366e-18 -0.0109383 -5.05172e-20 -1.71551e-06 0.0322022 3.61957e-18 0.000402351 -4.17169e-19 -8.55774e-05 7.63426e-20 -0.000780288 -6.41554e-20 -3.93468e-19 0.00240445 -1.35052e-19 0.000515978 -8.32199e-20 0.00057792 -2.20165e-19 0.00121658 1.28859e-05 1.16268e-20 -0.00145565 -1.21438e-19 -0.000773811 1.61519e-19 -0.00156016 -1.93201e-19 0.000901927 4.88972e-20 0.000597562 -8.46053e-20 
1656.9 0 1.47653e-18 -0.0117668 -5.66551e-20 -1.49018e-05 0.0319419 3.6106e-18 0.000404982 -4.08285e-19 -0.000111047 5.58146e-20 -0.000767881 -5.82057e-20 -4.28178e-19 0.00246621 -1.16807e-19 0.000510783 -8.05539e-20 0.000574352 -2.12674e-19 0.00122915 1.08156e-05 9.80782e-21 -0.00147024 -1.24606e-19 -0.000782634 1.80887e-19 -0.00160268 -2.20335e-19 0.000891847 4.22699e-20 0.000594573 -7.9566e-20 
1657.25 0 1.577e-18 -0.0125871 -6.87624e-20 -2.91073e-05 0.0316685 3.60598e-18 0.000398448 -4.08996e-19 -0.00013121 3.55204e-20 -0.000755765 -5.04482e-20 -4.56756e-19 0.0025294 -1.08641e-19 0.000503369 -8.08107e-20 0.000569979 -2.04751e-19 0.00124008 1.11428e-05 1.32184e-20 -0.00148325 -1.30258e-19 -0.000787682 1.99155e-19 -0.00164222 -2.23788e-19 0.000881811 2.73371e-20 0.000596088 -7.03762e-20 
1657.6 0 1.66748e-18 -0.0133987 -6.24141e-20 -4.43496e-05 0.031381 3.59248e-18 0.000383673 -3.94063e-19 -0.000146892 6.08004e-22 -0.000741219 -3.24941e-20 -4.77022e-19 0.00259136 -9.39767e-20 0.000491758 -6.90672e-20 0.000565941 -1.96674e-19 0.00125133 1.28968e-05 -3.3555e-22 -0.00149677 -1.22735e-19 -0.000788153 2.17014e-19 -0.00167911 -2.29917e-19 0.000871629 2.91105e-21 0.000600683 -6.40232e-20 
1657.95 0 1.76132e-18 -0.0141997 -4.29389e-20 -6.07682e-05 0.0310772 3.58254e-18 0.000362725 -3.9946e-19 -0.000158644 -7.5961e-21 -0.000720043 -5.67038e-21 -4.92e-19 0.00264734 -7.56045e-20 0.000476757 -6.59805e-20 0.000563266 -1.87531e-19 0.00126306 1.59251e-05 -1.57163e-20 -0.00150962 -1.37465e-19 -0.000783587 2.28725e-19 -0.00171524 -2.46169e-19 0.000862065 -1.40732e-20 0.000604752 -6.20311e-20 
1658.3 0 1.85163e-18 -0.0149876 -2.07529e-20 -7.82281e-05 0.0307561 3.56041e-18 0.000338947 -4.04445e-19 -0.000166434 -6.70445e-21 -0.00069046 1.01276e-20 -5.0027e-19 0.00269327 -6.97118e-20 0.000460392 -6.1841e-20 0.000563231 -1.82743e-19 0.00127216 2.05838e-05 -3.02158e-20 -0.00152168 -1.42874e-19 -0.000775319 2.25614e-19 -0.00175044 -2.64822e-19 0.000854771 -2.89213e-20 0.00060763 -6.38265e-20 
1658.65 0 1.93498e-18 -0.015759 -6.32235e-21 -9.73388e-05 0.0304186 3.52173e-18 0.000314164 -3.83234e-19 -0.000171919 1.93805e-21 -0.00065577 1.85492e-20 -5.05469e-19 0.00273004 -6.7218e-20 0.000442975 -4.81646e-20 0.000567521 -1.85275e-19 0.00127278 2.67009e-05 -4.12338e-20 -0.00153365 -1.48687e-19 -0.000764982 2.32267e-19 -0.0017834 -2.84398e-19 0.000850215 -3.38342e-20 0.000609162 -5.6722e-20 
1659 0 2.00854e-18 -0.0165114 6.78835e-21 -0.000119098 0.030063 3.46887e-18 0.00028846 -3.66085e-19 -0.000179248 1.13451e-20 -0.000621656 2.87684e-20 -5.08715e-19 0.00276327 -4.67012e-20 0.00042543 -4.43401e-20 0.000575842 -1.90998e-19 0.00126273 3.56212e-05 -4.68854e-20 -0.00154545 -1.62651e-19 -0.00075344 2.487e-19 -0.00181472 -2.97265e-19 0.000846793 -3.71837e-20 0.000607614 -6.13897e-20 
1659.35 0 2.09115e-18 -0.0172452 4.97449e-21 -0.000143853 0.0296888 3.40822e-18 0.000261411 -3.59061e-19 -0.000188682 2.39056e-20 -0.000590046 3.26955e-20 -4.98055e-19 0.00279684 -3.44349e-20 0.000408444 -3.40179e-20 0.000584581 -1.81391e-19 0.00124244 4.80248e-05 -5.40877e-20 -0.00155758 -1.68977e-19 -0.000741739 2.57586e-19 -0.00184319 -3.09176e-19 0.000842767 -4.75513e-20 0.00060278 -6.09007e-20 
1659.7 0 2.17129e-18 -0.0179617 1.28547e-20 -0.000171121 0.029298 3.34628e-18 0.000232758 -3.54064e-19 -0.000195855 4.25398e-20 -0.000559228 4.00694e-20 -4.93664e-19 0.00282912 -2.18496e-20 0.000391835 -1.41915e-20 0.000589963 -1.78234e-19 0.00121245 6.10589e-05 -6.83489e-20 -0.00156848 -1.7524e-19 -0.000730655 2.72677e-19 -0.00186783 -3.13667e-19 0.000837472 -5.48673e-20 0.000594742 -7.18946e-20 
1660.05 0 2.26286e-18 -0.0186633 1.58071e-20 -0.000199511 0.0288912 3.28045e-18 0.000202798 -3.47748e-19 -0.000198763 5.01189e-20 -0.000529552 5.63334e-20 -4.94068e-19 0.0028558 -1.49774e-20 0.000377001 -3.49182e-21 0.000590777 -1.81865e-19 0.00117623 7.23177e-05 -8.58006e-20 -0.00157583 -1.84368e-19 -0.000718922 2.90568e-19 -0.00188714 -3.16448e-19 0.000829902 -6.84333e-20 0.00058392 -7.9515e-20 
1660.4 0 2.3429e-18 -0.0193505 6.57593e-21 -0.00022841 0.0284694 3.21436e-18 0.00017075 -3.5067e-19 -0.000197386 5.66972e-20 -0.000504561 5.9858e-20 -4.94816e-19 0.00287438 -4.515e-21 0.000364992 1.12493e-20 0.000586753 -1.75161e-19 0.00113467 8.21695e-05 -8.83162e-20 -0.00157952 -1.96187e-19 -0.000704724 2.86668e-19 -0.00189977 -3.31588e-19 0.000819197 -7.0452e-20 0.000571167 -8.95108e-20 
1660.75 0 2.4232e-18 -0.0200194 6.36833e-21 -0.000258836 0.028032 3.1547e-18 0.000134285 -3.45121e-19 -0.000194066 4.74863e-20 -0.000485467 6.54037e-20 -4.98097e-19 0.00288699 5.34601e-21 0.000355199 2.96078e-20 0.000577245 -1.56525e-19 0.00108847 9.25541e-05 -8.29191e-20 -0.00158013 -2.07076e-19 -0.00068782 2.96817e-19 -0.00190839 -3.46097e-19 0.000806372 -8.10994e-20 0.000555415 -1.02951e-19 
1661.1 0 2.49389e-18 -0.0206682 1.16439e-20 -0.000291987 0.0275753 3.09764e-18 9.23842e-05 -3.33086e-19 -0.00019246 3.7865e-20 -0.000470843 8.29297e-20 -5.09964e-19 0.00289966 1.24943e-20 0.000346647 4.0311e-20 0.000561439 -1.43775e-19 0.0010426 0.000105196 -6.82919e-20 -0.00157935 -2.16042e-19 -0.000668085 3.03705e-19 -0.00191525 -3.61901e-19 0.000792285 -8.99226e-20 0.000534804 -1.19302e-19 
1661.45 0 2.56882e-18 -0.0212981 1.32195e-20 -0.000327819 0.0270997 3.03514e-18 4.76171e-05 -3.23442e-19 -0.000194674 3.19798e-20 -0.000458365 9.36762e-20 -5.17594e-19 0.00291458 2.1337e-20 0.000338563 4.67202e-20 0.000540184 -1.26558e-19 0.00100083 0.000120302 -5.26292e-20 -0.00158062 -2.22712e-19 -0.000644929 2.97818e-19 -0.00191959 -3.69028e-19 0.000778153 -8.55246e-20 0.000510461 -1.39438e-19 
1661.8 0 2.63655e-18 -0.0219078 1.0529e-20 -0.000366516 0.0266065 2.97745e-18 4.58972e-06 -3.16095e-19 -0.000203557 2.82858e-20 -0.000446437 1.08626e-19 -5.25592e-19 0.00292761 1.98501e-20 0.000329851 4.73631e-20 0.000514956 -1.22831e-19 0.00096549 0.000137238 -4.39898e-20 -0.00158554 -2.26363e-19 -0.000618192 3.02577e-19 -0.0019215 -3.74867e-19 0.000764339 -8.60776e-20 0.000485307 -1.6073e-19 
1662.15 0 2.7053e-18 -0.0224977 1.52445e-20 -0.000407716 0.0260944 2.91726e-18 -3.38403e-05 -2.98236e-19 -0.000222647 3.23929e-20 -0.000436957 1.07003e-19 -5.31378e-19 0.00293313 9.18134e-21 0.000322439 4.98307e-20 0.000484723 -1.12702e-19 0.000939694 0.000154705 -3.9584e-20 -0.00159209 -2.52582e-19 -0.000589952 3.05698e-19 -0.00192053 -3.81923e-19 0.00074868 -7.25064e-20 0.000460777 -1.56344e-19 
1662.5 0 2.7748e-18 -0.0230697 1.77138e-20 -0.00044996 0.0255649 2.87081e-18 -6.62543e-05 -2.86218e-19 -0.000252808 4.20846e-20 -0.000430544 9.77258e-20 -5.3896e-19 0.00292922 1.54405e-20 0.000321627 5.01096e-20 0.000449403 -1.12356e-19 0.000922497 0.000170918 -5.22657e-20 -0.00159829 -2.72452e-19 -0.000562508 3.15812e-19 -0.00191725 -3.92221e-19 0.000731031 -6.36523e-20 0.000437795 -1.4555e-19 
1662.85 0 2.84129e-18 -0.023624 1.43717e-20 -0.000491848 0.0250201 2.81304e-18 -9.14343e-05 -2.74052e-19 -0.000290017 6.07072e-20 -0.00042658 1.01136e-19 -5.41782e-19 0.00291706 2.08353e-20 0.0003284 5.5948e-20 0.00041466 -1.12397e-19 0.000909175 0.00018442 -4.99532e-20 -0.00160372 -2.76615e-19 -0.000535033 3.1863e-19 -0.00191408 -4.01026e-19 0.000713931 -5.01124e-20 0.000417131 -1.41954e-19 
1663.2 0 2.91283e-18 -0.0241596 1.53986e-20 -0.000534197 0.0244627 2.75494e-18 -0.000108248 -2.71008e-19 -0.000329674 6.9248e-20 -0.000426181 1.06928e-19 -5.39986e-19 0.00289871 9.72817e-21 0.000339185 6.19549e-20 0.000384312 -1.09384e-19 0.000893044 0.000194204 -5.02976e-20 -0.00160656 -2.76834e-19 -0.000508134 3.26854e-19 -0.00191052 -4.03972e-19 0.000699073 -4.23069e-20 0.000399226 -1.49285e-19 
1663.55 0 2.98883e-18 -0.0246755 1.84429e-20 -0.000579442 0.023897 2.68605e-18 -0.000115688 -2.6567e-19 -0.000370264 8.16573e-20 -0.00043074 1.17892e-19 -5.42236e-19 0.00287707 4.43018e-22 0.000349839 6.49282e-20 0.00035554 -9.58128e-20 0.000868084 0.000200987 -5.50899e-20 -0.00160557 -2.77045e-19 -0.000484052 3.41713e-19 -0.00190354 -3.97502e-19 0.000687513 -4.42577e-20 0.000384073 -1.6247e-19 
1663.9 0 3.04424e-18 -0.0251702 2.09119e-20 -0.000628565 0.0233265 2.61939e-18 -0.000114934 -2.56993e-19 -0.000410146 7.90325e-20 -0.000440529 1.20446e-19 -5.43428e-19 0.00285457 -1.40832e-20 0.000360236 5.7625e-20 0.000325676 -7.92785e-20 0.000833874 0.000203205 -6.00859e-20 -0.00160136 -2.74912e-19 -0.000462135 3.64086e-19 -0.00189049 -3.90219e-19 0.000679902 -4.68424e-20 0.00036971 -1.67973e-19 
1664.25 0 3.10233e-18 -0.0256432 3.65322e-20 -0.00068052 0.0227496 2.54633e-18 -0.000106249 -2.5164e-19 -0.000446238 7.99777e-20 -0.000452732 1.33795e-19 -5.48285e-19 0.00283068 -1.67935e-20 0.000371727 5.01398e-20 0.000295655 -6.31503e-20 0.000793972 0.00019653 -5.46014e-20 -0.00159354 -2.59995e-19 -0.000438964 3.67422e-19 -0.001871 -3.95225e-19 0.000675753 -4.89708e-20 0.000355113 -1.63036e-19 
1664.6 0 3.16295e-18 -0.0260974 3.95073e-20 -0.000733454 0.022165 2.47426e-18 -8.99185e-05 -2.40287e-19 -0.000476761 8.10277e-20 -0.000463212 1.59932e-19 -5.38247e-19 0.00280361 -2.82082e-20 0.000383198 4.0412e-20 0.000267184 -4.85315e-20 0.00075152 0.000182019 -6.7176e-20 -0.00158031 -2.6174e-19 -0.000414014 3.63363e-19 -0.00184708 -3.83339e-19 0.000674319 -5.72918e-20 0.000340386 -1.7187e-19 
1664.95 0 3.21569e-18 -0.0265347 5.03096e-20 -0.000786496 0.0215743 2.39686e-18 -7.0911e-05 -2.34004e-19 -0.000503679 7.34276e-20 -0.000469518 1.7815e-19 -5.23261e-19 0.0027702 -2.19706e-20 0.000393323 4.17898e-20 0.000242762 -3.79641e-20 0.000708827 0.000163879 -8.17553e-20 -0.00156215 -2.52828e-19 -0.000389955 3.7955e-19 -0.00182231 -3.69967e-19 0.000675221 -4.65742e-20 0.000327339 -1.90903e-19 
1665.3 0 3.2732e-18 -0.026956 4.78943e-20 -0.000840037 0.0209793 2.31627e-18 -5.37487e-05 -2.33891e-19 -0.000530499 5.17839e-20 -0.000474116 1.87786e-19 -5.13294e-19 0.00272904 -2.47695e-20 0.000401198 3.70028e-20 0.000225004 -2.27199e-20 0.000668968 0.00014352 -8.34644e-20 -0.00154172 -2.50794e-19 -0.000368227 3.88812e-19 -0.00179892 -3.40455e-19 0.000676706 -4.40368e-20 0.000317036 -2.03838e-19 
1665.65 0 3.32839e-18 -0.0273627 4.71236e-20 -0.000893673 0.0203827 2.22414e-18 -4.16726e-05 -2.34757e-19 -0.000557983 2.30278e-20 -0.000480256 1.97754e-19 -5.06574e-19 0.00268257 -1.34644e-20 0.000407786 2.5384e-20 0.000213675 -7.56601e-21 0.0006356 0.000121257 -9.94371e-20 -0.00152065 -2.47693e-19 -0.000348959 3.96653e-19 -0.00177748 -3.28185e-19 0.000676996 -5.19531e-20 0.000308422 -2.1965e-19 
1666 0 3.39547e-18 -0.0277538 4.71425e-20 -0.000947203 0.0197854 2.13627e-18 -3.82893e-05 -2.21611e-19 -0.000585066 -8.76151e-21 -0.000484772 2.02146e-19 -4.98293e-19 0.00263254 -3.09514e-21 0.000413332 1.50739e-20 0.000205879 -2.00667e-20 0.000610507 9.62333e-05 -1.19641e-19 -0.001499 -2.35428e-19 -0.00033062 4.02149e-19 -0.00175877 -3.11118e-19 0.000676648 -3.93961e-20 0.000300336 -2.18572e-19 
1666.35 0 3.46024e-18 -0.0281266 3.60028e-20 -0.00100104 0.0191841 2.05869e-18 -4.2579e-05 -2.10275e-19 -0.000611267 -2.97144e-20 -0.000483764 2.08028e-19 -4.93434e-19 0.00257952 -8.75182e-21 0.000417246 1.16415e-20 0.00020109 -3.24794e-20 0.000592257 6.69043e-05 -1.41489e-19 -0.00147745 -2.44747e-19 -0.000310683 4.14674e-19 -0.00174241 -3.04328e-19 0.000677177 -2.9244e-20 0.000292127 -2.09852e-19 
1666.7 0 3.51836e-18 -0.0284796 3.42402e-20 -0.00105337 0.018574 1.97735e-18 -5.02366e-05 -2.01952e-19 -0.000638817 -6.30381e-20 -0.000477786 1.97845e-19 -4.86448e-19 0.00252461 -1.80035e-20 0.000418424 8.45075e-21 0.000198911 -2.94465e-20 0.000576768 3.42709e-05 -1.58903e-19 -0.00145569 -2.50731e-19 -0.000287892 4.32974e-19 -0.00172637 -2.97236e-19 0.000677174 -3.5669e-20 0.000283896 -2.05369e-19 
1667.05 0 3.56063e-18 -0.0288135 2.04717e-20 -0.00110365 0.0179546 1.88389e-18 -5.85718e-05 -1.92224e-19 -0.000671979 -8.97821e-20 -0.000466551 2.06761e-19 -4.92187e-19 0.00246925 -2.16829e-20 0.000416459 8.24231e-21 0.000194914 -3.66031e-20 0.000560152 9.94323e-07 -1.79689e-19 -0.00143176 -2.51075e-19 -0.000262742 4.5612e-19 -0.00170815 -2.76508e-19 0.000674785 -3.3808e-20 0.000275218 -2.05453e-19 
1667.4 0 3.61091e-18 -0.0291286 5.02258e-21 -0.00115284 0.0173311 1.79268e-18 -6.67043e-05 -1.8384e-19 -0.000712949 -1.13138e-19 -0.000451451 2.08546e-19 -4.87117e-19 0.0024175 -3.26934e-20 0.000411895 8.9578e-22 0.000187362 -3.52785e-20 0.00053746 -3.00955e-05 -1.8835e-19 -0.00140467 -2.42199e-19 -0.000236416 4.71012e-19 -0.00168627 -2.52553e-19 0.000670271 -4.05293e-20 0.000266385 -2.22726e-19 
1667.75 0 3.66606e-18 -0.0294217 6.20496e-21 -0.00120032 0.0167051 1.71026e-18 -7.37302e-05 -1.81692e-19 -0.000758781 -1.39263e-19 -0.000436946 2.12366e-19 -4.89559e-19 0.00237027 -3.47043e-20 0.000405697 -9.1721e-22 0.000178577 -3.03564e-20 0.000507857 -5.88557e-05 -2.04057e-19 -0.00137566 -2.39815e-19 -0.000210724 4.91979e-19 -0.00166264 -2.38595e-19 0.000664749 -3.7907e-20 0.00025752 -2.27827e-19 
1668.1 0 3.71901e-18 -0.0296925 1.62105e-20 -0.00124505 0.0160714 1.62761e-18 -7.85376e-05 -1.76485e-19 -0.000803438 -1.55355e-19 -0.000424882 2.14055e-19 -4.99897e-19 0.00232419 -3.338e-20 0.000400081 1.29791e-21 0.000171023 -3.99704e-20 0.000475917 -8.67621e-05 -2.19059e-19 -0.0013449 -2.27543e-19 -0.000187625 5.09212e-19 -0.00163833 -2.21183e-19 0.00066002 -3.20617e-20 0.000249165 -2.41976e-19 
1668.45 0 3.76042e-18 -0.0299464 2.92276e-20 -0.0012868 0.015429 1.55926e-18 -8.21086e-05 -1.7443e-19 -0.000842762 -1.61505e-19 -0.000415032 1.94758e-19 -5.0135e-19 0.00227802 -3.4485e-20 0.000398124 1.64912e-21 0.000165441 -4.45003e-20 0.000444106 -0.000113051 -2.38168e-19 -0.00131199 -2.14853e-19 -0.000167565 5.19904e-19 -0.00161248 -2.15805e-19 0.000656624 -2.97116e-20 0.00024237 -2.56689e-19 
1668.8 0 3.80765e-18 -0.0301849 4.48961e-20 -0.00132599 0.0147825 1.48969e-18 -8.60391e-05 -1.79152e-19 -0.000875329 -1.77891e-19 -0.000409132 1.79852e-19 -4.98146e-19 0.0022332 -2.63082e-20 0.000401433 -3.65729e-21 0.000160834 -4.95785e-20 0.000412414 -0.000136479 -2.47899e-19 -0.00127775 -2.11401e-19 -0.000149868 5.3896e-19 -0.00158478 -2.13776e-19 0.000653662 -3.21678e-20 0.00023773 -2.58639e-19 
1669.15 0 3.85663e-18 -0.0304046 5.95178e-20 -0.00136261 0.0141334 1.41384e-18 -9.23326e-05 -1.8087e-19 -0.000903403 -1.90509e-19 -0.000407229 1.62522e-19 -4.91107e-19 0.00219092 -2.95584e-20 0.000408942 -1.87094e-20 0.000156293 -5.66362e-20 0.000380563 -0.000157217 -2.66855e-19 -0.00124257 -2.04656e-19 -0.000134595 5.59324e-19 -0.00155498 -2.18637e-19 0.000650818 -4.27651e-20 0.000233866 -2.57757e-19 
1669.5 0 3.90025e-18 -0.0306023 7.01473e-20 -0.00139728 0.0134802 1.3313e-18 -0.000102068 -1.75805e-19 -0.000930119 -1.88177e-19 -0.00040736 1.3801e-19 -4.78232e-19 0.00215218 -3.23036e-20 0.000420935 -3.04869e-20 0.000153078 -5.83089e-20 0.000346343 -0.000177491 -2.62408e-19 -0.00120606 -2.0156e-19 -0.00012172 5.48355e-19 -0.00152274 -2.26463e-19 0.000648064 -5.37162e-20 0.000229539 -2.48307e-19 
1669.85 0 3.94216e-18 -0.0307771 7.12152e-20 -0.00143088 0.0128236 1.25538e-18 -0.000114541 -1.84467e-19 -0.000955482 -1.86123e-19 -0.000406149 1.23678e-19 -4.67278e-19 0.00211897 -3.83338e-20 0.000436961 -3.91536e-20 0.000153681 -6.07782e-20 0.000308337 -0.000199571 -2.61812e-19 -0.00116864 -1.9101e-19 -0.000110559 5.58086e-19 -0.0014897 -2.19058e-19 0.000644032 -5.81836e-20 0.000226245 -2.54894e-19 
1670.2 0 3.98191e-18 -0.03093 7.94917e-20 -0.00146311 0.0121677 1.1927e-18 -0.000131763 -1.78804e-19 -0.00098062 -1.86976e-19 -0.000401358 1.30398e-19 -4.5153e-19 0.00208909 -3.86614e-20 0.000454321 -3.63546e-20 0.000157279 -6.37144e-20 0.000270439 -0.000225351 -2.62941e-19 -0.00113188 -1.82085e-19 -9.99365e-05 5.65159e-19 -0.00145699 -2.07841e-19 0.000638085 -5.72776e-20 0.000224693 -2.52074e-19 
1670.55 0 4.01357e-18 -0.0310613 9.53751e-20 -0.00149354 0.0115155 1.12171e-18 -0.000155876 -1.8388e-19 -0.0010091 -1.90693e-19 -0.00039516 1.28412e-19 -4.27695e-19 0.00205618 -4.21883e-20 0.000471346 -3.08024e-20 0.000162025 -5.68154e-20 0.000236536 -0.000256147 -2.71826e-19 -0.00109695 -1.72174e-19 -9.03458e-05 5.80562e-19 -0.00142407 -2.06745e-19 0.000631424 -6.77228e-20 0.000224437 -2.47746e-19 
1670.9 0 4.03379e-18 -0.031171 1.05484e-19 -0.00152209 0.010864 1.03827e-18 -0.000185193 -1.9426e-19 -0.00103981 -2.00284e-19 -0.000390257 1.21304e-19 -4.07859e-19 0.0020171 -4.31012e-20 0.000487637 -3.59939e-20 0.000168155 -4.37302e-20 0.000206874 -0.000289668 -2.62693e-19 -0.0010632 -1.78557e-19 -8.27956e-05 5.88112e-19 -0.00139203 -2.0937e-19 0.000623709 -8.26953e-20 0.000223905 -2.49392e-19 
1671.25 0 4.05113e-18 -0.0312603 1.13246e-19 -0.00154759 0.0102064 9.65889e-19 -0.000217184 -1.92383e-19 -0.00106794 -2.14081e-19 -0.000387287 1.13131e-19 -3.89572e-19 0.00197479 -4.04484e-20 0.000504347 -3.2874e-20 0.00017435 -2.91227e-20 0.000179005 -0.000323508 -2.61943e-19 -0.00102879 -1.90161e-19 -7.79416e-05 5.95819e-19 -0.00136262 -2.13017e-19 0.00061412 -9.81935e-20 0.000222521 -2.41851e-19 
1671.6 0 4.06903e-18 -0.0313324 1.26413e-19 -0.00156711 0.00954248 8.8833e-19 -0.000247213 -1.87085e-19 -0.0010901 -2.18598e-19 -0.000385602 1.0896e-19 -3.77366e-19 0.00193395 -3.31642e-20 0.000521694 -4.06171e-20 0.000178537 -8.37433e-21 0.000149049 -0.000357236 -2.54876e-19 -0.000991903 -1.94293e-19 -7.63566e-05 6.01499e-19 -0.00133584 -2.1255e-19 0.00060336 -1.13844e-19 0.000220613 -2.39845e-19 
1671.95 0 4.0756e-18 -0.0313874 1.46334e-19 -0.00158073 0.00887728 7.99694e-19 -0.000270933 -1.87628e-19 -0.00110603 -2.24412e-19 -0.0003842 9.20618e-20 -3.63201e-19 0.00189734 -3.25302e-20 0.000539006 -5.01123e-20 0.000181677 4.47495e-21 0.000114511 -0.000389082 -2.5561e-19 -0.000951996 -1.97869e-19 -7.74471e-05 6.0663e-19 -0.00130911 -2.12501e-19 0.000591679 -1.32375e-19 0.000217037 -2.35374e-19 
1672.3 0 4.07906e-18 -0.0314237 1.51075e-19 -0.00159094 0.0082129 7.26675e-19 -0.000288911 -1.91204e-19 -0.00111916 -2.39745e-19 -0.00038329 8.52625e-20 -3.64969e-19 0.00186853 -3.285e-20 0.00055555 -6.73119e-20 0.00018726 1.56108e-20 7.43207e-05 -0.000417513 -2.55719e-19 -0.000910892 -1.95286e-19 -7.99264e-05 6.04488e-19 -0.00127998 -2.18952e-19 0.000578952 -1.37299e-19 0.000211197 -2.43603e-19 
1672.65 0 4.09296e-18 -0.0314408 1.54006e-19 -0.00159843 0.00755129 6.52378e-19 -0.000303347 -2.08591e-19 -0.00113237 -2.47176e-19 -0.000381824 8.03238e-20 -3.67003e-19 0.00184856 -2.11048e-20 0.000569799 -1.01532e-19 0.000197496 8.37801e-21 3.13424e-05 -0.000443787 -2.64498e-19 -0.000870103 -1.94451e-19 -8.37349e-05 5.94208e-19 -0.00124999 -2.17346e-19 0.000566202 -1.5544e-19 0.000203955 -2.49992e-19 
1673 0 4.09752e-18 -0.031437 1.57328e-19 -0.00160364 0.00689419 5.7015e-19 -0.000315455 -2.0509e-19 -0.00114617 -2.58157e-19 -0.000380364 7.82189e-20 -3.7118e-19 0.00183175 -1.04632e-20 0.000579113 -1.27168e-19 0.000212659 3.38897e-21 -9.11397e-06 -0.000468773 -2.53974e-19 -0.000829588 -2.02193e-19 -8.93595e-05 5.7703e-19 -0.00122093 -2.32224e-19 0.000555209 -1.6269e-19 0.00019531 -2.50817e-19 
1673.35 0 4.10059e-18 -0.0314103 1.5079e-19 -0.00160841 0.00623919 4.85782e-19 -0.000325896 -2.03854e-19 -0.00116026 -2.54733e-19 -0.000381916 6.90945e-20 -3.71954e-19 0.00181114 -9.86437e-22 0.000584565 -1.43412e-19 0.000232591 -8.46392e-21 -4.68724e-05 -0.000491265 -2.47513e-19 -0.000788829 -2.07533e-19 -9.77961e-05 5.61387e-19 -0.00119189 -2.44666e-19 0.000547108 -1.69926e-19 0.000183713 -2.48763e-19 
1673.7 0 4.09322e-18 -0.0313622 1.33834e-19 -0.00161475 0.00558351 4.04741e-19 -0.000333023 -1.92272e-19 -0.00117454 -2.5985e-19 -0.000383558 6.74356e-20 -3.65014e-19 0.00178519 -5.22278e-22 0.00058926 -1.74096e-19 0.000255702 -1.62913e-20 -8.3448e-05 -0.000510989 -2.51575e-19 -0.000747842 -2.12077e-19 -0.000108235 5.4037e-19 -0.00116235 -2.40419e-19 0.000539883 -1.70931e-19 0.000170446 -2.51239e-19 
1674.05 0 4.09319e-18 -0.0312949 1.18052e-19 -0.0016228 0.00493055 3.26355e-19 -0.000333923 -1.70513e-19 -0.00118815 -2.68496e-19 -0.000380118 5.46149e-20 -3.51222e-19 0.0017545 1.98115e-20 0.000590882 -1.89399e-19 0.00027845 -2.07943e-20 -0.00011713 -0.000528453 -2.51063e-19 -0.000708187 -2.19611e-19 -0.000118103 5.31122e-19 -0.00113429 -2.41662e-19 0.0005305 -1.86537e-19 0.000158167 -2.51126e-19 
1674.4 0 4.07515e-18 -0.031207 9.98275e-20 -0.00163248 0.0042827 2.44387e-19 -0.000328034 -1.48602e-19 -0.00119956 -2.73698e-19 -0.000371418 5.19087e-20 -3.31797e-19 0.00171882 3.92791e-20 0.000586251 -1.94442e-19 0.000298492 -2.42988e-20 -0.000144979 -0.0005432 -2.50635e-19 -0.000671525 -2.04573e-19 -0.00012626 5.24632e-19 -0.00111003 -2.40083e-19 0.000518646 -1.90242e-19 0.000147885 -2.69378e-19 
1674.75 0 4.05268e-18 -0.0310996 9.18577e-20 -0.00164189 0.00363813 1.63714e-19 -0.000319171 -1.33083e-19 -0.00121012 -2.80263e-19 -0.000359982 4.44061e-20 -3.20184e-19 0.00168147 4.74975e-20 0.000574696 -1.9892e-19 0.000316206 -2.28491e-20 -0.000166682 -0.000555209 -2.54165e-19 -0.000639401 -1.71059e-19 -0.000134733 5.12665e-19 -0.00108809 -2.60215e-19 0.000506423 -2.05621e-19 0.000140842 -2.85949e-19 
1675.1 0 4.02673e-18 -0.030976 8.56564e-20 -0.0016474 0.0029982 7.75874e-20 -0.000311843 -1.11457e-19 -0.00122363 -2.67361e-19 -0.000345421 2.77585e-20 -3.13811e-19 0.00164501 4.6452e-20 0.000555589 -1.96108e-19 0.000332034 -1.53747e-20 -0.000184411 -0.000566593 -2.45975e-19 -0.0006125 -1.52526e-19 -0.000145417 5.11176e-19 -0.00106644 -2.64111e-19 0.000495854 -2.26837e-19 0.000136498 -3.01139e-19 
1675.45 0 4.01467e-18 -0.030837 8.65069e-20 -0.00164967 0.00236649 -1.16556e-20 -0.000307577 -8.84504e-20 -0.00124137 -2.62846e-19 -0.000327299 1.5014e-20 -3.14369e-19 0.0016101 4.14209e-20 0.000532409 -2.00327e-19 0.000344848 -1.21227e-20 -0.000199385 -0.00057898 -2.42413e-19 -0.000589521 -1.41612e-19 -0.000158577 5.10265e-19 -0.00104618 -2.64902e-19 0.000486385 -2.35131e-19 0.000133318 -3.1218e-19 
1675.8 0 3.99126e-18 -0.0306812 8.22925e-20 -0.00165066 0.00174388 -9.78865e-20 -0.000305714 -6.5319e-20 -0.00126054 -2.65198e-19 -0.000308577 -1.12608e-20 -3.09999e-19 0.00157834 2.16047e-20 0.000510228 -1.8435e-19 0.000353495 -8.19071e-21 -0.000213058 -0.000592607 -2.5263e-19 -0.000567806 -1.37237e-19 -0.000174063 5.04569e-19 -0.00102871 -2.70523e-19 0.000475658 -2.43135e-19 0.00013218 -3.21555e-19 
1676.15 0 3.97601e-18 -0.0305071 9.37469e-20 -0.00165091 0.00113018 -1.82529e-19 -0.000303915 -4.6304e-20 -0.0012779 -2.54895e-19 -0.000293182 -2.8767e-20 -2.9484e-19 0.00154707 1.00297e-20 0.000490882 -1.72037e-19 0.000360341 -3.81506e-21 -0.000227939 -0.000607673 -2.5811e-19 -0.000546534 -1.35816e-19 -0.000189759 5.09218e-19 -0.00101431 -2.72539e-19 0.000463862 -2.51178e-19 0.000130983 -3.25432e-19 
1676.5 0 3.9513e-18 -0.0303139 1.02786e-19 -0.00165132 0.000528428 -2.52839e-19 -0.000301013 -2.34653e-20 -0.00129138 -2.51157e-19 -0.000283488 -4.84132e-20 -2.92057e-19 0.00150956 8.60523e-21 0.000476831 -1.57552e-19 0.00036757 6.91886e-21 -0.000244053 -0.000624334 -2.80689e-19 -0.000526323 -1.37229e-19 -0.000202385 5.04992e-19 -0.00100274 -2.78846e-19 0.000451814 -2.61135e-19 0.000127029 -3.15848e-19 
1676.85 0 3.91916e-18 -0.0301012 1.01144e-19 -0.00165227 -6.17655e-05 -3.19794e-19 -0.00029615 2.26688e-21 -0.00130121 -2.329e-19 -0.000278299 -4.89187e-20 -2.871e-19 0.00146233 1.64415e-20 0.000469224 -1.51938e-19 0.000375296 1.16622e-21 -0.000259924 -0.000642946 -3.03335e-19 -0.000507753 -1.38888e-19 -0.000210546 4.84702e-19 -0.000991823 -2.91524e-19 0.000439989 -2.6355e-19 0.000122358 -3.33501e-19 
1677.2 0 3.87803e-18 -0.0298701 1.09874e-19 -0.00165186 -0.000641941 -3.79861e-19 -0.000287268 1.20849e-20 -0.00130774 -2.15999e-19 -0.000275019 -4.0395e-20 -2.73085e-19 0.00140807 2.71229e-20 0.000465751 -1.59489e-19 0.000383956 2.82884e-22 -0.000275041 -0.000662102 -3.03835e-19 -0.000490097 -1.25582e-19 -0.00021536 4.58418e-19 -0.00097819 -2.92616e-19 0.000427442 -2.65548e-19 0.000117879 -3.45838e-19 
1677.55 0 3.85261e-18 -0.029622 1.30357e-19 -0.0016485 -0.00121203 -4.54042e-19 -0.000274193 2.69432e-20 -0.00131213 -2.04418e-19 -0.000270619 -3.49232e-20 -2.57125e-19 0.00134958 3.85189e-20 0.000464216 -1.57457e-19 0.000391561 -3.31822e-21 -0.000290553 -0.000680791 -2.88604e-19 -0.000471594 -1.25335e-19 -0.000218942 4.36541e-19 -0.00096029 -2.91299e-19 0.00041376 -2.76415e-19 0.00011191 -3.46163e-19 
1677.9 0 3.8198e-18 -0.02936 1.54988e-19 -0.00164284 -0.00177235 -5.12339e-19 -0.0002587 4.58059e-20 -0.00131663 -1.97139e-19 -0.000264835 -1.34678e-20 -2.45761e-19 0.0012878 4.41768e-20 0.00046357 -1.70271e-19 0.000397491 8.39314e-21 -0.000307091 -0.000700113 -2.64348e-19 -0.000452611 -1.26686e-19 -0.000221473 4.11073e-19 -0.000939209 -2.84955e-19 0.000401945 -2.75214e-19 0.000103016 -3.40661e-19 
1678.25 0 3.78961e-18 -0.0290872 1.7154e-19 -0.00163519 -0.00232353 -5.69858e-19 -0.000243343 6.16105e-20 -0.0013217 -1.94376e-19 -0.000259637 3.85176e-21 -2.19613e-19 0.00122324 5.95219e-20 0.000463733 -1.71322e-19 0.00040284 1.09209e-20 -0.000323379 -0.000719957 -2.51615e-19 -0.000434059 -1.21903e-19 -0.000221944 3.92867e-19 -0.000916049 -2.73976e-19 0.000393754 -2.89718e-19 9.12561e-05 -3.28091e-19 
1678.6 0 3.75331e-18 -0.0288042 1.76327e-19 -0.00162402 -0.002867 -6.2561e-19 -0.000228906 7.68069e-20 -0.0013276 -1.97785e-19 -0.000257163 2.46837e-20 -2.15724e-19 0.00115662 6.56438e-20 0.000464819 -1.74216e-19 0.000407074 -2.93205e-22 -0.000338849 -0.000738183 -2.39328e-19 -0.000414491 -1.19519e-19 -0.000220282 3.67724e-19 -0.000890737 -2.73765e-19 0.000387765 -3.01217e-19 7.7673e-05 -3.28351e-19 
1678.95 0 3.70616e-18 -0.0285094 1.63371e-19 -0.00160758 -0.00340345 -6.77557e-19 -0.000213941 9.18433e-20 -0.00133415 -1.97834e-19 -0.000259175 3.53935e-20 -2.02534e-19 0.00108868 8.16025e-20 0.000465608 -1.88696e-19 0.000409225 -8.23792e-21 -0.00035376 -0.000752851 -2.29144e-19 -0.000391918 -1.27538e-19 -0.000217558 3.51501e-19 -0.000864811 -2.76109e-19 0.000382088 -3.11764e-19 6.41523e-05 -3.27303e-19 
1679.3 0 3.656e-18 -0.0282015 1.51833e-19 -0.00158659 -0.00393478 -7.40086e-19 -0.00019725 1.07551e-19 -0.00134092 -2.02415e-19 -0.000263684 4.99971e-20 -1.893e-19 0.00102033 8.37698e-20 0.000463398 -1.95726e-19 0.000408034 -8.48558e-21 -0.000366429 -0.000763575 -2.23324e-19 -0.000366524 -1.15533e-19 -0.000214245 3.30221e-19 -0.00084146 -2.85766e-19 0.000376138 -3.15493e-19 5.30879e-05 -3.28233e-19 
1679.65 0 3.60781e-18 -0.0278828 1.45283e-19 -0.00156371 -0.00446031 -7.9505e-19 -0.000176618 1.18481e-19 -0.00134704 -2.13295e-19 -0.000266086 5.85711e-20 -1.78566e-19 0.000952877 8.1466e-20 0.000457596 -1.94968e-19 0.000402781 -1.00143e-20 -0.000376569 -0.000771108 -2.21774e-19 -0.000340775 -1.02656e-19 -0.000209723 3.10712e-19 -0.000820487 -2.84396e-19 0.00037053 -3.15387e-19 4.40653e-05 -3.26101e-19 
1680 0 3.55033e-18 -0.0275542 1.40395e-19 -0.00153986 -0.00497497 -8.49421e-19 -0.000148123 1.39532e-19 -0.0013489 -2.17549e-19 -0.00026817 6.53427e-20 -1.72923e-19 0.000888997 8.03253e-20 0.000450289 -2.03526e-19 0.000393286 -5.07021e-21 -0.000385428 -0.000775446 -2.19876e-19 -0.000314981 -8.40957e-20 -0.000202956 3.09638e-19 -0.000800389 -2.82629e-19 0.000364556 -3.15525e-19 3.49807e-05 -3.21991e-19 
1680.35 0 3.49687e-18 -0.0272137 1.33852e-19 -0.00151376 -0.00547728 -9.07267e-19 -0.000110194 1.55627e-19 -0.00134067 -2.28509e-19 -0.000274236 7.08118e-20 -1.83406e-19 0.00082881 8.14012e-20 0.000444148 -1.92702e-19 0.000378708 4.31663e-21 -0.000391487 -0.000776214 -2.16948e-19 -0.00028653 -6.40744e-20 -0.000195276 3.14772e-19 -0.00078113 -2.75185e-19 0.000356992 -3.12649e-19 2.45355e-05 -3.20398e-19 
1680.7 0 3.44451e-18 -0.0268609 1.36578e-19 -0.00148505 -0.00597113 -9.70951e-19 -6.39327e-05 1.71668e-19 -0.00131854 -2.34799e-19 -0.000282507 8.13919e-20 -1.85369e-19 0.000769419 9.04319e-20 0.000440007 -1.82523e-19 0.00035891 1.21047e-20 -0.000393291 -0.000774579 -2.31313e-19 -0.000253634 -6.37504e-20 -0.000186606 3.19035e-19 -0.000762736 -2.6819e-19 0.000347439 -3.19896e-19 1.28787e-05 -3.17561e-19 
1681.05 0 3.40351e-18 -0.0264993 1.3742e-19 -0.00145449 -0.00645606 -1.04361e-18 -1.28532e-05 1.85232e-19 -0.00128249 -2.33535e-19 -0.000288909 8.71967e-20 -1.74347e-19 0.000709958 9.51315e-20 0.000437164 -1.55882e-19 0.000335274 1.92261e-20 -0.000391642 -0.000771246 -2.38115e-19 -0.000217283 -6.65953e-20 -0.000175648 3.29826e-19 -0.000744542 -2.60457e-19 0.000335487 -3.30735e-19 3.88299e-07 -3.14143e-19 
1681.4 0 3.36165e-18 -0.0261303 1.24396e-19 -0.00142238 -0.00692829 -1.09907e-18 3.68461e-05 1.99343e-19 -0.00123307 -2.15836e-19 -0.000290001 8.34183e-20 -1.75244e-19 0.000651029 8.8582e-20 0.000435058 -1.43231e-19 0.000307107 2.6782e-20 -0.000391795 -0.000766704 -2.44978e-19 -0.000179133 -6.50218e-20 -0.000162058 3.15844e-19 -0.00072637 -2.46548e-19 0.000322133 -3.3834e-19 -1.30713e-05 -3.03468e-19 
1681.75 0 3.32503e-18 -0.0257527 1.11873e-19 -0.00138998 -0.00738997 -1.16263e-18 8.16606e-05 1.98078e-19 -0.00117213 -2.10813e-19 -0.000285331 7.95952e-20 -1.75233e-19 0.000591458 8.10414e-20 0.000434725 -1.53125e-19 0.000274364 4.4703e-20 -0.000399516 -0.000762257 -2.68016e-19 -0.000139585 -6.00174e-20 -0.000147638 3.03023e-19 -0.000708151 -2.28414e-19 0.000310568 -3.48371e-19 -2.80857e-05 -3.0586e-19 
1682.1 0 3.28994e-18 -0.0253691 9.39314e-20 -0.00135953 -0.00784286 -1.22885e-18 0.00012087 2.11534e-19 -0.00110448 -1.96132e-19 -0.000276172 8.00214e-20 -1.66855e-19 0.000531808 8.04689e-20 0.000437083 -1.54646e-19 0.000239056 6.65129e-20 -0.00041635 -0.000756638 -2.82868e-19 -0.000100236 -7.4948e-20 -0.000134913 3.06205e-19 -0.00068916 -2.13231e-19 0.000301373 -3.50294e-19 -4.51484e-05 -2.99679e-19 
1682.45 0 3.25243e-18 -0.0249809 8.39027e-20 -0.00133033 -0.00828333 -1.30296e-18 0.000151902 2.23799e-19 -0.00103504 -1.89255e-19 -0.000265802 6.94457e-20 -1.64236e-19 0.000476123 7.3666e-20 0.000439357 -1.66725e-19 0.000203998 7.45507e-20 -0.00044205 -0.000748305 -2.74595e-19 -6.51716e-05 -7.30024e-20 -0.000124389 3.05085e-19 -0.000667604 -2.0609e-19 0.000293418 -3.71723e-19 -6.32252e-05 -2.97423e-19 
1682.8 0 3.22506e-18 -0.0245855 7.52798e-20 -0.00130093 -0.00870803 -1.36308e-18 0.000173103 2.30274e-19 -0.000967352 -1.72157e-19 -0.000256329 7.42815e-20 -1.52552e-19 0.000424847 7.22783e-20 0.00043611 -1.76492e-19 0.000173213 8.30641e-20 -0.000476784 -0.000738341 -2.82412e-19 -3.76396e-05 -7.159e-20 -0.000116092 3.1225e-19 -0.000642436 -1.93143e-19 0.000285691 -3.77817e-19 -8.1045e-05 -2.86972e-19 
1683.15 0 3.18886e-18 -0.0241811 5.44805e-20 -0.00127201 -0.00911674 -1.42167e-18 0.00018688 2.41746e-19 -0.000904552 -1.59806e-19 -0.00024591 7.43216e-20 -1.48412e-19 0.000375273 6.55427e-20 0.000425773 -1.80924e-19 0.000150475 7.85713e-20 -0.00051712 -0.000726995 -2.86336e-19 -1.77301e-05 -6.88737e-20 -0.000109658 3.07e-19 -0.000613685 -1.61583e-19 0.000276998 -3.83479e-19 -9.90523e-05 -2.84771e-19 
1683.5 0 3.15673e-18 -0.0237682 3.87934e-20 -0.00124243 -0.00951472 -1.47164e-18 0.000195233 2.42958e-19 -0.00084686 -1.33917e-19 -0.000233476 6.64114e-20 -1.37514e-19 0.00032681 6.65551e-20 0.000411122 -1.75545e-19 0.000137298 7.22021e-20 -0.000559003 -0.000712819 -2.8368e-19 -2.3737e-06 -6.38931e-20 -0.000104363 3.16809e-19 -0.000580637 -1.51044e-19 0.00026598 -3.76829e-19 -0.000118317 -2.72169e-19 
1683.85 0 3.10979e-18 -0.0233482 3.13741e-20 -0.0012102 -0.0099088 -1.52822e-18 0.000198291 2.42772e-19 -0.000791975 -1.06785e-19 -0.000221166 5.70053e-20 -1.27542e-19 0.000279371 7.1061e-20 0.000393169 -1.75905e-19 0.000130086 6.36081e-20 -0.000602109 -0.000695418 -2.75685e-19 1.33185e-05 -7.17297e-20 -9.9842e-05 3.22145e-19 -0.000544258 -1.52762e-19 0.000253374 -3.67782e-19 -0.000139915 -2.68442e-19 
1684.2 0 3.05973e-18 -0.0229221 2.22921e-20 -0.0011765 -0.0102994 -1.58793e-18 0.000197564 2.24511e-19 -0.000740848 -9.63534e-20 -0.000209562 5.59503e-20 -1.123e-19 0.000232225 8.10773e-20 0.000373777 -1.72869e-19 0.000122917 4.94145e-20 -0.000646905 -0.000675709 -2.63871e-19 3.19373e-05 -5.87308e-20 -9.64683e-05 3.277e-19 -0.000506609 -1.48756e-19 0.000241266 -3.66599e-19 -0.000163328 -2.76446e-19 
1684.55 0 3.00826e-18 -0.0224882 1.14368e-20 -0.00114374 -0.0106816 -1.65567e-18 0.000196288 2.06614e-19 -0.000696771 -7.3055e-20 -0.000196343 5.84147e-20 -1.0387e-19 0.000184494 9.46607e-20 0.000354186 -1.70429e-19 0.00011164 4.40647e-20 -0.0006928 -0.000654209 -2.42802e-19 5.27436e-05 -4.80426e-20 -9.30889e-05 3.47657e-19 -0.000468306 -1.54666e-19 0.000229321 -3.64591e-19 -0.000185593 -2.63969e-19 
1684.9 0 2.95208e-18 -0.0220431 7.63756e-21 -0.00111281 -0.0110544 -1.71986e-18 0.000195083 2.01467e-19 -0.000658773 -4.35728e-20 -0.000181745 6.37767e-20 -8.64946e-20 0.00013672 1.02229e-19 0.000333447 -1.62522e-19 9.52011e-05 4.52223e-20 -0.000739921 -0.000630753 -2.29355e-19 7.30531e-05 -4.84933e-20 -8.68948e-05 3.59118e-19 -0.000428653 -1.47903e-19 0.000216386 -3.52818e-19 -0.000206158 -2.66463e-19 
1685.25 0 2.89217e-18 -0.0215862 -1.02019e-20 -0.00108334 -0.0114186 -1.77656e-18 0.000192814 1.99445e-19 -0.000621909 -1.30559e-20 -0.000167336 7.03574e-20 -7.51064e-20 8.89453e-05 1.05869e-19 0.00031449 -1.53321e-19 7.65949e-05 5.85628e-20 -0.00078698 -0.000605528 -2.23952e-19 9.17448e-05 -4.44514e-20 -7.67157e-05 3.6612e-19 -0.000387224 -1.50164e-19 0.000203378 -3.40139e-19 -0.00022663 -2.47979e-19 
1685.6 0 2.83185e-18 -0.0211185 -1.08441e-20 -0.00105603 -0.0117741 -1.84264e-18 0.000189479 2.11278e-19 -0.000582831 8.69273e-21 -0.000152266 6.55177e-20 -5.54741e-20 3.95111e-05 1.00928e-19 0.000300552 -1.39236e-19 5.78403e-05 6.96243e-20 -0.000829612 -0.000579737 -2.17558e-19 0.000110763 -5.08611e-20 -6.3681e-05 3.66191e-19 -0.000345296 -1.45282e-19 0.000189632 -3.4949e-19 -0.000246149 -2.25525e-19 
1685.95 0 2.76444e-18 -0.0206423 -9.62642e-21 -0.00103159 -0.0121232 -1.89938e-18 0.000185895 2.2474e-19 -0.00054144 2.43858e-20 -0.000134183 6.24711e-20 -3.03077e-20 -1.22798e-05 9.17968e-20 0.000290811 -1.28571e-19 3.80038e-05 8.15182e-20 -0.000862508 -0.000555116 -2.03351e-19 0.000131543 -6.4276e-20 -4.89798e-05 3.62292e-19 -0.000305012 -1.42342e-19 0.000173994 -3.59097e-19 -0.000263249 -2.15391e-19 
1686.3 0 2.69867e-18 -0.020159 1.70558e-21 -0.00100922 -0.0124653 -1.93404e-18 0.000181376 2.30702e-19 -0.00049836 4.36845e-20 -0.00011287 6.02242e-20 -2.4754e-20 -6.6236e-05 8.61213e-20 0.000284415 -1.13962e-19 1.85248e-05 9.46857e-20 -0.000882562 -0.000532387 -1.80079e-19 0.00015337 -6.92596e-20 -3.51594e-05 3.61067e-19 -0.000266476 -1.40049e-19 0.00015667 -3.56336e-19 -0.00027819 -2.12816e-19 
1686.65 0 2.61851e-18 -0.0196677 2.47081e-20 -0.000986839 -0.0127986 -1.97076e-18 0.000173228 2.53526e-19 -0.000454088 6.2234e-20 -8.80912e-05 7.19337e-20 -1.99016e-20 -0.000121143 8.05626e-20 0.000281043 -1.00368e-19 1.24695e-06 9.69654e-20 -0.000894293 -0.000510748 -1.64818e-19 0.000178147 -7.09117e-20 -2.38463e-05 3.71263e-19 -0.000229025 -1.33162e-19 0.000137398 -3.38318e-19 -0.000292357 -2.13256e-19 
1687 0 2.55668e-18 -0.019168 3.89281e-20 -0.000962941 -0.013123 -2.01058e-18 0.00016109 2.74557e-19 -0.000409361 6.86845e-20 -6.03863e-05 9.74703e-20 -1.94459e-20 -0.00017608 7.37404e-20 0.000279047 -1.01203e-19 -1.43381e-05 1.05995e-19 -0.000906036 -0.000488668 -1.47109e-19 0.000206893 -5.69048e-20 -1.24069e-05 3.78269e-19 -0.000193599 -1.16655e-19 0.000117615 -3.28287e-19 -0.000307828 -2.16367e-19 
1687.35 0 2.49054e-18 -0.0186605 4.92693e-20 -0.000938181 -0.0134383 -2.05557e-18 0.000146958 2.9456e-19 -0.000364867 6.22238e-20 -3.38196e-05 1.15066e-19 -4.86223e-21 -0.000230489 7.7189e-20 0.000276154 -9.46685e-20 -2.8844e-05 1.17779e-19 -0.0009222 -0.000464375 -1.18394e-19 0.000235713 -4.29535e-20 -2.49616e-08 3.88446e-19 -0.000160022 -1.01423e-19 9.95534e-05 -3.29583e-19 -0.000325612 -2.10328e-19 
1687.7 0 2.4264e-18 -0.0181477 7.03374e-20 -0.000912106 -0.0137432 -2.08769e-18 0.000132247 3.07066e-19 -0.000321637 4.54401e-20 -1.19801e-05 1.3726e-19 2.64845e-21 -0.000281976 8.38301e-20 0.000269639 -8.3217e-20 -4.21222e-05 1.22724e-19 -0.00094277 -0.000437916 -1.00537e-19 0.000260532 -1.98261e-20 9.14656e-06 3.97706e-19 -0.00012533 -9.55415e-20 8.36114e-05 -3.34603e-19 -0.000343731 -2.02955e-19 
1688.05 0 2.34503e-18 -0.0176322 7.89576e-20 -0.000883441 -0.0140362 -2.13261e-18 0.000117703 3.19673e-19 -0.000278895 3.57539e-20 4.98348e-06 1.5454e-19 6.21586e-21 -0.000328858 8.61184e-20 0.000256877 -7.44082e-20 -5.39597e-05 1.39019e-19 -0.000967543 -0.000411066 -8.99767e-20 0.000279356 -1.29987e-20 1.19381e-05 3.96881e-19 -8.6584e-05 -8.55194e-20 6.88703e-05 -3.51373e-19 -0.000359134 -1.87444e-19 
1688.4 0 2.26974e-18 -0.0171126 1.07953e-19 -0.000854404 -0.0143184 -2.17146e-18 0.000103311 3.32378e-19 -0.000233656 1.23278e-20 1.42166e-05 1.66843e-19 1.57122e-20 -0.000373605 9.3399e-20 0.000235037 -7.79044e-20 -6.21972e-05 1.60297e-19 -0.000994834 -0.00038588 -6.361e-20 0.00029335 -1.21526e-20 1.074e-05 3.87282e-19 -4.45718e-05 -8.09699e-20 5.51829e-05 -3.60258e-19 -0.000370932 -1.84261e-19 
1688.75 0 2.20002e-18 -0.0165875 1.26093e-19 -0.000828664 -0.014594 -2.20088e-18 8.78569e-05 3.33822e-19 -0.000186203 -1.50737e-20 1.18695e-05 1.84445e-19 2.60286e-20 -0.000420061 1.06579e-19 0.000207038 -9.20816e-20 -6.45222e-05 1.82566e-19 -0.00101886 -0.000362626 -4.53028e-20 0.000304254 -1.60665e-20 8.45939e-06 3.68626e-19 -1.1465e-06 -8.02115e-20 4.1815e-05 -3.67258e-19 -0.000380491 -1.84496e-19 
1689.1 0 2.13255e-18 -0.016056 1.44106e-19 -0.00080632 -0.0148657 -2.22714e-18 6.86136e-05 3.37992e-19 -0.000141733 -2.74581e-20 -1.61431e-07 2.05077e-19 2.87646e-20 -0.00047029 1.13444e-19 0.00017957 -1.01494e-19 -6.57654e-05 1.89349e-19 -0.00103705 -0.000340078 -1.705e-20 0.000312123 -9.2174e-21 6.27407e-06 3.65549e-19 4.296e-05 -8.56735e-20 2.73944e-05 -3.59943e-19 -0.000385306 -1.69242e-19 
1689.45 0 2.06184e-18 -0.0155185 1.66403e-19 -0.000785277 -0.0151346 -2.25005e-18 4.31832e-05 3.46351e-19 -0.000103202 -2.89707e-20 -1.92532e-05 2.10004e-19 3.92574e-20 -0.000524495 1.1557e-19 0.000157287 -1.23339e-19 -7.2156e-05 1.88191e-19 -0.00105106 -0.000318038 1.0219e-20 0.00031819 -1.18969e-20 4.09204e-06 3.57051e-19 8.58162e-05 -7.33129e-20 1.27188e-05 -3.48438e-19 -0.000385175 -1.65899e-19 
1689.8 0 1.99651e-18 -0.0149767 1.75695e-19 -0.000764571 -0.015398 -2.26908e-18 1.39595e-05 3.57748e-19 -6.81904e-05 -3.02928e-20 -4.48251e-05 2.21146e-19 6.63086e-20 -0.000579403 1.20521e-19 0.000143886 -1.43281e-19 -8.33722e-05 1.82305e-19 -0.00106201 -0.00029609 3.22846e-20 0.000326105 -3.4532e-21 2.0433e-07 3.36755e-19 0.000127611 -7.13794e-20 -1.23257e-06 -3.31594e-19 -0.000384066 -1.65708e-19 
1690.15 0 1.93843e-18 -0.0144314 1.81157e-19 -0.00074336 -0.0156521 -2.29017e-18 -1.23576e-05 3.7457e-19 -3.65666e-05 -3.86699e-20 -7.578e-05 2.17845e-19 8.64474e-20 -0.00062936 1.26064e-19 0.00013774 -1.72291e-19 -9.6859e-05 1.76864e-19 -0.00107176 -0.000272545 3.56606e-20 0.000337275 4.68502e-21 -5.14506e-06 3.40715e-19 0.00016841 -6.74552e-20 -1.54041e-05 -3.1551e-19 -0.000383816 -1.56428e-19 
1690.5 0 1.88333e-18 -0.0138819 1.79971e-19 -0.00072118 -0.015897 -2.31849e-18 -3.10365e-05 3.76868e-19 -9.8302e-06 -4.32417e-20 -0.000109393 2.08126e-19 8.95342e-20 -0.000672511 1.33027e-19 0.000134975 -1.92705e-19 -0.000110868 1.77111e-19 -0.00107967 -0.000247628 3.65098e-20 0.000350146 1.51848e-20 -7.75331e-06 3.44951e-19 0.000205772 -4.7874e-20 -2.97591e-05 -3.07476e-19 -0.000384966 -1.47981e-19 
1690.85 0 1.82964e-18 -0.0133292 1.7925e-19 -0.000698795 -0.0161354 -2.33918e-18 -4.22951e-05 3.88926e-19 1.36432e-05 -5.28414e-20 -0.000142635 1.92173e-19 9.75897e-20 -0.000710663 1.47979e-19 0.000135043 -2.0095e-19 -0.000120576 1.82581e-19 -0.00108312 -0.000224033 3.93573e-20 0.000364673 2.22271e-20 -5.76569e-06 3.389e-19 0.000239516 -4.25221e-20 -4.29452e-05 -2.96241e-19 -0.000387954 -1.34925e-19 
1691.2 0 1.75457e-18 -0.012775 1.79962e-19 -0.00067613 -0.0163659 -2.34977e-18 -4.86157e-05 3.95196e-19 3.96268e-05 -6.7403e-20 -0.000171893 1.88575e-19 8.84576e-20 -0.000744211 1.61199e-19 0.000137761 -2.0791e-19 -0.000121482 1.8447e-19 -0.00108371 -0.000202676 5.06159e-20 0.000381449 2.1694e-20 -1.14414e-06 3.26528e-19 0.000272388 -3.50314e-20 -5.5922e-05 -2.79307e-19 -0.000391487 -1.32018e-19 
1691.55 0 1.68041e-18 -0.0122194 1.76298e-19 -0.000652727 -0.0165841 -2.36378e-18 -5.28346e-05 4.15845e-19 7.07557e-05 -7.86967e-20 -0.00019504 1.88887e-19 7.8174e-20 -0.000770309 1.6932e-19 0.000140944 -2.0831e-19 -0.00011451 1.94975e-19 -0.00108501 -0.000181166 5.24737e-20 0.000399762 2.59119e-20 4.28309e-06 3.15757e-19 0.000306431 -3.62287e-20 -6.99096e-05 -2.74462e-19 -0.000394747 -1.36221e-19 
1691.9 0 1.59434e-18 -0.0116605 1.76352e-19 -0.000629785 -0.0167899 -2.38626e-18 -5.61383e-05 4.20331e-19 0.000101439 -9.75726e-20 -0.000212675 1.84492e-19 7.59584e-20 -0.000787509 1.67397e-19 0.000143992 -2.1702e-19 -0.000104717 1.98064e-19 -0.00108674 -0.000157724 6.54372e-20 0.000416338 2.6941e-20 1.03532e-05 3.03267e-19 0.000340486 -2.26871e-20 -8.35849e-05 -2.72028e-19 -0.00039828 -1.39333e-19 
1692.25 0 1.51086e-18 -0.011098 1.74924e-19 -0.000609716 -0.0169865 -2.41337e-18 -5.86049e-05 4.26489e-19 0.000126641 -1.10131e-19 -0.00022373 1.81687e-19 8.93849e-20 -0.000796439 1.63248e-19 0.000145822 -2.22096e-19 -9.67944e-05 2.04543e-19 -0.00108376 -0.000133679 7.69772e-20 0.000428566 3.32401e-20 1.9307e-05 3.0001e-19 0.000372833 -2.08432e-20 -9.58631e-05 -2.80747e-19 -0.000402501 -1.36153e-19 
1692.6 0 1.43362e-18 -0.0105351 1.83177e-19 -0.000592252 -0.017172 -2.43173e-18 -6.11162e-05 4.24649e-19 0.000146323 -1.05923e-19 -0.000227646 1.82953e-19 1.00575e-19 -0.000797986 1.6922e-19 0.000144029 -2.26212e-19 -9.24088e-05 2.14135e-19 -0.00107389 -0.000111095 9.12019e-20 0.000438518 4.57698e-20 3.21101e-05 2.90689e-19 0.00040547 -5.93526e-21 -0.000106539 -3.03276e-19 -0.000407559 -1.39165e-19 
1692.95 0 1.35599e-18 -0.00997419 1.84599e-19 -0.000575047 -0.0173411 -2.46018e-18 -6.51422e-05 4.23809e-19 0.000162618 -1.06847e-19 -0.000227549 1.89834e-19 1.15422e-19 -0.00079611 1.71342e-19 0.000137 -2.33263e-19 -9.1832e-05 2.28614e-19 -0.00106141 -9.07235e-05 9.27128e-20 0.000448454 4.43732e-20 4.73984e-05 2.87052e-19 0.000440898 -2.04689e-21 -0.000115495 -3.20052e-19 -0.000412583 -1.39339e-19 
1693.3 0 1.26734e-18 -0.00941431 1.81979e-19 -0.000558011 -0.0174924 -2.48123e-18 -7.07844e-05 4.18663e-19 0.000175157 -1.07287e-19 -0.000228083 1.97162e-19 1.32816e-19 -0.000796343 1.8304e-19 0.000126725 -2.24832e-19 -9.30526e-05 2.33624e-19 -0.00104881 -7.21989e-05 1.08744e-19 0.000458156 5.73213e-20 6.3198e-05 2.68469e-19 0.000478444 7.91329e-21 -0.000122938 -3.16834e-19 -0.000417315 -1.4142e-19 
1693.65 0 1.19053e-18 -0.0088552 1.83126e-19 -0.000541647 -0.0176286 -2.49851e-18 -8.09279e-05 4.05306e-19 0.000181559 -1.06639e-19 -0.000229 2.06698e-19 1.5817e-19 -0.000800803 1.77547e-19 0.000118042 -2.17264e-19 -9.09729e-05 2.22417e-19 -0.00103312 -5.52804e-05 1.12672e-19 0.000466001 6.53508e-20 7.84008e-05 2.53277e-19 0.00051657 2.55517e-20 -0.000130088 -3.25925e-19 -0.000421515 -1.41937e-19 
1694 0 1.11112e-18 -0.00829851 1.89926e-19 -0.000525782 -0.0177514 -2.50971e-18 -9.99915e-05 3.95258e-19 0.000182325 -9.65624e-20 -0.000228167 2.16122e-19 1.64865e-19 -0.000810192 1.71175e-19 0.00011367 -2.08309e-19 -8.31775e-05 2.10679e-19 -0.00101228 -4.11625e-05 1.33909e-19 0.000473164 5.67062e-20 9.36806e-05 2.4844e-19 0.000554556 4.17822e-20 -0.00013864 -3.22515e-19 -0.000425739 -1.44288e-19 
1694.35 0 1.03908e-18 -0.00774358 1.97267e-19 -0.000510467 -0.0178604 -2.52724e-18 -0.000126596 3.75582e-19 0.000177856 -9.66105e-20 -0.000228322 2.18706e-19 1.65111e-19 -0.000824467 1.63736e-19 0.000113743 -1.90356e-19 -7.32051e-05 1.91316e-19 -0.000989491 -3.04092e-05 1.40685e-19 0.000482388 6.31887e-20 0.000107159 2.40001e-19 0.000592424 5.69883e-20 -0.000148764 -3.40797e-19 -0.00043018 -1.42715e-19 
1694.7 0 9.66396e-19 -0.00718887 2.00581e-19 -0.000495914 -0.017956 -2.54046e-18 -0.000156505 3.67598e-19 0.000168968 -9.10928e-20 -0.000231949 2.18459e-19 1.71749e-19 -0.00084349 1.6249e-19 0.000116541 -1.82978e-19 -6.51804e-05 1.89762e-19 -0.000970049 -2.08213e-05 1.46921e-19 0.000494066 6.71385e-20 0.000116178 2.2991e-19 0.00063021 7.70262e-20 -0.000158433 -3.60728e-19 -0.000434017 -1.34498e-19 
1695.05 0 8.902e-19 -0.00663573 1.92251e-19 -0.000482242 -0.0180375 -2.53676e-18 -0.000188933 3.57796e-19 0.000159596 -9.702e-20 -0.000238714 2.19016e-19 1.82359e-19 -0.00086646 1.70807e-19 0.000119257 -1.681e-19 -6.01338e-05 1.81521e-19 -0.000954214 -1.11898e-05 1.55166e-19 0.0005067 8.04102e-20 0.000122338 2.27256e-19 0.000666693 9.59281e-20 -0.000165625 -3.76582e-19 -0.000437415 -1.45066e-19 
1695.4 0 8.25745e-19 -0.0060847 1.87944e-19 -0.000468047 -0.0181055 -2.54057e-18 -0.00022264 3.4307e-19 0.000152237 -1.03887e-19 -0.000249613 2.22778e-19 2.02763e-19 -0.00089401 1.75059e-19 0.000120171 -1.5425e-19 -5.71115e-05 1.80428e-19 -0.000938644 -1.80696e-06 1.61868e-19 0.000520924 8.64282e-20 0.000127715 2.17506e-19 0.000701768 1.22355e-19 -0.00017005 -3.88352e-19 -0.000441173 -1.53765e-19 
1695.75 0 7.54141e-19 -0.00553564 1.82222e-19 -0.000453007 -0.0181631 -2.54695e-18 -0.000253797 3.22125e-19 0.000144747 -1.05535e-19 -0.000264113 2.26981e-19 2.28009e-19 -0.000924838 1.67789e-19 0.000119714 -1.25456e-19 -5.59476e-05 1.79228e-19 -0.000922069 8.96422e-06 1.62702e-19 0.000537537 9.44165e-20 0.00013279 2.13681e-19 0.000735224 1.40436e-19 -0.000174573 -4.01017e-19 -0.00044508 -1.42976e-19 
1696.1 0 6.87801e-19 -0.0049885 1.80376e-19 -0.000437225 -0.018209 -2.54982e-18 -0.000278597 2.94427e-19 0.000134814 -1.07149e-19 -0.000278084 2.32028e-19 2.4318e-19 -0.000954418 1.78684e-19 0.000119351 -1.00224e-19 -6.06224e-05 1.72365e-19 -0.000904287 2.11583e-05 1.65364e-19 0.000553585 1.06082e-19 0.000137929 2.05477e-19 0.000765476 1.53462e-19 -0.00018227 -4.05007e-19 -0.000448663 -1.28052e-19 
1696.45 0 6.13121e-19 -0.0044429 1.76685e-19 -0.000420267 -0.0182403 -2.54503e-18 -0.000297466 2.76591e-19 0.00012184 -9.93746e-20 -0.000289587 2.45829e-19 2.51784e-19 -0.000981185 1.88679e-19 0.00012253 -7.56202e-20 -7.45645e-05 1.7313e-19 -0.00088272 3.26119e-05 1.76571e-19 0.000565497 1.09568e-19 0.000142941 2.02089e-19 0.000791073 1.50767e-19 -0.000193629 -4.15266e-19 -0.000452757 -1.20056e-19 
1696.8 0 5.32779e-19 -0.00389855 1.85707e-19 -0.000401715 -0.0182589 -2.52962e-18 -0.000314126 2.45165e-19 0.000105856 -9.01425e-20 -0.000303388 2.4308e-19 2.55971e-19 -0.00100746 1.84229e-19 0.000131073 -5.51064e-20 -9.66117e-05 1.63062e-19 -0.000855644 4.11194e-05 1.80209e-19 0.00057347 9.3003e-20 0.000147396 1.96737e-19 0.000811981 1.38614e-19 -0.000209336 -4.25726e-19 -0.000456773 -1.09535e-19 
1697.15 0 4.53621e-19 -0.00335659 1.95123e-19 -0.000382089 -0.0182689 -2.50931e-18 -0.000327949 2.26998e-19 8.72813e-05 -8.09367e-20 -0.000322929 2.36312e-19 2.62145e-19 -0.00103801 1.73325e-19 0.00014316 -3.04806e-20 -0.000123148 1.53911e-19 -0.000825022 4.63567e-05 1.95372e-19 0.00058181 8.43089e-20 0.000151806 1.90676e-19 0.00082866 1.2636e-19 -0.000229124 -4.30007e-19 -0.000460176 -1.01246e-19 
1697.5 0 3.82311e-19 -0.00281816 1.86249e-19 -0.000361717 -0.0182691 -2.48199e-18 -0.000337863 1.96539e-19 6.59929e-05 -5.9753e-20 -0.000345546 2.23191e-19 2.55587e-19 -0.00107713 1.5333e-19 0.000158184 -1.90155e-20 -0.000148627 1.53927e-19 -0.000794286 5.05178e-05 2.21257e-19 0.000592939 8.00413e-20 0.000158234 1.90536e-19 0.000844576 1.24081e-19 -0.000251734 -4.28099e-19 -0.00046342 -8.51101e-20 
1697.85 0 3.01704e-19 -0.00228311 1.87515e-19 -0.000340035 -0.0182571 -2.45619e-18 -0.00034832 1.70101e-19 4.32131e-05 -4.74028e-20 -0.000366889 2.16556e-19 2.57261e-19 -0.00112463 1.43965e-19 0.00017456 -4.72029e-21 -0.000170268 1.49209e-19 -0.000765847 5.24779e-05 2.29627e-19 0.000605065 7.11572e-20 0.000168265 1.94156e-19 0.000863786 1.07554e-19 -0.000277607 -4.20081e-19 -0.000464677 -8.2296e-20 
1698.2 0 2.20802e-19 -0.00175241 1.90796e-19 -0.000316867 -0.0182336 -2.42751e-18 -0.000361249 1.40684e-19 1.90739e-05 -5.03026e-20 -0.000384128 2.14951e-19 2.64484e-19 -0.00117522 1.33596e-19 0.000188841 3.45699e-20 -0.000190096 1.33366e-19 -0.000739291 4.90519e-05 2.42618e-19 0.00061648 5.83682e-20 0.000181765 1.8925e-19 0.000886323 9.58334e-20 -0.000305864 -3.96287e-19 -0.000462391 -7.429e-20 
1698.55 0 1.34402e-19 -0.00122712 1.82887e-19 -0.000291404 -0.0181997 -2.40086e-18 -0.000374571 1.35228e-19 -7.61461e-06 -5.73059e-20 -0.000394679 2.08522e-19 2.50564e-19 -0.00122374 1.36288e-19 0.000202061 7.01358e-20 -0.000206729 1.25555e-19 -0.000715621 4.15333e-05 2.42042e-19 0.000625654 4.30308e-20 0.000197373 1.94014e-19 0.000911508 8.87987e-20 -0.000332703 -3.74616e-19 -0.000458694 -8.09772e-20 
1698.9 0 4.69709e-20 -0.000706433 1.88019e-19 -0.00026296 -0.0181563 -2.37007e-18 -0.000389024 1.36467e-19 -3.41059e-05 -6.27056e-20 -0.000396926 2.00924e-19 2.3733e-19 -0.0012699 1.40469e-19 0.000218439 1.00503e-19 -0.000216171 1.24286e-19 -0.000696219 3.28442e-05 2.49112e-19 0.000633958 4.84548e-20 0.00021473 1.91892e-19 0.000939147 9.11944e-20 -0.000354941 -3.58271e-19 -0.000454331 -8.27995e-20 
1699.25 0 -1.0865e-20 -0.000189576 1.97355e-19 -0.000231706 -0.0181038 -2.36163e-18 -0.000406684 1.29343e-19 -5.65711e-05 -5.91423e-20 -0.000394601 2.05479e-19 2.15297e-19 -0.00131535 1.45372e-19 0.000237238 1.31776e-19 -0.000218437 1.1949e-19 -0.00067966 2.18844e-05 2.50601e-19 0.000643934 5.80425e-20 0.000234476 1.7711e-19 0.000969119 8.19934e-20 -0.00037199 -3.51025e-19 -0.000448346 -8.9498e-20 
1699.6 0 -6.53561e-20 0.000323187 1.98695e-19 -0.000198795 -0.0180429 -2.35703e-18 -0.000424879 1.10981e-19 -7.2149e-05 -5.61264e-20 -0.000392468 2.04251e-19 2.04874e-19 -0.00136142 1.50088e-19 0.00025499 1.68018e-19 -0.000215605 1.12986e-19 -0.000664662 8.40496e-06 2.59951e-19 0.000655221 5.7674e-20 0.000255808 1.77943e-19 0.00100017 7.48083e-20 -0.000385095 -3.48257e-19 -0.000440599 -8.77526e-20 
1699.95 0 -1.23868e-19 0.000830118 1.93695e-19 -0.000165723 -0.0179736 -2.34902e-18 -0.000442671 1.09356e-19 -8.26207e-05 -5.67935e-20 -0.000391152 2.1066e-19 2.00148e-19 -0.00140771 1.46946e-19 0.000267761 2.00641e-19 -0.000207534 1.01001e-19 -0.000649697 -4.39799e-06 2.56711e-19 0.00066602 6.28378e-20 0.00027551 1.79261e-19 0.00103092 6.70332e-20 -0.000395455 -3.4345e-19 -0.000432044 -7.94293e-20 
1700.3 0 -1.86707e-19 0.00133081 1.96177e-19 -0.00013266 -0.0178953 -2.32812e-18 -0.000462314 1.04142e-19 -9.27534e-05 -6.1194e-20 -0.000388169 2.04927e-19 1.96141e-19 -0.00145463 1.51781e-19 0.000272259 2.25065e-19 -0.00019682 9.90168e-20 -0.000634545 -1.63208e-05 2.61974e-19 0.000673648 7.10339e-20 0.000292504 1.82742e-19 0.00106067 7.75343e-20 -0.000403511 -3.37514e-19 -0.000424405 -5.89183e-20 
1700.65 0 -2.39997e-19 0.00182488 1.98668e-19 -9.86322e-05 -0.0178075 -2.30373e-18 -0.00048155 8.5221e-20 -0.000104282 -7.11402e-20 -0.000385294 1.97064e-19 1.94023e-19 -0.00150167 1.43301e-19 0.000268437 2.47295e-19 -0.000190186 1.06586e-19 -0.000619755 -2.94498e-05 2.62029e-19 0.000677038 5.92969e-20 0.000310069 1.63334e-19 0.00108769 9.02772e-20 -0.000409305 -3.21253e-19 -0.000417928 -4.74018e-20 
1701 0 -2.97561e-19 0.00230937 1.98309e-19 -6.20507e-05 -0.0177061 -2.26905e-18 -0.000497232 6.71896e-20 -0.000118777 -9.69981e-20 -0.000387074 1.97254e-19 1.88828e-19 -0.00154691 1.39786e-19 0.000259171 2.63677e-19 -0.000191048 1.02045e-19 -0.000606767 -4.42939e-05 2.77766e-19 0.000676749 6.61253e-20 0.000329408 1.32687e-19 0.00111237 9.45974e-20 -0.000414318 -3.12616e-19 -0.000410282 -4.74111e-20 
1701.35 0 -3.62752e-19 0.00278421 1.88135e-19 -2.37766e-05 -0.0175866 -2.26108e-18 -0.000511197 5.18162e-20 -0.000136814 -1.17276e-19 -0.00039432 2.08234e-19 1.83359e-19 -0.00158909 1.37737e-19 0.000244887 2.81844e-19 -0.000197306 9.61586e-20 -0.000596911 -6.06558e-05 2.78671e-19 0.0006737 6.63193e-20 0.000348222 1.18281e-19 0.00113602 1.03808e-19 -0.000420141 -3.04932e-19 -0.000399266 -2.77695e-20 
1701.7 0 -4.36628e-19 0.00325203 1.73287e-19 1.43743e-05 -0.0174536 -2.24457e-18 -0.000524691 2.99632e-20 -0.000156267 -1.37667e-19 -0.000403812 2.20363e-19 1.84422e-19 -0.00162709 1.42771e-19 0.000227627 3.00958e-19 -0.000205865 9.83572e-20 -0.000589342 -7.90063e-05 2.8442e-19 0.00066952 6.12324e-20 0.000366285 9.06911e-20 0.00116047 1.12695e-19 -0.000429115 -2.95271e-19 -0.000384734 -4.49904e-21 
1702.05 0 -5.05866e-19 0.00371156 1.63083e-19 5.11878e-05 -0.0173127 -2.20784e-18 -0.000537248 9.78346e-21 -0.000175074 -1.59494e-19 -0.000413526 2.1999e-19 1.86257e-19 -0.00166139 1.45773e-19 0.000213921 3.17458e-19 -0.00021801 1.15099e-19 -0.000585811 -9.80815e-05 2.79207e-19 0.000665636 7.33535e-20 0.00038491 7.89466e-20 0.00118726 1.21569e-19 -0.000441146 -2.96653e-19 -0.000367266 9.33103e-21 
1702.4 0 -5.65825e-19 0.00416096 1.55197e-19 8.57987e-05 -0.0171636 -2.17172e-18 -0.000550437 -1.68545e-20 -0.000193667 -1.69977e-19 -0.000420242 2.21104e-19 1.77715e-19 -0.00169446 1.57476e-19 0.000209186 3.08519e-19 -0.000235768 1.3394e-19 -0.000587415 -0.000115525 2.68905e-19 0.000661543 7.42519e-20 0.000403235 6.41919e-20 0.00121327 1.41025e-19 -0.000452309 -3.07624e-19 -0.000348623 2.79743e-20 
1702.75 0 -6.22705e-19 0.0046014 1.48196e-19 0.00011888 -0.0170073 -2.13255e-18 -0.000565343 -3.86449e-20 -0.000213149 -1.56878e-19 -0.000420599 2.11855e-19 1.83705e-19 -0.00172697 1.5408e-19 0.000212733 2.99265e-19 -0.000258165 1.42185e-19 -0.000590595 -0.000130565 2.56861e-19 0.000655049 5.80202e-20 0.000422767 4.62078e-20 0.00123692 1.68838e-19 -0.000460929 -3.13091e-19 -0.000331233 5.33686e-20 
1703.1 0 -6.84269e-19 0.00503393 1.42792e-19 0.000151167 -0.0168483 -2.09598e-18 -0.000580264 -4.80473e-20 -0.000233928 -1.56553e-19 -0.000416374 1.9872e-19 1.94431e-19 -0.00175708 1.61358e-19 0.0002205 2.8166e-19 -0.000282272 1.48741e-19 -0.000591848 -0.000143175 2.5575e-19 0.000645064 3.85125e-20 0.000445362 2.37025e-20 0.00125793 1.82304e-19 -0.000466403 -3.11348e-19 -0.000316952 6.10377e-20 
1703.45 0 -7.32634e-19 0.00545884 1.43941e-19 0.000181416 -0.0166885 -2.05313e-18 -0.000593475 -4.93883e-20 -0.000257183 -1.6531e-19 -0.000409574 1.7797e-19 2.022e-19 -0.00178318 1.59169e-19 0.00022912 2.51401e-19 -0.000304729 1.43278e-19 -0.000587391 -0.000154157 2.60603e-19 0.000631841 3.80977e-20 0.000468114 4.70006e-21 0.00127515 1.87358e-19 -0.000467798 -2.9822e-19 -0.000303946 5.89224e-20 
1703.8 0 -7.87337e-19 0.00587724 1.46339e-19 0.000208017 -0.0165251 -2.01821e-18 -0.000604495 -5.75626e-20 -0.000283053 -1.72948e-19 -0.000400859 1.44249e-19 2.17307e-19 -0.00180502 1.50962e-19 0.000233901 2.33166e-19 -0.000323757 1.39795e-19 -0.000574673 -0.000165446 2.64888e-19 0.000617152 4.21765e-20 0.000487379 -2.35495e-20 0.00129012 1.82438e-19 -0.000465549 -2.92446e-19 -0.000289843 6.22881e-20 
1704.15 0 -8.50184e-19 0.00628869 1.4737e-19 0.00023188 -0.0163539 -1.97835e-18 -0.000614215 -7.2779e-20 -0.000309666 -1.74308e-19 -0.000389557 1.20673e-19 2.35537e-19 -0.00182062 1.38724e-19 0.000232042 2.15131e-19 -0.000341844 1.3026e-19 -0.000553193 -0.000177936 2.49034e-19 0.000602874 4.62142e-20 0.000503139 -3.97598e-20 0.00130391 1.88302e-19 -0.000459993 -2.83607e-19 -0.000276655 6.79345e-20 
1704.5 0 -9.17113e-19 0.00669169 1.53079e-19 0.0002559 -0.0161725 -1.94494e-18 -0.000621862 -7.80861e-20 -0.000333965 -1.86188e-19 -0.00037313 9.18613e-20 2.50029e-19 -0.00182734 1.29829e-19 0.000227807 2.07686e-19 -0.000360687 1.14705e-19 -0.000525136 -0.000190026 2.38713e-19 0.000588934 6.03628e-20 0.000518353 -6.05721e-20 0.00131634 1.92605e-19 -0.000451063 -2.76256e-19 -0.000266709 6.97991e-20 
1704.85 0 -9.7826e-19 0.00708807 1.64318e-19 0.000280055 -0.0159835 -1.92492e-18 -0.000626772 -8.36821e-20 -0.000354138 -2.03726e-19 -0.000350646 6.89141e-20 2.59297e-19 -0.00182723 1.16572e-19 0.000226488 1.85028e-19 -0.000378001 1.07347e-19 -0.000495036 -0.000198484 2.32438e-19 0.000575865 8.92982e-20 0.000533326 -6.72146e-20 0.00132597 1.8666e-19 -0.000440007 -2.74844e-19 -0.000258095 7.10145e-20 
1705.2 0 -1.02545e-18 0.00748078 1.7572e-19 0.000301765 -0.0157924 -1.91778e-18 -0.000630434 -8.11485e-20 -0.000371187 -1.95054e-19 -0.000322404 5.00392e-20 2.61594e-19 -0.00182432 9.52961e-20 0.000227177 1.69247e-19 -0.000390111 1.01748e-19 -0.000465876 -0.000204959 2.16658e-19 0.000564935 9.92767e-20 0.000545918 -6.81225e-20 0.00133166 1.87799e-19 -0.000426987 -2.80723e-19 -0.000247015 5.63746e-20 
1705.55 0 -1.07103e-18 0.00786994 1.81729e-19 0.000320353 -0.0155995 -1.91433e-18 -0.000632753 -8.17544e-20 -0.000382008 -1.82984e-19 -0.000289999 3.07911e-20 2.59932e-19 -0.00182059 7.14576e-20 0.000224929 1.50436e-19 -0.000395147 9.08497e-20 -0.00043909 -0.000212874 2.1959e-19 0.000557337 9.59613e-20 0.000554891 -6.99413e-20 0.00133282 1.87472e-19 -0.000412389 -2.86774e-19 -0.000233332 5.19624e-20 
1705.9 0 -1.13353e-18 0.00825361 1.86894e-19 0.000337619 -0.0153986 -1.90701e-18 -0.000634047 -8.11274e-20 -0.000383517 -1.95247e-19 -0.000255429 2.4271e-20 2.6654e-19 -0.00181575 5.72378e-20 0.000219333 1.23236e-19 -0.000394706 8.41238e-20 -0.000416519 -0.000221886 2.16798e-19 0.0005548 1.21425e-19 0.000560628 -8.15482e-20 0.00132973 1.74816e-19 -0.00039919 -2.66158e-19 -0.00021893 5.24013e-20 
1706.25 0 -1.19234e-18 0.00862931 1.95235e-19 0.000355144 -0.0151857 -1.90701e-18 -0.000635953 -7.05774e-20 -0.000376853 -2.17142e-19 -0.000220857 3.68908e-20 2.69757e-19 -0.00180945 3.97312e-20 0.000212607 9.85275e-20 -0.000391638 7.47397e-20 -0.000399874 -0.000230912 2.29132e-19 0.000555204 1.65709e-19 0.000564911 -9.99111e-20 0.00132472 1.66874e-19 -0.000388504 -2.48115e-19 -0.000204227 4.51764e-20 
1706.6 0 -1.25282e-18 0.00899577 1.94039e-19 0.000372886 -0.0149603 -1.89788e-18 -0.000640425 -6.44358e-20 -0.00036207 -2.37383e-19 -0.000188598 3.5877e-20 2.75529e-19 -0.00180452 9.85927e-21 0.000203288 9.15051e-20 -0.000387103 8.7484e-20 -0.00038921 -0.000238913 2.31201e-19 0.000556359 1.84573e-19 0.000569374 -1.17034e-19 0.00132111 1.66493e-19 -0.000378279 -2.3231e-19 -0.000189262 3.87637e-20 
1706.95 0 -1.30381e-18 0.00935299 1.88967e-19 0.000390333 -0.0147245 -1.88362e-18 -0.000648538 -4.99261e-20 -0.000340467 -2.53247e-19 -0.000159005 4.29157e-20 2.73879e-19 -0.00180415 -1.41723e-20 0.00018878 8.91417e-20 -0.000380547 9.80046e-20 -0.000384284 -0.000245552 2.23791e-19 0.00055902 2.02214e-19 0.000574468 -1.20418e-19 0.00131944 1.64149e-19 -0.000367674 -2.25464e-19 -0.000174723 3.63337e-20 
1707.3 0 -1.35766e-18 0.0097013 1.97058e-19 0.000408586 -0.0144789 -1.86191e-18 -0.000660568 -3.73001e-20 -0.0003158 -2.70074e-19 -0.000128647 4.37583e-20 2.79719e-19 -0.00180495 -4.01444e-20 0.000168478 8.14654e-20 -0.000371328 1.04054e-19 -0.000385018 -0.000250063 2.16062e-19 0.000563541 2.30562e-19 0.000580844 -1.36857e-19 0.00131722 1.49837e-19 -0.000357791 -2.04093e-19 -0.000160683 3.72443e-20 
1707.65 0 -1.40475e-18 0.0100415 1.94207e-19 0.000429662 -0.014224 -1.86144e-18 -0.000675329 -2.5198e-20 -0.000290373 -2.8432e-19 -9.66277e-05 4.53706e-20 2.92496e-19 -0.00180207 -6.05302e-20 0.000142756 7.44976e-20 -0.00035954 1.00036e-19 -0.000389278 -0.000252081 2.17034e-19 0.000569435 2.56853e-19 0.000588609 -1.47193e-19 0.00131196 1.41228e-19 -0.00034836 -1.9032e-19 -0.000145952 3.23259e-20 
1708 0 -1.44351e-18 0.010374 1.87261e-19 0.000452826 -0.0139604 -1.86745e-18 -0.000689803 -1.06201e-20 -0.000263641 -2.72114e-19 -6.61536e-05 5.22412e-20 2.91332e-19 -0.00179566 -7.27542e-20 0.000110555 7.28762e-20 -0.000346442 1.01549e-19 -0.000392874 -0.000252901 2.22079e-19 0.000576197 2.75298e-19 0.000594266 -1.57904e-19 0.0013032 1.3431e-19 -0.000336755 -1.68058e-19 -0.000129775 3.0943e-20 
1708.35 0 -1.48215e-18 0.0106984 1.904e-19 0.000476076 -0.0136854 -1.86544e-18 -0.000703774 -4.61235e-21 -0.00023397 -2.66155e-19 -3.90605e-05 6.08105e-20 2.95036e-19 -0.00178603 -8.11578e-20 7.04002e-05 6.62871e-20 -0.000332127 1.04478e-19 -0.000393721 -0.000252178 2.05046e-19 0.000583456 2.89009e-19 0.000595463 -1.7134e-19 0.00129302 1.21424e-19 -0.000322278 -1.52574e-19 -0.000112605 4.54573e-20 
1708.7 0 -1.50793e-18 0.0110143 1.74107e-19 0.000499664 -0.0133946 -1.85015e-18 -0.000718222 -2.13821e-21 -0.000197235 -2.37924e-19 -1.2901e-05 5.31492e-20 2.81835e-19 -0.00177448 -7.93813e-20 2.31404e-05 4.07505e-20 -0.000316016 1.05655e-19 -0.000392232 -0.000247618 2.04477e-19 0.000591465 3.17349e-19 0.000592856 -1.84683e-19 0.0012846 1.25882e-19 -0.00030642 -1.2376e-19 -9.40576e-05 5.3257e-20 
1709.05 0 -1.54637e-18 0.0113206 1.49006e-19 0.000523067 -0.0130916 -1.82636e-18 -0.000731791 8.45821e-21 -0.000150434 -2.08967e-19 1.48404e-05 4.55777e-20 2.76731e-19 -0.00176396 -6.46173e-20 -2.92474e-05 1.94704e-20 -0.0002986 1.09292e-19 -0.000390373 -0.000239381 2.04598e-19 0.000601768 3.16096e-19 0.000588146 -1.95019e-19 0.00127906 1.18118e-19 -0.000289587 -1.0047e-19 -7.38081e-05 4.99876e-20 
1709.4 0 -1.58544e-18 0.0116161 1.36401e-19 0.000546273 -0.0127844 -1.79199e-18 -0.000739772 1.29499e-20 -9.84553e-05 -1.8381e-19 4.349e-05 3.98916e-20 2.85166e-19 -0.00175524 -6.15409e-20 -8.09293e-05 3.91695e-21 -0.000282064 1.03595e-19 -0.000389215 -0.000229528 2.14666e-19 0.000614096 3.02318e-19 0.00058176 -2.05896e-19 0.00127311 1.08256e-19 -0.000271657 -8.5903e-20 -5.23368e-05 6.32041e-20 
1709.75 0 -1.62299e-18 0.0119016 1.29631e-19 0.000569905 -0.0124784 -1.7561e-18 -0.000738229 8.66425e-21 -4.83888e-05 -1.66854e-19 7.2073e-05 3.31704e-20 3.0243e-19 -0.00174876 -4.32475e-20 -0.000126196 2.587e-21 -0.000268037 1.11239e-19 -0.000386852 -0.000218651 2.19743e-19 0.000625421 3.07428e-19 0.000574166 -2.08481e-19 0.00126448 9.02839e-20 -0.000252878 -7.45738e-20 -2.92466e-05 7.29253e-20 
1710.1 0 -1.66427e-18 0.0121788 1.25859e-19 0.000593859 -0.012174 -1.70134e-18 -0.000729983 -2.0087e-20 -2.52157e-06 -1.47892e-19 9.80163e-05 2.36033e-20 3.23804e-19 -0.00174292 -2.90058e-20 -0.000165597 7.98561e-21 -0.000255374 1.0689e-19 -0.000380844 -0.000206092 2.26458e-19 0.000633691 3.1139e-19 0.000565966 -2.18183e-19 0.00125438 6.24972e-20 -0.000233242 -7.11312e-20 -5.55887e-06 9.77827e-20 
1710.45 0 -1.69897e-18 0.0124477 1.17969e-19 0.000618683 -0.0118691 -1.64776e-18 -0.000719982 -3.71007e-20 3.82343e-05 -1.35975e-19 0.000117108 1.74542e-20 3.32277e-19 -0.00173687 -2.93144e-20 -0.00020077 3.14617e-21 -0.000242627 9.36314e-20 -0.000370526 -0.000191423 2.40491e-19 0.000638733 3.10116e-19 0.000555889 -2.283e-19 0.00124462 3.94101e-20 -0.000213474 -6.98578e-20 1.674e-05 1.21605e-19 
1710.8 0 -1.72239e-18 0.0127065 9.79837e-20 0.000644576 -0.0115623 -1.60385e-18 -0.000708901 -4.68472e-20 7.05558e-05 -1.32133e-19 0.000126029 7.46193e-21 3.6098e-19 -0.0017334 -2.78958e-20 -0.000233156 2.26409e-21 -0.000231973 8.76198e-20 -0.000356976 -0.000174776 2.41509e-19 0.000640854 3.0921e-19 0.000542963 -2.33946e-19 0.0012363 3.19067e-20 -0.00019562 -6.38457e-20 3.68292e-05 1.40138e-19 
1711.15 0 -1.75765e-18 0.0129546 9.4602e-20 0.000669863 -0.011252 -1.55182e-18 -0.000693634 -4.87259e-20 9.30427e-05 -1.29629e-19 0.000125125 1.66229e-21 3.90757e-19 -0.00173555 -3.44839e-20 -0.00026523 2.28553e-20 -0.000225779 7.40651e-20 -0.000342329 -0.000156564 2.20296e-19 0.000640863 3.08134e-19 0.000527361 -2.38947e-19 0.00122966 3.42693e-20 -0.000181494 -6.11474e-20 5.32164e-05 1.49218e-19 
1711.5 0 -1.79101e-18 0.0131921 8.33497e-20 0.000694213 -0.010935 -1.49376e-18 -0.000672092 -4.80181e-20 0.000109754 -1.35787e-19 0.000119241 5.34929e-21 4.20705e-19 -0.00174056 -3.36315e-20 -0.000300251 2.47201e-20 -0.000221663 5.02516e-20 -0.000326347 -0.000137587 2.28335e-19 0.00063906 3.06512e-19 0.000510385 -2.37874e-19 0.00122336 4.60814e-20 -0.000171791 -5.1889e-20 6.55425e-05 1.7265e-19 
1711.85 0 -1.82879e-18 0.013418 7.53885e-20 0.000720735 -0.0106114 -1.43522e-18 -0.00064799 -5.00363e-20 0.000125819 -1.29206e-19 0.000109992 1.40037e-20 4.32961e-19 -0.00174558 -4.32311e-20 -0.000339892 2.52662e-20 -0.000214232 4.25702e-20 -0.000307048 -0.00011862 2.26538e-19 0.000637105 3.03419e-19 0.000494392 -2.25707e-19 0.00121604 4.85343e-20 -0.000165149 -4.95786e-20 7.52124e-05 2.0294e-19 
1712.2 0 -1.86594e-18 0.0136314 5.89074e-20 0.000749006 -0.0102826 -1.37856e-18 -0.000625194 -5.23133e-20 0.000140215 -1.14199e-19 9.49893e-05 2.25344e-20 4.3458e-19 -0.00175385 -5.10508e-20 -0.000381561 2.37397e-20 -0.000198081 4.00318e-20 -0.000285635 -0.000102057 2.22983e-19 0.000636678 3.00165e-19 0.000479357 -2.20101e-19 0.00120676 5.97033e-20 -0.000158252 -3.43299e-20 8.34566e-05 2.26071e-19 
1712.55 0 -1.90311e-18 0.0138346 5.02642e-20 0.000773862 -0.00995074 -1.33054e-18 -0.000604931 -4.65089e-20 0.000150576 -9.56645e-20 7.58689e-05 3.86604e-20 4.30479e-19 -0.00176807 -4.68114e-20 -0.00042222 2.18795e-20 -0.000172232 2.17543e-20 -0.000263485 -8.92783e-05 2.21921e-19 0.000637968 3.01116e-19 0.000464664 -2.18424e-19 0.00119561 7.13984e-20 -0.000149309 -1.43399e-20 9.1371e-05 2.43201e-19 
1712.9 0 -1.93739e-18 0.0140307 4.37424e-20 0.000791969 -0.00961966 -1.28356e-18 -0.000590523 -4.62509e-20 0.00015871 -8.42405e-20 5.87045e-05 4.25813e-20 4.25649e-19 -0.00178695 -4.61697e-20 -0.000458957 2.25833e-20 -0.000141867 1.02942e-20 -0.000239833 -7.83324e-05 2.2584e-19 0.000640265 2.99775e-19 0.000452297 -2.23498e-19 0.00118311 9.06058e-20 -0.000138678 2.06606e-20 9.94769e-05 2.45714e-19 
1713.25 0 -1.96356e-18 0.0142202 4.04738e-20 0.000803844 -0.00929242 -1.24436e-18 -0.000583151 -3.94157e-20 0.000168538 -6.30545e-20 4.73867e-05 4.13862e-20 4.39357e-19 -0.00180788 -3.64574e-20 -0.000488888 2.26624e-20 -0.000110242 -4.6764e-21 -0.00021518 -6.79762e-05 2.52675e-19 0.000641183 2.95476e-19 0.000445798 -2.20279e-19 0.00117034 1.12956e-19 -0.000127207 3.71425e-20 0.000107814 2.50466e-19 
1713.6 0 -1.9969e-18 0.0144009 3.97553e-20 0.000812003 -0.0089665 -1.2032e-18 -0.000578389 -4.31059e-20 0.000184379 -3.98366e-20 4.13608e-05 3.89628e-20 4.56368e-19 -0.00182585 -1.72894e-20 -0.000509512 1.84743e-20 -7.8759e-05 -1.23922e-20 -0.000190715 -5.79096e-05 2.70188e-19 0.000639147 2.69392e-19 0.000445917 -2.32549e-19 0.0011579 1.29525e-19 -0.000116726 5.49546e-20 0.000116442 2.54516e-19 
1713.95 0 -2.02044e-18 0.0145721 3.12909e-20 0.000820229 -0.0086369 -1.17118e-18 -0.000569919 -4.83286e-20 0.000208017 -2.42561e-20 3.97155e-05 4.49411e-20 4.63406e-19 -0.00183533 -7.43044e-21 -0.000521465 2.70584e-20 -4.94291e-05 -2.77292e-20 -0.000165272 -4.54691e-05 2.79548e-19 0.000636788 2.29419e-19 0.000449801 -2.3905e-19 0.00114526 1.45388e-19 -0.000108294 6.91715e-20 0.000124445 2.77171e-19 
1714.3 0 -2.04502e-18 0.0147361 1.60218e-20 0.000829617 -0.00830197 -1.12629e-18 -0.000556871 -5.62057e-20 0.000236212 -8.22061e-21 4.07878e-05 5.11542e-20 4.7981e-19 -0.00183635 -1.17554e-20 -0.000525123 1.85423e-20 -2.33449e-05 -2.58941e-20 -0.000136795 -2.92645e-05 2.90444e-19 0.000636047 2.0166e-19 0.000451378 -2.51986e-19 0.00113227 1.54111e-19 -0.000103417 9.3188e-20 0.000128416 2.90909e-19 
1714.65 0 -2.06897e-18 0.0148951 -1.57046e-21 0.00083704 -0.00796204 -1.0765e-18 -0.000542992 -7.22955e-20 0.000266039 -7.43401e-21 4.23467e-05 6.9142e-20 4.8285e-19 -0.0018332 -2.23247e-20 -0.000519852 2.50978e-20 -2.23122e-06 -2.14346e-20 -0.000104193 -1.23821e-05 2.95413e-19 0.000635749 1.65876e-19 0.000446115 -2.72228e-19 0.00111928 1.53779e-19 -0.000103138 1.07602e-19 0.000129199 2.88181e-19 
1715 0 -2.09923e-18 0.0150474 -1.79247e-22 0.000840523 -0.00761911 -1.01938e-18 -0.000531165 -8.2055e-20 0.000295291 -4.37147e-21 4.02782e-05 8.76991e-20 4.91005e-19 -0.00183076 -3.74428e-20 -0.000509173 2.39556e-20 1.51279e-05 -1.19987e-20 -6.8751e-05 3.0342e-06 2.85096e-19 0.000634149 1.46374e-19 0.000435298 -2.95406e-19 0.00110452 1.64742e-19 -0.000106751 1.16233e-19 0.000129422 2.82247e-19 
1715.35 0 -2.11985e-18 0.0151894 -4.33024e-23 0.000842829 -0.00727475 -9.65362e-19 -0.000522447 -8.26754e-20 0.000318965 -4.88551e-21 3.12984e-05 9.91579e-20 4.96044e-19 -0.0018334 -3.95089e-20 -0.000497281 3.22391e-20 2.93441e-05 -1.89467e-20 -3.17617e-05 1.89891e-05 2.74374e-19 0.000629631 1.13332e-19 0.00042187 -3.15923e-19 0.00108683 1.59625e-19 -0.000114274 1.31257e-19 0.000126909 2.86241e-19 
1715.7 0 -2.13201e-18 0.01532 4.86805e-21 0.000846517 -0.00692705 -9.09866e-19 -0.000516681 -8.35018e-20 0.000334229 8.04326e-21 1.78493e-05 9.48454e-20 5.07424e-19 -0.00184352 -3.75229e-20 -0.000484977 4.71393e-20 3.94582e-05 -2.63589e-20 5.71248e-06 3.76675e-05 2.46895e-19 0.000621483 8.23455e-20 0.000407759 -3.43327e-19 0.00106737 1.47307e-19 -0.000123419 1.51329e-19 0.000118207 2.79266e-19 
1716.05 0 -2.14872e-18 0.0154419 7.74403e-21 0.000852067 -0.00657555 -8.47079e-19 -0.000514204 -8.85918e-20 0.000341626 4.18734e-21 3.79042e-06 1.0886e-19 5.06066e-19 -0.00185848 -4.30763e-20 -0.000470494 4.30704e-20 4.66762e-05 -2.64561e-20 4.43778e-05 5.82493e-05 2.27718e-19 0.000610209 5.89182e-20 0.000394494 -3.48171e-19 0.00104796 1.3449e-19 -0.000131871 1.74401e-19 0.000105152 2.78804e-19 
1716.4 0 -2.17924e-18 0.0155574 3.45989e-21 0.000860139 -0.00622547 -7.84204e-19 -0.000513869 -1.04732e-19 0.000341044 -3.56216e-22 -8.97197e-06 1.03123e-19 5.01079e-19 -0.00187529 -5.18353e-20 -0.000455817 4.42688e-20 4.99097e-05 -3.52856e-20 8.63085e-05 7.79012e-05 2.1732e-19 0.000595915 3.59419e-20 0.000383304 -3.43053e-19 0.00102995 1.28717e-19 -0.000141582 1.80777e-19 9.29098e-05 2.68798e-19 
1716.75 0 -2.21712e-18 0.0156634 -9.17221e-22 0.000871237 -0.00587925 -7.23522e-19 -0.000512405 -1.0354e-19 0.000333909 4.40428e-21 -1.8369e-05 1.12375e-19 4.9661e-19 -0.00189005 -5.4808e-20 -0.000443935 2.87131e-20 4.53006e-05 -4.7876e-20 0.000131259 9.63927e-05 2.1039e-19 0.000581285 4.30147e-20 0.000374852 -3.34338e-19 0.00101344 1.30078e-19 -0.000155378 1.67906e-19 8.31203e-05 2.66746e-19 
1717.1 0 -2.23256e-18 0.0157576 -2.30378e-21 0.00088591 -0.0055354 -6.70035e-19 -0.00050884 -9.44949e-20 0.000321931 -4.49534e-21 -2.45925e-05 1.3548e-19 4.99477e-19 -0.00189571 -7.64264e-20 -0.000436526 1.89912e-20 3.24392e-05 -5.36729e-20 0.000174252 0.000114425 2.14926e-19 0.000569971 5.7886e-20 0.000369273 -3.15437e-19 0.000997176 1.24263e-19 -0.000172686 1.5689e-19 7.53532e-05 2.56072e-19 
1717.45 0 -2.25078e-18 0.0158408 4.7227e-21 0.000903928 -0.00519363 -6.10605e-19 -0.000501902 -9.46285e-20 0.000306593 3.16307e-21 -2.97808e-05 1.60605e-19 4.99649e-19 -0.00188854 -1.02033e-19 -0.000435337 9.27581e-21 1.60077e-05 -5.95861e-20 0.000213308 0.000130807 2.02892e-19 0.000562435 7.04401e-20 0.000366293 -3.0902e-19 0.000978426 1.047e-19 -0.000189293 1.33959e-19 6.99748e-05 2.45607e-19 
1717.8 0 -2.27271e-18 0.0159153 2.84074e-21 0.000923076 -0.00485326 -5.58323e-19 -0.00049014 -9.46999e-20 0.000291718 2.44422e-20 -3.38324e-05 1.88632e-19 5.05206e-19 -0.00187389 -1.19568e-19 -0.000440253 -4.37007e-21 1.13439e-06 -8.27702e-20 0.000252523 0.000144703 2.08244e-19 0.000557893 8.06343e-20 0.000366201 -3.03779e-19 0.000956411 1.01879e-19 -0.000202932 1.1457e-19 6.68374e-05 2.27533e-19 
1718.15 0 -2.28876e-18 0.0159803 1.0677e-20 0.000939237 -0.00451189 -5.02242e-19 -0.000476907 -8.59477e-20 0.000283061 2.77665e-20 -3.4713e-05 1.95961e-19 4.86369e-19 -0.00185853 -1.32421e-19 -0.000446446 -1.46293e-20 -1.10916e-05 -9.60424e-20 0.000293836 0.000154886 2.02806e-19 0.000556271 9.08865e-20 0.000369125 -2.89614e-19 0.000931988 1.04047e-19 -0.000214741 9.40617e-20 6.53246e-05 2.1735e-19 
1718.5 0 -2.29585e-18 0.0160353 1.02037e-20 0.000951652 -0.00416892 -4.47553e-19 -0.000465598 -8.20551e-20 0.000285463 2.13172e-20 -2.87662e-05 1.92213e-19 4.66474e-19 -0.00184154 -1.50666e-19 -0.000448913 -2.19629e-20 -2.22208e-05 -1.16023e-19 0.000336334 0.000160018 2.08382e-19 0.000557139 1.08445e-19 0.000375115 -2.83445e-19 0.000905876 9.26022e-20 -0.000226094 8.4984e-20 6.50637e-05 1.96607e-19 
1718.85 0 -2.30522e-18 0.0160811 2.53313e-20 0.000963605 -0.00382771 -4.08167e-19 -0.000454278 -7.48641e-20 0.000299712 4.89831e-21 -1.56233e-05 1.81275e-19 4.4461e-19 -0.00182141 -1.54673e-19 -0.000445426 -3.44308e-20 -3.26121e-05 -1.37239e-19 0.000378306 0.000163424 2.0856e-19 0.000559463 1.25154e-19 0.000382602 -2.90207e-19 0.00087911 8.36651e-20 -0.00023686 6.26547e-20 6.42558e-05 1.75522e-19 
1719.2 0 -2.31702e-18 0.0161172 3.28991e-20 0.000976389 -0.003489 -3.57937e-19 -0.000442436 -5.60966e-20 0.000322 -2.22573e-20 -3.16361e-07 1.7776e-19 4.27303e-19 -0.0017984 -1.65644e-19 -0.000435208 -3.81612e-20 -4.23732e-05 -1.39557e-19 0.00041725 0.000169573 2.21192e-19 0.000561871 1.41001e-19 0.000387543 -2.9858e-19 0.000852252 6.48944e-20 -0.000246795 4.05602e-20 6.19468e-05 1.75414e-19 
1719.55 0 -2.33719e-18 0.0161454 3.37353e-20 0.000990369 -0.00315184 -2.98439e-19 -0.000432957 -4.85423e-20 0.000346049 -3.86396e-20 1.35696e-05 1.66282e-19 4.19751e-19 -0.00176879 -1.8131e-19 -0.000419057 -3.54765e-20 -5.28747e-05 -1.34834e-19 0.000451546 0.000177696 2.27073e-19 0.000562792 1.54953e-19 0.000388592 -3.06821e-19 0.000825987 4.70562e-20 -0.000256228 1.56865e-20 5.86366e-05 1.707e-19 
1719.9 0 -2.34033e-18 0.0161661 1.61337e-20 0.00100677 -0.00281628 -2.45017e-19 -0.000425352 -5.05039e-20 0.000368587 -5.1446e-20 2.74156e-05 1.53254e-19 4.17458e-19 -0.00173034 -1.88936e-19 -0.000397824 -2.86683e-20 -6.34903e-05 -1.35388e-19 0.00047986 0.000184408 2.33328e-19 0.000559768 1.58559e-19 0.000388078 -3.19659e-19 0.000800282 3.1713e-20 -0.000263476 -1.33542e-20 5.39136e-05 1.61055e-19 
1720.25 0 -2.33924e-18 0.0161772 -8.20988e-21 0.00102536 -0.00248027 -2.01402e-19 -0.000417125 -3.13823e-20 0.000390308 -6.45276e-20 4.36185e-05 1.41813e-19 4.06772e-19 -0.00168494 -1.93225e-19 -0.000372778 -1.75939e-20 -7.40686e-05 -1.36474e-19 0.000501763 0.000189046 2.40693e-19 0.000551408 1.49672e-19 0.00038748 -3.10706e-19 0.000774185 3.15715e-20 -0.000267176 -2.60544e-20 4.5055e-05 1.51005e-19 
1720.6 0 -2.33366e-18 0.0161782 -3.8026e-20 0.00104564 -0.00214464 -1.55189e-19 -0.000407512 -2.33963e-20 0.000410419 -6.9657e-20 6.17664e-05 1.41595e-19 4.10696e-19 -0.00163641 -1.9591e-19 -0.000345677 -7.75049e-21 -8.73806e-05 -1.36794e-19 0.000518779 0.000191906 2.44166e-19 0.000538107 1.5137e-19 0.000387096 -3.1435e-19 0.000750143 2.43098e-20 -0.000266566 -3.82972e-20 3.04507e-05 1.43362e-19 
1720.95 0 -2.32673e-18 0.0161694 -7.83048e-20 0.0010663 -0.00181404 -9.38173e-20 -0.000396714 -2.24196e-20 0.000427332 -5.70253e-20 8.05603e-05 1.473e-19 4.12465e-19 -0.00158896 -2.02459e-19 -0.000318941 5.61383e-21 -0.000104643 -1.38433e-19 0.000531204 0.000192206 2.49968e-19 0.000522134 1.60754e-19 0.000386542 -3.23387e-19 0.000731818 1.71235e-20 -0.000262557 -3.56078e-20 1.25225e-05 1.2962e-19 
1721.3 0 -2.32134e-18 0.0161509 -1.07737e-19 0.00108634 -0.00149264 -2.74772e-20 -0.000384604 -3.29944e-20 0.00044085 -6.52634e-20 9.92536e-05 1.38748e-19 4.11089e-19 -0.00154449 -2.26101e-19 -0.000296326 1.95187e-20 -0.000125444 -1.46405e-19 0.000539174 0.00019068 2.46418e-19 0.000508535 1.92197e-19 0.000384033 -3.40076e-19 0.000718087 2.68583e-20 -0.000258133 -2.25098e-20 -4.81225e-06 1.13081e-19 
1721.65 0 -2.3241e-18 0.016122 -1.4252e-19 0.00110446 -0.00117856 2.6331e-20 -0.000370523 -3.5769e-20 0.000454004 -7.73932e-20 0.000119457 1.29694e-19 4.19232e-19 -0.00150135 -2.3643e-19 -0.000282302 2.29513e-20 -0.000149757 -1.61582e-19 0.000544673 0.000190012 2.32602e-19 0.000498857 2.16844e-19 0.000378585 -3.61686e-19 0.000705919 5.26835e-20 -0.000255771 -6.54727e-21 -1.97475e-05 9.28798e-20 
1722 0 -2.32423e-18 0.0160845 -1.83235e-19 0.0011193 -0.000866112 7.67877e-20 -0.000352873 -2.10664e-20 0.000471563 -7.19257e-20 0.000142337 1.33955e-19 4.16181e-19 -0.00145881 -2.30032e-19 -0.000278468 3.19948e-20 -0.000176832 -1.69304e-19 0.000549047 0.000190393 2.2974e-19 0.000489831 2.37233e-19 0.000370794 -3.6995e-19 0.000693762 6.89763e-20 -0.000254936 1.24302e-20 -3.23525e-05 6.48349e-20 
1722.35 0 -2.32089e-18 0.0160405 -2.10701e-19 0.00113081 -0.000552973 1.21266e-19 -0.000329133 -4.94668e-22 0.00049566 -8.07857e-20 0.000167856 1.46259e-19 4.06396e-19 -0.00141844 -2.29199e-19 -0.00028133 5.25999e-20 -0.000203266 -1.73898e-19 0.000550717 0.000190902 2.17471e-19 0.000480626 2.49593e-19 0.000361012 -3.83697e-19 0.000682459 9.11309e-20 -0.000252813 2.08529e-20 -4.34038e-05 5.3585e-20 
1722.7 0 -2.32314e-18 0.015991 -2.23032e-19 0.00113981 -0.000240476 1.53342e-19 -0.000300941 7.50534e-21 0.00052294 -8.06874e-20 0.000193993 1.50904e-19 4.13858e-19 -0.00137819 -2.27224e-19 -0.000284348 5.58896e-20 -0.000225316 -1.71679e-19 0.000546476 0.000190331 2.09576e-19 0.000471747 2.52479e-19 0.000349626 -3.79386e-19 0.000671613 1.16694e-19 -0.000248605 3.82618e-20 -5.33076e-05 4.13078e-20 
1723.05 0 -2.32158e-18 0.015934 -2.35598e-19 0.00114656 7.09533e-05 1.88905e-19 -0.000272088 9.92052e-21 0.000549035 -9.85571e-20 0.000217066 1.57999e-19 4.12773e-19 -0.00133545 -2.19756e-19 -0.000284195 5.91573e-20 -0.000243395 -1.67978e-19 0.00053772 0.000187996 2.04057e-19 0.00046181 2.4361e-19 0.000335492 -3.90947e-19 0.000660077 1.46841e-19 -0.000243712 5.54174e-20 -6.17264e-05 2.22243e-20 
1723.4 0 -2.3326e-18 0.0158684 -2.43918e-19 0.00115002 0.000380881 2.28752e-19 -0.00024639 1.26414e-20 0.000572422 -1.13739e-19 0.000233907 1.6794e-19 4.16965e-19 -0.00128961 -2.09721e-19 -0.000282894 5.33423e-20 -0.00025978 -1.7436e-19 0.000526778 0.000186465 1.91357e-19 0.000451481 2.25521e-19 0.000318371 -3.9816e-19 0.000648783 1.77753e-19 -0.000238011 7.05156e-20 -6.88914e-05 -1.23331e-21 
1723.75 0 -2.32915e-18 0.0157944 -2.4571e-19 0.00114931 0.000687875 2.74306e-19 -0.000224361 8.68897e-21 0.000591843 -1.09331e-19 0.000243448 1.75147e-19 4.10981e-19 -0.00124096 -2.18007e-19 -0.000282835 6.74859e-20 -0.000275006 -1.80519e-19 0.000513225 0.000186399 1.97168e-19 0.000443987 2.13484e-19 0.000299282 -3.95357e-19 0.000637507 2.08576e-19 -0.00023118 7.28081e-20 -7.38175e-05 -1.88865e-20 
1724.1 0 -2.31947e-18 0.0157132 -2.57428e-19 0.00114482 0.000991234 3.11849e-19 -0.000202463 1.60214e-20 0.000607855 -8.89352e-20 0.000248929 1.62624e-19 4.06449e-19 -0.00119044 -2.19264e-19 -0.000284368 9.07697e-20 -0.000290873 -1.84863e-19 0.000497943 0.000185784 1.9589e-19 0.00044011 2.0504e-19 0.000279058 -3.84616e-19 0.0006267 2.28626e-19 -0.000224143 7.93086e-20 -7.58964e-05 -2.68365e-20 
1724.45 0 -2.31371e-18 0.0156236 -2.63214e-19 0.00113787 0.0012921 3.65442e-19 -0.000178326 1.77844e-20 0.00062417 -7.3117e-20 0.000251714 1.4756e-19 3.9256e-19 -0.00113741 -2.29847e-19 -0.000285288 1.01029e-19 -0.00030976 -1.88764e-19 0.000483154 0.000184632 2.03159e-19 0.000438715 2.06809e-19 0.000260688 -3.73287e-19 0.00061751 2.33902e-19 -0.000216523 5.88757e-20 -7.7542e-05 -3.61458e-20 
1724.8 0 -2.3027e-18 0.0155225 -2.74524e-19 0.00112971 0.00159537 4.09104e-19 -0.00015495 2.01029e-20 0.000644521 -7.42719e-20 0.00024995 1.21175e-19 3.72135e-19 -0.00108135 -2.58396e-19 -0.00028335 1.07806e-19 -0.00033073 -1.98897e-19 0.000469834 0.000184609 2.02634e-19 0.000439448 1.9227e-19 0.000246171 -3.43027e-19 0.000609202 2.3729e-19 -0.000208275 4.8393e-20 -7.9971e-05 -3.63696e-20 
1725.15 0 -2.28469e-18 0.0154114 -2.67617e-19 0.00112186 0.00190164 4.54282e-19 -0.000136527 -1.32368e-22 0.000668846 -8.33365e-20 0.000245976 1.04756e-19 3.48297e-19 -0.00102356 -2.7456e-19 -0.000278868 1.16213e-19 -0.000351006 -2.02488e-19 0.00045847 0.00018425 1.99097e-19 0.000442579 1.83229e-19 0.00023356 -3.04571e-19 0.000600831 2.24997e-19 -0.000199826 4.82207e-20 -8.27474e-05 -4.1582e-20 
1725.5 0 -2.26981e-18 0.0152918 -2.61156e-19 0.00111428 0.00220531 4.98835e-19 -0.00012043 -2.47812e-20 0.000693075 -9.3854e-20 0.000243972 9.43655e-20 3.25355e-19 -0.000967298 -3.12384e-19 -0.000273059 1.07055e-19 -0.000366949 -2.03987e-19 0.000449359 0.000183339 1.90493e-19 0.000447142 1.67042e-19 0.000220692 -2.85721e-19 0.000591792 2.21395e-19 -0.000190773 4.03303e-20 -8.58954e-05 -6.33663e-20 
1725.85 0 -2.24527e-18 0.0151628 -2.57033e-19 0.00110461 0.00250234 5.48162e-19 -0.000104352 -5.35031e-20 0.000717222 -1.05454e-19 0.00024418 8.96632e-20 3.18874e-19 -0.000914302 -3.36459e-19 -0.000267102 1.12872e-19 -0.000376695 -1.9873e-19 0.000442619 0.000185099 1.77267e-19 0.000449089 1.58135e-19 0.000207055 -2.70403e-19 0.000581351 2.08063e-19 -0.000181594 3.21301e-20 -9.02354e-05 -8.55374e-20 
1726.2 0 -2.2174e-18 0.0150263 -2.50619e-19 0.00109223 0.0027925 5.95155e-19 -9.16511e-05 -7.89122e-20 0.000742418 -1.01625e-19 0.000244575 8.04426e-20 3.19004e-19 -0.000864873 -3.55385e-19 -0.000259701 1.12066e-19 -0.000382 -1.76042e-19 0.000439052 0.000189247 1.60618e-19 0.000448121 1.65039e-19 0.000193631 -2.70707e-19 0.000570653 1.92348e-19 -0.000173163 8.18068e-21 -9.58221e-05 -9.71164e-20 
1726.55 0 -2.18269e-18 0.014885 -2.46412e-19 0.0010784 0.00307836 6.42841e-19 -8.1985e-05 -1.09416e-19 0.000762704 -1.06035e-19 0.00024299 7.48253e-20 3.26525e-19 -0.000819969 -3.66602e-19 -0.000251228 9.89862e-20 -0.000383767 -1.45554e-19 0.000439883 0.00019327 1.50486e-19 0.000447482 1.79385e-19 0.000181664 -2.73397e-19 0.000562152 1.71853e-19 -0.000166541 -9.5723e-21 -9.91804e-05 -1.12437e-19 
1726.9 0 -2.13944e-18 0.0147383 -2.39949e-19 0.00106436 0.0033651 6.8799e-19 -7.02701e-05 -1.1328e-19 0.000773266 -8.40794e-20 0.000235987 7.36724e-20 3.125e-19 -0.000779869 -3.62614e-19 -0.000246096 8.75544e-20 -0.000381698 -1.18344e-19 0.000444149 0.000198536 1.36978e-19 0.000446438 2.02054e-19 0.000171406 -2.74265e-19 0.000555797 1.45781e-19 -0.000162199 -1.33868e-20 -9.84331e-05 -1.33431e-19 
1727.25 0 -2.11268e-18 0.0145853 -2.36184e-19 0.00105011 0.00365399 7.22895e-19 -5.47889e-05 -1.1148e-19 0.000776317 -5.35397e-20 0.000223429 6.98132e-20 3.06636e-19 -0.000745822 -3.6514e-19 -0.00024818 7.55774e-20 -0.000376089 -1.09658e-19 0.000449585 0.000205549 1.2483e-19 0.000442311 2.20467e-19 0.00016305 -2.71079e-19 0.000549007 1.20516e-19 -0.000158247 -3.0366e-20 -9.48224e-05 -1.46508e-19 
1727.6 0 -2.08068e-18 0.0144254 -2.42838e-19 0.00103443 0.00394077 7.61171e-19 -3.6832e-05 -1.0348e-19 0.000775092 -3.75404e-20 0.000208042 7.95309e-20 3.0124e-19 -0.000718435 -3.6245e-19 -0.000258118 7.31055e-20 -0.000367456 -8.92881e-20 0.000454763 0.000211787 1.04474e-19 0.000435744 2.35474e-19 0.000158287 -2.62732e-19 0.000541348 1.02252e-19 -0.00015264 -2.69336e-20 -8.99074e-05 -1.5511e-19 
1727.95 0 -2.05626e-18 0.0142577 -2.41638e-19 0.00101674 0.00422239 7.89802e-19 -1.69944e-05 -1.09551e-19 0.000772952 -2.41055e-20 0.000193349 7.79089e-20 3.05002e-19 -0.000694757 -3.59515e-19 -0.00027257 6.6764e-20 -0.000356862 -8.65983e-20 0.00046062 0.000217164 1.11239e-19 0.000428697 2.37711e-19 0.000156123 -2.46848e-19 0.000534139 9.37281e-20 -0.000145603 -2.8251e-20 -8.42829e-05 -1.57714e-19 
1728.3 0 -2.02293e-18 0.0140808 -2.40815e-19 0.000998512 0.00449902 8.25055e-19 3.78934e-06 -1.23269e-19 0.000773768 -1.24125e-20 0.000183687 8.07319e-20 3.02521e-19 -0.000669128 -3.50212e-19 -0.000287955 5.34235e-20 -0.000344822 -7.04754e-20 0.000468046 0.000223154 1.11569e-19 0.000423395 2.34596e-19 0.000154762 -2.44582e-19 0.000527627 7.74996e-20 -0.000138505 -9.24948e-21 -7.72066e-05 -1.70477e-19 
1728.65 0 -1.96902e-18 0.0138933 -2.25774e-19 0.000980956 0.00477195 8.5467e-19 2.65587e-05 -1.2647e-19 0.000778913 -4.32558e-21 0.000180148 8.04603e-20 2.92571e-19 -0.000640317 -3.4911e-19 -0.00030334 6.13654e-20 -0.0003317 -5.02135e-20 0.000475384 0.000231268 1.24111e-19 0.000421484 2.32731e-19 0.000154535 -2.38986e-19 0.000520894 8.06874e-20 -0.000132082 -2.41467e-21 -6.93414e-05 -1.84517e-19 
1729 0 -1.92011e-18 0.0136953 -2.14877e-19 0.000964805 0.00504216 8.87596e-19 5.34968e-05 -1.20744e-19 0.000787528 -4.27207e-21 0.000179724 8.94207e-20 2.81759e-19 -0.000610579 -3.35101e-19 -0.000316849 6.10926e-20 -0.000318294 -1.95186e-20 0.000482037 0.000242043 1.53614e-19 0.000422529 2.46867e-19 0.000157334 -2.3564e-19 0.000513078 7.40536e-20 -0.000126494 2.11439e-20 -6.25445e-05 -2.08111e-19 
1729.35 0 -1.8683e-18 0.013488 -1.98032e-19 0.000950022 0.00530903 9.30665e-19 8.30715e-05 -1.00108e-19 0.00079629 6.29161e-21 0.00017948 8.76921e-20 2.70777e-19 -0.000581053 -3.327e-19 -0.000327287 6.00868e-20 -0.000304142 -2.69946e-21 0.000489536 0.000253542 1.80711e-19 0.000424924 2.43239e-19 0.000162942 -2.34029e-19 0.000502278 7.34369e-20 -0.000121869 4.41121e-20 -5.67657e-05 -2.1624e-19 
1729.7 0 -1.82412e-18 0.0132748 -1.8335e-19 0.000935606 0.00557175 9.65179e-19 0.000109867 -8.0807e-20 0.000804165 7.49767e-21 0.000180151 8.63747e-20 2.4717e-19 -0.000551322 -3.21695e-19 -0.000336065 4.97095e-20 -0.000288151 -9.10292e-23 0.000498051 0.000263845 1.97475e-19 0.00042752 2.49981e-19 0.000168282 -2.32144e-19 0.000487669 7.00268e-20 -0.000118313 6.25447e-20 -5.18503e-05 -2.1974e-19 
1730.05 0 -1.78687e-18 0.0130586 -1.73315e-19 0.000920671 0.00582728 1.01073e-18 0.000130591 -6.73302e-20 0.000812363 1.89602e-20 0.000183038 9.53837e-20 2.26776e-19 -0.000519922 -3.07074e-19 -0.000343525 2.51306e-20 -0.000270592 -1.43968e-20 0.000506426 0.000272271 2.01866e-19 0.000430421 2.58082e-19 0.000171875 -2.36901e-19 0.000471621 7.79765e-20 -0.000114907 6.75516e-20 -4.7078e-05 -2.23566e-19 
1730.4 0 -1.76022e-18 0.0128396 -1.61153e-19 0.000905427 0.0060746 1.06757e-18 0.000146281 -6.23908e-20 0.000820229 1.92935e-20 0.000187819 9.37196e-20 2.05287e-19 -0.000484838 -3.03038e-19 -0.000350119 4.85448e-21 -0.000250727 -4.02843e-20 0.000513398 0.000280323 2.02964e-19 0.000432308 2.72685e-19 0.000174664 -2.30379e-19 0.000457101 7.71519e-20 -0.000108908 7.09372e-20 -4.23712e-05 -2.25356e-19 
1730.75 0 -1.73704e-18 0.0126176 -1.59704e-19 0.000891578 0.00631628 1.11223e-18 0.000157385 -5.25769e-20 0.000825493 3.38732e-20 0.000192084 8.69814e-20 1.9603e-19 -0.000446588 -3.04437e-19 -0.000353725 -1.87071e-20 -0.000226654 -6.27073e-20 0.000516813 0.000288901 1.96167e-19 0.000432268 2.77636e-19 0.00017709 -2.31191e-19 0.000445077 7.19461e-20 -0.000100952 8.37155e-20 -3.91033e-05 -2.29884e-19 
1731.1 0 -1.71049e-18 0.0123921 -1.55269e-19 0.000878728 0.0065532 1.16077e-18 0.000165725 -4.13034e-20 0.000824211 5.54653e-20 0.000192374 8.04115e-20 1.91679e-19 -0.000405908 -3.057e-19 -0.000350863 -3.25328e-20 -0.000200691 -8.17817e-20 0.000511926 0.000297154 2.03498e-19 0.000430846 2.8774e-19 0.000178291 -2.34435e-19 0.000435908 5.70862e-20 -9.54498e-05 9.50689e-20 -3.51646e-05 -2.2767e-19 
1731.45 0 -1.67602e-18 0.0121621 -1.47485e-19 0.000865013 0.00678474 1.19718e-18 0.000176721 -3.2917e-20 0.000812523 5.21837e-20 0.000186794 6.49485e-20 1.87091e-19 -0.000361124 -2.95858e-19 -0.000342059 -4.59201e-20 -0.000177042 -1.05217e-19 0.000498511 0.000306524 2.12782e-19 0.000426879 2.92712e-19 0.000177681 -2.39292e-19 0.000429968 4.55195e-20 -9.29511e-05 1.11064e-19 -2.87219e-05 -2.27196e-19 
1731.8 0 -1.64659e-18 0.0119278 -1.44378e-19 0.000848508 0.00701182 1.24234e-18 0.000193658 -2.36967e-20 0.000789 3.77399e-20 0.000175195 5.22776e-20 1.67146e-19 -0.000314015 -2.91719e-19 -0.000328337 -6.4543e-20 -0.000156396 -1.15082e-19 0.000479591 0.000317565 2.11949e-19 0.000420189 2.87913e-19 0.000175111 -2.43855e-19 0.000426884 2.70978e-20 -9.25958e-05 1.30162e-19 -1.99269e-05 -2.14637e-19 
1732.15 0 -1.62057e-18 0.0116904 -1.50231e-19 0.000828793 0.0072345 1.2821e-18 0.000213382 -2.63555e-20 0.000753416 1.4177e-20 0.000159886 3.32611e-20 1.5206e-19 -0.000268623 -2.78975e-19 -0.00031504 -7.36177e-20 -0.000137069 -1.13118e-19 0.000455184 0.000328151 2.10386e-19 0.000413663 2.64034e-19 0.000172218 -2.51315e-19 0.000424774 1.3968e-20 -9.48612e-05 1.42048e-19 -7.70747e-06 -2.12594e-19 
1732.5 0 -1.58276e-18 0.0114486 -1.61974e-19 0.000807809 0.00745024 1.3046e-18 0.000232589 -3.38658e-20 0.000707548 -6.43663e-21 0.000144523 2.98365e-20 1.52549e-19 -0.000228218 -2.75734e-19 -0.000309293 -8.67284e-20 -0.00011923 -1.13711e-19 0.000425239 0.000337478 2.1389e-19 0.000408162 2.36908e-19 0.000171803 -2.53235e-19 0.000423485 2.89106e-22 -9.86118e-05 1.47798e-19 6.73259e-06 -2.16258e-19 
1732.85 0 -1.5444e-18 0.0112013 -1.67783e-19 0.000786482 0.00765956 1.30603e-18 0.000253358 -4.97767e-20 0.000657938 -2.40288e-20 0.000132057 2.73673e-20 1.5148e-19 -0.000193584 -2.57979e-19 -0.000310221 -1.08145e-19 -0.000103891 -1.00952e-19 0.000391966 0.000346871 2.17907e-19 0.000403485 2.0826e-19 0.000172651 -2.46219e-19 0.000423643 -2.08232e-20 -0.000102653 1.49469e-19 2.24442e-05 -2.24643e-19 
1733.2 0 -1.4922e-18 0.0109515 -1.81653e-19 0.000764886 0.0078626 1.30438e-18 0.000276697 -6.65242e-20 0.000611988 -4.24221e-20 0.000124501 4.24385e-20 1.50972e-19 -0.000162401 -2.408e-19 -0.000312707 -1.19578e-19 -9.30306e-05 -8.51867e-20 0.000356827 0.000356324 2.10729e-19 0.000401759 1.74027e-19 0.000172406 -2.32064e-19 0.000423838 -4.01477e-20 -0.000108695 1.5994e-19 4.14658e-05 -2.39163e-19 
1733.55 0 -1.45508e-18 0.0107016 -1.89429e-19 0.000744587 0.00805632 1.31284e-18 0.000300048 -8.06294e-20 0.000571332 -5.3392e-20 0.000122748 5.46058e-20 1.36804e-19 -0.000131865 -2.24779e-19 -0.000312084 -1.00899e-19 -8.77979e-05 -7.07319e-20 0.000317381 0.000364275 1.92015e-19 0.000404448 1.53094e-19 0.000172475 -2.18603e-19 0.000421589 -5.77692e-20 -0.00011652 1.59321e-19 6.37811e-05 -2.35548e-19 
1733.9 0 -1.41125e-18 0.0104515 -1.87613e-19 0.000726266 0.00823939 1.32837e-18 0.000321216 -1.11679e-19 0.000533179 -5.87034e-20 0.000129306 7.36166e-20 1.18323e-19 -0.000103395 -2.09235e-19 -0.000306583 -7.68451e-20 -8.56146e-05 -6.88333e-20 0.000274497 0.000370121 1.75131e-19 0.000409025 1.37046e-19 0.000174045 -1.79124e-19 0.000415744 -7.55348e-20 -0.000126252 1.59226e-19 8.68615e-05 -2.40923e-19 
1734.25 0 -1.38162e-18 0.0102008 -1.90969e-19 0.000707397 0.00841313 1.3602e-18 0.000340752 -1.46961e-19 0.000498376 -5.81989e-20 0.000145661 9.68411e-20 9.48012e-20 -7.86806e-05 -2.08656e-19 -0.000299202 -7.19941e-20 -8.54306e-05 -6.2991e-20 0.000232342 0.00037422 1.53544e-19 0.000411994 1.18014e-19 0.000176871 -1.53502e-19 0.000409056 -9.73648e-20 -0.000138969 1.52255e-19 0.000107396 -2.37398e-19 
1734.6 0 -1.34162e-18 0.00994927 -1.91088e-19 0.000687396 0.00857906 1.39342e-18 0.000357347 -1.68659e-19 0.00046861 -6.1239e-20 0.000168838 1.14861e-19 8.0523e-20 -5.56976e-05 -2.02247e-19 -0.00029302 -8.11563e-20 -8.56162e-05 -5.55736e-20 0.000192501 0.000377407 1.3651e-19 0.000412443 1.08094e-19 0.000180343 -1.34257e-19 0.000403232 -1.24265e-19 -0.000152417 1.4691e-19 0.000123558 -2.27417e-19 
1734.95 0 -1.30826e-18 0.0096961 -1.93867e-19 0.00066678 0.00873849 1.41322e-18 0.000364513 -1.87605e-19 0.000441513 -7.67084e-20 0.000195844 1.26809e-19 7.68458e-20 -3.29178e-05 -2.0025e-19 -0.000290049 -1.0245e-19 -8.11258e-05 -3.55993e-20 0.000155521 0.000380367 1.06344e-19 0.000412238 1.03389e-19 0.000183137 -1.04646e-19 0.000399185 -1.4229e-19 -0.000164014 1.44787e-19 0.000134688 -2.2745e-19 
1735.3 0 -1.28967e-18 0.00944044 -1.99001e-19 0.00064506 0.00889136 1.42697e-18 0.000360968 -1.95405e-19 0.000415151 -9.37779e-20 0.000226798 1.36086e-19 8.20388e-20 -6.65338e-06 -1.93945e-19 -0.000291697 -1.28174e-19 -7.08264e-05 -4.00758e-20 0.000121944 0.000383054 1.08246e-19 0.000413458 1.09721e-19 0.00018449 -7.84479e-20 0.000396315 -1.60578e-19 -0.000172476 1.55962e-19 0.000141492 -2.16098e-19 
1735.65 0 -1.27055e-18 0.00918144 -2.01505e-19 0.000623559 0.00903442 1.43497e-18 0.000351505 -2.35818e-19 0.00038853 -1.01772e-19 0.000260202 1.38563e-19 7.60487e-20 2.54582e-05 -1.82105e-19 -0.00029807 -1.40222e-19 -5.7346e-05 -5.09245e-20 9.33977e-05 0.00038389 1.10841e-19 0.000415698 1.26951e-19 0.000185346 -5.93938e-20 0.000392447 -1.61545e-19 -0.000176347 1.64969e-19 0.000146707 -2.17022e-19 
1736 0 -1.23601e-18 0.00891809 -2.02679e-19 0.000602942 0.00916671 1.4519e-18 0.000341163 -2.77705e-19 0.000359429 -1.15457e-19 0.000292923 1.43009e-19 7.65787e-20 5.73435e-05 -1.70241e-19 -0.000307153 -1.63433e-19 -4.25214e-05 -5.77315e-20 7.04641e-05 0.000381534 1.21743e-19 0.000416406 1.3377e-19 0.000185475 -6.11722e-20 0.000386132 -1.64403e-19 -0.000176104 1.66573e-19 0.000154265 -2.19106e-19 
1736.35 0 -1.21242e-18 0.00865016 -2.02371e-19 0.000581926 0.00929185 1.45469e-18 0.000335584 -3.10294e-19 0.000326912 -1.12443e-19 0.000323686 1.34446e-19 8.7645e-20 8.2125e-05 -1.60292e-19 -0.00031782 -1.76387e-19 -2.42035e-05 -5.78775e-20 5.33046e-05 0.000378417 1.36092e-19 0.000415843 1.30247e-19 0.0001834 -7.09885e-20 0.000376735 -1.69007e-19 -0.000173417 1.58353e-19 0.000164729 -2.36813e-19 
1736.7 0 -1.17874e-18 0.00837731 -1.98605e-19 0.000561982 0.00941475 1.47262e-18 0.000337201 -3.21114e-19 0.000292297 -1.24911e-19 0.000348853 1.20112e-19 8.69518e-20 9.85231e-05 -1.5881e-19 -0.000328594 -1.97951e-19 -3.64793e-07 -7.44007e-20 4.16849e-05 0.000376058 1.52901e-19 0.000416279 1.42711e-19 0.000178678 -7.26922e-20 0.00036511 -1.6622e-19 -0.000169535 1.50486e-19 0.00017818 -2.52303e-19 
1737.05 0 -1.1516e-18 0.00809958 -1.85474e-19 0.000544309 0.00953589 1.46976e-18 0.000343533 -3.26255e-19 0.000259152 -1.41247e-19 0.000364509 9.98011e-20 7.54931e-20 0.000109027 -1.63934e-19 -0.00033934 -2.06569e-19 2.71178e-05 -9.2216e-20 3.58996e-05 0.00037266 1.63674e-19 0.000417425 1.35886e-19 0.000171702 -7.42148e-20 0.000349778 -1.49136e-19 -0.000164134 1.27528e-19 0.000195251 -2.5198e-19 
1737.4 0 -1.11921e-18 0.00781714 -1.61839e-19 0.000527808 0.00965253 1.47741e-18 0.000351308 -3.28486e-19 0.00023022 -1.51722e-19 0.000368847 9.67055e-20 7.01802e-20 0.000116995 -1.59513e-19 -0.000350405 -2.15337e-19 5.30509e-05 -1.0359e-19 3.87012e-05 0.000366174 1.62083e-19 0.000417543 1.51577e-19 0.000163535 -7.96225e-20 0.000328549 -1.27238e-19 -0.000156997 9.86362e-20 0.00021369 -2.55771e-19 
1737.75 0 -1.09105e-18 0.00753124 -1.3704e-19 0.000511814 0.00976378 1.48325e-18 0.000358882 -3.37456e-19 0.000204944 -1.6025e-19 0.00036155 8.93873e-20 5.74735e-20 0.00012382 -1.48501e-19 -0.000359464 -2.16786e-19 7.28416e-05 -1.06624e-19 4.95943e-05 0.000356653 1.53892e-19 0.000416818 1.64936e-19 0.000152128 -8.27207e-20 0.000302826 -1.27728e-19 -0.000148636 8.05228e-20 0.000230947 -2.57773e-19 
1738.1 0 -1.05348e-18 0.00724234 -1.15256e-19 0.000496308 0.00987109 1.5175e-18 0.00036362 -3.62783e-19 0.000183512 -1.63917e-19 0.00034666 7.56693e-20 3.22428e-20 0.000129964 -1.60902e-19 -0.000364512 -2.22683e-19 8.59013e-05 -1.03645e-19 6.2797e-05 0.000343882 1.56501e-19 0.000416606 1.86437e-19 0.00013633 -9.02655e-20 0.000275358 -1.26433e-19 -0.000139543 6.73947e-20 0.000247534 -2.51627e-19 
1738.45 0 -1.01638e-18 0.00694964 -1.03418e-19 0.000479413 0.0099745 1.54098e-18 0.000364002 -3.79655e-19 0.000166165 -1.77976e-19 0.000325073 5.88133e-20 -4.07535e-22 0.000132509 -1.80174e-19 -0.000368113 -2.1807e-19 9.49294e-05 -1.01352e-19 7.31123e-05 0.000327054 1.71282e-19 0.000415642 1.92844e-19 0.000118044 -9.11118e-20 0.000248618 -1.15901e-19 -0.000131258 6.63211e-20 0.0002662 -2.49617e-19 
1738.8 0 -9.83631e-19 0.00665224 -9.88032e-20 0.000459849 0.010072 1.55493e-18 0.000359582 -3.93538e-19 0.000150005 -1.86086e-19 0.000295635 5.36e-20 -3.18096e-20 0.000131554 -2.04389e-19 -0.000372606 -2.12318e-19 0.000100448 -1.14965e-19 7.88981e-05 0.000307519 1.79389e-19 0.000411368 1.87588e-19 9.84981e-05 -8.41531e-20 0.000223987 -1.08383e-19 -0.000124201 5.57977e-20 0.000288145 -2.3292e-19 
1739.15 0 -9.41805e-19 0.00635094 -9.49665e-20 0.000439699 0.0101651 1.5588e-18 0.000348545 -4.01131e-19 0.000133065 -1.92071e-19 0.000261613 4.8604e-20 -3.38207e-20 0.000129864 -2.20359e-19 -0.000374587 -2.06688e-19 0.000102491 -1.25659e-19 8.52131e-05 0.000286342 1.81611e-19 0.000403847 1.58731e-19 8.13336e-05 -7.17239e-20 0.000199508 -1.16303e-19 -0.000116443 4.83428e-20 0.00030879 -2.19461e-19 
1739.5 0 -8.94701e-19 0.00604934 -8.83059e-20 0.000418849 0.0102543 1.58843e-18 0.000329596 -4.13073e-19 0.000118248 -1.94738e-19 0.000228387 4.66079e-20 -4.12192e-20 0.000128247 -2.38632e-19 -0.000369249 -2.0452e-19 0.00010321 -1.25904e-19 0.000100533 0.000263471 1.74442e-19 0.000393348 1.5211e-19 6.97855e-05 -5.97584e-20 0.00017377 -1.24203e-19 -0.000107598 3.60907e-20 0.000322985 -2.23944e-19 
1739.85 0 -8.30932e-19 0.00575064 -7.52204e-20 0.000396576 0.0103336 1.63096e-18 0.000303123 -4.31135e-19 0.000107033 -1.91864e-19 0.000201089 3.95344e-20 -4.79904e-20 0.000127539 -2.52537e-19 -0.000356253 -2.08028e-19 0.00010402 -1.28261e-19 0.000126636 0.000239604 1.60161e-19 0.000377648 1.41585e-19 6.23751e-05 -4.36965e-20 0.000146126 -1.13655e-19 -9.90472e-05 3.43883e-20 0.000330799 -2.17731e-19 
1740.2 0 -7.73661e-19 0.00545383 -6.22613e-20 0.000373499 0.010402 1.66593e-18 0.000271259 -4.35748e-19 9.45405e-05 -1.77522e-19 0.000182009 3.7006e-20 -6.80775e-20 0.000128089 -2.67859e-19 -0.000337098 -2.10151e-19 0.000105301 -1.32967e-19 0.000158992 0.000215286 1.46168e-19 0.000354121 1.31865e-19 5.39341e-05 -3.84405e-20 0.000116448 -1.06388e-19 -9.24939e-05 4.29123e-20 0.000334665 -2.21221e-19 
1740.55 0 -7.24826e-19 0.00515597 -5.75738e-20 0.000350881 0.0104669 1.70857e-18 0.000236178 -4.44539e-19 7.6067e-05 -1.78505e-19 0.000165631 2.16979e-20 -9.21212e-20 0.000131158 -2.7537e-19 -0.00031211 -2.16961e-19 0.000106523 -1.40523e-19 0.000190913 0.000190982 1.22881e-19 0.000324309 1.16882e-19 4.18988e-05 -2.95842e-20 8.61086e-05 -9.49661e-20 -8.72945e-05 6.31091e-20 0.000335406 -2.16579e-19 
1740.9 0 -6.67272e-19 0.00485664 -6.24764e-20 0.000330482 0.0105331 1.74201e-18 0.000198882 -4.45648e-19 5.05089e-05 -1.73051e-19 0.000145551 -9.01643e-21 -1.14782e-19 0.000138609 -2.79111e-19 -0.000281636 -2.10511e-19 0.000109346 -1.53703e-19 0.000217211 0.000168178 1.02143e-19 0.000291441 9.43132e-20 2.74965e-05 -1.32307e-20 5.51355e-05 -8.1084e-20 -8.16759e-05 8.17987e-20 0.000332431 -1.99387e-19 
1741.25 0 -5.91579e-19 0.0045572 -5.71622e-20 0.000312561 0.0105982 1.75341e-18 0.000157249 -4.65258e-19 2.01926e-05 -1.65286e-19 0.000123087 -2.01905e-20 -1.23523e-19 0.000149861 -2.98161e-19 -0.000249875 -2.05614e-19 0.000116976 -1.58962e-19 0.000237598 0.000147974 7.86552e-20 0.000257625 7.42539e-20 1.33708e-05 -4.24697e-22 2.34089e-05 -7.62374e-20 -7.7006e-05 8.40327e-20 0.00032705 -1.94774e-19 
1741.6 0 -5.3234e-19 0.00425935 -5.86387e-20 0.000295924 0.0106602 1.75869e-18 0.00011258 -4.7124e-19 -9.09111e-06 -1.54136e-19 0.000101079 -2.65843e-20 -1.27064e-19 0.00016351 -3.18796e-19 -0.000221307 -1.98802e-19 0.00012968 -1.62179e-19 0.000252404 0.000128264 3.72634e-20 0.000224052 5.02001e-20 2.53732e-07 1.23555e-20 -7.19528e-06 -6.77427e-20 -7.41737e-05 8.93322e-20 0.000321988 -1.80301e-19 
1741.95 0 -4.92845e-19 0.0039655 -4.40154e-20 0.000280854 0.0107157 1.76863e-18 7.19233e-05 -4.80119e-19 -3.29704e-05 -1.3334e-19 8.08525e-05 -2.63859e-20 -1.2476e-19 0.000179453 -3.20198e-19 -0.000195596 -1.91631e-19 0.000145176 -1.73795e-19 0.000261808 0.00010835 9.95966e-21 0.000192196 2.98989e-20 -1.07657e-05 3.03505e-20 -3.55146e-05 -6.9071e-20 -7.10852e-05 9.68105e-20 0.000317241 -1.81908e-19 
1742.3 0 -4.42458e-19 0.00367641 -4.2862e-20 0.000266392 0.0107612 1.77421e-18 3.89306e-05 -4.77544e-19 -5.00443e-05 -1.15631e-19 6.12108e-05 -1.44328e-20 -1.2948e-19 0.000195344 -3.29032e-19 -0.000170294 -1.81182e-19 0.000160979 -1.76187e-19 0.000265955 9.01633e-05 -6.37534e-21 0.000163595 1.3223e-20 -1.75265e-05 4.13374e-20 -6.04246e-05 -7.22079e-20 -6.61822e-05 9.75236e-20 0.000310871 -1.74571e-19 
1742.65 0 -3.96845e-19 0.00339144 -2.94222e-20 0.000250975 0.0107985 1.79371e-18 1.30795e-05 -4.71278e-19 -6.01305e-05 -1.04213e-19 4.0442e-05 -1.11613e-20 -1.41584e-19 0.000213244 -3.45726e-19 -0.000146042 -1.7294e-19 0.000175889 -1.84756e-19 0.000262601 7.36062e-05 -3.23588e-21 0.00013733 -9.34945e-22 -2.04859e-05 5.22775e-20 -8.14246e-05 -6.43089e-20 -5.92074e-05 8.19487e-20 0.000304464 -1.67763e-19 
1743 0 -3.57201e-19 0.00310735 -2.15457e-20 0.000237962 0.0108304 1.82026e-18 -5.21375e-06 -4.55555e-19 -6.37797e-05 -8.85098e-20 1.99795e-05 -1.64683e-20 -1.50053e-19 0.000240524 -3.5333e-19 -0.0001281 -1.53637e-19 0.00019018 -2.0021e-19 0.000250956 5.76509e-05 9.3518e-22 0.000109643 -2.6017e-20 -2.22632e-05 4.64286e-20 -0.000100255 -5.65799e-20 -5.11534e-05 8.03735e-20 0.000301801 -1.61168e-19 
1743.35 0 -3.21638e-19 0.00282037 -7.42418e-21 0.000229683 0.0108599 1.86138e-18 -1.60565e-05 -4.51875e-19 -6.58974e-05 -7.33197e-20 4.78413e-06 -4.20038e-20 -1.66707e-19 0.000277685 -3.4395e-19 -0.000120956 -1.57753e-19 0.000203603 -2.23191e-19 0.000235139 4.1491e-05 3.87649e-21 7.81093e-05 -5.92874e-20 -2.42736e-05 4.55909e-20 -0.000117957 -6.25604e-20 -4.2466e-05 7.79978e-20 0.00030274 -1.43161e-19 
1743.7 0 -2.71588e-19 0.00253111 1.2574e-21 0.000222352 0.0108877 1.88745e-18 -2.14861e-05 -4.43568e-19 -7.44849e-05 -6.03911e-20 -2.81725e-06 -5.87939e-20 -1.92603e-19 0.000319959 -3.30151e-19 -0.000122631 -1.44126e-19 0.000215501 -2.29572e-19 0.000221346 2.43094e-05 7.09686e-21 4.25622e-05 -9.54874e-20 -2.65561e-05 4.25671e-20 -0.000134684 -6.87797e-20 -3.24606e-05 6.49465e-20 0.000304459 -1.09862e-19 
1744.05 0 -2.31429e-19 0.00224256 1.85181e-21 0.000212545 0.010912 1.90431e-18 -2.19347e-05 -4.28966e-19 -9.29174e-05 -4.70586e-20 -4.60493e-06 -8.34988e-20 -2.09236e-19 0.000363167 -3.20429e-19 -0.000128949 -1.4037e-19 0.00022476 -2.09516e-19 0.000214606 6.12563e-06 1.86547e-20 3.45556e-06 -1.22891e-19 -3.09456e-05 3.35741e-20 -0.00015125 -8.40294e-20 -2.28468e-05 6.99694e-20 0.000306127 -8.43484e-20 
1744.4 0 -1.981e-19 0.00195703 -1.10061e-20 0.000199475 0.0109294 1.91885e-18 -1.78758e-05 -4.26409e-19 -0.000119813 -4.60442e-20 -2.29933e-06 -1.12281e-19 -2.17217e-19 0.000407095 -3.05765e-19 -0.000138068 -1.29908e-19 0.000227716 -1.93644e-19 0.000215013 -1.20726e-05 2.79204e-20 -3.77064e-05 -1.26562e-19 -3.8245e-05 1.74013e-20 -0.000168819 -1.01421e-19 -1.64799e-05 7.76599e-20 0.000307617 -5.2036e-20 
1744.75 0 -1.66023e-19 0.00167282 -1.42976e-20 0.000183852 0.0109363 1.9128e-18 -9.80402e-06 -4.25742e-19 -0.000154569 -3.18886e-20 2.34264e-06 -1.28824e-19 -2.26777e-19 0.000453711 -3.00941e-19 -0.000150872 -1.13711e-19 0.000221534 -1.86085e-19 0.000216774 -2.94919e-05 4.40673e-20 -7.77653e-05 -1.27615e-19 -4.74782e-05 1.54513e-20 -0.000187422 -1.25486e-19 -1.27798e-05 6.9316e-20 0.000307262 -3.46497e-20 
1745.1 0 -1.38286e-19 0.00138685 -3.21503e-20 0.000166927 0.0109331 1.91588e-18 9.81977e-07 -4.18511e-19 -0.000196839 -8.89217e-22 6.11904e-06 -1.48074e-19 -2.34675e-19 0.00050159 -2.97158e-19 -0.0001685 -1.01447e-19 0.000206399 -1.78739e-19 0.000215889 -4.39166e-05 5.29141e-20 -0.000115158 -1.31461e-19 -5.72523e-05 1.62418e-20 -0.000206591 -1.37399e-19 -1.04035e-05 6.89943e-20 0.000304828 -2.84814e-20 
1745.45 0 -1.082e-19 0.00109922 -4.11492e-20 0.000150382 0.0109215 1.89903e-18 1.17439e-05 -4.15108e-19 -0.000242473 2.33099e-20 3.07945e-06 -1.62746e-19 -2.50989e-19 0.000547457 -2.94756e-19 -0.000190901 -9.57379e-20 0.000185906 -1.76596e-19 0.000213436 -5.49184e-05 6.31997e-20 -0.000149995 -1.45327e-19 -6.6097e-05 1.76798e-20 -0.000227991 -1.48157e-19 -8.56701e-06 6.20774e-20 0.00030445 -1.97008e-20 
1745.8 0 -7.46316e-20 0.00081191 -3.20692e-20 0.000135053 0.010903 1.89062e-18 2.33416e-05 -4.03362e-19 -0.000284572 4.77697e-20 -9.72177e-06 -1.78228e-19 -2.63959e-19 0.000589638 -2.87031e-19 -0.000216805 -8.50668e-20 0.000165955 -1.76226e-19 0.000209739 -6.23321e-05 5.84972e-20 -0.000182372 -1.47008e-19 -7.40314e-05 1.79096e-20 -0.000253338 -1.57787e-19 -7.59165e-06 5.72129e-20 0.000309609 -1.01769e-20 
1746.15 0 -2.14816e-20 0.000526917 -1.8988e-20 0.000120375 0.0108785 1.85983e-18 3.786e-05 -3.98356e-19 -0.000320394 9.06691e-20 -2.9841e-05 -1.87846e-19 -2.66986e-19 0.000626968 -2.54135e-19 -0.000244788 -7.26098e-20 0.000149799 -1.70866e-19 0.000202096 -6.67575e-05 3.43445e-20 -0.000211944 -1.40379e-19 -8.06505e-05 1.93964e-20 -0.000280103 -1.61215e-19 -7.05413e-06 4.59867e-20 0.000318984 1.38186e-21 
1746.5 0 2.51122e-20 0.000246113 -1.2528e-20 0.000106384 0.0108463 1.83315e-18 5.62835e-05 -3.91859e-19 -0.000352015 1.30115e-19 -5.47633e-05 -1.84448e-19 -2.80361e-19 0.000659378 -2.10653e-19 -0.000270932 -6.44662e-20 0.000140499 -1.64584e-19 0.000188831 -7.04709e-05 2.04606e-20 -0.000237872 -1.31667e-19 -8.6568e-05 1.4944e-20 -0.000305441 -1.6774e-19 -4.86394e-06 3.116e-20 0.000327303 1.00528e-20 
1746.85 0 7.66073e-20 -2.96335e-05 -2.00851e-20 9.55929e-05 0.0108046 1.80661e-18 7.71694e-05 -3.94774e-19 -0.000380136 1.62833e-19 -8.10042e-05 -1.80655e-19 -2.93371e-19 0.000686675 -1.6794e-19 -0.000290015 -7.63552e-20 0.000139457 -1.64281e-19 0.000173441 -7.43197e-05 9.65317e-21 -0.000260759 -1.36785e-19 -9.26465e-05 1.80035e-20 -0.000329312 -1.85124e-19 -7.65982e-07 2.66209e-20 0.000331792 -8.20828e-21 
1747.2 0 1.17762e-19 -0.000300804 -1.97373e-20 9.03738e-05 0.0107532 1.78239e-18 9.94137e-05 -3.90022e-19 -0.000403772 1.79291e-19 -0.000104384 -1.76562e-19 -3.00892e-19 0.000709305 -1.25252e-19 -0.000303733 -7.71346e-20 0.000142126 -1.60797e-19 0.000160728 -7.69149e-05 -3.77294e-21 -0.00028138 -1.38787e-19 -9.86286e-05 4.261e-20 -0.000351769 -2.03611e-19 4.6362e-06 3.0283e-20 0.000335154 -2.57876e-20 
1747.55 0 1.70281e-19 -0.000568609 -4.65202e-21 8.95721e-05 0.0106927 1.76824e-18 0.000121941 -3.7587e-19 -0.00042459 1.69747e-19 -0.00012186 -1.64243e-19 -3.01491e-19 0.000732828 -9.77363e-20 -0.00031792 -8.98091e-20 0.00014413 -1.46609e-19 0.000152386 -7.67191e-05 -1.41051e-20 -0.000298043 -1.46519e-19 -0.000104365 5.5399e-20 -0.000372026 -2.1649e-19 1.16161e-05 4.91947e-20 0.000338512 -4.86652e-20 
1747.9 0 2.26773e-19 -0.000833506 5.75754e-22 9.17912e-05 0.0106264 1.75704e-18 0.000143702 -3.58943e-19 -0.000444275 1.69458e-19 -0.000132675 -1.42161e-19 -3.14003e-19 0.000761327 -8.63228e-20 -0.000333578 -9.29172e-20 0.000145496 -1.33477e-19 0.000149436 -7.35708e-05 -1.65561e-20 -0.000309794 -1.36886e-19 -0.000109752 7.30832e-20 -0.00039041 -2.23976e-19 1.99958e-05 5.53843e-20 0.000339494 -6.8089e-20 
1748.25 0 2.74966e-19 -0.00109531 -7.26337e-21 9.4362e-05 0.010558 1.74817e-18 0.00016519 -3.60014e-19 -0.000461939 1.71002e-19 -0.000137416 -1.27092e-19 -3.28456e-19 0.000789038 -7.38403e-20 -0.000349856 -1.0257e-19 0.000146963 -1.23834e-19 0.000153017 -6.78468e-05 -2.99276e-20 -0.00031807 -1.25506e-19 -0.000114665 7.6089e-20 -0.000408753 -2.32695e-19 2.64594e-05 4.78064e-20 0.000337011 -7.99395e-20 
1748.6 0 3.23948e-19 -0.0013553 -1.98475e-20 9.23947e-05 0.0104869 1.74057e-18 0.000185024 -3.51094e-19 -0.000475959 1.75382e-19 -0.000137702 -1.18582e-19 -3.46538e-19 0.000813092 -6.54836e-20 -0.000367519 -1.113e-19 0.000148458 -1.03724e-19 0.000161592 -5.96682e-05 -4.37082e-20 -0.000325282 -1.35561e-19 -0.00011889 7.26898e-20 -0.000427476 -2.29705e-19 2.82756e-05 4.25921e-20 0.000332105 -8.35047e-20 
1748.95 0 3.60489e-19 -0.00161513 -2.39154e-20 8.49894e-05 0.0104124 1.73547e-18 0.000199969 -3.61215e-19 -0.000485639 1.77222e-19 -0.000134342 -1.15306e-19 -3.69455e-19 0.000837234 -4.5518e-20 -0.000385046 -9.83485e-20 0.000151051 -8.20243e-20 0.000170675 -4.98981e-05 -7.5643e-20 -0.00033323 -1.40549e-19 -0.000122481 7.22211e-20 -0.000445135 -2.39138e-19 2.65835e-05 4.29053e-20 0.000327684 -1.23955e-19 
1749.3 0 3.85666e-19 -0.00187367 -2.7797e-20 7.41738e-05 0.0103346 1.71712e-18 0.000209769 -3.7209e-19 -0.000492135 1.7145e-19 -0.000125923 -1.14856e-19 -3.93829e-19 0.000859964 -4.08313e-20 -0.000400379 -9.09467e-20 0.000155743 -6.01684e-20 0.000177503 -4.17098e-05 -8.64575e-20 -0.000341565 -1.46011e-19 -0.000126094 6.00488e-20 -0.000461155 -2.49101e-19 2.31748e-05 4.42364e-20 0.000326018 -1.56596e-19 
1749.65 0 4.13373e-19 -0.00212932 -1.76233e-20 5.99702e-05 0.0102498 1.68565e-18 0.000217352 -3.8079e-19 -0.00050036 1.63432e-19 -0.000112085 -1.0777e-19 -4.13373e-19 0.000877911 -3.8139e-20 -0.000412511 -8.66536e-20 0.000162555 -4.77541e-20 0.000182278 -3.61315e-05 -9.63874e-20 -0.000350635 -1.4795e-19 -0.000132045 5.30248e-20 -0.000474746 -2.5358e-19 1.95216e-05 4.58707e-20 0.000326819 -1.89789e-19 
1750 0 4.47729e-19 -0.00238148 -6.2782e-21 4.14542e-05 0.0101564 1.6593e-18 0.000223766 -3.71555e-19 -0.000514106 1.54831e-19 -9.2921e-05 -9.97873e-20 -4.19538e-19 0.000891593 -3.61229e-20 -0.000421407 -7.51371e-20 0.000170337 -3.75656e-20 0.000183926 -2.98928e-05 -8.74838e-20 -0.00036308 -1.50764e-19 -0.000140987 5.89347e-20 -0.000484804 -2.56678e-19 1.6228e-05 5.85742e-20 0.000330198 -2.18982e-19 
1750.35 0 4.76727e-19 -0.00263027 -1.39518e-20 2.07407e-05 0.0100544 1.63157e-18 0.000227099 -3.72177e-19 -0.000532461 1.42414e-19 -6.97563e-05 -9.23163e-20 -4.25374e-19 0.000904375 -3.0269e-20 -0.000429539 -7.32227e-20 0.000176173 -4.90968e-20 0.00018022 -2.17895e-05 -8.46933e-20 -0.000380229 -1.52038e-19 -0.000150499 7.40101e-20 -0.000491881 -2.46386e-19 1.25018e-05 6.50997e-20 0.000335441 -2.37802e-19 
1750.7 0 5.09844e-19 -0.00287606 -2.58037e-20 2.2086e-06 0.00994252 1.59645e-18 0.000228166 -3.57463e-19 -0.000552787 1.48243e-19 -4.79067e-05 -7.5422e-20 -4.08751e-19 0.000919363 -5.74372e-21 -0.000440144 -5.43077e-20 0.000176511 -4.85704e-20 0.000174528 -1.17451e-05 -6.89149e-20 -0.000400327 -1.41612e-19 -0.000158666 8.96325e-20 -0.000498175 -2.35297e-19 7.42159e-06 7.05509e-20 0.000340383 -2.40552e-19 
1751.05 0 5.3775e-19 -0.00311733 -3.2107e-20 -1.2132e-05 0.00981941 1.55994e-18 0.000229179 -3.50415e-19 -0.000575074 1.60261e-19 -3.24879e-05 -6.13718e-20 -4.01562e-19 0.000937293 1.86764e-20 -0.000454704 -3.22419e-20 0.000169569 -4.87097e-20 0.000172354 1.0929e-06 -6.21077e-20 -0.000420078 -1.2775e-19 -0.000165215 9.67573e-20 -0.000503889 -2.11031e-19 2.27976e-07 7.66545e-20 0.000344398 -2.40742e-19 
1751.4 0 5.75081e-19 -0.00335173 -4.07421e-20 -2.38865e-05 0.00968842 1.52325e-18 0.000230084 -3.4757e-19 -0.00059907 1.79475e-19 -2.35009e-05 -6.33463e-20 -3.98887e-19 0.000955681 2.79266e-20 -0.000472137 -4.79953e-21 0.000155733 -5.62522e-20 0.000173498 1.59998e-05 -7.085e-20 -0.000437904 -1.24924e-19 -0.000168987 1.0268e-19 -0.000509107 -2.06347e-19 -9.35034e-06 8.78923e-20 0.000348144 -2.31842e-19 
1751.75 0 6.04686e-19 -0.00357679 -4.61908e-20 -3.5214e-05 0.00955228 1.4888e-18 0.000231259 -3.3587e-19 -0.000621539 2.07652e-19 -1.81737e-05 -6.01954e-20 -3.98204e-19 0.000970832 3.33788e-20 -0.000490747 6.15127e-21 0.000137128 -7.29297e-20 0.000175221 3.18758e-05 -7.65134e-20 -0.000453328 -1.30921e-19 -0.000170221 9.88436e-20 -0.000515734 -1.9144e-19 -1.90752e-05 9.6354e-20 0.000352561 -2.24561e-19 
1752.1 0 6.34133e-19 -0.00379358 -4.2389e-20 -4.6791e-05 0.00940971 1.46937e-18 0.000235436 -3.27079e-19 -0.000641345 2.1282e-19 -1.04523e-05 -5.88238e-20 -3.89398e-19 0.000982736 5.32216e-20 -0.000510906 1.989e-20 0.000118931 -8.00782e-20 0.000175537 4.90618e-05 -8.59855e-20 -0.000466152 -1.31935e-19 -0.000170759 9.43014e-20 -0.00052596 -1.76264e-19 -2.61123e-05 8.49743e-20 0.000358273 -2.05867e-19 
1752.45 0 6.81026e-19 -0.00400322 -4.15926e-20 -5.85038e-05 0.00926216 1.4552e-18 0.000246329 -3.27866e-19 -0.000661347 2.12594e-19 4.81375e-06 -5.79326e-20 -3.79401e-19 0.000997666 6.04045e-20 -0.00053348 1.24533e-20 0.000107004 -8.5698e-20 0.000174909 6.79624e-05 -8.98176e-20 -0.000476637 -1.34546e-19 -0.000169267 8.4661e-20 -0.000540207 -1.62166e-19 -2.96876e-05 8.75404e-20 0.000365886 -1.86133e-19 
1752.8 0 7.1976e-19 -0.00420596 -4.80836e-20 -6.90841e-05 0.00911085 1.42162e-18 0.000262499 -3.22019e-19 -0.000685243 2.07344e-19 2.67119e-05 -5.83209e-20 -3.75867e-19 0.00101828 5.184e-20 -0.000557266 1.81678e-20 0.000104534 -8.72507e-20 0.000174262 8.59929e-05 -9.57892e-20 -0.000484687 -1.4848e-19 -0.000166494 7.77657e-20 -0.000558001 -1.42521e-19 -2.92111e-05 8.90186e-20 0.000377844 -1.72596e-19 
1753.15 0 7.57208e-19 -0.00440522 -6.38841e-20 -7.91002e-05 0.00895374 1.39386e-18 0.000278643 -3.17501e-19 -0.00071096 1.93673e-19 5.13475e-05 -6.08487e-20 -3.74399e-19 0.00103885 4.80309e-20 -0.000579172 1.98176e-20 0.000108478 -8.4954e-20 0.000174454 0.000100006 -8.53987e-20 -0.00049048 -1.57404e-19 -0.000165432 6.94336e-20 -0.000577594 -1.3616e-19 -2.71158e-05 8.13129e-20 0.000393173 -1.56045e-19 
1753.5 0 7.99067e-19 -0.00460229 -7.63993e-20 -9.11332e-05 0.00878972 1.3647e-18 0.000290726 -3.04696e-19 -0.000733516 1.70795e-19 7.36437e-05 -5.25051e-20 -3.72217e-19 0.00105286 3.16339e-20 -0.000592764 1.0599e-20 0.0001121 -7.40003e-20 0.000175988 0.000109609 -6.62968e-20 -0.000493989 -1.75168e-19 -0.000166466 6.78083e-20 -0.000596114 -1.39906e-19 -2.62986e-05 7.20377e-20 0.000407619 -1.33858e-19 
1753.85 0 8.36512e-19 -0.00479536 -8.45343e-20 -0.000107068 0.00862034 1.34415e-18 0.000297327 -2.74981e-19 -0.000751816 1.43121e-19 9.02657e-05 -5.83415e-20 -3.81859e-19 0.00105922 3.01473e-20 -0.000596412 2.19487e-20 0.000111922 -6.39498e-20 0.000177748 0.000115768 -6.04063e-20 -0.000494625 -1.78095e-19 -0.000168377 6.90451e-20 -0.000612634 -1.57331e-19 -2.63854e-05 6.859e-20 0.000420251 -1.11846e-19 
1754.2 0 8.72398e-19 -0.00498523 -8.5695e-20 -0.000126078 0.00844857 1.31605e-18 0.000300093 -2.47683e-19 -0.000767176 1.21826e-19 0.000102434 -6.49782e-20 -3.80513e-19 0.0010601 2.81675e-20 -0.000596968 3.58609e-20 0.000105947 -5.64933e-20 0.000179137 0.000120236 -7.05274e-20 -0.00049104 -1.94471e-19 -0.000170995 7.60003e-20 -0.000627423 -1.60793e-19 -2.54349e-05 5.89173e-20 0.000431754 -8.99985e-20 
1754.55 0 8.95171e-19 -0.00517427 -9.65258e-20 -0.000143704 0.00827816 1.27942e-18 0.000302228 -2.47771e-19 -0.000779966 9.2888e-20 0.000112585 -7.33349e-20 -3.87589e-19 0.00105592 3.02759e-20 -0.000599074 5.19424e-20 9.4159e-05 -6.04216e-20 0.000180284 0.000124769 -7.14984e-20 -0.000481636 -2.01722e-19 -0.000176615 7.73802e-20 -0.00064047 -1.66718e-19 -2.21149e-05 4.22414e-20 0.000442328 -8.10581e-20 
1754.9 0 9.12149e-19 -0.00536173 -1.03819e-19 -0.00015732 0.00811247 1.24696e-18 0.000304717 -2.42105e-19 -0.000789139 6.97853e-20 0.000123922 -8.24338e-20 -3.98714e-19 0.0010469 2.46736e-20 -0.000600619 4.36444e-20 7.90965e-05 -5.87468e-20 0.000181384 0.000129488 -7.51848e-20 -0.000467848 -1.99646e-19 -0.000185995 9.00014e-20 -0.000653158 -1.92856e-19 -1.76997e-05 4.02032e-20 0.000450543 -6.41187e-20 
1755.25 0 9.32205e-19 -0.00554574 -1.02787e-19 -0.000168573 0.00795026 1.209e-18 0.000306809 -2.38877e-19 -0.000792727 4.90142e-20 0.000137119 -9.57968e-20 -4.05495e-19 0.00103546 3.02418e-20 -0.000596642 5.11346e-20 6.29189e-05 -8.43413e-20 0.000182761 0.000133272 -9.66479e-20 -0.000452003 -1.94617e-19 -0.000196724 1.00449e-19 -0.000665735 -2.1109e-19 -1.49473e-05 6.25253e-20 0.000455486 -5.49486e-20 
1755.6 0 9.5825e-19 -0.00572702 -1.0092e-19 -0.000179718 0.00778671 1.18335e-18 0.000306931 -2.349e-19 -0.000791402 4.47438e-20 0.000149678 -1.11962e-19 -4.16741e-19 0.00102208 3.55887e-20 -0.000586315 5.02155e-20 4.61585e-05 -9.62253e-20 0.000182114 0.000134078 -1.09924e-19 -0.000434473 -1.7375e-19 -0.000208363 1.04459e-19 -0.000675818 -2.29932e-19 -1.55418e-05 6.7942e-20 0.000460032 -4.17889e-20 
1755.95 0 9.97612e-19 -0.00590598 -8.54855e-20 -0.000192232 0.00762096 1.17136e-18 0.000302956 -2.22233e-19 -0.00078725 5.37509e-20 0.00015943 -1.18591e-19 -4.24634e-19 0.00100564 4.46375e-20 -0.000574731 5.57387e-20 2.80841e-05 -1.28284e-19 0.000178084 0.000130468 -1.18888e-19 -0.000415521 -1.44384e-19 -0.000221583 1.09944e-19 -0.00068212 -2.40363e-19 -1.77679e-05 7.71764e-20 0.000466931 -2.37383e-20 
1756.3 0 1.0393e-18 -0.00607976 -7.26118e-20 -0.00020637 0.0074546 1.1489e-18 0.000292771 -2.29935e-19 -0.000777922 6.22936e-20 0.000163633 -1.20132e-19 -4.29454e-19 0.000988602 5.33488e-20 -0.0005675 5.00407e-20 1.10949e-05 -1.5206e-19 0.00017149 0.000124148 -1.18796e-19 -0.000395424 -1.26023e-19 -0.000235539 1.13946e-19 -0.000683606 -2.49982e-19 -1.94878e-05 8.73186e-20 0.000475541 -2.12927e-20 
1756.65 0 1.07668e-18 -0.00624651 -6.54021e-20 -0.000221015 0.00728909 1.11636e-18 0.000275839 -2.13744e-19 -0.000759972 7.26422e-20 0.000158797 -1.29436e-19 -4.20675e-19 0.000972732 5.39656e-20 -0.000563843 4.46897e-20 -3.99986e-06 -1.71041e-19 0.000161778 0.000118177 -1.11804e-19 -0.00037527 -1.10553e-19 -0.000248991 1.25141e-19 -0.000681265 -2.64306e-19 -2.0251e-05 1.0335e-19 0.000483549 -1.7116e-20 
1757 0 1.10558e-18 -0.00640527 -5.1258e-20 -0.000236286 0.00712361 1.09563e-18 0.000253636 -2.12833e-19 -0.00073309 6.5529e-20 0.000145478 -1.3856e-19 -4.26522e-19 0.000957423 4.96216e-20 -0.000556886 3.92151e-20 -2.01779e-05 -1.9314e-19 0.000149572 0.000114292 -1.19781e-19 -0.000356402 -1.05806e-19 -0.000261244 1.33229e-19 -0.0006787 -2.8171e-19 -1.88681e-05 1.20488e-19 0.000491359 -2.00104e-20 
1757.35 0 1.14542e-18 -0.00655654 -2.88037e-20 -0.000253055 0.00695315 1.07928e-18 0.000229723 -2.09104e-19 -0.000701313 5.87116e-20 0.000123809 -1.43284e-19 -4.37313e-19 0.000941974 5.30366e-20 -0.000542618 3.36634e-20 -3.92164e-05 -2.14018e-19 0.000136535 0.000112188 -1.27954e-19 -0.000338754 -1.05979e-19 -0.000273897 1.34917e-19 -0.000677706 -3.08333e-19 -1.63303e-05 1.31874e-19 0.000500109 -2.10666e-20 
1757.7 0 1.1807e-18 -0.00670228 -9.71638e-21 -0.000270018 0.00677754 1.06187e-18 0.000207459 -2.05368e-19 -0.000670749 4.88526e-20 9.29661e-05 -1.6089e-19 -4.51482e-19 0.000921908 6.05268e-20 -0.000523581 4.85237e-20 -6.2386e-05 -2.35531e-19 0.000121554 0.000112105 -1.21906e-19 -0.000323145 -9.13369e-20 -0.000288876 1.38629e-19 -0.000676029 -3.35643e-19 -1.50035e-05 1.24064e-19 0.000509082 -1.78734e-20 
1758.05 0 1.21052e-18 -0.00684153 1.60906e-20 -0.000286323 0.00660025 1.05737e-18 0.000188066 -1.91247e-19 -0.000643905 1.89449e-20 5.59292e-05 -1.75185e-19 -4.48665e-19 0.000893053 6.98807e-20 -0.000502246 6.4885e-20 -8.67178e-05 -2.54041e-19 0.000103125 0.000114258 -1.15167e-19 -0.000310013 -9.16763e-20 -0.000303461 1.39335e-19 -0.000673131 -3.50476e-19 -1.41156e-05 9.72472e-20 0.000516192 -9.24561e-21 
1758.4 0 1.22475e-18 -0.00697441 4.60238e-20 -0.000301434 0.00642223 1.03277e-18 0.000171241 -1.80589e-19 -0.000619133 -3.25546e-21 1.89432e-05 -1.74671e-19 -4.49033e-19 0.000860342 7.68379e-20 -0.000477976 6.51346e-20 -0.000107967 -2.75278e-19 8.0619e-05 0.000115628 -1.08614e-19 -0.000297846 -8.03057e-20 -0.00031352 1.51406e-19 -0.00066957 -3.60685e-19 -1.33544e-05 9.1936e-20 0.000520012 4.49541e-21 
1758.75 0 1.24219e-18 -0.00710196 6.47879e-20 -0.00031364 0.0062442 1.00264e-18 0.000157573 -1.78179e-19 -0.00059412 -2.91047e-20 -1.30529e-05 -1.66887e-19 -4.44834e-19 0.000832879 7.62325e-20 -0.0004524 8.54093e-20 -0.000126372 -2.62072e-19 5.1211e-05 0.000112993 -9.42014e-20 -0.000285448 -8.46998e-20 -0.000317366 1.51039e-19 -0.000665183 -3.62565e-19 -1.27864e-05 7.29286e-20 0.000520675 1.16094e-20 
1759.1 0 1.25594e-18 -0.00722396 6.1156e-20 -0.000322785 0.00606264 9.7167e-19 0.00014683 -1.78246e-19 -0.000568649 -4.08681e-20 -3.89732e-05 -1.59044e-19 -4.40412e-19 0.000814151 7.52162e-20 -0.000427559 1.00923e-19 -0.000141364 -2.38155e-19 1.5533e-05 0.000107628 -6.45877e-20 -0.000272099 -9.49696e-20 -0.00031579 1.51912e-19 -0.000659631 -3.54366e-19 -1.25749e-05 6.48341e-20 0.000520349 2.45224e-20 
1759.45 0 1.26608e-18 -0.00733914 6.21696e-20 -0.000330414 0.0058723 9.52827e-19 0.000135895 -1.71809e-19 -0.000542815 -4.87928e-20 -5.70506e-05 -1.50166e-19 -4.42275e-19 0.000803583 8.24109e-20 -0.00040328 1.16612e-19 -0.000149704 -2.20173e-19 -2.08106e-05 0.000101817 -4.1373e-20 -0.000257855 -1.09958e-19 -0.000308794 1.47662e-19 -0.000653223 -3.48646e-19 -1.2105e-05 5.86262e-20 0.000520225 3.06469e-20 
1759.8 0 1.28233e-18 -0.00744601 5.58258e-20 -0.000336695 0.00567118 9.33968e-19 0.000125766 -1.6425e-19 -0.000515204 -6.50756e-20 -6.6373e-05 -1.23462e-19 -4.29032e-19 0.000797084 7.51438e-20 -0.000379721 1.33386e-19 -0.000150364 -2.15827e-19 -5.20641e-05 9.65256e-05 -2.62161e-20 -0.000244003 -1.19244e-19 -0.000296169 1.35412e-19 -0.000646118 -3.37489e-19 -1.23034e-05 6.02661e-20 0.000519205 4.00003e-20 
1760.15 0 1.30178e-18 -0.00754413 5.05233e-20 -0.000343968 0.00546193 9.11418e-19 0.000118735 -1.55897e-19 -0.000485342 -7.19843e-20 -6.57471e-05 -9.80244e-20 -3.94179e-19 0.000787109 7.27324e-20 -0.000357529 1.37037e-19 -0.000145164 -2.13238e-19 -7.49752e-05 9.18329e-05 -1.32955e-20 -0.000232725 -1.14074e-19 -0.000280787 1.26517e-19 -0.000639045 -3.18517e-19 -1.30666e-05 5.24742e-20 0.000519049 5.6357e-20 
1760.5 0 1.31974e-18 -0.00763584 4.84874e-20 -0.000355055 0.00524665 8.64141e-19 0.000113565 -1.49183e-19 -0.000457975 -6.77346e-20 -5.41832e-05 -6.94627e-20 -3.64572e-19 0.000770927 8.30728e-20 -0.000335893 1.31857e-19 -0.000134244 -2.20542e-19 -8.64116e-05 8.66556e-05 -9.22937e-21 -0.000226015 -8.75297e-20 -0.000264583 1.35283e-19 -0.000634222 -2.97734e-19 -1.08686e-05 4.81404e-20 0.000522075 7.70895e-20 
1760.85 0 1.34116e-18 -0.00772448 3.63502e-20 -0.000368825 0.00502776 8.0836e-19 0.000110507 -1.18518e-19 -0.000440802 -6.99442e-20 -3.4326e-05 -4.50044e-20 -3.47834e-19 0.000752131 9.3905e-20 -0.000312255 1.21419e-19 -0.000118526 -2.26676e-19 -8.56804e-05 8.0626e-05 -1.31076e-20 -0.000225367 -6.43242e-20 -0.000246539 1.36493e-19 -0.000632684 -2.95357e-19 -5.01994e-06 4.75015e-20 0.000526167 1.03436e-19 
1761.2 0 1.35896e-18 -0.00781014 1.44421e-20 -0.000380204 0.00480997 7.56421e-19 0.0001125 -1.08894e-19 -0.000436973 -6.33331e-20 -1.11136e-05 -3.25506e-20 -3.28785e-19 0.000736119 9.52208e-20 -0.000285331 1.08635e-19 -0.00010327 -2.38703e-19 -7.63015e-05 7.48108e-05 -3.08454e-20 -0.000229242 -7.76271e-20 -0.00022835 1.36087e-19 -0.000634685 -2.80805e-19 3.73909e-07 3.77961e-20 0.000528632 1.27222e-19 
1761.55 0 1.37569e-18 -0.00789069 9.53773e-21 -0.000386987 0.00459612 7.09092e-19 0.000121881 -8.54031e-20 -0.00044319 -6.20735e-20 1.25388e-05 -9.03214e-21 -3.08647e-19 0.000723876 9.80468e-20 -0.000253636 9.65115e-20 -9.36811e-05 -2.48399e-19 -6.30304e-05 6.99022e-05 -5.84589e-20 -0.000234967 -8.7259e-20 -0.000214391 1.35469e-19 -0.000638729 -2.71442e-19 3.78719e-06 1.4371e-20 0.000530311 1.47077e-19 
1761.9 0 1.38617e-18 -0.00796509 1.14392e-20 -0.000390653 0.00438107 6.58925e-19 0.000137305 -6.38338e-20 -0.000452902 -7.12647e-20 3.27503e-05 1.17975e-20 -2.88057e-19 0.000714063 9.55725e-20 -0.000215926 9.16175e-20 -8.7728e-05 -2.67849e-19 -5.11354e-05 6.41118e-05 -7.2676e-20 -0.000240641 -9.15206e-20 -0.00020585 1.36995e-19 -0.000641665 -2.63298e-19 8.72789e-06 7.61685e-22 0.000534192 1.55319e-19 
1762.25 0 1.40655e-18 -0.00803441 1.66976e-20 -0.000391858 0.0041593 6.10841e-19 0.00015326 -3.71445e-20 -0.000462577 -6.80803e-20 4.45083e-05 3.05907e-20 -2.72549e-19 0.000703629 7.83896e-20 -0.000175238 8.41178e-20 -7.92087e-05 -2.87032e-19 -4.06044e-05 5.34657e-05 -9.58974e-20 -0.000242337 -9.7117e-20 -0.00020252 1.29199e-19 -0.000644446 -2.40057e-19 1.70358e-05 -6.9837e-21 0.000540622 1.48314e-19 
1762.6 0 1.42507e-18 -0.00809821 1.10203e-20 -0.000393898 0.00393337 5.80651e-19 0.000163745 -1.29758e-20 -0.000471691 -5.28646e-20 4.86381e-05 5.61211e-20 -2.5628e-19 0.000690615 6.65928e-20 -0.000134398 8.4951e-20 -6.76919e-05 -2.88143e-19 -2.71865e-05 3.70815e-05 -1.16794e-19 -0.000238818 -8.62139e-20 -0.000202364 1.24895e-19 -0.000647339 -2.14754e-19 2.65994e-05 -1.38086e-20 0.000547493 1.36733e-19 
1762.95 0 1.42126e-18 -0.00815644 3.13487e-21 -0.000399907 0.00370763 5.39704e-19 0.000166384 1.34378e-21 -0.000477568 -3.85498e-20 4.89948e-05 7.82927e-20 -2.54518e-19 0.000677544 5.61849e-20 -9.36501e-05 8.35242e-20 -5.81206e-05 -2.82698e-19 -1.24408e-05 1.81474e-05 -1.31052e-19 -0.000233338 -8.84333e-20 -0.000202585 1.17979e-19 -0.000649909 -1.90464e-19 3.69328e-05 -1.84429e-20 0.00055281 1.2263e-19 
1763.3 0 1.3974e-18 -0.00821201 2.88025e-20 -0.000408042 0.00348473 4.93221e-19 0.000161333 1.09063e-20 -0.000478735 -4.32043e-20 4.89712e-05 1.09349e-19 -2.4379e-19 0.000667239 4.28854e-20 -5.41692e-05 7.78188e-20 -5.27831e-05 -2.80821e-19 1.85773e-06 -7.17147e-07 -1.49918e-19 -0.000228317 -7.63386e-20 -0.000203777 9.94928e-20 -0.000652866 -1.60107e-19 4.87592e-05 -9.52913e-21 0.000554849 1.22606e-19 
1763.65 0 1.37171e-18 -0.00826612 4.16753e-20 -0.000414388 0.00326697 4.61994e-19 0.000149982 5.28902e-21 -0.000476568 -4.80843e-20 4.94958e-05 1.21651e-19 -2.32855e-19 0.000658988 4.0963e-20 -1.70201e-05 7.37583e-20 -5.15853e-05 -2.66147e-19 1.70208e-05 -1.90475e-05 -1.75585e-19 -0.000224076 -6.25569e-20 -0.000207299 8.37022e-20 -0.000654374 -1.50291e-19 6.08098e-05 -1.49455e-20 0.00055399 1.24495e-19 
1764 0 1.36126e-18 -0.0083168 4.46579e-20 -0.000418417 0.00305408 4.22343e-19 0.00013598 7.98915e-21 -0.00047469 -5.36952e-20 4.97753e-05 1.20489e-19 -2.25886e-19 0.000650711 4.59445e-20 1.63554e-05 7.9154e-20 -5.36723e-05 -2.60836e-19 3.15176e-05 -3.38942e-05 -1.81828e-19 -0.000220825 -5.36086e-20 -0.000210618 7.21369e-20 -0.000654662 -1.21102e-19 7.17651e-05 -2.36994e-20 0.00055315 1.16623e-19 
1764.35 0 1.35317e-18 -0.00836259 5.33589e-20 -0.000421214 0.00284185 3.76847e-19 0.000122897 1.58114e-20 -0.000473442 -5.35763e-20 5.07817e-05 1.1232e-19 -2.20245e-19 0.000642273 5.59117e-20 4.42076e-05 8.44387e-20 -5.7562e-05 -2.66331e-19 4.34046e-05 -4.16078e-05 -1.95866e-19 -0.000219098 -5.52318e-20 -0.000211765 5.83558e-20 -0.000656808 -9.75417e-20 8.12851e-05 -3.07504e-20 0.000552264 1.20341e-19 
1764.7 0 1.34662e-18 -0.00840448 6.26306e-20 -0.000423776 0.00262519 3.38702e-19 0.000115547 2.7536e-20 -0.000472347 -4.69847e-20 5.64441e-05 1.09115e-19 -2.15057e-19 0.000635723 7.02034e-20 6.41692e-05 7.66703e-20 -6.12748e-05 -2.61169e-19 5.38464e-05 -4.19874e-05 -2.09778e-19 -0.000217944 -5.64842e-20 -0.000213756 5.98889e-20 -0.00066121 -7.48831e-20 8.95189e-05 -3.75162e-20 0.000550675 1.25811e-19 
1765.05 0 1.34055e-18 -0.00844351 5.74786e-20 -0.000425623 0.00240342 3.02957e-19 0.000117181 3.98213e-20 -0.000473436 -4.84749e-20 6.82516e-05 9.68508e-20 -2.12512e-19 0.000635557 5.71252e-20 7.63212e-05 7.48877e-20 -6.35068e-05 -2.65432e-19 6.43983e-05 -3.66572e-05 -2.18379e-19 -0.000216777 -4.71124e-20 -0.000218301 6.72206e-20 -0.000666081 -5.85665e-20 9.74765e-05 -3.38756e-20 0.000549032 1.41536e-19 
1765.4 0 1.35175e-18 -0.00847878 3.35783e-20 -0.00042438 0.00217951 2.56084e-19 0.000127087 5.85537e-20 -0.000477854 -5.88882e-20 8.37479e-05 8.13235e-20 -2.09231e-19 0.000642911 3.47991e-20 8.672e-05 7.44492e-20 -6.31644e-05 -2.72197e-19 7.87541e-05 -2.85972e-05 -2.16801e-19 -0.000215741 -4.36001e-20 -0.000224581 7.06795e-20 -0.000671154 -7.17218e-20 0.000107093 -2.87157e-20 0.000547934 1.53953e-19 
1765.75 0 1.34185e-18 -0.00850954 1.76061e-20 -0.000419972 0.00195562 1.9976e-19 0.000142439 6.04495e-20 -0.000484604 -6.65153e-20 0.000100331 8.00532e-20 -2.10363e-19 0.000652739 2.51478e-20 0.000101853 8.24434e-20 -5.72225e-05 -2.68012e-19 0.000101113 -2.0885e-05 -2.14786e-19 -0.000215367 -3.21093e-20 -0.000232537 6.29664e-20 -0.000676323 -7.36937e-20 0.000119222 -3.62384e-20 0.000548043 1.71283e-19 
1766.1 0 1.34224e-18 -0.00853703 3.70994e-21 -0.000415037 0.00173325 1.60434e-19 0.000158879 6.06331e-20 -0.000490216 -6.31597e-20 0.000113904 8.23973e-20 -2.31616e-19 0.000661099 2.31479e-20 0.000124148 9.77346e-20 -4.44769e-05 -2.59595e-19 0.000128576 -1.53562e-05 -2.01462e-19 -0.000213073 -2.86092e-20 -0.000242377 4.61548e-20 -0.00068051 -7.19056e-20 0.000132588 -4.41436e-20 0.000550893 1.81902e-19 
1766.45 0 1.3422e-18 -0.00856197 2.16573e-21 -0.000411193 0.001513 1.17916e-19 0.000173824 7.1048e-20 -0.000491381 -5.5187e-20 0.000122341 9.59233e-20 -2.36419e-19 0.000669303 2.62661e-20 0.000151647 9.99586e-20 -2.61111e-05 -2.43081e-19 0.000155705 -1.28673e-05 -1.93522e-19 -0.000205519 -3.81335e-20 -0.000253425 2.62532e-20 -0.000684843 -6.35772e-20 0.00014695 -4.92029e-20 0.000554366 1.71704e-19 
1766.8 0 1.33823e-18 -0.00858382 2.68444e-20 -0.000408377 0.00129295 8.37892e-20 0.000185857 8.23322e-20 -0.000488021 -5.22397e-20 0.000128938 9.97749e-20 -2.37009e-19 0.000680076 1.58293e-20 0.000180699 9.5912e-20 -4.16711e-06 -2.21539e-19 0.000180475 -1.40668e-05 -1.87405e-19 -0.000193489 -3.3127e-20 -0.000262777 1.7236e-20 -0.000690871 -5.70709e-20 0.000161281 -5.29107e-20 0.000554326 1.65613e-19 
1767.15 0 1.32843e-18 -0.00860102 4.0848e-20 -0.000405801 0.00107093 4.19747e-20 0.000193316 8.91287e-20 -0.000483855 -3.93059e-20 0.000136542 9.90518e-20 -2.3419e-19 0.000693215 -7.24655e-23 0.000206455 8.47603e-20 1.51562e-05 -2.02605e-19 0.000201756 -1.65669e-05 -1.92151e-19 -0.000180733 -3.27365e-20 -0.000269389 -4.7343e-21 -0.000698261 -4.43521e-20 0.000174433 -4.81715e-20 0.000548906 1.71797e-19 
1767.5 0 1.32309e-18 -0.00861279 5.05613e-20 -0.000402981 0.000845389 -9.05013e-21 0.000196246 8.90134e-20 -0.000479676 -2.51991e-20 0.000145541 9.15143e-20 -2.39419e-19 0.000705311 -1.86696e-20 0.000223735 5.75825e-20 3.01489e-05 -1.85087e-19 0.000219528 -1.62965e-05 -1.98323e-19 -0.000167851 -2.26855e-20 -0.000274517 -2.13107e-20 -0.000705244 -4.04038e-20 0.000187459 -4.30933e-20 0.000538528 1.63216e-19 
1767.85 0 1.31688e-18 -0.00861997 5.41986e-20 -0.000400717 0.000617877 -6.33233e-20 0.000197972 8.54305e-20 -0.00047377 -2.24828e-20 0.000154797 8.35278e-20 -2.41366e-19 0.000713776 -1.62834e-20 0.000231567 3.91008e-20 4.6696e-05 -1.73162e-19 0.000235246 -1.12467e-05 -2.01369e-19 -0.00015281 -6.37376e-21 -0.000278302 -2.38825e-20 -0.000709903 -3.12822e-20 0.000200222 -4.78153e-20 0.000526218 1.58286e-19 
1768.2 0 1.31037e-18 -0.00862255 5.89848e-20 -0.000399917 0.000392012 -1.0816e-19 0.00020009 9.12443e-20 -0.000464511 -4.01383e-20 0.000161048 7.94145e-20 -2.51653e-19 0.000718227 -2.15113e-20 0.000231466 4.02764e-20 6.9537e-05 -1.59476e-19 0.000249845 -2.12458e-06 -2.15061e-19 -0.000136291 1.52665e-20 -0.000280083 -2.30176e-20 -0.000713084 -2.17677e-20 0.00021244 -3.65056e-20 0.000515537 1.43934e-19 
1768.55 0 1.30126e-18 -0.00862029 4.52958e-20 -0.000400332 0.000172582 -1.5617e-19 0.000203429 1.09467e-19 -0.000452375 -4.61395e-20 0.000164631 6.75696e-20 -2.58142e-19 0.000718765 -1.3294e-20 0.000224189 5.37269e-20 9.40786e-05 -1.56443e-19 0.000263176 1.03368e-05 -2.15015e-19 -0.000119934 5.01007e-20 -0.000280621 -2.70642e-20 -0.000716877 -3.33908e-20 0.000222779 -3.2775e-20 0.000506906 1.31821e-19 
1768.9 0 1.3083e-18 -0.00861191 2.76355e-20 -0.000401778 -3.74915e-05 -1.97647e-19 0.000208313 1.38197e-19 -0.000439216 -4.9012e-20 0.000170258 7.28188e-20 -2.57256e-19 0.000713105 3.14679e-21 0.00021053 6.47131e-20 0.000109746 -1.64953e-19 0.000274046 2.46957e-05 -2.1226e-19 -0.000105001 7.71426e-20 -0.00028007 -2.29748e-20 -0.000722301 -4.58731e-20 0.000231002 -4.15125e-20 0.000497729 1.16397e-19 
1769.25 0 1.31181e-18 -0.00859651 2.84085e-20 -0.00040512 -0.000241131 -2.36321e-19 0.000216501 1.6734e-19 -0.000424787 -4.44969e-20 0.000181195 8.07633e-20 -2.46456e-19 0.000701572 1.64636e-20 0.00019218 8.58846e-20 0.000112682 -1.6648e-19 0.00028193 3.71825e-05 -2.04686e-19 -9.08543e-05 7.9073e-20 -0.000278152 -3.76745e-20 -0.000728816 -6.65405e-20 0.000237315 -6.03883e-20 0.000485944 1.03145e-19 
1769.6 0 1.30647e-18 -0.00857335 3.12307e-20 -0.000409868 -0.000441021 -2.8379e-19 0.000228062 1.9075e-19 -0.000411713 -4.63254e-20 0.000196491 1.03603e-19 -2.29008e-19 0.000690593 9.74327e-21 0.000169385 9.98618e-20 0.000106815 -1.67711e-19 0.000288068 4.66423e-05 -1.98131e-19 -7.67916e-05 6.71958e-20 -0.00027541 -4.66937e-20 -0.000735478 -9.83574e-20 0.000241397 -7.57604e-20 0.000471419 9.39809e-20 
1769.95 0 1.30619e-18 -0.0085422 2.64121e-20 -0.000413849 -0.00063717 -3.38078e-19 0.000239191 2.3203e-19 -0.000402241 -4.74779e-20 0.000210603 1.17578e-19 -2.087e-19 0.000683463 1.46833e-20 0.000142408 1.04594e-19 9.749e-05 -1.64786e-19 0.000293672 5.33286e-05 -1.93577e-19 -6.48467e-05 5.25186e-20 -0.000274399 -6.60002e-20 -0.000743044 -1.1548e-19 0.000244411 -7.87716e-20 0.000454691 7.28862e-20 
1770.3 0 1.31929e-18 -0.00850354 1.38907e-20 -0.000417442 -0.000828609 -3.84941e-19 0.000248902 2.72777e-19 -0.000394862 -4.02038e-20 0.00021727 1.24392e-19 -1.79786e-19 0.000677477 2.42543e-20 0.000112585 1.00936e-19 8.61293e-05 -1.67135e-19 0.000300081 5.75612e-05 -1.76939e-19 -5.5731e-05 3.12517e-20 -0.000277116 -6.05821e-20 -0.000751264 -1.19982e-19 0.000246611 -7.96723e-20 0.000439153 5.78501e-20 
1770.65 0 1.34307e-18 -0.00845771 1.57607e-20 -0.000423542 -0.00101378 -4.32455e-19 0.000257465 3.06984e-19 -0.000390249 -2.8372e-20 0.000213552 1.32822e-19 -1.46381e-19 0.000672012 2.40333e-20 8.14212e-05 9.61656e-20 7.13024e-05 -1.62568e-19 0.000306277 5.96154e-05 -1.51008e-19 -4.87864e-05 3.27269e-20 -0.000281371 -4.86296e-20 -0.000758493 -1.34475e-19 0.000246294 -8.78961e-20 0.000427156 5.64338e-20 
1771 0 1.3454e-18 -0.00840583 8.9565e-21 -0.000432449 -0.00119273 -4.69283e-19 0.000264393 3.25576e-19 -0.00038983 -1.87621e-20 0.000199475 1.37285e-19 -1.22715e-19 0.000670137 2.46996e-20 5.39967e-05 8.20358e-20 5.2593e-05 -1.63133e-19 0.000311764 5.77819e-05 -1.465e-19 -4.33786e-05 4.95094e-20 -0.00028491 -5.00069e-21 -0.000763994 -1.4716e-19 0.000244937 -9.3765e-20 0.000417415 4.93605e-20 
1771.35 0 1.36153e-18 -0.00835218 6.22592e-21 -0.000443852 -0.00136714 -5.07916e-19 0.000268341 3.37663e-19 -0.000391005 -1.57021e-20 0.000178997 1.47148e-19 -1.02163e-19 0.000671877 2.13431e-20 3.37999e-05 7.18419e-20 3.34783e-05 -1.67671e-19 0.000316343 5.19246e-05 -1.28161e-19 -3.64616e-05 6.00771e-20 -0.000286742 2.84945e-20 -0.000766854 -1.61874e-19 0.000246985 -9.81023e-20 0.000409842 4.86632e-20 
1771.7 0 1.36327e-18 -0.00829873 -5.69892e-21 -0.000457387 -0.00153833 -5.53374e-19 0.000267998 3.37109e-19 -0.000389601 -5.23265e-21 0.000153658 1.52287e-19 -8.18745e-20 0.000673203 1.38908e-20 1.82351e-05 7.83554e-20 1.64075e-05 -1.67518e-19 0.000318022 4.38106e-05 -1.12664e-19 -2.74497e-05 7.36176e-20 -0.000284619 4.76751e-20 -0.000767861 -1.69991e-19 0.000253035 -8.87764e-20 0.00040293 8.21169e-20 
1772.05 0 1.36762e-18 -0.00824299 -1.2824e-20 -0.000471454 -0.00170935 -5.80686e-19 0.000261709 3.26557e-19 -0.000383913 9.41828e-21 0.000122857 1.64011e-19 -7.07158e-20 0.000668126 1.76682e-20 7.91094e-06 7.33682e-20 -2.86024e-06 -1.85319e-19 0.00031675 3.45956e-05 -9.68929e-20 -1.8271e-05 1.00048e-19 -0.000279964 6.88138e-20 -0.000768784 -1.90716e-19 0.00026112 -7.35502e-20 0.000393006 1.02176e-19 
1772.4 0 1.36609e-18 -0.008183 -4.0675e-20 -0.000484677 -0.00188085 -6.05719e-19 0.000245772 3.146e-19 -0.000373014 1.76442e-20 8.93323e-05 1.70775e-19 -5.77299e-20 0.000655389 1.85722e-20 7.21294e-06 7.58327e-20 -2.80509e-05 -1.96525e-19 0.000313698 2.33386e-05 -9.10183e-20 -7.88498e-06 1.24762e-19 -0.000274773 9.05727e-20 -0.000770441 -2.03612e-19 0.000271699 -6.01563e-20 0.00037963 1.15912e-19 
1772.75 0 1.34818e-18 -0.00811868 -6.11056e-20 -0.000494854 -0.00204996 -6.2807e-19 0.000218887 2.95742e-19 -0.000356788 2.39612e-20 5.48495e-05 1.71249e-19 -4.48559e-20 0.00064102 1.28343e-20 1.60847e-05 7.14637e-20 -5.55749e-05 -2.05411e-19 0.00030884 7.99746e-06 -7.36548e-20 3.81666e-06 1.29706e-19 -0.000268326 1.06642e-19 -0.000773934 -2.11349e-19 0.000284471 -5.84121e-20 0.000365035 1.21092e-19 
1773.1 0 1.32611e-18 -0.00804998 -7.27976e-20 -0.000501473 -0.00221552 -6.4325e-19 0.000183691 2.59768e-19 -0.000335422 2.07574e-20 2.1972e-05 1.66625e-19 -3.73805e-20 0.000629438 1.47011e-20 2.9534e-05 5.65205e-20 -8.05065e-05 -2.25402e-19 0.000298807 -1.10416e-05 -7.4809e-20 1.4023e-05 1.29427e-19 -0.000259677 1.23898e-19 -0.000779056 -2.11575e-19 0.000297717 -7.1634e-20 0.000351475 1.1536e-19 
1773.45 0 1.30743e-18 -0.00797717 -6.41926e-20 -0.000506305 -0.00237814 -6.46845e-19 0.000142163 2.29878e-19 -0.000310434 3.97826e-20 -5.24004e-06 1.44276e-19 -4.53845e-20 0.000620744 3.14506e-20 4.35976e-05 5.93844e-20 -0.000101398 -2.21964e-19 0.00027764 -3.16409e-05 -6.36483e-20 2.10603e-05 1.32593e-19 -0.000248514 1.34133e-19 -0.000782463 -2.03427e-19 0.000309633 -7.61489e-20 0.000338387 1.12673e-19 
1773.8 0 1.29071e-18 -0.00789918 -7.82955e-20 -0.000508743 -0.00253859 -6.53923e-19 9.50021e-05 2.0004e-19 -0.000283494 5.30442e-20 -2.6036e-05 1.413e-19 -4.53561e-20 0.000612648 3.80429e-20 6.06762e-05 7.25509e-20 -0.000119121 -2.34191e-19 0.000247239 -5.16224e-05 -6.18774e-20 2.53339e-05 1.33166e-19 -0.000234499 1.48599e-19 -0.000781751 -1.9451e-19 0.000319037 -7.77951e-20 0.000323383 9.5443e-20 
1774.15 0 1.2788e-18 -0.00781389 -7.93394e-20 -0.000508614 -0.00269839 -6.56617e-19 4.42666e-05 1.85576e-19 -0.00025263 8.44051e-20 -4.44304e-05 1.44171e-19 -4.26662e-20 0.000601796 4.20943e-20 8.38254e-05 9.43478e-20 -0.00013191 -2.49353e-19 0.000216233 -6.82896e-05 -7.9634e-20 2.7577e-05 1.32578e-19 -0.000218603 1.62183e-19 -0.00077662 -1.85624e-19 0.000326577 -7.72029e-20 0.000307018 8.39709e-20 
1774.5 0 1.25995e-18 -0.00772246 -7.31928e-20 -0.000508076 -0.00285632 -6.63722e-19 -6.41142e-06 1.82327e-19 -0.000215432 1.27496e-19 -6.18843e-05 1.40069e-19 -4.04923e-20 0.00058758 4.09286e-20 0.00011089 1.14594e-19 -0.000139011 -2.65784e-19 0.000186647 -8.02074e-05 -9.53187e-20 2.88813e-05 1.32728e-19 -0.000202887 1.75164e-19 -0.000767082 -1.74538e-19 0.00033162 -7.69793e-20 0.000290574 6.21744e-20 
1774.85 0 1.2238e-18 -0.00762707 -7.43081e-20 -0.000508295 -0.00300867 -6.83438e-19 -5.48845e-05 1.81537e-19 -0.000173833 1.48911e-19 -7.48635e-05 1.33406e-19 -3.57803e-20 0.000570207 3.33039e-20 0.000135982 1.35598e-19 -0.000144537 -2.79079e-19 0.000156565 -9.02135e-05 -1.17062e-19 2.96574e-05 1.36225e-19 -0.000186102 1.80402e-19 -0.000754847 -1.70801e-19 0.00033481 -7.01391e-20 0.000273787 5.3709e-20 
1775.2 0 1.18397e-18 -0.00752721 -8.29828e-20 -0.000509268 -0.00315487 -7.08159e-19 -9.90421e-05 1.87576e-19 -0.00013184 1.60722e-19 -8.09469e-05 1.28637e-19 -2.10025e-20 0.00054878 2.0463e-20 0.000152577 1.48597e-19 -0.000150824 -2.87136e-19 0.000128055 -0.000101145 -1.22948e-19 2.97773e-05 1.29627e-19 -0.000168421 1.66739e-19 -0.000740919 -1.60549e-19 0.000338451 -5.35844e-20 0.000258035 4.61727e-20 
1775.55 0 1.13242e-18 -0.00742239 -8.50518e-20 -0.000508922 -0.00329667 -7.3723e-19 -0.00013839 1.99492e-19 -9.38151e-05 1.78099e-19 -8.16683e-05 1.20251e-19 -7.38306e-21 0.000523092 1.9297e-20 0.000157549 1.44002e-19 -0.000158664 -2.88194e-19 0.000103583 -0.000112983 -1.37223e-19 2.83634e-05 1.33038e-19 -0.000152676 1.5681e-19 -0.00072544 -1.4675e-19 0.000341132 -3.68072e-20 0.000245995 4.14031e-20 
1775.9 0 1.08864e-18 -0.00731363 -7.01509e-20 -0.000505751 -0.00343456 -7.64564e-19 -0.000174768 2.0536e-19 -6.27009e-05 1.95115e-19 -8.42496e-05 1.12969e-19 -7.41969e-21 0.000495215 8.23406e-21 0.000152816 1.41063e-19 -0.000170189 -2.9176e-19 8.72077e-05 -0.000125237 -1.46807e-19 2.44852e-05 1.09271e-19 -0.000141283 1.58315e-19 -0.000711299 -1.52728e-19 0.0003412 -3.99754e-20 0.000237623 3.40382e-20 
1776.25 0 1.0485e-18 -0.00720078 -5.90196e-20 -0.000501511 -0.00357115 -7.93272e-19 -0.00020786 1.88486e-19 -3.98147e-05 2.02163e-19 -9.31233e-05 1.12751e-19 1.00968e-20 0.000467779 6.23938e-21 0.000143091 1.41431e-19 -0.000184144 -2.97139e-19 8.3334e-05 -0.000137823 -1.5499e-19 1.85803e-05 8.37994e-20 -0.000133799 1.59315e-19 -0.00070069 -1.57972e-19 0.000341137 -4.59138e-20 0.000230788 3.25023e-20 
1776.6 0 1.02853e-18 -0.00708363 -6.5082e-20 -0.000497572 -0.00370851 -8.07533e-19 -0.000237989 1.8112e-19 -2.35118e-05 2.12337e-19 -0.000104703 1.13451e-19 3.71202e-20 0.000442837 6.59828e-21 0.000134146 1.55316e-19 -0.000196455 -3.08428e-19 8.7959e-05 -0.000149976 -1.42919e-19 1.19926e-05 6.58943e-20 -0.00012703 1.52725e-19 -0.000694613 -1.55845e-19 0.000342489 -6.51686e-20 0.000223169 2.9666e-20 
1776.95 0 1.00948e-18 -0.00696224 -6.37879e-20 -0.000493473 -0.00384275 -8.16058e-19 -0.000264845 1.63322e-19 -9.09596e-06 2.08723e-19 -0.000109721 1.1514e-19 6.67745e-20 0.000421244 -4.12658e-21 0.000129122 1.81868e-19 -0.000207068 -3.14975e-19 9.36621e-05 -0.000159478 -1.43651e-19 5.7069e-06 5.44421e-20 -0.000117707 1.53943e-19 -0.00069223 -1.54378e-19 0.000343849 -6.91859e-20 0.000215415 2.81134e-20 
1777.3 0 9.85358e-19 -0.0068365 -7.03996e-20 -0.000490324 -0.00397069 -8.12242e-19 -0.000286555 1.65654e-19 5.62525e-06 2.0643e-19 -0.000103898 1.14053e-19 9.11616e-20 0.00040007 -2.63196e-20 0.000126941 2.00845e-19 -0.000217824 -3.16337e-19 9.66477e-05 -0.000165711 -1.30521e-19 -1.14417e-06 6.03837e-20 -0.000103812 1.44877e-19 -0.000689529 -1.5778e-19 0.000343911 -7.49394e-20 0.000208526 3.90814e-20 
1777.65 0 9.54739e-19 -0.00670815 -7.72416e-20 -0.000490052 -0.00409558 -8.26745e-19 -0.000301437 1.46472e-19 1.8e-05 1.97904e-19 -9.08224e-05 1.04811e-19 1.12705e-19 0.00037458 -4.34417e-20 0.000124898 2.12254e-19 -0.000227912 -3.05473e-19 9.76898e-05 -0.000170538 -1.3495e-19 -9.00909e-06 6.29704e-20 -8.93477e-05 1.40191e-19 -0.000684864 -1.68325e-19 0.000342925 -8.24007e-20 0.000202216 5.92208e-20 
1778 0 9.3296e-19 -0.00657925 -7.44645e-20 -0.000491165 -0.00421959 -8.37113e-19 -0.000307698 1.43564e-19 2.73849e-05 1.91249e-19 -7.49927e-05 9.36172e-20 1.41591e-19 0.000343797 -5.16523e-20 0.000121155 2.23195e-19 -0.000235017 -2.84791e-19 9.75093e-05 -0.000174328 -1.29268e-19 -1.52678e-05 5.77004e-20 -7.90426e-05 1.32475e-19 -0.000678161 -1.78698e-19 0.000342122 -8.13363e-20 0.000195853 6.90433e-20 
1778.35 0 9.1334e-19 -0.00644937 -8.21755e-20 -0.000489799 -0.00434269 -8.56415e-19 -0.000306438 1.48451e-19 3.7074e-05 1.98035e-19 -5.92091e-05 7.33069e-20 1.64998e-19 0.000312502 -5.71154e-20 0.000116456 2.41393e-19 -0.00023916 -2.62537e-19 9.2391e-05 -0.000177631 -9.88102e-20 -1.66261e-05 4.48182e-20 -7.36596e-05 1.26096e-19 -0.000666848 -1.83759e-19 0.000342587 -8.62188e-20 0.000189985 9.29376e-20 
1778.7 0 8.98075e-19 -0.00631837 -9.26458e-20 -0.000484103 -0.00446429 -8.63528e-19 -0.000300891 1.3749e-19 4.9897e-05 1.9461e-19 -4.43469e-05 4.79951e-20 1.7953e-19 0.000284491 -6.27618e-20 0.000112542 2.4412e-19 -0.000239855 -2.32901e-19 8.06335e-05 -0.000181863 -8.4722e-20 -1.37962e-05 3.13666e-20 -7.28254e-05 1.16478e-19 -0.000650707 -2.02491e-19 0.000344436 -7.5384e-20 0.000185655 1.0098e-19 
1779.05 0 8.71525e-19 -0.00618554 -1.05082e-19 -0.000475566 -0.00458172 -8.54701e-19 -0.000292009 1.27675e-19 6.7994e-05 1.94091e-19 -3.1775e-05 3.10621e-20 1.78885e-19 0.000257436 -6.87103e-20 0.000108316 2.5542e-19 -0.000233484 -2.07162e-19 6.62078e-05 -0.000185484 -5.71729e-20 -1.01316e-05 1.26577e-20 -7.4513e-05 1.10504e-19 -0.000632714 -2.16212e-19 0.000345468 -5.61635e-20 0.00018417 1.15616e-19 
1779.4 0 8.49054e-19 -0.00605043 -1.09563e-19 -0.000466347 -0.00469325 -8.5297e-19 -0.000277601 1.26503e-19 9.03084e-05 2.03874e-19 -2.43488e-05 2.94958e-20 1.73779e-19 0.000226054 -6.81797e-20 0.000101953 2.58347e-19 -0.00021839 -1.93981e-19 5.15492e-05 -0.000185576 -4.52346e-20 -7.54566e-06 2.66449e-21 -7.80188e-05 1.00424e-19 -0.000614494 -2.20935e-19 0.000344485 -4.47573e-20 0.000184609 1.35049e-19 
1779.75 0 8.30447e-19 -0.00591393 -1.12753e-19 -0.000456226 -0.00479706 -8.50086e-19 -0.000255948 1.29269e-19 0.000110454 2.15295e-19 -1.96507e-05 1.35305e-20 1.74438e-19 0.000188361 -7.36612e-20 9.46036e-05 2.63221e-19 -0.000195474 -1.80196e-19 3.64331e-05 -0.000182478 -4.90627e-20 -8.2288e-06 -1.53402e-20 -8.30254e-05 8.4609e-20 -0.000596771 -2.2794e-19 0.000343372 -3.48048e-20 0.000184258 1.40736e-19 
1780.1 0 7.99647e-19 -0.00577629 -1.02386e-19 -0.000444707 -0.00489162 -8.66759e-19 -0.000227017 1.39606e-19 0.000123054 2.26705e-19 -1.30994e-05 -3.05154e-21 1.88846e-19 0.000146744 -7.64588e-20 8.80227e-05 2.68073e-19 -0.000167296 -1.75067e-19 2.24719e-05 -0.000179192 -5.98232e-20 -1.2511e-05 -2.01498e-20 -8.61586e-05 5.99059e-20 -0.000579465 -2.13766e-19 0.00034479 -2.7198e-20 0.000181168 1.39202e-19 
1780.45 0 7.71181e-19 -0.00563694 -9.18454e-20 -0.000433942 -0.00497908 -8.79658e-19 -0.000193165 1.46388e-19 0.000125738 2.36948e-19 -2.62018e-06 -1.3811e-20 2.00934e-19 0.000106008 -6.42495e-20 8.29781e-05 2.73206e-19 -0.000138446 -1.71846e-19 1.13596e-05 -0.000177487 -5.13745e-20 -1.77519e-05 -3.34121e-20 -8.63305e-05 4.32081e-20 -0.000562904 -2.08438e-19 0.000349588 -3.36929e-20 0.000173814 1.50112e-19 
1780.8 0 7.46885e-19 -0.00549375 -8.7774e-20 -0.000425086 -0.00506397 -8.82627e-19 -0.000158386 1.32177e-19 0.000119391 2.35584e-19 1.04408e-05 -2.14693e-20 1.90221e-19 6.98924e-05 -6.26609e-20 7.86931e-05 2.80984e-19 -0.000113268 -1.60525e-19 2.70736e-06 -0.000176866 -4.63918e-20 -2.2885e-05 -4.851e-20 -8.49919e-05 2.48619e-20 -0.000549575 -2.05478e-19 0.000355492 -3.28415e-20 0.000162839 1.46308e-19 
1781.15 0 7.19232e-19 -0.005346 -9.42037e-20 -0.000417694 -0.00514726 -8.86239e-19 -0.000128152 1.30393e-19 0.000107209 2.26732e-19 2.10686e-05 -2.80165e-20 1.89693e-19 3.66725e-05 -5.80249e-20 7.40981e-05 2.81662e-19 -9.26691e-05 -1.49284e-19 -5.45012e-06 -0.000175735 -3.12612e-20 -2.79912e-05 -6.99586e-20 -8.40136e-05 5.30729e-21 -0.000539172 -2.18342e-19 0.00036131 -3.60663e-20 0.000150747 1.50979e-19 
1781.5 0 7.08975e-19 -0.00519636 -8.39839e-20 -0.000411641 -0.00522562 -9.06117e-19 -0.000105736 1.28409e-19 9.22372e-05 2.33709e-19 2.85276e-05 -1.67923e-20 1.85483e-19 4.45105e-06 -3.76064e-20 6.90579e-05 2.81879e-19 -7.50253e-05 -1.42111e-19 -1.67775e-05 -0.000174699 -1.7963e-20 -3.44538e-05 -8.48531e-20 -8.44175e-05 -1.84299e-20 -0.000529503 -2.2643e-19 0.000366833 -3.79105e-20 0.000138973 1.46361e-19 
1781.85 0 6.89232e-19 -0.00504868 -5.85643e-20 -0.000404329 -0.00529515 -9.36441e-19 -8.86446e-05 1.32461e-19 7.6195e-05 2.37247e-19 3.69156e-05 -2.71909e-20 1.78074e-19 -2.45286e-05 -1.57346e-20 6.47764e-05 2.84475e-19 -5.79274e-05 -1.45148e-19 -3.31494e-05 -0.000174322 -4.16233e-21 -4.24945e-05 -8.91657e-20 -8.47623e-05 -2.56551e-20 -0.000519995 -2.17689e-19 0.000372 -4.07734e-20 0.000126454 1.37332e-19 
1782.2 0 6.75925e-19 -0.00490371 -5.17643e-20 -0.000394623 -0.00535532 -9.57945e-19 -7.31878e-05 1.16602e-19 5.70828e-05 2.31571e-19 4.79817e-05 -3.71253e-20 1.82932e-19 -5.11124e-05 1.07016e-21 6.45514e-05 2.85194e-19 -3.97675e-05 -1.55604e-19 -5.31532e-05 -0.00017327 5.71889e-21 -5.12474e-05 -8.7531e-20 -8.51453e-05 -2.87492e-20 -0.000510726 -2.14624e-19 0.000376364 -5.98584e-20 0.000114019 1.23933e-19 
1782.55 0 6.5516e-19 -0.00475912 -4.88055e-20 -0.000384655 -0.00541206 -9.79035e-19 -5.64729e-05 9.50799e-20 3.7423e-05 2.25541e-19 5.8729e-05 -3.69755e-20 1.77928e-19 -7.75581e-05 1.4089e-20 7.06372e-05 2.7969e-19 -2.25323e-05 -1.49456e-19 -7.33366e-05 -0.000171153 1.25171e-20 -5.92641e-05 -7.57304e-20 -8.65728e-05 -3.45584e-20 -0.000502423 -2.30692e-19 0.000379168 -7.97661e-20 0.000101414 1.18179e-19 
1782.9 0 6.30281e-19 -0.00461532 -5.50046e-20 -0.000375341 -0.00547127 -9.85617e-19 -3.79014e-05 8.56775e-20 2.40443e-05 1.99749e-19 6.62765e-05 -2.54231e-20 1.66977e-19 -0.000103645 2.21928e-20 8.26913e-05 2.6492e-19 -8.53924e-06 -1.2844e-19 -9.04656e-05 -0.000169402 1.85901e-20 -6.28176e-05 -6.48798e-20 -8.9716e-05 -5.00641e-20 -0.00049509 -2.38716e-19 0.000381483 -9.90752e-20 8.59589e-05 1.09387e-19 
1783.25 0 5.9997e-19 -0.00447179 -3.83743e-20 -0.000366398 -0.00553282 -9.91786e-19 -2.14983e-05 8.42774e-20 1.8898e-05 1.88558e-19 7.14443e-05 -7.98775e-21 1.63556e-19 -0.000129213 2.32283e-20 9.99946e-05 2.48074e-19 7.51547e-07 -1.11447e-19 -0.000102829 -0.000168587 1.26374e-20 -6.31174e-05 -5.08004e-20 -9.32816e-05 -5.56607e-20 -0.000488199 -2.55567e-19 0.000383298 -9.80261e-20 6.67719e-05 9.92265e-20 
1783.6 0 5.88558e-19 -0.00432651 -2.24462e-20 -0.000356981 -0.00559763 -9.94243e-19 -9.54221e-06 8.35818e-20 1.93734e-05 1.69241e-19 7.35207e-05 3.76808e-21 1.64004e-19 -0.000154077 2.88383e-20 0.000123534 2.41316e-19 3.4608e-06 -9.13273e-20 -0.000111036 -0.000168136 1.17169e-21 -6.33842e-05 -3.93243e-20 -9.43624e-05 -5.72408e-20 -0.000480277 -2.82129e-19 0.000380704 -9.9599e-20 4.48686e-05 9.48403e-20 
1783.95 0 5.71783e-19 -0.00418051 -2.19147e-21 -0.000345937 -0.00566654 -9.84146e-19 5.13779e-07 7.99721e-20 2.09099e-05 1.40105e-19 6.96131e-05 1.34357e-20 1.68565e-19 -0.000176815 1.3517e-20 0.000152476 2.38193e-19 -9.44107e-07 -8.49564e-20 -0.000118549 -0.000166758 -1.8138e-20 -6.48822e-05 -1.91578e-20 -9.16214e-05 -5.99286e-20 -0.000469827 -2.92245e-19 0.000369605 -9.32934e-20 2.15561e-05 9.824e-20 
1784.3 0 5.52635e-19 -0.00403496 1.89963e-20 -0.000333763 -0.00573595 -9.90325e-19 1.04128e-05 7.00553e-20 2.29933e-05 9.81855e-20 5.80308e-05 1.66704e-20 1.66503e-19 -0.00019725 -6.88574e-21 0.000182653 2.22419e-19 -9.44681e-06 -7.19087e-20 -0.000128107 -0.000162969 -2.23897e-20 -6.78466e-05 -7.85778e-21 -8.79099e-05 -6.71066e-20 -0.000458663 -3.05913e-19 0.000352169 -1.03578e-19 -2.90524e-06 9.38265e-20 
1784.65 0 5.40231e-19 -0.00388882 3.43146e-20 -0.000320916 -0.00579677 -1.00621e-18 2.10702e-05 4.57835e-20 2.78918e-05 6.46092e-20 4.26252e-05 2.43004e-20 1.58614e-19 -0.000216568 -1.55112e-20 0.000209857 2.07646e-19 -1.81438e-05 -6.25908e-20 -0.000139102 -0.000154057 -2.71885e-20 -7.0691e-05 2.27772e-21 -8.64575e-05 -6.851e-20 -0.000448352 -3.12289e-19 0.000333753 -1.20889e-19 -2.75136e-05 8.54859e-20 
1785 0 5.19158e-19 -0.00373923 4.25122e-20 -0.000307708 -0.00584814 -1.02397e-18 3.39238e-05 2.62095e-20 3.79107e-05 3.54293e-20 3.17526e-05 2.30777e-20 1.45685e-19 -0.000238294 -2.92428e-20 0.000229583 2.06218e-19 -2.65735e-05 -5.59641e-20 -0.000149569 -0.000139464 -1.82537e-20 -7.26082e-05 5.24259e-21 -8.72638e-05 -8.64322e-20 -0.00043782 -3.23946e-19 0.000317959 -1.47438e-19 -5.13886e-05 8.47827e-20 
1785.35 0 4.97241e-19 -0.0035863 5.12871e-20 -0.000295736 -0.00589415 -1.03987e-18 5.25722e-05 1.47901e-20 5.51186e-05 4.9923e-21 2.87657e-05 6.90493e-21 1.37163e-19 -0.000264282 -3.46188e-20 0.000240506 1.91271e-19 -3.75358e-05 -5.01328e-20 -0.000158237 -0.000122935 -1.2488e-20 -7.35625e-05 1.96625e-20 -8.78198e-05 -1.15664e-19 -0.000425658 -3.36503e-19 0.00030497 -1.75114e-19 -7.2793e-05 8.28178e-20 
1785.7 0 4.74306e-19 -0.00343017 5.92967e-20 -0.000285787 -0.00593532 -1.05723e-18 7.7603e-05 1.16151e-20 7.84747e-05 -2.65234e-20 2.97776e-05 -2.75361e-21 1.3141e-19 -0.000292399 -4.13387e-20 0.000244753 1.91345e-19 -5.2776e-05 -4.96736e-20 -0.000164024 -0.000106132 -2.84409e-21 -7.29129e-05 3.23443e-20 -8.80904e-05 -1.45407e-19 -0.000410135 -3.49275e-19 0.000292084 -2.13872e-19 -8.77393e-05 8.27349e-20 
1786.05 0 4.52804e-19 -0.00327122 6.74207e-20 -0.000276612 -0.00597019 -1.05124e-18 0.000104667 2.04935e-20 0.000107317 -3.62167e-20 3.20224e-05 5.90663e-21 1.45127e-19 -0.000319573 -4.10367e-20 0.000245337 1.7685e-19 -7.03289e-05 -3.65083e-20 -0.00016894 -9.09184e-05 -2.46493e-21 -7.12578e-05 4.00804e-20 -8.95836e-05 -1.64028e-19 -0.000390982 -3.55315e-19 0.000278367 -2.47137e-19 -9.56754e-05 9.76741e-20 
1786.4 0 4.48063e-19 -0.00310887 5.70156e-20 -0.00026545 -0.00599738 -1.04222e-18 0.000130948 3.03185e-20 0.000141644 -5.2697e-20 3.24573e-05 2.09012e-20 1.57758e-19 -0.000343954 -3.9611e-20 0.00024457 1.69813e-19 -8.6072e-05 -1.19378e-20 -0.000174623 -8.01534e-05 -5.39334e-21 -6.84299e-05 3.87507e-20 -9.22896e-05 -1.83623e-19 -0.000370945 -3.48077e-19 0.000265119 -2.71241e-19 -0.000100173 1.16564e-19 
1786.75 0 4.34401e-19 -0.00294218 5.40739e-20 -0.000252123 -0.00601955 -1.03964e-18 0.000153798 3.76178e-20 0.000179878 -4.62368e-20 3.00495e-05 2.31482e-20 1.6227e-19 -0.000366115 -4.73181e-20 0.0002412 1.66888e-19 -9.7396e-05 1.42228e-20 -0.000179566 -7.41275e-05 1.56098e-20 -6.35199e-05 4.33902e-20 -9.73624e-05 -2.09346e-19 -0.000352061 -3.2961e-19 0.000252962 -2.79956e-19 -0.000103876 1.30997e-19 
1787.1 0 4.31038e-19 -0.00277267 4.76914e-20 -0.000238713 -0.00603944 -1.05477e-18 0.000169737 4.13257e-20 0.000219525 -2.34465e-20 2.71931e-05 2.09848e-20 1.67441e-19 -0.000387228 -4.62436e-20 0.000232326 1.53214e-19 -0.000106597 3.38812e-20 -0.000181186 -7.32014e-05 3.97509e-20 -5.60223e-05 5.95246e-20 -0.0001048 -2.16319e-19 -0.000334054 -2.96437e-19 0.000242239 -2.69855e-19 -0.000107133 1.48762e-19 
1787.45 0 4.25504e-19 -0.00260336 5.57453e-20 -0.00022625 -0.00605555 -1.07548e-18 0.000179503 4.23883e-20 0.000257313 -6.22945e-21 2.4201e-05 3.24562e-20 1.67523e-19 -0.000408626 -4.2274e-20 0.000217072 1.49168e-19 -0.000113292 4.13456e-20 -0.000181029 -7.60923e-05 5.90763e-20 -4.84697e-05 7.4518e-20 -0.000113062 -2.09225e-19 -0.000317101 -2.75929e-19 0.000233311 -2.68539e-19 -0.000108455 1.59273e-19 
1787.8 0 4.14782e-19 -0.00243494 6.62875e-20 -0.0002155 -0.00606556 -1.10366e-18 0.000185555 2.09932e-20 0.000291481 9.58431e-21 1.84542e-05 5.18755e-20 1.80816e-19 -0.00042709 -3.7789e-20 0.000196527 1.56588e-19 -0.00011579 4.08977e-20 -0.000184806 -7.99055e-05 6.45225e-20 -4.29505e-05 7.96582e-20 -0.000120558 -2.00401e-19 -0.000303383 -2.64691e-19 0.000224321 -2.556e-19 -0.000106122 1.67425e-19 
1788.15 0 3.87774e-19 -0.00226831 6.72256e-20 -0.000206644 -0.00606865 -1.13264e-18 0.000187894 -3.33253e-21 0.000322557 1.33625e-20 7.93384e-06 6.69307e-20 1.91206e-19 -0.000437377 -2.6316e-20 0.00017243 1.60456e-19 -0.000113726 3.56058e-20 -0.00019561 -8.41235e-05 5.95862e-20 -3.74228e-05 6.98788e-20 -0.000127741 -1.83552e-19 -0.000292185 -2.48881e-19 0.000215544 -2.48763e-19 -0.000101519 1.6866e-19 
1788.5 0 3.49015e-19 -0.00210423 6.52748e-20 -0.000199304 -0.00606607 -1.17543e-18 0.000185478 -2.77713e-20 0.000352863 2.3109e-20 -4.94053e-06 7.87468e-20 1.94487e-19 -0.000439053 -2.11416e-20 0.000144105 1.44248e-19 -0.000107607 3.61047e-20 -0.000213903 -8.82263e-05 7.43103e-20 -3.11034e-05 6.18486e-20 -0.000134781 -1.61172e-19 -0.000279264 -2.48065e-19 0.000208401 -2.30894e-19 -9.71028e-05 1.60814e-19 
1788.85 0 3.02193e-19 -0.00194322 4.90243e-20 -0.000191529 -0.00605857 -1.19617e-18 0.000177475 -6.39749e-20 0.000384758 2.66743e-20 -1.51439e-05 9.03877e-20 1.97939e-19 -0.000434621 -1.3853e-20 0.000108714 1.32371e-19 -0.000102844 4.87545e-20 -0.000242029 -9.09389e-05 8.93907e-20 -2.48424e-05 4.24999e-20 -0.000139299 -1.32237e-19 -0.000261385 -2.69037e-19 0.000203218 -2.19035e-19 -9.2516e-05 1.46139e-19 
1789.2 0 2.62007e-19 -0.0017821 3.35636e-20 -0.000182048 -0.00604524 -1.20727e-18 0.00016278 -7.91434e-20 0.00041581 3.62072e-20 -1.99267e-05 9.13852e-20 2.16966e-19 -0.000427928 -7.73549e-21 6.63623e-05 1.34519e-19 -0.00010594 4.57523e-20 -0.000278667 -9.11597e-05 1.10127e-19 -1.92801e-05 1.62893e-20 -0.000137406 -1.08377e-19 -0.000239873 -2.88645e-19 0.000199541 -2.05332e-19 -8.78463e-05 1.22112e-19 
1789.55 0 2.14557e-19 -0.00161856 2.74721e-20 -0.000173021 -0.00602779 -1.22924e-18 0.0001387 -1.09082e-19 0.000440337 4.5307e-20 -2.0583e-05 9.30462e-20 2.43215e-19 -0.000422153 -9.12755e-21 2.17189e-05 1.28034e-19 -0.000117023 4.19099e-20 -0.000315831 -8.96252e-05 1.02144e-19 -1.51973e-05 1.35491e-21 -0.000126711 -8.24547e-20 -0.000217492 -3.04268e-19 0.000196023 -1.8959e-19 -8.47424e-05 1.14753e-19 
1789.9 0 1.66293e-19 -0.00145605 2.51965e-20 -0.00016613 -0.00600419 -1.2494e-18 0.000105318 -1.17032e-19 0.000455533 5.49337e-20 -1.64396e-05 9.885e-20 2.71893e-19 -0.0004171 -1.60429e-20 -2.05795e-05 1.12615e-19 -0.000132054 4.0247e-20 -0.000346969 -8.78558e-05 8.49505e-20 -1.13404e-05 -1.24065e-20 -0.000110014 -7.0018e-20 -0.000196447 -3.12006e-19 0.000190965 -1.73491e-19 -8.28756e-05 1.06293e-19 
1790.25 0 1.24901e-19 -0.00129819 2.14378e-20 -0.000159436 -0.0059714 -1.25466e-18 6.85199e-05 -1.14389e-19 0.00046316 7.02924e-20 -4.95021e-06 9.02931e-20 2.72655e-19 -0.000412498 -1.78469e-20 -5.70685e-05 8.92154e-20 -0.000146311 3.9012e-20 -0.000370583 -8.50605e-05 7.02351e-20 -6.13058e-06 -1.5807e-20 -9.12478e-05 -6.7708e-20 -0.000176608 -3.31846e-19 0.000184883 -1.47113e-19 -8.1672e-05 1.07693e-19 
1790.6 0 8.07295e-20 -0.00114581 1.37347e-20 -0.0001516 -0.00592917 -1.25461e-18 3.30835e-05 -1.00341e-19 0.000467548 7.05374e-20 1.32574e-05 7.88492e-20 2.64324e-19 -0.000412367 -1.18156e-20 -8.32318e-05 6.53776e-20 -0.000157793 3.06971e-20 -0.000391653 -8.04305e-05 5.65671e-20 8.45976e-07 -2.12985e-20 -7.39085e-05 -6.54997e-20 -0.000155328 -3.36146e-19 0.000180845 -1.33799e-19 -8.07708e-05 1.06221e-19 
1790.95 0 3.87412e-20 -0.000995875 7.4862e-21 -0.000144087 -0.00588208 -1.25079e-18 -8.84789e-07 -1.02606e-19 0.000470952 6.53415e-20 3.27484e-05 7.23869e-20 2.58878e-19 -0.000418902 5.65814e-22 -9.84237e-05 3.62844e-20 -0.000168471 4.83987e-20 -0.000414688 -7.49318e-05 4.81168e-20 8.2253e-06 -2.46118e-20 -6.1458e-05 -5.26271e-20 -0.000133238 -3.38167e-19 0.000181257 -1.20183e-19 -8.18187e-05 1.03993e-19 
1791.3 0 2.29138e-21 -0.000848203 7.16415e-21 -0.000137381 -0.00583855 -1.23048e-18 -3.08881e-05 -9.80866e-20 0.000471895 6.36123e-20 4.8651e-05 7.27732e-20 2.49393e-19 -0.000428804 2.16126e-20 -0.000104459 2.50909e-20 -0.000183883 5.4645e-20 -0.000436866 -6.86119e-05 5.90084e-20 1.41868e-05 -2.03906e-20 -5.55587e-05 -2.20348e-20 -0.000112149 -3.30762e-19 0.000183435 -1.03601e-19 -8.87403e-05 9.19266e-20 
1791.65 0 -3.2863e-20 -0.000703447 1.59526e-21 -0.000131701 -0.00580006 -1.21149e-18 -5.27524e-05 -8.68292e-20 0.000468964 8.75529e-20 6.09425e-05 5.52523e-20 2.30183e-19 -0.000438044 3.35646e-20 -0.000101546 1.55529e-20 -0.000207424 5.13713e-20 -0.000453707 -6.06762e-05 6.94083e-20 1.93678e-05 -3.23622e-20 -5.38746e-05 9.22261e-22 -9.17961e-05 -3.32276e-19 0.000183688 -7.85904e-20 -0.000101149 6.99955e-20 
1792 0 -6.52939e-20 -0.000559422 -6.63156e-23 -0.000125694 -0.00576595 -1.19073e-18 -6.81276e-05 -7.78394e-20 0.000464548 8.16608e-20 6.91976e-05 2.95975e-20 2.07625e-19 -0.000443406 3.90388e-20 -9.12138e-05 2.39033e-21 -0.000235562 5.88866e-20 -0.000467506 -5.34494e-05 8.38394e-20 2.52532e-05 -3.87705e-20 -5.3772e-05 1.65652e-20 -7.18789e-05 -3.33567e-19 0.000179685 -5.04228e-20 -0.000116563 6.12039e-20 
1792.35 0 -1.00063e-19 -0.000414969 -8.30162e-21 -0.000116918 -0.00573789 -1.18905e-18 -8.18506e-05 -6.82295e-20 0.000460518 7.96553e-20 7.23545e-05 6.71095e-21 1.91093e-19 -0.000445038 4.10234e-20 -7.64745e-05 -1.44457e-20 -0.000264632 6.4638e-20 -0.000483177 -4.97825e-05 8.02869e-20 3.2042e-05 -3.39562e-20 -5.39045e-05 1.19676e-20 -5.31795e-05 -3.28717e-19 0.000169836 -3.00808e-20 -0.000134304 5.19464e-20 
1792.7 0 -1.32078e-19 -0.000270408 -1.57288e-20 -0.000106765 -0.00571634 -1.19219e-18 -9.51449e-05 -6.80376e-20 0.000453987 6.94135e-20 7.17865e-05 -4.58352e-21 1.94543e-19 -0.000448792 4.24371e-20 -6.15997e-05 -2.92529e-20 -0.00029212 7.24814e-20 -0.000499329 -4.90124e-05 9.19688e-20 3.83811e-05 -3.93257e-20 -5.31722e-05 1.58039e-20 -3.45899e-05 -3.1437e-19 0.000156328 -2.84786e-21 -0.000152349 3.83809e-20 
1793.05 0 -1.66513e-19 -0.000127884 -3.25406e-20 -9.94789e-05 -0.00569754 -1.20358e-18 -0.000104456 -4.60677e-20 0.000444614 6.78383e-20 6.80061e-05 -6.0959e-21 2.0099e-19 -0.000459724 4.49811e-20 -4.99348e-05 -1.51523e-20 -0.000315132 6.03088e-20 -0.000512591 -4.88352e-05 9.46428e-20 4.32999e-05 -4.80808e-20 -5.1535e-05 1.9376e-20 -1.48622e-05 -3.18958e-19 0.000143532 1.94702e-20 -0.000169857 1.66961e-20 
1793.4 0 -1.96668e-19 1.11714e-05 -5.43727e-20 -9.67036e-05 -0.00567786 -1.2119e-18 -0.000105267 -2.53386e-20 0.000436034 6.99101e-20 5.9717e-05 6.37583e-21 2.01701e-19 -0.000476067 4.65866e-20 -3.99374e-05 -8.88424e-21 -0.000332959 6.3474e-20 -0.000520296 -4.9135e-05 9.36868e-20 4.81048e-05 -5.16781e-20 -4.9366e-05 2.02914e-20 2.78732e-06 -3.17101e-19 0.000133021 4.92038e-20 -0.000187738 4.44496e-21 
1793.75 0 -2.30465e-19 0.000147204 -7.25683e-20 -9.7885e-05 -0.00565757 -1.21127e-18 -9.64894e-05 -2.91301e-21 0.000430639 7.50368e-20 4.75709e-05 1.98955e-20 2.07748e-19 -0.000493931 4.75246e-20 -2.90688e-05 5.47261e-21 -0.000345872 6.03255e-20 -0.000519544 -4.93655e-05 8.95075e-20 5.42919e-05 -4.55889e-20 -4.59383e-05 6.59166e-21 1.61185e-05 -3.0912e-19 0.000122395 7.17338e-20 -0.00020654 3.66465e-21 
1794.1 0 -2.72979e-19 0.000282054 -8.64583e-20 -0.000100967 -0.00563546 -1.21686e-18 -8.25e-05 5.31536e-21 0.000429717 8.1094e-20 3.3919e-05 3.68313e-20 1.96536e-19 -0.000510562 5.05282e-20 -1.89496e-05 4.32001e-21 -0.000352164 4.56995e-20 -0.000511081 -4.82777e-05 9.1896e-20 5.97651e-05 -3.40706e-20 -4.1847e-05 -2.51964e-20 2.71884e-05 -2.9552e-19 0.000109736 9.18314e-20 -0.000225254 1.46946e-20 
1794.45 0 -3.13967e-19 0.000417548 -9.28003e-20 -0.000102116 -0.00561165 -1.228e-18 -6.95717e-05 1.12612e-20 0.000435109 8.59178e-20 2.06871e-05 5.58267e-20 1.92387e-19 -0.000524406 4.40875e-20 -1.48791e-05 3.5622e-21 -0.000349389 2.43305e-20 -0.000498827 -4.69739e-05 8.75237e-20 6.19669e-05 -2.88184e-20 -3.77702e-05 -5.24911e-20 3.71052e-05 -2.88432e-19 9.68829e-05 1.12194e-19 -0.000242105 2.54635e-20 
1794.8 0 -3.56928e-19 0.000552165 -9.77881e-20 -0.000100339 -0.00558804 -1.22404e-18 -5.98622e-05 8.83768e-21 0.000445322 8.43488e-20 1.0017e-05 8.75324e-20 1.84473e-19 -0.000536622 3.1566e-20 -1.93454e-05 -8.73305e-21 -0.000336168 1.32007e-20 -0.000486133 -4.7232e-05 9.02244e-20 6.08327e-05 -3.68777e-20 -3.26064e-05 -7.09813e-20 4.65362e-05 -2.78946e-19 8.6229e-05 1.29644e-19 -0.000256054 2.58356e-20 
1795.15 0 -4.03207e-19 0.000682629 -9.77104e-20 -9.8043e-05 -0.00556458 -1.22499e-18 -5.32703e-05 -1.03622e-21 0.000454932 8.84574e-20 4.08295e-06 1.02577e-19 1.9138e-19 -0.00054826 1.13206e-20 -2.92486e-05 -1.53546e-20 -0.000316443 1.32873e-20 -0.000473827 -4.77685e-05 1.0011e-19 5.67164e-05 -3.0935e-20 -2.44741e-05 -7.9682e-20 5.64008e-05 -2.51396e-19 7.75556e-05 1.36832e-19 -0.000267421 3.42984e-20 
1795.5 0 -4.59905e-19 0.000806856 -9.34092e-20 -9.65937e-05 -0.00553754 -1.22117e-18 -4.79571e-05 -1.0061e-20 0.00046144 1.02473e-19 1.73627e-06 9.48457e-20 1.76781e-19 -0.000559206 6.66997e-21 -3.97458e-05 -3.25883e-20 -0.000295218 -5.05013e-22 -0.000459666 -4.71376e-05 1.24855e-19 4.85008e-05 -8.6349e-21 -1.39152e-05 -7.52666e-20 6.56163e-05 -2.33511e-19 7.07719e-05 1.38824e-19 -0.000278197 5.06504e-20 
1795.85 0 -4.82819e-19 0.000926127 -9.15783e-20 -9.5928e-05 -0.00550374 -1.21794e-18 -4.1058e-05 -2.39015e-20 0.000465691 1.14979e-19 3.72536e-07 9.3155e-20 1.57116e-19 -0.000569819 1.00287e-20 -4.73858e-05 -5.14592e-20 -0.000269798 -1.11438e-20 -0.000442029 -4.57521e-05 1.37373e-19 3.74222e-05 1.32735e-20 -2.88051e-06 -6.5564e-20 7.25353e-05 -2.1607e-19 6.6035e-05 1.4008e-19 -0.000289219 4.95327e-20 
1796.2 0 -4.98973e-19 0.00104197 -7.60445e-20 -9.51828e-05 -0.00546606 -1.20446e-18 -3.38335e-05 -4.0223e-20 0.000468445 9.70231e-20 8.68955e-07 8.76155e-20 1.54393e-19 -0.000581082 -4.70937e-21 -4.88333e-05 -6.80629e-20 -0.000238375 -2.75979e-20 -0.000421714 -4.52609e-05 1.4455e-19 2.6047e-05 3.73482e-20 7.56974e-06 -6.51915e-20 7.736e-05 -1.90276e-19 6.36852e-05 1.29804e-19 -0.000300482 4.96682e-20 
1796.55 0 -5.14969e-19 0.00115516 -6.06049e-20 -9.21356e-05 -0.00543018 -1.20175e-18 -3.15436e-05 -4.77545e-20 0.00047104 8.73525e-20 5.74412e-06 9.31283e-20 1.65204e-19 -0.000590389 -1.47031e-20 -4.08503e-05 -9.31897e-20 -0.000202993 -2.98157e-20 -0.000401365 -4.73586e-05 1.39352e-19 1.52189e-05 5.77261e-20 1.69858e-05 -5.80341e-20 8.18581e-05 -1.6441e-19 6.38456e-05 1.07057e-19 -0.000310628 3.45698e-20 
1796.9 0 -5.29777e-19 0.00126638 -4.4344e-20 -8.3788e-05 -0.0053989 -1.20336e-18 -3.78513e-05 -4.81217e-20 0.000474595 9.76447e-20 1.3689e-05 9.35445e-20 1.69371e-19 -0.000593906 -2.42293e-20 -2.58538e-05 -1.15344e-19 -0.000168014 -1.74525e-20 -0.000383285 -5.24382e-05 1.40771e-19 4.96754e-06 7.14301e-20 2.49912e-05 -5.34704e-20 8.70362e-05 -1.36979e-19 6.37206e-05 6.50818e-20 -0.00032 2.64982e-20 
1797.25 0 -5.3638e-19 0.0013737 -2.68047e-20 -7.1566e-05 -0.00536847 -1.19697e-18 -4.9564e-05 -5.98252e-20 0.000477586 1.06995e-19 2.02019e-05 1.01825e-19 1.82042e-19 -0.000592953 -4.23962e-20 -8.56294e-06 -1.19625e-19 -0.000134835 3.55695e-21 -0.000368097 -5.94601e-05 1.25997e-19 -3.94104e-06 8.61705e-20 2.99707e-05 -4.45555e-20 9.25012e-05 -1.138e-19 6.45311e-05 2.4282e-20 -0.000329463 1.23364e-20 
1797.6 0 -5.33832e-19 0.00147595 -2.17237e-20 -5.92533e-05 -0.0053316 -1.19435e-18 -6.31183e-05 -6.90164e-20 0.000477294 1.06557e-19 2.09475e-05 1.08836e-19 2.00296e-19 -0.000590037 -4.72651e-20 7.76947e-06 -1.18152e-19 -0.000102342 2.92004e-20 -0.000354315 -6.6701e-05 1.05252e-19 -1.03598e-05 9.39432e-20 3.15263e-05 -4.69306e-20 9.70734e-05 -8.07399e-20 6.79602e-05 -1.58212e-20 -0.000338888 4.366e-21 
1797.95 0 -5.36105e-19 0.00157451 -2.4993e-20 -5.0646e-05 -0.0052865 -1.18302e-18 -7.86272e-05 -5.59949e-20 0.000473609 1.01529e-19 1.86947e-05 9.43188e-20 2.16077e-19 -0.000588729 -6.08277e-20 2.15356e-05 -1.18266e-19 -7.1928e-05 6.1956e-20 -0.00033838 -7.22389e-05 8.34717e-20 -1.52602e-05 9.96021e-20 3.14652e-05 -6.00682e-20 0.000101062 -5.96173e-20 7.17335e-05 -3.52249e-20 -0.000347337 -3.37711e-21 
1798.3 0 -5.3754e-19 0.00167005 -2.35888e-20 -5.00055e-05 -0.00523641 -1.16771e-18 -9.19583e-05 -4.90609e-20 0.000468627 8.39724e-20 2.06018e-05 8.12775e-20 2.33015e-19 -0.000591463 -7.62989e-20 3.03193e-05 -1.17298e-19 -4.40367e-05 9.46477e-20 -0.00031815 -7.37955e-05 6.8453e-20 -2.03169e-05 1.0494e-19 3.11129e-05 -6.21059e-20 0.000105386 -5.22068e-20 7.29611e-05 -5.08825e-20 -0.000353672 -1.26347e-20 
1798.65 0 -5.34152e-19 0.00176476 -2.20071e-20 -5.54193e-05 -0.0051849 -1.14812e-18 -9.68486e-05 -4.784e-20 0.000464506 8.68762e-20 2.35052e-05 7.80591e-20 2.3927e-19 -0.000597755 -1.05006e-19 3.0923e-05 -1.15306e-19 -1.64416e-05 1.21385e-19 -0.000295892 -7.00364e-05 6.94761e-20 -2.68746e-05 1.18585e-19 2.88064e-05 -5.00436e-20 0.000109358 -3.26478e-20 7.1575e-05 -6.3222e-20 -0.000357751 -1.38455e-20 
1799 0 -5.21095e-19 0.00186269 2.06427e-21 -6.18711e-05 -0.0051325 -1.13006e-18 -9.41384e-05 -3.60113e-20 0.000462337 8.78926e-20 1.82876e-05 7.43257e-20 2.3286e-19 -0.000606185 -1.23248e-19 2.32527e-05 -1.01992e-19 9.56448e-06 1.2609e-19 -0.000276553 -6.20062e-05 6.18814e-20 -3.39812e-05 1.10346e-19 2.24876e-05 -2.12589e-20 0.000111505 -1.76068e-20 6.95055e-05 -7.82701e-20 -0.000360405 -9.16484e-21 
1799.35 0 -5.15883e-19 0.00196492 3.11567e-20 -6.67068e-05 -0.00507734 -1.12369e-18 -8.91803e-05 -7.97721e-21 0.000459767 9.2974e-20 2.12872e-06 6.491e-20 2.19474e-19 -0.000613669 -1.31834e-19 9.63198e-06 -9.63762e-20 2.8819e-05 1.33667e-19 -0.000263898 -5.26579e-05 6.52071e-20 -3.99922e-05 1.15292e-19 1.40077e-05 5.21048e-22 0.000112035 -4.06166e-21 6.8508e-05 -1.00026e-19 -0.00036053 -9.9506e-21 
1799.7 0 -4.97832e-19 0.00206844 4.83256e-20 -6.9069e-05 -0.00501731 -1.11638e-18 -8.58927e-05 1.46417e-20 0.000454317 7.7077e-20 -2.32931e-05 4.76799e-20 2.25869e-19 -0.000618687 -1.35125e-19 -8.49067e-06 -8.45381e-20 3.86015e-05 1.36412e-19 -0.000259914 -4.43644e-05 7.14154e-20 -4.60583e-05 1.17285e-19 5.27993e-06 2.66277e-20 0.000112003 1.54417e-20 6.77858e-05 -1.02905e-19 -0.000357958 -5.49821e-21 
1800.05 0 -5.01009e-19 0.00217038 6.31937e-20 -7.02641e-05 -0.00495369 -1.09672e-18 -8.70827e-05 2.09206e-20 0.00044571 5.8082e-20 -5.53499e-05 2.00359e-20 2.28968e-19 -0.00062346 -1.45401e-19 -2.95232e-05 -8.07965e-20 4.02613e-05 1.49263e-19 -0.000261712 -4.09863e-05 6.10466e-20 -5.16605e-05 1.14594e-19 -3.09749e-06 6.57776e-20 0.000111706 3.43815e-20 6.58413e-05 -1.0549e-19 -0.000354375 2.08428e-21 
1800.4 0 -5.25438e-19 0.00226896 7.45e-20 -7.26534e-05 -0.00488832 -1.08245e-18 -9.3759e-05 2.31848e-20 0.000434177 5.08235e-20 -9.12101e-05 -1.3523e-20 2.25408e-19 -0.000630063 -1.25347e-19 -5.25252e-05 -7.09371e-20 3.75621e-05 1.64803e-19 -0.000264329 -4.61814e-05 5.32419e-20 -5.62412e-05 1.10911e-19 -9.5157e-06 1.00291e-19 0.000113325 5.96849e-20 6.39407e-05 -1.06322e-19 -0.000350398 -1.06714e-21 
1800.75 0 -5.47289e-19 0.00236594 7.30669e-20 -7.62881e-05 -0.00482229 -1.07867e-18 -0.000104762 1.69181e-20 0.000421153 3.24515e-20 -0.000126017 -3.86033e-20 2.45581e-19 -0.000637246 -1.03683e-19 -7.58577e-05 -5.85283e-20 3.13018e-05 1.78095e-19 -0.000266636 -5.82788e-05 4.45703e-20 -6.0683e-05 1.09122e-19 -1.12755e-05 1.16864e-19 0.000117842 8.673e-20 6.27846e-05 -9.96706e-20 -0.000344686 7.35262e-21 
1801.1 0 -5.68095e-19 0.00246469 7.05477e-20 -7.8716e-05 -0.00475627 -1.05309e-18 -0.000119424 4.3911e-21 0.000407169 1.39926e-20 -0.000156395 -5.04112e-20 2.50693e-19 -0.000641858 -8.98498e-20 -9.65179e-05 -6.21214e-20 1.84581e-05 1.83902e-19 -0.000271195 -7.22895e-05 1.89241e-20 -6.53932e-05 1.01194e-19 -6.36487e-06 1.2624e-19 0.000124784 1.1164e-19 6.20927e-05 -9.13969e-20 -0.000337666 2.16051e-20 
1801.45 0 -5.88025e-19 0.0025658 7.54043e-20 -7.80613e-05 -0.0046923 -1.0243e-18 -0.000137292 2.19467e-20 0.000388508 3.8472e-21 -0.000180736 -6.38691e-20 2.52008e-19 -0.00064338 -9.53831e-20 -0.000110587 -5.66738e-20 -1.45011e-06 1.82617e-19 -0.000281573 -8.56436e-05 2.21677e-21 -7.29404e-05 8.71602e-20 3.09713e-06 1.17759e-19 0.000134366 1.24122e-19 6.01654e-05 -9.94943e-20 -0.000331351 2.90499e-20 
1801.8 0 -6.06638e-19 0.00266643 6.76439e-20 -7.53311e-05 -0.00463018 -9.953e-19 -0.000156497 3.5564e-20 0.000359843 -6.75199e-21 -0.000198402 -7.68067e-20 2.44434e-19 -0.000645233 -9.87742e-20 -0.000118127 -4.86796e-20 -2.43188e-05 1.86151e-19 -0.000299465 -9.75488e-05 -3.51719e-21 -8.62905e-05 5.7336e-20 1.54969e-05 1.24465e-19 0.000147813 1.25053e-19 5.43244e-05 -1.07864e-19 -0.000325199 4.41155e-20 
1802.15 0 -6.23292e-19 0.00276587 6.90747e-20 -7.29347e-05 -0.00456577 -9.62979e-19 -0.000175802 6.18054e-20 0.000320168 -3.90598e-20 -0.000211356 -1.04728e-19 2.31809e-19 -0.000645513 -1.22417e-19 -0.000122419 -2.80949e-20 -4.63053e-05 1.92244e-19 -0.000325534 -0.000107198 -1.71919e-20 -0.000104012 2.51651e-20 3.14985e-05 1.33135e-19 0.000164775 1.14222e-19 4.55042e-05 -1.19272e-19 -0.000318456 4.73615e-20 
1802.5 0 -6.50056e-19 0.00286664 6.52563e-20 -7.10354e-05 -0.00449666 -9.30996e-19 -0.000194662 9.59242e-20 0.00027256 -7.88081e-20 -0.000220352 -1.297e-19 2.09478e-19 -0.000639106 -1.22818e-19 -0.000125683 -9.57871e-21 -6.39356e-05 1.82851e-19 -0.000355298 -0.0001145 -4.08565e-20 -0.000121551 -1.36352e-20 5.07695e-05 1.26866e-19 0.000184027 1.08362e-19 3.71775e-05 -1.07732e-19 -0.000311467 4.87002e-20 
1802.85 0 -6.83904e-19 0.00297055 7.11207e-20 -7.01732e-05 -0.00442161 -8.96071e-19 -0.000211949 1.07315e-19 0.000220906 -1.07133e-19 -0.000223875 -1.64112e-19 1.84942e-19 -0.000625526 -1.22475e-19 -0.000126651 8.86542e-21 -7.1732e-05 1.62429e-19 -0.000381692 -0.000119463 -6.20169e-20 -0.000136056 -5.08087e-20 7.31358e-05 1.16411e-19 0.00020671 1.06494e-19 2.98227e-05 -9.81154e-20 -0.000302698 4.91409e-20 
1803.2 0 -7.20037e-19 0.00307695 6.18532e-20 -7.10484e-05 -0.00433872 -8.69428e-19 -0.000227102 1.12279e-19 0.000172408 -1.18067e-19 -0.000221893 -2.01795e-19 1.75255e-19 -0.000607221 -1.152e-19 -0.000123133 2.29222e-20 -6.84954e-05 1.53531e-19 -0.000402089 -0.000123313 -6.57925e-20 -0.000144257 -7.28306e-20 9.59528e-05 1.19277e-19 0.000231693 1.04663e-19 2.22214e-05 -9.40295e-20 -0.000291677 5.28568e-20 
1803.55 0 -7.39625e-19 0.00318362 3.4312e-20 -7.25479e-05 -0.00424987 -8.59321e-19 -0.000239488 1.27532e-19 0.000132655 -1.24214e-19 -0.000218391 -2.2688e-19 1.78386e-19 -0.00058626 -1.19665e-19 -0.000116201 2.97065e-20 -5.53816e-05 1.40697e-19 -0.000416611 -0.000126162 -6.51985e-20 -0.000144153 -9.40739e-20 0.000112949 1.13044e-19 0.000255822 9.29001e-20 1.57581e-05 -9.63285e-20 -0.000281136 5.36209e-20 
1803.9 0 -7.54324e-19 0.00328885 2.33878e-20 -7.211e-05 -0.00415771 -8.47292e-19 -0.000249406 1.36999e-19 0.000102475 -1.10267e-19 -0.0002183 -2.51845e-19 1.77515e-19 -0.000563281 -1.03166e-19 -0.000111704 3.3697e-20 -3.3546e-05 1.31877e-19 -0.00042424 -0.00012606 -6.08733e-20 -0.00013713 -1.08443e-19 0.000122318 1.17286e-19 0.000278683 8.37352e-20 1.02202e-05 -9.65498e-20 -0.00027377 4.45284e-20 
1804.25 0 -7.6489e-19 0.00339355 1.81412e-20 -6.87948e-05 -0.00406154 -8.25547e-19 -0.000255858 1.52665e-19 8.26718e-05 -8.06351e-20 -0.00022561 -2.66676e-19 1.90455e-19 -0.000539856 -7.91682e-20 -0.000114321 4.68698e-20 -7.05547e-06 1.25569e-19 -0.000423503 -0.000122251 -6.07957e-20 -0.000125459 -1.08586e-19 0.000126239 1.13038e-19 0.000299987 8.08371e-20 6.0912e-06 -9.27961e-20 -0.000268658 4.15653e-20 
1804.6 0 -7.8929e-19 0.00349888 1.90069e-20 -6.38624e-05 -0.00396112 -7.91463e-19 -0.000253929 1.6358e-19 7.77234e-05 -4.78324e-20 -0.000242175 -2.5918e-19 2.10536e-19 -0.000517115 -6.82562e-20 -0.000124451 4.24525e-20 2.17847e-05 1.25505e-19 -0.00041659 -0.000116003 -5.82759e-20 -0.000110076 -1.21032e-19 0.000124739 1.06572e-19 0.000317232 7.43443e-20 5.92389e-06 -9.1523e-20 -0.00026437 3.88967e-20 
1804.95 0 -8.09433e-19 0.00360315 2.12535e-20 -5.88184e-05 -0.00385845 -7.71527e-19 -0.000242738 1.50462e-19 8.91684e-05 -2.92267e-20 -0.000265419 -2.43831e-19 2.23794e-19 -0.00049627 -4.84803e-20 -0.000137978 3.97899e-20 5.3324e-05 1.26378e-19 -0.000409108 -0.00010829 -5.17631e-20 -9.40141e-05 -1.21784e-19 0.000119818 9.93079e-20 0.00033103 7.23651e-20 1.01535e-05 -7.57678e-20 -0.00025973 2.07007e-20 
1805.3 0 -8.2719e-19 0.00370349 3.03144e-20 -5.4211e-05 -0.00375428 -7.3884e-19 -0.000226164 1.2769e-19 0.000111942 -2.79432e-20 -0.000290483 -2.37082e-19 2.24169e-19 -0.000478049 -1.89617e-20 -0.000151311 2.80501e-20 8.61696e-05 1.24015e-19 -0.000402986 -9.95338e-05 -5.721e-20 -8.15665e-05 -1.14445e-19 0.000116024 9.34097e-20 0.000340871 6.37239e-20 1.85073e-05 -7.80526e-20 -0.000250405 4.9691e-21 
1805.65 0 -8.4182e-19 0.00379973 4.44412e-20 -4.97502e-05 -0.00364817 -7.05112e-19 -0.000205084 9.83999e-20 0.000138011 -1.33719e-20 -0.00031436 -2.37069e-19 2.01915e-19 -0.000460559 1.09264e-20 -0.000161926 2.6088e-20 0.000114841 1.13151e-19 -0.000394522 -9.02625e-05 -6.28735e-20 -7.52694e-05 -1.117e-19 0.000115875 8.15788e-20 0.000345523 5.93165e-20 2.9982e-05 -8.9846e-20 -0.000234846 8.29376e-21 
1806 0 -8.52123e-19 0.00389228 5.07008e-20 -4.47482e-05 -0.00354114 -6.71074e-19 -0.000182371 7.44769e-20 0.000158906 -1.96047e-21 -0.000335483 -2.2987e-19 1.8104e-19 -0.000442066 4.15781e-20 -0.000164894 4.65065e-20 0.000133184 1.11814e-19 -0.00038242 -8.15529e-05 -8.66351e-20 -7.50273e-05 -1.05912e-19 0.000120071 7.64074e-20 0.000345821 5.33273e-20 4.31668e-05 -1.06172e-19 -0.000216559 6.68712e-21 
1806.35 0 -8.62368e-19 0.00398057 4.09224e-20 -3.83099e-05 -0.00343405 -6.44873e-19 -0.000162252 7.38787e-20 0.000168684 -9.48638e-21 -0.000348842 -2.19751e-19 1.59097e-19 -0.000422234 5.6904e-20 -0.000158387 6.88412e-20 0.000142052 1.16242e-19 -0.000368628 -7.42189e-05 -9.86231e-20 -7.93367e-05 -1.14661e-19 0.000128978 6.46899e-20 0.000343907 4.10383e-20 5.56854e-05 -1.35403e-19 -0.000199706 1.45983e-20 
1806.7 0 -8.74957e-19 0.00406213 3.25762e-20 -2.95179e-05 -0.00332483 -6.25216e-19 -0.00014799 8.20192e-20 0.000169443 -3.78461e-21 -0.000349785 -2.02256e-19 1.53857e-19 -0.00040353 6.91427e-20 -0.000144058 8.41453e-20 0.000145541 1.31491e-19 -0.000356822 -6.70567e-05 -1.11325e-19 -8.4888e-05 -1.18713e-19 0.000140713 5.82557e-20 0.000341653 2.08148e-20 6.42101e-05 -1.49306e-19 -0.00018863 1.23192e-20 
1807.05 0 -8.85569e-19 0.00413628 3.07122e-20 -1.82051e-05 -0.00321164 -5.93051e-19 -0.000141066 7.23269e-20 0.000165136 4.11645e-22 -0.00033825 -1.7865e-19 1.67052e-19 -0.000389215 7.73152e-20 -0.000124325 8.5171e-20 0.000148141 1.51139e-19 -0.000347875 -6.02789e-05 -1.20376e-19 -8.78414e-05 -1.20894e-19 0.000153515 6.43041e-20 0.000338512 1.90197e-20 6.74158e-05 -1.53902e-19 -0.00018412 1.97438e-20 
1807.4 0 -9.04086e-19 0.00420424 1.51624e-20 -4.08428e-06 -0.00309554 -5.64072e-19 -0.000138386 6.68078e-20 0.000159322 3.67966e-21 -0.00031836 -1.70408e-19 1.74263e-19 -0.000377186 7.42548e-20 -0.000102885 7.31202e-20 0.000154151 1.62552e-19 -0.00033679 -5.63024e-05 -1.30054e-19 -8.59224e-05 -1.29646e-19 0.000167077 5.57897e-20 0.000335647 1.6754e-20 6.62701e-05 -1.5713e-19 -0.000183917 2.30174e-20 
1807.75 0 -9.09232e-19 0.004267 -7.98424e-21 1.28411e-05 -0.00297831 -5.15704e-19 -0.000137523 4.16016e-20 0.000154452 2.9873e-20 -0.000293286 -1.61267e-19 1.79246e-19 -0.000363072 6.66043e-20 -8.12772e-05 7.28024e-20 0.000164991 1.72489e-19 -0.000322173 -5.56211e-05 -1.58443e-19 -8.11268e-05 -1.44037e-19 0.000179046 4.36538e-20 0.000335256 2.45442e-20 6.15867e-05 -1.6195e-19 -0.000186813 3.05998e-20 
1808.1 0 -9.05565e-19 0.0043242 -2.116e-20 3.11283e-05 -0.00285993 -4.71386e-19 -0.00013876 2.34471e-20 0.000150992 4.78141e-20 -0.000263407 -1.49268e-19 1.83882e-19 -0.0003465 6.40432e-20 -6.01518e-05 6.85421e-20 0.000175339 1.77171e-19 -0.000307442 -5.66678e-05 -1.6578e-19 -7.77933e-05 -1.43709e-19 0.000187653 3.77938e-20 0.000336448 2.39777e-20 5.44469e-05 -1.57219e-19 -0.000190869 4.70064e-20 
1808.45 0 -8.84939e-19 0.00437486 -2.88343e-20 4.77875e-05 -0.00273814 -4.4383e-19 -0.000137775 1.60449e-20 0.00014838 6.2106e-20 -0.00023143 -1.57455e-19 1.83165e-19 -0.000331236 6.78895e-20 -3.97777e-05 5.09459e-20 0.000181059 1.78092e-19 -0.000294904 -5.52934e-05 -1.65093e-19 -7.51811e-05 -1.38623e-19 0.000192625 3.53495e-20 0.00033728 3.2362e-20 4.67496e-05 -1.71602e-19 -0.000193228 5.48308e-20 
1808.8 0 -8.61005e-19 0.00441986 -3.58013e-20 6.12393e-05 -0.00261065 -4.17393e-19 -0.000128742 1.70003e-20 0.000143931 7.73773e-20 -0.000200587 -1.69084e-19 1.82986e-19 -0.000322131 6.74949e-20 -1.92554e-05 5.7197e-20 0.000183454 1.93878e-19 -0.000282556 -4.8588e-05 -1.5483e-19 -7.01041e-05 -1.18785e-19 0.000194401 2.80867e-20 0.000336292 4.99965e-20 3.75902e-05 -1.80004e-19 -0.000193951 7.84685e-20 
1809.15 0 -8.28852e-19 0.00446079 -4.3358e-20 7.25614e-05 -0.00247819 -3.96527e-19 -0.000112273 1.86705e-20 0.000136996 8.75388e-20 -0.000172006 -1.80203e-19 1.89077e-19 -0.000319624 5.54864e-20 1.70067e-06 6.07596e-20 0.000184227 2.1561e-19 -0.000268745 -4.06931e-05 -1.57199e-19 -6.23261e-05 -1.07756e-19 0.00019405 3.30328e-20 0.000333486 6.58743e-20 2.6256e-05 -1.90383e-19 -0.000195696 8.68059e-20 
1809.5 0 -7.96721e-19 0.00449772 -2.68103e-20 8.49982e-05 -0.00234315 -3.82633e-19 -9.26426e-05 2.24177e-20 0.000130796 6.52674e-20 -0.000146168 -1.80147e-19 1.91014e-19 -0.000316938 3.48757e-20 2.08733e-05 7.16789e-20 0.000185143 2.46105e-19 -0.000256645 -3.64169e-05 -1.4041e-19 -5.20726e-05 -1.14815e-19 0.000193779 5.41945e-20 0.000330815 7.8298e-20 1.3905e-05 -1.96386e-19 -0.000197663 7.79911e-20 
1809.85 0 -7.61132e-19 0.00453014 -2.54978e-20 0.0001003 -0.00220971 -3.85424e-19 -7.5711e-05 2.99612e-20 0.000126399 4.28631e-20 -0.000123496 -1.75343e-19 1.76863e-19 -0.000308033 2.26708e-20 3.47612e-05 7.61257e-20 0.000185808 2.70937e-19 -0.000250244 -3.591e-05 -1.26767e-19 -4.08167e-05 -1.17821e-19 0.000194634 7.22104e-20 0.000330199 8.93206e-20 1.55131e-06 -1.9132e-19 -0.000196497 6.73164e-20 
1810.2 0 -7.36606e-19 0.00455473 -3.99838e-20 0.00011758 -0.00207768 -3.75321e-19 -6.66368e-05 4.83127e-20 0.000122244 1.26722e-20 -0.000103674 -1.6257e-19 1.7227e-19 -0.000292641 2.40347e-21 4.07796e-05 8.21415e-20 0.000183247 2.84234e-19 -0.000246047 -3.7601e-05 -1.20248e-19 -2.97077e-05 -1.31951e-19 0.000195535 8.58422e-20 0.000330977 1.00597e-19 -8.72425e-06 -1.9507e-19 -0.00018946 4.87604e-20 
1810.55 0 -7.28723e-19 0.00457169 -6.90994e-20 0.000134837 -0.00194283 -3.57759e-19 -6.47874e-05 7.09709e-20 0.00011566 -8.44694e-21 -8.69002e-05 -1.48992e-19 1.64631e-19 -0.000274433 -1.61441e-20 3.81606e-05 9.73501e-20 0.000174557 2.77196e-19 -0.000236092 -4.01081e-05 -1.16629e-19 -1.84696e-05 -1.54591e-19 0.000195957 8.17425e-20 0.000332548 1.03329e-19 -1.54099e-05 -1.93549e-19 -0.000177307 2.62053e-20 
1810.9 0 -7.09554e-19 0.00458574 -7.75307e-20 0.00015025 -0.00180802 -3.22486e-19 -6.56784e-05 9.02325e-20 0.000107835 -2.18793e-20 -7.4533e-05 -1.44146e-19 1.64135e-19 -0.000256222 -3.95822e-20 2.91238e-05 1.18882e-19 0.000158893 2.65571e-19 -0.000217172 -4.19865e-05 -1.04613e-19 -7.37825e-06 -1.66416e-19 0.000197098 7.12034e-20 0.00033384 1.13583e-19 -2.05649e-05 -2.027e-19 -0.000163081 1.17354e-20 
1811.25 0 -6.96947e-19 0.00459839 -6.88857e-20 0.000162684 -0.00167838 -2.75177e-19 -6.63375e-05 9.51023e-20 9.97742e-05 -1.72253e-20 -6.59891e-05 -1.46032e-19 1.7472e-19 -0.000238375 -5.53256e-20 1.85362e-05 1.37458e-19 0.00013746 2.39089e-19 -0.000193565 -4.23716e-05 -1.06945e-19 3.67907e-06 -1.71589e-19 0.000198938 7.43417e-20 0.000333417 1.18755e-19 -2.73143e-05 -2.03121e-19 -0.000148722 2.78324e-21 
1811.6 0 -6.7932e-19 0.00460672 -5.88841e-20 0.00017254 -0.00155344 -2.37871e-19 -6.54869e-05 9.24146e-20 8.65433e-05 -2.36533e-20 -5.77894e-05 -1.50106e-19 1.80556e-19 -0.00021949 -7.68902e-20 1.2708e-05 1.49906e-19 0.000111685 2.17733e-19 -0.000172191 -3.96496e-05 -1.15962e-19 1.34313e-05 -1.84649e-19 0.000200557 7.83518e-20 0.000331191 1.28702e-19 -3.68801e-05 -1.87537e-19 -0.000136077 -2.30853e-20 
1811.95 0 -6.54233e-19 0.00460958 -4.72339e-20 0.000181283 -0.00143347 -2.07609e-19 -6.08166e-05 1.06238e-19 6.81947e-05 -2.12019e-20 -4.97146e-05 -1.446e-19 1.86562e-19 -0.000198348 -9.10837e-20 1.39165e-05 1.56201e-19 8.35121e-05 1.84685e-19 -0.000157348 -3.11549e-05 -1.17716e-19 2.12469e-05 -1.64084e-19 0.000200487 8.77995e-20 0.000329513 1.38193e-19 -4.79265e-05 -1.74304e-19 -0.000127652 -4.82673e-20 
1812.3 0 -6.42487e-19 0.00460916 -2.27947e-20 0.000190218 -0.00132138 -1.90099e-19 -4.99305e-05 1.06807e-19 5.04437e-05 -2.09194e-20 -4.32546e-05 -1.25965e-19 1.7924e-19 -0.000174457 -9.30571e-20 1.92392e-05 1.72358e-19 5.75606e-05 1.45546e-19 -0.00014978 -1.57076e-05 -1.22463e-19 3.05397e-05 -1.48382e-19 0.000197886 1.02119e-19 0.000329673 1.479e-19 -5.69066e-05 -1.70656e-19 -0.00012309 -6.13302e-20 
1812.65 0 -6.39958e-19 0.00460802 2.21223e-21 0.000200618 -0.00121677 -1.71642e-19 -3.22544e-05 1.18824e-19 3.63403e-05 -1.40742e-20 -4.03107e-05 -1.09161e-19 1.72101e-19 -0.00015039 -9.78856e-20 2.73361e-05 1.83529e-19 3.7247e-05 1.05721e-19 -0.000148032 4.65223e-06 -1.42881e-19 4.36997e-05 -1.37941e-19 0.00019452 1.21014e-19 0.000331469 1.45544e-19 -6.32081e-05 -1.83095e-19 -0.000119818 -9.40138e-20 
1813 0 -6.41088e-19 0.00460947 3.17308e-20 0.000210276 -0.00111898 -1.53684e-19 -8.71429e-06 1.22367e-19 2.6714e-05 -7.03903e-21 -4.315e-05 -9.78408e-20 1.65936e-19 -0.000129579 -8.68506e-20 3.8249e-05 1.89705e-19 2.44345e-05 7.17476e-20 -0.000148017 2.42862e-05 -1.52924e-19 5.83468e-05 -1.16333e-19 0.000190116 1.37824e-19 0.000334324 1.36632e-19 -6.7189e-05 -2.03366e-19 -0.000116053 -1.16463e-19 
1813.35 0 -6.25753e-19 0.00461203 5.45421e-20 0.000215743 -0.00102544 -1.41044e-19 1.70767e-05 1.40336e-19 2.08674e-05 -3.81377e-21 -5.03376e-05 -9.84036e-20 1.65927e-19 -0.000110845 -7.23677e-20 4.77578e-05 2.00339e-19 1.92268e-05 3.93554e-20 -0.000144049 3.89502e-05 -1.53368e-19 7.15024e-05 -9.93385e-20 0.000183972 1.46512e-19 0.000338344 1.32171e-19 -7.10402e-05 -2.13427e-19 -0.000110349 -1.27116e-19 
1813.7 0 -6.13054e-19 0.00461278 6.5198e-20 0.000217888 -0.000927293 -1.39874e-19 4.04943e-05 1.35083e-19 1.88318e-05 1.00448e-20 -5.84562e-05 -1.08206e-19 1.71083e-19 -9.20832e-05 -6.35087e-20 5.21169e-05 2.12945e-19 1.61399e-05 -9.97965e-23 -0.000135063 4.89513e-05 -1.37551e-19 8.24914e-05 -7.27231e-20 0.000176688 1.57909e-19 0.000342827 1.22479e-19 -7.51769e-05 -2.05156e-19 -0.000104124 -1.33869e-19 
1814.05 0 -5.89208e-19 0.00461313 7.23494e-20 0.000219426 -0.000821586 -1.27118e-19 5.88397e-05 1.24818e-19 2.13834e-05 2.27329e-20 -6.52199e-05 -1.1655e-19 1.58043e-19 -7.30357e-05 -6.98494e-20 5.1906e-05 2.25506e-19 1.11952e-05 -3.43738e-20 -0.000122934 5.455e-05 -1.13066e-19 9.33913e-05 -5.73307e-20 0.000167863 1.51087e-19 0.000344048 1.04975e-19 -7.75418e-05 -1.88189e-19 -0.000100456 -1.35359e-19 
1814.4 0 -5.72111e-19 0.00461302 6.63276e-20 0.000221627 -0.000711643 -1.07941e-19 7.33511e-05 1.00188e-19 2.56751e-05 2.05437e-20 -6.68931e-05 -9.59934e-20 1.55797e-19 -5.53525e-05 -7.45176e-20 4.77849e-05 2.27522e-19 3.94979e-06 -6.48338e-20 -0.000109232 5.4271e-05 -9.19299e-20 0.000103396 -5.5245e-20 0.000158641 1.43223e-19 0.000342739 9.60662e-20 -7.80562e-05 -1.7101e-19 -0.000100631 -1.49652e-19 
1814.75 0 -5.64988e-19 0.00461109 7.22217e-20 0.000224332 -0.000601093 -9.13367e-20 8.71911e-05 5.98668e-20 2.87339e-05 2.68433e-20 -5.99225e-05 -9.24948e-20 1.60295e-19 -4.14707e-05 -8.94502e-20 3.89013e-05 2.23519e-19 -5.97419e-06 -9.85558e-20 -9.67142e-05 4.97374e-05 -6.622e-20 0.000108368 -5.74384e-20 0.000150099 1.41064e-19 0.000344017 8.62095e-20 -7.83813e-05 -1.65994e-19 -0.000101881 -1.66811e-19 
1815.1 0 -5.48777e-19 0.0046066 7.75263e-20 0.000224963 -0.000492398 -8.80677e-20 0.000100529 2.99708e-20 2.83507e-05 3.15617e-20 -4.49571e-05 -7.49657e-20 1.87131e-19 -3.06722e-05 -1.09856e-19 2.6173e-05 1.98974e-19 -1.92719e-05 -1.20786e-19 -8.31974e-05 4.33951e-05 -4.94703e-20 0.000106904 -5.80806e-20 0.000142373 1.36214e-19 0.000348505 8.64219e-20 -8.04736e-05 -1.57947e-19 -0.000100853 -1.89928e-19 
1815.45 0 -5.65007e-19 0.00459891 8.66191e-20 0.000222573 -0.000385887 -8.38646e-20 0.000111534 1.60166e-20 2.2544e-05 2.89845e-20 -2.80122e-05 -6.76372e-20 1.97574e-19 -1.76309e-05 -1.0769e-19 1.45206e-05 1.54228e-19 -3.47042e-05 -1.34309e-19 -6.68272e-05 3.4197e-05 -3.16667e-20 9.95939e-05 -5.28911e-20 0.000134546 1.42509e-19 0.000352325 7.17145e-20 -8.52235e-05 -1.67833e-19 -9.80645e-05 -2.00442e-19 
1815.8 0 -5.75159e-19 0.00458813 1.0455e-19 0.000218489 -0.000283358 -9.46341e-20 0.000118078 2.05066e-20 1.20107e-05 1.84168e-20 -1.3159e-05 -4.76407e-20 2.02051e-19 -1.97869e-06 -1.20254e-19 7.98e-06 1.11416e-19 -4.60558e-05 -1.49031e-19 -5.09683e-05 2.23922e-05 9.13989e-21 8.89094e-05 -5.06683e-20 0.000127175 1.51996e-19 0.000351574 4.84664e-20 -9.17936e-05 -1.74204e-19 -9.5926e-05 -2.01378e-19 
1816.15 0 -5.87998e-19 0.00457328 1.32336e-19 0.000211493 -0.000187456 -8.64144e-20 0.000117408 2.28129e-20 -3.21825e-06 2.15963e-21 -5.73872e-07 -3.70318e-20 1.95698e-19 1.12553e-05 -1.36034e-19 5.88021e-06 5.68988e-20 -4.99215e-05 -1.54582e-19 -3.82834e-05 1.1141e-05 4.28913e-20 7.98254e-05 -3.80468e-20 0.000122111 1.57797e-19 0.000347378 3.07347e-20 -9.87108e-05 -1.66029e-19 -9.59814e-05 -2.1415e-19 
1816.5 0 -6.0273e-19 0.00455401 1.77891e-19 0.00020043 -9.56889e-05 -6.91868e-20 0.000110223 2.97992e-20 -2.43464e-05 -3.71216e-20 1.00743e-05 -2.72294e-20 1.99827e-19 1.9219e-05 -1.48212e-19 8.55847e-06 2.40701e-20 -4.8583e-05 -1.63054e-19 -2.91187e-05 1.89461e-06 5.59251e-20 7.33672e-05 -3.64337e-20 0.000117894 1.51359e-19 0.000343938 2.07011e-20 -0.000103251 -1.4997e-19 -9.79317e-05 -2.10797e-19 
1816.85 0 -6.1054e-19 0.00453311 2.04328e-19 0.000188023 -2.95519e-06 -4.65073e-20 0.000101332 1.09744e-20 -4.83224e-05 -7.17471e-20 2.20104e-05 -2.74385e-20 2.05009e-19 2.11629e-05 -1.51085e-19 1.79676e-05 -4.5546e-21 -4.3986e-05 -1.6391e-19 -2.50522e-05 -4.77594e-06 6.47482e-20 6.75532e-05 -1.85687e-20 0.000112944 1.45831e-19 0.000344462 1.66463e-20 -0.000104645 -1.30101e-19 -9.95196e-05 -1.9753e-19 
1817.2 0 -6.0039e-19 0.0045112 2.17658e-19 0.000177984 9.3759e-05 -2.03695e-20 9.31448e-05 1.59613e-20 -7.18625e-05 -1.01622e-19 3.93757e-05 -2.06987e-20 2.0907e-19 1.76821e-05 -1.42942e-19 3.23345e-05 -3.72811e-20 -3.58084e-05 -1.69681e-19 -2.68673e-05 -8.38276e-06 4.51019e-20 6.24002e-05 6.39782e-23 0.00010803 1.51445e-19 0.000348777 1.93828e-20 -0.00010355 -9.6033e-20 -0.000100948 -1.84984e-19 
1817.55 0 -5.99762e-19 0.00448803 2.1892e-19 0.000170405 0.000196302 -3.20203e-21 8.75416e-05 3.92774e-20 -9.21169e-05 -1.27046e-19 6.23412e-05 -5.69213e-22 2.04317e-19 1.20513e-05 -1.32075e-19 4.79481e-05 -6.41412e-20 -2.59811e-05 -1.69265e-19 -3.12905e-05 -8.85688e-06 1.48011e-20 5.92959e-05 9.97719e-21 0.000103945 1.63885e-19 0.00035452 1.42012e-20 -0.000100556 -8.33049e-20 -0.000105341 -1.8041e-19 
1817.9 0 -5.75173e-19 0.0044649 2.12416e-19 0.000163328 0.000304559 -3.28069e-21 8.72006e-05 7.84217e-20 -0.000107024 -1.58123e-19 8.83303e-05 1.85177e-20 1.90391e-19 7.54372e-06 -1.25757e-19 6.30824e-05 -7.99296e-20 -1.78068e-05 -1.68958e-19 -3.3971e-05 -6.40893e-06 2.15677e-22 5.78415e-05 8.98365e-21 0.000100251 1.68879e-19 0.000360018 2.27828e-20 -9.68267e-05 -7.13392e-20 -0.000114137 -1.90054e-19 
1818.25 0 -5.46123e-19 0.00444318 1.90462e-19 0.000156215 0.000414656 1.09375e-20 9.27348e-05 9.82475e-20 -0.000118743 -1.93902e-19 0.000114177 1.92627e-20 1.83948e-19 4.209e-06 -1.22772e-19 7.46943e-05 -9.30531e-20 -1.27205e-05 -1.63635e-19 -3.07189e-05 -2.01368e-06 -2.83836e-21 5.50088e-05 1.70393e-20 9.7846e-05 1.58288e-19 0.000364875 3.93423e-20 -9.44194e-05 -5.78931e-20 -0.000125983 -2.00139e-19 
1818.6 0 -5.40028e-19 0.00442323 1.70922e-19 0.000149924 0.000523034 9.88779e-21 0.000103446 1.27241e-19 -0.000131713 -2.26329e-19 0.000138868 1.969e-20 1.8469e-19 1.50675e-06 -1.32612e-19 7.74886e-05 -1.04315e-19 -9.11806e-06 -1.45292e-19 -1.886e-05 3.59146e-06 -3.07806e-21 4.75517e-05 1.66589e-20 9.54701e-05 1.54846e-19 0.00036876 6.26118e-20 -9.15144e-05 -5.72962e-20 -0.00014006 -2.14843e-19 
1818.95 0 -5.31394e-19 0.00440379 1.50033e-19 0.000144528 0.000629878 2.49973e-20 0.000118723 1.49483e-19 -0.000150726 -2.48825e-19 0.000165124 3.61045e-20 1.78777e-19 -3.38723e-07 -1.28403e-19 7.22789e-05 -1.15175e-19 -4.40532e-06 -1.32206e-19 -1.85553e-06 9.95575e-06 -2.27998e-20 3.56776e-05 4.16949e-21 9.1997e-05 1.59207e-19 0.00037107 9.16538e-20 -8.53265e-05 -5.01124e-20 -0.000154213 -2.191e-19 
1819.3 0 -5.29519e-19 0.0043822 1.24561e-19 0.000139549 0.000740226 3.66651e-20 0.000135911 1.60063e-19 -0.000175875 -2.75441e-19 0.000192792 4.62403e-20 1.76168e-19 8.70399e-07 -1.15269e-19 6.38653e-05 -1.12694e-19 5.38471e-07 -1.15529e-19 1.65969e-05 1.46215e-05 -2.15812e-20 2.25064e-05 -1.9605e-20 9.11054e-05 1.56931e-19 0.000370834 1.34276e-19 -7.62962e-05 -3.97238e-20 -0.000164433 -2.19764e-19 
1819.65 0 -5.28441e-19 0.0043579 1.01015e-19 0.000136446 0.000857222 4.19111e-20 0.000150157 1.82283e-19 -0.000201773 -2.85831e-19 0.000219301 5.44757e-20 1.72092e-19 4.26437e-06 -9.65421e-20 5.43058e-05 -1.10834e-19 3.38927e-06 -1.02574e-19 3.69814e-05 1.59437e-05 -1.80228e-20 1.17324e-05 -2.823e-20 9.44781e-05 1.51956e-19 0.000368774 1.83996e-19 -6.70519e-05 -2.35925e-20 -0.000168334 -2.17006e-19 
1820 0 -5.29464e-19 0.00432858 7.69928e-20 0.0001361 0.000976497 4.64213e-20 0.000156524 2.01596e-19 -0.000225049 -3.08175e-19 0.000244632 6.64273e-20 1.56987e-19 5.57791e-06 -6.15283e-20 4.28115e-05 -8.2542e-20 4.08975e-06 -1.07203e-19 5.83892e-05 1.4579e-05 -1.38577e-21 4.69158e-06 -2.83795e-20 0.000100158 1.4164e-19 0.000365513 2.17781e-19 -5.92944e-05 -1.40919e-20 -0.000167119 -2.14005e-19 
1820.35 0 -5.33429e-19 0.00429126 5.04853e-20 0.000137682 0.00109431 5.64675e-20 0.000153392 2.15783e-19 -0.000243874 -3.31658e-19 0.000269295 8.68555e-20 1.49279e-19 6.60415e-06 -3.00367e-20 3.01669e-05 -8.28484e-20 3.70798e-06 -1.18311e-19 7.94742e-05 1.13509e-05 2.02891e-21 6.50942e-07 -1.11339e-20 0.000107388 1.19504e-19 0.000360099 2.5218e-19 -5.31832e-05 -1.56671e-20 -0.000162937 -2.25744e-19 
1820.7 0 -5.17119e-19 0.00424741 3.38623e-20 0.000141394 0.00120797 7.40709e-20 0.000143333 2.1417e-19 -0.000255956 -3.39301e-19 0.000290536 9.77727e-20 1.5039e-19 1.26494e-05 -1.3445e-21 1.74079e-05 -9.24396e-20 3.80653e-06 -1.25537e-19 9.98472e-05 5.86095e-06 1.28726e-21 -1.79939e-06 1.55513e-20 0.000116543 1.05718e-19 0.000350996 2.78536e-19 -4.98026e-05 -2.16702e-20 -0.000154917 -2.30837e-19 
1821.05 0 -5.20662e-19 0.00419934 2.31071e-20 0.000146672 0.00131628 9.16978e-20 0.000130515 2.16888e-19 -0.000259393 -3.5657e-19 0.000305624 9.03574e-20 1.51643e-19 2.3371e-05 4.46837e-20 6.0344e-06 -1.04428e-19 5.1229e-06 -1.19437e-19 0.000118097 -1.63652e-06 -1.49098e-21 -3.73475e-06 4.02613e-20 0.000126127 8.38932e-20 0.000338137 3.07206e-19 -5.19911e-05 -2.63826e-20 -0.000143705 -2.35468e-19 
1821.4 0 -5.27523e-19 0.00414854 1.78566e-20 0.000151747 0.00141919 1.22763e-19 0.00011832 2.10173e-19 -0.000255439 -3.71075e-19 0.000317722 5.61863e-20 1.37935e-19 3.46959e-05 9.48961e-20 -2.8312e-06 -1.12545e-19 8.85318e-06 -1.27121e-19 0.000131303 -9.81827e-06 -9.36334e-21 -5.3601e-06 5.00185e-20 0.000134898 7.69125e-20 0.000324554 3.15291e-19 -5.97497e-05 -4.34512e-20 -0.000132311 -2.40736e-19 
1821.75 0 -5.41509e-19 0.00409491 2.27352e-21 0.000155697 0.00151838 1.48735e-19 0.000109056 2.08567e-19 -0.000249994 -3.66977e-19 0.000330892 3.68208e-20 1.23906e-19 4.40173e-05 1.42211e-19 -1.15204e-05 -1.13055e-19 1.84792e-05 -1.16391e-19 0.000137503 -1.65545e-05 -1.589e-20 -7.42477e-06 3.96696e-20 0.000142824 8.00903e-20 0.000313396 3.16403e-19 -6.98805e-05 -7.03443e-20 -0.00012124 -2.19754e-19 
1822.1 0 -5.62015e-19 0.00403808 -2.09406e-20 0.000159066 0.00161897 1.70821e-19 0.000103894 2.14119e-19 -0.000248173 -3.78841e-19 0.000343983 2.09287e-20 1.28101e-19 5.19768e-05 1.66409e-19 -2.02648e-05 -1.1093e-19 3.56243e-05 -1.07757e-19 0.000136376 -1.9225e-05 -1.61909e-20 -9.78638e-06 3.41287e-20 0.000149584 9.1937e-20 0.00030491 3.25503e-19 -8.08233e-05 -9.81305e-20 -0.000110458 -2.00109e-19 
1822.45 0 -5.71891e-19 0.00397971 -3.04813e-20 0.000162337 0.00172179 2.0223e-19 0.000103026 2.19085e-19 -0.000248634 -3.98865e-19 0.000353845 1.67493e-20 1.37873e-19 5.90387e-05 1.76965e-19 -2.48432e-05 -1.26426e-19 5.73954e-05 -1.0775e-19 0.000128863 -1.76804e-05 -1.18555e-21 -1.22969e-05 4.61969e-21 0.000156695 1.08789e-19 0.000299338 3.25464e-19 -9.19538e-05 -1.20462e-19 -9.99531e-05 -2.05555e-19 
1822.8 0 -5.82651e-19 0.00392144 -2.39612e-20 0.000166484 0.00182127 2.23566e-19 0.000103339 2.37766e-19 -0.000245877 -4.23206e-19 0.000359036 2.38488e-20 1.35212e-19 6.5867e-05 1.70006e-19 -2.45433e-05 -1.39417e-19 7.76e-05 -1.04974e-19 0.000118696 -1.32287e-05 3.83745e-21 -1.59621e-05 -4.05577e-20 0.000165772 1.37777e-19 0.00029746 3.22521e-19 -0.000101866 -1.35166e-19 -8.90666e-05 -2.11198e-19 
1823.15 0 -5.71216e-19 0.00386314 -2.77108e-20 0.00017407 0.00191415 2.54728e-19 0.000100485 2.54475e-19 -0.000239154 -4.25346e-19 0.000362638 2.72114e-20 1.01427e-19 7.39279e-05 1.51704e-19 -2.02317e-05 -1.6692e-19 9.04135e-05 -9.55849e-20 0.000111562 -5.90001e-06 1.34307e-21 -2.01023e-05 -9.41933e-20 0.000176015 1.69816e-19 0.000298176 3.30797e-19 -0.000110145 -1.5821e-19 -7.81316e-05 -2.06882e-19 
1823.5 0 -5.601e-19 0.00380429 -4.13074e-20 0.000183246 0.002003 2.87317e-19 9.44505e-05 2.77846e-19 -0.000231783 -4.0374e-19 0.000369978 2.8229e-20 5.63293e-20 8.28063e-05 1.39581e-19 -1.1076e-05 -1.86418e-19 9.2757e-05 -8.59226e-20 0.000109088 3.58158e-06 -1.02866e-20 -2.45738e-05 -1.2954e-19 0.00018669 2.0453e-19 0.000299384 3.26612e-19 -0.00011606 -1.74206e-19 -6.71495e-05 -1.95174e-19 
1823.85 0 -5.59944e-19 0.00374584 -5.66306e-20 0.000190184 0.00209249 3.40526e-19 8.84976e-05 2.95681e-19 -0.000223877 -3.79223e-19 0.000380428 3.02773e-20 2.21198e-20 9.23362e-05 1.43869e-19 2.5375e-06 -2.37017e-19 8.53525e-05 -8.95047e-20 0.0001088 1.32138e-05 -2.32597e-20 -2.91687e-05 -1.48198e-19 0.000197112 2.32744e-19 0.000298096 3.31034e-19 -0.000119278 -1.91248e-19 -5.5009e-05 -1.85115e-19 
1824.2 0 -5.57723e-19 0.00368912 -5.45849e-20 0.000194679 0.00218279 3.99115e-19 8.42239e-05 3.04996e-19 -0.000214499 -3.42566e-19 0.000388868 4.58076e-20 -1.29078e-20 0.000101231 1.5037e-19 1.76224e-05 -2.68741e-19 7.27076e-05 -9.08355e-20 0.000110367 2.16513e-05 -7.55111e-21 -3.11229e-05 -1.70666e-19 0.000205866 2.64863e-19 0.000294979 3.42143e-19 -0.000121903 -1.99605e-19 -4.13074e-05 -1.78873e-19 
1824.55 0 -5.58652e-19 0.00363311 -4.87183e-20 0.000197124 0.0022704 4.68212e-19 8.27595e-05 2.89183e-19 -0.000202892 -3.1286e-19 0.000392835 5.88189e-20 -4.00252e-20 0.000107822 1.68028e-19 3.08505e-05 -2.93602e-19 5.93782e-05 -9.32996e-20 0.00011464 3.17376e-05 1.53031e-20 -3.0093e-05 -1.83924e-19 0.000212394 2.86445e-19 0.000293465 3.31675e-19 -0.000126593 -2.09275e-19 -2.70016e-05 -1.86779e-19 
1824.9 0 -5.55214e-19 0.00357508 -4.50652e-20 0.000199739 0.00235115 5.42046e-19 8.41799e-05 2.47054e-19 -0.000188245 -3.00769e-19 0.000391942 7.94667e-20 -6.00615e-20 0.000112628 1.93741e-19 4.15171e-05 -3.13755e-19 4.66815e-05 -9.63102e-20 0.000123048 4.5446e-05 3.81806e-20 -2.87717e-05 -2.09882e-19 0.000216309 2.83694e-19 0.000294427 3.25371e-19 -0.000132228 -2.12601e-19 -1.51318e-05 -1.99622e-19 
1825.25 0 -5.63056e-19 0.00351149 -4.89797e-20 0.000205056 0.00242484 6.11441e-19 8.65689e-05 2.21272e-19 -0.000173086 -3.09803e-19 0.000383491 8.60975e-20 -6.4901e-20 0.000116623 2.20892e-19 4.77254e-05 -3.10947e-19 3.49869e-05 -1.04965e-19 0.000136251 5.94375e-05 6.70001e-20 -2.94784e-05 -2.4045e-19 0.000216354 2.63821e-19 0.000297401 3.26993e-19 -0.000135374 -2.09995e-19 -7.54868e-06 -2.09795e-19 
1825.6 0 -5.85466e-19 0.00344205 -5.32379e-20 0.000212206 0.00249539 6.54381e-19 8.94014e-05 2.07172e-19 -0.00016223 -3.35022e-19 0.000365967 7.70399e-20 -6.91943e-20 0.000121939 2.42201e-19 4.31423e-05 -3.00036e-19 2.63035e-05 -9.97137e-20 0.000151687 6.94353e-05 9.93843e-20 -3.45399e-05 -2.56408e-19 0.000213374 2.37644e-19 0.000299885 3.26261e-19 -0.000136042 -2.16194e-19 -3.72659e-06 -2.03461e-19 
1825.95 0 -5.93718e-19 0.00336809 -7.19513e-20 0.000218281 0.00256318 6.89042e-19 9.35272e-05 1.84654e-19 -0.000158229 -3.55264e-19 0.000339735 7.86037e-20 -7.28074e-20 0.000129557 2.58686e-19 2.5055e-05 -2.74156e-19 2.37682e-05 -9.43155e-20 0.000167834 7.65819e-05 1.20796e-19 -4.4006e-05 -2.66805e-19 0.000207208 1.91947e-19 0.000297876 3.26204e-19 -0.000136182 -2.24858e-19 -2.84222e-06 -1.9782e-19 
1826.3 0 -5.87695e-19 0.00329073 -9.02685e-20 0.000222441 0.00262608 7.05039e-19 0.000100683 1.60479e-19 -0.000160367 -3.62486e-19 0.000306083 7.49634e-20 -7.84043e-20 0.000138663 2.85605e-19 -1.7237e-06 -2.42007e-19 2.95943e-05 -9.71938e-20 0.000183323 8.4562e-05 1.29914e-19 -5.48217e-05 -2.68379e-19 0.000196222 1.37606e-19 0.000291018 3.38726e-19 -0.000136399 -2.45015e-19 -3.71055e-06 -2.01646e-19 
1826.65 0 -5.73011e-19 0.00321362 -1.15197e-19 0.000224815 0.00268259 7.19349e-19 0.000113015 1.51821e-19 -0.00016615 -3.70542e-19 0.000266719 5.96297e-20 -6.95445e-20 0.000144473 2.88846e-19 -2.98129e-05 -2.17949e-19 4.30723e-05 -1.27324e-19 0.000194943 9.50188e-05 1.40211e-19 -6.45139e-05 -2.49359e-19 0.000180922 8.54584e-20 0.000282405 3.37402e-19 -0.000136182 -2.52714e-19 -4.94232e-06 -1.85657e-19 
1827 0 -5.3751e-19 0.00313924 -1.21325e-19 0.000225956 0.00273257 7.38546e-19 0.000129737 1.61426e-19 -0.000171689 -3.626e-19 0.00022474 5.27693e-20 -7.14704e-20 0.000142863 2.74132e-19 -5.60364e-05 -2.10825e-19 6.04479e-05 -1.39851e-19 0.000200377 0.000107152 1.39092e-19 -7.10403e-05 -2.40703e-19 0.000164009 4.45929e-20 0.000274993 3.20791e-19 -0.00013449 -2.66244e-19 -5.67385e-06 -1.77261e-19 
1827.35 0 -5.08766e-19 0.0030651 -1.31147e-19 0.000226162 0.0027789 7.5067e-19 0.000147096 1.74573e-19 -0.000177094 -3.53128e-19 0.000185179 4.91755e-20 -4.91605e-20 0.00013536 2.47495e-19 -7.8454e-05 -1.92496e-19 7.90603e-05 -1.37603e-19 0.000199637 0.000119957 1.26525e-19 -7.40128e-05 -2.29535e-19 0.000147874 2.08401e-20 0.000269749 3.0388e-19 -0.000131507 -2.55581e-19 -4.71324e-06 -1.73953e-19 
1827.7 0 -4.80257e-19 0.00298873 -1.41122e-19 0.000225951 0.00282439 7.52273e-19 0.000163622 1.61873e-19 -0.000184492 -3.30764e-19 0.000153529 5.8094e-20 -3.64754e-20 0.00012953 2.22983e-19 -9.53991e-05 -1.8096e-19 9.76756e-05 -1.38643e-19 0.000193909 0.000131384 1.05528e-19 -7.59113e-05 -2.02967e-19 0.000134775 6.38878e-21 0.000265905 2.89031e-19 -0.000128626 -2.34963e-19 -1.66199e-06 -1.59933e-19 
1828.05 0 -4.76217e-19 0.0029104 -1.47914e-19 0.000225969 0.00286885 7.523e-19 0.000179921 1.60682e-19 -0.000194533 -3.00191e-19 0.000130378 5.27942e-20 -3.54715e-20 0.000128518 2.01897e-19 -0.000107938 -1.72999e-19 0.000116562 -1.45809e-19 0.000184969 0.000140589 1.0175e-19 -7.84442e-05 -1.87752e-19 0.000125753 -6.14107e-21 0.000262109 2.72561e-19 -0.000125758 -2.10123e-19 2.96061e-06 -1.50337e-19 
1828.4 0 -4.67702e-19 0.00283165 -1.53532e-19 0.000223881 0.00291031 7.3818e-19 0.000194582 1.48352e-19 -0.000208167 -2.57974e-19 0.000112601 6.12501e-20 -4.5354e-20 0.000127906 1.76243e-19 -0.000118037 -1.66455e-19 0.000136504 -1.52984e-19 0.000176139 0.000148808 9.64446e-20 -8.2651e-05 -1.86373e-19 0.000118718 -1.04677e-20 0.000258276 2.67146e-19 -0.000121165 -2.09843e-19 7.91198e-06 -1.26317e-19 
1828.75 0 -4.45504e-19 0.00275353 -1.49082e-19 0.00021926 0.00294616 7.13315e-19 0.000202452 1.49072e-19 -0.000227506 -2.42354e-19 9.86352e-05 6.19504e-20 -5.4206e-20 0.000125006 1.43919e-19 -0.000126449 -1.53027e-19 0.000158891 -1.57948e-19 0.000170149 0.000156223 9.76063e-20 -8.85927e-05 -1.79744e-19 0.000111635 -1.74751e-20 0.000254601 2.66538e-19 -0.000112402 -1.85233e-19 1.15351e-05 -1.15999e-19 
1829.1 0 -4.24649e-19 0.00267644 -1.53337e-19 0.000215501 0.00297728 6.9896e-19 0.000201635 1.53859e-19 -0.000253477 -2.19643e-19 8.74623e-05 5.62515e-20 -6.30668e-20 0.000120126 1.11298e-19 -0.00013544 -1.53042e-19 0.0001862 -1.50481e-19 0.000168172 0.000159811 9.23489e-20 -9.69525e-05 -1.63476e-19 0.000103838 -3.01776e-20 0.000250272 2.56909e-19 -0.000100197 -1.52409e-19 1.54619e-05 -1.20683e-19 
1829.45 0 -4.07271e-19 0.00260157 -1.68792e-19 0.000213673 0.00300593 6.92082e-19 0.000195262 1.53251e-19 -0.000286289 -2.08419e-19 7.63815e-05 4.63294e-20 -7.26889e-20 0.000115268 7.93556e-20 -0.000148169 -1.59103e-19 0.000216398 -1.31073e-19 0.000171748 0.000159684 8.30291e-20 -0.000107461 -1.39478e-19 9.53164e-05 -3.6514e-20 0.000246696 2.41034e-19 -8.85709e-05 -1.24985e-19 2.27039e-05 -1.40898e-19 
1829.8 0 -3.90508e-19 0.00252854 -1.9183e-19 0.000213246 0.00303274 6.82846e-19 0.000185359 1.50575e-19 -0.000325195 -1.85214e-19 6.21593e-05 4.69703e-20 -9.00357e-20 0.000112862 4.70665e-20 -0.000163795 -1.65817e-19 0.000244546 -1.12837e-19 0.000181161 0.000158173 7.15699e-20 -0.00011735 -1.2349e-19 8.58624e-05 -3.01929e-20 0.000246145 2.13147e-19 -7.83478e-05 -1.09595e-19 3.38043e-05 -1.38875e-19 
1830.15 0 -3.8259e-19 0.00245713 -2.08297e-19 0.000211915 0.00306265 6.78553e-19 0.000173921 1.53491e-19 -0.000365954 -1.60077e-19 4.34293e-05 3.85162e-20 -1.15937e-19 0.000111741 3.08828e-20 -0.000177595 -1.57556e-19 0.000268641 -1.01537e-19 0.000192989 0.000157505 9.10497e-20 -0.000123229 -1.03594e-19 7.65526e-05 -3.03704e-20 0.000247759 1.81473e-19 -6.9036e-05 -7.29172e-20 4.56149e-05 -1.30163e-19 
1830.5 0 -3.54367e-19 0.0023869 -1.99904e-19 0.000206055 0.00310005 6.70153e-19 0.000164494 1.37877e-19 -0.000406508 -1.51408e-19 2.17298e-05 2.40119e-20 -1.22593e-19 0.000112562 1.00875e-20 -0.000188283 -1.50035e-19 0.000289565 -9.91621e-20 0.00020321 0.000159228 9.61964e-20 -0.000126359 -9.73536e-20 6.82377e-05 -4.00245e-20 0.000247586 1.48355e-19 -6.09743e-05 -3.09466e-20 5.70332e-05 -1.3302e-19 
1830.85 0 -3.21361e-19 0.00231489 -1.93502e-19 0.000196481 0.00314398 6.65625e-19 0.000156327 1.34746e-19 -0.000448795 -1.44876e-19 1.29661e-06 7.69221e-21 -1.28679e-19 0.000115107 -8.28614e-21 -0.000199325 -1.38138e-19 0.000310217 -9.63844e-20 0.000210795 0.000162535 1.02295e-19 -0.000129354 -7.6764e-20 5.95595e-05 -4.34686e-20 0.000242994 1.29386e-19 -5.38271e-05 4.83e-21 7.00924e-05 -1.44091e-19 
1831.2 0 -2.95438e-19 0.00223928 -1.94017e-19 0.000185475 0.00318967 6.7265e-19 0.000147816 1.52465e-19 -0.00049096 -1.372e-19 -1.4813e-05 -2.48544e-20 -1.37157e-19 0.000117105 -2.44959e-21 -0.000211705 -1.24592e-19 0.000330258 -9.0448e-20 0.000217989 0.000165515 1.08118e-19 -0.000129738 -7.07838e-20 4.94189e-05 -3.80602e-20 0.000234099 1.21363e-19 -4.83681e-05 2.35909e-20 8.43912e-05 -1.35776e-19 
1831.55 0 -2.70508e-19 0.00215923 -1.92561e-19 0.000174629 0.0032327 6.86077e-19 0.000142846 1.45111e-19 -0.000523807 -1.34372e-19 -2.68574e-05 -5.01841e-20 -1.4036e-19 0.00011911 1.19443e-20 -0.000224465 -1.0537e-19 0.000343487 -9.92163e-20 0.000226065 0.000168333 1.0551e-19 -0.000123105 -7.25974e-20 3.70241e-05 -4.08121e-20 0.000223352 1.21601e-19 -4.46326e-05 4.66585e-20 9.83296e-05 -1.37644e-19 
1831.9 0 -2.43131e-19 0.00207653 -1.76406e-19 0.000164892 0.00326925 7.01545e-19 0.00014433 1.3332e-19 -0.000540136 -1.26722e-19 -3.4603e-05 -8.3788e-20 -1.52806e-19 0.000121907 2.31617e-20 -0.000235993 -9.15795e-20 0.000345139 -1.14246e-19 0.000232626 0.000170698 1.06882e-19 -0.00011036 -7.11238e-20 2.33996e-05 -1.99792e-20 0.000214403 1.10707e-19 -4.15559e-05 6.11952e-20 0.000112502 -1.2807e-19 
1832.25 0 -2.02924e-19 0.00199224 -1.5839e-19 0.000155858 0.00329564 7.25279e-19 0.000150286 1.38151e-19 -0.000539045 -1.06849e-19 -4.01433e-05 -1.31105e-19 -1.66678e-19 0.000124733 2.57248e-20 -0.000241025 -8.20309e-20 0.000334094 -1.3064e-19 0.000235751 0.000172086 1.22814e-19 -9.67195e-05 -6.77911e-20 9.42762e-06 -6.3252e-21 0.000207222 1.20542e-19 -4.04148e-05 8.5386e-20 0.000128079 -1.23483e-19 
1832.6 0 -1.56615e-19 0.00190618 -1.57793e-19 0.00014663 0.0033151 7.51134e-19 0.000152693 1.57683e-19 -0.000524346 -8.23166e-20 -4.35954e-05 -1.89369e-19 -1.62637e-19 0.00012856 2.71629e-20 -0.00023651 -7.90501e-20 0.000310968 -1.26055e-19 0.000237726 0.000174415 1.49991e-19 -8.68175e-05 -8.2969e-20 -5.42073e-06 -1.37293e-20 0.000199228 1.3234e-19 -4.1779e-05 1.07415e-19 0.000144222 -1.16739e-19 
1832.95 0 -1.23413e-19 0.0018229 -1.47249e-19 0.000136821 0.00333048 7.76472e-19 0.00014706 1.54656e-19 -0.000499705 -7.55289e-20 -4.1364e-05 -2.21173e-19 -1.73654e-19 0.000135207 2.13713e-20 -0.000224397 -5.97796e-20 0.000278913 -1.15513e-19 0.000241965 0.000178514 1.73688e-19 -8.2044e-05 -7.55716e-20 -1.908e-05 -1.52283e-20 0.000190644 1.44742e-19 -4.49304e-05 1.235e-19 0.000157687 -1.0273e-19 
1833.3 0 -1.15403e-19 0.00174433 -1.37625e-19 0.000125537 0.00334168 7.94416e-19 0.000138965 1.46212e-19 -0.000468395 -7.6799e-20 -3.37435e-05 -2.49482e-19 -1.97936e-19 0.000143281 1.118e-20 -0.000208368 -3.95485e-20 0.000241161 -1.07002e-19 0.000249773 0.000183347 1.82222e-19 -8.01605e-05 -7.1205e-20 -3.06683e-05 -2.37339e-20 0.000182072 1.60669e-19 -4.9833e-05 1.32104e-19 0.000167163 -9.19246e-20 
1833.65 0 -1.2172e-19 0.00166757 -1.38787e-19 0.000111759 0.00335414 8.00441e-19 0.000133963 1.57042e-19 -0.000437495 -8.73764e-20 -2.46179e-05 -2.46068e-19 -2.0902e-19 0.000151053 -1.54621e-20 -0.00019214 -8.81399e-21 0.000200749 -9.92347e-20 0.000259245 0.000186887 1.75972e-19 -8.18672e-05 -7.86951e-20 -4.3133e-05 -3.00979e-20 0.000172557 1.78997e-19 -5.63644e-05 1.24135e-19 0.000171843 -7.01047e-20 
1834 0 -1.32777e-19 0.00159038 -1.34766e-19 9.77328e-05 0.00337201 8.18931e-19 0.000130292 1.75775e-19 -0.000412062 -8.61376e-20 -1.6191e-05 -2.52554e-19 -2.35227e-19 0.000158613 -2.62777e-20 -0.000178951 3.31405e-20 0.00016136 -9.56131e-20 0.000269727 0.000185485 1.54739e-19 -8.82729e-05 -9.04671e-20 -6.02071e-05 -3.4029e-20 0.00016282 1.96463e-19 -6.22616e-05 1.22846e-19 0.000172849 -6.19996e-20 
1834.35 0 -1.32298e-19 0.00151244 -1.27533e-19 8.74032e-05 0.00339373 8.48783e-19 0.000124569 1.81604e-19 -0.000395845 -8.46784e-20 -8.99539e-06 -2.61382e-19 -2.63082e-19 0.00016692 -3.3201e-20 -0.000172862 6.71563e-20 0.000124943 -7.67684e-20 0.00028235 0.000176993 1.21158e-19 -9.47776e-05 -9.1563e-20 -8.06914e-05 -2.18267e-20 0.000153975 2.06612e-19 -6.54366e-05 1.32726e-19 0.000172484 -6.02837e-20 
1834.7 0 -1.39356e-19 0.00143493 -1.1937e-19 8.17339e-05 0.00341526 8.5791e-19 0.000116479 1.84918e-19 -0.000389263 -8.59939e-20 -5.14776e-06 -2.6664e-19 -2.80775e-19 0.000177396 -5.36181e-20 -0.0001742 9.23497e-20 9.16684e-05 -6.98067e-20 0.000299766 0.00016393 8.92452e-20 -9.78583e-05 -8.83623e-20 -0.000100588 -2.23937e-20 0.000142237 2.15269e-19 -6.63035e-05 1.43401e-19 0.000170919 -4.84906e-20 
1835.05 0 -1.30759e-19 0.00135711 -1.21142e-19 7.84607e-05 0.00343594 8.5804e-19 0.000106968 1.87817e-19 -0.000386983 -6.44383e-20 -6.5446e-06 -2.77678e-19 -2.89899e-19 0.000191896 -7.05357e-20 -0.000180364 1.19323e-19 6.0309e-05 -7.02213e-20 0.000322847 0.000148459 6.91563e-20 -9.63296e-05 -8.08228e-20 -0.000118077 -3.44071e-20 0.000124928 2.19124e-19 -6.56244e-05 1.48491e-19 0.000169723 -6.42982e-20 
1835.4 0 -1.1723e-19 0.00127931 -1.17159e-19 7.48405e-05 0.00345516 8.63325e-19 9.66947e-05 1.80627e-19 -0.000384119 -4.38601e-20 -1.22991e-05 -2.94226e-19 -3.00913e-19 0.000208707 -9.37038e-20 -0.000186512 1.43443e-19 2.70312e-05 -8.64424e-20 0.000348392 0.000130611 4.35737e-20 -9.14765e-05 -6.26033e-20 -0.000131318 -3.84709e-20 0.000105226 2.24505e-19 -6.42926e-05 1.54038e-19 0.000170706 -7.96188e-20 
1835.75 0 -1.04818e-19 0.00120137 -1.06236e-19 6.92429e-05 0.0034709 8.5853e-19 8.53962e-05 1.62019e-19 -0.000376727 -2.61809e-20 -1.91562e-05 -3.04883e-19 -3.00389e-19 0.000219557 -1.11562e-19 -0.000185294 1.55615e-19 -8.9493e-06 -1.08877e-19 0.000369327 0.000112004 1.63053e-20 -8.56752e-05 -5.5172e-20 -0.000139136 -5.53303e-20 8.66254e-05 2.40897e-19 -6.30192e-05 1.70492e-19 0.000173259 -1.02432e-19 
1836.1 0 -8.86901e-20 0.00112101 -9.76749e-20 6.0193e-05 0.00348511 8.55734e-19 7.10008e-05 1.49571e-19 -0.000362606 -1.9672e-20 -2.15168e-05 -2.97037e-19 -2.82159e-19 0.000219041 -1.13845e-19 -0.000174804 1.73492e-19 -4.28254e-05 -1.18084e-19 0.000379443 9.4171e-05 -1.35358e-21 -7.90945e-05 -4.97311e-20 -0.000143858 -6.70772e-20 6.99277e-05 2.544e-19 -6.21664e-05 1.79543e-19 0.000173454 -9.62409e-20 
1836.45 0 -7.79028e-20 0.00103726 -8.22758e-20 4.85565e-05 0.00349823 8.31823e-19 5.35026e-05 1.52285e-19 -0.00034369 -1.12928e-20 -1.64786e-05 -2.91228e-19 -2.66595e-19 0.000211839 -1.18753e-19 -0.000159044 1.66441e-19 -7.18892e-05 -1.25283e-19 0.000377493 7.64847e-05 -6.09199e-21 -7.15808e-05 -3.82041e-20 -0.000148994 -1.00157e-19 5.436e-05 2.52235e-19 -6.21737e-05 1.80668e-19 0.000167941 -6.70772e-20 
1836.8 0 -5.89432e-20 0.000952288 -6.91136e-20 3.89909e-05 0.00350843 7.97233e-19 3.53492e-05 1.4935e-19 -0.000322026 -6.93116e-21 -6.87554e-06 -2.71135e-19 -2.51497e-19 0.000201925 -1.35782e-19 -0.000141752 1.76861e-19 -9.50389e-05 -1.37741e-19 0.000367079 6.0499e-05 -5.15218e-21 -6.18101e-05 -4.17612e-20 -0.000155417 -1.21355e-19 4.05632e-05 2.49378e-19 -6.11569e-05 1.80307e-19 0.000160013 -4.0959e-20 
1837.15 0 -3.54597e-20 0.000867974 -6.21955e-20 3.374e-05 0.00351641 7.67865e-19 1.65822e-05 1.35421e-19 -0.000297328 -9.98283e-21 3.95175e-06 -2.38257e-19 -2.54792e-19 0.000190014 -1.42919e-19 -0.000124663 1.96028e-19 -0.000110828 -1.48679e-19 0.000349297 4.97355e-05 -6.09481e-21 -4.74892e-05 -2.5915e-20 -0.000159466 -1.33835e-19 3.14222e-05 2.5188e-19 -5.87078e-05 1.79985e-19 0.000153519 -4.45897e-20 
1837.5 0 -3.27197e-21 0.000784011 -6.99282e-20 3.19803e-05 0.00352332 7.4002e-19 -2.97758e-06 1.20248e-19 -0.000271918 -3.9962e-20 1.76542e-05 -2.07705e-19 -2.61371e-19 0.000178765 -1.32944e-19 -0.000109624 2.09552e-19 -0.000119608 -1.55849e-19 0.000323833 4.51665e-05 -4.81662e-21 -2.94762e-05 -8.05947e-21 -0.000157042 -1.25932e-19 2.73198e-05 2.18792e-19 -5.53498e-05 1.74077e-19 0.000146984 -4.56534e-20 
1837.85 0 3.24574e-20 0.000698064 -7.28876e-20 3.18828e-05 0.00352966 7.20295e-19 -2.01405e-05 1.07748e-19 -0.000247875 -6.51241e-20 3.89872e-05 -1.65392e-19 -2.66022e-19 0.000170989 -1.09707e-19 -9.86003e-05 2.07655e-19 -0.000122597 -1.57475e-19 0.000295262 4.52262e-05 2.25751e-21 -1.01516e-05 4.55255e-21 -0.000146876 -1.30391e-19 2.79003e-05 1.83819e-19 -5.23193e-05 1.5708e-19 0.000138818 -5.07142e-20 
1838.2 0 7.62069e-20 0.000611408 -8.79915e-20 3.11029e-05 0.00353594 7.15712e-19 -2.99099e-05 1.05417e-19 -0.000225912 -6.8323e-20 6.634e-05 -1.19683e-19 -2.83152e-19 0.000167478 -7.63125e-20 -9.19547e-05 1.93419e-19 -0.00012269 -1.51455e-19 0.000267504 4.84227e-05 2.3765e-20 7.78825e-06 1.34242e-20 -0.000130358 -1.29541e-19 3.21092e-05 1.68823e-19 -5.115e-05 1.40958e-19 0.000131528 -6.05418e-20 
1838.55 0 1.04111e-19 0.000525099 -1.11579e-19 2.96752e-05 0.00354048 7.04136e-19 -3.14647e-05 8.41568e-20 -0.000207741 -6.76034e-20 9.30626e-05 -8.14342e-20 -2.69477e-19 0.000168157 -5.31234e-20 -9.09688e-05 1.93266e-19 -0.000122401 -1.35736e-19 0.000241501 5.21353e-05 4.03498e-20 2.13395e-05 6.48314e-21 -0.000112309 -1.22091e-19 3.65913e-05 1.78139e-19 -5.03489e-05 1.08056e-19 0.000126868 -6.47155e-20 
1838.9 0 1.11465e-19 0.000436713 -1.28842e-19 3.04381e-05 0.00354195 6.76411e-19 -2.86711e-05 7.20984e-20 -0.000195741 -5.34823e-20 0.000116778 -5.02956e-20 -2.4199e-19 0.000172334 -4.64173e-20 -9.85916e-05 1.83832e-19 -0.000123432 -1.20542e-19 0.000217365 5.21506e-05 5.83184e-20 3.01357e-05 -1.30157e-21 -9.63165e-05 -1.14978e-19 4.01113e-05 1.72654e-19 -4.80749e-05 9.14595e-20 0.000123894 -6.1504e-20 
1839.25 0 1.17257e-19 0.000345638 -1.43202e-19 3.5203e-05 0.00353944 6.6101e-19 -2.5481e-05 5.55789e-20 -0.000190713 -3.69902e-20 0.000135919 -2.93623e-20 -2.27258e-19 0.000177594 -4.1228e-20 -0.000112961 1.72737e-19 -0.000126095 -1.109e-19 0.000194911 4.68524e-05 5.69033e-20 3.33868e-05 -9.45525e-21 -8.15673e-05 -9.97616e-20 4.31284e-05 1.73371e-19 -4.50099e-05 7.8884e-20 0.000121156 -4.12489e-20 
1839.6 0 1.22624e-19 0.000254452 -1.35175e-19 4.18007e-05 0.00353276 6.46593e-19 -2.42835e-05 5.25325e-20 -0.000194048 -1.74627e-20 0.000148569 -3.52544e-20 -2.1064e-19 0.000180887 -3.68478e-20 -0.000126411 1.56937e-19 -0.000129267 -1.0055e-19 0.000175365 3.89051e-05 5.91561e-20 2.80514e-05 -1.46115e-20 -6.73926e-05 -8.44537e-20 4.62543e-05 1.83303e-19 -4.43638e-05 7.13249e-20 0.000120843 -1.27783e-20 
1839.95 0 1.31828e-19 0.000164728 -1.36871e-19 4.46034e-05 0.00352234 6.32171e-19 -2.53045e-05 5.89226e-20 -0.0002092 -7.15345e-22 0.000156021 -3.31658e-20 -1.99468e-19 0.000181704 -2.1334e-20 -0.000137008 1.45909e-19 -0.000131832 -9.11446e-20 0.00015908 3.13996e-05 7.83078e-20 1.50343e-05 -1.93814e-20 -5.48286e-05 -9.41869e-20 4.8405e-05 1.88182e-19 -4.83567e-05 6.99002e-20 0.000125784 -2.03112e-21 
1840.3 0 1.30915e-19 7.71096e-05 -1.55238e-19 4.05151e-05 0.0035066 6.33123e-19 -2.80844e-05 5.52816e-20 -0.000236791 2.50333e-21 0.000158735 -1.40267e-20 -1.86124e-19 0.000183457 -3.28742e-20 -0.000146252 1.41128e-19 -0.00013288 -8.74939e-20 0.000146489 2.51484e-05 8.79058e-20 3.16892e-07 -3.31027e-20 -4.36576e-05 -9.67962e-20 4.85276e-05 2.06042e-19 -5.54217e-05 6.215e-20 0.000133719 1.55674e-20 
1840.65 0 1.32221e-19 -9.88264e-06 -1.72412e-19 3.17399e-05 0.00348293 6.32026e-19 -3.29614e-05 1.56444e-20 -0.000272224 -5.24069e-21 0.00015817 -1.23009e-21 -1.90101e-19 0.000187334 -3.65765e-20 -0.000153498 1.26883e-19 -0.000131975 -7.17087e-20 0.000138093 1.75537e-05 8.32824e-20 -1.25148e-05 -3.682e-20 -3.35661e-05 -1.04613e-19 4.64125e-05 2.22467e-19 -6.28749e-05 4.01153e-20 0.000141452 1.44443e-20 
1841 0 1.43123e-19 -9.90366e-05 -1.74767e-19 2.17894e-05 0.00345348 6.37633e-19 -4.02858e-05 -3.15432e-20 -0.000307161 -3.27988e-20 0.000159647 2.53517e-21 -1.93408e-19 0.000192528 -3.68131e-20 -0.000159378 1.20187e-19 -0.000128684 -6.0007e-20 0.000133712 8.09897e-06 6.01756e-20 -2.35327e-05 -2.42405e-20 -2.42784e-05 -1.21623e-19 4.18389e-05 2.30605e-19 -6.7773e-05 3.02923e-20 0.000147024 9.96003e-21 
1841.35 0 1.50914e-19 -0.000189631 -1.80548e-19 1.29414e-05 0.00342298 6.46505e-19 -4.96596e-05 -7.20796e-20 -0.000336189 -3.70743e-20 0.000164824 1.82245e-20 -1.99685e-19 0.0001987 -4.44693e-20 -0.000166514 1.15337e-19 -0.000123256 -2.75119e-20 0.000132378 -1.57004e-06 4.34007e-20 -3.22397e-05 -1.05545e-20 -1.67166e-05 -1.28128e-19 3.77804e-05 2.40469e-19 -6.8178e-05 2.39937e-20 0.000151134 -4.52047e-21 
1841.7 0 1.72163e-19 -0.000278074 -1.75088e-19 4.82289e-06 0.00339464 6.54574e-19 -5.7853e-05 -7.98236e-20 -0.000357738 -3.27839e-20 0.000171587 3.5216e-20 -2.04369e-19 0.000201843 -5.10751e-20 -0.00017757 1.0127e-19 -0.000117001 1.04003e-20 0.000131361 -1.31308e-05 2.15454e-20 -3.71077e-05 3.91218e-21 -1.24504e-05 -1.44315e-19 3.71551e-05 2.44304e-19 -6.54658e-05 2.40515e-20 0.000155662 -1.21085e-20 
1842.05 0 1.91914e-19 -0.000360815 -1.49833e-19 -4.68542e-06 0.00336712 6.59826e-19 -6.25205e-05 -9.50363e-20 -0.000370583 -4.60958e-20 0.000178399 4.94029e-20 -2.09256e-19 0.000197894 -6.44507e-20 -0.000194081 1.02721e-19 -0.00011137 4.34669e-20 0.000129138 -2.85455e-05 8.49208e-21 -3.83549e-05 2.67554e-21 -1.09365e-05 -1.46374e-19 3.84874e-05 2.48675e-19 -6.26998e-05 1.10143e-20 0.00016136 -1.48083e-20 
1842.4 0 2.21802e-19 -0.000437803 -1.09781e-19 -1.44337e-05 0.00333646 6.68803e-19 -6.45613e-05 -9.33332e-20 -0.000373881 -4.39813e-20 0.000184677 6.09481e-20 -2.27419e-19 0.000192358 -6.21373e-20 -0.000216074 1.14145e-19 -0.000108891 5.59957e-20 0.000127233 -4.62427e-05 1.24185e-20 -3.82256e-05 7.1268e-21 -1.07426e-05 -1.41007e-19 4.06638e-05 2.33708e-19 -6.11854e-05 1.72793e-22 0.000168123 -1.54189e-20 
1842.75 0 2.52026e-19 -0.000510832 -6.86697e-20 -2.21254e-05 0.00330087 6.83223e-19 -6.88365e-05 -9.98149e-20 -0.000368131 -4.25822e-20 0.000188182 7.92344e-20 -2.54571e-19 0.000195047 -6.10623e-20 -0.000238276 1.34171e-19 -0.000110285 8.1263e-20 0.000126746 -6.30538e-05 4.86349e-21 -3.97342e-05 -1.42e-21 -1.30711e-05 -1.33429e-19 4.24249e-05 2.14468e-19 -5.89405e-05 -5.33229e-21 0.000175543 -1.33479e-20 
1843.1 0 2.66337e-19 -0.000580645 -5.03993e-20 -2.86328e-05 0.00326084 6.85137e-19 -7.73952e-05 -1.00917e-19 -0.000357199 -4.14881e-20 0.000185295 8.50993e-20 -3.01388e-19 0.000206704 -5.18653e-20 -0.00025303 1.46457e-19 -0.000114569 1.00125e-19 0.000126667 -7.71729e-05 4.74688e-21 -4.50228e-05 -6.70997e-21 -1.93053e-05 -1.29967e-19 4.21728e-05 1.81284e-19 -5.40153e-05 -3.51361e-21 0.000182876 -1.5593e-20 
1843.45 0 2.74928e-19 -0.000649443 -4.32882e-20 -3.57329e-05 0.00321744 6.96846e-19 -8.58221e-05 -9.5921e-20 -0.000348753 -5.25709e-20 0.000175238 8.94105e-20 -3.44352e-19 0.00022116 -3.062e-20 -0.000254438 1.4528e-19 -0.000120584 9.83918e-20 0.000124067 -8.90911e-05 4.21555e-21 -5.51971e-05 -2.40935e-20 -2.82974e-05 -1.39249e-19 4.09726e-05 1.53258e-19 -4.77497e-05 3.00427e-21 0.000187776 -2.53098e-20 
1843.8 0 2.77744e-19 -0.000719018 -4.57331e-20 -4.34499e-05 0.00317169 7.0841e-19 -9.20869e-05 -8.87415e-20 -0.000344064 -4.18791e-20 0.000161604 9.57525e-20 -3.86452e-19 0.000236362 -2.22856e-20 -0.000244218 1.4891e-19 -0.000127283 9.7776e-20 0.000117232 -9.99392e-05 -1.58924e-20 -6.85302e-05 -4.85699e-20 -3.64183e-05 -1.52879e-19 4.0441e-05 1.21549e-19 -4.32015e-05 6.44794e-21 0.000188169 -3.36748e-20 
1844.15 0 2.77215e-19 -0.000789094 -3.48452e-20 -4.96158e-05 0.00312607 7.25187e-19 -9.69957e-05 -8.3874e-20 -0.000337684 -1.96326e-20 0.000146786 1.12223e-19 -4.20085e-19 0.000253015 -1.89847e-20 -0.000228229 1.67526e-19 -0.000134156 1.12322e-19 0.000105545 -0.000109961 -2.60823e-20 -8.23948e-05 -4.42421e-20 -4.05165e-05 -1.52431e-19 4.01036e-05 9.72944e-20 -3.98965e-05 2.01187e-20 0.000185123 -3.24067e-20 
1844.5 0 2.85766e-19 -0.000860285 -2.87577e-20 -5.58067e-05 0.00308346 7.33782e-19 -9.9817e-05 -8.40786e-20 -0.000327991 -2.21532e-20 0.000133676 1.26675e-19 -4.56552e-19 0.000266385 -1.96664e-20 -0.000210104 1.75852e-19 -0.000140974 1.36741e-19 9.08065e-05 -0.000117917 -5.72922e-20 -9.62799e-05 -6.52829e-20 -4.24664e-05 -1.57263e-19 3.93495e-05 8.79186e-20 -3.56695e-05 3.44885e-20 0.000182225 -3.85161e-20 
1844.85 0 2.85284e-19 -0.000933097 -1.34675e-20 -6.65954e-05 0.00304577 7.38756e-19 -9.99679e-05 -6.36221e-20 -0.000318605 -2.51729e-20 0.000128466 1.34599e-19 -4.8713e-19 0.000271171 -1.81776e-20 -0.000189004 1.73811e-19 -0.000148078 1.47017e-19 7.60074e-05 -0.000124005 -6.77776e-20 -0.000107266 -5.77697e-20 -4.30432e-05 -1.47663e-19 3.93282e-05 7.76736e-20 -3.06774e-05 3.69765e-20 0.000179391 -5.09045e-20 
1845.2 0 3.01018e-19 -0.00100606 -1.09659e-21 -8.19813e-05 0.00301304 7.30773e-19 -9.82148e-05 -4.23141e-20 -0.000311536 -2.6685e-20 0.00013197 1.12384e-19 -5.00761e-19 0.000267736 -2.10108e-20 -0.000163923 1.68871e-19 -0.000154724 1.4015e-19 6.14704e-05 -0.000129369 -7.23349e-20 -0.000111909 -3.1095e-20 -4.17238e-05 -1.29726e-19 4.04358e-05 6.83711e-20 -2.49297e-05 2.66063e-20 0.000174407 -5.95294e-20 
1845.55 0 3.18091e-19 -0.00107778 1.87585e-21 -9.53712e-05 0.00298369 7.10153e-19 -9.56328e-05 -2.5027e-20 -0.000304686 -2.42114e-20 0.000139111 7.83223e-20 -5.22804e-19 0.000260533 -2.37551e-20 -0.000138684 1.62821e-19 -0.000158802 1.33362e-19 4.5744e-05 -0.000134012 -7.6655e-20 -0.000112216 -8.61621e-21 -4.20197e-05 -1.16079e-19 4.1861e-05 5.3358e-20 -1.71215e-05 1.76941e-20 0.000166446 -6.71656e-20 
1845.9 0 3.34023e-19 -0.00114861 -8.18128e-22 -0.000102097 0.00295466 6.87735e-19 -9.6101e-05 -1.18791e-20 -0.000293307 -2.49195e-20 0.000145057 2.82254e-20 -5.28621e-19 0.000254007 -3.06345e-20 -0.000117538 1.61339e-19 -0.000158581 1.19892e-19 3.02809e-05 -0.000138692 -7.50191e-20 -0.000109984 4.75794e-21 -4.61952e-05 -1.17907e-19 4.21197e-05 4.02298e-20 -8.19635e-06 1.51561e-20 0.000155696 -6.75133e-20 
1846.25 0 3.56143e-19 -0.0012187 -1.58936e-20 -0.000102623 0.00292188 6.65966e-19 -0.000101197 -2.00944e-20 -0.000273578 -4.65676e-20 0.000148871 -2.76683e-20 -5.22089e-19 0.000253113 -4.89632e-20 -0.000103515 1.48664e-19 -0.00015603 1.02224e-19 1.66047e-05 -0.000145398 -6.36419e-20 -0.000103429 2.68668e-20 -5.24904e-05 -1.29858e-19 4.07151e-05 2.21664e-20 8.19744e-07 1.52124e-21 0.000145512 -5.83187e-20 
1846.6 0 3.82426e-19 -0.00128924 -4.14948e-20 -0.000100822 0.00288621 6.39016e-19 -0.000109157 -1.30381e-20 -0.000245724 -6.48142e-20 0.000152633 -6.80747e-20 -5.07219e-19 0.000257248 -8.21246e-20 -9.83424e-05 1.33863e-19 -0.000153442 9.17568e-20 1.6755e-06 -0.000151783 -5.88393e-20 -9.23479e-05 4.94788e-20 -5.80948e-05 -1.44956e-19 3.78747e-05 1.1001e-20 1.24254e-05 -2.10455e-20 0.000141183 -4.30257e-20 
1846.95 0 4.13165e-19 -0.00135891 -4.40757e-20 -0.000101582 0.00285214 6.08558e-19 -0.000119118 -2.62321e-20 -0.000214614 -5.727e-20 0.000158744 -8.91082e-20 -4.69665e-19 0.000261026 -1.12762e-19 -9.87382e-05 1.39863e-19 -0.000151146 7.63634e-20 -1.49987e-05 -0.000155146 -3.48165e-20 -8.0246e-05 7.18103e-20 -6.27268e-05 -1.61458e-19 3.4045e-05 1.93244e-20 2.81637e-05 -3.38067e-20 0.000142928 -4.1732e-20 
1847.3 0 4.34514e-19 -0.0014259 -3.60038e-20 -0.000107507 0.00281863 5.88766e-19 -0.000129361 -3.23076e-20 -0.000186234 -4.94743e-20 0.000165881 -1.08934e-19 -4.51208e-19 0.000261485 -1.36968e-19 -9.7396e-05 1.49771e-19 -0.00014766 6.81463e-20 -2.92256e-05 -0.000156308 -1.96368e-20 -7.00517e-05 8.42241e-20 -6.78015e-05 -1.77465e-19 3.06653e-05 2.36768e-20 4.58634e-05 -3.88543e-20 0.00014709 -6.46453e-20 
1847.65 0 4.40105e-19 -0.00149118 -1.20615e-20 -0.00011736 0.0027825 5.60111e-19 -0.000137749 -5.44166e-20 -0.000163114 -3.65849e-20 0.000171552 -1.26764e-19 -4.51196e-19 0.000261372 -1.5531e-19 -8.89123e-05 1.43122e-19 -0.00014163 7.17167e-20 -3.78808e-05 -0.000156057 -7.63601e-21 -6.29893e-05 9.12806e-20 -7.42699e-05 -1.93002e-19 2.73577e-05 3.33712e-20 6.24036e-05 -3.20738e-20 0.000150277 -7.40801e-20 
1848 0 4.40793e-19 -0.00155605 1.21808e-20 -0.000129644 0.00274226 5.41069e-19 -0.000144974 -7.71911e-20 -0.000146472 -4.64162e-20 0.000178876 -1.09838e-19 -4.5232e-19 0.000263907 -1.50601e-19 -7.19981e-05 1.46719e-19 -0.000134501 6.63829e-20 -3.98274e-05 -0.000153313 -9.75357e-21 -6.04778e-05 1.11773e-19 -8.08291e-05 -2.04354e-19 2.17878e-05 3.43662e-20 7.68804e-05 -2.46685e-20 0.000151392 -7.67019e-20 
1848.35 0 4.3384e-19 -0.00162103 3.18488e-20 -0.000142101 0.00269981 5.35528e-19 -0.000151406 -1.10939e-19 -0.000137448 -4.56679e-20 0.00019091 -7.5875e-20 -4.57211e-19 0.000268656 -1.53587e-19 -4.95731e-05 1.41627e-19 -0.000126525 5.22202e-20 -3.78345e-05 -0.00014708 -2.04327e-20 -6.04187e-05 1.20432e-19 -8.70392e-05 -2.08365e-19 1.3455e-05 4.08706e-20 8.77025e-05 -3.44764e-21 0.00015029 -8.27655e-20 
1848.7 0 4.47454e-19 -0.00168442 4.44298e-20 -0.000153837 0.0026556 5.19212e-19 -0.000154562 -1.59772e-19 -0.000134685 -4.29694e-20 0.000206185 -4.62709e-20 -4.54616e-19 0.000272447 -1.45437e-19 -2.47072e-05 1.53507e-19 -0.000119502 3.57752e-20 -3.71623e-05 -0.000140165 -2.5159e-20 -5.83802e-05 1.419e-19 -9.55123e-05 -2.08675e-19 1.58231e-06 4.95811e-20 9.39571e-05 1.3598e-20 0.000147877 -1.03656e-19 
1849.05 0 4.68136e-19 -0.00174694 5.78162e-20 -0.000164338 0.00261083 5.19869e-19 -0.000152671 -2.01722e-19 -0.000135935 -1.69523e-20 0.000217553 -4.47561e-20 -4.48029e-19 0.000275973 -1.25842e-19 -2.48496e-06 1.6765e-19 -0.000115179 1.82205e-20 -3.73285e-05 -0.000135661 -1.09507e-20 -5.43739e-05 1.70098e-19 -0.000108158 -2.24728e-19 -1.42876e-05 5.04359e-20 9.76817e-05 5.83732e-20 0.00014452 -1.3311e-19 
1849.4 0 4.84317e-19 -0.0018084 6.68244e-20 -0.000172972 0.00256753 5.28758e-19 -0.000149442 -2.39156e-19 -0.00014062 1.36321e-20 0.000217094 -5.80963e-20 -4.4464e-19 0.000279324 -1.24324e-19 1.22778e-05 1.96469e-19 -0.000111364 -9.82924e-21 -3.63573e-05 -0.000132692 6.08227e-21 -4.83377e-05 2.00195e-19 -0.000125562 -2.41202e-19 -3.09363e-05 5.3836e-20 9.95429e-05 8.18875e-20 0.00013867 -1.597e-19 
1849.75 0 4.95861e-19 -0.00186559 7.27806e-20 -0.000179726 0.00252231 5.19776e-19 -0.000151673 -2.77369e-19 -0.000148541 3.54848e-20 0.000202357 -7.67979e-20 -4.29142e-19 0.000281674 -1.16384e-19 2.253e-05 2.16305e-19 -0.000105579 -2.97522e-20 -3.28959e-05 -0.000129624 2.42864e-21 -4.04228e-05 2.14429e-19 -0.000147217 -2.64268e-19 -4.67993e-05 6.65129e-20 9.99511e-05 9.67758e-20 0.000130059 -1.82385e-19 
1850.1 0 5.00447e-19 -0.0019173 7.4709e-20 -0.000184177 0.00247219 5.20211e-19 -0.000157704 -3.03849e-19 -0.000157114 6.65095e-20 0.000173414 -8.84139e-20 -4.04734e-19 0.000284559 -1.14025e-19 3.14308e-05 2.21195e-19 -9.78489e-05 -3.72398e-20 -2.43747e-05 -0.000124511 -1.8148e-21 -3.32061e-05 2.43217e-19 -0.000169546 -2.95391e-19 -6.12096e-05 8.62884e-20 0.000101865 1.06408e-19 0.000120412 -2.14136e-19 
1850.45 0 5.01226e-19 -0.00196526 7.15824e-20 -0.000185362 0.00241875 5.3147e-19 -0.000160753 -3.18299e-19 -0.00016569 8.61759e-20 0.000130942 -1.10974e-19 -3.80447e-19 0.000290252 -1.18468e-19 3.55476e-05 2.15371e-19 -8.87755e-05 -6.77724e-20 -8.70877e-06 -0.000114714 1.06464e-21 -2.88155e-05 2.41895e-19 -0.000189064 -3.17406e-19 -7.47724e-05 1.09774e-19 0.000107797 1.45919e-19 0.000110833 -2.36205e-19 
1850.8 0 5.03677e-19 -0.00201267 4.90097e-20 -0.000183323 0.00236506 5.36426e-19 -0.000157929 -3.15622e-19 -0.000174911 8.99218e-20 8.01673e-05 -1.30195e-19 -3.45729e-19 0.000297312 -1.24234e-19 3.25038e-05 2.23553e-19 -7.80077e-05 -1.05268e-19 1.47987e-05 -0.000101571 1.80246e-20 -2.77982e-05 2.27422e-19 -0.000202749 -3.1461e-19 -8.96099e-05 1.17398e-19 0.000117325 1.92101e-19 0.000102686 -2.53153e-19 
1851.15 0 5.02757e-19 -0.00205942 4.13262e-20 -0.00017979 0.00231365 5.42634e-19 -0.000152344 -3.25616e-19 -0.000185761 9.11193e-20 2.77194e-05 -1.3197e-19 -3.21919e-19 0.000303769 -1.09904e-19 2.61926e-05 2.35275e-19 -6.41193e-05 -1.39625e-19 4.0467e-05 -8.86524e-05 4.66286e-20 -2.82729e-05 2.02299e-19 -0.000207649 -3.16152e-19 -0.000105933 1.19572e-19 0.000128582 2.187e-19 9.66729e-05 -2.67538e-19 
1851.5 0 5.16771e-19 -0.00210367 4.3978e-20 -0.000175357 0.00226394 5.51716e-19 -0.000147743 -3.18308e-19 -0.000197633 8.61578e-20 -1.92154e-05 -1.11014e-19 -2.88265e-19 0.000308297 -9.51822e-20 2.1321e-05 2.53933e-19 -4.73761e-05 -1.66535e-19 6.05536e-05 -7.7792e-05 6.04575e-20 -2.96506e-05 1.70724e-19 -0.00020451 -3.20235e-19 -0.00012261 1.12321e-19 0.000138927 2.47529e-19 9.38777e-05 -2.90128e-19 
1851.85 0 5.20019e-19 -0.00214403 2.7423e-20 -0.000171902 0.00221504 5.46312e-19 -0.000145032 -3.23738e-19 -0.000210207 8.60683e-20 -5.25993e-05 -9.70506e-20 -2.69449e-19 0.000309771 -7.23838e-20 1.8855e-05 2.71273e-19 -3.07656e-05 -1.75563e-19 7.33571e-05 -6.81167e-05 5.91797e-20 -3.22616e-05 1.52622e-19 -0.000196414 -3.08323e-19 -0.000139759 1.11144e-19 0.000147045 2.76471e-19 9.51777e-05 -2.93892e-19 
1852.2 0 5.3344e-19 -0.00217943 8.58452e-21 -0.000171067 0.00216217 5.18e-19 -0.000143485 -3.3153e-19 -0.000224493 9.07307e-20 -7.08322e-05 -8.95568e-20 -2.5351e-19 0.000311824 -5.07248e-20 2.06559e-05 2.80199e-19 -1.5959e-05 -1.87065e-19 8.21472e-05 -5.94903e-05 6.11416e-20 -3.41149e-05 1.31217e-19 -0.000186661 -3.04166e-19 -0.000156626 1.24609e-19 0.000153696 2.92719e-19 9.86968e-05 -2.92847e-19 
1852.55 0 5.22584e-19 -0.00221185 -8.69382e-21 -0.000172283 0.0020992 4.97966e-19 -0.000142345 -3.40485e-19 -0.000238621 1.02921e-19 -7.87568e-05 -9.74986e-20 -2.38884e-19 0.00031913 -5.36258e-20 3.29726e-05 2.82323e-19 -2.01809e-06 -1.87012e-19 8.66244e-05 -5.08519e-05 8.14239e-20 -3.22793e-05 1.29021e-19 -0.000177234 -3.13445e-19 -0.000171405 1.50508e-19 0.000161138 2.7822e-19 0.000102448 -2.77942e-19 
1852.9 0 4.96054e-19 -0.00224262 -4.34077e-20 -0.000175888 0.00202735 4.91671e-19 -0.00014147 -3.47701e-19 -0.000249825 1.05418e-19 -8.40816e-05 -1.11049e-19 -2.36462e-19 0.000332087 -6.22582e-20 5.64669e-05 2.75552e-19 1.09779e-05 -1.79268e-19 8.66108e-05 -4.03069e-05 9.64524e-20 -2.58631e-05 1.26452e-19 -0.000168196 -3.15733e-19 -0.000185721 1.82656e-19 0.000170811 2.53646e-19 0.000105591 -2.70895e-19 
1853.25 0 4.76634e-19 -0.0022715 -6.07757e-20 -0.00018121 0.00195004 4.8921e-19 -0.000139331 -3.22486e-19 -0.000256147 1.00879e-19 -9.14873e-05 -1.04795e-19 -2.41799e-19 0.000346889 -8.38313e-20 8.64461e-05 2.65147e-19 1.97266e-05 -1.66702e-19 8.6846e-05 -2.89534e-05 9.37467e-20 -1.67244e-05 1.40288e-19 -0.000158672 -3.26395e-19 -0.000199159 1.95931e-19 0.000179996 2.22079e-19 0.000104508 -2.38333e-19 
1853.6 0 4.67093e-19 -0.00229868 -9.28542e-20 -0.000186894 0.0018701 4.72535e-19 -0.000135973 -3.12297e-19 -0.000258294 8.74203e-20 -0.000100178 -1.11875e-19 -2.38187e-19 0.000356726 -9.41155e-20 0.000117731 2.52296e-19 1.97411e-05 -1.65257e-19 9.02941e-05 -1.76056e-05 7.80604e-20 -7.33063e-06 1.46563e-19 -0.000147099 -3.39041e-19 -0.000210726 2.06006e-19 0.000183787 1.92398e-19 9.89416e-05 -2.08898e-19 
1853.95 0 4.60621e-19 -0.0023237 -1.17916e-19 -0.000192567 0.00179064 4.53193e-19 -0.000136333 -3.08769e-19 -0.000259807 8.1215e-20 -0.000109244 -1.12399e-19 -2.37345e-19 0.000359097 -1.01098e-19 0.000144033 2.63965e-19 9.90489e-06 -1.84557e-19 9.62544e-05 -5.51411e-06 7.2155e-20 2.34799e-06 1.48163e-19 -0.000134116 -3.84331e-19 -0.000223192 2.10472e-19 0.000180354 1.70234e-19 9.18355e-05 -1.92864e-19 
1854.3 0 4.50506e-19 -0.00234568 -1.46185e-19 -0.00019642 0.00171222 4.37625e-19 -0.000145062 -2.94063e-19 -0.000260078 5.91885e-20 -0.000117104 -1.14158e-19 -2.41795e-19 0.000356346 -1.00224e-19 0.000163283 2.70057e-19 -6.99605e-06 -2.11068e-19 9.89569e-05 6.98428e-06 5.58164e-20 1.24362e-05 1.38076e-19 -0.000121348 -4.1927e-19 -0.000236496 2.14029e-19 0.000172228 1.55191e-19 8.31304e-05 -1.69342e-19 
1854.65 0 4.44364e-19 -0.00236551 -1.73803e-19 -0.000197501 0.00163183 4.46796e-19 -0.000158963 -2.66671e-19 -0.000254398 3.37904e-20 -0.000123023 -1.10037e-19 -2.72398e-19 0.000350953 -8.08167e-20 0.000177896 2.98246e-19 -2.7943e-05 -2.14298e-19 9.23796e-05 1.98502e-05 4.62059e-20 2.0405e-05 1.25107e-19 -0.000108803 -4.46907e-19 -0.00024674 2.31753e-19 0.000162733 1.31066e-19 7.21767e-05 -1.49615e-19 
1855 0 4.46387e-19 -0.00238436 -2.05991e-19 -0.000195341 0.00155003 4.3234e-19 -0.00017052 -2.31271e-19 -0.000243506 -1.02425e-21 -0.000127698 -1.13037e-19 -2.90586e-19 0.000344141 -3.79726e-20 0.000189376 3.3476e-19 -5.11812e-05 -2.10079e-19 7.51231e-05 3.36589e-05 4.50821e-20 2.40988e-05 1.18281e-19 -9.7043e-05 -4.57252e-19 -0.000252492 2.63318e-19 0.000155042 1.0458e-19 6.15458e-05 -1.30431e-19 
1855.35 0 4.55171e-19 -0.0024033 -2.31585e-19 -0.000191658 0.0014729 4.2006e-19 -0.000174768 -2.1761e-19 -0.000233564 -1.83149e-20 -0.000129655 -1.22838e-19 -3.0635e-19 0.000335445 -1.88339e-21 0.000197152 3.7026e-19 -7.40552e-05 -2.19515e-19 4.92209e-05 4.43896e-05 3.72744e-20 2.56798e-05 1.10129e-19 -8.68495e-05 -4.63053e-19 -0.000256161 2.84568e-19 0.000151996 7.29925e-20 5.27917e-05 -1.21289e-19 
1855.7 0 4.83155e-19 -0.00242234 -2.60297e-19 -0.000188995 0.00140495 4.17596e-19 -0.000170111 -1.95493e-19 -0.000226415 -3.23644e-20 -0.000126874 -1.28086e-19 -3.26699e-19 0.000327299 4.11426e-20 0.000201102 4.0203e-19 -9.55228e-05 -2.26212e-19 1.86894e-05 4.78209e-05 2.87383e-20 2.69544e-05 1.16858e-19 -7.88798e-05 -4.64867e-19 -0.000259143 3.04719e-19 0.000153041 4.59433e-20 4.57053e-05 -1.16055e-19 
1856.05 0 5.10041e-19 -0.00243809 -2.78465e-19 -0.000185767 0.00134269 4.13662e-19 -0.000159392 -1.822e-19 -0.000219498 -3.21523e-20 -0.000117785 -1.33853e-19 -3.27706e-19 0.000323343 7.30426e-20 0.000197617 4.20284e-19 -0.00011535 -2.31498e-19 -1.32396e-05 4.61712e-05 2.2194e-20 2.91121e-05 1.26484e-19 -7.4872e-05 -4.73728e-19 -0.000260473 3.02416e-19 0.000155789 2.22921e-20 4.02046e-05 -1.21521e-19 
1856.4 0 5.02003e-19 -0.0024491 -2.73612e-19 -0.000179214 0.0012768 3.96788e-19 -0.000146902 -1.77796e-19 -0.000212552 -2.24785e-20 -0.000103334 -1.34603e-19 -3.3133e-19 0.000321637 1.05226e-19 0.00018263 4.42025e-19 -0.000133186 -2.13489e-19 -4.52739e-05 4.25253e-05 1.17078e-20 3.38755e-05 1.41159e-19 -7.53377e-05 -4.67617e-19 -0.000259685 2.99243e-19 0.000157518 -7.38803e-21 3.58994e-05 -1.03568e-19 
1856.75 0 4.82832e-19 -0.00245864 -2.49688e-19 -0.000170178 0.00120544 3.82564e-19 -0.000134975 -1.78404e-19 -0.000204641 1.00748e-20 -8.69712e-05 -1.42847e-19 -3.14264e-19 0.000315781 1.38663e-19 0.000155526 4.57759e-19 -0.000148303 -1.84736e-19 -7.67246e-05 3.72429e-05 1.01771e-21 4.14839e-05 1.31509e-19 -7.87727e-05 -4.62312e-19 -0.000257145 2.90208e-19 0.000156871 -2.97602e-20 3.37407e-05 -8.56766e-20 
1857.1 0 4.66227e-19 -0.0024686 -2.40201e-19 -0.000159697 0.00113284 3.5551e-19 -0.000125252 -1.87324e-19 -0.000195239 3.45593e-20 -7.29701e-05 -1.57173e-19 -2.86973e-19 0.000304188 1.59159e-19 0.000118394 4.5147e-19 -0.000157908 -1.72704e-19 -0.000106735 2.9187e-05 -5.75811e-21 5.12272e-05 1.17427e-19 -8.44892e-05 -4.53855e-19 -0.000252077 2.90989e-19 0.000155529 -6.61024e-20 3.42283e-05 -5.43345e-20 
1857.45 0 4.47866e-19 -0.00247968 -2.3685e-19 -0.000147436 0.00106117 3.23824e-19 -0.000117105 -1.95153e-19 -0.000185667 3.57434e-20 -6.44741e-05 -1.63841e-19 -2.59922e-19 0.000291453 1.68823e-19 7.71968e-05 4.32503e-19 -0.000159065 -1.74676e-19 -0.0001319 1.79805e-05 -2.40578e-20 6.1304e-05 9.78781e-20 -9.26819e-05 -4.32966e-19 -0.000243036 2.78062e-19 0.000155072 -9.22538e-20 3.7077e-05 -4.04392e-20 
1857.8 0 4.16215e-19 -0.00249087 -2.45895e-19 -0.000133442 0.000990771 2.89649e-19 -0.00010879 -2.00538e-19 -0.000177094 3.1943e-20 -5.92259e-05 -1.47654e-19 -2.40082e-19 0.000279885 1.78238e-19 3.91042e-05 4.13098e-19 -0.000152768 -1.77846e-19 -0.00014604 4.59525e-06 -4.30575e-20 7.0416e-05 8.05989e-20 -0.000101447 -4.15259e-19 -0.000230394 2.5414e-19 0.000154821 -1.04998e-19 4.05073e-05 -3.17668e-20 
1858.15 0 3.98139e-19 -0.00250056 -2.51249e-19 -0.000121097 0.000921029 2.60583e-19 -0.000100082 -2.06063e-19 -0.000171783 4.37402e-20 -5.41596e-05 -1.20501e-19 -2.2427e-19 0.000269478 1.72629e-19 9.74461e-06 3.79815e-19 -0.0001421 -1.78163e-19 -0.000147074 -1.03786e-05 -6.45642e-20 7.75861e-05 4.05307e-20 -0.000108014 -4.14282e-19 -0.000217227 2.24973e-19 0.000154976 -1.05776e-19 4.28802e-05 -3.19282e-20 
1858.5 0 3.8796e-19 -0.0025091 -2.69502e-19 -0.000112917 0.000849866 2.3056e-19 -9.35229e-05 -2.00272e-19 -0.000170375 5.27129e-20 -4.92122e-05 -1.02937e-19 -1.95239e-19 0.000260733 1.61897e-19 -1.15947e-05 3.67454e-19 -0.00012959 -1.7094e-19 -0.00014028 -2.51744e-05 -8.71705e-20 8.09751e-05 2.45694e-20 -0.00011111 -4.38352e-19 -0.000207867 1.93565e-19 0.000157385 -1.06362e-19 4.56337e-05 -4.45453e-20 
1858.85 0 3.71965e-19 -0.00251792 -2.81406e-19 -0.0001081 0.00077542 1.98732e-19 -9.32604e-05 -2.04744e-19 -0.00017205 5.06007e-20 -4.28534e-05 -9.26331e-20 -1.67552e-19 0.000251577 1.29326e-19 -2.8398e-05 3.64219e-19 -0.000116025 -1.70837e-19 -0.000132305 -3.9864e-05 -9.24447e-20 7.97995e-05 6.39542e-21 -0.000110325 -4.55146e-19 -0.000202722 1.59739e-19 0.000162148 -8.65629e-20 4.75005e-05 -5.35261e-20 
1859.2 0 3.62934e-19 -0.00252383 -2.989e-19 -0.000106978 0.000697374 1.67295e-19 -9.92848e-05 -2.04754e-19 -0.000176044 5.19922e-20 -3.12096e-05 -7.08425e-20 -1.48187e-19 0.000240613 1.01047e-19 -4.01254e-05 3.58882e-19 -0.000100691 -1.70195e-19 -0.000127942 -5.76209e-05 -1.07433e-19 7.71049e-05 1.28146e-21 -0.000106581 -4.54039e-19 -0.000199476 1.22673e-19 0.000167017 -6.99903e-20 4.8056e-05 -5.85686e-20 
1859.55 0 3.54081e-19 -0.00252262 -3.06247e-19 -0.000109609 0.000616693 1.48764e-19 -0.00011022 -2.19884e-19 -0.000180788 2.55559e-20 -1.62221e-05 -7.26044e-20 -1.3687e-19 0.000232803 8.94127e-20 -4.55593e-05 3.54584e-19 -8.03897e-05 -1.66566e-19 -0.000127087 -7.80744e-05 -9.97867e-20 7.61265e-05 -3.7361e-21 -0.000103206 -4.38547e-19 -0.000199347 1.13399e-19 0.000172314 -5.86353e-20 4.90024e-05 -6.89474e-20 
1859.9 0 3.45665e-19 -0.00251588 -3.00036e-19 -0.000113447 0.000537287 1.26201e-19 -0.000124776 -2.31657e-19 -0.000184124 1.23468e-20 -2.18879e-06 -7.75564e-20 -1.32083e-19 0.00023158 8.63596e-20 -4.68062e-05 3.59822e-19 -5.37914e-05 -1.67719e-19 -0.000128913 -9.63403e-05 -8.74746e-20 7.87718e-05 -3.58505e-20 -0.00010317 -4.35671e-19 -0.000202489 1.17373e-19 0.000175651 -3.66391e-20 5.16203e-05 -6.7859e-20 
1860.25 0 3.65144e-19 -0.00250853 -2.92937e-19 -0.000115401 0.000463666 9.7128e-20 -0.000138665 -2.59015e-19 -0.000184187 -1.4406e-20 7.6436e-06 -8.73807e-20 -1.34224e-19 0.00023566 5.94977e-20 -4.9147e-05 3.42502e-19 -2.58758e-05 -1.71901e-19 -0.000136086 -0.000108447 -7.58834e-20 8.51906e-05 -6.60414e-20 -0.000106119 -4.20378e-19 -0.000206385 1.18415e-19 0.000176995 -1.29526e-20 5.73987e-05 -5.94021e-20 
1860.6 0 3.87568e-19 -0.00250376 -2.92958e-19 -0.000115822 0.000396055 8.21747e-20 -0.000148455 -2.79628e-19 -0.000178115 -5.62594e-20 9.56933e-06 -8.78835e-20 -1.30133e-19 0.000244813 3.79174e-20 -5.10849e-05 3.25068e-19 1.27721e-06 -1.84357e-19 -0.000147788 -0.000116228 -8.57507e-20 9.3164e-05 -8.18871e-20 -0.000112704 -4.17998e-19 -0.000209404 1.28199e-19 0.000179701 7.81044e-21 6.5253e-05 -5.10664e-20 
1860.95 0 4.13438e-19 -0.00250175 -2.71215e-19 -0.00011801 0.000332553 8.19785e-20 -0.000153582 -2.98761e-19 -0.000164549 -8.40902e-20 1.78876e-06 -8.70192e-20 -1.28895e-19 0.000257504 2.29286e-20 -4.73717e-05 3.11109e-19 2.49377e-05 -1.99849e-19 -0.00016162 -0.000123645 -9.24921e-20 0.000100785 -9.28512e-20 -0.000124288 -4.3207e-19 -0.000209852 1.27253e-19 0.000183735 2.77967e-20 7.2398e-05 -4.3674e-20 
1861.3 0 4.38243e-19 -0.00249802 -2.38936e-19 -0.000122937 0.000269124 8.70722e-20 -0.000154807 -3.05789e-19 -0.000143794 -8.02311e-20 -1.3405e-05 -8.76135e-20 -1.44022e-19 0.000270324 -1.7211e-20 -3.74073e-05 3.02942e-19 4.05998e-05 -2.06713e-19 -0.000175814 -0.000130077 -9.36559e-20 0.000106448 -8.06933e-20 -0.000139085 -4.52971e-19 -0.000208697 1.29244e-19 0.000187717 5.16724e-20 7.82693e-05 -4.35919e-20 
1861.65 0 4.49587e-19 -0.0024914 -2.19231e-19 -0.000128541 0.000201569 7.74319e-20 -0.000154013 -2.92263e-19 -0.000118662 -8.07667e-20 -3.29149e-05 -9.22463e-20 -1.63323e-19 0.000280274 -3.26664e-20 -2.57312e-05 2.90235e-19 4.86721e-05 -2.00363e-19 -0.000186735 -0.000134689 -9.62203e-20 0.000110074 -6.34349e-20 -0.000153664 -4.5709e-19 -0.000207506 1.3588e-19 0.000190284 6.75643e-20 8.44467e-05 -3.76369e-20 
1862 0 4.4944e-19 -0.00248325 -2.07067e-19 -0.000134716 0.000134142 4.76823e-20 -0.000153659 -2.81431e-19 -9.3201e-05 -7.95641e-20 -5.55499e-05 -1.04299e-19 -1.7118e-19 0.000288672 -4.1488e-20 -1.69483e-05 2.92883e-19 5.21439e-05 -1.92017e-19 -0.000190714 -0.00013896 -1.2699e-19 0.000112387 -5.27933e-20 -0.000165283 -4.53247e-19 -0.000206666 1.27657e-19 0.000192077 7.99374e-20 8.94966e-05 -2.54531e-20 
1862.35 0 4.46463e-19 -0.00247235 -1.90975e-19 -0.000140288 6.9806e-05 1.2053e-20 -0.000153484 -2.76192e-19 -6.7166e-05 -6.91453e-20 -8.10491e-05 -1.06465e-19 -1.72765e-19 0.000299734 -3.18226e-20 -9.41532e-06 3.15471e-19 5.1962e-05 -1.67435e-19 -0.000185506 -0.000141976 -1.51095e-19 0.000114534 -4.59016e-20 -0.000171217 -4.33301e-19 -0.000207262 1.22266e-19 0.000193358 9.04026e-20 9.22922e-05 -4.06845e-20 
1862.7 0 4.65481e-19 -0.00246153 -1.76364e-19 -0.000144872 8.9826e-06 -1.6008e-20 -0.000150367 -2.60889e-19 -3.84084e-05 -5.6037e-20 -0.000107462 -9.49989e-20 -1.75887e-19 0.000312893 -2.20468e-20 -1.80934e-06 3.33753e-19 4.66889e-05 -1.40853e-19 -0.000173131 -0.000143605 -1.57294e-19 0.000116561 -4.37834e-20 -0.000169207 -4.08843e-19 -0.000209823 1.07849e-19 0.000192876 9.26549e-20 9.21326e-05 -4.04657e-20 
1863.05 0 4.78703e-19 -0.00245299 -1.61533e-19 -0.000149505 -4.75122e-05 -1.76659e-20 -0.000143289 -2.39283e-19 -6.85646e-06 -4.50337e-20 -0.000128782 -8.01229e-20 -1.67552e-19 0.000324691 -1.1014e-20 7.46904e-06 3.30166e-19 3.71182e-05 -1.14213e-19 -0.000158682 -0.00014526 -1.56725e-19 0.000118659 -5.4468e-20 -0.000159663 -3.92717e-19 -0.000213585 9.43073e-20 0.000192492 8.46555e-20 8.66512e-05 -4.74006e-20 
1863.4 0 4.78972e-19 -0.00244563 -1.60295e-19 -0.000153806 -0.00010392 -1.07962e-20 -0.000136395 -2.24001e-19 2.40685e-05 -3.90228e-20 -0.000141737 -6.10889e-20 -1.5771e-19 0.000333 8.56045e-21 2.02595e-05 3.26736e-19 2.72321e-05 -8.81241e-20 -0.000145077 -0.000146139 -1.67466e-19 0.000120502 -5.89315e-20 -0.00014647 -3.75587e-19 -0.000217743 6.86196e-20 0.000194223 7.34219e-20 7.76246e-05 -4.11113e-20 
1863.75 0 4.75176e-19 -0.00243915 -1.6542e-19 -0.000155679 -0.000162384 -8.25634e-21 -0.000133066 -1.947e-19 4.88496e-05 -4.263e-20 -0.00015029 -7.01406e-20 -1.35557e-19 0.000338386 1.49845e-20 3.36992e-05 3.44574e-19 1.80037e-05 -6.66441e-20 -0.0001328 -0.000145388 -1.7866e-19 0.000118772 -5.88572e-20 -0.000134504 -3.49952e-19 -0.000222689 3.45561e-20 0.000196272 6.5579e-20 6.64055e-05 -4.11612e-20 
1864.1 0 4.64548e-19 -0.002434 -1.76612e-19 -0.000154535 -0.000218581 -1.31205e-20 -0.000131306 -1.81266e-19 6.36033e-05 -3.78099e-20 -0.000160056 -6.69449e-20 -1.18252e-19 0.000338087 1.41485e-20 4.41592e-05 3.51393e-19 3.6603e-06 -6.70692e-20 -0.000122045 -0.000141565 -1.73561e-19 0.000112294 -5.72444e-20 -0.000126235 -3.29603e-19 -0.000228514 5.51151e-21 0.000197076 4.90255e-20 5.20493e-05 -2.39736e-20 
1864.45 0 4.73456e-19 -0.00243033 -1.75609e-19 -0.000150874 -0.000270508 -2.12294e-20 -0.000126149 -1.73489e-19 6.75289e-05 -1.64929e-20 -0.000170066 -7.71791e-20 -1.15327e-19 0.000329277 2.69546e-20 4.95744e-05 3.5907e-19 -1.81443e-05 -6.89636e-20 -0.000115099 -0.000133056 -1.73961e-19 0.000105695 -5.6158e-20 -0.000120047 -3.06527e-19 -0.00023479 -3.28104e-20 0.000198499 2.48517e-20 3.55957e-05 -1.06146e-20 
1864.8 0 4.91975e-19 -0.00242591 -1.74844e-19 -0.000144888 -0.000320243 -1.88956e-20 -0.000116297 -1.5334e-19 6.34849e-05 -9.58265e-21 -0.00017745 -8.99688e-20 -1.13394e-19 0.000312648 6.13424e-20 5.26075e-05 3.77456e-19 -4.44892e-05 -7.84811e-20 -0.00011435 -0.0001217 -1.86283e-19 0.000102002 -5.51435e-20 -0.00011326 -2.83098e-19 -0.000239654 -5.61113e-20 0.000200901 1.08007e-20 2.01489e-05 1.19903e-20 
1865.15 0 5.18749e-19 -0.00241689 -1.90682e-19 -0.000138408 -0.000371167 -1.38344e-20 -0.000104111 -1.36065e-19 5.55649e-05 -2.5087e-20 -0.000182591 -9.25728e-20 -1.09311e-19 0.000291333 9.55578e-20 5.5327e-05 3.79537e-19 -7.35305e-05 -7.87061e-20 -0.000117783 -0.000110467 -1.8976e-19 9.95952e-05 -4.00754e-20 -0.000105678 -2.83337e-19 -0.00024194 -8.06918e-20 0.000203527 -1.32807e-20 7.58984e-06 4.53983e-20 
1865.5 0 5.40633e-19 -0.00240385 -1.96643e-19 -0.000131369 -0.000423389 -1.50722e-20 -9.1584e-05 -1.25824e-19 4.77915e-05 -3.53486e-20 -0.000188336 -9.96825e-20 -9.58692e-20 0.000268242 1.2091e-19 5.51463e-05 3.7163e-19 -0.000105108 -6.1236e-20 -0.000122443 -0.000101161 -2.02448e-19 9.73392e-05 -2.89868e-20 -9.76026e-05 -2.96154e-19 -0.000243116 -9.24644e-20 0.000204569 -2.2112e-20 -3.72112e-06 8.27188e-20 
1865.85 0 5.81409e-19 -0.00238947 -1.96899e-19 -0.000122574 -0.00047476 -2.94266e-20 -7.76433e-05 -1.10865e-19 4.40697e-05 -4.45259e-20 -0.000195139 -1.17103e-19 -8.1406e-20 0.000245069 1.35486e-19 5.19725e-05 3.74049e-19 -0.000137325 -4.81502e-20 -0.000129158 -9.44869e-05 -2.03246e-19 9.55919e-05 -4.13513e-20 -8.81194e-05 -2.94646e-19 -0.000244656 -1.05808e-19 0.000203056 -4.12572e-20 -1.43009e-05 1.1857e-19 
1866.2 0 6.20439e-19 -0.00237322 -1.99979e-19 -0.000111432 -0.00052527 -3.1358e-20 -6.33123e-05 -8.752e-20 4.5117e-05 -2.28407e-20 -0.000199174 -1.30299e-19 -6.15134e-20 0.000223941 1.54794e-19 4.78473e-05 3.8215e-19 -0.00016498 -2.31442e-20 -0.000138746 -9.02734e-05 -2.14283e-19 9.3154e-05 -4.49532e-20 -7.66359e-05 -2.8118e-19 -0.00024585 -1.03532e-19 0.000201354 -5.25421e-20 -2.39701e-05 1.57281e-19 
1866.55 0 6.51991e-19 -0.00235214 -2.0821e-19 -9.82361e-05 -0.000577107 -2.80967e-20 -5.12232e-05 -6.71232e-20 4.87662e-05 4.75064e-21 -0.000195859 -1.22395e-19 -4.27855e-20 0.000203929 1.6881e-19 4.23521e-05 3.86699e-19 -0.000183347 1.78305e-21 -0.000149799 -8.93202e-05 -2.28514e-19 8.79928e-05 -6.3238e-20 -6.34059e-05 -2.61481e-19 -0.000245639 -9.99814e-20 0.000202321 -6.85214e-20 -3.37885e-05 1.83556e-19 
1866.9 0 6.75847e-19 -0.00232632 -2.1742e-19 -8.41756e-05 -0.000629149 -3.64058e-20 -4.07463e-05 -3.11846e-20 5.09467e-05 2.12907e-20 -0.000182724 -1.11859e-19 -3.36156e-20 0.000184369 1.726e-19 3.47905e-05 3.65393e-19 -0.000190433 2.97768e-20 -0.000159744 -9.0417e-05 -2.45243e-19 7.93918e-05 -8.34397e-20 -4.85302e-05 -2.31025e-19 -0.000244801 -8.84822e-20 0.000204726 -9.09347e-20 -4.4864e-05 1.88661e-19 
1867.25 0 6.86526e-19 -0.00229797 -2.07617e-19 -6.76636e-05 -0.000677466 -2.17546e-20 -3.11275e-05 -1.80541e-20 4.90517e-05 2.77969e-20 -0.000160294 -1.13042e-19 -3.24082e-20 0.000167377 1.70134e-19 2.65838e-05 3.41048e-19 -0.000188788 4.41198e-20 -0.000166441 -9.23715e-05 -2.58571e-19 6.59476e-05 -1.07026e-19 -3.15307e-05 -2.03512e-19 -0.000243544 -7.87607e-20 0.00020571 -1.11293e-19 -5.73425e-05 2.00305e-19 
1867.6 0 6.93018e-19 -0.00226822 -1.93081e-19 -4.7938e-05 -0.00072138 -6.71079e-21 -2.30727e-05 -6.24021e-21 4.23712e-05 3.36634e-20 -0.000132347 -1.18231e-19 -3.56709e-20 0.000153703 1.74988e-19 1.8996e-05 3.13184e-19 -0.000181316 4.2138e-20 -0.000171712 -9.64764e-05 -2.74894e-19 4.75756e-05 -1.09548e-19 -1.47098e-05 -1.81493e-19 -0.000240588 -5.68001e-20 0.000206063 -1.26646e-19 -6.99051e-05 2.14294e-19 
1867.95 0 7.09001e-19 -0.00223658 -1.98042e-19 -2.75475e-05 -0.000761082 -7.52951e-22 -1.78216e-05 6.23232e-21 3.09038e-05 5.93075e-20 -0.000101757 -1.29658e-19 -4.14616e-20 0.000143253 1.73623e-19 1.19052e-05 3.09233e-19 -0.000168084 4.17584e-20 -0.000178464 -0.000104826 -2.8079e-19 2.69455e-05 -9.5682e-20 -2.86043e-06 -1.58064e-19 -0.000234884 -4.77974e-20 0.000207237 -1.52559e-19 -7.94033e-05 2.09366e-19 
1868.3 0 7.25041e-19 -0.00220223 -1.9217e-19 -8.50021e-06 -0.000795354 -1.48255e-21 -1.92474e-05 2.88286e-20 1.88798e-05 7.93879e-20 -7.29964e-05 -1.48039e-19 -4.12103e-20 0.00013387 1.79777e-19 3.96504e-06 3.14119e-19 -0.000149147 4.97791e-20 -0.000185536 -0.000116126 -2.82856e-19 8.65451e-06 -7.20835e-20 9.11914e-07 -1.55135e-19 -0.000227132 -5.56077e-20 0.000208976 -1.56096e-19 -8.42068e-05 1.94585e-19 
1868.65 0 7.41224e-19 -0.00216661 -1.87279e-19 8.55219e-06 -0.000825826 -2.74192e-21 -3.08877e-05 6.21282e-20 1.15962e-05 9.49439e-20 -4.9829e-05 -1.64287e-19 -4.88167e-20 0.000124195 1.79675e-19 -4.52898e-06 3.03462e-19 -0.000127618 5.87451e-20 -0.000186665 -0.000125908 -2.877e-19 -3.2047e-06 -5.84781e-20 -1.14631e-06 -1.29752e-19 -0.000218419 -5.24588e-20 0.000210585 -1.46787e-19 -8.51763e-05 1.68353e-19 
1869 0 7.46589e-19 -0.0021332 -1.75734e-19 2.35566e-05 -0.000849882 -8.55343e-21 -4.97743e-05 8.66183e-20 1.02499e-05 9.00462e-20 -3.25475e-05 -1.95884e-19 -4.09293e-20 0.000116339 1.91548e-19 -1.22316e-05 2.63896e-19 -0.000104884 5.09157e-20 -0.000177808 -0.000131091 -2.94268e-19 -9.35153e-06 -4.77523e-20 -5.73891e-06 -1.18715e-19 -0.000209264 -5.02796e-20 0.000211207 -1.38685e-19 -8.52463e-05 1.45284e-19 
1869.35 0 7.38431e-19 -0.00210233 -1.50738e-19 3.59631e-05 -0.000862883 8.57965e-21 -7.23828e-05 1.09321e-19 1.60927e-05 9.00889e-20 -1.94935e-05 -2.32117e-19 -2.93008e-20 0.000112176 2.11146e-19 -1.52516e-05 2.29837e-19 -7.97566e-05 5.45357e-20 -0.000164061 -0.000132423 -2.81708e-19 -1.31233e-05 -1.38857e-20 -1.36333e-05 -1.23735e-19 -0.000201222 -3.10185e-20 0.000212046 -1.44955e-19 -8.90642e-05 1.2549e-19 
1869.7 0 7.19612e-19 -0.00207114 -1.30495e-19 4.66922e-05 -0.000867423 1.9882e-20 -9.83355e-05 1.07598e-19 3.24223e-05 9.65411e-20 -8.2662e-06 -2.65436e-19 -1.38584e-20 0.000111179 2.53986e-19 -1.28628e-05 2.17836e-19 -5.47444e-05 6.69913e-20 -0.000152117 -0.000130692 -2.67994e-19 -1.72294e-05 1.42772e-20 -2.43967e-05 -1.27514e-19 -0.000195249 -1.03918e-20 0.000215828 -1.45247e-19 -9.56118e-05 1.17222e-19 
1870.05 0 6.96756e-19 -0.00203868 -1.16197e-19 5.83026e-05 -0.000868296 3.42912e-20 -0.000123951 6.88067e-20 5.84606e-05 1.0647e-19 1.94751e-06 -2.83389e-19 -8.13755e-21 0.000108996 2.76246e-19 -9.47899e-06 2.20505e-19 -3.28613e-05 7.58549e-20 -0.000142081 -0.000123769 -2.7432e-19 -2.41325e-05 3.63968e-20 -3.52415e-05 -1.18455e-19 -0.000189899 1.47336e-20 0.000222038 -1.48298e-19 -9.98719e-05 9.17657e-20 
1870.4 0 6.89271e-19 -0.00200545 -1.0928e-19 7.06734e-05 -0.000867821 2.97417e-20 -0.000143202 3.31392e-20 8.8047e-05 1.25975e-19 1.04571e-05 -2.85027e-19 -1.31843e-20 0.00010281 2.81463e-19 -5.36512e-06 2.27728e-19 -1.3622e-05 8.90107e-20 -0.000130286 -0.000110417 -2.7917e-19 -3.28908e-05 4.44324e-20 -4.42822e-05 -1.31971e-19 -0.000185497 2.21731e-20 0.000228043 -1.45352e-19 -0.000101513 8.07786e-20 
1870.75 0 6.94065e-19 -0.00197244 -9.50052e-20 8.20142e-05 -0.000867001 3.02781e-20 -0.000150674 1.96659e-20 0.000117522 1.30553e-19 1.49082e-05 -2.8004e-19 -5.43988e-21 9.52235e-05 2.66876e-19 -1.44587e-06 2.3555e-19 5.04101e-06 9.91359e-20 -0.00011257 -9.33018e-05 -2.64829e-19 -4.05908e-05 3.56658e-20 -5.15926e-05 -1.44649e-19 -0.00018169 3.18887e-20 0.000232439 -1.30339e-19 -0.00010263 6.82199e-20 
1871.1 0 7.06309e-19 -0.00194236 -7.68808e-20 9.21931e-05 -0.000866428 -4.98651e-21 -0.000145931 9.90709e-21 0.000144184 1.34659e-19 1.69106e-05 -2.74981e-19 7.91264e-24 8.82164e-05 2.49689e-19 -4.19386e-06 2.48371e-19 2.24418e-05 1.00089e-19 -8.92976e-05 -7.46356e-05 -2.5656e-19 -4.70636e-05 2.21516e-20 -5.68853e-05 -1.46827e-19 -0.000177801 5.8244e-20 0.000234318 -1.17828e-19 -0.000103118 6.71114e-20 
1871.45 0 7.15644e-19 -0.00191624 -5.31539e-20 0.00010178 -0.000865479 -3.79692e-20 -0.000135059 1.30527e-21 0.000166074 1.32388e-19 2.20362e-05 -2.74438e-19 8.97801e-21 7.93363e-05 2.37877e-19 -1.71975e-05 2.67341e-19 3.76292e-05 9.41765e-20 -6.59637e-05 -5.56665e-05 -2.62814e-19 -5.38644e-05 9.7576e-21 -5.8487e-05 -1.57644e-19 -0.000175384 8.6536e-20 0.000234064 -9.32136e-20 -0.000101446 6.35269e-20 
1871.8 0 7.16779e-19 -0.00188976 -4.88699e-20 0.000111642 -0.000864354 -6.8879e-20 -0.00012106 -8.1745e-21 0.000181676 1.49365e-19 3.12193e-05 -2.78281e-19 5.81356e-21 6.75641e-05 2.18188e-19 -3.49233e-05 2.98154e-19 5.23238e-05 4.42174e-20 -4.48756e-05 -3.85596e-05 -2.32727e-19 -6.09522e-05 -3.35358e-21 -5.76786e-05 -1.63269e-19 -0.000172529 8.79575e-20 0.000231991 -7.11235e-20 -9.75958e-05 7.78674e-20 
1872.15 0 7.17185e-19 -0.00185841 -5.3975e-20 0.000122922 -0.000866038 -8.39846e-20 -0.000103205 -1.39677e-20 0.000190605 1.55239e-19 4.02943e-05 -2.67988e-19 1.01181e-20 5.37207e-05 1.91013e-19 -5.15759e-05 3.10558e-19 6.80444e-05 1.46913e-20 -2.67854e-05 -2.59747e-05 -2.16001e-19 -6.89731e-05 -9.39096e-21 -5.80381e-05 -1.51956e-19 -0.000165101 9.4335e-20 0.000228733 -3.42258e-20 -9.17325e-05 8.5326e-20 
1872.5 0 7.0973e-19 -0.00182138 -4.46224e-20 0.00013479 -0.000874621 -1.06827e-19 -8.45239e-05 -3.67858e-21 0.000193941 1.69058e-19 4.60074e-05 -2.58619e-19 2.20991e-20 3.97414e-05 1.48474e-19 -6.64409e-05 3.13044e-19 8.34205e-05 -1.20271e-20 -1.09767e-05 -1.97766e-05 -1.81515e-19 -8.05858e-05 -3.23852e-21 -6.19326e-05 -1.5267e-19 -0.00015355 8.90877e-20 0.000224989 -3.21559e-21 -8.4658e-05 8.03254e-20 
1872.85 0 6.99217e-19 -0.00178139 -3.73194e-20 0.00014529 -0.000893811 -1.26246e-19 -6.86049e-05 -1.25779e-20 0.000192445 1.70985e-19 4.81024e-05 -2.66524e-19 4.77436e-20 2.73242e-05 1.12448e-19 -7.83926e-05 3.04009e-19 9.62461e-05 -3.12257e-20 3.94593e-06 -1.99016e-05 -1.66448e-19 -9.61478e-05 -5.13565e-21 -6.79687e-05 -1.57002e-19 -0.000139879 9.42515e-20 0.000220309 7.92978e-21 -7.69662e-05 5.9904e-20 
1873.2 0 6.89038e-19 -0.00174162 -4.10694e-20 0.000151796 -0.000922691 -1.49639e-19 -5.68121e-05 -2.36402e-20 0.000187912 1.58074e-19 4.7694e-05 -2.61681e-19 5.81555e-20 1.66785e-05 7.99975e-20 -8.57181e-05 3.00638e-19 0.000106019 -4.42e-20 1.93356e-05 -2.27171e-05 -1.71446e-19 -0.000112836 -1.7668e-20 -7.31312e-05 -1.62298e-19 -0.000127691 9.05339e-20 0.000216113 1.11045e-20 -6.8374e-05 3.12615e-20 
1873.55 0 6.80342e-19 -0.0017021 -5.41008e-20 0.000155159 -0.000957698 -1.71158e-19 -5.04536e-05 -3.50099e-20 0.000181363 1.5284e-19 4.68943e-05 -2.60211e-19 5.79136e-20 7.9791e-06 4.76187e-20 -8.89114e-05 2.81564e-19 0.000112231 -6.20682e-20 3.56312e-05 -2.39812e-05 -1.76893e-19 -0.000128517 -1.46508e-20 -7.72164e-05 -1.78325e-19 -0.000119318 8.14749e-20 0.000213788 3.03424e-20 -6.21455e-05 1.06675e-20 
1873.9 0 6.637e-19 -0.00166167 -7.36492e-20 0.000156816 -0.000997434 -1.87363e-19 -4.73486e-05 -4.86082e-20 0.000168621 1.51935e-19 4.57895e-05 -2.57954e-19 5.70594e-20 3.00206e-06 4.91925e-21 -8.77882e-05 2.77581e-19 0.000113925 -7.94559e-20 5.04897e-05 -2.31861e-05 -1.84704e-19 -0.000144049 -1.05815e-20 -8.15883e-05 -2.02368e-19 -0.000113355 7.12098e-20 0.000213184 6.61378e-20 -6.15045e-05 6.38588e-21 
1874.25 0 6.45044e-19 -0.00162052 -1.10161e-19 0.00015645 -0.00104185 -1.96308e-19 -4.18018e-05 -7.36783e-20 0.000148523 1.59118e-19 4.34433e-05 -2.40072e-19 6.60452e-20 1.72651e-06 -4.04963e-20 -8.4002e-05 2.89246e-19 0.000112019 -8.94286e-20 6.0696e-05 -2.10361e-05 -2.1186e-19 -0.000158794 3.2752e-21 -8.53243e-05 -2.21173e-19 -0.000107757 6.11491e-20 0.000212484 1.04226e-19 -6.4088e-05 9.52037e-21 
1874.6 0 6.35391e-19 -0.00157789 -1.42841e-19 0.000153245 -0.00109267 -2.04998e-19 -3.45994e-05 -1.05271e-19 0.000126877 1.55779e-19 3.91412e-05 -2.32701e-19 7.26932e-20 8.84048e-07 -8.84263e-20 -8.36165e-05 2.7561e-19 0.000107352 -8.20154e-20 6.51721e-05 -1.89342e-05 -2.23422e-19 -0.000169632 5.49772e-21 -8.6781e-05 -2.39666e-19 -0.000102085 4.61104e-20 0.000209489 1.34652e-19 -6.74693e-05 -2.53469e-21 
1874.95 0 6.20902e-19 -0.00153211 -1.70519e-19 0.000149368 -0.00115207 -2.06384e-19 -2.83321e-05 -1.23858e-19 0.000108971 1.56218e-19 3.41806e-05 -2.28006e-19 8.99504e-20 -1.64018e-07 -1.20146e-19 -9.02589e-05 2.60209e-19 9.9538e-05 -8.41404e-20 6.48869e-05 -1.82987e-05 -2.05344e-19 -0.000176752 7.95826e-21 -8.88703e-05 -2.64579e-19 -9.80311e-05 4.03124e-20 0.000203872 1.48264e-19 -7.04361e-05 -2.85566e-20 
1875.3 0 6.17019e-19 -0.00148277 -1.87617e-19 0.00014753 -0.00121395 -2.19165e-19 -2.32146e-05 -1.36494e-19 9.55019e-05 1.5315e-19 2.97048e-05 -2.35547e-19 9.32924e-20 -8.43032e-07 -1.38887e-19 -0.000103126 2.51099e-19 8.66925e-05 -7.57486e-20 6.32706e-05 -1.74416e-05 -1.96017e-19 -0.0001807 2.50187e-20 -9.30727e-05 -2.9218e-19 -9.74917e-05 3.54318e-20 0.000197294 1.47656e-19 -7.20931e-05 -4.33418e-20 
1875.65 0 6.13225e-19 -0.00143057 -2.00969e-19 0.000147036 -0.00127057 -2.49147e-19 -1.91483e-05 -1.45894e-19 8.48435e-05 1.5146e-19 2.32916e-05 -2.40365e-19 8.1067e-20 -4.53462e-07 -1.66924e-19 -0.000121124 2.35823e-19 6.78494e-05 -4.93203e-20 6.14159e-05 -1.50296e-05 -1.86565e-19 -0.000181591 2.81788e-20 -9.83215e-05 -3.29662e-19 -9.92672e-05 5.78062e-20 0.000191013 1.36824e-19 -7.0715e-05 -3.84975e-20 
1876 0 6.22481e-19 -0.00137775 -2.05129e-19 0.000147556 -0.00132312 -2.86609e-19 -9.38669e-06 -1.38903e-19 7.51966e-05 1.36065e-19 1.44164e-05 -2.51676e-19 6.67226e-20 2.65054e-07 -1.85909e-19 -0.000141968 2.19209e-19 4.38312e-05 -2.49482e-20 5.68251e-05 -9.86806e-06 -1.89557e-19 -0.000180187 2.18244e-20 -0.000104504 -3.45211e-19 -0.00010183 6.21085e-20 0.000184666 1.21272e-19 -6.54101e-05 -1.4973e-20 
1876.35 0 6.14088e-19 -0.00132566 -2.00951e-19 0.000148463 -0.00137451 -3.16066e-19 8.47122e-06 -1.20374e-19 6.57003e-05 1.30361e-19 4.3503e-06 -2.72295e-19 5.00148e-20 5.42576e-07 -2.02894e-19 -0.000159858 2.04397e-19 1.72047e-05 1.37341e-20 5.16058e-05 -2.43204e-06 -1.88276e-19 -0.000178348 2.37972e-20 -0.000112451 -3.6719e-19 -0.000106251 5.66181e-20 0.000180219 1.00494e-19 -5.56294e-05 -2.66062e-21 
1876.7 0 6.01208e-19 -0.00127606 -1.82004e-19 0.00014926 -0.00142529 -3.53324e-19 3.03745e-05 -1.12829e-19 5.66403e-05 1.25363e-19 -9.06842e-06 -2.93266e-19 1.12432e-20 1.44812e-06 -2.02043e-19 -0.00016987 2.04478e-19 -8.64251e-06 5.23775e-20 5.11071e-05 5.56094e-06 -1.88204e-19 -0.000176581 3.91912e-20 -0.000122549 -3.66526e-19 -0.000111509 6.36739e-20 0.000178272 7.13477e-20 -4.2286e-05 1.10806e-20 
1877.05 0 5.81136e-19 -0.00123063 -1.65388e-19 0.000150981 -0.00147338 -3.76788e-19 5.44144e-05 -1.06376e-19 4.72003e-05 1.16711e-19 -3.17476e-05 -3.11651e-19 -1.86065e-20 3.4803e-06 -1.82648e-19 -0.000169627 2.09751e-19 -3.40187e-05 8.49172e-20 5.66801e-05 1.34229e-05 -1.91099e-19 -0.000175185 4.51083e-20 -0.000132438 -3.61011e-19 -0.000114981 9.74834e-20 0.00017573 3.31644e-20 -3.02724e-05 2.17199e-20 
1877.4 0 5.64122e-19 -0.00118749 -1.66259e-19 0.000154397 -0.0015165 -3.88102e-19 7.80162e-05 -8.77957e-20 3.72652e-05 1.11904e-19 -6.28082e-05 -3.23035e-19 -4.9432e-20 7.37612e-06 -1.58044e-19 -0.000159744 2.11885e-19 -5.96083e-05 1.1899e-19 6.37233e-05 1.86595e-05 -1.98731e-19 -0.000175749 3.99066e-20 -0.000139427 -3.57006e-19 -0.000117085 1.42529e-19 0.000171596 -9.72519e-21 -2.3638e-05 3.90141e-20 
1877.75 0 5.45835e-19 -0.00114367 -1.69005e-19 0.000157788 -0.00155562 -3.90555e-19 9.71922e-05 -7.43606e-20 2.61752e-05 1.1494e-19 -9.44484e-05 -3.37969e-19 -7.67647e-20 1.29512e-05 -1.25813e-19 -0.000144554 2.01862e-19 -8.0841e-05 1.54653e-19 6.69053e-05 1.90197e-05 -2.20229e-19 -0.000176754 2.99223e-20 -0.000144088 -3.50455e-19 -0.000119353 1.69737e-19 0.00016653 -5.29366e-20 -2.02837e-05 5.42669e-20 
1878.1 0 5.27566e-19 -0.00109718 -1.72816e-19 0.000159166 -0.00159242 -3.81996e-19 0.000108104 -5.77943e-20 1.38339e-05 1.17639e-19 -0.000123647 -3.43017e-19 -9.78078e-20 2.06945e-05 -1.13687e-19 -0.000130647 1.94833e-19 -9.48211e-05 1.63413e-19 6.43967e-05 1.652e-05 -2.50357e-19 -0.00017393 -8.09215e-22 -0.000147502 -3.44149e-19 -0.00011876 1.69025e-19 0.000160347 -9.89693e-20 -1.84245e-05 6.64734e-20 
1878.45 0 4.85749e-19 -0.00104856 -1.76303e-19 0.000159678 -0.00162414 -3.80782e-19 0.00011026 -4.12059e-20 3.80913e-06 1.03356e-19 -0.000150354 -3.33241e-19 -1.14587e-19 3.19058e-05 -1.08166e-19 -0.000116899 2.09309e-19 -0.000101835 1.76455e-19 5.66911e-05 1.37153e-05 -2.72428e-19 -0.000166306 -4.4134e-20 -0.000148854 -3.43831e-19 -0.000115316 1.5133e-19 0.000154625 -1.3134e-19 -1.77402e-05 7.27192e-20 
1878.8 0 4.27853e-19 -0.000997759 -1.78222e-19 0.000160177 -0.0016484 -3.86087e-19 0.000112315 -3.43554e-20 -2.21522e-06 8.82057e-20 -0.0001711 -3.09325e-19 -1.19381e-19 4.41734e-05 -9.52465e-20 -9.94725e-05 2.19533e-19 -0.000101656 1.83142e-19 4.45437e-05 1.11745e-05 -2.97244e-19 -0.000157102 -7.6079e-20 -0.000147005 -3.49318e-19 -0.000111464 1.18029e-19 0.00014839 -1.28211e-19 -1.57923e-05 7.03006e-20 
1879.15 0 3.57934e-19 -0.000946742 -1.84703e-19 0.000159303 -0.00166613 -3.88517e-19 0.000118329 -5.43306e-20 -5.77602e-06 6.6102e-20 -0.000183609 -2.82586e-19 -1.2648e-19 5.44671e-05 -9.64989e-20 -8.20347e-05 2.42785e-19 -9.58245e-05 1.91149e-19 2.93879e-05 9.81538e-06 -3.16333e-19 -0.000148456 -1.14718e-19 -0.000140411 -3.24207e-19 -0.000107385 1.0963e-19 0.000142381 -1.36492e-19 -1.22047e-05 7.10925e-20 
1879.5 0 2.83312e-19 -0.000897689 -1.95486e-19 0.000157061 -0.0016754 -3.9881e-19 0.000121403 -9.43052e-20 -7.44749e-06 5.61811e-20 -0.00018804 -2.58847e-19 -1.13022e-19 6.50427e-05 -8.89523e-20 -7.03771e-05 2.53325e-19 -8.71255e-05 2.05777e-19 1.54991e-05 7.90194e-06 -3.17528e-19 -0.00013982 -1.42163e-19 -0.000129047 -2.93684e-19 -0.000102881 9.84006e-20 0.000138616 -1.41722e-19 -8.82505e-06 8.48679e-20 
1879.85 0 2.2455e-19 -0.000850283 -2.00411e-19 0.000154673 -0.00167827 -4.05849e-19 0.000117143 -1.32846e-19 -7.22484e-06 4.20171e-20 -0.000184368 -2.40149e-19 -9.21538e-20 7.75622e-05 -7.10808e-20 -6.40507e-05 2.54305e-19 -7.97086e-05 2.42358e-19 6.65416e-06 4.01653e-06 -3.11031e-19 -0.000128528 -1.72015e-19 -0.000115517 -2.74138e-19 -9.84805e-05 9.3795e-20 0.000136721 -1.5457e-19 -5.46211e-06 9.20373e-20 
1880.2 0 1.67436e-19 -0.000802782 -2.20211e-19 0.000152053 -0.00168103 -4.03778e-19 0.000105066 -1.54557e-19 -4.96846e-06 9.84822e-21 -0.000175076 -2.17182e-19 -7.90981e-20 8.65297e-05 -3.56418e-20 -5.74037e-05 2.53744e-19 -7.24476e-05 2.78706e-19 3.93379e-06 -8.14974e-07 -2.96811e-19 -0.000114584 -1.87816e-19 -0.00010272 -2.52132e-19 -9.32835e-05 9.11361e-20 0.000135059 -1.49245e-19 2.53595e-07 1.13696e-19 
1880.55 0 1.12498e-19 -0.000753705 -2.40354e-19 0.000150147 -0.00168976 -4.10897e-19 8.68431e-05 -1.44343e-19 6.24407e-07 -2.60441e-20 -0.000163221 -2.04356e-19 -5.72799e-20 8.74239e-05 -3.83353e-21 -4.63583e-05 2.61703e-19 -6.35654e-05 2.98652e-19 5.92126e-06 -4.7067e-06 -2.83799e-19 -9.99958e-05 -1.59343e-19 -9.29247e-05 -2.29619e-19 -8.77209e-05 7.55824e-20 0.000132221 -1.39928e-19 6.69062e-06 1.21823e-19 
1880.9 0 6.51287e-20 -0.00070438 -2.46816e-19 0.000150411 -0.00170632 -4.22583e-19 6.50974e-05 -1.30284e-19 6.92005e-06 -5.87327e-20 -0.000149581 -1.78769e-19 -4.17952e-20 8.42535e-05 6.75075e-21 -2.981e-05 2.81313e-19 -5.48784e-05 3.0218e-19 1.23136e-05 -4.69869e-06 -2.74153e-19 -8.79364e-05 -1.54113e-19 -8.78585e-05 -2.12967e-19 -8.40051e-05 6.46822e-20 0.000128745 -1.25417e-19 9.13714e-06 1.22052e-19 
1881.25 0 2.36653e-20 -0.000655473 -2.46345e-19 0.000150703 -0.0017259 -4.43847e-19 4.06855e-05 -1.2041e-19 1.04573e-05 -6.99749e-20 -0.000135429 -1.65448e-19 -4.28621e-20 8.33273e-05 4.72987e-21 -9.31285e-06 2.96072e-19 -4.71894e-05 2.95505e-19 2.13496e-05 -3.0174e-07 -2.80108e-19 -7.98962e-05 -1.33042e-19 -8.72105e-05 -1.98413e-19 -8.30037e-05 6.10588e-20 0.000124009 -1.26768e-19 5.87108e-06 1.22448e-19 
1881.6 0 1.17024e-21 -0.000607312 -2.42752e-19 0.000147713 -0.00174159 -4.67092e-19 1.77635e-05 -1.0584e-19 1.32497e-05 -7.67933e-20 -0.00012359 -1.58842e-19 -4.33796e-20 8.50206e-05 3.67728e-21 1.07368e-05 2.84618e-19 -4.01941e-05 2.94512e-19 2.95814e-05 6.03987e-06 -2.65174e-19 -7.34311e-05 -1.03389e-19 -8.9913e-05 -2.05833e-19 -8.26628e-05 6.83192e-20 0.00011805 -1.33935e-19 -1.38682e-06 1.4207e-19 
1881.95 0 6.09046e-21 -0.000562413 -2.19702e-19 0.00014152 -0.00174952 -4.74301e-19 -6.79508e-07 -1.05346e-19 1.63849e-05 -7.95957e-20 -0.000112935 -1.53749e-19 -4.22508e-20 8.62e-05 -1.05853e-21 2.7455e-05 2.60576e-19 -3.28983e-05 3.09634e-19 3.83814e-05 1.15038e-05 -2.54413e-19 -6.85571e-05 -7.0205e-20 -9.49997e-05 -1.97948e-19 -8.17263e-05 6.17751e-20 0.000112382 -1.31934e-19 -9.60375e-06 1.54876e-19 
1882.3 0 2.70397e-20 -0.000520691 -1.98388e-19 0.000135433 -0.0017492 -4.77642e-19 -1.51071e-05 -1.19591e-19 1.85654e-05 -9.50327e-20 -9.96538e-05 -1.41728e-19 -4.37118e-20 8.36116e-05 6.46567e-21 3.64285e-05 2.40791e-19 -2.38559e-05 3.0914e-19 5.19946e-05 1.62595e-05 -2.51286e-19 -6.572e-05 -3.49792e-20 -0.00010021 -1.81234e-19 -7.96906e-05 4.97411e-20 0.000108051 -1.24395e-19 -1.73522e-05 1.55785e-19 
1882.65 0 5.32283e-20 -0.000478057 -1.77665e-19 0.000130115 -0.00174278 -4.72106e-19 -2.58375e-05 -1.29508e-19 2.20817e-05 -1.11553e-19 -8.47389e-05 -1.28063e-19 -3.83506e-20 7.51814e-05 7.21096e-21 3.02978e-05 2.09387e-19 -1.27298e-05 3.06622e-19 6.7519e-05 2.3906e-05 -2.56442e-19 -6.19032e-05 -9.35327e-21 -0.000105081 -1.57395e-19 -7.57157e-05 3.66494e-20 0.000104964 -1.13489e-19 -2.48751e-05 1.64064e-19 
1883 0 8.23708e-20 -0.000433782 -1.55115e-19 0.00012316 -0.00173345 -4.75087e-19 -3.16546e-05 -1.3714e-19 2.81187e-05 -1.28077e-19 -7.17947e-05 -1.19382e-19 -4.22131e-20 6.14536e-05 2.70043e-20 8.81455e-06 1.64798e-19 -2.1431e-06 3.17703e-19 7.8454e-05 3.46808e-05 -2.74869e-19 -5.57651e-05 -1.15768e-20 -0.00011112 -1.45837e-19 -7.18705e-05 3.21467e-20 0.000102767 -1.05369e-19 -3.05312e-05 1.83371e-19 
1883.35 0 1.01318e-19 -0.000390589 -1.44188e-19 0.00011321 -0.00172354 -4.64554e-19 -3.20263e-05 -1.36926e-19 3.1381e-05 -1.20711e-19 -6.50445e-05 -1.02532e-19 -5.30933e-20 4.48211e-05 4.51765e-20 -1.85417e-05 1.27396e-19 9.30913e-06 3.26469e-19 8.48055e-05 4.6856e-05 -2.96007e-19 -4.90651e-05 -9.39148e-21 -0.000118358 -1.3225e-19 -6.90115e-05 5.23456e-20 0.00010099 -8.18578e-20 -3.23177e-05 1.98947e-19 
1883.7 0 1.08229e-19 -0.000348173 -1.40081e-19 0.000101808 -0.00171544 -4.55357e-19 -2.56057e-05 -1.19693e-19 2.96185e-05 -1.05247e-19 -6.62386e-05 -9.30437e-20 -5.14098e-20 2.60929e-05 6.58007e-20 -4.10433e-05 9.1439e-20 2.66262e-05 3.32841e-19 8.91165e-05 6.07613e-05 -3.05627e-19 -4.13639e-05 -1.41965e-20 -0.000125251 -1.25236e-19 -6.26105e-05 6.26583e-20 9.96868e-05 -6.16563e-20 -3.25624e-05 1.89561e-19 
1884.05 0 1.03759e-19 -0.000303985 -1.4673e-19 9.00124e-05 -0.00171064 -4.4469e-19 -1.08255e-05 -1.09293e-19 2.85284e-05 -9.61043e-20 -7.19825e-05 -8.21108e-20 -4.86268e-20 4.81049e-06 8.50236e-20 -5.33783e-05 5.28851e-20 4.85911e-05 3.08479e-19 8.9591e-05 7.64262e-05 -3.07671e-19 -2.92559e-05 9.68082e-21 -0.000129288 -1.10725e-19 -5.13419e-05 6.082e-20 0.000100138 -5.8274e-20 -3.65939e-05 1.62388e-19 
1884.4 0 8.86633e-20 -0.000257675 -1.31379e-19 7.78054e-05 -0.00170479 -4.47765e-19 5.10233e-06 -1.09873e-19 3.21356e-05 -1.02142e-19 -7.80902e-05 -8.27125e-20 -3.93209e-20 -1.81037e-05 1.09579e-19 -5.60932e-05 1.51489e-20 7.16867e-05 2.91298e-19 8.55389e-05 9.02632e-05 -3.114e-19 -1.16394e-05 1.94379e-20 -0.000128625 -9.12508e-20 -3.80508e-05 3.11725e-20 0.000102076 -8.60335e-20 -4.68154e-05 1.47021e-19 
1884.75 0 8.18752e-20 -0.000211493 -1.06573e-19 6.71215e-05 -0.00169273 -4.35371e-19 1.26552e-05 -9.40702e-20 3.84457e-05 -1.13406e-19 -8.26314e-05 -8.22439e-20 -4.16177e-20 -4.29069e-05 1.27193e-19 -5.3359e-05 -3.44047e-20 9.43868e-05 2.735e-19 7.78423e-05 9.84106e-05 -3.28118e-19 6.47658e-06 2.62371e-20 -0.0001259 -6.74494e-20 -2.47621e-05 1.80931e-20 0.000104635 -1.1253e-19 -5.98668e-05 1.34371e-19 
1885.1 0 7.29857e-20 -0.000166361 -8.30582e-20 6.0722e-05 -0.00167646 -4.3912e-19 1.27561e-05 -7.38381e-20 4.59839e-05 -1.22596e-19 -8.36618e-05 -7.72814e-20 -3.68974e-20 -6.94684e-05 1.37937e-19 -4.90117e-05 -8.09621e-20 0.000114722 2.44067e-19 6.73962e-05 0.000101488 -3.25537e-19 2.09648e-05 2.79756e-20 -0.000122265 -6.04664e-20 -1.1809e-05 1.20239e-20 0.000108556 -1.48854e-19 -7.16615e-05 1.46074e-19 
1885.45 0 5.4592e-20 -0.000121708 -5.44636e-20 5.68686e-05 -0.00166029 -4.47331e-19 1.19903e-05 -5.91595e-20 5.57822e-05 -1.27482e-19 -8.04073e-05 -6.62404e-20 -3.53869e-20 -9.37306e-05 1.36296e-19 -4.49801e-05 -1.00651e-19 0.000130473 2.2397e-19 5.79069e-05 0.000102281 -3.14493e-19 3.35627e-05 3.18608e-20 -0.000117495 -5.86858e-20 1.69438e-06 3.20911e-21 0.000111502 -1.6061e-19 -8.1068e-05 1.62946e-19 
1885.8 0 5.06089e-20 -7.68975e-05 -2.67097e-20 5.20794e-05 -0.00164235 -4.41524e-19 1.11435e-05 -5.90757e-20 6.75397e-05 -1.46991e-19 -7.36509e-05 -4.08968e-20 -3.39186e-20 -0.000113007 1.24571e-19 -4.20832e-05 -9.60305e-20 0.000140133 2.05665e-19 5.12727e-05 0.000101238 -3.05837e-19 4.53277e-05 1.66813e-20 -0.000112164 -5.93713e-20 1.46396e-05 -2.66695e-20 0.00011175 -1.64139e-19 -8.87889e-05 1.73394e-19 
1886.15 0 4.21414e-20 -3.2973e-05 -4.6115e-21 4.62269e-05 -0.0016217 -4.38296e-19 5.77079e-06 -4.41968e-20 8.108e-05 -1.80032e-19 -6.6568e-05 -2.35004e-20 -1.31963e-20 -0.000129965 9.18197e-20 -4.23578e-05 -8.72349e-20 0.000143559 1.81732e-19 4.64568e-05 9.66353e-05 -2.92375e-19 5.44993e-05 -6.70406e-21 -0.000107516 -6.32633e-20 2.42577e-05 -5.54902e-20 0.000109977 -1.60793e-19 -9.53641e-05 1.90736e-19 
1886.5 0 3.6661e-20 6.5372e-06 7.70304e-21 3.95252e-05 -0.00159969 -4.32476e-19 -6.92114e-06 -3.36846e-20 9.83118e-05 -2.06336e-19 -6.23011e-05 -1.90145e-20 2.89029e-20 -0.000148727 5.28089e-20 -4.60319e-05 -7.84076e-20 0.000140781 1.64031e-19 4.12834e-05 9.03014e-05 -2.88539e-19 5.99178e-05 -1.49365e-20 -0.000103259 -6.08095e-20 3.1802e-05 -6.69326e-20 0.000105693 -1.53507e-19 -0.000102781 2.05038e-19 
1886.85 0 3.22359e-20 4.30518e-05 2.81137e-20 3.21686e-05 -0.00158027 -4.29623e-19 -2.60784e-05 -1.78451e-20 0.000118492 -2.16791e-19 -6.30067e-05 -3.29787e-20 4.73207e-20 -0.000167082 2.46823e-20 -5.08213e-05 -8.22321e-20 0.000131216 1.58715e-19 3.07623e-05 8.59447e-05 -2.72726e-19 6.03794e-05 -3.44938e-20 -9.79042e-05 -3.92004e-20 4.04739e-05 -6.40902e-20 9.8724e-05 -1.32881e-19 -0.000113075 2.24953e-19 
1887.2 0 1.57643e-20 7.96401e-05 4.00736e-20 2.63851e-05 -0.00157075 -4.25255e-19 -4.56206e-05 1.62423e-20 0.000138368 -2.08872e-19 -6.83952e-05 -3.91299e-20 6.77045e-20 -0.000181018 1.19443e-20 -5.52829e-05 -8.61519e-20 0.000114609 1.56119e-19 1.40773e-05 8.29396e-05 -2.65157e-19 5.41463e-05 -6.15428e-20 -9.08305e-05 -9.97731e-21 5.20201e-05 -6.95165e-20 8.91801e-05 -1.2675e-19 -0.000123901 2.40363e-19 
1887.55 0 -1.82299e-21 0.000116542 5.91669e-20 2.30287e-05 -0.00156957 -4.22479e-19 -6.05129e-05 6.82057e-20 0.000154658 -2.07655e-19 -7.50905e-05 -4.06087e-20 9.08509e-20 -0.000190261 7.18072e-22 -5.98695e-05 -8.68509e-20 9.37553e-05 1.51086e-19 -5.51661e-06 8.11092e-05 -2.63378e-19 4.19757e-05 -7.60462e-20 -8.16073e-05 1.35806e-20 6.6343e-05 -8.48974e-20 7.51961e-05 -1.34814e-19 -0.000130964 2.44949e-19 
1887.9 0 -8.36767e-21 0.000153458 6.43659e-20 2.24192e-05 -0.00157083 -4.06865e-19 -7.0644e-05 1.03204e-19 0.000165497 -2.03491e-19 -8.02337e-05 -4.83551e-20 1.24683e-19 -0.000196876 -8.85366e-21 -6.49147e-05 -1.15719e-19 7.28071e-05 1.54168e-19 -2.61297e-05 8.26831e-05 -2.70659e-19 2.74137e-05 -9.28332e-20 -7.02154e-05 3.65632e-20 7.94105e-05 -9.76299e-20 5.40986e-05 -1.38674e-19 -0.0001336 2.47726e-19 
1888.25 0 3.22437e-21 0.000189861 7.3697e-20 2.53031e-05 -0.00157191 -3.85898e-19 -7.32972e-05 1.28713e-19 0.000172395 -2.06143e-19 -8.56879e-05 -5.47809e-20 1.40475e-19 -0.000201943 -2.7583e-20 -7.12469e-05 -1.44859e-19 5.15e-05 1.66651e-19 -4.60768e-05 8.72829e-05 -2.62469e-19 1.40068e-05 -1.18814e-19 -5.82616e-05 4.96869e-20 8.84775e-05 -9.6744e-20 2.66311e-05 -1.26677e-19 -0.00013441 2.58344e-19 
1888.6 0 3.50357e-21 0.000226671 8.21973e-20 3.18154e-05 -0.00157199 -3.90933e-19 -6.68793e-05 1.2946e-19 0.000178112 -2.33154e-19 -9.32553e-05 -5.68303e-20 1.46342e-19 -0.000203859 -6.21459e-20 -7.88857e-05 -1.71176e-19 2.81099e-05 1.87231e-19 -6.18851e-05 9.30535e-05 -2.49406e-19 1.90439e-06 -1.25271e-19 -4.6406e-05 4.68418e-20 9.45666e-05 -8.63841e-20 -1.93564e-06 -1.04501e-19 -0.000136059 2.79151e-19 
1888.95 0 5.98773e-21 0.000263982 7.8031e-20 3.99028e-05 -0.00157231 -3.97028e-19 -5.6381e-05 1.18771e-19 0.000184568 -2.69241e-19 -0.000102763 -5.83509e-20 1.58034e-19 -0.00020447 -9.02062e-20 -8.60657e-05 -1.91278e-19 4.28196e-06 1.992e-19 -7.29992e-05 9.86181e-05 -2.39811e-19 -1.04215e-05 -1.24689e-19 -3.29833e-05 4.30412e-20 0.00010115 -7.21479e-20 -2.69999e-05 -1.02259e-19 -0.000138242 3.17589e-19 
1889.3 0 2.03964e-21 0.000301001 6.5489e-20 4.5837e-05 -0.00157381 -4.14976e-19 -4.48168e-05 1.10593e-19 0.000188455 -2.86278e-19 -0.00011067 -7.45735e-20 1.79455e-19 -0.000207521 -1.13062e-19 -9.37369e-05 -2.03281e-19 -1.73031e-05 1.99507e-19 -8.18527e-05 0.000101553 -2.16438e-19 -2.12966e-05 -1.24602e-19 -1.88746e-05 2.73648e-20 0.000110557 -5.25326e-20 -4.77286e-05 -9.45427e-20 -0.000139553 3.53379e-19 
1889.65 0 3.23248e-21 0.0003381 5.41709e-20 4.79625e-05 -0.00157627 -4.19549e-19 -3.03626e-05 9.79892e-20 0.000185695 -2.88555e-19 -0.000113184 -7.47364e-20 1.86348e-19 -0.000213774 -1.13179e-19 -0.000103308 -2.12187e-19 -3.52379e-05 1.85105e-19 -8.81767e-05 9.94245e-05 -1.71992e-19 -3.03645e-05 -1.19941e-19 -5.11783e-06 2.47854e-20 0.000121847 -2.45401e-20 -6.59814e-05 -9.69024e-20 -0.000137078 3.61397e-19 
1890 0 8.46083e-21 0.000374285 4.20076e-20 4.74249e-05 -0.00157747 -4.09319e-19 -1.64953e-05 8.77846e-20 0.000178593 -2.87591e-19 -0.000110226 -8.33949e-20 2.11405e-19 -0.000221705 -1.38403e-19 -0.000113088 -2.2018e-19 -4.92e-05 1.64723e-19 -8.87157e-05 9.36951e-05 -1.23963e-19 -3.92728e-05 -1.33245e-19 9.78881e-06 1.49208e-20 0.000130147 -1.8174e-20 -8.19844e-05 -1.06713e-19 -0.000128891 3.58652e-19 
1890.35 0 1.6331e-21 0.000408833 2.90985e-20 4.6191e-05 -0.0015727 -3.83508e-19 -8.42207e-06 6.88382e-20 0.000170854 -3.00581e-19 -0.000100943 -9.20056e-20 2.41183e-19 -0.000229903 -1.67323e-19 -0.00011925 -2.18241e-19 -5.91225e-05 1.35097e-19 -8.10086e-05 8.6513e-05 -9.89289e-20 -4.88493e-05 -1.34543e-19 2.44233e-05 1.45107e-20 0.000132338 -1.82682e-21 -9.67953e-05 -1.11381e-19 -0.000116797 3.63301e-19 
1890.7 0 -2.57139e-22 0.000442942 1.70838e-20 4.52911e-05 -0.00156165 -3.56761e-19 -4.67613e-06 4.37096e-20 0.000162958 -2.98442e-19 -8.25066e-05 -9.46031e-20 2.42864e-19 -0.000236111 -1.90328e-19 -0.00011998 -2.32262e-19 -6.47204e-05 1.02756e-19 -6.6011e-05 7.95586e-05 -1.10191e-19 -5.89234e-05 -1.27823e-19 3.74136e-05 3.00299e-20 0.000127257 6.84886e-21 -0.000112717 -1.19693e-19 -0.000102342 3.61253e-19 
1891.05 0 2.11838e-21 0.000477884 1.51057e-20 4.43548e-05 -0.0015485 -3.37197e-19 -2.90056e-06 3.93537e-21 0.000152757 -2.9712e-19 -5.79459e-05 -8.79141e-20 2.36139e-19 -0.000238957 -2.06669e-19 -0.000116321 -2.45588e-19 -6.60765e-05 5.92908e-20 -4.58377e-05 7.44732e-05 -1.13693e-19 -6.86751e-05 -1.26864e-19 4.81296e-05 3.02572e-20 0.000115806 1.393e-20 -0.000129593 -1.28759e-19 -8.85191e-05 3.62674e-19 
1891.4 0 3.47045e-21 0.000516109 2.26612e-20 4.05798e-05 -0.00153749 -3.12856e-19 -1.1599e-06 -2.52562e-20 0.000138855 -2.75978e-19 -3.16866e-05 -7.89286e-20 2.26416e-19 -0.000239956 -2.00578e-19 -0.000111001 -2.65182e-19 -6.55081e-05 3.43323e-20 -2.78462e-05 7.11301e-05 -1.19015e-19 -7.83333e-05 -1.10102e-19 5.51257e-05 8.04885e-21 0.000100824 -2.89073e-22 -0.000145975 -1.41544e-19 -7.84336e-05 3.52952e-19 
1891.75 0 -6.42676e-21 0.000559187 3.10054e-20 3.5356e-05 -0.00153117 -2.91547e-19 1.42069e-06 -5.3082e-20 0.000121281 -2.29489e-19 -6.24854e-06 -6.27317e-20 2.05621e-19 -0.000237477 -1.76801e-19 -0.000107257 -2.94858e-19 -6.48936e-05 2.82282e-20 -1.81025e-05 7.07062e-05 -1.09182e-19 -9.07923e-05 -9.95866e-20 5.64147e-05 1.49952e-21 8.44248e-05 -3.00355e-20 -0.000161782 -1.61313e-19 -7.19627e-05 3.44054e-19 
1892.1 0 -1.61151e-20 0.000603964 3.82334e-20 3.24181e-05 -0.00152331 -2.86416e-19 4.43346e-06 -4.68132e-20 9.99617e-05 -1.88119e-19 1.64527e-05 -3.73287e-20 1.8903e-19 -0.000229166 -1.467e-19 -0.000104296 -3.10056e-19 -6.29751e-05 2.06852e-20 -1.79751e-05 7.33819e-05 -7.90363e-20 -0.000106126 -8.99415e-20 5.16263e-05 -5.292e-21 7.02091e-05 -5.10521e-20 -0.000175813 -1.68417e-19 -6.5887e-05 3.35952e-19 
1892.45 0 -4.24301e-20 0.000648134 5.2709e-20 3.00267e-05 -0.00150784 -2.76457e-19 9.27918e-06 -2.72598e-20 7.40011e-05 -1.58014e-19 3.34808e-05 -3.47611e-20 1.72531e-19 -0.000214081 -1.34407e-19 -9.9388e-05 -3.41033e-19 -5.76599e-05 2.36012e-20 -2.61646e-05 7.52317e-05 -4.23501e-20 -0.000120458 -7.15363e-20 4.33497e-05 -4.24642e-21 5.99034e-05 -6.81349e-20 -0.000185465 -1.44612e-19 -5.90654e-05 3.2805e-19 
1892.8 0 -7.25325e-20 0.000690482 6.10596e-20 2.55906e-05 -0.00148767 -2.64288e-19 1.75304e-05 -3.81128e-21 4.53819e-05 -1.47651e-19 4.26518e-05 -4.07703e-20 1.62006e-19 -0.000195593 -1.31244e-19 -9.2068e-05 -3.62013e-19 -4.88754e-05 3.09897e-20 -3.96249e-05 7.41069e-05 -1.40138e-20 -0.00012902 -6.07558e-20 3.41141e-05 1.59262e-21 5.39571e-05 -1.00716e-19 -0.000191877 -1.285e-19 -5.40197e-05 3.39383e-19 
1893.15 0 -1.152e-19 0.000729994 6.66591e-20 1.83497e-05 -0.00146407 -2.63446e-19 2.64035e-05 7.63418e-21 1.65303e-05 -1.43923e-19 4.74973e-05 -5.08712e-20 1.83002e-19 -0.000180961 -1.40775e-19 -8.57794e-05 -3.82723e-19 -3.99618e-05 4.25406e-20 -5.71518e-05 6.92678e-05 -7.48162e-21 -0.000130603 -4.70161e-20 2.59349e-05 3.09247e-21 5.50055e-05 -1.09207e-19 -0.000197906 -1.28603e-19 -5.20385e-05 3.42337e-19 
1893.5 0 -1.45771e-19 0.000766813 8.43109e-20 9.87476e-06 -0.00143734 -2.55986e-19 3.20086e-05 3.45437e-20 -8.71104e-06 -1.19988e-19 5.45494e-05 -5.26389e-20 1.9319e-19 -0.000171241 -1.2533e-19 -8.24474e-05 -3.90994e-19 -3.30371e-05 6.35271e-20 -7.83139e-05 6.03253e-05 -3.07168e-21 -0.000129492 -1.3682e-20 2.18157e-05 -3.46077e-21 6.26226e-05 -1.12337e-19 -0.000203477 -1.2402e-19 -5.23998e-05 3.53478e-19 
1893.85 0 -1.75306e-19 0.000799559 8.93606e-20 1.75944e-06 -0.00141167 -2.37091e-19 3.40377e-05 4.32219e-20 -2.73724e-05 -8.18175e-20 6.42959e-05 -3.75254e-20 2.01647e-19 -0.000161492 -1.16483e-19 -8.32052e-05 -3.79629e-19 -2.79788e-05 8.22012e-20 -9.72027e-05 5.07712e-05 -1.96203e-20 -0.000128398 1.32819e-20 2.25828e-05 -2.00192e-20 7.11749e-05 -1.2345e-19 -0.000207924 -1.16054e-19 -5.39123e-05 3.58577e-19 
1894.2 0 -1.96146e-19 0.000826928 9.35279e-20 -5.63435e-06 -0.0013928 -2.08175e-19 3.42218e-05 5.33837e-20 -4.05847e-05 -3.63458e-20 7.59787e-05 -2.4521e-20 2.0185e-19 -0.000147096 -1.04947e-19 -9.18899e-05 -3.71522e-19 -2.39353e-05 8.99545e-20 -0.000108955 4.20796e-05 -2.20808e-20 -0.000128171 1.91485e-20 2.54429e-05 -3.55103e-20 7.81593e-05 -1.1916e-19 -0.00021117 -1.09038e-19 -5.51614e-05 3.43432e-19 
1894.55 0 -2.02433e-19 0.000849306 8.81394e-20 -1.14657e-05 -0.00138121 -1.91671e-19 3.49927e-05 5.41428e-20 -5.13383e-05 2.03016e-21 9.03121e-05 -2.82661e-20 1.76211e-19 -0.000128328 -9.10759e-20 -0.000109165 -3.68263e-19 -1.78346e-05 8.23644e-20 -0.000113832 3.29964e-05 7.9206e-22 -0.000127317 -3.41138e-21 2.82904e-05 -5.03589e-20 8.43489e-05 -1.06507e-19 -0.00021263 -9.72122e-20 -5.52252e-05 3.29449e-19 
1894.9 0 -2.17967e-19 0.000871199 9.00774e-20 -1.51414e-05 -0.00137079 -1.75695e-19 3.61273e-05 7.73992e-20 -6.24853e-05 3.56676e-20 0.000106504 -3.1467e-20 1.64319e-19 -0.000107605 -8.27544e-20 -0.000133847 -3.75134e-19 -6.4504e-06 7.11904e-20 -0.000112574 2.43784e-05 2.91671e-20 -0.000124021 -7.17582e-21 2.92136e-05 -4.02806e-20 8.85959e-05 -9.32145e-20 -0.000209906 -1.05831e-19 -5.58409e-05 3.08624e-19 
1895.25 0 -2.35703e-19 0.000896221 6.8883e-20 -1.78869e-05 -0.00136046 -1.71434e-19 3.41947e-05 1.19638e-19 -7.30093e-05 3.91129e-20 0.000121469 -3.37448e-20 1.57513e-19 -8.73063e-05 -7.89741e-20 -0.000161683 -3.64826e-19 1.09289e-05 6.64361e-20 -0.000105659 1.54645e-05 3.95286e-20 -0.000117793 -3.45313e-21 2.64104e-05 -2.22313e-20 9.00641e-05 -8.13762e-20 -0.000202138 -1.23675e-19 -5.81059e-05 2.95642e-19 
1895.6 0 -2.5343e-19 0.000922358 4.87134e-20 -2.18632e-05 -0.00135331 -1.72054e-19 2.83037e-05 1.55947e-19 -8.11383e-05 3.62992e-20 0.000129125 -1.79799e-20 1.61926e-19 -7.20169e-05 -9.24354e-20 -0.000186063 -3.41869e-19 3.45984e-05 5.52485e-20 -9.32791e-05 4.8463e-06 5.30203e-20 -0.000109596 -1.04557e-21 2.06837e-05 7.14019e-21 9.25181e-05 -7.87141e-20 -0.00018887 -1.31696e-19 -5.91784e-05 3.03336e-19 
1895.95 0 -2.684e-19 0.000948602 2.95678e-20 -2.66565e-05 -0.00134764 -1.77076e-19 2.17138e-05 1.78024e-19 -8.9062e-05 2.78163e-20 0.000126771 -6.67955e-22 1.54737e-19 -6.48198e-05 -1.11494e-19 -0.000201471 -3.21286e-19 6.33411e-05 4.54054e-20 -7.66324e-05 -6.2377e-06 6.91522e-20 -0.000100764 7.1113e-22 1.34775e-05 2.83529e-20 0.000100578 -7.96135e-20 -0.000171728 -1.32045e-19 -5.85525e-05 3.21517e-19 
1896.3 0 -2.85371e-19 0.000975995 2.48443e-20 -3.07267e-05 -0.00133966 -1.98425e-19 1.58605e-05 2.12217e-19 -9.97041e-05 -4.48437e-22 0.000119141 3.83096e-20 1.51116e-19 -6.28426e-05 -1.23015e-19 -0.00020721 -3.09285e-19 9.05642e-05 4.70184e-20 -5.57212e-05 -1.56008e-05 7.89797e-20 -9.08407e-05 -1.14048e-20 7.01692e-06 6.40984e-20 0.000112311 -6.56741e-20 -0.000153654 -1.18792e-19 -5.6544e-05 3.24054e-19 
1896.65 0 -2.84889e-19 0.00100078 -2.59706e-21 -3.40011e-05 -0.00132923 -2.19559e-19 1.05444e-05 2.43191e-19 -0.000111401 -5.28994e-20 0.000110662 5.76451e-20 1.2343e-19 -5.95673e-05 -1.35848e-19 -0.000205022 -2.95899e-19 0.000111735 5.41104e-20 -3.1171e-05 -2.31264e-05 1.02524e-19 -7.93826e-05 -1.95722e-20 3.43257e-06 9.99727e-20 0.000122736 -2.83572e-20 -0.000133654 -9.58711e-20 -5.35443e-05 3.37918e-19 
1897 0 -2.79087e-19 0.00102114 -2.26901e-20 -3.40952e-05 -0.00131719 -2.38552e-19 8.5211e-06 2.95141e-19 -0.000121927 -1.17782e-19 0.000103434 7.21385e-20 8.62943e-20 -5.19203e-05 -1.41794e-19 -0.000195259 -2.85337e-19 0.000127409 8.13423e-20 -8.65926e-06 -2.84112e-05 1.10478e-19 -6.54147e-05 -1.21601e-20 2.51544e-06 1.13377e-19 0.000130636 1.01705e-20 -0.000113495 -7.04874e-20 -5.21978e-05 3.38282e-19 
1897.35 0 -2.85992e-19 0.0010412 -4.02371e-20 -3.05606e-05 -0.00130724 -2.55703e-19 1.12581e-05 3.33499e-19 -0.000130873 -1.61722e-19 9.54071e-05 8.36379e-20 6.27166e-20 -4.23798e-05 -1.58964e-19 -0.000182819 -2.80043e-19 0.000138883 8.95538e-20 5.34668e-06 -2.94169e-05 1.41798e-19 -4.96393e-05 -1.45092e-20 4.16371e-06 1.01908e-19 0.000136138 5.36653e-20 -9.88293e-05 -3.90234e-20 -5.44159e-05 3.21899e-19 
1897.7 0 -3.27995e-19 0.00106295 -4.78647e-20 -2.6614e-05 -0.00130059 -2.61131e-19 1.6563e-05 3.4881e-19 -0.00013706 -1.90588e-19 7.98546e-05 8.34823e-20 4.33467e-20 -3.2484e-05 -1.66025e-19 -0.00017468 -2.87324e-19 0.0001464 8.7811e-20 8.49661e-06 -2.69012e-05 1.68666e-19 -3.43382e-05 -3.0048e-21 6.49376e-06 8.64879e-20 0.000138671 1.01318e-19 -9.1494e-05 -2.49371e-20 -5.82373e-05 3.08861e-19 
1898.05 0 -3.46729e-19 0.00108599 -5.47025e-20 -2.41688e-05 -0.00129391 -2.48028e-19 2.1279e-05 3.59468e-19 -0.000137235 -1.96781e-19 5.52337e-05 7.44157e-20 4.10253e-20 -2.24935e-05 -1.70952e-19 -0.00017113 -3.01681e-19 0.00015209 8.23704e-20 2.30113e-06 -2.58594e-05 1.92696e-19 -2.00309e-05 6.82765e-21 8.87799e-06 7.35464e-20 0.000139197 1.3161e-19 -8.82297e-05 -2.10946e-20 -6.17208e-05 2.99152e-19 
1898.4 0 -3.55729e-19 0.00110865 -5.2531e-20 -2.31579e-05 -0.00128367 -2.27058e-19 2.1657e-05 3.80837e-19 -0.000126206 -1.71821e-19 2.6675e-05 4.04388e-20 4.23787e-20 -1.03356e-05 -1.83016e-19 -0.000167633 -3.13173e-19 0.000158559 8.69499e-20 -9.78026e-06 -2.82802e-05 2.04221e-19 -4.92151e-06 1.51887e-20 1.38999e-05 6.40016e-20 0.000140257 1.62575e-19 -8.67391e-05 -2.60434e-20 -6.57457e-05 2.84096e-19 
1898.75 0 -3.71187e-19 0.00112966 -5.33038e-20 -2.02517e-05 -0.00126651 -2.10986e-19 1.58064e-05 3.8423e-19 -0.000104211 -1.34216e-19 -8.53792e-07 1.27061e-20 6.88074e-20 4.67332e-06 -1.88309e-19 -0.000159681 -3.28692e-19 0.000164348 1.07824e-19 -2.47891e-05 -3.18567e-05 2.14864e-19 1.0983e-05 3.38848e-20 2.11232e-05 6.36728e-20 0.000141325 1.73931e-19 -8.69093e-05 -2.65287e-20 -7.13928e-05 2.45056e-19 
1899.1 0 -3.9802e-19 0.00115061 -5.29608e-20 -1.57967e-05 -0.00124303 -1.88589e-19 4.40011e-06 3.67644e-19 -7.70637e-05 -9.69651e-20 -2.7827e-05 -2.06301e-20 8.70688e-20 1.6393e-05 -1.90517e-19 -0.000147799 -3.32387e-19 0.000166728 1.26649e-19 -4.14602e-05 -3.52128e-05 2.18889e-19 2.39413e-05 4.30229e-20 2.85523e-05 7.43359e-20 0.00014015 1.75112e-19 -8.88616e-05 -4.09601e-20 -7.85322e-05 2.10439e-19 
1899.45 0 -4.16547e-19 0.00117369 -3.16441e-20 -1.4247e-05 -0.00122024 -1.64093e-19 -9.51667e-06 3.34074e-19 -4.99579e-05 -7.05019e-20 -5.35592e-05 -4.51175e-20 1.06776e-19 2.33593e-05 -1.78961e-19 -0.000135652 -3.27527e-19 0.000163185 1.54902e-19 -6.07175e-05 -3.76989e-05 2.18408e-19 2.92984e-05 4.45881e-20 3.55629e-05 9.70483e-20 0.000137907 1.85305e-19 -9.31839e-05 -4.37595e-20 -8.70444e-05 1.70477e-19 
1899.8 0 -4.4932e-19 0.00119962 -1.48309e-20 -1.39202e-05 -0.00120295 -1.45823e-19 -2.16714e-05 3.17004e-19 -2.60289e-05 -6.33033e-20 -7.43951e-05 -6.53627e-20 1.15e-19 3.08499e-05 -1.74737e-19 -0.000124982 -3.16944e-19 0.000154053 1.89218e-19 -8.29052e-05 -3.85067e-05 2.18456e-19 2.66947e-05 5.26071e-20 4.35753e-05 1.18475e-19 0.000135706 1.90366e-19 -9.86931e-05 -4.83719e-20 -9.4021e-05 1.2933e-19 
1900.15 0 -4.81381e-19 0.00122854 7.92306e-21 -1.10213e-05 -0.00118845 -1.37549e-19 -2.85688e-05 3.06585e-19 -6.96834e-06 -6.20317e-20 -9.07153e-05 -7.43946e-20 1.0587e-19 4.08508e-05 -1.66639e-19 -0.000115866 -3.22819e-19 0.000144692 2.21255e-19 -0.000108068 -3.69708e-05 2.15643e-19 1.81688e-05 7.00082e-20 5.34931e-05 1.50773e-19 0.000133365 1.91201e-19 -0.00010459 -5.69328e-20 -9.77362e-05 1.15967e-19 
1900.5 0 -5.01769e-19 0.00126018 3.28378e-20 -5.55309e-06 -0.0011716 -1.32964e-19 -3.09526e-05 3.02424e-19 8.95119e-06 -7.40163e-20 -0.000106203 -8.02765e-20 1.01469e-19 4.97819e-05 -1.41167e-19 -0.000105724 -3.14569e-19 0.000138295 2.37912e-19 -0.000137394 -3.23317e-05 1.96335e-19 5.39134e-06 7.19476e-20 6.67104e-05 1.67039e-19 0.000128106 1.84133e-19 -0.000109583 -5.61305e-20 -9.95357e-05 1.13531e-19 
1900.85 0 -5.12477e-19 0.00129127 7.06241e-20 -1.21488e-07 -0.00115065 -1.30531e-19 -3.41267e-05 2.95682e-19 2.24246e-05 -7.55409e-20 -0.00012022 -7.91451e-20 1.02027e-19 5.44346e-05 -1.03264e-19 -9.46909e-05 -3.10187e-19 0.000135521 2.57371e-19 -0.000170924 -2.51022e-05 2.01672e-19 -8.08854e-06 4.51299e-20 8.22365e-05 1.824e-19 0.000118486 1.95062e-19 -0.000111186 -3.40734e-20 -0.000100485 8.9921e-20 
1901.2 0 -5.19097e-19 0.00131911 9.23554e-20 4.18201e-06 -0.00112705 -1.24883e-19 -4.1999e-05 2.72498e-19 3.34025e-05 -5.43338e-20 -0.00012789 -6.17866e-20 1.00751e-19 5.79431e-05 -7.02779e-20 -8.50603e-05 -3.05725e-19 0.00013658 2.72114e-19 -0.000206924 -1.65871e-05 1.83474e-19 -1.94157e-05 2.36419e-20 9.75037e-05 1.89181e-19 0.000108968 1.99523e-19 -0.000110363 -3.36904e-20 -0.00010106 6.21972e-20 
1901.55 0 -5.15522e-19 0.00134457 1.1763e-19 8.59854e-06 -0.00110283 -1.29306e-19 -5.29266e-05 2.61284e-19 4.32658e-05 -4.56366e-20 -0.000129594 -4.66435e-20 1.03749e-19 6.58291e-05 -5.63749e-20 -7.71898e-05 -3.12276e-19 0.000141393 2.74561e-19 -0.000242092 -9.90985e-06 1.76788e-19 -2.84966e-05 2.00434e-20 0.000110778 1.969e-19 0.000104998 1.95854e-19 -0.000109612 -2.71047e-20 -9.93745e-05 4.75174e-20 
1901.9 0 -5.13329e-19 0.00136884 1.47948e-19 1.41825e-05 -0.00107806 -1.3388e-19 -6.26263e-05 2.43292e-19 5.13544e-05 -2.40122e-20 -0.000128583 -4.23089e-20 9.28373e-20 7.61709e-05 -5.08743e-20 -7.03918e-05 -3.23006e-19 0.000152235 2.52097e-19 -0.000271348 -6.64354e-06 1.67817e-19 -3.75284e-05 2.26165e-20 0.000120542 1.96636e-19 0.000106342 1.76291e-19 -0.000109074 -1.81539e-20 -9.47991e-05 3.71957e-20 
1902.25 0 -5.20407e-19 0.00139268 1.67926e-19 1.87499e-05 -0.00105463 -1.54415e-19 -7.14477e-05 2.49782e-19 5.56174e-05 1.52927e-20 -0.00012576 -5.53308e-20 9.06379e-20 8.42759e-05 -5.50214e-20 -6.32368e-05 -3.25819e-19 0.000169528 2.18695e-19 -0.000291657 -6.83547e-06 1.78463e-19 -4.76409e-05 1.67125e-20 0.000125032 1.9389e-19 0.00010921 1.54133e-19 -0.000109594 -1.8805e-20 -9.04286e-05 1.88499e-20 
1902.6 0 -5.26634e-19 0.00141717 1.85668e-19 2.12356e-05 -0.00103492 -1.71447e-19 -8.06841e-05 2.37955e-19 5.42572e-05 6.20218e-20 -0.000122451 -6.37304e-20 1.06124e-19 9.00513e-05 -6.7628e-20 -5.58877e-05 -3.25069e-19 0.000189724 1.84865e-19 -0.000302799 -8.58345e-06 1.95005e-19 -5.8066e-05 -1.46829e-21 0.000124263 2.01787e-19 0.000111638 1.5014e-19 -0.000110724 -8.37451e-21 -8.8684e-05 -8.29211e-21 
1902.95 0 -5.35517e-19 0.00144202 2.21494e-19 2.23575e-05 -0.00101375 -1.8842e-19 -9.30013e-05 2.38508e-19 4.67845e-05 8.75523e-20 -0.000119629 -6.40668e-20 1.08503e-19 9.49864e-05 -9.34752e-20 -5.0974e-05 -3.48482e-19 0.000211484 1.4459e-19 -0.000305331 -1.13919e-05 2.09826e-19 -6.80714e-05 -3.54395e-20 0.000119775 1.82167e-19 0.000114586 1.54919e-19 -0.000111103 -1.90044e-20 -8.82131e-05 -3.39096e-20 
1903.3 0 -5.48119e-19 0.00146522 2.46841e-19 2.28265e-05 -0.000985121 -2.01193e-19 -0.000108405 2.39823e-19 3.43072e-05 1.00099e-19 -0.000118115 -6.24426e-20 1.24037e-19 0.000101721 -1.25226e-19 -5.09077e-05 -3.6146e-19 0.000232804 1.01732e-19 -0.000300673 -1.86459e-05 2.10953e-19 -7.78346e-05 -7.08264e-20 0.000113602 1.66402e-19 0.000117176 1.46808e-19 -0.00011162 -2.61707e-20 -8.56568e-05 -6.20445e-20 
1903.65 0 -5.60785e-19 0.00148427 2.93569e-19 2.3852e-05 -0.000949701 -1.99515e-19 -0.000126319 2.41014e-19 1.86578e-05 1.07164e-19 -0.000118807 -6.14016e-20 1.28471e-19 0.000109695 -1.28279e-19 -5.56506e-05 -3.72169e-19 0.000251105 6.75926e-20 -0.000288436 -2.95217e-05 2.16665e-19 -8.70064e-05 -1.16086e-19 0.000108288 1.59756e-19 0.000118869 1.45858e-19 -0.000114141 -2.33778e-20 -7.97657e-05 -8.88957e-20 
1904 0 -5.69452e-19 0.00150044 3.20056e-19 2.72931e-05 -0.000912612 -1.92751e-19 -0.000145151 2.40547e-19 2.73689e-06 1.20753e-19 -0.00011797 -6.7948e-20 1.27398e-19 0.000116378 -1.41361e-19 -6.28274e-05 -3.86787e-19 0.000265253 3.66688e-20 -0.000268464 -3.71717e-05 2.36288e-19 -9.3755e-05 -1.27797e-19 0.00010527 1.73014e-19 0.000119934 1.54282e-19 -0.000119219 -1.41242e-20 -7.34701e-05 -1.15944e-19 
1904.35 0 -5.853e-19 0.00151568 3.44232e-19 3.25207e-05 -0.000877291 -1.88255e-19 -0.000159837 2.57857e-19 -1.06083e-05 1.24661e-19 -0.000111387 -9.26471e-20 1.32375e-19 0.000121053 -1.71055e-19 -6.64913e-05 -4.04305e-19 0.00027173 -3.75413e-22 -0.000245933 -3.94428e-05 2.46368e-19 -9.92102e-05 -1.4157e-19 0.00010395 1.70226e-19 0.000118941 1.65409e-19 -0.000125669 4.24539e-23 -7.09421e-05 -1.54241e-19 
1904.7 0 -5.85406e-19 0.00152902 3.65285e-19 3.65455e-05 -0.000841676 -1.86304e-19 -0.000170006 2.62909e-19 -1.9442e-05 1.47562e-19 -0.000100101 -1.12674e-19 1.42904e-19 0.000125539 -1.92858e-19 -6.24137e-05 -3.9592e-19 0.0002703 -3.77015e-20 -0.000228419 -4.00011e-05 2.40601e-19 -0.000105032 -1.6687e-19 0.000102118 1.76846e-19 0.000117722 1.69115e-19 -0.000132325 6.55312e-22 -7.06493e-05 -1.82188e-19 
1905.05 0 -5.76539e-19 0.00154078 3.57004e-19 3.8447e-05 -0.000805708 -2.08191e-19 -0.000179601 2.59613e-19 -2.41465e-05 1.5453e-19 -8.71305e-05 -1.16619e-19 1.52606e-19 0.000131213 -2.08428e-19 -5.40915e-05 -3.76134e-19 0.000265865 -6.40075e-20 -0.000218546 -4.15801e-05 2.14478e-19 -0.000110688 -1.78458e-19 0.000100739 1.84628e-19 0.000119661 1.65459e-19 -0.000137963 -1.42503e-20 -6.82912e-05 -1.74792e-19 
1905.4 0 -5.55453e-19 0.00155234 3.22467e-19 3.93552e-05 -0.000771287 -2.27771e-19 -0.000188314 2.53013e-19 -2.56568e-05 1.53985e-19 -7.50824e-05 -1.06268e-19 1.61284e-19 0.000136552 -2.24851e-19 -4.77614e-05 -3.70394e-19 0.000263048 -8.02115e-20 -0.000211889 -4.42386e-05 1.85298e-19 -0.000113602 -1.74491e-19 0.00010011 1.9348e-19 0.000124094 1.56913e-19 -0.000142783 -3.18938e-20 -6.40314e-05 -1.58917e-19 
1905.75 0 -5.48737e-19 0.00156343 2.79064e-19 4.01758e-05 -0.000739226 -2.40745e-19 -0.000195895 2.24393e-19 -2.68675e-05 1.6881e-19 -6.45639e-05 -1.08606e-19 1.66845e-19 0.000139443 -2.28449e-19 -4.7449e-05 -3.86595e-19 0.000261125 -8.78777e-20 -0.000205712 -4.54014e-05 1.71816e-19 -0.000111174 -1.72213e-19 9.83027e-05 2.0792e-19 0.000128531 1.43907e-19 -0.000150516 -4.36443e-20 -5.76524e-05 -1.43988e-19 
1906.1 0 -5.69945e-19 0.00157233 2.40366e-19 4.14204e-05 -0.000709815 -2.66007e-19 -0.000203115 2.0584e-19 -3.01774e-05 1.5951e-19 -5.59891e-05 -9.61658e-20 1.61227e-19 0.000139942 -2.1731e-19 -5.26041e-05 -3.94992e-19 0.000258828 -8.74648e-20 -0.000198081 -4.21491e-05 1.57329e-19 -0.000104462 -1.85413e-19 9.55392e-05 2.11092e-19 0.000132351 1.26862e-19 -0.000162611 -5.83411e-20 -4.57275e-05 -1.5778e-19 
1906.45 0 -5.86299e-19 0.00157939 2.13971e-19 4.13417e-05 -0.000683021 -2.8811e-19 -0.000207211 1.76121e-19 -3.72352e-05 1.65783e-19 -4.86528e-05 -6.41704e-20 1.57805e-19 0.00013788 -1.96708e-19 -5.71752e-05 -4.2126e-19 0.000256894 -9.55507e-20 -0.000187051 -3.35379e-05 1.70672e-19 -9.50326e-05 -1.95767e-19 9.2381e-05 2.17732e-19 0.000136812 1.20081e-19 -0.000176244 -7.95795e-20 -3.02748e-05 -1.61673e-19 
1906.8 0 -5.98418e-19 0.00158599 1.94916e-19 3.83447e-05 -0.000659937 -3.07498e-19 -0.000205906 1.63671e-19 -4.8119e-05 1.60648e-19 -3.89652e-05 -2.48064e-20 1.41776e-19 0.000133428 -1.93573e-19 -5.82793e-05 -4.41508e-19 0.000258162 -1.05182e-19 -0.000176701 -2.19585e-05 1.96185e-19 -8.32943e-05 -2.08409e-19 9.02896e-05 2.12744e-19 0.000140612 1.12512e-19 -0.000186769 -9.51945e-20 -1.66168e-05 -1.56225e-19 
1907.15 0 -6.09449e-19 0.00159153 1.73499e-19 3.4767e-05 -0.000640249 -3.2699e-19 -0.000196445 1.62537e-19 -5.95323e-05 1.51833e-19 -2.60817e-05 1.73648e-20 1.07207e-19 0.000127238 -1.91387e-19 -6.1145e-05 -4.41308e-19 0.000266689 -1.13232e-19 -0.000167156 -1.12971e-05 2.1512e-19 -6.88439e-05 -2.00354e-19 8.98798e-05 2.20301e-19 0.000141141 1.2243e-19 -0.000192108 -9.47322e-20 -6.1564e-06 -1.29277e-19 
1907.5 0 -6.0718e-19 0.00159516 1.55496e-19 3.33905e-05 -0.000618462 -3.33754e-19 -0.000179801 1.54546e-19 -7.00882e-05 1.49776e-19 -1.16076e-05 4.65803e-20 7.59089e-20 0.000116164 -1.82012e-19 -6.93791e-05 -4.34434e-19 0.000279151 -1.40656e-19 -0.000153991 -2.36871e-06 2.38345e-19 -5.45423e-05 -1.94545e-19 8.97999e-05 2.23922e-19 0.000139172 1.19821e-19 -0.000191832 -8.82812e-20 1.81753e-06 -1.10549e-19 
1907.85 0 -5.96551e-19 0.00159661 1.44233e-19 3.28569e-05 -0.000590733 -3.3452e-19 -0.000162062 1.5197e-19 -8.03031e-05 1.19888e-19 2.28428e-06 8.52788e-20 6.55768e-20 9.75118e-05 -1.78707e-19 -7.82997e-05 -4.29231e-19 0.000289971 -1.62821e-19 -0.000137478 3.9593e-06 2.29607e-19 -4.20478e-05 -1.80863e-19 8.91708e-05 2.24587e-19 0.000135741 1.26998e-19 -0.000186016 -9.13185e-20 8.86587e-06 -9.26592e-20 
1908.2 0 -5.70393e-19 0.00159475 1.38182e-19 3.29817e-05 -0.000557321 -3.39584e-19 -0.000145307 1.37196e-19 -9.23546e-05 7.49849e-20 1.39077e-05 1.0321e-19 6.45078e-20 7.40783e-05 -1.84538e-19 -8.18303e-05 -4.33786e-19 0.000299958 -1.78119e-19 -0.000120931 6.58265e-06 2.01357e-19 -3.10685e-05 -1.64461e-19 8.6478e-05 2.24466e-19 0.000130808 1.30979e-19 -0.000178619 -1.00138e-19 1.71597e-05 -5.84858e-20 
1908.55 0 -5.47101e-19 0.00159049 1.43373e-19 3.47832e-05 -0.000517692 -3.50103e-19 -0.000128212 1.33876e-19 -0.000105937 3.36248e-20 2.32942e-05 1.19619e-19 6.75412e-20 4.83478e-05 -2.04602e-19 -7.62968e-05 -4.10888e-19 0.000306757 -1.90419e-19 -0.000105986 5.67366e-06 1.8156e-19 -2.23346e-05 -1.49705e-19 8.06928e-05 2.36213e-19 0.000124673 1.26813e-19 -0.000172661 -1.09493e-19 2.50015e-05 -3.46046e-20 
1908.9 0 -5.43895e-19 0.00158388 1.50629e-19 3.66205e-05 -0.000473548 -3.48428e-19 -0.000112276 1.26625e-19 -0.000117131 1.37208e-21 2.9804e-05 1.32056e-19 6.92643e-20 2.0008e-05 -2.01593e-19 -6.06841e-05 -3.59855e-19 0.000306429 -1.82904e-19 -9.20243e-05 3.93349e-06 1.68907e-19 -1.68812e-05 -1.41431e-19 7.34968e-05 2.46997e-19 0.000118848 1.30096e-19 -0.000166365 -1.03338e-19 2.99216e-05 -2.12448e-20 
1909.25 0 -5.4455e-19 0.0015735 1.55598e-19 3.62767e-05 -0.000427507 -3.55602e-19 -0.000102944 1.28553e-19 -0.000125188 -3.10487e-20 3.01779e-05 1.47191e-19 5.53131e-20 -1.00838e-05 -1.94746e-19 -3.67366e-05 -3.26368e-19 0.000300972 -1.70542e-19 -8.00362e-05 2.09812e-06 1.61502e-19 -1.2679e-05 -1.46328e-19 6.56872e-05 2.54946e-19 0.000114785 1.46496e-19 -0.000159229 -1.04644e-19 3.28659e-05 -1.24412e-20 
1909.6 0 -5.4005e-19 0.00155956 1.58324e-19 3.51954e-05 -0.000380494 -3.61145e-19 -0.000103197 1.34514e-19 -0.000133179 -6.70951e-20 2.46228e-05 1.4932e-19 5.85295e-20 -3.89305e-05 -1.83818e-19 -4.72945e-06 -2.95087e-19 0.000293365 -1.73996e-19 -7.05361e-05 -3.40342e-06 1.39491e-19 -7.52855e-06 -1.47741e-19 5.50829e-05 2.66463e-19 0.000113607 1.92532e-19 -0.000152635 -1.18386e-19 3.47182e-05 1.20951e-21 
1909.95 0 -5.27496e-19 0.00154363 1.5311e-19 3.42077e-05 -0.000333759 -3.65613e-19 -0.000111751 1.48996e-19 -0.000142943 -9.51488e-20 1.67635e-05 1.54938e-19 5.12777e-20 -6.48486e-05 -1.63227e-19 3.41399e-05 -2.73489e-19 0.00028174 -1.79774e-19 -5.97671e-05 -1.25033e-05 1.24578e-19 -1.65168e-06 -1.67293e-19 4.20988e-05 2.79252e-19 0.000114854 2.31152e-19 -0.000147505 -1.08031e-19 3.44553e-05 2.92304e-20 
1910.3 0 -5.35796e-19 0.00152639 1.33682e-19 3.40078e-05 -0.000288774 -3.62067e-19 -0.000125431 1.8254e-19 -0.000154571 -1.14676e-19 7.52368e-06 1.61975e-19 3.36567e-20 -8.7135e-05 -1.41021e-19 7.23453e-05 -2.56548e-19 0.000262303 -1.94788e-19 -4.61155e-05 -2.20424e-05 1.24681e-19 3.71224e-06 -1.87635e-19 2.98765e-05 2.99006e-19 0.000117445 2.44029e-19 -0.000143489 -9.62504e-20 3.05988e-05 5.79498e-20 
1910.65 0 -5.59599e-19 0.00150929 1.19282e-19 3.60052e-05 -0.000246893 -3.44708e-19 -0.000141282 2.15206e-19 -0.000168032 -1.04753e-19 -3.97433e-06 1.92725e-19 1.74238e-20 -0.000107679 -1.06182e-19 0.000103863 -2.47184e-19 0.000233135 -2.18632e-19 -3.13535e-05 -2.89429e-05 1.39199e-19 8.48801e-06 -1.9862e-19 2.07931e-05 3.33141e-19 0.000122194 2.60748e-19 -0.000140271 -6.88015e-20 2.47772e-05 7.86561e-20 
1911 0 -5.5132e-19 0.00149337 1.00877e-19 3.9322e-05 -0.000208177 -3.14677e-19 -0.000158168 2.4555e-19 -0.000183288 -9.16397e-20 -1.83299e-05 2.21576e-19 1.56225e-20 -0.00012667 -7.55193e-20 0.000126256 -2.21252e-19 0.000197892 -2.19559e-19 -1.71835e-05 -3.09259e-05 1.46647e-19 1.29953e-05 -1.91062e-19 1.51883e-05 3.58664e-19 0.000128251 2.65846e-19 -0.000136781 -5.84061e-20 1.95013e-05 8.66284e-20 
1911.35 0 -5.35272e-19 0.00147643 8.25777e-20 4.27271e-05 -0.00017027 -2.59643e-19 -0.000174745 2.69903e-19 -0.000199276 -8.90446e-20 -3.40131e-05 2.365e-19 1.41432e-20 -0.000139503 -5.22552e-20 0.000138371 -1.91262e-19 0.000164656 -2.16968e-19 -3.94428e-06 -2.69592e-05 1.48891e-19 1.66342e-05 -1.73859e-19 1.09885e-05 3.72265e-19 0.00013276 2.67161e-19 -0.00013164 -5.33838e-20 1.44296e-05 9.96189e-20 
1911.7 0 -5.28229e-19 0.00145764 6.58214e-20 4.80469e-05 -0.000131558 -2.16676e-19 -0.000190097 2.91249e-19 -0.000213142 -9.39254e-20 -4.94588e-05 2.3075e-19 -1.52768e-21 -0.000143667 -2.73196e-20 0.000141628 -1.77575e-19 0.000136548 -2.16781e-19 7.77971e-06 -1.8218e-05 1.40772e-19 1.98385e-05 -1.6823e-19 5.97643e-06 3.6587e-19 0.000134639 2.74902e-19 -0.000125881 -5.86812e-20 9.78193e-06 1.13479e-19 
1912.05 0 -5.10684e-19 0.00143871 5.39666e-20 5.53004e-05 -9.34174e-05 -2.0382e-19 -0.000203239 3.1456e-19 -0.000224165 -9.84838e-20 -6.47077e-05 2.4119e-19 -3.01217e-20 -0.000143311 -8.95832e-21 0.000142736 -1.55972e-19 0.000110348 -2.125e-19 1.9793e-05 -6.73159e-06 1.26825e-19 2.15947e-05 -1.58313e-19 -3.54818e-07 3.56073e-19 0.000133623 2.73701e-19 -0.000121582 -4.39313e-20 7.93114e-06 1.18602e-19 
1912.4 0 -5.03758e-19 0.0014195 5.15959e-20 6.07346e-05 -5.60635e-05 -1.92187e-19 -0.000212995 3.35171e-19 -0.000235732 -1.01506e-19 -8.12696e-05 2.57935e-19 -5.9655e-20 -0.000138111 2.99274e-21 0.000145882 -1.39403e-19 8.6776e-05 -2.1815e-19 3.32556e-05 4.65548e-06 9.32773e-20 2.07783e-05 -1.49645e-19 -8.66785e-06 3.32444e-19 0.000130436 2.72384e-19 -0.000117668 -2.92165e-20 1.08027e-05 1.16794e-19 
1912.75 0 -4.76699e-19 0.00140064 5.01984e-20 6.19941e-05 -1.56578e-05 -1.7288e-19 -0.000218291 3.4126e-19 -0.000248563 -1.05487e-19 -9.94592e-05 2.52228e-19 -8.07354e-20 -0.000126313 1.5502e-20 0.000150641 -1.18351e-19 6.76712e-05 -2.19288e-19 4.35216e-05 1.26333e-05 7.3972e-20 2.00988e-05 -1.41619e-19 -1.8439e-05 3.03528e-19 0.000126042 2.69035e-19 -0.000110081 -3.61384e-20 1.6601e-05 9.43433e-20 
1913.1 0 -4.5643e-19 0.00138374 4.51276e-20 5.90404e-05 2.95663e-05 -1.54085e-19 -0.000219305 3.59205e-19 -0.000258138 -1.27075e-19 -0.000118838 2.29697e-19 -8.50576e-20 -0.000112972 1.77025e-20 0.000157115 -1.05679e-19 5.102e-05 -2.20729e-19 4.85313e-05 1.80339e-05 7.11109e-20 2.22787e-05 -1.45028e-19 -2.53336e-05 2.83508e-19 0.000121897 2.56637e-19 -9.76765e-05 -1.47379e-20 2.19988e-05 7.34462e-20 
1913.45 0 -4.46131e-19 0.00136774 4.48709e-20 5.27516e-05 7.7641e-05 -1.32079e-19 -0.000217212 3.77801e-19 -0.000259132 -1.61622e-19 -0.000137937 1.89484e-19 -8.63117e-20 -0.000103575 1.2835e-20 0.000166249 -1.01055e-19 3.3424e-05 -2.26573e-19 5.19808e-05 2.4308e-05 5.17868e-20 2.54895e-05 -1.53396e-19 -2.67628e-05 2.65385e-19 0.000119374 2.41946e-19 -8.48306e-05 -1.06817e-21 2.43828e-05 5.772e-20 
1913.8 0 -4.41075e-19 0.00135028 3.05773e-20 4.74566e-05 0.000126112 -1.12769e-19 -0.000215458 4.07581e-19 -0.000249013 -1.86762e-19 -0.000153504 1.52749e-19 -8.93188e-20 -9.71762e-05 -3.30072e-22 0.000177691 -7.46423e-20 1.30316e-05 -2.47282e-19 5.83604e-05 3.15004e-05 2.5136e-20 2.57465e-05 -1.68898e-19 -2.27464e-05 2.57423e-19 0.000117605 2.16693e-19 -7.43157e-05 5.62646e-21 2.38e-05 3.297e-20 
1914.15 0 -4.21078e-19 0.00133215 8.32804e-21 4.70687e-05 0.000172586 -9.73713e-20 -0.000217978 4.31149e-19 -0.000229789 -1.87624e-19 -0.00016669 1.12519e-19 -9.52667e-20 -9.24709e-05 -1.34199e-20 0.000190181 -6.61838e-20 -6.51791e-06 -2.65165e-19 6.56689e-05 3.98776e-05 -1.32841e-21 2.24877e-05 -1.98023e-19 -1.39621e-05 2.51874e-19 0.000114656 1.78971e-19 -6.83709e-05 3.24809e-21 2.10992e-05 1.85192e-20 
1914.5 0 -4.01654e-19 0.00131629 -2.17787e-20 4.94938e-05 0.000218259 -8.79377e-20 -0.000224444 4.46284e-19 -0.000209817 -1.8793e-19 -0.000180383 7.85762e-20 -1.0857e-19 -8.87497e-05 -1.73691e-20 0.000202126 -4.71874e-20 -2.05187e-05 -2.60061e-19 7.08634e-05 5.16697e-05 -2.15445e-20 1.779e-05 -2.12293e-19 -6.37818e-07 2.34902e-19 0.000109182 1.56172e-19 -6.76781e-05 -5.92745e-21 1.68872e-05 2.6344e-20 
1914.85 0 -3.83816e-19 0.00130196 -5.00619e-20 5.22021e-05 0.000267297 -8.30019e-20 -0.000231669 4.54104e-19 -0.000197581 -1.73778e-19 -0.000191968 6.82766e-20 -1.19023e-19 -8.63324e-05 -1.8703e-20 0.000213928 -3.53465e-20 -2.56156e-05 -2.52335e-19 7.63839e-05 6.54932e-05 -4.08467e-20 1.31138e-05 -2.05078e-19 1.7552e-05 2.17889e-19 0.000102502 1.28153e-19 -6.80796e-05 -2.31251e-20 1.27394e-05 3.35795e-20 
1915.2 0 -3.47227e-19 0.00128697 -5.06871e-20 5.58999e-05 0.000318371 -6.88561e-20 -0.000237238 4.2464e-19 -0.000194709 -1.80129e-19 -0.00019393 7.80276e-20 -1.38001e-19 -8.56001e-05 -2.26389e-20 0.000222743 -3.24419e-20 -2.1787e-05 -2.665e-19 8.50471e-05 7.85191e-05 -6.23725e-20 9.0348e-06 -1.93405e-19 3.89514e-05 2.17929e-19 9.52425e-05 1.10542e-19 -6.65556e-05 -3.01238e-20 1.01349e-05 5.23663e-20 
1915.55 0 -3.10625e-19 0.00127014 -4.74315e-20 6.1542e-05 0.000365922 -4.47607e-20 -0.000240238 3.83786e-19 -0.000196924 -1.96243e-19 -0.000181304 1.04507e-19 -1.4676e-19 -8.70614e-05 5.80095e-23 0.000220538 -2.67828e-20 -1.27957e-05 -2.96202e-19 9.71318e-05 9.10666e-05 -9.06778e-20 4.28958e-06 -1.70929e-19 6.09044e-05 2.17785e-19 8.67273e-05 8.80099e-20 -6.37594e-05 -3.95155e-20 1.03214e-05 5.82496e-20 
1915.9 0 -2.97266e-19 0.00125306 -5.38922e-20 6.78831e-05 0.000405355 -4.2062e-20 -0.000239365 3.3858e-19 -0.000200165 -2.05559e-19 -0.000157998 1.42201e-19 -1.53494e-19 -9.14226e-05 4.28183e-20 0.000203956 -2.25028e-20 -2.43991e-06 -3.20125e-19 0.000109824 0.000103754 -1.11278e-19 -5.86453e-07 -1.62645e-19 8.01555e-05 2.21173e-19 7.8723e-05 7.25167e-20 -5.98832e-05 -4.16572e-20 1.34964e-05 6.33327e-20 
1916.25 0 -2.95297e-19 0.00123741 -4.44626e-20 7.34752e-05 0.000435352 -3.93778e-20 -0.000235824 2.97635e-19 -0.000202805 -1.94657e-19 -0.00013322 1.72225e-19 -1.35012e-19 -9.59547e-05 8.21392e-20 0.000177965 -2.65909e-20 8.28825e-06 -3.55513e-19 0.00012094 0.000115592 -1.1883e-19 -5.21433e-06 -1.45895e-19 9.43397e-05 2.26338e-19 7.1178e-05 7.4578e-20 -5.56105e-05 -5.2586e-20 1.85592e-05 7.25232e-20 
1916.6 0 -2.91182e-19 0.00122294 -4.21688e-20 7.67686e-05 0.000459338 -2.5699e-20 -0.000229353 2.53354e-19 -0.000203954 -1.99016e-19 -0.000113192 1.94156e-19 -1.17171e-19 -9.96224e-05 9.30911e-20 0.00014928 -1.42446e-20 1.95276e-05 -3.59225e-19 0.000128915 0.000125336 -1.16488e-19 -1.20575e-05 -1.16828e-19 0.000103153 2.24432e-19 6.11086e-05 7.97017e-20 -5.22504e-05 -6.19756e-20 2.6183e-05 7.90156e-20 
1916.95 0 -2.90812e-19 0.00120706 -3.88157e-20 7.59166e-05 0.000479643 -1.00645e-20 -0.000216559 2.15292e-19 -0.000207963 -2.15374e-19 -0.000100439 2.087e-19 -9.3164e-20 -0.000104082 1.10084e-19 0.000121361 3.67188e-21 3.13003e-05 -3.6445e-19 0.000132117 0.0001346 -1.02687e-19 -2.39109e-05 -1.0152e-19 0.000106941 2.13173e-19 5.05723e-05 1.04151e-19 -4.85669e-05 -5.83635e-20 3.646e-05 8.85342e-20 
1917.3 0 -2.9924e-19 0.00118861 -3.74625e-20 7.16811e-05 0.000495441 3.02265e-21 -0.000197772 1.80978e-19 -0.000219971 -2.40771e-19 -9.416e-05 2.22455e-19 -6.60052e-20 -0.000109184 1.17779e-19 9.59914e-05 2.37928e-20 4.42674e-05 -3.68667e-19 0.000130047 0.000143307 -9.95125e-20 -4.22208e-05 -1.07415e-19 0.000107853 1.98192e-19 4.50061e-05 1.06413e-19 -4.22848e-05 -5.62012e-20 4.7605e-05 1.16936e-19 
1917.65 0 -3.1518e-19 0.00116861 -3.48556e-20 6.60864e-05 0.000508179 2.13691e-20 -0.000174027 1.53951e-19 -0.000236417 -2.79615e-19 -9.27179e-05 2.30805e-19 -3.00222e-20 -0.000114709 1.14499e-19 7.15101e-05 3.67718e-20 5.66425e-05 -3.56362e-19 0.000122471 0.000149497 -9.68967e-20 -6.29241e-05 -1.24996e-19 0.000107173 1.94196e-19 4.52786e-05 1.04458e-19 -3.39129e-05 -6.03113e-20 5.85382e-05 1.44141e-19 
1918 0 -3.27355e-19 0.00114726 -2.6604e-20 6.08695e-05 0.00052235 2.92641e-20 -0.00014645 1.48559e-19 -0.000253489 -3.2197e-19 -9.81574e-05 2.48305e-19 -1.82982e-20 -0.000120796 1.17777e-19 4.88233e-05 3.68705e-20 6.49232e-05 -3.07786e-19 0.000107885 0.000153876 -8.02035e-20 -7.9357e-05 -1.3593e-19 0.000104417 1.99374e-19 4.96694e-05 8.27267e-20 -2.57397e-05 -5.42558e-20 6.81837e-05 1.46935e-19 
1918.35 0 -3.48022e-19 0.00112488 -2.57193e-20 5.57517e-05 0.00053899 4.37754e-20 -0.000115496 1.60066e-19 -0.00026913 -3.63246e-19 -0.000107672 2.74512e-19 4.07465e-21 -0.000129987 1.17103e-19 3.40494e-05 4.32143e-20 6.58456e-05 -2.80467e-19 8.85456e-05 0.000157997 -5.57242e-20 -8.86031e-05 -1.40145e-19 0.000102328 1.83947e-19 5.73162e-05 4.48391e-20 -1.95026e-05 -5.85604e-20 7.59694e-05 1.459e-19 
1918.7 0 -3.43744e-19 0.00110171 -2.1471e-20 4.93297e-05 0.000556316 6.53835e-20 -8.09173e-05 1.62749e-19 -0.000279018 -3.82639e-19 -0.000116093 2.96679e-19 3.8806e-20 -0.000139982 1.26165e-19 2.8541e-05 3.8197e-20 6.10479e-05 -2.68568e-19 7.06731e-05 0.000163102 -2.49751e-20 -9.19525e-05 -1.12583e-19 0.000102395 1.51967e-19 6.6248e-05 7.29292e-21 -1.4977e-05 -8.26457e-20 8.11235e-05 1.48712e-19 
1919.05 0 -3.22568e-19 0.00107656 -3.72427e-20 4.37824e-05 0.000572947 8.2217e-20 -4.57246e-05 1.62737e-19 -0.000279044 -3.72807e-19 -0.000123897 3.096e-19 8.14413e-20 -0.000144115 1.28617e-19 2.8184e-05 1.07935e-20 5.48893e-05 -2.52402e-19 5.95313e-05 0.000168452 4.87103e-21 -9.27524e-05 -8.44694e-20 0.000101396 1.29939e-19 7.18411e-05 -2.98213e-20 -1.33624e-05 -1.08876e-19 8.13487e-05 1.60112e-19 
1919.4 0 -3.13886e-19 0.00105127 -4.41316e-20 4.10577e-05 0.000588529 9.19425e-20 -1.42975e-05 1.53787e-19 -0.000270433 -3.3841e-19 -0.000134466 3.20342e-19 1.12567e-19 -0.00014203 1.12522e-19 2.9959e-05 -4.21401e-22 4.92533e-05 -2.33131e-19 5.47193e-05 0.000169085 2.46104e-20 -9.08297e-05 -5.37051e-20 9.94523e-05 1.13541e-19 7.24548e-05 -5.28059e-20 -1.43211e-05 -1.46314e-19 7.66868e-05 1.64804e-19 
1919.75 0 -3.03127e-19 0.00102915 -4.18743e-20 3.94121e-05 0.000601393 9.72196e-20 1.09045e-05 1.27675e-19 -0.000258591 -3.1407e-19 -0.000147551 3.1455e-19 1.27862e-19 -0.000138273 9.16472e-20 3.34631e-05 -2.74431e-21 4.65089e-05 -2.07196e-19 5.07354e-05 0.000163467 4.16738e-20 -8.5292e-05 -3.43097e-21 9.93354e-05 1.08132e-19 6.94169e-05 -5.87853e-20 -1.50696e-05 -1.62611e-19 6.9743e-05 1.66209e-19 
1920.1 0 -2.92446e-19 0.00100872 -4.33009e-20 3.78665e-05 0.000613263 1.05422e-19 2.88456e-05 1.14202e-19 -0.000244468 -3.10289e-19 -0.000155423 2.86913e-19 1.46248e-19 -0.00013553 6.55797e-20 3.8788e-05 -7.67052e-21 4.89519e-05 -1.81036e-19 4.50989e-05 0.000153692 3.72764e-20 -7.64585e-05 2.01234e-20 0.000100946 1.00451e-19 6.45838e-05 -8.46506e-20 -1.54023e-05 -1.56273e-19 6.33845e-05 1.64123e-19 
1920.45 0 -2.81804e-19 0.000988184 -4.39878e-20 3.75798e-05 0.000628177 1.10759e-19 3.99371e-05 1.07524e-19 -0.000225434 -3.031e-19 -0.000154263 2.28713e-19 1.86917e-19 -0.000134646 5.65612e-20 4.4769e-05 -3.34282e-21 5.56907e-05 -1.39882e-19 3.50593e-05 0.0001425 2.89086e-20 -6.4526e-05 3.30033e-20 0.000102858 9.89988e-20 6.07667e-05 -1.06649e-19 -1.82965e-05 -1.35387e-19 6.03475e-05 1.71645e-19 
1920.8 0 -2.70709e-19 0.000969281 -4.7274e-20 3.85435e-05 0.000645915 1.03337e-19 4.75892e-05 8.649e-20 -0.000202559 -2.9561e-19 -0.000150623 1.75139e-19 2.12201e-19 -0.0001327 4.75775e-20 5.12359e-05 -1.53754e-20 6.44488e-05 -9.75209e-20 1.86613e-05 0.000133137 1.26158e-20 -5.28344e-05 4.87975e-20 0.000103373 1.11201e-19 5.88413e-05 -1.09462e-19 -2.14341e-05 -1.16318e-19 6.18406e-05 1.81296e-19 
1921.15 0 -2.57118e-19 0.000953955 -5.06642e-20 4.07665e-05 0.000665573 9.20236e-20 5.35797e-05 8.00265e-20 -0.000177266 -2.95531e-19 -0.000147616 1.38471e-19 2.41387e-19 -0.000125697 3.95914e-20 6.27691e-05 -3.43594e-20 7.64834e-05 -7.31374e-20 -9.52669e-07 0.000129221 4.87507e-21 -4.46361e-05 5.68147e-20 0.000101661 1.201e-19 5.82185e-05 -1.293e-19 -2.04405e-05 -6.95952e-20 6.4703e-05 1.92279e-19 
1921.5 0 -2.34673e-19 0.00094083 -5.16732e-20 4.40223e-05 0.000690667 9.71754e-20 6.02575e-05 5.3228e-20 -0.000149726 -2.72141e-19 -0.000145095 1.34429e-19 2.56574e-19 -0.000113827 2.59937e-20 8.04008e-05 -3.76549e-20 9.16251e-05 -5.67013e-20 -1.94415e-05 0.000131029 -2.49053e-21 -3.86926e-05 4.81935e-20 0.000100265 1.25219e-19 6.04092e-05 -1.33195e-19 -1.54373e-05 -2.67662e-20 6.53222e-05 2.01192e-19 
1921.85 0 -2.30107e-19 0.000925897 -5.7302e-20 4.83379e-05 0.000722009 9.82664e-20 7.13085e-05 4.32684e-20 -0.00012243 -2.39695e-19 -0.000143076 1.16758e-19 2.71303e-19 -9.90253e-05 2.30898e-20 9.43091e-05 -3.45431e-20 0.000108309 -5.87936e-20 -3.42879e-05 0.000136384 -1.56979e-20 -3.40227e-05 4.49711e-20 9.85855e-05 1.18343e-19 6.65807e-05 -1.24411e-19 -9.3768e-06 5.65902e-21 6.47459e-05 2.03401e-19 
1922.2 0 -2.2293e-19 0.000905807 -7.3766e-20 5.29458e-05 0.000753483 1.07233e-19 8.36909e-05 2.7823e-20 -9.85094e-05 -2.06161e-19 -0.000137712 1.05708e-19 2.79998e-19 -8.39372e-05 3.21145e-20 9.73318e-05 -4.03291e-20 0.000126372 -7.72115e-20 -4.45413e-05 0.000141813 -3.07958e-20 -3.06057e-05 2.79397e-20 9.59135e-05 1.22879e-19 7.63006e-05 -1.01608e-19 -4.91599e-06 2.65736e-20 6.60026e-05 2.14799e-19 
1922.55 0 -2.02828e-19 0.000880503 -8.96045e-20 5.63624e-05 0.00078056 1.22301e-19 9.19874e-05 9.02574e-21 -8.0406e-05 -1.7257e-19 -0.00012923 1.08701e-19 2.98353e-19 -7.09824e-05 3.11332e-20 9.24868e-05 -5.08016e-20 0.000144137 -1.11414e-19 -4.93604e-05 0.000144582 -2.96115e-20 -2.96337e-05 -4.7913e-21 9.34706e-05 1.36998e-19 8.67022e-05 -7.32741e-20 -2.35353e-06 4.01538e-20 6.99972e-05 2.24803e-19 
1922.9 0 -1.74617e-19 0.000854058 -1.14974e-19 5.845e-05 0.000803169 1.40612e-19 9.19688e-05 6.25738e-21 -6.9249e-05 -1.42267e-19 -0.000122097 9.95887e-20 3.08352e-19 -6.30855e-05 3.68838e-20 8.36522e-05 -6.4996e-20 0.000161228 -1.3491e-19 -5.00492e-05 0.000143491 -1.01729e-20 -2.9381e-05 -8.86379e-21 9.0642e-05 1.36014e-19 9.43661e-05 -6.2749e-20 -5.69284e-07 4.98244e-20 7.5876e-05 2.54526e-19 
1923.25 0 -1.56079e-19 0.000828123 -1.30282e-19 5.77831e-05 0.000821649 1.64313e-19 8.55999e-05 2.35432e-20 -6.32319e-05 -1.28336e-19 -0.000118516 9.5754e-20 3.09805e-19 -5.99569e-05 4.16538e-20 7.16921e-05 -8.24667e-20 0.000179312 -1.65939e-19 -5.13421e-05 0.00014004 2.03372e-20 -2.74111e-05 -1.25572e-20 8.66786e-05 1.37248e-19 9.86092e-05 -6.1578e-20 1.51299e-06 4.20866e-20 8.37271e-05 2.81867e-19 
1923.6 0 -1.49276e-19 0.000800392 -1.43454e-19 5.45255e-05 0.000837019 2.02854e-19 7.55809e-05 4.2397e-20 -5.69174e-05 -1.30266e-19 -0.000116776 1.0197e-19 3.08368e-19 -5.73462e-05 3.87676e-20 5.89248e-05 -1.06095e-19 0.000195406 -1.96097e-19 -5.44079e-05 0.000137474 4.7856e-20 -2.31313e-05 -2.81826e-20 8.1954e-05 1.48611e-19 0.000100687 -6.7099e-20 3.97912e-06 3.9735e-20 9.34147e-05 2.9709e-19 
1923.95 0 -1.30402e-19 0.000770013 -1.3675e-19 5.09753e-05 0.000849003 2.28383e-19 6.22952e-05 5.58341e-20 -4.60068e-05 -1.16186e-19 -0.000113536 1.2234e-19 2.83723e-19 -5.47299e-05 3.40208e-20 4.84905e-05 -1.10541e-19 0.000205125 -2.22087e-19 -5.69667e-05 0.000136539 6.56977e-20 -1.6026e-05 -4.33098e-20 7.76726e-05 1.38463e-19 0.000101971 -8.1746e-20 7.87131e-06 1.77398e-20 0.00010335 2.97105e-19 
1924.3 0 -1.14659e-19 0.000739852 -1.40568e-19 4.93138e-05 0.000857588 2.33312e-19 4.7991e-05 7.23591e-20 -2.98186e-05 -9.96347e-20 -0.000107016 1.37835e-19 2.47045e-19 -5.55227e-05 2.95841e-20 4.04513e-05 -1.11904e-19 0.00020763 -2.4965e-19 -5.69502e-05 0.000135487 7.22709e-20 -7.99639e-06 -3.0194e-20 7.3658e-05 1.2239e-19 0.000104018 -1.11261e-19 1.29121e-05 -2.97874e-21 0.000110174 2.95771e-19 
1924.65 0 -9.83685e-20 0.000713195 -1.35746e-19 4.80932e-05 0.000866585 2.32059e-19 3.5973e-05 9.40311e-20 -1.31213e-05 -8.30387e-20 -9.88803e-05 1.47696e-19 2.16749e-19 -6.17141e-05 3.41144e-20 3.16217e-05 -1.30153e-19 0.000204299 -2.74849e-19 -5.51393e-05 0.000133157 4.92793e-20 -3.01218e-06 3.2528e-21 6.97279e-05 1.00061e-19 0.00010808 -1.27221e-19 1.82409e-05 -2.40276e-20 0.000112639 2.9227e-19 
1925 0 -6.20024e-20 0.000691862 -1.38073e-19 4.54732e-05 0.000878662 2.29491e-19 2.50812e-05 1.13126e-19 -1.84608e-06 -8.66623e-20 -9.02188e-05 1.629e-19 2.05285e-19 -7.25566e-05 4.18463e-20 2.21735e-05 -1.53015e-19 0.000198544 -2.85962e-19 -5.18516e-05 0.000131037 1.81858e-20 -1.70112e-06 4.11341e-20 6.74654e-05 7.4188e-20 0.000111809 -1.39014e-19 2.25248e-05 -3.07692e-20 0.000111602 2.62059e-19 
1925.35 0 -4.9362e-20 0.000675485 -1.38473e-19 4.08217e-05 0.000891327 2.26294e-19 1.54112e-05 1.2268e-19 2.69665e-06 -1.05853e-19 -8.29368e-05 1.75943e-19 1.98727e-19 -8.76646e-05 2.97903e-20 1.72421e-05 -1.72336e-19 0.000192488 -2.60291e-19 -4.26009e-05 0.000130905 -6.4397e-21 -5.42717e-07 6.37052e-20 6.69462e-05 5.11522e-20 0.000112854 -1.46192e-19 2.4468e-05 -2.43064e-20 0.000110797 2.29387e-19 
1925.7 0 -3.64594e-20 0.000660937 -1.36769e-19 3.51106e-05 0.000900729 2.13982e-19 1.20504e-05 1.18737e-19 3.24082e-06 -1.16151e-19 -8.08308e-05 1.93887e-19 1.92736e-19 -0.000102469 2.03223e-20 1.81231e-05 -1.71382e-19 0.000185004 -2.45835e-19 -2.53975e-05 0.000133749 -3.90213e-20 2.60281e-06 7.05613e-20 6.35511e-05 6.36111e-20 0.000111302 -1.53606e-19 2.54049e-05 -4.87826e-21 0.000112348 1.97511e-19 
1926.05 0 -7.30511e-21 0.000644947 -1.28711e-19 3.01382e-05 0.000906771 2.01746e-19 1.85008e-05 9.58698e-20 1.32781e-06 -1.08815e-19 -8.48317e-05 2.18657e-19 2.00078e-19 -0.000112205 1.80896e-20 1.9907e-05 -1.81442e-19 0.000174805 -2.33548e-19 -3.25605e-06 0.000138142 -6.55335e-20 7.17537e-06 7.40028e-20 5.57328e-05 8.57828e-20 0.00010818 -1.70858e-19 2.65998e-05 2.42557e-20 0.000114366 1.69671e-19 
1926.4 0 8.02878e-21 0.000627786 -1.12806e-19 2.6124e-05 0.000911828 1.90435e-19 3.23579e-05 8.96639e-20 -4.45835e-06 -8.69718e-20 -9.29418e-05 2.49106e-19 2.02507e-19 -0.000116644 4.01901e-20 1.87205e-05 -1.86917e-19 0.000161407 -2.08402e-19 1.98463e-05 0.000140197 -7.85609e-20 1.44999e-05 8.47491e-20 4.69607e-05 1.00603e-19 0.000104759 -1.99381e-19 2.69382e-05 5.71639e-20 0.000116238 1.52912e-19 
1926.75 0 6.78095e-21 0.000610624 -1.00734e-19 2.18598e-05 0.00091562 1.85916e-19 4.5993e-05 1.1536e-19 -1.30365e-05 -6.76168e-20 -0.000103704 2.72787e-19 2.03502e-19 -0.000118874 5.7196e-20 1.77435e-05 -1.90535e-19 0.000144505 -1.73183e-19 4.32011e-05 0.000135697 -9.40592e-20 2.4687e-05 1.02948e-19 4.16922e-05 1.25767e-19 0.000100058 -2.26306e-19 2.54778e-05 7.40869e-20 0.000120861 1.30275e-19 
1927.1 0 -5.34046e-21 0.000591904 -9.00973e-20 1.78522e-05 0.000917393 1.66219e-19 5.3599e-05 1.24689e-19 -1.8604e-05 -4.09597e-20 -0.000115873 2.98217e-19 2.21382e-19 -0.000121758 6.71231e-20 1.98161e-05 -1.89982e-19 0.000126259 -1.58662e-19 6.71476e-05 0.000125079 -1.09398e-19 3.67168e-05 1.34289e-19 3.97684e-05 1.30009e-19 9.53796e-05 -2.383e-19 2.32633e-05 9.0194e-20 0.000128869 1.07498e-19 
1927.45 0 -3.06747e-21 0.000570912 -8.13558e-20 1.46647e-05 0.000919271 1.63884e-19 5.43199e-05 1.07919e-19 -1.95766e-05 -1.3497e-20 -0.000124916 3.00352e-19 2.37337e-19 -0.0001279 7.08812e-20 2.483e-05 -1.96002e-19 0.000109498 -1.55527e-19 9.04349e-05 0.000111218 -1.31661e-19 5.02979e-05 1.89062e-19 3.81587e-05 1.47771e-19 9.39451e-05 -2.3761e-19 2.1294e-05 1.04104e-19 0.000135114 7.15787e-20 
1927.8 0 8.64298e-21 0.000548409 -6.12005e-20 1.09872e-05 0.000923595 1.6642e-19 5.06942e-05 9.47122e-20 -1.84859e-05 -3.44691e-21 -0.000132247 2.95667e-19 2.66169e-19 -0.000137609 6.5815e-20 3.07514e-05 -1.9151e-19 9.38819e-05 -1.43566e-19 0.000111218 9.72026e-05 -1.65574e-19 6.55147e-05 2.11183e-19 3.57352e-05 1.52159e-19 9.53573e-05 -2.45922e-19 1.86963e-05 1.24655e-19 0.000136944 5.7129e-20 
1928.15 0 2.09941e-20 0.000525002 -3.94735e-20 7.73517e-06 0.000931238 1.76037e-19 4.582e-05 8.07171e-20 -1.83853e-05 4.79516e-22 -0.000144127 2.82313e-19 2.77604e-19 -0.000148111 5.57569e-20 3.5759e-05 -1.99137e-19 8.0959e-05 -1.1872e-19 0.000128315 8.56718e-05 -1.94976e-19 8.04605e-05 2.30071e-19 3.41023e-05 1.70339e-19 9.85994e-05 -2.61453e-19 1.72761e-05 1.46076e-19 0.00013547 4.14364e-20 
1928.5 0 1.47661e-20 0.000502505 -2.56088e-20 6.31389e-06 0.000938732 2.00869e-19 3.9793e-05 7.38079e-20 -2.00456e-05 -6.05422e-21 -0.000161662 2.69658e-19 2.96301e-19 -0.000157498 6.83301e-20 4.12757e-05 -2.11269e-19 7.4121e-05 -8.5813e-20 0.000139027 7.44614e-05 -2.12769e-19 9.32105e-05 2.60881e-19 3.49715e-05 1.81998e-19 0.000104076 -2.89787e-19 1.94517e-05 1.54692e-19 0.000134633 3.22428e-20 
1928.85 0 -2.20489e-21 0.0004809 -1.02853e-20 5.22997e-06 0.000944491 2.22268e-19 2.94344e-05 5.87488e-20 -2.4794e-05 -2.74268e-20 -0.000178531 2.74049e-19 3.26217e-19 -0.000164948 1.10309e-19 4.58618e-05 -2.07229e-19 7.08625e-05 -5.04314e-20 0.000140734 6.15109e-05 -2.28097e-19 0.00010475 3.13514e-19 3.93582e-05 1.96104e-19 0.000110934 -3.14855e-19 2.43548e-05 1.45702e-19 0.000137072 2.05823e-20 
1929.2 0 -2.02028e-20 0.000459985 -1.16114e-20 3.40562e-06 0.000950894 2.31935e-19 1.2758e-05 3.81266e-20 -3.35351e-05 -5.31616e-20 -0.000190429 2.85142e-19 3.44471e-19 -0.000171766 1.45823e-19 4.57247e-05 -2.07944e-19 6.57291e-05 -1.53947e-20 0.000134446 4.9169e-05 -2.41258e-19 0.000114158 3.43997e-19 4.66999e-05 2.17961e-19 0.000118571 -3.31124e-19 2.90182e-05 1.48796e-19 0.000139601 3.1657e-20 
1929.55 0 -3.47455e-20 0.000438559 -3.35478e-20 -4.21194e-07 0.000957169 2.41655e-19 -9.35429e-06 -7.5698e-21 -4.51491e-05 -8.00096e-20 -0.000196003 2.91697e-19 3.54447e-19 -0.000178319 1.67207e-19 4.09804e-05 -2.05299e-19 5.82719e-05 5.5952e-21 0.000124298 3.87789e-05 -2.51408e-19 0.000119186 3.31677e-19 5.55828e-05 2.18933e-19 0.000127111 -3.31021e-19 3.24188e-05 1.46578e-19 0.000139955 3.63054e-20 
1929.9 0 -5.17166e-20 0.000415196 -6.36143e-20 -5.64073e-06 0.000963685 2.5091e-19 -3.21239e-05 -2.88124e-20 -5.91951e-05 -1.1501e-19 -0.000198373 3.01015e-19 3.56455e-19 -0.000185616 1.57189e-19 3.35009e-05 -1.84298e-19 4.87197e-05 1.34633e-20 0.000115318 2.98074e-05 -2.34315e-19 0.000120417 2.96278e-19 6.86615e-05 2.00368e-19 0.00013566 -3.17306e-19 3.38531e-05 1.29613e-19 0.000139495 2.50439e-20 
1930.25 0 -5.16885e-20 0.000391907 -1.03381e-19 -1.18614e-05 0.000968568 2.67806e-19 -5.2579e-05 -6.10703e-20 -7.45203e-05 -1.21401e-19 -0.000200138 3.05285e-19 3.83159e-19 -0.000194166 1.44996e-19 2.51595e-05 -1.7643e-19 3.68525e-05 9.00072e-21 0.000109589 2.27101e-05 -2.15428e-19 0.000118493 2.60586e-19 8.63276e-05 1.74516e-19 0.000144066 -2.82108e-19 3.31983e-05 9.32698e-20 0.000139948 3.04665e-20 
1930.6 0 -4.82212e-20 0.00036834 -1.29555e-19 -1.9191e-05 0.000966973 2.84459e-19 -7.12198e-05 -8.11235e-20 -9.14141e-05 -1.15607e-19 -0.000196883 3.12141e-19 4.00341e-19 -0.000200313 1.41138e-19 1.85295e-05 -1.78597e-19 2.74294e-05 1.05781e-20 0.000104655 1.68406e-05 -2.03793e-19 0.000113762 2.15822e-19 0.000104205 1.42573e-19 0.000151451 -2.55631e-19 3.04715e-05 6.553e-20 0.000141302 3.77956e-20 
1930.95 0 -5.22863e-20 0.000343152 -1.41164e-19 -2.5925e-05 0.000957808 3.17057e-19 -8.62673e-05 -1.20124e-19 -0.000112616 -1.27906e-19 -0.000185797 3.27831e-19 4.0698e-19 -0.000198912 1.40289e-19 1.65094e-05 -1.91512e-19 2.14708e-05 1.90743e-20 9.77039e-05 1.04805e-05 -1.90123e-19 0.000107497 1.69267e-19 0.000119534 1.16288e-19 0.000155632 -2.37916e-19 2.61542e-05 3.82542e-20 0.000139968 3.27053e-20 
1931.3 0 -5.64747e-20 0.000316299 -1.5657e-19 -3.04775e-05 0.000943872 3.53475e-19 -9.76071e-05 -1.59749e-19 -0.00013677 -1.52318e-19 -0.00017084 3.38385e-19 3.96639e-19 -0.000189915 1.34525e-19 1.92118e-05 -2.06795e-19 1.56568e-05 1.71995e-20 8.99367e-05 1.32787e-06 -1.88377e-19 9.92384e-05 1.27455e-19 0.000131882 9.93002e-20 0.000154314 -2.4105e-19 2.3817e-05 1.22852e-20 0.000134761 2.94622e-20 
1931.65 0 -5.03481e-20 0.000287535 -1.7825e-19 -3.30749e-05 0.000929554 3.80574e-19 -0.000107114 -2.24994e-19 -0.000158385 -1.75539e-19 -0.000153948 3.66555e-19 3.84943e-19 -0.000177229 1.51265e-19 2.23497e-05 -2.23493e-19 1.22258e-05 1.02617e-20 8.47205e-05 -1.17086e-05 -1.78915e-19 9.01372e-05 8.67974e-20 0.000142202 8.41148e-20 0.000146928 -2.36269e-19 2.26984e-05 6.62527e-23 0.000127496 2.41131e-20 
1932 0 -4.90303e-20 0.000258416 -2.00732e-19 -3.51046e-05 0.000915904 3.80025e-19 -0.000115123 -2.56027e-19 -0.000177557 -1.96164e-19 -0.000135025 3.96916e-19 3.76879e-19 -0.000163577 1.65611e-19 2.22946e-05 -2.22941e-19 1.30019e-05 8.25238e-22 8.15613e-05 -2.50713e-05 -1.65155e-19 8.38095e-05 6.32668e-20 0.000149417 7.17489e-20 0.000134784 -2.23862e-19 2.013e-05 3.30352e-21 0.000119254 2.94131e-20 
1932.35 0 -5.43731e-20 0.000228905 -2.02066e-19 -3.74567e-05 0.000903256 3.72516e-19 -0.000119152 -2.42379e-19 -0.000196022 -2.28889e-19 -0.000117324 4.20524e-19 3.63366e-19 -0.000151154 1.69449e-19 1.97297e-05 -2.18281e-19 1.63126e-05 -1.11569e-20 7.71222e-05 -3.30789e-05 -1.53961e-19 8.2004e-05 4.91258e-20 0.0001502 7.35368e-20 0.000120386 -2.31401e-19 1.62182e-05 4.86571e-21 0.000110497 2.67073e-20 
1932.7 0 -5.67105e-20 0.000196774 -1.88931e-19 -4.02661e-05 0.0008938 3.57656e-19 -0.000117319 -2.1362e-19 -0.000213038 -2.32682e-19 -0.000104665 4.29319e-19 3.41991e-19 -0.000142006 1.85159e-19 1.73041e-05 -2.01479e-19 2.0182e-05 -2.90696e-20 6.78709e-05 -3.30112e-05 -1.46498e-19 8.27257e-05 6.13701e-20 0.000145832 6.66115e-20 0.000106387 -2.45147e-19 1.053e-05 1.82063e-20 0.000103851 1.94632e-20 
1933.05 0 -5.72819e-20 0.000162537 -1.81113e-19 -4.33737e-05 0.000889338 3.46024e-19 -0.000108649 -1.98559e-19 -0.000225145 -2.2926e-19 -9.48815e-05 4.39462e-19 3.21535e-19 -0.000136802 2.03859e-19 1.41452e-05 -1.8007e-19 2.07405e-05 -2.93849e-20 5.40914e-05 -2.85018e-05 -1.5099e-19 8.42559e-05 6.86516e-20 0.000140949 8.41815e-20 9.18556e-05 -2.5354e-19 3.09118e-06 1.76862e-20 0.000100108 6.00198e-21 
1933.4 0 -6.91713e-20 0.000127053 -1.82628e-19 -4.60024e-05 0.000892484 3.4878e-19 -9.27106e-05 -1.87553e-19 -0.000228698 -2.43183e-19 -8.2344e-05 4.49039e-19 2.99871e-19 -0.000135067 2.24077e-19 1.01561e-05 -1.50646e-19 1.46195e-05 -3.09122e-20 4.5097e-05 -2.25683e-05 -1.59248e-19 8.85342e-05 8.48406e-20 0.000138327 1.18548e-19 7.60337e-05 -2.37335e-19 -4.78813e-06 1.65333e-20 9.78651e-05 -8.74479e-21 
1933.75 0 -7.22355e-20 8.95084e-05 -1.94554e-19 -4.59945e-05 0.000902552 3.4737e-19 -7.00466e-05 -1.79625e-19 -0.000226719 -2.63292e-19 -6.65699e-05 4.5384e-19 2.91883e-19 -0.000133989 2.28035e-19 6.38224e-06 -1.27511e-19 3.00981e-06 -3.55792e-20 4.92309e-05 -1.34791e-05 -1.61774e-19 9.50184e-05 8.51998e-20 0.000137463 1.43828e-19 6.3677e-05 -2.27452e-19 -1.19217e-05 9.37239e-21 9.65225e-05 -2.10647e-20 
1934.1 0 -6.26636e-20 5.03522e-05 -2.01188e-19 -4.19735e-05 0.000913416 3.26179e-19 -4.15514e-05 -1.91021e-19 -0.00022264 -3.01826e-19 -5.24012e-05 4.56812e-19 2.92993e-19 -0.000131489 2.17173e-19 4.55946e-06 -1.03486e-19 -1.37917e-05 -4.71199e-20 6.46138e-05 3.53211e-07 -1.58517e-19 0.000100579 8.22478e-20 0.00013703 1.62022e-19 5.50843e-05 -2.15595e-19 -1.71217e-05 1.58273e-20 9.38642e-05 -3.48102e-20 
1934.45 0 -5.07675e-20 1.19393e-05 -2.04069e-19 -3.62507e-05 0.000919019 3.16725e-19 -1.09006e-05 -1.90109e-19 -0.000215229 -3.29023e-19 -4.18554e-05 4.5068e-19 3.00742e-19 -0.000129003 2.0373e-19 6.93326e-06 -6.65192e-20 -3.16155e-05 -6.50111e-20 8.82356e-05 1.46794e-05 -1.54904e-19 0.00010346 7.83106e-20 0.000136644 1.6839e-19 4.48412e-05 -2.01915e-19 -2.10439e-05 2.30752e-20 8.77985e-05 -4.11524e-20 
1934.8 0 -3.03042e-20 -2.45504e-05 -1.82874e-19 -3.24244e-05 0.000919217 3.24469e-19 1.82997e-05 -2.02753e-19 -0.000206358 -3.50998e-19 -3.13576e-05 4.23114e-19 2.66025e-19 -0.000127043 1.93598e-19 1.26949e-05 -3.58457e-20 -4.34373e-05 -7.15933e-20 0.000118371 2.37961e-05 -1.4622e-19 0.000103734 6.96826e-20 0.000135684 1.65171e-19 3.20679e-05 -1.6659e-19 -2.54443e-05 5.02967e-20 8.0372e-05 -5.28513e-20 
1935.15 0 5.47967e-21 -5.98807e-05 -1.60836e-19 -3.07696e-05 0.000919673 3.155e-19 4.49642e-05 -2.10452e-19 -0.000200764 -3.53266e-19 -1.84947e-05 3.86816e-19 2.09874e-19 -0.000125007 1.59008e-19 1.94407e-05 -3.54959e-20 -4.83467e-05 -7.15148e-20 0.000148417 2.7574e-05 -1.61526e-19 0.000103206 7.55112e-20 0.000133291 1.47085e-19 1.92036e-05 -1.53102e-19 -2.5644e-05 7.20829e-20 7.37902e-05 -6.83456e-20 
1935.5 0 3.8674e-20 -9.34548e-05 -1.3806e-19 -3.0059e-05 0.000924962 2.96334e-19 7.06376e-05 -2.23924e-19 -0.000197366 -3.59972e-19 -2.81581e-06 3.48725e-19 1.54549e-19 -0.000122432 1.28265e-19 2.86874e-05 -3.78219e-20 -5.18476e-05 -7.10465e-20 0.000170439 2.85742e-05 -1.69362e-19 0.000103533 6.61762e-20 0.000132866 1.23918e-19 7.1549e-06 -1.58483e-19 -1.75191e-05 6.9209e-20 6.73609e-05 -7.37614e-20 
1935.85 0 8.12273e-20 -0.00012287 -1.15823e-19 -2.95989e-05 0.000932773 2.89226e-19 9.47037e-05 -2.28835e-19 -0.000192472 -3.65003e-19 1.60454e-05 3.06011e-19 1.17218e-19 -0.000118857 9.77611e-20 4.26272e-05 -3.91127e-20 -5.73984e-05 -4.23209e-20 0.000180394 2.74592e-05 -1.72003e-19 0.000104674 5.33604e-20 0.000138134 9.41923e-20 -1.90797e-06 -1.65595e-19 -5.00574e-06 5.06383e-20 6.02697e-05 -6.63924e-20 
1936.2 0 1.10366e-19 -0.000148294 -1.00958e-19 -2.9186e-05 0.000937549 2.64497e-19 0.000114392 -2.37208e-19 -0.000186982 -3.44211e-19 3.88202e-05 2.55257e-19 9.111e-20 -0.000111657 7.14386e-20 5.98633e-05 -4.99974e-20 -6.49259e-05 -1.40539e-20 0.000177605 2.4821e-05 -1.71579e-19 0.000104783 5.1461e-20 0.000146939 8.88113e-20 -6.07224e-06 -1.81449e-19 6.22962e-06 5.24065e-20 5.10591e-05 -5.4786e-20 
1936.55 0 1.16981e-19 -0.000171834 -9.40324e-20 -2.78783e-05 0.00093753 2.45187e-19 0.000127383 -2.52974e-19 -0.000182555 -3.3406e-19 6.64305e-05 2.20135e-19 7.91765e-20 -9.87299e-05 4.82363e-20 7.94033e-05 -5.30835e-20 -7.23009e-05 5.28135e-21 0.000164677 2.16394e-05 -1.77214e-19 0.000102565 5.07732e-20 0.00015531 1.09308e-19 -4.09962e-06 -1.96966e-19 1.31386e-05 7.35137e-20 3.85253e-05 -4.14327e-20 
1936.9 0 1.17346e-19 -0.000194476 -8.07501e-20 -2.55924e-05 0.000936398 2.2519e-19 0.000131016 -2.56979e-19 -0.000177013 -3.32724e-19 9.80938e-05 2.00812e-19 6.71082e-20 -8.31156e-05 4.42462e-20 0.000100206 -6.19272e-20 -7.78921e-05 3.78573e-20 0.000146077 1.70089e-05 -1.621e-19 9.87036e-05 4.31887e-20 0.000160099 1.41854e-19 3.09719e-06 -2.02696e-19 1.50018e-05 1.02449e-19 2.41736e-05 -4.63244e-21 
1937.25 0 1.14133e-19 -0.00021672 -5.77205e-20 -2.28565e-05 0.000936454 2.30641e-19 0.000126559 -2.40963e-19 -0.000168265 -3.27938e-19 0.000127562 1.9568e-19 7.37717e-20 -6.93715e-05 5.14243e-20 0.000116936 -6.76891e-20 -8.22542e-05 7.4522e-20 0.000128265 1.14275e-05 -1.56563e-19 9.58756e-05 2.40528e-20 0.000162275 1.67943e-19 1.01754e-05 -2.05049e-19 1.42175e-05 1.19038e-19 1.01489e-05 2.90619e-20 
1937.6 0 1.05382e-19 -0.000240527 -4.37514e-20 -2.03683e-05 0.000936425 2.31203e-19 0.000117559 -2.29319e-19 -0.000155314 -3.20174e-19 0.000149213 1.89793e-19 9.0334e-20 -6.00366e-05 4.49868e-20 0.000125649 -7.13806e-20 -8.67355e-05 1.14521e-19 0.000115447 7.87994e-06 -1.25993e-19 9.45486e-05 -1.82151e-20 0.000162586 1.87685e-19 1.42229e-05 -2.02748e-19 1.32677e-05 1.14121e-19 -2.68072e-06 5.84132e-20 
1937.95 0 8.21326e-20 -0.000265848 -3.86859e-20 -1.86979e-05 0.000937334 2.47824e-19 0.000103238 -2.45442e-19 -0.000136399 -3.11725e-19 0.000163595 1.9456e-19 9.89479e-20 -5.52181e-05 2.19891e-20 0.000129458 -7.47204e-20 -9.27574e-05 1.54584e-19 0.000104014 6.28651e-06 -1.11817e-19 9.46026e-05 -7.06893e-20 0.000159781 2.03922e-19 1.79764e-05 -1.81569e-19 1.34687e-05 1.06549e-19 -1.45275e-05 6.91337e-20 
1938.3 0 5.5932e-20 -0.000292747 -2.20137e-20 -1.75153e-05 0.000939752 2.66042e-19 8.36845e-05 -2.69943e-19 -0.00011304 -3.02018e-19 0.000172955 1.83048e-19 1.00025e-19 -5.22025e-05 8.60973e-21 0.000132849 -7.88369e-20 -9.89212e-05 1.89061e-19 9.25372e-05 4.7549e-06 -1.25139e-19 9.53641e-05 -1.17553e-19 0.000153831 2.13329e-19 2.19006e-05 -1.76542e-19 1.39242e-05 1.1397e-19 -2.72635e-05 8.2286e-20 
1938.65 0 3.49839e-20 -0.000323998 -2.01215e-20 -1.48566e-05 0.000942841 2.77902e-19 6.34338e-05 -2.90133e-19 -8.82037e-05 -3.08459e-19 0.000177943 1.73635e-19 9.63483e-20 -4.824e-05 1.03845e-20 0.000137272 -8.81912e-20 -0.000102735 2.0401e-19 8.374e-05 2.84051e-06 -1.42245e-19 9.44854e-05 -1.4217e-19 0.000144555 2.08785e-19 2.45362e-05 -1.76927e-19 1.3935e-05 1.16138e-19 -4.14218e-05 1.02103e-19 
1939 0 9.17349e-22 -0.000359487 -1.44464e-20 -9.12861e-06 0.000945003 2.79994e-19 4.31726e-05 -2.96632e-19 -6.30766e-05 -3.30278e-19 0.000177287 1.63995e-19 9.60845e-20 -4.56987e-05 2.50712e-20 0.000140581 -7.85515e-20 -9.95469e-05 2.20384e-19 7.82035e-05 3.85279e-07 -1.51579e-19 9.2349e-05 -1.40426e-19 0.000131803 2.13015e-19 2.66006e-05 -1.63714e-19 1.50745e-05 1.36767e-19 -5.29255e-05 1.23928e-19 
1939.35 0 -1.42328e-20 -0.000395153 -2.12146e-20 -1.56376e-06 0.000943464 3.07265e-19 1.9613e-05 -3.10597e-19 -3.90458e-05 -3.24646e-19 0.000169284 1.60944e-19 1.1451e-19 -4.55402e-05 5.03468e-20 0.000140316 -7.4127e-20 -8.76423e-05 2.43092e-19 7.52375e-05 -1.28466e-06 -1.42473e-19 9.02365e-05 -1.44666e-19 0.000116892 2.05167e-19 2.68069e-05 -1.65177e-19 1.76327e-05 1.62608e-19 -5.90846e-05 1.39761e-19 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ1ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0.0245412 #mEff=0.00342618 #wEff=0.0247792 
1470 0 -7.28584e-17 4.36194e-19 0 0 1 4.14467e-19 0 0 0 0 -7.52436e-17 -7.97835e-20 0 0 0 0 0 0 0 0 0 0 0 0 9.94907e-19 0 0 0 0 0 0 0 
1470.35 0 -6.22636e-11 -0.00313818 2.60076e-13 -3.89276e-12 0.999315 4.43299e-11 1.80131e-09 -5.61351e-09 -2.57108e-10 -1.07382e-09 1.73796e-10 -0.0122537 -9.53537e-11 1.08395e-07 4.21828e-10 -1.20079e-08 1.24527e-11 -3.08738e-08 4.24049e-10 -5.82976e-08 1.12045e-09 -7.5774e-10 1.78793e-09 2.89379e-10 -1.10647e-09 6.48974e-08 -3.63133e-09 -2.65386e-09 -1.61921e-10 -1.20538e-11 -1.3475e-09 -7.23951e-11 
1470.7 0 -8.94023e-10 -0.00645879 4.65821e-12 -2.18471e-10 0.997444 3.97703e-11 2.90112e-08 -4.40959e-08 -3.2473e-09 -1.06016e-08 -3.51553e-09 -0.0244769 -1.31874e-09 8.20669e-07 9.66729e-10 -8.00099e-08 7.60409e-10 -2.54214e-07 6.79272e-09 -4.38777e-07 1.8343e-09 -6.24612e-09 1.41009e-08 1.83409e-09 -7.69782e-09 9.42592e-08 -4.22932e-08 -1.99441e-08 -3.67056e-09 5.85378e-11 -1.489e-08 -3.43362e-10 
1471.05 0 -3.20622e-09 -0.00985925 2.44608e-11 -1.92452e-09 0.994692 -9.57246e-10 1.37498e-07 -1.48657e-07 -2.89016e-09 -4.54444e-08 -3.85196e-08 -0.0366504 -5.49421e-09 2.48438e-06 6.9404e-10 -2.23281e-07 2.71585e-09 -8.7932e-07 3.26039e-08 -1.37205e-06 -1.53309e-08 -2.16886e-08 4.21218e-08 4.78187e-09 -1.15189e-08 -4.43303e-07 -1.42722e-07 -6.01552e-08 -2.08523e-08 1.86476e-10 -4.99793e-08 6.48204e-12 
1471.4 0 -5.29722e-09 -0.0132878 5.21193e-11 -7.36989e-09 0.991122 -2.30674e-09 3.87676e-07 -3.61696e-07 2.82689e-08 -1.27839e-07 -1.26531e-07 -0.0487588 -1.43223e-08 5.24025e-06 7.43353e-10 -4.39023e-07 5.49092e-09 -2.13108e-06 9.60199e-08 -3.04737e-06 -7.64357e-08 -5.28037e-08 7.06106e-08 8.52879e-09 2.37729e-08 -1.05502e-06 -3.07685e-07 -1.27239e-07 -5.55495e-08 2.95517e-10 -1.15743e-07 1.45953e-09 
1471.75 0 -3.83453e-09 -0.0167635 7.89339e-11 -1.58226e-08 0.986741 4.86641e-10 8.33986e-07 -7.42716e-07 8.07504e-08 -2.69033e-07 -2.22204e-07 -0.0607858 -2.87299e-08 9.34377e-06 6.8829e-10 -6.88925e-07 5.41869e-09 -4.21186e-06 2.2174e-07 -5.63482e-06 -2.16035e-07 -1.04655e-07 7.68171e-08 1.1321e-08 1.41439e-07 -1.28082e-06 -5.30514e-07 -2.2915e-07 -8.17572e-08 -1.71263e-09 -2.17448e-07 8.37671e-10 
1472.1 0 4.28161e-09 -0.0202848 2.18927e-10 -2.37703e-08 0.981574 1.21218e-08 1.50206e-06 -1.37862e-06 3.18672e-08 -4.72854e-07 -1.97489e-07 -0.0727156 -4.70404e-08 1.55203e-05 -9.25313e-09 -9.4276e-07 3.14948e-09 -7.2698e-06 4.47381e-07 -9.30894e-06 -4.6501e-07 -1.80837e-07 6.31934e-08 1.14296e-08 3.46612e-07 -1.29561e-06 -7.83424e-07 -3.86938e-07 -6.71464e-08 -1.32779e-08 -3.32861e-07 -2.54395e-09 
1472.45 0 2.27347e-08 -0.0238513 5.84424e-10 -3.32812e-08 0.975638 3.59523e-08 2.33798e-06 -2.38728e-06 -3.22806e-07 -7.4665e-07 1.33124e-07 -0.0845328 -6.74108e-08 2.48384e-05 -3.51959e-08 -1.22788e-06 1.31638e-08 -1.14496e-05 8.26438e-07 -1.42515e-05 -8.31461e-07 -2.85273e-07 4.0905e-08 8.07301e-09 6.2403e-07 -9.86813e-07 -1.06549e-06 -6.2196e-07 -7.70057e-09 -3.33132e-08 -4.37496e-07 -9.34134e-10 
1472.8 0 5.48084e-08 -0.0274661 7.89465e-10 -3.6861e-08 0.968952 7.73436e-08 3.20789e-06 -3.87981e-06 -1.16737e-06 -1.09264e-06 9.30452e-07 -0.0962223 -9.3019e-08 3.76472e-05 -6.40441e-08 -1.56383e-06 3.6673e-08 -1.69468e-05 1.41854e-06 -2.0577e-05 -1.29165e-06 -4.23202e-07 2.84411e-08 3.0928e-10 1.00367e-06 -1.93215e-07 -1.41311e-06 -9.28154e-07 8.75327e-08 -5.23504e-08 -5.30899e-07 6.53498e-09 
1473.15 0 1.01591e-07 -0.0311247 5.92586e-11 -1.0427e-08 0.961536 1.38871e-07 3.98914e-06 -5.94082e-06 -2.64843e-06 -1.50216e-06 2.26834e-06 -0.107769 -1.30243e-07 5.29843e-05 -8.69388e-08 -1.90586e-06 5.66597e-08 -2.40101e-05 2.26433e-06 -2.83652e-05 -1.80606e-06 -5.99189e-07 2.30823e-08 -1.34211e-08 1.56679e-06 1.04679e-06 -1.83544e-06 -1.28005e-06 2.03128e-07 -7.63035e-08 -6.14044e-07 1.12798e-08 
1473.5 0 1.66339e-07 -0.0348242 -1.24069e-09 4.1278e-08 0.953405 2.15109e-07 4.6353e-06 -8.6692e-06 -4.88452e-06 -1.95391e-06 4.17889e-06 -0.11916 -1.83895e-07 6.94287e-05 -1.05279e-07 -2.15263e-06 7.24604e-08 -3.29119e-05 3.36033e-06 -3.77228e-05 -2.31888e-06 -8.16752e-07 -2.64589e-08 -3.48839e-08 2.38352e-06 2.88416e-06 -2.30897e-06 -1.66834e-06 3.01292e-07 -1.11981e-07 -6.80407e-07 1.84973e-08 
1473.85 0 2.50968e-07 -0.0385629 -1.86631e-09 6.55615e-08 0.944577 2.94817e-07 5.16044e-06 -1.21683e-05 -7.94378e-06 -2.41864e-06 6.70404e-06 -0.130379 -2.56759e-07 8.6767e-05 -9.07085e-08 -2.14376e-06 9.35886e-08 -4.39227e-05 4.67685e-06 -4.87041e-05 -2.76267e-06 -1.08144e-06 -1.20473e-07 -6.51865e-08 3.4721e-06 5.47451e-06 -2.82695e-06 -2.117e-06 3.37101e-07 -1.52229e-07 -7.34143e-07 4.15388e-08 
1474.2 0 3.56463e-07 -0.0423342 -2.12494e-09 4.56767e-08 0.935069 3.58452e-07 5.58388e-06 -1.6515e-05 -1.18463e-05 -2.89123e-06 9.87355e-06 -0.141414 -3.56543e-07 0.000106432 -9.49422e-10 -1.69315e-06 1.347e-07 -5.72959e-05 6.24123e-06 -6.12642e-05 -3.05813e-06 -1.40284e-06 -1.44448e-07 -1.06606e-07 4.83417e-06 8.80895e-06 -3.41119e-06 -2.65229e-06 3.04201e-07 -1.96644e-07 -8.07347e-07 6.81809e-08 
1474.55 0 4.89171e-07 -0.0461341 -3.81082e-09 1.04521e-08 0.924896 3.79622e-07 5.79362e-06 -2.18068e-05 -1.6529e-05 -3.4105e-06 1.37437e-05 -0.15225 -4.99352e-07 0.000129746 1.41305e-07 -6.60076e-07 2.31728e-07 -7.33507e-05 8.14665e-06 -7.53366e-05 -3.16446e-06 -1.79669e-06 1.09963e-08 -1.65345e-07 6.49197e-06 1.31129e-05 -4.08471e-06 -3.27816e-06 2.28419e-07 -2.40609e-07 -9.22626e-07 9.03215e-08 
1474.9 0 6.59488e-07 -0.0499593 -9.20637e-09 -2.72967e-08 0.914077 3.21362e-07 5.59902e-06 -2.81649e-05 -2.18384e-05 -3.99056e-06 1.84771e-05 -0.162874 -7.06992e-07 0.0001569 3.05908e-07 1.15338e-06 4.07408e-07 -9.25587e-05 1.04419e-05 -9.08333e-05 -3.11124e-06 -2.28109e-06 2.91709e-07 -2.52402e-07 8.4346e-06 1.85731e-05 -4.8679e-06 -3.99448e-06 1.4894e-07 -2.63442e-07 -1.11165e-06 1.45676e-07 
1475.25 0 8.73296e-07 -0.053801 -1.82423e-08 -5.18999e-08 0.902632 1.39142e-07 4.95894e-06 -3.56658e-05 -2.76287e-05 -4.55608e-06 2.43394e-05 -0.173274 -1.00067e-06 0.000187536 5.35299e-07 4.17059e-06 6.4261e-07 -0.000115382 1.31408e-05 -0.000107697 -2.92822e-06 -2.8675e-06 5.34909e-07 -3.81684e-07 1.05451e-05 2.50063e-05 -5.73011e-06 -4.77596e-06 7.17394e-08 -2.48168e-07 -1.40754e-06 2.32934e-07 
1475.6 0 1.12829e-06 -0.0576526 -2.81553e-08 -7.86955e-08 0.890574 -2.05847e-07 3.98079e-06 -4.43482e-05 -3.39094e-05 -5.01817e-06 3.14933e-05 -0.183437 -1.39257e-06 0.000220844 8.32183e-07 8.86281e-06 8.61145e-07 -0.000142212 1.63088e-05 -0.000126005 -2.61443e-06 -3.56202e-06 5.37468e-07 -5.65392e-07 1.26864e-05 3.24924e-05 -6.61524e-06 -5.57765e-06 -2.3736e-08 -1.7451e-07 -1.76639e-06 2.87784e-07 
1475.95 0 1.4251e-06 -0.0615112 -3.95799e-08 -1.63021e-07 0.877923 -7.34622e-07 2.71212e-06 -5.42572e-05 -4.08872e-05 -5.33161e-06 3.99475e-05 -0.193351 -1.88581e-06 0.00025589 1.13625e-06 1.55197e-05 9.31996e-07 -0.000173251 2.0005e-05 -0.000145794 -2.15794e-06 -4.36084e-06 1.22184e-07 -8.0657e-07 1.4828e-05 4.13868e-05 -7.53364e-06 -6.41066e-06 -5.25475e-08 -5.059e-08 -2.07727e-06 2.85766e-07 
1476.3 0 1.77066e-06 -0.0653678 -5.64364e-08 -2.92131e-07 0.8647 -1.44896e-06 1.11454e-06 -6.54789e-05 -4.88487e-05 -5.48468e-06 4.97589e-05 -0.203004 -2.47752e-06 0.000292879 1.42248e-06 2.408e-05 7.73245e-07 -0.000208296 2.42341e-05 -0.000167013 -1.56682e-06 -5.24318e-06 -6.91746e-07 -1.08925e-06 1.69653e-05 5.14968e-05 -8.4871e-06 -7.35047e-06 5.23887e-08 9.21665e-08 -2.26224e-06 2.55578e-07 
1476.65 0 2.16958e-06 -0.0692131 -7.8212e-08 -3.52702e-07 0.850921 -2.34459e-06 -7.988e-07 -7.81751e-05 -5.80692e-05 -5.5071e-06 6.11523e-05 -0.212386 -3.17015e-06 0.000333204 1.74959e-06 3.42481e-05 3.39773e-07 -0.000247083 2.90471e-05 -0.000189672 -8.20687e-07 -6.19215e-06 -1.7859e-06 -1.39477e-06 1.90458e-05 6.25795e-05 -9.4387e-06 -8.42389e-06 1.97974e-07 2.74783e-07 -2.35076e-06 2.4522e-07 
1477 0 2.62638e-06 -0.073044 -9.87103e-08 -3.08879e-07 0.836599 -3.43945e-06 -2.95722e-06 -9.25318e-05 -6.88177e-05 -5.4261e-06 7.44451e-05 -0.221484 -3.98398e-06 0.000377291 2.25151e-06 4.58134e-05 -4.75417e-07 -0.000289583 3.4569e-05 -0.000213645 8.22193e-08 -7.21528e-06 -3.15793e-06 -1.71684e-06 2.11068e-05 7.50749e-05 -1.0376e-05 -9.55401e-06 2.83028e-07 5.06773e-07 -2.43489e-06 2.51525e-07 
1477.35 0 3.1525e-06 -0.0768562 -1.12373e-07 -3.19394e-07 0.821757 -4.77348e-06 -5.24498e-06 -0.000108634 -8.13648e-05 -5.24066e-06 8.98845e-05 -0.230289 -4.94344e-06 0.000423757 3.0077e-06 5.87895e-05 -1.75316e-06 -0.000336033 4.08123e-05 -0.000238718 1.14149e-06 -8.33626e-06 -4.87548e-06 -2.04972e-06 2.32866e-05 8.9338e-05 -1.12788e-05 -1.06596e-05 2.6406e-07 7.28404e-07 -2.58082e-06 2.16017e-07 
1477.7 0 3.74837e-06 -0.0806397 -1.20244e-07 -4.59314e-07 0.80642 -6.38913e-06 -7.51235e-06 -0.000126439 -9.59256e-05 -4.99168e-06 0.000107542 -0.238791 -6.0588e-06 0.000471826 4.01706e-06 7.33276e-05 -3.46323e-06 -0.000386887 4.77162e-05 -0.000264873 2.49182e-06 -9.56323e-06 -6.90782e-06 -2.38815e-06 2.56075e-05 0.000105072 -1.21508e-05 -1.1757e-05 2.27184e-07 9.12991e-07 -2.76606e-06 1.18123e-07 
1478.05 0 4.38838e-06 -0.0843873 -1.24735e-07 -6.17895e-07 0.790603 -8.32027e-06 -9.57231e-06 -0.00014583 -0.000112783 -4.75081e-06 0.000127188 -0.24698 -7.34312e-06 0.000522439 5.28219e-06 8.95063e-05 -5.48918e-06 -0.000442478 5.54159e-05 -0.000292344 4.29222e-06 -1.08804e-05 -9.13746e-06 -2.73542e-06 2.7957e-05 0.000122078 -1.30272e-05 -1.29119e-05 2.92688e-07 1.08989e-06 -2.88326e-06 -4.56924e-08 
1478.4 0 5.0432e-06 -0.0880939 -1.24903e-07 -7.74454e-07 0.774327 -1.05943e-05 -1.10809e-05 -0.000166659 -0.000132232 -4.61711e-06 0.000148458 -0.254847 -8.85172e-06 0.000576156 6.74182e-06 0.000107298 -7.63421e-06 -0.00050298 6.41246e-05 -0.000321457 6.77778e-06 -1.22686e-05 -1.15915e-05 -3.10806e-06 3.0202e-05 0.000140585 -1.39571e-05 -1.41237e-05 4.46285e-07 1.33749e-06 -2.88113e-06 -3.24925e-07 
1478.75 0 5.69348e-06 -0.0917529 -1.20524e-07 -1.01239e-06 0.757612 -1.32122e-05 -1.17604e-05 -0.000188883 -0.000154505 -4.78935e-06 0.00017111 -0.262384 -1.06557e-05 0.000631642 8.2086e-06 0.000126736 -9.85012e-06 -0.00056843 7.3809e-05 -0.000352475 1.0213e-05 -1.37084e-05 -1.44446e-05 -3.51386e-06 3.2127e-05 0.000160721 -1.48974e-05 -1.52951e-05 5.73484e-07 1.8511e-06 -2.79375e-06 -7.38615e-07 
1479.1 0 6.29545e-06 -0.0953584 -1.19885e-07 -1.39289e-06 0.740479 -1.61293e-05 -1.15046e-05 -0.000212647 -0.000179927 -5.41968e-06 0.000194907 -0.269583 -1.27885e-05 0.000686216 9.5416e-06 0.000147721 -1.2463e-05 -0.000638473 8.42629e-05 -0.000385536 1.43533e-05 -1.51787e-05 -1.76978e-05 -3.91922e-06 3.34763e-05 0.000182477 -1.5779e-05 -1.63395e-05 6.0954e-07 2.74666e-06 -2.56152e-06 -1.24181e-06 
1479.45 0 6.81737e-06 -0.0989048 -1.3676e-07 -1.94019e-06 0.72295 -1.92936e-05 -9.7786e-06 -0.000238099 -0.000208866 -6.43809e-06 0.000219446 -0.276438 -1.52518e-05 0.000737651 1.06809e-05 0.000169725 -1.57648e-05 -0.00071249 9.52575e-05 -0.000420375 1.8531e-05 -1.66715e-05 -2.1149e-05 -4.27871e-06 3.41985e-05 0.00020583 -1.66539e-05 -1.72903e-05 4.97113e-07 3.84031e-06 -2.05782e-06 -1.83099e-06 
1479.8 0 7.27757e-06 -0.102386 -1.65265e-07 -2.6311e-06 0.705047 -2.2592e-05 -5.62941e-06 -0.000265133 -0.000241705 -7.75888e-06 0.000244142 -0.282941 -1.80548e-05 0.000785344 1.15197e-05 0.000192028 -1.96284e-05 -0.000790336 0.000106615 -0.000456397 2.25706e-05 -1.81923e-05 -2.45899e-05 -4.56364e-06 3.44485e-05 0.000230707 -1.74358e-05 -1.81699e-05 2.25604e-07 4.94823e-06 -1.245e-06 -2.4988e-06 
1480.15 0 7.69025e-06 -0.105795 -2.00124e-07 -3.46715e-06 0.686793 -2.58046e-05 1.56948e-06 -0.000293435 -0.000278971 -9.41673e-06 0.000268532 -0.289086 -2.12315e-05 0.000828944 1.19418e-05 0.000213917 -2.38711e-05 -0.000872359 0.00011828 -0.000493145 2.68465e-05 -1.97254e-05 -2.78779e-05 -4.75724e-06 3.41958e-05 0.00025712 -1.80864e-05 -1.88992e-05 -2.954e-08 6.1341e-06 -1.02269e-07 -3.2044e-06 
1480.5 0 8.0709e-06 -0.109128 -2.42109e-07 -4.57921e-06 0.668212 -2.86732e-05 1.20375e-05 -0.00032286 -0.000321044 -1.13858e-05 0.000292693 -0.294866 -2.47968e-05 0.0008666 1.18133e-05 0.000234669 -2.8515e-05 -0.000958704 0.000130087 -0.000530118 3.15694e-05 -2.12291e-05 -3.10479e-05 -4.8651e-06 3.34316e-05 0.00028508 -1.87319e-05 -1.93966e-05 -2.22119e-07 7.47768e-06 1.30209e-06 -3.93234e-06 
1480.85 0 8.42244e-06 -0.112375 -2.68804e-07 -6.09866e-06 0.649325 -3.10353e-05 2.60991e-05 -0.000353663 -0.000368021 -1.3702e-05 0.000316655 -0.300278 -2.8686e-05 0.000896777 1.10049e-05 0.000254131 -3.35872e-05 -0.0010489 0.000141728 -0.00056677 3.6741e-05 -2.26671e-05 -3.41855e-05 -4.91195e-06 3.25964e-05 0.000314257 -1.92573e-05 -1.96864e-05 -5.35768e-07 8.95401e-06 2.79437e-06 -4.67216e-06 
1481.2 0 8.72702e-06 -0.115531 -2.60624e-07 -7.83116e-06 0.630148 -3.28795e-05 4.4368e-05 -0.000386296 -0.00042034 -1.67581e-05 0.000339913 -0.305317 -3.27932e-05 0.000921421 9.43535e-06 0.000272707 -3.89439e-05 -0.00114217 0.000153245 -0.000602954 4.23236e-05 -2.40396e-05 -3.74161e-05 -4.89666e-06 3.1922e-05 0.00034435 -1.95074e-05 -1.99084e-05 -1.0247e-06 1.04977e-05 4.3721e-06 -5.45476e-06 
1481.55 0 9.00324e-06 -0.118591 -2.57886e-07 -9.37224e-06 0.6107 -3.41938e-05 6.74984e-05 -0.000421024 -0.000478834 -2.11825e-05 0.000362329 -0.309979 -3.71061e-05 0.000944761 7.10069e-06 0.000290179 -4.4258e-05 -0.00123807 0.000165205 -0.000638668 4.80692e-05 -2.53903e-05 -4.10583e-05 -4.79924e-06 3.11354e-05 0.000375647 -1.97788e-05 -2.01986e-05 -1.52245e-06 1.20721e-05 6.15111e-06 -6.29962e-06 
1481.9 0 9.28482e-06 -0.121554 -3.19624e-07 -1.05915e-05 0.591006 -3.49053e-05 9.59502e-05 -0.000457745 -0.000544319 -2.72513e-05 0.000384421 -0.31426 -4.1657e-05 0.000969263 4.22604e-06 0.000305769 -4.9239e-05 -0.00133664 0.00017801 -0.000673695 5.35474e-05 -2.67609e-05 -4.55017e-05 -4.658e-06 3.01718e-05 0.00040864 -2.03213e-05 -2.06402e-05 -2.09682e-06 1.3692e-05 8.07349e-06 -7.23745e-06 
1482.25 0 9.54776e-06 -0.124411 -4.20487e-07 -1.18181e-05 0.57109 -3.49922e-05 0.000129557 -0.000495993 -0.000617046 -3.46234e-05 0.000406191 -0.318159 -4.6433e-05 0.000995198 1.02689e-06 0.000319309 -5.37501e-05 -0.00143807 0.000191482 -0.000708427 5.84141e-05 -2.81568e-05 -5.09093e-05 -4.5133e-06 2.92557e-05 0.000443199 -2.08758e-05 -2.12248e-05 -2.92518e-06 1.52671e-05 1.00878e-05 -8.37402e-06 
1482.6 0 9.74499e-06 -0.127159 -5.02226e-07 -1.32908e-05 0.550971 -3.45394e-05 0.00016751 -0.000535137 -0.000696746 -4.29688e-05 0.000427091 -0.321674 -5.14783e-05 0.00102244 -2.60358e-06 0.000331441 -5.76238e-05 -0.00154189 0.000205394 -0.000743643 6.25824e-05 -2.9539e-05 -5.69848e-05 -4.32583e-06 2.83109e-05 0.000478559 -2.13081e-05 -2.17264e-05 -3.95151e-06 1.66727e-05 1.22112e-05 -9.74282e-06 
1482.95 0 9.90486e-06 -0.12979 -5.63976e-07 -1.47294e-05 0.53067 -3.36349e-05 0.000208652 -0.000574914 -0.000783513 -5.23267e-05 0.000446999 -0.324802 -5.69452e-05 0.0010489 -6.84551e-06 0.000342979 -6.07513e-05 -0.00164732 0.00021963 -0.000779369 6.60962e-05 -3.0879e-05 -6.30284e-05 -4.0469e-06 2.72189e-05 0.000514293 -2.16659e-05 -2.18494e-05 -5.0552e-06 1.79207e-05 1.4357e-05 -1.11995e-05 
1483.3 0 1.00933e-05 -0.132301 -6.1768e-07 -1.6044e-05 0.510203 -3.22963e-05 0.000251819 -0.00061566 -0.000877679 -6.26754e-05 0.000466158 -0.327541 -6.29739e-05 0.00106962 -1.16156e-05 0.000354065 -6.32668e-05 -0.00175381 0.000233716 -0.000815302 6.91106e-05 -3.21822e-05 -6.85123e-05 -3.63115e-06 2.6084e-05 0.000550781 -2.17124e-05 -2.15259e-05 -6.1508e-06 1.9107e-05 1.65606e-05 -1.24928e-05 
1483.65 0 1.03582e-05 -0.13469 -6.12396e-07 -1.77087e-05 0.489592 -3.0506e-05 0.000296095 -0.000657925 -0.000978825 -7.37321e-05 0.000485068 -0.329892 -6.9566e-05 0.00108125 -1.65942e-05 0.000363774 -6.55302e-05 -0.00186113 0.000247097 -0.00085153 7.19336e-05 -3.34199e-05 -7.3359e-05 -2.96282e-06 2.49913e-05 0.000588446 -2.10933e-05 -2.09029e-05 -7.29296e-06 2.03282e-05 1.92171e-05 -1.34652e-05 
1484 0 1.06925e-05 -0.136954 -4.98068e-07 -1.99481e-05 0.46886 -2.83016e-05 0.000340825 -0.000702094 -0.00108602 -8.52197e-05 0.000504469 -0.331855 -7.6726e-05 0.00108435 -2.15611e-05 0.000370915 -6.79026e-05 -0.00196901 0.000259738 -0.000888061 7.48241e-05 -3.45041e-05 -7.76894e-05 -1.91341e-06 2.42076e-05 0.000627304 -1.99288e-05 -2.00689e-05 -8.36412e-06 2.161e-05 2.24402e-05 -1.4213e-05 
1484.35 0 1.10425e-05 -0.13909 -3.18596e-07 -2.26152e-05 0.448034 -2.58867e-05 0.000385802 -0.000748318 -0.00119849 -9.72163e-05 0.00052445 -0.333431 -8.46024e-05 0.00108001 -2.65644e-05 0.000374837 -7.04629e-05 -0.00207671 0.000271931 -0.000924516 7.79554e-05 -3.53644e-05 -8.15682e-05 -4.80907e-07 2.40334e-05 0.000667333 -1.84644e-05 -1.89624e-05 -9.24933e-06 2.29256e-05 2.59711e-05 -1.48059e-05 
1484.7 0 1.1363e-05 -0.141094 -1.64589e-07 -2.57993e-05 0.42714 -2.35731e-05 0.000430871 -0.000796381 -0.00131576 -0.000110186 0.000544513 -0.334623 -9.33417e-05 0.00106759 -3.14435e-05 0.000375008 -7.29405e-05 -0.00218362 0.000283702 -0.000961016 8.13125e-05 -3.59892e-05 -8.48384e-05 1.1696e-06 2.41909e-05 0.000708234 -1.66522e-05 -1.7589e-05 -1.02038e-05 2.41675e-05 2.98633e-05 -1.50628e-05 
1485.05 0 1.16663e-05 -0.14296 -4.88283e-08 -2.98058e-05 0.406199 -2.15991e-05 0.000475416 -0.000845798 -0.00143744 -0.000124352 0.000564633 -0.335433 -0.000102961 0.00104594 -3.56189e-05 0.000370971 -7.4866e-05 -0.00228951 0.000294579 -0.000998131 8.44118e-05 -3.63746e-05 -8.73293e-05 2.84969e-06 2.41378e-05 0.000749318 -1.43842e-05 -1.60757e-05 -1.14116e-05 2.51578e-05 3.44843e-05 -1.49203e-05 
1485.4 0 1.18991e-05 -0.144687 9.40947e-08 -3.48161e-05 0.38523 -1.99532e-05 0.000518867 -0.000896075 -0.0015631 -0.000139282 0.000584882 -0.335862 -0.000113394 0.00101456 -3.87122e-05 0.000363342 -7.57662e-05 -0.00239422 0.00030403 -0.00103616 8.67688e-05 -3.652e-05 -8.91751e-05 4.4784e-06 2.34273e-05 0.000790464 -1.1462e-05 -1.43431e-05 -1.28286e-05 2.58163e-05 3.98663e-05 -1.46105e-05 
1485.75 0 1.1816e-05 -0.146273 2.89224e-07 -4.08143e-05 0.364256 -1.85289e-05 0.000560987 -0.00094671 -0.00169229 -0.00015429 0.000604697 -0.335913 -0.000124608 0.000973564 -4.10027e-05 0.000353841 -7.53833e-05 -0.00249746 0.000312025 -0.00107488 8.84284e-05 -3.63503e-05 -9.07439e-05 6.08996e-06 2.15668e-05 0.000832172 -7.8804e-06 -1.22293e-05 -1.4367e-05 2.63096e-05 4.58653e-05 -1.44228e-05 
1486.1 0 1.12585e-05 -0.147715 4.90193e-07 -4.75907e-05 0.343301 -1.73228e-05 0.000601236 -0.000997294 -0.00182471 -0.000169051 0.000623146 -0.33559 -0.000136662 0.000925469 -4.32272e-05 0.000343152 -7.40341e-05 -0.00259845 0.000319137 -0.0011133 8.97096e-05 -3.57455e-05 -9.23849e-05 7.8763e-06 1.82678e-05 0.000874394 -3.86954e-06 -9.97892e-06 -1.59219e-05 2.69224e-05 5.25704e-05 -1.44465e-05 
1486.45 0 1.04083e-05 -0.149012 6.54897e-07 -5.43225e-05 0.322386 -1.60794e-05 0.000638919 -0.00104749 -0.00196043 -0.000183638 0.000639394 -0.334899 -0.000149508 0.000876864 -4.58343e-05 0.000330313 -7.24472e-05 -0.00269608 0.000326847 -0.00115085 9.0902e-05 -3.47289e-05 -9.42459e-05 1.00502e-05 1.37539e-05 0.000916574 6.52089e-07 -7.94725e-06 -1.7475e-05 2.76886e-05 5.9925e-05 -1.45056e-05 
1486.8 0 9.44295e-06 -0.150157 7.94474e-07 -5.98724e-05 0.301528 -1.42391e-05 0.000673932 -0.00109701 -0.00210019 -0.000197958 0.00065279 -0.333842 -0.000162834 0.000834254 -4.8509e-05 0.000314195 -7.09198e-05 -0.00278948 0.000337348 -0.0011877 9.20094e-05 -3.33881e-05 -9.6354e-05 1.2601e-05 8.5117e-06 0.000958356 5.73696e-06 -6.07863e-06 -1.88261e-05 2.846e-05 6.76281e-05 -1.45012e-05 
1487.15 0 8.25301e-06 -0.15115 9.37031e-07 -6.39022e-05 0.280739 -1.14955e-05 0.000706183 -0.00114595 -0.00224459 -0.000211559 0.000662575 -0.332423 -0.000176324 0.00079741 -5.096e-05 0.000294271 -6.95489e-05 -0.00287804 0.000351978 -0.00122358 9.27084e-05 -3.17765e-05 -9.88964e-05 1.54257e-05 2.85341e-06 0.000999443 1.11742e-05 -3.94404e-06 -1.95945e-05 2.93281e-05 7.55452e-05 -1.46653e-05 
1487.5 0 6.74767e-06 -0.151989 1.05812e-06 -6.71773e-05 0.260034 -7.91384e-06 0.000734471 -0.00119484 -0.00239348 -0.00022409 0.000667827 -0.330644 -0.000189928 0.000758149 -5.33618e-05 0.000269975 -6.89265e-05 -0.0029622 0.000369911 -0.00125751 9.26626e-05 -2.99751e-05 -0.000101961 1.86016e-05 -3.20726e-06 0.00103992 1.67584e-05 -1.2301e-06 -1.98789e-05 3.03006e-05 8.38768e-05 -1.5143e-05 
1487.85 0 5.19521e-06 -0.152675 1.07516e-06 -7.08013e-05 0.239429 -3.39838e-06 0.000757023 -0.00124407 -0.00254673 -0.000235552 0.000668089 -0.328511 -0.000203709 0.000708956 -5.55779e-05 0.000240492 -6.94834e-05 -0.00304384 0.000388832 -0.00128837 9.14831e-05 -2.80629e-05 -0.000105339 2.21978e-05 -9.5355e-06 0.00108058 2.2242e-05 1.74622e-06 -2.01393e-05 3.09497e-05 9.26813e-05 -1.57211e-05 
1488.2 0 3.82989e-06 -0.153208 1.0123e-06 -7.50675e-05 0.218944 2.61889e-06 0.000773139 -0.00129342 -0.00270393 -0.000245854 0.00066352 -0.326031 -0.000217723 0.000651802 -5.69886e-05 0.000205705 -7.0646e-05 -0.00312497 0.000407067 -0.00131577 8.88943e-05 -2.61178e-05 -0.000108838 2.6091e-05 -1.5787e-05 0.00112176 2.77572e-05 4.21027e-06 -2.07305e-05 3.08724e-05 0.000101585 -1.61872e-05 
1488.55 0 2.518e-06 -0.153588 9.39742e-07 -7.94067e-05 0.198599 1.04853e-05 0.000782958 -0.001342 -0.0028637 -0.000254458 0.000654432 -0.323212 -0.00023203 0.000595068 -5.74202e-05 0.000166396 -7.15818e-05 -0.00320647 0.000424609 -0.00134026 8.53836e-05 -2.42144e-05 -0.000112267 3.01745e-05 -2.19408e-05 0.00116274 3.36678e-05 5.79513e-06 -2.17421e-05 3.02332e-05 0.000110394 -1.66368e-05 
1488.9 0 1.16509e-06 -0.153815 8.54003e-07 -8.30634e-05 0.178413 1.99992e-05 0.000786118 -0.00138902 -0.00302407 -0.000260831 0.000641024 -0.320058 -0.000246511 0.000544333 -5.77761e-05 0.00012311 -7.2288e-05 -0.00328802 0.000442312 -0.00136226 8.14006e-05 -2.23162e-05 -0.000115461 3.44556e-05 -2.82339e-05 0.00120321 4.01988e-05 6.99322e-06 -2.307e-05 2.94555e-05 0.000119575 -1.71811e-05 
1489.25 0 -1.98924e-07 -0.153892 7.8366e-07 -8.55135e-05 0.158409 3.09145e-05 0.00078304 -0.00143459 -0.00318321 -0.000264888 0.000623215 -0.316579 -0.000260945 0.000499139 -5.91817e-05 7.56931e-05 -7.31202e-05 -0.00336872 0.000460724 -0.00138225 7.65813e-05 -2.02856e-05 -0.000118283 3.89034e-05 -3.49622e-05 0.00124404 4.75788e-05 8.51983e-06 -2.45177e-05 2.86709e-05 0.000129399 -1.76521e-05 
1489.6 0 -1.5096e-06 -0.15382 7.22448e-07 -8.68657e-05 0.138611 4.31228e-05 0.000775911 -0.00147954 -0.00334002 -0.000267089 0.000601038 -0.312782 -0.000275284 0.000457016 -6.20921e-05 2.38175e-05 -7.38948e-05 -0.00344731 0.000479743 -0.00140135 7.09561e-05 -1.80094e-05 -0.000120402 4.35614e-05 -4.23583e-05 0.00128573 5.56809e-05 1.04994e-05 -2.60713e-05 2.78007e-05 0.000139744 -1.7986e-05 
1489.95 0 -2.72641e-06 -0.153599 5.4658e-07 -8.75959e-05 0.119044 5.64654e-05 0.00076658 -0.00152454 -0.00349456 -0.00026819 0.000575098 -0.308679 -0.000289612 0.000418179 -6.66739e-05 -3.33573e-05 -7.43044e-05 -0.00352194 0.000498872 -0.00142015 6.55573e-05 -1.54199e-05 -0.000121938 4.85315e-05 -5.02043e-05 0.00132743 6.39545e-05 1.22299e-05 -2.79787e-05 2.7056e-05 0.000150627 -1.84152e-05 
1490.3 0 -3.90853e-06 -0.153228 2.06123e-07 -8.76361e-05 0.0997239 7.05229e-05 0.00075585 -0.00156967 -0.00364675 -0.000268571 0.000545467 -0.30428 -0.000304107 0.000386186 -7.32732e-05 -9.74069e-05 -7.47603e-05 -0.00359063 0.000517522 -0.00143824 6.1364e-05 -1.24916e-05 -0.000123578 5.38183e-05 -5.82031e-05 0.00136761 7.21283e-05 1.29929e-05 -3.06137e-05 2.69594e-05 0.000162141 -1.91294e-05 
1490.65 0 -5.13723e-06 -0.152708 -2.68951e-07 -8.63788e-05 0.0806647 8.50403e-05 0.000744634 -0.00161469 -0.00379606 -0.000268229 0.000511534 -0.299594 -0.000319153 0.000362841 -8.21021e-05 -0.00016982 -7.58131e-05 -0.00365293 0.000535308 -0.00145552 5.83931e-05 -9.26994e-06 -0.00012558 5.93696e-05 -6.68855e-05 0.00140565 8.01796e-05 1.3184e-05 -3.41507e-05 2.77011e-05 0.000174062 -2.01565e-05 
1491 0 -6.54783e-06 -0.152041 -9.45823e-07 -8.3786e-05 0.0618796 0.000100156 0.000734272 -0.00165951 -0.0039429 -0.000267517 0.000473212 -0.294627 -0.000335344 0.000344488 -9.31955e-05 -0.000251414 -7.71526e-05 -0.00370971 0.000552171 -0.00147238 5.60638e-05 -5.72159e-06 -0.00012767 6.51143e-05 -7.68424e-05 0.00144216 8.78271e-05 1.39345e-05 -3.79192e-05 2.89241e-05 0.000186189 -2.17533e-05 
1491.35 0 -8.2202e-06 -0.151226 -1.87009e-06 -8.04945e-05 0.0433802 0.000116013 0.000726134 -0.00170443 -0.00408851 -0.000267177 0.000430286 -0.289388 -0.000353379 0.000326103 -0.000107261 -0.000342214 -7.7822e-05 -0.00376076 0.000568304 -0.00148937 5.39529e-05 -1.7821e-06 -0.000129508 7.07366e-05 -8.80615e-05 0.00147731 9.53731e-05 1.5693e-05 -4.10533e-05 3.02143e-05 0.000198608 -2.43112e-05 
1491.7 0 -9.90899e-06 -0.150265 -2.9772e-06 -7.69409e-05 0.025176 0.000132774 0.000720636 -0.00174985 -0.00423323 -0.000267244 0.000382348 -0.283887 -0.000373864 0.000305566 -0.000125301 -0.000440952 -7.71545e-05 -0.00380417 0.000583882 -0.00150712 5.18128e-05 2.46498e-06 -0.000130804 7.58285e-05 -0.000100126 0.00151044 0.00010361 1.80398e-05 -4.34267e-05 3.13051e-05 0.000211407 -2.75154e-05 
1492.05 0 -1.12181e-05 -0.149161 -4.19572e-06 -7.33955e-05 0.00727742 0.000150795 0.000717213 -0.00179591 -0.00437613 -0.000266973 0.000329207 -0.278132 -0.000397071 0.00028375 -0.000146953 -0.000545478 -7.4832e-05 -0.00383795 0.000599149 -0.00152559 4.94905e-05 6.85422e-06 -0.000130951 8.02761e-05 -0.00011238 0.00154173 0.000112553 2.0438e-05 -4.56479e-05 3.19397e-05 0.000224382 -3.03748e-05 
1492.4 0 -1.20571e-05 -0.147918 -5.42879e-06 -6.96202e-05 -0.0103003 0.000170209 0.000715647 -0.00184274 -0.0045165 -0.000265969 0.000270522 -0.272136 -0.000422881 0.000263428 -0.000170489 -0.000653324 -7.03302e-05 -0.00386134 0.0006145 -0.00154353 4.68253e-05 1.12665e-05 -0.000129453 8.40855e-05 -0.000124555 0.00157214 0.000122093 2.26198e-05 -4.83726e-05 3.19462e-05 0.000237183 -3.22551e-05 
1492.75 0 -1.27038e-05 -0.146539 -6.59884e-06 -6.47109e-05 -0.0275394 0.000190713 0.000716303 -0.0018908 -0.00465391 -0.000264455 0.000205864 -0.265908 -0.000450966 0.000247493 -0.000194603 -0.000762207 -6.27442e-05 -0.00387392 0.000630202 -0.00155999 4.38549e-05 1.57185e-05 -0.000126624 8.71693e-05 -0.00013729 0.00160171 0.000132616 2.46563e-05 -5.14087e-05 3.14464e-05 0.000249692 -3.34217e-05 
1493.1 0 -1.34531e-05 -0.145026 -7.74792e-06 -5.82786e-05 -0.044426 0.000212326 0.000719027 -0.0019406 -0.00478796 -0.000262611 0.000135047 -0.259459 -0.000480947 0.000237949 -0.000219229 -0.00087087 -5.17293e-05 -0.00387479 0.000646193 -0.00157507 4.09115e-05 2.01873e-05 -0.000122821 8.94872e-05 -0.000151351 0.00162973 0.000144235 2.69807e-05 -5.45702e-05 3.08468e-05 0.000262047 -3.44053e-05 
1493.45 0 -1.43897e-05 -0.14338 -9.02822e-06 -5.06392e-05 -0.0609505 0.000235627 0.000723326 -0.00199172 -0.00491857 -0.000260197 5.75394e-05 -0.252801 -0.000512248 0.000235669 -0.000244834 -0.000978646 -3.8006e-05 -0.00386413 0.000662784 -0.00158882 3.82328e-05 2.45197e-05 -0.000118505 9.10844e-05 -0.000166536 0.00165569 0.000156465 3.02052e-05 -5.85229e-05 3.02065e-05 0.000274372 -3.53408e-05 
1493.8 0 -1.51801e-05 -0.141603 -1.04294e-05 -4.21764e-05 -0.0771049 0.000261221 0.000729104 -0.00204293 -0.00504524 -0.000256629 -2.73672e-05 -0.245943 -0.000543988 0.000238788 -0.000271858 -0.00108463 -2.22414e-05 -0.00384361 0.000680496 -0.00160058 3.59728e-05 2.87078e-05 -0.000114335 9.2025e-05 -0.000182201 0.00167933 0.000168919 3.44238e-05 -6.36751e-05 2.93144e-05 0.000286713 -3.62913e-05 
1494.15 0 -1.54087e-05 -0.1397 -1.18301e-05 -3.38511e-05 -0.0928809 0.000289641 0.000736196 -0.0020934 -0.00516764 -0.000251049 -0.000118856 -0.238896 -0.0005755 0.000243265 -0.000300623 -0.0011881 -4.77717e-06 -0.00381359 0.00069835 -0.00161047 3.42401e-05 3.31074e-05 -0.000110245 9.23029e-05 -0.000198125 0.00170081 0.000181554 3.92143e-05 -6.92733e-05 2.83163e-05 0.000298952 -3.73549e-05 
1494.5 0 -1.48107e-05 -0.137675 -1.32581e-05 -2.69026e-05 -0.108268 0.000321009 0.000743671 -0.00214317 -0.00528617 -0.000242803 -0.00021404 -0.23167 -0.0006068 0.000247399 -0.000330826 -0.00128936 1.35947e-05 -0.00377237 0.000714348 -0.00161888 3.26639e-05 3.80073e-05 -0.000105553 9.18719e-05 -0.000213904 0.00172073 0.000193859 4.43364e-05 -7.44446e-05 2.74349e-05 0.000310542 -3.83719e-05 
1494.85 0 -1.29948e-05 -0.135533 -1.47667e-05 -2.14529e-05 -0.123254 0.00035508 0.000750176 -0.00219238 -0.00540109 -0.000232042 -0.000309878 -0.224275 -0.000638163 0.000252796 -0.000361949 -0.00138874 3.2063e-05 -0.00371882 0.000727528 -0.00162523 3.03792e-05 4.32356e-05 -9.96569e-05 9.0739e-05 -0.000228559 0.00173914 0.000205902 4.96206e-05 -7.89837e-05 2.63425e-05 0.000320928 -3.93921e-05 
1495.2 0 -9.67978e-06 -0.133276 -1.62561e-05 -1.68596e-05 -0.137832 0.000391358 0.000754531 -0.00224129 -0.00551229 -0.000219291 -0.000404669 -0.216723 -0.000669258 0.000260611 -0.000394224 -0.00148592 5.07031e-05 -0.00365374 0.000737836 -0.00162994 2.67909e-05 4.85064e-05 -9.21709e-05 8.90889e-05 -0.000241252 0.0017557 0.000218794 5.49489e-05 -8.32218e-05 2.44136e-05 0.000330538 -4.05524e-05 
1495.55 0 -4.88575e-06 -0.130906 -1.76785e-05 -1.29912e-05 -0.151994 0.000428798 0.000756388 -0.00229 -0.00561934 -0.000204815 -0.000497366 -0.209024 -0.000699718 0.000269335 -0.000428142 -0.00158049 7.02057e-05 -0.00357932 0.000745148 -0.00163464 2.2165e-05 5.36577e-05 -8.29233e-05 8.70312e-05 -0.000251565 0.00176992 0.00023261 6.06697e-05 -8.76353e-05 2.15907e-05 0.000339586 -4.1676e-05 
1495.9 0 1.26286e-06 -0.128425 -1.92527e-05 -1.0294e-05 -0.165742 0.000466283 0.000755789 -0.0023378 -0.00572103 -0.000188153 -0.0005871 -0.201189 -0.000729941 0.000275906 -0.000464184 -0.00167166 9.05782e-05 -0.00349794 0.000749438 -0.00163917 1.74894e-05 5.87509e-05 -7.19373e-05 8.43671e-05 -0.000259533 0.00178045 0.000246344 6.71435e-05 -9.22447e-05 1.87464e-05 0.000347648 -4.27403e-05 
1496.25 0 8.49875e-06 -0.125832 -2.10408e-05 -9.09988e-06 -0.179079 0.000503302 0.000752403 -0.00238435 -0.00581591 -0.000168235 -0.000673469 -0.193226 -0.000760723 0.000278191 -0.000503344 -0.001759 0.000110589 -0.00341129 0.000750542 -0.00164176 1.35684e-05 6.39612e-05 -5.92733e-05 8.10406e-05 -0.000265912 0.00178601 0.000260217 7.4312e-05 -9.69846e-05 1.66622e-05 0.000354792 -4.38888e-05 
1496.6 0 1.64835e-05 -0.123131 -2.29354e-05 -9.40867e-06 -0.192011 0.000539695 0.000747229 -0.00243013 -0.0059031 -0.000144345 -0.000756263 -0.185142 -0.000792729 0.000275001 -0.000546224 -0.00184243 0.000129532 -0.00332064 0.000748047 -0.00164233 1.04486e-05 6.92193e-05 -4.51759e-05 7.73145e-05 -0.000271365 0.00178686 0.000275022 8.22777e-05 -0.000101787 1.54268e-05 0.00036104 -4.48405e-05 
1496.95 0 2.51186e-05 -0.120329 -2.49058e-05 -1.15213e-05 -0.204538 0.000575267 0.00074222 -0.00247531 -0.00598182 -0.000116676 -0.000835467 -0.176946 -0.000825861 0.000265327 -0.000592057 -0.00192156 0.000148071 -0.00322685 0.000741373 -0.0016419 7.94939e-06 7.42667e-05 -2.97935e-05 7.34281e-05 -0.000275841 0.00178459 0.000290462 9.11011e-05 -0.000106752 1.49853e-05 0.000366634 -4.51211e-05 
1497.3 0 3.43014e-05 -0.117429 -2.6708e-05 -1.58864e-05 -0.21665 0.000609843 0.000738058 -0.00251927 -0.00605135 -8.60096e-05 -0.000911422 -0.168646 -0.000859654 0.000248955 -0.000639316 -0.00199729 0.000167174 -0.00313068 0.000729835 -0.00164113 5.82882e-06 7.87933e-05 -1.31154e-05 6.9418e-05 -0.000279641 0.00178066 0.000306505 0.00010069 -0.000112657 1.50462e-05 0.000372015 -4.46692e-05 
1497.65 0 4.39271e-05 -0.114436 -2.8185e-05 -2.24675e-05 -0.228345 0.00064305 0.000735196 -0.00256057 -0.00611099 -5.26596e-05 -0.000984224 -0.160254 -0.000894585 0.000226766 -0.00068673 -0.00207094 0.000187821 -0.00303275 0.000714187 -0.00164073 3.78253e-06 8.28009e-05 4.55167e-06 6.51368e-05 -0.000283246 0.00177523 0.000323519 0.000111191 -0.000120123 1.50668e-05 0.000376666 -4.38577e-05 
1498 0 5.40482e-05 -0.111353 -2.9606e-05 -3.0598e-05 -0.239621 0.000674482 0.000734993 -0.00259763 -0.00616013 -1.5705e-05 -0.00105371 -0.15178 -0.000931365 0.000199867 -0.00073354 -0.00214306 0.000211084 -0.00293238 0.000696595 -0.00164105 1.79646e-06 8.67949e-05 2.27082e-05 6.05984e-05 -0.000286288 0.00176761 0.000341344 0.000122633 -0.000129066 1.49333e-05 0.000380287 -4.29905e-05 
1498.35 0 6.43982e-05 -0.108184 -3.11299e-05 -3.99448e-05 -0.250476 0.000703958 0.00073899 -0.00262998 -0.00619885 2.61993e-05 -0.00112028 -0.143229 -0.000969538 0.0001688 -0.000779197 -0.00221535 0.000237932 -0.00282879 0.000677785 -0.00164209 -1.29543e-07 9.10288e-05 4.11468e-05 5.62059e-05 -0.000288372 0.00175789 0.000360208 0.000134375 -0.000139287 1.47074e-05 0.000383979 -4.22744e-05 
1498.7 0 7.47958e-05 -0.104936 -3.258e-05 -5.10345e-05 -0.260907 0.000731443 0.000747545 -0.00265813 -0.00622823 7.3368e-05 -0.00118515 -0.134607 -0.00100779 0.000136037 -0.000823881 -0.00229061 0.000269309 -0.00272262 0.000656531 -0.00164404 -1.92166e-06 9.55326e-05 5.97032e-05 5.22291e-05 -0.00028948 0.00174755 0.000380389 0.000145603 -0.000150347 1.41615e-05 0.000388691 -4.2284e-05 
1499.05 0 8.56196e-05 -0.101609 -3.36988e-05 -6.34731e-05 -0.270912 0.00075698 0.000759105 -0.00268269 -0.0062499 0.000124859 -0.00124908 -0.125925 -0.00104521 0.000107656 -0.000868624 -0.00236885 0.000305262 -0.00261465 0.000632612 -0.00164666 -3.36157e-06 0.000100521 7.79839e-05 4.83674e-05 -0.000289722 0.00173676 0.000401711 0.000156226 -0.000161477 1.30184e-05 0.000394301 -4.311e-05 
1499.4 0 9.74033e-05 -0.098205 -3.44091e-05 -7.53509e-05 -0.280495 0.000780497 0.000771388 -0.00270332 -0.00626503 0.000179663 -0.00131096 -0.117193 -0.00108197 8.70795e-05 -0.000913271 -0.00244722 0.000345145 -0.00250482 0.00060726 -0.00164943 -4.15817e-06 0.00010603 9.57767e-05 4.41587e-05 -0.000289365 0.00172345 0.000423882 0.000166646 -0.000172538 1.09068e-05 0.000400748 -4.39564e-05 
1499.75 0 0.000110294 -0.0947294 -3.48427e-05 -8.57219e-05 -0.289661 0.000802096 0.000782816 -0.00271957 -0.00627405 0.000238117 -0.00136882 -0.108416 -0.00111864 7.01305e-05 -0.000956852 -0.00252249 0.000388861 -0.00239335 0.000579859 -0.0016518 -4.24851e-06 0.000111788 0.000112927 3.92072e-05 -0.000288542 0.0017067 0.000446365 0.000176991 -0.000183944 7.78083e-06 0.000407812 -4.49151e-05 
1500.1 0 0.000123654 -0.091189 -3.50946e-05 -9.55188e-05 -0.298406 0.000821652 0.000792293 -0.00273262 -0.00627745 0.000301761 -0.00142194 -0.0996033 -0.00115485 5.03612e-05 -0.000999647 -0.00259176 0.000436118 -0.00228167 0.000547841 -0.00165305 -3.81684e-06 0.000117411 0.000129321 3.31543e-05 -0.000287335 0.00168807 0.000469198 0.000187219 -0.000195718 4.23059e-06 0.000414954 -4.67067e-05 
1500.45 0 0.000136923 -0.0875871 -3.50572e-05 -0.0001059 -0.306724 0.000838996 0.000799207 -0.00274464 -0.00627604 0.000371536 -0.00147082 -0.0907659 -0.00118979 2.54438e-05 -0.00104168 -0.0026529 0.000485349 -0.00217204 0.000509482 -0.00165317 -3.178e-06 0.000122537 0.000145186 2.61378e-05 -0.000286025 0.00166875 0.000492948 0.00019693 -0.000207432 1.03925e-06 0.000421951 -4.92001e-05 
1500.8 0 0.000150027 -0.0839243 -3.4599e-05 -0.000117286 -0.314617 0.000854662 0.000804946 -0.0027569 -0.00627004 0.000446514 -0.00151539 -0.0819151 -0.00122297 -2.91766e-06 -0.0010816 -0.00270502 0.000534658 -0.00206654 0.000464038 -0.00165241 -2.48097e-06 0.000126811 0.000160752 1.87813e-05 -0.000284861 0.00164768 0.000517505 0.000205601 -0.00021897 -1.38226e-06 0.000428902 -5.19034e-05 
1501.15 0 0.000163109 -0.0802033 -3.38352e-05 -0.000129799 -0.322092 0.000869143 0.00081132 -0.00276876 -0.00625891 0.000524636 -0.00155417 -0.0730586 -0.00125384 -3.20467e-05 -0.00111823 -0.00274744 0.000582929 -0.00196626 0.000411121 -0.00165022 -9.11812e-07 0.0001301 0.000176439 1.13644e-05 -0.000283487 0.00162328 0.000542138 0.000213374 -0.000230454 -2.99864e-06 0.000435512 -5.44231e-05 
1501.5 0 0.000176273 -0.0764283 -3.30634e-05 -0.000143301 -0.329158 0.00088257 0.000819143 -0.00277835 -0.0062421 0.000604508 -0.00158603 -0.0642015 -0.00128139 -6.01276e-05 -0.00115111 -0.00277933 0.00062996 -0.00187119 0.000351004 -0.00164561 2.73225e-06 0.000132874 0.000192706 3.57189e-06 -0.00028104 0.00159525 0.000566547 0.000220592 -0.00024204 -4.10459e-06 0.000441649 -5.66315e-05 
1501.85 0 0.000189385 -0.0726031 -3.22652e-05 -0.000157097 -0.335818 0.000894693 0.000829176 -0.00278396 -0.00621881 0.000686184 -0.00161215 -0.0553495 -0.00130503 -8.64291e-05 -0.00118081 -0.00280115 0.000676703 -0.00178103 0.000284569 -0.00163883 9.01564e-06 0.000135692 0.000209646 -5.1887e-06 -0.000277234 0.00156449 0.000591264 0.000227129 -0.000253969 -5.13326e-06 0.000447334 -5.87464e-05 
1502.2 0 0.000202275 -0.0687316 -3.13605e-05 -0.000170075 -0.342072 0.000905251 0.000841871 -0.00278517 -0.00618842 0.000770423 -0.00163517 -0.0465107 -0.00132545 -0.000108593 -0.00120836 -0.00281394 0.000724175 -0.0016951 0.000214047 -0.00163079 1.79175e-05 0.000138901 0.000227228 -1.54554e-05 -0.000272804 0.00153199 0.000616297 0.000232894 -0.000266356 -5.79428e-06 0.000451888 -6.02674e-05 
1502.55 0 0.000214735 -0.064818 -3.04528e-05 -0.000180532 -0.347921 0.000913895 0.000856968 -0.00278252 -0.00615082 0.000857594 -0.00165635 -0.0376938 -0.00134343 -0.000123254 -0.00123363 -0.00281733 0.000771682 -0.00161239 0.000142987 -0.00162106 2.90908e-05 0.000142637 0.000245253 -2.72631e-05 -0.000268363 0.00149818 0.000641007 0.000238197 -0.000279567 -5.41316e-06 0.000454875 -6.05919e-05 
1502.9 0 0.000226829 -0.0608661 -2.9409e-05 -0.000187725 -0.35337 0.00092014 0.000874036 -0.00277621 -0.00610574 0.000946722 -0.00167499 -0.0289066 -0.00135888 -0.000131242 -0.00125649 -0.00281117 0.000818217 -0.00153257 7.39716e-05 -0.00160837 4.18696e-05 0.000146784 0.000263565 -4.02007e-05 -0.000263415 0.00146308 0.000665016 0.000243422 -0.000293983 -4.11529e-06 0.000456982 -6.02548e-05 
1503.25 0 0.000238767 -0.0568793 -2.82646e-05 -0.000193337 -0.358422 0.000923891 0.000893487 -0.00276599 -0.00605283 0.00103609 -0.00168973 -0.0201569 -0.00137194 -0.000136787 -0.00127767 -0.00279665 0.000864522 -0.00145597 7.18806e-06 -0.00159193 5.53962e-05 0.00015112 0.000282125 -5.39693e-05 -0.00025738 0.00142695 0.000688121 0.000248747 -0.000309779 -2.53391e-06 0.000458955 -5.9713e-05 
1503.6 0 0.00025054 -0.0528614 -2.72244e-05 -0.000199657 -0.363079 0.000925207 0.000916135 -0.0027516 -0.00599329 0.00112517 -0.00170013 -0.0114531 -0.00138269 -0.00014154 -0.00129721 -0.00277457 0.000911836 -0.00138356 -5.8201e-05 -0.00157193 6.95999e-05 0.000155414 0.000301356 -6.87187e-05 -0.000250403 0.0013901 0.000710841 0.000254024 -0.000327195 -7.38462e-07 0.000461094 -5.88244e-05 
1503.95 0 0.000262172 -0.0488163 -2.57978e-05 -0.000206872 -0.367345 0.000924547 0.000940554 -0.00273247 -0.00592851 0.00121411 -0.0017069 -0.00280314 -0.00139119 -0.000143566 -0.00131455 -0.0027446 0.000959546 -0.00131685 -0.000122079 -0.00154947 8.50427e-05 0.00015942 0.000321713 -8.45665e-05 -0.000243258 0.00135252 0.000734143 0.000258993 -0.000346018 1.5928e-06 0.000463872 -5.7708e-05 
1504.3 0 0.000273684 -0.0447477 -2.34743e-05 -0.000213587 -0.371223 0.000923063 0.000963878 -0.00270747 -0.00585754 0.00130161 -0.00171025 0.00578601 -0.00139774 -0.000143178 -0.00132995 -0.00270628 0.00100601 -0.00125601 -0.000183826 -0.00152541 0.00010139 0.000162833 0.00034313 -0.000101151 -0.000236551 0.00131393 0.000758186 0.000263832 -0.000365715 4.51914e-06 0.000467702 -5.6436e-05 
1504.65 0 0.000284937 -0.0406596 -2.04197e-05 -0.000219616 -0.374718 0.000921631 0.00098598 -0.00267594 -0.0057782 0.00138564 -0.00171013 0.014307 -0.00140213 -0.000145087 -0.00134455 -0.00265962 0.00105059 -0.00119964 -0.000244993 -0.00150005 0.000118193 0.000165387 0.000365476 -0.000118218 -0.000229823 0.00127417 0.000782263 0.000269142 -0.000386135 7.94379e-06 0.000472054 -5.48013e-05 
1505 0 0.000295852 -0.0365554 -1.69895e-05 -0.000226543 -0.377832 0.000919932 0.00100918 -0.0026386 -0.00568978 0.00146581 -0.00170661 0.0227513 -0.00140421 -0.000153028 -0.00135916 -0.00260443 0.00109374 -0.00114669 -0.00030872 -0.00147342 0.000135606 0.000167179 0.00038903 -0.000135769 -0.000221914 0.00123333 0.00080553 0.000275656 -0.000407211 1.19101e-05 0.000475748 -5.27236e-05 
1505.35 0 0.00030659 -0.0324383 -1.34714e-05 -0.000235578 -0.380572 0.000916947 0.00103443 -0.00259702 -0.0055933 0.00154349 -0.00169912 0.0311108 -0.00140437 -0.000167442 -0.00137356 -0.00254035 0.00113533 -0.00109744 -0.000375457 -0.00144558 0.000153433 0.000168665 0.000414127 -0.000153395 -0.000211933 0.00119133 0.00082766 0.000283589 -0.000429085 1.64182e-05 0.000478264 -5.02166e-05 
1505.7 0 0.000317238 -0.0283106 -9.98426e-06 -0.000246539 -0.382945 0.000911692 0.00105997 -0.00255254 -0.00549024 0.00161937 -0.0016877 0.0393798 -0.0014028 -0.000188734 -0.00138687 -0.00246799 0.00117414 -0.00105358 -0.000443224 -0.00141695 0.000170777 0.000169898 0.000440596 -0.000170659 -0.000199608 0.0011477 0.000848938 0.000292149 -0.000451908 2.11029e-05 0.000479898 -4.72371e-05 
1506.05 0 0.00032812 -0.0241756 -6.76665e-06 -0.000258906 -0.384959 0.000903513 0.00108362 -0.00250601 -0.00538139 0.00169302 -0.00167385 0.0475551 -0.00139951 -0.000217893 -0.00139853 -0.00238876 0.00120895 -0.00101713 -0.000511064 -0.00138758 0.000186674 0.000170169 0.000468033 -0.000187939 -0.000185595 0.00110281 0.000869402 0.000300503 -0.000475781 2.55044e-05 0.000480894 -4.40184e-05 
1506.4 0 0.000339782 -0.0200375 -3.80838e-06 -0.000272678 -0.386622 0.000892545 0.00110404 -0.00245747 -0.00526676 0.00176426 -0.00165805 0.0556329 -0.00139419 -0.000254028 -0.00140921 -0.00230409 0.0012397 -0.000989032 -0.000579708 -0.0013567 0.00020105 0.00016872 0.000496247 -0.000205838 -0.00017073 0.00105827 0.000889262 0.00030834 -0.000500915 2.9019e-05 0.000481314 -4.11399e-05 
1506.75 0 0.00035215 -0.0159 -5.98151e-07 -0.000287949 -0.387935 0.000879248 0.00111983 -0.00240656 -0.00514671 0.00183311 -0.00163952 0.0636066 -0.001387 -0.000294562 -0.00142034 -0.00221452 0.00126703 -0.000968801 -0.000649324 -0.00132486 0.000214678 0.000165579 0.000524994 -0.00022466 -0.000155369 0.00101433 0.000909291 0.000316044 -0.000527448 3.14194e-05 0.000480737 -3.8792e-05 
1507.1 0 0.000364317 -0.0117654 2.88211e-06 -0.000304262 -0.388903 0.000863843 0.00112977 -0.0023531 -0.00502231 0.0018992 -0.00161787 0.0714699 -0.00137932 -0.000340259 -0.00143283 -0.00211941 0.00129083 -0.000954929 -0.00071824 -0.00129339 0.000227937 0.000161361 0.000553944 -0.000244275 -0.000139879 0.000969569 0.000929517 0.000324318 -0.000555372 3.34653e-05 0.000478621 -3.67887e-05 
1507.45 0 0.000375521 -0.00763602 6.21095e-06 -0.000321768 -0.389529 0.000846324 0.00113368 -0.00229743 -0.00489542 0.00196139 -0.00159335 0.0792176 -0.00137219 -0.000395869 -0.00144666 -0.00201831 0.00130971 -0.000944896 -0.000785228 -0.00126143 0.000240249 0.000156926 0.000582851 -0.000264269 -0.000124299 0.000923403 0.000949281 0.000333179 -0.000584337 3.59422e-05 0.000475165 -3.52468e-05 
1507.8 0 0.000385811 -0.00351497 9.5064e-06 -0.000341291 -0.38982 0.00082746 0.00113196 -0.00224059 -0.00476731 0.00201826 -0.00156668 0.0868437 -0.00136488 -0.000463968 -0.00146156 -0.001912 0.00132169 -0.000935805 -0.000850926 -0.00122654 0.000250958 0.000152684 0.000611516 -0.000284261 -0.000108296 0.000876186 0.000968741 0.000341902 -0.000614116 3.87082e-05 0.000471319 -3.44685e-05 
1508.15 0 0.000395007 0.000594063 1.32376e-05 -0.000363026 -0.389779 0.000808649 0.0011251 -0.00218295 -0.00463776 0.00206903 -0.00153913 0.0943422 -0.00135591 -0.000542026 -0.00147727 -0.00180218 0.00132603 -0.000925926 -0.00091625 -0.00118823 0.000259583 0.000148163 0.000639825 -0.000303692 -9.17252e-05 0.000828223 0.000988594 0.000349855 -0.000644994 4.12704e-05 0.000467671 -3.46674e-05 
1508.5 0 0.000402586 0.00468763 1.74394e-05 -0.000385831 -0.38941 0.000790431 0.0011139 -0.00212325 -0.00450622 0.00211418 -0.00151183 0.101708 -0.00134483 -0.000625122 -0.00149366 -0.00168936 0.00132363 -0.000915608 -0.000980337 -0.00114773 0.000266171 0.000142816 0.000667749 -0.000322017 -7.50453e-05 0.000779715 0.00100829 0.000356941 -0.000677373 4.37886e-05 0.000463553 -3.60524e-05 
1508.85 0 0.000408697 0.00876339 2.15551e-05 -0.000407581 -0.388718 0.000772398 0.00109939 -0.00205946 -0.0043732 0.00215488 -0.00148482 0.108936 -0.00133242 -0.00070958 -0.00151107 -0.00157292 0.00131586 -0.000906441 -0.00104136 -0.00110529 0.000271695 0.000136671 0.000695078 -0.000338566 -5.81243e-05 0.000730659 0.00102653 0.000362437 -0.000710593 4.66602e-05 0.000458968 -3.86541e-05 
1509.2 0 0.000414012 0.0128201 2.5147e-05 -0.000426723 -0.387711 0.000754468 0.00108241 -0.00199094 -0.00423908 0.00219211 -0.00145852 0.116023 -0.00131924 -0.000794355 -0.00153005 -0.00145358 0.00130392 -0.000898603 -0.00109886 -0.00106056 0.000276542 0.00013036 0.000721552 -0.000352886 -3.98991e-05 0.000680346 0.00104299 0.000365535 -0.000743208 5.01755e-05 0.000454907 -4.23916e-05 
1509.55 0 0.000418775 0.0168562 2.84316e-05 -0.000443316 -0.386399 0.000737455 0.00106409 -0.00191941 -0.00410424 0.00222661 -0.00143454 0.122969 -0.00130537 -0.000881151 -0.00155057 -0.00133397 0.00128853 -0.000890771 -0.00115297 -0.00101425 0.000279947 0.000124384 0.00074758 -0.000365046 -2.01605e-05 0.000627889 0.00105818 0.000366702 -0.000774747 5.42218e-05 0.000451519 -4.72344e-05 
1509.9 0 0.000423132 0.0208678 3.19328e-05 -0.000458181 -0.384791 0.000722795 0.00104605 -0.00184605 -0.00396991 0.00225842 -0.00141397 0.129767 -0.00129056 -0.000972339 -0.00157173 -0.00121646 0.00127067 -0.000882144 -0.00120375 -0.000966941 0.000281688 0.0001185 0.000772901 -0.000375383 3.68405e-07 0.000573485 0.00107237 0.000366907 -0.000805539 5.83368e-05 0.000447811 -5.31968e-05 
1510.25 0 0.000426779 0.0248496 3.59542e-05 -0.000471684 -0.382894 0.000711695 0.00102896 -0.00176994 -0.00383633 0.00228748 -0.00139597 0.136411 -0.00127474 -0.00106814 -0.00159289 -0.00110089 0.00125096 -0.000872729 -0.00125142 -0.000917502 0.000282487 0.000112323 0.00079705 -0.000384359 2.11964e-05 0.000518173 0.00108535 0.000366907 -0.000835913 6.23961e-05 0.000443086 -6.03535e-05 
1510.6 0 0.000429156 0.0287976 4.0284e-05 -0.000483744 -0.380712 0.00070337 0.0010121 -0.00169034 -0.00370259 0.00231401 -0.00137885 0.142897 -0.00125846 -0.00116619 -0.00161428 -0.000986507 0.0012287 -0.000861942 -0.00129555 -0.000864328 0.000282692 0.000106036 0.000820607 -0.000391864 4.22388e-05 0.00046287 0.00109714 0.000366501 -0.000866125 6.6571e-05 0.000437484 -6.82752e-05 
1510.95 0 0.000430641 0.0327083 4.46458e-05 -0.000494309 -0.378246 0.000696409 0.000995245 -0.00160827 -0.00356813 0.00233779 -0.00136141 0.149219 -0.00124197 -0.00126297 -0.00163563 -0.000874133 0.00120294 -0.000849015 -0.00133517 -0.000807799 0.000282459 0.00010007 0.000844302 -0.000397573 6.35283e-05 0.000408398 0.00110836 0.000364927 -0.000896738 7.11112e-05 0.000430917 -7.63036e-05 
1511.3 0 0.000431749 0.0365791 4.89629e-05 -0.000502632 -0.375499 0.000690404 0.000979146 -0.00152484 -0.00343294 0.00235879 -0.00134326 0.155376 -0.00122459 -0.00135619 -0.00165612 -0.000764881 0.00117376 -0.000834263 -0.00136833 -0.000750061 0.000281871 9.4522e-05 0.00086821 -0.00040146 8.51031e-05 0.000355138 0.00111945 0.00036211 -0.000927665 7.56813e-05 0.000423177 -8.42866e-05 
1511.65 0 0.000432412 0.0404083 5.31561e-05 -0.000506911 -0.372478 0.000685042 0.000963773 -0.00143942 -0.00329694 0.00237699 -0.00132519 0.161367 -0.00120554 -0.00144719 -0.00167572 -0.000659416 0.00114305 -0.000817464 -0.00139295 -0.00069286 0.000281001 8.93483e-05 0.000891627 -0.000403579 0.000106863 0.00030251 0.00113001 0.000358227 -0.000957453 7.90282e-05 0.000414825 -9.21534e-05 
1512 0 0.000432777 0.0441954 5.70839e-05 -0.000506245 -0.369191 0.000679569 0.000947699 -0.00135107 -0.0031597 0.0023915 -0.00130875 0.167189 -0.00118516 -0.00154003 -0.001695 -0.000558195 0.00111395 -0.000796826 -0.00140934 -0.000636411 0.000280079 8.49143e-05 0.000913585 -0.000404085 0.000128226 0.000249513 0.00113981 0.000352879 -0.000985424 8.01662e-05 0.000406567 -9.96081e-05 
1512.35 0 0.000433382 0.0479394 6.04684e-05 -0.000501834 -0.365647 0.000673724 0.000930015 -0.0012603 -0.00302093 0.00240128 -0.00129392 0.172838 -0.00116391 -0.00163794 -0.00171386 -0.000461588 0.00108884 -0.000771105 -0.00142047 -0.000580802 0.000278575 8.13545e-05 0.000933934 -0.00040322 0.000149021 0.000194999 0.00114894 0.000345915 -0.00101233 7.9353e-05 0.000398886 -0.0001062 
1512.7 0 0.000434423 0.0516378 6.30387e-05 -0.000495611 -0.361856 0.000667814 0.000910505 -0.00116787 -0.00288185 0.002406 -0.00127886 0.178312 -0.00114223 -0.00174157 -0.00173089 -0.000369691 0.00106744 -0.000740915 -0.00142856 -0.000526625 0.000275584 7.79325e-05 0.00095323 -0.000401369 0.000169622 0.000138558 0.00115704 0.000338618 -0.00103897 7.71827e-05 0.000391956 -0.000111828 
1513.05 0 0.000435923 0.0552875 6.45018e-05 -0.000488633 -0.357824 0.000662375 0.000888109 -0.00107312 -0.00274467 0.00240558 -0.00126182 0.183606 -0.00112128 -0.0018519 -0.00174568 -0.000282146 0.00104845 -0.000707747 -0.00143325 -0.000473807 0.000271296 7.3985e-05 0.000971661 -0.00039908 0.000190345 8.09136e-05 0.0011637 0.000332156 -0.00106536 7.29673e-05 0.00038597 -0.000117235 
1513.4 0 0.000438324 0.0588862 6.45379e-05 -0.000481817 -0.353555 0.00065814 0.000861566 -0.000974947 -0.00260971 0.00239954 -0.00124249 0.188718 -0.00110207 -0.00197132 -0.00175959 -0.000198413 0.00103205 -0.000672342 -0.00143546 -0.000421276 0.00026658 6.94857e-05 0.000989708 -0.00039682 0.00021144 2.26496e-05 0.00116887 0.000325884 -0.0010908 6.58192e-05 0.000381106 -0.000123242 
1513.75 0 0.000442236 0.0624311 6.32616e-05 -0.000475833 -0.349056 0.000655919 0.000831369 -0.000873294 -0.00247593 0.00238744 -0.00122121 0.193646 -0.0010851 -0.00209829 -0.00177351 -0.00011795 0.00101853 -0.000634297 -0.00143788 -0.000367763 0.000261782 6.48174e-05 0.00100889 -0.000394646 0.000232419 -3.55476e-05 0.0011728 0.000318904 -0.00111483 5.60858e-05 0.000377253 -0.000129977 
1514.1 0 0.000447886 0.0659192 6.11324e-05 -0.000469647 -0.344331 0.000655885 0.000799122 -0.000768786 -0.00234268 0.0023682 -0.0011977 0.19839 -0.00107038 -0.00222654 -0.00178716 -4.08807e-05 0.00100658 -0.000592967 -0.00144087 -0.000311795 0.000256816 6.04479e-05 0.00102987 -0.000392286 0.000252763 -9.25128e-05 0.0011758 0.000310551 -0.00113779 4.48524e-05 0.000374479 -0.000136785 
1514.45 0 0.0004549 0.069348 5.85987e-05 -0.000461604 -0.339385 0.000657779 0.000765978 -0.000661951 -0.00220954 0.00233966 -0.00117213 0.202944 -0.00105664 -0.00235076 -0.00179987 3.13695e-05 0.000994143 -0.000548711 -0.00144357 -0.000252838 0.000251513 5.66518e-05 0.00105256 -0.000389724 0.000272383 -0.000148104 0.0011785 0.00030032 -0.00116034 3.28051e-05 0.000372848 -0.000143302 
1514.8 0 0.000462271 0.0727155 5.59667e-05 -0.000450892 -0.334224 0.000661551 0.000732991 -0.000553926 -0.00207659 0.00230004 -0.00114518 0.207307 -0.00104235 -0.00246954 -0.00181162 9.76373e-05 0.000980848 -0.000502573 -0.0014454 -0.000192419 0.0002461 5.35952e-05 0.00107705 -0.000387553 0.000290824 -0.00020337 0.0011809 0.000288501 -0.00118265 1.95802e-05 0.000371924 -0.000149693 
1515.15 0 0.000469388 0.07602 5.34391e-05 -0.000437462 -0.328857 0.000666213 0.00070104 -0.000446504 -0.00194476 0.00224847 -0.00111718 0.211475 -0.00102698 -0.00258477 -0.00182304 0.000158697 0.00096823 -0.00045497 -0.00144645 -0.000132037 0.000241018 5.12166e-05 0.00110225 -0.000386131 0.000307951 -0.000259274 0.00118234 0.000275263 -0.00120431 4.93604e-06 0.000370649 -0.00015597 
1515.5 0 0.000476585 0.0792596 5.11202e-05 -0.000421701 -0.323292 0.000670259 0.000670383 -0.000340834 -0.00181591 0.00218489 -0.00108818 0.215446 -0.00100981 -0.00269932 -0.00183484 0.000216693 0.000957118 -0.000405676 -0.00144792 -7.30772e-05 0.000235939 4.90548e-05 0.00112673 -0.000385282 0.000324286 -0.000316096 0.00118259 0.00026078 -0.00122499 -1.066e-05 0.000368405 -0.000162203 
1515.85 0 0.000483535 0.0824332 4.90474e-05 -0.000403995 -0.317536 0.00067244 0.000641012 -0.000235859 -0.00169349 0.00211055 -0.00105822 0.21922 -0.0009893 -0.00281351 -0.00184769 0.000273082 0.000946951 -0.000355337 -0.00145101 -1.6994e-05 0.000230604 4.66345e-05 0.00115047 -0.000384888 0.00034003 -0.000374134 0.0011815 0.000245282 -0.00124511 -2.69851e-05 0.000365793 -0.000168868 
1516.2 0 0.000489345 0.0855393 4.75895e-05 -0.000384336 -0.311599 0.000670827 0.00061263 -0.000129556 -0.00158073 0.00202786 -0.0010278 0.222793 -0.000964655 -0.00292438 -0.001862 0.000328097 0.000937659 -0.000306011 -0.00145609 3.58483e-05 0.000225839 4.37394e-05 0.00117405 -0.00038462 0.000355012 -0.000433641 0.00117926 0.000228699 -0.00126422 -4.37388e-05 0.000363114 -0.000176285 
1516.55 0 0.000493895 0.0885754 4.69827e-05 -0.000362392 -0.305489 0.000663252 0.000585047 -2.1906e-05 -0.00147821 0.00193905 -0.000998206 0.226165 -0.000937873 -0.00303053 -0.00187783 0.00038139 0.000928845 -0.00025856 -0.00146233 8.56384e-05 0.000221906 4.03311e-05 0.00119751 -0.000383675 0.000369418 -0.000494599 0.00117671 0.000212055 -0.00128075 -6.03854e-05 0.000359811 -0.000184633 
1516.9 0 0.000497939 0.0915393 4.68274e-05 -0.000338709 -0.299214 0.000649527 0.000559099 8.51876e-05 -0.0013845 0.00184563 -0.000970379 0.229334 -0.00091205 -0.00313481 -0.00189618 0.000433297 0.000919604 -0.000212333 -0.00146815 0.000133016 0.000218817 3.61501e-05 0.00122046 -0.000381937 0.000383403 -0.000556651 0.00117406 0.00019697 -0.00129465 -7.7539e-05 0.000356029 -0.000194402 
1517.25 0 0.000502274 0.0944297 4.64391e-05 -0.000314784 -0.292778 0.000632161 0.000534941 0.000190138 -0.00129815 0.00174875 -0.000943869 0.2323 -0.000888256 -0.00323859 -0.00191855 0.000483945 0.000910577 -0.000167422 -0.00147317 0.000179381 0.000217549 3.09347e-05 0.00124217 -0.000379715 0.000397103 -0.000619145 0.00117092 0.000183074 -0.00130692 -9.59978e-05 0.000353019 -0.000205485 
1517.6 0 0.000506977 0.0972456 4.53827e-05 -0.000291485 -0.286191 0.000614434 0.000510461 0.000291721 -0.0012175 0.00164749 -0.000919287 0.235063 -0.000865277 -0.00333773 -0.0019447 0.000532475 0.000903061 -0.000124078 -0.00147849 0.000225769 0.000218479 2.48077e-05 0.00126162 -0.000376836 0.000410988 -0.000681941 0.00116745 0.000168834 -0.00131803 -0.000115429 0.000351417 -0.000216478 
1517.95 0 0.000511468 0.0999836 4.39869e-05 -0.000268002 -0.279458 0.000597643 0.00048397 0.000387747 -0.00114003 0.00153937 -0.000898433 0.237621 -0.000841856 -0.00342688 -0.00197186 0.000577648 0.000898009 -8.17836e-05 -0.0014851 0.000272065 0.000220398 1.77924e-05 0.00127859 -0.000373357 0.000425401 -0.000744818 0.00116442 0.00015408 -0.00132787 -0.000135268 0.00035096 -0.000225925 
1518.3 0 0.000515288 0.10264 4.24563e-05 -0.000243114 -0.272583 0.000580218 0.000455967 0.00047559 -0.00106441 0.00142368 -0.000882122 0.239976 -0.000818382 -0.00350605 -0.00199715 0.000618922 0.000895708 -3.99009e-05 -0.00149289 0.000318214 0.000222407 9.94825e-06 0.00129408 -0.00037019 0.000440828 -0.00080672 0.00116204 0.000139673 -0.00133618 -0.00015526 0.000351313 -0.000233873 
1518.65 0 0.000518589 0.105214 4.04047e-05 -0.000217531 -0.265572 0.000559918 0.000427141 0.000554257 -0.000991452 0.00130274 -0.000870314 0.242124 -0.000795561 -0.00357911 -0.00201965 0.000657396 0.000895059 2.08134e-06 -0.00150181 0.000365211 0.000224729 1.38447e-06 0.00130871 -0.000367736 0.000457281 -0.000867066 0.00115984 0.000125769 -0.00134296 -0.000175351 0.00035195 -0.000240736 
1519 0 0.000521973 0.107704 3.79062e-05 -0.000192514 -0.258434 0.00053713 0.000397681 0.000625202 -0.000921446 0.00117976 -0.000862011 0.244064 -0.000772497 -0.00364767 -0.0020393 0.000695147 0.000894712 4.50126e-05 -0.00151281 0.000413893 0.000227049 -8.27736e-06 0.00132245 -0.000364744 0.0004738 -0.000926713 0.00115767 0.000111511 -0.00134811 -0.000195502 0.000352154 -0.000246196 
1519.35 0 0.000524967 0.110109 3.57983e-05 -0.000168086 -0.251178 0.000514149 0.000367765 0.000691198 -0.000853695 0.00105654 -0.000855718 0.245795 -0.000747711 -0.00371029 -0.00205601 0.000733282 0.000893985 8.92098e-05 -0.00152695 0.000464579 0.000228773 -1.92619e-05 0.00133569 -0.000359832 0.000489287 -0.000986715 0.00115575 9.54213e-05 -0.00135105 -0.000215783 0.000351676 -0.000250321 
1519.7 0 0.000526543 0.112428 3.45699e-05 -0.00014355 -0.243809 0.000491445 0.000336793 0.000754579 -0.000787453 0.000933668 -0.000850508 0.247319 -0.000720658 -0.00376456 -0.00207035 0.000770937 0.00089311 0.000133329 -0.00154503 0.000517959 0.000230079 -3.07432e-05 0.00134838 -0.000352796 0.000503163 -0.00104717 0.00115347 7.70597e-05 -0.00135103 -0.000236695 0.00035086 -0.000253512 
1520.05 0 0.000526996 0.114661 3.36976e-05 -0.000117731 -0.236336 0.000468956 0.000303694 0.000815274 -0.000721017 0.000811331 -0.000846153 0.248632 -0.000691448 -0.00381001 -0.00208268 0.000806327 0.000893741 0.000175716 -0.00156655 0.000575748 0.000231186 -4.1761e-05 0.00135998 -0.000344267 0.000515456 -0.00110777 0.00114974 5.75257e-05 -0.00134778 -0.000258511 0.000349867 -0.000255178 
1520.4 0 0.00052676 0.116805 3.26936e-05 -9.05107e-05 -0.228766 0.00044777 0.000268562 0.000872094 -0.000653009 0.000690646 -0.000842698 0.249736 -0.000659245 -0.00384927 -0.00209155 0.000839495 0.000897176 0.000215864 -0.00158964 0.000638161 0.000231667 -5.19119e-05 0.00137043 -0.000335316 0.000526487 -0.00116792 0.00114477 3.82592e-05 -0.00134192 -0.000280503 0.00034769 -0.000254419 
1520.75 0 0.000525667 0.118858 3.20299e-05 -6.35482e-05 -0.221107 0.000428112 0.000233212 0.0009261 -0.000583705 0.000573304 -0.000840485 0.25063 -0.00062261 -0.00388408 -0.00209462 0.000872578 0.000902515 0.000253454 -0.00161211 0.000702638 0.000230894 -6.08563e-05 0.00137937 -0.000326976 0.000536594 -0.00122725 0.00113893 2.01569e-05 -0.00133448 -0.000301908 0.000344072 -0.000251433 
1521.1 0 0.000523744 0.12082 3.19291e-05 -3.82535e-05 -0.213368 0.000409334 0.000199931 0.000980043 -0.000514495 0.000459459 -0.000839755 0.251314 -0.000581284 -0.00391314 -0.00209056 0.000907459 0.00090925 0.000287279 -0.00163328 0.000767405 0.000228334 -6.86006e-05 0.00138593 -0.000319519 0.000545979 -0.00128586 0.001132 2.64821e-06 -0.00132636 -0.000322849 0.000340114 -0.000247394 
1521.45 0 0.000521393 0.122686 3.18684e-05 -1.46644e-05 -0.205553 0.000390975 0.000169425 0.00103572 -0.000446198 0.000347949 -0.000840302 0.251788 -0.000535682 -0.00393408 -0.00207907 0.000944413 0.000917976 0.000316049 -0.00165464 0.000831823 0.000224172 -7.57404e-05 0.00138947 -0.000312455 0.000554987 -0.00134352 0.00112435 -1.55926e-05 -0.00131753 -0.000343812 0.000336218 -0.000242347 
1521.8 0 0.000519306 0.124457 3.15964e-05 8.06152e-06 -0.197668 0.000373062 0.000139896 0.00109234 -0.000377764 0.000237241 -0.000841075 0.252054 -0.000486985 -0.00394568 -0.00205975 0.000982967 0.000928461 0.000341279 -0.00167766 0.000894538 0.000219379 -8.28604e-05 0.00138984 -0.000305123 0.000563672 -0.0014 0.0011164 -3.50354e-05 -0.00130703 -0.000364843 0.000331226 -0.000235573 
1522.15 0 0.000517591 0.126131 3.10441e-05 3.1083e-05 -0.189721 0.000355382 0.000109729 0.00114711 -0.000308179 0.00012643 -0.000840362 0.252117 -0.0004367 -0.00394822 -0.00203264 0.0010242 0.000939247 0.000365916 -0.0017022 0.000954321 0.000214427 -9.07308e-05 0.00138747 -0.000297856 0.00057177 -0.00145497 0.00110807 -5.54108e-05 -0.00129582 -0.000385078 0.000323647 -0.000227403 
1522.5 0 0.000516115 0.127708 3.02642e-05 5.55109e-05 -0.18172 0.000337111 7.92817e-05 0.00119824 -0.000238546 1.61755e-05 -0.00083712 0.251978 -0.000384724 -0.00394265 -0.00199824 0.00106987 0.000948675 0.000388692 -0.00172731 0.00101041 0.000208917 -0.00010002 0.00138292 -0.00029145 0.000578839 -0.00150812 0.00109948 -7.63441e-05 -0.00128601 -0.000403805 0.000313383 -0.000218598 
1522.85 0 0.000514733 0.129185 2.94361e-05 8.15161e-05 -0.173675 0.000318457 4.91744e-05 0.00124678 -0.00017016 -9.23122e-05 -0.000830994 0.251641 -0.000330624 -0.00393004 -0.00195766 0.00112032 0.000956093 0.000406326 -0.00175239 0.00106306 0.000202553 -0.000110487 0.00137638 -0.000286135 0.000584142 -0.00155961 0.00109059 -9.7315e-05 -0.00127739 -0.000421124 0.000301187 -0.000210071 
1523.2 0 0.000512633 0.130559 2.83787e-05 0.000108193 -0.165595 0.000299816 1.8824e-05 0.00129541 -0.000103022 -0.000199005 -0.0008227 0.251105 -0.00027467 -0.00391063 -0.00191315 0.00117442 0.000961728 0.000419388 -0.00177714 0.00111382 0.000195581 -0.000121213 0.0013679 -0.000281358 0.000587864 -0.0016089 0.00108178 -0.000117943 -0.00126885 -0.000437384 0.000287743 -0.000202996 
1523.55 0 0.000509641 0.131829 2.69467e-05 0.000134546 -0.157485 0.000280782 -1.31254e-05 0.00134614 -3.68624e-05 -0.000304924 -0.000814539 0.250373 -0.000217464 -0.00388487 -0.00186724 0.00123028 0.000965414 0.000430924 -0.0018016 0.00116374 0.000188414 -0.000131613 0.00135756 -0.000276928 0.000590824 -0.00165471 0.0010733 -0.000138503 -0.00126095 -0.000452395 0.000273315 -0.00019888 
1523.9 0 0.000506478 0.132991 2.52865e-05 0.000160059 -0.149349 0.000261751 -4.6488e-05 0.00139945 2.8662e-05 -0.000409702 -0.00080869 0.249445 -0.000159984 -0.00385529 -0.00182258 0.00128617 0.000966714 0.000442348 -0.00182631 0.00121466 0.000181354 -0.000141597 0.00134584 -0.000273477 0.000592774 -0.00169735 0.00106436 -0.000158875 -0.0012546 -0.00046572 0.000258007 -0.000198514 
1524.25 0 0.00050384 0.134048 2.32831e-05 0.00018461 -0.141192 0.000244359 -7.99394e-05 0.00145496 9.37405e-05 -0.000511847 -0.000804904 0.248324 -0.000103163 -0.00382428 -0.00178043 0.00134117 0.000966411 0.00045391 -0.00185201 0.00127002 0.000174838 -0.000151157 0.00133339 -0.00027081 0.000592721 -0.00173817 0.00105426 -0.000178248 -0.00124947 -0.000477529 0.000241958 -0.000200706 
1524.6 0 0.000502104 0.134999 2.05378e-05 0.000208402 -0.133022 0.000230912 -0.000113642 0.00151214 0.000158035 -0.000611555 -0.000800642 0.247011 -4.73337e-05 -0.0037918 -0.00173932 0.00139587 0.000966256 0.0004669 -0.00187921 0.00133218 0.000169183 -0.000160152 0.00132012 -0.000268229 0.000590936 -0.00177742 0.00104308 -0.000196119 -0.00124493 -0.000488397 0.000225222 -0.000203754 
1524.95 0 0.00050067 0.135845 1.69446e-05 0.000231486 -0.124846 0.000221956 -0.000148968 0.0015706 0.000222096 -0.000710476 -0.000794076 0.245507 7.89855e-06 -0.00375681 -0.00169722 0.00145086 0.00096811 0.000482996 -0.0019072 0.00140075 0.000164169 -0.00016829 0.00130528 -0.000265562 0.000588751 -0.00181463 0.00103136 -0.000213032 -0.00124079 -0.000498471 0.000208436 -0.000207123 
1525.3 0 0.00049929 0.136586 1.2745e-05 0.000253852 -0.116676 0.000216254 -0.000186228 0.00163019 0.000288315 -0.000808912 -0.000785011 0.243816 6.41516e-05 -0.0037189 -0.00165321 0.00150559 0.000972515 0.000503308 -0.00193596 0.0014737 0.00015933 -0.000175659 0.00128824 -0.000262905 0.000586392 -0.00185027 0.00101962 -0.000230422 -0.00123655 -0.000506961 0.000191967 -0.00021082 
1525.65 0 0.000498075 0.13722 8.14455e-06 0.000275856 -0.10852 0.000214284 -0.000224056 0.00169078 0.000359908 -0.00090441 -0.000772799 0.241939 0.00012307 -0.00367853 -0.00160739 0.00155957 0.000978925 0.000528475 -0.00196719 0.00154861 0.00015445 -0.000182899 0.00126944 -0.000260204 0.000583297 -0.00188479 0.00100758 -0.000248564 -0.0012313 -0.000513187 0.000175561 -0.000214492 
1526 0 0.000496013 0.137747 2.84734e-06 0.000297873 -0.100384 0.000215575 -0.000261279 0.00175239 0.000439454 -0.000994499 -0.000756464 0.239881 0.0001846 -0.00363646 -0.00156018 0.00161213 0.000987254 0.00055896 -0.00200122 0.00162375 0.000149625 -0.000190659 0.00124964 -0.000256801 0.000580021 -0.00191728 0.000994021 -0.000266362 -0.00122467 -0.000517414 0.000159108 -0.0002178 
1526.35 0 0.000493029 0.138166 -3.18739e-06 0.000320018 -0.092271 0.00021624 -0.000298511 0.00181512 0.000528942 -0.00107881 -0.000736852 0.237644 0.000247101 -0.00359308 -0.00151245 0.00166192 0.000997347 0.000594087 -0.00203629 0.00169886 0.0001453 -0.000199475 0.00122872 -0.00025197 0.000577426 -0.00194676 0.000978333 -0.000282571 -0.00121762 -0.000520404 0.000142344 -0.00022075 
1526.7 0 0.000490505 0.138477 -9.7005e-06 0.000342351 -0.0841854 0.000213338 -0.000337599 0.0018783 0.000629422 -0.00115718 -0.000715376 0.235234 0.000308194 -0.00354837 -0.00146508 0.00170801 0.00100781 0.000631197 -0.00206956 0.00177411 0.000141951 -0.000209735 0.00120641 -0.000245333 0.000574615 -0.00197365 0.00096088 -0.000296951 -0.00121135 -0.000522599 0.000124648 -0.000223147 
1527.05 0 0.000489352 0.138683 -1.70251e-05 0.000365073 -0.0761358 0.000206824 -0.000380114 0.00193935 0.000740115 -0.00122871 -0.000692598 0.232654 0.000366611 -0.00350155 -0.00141779 0.0017508 0.00101743 0.000667074 -0.00210007 0.00184953 0.000139571 -0.000221515 0.00118306 -0.000236962 0.000570334 -0.00199953 0.000942345 -0.000310313 -0.00120552 -0.000524402 0.000105557 -0.000225232 
1527.4 0 0.000489871 0.138782 -2.50923e-05 0.000388398 -0.0681324 0.000197924 -0.000425391 0.00199395 0.000859309 -0.00129313 -0.000668281 0.229911 0.000423872 -0.00345094 -0.00137043 0.00179024 0.00102626 0.000701199 -0.00212946 0.00192432 0.000137852 -0.000234747 0.00115926 -0.000226779 0.000564279 -0.00202518 0.000923334 -0.000322942 -0.00119873 -0.000525807 8.52767e-05 -0.000227634 
1527.75 0 0.000491503 0.138775 -3.29224e-05 0.000412074 -0.0601828 0.00018745 -0.000471236 0.00204029 0.000986227 -0.00135057 -0.000641048 0.227008 0.000482151 -0.00339515 -0.00132492 0.00182473 0.00103474 0.000735377 -0.00215926 0.00199713 0.000136775 -0.000249593 0.0011354 -0.000214695 0.000556863 -0.00204915 0.000903548 -0.000334358 -0.00119093 -0.000526242 6.39075e-05 -0.000230561 
1528.1 0 0.000493374 0.13866 -4.00636e-05 0.000435511 -0.0522892 0.000175692 -0.000517171 0.00208135 0.0011213 -0.00139969 -0.00061033 0.223947 0.000542206 -0.00333426 -0.00128389 0.00185343 0.00104252 0.000770567 -0.00218944 0.0020672 0.000136749 -0.000265392 0.00111152 -0.000201242 0.000548517 -0.00207008 0.000882514 -0.000344298 -0.00118318 -0.00052481 4.12021e-05 -0.000233833 
1528.45 0 0.000494302 0.138438 -4.70307e-05 0.000458315 -0.0444544 0.00016368 -0.000564674 0.00212101 0.00126415 -0.00143856 -0.00057747 0.220729 0.000603957 -0.00326936 -0.00124661 0.00187701 0.00104774 0.000806894 -0.00221973 0.00213321 0.000137857 -0.00028063 0.00108737 -0.000187374 0.000539573 -0.00208931 0.000860403 -0.00035316 -0.00117519 -0.000520863 1.75375e-05 -0.000237015 
1528.8 0 0.000492271 0.138112 -5.42485e-05 0.000480253 -0.0366866 0.000151355 -0.000614958 0.00216056 0.00141314 -0.00146738 -0.000545401 0.217356 0.000666204 -0.00320262 -0.00120923 0.00189662 0.00104772 0.000845121 -0.0022507 0.00219365 0.000139278 -0.000294548 0.00106255 -0.000173572 0.000530827 -0.00210919 0.000837361 -0.000361358 -0.0011657 -0.000514357 -6.21966e-06 -0.000240112 
1529.15 0 0.000487353 0.137682 -6.14604e-05 0.000500627 -0.0289958 0.000137951 -0.000667149 0.00219941 0.001568 -0.00148965 -0.00051661 0.213834 0.000727121 -0.00313574 -0.00117013 0.00191406 0.00104101 0.000885528 -0.00228344 0.00224804 0.000139841 -0.000307525 0.00103682 -0.000159621 0.000522297 -0.00212992 0.00081371 -0.000369512 -0.00115448 -0.000505718 -2.95491e-05 -0.000243251 
1529.5 0 0.000481405 0.137148 -6.8343e-05 0.000519513 -0.0213884 0.000124736 -0.000718526 0.00223688 0.00173057 -0.0015097 -0.000490484 0.210166 0.000785938 -0.00306807 -0.0011297 0.00193152 0.00102922 0.000926612 -0.00231901 0.00229685 0.00013959 -0.000320183 0.00101085 -0.000145345 0.000513547 -0.00215057 0.00078961 -0.000378614 -0.00114198 -0.000496043 -5.21102e-05 -0.000245928 
1529.85 0 0.000474417 0.136512 -7.48762e-05 0.000537975 -0.0138702 0.000112238 -0.000766921 0.00227311 0.00190098 -0.0015287 -0.0004648 0.206356 0.000843022 -0.00299808 -0.00108732 0.00195022 0.00101564 0.000966701 -0.00235689 0.00234135 0.00013966 -0.000332698 0.000985531 -0.000130875 0.00050493 -0.00217122 0.000764528 -0.00038849 -0.00112866 -0.000486444 -7.41167e-05 -0.00024773 
1530.2 0 0.000465402 0.135773 -8.07921e-05 0.000557 -0.0064477 9.77722e-05 -0.000812369 0.00230873 0.00207633 -0.00154362 -0.000438535 0.202409 0.000899085 -0.00292517 -0.00104077 0.00197041 0.00100172 0.00100614 -0.00239384 0.00238261 0.000140582 -0.000344948 0.000960239 -0.000116362 0.000496828 -0.00219137 0.000738346 -0.000397969 -0.00111478 -0.000477101 -9.67875e-05 -0.000248129 
1530.55 0 0.000454416 0.134932 -8.54535e-05 0.000576862 0.000874956 7.88295e-05 -0.000855918 0.00234393 0.0022539 -0.00154988 -0.000412079 0.198329 0.000955201 -0.0028509 -0.000987622 0.0019911 0.000985539 0.00104657 -0.00242572 0.00241987 0.000141593 -0.000356786 0.000933619 -0.000101692 0.000489118 -0.00220996 0.000711801 -0.000406081 -0.00110036 -0.000467012 -0.000120368 -0.000246615 
1530.9 0 0.00044224 0.13399 -8.88984e-05 0.000596637 0.00809448 5.50314e-05 -0.000896215 0.00237872 0.00243287 -0.00154548 -0.000385989 0.19412 0.00101166 -0.0027768 -0.00092795 0.00200918 0.000963824 0.00108923 -0.00245005 0.00245185 0.000142068 -0.00036829 0.000905398 -8.63566e-05 0.000481042 -0.00222738 0.000684747 -0.000412764 -0.0010851 -0.000454852 -0.000144 -0.000243866 
1531.25 0 0.000429854 0.132951 -9.20078e-05 0.000615513 0.0152035 2.77153e-05 -0.000930665 0.00241326 0.00261329 -0.00153268 -0.000359722 0.189785 0.0010676 -0.0027014 -0.000864653 0.00202126 0.000934635 0.00113445 -0.00246682 0.00247906 0.000142621 -0.000379718 0.000877034 -7.01771e-05 0.000471549 -0.00224498 0.000656024 -0.000418854 -0.00106871 -0.000440156 -0.000167454 -0.000240843 
1531.6 0 0.000417476 0.131819 -9.5639e-05 0.00063367 0.0221906 -5.91578e-07 -0.000959465 0.00244672 0.00279327 -0.00151559 -0.00033221 0.18533 0.00112288 -0.00262241 -0.000800195 0.00202582 0.000897836 0.00118152 -0.00247702 0.00250308 0.000144054 -0.000391043 0.000849815 -5.39899e-05 0.000460748 -0.0022634 0.000625089 -0.000425308 -0.00105091 -0.000423468 -0.000190782 -0.000237777 
1531.95 0 0.000404589 0.130595 -9.97881e-05 0.00065143 0.0290451 -2.82647e-05 -0.000984561 0.00247778 0.00297014 -0.00149864 -0.000303614 0.180762 0.00117814 -0.00253866 -0.000734836 0.00202327 0.000854672 0.00122994 -0.00248241 0.00252402 0.0001462 -0.000401759 0.000823345 -3.85962e-05 0.00044985 -0.00228181 0.000592595 -0.000432949 -0.00103108 -0.000405226 -0.000213481 -0.000234362 
1532.3 0 0.00039023 0.129279 -0.000104108 0.000668891 0.0357626 -5.59073e-05 -0.00100631 0.00250591 0.0031431 -0.00148457 -0.000275059 0.176086 0.00123185 -0.0024494 -0.000668396 0.00201452 0.000806563 0.00128011 -0.00248553 0.00254066 0.000148755 -0.000411783 0.0007971 -2.4013e-05 0.000439488 -0.00229942 0.000559067 -0.000441615 -0.00100947 -0.000385144 -0.000234804 -0.000230113 
1532.65 0 0.000374221 0.12787 -0.000108703 0.000686004 0.0423446 -8.51724e-05 -0.00102304 0.00253286 0.00331243 -0.00147235 -0.000247017 0.171309 0.00128058 -0.00235575 -0.000601926 0.00200036 0.000754171 0.00133146 -0.00248754 0.00255327 0.000152496 -0.000421205 0.000770817 -9.53098e-06 0.000429935 -0.00231648 0.000524608 -0.000450096 -0.000987682 -0.000362922 -0.000254941 -0.000224469 
1533 0 0.000357729 0.12637 -0.00011431 0.000702697 0.0487946 -0.000115149 -0.00103318 0.00256108 0.00347774 -0.00145883 -0.000219344 0.166433 0.00132322 -0.00226051 -0.000535997 0.00198141 0.000698053 0.00138189 -0.0024876 0.00256382 0.000158153 -0.000429528 0.000744364 5.42836e-06 0.000421546 -0.00233327 0.000488937 -0.000458153 -0.000966872 -0.000338821 -0.000274541 -0.000217587 
1533.35 0 0.000341113 0.124781 -0.000120992 0.000718917 0.0551137 -0.000143764 -0.00103711 0.00259181 0.00363779 -0.00144197 -0.000191175 0.161459 0.00136409 -0.00216493 -0.000471026 0.00195815 0.000638778 0.00142906 -0.00248479 0.00257367 0.00016552 -0.000436245 0.000717846 2.10633e-05 0.000413949 -0.00235013 0.000451377 -0.000466581 -0.000946884 -0.000313549 -0.000294439 -0.000210206 
1533.7 0 0.000324174 0.123104 -0.000127208 0.000734618 0.0612967 -0.000171051 -0.00103604 0.0026255 0.00379099 -0.0014217 -0.000160919 0.156388 0.0014087 -0.00206777 -0.000407589 0.00193263 0.000577065 0.00147171 -0.00247867 0.00258167 0.000174012 -0.000440747 0.000691169 3.7524e-05 0.000407067 -0.00236822 0.000411958 -0.000475697 -0.000927276 -0.00028794 -0.000315288 -0.000202571 
1534.05 0 0.000307117 0.121345 -0.000132033 0.000750628 0.0673326 -0.000197066 -0.00103011 0.00266126 0.00393526 -0.00139728 -0.000128153 0.151225 0.00145745 -0.00196909 -0.000346622 0.00190712 0.000515405 0.00151075 -0.00246843 0.00258554 0.000183517 -0.000442941 0.000664672 5.47749e-05 0.000401339 -0.0023887 0.000371072 -0.000484502 -0.000907828 -0.000262916 -0.000336549 -0.000195741 
1534.4 0 0.00028982 0.119505 -0.000136032 0.000767104 0.0732115 -0.000221418 -0.00101892 0.00269791 0.00406972 -0.00136713 -9.39339e-05 0.145983 0.00150685 -0.00187216 -0.000289536 0.0018812 0.000456085 0.00154844 -0.00245319 0.00258518 0.00019371 -0.000443664 0.000638475 7.30839e-05 0.000396512 -0.00241118 0.000328975 -0.000492624 -0.000888506 -0.000238354 -0.000357495 -0.000190657 
1534.75 0 0.000271331 0.117586 -0.000139906 0.0007825 0.0789302 -0.000244773 -0.00100212 0.00273535 0.00419632 -0.00133251 -5.93487e-05 0.140672 0.00155468 -0.00177761 -0.000237046 0.00185314 0.000397823 0.00158597 -0.00243458 0.00258074 0.000204062 -0.0004432 0.000612373 9.27355e-05 0.000391617 -0.00243369 0.000286405 -0.000501575 -0.000869174 -0.000213731 -0.000378315 -0.000187679 
1535.1 0 0.000251494 0.115591 -0.000143921 0.000795913 0.0844896 -0.000269079 -0.00097937 0.0027733 0.00431745 -0.0012978 -2.40765e-05 0.1353 0.00160128 -0.00168171 -0.000190012 0.00182238 0.000338317 0.0016236 -0.00241425 0.00257012 0.000214551 -0.000441608 0.000586645 0.000113053 0.000386055 -0.00245449 0.000243655 -0.000511904 -0.000849371 -0.000189398 -0.000399387 -0.000186395 
1535.45 0 0.000231817 0.113523 -0.000147718 0.000807995 0.0898884 -0.000294576 -0.00095105 0.00281175 0.00443465 -0.00126535 1.30406e-05 0.129869 0.00164648 -0.00158197 -0.000147644 0.00179098 0.000276693 0.00166191 -0.00239035 0.00255182 0.000225547 -0.000439638 0.000561403 0.00013271 0.00038024 -0.00247325 0.000200659 -0.000522661 -0.000828715 -0.00016579 -0.000420659 -0.00018574 
1535.8 0 0.00021287 0.111384 -0.000151255 0.00081983 0.095122 -0.000319084 -0.000919149 0.00285011 0.00454928 -0.0012339 5.23338e-05 0.124384 0.00168746 -0.00148039 -0.000107449 0.00176145 0.000211213 0.00170113 -0.00235997 0.002527 0.000236865 -0.000437128 0.000536544 0.000151532 0.000374883 -0.00249103 0.000157713 -0.000532987 -0.000806835 -0.000142436 -0.000441397 -0.000185665 
1536.15 0 0.000194441 0.109176 -0.000155555 0.000831392 0.100185 -0.000341954 -0.000885718 0.00288573 0.00466259 -0.00120237 9.3764e-05 0.118849 0.0017209 -0.00138096 -6.77858e-05 0.00173426 0.000138846 0.00174082 -0.00232268 0.00249876 0.000246864 -0.000432749 0.000512454 0.00017058 0.000370187 -0.0025094 0.000115962 -0.000543278 -0.000783284 -0.000118934 -0.000461166 -0.00018582 
1536.5 0 0.00017688 0.106901 -0.000160836 0.000841286 0.105076 -0.000363284 -0.000851257 0.00291632 0.00477573 -0.00117164 0.000137853 0.113272 0.00174615 -0.00128436 -2.90844e-05 0.00170857 6.03453e-05 0.00178077 -0.00228177 0.00246928 0.000254571 -0.000425894 0.00048954 0.000190668 0.000365394 -0.00252906 7.67438e-05 -0.000554835 -0.000757991 -9.62838e-05 -0.000479909 -0.000185443 
1536.85 0 0.000160197 0.104562 -0.00016601 0.000849028 0.10979 -0.0003829 -0.000816294 0.00294217 0.00488963 -0.00114206 0.000184699 0.107661 0.00176582 -0.00118812 7.08206e-06 0.00168382 -1.88817e-05 0.00182066 -0.00224067 0.00243903 0.000260946 -0.000416985 0.000467821 0.000211503 0.000359413 -0.00254923 3.97501e-05 -0.000568173 -0.000731334 -7.52934e-05 -0.000498108 -0.000184432 
1537.2 0 0.000143646 0.102162 -0.000170332 0.000855193 0.114329 -0.000402034 -0.000781675 0.00296482 0.00500366 -0.00111157 0.000232776 0.102023 0.00178374 -0.00109071 3.9823e-05 0.00165977 -9.5856e-05 0.00185978 -0.00220045 0.00240724 0.000266546 -0.000406536 0.000447261 0.000232875 0.000352314 -0.00256869 3.7116e-06 -0.000583253 -0.000703829 -5.50199e-05 -0.000516142 -0.000183407 
1537.55 0 0.000126446 0.0997007 -0.000173882 0.000860362 0.118693 -0.000424156 -0.000747065 0.00298627 0.00511511 -0.00107971 0.000278973 0.0963588 0.00180048 -0.000991471 7.00268e-05 0.00163577 -0.000171871 0.00189774 -0.00216007 0.00237365 0.000271519 -0.00039483 0.000427481 0.000255154 0.000344846 -0.00258696 -3.17518e-05 -0.000599438 -0.000676365 -3.45096e-05 -0.000533856 -0.000182719 
1537.9 0 0.000109437 0.0971833 -0.000177754 0.000865415 0.122879 -0.000451155 -0.000711975 0.00300807 0.00522166 -0.00104837 0.000321779 0.09067 0.00181278 -0.000890982 9.98963e-05 0.00161092 -0.000247097 0.00193427 -0.00211731 0.0023389 0.000276963 -0.000381635 0.000407746 0.000277951 0.000337053 -0.00260426 -6.63008e-05 -0.000615869 -0.000649684 -1.4579e-05 -0.000550538 -0.000182295 
1538.25 0 9.26798e-05 0.0946132 -0.000182841 0.000870504 0.126885 -0.00048096 -0.00067722 0.00302957 0.00532324 -0.00101799 0.000363514 0.0849621 0.00181846 -0.000791399 0.000130562 0.00158365 -0.00031816 0.00196871 -0.0020711 0.00230282 0.000283621 -0.000366972 0.000387587 0.000300799 0.000329246 -0.00262093 -9.99518e-05 -0.000632206 -0.000623593 3.54392e-06 -0.000565364 -0.000181632 
1538.6 0 7.43727e-05 0.0919923 -0.000188831 0.000874713 0.130707 -0.00051257 -0.000643785 0.00304897 0.00542052 -0.000987621 0.000406737 0.0792434 0.00181929 -0.000692947 0.00016288 0.00155303 -0.000382333 0.0020005 -0.00202142 0.00226372 0.000291005 -0.000351418 0.000366937 0.000323561 0.000322882 -0.00263725 -0.000133197 -0.000648651 -0.000596921 1.98172e-05 -0.000578443 -0.000180307 
1538.95 0 5.39414e-05 0.0893228 -0.000194361 0.000877447 0.134347 -0.000546753 -0.000611814 0.00306503 0.00551364 -0.000956238 0.00045085 0.0735214 0.00181898 -0.000593655 0.000197801 0.00151988 -0.000440531 0.00203068 -0.001968 0.0022192 0.000298554 -0.000334909 0.000346088 0.000346271 0.00031893 -0.00265293 -0.000166377 -0.000665709 -0.000569085 3.43962e-05 -0.000590211 -0.000179038 
1539.3 0 3.16242e-05 0.0866069 -0.000198173 0.000879092 0.137809 -0.000583469 -0.000580961 0.00307722 0.00560242 -0.000922884 0.000493747 0.0677999 0.00181861 -0.0004926 0.000234945 0.00148519 -0.000495067 0.0020598 -0.00191185 0.00216785 0.000306521 -0.000317642 0.00032572 0.00036962 0.000317289 -0.00266767 -0.000199142 -0.000683882 -0.000540723 4.71207e-05 -0.000601262 -0.000178779 
1539.65 0 7.41973e-06 0.0838465 -0.000200312 0.000880392 0.141091 -0.000622931 -0.000551064 0.0030854 0.00568579 -0.000887462 0.000533914 0.0620794 0.00181617 -0.000391249 0.00027312 0.00144944 -0.000547527 0.00208655 -0.00185553 0.00210962 0.000315308 -0.000300393 0.000306284 0.000393989 0.000317682 -0.00268172 -0.000230563 -0.000702901 -0.000512097 5.79697e-05 -0.00061214 -0.000180041 
1540 0 -1.81918e-05 0.081044 -0.000201808 0.000881229 0.144196 -0.000665028 -0.000522487 0.00308931 0.00576128 -0.000849856 0.000570443 0.056361 0.00181005 -0.000292509 0.000311312 0.00141221 -0.000598292 0.00210896 -0.00180053 0.00204597 0.00032452 -0.000283271 0.000286995 0.000418861 0.000319776 -0.00269551 -0.000260043 -0.000721925 -0.00048319 6.69113e-05 -0.000622809 -0.000183032 
1540.35 0 -4.46009e-05 0.078203 -0.000203328 0.000880804 0.14712 -0.000708029 -0.000495686 0.00308895 0.00582566 -0.000807907 0.000602815 0.0506478 0.00180135 -0.000197366 0.000349928 0.00137212 -0.000645724 0.00212593 -0.00174657 0.00197939 0.000333239 -0.000266026 0.000266781 0.000443969 0.000323136 -0.00270955 -0.000287911 -0.000741072 -0.000453689 7.40683e-05 -0.000633399 -0.000186957 
1540.7 0 -7.13697e-05 0.0753267 -0.000204861 0.000879499 0.149864 -0.000749663 -0.000471422 0.00308489 0.00587576 -0.000759447 0.000631066 0.0449457 0.00179195 -0.000104352 0.000390741 0.00132809 -0.0006879 0.00213951 -0.00169301 0.00191201 0.000340971 -0.000248684 0.000245269 0.00046968 0.000327924 -0.00272458 -0.000315061 -0.000761097 -0.000423085 8.002e-05 -0.000644558 -0.000191148 
1541.05 0 -9.82107e-05 0.0724181 -0.000206458 0.000878471 0.152427 -0.000789032 -0.000449937 0.0030774 0.00591081 -0.000705822 0.000655094 0.039263 0.00178225 -1.18053e-05 0.00043406 0.00128092 -0.000725806 0.00215316 -0.0016396 0.00184496 0.000347314 -0.000230746 0.000222333 0.00049538 0.000334436 -0.00274006 -0.000341521 -0.00078169 -0.000391847 8.53374e-05 -0.000656433 -0.000196273 
1541.4 0 -0.000124713 0.0694804 -0.000208286 0.000878178 0.15481 -0.000827426 -0.000430842 0.00306601 0.00593198 -0.000650178 0.000674201 0.0336077 0.00177207 8.19349e-05 0.000476893 0.00123328 -0.000761743 0.00216795 -0.00158499 0.00177861 0.000352169 -0.000211525 0.000198848 0.000519327 0.000342311 -0.00275417 -0.000366836 -0.000801956 -0.000360413 8.94599e-05 -0.000668027 -0.000203282 
1541.75 0 -0.000150904 0.0665159 -0.0002097 0.000878889 0.157018 -0.000865717 -0.000415045 0.00305083 0.00594007 -0.000594374 0.000687593 0.0279859 0.00176191 0.000178293 0.000517603 0.00118751 -0.000795685 0.00218332 -0.00152745 0.00171388 0.0003559 -0.000190795 0.000175558 0.000540965 0.000350104 -0.00276584 -0.000391156 -0.000821612 -0.000328302 9.14169e-05 -0.000677891 -0.000210699 
1542.1 0 -0.000177426 0.0635257 -0.000209635 0.000881065 0.159053 -0.000903686 -0.000404527 0.00303367 0.00593676 -0.000538677 0.000696432 0.0223997 0.00175281 0.000275738 0.000559948 0.00114323 -0.000826071 0.00219903 -0.00146576 0.00165085 0.000358556 -0.00016864 0.000151829 0.000561761 0.000356098 -0.00277531 -0.000414859 -0.000840405 -0.000295653 9.17474e-05 -0.000685758 -0.000216217 
1542.45 0 -0.000203787 0.0605123 -0.000207462 0.000884339 0.160919 -0.000941065 -0.00040092 0.00301718 0.00592512 -0.000483165 0.000702886 0.0168495 0.0017457 0.000370017 0.00060846 0.00109933 -0.00085435 0.00221457 -0.00139898 0.00158715 0.000359543 -0.000145173 0.000127439 0.000583319 0.000360359 -0.00278345 -0.00043857 -0.000858079 -0.000263212 9.22928e-05 -0.000693129 -0.000219825 
1542.8 0 -0.000229052 0.0574806 -0.000203129 0.000887576 0.162614 -0.000976272 -0.000404465 0.00300302 0.0059071 -0.000427917 0.000707829 0.0113387 0.00174069 0.000458112 0.000663549 0.0010557 -0.000884161 0.00222981 -0.00132731 0.00152032 0.000358554 -0.000120554 0.000103245 0.000606005 0.000364174 -0.00279202 -0.000462791 -0.000874807 -0.000231732 9.27211e-05 -0.000700807 -0.000222424 
1543.15 0 -0.000253783 0.0544339 -0.000197121 0.00089051 0.164134 -0.00100696 -0.000414383 0.00299097 0.00588199 -0.000372648 0.00071024 0.00587646 0.00173739 0.000540527 0.000722661 0.00101116 -0.000915521 0.00224475 -0.00125173 0.00144995 0.00035578 -9.5325e-05 7.99215e-05 0.000630101 0.0003684 -0.00280189 -0.000486878 -0.000890874 -0.00020171 9.1545e-05 -0.000708173 -0.000224001 
1543.5 0 -0.000278657 0.0513753 -0.000190048 0.000893821 0.165478 -0.00103149 -0.00042855 0.00297973 0.0058479 -0.000317459 0.000708071 0.000471002 0.00173532 0.000620318 0.000782707 0.000963455 -0.000946508 0.00225932 -0.00117226 0.00137658 0.000351466 -6.97788e-05 5.7398e-05 0.000655584 0.000372709 -0.00281225 -0.000510001 -0.000906753 -0.000171989 8.93468e-05 -0.000715159 -0.000224571 
1543.85 0 -0.000302827 0.0483069 -0.000182411 0.00089803 0.166652 -0.00104772 -0.000444337 0.00296866 0.00580428 -0.00026255 0.000700018 -0.00487313 0.00173303 0.000699963 0.00084219 0.000911833 -0.000975769 0.0022747 -0.00108831 0.00130097 0.000346184 -4.40322e-05 3.54465e-05 0.000681052 0.00037564 -0.00282213 -0.000532166 -0.000922935 -0.00014141 8.6566e-05 -0.000722172 -0.000224433 
1544.2 0 -0.000326215 0.0452298 -0.00017492 0.000903425 0.167657 -0.00105401 -0.000459899 0.00295874 0.00575204 -0.000207347 0.000686135 -0.0101547 0.0017287 0.000779291 0.000900751 0.000856964 -0.00100083 0.00229108 -0.00100011 0.00122366 0.000340231 -1.79472e-05 1.39902e-05 0.000705347 0.000376159 -0.00283078 -0.000553619 -0.000939017 -0.00011082 8.30988e-05 -0.000728936 -0.000224375 
1544.55 0 -0.000349767 0.0421461 -0.000167351 0.000909653 0.168496 -0.00105277 -0.000474324 0.00294904 0.00569197 -0.000152016 0.000666929 -0.0153739 0.00172203 0.000855835 0.00095718 0.000799842 -0.00101967 0.00230602 -0.00090908 0.0011452 0.000333521 9.05656e-06 -6.97921e-06 0.000728369 0.000374711 -0.00283768 -0.0005745 -0.000953711 -8.0813e-05 7.99692e-05 -0.000735471 -0.000224663 
1544.9 0 -0.000373453 0.0390589 -0.000158641 0.000915087 0.169167 -0.00104828 -0.000488338 0.00293556 0.00562356 -9.69571e-05 0.000643023 -0.0205298 0.00171253 0.00092668 0.00101107 0.000742834 -0.00103323 0.00231711 -0.000817296 0.00106703 0.000325726 3.59846e-05 -2.74954e-05 0.00074998 0.000372164 -0.00284257 -0.000594808 -0.000966303 -5.06875e-05 7.8044e-05 -0.000742126 -0.0002248 
1545.25 0 -0.000396372 0.0359705 -0.000149217 0.000917959 0.169673 -0.00104282 -0.000502649 0.00291687 0.00554665 -4.17109e-05 0.000614425 -0.0256173 0.00169965 0.000991985 0.00106291 0.000688746 -0.0010425 0.00232323 -0.000726019 0.000990884 0.000316892 6.14211e-05 -4.81127e-05 0.000770699 0.000369282 -0.00284562 -0.000614503 -0.000976713 -2.02972e-05 7.60039e-05 -0.000748735 -0.00022523 
1545.6 0 -0.000417109 0.0328837 -0.000140134 0.000919304 0.170018 -0.00103501 -0.000517131 0.00289531 0.00546272 1.32073e-05 0.000581014 -0.030629 0.00168472 0.00105484 0.00111176 0.00063909 -0.00104479 0.0023247 -0.000633078 0.000918203 0.000308125 8.6218e-05 -6.93041e-05 0.000790942 0.000365564 -0.00284615 -0.000633836 -0.000984974 1.03616e-05 7.21915e-05 -0.000755266 -0.000226506 
1545.95 0 -0.000435233 0.029802 -0.000131376 0.000921703 0.170208 -0.0010222 -0.00053204 0.00287188 0.00537382 6.60832e-05 0.000544595 -0.0355589 0.00166961 0.00111748 0.00115777 0.000594081 -0.00103852 0.0023229 -0.000535667 0.000849635 0.000300099 0.000111247 -9.09276e-05 0.000810206 0.000359635 -0.0028428 -0.000653372 -0.000992311 4.18112e-05 6.73805e-05 -0.000761775 -0.000227497 
1546.3 0 -0.000451255 0.0267292 -0.000122282 0.000925945 0.170246 -0.00100348 -0.000547218 0.0028446 0.00528091 0.000115342 0.000507455 -0.0404026 0.00165512 0.00118347 0.00120283 0.00055323 -0.00102769 0.00231838 -0.000434904 0.000784439 0.000292149 0.000135615 -0.000113113 0.000827878 0.000351605 -0.00283503 -0.00067384 -0.00100079 7.44202e-05 6.25958e-05 -0.000768395 -0.000227579 
1546.65 0 -0.000466191 0.0236667 -0.000112428 0.000932556 0.170135 -0.000978842 -0.00056123 0.00281038 0.00518372 0.000161576 0.000469069 -0.0451559 0.00164046 0.00125704 0.00124849 0.000515983 -0.00101666 0.0023107 -0.000333677 0.000722183 0.000284228 0.000158552 -0.00013644 0.000843582 0.000342261 -0.00282378 -0.000695974 -0.00101132 0.000108178 5.77827e-05 -0.000775325 -0.000227045 
1547 0 -0.000481081 0.0206147 -0.00010207 0.000942375 0.169876 -0.000947656 -0.000571678 0.0027678 0.00508182 0.000207336 0.000427542 -0.0498148 0.00162547 0.00133735 0.00129539 0.000481578 -0.00100602 0.00229998 -0.000233824 0.000663417 0.000277251 0.000179986 -0.000160633 0.00085715 0.000330849 -0.00281082 -0.000719376 -0.00102256 0.00014347 5.32759e-05 -0.000782602 -0.000225745 
1547.35 0 -0.000496346 0.0175744 -9.12398e-05 0.000954648 0.169473 -0.000910654 -0.000575505 0.00271909 0.00497501 0.000254414 0.000382694 -0.0543775 0.00161129 0.00142039 0.00134225 0.000448672 -0.000993952 0.00228846 -0.000136412 0.000606963 0.000271891 0.000200997 -0.00018471 0.000868787 0.000317486 -0.00279714 -0.000742915 -0.00103262 0.000181114 4.92398e-05 -0.000790317 -0.000223684 
1547.7 0 -0.000510711 0.0145477 -7.97081e-05 0.000967622 0.168928 -0.000870189 -0.000571302 0.00266646 0.00486371 0.000302033 0.00033513 -0.0588443 0.0015975 0.00150462 0.0013868 0.000414831 -0.000978351 0.00227907 -4.1805e-05 0.000549912 0.000267767 0.000222736 -0.000208391 0.000878753 0.000303733 -0.00278175 -0.000766519 -0.00104082 0.000221223 4.56004e-05 -0.00079814 -0.000221107 
1548.05 0 -0.000523025 0.0115372 -6.79869e-05 0.000980216 0.168242 -0.000826672 -0.00056053 0.00260993 0.00474862 0.00034779 0.000286063 -0.0632156 0.00158243 0.00159116 0.00142785 0.000377324 -0.000958867 0.00227194 4.94381e-05 0.00049045 0.000263155 0.000244778 -0.000232155 0.00088717 0.000289983 -0.00276346 -0.000790783 -0.00104778 0.000263494 4.29874e-05 -0.000805867 -0.000217758 
1548.4 0 -0.00053325 0.00854555 -5.62013e-05 0.000992225 0.167419 -0.000779717 -0.000544501 0.00254962 0.00462927 0.000390747 0.000238379 -0.067488 0.0015669 0.00167979 0.0014638 0.000335428 -0.000937569 0.00226535 0.000135869 0.000428698 0.000256952 0.000266454 -0.000255877 0.000894056 0.000276044 -0.0027411 -0.000815079 -0.00105347 0.000307761 4.21255e-05 -0.000813683 -0.000213975 
1548.75 0 -0.000541223 0.00557518 -4.35345e-05 0.00100324 0.16646 -0.000729439 -0.000523312 0.00248559 0.00450382 0.000431537 0.000194863 -0.0716581 0.00155327 0.00176917 0.00149221 0.000289665 -0.000916949 0.00225796 0.000218091 0.0003651 0.000250037 0.000287696 -0.000278641 0.000899994 0.000262559 -0.00271321 -0.000838239 -0.0010567 0.000353916 4.28072e-05 -0.000820968 -0.000210181 
1549.1 0 -0.00054798 0.00262753 -3.01338e-05 0.00101257 0.165368 -0.000676109 -0.000497743 0.00241664 0.00437211 0.000468934 0.000156379 -0.0757253 0.00154207 0.00185904 0.00151313 0.000239962 -0.000896131 0.00224867 0.000299534 0.000300138 0.000243663 0.000308109 -0.000300211 0.000905489 0.000249767 -0.00268066 -0.00086073 -0.00105699 0.000401132 4.41867e-05 -0.000826437 -0.000206678 
1549.45 0 -0.000555192 -0.00029607 -1.69123e-05 0.00101968 0.164147 -0.000620834 -0.000469862 0.00234232 0.00423589 0.000502148 0.00012277 -0.0796889 0.00153281 0.00194862 0.00152839 0.000186667 -0.000872211 0.0022365 0.000382443 0.000235553 0.000238355 0.000326486 -0.000320769 0.000909862 0.000236531 -0.00264547 -0.00088352 -0.00105534 0.000448531 4.57185e-05 -0.000829428 -0.000203508 
1549.8 0 -0.000563126 -0.00319342 -3.68821e-06 0.00102369 0.162802 -0.000564722 -0.000442297 0.00226488 0.00409635 0.000533689 9.37356e-05 -0.0835467 0.00152481 0.00203638 0.00153952 0.000130882 -0.000843196 0.00222252 0.000465147 0.000173029 0.000234582 0.000342113 -0.000340415 0.000913632 0.000221924 -0.00260844 -0.000906025 -0.00105349 0.000495932 4.6571e-05 -0.000830016 -0.000200327 
1550.15 0 -0.000570902 -0.0060614 9.92128e-06 0.00102436 0.161338 -0.000507912 -0.000416156 0.00218635 0.00395408 0.000565451 6.81648e-05 -0.0872956 0.00151589 0.00212356 0.00154548 7.32315e-05 -0.000808386 0.00220844 0.000544527 0.000112711 0.000232406 0.000355949 -0.000358972 0.000918063 0.000206514 -0.00257017 -0.000927821 -0.00105241 0.000543059 4.67688e-05 -0.000828283 -0.000196801 
1550.5 0 -0.00057774 -0.00889672 2.30612e-05 0.00102354 0.159757 -0.000449531 -0.000390048 0.00210599 0.00380989 0.000596494 4.39177e-05 -0.0909322 0.0015044 0.0022127 0.00154437 1.36667e-05 -0.000768701 0.00219453 0.000619808 5.46575e-05 0.000231748 0.000368861 -0.0003765 0.000923282 0.000190582 -0.0025315 -0.000949396 -0.0010509 0.000590018 4.6772e-05 -0.00082374 -0.000192183 
1550.85 0 -0.000584155 -0.011697 3.50687e-05 0.00102321 0.158065 -0.000389474 -0.0003635 0.00202231 0.00366451 0.000624915 2.05044e-05 -0.0944535 0.00149089 0.00230265 0.00153558 -4.75515e-05 -0.000725838 0.00217958 0.000693716 -9.45114e-07 0.000232516 0.000380019 -0.000393852 0.00092854 0.000173577 -0.00249215 -0.000970681 -0.00104673 0.00063706 4.62394e-05 -0.000816641 -0.000186769 
1551.2 0 -0.000590548 -0.0144609 4.67344e-05 0.00102263 0.156265 -0.000329213 -0.00033833 0.00193541 0.00351908 0.000649369 -9.03368e-07 -0.0978591 0.00147687 0.00238968 0.00152006 -0.000108158 -0.000681592 0.00216096 0.000768618 -5.48776e-05 0.000233954 0.000388105 -0.000411961 0.000932298 0.000155462 -0.00245071 -0.000991459 -0.00103964 0.000684163 4.51841e-05 -0.000808316 -0.000181288 
1551.55 0 -0.000596164 -0.0171883 5.87291e-05 0.00101937 0.154358 -0.000269093 -0.000316243 0.00184624 0.00337522 0.000668867 -1.99862e-05 -0.101151 0.00146202 0.00247226 0.00150042 -0.00016476 -0.000637733 0.00213659 0.000842674 -0.000108517 0.000235048 0.000393195 -0.000430377 0.00093315 0.000136418 -0.00240666 -0.00101186 -0.00103139 0.000731443 4.46439e-05 -0.000799768 -0.000175566 
1551.9 0 -0.000600754 -0.0198783 7.03514e-05 0.00101223 0.152348 -0.000208314 -0.000297532 0.00175473 0.00323314 0.000683911 -3.68142e-05 -0.104329 0.00144411 0.00255129 0.00147951 -0.000215776 -0.000595788 0.00210564 0.000913401 -0.000162569 0.000235004 0.000395992 -0.000448552 0.000931029 0.000116685 -0.00236098 -0.00103212 -0.00102299 0.000778604 4.51055e-05 -0.000791 -0.000169061 
1552.25 0 -0.000605469 -0.0225283 8.10996e-05 0.00100206 0.150237 -0.000147646 -0.000282769 0.00166141 0.0030922 0.000695659 -5.19654e-05 -0.107391 0.00142162 0.00262709 0.00145957 -0.000262573 -0.000556746 0.00206716 0.000981047 -0.000215427 0.000233618 0.00039642 -0.000466842 0.000927305 9.68581e-05 -0.0023139 -0.0010523 -0.00101462 0.000824665 4.65434e-05 -0.000781741 -0.000162085 
1552.6 0 -0.00061125 -0.0251355 9.10676e-05 0.000990509 0.148029 -8.92044e-05 -0.000273295 0.00156883 0.00295216 0.000703356 -6.76556e-05 -0.110339 0.00139447 0.00269934 0.00144104 -0.000306174 -0.000521262 0.00202176 0.001047 -0.000264351 0.00023065 0.000394631 -0.000484987 0.000922574 7.65779e-05 -0.00226507 -0.00107241 -0.0010069 0.000869288 4.93678e-05 -0.000772728 -0.000155778 
1552.95 0 -0.000617599 -0.0276991 0.000100311 0.000979142 0.145727 -3.33954e-05 -0.000268288 0.00147802 0.00281245 0.000706419 -8.55326e-05 -0.113172 0.00136435 0.00276838 0.00142123 -0.000345056 -0.000489171 0.00197276 0.00111275 -0.000308494 0.000225862 0.000391358 -0.000502457 0.000915894 5.45258e-05 -0.00221453 -0.00109305 -0.00099953 0.000912673 5.32882e-05 -0.000764627 -0.000150379 
1553.3 0 -0.000623689 -0.0302188 0.00010911 0.000968757 0.143335 2.20637e-05 -0.000265765 0.00138698 0.0026736 0.000705836 -0.000105168 -0.115888 0.00133417 0.00283361 0.00139747 -0.000377217 -0.000458793 0.00192275 0.00118031 -0.000349431 0.000219869 0.000386182 -0.000519773 0.00090735 3.04472e-05 -0.00216174 -0.00111409 -0.00099076 0.000954912 5.72389e-05 -0.000756771 -0.000144876 
1553.65 0 -0.000629166 -0.0326936 0.000118403 0.00095789 0.140857 7.982e-05 -0.000265511 0.00129334 0.00253801 0.000702885 -0.000125668 -0.118486 0.001305 0.00289377 0.00136981 -0.0004018 -0.0004286 0.00187102 0.00125063 -0.000388729 0.000213107 0.000378366 -0.000537509 0.000898081 5.14339e-06 -0.00210621 -0.0011345 -0.000980407 0.00099611 6.07226e-05 -0.000748155 -0.000138574 
1554 0 -0.000633479 -0.0351219 0.000128585 0.000944149 0.138295 0.000140833 -0.000268479 0.0011965 0.00240669 0.000698881 -0.000146131 -0.120965 0.0012739 0.00294925 0.00134015 -0.00041934 -0.000398408 0.00181534 0.0013221 -0.000425769 0.000205513 0.000368084 -0.000555833 0.000888413 -2.03681e-05 -0.00204814 -0.00115453 -0.000970297 0.00103617 6.38715e-05 -0.000738421 -0.000131971 
1554.35 0 -0.000636365 -0.0375021 0.000139359 0.000927129 0.135651 0.000203175 -0.00027503 0.00109863 0.00227965 0.000695675 -0.000165392 -0.123323 0.00123711 0.00300195 0.00130976 -0.000432041 -0.000370082 0.00175463 0.00139286 -0.000458771 0.000196683 0.000356063 -0.000575416 0.0008777 -4.51878e-05 -0.00198782 -0.00117506 -0.000961229 0.00107463 6.76201e-05 -0.00072792 -0.000125494 
1554.7 0 -0.000638425 -0.0398321 0.000150364 0.000908797 0.132928 0.000264071 -0.000284916 0.00100274 0.00215686 0.000693698 -0.000181955 -0.125561 0.00119372 0.0030543 0.0012785 -0.000441904 -0.000346397 0.00168971 0.00146237 -0.000487181 0.000186462 0.000343775 -0.000596301 0.000865421 -6.87103e-05 -0.00192522 -0.00119512 -0.000952074 0.00111115 7.218e-05 -0.00071746 -0.000119256 
1555.05 0 -0.000640823 -0.0421115 0.000161483 0.000891908 0.130127 0.000322668 -0.000298682 0.000909232 0.0020371 0.000690197 -0.000195588 -0.127678 0.00114653 0.00310602 0.00124474 -0.000448899 -0.00032791 0.0016226 0.00153152 -0.000512281 0.000175144 0.000332197 -0.00061779 0.00085132 -9.03701e-05 -0.00186068 -0.0012129 -0.000940907 0.00114641 7.66383e-05 -0.000707002 -0.0001141 
1555.4 0 -0.000643648 -0.0443409 0.00017279 0.000877309 0.127254 0.000378868 -0.000316744 0.00081712 0.00191902 0.000683483 -0.000207822 -0.129676 0.0010993 0.00315364 0.00120709 -0.000453397 -0.000314282 0.00155441 0.00160226 -0.000536087 0.000162856 0.000320793 -0.000640007 0.00083547 -0.000110191 -0.00179441 -0.00122816 -0.000926896 0.00118115 8.19205e-05 -0.000695718 -0.000110883 
1555.75 0 -0.00064609 -0.0465198 0.000184232 0.000863019 0.12431 0.000432527 -0.000338011 0.000725889 0.00180255 0.000675879 -0.000219776 -0.131553 0.00105402 0.0031944 0.00116705 -0.00045741 -0.000305897 0.00148414 0.00167524 -0.00055907 0.000149191 0.000308798 -0.000663823 0.00081844 -0.000128687 -0.00172634 -0.00124198 -0.000911516 0.00121494 8.92709e-05 -0.000683756 -0.000109243 
1556.1 0 -0.000648091 -0.0486476 0.000195861 0.00084655 0.121296 0.000483994 -0.000360518 0.000636787 0.00168873 0.000670081 -0.00023046 -0.133311 0.00101231 0.00322889 0.00112745 -0.000461746 -0.000300176 0.0014116 0.0017486 -0.000580626 0.000134281 0.000295923 -0.000689728 0.000800202 -0.000146649 -0.00165647 -0.00125472 -0.000895631 0.00124711 9.71762e-05 -0.000671859 -0.000108463 
1556.45 0 -0.00064937 -0.0507248 0.00020784 0.000827363 0.118217 0.00053368 -0.00038325 0.000551443 0.00157802 0.000668134 -0.000238119 -0.134956 0.000975285 0.0032599 0.00108777 -0.00046522 -0.000291562 0.0013396 0.0018231 -0.000601265 0.000119347 0.000282907 -0.000717455 0.000779759 -0.000165122 -0.00158495 -0.00126622 -0.000877505 0.00127721 0.000104804 -0.000660096 -0.000108141 
1556.8 0 -0.000649141 -0.0527516 0.000219807 0.000806276 0.115077 0.000582123 -0.000405385 0.000469387 0.00146919 0.00067153 -0.000242476 -0.136487 0.000941723 0.00329009 0.00104512 -0.000466877 -0.000278236 0.00126984 0.00190162 -0.000621781 0.000104727 0.000270547 -0.000746667 0.000757415 -0.000184724 -0.001512 -0.00127692 -0.000856797 0.00130479 0.000113285 -0.000648537 -0.000107543 
1557.15 0 -0.000648241 -0.0547259 0.000231041 0.000784733 0.111883 0.000631602 -0.000424103 0.000389596 0.00136188 0.000679777 -0.000244115 -0.137904 0.000908856 0.00332029 0.00099752 -0.000467056 -0.000262186 0.00120156 0.00198374 -0.000641493 9.00093e-05 0.00025914 -0.000777088 0.000734487 -0.000205292 -0.00143792 -0.0012876 -0.00083473 0.00132995 0.000122403 -0.000638061 -0.000105999 
1557.5 0 -0.000648765 -0.0566458 0.00024071 0.00076357 0.108637 0.000684146 -0.000435613 0.000311971 0.00125763 0.000691058 -0.000243727 -0.139205 0.000876018 0.00334899 0.000945149 -0.000465218 -0.000245231 0.00113403 0.00206634 -0.000659084 7.54755e-05 0.000248711 -0.000807878 0.000710679 -0.000226191 -0.00136282 -0.00129926 -0.000811585 0.00135317 0.000131651 -0.00062925 -0.000103047 
1557.85 0 -0.000651996 -0.0585111 0.000248592 0.000742611 0.105343 0.000739449 -0.000438291 0.000236693 0.00115806 0.000702695 -0.000243051 -0.140388 0.000846267 0.00337404 0.000889976 -0.000459722 -0.000227947 0.00106703 0.0021476 -0.000673987 6.15321e-05 0.000238985 -0.000838453 0.000684804 -0.000247266 -0.00128571 -0.00131237 -0.000785788 0.00137496 0.000140504 -0.000621404 -9.8868e-05 
1558.2 0 -0.000657425 -0.0603212 0.000255713 0.000721233 0.102004 0.000796661 -0.000432914 0.000163594 0.00106399 0.000713864 -0.00024349 -0.141455 0.000821528 0.00339498 0.000833031 -0.000450336 -0.000209196 0.00100006 0.00222868 -0.000687926 4.8482e-05 0.000229239 -0.000868395 0.000656539 -0.000269081 -0.00120605 -0.0013266 -0.000756351 0.00139489 0.000148769 -0.000613909 -9.49304e-05 
1558.55 0 -0.000663623 -0.0620757 0.000262746 0.000698585 0.0986268 0.000857711 -0.000421283 9.34283e-05 0.000974615 0.000727274 -0.00024381 -0.142406 0.000799438 0.00341277 0.000773276 -0.000437866 -0.000188701 0.000931217 0.00230948 -0.000702884 3.69389e-05 0.000218941 -0.000896562 0.000626965 -0.000291623 -0.00112433 -0.0013413 -0.000724111 0.0014119 0.000157431 -0.000607123 -9.18703e-05 
1558.9 0 -0.000670768 -0.0637735 0.00026896 0.000674066 0.0952127 0.00092447 -0.000404588 2.73412e-05 0.000888664 0.000745792 -0.000241404 -0.143241 0.000777837 0.00342871 0.000710748 -0.00042346 -0.000168361 0.00085918 0.00238751 -0.000719078 2.69801e-05 0.000208886 -0.000923003 0.000597618 -0.000314257 -0.00104113 -0.00135559 -0.000689964 0.00142605 0.000167213 -0.000601694 -8.89983e-05 
1559.25 0 -0.000679025 -0.0654131 0.000273704 0.00064866 0.0917618 0.00099499 -0.000382473 -3.49758e-05 0.000805828 0.000770306 -0.000234002 -0.14396 0.000757516 0.00344342 0.000646494 -0.000408862 -0.000150286 0.000785524 0.00246035 -0.000735838 1.80757e-05 0.00020021 -0.00094878 0.000568622 -0.000336599 -0.000956791 -0.00136918 -0.000654254 0.00143793 0.000177896 -0.000598139 -8.62217e-05 
1559.6 0 -0.000687729 -0.0669945 0.000277334 0.00062325 0.0882738 0.00106628 -0.000355267 -9.44706e-05 0.000725324 0.000800332 -0.000221291 -0.144567 0.000739063 0.00345606 0.000581379 -0.000394763 -0.000134968 0.000712805 0.00252746 -0.000752275 9.74566e-06 0.000192402 -0.000974631 0.000538827 -0.000357903 -0.000872135 -0.0013822 -0.000617227 0.00144813 0.000188669 -0.00059611 -8.32611e-05 
1559.95 0 -0.000696142 -0.0685182 0.000280175 0.000597055 0.0847536 0.0011361 -0.000325029 -0.000151427 0.000646407 0.000833628 -0.000204737 -0.14506 0.000721354 0.00346682 0.000517139 -0.000379869 -0.000121293 0.000642071 0.0025909 -0.000768161 1.85609e-06 0.000184004 -0.00100116 0.000507189 -0.000377822 -0.000788325 -0.00139446 -0.000579428 0.00145723 0.000198723 -0.000594239 -8.00217e-05 
1560.3 0 -0.000704022 -0.0699835 0.000282493 0.000569908 0.0812074 0.00120287 -0.000294941 -0.000205736 0.000569644 0.000868655 -0.000184383 -0.145441 0.000702902 0.00347788 0.000455132 -0.000363365 -0.000107728 0.000573112 0.00265336 -0.000783738 -4.83469e-06 0.000174123 -0.00102841 0.000473361 -0.000396859 -0.000705549 -0.00140558 -0.000541303 0.00146534 0.000208757 -0.000591246 -7.66994e-05 
1560.65 0 -0.000712358 -0.0713896 0.000284334 0.000543278 0.077638 0.00126505 -0.000268626 -0.000257926 0.000496638 0.000905009 -0.000160249 -0.145714 0.000683263 0.00349002 0.000395567 -0.000346233 -9.37619e-05 0.000506279 0.00271618 -0.000798757 -9.66599e-06 0.000163352 -0.00105568 0.000437315 -0.000415712 -0.000623589 -0.0014154 -0.000502956 0.00147199 0.000220202 -0.00058776 -7.28931e-05 
1561 0 -0.000722266 -0.0727371 0.000285475 0.000518005 0.0740467 0.00132089 -0.00024708 -0.000308742 0.00042761 0.000942767 -0.000133745 -0.145884 0.000663419 0.00350085 0.000337504 -0.000329722 -8.05662e-05 0.00044182 0.00277685 -0.000812336 -1.30706e-05 0.000152422 -0.00108151 0.000399233 -0.000434626 -0.00054235 -0.00142392 -0.000464413 0.00147626 0.000233302 -0.000585034 -6.88742e-05 
1561.35 0 -0.00073364 -0.0740262 0.000285885 0.000492958 0.0704381 0.00136896 -0.000226573 -0.00035655 0.000359857 0.000983019 -0.000106733 -0.145951 0.000643683 0.00350793 0.000279758 -0.00031609 -6.96787e-05 0.000379141 0.00283094 -0.000823499 -1.59312e-05 0.000140994 -0.00110456 0.00036051 -0.000452556 -0.000462242 -0.00143157 -0.000424843 0.00147811 0.000246855 -0.00058304 -6.51141e-05 
1561.7 0 -0.000746011 -0.0752542 0.000285833 0.000466498 0.0668192 0.00140958 -0.000202242 -0.000397105 0.000290875 0.00102669 -8.08319e-05 -0.145911 0.000622778 0.00351121 0.000222637 -0.000307384 -6.02527e-05 0.000318377 0.00287718 -0.000831112 -1.80868e-05 0.000129699 -0.0011248 0.000322826 -0.000468594 -0.000383857 -0.001439 -0.00038364 0.00147803 0.000260297 -0.00058182 -6.12667e-05 
1562.05 0 -0.000758416 -0.0764183 0.000285776 0.000437694 0.0631939 0.001444 -0.000173792 -0.00042774 0.000220422 0.00107303 -5.68265e-05 -0.145762 0.000598971 0.00351254 0.000167994 -0.000303614 -5.00876e-05 0.000261354 0.00291721 -0.000834425 -1.88945e-05 0.000120762 -0.00114294 0.000286419 -0.000483051 -0.000307031 -0.00144634 -0.000341013 0.00147643 0.000274471 -0.000580957 -5.70957e-05 
1562.4 0 -0.000768837 -0.0775188 0.000285798 0.000406914 0.0595632 0.00147467 -0.000144982 -0.00045052 0.000148367 0.0011206 -3.43651e-05 -0.145506 0.000571976 0.00351456 0.000116106 -0.000304691 -3.78751e-05 0.00021014 0.00295343 -0.00083322 -1.87321e-05 0.000115364 -0.0011588 0.000250545 -0.00049667 -0.000232616 -0.00145365 -0.000297464 0.00147393 0.000289598 -0.000579988 -5.31237e-05 
1562.75 0 -0.000776203 -0.0785573 0.000286488 0.000375677 0.0559285 0.00150462 -0.000118206 -0.00046844 7.4542e-05 0.0011691 -1.2966e-05 -0.145145 0.00054409 0.00351869 6.5087e-05 -0.00030946 -2.39862e-05 0.000165495 0.00298819 -0.000828076 -1.92354e-05 0.000113474 -0.00117181 0.000214677 -0.000509855 -0.000161886 -0.00146066 -0.00025343 0.0014715 0.000305233 -0.000579254 -4.96504e-05 
1563.1 0 -0.000780657 -0.0795339 0.000288938 0.00034538 0.0522924 0.00153601 -9.16339e-05 -0.00048144 5.73155e-07 0.00121842 7.77322e-06 -0.144681 0.000517428 0.00352258 1.32993e-05 -0.000314728 -1.01083e-05 0.000127551 0.00302367 -0.000821109 -2.16762e-05 0.000115291 -0.00118151 0.000178566 -0.000522513 -9.48399e-05 -0.00146684 -0.000209181 0.00146895 0.000320943 -0.000578402 -4.58188e-05 
1563.45 0 -0.000782736 -0.0804484 0.000293627 0.00031583 0.0486571 0.00156894 -6.3178e-05 -0.000488366 -7.05473e-05 0.00126718 2.81449e-05 -0.144118 0.000492763 0.00352128 -3.82615e-05 -0.000317371 2.88617e-06 9.62219e-05 0.00305957 -0.000815292 -2.60987e-05 0.000120613 -0.00118826 0.000141313 -0.000533534 -3.12858e-05 -0.00147192 -0.000164907 0.00146534 0.000335894 -0.000577294 -4.00997e-05 
1563.8 0 -0.000782413 -0.0813011 0.000300406 0.000286116 0.0450254 0.00160187 -3.40852e-05 -0.00048948 -0.000135588 0.00131367 4.89246e-05 -0.143454 0.000468927 0.00351235 -8.65818e-05 -0.000314767 1.5453e-05 7.04635e-05 0.00309331 -0.000811958 -3.20361e-05 0.000129095 -0.00119295 0.000102397 -0.000542549 2.88318e-05 -0.00147557 -0.000120085 0.00145968 0.000349339 -0.000576256 -3.31269e-05 
1564.15 0 -0.000779543 -0.0820924 0.000307867 0.000256556 0.0414014 0.00163311 -7.85189e-06 -0.000487487 -0.000193837 0.00135659 7.1762e-05 -0.142692 0.000443399 0.00349949 -0.000130223 -0.000307224 2.89943e-05 4.81108e-05 0.00312413 -0.000809091 -3.86834e-05 0.000140778 -0.00119615 6.17965e-05 -0.000550466 8.57203e-05 -0.00147731 -7.36087e-05 0.00145202 0.000360917 -0.000574484 -2.70278e-05 
1564.5 0 -0.000774792 -0.0828232 0.000314319 0.000228546 0.0377907 0.00166118 1.25897e-05 -0.000485581 -0.000247398 0.00139503 9.71913e-05 -0.141836 0.000415629 0.00348771 -0.000169852 -0.000298126 4.47739e-05 2.77868e-05 0.00315459 -0.000803946 -4.61646e-05 0.000155063 -0.00119788 1.9049e-05 -0.000558079 0.000139639 -0.00147693 -2.52517e-05 0.00144292 0.000371002 -0.000571728 -2.30374e-05 
1564.85 0 -0.000769123 -0.0834932 0.000319145 0.000202329 0.0341974 0.00168388 2.77299e-05 -0.000483574 -0.000298476 0.00142707 0.000123923 -0.140889 0.00038728 0.00347721 -0.000206636 -0.000289118 6.21735e-05 8.2971e-06 0.00318684 -0.000795647 -5.51313e-05 0.000170416 -0.0011974 -2.54777e-05 -0.000565944 0.000190736 -0.00147477 2.42647e-05 0.00143207 0.000379637 -0.000568066 -2.09257e-05 
1565.2 0 -0.000762199 -0.0841024 0.000322546 0.000176813 0.0306223 0.00170002 3.89227e-05 -0.000479157 -0.000347754 0.00144961 0.000151116 -0.139855 0.000359959 0.00346445 -0.000240725 -0.000279095 8.08776e-05 -1.05118e-05 0.00321893 -0.000784484 -6.48654e-05 0.000185671 -0.00119401 -7.06089e-05 -0.000574685 0.000239487 -0.00147098 7.35658e-05 0.0014192 0.000385474 -0.000562585 -1.94009e-05 
1565.55 0 -0.000752804 -0.0846497 0.000325707 0.000150533 0.0270654 0.00171141 4.60912e-05 -0.000470849 -0.000396272 0.00146068 0.000180181 -0.138733 0.000333955 0.00344683 -0.000271362 -0.000266549 0.000102443 -2.74691e-05 0.00324635 -0.000771134 -7.49681e-05 0.000199955 -0.00118713 -0.000116755 -0.000584565 0.000285961 -0.00146536 0.000122015 0.00140413 0.000387841 -0.000555354 -1.75133e-05 
1565.9 0 -0.000740658 -0.0851333 0.000329134 0.000122738 0.0235272 0.00172075 5.02366e-05 -0.000459 -0.000446092 0.00146122 0.000212696 -0.137524 0.000307363 0.00342485 -0.000297745 -0.000250501 0.00012807 -4.21808e-05 0.00326658 -0.000756623 -8.54881e-05 0.000213213 -0.00117746 -0.000164972 -0.00059524 0.00033064 -0.00145789 0.00016921 0.0013873 0.000387658 -0.000547867 -1.53076e-05 
1566.25 0 -0.000727154 -0.0855522 0.000331642 9.35831e-05 0.0200095 0.0017286 5.41553e-05 -0.000447065 -0.000496786 0.00145428 0.000249008 -0.136226 0.000278409 0.00340034 -0.00031949 -0.000231756 0.000158053 -5.53824e-05 0.003279 -0.000741616 -9.5516e-05 0.000226013 -0.00116609 -0.000215237 -0.000605711 0.000375066 -0.00144918 0.000213988 0.00137016 0.000385723 -0.00053965 -1.28202e-05 
1566.6 0 -0.000713792 -0.0859062 0.00033223 6.42003e-05 0.0165145 0.0017328 5.9823e-05 -0.000440071 -0.000546016 0.00144246 0.000288212 -0.134842 0.000246516 0.0033753 -0.000337228 -0.000214517 0.000192828 -6.82539e-05 0.00328432 -0.000725848 -0.00010433 0.00023806 -0.00115277 -0.000266397 -0.000614749 0.000419455 -0.0014398 0.000256763 0.00135354 0.000381633 -0.000529545 -1.02886e-05 
1566.95 0 -0.000700537 -0.086196 0.00033112 3.61102e-05 0.013045 0.00173149 6.62295e-05 -0.00043997 -0.000593503 0.0014262 0.000326326 -0.133373 0.000211139 0.00335013 -0.000352415 -0.000201089 0.000232366 -8.24382e-05 0.00328599 -0.000709335 -0.000112497 0.00024776 -0.00113659 -0.000316673 -0.000622062 0.000463243 -0.00142949 0.000299027 0.00133737 0.000374621 -0.000518493 -8.129e-06 
1567.3 0 -0.000686366 -0.0864225 0.000329628 9.25093e-06 0.00960475 0.0017265 7.0793e-05 -0.000445165 -0.000640234 0.00140591 0.000359063 -0.131818 0.000172052 0.0033227 -0.000365359 -0.000188972 0.000274183 -9.88679e-05 0.00328707 -0.000693681 -0.000120818 0.000254978 -0.00111806 -0.000365345 -0.000629251 0.000507249 -0.00141763 0.000340839 0.00132166 0.000364377 -0.000506769 -5.63373e-06 
1567.65 0 -0.000671008 -0.0865866 0.000328489 -1.77578e-05 0.00619794 0.00172224 7.22033e-05 -0.000453529 -0.000685517 0.00138314 0.00038742 -0.130177 0.000129974 0.00329064 -0.000374673 -0.000176786 0.000314554 -0.000116897 0.00328782 -0.000680837 -0.000129342 0.00026144 -0.00109862 -0.000413019 -0.000637871 0.000551861 -0.00140426 0.000381704 0.00130581 0.00035099 -0.000493045 -2.20135e-06 
1568 0 -0.000654481 -0.0866898 0.000326989 -4.58176e-05 0.00282833 0.00172019 7.0275e-05 -0.000464078 -0.000728446 0.00135872 0.000414518 -0.128451 8.60042e-05 0.00325348 -0.000379542 -0.000165656 0.000350614 -0.000134586 0.00328705 -0.000670319 -0.000138541 0.000268354 -0.00107888 -0.000460318 -0.00064641 0.000595388 -0.00139017 0.000421872 0.00128893 0.000335218 -0.00047733 1.42796e-06 
1568.35 0 -0.000635354 -0.0867338 0.000324846 -7.4205e-05 -0.000500353 0.00171805 6.65558e-05 -0.000476005 -0.000770269 0.00133289 0.000440084 -0.126642 4.26616e-05 0.00321317 -0.000380977 -0.000156121 0.000380531 -0.000149445 0.00328445 -0.000659433 -0.00014946 0.000275549 -0.00105839 -0.000506421 -0.000652986 0.000637075 -0.00137525 0.000462612 0.00127097 0.0003181 -0.000460832 4.29227e-06 
1568.7 0 -0.00061244 -0.0867187 0.000323433 -0.00010165 -0.00378445 0.00171487 6.19638e-05 -0.000488917 -0.000813255 0.0013069 0.000462525 -0.124752 3.17979e-06 0.00317209 -0.000379577 -0.000148831 0.000404563 -0.000159684 0.00328112 -0.000647061 -0.00016158 0.000283842 -0.00103711 -0.000549694 -0.000658315 0.00067769 -0.0013585 0.000503829 0.00125313 0.000300574 -0.000444243 5.99656e-06 
1569.05 0 -0.000586466 -0.0866432 0.000323764 -0.000128198 -0.00702331 0.00171066 5.43777e-05 -0.000504108 -0.000857617 0.00128293 0.000482363 -0.122785 -3.29218e-05 0.00313128 -0.000373869 -0.000144692 0.000424449 -0.000164732 0.00327682 -0.000633812 -0.00017409 0.00029383 -0.00101494 -0.000589984 -0.000663558 0.000716745 -0.00133972 0.000544467 0.00123601 0.000283886 -0.000428288 6.47577e-06 
1569.4 0 -0.000558777 -0.0865085 0.000325152 -0.000155013 -0.0102174 0.00170346 4.32482e-05 -0.000522672 -0.000902136 0.00126271 0.000501314 -0.120743 -6.96648e-05 0.00309102 -0.000363031 -0.000142874 0.00044146 -0.0001656 0.00327031 -0.000621428 -0.000186806 0.000304517 -0.000991331 -0.000628604 -0.000668344 0.00075399 -0.00131828 0.000584611 0.0012187 0.000268608 -0.000413339 6.60743e-06 
1569.75 0 -0.000530321 -0.0863169 0.000326582 -0.000182769 -0.0133635 0.00169071 2.93965e-05 -0.000545012 -0.000946693 0.00124645 0.000519007 -0.118628 -0.000111467 0.00305171 -0.000348459 -0.000141602 0.000457101 -0.000164437 0.00326198 -0.000612148 -0.000199074 0.000314648 -0.000966071 -0.000666534 -0.00067211 0.000790639 -0.00129386 0.000624864 0.00120084 0.000253266 -0.000399361 7.40694e-06 
1570.1 0 -0.000501817 -0.0860691 0.000327585 -0.000211189 -0.0164565 0.00167199 1.2425e-05 -0.000570646 -0.000993291 0.00123154 0.000532412 -0.116443 -0.000160672 0.00301184 -0.00033136 -0.000138335 0.000472616 -0.000162523 0.00325453 -0.00060484 -0.000210848 0.000324044 -0.000939583 -0.000703489 -0.000675755 0.00082727 -0.00126765 0.000664917 0.00118314 0.000236443 -0.000386168 8.96054e-06 
1570.45 0 -0.000473502 -0.0857641 0.000327591 -0.000240843 -0.0194943 0.00164995 -5.91627e-06 -0.000599089 -0.00104303 0.00121413 0.000539398 -0.114194 -0.000215182 0.00296866 -0.000310689 -0.000131352 0.000487444 -0.000159837 0.00324858 -0.000596581 -0.000222528 0.000333695 -0.000912464 -0.000739104 -0.000680153 0.000864074 -0.00123979 0.000703795 0.00116581 0.000218579 -0.000372514 1.16854e-05 
1570.8 0 -0.000445101 -0.0854023 0.000327118 -0.000272208 -0.0224775 0.00162833 -2.14662e-05 -0.000631585 -0.00109483 0.00119246 0.000540596 -0.111883 -0.000269979 0.00292243 -0.000285448 -0.00012093 0.000501113 -0.000157609 0.00324256 -0.000587774 -0.000233693 0.000344399 -0.000885312 -0.000773655 -0.000685351 0.000900671 -0.00120976 0.000742042 0.0011489 0.000200686 -0.000357992 1.60816e-05 
1571.15 0 -0.000416938 -0.0849842 0.000327604 -0.000303875 -0.0254069 0.00160938 -3.0545e-05 -0.000670194 -0.00114658 0.0011678 0.000537842 -0.109511 -0.000322501 0.00287593 -0.000256676 -0.000106717 0.000513343 -0.000157121 0.00323563 -0.000580397 -0.000243527 0.000356449 -0.000858807 -0.000807763 -0.000690899 0.000935974 -0.00117819 0.000780508 0.00113323 0.000183435 -0.000343659 2.27016e-05 
1571.5 0 -0.000389401 -0.0845103 0.000329601 -0.000334058 -0.0282813 0.00159323 -3.1298e-05 -0.000715722 -0.00119671 0.00114129 0.000532141 -0.107078 -0.000374091 0.00283131 -0.000225874 -8.7658e-05 0.000523026 -0.000157756 0.00322784 -0.000574989 -0.000252079 0.000369351 -0.000832591 -0.00084153 -0.00069573 0.000969726 -0.00114537 0.000819487 0.00111827 0.000166568 -0.000330272 3.18513e-05 
1571.85 0 -0.000362197 -0.0839822 0.000332236 -0.000362292 -0.0310971 0.00157935 -2.361e-05 -0.000766479 -0.00124631 0.00111325 0.000524114 -0.10459 -0.000427423 0.00278683 -0.000194468 -6.40687e-05 0.000529379 -0.000159012 0.00321942 -0.000570253 -0.000261008 0.000382417 -0.000806251 -0.000875347 -0.000699089 0.0010019 -0.00111088 0.000858751 0.00110295 0.000148866 -0.000317546 4.18579e-05 
1572.2 0 -0.000334474 -0.0834015 0.00033329 -0.000389941 -0.0338492 0.00156661 -9.26959e-06 -0.000820131 -0.0012958 0.00108562 0.000515694 -0.10205 -0.000482397 0.00273738 -0.000163928 -3.82489e-05 0.000532271 -0.000160358 0.00320811 -0.000564528 -0.000271994 0.000395881 -0.000780075 -0.000909155 -0.000700908 0.0010325 -0.0010743 0.00089783 0.00108785 0.000129249 -0.000305414 5.05884e-05 
1572.55 0 -0.000305176 -0.082768 0.000331917 -0.000419065 -0.0365352 0.00155368 7.79169e-06 -0.000875112 -0.00134321 0.00106026 0.000508853 -0.099463 -0.000535204 0.00267985 -0.00013536 -1.22751e-05 0.000530214 -0.000161567 0.00318966 -0.000559259 -0.000285925 0.000409834 -0.000754029 -0.000941551 -0.000701235 0.00106128 -0.00103591 0.000936329 0.00107296 0.000108732 -0.00029421 5.86851e-05 
1572.9 0 -0.000274356 -0.0820824 0.000329248 -0.000450058 -0.0391547 0.0015407 2.44567e-05 -0.000930737 -0.00138715 0.00103864 0.000504466 -0.0968299 -0.000582399 0.00261667 -0.000108361 1.20902e-05 0.000520118 -0.00016311 0.0031627 -0.000557394 -0.000303165 0.000424269 -0.000729094 -0.000971863 -0.000700013 0.00108835 -0.000996901 0.00097371 0.00105693 8.86909e-05 -0.000283477 6.80311e-05 
1573.25 0 -0.000242478 -0.0813459 0.000326889 -0.000481619 -0.0417071 0.00152779 3.99972e-05 -0.000986966 -0.00142712 0.00102138 0.000504454 -0.0941513 -0.000623371 0.00255192 -8.1815e-05 3.3701e-05 0.00050166 -0.00016541 0.0031301 -0.000559377 -0.000322456 0.000439101 -0.000706693 -0.00100039 -0.000696704 0.00111513 -0.000958115 0.00100903 0.00104007 6.91644e-05 -0.000273148 7.86074e-05 
1573.6 0 -0.00020942 -0.0805594 0.000325909 -0.00051309 -0.0441911 0.00151456 5.38286e-05 -0.00104286 -0.00146356 0.00100657 0.00051097 -0.0914278 -0.000660405 0.00248514 -5.62868e-05 5.38212e-05 0.000478408 -0.000168328 0.00309421 -0.000563705 -0.000341729 0.000453422 -0.000686847 -0.00102791 -0.000690247 0.00114291 -0.00091974 0.00104169 0.00102399 5.01872e-05 -0.000263062 8.88912e-05 
1573.95 0 -0.000175327 -0.0797229 0.000325516 -0.000544966 -0.0466046 0.00149996 6.62645e-05 -0.00109739 -0.0014981 0.000991622 0.000522873 -0.0886602 -0.000695375 0.00241373 -3.34002e-05 7.33459e-05 0.00045485 -0.00017205 0.00305589 -0.000568813 -0.000360613 0.000466256 -0.000668564 -0.00105512 -0.000680843 0.00117317 -0.000881661 0.00107211 0.00100913 3.17915e-05 -0.000252276 9.77704e-05 
1574.3 0 -0.000140374 -0.0788366 0.000324891 -0.000576993 -0.0489449 0.00148389 7.90028e-05 -0.00115189 -0.00153211 0.000975336 0.000538095 -0.0858502 -0.000727653 0.00233772 -1.35533e-05 9.16113e-05 0.000434568 -0.000177944 0.00301677 -0.000574551 -0.000379112 0.000477625 -0.000651352 -0.00108168 -0.000669935 0.00120649 -0.000843197 0.00110028 0.000995261 1.3918e-05 -0.000240386 0.000105641 
1574.65 0 -0.000105127 -0.0779014 0.000324549 -0.000608146 -0.0512107 0.00146843 9.12272e-05 -0.00120926 -0.0015661 0.000958175 0.00055476 -0.0829982 -0.000758143 0.00225774 5.25746e-06 0.000107864 0.000418193 -0.00018675 0.00297791 -0.000581465 -0.00039725 0.000488414 -0.000635302 -0.00110678 -0.00065821 0.00124148 -0.000803405 0.00112576 0.000983223 -3.51661e-06 -0.000227529 0.000113705 
1575 0 -7.06127e-05 -0.076919 0.000324069 -0.000637912 -0.0534022 0.00145487 0.000100965 -0.0012713 -0.00160064 0.000940609 0.000570976 -0.0801046 -0.000790595 0.00217262 2.5262e-05 0.000120581 0.000402878 -0.000199048 0.00293798 -0.000589333 -0.000415874 0.000498748 -0.000620766 -0.00113034 -0.000646164 0.00127646 -0.000761659 0.00115007 0.000973281 -2.14288e-05 -0.000213488 0.000122596 
1575.35 0 -3.72043e-05 -0.0758906 0.000321746 -0.00066615 -0.0555203 0.00144111 0.000108538 -0.00133712 -0.00163519 0.000922424 0.000585213 -0.0771722 -0.000825796 0.00208027 4.68777e-05 0.000127717 0.000385383 -0.000217438 0.00289525 -0.000598058 -0.000435346 0.000507348 -0.000608004 -0.00115252 -0.00063369 0.00131 -0.000717912 0.0011743 0.000963898 -4.1113e-05 -0.000198465 0.000132006 
1575.7 0 -4.601e-06 -0.0748173 0.000317771 -0.000693254 -0.0575646 0.00142534 0.000114707 -0.00140438 -0.00166826 0.000903273 0.000595783 -0.0742051 -0.000861498 0.0019801 6.88447e-05 0.000129834 0.000365002 -0.000243451 0.00284811 -0.000609289 -0.000454418 0.000513498 -0.000596357 -0.00117318 -0.000620866 0.00134094 -0.000672667 0.00119775 0.000953849 -6.34875e-05 -0.000183098 0.000140473 
1576.05 0 2.65228e-05 -0.0737001 0.000313221 -0.000719868 -0.0595328 0.00140786 0.00011935 -0.00147256 -0.00169951 0.000882429 0.000602501 -0.0712096 -0.00089754 0.00187491 8.9381e-05 0.000129199 0.000343514 -0.000275673 0.00279752 -0.000624813 -0.000472011 0.000517152 -0.000584974 -0.00119331 -0.00060852 0.00136935 -0.000627194 0.00121959 0.000943038 -8.80633e-05 -0.000166837 0.000146988 
1576.4 0 5.53208e-05 -0.0725401 0.00030791 -0.000745097 -0.0614229 0.0013882 0.000123019 -0.00154363 -0.00172932 0.000858751 0.000605858 -0.0681936 -0.000935164 0.00176934 0.000106499 0.00012745 0.00032161 -0.000312134 0.00274626 -0.000642968 -0.000488015 0.000518 -0.000573334 -0.00121351 -0.000596446 0.00139598 -0.00058262 0.00123935 0.000931615 -0.000112113 -0.00014894 0.000152411 
1576.75 0 8.25876e-05 -0.0713385 0.000302201 -0.000766868 -0.0632353 0.00136626 0.000125957 -0.00161857 -0.0017588 0.000830613 0.000604955 -0.0651628 -0.000974268 0.00166557 0.000119302 0.000127353 0.000296562 -0.000352455 0.00269678 -0.000659983 -0.000503192 0.000515962 -0.000561564 -0.0012332 -0.00058375 0.00142061 -0.000538817 0.00125741 0.000919119 -0.000133449 -0.000129408 0.000158898 
1577.1 0 0.000109497 -0.0700967 0.000297092 -0.000784438 -0.064972 0.00134495 0.000129566 -0.00169596 -0.00178945 0.000797435 0.000599493 -0.0621169 -0.00101451 0.00156399 0.000128797 0.000132787 0.000265355 -0.000398151 0.00265074 -0.000675068 -0.000519181 0.000510928 -0.000550398 -0.00125327 -0.000570876 0.00144224 -0.000495336 0.00127402 0.000904651 -0.000152031 -0.000108412 0.000166704 
1577.45 0 0.00013576 -0.068816 0.000292535 -0.000798776 -0.0666335 0.00132592 0.000136528 -0.00177255 -0.00182255 0.000761536 0.000590627 -0.0590527 -0.00105566 0.00146526 0.000136153 0.000145324 0.00022646 -0.00045085 0.00260671 -0.000688187 -0.000536489 0.000502587 -0.000539551 -0.00127515 -0.00055899 0.00146169 -0.000452794 0.00128915 0.000888585 -0.000168555 -8.67293e-05 0.000173821 
1577.8 0 0.000160917 -0.0674968 0.000288003 -0.000811213 -0.0682184 0.00130667 0.000147205 -0.00184628 -0.00185763 0.000726351 0.000579626 -0.0559718 -0.00109604 0.00136981 0.000141925 0.000163276 0.000181107 -0.000509957 0.00256056 -0.000697583 -0.000553712 0.000491822 -0.00052805 -0.00129799 -0.00054799 0.00148133 -0.000410785 0.00130245 0.00087241 -0.00018377 -6.55922e-05 0.00017888 
1578.15 0 0.000185624 -0.0661404 0.000283529 -0.000822447 -0.0697241 0.00128434 0.000159392 -0.00191786 -0.00189204 0.000692043 0.000565186 -0.0528785 -0.00113399 0.00127677 0.000145158 0.000183796 0.00013268 -0.000574023 0.00250997 -0.000703157 -0.000569791 0.000479359 -0.000515675 -0.00132011 -0.000536633 0.00150227 -0.000367351 0.00131395 0.000856992 -0.000197796 -4.51008e-05 0.000182305 
1578.5 0 0.000210041 -0.0647486 0.00027919 -0.000833607 -0.0711466 0.00125914 0.000170703 -0.0019877 -0.00192402 0.000655533 0.000544342 -0.0497762 -0.00116884 0.00118344 0.000144181 0.000204611 8.4297e-05 -0.000641992 0.00245706 -0.000707081 -0.000584872 0.000465693 -0.000502619 -0.00134135 -0.000524797 0.00152436 -0.000322483 0.00132453 0.000842166 -0.000210579 -2.47452e-05 0.000184749 
1578.85 0 0.000233251 -0.0633221 0.000275257 -0.000846286 -0.0724809 0.00123186 0.00017995 -0.00205577 -0.00195363 0.000613757 0.000517152 -0.0466676 -0.00119977 0.00108773 0.000139996 0.000225849 3.78689e-05 -0.000712488 0.00240416 -0.000710635 -0.000599054 0.000451244 -0.000488721 -0.00136236 -0.000512928 0.00154687 -0.000278747 0.00133527 0.000826933 -0.00022145 -4.77479e-06 0.000186768 
1579.2 0 0.000255151 -0.0618608 0.000272419 -0.000860511 -0.0737263 0.00120169 0.000187673 -0.00212176 -0.00198022 0.000565559 0.000485772 -0.0435548 -0.00122663 0.000989118 0.000136369 0.000249821 -6.84049e-06 -0.000782822 0.0023517 -0.000713436 -0.000612277 0.000435781 -0.000473207 -0.00138215 -0.000500282 0.00156856 -0.000237736 0.00134639 0.00081122 -0.000230542 1.44853e-05 0.000190029 
1579.55 0 0.000277197 -0.0603661 0.000269815 -0.000875087 -0.0748858 0.00116984 0.000195268 -0.00218501 -0.00200257 0.000511829 0.000450395 -0.0404395 -0.00124878 0.000887537 0.000137211 0.000278368 -4.92401e-05 -0.000849308 0.002297 -0.000714315 -0.000624724 0.000419 -0.000456279 -0.00140022 -0.000486102 0.00158884 -0.000198661 0.00135713 0.000795162 -0.000239842 3.30049e-05 0.000195816 
1579.9 0 0.000299589 -0.05884 0.00026585 -0.000888986 -0.0759607 0.00114083 0.000202968 -0.0022449 -0.00201731 0.000456886 0.000411292 -0.0373236 -0.0012651 0.000783672 0.000143954 0.000311345 -8.80471e-05 -0.000909515 0.00223622 -0.000714019 -0.000636418 0.00040103 -0.000440041 -0.00141734 -0.00047121 0.00160789 -0.000159571 0.00136792 0.000779057 -0.00024941 5.11006e-05 0.000202924 
1580.25 0 0.000319929 -0.0572834 0.000260583 -0.000901845 -0.0769507 0.00111666 0.000210451 -0.00230124 -0.00202087 0.000405025 0.00037092 -0.0342092 -0.00127626 0.000678765 0.000153678 0.000347818 -0.000124718 -0.000961904 0.00216814 -0.000715313 -0.000646919 0.000382828 -0.000424308 -0.00143257 -0.000455634 0.00162613 -0.000119778 0.00137887 0.000764032 -0.000257792 6.91818e-05 0.000210098 
1580.6 0 0.000336418 -0.0556974 0.000255395 -0.00091376 -0.0778553 0.00109396 0.000218968 -0.00235529 -0.00201356 0.000357145 0.00033141 -0.0310984 -0.00128498 0.000573151 0.000162096 0.000387286 -0.00016061 -0.00100666 0.00209243 -0.000719305 -0.000656038 0.000364524 -0.00040756 -0.00144497 -0.000437972 0.00164372 -7.98197e-05 0.00138907 0.000749619 -0.000265357 8.71732e-05 0.000218099 
1580.95 0 0.000350213 -0.0540837 0.000250701 -0.000925062 -0.0786745 0.00106916 0.000229967 -0.00240941 -0.00199701 0.000311463 0.000293152 -0.0279952 -0.00129439 0.000467779 0.000167393 0.000430676 -0.000195178 -0.00104787 0.00200915 -0.000724264 -0.00066289 0.000344781 -0.000389771 -0.0014558 -0.000417374 0.00166067 -4.02786e-05 0.00139896 0.000734244 -0.000273023 0.000104684 0.000227469 
1581.3 0 0.000363238 -0.0524441 0.000245391 -0.000934868 -0.0794101 0.00104224 0.000242534 -0.0024647 -0.00197447 0.000266315 0.000256793 -0.024904 -0.00130565 0.000364912 0.000170017 0.000480015 -0.000226979 -0.00108994 0.00192107 -0.000727458 -0.000666567 0.000322599 -0.000372022 -0.00146726 -0.000394762 0.00167638 -1.68597e-06 0.0014089 0.000717492 -0.00028104 0.000121723 0.000237825 
1581.65 0 0.000375643 -0.0507807 0.000238596 -0.000942889 -0.0800642 0.0010151 0.000255841 -0.00251989 -0.00195014 0.000222157 0.000224573 -0.021827 -0.00131755 0.000265535 0.000172871 0.000535728 -0.000254349 -0.00113519 0.00183105 -0.000726821 -0.000667736 0.000298289 -0.000356258 -0.00148097 -0.000371624 0.00169033 3.5417e-05 0.00141779 0.000699549 -0.000289119 0.000138469 0.000249424 
1582 0 0.000386408 -0.0490956 0.000230739 -0.000950585 -0.0806366 0.000988986 0.00026934 -0.00257186 -0.00192499 0.000179998 0.000197051 -0.0187652 -0.00132923 0.00016979 0.0001788 0.000595761 -0.000276071 -0.00118424 0.00174096 -0.00072193 -0.000667413 0.000272634 -0.000342459 -0.00149722 -0.000348746 0.00170232 7.12735e-05 0.00142518 0.000679963 -0.000296258 0.000154901 0.000261757 
1582.35 0 0.000395054 -0.0473912 0.000222225 -0.000958707 -0.0811268 0.000963628 0.000281497 -0.00261686 -0.00189743 0.000138806 0.000172756 -0.0157214 -0.00134066 7.79394e-05 0.000186038 0.000658211 -0.000293194 -0.00123614 0.00165324 -0.000713887 -0.000666919 0.000246014 -0.000328672 -0.00151555 -0.000326071 0.00171282 0.000105982 0.00143145 0.000657814 -0.000301075 0.000170928 0.000273476 
1582.7 0 0.000401871 -0.0456704 0.000212856 -0.000966092 -0.0815352 0.000937287 0.000292433 -0.00265146 -0.00186657 9.56051e-05 0.000149676 -0.0127009 -0.00135141 -1.07689e-05 0.000189879 0.000722245 -0.000308004 -0.00128972 0.0015703 -0.000703628 -0.000667071 0.000219052 -0.000314109 -0.00153589 -0.000303151 0.0017221 0.000138831 0.00143791 0.00063336 -0.000303991 0.000186987 0.000284304 
1583.05 0 0.000407473 -0.0439345 0.000201955 -0.000972088 -0.0818622 0.000908189 0.000303351 -0.00267499 -0.00183241 4.68844e-05 0.00012553 -0.00970757 -0.00136177 -9.91365e-05 0.000188508 0.000786751 -0.000320037 -0.00134294 0.00149304 -0.000691401 -0.0006666 0.000192805 -0.000299292 -0.00155814 -0.000280112 0.00172989 0.000169667 0.00144638 0.00060776 -0.000306383 0.000203861 0.000295559 
1583.4 0 0.000412344 -0.0421838 0.000188915 -0.000977669 -0.0821086 0.000876603 0.000312544 -0.00269075 -0.00179507 -1.00392e-05 9.87523e-05 -0.00674244 -0.001374 -0.000188922 0.00018402 0.000850637 -0.00032808 -0.00139214 0.00141944 -0.00067728 -0.000663993 0.000166773 -0.000285003 -0.0015821 -0.000257274 0.00173607 0.000199558 0.00145714 0.000581365 -0.000308707 0.000221797 0.000307858 
1583.75 0 0.000417001 -0.0404186 0.000173799 -0.000984186 -0.082275 0.000845041 0.000316297 -0.00270293 -0.00175429 -7.47132e-05 6.9599e-05 -0.00380543 -0.00139125 -0.000279684 0.000178102 0.00091416 -0.000332885 -0.00143523 0.0013452 -0.000661251 -0.00065938 0.000140027 -0.000272049 -0.00160777 -0.000234961 0.00174107 0.00023008 0.00146911 0.000553397 -0.00031118 0.000240293 0.000320162 
1584.1 0 0.000421119 -0.0386404 0.000157059 -0.000992072 -0.0823617 0.000815529 0.000312416 -0.00271343 -0.00170815 -0.000144349 3.99077e-05 -0.000896314 -0.00141397 -0.000369368 0.000170235 0.00097761 -0.000335769 -0.00147216 0.00126723 -0.000643768 -0.000653508 0.000113023 -0.000260066 -0.00163428 -0.000213305 0.00174562 0.0002614 0.00148129 0.000524425 -0.000313979 0.000259383 0.000332093 
1584.45 0 0.000423648 -0.0368525 0.00013893 -0.00100048 -0.0823682 0.000786309 0.000301757 -0.00272142 -0.00165556 -0.000216856 1.22619e-05 0.0019824 -0.00143858 -0.000456739 0.000159902 0.00103994 -0.000338108 -0.00150107 0.0011862 -0.000625706 -0.000647003 8.66521e-05 -0.000248492 -0.00166077 -0.000191362 0.00174989 0.000293329 0.00149361 0.000495828 -0.00031648 0.000279087 0.000343421 
1584.8 0 0.000424289 -0.0350571 0.000119735 -0.00100932 -0.0822943 0.000754263 0.000286832 -0.0027256 -0.0015987 -0.00029107 -1.28966e-05 0.00482684 -0.00146127 -0.000543112 0.000147429 0.00110193 -0.000341228 -0.00151966 0.00110344 -0.000608946 -0.000640059 6.12553e-05 -0.000238 -0.00168764 -0.000167468 0.00175266 0.000325766 0.00150532 0.000467043 -0.000318195 0.000298449 0.000353335 
1585.15 0 0.000423704 -0.0332544 9.96112e-05 -0.00101988 -0.0821423 0.000718954 0.000270161 -0.00272459 -0.00154027 -0.000366529 -3.76078e-05 0.00763611 -0.00148067 -0.000629613 0.000134059 0.00116537 -0.000344956 -0.00152875 0.00101846 -0.000595149 -0.000633023 3.67468e-05 -0.000228903 -0.00171463 -0.000141727 0.00175303 0.000357936 0.00151511 0.000437219 -0.00031933 0.000317586 0.000362227 
1585.5 0 0.000422536 -0.0314446 7.87716e-05 -0.00103242 -0.0819148 0.00068217 0.000253839 -0.00271642 -0.0014809 -0.000442862 -6.24064e-05 0.0104098 -0.00149649 -0.000717081 0.000121315 0.00122879 -0.000347631 -0.00153162 0.000930889 -0.000585084 -0.000625549 1.37448e-05 -0.000220298 -0.00173981 -0.000116355 0.00175164 0.000389611 0.00152283 0.000406226 -0.000319977 0.000337772 0.000370438 
1585.85 0 0.000420499 -0.0296301 5.80594e-05 -0.00104617 -0.0816133 0.000645618 0.000237547 -0.00269894 -0.00141984 -0.000518154 -8.65359e-05 0.0131451 -0.00150856 -0.000806927 0.000109387 0.00128776 -0.00034742 -0.00153137 0.00084253 -0.000579168 -0.000616256 -7.62493e-06 -0.000210604 -0.00176143 -9.31181e-05 0.00174956 0.000421512 0.00152972 0.000374486 -0.000319724 0.000359211 0.000377427 
1586.2 0 0.00041749 -0.027814 3.84504e-05 -0.00106105 -0.0812376 0.000611367 0.0002187 -0.00267084 -0.00135701 -0.000590653 -0.000110435 0.0158394 -0.00151626 -0.000899053 9.67755e-05 0.00133916 -0.000343927 -0.00152749 0.000756207 -0.000577843 -0.000604824 -2.81659e-05 -0.000198503 -0.00177848 -7.22954e-05 0.00174734 0.00045404 0.00153637 0.000342874 -0.000318744 0.000380002 0.000383478 
1586.55 0 0.000413496 -0.0259983 2.02883e-05 -0.00107708 -0.0807868 0.000580991 0.000195906 -0.00263366 -0.00129249 -0.000660658 -0.000135008 0.0184916 -0.00152077 -0.000991272 8.12595e-05 0.00138341 -0.000339622 -0.00151891 0.000672871 -0.000580172 -0.000592365 -4.77815e-05 -0.000184209 -0.00179187 -5.30916e-05 0.00174557 0.000486623 0.00154247 0.000311313 -0.000317338 0.000398338 0.0003894 
1586.9 0 0.000408971 -0.0241842 2.8442e-06 -0.00109354 -0.0802635 0.00055433 0.000171054 -0.00258995 -0.0012239 -0.00072802 -0.000160328 0.0210999 -0.00152477 -0.00108231 6.24892e-05 0.00142186 -0.000336845 -0.00150648 0.000592568 -0.000582935 -0.000579506 -6.60074e-05 -0.000168447 -0.00180401 -3.43162e-05 0.00174477 0.000518898 0.00154829 0.000279748 -0.000316151 0.000413869 0.000395437 
1587.25 0 0.000404383 -0.0223735 -1.46745e-05 -0.0011098 -0.0796721 0.000531979 0.000145935 -0.00254023 -0.00114886 -0.000792205 -0.0001864 0.0236601 -0.00152884 -0.00117344 4.28564e-05 0.00145504 -0.000333514 -0.00149094 0.000516041 -0.000584393 -0.000565538 -8.38486e-05 -0.000151036 -0.00181511 -1.57283e-05 0.00174459 0.000551133 0.00155462 0.000248256 -0.000315374 0.000427714 0.000401255 
1587.6 0 0.000399168 -0.0205673 -3.2211e-05 -0.00112561 -0.0790145 0.000514667 0.000120087 -0.00248316 -0.00106779 -0.000855565 -0.000212942 0.026169 -0.00153171 -0.00126627 2.4689e-05 0.0014823 -0.00032749 -0.00147258 0.000442642 -0.000586768 -0.000550651 -0.000102121 -0.000131478 -0.00182341 1.56966e-06 0.00174336 0.000584059 0.00156116 0.000217171 -0.000314056 0.000441825 0.000406455 
1587.95 0 0.000393315 -0.0187669 -4.93803e-05 -0.00114151 -0.0782909 0.000501262 9.3632e-05 -0.00241942 -0.000982795 -0.00092062 -0.000238727 0.0286259 -0.00153259 -0.00136041 7.59365e-06 0.00150346 -0.000319998 -0.001451 0.000369272 -0.000592605 -0.000534897 -0.000119504 -0.000109358 -0.00182803 1.7063e-05 0.00174076 0.000617799 0.00156743 0.000186438 -0.000312025 0.00045621 0.000410694 
1588.3 0 0.000388068 -0.0169737 -6.59358e-05 -0.00115825 -0.0775006 0.000490843 6.7007e-05 -0.00235248 -0.000895299 -0.000986633 -0.000264044 0.0310288 -0.00153294 -0.0014537 -1.0235e-05 0.00152018 -0.000313341 -0.00142654 0.000293724 -0.000600378 -0.000517147 -0.000135197 -8.50513e-05 -0.00182956 3.079e-05 0.00173815 0.000652135 0.00157328 0.000156124 -0.000309367 0.000469974 0.000414166 
1588.65 0 0.000383655 -0.0151892 -8.23622e-05 -0.00117577 -0.0766438 0.000483633 4.0614e-05 -0.00228369 -0.000804762 -0.00105039 -0.00028868 0.0333743 -0.00153531 -0.00154408 -2.95995e-05 0.00153326 -0.000308672 -0.0013988 0.000214126 -0.000606945 -0.000497955 -0.000149204 -5.98274e-05 -0.00182988 4.24231e-05 0.00173606 0.000687278 0.00157759 0.000127933 -0.000305791 0.000482532 0.000417131 
1589 0 0.000378826 -0.0134154 -9.94912e-05 -0.00119341 -0.0757233 0.000476858 1.53498e-05 -0.00221303 -0.000710528 -0.00110892 -0.000310983 0.0356609 -0.00154004 -0.0016306 -5.0804e-05 0.00154229 -0.000305938 -0.00136574 0.000128667 -0.000610751 -0.000478548 -0.000161002 -3.46063e-05 -0.00183007 5.26044e-05 0.00173401 0.00072298 0.00157928 0.000102573 -0.000301791 0.000493478 0.000418935 
1589.35 0 0.000373339 -0.0116545 -0.000116952 -0.00121108 -0.0747427 0.000465751 -8.06595e-06 -0.00214095 -0.000614296 -0.00116139 -0.000332125 0.0378903 -0.00154427 -0.00171285 -7.46111e-05 0.00154649 -0.000304442 -0.00132586 3.82991e-05 -0.000611983 -0.000459206 -0.000170814 -9.64844e-06 -0.00182914 6.23175e-05 0.00173184 0.000758692 0.0015782 7.94851e-05 -0.000297959 0.000504165 0.000419496 
1589.7 0 0.000368546 -0.00990805 -0.000133672 -0.00122844 -0.0737044 0.00044997 -2.95384e-05 -0.00206806 -0.000518397 -0.00120985 -0.000355242 0.0400643 -0.00154465 -0.00178999 -0.000100191 0.0015448 -0.000303862 -0.00127912 -5.3707e-05 -0.000612083 -0.000439859 -0.000179541 1.42799e-05 -0.00182624 7.12133e-05 0.00173056 0.000793404 0.00157421 5.77325e-05 -0.000293089 0.000516356 0.000420397 
1590.05 0 0.000365279 -0.00817638 -0.000149102 -0.00124453 -0.0726116 0.000433878 -4.9361e-05 -0.00199483 -0.000423497 -0.00125649 -0.00037959 0.0421813 -0.00153862 -0.00186106 -0.000125061 0.00153729 -0.000305099 -0.00122858 -0.00014669 -0.000612004 -0.0004212 -0.000188556 3.74869e-05 -0.00182237 7.88093e-05 0.0017307 0.000826187 0.00156709 3.68377e-05 -0.000285495 0.000530057 0.000422485 
1590.4 0 0.000363708 -0.00646031 -0.000163254 -0.00125895 -0.0714679 0.000421569 -6.71171e-05 -0.00192001 -0.000329864 -0.00130192 -0.000401179 0.0442389 -0.00152685 -0.00192453 -0.000147754 0.00152608 -0.000308806 -0.0011773 -0.000241853 -0.000610961 -0.000404466 -0.000198473 6.11446e-05 -0.00181873 8.55851e-05 0.00173147 0.00085708 0.00155808 1.74077e-05 -0.000275881 0.000544989 0.000425449 
1590.75 0 0.000362673 -0.00476013 -0.000177328 -0.00127157 -0.070276 0.000413645 -8.27107e-05 -0.00184244 -0.000238906 -0.00134539 -0.000416546 0.0462365 -0.00151399 -0.00197901 -0.000166938 0.00151424 -0.000314361 -0.00112556 -0.000338283 -0.000606954 -0.000388996 -0.000208601 8.47431e-05 -0.00181596 9.14873e-05 0.00173197 0.000886733 0.00154822 -1.56823e-06 -0.000266367 0.000561223 0.000429477 
1591.1 0 0.000361101 -0.00307744 -0.000192919 -0.00128217 -0.0690387 0.000407576 -9.67918e-05 -0.00176271 -0.000150885 -0.00138481 -0.00042468 0.0481748 -0.00150331 -0.00202666 -0.000180315 0.00150464 -0.000320025 -0.00107261 -0.000435585 -0.000599947 -0.000373185 -0.000218157 0.000107209 -0.0018148 9.67116e-05 0.0017323 0.000915072 0.00153735 -2.23285e-05 -0.000258608 0.000578398 0.000434188 
1591.45 0 0.000358839 -0.0014139 -0.000209831 -0.00129084 -0.0677571 0.000401688 -0.000109903 -0.00168164 -6.45447e-05 -0.00141819 -0.000427585 0.0500519 -0.001494 -0.00207225 -0.000187756 0.00149785 -0.000323385 -0.00101881 -0.000536429 -0.000591922 -0.000356414 -0.000226594 0.000128849 -0.0018145 0.000102014 0.00173229 0.000940463 0.00152465 -4.58773e-05 -0.000253651 0.000595844 0.00043835 
1591.8 0 0.000356571 0.000230361 -0.000226628 -0.00129815 -0.0664337 0.000396156 -0.000121644 -0.00160039 1.94746e-05 -0.00144599 -0.000427455 0.0518643 -0.00148377 -0.00211694 -0.000192844 0.0014926 -0.000323334 -0.000966303 -0.000643064 -0.000583634 -0.0003395 -0.000233435 0.000149959 -0.00181283 0.000107488 0.00173077 0.000961428 0.00151061 -7.07024e-05 -0.000250952 0.000612947 0.000441651 
1592.15 0 0.000354877 0.00185409 -0.000241949 -0.00130444 -0.0650714 0.00039173 -0.000130279 -0.00152058 9.9925e-05 -0.0014718 -0.000425246 0.0536106 -0.00147072 -0.00215918 -0.00019929 0.00148821 -0.000322571 -0.00091443 -0.000752474 -0.000575276 -0.000323569 -0.000239181 0.000169888 -0.00180948 0.000113508 0.00172751 0.00097843 0.00149644 -9.50482e-05 -0.000249266 0.000629711 0.00044454 
1592.5 0 0.000353417 0.00345588 -0.00025467 -0.0013102 -0.0636707 0.000387101 -0.000134355 -0.00144391 0.000176951 -0.00149814 -0.000420763 0.0552904 -0.00145535 -0.00219904 -0.000208339 0.0014849 -0.000325188 -0.000859189 -0.000859788 -0.000568689 -0.000308218 -0.000245036 0.000188371 -0.00180662 0.000121044 0.001724 0.000992851 0.00148167 -0.000119316 -0.000248538 0.00064583 0.000447254 
1592.85 0 0.000352251 0.00503512 -0.000265139 -0.00131497 -0.0622331 0.000379629 -0.000136234 -0.00137041 0.000250889 -0.00152446 -0.000411878 0.056904 -0.00144093 -0.00223711 -0.000218602 0.00148127 -0.000332006 -0.000798476 -0.000963006 -0.00056514 -0.00029172 -0.000251831 0.00020559 -0.0018045 0.000130692 0.00172162 0.0010058 0.00146521 -0.000144093 -0.000249041 0.000660783 0.000449943 
1593.2 0 0.000352275 0.0065912 -0.000275141 -0.00131726 -0.0607599 0.000367988 -0.000141249 -0.00129745 0.000321464 -0.00154963 -0.000397349 0.0584532 -0.00143061 -0.00227276 -0.000229347 0.00147485 -0.000340454 -0.000732324 -0.00106279 -0.000563859 -0.000274271 -0.000259096 0.000222042 -0.00180153 0.000142523 0.00172059 0.00101773 0.00144662 -0.000169343 -0.000250971 0.000673878 0.000452041 
1593.55 0 0.000354666 0.00812425 -0.000286488 -0.00131666 -0.0592512 0.000353258 -0.000151915 -0.00122321 0.000387866 -0.00157194 -0.000379052 0.0599412 -0.00142373 -0.00230369 -0.000241928 0.0014638 -0.000347911 -0.000661435 -0.0011601 -0.000563089 -0.000257316 -0.000265414 0.000238246 -0.00179693 0.000155584 0.00171994 0.001029 0.00142576 -0.000194605 -0.000253536 0.000685954 0.000452386 
1593.9 0 0.000359208 0.00963428 -0.000298958 -0.00131345 -0.0577084 0.000337398 -0.00016766 -0.0011495 0.000449021 -0.0015906 -0.000358877 0.0613704 -0.0014167 -0.00232778 -0.000257317 0.00144564 -0.000354875 -0.00058703 -0.00125497 -0.000561491 -0.000241338 -0.000270124 0.000254595 -0.00178985 0.000167997 0.00171899 0.00103976 0.0014028 -0.000218512 -0.000254725 0.000699371 0.000450423 
1594.25 0 0.000364168 0.011119 -0.000311339 -0.00130808 -0.0561352 0.000319472 -0.000187132 -0.00107791 0.0005038 -0.00160785 -0.000337665 0.0627403 -0.00140771 -0.00234662 -0.000274327 0.00141933 -0.000362319 -0.000510711 -0.00134668 -0.000557487 -0.000226618 -0.000273893 0.000271359 -0.00178026 0.000179348 0.00171853 0.0010489 0.00137825 -0.000240877 -0.000253141 0.000714939 0.000446401 
1594.6 0 0.000368945 0.0125745 -0.000322181 -0.001301 -0.0545324 0.000297608 -0.00020843 -0.00100706 0.00055215 -0.00162634 -0.000316295 0.0640487 -0.00139757 -0.00236226 -0.00029131 0.00138711 -0.000369739 -0.000435235 -0.00143597 -0.000548835 -0.000213473 -0.000277412 0.000288343 -0.00176872 0.000189609 0.00171934 0.00105696 0.00135192 -0.0002634 -0.000248408 0.000732842 0.000439933 
1594.95 0 0.000373361 0.0139996 -0.000330507 -0.00129086 -0.0528983 0.000273301 -0.000230342 -0.000935523 0.000595028 -0.00164682 -0.000294896 0.0652956 -0.0013874 -0.00237458 -0.000307844 0.00135153 -0.000376966 -0.000364168 -0.00152454 -0.000534988 -0.000201612 -0.000280902 0.000304467 -0.00175503 0.000197854 0.0017202 0.00106555 0.00132404 -0.000287241 -0.000241114 0.000753424 0.000431684 
1595.3 0 0.000376935 0.0153948 -0.000337258 -0.00127698 -0.0512349 0.000248353 -0.000253319 -0.000863055 0.000634324 -0.00166858 -0.000273221 0.0664819 -0.00137713 -0.00238288 -0.000322411 0.00131353 -0.000383536 -0.000299936 -0.00161273 -0.000516675 -0.000190576 -0.000284871 0.000319002 -0.00173925 0.000203769 0.00171901 0.00107436 0.0012957 -0.000312009 -0.000232852 0.0007761 0.000423632 
1595.65 0 0.000379492 0.0167591 -0.000343783 -0.0012607 -0.0495464 0.000223867 -0.000279043 -0.000789719 0.000671415 -0.00168993 -0.000250699 0.0676058 -0.00136517 -0.00238644 -0.000333691 0.00127431 -0.000389427 -0.000242802 -0.00169857 -0.00049524 -0.000179854 -0.000289286 0.000333175 -0.00172185 0.000207923 0.00171494 0.00108166 0.00126754 -0.000337238 -0.000224848 0.000799176 0.000417049 
1596 0 0.000381264 0.0180914 -0.000349356 -0.00124269 -0.0478338 0.000200257 -0.000308626 -0.000716016 0.000705308 -0.00170893 -0.000226629 0.068665 -0.0013502 -0.00238593 -0.000342571 0.00123614 -0.000396177 -0.000191388 -0.00178051 -0.000472306 -0.000169499 -0.000293436 0.000348368 -0.00170355 0.000210634 0.00170896 0.00108667 0.00123875 -0.000362913 -0.000218268 0.000821448 0.000411839 
1596.35 0 0.000383544 0.019393 -0.000352738 -0.00122309 -0.046099 0.000177273 -0.000341052 -0.000644584 0.000734867 -0.00172382 -0.000200066 0.0696587 -0.00133339 -0.00238257 -0.000350505 0.00119867 -0.000404574 -0.000143534 -0.00185826 -0.000449795 -0.000159189 -0.000296654 0.000364206 -0.00168451 0.000211215 0.00170165 0.00109043 0.00120882 -0.000389412 -0.000214325 0.000842792 0.00040673 
1596.7 0 0.000387584 0.0206641 -0.000354115 -0.00120177 -0.0443472 0.000154357 -0.000374368 -0.000579737 0.000760153 -0.00173439 -0.000170551 0.0705886 -0.00131724 -0.00237801 -0.000357049 0.00115937 -0.000413887 -9.88077e-05 -0.00193125 -0.00042928 -0.000148286 -0.000299788 0.000379218 -0.0016634 0.000210425 0.00169269 0.00109433 0.0011776 -0.000417647 -0.000212707 0.000863185 0.000401223 
1597.05 0 0.000392607 0.0219028 -0.00035443 -0.00117942 -0.0425821 0.000130055 -0.000407406 -0.000524126 0.000782285 -0.00174348 -0.000141061 0.0714569 -0.00130383 -0.00237304 -0.000359493 0.00111675 -0.000423678 -5.84249e-05 -0.00199958 -0.000411275 -0.000137096 -0.000304299 0.000392305 -0.00163913 0.000209456 0.00168242 0.00109905 0.00114469 -0.000446795 -0.000212238 0.000882769 0.000395713 
1597.4 0 0.000396804 0.0231079 -0.000354758 -0.00115586 -0.0408029 0.000101687 -0.000440522 -0.000478378 0.0008039 -0.00175436 -0.000114526 0.0722641 -0.00129431 -0.0023643 -0.00035581 0.0010712 -0.000435157 -2.1753e-05 -0.00206359 -0.000394893 -0.000126682 -0.000310074 0.000403603 -0.00161268 0.00020828 0.00167211 0.00110423 0.00110946 -0.000474977 -0.000211736 0.000902577 0.000389892 
1597.75 0 0.000400673 0.0242807 -0.000355535 -0.00112882 -0.0390077 6.69181e-05 -0.000474197 -0.000442837 0.000827478 -0.00176717 -9.06197e-05 0.073008 -0.00128747 -0.00234897 -0.000347421 0.00102255 -0.000450662 1.33205e-05 -0.0021236 -0.000378587 -0.00011753 -0.000315489 0.000414419 -0.00158595 0.000207631 0.00166285 0.00111005 0.00107165 -0.000501973 -0.00021069 0.000923377 0.000383447 
1598.1 0 0.000405382 0.025423 -0.000356592 -0.001098 -0.0371977 2.50427e-05 -0.000509045 -0.000417443 0.000853492 -0.00177978 -6.93977e-05 0.0736872 -0.00128158 -0.00232866 -0.000337234 0.000969905 -0.000470134 4.86292e-05 -0.00218084 -0.000363482 -0.000109104 -0.00031979 0.000426302 -0.00155888 0.000207885 0.0016536 0.00111746 0.00103179 -0.000527468 -0.000209101 0.000944225 0.000377103 
1598.45 0 0.000410505 0.0265354 -0.000357722 -0.0010659 -0.0353777 -2.34067e-05 -0.000545047 -0.000399996 0.00088073 -0.00179159 -5.22632e-05 0.0743043 -0.00127625 -0.00230614 -0.000328053 0.000912485 -0.000491285 8.57374e-05 -0.0022372 -0.000351619 -0.000100743 -0.000323144 0.000439605 -0.00152983 0.000209076 0.00164222 0.0011263 0.000990792 -0.000550758 -0.000207446 0.000964208 0.000371147 
1598.8 0 0.000415282 0.0276162 -0.000358215 -0.00103468 -0.0335528 -7.65708e-05 -0.000582624 -0.000387245 0.000908775 -0.0018034 -4.03892e-05 0.074863 -0.00127263 -0.00228345 -0.000321492 0.00085056 -0.000512027 0.000125088 -0.0022934 -0.000341592 -9.15198e-05 -0.000325429 0.00045386 -0.00149787 0.000210986 0.00162815 0.0011367 0.000949521 -0.000573149 -0.000206644 0.000983573 0.000365055 
1599.15 0 0.000419397 0.0286623 -0.000357784 -0.00100424 -0.0317227 -0.000132284 -0.000623445 -0.000376257 0.000938335 -0.00181526 -3.31932e-05 0.0753626 -0.0012723 -0.00226138 -0.00031644 0.000785081 -0.000531437 0.000165452 -0.00234805 -0.000329612 -8.13616e-05 -0.000326345 0.000468438 -0.00146277 0.000212865 0.00161232 0.00114909 0.00090858 -0.00059612 -0.000206168 0.00100279 0.00035864 
1599.5 0 0.0004229 0.0296722 -0.00035668 -0.000973134 -0.0298832 -0.000190453 -0.000667345 -0.000365011 0.00097095 -0.00182633 -2.95675e-05 0.0757983 -0.00127447 -0.00223983 -0.00031112 0.000717604 -0.000549897 0.000205497 -0.002398 -0.000312492 -7.09731e-05 -0.000325321 0.000483211 -0.00142473 0.00021671 0.00159513 0.00116285 0.000868326 -0.000619922 -0.000204442 0.00102081 0.000352085 
1599.85 0 0.000426687 0.0306471 -0.00035419 -0.00094017 -0.0280349 -0.000251458 -0.00071113 -0.000352141 0.0010077 -0.00183573 -2.93154e-05 0.0761656 -0.00127704 -0.00221963 -0.000304974 0.000651387 -0.000568044 0.000244342 -0.00244021 -0.000289452 -6.02478e-05 -0.000322083 0.000498406 -0.0013844 0.000224882 0.0015762 0.0011768 0.000828907 -0.000644198 -0.000200743 0.00103644 0.000345165 
1600.2 0 0.000431153 0.0315878 -0.000349863 -0.000904811 -0.0261843 -0.000313822 -0.000750706 -0.000335852 0.0010463 -0.00184299 -3.08166e-05 0.0764645 -0.00127914 -0.00220205 -0.000298953 0.000588605 -0.000586264 0.000282175 -0.00247283 -0.000261672 -4.81786e-05 -0.00031693 0.000513475 -0.0013424 0.000236665 0.00155481 0.00119008 0.000790313 -0.000668053 -0.000195062 0.00105012 0.00033692 
1600.55 0 0.000435375 0.0324937 -0.000345197 -0.000866939 -0.0243358 -0.000376753 -0.000785298 -0.000315443 0.001083 -0.00184852 -3.1377e-05 0.0766987 -0.00127899 -0.0021874 -0.000293648 0.000528825 -0.000604278 0.000320964 -0.00249707 -0.00023117 -3.39467e-05 -0.00030995 0.000527146 -0.00129898 0.000250199 0.00153053 0.00120126 0.000752441 -0.000690309 -0.000188215 0.00106273 0.000327504 
1600.9 0 0.000439002 0.0333651 -0.000341202 -0.000827084 -0.0224891 -0.000441737 -0.000817864 -0.00029256 0.00111632 -0.00185297 -2.90387e-05 0.0768709 -0.00127348 -0.00217485 -0.000287935 0.000470472 -0.000620759 0.000362701 -0.00251775 -0.000199781 -1.84095e-05 -0.000301492 0.000538351 -0.00125406 0.000264758 0.00150412 0.00120929 0.000715882 -0.000710407 -0.000181236 0.00107414 0.000317423 
1601.25 0 0.000441664 0.0342037 -0.000337484 -0.000786555 -0.0206451 -0.000510027 -0.000849359 -0.000269986 0.00114578 -0.00185707 -2.36912e-05 0.076982 -0.00126242 -0.00216286 -0.000280964 0.000411864 -0.000636055 0.000406896 -0.00253837 -0.000168077 -3.53807e-06 -0.000292928 0.000546675 -0.00120749 0.000280385 0.00147671 0.001214 0.000680907 -0.000729175 -0.000173956 0.00108344 0.00030684 
1601.6 0 0.00044238 0.0350101 -0.000333774 -0.00074651 -0.0188083 -0.000582263 -0.000876609 -0.000249774 0.00117006 -0.0018616 -1.77383e-05 0.0770318 -0.00124783 -0.00215077 -0.000272263 0.000352601 -0.00065212 0.000452121 -0.00256028 -0.00013492 9.32865e-06 -0.000284774 0.000552399 -0.00115974 0.000297314 0.00144896 0.00121597 0.00064629 -0.000747163 -0.000165968 0.00108973 0.00029619 
1601.95 0 0.000442248 0.0357826 -0.000329773 -0.000707226 -0.0169823 -0.000656247 -0.000897924 -0.000232726 0.00118822 -0.00186569 -1.33076e-05 0.0770214 -0.00122989 -0.00213884 -0.00026173 0.000296621 -0.000669713 0.000497503 -0.0025837 -0.000100283 2.01249e-05 -0.000276025 0.000556019 -0.00111134 0.000315017 0.00142121 0.00121637 0.000611581 -0.000764671 -0.000157976 0.001093 0.000285426 
1602.3 0 0.000442464 0.0365201 -0.000325237 -0.000668445 -0.0151673 -0.00072728 -0.000916712 -0.000218309 0.00119856 -0.00186776 -7.22002e-06 0.076954 -0.00120611 -0.00212634 -0.000249636 0.00024777 -0.000687913 0.000540514 -0.00260709 -6.41653e-05 2.97673e-05 -0.000267164 0.000558242 -0.00106163 0.000332256 0.00139469 0.00121607 0.000577082 -0.000781955 -0.000150903 0.001095 0.000274497 
1602.65 0 0.000443095 0.0372225 -0.000320547 -0.000630073 -0.0133605 -0.000793415 -0.000937238 -0.000204275 0.00119889 -0.00186735 4.03231e-06 0.0768332 -0.00117379 -0.00211289 -0.000235457 0.000205057 -0.000706614 0.000578551 -0.00262999 -2.63154e-05 3.99113e-05 -0.000258846 0.000559195 -0.00100972 0.000349585 0.00137054 0.00121548 0.000542233 -0.000798281 -0.000144466 0.00109641 0.000263677 
1603 0 0.000444016 0.0378905 -0.000316023 -0.000592155 -0.0115595 -0.000855924 -0.000959281 -0.000188697 0.00119031 -0.00186473 1.88639e-05 0.0766611 -0.00113288 -0.00209986 -0.000218197 0.000166123 -0.000727153 0.000612004 -0.00265292 1.3243e-05 5.19978e-05 -0.000250896 0.000558402 -0.000956001 0.000368362 0.00134843 0.0012142 0.000506476 -0.000813683 -0.000138392 0.0010966 0.0002525 
1603.35 0 0.000444857 0.0385253 -0.000311956 -0.000554381 -0.00976408 -0.000916471 -0.00097949 -0.000171083 0.00117679 -0.00186019 3.28194e-05 0.0764389 -0.00108718 -0.00208805 -0.000196828 0.000130992 -0.000749497 0.000641851 -0.00267584 5.58831e-05 6.66025e-05 -0.000243963 0.000556255 -0.000902227 0.000388289 0.00132743 0.00121188 0.000469758 -0.000829404 -0.000132972 0.00109585 0.000240201 
1603.7 0 0.000445034 0.0391262 -0.000308803 -0.000516442 -0.00797518 -0.000974214 -0.000995938 -0.000152248 0.00116058 -0.00185353 4.22096e-05 0.0761671 -0.00104139 -0.0020774 -0.000170532 0.000100641 -0.000771846 0.000667392 -0.00269881 0.000102688 8.36596e-05 -0.000238564 0.000553737 -0.00084915 0.000407307 0.00130613 0.00120924 0.000432982 -0.000845417 -0.000126982 0.00109468 0.0002266 
1604.05 0 0.000443975 0.0396908 -0.000306371 -0.000479174 -0.0061934 -0.00102764 -0.00100874 -0.000133563 0.00114212 -0.00184456 4.74089e-05 0.0758452 -0.000997423 -0.00206795 -0.000139728 7.36917e-05 -0.000793959 0.000688229 -0.00272094 0.000153165 0.000102728 -0.000234334 0.000551192 -0.000796025 0.000424255 0.0012837 0.00120736 0.000397091 -0.000861486 -0.000118509 0.0010923 0.00021246 
1604.4 0 0.000442597 0.0402177 -0.000304062 -0.00044327 -0.00442051 -0.00107749 -0.00101824 -0.00011568 0.00112115 -0.00183413 5.11318e-05 0.0754703 -0.000954966 -0.00206049 -0.000105204 4.72196e-05 -0.00081724 0.000703167 -0.00274183 0.000205785 0.000122795 -0.00023185 0.00054845 -0.000742093 0.000440388 0.00126109 0.00120637 0.000361516 -0.000878507 -0.000107228 0.00108763 0.000198464 
1604.75 0 0.000442747 0.0407075 -0.000301506 -0.000408781 -0.00265926 -0.00112424 -0.00102308 -9.79367e-05 0.00109762 -0.00182383 5.43337e-05 0.0750406 -0.000914525 -0.00205546 -6.78957e-05 1.93291e-05 -0.000842574 0.000710215 -0.00276343 0.00025959 0.000142069 -0.00023206 0.000543832 -0.00068794 0.000457248 0.0012383 0.00120501 0.000325651 -0.000896183 -9.3633e-05 0.00108066 0.00018499 
1605.1 0 0.000443918 0.0411617 -0.000299063 -0.000375562 -0.000913071 -0.00116834 -0.00102285 -7.97855e-05 0.0010723 -0.00181415 5.68761e-05 0.0745581 -0.000877106 -0.00204945 -2.93589e-05 -9.6088e-06 -0.000869017 0.000709683 -0.00278645 0.000315559 0.000159513 -0.000234315 0.000536321 -0.000634633 0.00047464 0.00121329 0.00120186 0.000290379 -0.000913411 -7.89108e-05 0.00107212 0.00017289 
1605.45 0 0.00044528 0.0415811 -0.000297062 -0.000342179 0.000815415 -0.00121202 -0.00101933 -6.1913e-05 0.00104474 -0.00180552 5.9751e-05 0.0740276 -0.000842283 -0.00203865 9.01584e-06 -3.60135e-05 -0.000892393 0.000705012 -0.00280835 0.000374681 0.00017536 -0.000236867 0.000527537 -0.000582784 0.00049141 0.00118503 0.00119675 0.000256585 -0.000930082 -6.5376e-05 0.00106262 0.000162087 
1605.8 0 0.000447174 0.0419669 -0.000294945 -0.000307672 0.00252658 -0.00125579 -0.0010134 -4.55801e-05 0.00101299 -0.00179818 6.24888e-05 0.0734521 -0.000808015 -0.00202388 4.72389e-05 -5.59177e-05 -0.000908848 0.000698303 -0.00282802 0.000435279 0.000191076 -0.000239404 0.000518628 -0.000532533 0.000506375 0.00115428 0.00119106 0.000223757 -0.000947696 -5.38847e-05 0.00105234 0.000151811 
1606.15 0 0.00045009 0.0423206 -0.0002922 -0.000272924 0.0042213 -0.00129715 -0.00100512 -2.93524e-05 0.000976065 -0.00179262 6.32888e-05 0.072834 -0.000771915 -0.00200751 8.70387e-05 -6.96377e-05 -0.000919764 0.000688175 -0.00284728 0.000493598 0.00020812 -0.000243861 0.000509338 -0.000483168 0.000518837 0.0011215 0.00118569 0.000191354 -0.000966253 -4.25743e-05 0.00104144 0.000141482 
1606.5 0 0.00045326 0.0426433 -0.000289347 -0.000239068 0.00589832 -0.00133338 -0.000994285 -1.02073e-05 0.000933931 -0.00179062 6.07344e-05 0.0721748 -0.000733423 -0.00199104 0.000129228 -7.9166e-05 -0.000929591 0.000673912 -0.00286749 0.000548301 0.000226693 -0.000251199 0.000500129 -0.000433852 0.000529744 0.00108698 0.00118069 0.000159387 -0.000984148 -3.01752e-05 0.00102968 0.000130631 
1606.85 0 0.000454954 0.0429346 -0.000287142 -0.000207238 0.00755551 -0.00136545 -0.000980302 1.17814e-05 0.000887714 -0.001792 5.34974e-05 0.0714733 -0.000693047 -0.00197529 0.000172681 -8.54616e-05 -0.00094001 0.00065665 -0.0028882 0.000600764 0.000245771 -0.00025956 0.000491042 -0.000384325 0.000539642 0.00105106 0.0011759 0.000127447 -0.000999809 -1.81038e-05 0.00101592 0.000119424 
1607.2 0 0.000454919 0.0431932 -0.000285184 -0.000177702 0.00919366 -0.001396 -0.000964023 3.32819e-05 0.000841006 -0.0017953 4.06503e-05 0.0707293 -0.000651368 -0.00195788 0.000216705 -8.96304e-05 -0.000948068 0.000637406 -0.00290802 0.000651185 0.000264238 -0.000266842 0.000481648 -0.000334413 0.000548293 0.00101352 0.00117032 9.45108e-05 -0.00101302 -7.52257e-06 0.000999145 0.000107521 
1607.55 0 0.000454414 0.0434189 -0.000283043 -0.00014924 0.0108156 -0.00142547 -0.000947238 5.20294e-05 0.000795596 -0.00180043 2.13914e-05 0.0699433 -0.000609533 -0.00193672 0.000260898 -9.42893e-05 -0.000951602 0.000614762 -0.0029255 0.000699878 0.000281542 -0.00027382 0.000472071 -0.000284168 0.000556234 0.000975634 0.00116261 5.95432e-05 -0.00102513 2.32656e-06 0.00097986 9.43753e-05 
1607.9 0 0.000455004 0.043613 -0.000280853 -0.000121058 0.0124217 -0.00145289 -0.000930255 6.90248e-05 0.000748284 -0.00180818 -3.53827e-06 0.0691156 -0.000567751 -0.00191248 0.000305845 -0.000102308 -0.000952493 0.000587994 -0.00293889 0.000748517 0.000297719 -0.000281329 0.000461455 -0.000233043 0.00056371 0.000938444 0.00115229 2.25415e-05 -0.00103702 1.21741e-05 0.000959216 8.0762e-05 
1608.25 0 0.000457553 0.0437756 -0.000278662 -9.26106e-05 0.0140089 -0.0014775 -0.000912616 8.48163e-05 0.000696725 -0.00182093 -2.95585e-05 0.0682479 -0.000524227 -0.00188558 0.000353366 -0.00011272 -0.000952775 0.00055951 -0.00294625 0.000796554 0.000312596 -0.000288832 0.000448517 -0.000180612 0.000570349 0.000902888 0.00113937 -1.55031e-05 -0.00104939 2.20338e-05 0.000938092 6.78557e-05 
1608.6 0 0.000460539 0.0439056 -0.000276168 -6.39225e-05 0.0155745 -0.00150017 -0.00089356 0.00010016 0.000641725 -0.0018408 -5.21892e-05 0.0673415 -0.000478455 -0.00185515 0.000404809 -0.000121872 -0.000951353 0.000533211 -0.00294715 0.00084202 0.00032466 -0.000296258 0.000433748 -0.000127613 0.000576826 0.000869786 0.00112404 -5.37671e-05 -0.00106254 3.14517e-05 0.000917838 5.75654e-05 
1608.95 0 0.000462161 0.0440022 -0.000273717 -3.52162e-05 0.0171161 -0.00152315 -0.00087299 0.000116546 0.000584454 -0.00186624 -7.24183e-05 0.0663995 -0.000433462 -0.00182204 0.000461025 -0.000129211 -0.000945304 0.000512335 -0.00294243 0.000885389 0.000334084 -0.000303035 0.000418406 -7.43286e-05 0.000584187 0.000837929 0.00110716 -9.10246e-05 -0.00107501 3.93589e-05 0.00089915 5.13236e-05 
1609.3 0 0.000462162 0.0440656 -0.000271938 -7.72238e-06 0.0186327 -0.0015475 -0.000854502 0.000134007 0.000527873 -0.00189298 -9.41396e-05 0.0654269 -0.000390685 -0.0017893 0.000520733 -0.000137511 -0.000932178 0.000496653 -0.00293207 0.000928022 0.000343491 -0.000309713 0.00040342 -2.02084e-05 0.000591966 0.000807185 0.00108988 -0.000126414 -0.00108509 4.53711e-05 0.000880693 4.83894e-05 
1609.65 0 0.000461026 0.0440969 -0.0002702 1.67105e-05 0.0201246 -0.00157277 -0.000842601 0.000151807 0.000474823 -0.00191727 -0.000119738 0.0644242 -0.000349213 -0.00175861 0.000580137 -0.000147173 -0.000912307 0.000484738 -0.00291647 0.000968959 0.00035385 -0.000317555 0.000389919 3.4978e-05 0.000599349 0.000778594 0.00107276 -0.000160264 -0.00109188 5.00211e-05 0.000860262 4.75747e-05 
1610 0 0.000459301 0.0440966 -0.000267865 3.83397e-05 0.0215897 -0.0015981 -0.000837714 0.000169372 0.000425614 -0.00193776 -0.000150081 0.0633875 -0.00030903 -0.00173026 0.000636492 -0.000154835 -0.000889403 0.000475881 -0.00289801 0.00100498 0.000364581 -0.000326926 0.00037759 9.08126e-05 0.000606796 0.00075094 0.0010553 -0.000191906 -0.00109572 5.38968e-05 0.000836733 4.83852e-05 
1610.35 0 0.000457616 0.0440639 -0.000264972 5.82509e-05 0.023025 -0.0016213 -0.000837366 0.000188013 0.000378717 -0.0019537 -0.000184092 0.0623147 -0.000269766 -0.00170643 0.000689438 -0.000158152 -0.000867242 0.000467783 -0.00287787 0.00103466 0.000375207 -0.000338198 0.000365809 0.000146097 0.00061516 0.000722146 0.00103644 -0.00021995 -0.00109711 5.69096e-05 0.000810795 4.97518e-05 
1610.7 0 0.00045591 0.0439988 -0.000261523 7.58722e-05 0.0244277 -0.00164057 -0.000837754 0.000209291 0.000332258 -0.0019634 -0.000218945 0.0612058 -0.000231047 -0.00168892 0.000739118 -0.000159369 -0.000845396 0.000456743 -0.002856 0.00106034 0.00038654 -0.000351344 0.000354572 0.000199777 0.000624513 0.000692353 0.00101582 -0.000244982 -0.00109615 5.83141e-05 0.000784196 5.06137e-05 
1611.05 0 0.000453844 0.0439018 -0.000257644 9.06072e-05 0.0257959 -0.0016571 -0.00083613 0.000232266 0.000284746 -0.00196758 -0.000252024 0.0600618 -0.000193159 -0.00167687 0.000785562 -0.000162534 -0.000820994 0.000441443 -0.00283359 0.00108376 0.000399559 -0.000365137 0.000343716 0.000251267 0.000633905 0.000663698 0.000994183 -0.000269479 -0.00109289 5.89635e-05 0.000757183 4.99881e-05 
1611.4 0 0.000451128 0.0437739 -0.000253589 0.000102442 0.0271295 -0.00167244 -0.00083091 0.000254463 0.000235218 -0.00196952 -0.000282579 0.0588829 -0.000156267 -0.00166716 0.000829308 -0.00016789 -0.000794878 0.000424377 -0.00281247 0.00110422 0.000413093 -0.000377944 0.000331876 0.000299847 0.000642038 0.000636536 0.000972086 -0.000295123 -0.00108761 6.07865e-05 0.000729185 4.72206e-05 
1611.75 0 0.000446733 0.0436157 -0.00024953 0.000112587 0.0284286 -0.00168649 -0.000819683 0.000275381 0.00018361 -0.00197279 -0.000312816 0.0576704 -0.000120807 -0.00165547 0.00087156 -0.000171795 -0.000770111 0.000408445 -0.00279283 0.00112076 0.000425876 -0.000389918 0.00031802 0.000345667 0.000648721 0.000609116 0.000949484 -0.000321592 -0.00108087 6.45763e-05 0.000700861 4.22668e-05 
1612.1 0 0.000439394 0.0434271 -0.000245782 0.000123125 0.0296928 -0.00169926 -0.000801257 0.000297817 0.000130745 -0.0019799 -0.00034654 0.0564267 -8.6295e-05 -0.00164044 0.000913637 -0.000171248 -0.000746758 0.000396062 -0.00277215 0.00113419 0.000437954 -0.000401129 0.000302882 0.000388769 0.000654618 0.000581347 0.000926433 -0.000348193 -0.00107387 6.93676e-05 0.000672459 3.56547e-05 
1612.45 0 0.00042887 0.0432086 -0.000241545 0.000135017 0.030922 -0.00171038 -0.00077843 0.00032404 7.96122e-05 -0.00199031 -0.000385202 0.055152 -5.14125e-05 -0.00162434 0.000956682 -0.000165667 -0.000721822 0.0003891 -0.0027474 0.00114648 0.000449131 -0.000410762 0.000288196 0.00042888 0.000660353 0.000554825 0.000903781 -0.00037482 -0.0010681 7.43843e-05 0.000642772 2.85206e-05 
1612.8 0 0.000416155 0.0429604 -0.00023619 0.000147717 0.0321159 -0.00171851 -0.000754893 0.000354608 3.35895e-05 -0.00200202 -0.000427315 0.0538455 -1.5653e-05 -0.00161042 0.00100139 -0.000155366 -0.000693552 0.000387173 -0.00271722 0.00115994 0.000458207 -0.000419109 0.000274871 0.00046678 0.000666655 0.000529944 0.000880691 -0.000401604 -0.00106281 7.95189e-05 0.000611985 2.19096e-05 
1613.15 0 0.000402627 0.0426836 -0.000229607 0.000159538 0.0332714 -0.00172232 -0.000732772 0.000389086 -5.65453e-06 -0.00201249 -0.000471547 0.052509 2.11839e-05 -0.00159963 0.00104678 -0.000140679 -0.00066285 0.000389448 -0.00268232 0.00117736 0.000464976 -0.000426495 0.000262391 0.000503524 0.000674136 0.000506497 0.000856229 -0.00042949 -0.00105651 8.39806e-05 0.000581838 1.59056e-05 
1613.5 0 0.000388541 0.0423789 -0.000221283 0.000169693 0.0343861 -0.00172069 -0.000712699 0.000426456 -3.92801e-05 -0.00201806 -0.000518021 0.0511466 6.06064e-05 -0.00159004 0.00109055 -0.000121731 -0.000631583 0.000396131 -0.00264565 0.00119877 0.000469214 -0.000433168 0.000250327 0.000539702 0.000682496 0.000484758 0.000831486 -0.000458891 -0.00104903 8.75097e-05 0.000552557 1.01327e-05 
1613.85 0 0.000372492 0.0420474 -0.000210783 0.000178809 0.0354617 -0.00171294 -0.000694781 0.000465502 -6.95426e-05 -0.00201584 -0.000565932 0.0497627 0.000104264 -0.0015803 0.0011312 -9.90767e-05 -0.000601801 0.000405734 -0.00261033 0.00122125 0.000470418 -0.00044015 0.00023757 0.000576572 0.000690638 0.000464805 0.000806353 -0.000488752 -0.00104069 8.98616e-05 0.000523573 5.42043e-06 
1614.2 0 0.000353197 0.0416909 -0.00019852 0.000187649 0.0364996 -0.00170042 -0.000679142 0.000506667 -9.7188e-05 -0.00200692 -0.000612985 0.0483607 0.000151596 -0.00156847 0.00116913 -7.51001e-05 -0.000574169 0.000413959 -0.00257708 0.00124229 0.000469778 -0.000448009 0.000223224 0.000615713 0.000698112 0.000446138 0.000779313 -0.000518254 -0.00103107 9.10256e-05 0.000495055 2.7516e-06 
1614.55 0 0.000332486 0.0413086 -0.000184691 0.000197743 0.0374958 -0.00168502 -0.000664449 0.000553141 -0.000123651 -0.0019957 -0.000658307 0.0469412 0.000199581 -0.0015505 0.00120493 -5.29165e-05 -0.000547207 0.00041721 -0.00254442 0.00126043 0.000468752 -0.000455684 0.00020715 0.00065795 0.000705262 0.000427478 0.000750169 -0.000547219 -0.00101959 9.22566e-05 0.000467431 1.16431e-06 
1614.9 0 0.000313262 0.0408982 -0.000169841 0.000210303 0.0384477 -0.00166502 -0.000649325 0.000607989 -0.000150478 -0.0019862 -0.000702392 0.0455031 0.000243919 -0.00152487 0.00123749 -3.41387e-05 -0.00051847 0.00041476 -0.00251 0.00127546 0.000467163 -0.000461766 0.00018901 0.000703083 0.000711261 0.000408338 0.000720161 -0.000575295 -0.00100775 9.35336e-05 0.000441514 -1.80714e-06 
1615.25 0 0.000295368 0.0404603 -0.000155496 0.000224737 0.0393563 -0.00163671 -0.000633696 0.00067158 -0.000178374 -0.00197886 -0.000744818 0.0440465 0.000283078 -0.00149333 0.00126457 -1.86765e-05 -0.000487204 0.000408113 -0.00247223 0.00128782 0.000464606 -0.000466153 0.000168671 0.000748798 0.000714613 0.00038938 0.000691378 -0.000602443 -0.000998314 9.43152e-05 0.000418039 -7.31296e-06 
1615.6 0 0.000276596 0.0399968 -0.000141673 0.000240281 0.0402237 -0.00159935 -0.000618098 0.000741967 -0.000207451 -0.00197173 -0.000784809 0.042574 0.000319396 -0.00145789 0.00128615 -6.24719e-06 -0.000454817 0.000398944 -0.00243213 0.00129585 0.000461933 -0.000469596 0.000146558 0.000793767 0.000714998 0.000370806 0.000664755 -0.00062895 -0.000991269 9.47325e-05 0.000396244 -1.44409e-05 
1615.95 0 0.000255788 0.0395095 -0.000126641 0.000257454 0.0410511 -0.00155717 -0.000601912 0.000815096 -0.00023818 -0.00196409 -0.000821656 0.0410897 0.000354055 -0.00141955 0.00130533 2.38746e-06 -0.000422378 0.000387477 -0.00239172 0.00129737 0.000459074 -0.000472774 0.000123489 0.000838832 0.000713831 0.000352375 0.000639823 -0.000655407 -0.000984237 9.46867e-05 0.000374657 -2.18805e-05 
1616.3 0 0.00023394 0.0390004 -0.000109743 0.00027661 0.0418384 -0.00151477 -0.000584135 0.000887843 -0.000270201 -0.00195607 -0.000855688 0.0395955 0.000385872 -0.00137979 0.00132511 7.22413e-06 -0.000391087 0.000372042 -0.0023517 0.00129117 0.00045551 -0.000476798 0.000100291 0.000884487 0.000712849 0.000334767 0.000616299 -0.000682226 -0.000976553 9.40316e-05 0.000352482 -2.79942e-05 
1616.65 0 0.000212201 0.0384705 -9.18629e-05 0.000296463 0.0425841 -0.00147334 -0.000565825 0.000959702 -0.000302231 -0.00194679 -0.000888247 0.0380902 0.000414748 -0.0013411 0.00134543 9.24762e-06 -0.000362742 0.000352371 -0.00231248 0.00127848 0.000450442 -0.000481153 7.8066e-05 0.000930152 0.000713043 0.000318192 0.000593964 -0.000709431 -0.000969062 9.1994e-05 0.00033048 -3.19611e-05 
1617 0 0.000190706 0.0379211 -7.50575e-05 0.000314901 0.0432848 -0.00143234 -0.00054805 0.00102949 -0.000334506 -0.00193311 -0.000919881 0.036574 0.00044121 -0.00130573 0.00136287 7.96871e-06 -0.000337932 0.00033034 -0.00227611 0.00126163 0.000442894 -0.000484743 5.6597e-05 0.00097517 0.000714794 0.000302242 0.000573648 -0.000736858 -0.000962781 8.77916e-05 0.0003095 -3.52456e-05 
1617.35 0 0.000169061 0.0373513 -6.06699e-05 0.000331062 0.0439371 -0.00139178 -0.000531639 0.00109567 -0.000368023 -0.0019127 -0.000949746 0.0350495 0.000466337 -0.0012747 0.00137302 2.02964e-06 -0.000316026 0.000306846 -0.00224408 0.0012413 0.000433684 -0.000488424 3.47681e-05 0.00101911 0.000717836 0.000286342 0.000555564 -0.00076373 -0.000957326 8.20026e-05 0.000288066 -3.88817e-05 
1617.7 0 0.000147895 0.0367601 -4.82368e-05 0.000345971 0.0445391 -0.00135203 -0.000517339 0.00115707 -0.000403438 -0.00188586 -0.000976099 0.0335208 0.000492013 -0.00124718 0.00137544 -7.63105e-06 -0.000296342 0.000283674 -0.00221441 0.00121743 0.000424477 -0.000492627 1.21213e-05 0.0010612 0.00072158 0.000269958 0.000538114 -0.000789883 -0.000949962 7.6331e-05 0.000264406 -4.25952e-05 
1618.05 0 0.000128534 0.0361472 -3.72806e-05 0.00036074 0.0450913 -0.00131171 -0.000504538 0.0012127 -0.000440222 -0.00185274 -0.000996387 0.0319905 0.000519937 -0.00122205 0.00137311 -1.85597e-05 -0.000278861 0.000263903 -0.00218472 0.00119086 0.000416657 -0.000496686 -1.01287e-05 0.00110095 0.000724864 0.000253827 0.000519367 -0.00081596 -0.000940212 7.28367e-05 0.000238753 -4.72281e-05 
1618.4 0 0.000109659 0.035514 -2.66226e-05 0.000376148 0.0455975 -0.0012688 -0.000491607 0.00126281 -0.000475985 -0.00181221 -0.00100843 0.0304567 0.00054927 -0.00119738 0.00136793 -2.86374e-05 -0.00026359 0.000246923 -0.00215504 0.00116313 0.000410376 -0.000500225 -3.08943e-05 0.00113828 0.000726923 0.000237972 0.000498873 -0.000841622 -0.000930306 7.19263e-05 0.000210929 -5.38281e-05 
1618.75 0 8.8347e-05 0.0348636 -1.53703e-05 0.000392994 0.0460585 -0.00122485 -0.000477833 0.00130782 -0.00050824 -0.00176332 -0.001013 0.028918 0.000575898 -0.00117109 0.00135974 -3.70954e-05 -0.000250383 0.000229652 -0.00212688 0.00113416 0.000405022 -0.000502483 -5.02411e-05 0.00117325 0.000727747 0.000220481 0.000477903 -0.000866421 -0.000920742 7.21581e-05 0.000181543 -6.20174e-05 
1619.1 0 6.44005e-05 0.0341966 -4.50494e-06 0.00041084 0.0464733 -0.00118269 -0.000462508 0.00134538 -0.000537267 -0.00170722 -0.00101211 0.0273759 0.000597317 -0.00114316 0.00134806 -4.70912e-05 -0.000238951 0.000212724 -0.00210105 0.0011048 0.000400019 -0.000503222 -6.81589e-05 0.00120791 0.000726296 0.000200957 0.000457209 -0.000890288 -0.000910947 7.21011e-05 0.000151618 -7.10695e-05 
1619.45 0 3.95571e-05 0.0335127 4.43123e-06 0.000428937 0.0468427 -0.00114269 -0.0004445 0.00137425 -0.000564069 -0.00164735 -0.0010053 0.0258329 0.000615705 -0.00111376 0.00133193 -6.15662e-05 -0.000229129 0.000198126 -0.00207583 0.00107687 0.000395083 -0.000503344 -8.42217e-05 0.00124344 0.000721412 0.00018056 0.000437255 -0.00091325 -0.000901752 7.1558e-05 0.000120212 -7.99907e-05 
1619.8 0 1.4235e-05 0.0328122 1.17085e-05 0.00044734 0.0471684 -0.00110433 -0.000423255 0.00139818 -0.000588105 -0.00158543 -0.000993696 0.0242903 0.00063329 -0.001083 0.0013109 -7.93177e-05 -0.000221851 0.000187117 -0.00204957 0.00104907 0.000390387 -0.000503021 -9.80777e-05 0.00127809 0.000713376 0.000160373 0.000418192 -0.000935758 -0.000892277 7.18654e-05 8.73592e-05 -8.83872e-05 
1620.15 0 -1.14575e-05 0.0320949 1.78721e-05 0.000465468 0.0474524 -0.00106758 -0.000400482 0.00142137 -0.000608828 -0.0015214 -0.000982233 0.0227486 0.000648987 -0.0010502 0.00128425 -9.70435e-05 -0.000217841 0.000182072 -0.00202331 0.00101833 0.00038549 -0.000501577 -0.000109958 0.0013102 0.000701894 0.000140201 0.000399458 -0.000958511 -0.000881048 7.45267e-05 5.37153e-05 -9.75038e-05 
1620.5 0 -3.62594e-05 0.0313614 2.29767e-05 0.000483538 0.0476967 -0.00103079 -0.000377832 0.00144543 -0.000626424 -0.00145577 -0.000974284 0.0212075 0.000661756 -0.00101359 0.00125083 -0.000112906 -0.000217231 0.000184626 -0.00199858 0.000984212 0.000378094 -0.000498811 -0.000120049 0.00133994 0.000685828 0.000118675 0.000379666 -0.000981793 -0.000867355 7.93426e-05 2.02921e-05 -0.000107704 
1620.85 0 -5.9734e-05 0.0306132 2.81763e-05 0.000502374 0.0479006 -0.000992419 -0.000355013 0.00147041 -0.000641898 -0.00138915 -0.000968646 0.019667 0.000671432 -0.000974268 0.00121163 -0.00012985 -0.000219497 0.000195013 -0.00197364 0.000949783 0.000367707 -0.000494961 -0.000128698 0.00136829 0.000665798 9.4132e-05 0.000359129 -0.00100508 -0.000850876 8.52914e-05 -1.27481e-05 -0.000118191 
1621.2 0 -8.15281e-05 0.0298517 3.41501e-05 0.0005218 0.0480606 -0.000953089 -0.000333161 0.00149538 -0.000656225 -0.00132115 -0.000962719 0.0181283 0.0006782 -0.000934546 0.00116966 -0.000150768 -0.000223473 0.000211264 -0.00194556 0.000917136 0.000355275 -0.000489419 -0.000136946 0.00139587 0.000644343 6.63976e-05 0.000339955 -0.00102743 -0.000832539 9.17141e-05 -4.71593e-05 -0.000128527 
1621.55 0 -0.000101021 0.0290776 4.05923e-05 0.00054173 0.0481756 -0.000912978 -0.00031367 0.00151951 -0.000669646 -0.00125125 -0.000956274 0.0165929 0.00068473 -0.000894509 0.00112619 -0.000175228 -0.000227628 0.000231001 -0.00191296 0.000885605 0.000341673 -0.000480835 -0.000144093 0.00142284 0.000623356 3.67003e-05 0.000322954 -0.00104819 -0.000812404 9.80588e-05 -8.21509e-05 -0.00013894 
1621.9 0 -0.000118348 0.0282925 4.78655e-05 0.000562035 0.0482474 -0.000872037 -0.000297872 0.00154197 -0.000682971 -0.00118058 -0.000949812 0.0150641 0.000693006 -0.000852907 0.00107971 -0.000202726 -0.00023162 0.000254938 -0.00187766 0.000853671 0.000328396 -0.00046856 -0.000148898 0.00145097 0.000602828 5.62692e-06 0.000306938 -0.00106774 -0.000790254 0.000104358 -0.000115381 -0.000148504 
1622.25 0 -0.000133966 0.0274989 5.53358e-05 0.0005819 0.0482782 -0.000832029 -0.000287498 0.00156253 -0.000694834 -0.00111158 -0.000942596 0.0135462 0.000702454 -0.000809335 0.00103059 -0.00023196 -0.000236915 0.000284157 -0.00184309 0.000821293 0.000315769 -0.000454319 -0.000152158 0.00148178 0.000582663 -2.68669e-05 0.000289985 -0.00108618 -0.000767261 0.000110834 -0.000148164 -0.000156361 
1622.6 0 -0.00014802 0.0266982 6.20772e-05 0.000602349 0.0482693 -0.000794797 -0.00028227 0.0015827 -0.000701359 -0.00104387 -0.000934642 0.0120413 0.000713807 -0.000762936 0.00097934 -0.000260758 -0.000243652 0.000317239 -0.00180957 0.000788998 0.000303256 -0.000440857 -0.000153593 0.00151316 0.000562762 -6.08077e-05 0.00027187 -0.00110329 -0.000742992 0.00011752 -0.000182585 -0.000164754 
1622.95 0 -0.000159772 0.0258883 6.85849e-05 0.000625342 0.0482223 -0.000760203 -0.00027809 0.001604 -0.000701693 -0.000974637 -0.00092578 0.0105485 0.000728846 -0.000712985 0.00092388 -0.000290279 -0.00025054 0.000353485 -0.00177454 0.000756629 0.000291473 -0.00042907 -0.000152783 0.0015426 0.000543085 -9.59737e-05 0.000253833 -0.00111961 -0.000716202 0.000124551 -0.000217185 -0.000175083 
1623.3 0 -0.000168927 0.025067 7.56223e-05 0.000650629 0.0481398 -0.000727029 -0.000271393 0.00162618 -0.000698071 -0.000902937 -0.000915916 0.00906573 0.000747858 -0.000660705 0.00086447 -0.000324762 -0.000255241 0.000391439 -0.00173665 0.000725555 0.000282721 -0.000418232 -0.000150955 0.00156965 0.000524418 -0.000131872 0.000236371 -0.00113523 -0.00068852 0.00013252 -0.000249559 -0.000185592 
1623.65 0 -0.000176867 0.0242339 8.28353e-05 0.00067685 0.0480234 -0.000693252 -0.000264229 0.00164816 -0.000693919 -0.000831022 -0.000904555 0.00759016 0.000769785 -0.000607732 0.000803967 -0.000366252 -0.0002566 0.000428256 -0.00169628 0.00069817 0.000277609 -0.000407371 -0.00014865 0.0015947 0.000506782 -0.000168066 0.000219495 -0.00115054 -0.000660805 0.000142141 -0.000279529 -0.000195605 
1624 0 -0.000185252 0.0233906 8.94342e-05 0.00070372 0.0478714 -0.000656281 -0.00026051 0.00166922 -0.000691162 -0.000762811 -0.000890422 0.00612099 0.000794143 -0.000552778 0.000742468 -0.000413894 -0.000257077 0.000462567 -0.00165438 0.000674182 0.000275545 -0.000395094 -0.000145271 0.00161843 0.000490531 -0.000204039 0.000203428 -0.00116702 -0.000633233 0.000153363 -0.000306876 -0.000204856 
1624.35 0 -0.000194563 0.0225387 9.54297e-05 0.000731572 0.0476804 -0.000615077 -0.000260286 0.00168953 -0.000689666 -0.000701497 -0.000874423 0.00466016 0.000821716 -0.000493594 0.000679319 -0.000467233 -0.000259259 0.000494107 -0.00160974 0.000651281 0.000276187 -0.000381106 -0.000140441 0.00164043 0.000475692 -0.000239344 0.000188049 -0.00118526 -0.000606575 0.000165661 -0.000330617 -0.000211264 
1624.7 0 -0.000203851 0.0216794 0.000100863 0.000760602 0.0474498 -0.000570778 -0.00025917 0.00170991 -0.000688684 -0.000647456 -0.000856444 0.00321173 0.000853154 -0.000429701 0.000616842 -0.000524985 -0.000261995 0.000523772 -0.00156089 0.000628552 0.000278593 -0.000366387 -0.000134504 0.0016596 0.000460965 -0.000273436 0.000172047 -0.00120465 -0.000580445 0.000179226 -0.000350561 -0.00021496 
1625.05 0 -0.000211929 0.0208144 0.000105442 0.000790649 0.0471831 -0.00052463 -0.000253908 0.00172977 -0.000685758 -0.000600683 -0.000835328 0.00177932 0.000887523 -0.000362358 0.000555082 -0.000583491 -0.000262053 0.000553724 -0.00150874 0.000608066 0.000282251 -0.000351125 -0.00012732 0.00167514 0.000445514 -0.000306359 0.00015395 -0.00122417 -0.00055375 0.000193867 -0.000367678 -0.000218154 
1625.4 0 -0.000218955 0.0199455 0.000109436 0.00082043 0.0468837 -0.000476943 -0.000246232 0.00174678 -0.000679835 -0.000560938 -0.000812904 0.000364159 0.000923539 -0.000291644 0.000491197 -0.000639428 -0.000256876 0.000586138 -0.00145411 0.000591525 0.000286848 -0.000335078 -0.000117705 0.00168628 0.00042841 -0.000338491 0.000133854 -0.00124277 -0.000525631 0.000208243 -0.000382897 -0.000220331 
1625.75 0 -0.000225167 0.019073 0.000113523 0.000849678 0.0465517 -0.000428306 -0.000240069 0.00176043 -0.000671657 -0.000526044 -0.000791473 -0.001034 0.000961443 -0.000217383 0.00042436 -0.000693583 -0.000245084 0.00062044 -0.00139807 0.000577067 0.000292691 -0.000317729 -0.000105868 0.00169345 0.000409565 -0.000369934 0.000111647 -0.0012599 -0.000496121 0.000220389 -0.00039664 -0.00021987 
1626.1 0 -0.000230087 0.0181962 0.000118566 0.000878323 0.0461868 -0.000379911 -0.000238557 0.0017715 -0.000660407 -0.000492935 -0.000770819 -0.00241538 0.00100208 -0.000143133 0.000355356 -0.000748368 -0.00022577 0.000654847 -0.00134275 0.00056107 0.000300132 -0.00029808 -9.32719e-05 0.00169802 0.00038941 -0.000400606 8.65591e-05 -0.00127511 -0.00046506 0.000228991 -0.00041031 -0.000216905 
1626.45 0 -0.000232435 0.0173145 0.000124924 0.000904653 0.0457877 -0.000331721 -0.000242547 0.0017802 -0.000645854 -0.000460144 -0.000748237 -0.0037793 0.00104292 -7.1167e-05 0.000285662 -0.000804044 -0.000200499 0.000689915 -0.00128887 0.000541383 0.000307593 -0.000276645 -8.04742e-05 0.00170075 0.000368049 -0.00043014 5.85575e-05 -0.00128876 -0.000432643 0.000234827 -0.000424424 -0.000212265 
1626.8 0 -0.000232176 0.0164284 0.000130695 0.000928739 0.0453523 -0.000282526 -0.00025021 0.00178726 -0.000628572 -0.000427858 -0.000723549 -0.00512521 0.00108069 2.44876e-07 0.000216694 -0.000860168 -0.000174413 0.000727056 -0.00123457 0.000517429 0.000314145 -0.00025516 -6.70123e-05 0.00170177 0.000346535 -0.000457804 2.82757e-05 -0.00130117 -0.000399342 0.000239949 -0.000438098 -0.000206882 
1627.15 0 -0.000230311 0.0155395 0.000134671 0.000952687 0.0448796 -0.000232041 -0.000258934 0.00179266 -0.000607386 -0.000397342 -0.000699172 -0.00645339 0.00111624 7.1613e-05 0.000150192 -0.000915865 -0.000152334 0.000766944 -0.0011755 0.000488583 0.000321401 -0.000233788 -5.22992e-05 0.00170145 0.000325432 -0.000485276 -2.90685e-06 -0.00131226 -0.000365408 0.000245284 -0.000450899 -0.000201506 
1627.5 0 -0.000227401 0.0146491 0.000138294 0.000976982 0.0443706 -0.000181259 -0.000267223 0.00179553 -0.000581966 -0.000370615 -0.000675088 -0.00776135 0.0011517 0.00014075 8.91539e-05 -0.000970078 -0.000134192 0.000809073 -0.00110974 0.000454886 0.000330239 -0.000212099 -3.65553e-05 0.00170094 0.000304128 -0.000514486 -3.34643e-05 -0.00132239 -0.000331442 0.00025103 -0.000463268 -0.00019635 
1627.85 0 -0.000223739 0.0137588 0.00014246 0.00100002 0.0438269 -0.000132816 -0.00027298 0.00179547 -0.000554169 -0.00035005 -0.000649979 -0.00904721 0.00118703 0.000206699 3.63733e-05 -0.00102276 -0.00011875 0.000850649 -0.00103902 0.000418121 0.000338197 -0.000190557 -2.09566e-05 0.00170044 0.000283228 -0.000543384 -6.24032e-05 -0.00133141 -0.000297816 0.000258728 -0.00047551 -0.000190903 
1628.2 0 -0.000219025 0.012871 0.000146331 0.00102111 0.043249 -8.96467e-05 -0.000273194 0.00179288 -0.000525056 -0.000336289 -0.000623784 -0.0103118 0.00122032 0.00027007 -8.19015e-06 -0.00107536 -0.000107428 0.000888169 -0.000965362 0.000381568 0.000343383 -0.000169005 -7.01617e-06 0.00169867 0.000263735 -0.000570528 -9.04296e-05 -0.00133883 -0.000265053 0.000269075 -0.000487372 -0.00018527 
1628.55 0 -0.00021367 0.011988 0.000149173 0.00104135 0.0426373 -5.29589e-05 -0.000267935 0.0017883 -0.000495396 -0.000328588 -0.000598159 -0.0115538 0.00124929 0.000331561 -4.66111e-05 -0.00112939 -0.000100446 0.000920754 -0.00088866 0.000350682 0.000345861 -0.000146633 4.32362e-06 0.00169572 0.000246259 -0.000596714 -0.000118253 -0.00134338 -0.000233076 0.000281891 -0.000499372 -0.000179469 
1628.9 0 -0.000208812 0.0111105 0.000150509 0.00106236 0.0419949 -2.24287e-05 -0.000259441 0.00178211 -0.000467844 -0.000326298 -0.000573498 -0.012771 0.00127246 0.00039095 -7.8972e-05 -0.00118385 -9.62762e-05 0.000950512 -0.00080706 0.000330148 0.000345516 -0.000123399 1.37083e-05 0.00169219 0.000231033 -0.000621527 -0.000144992 -0.0013449 -0.000201308 0.000297161 -0.000512162 -0.000173464 
1629.25 0 -0.000204908 0.0102378 0.000149903 0.00108388 0.0413243 3.57759e-06 -0.000250777 0.00177558 -0.000444617 -0.000328678 -0.000547599 -0.0139632 0.0012911 0.000447132 -0.000105241 -0.00123673 -9.30715e-05 0.000979971 -0.000721789 0.000320546 0.000343491 -9.9828e-05 2.22671e-05 0.00168832 0.000217549 -0.000644514 -0.000169805 -0.00134469 -0.000169793 0.000313229 -0.000524465 -0.000167766 
1629.6 0 -0.000201715 0.00936976 0.0001486 0.00110459 0.0406249 2.79197e-05 -0.000244706 0.00176895 -0.000424914 -0.000335394 -0.000519462 -0.0151288 0.00130936 0.000499695 -0.000128859 -0.00128741 -8.84828e-05 0.00101071 -0.000636086 0.000318283 0.000341751 -7.64088e-05 3.06422e-05 0.00168369 0.000204597 -0.000665335 -0.000192823 -0.00134327 -0.000138587 0.000328341 -0.000535574 -0.000161949 
1629.95 0 -0.000198701 0.00850629 0.000147802 0.00112322 0.0398973 5.36768e-05 -0.000242615 0.00175973 -0.000409649 -0.000345463 -0.000489523 -0.0162647 0.00132909 0.000549029 -0.000153727 -0.00133586 -8.25073e-05 0.00104146 -0.00055252 0.000319468 0.000340767 -5.4594e-05 3.85208e-05 0.00167794 0.000191387 -0.000683165 -0.000215853 -0.00134147 -0.000107217 0.000342827 -0.00054689 -0.000155068 
1630.3 0 -0.000196136 0.00764765 0.000146913 0.00113912 0.0391438 8.12018e-05 -0.000242243 0.00174609 -0.000401906 -0.000358198 -0.000458301 -0.0173693 0.00134871 0.000596424 -0.00018033 -0.00138131 -7.79755e-05 0.00106963 -0.000474151 0.000322161 0.000340097 -3.5654e-05 4.50604e-05 0.00167107 0.000178288 -0.000698797 -0.000239371 -0.00133974 -7.47518e-05 0.000356693 -0.000559482 -0.000148128 
1630.65 0 -0.000195445 0.00679427 0.000145329 0.00115308 0.0383655 0.000107476 -0.00023835 0.00172825 -0.000402828 -0.000372442 -0.000427592 -0.0184407 0.00136547 0.000642176 -0.000207893 -0.00142348 -7.50438e-05 0.00109494 -0.000402354 0.000324998 0.000340223 -1.86709e-05 5.03823e-05 0.00166343 0.000165741 -0.000713687 -0.000261854 -0.00133824 -4.08646e-05 0.000368932 -0.000572837 -0.00014286 
1631 0 -0.000197182 0.00594704 0.000142457 0.00116561 0.0375621 0.000130212 -0.000228002 0.00170607 -0.000412544 -0.000388335 -0.000399788 -0.0194773 0.0013776 0.000684822 -0.000235301 -0.00146315 -7.17706e-05 0.00111803 -0.000336946 0.000327214 0.000341048 -2.6023e-06 5.45486e-05 0.00165595 0.000154135 -0.000728205 -0.00028197 -0.00133757 -6.2129e-06 0.000380253 -0.000587258 -0.000139084 
1631.35 0 -0.000200484 0.00510622 0.000137714 0.00117628 0.0367338 0.000150271 -0.000211857 0.00168032 -0.000431997 -0.000406241 -0.000374715 -0.02048 0.00138501 0.000723271 -0.000260374 -0.00149971 -6.75976e-05 0.00113846 -0.00027748 0.000329375 0.000341446 1.25606e-05 5.76668e-05 0.00164886 0.000143324 -0.000742177 -0.000299363 -0.00133684 2.88943e-05 0.000392288 -0.000603247 -0.000135958 
1631.7 0 -0.00020505 0.00427178 0.000131923 0.00118405 0.0358825 0.000168469 -0.000191891 0.00165291 -0.000460101 -0.000425432 -0.000348705 -0.0214514 0.00138901 0.000757052 -0.000282099 -0.00153391 -6.37198e-05 0.00115506 -0.000223167 0.000331769 0.000339323 2.67142e-05 6.16573e-05 0.0016425 0.000132412 -0.000756406 -0.00031473 -0.00133489 6.37321e-05 0.000406132 -0.000618927 -0.000133957 
1632.05 0 -0.000210791 0.00344432 0.000126932 0.00118882 0.0350112 0.000183364 -0.000169491 0.00162555 -0.000492966 -0.000446484 -0.00031772 -0.0223917 0.00139083 0.000785553 -0.000301569 -0.00156836 -6.28307e-05 0.00116657 -0.000172545 0.000333756 0.000332833 3.88157e-05 6.80615e-05 0.00163645 0.000121108 -0.000770546 -0.000329378 -0.0013321 9.67534e-05 0.000420613 -0.000633193 -0.000133393 
1632.4 0 -0.000217403 0.0026245 0.000123584 0.00119143 0.0341218 0.000194209 -0.000145557 0.00159927 -0.000526362 -0.000468976 -0.000280939 -0.0233005 0.00139034 0.00080941 -0.000318758 -0.0016035 -6.51805e-05 0.00117184 -0.000124394 0.000335482 0.000322701 4.85003e-05 7.5811e-05 0.00162989 0.000109451 -0.00078337 -0.000343424 -0.00132925 0.00012774 0.000433518 -0.000646998 -0.000133546 
1632.75 0 -0.000225245 0.0018135 0.000120885 0.00119229 0.0332148 0.000201958 -0.000121497 0.00157319 -0.000557362 -0.000491558 -0.00024004 -0.0241763 0.00138727 0.000829514 -0.000331665 -0.00163645 -6.86149e-05 0.00117142 -7.74336e-05 0.000337955 0.000310874 5.79257e-05 8.30511e-05 0.00162359 9.65934e-05 -0.000795125 -0.000356395 -0.0013259 0.000158211 0.0004448 -0.000662124 -0.000134108 
1633.1 0 -0.000233342 0.00101367 0.000117958 0.00119122 0.0322901 0.000208021 -9.88271e-05 0.00154642 -0.000583959 -0.000514122 -0.000195773 -0.0250157 0.00138247 0.000846275 -0.000338085 -0.00166314 -7.24145e-05 0.00116651 -3.05782e-05 0.000343194 0.000298373 6.77729e-05 8.91612e-05 0.00161807 8.2186e-05 -0.000806205 -0.000369183 -0.00132145 0.000187609 0.000455486 -0.000678717 -0.000134384 
1633.45 0 -0.000240536 0.000225145 0.000115168 0.0011891 0.0313468 0.000214009 -7.82798e-05 0.00152026 -0.00060448 -0.000535979 -0.000150013 -0.0258156 0.0013781 0.000861673 -0.000337756 -0.0016815 -7.63607e-05 0.00115653 1.83215e-05 0.000351344 0.000286435 7.64527e-05 9.45216e-05 0.00161243 6.73775e-05 -0.0008163 -0.00038243 -0.00131575 0.00021485 0.000465906 -0.000695363 -0.000133231 
1633.8 0 -0.000248384 -0.000554729 0.000112654 0.00118672 0.030386 0.000220615 -5.99109e-05 0.00149579 -0.000618092 -0.000555001 -0.000107101 -0.0265769 0.00137619 0.000876486 -0.000332702 -0.00169347 -7.98444e-05 0.00114278 7.12013e-05 0.000358463 0.000276481 8.33741e-05 9.90271e-05 0.00160627 5.20376e-05 -0.000825217 -0.000396533 -0.00130891 0.000240821 0.000475695 -0.000711412 -0.000130901 
1634.15 0 -0.00025804 -0.00132651 0.000109493 0.00118338 0.0294098 0.000227877 -4.18028e-05 0.001473 -0.000624504 -0.000569776 -6.94868e-05 -0.0273027 0.00137565 0.000890839 -0.000325493 -0.00170282 -8.20311e-05 0.00112809 0.000126833 0.00035998 0.000267743 8.9933e-05 0.000103079 0.00160073 3.50595e-05 -0.000832926 -0.000411764 -0.00130015 0.000265556 0.000483002 -0.000727257 -0.000128556 
1634.5 0 -0.000268512 -0.00208802 0.000105597 0.00117845 0.0284177 0.000236924 -1.95849e-05 0.00145097 -0.000624136 -0.000580751 -3.67819e-05 -0.0279955 0.00137394 0.000904583 -0.000318 -0.00171259 -8.00497e-05 0.00111352 0.000182828 0.000352238 0.000258428 9.76571e-05 0.000107319 0.0015968 1.68399e-05 -0.000839482 -0.00042704 -0.00128884 0.000289055 0.000486435 -0.000743296 -0.000126157 
1634.85 0 -0.000278958 -0.00283808 0.000101977 0.0011715 0.0274067 0.000249419 8.39193e-06 0.00142755 -0.000618528 -0.000588443 -7.03784e-06 -0.0286555 0.0013679 0.000918279 -0.000310329 -0.00172308 -7.22558e-05 0.00110005 0.000237364 0.000333607 0.000248563 0.0001061 0.000111345 0.00159354 -6.85007e-07 -0.00084616 -0.000441829 -0.00127612 0.000312349 0.000487517 -0.000759573 -0.000122233 
1635.2 0 -0.000289854 -0.00357681 9.8928e-05 0.00116294 0.0263752 0.000265261 3.95184e-05 0.00140196 -0.000609973 -0.000593065 2.12458e-05 -0.0292818 0.0013562 0.000934757 -0.000301182 -0.00173248 -6.11082e-05 0.00108679 0.00028965 0.000306592 0.000239712 0.000114263 0.000114032 0.00158911 -1.61379e-05 -0.000853706 -0.000456561 -0.00126332 0.000335935 0.000487954 -0.000775237 -0.00011644 
1635.55 0 -0.000300921 -0.00430351 9.69516e-05 0.00115276 0.0253247 0.000281933 7.11159e-05 0.00137552 -0.000600949 -0.000594554 4.89374e-05 -0.0298755 0.00134179 0.000954992 -0.000291408 -0.00173897 -4.88209e-05 0.00107017 0.000340452 0.000274762 0.000232372 0.000122715 0.00011452 0.00158173 -2.93254e-05 -0.000862012 -0.000471351 -0.00125104 0.000359563 0.000487959 -0.000789706 -0.000111128 
1635.9 0 -0.000311389 -0.00501671 9.68276e-05 0.0011402 0.0242567 0.000296993 0.00010163 0.00135017 -0.000593871 -0.000593238 7.54432e-05 -0.0304402 0.00132769 0.000977445 -0.000284256 -0.001741 -3.56967e-05 0.00104775 0.000390395 0.000239433 0.000225494 0.000131614 0.000113436 0.00157062 -4.0357e-05 -0.000871842 -0.000485746 -0.0012399 0.000383574 0.000487597 -0.000803494 -0.000107811 
1636.25 0 -0.000320479 -0.00571545 9.88627e-05 0.00112568 0.023173 0.000310267 0.000129316 0.00132737 -0.000591223 -0.00059039 9.95273e-05 -0.030977 0.00131534 0.00100016 -0.000281199 -0.00173622 -2.34566e-05 0.00102022 0.000439569 0.000199659 0.00021807 0.000140184 0.000112971 0.00155573 -4.97842e-05 -0.000884173 -0.000499536 -0.00123029 0.000407623 0.00048618 -0.000817013 -0.000105839 
1636.6 0 -0.000327725 -0.00640021 0.000103042 0.00110981 0.0220769 0.000323688 0.000152613 0.00130754 -0.000594306 -0.000587403 0.000122529 -0.0314829 0.00130503 0.00102252 -0.000282522 -0.00172373 -1.28633e-05 0.000987242 0.000488256 0.000155817 0.000209379 0.000147649 0.000114895 0.00153706 -5.71618e-05 -0.000898015 -0.000513085 -0.00122193 0.000429722 0.000481956 -0.000830508 -0.000105446 
1636.95 0 -0.0003336 -0.00707124 0.000108028 0.00109304 0.0209736 0.000337327 0.000171051 0.00129 -0.000601303 -0.000584846 0.000146244 -0.0319561 0.00129621 0.00104395 -0.00028767 -0.00170437 -2.15819e-06 0.000949015 0.000536371 0.000111974 0.000200408 0.000154208 0.000118626 0.00151548 -6.16101e-05 -0.000911038 -0.000526772 -0.00121375 0.000449221 0.000475527 -0.000845317 -0.000107527 
1637.3 0 -0.000339284 -0.00772801 0.000112428 0.00107589 0.0198663 0.000348412 0.000184932 0.00127261 -0.000608106 -0.00058182 0.000171228 -0.0323969 0.00129004 0.00106332 -0.000294036 -0.00167935 8.98202e-06 0.000909166 0.000583115 7.3344e-05 0.000192334 0.000160714 0.00012265 0.00149316 -6.40216e-05 -0.000922361 -0.000541018 -0.00120472 0.000465758 0.000468862 -0.000861862 -0.00011204 
1637.65 0 -0.000345464 -0.0083702 0.000116226 0.00105912 0.0187552 0.000353251 0.000198177 0.00125445 -0.00061137 -0.000577098 0.000196691 -0.0328066 0.00128791 0.0010811 -0.000299478 -0.0016517 1.98609e-05 0.000869711 0.00062878 4.22736e-05 0.000184786 0.000166839 0.000126206 0.00147183 -6.50403e-05 -0.000933094 -0.000555073 -0.00119375 0.000479386 0.000462525 -0.000879426 -0.000117934 
1638 0 -0.000351952 -0.00899896 0.00011945 0.00104268 0.0176389 0.000351024 0.00021572 0.00123541 -0.000610667 -0.000570597 0.000220951 -0.0331862 0.0012891 0.0010981 -0.000304125 -0.00162374 3.18117e-05 0.000830405 0.000674942 1.78585e-05 0.000178469 0.000172078 0.000129482 0.00145173 -6.47091e-05 -0.000943829 -0.000568365 -0.00118041 0.000491481 0.00045694 -0.000897438 -0.000123905 
1638.35 0 -0.000359517 -0.00961492 0.00012167 0.00102619 0.0165202 0.000342853 0.000238728 0.00121462 -0.00060683 -0.000562096 0.000241861 -0.0335368 0.0012929 0.00111471 -0.000310273 -0.00159575 4.74854e-05 0.000789297 0.000723458 -2.33641e-06 0.000174336 0.000176314 0.000132014 0.00143197 -6.36447e-05 -0.000953495 -0.000581579 -0.00116477 0.000502654 0.000453248 -0.000914992 -0.000130163 
1638.7 0 -0.000368322 -0.0102163 0.000123392 0.00101018 0.0154024 0.000331139 0.000266313 0.00119295 -0.000598966 -0.000550286 0.000258388 -0.0338592 0.00129937 0.00112952 -0.00031967 -0.00156719 6.80888e-05 0.000744479 0.000775415 -2.20826e-05 0.000171431 0.000179885 0.000133469 0.0014122 -6.29773e-05 -0.00096125 -0.000595118 -0.00114634 0.000513289 0.000451986 -0.000931536 -0.000136957 
1639.05 0 -0.000378555 -0.0108028 0.000126211 0.000993827 0.014287 0.000320053 0.000298039 0.00117029 -0.000587187 -0.000535594 0.000273283 -0.0341525 0.00130565 0.00114038 -0.000331004 -0.00153798 9.21933e-05 0.00069747 0.000830258 -4.30144e-05 0.000168454 0.000184467 0.000134733 0.00139304 -6.27718e-05 -0.000967124 -0.000609289 -0.00112471 0.00052411 0.000452163 -0.00094616 -0.000143995 
1639.4 0 -0.000390853 -0.0113749 0.000129567 0.000975044 0.0131752 0.000311914 0.000331536 0.00114436 -0.000574837 -0.000519389 0.000287834 -0.0344159 0.0013076 0.00114944 -0.000342555 -0.00150824 0.000117357 0.000650013 0.000887198 -6.25042e-05 0.000164897 0.000191804 0.000136191 0.00137366 -6.30995e-05 -0.000971827 -0.000623784 -0.00110057 0.000534156 0.000451604 -0.000958587 -0.000151747 
1639.75 0 -0.000403609 -0.0119308 0.000131992 0.000954713 0.0120647 0.000307076 0.000362717 0.00111635 -0.000566994 -0.000500724 0.000301177 -0.034648 0.00130532 0.00116111 -0.000353503 -0.00147747 0.000140317 0.000601741 0.000948344 -7.73131e-05 0.000160025 0.000201927 0.000135887 0.00135274 -6.48065e-05 -0.000976487 -0.00063783 -0.00107451 0.000542416 0.000449763 -0.000969222 -0.000160835 
1640.1 0 -0.000413059 -0.0124695 0.000134159 0.000935832 0.0109516 0.00030606 0.000389646 0.00108987 -0.000564919 -0.000478464 0.000315355 -0.0348439 0.00130135 0.00117354 -0.000363211 -0.00144627 0.000157024 0.000553013 0.00101686 -8.75446e-05 0.000153667 0.000212758 0.000132046 0.00133109 -6.79857e-05 -0.000982037 -0.000651018 -0.00104659 0.000549187 0.00044767 -0.000978469 -0.000170781 
1640.45 0 -0.000417289 -0.0129919 0.000137518 0.000918329 0.00983845 0.000308876 0.000412648 0.00106716 -0.000564627 -0.000453929 0.000333295 -0.035 0.00129633 0.00118013 -0.000372043 -0.00141405 0.000165556 0.000504739 0.00109227 -9.72192e-05 0.00014727 0.000221724 0.000126342 0.00130996 -7.22518e-05 -0.000988016 -0.000663465 -0.00101801 0.000554608 0.000445876 -0.000987122 -0.000180411 
1640.8 0 -0.000417553 -0.0134977 0.000141461 0.000899751 0.0087312 0.000313837 0.000432906 0.00104844 -0.000562316 -0.000428124 0.000354933 -0.03512 0.00128969 0.00117846 -0.000381301 -0.00137957 0.000167881 0.000459094 0.0011708 -0.00010936 0.000142252 0.000227823 0.000120331 0.0012885 -7.80174e-05 -0.000993824 -0.000676698 -0.000988569 0.000559482 0.000444221 -0.000995149 -0.000189119 
1641.15 0 -0.000416276 -0.0139864 0.000145163 0.000879433 0.00763176 0.000317408 0.000452717 0.00103221 -0.00055569 -0.000400409 0.000379486 -0.0352097 0.00128334 0.00117139 -0.000392914 -0.00134322 0.000167259 0.000419705 0.0012499 -0.000123877 0.00013852 0.000232059 0.00011377 0.00126604 -8.58247e-05 -0.00100095 -0.000691527 -0.000956885 0.000565568 0.000443197 -0.00100233 -0.000196945 
1641.5 0 -0.000415012 -0.0144586 0.000149625 0.000859123 0.00653929 0.000315803 0.000474357 0.00101433 -0.00054393 -0.000370579 0.000406141 -0.0352711 0.00127932 0.00116334 -0.000408587 -0.00130646 0.000165031 0.000387511 0.00132783 -0.000140746 0.00013438 0.000235561 0.000107481 0.00124335 -9.59584e-05 -0.0010101 -0.000706809 -0.000923047 0.000573533 0.000443096 -0.00100928 -0.000203705 
1641.85 0 -0.000413726 -0.0149141 0.000155639 0.000840897 0.00545401 0.000309145 0.000498985 0.000991809 -0.000529492 -0.000339156 0.00043298 -0.0353034 0.00127575 0.00115637 -0.000427428 -0.00127124 0.000162158 0.000360638 0.00140216 -0.000158498 0.000128543 0.000237422 0.000102626 0.00122026 -0.000108683 -0.00101991 -0.00072203 -0.000888118 0.00058304 0.000443066 -0.00101769 -0.000209343 
1642.2 0 -0.000411311 -0.0153518 0.000162316 0.0008243 0.00437768 0.000302259 0.000526346 0.000963387 -0.000514525 -0.000306205 0.000458508 -0.035306 0.00127005 0.00114825 -0.000447194 -0.00123803 0.000159843 0.000338837 0.00147083 -0.00017413 0.000121348 0.000237334 9.85133e-05 0.00119587 -0.000123175 -0.00102876 -0.000736639 -0.000852182 0.000594443 0.000443416 -0.00102729 -0.000214256 
1642.55 0 -0.00040822 -0.0157696 0.000168567 0.000806743 0.00331073 0.000299488 0.000554263 0.000930078 -0.000498046 -0.000271391 0.00048199 -0.0352795 0.00126411 0.00113686 -0.000465847 -0.00120678 0.000158817 0.000320712 0.00153379 -0.00018719 0.000113178 0.00023558 9.3229e-05 0.00117047 -0.000138266 -0.0010362 -0.000750444 -0.000814932 0.000606762 0.000444042 -0.0010354 -0.000218035 
1642.9 0 -0.000405518 -0.0161666 0.000174412 0.000787201 0.00225235 0.000301104 0.000580298 0.000896224 -0.000479107 -0.000234054 0.000502818 -0.0352245 0.00125938 0.00112348 -0.000482765 -0.00117861 0.000162537 0.000302457 0.00159275 -0.000198478 0.000103561 0.00023284 8.51935e-05 0.0011449 -0.000153377 -0.00104267 -0.000763679 -0.00077716 0.000619257 0.00044338 -0.00104046 -0.00022018 
1643.25 0 -0.000403351 -0.0165421 0.000179968 0.00076664 0.00120091 0.000307564 0.000603132 0.000863381 -0.000457879 -0.000195132 0.000519706 -0.03514 0.0012543 0.00110998 -0.000498318 -0.00115345 0.000173365 0.00028275 0.00164892 -0.000209385 9.33693e-05 0.000230327 7.4422e-05 0.00111995 -0.000168455 -0.0010483 -0.00077632 -0.000739865 0.000632225 0.000441222 -0.00104251 -0.000221017 
1643.6 0 -0.000401222 -0.0168966 0.000185658 0.000745033 0.000156224 0.00032043 0.000621103 0.000828942 -0.000434505 -0.000159222 0.000532825 -0.0350223 0.00124685 0.00109704 -0.000512194 -0.00112954 0.00018828 0.000262519 0.00170287 -0.000221284 8.41888e-05 0.000228747 6.26587e-05 0.00109548 -0.000183259 -0.00105279 -0.00078773 -0.000703007 0.000645977 0.000438097 -0.00104248 -0.000221979 
1643.95 0 -0.000397897 -0.0172321 0.000190934 0.000722278 -0.000877717 0.000340559 0.000632904 0.000789871 -0.000408026 -0.000129778 0.000543588 -0.03487 0.00123485 0.00108442 -0.000524571 -0.00110492 0.000204542 0.000243761 0.00175574 -0.000233292 7.65493e-05 0.000227483 5.1204e-05 0.00107126 -0.000197308 -0.00105486 -0.000797754 -0.000666108 0.000660277 0.000433977 -0.00104254 -0.000223565 
1644.3 0 -0.000392913 -0.0175489 0.000195546 0.000699151 -0.00189735 0.000366316 0.00063949 0.000746906 -0.000378019 -0.000105515 0.000554218 -0.0346899 0.00122112 0.00107072 -0.000535452 -0.00107957 0.000222157 0.00022752 0.0018068 -0.000243756 7.00364e-05 0.000225301 4.07623e-05 0.00104835 -0.000210792 -0.0010545 -0.000807039 -0.000629514 0.000673825 0.000429996 -0.00104458 -0.000223948 
1644.65 0 -0.000386127 -0.0178468 0.000201742 0.000675738 -0.00290576 0.000393875 0.000644441 0.000703398 -0.000345506 -8.31127e-05 0.00056755 -0.0344885 0.00121102 0.00105558 -0.000544203 -0.00105565 0.000240906 0.000213506 0.00185189 -0.000253891 6.3671e-05 0.000222435 3.12973e-05 0.00102692 -0.00022326 -0.00105472 -0.000815826 -0.000593278 0.000686347 0.000426973 -0.00104875 -0.000222616 
1645 0 -0.000377813 -0.0181271 0.000210552 0.000651423 -0.00390583 0.000420024 0.000651977 0.000662331 -0.00031125 -5.78723e-05 0.000584168 -0.0342651 0.00120538 0.00104002 -0.000551832 -0.00103561 0.000259878 0.000203433 0.00188807 -0.000265271 5.71572e-05 0.000219869 2.29296e-05 0.00100591 -0.00023322 -0.00105681 -0.000824554 -0.00055684 0.000699536 0.000424348 -0.00105362 -0.000221177 
1645.35 0 -0.000367919 -0.0183911 0.000220256 0.000626504 -0.004893 0.000442975 0.000663507 0.00062404 -0.000274039 -2.6236e-05 0.000603429 -0.0340169 0.00120146 0.00102554 -0.000560627 -0.00102112 0.00027852 0.000199221 0.00191685 -0.000276694 5.05586e-05 0.000218676 1.57692e-05 0.000984132 -0.000240295 -0.00105896 -0.000833468 -0.000519405 0.000713649 0.000421665 -0.00105817 -0.000219684 
1645.7 0 -0.000356226 -0.0186384 0.000229046 0.000601412 -0.00586123 0.000462793 0.000678172 0.000585872 -0.000233582 1.1563e-05 0.000626034 -0.0337452 0.00119556 0.00101312 -0.000573065 -0.0010117 0.00029755 0.000198209 0.00194039 -0.000286601 4.36849e-05 0.000218883 9.42574e-06 0.000961207 -0.000244838 -0.00106003 -0.000841682 -0.000482083 0.000727126 0.000419008 -0.00106214 -0.0002172 
1646.05 0 -0.00034356 -0.0188676 0.000236636 0.000575185 -0.00680911 0.00047947 0.000694369 0.000547357 -0.000193312 5.16385e-05 0.000652205 -0.0334542 0.00118521 0.0010023 -0.000590722 -0.00100651 0.000317868 0.000197017 0.00195717 -0.000295483 3.65161e-05 0.000219193 2.2259e-06 0.000938242 -0.000246551 -0.00105993 -0.000848925 -0.000446934 0.000739632 0.00041684 -0.00106451 -0.000213444 
1646.4 0 -0.000330703 -0.0190773 0.000243338 0.000547473 -0.00773851 0.000493972 0.000710774 0.000511053 -0.000156857 8.92021e-05 0.000681534 -0.0331468 0.00116973 0.000992183 -0.000611086 -0.00100562 0.000339167 0.000195103 0.00196584 -0.000304224 2.8692e-05 0.000219399 -7.51755e-06 0.000916187 -0.000245999 -0.00105849 -0.000855856 -0.000414245 0.0007505 0.000414812 -0.00106335 -0.000209489 
1646.75 0 -0.000318165 -0.0192676 0.000249111 0.000519036 -0.00865185 0.000508913 0.000727196 0.000477639 -0.000124213 0.000121816 0.00071326 -0.0328213 0.00115082 0.000982063 -0.000630702 -0.0010078 0.000361409 0.000190899 0.00196914 -0.000312886 2.04989e-05 0.000219985 -1.90956e-05 0.000895854 -0.000244396 -0.00105666 -0.000863096 -0.000382786 0.000759171 0.000412158 -0.00105706 -0.000207375 
1647.1 0 -0.000306609 -0.0194399 0.000255129 0.000490896 -0.00954914 0.000525006 0.000743294 0.00044541 -9.33475e-05 0.000151237 0.000745437 -0.0324752 0.00113235 0.000972167 -0.000649624 -0.00101035 0.000383282 0.00018339 0.00197176 -0.000321103 1.28315e-05 0.000221194 -3.07422e-05 0.000876839 -0.000241794 -0.00105435 -0.000870646 -0.000351279 0.000765796 0.000410048 -0.00104633 -0.000208213 
1647.45 0 -0.000295916 -0.0195942 0.000262486 0.000464118 -0.0104283 0.000540888 0.000758189 0.000413111 -6.29341e-05 0.000181257 0.000775684 -0.0321076 0.00111759 0.000963824 -0.00066818 -0.00101098 0.000403388 0.00017413 0.00197706 -0.000328675 5.3742e-06 0.000222647 -4.24009e-05 0.000858042 -0.000237858 -0.00105022 -0.000877843 -0.000318746 0.00077061 0.000409227 -0.00103375 -0.000211003 
1647.8 0 -0.000284487 -0.0197293 0.000270767 0.000438423 -0.0112883 0.000555992 0.000772249 0.000381391 -3.31866e-05 0.000213319 0.000803996 -0.0317194 0.00110766 0.00095808 -0.00068534 -0.00100823 0.00042285 0.000165925 0.00198638 -0.00033679 -2.63714e-06 0.000223553 -5.44425e-05 0.000838229 -0.000233387 -0.00104372 -0.000883467 -0.000285761 0.000775515 0.000409289 -0.00102099 -0.000214332 
1648.15 0 -0.000271063 -0.0198456 0.000279094 0.000413265 -0.0121314 0.000569961 0.000786603 0.000350733 -5.45593e-06 0.000247812 0.0008321 -0.0313122 0.00110035 0.00095347 -0.000701341 -0.00100315 0.000442831 0.000159418 0.00199856 -0.000347354 -1.073e-05 0.000224381 -6.56156e-05 0.000816719 -0.000229051 -0.00103545 -0.000886898 -0.000253139 0.000781468 0.000409328 -0.00100716 -0.000217432 
1648.5 0 -0.000254563 -0.0199457 0.000286071 0.000388932 -0.0129592 0.000582463 0.000800741 0.000319631 1.91503e-05 0.000285003 0.000861468 -0.0308871 0.00109193 0.000948178 -0.000716074 -0.000997858 0.000464237 0.000152389 0.0020113 -0.000360009 -1.82589e-05 0.000225734 -7.43749e-05 0.000793849 -0.00022532 -0.00102618 -0.000888524 -0.000220997 0.00078778 0.000408363 -0.000992235 -0.000219385 
1648.85 0 -0.000235511 -0.0200315 0.000290851 0.000365531 -0.0137707 0.000594806 0.000813561 0.000287707 4.08857e-05 0.000324712 0.000892935 -0.0304456 0.0010802 0.000943419 -0.000728245 -0.000991876 0.000485902 0.00014408 0.00202131 -0.000372958 -2.53789e-05 0.00022656 -8.11428e-05 0.000770493 -0.000222112 -0.00101711 -0.000888211 -0.000190001 0.000793455 0.000406521 -0.000977087 -0.000219886 
1649.2 0 -0.000217452 -0.0201022 0.000295153 0.000343026 -0.0145655 0.000605939 0.000825735 0.000257779 6.16624e-05 0.000367044 0.000925085 -0.0299903 0.0010649 0.000941325 -0.000737489 -0.000983723 0.000504787 0.000134907 0.00202726 -0.000386172 -3.23001e-05 0.000226033 -8.73265e-05 0.000746983 -0.000218065 -0.00100955 -0.000885294 -0.000160328 0.000797071 0.000404757 -0.000961254 -0.000219541 
1649.55 0 -0.000202382 -0.0201568 0.000300445 0.000321623 -0.0153435 0.000610896 0.000838675 0.000231183 8.27111e-05 0.000412203 0.000955034 -0.0295219 0.00104719 0.000941699 -0.000744805 -0.000973794 0.000519464 0.000124296 0.00203076 -0.000399519 -3.9304e-05 0.000224341 -9.32872e-05 0.000723522 -0.00021232 -0.0010036 -0.000880341 -0.000131209 0.000797801 0.000403931 -0.000943925 -0.000219448 
1649.9 0 -0.000189286 -0.0201954 0.00030645 0.000301265 -0.0161034 0.000607436 0.000852891 0.000206182 0.000103375 0.000458799 0.000982091 -0.029039 0.00102985 0.000943143 -0.000752202 -0.000962928 0.00052955 0.00011207 0.00203512 -0.000412137 -4.81161e-05 0.000222327 -9.87046e-05 0.000700746 -0.000205365 -0.000997602 -0.00087539 -0.000101777 0.000796221 0.000403512 -0.000926139 -0.000220553 
1650.25 0 -0.000176342 -0.0202177 0.000312956 0.00028089 -0.0168451 0.000595804 0.000867804 0.000179984 0.000121436 0.000505657 0.00100753 -0.0285397 0.00101471 0.000944331 -0.000761583 -0.000950136 0.000535344 9.98949e-05 0.00204264 -0.000423442 -5.94146e-05 0.000221348 -0.000104638 0.000677975 -0.000197633 -0.000990387 -0.00087179 -7.22274e-05 0.000793083 0.000402559 -0.000908929 -0.000223487 
1650.6 0 -0.000162038 -0.0202237 0.0003204 0.000259442 -0.0175696 0.000576746 0.000881842 0.000150237 0.000134954 0.000552043 0.00103159 -0.0280215 0.00100189 0.000945206 -0.000771608 -0.000935763 0.000537521 9.06975e-05 0.00205219 -0.000434472 -7.18269e-05 0.000221495 -0.000112144 0.000653951 -0.000189508 -0.000981663 -0.000869325 -4.1532e-05 0.000788488 0.000401509 -0.000891149 -0.000228688 
1650.95 0 -0.000147121 -0.0202144 0.000328494 0.000237517 -0.0182763 0.000552885 0.000894449 0.000117706 0.000143612 0.000597626 0.00105432 -0.0274853 0.000990114 0.00094694 -0.000779519 -0.000921957 0.000537056 8.6339e-05 0.00206272 -0.000446356 -8.48068e-05 0.000221617 -0.000120329 0.000628552 -0.000181376 -0.000971097 -0.00086843 -7.52495e-06 0.000782939 0.000400843 -0.000871296 -0.000236513 
1651.3 0 -0.000132858 -0.0201904 0.000336069 0.000215868 -0.0189627 0.000525967 0.000905886 8.58267e-05 0.000147208 0.00064325 0.001077 -0.0269348 0.000979581 0.000949045 -0.000785737 -0.000910353 0.000535316 8.57306e-05 0.00207396 -0.000459685 -9.80635e-05 0.000221772 -0.000128392 0.000602659 -0.000173502 -0.000958725 -0.000868915 2.93727e-05 0.000777116 0.000400178 -0.000849142 -0.000246389 
1651.65 0 -0.000120029 -0.0201506 0.000342642 0.000194006 -0.019627 0.000494826 0.000915665 5.68915e-05 0.000145457 0.000690248 0.00110046 -0.0263718 0.000972284 0.000949321 -0.000792681 -0.000901048 0.000533006 8.52408e-05 0.00208534 -0.000476026 -0.000111768 0.000223729 -0.000137148 0.000576227 -0.000166367 -0.000945192 -0.000869772 6.78252e-05 0.000771553 0.000399135 -0.000825544 -0.000256994 
1652 0 -0.000108485 -0.0200948 0.000347137 0.000170964 -0.0202699 0.000456727 0.000921614 3.10129e-05 0.000139931 0.000739802 0.00112449 -0.0257948 0.000967449 0.000946405 -0.00079957 -0.000892161 0.000530465 8.21207e-05 0.00209692 -0.000495466 -0.00012688 0.000228978 -0.000147241 0.000548585 -0.000160288 -0.000931404 -0.000869923 0.000106993 0.000766782 0.000397423 -0.000802061 -0.000267275 
1652.35 0 -9.61519e-05 -0.0200244 0.000347441 0.000146461 -0.0208903 0.000411914 0.000920984 7.84525e-06 0.000131365 0.000791331 0.00114858 -0.0252021 0.000961181 0.000939968 -0.000804311 -0.000881491 0.000527785 7.60844e-05 0.00210958 -0.000516522 -0.000144461 0.000236823 -0.000157854 0.000519653 -0.000154947 -0.000916924 -0.00086829 0.000145614 0.000763391 0.000395027 -0.000778645 -0.000277285 
1652.7 0 -8.22042e-05 -0.01994 0.000343167 0.000120762 -0.0214865 0.000364124 0.000912635 -1.2242e-05 0.000118099 0.000843099 0.00116987 -0.0245938 0.000949513 0.000929948 -0.000808444 -0.000868776 0.00052421 6.73792e-05 0.00212426 -0.000537971 -0.000164124 0.000245406 -0.000168277 0.000489212 -0.000150245 -0.000901452 -0.000864883 0.000183129 0.000760393 0.000392122 -0.000754478 -0.000286728 
1653.05 0 -6.84974e-05 -0.0198421 0.000336234 9.413e-05 -0.0220607 0.000315941 0.000898437 -2.90547e-05 9.99345e-05 0.000894842 0.00118636 -0.0239717 0.000930534 0.000917353 -0.000813034 -0.000853473 0.000518488 5.50154e-05 0.00214178 -0.000558895 -0.00018431 0.000253461 -0.000178153 0.000456641 -0.000147036 -0.000885799 -0.000860689 0.00022009 0.000755461 0.0003894 -0.000729729 -0.000294977 
1653.4 0 -5.62792e-05 -0.0197328 0.00032847 6.72855e-05 -0.0226179 0.000268085 0.000881736 -4.29087e-05 8.10678e-05 0.000944701 0.00119999 -0.0233363 0.000905225 0.000903648 -0.000815685 -0.00083376 0.000509785 3.96434e-05 0.00216235 -0.000578545 -0.000203484 0.000260082 -0.000186076 0.000421738 -0.000145431 -0.000870476 -0.000855979 0.000256654 0.00074788 0.000386661 -0.00070415 -0.000302759 
1653.75 0 -4.48032e-05 -0.0196133 0.000320015 4.10741e-05 -0.0231587 0.000221296 0.000862926 -5.47928e-05 6.57686e-05 0.000988067 0.00121182 -0.0226862 0.000877565 0.000889322 -0.000814177 -0.000809372 0.000500248 2.34991e-05 0.00218454 -0.00059534 -0.000220553 0.0002648 -0.000190842 0.000384524 -0.000143893 -0.000854914 -0.000849905 0.000292069 0.000738552 0.000382591 -0.000676402 -0.000310922 
1654.1 0 -3.34892e-05 -0.0194817 0.000311195 1.59536e-05 -0.0236787 0.000174739 0.000840658 -6.58674e-05 5.5709e-05 0.00102171 0.00122022 -0.0220209 0.0008518 0.000873552 -0.00080925 -0.00078143 0.000493072 8.6278e-06 0.00220566 -0.000608772 -0.000235504 0.000268071 -0.000192736 0.000345918 -0.000141969 -0.000839254 -0.000842144 0.00032604 0.0007296 0.000376981 -0.000645727 -0.000318996 
1654.45 0 -2.33028e-05 -0.0193348 0.000303528 -8.5136e-06 -0.0241758 0.000127362 0.000815679 -7.78154e-05 5.05975e-05 0.00104634 0.00122483 -0.021341 0.00082841 0.000855679 -0.000802233 -0.000750496 0.000489651 -2.66899e-06 0.00222396 -0.000620756 -0.000248531 0.000270055 -0.000191847 0.000308088 -0.000140486 -0.000824143 -0.000832998 0.000358252 0.000722469 0.000369867 -0.000612554 -0.000325242 
1654.8 0 -1.54037e-05 -0.0191725 0.000297156 -3.31998e-05 -0.0246515 7.94032e-05 0.000789001 -9.17916e-05 4.97487e-05 0.00106346 0.00122598 -0.0206488 0.00080564 0.000836374 -0.000791938 -0.000716484 0.00048962 -9.80081e-06 0.00223929 -0.000632736 -0.000258876 0.000270417 -0.0001891 0.00027328 -0.000138893 -0.000811377 -0.000822339 0.00038827 0.000716459 0.000362149 -0.000579352 -0.000328627 
1655.15 0 -8.94592e-06 -0.0189968 0.000291162 -5.90907e-05 -0.0251074 3.27571e-05 0.000761957 -0.000109587 5.36143e-05 0.00107592 0.00122189 -0.0199461 0.000782057 0.000816376 -0.000777016 -0.000678927 0.000491169 -1.60669e-05 0.00225233 -0.000645269 -0.000266515 0.000270118 -0.000185463 0.000241063 -0.000136236 -0.000802566 -0.00081046 0.000416681 0.000711307 0.000355075 -0.000548094 -0.000329751 
1655.5 0 -2.20589e-06 -0.0188095 0.000284931 -8.61615e-05 -0.025542 -9.12426e-06 0.00073656 -0.000130356 6.09132e-05 0.0010885 0.00121312 -0.0192336 0.000754503 0.000797116 -0.000760032 -0.000639703 0.000493051 -2.56785e-05 0.00226278 -0.000657392 -0.00027292 0.000270268 -0.000181477 0.000210653 -0.000133579 -0.00079575 -0.000798878 0.000443642 0.000706993 0.000348468 -0.000518664 -0.00032959 
1655.85 0 4.68499e-06 -0.0186114 0.000277846 -0.000113188 -0.0259535 -4.48892e-05 0.000713281 -0.000150689 7.023e-05 0.0011043 0.00120388 -0.0185154 0.000720389 0.000779125 -0.000745496 -0.000602945 0.000494328 -3.97721e-05 0.00227017 -0.000667007 -0.000279317 0.000271797 -0.00017793 0.000181956 -0.00013094 -0.000788444 -0.000787188 0.000469218 0.000702383 0.000340724 -0.000490874 -0.000327543 
1656.2 0 9.50882e-06 -0.0184027 0.000271226 -0.000139395 -0.0263423 -7.74027e-05 0.00068984 -0.00016882 8.20068e-05 0.00112376 0.0011956 -0.0177942 0.00068141 0.000763162 -0.000733389 -0.00057067 0.000493142 -5.63856e-05 0.00227543 -0.000675591 -0.000284701 0.000274417 -0.000174978 0.000153853 -0.000127602 -0.000780455 -0.000773656 0.000494232 0.000696726 0.000330426 -0.000465066 -0.00032293 
1656.55 0 1.08622e-05 -0.0181833 0.000266191 -0.000163951 -0.0267088 -0.000109037 0.000664523 -0.000183176 9.60654e-05 0.00114615 0.00118719 -0.0170699 0.000641101 0.000750711 -0.00072045 -0.000541082 0.000486006 -7.30991e-05 0.00227979 -0.000685938 -0.000289818 0.000277366 -0.000170697 0.000124462 -0.000124504 -0.000771613 -0.000759332 0.00051902 0.00069016 0.000317727 -0.000440233 -0.000317485 
1656.9 0 9.40026e-06 -0.0179534 0.000261968 -0.000186714 -0.0270521 -0.000138256 0.000638767 -0.000192151 0.000108921 0.00117028 0.00117813 -0.0163429 0.000601777 0.000741186 -0.000706403 -0.00051259 0.00047182 -8.888e-05 0.00228344 -0.000698695 -0.000297013 0.000280392 -0.000163323 9.32025e-05 -0.000122767 -0.000763019 -0.000746258 0.00054137 0.000683287 0.000303682 -0.000415037 -0.00031348 
1657.25 0 6.2624e-06 -0.0177128 0.000256335 -0.000208436 -0.0273718 -0.000162457 0.000613354 -0.000196615 0.000118843 0.0011945 0.00116899 -0.0156157 0.000563443 0.000732401 -0.000693449 -0.00048445 0.000452475 -0.000104311 0.00228439 -0.000713628 -0.000306667 0.000283695 -0.000153871 6.0099e-05 -0.000122285 -0.000756855 -0.000734927 0.000559232 0.000676533 0.000288153 -0.000389951 -0.000312075 
1657.6 0 1.57743e-06 -0.017461 0.000247906 -0.00022949 -0.0276684 -0.000181481 0.000586122 -0.000200337 0.000127723 0.00121715 0.00115827 -0.0148889 0.000525864 0.000722763 -0.000682816 -0.000455728 0.000431475 -0.000119944 0.00228119 -0.000730673 -0.000316625 0.0002877 -0.00014317 2.54666e-05 -0.00012263 -0.000753922 -0.000724145 0.000574115 0.000669105 0.000269316 -0.000365792 -0.000312686 
1657.95 0 -4.85101e-06 -0.0171971 0.000238023 -0.000249974 -0.0279441 -0.000196031 0.000553151 -0.000206617 0.000136813 0.00123526 0.00114266 -0.0141594 0.000488493 0.000712647 -0.000673932 -0.000424752 0.000411512 -0.000135768 0.00227468 -0.000748969 -0.000324682 0.000292315 -0.000131493 -1.04747e-05 -0.000123918 -0.000753408 -0.000713149 0.000587966 0.000660137 0.00024721 -0.000342753 -0.000313144 
1658.3 0 -1.26021e-05 -0.0169214 0.000228686 -0.000268832 -0.0282019 -0.000205708 0.000511186 -0.00021538 0.000146589 0.00124714 0.00112236 -0.0134252 0.000449952 0.00070295 -0.00066658 -0.000389625 0.000392299 -0.00015226 0.00226729 -0.000766473 -0.000330791 0.000296914 -0.000118606 -4.70263e-05 -0.000126369 -0.000755083 -0.000701745 0.00060174 0.000649976 0.000223781 -0.000320306 -0.000311094 
1658.65 0 -2.05442e-05 -0.0166362 0.000220809 -0.000284659 -0.0284425 -0.000210317 0.000459553 -0.000224544 0.000157991 0.00125309 0.00109981 -0.0126901 0.000410083 0.000690837 -0.000661745 -0.000348786 0.000373431 -0.000169118 0.00226183 -0.000782751 -0.000335809 0.000302041 -0.000103559 -8.31816e-05 -0.000129965 -0.000759455 -0.000689687 0.000617045 0.000640155 0.000199386 -0.000297944 -0.000306019 
1659 0 -2.68331e-05 -0.0163438 0.000214043 -0.000298504 -0.028664 -0.000210216 0.000399592 -0.000235361 0.000171045 0.00125391 0.00107607 -0.0119596 0.000369818 0.000672098 -0.000660504 -0.000303035 0.000356822 -0.000184519 0.00225763 -0.000799041 -0.000340095 0.000308296 -8.64057e-05 -0.000119376 -0.000134695 -0.000765879 -0.000676509 0.000635057 0.000631182 0.000173716 -0.000275264 -0.000299554 
1659.35 0 -3.15835e-05 -0.0160445 0.000208071 -0.00031229 -0.0288646 -0.000208494 0.000336668 -0.00024974 0.00018513 0.0012502 0.00105127 -0.0112343 0.000330341 0.000646898 -0.000663358 -0.000255921 0.000344296 -0.000199405 0.0022513 -0.000816173 -0.000344411 0.000314682 -6.87377e-05 -0.000156686 -0.000139227 -0.000772577 -0.000661604 0.000655525 0.000621083 0.000146163 -0.000252566 -0.000293935 
1659.7 0 -3.56843e-05 -0.0157379 0.000203881 -0.000325766 -0.0290446 -0.000210972 0.000277932 -0.000266036 0.000198523 0.00124521 0.00102448 -0.0105114 0.000291865 0.000618736 -0.000670206 -0.000209736 0.000337608 -0.000215391 0.00224107 -0.000833454 -0.000347461 0.000322094 -5.21489e-05 -0.000195014 -0.000142218 -0.000778023 -0.000644779 0.000677445 0.000609279 0.000114896 -0.000230291 -0.000291167 
1660.05 0 -3.85312e-05 -0.0154236 0.000201675 -0.000338521 -0.0292028 -0.00021878 0.000226588 -0.000282916 0.00020885 0.00124362 0.000994354 -0.00978772 0.000252935 0.000589946 -0.000679688 -0.000165803 0.000336135 -0.000230529 0.00222621 -0.000850379 -0.000347968 0.000332553 -3.74112e-05 -0.000231584 -0.00014501 -0.000781932 -0.000626508 0.000699056 0.000596802 8.08921e-05 -0.000207515 -0.000292081 
1660.4 0 -4.05683e-05 -0.0151003 0.000199979 -0.000350853 -0.0293354 -0.000227448 0.000183758 -0.000300588 0.000216328 0.00124489 0.000961026 -0.00906465 0.000211852 0.000562222 -0.000689827 -0.000127151 0.000334955 -0.000242062 0.00220598 -0.000865953 -0.000347601 0.00034592 -2.44203e-05 -0.000264296 -0.000150458 -0.000783953 -0.000608543 0.000719911 0.000583989 4.61848e-05 -0.000183259 -0.000295412 
1660.75 0 -4.32732e-05 -0.0147673 0.000197278 -0.000362129 -0.0294397 -0.000233623 0.00015018 -0.000318181 0.00022195 0.00124598 0.000926129 -0.0083463 0.000170624 0.000536868 -0.00069888 -9.5091e-05 0.000329885 -0.000248921 0.00218274 -0.00087804 -0.000348246 0.000361168 -1.30151e-05 -0.000294011 -0.000158808 -0.00078427 -0.000591499 0.000741399 0.000569271 1.16481e-05 -0.000157394 -0.000299745 
1661.1 0 -4.77676e-05 -0.0144248 0.000194498 -0.000371632 -0.0295173 -0.000237177 0.000124904 -0.000333213 0.000225425 0.0012458 0.000889917 -0.00763331 0.000133876 0.000512085 -0.000704581 -6.85232e-05 0.000319258 -0.000253057 0.00216006 -0.000887786 -0.000350848 0.000376183 -4.35314e-06 -0.000320907 -0.000168143 -0.000783973 -0.000574828 0.000764032 0.000551812 -2.23148e-05 -0.000129356 -0.000304714 
1661.45 0 -5.40604e-05 -0.0140737 0.000193462 -0.000379532 -0.0295725 -0.000239588 0.000105102 -0.000342803 0.000226661 0.0012439 0.000851908 -0.00692212 0.000101475 0.000486454 -0.000704909 -4.67002e-05 0.00030375 -0.000257638 0.002138 -0.00089814 -0.00035505 0.000389776 1.76606e-06 -0.000344328 -0.000176779 -0.00078417 -0.000558529 0.00078646 0.000532917 -5.52723e-05 -9.90903e-05 -0.000310628 
1661.8 0 -6.0569e-05 -0.0137154 0.000193729 -0.00038657 -0.0296077 -0.000238602 8.8169e-05 -0.000346539 0.000225182 0.00124104 0.000812181 -0.00621019 6.96054e-05 0.000460441 -0.000699666 -2.98559e-05 0.000285026 -0.000264869 0.00211467 -0.000911412 -0.000359717 0.000402187 6.93061e-06 -0.000365345 -0.000184167 -0.000784271 -0.000542351 0.000807317 0.000513509 -8.63153e-05 -6.74837e-05 -0.000316733 
1662.15 0 -6.72673e-05 -0.013351 0.000193438 -0.000394264 -0.0296202 -0.000230247 7.31656e-05 -0.000346887 0.000219495 0.00123872 0.000772891 -0.00550146 3.62654e-05 0.000433477 -0.000690321 -1.89838e-05 0.000262921 -0.00027437 0.00208838 -0.000928688 -0.000363872 0.000411616 1.09601e-05 -0.000384684 -0.000190731 -0.000782441 -0.000525831 0.000827191 0.000495167 -0.000114733 -3.52734e-05 -0.000321971 
1662.5 0 -7.44049e-05 -0.0129803 0.00019224 -0.000403123 -0.0296079 -0.000216049 5.91192e-05 -0.000345914 0.000208986 0.0012388 0.000735748 -0.00480191 2.28772e-06 0.000403389 -0.00067809 -1.3545e-05 0.000237232 -0.000284137 0.00205929 -0.000949631 -0.000367219 0.000415486 1.28495e-05 -0.000401183 -0.000197046 -0.000779356 -0.0005081 0.000848199 0.000479039 -0.00014077 -3.15521e-06 -0.000326357 
1662.85 0 -8.08915e-05 -0.0126034 0.000191596 -0.00041296 -0.0295732 -0.000200224 4.64295e-05 -0.000346014 0.000194437 0.00124403 0.000699562 -0.00411181 -3.01391e-05 0.000369507 -0.000663891 -9.98893e-06 0.000210328 -0.000295014 0.00202982 -0.000972243 -0.000370814 0.000414421 1.34374e-05 -0.000414338 -0.000203951 -0.000775897 -0.000488615 0.000870332 0.000465534 -0.000165691 2.84281e-05 -0.000331523 
1663.2 0 -8.53668e-05 -0.0122219 0.000192488 -0.000422248 -0.0295198 -0.0001838 3.66524e-05 -0.000350603 0.000177086 0.0012545 0.000661826 -0.00342932 -5.95094e-05 0.000334248 -0.00064896 -4.38475e-06 0.00018684 -0.000309126 0.00200288 -0.000993057 -0.000374409 0.000410565 1.34973e-05 -0.000425287 -0.000211895 -0.000771149 -0.000467158 0.000892497 0.00045425 -0.00019055 5.93309e-05 -0.000338037 
1663.55 0 -8.6857e-05 -0.0118376 0.000193521 -0.000429275 -0.0294486 -0.000163842 2.8912e-05 -0.000360185 0.000159822 0.00126686 0.000622233 -0.00275303 -8.665e-05 0.000298547 -0.000633262 5.29763e-06 0.000169796 -0.000327221 0.00197999 -0.00100933 -0.000376296 0.000405739 1.40042e-05 -0.000434892 -0.000220598 -0.00076436 -0.000444031 0.000914598 0.000443289 -0.000214294 8.93123e-05 -0.000344894 
1663.9 0 -8.56951e-05 -0.0114508 0.000192705 -0.000434208 -0.0293566 -0.000139056 2.15023e-05 -0.000372844 0.000144336 0.00127793 0.000583254 -0.00208177 -0.000111855 0.000262392 -0.000616563 1.94579e-05 0.000159542 -0.000349328 0.00196036 -0.00101994 -0.000375146 0.000401099 1.69556e-05 -0.000444106 -0.000227912 -0.000754701 -0.000420163 0.000936772 0.000430529 -0.000236341 0.000117844 -0.00035121 
1664.25 0 -8.28499e-05 -0.0110606 0.000190263 -0.000438385 -0.0292413 -0.000113488 1.43275e-05 -0.000386017 0.00013092 0.00128698 0.000547144 -0.0014151 -0.000135319 0.000225928 -0.000599282 3.70792e-05 0.000155312 -0.000374633 0.00194282 -0.00102577 -0.00037133 0.00039614 2.22226e-05 -0.000453336 -0.000231885 -0.000742042 -0.000396046 0.000959189 0.000415659 -0.00025763 0.000145334 -0.000356223 
1664.6 0 -7.95113e-05 -0.0106669 0.000185976 -0.000443529 -0.0291044 -9.24442e-05 9.13903e-06 -0.000397719 0.000121933 0.00129451 0.000515511 -0.00075433 -0.000158292 0.000189237 -0.000581001 5.58934e-05 0.000155513 -0.000399582 0.00192682 -0.00102966 -0.00036659 0.000390874 2.80506e-05 -0.000461896 -0.000232312 -0.000727814 -0.000371381 0.000982241 0.000399659 -0.00027921 0.000172093 -0.000358659 
1664.95 0 -7.57173e-05 -0.0102712 0.000179428 -0.000450744 -0.0289475 -7.95156e-05 7.88636e-06 -0.000407903 0.000119379 0.00130067 0.000487283 -0.000100864 -0.000180093 0.000152465 -0.00055991 7.57104e-05 0.000157664 -0.000420143 0.00191245 -0.00103409 -0.000361321 0.000386273 3.42251e-05 -0.000469464 -0.000230428 -0.000713771 -0.000346097 0.00100625 0.000382867 -0.00030111 0.000196808 -0.000358802 
1665.3 0 -7.02549e-05 -0.00987285 0.000170954 -0.000459857 -0.0287687 -7.25183e-05 1.03204e-05 -0.000417613 0.000122754 0.0013045 0.000461493 0.000544679 -0.000200273 0.000114879 -0.000535767 9.72497e-05 0.000158823 -0.000435051 0.00190033 -0.00103915 -0.000354514 0.000383 4.18262e-05 -0.000476427 -0.000228903 -0.000700004 -0.00032089 0.00103148 0.000365874 -0.000324518 0.000219699 -0.00035711 
1665.65 0 -6.27312e-05 -0.009469 0.00016123 -0.000469799 -0.0285688 -6.76516e-05 1.60289e-05 -0.000427342 0.000130736 0.00130503 0.000438946 0.00118163 -0.000219785 7.39834e-05 -0.000509619 0.000119523 0.000160921 -0.00044648 0.00188988 -0.00104407 -0.000345199 0.000381389 5.12948e-05 -0.000483153 -0.000228444 -0.000685709 -0.000296186 0.00105816 0.000349032 -0.000349745 0.000241835 -0.000352576 
1666 0 -5.34361e-05 -0.00906039 0.000151111 -0.000480405 -0.0283494 -6.41164e-05 2.4719e-05 -0.000437269 0.000141717 0.00130348 0.000419076 0.00180883 -0.000239814 2.79633e-05 -0.000482784 0.00014285 0.000167234 -0.000457515 0.00187728 -0.00104865 -0.000333568 0.00038046 6.09982e-05 -0.000490201 -0.000228308 -0.000669646 -0.00027243 0.0010844 0.000332086 -0.000373851 0.000262713 -0.000344632 
1666.35 0 -4.41615e-05 -0.00864917 0.000140658 -0.000491968 -0.0281096 -6.20813e-05 3.60473e-05 -0.000447868 0.000154259 0.00130237 0.00039963 0.00242444 -0.000260002 -2.0337e-05 -0.000456117 0.000166623 0.000176732 -0.000469199 0.00185714 -0.00105191 -0.000321703 0.000378855 6.87266e-05 -0.00049692 -0.00022886 -0.000651124 -0.000250221 0.00110875 0.00031504 -0.000395374 0.000282984 -0.000333337 
1666.7 0 -3.62979e-05 -0.00823627 0.000129652 -0.000503688 -0.0278493 -6.15058e-05 5.06206e-05 -0.000457817 0.000167085 0.00130147 0.000378092 0.00302936 -0.000278384 -6.70374e-05 -0.000428389 0.000187789 0.00018816 -0.00048071 0.00182979 -0.0010533 -0.000310665 0.000376703 7.35649e-05 -0.000502441 -0.000230806 -0.000630038 -0.000229205 0.00113282 0.00029842 -0.000415717 0.000302859 -0.000319918 
1667.05 0 -2.94359e-05 -0.00782295 0.000118988 -0.000513928 -0.02757 -6.25029e-05 6.83271e-05 -0.000464421 0.000179111 0.00129953 0.000352926 0.00362606 -0.000294474 -0.000111264 -0.000398816 0.000206066 0.000200292 -0.000490838 0.00180027 -0.00105316 -0.000300267 0.000375406 7.56456e-05 -0.000507165 -0.000233943 -0.000605406 -0.000208573 0.00115791 0.000282658 -0.000436002 0.000322045 -0.000307008 
1667.4 0 -2.30148e-05 -0.00741042 0.000108541 -0.000521751 -0.027273 -6.68672e-05 8.74994e-05 -0.000466227 0.000189482 0.00129578 0.000324835 0.00421424 -0.00030988 -0.0001551 -0.000368144 0.000223076 0.000209647 -0.00050017 0.00177116 -0.00105062 -0.000291417 0.000375219 7.51284e-05 -0.000510765 -0.000237462 -0.000577466 -0.000187921 0.00118248 0.000267387 -0.000456141 0.000340942 -0.000295895 
1667.75 0 -1.64331e-05 -0.00699954 9.73665e-05 -0.000527885 -0.0269592 -7.61916e-05 0.000105769 -0.000463672 0.000197041 0.00129049 0.000296471 0.00479277 -0.000323338 -0.000200949 -0.000336625 0.00023941 0.000212527 -0.000512371 0.00173947 -0.00104458 -0.000285487 0.000374856 7.34885e-05 -0.000512874 -0.000240484 -0.000547731 -0.000166915 0.00120499 0.000251762 -0.000475596 0.000358789 -0.000285914 
1668.1 0 -9.49361e-06 -0.00659136 8.66988e-05 -0.000533142 -0.0266285 -9.02439e-05 0.00012126 -0.000457125 0.000201496 0.0012859 0.000267871 0.00536062 -0.00033292 -0.00024793 -0.000304035 0.00025523 0.000208469 -0.000530977 0.00170117 -0.00103562 -0.000282385 0.000373535 7.19759e-05 -0.000513442 -0.000242835 -0.000517282 -0.000144759 0.00122636 0.000235134 -0.000494678 0.000374662 -0.000275901 
1668.45 0 -2.58978e-06 -0.00618463 7.7628e-05 -0.000537377 -0.0262803 -0.000106937 0.000132614 -0.000445786 0.000204475 0.00128379 0.00023793 0.00591638 -0.000340015 -0.000291792 -0.000270492 0.000271281 0.000199468 -0.000554368 0.00165678 -0.00102509 -0.000281132 0.000370208 7.04906e-05 -0.00051326 -0.000245785 -0.000486113 -0.000121235 0.00124716 0.000217517 -0.000513309 0.000388805 -0.000265399 
1668.8 0 3.54945e-06 -0.00577617 6.96911e-05 -0.000540678 -0.0259173 -0.000123465 0.000140119 -0.000429909 0.000205748 0.00128405 0.000207874 0.00645858 -0.000347303 -0.000330548 -0.000237683 0.000287366 0.000186728 -0.000577984 0.00160962 -0.00101251 -0.000280817 0.000364687 6.91923e-05 -0.000513881 -0.000248754 -0.00045382 -9.83023e-05 0.00126598 0.000199936 -0.000530484 0.000401646 -0.000254998 
1669.15 0 9.63675e-06 -0.00536637 6.20005e-05 -0.000544532 -0.025543 -0.000138628 0.000146347 -0.000413337 0.000204567 0.00128495 0.000177468 0.00698766 -0.000356473 -0.000365332 -0.000207216 0.000302768 0.000171159 -0.000598408 0.00156011 -0.000996555 -0.000280264 0.000357984 6.84686e-05 -0.000515578 -0.000250634 -0.000420327 -7.73075e-05 0.00128134 0.000183113 -0.00054554 0.000413287 -0.000243469 
1669.5 0 1.60031e-05 -0.004957 5.30176e-05 -0.000548308 -0.0251584 -0.000152945 0.000154424 -0.000399898 0.00020079 0.00128445 0.000145662 0.00750593 -0.000367355 -0.000398745 -0.000178944 0.000315293 0.000154878 -0.00061536 0.00150779 -0.000976591 -0.000278228 0.000350806 6.80051e-05 -0.000517623 -0.000251877 -0.000385166 -5.76761e-05 0.00129505 0.00016622 -0.000560034 0.00042406 -0.000229766 
1669.85 0 2.17733e-05 -0.00454884 4.27502e-05 -0.000550445 -0.0247633 -0.00016816 0.000166178 -0.00039096 0.000194138 0.00128149 0.000110953 0.00801509 -0.000376838 -0.000435179 -0.000154369 0.000322987 0.000140386 -0.000631581 0.00145322 -0.000952938 -0.000274157 0.000343641 6.79639e-05 -0.000519843 -0.000252679 -0.000348067 -3.87262e-05 0.00130849 0.000148047 -0.000575402 0.000434224 -0.000214688 
1670.2 0 2.76215e-05 -0.00414307 3.35095e-05 -0.0005516 -0.0243563 -0.000186472 0.000180267 -0.000385278 0.000185085 0.00127692 7.32704e-05 0.00851536 -0.000383823 -0.000475841 -0.000135854 0.000326266 0.000127114 -0.000649462 0.0013956 -0.000927184 -0.000268424 0.000336049 6.93995e-05 -0.000523688 -0.000253301 -0.0003106 -2.00999e-05 0.00132121 0.000128195 -0.00059057 0.00044414 -0.000198833 
1670.55 0 3.45199e-05 -0.00373966 2.52209e-05 -0.000552906 -0.0239363 -0.000208136 0.000192622 -0.000380467 0.000175194 0.00127329 3.38997e-05 0.00900606 -0.000391108 -0.000518719 -0.000124207 0.000326221 0.00011346 -0.000669849 0.00133538 -0.000900191 -0.000262878 0.00032729 7.21855e-05 -0.000529941 -0.000253436 -0.000273622 -2.16493e-06 0.00133242 0.000106789 -0.000604328 0.000454353 -0.000183112 
1670.9 0 4.17386e-05 -0.00333806 1.56627e-05 -0.000555502 -0.023505 -0.000230459 0.000200552 -0.000375952 0.000165648 0.00126967 -5.09283e-06 0.00948601 -0.000400228 -0.000562145 -0.000118625 0.000322973 9.78768e-05 -0.000692105 0.00127381 -0.00087174 -0.000260135 0.000317575 7.56889e-05 -0.000537504 -0.000252711 -0.00023676 1.55891e-05 0.00134126 8.53528e-05 -0.000616455 0.000464811 -0.00016718 
1671.25 0 4.89176e-05 -0.00293995 4.2586e-06 -0.000560336 -0.0230631 -0.000250749 0.000203409 -0.000373461 0.00015666 0.00126262 -4.12139e-05 0.00995225 -0.00041087 -0.000605591 -0.000114585 0.000316465 7.71122e-05 -0.000714566 0.00121152 -0.000842534 -0.000260339 0.000307306 7.98276e-05 -0.000545499 -0.000250659 -0.000200521 3.4337e-05 0.00134741 6.48053e-05 -0.000627894 0.000474848 -0.000149248 
1671.6 0 5.57954e-05 -0.0025464 -6.83874e-06 -0.000567333 -0.0226104 -0.000267061 0.000199717 -0.000375297 0.000149139 0.00125115 -7.22686e-05 0.010402 -0.00042316 -0.000648704 -0.000108066 0.000306746 4.99422e-05 -0.000736142 0.00114869 -0.000813063 -0.000261708 0.000295993 8.48518e-05 -0.00055401 -0.000247448 -0.000166941 5.43797e-05 0.00135138 4.49022e-05 -0.000639249 0.000485176 -0.000129669 
1671.95 0 6.0542e-05 -0.00215601 -1.6545e-05 -0.000574891 -0.0221468 -0.000280323 0.000188507 -0.000382739 0.000145422 0.00123738 -9.83046e-05 0.0108359 -0.000438637 -0.000691044 -0.000100042 0.00029336 1.86054e-05 -0.000756563 0.00108815 -0.000783862 -0.000263643 0.000283563 9.09688e-05 -0.000563001 -0.0002426 -0.000136833 7.50387e-05 0.00135362 2.50587e-05 -0.000648386 0.000496611 -0.000109174 
1672.3 0 6.26449e-05 -0.0017685 -2.52647e-05 -0.000581271 -0.0216717 -0.000292718 0.000171724 -0.000394816 0.000147347 0.0012225 -0.000122813 0.0112552 -0.000456458 -0.000735167 -9.21091e-05 0.000277517 -1.53642e-05 -0.000777605 0.0010318 -0.00075478 -0.000267169 0.000270699 9.69329e-05 -0.000571348 -0.000235387 -0.000109752 9.4858e-05 0.00135391 4.30911e-06 -0.00065271 0.000508021 -8.74402e-05 
1672.65 0 6.36496e-05 -0.00138419 -3.28623e-05 -0.000586947 -0.0211831 -0.000301384 0.000152778 -0.000408106 0.000155029 0.00120725 -0.000148249 0.0116605 -0.000473277 -0.00078475 -8.39677e-05 0.000261499 -5.07414e-05 -0.000799944 0.000976118 -0.000725575 -0.000272431 0.000257762 0.000101295 -0.000578546 -0.000226897 -8.43425e-05 0.000113387 0.00135373 -1.81609e-05 -0.000652489 0.000519124 -6.51904e-05 
1673 0 6.45968e-05 -0.00100278 -3.92463e-05 -0.000593754 -0.0206808 -0.000301775 0.000133055 -0.000419113 0.000167197 0.00119129 -0.000173371 0.0120503 -0.000488794 -0.00083852 -7.57569e-05 0.00024542 -8.51586e-05 -0.000821025 0.000916187 -0.000697259 -0.000278114 0.000244648 0.000103768 -0.000583692 -0.000217757 -5.92412e-05 0.000131673 0.00135422 -4.27524e-05 -0.000649045 0.000530633 -4.44256e-05 
1673.35 0 6.60335e-05 -0.000625435 -4.50951e-05 -0.000601712 -0.0201662 -0.000294142 0.000112674 -0.000427107 0.000181892 0.001172 -0.000197029 0.0124227 -0.000505016 -0.000891479 -6.66325e-05 0.000230185 -0.000116561 -0.00083839 0.000850184 -0.000670271 -0.000283523 0.000231177 0.000104657 -0.000587598 -0.000207268 -3.52632e-05 0.000150614 0.00135545 -6.84345e-05 -0.000643961 0.000543374 -2.62443e-05 
1673.7 0 6.80187e-05 -0.000253611 -5.05572e-05 -0.00060907 -0.0196404 -0.000283005 9.171e-05 -0.00043192 0.000196208 0.0011489 -0.000220341 0.0127778 -0.000522392 -0.000942336 -5.52793e-05 0.000217028 -0.000143795 -0.000850947 0.000780711 -0.000644152 -0.000287967 0.000216689 0.000104701 -0.000592897 -0.000194766 -1.3618e-05 0.000170464 0.00135728 -9.26808e-05 -0.000638374 0.000557768 -1.09869e-05 
1674.05 0 7.01578e-05 0.00011347 -5.57341e-05 -0.000615653 -0.0191035 -0.000273472 6.97645e-05 -0.000432412 0.000207475 0.00112398 -0.000244059 0.0131178 -0.000540691 -0.00099371 -4.47622e-05 0.000208089 -0.000167407 -0.000859104 0.000711308 -0.000619413 -0.000291283 0.000201139 0.000103444 -0.000601285 -0.000180191 5.53226e-06 0.000190647 0.00135853 -0.000115006 -0.000631898 0.00057122 2.18465e-06 
1674.4 0 7.33548e-05 0.000476958 -6.12622e-05 -0.000622212 -0.0185556 -0.000266637 4.74811e-05 -0.000427561 0.000215509 0.00109784 -0.000267124 0.0134451 -0.000558625 -0.00104731 -3.7857e-05 0.000206015 -0.000189447 -0.000864323 0.000642446 -0.000596416 -0.000294822 0.000185296 9.96088e-05 -0.000612294 -0.000163928 2.2615e-05 0.000210098 0.00135744 -0.000136442 -0.000624078 0.000582011 1.49614e-05 
1674.75 0 7.83186e-05 0.00083579 -6.63337e-05 -0.000629109 -0.0179961 -0.000257766 2.66743e-05 -0.000417026 0.000221208 0.001069 -0.000287385 0.0137582 -0.000573514 -0.0011027 -3.33075e-05 0.000209956 -0.000211294 -0.000866339 0.000571608 -0.000573977 -0.000298177 0.000170521 9.34786e-05 -0.000624382 -0.000146591 3.84159e-05 0.000228691 0.0013537 -0.000156916 -0.000615034 0.000591442 2.73337e-05 
1675.1 0 8.2914e-05 0.00118828 -6.97593e-05 -0.000636232 -0.0174243 -0.00024423 7.80889e-06 -0.000403642 0.000225624 0.00103584 -0.000303602 0.0140538 -0.000585299 -0.00115567 -3.00047e-05 0.000216253 -0.000230947 -0.000865028 0.000497683 -0.000551278 -0.000298935 0.000157153 8.63478e-05 -0.000635874 -0.000128263 5.36549e-05 0.000246581 0.00134743 -0.000175965 -0.000605231 0.000600736 3.71407e-05 
1675.45 0 8.65098e-05 0.00153321 -7.22771e-05 -0.000642469 -0.0168416 -0.000230029 -1.07617e-05 -0.000388774 0.000228566 0.000997347 -0.000315286 0.014331 -0.000596286 -0.0012014 -2.82837e-05 0.000221914 -0.000244205 -0.000862129 0.000422095 -0.000528438 -0.00029659 0.000143467 8.01309e-05 -0.000645403 -0.000109013 6.85757e-05 0.000263441 0.00133732 -0.000193023 -0.000595391 0.000609383 4.4138e-05 
1675.8 0 9.18989e-05 0.0018701 -7.51338e-05 -0.000647083 -0.0162502 -0.000218904 -2.98066e-05 -0.000369468 0.000227647 0.000953072 -0.000320892 0.0145903 -0.00060658 -0.00123826 -2.61796e-05 0.000226217 -0.000251089 -0.000860547 0.000345934 -0.000503611 -0.000292949 0.000128677 7.53285e-05 -0.000652193 -8.98351e-05 8.32558e-05 0.000279028 0.00132305 -0.000208068 -0.000585717 0.00061649 5.03968e-05 
1676.15 0 9.95079e-05 0.00220015 -7.82064e-05 -0.000650002 -0.0156529 -0.000210208 -4.93023e-05 -0.000345378 0.000221448 0.000904469 -0.000319017 0.0148339 -0.000613503 -0.00126709 -2.10728e-05 0.000231077 -0.000256944 -0.000861898 0.000269241 -0.000475368 -0.000289838 0.000113265 7.01535e-05 -0.000656203 -7.2073e-05 9.82971e-05 0.000293965 0.00130539 -0.000222183 -0.000576855 0.000621682 5.64512e-05 
1676.5 0 0.000107375 0.00252475 -8.05834e-05 -0.000651784 -0.0150523 -0.000202465 -6.83219e-05 -0.000318046 0.000210501 0.000857261 -0.000310963 0.0150636 -0.000614855 -0.00128897 -1.18294e-05 0.000237738 -0.000265738 -0.000865583 0.000191347 -0.000446188 -0.00028774 9.74967e-05 6.32477e-05 -0.00065739 -5.60277e-05 0.000113213 0.000308264 0.00128492 -0.000236757 -0.000568965 0.000625507 6.21802e-05 
1676.85 0 0.000115197 0.00284408 -8.16519e-05 -0.00065333 -0.0144496 -0.000193805 -8.66273e-05 -0.000286892 0.000197729 0.000817641 -0.000300381 0.0152794 -0.000610344 -0.00130388 1.9258e-06 0.000244101 -0.000277228 -0.000870032 0.000111953 -0.000418398 -0.000285143 8.22322e-05 5.5712e-05 -0.000656164 -4.17644e-05 0.000127071 0.000321597 0.00126197 -0.000252631 -0.00056123 0.000628767 6.77865e-05 
1677.2 0 0.00012276 0.00315753 -8.22857e-05 -0.000656527 -0.0138461 -0.000182668 -0.000106431 -0.000252094 0.000186278 0.00078635 -0.000288836 0.0154818 -0.000600544 -0.00131061 2.01096e-05 0.000249973 -0.000290119 -0.000874385 3.13373e-05 -0.000392201 -0.000281545 6.8096e-05 4.91351e-05 -0.000653322 -3.08196e-05 0.000139175 0.000334593 0.00123639 -0.000269724 -0.000552419 0.000631792 7.32778e-05 
1677.55 0 0.000129624 0.00346443 -8.33022e-05 -0.000661952 -0.0132424 -0.000171878 -0.00012895 -0.000217248 0.000177281 0.000760242 -0.00027614 0.0156727 -0.000586357 -0.00130729 4.30921e-05 0.000257268 -0.000303698 -0.000876883 -4.89069e-05 -0.000368074 -0.000276697 5.41857e-05 4.32816e-05 -0.000650149 -2.38605e-05 0.000150329 0.000347579 0.00120875 -0.000286265 -0.000543407 0.000635143 7.88804e-05 
1677.9 0 0.000137516 0.0037652 -8.5164e-05 -0.0006681 -0.0126353 -0.000164284 -0.000154412 -0.000185581 0.000171124 0.000736978 -0.000264754 0.0158514 -0.000570024 -0.00129534 6.85722e-05 0.000267233 -0.000316565 -0.000875147 -0.000126193 -0.000347518 -0.000270052 3.89872e-05 3.72453e-05 -0.000648049 -1.89391e-05 0.000161112 0.000360093 0.00118051 -0.000301233 -0.000535092 0.000638446 8.45382e-05 
1678.25 0 0.000148559 0.00406012 -8.86456e-05 -0.000673817 -0.0120224 -0.00015841 -0.000180714 -0.00015811 0.000166905 0.000716001 -0.000257057 0.0160161 -0.000554247 -0.00127969 9.14289e-05 0.000281282 -0.000327827 -0.000869358 -0.000198825 -0.000332121 -0.000261526 2.1326e-05 3.18516e-05 -0.000647607 -1.44681e-05 0.000170335 0.000372106 0.00115264 -0.000314697 -0.000526401 0.000641763 8.98023e-05 
1678.6 0 0.000162963 0.00434778 -9.32642e-05 -0.000679606 -0.0114028 -0.000151456 -0.000206022 -0.000134185 0.000161593 0.000695936 -0.000251413 0.016166 -0.000542291 -0.00126583 0.000108173 0.000299789 -0.000338678 -0.000860657 -0.00026715 -0.000323299 -0.000250098 1.72826e-06 2.76998e-05 -0.000647888 -1.04743e-05 0.000178433 0.000384056 0.00112454 -0.000326353 -0.000516247 0.0006466 9.47276e-05 
1678.95 0 0.000178799 0.00462673 -9.78404e-05 -0.000686653 -0.010777 -0.000143332 -0.000230828 -0.000113693 0.000152815 0.000672775 -0.000245622 0.0163015 -0.000536484 -0.00125502 0.000119034 0.00032067 -0.00035161 -0.000849113 -0.00033324 -0.000321637 -0.000235683 -1.73776e-05 2.35416e-05 -0.000647843 -6.38967e-06 0.000187126 0.000395613 0.00109602 -0.00033627 -0.000505366 0.000653111 0.000100269 
1679.3 0 0.000193975 0.00489738 -0.000102094 -0.000694253 -0.0101473 -0.000136777 -0.000256125 -9.6696e-05 0.000141687 0.000643631 -0.000241044 0.0164246 -0.00053537 -0.00124488 0.000126889 0.000341897 -0.000367126 -0.000835886 -0.000398525 -0.000326824 -0.000219611 -3.55498e-05 1.84643e-05 -0.000648146 -2.18093e-06 0.000197881 0.000406132 0.00106853 -0.000345203 -0.00049424 0.000659212 0.000106276 
1679.65 0 0.000207549 0.00516195 -0.000106236 -0.000700564 -0.00951544 -0.000131923 -0.000280394 -8.08346e-05 0.000131232 0.000610015 -0.000238426 0.0165366 -0.00053717 -0.00123359 0.000132712 0.000364071 -0.000384162 -0.000821448 -0.000463487 -0.000337033 -0.000202969 -5.37626e-05 1.32786e-05 -0.000648729 8.03223e-07 0.000211351 0.000416128 0.00104246 -0.000354349 -0.000481635 0.000663626 0.000111563 
1680 0 0.000219391 0.0054218 -0.000110869 -0.00070495 -0.00888118 -0.000125604 -0.000300041 -6.41641e-05 0.000121612 0.000573629 -0.000236348 0.0166386 -0.000540932 -0.00122091 0.00013429 0.000388411 -0.000400541 -0.000805952 -0.000528788 -0.000350351 -0.000185821 -7.18259e-05 8.50837e-06 -0.000647823 2.72397e-06 0.00022729 0.000426847 0.00101608 -0.000364511 -0.000467649 0.000665868 0.000114591 
1680.35 0 0.00022847 0.00567627 -0.000115877 -0.000707956 -0.0082427 -0.000115597 -0.000314502 -4.61612e-05 0.000110622 0.000534556 -0.000233229 0.0167305 -0.000545152 -0.00120634 0.000129588 0.000415814 -0.00041436 -0.000789337 -0.000594116 -0.000365866 -0.000167931 -8.84976e-05 3.78485e-06 -0.000644142 4.21916e-06 0.000244776 0.000438336 0.000987695 -0.000374654 -0.000452914 0.000666073 0.000114127 
1680.7 0 0.000234109 0.00592445 -0.000121178 -0.000709641 -0.00759928 -0.000102783 -0.000324861 -2.81583e-05 9.69001e-05 0.000493756 -0.000227385 0.0168113 -0.000549458 -0.00118967 0.000119306 0.000443815 -0.00042469 -0.000771669 -0.000657745 -0.0003826 -0.000149525 -0.000103274 -1.45802e-06 -0.000637849 5.49796e-06 0.000261704 0.000450271 0.000957915 -0.000383938 -0.000437925 0.00066486 0.000110037 
1681.05 0 0.0002371 0.0061642 -0.000127356 -0.000710583 -0.0069524 -8.90778e-05 -0.000332157 -1.21339e-05 8.20789e-05 0.000453215 -0.000219244 0.0168801 -0.000554736 -0.00117345 0.000105353 0.000467532 -0.000430696 -0.000753659 -0.000718604 -0.000399204 -0.000130707 -0.00011732 -7.17839e-06 -0.000630138 6.25834e-06 0.000276351 0.000462119 0.000927753 -0.000391457 -0.00042408 0.000661863 0.000102881 
1681.4 0 0.00023763 0.00639424 -0.000135143 -0.00071291 -0.00630318 -7.54067e-05 -0.000337478 1.83846e-06 6.79279e-05 0.000412493 -0.000212516 0.0169339 -0.000562401 -0.00115895 8.89987e-05 0.000485594 -0.00043367 -0.000734482 -0.00077804 -0.000412624 -0.00011157 -0.000130444 -1.21861e-05 -0.00062236 4.53217e-06 0.000288881 0.00047302 0.000897102 -0.000397136 -0.000411595 0.000656936 9.3455e-05 
1681.75 0 0.000234817 0.0066157 -0.000144382 -0.000716578 -0.00565431 -6.14698e-05 -0.000339988 1.40163e-05 5.26672e-05 0.000370014 -0.000209838 0.0169695 -0.000571473 -0.00114448 7.1293e-05 0.000500594 -0.000437818 -0.000714592 -0.000837514 -0.000420691 -9.23455e-05 -0.000141383 -1.62159e-05 -0.000616557 -1.28573e-06 0.000299798 0.000482575 0.000865811 -0.000401737 -0.000399278 0.000651193 8.33088e-05 
1682.1 0 0.000229572 0.00682832 -0.000153575 -0.000719682 -0.005009 -4.55764e-05 -0.000339209 2.51492e-05 3.49728e-05 0.000325203 -0.000211307 0.0169866 -0.000579928 -0.00113028 5.47743e-05 0.000514213 -0.000447012 -0.000695708 -0.000897417 -0.000424748 -7.32841e-05 -0.00014989 -1.98735e-05 -0.000613298 -9.63815e-06 0.000309749 0.000490811 0.000834432 -0.000405099 -0.000385821 0.000646227 7.47307e-05 
1682.45 0 0.000223241 0.00703102 -0.000162822 -0.000721619 -0.00436625 -2.51337e-05 -0.000336847 3.68501e-05 1.86328e-05 0.000277398 -0.000214993 0.0169845 -0.000587962 -0.00111717 4.14797e-05 0.000526299 -0.000462088 -0.000678794 -0.000956748 -0.000426278 -5.57879e-05 -0.000156646 -2.2284e-05 -0.000611 -1.93545e-05 0.000320344 0.000497523 0.000803475 -0.000408403 -0.000370945 0.000642966 6.7949e-05 
1682.8 0 0.000216265 0.00722409 -0.000172744 -0.000723152 -0.00372447 5.34226e-07 -0.000334676 5.07272e-05 7.92514e-06 0.000224734 -0.000219028 0.0169607 -0.000594857 -0.00110535 3.05393e-05 0.000536218 -0.000479106 -0.000663921 -0.0010129 -0.000425034 -4.13264e-05 -0.000162957 -2.25879e-05 -0.000607949 -2.91983e-05 0.000331713 0.000502444 0.000772364 -0.000412238 -0.000355841 0.000642106 6.25879e-05 
1683.15 0 0.000209932 0.00740757 -0.000182524 -0.000724597 -0.00308548 3.06691e-05 -0.000334245 6.70817e-05 4.11355e-06 0.000167662 -0.000225153 0.0169126 -0.00059942 -0.00109555 2.09353e-05 0.000543262 -0.000493071 -0.000650052 -0.00106466 -0.000421569 -3.0161e-05 -0.000169696 -2.23747e-05 -0.000603464 -3.76059e-05 0.000341541 0.000505163 0.000739634 -0.000415828 -0.000340126 0.000642655 5.93054e-05 
1683.5 0 0.000205375 0.0075814 -0.000191584 -0.00072558 -0.00245337 6.41737e-05 -0.000336544 8.4553e-05 7.30858e-06 0.000109904 -0.000232928 0.0168405 -0.000601594 -0.00108679 1.48909e-05 0.000549046 -0.000502975 -0.000637095 -0.00111352 -0.000415806 -2.23178e-05 -0.000177199 -2.32253e-05 -0.000597242 -4.51571e-05 0.000348463 0.000505693 0.000704227 -0.000418979 -0.000323731 0.000642766 5.82107e-05 
1683.85 0 0.000202917 0.00774494 -0.000200191 -0.000724942 -0.00183025 9.85455e-05 -0.000342225 0.000100764 1.61464e-05 5.50264e-05 -0.000236057 0.0167466 -0.000602533 -0.00107706 1.47424e-05 0.000556393 -0.000510663 -0.00062618 -0.0011603 -0.000405726 -1.77059e-05 -0.000184352 -2.57646e-05 -0.000589517 -5.1818e-05 0.000354674 0.000505144 0.000666805 -0.00042254 -0.000308304 0.000641954 5.74352e-05 
1684.2 0 0.000201591 0.00789729 -0.000209634 -0.000720635 -0.00121444 0.000128226 -0.000350606 0.000114729 2.82247e-05 4.67286e-06 -0.00023265 0.0166311 -0.000601765 -0.00106674 1.88003e-05 0.000565547 -0.000518828 -0.000617115 -0.00120311 -0.000389779 -1.63013e-05 -0.000190173 -3.1346e-05 -0.000581012 -5.47117e-05 0.000362227 0.000503409 0.000629546 -0.000426855 -0.000293559 0.000639866 5.55327e-05 
1684.55 0 0.000201152 0.00804045 -0.000219692 -0.000712498 -0.000605593 0.000149246 -0.000359402 0.000127964 4.14622e-05 -4.15003e-05 -0.000228881 0.0164944 -0.000596223 -0.00105785 2.41404e-05 0.000575655 -0.00052824 -0.000607176 -0.0012398 -0.00036825 -1.72175e-05 -0.000194363 -3.98545e-05 -0.000573189 -5.31879e-05 0.000370709 0.000499889 0.000594674 -0.000431059 -0.000278042 0.000634986 5.41427e-05 
1684.9 0 0.000202057 0.008177 -0.000228236 -0.000702797 -6.68835e-06 0.000163182 -0.000368927 0.00014177 5.55537e-05 -8.42677e-05 -0.000228267 0.0163401 -0.000586095 -0.00105155 2.93944e-05 0.000586865 -0.000535862 -0.000593658 -0.00126996 -0.000342593 -1.81758e-05 -0.000197156 -4.93013e-05 -0.000566806 -5.05554e-05 0.000379262 0.000495397 0.000563288 -0.000434145 -0.000261462 0.000627855 5.61787e-05 
1685.25 0 0.00020355 0.00830583 -0.000234721 -0.000692528 0.000582212 0.000174493 -0.000382295 0.000155486 6.95681e-05 -0.000124121 -0.000229236 0.0161705 -0.000575618 -0.00104819 3.37608e-05 0.000597469 -0.000538165 -0.000575659 -0.00129392 -0.000313569 -1.88436e-05 -0.000198566 -5.86071e-05 -0.000560851 -4.86953e-05 0.000389158 0.000489847 0.000535309 -0.000435856 -0.000244714 0.000620251 6.0847e-05 
1685.6 0 0.000204184 0.00842638 -0.000240417 -0.0006812 0.00116416 0.000185695 -0.000401083 0.000167924 8.0217e-05 -0.000162932 -0.000229555 0.0159855 -0.000568031 -0.00104801 3.40811e-05 0.000605718 -0.0005351 -0.000554494 -0.00131305 -0.000279857 -2.06374e-05 -0.000199003 -6.85652e-05 -0.000553312 -4.6254e-05 0.000401552 0.000483278 0.000509882 -0.00043676 -0.000229046 0.000612264 6.37687e-05 
1685.95 0 0.000203546 0.00853875 -0.000246222 -0.000668678 0.00174134 0.000196154 -0.000423212 0.000181243 8.47864e-05 -0.000202601 -0.000228624 0.0157863 -0.000562169 -0.00104816 2.88466e-05 0.000613567 -0.000528471 -0.000533752 -0.00132918 -0.000240041 -2.32025e-05 -0.00020059 -7.92733e-05 -0.000544106 -4.26951e-05 0.000415757 0.000476258 0.000486059 -0.000437289 -0.00021454 0.000603111 6.43693e-05 
1686.3 0 0.000202478 0.00864248 -0.000251182 -0.000654248 0.002314 0.000205205 -0.000446323 0.000198311 8.31249e-05 -0.000241408 -0.000227761 0.0155723 -0.000555637 -0.00104519 2.0568e-05 0.000624535 -0.000518551 -0.000516336 -0.00134274 -0.000193086 -2.44977e-05 -0.000204599 -8.85724e-05 -0.000534233 -3.98949e-05 0.00042888 0.000468636 0.00046236 -0.000436983 -0.000201418 0.000592553 6.50566e-05 
1686.65 0 0.000200758 0.00873652 -0.000253555 -0.000637399 0.00287865 0.000212091 -0.000469352 0.000218428 7.80292e-05 -0.000276081 -0.000229931 0.0153435 -0.000548139 -0.00103946 1.08506e-05 0.000638391 -0.000505489 -0.000501384 -0.00135346 -0.000141413 -2.37098e-05 -0.000210968 -9.52563e-05 -0.000522884 -3.90964e-05 0.000437824 0.000461726 0.000438249 -0.000435143 -0.000189913 0.000580786 6.70644e-05 
1687 0 0.000197437 0.00881896 -0.00025305 -0.000619587 0.00343321 0.000217506 -0.00049066 0.000237516 7.38406e-05 -0.000306027 -0.000237242 0.0151015 -0.000540168 -0.00103334 -1.52395e-07 0.000652112 -0.000491501 -0.000486157 -0.00136247 -9.06991e-05 -2.07649e-05 -0.0002192 -0.000100076 -0.000510261 -4.10124e-05 0.000443289 0.00045627 0.000413162 -0.000432225 -0.000179418 0.000567222 7.02306e-05 
1687.35 0 0.00019189 0.00889061 -0.000251528 -0.000601911 0.00397682 0.000224558 -0.000510756 0.000249096 7.12202e-05 -0.00033469 -0.000248885 0.0148481 -0.000530208 -0.0010269 -1.28692e-05 0.000663871 -0.000478104 -0.00046945 -0.00137195 -4.34228e-05 -1.52406e-05 -0.000228304 -0.000102615 -0.000498423 -4.61027e-05 0.000446889 0.000450839 0.000387307 -0.00042817 -0.000170153 0.000552384 7.44507e-05 
1687.7 0 0.000185049 0.00895402 -0.000249984 -0.000584191 0.00450654 0.000234285 -0.000530708 0.000248208 6.69408e-05 -0.000366185 -0.000265279 0.014585 -0.000515042 -0.00101932 -2.83635e-05 0.000673052 -0.000465459 -0.000451913 -0.00138266 1.97111e-06 -8.53074e-06 -0.000237943 -0.000103004 -0.000488063 -5.2945e-05 0.000450121 0.000444108 0.00036115 -0.000422398 -0.000162457 0.000537395 7.99221e-05 
1688.05 0 0.000179057 0.00901034 -0.000248744 -0.000567419 0.00502129 0.000245398 -0.000548433 0.000237443 6.10271e-05 -0.000399021 -0.000286144 0.0143111 -0.000495296 -0.00100924 -4.66994e-05 0.000680933 -0.000454839 -0.00043458 -0.0013944 4.80527e-05 -2.47257e-06 -0.0002492 -0.000102593 -0.000478267 -6.04104e-05 0.00045396 0.000435625 0.000334445 -0.000415095 -0.000155537 0.00052233 8.62768e-05 
1688.4 0 0.000175063 0.00905982 -0.000248541 -0.000552546 0.00552045 0.000256998 -0.000563599 0.000224649 5.70128e-05 -0.000427488 -0.000306622 0.0140258 -0.000473079 -0.000997357 -6.56479e-05 0.000688942 -0.000446163 -0.00041746 -0.0014067 9.55599e-05 3.57006e-06 -0.000261106 -0.000101295 -0.000468501 -6.72188e-05 0.000457194 0.000426487 0.000307513 -0.000406445 -0.000148949 0.000506683 9.30211e-05 
1688.75 0 0.00017273 0.0091024 -0.000247554 -0.000540116 0.00600261 0.000267354 -0.000578746 0.000213446 5.59799e-05 -0.000448182 -0.000323495 0.0137334 -0.000449339 -0.000985106 -8.22143e-05 0.00069659 -0.000437536 -0.00039992 -0.0014189 0.000140889 9.99782e-06 -0.000270969 -9.95676e-05 -0.000458936 -7.10848e-05 0.000459727 0.000418581 0.00028072 -0.000396578 -0.000142226 0.000489493 9.91514e-05 
1689.1 0 0.000171224 0.00913776 -0.000245043 -0.000528544 0.00646901 0.000274384 -0.000594848 0.000201919 5.71778e-05 -0.000461763 -0.000337664 0.0134399 -0.000427311 -0.000972669 -9.69638e-05 0.000702971 -0.000428527 -0.000381522 -0.00143105 0.000180361 1.66931e-05 -0.000278809 -9.89099e-05 -0.000449209 -7.304e-05 0.000462179 0.000411704 0.000253311 -0.000385722 -0.000134864 0.000470051 0.000103729 
1689.45 0 0.000170636 0.00916535 -0.00024325 -0.000515901 0.00692356 0.000278355 -0.000611286 0.000188787 6.0641e-05 -0.0004721 -0.000348358 0.013149 -0.000408035 -0.000959987 -0.000112557 0.000707686 -0.000420463 -0.000362076 -0.00144371 0.000215772 2.40216e-05 -0.000286688 -9.90288e-05 -0.000439323 -7.55545e-05 0.000465126 0.000404017 0.000225101 -0.000374897 -0.000126234 0.000449052 0.000107511 
1689.8 0 0.000170718 0.00918429 -0.000242524 -0.000502147 0.00736848 0.000281324 -0.000625413 0.000175174 6.55143e-05 -0.000482685 -0.000353618 0.0128578 -0.000389615 -0.00094631 -0.000129414 0.000710743 -0.00041233 -0.000340125 -0.00145633 0.000250513 3.38297e-05 -0.000294861 -9.86924e-05 -0.000430553 -7.77685e-05 0.000468513 0.000395477 0.000196049 -0.000365447 -0.000116351 0.000428252 0.000111399 
1690.15 0 0.000169456 0.00919447 -0.000242126 -0.00048837 0.00780112 0.00028438 -0.000635115 0.000162423 7.00942e-05 -0.000494474 -0.000354181 0.0125602 -0.000371555 -0.000930567 -0.000147748 0.000712452 -0.000400317 -0.000313929 -0.00146946 0.000285104 4.70078e-05 -0.000303336 -9.74463e-05 -0.000423815 -7.82143e-05 0.000470661 0.000387934 0.000165588 -0.000358503 -0.000105766 0.000408202 0.000114691 
1690.5 0 0.000164923 0.00919528 -0.000241567 -0.000475182 0.00821684 0.000288206 -0.000640812 0.000153024 7.24849e-05 -0.000509671 -0.000351445 0.0122538 -0.000354615 -0.000912368 -0.000168493 0.000712777 -0.000382999 -0.000285944 -0.00148521 0.000317761 6.05982e-05 -0.00031312 -9.547e-05 -0.000419081 -7.74362e-05 0.000470227 0.000382559 0.000134114 -0.000353536 -9.55049e-05 0.000389057 0.000116675 
1690.85 0 0.000157591 0.00918505 -0.000241329 -0.000461633 0.00861451 0.00029385 -0.000641563 0.000148921 7.09894e-05 -0.000530736 -0.000345902 0.0119394 -0.000337992 -0.000890256 -0.000190457 0.000711027 -0.00036074 -0.000258976 -0.00150341 0.000348632 7.18626e-05 -0.000323813 -9.32376e-05 -0.000415729 -7.66051e-05 0.000467497 0.000378668 0.000102762 -0.000348637 -8.67782e-05 0.000371943 0.000117569 
1691.2 0 0.0001488 0.00916349 -0.000242184 -0.000446481 0.0089968 0.000301254 -0.00063784 0.00014812 6.66909e-05 -0.000557844 -0.000336491 0.0116175 -0.000319869 -0.000863123 -0.000210941 0.000706743 -0.000334523 -0.000232685 -0.00152284 0.000378852 8.14059e-05 -0.000334718 -9.04115e-05 -0.00041284 -7.59247e-05 0.000463614 0.000373742 7.17327e-05 -0.000343489 -7.96634e-05 0.00035789 0.000118458 
1691.55 0 0.000139637 0.00913215 -0.000244794 -0.000429654 0.00936704 0.000306908 -0.000632491 0.000145996 6.20883e-05 -0.000589624 -0.000322416 0.0112866 -0.000299957 -0.000831695 -0.000227406 0.000700229 -0.000306722 -0.000206599 -0.00154346 0.000408192 8.99045e-05 -0.000346443 -8.70583e-05 -0.000410843 -7.38144e-05 0.000458603 0.000365058 4.03119e-05 -0.000338951 -7.49654e-05 0.00034706 0.00011951 
1691.9 0 0.000131646 0.00909397 -0.000249414 -0.000412165 0.00972467 0.00030836 -0.000627427 0.000140013 5.79207e-05 -0.00062387 -0.000304973 0.0109463 -0.00027841 -0.000797739 -0.000239402 0.000691688 -0.000277849 -0.000181934 -0.00156538 0.000435612 9.84554e-05 -0.000359859 -8.38997e-05 -0.000410176 -6.9353e-05 0.000451712 0.000353086 7.90978e-06 -0.000334872 -7.29035e-05 0.000338589 0.000119811 
1692.25 0 0.00012457 0.00905106 -0.000255479 -0.000394502 0.0100666 0.000308521 -0.000623847 0.000132756 5.48669e-05 -0.000659973 -0.000283998 0.0106002 -0.000254585 -0.000762127 -0.000247778 0.000680521 -0.000249156 -0.000158622 -0.00158754 0.000460905 0.000105889 -0.000375152 -8.03724e-05 -0.000410096 -6.41823e-05 0.000443087 0.000340844 -2.48512e-05 -0.000329965 -7.1148e-05 0.000331515 0.00011973 
1692.6 0 0.000116654 0.00900409 -0.000261083 -0.000376368 0.0103937 0.000309286 -0.000621297 0.000126515 5.45017e-05 -0.000697783 -0.000258362 0.0102536 -0.000229769 -0.000725736 -0.000254599 0.000667092 -0.000223002 -0.000133469 -0.00160845 0.000484405 0.000110228 -0.000390998 -7.51243e-05 -0.000410613 -5.89508e-05 0.000433255 0.000329925 -5.7237e-05 -0.000324073 -6.85944e-05 0.000325506 0.00012081 
1692.95 0 0.000108618 0.00895271 -0.000265222 -0.000358745 0.0107081 0.000309266 -0.000621316 0.000118746 5.79301e-05 -0.000736569 -0.000229596 0.00990958 -0.000207723 -0.000689546 -0.000260695 0.000652502 -0.000198997 -0.000104238 -0.00162817 0.000505937 0.000112599 -0.000406636 -6.69522e-05 -0.000410861 -5.37055e-05 0.00042301 0.000318818 -8.9004e-05 -0.000318237 -6.5684e-05 0.000319933 0.000124331 
1693.3 0 0.000102106 0.00889563 -0.000267786 -0.000341972 0.0110119 0.00030792 -0.000626261 0.00010797 6.5509e-05 -0.000775375 -0.000198385 0.00956842 -0.000188301 -0.00065493 -0.000265121 0.000637837 -0.000176225 -7.25939e-05 -0.0016472 0.000525358 0.000114929 -0.000421661 -5.48759e-05 -0.000409986 -4.9855e-05 0.000413796 0.000306074 -0.000119872 -0.000312374 -6.23375e-05 0.000314073 0.00012836 
1693.65 0 9.67495e-05 0.00883335 -0.000268456 -0.00032552 0.0113069 0.000306313 -0.000636555 9.477e-05 7.66456e-05 -0.00081155 -0.000164608 0.00923008 -0.00016931 -0.00062439 -0.000267153 0.000623153 -0.000155185 -4.17767e-05 -0.00166628 0.000542363 0.000117401 -0.000434496 -4.00599e-05 -0.000406819 -4.67627e-05 0.000405809 0.000293156 -0.000150444 -0.000306668 -5.77127e-05 0.000308605 0.000131889 
1694 0 9.19807e-05 0.0087658 -0.000267987 -0.000308974 0.0115937 0.000303908 -0.000649344 7.9471e-05 9.12225e-05 -0.000843229 -0.000130186 0.00889448 -0.000150251 -0.000597881 -0.000263801 0.000609426 -0.000135981 -1.51651e-05 -0.00168598 0.000555713 0.000119206 -0.000444672 -2.4862e-05 -0.000401056 -4.31771e-05 0.000398377 0.000282129 -0.000180964 -0.000302092 -5.13581e-05 0.000303721 0.000136217 
1694.35 0 8.84068e-05 0.00869219 -0.000266998 -0.000291532 0.0118727 0.00030009 -0.000658866 6.18275e-05 0.000107964 -0.000869539 -9.71284e-05 0.00855786 -0.000131616 -0.000571939 -0.000253274 0.000598589 -0.000117799 4.6522e-06 -0.00170439 0.000563842 0.000120934 -0.000453531 -1.00564e-05 -0.000393865 -4.02642e-05 0.000390912 0.000272835 -0.000210385 -0.00029883 -4.42697e-05 0.000298247 0.000141444 
1694.7 0 8.55847e-05 0.0086124 -0.000265759 -0.000272422 0.0121421 0.000297698 -0.000662498 4.33336e-05 0.000124932 -0.000890781 -6.49573e-05 0.00821647 -0.000114724 -0.000543081 -0.00023915 0.00058951 -9.83749e-05 1.62488e-05 -0.00171748 0.000567133 0.000123602 -0.000462639 4.76429e-06 -0.000385438 -3.95019e-05 0.000381137 0.000263942 -0.000237963 -0.000297203 -3.71853e-05 0.00029103 0.000147859 
1695.05 0 8.26715e-05 0.00852642 -0.000265425 -0.000251592 0.0123984 0.00029838 -0.000663391 2.79392e-05 0.000140162 -0.000909463 -3.32034e-05 0.0078711 -9.83847e-05 -0.000513793 -0.000225845 0.00057865 -7.64144e-05 1.97735e-05 -0.00172424 0.000567774 0.00012678 -0.000471575 2.00242e-05 -0.000375807 -3.91341e-05 0.000368168 0.000253856 -0.00026401 -0.000297891 -2.98501e-05 0.00028282 0.000156719 
1695.4 0 8.09426e-05 0.00843518 -0.00026638 -0.000229852 0.0126392 0.000301915 -0.000664575 1.76951e-05 0.00015045 -0.000928583 -3.15541e-06 0.00752383 -8.0391e-05 -0.000490003 -0.000213361 0.000563402 -5.33462e-05 1.84214e-05 -0.00172592 0.000567108 0.000129731 -0.000478723 3.50285e-05 -0.000365704 -3.72799e-05 0.000354515 0.000241763 -0.000287947 -0.000300113 -2.31296e-05 0.000273983 0.000167282 
1695.75 0 8.15483e-05 0.00833957 -0.00026704 -0.000208167 0.0128649 0.00030612 -0.000664219 1.13402e-05 0.000155232 -0.000950158 2.62451e-05 0.00717625 -6.0949e-05 -0.000475831 -0.000200631 0.000541983 -2.98727e-05 1.60331e-05 -0.00172298 0.00056528 0.00013236 -0.000484709 4.92034e-05 -0.000355421 -3.28431e-05 0.000342778 0.00022898 -0.000309407 -0.000302668 -1.72762e-05 0.000264605 0.000177294 
1696.1 0 8.40372e-05 0.00823967 -0.000265659 -0.000187951 0.0130778 0.00030522 -0.00065806 6.01289e-06 0.000157633 -0.00097494 5.6374e-05 0.00682857 -4.16588e-05 -0.000470671 -0.000187636 0.000514904 -6.54379e-06 1.31252e-05 -0.00171852 0.000562488 0.000134305 -0.000491072 6.19488e-05 -0.000345036 -2.54342e-05 0.00033217 0.00021682 -0.000328496 -0.000303679 -1.12501e-05 0.000256032 0.000186124 
1696.45 0 8.71167e-05 0.0081352 -0.00026311 -0.000168786 0.0132783 0.000297034 -0.000645095 -8.66182e-07 0.000161922 -0.00100109 8.59569e-05 0.00648086 -2.43152e-05 -0.000469016 -0.000174257 0.000487049 1.48547e-05 9.63497e-06 -0.00171499 0.000560314 0.000136346 -0.000497466 7.1412e-05 -0.000333127 -1.70883e-05 0.00032021 0.000204558 -0.00034496 -0.000301421 -5.15179e-06 0.000250087 0.000194843 
1696.8 0 8.9645e-05 0.00802481 -0.000261247 -0.000149088 0.0134666 0.00028353 -0.000629982 -9.64303e-06 0.000168915 -0.00102524 0.000114131 0.00613399 -1.0738e-05 -0.000466423 -0.000159827 0.000464351 3.35156e-05 7.08716e-06 -0.00171163 0.000560993 0.00013896 -0.000503365 7.65267e-05 -0.000318483 -8.86233e-06 0.000307709 0.000191761 -0.00035988 -0.000296098 4.34259e-08 0.000247303 0.000203289 
1697.15 0 9.11317e-05 0.00790842 -0.000260189 -0.000128312 0.0136441 0.000266507 -0.000617486 -1.88218e-05 0.000176759 -0.00104342 0.000138648 0.00578851 -2.59991e-06 -0.000462621 -0.000145315 0.000449052 4.8739e-05 6.05029e-06 -0.00170699 0.000564896 0.000141159 -0.000508049 7.76925e-05 -0.000301452 5.41989e-07 0.000296543 0.00017925 -0.000374241 -0.000288428 5.01421e-06 0.000245499 0.000209448 
1697.5 0 9.22208e-05 0.00778827 -0.000259125 -0.000108092 0.0138099 0.000247956 -0.000608283 -2.71114e-05 0.000185101 -0.00105337 0.000156875 0.00544667 5.85109e-09 -0.000457636 -0.000132383 0.000439692 6.03386e-05 5.84219e-06 -0.0017003 0.000571354 0.00014308 -0.000511269 7.57162e-05 -0.000281947 1.13661e-05 0.000286431 0.000167384 -0.000388105 -0.000278818 9.88946e-06 0.000240979 0.000213245 
1697.85 0 9.40053e-05 0.00766496 -0.000257025 -8.91612e-05 0.0139638 0.000229606 -0.000600726 -3.43277e-05 0.000193268 -0.00105535 0.000169063 0.0051114 -1.9326e-07 -0.000450996 -0.000119218 0.000434096 7.15484e-05 3.74637e-06 -0.00169297 0.000580623 0.000145295 -0.00051313 7.16062e-05 -0.000260136 2.31325e-05 0.000278023 0.000157475 -0.000400808 -0.000268166 1.36617e-05 0.000231644 0.000216034 
1698.2 0 9.68104e-05 0.00753688 -0.000253405 -7.04375e-05 0.014109 0.000211465 -0.000591703 -4.04669e-05 0.00019893 -0.00105016 0.00017789 0.00478201 1.76676e-07 -0.000444242 -0.00010322 0.000429814 8.38148e-05 -2.20606e-06 -0.00168736 0.000592231 0.00014767 -0.000513528 6.66776e-05 -0.000236885 3.44488e-05 0.000272659 0.000150968 -0.000411771 -0.000256606 1.62787e-05 0.000217981 0.000218165 
1698.55 0 0.000101653 0.00740231 -0.000249309 -5.1978e-05 0.0142474 0.00019286 -0.000578871 -4.50057e-05 0.000203023 -0.00103797 0.000187447 0.00445501 2.59522e-06 -0.000438589 -8.44924e-05 0.000425078 9.57622e-05 -1.02661e-05 -0.00168508 0.000604154 0.000150331 -0.000512929 6.26985e-05 -0.000213217 4.45098e-05 0.000269405 0.000145953 -0.000421953 -0.00024433 1.75725e-05 0.000201355 0.000220155 
1698.9 0 0.000109222 0.00726135 -0.000245675 -3.56457e-05 0.0143779 0.000174058 -0.000562363 -4.68752e-05 0.000209759 -0.00101953 0.000199279 0.00412803 6.89052e-06 -0.000432776 -6.48784e-05 0.000420526 0.000105943 -1.70215e-05 -0.00168715 0.000616214 0.000153078 -0.00051104 6.01771e-05 -0.000189812 5.38221e-05 0.000266007 0.000140454 -0.00043354 -0.000231272 1.75555e-05 0.000183895 0.00022323 
1699.25 0 0.000117954 0.00711586 -0.000243247 -2.19457e-05 0.0144964 0.000155412 -0.00054278 -4.63e-05 0.000221655 -0.000997554 0.00021132 0.00380037 1.3687e-05 -0.000423773 -4.70648e-05 0.000416452 0.000113437 -1.92658e-05 -0.00169345 0.000628769 0.000155636 -0.000506491 5.83993e-05 -0.000168319 6.30403e-05 0.000261499 0.000135307 -0.00044825 -0.000217851 1.68965e-05 0.00016684 0.000227511 
1699.6 0 0.000126271 0.00696658 -0.00024284 -8.31885e-06 0.0145994 0.000135897 -0.000521571 -4.43778e-05 0.000237153 -0.000975085 0.000221538 0.00347262 2.40894e-05 -0.000409895 -3.37204e-05 0.000411386 0.000118889 -1.71033e-05 -0.00170116 0.000640326 0.000158394 -0.000500093 5.65002e-05 -0.000150528 7.25627e-05 0.000256869 0.000130958 -0.000465079 -0.000204336 1.73712e-05 0.000150147 0.000231285 
1699.95 0 0.000134059 0.00681396 -0.000243942 7.26404e-06 0.014688 0.000115138 -0.00050241 -4.00412e-05 0.000251029 -0.000956205 0.00022934 0.00314403 3.81636e-05 -0.00039481 -2.63556e-05 0.000404444 0.000123342 -1.18138e-05 -0.00170629 0.000650292 0.000161137 -0.000492875 5.32447e-05 -0.000135076 8.22769e-05 0.000253356 0.000126943 -0.000482389 -0.000189476 1.99281e-05 0.000133869 0.000232819 
1700.3 0 0.000140864 0.00665946 -0.000244675 2.32326e-05 0.0147613 9.31932e-05 -0.000488362 -3.30356e-05 0.000258413 -0.000943961 0.000235799 0.00281232 5.33181e-05 -0.000383225 -2.48151e-05 0.00039737 0.000128204 -3.7584e-06 -0.00170872 0.00065966 0.000163736 -0.000484639 4.73625e-05 -0.000120935 9.25971e-05 0.000250085 0.000122795 -0.000500283 -0.00017344 2.31768e-05 0.000118405 0.000231776 
1700.65 0 0.000147394 0.00650185 -0.000244506 3.8227e-05 0.0148172 6.97816e-05 -0.000479533 -2.54004e-05 0.000258945 -0.000936731 0.000243186 0.0024777 6.73276e-05 -0.000374306 -2.71667e-05 0.000391845 0.000133388 4.92411e-06 -0.0017097 0.000668359 0.000166789 -0.000476662 3.9177e-05 -0.000108744 0.000104774 0.000246207 0.000118852 -0.000518261 -0.00015726 2.64205e-05 0.00010365 0.000228432 
1701 0 0.000153942 0.00633824 -0.000244193 5.31658e-05 0.0148591 4.55146e-05 -0.00047322 -1.78733e-05 0.000255115 -0.000932484 0.000254643 0.00214142 8.11128e-05 -0.000365358 -3.16352e-05 0.000387633 0.000136988 1.18525e-05 -0.00170761 0.000675237 0.000170742 -0.000470635 3.06859e-05 -9.78466e-05 0.000118294 0.000243972 0.0001158 -0.000534452 -0.000141334 2.97033e-05 8.97981e-05 0.000222892 
1701.35 0 0.000158551 0.0061702 -0.000244399 6.84796e-05 0.0148914 2.02126e-05 -0.000465119 -1.09551e-05 0.000249746 -0.000929996 0.000269909 0.00180323 9.67935e-05 -0.000353883 -3.56406e-05 0.000384631 0.000138757 1.64307e-05 -0.00170158 0.000680087 0.000175494 -0.000465852 2.32951e-05 -8.57932e-05 0.000131525 0.000244749 0.000113136 -0.000548504 -0.000126058 3.29964e-05 7.67725e-05 0.0002154 
1701.7 0 0.000160291 0.00600085 -0.000243734 8.34099e-05 0.0149128 -6.24707e-06 -0.000452777 -6.94232e-06 0.000244391 -0.000926063 0.000283974 0.00146553 0.000116567 -0.000337496 -3.67468e-05 0.000383221 0.000141913 1.88447e-05 -0.00169316 0.000683821 0.000181784 -0.000461348 1.75528e-05 -7.18502e-05 0.00014232 0.000247028 0.000109956 -0.000562085 -0.000111551 3.55594e-05 6.30273e-05 0.000205491 
1702.05 0 0.000159612 0.00582934 -0.000241279 9.70931e-05 0.0149228 -3.03161e-05 -0.000437997 -7.4642e-06 0.000238393 -0.00091631 0.000294156 0.001132 0.000139996 -0.00031505 -3.60381e-05 0.000380898 0.000149776 2.0962e-05 -0.00168397 0.000685 0.000189627 -0.000456849 1.40292e-05 -5.7824e-05 0.000148501 0.000249717 0.000105716 -0.000575942 -9.7518e-05 3.63635e-05 4.74335e-05 0.000194068 
1702.4 0 0.000156401 0.00565414 -0.000238505 0.000108955 0.014924 -5.14931e-05 -0.000421 -1.24837e-05 0.000231391 -0.000900612 0.000301526 0.000802917 0.000164644 -0.000288743 -3.46123e-05 0.000374193 0.000162134 2.41704e-05 -0.00167451 0.000680628 0.000197792 -0.00045141 1.18043e-05 -4.45665e-05 0.000150906 0.000253102 9.93725e-05 -0.000589232 -8.43565e-05 3.58291e-05 3.06522e-05 0.000184058 
1702.75 0 0.000151713 0.00547584 -0.000236522 0.000118994 0.0149184 -7.32512e-05 -0.000400146 -2.10565e-05 0.000226937 -0.000883225 0.000305745 0.000477169 0.000187652 -0.000260843 -3.05696e-05 0.000361412 0.000175782 2.76149e-05 -0.00166557 0.000672232 0.000205798 -0.000444407 7.96536e-06 -3.24684e-05 0.000152642 0.000257737 9.08291e-05 -0.00060241 -7.20344e-05 3.46069e-05 1.46405e-05 0.000176572 
1703.1 0 0.000146654 0.00529489 -0.000236168 0.000128061 0.0149081 -9.60831e-05 -0.000376231 -3.06966e-05 0.000227279 -0.000867372 0.000305684 0.000157558 0.000209035 -0.000230356 -2.26722e-05 0.000343001 0.000188701 3.18202e-05 -0.0016568 0.00066652 0.00021436 -0.000435547 1.80817e-06 -2.26754e-05 0.000155271 0.000263885 8.10683e-05 -0.000616502 -6.01089e-05 3.27042e-05 1.88685e-07 0.000169439 
1703.45 0 0.000140885 0.00511214 -0.000237523 0.000137306 0.0148946 -0.00011884 -0.00034974 -3.80168e-05 0.000229629 -0.000852483 0.000302585 -0.000154264 0.000232325 -0.000197683 -1.0688e-05 0.000320633 0.000200379 4.01304e-05 -0.00164655 0.000666867 0.00022417 -0.000424788 -5.21107e-06 -1.48002e-05 0.000157706 0.000272347 7.1048e-05 -0.00063153 -4.84829e-05 3.15458e-05 -1.30906e-05 0.000161126 
1703.8 0 0.000133816 0.00492856 -0.000239169 0.000146941 0.0148738 -0.000142462 -0.00032067 -3.99075e-05 0.000231554 -0.000837604 0.000298396 -0.000461634 0.000258495 -0.000165924 6.27631e-06 0.000293752 0.00021077 5.54392e-05 -0.00163534 0.000670614 0.000235398 -0.00041337 -1.15994e-05 -6.10327e-06 0.000159437 0.000282293 6.15269e-05 -0.000647839 -3.76625e-05 3.32252e-05 -2.53114e-05 0.000151862 
1704.15 0 0.00012558 0.00474363 -0.000239795 0.000155939 0.0148422 -0.000167287 -0.000289286 -3.52636e-05 0.000231087 -0.000823651 0.000294749 -0.000766651 0.000283872 -0.000133817 2.8159e-05 0.000259553 0.000221209 7.8487e-05 -0.00162532 0.000674932 0.000246538 -0.000401772 -1.73357e-05 6.00625e-06 0.000161371 0.000292718 5.23503e-05 -0.000666132 -2.72706e-05 3.80348e-05 -3.59347e-05 0.0001425 
1704.5 0 0.000115972 0.00455586 -0.000239471 0.000164333 0.0147996 -0.000190929 -0.000255074 -2.64264e-05 0.000226879 -0.00081083 0.000292027 -0.00106819 0.000304226 -9.62529e-05 5.47405e-05 0.000219056 0.000233322 0.000108147 -0.00161637 0.000680294 0.000256643 -0.000390672 -2.3166e-05 2.12421e-05 0.000163907 0.00030406 4.28198e-05 -0.000686547 -1.71335e-05 4.50495e-05 -4.52814e-05 0.000133204 
1704.85 0 0.000104074 0.00436416 -0.000238106 0.000173262 0.0147476 -0.000211414 -0.000219916 -1.52068e-05 0.000219627 -0.000797524 0.000288533 -0.0013647 0.000319636 -5.36752e-05 8.48201e-05 0.000176891 0.000246473 0.000139279 -0.00160783 0.000687199 0.000265417 -0.000381604 -2.77781e-05 3.73089e-05 0.000166951 0.000317472 3.38614e-05 -0.000708794 -6.45449e-06 5.36406e-05 -5.29013e-05 0.00012328 
1705.2 0 9.03211e-05 0.00416999 -0.000235775 0.000182522 0.0146867 -0.00022864 -0.000187613 -2.91141e-06 0.000210416 -0.000783093 0.000281219 -0.00165734 0.000332724 -1.06253e-05 0.000116137 0.000136834 0.000260739 0.000166543 -0.00159837 0.000694386 0.000272507 -0.000374053 -2.9939e-05 5.2058e-05 0.000169759 0.000333554 2.66842e-05 -0.000730631 4.99171e-06 6.23514e-05 -5.83893e-05 0.000113263 
1705.55 0 7.53964e-05 0.0039742 -0.000233169 0.000191294 0.0146172 -0.000241988 -0.000160198 9.3992e-06 0.000200355 -0.000767883 0.000268731 -0.00194788 0.000346898 3.06551e-05 0.000146956 0.000101629 0.000277578 0.000188269 -0.00158525 0.000700642 0.000277581 -0.000366879 -3.1435e-05 6.41127e-05 0.000171189 0.00035177 2.01816e-05 -0.000751048 1.54881e-05 7.04751e-05 -6.30015e-05 0.000104048 
1705.9 0 5.91844e-05 0.0037761 -0.000229651 0.000199178 0.0145405 -0.000251475 -0.000137495 2.31964e-05 0.000189718 -0.000753181 0.000254075 -0.00223634 0.00036486 6.91932e-05 0.000175043 7.05924e-05 0.00029443 0.000204795 -0.00156816 0.00070636 0.000280473 -0.00036056 -3.36393e-05 7.40261e-05 0.000171178 0.000370602 1.27149e-05 -0.000770785 2.40363e-05 7.88962e-05 -6.87184e-05 9.48435e-05 
1706.25 0 4.26523e-05 0.00357511 -0.000224729 0.000205344 0.014456 -0.000257563 -0.000119498 4.03344e-05 0.000177559 -0.000741808 0.000241188 -0.00251994 0.000385159 0.000105258 0.000197868 4.03566e-05 0.000306571 0.000216269 -0.00154742 0.000712063 0.000281975 -0.000356314 -3.59535e-05 8.16421e-05 0.000170095 0.000387758 5.6958e-06 -0.000789778 3.14228e-05 8.71813e-05 -7.71365e-05 8.54772e-05 
1706.6 0 2.71785e-05 0.00337306 -0.000219551 0.00020991 0.0143621 -0.000258222 -0.000106027 6.14048e-05 0.000163349 -0.00073524 0.000230931 -0.00279572 0.000403781 0.000141472 0.00021511 9.7517e-06 0.0003123 0.000221602 -0.00152188 0.000719292 0.000283404 -0.000354018 -3.78095e-05 8.6877e-05 0.00016731 0.000403552 1.43448e-06 -0.000807782 3.79331e-05 9.54089e-05 -8.8282e-05 7.63038e-05 
1706.95 0 1.2243e-05 0.00317372 -0.000215413 0.000214643 0.0142579 -0.000252082 -9.66319e-05 8.49446e-05 0.000146691 -0.000733162 0.00022266 -0.00306267 0.000420246 0.000180017 0.000227907 -1.9865e-05 0.000312113 0.000220302 -0.00149091 0.000728871 0.000285151 -0.00035268 -3.95348e-05 9.2264e-05 0.000162218 0.000419598 -1.58413e-07 -0.00082551 4.3191e-05 0.000104589 -0.000100468 6.69077e-05 
1707.3 0 -2.85152e-06 0.00297822 -0.000212445 0.000219728 0.014143 -0.000241493 -9.01015e-05 0.000109519 0.000126916 -0.000733883 0.000215683 -0.00332014 0.000438011 0.00022002 0.000237663 -4.60945e-05 0.000308391 0.000212442 -0.00145699 0.000739194 0.000287054 -0.000351769 -4.12986e-05 9.88568e-05 0.000156773 0.00043584 -2.40101e-06 -0.000844192 4.72085e-05 0.000115583 -0.000113081 5.66662e-05 
1707.65 0 -1.75383e-05 0.00278445 -0.000210451 0.00022372 0.0140181 -0.000227756 -8.3613e-05 0.000135577 0.000105285 -0.000735157 0.000208284 -0.00356807 0.000458947 0.000259458 0.000244481 -6.64108e-05 0.000305277 0.000198589 -0.0014226 0.000746527 0.000289873 -0.000350126 -4.2366e-05 0.000104795 0.000153546 0.000450341 -7.56055e-06 -0.000863177 5.01086e-05 0.000129086 -0.000126973 4.49282e-05 
1708 0 -3.06866e-05 0.00259092 -0.000209458 0.000227782 0.0138848 -0.000211008 -7.39427e-05 0.000162652 8.2873e-05 -0.000737027 0.000199042 -0.00380758 0.000481062 0.000297141 0.000248056 -7.99574e-05 0.000305539 0.000181399 -0.00138628 0.000746178 0.000294005 -0.000347387 -4.14956e-05 0.000109265 0.000152408 0.000460967 -1.48047e-05 -0.00088109 5.11583e-05 0.000144696 -0.000140937 3.1203e-05 
1708.35 0 -4.22275e-05 0.00239735 -0.00020869 0.000233137 0.013745 -0.000192982 -6.08555e-05 0.000187619 5.7241e-05 -0.000740859 0.000188127 -0.00404044 0.000500599 0.000330757 0.000249302 -8.91721e-05 0.000308455 0.000164113 -0.00134597 0.000735777 0.000297891 -0.000344818 -3.85519e-05 0.000113301 0.000151524 0.00046791 -2.17501e-05 -0.000897162 5.03435e-05 0.000160848 -0.000153321 1.61785e-05 
1708.7 0 -5.3825e-05 0.00220379 -0.000208003 0.000238327 0.0136008 -0.000175604 -4.61742e-05 0.000207473 2.7492e-05 -0.000748142 0.000176677 -0.00426925 0.000514914 0.000359453 0.000250688 -9.61397e-05 0.000313749 0.000149697 -0.00130245 0.000717413 0.000300584 -0.000342429 -3.49511e-05 0.000117505 0.000150496 0.000472983 -2.68112e-05 -0.000910531 4.98925e-05 0.000176002 -0.00016548 8.87234e-07 
1709.05 0 -6.63427e-05 0.00201051 -0.000207791 0.000242907 0.0134505 -0.00015922 -3.25524e-05 0.000220784 -3.47517e-06 -0.000758752 0.000166293 -0.00449598 0.000522951 0.000384484 0.000254594 -0.00010158 0.000322917 0.000140505 -0.00125742 0.000694488 0.000302183 -0.000339496 -3.12223e-05 0.000121587 0.000150677 0.000476509 -2.98626e-05 -0.000920874 5.19748e-05 0.000189851 -0.000178744 -1.44576e-05 
1709.4 0 -7.91002e-05 0.00181664 -0.000208554 0.000246978 0.0132897 -0.000143399 -2.0549e-05 0.000227893 -3.24233e-05 -0.00077171 0.000156273 -0.0047221 0.000524375 0.000406934 0.000260586 -0.000106879 0.000335817 0.000136393 -0.0012131 0.000669299 0.000301556 -0.000335694 -2.71835e-05 0.000126681 0.000153158 0.000478029 -3.2148e-05 -0.000929017 5.58055e-05 0.000202856 -0.000192214 -2.88776e-05 
1709.75 0 -9.05095e-05 0.00162064 -0.000209572 0.000250518 0.0131166 -0.000126273 -8.67261e-06 0.000229786 -5.6445e-05 -0.000785939 0.00014613 -0.00494785 0.000520587 0.000428224 0.000267235 -0.000111594 0.000349587 0.000133574 -0.00117185 0.000643491 0.000298891 -0.000331404 -2.40831e-05 0.000133173 0.000156299 0.000476185 -3.44513e-05 -0.000934725 5.94691e-05 0.000215253 -0.00020447 -4.05932e-05 
1710.1 0 -9.95724e-05 0.00142266 -0.000209894 0.000254029 0.0129328 -0.000107357 2.76912e-06 0.000228151 -7.35801e-05 -0.000798713 0.000139969 -0.00517081 0.00051274 0.000449784 0.000273576 -0.000112922 0.000360008 0.000128077 -0.0011348 0.000617741 0.000294972 -0.000326837 -2.2795e-05 0.00014019 0.000158377 0.000470861 -3.72154e-05 -0.000938924 6.28312e-05 0.000226685 -0.000214291 -5.01823e-05 
1710.45 0 -0.000106858 0.00122531 -0.000209905 0.000257803 0.0127403 -8.95895e-05 1.347e-05 0.000226843 -8.65042e-05 -0.000807185 0.000138695 -0.00539092 0.0005013 0.00047124 0.000277221 -0.000109741 0.00036468 0.000118538 -0.00110227 0.000592466 0.000289019 -0.000321 -2.299e-05 0.000147997 0.000159932 0.00046403 -4.05187e-05 -0.000943626 6.56767e-05 0.00023662 -0.000221153 -5.93658e-05 
1710.8 0 -0.000112888 0.0010306 -0.000209602 0.00026082 0.0125367 -7.53991e-05 2.29376e-05 0.00022969 -0.000101493 -0.000811865 0.000139136 -0.00560892 0.000486403 0.000491068 0.000277858 -0.000103099 0.000364845 0.00010524 -0.0010735 0.000568046 0.000280343 -0.000313253 -2.52719e-05 0.00015713 0.000162187 0.000456198 -4.33948e-05 -0.000949855 6.77352e-05 0.000245176 -0.000225653 -6.67382e-05 
1711.15 0 -0.000118382 0.000837778 -0.000208442 0.000262453 0.0123212 -6.46344e-05 3.00823e-05 0.000236299 -0.000120709 -0.000814457 0.0001406 -0.00582328 0.000467061 0.000508072 0.000279788 -9.33994e-05 0.000362746 9.08334e-05 -0.00104752 0.000544494 0.000271001 -0.000304823 -3.08403e-05 0.000166 0.000165847 0.000448076 -4.43616e-05 -0.000957048 7.0066e-05 0.000254238 -0.000230214 -7.1388e-05 
1711.5 0 -0.000123676 0.000647765 -0.000207415 0.000263221 0.0120966 -5.76102e-05 3.31609e-05 0.000242494 -0.000140709 -0.000815697 0.000142674 -0.00603244 0.000442092 0.000523523 0.000285435 -8.05966e-05 0.000358996 7.78917e-05 -0.00102172 0.000520933 0.000262664 -0.000297888 -3.87532e-05 0.000173506 0.00016985 0.000439542 -4.35107e-05 -0.000963712 7.34149e-05 0.000264679 -0.000236973 -7.44996e-05 
1711.85 0 -0.00012956 0.000461844 -0.000207307 0.00026484 0.0118634 -5.2988e-05 3.10326e-05 0.000245563 -0.000158823 -0.000816036 0.000141617 -0.00623427 0.000413225 0.00053971 0.000292995 -6.71494e-05 0.000353051 6.56036e-05 -0.000993608 0.000498953 0.000253967 -0.000293082 -4.65018e-05 0.000180328 0.000170989 0.000428894 -4.38139e-05 -0.000969381 7.7268e-05 0.000274898 -0.000245772 -7.62639e-05 
1712.2 0 -0.000137737 0.000279017 -0.000207272 0.000268078 0.0116208 -4.79074e-05 2.43584e-05 0.000246345 -0.000174522 -0.00081516 0.000134472 -0.00642828 0.000383873 0.000554799 0.000299508 -5.64572e-05 0.000344118 5.36862e-05 -0.000963142 0.000481691 0.0002441 -0.000289159 -5.11248e-05 0.000187551 0.000167018 0.00041605 -4.72314e-05 -0.000974721 8.05585e-05 0.000284001 -0.000256088 -7.69865e-05 
1712.55 0 -0.000147814 9.85323e-05 -0.00020649 0.000271497 0.0113686 -4.17377e-05 1.495e-05 0.000245865 -0.00018814 -0.000812222 0.000122543 -0.00661712 0.000356845 0.000566569 0.000303362 -4.98588e-05 0.000330953 4.30616e-05 -0.000929999 0.000467542 0.000234207 -0.000284324 -5.1226e-05 0.000195998 0.000159632 0.000401891 -5.30826e-05 -0.000980309 8.24983e-05 0.000293539 -0.000266754 -7.59692e-05 
1712.9 0 -0.000157577 -7.98326e-05 -0.00020494 0.000274687 0.0111076 -3.63106e-05 5.13369e-06 0.000243218 -0.000199125 -0.000806575 0.00010808 -0.00680151 0.000334709 0.000575035 0.000305582 -4.55742e-05 0.000314217 3.39589e-05 -0.000894586 0.000453056 0.000225407 -0.000278457 -4.85178e-05 0.000205954 0.000152203 0.000387283 -6.08199e-05 -0.000985338 8.38413e-05 0.000304081 -0.000276478 -7.30843e-05 
1713.25 0 -0.000164145 -0.000254922 -0.000202507 0.000279171 0.0108399 -3.31101e-05 -3.07694e-06 0.000237675 -0.000205505 -0.000798161 9.15502e-05 -0.00697979 0.00031649 0.000580984 0.000305865 -4.11494e-05 0.000299775 2.59246e-05 -0.000858012 0.00043609 0.000217771 -0.000272683 -4.42944e-05 0.000216949 0.000146701 0.000374386 -6.9241e-05 -0.000987057 8.49707e-05 0.000314185 -0.000284358 -6.97706e-05 
1713.6 0 -0.000165215 -0.000424274 -0.000199095 0.000285455 0.0105662 -3.25767e-05 -1.10765e-05 0.000230157 -0.000206093 -0.000787091 7.37652e-05 -0.00714921 0.000298311 0.000585459 0.00030249 -3.556e-05 0.000292102 1.68663e-05 -0.000820823 0.000414904 0.000209573 -0.000267413 -3.86201e-05 0.000228219 0.000142677 0.000364381 -7.72038e-05 -0.000985182 8.52656e-05 0.000322099 -0.000290801 -6.61119e-05 
1713.95 0 -0.000161952 -0.00058763 -0.000194955 0.000292973 0.0102876 -3.31656e-05 -2.2264e-05 0.00022185 -0.000200196 -0.000772565 5.65155e-05 -0.00730627 0.000278955 0.000589367 0.000295526 -3.06705e-05 0.000289523 7.84194e-06 -0.000783686 0.000390629 0.000200127 -0.000262412 -3.19247e-05 0.000240111 0.000137545 0.000356037 -8.4881e-05 -0.000982466 8.50071e-05 0.000327525 -0.000297715 -6.15086e-05 
1714.3 0 -0.000159047 -0.00074645 -0.000190282 0.000300594 0.0100092 -3.41921e-05 -3.91324e-05 0.000213608 -0.00018818 -0.000753936 4.15075e-05 -0.00744904 0.000259635 0.000593701 0.000286837 -2.82956e-05 0.000286308 2.54054e-06 -0.000745967 0.00036622 0.000190975 -0.000257916 -2.4507e-05 0.000252394 0.000129656 0.000349194 -9.20151e-05 -0.000980452 8.46279e-05 0.000332795 -0.00030681 -5.73659e-05 
1714.65 0 -0.000157385 -0.000900079 -0.000185574 0.000307163 0.00973425 -3.79456e-05 -6.07042e-05 0.000206088 -0.000172822 -0.00073091 2.95284e-05 -0.00757804 0.000242936 0.000600407 0.000278073 -2.77065e-05 0.000277901 2.23904e-06 -0.000705899 0.000343161 0.000182716 -0.000254116 -1.59128e-05 0.000264263 0.00012045 0.000344913 -9.76817e-05 -0.000978601 8.41092e-05 0.000339509 -0.000316551 -5.54516e-05 
1715 0 -0.00015332 -0.00104826 -0.000181023 0.000313515 0.00945821 -4.42126e-05 -8.20012e-05 0.000198456 -0.000157265 -0.000705082 2.00404e-05 -0.00769431 0.00022983 0.000610996 0.000270126 -2.79391e-05 0.000264993 7.26963e-06 -0.000663645 0.000320982 0.000175416 -0.000250675 -6.75585e-06 0.000275513 0.000110764 0.000342155 -0.000101906 -0.000976188 8.3558e-05 0.000347327 -0.000325975 -5.52508e-05 
1715.35 0 -0.000145878 -0.00119439 -0.000176668 0.000321651 0.00917719 -5.12678e-05 -9.76004e-05 0.000188609 -0.000143165 -0.000679802 1.17793e-05 -0.00779893 0.000216951 0.000623209 0.000263882 -2.85923e-05 0.00025088 1.69471e-05 -0.000620948 0.0002994 0.000169481 -0.000246513 1.19953e-06 0.000284985 0.000100562 0.000338801 -0.00010548 -0.000972855 8.27643e-05 0.000355858 -0.000335406 -5.58133e-05 
1715.7 0 -0.000136472 -0.00134048 -0.00017255 0.000330648 0.00889231 -5.95157e-05 -0.000104669 0.00017634 -0.000129511 -0.000658874 2.84949e-06 -0.00789437 0.000201953 0.000633472 0.000259714 -2.99967e-05 0.000238345 2.78837e-05 -0.000578462 0.000280236 0.000164403 -0.000242484 6.9842e-06 0.000291955 9.0752e-05 0.000333988 -0.00010922 -0.000969825 8.18755e-05 0.000364343 -0.000345046 -5.66623e-05 
1716.05 0 -0.000125926 -0.00148645 -0.000167125 0.000339266 0.00860392 -6.95077e-05 -0.0001053 0.000164711 -0.000115195 -0.000643975 -8.64569e-06 -0.00798223 0.000187124 0.000642013 0.000256339 -3.2931e-05 0.000229132 3.67418e-05 -0.000536099 0.000265491 0.000161206 -0.000239135 1.07379e-05 0.000296631 8.18325e-05 0.000327163 -0.000113216 -0.000968515 8.16387e-05 0.00037176 -0.000354705 -5.71968e-05 
1716.4 0 -0.000114513 -0.00163106 -0.000159695 0.000348698 0.00831159 -7.93831e-05 -0.000102994 0.000155092 -0.000101763 -0.000633857 -2.23864e-05 -0.00806356 0.000175766 0.000649647 0.00025115 -3.86611e-05 0.000222495 4.21611e-05 -0.000493075 0.0002541 0.000160427 -0.000234949 1.23145e-05 0.000300346 7.26996e-05 0.00031951 -0.000117907 -0.000968441 8.14828e-05 0.000378727 -0.000363809 -5.68975e-05 
1716.75 0 -0.000102472 -0.00177087 -0.00015174 0.000359228 0.00801428 -8.50894e-05 -9.98647e-05 0.000146686 -9.11091e-05 -0.000624792 -3.73768e-05 -0.00814008 0.000168346 0.000656443 0.00024303 -4.81194e-05 0.000217194 4.38507e-05 -0.000448432 0.000243883 0.000160397 -0.000229672 1.13864e-05 0.000303649 6.31262e-05 0.00031202 -0.00012402 -0.000968873 8.15483e-05 0.000385616 -0.000372897 -5.5842e-05 
1717.1 0 -9.00722e-05 -0.00190341 -0.000144116 0.000370227 0.00771165 -8.43616e-05 -9.9239e-05 0.000139221 -8.49565e-05 -0.000613849 -5.49158e-05 -0.00820943 0.000163047 0.000664103 0.000230036 -6.10935e-05 0.000214448 4.24438e-05 -0.000402805 0.000233827 0.000158906 -0.000224596 8.9198e-06 0.000305977 5.32835e-05 0.000303309 -0.000131799 -0.00096993 8.2151e-05 0.000392504 -0.000382016 -5.64199e-05 
1717.45 0 -7.697e-05 -0.00203027 -0.000135426 0.000381503 0.00740705 -7.80935e-05 -0.00010119 0.000132845 -8.53823e-05 -0.000602024 -7.38375e-05 -0.00826699 0.000159169 0.00067131 0.000210096 -7.55433e-05 0.000214695 3.90216e-05 -0.000357832 0.000224327 0.00015485 -0.000220069 6.71815e-06 0.000307284 4.3084e-05 0.000293147 -0.00014037 -0.000969799 8.27574e-05 0.00039883 -0.000389594 -5.99013e-05 
1717.8 0 -6.2822e-05 -0.00215468 -0.000125374 0.000392775 0.00710519 -6.7174e-05 -0.00010308 0.000125897 -8.96182e-05 -0.000592166 -9.18648e-05 -0.0083131 0.000155281 0.000674095 0.000185082 -8.76508e-05 0.000218784 3.59294e-05 -0.000313813 0.00021583 0.000150586 -0.000216211 4.98404e-06 0.000307402 3.39841e-05 0.000283661 -0.000149394 -0.000966576 8.26997e-05 0.000403444 -0.000394571 -6.48547e-05 
1718.15 0 -4.82316e-05 -0.00227818 -0.000115906 0.000402905 0.00680948 -5.13951e-05 -0.000105396 0.000117912 -9.24932e-05 -0.000585366 -0.000110658 -0.00835232 0.000149687 0.000672932 0.000156882 -9.39771e-05 0.000225892 3.37727e-05 -0.000270993 0.000209278 0.000147186 -0.000214196 4.93824e-06 0.00030548 2.72956e-05 0.000275514 -0.000158871 -0.000961743 8.20963e-05 0.000407096 -0.000395879 -7.0109e-05 
1718.5 0 -3.37688e-05 -0.00239909 -0.000108056 0.000411088 0.00651834 -3.15828e-05 -0.000109938 0.000110579 -9.41023e-05 -0.000579321 -0.000131041 -0.00838789 0.00014221 0.000672544 0.000125989 -9.46254e-05 0.000232041 3.13985e-05 -0.000228388 0.000203906 0.000142984 -0.000214141 7.87985e-06 0.000302189 2.23323e-05 0.00026666 -0.000167809 -0.000956759 8.29062e-05 0.000410363 -0.000393747 -7.50255e-05 
1718.85 0 -1.98079e-05 -0.00251679 -0.000101273 0.000417469 0.00622511 -1.20263e-05 -0.000117179 0.000103818 -9.57255e-05 -0.000571121 -0.000150981 -0.00841831 0.000131651 0.000673924 9.34604e-05 -9.14769e-05 0.000235787 2.9894e-05 -0.000185456 0.000199199 0.000138448 -0.000214308 1.17388e-05 0.000299464 1.88407e-05 0.000255894 -0.000175774 -0.000951319 8.71061e-05 0.000412253 -0.000390523 -7.9077e-05 
1719.2 0 -6.02335e-06 -0.00263311 -9.4935e-05 0.00042222 0.00592746 3.10141e-06 -0.000125345 9.50817e-05 -9.7264e-05 -0.000558829 -0.000169285 -0.00843998 0.000116726 0.000674863 6.06864e-05 -8.65382e-05 0.000240228 3.052e-05 -0.000143728 0.000196486 0.000136463 -0.000213439 1.42379e-05 0.00029732 1.65889e-05 0.000244815 -0.000182928 -0.000944395 9.44475e-05 0.000412682 -0.000387834 -8.19307e-05 
1719.55 0 8.35399e-06 -0.00274804 -8.91039e-05 0.000425051 0.0056279 1.43206e-05 -0.000132034 8.25894e-05 -9.99551e-05 -0.00054167 -0.000185529 -0.00844926 9.95767e-05 0.000674556 2.94383e-05 -8.22975e-05 0.000247516 3.16445e-05 -0.00010384 0.000195638 0.00013822 -0.000212132 1.50798e-05 0.000294036 1.51513e-05 0.000235194 -0.00019027 -0.000935862 0.000103037 0.000412662 -0.000386329 -8.27453e-05 
1719.9 0 2.296e-05 -0.00285997 -8.44417e-05 0.000426135 0.00532941 2.52367e-05 -0.000135236 6.64887e-05 -0.000103977 -0.000520741 -0.000198008 -0.00844391 8.3739e-05 0.000673394 1.64502e-06 -8.05261e-05 0.000255877 3.13515e-05 -6.50641e-05 0.000196336 0.000142141 -0.000210955 1.37071e-05 0.000288264 1.41072e-05 0.000227493 -0.000198335 -0.000925241 0.000110924 0.000413227 -0.000385593 -8.19532e-05 
1720.25 0 3.59771e-05 -0.0029678 -8.18137e-05 0.000426825 0.00503462 3.66955e-05 -0.000132756 4.86873e-05 -0.000107467 -0.000495714 -0.000203798 -0.00842627 6.99613e-05 0.00067131 -2.19999e-05 -8.2695e-05 0.000263452 2.99669e-05 -2.53503e-05 0.000198465 0.000146536 -0.000209265 9.167e-06 0.000280112 1.39523e-05 0.000219976 -0.00020521 -0.000911337 0.000117536 0.000415187 -0.000384619 -8.16388e-05 
1720.6 0 4.74634e-05 -0.00307165 -8.11553e-05 0.000428493 0.00474366 4.75819e-05 -0.000123733 3.185e-05 -0.000109338 -0.000466405 -0.000202412 -0.00839963 5.45566e-05 0.000667149 -4.00892e-05 -8.97897e-05 0.000271451 2.83553e-05 1.65952e-05 0.0002006 0.000151228 -0.000205644 2.30787e-06 0.000271183 1.57561e-05 0.000210973 -0.000208729 -0.000894018 0.000123695 0.000419207 -0.000381804 -8.20111e-05 
1720.95 0 5.82554e-05 -0.00317232 -8.18292e-05 0.000431527 0.00445627 5.86244e-05 -0.0001105 1.6801e-05 -0.00010943 -0.000436215 -0.000196511 -0.00836702 3.48737e-05 0.000658694 -4.9454e-05 -0.000102061 0.000281804 2.76565e-05 5.99963e-05 0.000202792 0.000156038 -0.000198726 -5.28704e-06 0.000262184 2.00376e-05 0.000200435 -0.000210323 -0.000874397 0.000129435 0.000423874 -0.00037532 -8.10789e-05 
1721.3 0 6.84129e-05 -0.00326986 -8.32603e-05 0.000435177 0.00417157 7.28828e-05 -9.52294e-05 2.82326e-06 -0.000108258 -0.000407866 -0.000187689 -0.00833202 1.23592e-05 0.000644857 -5.00173e-05 -0.000116564 0.00029393 2.7693e-05 0.000104697 0.000207039 0.000160319 -0.000189009 -1.17583e-05 0.000252307 2.52304e-05 0.000187792 -0.000212316 -0.000853946 0.000134093 0.00042696 -0.000365815 -7.80341e-05 
1721.65 0 7.67073e-05 -0.0033658 -8.46359e-05 0.000439754 0.0038895 9.15613e-05 -7.67088e-05 -1.07966e-05 -0.000107048 -0.000382099 -0.000172983 -0.00829657 -1.02587e-05 0.000628884 -4.4363e-05 -0.00012967 0.000306053 2.72594e-05 0.000152658 0.000211926 0.000164207 -0.000178369 -1.65075e-05 0.000241141 2.95614e-05 0.000173739 -0.000215315 -0.000833082 0.000138204 0.000427818 -0.000355378 -7.32348e-05 
1722 0 8.1522e-05 -0.00346146 -8.34512e-05 0.000445479 0.00361246 0.00011124 -5.5282e-05 -2.46862e-05 -0.000107347 -0.000358895 -0.000150903 -0.00826144 -2.9363e-05 0.000614072 -3.34494e-05 -0.000141785 0.000318795 2.60981e-05 0.000205574 0.000213111 0.000167415 -0.000167577 -1.98426e-05 0.000227945 3.40541e-05 0.000160874 -0.000219226 -0.000811864 0.000142513 0.000426653 -0.000344961 -6.78257e-05 
1722.35 0 8.2894e-05 -0.00355667 -7.73456e-05 0.000451487 0.00334066 0.000128073 -3.30574e-05 -4.0627e-05 -0.000109742 -0.000337868 -0.000124356 -0.00822701 -4.35825e-05 0.000602932 -1.78983e-05 -0.000155684 0.000331749 2.69302e-05 0.000263961 0.000207972 0.000168196 -0.000155204 -2.09612e-05 0.000212967 4.0562e-05 0.000150458 -0.000223327 -0.000790768 0.00014797 0.000424195 -0.000334156 -6.20835e-05 
1722.7 0 8.224e-05 -0.00364947 -6.72097e-05 0.000458249 0.00307198 0.000141796 -1.16563e-05 -6.06034e-05 -0.00011287 -0.000318509 -9.46129e-05 -0.00819186 -5.25884e-05 0.00059501 8.685e-07 -0.000173059 0.00034225 3.24432e-05 0.000327522 0.000196035 0.000165038 -0.000141233 -2.08375e-05 0.000198963 4.85471e-05 0.00014246 -0.000226231 -0.000769119 0.000154367 0.000419588 -0.000323512 -5.46587e-05 
1723.05 0 8.07292e-05 -0.00373691 -5.50127e-05 0.000465324 0.00280199 0.000153589 7.98305e-06 -8.31927e-05 -0.000114306 -0.000300154 -6.0115e-05 -0.00815459 -5.64979e-05 0.000585887 2.06601e-05 -0.000194515 0.000349151 4.14107e-05 0.000392115 0.000177364 0.000156994 -0.0001265 -2.18012e-05 0.000188826 5.56409e-05 0.000136826 -0.000228051 -0.00074493 0.000160898 0.000411646 -0.000313547 -4.70337e-05 
1723.4 0 7.89061e-05 -0.00381936 -4.25404e-05 0.000470613 0.0025276 0.000164709 2.54809e-05 -0.000105686 -0.000114953 -0.000282235 -2.15621e-05 -0.00811319 -5.77003e-05 0.000574061 4.00819e-05 -0.000218636 0.000351201 5.01573e-05 0.000453383 0.000154247 0.000145207 -0.000111656 -2.45587e-05 0.000181791 6.1128e-05 0.000132494 -0.00022893 -0.000717028 0.000167668 0.000400082 -0.000303735 -4.14354e-05 
1723.75 0 7.76302e-05 -0.00389851 -2.99328e-05 0.000473438 0.0022527 0.00017417 3.98749e-05 -0.000125091 -0.000118339 -0.000263287 1.68441e-05 -0.00806605 -5.76369e-05 0.000561587 6.0785e-05 -0.000243611 0.000345734 5.61808e-05 0.000509348 0.000127718 0.000131948 -9.68897e-05 -2.93844e-05 0.000175725 6.57558e-05 0.000127979 -0.000227181 -0.000687878 0.000175142 0.000385402 -0.000292992 -3.75457e-05 
1724.1 0 7.83886e-05 -0.00397402 -1.61133e-05 0.000474878 0.00198163 0.000179477 5.08045e-05 -0.000139695 -0.000126295 -0.000242294 5.2083e-05 -0.00801533 -5.63046e-05 0.000549623 8.57748e-05 -0.000268812 0.000329793 5.95974e-05 0.000558671 9.89928e-05 0.000117046 -8.16212e-05 -3.49055e-05 0.000170429 6.97432e-05 0.000122363 -0.000222829 -0.000659973 0.00018358 0.000369807 -0.00028234 -3.46383e-05 
1724.45 0 8.0722e-05 -0.00404492 -1.76719e-06 0.000475749 0.00171419 0.000181344 5.96442e-05 -0.000148707 -0.000136706 -0.000219224 8.44596e-05 -0.00796263 -5.33635e-05 0.000537569 0.000114931 -0.00029212 0.000304623 6.10867e-05 0.000601643 7.2353e-05 9.92496e-05 -6.54294e-05 -3.9587e-05 0.000166683 7.29664e-05 0.000115784 -0.000217492 -0.000632576 0.000192189 0.000355305 -0.000274016 -3.12932e-05 
1724.8 0 8.31482e-05 -0.0041115 1.15076e-05 0.000476296 0.00144886 0.000182721 6.72592e-05 -0.000153094 -0.000145682 -0.000192771 0.000116812 -0.00790668 -4.83449e-05 0.000523488 0.000144529 -0.000311516 0.000274924 6.14022e-05 0.000638649 5.0755e-05 7.93336e-05 -4.84818e-05 -4.22421e-05 0.00016586 7.63179e-05 0.000110598 -0.00021227 -0.000605256 0.000199428 0.000342406 -0.000267742 -2.51813e-05 
1725.15 0 8.47374e-05 -0.00417502 2.42011e-05 0.000476077 0.00118433 0.000183334 7.22942e-05 -0.000153874 -0.000151743 -0.000161319 0.000150492 -0.00784736 -4.11911e-05 0.000505518 0.000170955 -0.000328616 0.000244472 6.30273e-05 0.000670079 3.49321e-05 5.86195e-05 -3.26232e-05 -4.21909e-05 0.000168168 8.13046e-05 0.000108203 -0.00020861 -0.000578994 0.000205313 0.000330109 -0.000262256 -1.52903e-05 
1725.5 0 8.54596e-05 -0.00423624 3.66161e-05 0.000474934 0.000919375 0.000181318 7.18279e-05 -0.000150622 -0.000156108 -0.000123724 0.000184077 -0.00778562 -3.13537e-05 0.000484566 0.000193837 -0.000346309 0.000213438 7.03157e-05 0.000696691 2.49442e-05 3.71301e-05 -1.81946e-05 -4.06408e-05 0.000172009 8.70944e-05 0.000106817 -0.000208034 -0.000554122 0.000211202 0.00031736 -0.000257234 -2.06727e-06 
1725.85 0 8.52528e-05 -0.00429521 4.82353e-05 0.000473593 0.00065643 0.000176497 6.48656e-05 -0.000146262 -0.000159981 -8.05344e-05 0.000218085 -0.00772099 -1.87069e-05 0.000463879 0.000213312 -0.000366419 0.000180277 8.62163e-05 0.000719452 2.03405e-05 1.49503e-05 -4.61865e-06 -4.04058e-05 0.000176873 9.11735e-05 0.00010562 -0.000210093 -0.000529013 0.000217088 0.000303162 -0.000252042 1.23547e-05 
1726.2 0 8.38722e-05 -0.00435143 5.93508e-05 0.00047234 0.000398605 0.000169436 5.30789e-05 -0.000144059 -0.000163028 -3.32476e-05 0.000254292 -0.00765407 -5.95137e-06 0.000443477 0.000229845 -0.00038875 0.000145715 0.000109644 0.00073937 1.88499e-05 -6.34167e-06 7.42887e-06 -4.2893e-05 0.000182476 9.27707e-05 0.000105391 -0.000212703 -0.000503155 0.000222185 0.000287639 -0.000247426 2.57009e-05 
1726.55 0 8.09435e-05 -0.00440461 6.91437e-05 0.000469537 0.00014402 0.000160898 3.88625e-05 -0.000143784 -0.000167254 1.71273e-05 0.000291626 -0.00758581 3.80961e-06 0.000420771 0.000244726 -0.00041242 0.000110761 0.000138586 0.000754808 1.76551e-05 -2.51254e-05 1.82661e-05 -4.61597e-05 0.000188669 9.33912e-05 0.000104976 -0.000214028 -0.000477747 0.000225948 0.000273124 -0.000243697 3.62429e-05 
1726.9 0 7.55562e-05 -0.00445392 7.66926e-05 0.000464047 -0.000110965 0.000151374 2.58278e-05 -0.00014484 -0.000175567 6.82568e-05 0.000327403 -0.00751277 1.00404e-05 0.000397029 0.000259195 -0.000437193 7.54879e-05 0.000170591 0.000763846 1.4854e-05 -4.16485e-05 2.93281e-05 -4.75157e-05 0.000195963 9.35697e-05 0.000102653 -0.000212728 -0.000452969 0.000228088 0.000261316 -0.000239248 4.41998e-05 
1727.25 0 6.74803e-05 -0.00449881 8.31263e-05 0.000457107 -0.000368537 0.000141379 1.71622e-05 -0.000145705 -0.000186512 0.000117387 0.000359636 -0.00743074 1.1582e-05 0.000376369 0.000274134 -0.000461862 4.14783e-05 0.000202074 0.000768153 8.92207e-06 -5.68765e-05 4.15755e-05 -4.65261e-05 0.000203749 9.27949e-05 9.82882e-05 -0.000208494 -0.000428436 0.000228935 0.000252098 -0.000232484 5.14668e-05 
1727.6 0 5.8139e-05 -0.00454059 8.97047e-05 0.000450303 -0.000628796 0.00013203 1.43053e-05 -0.000141662 -0.000196283 0.000163142 0.000387093 -0.00733897 5.80911e-06 0.0003593 0.000287825 -0.00048556 1.24681e-05 0.000232847 0.000771211 6.40025e-07 -7.03097e-05 5.5254e-05 -4.51628e-05 0.00021084 9.19483e-05 9.24364e-05 -0.00020225 -0.000404579 0.000230554 0.00024419 -0.000223856 5.88697e-05 
1727.95 0 4.85233e-05 -0.0045801 9.64231e-05 0.000443691 -0.000889006 0.000123696 1.66923e-05 -0.000130607 -0.000204455 0.000204432 0.000409029 -0.00724002 -6.42215e-06 0.000343886 0.000297703 -0.000507846 -8.32738e-06 0.00026482 0.000774096 -7.18047e-06 -8.06316e-05 6.94173e-05 -4.39826e-05 0.000216583 9.25249e-05 8.56399e-05 -0.000195298 -0.000381814 0.00023432 0.000236843 -0.000215424 6.50504e-05 
1728.3 0 3.90481e-05 -0.0046167 0.000103052 0.00043702 -0.00114691 0.000115432 2.2065e-05 -0.000115032 -0.000212485 0.00024165 0.000426628 -0.00713878 -2.17755e-05 0.000330214 0.000303034 -0.00052764 -2.14078e-05 0.000295905 0.000775833 -1.35142e-05 -8.76807e-05 8.13066e-05 -4.13747e-05 0.000220512 9.32102e-05 7.77673e-05 -0.000187693 -0.000359126 0.000240032 0.000230753 -0.000206926 6.92184e-05 
1728.65 0 3.01218e-05 -0.00465034 0.000109775 0.000429917 -0.00140241 0.000107395 2.9188e-05 -9.72626e-05 -0.000219438 0.000276331 0.000442323 -0.00703801 -4.02161e-05 0.000318828 0.000305042 -0.000546005 -2.74597e-05 0.00032283 0.00077672 -2.07286e-05 -9.09359e-05 9.039e-05 -3.68363e-05 0.00022317 9.28614e-05 6.80847e-05 -0.000178192 -0.000336642 0.00024683 0.000226257 -0.000195576 7.35145e-05 
1729 0 2.1005e-05 -0.0046797 0.000117073 0.000422709 -0.00165564 9.96929e-05 3.72071e-05 -8.03839e-05 -0.00022366 0.000308817 0.000456621 -0.00693758 -6.18856e-05 0.000311454 0.000306834 -0.000564397 -2.67219e-05 0.000345052 0.00077759 -2.97455e-05 -9.07389e-05 9.87653e-05 -3.28961e-05 0.000225522 9.22761e-05 5.70732e-05 -0.000167287 -0.000315432 0.000253499 0.00022262 -0.000181434 7.85274e-05 
1729.35 0 1.15198e-05 -0.00470143 0.000126654 0.000416143 -0.00190815 8.93664e-05 4.49407e-05 -6.77696e-05 -0.000225296 0.000337832 0.000467937 -0.00683618 -8.44833e-05 0.000308914 0.000308987 -0.00057974 -2.10488e-05 0.000363701 0.000780099 -3.93502e-05 -9.02037e-05 0.000107156 -3.1564e-05 0.000228097 9.1465e-05 4.56293e-05 -0.000156828 -0.0002959 0.000259923 0.000218363 -0.00016783 8.24958e-05 
1729.7 0 3.07592e-06 -0.00471369 0.000137813 0.000410354 -0.0021602 7.4155e-05 5.23391e-05 -5.98623e-05 -0.0002255 0.00036278 0.000475244 -0.00673057 -0.000105632 0.000308759 0.000308822 -0.00058792 -1.25586e-05 0.000378642 0.00078488 -4.89003e-05 -9.23395e-05 0.000114471 -3.25362e-05 0.000231281 8.89132e-05 3.40044e-05 -0.00014892 -0.000278146 0.000266349 0.000212664 -0.000156289 8.48886e-05 
1730.05 0 -4.04372e-06 -0.00471738 0.000148188 0.000404184 -0.00240849 5.55204e-05 5.93392e-05 -5.60222e-05 -0.000226693 0.000385376 0.000478231 -0.00661648 -0.000121941 0.000307924 0.000304136 -0.000589806 -1.71058e-06 0.000388916 0.000790542 -5.80434e-05 -9.56339e-05 0.000119771 -3.391e-05 0.00023587 8.40472e-05 2.18887e-05 -0.000142989 -0.00026248 0.000271955 0.000205781 -0.00014566 8.67368e-05 
1730.4 0 -1.14866e-05 -0.00471493 0.00015786 0.000397428 -0.00264888 3.48689e-05 6.34452e-05 -5.63564e-05 -0.000232065 0.000406493 0.000474733 -0.00649242 -0.000132199 0.000305688 0.000295434 -0.000589059 1.04198e-05 0.000395429 0.000796064 -6.75181e-05 -9.73093e-05 0.000123961 -3.55318e-05 0.000241724 7.684e-05 9.22492e-06 -0.000136775 -0.000248512 0.000276069 0.000198571 -0.000135837 8.85795e-05 
1730.75 0 -1.97587e-05 -0.00470815 0.000167743 0.000392226 -0.00287938 1.38504e-05 6.37959e-05 -6.06558e-05 -0.000243597 0.0004236 0.000462063 -0.00636111 -0.000138935 0.000300752 0.000283647 -0.000586627 2.24963e-05 0.000399728 0.000802103 -7.74071e-05 -9.64675e-05 0.000128975 -3.84306e-05 0.000248041 6.70103e-05 -3.57445e-06 -0.000129112 -0.000234022 0.000278983 0.000190254 -0.000128874 8.87021e-05 
1731.1 0 -2.92957e-05 -0.00469845 0.000177192 0.000389865 -0.00310178 -3.27787e-06 6.30968e-05 -6.69227e-05 -0.000262498 0.000433762 0.000441066 -0.0062248 -0.000144571 0.000292629 0.000270202 -0.000580742 3.59244e-05 0.000404461 0.000809134 -8.78195e-05 -9.32461e-05 0.000135315 -4.25489e-05 0.000253637 5.53853e-05 -1.64506e-05 -0.000121004 -0.000216982 0.000281546 0.000181177 -0.000125047 8.64209e-05 
1731.45 0 -3.97153e-05 -0.00468668 0.000185579 0.000389613 -0.00331782 -1.49194e-05 6.68615e-05 -7.53096e-05 -0.000288843 0.000438458 0.000415646 -0.00608312 -0.000149367 0.00028165 0.000258697 -0.000572018 5.11176e-05 0.000413255 0.000818225 -9.82077e-05 -8.84677e-05 0.000142668 -4.75717e-05 0.000257852 4.40319e-05 -2.94961e-05 -0.000114114 -0.000196997 0.000284216 0.00017357 -0.000122417 8.32795e-05 
1731.8 0 -4.82814e-05 -0.00467113 0.000193179 0.000388909 -0.00352859 -2.15118e-05 7.80974e-05 -8.92029e-05 -0.000320767 0.000441448 0.000388623 -0.00593516 -0.000154478 0.000268975 0.000251218 -0.000561235 6.81346e-05 0.00042552 0.000830599 -0.000107527 -8.20065e-05 0.000151145 -5.21675e-05 0.000261019 3.2914e-05 -4.24182e-05 -0.000107807 -0.000174657 0.000287199 0.000166264 -0.000121064 8.14488e-05 
1732.15 0 -5.37465e-05 -0.00465113 0.000199935 0.000386921 -0.00373583 -2.39322e-05 9.34291e-05 -0.000109051 -0.000354464 0.000443929 0.000362366 -0.00577973 -0.000161688 0.000255051 0.000245403 -0.000549125 8.85519e-05 0.000436405 0.000846985 -0.000114892 -7.44675e-05 0.000160867 -5.44977e-05 0.000263891 2.07878e-05 -5.50615e-05 -0.000100569 -0.000150098 0.000291426 0.000156902 -0.000121343 8.12535e-05 
1732.5 0 -5.72683e-05 -0.00462797 0.000205459 0.000384466 -0.00393818 -2.40364e-05 0.000108304 -0.000128238 -0.000386229 0.000444951 0.000338906 -0.00561487 -0.000169678 0.000237072 0.000237501 -0.000538637 0.00010939 0.000442333 0.000866474 -0.000120331 -6.76896e-05 0.000170483 -5.43145e-05 0.000266809 8.33513e-06 -6.75594e-05 -9.20086e-05 -0.000124407 0.000297429 0.000146161 -0.000122332 8.09016e-05 
1732.85 0 -6.01329e-05 -0.00460079 0.000210404 0.000382528 -0.00413339 -2.43796e-05 0.000120814 -0.000141977 -0.000414903 0.000445013 0.000317871 -0.00544025 -0.000174625 0.000212896 0.000227012 -0.000530662 0.000125944 0.000444498 0.000886666 -0.000126221 -6.22186e-05 0.000179372 -5.34804e-05 0.000269744 -3.64227e-06 -7.94081e-05 -8.22667e-05 -9.88456e-05 0.000305085 0.000135345 -0.000121854 7.99582e-05 
1733.2 0 -6.32306e-05 -0.00456717 0.000215389 0.000381472 -0.00432322 -2.79462e-05 0.000131053 -0.000152786 -0.000441358 0.000445662 0.000297573 -0.00525706 -0.000175809 0.000184282 0.00021417 -0.000526006 0.000138432 0.000444017 0.000907123 -0.000135666 -5.82517e-05 0.000186248 -5.3373e-05 0.00027266 -1.43005e-05 -9.01593e-05 -7.09223e-05 -7.29885e-05 0.00031352 0.000125564 -0.000117873 7.77219e-05 
1733.55 0 -6.76779e-05 -0.00452608 0.000220168 0.000381679 -0.00450956 -3.68913e-05 0.00013764 -0.000162309 -0.000467925 0.000447042 0.000276246 -0.00506641 -0.000176042 0.000154268 0.000198089 -0.000524907 0.000149768 0.000440231 0.000930231 -0.000149541 -5.63544e-05 0.000190255 -5.4124e-05 0.000275401 -2.32938e-05 -9.93324e-05 -5.84075e-05 -4.66537e-05 0.000322107 0.000117933 -0.000111452 7.32296e-05 
1733.9 0 -7.40052e-05 -0.00447927 0.000224408 0.000383076 -0.00469218 -5.0836e-05 0.000138254 -0.000171313 -0.000495531 0.000448497 0.000254266 -0.00487067 -0.000177638 0.000125379 0.000180503 -0.00052541 0.000159705 0.000433481 0.000956686 -0.000164032 -5.66115e-05 0.000192508 -5.46713e-05 0.000278011 -3.16347e-05 -0.000106889 -4.69376e-05 -2.22657e-05 0.000329781 0.000112658 -0.000105072 6.71259e-05 
1734.25 0 -8.06085e-05 -0.00442957 0.000227505 0.000385678 -0.00486984 -6.69076e-05 0.000135003 -0.000180347 -0.000521679 0.00045022 0.000232593 -0.00467244 -0.000178631 0.000100287 0.000164541 -0.000525183 0.00016487 0.000425685 0.000984543 -0.000174153 -5.8386e-05 0.000193157 -5.31809e-05 0.000279461 -3.98222e-05 -0.000112656 -3.85199e-05 -4.72881e-07 0.000335928 0.000108231 -9.98558e-05 6.07976e-05 
1734.6 0 -8.50911e-05 -0.00437762 0.000229485 0.000389281 -0.00503986 -8.16576e-05 0.000130943 -0.000187145 -0.000542955 0.000451795 0.000211739 -0.00447415 -0.000176291 8.07464e-05 0.000150013 -0.000523246 0.000165943 0.000418894 0.00101204 -0.000178308 -6.04247e-05 0.000192528 -4.92486e-05 0.000278942 -4.78818e-05 -0.000115644 -3.41194e-05 2.02619e-05 0.0003412 0.000102298 -9.53882e-05 5.46855e-05 
1734.95 0 -8.6935e-05 -0.00432249 0.000230861 0.000392732 -0.00519974 -9.54942e-05 0.00012504 -0.000190706 -0.000558277 0.000453021 0.00019297 -0.00427711 -0.000172772 6.56554e-05 0.000135927 -0.00051979 0.000164912 0.000415278 0.00103615 -0.0001769 -6.30947e-05 0.000191461 -4.46192e-05 0.000277661 -5.53303e-05 -0.000116213 -3.24647e-05 4.14116e-05 0.000346962 9.56625e-05 -9.17794e-05 4.85986e-05 
1735.3 0 -8.73967e-05 -0.00426417 0.000231525 0.000394961 -0.0053513 -0.000111026 0.000118141 -0.000193726 -0.000566789 0.00045507 0.000176227 -0.00408114 -0.000171712 5.49344e-05 0.000122594 -0.000515883 0.000159719 0.000414499 0.0010555 -0.000171609 -6.68461e-05 0.000189834 -4.08881e-05 0.000277397 -6.16996e-05 -0.000116906 -3.15312e-05 6.22645e-05 0.000352342 9.07485e-05 -8.84873e-05 4.2369e-05 
1735.65 0 -8.73812e-05 -0.00420411 0.000231429 0.000396294 -0.00549711 -0.000129997 0.000110838 -0.000197375 -0.000568834 0.000457532 0.00015844 -0.00388391 -0.000174494 4.89252e-05 0.000109045 -0.000510259 0.000149239 0.000412973 0.00107214 -0.000164806 -7.07415e-05 0.000188329 -3.76935e-05 0.000277263 -6.71921e-05 -0.000118495 -3.16078e-05 8.05791e-05 0.000356286 8.64672e-05 -8.49073e-05 3.58229e-05 
1736 0 -8.57791e-05 -0.00414204 0.000229871 0.000396555 -0.00563599 -0.000151111 0.000101735 -0.000198102 -0.000567804 0.000458891 0.000137721 -0.00368332 -0.000178748 4.44568e-05 9.39159e-05 -0.000500904 0.000136174 0.000408248 0.00108888 -0.00015717 -7.54996e-05 0.00018793 -3.43406e-05 0.000275676 -7.31706e-05 -0.000118343 -3.40597e-05 9.65135e-05 0.000357775 8.00076e-05 -8.03989e-05 2.78961e-05 
1736.35 0 -8.21404e-05 -0.00407689 0.00022631 0.000395091 -0.00576588 -0.000172662 9.0096e-05 -0.000191834 -0.000566413 0.000459589 0.000116939 -0.00348007 -0.000180314 3.84684e-05 7.71019e-05 -0.000488726 0.000122853 0.000400915 0.00110675 -0.000149385 -8.14409e-05 0.000189265 -3.0413e-05 0.000273006 -7.95208e-05 -0.000115539 -3.80124e-05 0.000112048 0.000356042 7.09069e-05 -7.55767e-05 1.84465e-05 
1736.7 0 -7.73707e-05 -0.00400884 0.000222057 0.0003919 -0.00588724 -0.000195636 7.64952e-05 -0.000179484 -0.000565316 0.000460616 9.86016e-05 -0.00327533 -0.000178379 3.04532e-05 6.05343e-05 -0.000476561 0.000109423 0.00039396 0.00112551 -0.000144399 -8.70872e-05 0.000192403 -2.6323e-05 0.000271625 -8.54309e-05 -0.000113227 -4.20801e-05 0.000128887 0.000352342 6.03961e-05 -7.03348e-05 1.01326e-05 
1737.05 0 -7.36826e-05 -0.00393855 0.000218562 0.000386415 -0.00600154 -0.000220243 6.31327e-05 -0.000164341 -0.000564235 0.000462393 8.25374e-05 -0.00306896 -0.000174767 2.03347e-05 4.88187e-05 -0.00046713 9.5113e-05 0.000389236 0.00114454 -0.000143939 -9.15962e-05 0.000197359 -2.34281e-05 0.000272691 -9.06498e-05 -0.000113029 -4.63939e-05 0.000146861 0.000348062 4.86553e-05 -6.50142e-05 4.48739e-06 
1737.4 0 -7.23404e-05 -0.00386659 0.000216449 0.000379712 -0.00610849 -0.000244393 5.28129e-05 -0.000149431 -0.000562632 0.000467654 6.43205e-05 -0.00286211 -0.000168539 8.66449e-06 4.39336e-05 -0.000460259 7.8512e-05 0.000384757 0.00116079 -0.000146937 -9.58371e-05 0.000204169 -2.14616e-05 0.000274527 -9.46854e-05 -0.000113839 -5.08796e-05 0.000165236 0.000343963 3.52227e-05 -6.17305e-05 -8.72945e-07 
1737.75 0 -7.29582e-05 -0.00379273 0.000216233 0.000374244 -0.00620699 -0.000265004 4.6942e-05 -0.000137098 -0.00056125 0.000480192 3.94219e-05 -0.00265572 -0.000158943 -3.77094e-06 4.30932e-05 -0.000454691 5.81284e-05 0.000376047 0.00117205 -0.000150952 -0.000101109 0.000211447 -1.87394e-05 0.000275605 -9.86685e-05 -0.000114969 -5.42987e-05 0.000184097 0.000340066 2.16233e-05 -6.10173e-05 -7.22143e-06 
1738.1 0 -7.51746e-05 -0.00371649 0.00021771 0.000369254 -0.00629648 -0.00027987 4.22075e-05 -0.000126855 -0.000560161 0.000499932 8.75036e-06 -0.00244844 -0.000149218 -1.73582e-05 4.3965e-05 -0.000450604 3.3725e-05 0.000362465 0.00117909 -0.000156094 -0.000108133 0.000217637 -1.52027e-05 0.000275136 -0.000104299 -0.000115669 -5.44138e-05 0.000202762 0.000337029 1.00115e-05 -6.03105e-05 -1.30108e-05 
1738.45 0 -7.93812e-05 -0.00363857 0.000219478 0.000362277 -0.00637655 -0.000289942 3.4442e-05 -0.000117142 -0.000558512 0.000523167 -2.54948e-05 -0.00223874 -0.000143118 -3.31022e-05 4.65723e-05 -0.000448215 6.15597e-06 0.000348005 0.00118202 -0.000165662 -0.000117787 0.000224535 -1.10595e-05 0.000272519 -0.000111585 -0.000114873 -5.02938e-05 0.000219342 0.000334692 -3.71418e-07 -5.70627e-05 -1.77092e-05 
1738.8 0 -8.46615e-05 -0.00355998 0.000220631 0.000352374 -0.00644673 -0.000297514 2.48565e-05 -0.000109988 -0.000555698 0.00054544 -6.1805e-05 -0.00202784 -0.000141164 -5.12326e-05 5.13685e-05 -0.000445836 -2.19997e-05 0.000333845 0.00118117 -0.000179773 -0.000129728 0.000233816 -5.29717e-06 0.000268649 -0.000119177 -0.000112785 -4.33752e-05 0.000232794 0.000331691 -1.21306e-05 -5.06144e-05 -2.14087e-05 
1739.15 0 -8.93861e-05 -0.00348138 0.000221 0.00033975 -0.00650618 -0.000302232 1.67385e-05 -0.000106806 -0.000549417 0.000563639 -9.74458e-05 -0.0018173 -0.00014198 -7.05264e-05 5.75326e-05 -0.00044056 -4.91627e-05 0.000318956 0.00117846 -0.000193884 -0.000141986 0.000242957 2.84329e-06 0.000265341 -0.000124295 -0.000109953 -3.45537e-05 0.000243491 0.000327317 -2.54394e-05 -4.16967e-05 -2.3926e-05 
1739.5 0 -9.39223e-05 -0.00340236 0.000221358 0.000325347 -0.00655572 -0.000303674 1.07594e-05 -0.00010538 -0.000538255 0.000576891 -0.00012923 -0.00160759 -0.000142618 -8.97419e-05 6.2673e-05 -0.000431048 -7.55241e-05 0.000304237 0.00117392 -0.000204249 -0.000152874 0.000249512 1.27705e-05 0.00026334 -0.000125471 -0.000106235 -2.45082e-05 0.000252505 0.000321636 -3.85837e-05 -3.1543e-05 -2.54091e-05 
1739.85 0 -9.88256e-05 -0.00332208 0.000222698 0.000310808 -0.00659887 -0.000302379 4.24269e-06 -0.000103813 -0.000524291 0.000586236 -0.000154305 -0.00139801 -0.0001425 -0.000110647 6.4519e-05 -0.000419107 -0.000101172 0.000290084 0.00116671 -0.000211006 -0.000160924 0.000254423 2.19317e-05 0.00026209 -0.000122698 -0.000102882 -1.402e-05 0.000260494 0.000314752 -5.07554e-05 -2.15497e-05 -2.64267e-05 
1740.2 0 -0.000103344 -0.00323963 0.000224715 0.000296357 -0.00663819 -0.000299687 -5.78522e-06 -0.000101072 -0.000508792 0.000592983 -0.000171277 -0.00118819 -0.000142943 -0.000136385 6.28781e-05 -0.000407446 -0.000125655 0.000278596 0.0011567 -0.000217324 -0.000165352 0.000259739 2.85143e-05 0.000260469 -0.000117 -0.00010078 -4.2107e-06 0.000269111 0.000307937 -6.26417e-05 -1.36358e-05 -2.6802e-05 
1740.55 0 -0.000106841 -0.00315473 0.000226569 0.000281756 -0.00667342 -0.000298173 -1.87765e-05 -9.64771e-05 -0.000492128 0.00059636 -0.00018123 -0.00097959 -0.000143453 -0.000167578 5.97901e-05 -0.0003989 -0.000149181 0.000272948 0.00114427 -0.000223669 -0.000168081 0.000266586 3.38284e-05 0.000258668 -0.000110315 -9.79114e-05 3.13335e-06 0.0002792 0.00030245 -7.3659e-05 -8.77542e-06 -2.57628e-05 
1740.9 0 -0.00010812 -0.0030665 0.000227206 0.000267231 -0.00670305 -0.000297855 -3.22889e-05 -9.25699e-05 -0.00047483 0.000594554 -0.000186443 -0.000772599 -0.000140463 -0.000202152 5.72928e-05 -0.000396729 -0.000173983 0.000272806 0.00112914 -0.00022802 -0.000171097 0.000273939 3.90575e-05 0.000257104 -0.000103978 -9.14341e-05 8.65176e-06 0.00028988 0.000297488 -8.24547e-05 -6.62385e-06 -2.31957e-05 
1741.25 0 -0.000108023 -0.00297466 0.000226873 0.00025356 -0.00672705 -0.000296352 -4.52257e-05 -9.14819e-05 -0.000456413 0.000588142 -0.000189045 -0.000565782 -0.000131166 -0.000237224 5.69435e-05 -0.000401511 -0.000200982 0.000275722 0.00111115 -0.000232437 -0.000174287 0.000279104 4.44333e-05 0.000255791 -9.89706e-05 -8.20678e-05 1.26824e-05 0.000301431 0.00029101 -8.92354e-05 -5.38163e-06 -2.02109e-05 
1741.6 0 -0.000108462 -0.00288156 0.000225644 0.000241642 -0.00674506 -0.000295064 -5.61049e-05 -9.33918e-05 -0.00043684 0.000578138 -0.000191517 -0.000358959 -0.000117979 -0.000271697 5.74302e-05 -0.000410286 -0.000228384 0.000280879 0.00109074 -0.000239745 -0.000176201 0.000282052 4.97846e-05 0.00025538 -9.51062e-05 -7.36438e-05 1.43426e-05 0.000313705 0.000283056 -9.36065e-05 -2.99329e-06 -1.6898e-05 
1741.95 0 -0.000108929 -0.00278869 0.000223293 0.000231275 -0.00675706 -0.000295747 -6.25262e-05 -9.95989e-05 -0.000415519 0.00056452 -0.000196029 -0.000152961 -0.000105928 -0.000306402 5.71258e-05 -0.000419012 -0.000253896 0.000286494 0.00106843 -0.000249535 -0.000176585 0.000285535 5.4287e-05 0.000255287 -9.12196e-05 -6.80316e-05 1.50382e-05 0.000325714 0.000274857 -9.52225e-05 4.41799e-07 -1.17149e-05 
1742.3 0 -0.00010913 -0.00269542 0.000219575 0.000219684 -0.00676535 -0.000297005 -6.33441e-05 -0.000109279 -0.000391766 0.000549199 -0.000203387 5.15517e-05 -9.86964e-05 -0.000342998 5.57221e-05 -0.000423894 -0.000274815 0.000288703 0.00104263 -0.000260455 -0.000175871 0.000291346 5.72933e-05 0.000254254 -8.70238e-05 -6.47246e-05 1.55687e-05 0.000337389 0.000266523 -9.5351e-05 4.46689e-06 -5.55295e-06 
1742.65 0 -0.00011024 -0.00260118 0.000214693 0.000205253 -0.00676973 -0.000297556 -6.06859e-05 -0.000118556 -0.000366415 0.000534955 -0.000213535 0.000252637 -9.74676e-05 -0.000380826 5.28047e-05 -0.000423731 -0.000290099 0.000285507 0.00101227 -0.000271765 -0.00017558 0.000298924 5.88045e-05 0.000252583 -8.36073e-05 -6.26613e-05 1.5074e-05 0.000349151 0.000256338 -9.51466e-05 9.67763e-06 -1.47699e-07 
1743 0 -0.000112515 -0.00250567 0.00020865 0.000189445 -0.00676799 -0.000296926 -5.68683e-05 -0.000124266 -0.000341282 0.000521325 -0.00022613 0.000446262 -0.000100768 -0.000418225 4.67868e-05 -0.000419712 -0.000301927 0.000279055 0.000976963 -0.000280884 -0.000176843 0.000307249 5.85302e-05 0.000250325 -8.14938e-05 -6.16307e-05 1.356e-05 0.00036114 0.000243288 -9.53914e-05 1.53554e-05 4.3208e-06 
1743.35 0 -0.00011544 -0.00241066 0.00020177 0.000174183 -0.00675962 -0.000295159 -5.258e-05 -0.000126075 -0.000317913 0.000507387 -0.000241236 0.000629611 -0.000104874 -0.000453098 3.78774e-05 -0.000410921 -0.000312679 0.00027366 0.00093612 -0.000286894 -0.000177697 0.000316303 5.57554e-05 0.000246878 -8.02859e-05 -6.23149e-05 1.22743e-05 0.000374462 0.000227683 -9.75111e-05 2.06778e-05 7.17044e-06 
1743.7 0 -0.000119436 -0.00231844 0.000194986 0.00015982 -0.00674531 -0.000292762 -4.76497e-05 -0.000125197 -0.000297149 0.000493508 -0.000258798 0.000803679 -0.000109583 -0.000483717 2.79041e-05 -0.000395029 -0.000322115 0.000272054 0.000892001 -0.000292208 -0.000175162 0.000325345 5.17763e-05 0.000243146 -7.90518e-05 -6.46986e-05 1.17214e-05 0.000389292 0.000211013 -0.00010273 2.58288e-05 7.46987e-06 
1744.05 0 -0.000124361 -0.00222936 0.000187903 0.000145553 -0.00672749 -0.00028844 -4.0596e-05 -0.000122352 -0.000278405 0.000481508 -0.000278118 0.000970022 -0.000119309 -0.000508416 2.07247e-05 -0.000371803 -0.000328328 0.00027445 0.000847029 -0.000297806 -0.000168131 0.000332561 4.75159e-05 0.0002408 -7.70482e-05 -6.70817e-05 1.23236e-05 0.000404625 0.00019517 -0.000109579 2.97125e-05 6.50922e-06 
1744.4 0 -0.000128868 -0.00214226 0.000179157 0.000131446 -0.00670818 -0.000279145 -2.96093e-05 -0.000116239 -0.00025874 0.000475072 -0.000296792 0.00112951 -0.000134113 -0.000526504 2.02527e-05 -0.00034142 -0.00033075 0.000279019 0.000802937 -0.000304238 -0.000158556 0.000337506 4.24708e-05 0.000239987 -7.45694e-05 -6.74235e-05 1.42853e-05 0.000420145 0.000182102 -0.000115402 2.99983e-05 4.37366e-06 
1744.75 0 -0.000130638 -0.00205543 0.000168776 0.000117318 -0.00668876 -0.000264794 -1.37767e-05 -0.000107577 -0.000236644 0.000476783 -0.000310578 0.00128376 -0.000148147 -0.000538707 2.6423e-05 -0.000307927 -0.000331241 0.000282401 0.000762415 -0.000313562 -0.000149298 0.000339961 3.74152e-05 0.000238838 -7.21636e-05 -6.61925e-05 1.73545e-05 0.000434999 0.000172705 -0.000119446 2.79511e-05 1.1892e-06 
1745.1 0 -0.000127366 -0.00196802 0.000158999 0.000103322 -0.00666912 -0.000247694 4.73249e-06 -9.80322e-05 -0.000213151 0.000484453 -0.000316185 0.0014353 -0.000159049 -0.000546923 3.73166e-05 -0.000278298 -0.000331055 0.000279801 0.000727522 -0.000325603 -0.000140546 0.000337915 3.36484e-05 0.000236569 -6.89416e-05 -6.58228e-05 2.21615e-05 0.000448508 0.000165952 -0.000122065 2.58966e-05 -2.07942e-06 
1745.45 0 -0.000120895 -0.00187943 0.000151954 8.96886e-05 -0.00664566 -0.000231609 2.0908e-05 -8.85226e-05 -0.000189244 0.000493353 -0.000315439 0.00158569 -0.000168808 -0.00055412 5.10843e-05 -0.000254712 -0.00033017 0.000269972 0.000697198 -0.000337448 -0.00013203 0.000331788 3.24653e-05 0.000232857 -6.52718e-05 -6.68935e-05 2.93352e-05 0.000460871 0.000160073 -0.000123792 2.54305e-05 -5.3601e-06 
1745.8 0 -0.000114946 -0.0017887 0.00014794 7.66737e-05 -0.00661489 -0.000219874 3.26522e-05 -8.123e-05 -0.000164997 0.000501285 -0.000313027 0.00173247 -0.00017745 -0.000561262 6.5816e-05 -0.00023613 -0.000328437 0.000257757 0.000668564 -0.00034717 -0.000123532 0.000324001 3.32163e-05 0.000227025 -6.25944e-05 -6.83232e-05 3.67346e-05 0.000471721 0.000153915 -0.000124753 2.63375e-05 -9.13507e-06 
1746.15 0 -0.000110777 -0.00169403 0.000144836 6.48223e-05 -0.00657864 -0.000212612 4.08897e-05 -7.83769e-05 -0.000140644 0.000507622 -0.000312233 0.00187467 -0.000184358 -0.000567218 7.96178e-05 -0.000220138 -0.000326397 0.000248335 0.00063954 -0.000353326 -0.00011491 0.000316138 3.42995e-05 0.000219309 -6.01694e-05 -7.11368e-05 4.23247e-05 0.000480243 0.00014795 -0.000124731 2.7968e-05 -1.40907e-05 
1746.5 0 -0.000108159 -0.00159661 0.000140379 5.39756e-05 -0.00654072 -0.000205822 4.62925e-05 -7.90995e-05 -0.000117948 0.000510021 -0.00031363 0.00201482 -0.000190285 -0.000572303 9.09998e-05 -0.000204723 -0.000324087 0.000242562 0.000609958 -0.00035728 -0.000107915 0.000307952 3.45084e-05 0.000210587 -5.79864e-05 -7.57697e-05 4.66791e-05 0.000487128 0.000143309 -0.000124294 3.0733e-05 -1.9456e-05 
1746.85 0 -0.000108495 -0.00149926 0.000134278 4.33228e-05 -0.00649923 -0.000194548 4.91436e-05 -8.09771e-05 -9.89864e-05 0.000506869 -0.000314026 0.0021526 -0.000194637 -0.000577077 9.93611e-05 -0.000188668 -0.000320854 0.000239125 0.000580605 -0.000361445 -0.000104685 0.000299943 3.27479e-05 0.000201023 -5.72845e-05 -8.15364e-05 5.04753e-05 0.000493761 0.000139214 -0.000125151 3.48334e-05 -2.37014e-05 
1747.2 0 -0.000112165 -0.00140162 0.000128105 3.35995e-05 -0.00644984 -0.000179148 5.03782e-05 -8.31066e-05 -8.48136e-05 0.000498651 -0.000310506 0.00228585 -0.000196186 -0.000580541 0.000105781 -0.00017243 -0.00031765 0.000235861 0.000552398 -0.000366114 -0.000104441 0.000293406 2.87973e-05 0.000191278 -5.76459e-05 -8.81875e-05 5.32665e-05 0.000500102 0.000134018 -0.000127026 4.05396e-05 -2.71192e-05 
1747.55 0 -0.0001164 -0.00130218 0.000123095 2.47526e-05 -0.00639354 -0.000161843 5.00883e-05 -8.51654e-05 -7.54439e-05 0.000485902 -0.000304824 0.00241294 -0.000197481 -0.000582995 0.000111044 -0.00015631 -0.00031853 0.000232065 0.000524163 -0.000369792 -0.000105966 0.000290177 2.55474e-05 0.000182606 -5.88662e-05 -9.57656e-05 5.577e-05 0.000505004 0.000128208 -0.000129257 4.82683e-05 -3.02088e-05 
1747.9 0 -0.000119333 -0.00120228 0.000119393 1.55711e-05 -0.00633307 -0.00014292 4.91896e-05 -8.73435e-05 -7.10571e-05 0.000470463 -0.000300235 0.00253416 -0.000201467 -0.000582891 0.000115214 -0.000139656 -0.000323389 0.00022848 0.000493317 -0.000371392 -0.000108472 0.00029116 2.50835e-05 0.000176343 -6.22828e-05 -0.000103412 6.0145e-05 0.000507546 0.000121533 -0.000132274 5.79949e-05 -3.16859e-05 
1748.25 0 -0.000120007 -0.00110429 0.000115747 4.93489e-06 -0.00626542 -0.000123238 4.91695e-05 -9.00031e-05 -6.86366e-05 0.000455671 -0.000298787 0.00264877 -0.000207202 -0.000578948 0.000118643 -0.000122351 -0.000329305 0.00022575 0.000460249 -0.000370099 -0.000110949 0.000295335 2.64928e-05 0.000172693 -6.85542e-05 -0.000108895 6.66562e-05 0.000508824 0.000112832 -0.000134327 6.80097e-05 -3.21256e-05 
1748.6 0 -0.000118898 -0.00100808 0.000111354 -7.72991e-06 -0.00618925 -0.00010309 5.23076e-05 -9.38007e-05 -6.47793e-05 0.000445269 -0.000302739 0.00275461 -0.000211026 -0.00057231 0.000120347 -0.000104936 -0.000336878 0.000225292 0.000427758 -0.000366112 -0.000114196 0.000300935 2.98799e-05 0.000170959 -7.69245e-05 -0.000111896 7.42964e-05 0.000509679 0.000102671 -0.000132816 7.63166e-05 -3.32838e-05 
1748.95 0 -0.000117375 -0.000913093 0.000107565 -2.17409e-05 -0.0061091 -8.18666e-05 6.0372e-05 -9.8249e-05 -6.02993e-05 0.000442864 -0.000311399 0.00285371 -0.000211838 -0.00056466 0.00012061 -8.98156e-05 -0.000347228 0.000226018 0.000395296 -0.000361218 -0.000119135 0.000306167 3.477e-05 0.000171205 -8.5921e-05 -0.000114311 8.13201e-05 0.000509305 9.2915e-05 -0.000127348 8.26324e-05 -3.46604e-05 
1749.3 0 -0.000115857 -0.000819518 0.000104792 -3.64465e-05 -0.00602814 -5.83082e-05 7.01608e-05 -0.000102841 -5.5574e-05 0.000450757 -0.000322329 0.00295061 -0.000211845 -0.000556293 0.000121209 -7.93053e-05 -0.000359387 0.000223766 0.000360437 -0.00035613 -0.000126203 0.000309799 4.04792e-05 0.000173562 -9.37138e-05 -0.000117549 8.54625e-05 0.000507971 8.51484e-05 -0.000119603 8.68659e-05 -3.56176e-05 
1749.65 0 -0.00011468 -0.00072619 0.000101126 -5.13221e-05 -0.00594736 -3.15862e-05 7.72986e-05 -0.000106987 -4.94883e-05 0.000467911 -0.000334572 0.00304635 -0.000213932 -0.000546937 0.000121487 -7.24768e-05 -0.000371497 0.000216437 0.000322926 -0.000350451 -0.000134762 0.000311248 4.78094e-05 0.000176457 -9.9008e-05 -0.000121797 8.71319e-05 0.000506188 7.93796e-05 -0.000111204 8.94962e-05 -3.69906e-05 
1750 0 -0.00011474 -0.000631642 9.54933e-05 -6.60492e-05 -0.00586689 -7.79408e-07 7.85099e-05 -0.000108327 -4.2461e-05 0.000490325 -0.00034643 0.00313954 -0.000218623 -0.000536939 0.000119484 -6.69113e-05 -0.00038206 0.000204674 0.00028436 -0.000346085 -0.000143486 0.000311335 5.66086e-05 0.000177342 -0.000101225 -0.000125983 8.90223e-05 0.000503682 7.36133e-05 -0.000103788 9.19476e-05 -3.95115e-05 
1750.35 0 -0.000116954 -0.000535362 8.88865e-05 -7.96558e-05 -0.00578417 3.41434e-05 7.14624e-05 -0.000105358 -3.68075e-05 0.000515635 -0.000354333 0.00322986 -0.00022464 -0.000526188 0.000116535 -6.0058e-05 -0.00039174 0.000188564 0.000247042 -0.000345556 -0.00015333 0.000311839 6.58362e-05 0.000175037 -0.000101129 -0.000129525 9.26683e-05 0.000499842 6.58701e-05 -9.83409e-05 9.3466e-05 -4.32851e-05 
1750.7 0 -0.000120201 -0.000438592 8.21177e-05 -9.10758e-05 -0.00569606 7.04478e-05 5.77002e-05 -9.95687e-05 -3.16818e-05 0.000541345 -0.000357438 0.00331786 -0.000228657 -0.000514076 0.000116521 -5.10904e-05 -0.00040318 0.000167623 0.000213244 -0.000347577 -0.000164762 0.000312494 7.41126e-05 0.000171567 -9.94597e-05 -0.000132356 9.69803e-05 0.000495028 5.63299e-05 -9.38069e-05 9.28763e-05 -4.85248e-05 
1751.05 0 -0.00012239 -0.000342929 7.54766e-05 -9.9741e-05 -0.0056024 0.000106798 4.17286e-05 -9.22743e-05 -2.43328e-05 0.000563868 -0.000358449 0.00340299 -0.000228248 -0.000500948 0.000120928 -4.14765e-05 -0.000417546 0.000141919 0.000184203 -0.000349948 -0.000175942 0.000312243 8.00911e-05 0.000167831 -9.65449e-05 -0.000134026 0.000101413 0.000489735 4.5791e-05 -8.87679e-05 9.08838e-05 -5.46452e-05 
1751.4 0 -0.000122731 -0.000247641 6.85228e-05 -0.000105196 -0.00550415 0.000144349 2.66512e-05 -8.50419e-05 -1.61175e-05 0.000583306 -0.000356496 0.00348603 -0.000225142 -0.000488361 0.000127761 -3.22906e-05 -0.000434474 0.000113458 0.00015865 -0.000352101 -0.000184921 0.000310771 8.33426e-05 0.00016356 -9.30661e-05 -0.000134738 0.000106184 0.000483916 3.52468e-05 -8.2642e-05 8.85439e-05 -6.14399e-05 
1751.75 0 -0.000121405 -0.000151453 6.05207e-05 -0.000106916 -0.00540058 0.000181974 1.45064e-05 -7.74704e-05 -1.05912e-05 0.000600325 -0.000348352 0.00356881 -0.000221589 -0.000477302 0.000134436 -2.56287e-05 -0.000452777 8.51623e-05 0.00013618 -0.000352617 -0.000190895 0.000307833 8.45697e-05 0.000159829 -8.9422e-05 -0.000134356 0.000110285 0.000478941 2.56451e-05 -7.557e-05 8.58774e-05 -6.879e-05 
1752.1 0 -0.00011937 -5.63512e-05 5.13906e-05 -0.000105222 -0.00529125 0.000215886 7.7508e-06 -6.92403e-05 -7.31046e-06 0.000612784 -0.000333493 0.00365109 -0.000217883 -0.000467726 0.000140194 -2.28054e-05 -0.000470311 5.80505e-05 0.000117365 -0.000349722 -0.000194499 0.000304426 8.43909e-05 0.000156996 -8.58223e-05 -0.000132191 0.00011248 0.000475807 1.63374e-05 -6.76965e-05 8.22601e-05 -7.64633e-05 
1752.45 0 -0.000116605 3.52906e-05 4.21509e-05 -0.000102865 -0.00517745 0.000242479 7.54455e-06 -6.05138e-05 -2.95214e-06 0.000621356 -0.000314131 0.00373143 -0.000213437 -0.000459108 0.000144301 -2.1253e-05 -0.000486223 3.22775e-05 0.000100514 -0.000341692 -0.00019722 0.00030008 8.33405e-05 0.000153964 -8.27183e-05 -0.000128655 0.000112654 0.000473907 6.53891e-06 -5.99059e-05 7.91054e-05 -8.39339e-05 
1752.8 0 -0.000112437 0.000124037 3.38752e-05 -0.000101828 -0.0050614 0.000263014 1.38552e-05 -5.07639e-05 4.43123e-06 0.000629104 -0.000291143 0.00380848 -0.000207137 -0.000450055 0.000147755 -1.93862e-05 -0.000499354 8.65035e-06 8.26336e-05 -0.000329573 -0.000199096 0.000294022 8.26483e-05 0.000150343 -8.04464e-05 -0.000125353 0.000111385 0.000472216 -3.0031e-06 -5.40832e-05 7.90092e-05 -9.04276e-05 
1753.15 0 -0.000107434 0.000210798 2.72561e-05 -0.000101909 -0.00494426 0.000279287 2.46422e-05 -4.20567e-05 1.49361e-05 0.00063808 -0.00026394 0.00388036 -0.000197704 -0.000440175 0.000153077 -1.71029e-05 -0.000508158 -1.31483e-05 6.2963e-05 -0.000317469 -0.000200236 0.00028667 8.29922e-05 0.000147209 -7.83392e-05 -0.000123878 0.000109022 0.000469888 -1.12766e-05 -5.02695e-05 8.15313e-05 -9.50443e-05 
1753.5 0 -0.000102088 0.000295356 2.2537e-05 -0.000103153 -0.00482624 0.000288865 3.70725e-05 -3.75631e-05 2.8258e-05 0.000648196 -0.000233259 0.00394572 -0.00018785 -0.000431821 0.000160672 -1.40117e-05 -0.000513639 -3.31662e-05 4.32142e-05 -0.00030762 -0.000202189 0.000279489 8.41787e-05 0.000146419 -7.4558e-05 -0.000125105 0.000105061 0.000467653 -1.76914e-05 -4.69548e-05 8.5115e-05 -9.59819e-05 
1753.85 0 -9.53776e-05 0.000377577 1.80319e-05 -0.000105318 -0.00470789 0.000288476 4.97051e-05 -3.71027e-05 4.40433e-05 0.000657908 -0.000202514 0.00400533 -0.000181601 -0.000427276 0.000168003 -1.07164e-05 -0.000517956 -4.9777e-05 2.6328e-05 -0.000299241 -0.000203484 0.0002743 8.73497e-05 0.000147648 -6.77696e-05 -0.000128693 9.97385e-05 0.000466936 -2.30746e-05 -4.31635e-05 8.98168e-05 -9.36138e-05 
1754.2 0 -8.74802e-05 0.000457599 1.20488e-05 -0.000108015 -0.00458879 0.000278872 6.14426e-05 -3.73661e-05 5.9796e-05 0.000666348 -0.000172636 0.00406039 -0.000178484 -0.000427469 0.000172361 -9.17407e-06 -0.000520916 -6.099e-05 1.37513e-05 -0.000290343 -0.000202112 0.000272719 9.36076e-05 0.000150334 -5.98709e-05 -0.000133701 9.40245e-05 0.000466796 -2.86432e-05 -3.99884e-05 9.56159e-05 -9.10371e-05 
1754.55 0 -7.8966e-05 0.000536204 4.88829e-06 -0.000110778 -0.00446719 0.000262006 7.13393e-05 -3.66987e-05 7.41863e-05 0.000672565 -0.000142504 0.00411034 -0.000176051 -0.000431374 0.0001742 -9.68044e-06 -0.000522158 -6.52409e-05 5.86307e-06 -0.000279424 -0.000199367 0.000274059 0.000101613 0.000154026 -5.34948e-05 -0.000138234 8.89623e-05 0.000466511 -3.4464e-05 -3.82974e-05 0.000100833 -8.96591e-05 
1754.9 0 -6.89496e-05 0.000613667 -2.58845e-06 -0.000112475 -0.00434246 0.000241598 7.91033e-05 -3.45202e-05 8.95001e-05 0.000676349 -0.000109369 0.00415432 -0.000172687 -0.000437744 0.000174936 -1.03467e-05 -0.000524565 -6.2495e-05 4.86759e-06 -0.000267128 -0.000196748 0.000276382 0.0001104 0.000156709 -4.94401e-05 -0.000140926 8.45932e-05 0.000467395 -4.02318e-05 -3.80509e-05 0.000104335 -8.85772e-05 
1755.25 0 -5.83808e-05 0.000690026 -9.41727e-06 -0.000112546 -0.00421583 0.000218755 8.53751e-05 -3.00057e-05 0.000106728 0.00067679 -7.15773e-05 0.00419311 -0.000169469 -0.000446319 0.00017521 -8.84933e-06 -0.000530498 -5.3886e-05 1.1537e-05 -0.000254381 -0.000193698 0.000279188 0.00011951 0.000156909 -4.5977e-05 -0.000142613 8.05525e-05 0.000470944 -4.52248e-05 -3.93297e-05 0.000106957 -8.69068e-05 
1755.6 0 -4.8121e-05 0.000766174 -1.50567e-05 -0.00011165 -0.00408772 0.000191887 9.07752e-05 -2.31434e-05 0.000123581 0.000672808 -3.34008e-05 0.00423024 -0.000168082 -0.000457729 0.000174075 -4.99171e-06 -0.000540599 -4.03926e-05 2.34374e-05 -0.000240629 -0.000190535 0.000282996 0.00012816 0.000155383 -4.27024e-05 -0.000146156 7.73911e-05 0.000476878 -4.98339e-05 -4.20069e-05 0.000110123 -8.47568e-05 
1755.95 0 -3.80444e-05 0.000843084 -2.01442e-05 -0.000111279 -0.00395597 0.000162135 9.53295e-05 -1.58055e-05 0.000137213 0.000663004 6.4642e-07 0.00426862 -0.000167483 -0.000472443 0.000168207 1.72876e-06 -0.000554741 -2.44944e-05 3.79755e-05 -0.000225853 -0.000188805 0.000286659 0.00013683 0.000153455 -4.11373e-05 -0.000152757 7.5504e-05 0.000483697 -5.36319e-05 -4.59066e-05 0.00011321 -8.17645e-05 
1756.3 0 -2.91424e-05 0.000920865 -2.43691e-05 -0.000112418 -0.00382034 0.000132007 9.87872e-05 -8.27637e-06 0.000146021 0.000647842 2.96358e-05 0.00430594 -0.000165512 -0.000489261 0.000156936 1.41529e-05 -0.000572178 -9.03484e-06 5.26968e-05 -0.000212425 -0.000188201 0.000287758 0.000145694 0.000151114 -4.02753e-05 -0.000161973 7.50097e-05 0.000490249 -5.54243e-05 -5.00155e-05 0.00011436 -7.66171e-05 
1756.65 0 -2.27285e-05 0.000996229 -2.72242e-05 -0.000114812 -0.00368047 0.000102969 0.00010167 1.01921e-06 0.000150486 0.000630892 5.39742e-05 0.00433798 -0.000162444 -0.000504844 0.000142892 3.33572e-05 -0.000591502 3.04757e-06 6.35487e-05 -0.000201239 -0.000186313 0.000286998 0.000151769 0.000148271 -3.86199e-05 -0.000173066 7.59137e-05 0.000495529 -5.61939e-05 -5.2886e-05 0.000113392 -6.93216e-05 
1757 0 -1.88902e-05 0.0010671 -2.96946e-05 -0.000117739 -0.00353431 7.46622e-05 0.000103704 1.29943e-05 0.000152251 0.000615042 7.66825e-05 0.00436184 -0.000159469 -0.000516232 0.000128526 5.56881e-05 -0.000610233 9.85229e-06 6.87985e-05 -0.000191117 -0.000181561 0.000286455 0.000152488 0.000146211 -3.65175e-05 -0.000184243 7.86156e-05 0.000498653 -5.64117e-05 -5.42728e-05 0.00011177 -6.21523e-05 
1757.35 0 -1.65854e-05 0.0011341 -3.19347e-05 -0.000121978 -0.00338464 4.36221e-05 0.00010473 2.59691e-05 0.00015155 0.000600734 9.95433e-05 0.00437588 -0.00015756 -0.000523731 0.000114568 7.46199e-05 -0.000624094 1.09423e-05 6.99491e-05 -0.00018034 -0.000173938 0.000285865 0.00014925 0.000146045 -3.534e-05 -0.000193826 8.3669e-05 0.000499914 -5.64637e-05 -5.46396e-05 0.000110191 -5.72035e-05 
1757.7 0 -1.56182e-05 0.0011962 -3.30262e-05 -0.000127355 -0.00323595 7.50281e-06 0.000106526 3.82714e-05 0.000148303 0.000587777 0.000119336 0.00438097 -0.000156855 -0.000530258 9.97183e-05 8.68256e-05 -0.000630448 5.37455e-06 6.83306e-05 -0.00016865 -0.000164615 0.000283096 0.000145501 0.000146058 -3.61652e-05 -0.000201213 9.04067e-05 0.000500383 -5.74708e-05 -5.42058e-05 0.000109244 -5.46112e-05 
1758.05 0 -1.64512e-05 0.00125319 -3.33658e-05 -0.000132182 -0.00308996 -3.10844e-05 0.00011165 4.90842e-05 0.000142701 0.000574844 0.0001329 0.0043807 -0.000155781 -0.000536794 8.21666e-05 9.53589e-05 -0.000629195 -5.05635e-06 6.1598e-05 -0.000156608 -0.000155488 0.000276392 0.000142838 0.000144404 -3.97002e-05 -0.00020737 9.54187e-05 0.000499916 -5.90323e-05 -5.30766e-05 0.000109197 -5.39089e-05 
1758.4 0 -1.90082e-05 0.00130741 -3.44989e-05 -0.000135326 -0.00294606 -6.64958e-05 0.000120304 5.70921e-05 0.00013625 0.000560323 0.000140652 0.00437901 -0.000152314 -0.000540553 6.29826e-05 0.000103784 -0.000622283 -1.57045e-05 4.66867e-05 -0.000144795 -0.00014772 0.000265521 0.000141157 0.000141611 -4.51175e-05 -0.000212386 9.83932e-05 0.000497833 -5.9741e-05 -5.11001e-05 0.000109005 -5.41052e-05 
1758.75 0 -2.26616e-05 0.00136284 -3.74381e-05 -0.000137607 -0.00280384 -9.49693e-05 0.000128891 6.07032e-05 0.000131526 0.00054302 0.00014454 0.00437698 -0.000144579 -0.000540849 4.41684e-05 0.000110787 -0.000613773 -2.30215e-05 2.39379e-05 -0.000135631 -0.000142214 0.000252425 0.000140402 0.000138389 -5.01133e-05 -0.000214867 0.000102724 0.00049377 -5.84659e-05 -4.97735e-05 0.000107931 -5.43488e-05 
1759.1 0 -2.54699e-05 0.00142022 -4.15672e-05 -0.000139953 -0.00266557 -0.000116583 0.000132687 5.75532e-05 0.000129918 0.000523044 0.000146865 0.00437294 -0.000132159 -0.00054096 2.55197e-05 0.0001139 -0.000607355 -2.66407e-05 -4.39391e-06 -0.00013091 -0.000139026 0.000238588 0.000140499 0.000134713 -5.2205e-05 -0.000215544 0.000108567 0.000487912 -5.53984e-05 -5.03994e-05 0.000107136 -5.31633e-05 
1759.45 0 -2.5749e-05 0.00147746 -4.51288e-05 -0.000142445 -0.0025312 -0.000133063 0.000130492 4.71843e-05 0.000132081 0.000500572 0.000150006 0.00436604 -0.000118885 -0.000543786 6.53781e-06 0.00011291 -0.000603974 -2.92847e-05 -3.56852e-05 -0.000129403 -0.00013655 0.000224239 0.000140508 0.000132264 -5.07059e-05 -0.000216954 0.000114168 0.000481644 -5.11056e-05 -5.10516e-05 0.000107364 -4.91522e-05 
1759.8 0 -2.36557e-05 0.00153396 -4.70871e-05 -0.00014456 -0.00240037 -0.00014656 0.000125589 3.10341e-05 0.000138674 0.000476428 0.000153651 0.00435739 -0.000107556 -0.00054791 -1.25997e-05 0.000109203 -0.000601614 -3.36092e-05 -6.74557e-05 -0.000128688 -0.000132364 0.00020931 0.000139792 0.000131832 -4.70727e-05 -0.000219145 0.00012008 0.000475805 -4.72157e-05 -4.95055e-05 0.00010722 -4.36115e-05 
1760.15 0 -1.99782e-05 0.00158872 -4.63663e-05 -0.000146016 -0.0022741 -0.000158793 0.000122318 1.19604e-05 0.000149197 0.000453799 0.00015422 0.00434543 -9.53043e-05 -0.000549946 -3.4449e-05 0.000103854 -0.000597194 -4.08487e-05 -9.82566e-05 -0.000127143 -0.000125418 0.000194062 0.000138607 0.000133045 -4.29509e-05 -0.000220039 0.000126051 0.000469917 -4.4411e-05 -4.65745e-05 0.000105258 -3.84963e-05 
1760.5 0 -1.49779e-05 0.00164183 -4.35157e-05 -0.00014645 -0.00215415 -0.000168664 0.000123182 -8.17742e-06 0.000160461 0.000435628 0.000149757 0.00432884 -7.98462e-05 -0.000546865 -6.14542e-05 9.79411e-05 -0.000587763 -4.8482e-05 -0.000125772 -0.000123351 -0.000116956 0.000179571 0.000137389 0.000136244 -3.9522e-05 -0.000219648 0.000129634 0.00046358 -3.98891e-05 -4.32654e-05 0.000101131 -3.36333e-05 
1760.85 0 -9.71448e-06 0.00169387 -4.07756e-05 -0.000145201 -0.00204123 -0.000175829 0.000127496 -3.06441e-05 0.000168156 0.000423226 0.000142593 0.00431151 -6.11952e-05 -0.000537811 -9.16028e-05 9.33108e-05 -0.000572529 -5.44978e-05 -0.000148316 -0.000117494 -0.000109676 0.000165308 0.000135695 0.000141406 -3.61504e-05 -0.000218364 0.000130838 0.000456952 -3.30616e-05 -3.93097e-05 9.519e-05 -3.07845e-05 
1761.2 0 -4.78801e-06 0.00174509 -3.80816e-05 -0.000141889 -0.00193142 -0.000181057 0.00013314 -5.73755e-05 0.000170696 0.000414305 0.000134009 0.00429638 -4.22526e-05 -0.00052334 -0.000121233 9.0047e-05 -0.000554405 -6.23512e-05 -0.000166825 -0.000112903 -0.000105524 0.000150261 0.000133216 0.000147522 -3.12491e-05 -0.000215731 0.000131002 0.000450316 -2.72892e-05 -3.55668e-05 8.68118e-05 -3.27344e-05 
1761.55 0 -8.85813e-07 0.00179547 -3.50942e-05 -0.000136942 -0.00182069 -0.00018502 0.000138005 -8.7586e-05 0.000166972 0.000405873 0.000123932 0.00428271 -2.6639e-05 -0.000507019 -0.000147352 8.73284e-05 -0.000536203 -7.67271e-05 -0.000184428 -0.000109591 -0.000103559 0.000134907 0.00012961 0.000151901 -2.50906e-05 -0.000212518 0.000130018 0.000444596 -2.39687e-05 -3.29006e-05 7.5977e-05 -3.79898e-05 
1761.9 0 2.49698e-06 0.00184369 -3.26185e-05 -0.00013222 -0.00170893 -0.000187745 0.000139823 -0.000118927 0.000156695 0.000397223 0.000113979 0.004269 -1.35412e-05 -0.000491719 -0.0001663 8.68853e-05 -0.000516019 -9.75671e-05 -0.000204437 -0.000105182 -0.000101442 0.00012019 0.000123499 0.000151831 -1.73852e-05 -0.000209389 0.00012793 0.000440085 -2.13812e-05 -3.03917e-05 6.37338e-05 -4.31145e-05 
1762.25 0 7.15728e-06 0.0018894 -3.04147e-05 -0.000128251 -0.00159737 -0.000186542 0.000138441 -0.000149084 0.000143757 0.000388394 0.000106246 0.00425173 -1.42956e-06 -0.000476453 -0.000175043 9.22257e-05 -0.00049082 -0.000121861 -0.00022701 -0.000100246 -9.85671e-05 0.000107156 0.000116183 0.000147288 -7.77315e-06 -0.00020709 0.000124982 0.000436357 -1.99663e-05 -2.66828e-05 5.20819e-05 -4.7666e-05 
1762.6 0 1.25915e-05 0.00193431 -2.76549e-05 -0.000125213 -0.0014883 -0.000179131 0.000136408 -0.000176008 0.000132378 0.000377661 0.000102637 0.00422918 7.74379e-06 -0.000460576 -0.000174603 0.000104299 -0.000461537 -0.000147833 -0.000249437 -9.63248e-05 -9.53095e-05 9.62292e-05 0.000110288 0.00013908 2.40931e-06 -0.000208053 0.000123224 0.000432201 -2.22871e-05 -2.05971e-05 4.12408e-05 -5.26451e-05 
1762.95 0 1.6943e-05 0.0019786 -2.40466e-05 -0.000123871 -0.00138269 -0.000168617 0.00013486 -0.000198033 0.000124737 0.000365719 0.000102809 0.00420305 1.32897e-05 -0.000445624 -0.000168477 0.000123621 -0.000429234 -0.00017568 -0.000269887 -9.52503e-05 -9.20832e-05 8.75488e-05 0.000105783 0.000127009 1.13314e-05 -0.00021238 0.000124233 0.000427326 -2.98564e-05 -1.30269e-05 2.98183e-05 -5.77248e-05 
1763.3 0 2.09862e-05 0.00202128 -2.0558e-05 -0.000124653 -0.00127865 -0.000157582 0.000132872 -0.000214087 0.000118702 0.000353459 0.000104038 0.00417488 1.68766e-05 -0.000434021 -0.000160099 0.000147093 -0.000393818 -0.000205515 -0.000287344 -9.62189e-05 -8.95889e-05 8.01466e-05 0.000101413 0.00011386 1.82393e-05 -0.000218592 0.000126699 0.000421305 -4.20717e-05 -6.65763e-06 1.7181e-05 -6.13439e-05 
1763.65 0 2.62503e-05 0.00206202 -1.75688e-05 -0.000127054 -0.00117529 -0.000144926 0.000128446 -0.00022189 0.00011019 0.00033853 0.000105174 0.00414588 2.12244e-05 -0.000427031 -0.000151379 0.00016958 -0.000357321 -0.000235318 -0.000301895 -9.67925e-05 -8.76216e-05 7.16522e-05 9.72835e-05 0.000100234 2.3645e-05 -0.000225916 0.000129384 0.00041311 -5.65288e-05 -4.06563e-06 3.10893e-06 -6.27476e-05 
1764 0 3.15842e-05 0.00210013 -1.43887e-05 -0.000129782 -0.0010718 -0.000130457 0.00012092 -0.00021942 9.76661e-05 0.000321467 0.00010758 0.0041165 2.86178e-05 -0.000424817 -0.000142531 0.000190806 -0.000322298 -0.000262585 -0.000312849 -9.62321e-05 -8.521e-05 6.22506e-05 9.48066e-05 8.50585e-05 2.79125e-05 -0.000231756 0.000131722 0.000403761 -7.04244e-05 -5.39716e-06 -1.11854e-05 -6.28736e-05 
1764.35 0 3.48538e-05 0.00213466 -1.11029e-05 -0.000132004 -0.000967101 -0.000116596 0.000113116 -0.000208587 8.31381e-05 0.000304566 0.000109633 0.00408618 3.92607e-05 -0.00042752 -0.000134476 0.00021228 -0.000290295 -0.000286075 -0.000318845 -9.50797e-05 -8.19662e-05 5.32725e-05 9.50982e-05 7.00697e-05 3.06293e-05 -0.000234984 0.000133542 0.000394846 -8.22362e-05 -9.12652e-06 -2.40723e-05 -6.29919e-05 
1764.7 0 3.61243e-05 0.00216425 -7.90442e-06 -0.000133525 -0.000862798 -0.000106646 0.000109322 -0.000194092 6.83632e-05 0.000288981 0.000108545 0.00405604 5.13443e-05 -0.000434379 -0.000127722 0.000231713 -0.000262064 -0.00030569 -0.000319362 -9.24579e-05 -7.67745e-05 4.44515e-05 9.73679e-05 5.57755e-05 3.07904e-05 -0.000238352 0.000135289 0.000387271 -9.20676e-05 -1.33696e-05 -3.40994e-05 -6.36292e-05 
1765.05 0 3.59474e-05 0.00218892 -5.69307e-06 -0.000134547 -0.000760389 -0.000102219 0.000110335 -0.000179067 5.3717e-05 0.000274716 0.000104949 0.00402656 6.29552e-05 -0.00044377 -0.000121477 0.000246254 -0.000238317 -0.000323256 -0.000315732 -8.67595e-05 -7.01874e-05 3.47195e-05 9.99651e-05 4.13565e-05 2.93975e-05 -0.00024257 0.000137951 0.00038022 -0.000100776 -1.67136e-05 -4.02004e-05 -6.394e-05 
1765.4 0 3.40632e-05 0.00221036 -5.72957e-06 -0.000135485 -0.000660145 -0.000100883 0.000113788 -0.000164207 4.01362e-05 0.000261964 9.96724e-05 0.00399624 7.22629e-05 -0.000453983 -0.000114549 0.000256296 -0.000218441 -0.000340881 -0.000311537 -7.8191e-05 -6.47715e-05 2.44012e-05 0.000102441 2.60427e-05 2.85905e-05 -0.00024669 0.000141465 0.000373877 -0.000108766 -1.91065e-05 -4.33351e-05 -6.21832e-05 
1765.75 0 3.10696e-05 0.00222961 -8.3197e-06 -0.00013592 -0.000561497 -9.96019e-05 0.000117674 -0.000150528 3.01579e-05 0.000251388 9.14221e-05 0.00396283 7.74702e-05 -0.000463107 -0.000107263 0.000264378 -0.000202329 -0.000357857 -0.000308084 -6.93265e-05 -6.0583e-05 1.4775e-05 0.000105512 1.0266e-05 2.92495e-05 -0.000251006 0.000145606 0.000369478 -0.00011616 -2.0547e-05 -4.53667e-05 -5.83604e-05 
1766.1 0 2.86556e-05 0.00224713 -1.21559e-05 -0.000136043 -0.000465318 -9.63002e-05 0.00012143 -0.000137492 2.49922e-05 0.00024349 7.97398e-05 0.00392513 7.93749e-05 -0.000470607 -0.000100605 0.000272789 -0.000191051 -0.000372654 -0.000305032 -6.19296e-05 -5.58795e-05 6.02131e-06 0.000109854 -5.33497e-06 3.093e-05 -0.000256346 0.000150267 0.000366282 -0.000124116 -2.07433e-05 -4.61456e-05 -5.2324e-05 
1766.45 0 2.73556e-05 0.00226265 -1.4851e-05 -0.000136567 -0.000372633 -9.09344e-05 0.000125564 -0.000122464 2.42545e-05 0.00023728 6.95436e-05 0.00388293 8.00841e-05 -0.000475256 -9.29092e-05 0.000281046 -0.000181573 -0.000385388 -0.000301771 -5.73096e-05 -5.06947e-05 -1.99844e-06 0.000114817 -2.06096e-05 3.42364e-05 -0.00026101 0.00015488 0.000363312 -0.000132462 -1.794e-05 -4.50697e-05 -4.50938e-05 
1766.8 0 2.79401e-05 0.00227737 -1.51588e-05 -0.000137681 -0.00028387 -8.74407e-05 0.000128647 -0.00010517 2.72429e-05 0.000229911 6.61981e-05 0.00383591 8.03774e-05 -0.000474453 -8.13934e-05 0.000287873 -0.000168539 -0.000394381 -0.000298319 -5.70246e-05 -4.53925e-05 -9.57244e-06 0.000119683 -3.62434e-05 4.0918e-05 -0.000263796 0.000157595 0.000359475 -0.000139546 -1.2077e-05 -4.28501e-05 -3.83116e-05 
1767.15 0 3.15534e-05 0.00229375 -1.32638e-05 -0.000140654 -0.00020015 -8.78814e-05 0.000126423 -8.90501e-05 3.263e-05 0.000220325 6.87137e-05 0.00378769 8.12863e-05 -0.000466984 -6.4855e-05 0.000294154 -0.000149667 -0.000398661 -0.000296838 -6.04687e-05 -4.00696e-05 -1.68551e-05 0.000123498 -5.22385e-05 5.04844e-05 -0.000264631 0.000157285 0.000353862 -0.000145674 -5.83371e-06 -4.06306e-05 -3.19954e-05 
1767.5 0 3.72241e-05 0.00231228 -9.71436e-06 -0.000145943 -0.000120496 -8.91613e-05 0.000118807 -7.55385e-05 3.97995e-05 0.000210283 7.32206e-05 0.00374252 8.44455e-05 -0.00045505 -4.37343e-05 0.000298707 -0.000126584 -0.000398886 -0.000298618 -6.80038e-05 -3.45465e-05 -2.37382e-05 0.000125798 -6.71369e-05 6.03398e-05 -0.000262263 0.000154087 0.000346984 -0.000152585 -7.55955e-07 -3.84361e-05 -2.45031e-05 
1767.85 0 4.27198e-05 0.00233162 -4.70453e-06 -0.000152938 -4.05983e-05 -8.72173e-05 0.000109232 -6.37837e-05 4.85991e-05 0.000201827 7.75296e-05 0.00370172 9.15516e-05 -0.000442512 -1.88559e-05 0.000297486 -0.000100467 -0.000394364 -0.000303648 -8.05805e-05 -2.82332e-05 -2.99856e-05 0.00012782 -7.88663e-05 6.89885e-05 -0.000255545 0.000148619 0.000339636 -0.000160759 2.19402e-06 -3.5904e-05 -1.54978e-05 
1768.2 0 4.56681e-05 0.00235112 9.17287e-07 -0.00016265 4.347e-05 -8.27884e-05 9.82583e-05 -5.49316e-05 5.96361e-05 0.000194684 8.0744e-05 0.00366542 0.000100841 -0.00043267 5.66403e-06 0.000289288 -7.2116e-05 -0.000382883 -0.000310701 -9.65697e-05 -2.07531e-05 -3.64029e-05 0.0001302 -8.57808e-05 7.56203e-05 -0.000245917 0.000142494 0.000331664 -0.000168787 2.70306e-06 -3.38804e-05 -5.76543e-06 
1768.55 0 4.54025e-05 0.00237093 5.246e-06 -0.000175173 0.0001343 -7.83068e-05 8.4164e-05 -5.00171e-05 7.20269e-05 0.000187117 8.08745e-05 0.00363255 0.000108235 -0.000425981 2.59006e-05 0.000275827 -4.21028e-05 -0.000365323 -0.000318312 -0.000113105 -1.25418e-05 -4.37149e-05 0.000132815 -8.90845e-05 7.93425e-05 -0.000236272 0.000137238 0.000322064 -0.000176658 3.79291e-07 -3.29682e-05 3.66357e-06 
1768.9 0 4.38738e-05 0.00239122 6.84954e-06 -0.000187884 0.000233078 -7.21617e-05 6.73454e-05 -4.6142e-05 8.22505e-05 0.000178841 7.6629e-05 0.00360108 0.000112377 -0.000422693 4.11776e-05 0.000258239 -1.26108e-05 -0.000346484 -0.000326543 -0.000127067 -4.53666e-06 -5.07146e-05 0.000134974 -9.16589e-05 8.00541e-05 -0.000227791 0.000133224 0.000311794 -0.000184009 -4.9567e-06 -3.20367e-05 1.20892e-05 
1769.25 0 4.37584e-05 0.00240987 5.62436e-06 -0.000199406 0.000337572 -6.04715e-05 4.78738e-05 -3.96565e-05 8.81739e-05 0.000171137 7.04758e-05 0.00356729 0.000114552 -0.000422976 5.2354e-05 0.000237904 1.2318e-05 -0.000330054 -0.000337279 -0.000135283 2.50622e-06 -5.58558e-05 0.000136198 -9.43588e-05 7.96744e-05 -0.000220607 0.00012988 0.000302192 -0.000190144 -1.29581e-05 -3.05437e-05 1.84578e-05 
1769.6 0 4.58588e-05 0.00242445 2.52164e-06 -0.000209012 0.000443862 -4.33286e-05 2.25158e-05 -2.8467e-05 9.04892e-05 0.00016414 6.5954e-05 0.00352766 0.000115632 -0.000424706 5.96659e-05 0.000217782 3.17408e-05 -0.000316716 -0.00035383 -0.000135672 8.05258e-06 -5.92515e-05 0.000137381 -9.6866e-05 8.02613e-05 -0.000215682 0.000124727 0.000293072 -0.000195395 -2.22113e-05 -2.84324e-05 2.10244e-05 
1769.95 0 4.96068e-05 0.00243502 -2.18171e-06 -0.000216518 0.00054897 -2.54323e-05 -1.00817e-05 -1.32272e-05 9.08777e-05 0.000155959 6.47995e-05 0.00347949 0.000116397 -0.000423708 6.43884e-05 0.000200328 4.73926e-05 -0.000304386 -0.000378324 -0.000129331 1.18128e-05 -6.05897e-05 0.000138698 -9.83356e-05 8.13861e-05 -0.00021221 0.000116686 0.000284052 -0.000200264 -3.10898e-05 -2.60877e-05 2.08766e-05 
1770.3 0 5.3205e-05 0.00244201 -7.51852e-06 -0.000221808 0.000650385 -1.03845e-05 -4.67346e-05 3.18256e-06 9.1748e-05 0.000146093 6.50095e-05 0.0034219 0.000118754 -0.000417129 6.8006e-05 0.000185884 6.20673e-05 -0.000293061 -0.000407803 -0.000119973 1.31592e-05 -6.04166e-05 0.000139336 -9.8257e-05 8.25242e-05 -0.000208445 0.000107001 0.000274744 -0.000205936 -3.97004e-05 -2.3521e-05 2.03681e-05 
1770.65 0 5.58738e-05 0.00244544 -1.36596e-05 -0.00022602 0.000748002 1.62918e-06 -8.22387e-05 2.00688e-05 9.52112e-05 0.000136744 6.42854e-05 0.00335763 0.000123533 -0.000407581 6.8954e-05 0.000173144 7.73365e-05 -0.000284415 -0.000438036 -0.000109203 1.24524e-05 -6.05264e-05 0.000138288 -9.68699e-05 8.41769e-05 -0.000202859 9.69237e-05 0.000263973 -0.000212476 -4.93347e-05 -2.06329e-05 2.06081e-05 
1771 0 5.79381e-05 0.00244675 -2.10422e-05 -0.000230731 0.000841923 1.25094e-05 -0.000114355 3.7228e-05 0.000101119 0.000128056 6.11628e-05 0.00329031 0.000129243 -0.000397828 6.54389e-05 0.000162759 9.07338e-05 -0.000277527 -0.000468313 -9.71338e-05 1.21932e-05 -6.04264e-05 0.000135635 -9.54487e-05 8.63645e-05 -0.000196483 8.81675e-05 0.00025198 -0.000219466 -5.96664e-05 -1.78119e-05 2.12424e-05 
1771.35 0 6.04325e-05 0.0024461 -2.83348e-05 -0.000235664 0.000931704 2.42598e-05 -0.000145342 5.09956e-05 0.000106467 0.000119508 5.56922e-05 0.00322279 0.000133045 -0.000388658 5.75677e-05 0.000156297 9.88763e-05 -0.00027071 -0.000498764 -8.6012e-05 1.40494e-05 -5.92174e-05 0.00013352 -9.63656e-05 8.7838e-05 -0.000189923 8.16121e-05 0.000239701 -0.000226078 -6.90848e-05 -1.53195e-05 2.0981e-05 
1771.7 0 6.40904e-05 0.00244309 -3.45192e-05 -0.000241001 0.00101978 3.73128e-05 -0.000175484 6.05314e-05 0.000107359 0.000113663 4.90939e-05 0.00315562 0.000133448 -0.000380512 4.50637e-05 0.000153374 0.000100097 -0.000263987 -0.00053004 -7.83933e-05 1.66164e-05 -5.88727e-05 0.000131573 -0.000100038 8.95638e-05 -0.000182709 7.69085e-05 0.000226983 -0.000230839 -7.61199e-05 -1.34973e-05 1.88789e-05 
1772.05 0 6.95574e-05 0.00243915 -4.02658e-05 -0.000246375 0.00110851 4.86742e-05 -0.000201612 6.90895e-05 0.000103215 0.000111421 4.24786e-05 0.00308921 0.000131167 -0.000373962 2.57721e-05 0.000153915 9.40139e-05 -0.000258704 -0.000564179 -7.38955e-05 1.75763e-05 -6.10087e-05 0.000129298 -0.000104575 9.26494e-05 -0.000175701 7.39949e-05 0.000213909 -0.000232767 -8.0385e-05 -1.36814e-05 1.48527e-05 
1772.4 0 7.71943e-05 0.0024355 -4.61023e-05 -0.000251268 0.00119883 5.48541e-05 -0.000222555 7.67038e-05 9.51465e-05 0.000110771 3.81533e-05 0.00302368 0.000127194 -0.0003701 -1.19218e-06 0.000158511 8.33013e-05 -0.000255374 -0.00060156 -7.15686e-05 1.68758e-05 -6.52006e-05 0.000129422 -0.000108854 9.63098e-05 -0.000170504 7.25619e-05 0.000200974 -0.000232793 -8.15733e-05 -1.62921e-05 1.03096e-05 
1772.75 0 8.59542e-05 0.00243171 -5.21435e-05 -0.000256034 0.00129051 5.49007e-05 -0.00023779 8.11522e-05 8.53138e-05 0.000109782 3.90154e-05 0.00295913 0.000119645 -0.00036656 -3.18693e-05 0.00016419 7.12129e-05 -0.000253504 -0.000639353 -7.13844e-05 1.52613e-05 -6.97927e-05 0.000131628 -0.000114067 9.98189e-05 -0.000168822 7.14127e-05 0.000187094 -0.000232041 -7.92923e-05 -1.96912e-05 5.31667e-06 
1773.1 0 9.49731e-05 0.00242534 -5.88109e-05 -0.000260014 0.00138197 4.92614e-05 -0.000245471 8.43754e-05 7.78026e-05 0.000106212 4.65153e-05 0.00289362 0.000107347 -0.000359753 -6.05049e-05 0.000169375 5.97657e-05 -0.000251978 -0.000674617 -7.31212e-05 1.41682e-05 -7.41315e-05 0.000134165 -0.000123136 0.000103348 -0.000169878 7.09083e-05 0.000171619 -0.000230576 -7.5297e-05 -2.28705e-05 -1.16713e-06 
1773.45 0 0.000104148 0.00241461 -6.50933e-05 -0.000264016 0.00147196 3.9338e-05 -0.000244925 8.97366e-05 7.45886e-05 9.77267e-05 6.10112e-05 0.00282206 9.08809e-05 -0.000348633 -8.4284e-05 0.000175475 5.02862e-05 -0.00024959 -0.000704519 -7.70402e-05 1.4933e-05 -7.81459e-05 0.000136385 -0.000135689 0.000106597 -0.000170634 7.26724e-05 0.00015508 -0.000228456 -7.20412e-05 -2.54384e-05 -8.65621e-06 
1773.8 0 0.000111912 0.00239998 -7.0534e-05 -0.000268434 0.00155989 2.51606e-05 -0.000238521 9.61385e-05 7.31331e-05 8.32081e-05 8.12976e-05 0.0027418 7.09524e-05 -0.000333666 -0.00010328 0.00018219 4.41235e-05 -0.000245965 -0.000726796 -8.16895e-05 1.71593e-05 -8.1399e-05 0.000137676 -0.000148125 0.000110135 -0.000169616 7.64402e-05 0.000137843 -0.000226282 -6.90138e-05 -2.68553e-05 -1.59122e-05 
1774.15 0 0.000117107 0.00238345 -7.57126e-05 -0.000271743 0.00164666 6.42008e-06 -0.000228509 0.000100947 7.01974e-05 6.43093e-05 0.00010084 0.00265527 4.95847e-05 -0.000317987 -0.000117713 0.000188388 4.12444e-05 -0.00023898 -0.000742273 -8.41205e-05 1.90518e-05 -8.46096e-05 0.000137312 -0.00015851 0.000114539 -0.000166799 8.01243e-05 0.000121612 -0.000224169 -6.38746e-05 -2.67529e-05 -2.11918e-05 
1774.5 0 0.00012088 0.0023679 -8.06513e-05 -0.000274076 0.00173323 -1.38709e-05 -0.000215096 0.00010296 6.62171e-05 4.38587e-05 0.000116015 0.00256593 2.9383e-05 -0.000303447 -0.000127555 0.000193822 4.06274e-05 -0.000226098 -0.000753512 -8.0989e-05 2.00207e-05 -8.90142e-05 0.000135914 -0.000165948 0.000117938 -0.00016264 8.21605e-05 0.000107434 -0.000222505 -5.63307e-05 -2.62016e-05 -2.25699e-05 
1774.85 0 0.000125509 0.00235405 -8.5099e-05 -0.000276478 0.00181979 -3.37289e-05 -0.000198852 0.000100935 6.41997e-05 2.32942e-05 0.000129459 0.0024766 1.05265e-05 -0.000288538 -0.000134767 0.0001989 4.22384e-05 -0.000208836 -0.000763341 -7.20387e-05 1.9082e-05 -9.52232e-05 0.000135456 -0.000169988 0.000120276 -0.000157491 8.30323e-05 9.45841e-05 -0.000221598 -4.7376e-05 -2.69723e-05 -2.08077e-05 
1775.2 0 0.000131866 0.00234018 -8.87734e-05 -0.000279047 0.00190701 -5.34365e-05 -0.000180928 9.3388e-05 6.41345e-05 2.55629e-06 0.000143012 0.00238698 -5.56776e-06 -0.00027159 -0.000142279 0.000203865 4.50811e-05 -0.000190959 -0.000772905 -6.00362e-05 1.59948e-05 -0.00010269 0.000136295 -0.00017158 0.000121292 -0.000151187 8.24992e-05 8.13127e-05 -0.000220856 -3.87698e-05 -2.83808e-05 -1.79139e-05 
1775.55 0 0.000137388 0.00232564 -9.09449e-05 -0.000281452 0.00199359 -7.45943e-05 -0.000164861 8.24017e-05 6.07162e-05 -1.84119e-05 0.000154838 0.00229481 -1.72682e-05 -0.00025236 -0.000150646 0.000207847 4.77995e-05 -0.000176598 -0.000781714 -4.65345e-05 1.2872e-05 -0.000110145 0.000135871 -0.000173078 0.000119719 -0.000144562 8.0424e-05 6.60464e-05 -0.000221347 -3.22226e-05 -2.84367e-05 -1.55647e-05 
1775.9 0 0.000139482 0.00230954 -9.21857e-05 -0.000282461 0.00207614 -9.81387e-05 -0.000152192 7.19451e-05 5.0711e-05 -3.90458e-05 0.000159893 0.00219959 -2.48998e-05 -0.000232057 -0.000158446 0.000211996 4.91114e-05 -0.000167623 -0.000790402 -3.16195e-05 1.16512e-05 -0.000115711 0.000133309 -0.000174978 0.000115905 -0.000138951 7.75751e-05 4.92417e-05 -0.000223381 -2.74765e-05 -2.73482e-05 -1.44434e-05 
1776.25 0 0.000139423 0.00228989 -9.3175e-05 -0.000280743 0.00215453 -0.000123657 -0.000140511 6.25447e-05 3.54642e-05 -5.74186e-05 0.000155908 0.00210148 -2.88496e-05 -0.000212826 -0.000163879 0.000218314 4.90869e-05 -0.000161028 -0.000799855 -1.43607e-05 1.29394e-05 -0.000118641 0.000130926 -0.000176079 0.000110743 -0.000134415 7.46108e-05 3.23306e-05 -0.000225168 -2.33175e-05 -2.59935e-05 -1.41583e-05 
1776.6 0 0.000139862 0.00226624 -9.40328e-05 -0.0002766 0.00223093 -0.000150727 -0.0001284 5.49008e-05 1.87468e-05 -7.03965e-05 0.000145478 0.00200098 -2.90434e-05 -0.000193839 -0.000168813 0.000226789 4.88084e-05 -0.000153987 -0.000808343 5.26518e-06 1.63634e-05 -0.00011884 0.000130801 -0.000175874 0.000104831 -0.000129522 7.28806e-05 1.58863e-05 -0.000226977 -1.94713e-05 -2.52722e-05 -1.45119e-05 
1776.95 0 0.000140339 0.00223877 -9.45779e-05 -0.000271063 0.00230694 -0.000177995 -0.000114482 5.31386e-05 4.33266e-06 -7.88682e-05 0.000134255 0.00189998 -2.55329e-05 -0.000170819 -0.000176888 0.000235892 4.68979e-05 -0.000146809 -0.000812911 2.64273e-05 2.06347e-05 -0.000116835 0.00013317 -0.000174516 9.90009e-05 -0.000122058 7.29333e-05 5.08024e-07 -0.000229884 -1.69744e-05 -2.60122e-05 -1.56014e-05 
1777.3 0 0.000139386 0.00220784 -9.42108e-05 -0.000265012 0.00238325 -0.000204283 -9.78355e-05 5.9412e-05 -6.11088e-06 -8.40502e-05 0.000125396 0.00179931 -1.82745e-05 -0.000142669 -0.000187831 0.000243744 4.28774e-05 -0.000139177 -0.000812899 4.97003e-05 2.57645e-05 -0.000113596 0.000137338 -0.000173088 9.46862e-05 -0.00011194 7.24013e-05 -1.29078e-05 -0.000232956 -1.69504e-05 -2.85361e-05 -1.73695e-05 
1777.65 0 0.000137995 0.00217398 -9.27139e-05 -0.000259983 0.00245985 -0.000228956 -8.13932e-05 6.97846e-05 -1.30941e-05 -8.42387e-05 0.000117458 0.00169991 -8.50762e-06 -0.000112431 -0.000199277 0.00024929 4.0122e-05 -0.000130686 -0.000809861 7.66471e-05 3.18948e-05 -0.000110164 0.000142808 -0.000171854 9.09612e-05 -0.000102583 6.98513e-05 -2.41832e-05 -0.000234544 -1.80402e-05 -3.22816e-05 -1.97481e-05 
1778 0 0.000137564 0.00213855 -9.06402e-05 -0.000258094 0.00253776 -0.00025101 -6.75879e-05 7.85599e-05 -1.76967e-05 -7.95542e-05 0.000108795 0.00160268 3.49269e-06 -8.26524e-05 -0.000210239 0.00025315 4.21073e-05 -0.000121466 -0.000806791 0.000106485 3.9174e-05 -0.000108933 0.000149101 -0.000171054 8.52164e-05 -9.62165e-05 6.54051e-05 -3.43455e-05 -0.000234185 -1.75947e-05 -3.68732e-05 -2.17496e-05 
1778.35 0 0.000137366 0.00210325 -8.77939e-05 -0.000259583 0.00261496 -0.000270804 -5.69443e-05 8.39895e-05 -1.9979e-05 -7.18859e-05 9.82511e-05 0.00150536 1.90471e-05 -5.27641e-05 -0.000220016 0.000257302 5.03216e-05 -0.000112409 -0.000806086 0.000135041 4.75164e-05 -0.000110218 0.000156332 -0.000170831 7.73165e-05 -9.1934e-05 5.95771e-05 -4.38446e-05 -0.000232365 -1.50297e-05 -4.20815e-05 -2.31048e-05 
1778.7 0 0.000136554 0.00206638 -8.34231e-05 -0.000261207 0.00268741 -0.000289416 -4.8134e-05 8.56716e-05 -2.09617e-05 -6.25516e-05 8.41809e-05 0.00140497 3.53668e-05 -2.2854e-05 -0.000229004 0.000263218 6.43974e-05 -0.000102843 -0.000807263 0.000157557 5.5391e-05 -0.000111316 0.000165118 -0.000171571 6.93284e-05 -8.85063e-05 5.42523e-05 -5.29158e-05 -0.000229162 -1.18087e-05 -4.74981e-05 -2.44894e-05 
1779.05 0 0.00013541 0.00202648 -7.856e-05 -0.000259499 0.00275384 -0.000307004 -3.94221e-05 8.28171e-05 -2.1057e-05 -5.23774e-05 6.69153e-05 0.00130115 4.79464e-05 4.4038e-06 -0.000237808 0.00027216 8.31569e-05 -8.94741e-05 -0.000808582 0.000172196 6.18751e-05 -0.000111468 0.000174571 -0.000172173 6.40801e-05 -8.47647e-05 4.96115e-05 -6.22367e-05 -0.000225681 -8.80928e-06 -5.18357e-05 -2.5192e-05 
1779.4 0 0.000134327 0.00198455 -7.4792e-05 -0.000254391 0.00281307 -0.000323794 -3.00011e-05 7.52098e-05 -1.70312e-05 -4.24211e-05 4.87076e-05 0.0011966 5.47024e-05 2.75197e-05 -0.000246941 0.000283389 0.000103864 -7.20754e-05 -0.000807932 0.000181675 6.73922e-05 -0.000111853 0.000183638 -0.00017148 6.28829e-05 -7.87678e-05 4.39496e-05 -7.28814e-05 -0.000223135 -6.03498e-06 -5.40403e-05 -2.45353e-05 
1779.75 0 0.000133514 0.00194242 -7.20212e-05 -0.000247091 0.00286329 -0.000339614 -2.04754e-05 6.29177e-05 -7.5541e-06 -3.17013e-05 3.33929e-05 0.00109411 5.54554e-05 4.77666e-05 -0.000255873 0.000295267 0.000124491 -5.33312e-05 -0.000804707 0.000188398 7.14858e-05 -0.000112833 0.000191839 -0.000170847 6.5477e-05 -6.96963e-05 3.77734e-05 -8.61289e-05 -0.00021971 -4.38856e-06 -5.44644e-05 -2.3283e-05 
1780.1 0 0.0001342 0.00190109 -6.91139e-05 -0.000237388 0.00290369 -0.00035404 -1.08228e-05 4.68123e-05 3.41739e-06 -1.946e-05 2.25225e-05 0.000995835 5.2763e-05 6.51551e-05 -0.000262978 0.000308107 0.000145838 -3.39471e-05 -0.000798927 0.000191376 7.32651e-05 -0.00011447 0.000198088 -0.000170782 7.12676e-05 -5.91556e-05 3.26853e-05 -0.000100917 -0.000213533 -4.23725e-06 -5.46891e-05 -2.35208e-05 
1780.45 0 0.000135793 0.00185973 -6.51995e-05 -0.000226495 0.0029355 -0.000366324 -1.95888e-06 2.78319e-05 1.2425e-05 -7.31531e-06 1.4278e-05 0.000902589 4.85761e-05 7.99722e-05 -0.000266648 0.00032163 0.00016831 -1.38652e-05 -0.000791248 0.000188361 7.35739e-05 -0.000116757 0.000201678 -0.00017034 7.74997e-05 -4.90601e-05 2.91798e-05 -0.000115276 -0.000204828 -5.32272e-06 -5.60167e-05 -2.51902e-05 
1780.8 0 0.000135408 0.00181805 -6.15855e-05 -0.000216321 0.00296032 -0.00037587 3.68702e-06 6.56894e-06 1.98317e-05 1.02807e-06 7.73773e-06 0.000811767 4.16861e-05 9.39556e-05 -0.000266682 0.000332999 0.000189849 6.6223e-06 -0.000782608 0.000179709 7.33674e-05 -0.000118812 0.000202808 -0.000168996 8.22685e-05 -4.04939e-05 2.65373e-05 -0.000129913 -0.000194864 -8.46173e-06 -5.72022e-05 -2.62132e-05 
1781.15 0 0.0001321 0.00177592 -5.93637e-05 -0.000207944 0.00297983 -0.000383353 6.76788e-06 -1.61723e-05 2.62874e-05 2.12381e-06 1.86693e-06 0.000719009 3.11391e-05 0.000107657 -0.000264213 0.00034042 0.000206267 2.68983e-05 -0.000773112 0.000168041 7.25111e-05 -0.000118998 0.000200985 -0.000167658 8.61909e-05 -3.33997e-05 2.41571e-05 -0.000146283 -0.000184903 -1.38497e-05 -5.72881e-05 -2.57353e-05 
1781.5 0 0.000127458 0.00173369 -5.81602e-05 -0.000199893 0.00299414 -0.00038901 9.32978e-06 -3.70694e-05 3.18208e-05 -3.72247e-06 -4.67083e-06 0.000621826 1.84216e-05 0.000122339 -0.000258852 0.000343717 0.000215466 4.68296e-05 -0.000761567 0.000155236 7.00621e-05 -0.000116019 0.000195989 -0.000167322 8.94312e-05 -2.72731e-05 2.09327e-05 -0.000163553 -0.000175166 -2.04275e-05 -5.57019e-05 -2.39786e-05 
1781.85 0 0.000122477 0.00169088 -5.77855e-05 -0.000189894 0.00300086 -0.000391041 1.17128e-05 -5.14465e-05 3.55663e-05 -1.42633e-05 -1.22121e-05 0.000521959 7.55185e-06 0.000138591 -0.000250867 0.000342619 0.000220751 6.7861e-05 -0.000745754 0.000143884 6.63615e-05 -0.000110352 0.000189555 -0.000168372 9.06004e-05 -2.1825e-05 1.68947e-05 -0.000180582 -0.000165211 -2.56875e-05 -5.24397e-05 -2.16436e-05 
1782.2 0 0.00011608 0.00164591 -5.80246e-05 -0.000178885 0.00300049 -0.000387979 1.42972e-05 -5.77634e-05 3.55988e-05 -2.78063e-05 -2.00004e-05 0.000421841 3.38625e-07 0.000156376 -0.000241817 0.000338885 0.00022502 8.94002e-05 -0.000724293 0.000134897 6.35339e-05 -0.00010344 0.000182702 -0.000170793 8.80463e-05 -1.65506e-05 1.27828e-05 -0.000197297 -0.000154606 -2.81601e-05 -4.82958e-05 -2.02306e-05 
1782.55 0 0.000107637 0.00159898 -5.79762e-05 -0.000167754 0.0029952 -0.000381318 1.76028e-05 -5.81519e-05 3.21869e-05 -4.3868e-05 -2.96933e-05 0.000323284 -4.92921e-06 0.000175526 -0.000231036 0.000333481 0.000229106 0.000109219 -0.000698431 0.000127426 6.23768e-05 -9.63094e-05 0.000175823 -0.000173172 8.21277e-05 -1.07923e-05 8.70917e-06 -0.000213418 -0.000142732 -2.9582e-05 -4.41407e-05 -2.09426e-05 
1782.9 0 9.92593e-05 0.00155198 -5.755e-05 -0.00015551 0.00298686 -0.000371613 2.36659e-05 -5.51525e-05 2.7527e-05 -6.18427e-05 -4.34896e-05 0.000227675 -9.1879e-06 0.000194895 -0.000216249 0.000325286 0.000233612 0.000126078 -0.000670809 0.000123498 6.18015e-05 -9.06404e-05 0.00017052 -0.000172588 7.32984e-05 -3.65009e-06 4.55456e-06 -0.000229307 -0.000129666 -3.00124e-05 -4.1643e-05 -2.24605e-05 
1783.25 0 9.17198e-05 0.00150746 -5.86956e-05 -0.000141664 0.00297698 -0.000356615 3.29513e-05 -5.01451e-05 2.33524e-05 -8.06616e-05 -5.92321e-05 0.000135732 -1.06528e-05 0.000213299 -0.000197583 0.000313846 0.00023947 0.000139667 -0.000642393 0.000125158 6.19254e-05 -8.67868e-05 0.000166915 -0.000168259 6.29317e-05 4.7889e-06 4.62872e-07 -0.000245203 -0.000116088 -2.90815e-05 -4.09961e-05 -2.31931e-05 
1783.6 0 8.20265e-05 0.00146562 -6.1973e-05 -0.00012718 0.00296642 -0.000336639 4.19825e-05 -4.38648e-05 1.92124e-05 -9.94309e-05 -7.63778e-05 4.73763e-05 -7.8382e-06 0.000230687 -0.000178646 0.000300328 0.000248168 0.000150173 -0.000613923 0.000129901 6.21627e-05 -8.44051e-05 0.000162362 -0.000162361 5.4195e-05 1.42159e-05 -2.9726e-06 -0.000260303 -0.00010345 -2.72496e-05 -4.03181e-05 -2.34153e-05 
1783.95 0 6.95205e-05 0.00142476 -6.58865e-05 -0.000113801 0.00295747 -0.000314426 4.94268e-05 -3.59365e-05 1.26886e-05 -0.000117599 -9.4878e-05 -3.77408e-05 -2.63547e-06 0.000248715 -0.00016241 0.000285562 0.000258441 0.000157447 -0.000586285 0.000134867 6.13708e-05 -8.31357e-05 0.000156223 -0.000155775 4.87155e-05 2.45073e-05 -6.09605e-06 -0.000272992 -9.37219e-05 -2.63239e-05 -3.83098e-05 -2.34345e-05 
1784.3 0 5.68903e-05 0.00138335 -6.98111e-05 -0.000102232 0.00295001 -0.000290685 5.59607e-05 -2.31521e-05 2.86958e-06 -0.0001343 -0.000111991 -0.000118771 4.56608e-06 0.000268846 -0.000149968 0.000270128 0.000266943 0.000162754 -0.000557346 0.000141268 6.00328e-05 -8.20948e-05 0.000151216 -0.0001482 4.55512e-05 3.41894e-05 -1.09025e-05 -0.000283499 -8.75544e-05 -2.80702e-05 -3.48492e-05 -2.34903e-05 
1784.65 0 4.60071e-05 0.001341 -7.27605e-05 -9.26277e-05 0.0029408 -0.000264841 6.215e-05 -4.91058e-06 -9.59606e-06 -0.000147489 -0.0001263 -0.000193247 1.57677e-05 0.000288413 -0.000142194 0.000254979 0.00027188 0.000168319 -0.000527044 0.000148415 5.88921e-05 -8.12732e-05 0.000148755 -0.000140649 4.28253e-05 4.12431e-05 -1.74912e-05 -0.000294072 -8.31608e-05 -3.18171e-05 -3.11385e-05 -2.36017e-05 
1785 0 3.69284e-05 0.0012974 -7.47979e-05 -8.63863e-05 0.00292788 -0.00023712 6.6919e-05 1.43997e-05 -2.31849e-05 -0.000155256 -0.000138221 -0.000258326 2.90269e-05 0.000304274 -0.000139159 0.000241532 0.000274693 0.000172722 -0.000499249 0.000152892 5.72638e-05 -8.20016e-05 0.000147213 -0.00013375 3.97314e-05 4.59831e-05 -2.50046e-05 -0.000304731 -7.80728e-05 -3.48619e-05 -2.79085e-05 -2.41028e-05 
1785.35 0 2.92933e-05 0.0012518 -7.79161e-05 -8.47548e-05 0.00291473 -0.0002112 7.10509e-05 3.05296e-05 -3.47469e-05 -0.000157171 -0.000148659 -0.000314362 3.99698e-05 0.000317931 -0.000139566 0.00023059 0.000274335 0.000172263 -0.000477123 0.000156465 5.33406e-05 -8.53725e-05 0.00014583 -0.000127688 3.7451e-05 5.10272e-05 -3.32539e-05 -0.000312961 -7.11964e-05 -3.53152e-05 -2.38228e-05 -2.39244e-05 
1785.7 0 2.20904e-05 0.0012043 -8.25958e-05 -8.59646e-05 0.00290381 -0.00018902 7.73249e-05 4.14957e-05 -4.0065e-05 -0.000155189 -0.000159639 -0.000366519 4.76476e-05 0.000332589 -0.000142593 0.000221721 0.000268927 0.000168831 -0.000458964 0.000161969 4.86482e-05 -9.17492e-05 0.000145369 -0.000123293 3.52487e-05 5.82096e-05 -4.14848e-05 -0.000317365 -6.40372e-05 -3.4122e-05 -1.75528e-05 -2.14897e-05 
1786.05 0 1.21508e-05 0.00115502 -8.80506e-05 -8.70826e-05 0.00289515 -0.000167144 8.64511e-05 4.53952e-05 -3.78122e-05 -0.000151903 -0.000171683 -0.000420158 5.31643e-05 0.000348555 -0.000149386 0.000215273 0.000261486 0.000165748 -0.000440198 0.000167898 4.60721e-05 -0.000100916 0.000145512 -0.000122599 3.19709e-05 6.58782e-05 -4.91664e-05 -0.000319505 -5.87127e-05 -3.17804e-05 -9.94028e-06 -1.70031e-05 
1786.4 0 -1.4961e-06 0.00110557 -9.36623e-05 -8.65661e-05 0.00288625 -0.000141098 9.78778e-05 4.13867e-05 -3.07098e-05 -0.000148049 -0.000185059 -0.000473524 5.72172e-05 0.000364896 -0.00016086 0.000212518 0.000256945 0.000162689 -0.000417355 0.000172094 4.56154e-05 -0.000111908 0.000144677 -0.00012541 2.98087e-05 7.21196e-05 -5.62401e-05 -0.000321546 -5.57435e-05 -2.80417e-05 -2.15122e-06 -1.24702e-05 
1786.75 0 -1.56403e-05 0.00105708 -9.93052e-05 -8.52184e-05 0.00287384 -0.000107739 0.000110382 3.1884e-05 -2.05334e-05 -0.000144463 -0.000198957 -0.000521932 5.92896e-05 0.000381376 -0.000175652 0.000214055 0.000258754 0.000157582 -0.000390581 0.000174577 4.57172e-05 -0.000123927 0.00014239 -0.000128749 3.00205e-05 7.75387e-05 -6.2632e-05 -0.000324098 -5.38622e-05 -2.31115e-05 5.49596e-06 -9.75064e-06 
1787.1 0 -2.77639e-05 0.00100854 -0.000104884 -8.33955e-05 0.0028586 -6.7834e-05 0.00012179 2.11655e-05 -9.33941e-06 -0.000141657 -0.0002115 -0.000566775 5.9218e-05 0.000399352 -0.000191429 0.000221001 0.000267764 0.000149289 -0.000361169 0.000177325 4.56396e-05 -0.000135723 0.000138772 -0.000129993 3.11868e-05 8.30386e-05 -6.71541e-05 -0.0003261 -5.06693e-05 -1.74642e-05 1.20141e-05 -9.90061e-06 
1787.45 0 -3.76302e-05 0.000958518 -0.000110016 -8.06156e-05 0.00284101 -2.53165e-05 0.000129956 9.99627e-06 -2.72361e-06 -0.000139617 -0.000221447 -0.000613059 5.75411e-05 0.000418965 -0.000205199 0.000234041 0.000282591 0.000138323 -0.000330178 0.000180168 4.79072e-05 -0.000145718 0.000132485 -0.000129211 3.26015e-05 8.75521e-05 -6.97913e-05 -0.000328226 -4.56538e-05 -1.31332e-05 1.68674e-05 -1.1995e-05 
1787.8 0 -4.63916e-05 0.000906666 -0.000114801 -7.76006e-05 0.00282003 1.59089e-05 0.000134649 -1.98211e-06 -4.47603e-06 -0.000135929 -0.000228083 -0.000661215 5.61618e-05 0.000440277 -0.000214092 0.000250576 0.000301426 0.000124203 -0.000300538 0.000182346 5.47719e-05 -0.000154879 0.000122557 -0.00012829 3.41028e-05 8.93676e-05 -7.22231e-05 -0.0003312 -3.93315e-05 -1.15965e-05 1.99106e-05 -1.64878e-05 
1788.15 0 -5.42881e-05 0.000854447 -0.000119291 -7.5233e-05 0.00279506 5.17232e-05 0.000138352 -1.47291e-05 -1.42626e-05 -0.000128677 -0.0002318 -0.000708643 5.31864e-05 0.000464432 -0.000218428 0.000267993 0.000322479 0.000106152 -0.000274923 0.000184551 6.50792e-05 -0.000163887 0.000111567 -0.000126688 3.48906e-05 9.03066e-05 -7.45784e-05 -0.000335853 -3.22712e-05 -1.19495e-05 2.006e-05 -2.2876e-05 
1788.5 0 -5.95839e-05 0.000802123 -0.000125002 -7.38089e-05 0.00276789 8.02121e-05 0.000141152 -2.92591e-05 -3.00457e-05 -0.000119292 -0.000233115 -0.000755211 4.50589e-05 0.000492087 -0.000217703 0.000285095 0.000342841 8.34776e-05 -0.000255132 0.000189228 7.63569e-05 -0.000172307 0.000101529 -0.000123297 3.48702e-05 9.22125e-05 -7.60847e-05 -0.000342566 -2.59644e-05 -1.11739e-05 1.6898e-05 -2.70611e-05 
1788.85 0 -6.12178e-05 0.000749848 -0.000131071 -7.25199e-05 0.00274274 0.000102548 0.000141015 -4.47072e-05 -4.8944e-05 -0.000108105 -0.000231046 -0.000801743 3.50997e-05 0.00052095 -0.000212058 0.000300757 0.000360484 5.71005e-05 -0.000239517 0.000197272 8.54478e-05 -0.000180186 9.20585e-05 -0.000118566 3.50903e-05 9.33011e-05 -7.71231e-05 -0.000349447 -2.10433e-05 -8.01577e-06 1.14326e-05 -2.69725e-05 
1789.2 0 -5.93157e-05 0.000699425 -0.000135252 -7.0283e-05 0.00272111 0.000120636 0.000140008 -5.94924e-05 -6.92774e-05 -9.44525e-05 -0.000222879 -0.000849144 2.69327e-05 0.000548047 -0.000202767 0.000315131 0.00037556 3.10257e-05 -0.000225705 0.000205847 9.14271e-05 -0.000186552 8.24283e-05 -0.000112981 3.55531e-05 9.1474e-05 -7.88013e-05 -0.000355398 -1.72705e-05 -4.32807e-06 5.51455e-06 -2.43396e-05 
1789.55 0 -5.58513e-05 0.000649642 -0.000136972 -6.74418e-05 0.00270214 0.000134052 0.000140577 -7.47387e-05 -9.1055e-05 -8.03901e-05 -0.000207572 -0.00089964 2.20092e-05 0.000572249 -0.000191931 0.00032965 0.000386973 8.17161e-06 -0.000213976 0.000212549 9.55652e-05 -0.000190164 7.23775e-05 -0.000108405 3.54323e-05 8.65904e-05 -8.12973e-05 -0.000362384 -1.493e-05 -1.30911e-06 -3.41412e-08 -2.13679e-05 
1789.9 0 -5.19982e-05 0.000597171 -0.000135926 -6.54376e-05 0.00268622 0.000140196 0.000140678 -8.96282e-05 -0.000114893 -6.78468e-05 -0.000186769 -0.000955764 2.11903e-05 0.000593051 -0.000181077 0.000344128 0.000395525 -1.21359e-05 -0.000204129 0.00021852 9.83464e-05 -0.000190981 6.28106e-05 -0.000107418 3.4437e-05 7.93073e-05 -8.48053e-05 -0.00037211 -1.44075e-05 3.56954e-07 -4.90964e-06 -1.77202e-05 
1790.25 0 -4.71588e-05 0.000542082 -0.000132823 -6.40462e-05 0.00266818 0.000141103 0.000138237 -0.000102241 -0.000141291 -5.89068e-05 -0.000161539 -0.00101883 2.27273e-05 0.000608897 -0.000169056 0.000357065 0.000404554 -2.94267e-05 -0.000194454 0.000224292 9.97376e-05 -0.000189393 5.35922e-05 -0.000110583 3.30391e-05 7.01809e-05 -8.89554e-05 -0.00038415 -1.58072e-05 6.9229e-07 -9.1924e-06 -1.32927e-05 
1790.6 0 -4.33595e-05 0.000485666 -0.000129026 -6.13902e-05 0.00264231 0.000141523 0.000133861 -0.000113598 -0.000169673 -5.58026e-05 -0.000134303 -0.00108629 2.59535e-05 0.000618258 -0.00015567 0.000369468 0.000414247 -4.11476e-05 -0.000184545 0.000227172 0.000100088 -0.000187233 4.42145e-05 -0.000117589 3.11152e-05 6.07384e-05 -9.33618e-05 -0.000396119 -1.78398e-05 4.26497e-08 -1.21508e-05 -8.9565e-06 
1790.95 0 -4.25189e-05 0.00042907 -0.000123872 -5.68088e-05 0.00261102 0.000142304 0.00012841 -0.000125035 -0.000199081 -6.01139e-05 -0.000108485 -0.0011546 3.10482e-05 0.000622504 -0.000142175 0.000381716 0.000422406 -4.6621e-05 -0.000173859 0.000225371 9.97571e-05 -0.000185822 3.63397e-05 -0.000126851 2.88207e-05 5.27387e-05 -9.696e-05 -0.000406561 -1.88783e-05 -1.94455e-06 -1.35602e-05 -4.65926e-06 
1791.3 0 -4.35695e-05 0.000373561 -0.000117433 -5.12461e-05 0.00257788 0.00014385 0.000122699 -0.000136979 -0.000229447 -7.16018e-05 -8.69578e-05 -0.00122199 3.78217e-05 0.000624343 -0.000130652 0.000393209 0.000428947 -4.65055e-05 -0.000163455 0.000221459 9.84712e-05 -0.000183492 3.17571e-05 -0.000138187 2.63593e-05 4.72687e-05 -9.97773e-05 -0.000415778 -1.81668e-05 -6.516e-06 -1.58336e-05 8.06185e-08 
1791.65 0 -4.44135e-05 0.000320691 -0.000110754 -4.57055e-05 0.00254413 0.000147074 0.000116756 -0.000149372 -0.000259452 -8.78003e-05 -7.04981e-05 -0.00128865 4.73945e-05 0.000624527 -0.000122596 0.000402848 0.000434748 -4.03193e-05 -0.000154695 0.000217152 9.60558e-05 -0.000178268 2.97561e-05 -0.000151031 2.37157e-05 4.38563e-05 -0.000102321 -0.000423489 -1.62207e-05 -1.3614e-05 -2.05274e-05 4.99245e-06 
1792 0 -4.41063e-05 0.000270086 -0.000103799 -4.04654e-05 0.00250897 0.000152971 0.000108192 -0.000162156 -0.000285242 -0.000108271 -5.72503e-05 -0.00135308 5.89339e-05 0.000622076 -0.000118772 0.000408514 0.000439294 -2.96092e-05 -0.000147663 0.000212235 9.30444e-05 -0.000171676 2.97259e-05 -0.000162805 2.24143e-05 4.06241e-05 -0.000104869 -0.000430603 -1.42092e-05 -2.16104e-05 -2.62575e-05 8.41804e-06 
1792.35 0 -4.23893e-05 0.000219227 -9.69507e-05 -3.43151e-05 0.00247195 0.000160356 9.40682e-05 -0.000174555 -0.000304629 -0.00013077 -4.55512e-05 -0.00141385 6.84263e-05 0.00061696 -0.000117687 0.000409754 0.000441775 -1.70725e-05 -0.000141671 0.000206095 8.95421e-05 -0.000165849 3.06264e-05 -0.000172833 2.37657e-05 3.72627e-05 -0.000106425 -0.000436951 -1.24682e-05 -2.85112e-05 -3.10349e-05 1.02054e-05 
1792.7 0 -3.93535e-05 0.00016788 -9.16546e-05 -2.60197e-05 0.00243356 0.000166537 7.44821e-05 -0.000184664 -0.000315324 -0.000150374 -3.59486e-05 -0.00147088 7.13017e-05 0.000609431 -0.000116478 0.000406739 0.000441227 -3.7124e-06 -0.000134826 0.000199669 8.56885e-05 -0.000159064 3.11951e-05 -0.000182094 2.4948e-05 3.44761e-05 -0.000106228 -0.000440878 -1.07493e-05 -3.34435e-05 -3.46897e-05 1.09602e-05 
1793.05 0 -3.52389e-05 0.000116505 -8.77816e-05 -1.65815e-05 0.00239421 0.000171368 5.16708e-05 -0.000190853 -0.000317012 -0.000164816 -2.73649e-05 -0.00152399 6.74151e-05 0.000600744 -0.000116026 0.000401537 0.000438567 1.23302e-05 -0.000125981 0.000195229 8.1999e-05 -0.000148959 3.14809e-05 -0.000192289 2.29562e-05 3.30835e-05 -0.000104914 -0.000443021 -8.99891e-06 -3.80855e-05 -3.88609e-05 1.08171e-05 
1793.4 0 -2.96802e-05 6.52936e-05 -8.34601e-05 -6.94482e-06 0.00235408 0.000176142 2.6429e-05 -0.000194549 -0.000314551 -0.000173146 -1.85e-05 -0.00157475 5.97862e-05 0.00059205 -0.000116555 0.000397081 0.000434808 3.26162e-05 -0.000115773 0.000192503 7.87849e-05 -0.000136782 3.10296e-05 -0.000203803 1.95773e-05 3.2901e-05 -0.00010415 -0.000445244 -7.63143e-06 -4.46918e-05 -4.39058e-05 1.01806e-05 
1793.75 0 -2.30526e-05 1.45179e-05 -7.78574e-05 2.11023e-06 0.00231341 0.000178975 -4.75131e-07 -0.000197883 -0.000313016 -0.000174648 -1.04549e-05 -0.00162392 4.99486e-05 0.000582945 -0.000114901 0.000394081 0.000429445 5.61685e-05 -0.000104713 0.000190959 7.60826e-05 -0.000124058 2.87514e-05 -0.000214948 1.72512e-05 3.2864e-05 -0.000104336 -0.000446725 -5.66575e-06 -5.32365e-05 -4.97399e-05 8.22139e-06 
1794.1 0 -1.55855e-05 -3.6397e-05 -7.21782e-05 1.16905e-05 0.00227367 0.000176923 -2.46897e-05 -0.000202297 -0.000311439 -0.000171275 -4.14509e-06 -0.00166923 3.80917e-05 0.000574779 -0.000108055 0.000390718 0.000421563 8.13835e-05 -9.18457e-05 0.000189919 7.39114e-05 -0.000110428 2.48519e-05 -0.000223564 1.57518e-05 3.3164e-05 -0.000104933 -0.000445945 -1.2626e-06 -6.25746e-05 -5.5941e-05 5.04317e-06 
1794.45 0 -7.76185e-06 -8.77773e-05 -6.79559e-05 2.41977e-05 0.00223707 0.000171097 -4.28145e-05 -0.000208665 -0.000303971 -0.000166153 2.52071e-07 -0.00171047 2.46938e-05 0.000568172 -9.44985e-05 0.000382499 0.000413519 0.000106265 -7.49727e-05 0.000187885 7.24074e-05 -9.66557e-05 2.18978e-05 -0.000228035 1.28986e-05 3.4109e-05 -0.00010618 -0.000443582 5.72622e-06 -7.25357e-05 -6.1579e-05 2.89813e-06 
1794.8 0 -9.88859e-07 -0.000140225 -6.56325e-05 3.92448e-05 0.00220321 0.000163743 -5.77136e-05 -0.000217703 -0.000287697 -0.000160749 4.2945e-06 -0.00175051 9.22487e-06 0.000561932 -7.69046e-05 0.000367807 0.000408963 0.000127939 -5.25498e-05 0.000185166 7.15681e-05 -8.41844e-05 2.19307e-05 -0.000229074 7.69472e-06 3.40424e-05 -0.000107663 -0.000440525 1.3607e-05 -8.19356e-05 -6.57005e-05 1.74859e-06 
1795.15 0 3.68236e-06 -0.00019365 -6.51404e-05 5.31493e-05 0.00216872 0.000155592 -7.39597e-05 -0.00022802 -0.000265053 -0.000155455 8.7025e-06 -0.00179053 -8.53049e-06 0.000554362 -6.05846e-05 0.000349944 0.000407287 0.000144222 -2.638e-05 0.000182369 7.21881e-05 -7.45672e-05 2.40484e-05 -0.000229263 1.92753e-06 3.3503e-05 -0.000108608 -0.000436698 2.14513e-05 -8.98065e-05 -6.651e-05 -6.84815e-08 
1795.5 0 6.9451e-06 -0.000245637 -6.47633e-05 6.2703e-05 0.00213064 0.000146064 -9.05252e-05 -0.000236133 -0.000239377 -0.000149171 1.38375e-05 -0.00182888 -2.63472e-05 0.00054538 -5.03914e-05 0.00033164 0.000404568 0.000154027 2.95315e-07 0.00017878 7.4401e-05 -6.69022e-05 2.78007e-05 -0.000230791 -3.38828e-06 3.57625e-05 -0.000109281 -0.00043132 2.9246e-05 -9.56668e-05 -6.40238e-05 -3.03224e-06 
1795.85 0 9.5693e-06 -0.00029364 -6.26509e-05 6.89771e-05 0.00208825 0.00013481 -0.000103695 -0.000240418 -0.000212487 -0.000140627 1.96337e-05 -0.00186305 -4.38407e-05 0.000536041 -4.81501e-05 0.000314666 0.000399392 0.000157779 2.72218e-05 0.000172546 7.7654e-05 -5.8526e-05 3.24532e-05 -0.000234054 -8.23756e-06 4.1027e-05 -0.000109234 -0.000423935 3.61476e-05 -9.95317e-05 -6.01293e-05 -6.26642e-06 
1796.2 0 1.06932e-05 -0.000337132 -6.02743e-05 7.39838e-05 0.00204236 0.0001225 -0.000113877 -0.000239158 -0.000184935 -0.000131201 2.32356e-05 -0.00189233 -6.13305e-05 0.000524981 -5.15003e-05 0.000301067 0.000392924 0.000156177 5.65327e-05 0.000163033 8.1634e-05 -4.90427e-05 3.5506e-05 -0.000237101 -1.37841e-05 4.65368e-05 -0.0001098 -0.000415792 4.02548e-05 -0.000101687 -5.55986e-05 -9.34418e-06 
1796.55 0 9.77268e-06 -0.000376879 -5.8775e-05 7.76157e-05 0.00199502 0.000110189 -0.000121088 -0.000231151 -0.000156961 -0.000123695 2.23866e-05 -0.00191973 -7.69292e-05 0.000511273 -5.66015e-05 0.000291718 0.000385435 0.000149298 8.66262e-05 0.000153765 8.54774e-05 -4.07673e-05 3.58201e-05 -0.00023791 -1.9844e-05 5.02817e-05 -0.000112371 -0.000408178 4.10285e-05 -0.000101804 -5.15331e-05 -1.36245e-05 
1796.9 0 7.06048e-06 -0.00041395 -5.66486e-05 7.99196e-05 0.00194852 9.93681e-05 -0.000123539 -0.000218689 -0.00013058 -0.000118998 1.57911e-05 -0.00194672 -9.03741e-05 0.0004959 -6.23798e-05 0.000285612 0.000377703 0.000137278 0.000115443 0.000147239 8.9326e-05 -3.49742e-05 3.53075e-05 -0.000236831 -2.49242e-05 5.27254e-05 -0.000115626 -0.000399886 3.83718e-05 -0.000100805 -4.94087e-05 -2.07555e-05 
1797.25 0 2.98857e-06 -0.000450449 -5.32844e-05 8.15914e-05 0.00190574 9.11806e-05 -0.000122139 -0.000203713 -0.000109347 -0.000117688 4.91368e-06 -0.00197141 -0.000102656 0.000478155 -7.09136e-05 0.000280051 0.000371418 0.00012211 0.000144327 0.000143016 9.38277e-05 -3.09139e-05 3.58335e-05 -0.00023489 -2.88072e-05 5.49192e-05 -0.000119596 -0.000389716 3.28773e-05 -9.9257e-05 -4.8474e-05 -2.96149e-05 
1797.6 0 -1.68513e-06 -0.00048712 -4.88622e-05 8.36539e-05 0.00186829 8.27975e-05 -0.000118086 -0.000186843 -9.36282e-05 -0.00012116 -6.58823e-06 -0.00199279 -0.000113553 0.000456234 -8.18839e-05 0.000272909 0.000365714 0.000108232 0.000172992 0.00014043 9.77916e-05 -2.79555e-05 3.69628e-05 -0.000233273 -3.19488e-05 5.63432e-05 -0.000124231 -0.000378408 2.66995e-05 -9.69317e-05 -4.64056e-05 -3.83088e-05 
1797.95 0 -5.9071e-06 -0.000523971 -4.33002e-05 8.59713e-05 0.00183223 7.17851e-05 -0.000111574 -0.000171561 -8.0254e-05 -0.000127251 -1.78895e-05 -0.00201175 -0.000123044 0.00043008 -9.17516e-05 0.000265134 0.000359132 9.90892e-05 0.000200012 0.000135882 0.000100308 -2.60489e-05 3.78146e-05 -0.000233146 -3.4902e-05 5.71226e-05 -0.00012756 -0.000367498 2.24207e-05 -9.4513e-05 -4.13069e-05 -4.71667e-05 
1798.3 0 -1.02758e-05 -0.000562559 -3.73906e-05 8.71002e-05 0.00179346 5.80956e-05 -0.000103219 -0.000160714 -6.67155e-05 -0.000134042 -3.06449e-05 -0.00202777 -0.000131621 0.00040274 -9.87759e-05 0.0002581 0.000351209 9.4403e-05 0.000225624 0.000126584 0.000101011 -2.51089e-05 3.76592e-05 -0.000233766 -3.67892e-05 5.83734e-05 -0.000129333 -0.00035808 2.04931e-05 -9.07953e-05 -3.34743e-05 -5.59533e-05 
1798.65 0 -1.58554e-05 -0.000602562 -3.15768e-05 8.73251e-05 0.00175226 4.12316e-05 -9.28073e-05 -0.000151841 -5.36812e-05 -0.000142731 -4.53647e-05 -0.00203876 -0.000138608 0.00037695 -0.000103037 0.000251744 0.000342745 9.10757e-05 0.00025032 0.000116632 0.000100456 -2.4212e-05 3.64332e-05 -0.000234192 -3.63648e-05 6.13869e-05 -0.00013103 -0.000349535 2.04805e-05 -8.51007e-05 -2.46828e-05 -6.24733e-05 
1799 0 -2.31113e-05 -0.000642184 -2.59738e-05 8.64102e-05 0.00170845 2.36834e-05 -8.02222e-05 -0.000143963 -4.38756e-05 -0.000154079 -6.09021e-05 -0.00204448 -0.000141956 0.000351922 -0.000104421 0.000244903 0.000333869 8.70418e-05 0.000273541 0.000111109 0.000100375 -2.10979e-05 3.39382e-05 -0.000232924 -3.4749e-05 6.48543e-05 -0.000133445 -0.000340236 2.22811e-05 -7.88544e-05 -1.55931e-05 -6.60038e-05 
1799.35 0 -3.16362e-05 -0.000680055 -2.09929e-05 8.3604e-05 0.00166124 8.76183e-06 -6.40989e-05 -0.000137738 -3.83462e-05 -0.000167992 -7.56682e-05 -0.00204761 -0.000140191 0.000328897 -0.000103947 0.000235884 0.000321484 8.19961e-05 0.000293775 0.000109582 0.00010208 -1.61363e-05 3.03061e-05 -0.000228687 -3.34325e-05 6.61748e-05 -0.000135843 -0.000329555 2.40168e-05 -7.31946e-05 -6.28607e-06 -6.75374e-05 
1799.7 0 -3.94901e-05 -0.000715785 -1.66422e-05 8.07039e-05 0.00161038 -2.95896e-06 -4.41274e-05 -0.000130851 -3.68739e-05 -0.000182393 -8.94913e-05 -0.00205291 -0.000135083 0.000310235 -0.000102339 0.000225078 0.000305134 7.66789e-05 0.000309866 0.000109223 0.000105789 -1.04208e-05 2.54727e-05 -0.000222547 -3.33146e-05 6.32881e-05 -0.00013759 -0.000317695 2.39712e-05 -6.80776e-05 2.88471e-06 -6.83269e-05 
1800.05 0 -4.4695e-05 -0.000749789 -1.27944e-05 7.87633e-05 0.00155773 -1.20472e-05 -2.32883e-05 -0.000121694 -3.70271e-05 -0.00019414 -0.000104075 -0.002063 -0.000129613 0.000294575 -0.000100175 0.000215716 0.00028704 7.32564e-05 0.000320711 0.000110139 0.00011074 -4.79931e-06 1.94123e-05 -0.000216516 -3.48022e-05 5.65465e-05 -0.000138837 -0.000306371 2.31645e-05 -6.25053e-05 1.02255e-05 -6.93734e-05 
1800.4 0 -4.66292e-05 -0.000782231 -9.9405e-06 7.68296e-05 0.00150388 -1.88901e-05 -3.56704e-06 -0.000110596 -3.84241e-05 -0.000201477 -0.000121066 -0.0020785 -0.000124643 0.000279655 -9.8451e-05 0.000209888 0.000268796 7.2187e-05 0.000325836 0.000112651 0.000115347 -4.6728e-07 1.33612e-05 -0.000211482 -3.76906e-05 4.71448e-05 -0.000140791 -0.000296878 2.3892e-05 -5.7581e-05 1.50735e-05 -7.08936e-05 
1800.75 0 -4.56806e-05 -0.000813312 -8.13307e-06 7.50276e-05 0.0014472 -2.35635e-05 1.42814e-05 -9.89681e-05 -4.48222e-05 -0.000204512 -0.000137212 -0.00209779 -0.00011883 0.000266288 -9.80235e-05 0.000202965 0.000253078 7.28551e-05 0.000326947 0.000116913 0.000118346 3.548e-06 7.1328e-06 -0.000205992 -4.11942e-05 3.56888e-05 -0.000145104 -0.000288848 2.75744e-05 -5.44574e-05 1.83133e-05 -7.27312e-05 
1801.1 0 -4.19481e-05 -0.000843642 -5.59679e-06 7.39658e-05 0.00138659 -2.72199e-05 2.84411e-05 -8.72061e-05 -5.89443e-05 -0.00020424 -0.000148693 -0.0021182 -0.000112056 0.000255495 -9.96267e-05 0.000189802 0.000242463 7.41841e-05 0.000326113 0.000122394 0.000119611 8.63267e-06 1.42515e-06 -0.000198819 -4.35539e-05 2.49045e-05 -0.000150622 -0.000280968 3.26738e-05 -5.14741e-05 1.89779e-05 -7.47213e-05 
1801.45 0 -3.46356e-05 -0.000874115 -1.13437e-06 7.37355e-05 0.00132243 -3.06795e-05 3.77464e-05 -7.43245e-05 -7.93817e-05 -0.000199981 -0.000155189 -0.0021403 -0.000105787 0.000247292 -0.000103166 0.000171394 0.000236366 7.68965e-05 0.00032447 0.00012816 0.000119372 1.40903e-05 -2.29144e-06 -0.000190953 -4.36639e-05 1.69081e-05 -0.000154963 -0.000272566 3.67157e-05 -4.72507e-05 1.78006e-05 -7.58147e-05 
1801.8 0 -2.4384e-05 -0.000904293 4.46922e-06 7.42081e-05 0.00125496 -3.44148e-05 4.27632e-05 -5.94632e-05 -0.000101516 -0.000191203 -0.000158106 -0.00216413 -0.000101482 0.000242016 -0.000108304 0.000149686 0.000232429 8.28517e-05 0.000322162 0.00013498 0.000118198 1.92088e-05 -2.95376e-06 -0.000182515 -4.22548e-05 1.14509e-05 -0.00015724 -0.000264243 3.83268e-05 -4.22269e-05 1.7535e-05 -7.50945e-05 
1802.15 0 -1.40216e-05 -0.000933548 8.75811e-06 7.48869e-05 0.00118503 -3.96298e-05 4.4917e-05 -4.37608e-05 -0.000123024 -0.000178018 -0.000158361 -0.00218643 -0.000100414 0.000240614 -0.000115612 0.000126485 0.000229491 9.11771e-05 0.000319492 0.000143432 0.000117516 2.4102e-05 -1.35847e-06 -0.000172421 -4.01443e-05 8.90249e-06 -0.000157412 -0.000257222 3.82903e-05 -3.65582e-05 1.75121e-05 -7.36997e-05 
1802.5 0 -5.71648e-06 -0.000961567 1.01912e-05 7.56111e-05 0.00111517 -4.58897e-05 4.54729e-05 -2.67475e-05 -0.000142928 -0.000161727 -0.000156124 -0.00220538 -0.000101281 0.000243753 -0.000124821 0.000104435 0.000229196 9.82984e-05 0.000318404 0.000152447 0.00011847 2.88626e-05 -8.19806e-07 -0.000161488 -3.6469e-05 1.00112e-05 -0.000156994 -0.000251997 3.73299e-05 -3.19179e-05 1.63617e-05 -7.3384e-05 
1802.85 0 3.75172e-07 -0.000987642 1.04304e-05 7.68977e-05 0.0010465 -5.12067e-05 4.39983e-05 -7.74347e-06 -0.000159827 -0.000144448 -0.000150869 -0.00222066 -0.000101346 0.000249404 -0.000133149 8.40898e-05 0.000233469 0.000100659 0.000319374 0.00016043 0.00012105 3.4693e-05 -4.03261e-06 -0.000151868 -3.1619e-05 1.4694e-05 -0.000157676 -0.000248728 3.56353e-05 -2.92552e-05 1.61374e-05 -7.45659e-05 
1803.2 0 6.17584e-06 -0.00101134 1.12886e-05 7.98609e-05 0.000979975 -5.54816e-05 4.09294e-05 9.65618e-06 -0.000173744 -0.000125989 -0.000141667 -0.00223161 -0.00010038 0.000255567 -0.000138725 6.5522e-05 0.000239834 9.91777e-05 0.000321709 0.000165054 0.000125075 4.08326e-05 -1.02355e-05 -0.000143939 -2.82491e-05 2.27868e-05 -0.000158833 -0.000246398 3.38771e-05 -2.73488e-05 1.68197e-05 -7.76166e-05 
1803.55 0 1.36699e-05 -0.00103282 1.21294e-05 8.56137e-05 0.000916274 -5.85289e-05 3.7235e-05 2.36016e-05 -0.000188791 -0.000106416 -0.000129056 -0.0022392 -9.75422e-05 0.000261563 -0.000141711 5.01222e-05 0.000245899 9.75329e-05 0.000324524 0.000165744 0.000130364 4.48796e-05 -1.75898e-05 -0.000136571 -2.84936e-05 3.31849e-05 -0.00015805 -0.000243857 3.26484e-05 -2.58262e-05 1.63254e-05 -8.20844e-05 
1803.9 0 2.29827e-05 -0.00105318 1.32376e-05 9.23975e-05 0.000853437 -5.78517e-05 3.42622e-05 3.48317e-05 -0.000207441 -8.73486e-05 -0.000114722 -0.00224436 -9.24442e-05 0.000267228 -0.000141425 3.67884e-05 0.00025176 9.72483e-05 0.000325086 0.000162725 0.00013585 4.66902e-05 -2.60776e-05 -0.000130524 -3.16817e-05 4.50812e-05 -0.000155116 -0.00024073 3.19995e-05 -2.42957e-05 1.42583e-05 -8.68058e-05 
1804.25 0 3.22754e-05 -0.00107189 1.50631e-05 9.77341e-05 0.000789578 -5.22966e-05 3.36651e-05 4.49182e-05 -0.000227073 -7.01461e-05 -9.96456e-05 -0.00224453 -8.52666e-05 0.000272796 -0.000139252 2.42295e-05 0.000257566 9.68446e-05 0.000321927 0.000156783 0.000140849 4.73772e-05 -3.48319e-05 -0.000128588 -3.58204e-05 5.86751e-05 -0.000151902 -0.000237563 3.20627e-05 -2.30491e-05 1.17787e-05 -9.12913e-05 
1804.6 0 4.02049e-05 -0.00108881 1.74584e-05 0.000101514 0.000723351 -4.39519e-05 3.24481e-05 5.48398e-05 -0.000245476 -5.47863e-05 -8.44193e-05 -0.00223708 -7.45943e-05 0.000281148 -0.000137449 1.39736e-05 0.000263253 9.52506e-05 0.000316481 0.000149578 0.000144709 4.77519e-05 -4.26216e-05 -0.000131235 -4.01509e-05 7.33147e-05 -0.000148926 -0.000234653 3.27865e-05 -2.31354e-05 1.10219e-05 -9.47829e-05 
1804.95 0 4.74481e-05 -0.0011052 1.97435e-05 0.000105948 0.000656407 -3.54132e-05 2.64532e-05 6.43322e-05 -0.000261823 -4.0849e-05 -6.97705e-05 -0.002224 -6.1e-05 0.000295825 -0.000135021 6.41669e-06 0.000268285 9.33768e-05 0.000313209 0.000142861 0.000145492 4.62875e-05 -4.86439e-05 -0.000134973 -4.46514e-05 8.74284e-05 -0.000145563 -0.000231596 3.39518e-05 -2.46666e-05 1.29675e-05 -9.66074e-05 
1805.3 0 5.38173e-05 -0.00112078 2.2002e-05 0.000110901 0.000588877 -2.9366e-05 1.59171e-05 7.29892e-05 -0.000273873 -2.8766e-05 -5.75338e-05 -0.00220718 -4.68501e-05 0.000314821 -0.000131265 2.18523e-06 0.00027225 9.03854e-05 0.000314943 0.000136796 0.000142857 4.21122e-05 -5.23675e-05 -0.000136717 -4.92361e-05 9.82409e-05 -0.000141737 -0.000228169 3.59495e-05 -2.67372e-05 1.60417e-05 -9.74099e-05 
1805.65 0 5.71379e-05 -0.00113534 2.52027e-05 0.000113281 0.000519867 -2.64185e-05 3.48055e-06 8.11569e-05 -0.000279588 -1.76183e-05 -4.93129e-05 -0.00218567 -3.4943e-05 0.000332647 -0.000127087 4.57903e-06 0.000274319 8.4587e-05 0.000320562 0.000129472 0.000138332 3.59755e-05 -5.46541e-05 -0.000136418 -5.44678e-05 0.000106541 -0.000138138 -0.000222945 3.99585e-05 -2.94341e-05 1.77323e-05 -9.73848e-05 
1806 0 5.78924e-05 -0.00114741 2.88133e-05 0.000111749 0.000452287 -2.50658e-05 -8.0966e-06 8.96638e-05 -0.000276855 -6.17119e-06 -4.62583e-05 -0.00215986 -2.62809e-05 0.000346524 -0.000123528 1.33244e-05 0.000276489 7.68467e-05 0.000328796 0.0001192 0.000134336 2.79908e-05 -5.56446e-05 -0.000135344 -6.15465e-05 0.000115826 -0.000135665 -0.00021521 4.62661e-05 -3.36216e-05 1.7799e-05 -9.74358e-05 
1806.35 0 5.91176e-05 -0.0011558 3.07938e-05 0.000108761 0.000389146 -2.32637e-05 -2.03357e-05 9.81929e-05 -0.000265326 4.82951e-06 -4.72682e-05 -0.00213017 -1.89097e-05 0.000355404 -0.000122575 2.63263e-05 0.000280853 6.82784e-05 0.00033925 0.000106857 0.000131721 1.90982e-05 -5.30675e-05 -0.000134555 -6.97335e-05 0.000126752 -0.000133421 -0.000205743 5.36918e-05 -3.78823e-05 1.81898e-05 -9.8291e-05 
1806.7 0 6.20168e-05 -0.00116108 3.06716e-05 0.000106512 0.000330391 -2.14011e-05 -3.50855e-05 0.000107574 -0.000248078 1.5221e-05 -4.94876e-05 -0.00209635 -1.09356e-05 0.00035907 -0.00012248 4.26019e-05 0.00028555 5.69946e-05 0.000351894 9.46641e-05 0.000128865 1.07968e-05 -4.74653e-05 -0.000134759 -7.59184e-05 0.000137545 -0.00012939 -0.000194482 6.02487e-05 -4.08166e-05 2.05936e-05 -9.82488e-05 
1807.05 0 6.55955e-05 -0.00116468 2.96623e-05 0.000105205 0.000275463 -2.18656e-05 -5.02375e-05 0.000119433 -0.000227796 2.61341e-05 -5.22174e-05 -0.00205923 -3.38866e-06 0.000359089 -0.000117862 6.02956e-05 0.000288375 4.07135e-05 0.000365411 8.38584e-05 0.00012553 4.62028e-06 -4.29173e-05 -0.000135563 -7.98513e-05 0.000146763 -0.000122778 -0.000181003 6.63712e-05 -4.23504e-05 2.35163e-05 -9.68677e-05 
1807.4 0 6.97723e-05 -0.00116783 2.9215e-05 0.000104213 0.000223994 -2.26308e-05 -6.27614e-05 0.000134026 -0.000205014 3.84687e-05 -5.61175e-05 -0.00202066 6.69448e-07 0.000355786 -0.000104703 7.87731e-05 0.000289381 1.91955e-05 0.000377777 7.40994e-05 0.000122072 1.18727e-06 -4.23154e-05 -0.000136219 -8.35412e-05 0.000153659 -0.00011449 -0.000166346 7.28301e-05 -4.24926e-05 2.49236e-05 -9.30309e-05 
1807.75 0 7.38375e-05 -0.00117156 2.91509e-05 0.000102875 0.00017502 -1.92176e-05 -7.07035e-05 0.000150761 -0.000178664 5.24438e-05 -6.32494e-05 -0.00198095 -9.45497e-07 0.000349807 -8.14137e-05 9.71291e-05 0.000288118 -5.29952e-06 0.000389292 6.54141e-05 0.000117348 1.48523e-07 -4.54136e-05 -0.000136048 -8.78684e-05 0.000158546 -0.000104976 -0.000152275 7.75699e-05 -4.15219e-05 2.47068e-05 -8.58845e-05 
1808.1 0 7.65349e-05 -0.00117626 2.89106e-05 0.000101478 0.000126881 -1.08828e-05 -7.32208e-05 0.000168242 -0.000147573 6.72617e-05 -7.44481e-05 -0.00193982 -6.2698e-06 0.00034237 -5.1678e-05 0.000113006 0.00028209 -2.76028e-05 0.000403115 5.87701e-05 0.000111135 2.88758e-08 -5.02366e-05 -0.000134833 -9.23431e-05 0.000161566 -9.43988e-05 -0.000138532 7.81844e-05 -3.99566e-05 2.26336e-05 -7.71023e-05 
1808.45 0 7.83527e-05 -0.00118291 2.96096e-05 0.000100742 7.81524e-05 1.04643e-06 -7.01161e-05 0.000184448 -0.000113925 8.00616e-05 -8.63416e-05 -0.00189775 -1.28081e-05 0.00033327 -2.14993e-05 0.00012444 0.000269609 -4.33569e-05 0.00042212 5.59722e-05 0.000104739 2.25013e-07 -5.4819e-05 -0.000133117 -9.54499e-05 0.000162226 -8.35908e-05 -0.000124755 7.46599e-05 -3.68141e-05 1.83605e-05 -6.772e-05 
1808.8 0 8.00425e-05 -0.0011915 3.07067e-05 0.000100576 2.85561e-05 1.37339e-05 -6.21004e-05 0.000197311 -8.07373e-05 8.66841e-05 -9.52305e-05 -0.0018569 -1.94777e-05 0.000323641 5.47821e-06 0.000130918 0.000251833 -5.19489e-05 0.000443885 5.89535e-05 9.80265e-05 2.05757e-06 -5.80254e-05 -0.000131756 -9.68957e-05 0.000159785 -7.35657e-05 -0.000111512 6.90818e-05 -3.1183e-05 1.28939e-05 -5.72897e-05 
1809.15 0 7.97213e-05 -0.00119948 3.15147e-05 0.000100425 -2.22297e-05 2.25735e-05 -5.16384e-05 0.000205653 -4.83886e-05 8.53661e-05 -0.000101138 -0.00181974 -2.40602e-05 0.000316018 2.66674e-05 0.000133676 0.000230444 -5.46539e-05 0.000464083 6.71916e-05 9.08733e-05 5.90987e-06 -5.97957e-05 -0.000129458 -9.79703e-05 0.000152512 -6.62297e-05 -9.8023e-05 6.49171e-05 -2.3709e-05 6.74414e-06 -4.51923e-05 
1809.5 0 7.48507e-05 -0.00120571 3.24481e-05 0.000100127 -7.49217e-05 2.60465e-05 -4.205e-05 0.000209347 -1.48809e-05 7.67395e-05 -0.000107336 -0.00178598 -2.48498e-05 0.000310701 4.14723e-05 0.000132927 0.000206653 -5.3426e-05 0.000481018 7.95576e-05 8.35118e-05 1.05415e-05 -6.10712e-05 -0.000124714 -9.94778e-05 0.000140555 -6.16925e-05 -8.43366e-05 6.32107e-05 -1.55756e-05 5.00483e-08 -3.21313e-05 
1809.85 0 6.57098e-05 -0.00121217 3.30905e-05 0.000100479 -0.000129961 2.7898e-05 -3.43749e-05 0.000209935 1.876e-05 6.3497e-05 -0.000116532 -0.00175389 -2.01002e-05 0.000304071 5.17544e-05 0.000127808 0.0001828 -5.06515e-05 0.000492513 9.44739e-05 7.57173e-05 1.45973e-05 -6.16929e-05 -0.000119114 -9.98886e-05 0.000126442 -5.79133e-05 -7.09032e-05 6.22602e-05 -7.59668e-06 -6.22871e-06 -1.98422e-05 
1810.2 0 5.46189e-05 -0.00122107 3.25748e-05 0.000100462 -0.000184981 3.28089e-05 -2.79047e-05 0.000208902 4.90483e-05 5.00491e-05 -0.000128216 -0.00172281 -1.00245e-05 0.00029227 6.0066e-05 0.000119691 0.000162131 -4.72214e-05 0.000497306 0.00010867 6.88154e-05 1.76241e-05 -6.21526e-05 -0.000113327 -9.726e-05 0.000113449 -5.45336e-05 -5.65989e-05 6.19038e-05 -1.2451e-06 -1.22336e-05 -8.94373e-06 
1810.55 0 4.34182e-05 -0.00123086 3.16374e-05 9.80654e-05 -0.000237923 4.25864e-05 -2.24657e-05 0.000204639 7.63303e-05 3.84391e-05 -0.00014001 -0.00169298 1.42021e-07 0.000275245 6.73938e-05 0.0001109 0.000147427 -4.3607e-05 0.000497478 0.000118931 6.44335e-05 1.9839e-05 -6.30698e-05 -0.000106926 -9.17883e-05 0.00010311 -5.09915e-05 -4.12471e-05 6.32281e-05 1.65734e-06 -1.6835e-05 4.88558e-07 
1810.9 0 3.30013e-05 -0.00123953 3.21674e-05 9.38344e-05 -0.000291365 5.56749e-05 -1.83122e-05 0.000193967 0.0001017 2.69778e-05 -0.00015156 -0.00166368 6.5617e-06 0.000254475 7.48274e-05 0.000102139 0.000138679 -4.11065e-05 0.000494913 0.000121733 6.22841e-05 2.18292e-05 -6.51652e-05 -0.000101475 -8.46318e-05 9.51798e-05 -4.55731e-05 -2.65398e-05 6.64666e-05 1.99319e-06 -1.86336e-05 8.78037e-06 
1811.25 0 2.43307e-05 -0.00124733 3.5496e-05 8.90474e-05 -0.000348237 7.04036e-05 -1.42224e-05 0.000176416 0.000124416 1.35968e-05 -0.000161469 -0.00163478 1.03425e-05 0.000231305 8.33213e-05 9.61978e-05 0.000132138 -4.17649e-05 0.000488491 0.000115476 6.14522e-05 2.31543e-05 -6.94474e-05 -9.74511e-05 -7.68729e-05 8.8639e-05 -3.77673e-05 -1.41532e-05 7.02617e-05 2.63274e-06 -1.86973e-05 1.46827e-05 
1811.6 0 1.75082e-05 -0.0012538 4.06358e-05 8.35122e-05 -0.000409137 8.58123e-05 -6.58634e-06 0.00015305 0.000143522 8.25533e-07 -0.000165584 -0.00160654 1.40368e-05 0.000207879 9.20442e-05 9.52472e-05 0.000127591 -4.58072e-05 0.000478727 0.000104196 6.21913e-05 2.36646e-05 -7.50225e-05 -9.20448e-05 -6.81658e-05 8.17808e-05 -2.95475e-05 -3.80573e-06 7.47302e-05 4.5511e-06 -1.80989e-05 1.74905e-05 
1811.95 0 1.19414e-05 -0.00125734 4.58614e-05 7.73902e-05 -0.000472743 9.878e-05 4.25244e-06 0.000123847 0.000157566 -9.20492e-06 -0.000163093 -0.00157969 2.01603e-05 0.000185544 0.000101554 9.77296e-05 0.00012718 -5.0735e-05 0.000468689 9.53135e-05 6.49028e-05 2.33495e-05 -8.04189e-05 -8.47861e-05 -5.90687e-05 7.45276e-05 -2.24802e-05 4.27306e-06 8.01731e-05 7.57397e-06 -1.78025e-05 1.84909e-05 
1812.3 0 6.43518e-06 -0.00125835 5.04294e-05 7.22937e-05 -0.000535138 0.000108284 1.46137e-05 9.13315e-05 0.00016709 -1.72422e-05 -0.000156822 -0.00155512 2.90702e-05 0.000165421 0.000113887 9.90321e-05 0.000127903 -5.64262e-05 0.000459326 9.02487e-05 6.82376e-05 2.19135e-05 -8.52561e-05 -7.78921e-05 -5.1237e-05 6.75351e-05 -1.59099e-05 1.00765e-05 8.51115e-05 1.00755e-05 -1.92324e-05 1.9208e-05 
1812.65 0 -1.29988e-07 -0.00125783 5.27702e-05 6.94495e-05 -0.000592 0.00011743 2.42352e-05 5.898e-05 0.00017509 -2.36356e-05 -0.000149367 -0.00153359 4.03205e-05 0.000147291 0.000128124 9.54698e-05 0.000126285 -6.44253e-05 0.000450536 8.4857e-05 7.16165e-05 2.11856e-05 -8.9047e-05 -7.07227e-05 -4.40783e-05 6.177e-05 -1.06134e-05 1.53233e-05 8.90988e-05 1.02812e-05 -2.31602e-05 2.06459e-05 
1813 0 -7.93098e-06 -0.00125664 5.21553e-05 6.85713e-05 -0.000643975 0.000129678 3.26676e-05 2.87081e-05 0.000182614 -2.90308e-05 -0.000140369 -0.00151722 5.23652e-05 0.000131127 0.000140584 8.7683e-05 0.000122024 -7.44688e-05 0.000443517 7.71159e-05 7.53453e-05 2.27273e-05 -9.14425e-05 -6.13519e-05 -3.70781e-05 5.79486e-05 -7.80548e-06 2.15732e-05 9.29014e-05 7.89937e-06 -2.79501e-05 2.26421e-05 
1813.35 0 -1.62676e-05 -0.00125341 4.98806e-05 6.74702e-05 -0.0006957 0.000144872 3.84311e-05 3.28666e-06 0.00018703 -3.45044e-05 -0.000127054 -0.00150358 6.14375e-05 0.000119459 0.000148621 7.90886e-05 0.000115562 -8.52974e-05 0.000439206 6.97691e-05 7.96758e-05 2.64719e-05 -9.26227e-05 -5.02944e-05 -2.97238e-05 5.55916e-05 -8.06993e-06 2.76791e-05 9.63035e-05 4.08672e-06 -3.11948e-05 2.46502e-05 
1813.7 0 -2.33946e-05 -0.00124677 4.72258e-05 6.40074e-05 -0.000751005 0.000161247 4.10983e-05 -1.49447e-05 0.000186823 -4.08186e-05 -0.000108725 -0.00148664 6.74566e-05 0.000113334 0.000151716 7.22963e-05 0.000107063 -9.45767e-05 0.000435315 6.73658e-05 8.5391e-05 3.11036e-05 -9.33941e-05 -3.99104e-05 -2.19928e-05 5.57866e-05 -1.13516e-05 3.14029e-05 9.787e-05 5.03515e-07 -3.04754e-05 2.53838e-05 
1814.05 0 -2.82e-05 -0.00123681 4.52171e-05 5.79747e-05 -0.000808558 0.000178601 4.19406e-05 -2.66064e-05 0.000184247 -4.78961e-05 -8.5778e-05 -0.00146328 7.30548e-05 0.000108314 0.000149955 6.92353e-05 9.68461e-05 -0.000100815 0.000429719 7.05441e-05 9.25938e-05 3.53919e-05 -9.43677e-05 -3.16043e-05 -1.43111e-05 5.94939e-05 -1.59568e-05 3.35742e-05 9.676e-05 -1.60646e-06 -2.58426e-05 2.34014e-05 
1814.4 0 -3.03523e-05 -0.00122447 4.48189e-05 5.07175e-05 -0.000865108 0.000196788 4.40439e-05 -3.56315e-05 0.000180793 -5.40878e-05 -6.09854e-05 -0.00143342 7.93496e-05 9.97985e-05 0.000143876 6.99546e-05 8.64225e-05 -0.000103338 0.000424476 7.60458e-05 0.000100474 3.78259e-05 -9.5474e-05 -2.42398e-05 -8.15406e-06 6.52441e-05 -2.17794e-05 3.59261e-05 9.45418e-05 -1.99028e-06 -1.89272e-05 1.87184e-05 
1814.75 0 -3.02622e-05 -0.00121303 4.54832e-05 4.40584e-05 -0.000918524 0.00021606 4.7632e-05 -4.42302e-05 0.000175818 -5.75967e-05 -3.63262e-05 -0.00139904 8.6504e-05 8.72647e-05 0.000133936 7.18837e-05 7.88038e-05 -0.000100074 0.000422146 8.30899e-05 0.000107415 3.83483e-05 -9.58153e-05 -1.65916e-05 -4.95469e-06 7.0486e-05 -3.01043e-05 3.69445e-05 9.21892e-05 -1.01929e-06 -1.13539e-05 1.21284e-05 
1815.1 0 -2.83159e-05 -0.00120446 4.5583e-05 3.83872e-05 -0.000968715 0.000237795 4.88804e-05 -5.51049e-05 0.000167921 -5.79381e-05 -1.29096e-05 -0.00136344 9.19646e-05 7.30685e-05 0.000119474 7.34456e-05 7.58149e-05 -9.30895e-05 0.000421879 9.13471e-05 0.000112014 3.91072e-05 -9.47608e-05 -8.02592e-06 -3.0909e-06 7.26056e-05 -3.92531e-05 3.58584e-05 8.9833e-05 3.2176e-07 -4.40138e-06 4.25352e-06 
1815.45 0 -2.51659e-05 -0.00119773 4.50465e-05 3.30223e-05 -0.00101714 0.000261469 4.51192e-05 -7.03813e-05 0.000156705 -5.50249e-05 8.20473e-06 -0.00132909 9.37058e-05 5.82126e-05 0.000102156 7.53989e-05 7.59385e-05 -8.58797e-05 0.000422774 9.8215e-05 0.000114426 4.13163e-05 -9.29894e-05 2.87096e-07 -1.88865e-06 7.19168e-05 -4.83927e-05 3.5104e-05 8.88181e-05 1.31609e-06 1.69621e-06 -4.63238e-06 
1815.8 0 -2.18153e-05 -0.00119062 4.61087e-05 2.85789e-05 -0.00106434 0.000284693 3.7758e-05 -8.64279e-05 0.000143692 -4.82484e-05 2.81773e-05 -0.00129761 9.43146e-05 4.18229e-05 8.52517e-05 7.87662e-05 7.56378e-05 -7.76764e-05 0.000424634 0.000102702 0.000115443 4.68195e-05 -9.08132e-05 6.03529e-06 -2.15783e-06 6.95064e-05 -5.83656e-05 3.62183e-05 8.83382e-05 2.88405e-06 7.65283e-06 -1.45447e-05 
1816.15 0 -1.83902e-05 -0.00118145 5.00505e-05 2.5648e-05 -0.00111078 0.000306249 3.05103e-05 -9.86442e-05 0.000131286 -3.7529e-05 4.78161e-05 -0.00126842 9.62186e-05 2.26685e-05 7.05476e-05 8.28068e-05 7.41387e-05 -6.73744e-05 0.000426405 0.000105049 0.000115605 5.64318e-05 -8.87644e-05 1.03429e-05 -3.98491e-06 6.54347e-05 -6.83171e-05 3.85221e-05 8.65086e-05 5.11402e-06 1.3344e-05 -2.48952e-05 
1816.5 0 -1.42646e-05 -0.0011708 5.60782e-05 2.31725e-05 -0.00115468 0.000324885 2.48845e-05 -0.000105675 0.000122227 -2.43903e-05 6.62022e-05 -0.00124011 9.89734e-05 1.29238e-06 5.69091e-05 8.47009e-05 7.37347e-05 -5.60369e-05 0.000426596 0.00010612 0.000115498 6.72911e-05 -8.69422e-05 1.60796e-05 -7.15037e-06 6.075e-05 -7.72312e-05 4.08937e-05 8.29913e-05 6.78275e-06 1.88451e-05 -3.63744e-05 
1816.85 0 -9.95713e-06 -0.00116005 6.13654e-05 2.06443e-05 -0.00119295 0.000339056 1.84818e-05 -0.000107667 0.000116198 -1.04272e-05 8.26195e-05 -0.00121447 0.0001033 -1.97763e-05 4.29745e-05 8.32779e-05 7.47796e-05 -4.53667e-05 0.00042747 0.000108515 0.000113627 7.71443e-05 -8.51752e-05 2.33561e-05 -1.10283e-05 5.6029e-05 -8.55026e-05 4.40757e-05 7.78568e-05 8.03003e-06 2.55481e-05 -4.88767e-05 
1817.2 0 -6.32877e-06 -0.00114977 6.36053e-05 1.81942e-05 -0.00122639 0.000347818 9.97511e-06 -0.000106336 0.000110703 3.55445e-06 9.68947e-05 -0.00119261 0.000111583 -3.76723e-05 2.83419e-05 7.98737e-05 7.49607e-05 -3.69321e-05 0.000431708 0.000115472 0.00010837 8.58598e-05 -8.45416e-05 3.11784e-05 -1.54622e-05 5.04432e-05 -9.43274e-05 4.83625e-05 6.99765e-05 9.19507e-06 3.30994e-05 -6.12185e-05 
1817.55 0 -2.41704e-06 -0.00114084 6.3696e-05 1.62518e-05 -0.00125609 0.000352847 -1.23691e-06 -0.000102713 0.000104459 1.68942e-05 0.000107209 -0.00117192 0.000123252 -5.3484e-05 1.23683e-05 7.69263e-05 7.29687e-05 -3.17466e-05 0.000436326 0.000128161 0.000100805 9.23479e-05 -8.56618e-05 3.73086e-05 -2.1755e-05 4.4193e-05 -0.000103487 5.43727e-05 5.85552e-05 9.48762e-06 3.90242e-05 -7.23212e-05 
1817.9 0 2.88143e-06 -0.00113331 6.42821e-05 1.42763e-05 -0.00128082 0.000356612 -1.5957e-05 -9.71339e-05 9.75882e-05 2.82513e-05 0.000113229 -0.00115012 0.000134774 -7.04261e-05 -2.72549e-06 7.53502e-05 6.93307e-05 -3.06801e-05 0.000436239 0.000143575 9.20356e-05 9.74717e-05 -8.91003e-05 3.99993e-05 -2.88123e-05 3.92304e-05 -0.000111802 6.13064e-05 4.46043e-05 9.20372e-06 4.2985e-05 -8.08457e-05 
1818.25 0 9.08759e-06 -0.00112643 6.6136e-05 1.20185e-05 -0.0013019 0.000359532 -3.41821e-05 -9.03744e-05 9.13713e-05 3.52722e-05 0.000118049 -0.00112651 0.000142641 -8.79247e-05 -1.34301e-05 7.33774e-05 6.41312e-05 -3.29811e-05 0.000427457 0.000156809 8.16448e-05 0.000102159 -9.4963e-05 4.0816e-05 -3.41202e-05 3.69317e-05 -0.000118973 6.70485e-05 3.07355e-05 9.63699e-06 4.46986e-05 -8.66474e-05 
1818.6 0 1.61583e-05 -0.00111992 6.81381e-05 1.02088e-05 -0.00132169 0.000359658 -5.34553e-05 -8.07429e-05 8.62467e-05 3.70876e-05 0.000126638 -0.0010993 0.000146216 -0.000104325 -1.97477e-05 6.89918e-05 5.74371e-05 -3.60169e-05 0.000411252 0.000166065 6.99368e-05 0.000105981 -0.000101697 4.11754e-05 -3.64891e-05 3.65766e-05 -0.000125575 7.16322e-05 1.87671e-05 1.05872e-05 4.24811e-05 -8.98413e-05 
1818.95 0 2.40117e-05 -0.00111312 6.97242e-05 9.20824e-06 -0.00134153 0.000353528 -7.11769e-05 -6.72521e-05 8.05013e-05 3.33191e-05 0.000139082 -0.00106688 0.000147077 -0.000118112 -2.23684e-05 6.10932e-05 5.02066e-05 -3.88292e-05 0.000393754 0.000174485 5.95684e-05 0.000108653 -0.000107844 4.13544e-05 -3.74283e-05 3.66578e-05 -0.000130756 7.59042e-05 8.75092e-06 1.12279e-05 3.80192e-05 -9.10973e-05 
1819.3 0 3.09183e-05 -0.00110557 7.17209e-05 9.69861e-06 -0.00136207 0.00033985 -8.56712e-05 -5.02036e-05 7.36003e-05 2.53466e-05 0.000151914 -0.0010296 0.000148698 -0.000128173 -2.1416e-05 4.96819e-05 4.47844e-05 -4.26286e-05 0.000379783 0.000184318 5.35307e-05 0.000110445 -0.000113517 4.16074e-05 -4.08129e-05 3.59999e-05 -0.000133977 8.06321e-05 -1.04919e-06 1.02962e-05 3.61591e-05 -9.23141e-05 
1819.65 0 3.52317e-05 -0.00109723 7.4206e-05 1.16855e-05 -0.00138201 0.000320834 -9.55008e-05 -2.87838e-05 6.57296e-05 1.73945e-05 0.000164537 -0.000988681 0.000153959 -0.000135559 -1.87443e-05 3.48449e-05 4.262e-05 -4.92125e-05 0.000369078 0.000193714 5.22252e-05 0.000113486 -0.000119821 4.31647e-05 -4.63986e-05 3.42958e-05 -0.000135293 8.5052e-05 -1.07445e-05 8.62491e-06 3.74111e-05 -9.33874e-05 
1820 0 3.71022e-05 -0.00108876 7.61009e-05 1.3592e-05 -0.00140033 0.000296902 -9.98422e-05 -4.25583e-06 5.58367e-05 9.87212e-06 0.000176502 -0.000944978 0.000160974 -0.00014085 -1.50396e-05 1.81882e-05 4.10425e-05 -5.75491e-05 0.000358576 0.000199152 5.17076e-05 0.000118319 -0.000127972 4.69121e-05 -5.17863e-05 3.38589e-05 -0.000133541 8.87415e-05 -1.9546e-05 7.35374e-06 3.76758e-05 -9.32995e-05 
1820.35 0 3.66335e-05 -0.00108076 7.66715e-05 1.53616e-05 -0.00141741 0.000267739 -9.91704e-05 2.10336e-05 4.36267e-05 3.32317e-06 0.000185746 -0.000899337 0.000165609 -0.000144536 -1.01782e-05 9.2544e-07 3.8851e-05 -6.69032e-05 0.000347024 0.000199477 4.97747e-05 0.000123087 -0.000137653 5.25963e-05 -5.71279e-05 3.58487e-05 -0.000127584 9.31064e-05 -2.79181e-05 5.37867e-06 3.64945e-05 -9.40212e-05 
1820.7 0 3.37083e-05 -0.00107179 7.60801e-05 1.73803e-05 -0.00143449 0.000235998 -9.45332e-05 4.63399e-05 2.82791e-05 5.63403e-07 0.000190577 -0.000850359 0.000164774 -0.000147967 -3.06889e-06 -1.71132e-05 3.93653e-05 -7.74438e-05 0.000334064 0.0001966 4.72387e-05 0.000126305 -0.000147996 5.98111e-05 -6.25805e-05 3.87056e-05 -0.000117744 9.85946e-05 -3.50439e-05 2.77551e-06 3.52957e-05 -9.73928e-05 
1821.05 0 3.11933e-05 -0.00106015 7.39474e-05 1.93151e-05 -0.00145248 0.000205054 -8.53848e-05 7.10604e-05 1.16406e-05 2.66442e-06 0.000190025 -0.000797387 0.000158471 -0.000149256 9.33905e-06 -3.37355e-05 4.42904e-05 -8.86298e-05 0.00031936 0.000193796 4.58632e-05 0.000127413 -0.000157569 6.65522e-05 -6.71805e-05 4.21914e-05 -0.000106024 0.000103989 -3.98654e-05 8.86094e-07 3.4188e-05 -0.000102621 
1821.4 0 2.99298e-05 -0.00104525 7.1139e-05 2.22215e-05 -0.00147024 0.000178197 -7.23918e-05 9.3922e-05 -3.60581e-06 1.03695e-05 0.000182949 -0.000742691 0.000150243 -0.000147426 2.71109e-05 -4.822e-05 5.12832e-05 -9.97792e-05 0.000304772 0.00019213 4.56201e-05 0.000127308 -0.000163367 7.15684e-05 -7.06019e-05 4.6512e-05 -9.39229e-05 0.000108536 -4.34636e-05 1.07014e-06 3.36408e-05 -0.000107185 
1821.75 0 2.75475e-05 -0.00102858 6.96636e-05 2.61453e-05 -0.00148548 0.000155748 -5.73039e-05 0.000113747 -1.65833e-05 2.23376e-05 0.000169107 -0.000687276 0.000140337 -0.000147274 4.85391e-05 -6.07589e-05 5.79466e-05 -0.000111252 0.000291195 0.000188762 4.38784e-05 0.000126186 -0.000165479 7.56588e-05 -7.38126e-05 5.14223e-05 -8.1769e-05 0.00011176 -4.70756e-05 1.69487e-06 3.40525e-05 -0.000108727 
1822.1 0 2.4692e-05 -0.00101241 6.82925e-05 2.83371e-05 -0.00149529 0.000137026 -4.14733e-05 0.000129731 -2.36098e-05 3.51795e-05 0.000150154 -0.000632096 0.000127181 -0.000152172 7.25551e-05 -7.06189e-05 6.49098e-05 -0.000123616 0.000277393 0.000181686 4.0391e-05 0.000122672 -0.000165942 7.87111e-05 -7.65413e-05 5.64755e-05 -6.96132e-05 0.000113786 -5.03779e-05 -7.29008e-07 3.49285e-05 -0.000106832 
1822.45 0 2.26808e-05 -0.000996097 6.62094e-05 2.75328e-05 -0.00150214 0.000122249 -2.71647e-05 0.000141111 -2.18371e-05 4.73224e-05 0.000129127 -0.000579553 0.000111464 -0.000158431 9.78159e-05 -7.72009e-05 7.30279e-05 -0.000136059 0.000262007 0.000171829 3.7599e-05 0.000117179 -0.000167263 7.9572e-05 -7.77311e-05 6.09937e-05 -5.59276e-05 0.000114898 -5.1738e-05 -6.98621e-06 3.54409e-05 -0.000101883 
1822.8 0 2.08659e-05 -0.000978863 6.39205e-05 2.54081e-05 -0.00151323 0.000108999 -1.66349e-05 0.000146594 -1.38689e-05 5.91984e-05 0.000108771 -0.000528106 9.24099e-05 -0.000163792 0.000121671 -8.08273e-05 8.22033e-05 -0.000148298 0.000246577 0.000160716 3.64419e-05 0.0001118 -0.000169819 7.93911e-05 -7.75454e-05 6.58048e-05 -3.95044e-05 0.000115664 -5.12699e-05 -1.51579e-05 3.55565e-05 -9.45563e-05 
1823.15 0 1.90806e-05 -0.000960565 6.22965e-05 2.35454e-05 -0.00152948 9.52104e-05 -1.01588e-05 0.000148171 -4.49006e-06 7.10756e-05 8.87317e-05 -0.000476116 7.10353e-05 -0.000169582 0.000142585 -8.24783e-05 9.22647e-05 -0.000160144 0.000234374 0.000148247 3.55404e-05 0.000107752 -0.0001729 8.08248e-05 -7.68414e-05 7.12763e-05 -2.06042e-05 0.000116571 -4.96861e-05 -2.2672e-05 3.49363e-05 -8.5248e-05 
1823.5 0 1.64735e-05 -0.000939247 6.26512e-05 2.24337e-05 -0.00154721 8.27251e-05 -5.38075e-06 0.000147117 4.32452e-06 8.33479e-05 6.72305e-05 -0.000425385 5.05738e-05 -0.000175458 0.000160735 -8.38934e-05 0.000100605 -0.000168929 0.00022498 0.000134373 3.46497e-05 0.000105635 -0.000176783 8.37904e-05 -7.57577e-05 7.47915e-05 -5.11184e-08 0.000118652 -4.66248e-05 -3.011e-05 3.3621e-05 -7.47671e-05 
1823.85 0 1.29447e-05 -0.000914948 6.38483e-05 2.10714e-05 -0.00156485 7.40663e-05 2.27002e-07 0.000140449 1.18757e-05 9.58706e-05 4.61643e-05 -0.000377027 3.29173e-05 -0.000181266 0.00017504 -8.69881e-05 0.000103645 -0.000174602 0.000214693 0.000121403 3.47544e-05 0.000104835 -0.000181354 8.59329e-05 -7.36061e-05 7.4009e-05 2.14359e-05 0.00012264 -4.11007e-05 -3.7465e-05 3.27236e-05 -6.43795e-05 
1824.2 0 8.86236e-06 -0.000888922 6.32814e-05 1.86066e-05 -0.00158108 6.75376e-05 8.3723e-06 0.00012778 1.74742e-05 0.00010707 3.08734e-05 -0.000331946 1.77841e-05 -0.000188453 0.0001855 -9.0431e-05 9.92192e-05 -0.000179562 0.000202328 0.000112706 3.57812e-05 0.000105989 -0.000186944 8.78934e-05 -6.84308e-05 7.08527e-05 4.32379e-05 0.000128744 -3.26705e-05 -4.14539e-05 3.28969e-05 -5.50286e-05 
1824.55 0 4.15665e-06 -0.000860899 6.10869e-05 1.56579e-05 -0.00159484 5.72662e-05 2.06652e-05 0.000112851 2.19806e-05 0.000115416 2.38796e-05 -0.000289591 5.58327e-06 -0.000195939 0.000195471 -9.29742e-05 8.84902e-05 -0.000184338 0.000189562 0.000107077 3.60874e-05 0.00010946 -0.000194422 9.01526e-05 -6.01681e-05 6.76359e-05 6.44279e-05 0.000136204 -2.4546e-05 -4.08482e-05 3.33318e-05 -4.8018e-05 
1824.9 0 -6.46231e-07 -0.000829329 5.86733e-05 1.33969e-05 -0.00160696 4.07704e-05 3.73428e-05 9.99951e-05 2.69607e-05 0.000121242 2.43753e-05 -0.000246622 -2.53552e-06 -0.000201391 0.000208463 -9.43128e-05 7.50202e-05 -0.000187946 0.000179341 0.000101998 3.31463e-05 0.000112819 -0.000201766 9.17815e-05 -5.08025e-05 6.31961e-05 8.34723e-05 0.000144178 -2.0716e-05 -3.64639e-05 3.23754e-05 -4.43e-05 
1825.25 0 -6.20311e-06 -0.00079416 5.59089e-05 1.23504e-05 -0.0016199 1.88315e-05 5.5298e-05 9.23471e-05 3.2715e-05 0.000125784 3.08791e-05 -0.000200593 -4.80935e-06 -0.000205637 0.000224917 -9.32128e-05 6.08433e-05 -0.000187669 0.00017328 9.87842e-05 2.76959e-05 0.000113366 -0.000205818 9.29622e-05 -4.13568e-05 5.59314e-05 9.91545e-05 0.00015227 -2.00454e-05 -2.97317e-05 2.94381e-05 -4.32101e-05 
1825.6 0 -1.33278e-05 -0.000757234 5.24471e-05 1.29191e-05 -0.00163402 -7.20409e-06 7.09603e-05 8.8967e-05 3.95028e-05 0.000132266 4.10155e-05 -0.000151485 1.6925e-07 -0.000213359 0.00024379 -8.94807e-05 4.84707e-05 -0.00018108 0.000170314 9.80088e-05 2.07688e-05 0.000111867 -0.00020641 9.51892e-05 -3.22958e-05 4.58812e-05 0.000110051 0.000159905 -1.85755e-05 -2.28037e-05 2.55424e-05 -4.11474e-05 
1825.95 0 -2.19086e-05 -0.000719473 4.90366e-05 1.46619e-05 -0.00164502 -3.23339e-05 8.30825e-05 8.60021e-05 5.15264e-05 0.000143745 5.28538e-05 -0.00010012 1.02541e-05 -0.000226349 0.000266065 -8.48386e-05 3.91332e-05 -0.000170634 0.00016704 9.7434e-05 1.17799e-05 0.000110073 -0.000204993 9.82328e-05 -2.44855e-05 3.61046e-05 0.000116497 0.000165778 -1.53387e-05 -1.59942e-05 2.18496e-05 -3.47925e-05 
1826.3 0 -3.23038e-05 -0.000681295 4.60673e-05 1.72293e-05 -0.00164806 -5.19169e-05 9.11219e-05 7.93414e-05 7.12487e-05 0.000158181 6.43588e-05 -4.97426e-05 2.17669e-05 -0.000241302 0.000291888 -8.07621e-05 3.25206e-05 -0.000160488 0.000161266 9.48695e-05 1.07462e-06 0.000109218 -0.000202194 9.95874e-05 -1.88733e-05 2.86039e-05 0.000119921 0.000169971 -1.00209e-05 -1.01304e-05 1.83481e-05 -2.46629e-05 
1826.65 0 -4.33172e-05 -0.000644294 4.23545e-05 1.98416e-05 -0.00164231 -6.4071e-05 9.47301e-05 6.68564e-05 9.52923e-05 0.000171007 7.26862e-05 -1.9731e-06 3.41769e-05 -0.00025425 0.000318068 -7.67028e-05 2.95651e-05 -0.000153108 0.000154671 9.13714e-05 -8.24107e-06 0.000109255 -0.000199377 9.81891e-05 -1.54139e-05 2.07562e-05 0.000120162 0.000173574 -3.38908e-06 -6.58094e-06 1.40277e-05 -1.24059e-05 
1827 0 -5.26938e-05 -0.000609923 3.74072e-05 2.15733e-05 -0.00163026 -6.83486e-05 9.21221e-05 5.30481e-05 0.000121107 0.000181523 7.72492e-05 4.22952e-05 4.98387e-05 -0.000263029 0.000339345 -7.12436e-05 3.06613e-05 -0.000150399 0.000148502 8.83658e-05 -1.4095e-05 0.000109175 -0.000198964 9.48159e-05 -1.24161e-05 1.04366e-05 0.000117557 0.000176763 3.60306e-06 -5.76843e-06 8.32718e-06 5.12971e-07 
1827.35 0 -5.89789e-05 -0.000578746 3.1743e-05 2.21442e-05 -0.00161678 -6.76753e-05 8.22369e-05 4.1979e-05 0.000148258 0.000191013 7.90345e-05 8.15606e-05 6.88991e-05 -0.000266716 0.000352394 -6.53243e-05 3.51147e-05 -0.000151736 0.000141147 8.54386e-05 -1.82767e-05 0.000109229 -0.000201366 8.94222e-05 -9.06469e-06 -2.661e-06 0.000113628 0.000178972 1.12448e-05 -6.90363e-06 2.1477e-06 1.25924e-05 
1827.7 0 -6.26017e-05 -0.000551082 2.65026e-05 2.09669e-05 -0.00160664 -6.5651e-05 6.62481e-05 3.27201e-05 0.000172607 0.000202152 7.85334e-05 0.000116481 9.13888e-05 -0.000265124 0.000357706 -6.2254e-05 4.08098e-05 -0.000155398 0.000131546 8.1643e-05 -2.17371e-05 0.000108706 -0.000204187 8.25125e-05 -6.19734e-06 -1.72199e-05 0.000108089 0.000180181 1.79412e-05 -7.88465e-06 -3.74735e-06 2.19093e-05 
1828.05 0 -6.48515e-05 -0.000527038 2.43525e-05 1.76858e-05 -0.00160255 -6.3924e-05 4.67266e-05 2.44446e-05 0.000187935 0.000214774 7.56963e-05 0.000148713 0.000116151 -0.000258002 0.000356892 -6.438e-05 4.50682e-05 -0.000162673 0.000120113 7.62923e-05 -2.37539e-05 0.000105541 -0.000206024 7.65993e-05 -3.80247e-06 -3.11546e-05 0.000100169 0.000180985 2.28835e-05 -7.94505e-06 -8.82385e-06 2.72971e-05 
1828.4 0 -6.55033e-05 -0.000504409 2.51533e-05 1.27511e-05 -0.0016028 -6.28483e-05 2.7044e-05 1.71433e-05 0.000192323 0.000226251 7.13556e-05 0.000179339 0.000137758 -0.000246199 0.000352416 -7.11015e-05 4.64633e-05 -0.00017364 0.000108555 6.9359e-05 -2.31946e-05 9.89738e-05 -0.000206718 7.23408e-05 -1.98624e-06 -4.26001e-05 8.96496e-05 0.000181445 2.73729e-05 -8.84508e-06 -1.32629e-05 2.98557e-05 
1828.75 0 -6.37798e-05 -0.000480261 2.7285e-05 6.13613e-06 -0.00160232 -6.22794e-05 9.48989e-06 9.35048e-06 0.000189255 0.000237794 6.84387e-05 0.000210118 0.000154789 -0.000233135 0.000347725 -7.96416e-05 4.47951e-05 -0.000187249 9.8669e-05 6.20728e-05 -2.05339e-05 8.98056e-05 -0.000206301 6.7944e-05 -2.51352e-06 -4.98259e-05 7.80739e-05 0.000181046 3.12444e-05 -1.20533e-05 -1.73525e-05 3.0901e-05 
1829.1 0 -5.9581e-05 -0.000454397 3.08688e-05 -1.75488e-06 -0.00159677 -6.21158e-05 -4.76369e-06 -9.13813e-07 0.000183697 0.000251993 6.89799e-05 0.00024416 0.000170581 -0.000221616 0.000344216 -8.83047e-05 3.94735e-05 -0.000203508 9.17328e-05 5.19951e-05 -1.57525e-05 7.96572e-05 -0.000205263 6.18516e-05 -5.6895e-06 -5.20825e-05 6.77827e-05 0.000179701 3.52062e-05 -1.59451e-05 -2.05864e-05 3.16084e-05 
1829.45 0 -5.36188e-05 -0.000428118 3.5521e-05 -9.62972e-06 -0.00158436 -6.32022e-05 -1.57344e-05 -1.48212e-05 0.000178681 0.000265991 6.92017e-05 0.000284672 0.000185588 -0.000212696 0.000341619 -9.77757e-05 3.02578e-05 -0.000220774 9.0435e-05 3.47357e-05 -9.60453e-06 7.01786e-05 -0.000202372 5.46072e-05 -9.88806e-06 -5.11082e-05 5.94903e-05 0.000178565 4.03967e-05 -1.89126e-05 -2.21997e-05 3.29652e-05 
1829.8 0 -4.58087e-05 -0.000402051 4.01648e-05 -1.67478e-05 -0.00156463 -6.75074e-05 -2.50441e-05 -3.17382e-05 0.000174686 0.000273019 6.73954e-05 0.000330815 0.000195817 -0.000207151 0.000339299 -0.000107894 1.81599e-05 -0.000237608 9.622e-05 9.42884e-06 -3.54727e-06 6.24043e-05 -0.000196919 4.79668e-05 -1.41103e-05 -5.01138e-05 5.4257e-05 0.000178071 4.63241e-05 -2.10865e-05 -2.20747e-05 3.48806e-05 
1830.15 0 -3.64321e-05 -0.000375636 4.46617e-05 -2.30537e-05 -0.00153986 -7.61056e-05 -3.46743e-05 -5.10066e-05 0.000172585 0.000269999 6.53262e-05 0.000379862 0.000197235 -0.000205654 0.000336169 -0.000118457 4.65793e-06 -0.000252597 0.00010568 -2.1006e-05 2.11068e-06 5.75781e-05 -0.000190314 4.28069e-05 -1.76555e-05 -5.07276e-05 5.15356e-05 0.000179688 5.21569e-05 -2.16872e-05 -2.01798e-05 3.64805e-05 
1830.5 0 -2.65168e-05 -0.000348935 4.87783e-05 -2.78126e-05 -0.00151439 -8.85152e-05 -4.45164e-05 -7.11675e-05 0.0001717 0.000257813 6.31541e-05 0.000430775 0.000188524 -0.000208183 0.000332489 -0.000129726 -9.00927e-06 -0.000264184 0.000116709 -5.18974e-05 7.60479e-06 5.67484e-05 -0.000184583 3.88541e-05 -2.02147e-05 -5.19088e-05 5.01775e-05 0.000185122 5.68171e-05 -2.02882e-05 -1.858e-05 3.71347e-05 
1830.85 0 -1.75871e-05 -0.000322372 5.20202e-05 -3.05737e-05 -0.00148898 -0.000104048 -5.3228e-05 -9.00546e-05 0.000170181 0.000240602 6.11921e-05 0.00048253 0.00017239 -0.000213368 0.000329513 -0.00014037 -2.1005e-05 -0.000271224 0.000128518 -8.0613e-05 1.16988e-05 6.06943e-05 -0.000180866 3.53375e-05 -2.26359e-05 -5.37309e-05 4.95472e-05 0.000192272 5.96676e-05 -1.78295e-05 -1.82908e-05 3.62823e-05 
1831.2 0 -1.07483e-05 -0.000295527 5.36017e-05 -3.16281e-05 -0.00146199 -0.000121625 -6.02808e-05 -0.000106509 0.000167895 0.000224124 5.8663e-05 0.000532662 0.000152287 -0.000220619 0.000326563 -0.000150741 -3.08599e-05 -0.000272944 0.000137441 -0.000105374 1.34541e-05 6.8616e-05 -0.000177982 3.26458e-05 -2.6024e-05 -5.59884e-05 4.91638e-05 0.000199303 6.05228e-05 -1.55313e-05 -1.86422e-05 3.36173e-05 
1831.55 0 -6.6261e-06 -0.00026814 5.28892e-05 -3.21535e-05 -0.00143445 -0.000137911 -6.66527e-05 -0.000120633 0.000163345 0.000210864 5.42178e-05 0.000577033 0.00012914 -0.000230449 0.000323964 -0.000161943 -4.03074e-05 -0.000267497 0.000139554 -0.000124345 1.34639e-05 7.82405e-05 -0.000174156 3.18184e-05 -3.0413e-05 -5.8105e-05 4.89031e-05 0.000204911 6.00516e-05 -1.49867e-05 -1.91725e-05 3.04844e-05 
1831.9 0 -4.68431e-06 -0.000240687 5.08673e-05 -3.32716e-05 -0.00140866 -0.000149927 -7.34822e-05 -0.000134253 0.000154374 0.000198739 4.83437e-05 0.000614472 0.00010298 -0.000240923 0.000322623 -0.0001745 -5.2099e-05 -0.000254269 0.000134657 -0.000137783 1.3299e-05 8.69993e-05 -0.000168777 3.28218e-05 -3.49581e-05 -5.96809e-05 4.79998e-05 0.000207382 5.86713e-05 -1.66813e-05 -1.92919e-05 2.86887e-05 
1832.25 0 -3.90664e-06 -0.000212931 4.80296e-05 -3.53518e-05 -0.00138406 -0.000156971 -8.07019e-05 -0.000147263 0.000142495 0.000184883 4.15245e-05 0.000645476 7.61537e-05 -0.000249598 0.000321009 -0.000188543 -6.77776e-05 -0.000234017 0.000126507 -0.000147188 1.3807e-05 9.55728e-05 -0.00016195 3.4781e-05 -3.9579e-05 -5.95834e-05 4.54154e-05 0.000206917 5.76825e-05 -1.95699e-05 -1.90609e-05 2.84423e-05 
1832.6 0 -4.87369e-06 -0.000184949 4.46435e-05 -3.72484e-05 -0.00135998 -0.000160319 -8.78753e-05 -0.000158348 0.000130833 0.000168488 3.40523e-05 0.000672596 5.18197e-05 -0.000256752 0.000317689 -0.000201525 -8.48254e-05 -0.000206879 0.000119562 -0.000154599 1.413e-05 0.000106137 -0.000154427 3.58468e-05 -4.55268e-05 -5.96205e-05 4.15465e-05 0.000205878 5.72493e-05 -2.15968e-05 -1.8278e-05 2.81756e-05 
1832.95 0 -7.76304e-06 -0.000158891 4.12233e-05 -3.74358e-05 -0.00133692 -0.00016028 -9.53304e-05 -0.000166873 0.000120474 0.000152742 2.38495e-05 0.000699752 3.05932e-05 -0.000264246 0.00031349 -0.000211239 -9.72756e-05 -0.000175331 0.000115524 -0.000160804 1.29079e-05 0.000118194 -0.000147559 3.45547e-05 -5.274e-05 -6.02671e-05 3.84534e-05 0.000205292 5.75395e-05 -2.14605e-05 -1.61006e-05 2.66882e-05 
1833.3 0 -1.14113e-05 -0.000135701 3.82673e-05 -3.55462e-05 -0.00131377 -0.000155033 -0.000104229 -0.000171613 0.0001102 0.000139545 9.81544e-06 0.000726646 1.27282e-05 -0.000269857 0.000307955 -0.000218353 -0.000101908 -0.000141972 0.00011275 -0.000164467 9.60104e-06 0.000129262 -0.000142399 3.1817e-05 -6.06549e-05 -5.90949e-05 3.70133e-05 0.000204363 5.87563e-05 -2.02757e-05 -1.30929e-05 2.39952e-05 
1833.65 0 -1.5008e-05 -0.000113617 3.5567e-05 -3.19179e-05 -0.0012885 -0.000146049 -0.000114146 -0.000171701 9.94112e-05 0.000127118 -5.37017e-06 0.000751835 -6.18146e-07 -0.000270924 0.000300787 -0.000223476 -0.000100852 -0.000108865 0.000110409 -0.000163329 5.03232e-06 0.000137288 -0.000137832 2.81806e-05 -6.81992e-05 -5.65709e-05 3.66011e-05 0.000202081 6.01723e-05 -1.95018e-05 -1.10806e-05 2.17868e-05 
1834 0 -1.77414e-05 -9.18347e-05 3.23667e-05 -2.85589e-05 -0.00126191 -0.000138951 -0.000121835 -0.00016771 9.08032e-05 0.000114988 -1.91053e-05 0.00077478 -6.69534e-06 -0.000269617 0.000291781 -0.000227508 -9.76553e-05 -7.81933e-05 0.000108824 -0.000157822 2.08803e-06 0.000141822 -0.000131336 2.3173e-05 -7.36628e-05 -5.50752e-05 3.66313e-05 0.000198942 6.10426e-05 -1.97325e-05 -1.17798e-05 2.12454e-05 
1834.35 0 -1.97945e-05 -7.16204e-05 2.79112e-05 -2.734e-05 -0.00123599 -0.000138368 -0.000126778 -0.000159443 8.73689e-05 0.000103025 -3.02978e-05 0.000793662 -5.87242e-06 -0.000267051 0.000278967 -0.000229259 -9.41967e-05 -5.07856e-05 0.000108564 -0.000150076 2.13232e-06 0.0001442 -0.000122014 1.65071e-05 -7.62659e-05 -5.54498e-05 3.61217e-05 0.000196599 6.17253e-05 -2.03229e-05 -1.52198e-05 2.27862e-05 
1834.7 0 -2.054e-05 -5.34762e-05 2.15582e-05 -2.80616e-05 -0.00121243 -0.00014331 -0.000129453 -0.000146984 8.91342e-05 8.97524e-05 -3.73813e-05 0.000806872 -1.42303e-06 -0.000261043 0.000260019 -0.000226207 -9.16681e-05 -2.6701e-05 0.000110362 -0.000141894 2.89176e-06 0.00014673 -0.000111388 9.04718e-06 -7.61509e-05 -5.65363e-05 3.47181e-05 0.000194815 6.19038e-05 -1.94133e-05 -1.82182e-05 2.52274e-05 
1835.05 0 -1.88894e-05 -3.55596e-05 1.37207e-05 -3.0525e-05 -0.00119306 -0.00015131 -0.000128726 -0.00013305 9.50253e-05 7.2733e-05 -3.77399e-05 0.000814688 4.54208e-06 -0.000250169 0.000234142 -0.000218899 -8.938e-05 -6.37489e-06 0.000112668 -0.000136038 2.85362e-06 0.000148959 -9.96299e-05 1.78698e-06 -7.31983e-05 -5.63254e-05 3.25611e-05 0.000192509 6.16296e-05 -1.68224e-05 -1.82081e-05 2.67036e-05 
1835.4 0 -1.58467e-05 -1.68036e-05 5.17549e-06 -3.43965e-05 -0.00117665 -0.000164065 -0.00012617 -0.000119232 0.000104794 5.21068e-05 -3.23939e-05 0.00081923 9.70065e-06 -0.00023592 0.000204471 -0.000207384 -8.41356e-05 1.17803e-05 0.000113773 -0.000133868 2.67697e-06 0.000148172 -8.62045e-05 -4.99468e-06 -6.82433e-05 -5.34411e-05 2.93026e-05 0.000189807 6.22261e-05 -1.42145e-05 -1.56796e-05 2.66101e-05 
1835.75 0 -1.36402e-05 2.24209e-06 -3.70079e-06 -4.03722e-05 -0.00115863 -0.000181997 -0.000126361 -0.000105249 0.000118467 3.09016e-05 -2.46357e-05 0.000823504 1.2741e-05 -0.000220345 0.000173349 -0.000191621 -7.42853e-05 3.05871e-05 0.000113991 -0.000133823 3.86099e-06 0.000144337 -7.22622e-05 -1.05441e-05 -6.44085e-05 -4.81763e-05 2.55737e-05 0.0001881 6.44163e-05 -1.21434e-05 -1.14218e-05 2.5469e-05 
1836.1 0 -1.41742e-05 2.10789e-05 -1.1986e-05 -4.90852e-05 -0.00113691 -0.00020153 -0.000129106 -9.24092e-05 0.000134107 1.0552e-05 -1.76366e-05 0.000828013 1.60119e-05 -0.000202465 0.000140634 -0.000173421 -6.10594e-05 5.00723e-05 0.000114471 -0.000135573 8.68324e-06 0.00014012 -5.85881e-05 -1.49578e-05 -6.34489e-05 -4.26092e-05 2.18334e-05 0.000188918 6.78029e-05 -1.17041e-05 -7.01081e-06 2.36989e-05 
1836.45 0 -1.92522e-05 4.0075e-05 -1.9307e-05 -5.95339e-05 -0.00111317 -0.000218424 -0.000130348 -8.2687e-05 0.000150443 -8.61502e-06 -1.52784e-05 0.000832271 1.97259e-05 -0.00018283 0.000106676 -0.000152902 -4.51279e-05 6.85339e-05 0.000114702 -0.000139928 1.81637e-05 0.000136841 -4.55792e-05 -1.87313e-05 -6.49081e-05 -3.86321e-05 1.79033e-05 0.000192066 7.05308e-05 -1.42408e-05 -4.5387e-06 2.07646e-05 
1836.8 0 -2.82909e-05 5.90116e-05 -2.67748e-05 -6.9972e-05 -0.00108937 -0.000230081 -0.000130496 -7.48241e-05 0.000168259 -2.53678e-05 -1.79517e-05 0.000836223 2.15732e-05 -0.000162933 7.44034e-05 -0.000131241 -2.71366e-05 8.39067e-05 0.000111938 -0.000146292 3.01464e-05 0.000133175 -3.37342e-05 -2.1384e-05 -6.71596e-05 -3.549e-05 1.54247e-05 0.000196505 7.05516e-05 -1.90995e-05 -3.0618e-06 1.6675e-05 
1837.15 0 -3.90078e-05 7.81644e-05 -3.45362e-05 -7.70247e-05 -0.00106676 -0.000234315 -0.000132851 -6.68351e-05 0.000186113 -3.81191e-05 -2.31931e-05 0.000839485 2.09671e-05 -0.000142997 4.71582e-05 -0.000113222 -8.24075e-06 9.6172e-05 0.00010345 -0.000151463 4.23769e-05 0.000128514 -2.33398e-05 -2.31557e-05 -6.90177e-05 -3.09195e-05 1.54422e-05 0.000201777 6.82417e-05 -2.41748e-05 -1.19204e-06 1.20998e-05 
1837.5 0 -5.15087e-05 9.75322e-05 -4.07551e-05 -7.98704e-05 -0.00104516 -0.000232689 -0.000136676 -5.85904e-05 0.000200839 -4.59061e-05 -2.985e-05 0.000840713 1.98982e-05 -0.000125095 2.48245e-05 -0.0001015 9.62534e-06 0.000107079 8.80793e-05 -0.000153602 5.57888e-05 0.000124224 -1.41218e-05 -2.32842e-05 -7.16063e-05 -2.36958e-05 1.62073e-05 0.000207441 6.44742e-05 -2.78619e-05 1.93138e-06 8.07009e-06 
1837.85 0 -6.42831e-05 0.000117676 -4.45101e-05 -8.08386e-05 -0.00102415 -0.000229513 -0.000138926 -4.95788e-05 0.000210452 -4.92796e-05 -3.71834e-05 0.000840162 1.95363e-05 -0.000110278 7.56047e-06 -9.63039e-05 2.67788e-05 0.000116871 6.56075e-05 -0.000154747 7.14574e-05 0.000120349 -6.54317e-06 -2.0992e-05 -7.46587e-05 -1.42286e-05 1.56733e-05 0.000212516 6.08159e-05 -2.8939e-05 7.80336e-06 4.62126e-06 
1838.2 0 -7.53411e-05 0.000139439 -4.70293e-05 -8.07816e-05 -0.00100656 -0.000226136 -0.000138992 -3.93165e-05 0.000215228 -4.95826e-05 -4.56147e-05 0.000839928 2.08026e-05 -9.664e-05 -3.02562e-06 -9.68782e-05 4.45551e-05 0.000122567 3.9111e-05 -0.000156786 8.73296e-05 0.000115896 -9.14397e-08 -1.82119e-05 -7.49699e-05 -3.42171e-06 1.38718e-05 0.000216096 5.8939e-05 -2.83987e-05 1.70686e-05 6.96486e-07 
1838.55 0 -8.46122e-05 0.000162774 -4.80452e-05 -7.97209e-05 -0.000994408 -0.000221465 -0.000137883 -2.82967e-05 0.000216848 -4.80593e-05 -5.60975e-05 0.000843387 2.70811e-05 -8.3785e-05 -7.48695e-06 -0.000101617 6.17213e-05 0.000120447 1.35169e-05 -0.000159816 0.000101674 0.000110403 5.94581e-06 -1.54661e-05 -7.24725e-05 6.47598e-06 1.24869e-05 0.000218046 5.84873e-05 -2.91948e-05 2.94724e-05 -2.94404e-06 
1838.9 0 -9.25888e-05 0.000187747 -4.69998e-05 -7.83367e-05 -0.00098346 -0.000213783 -0.000135721 -1.79848e-05 0.000216897 -4.39168e-05 -6.49458e-05 0.000852334 3.90091e-05 -7.2785e-05 -8.82302e-06 -0.000107437 7.42952e-05 0.000111115 -9.39077e-06 -0.000162899 0.000115049 0.000104284 1.00698e-05 -1.22753e-05 -7.01563e-05 1.46205e-05 1.29865e-05 0.000219241 5.78897e-05 -3.11297e-05 4.2615e-05 -4.54615e-06 
1839.25 0 -9.98477e-05 0.000215252 -4.51032e-05 -7.68846e-05 -0.000968818 -0.000202798 -0.000130431 -9.49855e-06 0.000215063 -3.49903e-05 -6.76921e-05 0.000865226 5.30272e-05 -6.32055e-05 -8.15791e-06 -0.000110732 7.92779e-05 9.71044e-05 -3.01719e-05 -0.000164271 0.000128767 9.75443e-05 1.14971e-05 -9.50926e-06 -6.85806e-05 2.3364e-05 1.46268e-05 0.000221 5.57217e-05 -3.19152e-05 5.22864e-05 -3.93681e-06 
1839.6 0 -0.000106619 0.000244144 -4.39981e-05 -7.47806e-05 -0.00094883 -0.000190087 -0.000119517 -3.79263e-06 0.000210884 -2.20185e-05 -6.4544e-05 0.000878667 6.51489e-05 -5.57162e-05 -5.45346e-06 -0.000112573 7.8889e-05 7.9769e-05 -5.06767e-05 -0.000163709 0.000141956 9.06962e-05 1.17823e-05 -8.91005e-06 -6.61881e-05 3.36063e-05 1.67171e-05 0.000222424 5.18228e-05 -3.03474e-05 5.70669e-05 -3.27993e-06 
1839.95 0 -0.000113172 0.000271673 -4.30302e-05 -7.10197e-05 -0.00092191 -0.000177865 -0.000102269 -1.35915e-06 0.000205312 -8.14527e-06 -5.75896e-05 0.000892181 7.47214e-05 -5.01057e-05 -2.15432e-06 -0.000115182 7.61428e-05 6.10294e-05 -7.33813e-05 -0.000162592 0.000152835 8.42431e-05 1.21143e-05 -1.10044e-05 -6.39285e-05 4.35342e-05 1.96363e-05 0.00022271 4.84523e-05 -2.67777e-05 5.8749e-05 -4.46177e-06 
1840.3 0 -0.00012125 0.000295733 -4.08641e-05 -6.44749e-05 -0.000885966 -0.000167788 -8.18915e-05 -1.24009e-06 0.000198752 2.38768e-06 -4.81664e-05 0.000907064 8.09894e-05 -4.52052e-05 2.21097e-06 -0.000118146 7.13025e-05 4.38334e-05 -9.77276e-05 -0.0001613 0.000161457 7.81755e-05 1.19959e-05 -1.37431e-05 -6.20228e-05 5.19244e-05 2.24121e-05 0.000221991 4.66982e-05 -2.24644e-05 6.00264e-05 -7.29772e-06 
1840.65 0 -0.000131477 0.000315088 -3.7817e-05 -5.6675e-05 -0.000842959 -0.000158866 -6.1779e-05 -3.12775e-06 0.000191136 6.8596e-06 -4.12989e-05 0.000920826 8.38632e-05 -4.086e-05 9.88101e-06 -0.000120957 6.50268e-05 2.86269e-05 -0.000122087 -0.000160044 0.000168108 7.28959e-05 1.12522e-05 -1.49844e-05 -5.86747e-05 5.85796e-05 2.52718e-05 0.000219588 4.5991e-05 -1.77917e-05 6.12019e-05 -9.40803e-06 
1841 0 -0.000141452 0.000330093 -3.5126e-05 -4.90345e-05 -0.000798211 -0.000147353 -4.32594e-05 -6.08745e-06 0.000183879 6.10245e-06 -3.96276e-05 0.000930156 8.46378e-05 -3.64208e-05 2.19942e-05 -0.000122707 5.88392e-05 1.44569e-05 -0.000143889 -0.000161484 0.00017313 6.98861e-05 1.07986e-05 -1.47254e-05 -5.61968e-05 6.35134e-05 2.93721e-05 0.000215799 4.59921e-05 -1.29544e-05 6.1191e-05 -9.47818e-06 
1841.35 0 -0.00014907 0.000342057 -3.32572e-05 -4.03103e-05 -0.000756656 -0.000133089 -2.69416e-05 -6.64164e-06 0.000179615 2.62239e-06 -3.99372e-05 0.000934722 8.49374e-05 -3.13093e-05 3.5662e-05 -0.000123965 5.53627e-05 1.79153e-06 -0.000161302 -0.000166116 0.000175607 6.94549e-05 1.15219e-05 -1.32695e-05 -5.56778e-05 6.65477e-05 3.42192e-05 0.000211618 4.50455e-05 -8.97277e-06 6.13773e-05 -7.87581e-06 
1841.7 0 -0.000154848 0.000352501 -3.03389e-05 -2.9917e-05 -0.000721812 -0.00011687 -1.44065e-05 -3.59653e-06 0.000179281 -1.86836e-06 -4.33665e-05 0.000936126 8.47227e-05 -2.60315e-05 4.6934e-05 -0.000126436 5.57357e-05 -7.76904e-06 -0.000174306 -0.000170713 0.000173734 6.99075e-05 1.38439e-05 -1.01139e-05 -5.57068e-05 6.92072e-05 4.0219e-05 0.000207132 4.11865e-05 -6.62552e-06 6.29012e-05 -3.68349e-06 
1842.05 0 -0.000160636 0.000362414 -2.57137e-05 -1.93125e-05 -0.000692456 -9.66447e-05 -8.73322e-06 3.71483e-07 0.000181304 -6.37332e-06 -5.17478e-05 0.000936117 8.30193e-05 -2.13327e-05 5.38923e-05 -0.000128885 5.88793e-05 -1.30655e-05 -0.000182927 -0.000173078 0.000166627 6.95602e-05 1.62254e-05 -6.25539e-06 -5.6161e-05 7.33473e-05 4.83154e-05 0.000201777 3.55412e-05 -6.35882e-06 6.53254e-05 2.73444e-06 
1842.4 0 -0.000166688 0.000372905 -2.0132e-05 -1.01712e-05 -0.00066346 -7.25332e-05 -1.09695e-05 2.4399e-06 0.000184294 -1.06351e-05 -6.36025e-05 0.000936526 8.12804e-05 -1.67062e-05 5.51339e-05 -0.000130537 6.4324e-05 -1.42095e-05 -0.000187439 -0.000172414 0.000156358 6.74944e-05 1.79748e-05 -3.77521e-06 -5.62629e-05 7.81045e-05 5.72062e-05 0.000196583 3.18732e-05 -7.2623e-06 6.81352e-05 8.82671e-06 
1842.75 0 -0.00017101 0.000383625 -1.40209e-05 -2.24445e-06 -0.000632199 -4.8273e-05 -1.91889e-05 1.85151e-06 0.000187061 -1.74632e-05 -7.67352e-05 0.000937643 8.0209e-05 -1.23967e-05 5.12716e-05 -0.000132832 7.3654e-05 -1.30733e-05 -0.000188092 -0.000169968 0.00014635 6.32406e-05 1.94044e-05 -3.37902e-06 -5.33801e-05 8.30234e-05 6.57292e-05 0.000193009 3.20003e-05 -7.01829e-06 6.998e-05 1.40565e-05 
1843.1 0 -0.000172037 0.000392781 -7.26758e-06 4.43732e-06 -0.00059677 -2.59756e-05 -3.07834e-05 -2.62041e-06 0.00018905 -2.89536e-05 -8.90389e-05 0.000937606 7.7321e-05 -9.07637e-06 4.34156e-05 -0.000136204 8.80455e-05 -1.28627e-05 -0.000186278 -0.000167558 0.000138151 5.58907e-05 1.97026e-05 -5.22935e-06 -4.71146e-05 8.86208e-05 7.42196e-05 0.000191074 3.4467e-05 -4.87593e-06 7.0469e-05 1.91148e-05 
1843.45 0 -0.000170784 0.000400407 -6.2389e-07 9.95789e-06 -0.000555733 -5.89546e-06 -4.29255e-05 -1.02586e-05 0.000190253 -4.1912e-05 -9.77505e-05 0.000935446 7.14968e-05 -5.10625e-06 3.10764e-05 -0.000140871 0.000105806 -1.78306e-05 -0.000182633 -0.000165123 0.000131367 4.55837e-05 1.92498e-05 -8.92843e-06 -3.90272e-05 9.5454e-05 8.2548e-05 0.000190417 3.68504e-05 -2.75127e-06 7.11964e-05 2.3517e-05 
1843.8 0 -0.000168423 0.000406705 5.12605e-06 1.50329e-05 -0.000511118 1.08494e-05 -5.30879e-05 -1.75442e-05 0.000191271 -5.30384e-05 -0.00010178 0.000930355 6.67985e-05 -4.74447e-07 1.40791e-05 -0.000147233 0.000121577 -2.89412e-05 -0.000176746 -0.000163295 0.00012503 3.64338e-05 1.88965e-05 -1.17823e-05 -2.99575e-05 0.000102835 8.82639e-05 0.00019024 3.78928e-05 -2.6875e-06 7.35009e-05 2.63328e-05 
1844.15 0 -0.000165351 0.000411724 9.72124e-06 1.85876e-05 -0.00046681 2.27606e-05 -6.11978e-05 -2.41466e-05 0.000193082 -6.12648e-05 -0.000102014 0.00092315 6.47314e-05 3.14432e-06 -5.40016e-06 -0.000154539 0.000131672 -4.28568e-05 -0.000168343 -0.000161885 0.000117939 3.12425e-05 1.82648e-05 -1.2831e-05 -2.07151e-05 0.000107954 9.00585e-05 0.000189854 3.68683e-05 -4.65514e-06 7.7115e-05 2.78045e-05 
1844.5 0 -0.000161755 0.000416334 1.17353e-05 1.95542e-05 -0.000424802 2.81243e-05 -6.73761e-05 -3.05882e-05 0.000197153 -6.48791e-05 -9.98231e-05 0.000915194 6.32696e-05 6.61958e-06 -2.56248e-05 -0.000160387 0.000137549 -5.92981e-05 -0.000159005 -0.000160687 0.000109363 2.80717e-05 1.84305e-05 -1.32894e-05 -1.19101e-05 0.000110874 9.00468e-05 0.000190007 3.30069e-05 -7.17201e-06 8.09765e-05 2.9099e-05 
1844.85 0 -0.000158429 0.000421591 1.19771e-05 1.8243e-05 -0.000385857 2.63014e-05 -7.34526e-05 -3.49762e-05 0.000203941 -6.31625e-05 -9.5492e-05 0.000905625 6.18077e-05 1.07942e-05 -4.33018e-05 -0.000163964 0.000140771 -7.94419e-05 -0.000150713 -0.000161783 9.91497e-05 2.53217e-05 1.94602e-05 -1.2696e-05 -4.63024e-06 0.000113985 8.92854e-05 0.000190418 2.69708e-05 -1.04073e-05 8.20713e-05 3.21169e-05 
1845.2 0 -0.000156562 0.000428219 1.15879e-05 1.33648e-05 -0.000351199 1.93369e-05 -8.26942e-05 -3.5455e-05 0.000214005 -5.75002e-05 -8.92752e-05 0.000894486 5.96055e-05 1.50852e-05 -5.41554e-05 -0.000166414 0.000141098 -9.99844e-05 -0.000146071 -0.000165904 8.64426e-05 2.33656e-05 1.91758e-05 -1.07576e-05 9.08956e-07 0.000118608 8.65766e-05 0.000189558 1.84472e-05 -1.47548e-05 7.92487e-05 3.62849e-05 
1845.55 0 -0.000155465 0.000435645 1.01367e-05 5.17405e-06 -0.00032268 1.13105e-05 -9.60984e-05 -3.14467e-05 0.000226216 -4.86365e-05 -8.3457e-05 0.000883159 5.55342e-05 2.00384e-05 -5.92724e-05 -0.000169512 0.00013813 -0.000116869 -0.0001474 -0.000172584 7.06123e-05 2.13618e-05 1.81257e-05 -9.30214e-06 6.4523e-06 0.000123272 8.22481e-05 0.000187374 6.96651e-06 -2.06831e-05 7.57753e-05 4.00976e-05 
1845.9 0 -0.000154415 0.000443383 7.54853e-06 -3.48584e-06 -0.000299793 5.83097e-06 -0.000113375 -2.36806e-05 0.000238208 -3.74035e-05 -7.95371e-05 0.000872522 4.70511e-05 2.81823e-05 -6.07814e-05 -0.00017426 0.000129968 -0.000129736 -0.000154295 -0.000181857 5.28543e-05 1.84828e-05 1.66535e-05 -9.54278e-06 1.18237e-05 0.000126713 7.85516e-05 0.000184031 -5.71494e-06 -2.80822e-05 7.32691e-05 4.3358e-05 
1846.25 0 -0.000154062 0.000453733 4.10057e-06 -1.09802e-05 -0.000280807 3.17256e-06 -0.000133864 -1.3965e-05 0.000248577 -2.68583e-05 -7.79144e-05 0.000862068 3.30375e-05 4.10914e-05 -5.84762e-05 -0.000179784 0.000115513 -0.000139778 -0.000164377 -0.000191885 3.60548e-05 1.43426e-05 1.30168e-05 -9.67265e-06 1.60463e-05 0.000128628 7.76327e-05 0.000179374 -1.84747e-05 -3.56317e-05 7.11078e-05 4.46009e-05 
1846.6 0 -0.000154273 0.000467551 1.27016e-06 -1.75786e-05 -0.000264726 3.85693e-06 -0.000153614 -3.35852e-06 0.000256577 -1.92905e-05 -7.87048e-05 0.000853921 1.57664e-05 5.69666e-05 -5.16819e-05 -0.000184887 9.65091e-05 -0.000144971 -0.000175223 -0.000198465 2.23618e-05 9.42883e-06 7.95235e-06 -7.17908e-06 1.96119e-05 0.000128738 7.90271e-05 0.000174046 -3.202e-05 -4.13937e-05 6.92549e-05 4.31778e-05 
1846.95 0 -0.000153394 0.000482279 -3.07531e-08 -2.41115e-05 -0.000249015 8.42795e-06 -0.000167722 6.51652e-06 0.000261778 -1.44526e-05 -8.10089e-05 0.000850081 -1.95943e-06 7.25216e-05 -4.27289e-05 -0.000189846 7.55642e-05 -0.000142177 -0.000185205 -0.000198341 1.18869e-05 4.98648e-06 4.29282e-06 -2.6331e-06 2.40683e-05 0.000127283 8.14083e-05 0.000168164 -4.44339e-05 -4.39096e-05 6.77342e-05 3.9722e-05 
1847.3 0 -0.000150237 0.000496731 -3.90987e-07 -3.08038e-05 -0.000232615 1.60524e-05 -0.000176104 1.3524e-05 0.000263189 -1.13144e-05 -8.03832e-05 0.000847834 -1.89692e-05 8.64731e-05 -3.45008e-05 -0.000196473 5.6468e-05 -0.000133515 -0.000196146 -0.00019138 3.36806e-06 1.40918e-06 2.86779e-06 2.23586e-06 2.99038e-05 0.000122834 8.42634e-05 0.000160796 -5.22013e-05 -4.34262e-05 6.64978e-05 3.61862e-05 
1847.65 0 -0.000146995 0.000510954 -6.07035e-07 -3.61465e-05 -0.000217048 2.47393e-05 -0.000181764 1.79057e-05 0.000261529 -7.35481e-06 -7.41619e-05 0.000845853 -3.41543e-05 9.999e-05 -2.51175e-05 -0.000206954 4.17833e-05 -0.000123208 -0.000209503 -0.000178711 -3.61276e-06 -1.6661e-06 4.26416e-06 7.16776e-06 3.63471e-05 0.000114387 8.78132e-05 0.000152526 -5.50016e-05 -4.2555e-05 6.59653e-05 3.41999e-05 
1848 0 -0.000146232 0.000526109 -6.09405e-07 -3.94857e-05 -0.000202487 3.15017e-05 -0.000186851 1.98932e-05 0.000260317 -1.00925e-06 -6.45916e-05 0.000844306 -4.54478e-05 0.00011414 -1.36083e-05 -0.000221882 2.88867e-05 -0.00011309 -0.000223706 -0.000163366 -8.93552e-06 -3.09258e-06 8.83068e-06 1.22829e-05 4.09626e-05 0.00010359 9.10088e-05 0.000143639 -5.55884e-05 -4.30003e-05 6.65065e-05 3.37004e-05 
1848.35 0 -0.00014812 0.00054366 -5.21287e-07 -4.1686e-05 -0.000188588 3.44424e-05 -0.000190742 1.84638e-05 0.000262265 5.34085e-06 -5.58508e-05 0.000842497 -5.23087e-05 0.000129226 -2.6048e-06 -0.000239021 1.41328e-05 -0.000106393 -0.000239036 -0.00014736 -1.35921e-05 -3.2565e-06 1.5317e-05 1.68968e-05 4.25311e-05 9.20597e-05 9.24897e-05 0.000134075 -5.5412e-05 -4.52338e-05 6.89075e-05 3.40951e-05 
1848.7 0 -0.000151001 0.000562053 -2.4045e-07 -4.19702e-05 -0.000172745 3.66716e-05 -0.000192674 1.51548e-05 0.000266018 8.04297e-06 -5.11066e-05 0.000839749 -5.60066e-05 0.000144695 6.32683e-06 -0.000254489 -3.8959e-06 -0.000102619 -0.000255906 -0.00013194 -1.86968e-05 -2.92663e-06 2.1917e-05 2.08431e-05 4.15737e-05 8.0971e-05 9.37776e-05 0.000124572 -5.39831e-05 -4.87414e-05 7.39727e-05 3.37517e-05 
1849.05 0 -0.000153262 0.000579973 8.29831e-07 -3.97821e-05 -0.000153975 4.30237e-05 -0.000192117 1.07741e-05 0.000269446 7.00869e-06 -4.93527e-05 0.000834572 -5.90199e-05 0.000158774 1.49436e-05 -0.000264622 -2.64431e-05 -9.78693e-05 -0.000275405 -0.000119563 -2.33783e-05 -2.51056e-06 2.70541e-05 2.48156e-05 3.83279e-05 7.1763e-05 9.62755e-05 0.000116284 -5.24221e-05 -5.20668e-05 8.11446e-05 3.22233e-05 
1849.4 0 -0.000154485 0.000597324 1.31856e-06 -3.66326e-05 -0.000134227 5.4656e-05 -0.000186943 4.60803e-06 0.000272664 4.97149e-06 -4.88775e-05 0.000827229 -6.14663e-05 0.000170791 2.73191e-05 -0.000266717 -5.23158e-05 -8.93392e-05 -0.000298928 -0.000110986 -2.57559e-05 -2.66206e-06 2.99672e-05 2.88489e-05 3.392e-05 6.40565e-05 9.86117e-05 0.00011043 -5.05058e-05 -5.2812e-05 8.88067e-05 2.98514e-05 
1849.75 0 -0.00015415 0.000613949 7.26285e-07 -3.38989e-05 -0.000111993 6.94019e-05 -0.000174552 -5.11188e-06 0.000277377 2.56618e-06 -5.04468e-05 0.00082166 -6.29394e-05 0.000182267 4.32642e-05 -0.000260561 -7.84688e-05 -7.58404e-05 -0.000325112 -0.000104504 -2.51978e-05 -3.20965e-06 3.11978e-05 3.13053e-05 3.02421e-05 5.68183e-05 9.97104e-05 0.000106244 -4.70923e-05 -5.03146e-05 9.56652e-05 2.6795e-05 
1850.1 0 -0.000151274 0.000629486 1.79556e-08 -3.08394e-05 -8.56326e-05 8.53953e-05 -0.000156367 -1.88901e-05 0.000285268 -1.93599e-06 -5.56787e-05 0.000818374 -6.49085e-05 0.000192627 5.82239e-05 -0.000246396 -0.000101237 -6.15137e-05 -0.000350863 -9.84364e-05 -2.30801e-05 -3.35955e-06 3.05884e-05 3.18456e-05 2.61465e-05 4.98257e-05 9.99251e-05 0.000101741 -4.22701e-05 -4.66486e-05 9.99645e-05 2.39204e-05 
1850.45 0 -0.000146345 0.000643045 5.23905e-07 -2.69477e-05 -5.73602e-05 0.000102936 -0.000136674 -3.24982e-05 0.000296521 -6.9909e-06 -6.41154e-05 0.000815708 -6.70018e-05 0.000201434 6.91736e-05 -0.000225362 -0.000119745 -5.28751e-05 -0.00037532 -9.20734e-05 -2.08643e-05 -2.64579e-06 2.63822e-05 3.18575e-05 1.93123e-05 4.36294e-05 0.000100315 9.59803e-05 -3.83678e-05 -4.29506e-05 0.000100025 2.14577e-05 
1850.8 0 -0.000142319 0.000654165 2.04209e-06 -2.25524e-05 -2.8853e-05 0.000121647 -0.00011711 -4.15708e-05 0.000308542 -8.5976e-06 -7.44937e-05 0.000813258 -6.84446e-05 0.000212463 7.73281e-05 -0.000202401 -0.000133061 -5.14329e-05 -0.000397122 -8.73138e-05 -1.85388e-05 -7.80678e-07 1.81446e-05 3.18976e-05 1.10753e-05 3.85905e-05 0.000100735 8.99578e-05 -3.63645e-05 -3.87682e-05 9.65494e-05 1.95761e-05 
1851.15 0 -0.000140414 0.000663775 2.26593e-06 -1.7661e-05 -4.70091e-07 0.000140055 -9.69305e-05 -4.74675e-05 0.000315694 -7.34425e-06 -8.58942e-05 0.000810228 -6.75033e-05 0.000226655 8.42205e-05 -0.00018229 -0.00014043 -5.29287e-05 -0.000414049 -8.51208e-05 -1.59674e-05 1.52588e-06 7.7923e-06 3.16015e-05 4.49242e-06 3.37402e-05 9.98177e-05 8.40103e-05 -3.53085e-05 -3.41185e-05 9.20573e-05 1.78851e-05 
1851.5 0 -0.000138465 0.000671721 1.14163e-06 -1.18351e-05 2.80846e-05 0.000157092 -7.78142e-05 -5.19606e-05 0.000315163 -7.19482e-06 -9.78478e-05 0.000804693 -6.25699e-05 0.000239603 8.71714e-05 -0.00016501 -0.000143601 -5.35104e-05 -0.000427338 -8.44792e-05 -1.3091e-05 2.23083e-06 -2.38036e-06 3.0206e-05 1.17917e-06 2.80184e-05 9.81541e-05 7.78378e-05 -3.47916e-05 -3.0797e-05 8.77582e-05 1.71747e-05 
1851.85 0 -0.000134371 0.000677168 3.62899e-07 -5.19124e-06 5.64812e-05 0.000171815 -6.34797e-05 -5.50436e-05 0.000308702 -9.44326e-06 -0.000110233 0.000793956 -5.53633e-05 0.000247882 8.16633e-05 -0.000147008 -0.000144506 -5.21278e-05 -0.000438039 -8.42792e-05 -9.80347e-06 1.73135e-06 -1.15162e-05 2.76506e-05 8.24817e-07 2.16023e-05 9.78084e-05 7.08757e-05 -3.38462e-05 -2.96121e-05 8.34233e-05 1.76566e-05 
1852.2 0 -0.000128953 0.000679147 -6.40694e-07 1.61295e-06 8.41113e-05 0.000183899 -5.58716e-05 -5.97963e-05 0.00029721 -1.19343e-05 -0.000121144 0.000778096 -4.79813e-05 0.000249644 6.82212e-05 -0.00012598 -0.000144996 -4.99464e-05 -0.000446541 -8.46867e-05 -6.3622e-06 2.86894e-06 -2.00616e-05 2.43916e-05 2.18368e-06 1.66514e-05 9.81421e-05 6.26902e-05 -3.24126e-05 -2.94333e-05 7.83618e-05 1.68335e-05 
1852.55 0 -0.00012424 0.000678087 -2.97466e-06 7.26079e-06 0.000113474 0.000190369 -5.40293e-05 -6.76382e-05 0.000280439 -1.19421e-05 -0.000128538 0.000759887 -3.93417e-05 0.000245266 5.20092e-05 -0.000104052 -0.000145876 -4.91695e-05 -0.000454713 -8.56292e-05 -3.38854e-06 5.7727e-06 -2.87307e-05 1.95182e-05 4.20276e-06 1.5852e-05 9.78628e-05 5.53827e-05 -3.11977e-05 -2.99879e-05 7.15573e-05 1.26902e-05 
1852.9 0 -0.000120005 0.000673682 -4.97659e-06 1.08429e-05 0.00014658 0.000186624 -5.6241e-05 -7.57528e-05 0.000259883 -9.76221e-06 -0.000133596 0.000740502 -2.86027e-05 0.000237354 3.76002e-05 -8.38185e-05 -0.000146038 -4.90309e-05 -0.000462414 -8.6436e-05 -1.4807e-07 8.89807e-06 -3.7116e-05 1.28479e-05 5.33707e-06 1.99038e-05 9.65429e-05 5.12042e-05 -3.13332e-05 -3.1098e-05 6.34758e-05 5.94668e-06 
1853.25 0 -0.000114622 0.000666112 -7.17291e-06 1.17698e-05 0.000183451 0.000172003 -6.12889e-05 -8.35445e-05 0.000236666 -6.73132e-06 -0.000138677 0.00071835 -1.75415e-05 0.000226735 2.60653e-05 -6.53132e-05 -0.000143078 -4.92411e-05 -0.000468903 -8.74872e-05 4.64287e-06 1.12789e-05 -4.43497e-05 6.0317e-06 3.46893e-06 2.58485e-05 9.3025e-05 4.83051e-05 -3.22765e-05 -3.06864e-05 5.65451e-05 -3.25003e-06 
1853.6 0 -0.000108189 0.000659023 -1.13965e-05 1.01043e-05 0.000219762 0.00014884 -6.64101e-05 -9.28337e-05 0.000210662 -2.86985e-06 -0.000145483 0.000693531 -6.89422e-06 0.000214678 1.80407e-05 -4.72317e-05 -0.000134916 -5.13808e-05 -0.000474268 -8.91365e-05 1.20492e-05 1.25203e-05 -4.88358e-05 1.92488e-07 -1.55486e-06 3.03659e-05 8.6756e-05 4.42649e-05 -3.26739e-05 -2.77304e-05 5.08057e-05 -1.41574e-05 
1853.95 0 -0.000103214 0.000654461 -1.77948e-05 6.16278e-06 0.000250622 0.000120678 -6.95292e-05 -0.000102676 0.000185566 3.48992e-06 -0.000155463 0.000668185 9.40363e-07 0.000204462 1.52451e-05 -2.8505e-05 -0.000120302 -5.70768e-05 -0.000477512 -9.0161e-05 2.13093e-05 1.27036e-05 -4.9643e-05 -5.05536e-06 -7.92503e-06 3.29575e-05 7.92973e-05 3.9958e-05 -3.23066e-05 -2.32779e-05 4.45205e-05 -2.40799e-05 
1854.3 0 -0.000102064 0.000650546 -2.73803e-05 1.04361e-06 0.000277238 9.03007e-05 -7.09027e-05 -0.000109238 0.00016633 1.35532e-05 -0.000166985 0.000642293 4.79123e-06 0.000197544 1.76114e-05 -1.00054e-05 -9.9177e-05 -6.55723e-05 -0.000476162 -8.78875e-05 3.01595e-05 1.3079e-05 -4.82889e-05 -1.05061e-05 -1.36621e-05 3.46329e-05 7.24037e-05 3.63497e-05 -3.03407e-05 -1.84469e-05 3.85287e-05 -3.02942e-05 
1854.65 0 -0.000104218 0.000647195 -3.81285e-05 -3.41131e-06 0.000302271 5.9747e-05 -7.2039e-05 -0.000109615 0.000151545 2.68497e-05 -0.000176163 0.00061502 7.8027e-06 0.00019199 2.31768e-05 8.50068e-06 -7.16991e-05 -7.4332e-05 -0.000469343 -8.12261e-05 3.72204e-05 1.55325e-05 -4.6604e-05 -1.59501e-05 -1.6843e-05 3.45327e-05 6.7186e-05 3.22452e-05 -2.55377e-05 -1.46109e-05 3.37529e-05 -3.33841e-05 
1855 0 -0.00010721 0.00064556 -4.67484e-05 -5.939e-06 0.000324159 3.21595e-05 -7.38852e-05 -0.000102674 0.000136674 4.37019e-05 -0.000181405 0.000588178 1.27702e-05 0.000186698 2.87656e-05 2.91191e-05 -3.86449e-05 -8.23336e-05 -0.000458339 -7.24739e-05 4.2319e-05 1.99459e-05 -4.58285e-05 -1.96157e-05 -1.87494e-05 3.15141e-05 6.2909e-05 2.64308e-05 -2.09076e-05 -1.28417e-05 2.83261e-05 -3.56611e-05 
1855.35 0 -0.000108199 0.00064525 -5.19351e-05 -6.24526e-06 0.000343416 1.01767e-05 -7.72547e-05 -8.7835e-05 0.000122099 6.48731e-05 -0.000182689 0.000562464 2.03841e-05 0.000182386 3.32343e-05 5.20282e-05 -2.01806e-06 -8.94833e-05 -0.000443209 -6.32955e-05 4.65027e-05 2.49566e-05 -4.69565e-05 -2.05109e-05 -2.16439e-05 2.55431e-05 5.75979e-05 1.8621e-05 -1.9485e-05 -1.33439e-05 2.28962e-05 -3.71701e-05 
1855.7 0 -0.000106663 0.000645139 -5.33069e-05 -5.49327e-06 0.000363947 -7.68199e-06 -8.34801e-05 -6.63738e-05 0.000109277 8.81456e-05 -0.000180336 0.000536052 3.03379e-05 0.00017962 3.6514e-05 7.22157e-05 3.34279e-05 -9.40343e-05 -0.000424565 -5.40305e-05 5.19688e-05 3.00716e-05 -4.81327e-05 -2.07124e-05 -2.50565e-05 1.61618e-05 5.0066e-05 9.59856e-06 -2.01587e-05 -1.61497e-05 1.85336e-05 -3.77071e-05 
1856.05 0 -0.00010406 0.000644197 -5.15533e-05 -4.63231e-06 0.000389074 -2.49655e-05 -9.04648e-05 -4.16344e-05 9.58246e-05 0.000109577 -0.000174857 0.000506553 4.0607e-05 0.000177988 3.94732e-05 8.61354e-05 6.38352e-05 -9.59092e-05 -0.000403709 -4.50563e-05 5.95671e-05 3.51407e-05 -4.73399e-05 -2.3564e-05 -2.74218e-05 4.29592e-06 4.15278e-05 2.46394e-06 -2.10223e-05 -1.98812e-05 1.36481e-05 -3.64661e-05 
1856.4 0 -0.000101048 0.000642578 -4.8804e-05 -3.22869e-06 0.000418028 -4.27273e-05 -9.25116e-05 -1.69409e-05 7.99179e-05 0.000128111 -0.00016842 0.000476415 4.92619e-05 0.000175419 4.44537e-05 9.24746e-05 8.86551e-05 -9.538e-05 -0.000381265 -3.87623e-05 6.79963e-05 3.90848e-05 -4.52332e-05 -2.91266e-05 -2.89105e-05 -6.45193e-06 3.35999e-05 -1.65561e-06 -2.09834e-05 -2.22337e-05 8.41648e-06 -3.43646e-05 
1856.75 0 -9.81283e-05 0.000640814 -4.59249e-05 -1.38054e-06 0.000448014 -6.00038e-05 -8.77517e-05 5.47817e-06 6.30375e-05 0.000142552 -0.000162674 0.000450662 5.69626e-05 0.000170599 5.28452e-05 9.22891e-05 0.00010775 -9.08317e-05 -0.000359994 -3.62261e-05 7.56708e-05 4.10979e-05 -4.36604e-05 -3.60636e-05 -3.01114e-05 -1.41067e-05 2.66188e-05 -5.13353e-06 -1.94128e-05 -2.38633e-05 4.88279e-06 -3.34991e-05 
1857.1 0 -9.5805e-05 0.000639352 -4.36904e-05 -7.64269e-07 0.000477392 -7.66748e-05 -7.86229e-05 2.44779e-05 4.87892e-05 0.000150166 -0.000157895 0.000429027 6.29695e-05 0.000163855 6.38149e-05 8.96053e-05 0.000121637 -8.27596e-05 -0.000341658 -3.65797e-05 8.21163e-05 4.08909e-05 -4.20411e-05 -4.38509e-05 -3.15297e-05 -1.98915e-05 2.15529e-05 -9.36108e-06 -1.60086e-05 -2.63507e-05 5.85723e-06 -3.42474e-05 
1857.45 0 -9.43612e-05 0.000638418 -4.36241e-05 -1.97409e-06 0.000504549 -9.22757e-05 -6.82618e-05 4.03174e-05 3.67044e-05 0.000151417 -0.000153716 0.000408394 6.42997e-05 0.000156356 7.48478e-05 8.88586e-05 0.000129812 -7.3355e-05 -0.000326592 -4.06528e-05 8.65897e-05 3.87764e-05 -3.8973e-05 -5.2196e-05 -3.29377e-05 -2.56469e-05 1.90536e-05 -1.3258e-05 -9.40346e-06 -2.88216e-05 9.67206e-06 -3.49025e-05 
1857.8 0 -9.42516e-05 0.000636179 -4.57776e-05 -3.41608e-06 0.000528544 -0.000105789 -5.99514e-05 5.46624e-05 2.38464e-05 0.000148914 -0.000151669 0.000389881 5.71882e-05 0.000149527 8.4933e-05 9.17434e-05 0.000130847 -6.36975e-05 -0.000313236 -4.84927e-05 8.88715e-05 3.53508e-05 -3.55868e-05 -6.005e-05 -3.36664e-05 -3.16959e-05 1.83403e-05 -1.50204e-05 -7.24779e-07 -2.88827e-05 1.45462e-05 -3.43989e-05 
1858.15 0 -9.61902e-05 0.000630556 -4.95582e-05 -3.18625e-06 0.000551275 -0.000117392 -5.64823e-05 6.78837e-05 9.30533e-06 0.000141087 -0.000154059 0.000375214 4.20689e-05 0.000142999 9.49251e-05 9.47054e-05 0.000127389 -5.63025e-05 -0.000300009 -5.45384e-05 9.02052e-05 3.09893e-05 -3.2691e-05 -6.62308e-05 -3.40545e-05 -3.75978e-05 1.85472e-05 -1.5678e-05 7.17906e-06 -2.55647e-05 1.97225e-05 -3.21674e-05 
1858.5 0 -0.000100605 0.000620885 -5.33851e-05 -2.11189e-06 0.00057249 -0.000127156 -5.72223e-05 7.7162e-05 -7.85335e-06 0.000126778 -0.000161822 0.000361715 2.53746e-05 0.000137417 0.000105809 9.55409e-05 0.000124518 -5.19334e-05 -0.000287619 -5.39578e-05 8.98097e-05 2.65458e-05 -3.03172e-05 -7.02201e-05 -3.35641e-05 -4.47397e-05 1.89767e-05 -1.72888e-05 1.35457e-05 -2.0087e-05 2.40526e-05 -2.81102e-05 
1858.85 0 -0.000106432 0.000607588 -5.51932e-05 -1.39268e-06 0.000589012 -0.000133238 -5.8863e-05 8.08129e-05 -2.66301e-05 0.000110458 -0.000172774 0.00034606 1.07263e-05 0.000135078 0.000115838 9.51327e-05 0.000124457 -4.86239e-05 -0.000275729 -4.77129e-05 8.72062e-05 2.26925e-05 -2.86529e-05 -7.21543e-05 -3.14352e-05 -5.24716e-05 1.88215e-05 -1.94769e-05 1.89503e-05 -1.42126e-05 2.78901e-05 -2.46583e-05 
1859.2 0 -0.000112208 0.000592008 -5.51204e-05 -3.30785e-07 0.00059834 -0.000133417 -6.07253e-05 8.04112e-05 -4.65339e-05 9.71315e-05 -0.000182521 0.000327426 -9.9655e-07 0.000136793 0.000121577 9.48969e-05 0.000127141 -4.57686e-05 -0.000264601 -3.86755e-05 8.37491e-05 1.76704e-05 -2.74861e-05 -7.24746e-05 -2.85013e-05 -5.74368e-05 1.86232e-05 -2.13072e-05 2.34057e-05 -1.04848e-05 3.15306e-05 -2.38013e-05 
1859.55 0 -0.00011767 0.000575456 -5.40634e-05 3.76142e-06 0.000601433 -0.000127974 -6.45859e-05 7.77378e-05 -6.76261e-05 8.64768e-05 -0.000190238 0.000308437 -9.54434e-06 0.000141472 0.000121497 9.48919e-05 0.000132976 -4.43819e-05 -0.000254565 -2.86653e-05 8.04073e-05 9.58132e-06 -2.68658e-05 -7.14873e-05 -2.60603e-05 -5.8104e-05 1.87733e-05 -2.25219e-05 2.65249e-05 -1.03609e-05 3.44498e-05 -2.49968e-05 
1859.9 0 -0.000121855 0.000560154 -5.26021e-05 1.24675e-05 0.000601547 -0.000119622 -7.11259e-05 7.3459e-05 -8.97579e-05 7.54597e-05 -0.000198862 0.000291266 -1.76514e-05 0.000146732 0.000114804 9.46244e-05 0.000139124 -4.34017e-05 -0.000243569 -1.70613e-05 7.77558e-05 -2.22983e-07 -2.6772e-05 -6.85069e-05 -2.41632e-05 -5.51596e-05 1.92655e-05 -2.45272e-05 2.80516e-05 -1.22123e-05 3.59453e-05 -2.78339e-05 
1860.25 0 -0.00012336 0.000547103 -5.00331e-05 2.43402e-05 0.000602075 -0.000110694 -7.91146e-05 6.77622e-05 -0.000112042 6.3373e-05 -0.000210058 0.000276061 -2.59006e-05 0.000150495 0.000102103 9.31098e-05 0.000141547 -3.99398e-05 -0.00023169 -4.30772e-06 7.6574e-05 -8.46408e-06 -2.76461e-05 -6.28225e-05 -2.30914e-05 -5.03821e-05 1.87653e-05 -2.75261e-05 2.82145e-05 -1.41695e-05 3.52086e-05 -3.27485e-05 
1860.6 0 -0.000123172 0.000535347 -4.53936e-05 3.60225e-05 0.000604791 -0.000102591 -8.67904e-05 6.05714e-05 -0.000133476 5.38679e-05 -0.000222555 0.000262501 -3.20502e-05 0.000152289 8.71254e-05 8.85085e-05 0.000141032 -3.32978e-05 -0.00021996 7.50528e-06 7.63874e-05 -1.51859e-05 -2.87674e-05 -5.52231e-05 -2.44219e-05 -4.58248e-05 1.56083e-05 -2.96023e-05 2.78837e-05 -1.56379e-05 3.21965e-05 -3.96277e-05 
1860.95 0 -0.000124473 0.000523665 -3.98566e-05 4.55248e-05 0.000608224 -9.74116e-05 -9.07408e-05 5.33597e-05 -0.000153735 4.68994e-05 -0.000233681 0.000249485 -3.54538e-05 0.000153545 7.28328e-05 7.94883e-05 0.000141907 -2.45931e-05 -0.00020881 1.74084e-05 7.72733e-05 -2.04401e-05 -2.89537e-05 -4.61549e-05 -2.79486e-05 -4.14429e-05 9.99513e-06 -3.10317e-05 2.74389e-05 -1.68365e-05 2.77532e-05 -4.6557e-05 
1861.3 0 -0.000128045 0.000512165 -3.48289e-05 5.34905e-05 0.000610663 -9.58231e-05 -8.98327e-05 4.58751e-05 -0.000172562 3.91395e-05 -0.000241814 0.000235217 -3.53765e-05 0.000155083 5.91355e-05 6.64851e-05 0.000145933 -1.48778e-05 -0.000198278 2.4599e-05 8.01844e-05 -2.29397e-05 -2.69198e-05 -3.66105e-05 -3.00174e-05 -3.61571e-05 3.94842e-06 -3.2411e-05 2.7008e-05 -1.74768e-05 2.27667e-05 -5.15772e-05 
1861.65 0 -0.000132127 0.000501717 -3.04213e-05 6.01967e-05 0.000611136 -9.50431e-05 -8.6061e-05 3.74195e-05 -0.000188841 3.1176e-05 -0.000247631 0.000219984 -3.29336e-05 0.000156149 4.57548e-05 5.12212e-05 0.000151952 -6.99678e-06 -0.000187569 2.84008e-05 8.4474e-05 -2.40814e-05 -2.32098e-05 -2.75376e-05 -2.83754e-05 -3.04433e-05 -1.49527e-06 -3.39272e-05 2.70524e-05 -1.84926e-05 1.8219e-05 -5.55019e-05 
1862 0 -0.000135876 0.000492861 -2.75552e-05 6.46079e-05 0.000609137 -9.24467e-05 -8.13016e-05 2.98374e-05 -0.000198947 2.52239e-05 -0.000251438 0.000205874 -3.10028e-05 0.000155718 3.27454e-05 3.45058e-05 0.000158337 -3.21901e-06 -0.000175986 3.11018e-05 8.89437e-05 -2.4403e-05 -1.83137e-05 -1.84081e-05 -2.419e-05 -2.37809e-05 -5.9844e-06 -3.61201e-05 2.70052e-05 -2.01946e-05 1.54861e-05 -6.05499e-05 
1862.35 0 -0.000137923 0.000485878 -2.73008e-05 6.66656e-05 0.000604718 -8.72936e-05 -7.59923e-05 2.61412e-05 -0.000202438 2.12928e-05 -0.000251947 0.00019572 -2.98872e-05 0.000152549 1.80789e-05 1.73196e-05 0.000162114 -3.10846e-06 -0.000163532 3.47709e-05 9.24311e-05 -2.18639e-05 -1.21441e-05 -1.02667e-05 -1.83727e-05 -1.51699e-05 -9.45569e-06 -3.74214e-05 2.48234e-05 -2.22792e-05 1.37126e-05 -6.66036e-05 
1862.7 0 -0.000137816 0.00048027 -2.95676e-05 6.76822e-05 0.000600346 -7.96379e-05 -7.07373e-05 2.82633e-05 -0.000201633 2.08444e-05 -0.000245294 0.000189929 -3.07691e-05 0.000145062 1.20295e-06 2.11351e-06 0.000162118 -2.48811e-06 -0.000150941 3.83994e-05 9.41937e-05 -1.5393e-05 -6.3005e-06 -5.26132e-06 -1.12696e-05 -4.76665e-06 -1.06583e-05 -3.66102e-05 2.11251e-05 -2.47252e-05 1.09904e-05 -7.20987e-05 
1863.05 0 -0.000136211 0.000475915 -3.34067e-05 6.81803e-05 0.000598928 -7.10795e-05 -6.56894e-05 3.51038e-05 -0.000197321 2.448e-05 -0.000229377 0.000187147 -3.65199e-05 0.000136096 -1.58263e-05 -1.14887e-05 0.00015927 3.39815e-06 -0.000141191 4.03499e-05 9.53963e-05 -6.07514e-06 -1.89901e-07 -3.23564e-06 -2.87981e-06 7.50229e-06 -8.75168e-06 -3.57535e-05 1.85589e-05 -2.63646e-05 8.76186e-06 -7.7264e-05 
1863.4 0 -0.000134564 0.000472103 -3.7498e-05 6.81204e-05 0.000602994 -6.13115e-05 -6.02575e-05 4.30729e-05 -0.000188654 3.09836e-05 -0.000208299 0.000186458 -4.6174e-05 0.000130832 -3.09114e-05 -2.47811e-05 0.000154425 1.4088e-05 -0.000136248 4.25266e-05 9.78523e-05 2.18813e-06 6.82952e-06 -2.52862e-06 7.10103e-06 2.15864e-05 -5.2545e-06 -3.69767e-05 1.82295e-05 -2.67031e-05 9.33643e-06 -8.10947e-05 
1863.75 0 -0.000133495 0.000468542 -4.1396e-05 6.73805e-05 0.000613139 -5.17005e-05 -5.40954e-05 5.14639e-05 -0.000175709 3.84538e-05 -0.00018589 0.000186269 -5.57267e-05 0.000131042 -4.23461e-05 -3.59888e-05 0.000148089 2.54309e-05 -0.000135384 4.8538e-05 0.000102083 6.6248e-06 1.43478e-05 -1.99011e-06 1.7579e-05 3.46981e-05 -1.54518e-06 -3.98533e-05 1.92216e-05 -2.60486e-05 1.28144e-05 -8.23768e-05 
1864.1 0 -0.000131797 0.000466179 -4.33893e-05 6.63955e-05 0.000626531 -4.54212e-05 -4.8987e-05 6.12031e-05 -0.000161414 4.47781e-05 -0.000161367 0.000184047 -6.2075e-05 0.000136252 -4.88414e-05 -4.31595e-05 0.000139802 3.45489e-05 -0.000137175 5.73544e-05 0.000106505 7.89815e-06 2.18201e-05 -1.68693e-06 2.70187e-05 4.52929e-05 2.67229e-06 -4.50205e-05 2.0891e-05 -2.40637e-05 1.83858e-05 -8.13822e-05 
1864.45 0 -0.000130914 0.000464662 -4.25757e-05 6.39551e-05 0.000640936 -4.3323e-05 -4.63605e-05 7.00889e-05 -0.000147354 4.79378e-05 -0.000134963 0.000177682 -6.42217e-05 0.000145108 -5.0081e-05 -4.68561e-05 0.000129622 4.20683e-05 -0.000140409 6.60861e-05 0.000108759 7.24447e-06 2.85807e-05 -1.67148e-06 3.43836e-05 5.44723e-05 5.99979e-06 -5.35829e-05 2.26659e-05 -2.22102e-05 2.46237e-05 -7.8994e-05 
1864.8 0 -0.000132794 0.000462875 -4.05442e-05 5.92264e-05 0.000655114 -4.40227e-05 -4.67855e-05 7.65299e-05 -0.000131841 4.74501e-05 -0.000110859 0.000167539 -6.06535e-05 0.000157289 -4.98878e-05 -4.71209e-05 0.000121115 4.93694e-05 -0.000140797 7.59304e-05 0.000108675 4.99964e-06 3.51918e-05 -1.99255e-06 3.87822e-05 6.36015e-05 6.67852e-06 -6.34336e-05 2.28028e-05 -2.1814e-05 3.03844e-05 -7.56246e-05 
1865.15 0 -0.000136057 0.00045948 -3.88642e-05 5.31665e-05 0.000667148 -4.51589e-05 -4.96872e-05 8.28415e-05 -0.000114484 4.35919e-05 -9.32491e-05 0.000156063 -5.03482e-05 0.00016931 -5.22022e-05 -4.33187e-05 0.000114717 5.56919e-05 -0.000134345 8.55799e-05 0.00010746 2.50457e-06 4.19569e-05 -2.70648e-06 3.99371e-05 7.32592e-05 5.55307e-06 -7.13274e-05 2.08914e-05 -2.25006e-05 3.50463e-05 -7.07255e-05 
1865.5 0 -0.000136771 0.000453765 -3.84953e-05 4.62572e-05 0.000677833 -4.44905e-05 -5.11617e-05 9.12864e-05 -9.79593e-05 3.70143e-05 -8.24825e-05 0.000146183 -3.59348e-05 0.000175892 -5.69477e-05 -3.49903e-05 0.000107211 6.21527e-05 -0.000123266 9.02501e-05 0.000106975 3.55414e-07 4.77357e-05 -3.83683e-06 3.80211e-05 8.39098e-05 3.70391e-06 -7.58949e-05 1.81885e-05 -2.31533e-05 3.8249e-05 -6.65439e-05 
1865.85 0 -0.000133937 0.000446225 -4.06557e-05 3.96512e-05 0.000688203 -3.79947e-05 -4.94891e-05 0.000101394 -8.31681e-05 2.91991e-05 -7.64844e-05 0.000139006 -2.12944e-05 0.000176535 -6.09182e-05 -2.28667e-05 9.65124e-05 7.02641e-05 -0.000112345 9.00903e-05 0.000107187 -2.12149e-06 5.11673e-05 -5.38134e-06 3.25137e-05 9.47065e-05 2.41283e-06 -7.84534e-05 1.5421e-05 -2.1444e-05 3.89347e-05 -6.4459e-05 
1866.2 0 -0.000130724 0.000438576 -4.54754e-05 3.38688e-05 0.000697541 -2.48029e-05 -4.24666e-05 0.000111537 -6.79745e-05 2.21855e-05 -7.35531e-05 0.000132631 -6.85814e-06 0.000174284 -6.13635e-05 -8.28587e-06 8.20896e-05 8.06971e-05 -0.000103639 8.90482e-05 0.000105135 -3.70112e-06 5.27669e-05 -7.11639e-06 2.50667e-05 0.000103481 3.34924e-06 -8.1766e-05 1.31173e-05 -1.65853e-05 3.71451e-05 -6.24375e-05 
1866.55 0 -0.000127444 0.000432913 -5.13985e-05 2.95799e-05 0.000704172 -6.87925e-06 -2.93401e-05 0.000119456 -5.30573e-05 1.69309e-05 -7.34546e-05 0.000124289 8.29693e-06 0.000171681 -5.85001e-05 5.57584e-06 6.59102e-05 9.35266e-05 -9.82025e-05 9.04019e-05 0.000101732 -3.36533e-06 5.34843e-05 -8.1527e-06 1.84539e-05 0.000109386 6.01718e-06 -8.55865e-05 1.11778e-05 -1.0895e-05 3.54893e-05 -5.99062e-05 
1866.9 0 -0.000122903 0.000428743 -5.60579e-05 2.74373e-05 0.000708539 1.46057e-05 -1.57331e-05 0.000123979 -4.15098e-05 1.28946e-05 -7.5643e-05 0.00011308 2.44297e-05 0.000169464 -5.26306e-05 1.49061e-05 5.15408e-05 0.000105887 -9.61e-05 9.33983e-05 9.78189e-05 -3.51083e-06 5.27209e-05 -8.63471e-06 1.27579e-05 0.000112919 9.37986e-06 -8.83926e-05 9.02075e-06 -6.15907e-06 3.52197e-05 -5.76294e-05 
1867.25 0 -0.000117448 0.000423445 -5.92438e-05 2.65039e-05 0.000713895 3.63747e-05 -5.86762e-06 0.000125003 -3.59254e-05 9.00398e-06 -7.96347e-05 0.000100197 4.04311e-05 0.000167658 -4.19636e-05 1.80222e-05 4.08015e-05 0.00011479 -9.68569e-05 9.51756e-05 9.22326e-05 -5.61351e-06 5.12323e-05 -9.22168e-06 7.29648e-06 0.000114203 1.26777e-05 -9.17842e-05 7.24888e-06 -2.50842e-06 3.65918e-05 -5.47605e-05 
1867.6 0 -0.000110663 0.000414466 -6.22937e-05 2.47607e-05 0.00072131 5.57612e-05 -7.25136e-07 0.000123131 -3.6594e-05 2.71305e-06 -8.41308e-05 8.67715e-05 5.37976e-05 0.00016562 -2.5529e-05 1.64024e-05 3.32556e-05 0.00012015 -9.9425e-05 9.43853e-05 8.52352e-05 -8.5169e-06 5.07105e-05 -1.08675e-05 3.13223e-06 0.000114381 1.50401e-05 -9.64574e-05 6.18308e-06 7.47955e-07 4.00056e-05 -5.06895e-05 
1867.95 0 -0.000102625 0.000402136 -6.66471e-05 2.2469e-05 0.000728388 7.23976e-05 7.87291e-07 0.000122292 -4.16897e-05 -7.75638e-06 -8.7016e-05 7.12714e-05 6.05233e-05 0.000162994 -6.54495e-06 1.24191e-05 2.67047e-05 0.000121409 -0.000101752 9.16108e-05 7.80304e-05 -1.10904e-05 5.07498e-05 -1.4181e-05 9.6455e-07 0.000113817 1.62276e-05 -0.000102235 5.97852e-06 4.94865e-06 4.53202e-05 -4.57683e-05 
1868.3 0 -9.38022e-05 0.000389004 -7.24457e-05 2.20586e-05 0.000731734 8.68534e-05 1.03942e-06 0.000125806 -4.85941e-05 -2.01109e-05 -8.80073e-05 5.39489e-05 6.17939e-05 0.000160288 1.10545e-05 8.03025e-06 2.05221e-05 0.0001188 -0.000102935 8.9037e-05 7.12e-05 -1.17439e-05 4.94981e-05 -1.86491e-05 -2.48293e-08 0.000112251 1.69658e-05 -0.000108694 7.56043e-06 9.01326e-06 5.10882e-05 -4.02935e-05 
1868.65 0 -8.44281e-05 0.000375932 -7.80167e-05 2.37025e-05 0.000731499 0.000100971 2.89874e-06 0.000132194 -5.57285e-05 -3.19338e-05 -8.90975e-05 3.76242e-05 6.04179e-05 0.000157903 2.78176e-05 5.58447e-06 1.63144e-05 0.000115272 -0.000101432 8.84194e-05 6.52973e-05 -9.53194e-06 4.71702e-05 -2.2774e-05 -1.55171e-06 0.000111492 1.70388e-05 -0.00011549 8.40857e-06 1.21303e-05 5.75797e-05 -3.44891e-05 
1869 0 -7.52492e-05 0.000363043 -8.19113e-05 2.50582e-05 0.000729699 0.000114983 7.56163e-06 0.000139067 -6.34599e-05 -4.30814e-05 -9.31876e-05 2.50318e-05 5.7386e-05 0.000156844 4.5185e-05 5.77446e-06 1.36708e-05 0.000112038 -9.56408e-05 8.96545e-05 6.05166e-05 -7.18226e-06 4.52103e-05 -2.59353e-05 -5.33188e-06 0.000110818 1.60867e-05 -0.000123506 6.19098e-06 1.46976e-05 6.59513e-05 -2.7906e-05 
1869.35 0 -6.61267e-05 0.000350326 -8.17939e-05 2.54688e-05 0.000726803 0.000126376 1.43358e-05 0.000146926 -7.27839e-05 -5.32502e-05 -0.000101657 1.65943e-05 5.29612e-05 0.000156885 6.14351e-05 7.84709e-06 1.17137e-05 0.00010851 -8.6627e-05 9.10537e-05 5.67338e-05 -8.06364e-06 4.33312e-05 -2.82552e-05 -1.0475e-05 0.000107876 1.42078e-05 -0.000131639 2.79318e-06 1.5445e-05 7.41348e-05 -1.94194e-05 
1869.7 0 -5.56307e-05 0.00033699 -7.7777e-05 2.64025e-05 0.000723751 0.000133085 2.07926e-05 0.000154624 -8.19339e-05 -6.17287e-05 -0.000115206 8.47852e-06 4.62876e-05 0.000156349 7.37106e-05 1.22094e-05 1.01407e-05 0.000104757 -7.70138e-05 9.39858e-05 5.21788e-05 -1.18086e-05 3.9467e-05 -3.04065e-05 -1.46386e-05 0.000103595 1.12343e-05 -0.000137307 4.90802e-07 1.4312e-05 7.85482e-05 -1.04105e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ2ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0.0490677 #mEff=0.00432954 #wEff=0.0492583 
1470 0 0 6.01853e-36 0 0 1 -2.74213e-19 0 0 0 0 0 8.12502e-35 0 0 0 0 0 0 0 0 0 0 0 0 -5.74895e-18 0 0 0 0 0 0 0 
1470.35 0 -1.24269e-10 -0.00358889 5.19951e-13 -3.94908e-12 0.999094 8.86221e-11 1.79824e-09 -1.12231e-08 -2.5614e-10 -2.14691e-09 1.79972e-10 -0.0244982 -1.9063e-10 1.08289e-07 8.43389e-10 -1.19965e-08 2.48808e-11 -3.08432e-08 8.47807e-10 -5.82945e-08 1.12115e-09 -1.51492e-09 1.77325e-09 5.7857e-10 -1.10528e-09 1.29747e-07 -3.62748e-09 -5.30581e-09 -1.61767e-10 -2.40986e-11 -1.34641e-09 -1.44736e-10 
1470.7 0 -1.78534e-09 -0.00735704 9.30933e-12 -2.13947e-10 0.99655 7.95505e-11 2.89604e-08 -8.81491e-08 -3.23026e-09 -2.11932e-08 -3.45287e-09 -0.0489242 -2.63565e-09 8.19693e-07 1.93317e-09 -7.98985e-08 1.52003e-09 -2.53896e-07 1.35791e-08 -4.38681e-07 1.86342e-09 -1.24852e-08 1.40805e-08 3.66598e-09 -7.68571e-09 1.88412e-07 -4.22282e-08 -3.98669e-08 -3.6666e-09 1.17057e-10 -1.48806e-08 -6.86247e-10 
1471.05 0 -6.40838e-09 -0.0111993 4.8868e-11 -1.86428e-09 0.992675 -1.91004e-09 1.37255e-07 -2.97103e-07 -2.7965e-09 -9.08248e-08 -3.84254e-08 -0.073229 -1.09763e-08 2.48049e-06 1.38964e-09 -2.22637e-07 5.42833e-09 -8.77913e-07 6.51635e-08 -1.37138e-06 -1.52094e-08 -4.33409e-08 4.2153e-08 9.5485e-09 -1.14838e-08 -8.85942e-07 -1.42395e-07 -1.2021e-07 -2.08232e-08 3.73365e-10 -4.99431e-08 1.39201e-11 
1471.4 0 -1.0608e-08 -0.0150617 1.04085e-10 -7.11201e-09 0.987537 -4.58471e-09 3.86915e-07 -7.22653e-07 2.85308e-08 -2.55416e-07 -1.26772e-07 -0.0973705 -2.85986e-08 5.22915e-06 1.48882e-09 -4.36794e-07 1.09719e-08 -2.12694e-06 1.9185e-07 -3.04469e-06 -7.61026e-08 -1.05485e-07 7.06814e-08 1.70019e-08 2.37785e-08 -2.10785e-06 -3.06696e-07 -2.54155e-07 -5.54337e-08 5.92096e-10 -1.15589e-07 2.91972e-09 
1471.75 0 -7.74206e-09 -0.0189609 1.57351e-10 -1.52362e-08 0.981148 1.06727e-09 8.31973e-07 -1.48332e-06 8.1004e-08 -5.37304e-07 -2.23475e-07 -0.121305 -5.73324e-08 9.31713e-06 1.38624e-09 -6.84058e-07 1.08254e-08 -4.20243e-06 4.42866e-07 -5.62711e-06 -2.1543e-07 -2.08998e-07 7.70192e-08 2.25226e-08 1.41173e-07 -2.55806e-06 -5.2827e-07 -4.5745e-07 -8.14477e-08 -3.42102e-09 -2.16967e-07 1.68722e-09 
1472.1 0 8.37354e-09 -0.0228929 4.3574e-10 -2.3134e-08 0.973541 2.44532e-08 1.4968e-06 -2.75195e-06 3.14078e-08 -9.43924e-07 -2.00677e-07 -0.144992 -9.37978e-08 1.5462e-05 -1.84178e-08 -9.34566e-07 6.27599e-09 -7.25221e-06 8.93078e-07 -9.29076e-06 -4.63452e-07 -3.61014e-07 6.42178e-08 2.26749e-08 3.45591e-07 -2.58644e-06 -7.79292e-07 -7.71888e-07 -6.64795e-08 -2.65026e-08 -3.31766e-07 -5.03874e-09 
1472.45 0 4.50904e-08 -0.0268551 1.1636e-09 -3.31313e-08 0.964738 7.22636e-08 2.32514e-06 -4.76254e-06 -3.2377e-07 -1.4896e-06 1.26769e-07 -0.168388 -1.34269e-07 2.47196e-05 -7.0128e-08 -1.21505e-06 2.61798e-08 -1.14216e-05 1.64878e-06 -1.42142e-05 -8.26905e-07 -5.6932e-07 4.33011e-08 1.59004e-08 6.21565e-07 -1.96968e-06 -1.05869e-06 -1.23971e-06 -6.47591e-09 -6.64335e-08 -4.35409e-07 -1.79529e-09 
1472.8 0 1.08967e-07 -0.0308482 1.57318e-09 -3.66116e-08 0.954768 1.55148e-07 3.18211e-06 -7.73473e-06 -1.16509e-06 -2.17826e-06 9.194e-07 -0.191454 -1.85025e-07 3.74241e-05 -1.27693e-07 -1.54416e-06 7.29318e-08 -1.69046e-05 2.82809e-06 -2.05084e-05 -1.28236e-06 -8.44255e-07 3.17556e-08 3.13242e-10 9.98682e-07 -3.88287e-07 -1.40222e-06 -1.84828e-06 8.9533e-08 -1.04314e-07 -5.27254e-07 1.31332e-08 
1473.15 0 2.02184e-07 -0.0348653 1.21674e-10 -7.79829e-09 0.94366 2.7809e-07 3.94602e-06 -1.18344e-05 -2.63564e-06 -2.99219e-06 2.25132e-06 -0.214151 -2.58734e-07 5.25996e-05 -1.73462e-07 -1.87799e-06 1.12651e-07 -2.39441e-05 4.51081e-06 -2.82489e-05 -1.79073e-06 -1.19467e-06 2.74145e-08 -2.71631e-08 1.55724e-06 2.07807e-06 -1.81844e-06 -2.54623e-06 2.06117e-07 -1.51923e-07 -6.07916e-07 2.2682e-08 
1473.5 0 3.31209e-07 -0.0389012 -2.4643e-09 4.87636e-08 0.931442 4.30024e-07 4.57004e-06 -1.72547e-05 -4.85143e-06 -3.8886e-06 4.15458e-06 -0.236441 -3.64973e-07 6.88151e-05 -2.10136e-07 -2.11954e-06 1.44047e-07 -3.28046e-05 6.6884e-06 -3.75365e-05 -2.29494e-06 -1.62724e-06 -2.10051e-08 -6.99123e-08 2.36581e-06 5.7255e-06 -2.28377e-06 -3.31452e-06 3.05262e-07 -2.2269e-07 -6.70411e-07 3.72149e-08 
1473.85 0 4.99804e-07 -0.0429519 -3.70976e-09 7.87184e-08 0.918142 5.88254e-07 5.06637e-06 -2.41963e-05 -7.87385e-06 -4.80897e-06 6.67053e-06 -0.258285 -5.09281e-07 8.58448e-05 -1.81409e-07 -2.11447e-06 1.85921e-07 -4.37463e-05 9.29982e-06 -4.84182e-05 -2.72748e-06 -2.15263e-06 -1.17985e-07 -1.29945e-07 3.44131e-06 1.0858e-05 -2.79134e-06 -4.20026e-06 3.41917e-07 -3.02264e-07 -7.18703e-07 8.30903e-08 
1474.2 0 7.09849e-07 -0.0470086 -4.22654e-09 6.42751e-08 0.903791 7.13546e-07 5.45159e-06 -3.28059e-05 -1.17128e-05 -5.74254e-06 9.82782e-06 -0.279647 -7.06963e-07 0.000105094 -3.57788e-09 -1.67891e-06 2.6704e-07 -5.70044e-05 1.23971e-05 -6.08406e-05 -3.00827e-06 -2.78928e-06 -1.51733e-07 -2.11663e-07 4.78407e-06 1.74499e-05 -3.36199e-06 -5.25456e-06 3.09872e-07 -3.89844e-07 -7.8441e-07 1.35839e-07 
1474.55 0 9.73776e-07 -0.0510649 -7.58061e-09 3.55308e-08 0.888417 7.53063e-07 5.60822e-06 -4.32702e-05 -1.63029e-05 -6.76565e-06 1.36796e-05 -0.300493 -9.89814e-07 0.000127845 2.78219e-07 -6.70284e-07 4.58281e-07 -7.28763e-05 1.61625e-05 -7.47267e-05 -3.09413e-06 -3.5677e-06 -9.71816e-09 -3.27295e-07 6.41438e-06 2.59382e-05 -4.01677e-06 -6.48393e-06 2.35453e-07 -4.76197e-07 -8.89319e-07 1.79456e-07 
1474.9 0 1.31185e-06 -0.0551153 -1.82838e-08 5.97694e-09 0.872054 6.33201e-07 5.34336e-06 -5.58201e-05 -2.14915e-05 -7.9058e-06 1.83802e-05 -0.320787 -1.40064e-06 0.000154256 6.04029e-07 1.10166e-06 8.04411e-07 -9.18095e-05 2.06894e-05 -8.99775e-05 -3.01682e-06 -4.52289e-06 2.50591e-07 -4.98245e-07 8.31922e-06 3.66825e-05 -4.77315e-06 -7.88684e-06 1.58821e-07 -5.20248e-07 -1.06374e-06 2.88483e-07 
1475.25 0 1.7352e-06 -0.0591489 -3.61816e-08 -6.93453e-09 0.854736 2.65888e-07 4.62266e-06 -7.05961e-05 -2.71201e-05 -9.01432e-06 2.41814e-05 -0.340496 -1.98081e-06 0.000183947 1.05709e-06 4.02737e-06 1.26732e-06 -0.000114229 2.60013e-05 -0.000106526 -2.81185e-06 -5.67621e-06 4.61073e-07 -7.50937e-07 1.03808e-05 4.93068e-05 -5.59876e-06 -9.41237e-06 8.81058e-08 -4.88578e-07 -1.33877e-06 4.59642e-07 
1475.6 0 2.23858e-06 -0.063157 -5.58229e-08 -1.37787e-08 0.836496 -4.24915e-07 3.57004e-06 -8.76633e-05 -3.31868e-05 -9.9165e-06 3.12301e-05 -0.359589 -2.75362e-06 0.000216092 1.64208e-06 8.53313e-06 1.69635e-06 -0.000140474 3.22237e-05 -0.000124434 -2.48823e-06 -7.03777e-06 4.31623e-07 -1.10796e-06 1.2463e-05 6.39513e-05 -6.43844e-06 -1.09709e-05 5.45286e-09 -3.41763e-07 -1.66975e-06 5.65834e-07 
1475.95 0 2.82257e-06 -0.0671346 -7.84305e-08 -7.26048e-08 0.817368 -1.47934e-06 2.26186e-06 -0.000107097 -3.98983e-05 -1.05237e-05 3.9518e-05 -0.378035 -3.72407e-06 0.000249732 2.24e-06 1.48767e-05 1.83383e-06 -0.000170698 3.9468e-05 -0.000143724 -2.04461e-06 -8.59792e-06 -1.00148e-10 -1.57413e-06 1.45359e-05 8.12995e-05 -7.30273e-06 -1.25831e-05 -5.4351e-09 -9.69737e-08 -1.94796e-06 5.59572e-07 
1476.3 0 3.50008e-06 -0.0710709 -1.1165e-07 -1.84765e-07 0.797393 -2.89875e-06 6.84488e-07 -0.000129048 -4.75305e-05 -1.08136e-05 4.90832e-05 -0.395805 -4.88521e-06 0.00028502 2.80164e-06 2.29808e-05 1.51998e-06 -0.000204655 4.77348e-05 -0.000164328 -1.4867e-06 -1.03139e-05 -8.16348e-07 -2.11726e-06 1.65938e-05 0.000100952 -8.1925e-06 -1.43955e-05 1.18505e-07 1.83358e-07 -2.09949e-06 4.97781e-07 
1476.65 0 4.27945e-06 -0.0749546 -1.54388e-07 -2.44152e-07 0.776603 -4.6723e-06 -1.138e-06 -0.000153817 -5.63275e-05 -1.08452e-05 6.01319e-05 -0.412871 -6.24061e-06 0.000323272 3.44209e-06 3.25405e-05 6.67834e-07 -0.000242058 5.7115e-05 -0.000186237 -7.98236e-07 -1.21514e-05 -1.91069e-06 -2.70017e-06 1.85836e-05 0.000122408 -9.06976e-06 -1.64574e-05 2.82319e-07 5.40265e-07 -2.15631e-06 4.74632e-07 
1477 0 5.16865e-06 -0.0787809 -1.945e-07 -1.99485e-07 0.755033 -6.83312e-06 -3.1127e-06 -0.000181742 -6.65108e-05 -1.06727e-05 7.29615e-05 -0.429206 -7.8289e-06 0.000364855 4.42329e-06 4.33307e-05 -9.29011e-07 -0.000282856 6.78457e-05 -0.000209314 6.08939e-09 -1.41242e-05 -3.28983e-06 -3.30986e-06 2.05394e-05 0.000146505 -9.92046e-06 -1.86161e-05 3.8424e-07 9.90706e-07 -2.20972e-06 4.8317e-07 
1477.35 0 6.1891e-06 -0.0825435 -2.21263e-07 -1.87714e-07 0.732727 -9.45771e-06 -5.09798e-06 -0.000212965 -7.83092e-05 -1.02965e-05 8.77987e-05 -0.444784 -9.69617e-06 0.00040838 5.89933e-06 5.53346e-05 -3.42361e-06 -0.00032724 7.99425e-05 -0.000233333 9.29618e-07 -1.62774e-05 -5.01241e-06 -3.93414e-06 2.25936e-05 0.000173911 -1.07251e-05 -2.07129e-05 3.84101e-07 1.41699e-06 -2.32504e-06 4.08626e-07 
1477.7 0 7.34042e-06 -0.0862311 -2.36741e-07 -2.88311e-07 0.709727 -1.26269e-05 -6.9495e-06 -0.000247375 -9.19153e-05 -9.80003e-06 0.000104694 -0.459584 -1.18602e-05 0.000453058 7.86642e-06 6.86744e-05 -6.75334e-06 -0.00037556 9.32759e-05 -0.000258258 2.12023e-06 -1.86232e-05 -7.03893e-06 -4.56223e-06 2.47654e-05 0.000204015 -1.14881e-05 -2.27793e-05 3.71751e-07 1.76807e-06 -2.48271e-06 2.11737e-07 
1478.05 0 8.57095e-06 -0.0898351 -2.45537e-07 -4.14163e-07 0.686072 -1.6403e-05 -8.51168e-06 -0.000284719 -0.000107586 -9.32286e-06 0.000123392 -0.473583 -1.43443e-05 0.000499752 1.03278e-05 8.34171e-05 -1.0688e-05 -0.000428033 0.000108097 -0.000284303 3.73747e-06 -2.11266e-05 -9.25207e-06 -5.20076e-06 2.69462e-05 0.000236404 -1.22436e-05 -2.494e-05 4.66231e-07 2.10137e-06 -2.58022e-06 -1.13751e-07 
1478.4 0 9.82177e-06 -0.0933489 -2.45881e-07 -5.44446e-07 0.661802 -2.08344e-05 -9.48608e-06 -0.000324683 -0.000125598 -9.0554e-06 0.000143498 -0.486761 -1.72539e-05 0.000548922 1.31625e-05 9.95317e-05 -1.48405e-05 -0.000484715 0.000124807 -0.000311765 6.00369e-06 -2.37465e-05 -1.16568e-05 -5.88174e-06 2.90108e-05 0.000271487 -1.30357e-05 -2.71908e-05 6.52522e-07 2.56995e-06 -2.56482e-06 -6.62736e-07 
1478.75 0 1.10538e-05 -0.0967647 -2.37449e-07 -7.38434e-07 0.636961 -2.59169e-05 -9.61743e-06 -0.000367152 -0.000146197 -9.38186e-06 0.000164732 -0.4991 -2.07239e-05 0.000599217 1.60066e-05 0.000117057 -1.91177e-05 -0.000545551 0.00014332 -0.000340872 9.12576e-06 -2.64421e-05 -1.43929e-05 -6.62013e-06 3.07534e-05 0.000309474 -1.38189e-05 -2.93422e-05 8.16978e-07 3.55235e-06 -2.46679e-06 -1.46928e-06 
1479.1 0 1.21807e-05 -0.100075 -2.3625e-07 -1.04347e-06 0.611591 -3.15565e-05 -8.73333e-06 -0.000412376 -0.000169705 -1.05928e-05 0.000186837 -0.510582 -2.48138e-05 0.00064804 1.85877e-05 0.000135891 -2.41525e-05 -0.000610147 0.000163218 -0.000371738 1.27868e-05 -2.91721e-05 -1.74593e-05 -7.35043e-06 3.1933e-05 0.000350311 -1.45219e-05 -3.12268e-05 8.89441e-07 5.26395e-06 -2.23345e-06 -2.44417e-06 
1479.45 0 1.31404e-05 -0.103275 -2.69078e-07 -1.49163e-06 0.585736 -3.76461e-05 -6.22034e-06 -0.000460599 -0.000196457 -1.25506e-05 0.000209389 -0.521194 -2.95233e-05 0.000693253 2.07909e-05 0.000155454 -3.05013e-05 -0.00067786 0.000184045 -0.000404098 1.63485e-05 -3.19204e-05 -2.06576e-05 -7.98294e-06 3.2511e-05 0.000393919 -1.51923e-05 -3.29113e-05 8.09745e-07 7.33922e-06 -1.74851e-06 -3.57885e-06 
1479.8 0 1.39688e-05 -0.106355 -3.24626e-07 -2.06871e-06 0.559442 -4.39582e-05 -1.18263e-06 -0.000511575 -0.00022679 -1.50972e-05 0.000231792 -0.530923 -3.48683e-05 0.000734299 2.24144e-05 0.000174941 -3.79089e-05 -0.000748439 0.00020544 -0.00043737 1.97146e-05 -3.46945e-05 -2.37683e-05 -8.46002e-06 3.2642e-05 0.000440113 -1.57496e-05 -3.44406e-05 5.74952e-07 9.42475e-06 -9.78544e-07 -4.85567e-06 
1480.15 0 1.46945e-05 -0.10931 -3.92616e-07 -2.76056e-06 0.532753 -5.00594e-05 6.88443e-06 -0.000564667 -0.000261172 -1.83089e-05 0.000253597 -0.539756 -4.09126e-05 0.000770881 2.32397e-05 0.000193587 -4.60208e-05 -0.000822044 0.000227285 -0.000471093 2.32354e-05 -3.74582e-05 -2.66457e-05 -8.74843e-06 3.2301e-05 0.000488878 -1.61602e-05 -3.56628e-05 3.62248e-07 1.16442e-05 9.42424e-08 -6.19352e-06 
1480.5 0 1.53489e-05 -0.112133 -4.7464e-07 -3.66633e-06 0.505717 -5.54482e-05 1.81569e-05 -0.000619566 -0.000299913 -2.21394e-05 0.000274915 -0.547683 -4.76825e-05 0.00080127 2.30134e-05 0.000210624 -5.4875e-05 -0.000898676 0.000249251 -0.000504761 2.7059e-05 -4.01278e-05 -2.9317e-05 -8.85815e-06 3.1484e-05 0.000540198 -1.6548e-05 -3.64251e-05 2.14379e-07 1.41427e-05 1.40478e-06 -7.56208e-06 
1480.85 0 1.59398e-05 -0.114816 -5.28482e-07 -4.92104e-06 0.478377 -5.98179e-05 3.29285e-05 -0.000676729 -0.000343041 -2.66543e-05 0.00029584 -0.554697 -5.505e-05 0.000824084 2.1491e-05 0.000225864 -6.45114e-05 -0.000977885 0.000270735 -0.000537839 3.11918e-05 -4.26352e-05 -3.18643e-05 -8.83665e-06 3.06206e-05 0.000593407 -1.68158e-05 -3.67792e-05 -5.35519e-08 1.68673e-05 2.7868e-06 -8.93928e-06 
1481.2 0 1.64352e-05 -0.117353 -5.17091e-07 -6.38389e-06 0.450774 -6.31577e-05 5.16802e-05 -0.000736965 -0.00039088 -3.25825e-05 0.000315927 -0.560794 -6.28063e-05 0.000841266 1.85265e-05 0.000239825 -7.46477e-05 -0.00105901 0.000291818 -0.000570176 3.56292e-05 -4.4985e-05 -3.43943e-05 -8.68662e-06 2.99411e-05 0.000647901 -1.68252e-05 -3.69909e-05 -4.99139e-07 1.96951e-05 4.23024e-06 -1.03816e-05 
1481.55 0 1.68729e-05 -0.11974 -5.16358e-07 -7.70058e-06 0.422948 -6.54533e-05 7.48611e-05 -0.000800724 -0.00044411 -4.10765e-05 0.000335058 -0.565966 -7.09225e-05 0.000856769 1.41241e-05 0.000252567 -8.46604e-05 -0.00114164 0.000313579 -0.000601763 4.01487e-05 -4.72627e-05 -3.71985e-05 -8.3787e-06 2.91794e-05 0.000704179 -1.68397e-05 -3.7311e-05 -9.60372e-07 2.25557e-05 5.83844e-06 -1.19238e-05 
1481.9 0 1.73189e-05 -0.121973 -6.38025e-07 -8.76705e-06 0.394947 -6.65744e-05 0.000102734 -0.000867766 -0.000503289 -5.26126e-05 0.000353756 -0.570214 -7.94557e-05 0.000872763 8.72079e-06 0.000263477 -9.39989e-05 -0.00122572 0.000336767 -0.000632387 4.4349e-05 -4.9543e-05 -4.06637e-05 -7.99002e-06 2.82726e-05 0.000763111 -1.70767e-05 -3.7888e-05 -1.48978e-06 2.54757e-05 7.56644e-06 -1.36238e-05 
1482.25 0 1.77276e-05 -0.124047 -8.3376e-07 -9.90696e-06 0.366817 -6.64919e-05 0.000134992 -0.000937153 -0.00056838 -6.65252e-05 0.00037205 -0.573537 -8.83753e-05 0.00088946 2.7263e-06 0.000272275 -0.000102413 -0.00131115 0.000361014 -0.000662405 4.79412e-05 -5.1827e-05 -4.4916e-05 -7.59405e-06 2.74523e-05 0.000824408 -1.73024e-05 -3.87055e-05 -2.24005e-06 2.82865e-05 9.37059e-06 -1.56831e-05 
1482.6 0 1.80095e-05 -0.125956 -9.91789e-07 -1.12654e-05 0.3386 -6.5381e-05 0.000170723 -0.00100764 -0.000638973 -8.21899e-05 0.000389428 -0.575937 -9.77597e-05 0.000906826 -4.0647e-06 0.000279438 -0.000109599 -0.00139717 0.000385882 -0.00069254 5.09033e-05 -5.40287e-05 -4.96091e-05 -7.11469e-06 2.66599e-05 0.000886621 -1.73975e-05 -3.93479e-05 -3.14556e-06 3.07585e-05 1.12533e-05 -1.81595e-05 
1482.95 0 1.82193e-05 -0.127695 -1.10895e-06 -1.24362e-05 0.310338 -6.34227e-05 0.000208726 -0.00107869 -0.000715103 -9.96621e-05 0.000405803 -0.577415 -0.000107897 0.000922927 -1.19848e-05 0.000285757 -0.000115367 -0.00148278 0.000411143 -0.000722814 5.32882e-05 -5.60873e-05 -5.41029e-05 -6.46373e-06 2.57742e-05 0.000948909 -1.73878e-05 -3.92749e-05 -4.09435e-06 3.292e-05 1.31231e-05 -2.07732e-05 
1483.3 0 1.84844e-05 -0.129261 -1.20926e-06 -1.33145e-05 0.28207 -6.06704e-05 0.000247895 -0.0011509 -0.00079694 -0.000118861 0.000421453 -0.577976 -0.00011905 0.000933201 -2.08645e-05 0.000291412 -0.000119987 -0.0015675 0.000435895 -0.000752944 5.52017e-05 -5.80176e-05 -5.80247e-05 -5.56046e-06 2.48756e-05 0.00101194 -1.70434e-05 -3.83709e-05 -5.01946e-06 3.49496e-05 1.5e-05 -2.30584e-05 
1483.65 0 1.88948e-05 -0.130653 -1.20291e-06 -1.44581e-05 0.253839 -5.7115e-05 0.000287432 -0.00122523 -0.000883783 -0.000139211 0.000436892 -0.577625 -0.00013121 0.00093473 -3.01106e-05 0.00029549 -0.000124138 -0.00165139 0.000459097 -0.00078301 5.68839e-05 -5.97745e-05 -6.14109e-05 -4.19073e-06 2.40187e-05 0.00107645 -1.60698e-05 -3.69137e-05 -5.9819e-06 3.70192e-05 1.7222e-05 -2.47369e-05 
1484 0 1.94324e-05 -0.131868 -1.0001e-06 -1.61358e-05 0.225689 -5.28495e-05 0.000326801 -0.00130229 -0.000974467 -0.000160159 0.000452812 -0.57637 -0.000144373 0.000928179 -3.93307e-05 0.000296816 -0.000128491 -0.00173443 0.00048069 -0.00081301 5.85514e-05 -6.11971e-05 -6.43555e-05 -2.11671e-06 2.3447e-05 0.00114245 -1.46093e-05 -3.50637e-05 -6.87799e-06 3.91734e-05 1.98513e-05 -2.59939e-05 
1484.35 0 1.99927e-05 -0.132905 -6.79086e-07 -1.81718e-05 0.197666 -4.82642e-05 0.000365794 -0.00138224 -0.00106815 -0.000181821 0.000469204 -0.574224 -0.000158802 0.00091446 -4.86144e-05 0.000294886 -0.000133192 -0.00181602 0.000501191 -0.00084255 6.03905e-05 -6.21607e-05 -6.68754e-05 6.55469e-07 2.3453e-05 0.00120985 -1.28719e-05 -3.27031e-05 -7.62456e-06 4.13679e-05 2.26151e-05 -2.69502e-05 
1484.7 0 2.04842e-05 -0.13376 -4.00957e-07 -2.06451e-05 0.169814 -4.3931e-05 0.000404101 -0.00146461 -0.00116422 -0.000205004 0.000485473 -0.571198 -0.000174759 0.000892932 -5.76515e-05 0.000289488 -0.000137758 -0.00189559 0.000520609 -0.000871646 6.24695e-05 -6.2655e-05 -6.89191e-05 3.80306e-06 2.37766e-05 0.0012781 -1.07802e-05 -2.98413e-05 -8.49074e-06 4.34132e-05 2.55976e-05 -2.72742e-05 
1485.05 0 2.09257e-05 -0.134431 -1.89207e-07 -2.38882e-05 0.142173 -4.02672e-05 0.000440915 -0.00154841 -0.00126198 -0.000230059 0.000501497 -0.567306 -0.000192257 0.000862677 -6.53769e-05 0.000280399 -0.000141351 -0.0019728 0.000538066 -0.000900743 6.44674e-05 -6.26812e-05 -7.04397e-05 6.97146e-06 2.39005e-05 0.00134591 -8.23915e-06 -2.67127e-05 -9.66377e-06 4.49953e-05 2.92144e-05 -2.68708e-05 
1485.4 0 2.12175e-05 -0.134917 6.93513e-08 -2.80455e-05 0.114782 -3.72251e-05 0.000475481 -0.00163269 -0.00136072 -0.00025616 0.000517342 -0.562561 -0.000211161 0.00082344 -7.11161e-05 0.000268051 -0.000143131 -0.00204745 0.000552601 -0.000930085 6.60298e-05 -6.22489e-05 -7.15235e-05 1.00222e-05 2.34244e-05 0.00141308 -5.10652e-06 -2.31788e-05 -1.11103e-05 4.59862e-05 3.35469e-05 -2.6181e-05 
1485.75 0 2.09142e-05 -0.135217 4.18837e-07 -3.30328e-05 0.0876796 -3.46072e-05 0.000507429 -0.00171646 -0.00146001 -0.000282063 0.000532549 -0.556979 -0.000231396 0.000775533 -7.5399e-05 0.00025373 -0.000142661 -0.00211926 0.000564188 -0.000959407 6.71502e-05 -6.12288e-05 -7.23721e-05 1.30337e-05 2.19949e-05 0.00148048 -1.39067e-06 -1.89646e-05 -1.27574e-05 4.67026e-05 3.84662e-05 -2.57373e-05 
1486.1 0 1.97407e-05 -0.135333 7.7841e-07 -3.8709e-05 0.0609066 -3.24148e-05 0.000536349 -0.00179891 -0.00155985 -0.000307177 0.000546239 -0.550579 -0.000253056 0.000721311 -7.95695e-05 0.00023803 -0.000140538 -0.00218747 0.000573917 -0.00098774 6.79507e-05 -5.94069e-05 -7.3206e-05 1.63611e-05 1.94408e-05 0.00154801 2.71499e-06 -1.45279e-05 -1.45272e-05 4.76467e-05 4.40185e-05 -2.5696e-05 
1486.45 0 1.80456e-05 -0.135262 1.07172e-06 -4.44487e-05 0.0345 -3.01701e-05 0.000561882 -0.00187943 -0.00166049 -0.000331598 0.000557649 -0.543378 -0.000276028 0.000666343 -8.4417e-05 0.000220253 -0.000138071 -0.00225098 0.000584488 -0.00101449 6.85745e-05 -5.68314e-05 -7.42002e-05 2.03792e-05 1.59311e-05 0.00161461 7.27825e-06 -1.04878e-05 -1.63964e-05 4.88521e-05 5.00894e-05 -2.57298e-05 
1486.8 0 1.61603e-05 -0.135003 1.32036e-06 -4.92295e-05 0.00849213 -2.68434e-05 0.00058411 -0.0019575 -0.00176251 -0.000355127 0.000566347 -0.535396 -0.000299714 0.000615682 -8.9353e-05 0.000199439 -0.000135774 -0.00230908 0.000599789 -0.0010399 6.90333e-05 -5.36673e-05 -7.54773e-05 2.50439e-05 1.18576e-05 0.00167961 1.23369e-05 -6.69762e-06 -1.81573e-05 5.00472e-05 5.63502e-05 -2.56629e-05 
1487.15 0 1.3889e-05 -0.134555 1.58134e-06 -5.26137e-05 -0.0170881 -2.18912e-05 0.000603075 -0.00203327 -0.0018662 -0.00037697 0.000571797 -0.52665 -0.000323536 0.000568468 -9.38675e-05 0.000174975 -0.000133823 -0.00236155 0.000622089 -0.00106386 6.90072e-05 -5.00248e-05 -7.71538e-05 3.01591e-05 7.55426e-06 0.00174245 1.77045e-05 -2.37244e-06 -1.94311e-05 5.14036e-05 6.2675e-05 -2.59157e-05 
1487.5 0 1.10779e-05 -0.13392 1.81725e-06 -5.51853e-05 -0.0422122 -1.54563e-05 0.000617985 -0.00210768 -0.00197133 -0.000396578 0.00057323 -0.517159 -0.000347424 0.000517487 -9.82903e-05 0.000146182 -0.000133281 -0.00240934 0.000649761 -0.00108562 6.81568e-05 -4.60576e-05 -7.91612e-05 3.58681e-05 3.06808e-06 0.00180328 2.32248e-05 3.01683e-06 -2.02297e-05 5.29197e-05 6.92519e-05 -2.67219e-05 
1487.85 0 8.22448e-06 -0.133101 1.88254e-06 -5.80688e-05 -0.0668495 -7.38593e-06 0.000627443 -0.0021814 -0.00207777 -0.000414054 0.000570377 -0.506944 -0.000371499 0.000456788 -0.00010235 0.000112304 -0.000134901 -0.00245447 0.000678578 -0.00110425 6.63087e-05 -4.19017e-05 -8.13309e-05 4.22852e-05 -1.57269e-06 0.00186355 2.87226e-05 8.87264e-06 -2.09358e-05 5.38267e-05 7.61353e-05 -2.76702e-05 
1488.2 0 5.75763e-06 -0.1321 1.81193e-06 -6.18712e-05 -0.0909676 3.32194e-06 0.000630547 -0.00225396 -0.00218487 -0.000429274 0.000563694 -0.496031 -0.000395847 0.000388709 -0.000104929 7.33246e-05 -0.000137665 -0.00249874 0.000705533 -0.00111944 6.34872e-05 -3.76922e-05 -8.36539e-05 4.91751e-05 -6.1282e-06 0.00192383 3.42806e-05 1.38465e-05 -2.19084e-05 5.34492e-05 8.30125e-05 -2.84049e-05 
1488.55 0 3.43895e-06 -0.130919 1.71706e-06 -6.62994e-05 -0.114536 1.7249e-05 0.000626948 -0.00232381 -0.00229104 -0.000441246 0.000553789 -0.484447 -0.000420569 0.000320555 -0.000105802 3.00153e-05 -0.000140164 -0.00254264 0.000730591 -0.00113167 6.01338e-05 -3.35576e-05 -8.59041e-05 5.6351e-05 -1.0516e-05 0.00198281 4.01451e-05 1.73615e-05 -2.3234e-05 5.21272e-05 8.97332e-05 -2.91266e-05 
1488.9 0 1.10338e-06 -0.129563 1.59275e-06 -7.0462e-05 -0.137526 3.39681e-05 0.000616268 -0.00238954 -0.00239477 -0.000448998 0.000540997 -0.472218 -0.000445443 0.000256797 -0.000106642 -1.71015e-05 -0.000142476 -0.0025856 0.000755218 -0.00114131 5.64083e-05 -2.94287e-05 -8.77023e-05 6.38412e-05 -1.49012e-05 0.00203999 4.65251e-05 2.02967e-05 -2.4781e-05 5.0608e-05 9.67314e-05 -2.99816e-05 
1489.25 0 -1.18555e-06 -0.128034 1.50124e-06 -7.34208e-05 -0.159906 5.2973e-05 0.000599175 -0.00245139 -0.00249519 -0.000452392 0.000525355 -0.459368 -0.00047009 0.000196826 -0.000109323 -6.8122e-05 -0.000145254 -0.00262684 0.000780353 -0.00114893 5.18406e-05 -2.5067e-05 -8.90118e-05 7.16062e-05 -1.95691e-05 0.00209679 5.36198e-05 2.38149e-05 -2.6395e-05 4.90796e-05 0.000104294 -3.06253e-05 
1489.6 0 -3.3137e-06 -0.126338 1.43484e-06 -7.50164e-05 -0.181644 7.39956e-05 0.000577732 -0.00251081 -0.00259185 -0.000452279 0.000507119 -0.445929 -0.00049445 0.000138604 -0.000114452 -0.000123022 -0.000148143 -0.00266569 0.00080582 -0.00115565 4.64793e-05 -2.0299e-05 -8.97845e-05 7.97258e-05 -2.47809e-05 0.00215415 6.12889e-05 2.80357e-05 -2.81534e-05 4.73846e-05 0.000112317 -3.09962e-05 
1489.95 0 -5.22135e-06 -0.124477 1.17204e-06 -7.59518e-05 -0.202712 9.66534e-05 0.000553594 -0.0025689 -0.00268494 -0.000449963 0.000487149 -0.431935 -0.0005187 8.23122e-05 -0.000122225 -0.000181837 -0.000150604 -0.00270104 0.000830739 -0.00116209 4.11583e-05 -1.50398e-05 -9.00682e-05 8.83608e-05 -3.03797e-05 0.00221071 6.90967e-05 3.177e-05 -3.03161e-05 4.59084e-05 0.000120783 -3.15528e-05 
1490.3 0 -7.01343e-06 -0.122456 6.21341e-07 -7.66909e-05 -0.223088 0.000120109 0.000527825 -0.00262573 -0.00277462 -0.000446066 0.000465705 -0.417417 -0.000543182 3.06983e-05 -0.000133207 -0.000245391 -0.000153354 -0.00273143 0.000854019 -0.00116799 3.64498e-05 -9.27862e-06 -9.02201e-05 9.7495e-05 -3.60317e-05 0.00226391 7.68472e-05 3.39056e-05 -3.32315e-05 4.55195e-05 0.000129762 -3.25924e-05 
1490.65 0 -8.82046e-06 -0.120276 -1.57107e-07 -7.66513e-05 -0.242752 0.000143866 0.000501754 -0.00268079 -0.0028607 -0.000440631 0.000442293 -0.402404 -0.000568582 -1.47985e-05 -0.000147673 -0.000314891 -0.000157263 -0.00275662 0.000874913 -0.0011732 3.22326e-05 -3.12816e-06 -9.03653e-05 0.000107014 -4.20993e-05 0.00231272 8.45439e-05 3.51518e-05 -3.70916e-05 4.64646e-05 0.000139048 -3.41085e-05 
1491 0 -1.08561e-05 -0.117944 -1.26025e-06 -7.51225e-05 -0.261687 0.000168111 0.000476609 -0.00273381 -0.00294352 -0.000434417 0.000417007 -0.386922 -0.000595913 -5.69344e-05 -0.000165588 -0.000390938 -0.000161721 -0.00277757 0.000893374 -0.00117791 2.82443e-05 3.46408e-06 -9.02142e-05 0.000116763 -4.89474e-05 0.00235818 9.20432e-05 3.72994e-05 -4.13379e-05 4.81172e-05 0.000148433 -3.65324e-05 
1491.35 0 -1.32111e-05 -0.115462 -2.75253e-06 -7.22994e-05 -0.279878 0.000192943 0.000453055 -0.00278537 -0.00302429 -0.000428711 0.000389897 -0.371002 -0.000626331 -9.95809e-05 -0.000188118 -0.000472984 -0.000165157 -0.0027944 0.000909877 -0.00118229 2.44464e-05 1.06052e-05 -8.92379e-05 0.00012617 -5.63871e-05 0.0024006 9.96984e-05 4.0973e-05 -4.52757e-05 4.98346e-05 0.00015803 -4.04998e-05 
1491.7 0 -1.54219e-05 -0.112834 -4.52738e-06 -6.89255e-05 -0.297311 0.000218452 0.000430853 -0.00283619 -0.00310391 -0.000423364 0.000360831 -0.354674 -0.000660803 -0.000144242 -0.00021682 -0.000559438 -0.000166608 -0.0028058 0.000924816 -0.00118664 2.07623e-05 1.81283e-05 -8.72086e-05 0.000134546 -6.41347e-05 0.00243897 0.000108159 4.54976e-05 -4.87995e-05 5.11918e-05 0.00016805 -4.53829e-05 
1492.05 0 -1.68372e-05 -0.110067 -6.48397e-06 -6.57401e-05 -0.313975 0.000245095 0.000409173 -0.00288658 -0.00318183 -0.000416968 0.000330004 -0.337968 -0.000699675 -0.000190053 -0.000250795 -0.000648494 -0.000165609 -0.0028103 0.000938599 -0.00119072 1.71476e-05 2.57513e-05 -8.43162e-05 0.00014174 -7.19182e-05 0.00247368 0.000117305 5.0116e-05 -5.23034e-05 5.17284e-05 0.000178398 -4.95232e-05 
1492.4 0 -1.73594e-05 -0.107167 -8.464e-06 -6.26815e-05 -0.329853 0.000272898 0.000387544 -0.00293678 -0.00325651 -0.000408907 0.000297553 -0.320918 -0.000742607 -0.000235117 -0.000287016 -0.000738065 -0.000161231 -0.00280732 0.000951769 -0.00119328 1.36212e-05 3.32913e-05 -8.08331e-05 0.000147796 -7.9634e-05 0.0025063 0.000126899 5.44758e-05 -5.62272e-05 5.12039e-05 0.000188808 -5.20627e-05 
1492.75 0 -1.74537e-05 -0.10414 -1.03208e-05 -5.87941e-05 -0.34493 0.000301128 0.000365964 -0.00298759 -0.00332643 -0.000399609 0.000263324 -0.303557 -0.000788904 -0.000277839 -0.000323522 -0.000825749 -0.00015198 -0.00279678 0.000964574 -0.0011933 1.02829e-05 4.07859e-05 -7.68776e-05 0.000152586 -8.76401e-05 0.00253689 0.000137227 5.86513e-05 -6.03751e-05 4.99218e-05 0.000199265 -5.35726e-05 
1493.1 0 -1.75368e-05 -0.100991 -1.2124e-05 -5.3434e-05 -0.359195 0.000329663 0.000344305 -0.00303971 -0.00339103 -0.000389291 0.000227259 -0.285917 -0.000837838 -0.000316871 -0.000360406 -0.000909974 -0.00013738 -0.00277845 0.000976727 -0.00119084 7.20203e-06 4.81947e-05 -7.22032e-05 0.000156075 -9.62837e-05 0.0025643 0.000148425 6.32212e-05 -6.45248e-05 4.85488e-05 0.000209959 -5.47975e-05 
1493.45 0 -1.76743e-05 -0.0977253 -1.41618e-05 -4.65613e-05 -0.37264 0.000359369 0.000322605 -0.00309237 -0.00345069 -0.000377504 0.000189224 -0.26803 -0.000888394 -0.000351137 -0.000398332 -0.000990176 -0.000118663 -0.0027527 0.000988663 -0.00118607 4.42826e-06 5.52569e-05 -6.69444e-05 0.000158361 -0.000105254 0.00258775 0.000160041 6.91032e-05 -6.9146e-05 4.71104e-05 0.000220919 -5.58168e-05 
1493.8 0 -1.73067e-05 -0.0943481 -1.64462e-05 -3.84464e-05 -0.385261 0.000391078 0.000301146 -0.00314356 -0.00350528 -0.0003634 0.00014919 -0.249928 -0.000939028 -0.000381889 -0.000437882 -0.00106592 -9.69738e-05 -0.00272066 0.00100124 -0.00117858 2.22358e-06 6.19442e-05 -6.16339e-05 0.000159544 -0.000114187 0.00260692 0.00017159 7.64727e-05 -7.46375e-05 4.52921e-05 0.000232029 -5.67718e-05 
1494.15 0 -1.5787e-05 -0.0908665 -1.87665e-05 -3.01441e-05 -0.397054 0.00042542 0.000279928 -0.00319201 -0.00355461 -0.00034578 0.000108443 -0.23164 -0.000988551 -0.000412255 -0.000479614 -0.00113707 -7.30179e-05 -0.00268253 0.00101285 -0.00116847 6.79739e-07 6.88132e-05 -5.62218e-05 0.000159629 -0.000123177 0.0026221 0.000182974 8.46927e-05 -8.05643e-05 4.33707e-05 0.000243174 -5.78673e-05 
1494.5 0 -1.27567e-05 -0.0872873 -2.11073e-05 -2.29746e-05 -0.408013 0.000462327 0.000258655 -0.00323782 -0.0035989 -0.000323727 6.97222e-05 -0.213197 -0.00103697 -0.000443062 -0.000523027 -0.00120424 -4.81201e-05 -0.00263711 0.00102006 -0.0011562 -7.43137e-07 7.62979e-05 -5.0379e-05 0.000158568 -0.000132086 0.00263426 0.000193943 9.34009e-05 -8.63732e-05 4.1632e-05 0.000253938 -5.88315e-05 
1494.85 0 -7.67484e-06 -0.0836172 -2.35241e-05 -1.7187e-05 -0.418134 0.000501139 0.000237033 -0.0032813 -0.00363832 -0.000297498 3.54754e-05 -0.19463 -0.00108481 -0.000472422 -0.000567154 -0.00126753 -2.3389e-05 -0.00258368 0.0010212 -0.00114145 -2.76159e-06 8.40864e-05 -4.38529e-05 0.000156368 -0.000140295 0.00264361 0.000204588 0.000102376 -9.19462e-05 3.94914e-05 0.000263881 -5.97801e-05 
1495.2 0 -1.84979e-07 -0.079862 -2.58902e-05 -1.21826e-05 -0.427414 0.000540845 0.000214602 -0.00332298 -0.00367317 -0.00026786 6.78216e-06 -0.17597 -0.00113156 -0.000499323 -0.000612197 -0.00132614 1.5084e-06 -0.00252305 0.00101624 -0.00112453 -5.50295e-06 9.17037e-05 -3.6329e-05 0.000153312 -0.000147328 0.00264967 0.000215644 0.000111434 -9.75008e-05 3.602e-05 0.00027331 -6.09717e-05 
1495.55 0 9.6141e-06 -0.0760276 -2.81228e-05 -7.62701e-06 -0.435858 0.000579653 0.000190926 -0.00336311 -0.00370385 -0.000235202 -1.59781e-05 -0.157246 -0.00117662 -0.00052495 -0.000658721 -0.00137948 2.76634e-05 -0.00245723 0.00100509 -0.0011068 -8.4649e-06 9.89005e-05 -2.7657e-05 0.000149586 -0.00015291 0.00265173 0.000227246 0.000121038 -0.000103241 3.12491e-05 0.000282397 -6.21174e-05 
1495.9 0 2.14914e-05 -0.0721191 -3.05233e-05 -3.73938e-06 -0.443469 0.000615823 0.000165708 -0.00340048 -0.00373021 -0.000198818 -3.28642e-05 -0.138489 -0.00122063 -0.000551453 -0.00070723 -0.00142729 5.48538e-05 -0.00238814 0.000987814 -0.00108828 -1.11876e-05 0.000105805 -1.78743e-05 0.000144895 -0.000156968 0.00264796 0.000238893 0.000131694 -0.000109036 2.66085e-05 0.000290853 -6.31776e-05 
1496.25 0 3.4991e-05 -0.068141 -3.31732e-05 -8.18077e-07 -0.450261 0.000648714 0.000139012 -0.0034345 -0.00375214 -0.000157096 -4.43368e-05 -0.119724 -0.00126487 -0.00058022 -0.000758991 -0.00146997 8.09383e-05 -0.00231722 0.000964273 -0.00106766 -1.38577e-05 0.000112705 -7.01767e-06 0.000139184 -0.000159947 0.00263661 0.000250825 0.000143328 -0.000114884 2.31672e-05 0.000298723 -6.43958e-05 
1496.6 0 4.95675e-05 -0.0640991 -3.5942e-05 1.23672e-06 -0.456241 0.000678255 0.000112399 -0.00346596 -0.00376986 -0.000109153 -5.08642e-05 -0.100973 -0.00131036 -0.000611934 -0.000814641 -0.00150787 0.000104933 -0.00224612 0.000934088 -0.00104472 -1.6902e-05 0.000119446 4.54532e-06 0.000132879 -0.000162153 0.0026181 0.000263471 0.000156073 -0.000120897 2.08288e-05 0.00030595 -6.53725e-05 
1496.95 0 6.50079e-05 -0.060001 -3.88714e-05 2.24816e-06 -0.461417 0.000704271 8.7624e-05 -0.00349515 -0.00378264 -5.56113e-05 -5.29366e-05 -0.0822611 -0.00135684 -0.000646943 -0.000872915 -0.00154042 0.00012815 -0.00217586 0.000896676 -0.00102024 -2.01635e-05 0.00012563 1.62839e-05 0.00012627 -0.000163542 0.00259488 0.0002764 0.000169919 -0.000127079 1.95097e-05 0.000312608 -6.54687e-05 
1497.3 0 8.10358e-05 -0.0558524 -4.16665e-05 1.69306e-06 -0.46579 0.000726446 6.44304e-05 -0.0035215 -0.00378895 2.17569e-06 -5.10364e-05 -0.0636161 -0.00140356 -0.000684421 -0.000931771 -0.00156754 0.000152049 -0.00210624 0.000851289 -0.00099488 -2.33772e-05 0.000130831 2.79932e-05 0.000119321 -0.000164438 0.00256901 0.000289367 0.000184665 -0.000133833 1.89017e-05 0.000319015 -6.47247e-05 
1497.65 0 9.73905e-05 -0.0516584 -4.40526e-05 -3.68362e-07 -0.469369 0.000744072 4.20503e-05 -0.00354328 -0.00378721 6.36848e-05 -4.56073e-05 -0.0450668 -0.00145123 -0.000723049 -0.000989745 -0.00159004 0.000177763 -0.00203627 0.000799422 -0.000968971 -2.66595e-05 0.000135091 3.96179e-05 0.000111843 -0.000165236 0.00254046 0.000302633 0.000200599 -0.000141583 1.82028e-05 0.000324817 -6.37157e-05 
1498 0 0.000114138 -0.0474259 -4.6329e-05 -3.21441e-06 -0.472163 0.000756548 2.09799e-05 -0.00355862 -0.00377637 0.000130093 -3.7236e-05 -0.026637 -0.00150086 -0.000762943 -0.00104595 -0.00160908 0.000206633 -0.00196401 0.00074451 -0.000942306 -2.99526e-05 0.000139182 5.11024e-05 0.000103973 -0.000165798 0.00250831 0.000316364 0.000217836 -0.000150455 1.72508e-05 0.00032975 -6.27111e-05 
1498.35 0 0.00013094 -0.0431624 -4.86905e-05 -6.8487e-06 -0.474182 0.000763823 2.02955e-06 -0.0035671 -0.00375637 0.000202936 -2.6705e-05 -0.00834607 -0.00155158 -0.000805084 -0.00109949 -0.001627 0.000239972 -0.0018883 0.000687402 -0.000914771 -3.29365e-05 0.000143424 6.25463e-05 9.64018e-05 -0.000165839 0.00247306 0.000330823 0.000235401 -0.000160481 1.62318e-05 0.000334604 -6.18596e-05 
1498.7 0 0.000147568 -0.0388739 -5.08867e-05 -1.23724e-05 -0.475431 0.00076612 -1.53983e-05 -0.00356953 -0.00372858 0.000282172 -1.50267e-05 0.00978444 -0.00160123 -0.000847606 -0.00115045 -0.00164643 0.00027894 -0.00181011 0.000625958 -0.000886652 -3.53319e-05 0.000147854 7.42157e-05 8.95445e-05 -0.000165259 0.00243691 0.000346015 0.000252164 -0.000171386 1.48883e-05 0.000340203 -6.19864e-05 
1499.05 0 0.000164507 -0.0345648 -5.25446e-05 -1.96531e-05 -0.475921 0.000763717 -3.28814e-05 -0.00356666 -0.00369537 0.000366102 -2.88891e-06 0.0277288 -0.00164842 -0.000885534 -0.0012001 -0.00166721 0.000323291 -0.00173092 0.000560011 -0.000858024 -3.72393e-05 0.00015281 8.61442e-05 8.29584e-05 -0.000164355 0.00239993 0.000361649 0.00026818 -0.000182713 1.27503e-05 0.000346706 -6.31235e-05 
1499.4 0 0.000182429 -0.0302408 -5.3575e-05 -2.67046e-05 -0.475667 0.000756723 -5.15573e-05 -0.00355796 -0.00365808 0.000453298 1.00892e-05 0.0454633 -0.00169352 -0.000917179 -0.00124794 -0.0016863 0.000372012 -0.00165072 0.000491618 -0.000828654 -3.84107e-05 0.000158354 9.79113e-05 7.59562e-05 -0.000163601 0.00235932 0.000377471 0.000283977 -0.000194218 9.15583e-06 0.000354091 -6.39671e-05 
1499.75 0 0.00020147 -0.0259101 -5.42037e-05 -3.25957e-05 -0.474685 0.000745643 -7.2282e-05 -0.00354305 -0.00361615 0.000544686 2.45568e-05 0.0629682 -0.00173727 -0.000946509 -0.0012925 -0.0017006 0.000425102 -0.00156891 0.000419668 -0.000798051 -3.84843e-05 0.000164161 0.000109309 6.79764e-05 -0.000163128 0.00231422 0.000393089 0.00029949 -0.000205846 4.09917e-06 0.00036213 -6.47231e-05 
1500.1 0 0.000220697 -0.0215802 -5.45373e-05 -3.82563e-05 -0.472985 0.000730713 -9.57948e-05 -0.00352401 -0.00356919 0.000642766 4.00363e-05 0.0802224 -0.00177892 -0.000977333 -0.00133463 -0.00170864 0.000482126 -0.00148665 0.000340283 -0.000765635 -3.80343e-05 0.000169738 0.000120632 5.86227e-05 -0.000162608 0.00226694 0.000408517 0.00031458 -0.000217394 -1.47003e-06 0.000370571 -6.65457e-05 
1500.45 0 0.000239371 -0.0172552 -5.43702e-05 -4.46878e-05 -0.470577 0.000712144 -0.000121691 -0.00350399 -0.00351756 0.000748492 5.51876e-05 0.0971999 -0.00181718 -0.00100979 -0.00137472 -0.00171008 0.000540709 -0.00140699 0.000251408 -0.000731547 -3.83243e-05 0.000174535 0.000131902 4.82398e-05 -0.000161917 0.0022187 0.000424109 0.000328694 -0.00022856 -6.60085e-06 0.000379295 -6.91687e-05 
1500.8 0 0.000257333 -0.0129388 -5.35876e-05 -5.22241e-05 -0.467478 0.000690992 -0.000147491 -0.00348423 -0.00346118 0.000859853 6.99256e-05 0.113877 -0.00185145 -0.00104184 -0.00141068 -0.00170423 0.00059825 -0.00133275 0.00015255 -0.000696223 -4.00162e-05 0.000177952 0.000142737 3.76614e-05 -0.000161235 0.00216772 0.000439574 0.00034102 -0.00023935 -1.10031e-05 0.000387987 -7.1825e-05 
1501.15 0 0.000274835 -0.00863704 -5.2467e-05 -6.08534e-05 -0.463712 0.000667898 -0.00017087 -0.00346317 -0.00339949 0.000973846 8.55251e-05 0.130236 -0.00188099 -0.00107074 -0.00144043 -0.00168896 0.000653463 -0.00126432 4.36015e-05 -0.000659311 -4.2319e-05 0.00017985 0.000153085 2.70658e-05 -0.000160208 0.00211245 0.000454192 0.000351703 -0.000249883 -1.47251e-05 0.00039615 -7.40863e-05 
1501.5 0 0.000292307 -0.00435676 -5.13997e-05 -7.01347e-05 -0.459297 0.000643108 -0.000191317 -0.00343804 -0.0033322 0.00108898 0.000103057 0.146262 -0.00190433 -0.00109466 -0.00146327 -0.00166235 0.000706128 -0.00120001 -7.46121e-05 -0.000620105 -4.38677e-05 0.000181097 0.000163203 1.59786e-05 -0.000158157 0.00205333 0.000467928 0.000361245 -0.000260371 -1.80863e-05 0.000403969 -7.59585e-05 
1501.85 0 0.000309674 -0.000102739 -5.02065e-05 -7.94745e-05 -0.454247 0.000616534 -0.000209625 -0.00340703 -0.00325899 0.00120549 0.000122337 0.161939 -0.00192063 -0.00111387 -0.0014803 -0.00162529 0.000757216 -0.00113791 -0.000200699 -0.000578899 -4.38588e-05 0.000182589 0.000173278 3.75462e-06 -0.000154935 0.00199141 0.000481487 0.000369437 -0.000271007 -2.15578e-05 0.000411965 -7.77159e-05 
1502.2 0 0.00032662 0.00412085 -4.86812e-05 -8.82388e-05 -0.448577 0.000587861 -0.00022718 -0.00337038 -0.00317973 0.001324 0.000142162 0.17725 -0.00193108 -0.00112834 -0.00149307 -0.00158044 0.000807605 -0.00107661 -0.000331795 -0.000536686 -4.24656e-05 0.000184801 0.000183099 -1.01808e-05 -0.000150937 0.0019274 0.000495066 0.000376154 -0.000281863 -2.47172e-05 0.00041984 -7.84831e-05 
1502.55 0 0.000342774 0.00830892 -4.70816e-05 -9.51364e-05 -0.442306 0.000556389 -0.000244525 -0.00332934 -0.0030947 0.00144465 0.000161747 0.192176 -0.00193709 -0.00113713 -0.0015011 -0.00152897 0.000856103 -0.00101541 -0.000463195 -0.000493749 -4.03634e-05 0.000187854 0.000192193 -2.58078e-05 -0.000146398 0.00186174 0.000508031 0.00038187 -0.0002933 -2.66887e-05 0.00042709 -7.74292e-05 
1502.9 0 0.00035817 0.012456 -4.53835e-05 -9.93962e-05 -0.435452 0.000521361 -0.000261126 -0.00328395 -0.00300441 0.00156593 0.000181362 0.2067 -0.00193878 -0.00114114 -0.00150395 -0.00147096 0.000901476 -0.000954531 -0.000591165 -0.000449876 -3.78869e-05 0.000191489 0.000200463 -4.25266e-05 -0.00014116 0.00179475 0.000519825 0.000387115 -0.000305669 -2.76117e-05 0.000434099 -7.55593e-05 
1503.25 0 0.000372974 0.016557 -4.36206e-05 -0.000102133 -0.428034 0.00048276 -0.000276414 -0.0032332 -0.00290937 0.00168519 0.000201813 0.220808 -0.00193651 -0.00114229 -0.00150284 -0.00140691 0.000944934 -0.000894518 -0.000714894 -0.000405028 -3.49735e-05 0.000195301 0.000208146 -5.98561e-05 -0.000135146 0.00172692 0.000530455 0.00039215 -0.000319183 -2.82112e-05 0.000441509 -7.37047e-05 
1503.6 0 0.000387075 0.0206071 -4.19823e-05 -0.000105155 -0.420071 0.000440732 -0.000290436 -0.00317643 -0.00281082 0.00180132 0.000223307 0.234482 -0.00193068 -0.00114063 -0.00149816 -0.00133768 0.000988217 -0.000836429 -0.000834928 -0.000359656 -3.14125e-05 0.000198947 0.000215776 -7.78857e-05 -0.000128723 0.00165878 0.000540554 0.000396944 -0.000333983 -2.84713e-05 0.000449543 -7.15484e-05 
1503.95 0 0.000400489 0.0246021 -3.97699e-05 -0.000108786 -0.411584 0.000395988 -0.000303998 -0.00311314 -0.00271033 0.00191434 0.000245708 0.247708 -0.00192164 -0.00113544 -0.001489 -0.00126354 0.00103058 -0.000781429 -0.000950896 -0.000314935 -2.7231e-05 0.000202167 0.000223622 -9.66806e-05 -0.000122661 0.00159019 0.00055077 0.00040131 -0.000349527 -2.79806e-05 0.00045834 -6.90645e-05 
1504.3 0 0.000413239 0.0285373 -3.63767e-05 -0.000111949 -0.402592 0.000350207 -0.000317418 -0.00304231 -0.00260798 0.00202246 0.000269384 0.260472 -0.00191018 -0.00112879 -0.00147547 -0.00118421 0.00107029 -0.000728836 -0.00106233 -0.00027207 -2.28267e-05 0.000204612 0.000231592 -0.000115653 -0.000117261 0.00152057 0.000560944 0.000405345 -0.000365024 -2.67523e-05 0.000468196 -6.64231e-05 
1504.65 0 0.000425019 0.0324073 -3.21076e-05 -0.000114132 -0.393117 0.000304629 -0.000329092 -0.00296345 -0.00250315 0.00212281 0.000294082 0.272764 -0.00189618 -0.00112417 -0.00145912 -0.00109955 0.00110735 -0.000676738 -0.00117171 -0.000231515 -1.80852e-05 0.000205978 0.000239723 -0.000134396 -0.000112136 0.00144999 0.000570532 0.00040953 -0.000380283 -2.49085e-05 0.00047892 -6.34883e-05 
1505 0 0.000435544 0.0362074 -2.72654e-05 -0.000116227 -0.383179 0.000258952 -0.00033685 -0.00287795 -0.00239629 0.00221492 0.000318711 0.284569 -0.00187957 -0.00112175 -0.00144115 -0.00100935 0.00114303 -0.000624501 -0.00128265 -0.000193069 -1.25832e-05 0.000206496 0.000248173 -0.000152967 -0.000106788 0.00137901 0.000579387 0.000414765 -0.000395334 -2.22586e-05 0.000489644 -6.00777e-05 
1505.35 0 0.00044496 0.0399341 -2.20329e-05 -0.000119188 -0.372799 0.000212258 -0.000340016 -0.00278822 -0.00228844 0.00230083 0.000342317 0.295874 -0.00186086 -0.00111913 -0.00142105 -0.000913872 0.00117715 -0.000573381 -0.0013944 -0.000156769 -6.48096e-06 0.000206693 0.000256843 -0.000170885 -0.000100963 0.00130725 0.000587662 0.00042149 -0.000410444 -1.86824e-05 0.000499736 -5.6095e-05 
1505.7 0 0.000453537 0.0435843 -1.6628e-05 -0.000123134 -0.362002 0.000163921 -0.000339566 -0.00269569 -0.00218009 0.00238145 0.000363884 0.30667 -0.00184036 -0.0011158 -0.00139765 -0.000814644 0.00120762 -0.000525931 -0.00150352 -0.000123098 -4.61903e-07 0.000206369 0.000265382 -0.000187603 -9.45869e-05 0.00123368 0.000595371 0.000428765 -0.000425821 -1.45804e-05 0.000509101 -5.14972e-05 
1506.05 0 0.000461845 0.0471539 -1.15134e-05 -0.000127899 -0.35081 0.00011386 -0.000336331 -0.00260057 -0.00207126 0.00245602 0.000382071 0.316953 -0.00181814 -0.00111331 -0.00137052 -0.000713668 0.00123272 -0.000484164 -0.00160906 -9.18822e-05 4.9502e-06 0.000204675 0.000273804 -0.000203613 -8.8163e-05 0.00115904 0.000602437 0.00043549 -0.000441411 -1.06433e-05 0.000517779 -4.66878e-05 
1506.4 0 0.000470492 0.0506391 -6.79395e-06 -0.000133813 -0.339245 6.29544e-05 -0.000330737 -0.00250277 -0.00196234 0.00252421 0.000396382 0.326717 -0.00179365 -0.00111183 -0.00134092 -0.000612735 0.00125301 -0.000448135 -0.00171247 -6.23077e-05 1.01443e-05 0.000200903 0.000282584 -0.000219636 -8.24912e-05 0.0010856 0.000608864 0.000441234 -0.000457314 -7.83818e-06 0.000525978 -4.25068e-05 
1506.75 0 0.000479226 0.0540361 -1.89551e-06 -0.000141168 -0.327327 1.24059e-05 -0.000323664 -0.00240242 -0.00185462 0.00258628 0.000407054 0.335953 -0.00176666 -0.00110929 -0.00131096 -0.000512613 0.00127016 -0.000416495 -0.00181379 -3.43047e-05 1.59577e-05 0.000195157 0.000291951 -0.000235998 -7.79746e-05 0.00101367 0.000614846 0.000446457 -0.000473488 -6.32601e-06 0.000533642 -3.90199e-05 
1507.1 0 0.000486875 0.0573414 3.24867e-06 -0.000149177 -0.315075 -3.6936e-05 -0.000315909 -0.00229984 -0.00175012 0.00264233 0.000414367 0.344654 -0.00173891 -0.00110592 -0.00128138 -0.000412975 0.00128402 -0.000387266 -0.00191048 -8.29615e-06 2.24053e-05 0.000188304 0.000301553 -0.000252469 -7.45561e-05 0.000941808 0.000620592 0.000451942 -0.000489678 -4.80546e-06 0.000540705 -3.55813e-05 
1507.45 0 0.000492666 0.060552 8.20362e-06 -0.000157389 -0.30251 -8.46419e-05 -0.000307103 -0.00219568 -0.00165056 0.00269122 0.00041819 0.352811 -0.001712 -0.00110543 -0.00125126 -0.000313911 0.00129214 -0.000358241 -0.00200118 1.69771e-05 2.85447e-05 0.000181519 0.000310849 -0.00026849 -7.1713e-05 0.000869362 0.000625933 0.000457623 -0.000505832 -2.31918e-06 0.000547579 -3.22356e-05 
1507.8 0 0.000496966 0.063665 1.31673e-05 -0.000166597 -0.289653 -0.000129458 -0.00029549 -0.00209116 -0.00155631 0.00273112 0.000418081 0.360421 -0.00168498 -0.00111023 -0.00121985 -0.000216183 0.00129188 -0.000327668 -0.00208718 4.42492e-05 3.37042e-05 0.000175135 0.000319781 -0.000283748 -6.89496e-05 0.000796328 0.00063086 0.000462795 -0.000522328 5.52815e-07 0.000554709 -2.96665e-05 
1508.15 0 0.000499854 0.0666769 1.8754e-05 -0.000177681 -0.276526 -0.000169465 -0.000279712 -0.00198646 -0.00146703 0.00276078 0.000413469 0.367476 -0.00165551 -0.00111916 -0.00118719 -0.000120542 0.00128304 -0.000294674 -0.00217004 7.40382e-05 3.79889e-05 0.000168247 0.000328725 -0.000297735 -6.58376e-05 0.000722938 0.000635697 0.0004672 -0.000539531 3.05443e-06 0.000562219 -2.83317e-05 
1508.5 0 0.000500971 0.0695847 2.50489e-05 -0.000190287 -0.263149 -0.000204196 -0.000260101 -0.00187992 -0.00138244 0.00278055 0.000404222 0.373972 -0.00162278 -0.00112988 -0.00115353 -2.74617e-05 0.00126735 -0.000258965 -0.00224904 0.000104354 4.17406e-05 0.000160106 0.000337894 -0.000309891 -6.22239e-05 0.000649514 0.000640135 0.000471172 -0.000557277 5.64705e-06 0.000569381 -2.83314e-05 
1508.85 0 0.000500684 0.0723878 3.13906e-05 -0.000203292 -0.249545 -0.000234849 -0.000237693 -0.00176941 -0.00130233 0.00279216 0.000391441 0.379909 -0.00158797 -0.00114232 -0.00111939 6.33017e-05 0.0012465 -0.000220259 -0.00232247 0.00013436 4.52831e-05 0.000150924 0.000347041 -0.000319738 -5.78555e-05 0.000575783 0.000643555 0.00047398 -0.000574922 8.98505e-06 0.000575131 -2.94393e-05 
1509.2 0 0.000499889 0.0750846 3.7141e-05 -0.000216182 -0.235738 -0.000262391 -0.000213542 -0.00165473 -0.00122588 0.00279734 0.000375961 0.385287 -0.00155211 -0.00115834 -0.00108514 0.0001518 0.00122174 -0.000178681 -0.00239072 0.000164856 4.82778e-05 0.000141568 0.000355767 -0.000327054 -5.21581e-05 0.000500916 0.000645873 0.000474543 -0.00059193 1.32632e-05 0.000579435 -3.15818e-05 
1509.55 0 0.000499057 0.0776713 4.23456e-05 -0.000229134 -0.221755 -0.00028662 -0.000187976 -0.00153804 -0.00115224 0.00279671 0.000358091 0.390109 -0.00151517 -0.00117931 -0.00105068 0.000236078 0.00119382 -0.000135375 -0.00245506 0.000196173 4.98366e-05 0.000132728 0.000364336 -0.00033193 -4.51123e-05 0.000424787 0.000647221 0.000473216 -0.00060808 1.81557e-05 0.000582807 -3.49679e-05 
1509.9 0 0.000498585 0.0801441 4.76216e-05 -0.000241956 -0.207616 -0.000306718 -0.000160571 -0.00142062 -0.00108165 0.00278953 0.000339177 0.394375 -0.00147645 -0.00120496 -0.00101545 0.000314125 0.00116367 -9.08562e-05 -0.00251563 0.000228135 4.9804e-05 0.000124232 0.000372727 -0.000334818 -3.71748e-05 0.000348617 0.000647423 0.000470759 -0.000623184 2.29091e-05 0.000585005 -3.97077e-05 
1510.25 0 0.000498229 0.0825006 5.35607e-05 -0.000253595 -0.193343 -0.000322387 -0.000131227 -0.00130179 -0.00101449 0.00277539 0.000321841 0.398079 -0.00143577 -0.00123369 -0.000979648 0.000386482 0.00113229 -4.40646e-05 -0.00257182 0.000261503 4.85283e-05 0.000115512 0.00038055 -0.000336489 -2.85737e-05 0.000273711 0.000646343 0.000467159 -0.000637289 2.70859e-05 0.00058567 -4.57833e-05 
1510.6 0 0.000497236 0.08474 5.99739e-05 -0.000263929 -0.178957 -0.00033568 -0.000100079 -0.00118129 -0.00095075 0.0027546 0.000308122 0.401222 -0.001394 -0.0012636 -0.000944304 0.000454732 0.00109946 5.67358e-06 -0.00262284 0.000297657 4.61257e-05 0.000106472 0.000387746 -0.000336998 -1.90522e-05 0.000200385 0.000644243 0.000461631 -0.000650706 3.08805e-05 0.000584815 -5.24844e-05 
1510.95 0 0.000495758 0.086862 6.63203e-05 -0.000274332 -0.164479 -0.000348977 -6.7256e-05 -0.00106063 -0.000889443 0.00272737 0.000298258 0.403807 -0.00135144 -0.00129298 -0.000909376 0.000519633 0.00106408 5.76514e-05 -0.00266842 0.00033728 4.30388e-05 9.75205e-05 0.000394373 -0.000335979 -8.45666e-06 0.000128389 0.000641356 0.000454113 -0.00066355 3.48195e-05 0.000582238 -5.9303e-05 
1511.3 0 0.000494026 0.0888654 7.25087e-05 -0.000284955 -0.149934 -0.000363036 -3.36681e-05 -0.000941039 -0.000829247 0.00269454 0.000291541 0.405839 -0.00130676 -0.0013222 -0.000874394 0.000581497 0.00102559 0.00011065 -0.00270753 0.000379993 3.9899e-05 8.8895e-05 0.000401047 -0.00033331 3.03794e-06 5.76786e-05 0.00063777 0.000445749 -0.000675714 3.87262e-05 0.000577614 -6.6561e-05 
1511.65 0 0.000491905 0.0907477 7.87735e-05 -0.000294181 -0.135339 -0.000378054 -1.28238e-06 -0.00082183 -0.000770464 0.00265688 0.000286879 0.407325 -0.00125849 -0.00135489 -0.000839672 0.000640536 0.000985727 0.000164322 -0.00273903 0.000424629 3.71249e-05 8.05648e-05 0.000408068 -0.000328864 1.51352e-05 -1.11965e-05 0.000633706 0.000436852 -0.000686757 4.11089e-05 0.000571268 -7.39792e-05 
1512 0 0.000489662 0.092507 8.51049e-05 -0.000301366 -0.120715 -0.000394187 2.73743e-05 -0.000702074 -0.000713685 0.00261366 0.000283772 0.40827 -0.001207 -0.00139503 -0.000805234 0.000697212 0.000948139 0.000219372 -0.00276472 0.0004697 3.52719e-05 7.28728e-05 0.00041455 -0.0003227 2.70552e-05 -7.78402e-05 0.000629523 0.000426175 -0.000696501 4.08664e-05 0.000563778 -8.06445e-05 
1512.35 0 0.000487807 0.094142 9.09143e-05 -0.000307421 -0.106081 -0.000411369 5.04905e-05 -0.000582621 -0.000657892 0.00256361 0.000283081 0.408674 -0.0011534 -0.00144326 -0.000770029 0.000752335 0.000915408 0.000275879 -0.00278862 0.000513645 3.44992e-05 6.58908e-05 0.000419742 -0.000315133 3.84287e-05 -0.000143194 0.000625212 0.000412911 -0.000705108 3.88701e-05 0.000555628 -8.58654e-05 
1512.7 0 0.000486609 0.0956511 9.56856e-05 -0.0003129 -0.0914579 -0.000429627 6.79472e-05 -0.000464686 -0.000602 0.00250595 0.00028618 0.408543 -0.00109891 -0.00149702 -0.000732491 0.000806259 0.000886548 0.000333282 -0.00281213 0.00055597 3.41846e-05 5.90283e-05 0.00042391 -0.000306664 4.96994e-05 -0.000208034 0.000620357 0.000398458 -0.000712411 3.60468e-05 0.000547072 -8.97025e-05 
1513.05 0 0.000486319 0.0970338 9.91924e-05 -0.000317341 -0.0768638 -0.000448961 7.98598e-05 -0.000348467 -0.000546955 0.00244048 0.000294735 0.407879 -0.00104536 -0.00155412 -0.00069296 0.000859689 0.000859786 0.000391897 -0.00283289 0.000597992 3.43683e-05 5.20325e-05 0.000427855 -0.00029805 6.14156e-05 -0.00027198 0.000614999 0.000384252 -0.000718178 3.11326e-05 0.000538175 -9.3114e-05 
1513.4 0 0.000487395 0.0982908 0.000101199 -0.000321087 -0.062318 -0.000469105 8.55588e-05 -0.000233508 -0.000494486 0.00236774 0.00030958 0.40669 -0.000994051 -0.00161341 -0.000653305 0.000913589 0.000835701 0.000452296 -0.00285051 0.000641353 3.5739e-05 4.4952e-05 0.000432044 -0.00028976 7.36688e-05 -0.000335096 0.000609653 0.000369464 -0.000722325 2.29287e-05 0.000529387 -9.69028e-05 
1513.75 0 0.000490143 0.0994221 0.000101826 -0.000324935 -0.0478399 -0.000489437 8.5883e-05 -0.000119525 -0.000444745 0.0022884 0.000330447 0.404983 -0.000945487 -0.00167168 -0.000614071 0.000967576 0.000815461 0.000514732 -0.00286742 0.000686846 3.82151e-05 3.79896e-05 0.000436756 -0.00028162 8.55742e-05 -0.000397551 0.00060449 0.000352895 -0.000724588 1.19734e-05 0.00052087 -0.000101107 
1514.1 0 0.000494346 0.100427 0.000101395 -0.000328705 -0.0334472 -0.000509781 8.34447e-05 -6.80297e-06 -0.000397229 0.00220158 0.000357294 0.402765 -0.000899195 -0.00172601 -0.000574303 0.00102133 0.000798634 0.000579837 -0.00288439 0.00073506 4.12947e-05 3.15698e-05 0.000442027 -0.000273409 9.63263e-05 -0.000458758 0.000599245 0.000334041 -0.000725188 -1.56686e-07 0.00051215 -0.000104932 
1514.45 0 0.000499443 0.101306 0.00010012 -0.000332262 -0.0191593 -0.000530143 8.0847e-05 0.000103944 -0.000352095 0.00210503 0.0003895 0.400041 -0.000853002 -0.0017759 -0.00053259 0.00107569 0.000783249 0.000647333 -0.00290183 0.00078585 4.44228e-05 2.59139e-05 0.000447631 -0.000265317 0.000106103 -0.000518344 0.00059361 0.000313025 -0.000725044 -1.25329e-05 0.000503163 -0.000107894 
1514.8 0 0.000504428 0.102056 9.82e-05 -0.000335394 -0.00499619 -0.000549732 8.0231e-05 0.00021133 -0.000309572 0.001997 0.000425616 0.396819 -0.000805074 -0.00182136 -0.000488394 0.00113135 0.000769165 0.000715117 -0.00292069 0.000837685 4.76858e-05 2.09789e-05 0.000453184 -0.000258049 0.000114891 -0.000575926 0.00058703 0.000290392 -0.000724597 -2.61468e-05 0.000494332 -0.000110361 
1515.15 0 0.000508473 0.102677 9.57777e-05 -0.000337632 0.00902491 -0.000569224 8.256e-05 0.000314085 -0.000269368 0.00187703 0.000464696 0.393108 -0.000755331 -0.00186292 -0.000442517 0.00118853 0.000758892 0.000780368 -0.00294181 0.000889308 5.19767e-05 1.63435e-05 0.000458278 -0.000252017 0.000122348 -0.000631106 0.000578775 0.000265952 -0.000723883 -4.16109e-05 0.000485455 -0.000112546 
1515.5 0 0.000511773 0.103168 9.27931e-05 -0.000338824 0.0228878 -0.000590498 8.70863e-05 0.00041256 -0.000231895 0.00174575 0.000506068 0.388914 -0.000703413 -0.00190142 -0.000396037 0.00124783 0.00075339 0.000841176 -0.00296603 0.000939959 5.71892e-05 1.14421e-05 0.000463201 -0.000247238 0.000128465 -0.000684344 0.000568641 0.000239806 -0.000722552 -5.80055e-05 0.000475674 -0.000114135 
1515.85 0 0.000513799 0.10353 8.948e-05 -0.000339037 0.0365753 -0.000614435 9.2398e-05 0.00050875 -0.000199671 0.00160551 0.000548125 0.384246 -0.000647887 -0.00193651 -0.000349297 0.00131041 0.000750817 0.000898313 -0.00299316 0.000988211 6.24809e-05 6.2372e-06 0.000468533 -0.000243968 0.000133501 -0.000736622 0.00055729 0.000212043 -0.000720297 -7.47818e-05 0.000464616 -0.000115116 
1516.2 0 0.000513336 0.103763 8.66958e-05 -0.00033825 0.0500691 -0.000641838 9.70739e-05 0.000604429 -0.000175395 0.00146014 0.000588013 0.379112 -0.000588466 -0.00196564 -0.0003021 0.00137656 0.000749635 0.000953325 -0.00302269 0.00103246 6.79328e-05 8.33581e-07 0.000474068 -0.000241926 0.000137554 -0.000788644 0.000545625 0.00018184 -0.000716839 -9.17969e-05 0.00045235 -0.000115889 
1516.55 0 0.000510326 0.103869 8.50277e-05 -0.000335784 0.063352 -0.000673479 0.000100235 0.00069892 -0.000159342 0.00131268 0.000623128 0.373523 -0.000527828 -0.00198618 -0.000254517 0.00144487 0.000748414 0.00100686 -0.00305339 0.0010723 7.36964e-05 -4.62677e-06 0.000479196 -0.000240052 0.000140426 -0.000840636 0.000534474 0.000149857 -0.000711412 -0.0001086 0.000438829 -0.000117066 
1516.9 0 0.000505662 0.103847 8.41151e-05 -0.000330757 0.076408 -0.00070824 0.000102169 0.000789953 -0.000149941 0.00116463 0.000652545 0.367493 -0.000469058 -0.00199814 -0.00020815 0.00151363 0.000745496 0.00105892 -0.00308273 0.001109 8.02683e-05 -1.0461e-05 0.000484108 -0.000238065 0.000141932 -0.000892048 0.000524068 0.000118066 -0.000704246 -0.000125684 0.000424005 -0.000119428 
1517.25 0 0.000499929 0.1037 8.32014e-05 -0.000323844 0.0892216 -0.0007431 0.000102879 0.000877032 -0.000146179 0.00101669 0.000676677 0.361034 -0.000411973 -0.00200245 -0.000165194 0.00158184 0.000740974 0.0011082 -0.00310939 0.00114472 8.87717e-05 -1.7158e-05 0.000488867 -0.000236371 0.000142185 -0.000942407 0.000514028 8.67343e-05 -0.00069617 -0.000143685 0.000408332 -0.000122862 
1517.6 0 0.000493099 0.103431 8.18539e-05 -0.000316461 0.101777 -0.000775122 0.000101805 0.000960732 -0.000147322 0.000867373 0.0006953 0.354158 -0.000354214 -0.00199706 -0.000125438 0.0016489 0.000736227 0.00115335 -0.00313409 0.00118069 9.98572e-05 -2.44568e-05 0.000491606 -0.00023488 0.000141356 -0.000992271 0.000503916 5.49194e-05 -0.000687311 -0.000162129 0.000392675 -0.000126018 
1517.95 0 0.00048518 0.103039 8.04027e-05 -0.000308295 0.114057 -0.000803298 9.88525e-05 0.0010399 -0.000150839 0.000713691 0.000707821 0.34688 -0.000294635 -0.00197855 -8.56477e-05 0.00171449 0.000732947 0.00119434 -0.00315732 0.00121713 0.000113301 -3.22479e-05 0.000490275 -0.000233768 0.000139517 -0.00104208 0.000493867 2.24929e-05 -0.000677369 -0.000180069 0.000377358 -0.000128122 
1518.3 0 0.000476834 0.102526 7.91878e-05 -0.000297963 0.12605 -0.000829019 9.49744e-05 0.00111292 -0.000154167 0.000554907 0.00071454 0.339215 -0.000233856 -0.00194717 -4.33065e-05 0.00177846 0.000732089 0.00123117 -0.0031785 0.00125375 0.000128115 -4.08819e-05 0.000485313 -0.000234165 0.000137394 -0.00109098 0.000484177 -1.02451e-05 -0.000666282 -0.000196916 0.000361978 -0.000129863 
1518.65 0 0.000468903 0.101894 7.79139e-05 -0.000285599 0.137743 -0.000854379 9.14695e-05 0.00118031 -0.00015719 0.000393434 0.000716223 0.331174 -0.000172076 -0.00190655 1.64874e-06 0.00184058 0.000732613 0.00126322 -0.00319773 0.00129029 0.000143575 -5.0353e-05 0.000478126 -0.000236436 0.000135795 -0.00113775 0.000474176 -4.3512e-05 -0.00065402 -0.000212494 0.000346005 -0.000131367 
1519 0 0.000461853 0.101142 7.66776e-05 -0.000272804 0.149124 -0.000879517 8.90744e-05 0.00124381 -0.000160735 0.000232297 0.000713258 0.322769 -0.000107382 -0.0018586 4.94589e-05 0.00190138 0.00073276 0.00129068 -0.00321679 0.00132612 0.000158976 -6.06144e-05 0.000469231 -0.000239222 0.000134396 -0.00118233 0.000463338 -7.75561e-05 -0.00064052 -0.000226862 0.00032916 -0.000131834 
1519.35 0 0.000455105 0.100274 7.63175e-05 -0.000260975 0.160179 -0.000903087 8.87956e-05 0.00130525 -0.000165373 7.29275e-05 0.000706478 0.314012 -3.79698e-05 -0.00180281 0.000100655 0.00196182 0.000732234 0.00131445 -0.00323693 0.00135936 0.000173912 -7.19107e-05 0.000459028 -0.000240819 0.000132253 -0.00122536 0.000451615 -0.000112714 -0.000625523 -0.000240546 0.000311443 -0.000131486 
1519.7 0 0.000447767 0.099288 7.70063e-05 -0.000249985 0.170896 -0.000925291 9.01725e-05 0.00136646 -0.000172339 -8.46215e-05 0.000698047 0.304917 3.52868e-05 -0.00173903 0.000154471 0.00202188 0.000731694 0.00133554 -0.00325792 0.00138858 0.000189272 -8.34644e-05 0.000447766 -0.000240858 0.000129317 -0.00126736 0.000438354 -0.000149281 -0.000608526 -0.000254116 0.000292632 -0.000130768 
1520.05 0 0.000439911 0.0981876 7.75952e-05 -0.000238695 0.181263 -0.000947332 9.01074e-05 0.00142774 -0.000182346 -0.000239623 0.00068991 0.295496 0.000110183 -0.00166854 0.000210724 0.00208136 0.000731509 0.00135481 -0.0032785 0.00141463 0.000205622 -9.41056e-05 0.000434783 -0.000240145 0.000126387 -0.00130893 0.000423013 -0.000187124 -0.000589545 -0.000267536 0.0002725 -0.000128775 
1520.4 0 0.000431969 0.0969744 7.73599e-05 -0.000226415 0.191269 -0.000969785 8.71992e-05 0.00148851 -0.00019377 -0.000390126 0.000682139 0.285764 0.000186906 -0.00159239 0.000271114 0.00214014 0.000731319 0.00137264 -0.00329693 0.00143848 0.000221877 -0.000103166 0.000419024 -0.000239505 0.000123888 -0.00135006 0.000406063 -0.000225635 -0.000569447 -0.000280247 0.000251006 -0.000124676 
1520.75 0 0.000423871 0.0956512 7.71065e-05 -0.000213045 0.200903 -0.000992938 8.36185e-05 0.00155016 -0.000203927 -0.000534509 0.000674102 0.275735 0.000266969 -0.00151021 0.00033735 0.00219768 0.000730361 0.00138906 -0.00331089 0.0014595 0.000237049 -0.000110179 0.000399889 -0.000239608 0.000121274 -0.00139054 0.000387719 -0.000263946 -0.00054957 -0.000292175 0.000228337 -0.000119334 
1521.1 0 0.000415242 0.0942205 7.72883e-05 -0.000198869 0.210152 -0.00101705 8.10911e-05 0.00161605 -0.000211949 -0.000672576 0.00066597 0.265424 0.000350452 -0.00142151 0.00040936 0.00225357 0.000729882 0.00140395 -0.00331837 0.0014786 0.00025159 -0.000115148 0.000377904 -0.000240612 0.000118243 -0.00143022 0.000368075 -0.000301671 -0.000530774 -0.000304067 0.000204858 -0.000114551 
1521.45 0 0.000405853 0.0926846 7.75917e-05 -0.000184564 0.219008 -0.00104271 7.88043e-05 0.00168858 -0.000219121 -0.000805303 0.000658133 0.254848 0.000437348 -0.00132748 0.00048574 0.00230771 0.000732279 0.00141813 -0.0033198 0.00149788 0.00026658 -0.000118103 0.000353907 -0.000242007 0.000115253 -0.00146878 0.000348215 -0.000338922 -0.000512941 -0.000316511 0.000180674 -0.000110387 
1521.8 0 0.000396112 0.0910472 7.78894e-05 -0.000170602 0.227461 -0.00107036 7.47672e-05 0.00176628 -0.000226417 -0.000934204 0.000650093 0.244027 0.000526996 -0.00123 0.000565423 0.00236018 0.000737472 0.00143364 -0.00331737 0.00151765 0.000282353 -0.000119444 0.000328158 -0.000243113 0.000112398 -0.00150721 0.000328873 -0.000375793 -0.000495814 -0.000329171 0.000155739 -0.000105417 
1522.15 0 0.000386262 0.089312 7.76696e-05 -0.00015649 0.2355 -0.00109962 6.85929e-05 0.00184579 -0.000233654 -0.00106021 0.000640482 0.232983 0.000617533 -0.00113014 0.000647476 0.00241128 0.000742892 0.00145131 -0.00331234 0.00153687 0.000297948 -0.000120694 0.00030099 -0.00024416 0.000109154 -0.00154631 0.000309502 -0.000412332 -0.000479732 -0.000341135 0.000129867 -9.89549e-05 
1522.5 0 0.00037602 0.0874809 7.64112e-05 -0.000141482 0.243116 -0.00113012 6.25282e-05 0.0019257 -0.000240972 -0.00118282 0.000628296 0.221738 0.000708125 -0.00102907 0.000731283 0.00246069 0.000747019 0.00146911 -0.00330422 0.00155471 0.000312549 -0.000123071 0.000273195 -0.000245853 0.000104879 -0.001585 0.000289384 -0.000448728 -0.000465043 -0.000352216 0.000102834 -9.11193e-05 
1522.85 0 0.000365196 0.0855555 7.41719e-05 -0.000125828 0.250304 -0.00116125 5.80906e-05 0.00200719 -0.000248716 -0.0013006 0.000613889 0.210311 0.000798801 -0.00092796 0.000816087 0.00250769 0.000750626 0.0014848 -0.00329215 0.0015714 0.000326497 -0.000126636 0.000245568 -0.000248342 9.93092e-05 -0.00162165 0.000268194 -0.000484868 -0.00045127 -0.000362689 7.47741e-05 -8.23717e-05 
1523.2 0 0.000353816 0.083539 7.12609e-05 -0.000110034 0.25706 -0.00119229 5.43119e-05 0.00209229 -0.000256485 -0.00141304 0.000598108 0.198718 0.000889927 -0.000825988 0.000899759 0.00255167 0.000754409 0.00149907 -0.00327536 0.00158787 0.000339749 -0.000130813 0.000218677 -0.000250736 9.30665e-05 -0.00165488 0.000246356 -0.00052051 -0.000437849 -0.000372726 4.60375e-05 -7.34392e-05 
1523.55 0 0.000342293 0.0814361 6.81643e-05 -9.39701e-05 0.26338 -0.00122259 4.9622e-05 0.00218176 -0.000263624 -0.00152128 0.000581587 0.186975 0.000981787 -0.000721153 0.000979633 0.00259224 0.000757927 0.00151416 -0.00325359 0.00160411 0.000351521 -0.000134859 0.000193265 -0.000252711 8.6827e-05 -0.00168417 0.000224478 -0.000555716 -0.0004249 -0.000382338 1.67408e-05 -6.56581e-05 
1523.9 0 0.000331095 0.0792505 6.51675e-05 -7.70143e-05 0.269255 -0.00125143 4.32636e-05 0.00227374 -0.000270347 -0.00162548 0.000564993 0.1751 0.00107384 -0.000613306 0.00105352 0.00262889 0.000760536 0.00153108 -0.00322712 0.00161969 0.000361495 -0.000138145 0.000170251 -0.000254978 8.04319e-05 -0.00171093 0.000202318 -0.000589947 -0.000412414 -0.000390909 -1.26016e-05 -5.97284e-05 
1524.25 0 0.00032073 0.0769851 6.20021e-05 -5.87608e-05 0.274682 -0.00127747 3.42189e-05 0.00236535 -0.000277173 -0.00172464 0.000549217 0.163113 0.0011649 -0.000504547 0.00112164 0.00266004 0.000761637 0.00155006 -0.00319649 0.00163491 0.000369842 -0.000140693 0.000149779 -0.000257117 7.32881e-05 -0.00173719 0.000179468 -0.000622521 -0.000400254 -0.000398104 -4.15782e-05 -5.43076e-05 
1524.6 0 0.000311347 0.0746436 5.82046e-05 -3.94689e-05 0.279655 -0.00129892 2.03529e-05 0.00245555 -0.000283914 -0.00181913 0.000535532 0.151031 0.00125402 -0.000396544 0.00118681 0.00268481 0.00076101 0.00157074 -0.00316245 0.00164999 0.000376874 -0.000142935 0.000130918 -0.000258442 6.5237e-05 -0.00176374 0.000156313 -0.000653484 -0.000388936 -0.000404601 -7.06258e-05 -4.8161e-05 
1524.95 0 0.000302485 0.0722301 5.38992e-05 -1.99039e-05 0.28417 -0.00131624 -3.16093e-07 0.00254499 -0.000289253 -0.00190971 0.000525218 0.138872 0.00134072 -0.000289624 0.00125092 0.00270341 0.000759951 0.00159188 -0.00312535 0.00166433 0.000382676 -0.000144762 0.000112202 -0.000259336 5.68181e-05 -0.00178973 0.000133653 -0.000683015 -0.000378798 -0.000411005 -9.9764e-05 -4.18359e-05 
1525.3 0 0.000294428 0.0697482 4.92515e-05 -5.4173e-07 0.288224 -0.00133095 -2.82256e-05 0.00263424 -0.000290583 -0.00199545 0.000518896 0.126652 0.00142544 -0.000184297 0.00131287 0.00271521 0.000759893 0.00161314 -0.00308576 0.00167721 0.000386843 -0.000145794 9.29908e-05 -0.000260204 4.8147e-05 -0.00181441 0.000111775 -0.000711064 -0.000369522 -0.000416742 -0.000128598 -3.64434e-05 
1525.65 0 0.000287342 0.0672015 4.38981e-05 1.8706e-05 0.291815 -0.00134181 -6.24411e-05 0.00272293 -0.000286296 -0.00207457 0.00051708 0.114389 0.00150947 -8.21638e-05 0.00136989 0.00271862 0.000761053 0.00163589 -0.00304525 0.00168751 0.000389468 -0.000145668 7.43394e-05 -0.000260846 3.86105e-05 -0.00183779 9.03477e-05 -0.000737525 -0.000360167 -0.000421156 -0.000157038 -3.21602e-05 
1526 0 0.000280033 0.0645934 3.75051e-05 3.78522e-05 0.294944 -0.00134904 -0.000101623 0.00280906 -0.000276427 -0.00214643 0.000520626 0.102099 0.00159374 1.64572e-05 0.0014194 0.00271277 0.000763491 0.00166281 -0.00300468 0.00169405 0.000390983 -0.000144226 5.74786e-05 -0.000260803 2.88274e-05 -0.00185951 6.8776e-05 -0.000762636 -0.000349628 -0.000424499 -0.000185144 -2.8818e-05 
1526.35 0 0.000272016 0.0619283 3.03138e-05 5.68909e-05 0.29761 -0.00135746 -0.000143748 0.00289042 -0.000260901 -0.00221157 0.000528671 0.0898001 0.00167774 0.000114334 0.00145891 0.00269814 0.000767219 0.00169567 -0.00296255 0.00169625 0.000391717 -0.000142116 4.3016e-05 -0.000259761 2.01112e-05 -0.00187956 4.70141e-05 -0.000786543 -0.000338203 -0.000427513 -0.000213108 -2.61461e-05 
1526.7 0 0.000263864 0.0592098 2.28113e-05 7.61911e-05 0.299814 -0.0013711 -0.000187195 0.00296618 -0.000239662 -0.00226988 0.000538463 0.0775072 0.00175899 0.000213906 0.00148737 0.00267592 0.000771047 0.00173303 -0.00291574 0.00169389 0.000392057 -0.000140226 3.10479e-05 -0.000257713 1.22494e-05 -0.00189906 2.54222e-05 -0.000809341 -0.000326935 -0.000429911 -0.000241341 -2.33211e-05 
1527.05 0 0.0002559 0.0564408 1.48726e-05 9.60872e-05 0.301556 -0.00138998 -0.000231952 0.00303549 -0.000212557 -0.00232064 0.000547306 0.0652402 0.00183481 0.00031395 0.00150587 0.00264688 0.000772114 0.00177143 -0.00286314 0.00168783 0.0003913 -0.000138634 2.12026e-05 -0.000254645 4.16079e-06 -0.00191881 3.9456e-06 -0.000831553 -0.000316151 -0.000430939 -0.000269466 -2.01622e-05 
1527.4 0 0.000248438 0.0536244 6.23144e-06 0.000116654 0.302837 -0.00141211 -0.000277221 0.00309622 -0.000179152 -0.00236432 0.000554557 0.0530189 0.00190556 0.000412591 0.00151564 0.00261127 0.000768477 0.00180756 -0.00280699 0.0016794 0.000388588 -0.000137118 1.35768e-05 -0.000250423 -5.05647e-06 -0.00193791 -1.7515e-05 -0.000853551 -0.000305311 -0.000431115 -0.000297318 -1.71101e-05 
1527.75 0 0.000240941 0.0507655 -2.47998e-06 0.000138043 0.303665 -0.00143603 -0.000320835 0.00314765 -0.000140566 -0.00240104 0.000562053 0.0408605 0.00197409 0.000510575 0.00151685 0.00257005 0.000761445 0.00184067 -0.00274922 0.00166786 0.000384985 -0.000135835 8.51812e-06 -0.000245502 -1.53918e-05 -0.00195423 -3.89227e-05 -0.000874892 -0.000293552 -0.000430812 -0.000325746 -1.41608e-05 
1528.1 0 0.000232168 0.0478686 -1.02348e-05 0.000160414 0.304046 -0.00146138 -0.000361764 0.00319197 -9.90233e-05 -0.00242861 0.000569994 0.0287785 0.00204256 0.000609181 0.00150988 0.00252345 0.000753105 0.00187351 -0.00268898 0.00165073 0.00038162 -0.000133979 5.40884e-06 -0.000240649 -2.61195e-05 -0.00196655 -6.01372e-05 -0.000895243 -0.000280769 -0.00042909 -0.000355029 -1.12328e-05 
1528.45 0 0.000221203 0.0449373 -1.66974e-05 0.000183417 0.303983 -0.00148703 -0.000399945 0.00323101 -5.5398e-05 -0.00244547 0.000576121 0.0167861 0.00211123 0.000708324 0.00149704 0.00246968 0.00074308 0.00190904 -0.00262589 0.00162616 0.000377508 -0.000130408 2.68443e-06 -0.000236108 -3.64522e-05 -0.00197616 -8.0724e-05 -0.000915095 -0.000267445 -0.000424924 -0.000384639 -8.49771e-06 
1528.8 0 0.000207668 0.0419742 -2.24665e-05 0.000206448 0.303481 -0.00151164 -0.000435066 0.00326442 -8.63286e-06 -0.00245293 0.000577966 0.00490027 0.00217864 0.000807636 0.00148112 0.00240775 0.000728707 0.00194788 -0.0025616 0.00159434 0.000371158 -0.000125243 -4.63008e-07 -0.000231833 -4.53343e-05 -0.0019848 -0.000100536 -0.000934169 -0.000253857 -0.000418307 -0.00041421 -6.45456e-06 
1529.15 0 0.000192118 0.0389817 -2.84225e-05 0.000229057 0.302544 -0.00153367 -0.000467439 0.00329116 4.18008e-05 -0.00245356 0.000574267 -0.00686164 0.00224253 0.000907569 0.00146193 0.00233996 0.000708769 0.00198795 -0.00249672 0.00155723 0.000362704 -0.000119893 -3.12523e-06 -0.000227519 -5.31673e-05 -0.00199191 -0.000120012 -0.000952026 -0.000240366 -0.000409922 -0.000443216 -5.10643e-06 
1529.5 0 0.000175526 0.0359638 -3.52624e-05 0.000251087 0.301181 -0.00155207 -0.000497979 0.00331193 9.48896e-05 -0.00244918 0.000565504 -0.0184855 0.00230227 0.00100838 0.00143796 0.00226907 0.000685116 0.00202607 -0.0024307 0.00151772 0.000353563 -0.000115438 -4.10926e-06 -0.000222321 -6.14998e-05 -0.00199647 -0.000140023 -0.000969103 -0.000226566 -0.000400452 -0.000471187 -3.91184e-06 
1529.85 0 0.00015843 0.0329259 -4.26234e-05 0.000272756 0.2994 -0.00156759 -0.000527632 0.0033276 0.000148901 -0.00244025 0.000552612 -0.0299584 0.00235934 0.00110873 0.00140901 0.00219544 0.00065989 0.00206171 -0.00236276 0.00147781 0.000345073 -0.00011143 -2.97635e-06 -0.000215826 -7.05077e-05 -0.00199904 -0.00016071 -0.000985017 -0.000211991 -0.000390492 -0.000498617 -2.48641e-06 
1530.2 0 0.00014069 0.0298736 -4.95397e-05 0.000294743 0.297203 -0.00158198 -0.000556161 0.00333775 0.000201895 -0.00242497 0.000535451 -0.0412653 0.00241499 0.00120664 0.00137713 0.00211781 0.000632948 0.00209602 -0.00229047 0.00143663 0.000337336 -0.000107617 -6.28699e-07 -0.000208356 -7.90105e-05 -0.00199996 -0.000181604 -0.000998971 -0.000197314 -0.00037994 -0.000526371 -1.65302e-07 
1530.55 0 0.000121854 0.0268116 -5.55238e-05 0.000317449 0.294594 -0.00159552 -0.000580506 0.00334206 0.000252453 -0.00240083 0.000512267 -0.0523906 0.00247005 0.00130119 0.00134523 0.0020343 0.000603032 0.00212925 -0.00221066 0.00139184 0.000330033 -0.00010396 1.84866e-06 -0.000199807 -8.62882e-05 -0.0019993 -0.000202827 -0.00101138 -0.00018276 -0.000368095 -0.00055485 3.28481e-06 
1530.9 0 0.000101823 0.0237434 -6.03917e-05 0.000340422 0.29158 -0.00160727 -0.000596724 0.00334022 0.000299616 -0.00236788 0.000481926 -0.0633175 0.00252457 0.00139327 0.00131333 0.00194324 0.00057023 0.00216273 -0.00212153 0.0013424 0.000323342 -9.99349e-05 4.42691e-06 -0.000189791 -9.26093e-05 -0.00199744 -0.000224787 -0.00102301 -0.000166792 -0.000354103 -0.000583993 6.79822e-06 
1531.25 0 8.10606e-05 0.020673 -6.47648e-05 0.000363388 0.288172 -0.00161654 -0.000602612 0.00333085 0.000341983 -0.00232945 0.000445949 -0.0740298 0.00257774 0.00148346 0.0012782 0.00184406 0.000535535 0.00219952 -0.00202284 0.00128874 0.000317273 -9.55785e-05 8.09968e-06 -0.000178093 -9.86246e-05 -0.00199381 -0.000247638 -0.00103381 -0.000148503 -0.000337067 -0.000613619 9.58566e-06 
1531.6 0 6.01351e-05 0.0176063 -6.95135e-05 0.00038646 0.284379 -0.00162267 -0.000599005 0.0033123 0.000376777 -0.00229011 0.000407378 -0.0845147 0.00262957 0.00157007 0.001238 0.00173759 0.000499789 0.00223997 -0.00191545 0.00123134 0.00031131 -9.14797e-05 1.31416e-05 -0.000165085 -0.000104196 -0.0019876 -0.000271255 -0.00104321 -0.00012856 -0.000317308 -0.000643252 1.2484e-05 
1531.95 0 3.97299e-05 0.0145493 -7.42772e-05 0.000409468 0.280212 -0.00162557 -0.000588723 0.00328361 0.000402523 -0.00225362 0.000368479 -0.0947605 0.00267968 0.00165162 0.00119503 0.00162528 0.000464196 0.00228149 -0.00180157 0.00116952 0.000304812 -8.71514e-05 1.84109e-05 -0.000151586 -0.000108414 -0.00197923 -0.000294934 -0.00105106 -0.00010716 -0.000295986 -0.000671605 1.66044e-05 
1532.3 0 1.98231e-05 0.0115065 -7.85773e-05 0.000432195 0.275679 -0.00162624 -0.000573435 0.00324421 0.000420168 -0.00222074 0.000330125 -0.104753 0.0027253 0.00172881 0.00115227 0.00150843 0.000429285 0.00232329 -0.00168367 0.00110286 0.000297563 -8.1419e-05 2.38261e-05 -0.000138424 -0.0001108 -0.0019699 -0.00031804 -0.00105731 -8.43637e-05 -0.000273394 -0.000697714 2.1881e-05 
1532.65 0 1.05556e-07 0.00847911 -8.26162e-05 0.000454338 0.270796 -0.00162541 -0.00055353 0.00319493 0.000430876 -0.00218868 0.00029155 -0.114481 0.00276428 0.0018015 0.00111032 0.0013875 0.000394282 0.00236674 -0.00156264 0.00103279 0.000289583 -7.39505e-05 2.94436e-05 -0.00012543 -0.000111456 -0.00195949 -0.000340463 -0.00106166 -6.15094e-05 -0.000249263 -0.000721808 2.79956e-05 
1533 0 -1.89547e-05 0.00546905 -8.69409e-05 0.000475001 0.26558 -0.0016214 -0.000529771 0.00313792 0.000436571 -0.00215511 0.000251397 -0.123935 0.00279824 0.00186773 0.00106875 0.00126239 0.000357405 0.00241258 -0.0014384 0.000960753 0.000280355 -6.51623e-05 3.41471e-05 -0.000111547 -0.000111296 -0.00194664 -0.000362929 -0.00106439 -3.98002e-05 -0.000223373 -0.000744525 3.46667e-05 
1533.35 0 -3.76785e-05 0.00248042 -9.19708e-05 0.000493531 0.260042 -0.00161266 -0.000502767 0.00307522 0.000438799 -0.00212125 0.000210233 -0.133112 0.00283186 0.00192783 0.00102647 0.00113351 0.000316376 0.00246058 -0.00131133 0.000886495 0.00026982 -5.54068e-05 3.85274e-05 -9.61889e-05 -0.000111507 -0.0019322 -0.000386976 -0.00106602 -1.92446e-05 -0.000196301 -0.000766124 4.14336e-05 
1533.7 0 -5.66853e-05 -0.000482253 -9.71653e-05 0.000510392 0.254192 -0.0016005 -0.000472571 0.00300791 0.000435561 -0.00208972 0.000170131 -0.142003 0.00286757 0.00198449 0.000982532 0.00100217 0.000270887 0.0025101 -0.00118112 0.000808824 0.000259438 -4.44343e-05 4.39808e-05 -7.97402e-05 -0.000112118 -0.00191894 -0.000413058 -0.00106633 -3.99622e-08 -0.000169094 -0.000786664 4.82078e-05 
1534.05 0 -7.55625e-05 -0.00341476 -0.000101886 0.000526391 0.248037 -0.00158628 -0.00043933 0.00293571 0.000423361 -0.00206048 0.000132252 -0.150596 0.00290298 0.00203844 0.000937263 0.000869469 0.000224046 0.00256018 -0.00104667 0.00072764 0.000250752 -3.25617e-05 5.00827e-05 -6.31431e-05 -0.000111981 -0.00190762 -0.000439913 -0.00106501 1.74465e-05 -0.000142275 -0.000806064 5.46252e-05 
1534.4 0 -9.37339e-05 -0.00631303 -0.000105939 0.000541471 0.241587 -0.00156977 -0.0004024 0.00285806 0.000401613 -0.00203176 9.59651e-05 -0.158876 0.00293514 0.00208851 0.000891736 0.000735156 0.000179041 0.00261063 -0.000907848 0.000644115 0.0002434 -2.07761e-05 5.5388e-05 -4.61858e-05 -0.000110529 -0.00189626 -0.000466058 -0.00106238 3.41935e-05 -0.000115116 -0.000824353 5.9918e-05 
1534.75 0 -0.000111452 -0.0091722 -0.00010934 0.000554503 0.234857 -0.00155007 -0.000360174 0.00277475 0.00037276 -0.00200422 6.14621e-05 -0.16683 0.00296409 0.00213442 0.000846106 0.000599069 0.000134597 0.00266167 -0.000766417 0.000557594 0.000236274 -9.44949e-06 5.99335e-05 -2.79618e-05 -0.000108493 -0.00188294 -0.000491436 -0.0010591 5.18442e-05 -8.67203e-05 -0.000842483 6.3338e-05 
1535.1 0 -0.000129043 -0.0119875 -0.000112256 0.000564913 0.227863 -0.00152736 -0.000311907 0.00268592 0.00033843 -0.00197957 3.08989e-05 -0.174449 0.00299032 0.00217706 0.000799603 0.00046282 8.77326e-05 0.00271255 -0.000623857 0.000466696 0.000229398 1.21755e-06 6.47922e-05 -8.89142e-06 -0.000106256 -0.00186717 -0.000516847 -0.00105514 7.09183e-05 -5.79187e-05 -0.00086137 6.55138e-05 
1535.45 0 -0.000145988 -0.0147559 -0.000114955 0.000574061 0.22062 -0.00150246 -0.000258593 0.00259231 0.000299153 -0.00195693 4.5751e-06 -0.181725 0.00301201 0.00221645 0.00075291 0.000328211 3.88948e-05 0.00276281 -0.000479223 0.000372157 0.000223425 1.12197e-05 6.98348e-05 1.0428e-05 -0.000103243 -0.00184879 -0.00054198 -0.00104978 9.09795e-05 -2.99587e-05 -0.000880562 6.74941e-05 
1535.8 0 -0.000161514 -0.017475 -0.000117969 0.000583803 0.213146 -0.00147547 -0.000201432 0.00249396 0.000256558 -0.00193431 -1.95872e-05 -0.188653 0.0030261 0.00225059 0.000707134 0.00019451 -1.09929e-05 0.00281227 -0.000330701 0.000275401 0.000217932 2.13427e-05 7.49142e-05 3.07076e-05 -9.91908e-05 -0.00182822 -0.000565538 -0.00104247 0.0001117 -2.1572e-06 -0.00089939 6.88797e-05 
1536.15 0 -0.000175391 -0.0201419 -0.000121845 0.000594362 0.205454 -0.00144665 -0.000139213 0.00238992 0.000212403 -0.00191153 -4.388e-05 -0.195229 0.00303073 0.00227632 0.000661822 6.00449e-05 -6.31289e-05 0.0028588 -0.000177944 0.000177387 0.000211844 3.23774e-05 8.12213e-05 5.26769e-05 -9.44131e-05 -0.00180719 -0.000586731 -0.00103323 0.000133293 2.62748e-05 -0.000918468 6.95234e-05 
1536.5 0 -0.00018819 -0.0227535 -0.000126115 0.000604216 0.197557 -0.00141655 -7.13016e-05 0.00228034 0.000166293 -0.0018895 -7.04041e-05 -0.201447 0.00302637 0.00229161 0.000614957 -7.44528e-05 -0.000116318 0.00289997 -2.27943e-05 8.02829e-05 0.000205753 4.45722e-05 8.94354e-05 7.59064e-05 -8.95765e-05 -0.00178688 -0.000605928 -0.00102247 0.000155518 5.49981e-05 -0.00093788 7.01051e-05 
1536.85 0 -0.000200888 -0.0253069 -0.000129992 0.000611301 0.189468 -0.00138605 -8.04989e-07 0.00216704 0.000116057 -0.0018684 -9.9999e-05 -0.2073 0.00301459 0.00229809 0.000564758 -0.000207608 -0.000166776 0.00293368 0.000132053 -1.32075e-05 0.00020016 5.74677e-05 9.8812e-05 9.94595e-05 -8.53206e-05 -0.00176647 -0.000623499 -0.00101076 0.000176761 8.39926e-05 -0.000956726 7.12258e-05 
1537.2 0 -0.000214362 -0.0277991 -0.000133545 0.000614917 0.181204 -0.00135598 7.01996e-05 0.00205252 5.95759e-05 -0.00184699 -0.000133583 -0.212783 0.00299762 0.00229964 0.000511759 -0.000339897 -0.000212863 0.00295868 0.000285292 -0.000102809 0.000193972 7.0505e-05 0.000108355 0.000122756 -8.14251e-05 -0.00174454 -0.000639293 -0.000998317 0.000196521 0.000113499 -0.000974933 7.22511e-05 
1537.55 0 -0.000228962 -0.0302279 -0.000136476 0.000616308 0.17278 -0.0013261 0.000142462 0.00193802 -4.49233e-06 -0.00182468 -0.000173688 -0.217896 0.00297642 0.00229836 0.000458112 -0.000471456 -0.000255328 0.00297784 0.000437476 -0.000189931 0.000186945 8.41242e-05 0.000117692 0.000146044 -7.75174e-05 -0.00172086 -0.000652938 -0.000985055 0.00021549 0.00014364 -0.000992866 7.19318e-05 
1537.9 0 -0.00024431 -0.0325907 -0.000138839 0.000616923 0.16421 -0.00129472 0.000215285 0.00182326 -7.61672e-05 -0.00180258 -0.000221384 -0.222636 0.00294949 0.00229317 0.000405665 -0.000601116 -0.000295906 0.00299517 0.000589077 -0.000275324 0.000179896 9.8669e-05 0.000126627 0.000169522 -7.44124e-05 -0.00169635 -0.000664172 -0.000971129 0.000233293 0.000174252 -0.00101025 6.99868e-05 
1538.25 0 -0.000259742 -0.0348837 -0.000141588 0.000616971 0.155509 -0.00126003 0.000285878 0.00170784 -0.000154626 -0.00178034 -0.000274074 -0.227 0.00291606 0.00228295 0.000354858 -0.000727864 -0.000336001 0.00301045 0.000739209 -0.000359842 0.00017306 0.000112907 0.000135296 0.000193051 -7.25566e-05 -0.00167138 -0.00067313 -0.000956931 0.000249498 0.000204247 -0.00102636 6.74918e-05 
1538.6 0 -0.000274694 -0.0371038 -0.000145587 0.000616335 0.146687 -0.00122177 0.000352251 0.00159211 -0.000239308 -0.00175591 -0.000327833 -0.230985 0.00287734 0.00226916 0.000306862 -0.000851514 -0.000375237 0.00302116 0.000888085 -0.000444479 0.000166272 0.000125497 0.000143951 0.00021668 -7.06696e-05 -0.0016454 -0.00068093 -0.000942321 0.00026517 0.000232408 -0.00104042 6.53762e-05 
1538.95 0 -0.000288701 -0.0392492 -0.000150697 0.000615342 0.137758 -0.00118039 0.000414115 0.0014751 -0.00032849 -0.00172874 -0.000380707 -0.23459 0.00283507 0.00225202 0.00026315 -0.000972553 -0.000412715 0.00302647 0.00103789 -0.000528661 0.000159083 0.000137146 0.000153319 0.000240401 -6.74681e-05 -0.00161837 -0.000688356 -0.000926839 0.000281494 0.00025847 -0.00105236 6.2956e-05 
1539.3 0 -0.000301675 -0.0413189 -0.000155919 0.000613562 0.128737 -0.00113578 0.000472097 0.00135413 -0.000420246 -0.00170057 -0.000433168 -0.237812 0.00279003 0.00222835 0.000223005 -0.00109172 -0.000449075 0.00302556 0.0011877 -0.000610969 0.000151118 0.000148301 0.000165226 0.000263798 -6.2725e-05 -0.00159024 -0.000694923 -0.000910189 0.00029862 0.000282514 -0.00106304 5.93574e-05 
1539.65 0 -0.000313777 -0.0433123 -0.000160659 0.000610039 0.119639 -0.00108747 0.00052612 0.00122928 -0.000514007 -0.00167264 -0.000486492 -0.240656 0.00274245 0.00219701 0.000184532 -0.00120797 -0.000485641 0.00301678 0.00133263 -0.00069094 0.000143168 0.000158205 0.000180238 0.000285689 -5.64734e-05 -0.00155988 -0.000699849 -0.000891709 0.000316379 0.000304757 -0.0010734 5.53448e-05 
1540 0 -0.000325665 -0.0452282 -0.000165218 0.000604476 0.11048 -0.00103434 0.000575259 0.00110395 -0.000608843 -0.001644 -0.000541649 -0.243125 0.00269288 0.00216055 0.000146919 -0.00131963 -0.000522684 0.00299905 0.00146972 -0.000768902 0.000135932 0.000166784 0.00019616 0.000305329 -4.91386e-05 -0.00152675 -0.000703302 -0.000871284 0.000334106 0.000325367 -0.0010833 5.21879e-05 
1540.35 0 -0.000338153 -0.0470653 -0.00017048 0.000596528 0.101278 -0.000975593 0.000619283 0.000980871 -0.000702406 -0.00161325 -0.000598417 -0.245222 0.00264284 0.00212205 0.000110438 -0.00142753 -0.000558486 0.00297249 0.00159945 -0.000844255 0.000129585 0.000174438 0.000210779 0.000323059 -4.1895e-05 -0.00149183 -0.000706257 -0.000850327 0.000351156 0.000344672 -0.00109265 5.011e-05 
1540.7 0 -0.000351257 -0.0488214 -0.00017651 0.00058642 0.0920507 -0.000910353 0.00065765 0.00085996 -0.00079207 -0.00158032 -0.000655721 -0.246949 0.00259443 0.00208154 7.51738e-05 -0.00153362 -0.000592509 0.00293882 0.00172293 -0.000916873 0.0001235 0.000181707 0.000223758 0.000339634 -3.54424e-05 -0.00145629 -0.000709145 -0.000830105 0.000367798 0.00036386 -0.0011015 4.81228e-05 
1541.05 0 -0.000364544 -0.0504942 -0.000182287 0.000574686 0.0828103 -0.000837727 0.000690719 0.000739209 -0.000876391 -0.00154696 -0.000712855 -0.248309 0.00254784 0.00203583 4.03277e-05 -0.00163877 -0.000625763 0.00290008 0.00183976 -0.000987822 0.000116215 0.000189138 0.000235711 0.000355186 -2.95756e-05 -0.00142031 -0.000711945 -0.000810383 0.000384366 0.000382945 -0.00110933 4.50207e-05 
1541.4 0 -0.000377794 -0.0520817 -0.00018749 0.000561248 0.0735669 -0.000757994 0.0007196 0.00061708 -0.00095668 -0.00151462 -0.000770166 -0.249305 0.00250165 0.00198425 4.89592e-06 -0.00174239 -0.000657028 0.00285703 0.00194848 -0.00105755 0.000108147 0.000196639 0.000247388 0.000369663 -2.39391e-05 -0.00138434 -0.000714933 -0.000790846 0.000400544 0.000400511 -0.0011153 4.06342e-05 
1541.75 0 -0.00039181 -0.0535838 -0.000192171 0.000546644 0.0643317 -0.000672461 0.000743402 0.000494499 -0.00103538 -0.00148405 -0.000828576 -0.249939 0.00245544 0.00193118 -3.03192e-05 -0.00184344 -0.000683711 0.00280951 0.00204842 -0.00112496 0.000100428 0.000203865 0.000258208 0.000384014 -1.84973e-05 -0.00134852 -0.000718403 -0.000771592 0.000415741 0.000415802 -0.00111919 3.62292e-05 
1542.1 0 -0.000406865 -0.0550002 -0.000196158 0.000532416 0.0551186 -0.000583001 0.000760681 0.000374245 -0.00111144 -0.00145613 -0.000887704 -0.250214 0.00240954 0.00188033 -6.35304e-05 -0.00194201 -0.000706191 0.00275777 0.00214185 -0.00118965 9.26898e-05 0.000210903 0.000266726 0.000398762 -1.36871e-05 -0.00131225 -0.000721903 -0.000752716 0.000429529 0.000429786 -0.0011216 3.24372e-05 
1542.45 0 -0.00042209 -0.0563289 -0.000199313 0.000519457 0.0459414 -0.000490133 0.000772231 0.000258992 -0.00118148 -0.00143048 -0.000945226 -0.250135 0.00236394 0.00183111 -9.53884e-05 -0.00203812 -0.000729056 0.00270295 0.00223198 -0.00125297 8.33529e-05 0.000218496 0.000273241 0.000413168 -1.0032e-05 -0.00127572 -0.000724817 -0.000734342 0.000441655 0.000443444 -0.00112341 2.87315e-05 
1542.8 0 -0.000437031 -0.057569 -0.000201585 0.000507492 0.0368118 -0.000393821 0.000781154 0.000149274 -0.00124514 -0.00140567 -0.000999091 -0.249706 0.00231752 0.00178094 -0.000128082 -0.00213003 -0.00075585 0.00264654 0.00231997 -0.00131524 7.15994e-05 0.000227388 0.000279404 0.000426376 -6.69809e-06 -0.00124002 -0.000727046 -0.000715602 0.000451699 0.000455496 -0.00112458 2.53722e-05 
1543.15 0 -0.000451337 -0.0587209 -0.000203077 0.000495852 0.0277431 -0.00029522 0.000790428 4.42427e-05 -0.00130527 -0.00138155 -0.00104968 -0.24893 0.00226939 0.0017284 -0.000161689 -0.00221577 -0.000784772 0.00258841 0.00240515 -0.00137448 5.81272e-05 0.000236855 0.00028583 0.00043828 -1.98819e-06 -0.00120564 -0.000728442 -0.000695786 0.000459286 0.000464203 -0.00112384 2.41584e-05 
1543.5 0 -0.000464001 -0.0597846 -0.000203599 0.000484057 0.018751 -0.000194591 0.00080107 -5.6988e-05 -0.00136355 -0.0013592 -0.00109867 -0.247813 0.00221981 0.00167407 -0.000193646 -0.00229461 -0.000812078 0.00252706 0.00248761 -0.0014286 4.43129e-05 0.00024593 0.0002921 0.000448603 4.13283e-06 -0.00117195 -0.000728612 -0.00067528 0.000465438 0.00046954 -0.00112092 2.63789e-05 
1543.85 0 -0.000474761 -0.0607592 -0.000202767 0.000472237 0.00984928 -8.93603e-05 0.000812142 -0.000156045 -0.00141936 -0.00133736 -0.00114576 -0.246361 0.00216844 0.00161791 -0.000221901 -0.00236561 -0.000835638 0.00246335 0.00256863 -0.00147725 3.12049e-05 0.000254112 0.000297902 0.000456412 9.43405e-06 -0.00113855 -0.000727676 -0.000654437 0.000471418 0.000472558 -0.00111711 3.10988e-05 
1544.2 0 -0.000484598 -0.0616444 -0.000201008 0.000460707 0.00104807 2.15234e-05 0.000822682 -0.00025375 -0.00147091 -0.00131298 -0.00118779 -0.244583 0.00211366 0.00155896 -0.000247288 -0.00242701 -0.000854735 0.00239876 0.00264856 -0.00152063 1.90591e-05 0.000261141 0.000303218 0.000461733 1.27161e-05 -0.00110485 -0.000726126 -0.000632853 0.00047683 0.000474053 -0.00111311 3.65915e-05 
1544.55 0 -0.000493423 -0.0624403 -0.000198861 0.000449286 -0.00764413 0.000135277 0.000832451 -0.000349648 -0.00151672 -0.00128518 -0.00122244 -0.242487 0.00205487 0.0014979 -0.000272861 -0.00247884 -0.000869138 0.00233117 0.00272678 -0.00155844 7.47297e-06 0.000266834 0.00030869 0.000465297 1.44075e-05 -0.00106996 -0.000724021 -0.000610227 0.000480893 0.000474236 -0.00110855 4.22769e-05 
1544.9 0 -0.000500144 -0.0631472 -0.000196308 0.000437407 -0.0162181 0.000249279 0.000841631 -0.000443316 -0.00155652 -0.00125467 -0.00125007 -0.240082 0.0019926 0.00143633 -0.000301855 -0.00252335 -0.000879329 0.00225702 0.00280338 -0.00159103 -4.22112e-06 0.00027114 0.000315229 0.000466892 1.42981e-05 -0.00103403 -0.000721612 -0.000586547 0.000483896 0.000473221 -0.00110307 4.90473e-05 
1545.25 0 -0.000504148 -0.0637648 -0.00019371 0.000424954 -0.0246629 0.000364515 0.000849692 -0.000534889 -0.00159064 -0.00122172 -0.00127157 -0.237374 0.00192718 0.00137511 -0.000335871 -0.00256273 -0.000886078 0.00217514 0.00288063 -0.00161931 -1.55916e-05 0.00027467 0.000322429 0.000466566 1.22491e-05 -0.000998391 -0.000719078 -0.000561936 0.000485675 0.000471255 -0.00109659 5.77998e-05 
1545.6 0 -0.000506552 -0.0642927 -0.000191675 0.000412481 -0.0329664 0.000483152 0.000855508 -0.00062426 -0.0016186 -0.00118757 -0.0012866 -0.234367 0.00185854 0.00131394 -0.000373812 -0.00259753 -0.000890392 0.00208659 0.00296024 -0.00164396 -2.62298e-05 0.000277738 0.000328645 0.000465011 9.23216e-06 -0.000963862 -0.000716459 -0.000537734 0.000485668 0.000468881 -0.00108915 6.7835e-05 
1545.95 0 -0.000508457 -0.0647305 -0.000190509 0.000399996 -0.0411166 0.000604552 0.000859096 -0.000710741 -0.00163977 -0.00115307 -0.00129436 -0.231066 0.00178725 0.00125198 -0.000413709 -0.00262726 -0.000893902 0.00199332 0.00303905 -0.00166484 -3.69676e-05 0.000279574 0.000333739 0.00046229 6.09341e-06 -0.000929881 -0.000713939 -0.000515252 0.000483935 0.000466544 -0.00108137 7.79858e-05 
1546.3 0 -0.000509607 -0.0650792 -0.000189589 0.000386905 -0.049103 0.000725866 0.00086136 -0.00079389 -0.00165532 -0.00111684 -0.00129364 -0.227485 0.00171437 0.0011886 -0.000454515 -0.00265148 -0.000898577 0.001896 0.00311178 -0.00168258 -4.93966e-05 0.000279553 0.000338236 0.000458066 3.24007e-06 -0.000895541 -0.000711217 -0.000493915 0.000481093 0.000463947 -0.00107431 8.80178e-05 
1546.65 0 -0.000509249 -0.0653403 -0.000188536 0.000373597 -0.0569162 0.000844081 0.000862636 -0.000874565 -0.00166619 -0.00107718 -0.0012846 -0.223633 0.00163973 0.00112309 -0.000495642 -0.0026697 -0.000905271 0.00179429 0.00317646 -0.00169818 -6.39412e-05 0.000278361 0.000341258 0.000452224 1.16146e-06 -0.000860813 -0.000708783 -0.00047291 0.000477906 0.000460848 -0.00106834 9.81827e-05 
1547 0 -0.000506784 -0.0655157 -0.000187559 0.000361163 -0.0645476 0.000958114 0.000862419 -0.0009539 -0.00167258 -0.00103344 -0.00126852 -0.219523 0.00156381 0.00105448 -0.000536084 -0.00268294 -0.000914582 0.00168846 0.00323418 -0.0017103 -7.94945e-05 0.000276765 0.000342215 0.000445018 -5.7998e-07 -0.000825058 -0.000707242 -0.000452795 0.000474565 0.000458135 -0.00106227 0.000108939 
1547.35 0 -0.000501573 -0.0656069 -0.000186113 0.000349723 -0.0719898 0.0010677 0.000860869 -0.00103174 -0.0016752 -0.000986289 -0.00124551 -0.215163 0.00148801 0.000982874 -0.000574632 -0.0026946 -0.000927038 0.00158052 0.0032857 -0.00171836 -9.48591e-05 0.000275452 0.000341337 0.000436672 -2.78864e-06 -0.000787464 -0.000705869 -0.000434159 0.000471431 0.000456051 -0.00105503 0.000120228 
1547.7 0 -0.00049289 -0.0656148 -0.000183808 0.000338781 -0.0792355 0.0011722 0.000857627 -0.00110715 -0.00167464 -0.000937755 -0.00121536 -0.210563 0.00141183 0.000909284 -0.000611858 -0.0027074 -0.000941386 0.00147322 0.00333114 -0.00172403 -0.000108816 0.000275165 0.000338781 0.000427097 -5.61517e-06 -0.000747875 -0.000703739 -0.000416265 0.000468964 0.00045382 -0.0010469 0.000131027 
1548.05 0 -0.000481534 -0.0655405 -0.000181079 0.000327931 -0.0862767 0.00127011 0.000850647 -0.00117838 -0.00167218 -0.000889833 -0.00117865 -0.205734 0.00133353 0.000833871 -0.00064995 -0.00272055 -0.000954639 0.00136709 0.00337077 -0.001728 -0.000120821 0.000275492 0.000334996 0.000416043 -8.53694e-06 -0.000706432 -0.000700637 -0.000397926 0.000466766 0.000450939 -0.00103825 0.000140657 
1548.4 0 -0.00046887 -0.0653843 -0.0001777 0.000317382 -0.0931055 0.0013587 0.000839334 -0.00124366 -0.00167107 -0.000842302 -0.00113599 -0.200683 0.00125272 0.000756222 -0.000690599 -0.0027323 -0.00096411 0.00126046 0.00340487 -0.00172868 -0.000131589 0.000275719 0.000331401 0.000403225 -1.06755e-05 -0.00066333 -0.000696368 -0.000378748 0.000464795 0.000447109 -0.0010285 0.00014941 
1548.75 0 -0.000455267 -0.0651472 -0.000173004 0.000307732 -0.0997171 0.00143593 0.000824907 -0.00130307 -0.00167492 -0.000793772 -0.00108777 -0.195421 0.00117011 0.000677099 -0.000733707 -0.00274173 -0.000968933 0.00115248 0.00343378 -0.00172573 -0.000141563 0.000275818 0.000328752 0.000389113 -1.16722e-05 -0.000619537 -0.000690616 -0.000358571 0.000464088 0.000442482 -0.00101741 0.000157927 
1549.1 0 -0.000440487 -0.0648318 -0.000167039 0.000299367 -0.106107 0.00150101 0.000807534 -0.00135793 -0.00168416 -0.000743688 -0.00103447 -0.189958 0.00108612 0.000598699 -0.000777525 -0.00274682 -0.000969052 0.00104309 0.00345845 -0.00172033 -0.000151006 0.000275385 0.00032636 0.000374584 -1.16792e-05 -0.000576272 -0.00068395 -0.000337005 0.000464458 0.000438207 -0.00100545 0.000166715 
1549.45 0 -0.000425036 -0.0644402 -0.00016024 0.000292412 -0.112269 0.00155438 0.000785793 -0.00140899 -0.00169622 -0.000692166 -0.000977063 -0.184305 0.00100083 0.000522664 -0.00081971 -0.00274548 -0.000964703 0.000932132 0.00347974 -0.00171153 -0.00016006 0.000273238 0.000324181 0.00036 -1.1204e-05 -0.00053373 -0.000677317 -0.000313757 0.000464935 0.000434867 -0.000992208 0.000176085 
1549.8 0 -0.000409895 -0.063974 -0.000152479 0.000286523 -0.118197 0.00159704 0.000757361 -0.00145592 -0.00170814 -0.00063977 -0.000916332 -0.178472 0.000915786 0.00044819 -0.000858935 -0.00273746 -0.00095698 0.000821392 0.00349778 -0.00169766 -0.000168779 0.000269055 0.000323089 0.000345597 -1.10969e-05 -0.000492714 -0.000670765 -0.000289088 0.000465854 0.000431603 -0.000976839 0.000186284 
1550.15 0 -0.000395522 -0.0634353 -0.000143583 0.000281051 -0.123887 0.00163077 0.000721071 -0.00149931 -0.00171749 -0.00058697 -0.000853129 -0.172469 0.000832711 0.000373456 -0.000896806 -0.00272307 -0.000947997 0.000713953 0.00351287 -0.00167994 -0.000177866 0.000263885 0.000323837 0.000331256 -1.13868e-05 -0.00045394 -0.0006643 -0.000263512 0.00046775 0.00042774 -0.000959777 0.000197494 
1550.5 0 -0.000382466 -0.0628255 -0.000134495 0.000275789 -0.12933 0.00165758 0.000678015 -0.00154084 -0.00172294 -0.000533406 -0.000789826 -0.166306 0.000751596 0.000297486 -0.00093729 -0.00270225 -0.000940623 0.000610033 0.00352649 -0.0016604 -0.000187539 0.000258294 0.000326396 0.000316338 -1.14111e-05 -0.000416555 -0.000657826 -0.000237503 0.000470154 0.000422712 -0.000941769 0.000209371 
1550.85 0 -0.000370711 -0.062146 -0.000126241 0.000270359 -0.134523 0.00167883 0.00062923 -0.00158111 -0.00172385 -0.000478244 -0.000727601 -0.159997 0.000672523 0.000220415 -0.000984383 -0.00267547 -0.000936855 0.000506773 0.00353992 -0.00164023 -0.000197282 0.000252126 0.000329646 0.000300721 -1.0975e-05 -0.0003797 -0.000650976 -0.000211604 0.00047277 0.000415626 -0.000923414 0.0002213 
1551.2 0 -0.000359681 -0.0613991 -0.000118223 0.000264514 -0.139465 0.00169443 0.000574896 -0.00161943 -0.00171917 -0.000421471 -0.000665255 -0.153552 0.000596364 0.000142169 -0.00103979 -0.00264343 -0.000937229 0.000402893 0.00355295 -0.00162031 -0.000207221 0.000245366 0.0003324 0.000284322 -9.39961e-06 -0.000343824 -0.000643635 -0.000185561 0.000476118 0.000406816 -0.00090565 0.000232987 
1551.55 0 -0.000348445 -0.0605873 -0.000109172 0.000258449 -0.144154 0.00170323 0.000515539 -0.00165554 -0.0017085 -0.000363675 -0.000602548 -0.146982 0.000523305 5.97674e-05 -0.00110236 -0.00260653 -0.00094126 0.000299996 0.0035644 -0.00160169 -0.000217656 0.00023801 0.000334672 0.00026637 -6.3174e-06 -0.000309936 -0.000635188 -0.000158586 0.000480145 0.000397578 -0.000888597 0.000243434 
1551.9 0 -0.000336467 -0.0597132 -9.93421e-05 0.000252282 -0.148588 0.00170603 0.000452736 -0.00168953 -0.00169263 -0.000306002 -0.000540745 -0.140293 0.000453907 -2.98251e-05 -0.00116996 -0.00256533 -0.000948069 0.000199152 0.00357174 -0.00158479 -0.000228796 0.000230375 0.000336685 0.000247007 -2.73537e-06 -0.000277795 -0.000625181 -0.000130476 0.000483952 0.00038858 -0.000870951 0.000251976 
1552.25 0 -0.000324676 -0.0587779 -8.91095e-05 0.000246209 -0.152759 0.00170582 0.000388936 -0.00172029 -0.00167166 -0.000250792 -0.000480265 -0.133496 0.000389532 -0.000125721 -0.00124058 -0.00252064 -0.000956911 0.000100098 0.00357169 -0.00156827 -0.000240491 0.000222577 0.000338272 0.00022729 1.68463e-07 -0.000245752 -0.000614022 -0.000101282 0.000486207 0.000379872 -0.000851286 0.000259468 
1552.6 0 -0.000314602 -0.057781 -7.81895e-05 0.000240181 -0.156666 0.00170372 0.000325296 -0.00174492 -0.00164481 -0.000199591 -0.000419925 -0.126606 0.000329553 -0.000224188 -0.00131148 -0.00247282 -0.000966967 3.97815e-06 0.003564 -0.00155018 -0.000251995 0.000214062 0.00033998 0.000207164 2.21316e-06 -0.000213743 -0.000602507 -7.14599e-05 0.000486194 0.000371474 -0.00082954 0.00026716 
1552.95 0 -0.000306809 -0.0567235 -6.75654e-05 0.000234629 -0.160311 0.00169866 0.000260979 -0.00176125 -0.00161152 -0.00015143 -0.000358478 -0.119632 0.000272231 -0.000322579 -0.00137968 -0.0024212 -0.000976592 -8.64193e-05 0.00355244 -0.00152886 -0.00026295 0.000204852 0.000342289 0.000185598 4.17213e-06 -0.000185119 -0.00059079 -4.23866e-05 0.000484424 0.000363114 -0.00080667 0.000275043 
1553.3 0 -0.000300641 -0.0556086 -5.78799e-05 0.000230137 -0.163697 0.00168998 0.00019454 -0.00177032 -0.00157074 -0.000103312 -0.000295891 -0.112581 0.000217072 -0.000422101 -0.00144456 -0.00236474 -0.000984125 -0.000169537 0.00353868 -0.0015039 -0.000273768 0.000195391 0.000344492 0.000162665 7.48055e-06 -0.000161502 -0.00057813 -1.51449e-05 0.000482184 0.000354964 -0.00078336 0.000282693 
1553.65 0 -0.000294835 -0.0544395 -4.81015e-05 0.00022581 -0.166822 0.0016779 0.000125729 -0.0017755 -0.00152073 -5.32843e-05 -0.000233617 -0.10546 0.000163841 -0.000524291 -0.00150713 -0.00230319 -0.000990213 -0.000245579 0.00351907 -0.00147504 -0.000285208 0.000185978 0.000346208 0.000139917 1.25662e-05 -0.00014029 -0.000564185 1.11969e-05 0.000480436 0.00034816 -0.000759519 0.000290034 
1554 0 -0.000288528 -0.0532182 -3.77534e-05 0.000220615 -0.169683 0.00166339 5.63851e-05 -0.00177876 -0.00146069 -1.12232e-06 -0.000172681 -0.0982804 0.000112447 -0.000628102 -0.00156824 -0.00223854 -0.000996551 -0.000315347 0.00349039 -0.00144181 -0.000298045 0.000176556 0.000347746 0.000118124 1.81761e-05 -0.000118756 -0.000549217 3.86975e-05 0.000479148 0.000342779 -0.000735226 0.000296383 
1554.35 0 -0.000281446 -0.0519465 -2.73441e-05 0.000215047 -0.172281 0.00164775 -1.07284e-05 -0.00177981 -0.0013921 5.36623e-05 -0.000111396 -0.0910557 6.32548e-05 -0.000732391 -0.00162934 -0.00217441 -0.00100263 -0.000379281 0.00345262 -0.00140445 -0.000312008 0.000167865 0.000349228 9.70366e-05 2.32723e-05 -9.60552e-05 -0.000533966 6.84202e-05 0.000477393 0.000337132 -0.000711748 0.00030143 
1554.7 0 -0.000273823 -0.0506256 -1.74039e-05 0.000210261 -0.174617 0.00163097 -7.49962e-05 -0.00177838 -0.00131784 0.00011102 -4.69237e-05 -0.0837964 1.58146e-05 -0.000836917 -0.00169135 -0.00211268 -0.00100608 -0.000436531 0.00340656 -0.00136337 -0.000325695 0.00016057 0.000350261 7.65865e-05 2.85936e-05 -7.31456e-05 -0.000519143 9.96545e-05 0.000474355 0.000330275 -0.000690143 0.000305723 
1555.05 0 -0.000265625 -0.0492581 -8.1528e-06 0.000206428 -0.176693 0.00161081 -0.000137867 -0.00177455 -0.0012407 0.000169805 2.03261e-05 -0.0765098 -2.98351e-05 -0.000941062 -0.00175407 -0.00205321 -0.00100499 -0.000485011 0.00335362 -0.00131902 -0.000338791 0.000154588 0.000351212 5.67268e-05 3.56421e-05 -5.15572e-05 -0.000505013 0.000130675 0.000470143 0.000322944 -0.000669746 0.0003091 
1555.4 0 -0.000256509 -0.0478463 9.4933e-07 0.000202632 -0.178511 0.00158569 -0.00020066 -0.00176834 -0.0011634 0.000230636 8.67621e-05 -0.0692019 -7.16197e-05 -0.00104251 -0.00181661 -0.00199632 -0.000998415 -0.000524372 0.00329521 -0.00127239 -0.000352016 0.00014995 0.000352751 3.72815e-05 4.41568e-05 -3.20042e-05 -0.000491572 0.000160156 0.000464816 0.000315595 -0.000649045 0.000311428 
1555.75 0 -0.000246381 -0.0463929 1.04722e-05 0.000198472 -0.180071 0.00155592 -0.000264294 -0.00176023 -0.00108668 0.000295383 0.000149891 -0.0618797 -0.000106881 -0.00113991 -0.00187749 -0.00194383 -0.000985928 -0.000557135 0.00323112 -0.00122465 -0.000365939 0.000146414 0.000354664 1.81784e-05 5.25622e-05 -1.45698e-05 -0.000478145 0.000188686 0.000458276 0.000307814 -0.000627267 0.000312715 
1556.1 0 -0.000235133 -0.0448997 2.04486e-05 0.00019354 -0.18137 0.00152322 -0.000328525 -0.00175198 -0.00100878 0.00036418 0.000210752 -0.0545519 -0.000134712 -0.00123481 -0.00193562 -0.00189659 -0.000966916 -0.000584741 0.00316041 -0.00117762 -0.00037986 0.000143954 0.000356547 -7.34467e-07 6.00897e-05 1.74642e-06 -0.000464002 0.000217943 0.000450768 0.000299053 -0.000604804 0.000313345 
1556.45 0 -0.00022372 -0.0433689 3.04184e-05 0.000187535 -0.182409 0.00148969 -0.00039313 -0.00174609 -0.000927509 0.000434436 0.000271899 -0.0472296 -0.000156558 -0.00132737 -0.00199094 -0.00185313 -0.000942172 -0.000606503 0.00308301 -0.0011332 -0.000392213 0.000142702 0.000358255 -1.95715e-05 6.72761e-05 1.84206e-05 -0.000449772 0.000248864 0.0004422 0.000289668 -0.000581862 0.0003142 
1556.8 0 -0.000213182 -0.0418028 4.01097e-05 0.000181581 -0.183188 0.00145526 -0.00045746 -0.00174199 -0.000842132 0.00050306 0.000334155 -0.0399245 -0.000174449 -0.00141631 -0.00204429 -0.00181047 -0.000914165 -0.000621819 0.00299945 -0.00109123 -0.000403575 0.000142089 0.000360147 -3.86858e-05 7.48724e-05 3.56513e-05 -0.00043578 0.000281815 0.000432339 0.000279622 -0.000558713 0.000314876 
1557.15 0 -0.000203064 -0.040204 4.96911e-05 0.000176766 -0.18371 0.00141836 -0.000518494 -0.00173625 -0.000753651 0.000569728 0.000396575 -0.0326465 -0.000191312 -0.00150187 -0.00209781 -0.00176491 -0.000885025 -0.000630316 0.00291015 -0.00105141 -0.000415651 0.000142619 0.00036295 -5.83578e-05 8.30502e-05 5.27897e-05 -0.000420682 0.000316571 0.00042218 0.000268084 -0.000535701 0.000313794 
1557.5 0 -0.00019236 -0.0385756 5.9151e-05 0.000172502 -0.183979 0.00137845 -0.00057331 -0.00172759 -0.000664132 0.000635984 0.000458585 -0.0254059 -0.00021018 -0.00158547 -0.00215389 -0.00171421 -0.000856831 -0.000631424 0.00281448 -0.00101562 -0.000427898 0.000146166 0.000366942 -7.8103e-05 9.15221e-05 6.98456e-05 -0.000403948 0.000351917 0.00041232 0.000254325 -0.000512624 0.00031041 
1557.85 0 -0.000180788 -0.0369205 6.87406e-05 0.000167568 -0.183998 0.00133639 -0.000622208 -0.00171736 -0.000576572 0.000701293 0.000520611 -0.0182131 -0.000233118 -0.00166761 -0.00221254 -0.00165952 -0.000830143 -0.00062626 0.00271162 -0.000986083 -0.000438253 0.000153311 0.000371114 -9.70809e-05 9.95366e-05 8.70889e-05 -0.000385837 0.000387096 0.00040166 0.000238584 -0.000489232 0.000305172 
1558.2 0 -0.000168354 -0.0352405 7.80062e-05 0.000161963 -0.183769 0.00129352 -0.000667658 -0.00170625 -0.000494181 0.000762392 0.000583962 -0.0110764 -0.000262228 -0.00174613 -0.00227075 -0.00160383 -0.000803953 -0.000617146 0.00260161 -0.000964512 -0.000446018 0.000162869 0.000374288 -0.000115112 0.000106334 0.000103762 -0.00036587 0.000422153 0.000389058 0.000222418 -0.000465992 0.00029854 
1558.55 0 -0.000154221 -0.0335378 8.61311e-05 0.000156335 -0.183297 0.0012515 -0.000712532 -0.00169255 -0.000419177 0.000816138 0.000650654 -0.0040036 -0.000298665 -0.00181785 -0.00232579 -0.00154872 -0.000777817 -0.000604613 0.002485 -0.000951377 -0.000451641 0.000173365 0.000376893 -0.000132193 0.000111696 0.000118974 -0.000343969 0.000457067 0.000374456 0.000206761 -0.000443484 0.000289875 
1558.9 0 -0.000138263 -0.0318143 9.30519e-05 0.000150884 -0.182585 0.00121117 -0.000759371 -0.00167453 -0.000353127 0.00086184 0.000722602 0.00299658 -0.000341821 -0.00188169 -0.00237672 -0.00149458 -0.000751356 -0.000588153 0.00236402 -0.00094489 -0.000455469 0.00018453 0.000379319 -0.000148046 0.000115633 0.00013304 -0.000320474 0.000492199 0.000358524 0.000190811 -0.00042156 0.000278889 
1559.25 0 -0.000122116 -0.0300716 9.87832e-05 0.000146248 -0.181638 0.00117037 -0.000808963 -0.00165294 -0.000296242 0.000901723 0.000800156 0.00991486 -0.000390215 -0.0019403 -0.00242111 -0.00144349 -0.000723915 -0.000569177 0.00224225 -0.000941812 -0.000457893 0.000196649 0.000380243 -0.000162486 0.000118892 0.000145713 -0.000295221 0.000527775 0.000341766 0.000173629 -0.000399817 0.000266688 
1559.6 0 -0.000106637 -0.028311 0.000103568 0.000142216 -0.180462 0.00112495 -0.000859743 -0.00162926 -0.000246426 0.000938228 0.000879896 0.016746 -0.000442113 -0.0019975 -0.00245543 -0.00139848 -0.000695602 -0.000549326 0.00212065 -0.000939242 -0.000459745 0.000209508 0.000378827 -0.000175466 0.000122691 0.000155267 -0.000268331 0.000562714 0.000324862 0.00015542 -0.000378543 0.000253376 
1559.95 0 -8.98204e-05 -0.0265354 0.0001076 0.000137482 -0.179061 0.00107438 -0.000908245 -0.00160488 -0.000201367 0.000971896 0.000956986 0.023489 -0.000496272 -0.002054 -0.0024792 -0.00135917 -0.000667147 -0.000528476 0.00199676 -0.000935913 -0.000461264 0.000222758 0.000375802 -0.000187249 0.000126445 0.000161678 -0.000240423 0.000596553 0.000307961 0.000137228 -0.000357924 0.000237682 
1560.3 0 -7.04945e-05 -0.0247484 0.000110763 0.000131796 -0.177437 0.00102385 -0.000952831 -0.00158047 -0.000160893 0.00100244 0.00103155 0.03014 -0.000551706 -0.00210868 -0.00249498 -0.00132269 -0.000638296 -0.00050696 0.00186938 -0.000932307 -0.000460483 0.000236031 0.000372257 -0.000197897 0.000128593 0.000167292 -0.000212431 0.00063027 0.000290429 0.000120168 -0.000336692 0.000219213 
1560.65 0 -5.13399e-05 -0.0229527 0.000112984 0.0001255 -0.175591 0.000976253 -0.000995968 -0.00155621 -0.000126703 0.00102972 0.00110674 0.0366885 -0.000607496 -0.00216151 -0.00250496 -0.00128789 -0.00060894 -0.000485478 0.00174019 -0.000928414 -0.00045667 0.00024972 0.000368812 -0.000207252 0.000129387 0.000173842 -0.000185634 0.000664013 0.000272346 0.00010473 -0.000314317 0.000199121 
1561 0 -3.4631e-05 -0.0211497 0.000114054 0.000118826 -0.173528 0.00092905 -0.00103847 -0.0015334 -0.000100744 0.0010551 0.00118211 0.0431218 -0.000662194 -0.00221356 -0.00250941 -0.0012545 -0.000580783 -0.000464841 0.00161099 -0.000922636 -0.000451744 0.000263699 0.000365331 -0.000215125 0.000130284 0.0001804 -0.000159987 0.000697191 0.000254181 8.99874e-05 -0.000292092 0.000177959 
1561.35 0 -1.98823e-05 -0.0193415 0.000114331 0.000112038 -0.171251 0.000880817 -0.00107787 -0.00151249 -8.38022e-05 0.00108053 0.00125532 0.0494323 -0.00071347 -0.00226577 -0.00250873 -0.00122245 -0.000553491 -0.000446531 0.00148156 -0.000914815 -0.000446298 0.00027648 0.000361457 -0.000220451 0.000132276 0.000184851 -0.000134381 0.000729703 0.000236241 7.43029e-05 -0.000270238 0.000154806 
1561.7 0 -6.37025e-06 -0.0175315 0.000114466 0.000105294 -0.168766 0.000833346 -0.00111457 -0.00149257 -7.53768e-05 0.00110661 0.00132593 0.0556168 -0.000761121 -0.00231832 -0.00250385 -0.00119317 -0.000523757 -0.000430293 0.00135132 -0.000906281 -0.000438929 0.000287503 0.000357113 -0.000223314 0.000136062 0.000185458 -0.000108949 0.000762153 0.000218602 5.72354e-05 -0.000248215 0.000129224 
1562.05 0 5.56871e-06 -0.0157222 0.000114271 9.82553e-05 -0.166076 0.000787377 -0.00115196 -0.00147503 -7.40744e-05 0.00113324 0.00139382 0.0616725 -0.000807288 -0.00237176 -0.00249415 -0.00116755 -0.000490962 -0.000413196 0.00122091 -0.000897491 -0.000429639 0.000297876 0.000352845 -0.000225753 0.000142174 0.000181696 -8.47199e-05 0.000794474 0.000201369 3.98559e-05 -0.000225683 0.000101958 
1562.4 0 1.63192e-05 -0.0139163 0.000113856 9.01617e-05 -0.163187 0.000741554 -0.00119032 -0.00146407 -7.80131e-05 0.00115993 0.00145748 0.0675935 -0.000853281 -0.00242686 -0.0024778 -0.00114403 -0.000457927 -0.000392757 0.00108915 -0.000887921 -0.000420143 0.000308424 0.000349383 -0.000228759 0.000150186 0.00017487 -6.20979e-05 0.000825932 0.000184503 2.24895e-05 -0.000201608 7.40003e-05 
1562.75 0 2.65962e-05 -0.0121171 0.000114043 8.08275e-05 -0.160102 0.000695831 -0.00122615 -0.00146246 -8.50925e-05 0.0011852 0.00151604 0.0733702 -0.000899559 -0.00248274 -0.00245424 -0.00112069 -0.000426165 -0.000369332 0.000952669 -0.000876766 -0.000410967 0.000318643 0.000346947 -0.000232 0.000158451 0.000167101 -4.04954e-05 0.000856461 0.000168402 4.44704e-06 -0.000174915 4.578e-05 
1563.1 0 3.60046e-05 -0.0103276 0.000114854 7.16073e-05 -0.15683 0.000650267 -0.00125623 -0.00147118 -9.28792e-05 0.00120803 0.00156917 0.0789913 -0.00094547 -0.00253688 -0.00242404 -0.00109665 -0.000394511 -0.000344545 0.000810277 -0.000864063 -0.000401494 0.00032843 0.000344504 -0.000235096 0.000166739 0.000159117 -1.96644e-05 0.0008869 0.000153024 -1.38272e-05 -0.000146248 1.76843e-05 
1563.45 0 4.46083e-05 -0.00854997 0.000116215 6.40457e-05 -0.153377 0.0006037 -0.0012796 -0.00149017 -9.77008e-05 0.00122878 0.00161489 0.0844474 -0.000988987 -0.00258825 -0.00238744 -0.00107038 -0.00036146 -0.000320584 0.00066449 -0.000850476 -0.000391129 0.000337948 0.000340789 -0.000237828 0.000175653 0.000149904 4.08873e-07 0.000917335 0.000137275 -3.07235e-05 -0.000117325 -1.05013e-05 
1563.8 0 5.29472e-05 -0.00678536 0.000118688 5.74765e-05 -0.149752 0.000556419 -0.00129798 -0.0015181 -9.651e-05 0.00124871 0.00165114 0.0897316 -0.0010296 -0.00263735 -0.00234561 -0.00103999 -0.000326167 -0.000298949 0.000517028 -0.000836977 -0.000379209 0.00034716 0.000336291 -0.000240093 0.000184102 0.00013871 2.04285e-05 0.000946098 0.000121371 -4.54509e-05 -8.8178e-05 -3.92382e-05 
1564.15 0 6.09294e-05 -0.00503497 0.000121965 5.04026e-05 -0.145962 0.000511796 -0.00131511 -0.00155324 -8.99746e-05 0.00126835 0.00167857 0.0948408 -0.00106951 -0.00268223 -0.00229914 -0.00100562 -0.000287024 -0.000279424 0.00036812 -0.000823957 -0.000365494 0.000356163 0.000332196 -0.000241194 0.000191075 0.000126208 4.10232e-05 0.000971859 0.000106159 -5.86068e-05 -5.85796e-05 -6.76369e-05 
1564.5 0 6.76993e-05 -0.00330005 0.000124648 4.28831e-05 -0.142014 0.000473062 -0.0013337 -0.00159397 -8.0904e-05 0.00128691 0.00169901 0.0997745 -0.0011111 -0.00271968 -0.00224711 -0.00096796 -0.000243305 -0.000262213 0.000220364 -0.000809862 -0.000351449 0.000365186 0.000329041 -0.000240333 0.000197115 0.000114293 6.22396e-05 0.000994575 9.13687e-05 -7.09175e-05 -3.02973e-05 -9.49111e-05 
1564.85 0 7.24772e-05 -0.00158293 0.000126253 3.63531e-05 -0.137915 0.000439356 -0.00135176 -0.00163903 -7.09587e-05 0.00130339 0.00171374 0.10453 -0.00115416 -0.00274938 -0.00218986 -0.00092693 -0.000196939 -0.000248542 7.66785e-05 -0.000793416 -0.000338903 0.00037422 0.000326574 -0.000238376 0.000203042 0.000104378 8.42278e-05 0.00101438 7.68772e-05 -8.34274e-05 -4.27375e-06 -0.000120838 
1565.2 0 7.59721e-05 0.000112563 0.000127532 3.16567e-05 -0.133671 0.000407082 -0.00136589 -0.00168692 -5.88023e-05 0.00131834 0.00172393 0.109103 -0.00119806 -0.00277458 -0.0021297 -0.000883663 -0.000150548 -0.000238783 -6.43089e-05 -0.000775897 -0.000327701 0.000383245 0.00032383 -0.000237491 0.000209409 9.64406e-05 0.000107186 0.00103236 6.35585e-05 -9.71581e-05 2.08601e-05 -0.000144543 
1565.55 0 8.01957e-05 0.00178456 0.000128483 2.7696e-05 -0.129285 0.000375027 -0.00137545 -0.00173601 -4.26061e-05 0.00133368 0.0017303 0.113485 -0.00124312 -0.00279661 -0.00206875 -0.000841119 -0.000106082 -0.000231695 -0.000205291 -0.00075697 -0.000316521 0.000392701 0.000320535 -0.000237617 0.000215608 8.92795e-05 0.000130437 0.00104959 5.13409e-05 -0.000112133 4.5985e-05 -0.000165285 
1565.9 0 8.58891e-05 0.003433 0.0001291 2.36168e-05 -0.124766 0.000344856 -0.00138083 -0.00178579 -2.33242e-05 0.00134939 0.00173433 0.117671 -0.00128883 -0.00281213 -0.00200786 -0.000801342 -6.4367e-05 -0.000226214 -0.000345894 -0.000732984 -0.000304216 0.00040244 0.000317189 -0.000237523 0.000220322 8.07289e-05 0.000153519 0.00106554 3.96125e-05 -0.000128077 7.11529e-05 -0.000183651 
1566.25 0 9.19056e-05 0.00505705 0.000129427 2.00638e-05 -0.120119 0.000317253 -0.00138185 -0.00183604 -3.44598e-06 0.00136463 0.00173764 0.121657 -0.00133418 -0.00281854 -0.00194724 -0.00076521 -2.48131e-05 -0.000222191 -0.00048369 -0.000701008 -0.000289985 0.000411458 0.000314176 -0.000237244 0.000223393 6.99599e-05 0.000176685 0.00107984 2.86254e-05 -0.000144479 9.72677e-05 -0.000200306 
1566.6 0 9.66413e-05 0.00665467 0.000129567 1.75596e-05 -0.115351 0.000290681 -0.00137871 -0.00188554 1.57973e-05 0.00137856 0.00173893 0.125441 -0.00137814 -0.00281674 -0.00188601 -0.000733101 1.27642e-05 -0.000219745 -0.000616523 -0.000661261 -0.000274238 0.000418821 0.000311474 -0.000236236 0.000226022 5.85313e-05 0.000200522 0.00109217 1.89548e-05 -0.000159796 0.000124977 -0.000214725 
1566.95 0 9.94458e-05 0.00822352 0.000129738 1.58454e-05 -0.110467 0.000264203 -0.00137104 -0.00193321 3.52769e-05 0.00138891 0.00173406 0.129019 -0.00142016 -0.00280825 -0.00182243 -0.000703529 4.73441e-05 -0.000217565 -0.000744947 -0.000616595 -0.000258598 0.000424701 0.000308904 -0.000234155 0.000228895 4.72685e-05 0.00022466 0.00110107 1.08189e-05 -0.000173279 0.000153773 -0.000226331 
1567.3 0 0.000101181 0.00976085 0.000129231 1.46845e-05 -0.105475 0.000239251 -0.00135772 -0.00197839 5.7209e-05 0.00139557 0.00172123 0.132388 -0.00145886 -0.00279359 -0.0017562 -0.000672921 7.87354e-05 -0.00021476 -0.000872524 -0.000568991 -0.000244788 0.000429187 0.000306588 -0.000232323 0.000231041 3.52996e-05 0.000247014 0.00110666 3.13484e-06 -0.00018581 0.000182801 -0.000235552 
1567.65 0 0.00010315 0.0112642 0.000127483 1.3929e-05 -0.100383 0.000217477 -0.00133771 -0.00201945 8.36903e-05 0.00140128 0.00170367 0.135544 -0.00149161 -0.00277329 -0.00168909 -0.000639298 0.000108645 -0.00021194 -0.00100087 -0.000518645 -0.000232997 0.000432099 0.00030485 -0.000230618 0.000231475 2.27181e-05 0.000266368 0.00111034 -5.0558e-06 -0.000197969 0.000212001 -0.000242866 
1568 0 0.000106251 0.0127324 0.000125064 1.2823e-05 -0.0952013 0.000198325 -0.00131138 -0.00205615 0.000116235 0.00140637 0.00168514 0.138485 -0.00151901 -0.00274849 -0.00162306 -0.00060413 0.000138766 -0.000209706 -0.00112917 -0.000466618 -0.000221673 0.00043448 0.000303462 -0.000227397 0.000230509 9.63021e-06 0.000283839 0.0011125 -1.35916e-05 -0.000208941 0.00024124 -0.000247501 
1568.35 0 0.000110568 0.0141641 0.000122233 1.05861e-05 -0.0899384 0.000180459 -0.0012802 -0.00209041 0.000155356 0.00140896 0.00166497 0.14121 -0.0015458 -0.00271897 -0.00155823 -0.000569209 0.000170334 -0.000208909 -0.00125608 -0.000411811 -0.000209253 0.000437427 0.00030193 -0.000222849 0.0002283 -4.7137e-06 0.000300717 0.00111334 -2.20634e-05 -0.000218491 0.000270422 -0.00024863 
1568.7 0 0.000114556 0.0155583 0.00011897 6.73263e-06 -0.0846036 0.000163247 -0.00124729 -0.00212183 0.000200595 0.00140861 0.00164022 0.143717 -0.00157372 -0.00268353 -0.00149481 -0.000534816 0.000203923 -0.00021054 -0.00137968 -0.000351327 -0.000194976 0.000440535 0.00029988 -0.000218261 0.000223746 -2.08278e-05 0.000318076 0.00111299 -3.05135e-05 -0.000227199 0.000300099 -0.000247356 
1569.05 0 0.000116953 0.0169146 0.000115441 1.55981e-06 -0.079206 0.000146492 -0.00121488 -0.00214716 0.000250965 0.00140538 0.00160886 0.146007 -0.00159959 -0.00264137 -0.00143478 -0.000500087 0.000238337 -0.000215242 -0.0014989 -0.000285943 -0.000179834 0.000442982 0.000296217 -0.000214053 0.000216307 -3.82601e-05 0.000335951 0.00111132 -3.94799e-05 -0.000236176 0.000330638 -0.000245123 
1569.4 0 0.000118782 0.0182325 0.000112139 -3.91361e-06 -0.0737557 0.000131303 -0.00118189 -0.00216348 0.00030531 0.00139881 0.00156938 0.14808 -0.0016195 -0.00259295 -0.00137915 -0.000463254 0.000272807 -0.000223578 -0.00161414 -0.000219311 -0.000164015 0.000444819 0.000290925 -0.000210761 0.00020686 -5.53765e-05 0.000353417 0.00110891 -4.9222e-05 -0.00024586 0.000361524 -0.000242514 
1569.75 0 0.000121024 0.0195108 0.00011018 -9.3729e-06 -0.0682617 0.000120393 -0.00114759 -0.00216962 0.000360384 0.00138993 0.00152244 0.149934 -0.00163264 -0.00253934 -0.001327 -0.000422953 0.00030687 -0.000234213 -0.00172445 -0.00015561 -0.000146967 0.000446901 0.000285437 -0.000208881 0.000196234 -7.05809e-05 0.000370024 0.00110635 -5.92318e-05 -0.000254555 0.000392317 -0.00023958 
1570.1 0 0.00012349 0.0207482 0.000109737 -1.50618e-05 -0.0627317 0.000114215 -0.00111213 -0.0021655 0.000413255 0.00138144 0.00147113 0.151567 -0.00164264 -0.00248205 -0.00127488 -0.000379386 0.000339381 -0.000243628 -0.00182821 -9.69462e-05 -0.000129616 0.000449728 0.000279349 -0.000207193 0.00018508 -8.34333e-05 0.000385658 0.00110269 -6.98283e-05 -0.000260782 0.000422817 -0.000236108 
1570.45 0 0.00012649 0.0219436 0.000109098 -2.10916e-05 -0.0571736 0.000111142 -0.00107426 -0.0021511 0.000464806 0.00137521 0.0014177 0.15298 -0.00165198 -0.00242145 -0.00122008 -0.000332265 0.000369479 -0.000250553 -0.00192519 -4.05297e-05 -0.00011386 0.000453145 0.000271819 -0.000204241 0.000173218 -9.50777e-05 0.000400346 0.00109747 -8.18496e-05 -0.000265048 0.00045163 -0.000232745 
1570.8 0 0.000128892 0.0230959 0.000107103 -2.69739e-05 -0.0515941 0.000109297 -0.00103159 -0.00212536 0.000515941 0.00137227 0.00136406 0.154176 -0.00165717 -0.00235527 -0.00116445 -0.000280768 0.000397663 -0.000257038 -0.00201443 1.71243e-05 -9.95742e-05 0.000457068 0.000263434 -0.000199898 0.00016002 -0.000105752 0.000414429 0.00109079 -9.51345e-05 -0.00026874 0.000478058 -0.000230016 
1571.15 0 0.000129437 0.0242051 0.000104726 -3.20503e-05 -0.0460002 0.000104335 -0.000983879 -0.00208826 0.000567119 0.00137314 0.00131063 0.155158 -0.00165473 -0.00228241 -0.00111117 -0.000226765 0.000425868 -0.000265906 -0.00209548 7.52712e-05 -8.48179e-05 0.000461452 0.000254487 -0.000195059 0.000145948 -0.000114346 0.00042781 0.00108172 -0.000109005 -0.000272066 0.000502127 -0.000226974 
1571.5 0 0.0001309 0.025271 0.00010316 -3.62581e-05 -0.0404021 9.39557e-05 -0.000932849 -0.00204086 0.000621299 0.00137759 0.00125638 0.155925 -0.00164589 -0.00220513 -0.001061 -0.000172923 0.000454972 -0.000278846 -0.00216962 0.000132037 -6.85983e-05 0.000465177 0.000244777 -0.000191061 0.000131001 -0.000121532 0.00043996 0.00107035 -0.00012295 -0.000274667 0.000524057 -0.000222219 
1571.85 0 0.000135817 0.0262921 0.000101405 -3.97202e-05 -0.0348094 8.18092e-05 -0.000880195 -0.00198263 0.000681169 0.00138429 0.0012017 0.15648 -0.00163397 -0.00212501 -0.00101299 -0.000120934 0.000485702 -0.000294994 -0.00223687 0.000187849 -5.03402e-05 0.000467429 0.000234476 -0.000188075 0.000114917 -0.000128095 0.000450606 0.00105771 -0.000137108 -0.00027661 0.000544729 -0.000216447 
1572.2 0 0.000142483 0.0272668 9.70004e-05 -4.1701e-05 -0.0292281 7.10745e-05 -0.000826389 -0.00191201 0.000746288 0.00139149 0.00114816 0.156823 -0.00162075 -0.00204197 -0.000969096 -7.09092e-05 0.000518704 -0.00031193 -0.00229597 0.000244259 -2.99242e-05 0.000468577 0.000224318 -0.000185252 9.72381e-05 -0.000133063 0.000459811 0.00104412 -0.000152158 -0.000277665 0.000564869 -0.000211453 
1572.55 0 0.000147722 0.028194 8.93066e-05 -4.18989e-05 -0.0236636 5.9911e-05 -0.000769924 -0.00182815 0.000813308 0.00139908 0.00109763 0.156955 -0.00160504 -0.00195693 -0.000932233 -2.10515e-05 0.000552766 -0.00032646 -0.00234551 0.000302504 -8.28011e-06 0.00046935 0.000214531 -0.00018264 7.83788e-05 -0.000136207 0.000467619 0.00102982 -0.000168734 -0.000277864 0.000584871 -0.0002068 
1572.9 0 0.000150967 0.0290728 7.96951e-05 -4.23743e-05 -0.0181236 4.43655e-05 -0.000708248 -0.00173338 0.000879077 0.00140908 0.00104942 0.156876 -0.0015854 -0.00187121 -0.000902125 3.02286e-05 0.000586009 -0.000336709 -0.00238544 0.000363042 1.31395e-05 0.000469869 0.000204359 -0.000180222 6.0393e-05 -0.000139186 0.000474233 0.00101435 -0.000186842 -0.000277699 0.000604678 -0.000201651 
1573.25 0 0.000154476 0.0299022 6.96958e-05 -4.53967e-05 -0.012616 2.50063e-05 -0.000640644 -0.00163204 0.000941368 0.00142293 0.00100044 0.156588 -0.00156239 -0.00178429 -0.000877452 8.37456e-05 0.000617557 -0.000343256 -0.00241869 0.000425738 3.38615e-05 0.000469229 0.000194066 -0.000176842 4.34546e-05 -0.00014339 0.00047936 0.000996989 -0.000204884 -0.000277779 0.000623028 -0.000196666 
1573.6 0 0.000159399 0.0306824 6.0277e-05 -5.05043e-05 -0.00714848 5.39477e-06 -0.000570438 -0.00152721 0.00099786 0.00144078 0.00095081 0.156095 -0.00153646 -0.00169475 -0.000856755 0.000140409 0.000646391 -0.00034714 -0.00244826 0.000491182 5.37759e-05 0.000466643 0.00018413 -0.000172453 2.55662e-05 -0.000148546 0.000482447 0.000977812 -0.000221598 -0.00027887 0.000638692 -0.000191901 
1573.95 0 0.000165185 0.0314139 5.17971e-05 -5.61693e-05 -0.00172942 -1.40159e-05 -0.000501523 -0.00141865 0.00104744 0.00146266 0.000902975 0.1554 -0.00150678 -0.00160304 -0.000838195 0.000199835 0.000671973 -0.00034966 -0.00247506 0.000559759 7.24466e-05 0.000461962 0.000173793 -0.000168183 6.88451e-06 -0.000154292 0.000484352 0.000956881 -0.00023799 -0.000281511 0.000651605 -0.000187183 
1574.3 0 0.000170968 0.0320956 4.40992e-05 -6.19427e-05 0.00363279 -3.50252e-05 -0.000435453 -0.00130488 0.00109119 0.00148818 0.00085726 0.154505 -0.00147363 -0.00150983 -0.000822476 0.000259983 0.000694831 -0.000351977 -0.00249874 0.000628365 9.03792e-05 0.00045742 0.000162957 -0.000164559 -1.06945e-05 -0.000160348 0.000486387 0.000934092 -0.000254707 -0.000284565 0.00066215 -0.000183213 
1574.65 0 0.000176548 0.0327257 3.61332e-05 -6.80892e-05 0.00893134 -5.83214e-05 -0.000371885 -0.00118892 0.00113047 0.00151562 0.000812408 0.153416 -0.00143823 -0.00141453 -0.000812299 0.00031787 0.000714678 -0.000353716 -0.00251899 0.000692878 0.000108433 0.000454785 0.000152617 -0.000160947 -2.60675e-05 -0.000165894 0.000487966 0.0009089 -0.000271389 -0.00028677 0.000670642 -0.00017979 
1575 0 0.000181789 0.033303 2.71914e-05 -7.51659e-05 0.0141591 -8.23063e-05 -0.000309904 -0.00107439 0.00116611 0.00154113 0.000766999 0.152133 -0.00140189 -0.00131685 -0.000808454 0.000370441 0.000732259 -0.000355345 -0.00253559 0.00075197 0.000126488 0.000451837 0.000143194 -0.000156323 -3.9465e-05 -0.000170584 0.000488542 0.00088067 -0.00028855 -0.000288498 0.000677356 -0.000176494 
1575.35 0 0.000185779 0.0338273 1.77194e-05 -8.30521e-05 0.0193094 -0.000105648 -0.000248851 -0.00096 0.00119847 0.00156019 0.000720723 0.15066 -0.00136645 -0.00121811 -0.000810446 0.000416662 0.000749471 -0.000357197 -0.00254878 0.000806022 0.000144569 0.000446909 0.00013409 -0.000150392 -5.18213e-05 -0.000175128 0.000488567 0.000849625 -0.000306445 -0.00029027 0.000682571 -0.000173476 
1575.7 0 0.000188238 0.0343001 8.64212e-06 -9.14708e-05 0.024378 -0.000129397 -0.000189923 -0.00084313 0.00122868 0.00157116 0.000674302 0.149001 -0.00133321 -0.00112088 -0.000817316 0.000457443 0.000767855 -0.000357315 -0.00255945 0.000855923 0.000163428 0.00044072 0.000124526 -0.000143395 -6.40245e-05 -0.00017919 0.000488814 0.000817163 -0.000324574 -0.000292336 0.000687572 -0.000170927 
1576.05 0 0.000190957 0.0347226 8.12621e-07 -0.000100801 0.029361 -0.000153733 -0.000136122 -0.000723719 0.00125866 0.00157645 0.000627564 0.147158 -0.00130248 -0.0010259 -0.000825734 0.000493619 0.000787965 -0.000353327 -0.00256919 0.000902031 0.000182432 0.000434327 0.000115329 -0.0001352 -7.60434e-05 -0.000182377 0.000490704 0.000784479 -0.000342575 -0.000294898 0.000693085 -0.000169104 
1576.4 0 0.000195 0.0350946 -5.65785e-06 -0.000110686 0.0342528 -0.000176083 -8.98425e-05 -0.000604214 0.00128843 0.00158015 0.000581178 0.145134 -0.00127387 -0.000931795 -0.000831605 0.000525121 0.000808288 -0.000344297 -0.00257854 0.000944129 0.000199789 0.000428481 0.00010811 -0.000124926 -8.75904e-05 -0.000185723 0.000494973 0.000751712 -0.000360218 -0.0002982 0.000698125 -0.000167913 
1576.75 0 0.000199429 0.0354162 -1.12493e-05 -0.000120571 0.0390459 -0.000197172 -5.22213e-05 -0.000487161 0.00131532 0.00158398 0.000537122 0.142936 -0.00124651 -0.000837294 -0.000833004 0.000550764 0.000825483 -0.000331777 -0.00258583 0.000982583 0.000215166 0.00042247 0.000103464 -0.000111802 -9.80498e-05 -0.000189894 0.000500979 0.000718333 -0.000377134 -0.000302693 0.000701592 -0.000166071 
1577.1 0 0.000204418 0.0356875 -1.6519e-05 -0.000130628 0.0437331 -0.000220768 -2.42677e-05 -0.000372035 0.00133726 0.00158718 0.000496064 0.140572 -0.00121879 -0.000741588 -0.00082959 0.000569553 0.000837724 -0.000318157 -0.00258921 0.00101777 0.000230649 0.000415072 9.99505e-05 -9.60098e-05 -0.000106472 -0.000194936 0.000507645 0.0006842 -0.000392673 -0.000308479 0.000703481 -0.000163158 
1577.45 0 0.000210894 0.0359078 -2.14376e-05 -0.000140393 0.0483104 -0.000246992 -6.23528e-06 -0.000257595 0.00135517 0.00158918 0.000456774 0.138049 -0.00118978 -0.0006446 -0.00082158 0.000582091 0.000845989 -0.000303483 -0.00258862 0.00104908 0.000247447 0.000406731 9.59527e-05 -7.81808e-05 -0.000112677 -0.000200567 0.000513736 0.000650142 -0.000406049 -0.000313676 0.000704577 -0.000160995 
1577.8 0 0.000218601 0.0360792 -2.584e-05 -0.000149572 0.0527778 -0.000272211 4.48434e-06 -0.000144369 0.00137112 0.00159085 0.000419203 0.13537 -0.00116049 -0.000547609 -0.000809812 0.000589921 0.00085129 -0.000285915 -0.00258566 0.00107729 0.000264782 0.000398548 9.21127e-05 -5.92402e-05 -0.000118203 -0.000205502 0.00051834 0.000616633 -0.000417198 -0.000316388 0.000705544 -0.000160168 
1578.15 0 0.000226037 0.0362042 -2.97165e-05 -0.00015975 0.0571326 -0.00029522 1.07878e-05 -3.3169e-05 0.00138622 0.00159405 0.000386062 0.132537 -0.00113076 -0.000450759 -0.000795172 0.000593042 0.00085534 -0.000265534 -0.00258342 0.00110571 0.000282519 0.000390587 8.92592e-05 -3.91025e-05 -0.000123474 -0.000210108 0.000521195 0.000582712 -0.00042717 -0.000316977 0.000706863 -0.000159393 
1578.5 0 0.000232227 0.0362827 -3.30092e-05 -0.000171683 0.0613695 -0.000318756 1.27583e-05 7.73175e-05 0.00140076 0.00159841 0.00035752 0.129555 -0.00109818 -0.00035196 -0.000778585 0.000590665 0.000860086 -0.000244454 -0.00258339 0.00113795 0.000301136 0.000382468 8.69762e-05 -1.65346e-05 -0.000126944 -0.000216036 0.000522957 0.000547731 -0.000435967 -0.000315839 0.000708376 -0.000158165 
1578.85 0 0.00023706 0.0363129 -3.55463e-05 -0.000183512 0.0654826 -0.000343975 1.02815e-05 0.000189275 0.00141431 0.00160131 0.000329912 0.126429 -0.00106113 -0.000251093 -0.000760189 0.000583759 0.000864529 -0.000222053 -0.00258286 0.00117395 0.000320088 0.000375174 8.47016e-05 8.6198e-06 -0.000127993 -0.000224003 0.000524794 0.000511958 -0.000443464 -0.000313664 0.000708903 -0.000156932 
1579.2 0 0.00024017 0.0362937 -3.70567e-05 -0.000192839 0.069465 -0.000368762 6.04309e-06 0.000303755 0.00142631 0.00160102 0.000299892 0.123164 -0.00102082 -0.000150581 -0.000738955 0.000574014 0.00086672 -0.00019653 -0.00257817 0.00121121 0.000338453 0.000369181 8.19147e-05 3.47674e-05 -0.00012678 -0.000234061 0.00052592 0.000476054 -0.000451263 -0.000312343 0.000707826 -0.000156236 
1579.55 0 0.000241512 0.0362245 -3.80716e-05 -0.000199201 0.0733106 -0.00039081 2.67906e-06 0.000420664 0.00143624 0.00159726 0.000267062 0.119769 -0.000978879 -5.3079e-05 -0.000714332 0.000560751 0.000866413 -0.000168557 -0.00256902 0.00124985 0.000356548 0.000364053 7.87057e-05 6.03452e-05 -0.000123424 -0.000244301 0.000524753 0.0004402 -0.000460233 -0.000311996 0.000705729 -0.000156323 
1579.9 0 0.000241742 0.036106 -3.95964e-05 -0.00020457 0.0770158 -0.000409013 8.35672e-07 0.00053809 0.00144303 0.00158988 0.000234234 0.116249 -0.000933188 4.06394e-05 -0.000688108 0.000541177 0.00086304 -0.000139407 -0.00255798 0.00129102 0.000374649 0.000359122 7.56723e-05 8.48164e-05 -0.000118469 -0.00025164 0.00052112 0.000404307 -0.000469618 -0.000311361 0.000703285 -0.000156308 
1580.25 0 0.000241247 0.0359397 -4.19594e-05 -0.00021046 0.080577 -0.000422993 5.537e-07 0.000653326 0.00144521 0.00157957 0.00020447 0.112606 -0.000879651 0.000132311 -0.000662034 0.000514182 0.000856213 -0.000109466 -0.00254629 0.00133393 0.000392173 0.000352549 7.32246e-05 0.000108333 -0.00011235 -0.000255983 0.000515886 0.000368595 -0.000478226 -0.000310415 0.000701104 -0.000155013 
1580.6 0 0.000239771 0.035727 -4.46257e-05 -0.000216495 0.0839889 -0.000434663 1.65651e-06 0.000766342 0.00144124 0.001568 0.000178063 0.108845 -0.000816936 0.000222369 -0.000635481 0.000481954 0.000845525 -7.8055e-05 -0.00253326 0.00137627 0.000409231 0.000343202 7.10766e-05 0.000131908 -0.000104867 -0.000259968 0.000509984 0.000332828 -0.000484718 -0.000308911 0.000699776 -0.000152001 
1580.95 0 0.00023837 0.0354682 -4.7118e-05 -0.000222323 0.0872479 -0.000447755 3.07377e-06 0.000877515 0.0014309 0.00155647 0.000152791 0.104974 -0.000747556 0.000307754 -0.000605681 0.000447039 0.000830733 -4.41631e-05 -0.00251868 0.00141557 0.000426343 0.000332268 6.7585e-05 0.000156398 -9.6285e-05 -0.000264929 0.000503786 0.000296565 -0.000488271 -0.000306241 0.000699447 -0.000147688 
1581.3 0 0.000238334 0.0351643 -4.99554e-05 -0.000227851 0.0903506 -0.000463068 3.2857e-06 0.000984207 0.00141633 0.00154569 0.000126683 0.101 -0.000674662 0.000385411 -0.00057029 0.000409727 0.000812988 -8.18712e-06 -0.00250336 0.00145054 0.00044308 0.000320547 6.17709e-05 0.000181821 -8.84904e-05 -0.000270187 0.00049681 0.000260367 -0.000489124 -0.00030246 0.000699048 -0.000143459 
1581.65 0 0.000238296 0.0348177 -5.30094e-05 -0.000232978 0.0932916 -0.000478573 1.13794e-06 0.00108371 0.00140032 0.00153613 9.97825e-05 0.0969288 -0.00059967 0.000454832 -0.000530153 0.00036876 0.000793886 2.87488e-05 -0.00248879 0.00148219 0.000458083 0.000307526 5.40414e-05 0.00020738 -8.30234e-05 -0.000274961 0.000488633 0.000224873 -0.000487936 -0.000297743 0.000697293 -0.000140401 
1582 0 0.000236922 0.034429 -5.57248e-05 -0.000237808 0.0960655 -0.000492904 -3.39999e-06 0.00117521 0.00138372 0.00152819 7.28026e-05 0.0927669 -0.000523244 0.000519505 -0.000487741 0.000322945 0.000773994 6.62838e-05 -0.00247557 0.00151161 0.000470472 0.00029307 4.50548e-05 0.000232054 -7.95658e-05 -0.000278734 0.000479427 0.000190318 -0.000485382 -0.000292848 0.000693512 -0.000138248 
1582.35 0 0.000234346 0.0339982 -5.84692e-05 -0.000241877 0.0986729 -0.000505259 -9.65332e-06 0.00125939 0.00136406 0.00152108 4.59875e-05 0.0885223 -0.000445823 0.000584231 -0.000443013 0.000272393 0.000753413 0.000104936 -0.00246065 0.00153876 0.000480492 0.000277788 3.5171e-05 0.000255212 -7.71865e-05 -0.000280382 0.000468957 0.000156544 -0.000481959 -0.000289103 0.000688057 -0.000136356 
1582.7 0 0.000230508 0.0335276 -6.10129e-05 -0.000244615 0.101116 -0.000515717 -1.6968e-05 0.00133803 0.00133877 0.0015132 1.83347e-05 0.0842009 -0.000367447 0.000649248 -0.000394604 0.000217967 0.000732608 0.000145527 -0.00244036 0.00156332 0.000488915 0.000262991 2.44107e-05 0.000276914 -7.51166e-05 -0.000279427 0.000458082 0.000122202 -0.000478136 -0.000286303 0.00068227 -0.000135087 
1583.05 0 0.000225437 0.0330196 -6.17398e-05 -0.000246958 0.103391 -0.000522662 -2.58465e-05 0.00141334 0.00130722 0.00150348 -1.20622e-05 0.0798092 -0.00028824 0.000711424 -0.000342853 0.00015852 0.000710586 0.00018867 -0.00241545 0.0015827 0.00049598 0.000250074 1.34115e-05 0.000298281 -7.31923e-05 -0.000277879 0.000448435 8.59697e-05 -0.000474638 -0.000283111 0.000677669 -0.000135096 
1583.4 0 0.000219569 0.032474 -5.95267e-05 -0.000249876 0.105492 -0.000521889 -3.76741e-05 0.00148646 0.00126906 0.00149126 -4.5018e-05 0.0753588 -0.000209599 0.000771151 -0.000289183 9.24119e-05 0.000684867 0.000233272 -0.00238801 0.0015944 0.000500987 0.000239378 2.53702e-06 0.000319716 -7.15849e-05 -0.000277999 0.000440145 4.91444e-05 -0.000472497 -0.000279245 0.00067425 -0.000136378 
1583.75 0 0.000213822 0.0318894 -5.57035e-05 -0.000252018 0.10742 -0.000510813 -5.41686e-05 0.00155741 0.00122526 0.00147696 -7.77012e-05 0.0708611 -0.000133156 0.00083114 -0.000235013 2.13163e-05 0.000653169 0.000277611 -0.00235493 0.00159855 0.000502809 0.000229923 -8.27491e-06 0.000340964 -7.05779e-05 -0.000279217 0.000432551 1.40888e-05 -0.000471847 -0.000275702 0.000671245 -0.000138754 
1584.1 0 0.000208774 0.0312662 -5.26348e-05 -0.000252399 0.109174 -0.000490686 -7.40729e-05 0.00162613 0.00117762 0.00146136 -0.000106188 0.066322 -5.83455e-05 0.000891173 -0.000181296 -5.12313e-05 0.000614715 0.000321694 -0.00231248 0.00159538 0.000500528 0.000221226 -1.85237e-05 0.000361339 -6.98423e-05 -0.000279354 0.000424903 -1.88135e-05 -0.000472462 -0.000273888 0.000667954 -0.000141984 
1584.45 0 0.000204549 0.0306073 -5.08594e-05 -0.000251751 0.110752 -0.000464389 -9.30092e-05 0.00169329 0.00112657 0.00144525 -0.000128551 0.0617445 1.64118e-05 0.000948629 -0.000127985 -0.000123075 0.000570817 0.000366679 -0.00226238 0.00158399 0.000495359 0.000213346 -2.75918e-05 0.000380591 -6.89362e-05 -0.000277815 0.000417033 -5.05831e-05 -0.000474251 -0.000273686 0.000664196 -0.000144653 
1584.8 0 0.000200861 0.0299146 -4.91235e-05 -0.000250817 0.112152 -0.000434246 -0.00011032 0.00175986 0.00107213 0.00142829 -0.00014616 0.0571326 9.07201e-05 0.00100192 -7.51266e-05 -0.00019428 0.000523653 0.000413515 -0.00220977 0.00156423 0.000490253 0.00020617 -3.50641e-05 0.00039972 -6.82887e-05 -0.000276333 0.000409518 -8.12125e-05 -0.000476553 -0.000273745 0.000660197 -0.000145459 
1585.15 0 0.000198074 0.0291894 -4.68264e-05 -0.00024887 0.113372 -0.000401879 -0.000129172 0.0018264 0.00101528 0.00140931 -0.000161419 0.0524922 0.000160962 0.00105154 -2.39976e-05 -0.000265957 0.000474591 0.000461925 -0.00215734 0.00153922 0.000486886 0.000199089 -4.03887e-05 0.000418915 -6.84406e-05 -0.000276402 0.000402757 -0.000110632 -0.000478334 -0.000272948 0.000655757 -0.000144509 
1585.5 0 0.000196482 0.0284333 -4.54643e-05 -0.000245432 0.114409 -0.00036823 -0.000151761 0.00189258 0.000957384 0.00138759 -0.000173939 0.0478316 0.000225369 0.00109831 2.5689e-05 -0.000338182 0.000422635 0.000511312 -0.00210452 0.00151498 0.000484561 0.000191792 -4.38576e-05 0.000437291 -7.00284e-05 -0.000277887 0.000397078 -0.000139784 -0.00047902 -0.000270955 0.000650479 -0.000142354 
1585.85 0 0.000195189 0.0276486 -4.63177e-05 -0.000240926 0.115265 -0.000335435 -0.000175147 0.00195611 0.00090037 0.00136309 -0.000180645 0.0431615 0.000287657 0.00114437 7.54888e-05 -0.000409207 0.000365593 0.000560787 -0.00205063 0.00149522 0.000481432 0.000184683 -4.62397e-05 0.000454806 -7.33821e-05 -0.000279514 0.000392485 -0.000168945 -0.000478674 -0.000267909 0.000644644 -0.000140199 
1586.2 0 0.000193551 0.0268391 -4.85457e-05 -0.000235082 0.115939 -0.000306023 -0.000193227 0.002014 0.000845433 0.00133545 -0.000181322 0.0384911 0.000351156 0.00119238 0.000125465 -0.000477556 0.000303271 0.000606231 -0.00199534 0.00147891 0.0004775 0.000177067 -4.80728e-05 0.000472453 -7.76713e-05 -0.000280378 0.000387819 -0.000197843 -0.000477704 -0.000264197 0.000638741 -0.00013897 
1586.55 0 0.000191996 0.0260072 -5.05089e-05 -0.000227763 0.116432 -0.000279622 -0.000204274 0.0020667 0.000792225 0.0013044 -0.00017826 0.0338281 0.000414852 0.00124359 0.000174458 -0.000542782 0.000238009 0.000642083 -0.0019389 0.00146376 0.000474096 0.000167605 -4.97089e-05 0.000490579 -8.20818e-05 -0.000280844 0.000382063 -0.00022729 -0.000475642 -0.000259914 0.00063252 -0.000138992 
1586.9 0 0.00019077 0.0251521 -5.15157e-05 -0.000218895 0.116746 -0.00025512 -0.000211737 0.00211769 0.000737543 0.00127137 -0.000170631 0.0291789 0.000476451 0.00129963 0.000220462 -0.00060489 0.000172346 0.000667394 -0.00188202 0.00144885 0.000471705 0.000156408 -5.07648e-05 0.000509583 -8.57387e-05 -0.000280868 0.000375307 -0.000258244 -0.000471254 -0.00025461 0.00062539 -0.000140002 
1587.25 0 0.00019061 0.0242741 -5.24384e-05 -0.000207692 0.116886 -0.000234667 -0.000218647 0.00216775 0.000676705 0.00123866 -0.000156686 0.0245486 0.000535887 0.00136181 0.000263918 -0.000663601 0.000107368 0.000685921 -0.00182384 0.00143528 0.000469247 0.000144784 -5.16255e-05 0.00052964 -8.72839e-05 -0.000279556 0.000368164 -0.000289922 -0.000464216 -0.000247916 0.000616566 -0.000141612 
1587.6 0 0.000192981 0.023375 -5.47308e-05 -0.000194316 0.116859 -0.000219868 -0.000224615 0.00221362 0.000608355 0.00120863 -0.000136354 0.0199421 0.000595147 0.00142925 0.000308229 -0.00071738 4.37681e-05 0.000701439 -0.00176244 0.001424 0.000464999 0.000133555 -5.30127e-05 0.000550067 -8.78386e-05 -0.00027657 0.000360743 -0.000320999 -0.000455177 -0.000239989 0.000605819 -0.000144116 
1587.95 0 0.00019687 0.0224562 -5.81672e-05 -0.000180284 0.116666 -0.000209591 -0.000228739 0.00225145 0.000533855 0.00118156 -0.000108828 0.0153657 0.000655592 0.00150025 0.000356338 -0.000766349 -1.79253e-05 0.000714332 -0.00169684 0.00141442 0.000458239 0.000122532 -5.52673e-05 0.000570969 -8.93187e-05 -0.000272078 0.000352398 -0.000350965 -0.000445011 -0.000231311 0.000593802 -0.000147317 
1588.3 0 0.000200129 0.0215193 -6.06174e-05 -0.000166112 0.116309 -0.00020403 -0.000231204 0.00228133 0.000455189 0.00115534 -7.47922e-05 0.0108257 0.000715526 0.00157391 0.000408585 -0.000812458 -7.76999e-05 0.000722801 -0.00162713 0.00140548 0.000449206 0.000110634 -5.8741e-05 0.000591585 -9.1875e-05 -0.000266113 0.000342463 -0.000379904 -0.000434235 -0.000222122 0.00058079 -0.000150691 
1588.65 0 0.000202793 0.0205661 -6.11522e-05 -0.000150982 0.11579 -0.0002043 -0.000231561 0.00230534 0.000373957 0.00112794 -3.69404e-05 0.00632856 0.000773146 0.00164898 0.000461859 -0.000855818 -0.000134812 0.000726109 -0.00155376 0.00139593 0.000438816 9.82153e-05 -6.263e-05 0.000610962 -9.57383e-05 -0.000259449 0.000331021 -0.000408538 -0.000423327 -0.000211962 0.00056673 -0.000153803 
1589 0 0.000205918 0.019597 -5.97994e-05 -0.000135996 0.115108 -0.00020928 -0.000230162 0.00232332 0.000290427 0.0010986 2.93698e-06 0.00188064 0.000829175 0.00172512 0.000512302 -0.00089388 -0.000187581 0.000724784 -0.0014774 0.00138335 0.000428834 8.63087e-05 -6.55724e-05 0.000628649 -0.000101644 -0.000253015 0.000318132 -0.000437596 -0.000412661 -0.000200746 0.000551548 -0.000156184 
1589.35 0 0.000209134 0.0186128 -5.69175e-05 -0.000122501 0.114267 -0.000216414 -0.000228918 0.00233449 0.000204002 0.00106968 4.42178e-05 -0.00251277 0.000883712 0.00180458 0.000557757 -0.00092539 -0.000233999 0.000719793 -0.0013969 0.00136665 0.000420318 7.50503e-05 -6.68804e-05 0.000644218 -0.000109651 -0.0002473 0.00030347 -0.00046621 -0.000402917 -0.000189422 0.000536051 -0.000157419 
1589.7 0 0.000210767 0.017616 -5.3759e-05 -0.000108775 0.113271 -0.000225565 -0.000227795 0.00233939 0.0001133 0.00104412 8.53577e-05 -0.00684697 0.000935467 0.00188631 0.000598311 -0.0009538 -0.000272769 0.000711722 -0.00131028 0.00134676 0.000412453 6.36411e-05 -6.71492e-05 0.000658769 -0.000118439 -0.000242048 0.000288091 -0.000493086 -0.000395365 -0.000178905 0.000521028 -0.000156574 
1590.05 0 0.000210247 0.0166093 -5.0982e-05 -9.34551e-05 0.112121 -0.000238327 -0.000224645 0.00234003 1.82014e-05 0.00102176 0.000122123 -0.0111182 0.000983618 0.001965 0.000635459 -0.000982008 -0.000303469 0.000701605 -0.00121979 0.00132425 0.000404584 5.18345e-05 -6.81609e-05 0.000673321 -0.00012673 -0.000237037 0.000273546 -0.0005176 -0.000389735 -0.000170813 0.000505602 -0.000154161 
1590.4 0 0.000208493 0.0155941 -4.79525e-05 -7.72283e-05 0.110818 -0.000253173 -0.000219474 0.00233722 -7.99511e-05 0.00100282 0.000150559 -0.0153202 0.00102753 0.00203866 0.000669649 -0.00100802 -0.000325946 0.000692392 -0.00112918 0.00129817 0.00039785 4.12467e-05 -6.99859e-05 0.000686564 -0.000135253 -0.000232829 0.00026051 -0.000539398 -0.00038465 -0.000165539 0.000489387 -0.000151837 
1590.75 0 0.00020617 0.0145717 -4.42574e-05 -6.10857e-05 0.109367 -0.000266108 -0.000215121 0.00232986 -0.000180355 0.000988653 0.000171155 -0.0194455 0.00106687 0.00210985 0.000700942 -0.0010305 -0.000342617 0.000686194 -0.00103825 0.0012665 0.000392718 3.3231e-05 -7.16031e-05 0.000698309 -0.000145139 -0.000228563 0.000248447 -0.000558985 -0.000379905 -0.000161129 0.000473708 -0.000150455 
1591.1 0 0.000203228 0.0135447 -4.01029e-05 -4.53214e-05 0.107774 -0.000274845 -0.00021303 0.00231824 -0.000282032 0.000976619 0.000187225 -0.023489 0.00110178 0.00218045 0.000729467 -0.00105168 -0.000358404 0.000681918 -0.000944001 0.00122887 0.000388232 2.71253e-05 -7.29393e-05 0.000710959 -0.000155906 -0.000222567 0.000236536 -0.000577003 -0.000375828 -0.000156466 0.000458848 -0.000149953 
1591.45 0 0.000200229 0.0125158 -3.58715e-05 -2.99441e-05 0.106046 -0.000279738 -0.000210088 0.00230412 -0.000383428 0.000962161 0.000199519 -0.027446 0.00113165 0.0022478 0.000755537 -0.00107249 -0.000374289 0.000678341 -0.000845751 0.00118721 0.000384222 2.15637e-05 -7.39871e-05 0.000724747 -0.000166379 -0.000215104 0.000224668 -0.000593588 -0.000372449 -0.000151656 0.000444078 -0.000149741 
1591.8 0 0.000198734 0.0114867 -3.20092e-05 -1.56802e-05 0.104189 -0.000281136 -0.000203668 0.00229013 -0.000483084 0.000943945 0.000207071 -0.0313088 0.00115646 0.00230783 0.000780324 -0.00109163 -0.000385681 0.000676038 -0.00074753 0.00114303 0.000382043 1.53765e-05 -7.50311e-05 0.000737518 -0.000177074 -0.000207245 0.000212767 -0.00060875 -0.000369729 -0.000145915 0.000429776 -0.000149748 
1592.15 0 0.00019909 0.0104585 -2.83418e-05 -2.56611e-06 0.10221 -0.000278658 -0.000196423 0.00227809 -0.000580706 0.000923982 0.000212269 -0.0350698 0.00117676 0.0023608 0.000803591 -0.00110834 -0.000388853 0.000675698 -0.000652563 0.00109608 0.000381866 8.71434e-06 -7.65679e-05 0.000748772 -0.00018871 -0.000199088 0.000200739 -0.000622836 -0.000366673 -0.000137798 0.000416821 -0.000150539 
1592.5 0 0.000200575 0.00943201 -2.37543e-05 1.11312e-05 0.100114 -0.000273023 -0.000192015 0.0022662 -0.000677048 0.000903911 0.000216504 -0.0387247 0.00119263 0.00240987 0.000822967 -0.00112458 -0.000385068 0.00067725 -0.000558929 0.00104594 0.000382656 2.34917e-06 -7.86239e-05 0.000759691 -0.000200258 -0.000190716 0.000189278 -0.00063622 -0.000362101 -0.000127475 0.000405533 -0.000151942 
1592.85 0 0.000202384 0.00840832 -1.73889e-05 2.71621e-05 0.0979081 -0.000265741 -0.000191979 0.00225148 -0.000772005 0.000884049 0.000216883 -0.0422713 0.00120215 0.00245553 0.000837087 -0.00114233 -0.00037748 0.000679227 -0.000462446 0.000993071 0.000383306 -3.41035e-06 -8.11859e-05 0.000770439 -0.000211141 -0.000183658 0.000179095 -0.000648055 -0.000356345 -0.000116489 0.00039466 -0.000153171 
1593.2 0 0.000203936 0.00738845 -1.01765e-05 4.44108e-05 0.0955979 -0.000258126 -0.00019488 0.00223353 -0.000864085 0.000863837 0.00021074 -0.0457071 0.00120376 0.00249469 0.000846503 -0.00115984 -0.000366536 0.000678791 -0.000361838 0.000941249 0.000382468 -8.78979e-06 -8.42838e-05 0.00078062 -0.000222605 -0.000179254 0.000170107 -0.000657575 -0.000350036 -0.000105109 0.000383528 -0.000154259 
1593.55 0 0.000204386 0.00637225 -2.83872e-06 6.01971e-05 0.0931872 -0.000250408 -0.000197566 0.00221403 -0.000950595 0.00084185 0.000199859 -0.0490311 0.00120008 0.00252512 0.000852512 -0.00117371 -0.000350988 0.000674775 -0.000259828 0.000895254 0.000380265 -1.44794e-05 -8.81389e-05 0.000789729 -0.000235631 -0.000176406 0.000162335 -0.000665541 -0.000342423 -9.24217e-05 0.000372336 -0.000156003 
1593.9 0 0.000203334 0.00535987 4.59477e-06 7.40198e-05 0.0906797 -0.000243322 -0.000199195 0.0021941 -0.00102935 0.000817975 0.000187148 -0.0522434 0.0011945 0.00254751 0.000856043 -0.00118238 -0.000330893 0.000668238 -0.00016011 0.000854859 0.000378183 -2.08066e-05 -9.23206e-05 0.000797204 -0.000248328 -0.000173405 0.000155475 -0.00067288 -0.000332665 -7.84592e-05 0.00036073 -0.000158453 
1594.25 0 0.000201261 0.00435385 1.16928e-05 8.66299e-05 0.08808 -0.000236814 -0.000200668 0.00217212 -0.00110123 0.000793085 0.000172717 -0.0553431 0.00118772 0.0025654 0.000856869 -0.00118613 -0.00030785 0.000659499 -6.37429e-05 0.000816229 0.000376451 -2.75922e-05 -9.60167e-05 0.000803192 -0.000259591 -0.000171026 0.000149137 -0.000679865 -0.000321047 -6.51385e-05 0.000348229 -0.000160698 
1594.6 0 0.000198163 0.0033575 1.77126e-05 9.81293e-05 0.085391 -0.000229257 -0.000202177 0.00214557 -0.00116736 0.000767501 0.000155943 -0.0583263 0.00117976 0.00258205 0.000854431 -0.0011841 -0.000282827 0.000647894 3.11882e-05 0.000776841 0.000375142 -3.51878e-05 -9.98461e-05 0.000807489 -0.000270025 -0.000171618 0.000142247 -0.0006868 -0.00030829 -5.39936e-05 0.000335226 -0.000161388 
1594.95 0 0.00019448 0.00237222 2.26702e-05 0.000108317 0.0826137 -0.000220143 -0.000204857 0.00211359 -0.00122555 0.000741975 0.000136524 -0.0611878 0.00117183 0.00259739 0.000850756 -0.00117512 -0.000257108 0.000634242 0.000125774 0.000737099 0.000374335 -4.4012e-05 -0.00010525 0.000809412 -0.000279268 -0.000174894 0.00013379 -0.000693987 -0.00029569 -4.44318e-05 0.000322013 -0.000160064 
1595.3 0 0.000190927 0.00139869 2.78294e-05 0.000117138 0.0797533 -0.000210474 -0.000210874 0.00207622 -0.00127339 0.000717685 0.000113896 -0.063924 0.00116429 0.00260927 0.00084697 -0.00115937 -0.000232697 0.000619101 0.000219736 0.000697331 0.000372658 -5.3988e-05 -0.000111492 0.000809545 -0.000286072 -0.000179961 0.000124559 -0.000700797 -0.000284087 -3.56472e-05 0.000307571 -0.000158303 
1595.65 0 0.000187052 0.000439492 3.36663e-05 0.000124338 0.0768176 -0.000200088 -0.000220369 0.00203425 -0.00131294 0.000695418 8.78082e-05 -0.0665317 0.00115493 0.0026168 0.000841042 -0.00113799 -0.000211684 0.000602913 0.000312753 0.000658086 0.000368718 -6.35298e-05 -0.000117036 0.000809509 -0.000291409 -0.000185636 0.000116166 -0.000707053 -0.000272185 -2.75144e-05 0.000290756 -0.000156774 
1596 0 0.000181315 -0.000502379 3.96721e-05 0.000129718 0.0738128 -0.000189665 -0.00023089 0.00198962 -0.0013479 0.000675921 6.09259e-05 -0.0690106 0.00114204 0.00262041 0.000832133 -0.00111355 -0.000195347 0.000587276 0.000404594 0.000620393 0.000362777 -7.09758e-05 -0.000121874 0.000810392 -0.000297103 -0.000190691 0.00010987 -0.000713283 -0.000259457 -1.99524e-05 0.00027113 -0.000154147 
1596.35 0 0.000173929 -0.00142633 4.60566e-05 0.000133796 0.0707444 -0.000181596 -0.000240032 0.00194537 -0.0013792 0.000658627 3.48634e-05 -0.0713632 0.00112518 0.00262007 0.000822474 -0.0010893 -0.000182498 0.000572038 0.000495246 0.000584664 0.000355633 -7.62453e-05 -0.000126239 0.000811559 -0.000301976 -0.00019498 0.000105169 -0.000719763 -0.000246592 -1.33236e-05 0.000248772 -0.000149264 
1596.7 0 0.000165877 -0.00233175 5.28427e-05 0.000137585 0.0676184 -0.000175793 -0.000247122 0.00190236 -0.00140549 0.000641583 8.21254e-06 -0.0735913 0.00110478 0.00261491 0.00081346 -0.00106658 -0.000170731 0.000555611 0.000585694 0.000552029 0.000347636 -8.01089e-05 -0.000129815 0.000811371 -0.000305173 -0.000199095 0.000101147 -0.000725777 -0.000233266 -7.393e-06 0.00022501 -0.00014274 
1597.05 0 0.000156681 -0.00321801 5.89221e-05 0.000141051 0.0644411 -0.000171439 -0.000251492 0.00186051 -0.0014252 0.000622771 -1.95569e-05 -0.0756934 0.00108293 0.00260348 0.000803339 -0.00104572 -0.000158794 0.000537638 0.000676761 0.000523147 0.0003384 -8.47581e-05 -0.000131818 0.000809649 -0.000307664 -0.000203688 9.79289e-05 -0.000730935 -0.000219323 -9.37093e-07 0.000201384 -0.000136024 
1597.4 0 0.000146135 -0.00408523 6.31918e-05 0.000143393 0.0612182 -0.000169043 -0.000251974 0.00182146 -0.00143939 0.000601271 -4.88032e-05 -0.0776687 0.00106336 0.00258621 0.00078956 -0.0010263 -0.000145898 0.000518249 0.000766292 0.000497082 0.000328631 -9.23104e-05 -0.000131188 0.000807009 -0.000310503 -0.000208748 9.59375e-05 -0.000735461 -0.000205312 6.33062e-06 0.000177245 -0.000130154 
1597.75 0 0.000134046 -0.00493404 6.66199e-05 0.000145028 0.0579534 -0.000167404 -0.000249915 0.00178701 -0.00145133 0.000577873 -7.95642e-05 -0.0795187 0.00104855 0.00256372 0.000771924 -0.0010066 -0.000131064 0.000497193 0.000851732 0.000470682 0.000319508 -0.000102594 -0.000127968 0.000803729 -0.000314125 -0.000214299 9.51107e-05 -0.000738807 -0.000190757 1.45192e-05 0.000152345 -0.000125513 
1598.1 0 0.000120353 -0.0057644 7.0079e-05 0.000146623 0.0546498 -0.00016396 -0.000248635 0.00175625 -0.00146192 0.000553808 -0.000110433 -0.0812448 0.00103604 0.00253463 0.000750516 -0.000985793 -0.00011399 0.000474831 0.000932986 0.000441651 0.000310524 -0.000113811 -0.000123236 0.000799975 -0.000317583 -0.000219277 9.41129e-05 -0.00074055 -0.00017547 2.26547e-05 0.000128745 -0.00012203 
1598.45 0 0.000106027 -0.00657515 7.25118e-05 0.000147853 0.0513101 -0.000156145 -0.000250489 0.00172538 -0.0014701 0.000530625 -0.000139146 -0.0828468 0.00102239 0.00249757 0.000725521 -0.000963726 -9.49332e-05 0.000451296 0.00101049 0.000412974 0.000300533 -0.000125257 -0.000118245 0.000795634 -0.000320059 -0.000221988 9.20566e-05 -0.000740692 -0.00016042 2.92027e-05 0.000107519 -0.000118868 
1598.8 0 9.10857e-05 -0.00736414 7.30398e-05 0.000147815 0.0479389 -0.00014146 -0.000253949 0.00169213 -0.00147542 0.000510289 -0.000162904 -0.0843222 0.001009 0.00245472 0.000699605 -0.000939509 -7.59507e-05 0.000425254 0.00108528 0.000387499 0.000288386 -0.000138004 -0.000114107 0.000790391 -0.000322075 -0.000221606 8.97895e-05 -0.000739472 -0.000145437 3.43342e-05 8.70824e-05 -0.000115521 
1599.15 0 7.4911e-05 -0.00812994 7.31233e-05 0.00014635 0.0445418 -0.00011935 -0.000255549 0.00165778 -0.00147883 0.000494172 -0.000178731 -0.085668 0.000998056 0.00240907 0.000674706 -0.000911683 -5.92722e-05 0.00039547 0.00115928 0.000362943 0.000274731 -0.000152178 -0.000110804 0.000783815 -0.000323789 -0.000218204 8.74339e-05 -0.00073779 -0.000129341 3.82791e-05 6.51433e-05 -0.000112506 
1599.5 0 5.88727e-05 -0.00887293 7.35504e-05 0.000144183 0.0411247 -9.24335e-05 -0.000254325 0.00162398 -0.00148163 0.000483145 -0.000185708 -0.0868824 0.000987232 0.00236071 0.000650372 -0.000879262 -4.43191e-05 0.00036235 0.00123266 0.000337899 0.000261482 -0.000166385 -0.000108041 0.000775072 -0.00032457 -0.000212494 8.40103e-05 -0.000736097 -0.000111793 4.12988e-05 4.16828e-05 -0.00011075 
1599.85 0 4.48103e-05 -0.00959267 7.25763e-05 0.000141784 0.0376929 -6.33258e-05 -0.000251476 0.00159167 -0.0014835 0.000477644 -0.000187175 -0.087964 0.000976053 0.00230871 0.000626199 -0.000843939 -2.99538e-05 0.000326939 0.0013034 0.000313859 0.000249391 -0.000180086 -0.000104952 0.000763253 -0.000324991 -0.000205569 7.93788e-05 -0.000733376 -9.38028e-05 4.42222e-05 1.78997e-05 -0.000110493 
1600.2 0 3.21455e-05 -0.0102877 6.94719e-05 0.000138368 0.0342519 -3.21459e-05 -0.000249353 0.00156266 -0.00148244 0.000477525 -0.000187536 -0.0889107 0.000968041 0.00225434 0.0006039 -0.000808909 -1.72047e-05 0.000289842 0.00136903 0.000291838 0.000238576 -0.00019449 -0.000100874 0.000748629 -0.000326888 -0.000197664 7.37092e-05 -0.000729404 -7.64903e-05 4.75563e-05 -5.22953e-06 -0.000111294 
1600.55 0 1.92772e-05 -0.0109574 6.54239e-05 0.000133514 0.0308061 2.07526e-06 -0.000249836 0.00153838 -0.00147643 0.000480185 -0.000188151 -0.0897229 0.000964236 0.00219977 0.000584976 -0.000776342 -8.08939e-06 0.000252241 0.00142959 0.000272602 0.000229247 -0.000209901 -9.59111e-05 0.000732785 -0.000331153 -0.000188826 6.74084e-05 -0.00072464 -5.99839e-05 5.10226e-05 -2.70634e-05 -0.000113302 
1600.9 0 4.9757e-06 -0.0116023 6.14603e-05 0.000127744 0.0273572 4.02128e-05 -0.00025222 0.00151819 -0.00146541 0.00048164 -0.00018815 -0.0904029 0.000962499 0.00214439 0.000567876 -0.000745252 -3.46306e-06 0.000215202 0.00148864 0.000255787 0.000221843 -0.000225798 -8.93234e-05 0.000716143 -0.000336194 -0.000179642 6.08106e-05 -0.000719421 -4.39831e-05 5.47696e-05 -4.74584e-05 -0.000116329 
1601.25 0 -1.07191e-05 -0.0122238 5.75625e-05 0.000120878 0.0239083 8.12426e-05 -0.000255228 0.0015009 -0.0014511 0.000479164 -0.000186763 -0.0909528 0.000960617 0.00208619 0.000549988 -0.000713208 -2.24683e-06 0.000180573 0.00154849 0.000239367 0.000216207 -0.000241797 -8.06418e-05 0.000698872 -0.000339761 -0.000170515 5.36622e-05 -0.000714229 -2.77597e-05 5.95597e-05 -6.59699e-05 -0.000119889 
1601.6 0 -2.58265e-05 -0.0128214 5.28957e-05 0.000112578 0.0204646 0.000122918 -0.000259407 0.00148528 -0.00143451 0.000471663 -0.000182754 -0.0913748 0.00095721 0.00202463 0.000530738 -0.000678834 -1.61907e-06 0.000149995 0.00160826 0.000222343 0.000211296 -0.000258113 -7.08714e-05 0.000681252 -0.000341623 -0.000161644 4.57964e-05 -0.000708139 -1.09984e-05 6.57189e-05 -8.24993e-05 -0.000123145 
1601.95 0 -3.88588e-05 -0.0133937 4.73076e-05 0.000103612 0.0170299 0.000163792 -0.000265409 0.0014706 -0.00141527 0.000460253 -0.000175522 -0.0916699 0.000953407 0.00196144 0.000511744 -0.000643065 1.12968e-06 0.000122022 0.00166646 0.000205356 0.00020679 -0.000274941 -6.09672e-05 0.000663453 -0.000342781 -0.000153599 3.78375e-05 -0.000700009 6.27806e-06 7.36401e-05 -9.72791e-05 -0.000125146 
1602.3 0 -4.95712e-05 -0.0139409 4.17569e-05 9.48481e-05 0.0136076 0.000202569 -0.000272069 0.00145637 -0.00139211 0.000446482 -0.000165837 -0.0918385 0.000951453 0.0018991 0.000493445 -0.000607574 7.00768e-06 9.38279e-05 0.00172353 0.00018868 0.000202892 -0.000291828 -5.08223e-05 0.000645863 -0.000343764 -0.000146057 2.97187e-05 -0.000690502 2.34918e-05 8.34441e-05 -0.000110739 -0.000125742 
1602.65 0 -5.7835e-05 -0.0144616 3.67701e-05 8.62013e-05 0.010202 0.00023781 -0.00027675 0.0014418 -0.00136487 0.000432172 -0.000154197 -0.091883 0.000952784 0.00183792 0.000474231 -0.000572145 1.59804e-05 6.49001e-05 0.00178095 0.000172458 0.000198971 -0.000308599 -3.99862e-05 0.000628478 -0.000345203 -0.000137188 2.06936e-05 -0.000681569 4.04026e-05 9.46839e-05 -0.000124216 -0.000125153 
1603 0 -6.44535e-05 -0.0149538 3.24237e-05 7.71298e-05 0.00681704 0.000269392 -0.000277904 0.00142604 -0.00133558 0.000420552 -0.000140458 -0.091806 0.00095702 0.00177648 0.000453344 -0.000535926 2.75282e-05 3.71288e-05 0.0018386 0.000156409 0.000193995 -0.000325417 -2.86864e-05 0.000611054 -0.000347807 -0.000126854 1.09168e-05 -0.000673709 5.79185e-05 0.000106672 -0.000138876 -0.000123276 
1603.35 0 -7.10027e-05 -0.0154176 2.80869e-05 6.73138e-05 0.00345742 0.000297417 -0.00027588 0.00140872 -0.00130643 0.00041261 -0.000124814 -0.0916076 0.000962445 0.00171422 0.000431433 -0.000500537 4.05106e-05 1.17435e-05 0.00189543 0.000139217 0.00018758 -0.000341876 -1.716e-05 0.000594067 -0.000350566 -0.000115972 3.38191e-07 -0.000665841 7.68317e-05 0.000117972 -0.00015433 -0.000119346 
1603.7 0 -7.76891e-05 -0.0158533 2.22868e-05 5.72741e-05 0.000129076 0.00032207 -0.000272851 0.00139006 -0.00127785 0.000407181 -0.000107878 -0.0912878 0.0009687 0.00165185 0.00040861 -0.000468231 5.44553e-05 -1.26256e-05 0.0019525 0.000118682 0.000180374 -0.00035833 -5.1631e-06 0.000577648 -0.000352185 -0.000104031 -1.10465e-05 -0.000657068 9.71209e-05 0.000126703 -0.000170064 -0.000112569 
1604.05 0 -8.3481e-05 -0.016259 1.48327e-05 4.79545e-05 -0.00316337 0.000345628 -0.000271094 0.00137226 -0.00124833 0.000404229 -9.0304e-05 -0.0908489 0.000976628 0.00158921 0.000383639 -0.000440268 6.94515e-05 -3.77965e-05 0.00201251 9.11084e-05 0.000172687 -0.000375622 8.16041e-06 0.000561824 -0.000353763 -9.06112e-05 -2.23099e-05 -0.00064759 0.00011915 0.000132535 -0.000185925 -0.000103175 
1604.4 0 -8.86891e-05 -0.016634 7.31675e-06 3.92027e-05 -0.00641677 0.000370251 -0.000270158 0.00135713 -0.00121612 0.000403091 -7.23052e-05 -0.090292 0.000984181 0.00152602 0.000354046 -0.000417506 8.47247e-05 -6.15357e-05 0.00207716 5.46307e-05 0.000163848 -0.000393335 2.32737e-05 0.000545489 -0.000356863 -7.78407e-05 -3.39579e-05 -0.000637427 0.000143338 0.000137136 -0.000202291 -9.18062e-05 
1604.75 0 -9.39024e-05 -0.0169798 3.34522e-07 3.07211e-05 -0.00962714 0.000394667 -0.000267025 0.00134312 -0.00118055 0.000404684 -5.46928e-05 -0.0896175 0.000987275 0.00146151 0.000319183 -0.00039856 9.94879e-05 -7.93082e-05 0.00214582 1.24653e-05 0.000153784 -0.0004106 3.96723e-05 0.000526578 -0.000360988 -6.70677e-05 -4.69772e-05 -0.000626424 0.000169083 0.0001411 -0.000219419 -7.91082e-05 
1605.1 0 -9.74643e-05 -0.0172985 -6.13739e-06 2.18308e-05 -0.0127891 0.000418595 -0.000258284 0.00132747 -0.00114241 0.00041254 -3.91509e-05 -0.08883 0.000983317 0.00139365 0.000280932 -0.000381183 0.000115328 -8.94009e-05 0.00221387 -3.14969e-05 0.000144259 -0.00042665 5.65746e-05 0.000505828 -0.00036574 -5.60538e-05 -6.01607e-05 -0.000615394 0.000196293 0.000143992 -0.000236446 -6.60796e-05 
1605.45 0 -9.79563e-05 -0.0175896 -1.22276e-05 1.19893e-05 -0.0158981 0.000445353 -0.000245091 0.00130913 -0.00110269 0.000428238 -2.64433e-05 -0.0879379 0.000972862 0.00132435 0.00024078 -0.000366076 0.00013438 -9.39262e-05 0.0022771 -7.58033e-05 0.000136995 -0.000440766 7.27238e-05 0.000485538 -0.000371116 -4.32881e-05 -7.21523e-05 -0.000604917 0.000224924 0.000147242 -0.000253221 -5.40955e-05 
1605.8 0 -9.63518e-05 -0.0178527 -1.84384e-05 2.21231e-06 -0.0189518 0.000475177 -0.000232617 0.0012887 -0.0010618 0.000448523 -1.43489e-05 -0.0869472 0.000959241 0.00125663 0.00019819 -0.000353711 0.000155219 -9.594e-05 0.0023367 -0.000119755 0.000130602 -0.000453234 8.81938e-05 0.000466473 -0.000376322 -2.98248e-05 -8.30971e-05 -0.00059551 0.000253875 0.000152662 -0.000269842 -4.40791e-05 
1606.15 0 -9.29069e-05 -0.018089 -2.50002e-05 -7.27378e-06 -0.0219513 0.000503708 -0.000222924 0.00126829 -0.00102072 0.000470587 1.02467e-06 -0.0858594 0.000945602 0.00118957 0.000153298 -0.000341664 0.000174667 -9.67574e-05 0.00239465 -0.00016282 0.000122422 -0.000464731 0.000103495 0.000447097 -0.000379838 -1.69343e-05 -9.32127e-05 -0.000587574 0.000282346 0.000159031 -0.000286325 -3.49002e-05 
1606.5 0 -8.68537e-05 -0.0183004 -3.13503e-05 -1.66652e-05 -0.0248955 0.000528622 -0.000214016 0.00124883 -0.000980235 0.000496279 2.20657e-05 -0.0846726 0.000933116 0.00112177 0.000108685 -0.000327337 0.000192811 -9.50912e-05 0.00245088 -0.000205705 0.000112226 -0.000474454 0.000118139 0.000425999 -0.000381325 -3.58176e-06 -0.000102752 -0.000579528 0.000310715 0.000163521 -0.000302854 -2.53435e-05 
1606.85 0 -7.93908e-05 -0.0184868 -3.70739e-05 -2.46404e-05 -0.027778 0.000549042 -0.000204417 0.00122848 -0.000940086 0.000526654 4.89767e-05 -0.0833889 0.00092108 0.00105276 6.63711e-05 -0.000309441 0.000212114 -8.93954e-05 0.00250464 -0.000249669 0.000101292 -0.000482162 0.000132366 0.000402566 -0.000381095 1.18952e-05 -0.000111751 -0.000569336 0.000338868 0.000165422 -0.000319535 -1.52724e-05 
1607.2 0 -7.18925e-05 -0.0186452 -4.19837e-05 -3.07436e-05 -0.0305968 0.000561843 -0.000193397 0.00120596 -0.000900003 0.000561615 8.04964e-05 -0.0820129 0.000909024 0.000980949 2.50811e-05 -0.000287786 0.000232143 -8.08466e-05 0.00255534 -0.000294705 8.98729e-05 -0.000489223 0.000147423 0.000376027 -0.000379748 2.78024e-05 -0.000119588 -0.000556011 0.00036618 0.000166273 -0.000335761 -4.46796e-06 
1607.55 0 -6.4459e-05 -0.0187755 -4.53474e-05 -3.61015e-05 -0.0333543 0.000563737 -0.000180276 0.00118075 -0.000859556 0.000600243 0.000114803 -0.0805443 0.000897275 0.000905533 -1.79961e-05 -0.000263328 0.00024993 -7.20697e-05 0.00260231 -0.000340388 7.84755e-05 -0.000496122 0.000163958 0.000347375 -0.00037843 4.26755e-05 -0.000125686 -0.000540547 0.000392651 0.000167016 -0.000351118 8.3811e-06 
1607.9 0 -5.73237e-05 -0.0188795 -4.73942e-05 -4.11571e-05 -0.0360486 0.000554907 -0.000166452 0.00115194 -0.000818799 0.000640249 0.000149352 -0.0789824 0.000884193 0.00082766 -6.57168e-05 -0.00023693 0.00026434 -6.59893e-05 0.00264494 -0.000387022 6.80405e-05 -0.000502116 0.000181802 0.000317809 -0.000377664 5.84309e-05 -0.000130459 -0.000524201 0.000418775 0.000167247 -0.000365882 2.34793e-05 
1608.25 0 -5.09986e-05 -0.0189569 -4.9884e-05 -4.5537e-05 -0.0386747 0.000539477 -0.000153294 0.00111947 -0.00077905 0.000680345 0.000181488 -0.0773303 0.00086804 0.00074758 -0.000120343 -0.000209594 0.000277155 -6.41026e-05 0.00268318 -0.0004339 5.85004e-05 -0.000506362 0.000200171 0.00028763 -0.00037755 7.60627e-05 -0.000134497 -0.000507123 0.000445135 0.000166544 -0.000379205 4.00412e-05 
1608.6 0 -4.59139e-05 -0.0190062 -5.2806e-05 -4.85039e-05 -0.0412275 0.000522097 -0.000140736 0.00108494 -0.000740931 0.000720339 0.000210385 -0.075593 0.000850504 0.000663997 -0.000181153 -0.000183244 0.000289405 -6.70683e-05 0.00271627 -0.000481083 4.97944e-05 -0.000509249 0.000217841 0.000257728 -0.000377654 9.42193e-05 -0.000137923 -0.000488774 0.000471599 0.000165757 -0.000390295 5.67286e-05 
1608.95 0 -4.25483e-05 -0.0190271 -5.45299e-05 -4.9836e-05 -0.0437039 0.00050456 -0.000127463 0.00105229 -0.000703713 0.000759113 0.000235647 -0.0737752 0.000833695 0.00057708 -0.00024684 -0.00015896 0.000299511 -7.4794e-05 0.00274364 -0.000530174 4.22692e-05 -0.000511416 0.000233795 0.000229483 -0.000376837 0.000110878 -0.000141367 -0.00046879 0.000497142 0.000165731 -0.000399995 7.15313e-05 
1609.3 0 -4.01901e-05 -0.0190206 -5.39161e-05 -5.00104e-05 -0.0461022 0.000487847 -0.000112755 0.00102418 -0.000667241 0.000794896 0.000257678 -0.0718795 0.000816327 0.00048897 -0.000316209 -0.000135522 0.000305643 -8.42454e-05 0.00276405 -0.00058126 3.56683e-05 -0.000511387 0.000247622 0.000203121 -0.000375284 0.000124923 -0.000144964 -0.000447484 0.000520848 0.000166091 -0.000408838 8.41509e-05 
1609.65 0 -3.76238e-05 -0.0189877 -5.19332e-05 -4.88508e-05 -0.0484178 0.000472857 -9.7559e-05 0.000998977 -0.00063197 0.000827437 0.000278843 -0.0699065 0.000796106 0.000401405 -0.000386265 -0.000111481 0.00030752 -9.19939e-05 0.00277678 -0.000631031 2.86842e-05 -0.000507366 0.00025957 0.000177761 -0.000373963 0.00013777 -0.000148772 -0.000425268 0.000542587 0.000165587 -0.000416446 9.5414e-05 
1610 0 -3.43604e-05 -0.0189281 -5.04299e-05 -4.62517e-05 -0.0506446 0.000459276 -8.21134e-05 0.000974414 -0.000597675 0.000858838 0.000301164 -0.0678581 0.000774209 0.00031566 -0.000453749 -8.70311e-05 0.000306208 -9.7888e-05 0.00278393 -0.000675542 1.99691e-05 -0.000500389 0.00027045 0.000152185 -0.000373756 0.000151859 -0.000152646 -0.000402975 0.00056275 0.000163715 -0.000423559 0.000105211 
1610.35 0 -3.07967e-05 -0.0188411 -4.95341e-05 -4.22e-05 -0.0527796 0.000446088 -6.56885e-05 0.000950953 -0.000561987 0.000890549 0.000324181 -0.0657372 0.000753179 0.000233175 -0.000517327 -6.39841e-05 0.000302509 -0.00010249 0.00278763 -0.000714435 9.55637e-06 -0.000491743 0.000280107 0.000126062 -0.000375232 0.000166985 -0.000155464 -0.00038122 0.000581673 0.000161604 -0.000430804 0.000114069 
1610.7 0 -2.65547e-05 -0.0187272 -4.80042e-05 -3.6645e-05 -0.0548194 0.000433911 -4.89151e-05 0.000929644 -0.00052108 0.000919847 0.000346638 -0.0635447 0.000732914 0.000153616 -0.000576057 -4.42594e-05 0.000296718 -0.000104209 0.00278776 -0.000751417 -1.69522e-06 -0.000480721 0.000288002 0.000100009 -0.000378616 0.000181262 -0.000157268 -0.000360089 0.000599303 0.000160396 -0.000438185 0.000123385 
1611.05 0 -2.15339e-05 -0.0185872 -4.52365e-05 -3.05673e-05 -0.0567586 0.000424364 -3.34203e-05 0.00090964 -0.000473576 0.000943543 0.000367684 -0.061283 0.000710371 7.5374e-05 -0.000630188 -2.74891e-05 0.000288809 -0.000100557 0.00278352 -0.000789389 -1.37916e-05 -0.00046721 0.000294582 7.36802e-05 -0.00038325 0.00019453 -0.000160074 -0.000339385 0.000615723 0.000159592 -0.000445999 0.000133319 
1611.4 0 -1.55049e-05 -0.0184217 -4.17389e-05 -2.49141e-05 -0.0585933 0.000415955 -2.05978e-05 0.000888843 -0.00042249 0.000962979 0.000386 -0.058958 0.000683196 -2.77995e-06 -0.000681122 -1.30262e-05 0.000278559 -9.11431e-05 0.00277447 -0.000828054 -2.71336e-05 -0.000452205 0.000300648 4.59695e-05 -0.000387667 0.000207622 -0.000164772 -0.000319172 0.000631008 0.000158199 -0.000452977 0.000143572 
1611.75 0 -7.75605e-06 -0.0182306 -3.8057e-05 -1.97677e-05 -0.060325 0.000406878 -1.14252e-05 0.000864963 -0.000371605 0.000983159 0.000402075 -0.0565756 0.000651541 -8.0686e-05 -0.0007287 -3.2953e-06 0.000265767 -7.9611e-05 0.00276054 -0.000866245 -4.13456e-05 -0.000436403 0.000305766 1.7623e-05 -0.000391207 0.000219364 -0.000170205 -0.000300091 0.000644962 0.00015584 -0.000457706 0.000154356 
1612.1 0 2.99334e-07 -0.0180155 -3.43315e-05 -1.44316e-05 -0.0619557 0.000396182 -5.96696e-06 0.000837734 -0.000322292 0.00100835 0.000419279 -0.0541398 0.000615353 -0.000158125 -0.000774218 7.75056e-08 0.000250314 -7.07117e-05 0.00274201 -0.000904417 -5.51592e-05 -0.000420818 0.000310145 -9.64032e-06 -0.000393535 0.000228942 -0.00017454 -0.000282289 0.000658408 0.000152488 -0.000460286 0.000165405 
1612.45 0 7.39437e-06 -0.0177781 -3.05483e-05 -8.85376e-06 -0.0634838 0.000381824 -3.83843e-06 0.000807991 -0.000276722 0.00104024 0.000438022 -0.0516567 0.000573414 -0.000236062 -0.000820469 -2.35266e-06 0.000232276 -6.55075e-05 0.00271886 -0.000943566 -6.67948e-05 -0.000406037 0.000314033 -3.42519e-05 -0.000393941 0.000236736 -0.000176444 -0.000264703 0.000672505 0.000148565 -0.000460637 0.000176491 
1612.8 0 1.43352e-05 -0.0175193 -2.67916e-05 -3.26311e-06 -0.0649077 0.000363812 -4.88364e-06 0.000773439 -0.00023598 0.00107699 0.000454645 -0.0491324 0.000524748 -0.000315127 -0.000866965 -9.41126e-06 0.000212162 -6.3147e-05 0.00269108 -0.000983538 -7.61521e-05 -0.00039228 0.000316806 -5.61734e-05 -0.000393317 0.000243083 -0.000176112 -0.000246035 0.000687099 0.000144901 -0.000458741 0.000186922 
1613.15 0 2.0727e-05 -0.0172403 -2.35668e-05 2.24504e-06 -0.0662265 0.000344872 -7.26134e-06 0.000732261 -0.00019907 0.0011154 0.000468975 -0.0465715 0.000469601 -0.000394385 -0.000910816 -1.94387e-05 0.000191245 -6.48109e-05 0.00265807 -0.00102312 -8.47673e-05 -0.000378878 0.000318065 -7.66688e-05 -0.000393264 0.000248252 -0.00017527 -0.000225842 0.000701612 0.000141909 -0.00045499 0.000195682 
1613.5 0 2.50637e-05 -0.0169419 -2.11002e-05 8.10098e-06 -0.0674395 0.000324921 -9.45077e-06 0.00068492 -0.00016541 0.00115257 0.000483511 -0.0439773 0.000408926 -0.000471152 -0.000950029 -2.99689e-05 0.000171652 -7.07535e-05 0.00262018 -0.00106087 -9.26036e-05 -0.000363461 0.0003177 -9.66775e-05 -0.000392145 0.000252516 -0.000174823 -0.000204261 0.000715709 0.000139331 -0.000450535 0.000202912 
1613.85 0 2.81086e-05 -0.0166246 -1.95193e-05 1.48272e-05 -0.0685472 0.000300737 -1.26553e-05 0.000630718 -0.000135605 0.00118749 0.0004972 -0.0413533 0.000343468 -0.000544115 -0.00098396 -3.78326e-05 0.000155258 -7.82263e-05 0.0025795 -0.00109679 -9.90323e-05 -0.000345271 0.000316063 -0.000117742 -0.000387869 0.000255674 -0.000174057 -0.000182595 0.000728692 0.00013766 -0.000446418 0.000209728 
1614.2 0 3.18097e-05 -0.0162889 -1.88912e-05 2.20836e-05 -0.0695495 0.000270907 -1.80086e-05 0.000568143 -0.000109 0.00122197 0.000508202 -0.0387026 0.000274567 -0.000614797 -0.00101313 -4.09348e-05 0.00014209 -8.38969e-05 0.00253639 -0.0011313 -0.000104819 -0.000325093 0.000313017 -0.000140732 -0.000381193 0.000257285 -0.000172249 -0.000161219 0.00073985 0.000137135 -0.00044193 0.000215761 
1614.55 0 3.67089e-05 -0.0159338 -1.86409e-05 2.86282e-05 -0.0704438 0.000237175 -2.59522e-05 0.000494797 -8.30457e-05 0.00125627 0.000517226 -0.0360293 0.000203866 -0.000685319 -0.00103894 -3.86473e-05 0.000130199 -8.64561e-05 0.00249067 -0.00116284 -0.000110012 -0.000303911 0.00030845 -0.000164946 -0.00037431 0.000257497 -0.000168965 -0.000138291 0.000748676 0.000137032 -0.000435634 0.000220788 
1614.9 0 4.22692e-05 -0.0155592 -1.87926e-05 3.32786e-05 -0.0712294 0.000202403 -3.60206e-05 0.000409677 -5.5952e-05 0.00128888 0.000526597 -0.0333391 0.000132667 -0.000754629 -0.00106243 -3.08512e-05 0.000117828 -8.6046e-05 0.00244261 -0.00118908 -0.00011438 -0.000282816 0.000303035 -0.000189688 -0.000368068 0.000255546 -0.000164353 -0.00011237 0.000755423 0.000137867 -0.000427193 0.000226346 
1615.25 0 4.75013e-05 -0.0151682 -2.02498e-05 3.68763e-05 -0.0719075 0.000167518 -4.65403e-05 0.000315001 -2.78317e-05 0.00131991 0.000537779 -0.0306366 6.23793e-05 -0.000821521 -0.00108377 -1.74142e-05 0.000104849 -8.32242e-05 0.00239183 -0.00121 -0.000118318 -0.000262603 0.00029778 -0.00021387 -0.00036133 0.000251768 -0.000159696 -8.3608e-05 0.000761248 0.00013976 -0.000417955 0.000232985 
1615.6 0 5.19065e-05 -0.0147633 -2.41224e-05 3.9915e-05 -0.0724805 0.00013077 -5.70394e-05 0.000214134 1.18023e-06 0.00135114 0.000549925 -0.0279267 -5.4675e-06 -0.000888351 -0.00110256 2.15889e-06 9.34609e-05 -7.89096e-05 0.00233682 -0.0012261 -0.000122431 -0.000242782 0.000293203 -0.000237913 -0.000352948 0.000248333 -0.000155901 -5.36377e-05 0.000766555 0.000141133 -0.000409705 0.000239871 
1615.95 0 5.56235e-05 -0.0143457 -2.99014e-05 4.21162e-05 -0.0729511 9.22776e-05 -6.80961e-05 0.000108278 3.35158e-05 0.00138375 0.000560888 -0.0252148 -7.03602e-05 -0.000956749 -0.00111869 2.70787e-05 8.57491e-05 -7.46308e-05 0.00227569 -0.00123712 -0.00012779 -0.000222079 0.000288588 -0.000262904 -0.000342714 0.000246262 -0.000152353 -2.35772e-05 0.000770291 0.000141101 -0.000401952 0.000246215 
1616.3 0 5.83021e-05 -0.0139162 -3.61199e-05 4.38515e-05 -0.0733196 5.41506e-05 -7.98653e-05 -1.5846e-06 7.19173e-05 0.0014159 0.00056951 -0.0225045 -0.000135089 -0.00102524 -0.00113239 5.3931e-05 8.174e-05 -7.17144e-05 0.00220885 -0.00124285 -0.000134798 -0.000199904 0.000283299 -0.000288615 -0.000330721 0.000245479 -0.000148921 6.47756e-06 0.000772207 0.000140561 -0.000393408 0.00025176 
1616.65 0 6.06436e-05 -0.0134743 -4.31704e-05 4.49946e-05 -0.073586 1.76427e-05 -9.3258e-05 -0.000112558 0.00011694 0.00144402 0.000575935 -0.019799 -0.00020178 -0.00109024 -0.00114279 8.04124e-05 8.08828e-05 -7.10668e-05 0.00213879 -0.00124277 -0.00014252 -0.000176922 0.000276869 -0.000314845 -0.000317431 0.000246198 -0.000146613 3.63912e-05 0.000772475 0.000140203 -0.000384319 0.000257305 
1617 0 6.44363e-05 -0.0130194 -5.07425e-05 4.58583e-05 -0.0737523 -1.50991e-05 -0.000110578 -0.000220167 0.000169331 0.0014667 0.000580872 -0.0171028 -0.000268136 -0.00114996 -0.00114908 0.00010755 8.27088e-05 -7.2972e-05 0.00206783 -0.00123817 -0.00014988 -0.000153764 0.000268864 -0.000341664 -0.000304295 0.000247126 -0.000145848 6.60305e-05 0.000771022 0.000139945 -0.000375651 0.000264498 
1617.35 0 7.03797e-05 -0.0125524 -5.71897e-05 4.68859e-05 -0.0738199 -4.25026e-05 -0.000132112 -0.00032238 0.000228828 0.00148607 0.000587095 -0.014418 -0.00033204 -0.00120628 -0.00115162 0.000136747 8.62484e-05 -7.63083e-05 0.00199767 -0.00123099 -0.000157337 -0.000130234 0.00026035 -0.000367999 -0.000292548 0.000246996 -0.000146109 9.56874e-05 0.00076736 0.000140525 -0.000367531 0.000273679 
1617.7 0 7.7485e-05 -0.012074 -6.2085e-05 4.83331e-05 -0.0737879 -6.71425e-05 -0.000154571 -0.00042064 0.000292182 0.00150341 0.000597747 -0.0117473 -0.000393002 -0.00126163 -0.00115229 0.000167804 9.06288e-05 -8.09029e-05 0.00192838 -0.0012211 -0.000165274 -0.000107549 0.000252674 -0.000392469 -0.000281553 0.000246784 -0.000146662 0.000125551 0.000761424 0.000142144 -0.000360029 0.000283319 
1618.05 0 8.5351e-05 -0.0115835 -6.54157e-05 5.0524e-05 -0.0736574 -9.26263e-05 -0.000175761 -0.000516523 0.000356807 0.00151781 0.000611683 -0.00909562 -0.000451202 -0.00131632 -0.00115263 0.000198874 9.66556e-05 -8.87108e-05 0.00185719 -0.00120835 -0.000172654 -8.69083e-05 0.000245124 -0.000415601 -0.000270307 0.000246582 -0.000146838 0.00015513 0.000753943 0.000143331 -0.000353081 0.000292828 
1618.4 0 9.47618e-05 -0.0110817 -6.71035e-05 5.31021e-05 -0.0734329 -0.000118775 -0.000196333 -0.000608652 0.000422119 0.00152952 0.00062538 -0.00646549 -0.000507671 -0.00137007 -0.00115157 0.000228148 0.000105986 -9.97414e-05 0.00178204 -0.00119341 -0.000178774 -6.73015e-05 0.000237526 -0.000438861 -0.000259351 0.000245024 -0.000146087 0.000184342 0.000746106 0.000143874 -0.000345672 0.000302538 
1618.75 0 0.000105725 -0.0105699 -6.74274e-05 5.56974e-05 -0.0731159 -0.00014252 -0.000216782 -0.000694922 0.000487187 0.00153929 0.000637266 -0.00385604 -0.000564032 -0.0014229 -0.00114792 0.000256375 0.000119289 -0.000111401 0.00170469 -0.00117567 -0.000184907 -4.68084e-05 0.000231394 -0.000462343 -0.000249369 0.000242393 -0.000144156 0.000213997 0.000738682 0.000144536 -0.000336594 0.000312213 
1619.1 0 0.00011704 -0.0100489 -6.72453e-05 5.85736e-05 -0.0727057 -0.000160773 -0.000237009 -0.000774673 0.00055002 0.00154693 0.00064813 -0.00126953 -0.00062107 -0.00147483 -0.00114236 0.000286106 0.000135191 -0.000124079 0.00162834 -0.0011536 -0.0001928 -2.42723e-05 0.000226732 -0.000486923 -0.000240399 0.000240544 -0.000141153 0.000243791 0.000731834 0.000144785 -0.000324741 0.000321636 
1619.45 0 0.000127301 -0.00951976 -6.74619e-05 6.11135e-05 -0.0722034 -0.000173698 -0.000257018 -0.000847587 0.000609248 0.00155281 0.000657313 0.00128907 -0.000678185 -0.00152628 -0.00113398 0.000318833 0.000151934 -0.000140619 0.00155294 -0.00112612 -0.000201739 5.94101e-07 0.000221447 -0.000513902 -0.000231193 0.000238736 -0.000137427 0.000272777 0.000725035 0.000143407 -0.000309843 0.000329835 
1619.8 0 0.00013721 -0.00898442 -6.75557e-05 6.22199e-05 -0.0716116 -0.000183431 -0.000276909 -0.000911976 0.000666888 0.00155643 0.000661619 0.00381663 -0.000733397 -0.00157578 -0.0011214 0.000354829 0.00016924 -0.000164146 0.00147648 -0.00109301 -0.00020973 2.62458e-05 0.000214218 -0.000541941 -0.000221257 0.000234257 -0.000132894 0.00030162 0.000715906 0.000140698 -0.000292871 0.000336547 
1620.15 0 0.00014859 -0.00844482 -6.57247e-05 6.20782e-05 -0.0709333 -0.000189557 -0.000294736 -0.000965009 0.000726498 0.00155654 0.000659449 0.00631017 -0.000785164 -0.00162031 -0.00110518 0.000395453 0.00018753 -0.000196622 0.00140004 -0.00105508 -0.000215715 5.03504e-05 0.000205654 -0.000568723 -0.000211559 0.000226672 -0.000126929 0.000331836 0.000703216 0.000136994 -0.00027476 0.000343751 
1620.5 0 0.000161895 -0.007901 -6.15758e-05 6.22113e-05 -0.0701718 -0.000189402 -0.000307727 -0.00100671 0.000788424 0.00155355 0.000652938 0.00876467 -0.000833945 -0.001659 -0.00108692 0.000442653 0.000209275 -0.000236736 0.00132693 -0.0010135 -0.000219209 7.17753e-05 0.000196669 -0.000593758 -0.000203217 0.00021793 -0.000118802 0.000363574 0.000687631 0.000133145 -0.00025582 0.000352211 
1620.85 0 0.000175689 -0.00735269 -5.66466e-05 6.32579e-05 -0.0693295 -0.000181897 -0.000315295 -0.00104043 0.000850732 0.00154887 0.000646771 0.0111762 -0.000879568 -0.00169326 -0.00106876 0.00049666 0.000235531 -0.000280773 0.00125649 -0.000969769 -0.000221752 9.06579e-05 0.000187877 -0.00061753 -0.000196234 0.000209723 -0.00010943 0.000394822 0.000669916 0.000130358 -0.00023618 0.000359894 
1621.2 0 0.000188479 -0.00680042 -5.17887e-05 6.43275e-05 -0.068405 -0.000170362 -0.000317336 -0.0010687 0.000910491 0.00154316 0.000644236 0.0135434 -0.000919378 -0.00172301 -0.0010525 0.000554921 0.000263841 -0.000324578 0.00118442 -0.000924648 -0.000224739 0.000107374 0.000179936 -0.000641189 -0.00018966 0.000203095 -0.000101132 0.000423948 0.000650288 0.000128265 -0.000216092 0.000365016 
1621.55 0 0.000200748 -0.00624381 -4.6263e-05 6.46204e-05 -0.0673972 -0.000159165 -0.000314593 -0.00109036 0.000965861 0.00153799 0.000644875 0.0158643 -0.000952197 -0.0017475 -0.00103714 0.000614782 0.000292015 -0.000365139 0.00110925 -0.000878176 -0.000227652 0.000122526 0.000171903 -0.000665737 -0.000183101 0.000198257 -9.4039e-05 0.000451578 0.000629549 0.000125621 -0.000196496 0.000367478 
1621.9 0 0.000213507 -0.00568283 -3.97799e-05 6.36638e-05 -0.0663092 -0.000148962 -0.000310249 -0.00110442 0.00101915 0.00153475 0.000646054 0.0181363 -0.000979099 -0.00176835 -0.00102063 0.000674665 0.00032017 -0.000402146 0.001035 -0.000831211 -0.000229842 0.000137835 0.00016231 -0.000690496 -0.000177024 0.000193996 -8.70362e-05 0.000478323 0.000609269 0.000121346 -0.000178451 0.000367274 
1622.25 0 0.000226118 -0.00511974 -3.33413e-05 6.11695e-05 -0.0651447 -0.000138129 -0.000306513 -0.00111178 0.00107252 0.00153265 0.000646045 0.0203586 -0.00100079 -0.0017894 -0.00100347 0.000733115 0.000348849 -0.000436905 0.000964877 -0.000784588 -0.000231876 0.000154002 0.000151736 -0.000714584 -0.000172192 0.00018916 -7.98395e-05 0.000503274 0.000590264 0.000114836 -0.00016226 0.000364803 
1622.6 0 0.000238225 -0.0045582 -2.82381e-05 5.63558e-05 -0.0639041 -0.000126626 -0.000302518 -0.00111445 0.00112438 0.00152959 0.000644205 0.0225288 -0.00101658 -0.00181331 -0.000985853 0.000790397 0.000377571 -0.000470308 0.00089596 -0.000739067 -0.000234536 0.00017044 0.000140698 -0.000737841 -0.000168797 0.000184722 -7.24345e-05 0.000525948 0.000571372 0.000106168 -0.000147027 0.00036164 
1622.95 0 0.000249648 -0.00399903 -2.42392e-05 4.9352e-05 -0.0625873 -0.00011562 -0.000296574 -0.00111443 0.00117311 0.00152433 0.000641824 0.0246406 -0.00102642 -0.00183917 -0.000965433 0.00084691 0.000405481 -0.000505519 0.000824123 -0.000696488 -0.000237691 0.000185716 0.000129371 -0.000760959 -0.000166772 0.000182071 -6.50864e-05 0.000547472 0.000551177 9.58792e-05 -0.000131886 0.000358694 
1623.3 0 0.000259529 -0.00344096 -2.0398e-05 4.18231e-05 -0.0611976 -0.000107413 -0.000288024 -0.00111144 0.00121711 0.00151647 0.000642721 0.0266893 -0.00103275 -0.00186533 -0.000940666 0.000901587 0.000431521 -0.000545622 0.00074945 -0.000658034 -0.000240991 0.000198585 0.000118973 -0.0007842 -0.000165234 0.000180055 -5.83291e-05 0.000568656 0.000530297 8.49084e-05 -0.000117505 0.000355632 
1623.65 0 0.000268761 -0.00288444 -1.63167e-05 3.50774e-05 -0.0597386 -0.0001041 -0.000276876 -0.00110379 0.00125421 0.00150476 0.000649058 0.0286761 -0.0010382 -0.00189021 -0.000911627 0.000953319 0.000454242 -0.000589795 0.00067416 -0.000622281 -0.000245253 0.000209047 0.000109684 -0.000806814 -0.000163231 0.000176841 -5.21815e-05 0.000588773 0.000508619 7.48593e-05 -0.00010405 0.000352648 
1624 0 0.000278767 -0.00233083 -1.30098e-05 2.94895e-05 -0.0582128 -0.000105096 -0.000263056 -0.00109098 0.00128515 0.00148834 0.000659538 0.0306008 -0.00104286 -0.00191306 -0.000877058 0.00100136 0.00047374 -0.000635297 0.000597333 -0.000587379 -0.000250544 0.000217322 0.000100674 -0.000828458 -0.000160895 0.000172169 -4.64333e-05 0.000606589 0.000484744 6.62316e-05 -9.07597e-05 0.000350411 
1624.35 0 0.000288844 -0.00178168 -1.101e-05 2.43665e-05 -0.0566235 -0.000108451 -0.000248382 -0.00107368 0.00131248 0.00146791 0.000671916 0.0324593 -0.00104534 -0.00193389 -0.000836805 0.00104652 0.000492997 -0.000680973 0.000515316 -0.000554142 -0.000255522 0.00022341 9.21574e-05 -0.000849112 -0.000158957 0.000166286 -4.11e-05 0.000622543 0.000458233 5.81327e-05 -7.74402e-05 0.000348595 
1624.7 0 0.000296757 -0.00123846 -8.91059e-06 1.84714e-05 -0.0549757 -0.000112912 -0.000236181 -0.00105198 0.00133686 0.00144478 0.000683259 0.0342476 -0.00104661 -0.00195018 -0.000793682 0.0010912 0.000514148 -0.00072778 0.00042879 -0.000523675 -0.000259449 0.000227678 8.38488e-05 -0.000868444 -0.000158118 0.000159836 -3.65809e-05 0.000637465 0.00042964 4.92796e-05 -6.40128e-05 0.000347149 
1625.05 0 0.000301702 -0.000702062 -5.70577e-06 1.18182e-05 -0.0532758 -0.000117647 -0.000228654 -0.00102587 0.00135855 0.00142242 0.000691484 0.0359661 -0.0010483 -0.001959 -0.000749836 0.00113734 0.000535235 -0.000776217 0.000342808 -0.000494015 -0.000262528 0.000229719 7.42407e-05 -0.00088599 -0.00015893 0.000153467 -3.25813e-05 0.00065113 0.000398813 3.94503e-05 -5.05817e-05 0.000346317 
1625.4 0 0.000304848 -0.000173049 -1.88977e-06 5.85582e-06 -0.0515263 -0.000120786 -0.000223899 -0.000995467 0.00137818 0.00140413 0.000697416 0.0376179 -0.00104935 -0.00196241 -0.000705752 0.00118329 0.000551404 -0.000826504 0.000260054 -0.000462414 -0.000265521 0.000229017 6.2624e-05 -0.000900521 -0.000160667 0.00014741 -2.87321e-05 0.000662524 0.000366014 3.05453e-05 -3.721e-05 0.000345012 
1625.75 0 0.00030624 0.000348885 1.49386e-06 1.07208e-06 -0.0497275 -0.000121123 -0.0002166 -0.000962435 0.0013956 0.00138837 0.000702713 0.0392028 -0.00104741 -0.00196401 -0.000662971 0.00122587 0.000558729 -0.000879261 0.000179273 -0.000428256 -0.000269483 0.000225638 4.98281e-05 -0.00091155 -0.000161763 0.000141235 -2.46519e-05 0.000671396 0.000331972 2.49589e-05 -2.47744e-05 0.000341963 
1626.1 0 0.000305114 0.000864421 3.35788e-06 -2.63723e-06 -0.0478819 -0.000119149 -0.000202091 -0.000928604 0.00140956 0.00137178 0.000706137 0.0407198 -0.0010423 -0.00196375 -0.000622458 0.00126511 0.000557256 -0.000935806 9.97251e-05 -0.000393023 -0.000274177 0.000219166 3.76726e-05 -0.000920277 -0.000161069 0.000134295 -2.00387e-05 0.00067852 0.000297125 2.25346e-05 -1.44192e-05 0.000337162 
1626.45 0 0.000302303 0.00137299 3.07263e-06 -4.67733e-06 -0.0459926 -0.000115881 -0.00018128 -0.00089509 0.00141886 0.00135424 0.000704316 0.0421681 -0.0010348 -0.00195998 -0.000583399 0.00130313 0.000551953 -0.000995557 2.26285e-05 -0.000357076 -0.000277528 0.000210128 2.77614e-05 -0.000928809 -0.000158897 0.000126719 -1.5428e-05 0.000684829 0.000262991 2.19514e-05 -6.32049e-06 0.000330794 
1626.8 0 0.000300483 0.00187242 1.67119e-06 -5.2079e-06 -0.0440614 -0.000111464 -0.000158933 -0.000863661 0.00142237 0.00133775 0.000696217 0.0435444 -0.0010256 -0.0019533 -0.000544656 0.0013412 0.000547689 -0.0010559 -5.03337e-05 -0.000318566 -0.000279169 0.000199532 1.99086e-05 -0.000938123 -0.000156318 0.000117563 -1.14729e-05 0.000690475 0.00023036 2.36841e-05 3.62866e-07 0.000323379 
1627.15 0 0.000301003 0.00236156 -4.11959e-07 -5.16854e-06 -0.0420893 -0.000105614 -0.000137206 -0.00083508 0.00142063 0.00132325 0.000682825 0.0448465 -0.00101477 -0.00194465 -0.000505491 0.00137877 0.000544515 -0.00111446 -0.000120289 -0.000275279 -0.000281479 0.000188012 1.15968e-05 -0.000948079 -0.000153575 0.000105438 -8.12404e-06 0.000695281 0.000199138 2.81198e-05 6.64467e-06 0.000315744 
1627.5 0 0.000303068 0.00284017 -3.15441e-06 -4.94107e-06 -0.040078 -9.75422e-05 -0.000112932 -0.00081007 0.00141676 0.00131069 0.000664339 0.0460728 -0.00100071 -0.00193486 -0.000465742 0.00141342 0.000540096 -0.00116829 -0.000188685 -0.000228884 -0.000286125 0.000177027 1.60873e-06 -0.000957632 -0.000150397 9.10496e-05 -5.25853e-06 0.000700037 0.000169614 3.34151e-05 1.34475e-05 0.000307627 
1627.85 0 0.000305562 0.00330816 -5.78778e-06 -4.97518e-06 -0.0380305 -8.58931e-05 -8.22652e-05 -0.000790075 0.00141201 0.00129968 0.000642957 0.0472203 -0.000984061 -0.00192506 -0.000426469 0.00144496 0.000536175 -0.0012152 -0.000255041 -0.00018215 -0.000290873 0.000167329 -7.90931e-06 -0.000966411 -0.000147199 7.56109e-05 -3.94637e-06 0.000704591 0.000140817 3.7568e-05 2.08673e-05 0.000297808 
1628.2 0 0.000308137 0.00376523 -7.98449e-06 -5.42967e-06 -0.0359529 -7.19671e-05 -4.65957e-05 -0.000774801 0.00140416 0.0012911 0.000622508 0.0482865 -0.000966299 -0.00191473 -0.00038916 0.00147601 0.000536108 -0.00125594 -0.000320609 -0.000136432 -0.00029229 0.000157621 -1.51884e-05 -0.000974561 -0.000143063 6.00606e-05 -4.09537e-06 0.000706859 0.000111593 4.08622e-05 2.95085e-05 0.00028681 
1628.55 0 0.000311575 0.00420996 -9.51528e-06 -7.23626e-06 -0.0338502 -5.94714e-05 -1.09929e-05 -0.00076298 0.00139307 0.00128474 0.000603737 0.0492702 -0.000946951 -0.00190092 -0.000354595 0.00150633 0.000539836 -0.00129215 -0.00038811 -9.58136e-05 -0.000290524 0.000147393 -2.10931e-05 -0.000980821 -0.000136824 4.41864e-05 -4.43506e-06 0.000705885 8.22436e-05 4.30693e-05 4.01301e-05 0.000276171 
1628.9 0 0.000316711 0.00464109 -1.03702e-05 -1.08597e-05 -0.0317243 -5.02782e-05 2.16988e-05 -0.000754127 0.00138174 0.00127665 0.000585314 0.0501714 -0.000926785 -0.00188146 -0.000323386 0.00153345 0.00054621 -0.00132344 -0.000456845 -6.42236e-05 -0.000287533 0.00013795 -2.70718e-05 -0.00098478 -0.000130233 2.65965e-05 -4.9761e-06 0.000703158 5.38143e-05 4.22962e-05 5.19544e-05 0.000265968 
1629.25 0 0.00032303 0.00505854 -1.12459e-05 -1.517e-05 -0.0295763 -4.46224e-05 5.14655e-05 -0.000748783 0.00137313 0.00126388 0.000566565 0.0509904 -0.000907448 -0.00185822 -0.000295277 0.00155752 0.000554897 -0.00134767 -0.000523377 -4.01256e-05 -0.000283655 0.000130305 -3.4335e-05 -0.000987548 -0.000125923 8.12683e-06 -5.72592e-06 0.00069984 2.63097e-05 3.79175e-05 6.33313e-05 0.000255392 
1629.6 0 0.000329201 0.00546264 -1.19291e-05 -2.00478e-05 -0.027409 -4.40023e-05 7.95757e-05 -0.00074629 0.00136821 0.00124718 0.00054518 0.0517272 -0.000889313 -0.00183445 -0.000269024 0.00157963 0.000565737 -0.00136445 -0.000585798 -2.05332e-05 -0.000278405 0.000123664 -4.31873e-05 -0.000988865 -0.000124534 -9.32241e-06 -5.28419e-06 0.000696212 -9.15558e-07 3.17872e-05 7.34678e-05 0.000243483 
1629.95 0 0.000334035 0.00585391 -1.14512e-05 -2.63186e-05 -0.0252274 -4.91497e-05 0.00010864 -0.000744774 0.00136483 0.00122864 0.000517712 0.0523817 -0.000872192 -0.00181094 -0.000244592 0.00159781 0.000578789 -0.00137415 -0.000644301 -3.16922e-06 -0.000271774 0.000117828 -5.27586e-05 -0.000988108 -0.000125591 -2.57261e-05 -2.67241e-06 0.000692671 -2.72436e-05 2.57728e-05 8.26121e-05 0.000230134 
1630.3 0 0.000336039 0.00623248 -9.73276e-06 -3.40991e-05 -0.0230355 -5.89294e-05 0.000139012 -0.000743753 0.00136118 0.00120927 0.000483483 0.0529542 -0.000855519 -0.00178598 -0.000221692 0.00160886 0.000595328 -0.0013765 -0.000698878 1.3776e-05 -0.000263609 0.000112746 -6.28355e-05 -0.00098541 -0.000127431 -4.09453e-05 1.40736e-06 0.000689351 -5.26778e-05 1.98828e-05 9.084e-05 0.000216812 
1630.65 0 0.000335142 0.00659727 -8.02514e-06 -4.25558e-05 -0.0208356 -7.22649e-05 0.000166825 -0.00074397 0.0013579 0.0011879 0.000443711 0.053443 -0.000838053 -0.00175843 -0.000198569 0.0016124 0.000614959 -0.00137251 -0.000749779 3.12496e-05 -0.000254488 0.000107647 -7.27742e-05 -0.000981127 -0.000128332 -5.46555e-05 5.09733e-06 0.000686059 -7.70404e-05 1.42037e-05 9.85279e-05 0.000203895 
1631 0 0.000332442 0.00694699 -7.02299e-06 -5.07655e-05 -0.018632 -8.83816e-05 0.000189844 -0.000746409 0.00135538 0.00116416 0.000399781 0.0538472 -0.000819476 -0.00172913 -0.000175135 0.00160959 0.000634978 -0.00136423 -0.000799905 4.96259e-05 -0.000245083 0.000102181 -8.15618e-05 -0.000976585 -0.000127467 -6.74434e-05 7.46199e-06 0.000682592 -9.95107e-05 7.91958e-06 0.000107219 0.000190356 
1631.35 0 0.000328403 0.00728139 -6.93639e-06 -5.905e-05 -0.016429 -0.000106446 0.000209179 -0.000751835 0.00135313 0.00113942 0.000352293 0.0541692 -0.000800197 -0.00169856 -0.000153394 0.00160141 0.000655566 -0.00135416 -0.000852768 6.70269e-05 -0.000234361 9.69479e-05 -8.93316e-05 -0.000973294 -0.000124668 -7.93043e-05 9.09608e-06 0.000678445 -0.00012043 -7.6008e-07 0.000118222 0.00017582 
1631.7 0 0.000323234 0.00760087 -7.71166e-06 -6.80072e-05 -0.0142295 -0.000123643 0.000225624 -0.000759779 0.00135254 0.00111488 0.00030213 0.0544115 -0.00078033 -0.00166513 -0.000135085 0.00159032 0.000679466 -0.00134374 -0.000908483 8.06755e-05 -0.000220776 9.20762e-05 -9.76205e-05 -0.000970788 -0.000121457 -8.89102e-05 1.07876e-05 0.000673081 -0.00014166 -1.1596e-05 0.000131093 0.000161346 
1632.05 0 0.000316871 0.00790495 -8.86131e-06 -7.73251e-05 -0.0120354 -0.000137068 0.000239185 -0.000768806 0.00135678 0.00109155 0.00025089 0.0545739 -0.000760936 -0.00162646 -0.000121389 0.0015796 0.000707147 -0.00133353 -0.00096484 9.04535e-05 -0.000204074 8.6862e-05 -0.000106291 -0.000966982 -0.000118107 -9.48442e-05 1.33383e-05 0.000666031 -0.000163421 -2.2399e-05 0.00014459 0.00014751 
1632.4 0 0.000310505 0.00819244 -9.33595e-06 -8.6619e-05 -0.00984791 -0.00014603 0.000251434 -0.000777237 0.00136521 0.00107023 0.000198237 0.0546536 -0.000742691 -0.00158169 -0.000113893 0.00157144 0.000736371 -0.00132265 -0.00102115 9.69086e-05 -0.000185122 8.14654e-05 -0.000113441 -0.000960255 -0.000113296 -9.80314e-05 1.65675e-05 0.000657364 -0.000184381 -3.2217e-05 0.000156981 0.000133911 
1632.75 0 0.000306625 0.00846249 -7.92545e-06 -9.59616e-05 -0.00766998 -0.000149596 0.000264622 -0.000783395 0.00137433 0.001052 0.000144617 0.0546495 -0.000725664 -0.00153136 -0.000112877 0.00156499 0.000765762 -0.00130933 -0.00107828 0.000100539 -0.00016545 7.62774e-05 -0.000118982 -0.000950486 -0.000107921 -0.000101226 1.86038e-05 0.000647943 -0.00020435 -4.23033e-05 0.000167931 0.00012017 
1633.1 0 0.000305502 0.00871461 -5.14592e-06 -0.000105597 -0.00550748 -0.000145522 0.00027993 -0.000787063 0.00138213 0.00103708 9.38877e-05 0.0545636 -0.000710277 -0.00147644 -0.000117297 0.00155578 0.000796521 -0.00129189 -0.0011361 0.000101523 -0.000147261 7.17494e-05 -0.000124291 -0.000938558 -0.000103998 -0.000105922 1.93532e-05 0.000637885 -0.000222943 -5.43258e-05 0.000177843 0.00010591 
1633.45 0 0.000305202 0.00894865 -1.78847e-06 -0.000116428 -0.00336455 -0.000134222 0.000296881 -0.000791686 0.00138814 0.00102347 4.90357e-05 0.0543993 -0.000696254 -0.00141763 -0.000126522 0.00154129 0.000829498 -0.00127009 -0.00119539 9.94376e-05 -0.000131891 6.84766e-05 -0.000130443 -0.000925983 -0.000100727 -0.00011164 2.03174e-05 0.000626181 -0.000239633 -6.90101e-05 0.000186583 9.07979e-05 
1633.8 0 0.000305136 0.00916538 2.73267e-06 -0.000128981 -0.00124191 -0.000118963 0.000312793 -0.000799502 0.00139264 0.00100815 8.70836e-06 0.0541598 -0.000682681 -0.00135275 -0.000140249 0.00152228 0.000863538 -0.00124625 -0.00125717 9.64954e-05 -0.00011878 6.54822e-05 -0.000138362 -0.000913586 -9.59311e-05 -0.0001173 2.17306e-05 0.000613358 -0.000255468 -8.56735e-05 0.000194808 7.45745e-05 
1634.15 0 0.000304284 0.00936627 9.1413e-06 -0.00014159 0.000859348 -0.0001017 0.000324199 -0.000806775 0.00139554 0.000989203 -2.74616e-05 0.0538477 -0.000668197 -0.0012794 -0.000157242 0.0014992 0.000895186 -0.00122203 -0.00131682 9.65899e-05 -0.000106801 6.19353e-05 -0.000148427 -0.000900747 -8.94612e-05 -0.000121836 2.26378e-05 0.000600016 -0.000271025 -0.000102294 0.000204194 5.71426e-05 
1634.5 0 0.000301133 0.00955196 1.70057e-05 -0.000152141 0.00293779 -8.28327e-05 0.00032902 -0.00081012 0.00139398 0.000966715 -5.78345e-05 0.0534638 -0.000651614 -0.00120091 -0.000174689 0.00147121 0.000919818 -0.00119575 -0.0013694 0.000101768 -9.59669e-05 5.83251e-05 -0.000159512 -0.00088651 -8.15627e-05 -0.000124751 2.21615e-05 0.000585183 -0.000285133 -0.000117708 0.000215504 3.85738e-05 
1634.85 0 0.000295404 0.00972319 2.57086e-05 -0.000160258 0.00499214 -6.19763e-05 0.000327821 -0.000811159 0.00138518 0.000941069 -8.26193e-05 0.0530068 -0.000632058 -0.00112278 -0.000189184 0.00143876 0.0009346 -0.00116618 -0.0014163 0.000110612 -8.75086e-05 5.50467e-05 -0.000170379 -0.000870686 -7.29617e-05 -0.000127125 2.12118e-05 0.00056885 -0.000297321 -0.000132291 0.000227723 1.88019e-05 
1635.2 0 0.000288094 0.00988033 3.50892e-05 -0.000167114 0.0070188 -3.85301e-05 0.00032338 -0.000813464 0.00137196 0.000913679 -0.000103337 0.0524794 -0.000610334 -0.00104656 -0.000199016 0.00140474 0.000939262 -0.00113527 -0.00146122 0.000119488 -8.18279e-05 5.19081e-05 -0.000180699 -0.000854303 -6.47321e-05 -0.000131489 2.13112e-05 0.000551344 -0.000308091 -0.000146493 0.000239061 -2.13561e-06 
1635.55 0 0.000280115 0.0100222 4.39988e-05 -0.000173098 0.009015 -1.19411e-05 0.000318358 -0.000817659 0.00135996 0.000888195 -0.000122754 0.0518869 -0.000590194 -0.000971491 -0.000205156 0.00137166 0.000935101 -0.00110521 -0.00150597 0.000126506 -7.75496e-05 4.89195e-05 -0.000189418 -0.000837776 -5.66617e-05 -0.000137458 2.31486e-05 0.000532548 -0.000317629 -0.000160628 0.000248945 -2.34266e-05 
1635.9 0 0.00027222 0.0101471 5.05258e-05 -0.000177676 0.0109798 1.80747e-05 0.000314292 -0.000821503 0.00134993 0.000867374 -0.000144467 0.0512308 -0.000575002 -0.000897677 -0.000209059 0.00133829 0.000924331 -0.00107615 -0.0015495 0.000132906 -7.36843e-05 4.62974e-05 -0.000196232 -0.000819873 -4.75338e-05 -0.000142443 2.67865e-05 0.000513065 -0.000326921 -0.000174626 0.000258515 -4.39723e-05 
1636.25 0 0.000265153 0.0102546 5.41492e-05 -0.000180686 0.0129101 5.2859e-05 0.000310354 -0.000822674 0.00133994 0.000850201 -0.000169358 0.0505108 -0.000566262 -0.00082564 -0.000211084 0.00130167 0.000909682 -0.0010481 -0.00159028 0.000142747 -6.99514e-05 4.4907e-05 -0.0002022 -0.000799504 -3.7336e-05 -0.000146188 3.19152e-05 0.000493568 -0.000336394 -0.000188094 0.000267837 -6.38002e-05 
1636.6 0 0.000258609 0.010344 5.52226e-05 -0.000182116 0.0148019 9.29536e-05 0.000304372 -0.000820425 0.00133053 0.000834683 -0.000193418 0.0497288 -0.000563613 -0.000756189 -0.000212145 0.00126229 0.000893505 -0.00102163 -0.00162904 0.00015864 -6.62719e-05 4.53331e-05 -0.000207929 -0.000777787 -2.76711e-05 -0.000149395 3.76867e-05 0.000474194 -0.000346185 -0.000200617 0.000275512 -8.38087e-05 
1636.95 0 0.000252203 0.0104142 5.43073e-05 -0.000182559 0.0166535 0.000136195 0.000296298 -0.00081495 0.00132259 0.000821902 -0.00021192 0.0488865 -0.0005643 -0.000690474 -0.000214304 0.00122261 0.000876363 -0.00099743 -0.00166665 0.000179299 -6.2679e-05 4.68263e-05 -0.000212554 -0.000756222 -1.88089e-05 -0.000151662 4.26487e-05 0.000454422 -0.00035635 -0.000212491 0.000281466 -0.000104381 
1637.3 0 0.000247503 0.0104657 5.28813e-05 -0.000182717 0.0184628 0.000179885 0.000287218 -0.000807197 0.0013136 0.000811885 -0.000223995 0.0479858 -0.000567359 -0.000629521 -0.000218353 0.00118301 0.000857934 -0.00097493 -0.00170347 0.000202395 -5.89226e-05 4.81912e-05 -0.000214917 -0.000734209 -9.42086e-06 -0.000152162 4.6847e-05 0.000433601 -0.000366088 -0.000224177 0.000286415 -0.000124923 
1637.65 0 0.000245183 0.0105006 5.16248e-05 -0.000183201 0.0202262 0.000222924 0.000277392 -0.000798952 0.00129901 0.000801952 -0.000230438 0.047029 -0.000574896 -0.00057252 -0.000223192 0.00114306 0.000836997 -0.000952601 -0.00173942 0.000226759 -5.53539e-05 4.84888e-05 -0.000215346 -0.000711354 6.29269e-07 -0.000150373 5.10952e-05 0.000411306 -0.000375731 -0.000235665 0.000290742 -0.000145478 
1638 0 0.000243645 0.0105215 5.05525e-05 -0.000184148 0.0219403 0.000262869 0.000266123 -0.000791844 0.00127672 0.000790383 -0.0002329 0.0460183 -0.000587328 -0.000515822 -0.000227785 0.00110321 0.000812247 -0.000932098 -0.00177214 0.000252618 -5.24778e-05 4.65206e-05 -0.000215601 -0.00068808 1.06756e-05 -0.000147525 5.59905e-05 0.000387563 -0.00038598 -0.000247445 0.000294863 -0.000166157 
1638.35 0 0.000242451 0.0105292 4.95661e-05 -0.000184275 0.0236022 0.000296574 0.000253129 -0.00078481 0.00124872 0.000777599 -0.00023483 0.0449573 -0.000602895 -0.000457352 -0.000230785 0.00106443 0.000782609 -0.00091701 -0.00179802 0.000279902 -4.93007e-05 4.16235e-05 -0.000216661 -0.000664773 2.02521e-05 -0.000145229 6.15859e-05 0.00036286 -0.000395028 -0.00025961 0.000299039 -0.000185624 
1638.7 0 0.000242472 0.0105218 4.77727e-05 -0.000182986 0.0252118 0.000324262 0.000239285 -0.000775951 0.00121627 0.00076469 -0.000238843 0.0438483 -0.000619993 -0.000399627 -0.000229527 0.0010265 0.000748871 -0.000908363 -0.00181748 0.000308408 -4.37934e-05 3.50163e-05 -0.000218487 -0.000641337 2.87446e-05 -0.000142765 6.69397e-05 0.000337726 -0.000401028 -0.000270936 0.000303061 -0.000202996 
1639.05 0 0.000243425 0.0104983 4.49419e-05 -0.000181545 0.0267701 0.000348455 0.000226216 -0.000762766 0.00117827 0.000751274 -0.000242948 0.0426916 -0.000637086 -0.000344254 -0.000222837 0.000987366 0.000713653 -0.000905421 -0.00183533 0.000337935 -3.55159e-05 2.81874e-05 -0.000221064 -0.000617232 3.50819e-05 -0.000139947 7.1075e-05 0.000312792 -0.000405278 -0.000279867 0.000306031 -0.000219178 
1639.4 0 0.000244209 0.0104596 4.2129e-05 -0.000180079 0.0282768 0.000369377 0.000216321 -0.000743446 0.00113393 0.000736041 -0.00024498 0.0414893 -0.000651475 -0.00029047 -0.00021134 0.000944292 0.000678976 -0.00090571 -0.00185455 0.000367393 -2.48734e-05 2.15846e-05 -0.000224708 -0.000592154 4.11408e-05 -0.000137442 7.40366e-05 0.000288597 -0.000409813 -0.000285659 0.000308175 -0.000234494 
1639.75 0 0.000244264 0.0104053 4.0268e-05 -0.000178077 0.0297295 0.000385628 0.000210896 -0.000719764 0.00108398 0.000718369 -0.000248654 0.0402419 -0.000661565 -0.00023988 -0.000195263 0.000896108 0.000645492 -0.000906711 -0.00187366 0.000394036 -1.22734e-05 1.46362e-05 -0.000230099 -0.000566589 4.85757e-05 -0.000134965 7.691e-05 0.000265089 -0.000415628 -0.000288443 0.000309583 -0.000249256 
1640.1 0 0.00024301 0.0103336 3.89592e-05 -0.00017647 0.031125 0.00039658 0.00021055 -0.000692633 0.00103086 0.000700047 -0.000255875 0.0389465 -0.000669158 -0.000194404 -0.000176605 0.000845724 0.000613642 -0.000907518 -0.00188998 0.000415725 9.55474e-07 6.77423e-06 -0.000236992 -0.000542093 5.65087e-05 -0.000133471 8.01887e-05 0.000241601 -0.000422902 -0.000288863 0.000309228 -0.000264541 
1640.45 0 0.000240798 0.0102438 3.713e-05 -0.000175435 0.032458 0.000402543 0.00021615 -0.000659833 0.000976172 0.000684907 -0.00026566 0.0376041 -0.000675839 -0.000152167 -0.000159019 0.000795931 0.000584021 -0.000907664 -0.00190267 0.000433795 1.38959e-05 -1.25499e-06 -0.000242907 -0.000519608 6.49263e-05 -0.000133458 8.36189e-05 0.000218745 -0.000431563 -0.000287078 0.000307566 -0.000280059 
1640.8 0 0.000237955 0.0101365 3.49358e-05 -0.000173532 0.0337261 0.000406458 0.000227434 -0.000619037 0.000917748 0.000673644 -0.000277268 0.0362182 -0.000682217 -0.000110442 -0.000143398 0.000746184 0.000556165 -0.000907511 -0.00191284 0.000449893 2.65037e-05 -9.03744e-06 -0.0002462 -0.000497904 7.32464e-05 -0.000132817 8.75931e-05 0.000197783 -0.000441416 -0.000283039 0.000305418 -0.000293963 
1641.15 0 0.000233436 0.0100146 3.28923e-05 -0.000170082 0.034929 0.000412812 0.000242071 -0.000568516 0.000854114 0.000662969 -0.000289462 0.0347921 -0.000689647 -6.68964e-05 -0.000125862 0.000695847 0.000529482 -0.000907782 -0.00192287 0.000464977 3.86962e-05 -1.76478e-05 -0.00024853 -0.000476317 8.08058e-05 -0.000131175 9.31512e-05 0.000178324 -0.000451747 -0.000277773 0.000302739 -0.000305202 
1641.5 0 0.000227113 0.00987979 3.05547e-05 -0.000165075 0.0360648 0.000423405 0.000255296 -0.000509205 0.00078831 0.000650991 -0.000302759 0.0333309 -0.000699029 -2.02537e-05 -0.000103874 0.000645426 0.000504128 -0.000907369 -0.00193399 0.000481689 5.09093e-05 -2.746e-05 -0.000251399 -0.000455681 8.80733e-05 -0.000130569 9.98245e-05 0.000159349 -0.000461972 -0.000272844 0.000299341 -0.000315023 
1641.85 0 0.000221019 0.00973148 2.67548e-05 -0.000158864 0.0371321 0.00043723 0.000263599 -0.000445145 0.000723638 0.000639217 -0.000316789 0.0318408 -0.000706351 2.88999e-05 -7.97478e-05 0.000597336 0.000479765 -0.000905116 -0.00194495 0.000502582 6.31146e-05 -3.80448e-05 -0.000253677 -0.000436573 9.51703e-05 -0.000131518 0.000105763 0.00014061 -0.000471571 -0.000268084 0.000296159 -0.000324521 
1642.2 0 0.000217098 0.0095687 2.29896e-05 -0.000151601 0.0381305 0.000452843 0.000267096 -0.000380096 0.000660132 0.000630347 -0.000330005 0.0303266 -0.000706782 8.01453e-05 -5.62813e-05 0.000554176 0.000455124 -0.00090034 -0.00195487 0.000526231 7.52968e-05 -4.87072e-05 -0.000253886 -0.000418422 0.000102609 -0.000132223 0.000111537 0.000121475 -0.000479428 -0.000262507 0.000294555 -0.000333344 
1642.55 0 0.000215677 0.0093933 2.11402e-05 -0.000143649 0.0390609 0.000470099 0.000266736 -0.000318233 0.000596361 0.00062596 -0.000343742 0.0287903 -0.000702303 0.000133532 -3.47379e-05 0.00051656 0.000429052 -0.000892372 -0.00196568 0.000548125 8.75514e-05 -5.93966e-05 -0.000252366 -0.000400399 0.000110393 -0.000130982 0.000118401 0.000101392 -0.000485717 -0.000255998 0.000293324 -0.000340782 
1642.9 0 0.000215226 0.00920803 2.02462e-05 -0.000135191 0.0399209 0.000488909 0.000263844 -0.000263398 0.000532826 0.000624611 -0.000358402 0.0272326 -0.000696209 0.000189681 -1.51707e-05 0.000484698 0.000400758 -0.000883064 -0.00197935 0.000567123 9.9439e-05 -7.07198e-05 -0.00025129 -0.00038265 0.000118458 -0.000129761 0.000124737 8.16065e-05 -0.000490708 -0.000248769 0.000290585 -0.000346405 
1643.25 0 0.000214586 0.00901219 1.95183e-05 -0.000125772 0.0407072 0.000506205 0.000259382 -0.000215954 0.000471338 0.000623703 -0.000371716 0.025657 -0.000687965 0.00024699 2.66199e-06 0.000458381 0.000370688 -0.000874496 -0.00199458 0.000586671 0.00011026 -8.25291e-05 -0.000251846 -0.000366565 0.00012942 -0.000131183 0.000129501 6.28184e-05 -0.000493811 -0.000241304 0.000286318 -0.000351082 
1643.6 0 0.000213831 0.00880499 1.87083e-05 -0.000116099 0.0414204 0.000519826 0.000253731 -0.000173322 0.000411734 0.000624277 -0.000383095 0.0240674 -0.000677459 0.00030341 1.80374e-05 0.000435079 0.000340438 -0.000866734 -0.00200982 0.000609098 0.000119677 -9.47894e-05 -0.000253243 -0.000351902 0.000145217 -0.000133798 0.000132569 4.33615e-05 -0.000495953 -0.000234495 0.000281922 -0.000355411 
1643.95 0 0.000213432 0.00858822 1.70873e-05 -0.000106889 0.0420628 0.000531239 0.000247173 -0.000134436 0.000352758 0.000627644 -0.000391739 0.022465 -0.000665011 0.000359196 2.9487e-05 0.000411233 0.000310478 -0.000859538 -0.00202562 0.000633939 0.000129052 -0.000107947 -0.00025485 -0.000337033 0.000164321 -0.000135433 0.000134187 2.19549e-05 -0.000498977 -0.000229533 0.000277557 -0.0003596 
1644.3 0 0.000213318 0.00836358 1.45781e-05 -9.83961e-05 0.0426363 0.000542543 0.000238329 -9.94645e-05 0.000293565 0.000633026 -0.000395097 0.0208529 -0.000651273 0.000414447 3.52293e-05 0.000386255 0.000281076 -0.000853095 -0.00204151 0.000658734 0.000140176 -0.000121939 -0.000256816 -0.000322937 0.000183613 -0.000135829 0.000135358 -2.6462e-07 -0.000502648 -0.000226213 0.000272525 -0.000364211 
1644.65 0 0.000212172 0.00813175 1.04579e-05 -8.966e-05 0.0431446 0.000552238 0.000225867 -6.80546e-05 0.000236201 0.000638533 -0.000391848 0.0192361 -0.000636473 0.000468447 3.60553e-05 0.000360681 0.000251024 -0.000846419 -0.00205366 0.000680032 0.00015192 -0.000134662 -0.000259524 -0.000309527 0.000200961 -0.00013479 0.000136461 -2.1669e-05 -0.00050659 -0.000221922 0.000268036 -0.000369325 
1645 0 0.000209997 0.00789305 4.6297e-06 -7.97963e-05 0.0435903 0.000557969 0.000210702 -4.15102e-05 0.000183473 0.000639295 -0.00038312 0.0176187 -0.000620042 0.000519532 3.5558e-05 0.000335608 0.00021737 -0.000839845 -0.00205917 0.000695197 0.000161919 -0.00014503 -0.000262336 -0.000294588 0.000215923 -0.000131933 0.000136661 -4.21945e-05 -0.000512234 -0.000215232 0.000264758 -0.000374778 
1645.35 0 0.000208335 0.0076479 -2.31468e-06 -6.97155e-05 0.0439731 0.000561501 0.000194138 -1.99831e-05 0.000134623 0.000631536 -0.000370892 0.0160047 -0.00060287 0.000567347 3.71215e-05 0.000313722 0.000179964 -0.000835414 -0.00205982 0.000706379 0.000169826 -0.00015522 -0.000264992 -0.000277737 0.000229091 -0.00012743 0.000135654 -6.23003e-05 -0.000519981 -0.000207214 0.00026231 -0.000380021 
1645.7 0 0.000207366 0.00739683 -1.02938e-05 -5.96981e-05 0.0442915 0.000567338 0.000177243 3.04322e-07 8.94484e-05 0.000615717 -0.000356685 0.0143978 -0.000584713 0.000614308 4.19011e-05 0.000296731 0.000142123 -0.000833326 -0.0020581 0.000717749 0.000176918 -0.000166064 -0.000268099 -0.000260163 0.000239986 -0.00012227 0.000134621 -8.13167e-05 -0.000528279 -0.000199256 0.000260359 -0.000384969 
1646.05 0 0.000205118 0.00713948 -1.83072e-05 -4.94987e-05 0.0445456 0.000577216 0.000161549 2.19576e-05 4.9277e-05 0.000595655 -0.000339653 0.0128018 -0.000563811 0.000661862 4.85439e-05 0.000283708 0.000105979 -0.000832029 -0.00205317 0.000729054 0.000184603 -0.000175479 -0.000270006 -0.000242235 0.00024758 -0.000117486 0.00013392 -9.90397e-05 -0.000536707 -0.000191538 0.000258824 -0.000390004 
1646.4 0 0.000201614 0.00687468 -2.55955e-05 -4.06188e-05 0.0447383 0.000589 0.000148624 4.37173e-05 1.36813e-05 0.000575685 -0.000320115 0.0112172 -0.000540446 0.000710518 5.63272e-05 0.000271767 7.01303e-05 -0.000830006 -0.00204435 0.000737191 0.000193289 -0.000182603 -0.000269378 -0.000222787 0.000252615 -0.000111933 0.000132522 -0.000116017 -0.00054655 -0.000182612 0.000257237 -0.000394655 
1646.75 0 0.000198201 0.00660182 -3.22787e-05 -3.37158e-05 0.044872 0.000600975 0.000139846 6.38589e-05 -1.81641e-05 0.000558014 -0.000299903 0.00963885 -0.000517182 0.000761284 6.6017e-05 0.000256816 3.28313e-05 -0.000827253 -0.00203226 0.000741621 0.000202482 -0.000189341 -0.000267104 -0.000201727 0.000255809 -0.000105293 0.000129678 -0.000132439 -0.000557807 -0.000171597 0.000253865 -0.000398183 
1647.1 0 0.000194996 0.00632144 -3.83432e-05 -2.807e-05 0.044946 0.000610736 0.000134118 8.23978e-05 -4.67222e-05 0.000542929 -0.000279759 0.00806391 -0.000494202 0.000813398 7.65091e-05 0.000237859 -4.8463e-06 -0.000824359 -0.00201615 0.000746041 0.000211571 -0.00019681 -0.000263879 -0.00018072 0.000257177 -9.95336e-05 0.000126186 -0.00014822 -0.000568428 -0.000159344 0.000247799 -0.000399862 
1647.45 0 0.000191979 0.00603454 -4.29003e-05 -2.3493e-05 0.044957 0.000617512 0.000129383 9.86955e-05 -7.32666e-05 0.000528855 -0.000260497 0.00649639 -0.00046864 0.00086281 8.38067e-05 0.000217077 -4.124e-05 -0.000820498 -0.00199491 0.000753759 0.000219707 -0.00020417 -0.000259821 -0.00016116 0.000256257 -9.5761e-05 0.000122956 -0.000163164 -0.000576957 -0.000146696 0.00024139 -0.000399166 
1647.8 0 0.000188804 0.00574013 -4.54467e-05 -1.9835e-05 0.044904 0.000624545 0.000124905 0.000110838 -9.88589e-05 0.000513787 -0.000242723 0.00494239 -0.000439375 0.00090612 8.42746e-05 0.000195778 -7.54528e-05 -0.000815028 -0.00196848 0.00076425 0.000226972 -0.00021111 -0.000254456 -0.000142814 0.000252815 -9.28477e-05 0.000119609 -0.000177966 -0.000582811 -0.00013435 0.000236262 -0.000396719 
1648.15 0 0.000184553 0.00543855 -4.63151e-05 -1.721e-05 0.0447902 0.000635274 0.000120457 0.000118576 -0.000124321 0.000497325 -0.000226349 0.00340305 -0.000408317 0.000944295 7.7458e-05 0.000173794 -0.00010653 -0.000809001 -0.00193743 0.000774473 0.000234084 -0.000218613 -0.000246827 -0.000124554 0.000247254 -8.85444e-05 0.000115478 -0.000193669 -0.000585134 -0.000122929 0.00023132 -0.000394179 
1648.5 0 0.000178849 0.00513343 -4.6517e-05 -1.59045e-05 0.0446179 0.00064951 0.000116904 0.000125337 -0.00014935 0.000479137 -0.000211511 0.00187596 -0.000377075 0.000980558 6.62532e-05 0.000150895 -0.000134461 -0.00080182 -0.00190104 0.000782649 0.000241508 -0.00022696 -0.000237345 -0.000106745 0.000240697 -8.3427e-05 0.000110553 -0.00020902 -0.000583375 -0.000112325 0.000225029 -0.000392493 
1648.85 0 0.000172885 0.00482707 -4.65719e-05 -1.52226e-05 0.0443871 0.000664388 0.000115284 0.000134255 -0.000171642 0.000459195 -0.000196722 0.00036252 -0.000344031 0.00101633 5.30639e-05 0.000126921 -0.000158999 -0.000790183 -0.00185681 0.000788524 0.000249909 -0.000234457 -0.000226556 -9.09817e-05 0.000234741 -7.98429e-05 0.00010487 -0.000222999 -0.000579027 -0.000101439 0.000218227 -0.000391813 
1649.2 0 0.000167573 0.00451974 -4.61858e-05 -1.44343e-05 0.0440992 0.000678035 0.000115609 0.000144452 -0.000190944 0.000438167 -0.000178816 -0.00113153 -0.000306136 0.0010498 3.83159e-05 0.000100337 -0.000180227 -0.000773322 -0.00180559 0.000791864 0.000259451 -0.00023995 -0.00021431 -7.68764e-05 0.000230752 -7.78344e-05 9.79311e-05 -0.000235438 -0.000574598 -8.87707e-05 0.000212142 -0.000391607 
1649.55 0 0.000162181 0.00421079 -4.47933e-05 -1.33474e-05 0.0437571 0.0006898 0.000118817 0.000153968 -0.000208477 0.000416342 -0.000157348 -0.00260036 -0.000263172 0.00107843 2.23522e-05 7.04086e-05 -0.000198845 -0.000753366 -0.0017516 0.000793291 0.000269133 -0.000244692 -0.000200455 -6.31498e-05 0.000229424 -7.56793e-05 8.95937e-05 -0.000246353 -0.000570976 -7.423e-05 0.000206667 -0.000390636 
1649.9 0 0.000156656 0.00389999 -4.24443e-05 -1.10117e-05 0.0433642 0.000698735 0.000126264 0.000162753 -0.000223989 0.000392964 -0.000134216 -0.00404276 -0.000218313 0.0011023 4.81002e-06 3.75885e-05 -0.000214487 -0.00073275 -0.00169871 0.000793974 0.000278415 -0.000250527 -0.000184959 -4.96348e-05 0.000229698 -7.18112e-05 8.10949e-05 -0.000255872 -0.00056765 -5.90419e-05 0.000201538 -0.000387733 
1650.25 0 0.000151682 0.00358812 -4.01664e-05 -7.21282e-06 0.0429224 0.000705082 0.000136774 0.000172095 -0.000236677 0.000366292 -0.000108105 -0.00546164 -0.000175215 0.00112388 -1.39283e-05 3.5358e-06 -0.000225591 -0.000712386 -0.0016476 0.000794035 0.000287139 -0.00025805 -0.000169003 -3.70938e-05 0.000230296 -6.56617e-05 7.3322e-05 -0.000264125 -0.000563603 -4.43455e-05 0.000196915 -0.000382737 
1650.6 0 0.000147497 0.00327617 -3.92678e-05 -3.0515e-06 0.0424335 0.000709337 0.000147397 0.000184204 -0.000246404 0.00033594 -7.67948e-05 -0.00685948 -0.000135306 0.00114594 -3.22891e-05 -2.93779e-05 -0.000233284 -0.000691689 -0.00159691 0.000794533 0.000294641 -0.000266806 -0.000153561 -2.48512e-05 0.000231674 -5.76454e-05 6.62234e-05 -0.000271495 -0.000558645 -2.99553e-05 0.000192861 -0.000376555 
1650.95 0 0.000144779 0.00296455 -3.97483e-05 1.42063e-06 0.041898 0.000710808 0.0001566 0.000200588 -0.00025504 0.000302053 -4.09771e-05 -0.00823467 -9.61456e-05 0.00116958 -4.91935e-05 -6.02127e-05 -0.000242485 -0.000671615 -0.00154517 0.000796609 0.000299415 -0.000275534 -0.000138759 -1.09033e-05 0.000233193 -4.9314e-05 5.97569e-05 -0.000277933 -0.000552968 -1.49613e-05 0.000188375 -0.000370041 
1651.3 0 0.000144233 0.00265256 -4.03272e-05 6.73367e-06 0.0413151 0.000709033 0.000166022 0.00022084 -0.000264922 0.000264422 -3.76782e-06 -0.00958179 -5.56141e-05 0.00119478 -6.38507e-05 -8.92762e-05 -0.000256373 -0.000653593 -0.00149091 0.000799698 0.00030089 -0.000283836 -0.000124518 5.32211e-06 0.000233703 -4.17237e-05 5.36564e-05 -0.000284277 -0.000546065 6.55279e-08 0.000182409 -0.000363279 
1651.65 0 0.000145551 0.00233939 -4.07205e-05 1.20026e-05 0.0406871 0.000705121 0.000176804 0.000243599 -0.00027718 0.000223711 3.18624e-05 -0.0108966 -1.39098e-05 0.00122165 -7.49136e-05 -0.000116247 -0.000273052 -0.000636981 -0.00143324 0.000802884 0.000300674 -0.000292983 -0.000110064 2.36538e-05 0.000233484 -3.36168e-05 4.75656e-05 -0.000291709 -0.000537174 1.52764e-05 0.000174699 -0.000355425 
1652 0 0.000146691 0.00202515 -4.05496e-05 1.78299e-05 0.0400175 0.000700744 0.000188802 0.00026871 -0.000291949 0.000181438 6.59627e-05 -0.0121804 2.93288e-05 0.0012501 -8.17875e-05 -0.000140519 -0.000290727 -0.000621423 -0.00137247 0.000806021 0.000299663 -0.000303431 -9.53066e-05 4.25727e-05 0.000232952 -2.46702e-05 4.11319e-05 -0.000299316 -0.000526703 3.22277e-05 0.000165406 -0.000346373 
1652.35 0 0.000146065 0.00170934 -3.82212e-05 2.59918e-05 0.039306 0.000696497 0.0002012 0.000297772 -0.00030828 0.000141677 0.000100461 -0.0134352 7.38671e-05 0.00127863 -8.44489e-05 -0.000162484 -0.000308221 -0.000607698 -0.00130865 0.000809485 0.000298005 -0.00031436 -8.13378e-05 5.89844e-05 0.000232538 -1.74239e-05 3.4128e-05 -0.000305581 -0.000515545 5.04625e-05 0.000155011 -0.000337557 
1652.7 0 0.000144448 0.00139115 -3.37311e-05 3.61195e-05 0.0385524 0.000692654 0.000212478 0.000331285 -0.000324634 0.000109278 0.00013689 -0.0146604 0.00011815 0.00130762 -8.27725e-05 -0.000184524 -0.000324513 -0.000595292 -0.00124266 0.000812821 0.000295898 -0.000325585 -6.86084e-05 7.24683e-05 0.000232754 -1.25666e-05 2.67377e-05 -0.000311302 -0.000503807 6.85532e-05 0.000144697 -0.000330229 
1653.05 0 0.000143301 0.00107195 -2.85832e-05 4.71241e-05 0.0377597 0.00068956 0.000221436 0.000366753 -0.000340505 8.46674e-05 0.000174952 -0.0158561 0.000161708 0.00133963 -7.63926e-05 -0.000209536 -0.000339676 -0.000580952 -0.00117661 0.000812783 0.00029405 -0.000336959 -5.62495e-05 8.49113e-05 0.000233383 -8.78852e-06 1.92031e-05 -0.000317794 -0.000490731 8.58185e-05 0.000135009 -0.000324279 
1653.4 0 0.0001437 0.000752897 -2.35851e-05 5.76379e-05 0.0369311 0.000686089 0.000227691 0.000400199 -0.000357194 6.39785e-05 0.000212778 -0.0170231 0.000203523 0.00137515 -6.50675e-05 -0.000237525 -0.000353077 -0.000563421 -0.00111196 0.000805052 0.000292565 -0.000347786 -4.45149e-05 9.67979e-05 0.000233928 -5.81898e-06 1.11029e-05 -0.000325018 -0.00047634 0.000102589 0.000126083 -0.000318691 
1653.75 0 0.000145792 0.000433422 -1.89563e-05 6.64378e-05 0.0360675 0.000681375 0.000232559 0.000430286 -0.000374865 4.36771e-05 0.000249339 -0.018162 0.000239406 0.00141448 -4.84438e-05 -0.000266181 -0.00036344 -0.000546822 -0.00104933 0.000788937 0.000290318 -0.000358496 -3.48952e-05 0.000107346 0.000233127 -3.46868e-06 2.45894e-06 -0.000332996 -0.000461396 0.000118483 0.000118146 -0.000312187 
1654.1 0 0.000147349 0.000113568 -1.50316e-05 7.41701e-05 0.0351671 0.000674462 0.000237596 0.000459452 -0.000390628 2.2401e-05 0.000285115 -0.0192725 0.00026586 0.00145861 -2.53207e-05 -0.000293858 -0.000369581 -0.000536035 -0.00098815 0.000767673 0.00028712 -0.000370169 -2.71222e-05 0.000116735 0.000230261 -2.24327e-07 -5.93635e-06 -0.000342334 -0.000446552 0.000132963 0.000111605 -0.000305503 
1654.45 0 0.000147359 -0.00020503 -1.20501e-05 8.11651e-05 0.0342275 0.000663288 0.000241751 0.000489643 -0.00040223 -7.44245e-07 0.000318854 -0.0203511 0.000283119 0.00150517 2.68717e-06 -0.000319357 -0.00037262 -0.000532837 -0.000926416 0.000743899 0.000283209 -0.000382042 -1.97502e-05 0.000125106 0.00022707 5.93573e-06 -1.40966e-05 -0.000353031 -0.000432142 0.000146465 0.000106429 -0.000301082 
1654.8 0 0.000146283 -0.000519298 -9.95636e-06 8.63125e-05 0.0332481 0.000648586 0.000242894 0.000519694 -0.000410236 -2.5125e-05 0.00034867 -0.0213925 0.000293768 0.00155043 3.16779e-05 -0.000342291 -0.000374796 -0.000535736 -0.000862232 0.000718213 0.000278162 -0.000392508 -1.21368e-05 0.000132146 0.000225014 1.51003e-05 -2.2551e-05 -0.000364832 -0.000418403 0.00015908 0.000102749 -0.00029883 
1655.15 0 0.00014345 -0.00082731 -8.92568e-06 8.96443e-05 0.032231 0.000633774 0.000239072 0.000547924 -0.000416735 -5.01846e-05 0.000376158 -0.0223925 0.000300147 0.00159308 5.88441e-05 -0.000363226 -0.000378043 -0.000540093 -0.00079641 0.000690785 0.000271727 -0.000401992 -4.17919e-06 0.00013777 0.000223019 2.5201e-05 -3.09282e-05 -0.000377406 -0.000405906 0.000170726 0.000100685 -0.000297179 
1655.5 0 0.000138177 -0.00112897 -8.74643e-06 9.2773e-05 0.03118 0.000620948 0.000230309 0.000573532 -0.000423558 -7.4636e-05 0.000403885 -0.0233472 0.000305619 0.00163393 8.17336e-05 -0.000381233 -0.000383706 -0.000541719 -0.000729527 0.000661634 0.000264255 -0.000410919 4.17964e-06 0.000141947 0.00022037 3.48012e-05 -3.73083e-05 -0.00038931 -0.00039567 0.000181324 0.00010044 -0.000295034 
1655.85 0 0.00013109 -0.00142435 -7.81746e-06 9.73132e-05 0.030098 0.000610044 0.000220058 0.000596946 -0.000431846 -9.53489e-05 0.000430343 -0.0242548 0.000312967 0.00167398 9.94031e-05 -0.000395518 -0.000390411 -0.000539638 -0.000660616 0.000628435 0.000256386 -0.000418397 1.2726e-05 0.00014555 0.000217362 4.47859e-05 -4.1377e-05 -0.000400051 -0.000387916 0.000191297 0.000100607 -0.000291968 
1656.2 0 0.000123374 -0.00171449 -6.4382e-06 0.000103314 0.0289875 0.000601276 0.000213343 0.000618474 -0.000442765 -0.000109922 0.000452351 -0.0251163 0.000321879 0.00171308 0.000112863 -0.000405079 -0.000394251 -0.000535572 -0.000589618 0.000590071 0.000247366 -0.000424245 2.04517e-05 0.000148948 0.000213098 5.58623e-05 -4.50672e-05 -0.000410563 -0.00038138 0.000201011 9.93979e-05 -0.000288997 
1656.55 0 0.00011565 -0.00199974 -5.98335e-06 0.000109562 0.0278517 0.000595365 0.000210866 0.000638994 -0.000455895 -0.000118313 0.00047003 -0.0259324 0.000330913 0.00174932 0.000122849 -0.000412242 -0.000392989 -0.00053187 -0.000517356 0.000548954 0.00023599 -0.000429874 2.63089e-05 0.00015206 0.000206636 6.72502e-05 -4.82736e-05 -0.000421186 -0.000374464 0.000210606 9.76171e-05 -0.000286825 
1656.9 0 0.000108534 -0.00227857 -6.36818e-06 0.000115364 0.0266929 0.000590354 0.000208131 0.000660691 -0.000469193 -0.000122332 0.000485474 -0.0267019 0.00033917 0.00178191 0.000128415 -0.000421758 -0.000388541 -0.000529048 -0.000444262 0.000509233 0.000221496 -0.000435258 3.19268e-05 0.000154821 0.000199355 7.89632e-05 -4.99337e-05 -0.000431224 -0.000367004 0.000218675 9.49599e-05 -0.000284934 
1657.25 0 0.000102422 -0.00254978 -5.99345e-06 0.00012081 0.0255114 0.000583843 0.000201115 0.000684741 -0.000482267 -0.000122639 0.000498701 -0.0274246 0.000347712 0.00181192 0.000128799 -0.000435529 -0.000383251 -0.000525964 -0.000368083 0.000473575 0.000204883 -0.000439801 3.85921e-05 0.000157404 0.000193311 9.09895e-05 -5.06057e-05 -0.000440341 -0.000358962 0.000223807 9.12463e-05 -0.000282836 
1657.6 0 9.67147e-05 -0.00281496 -3.59984e-06 0.000125934 0.0243075 0.000575009 0.000189074 0.000711311 -0.000494748 -0.000118569 0.000508965 -0.0280998 0.000355915 0.00183984 0.000125204 -0.000452975 -0.000379855 -0.000520518 -0.000286477 0.000441139 0.000187427 -0.000443627 4.57766e-05 0.000160867 0.000188535 0.000102515 -5.23229e-05 -0.00044954 -0.000349738 0.000226897 8.85453e-05 -0.000280568 
1657.95 0 9.09462e-05 -0.00307615 -4.85275e-07 0.00013089 0.0230852 0.000561663 0.000174298 0.000738093 -0.000507175 -0.000109833 0.000516401 -0.0287265 0.000361994 0.00186417 0.000117537 -0.000471953 -0.000380901 -0.000511404 -0.000200139 0.0004107 0.000169083 -0.000446673 5.36976e-05 0.000165251 0.000183625 0.000113171 -5.60707e-05 -0.000458993 -0.000339972 0.000228996 8.8796e-05 -0.000278706 
1658.3 0 8.57205e-05 -0.00333245 2.80273e-06 0.000135548 0.0218478 0.000543072 0.000160266 0.000763218 -0.000523004 -9.60561e-05 0.000521395 -0.029304 0.000366653 0.00188306 0.000105315 -0.000489613 -0.000385545 -0.000499813 -0.000110082 0.000381759 0.000150375 -0.000450142 6.17844e-05 0.000170676 0.000177128 0.000122171 -6.14824e-05 -0.0004676 -0.000330592 0.000229869 9.16781e-05 -0.000277359 
1658.65 0 8.0972e-05 -0.00358209 6.73029e-06 0.000140026 0.020596 0.000522068 0.00014868 0.000789225 -0.000542293 -7.8399e-05 0.0005258 -0.0298315 0.000371205 0.00189529 9.09777e-05 -0.000504748 -0.000391995 -0.000486454 -1.6309e-05 0.000353599 0.000133251 -0.000455169 6.76004e-05 0.000178107 0.000168959 0.000130331 -6.73997e-05 -0.000474871 -0.000320172 0.000229519 9.54758e-05 -0.000277032 
1659 0 7.56214e-05 -0.00382514 1.08224e-05 0.000144492 0.0193306 0.000500592 0.000139767 0.000818003 -0.000559724 -5.79029e-05 0.000530989 -0.0303099 0.000378025 0.00189973 7.51408e-05 -0.000516731 -0.000400163 -0.000469562 8.0926e-05 0.000324097 0.000118869 -0.000460171 7.14817e-05 0.000186953 0.000160217 0.000139321 -7.38272e-05 -0.000480467 -0.000306322 0.000228793 9.83766e-05 -0.0002784 
1659.35 0 6.85289e-05 -0.00406284 1.39568e-05 0.000148757 0.0180543 0.000479233 0.000133699 0.000846019 -0.000573861 -3.29922e-05 0.000536618 -0.0307413 0.000389556 0.00189628 5.76883e-05 -0.000523941 -0.000410476 -0.000447473 0.000180236 0.000292661 0.000105746 -0.000462812 7.60986e-05 0.000196353 0.000151085 0.000149233 -8.21025e-05 -0.000484502 -0.000288631 0.000228998 9.96402e-05 -0.000280921 
1659.7 0 5.93639e-05 -0.00429475 1.55793e-05 0.000152557 0.0167702 0.000458174 0.000130025 0.000868777 -0.000586616 -5.27982e-06 0.000541949 -0.0311277 0.000405405 0.00188545 4.11694e-05 -0.00052657 -0.000422053 -0.000421388 0.000278919 0.000260956 9.15759e-05 -0.000462892 8.21878e-05 0.000206022 0.000141622 0.000159653 -9.15785e-05 -0.000487732 -0.000267991 0.000230364 0.000100018 -0.000284077 
1660.05 0 4.93406e-05 -0.00451877 1.57384e-05 0.000155757 0.015478 0.000436688 0.000126684 0.00088641 -0.000599344 2.10605e-05 0.000547227 -0.0314696 0.000421077 0.00186881 2.91637e-05 -0.000524405 -0.000433552 -0.000392898 0.000375504 0.000230267 7.55432e-05 -0.000461603 8.89443e-05 0.000214897 0.000133037 0.000169653 -0.000100047 -0.000489757 -0.000245839 0.000232109 0.000100079 -0.000286954 
1660.4 0 4.08563e-05 -0.00473295 1.44212e-05 0.000159335 0.0141754 0.000413471 0.000120331 0.000899598 -0.000612233 4.65053e-05 0.000551942 -0.0317648 0.000431974 0.00184732 2.48721e-05 -0.000517256 -0.000445032 -0.00036263 0.000470734 0.000201514 5.80963e-05 -0.000460328 9.46409e-05 0.000223587 0.000126486 0.000177821 -0.000106185 -0.000489221 -0.000222786 0.000234051 9.96807e-05 -0.000288677 
1660.75 0 3.43306e-05 -0.00493696 1.31404e-05 0.000163487 0.0128628 0.000388416 0.000107907 0.00090693 -0.000624397 7.19969e-05 0.000555588 -0.0320115 0.000437588 0.00181956 2.77119e-05 -0.000506927 -0.000457775 -0.000331104 0.00056379 0.000175818 3.93678e-05 -0.00046027 9.88366e-05 0.000233403 0.000120459 0.000183736 -0.000110096 -0.000486561 -0.000198821 0.000235733 9.73247e-05 -0.000289441 
1661.1 0 2.81909e-05 -0.00513068 1.28091e-05 0.000166587 0.0115443 0.000360231 8.92652e-05 0.000906342 -0.000636973 9.63782e-05 0.00055931 -0.0322096 0.000439379 0.00178516 3.34716e-05 -0.000493209 -0.000472612 -0.000300011 0.000651844 0.000154239 1.95342e-05 -0.000460851 0.000102501 0.000241866 0.000113968 0.000188325 -0.000112606 -0.000482368 -0.000175378 0.000236851 9.22974e-05 -0.000288614 
1661.45 0 2.21751e-05 -0.00531356 1.28204e-05 0.000168328 0.0102238 0.000327463 6.72773e-05 0.000895586 -0.000649567 0.000121289 0.00056288 -0.0323613 0.000440155 0.00174593 4.08527e-05 -0.000474903 -0.000489478 -0.000271355 0.000734645 0.000136577 -9.49296e-07 -0.000461347 0.000104982 0.000246107 0.000106891 0.000192308 -0.000114735 -0.000476254 -0.000153315 0.000237967 8.6259e-05 -0.000285604 
1661.8 0 1.69592e-05 -0.00548596 1.26039e-05 0.000170294 0.00890235 0.000289534 4.42025e-05 0.00087502 -0.000657586 0.000149292 0.000565431 -0.0324697 0.000441923 0.00170288 5.00419e-05 -0.000453593 -0.000506595 -0.000245779 0.000815993 0.000122034 -2.14367e-05 -0.000462245 0.00010595 0.000246753 9.8927e-05 0.000194617 -0.000117041 -0.000468751 -0.000131684 0.000239001 8.14061e-05 -0.000281661 
1662.15 0 1.34402e-05 -0.00564875 1.24312e-05 0.000173123 0.00757811 0.000246706 2.03614e-05 0.000849472 -0.000658915 0.000178843 0.000565505 -0.0325336 0.00044374 0.00165564 6.11973e-05 -0.000431176 -0.000521953 -0.000222489 0.000897439 0.000110437 -4.04233e-05 -0.000464058 0.000105941 0.000246552 9.0094e-05 0.00019409 -0.000119124 -0.000461545 -0.000109993 0.000238712 7.84048e-05 -0.000276938 
1662.5 0 1.06266e-05 -0.00580197 1.33023e-05 0.000175373 0.00625156 0.000202306 -4.57485e-06 0.00082476 -0.000654865 0.00020589 0.000560464 -0.0325491 0.000442791 0.00160527 7.53268e-05 -0.00040661 -0.000535566 -0.000200751 0.00097535 0.000102783 -5.54262e-05 -0.000465872 0.000104781 0.000246891 8.08457e-05 0.00019236 -0.000121 -0.000455615 -8.86608e-05 0.000236464 7.5904e-05 -0.000270729 
1662.85 0 6.86489e-06 -0.00594435 1.52327e-05 0.000175709 0.00492691 0.000159794 -3.12262e-05 0.000802023 -0.000646957 0.000229779 0.000548581 -0.0325162 0.000439973 0.00155442 9.21365e-05 -0.000377318 -0.000549207 -0.000179262 0.00104704 9.97308e-05 -6.61144e-05 -0.000466252 0.000102493 0.000246868 7.14857e-05 0.000191198 -0.000123666 -0.000449657 -6.72484e-05 0.000233025 7.29478e-05 -0.000262227 
1663.2 0 2.60846e-06 -0.00607484 1.7216e-05 0.000174513 0.00360792 0.000120163 -5.88407e-05 0.000778054 -0.000636739 0.000254001 0.000531122 -0.0324362 0.000438548 0.00150287 0.00011035 -0.000343585 -0.000564277 -0.000157622 0.00111381 9.97282e-05 -7.51752e-05 -0.000465113 0.000100714 0.000245937 6.32175e-05 0.000190385 -0.000127828 -0.000441913 -4.51346e-05 0.00022877 7.01073e-05 -0.000250896 
1663.55 0 -1.93828e-06 -0.00619427 1.79144e-05 0.000172381 0.00229635 8.29795e-05 -8.62902e-05 0.000750534 -0.000626159 0.000282687 0.000508376 -0.0323095 0.000439576 0.00144734 0.000129127 -0.000308056 -0.000580363 -0.00013788 0.00117738 0.000100232 -8.38628e-05 -0.000463019 9.9669e-05 0.000244773 5.78743e-05 0.000190178 -0.000132593 -0.000432728 -2.25569e-05 0.000223786 6.7734e-05 -0.000237198 
1663.9 0 -7.62931e-06 -0.00630321 1.75299e-05 0.000168457 0.000994724 4.77322e-05 -0.000114124 0.000719964 -0.00061558 0.000316363 0.000480863 -0.0321363 0.000441911 0.00138664 0.000147655 -0.000274273 -0.000596136 -0.000121721 0.00123687 0.000100033 -9.12972e-05 -0.000460414 9.83576e-05 0.00024425 5.54063e-05 0.000191755 -0.000136844 -0.000423793 -4.33878e-07 0.00021913 6.57588e-05 -0.000222225 
1664.25 0 -1.39084e-05 -0.00640048 1.7184e-05 0.000162838 -0.00029367 1.49272e-05 -0.000143186 0.000687343 -0.000605779 0.000351785 0.000452039 -0.0319161 0.000443771 0.00132423 0.000165122 -0.000243586 -0.000610832 -0.000109913 0.00129083 0.000101573 -9.67215e-05 -0.000458455 9.71608e-05 0.000243092 5.4304e-05 0.000194461 -0.000140364 -0.000415593 2.11044e-05 0.000215711 6.37783e-05 -0.000206083 
1664.6 0 -1.97134e-05 -0.00648592 1.82937e-05 0.000157503 -0.00156504 -1.4033e-05 -0.000172242 0.0006533 -0.000598702 0.000387582 0.000425772 -0.031648 0.000445611 0.00126056 0.000181355 -0.000214383 -0.000625101 -0.000102522 0.00133995 0.000107508 -0.000100671 -0.000457008 9.68511e-05 0.000240283 5.40152e-05 0.000196199 -0.000143286 -0.000406723 4.22637e-05 0.000213515 6.20581e-05 -0.000189473 
1664.95 0 -2.45352e-05 -0.0065605 2.13663e-05 0.000152559 -0.0028169 -4.00575e-05 -0.000197961 0.000618421 -0.000594328 0.00042353 0.000403399 -0.0313333 0.000447722 0.00119326 0.000195615 -0.000185883 -0.000638364 -9.90266e-05 0.00138508 0.000116419 -0.00010316 -0.00045436 9.86008e-05 0.000237068 5.51904e-05 0.000196775 -0.000145695 -0.000397432 6.10122e-05 0.000212302 6.08247e-05 -0.000172654 
1665.3 0 -2.80059e-05 -0.00662505 2.48612e-05 0.00014744 -0.00404985 -6.51446e-05 -0.000217351 0.000584466 -0.000590387 0.000458257 0.000382798 -0.0309755 0.000448399 0.00112412 0.000207238 -0.000158253 -0.000649096 -9.83415e-05 0.00142607 0.000125344 -0.00010327 -0.000449653 0.000103133 0.000234163 5.77879e-05 0.000196331 -0.000147835 -0.000388612 7.54205e-05 0.000212566 5.98524e-05 -0.000155479 
1665.65 0 -3.07475e-05 -0.00667972 2.66813e-05 0.000142331 -0.00526528 -8.98989e-05 -0.000228805 0.000552621 -0.0005847 0.000491117 0.000360788 -0.0305755 0.000447094 0.0010558 0.00021558 -0.000132204 -0.000656644 -9.66462e-05 0.00146228 0.000131305 -0.000101035 -0.000443145 0.000109541 0.000230319 6.01403e-05 0.000194871 -0.000149485 -0.000379784 8.65422e-05 0.000214233 5.92067e-05 -0.000139516 
1666 0 -3.33831e-05 -0.00672407 2.80371e-05 0.000137682 -0.0064622 -0.000114732 -0.000232006 0.000521641 -0.00057649 0.000523806 0.000335303 -0.0301322 0.000446306 0.000990438 0.000220474 -0.000107808 -0.000661018 -8.98757e-05 0.00149138 0.00013195 -9.77103e-05 -0.000435419 0.000116429 0.000224873 6.17982e-05 0.0001929 -0.000150179 -0.000370713 9.60099e-05 0.000215802 5.90394e-05 -0.000125847 
1666.35 0 -3.45988e-05 -0.00675757 3.1479e-05 0.000134385 -0.0076352 -0.000140313 -0.000227556 0.000489714 -0.000566211 0.000556153 0.00030488 -0.0296447 0.000447262 0.000929918 0.000223525 -8.34e-05 -0.00066148 -7.93134e-05 0.00151255 0.000127654 -9.42754e-05 -0.000427979 0.000123058 0.000218654 6.2746e-05 0.000191286 -0.000149971 -0.000361741 0.000105377 0.000215704 5.94509e-05 -0.000113716 
1666.7 0 -3.2941e-05 -0.00678019 3.67391e-05 0.000131725 -0.00877709 -0.000165915 -0.000217009 0.000457126 -0.000553831 0.00058715 0.000271632 -0.0291146 0.000449474 0.000874078 0.000226619 -5.72954e-05 -0.00065744 -7.08666e-05 0.00152847 0.000122469 -9.11999e-05 -0.000421321 0.000128047 0.000211856 6.06052e-05 0.000191371 -0.000149093 -0.000354445 0.000115937 0.000214632 6.10405e-05 -0.000102452 
1667.05 0 -3.03712e-05 -0.00679148 4.22817e-05 0.000128657 -0.0098846 -0.000190826 -0.000202863 0.000425332 -0.00053973 0.000618461 0.000239437 -0.0285485 0.000453916 0.00082095 0.00022996 -3.10803e-05 -0.000649558 -6.82168e-05 0.00154072 0.000120515 -8.917e-05 -0.000414559 0.000130974 0.00020536 5.47741e-05 0.000192903 -0.000147241 -0.000349149 0.000128331 0.000213872 6.39192e-05 -9.28687e-05 
1667.4 0 -2.91423e-05 -0.00679084 4.74675e-05 0.000124987 -0.0109604 -0.000216322 -0.000186746 0.000396092 -0.000528221 0.00065073 0.000208462 -0.0279521 0.000461999 0.000769472 0.000233344 -7.11461e-06 -0.000638476 -6.82121e-05 0.00155031 0.000122838 -8.93383e-05 -0.000406477 0.000132296 0.000199438 4.72999e-05 0.000193533 -0.000145176 -0.000344176 0.000142226 0.000214179 6.60376e-05 -8.49326e-05 
1667.75 0 -2.92226e-05 -0.00677958 5.14487e-05 0.000121142 -0.0120062 -0.000242064 -0.000168141 0.000368809 -0.000522441 0.00068218 0.000176936 -0.0273249 0.000473207 0.000720855 0.000238375 1.38687e-05 -0.000625179 -6.7512e-05 0.0015602 0.00012802 -9.08965e-05 -0.000396931 0.000131975 0.000193272 4.01176e-05 0.000192623 -0.000144491 -0.000338511 0.000155099 0.00021503 6.64979e-05 -7.75273e-05 
1668.1 0 -2.92859e-05 -0.00675814 5.22281e-05 0.000117686 -0.0130183 -0.00026607 -0.000147569 0.00034232 -0.000521474 0.000710319 0.000145732 -0.0266647 0.00048549 0.000675254 0.000246614 3.10806e-05 -0.000610587 -6.89079e-05 0.00157235 0.000135772 -9.08195e-05 -0.000387354 0.000131471 0.000186414 3.37083e-05 0.000192502 -0.000146723 -0.000332047 0.000165662 0.000215418 6.59219e-05 -6.98867e-05 
1668.45 0 -2.89151e-05 -0.00672616 4.90562e-05 0.000114717 -0.0139944 -0.000286891 -0.000127212 0.000317594 -0.000523568 0.000733854 0.00011648 -0.0259735 0.000498729 0.00062985 0.000258194 4.40705e-05 -0.000594816 -7.62327e-05 0.00158513 0.000147005 -8.84726e-05 -0.000378917 0.000131761 0.000179498 2.77219e-05 0.000193495 -0.000151515 -0.000325332 0.000175672 0.0002142 6.45638e-05 -6.28124e-05 
1668.8 0 -2.97097e-05 -0.00668543 4.42492e-05 0.000111266 -0.0149353 -0.000305015 -0.000108761 0.000295805 -0.000526045 0.000751982 8.83119e-05 -0.0252556 0.000515628 0.000581719 0.000272408 5.31214e-05 -0.000576366 -8.92619e-05 0.00159584 0.000159056 -8.48068e-05 -0.00037249 0.000131486 0.000173624 2.13492e-05 0.000193107 -0.000157451 -0.000318872 0.00018691 0.000211434 6.19643e-05 -5.63183e-05 
1669.15 0 -3.27402e-05 -0.00663773 4.05903e-05 0.000106695 -0.0158402 -0.000321602 -9.25881e-05 0.00027641 -0.000525893 0.00076332 6.1347e-05 -0.0245137 0.000536798 0.000532109 0.000289452 5.86914e-05 -0.000554131 -0.00010585 0.00160366 0.000167214 -8.05556e-05 -0.000367489 0.000129805 0.000167775 1.4437e-05 0.000190179 -0.000163901 -0.00031237 0.000199228 0.000209356 5.82722e-05 -4.95152e-05 
1669.5 0 -3.72745e-05 -0.00658404 3.87397e-05 0.000101967 -0.0167067 -0.00033778 -7.81515e-05 0.000257091 -0.000522511 0.000767845 3.72876e-05 -0.0237505 0.000559626 0.000483496 0.000309044 6.15666e-05 -0.000528696 -0.000124187 0.00160849 0.000169671 -7.66161e-05 -0.000361765 0.00012727 0.000160549 7.91229e-06 0.00018567 -0.000170635 -0.000305306 0.000212148 0.00020976 5.42668e-05 -4.27958e-05 
1669.85 0 -4.2615e-05 -0.00652386 3.7373e-05 9.79054e-05 -0.0175348 -0.000354212 -6.56228e-05 0.000236287 -0.00051618 0.000767315 1.63031e-05 -0.0229682 0.000579909 0.000434878 0.000329444 6.37748e-05 -0.000502278 -0.000143382 0.00160949 0.000168247 -7.39601e-05 -0.00035414 0.000123994 0.000153473 1.73109e-06 0.000181552 -0.000177219 -0.000297266 0.000225775 0.00021239 5.09478e-05 -3.63205e-05 
1670.2 0 -4.83086e-05 -0.00645541 3.43307e-05 9.40741e-05 -0.0183275 -0.00037155 -5.50957e-05 0.000214954 -0.000505626 0.000762149 -3.29891e-06 -0.0221684 0.000594201 0.000383695 0.0003499 6.69946e-05 -0.000475416 -0.000162626 0.00160552 0.000165728 -7.27741e-05 -0.000344356 0.000120203 0.000148991 -4.90651e-06 0.000178702 -0.000183431 -0.000288191 0.000240029 0.000215462 4.91907e-05 -2.94065e-05 
1670.55 0 -5.32917e-05 -0.00637844 2.84507e-05 8.98084e-05 -0.0190874 -0.000389082 -4.50889e-05 0.000193477 -0.000489226 0.000751671 -2.24866e-05 -0.0213507 0.000603534 0.000329747 0.000369231 7.23872e-05 -0.000446455 -0.000180956 0.00159614 0.00016419 -7.2385e-05 -0.000333385 0.000117468 0.000146978 -1.20015e-05 0.000175304 -0.000189474 -0.000278256 0.000253761 0.000218627 4.82483e-05 -2.3564e-05 
1670.9 0 -5.72519e-05 -0.00629429 2.07785e-05 8.47428e-05 -0.0198137 -0.00040594 -3.44459e-05 0.000170696 -0.000468093 0.000736599 -4.05208e-05 -0.0205136 0.000611014 0.000275995 0.000384995 8.09704e-05 -0.000415852 -0.000199043 0.00158173 0.000162859 -7.25472e-05 -0.000323385 0.000116928 0.000145409 -1.87357e-05 0.000170457 -0.00019443 -0.000268493 0.000266535 0.000221723 4.7001e-05 -1.89233e-05 
1671.25 0 -6.04879e-05 -0.00620186 1.29154e-05 7.92436e-05 -0.0205056 -0.00042315 -2.263e-05 0.000144678 -0.000445183 0.000716962 -5.67989e-05 -0.0196583 0.000616937 0.000226694 0.000398102 9.30474e-05 -0.000386182 -0.000217403 0.00156476 0.000158955 -7.43032e-05 -0.00031441 0.000117195 0.000142665 -2.49153e-05 0.000164476 -0.000197526 -0.000259429 0.000278748 0.000223645 4.50722e-05 -1.39675e-05 
1671.6 0 -6.3577e-05 -0.00610096 4.9486e-06 7.4718e-05 -0.0211643 -0.000442156 -8.03731e-06 0.000114237 -0.000422432 0.000692294 -7.20874e-05 -0.0187863 0.000619259 0.000181476 0.000411477 0.000109863 -0.000358246 -0.000236088 0.00154947 0.000150916 -7.81577e-05 -0.000305654 0.000116912 0.000137553 -3.13114e-05 0.000158472 -0.00019975 -0.000251382 0.000289405 0.000223668 4.30767e-05 -8.84726e-06 
1671.95 0 -6.70309e-05 -0.00599272 -3.81429e-06 7.06311e-05 -0.021787 -0.000462258 9.49635e-06 8.0818e-05 -0.000398834 0.000664615 -8.8327e-05 -0.0178991 0.000615366 0.000137649 0.000426359 0.000131437 -0.00033056 -0.000255085 0.00153617 0.000138275 -8.32883e-05 -0.000296106 0.000116254 0.000130839 -3.86299e-05 0.000154992 -0.000201369 -0.000243785 0.000297156 0.000221955 4.19566e-05 -3.44459e-06 
1672.3 0 -7.04392e-05 -0.00587699 -1.26822e-05 6.64656e-05 -0.0223709 -0.000480241 2.76322e-05 4.56462e-05 -0.000372143 0.000635477 -0.000106756 -0.016999 0.000603282 9.62997e-05 0.000440659 0.000155699 -0.000303304 -0.000274051 0.00152508 0.000120584 -8.90517e-05 -0.000284438 0.000116685 0.000124014 -4.79473e-05 0.000154348 -0.0002019 -0.000234947 0.000301499 0.000219062 4.1885e-05 2.59265e-06 
1672.65 0 -7.33763e-05 -0.00575446 -2.02816e-05 6.25612e-05 -0.0229165 -0.000494054 4.52392e-05 9.04268e-06 -0.000341121 0.000603953 -0.000125407 -0.0160872 0.000583922 5.66375e-05 0.00045021 0.000180721 -0.000280154 -0.000292314 0.00151878 9.92265e-05 -9.50047e-05 -0.000271295 0.000118528 0.000117598 -5.95047e-05 0.000154017 -0.000202501 -0.000223867 0.00030265 0.000215833 4.20108e-05 9.87355e-06 
1673 0 -7.64658e-05 -0.0056264 -2.55698e-05 5.86482e-05 -0.023425 -0.00050472 6.48617e-05 -2.87796e-05 -0.000306281 0.000570578 -0.000143442 -0.015163 0.000561016 1.56714e-05 0.000451976 0.000206634 -0.000264024 -0.000309495 0.00151726 7.70143e-05 -0.000100552 -0.000258394 0.000120152 0.000111416 -7.20189e-05 0.00015259 -0.000204182 -0.000209795 0.000301487 0.000212603 4.17665e-05 1.82317e-05 
1673.35 0 -8.10372e-05 -0.00549245 -2.85685e-05 5.4482e-05 -0.0238952 -0.000514505 8.84444e-05 -6.76054e-05 -0.000270001 0.000538594 -0.000163584 -0.0142267 0.000538784 -2.82784e-05 0.000446509 0.000233735 -0.000253057 -0.000326199 0.00151819 5.49049e-05 -0.000105489 -0.000246858 0.000120108 0.000105925 -8.3954e-05 0.000150894 -0.000206684 -0.000193004 0.000299494 0.000209095 4.11917e-05 2.66382e-05 
1673.7 0 -8.71631e-05 -0.00535213 -3.02175e-05 5.00501e-05 -0.0243253 -0.000523046 0.000116031 -0.000106808 -0.000233668 0.000510845 -0.000190382 -0.0132808 0.000518968 -7.67332e-05 0.000436909 0.000261506 -0.000245276 -0.000343237 0.00151834 3.21297e-05 -0.000110146 -0.000236926 0.000118032 0.000100832 -9.4643e-05 0.000150063 -0.0002091 -0.000174887 0.000298176 0.00020547 3.83935e-05 3.52649e-05 
1674.05 0 -9.44428e-05 -0.00520714 -3.09794e-05 4.59898e-05 -0.0247155 -0.000526985 0.000146671 -0.000144923 -0.000195708 0.000488697 -0.000224592 -0.012329 0.000499646 -0.000130077 0.000424664 0.000289564 -0.000240468 -0.000361051 0.00151448 8.42353e-06 -0.00011417 -0.000227837 0.000113371 9.54142e-05 -0.000104315 0.000150034 -0.000210193 -0.000155436 0.000298459 0.000202521 3.17457e-05 4.47787e-05 
1674.4 0 -0.00010234 -0.00505875 -3.08137e-05 4.34537e-05 -0.0250678 -0.000524912 0.000177875 -0.000180895 -0.00015561 0.000470986 -0.00026254 -0.0113729 0.00047906 -0.00018558 0.000408667 0.000315147 -0.000238272 -0.000378412 0.00150556 -1.60261e-05 -0.000118412 -0.000218258 0.000105867 8.85975e-05 -0.000112357 0.000150067 -0.000209497 -0.00013483 0.000300403 0.000200836 2.20238e-05 5.44707e-05 
1674.75 0 -0.000109829 -0.00490625 -3.04971e-05 4.28703e-05 -0.0253848 -0.000517436 0.000209372 -0.000216162 -0.000117679 0.000454407 -0.000300727 -0.0104126 0.000458023 -0.000240767 0.000388786 0.0003337 -0.00023852 -0.000393013 0.00149292 -4.06804e-05 -0.000125356 -0.000207596 9.68912e-05 7.86205e-05 -0.000117999 0.0001504 -0.000208107 -0.000114266 0.000303641 0.000200789 1.04097e-05 6.24396e-05 
1675.1 0 -0.000116106 -0.00474821 -3.13333e-05 4.33052e-05 -0.0256666 -0.000505113 0.000243171 -0.000253819 -8.62065e-05 0.000436138 -0.000337311 -0.00944804 0.000437722 -0.00029656 0.000367904 0.000343086 -0.000238954 -0.000404473 0.00147852 -6.3081e-05 -0.000133494 -0.00019649 8.769e-05 6.49839e-05 -0.000121258 0.000150542 -0.000205737 -9.44874e-05 0.00030681 0.000201308 -1.60223e-06 6.78368e-05 
1675.45 0 -0.000121052 -0.00458361 -3.4124e-05 4.34956e-05 -0.0259124 -0.000489536 0.000277231 -0.000295074 -6.00097e-05 0.0004152 -0.000371061 -0.00848055 0.00041899 -0.000353028 0.000348643 0.000343963 -0.00023571 -0.000416369 0.00146244 -8.24617e-05 -0.000139809 -0.00018568 7.84885e-05 4.95006e-05 -0.000122577 0.000149426 -0.000200857 -7.44446e-05 0.000308966 0.00020101 -1.3035e-05 7.09077e-05 
1675.8 0 -0.000124728 -0.00441302 -3.82995e-05 4.32597e-05 -0.026123 -0.000472336 0.000307595 -0.00033864 -3.59138e-05 0.000390226 -0.000401569 -0.00751344 0.000402393 -0.000409354 0.00033097 0.000338823 -0.00022791 -0.000432846 0.00144448 -0.000100609 -0.000145643 -0.000175516 6.94102e-05 3.44056e-05 -0.000121919 0.000145761 -0.000193563 -5.28051e-05 0.00031092 0.000199926 -2.39634e-05 7.21023e-05 
1676.15 0 -0.000127118 -0.00423846 -4.18643e-05 4.24241e-05 -0.0262973 -0.000453965 0.000333872 -0.000382376 -1.17391e-05 0.00035959 -0.000430982 -0.00655035 0.000388273 -0.000465699 0.000314666 0.000330412 -0.00021801 -0.000454137 0.00142504 -0.000119351 -0.000153221 -0.000167267 6.06563e-05 2.05458e-05 -0.000119303 0.000140457 -0.000185082 -3.01613e-05 0.000313567 0.000198309 -3.41312e-05 7.10627e-05 
1676.5 0 -0.000128468 -0.00406001 -4.37232e-05 4.06564e-05 -0.0264331 -0.00043375 0.000357693 -0.000424509 1.26614e-05 0.000324024 -0.000459927 -0.0055948 0.000377889 -0.00052193 0.000301088 0.000320971 -0.000208621 -0.000477365 0.00140372 -0.000138025 -0.000162258 -0.000161571 5.29339e-05 7.95913e-06 -0.000115717 0.000135149 -0.00017693 -7.2997e-06 0.000317706 0.000193979 -4.25758e-05 6.78331e-05 
1676.85 0 -0.000129958 -0.00387692 -4.47409e-05 3.78193e-05 -0.0265309 -0.000413603 0.000377856 -0.000464806 3.71522e-05 0.000287585 -0.000485637 -0.00464699 0.00037231 -0.000576973 0.000292024 0.000312693 -0.000200007 -0.000500695 0.00137912 -0.000153781 -0.000172097 -0.000157865 4.61865e-05 -2.75154e-06 -0.000111514 0.0001303 -0.000169233 1.5712e-05 0.000324285 0.000185254 -4.96408e-05 6.37816e-05 
1677.2 0 -0.000131895 -0.00368964 -4.52962e-05 3.50683e-05 -0.0265915 -0.000397462 0.000393236 -0.000503153 6.23811e-05 0.000254454 -0.000508395 -0.00370319 0.000370404 -0.000629601 0.000287843 0.000305983 -0.000194203 -0.000524114 0.00135102 -0.000164643 -0.000182459 -0.000154809 4.04908e-05 -1.16731e-05 -0.000106705 0.000126565 -0.000161765 3.83596e-05 0.0003337 0.000173427 -5.67588e-05 6.10622e-05 
1677.55 0 -0.000134363 -0.00349839 -4.48945e-05 3.42668e-05 -0.0266143 -0.000385312 0.000406251 -0.000539862 8.6636e-05 0.000227947 -0.000531055 -0.00276203 0.000368703 -0.000678432 0.000287429 0.000299565 -0.000192594 -0.00054683 0.00132065 -0.000169805 -0.000191232 -0.000151397 3.56344e-05 -2.00172e-05 -0.000101785 0.000125037 -0.000154844 6.05975e-05 0.000344815 0.000160485 -6.49486e-05 6.07239e-05 
1677.9 0 -0.000138212 -0.00330287 -4.47364e-05 3.6451e-05 -0.0266014 -0.00037413 0.000419393 -0.000575409 0.000107449 0.000209703 -0.000553201 -0.00182629 0.000365277 -0.000722022 0.000288014 0.000291183 -0.000192058 -0.000569235 0.00128915 -0.000170639 -0.000196849 -0.000148164 3.18108e-05 -2.75238e-05 -9.62346e-05 0.000125119 -0.000148559 8.26997e-05 0.000356103 0.000148489 -7.40692e-05 6.23317e-05 
1678.25 0 -0.000143684 -0.00310293 -4.67839e-05 4.08005e-05 -0.0265542 -0.00036236 0.000434511 -0.000609201 0.000124667 0.000197947 -0.000572675 -0.000897051 0.000361237 -0.000760507 0.000287774 0.000278336 -0.000189928 -0.000592756 0.00125561 -0.000168248 -0.000200775 -0.000144509 2.8851e-05 -3.36001e-05 -8.86764e-05 0.000125082 -0.000143591 0.000103791 0.00036661 0.000138501 -8.3732e-05 6.56729e-05 
1678.6 0 -0.000149694 -0.00289829 -5.10742e-05 4.46226e-05 -0.0264692 -0.000349583 0.000453399 -0.000641188 0.000139243 0.000189943 -0.000587599 2.65312e-05 0.000357491 -0.000794371 0.000286511 0.000260978 -0.000185535 -0.000617878 0.00121774 -0.000162011 -0.000204207 -0.00013957 2.67172e-05 -3.97831e-05 -7.7874e-05 0.000124442 -0.000140051 0.000123323 0.000375273 0.000129313 -9.28455e-05 6.96753e-05 
1678.95 0 -0.000154925 -0.00268947 -5.62087e-05 4.67522e-05 -0.0263432 -0.000335024 0.000472887 -0.000670748 0.000150844 0.000184145 -0.000596893 0.000941586 0.000354099 -0.000823914 0.000284209 0.00024114 -0.00017869 -0.000643923 0.00117595 -0.000152373 -0.000206519 -0.00013321 2.62928e-05 -4.77291e-05 -6.38072e-05 0.000123211 -0.000137492 0.000142011 0.000381736 0.000120159 -9.89819e-05 7.34921e-05 
1679.3 0 -0.000158221 -0.00247773 -6.08861e-05 4.81309e-05 -0.0261785 -0.000319177 0.000488465 -0.000697513 0.000159539 0.000179422 -0.00059994 0.00184276 0.000352022 -0.000850292 0.000282985 0.000221014 -0.000169242 -0.000669308 0.00113307 -0.00014046 -0.000207739 -0.000125531 2.71046e-05 -5.77645e-05 -4.78395e-05 0.000120194 -0.000135937 0.000160214 0.000385388 0.00011123 -0.000100749 7.83919e-05 
1679.65 0 -0.000158394 -0.00226462 -6.41138e-05 4.95028e-05 -0.0259826 -0.000304056 0.000499999 -0.000720817 0.000168028 0.000174827 -0.000598615 0.00272844 0.00035233 -0.000875392 0.000285156 0.000203474 -0.000157072 -0.000693412 0.00109139 -0.000128264 -0.000208445 -0.000117743 2.75916e-05 -6.81458e-05 -3.05862e-05 0.000114777 -0.000135219 0.00017711 0.000385679 0.000102256 -9.96688e-05 8.49215e-05 
1680 0 -0.000155343 -0.00205147 -6.68574e-05 5.02286e-05 -0.0257589 -0.000290646 0.000509279 -0.000739079 0.000179185 0.00016984 -0.000596223 0.00360076 0.000352946 -0.000901571 0.000287535 0.000190425 -0.000142106 -0.000715657 0.00105016 -0.000117738 -0.000207867 -0.000110337 2.85882e-05 -7.73957e-05 -1.37654e-05 0.000107975 -0.000134989 0.000191718 0.000383416 9.18586e-05 -9.78904e-05 9.21022e-05 
1680.35 0 -0.000150957 -0.00183752 -7.1483e-05 4.91743e-05 -0.0255034 -0.000279236 0.000514464 -0.000752182 0.00019314 0.000164861 -0.000593507 0.00445954 0.000350457 -0.000928993 0.00028538 0.000181424 -0.000124285 -0.00073382 0.00100776 -0.000109357 -0.000205686 -0.000103587 3.13865e-05 -8.51761e-05 2.01166e-07 0.000100251 -0.000135248 0.000204412 0.000379454 7.98214e-05 -9.56443e-05 0.000100077 
1680.7 0 -0.000147121 -0.00162182 -7.74541e-05 4.62492e-05 -0.0252144 -0.000271483 0.000513062 -0.000761895 0.000208185 0.00016063 -0.000590333 0.00530197 0.00034447 -0.000956641 0.000277138 0.000175791 -0.000106037 -0.000745518 0.000964757 -0.000103533 -0.000203723 -9.69232e-05 3.58272e-05 -9.09242e-05 1.0878e-05 9.12939e-05 -0.000135756 0.000216401 0.000375114 6.64885e-05 -9.24717e-05 0.000109185 
1681.05 0 -0.000144451 -0.00140528 -8.23489e-05 4.28417e-05 -0.024895 -0.000268909 0.000505171 -0.000771759 0.000221953 0.000158277 -0.000586164 0.006127 0.000336705 -0.000985898 0.000263046 0.000173062 -8.89018e-05 -0.000751671 0.000922468 -0.000101224 -0.000202413 -8.88175e-05 4.07577e-05 -9.47198e-05 2.00343e-05 8.26859e-05 -0.000136228 0.000229092 0.000370691 5.22121e-05 -8.78122e-05 0.000119546 
1681.4 0 -0.000142749 -0.00118935 -8.58493e-05 3.98517e-05 -0.0245462 -0.00027036 0.000491238 -0.0007831 0.000233678 0.000157053 -0.00058177 0.00693445 0.000328718 -0.00101766 0.000244266 0.000171644 -7.23762e-05 -0.000756191 0.000881471 -0.000100708 -0.000201282 -8.05177e-05 4.44193e-05 -9.78413e-05 2.92619e-05 7.58352e-05 -0.000136784 0.000243064 0.000365588 3.76719e-05 -8.18167e-05 0.0001306 
1681.75 0 -0.000141745 -0.000974959 -8.77751e-05 3.78329e-05 -0.0241676 -0.000272771 0.000473375 -0.000792418 0.000243819 0.000154991 -0.000577598 0.00772376 0.000321004 -0.00104951 0.000221845 0.00017296 -5.5384e-05 -0.000761194 0.000842045 -9.9921e-05 -0.000199857 -7.26941e-05 4.64317e-05 -0.000102095 3.824e-05 7.00499e-05 -0.000137587 0.000258031 0.000359821 2.36607e-05 -7.5976e-05 0.000140192 
1682.1 0 -0.000141097 -0.000762656 -8.78211e-05 3.74584e-05 -0.0237585 -0.000274084 0.000454687 -0.000797825 0.000252359 0.000152276 -0.000573319 0.00849468 0.000310793 -0.00108009 0.000195941 0.000180049 -3.68252e-05 -0.000765822 0.000802525 -9.84264e-05 -0.000196784 -6.35e-05 4.78544e-05 -0.000108591 4.76733e-05 6.45667e-05 -0.000138915 0.000273829 0.000353123 1.1617e-05 -7.12411e-05 0.000146875 
1682.45 0 -0.000139925 -0.000552071 -8.67473e-05 3.74712e-05 -0.0233189 -0.000273673 0.000435903 -0.000802249 0.000258817 0.000149383 -0.000568815 0.00924519 0.000295999 -0.00110963 0.00016646 0.000192031 -1.55778e-05 -0.000769097 0.000759513 -9.54952e-05 -0.00019185 -5.24277e-05 4.90331e-05 -0.000116907 5.85134e-05 5.86062e-05 -0.000139787 0.000290224 0.000344813 1.45177e-06 -6.65525e-05 0.000150927 
1682.8 0 -0.000136598 -0.00034332 -8.44103e-05 3.62363e-05 -0.0228504 -0.000273522 0.000416266 -0.000807873 0.000261763 0.000144059 -0.000562361 0.00997148 0.000278892 -0.00113627 0.000134909 0.000206054 8.43898e-06 -0.000771948 0.000709829 -9.13616e-05 -0.000185154 -4.0549e-05 4.94143e-05 -0.00012632 6.87507e-05 5.21652e-05 -0.000139399 0.00030595 0.000334948 -8.83167e-06 -6.06421e-05 0.000153542 
1683.15 0 -0.000130278 -0.000136734 -7.97487e-05 3.3468e-05 -0.0223559 -0.000276847 0.000394896 -0.000812532 0.000260715 0.000134475 -0.000552248 0.0106706 0.000263497 -0.00115616 0.000105098 0.000221519 3.32295e-05 -0.000775521 0.000652316 -8.79249e-05 -0.000177193 -2.86102e-05 4.86648e-05 -0.000136315 7.67762e-05 4.6123e-05 -0.000138397 0.000320367 0.000323428 -1.99274e-05 -5.29613e-05 0.000156093 
1683.5 0 -0.00012203 6.79963e-05 -7.28725e-05 2.94948e-05 -0.0218386 -0.000285874 0.000372542 -0.00081361 0.000257027 0.000121073 -0.000540375 0.0113429 0.00024999 -0.00116584 7.96068e-05 0.000239236 5.57994e-05 -0.00078032 0.00058925 -8.76454e-05 -0.000169738 -1.73558e-05 4.68739e-05 -0.000145206 8.3421e-05 4.08898e-05 -0.000137928 0.000332728 0.000310486 -3.15627e-05 -4.33977e-05 0.000158959 
1683.85 0 -0.000113606 0.000270541 -6.57919e-05 2.45479e-05 -0.021301 -0.000300575 0.000349892 -0.000810527 0.000253209 0.000105663 -0.000529526 0.0119925 0.000236787 -0.00116569 5.73553e-05 0.000260308 7.53981e-05 -0.000784916 0.000523599 -9.07016e-05 -0.000163287 -6.51582e-06 4.34548e-05 -0.000152145 8.9807e-05 3.69176e-05 -0.000138195 0.000341427 0.000296257 -4.30595e-05 -3.27817e-05 0.00016186 
1684.2 0 -0.000106588 0.000469996 -5.92692e-05 1.91694e-05 -0.0207419 -0.000320759 0.000325375 -0.000805208 0.000253021 8.97941e-05 -0.000521088 0.0126232 0.000224599 -0.0011583 3.74581e-05 0.000285426 9.15564e-05 -0.000788303 0.000456169 -9.67441e-05 -0.000157143 5.77748e-06 3.8524e-05 -0.000156511 9.63714e-05 3.5799e-05 -0.000138436 0.000346091 0.000280998 -5.36562e-05 -2.23969e-05 0.000164722 
1684.55 0 -0.000101978 0.000666688 -5.29116e-05 1.38866e-05 -0.0201582 -0.000345326 0.000297425 -0.000800321 0.000257303 7.26067e-05 -0.000517722 0.0132325 0.00021488 -0.00114541 2.06873e-05 0.000314962 0.000104609 -0.000791155 0.000387365 -0.000106282 -0.000151269 1.91167e-05 3.32433e-05 -0.00015737 0.000102181 3.77456e-05 -0.000138864 0.000347426 0.000267065 -6.37256e-05 -1.44485e-05 0.000167879 
1684.9 0 -0.000100674 0.000861471 -4.70162e-05 8.8723e-06 -0.01955 -0.00037237 0.000266015 -0.000796614 0.000263277 5.33755e-05 -0.000521142 0.0138151 0.000207869 -0.00112883 7.80705e-06 0.000348265 0.000116013 -0.00079319 0.000319577 -0.000117824 -0.000146374 3.24599e-05 2.66389e-05 -0.00015722 0.000106092 4.05106e-05 -0.000139951 0.000346691 0.000255527 -7.37318e-05 -1.15919e-05 0.000172139 
1685.25 0 -0.000103304 0.0010534 -4.13174e-05 4.06792e-06 -0.0189211 -0.000399728 0.000232657 -0.000793719 0.000269978 3.49135e-05 -0.000530427 0.0143702 0.000203776 -0.00111242 6.38605e-07 0.000382754 0.000126973 -0.000792558 0.000255197 -0.000128323 -0.000142329 4.64292e-05 1.70423e-05 -0.000159663 0.000108807 4.22707e-05 -0.000141531 0.00034534 0.000246078 -8.42338e-05 -1.43939e-05 0.000178115 
1685.6 0 -0.000109573 0.00124047 -3.40909e-05 -5.5193e-07 -0.0182744 -0.000424653 0.000199877 -0.000791297 0.000278583 1.86534e-05 -0.000545461 0.014899 0.00020184 -0.00109898 5.53384e-08 0.000413832 0.000139219 -0.00078834 0.000193079 -0.000137251 -0.000137882 6.19701e-05 5.75493e-06 -0.000164045 0.000111205 4.36904e-05 -0.000143734 0.000344855 0.000238643 -9.52828e-05 -2.05975e-05 0.000185 
1685.95 0 -0.00011776 0.00142258 -2.58902e-05 -4.79441e-06 -0.0176116 -0.000443927 0.000168717 -0.000789561 0.000288139 2.1895e-06 -0.000566907 0.0154 0.000200648 -0.00108878 3.27838e-06 0.000438123 0.000153332 -0.00078163 0.00013253 -0.000145417 -0.000133382 7.89341e-05 -5.42326e-06 -0.000167314 0.000113049 4.64993e-05 -0.000146523 0.000346207 0.000233041 -0.000105453 -2.81806e-05 0.000191936 
1686.3 0 -0.000127109 0.00160055 -1.83018e-05 -8.99588e-06 -0.0169348 -0.000453708 0.000138594 -0.000788778 0.000297109 -1.66662e-05 -0.000592591 0.0158705 0.000199753 -0.00108058 8.33609e-06 0.000456488 0.000167018 -0.000772273 7.47477e-05 -0.000153159 -0.00013031 9.57104e-05 -1.53856e-05 -0.000168334 0.000113658 5.1705e-05 -0.000149283 0.000348191 0.000229297 -0.000113997 -3.64099e-05 0.00019813 
1686.65 0 -0.000137633 0.00177482 -1.19774e-05 -1.40706e-05 -0.0162453 -0.000453131 0.000109296 -0.000788359 0.00030607 -3.71601e-05 -0.00061812 0.0163115 0.000198138 -0.00107216 1.56099e-05 0.00046952 0.000178284 -0.000759914 1.93135e-05 -0.000160591 -0.00012898 0.000110878 -2.31085e-05 -0.00016794 0.00011344 5.89355e-05 -0.000151757 0.00034919 0.000227422 -0.000122055 -4.37827e-05 0.000202954 
1687 0 -0.000148606 0.00194563 -6.69167e-06 -2.07525e-05 -0.0155429 -0.00044578 8.32048e-05 -0.0007891 0.000316325 -5.81494e-05 -0.000642352 0.0167265 0.000195009 -0.00106163 2.57471e-05 0.000476542 0.00018742 -0.000745474 -3.51479e-05 -0.000168355 -0.000128685 0.000124035 -2.87497e-05 -0.000167673 0.000114427 6.77859e-05 -0.000154198 0.000349486 0.000227044 -0.000131002 -4.93489e-05 0.000205661 
1687.35 0 -0.000158533 0.00211276 -1.09493e-06 -2.8343e-05 -0.0148283 -0.000435561 6.2933e-05 -0.000793258 0.000327662 -7.9754e-05 -0.000666801 0.017116 0.000189596 -0.00104947 3.75137e-05 0.000478798 0.000196358 -0.000730634 -8.89954e-05 -0.000178855 -0.000127564 0.000135366 -3.32555e-05 -0.000167995 0.000117946 7.73517e-05 -0.00015624 0.000350602 0.000227157 -0.000140385 -5.27659e-05 0.000206811 
1687.7 0 -0.000165982 0.00227526 5.27323e-06 -3.55463e-05 -0.0141011 -0.000423751 4.7643e-05 -0.000800715 0.000339774 -0.000101794 -0.000690662 0.0174797 0.000181146 -0.00103812 5.02993e-05 0.000477283 0.000205739 -0.000716433 -0.000141692 -0.00019528 -0.000124667 0.000146017 -3.83413e-05 -0.000167365 0.000122947 8.64167e-05 -0.000157212 0.000352955 0.000227081 -0.000148418 -5.42805e-05 0.000208739 
1688.05 0 -0.000171246 0.00243271 1.1843e-05 -4.15536e-05 -0.0133599 -0.000409303 3.56823e-05 -0.000808571 0.000353623 -0.000122618 -0.000712773 0.0178176 0.000171603 -0.00102952 6.57942e-05 0.0004711 0.000213809 -0.000703274 -0.000192236 -0.000217839 -0.000120843 0.000157325 -4.53088e-05 -0.000164658 0.000127572 9.48705e-05 -0.000156276 0.000355758 0.000226509 -0.000155135 -5.52425e-05 0.000213071 
1688.4 0 -0.000177559 0.00258447 1.95477e-05 -4.63756e-05 -0.0126045 -0.000388851 2.88971e-05 -0.000815139 0.000371231 -0.000141349 -0.000731528 0.0181293 0.000162667 -0.00102525 8.54296e-05 0.000459835 0.00021987 -0.000692535 -0.000240642 -0.000244853 -0.000117572 0.000169452 -5.39223e-05 -0.000160497 0.000130254 0.000102964 -0.000152029 0.000358996 0.000225591 -0.000161774 -5.69643e-05 0.000219961 
1688.75 0 -0.000186984 0.00272908 2.91613e-05 -5.06964e-05 -0.0118374 -0.000361801 2.88344e-05 -0.000820062 0.000392713 -0.000157296 -0.000743295 0.0184135 0.000152861 -0.00102551 0.000107142 0.000445624 0.000226533 -0.000684599 -0.000287814 -0.000274077 -0.000114132 0.000180943 -6.30833e-05 -0.000155512 0.000131507 0.000110883 -0.000144168 0.00036271 0.000224746 -0.000168381 -5.92173e-05 0.000227282 
1689.1 0 -0.000197868 0.0028665 3.94893e-05 -5.47896e-05 -0.0110632 -0.00033033 3.22849e-05 -0.000822929 0.000415291 -0.000170543 -0.000746506 0.0186664 0.000142013 -0.00102631 0.000127413 0.000430515 0.000235203 -0.000677098 -0.000334935 -0.000301139 -0.000109283 0.000190708 -7.32368e-05 -0.000149003 0.000133522 0.000118955 -0.000134342 0.000365853 0.000223309 -0.000174849 -6.12231e-05 0.000233288 
1689.45 0 -0.000208567 0.00299796 4.89237e-05 -5.87337e-05 -0.0102881 -0.000295674 3.61863e-05 -0.000825223 0.000436612 -0.000181001 -0.00074485 0.0188853 0.000132853 -0.00102265 0.000146617 0.000415692 0.000244398 -0.000668048 -0.000380888 -0.000323165 -0.00010299 0.000198749 -8.50053e-05 -0.000142791 0.000136043 0.00012537 -0.000124132 0.000368113 0.000220175 -0.000182068 -6.26396e-05 0.000238163 
1689.8 0 -0.000218652 0.00312433 5.68904e-05 -6.25241e-05 -0.00951465 -0.000257324 4.00103e-05 -0.000829542 0.000454846 -0.000186734 -0.000742907 0.0190731 0.000126051 -0.00101396 0.000167208 0.000401278 0.000251786 -0.000657067 -0.000424132 -0.000341902 -9.55926e-05 0.000205361 -9.83061e-05 -0.000138017 0.000135893 0.000127346 -0.000114739 0.00036913 0.000216053 -0.000189627 -6.33345e-05 0.000242267 
1690.15 0 -0.000227684 0.00324598 6.27546e-05 -6.55652e-05 -0.00874174 -0.000214609 4.57566e-05 -0.000836862 0.000470506 -0.000187242 -0.000741022 0.0192338 0.000119116 -0.00100267 0.000188825 0.000387244 0.000256148 -0.000644666 -0.000465039 -0.000358751 -8.68839e-05 0.000210172 -0.000112254 -0.000134597 0.000131856 0.000126115 -0.000106845 0.000368964 0.000212231 -0.000196482 -6.38026e-05 0.000245945 
1690.5 0 -0.000235036 0.00336332 6.5673e-05 -6.7833e-05 -0.00796854 -0.000169761 5.44737e-05 -0.000844822 0.00048402 -0.00018191 -0.000738938 0.0193658 0.000108735 -0.000990719 0.000209214 0.000373769 0.00025845 -0.000633734 -0.000502565 -0.000372807 -7.61332e-05 0.000212679 -0.000125436 -0.00013334 0.000125963 0.00012457 -9.99535e-05 0.000368451 0.000209893 -0.000202176 -6.31645e-05 0.000249833 
1690.85 0 -0.000239668 0.00347574 6.50969e-05 -7.04357e-05 -0.00719613 -0.000123641 6.57774e-05 -0.000850381 0.00049462 -0.000169932 -0.000738039 0.0194676 9.31146e-05 -0.000979556 0.000227831 0.000360722 0.000261779 -0.000627284 -0.000534121 -0.000383314 -6.40964e-05 0.00021448 -0.000137585 -0.000133361 0.000119323 0.000122835 -9.31571e-05 0.000368611 0.000209323 -0.000206813 -6.09248e-05 0.000254771 
1691.2 0 -0.000242112 0.00358112 6.21881e-05 -7.36842e-05 -0.0064258 -7.41818e-05 8.01782e-05 -0.000853736 0.000502914 -0.000152671 -0.000736624 0.0195408 7.32629e-05 -0.000969224 0.000245024 0.000348559 0.00026916 -0.000625668 -0.000558837 -0.000390644 -5.1674e-05 0.000217628 -0.000148211 -0.000133804 0.000112278 0.000121157 -8.62621e-05 0.000369439 0.000209272 -0.000209568 -5.76876e-05 0.000261578 
1691.55 0 -0.000243245 0.00367839 5.98477e-05 -7.75672e-05 -0.00565847 -2.14539e-05 9.74538e-05 -0.000855764 0.000511067 -0.000132349 -0.000733895 0.0195867 4.82633e-05 -0.000958787 0.000260698 0.00033795 0.000280737 -0.000626788 -0.000576462 -0.000397281 -3.85715e-05 0.000221466 -0.000156923 -0.000134739 0.000106976 0.00012086 -7.89911e-05 0.000369863 0.000207708 -0.000210043 -5.42939e-05 0.000270186 
1691.9 0 -0.000242965 0.0037689 6.00514e-05 -8.18852e-05 -0.00489469 3.4369e-05 0.000115603 -0.000855095 0.000521018 -0.000111422 -0.000730358 0.0196061 1.58602e-05 -0.000948256 0.000272851 0.000329724 0.000294946 -0.000628146 -0.000586006 -0.000405183 -2.5099e-05 0.000224223 -0.000164169 -0.000136973 0.000103503 0.00012218 -7.05442e-05 0.00036933 0.000203897 -0.000209276 -5.0693e-05 0.000280352 
1692.25 0 -0.000242006 0.00385418 6.32327e-05 -8.5515e-05 -0.00413729 9.21631e-05 0.000131676 -0.000852361 0.000533882 -9.06635e-05 -0.000724344 0.0195998 -2.16541e-05 -0.000939937 0.000278864 0.00032379 0.00030955 -0.000627926 -0.00058822 -0.000413343 -1.34387e-05 0.000225838 -0.000169999 -0.000140088 0.000101133 0.000124075 -6.00213e-05 0.000369351 0.000198737 -0.000209433 -4.64123e-05 0.00029107 
1692.6 0 -0.000240219 0.00393324 6.80295e-05 -8.83403e-05 -0.00339054 0.000151423 0.000144149 -0.000848829 0.000548401 -7.06073e-05 -0.000716197 0.019568 -5.97818e-05 -0.000937745 0.000277184 0.000319297 0.000322912 -0.000625523 -0.000586676 -0.000419856 -5.21053e-06 0.000225641 -0.000174692 -0.000142491 9.90298e-05 0.000125476 -4.82076e-05 0.000370903 0.000192205 -0.000212213 -4.25497e-05 0.000300014 
1692.95 0 -0.000236204 0.00400428 7.31513e-05 -9.17614e-05 -0.00265429 0.000214783 0.000151735 -0.000843288 0.000561531 -5.13821e-05 -0.000704902 0.0195094 -9.6027e-05 -0.000942494 0.000268394 0.000314353 0.000334567 -0.00062146 -0.000586968 -0.000424065 5.71498e-07 0.000224006 -0.000179276 -0.000143615 9.61218e-05 0.000126276 -3.64771e-05 0.000372999 0.000183865 -0.00021725 -4.0351e-05 0.000306083 
1693.3 0 -0.000228955 0.00406731 7.86285e-05 -9.65771e-05 -0.00192657 0.000282333 0.000152705 -0.000836198 0.000571465 -3.15313e-05 -0.000688307 0.0194234 -0.000130023 -0.000950294 0.000253892 0.00030775 0.000343265 -0.000615248 -0.000593601 -0.000427225 4.57464e-06 0.000222681 -0.000183782 -0.000143158 9.1933e-05 0.000127681 -2.56521e-05 0.000374934 0.000175044 -0.000222844 -4.05281e-05 0.000309654 
1693.65 0 -0.000219316 0.00412536 8.38008e-05 -0.000100959 -0.00120775 0.000349254 0.000148249 -0.00082876 0.000579308 -1.07095e-05 -0.000665707 0.0193126 -0.000161786 -0.000955574 0.000235106 0.000298724 0.00034617 -0.000605196 -0.000605096 -0.000429162 6.95017e-06 0.000221683 -0.000187875 -0.000141064 8.59289e-05 0.000130927 -1.61779e-05 0.000376626 0.000167011 -0.000227559 -4.24123e-05 0.000310353 
1694 0 -0.000208611 0.00418106 8.74635e-05 -0.000101912 -0.000499727 0.000410211 0.000139835 -0.000821198 0.000587457 8.46297e-06 -0.00063829 0.0191809 -0.000189817 -0.000956769 0.00021377 0.000285043 0.000342472 -0.000592368 -0.000615117 -0.000427616 9.42511e-06 0.000220323 -0.000190411 -0.000138772 7.93221e-05 0.000134387 -8.15725e-06 0.000376626 0.000159215 -0.000230836 -4.40022e-05 0.000307412 
1694.35 0 -0.000197774 0.00423277 8.96585e-05 -0.000100192 0.000198463 0.000463906 0.000128046 -0.000812617 0.000595247 2.31449e-05 -0.000609095 0.0190302 -0.000213773 -0.000954483 0.000192495 0.000266158 0.000334493 -0.000580285 -0.000621348 -0.000421211 1.25105e-05 0.000218378 -0.000191486 -0.000137332 7.3884e-05 0.000135484 -1.27446e-06 0.000373835 0.000151297 -0.000232499 -4.32991e-05 0.000300842 
1694.7 0 -0.000187269 0.00427828 9.02169e-05 -9.80869e-05 0.000890517 0.000512874 0.000114754 -0.000800732 0.000601353 3.23793e-05 -0.000578556 0.0188584 -0.000234751 -0.000947463 0.000174676 0.00024336 0.000325526 -0.000570711 -0.000624278 -0.000412049 1.56948e-05 0.000216092 -0.000193813 -0.000136836 6.93177e-05 0.000133824 4.86531e-06 0.000370561 0.000143423 -0.000233643 -4.04667e-05 0.000290612 
1695.05 0 -0.000176373 0.00431731 8.83194e-05 -9.6718e-05 0.00157593 0.000560718 9.8767e-05 -0.000785162 0.000605783 3.61417e-05 -0.000543839 0.0186605 -0.000254083 -0.000937056 0.000161301 0.000218968 0.000317375 -0.000562237 -0.0006224 -0.000405017 1.85018e-05 0.000214305 -0.000197964 -0.000136523 6.49484e-05 0.000130076 9.18956e-06 0.000368641 0.000134392 -0.000234655 -3.64474e-05 0.000277116 
1695.4 0 -0.000164599 0.00435 8.26986e-05 -9.60927e-05 0.00224975 0.00060831 7.69668e-05 -0.000769058 0.000607204 3.4109e-05 -0.000502663 0.0184351 -0.000274342 -0.000926753 0.000150623 0.000195593 0.000307633 -0.000554181 -0.000616601 -0.000400269 1.95944e-05 0.000213229 -0.000201328 -0.00013533 6.05462e-05 0.000125353 1.05036e-05 0.000367856 0.000122035 -0.000234675 -3.11699e-05 0.000261847 
1695.75 0 -0.000152822 0.00437653 7.4014e-05 -9.59593e-05 0.00291016 0.000651673 4.93294e-05 -0.000752222 0.000603402 2.75533e-05 -0.000453703 0.0181849 -0.000295099 -0.000919414 0.000141244 0.000175093 0.000294252 -0.000546753 -0.000611072 -0.000393159 1.92609e-05 0.000211411 -0.000202295 -0.000133589 5.69612e-05 0.00012132 1.0268e-05 0.000368609 0.000106329 -0.000233857 -2.54552e-05 0.000246774 
1696.1 0 -0.000140865 0.004398 6.50615e-05 -9.71756e-05 0.00355859 0.0006847 2.04019e-05 -0.000731198 0.000593202 2.1139e-05 -0.000399508 0.0179124 -0.000314429 -0.000915507 0.000132834 0.000157706 0.00027851 -0.000537715 -0.000608717 -0.000383583 1.86986e-05 0.000208733 -0.000201124 -0.000131611 5.45343e-05 0.000117571 1.09328e-05 0.00037088 8.9746e-05 -0.000232485 -2.0432e-05 0.000231961 
1696.45 0 -0.000128718 0.00441494 5.74734e-05 -0.000100799 0.00419508 0.00070633 -4.93066e-06 -0.000706507 0.000575781 1.89582e-05 -0.000345828 0.0176174 -0.00033263 -0.00091401 0.000125674 0.000143987 0.000262207 -0.000524311 -0.000610891 -0.000374783 1.87087e-05 0.00020607 -0.0001985 -0.000129552 5.1463e-05 0.000113769 1.20532e-05 0.000373349 7.41772e-05 -0.000229812 -1.62461e-05 0.000216804 
1696.8 0 -0.000118042 0.00442667 5.08852e-05 -0.000106846 0.00481859 0.000720192 -2.58825e-05 -0.000681917 0.000551584 2.18287e-05 -0.000295579 0.0172968 -0.000349539 -0.000913072 0.00012046 0.000134819 0.000244833 -0.000506871 -0.000619464 -0.000367691 1.92248e-05 0.000203665 -0.000196103 -0.000127543 4.67008e-05 0.000110779 1.23041e-05 0.000374614 5.95712e-05 -0.000225522 -1.22977e-05 0.000200777 
1697.15 0 -0.00010924 0.00443261 4.54521e-05 -0.000113488 0.0054275 0.000730037 -4.43694e-05 -0.000660112 0.000523873 2.79504e-05 -0.000248435 0.0169517 -0.000364838 -0.000910539 0.000116313 0.000129196 0.000224609 -0.000488758 -0.00063578 -0.000361422 1.97305e-05 0.000200691 -0.000195465 -0.000125975 4.10212e-05 0.000108591 1.26681e-05 0.000374097 4.58242e-05 -0.000220581 -8.57081e-06 0.000184148 
1697.5 0 -0.000101171 0.00443284 4.23464e-05 -0.000119558 0.00602174 0.000738098 -5.9387e-05 -0.000639134 0.000494979 3.54597e-05 -0.000202235 0.0165872 -0.000379952 -0.000903851 0.000111574 0.000125587 0.000201657 -0.000471823 -0.000660163 -0.000354552 2.01126e-05 0.000197175 -0.0001966 -0.000125911 3.48718e-05 0.000107377 1.42169e-05 0.000371728 3.44823e-05 -0.000216037 -4.33938e-06 0.000167945 
1697.85 0 -9.26226e-05 0.00442857 4.13262e-05 -0.000124288 0.00660357 0.000744107 -6.79685e-05 -0.000615961 0.000464782 4.46124e-05 -0.000154622 0.0162061 -0.000394503 -0.000891224 0.000106005 0.000122289 0.000178984 -0.0004536 -0.000690435 -0.000345645 2.07135e-05 0.000195885 -0.000198856 -0.000126471 2.93116e-05 0.000105972 1.6956e-05 0.000368274 2.51311e-05 -0.000212379 8.84958e-07 0.000152656 
1698.2 0 -8.26772e-05 0.00442049 4.14211e-05 -0.000127329 0.00717462 0.000748451 -7.10514e-05 -0.000591961 0.00043246 5.62538e-05 -0.000104301 0.0158096 -0.000406457 -0.000873087 0.000100705 0.000117409 0.000158164 -0.000431329 -0.000722426 -0.000335955 2.17958e-05 0.000198285 -0.000201621 -0.000125027 2.4476e-05 0.000102756 2.11418e-05 0.000363888 1.49381e-05 -0.000209534 5.56902e-06 0.0001372 
1698.55 0 -7.22257e-05 0.00440721 4.25737e-05 -0.000129685 0.00773568 0.000752172 -7.30048e-05 -0.000570525 0.000399911 6.97477e-05 -4.96892e-05 0.0153964 -0.000416627 -0.000850694 9.55752e-05 0.000110466 0.000138808 -0.000404548 -0.000753809 -0.000327493 2.30243e-05 0.000202559 -0.00020474 -0.000121573 1.97768e-05 9.8093e-05 2.63662e-05 0.000358255 2.45822e-06 -0.000206563 7.96039e-06 0.0001221 
1698.9 0 -6.22365e-05 0.00438704 4.51159e-05 -0.000131699 0.00828584 0.0007539 -7.78123e-05 -0.000551384 0.000369592 8.38409e-05 7.5834e-06 0.014964 -0.00042749 -0.000825556 9.01746e-05 0.000101479 0.000122144 -0.000375862 -0.000785257 -0.0003176 2.43786e-05 0.000205608 -0.000208324 -0.000117908 1.54761e-05 9.10172e-05 3.0662e-05 0.000351415 -1.19854e-05 -0.000203121 8.64157e-06 0.000108528 
1699.25 0 -5.25561e-05 0.00435966 4.81085e-05 -0.00013239 0.0088221 0.000752449 -8.73643e-05 -0.0005305 0.000340469 9.74207e-05 6.43499e-05 0.0145137 -0.000439242 -0.000799615 8.44741e-05 8.82411e-05 0.000108838 -0.000347278 -0.000818675 -0.000300419 2.64756e-05 0.000206025 -0.000212043 -0.000114345 1.12884e-05 8.11946e-05 3.33742e-05 0.000344059 -2.66584e-05 -0.000200571 9.41009e-06 9.50729e-05 
1699.6 0 -4.31158e-05 0.00432489 5.03433e-05 -0.000131517 0.00934125 0.000749275 -0.000101923 -0.000506658 0.000310979 0.000108688 0.000118998 0.0140484 -0.000448594 -0.00077463 7.9263e-05 6.92746e-05 9.86062e-05 -0.000317759 -0.00085408 -0.000275126 3.00486e-05 0.000205 -0.000215762 -0.000110088 7.17681e-06 7.12431e-05 3.56483e-05 0.000337135 -4.01003e-05 -0.000200141 1.0073e-05 8.13136e-05 
1699.95 0 -3.4264e-05 0.00428311 5.17376e-05 -0.000130694 0.00984198 0.000745508 -0.000119738 -0.0004834 0.000281009 0.000116348 0.000171074 0.0135693 -0.000451288 -0.000750931 7.52352e-05 4.78137e-05 9.07626e-05 -0.000285837 -0.000891554 -0.00024587 3.52677e-05 0.000204116 -0.000218634 -0.000104785 4.05286e-06 6.30212e-05 3.7804e-05 0.000330213 -5.13386e-05 -0.00020017 9.0087e-06 6.76908e-05 
1700.3 0 -2.63561e-05 0.00423644 5.35962e-05 -0.000130374 0.0103241 0.000739668 -0.000136529 -0.000465729 0.00024995 0.000121661 0.000221173 0.0130764 -0.000444474 -0.00072617 7.20435e-05 2.71656e-05 8.46661e-05 -0.000252544 -0.000933052 -0.000215337 4.26456e-05 0.000203622 -0.000220347 -9.96516e-05 2.8222e-06 5.55869e-05 3.92565e-05 0.000322702 -6.18779e-05 -0.000199227 5.93413e-06 5.46094e-05 
1700.65 0 -1.92155e-05 0.00418657 5.76161e-05 -0.000128776 0.0107852 0.000730711 -0.000148935 -0.000455347 0.000218854 0.000125704 0.000269702 0.0125717 -0.000428081 -0.000699385 7.01573e-05 9.04152e-06 8.26252e-05 -0.000221967 -0.000978033 -0.000181933 5.26503e-05 0.00020166 -0.000221299 -9.58785e-05 3.85571e-06 4.81133e-05 3.93349e-05 0.000315073 -7.26179e-05 -0.000197815 2.0352e-06 4.30716e-05 
1701 0 -1.33038e-05 0.00413177 6.28425e-05 -0.000126195 0.0112228 0.000718756 -0.000157471 -0.000449482 0.000189784 0.000128172 0.000315995 0.0120582 -0.000403578 -0.000672215 7.00092e-05 -7.29749e-06 8.78101e-05 -0.000195989 -0.00102435 -0.000143292 6.43277e-05 0.00019752 -0.000220672 -9.31639e-05 7.11806e-06 4.20089e-05 3.72363e-05 0.000307357 -8.21546e-05 -0.000196864 -1.87951e-06 3.33961e-05 
1701.35 0 -9.34358e-06 0.00407007 6.69944e-05 -0.00012463 0.0116388 0.000703835 -0.00016444 -0.000445185 0.000162721 0.000126882 0.000357774 0.0115375 -0.000371649 -0.000644191 7.15937e-05 -2.4452e-05 9.95761e-05 -0.000172816 -0.0010696 -0.000100582 7.52037e-05 0.000193596 -0.00021773 -9.09948e-05 1.10304e-05 3.94837e-05 3.27634e-05 0.000298679 -8.99159e-05 -0.000196353 -6.64688e-06 2.60402e-05 
1701.7 0 -6.37339e-06 0.00400154 7.00197e-05 -0.000124109 0.012035 0.000686855 -0.000171412 -0.000440673 0.000135723 0.000119823 0.000395524 0.0110099 -0.000332917 -0.000615572 7.55818e-05 -4.3484e-05 0.000115084 -0.000150455 -0.00111157 -5.94677e-05 8.41743e-05 0.000192094 -0.000213604 -8.94892e-05 1.4138e-05 4.00329e-05 2.69894e-05 0.000288861 -9.71561e-05 -0.000196111 -1.20193e-05 2.20292e-05 
1702.05 0 -2.56236e-06 0.00392647 7.328e-05 -0.000123446 0.0124111 0.000667517 -0.00018032 -0.000434464 0.000109003 0.000106473 0.000433291 0.0104769 -0.000289671 -0.000586488 8.34354e-05 -6.43506e-05 0.000132042 -0.00012974 -0.00115032 -2.50141e-05 9.2267e-05 0.000191791 -0.000210732 -8.87962e-05 1.67603e-05 4.16689e-05 2.073e-05 0.000278978 -0.000104616 -0.000195943 -1.62628e-05 2.07652e-05 
1702.4 0 2.53687e-06 0.00384547 7.60633e-05 -0.000122153 0.0127668 0.000643593 -0.000191936 -0.000425857 8.5655e-05 8.95438e-05 0.00047291 0.00994048 -0.000246909 -0.000555599 9.51775e-05 -8.59529e-05 0.000147368 -0.000111395 -0.00118617 1.61833e-06 0.000100033 0.000190983 -0.000209612 -8.92126e-05 1.94465e-05 4.25596e-05 1.39674e-05 0.000269423 -0.00011104 -0.000195312 -1.76113e-05 2.09695e-05 
1702.75 0 8.65303e-06 0.00375939 7.60221e-05 -0.000120616 0.0131029 0.000613838 -0.000204168 -0.000416368 6.72971e-05 7.22574e-05 0.000512726 0.00940201 -0.000208663 -0.000522506 0.000109834 -0.000107482 0.000158605 -9.35316e-05 -0.00121884 2.17471e-05 0.000107231 0.000190288 -0.000209383 -8.99623e-05 2.13701e-05 4.22765e-05 7.15855e-06 0.000259671 -0.00011651 -0.00019469 -1.5606e-05 2.23517e-05 
1703.1 0 1.41755e-05 0.00366824 7.33191e-05 -0.000118836 0.0134205 0.000578432 -0.000213681 -0.000409233 5.28515e-05 5.44366e-05 0.000550574 0.00886086 -0.000175333 -0.000487826 0.00012907 -0.00012739 0.000166516 -7.58268e-05 -0.00124759 3.73648e-05 0.000114813 0.000190192 -0.000210714 -8.99634e-05 2.21162e-05 4.22456e-05 1.82292e-06 0.00024973 -0.000122947 -0.000194532 -1.17252e-05 2.42528e-05 
1703.45 0 1.81849e-05 0.00357322 7.00584e-05 -0.0001164 0.0137185 0.000538578 -0.000218299 -0.000403806 4.0826e-05 3.55175e-05 0.000582328 0.00831192 -0.000146712 -0.00045117 0.000154199 -0.000144429 0.000173967 -5.90028e-05 -0.0012733 5.10478e-05 0.00012397 0.00018944 -0.000213696 -8.8048e-05 2.35801e-05 4.28486e-05 -1.34477e-06 0.000238654 -0.00012967 -0.000192983 -6.75778e-06 2.59267e-05 
1703.8 0 2.13918e-05 0.00347568 6.83921e-05 -0.000113103 0.0139932 0.000498966 -0.000217781 -0.000395127 2.98407e-05 1.72064e-05 0.000604473 0.00775253 -0.000124513 -0.000410713 0.000182644 -0.000160332 0.000182692 -4.20332e-05 -0.00129727 6.43406e-05 0.000134757 0.000188031 -0.000216617 -8.43277e-05 2.6612e-05 4.22401e-05 -2.47492e-06 0.000226162 -0.00013451 -0.000188331 -7.9626e-07 2.81003e-05 
1704.15 0 2.33039e-05 0.00337543 6.78357e-05 -0.000108182 0.0142449 0.000463765 -0.000212781 -0.000381679 1.86613e-05 2.45131e-06 0.000619517 0.00718599 -0.000111146 -0.000364801 0.000209908 -0.000178018 0.000192223 -2.42776e-05 -0.00131667 7.65054e-05 0.000145529 0.000187375 -0.000217808 -7.82107e-05 3.05648e-05 4.02309e-05 -2.69498e-06 0.000213204 -0.000137593 -0.00018277 6.0493e-06 3.14074e-05 
1704.5 0 2.49375e-05 0.00327233 6.69385e-05 -0.000101146 0.0144779 0.000432104 -0.000203718 -0.000366855 7.89112e-06 -8.51457e-06 0.000631742 0.00661451 -0.000105642 -0.000315406 0.000233128 -0.000198829 0.000202309 -4.6427e-06 -0.00132894 8.62504e-05 0.000154628 0.000187423 -0.000216475 -6.93757e-05 3.49307e-05 3.90182e-05 -2.66028e-06 0.00019993 -0.000140987 -0.000179679 1.26568e-05 3.59724e-05 
1704.85 0 2.85594e-05 0.00316636 6.75807e-05 -9.3609e-05 0.0146924 0.000401501 -0.000191854 -0.000353851 -1.05407e-06 -1.6591e-05 0.000644711 0.00603647 -0.000104117 -0.000265364 0.000251485 -0.000220837 0.00021235 1.74986e-05 -0.00133632 9.29683e-05 0.000162212 0.000187117 -0.000212774 -6.01508e-05 3.88865e-05 3.9782e-05 -1.38706e-06 0.000186077 -0.000146332 -0.000178932 1.84196e-05 4.18854e-05 
1705.2 0 3.45784e-05 0.0030565 7.1427e-05 -8.515e-05 0.0148838 0.000370058 -0.000178332 -0.000342657 -9.32862e-06 -2.06398e-05 0.000659979 0.00545238 -0.000103849 -0.0002156 0.000266192 -0.000241928 0.00022003 4.02168e-05 -0.0013411 9.87642e-05 0.000168829 0.000185664 -0.000207599 -5.26647e-05 4.26127e-05 4.16796e-05 1.13724e-06 0.000172226 -0.00015321 -0.000178492 2.44935e-05 4.90165e-05 
1705.55 0 4.22695e-05 0.00294326 7.63367e-05 -7.45562e-05 0.0150501 0.000339253 -0.000163598 -0.000333105 -1.86861e-05 -1.92628e-05 0.000676293 0.00486582 -0.000102206 -0.000166933 0.000279259 -0.000261483 0.000223832 6.1816e-05 -0.0013437 0.000107469 0.00017503 0.000183643 -0.000202712 -4.6654e-05 4.58787e-05 4.507e-05 3.73746e-06 0.000158195 -0.00016083 -0.000178042 3.17557e-05 5.67253e-05 
1705.9 0 5.09815e-05 0.00282797 8.01353e-05 -6.24868e-05 0.0151926 0.000312548 -0.000147866 -0.000324841 -2.77713e-05 -1.33407e-05 0.000692983 0.00428046 -9.62355e-05 -0.000118801 0.000292162 -0.0002772 0.000224613 8.10098e-05 -0.00134293 0.000119941 0.000180377 0.000181074 -0.000198172 -4.23132e-05 4.76052e-05 5.00029e-05 6.38333e-06 0.000143307 -0.000169249 -0.000177699 3.95173e-05 6.42402e-05 
1706.25 0 6.03073e-05 0.00270873 8.24606e-05 -4.99881e-05 0.0153144 0.000288744 -0.000130135 -0.000316379 -3.46086e-05 -3.50673e-06 0.000709067 0.00369882 -8.67617e-05 -7.06124e-05 0.000305372 -0.000286332 0.000222611 9.69756e-05 -0.00133817 0.000134346 0.00018445 0.000177104 -0.000192991 -4.02056e-05 4.83865e-05 5.55207e-05 9.38512e-06 0.000127109 -0.000177581 -0.000177379 4.76045e-05 7.1224e-05 
1706.6 0 7.05386e-05 0.00258399 8.39334e-05 -3.77035e-05 0.015419 0.000264188 -0.000112522 -0.000307705 -3.79278e-05 8.4591e-06 0.000723059 0.00311876 -7.6624e-05 -2.16273e-05 0.000318992 -0.000290405 0.000216238 0.000110451 -0.00133065 0.000149111 0.000187972 0.000171346 -0.000187794 -3.88773e-05 4.85145e-05 6.0362e-05 1.24897e-05 0.000109983 -0.00018501 -0.000177151 5.61216e-05 7.82634e-05 
1706.95 0 8.11624e-05 0.00245514 8.48131e-05 -2.5532e-05 0.0155043 0.000235625 -9.92027e-05 -0.000300712 -3.68955e-05 1.94368e-05 0.000736197 0.00253679 -6.8546e-05 2.92003e-05 0.000331296 -0.000292329 0.00020316 0.000121883 -0.00132209 0.000163167 0.000190816 0.000164727 -0.000183298 -3.6954e-05 4.78037e-05 6.33964e-05 1.46733e-05 9.28632e-05 -0.000191074 -0.000177399 6.42487e-05 8.52905e-05 
1707.3 0 9.13778e-05 0.00232307 8.44775e-05 -1.37496e-05 0.0155648 0.000201692 -8.95744e-05 -0.000297522 -3.25771e-05 2.711e-05 0.000748702 0.00195362 -6.3056e-05 8.22416e-05 0.000339092 -0.000292046 0.000182779 0.000130313 -0.00131297 0.000176886 0.000192215 0.000158589 -0.000179633 -3.42555e-05 4.70674e-05 6.48865e-05 1.57086e-05 7.61972e-05 -0.000195296 -0.000178193 7.09805e-05 9.16584e-05 
1707.65 0 0.000100264 0.00218751 8.35321e-05 -2.87114e-06 0.0156004 0.000166038 -7.95323e-05 -0.000298981 -2.6703e-05 3.0361e-05 0.000758506 0.001372 -5.97394e-05 0.000136855 0.000341874 -0.000287895 0.00015535 0.000134232 -0.00130254 0.000188734 0.000192552 0.000153963 -0.000176949 -3.11679e-05 4.68552e-05 6.60585e-05 1.7269e-05 5.89094e-05 -0.000198609 -0.000178177 7.66962e-05 9.62318e-05 
1708 0 0.000107245 0.0020485 8.26443e-05 8.12042e-06 0.0156143 0.000132401 -6.62828e-05 -0.000303907 -2.24736e-05 2.73394e-05 0.000764972 0.000793193 -5.86302e-05 0.000192897 0.000341945 -0.000279978 0.00012111 0.00013426 -0.00128955 0.000196996 0.000192495 0.000149935 -0.0001749 -2.74859e-05 4.65903e-05 6.75216e-05 1.97727e-05 4.05358e-05 -0.000201999 -0.000176013 8.30177e-05 9.7672e-05 
1708.35 0 0.000112542 0.00190857 8.22881e-05 1.9748e-05 0.0156072 0.000101831 -4.93451e-05 -0.000310207 -2.30436e-05 1.65886e-05 0.000769836 0.000217707 -5.9872e-05 0.000249592 0.000342227 -0.00026848 8.2144e-05 0.00013348 -0.00127397 0.000204853 0.000191474 0.000144934 -0.00017404 -2.37876e-05 4.6363e-05 7.01196e-05 2.24185e-05 2.03946e-05 -0.000205281 -0.00017209 8.9906e-05 9.57357e-05 
1708.7 0 0.000116417 0.00177044 8.26458e-05 3.01305e-05 0.0155764 7.35875e-05 -3.02306e-05 -0.000317574 -2.83923e-05 -5.11744e-08 0.000773383 -0.000352901 -6.25344e-05 0.000306248 0.000343382 -0.000253945 3.99293e-05 0.00013389 -0.00125721 0.000214462 0.000189027 0.000138394 -0.000174323 -2.02995e-05 4.71609e-05 7.33777e-05 2.46572e-05 -1.00214e-06 -0.000207921 -0.000166234 9.63693e-05 9.18142e-05 
1709.05 0 0.000119561 0.00163335 8.2688e-05 3.80619e-05 0.0155216 4.66796e-05 -9.36087e-06 -0.000326964 -3.8211e-05 -2.09878e-05 0.000773483 -0.000915348 -6.63629e-05 0.000362887 0.000344535 -0.000238946 -6.40198e-06 0.000134809 -0.00123737 0.000224031 0.000184928 0.000130432 -0.000175699 -1.65344e-05 4.83208e-05 7.54912e-05 2.6793e-05 -2.18946e-05 -0.000209356 -0.000158081 0.0001014 8.72645e-05 
1709.4 0 0.000122889 0.00149554 8.12474e-05 4.33642e-05 0.0154461 2.2395e-05 1.37952e-05 -0.000339296 -5.24585e-05 -4.53065e-05 0.00076933 -0.00146841 -7.26583e-05 0.000418743 0.000345005 -0.000224809 -5.48022e-05 0.000134461 -0.00121257 0.000232656 0.000179906 0.000122649 -0.00017906 -1.21672e-05 4.73188e-05 7.7595e-05 3.06559e-05 -4.11945e-05 -0.000210247 -0.000148962 0.000105044 8.13138e-05 
1709.75 0 0.000126125 0.00135712 7.8609e-05 4.59136e-05 0.0153517 2.58542e-06 3.87055e-05 -0.000353554 -7.06034e-05 -7.15069e-05 0.000763718 -0.00201481 -8.22852e-05 0.000472202 0.000344949 -0.000211003 -0.000101406 0.000131594 -0.00118348 0.000240293 0.000175262 0.000116809 -0.000184301 -7.30582e-06 4.31037e-05 8.20086e-05 3.68155e-05 -5.87466e-05 -0.000211732 -0.000139193 0.000107823 7.2503e-05 
1710.1 0 0.000128648 0.00121813 7.55183e-05 4.62693e-05 0.0152374 -1.46627e-05 6.30657e-05 -0.000366654 -9.31191e-05 -9.61743e-05 0.000758385 -0.00255598 -9.37148e-05 0.000522743 0.000345083 -0.000196817 -0.000146393 0.000127489 -0.00115161 0.000247129 0.000170603 0.000114065 -0.000189426 -2.47657e-06 3.77037e-05 8.8519e-05 4.38699e-05 -7.5098e-05 -0.000214567 -0.000128403 0.000109953 6.0621e-05 
1710.45 0 0.000130845 0.00107855 7.2279e-05 4.56052e-05 0.015102 -3.08913e-05 8.63064e-05 -0.000375354 -0.000121935 -0.000115757 0.000750825 -0.00309047 -0.000103239 0.000570103 0.00034664 -0.000183741 -0.000192669 0.000125196 -0.00111814 0.000253511 0.000163689 0.000113768 -0.000193969 2.75747e-06 3.23653e-05 9.55589e-05 5.00768e-05 -9.02041e-05 -0.00021942 -0.000117589 0.00011112 4.70417e-05 
1710.8 0 0.000134365 0.00093893 6.92569e-05 4.44872e-05 0.0149412 -4.50035e-05 0.000110771 -0.000379213 -0.000156277 -0.000129569 0.000740398 -0.00361385 -0.000107021 0.000613504 0.000350668 -0.00017362 -0.000240177 0.00012599 -0.00108404 0.000259479 0.000153906 0.000113785 -0.000198062 8.60887e-06 2.65498e-05 0.000100607 5.51333e-05 -0.000103647 -0.000226158 -0.000107689 0.000110926 3.30181e-05 
1711.15 0 0.000139397 0.000798235 6.77274e-05 4.36387e-05 0.0147544 -5.59869e-05 0.000138354 -0.000378544 -0.000193988 -0.000138073 0.000732323 -0.00412115 -0.00010524 0.000652882 0.000355771 -0.000166992 -0.000286358 0.000127654 -0.00104923 0.000264822 0.000143567 0.000111799 -0.000199825 1.53556e-05 2.03364e-05 0.000103563 5.93848e-05 -0.000115576 -0.000233592 -9.85418e-05 0.00011052 2.0219e-05 
1711.5 0 0.000143806 0.000656993 6.76452e-05 4.35568e-05 0.014546 -6.76474e-05 0.000166813 -0.000371789 -0.0002335 -0.000143641 0.00072918 -0.00461319 -0.000101632 0.000689389 0.000358646 -0.000164729 -0.000328915 0.000129004 -0.00101307 0.000271225 0.000134667 0.000108385 -0.000197991 2.34601e-05 1.61681e-05 0.000105983 6.24806e-05 -0.000126314 -0.000240857 -8.86269e-05 0.000111123 1.02138e-05 
1711.85 0 0.00014705 0.000516806 6.75338e-05 4.40518e-05 0.0143172 -8.32024e-05 0.000192732 -0.000359494 -0.000272951 -0.00014913 0.000724783 -0.00509143 -9.67397e-05 0.000723909 0.00035655 -0.000167399 -0.000367241 0.000130494 -0.000975666 0.00028114 0.000124677 0.00010509 -0.000193833 3.18628e-05 1.46054e-05 0.000108583 6.3355e-05 -0.000136124 -0.000247918 -7.71523e-05 0.000111556 3.16198e-06 
1712.2 0 0.000149203 0.000378157 6.6873e-05 4.4752e-05 0.0140675 -0.000100095 0.000216842 -0.00034337 -0.000309074 -0.000154853 0.000714732 -0.00555539 -8.8126e-05 0.000755879 0.000349209 -0.000174136 -0.000400524 0.000133127 -0.000936439 0.000294691 0.000111534 0.000102302 -0.000188496 4.00475e-05 1.29683e-05 0.000111284 6.16778e-05 -0.000145796 -0.000254517 -6.62001e-05 0.000110951 -1.83318e-06 
1712.55 0 0.000150419 0.000240812 6.58014e-05 4.51355e-05 0.0137977 -0.000114407 0.000240936 -0.00032399 -0.000339774 -0.000162025 0.000700297 -0.00600412 -7.43619e-05 0.00078487 0.000337309 -0.000182926 -0.000428862 0.0001362 -0.000893024 0.000308213 9.7094e-05 9.9364e-05 -0.000181559 4.87407e-05 1.00706e-05 0.00011285 5.89298e-05 -0.00015635 -0.000261217 -5.68871e-05 0.000110726 -5.52724e-06 
1712.9 0 0.000151337 0.000104203 6.47509e-05 4.55509e-05 0.0135109 -0.000124506 0.000264606 -0.000302122 -0.000365371 -0.000170857 0.000684428 -0.00643873 -5.66398e-05 0.000810917 0.000321227 -0.000191686 -0.000453681 0.000136977 -0.000844862 0.000317657 8.43582e-05 9.6409e-05 -0.000173681 5.74186e-05 6.61382e-06 0.000113047 5.56425e-05 -0.000167797 -0.000266448 -4.86456e-05 0.000111456 -8.39997e-06 
1713.25 0 0.000152743 -3.13575e-05 6.37796e-05 4.69812e-05 0.0132089 -0.000132755 0.000285361 -0.000279604 -0.000386938 -0.000177577 0.000670243 -0.00686248 -3.7309e-05 0.000833373 0.000300335 -0.000199877 -0.000474753 0.000134084 -0.000794176 0.000322532 7.43107e-05 9.43829e-05 -0.000166079 6.51391e-05 4.60542e-06 0.000112203 5.16244e-05 -0.000178773 -0.000268723 -4.06654e-05 0.000111971 -1.14188e-05 
1713.6 0 0.000155708 -0.000165271 6.29212e-05 5.02134e-05 0.0128912 -0.000142178 0.000301649 -0.000256785 -0.000405521 -0.000180836 0.00065813 -0.00727383 -1.79637e-05 0.000854479 0.000274479 -0.000207859 -0.000492958 0.000128704 -0.000744006 0.000323898 6.55344e-05 9.29334e-05 -0.000158028 7.09985e-05 4.34423e-06 0.000109877 4.77919e-05 -0.000188327 -0.000269756 -3.21369e-05 0.000112274 -1.5496e-05 
1713.95 0 0.000159677 -0.000297266 6.25706e-05 5.65656e-05 0.0125589 -0.000153643 0.000313478 -0.000233384 -0.000422196 -0.000182771 0.000646856 -0.0076684 -3.49081e-07 0.000877671 0.000245127 -0.000216937 -0.000510191 0.000124005 -0.000695055 0.000322875 5.73667e-05 9.18536e-05 -0.000148685 7.53026e-05 2.12863e-06 0.000105224 4.55603e-05 -0.00019679 -0.000271147 -2.3237e-05 0.000112913 -2.08151e-05 
1714.3 0 0.000162333 -0.000427194 6.24208e-05 6.61135e-05 0.0122099 -0.000168253 0.000321813 -0.000210646 -0.000436578 -0.000184512 0.000634829 -0.00804482 1.44376e-05 0.000902944 0.000213845 -0.000228966 -0.000525961 0.000122583 -0.000645286 0.000321 4.94489e-05 9.14095e-05 -0.000138256 7.85124e-05 -3.97334e-06 9.7902e-05 4.5272e-05 -0.00020517 -0.000272952 -1.42449e-05 0.000113077 -2.69953e-05 
1714.65 0 0.000161369 -0.000556198 6.23508e-05 7.6303e-05 0.0118408 -0.000186583 0.000328925 -0.000191201 -0.00044815 -0.000186653 0.000618519 -0.00839992 2.83992e-05 0.000927384 0.000182522 -0.000244216 -0.000538792 0.000123697 -0.000592767 0.000319445 4.09779e-05 9.15811e-05 -0.000127355 8.05776e-05 -1.07739e-05 8.98147e-05 4.63994e-05 -0.000213849 -0.000275268 -5.30498e-06 0.000112344 -3.29482e-05 
1715 0 0.000157261 -0.000683447 6.30447e-05 8.52601e-05 0.0114564 -0.000205456 0.000336026 -0.000175049 -0.000455392 -0.000190795 0.000594607 -0.00873013 4.32658e-05 0.000950269 0.000153332 -0.000258488 -0.000547933 0.000125021 -0.000537899 0.000316545 3.25321e-05 9.10479e-05 -0.000116917 8.14749e-05 -1.61505e-05 8.45711e-05 4.80456e-05 -0.000222357 -0.000278443 3.3399e-06 0.000110775 -3.76523e-05 
1715.35 0 0.000151809 -0.000804998 6.40809e-05 9.44876e-05 0.0110617 -0.000219884 0.000343577 -0.000158725 -0.00045732 -0.000195079 0.000565207 -0.009038 5.78809e-05 0.000972264 0.000125287 -0.000265574 -0.000554283 0.000125171 -0.000482041 0.000310225 2.44058e-05 8.86348e-05 -0.000105872 8.14865e-05 -2.20542e-05 8.26037e-05 4.96741e-05 -0.000230023 -0.000282489 1.27808e-05 0.000108401 -4.24394e-05 
1715.7 0 0.000144435 -0.000920236 6.42199e-05 0.000104608 0.0106572 -0.000228899 0.000352789 -0.000140364 -0.00045644 -0.000195391 0.000534682 -0.00932727 6.96195e-05 0.000993353 9.58424e-05 -0.000263801 -0.000559757 0.000122466 -0.000425102 0.000301313 1.61445e-05 8.35077e-05 -9.3515e-05 8.14315e-05 -2.93463e-05 8.15024e-05 5.17282e-05 -0.000236742 -0.000286926 2.32862e-05 0.000105072 -4.8108e-05 
1716.05 0 0.000135531 -0.00103134 6.35891e-05 0.0001154 0.0102444 -0.000233683 0.00036401 -0.000119972 -0.00045669 -0.0001907 0.000503494 -0.00959875 7.73017e-05 0.00101295 6.67791e-05 -0.000256886 -0.000563422 0.000115766 -0.0003674 0.000291655 9.02832e-06 7.58806e-05 -8.20168e-05 8.15965e-05 -3.5913e-05 7.92223e-05 5.44692e-05 -0.000243043 -0.000290017 3.35807e-05 0.000101741 -5.43229e-05 
1716.4 0 0.00012824 -0.00113934 6.34403e-05 0.000126331 0.00982582 -0.000234145 0.00037657 -9.94614e-05 -0.000459166 -0.00018461 0.000471468 -0.00985184 8.24338e-05 0.00102912 4.16177e-05 -0.000249176 -0.000563691 0.000106977 -0.000311716 0.000282465 3.74166e-06 6.73587e-05 -7.29725e-05 8.07825e-05 -4.1113e-05 7.46755e-05 5.68735e-05 -0.000248661 -0.00029061 4.37727e-05 9.90827e-05 -6.09447e-05 
1716.75 0 0.000123913 -0.00124393 6.38611e-05 0.000136685 0.00940198 -0.000230047 0.000389257 -8.17004e-05 -0.000461662 -0.000179275 0.000441225 -0.0100874 8.95077e-05 0.00104089 2.28979e-05 -0.000241671 -0.00056082 9.80943e-05 -0.000258797 0.000274225 -9.97057e-08 5.87279e-05 -6.57977e-05 7.78022e-05 -4.59369e-05 6.80766e-05 5.78942e-05 -0.000253366 -0.000289747 5.35389e-05 9.61611e-05 -6.67439e-05 
1717.1 0 0.000121364 -0.00134459 6.46751e-05 0.000146604 0.00897126 -0.00022285 0.000398401 -6.72236e-05 -0.000461647 -0.000172845 0.000414021 -0.0103065 9.97969e-05 0.00104961 8.616e-06 -0.000234715 -0.000554575 9.00356e-05 -0.000207267 0.000265555 -2.12636e-06 4.98591e-05 -5.96034e-05 7.33716e-05 -5.07183e-05 5.94646e-05 5.70689e-05 -0.000257219 -0.000289299 6.21858e-05 9.301e-05 -7.13083e-05 
1717.45 0 0.000119953 -0.00144245 6.53886e-05 0.000156059 0.008532 -0.000215 0.000401284 -5.38376e-05 -0.000458887 -0.000162712 0.000388409 -0.0105079 0.000109399 0.00105742 -6.2503e-06 -0.000230274 -0.000546543 8.45373e-05 -0.000156974 0.00025643 -3.75805e-06 4.08807e-05 -5.38211e-05 6.93447e-05 -5.48011e-05 4.94759e-05 5.46977e-05 -0.000259327 -0.000290061 7.00093e-05 9.06044e-05 -7.55984e-05 
1717.8 0 0.000118917 -0.00153889 6.49299e-05 0.000165012 0.008086 -0.000206208 0.000401337 -3.99381e-05 -0.000454803 -0.000149962 0.000361546 -0.010691 0.000116041 0.00106426 -2.50433e-05 -0.000229764 -0.000539486 8.37469e-05 -0.000109491 0.000247504 -7.2986e-06 3.20816e-05 -4.79884e-05 6.7629e-05 -5.72096e-05 4.0634e-05 5.22998e-05 -0.000259831 -0.000291108 7.67632e-05 8.83245e-05 -8.08755e-05 
1718.15 0 0.000117459 -0.00163279 6.31205e-05 0.000173086 0.00763756 -0.000193685 0.000402363 -2.5769e-05 -0.000452415 -0.000137763 0.000331732 -0.0108571 0.000119941 0.00106874 -4.75804e-05 -0.000231006 -0.000533872 8.55388e-05 -6.63505e-05 0.000237376 -1.30855e-05 2.26744e-05 -4.21885e-05 6.73346e-05 -5.7428e-05 3.5091e-05 5.11847e-05 -0.000259752 -0.000290669 8.18205e-05 8.54503e-05 -8.80443e-05 
1718.5 0 0.000115917 -0.00172144 5.99139e-05 0.00018015 0.00718952 -0.000175029 0.000402715 -1.15817e-05 -0.00045484 -0.000125712 0.000300957 -0.0110065 0.00011991 0.00107252 -6.9085e-05 -0.000231466 -0.000531042 8.6527e-05 -2.6319e-05 0.000224749 -2.04449e-05 1.11072e-05 -3.70155e-05 6.7033e-05 -5.55984e-05 3.18513e-05 5.2143e-05 -0.000259524 -0.000287654 8.52844e-05 8.22662e-05 -9.77348e-05 
1718.85 0 0.000114243 -0.00180451 5.59812e-05 0.000187041 0.00674289 -0.000151773 0.000397885 2.64448e-06 -0.000463009 -0.00011212 0.000272421 -0.0111356 0.000116251 0.00107671 -8.37357e-05 -0.000230849 -0.00053176 8.58777e-05 1.20207e-05 0.000210687 -2.81322e-05 -2.82212e-06 -3.32115e-05 6.74375e-05 -5.1762e-05 2.91858e-05 5.51098e-05 -0.00025895 -0.00028283 8.70032e-05 7.82396e-05 -0.000109631 
1719.2 0 0.000112783 -0.00188338 5.29298e-05 0.000194304 0.00630007 -0.000128934 0.000385742 1.6485e-05 -0.000475736 -9.61898e-05 0.000247666 -0.0112437 0.000111205 0.00107961 -8.91953e-05 -0.000229819 -0.00053437 8.39427e-05 4.9348e-05 0.000196683 -3.51312e-05 -1.76945e-05 -3.02358e-05 6.90506e-05 -4.63993e-05 2.69669e-05 5.91683e-05 -0.000257719 -0.000276715 8.79376e-05 7.26325e-05 -0.000122047 
1719.55 0 0.000113664 -0.00195804 5.06996e-05 0.000200936 0.00586178 -0.000108594 0.000369371 2.87568e-05 -0.000491439 -7.75833e-05 0.000227547 -0.0113347 0.00010509 0.00107847 -8.61623e-05 -0.000229301 -0.000537701 8.0814e-05 8.66416e-05 0.000182922 -4.12961e-05 -3.25203e-05 -2.8025e-05 7.15614e-05 -4.05146e-05 2.4798e-05 6.21125e-05 -0.000256907 -0.00026918 8.85646e-05 6.62144e-05 -0.000132524 
1719.9 0 0.000116942 -0.00202858 4.78827e-05 0.000205397 0.00542634 -8.88879e-05 0.000353264 3.75192e-05 -0.000508907 -5.75245e-05 0.000213726 -0.0114111 9.85046e-05 0.00107143 -7.71809e-05 -0.000232166 -0.000539969 7.59186e-05 0.000123738 0.000169951 -4.57007e-05 -4.75389e-05 -2.69435e-05 7.42413e-05 -3.5845e-05 2.16087e-05 6.2254e-05 -0.000256427 -0.000260756 8.80982e-05 5.98238e-05 -0.00014044 
1720.25 0 0.000119689 -0.00209585 4.56176e-05 0.000207322 0.00499232 -7.14009e-05 0.000337627 4.22866e-05 -0.000528548 -3.79201e-05 0.000206167 -0.0114743 9.27367e-05 0.00106031 -6.48418e-05 -0.000240411 -0.000538489 6.96874e-05 0.00016039 0.000157002 -4.74643e-05 -6.30674e-05 -2.63357e-05 7.63733e-05 -3.29988e-05 1.61352e-05 6.09382e-05 -0.000254576 -0.000252269 8.68106e-05 5.30966e-05 -0.000147609 
1720.6 0 0.000121224 -0.00216084 4.54381e-05 0.000207684 0.00455867 -5.86402e-05 0.000320842 4.39369e-05 -0.000550738 -2.1685e-05 0.000200678 -0.0115235 8.63069e-05 0.00104843 -4.97518e-05 -0.00025273 -0.000531695 6.49099e-05 0.000197854 0.000142961 -4.73818e-05 -7.86583e-05 -2.6654e-05 7.81882e-05 -3.0777e-05 7.85651e-06 6.0227e-05 -0.000251095 -0.000245129 8.53308e-05 4.65806e-05 -0.000155236 
1720.95 0 0.000123244 -0.00222399 4.62206e-05 0.0002074 0.00412485 -4.95902e-05 0.000302027 4.24807e-05 -0.000573356 -1.19988e-05 0.000192409 -0.0115588 7.97802e-05 0.00103655 -3.09244e-05 -0.000268131 -0.00052117 6.3424e-05 0.000237414 0.000130222 -4.61127e-05 -9.33291e-05 -2.8161e-05 7.94131e-05 -2.95176e-05 -7.47778e-07 6.0297e-05 -0.000246993 -0.000239528 8.34009e-05 4.09231e-05 -0.000163843 
1721.3 0 0.000125608 -0.00228399 4.67247e-05 0.000207086 0.00369049 -4.14008e-05 0.000282472 3.6696e-05 -0.000595022 -9.96176e-06 0.000181001 -0.0115824 7.63669e-05 0.00102337 -7.96165e-06 -0.000283881 -0.000511942 6.57248e-05 0.000278736 0.000122135 -4.40546e-05 -0.000105938 -2.85087e-05 7.82236e-05 -3.08957e-05 -6.47772e-06 6.04789e-05 -0.000242968 -0.000234074 8.0201e-05 3.55894e-05 -0.000172886 
1721.65 0 0.000126538 -0.0023399 4.73859e-05 0.000207257 0.00325833 -3.21218e-05 0.000265569 2.53482e-05 -0.000616749 -1.53625e-05 0.000168426 -0.0115953 7.59009e-05 0.00100912 1.8892e-05 -0.000295949 -0.000506898 7.16182e-05 0.000319461 0.000117223 -4.19947e-05 -0.000117826 -2.61432e-05 7.35716e-05 -3.47282e-05 -8.07235e-06 6.07345e-05 -0.000239466 -0.000227553 7.59009e-05 3.09999e-05 -0.000181286 
1722 0 0.000125581 -0.00239198 4.79862e-05 0.000207829 0.00283314 -1.96651e-05 0.000253111 9.1253e-06 -0.000639462 -2.67369e-05 0.000155974 -0.0115988 7.54723e-05 0.000996067 4.89182e-05 -0.000304725 -0.000503509 8.04607e-05 0.000358341 0.000112829 -4.10706e-05 -0.000130519 -2.25892e-05 6.68909e-05 -4.07096e-05 -7.8343e-06 5.9997e-05 -0.000236408 -0.000218646 7.04811e-05 2.77624e-05 -0.00018836 
1722.35 0 0.000122991 -0.00244046 4.8061e-05 0.000207892 0.00241473 -1.87297e-06 0.000244279 -1.13906e-05 -0.000661763 -4.1557e-05 0.000144175 -0.0115932 7.43418e-05 0.000985141 8.02645e-05 -0.000312995 -0.000498556 9.35462e-05 0.000397091 0.000109321 -4.12325e-05 -0.000141914 -1.98163e-05 6.08903e-05 -4.7229e-05 -8.51241e-06 5.77737e-05 -0.000233687 -0.000206757 6.36605e-05 2.45271e-05 -0.000193602 
1722.7 0 0.000118601 -0.00248528 4.8037e-05 0.00020717 0.00200087 1.97766e-05 0.000235369 -3.77638e-05 -0.000681367 -5.59576e-05 0.000131958 -0.0115785 7.39708e-05 0.000974581 0.000109883 -0.000321342 -0.000493579 0.000111162 0.000437194 0.000107422 -4.11896e-05 -0.000149739 -1.86914e-05 5.64913e-05 -5.13766e-05 -9.71557e-06 5.43043e-05 -0.000230728 -0.000194305 5.54991e-05 2.00538e-05 -0.000196865 
1723.05 0 0.00011388 -0.0025269 4.77628e-05 0.000205763 0.0015897 4.10754e-05 0.000221929 -7.02015e-05 -0.000698249 -6.58194e-05 0.00012009 -0.0115544 7.56235e-05 0.000960352 0.000134589 -0.000329593 -0.000490026 0.000130072 0.00047816 0.000105733 -4.21768e-05 -0.000154981 -1.86755e-05 5.29331e-05 -5.24933e-05 -1.10316e-05 4.92485e-05 -0.00022566 -0.00018322 4.66152e-05 1.51413e-05 -0.000199626 
1723.4 0 0.00011083 -0.00256676 4.6603e-05 0.000204042 0.00118027 5.96391e-05 0.000203551 -0.000105821 -0.000713888 -7.04455e-05 0.000112817 -0.0115205 7.84978e-05 0.000939237 0.0001523 -0.000339513 -0.000486866 0.000147553 0.000518769 0.000101647 -4.59681e-05 -0.000158819 -1.7592e-05 4.89606e-05 -5.16019e-05 -1.20941e-05 4.23236e-05 -0.000218017 -0.00017236 3.78154e-05 1.1812e-05 -0.000202988 
1723.75 0 0.000110427 -0.00260431 4.50404e-05 0.000201606 0.000770977 7.27665e-05 0.000181531 -0.000141237 -0.000729097 -7.11926e-05 0.000111961 -0.0114758 7.9936e-05 0.000911152 0.000163315 -0.000352951 -0.000482743 0.000163981 0.00055694 9.44948e-05 -5.12325e-05 -0.000160798 -1.38625e-05 4.4424e-05 -4.92937e-05 -1.27563e-05 3.52996e-05 -0.000210415 -0.000161249 2.94362e-05 1.11887e-05 -0.000206078 
1724.1 0 0.000112604 -0.00263888 4.4398e-05 0.000197524 0.000360602 7.89736e-05 0.000157127 -0.000174288 -0.000745191 -6.88505e-05 0.000115689 -0.0114175 7.69587e-05 0.000879657 0.000171648 -0.000368692 -0.000478223 0.000179496 0.000590877 8.68725e-05 -5.71812e-05 -0.000161097 -7.43617e-06 4.09646e-05 -4.61391e-05 -1.2379e-05 3.04974e-05 -0.000203775 -0.00015139 2.20697e-05 1.33262e-05 -0.000208106 
1724.45 0 0.000116337 -0.0026699 4.48751e-05 0.00019218 -4.96732e-05 7.95704e-05 0.000132032 -0.000202577 -0.000761914 -6.3524e-05 0.000122385 -0.011345 7.07701e-05 0.000847762 0.000182019 -0.000383158 -0.000473367 0.000193044 0.000621638 8.22114e-05 -6.35312e-05 -0.000160383 -2.1293e-07 4.01998e-05 -4.24004e-05 -1.01255e-05 2.79816e-05 -0.000196351 -0.000143584 1.48068e-05 1.72338e-05 -0.000209355 
1724.8 0 0.00012039 -0.00269558 4.60262e-05 0.000186831 -0.000458066 7.60277e-05 0.000105851 -0.00022446 -0.000776195 -5.48376e-05 0.000130489 -0.0112582 6.5838e-05 0.000815379 0.000194431 -0.000391825 -0.000467077 0.00020623 0.000648964 8.05403e-05 -6.92046e-05 -0.000158447 6.75111e-06 4.1725e-05 -3.8231e-05 -6.67551e-06 2.62621e-05 -0.000188096 -0.00013653 6.19315e-06 2.13905e-05 -0.000210567 
1725.15 0 0.000122064 -0.00271543 4.76732e-05 0.000182974 -0.0008623 6.9232e-05 7.82692e-05 -0.000240955 -0.000786188 -4.24432e-05 0.000138416 -0.0111548 6.45908e-05 0.000781883 0.000206375 -0.000393468 -0.000459846 0.00022265 0.000672204 7.88457e-05 -7.27682e-05 -0.000155815 1.38777e-05 4.31257e-05 -3.4038e-05 -3.49152e-06 2.43045e-05 -0.000180062 -0.000129229 -3.71988e-06 2.51309e-05 -0.000210726 
1725.5 0 0.00012076 -0.00273178 4.9836e-05 0.000181787 -0.00125983 5.88025e-05 5.03554e-05 -0.000253352 -0.000792929 -2.6446e-05 0.000146014 -0.0110331 6.63436e-05 0.000749293 0.000217686 -0.000391737 -0.000452546 0.000243873 0.000693158 7.40528e-05 -7.39933e-05 -0.000154262 2.13766e-05 4.28677e-05 -2.85622e-05 -1.15623e-06 2.21305e-05 -0.000172769 -0.000122039 -1.27602e-05 2.91313e-05 -0.000208768 
1725.85 0 0.000120277 -0.00274741 5.26521e-05 0.000183394 -0.00164726 4.61705e-05 2.44382e-05 -0.000263537 -0.000798662 -8.28071e-06 0.000153608 -0.010894 6.9397e-05 0.00072062 0.000228879 -0.000389957 -0.000444041 0.000269258 0.00071378 6.64903e-05 -7.46259e-05 -0.00015494 2.9041e-05 4.20429e-05 -2.10214e-05 2.62648e-06 2.11245e-05 -0.000166105 -0.000113734 -1.97468e-05 3.29881e-05 -0.000205841 
1726.2 0 0.00012228 -0.0027627 5.62845e-05 0.000185793 -0.00202309 3.49368e-05 3.39079e-06 -0.000274186 -0.000803957 9.7525e-06 0.000163198 -0.0107419 7.35246e-05 0.000696214 0.000239603 -0.000388417 -0.000432626 0.000298115 0.000733975 5.66614e-05 -7.57087e-05 -0.00015726 3.65982e-05 4.19424e-05 -1.39381e-05 8.88268e-06 2.14571e-05 -0.000160117 -0.00010196 -2.46304e-05 3.54641e-05 -0.000202443 
1726.55 0 0.000123965 -0.00277606 5.98506e-05 0.000186847 -0.00238882 2.43167e-05 -1.04063e-05 -0.000287965 -0.000806941 2.5429e-05 0.000176265 -0.010579 7.95147e-05 0.000674401 0.000250501 -0.000386659 -0.000418327 0.000329347 0.000752011 4.35031e-05 -7.714e-05 -0.000159544 4.4473e-05 4.21225e-05 -8.56867e-06 1.55964e-05 2.22938e-05 -0.000154877 -8.67336e-05 -2.68009e-05 3.6013e-05 -0.000198557 
1726.9 0 0.00012434 -0.00278691 6.24411e-05 0.000186474 -0.00274641 1.05716e-05 -1.72678e-05 -0.000307131 -0.000804748 3.71809e-05 0.000191224 -0.0104041 8.86722e-05 0.000653436 0.000260009 -0.000385119 -0.000401782 0.000358054 0.000767047 2.52494e-05 -7.81608e-05 -0.00015975 5.39718e-05 4.22211e-05 -3.56561e-06 2.06609e-05 2.47234e-05 -0.000150763 -7.01118e-05 -2.80502e-05 3.52927e-05 -0.000194478 
1727.25 0 0.000125686 -0.00279632 6.37631e-05 0.000185176 -0.00309688 -5.61905e-06 -2.01135e-05 -0.000330634 -0.000795962 4.43585e-05 0.000205985 -0.0102172 0.000100365 0.000632308 0.000264236 -0.000383907 -0.000382083 0.000375876 0.000779606 1.23778e-06 -7.89458e-05 -0.000157171 6.52895e-05 4.21989e-05 1.51938e-06 2.35491e-05 2.89427e-05 -0.000147863 -5.45446e-05 -3.0482e-05 3.337e-05 -0.000189518 
1727.6 0 0.000127495 -0.00280309 6.45149e-05 0.000183149 -0.00344035 -2.0914e-05 -2.14212e-05 -0.000351052 -0.000781318 4.60497e-05 0.000219641 -0.0100192 0.000111274 0.000609553 0.000262254 -0.000383609 -0.000360407 0.000378682 0.000790848 -2.74818e-05 -8.09313e-05 -0.000152863 7.63113e-05 4.21168e-05 5.34046e-06 2.61364e-05 3.4166e-05 -0.00014539 -4.1102e-05 -3.38725e-05 3.10419e-05 -0.00018354 
1727.95 0 0.000128367 -0.00280369 6.50318e-05 0.000180209 -0.00377692 -3.64325e-05 -2.31281e-05 -0.000360598 -0.000761944 3.95706e-05 0.000231841 -0.00980842 0.000118879 0.000584518 0.000255677 -0.000385812 -0.000338049 0.000371489 0.000800498 -5.87163e-05 -8.44621e-05 -0.000147627 8.55531e-05 4.10302e-05 7.95459e-06 2.98821e-05 3.9698e-05 -0.000143042 -2.96605e-05 -3.7891e-05 3.04368e-05 -0.00017843 
1728.3 0 0.000128572 -0.00279723 6.44973e-05 0.000176528 -0.00410612 -5.44244e-05 -2.66486e-05 -0.000358906 -0.000740253 2.45266e-05 0.000241392 -0.00958263 0.000123026 0.000558296 0.000244287 -0.000389162 -0.000314474 0.000360106 0.000807961 -8.94275e-05 -8.72231e-05 -0.000141287 9.45576e-05 3.85422e-05 1.04715e-05 3.47706e-05 4.55039e-05 -0.000140785 -2.03651e-05 -4.15686e-05 3.22019e-05 -0.000175903 
1728.65 0 0.000127532 -0.00278594 6.32897e-05 0.000172232 -0.00442571 -7.42051e-05 -3.29018e-05 -0.000348646 -0.000718831 2.97322e-06 0.000248211 -0.00934384 0.000126049 0.00053124 0.000228556 -0.000391953 -0.000288911 0.000345806 0.000812322 -0.000118188 -8.72319e-05 -0.000134144 0.000105007 3.66849e-05 1.3307e-05 3.95848e-05 5.20158e-05 -0.000139629 -1.3329e-05 -4.38251e-05 3.65904e-05 -0.000175065 
1729 0 0.000124753 -0.00277204 6.35815e-05 0.000167913 -0.00473507 -9.49831e-05 -4.19276e-05 -0.000331908 -0.000697131 -2.34514e-05 0.000253783 -0.00909416 0.000129597 0.000504706 0.000211114 -0.00039443 -0.00026213 0.00032941 0.000812413 -0.000145762 -8.57408e-05 -0.000127079 0.000117664 3.70113e-05 1.58936e-05 4.22453e-05 5.9017e-05 -0.00014042 -8.81775e-06 -4.45558e-05 4.33965e-05 -0.000175141 
1729.35 0 0.000120744 -0.00275649 6.56281e-05 0.000164591 -0.00503409 -0.000117862 -5.29488e-05 -0.000310031 -0.000673892 -5.33885e-05 0.000258344 -0.00883461 0.000132686 0.000481444 0.000192117 -0.000395493 -0.000236111 0.000312899 0.000812624 -0.000172216 -8.44074e-05 -0.000121423 0.000132459 3.80238e-05 1.7434e-05 4.21129e-05 6.57633e-05 -0.000142316 -6.79888e-06 -4.42681e-05 5.16739e-05 -0.000176192 
1729.7 0 0.000115434 -0.0027386 6.74227e-05 0.000162242 -0.00532094 -0.000143327 -6.53743e-05 -0.000283023 -0.000649017 -8.57011e-05 0.000259745 -0.00856693 0.000135613 0.000461017 0.000169249 -0.000392627 -0.000212551 0.000297827 0.000818956 -0.000196163 -8.34037e-05 -0.000117917 0.000148369 3.82709e-05 1.78897e-05 3.94801e-05 7.20476e-05 -0.000144524 -5.17315e-06 -4.26577e-05 6.02584e-05 -0.00017814 
1730.05 0 0.000107757 -0.00271797 6.79967e-05 0.000159381 -0.00559387 -0.0001703 -7.83413e-05 -0.000254455 -0.000624176 -0.000118238 0.000254904 -0.00829311 0.000138458 0.000439816 0.000141291 -0.000384902 -0.000190793 0.000284851 0.000831037 -0.000216925 -8.1745e-05 -0.000116371 0.000165236 3.8472e-05 1.80949e-05 3.58446e-05 7.81891e-05 -0.000145816 -9.97567e-07 -3.96154e-05 6.87899e-05 -0.00018079 
1730.4 0 9.73236e-05 -0.00269406 6.65414e-05 0.000155675 -0.00585374 -0.000195431 -9.12981e-05 -0.000231066 -0.000601314 -0.000149219 0.000242061 -0.00801642 0.000139673 0.000416445 0.000109049 -0.00037729 -0.000167273 0.000272385 0.000846749 -0.000235573 -7.83986e-05 -0.000115701 0.000182439 4.09568e-05 1.82569e-05 3.16111e-05 8.38812e-05 -0.000145754 6.62427e-06 -3.51653e-05 7.72512e-05 -0.000183164 
1730.75 0 8.54735e-05 -0.00266812 6.26946e-05 0.000151747 -0.00610415 -0.000213007 -0.00010463 -0.000215346 -0.000581371 -0.000180292 0.000222672 -0.0077374 0.000138514 0.000391106 7.41917e-05 -0.000374372 -0.000140104 0.000255618 0.000865231 -0.000253643 -7.3941e-05 -0.000114978 0.000198232 4.57035e-05 1.80951e-05 2.60605e-05 8.92007e-05 -0.000145221 1.52922e-05 -2.94698e-05 8.34196e-05 -0.00018435 
1731.1 0 7.36769e-05 -0.00264219 5.84648e-05 0.000146949 -0.00634646 -0.000220853 -0.000117237 -0.000203398 -0.000564031 -0.000213406 0.000200789 -0.00745488 0.000135612 0.00036332 3.86119e-05 -0.000375028 -0.000109525 0.000232411 0.000885076 -0.00027229 -6.97417e-05 -0.000113193 0.000212185 5.06692e-05 1.80859e-05 2.15247e-05 9.51214e-05 -0.000143944 2.33061e-05 -2.25088e-05 8.73067e-05 -0.000184403 
1731.45 0 6.38691e-05 -0.00261508 5.53222e-05 0.000140835 -0.00658142 -0.000223031 -0.000126248 -0.000192 -0.00054857 -0.000248461 0.000179463 -0.00716885 0.000131229 0.000331377 6.05488e-06 -0.000376648 -7.52626e-05 0.00020771 0.000905241 -0.000291037 -6.60026e-05 -0.000109347 0.000224144 5.5634e-05 1.82658e-05 1.89997e-05 0.000101418 -0.000140686 3.08059e-05 -1.45521e-05 9.11426e-05 -0.000182493 
1731.8 0 5.72841e-05 -0.00258372 5.30365e-05 0.000133732 -0.00681181 -0.000222422 -0.000132695 -0.000181976 -0.000532236 -0.000283104 0.000157823 -0.00687642 0.000125123 0.000294475 -2.14032e-05 -0.00037647 -3.73724e-05 0.000185875 0.000924314 -0.000308713 -6.20205e-05 -0.000103479 0.00023272 6.11295e-05 1.764e-05 1.63123e-05 0.000108059 -0.000135102 3.77122e-05 -7.5276e-06 9.52009e-05 -0.000178107 
1732.15 0 5.32791e-05 -0.00254679 5.13549e-05 0.00012549 -0.00703807 -0.000220106 -0.000139231 -0.000175175 -0.000511401 -0.000313978 0.000133749 -0.00657113 0.000117295 0.000254199 -4.79329e-05 -0.000373753 2.06274e-06 0.000167291 0.000940725 -0.000325764 -5.78709e-05 -9.72273e-05 0.000238305 6.78218e-05 1.57782e-05 1.29237e-05 0.000116044 -0.000127348 4.46306e-05 -3.87396e-06 9.86572e-05 -0.000172177 
1732.5 0 5.07071e-05 -0.002504 4.96546e-05 0.000116767 -0.00725579 -0.000216328 -0.000146525 -0.000172526 -0.000488104 -0.000340238 0.000107697 -0.0062485 0.000109645 0.000212672 -7.70614e-05 -0.000370792 3.85992e-05 0.00015296 0.000954229 -0.000341201 -5.33736e-05 -9.17029e-05 0.000242534 7.58985e-05 1.23917e-05 1.08458e-05 0.000124488 -0.000117985 5.26115e-05 -3.33349e-06 0.000100303 -0.000165975 
1732.85 0 4.75804e-05 -0.00245566 4.79654e-05 0.000108234 -0.00746151 -0.000209835 -0.000152917 -0.000176315 -0.000467055 -0.000362319 8.24479e-05 -0.00590964 0.000104873 0.000168664 -0.000107375 -0.000368666 6.70808e-05 0.000142979 0.00096577 -0.000353177 -4.9477e-05 -8.70535e-05 0.00024637 8.40092e-05 7.74544e-06 1.08977e-05 0.000131181 -0.000106921 6.17872e-05 -4.06301e-06 9.99999e-05 -0.000160001 
1733.2 0 4.28463e-05 -0.00240327 4.65772e-05 9.95558e-05 -0.00765393 -0.000198973 -0.000156202 -0.00018705 -0.000450191 -0.000379117 6.00875e-05 -0.00555962 0.000102659 0.000121109 -0.000136118 -0.000366847 8.91311e-05 0.000135049 0.000975068 -0.000362413 -4.60999e-05 -8.26051e-05 0.000250088 9.15051e-05 3.37433e-06 1.12819e-05 0.000135184 -9.35216e-05 7.25034e-05 -4.95787e-06 9.90625e-05 -0.000153517 
1733.55 0 3.65169e-05 -0.00234727 4.52912e-05 9.08949e-05 -0.00783391 -0.000182834 -0.000158122 -0.000201484 -0.000437933 -0.000389543 4.14456e-05 -0.00520254 0.000101235 7.18668e-05 -0.00015964 -0.000365937 0.000111025 0.000129329 0.000980945 -0.000368673 -4.3187e-05 -7.78411e-05 0.000252751 9.83547e-05 9.76029e-08 9.26122e-06 0.000137146 -7.77506e-05 8.54068e-05 -5.2811e-06 9.69025e-05 -0.000146358 
1733.9 0 2.94344e-05 -0.00228834 4.37323e-05 8.19707e-05 -0.00800108 -0.000163274 -0.000160851 -0.000217362 -0.0004291 -0.000395241 2.69652e-05 -0.00483741 0.000100481 2.37839e-05 -0.000175351 -0.000366291 0.000136207 0.000126146 0.000982989 -0.000369585 -4.12728e-05 -7.251e-05 0.000253392 0.00010357 -1.54616e-06 3.9901e-06 0.000137713 -6.09341e-05 9.98371e-05 -6.09546e-06 9.22621e-05 -0.000139397 
1734.25 0 2.34783e-05 -0.00222684 4.11131e-05 7.22462e-05 -0.00815008 -0.000142949 -0.000165439 -0.000235456 -0.000420106 -0.000400353 1.63774e-05 -0.00446393 0.000101648 -2.21818e-05 -0.000183251 -0.000367338 0.000163663 0.000122197 0.000982587 -0.000364413 -3.98386e-05 -6.72896e-05 0.000252551 0.000106714 -1.35e-06 -2.17494e-06 0.000137223 -4.3559e-05 0.000113751 -8.60209e-06 8.64475e-05 -0.000132263 
1734.6 0 1.93488e-05 -0.00216186 3.70413e-05 6.20062e-05 -0.00827837 -0.000123797 -0.000172451 -0.000253944 -0.000407045 -0.000407645 9.41627e-06 -0.00408821 0.000105981 -6.75915e-05 -0.000185123 -0.000368915 0.000189855 0.000114222 0.000980298 -0.000355971 -3.8895e-05 -6.35331e-05 0.000251997 0.000109235 -1.80282e-07 -8.05426e-06 0.00013573 -2.58935e-05 0.000126559 -1.19624e-05 8.09845e-05 -0.00012421 
1734.95 0 1.72405e-05 -0.00209441 3.2525e-05 5.24881e-05 -0.00838804 -0.000107215 -0.000181198 -0.000270876 -0.000389141 -0.000415716 5.3774e-06 -0.00371622 0.000113127 -0.000111537 -0.000182919 -0.00037179 0.000209888 0.000102462 0.000975511 -0.000347849 -3.88064e-05 -6.17644e-05 0.000253525 0.000112504 1.53188e-06 -1.45902e-05 0.000134285 -8.42961e-06 0.000139283 -1.50226e-05 7.60686e-05 -0.000114876 
1735.3 0 1.74851e-05 -0.00202656 2.88277e-05 4.476e-05 -0.00848109 -9.41598e-05 -0.000191198 -0.000286991 -0.000367961 -0.00042115 4.18335e-06 -0.00334905 0.000120836 -0.000151443 -0.000177462 -0.000377953 0.000222409 8.93406e-05 0.000968271 -0.000340781 -3.97741e-05 -6.16551e-05 0.000257271 0.000117434 3.55008e-06 -2.24449e-05 0.000133649 7.90627e-06 0.000151316 -1.73569e-05 7.16642e-05 -0.000104254 
1735.65 0 1.92643e-05 -0.00195948 2.55741e-05 3.73045e-05 -0.00855916 -8.80364e-05 -0.000202802 -0.000303794 -0.000343763 -0.000423364 5.43894e-06 -0.0029861 0.000127359 -0.000187067 -0.000171714 -0.000389693 0.000228915 7.52695e-05 0.000957275 -0.000333249 -4.37886e-05 -6.30515e-05 0.000261078 0.000123886 5.52631e-06 -3.0782e-05 0.000133767 2.22196e-05 0.000160451 -1.799e-05 6.79403e-05 -9.24413e-05 
1736 0 2.17525e-05 -0.00189288 2.24482e-05 2.90996e-05 -0.00862374 -9.07662e-05 -0.000214593 -0.000319621 -0.000316281 -0.000423864 6.33845e-06 -0.00262665 0.000132566 -0.000219009 -0.000168227 -0.000407052 0.000231123 5.94373e-05 0.000942012 -0.000324544 -5.12896e-05 -6.7371e-05 0.000263438 0.000130598 7.20409e-06 -3.68112e-05 0.000134542 3.4975e-05 0.000167029 -1.8743e-05 6.45477e-05 -8.07054e-05 
1736.35 0 2.46e-05 -0.00182575 2.04814e-05 2.11965e-05 -0.00867565 -9.949e-05 -0.000225536 -0.00033268 -0.000290089 -0.000423848 4.81508e-06 -0.0022707 0.000137295 -0.000248284 -0.000167406 -0.000427748 0.000231103 4.31319e-05 0.00092488 -0.000314757 -5.91603e-05 -7.44194e-05 0.000264927 0.000137056 9.29642e-06 -3.88591e-05 0.00013547 4.69277e-05 0.000173448 -2.0795e-05 6.08377e-05 -6.99422e-05 
1736.7 0 2.71189e-05 -0.00175763 2.00322e-05 1.4474e-05 -0.00871637 -0.00011206 -0.000235433 -0.000345121 -0.000270348 -0.000421606 -6.56052e-07 -0.00191704 0.000143495 -0.000276147 -0.000167716 -0.000450083 0.000229064 2.72178e-05 0.000909131 -0.000303257 -6.52335e-05 -8.26022e-05 0.00026488 0.000142574 1.31482e-05 -3.95732e-05 0.000135201 5.86745e-05 0.000180632 -2.20647e-05 5.69149e-05 -5.82808e-05 
1737.05 0 2.86847e-05 -0.00168868 2.00014e-05 8.20602e-06 -0.00874622 -0.000128208 -0.000244411 -0.000358666 -0.000257616 -0.000415296 -1.01139e-05 -0.00156423 0.000153263 -0.000304914 -0.000166623 -0.000473021 0.000224652 1.05189e-05 0.000895783 -0.000290179 -6.94361e-05 -9.0952e-05 0.000262137 0.000146243 1.76349e-05 -4.04559e-05 0.00013327 7.0078e-05 0.0001887 -2.1959e-05 5.40665e-05 -4.51676e-05 
1737.4 0 2.95466e-05 -0.00161774 1.91699e-05 1.44133e-06 -0.00876286 -0.000146378 -0.000253158 -0.00037324 -0.000249965 -0.000406126 -2.2333e-05 -0.00121433 0.000164825 -0.000333607 -0.000163257 -0.000494744 0.000217216 -8.61725e-06 0.000882198 -0.000279445 -7.33817e-05 -9.79675e-05 0.000256542 0.000146649 2.138e-05 -4.09866e-05 0.000130628 8.08714e-05 0.000198078 -2.06176e-05 5.20532e-05 -3.38508e-05 
1737.75 0 2.99436e-05 -0.00154323 1.69767e-05 -4.89111e-06 -0.00876399 -0.000162927 -0.000262259 -0.000389071 -0.000246249 -0.000395759 -3.73005e-05 -0.000869944 0.000172931 -0.000358312 -0.000158918 -0.000511449 0.000206602 -2.98517e-05 0.000867258 -0.000272805 -7.93223e-05 -0.000102634 0.000249625 0.000143471 2.40952e-05 -4.08473e-05 0.000128504 9.13806e-05 0.000207998 -1.73979e-05 4.98233e-05 -2.65085e-05 
1738.1 0 2.941e-05 -0.0014639 1.33562e-05 -9.88103e-06 -0.00874966 -0.000176335 -0.000272077 -0.000406982 -0.000246909 -0.000385753 -5.43283e-05 -0.000530545 0.000174791 -0.000379421 -0.000154197 -0.000519565 0.000194461 -5.14462e-05 0.000853791 -0.000268808 -8.82436e-05 -0.000105106 0.000244184 0.00013692 2.4418e-05 -4.10063e-05 0.000128241 0.000102164 0.000216055 -1.21751e-05 4.87376e-05 -2.20834e-05 
1738.45 0 2.7478e-05 -0.00138041 8.109e-06 -1.39653e-05 -0.00872089 -0.000186689 -0.00028093 -0.000427443 -0.000251426 -0.000376735 -7.36828e-05 -0.00019115 0.000171615 -0.00040124 -0.000149395 -0.00051897 0.00018276 -7.20458e-05 0.000843899 -0.000266659 -9.75727e-05 -0.00010622 0.000241528 0.000128432 2.11553e-05 -4.26236e-05 0.000129735 0.0001132 0.000220757 -5.98403e-06 4.95211e-05 -1.88179e-05 
1738.8 0 2.40735e-05 -0.00129537 2.43933e-06 -1.81307e-05 -0.00867629 -0.000191995 -0.000288953 -0.000448884 -0.000257503 -0.000369608 -9.63348e-05 0.000150321 0.000167574 -0.000424672 -0.000145696 -0.000511467 0.000172688 -9.09609e-05 0.000836391 -0.000265441 -0.000103083 -0.000106214 0.00024048 0.000120679 1.52491e-05 -4.52196e-05 0.000132856 0.000124806 0.000222537 -3.64278e-07 5.07606e-05 -1.50693e-05 
1739.15 0 1.89113e-05 -0.00121093 -1.9049e-06 -2.23986e-05 -0.00861409 -0.000190057 -0.000297439 -0.000467964 -0.000262809 -0.000364684 -0.000121065 0.000488856 0.000165914 -0.000447316 -0.000144403 -0.000498703 0.000163851 -0.000107002 0.000829789 -0.000263963 -0.000105015 -0.000104473 0.00023977 0.000114785 1.06974e-05 -4.83301e-05 0.00013657 0.000136618 0.00022237 4.13058e-06 5.17424e-05 -1.09969e-05 
1739.5 0 1.21365e-05 -0.00112901 -5.97141e-06 -2.69251e-05 -0.00853621 -0.00018162 -0.000302622 -0.000483261 -0.000267098 -0.000361211 -0.000146483 0.000818871 0.00016757 -0.00046738 -0.000147576 -0.00048027 0.000155073 -0.000118729 0.000823301 -0.000260472 -0.000105576 -0.000100001 0.000239725 0.000109668 1.00468e-05 -5.15561e-05 0.000139315 0.00014788 0.000220959 8.47958e-06 5.24246e-05 -7.50339e-06 
1739.85 0 5.36004e-06 -0.00105007 -1.07383e-05 -3.11917e-05 -0.00844731 -0.000168404 -0.000299343 -0.000496387 -0.000271448 -0.000358058 -0.000171594 0.00113881 0.000172461 -0.000485322 -0.000155208 -0.000455499 0.000147125 -0.000126346 0.000817743 -0.000254301 -0.000104299 -9.23635e-05 0.000240045 0.000103603 1.21218e-05 -5.44272e-05 0.000141527 0.000157737 0.000218546 1.29546e-05 5.3131e-05 -4.76287e-06 
1740.2 0 -1.40142e-07 -0.000973076 -1.59729e-05 -3.43277e-05 -0.00835161 -0.000153295 -0.000288732 -0.000506605 -0.000276599 -0.000354723 -0.000194863 0.00144984 0.000180855 -0.000503314 -0.000165371 -0.000426189 0.000142391 -0.00013044 0.000813851 -0.000246471 -0.000100291 -8.23373e-05 0.000240313 9.72187e-05 1.47624e-05 -5.73559e-05 0.000143478 0.000165998 0.000215966 1.75693e-05 5.39547e-05 -2.90924e-06 
1740.55 0 -3.3096e-06 -0.000897678 -2.18962e-05 -3.68831e-05 -0.00825075 -0.000138713 -0.000276489 -0.0005109 -0.000283508 -0.00035246 -0.000215736 0.00175388 0.000194454 -0.000521153 -0.000177128 -0.000395738 0.000140089 -0.000131025 0.000809963 -0.000238455 -9.59487e-05 -7.04244e-05 0.000240024 9.19899e-05 1.69752e-05 -6.08822e-05 0.000144215 0.000172999 0.000214424 2.29054e-05 5.51747e-05 -1.35417e-06 
1740.9 0 -2.97979e-06 -0.0008227 -2.83598e-05 -3.89721e-05 -0.00814467 -0.000123946 -0.000265722 -0.000509986 -0.000290369 -0.000352607 -0.000234474 0.00205141 0.000214028 -0.000536858 -0.000188699 -0.000367724 0.000137039 -0.000129321 0.000802945 -0.000231576 -9.45147e-05 -5.65126e-05 0.000237671 8.7461e-05 1.80488e-05 -6.30459e-05 0.000143301 0.000179838 0.000214269 2.81698e-05 5.68005e-05 4.07155e-07 
1741.25 0 5.58445e-07 -0.000746446 -3.41785e-05 -3.96196e-05 -0.00803308 -0.000108812 -0.00025693 -0.000506372 -0.000295087 -0.000353574 -0.000250662 0.00234211 0.000238347 -0.000550571 -0.000197653 -0.00034251 0.000131495 -0.00012631 0.000792272 -0.000227972 -9.57054e-05 -4.19677e-05 0.000234488 8.31431e-05 1.81633e-05 -6.20621e-05 0.000140424 0.000186951 0.000213723 3.19068e-05 5.79402e-05 2.038e-06 
1741.6 0 5.7453e-06 -0.000668606 -3.86043e-05 -3.84865e-05 -0.00791459 -9.47252e-05 -0.000251246 -0.000500261 -0.000297613 -0.000353715 -0.000264829 0.0026266 0.00026346 -0.000563132 -0.000201989 -0.000315664 0.000124546 -0.000122863 0.000777791 -0.000229639 -9.58139e-05 -2.87128e-05 0.000231566 7.91521e-05 2.00878e-05 -5.84144e-05 0.000135274 0.000192287 0.000210664 3.49498e-05 5.80594e-05 3.9081e-06 
1741.95 0 1.05754e-05 -0.000589949 -4.31565e-05 -3.6789e-05 -0.00778798 -8.17085e-05 -0.000250229 -0.000491482 -0.000296493 -0.000352996 -0.000278311 0.00290602 0.000285424 -0.000575046 -0.000201344 -0.000283998 0.000119399 -0.000119468 0.000758426 -0.000236222 -9.30595e-05 -1.77494e-05 0.00022826 7.58263e-05 2.46837e-05 -5.32079e-05 0.000129276 0.000194414 0.000205327 3.88394e-05 5.74446e-05 7.03437e-06 
1742.3 0 1.37595e-05 -0.000511123 -4.89812e-05 -3.58203e-05 -0.00765204 -6.90447e-05 -0.000253824 -0.000481402 -0.000291472 -0.000350267 -0.000289721 0.00318044 0.000303225 -0.000585754 -0.000198125 -0.000249972 0.000116442 -0.000114814 0.000733166 -0.000245513 -8.85674e-05 -9.43698e-06 0.000224216 7.29076e-05 2.96052e-05 -4.71188e-05 0.000124018 0.000193662 0.000199184 4.39402e-05 5.64791e-05 1.21819e-05 
1742.65 0 1.56331e-05 -0.000430787 -5.54335e-05 -3.58696e-05 -0.00750675 -5.66506e-05 -0.000260492 -0.000471531 -0.000284909 -0.000343027 -0.000297843 0.0034488 0.000316952 -0.000594671 -0.000195153 -0.000216066 0.0001121 -0.000108533 0.000703362 -0.000256094 -8.42135e-05 -3.44667e-06 0.000219599 6.92405e-05 3.27751e-05 -4.12509e-05 0.000119903 0.00019093 0.000194073 5.05859e-05 5.55645e-05 1.78563e-05 
1743 0 1.64154e-05 -0.000348014 -6.15347e-05 -3.67439e-05 -0.00735286 -4.43574e-05 -0.00026701 -0.00046163 -0.000280436 -0.000331174 -0.000302597 0.00370932 0.000326035 -0.000603115 -0.000193006 -0.000182504 0.00010423 -0.000102331 0.000669974 -0.000266405 -8.10721e-05 1.25811e-06 0.000215793 6.47845e-05 3.31373e-05 -3.67788e-05 0.000115868 0.000187566 0.000190659 5.94237e-05 5.48052e-05 2.31796e-05 
1743.35 0 1.58479e-05 -0.000263798 -6.69556e-05 -3.69533e-05 -0.00718872 -3.22051e-05 -0.000270285 -0.000452193 -0.000279502 -0.000317578 -0.000303512 0.00395974 0.000330195 -0.000612301 -0.000188888 -0.000150996 9.59928e-05 -9.92769e-05 0.000631582 -0.000274316 -7.78714e-05 6.07074e-06 0.000212809 6.01694e-05 3.09188e-05 -3.42488e-05 0.000112287 0.000184611 0.00018799 6.92767e-05 5.35651e-05 2.91388e-05 
1743.7 0 1.41079e-05 -0.000178566 -7.11447e-05 -3.52556e-05 -0.00701402 -2.16746e-05 -0.000270215 -0.000444943 -0.000278512 -0.000306288 -0.000300388 0.00419968 0.000330037 -0.000621934 -0.00018265 -0.000122817 9.1555e-05 -0.000101146 0.000588679 -0.000278634 -7.28772e-05 1.22914e-05 0.00021093 5.60954e-05 2.69177e-05 -3.30279e-05 0.000110662 0.00018193 0.000185451 7.85006e-05 5.17922e-05 3.50446e-05 
1744.05 0 1.10895e-05 -9.41039e-05 -7.46783e-05 -3.22387e-05 -0.00683118 -1.43058e-05 -0.000267863 -0.000438967 -0.000275683 -0.00029908 -0.000295767 0.00443107 0.000327443 -0.000628869 -0.000177513 -9.78258e-05 9.20329e-05 -0.000107599 0.000545171 -0.000278347 -6.66051e-05 1.98324e-05 0.000210818 5.35136e-05 2.10427e-05 -3.28767e-05 0.000109644 0.000178803 0.000181655 8.67963e-05 4.94986e-05 4.11351e-05 
1744.4 0 6.78639e-06 -1.27455e-05 -7.91817e-05 -2.95575e-05 -0.00663866 -8.92511e-06 -0.000263882 -0.000430552 -0.000270594 -0.000292891 -0.000293249 0.00465434 0.000326223 -0.000630008 -0.000172459 -7.58027e-05 9.8277e-05 -0.000116269 0.000505192 -0.000274661 -5.96029e-05 2.73807e-05 0.000210463 5.19528e-05 1.20488e-05 -3.39888e-05 0.000106813 0.000175144 0.000174896 9.47312e-05 4.63827e-05 4.85726e-05 
1744.75 0 1.5254e-06 6.53809e-05 -8.40803e-05 -2.90898e-05 -0.00643491 -1.95716e-06 -0.000260288 -0.000418315 -0.000261348 -0.000284594 -0.000292934 0.00486669 0.000328605 -0.000626606 -0.000165732 -5.69851e-05 0.000109446 -0.000124879 0.000472312 -0.000271721 -5.12009e-05 3.29714e-05 0.000209162 5.09703e-05 9.73736e-07 -3.63674e-05 0.000101584 0.000171271 0.000165605 0.000101582 4.21146e-05 5.70701e-05 
1745.1 0 -4.1328e-06 0.000140105 -8.72019e-05 -3.16109e-05 -0.00622223 9.99545e-06 -0.000257547 -0.000402165 -0.000247678 -0.000275479 -0.000294239 0.00506656 0.00033244 -0.000623356 -0.000157615 -3.94558e-05 0.000123299 -0.000132317 0.000447306 -0.000273091 -4.11417e-05 3.53359e-05 0.000206812 5.00152e-05 -9.19391e-06 -3.93943e-05 9.47449e-05 0.000167551 0.000156169 0.000105913 3.60191e-05 6.76801e-05 
1745.45 0 -1.11024e-05 0.000210868 -8.81344e-05 -3.62271e-05 -0.00600179 2.77051e-05 -0.000255239 -0.000384204 -0.000228415 -0.000265504 -0.000297866 0.00525465 0.000334963 -0.000623975 -0.000147249 -2.1056e-05 0.000137125 -0.000137017 0.000425508 -0.000279543 -3.06873e-05 3.58556e-05 0.000201426 4.72394e-05 -1.65776e-05 -4.18838e-05 8.69948e-05 0.000165744 0.000147608 0.000107612 2.90578e-05 8.01236e-05 
1745.8 0 -2.07818e-05 0.000278464 -8.82001e-05 -4.2189e-05 -0.00577468 4.91181e-05 -0.000253139 -0.00036909 -0.000202781 -0.000253077 -0.000305615 0.00543095 0.000337458 -0.000628436 -0.00013531 -4.5175e-06 0.000148611 -0.000140325 0.000400017 -0.000290255 -2.18245e-05 3.63031e-05 0.000192723 4.21981e-05 -2.04934e-05 -4.32398e-05 7.83066e-05 0.000167141 0.000140575 0.000107878 2.28074e-05 9.16621e-05 
1746.15 0 -3.25068e-05 0.000343951 -8.78413e-05 -4.97018e-05 -0.00554447 7.28859e-05 -0.000249269 -0.000358898 -0.000174383 -0.000239256 -0.000317786 0.00559628 0.000340636 -0.000632315 -0.000124458 6.74158e-06 0.000156072 -0.000145459 0.000369404 -0.000303743 -1.48688e-05 3.6892e-05 0.00018259 3.65887e-05 -2.13535e-05 -4.48461e-05 6.9477e-05 0.000170179 0.000136014 0.00010743 1.69215e-05 0.000101191 
1746.5 0 -4.44546e-05 0.000405968 -8.73604e-05 -5.67367e-05 -0.00531159 9.90643e-05 -0.000242137 -0.000351629 -0.000147704 -0.000226139 -0.000330992 0.00575109 0.000341459 -0.000633905 -0.0001152 1.36409e-05 0.000159361 -0.000153263 0.00033856 -0.000320541 -8.76476e-06 3.5952e-05 0.000172253 3.14426e-05 -1.95067e-05 -4.71169e-05 6.17455e-05 0.000173249 0.000132539 0.000105466 1.03473e-05 0.000109312 
1746.85 0 -5.46006e-05 0.000464537 -8.80625e-05 -6.10517e-05 -0.0050735 0.000127031 -0.000233061 -0.000344637 -0.000124364 -0.000214928 -0.000341664 0.00589206 0.000336543 -0.000636519 -0.000104016 1.73594e-05 0.000160519 -0.000162392 0.000310943 -0.000338344 -2.39422e-06 3.24519e-05 0.000162287 2.56725e-05 -1.53998e-05 -4.87379e-05 5.50804e-05 0.000177225 0.000129091 0.000102658 3.72055e-06 0.000116524 
1747.2 0 -6.26232e-05 0.000521805 -9.11056e-05 -6.31461e-05 -0.00483166 0.000155704 -0.000224983 -0.000338257 -0.000103799 -0.000207155 -0.00034897 0.00601666 0.000327083 -0.0006414 -8.79516e-05 1.78037e-05 0.000160022 -0.000169962 0.000285109 -0.000352439 3.418e-06 2.9165e-05 0.000154059 1.85482e-05 -1.07788e-05 -4.98049e-05 4.95885e-05 0.000182286 0.000125537 0.000101076 -1.38438e-06 0.000122648 
1747.55 0 -6.97848e-05 0.000577422 -9.49654e-05 -6.38677e-05 -0.00459173 0.000184188 -0.00021782 -0.000334823 -8.50494e-05 -0.000203986 -0.00035342 0.0061277 0.000315858 -0.000645856 -6.84176e-05 1.67818e-05 0.00015736 -0.000175207 0.000255759 -0.000361913 6.27566e-06 2.8716e-05 0.000148165 1.13489e-05 -6.08544e-06 -5.23498e-05 4.5909e-05 0.000187289 0.000120649 0.000100464 -3.8203e-06 0.000128684 
1747.9 0 -7.65662e-05 0.000628557 -9.83308e-05 -6.30158e-05 -0.00435458 0.000213634 -0.000210017 -0.000333217 -6.76204e-05 -0.00020367 -0.000356944 0.00623066 0.000302901 -0.000645619 -4.84495e-05 1.71814e-05 0.000152557 -0.000180249 0.00022111 -0.000368906 5.78171e-06 3.08474e-05 0.000141692 5.45662e-06 1.18048e-07 -5.52688e-05 4.42606e-05 0.000191098 0.000114282 9.92983e-05 -2.89629e-06 0.000135444 
1748.25 0 -8.22741e-05 0.000675761 -0.000102486 -6.04204e-05 -0.0041142 0.000245313 -0.000202317 -0.000330421 -5.18012e-05 -0.000203566 -0.000361008 0.00632693 0.000289179 -0.000639362 -3.10807e-05 2.07888e-05 0.000143378 -0.000185202 0.000185824 -0.000375172 3.00955e-06 3.46443e-05 0.000132715 1.71619e-06 7.52507e-06 -5.51158e-05 4.39331e-05 0.000193042 0.000107829 9.729e-05 -2.00541e-09 0.000141936 
1748.6 0 -8.56605e-05 0.000721792 -0.000106957 -5.63173e-05 -0.0038677 0.000277652 -0.000195271 -0.000325863 -3.98558e-05 -0.000203808 -0.000363556 0.00641375 0.00027691 -0.000631371 -1.88349e-05 2.7266e-05 0.000129362 -0.000187407 0.000153442 -0.000381867 -1.03003e-06 3.96023e-05 0.000123379 -2.5163e-07 1.53207e-05 -5.23523e-05 4.47027e-05 0.000194082 0.000101856 9.42012e-05 2.68831e-06 0.000147416 
1748.95 0 -8.5671e-05 0.000766509 -0.000110262 -5.07976e-05 -0.00361814 0.000308361 -0.000188923 -0.000322425 -3.33221e-05 -0.000205256 -0.000361445 0.00649169 0.000267108 -0.000626127 -1.15545e-05 3.31461e-05 0.000113651 -0.000185343 0.000124047 -0.000387927 -5.24023e-06 4.54566e-05 0.00011522 -1.31788e-06 2.38947e-05 -4.96287e-05 4.56987e-05 0.000195021 9.58543e-05 9.04752e-05 4.74628e-06 0.000152085 
1749.3 0 -8.28701e-05 0.000809408 -0.000112148 -4.41525e-05 -0.00336846 0.000336641 -0.000184628 -0.000321643 -3.17039e-05 -0.000206902 -0.000353522 0.00656448 0.000260672 -0.000622308 -7.92824e-06 3.7189e-05 9.69853e-05 -0.0001797 9.78901e-05 -0.000391317 -8.5742e-06 5.20096e-05 0.000107507 -1.19197e-06 3.32098e-05 -4.73376e-05 4.50824e-05 0.000195192 8.97811e-05 8.68597e-05 6.57069e-06 0.000154489 
1749.65 0 -7.77957e-05 0.000851351 -0.000113547 -3.65069e-05 -0.00311967 0.000361529 -0.000183111 -0.000321856 -3.31962e-05 -0.000207951 -0.000340573 0.00663234 0.000256367 -0.000615652 -8.2452e-06 4.06084e-05 7.71183e-05 -0.000172781 7.56644e-05 -0.000393153 -1.12199e-05 5.88401e-05 0.000100605 -1.72496e-09 4.15458e-05 -4.47382e-05 4.2418e-05 0.000194249 8.19831e-05 8.2842e-05 8.01955e-06 0.000153637 
1750 0 -7.02695e-05 0.000892246 -0.000116727 -2.79904e-05 -0.00287133 0.000381019 -0.000181994 -0.000320052 -3.63594e-05 -0.000207757 -0.000323106 0.006693 0.000251356 -0.000605758 -1.39906e-05 4.53388e-05 5.38835e-05 -0.000166481 5.64737e-05 -0.000396255 -1.39321e-05 6.461e-05 9.72706e-05 1.57029e-06 4.73712e-05 -4.18866e-05 3.83571e-05 0.000191945 7.11909e-05 7.80118e-05 8.24098e-06 0.000150752 
1750.35 0 -6.11749e-05 0.000931839 -0.000121501 -1.94472e-05 -0.00262231 0.000394629 -0.000179723 -0.000315519 -3.95683e-05 -0.000205211 -0.000301857 0.00674443 0.000244434 -0.000594633 -2.41586e-05 5.15771e-05 3.07349e-05 -0.000158842 3.76677e-05 -0.000400327 -1.69864e-05 6.97807e-05 9.73958e-05 3.73389e-06 5.1188e-05 -3.97902e-05 3.34339e-05 0.000188811 5.95102e-05 7.21062e-05 8.26279e-06 0.000147607 
1750.7 0 -5.11058e-05 0.000970596 -0.000125414 -1.13395e-05 -0.00237448 0.000402897 -0.000178128 -0.000310607 -3.94643e-05 -0.000199978 -0.000276937 0.00678636 0.000237157 -0.00058406 -3.75574e-05 5.56074e-05 1.10913e-05 -0.000146504 1.78161e-05 -0.000403561 -1.96489e-05 7.43304e-05 9.8776e-05 6.70565e-06 5.36e-05 -4.01766e-05 2.80368e-05 0.000185225 4.92519e-05 6.496e-05 9.00013e-06 0.000144116 
1751.05 0 -3.96778e-05 0.00100859 -0.000127069 -4.50306e-06 -0.00212873 0.000406762 -0.000179458 -0.000306937 -3.42863e-05 -0.000191991 -0.00024873 0.00681962 0.00023037 -0.000574368 -5.5576e-05 5.54634e-05 -4.64049e-06 -0.000128603 -4.07176e-06 -0.000407829 -2.24681e-05 7.7787e-05 0.000100288 1.02027e-05 5.36441e-05 -4.23896e-05 2.2685e-05 0.000180767 4.05508e-05 5.77771e-05 1.17612e-05 0.000140154 
1751.4 0 -2.79876e-05 0.0010471 -0.000126717 1.2327e-06 -0.00188223 0.000406831 -0.000182627 -0.000306065 -2.56952e-05 -0.000180258 -0.000218205 0.00684215 0.000221343 -0.000565202 -7.69771e-05 5.25562e-05 -1.93714e-05 -0.000106829 -2.81954e-05 -0.000415456 -2.70846e-05 8.12247e-05 0.000100899 1.44934e-05 5.03974e-05 -4.52117e-05 1.89568e-05 0.000176309 3.24679e-05 5.19264e-05 1.77174e-05 0.000136213 
1751.75 0 -1.67263e-05 0.00108635 -0.000124573 6.1537e-06 -0.00163337 0.0004032 -0.000185282 -0.000308873 -1.57552e-05 -0.000165626 -0.000186456 0.00685183 0.000208956 -0.000556041 -9.85702e-05 4.95825e-05 -3.49664e-05 -8.22855e-05 -5.20496e-05 -0.000423357 -3.32827e-05 8.48209e-05 9.90581e-05 2.03965e-05 4.53566e-05 -4.97822e-05 1.69502e-05 0.000172076 2.52384e-05 4.75686e-05 2.57659e-05 0.000131529 
1752.1 0 -6.08915e-06 0.00112482 -0.000120598 1.03479e-05 -0.00138385 0.000397036 -0.000185804 -0.000314308 -4.9156e-06 -0.000150082 -0.000155087 0.00684776 0.000195226 -0.000546363 -0.00011714 4.89768e-05 -5.07944e-05 -5.55526e-05 -7.246e-05 -0.000427422 -4.02566e-05 8.82283e-05 9.54371e-05 2.82914e-05 3.97489e-05 -5.69946e-05 1.49611e-05 0.000167314 1.87732e-05 4.46626e-05 3.3845e-05 0.000124668 
1752.45 0 3.14024e-06 0.00116118 -0.000115286 1.38568e-05 -0.00113734 0.000388183 -0.000185441 -0.000320662 6.58593e-06 -0.000133339 -0.000125711 0.00682973 0.000183304 -0.000536512 -0.000130328 5.14701e-05 -6.47637e-05 -2.83279e-05 -8.79152e-05 -0.000426361 -4.61811e-05 9.22354e-05 9.18269e-05 3.7766e-05 3.39265e-05 -6.52065e-05 1.14807e-05 0.000162494 1.28242e-05 4.38317e-05 3.93304e-05 0.00011616 
1752.8 0 1.06396e-05 0.00119473 -0.000109084 1.71086e-05 -0.000896176 0.000376806 -0.000186029 -0.000327161 1.91855e-05 -0.000113089 -0.000101252 0.00679923 0.000174702 -0.000526808 -0.000136287 5.48616e-05 -7.53233e-05 -1.54451e-06 -9.91206e-05 -0.000420953 -5.0405e-05 9.68548e-05 8.71049e-05 4.72137e-05 2.81972e-05 -7.18001e-05 7.35163e-06 0.000158958 7.74411e-06 4.55727e-05 4.11415e-05 0.000106788 
1753.15 0 1.49166e-05 0.00122537 -0.000103024 2.0459e-05 -0.000661307 0.000364912 -0.000185693 -0.000333051 3.30803e-05 -8.77853e-05 -8.24748e-05 0.00675899 0.000168508 -0.00051824 -0.000135377 5.44372e-05 -8.32315e-05 2.49921e-05 -0.000108664 -0.000412999 -5.41237e-05 0.000100309 7.95234e-05 5.61032e-05 2.13888e-05 -7.57528e-05 3.93035e-06 0.000157187 4.39679e-06 4.88322e-05 3.99674e-05 9.5813e-05 
1753.5 0 1.50982e-05 0.00125269 -9.78544e-05 2.39153e-05 -0.000433463 0.000352974 -0.000181903 -0.000338704 4.6284e-05 -6.11477e-05 -6.70434e-05 0.00671102 0.000163822 -0.000511284 -0.000129516 4.76387e-05 -9.11718e-05 5.0951e-05 -0.000118105 -0.00040305 -5.77423e-05 0.000102132 6.96237e-05 6.54192e-05 1.51634e-05 -7.81665e-05 1.60533e-06 0.000156023 2.99893e-06 5.14455e-05 3.64279e-05 8.36755e-05 
1753.85 0 1.30209e-05 0.00127674 -9.32626e-05 2.67206e-05 -0.000213393 0.000339819 -0.000174266 -0.00034667 5.65168e-05 -3.71207e-05 -5.45047e-05 0.00665624 0.000162074 -0.000505735 -0.000118628 3.58997e-05 -0.000100639 7.43327e-05 -0.000127986 -0.000391219 -6.07215e-05 0.00010336 5.89582e-05 7.42476e-05 1.26524e-05 -7.99758e-05 2.72659e-07 0.000153952 2.98892e-06 5.27159e-05 3.12137e-05 7.06847e-05 
1754.2 0 1.02e-05 0.0012987 -8.87139e-05 2.76901e-05 -1.12413e-06 0.00032613 -0.000164015 -0.000357456 6.40876e-05 -1.372e-05 -4.54322e-05 0.00659569 0.000165033 -0.000499673 -0.000101671 2.10478e-05 -0.000111537 9.49772e-05 -0.000139074 -0.000378805 -6.34161e-05 0.00010447 4.87978e-05 8.13487e-05 1.38618e-05 -8.05991e-05 -6.53245e-07 0.000150938 3.57254e-06 5.37165e-05 2.55191e-05 5.65963e-05 
1754.55 0 7.99189e-06 0.00131948 -8.37411e-05 2.74747e-05 0.000204736 0.000314467 -0.000153061 -0.000368758 7.09558e-05 9.97623e-06 -3.87977e-05 0.00653048 0.000172065 -0.000492448 -7.96711e-05 3.63255e-06 -0.000123466 0.000113538 -0.000151796 -0.000367203 -6.6419e-05 0.00010601 4.04754e-05 8.70618e-05 1.58003e-05 -7.95832e-05 -2.04859e-06 0.000148487 3.69481e-06 5.56714e-05 2.06254e-05 4.31011e-05 
1754.9 0 7.76636e-06 0.00133951 -7.90793e-05 2.71588e-05 0.000406861 0.000306741 -0.000143752 -0.000377647 7.69275e-05 2.97948e-05 -2.99613e-05 0.00646188 0.000181757 -0.000484741 -5.37952e-05 -1.35906e-05 -0.000136701 0.000129457 -0.000167426 -0.000356985 -6.91654e-05 0.000108148 3.47808e-05 9.06544e-05 1.59292e-05 -7.71277e-05 -4.22799e-06 0.000147283 3.23182e-06 5.80607e-05 1.72876e-05 3.32201e-05 
1755.25 0 9.41713e-06 0.00136037 -7.54611e-05 2.82275e-05 0.000607951 0.000301528 -0.000137186 -0.000383565 8.18108e-05 4.35957e-05 -1.59303e-05 0.00639131 0.000194006 -0.000476115 -2.44944e-05 -2.69871e-05 -0.000149764 0.000143676 -0.000186551 -0.000350982 -7.15252e-05 0.000111512 3.02936e-05 9.15314e-05 1.547e-05 -7.38458e-05 -7.05895e-06 0.000145925 1.91138e-06 5.91441e-05 1.5766e-05 2.78061e-05 
1755.6 0 1.20961e-05 0.00138272 -7.26977e-05 3.14982e-05 0.000808609 0.000297555 -0.000132252 -0.000388521 8.62244e-05 5.10427e-05 1.06309e-06 0.00631798 0.00020695 -0.000467917 6.76244e-06 -3.4163e-05 -0.000160425 0.000156593 -0.000207976 -0.000351475 -7.36141e-05 0.000116351 2.45491e-05 9.10232e-05 1.46806e-05 -7.11307e-05 -1.1488e-05 0.000142508 -1.15902e-06 5.80707e-05 1.51474e-05 2.63235e-05 
1755.95 0 1.36013e-05 0.00140578 -7.10664e-05 3.51252e-05 0.00100825 0.000293152 -0.00012863 -0.000392385 9.10402e-05 5.36586e-05 1.75686e-05 0.00623989 0.000218531 -0.000461967 3.81706e-05 -3.26773e-05 -0.000166292 0.000167369 -0.000230227 -0.000356649 -7.50903e-05 0.000121419 1.68972e-05 8.98129e-05 1.12961e-05 -7.09401e-05 -1.74605e-05 0.000137037 -4.9487e-06 5.44665e-05 1.41928e-05 2.79588e-05 
1756.3 0 1.29528e-05 0.00142805 -6.95674e-05 3.7192e-05 0.00120695 0.000287779 -0.000126812 -0.000393178 9.59576e-05 5.57136e-05 2.96508e-05 0.00615574 0.000227403 -0.000457534 6.8652e-05 -2.34165e-05 -0.000165631 0.000177106 -0.000252685 -0.000364579 -7.60917e-05 0.00012661 9.01146e-06 8.80185e-05 4.66392e-06 -7.3453e-05 -2.28167e-05 0.000131594 -8.38698e-06 4.93777e-05 1.09627e-05 3.19115e-05 
1756.65 0 9.54705e-06 0.0014475 -6.73054e-05 3.78209e-05 0.00140542 0.000285667 -0.000126867 -0.000391398 9.9945e-05 5.98329e-05 3.50127e-05 0.00606285 0.000231895 -0.000452592 9.60464e-05 -1.12146e-05 -0.00015809 0.000188333 -0.000275121 -0.000374664 -7.62308e-05 0.000133005 1.50613e-06 8.37378e-05 -3.93743e-06 -7.74251e-05 -2.62146e-05 0.000126344 -1.28986e-05 4.44917e-05 4.28168e-06 3.73708e-05 
1757 0 3.19559e-06 0.00146275 -6.43535e-05 3.7993e-05 0.00160446 0.00028982 -0.000128415 -0.000389914 0.000102425 6.61302e-05 3.64766e-05 0.00596096 0.000231709 -0.000446083 0.000117225 2.83929e-07 -0.000143881 0.00020225 -0.00029834 -0.000386366 -7.50348e-05 0.000140426 -6.7135e-06 7.56414e-05 -1.1574e-05 -8.17588e-05 -2.71732e-05 0.000120114 -1.93488e-05 4.23545e-05 -3.57101e-06 4.31549e-05 
1757.35 0 -3.09521e-06 0.00147392 -6.13087e-05 3.78796e-05 0.0018034 0.000297662 -0.000130357 -0.000390756 0.000102577 7.14188e-05 3.78984e-05 0.00585186 0.000226688 -0.00043686 0.000132232 1.14488e-05 -0.000124648 0.000216454 -0.000321504 -0.000398529 -7.27839e-05 0.000146809 -1.58245e-05 6.44611e-05 -1.6648e-05 -8.44202e-05 -2.49728e-05 0.000113732 -2.56129e-05 4.33479e-05 -1.00214e-05 4.75215e-05 
1757.7 0 -6.70552e-06 0.0014822 -5.97703e-05 3.73442e-05 0.00199883 0.000307114 -0.000132885 -0.000392865 9.90046e-05 7.28158e-05 4.05655e-05 0.00573769 0.000217899 -0.000424148 0.000143309 2.5744e-05 -0.000102545 0.000227939 -0.000341706 -0.000408816 -7.01061e-05 0.000150323 -2.53453e-05 5.04711e-05 -2.19349e-05 -8.58961e-05 -1.99124e-05 0.000107634 -2.94467e-05 4.45231e-05 -1.4012e-05 4.92793e-05 
1758.05 0 -8.20791e-06 0.00148785 -6.03171e-05 3.60107e-05 0.00218757 0.000319447 -0.000135591 -0.000396393 9.19783e-05 7.04998e-05 4.49258e-05 0.00562158 0.00020895 -0.000409453 0.000152222 4.44584e-05 -7.93887e-05 0.00023593 -0.000358929 -0.000416033 -6.67644e-05 0.000151155 -3.57427e-05 3.516e-05 -2.90204e-05 -8.76045e-05 -1.37428e-05 0.000100638 -3.14908e-05 4.46269e-05 -1.61994e-05 4.82651e-05 
1758.4 0 -9.25176e-06 0.00149075 -6.12898e-05 3.34242e-05 0.00236911 0.000334901 -0.00013653 -0.000402864 8.28487e-05 6.54469e-05 5.04222e-05 0.00550393 0.000202083 -0.000394717 0.000161533 6.51409e-05 -5.63673e-05 0.000241042 -0.000375217 -0.000422046 -6.22537e-05 0.000150722 -4.67282e-05 1.98202e-05 -3.62171e-05 -8.98222e-05 -8.03789e-06 9.32175e-05 -3.29201e-05 4.50137e-05 -1.85769e-05 4.55013e-05 
1758.75 0 -9.98524e-06 0.00149123 -6.10892e-05 2.96181e-05 0.00254229 0.000349379 -0.000133313 -0.000411422 7.12742e-05 5.78765e-05 5.68731e-05 0.00538302 0.000195718 -0.000381625 0.000173963 8.48485e-05 -3.23248e-05 0.000242699 -0.000391064 -0.000430216 -5.75036e-05 0.000150879 -5.8321e-05 5.07511e-06 -4.18593e-05 -9.19483e-05 -2.51209e-06 8.68287e-05 -3.39009e-05 4.57831e-05 -2.16397e-05 4.21011e-05 
1759.1 0 -9.45826e-06 0.00148832 -5.95463e-05 2.52589e-05 0.00270609 0.000358035 -0.000124794 -0.000418769 5.65513e-05 4.69098e-05 6.43015e-05 0.00525546 0.000185892 -0.000370926 0.000190735 0.000103053 -4.83517e-06 0.000239426 -0.000406171 -0.000441727 -5.33527e-05 0.00015164 -7.0816e-05 -9.2055e-06 -4.52054e-05 -9.36295e-05 3.52283e-06 8.17395e-05 -3.38308e-05 4.57995e-05 -2.44958e-05 3.90668e-05 
1759.45 0 -8.02566e-06 0.00148061 -5.70506e-05 2.07638e-05 0.00286251 0.000358492 -0.000113265 -0.000422918 3.96517e-05 3.21507e-05 7.4091e-05 0.00511964 0.00017013 -0.000363714 0.000211807 0.000121201 2.77577e-05 0.000230827 -0.000422084 -0.000453021 -4.93542e-05 0.000151558 -8.25005e-05 -2.30385e-05 -4.71551e-05 -9.57048e-05 9.26799e-06 7.72489e-05 -3.27291e-05 4.45825e-05 -2.60289e-05 3.77503e-05 
1759.8 0 -7.28758e-06 0.00146892 -5.41836e-05 1.56156e-05 0.0030119 0.000349743 -0.000102994 -0.00042428 2.21967e-05 1.3214e-05 8.70546e-05 0.00497516 0.000151801 -0.000360131 0.000235211 0.00013971 6.4875e-05 0.000216261 -0.000441152 -0.000460371 -4.49779e-05 0.000149903 -9.16591e-05 -3.52048e-05 -4.86512e-05 -9.6796e-05 1.31444e-05 7.26827e-05 -3.22219e-05 4.16793e-05 -2.65002e-05 3.86087e-05 
1760.15 0 -7.70445e-06 0.00145443 -5.13607e-05 8.71003e-06 0.00315147 0.000333768 -9.52327e-05 -0.000423543 5.78351e-06 -8.29608e-06 0.00010041 0.00482205 0.000136165 -0.000356871 0.000258389 0.000157634 0.000102814 0.000195732 -0.000464759 -0.000462251 -3.98381e-05 0.000147757 -9.82568e-05 -4.4436e-05 -5.08324e-05 -9.61562e-05 1.43928e-05 6.73993e-05 -3.38622e-05 3.63538e-05 -2.69944e-05 4.09803e-05 
1760.5 0 -7.56528e-06 0.00143825 -4.96291e-05 9.3187e-07 0.00327921 0.000314567 -8.79807e-05 -0.000421251 -8.05587e-06 -2.97304e-05 0.000113115 0.00466449 0.000125814 -0.000349726 0.000278934 0.000173649 0.000137417 0.00017 -0.00049205 -0.000459117 -3.40458e-05 0.000145674 -0.000102579 -4.93076e-05 -5.428e-05 -9.47362e-05 1.29826e-05 6.19885e-05 -3.82864e-05 2.86334e-05 -2.77821e-05 4.37093e-05 
1760.85 0 -5.14459e-06 0.00142158 -5.00614e-05 -6.34189e-06 0.00339678 0.000293435 -8.15496e-05 -0.000416832 -1.84754e-05 -4.92789e-05 0.000126055 0.00450672 0.000119042 -0.000337666 0.000293689 0.000187413 0.000166088 0.000140007 -0.00051912 -0.000453698 -2.7483e-05 0.000142936 -0.000105608 -5.00121e-05 -5.73146e-05 -9.20347e-05 9.93103e-06 5.66345e-05 -4.41814e-05 1.8689e-05 -2.78931e-05 4.52439e-05 
1761.2 0 -1.60908e-06 0.00140471 -5.29136e-05 -1.35836e-05 0.00350924 0.000270256 -7.79784e-05 -0.000411335 -2.74542e-05 -6.55318e-05 0.000138243 0.0043489 0.000110832 -0.000322161 0.000299818 0.000199511 0.000187224 0.000107165 -0.000543324 -0.000448242 -2.03767e-05 0.000139599 -0.000108584 -4.76236e-05 -5.83941e-05 -8.73342e-05 7.98307e-06 5.07471e-05 -5.00254e-05 8.07874e-06 -2.71658e-05 4.45731e-05 
1761.55 0 1.44774e-06 0.00138669 -5.77093e-05 -2.11888e-05 0.00362046 0.000245505 -7.60829e-05 -0.000406327 -3.98185e-05 -7.94988e-05 0.000147413 0.00418849 9.98872e-05 -0.000305427 0.000298724 0.000210046 0.00019972 7.32509e-05 -0.000565093 -0.000442321 -1.39855e-05 0.000135368 -0.00011283 -4.33323e-05 -5.81984e-05 -8.15687e-05 8.25606e-06 4.54132e-05 -5.51586e-05 -1.49528e-06 -2.72088e-05 4.18461e-05 
1761.9 0 3.42482e-06 0.00136712 -6.3144e-05 -2.7366e-05 0.00372974 0.00022062 -7.31305e-05 -0.000401577 -5.66882e-05 -9.16429e-05 0.000153154 0.00402337 8.89027e-05 -0.000289213 0.000296419 0.000218021 0.000204617 4.00647e-05 -0.000583939 -0.000435946 -1.01561e-05 0.000130796 -0.000118402 -4.00601e-05 -5.79884e-05 -7.6367e-05 9.61465e-06 4.13755e-05 -5.83941e-05 -1.07759e-05 -2.86701e-05 3.77845e-05 
1762.25 0 4.73192e-06 0.00134649 -6.76985e-05 -3.13551e-05 0.00383211 0.000195989 -6.6666e-05 -0.000397496 -7.53938e-05 -0.000100315 0.000157723 0.00385499 7.78531e-05 -0.000273628 0.000297113 0.000222964 0.000203439 7.24911e-06 -0.000598697 -0.000431298 -8.6989e-06 0.000127565 -0.000123952 -4.03242e-05 -5.74766e-05 -7.25405e-05 1.13531e-05 3.64795e-05 -6.02894e-05 -2.0027e-05 -3.03699e-05 3.25622e-05 
1762.6 0 6.07216e-06 0.00132437 -7.06229e-05 -3.51494e-05 0.00392326 0.000171847 -5.62355e-05 -0.00039363 -9.29231e-05 -0.000106075 0.000164328 0.00368657 6.52147e-05 -0.000256516 0.000299694 0.000226141 0.000196753 -2.65774e-05 -0.000610081 -0.000429657 -8.55749e-06 0.000126113 -0.000128655 -4.37422e-05 -5.75199e-05 -6.95999e-05 1.37006e-05 2.9796e-05 -6.31857e-05 -2.67233e-05 -3.163e-05 2.7122e-05 
1762.95 0 6.41704e-06 0.00130157 -7.26212e-05 -3.93465e-05 0.00400237 0.000148153 -4.20344e-05 -0.000388085 -0.000106341 -0.000110442 0.00017422 0.00352013 5.18515e-05 -0.000236583 0.000299679 0.000229442 0.000187303 -6.16632e-05 -0.000618582 -0.000430213 -1.0144e-05 0.000125694 -0.000131956 -4.81732e-05 -5.85531e-05 -6.6029e-05 1.56341e-05 2.26066e-05 -6.90188e-05 -2.93288e-05 -3.19543e-05 2.2251e-05 
1763.3 0 5.77587e-06 0.0012805 -7.64552e-05 -4.27481e-05 0.00407152 0.000125328 -2.50033e-05 -0.000379906 -0.000115424 -0.000115502 0.000183869 0.003357 3.97208e-05 -0.000216121 0.000292593 0.000233577 0.000178983 -9.55969e-05 -0.000624534 -0.000431919 -1.31126e-05 0.000123966 -0.000133102 -5.09876e-05 -5.88259e-05 -6.09206e-05 1.60229e-05 1.59024e-05 -7.68113e-05 -3.05162e-05 -3.13568e-05 1.76789e-05 
1763.65 0 5.95448e-06 0.00126256 -8.21509e-05 -4.56653e-05 0.00413479 0.000104835 -8.53662e-06 -0.000368629 -0.000122924 -0.000122822 0.000191497 0.00319869 3.07111e-05 -0.000198907 0.000278538 0.000239494 0.000175852 -0.000125353 -0.000628832 -0.000434679 -1.54957e-05 0.000119919 -0.000132576 -5.28738e-05 -5.88066e-05 -5.56189e-05 1.56441e-05 8.93729e-06 -8.32633e-05 -3.38808e-05 -3.03456e-05 1.35474e-05 
1764 0 7.15066e-06 0.00124778 -8.6383e-05 -4.95254e-05 0.00419514 8.57656e-05 4.70309e-06 -0.000354597 -0.000129587 -0.00013006 0.00020021 0.00304405 2.37311e-05 -0.00018647 0.00026139 0.000249318 0.000178415 -0.000150178 -0.000632622 -0.000438461 -1.57776e-05 0.000115765 -0.000131537 -5.6222e-05 -6.00766e-05 -5.19502e-05 1.61195e-05 7.51593e-07 -8.6915e-05 -3.9267e-05 -2.88552e-05 9.37175e-06 
1764.35 0 7.95002e-06 0.00123432 -8.76857e-05 -5.37803e-05 0.00425374 6.54889e-05 1.54595e-05 -0.000338258 -0.000135612 -0.000132077 0.000209464 0.00288979 1.71343e-05 -0.00017765 0.000243534 0.00026346 0.000181101 -0.000170319 -0.000636054 -0.000443909 -1.51019e-05 0.000112213 -0.000130126 -6.02702e-05 -6.29752e-05 -5.12571e-05 1.85879e-05 -7.36076e-06 -8.89298e-05 -4.61505e-05 -2.74179e-05 3.62703e-06 
1764.7 0 6.36773e-06 0.00121833 -8.64464e-05 -5.75728e-05 0.00431078 4.30045e-05 2.6885e-05 -0.000319369 -0.000141851 -0.000126766 0.000215369 0.00273559 9.75893e-06 -0.000169633 0.000227442 0.000279261 0.000180167 -0.000184171 -0.000638587 -0.000452553 -1.40505e-05 0.000108134 -0.000127485 -6.22201e-05 -6.74471e-05 -5.39696e-05 2.29048e-05 -1.44559e-05 -9.03609e-05 -5.48879e-05 -2.76262e-05 -4.1629e-06 
1765.05 0 3.08271e-06 0.00119738 -8.37974e-05 -6.11466e-05 0.00436618 1.89753e-05 3.94128e-05 -0.000298069 -0.000146026 -0.000114807 0.000216899 0.00258288 -7.35085e-07 -0.00016094 0.000214725 0.000293311 0.000177257 -0.000192227 -0.000640151 -0.000464117 -1.20409e-05 0.00010272 -0.000121853 -6.29071e-05 -7.09139e-05 -5.81242e-05 2.74884e-05 -2.06662e-05 -9.17573e-05 -6.34475e-05 -3.051e-05 -1.23899e-05 
1765.4 0 5.39153e-07 0.00117366 -8.16092e-05 -6.42141e-05 0.00442005 -4.13696e-06 4.99998e-05 -0.000274625 -0.000145599 -9.61842e-05 0.000214925 0.0024299 -1.59539e-05 -0.000152752 0.000203354 0.000302449 0.000174551 -0.000196227 -0.000639654 -0.000476593 -1.03295e-05 9.60108e-05 -0.000113577 -6.45493e-05 -7.11149e-05 -6.15641e-05 3.08997e-05 -2.56005e-05 -9.27147e-05 -6.94978e-05 -3.57322e-05 -1.86257e-05 
1765.75 0 -1.84557e-06 0.00114982 -8.14388e-05 -6.5847e-05 0.00447207 -2.42163e-05 5.73451e-05 -0.000249951 -0.000140371 -7.43574e-05 0.000209328 0.00227543 -3.46344e-05 -0.000146164 0.000189266 0.00030324 0.00017192 -0.000196014 -0.000636319 -0.000486967 -1.01148e-05 8.86129e-05 -0.00010491 -6.68705e-05 -6.86948e-05 -6.52817e-05 3.38091e-05 -2.99531e-05 -9.19245e-05 -7.34644e-05 -4.18734e-05 -2.28113e-05 
1766.1 0 -4.78019e-06 0.00112476 -8.2707e-05 -6.63187e-05 0.00452229 -4.05147e-05 6.40624e-05 -0.000227032 -0.000133047 -5.53181e-05 0.000201238 0.00211794 -5.40754e-05 -0.000139427 0.000171774 0.000293441 0.000169337 -0.000191212 -0.000632204 -0.000492039 -1.09178e-05 8.14687e-05 -9.7645e-05 -6.80853e-05 -6.49263e-05 -6.9733e-05 3.79596e-05 -3.4548e-05 -8.81809e-05 -7.64573e-05 -4.69105e-05 -2.58861e-05 
1766.45 0 -6.67082e-06 0.00109628 -8.38117e-05 -6.59631e-05 0.00457131 -5.4136e-05 7.08546e-05 -0.000210054 -0.000124523 -4.21167e-05 0.000193936 0.00195319 -7.27592e-05 -0.000130739 0.000154813 0.00027498 0.000168631 -0.000183429 -0.000628703 -0.00049195 -1.1566e-05 7.43603e-05 -9.24013e-05 -6.75223e-05 -5.92492e-05 -7.37439e-05 4.27421e-05 -3.93921e-05 -8.3151e-05 -7.8463e-05 -4.98731e-05 -2.92844e-05 
1766.8 0 -6.59916e-06 0.00106507 -8.39627e-05 -6.56031e-05 0.00461917 -6.86154e-05 7.52414e-05 -0.000200503 -0.00011318 -3.48826e-05 0.000189513 0.00177978 -8.9382e-05 -0.000120966 0.000140255 0.000252797 0.00016958 -0.000175532 -0.000625445 -0.000488688 -1.15515e-05 6.71483e-05 -8.80114e-05 -6.61797e-05 -5.23102e-05 -7.63224e-05 4.62186e-05 -4.52879e-05 -7.91717e-05 -8.01751e-05 -5.00411e-05 -3.41062e-05 
1767.15 0 -5.67609e-06 0.0010337 -8.35806e-05 -6.63294e-05 0.00466415 -8.68859e-05 7.54525e-05 -0.000196446 -9.79408e-05 -3.32793e-05 0.000187951 0.00160056 -0.00010359 -0.000111127 0.000126499 0.00023217 0.000170529 -0.00016897 -0.000621611 -0.000484268 -1.14323e-05 6.07384e-05 -8.40253e-05 -6.45573e-05 -4.48813e-05 -7.76052e-05 4.79645e-05 -5.21185e-05 -7.76369e-05 -8.2507e-05 -4.74838e-05 -4.03107e-05 
1767.5 0 -5.97807e-06 0.00100323 -8.41453e-05 -6.75614e-05 0.00470331 -0.000108588 7.27648e-05 -0.000191368 -8.05885e-05 -3.55088e-05 0.0001883 0.00142014 -0.000115591 -0.000100419 0.000112483 0.000217626 0.000170523 -0.000161805 -0.000616356 -0.000479902 -1.22884e-05 5.55078e-05 -8.07217e-05 -6.20877e-05 -3.81152e-05 -7.72693e-05 4.87598e-05 -5.90092e-05 -7.96221e-05 -8.57759e-05 -4.3558e-05 -4.72188e-05 
1767.85 0 -9.04736e-06 0.000972529 -8.552e-05 -6.8136e-05 0.00473523 -0.00013012 6.88491e-05 -0.000181674 -6.44017e-05 -4.00939e-05 0.000189971 0.00124154 -0.000126184 -8.65271e-05 9.97462e-05 0.000209958 0.000169948 -0.000148135 -0.000609634 -0.000475297 -1.32548e-05 5.15023e-05 -7.75445e-05 -5.78793e-05 -3.29533e-05 -7.46501e-05 4.94097e-05 -6.56303e-05 -8.45948e-05 -8.90375e-05 -3.90608e-05 -5.35208e-05 
1768.2 0 -1.50281e-05 0.000940538 -8.69537e-05 -6.8473e-05 0.00476064 -0.000148305 6.50942e-05 -0.000170007 -5.04588e-05 -4.80955e-05 0.000191946 0.00106402 -0.00013786 -6.71809e-05 8.85502e-05 0.000206813 0.000168959 -0.000125871 -0.00060213 -0.00046906 -1.1971e-05 4.73876e-05 -7.35314e-05 -5.31935e-05 -2.8629e-05 -7.03461e-05 5.05548e-05 -7.23319e-05 -9.05552e-05 -9.10511e-05 -3.44651e-05 -5.8648e-05 
1768.55 0 -2.22654e-05 0.000906941 -8.85276e-05 -6.89951e-05 0.00478081 -0.000161055 6.28512e-05 -0.000159282 -4.07946e-05 -5.8944e-05 0.000190726 0.000886723 -0.000152323 -4.23024e-05 7.65709e-05 0.000206312 0.000167281 -9.88396e-05 -0.000595344 -0.000459281 -8.7387e-06 4.21347e-05 -6.83577e-05 -4.95569e-05 -2.41074e-05 -6.61014e-05 5.19829e-05 -7.88247e-05 -9.58699e-05 -9.18081e-05 -3.08256e-05 -6.36356e-05 
1768.9 0 -3.05267e-05 0.000871243 -9.12416e-05 -6.91507e-05 0.00479643 -0.000166471 6.37361e-05 -0.000149256 -3.8519e-05 -6.94738e-05 0.000184468 0.000709844 -0.000168794 -1.35823e-05 6.4418e-05 0.000206624 0.000165084 -7.10086e-05 -0.000592805 -0.000443459 -6.09212e-06 3.58509e-05 -6.30121e-05 -4.65634e-05 -2.02919e-05 -6.229e-05 5.27294e-05 -8.41235e-05 -9.98031e-05 -9.23876e-05 -2.79747e-05 -6.90803e-05 
1769.25 0 -3.90431e-05 0.000833892 -9.45439e-05 -6.95262e-05 0.00480667 -0.000165762 6.70774e-05 -0.00013756 -4.209e-05 -7.851e-05 0.000176646 0.000533869 -0.000184371 1.80186e-05 5.67461e-05 0.000204658 0.000161016 -4.30374e-05 -0.000596633 -0.000420251 -4.62557e-06 2.9533e-05 -5.82822e-05 -4.27239e-05 -1.8093e-05 -5.7819e-05 5.26183e-05 -8.86891e-05 -0.000103087 -9.22128e-05 -2.41786e-05 -7.50766e-05 
1769.6 0 -4.49984e-05 0.000795287 -9.68864e-05 -7.1271e-05 0.00481113 -0.000158933 7.27682e-05 -0.000124219 -4.68811e-05 -8.74645e-05 0.000171347 0.000361399 -0.000197553 5.17141e-05 5.5439e-05 0.000200525 0.000152013 -1.36109e-05 -0.000606086 -0.000391455 -4.39828e-06 2.28075e-05 -5.2721e-05 -3.80843e-05 -1.81271e-05 -5.26845e-05 5.22329e-05 -9.4635e-05 -0.000107011 -9.07474e-05 -1.901e-05 -8.15404e-05 
1769.95 0 -4.92173e-05 0.000756011 -9.84081e-05 -7.37022e-05 0.00481019 -0.000145682 8.22149e-05 -0.000111513 -4.95702e-05 -9.73128e-05 0.000169919 0.000193042 -0.000208381 8.70375e-05 5.90512e-05 0.000197922 0.000138955 1.81216e-05 -0.000618034 -0.000358632 -4.96166e-06 1.50958e-05 -4.57576e-05 -3.2939e-05 -2.00504e-05 -4.89277e-05 5.17002e-05 -0.000101987 -0.000110786 -8.92218e-05 -1.33613e-05 -8.68705e-05 
1770.3 0 -5.26036e-05 0.000716964 -9.91401e-05 -7.42092e-05 0.00480311 -0.000128134 9.55989e-05 -0.000100295 -4.70119e-05 -0.000108044 0.00016825 2.80877e-05 -0.000217469 0.000123207 6.58163e-05 0.00019893 0.000124393 5.14452e-05 -0.00062762 -0.000322466 -6.91703e-06 7.85205e-06 -3.82e-05 -2.71785e-05 -2.28118e-05 -4.77683e-05 5.02426e-05 -0.000108995 -0.000112397 -8.75148e-05 -8.96739e-06 -9.02137e-05 
1770.65 0 -5.42123e-05 0.000678886 -9.78692e-05 -7.23457e-05 0.00479147 -0.00010636 0.000113407 -8.93843e-05 -3.87772e-05 -0.000118643 0.00016408 -0.000134633 -0.000225584 0.000158248 7.32529e-05 0.000201547 0.000108305 8.59479e-05 -0.000631194 -0.000284726 -1.03288e-05 2.81212e-06 -3.08675e-05 -2.12992e-05 -2.69296e-05 -4.70138e-05 4.74775e-05 -0.000114788 -0.000111479 -8.42632e-05 -7.24017e-06 -9.15092e-05 
1771 0 -5.31811e-05 0.000642332 -9.46411e-05 -6.98824e-05 0.0047761 -8.15865e-05 0.000134495 -7.85433e-05 -2.67151e-05 -0.000126995 0.000160494 -0.000299091 -0.000232983 0.000190879 8.03438e-05 0.000201433 9.06316e-05 0.000120912 -0.000629 -0.000247646 -1.40086e-05 8.64902e-07 -2.57506e-05 -1.55459e-05 -3.04101e-05 -4.70801e-05 4.29118e-05 -0.000120308 -0.000109497 -7.89755e-05 -8.48803e-06 -9.15312e-05 
1771.35 0 -4.89174e-05 0.000605427 -9.11214e-05 -6.76165e-05 0.00475332 -5.82042e-05 0.000156274 -6.91392e-05 -1.23313e-05 -0.000131695 0.000159512 -0.000466522 -0.000238172 0.000220326 8.74778e-05 0.000194984 7.14121e-05 0.000156111 -0.000621994 -0.000210566 -1.86814e-05 1.63251e-06 -2.38502e-05 -9.13771e-06 -3.13108e-05 -4.92402e-05 3.67712e-05 -0.000125813 -0.000107113 -7.36723e-05 -1.20234e-05 -9.16288e-05 
1771.7 0 -4.1266e-05 0.000565672 -8.82492e-05 -6.56154e-05 0.00472047 -4.0126e-05 0.000177597 -6.12309e-05 2.34158e-06 -0.00013549 0.000160283 -0.000634443 -0.000239318 0.000245844 9.58969e-05 0.000181141 4.98576e-05 0.000192113 -0.00061052 -0.000172137 -2.51873e-05 3.22451e-06 -2.36265e-05 -1.44431e-06 -3.11663e-05 -5.05644e-05 3.07319e-05 -0.000130541 -0.000105412 -7.10274e-05 -1.64569e-05 -9.24213e-05 
1772.05 0 -3.08756e-05 0.000523089 -8.6368e-05 -6.42469e-05 0.00467774 -2.89652e-05 0.000199051 -5.24445e-05 1.55126e-05 -0.000141778 0.000163758 -0.000801716 -0.000237627 0.000268974 0.000105011 0.000161478 2.56901e-05 0.000228527 -0.000596337 -0.000132416 -3.31834e-05 3.56338e-06 -2.31138e-05 7.03004e-06 -3.17577e-05 -4.91169e-05 2.55679e-05 -0.000134359 -0.000104134 -7.04561e-05 -2.0894e-05 -9.35961e-05 
1772.4 0 -1.97566e-05 0.000479183 -8.50226e-05 -6.36615e-05 0.00462536 -2.53364e-05 0.000222417 -4.31485e-05 2.59455e-05 -0.000149545 0.00017051 -0.000968718 -0.00023635 0.000292456 0.000113802 0.000137433 1.41292e-07 0.000266196 -0.00058087 -9.21242e-05 -4.16675e-05 3.45097e-06 -2.17637e-05 1.6247e-05 -3.22359e-05 -4.47196e-05 2.15103e-05 -0.000137265 -0.000101762 -7.02415e-05 -2.51021e-05 -9.42279e-05 
1772.75 0 -9.51096e-06 0.000435213 -8.28493e-05 -6.31558e-05 0.00456434 -2.75513e-05 0.000245693 -3.58519e-05 3.36034e-05 -0.000157685 0.000176753 -0.0011359 -0.000236756 0.000317096 0.000121191 0.000108938 -2.44819e-05 0.000304018 -0.000565609 -5.20246e-05 -4.90221e-05 4.73147e-06 -1.93114e-05 2.57831e-05 -3.18236e-05 -3.79417e-05 1.8945e-05 -0.000139474 -9.92819e-05 -7.10116e-05 -2.94593e-05 -9.41938e-05 
1773.1 0 -4.93175e-07 0.000391521 -7.97293e-05 -6.21631e-05 0.00449546 -3.28161e-05 0.000263161 -2.89274e-05 3.83566e-05 -0.000165103 0.00017834 -0.00130355 -0.000237122 0.000342121 0.000125575 7.77633e-05 -4.90976e-05 0.000338202 -0.000553837 -1.21833e-05 -5.5467e-05 7.61562e-06 -1.50365e-05 3.39031e-05 -3.15554e-05 -3.01821e-05 1.71808e-05 -0.000142208 -9.81753e-05 -7.31539e-05 -3.44627e-05 -9.4304e-05 
1773.45 0 6.16678e-06 0.000348051 -7.59395e-05 -6.06573e-05 0.00442008 -3.89952e-05 0.00027519 -1.95932e-05 4.05679e-05 -0.000169983 0.000174645 -0.00147346 -0.000232753 0.000367803 0.000126764 4.56056e-05 -7.66882e-05 0.000367409 -0.000546331 2.60359e-05 -6.23e-05 1.01846e-05 -9.10578e-06 4.13824e-05 -3.22039e-05 -2.33986e-05 1.46493e-05 -0.000146394 -9.80881e-05 -7.52366e-05 -3.87603e-05 -9.45852e-05 
1773.8 0 9.93844e-06 0.00030596 -7.07185e-05 -5.79046e-05 0.00433864 -4.54964e-05 0.000283761 -5.83011e-06 4.19977e-05 -0.000171641 0.000166872 -0.00164404 -0.000221898 0.000393789 0.000125294 1.24669e-05 -0.000106172 0.000392805 -0.000541619 6.01296e-05 -6.83532e-05 1.03091e-05 -2.59216e-06 4.78479e-05 -3.35062e-05 -1.96338e-05 1.08077e-05 -0.0001522 -9.89581e-05 -7.68159e-05 -4.08137e-05 -9.37219e-05 
1774.15 0 1.31469e-05 0.000264772 -6.40257e-05 -5.41197e-05 0.00425165 -5.09434e-05 0.000288424 1.18694e-05 4.35423e-05 -0.000168764 0.000154792 -0.00181029 -0.000206911 0.000419475 0.000121191 -1.94599e-05 -0.000136077 0.000417558 -0.000538698 8.96685e-05 -7.26933e-05 8.83906e-06 3.49226e-06 5.22003e-05 -3.52306e-05 -1.70742e-05 6.78872e-06 -0.000158622 -0.000100997 -7.95219e-05 -4.1555e-05 -8.99364e-05 
1774.5 0 1.63915e-05 0.000223027 -5.62477e-05 -5.0093e-05 0.00416084 -5.19042e-05 0.000291168 2.99882e-05 4.66463e-05 -0.000159606 0.000137921 -0.00197096 -0.000190715 0.000446728 0.00011359 -4.70042e-05 -0.000165906 0.000443271 -0.000534566 0.000114393 -7.49221e-05 7.59509e-06 8.76906e-06 5.64049e-05 -3.83719e-05 -1.22114e-05 3.70093e-06 -0.000164428 -0.000102645 -8.40149e-05 -4.33192e-05 -8.32193e-05 
1774.85 0 1.80904e-05 0.000180573 -4.95665e-05 -4.54498e-05 0.00406683 -4.75806e-05 0.00029496 4.57555e-05 5.25533e-05 -0.000143745 0.000117578 -0.00212671 -0.000177575 0.000474447 0.000100949 -7.03113e-05 -0.000194357 0.000469551 -0.000525914 0.000132878 -7.47293e-05 7.6568e-06 1.42839e-05 6.13681e-05 -4.21043e-05 -5.725e-06 1.66047e-06 -0.000169687 -0.000102588 -8.85606e-05 -4.73113e-05 -7.61562e-05 
1775.2 0 1.87209e-05 0.000137514 -4.59926e-05 -4.09333e-05 0.00396841 -4.03864e-05 0.000301102 5.89618e-05 5.99035e-05 -0.000124542 9.4867e-05 -0.0022764 -0.00016985 0.000499734 8.26562e-05 -9.14971e-05 -0.000218145 0.000494432 -0.000511987 0.000145838 -7.12294e-05 8.13854e-06 2.02429e-05 6.54827e-05 -4.40772e-05 -1.04603e-06 7.08538e-07 -0.000174108 -0.000102136 -9.28857e-05 -5.2992e-05 -7.13911e-05 
1775.55 0 2.09495e-05 9.29569e-05 -4.50631e-05 -3.80537e-05 0.00386394 -3.22091e-05 0.00030875 7.25139e-05 6.66758e-05 -0.000106829 7.11574e-05 -0.00241977 -0.000166261 0.000522828 6.04443e-05 -0.000111184 -0.000234063 0.000514416 -0.000492916 0.00015572 -6.43931e-05 7.33547e-06 2.6304e-05 6.78612e-05 -4.49486e-05 6.88302e-08 1.87068e-06 -0.000177702 -0.000100973 -9.74153e-05 -5.92253e-05 -6.95133e-05 
1775.9 0 2.56092e-05 4.67443e-05 -4.52104e-05 -3.63229e-05 0.00375096 -2.42955e-05 0.000316561 8.88005e-05 7.29819e-05 -9.07342e-05 4.87541e-05 -0.00255883 -0.000165624 0.000543759 3.87678e-05 -0.000129124 -0.000243531 0.000527361 -0.00046903 0.000163998 -5.65854e-05 5.75094e-06 3.25251e-05 6.76775e-05 -4.73214e-05 -2.50898e-06 4.67715e-06 -0.000180488 -9.75975e-05 -0.000101675 -6.57817e-05 -6.89814e-05 
1776.25 0 3.08794e-05 -2.58978e-07 -4.65555e-05 -3.37984e-05 0.00362816 -1.87631e-05 0.000323254 0.000106042 8.03286e-05 -7.25206e-05 2.83401e-05 -0.00269624 -0.000168201 0.000558623 2.04649e-05 -0.000146654 -0.00024912 0.000533283 -0.000441114 0.000173344 -4.9501e-05 4.23964e-06 3.83381e-05 6.53763e-05 -5.10789e-05 -7.81673e-06 7.81647e-06 -0.000182227 -9.17661e-05 -0.000106315 -7.21142e-05 -6.85842e-05 
1776.6 0 3.63814e-05 -4.71841e-05 -4.94543e-05 -3.05077e-05 0.00349596 -1.75883e-05 0.000327279 0.000120733 8.72338e-05 -5.15669e-05 9.2478e-06 -0.00283295 -0.000172792 0.000565494 4.211e-06 -0.000164608 -0.000251656 0.000533996 -0.000410363 0.000185151 -4.27074e-05 3.10767e-06 4.34754e-05 6.34314e-05 -5.36733e-05 -1.34223e-05 1.20844e-05 -0.000184129 -8.51182e-05 -0.000111747 -7.75712e-05 -6.84868e-05 
1776.95 0 4.37108e-05 -9.28999e-05 -5.25719e-05 -2.6642e-05 0.00335498 -2.18506e-05 0.000327336 0.000131152 8.88597e-05 -2.93069e-05 -8.99984e-06 -0.00296526 -0.000177586 0.000567897 -1.26804e-05 -0.000181378 -0.000252545 0.00053019 -0.000379251 0.000197395 -3.55217e-05 3.07916e-06 4.90987e-05 6.17924e-05 -5.36262e-05 -1.74337e-05 1.76772e-05 -0.00018701 -7.95717e-05 -0.000118313 -8.1868e-05 -6.85019e-05 
1777.3 0 5.20223e-05 -0.00013635 -5.53178e-05 -2.07598e-05 0.00320635 -3.1193e-05 0.000322324 0.000139241 8.38538e-05 -5.23155e-06 -2.58067e-05 -0.00308742 -0.000182225 0.000570027 -3.13945e-05 -0.000196964 -0.000252853 0.000521729 -0.000348232 0.000209522 -2.71272e-05 4.50848e-06 5.5465e-05 5.94377e-05 -5.17277e-05 -1.89761e-05 2.28427e-05 -0.000190546 -7.46793e-05 -0.00012606 -8.55082e-05 -6.79641e-05 
1777.65 0 5.87505e-05 -0.000176669 -5.81819e-05 -1.28398e-05 0.00305394 -4.42705e-05 0.000313013 0.000145433 7.46054e-05 1.95006e-05 -4.02255e-05 -0.00319733 -0.000186188 0.000574009 -5.10676e-05 -0.000213597 -0.000253819 0.000509819 -0.000317318 0.000223952 -1.77719e-05 7.08443e-06 6.24911e-05 5.64173e-05 -4.89726e-05 -1.8069e-05 2.71756e-05 -0.000196201 -7.03429e-05 -0.00013321 -8.87489e-05 -6.9136e-05 
1778 0 6.12867e-05 -0.000212412 -6.15959e-05 -5.40539e-06 0.00290191 -5.72451e-05 0.000303038 0.00014776 6.40686e-05 4.26856e-05 -5.44844e-05 -0.00329508 -0.000186517 0.000581426 -6.96719e-05 -0.000230981 -0.000257268 0.000495553 -0.000288311 0.000240878 -7.80592e-06 8.18379e-06 6.95846e-05 5.20952e-05 -4.5877e-05 -1.62181e-05 3.08229e-05 -0.000204468 -6.78968e-05 -0.000137716 -9.07043e-05 -7.37668e-05 
1778.35 0 5.84992e-05 -0.000244805 -6.49307e-05 -8.6654e-08 0.00275253 -6.63887e-05 0.000296358 0.000146859 5.50553e-05 6.56822e-05 -7.15775e-05 -0.0033816 -0.000180867 0.000592501 -8.48633e-05 -0.000245863 -0.000261804 0.000477478 -0.000263025 0.000257484 2.6641e-06 6.45923e-06 7.60535e-05 4.61736e-05 -4.31581e-05 -1.45694e-05 3.27388e-05 -0.000214375 -6.65175e-05 -0.000138934 -9.00247e-05 -8.04291e-05 
1778.7 0 5.15728e-05 -0.000277444 -6.65797e-05 3.94509e-06 0.00260736 -7.17602e-05 0.000292888 0.00014383 4.6283e-05 8.96827e-05 -9.07489e-05 -0.00346025 -0.000172049 0.000606594 -9.55656e-05 -0.000258585 -0.000262551 0.000455602 -0.000241076 0.000271477 1.26553e-05 3.84025e-06 8.12107e-05 4.0304e-05 -4.09519e-05 -1.30862e-05 3.30812e-05 -0.000224054 -6.39388e-05 -0.000136245 -8.59202e-05 -8.79221e-05 
1779.05 0 4.33951e-05 -0.000310838 -6.61944e-05 8.1681e-06 0.00246557 -7.25388e-05 0.000286939 0.000138776 3.50734e-05 0.000111575 -0.000110438 -0.00353489 -0.000162419 0.000622701 -0.000102253 -0.000270027 -0.000257285 0.000434319 -0.00021876 0.000281361 1.91373e-05 1.30089e-06 8.36674e-05 3.53953e-05 -3.9164e-05 -1.13243e-05 3.30756e-05 -0.000232675 -6.15099e-05 -0.000130059 -7.91553e-05 -9.60296e-05 
1779.4 0 3.53969e-05 -0.000343446 -6.45231e-05 1.20736e-05 0.00232484 -6.54895e-05 0.000274581 0.000131272 2.2072e-05 0.000129542 -0.000128274 -0.00360582 -0.000151869 0.000638896 -0.000103461 -0.000275866 -0.000247053 0.00041656 -0.000195621 0.000287898 2.19671e-05 -1.89227e-06 8.29521e-05 3.10387e-05 -3.80221e-05 -7.93785e-06 3.22686e-05 -0.000241351 -6.15287e-05 -0.000123217 -7.1198e-05 -0.000102771 
1779.75 0 2.80902e-05 -0.000374683 -6.28573e-05 1.47905e-05 0.00218507 -5.1564e-05 0.000255247 0.000119744 9.66983e-06 0.000147093 -0.000141656 -0.00367209 -0.000140412 0.000653513 -9.86895e-05 -0.000272452 -0.000233541 0.000403549 -0.00017318 0.000293853 2.40345e-05 -4.93704e-06 8.01663e-05 2.75115e-05 -3.7007e-05 -2.60893e-06 2.98758e-05 -0.000249827 -6.33188e-05 -0.00011972 -6.34157e-05 -0.000106046 
1780.1 0 2.14671e-05 -0.000404296 -6.21885e-05 1.70101e-05 0.00204949 -3.36601e-05 0.000231401 0.000103571 -3.25296e-06 0.000168515 -0.000150468 -0.00373211 -0.000127898 0.000663842 -9.13469e-05 -0.000263047 -0.000218512 0.000394919 -0.000151473 0.000297756 2.67888e-05 -7.11585e-06 7.67593e-05 2.59788e-05 -3.59922e-05 2.95383e-06 2.61001e-05 -0.000256942 -6.47421e-05 -0.000121143 -5.56925e-05 -0.000105859 
1780.45 0 1.50831e-05 -0.000431806 -6.14619e-05 1.98498e-05 0.0019189 -1.36758e-05 0.000206064 8.47814e-05 -1.89708e-05 0.000191666 -0.000157024 -0.00378538 -0.000113235 0.000669347 -8.30438e-05 -0.000252856 -0.000205759 0.000389327 -0.000130809 0.000296057 3.09552e-05 -8.53184e-06 7.33817e-05 2.6554e-05 -3.4081e-05 7.63965e-06 2.10905e-05 -0.000262075 -6.41784e-05 -0.000125214 -4.72394e-05 -0.000103505 
1780.8 0 1.02861e-05 -0.000458806 -5.87285e-05 2.38823e-05 0.00178987 7.91964e-06 0.000180851 6.58696e-05 -3.7032e-05 0.000211498 -0.000163224 -0.00383165 -9.63922e-05 0.000670716 -7.2876e-05 -0.000243316 -0.000198733 0.000385398 -0.000110891 0.000288195 3.64529e-05 -9.47895e-06 7.13396e-05 2.73715e-05 -3.0469e-05 9.35651e-06 1.48226e-05 -0.000264919 -6.22461e-05 -0.000128759 -3.88773e-05 -0.000100361 
1781.15 0 8.09603e-06 -0.000486417 -5.3851e-05 2.81684e-05 0.00166154 3.19127e-05 0.00015656 4.88395e-05 -5.68874e-05 0.000226777 -0.00016666 -0.00387244 -7.86651e-05 0.000667318 -5.96214e-05 -0.000233406 -0.000196895 0.000382842 -9.18906e-05 0.000275562 4.1833e-05 -1.0292e-05 7.06388e-05 2.80331e-05 -2.6286e-05 8.21825e-06 6.94622e-06 -0.000265647 -6.06865e-05 -0.000129728 -3.22794e-05 -9.64676e-05 
1781.5 0 7.38092e-06 -0.000513075 -4.83094e-05 3.22809e-05 0.00153256 5.57778e-05 0.000134449 3.30873e-05 -7.68017e-05 0.000238242 -0.000164834 -0.00391293 -6.1858e-05 0.000661101 -4.38024e-05 -0.000223524 -0.000196267 0.000381554 -7.33794e-05 0.000260505 4.53143e-05 -1.12203e-05 6.94381e-05 3.02756e-05 -2.11207e-05 6.12365e-06 -2.17558e-06 -0.000264716 -5.96896e-05 -0.000127694 -2.77031e-05 -9.20822e-05 
1781.85 0 7.90973e-06 -0.000539555 -4.32997e-05 3.66243e-05 0.00140135 7.57972e-05 0.000114044 1.70193e-05 -9.51194e-05 0.000247302 -0.000159796 -0.00395427 -4.49786e-05 0.000655382 -2.79324e-05 -0.00021391 -0.000191796 0.000380789 -5.32441e-05 0.000245242 4.74471e-05 -1.22031e-05 6.8173e-05 3.39006e-05 -1.56375e-05 3.66142e-06 -1.11614e-05 -0.000264201 -5.65905e-05 -0.000122781 -2.48164e-05 -8.72591e-05 
1782.2 0 9.12205e-06 -0.000567035 -3.86785e-05 3.99937e-05 0.0012699 9.18374e-05 9.19279e-05 1.66814e-06 -0.000112476 0.000255459 -0.000150546 -0.00399374 -2.48949e-05 0.000650118 -1.27662e-05 -0.000203748 -0.000181803 0.000378554 -3.27529e-05 0.000229935 4.93232e-05 -1.23225e-05 6.85287e-05 3.73541e-05 -1.11415e-05 1.32209e-06 -2.02876e-05 -0.000264789 -5.01871e-05 -0.000115356 -2.26642e-05 -8.14007e-05 
1782.55 0 1.05349e-05 -0.000593876 -3.44754e-05 4.12261e-05 0.00113852 0.000103821 6.65957e-05 -1.15859e-05 -0.000128158 0.000263105 -0.000134179 -0.00402937 -1.50588e-06 0.000644082 2.04049e-06 -0.000194568 -0.000169543 0.000372276 -1.45467e-05 0.000213291 5.07846e-05 -1.17e-05 6.98409e-05 3.99274e-05 -4.91123e-06 -3.99397e-07 -3.02459e-05 -0.000265168 -4.16165e-05 -0.000106191 -2.07639e-05 -7.37269e-05 
1782.9 0 1.26274e-05 -0.000619392 -3.19279e-05 4.05495e-05 0.00100486 0.000111006 4.07834e-05 -2.22959e-05 -0.000139336 0.000269926 -0.000112739 -0.00406133 2.15391e-05 0.000637801 1.56416e-05 -0.000189261 -0.00015898 0.000361162 1.77786e-06 0.000194983 5.17747e-05 -1.12169e-05 7.07381e-05 4.24539e-05 3.85835e-06 -1.41081e-06 -3.90161e-05 -0.00026595 -3.14238e-05 -9.78834e-05 -2.00698e-05 -6.4996e-05 
1783.25 0 1.54496e-05 -0.000645223 -3.22003e-05 3.95042e-05 0.000868949 0.000114014 1.6332e-05 -2.98724e-05 -0.000146112 0.000274906 -9.05357e-05 -0.00409085 4.19652e-05 0.000631158 2.64659e-05 -0.000189566 -0.000149631 0.000346705 1.80228e-05 0.000175553 5.39432e-05 -9.23556e-06 7.03887e-05 4.58423e-05 1.23426e-05 -2.44542e-06 -4.40702e-05 -0.000267375 -2.12276e-05 -9.24631e-05 -2.08867e-05 -5.72252e-05 
1783.6 0 1.86633e-05 -0.000671681 -3.39571e-05 3.96823e-05 0.000732899 0.00011487 -8.1808e-06 -3.50098e-05 -0.00015061 0.000277476 -6.84598e-05 -0.00411798 6.02171e-05 0.000622872 3.43479e-05 -0.000196538 -0.000138944 0.000331334 3.55329e-05 0.00015501 5.77233e-05 -4.99644e-06 6.86239e-05 4.95159e-05 1.83635e-05 -3.52172e-06 -4.46885e-05 -0.000267353 -1.24297e-05 -8.88974e-05 -2.28576e-05 -5.20835e-05 
1783.95 0 2.19765e-05 -0.000698252 -3.50623e-05 4.07848e-05 0.000595311 0.000114143 -3.31608e-05 -3.93315e-05 -0.00015407 0.000276871 -4.41152e-05 -0.00414175 7.67342e-05 0.000612662 4.04061e-05 -0.000209183 -0.000125919 0.000318288 5.51571e-05 0.000133162 6.24479e-05 3.07512e-07 6.56969e-05 5.2231e-05 2.23509e-05 -4.62293e-06 -4.2736e-05 -0.000265196 -4.81937e-06 -8.56478e-05 -2.51552e-05 -4.91074e-05 
1784.3 0 2.54928e-05 -0.000724992 -3.56911e-05 4.19847e-05 0.000451605 0.000110994 -5.77871e-05 -4.28492e-05 -0.000156742 0.000269899 -1.66123e-05 -0.00416162 9.06343e-05 0.000600212 4.55319e-05 -0.000224371 -0.000112584 0.000308618 7.64677e-05 0.0001116 6.76038e-05 6.04141e-06 6.21228e-05 5.34624e-05 2.4572e-05 -6.10556e-06 -4.02217e-05 -0.000259923 8.33091e-07 -8.17762e-05 -2.63309e-05 -4.70386e-05 
1784.65 0 2.85174e-05 -0.000750786 -3.76339e-05 4.29228e-05 0.000300011 0.000104718 -7.92046e-05 -4.36788e-05 -0.000158831 0.000255649 1.25357e-05 -0.00417664 0.000100265 0.000585165 4.80906e-05 -0.000238208 -0.000101822 0.000302091 0.000100213 9.17408e-05 7.14963e-05 1.14602e-05 5.96276e-05 5.20352e-05 2.47262e-05 -8.28357e-06 -3.73569e-05 -0.000251354 3.82311e-06 -7.72233e-05 -2.55794e-05 -4.57215e-05 
1785 0 3.01135e-05 -0.000774394 -4.19521e-05 4.37496e-05 0.000141967 9.42346e-05 -9.40498e-05 -4.09738e-05 -0.000162082 0.000239301 4.01414e-05 -0.00418411 0.000104836 0.000568524 4.75677e-05 -0.000250374 -9.50664e-05 0.000299959 0.000126655 7.35234e-05 7.32025e-05 1.59174e-05 5.79805e-05 4.91286e-05 2.35655e-05 -1.14215e-05 -3.40439e-05 -0.000241811 5.27112e-06 -7.30161e-05 -2.33196e-05 -4.45366e-05 
1785.35 0 3.07899e-05 -0.000796708 -4.73689e-05 4.43388e-05 -2.02209e-05 7.95148e-05 -0.000102601 -3.58727e-05 -0.000167041 0.000223375 6.28314e-05 -0.00418182 0.000104653 0.000551306 4.71042e-05 -0.000263817 -9.09796e-05 0.000303071 0.000154119 5.57625e-05 7.36871e-05 2.10679e-05 5.54261e-05 4.85153e-05 2.27361e-05 -1.45342e-05 -3.04132e-05 -0.000232306 6.54134e-06 -6.98472e-05 -2.1316e-05 -4.29666e-05 
1785.7 0 3.20394e-05 -0.000818516 -5.16046e-05 4.35095e-05 -0.000183732 6.25317e-05 -0.000107845 -2.9036e-05 -0.000171918 0.000205849 7.96055e-05 -0.00416949 0.000100575 0.000535094 4.61067e-05 -0.000277549 -8.69188e-05 0.000309683 0.000182138 3.81138e-05 7.31201e-05 2.75196e-05 5.28906e-05 5.01933e-05 2.24016e-05 -1.58989e-05 -2.703e-05 -0.000222283 8.12433e-06 -6.68496e-05 -2.0632e-05 -4.15137e-05 
1786.05 0 3.38842e-05 -0.000839614 -5.3335e-05 4.0702e-05 -0.000346579 4.41167e-05 -0.000111177 -1.94614e-05 -0.000175116 0.000187877 9.27815e-05 -0.00414729 9.56857e-05 0.000519677 4.251e-05 -0.000286864 -8.28704e-05 0.00031814 0.000210161 1.9689e-05 7.16855e-05 3.31299e-05 5.17933e-05 5.13252e-05 2.06006e-05 -1.50718e-05 -2.46586e-05 -0.000212299 1.13211e-05 -6.3405e-05 -2.03631e-05 -3.9556e-05 
1786.4 0 3.50049e-05 -0.000858613 -5.23008e-05 3.67786e-05 -0.00050616 2.23086e-05 -0.000111565 -7.68936e-06 -0.000173201 0.000170893 0.000104076 -0.00411527 9.25999e-05 0.000502441 3.79173e-05 -0.000290017 -7.97883e-05 0.000327014 0.000236203 1.21998e-06 7.04671e-05 3.63072e-05 5.13485e-05 5.15975e-05 1.76265e-05 -1.16454e-05 -2.37217e-05 -0.000201949 1.64641e-05 -6.01619e-05 -1.9945e-05 -3.65057e-05 
1786.75 0 3.38503e-05 -0.000872607 -4.92818e-05 3.298e-05 -0.000661616 -2.75085e-06 -0.000109349 4.80015e-06 -0.000163263 0.000152075 0.000112109 -0.00407388 9.0686e-05 0.000481329 3.28013e-05 -0.000287321 -7.63766e-05 0.000333912 0.000261534 -1.4119e-05 6.89434e-05 3.80261e-05 5.15381e-05 5.04015e-05 1.51406e-05 -6.26461e-06 -2.34415e-05 -0.000190768 2.30869e-05 -5.65056e-05 -1.92233e-05 -3.30329e-05 
1787.1 0 2.97192e-05 -0.000880602 -4.55639e-05 2.9637e-05 -0.000813671 -2.96335e-05 -0.00010476 1.42271e-05 -0.000147685 0.000129084 0.000115852 -0.00402296 8.72292e-05 0.000456368 2.67196e-05 -0.000277933 -7.19194e-05 0.000339428 0.000287803 -2.33337e-05 6.60402e-05 4.06856e-05 5.25318e-05 4.79981e-05 1.35145e-05 -1.14174e-06 -2.30861e-05 -0.000179398 3.02124e-05 -5.1423e-05 -1.83808e-05 -2.90312e-05 
1787.45 0 2.43969e-05 -0.000884088 -4.19738e-05 2.74929e-05 -0.000960974 -5.59811e-05 -9.86808e-05 1.78892e-05 -0.000129121 0.000102657 0.000116206 -0.0039644 8.04251e-05 0.000430202 1.99576e-05 -0.000262808 -6.68461e-05 0.000342899 0.00031282 -2.44228e-05 6.26331e-05 4.36117e-05 5.20246e-05 4.55563e-05 1.14889e-05 2.70604e-06 -2.20507e-05 -0.000167459 3.49528e-05 -4.55203e-05 -1.76532e-05 -2.31027e-05 
1787.8 0 1.92128e-05 -0.000884697 -3.87441e-05 2.74887e-05 -0.00110043 -7.66667e-05 -9.40013e-05 1.84441e-05 -0.000109666 7.51371e-05 0.000116239 -0.00390148 7.08557e-05 0.000407268 1.24063e-05 -0.00024478 -6.22935e-05 0.000341803 0.000335536 -1.77176e-05 5.87203e-05 4.4713e-05 4.88904e-05 4.37109e-05 8.0793e-06 5.94755e-06 -2.02901e-05 -0.000154331 3.75593e-05 -4.01588e-05 -1.54199e-05 -1.65392e-05 
1788.15 0 1.31621e-05 -0.000883269 -3.60277e-05 2.93584e-05 -0.00123032 -8.88943e-05 -8.98887e-05 1.81642e-05 -9.25669e-05 4.6209e-05 0.000117569 -0.00383664 6.08837e-05 0.000387193 3.48365e-06 -0.000224789 -5.98634e-05 0.000336719 0.000358271 -6.09655e-06 5.40849e-05 4.46993e-05 4.40451e-05 4.34421e-05 3.61381e-06 9.34057e-06 -1.8325e-05 -0.00014157 4.09005e-05 -3.57002e-05 -1.19705e-05 -1.12723e-05 
1788.5 0 6.59693e-06 -0.000880872 -3.33445e-05 3.18222e-05 -0.00135146 -9.71137e-05 -8.34824e-05 1.75817e-05 -7.9186e-05 1.69798e-05 0.000118703 -0.00377208 5.41529e-05 0.000366297 -5.8278e-06 -0.000201613 -6.09912e-05 0.000326853 0.000380365 6.42484e-06 4.96591e-05 4.55379e-05 3.84036e-05 4.47535e-05 3.06011e-07 1.24433e-05 -1.68321e-05 -0.000130652 4.45853e-05 -3.04411e-05 -1.00623e-05 -6.08558e-06 
1788.85 0 2.03536e-06 -0.000877374 -2.98081e-05 3.39182e-05 -0.00146864 -0.000105984 -7.36691e-05 1.80477e-05 -6.82232e-05 -8.03264e-06 0.000116334 -0.00370636 5.17732e-05 0.000342662 -1.48458e-05 -0.000174931 -6.69716e-05 0.00031194 0.000401106 1.86133e-05 4.46972e-05 4.80658e-05 3.26389e-05 4.69926e-05 -2.69326e-07 1.38163e-05 -1.65288e-05 -0.000121082 4.66413e-05 -2.24869e-05 -1.05923e-05 -3.24439e-07 
1789.2 0 -4.13889e-07 -0.0008741 -2.58635e-05 3.57373e-05 -0.00158579 -0.000115338 -6.11342e-05 2.06322e-05 -5.77306e-05 -2.58548e-05 0.000108933 -0.00363575 5.0637e-05 0.000318106 -2.62219e-05 -0.000146432 -7.6025e-05 0.000294103 0.000420332 3.22789e-05 3.75939e-05 5.09211e-05 2.67449e-05 4.95963e-05 8.56436e-07 1.30214e-05 -1.7197e-05 -0.000112589 4.61948e-05 -1.30997e-05 -1.24894e-05 5.72535e-06 
1789.55 0 -8.48505e-07 -0.000872629 -2.25619e-05 3.76797e-05 -0.00170129 -0.00012493 -4.82953e-05 2.74097e-05 -4.80857e-05 -3.68335e-05 9.86119e-05 -0.0035589 4.86732e-05 0.000295734 -4.04383e-05 -0.000120576 -8.40491e-05 0.000274925 0.000438641 4.85511e-05 2.87757e-05 5.26182e-05 1.99637e-05 5.13046e-05 2.46643e-06 1.04221e-05 -1.85327e-05 -0.000105001 4.39533e-05 -3.9775e-06 -1.49823e-05 1.12341e-05 
1789.9 0 1.36652e-06 -0.000871443 -1.9845e-05 3.89566e-05 -0.00181339 -0.00013391 -3.75817e-05 3.69014e-05 -4.05279e-05 -4.4741e-05 8.77915e-05 -0.0034787 4.77974e-05 0.000275279 -5.5938e-05 -0.000101254 -9.09176e-05 0.000256456 0.000458635 6.50119e-05 1.99155e-05 5.29873e-05 1.35494e-05 5.15736e-05 3.64923e-06 7.10549e-06 -2.04844e-05 -9.71555e-05 4.05478e-05 5.19752e-06 -1.85331e-05 1.45721e-05 
1790.25 0 4.36982e-06 -0.000868411 -1.61444e-05 3.85864e-05 -0.00192369 -0.000142743 -2.91719e-05 4.42474e-05 -3.41024e-05 -5.45512e-05 7.64216e-05 -0.00339759 4.85386e-05 0.000253052 -7.5206e-05 -8.73748e-05 -9.85239e-05 0.000240299 0.000481819 7.95263e-05 1.18173e-05 5.13707e-05 9.57673e-06 4.91946e-05 4.73743e-06 3.94774e-06 -2.34789e-05 -8.79433e-05 3.78246e-05 1.38916e-05 -2.30014e-05 1.5294e-05 
1790.6 0 7.58739e-06 -0.000864266 -1.21405e-05 3.68175e-05 -0.00203182 -0.000151723 -2.28218e-05 4.82766e-05 -2.69746e-05 -6.77684e-05 6.20203e-05 -0.00331408 4.82616e-05 0.000225899 -0.000100829 -7.54808e-05 -0.000106713 0.000228547 0.000507432 9.45459e-05 4.77529e-06 4.91938e-05 8.0261e-06 4.38991e-05 7.62482e-06 1.79259e-06 -2.73176e-05 -7.70838e-05 3.73701e-05 2.2298e-05 -2.55899e-05 1.42915e-05 
1790.95 0 1.10141e-05 -0.000860761 -8.66371e-06 3.43491e-05 -0.00213434 -0.000157674 -1.88557e-05 4.99535e-05 -1.7886e-05 -8.44821e-05 4.4668e-05 -0.00322603 4.76149e-05 0.000193857 -0.000132323 -6.30808e-05 -0.000114711 0.000221387 0.00053274 0.000110657 -1.45828e-06 4.91729e-05 8.50482e-06 3.75907e-05 1.30976e-05 4.47734e-07 -3.19993e-05 -6.52019e-05 3.83646e-05 3.11159e-05 -2.39911e-05 1.22744e-05 
1791.3 0 1.49243e-05 -0.000857875 -4.47706e-06 3.16143e-05 -0.0022274 -0.000159076 -1.74174e-05 5.0884e-05 -7.26064e-06 -0.000103557 2.76308e-05 -0.00313229 4.62279e-05 0.000159509 -0.000167243 -4.93424e-05 -0.000120471 0.000217387 0.000552957 0.000123521 -6.09204e-06 5.10935e-05 1.09952e-05 3.15924e-05 2.07769e-05 1.10078e-07 -3.90157e-05 -5.19965e-05 3.9665e-05 3.97615e-05 -1.88682e-05 1.08086e-05 
1791.65 0 1.94165e-05 -0.000853835 -2.61878e-07 2.92417e-05 -0.00231055 -0.000156596 -1.69492e-05 5.3422e-05 3.8014e-06 -0.000123248 1.39004e-05 -0.00303397 4.16783e-05 0.000125781 -0.000203064 -3.59062e-05 -0.000121486 0.000214368 0.000567554 0.000130725 -8.07398e-06 5.33395e-05 1.52785e-05 2.63182e-05 2.82668e-05 5.64054e-07 -4.79855e-05 -3.74842e-05 3.99475e-05 4.84616e-05 -1.3342e-05 1.00161e-05 
1792 0 2.24692e-05 -0.00084889 3.58354e-06 2.75286e-05 -0.00238713 -0.000153689 -1.67263e-05 5.89409e-05 1.38512e-05 -0.000143502 4.7255e-06 -0.00293356 3.35042e-05 9.4384e-05 -0.00023825 -2.49695e-05 -0.000116487 0.000211833 0.000577242 0.000134716 -7.83097e-06 5.43641e-05 2.07473e-05 2.09087e-05 3.41118e-05 2.76353e-07 -5.59269e-05 -2.30576e-05 3.89986e-05 5.75051e-05 -8.86409e-06 8.51779e-06 
1792.35 0 2.38074e-05 -0.000844595 7.73003e-06 2.60016e-05 -0.00246097 -0.000154311 -1.99303e-05 6.86828e-05 2.25814e-05 -0.0001639 -1.44486e-06 -0.0028326 2.13118e-05 6.73972e-05 -0.000271043 -1.65172e-05 -0.000106518 0.000210185 0.000579557 0.000139103 -7.04517e-06 5.40569e-05 2.66973e-05 1.56118e-05 3.88883e-05 -1.56778e-06 -6.04954e-05 -1.01708e-05 3.72692e-05 6.70643e-05 -3.95722e-06 6.04453e-06 
1792.7 0 2.46879e-05 -0.000840687 1.16653e-05 2.43135e-05 -0.0025336 -0.000159476 -2.58483e-05 8.2467e-05 2.97604e-05 -0.00018154 -6.14457e-06 -0.00273121 4.87661e-06 4.77625e-05 -0.000301045 -9.56135e-06 -9.35493e-05 0.000210343 0.000574171 0.000146832 -7.34334e-06 5.36956e-05 3.37187e-05 1.1608e-05 4.34344e-05 -3.64138e-06 -6.22994e-05 8.07734e-07 3.59505e-05 7.60649e-05 1.45385e-06 4.93876e-06 
1793.05 0 2.54722e-05 -0.000834306 1.45609e-05 2.38691e-05 -0.00260492 -0.000166873 -2.97316e-05 9.69726e-05 3.53753e-05 -0.000193819 -1.00172e-05 -0.00263058 -1.17558e-05 3.66191e-05 -0.000328673 -3.83846e-06 -7.59211e-05 0.000215406 0.000566415 0.00016013 -6.60035e-06 5.40119e-05 4.09525e-05 7.8977e-06 4.76958e-05 -6.12252e-06 -6.27613e-05 1.05029e-05 3.70303e-05 8.38931e-05 5.43339e-06 7.13372e-06 
1793.4 0 2.51327e-05 -0.000823814 1.62832e-05 2.60226e-05 -0.0026731 -0.000171618 -3.16114e-05 0.000109467 4.11087e-05 -0.000201803 -1.27069e-05 -0.00253176 -2.28617e-05 2.92953e-05 -0.000352934 -8.54573e-07 -5.21646e-05 0.000226437 0.000560809 0.000177603 -3.11671e-06 5.40991e-05 4.75976e-05 3.02032e-06 5.04298e-05 -1.02265e-05 -6.25418e-05 1.98345e-05 4.16119e-05 9.20043e-05 7.74981e-06 1.05048e-05 
1793.75 0 2.30412e-05 -0.000810089 1.69544e-05 2.96102e-05 -0.002736 -0.000171822 -3.25515e-05 0.000119674 4.93409e-05 -0.000208403 -1.24479e-05 -0.00243456 -2.75501e-05 1.9568e-05 -0.000372066 -5.14044e-07 -2.56411e-05 0.000239378 0.000558087 0.000196162 5.78304e-07 5.28777e-05 5.37718e-05 -3.07639e-06 5.22063e-05 -1.59436e-05 -6.252e-05 2.9268e-05 4.98137e-05 0.000100603 9.52903e-06 1.2808e-05 
1794.1 0 1.90968e-05 -0.000794529 1.61781e-05 3.34962e-05 -0.00279488 -0.000168732 -3.08875e-05 0.000126417 6.27089e-05 -0.000213999 -1.03129e-05 -0.00233752 -2.91678e-05 4.61e-06 -0.000384679 1.76817e-07 -9.19359e-07 0.000248959 0.000557385 0.000214859 2.295e-06 4.98793e-05 5.91372e-05 -9.39199e-06 5.46861e-05 -2.24831e-05 -6.34301e-05 3.93774e-05 6.02521e-05 0.000107252 1.13673e-05 1.36188e-05 
1794.45 0 1.39033e-05 -0.000778483 1.34044e-05 3.68507e-05 -0.00285079 -0.000161598 -2.64271e-05 0.000130289 8.02333e-05 -0.000216787 -8.34344e-06 -0.00223791 -3.10043e-05 -1.51684e-05 -0.000391211 4.9159e-06 2.07528e-05 0.000251549 0.000557102 0.000235056 2.95396e-06 4.44155e-05 6.20345e-05 -1.50077e-05 5.91869e-05 -2.76498e-05 -6.56681e-05 5.06326e-05 7.10372e-05 0.000111251 1.42127e-05 1.28298e-05 
1794.8 0 9.24141e-06 -0.00076284 9.63637e-06 4.0044e-05 -0.0029009 -0.000149709 -1.99082e-05 0.000134022 9.80514e-05 -0.000215521 -6.40196e-06 -0.00213484 -3.33144e-05 -3.61596e-05 -0.000393843 1.51104e-05 3.89275e-05 0.00024736 0.000555106 0.000257321 4.15777e-06 3.65505e-05 6.07286e-05 -1.95424e-05 6.56332e-05 -2.87798e-05 -6.87629e-05 6.15934e-05 8.21555e-05 0.00011444 1.86317e-05 1.10513e-05 
1795.15 0 6.28781e-06 -0.000746883 6.40183e-06 4.3766e-05 -0.00294334 -0.000135008 -1.03416e-05 0.00013921 0.000113279 -0.000208857 -3.11367e-06 -0.00203042 -3.49836e-05 -5.74949e-05 -0.000394301 3.11113e-05 5.2746e-05 0.000237809 0.000549908 0.000278312 6.78361e-06 2.61847e-05 5.54964e-05 -2.28072e-05 7.16576e-05 -2.63644e-05 -7.29117e-05 6.98383e-05 9.38972e-05 0.000117279 2.36007e-05 8.8211e-06 
1795.5 0 4.94119e-06 -0.000729182 3.69713e-06 4.70074e-05 -0.00298071 -0.000119452 2.65799e-06 0.000146447 0.000123365 -0.000193891 2.69871e-06 -0.00192491 -3.43877e-05 -8.12437e-05 -0.000391277 5.12815e-05 6.24536e-05 0.000223828 0.000541223 0.000294815 1.12508e-05 1.43627e-05 4.77982e-05 -2.4482e-05 7.5789e-05 -2.31677e-05 -7.89457e-05 7.36644e-05 0.00010564 0.000120063 2.73777e-05 7.02622e-06 
1795.85 0 3.76561e-06 -0.000711397 1.54031e-06 4.88964e-05 -0.00301521 -0.000104609 1.71152e-05 0.000152881 0.000128531 -0.000169781 1.00151e-05 -0.00181581 -2.99644e-05 -0.000106756 -0.000379979 7.1538e-05 6.85491e-05 0.000205983 0.000528927 0.000305124 1.55879e-05 3.51496e-06 3.88786e-05 -2.51584e-05 7.8738e-05 -2.00235e-05 -8.66601e-05 7.39053e-05 0.000116027 0.000123564 2.83579e-05 6.58022e-06 
1796.2 0 1.61162e-06 -0.000694833 -2.33304e-07 4.98234e-05 -0.0030449 -9.25926e-05 3.11024e-05 0.000154553 0.00013088 -0.00014022 1.63069e-05 -0.00170213 -2.23158e-05 -0.000130197 -0.00035956 8.86263e-05 7.17213e-05 0.00018468 0.000512755 0.000307194 1.7201e-05 -6.39705e-06 3.01655e-05 -2.62586e-05 8.05836e-05 -1.64483e-05 -9.44231e-05 7.27969e-05 0.000125978 0.000127465 2.65708e-05 5.39048e-06 
1796.55 0 3.14018e-07 -0.00067789 -1.78106e-06 5.07078e-05 -0.00306681 -8.18049e-05 4.48212e-05 0.00015166 0.00013061 -0.000110824 2.21847e-05 -0.00158513 -1.32225e-05 -0.000149257 -0.000333627 0.000100736 7.52367e-05 0.000161464 0.000495144 0.000301564 1.63566e-05 -1.62529e-05 2.11477e-05 -2.82298e-05 8.01412e-05 -1.1942e-05 -0.000100294 7.10662e-05 0.000135752 0.000131687 2.42368e-05 2.05848e-06 
1796.9 0 1.00875e-06 -0.000659543 -3.06006e-06 5.08953e-05 -0.00308149 -7.02488e-05 5.67796e-05 0.000145672 0.00012701 -8.35862e-05 3.01511e-05 -0.00146788 -2.26233e-06 -0.000165925 -0.000304741 0.000106916 8.23836e-05 0.000137801 0.000478194 0.000291998 1.37018e-05 -2.4619e-05 1.10915e-05 -3.14958e-05 7.79165e-05 -7.23215e-06 -0.000103581 6.81116e-05 0.000143401 0.000137119 2.26958e-05 -2.2106e-06 
1797.25 0 3.20242e-06 -0.000640503 -4.02317e-06 4.8794e-05 -0.00309222 -6.05096e-05 6.44482e-05 0.000138434 0.000119442 -5.82635e-05 3.96379e-05 -0.00135069 1.19943e-05 -0.000183026 -0.000274501 0.000108652 9.41994e-05 0.000115475 0.000464144 0.000284013 8.47416e-06 -3.06233e-05 1.56675e-07 -3.69631e-05 7.41045e-05 -3.61764e-06 -0.000105171 6.42649e-05 0.000147854 0.000142393 2.16386e-05 -6.31718e-06 
1797.6 0 5.46625e-06 -0.000621451 -5.77821e-06 4.44805e-05 -0.00309907 -5.43721e-05 6.75822e-05 0.000133836 0.000108029 -3.61692e-05 5.00074e-05 -0.00123136 2.83579e-05 -0.000202975 -0.000245798 0.000109363 0.000109653 9.65214e-05 0.000454548 0.000282939 6.52965e-07 -3.40908e-05 -1.11102e-05 -4.46915e-05 6.80006e-05 -1.04047e-06 -0.000104834 6.05808e-05 0.00015011 0.000145027 2.20022e-05 -1.01802e-05 
1797.95 0 6.71835e-06 -0.000603539 -9.5356e-06 3.87971e-05 -0.00309988 -5.17576e-05 6.84067e-05 0.000132972 9.38995e-05 -1.72412e-05 6.12237e-05 -0.00111129 4.75472e-05 -0.000226933 -0.000221283 0.000111115 0.000125594 8.21592e-05 0.000448067 0.000287343 -8.81474e-06 -3.53895e-05 -2.20485e-05 -5.35409e-05 6.11696e-05 9.90332e-07 -0.000103075 5.88348e-05 0.000150758 0.000144464 2.40467e-05 -1.39561e-05 
1798.3 0 7.33776e-06 -0.000587373 -1.40205e-05 3.21688e-05 -0.00309592 -5.37729e-05 6.87188e-05 0.000132869 7.81713e-05 -8.4833e-07 7.1951e-05 -0.000995681 7.1674e-05 -0.000255583 -0.000201517 0.00011292 0.000139911 7.27641e-05 0.000441765 0.000293907 -1.77088e-05 -3.65986e-05 -3.03364e-05 -6.28967e-05 5.47337e-05 2.67634e-06 -0.00010231 6.01078e-05 0.000149903 0.000141696 2.64557e-05 -1.78133e-05 
1798.65 0 8.01601e-06 -0.00057207 -1.85734e-05 2.6201e-05 -0.0030919 -6.14573e-05 6.76222e-05 0.000129724 6.12823e-05 1.31666e-05 8.27194e-05 -0.000886716 9.84448e-05 -0.000287394 -0.000185718 0.000113664 0.000152431 6.77813e-05 0.00043361 0.000302172 -2.51087e-05 -3.91346e-05 -3.50941e-05 -7.25011e-05 4.94747e-05 4.2603e-06 -0.000102817 6.35877e-05 0.000147936 0.000137901 2.92058e-05 -2.05733e-05 
1799 0 7.76298e-06 -0.00055699 -2.38416e-05 2.33429e-05 -0.00308936 -7.42926e-05 6.4393e-05 0.000121229 4.47128e-05 2.58583e-05 9.27035e-05 -0.000781531 0.000125383 -0.000319494 -0.000173479 0.000114115 0.000161488 6.46276e-05 0.000422696 0.000310672 -3.12557e-05 -4.29749e-05 -3.79958e-05 -8.22345e-05 4.60016e-05 5.89855e-06 -0.000103416 6.70145e-05 0.000145453 0.000132419 3.29905e-05 -2.12414e-05 
1799.35 0 5.46939e-06 -0.000543974 -2.88601e-05 2.24027e-05 -0.00308591 -8.88325e-05 6.06155e-05 0.000108717 2.98309e-05 3.85336e-05 0.000100359 -0.000678266 0.000150998 -0.000351416 -0.000164523 0.000115278 0.000165162 6.10787e-05 0.000407465 0.000316825 -3.4473e-05 -4.75382e-05 -4.01001e-05 -9.23045e-05 4.21273e-05 7.2958e-06 -0.000103541 6.98921e-05 0.000143748 0.000125419 3.71292e-05 -2.15651e-05 
1799.7 0 1.15021e-06 -0.000533311 -3.30555e-05 2.06038e-05 -0.00308112 -0.000102899 5.83835e-05 9.45954e-05 1.70147e-05 5.17983e-05 0.000107152 -0.000578593 0.000172965 -0.00038207 -0.00015725 0.000116958 0.000164619 5.68855e-05 0.000388792 0.000318535 -3.4871e-05 -5.11424e-05 -4.06595e-05 -0.000103169 3.75442e-05 7.87087e-06 -0.000104174 7.37464e-05 0.000142382 0.000118346 4.04884e-05 -2.45133e-05 
1800.05 0 -4.26194e-06 -0.000523747 -3.66347e-05 1.85582e-05 -0.00307717 -0.000117895 5.90634e-05 7.99263e-05 5.15217e-06 6.65036e-05 0.000112277 -0.00048414 0.000191533 -0.000409559 -0.000150739 0.000116844 0.000163749 5.2604e-05 0.000369388 0.00031452 -3.47401e-05 -5.31999e-05 -3.82913e-05 -0.000113832 3.35501e-05 7.52657e-06 -0.000106419 7.95044e-05 0.000140511 0.000111403 4.33606e-05 -3.02767e-05 
1800.4 0 -1.08038e-05 -0.000514049 -3.8871e-05 1.78081e-05 -0.00307396 -0.000133 6.08593e-05 6.5368e-05 -7.56634e-06 8.12017e-05 0.000113205 -0.000395019 0.000207226 -0.000435337 -0.000145326 0.000112106 0.000164699 4.98589e-05 0.000350022 0.000304465 -3.54732e-05 -5.38032e-05 -3.39908e-05 -0.000124102 2.86062e-05 7.80686e-06 -0.000109809 8.73674e-05 0.000138498 0.000104496 4.63998e-05 -3.71215e-05 
1800.75 0 -1.9108e-05 -0.00050193 -3.84231e-05 1.82045e-05 -0.00307139 -0.000146769 6.17786e-05 5.15457e-05 -2.17809e-05 9.38345e-05 0.000109505 -0.000308574 0.000218923 -0.000462519 -0.000140411 0.000103651 0.00016668 4.82994e-05 0.000329296 0.000288596 -3.67061e-05 -5.35217e-05 -3.03581e-05 -0.000136287 2.12218e-05 9.91301e-06 -0.000113464 9.70609e-05 0.000136721 9.75884e-05 5.07509e-05 -4.46028e-05 
1801.1 0 -2.78178e-05 -0.000487565 -3.48819e-05 1.88919e-05 -0.00306853 -0.000160176 6.23698e-05 3.83308e-05 -3.68217e-05 0.000102732 0.000101216 -0.000220652 0.000227372 -0.000491268 -0.000133716 9.40549e-05 0.000169949 4.45986e-05 0.000304649 0.000268173 -3.70085e-05 -5.2555e-05 -2.82074e-05 -0.000149649 1.30514e-05 1.38428e-05 -0.000116466 0.000107045 0.000134259 9.05978e-05 5.72101e-05 -5.19728e-05 
1801.45 0 -3.50687e-05 -0.000471643 -2.8559e-05 1.9676e-05 -0.00306231 -0.000173288 6.2512e-05 2.59342e-05 -5.13127e-05 0.000105457 8.7841e-05 -0.000129468 0.000235158 -0.000518678 -0.000122482 8.67298e-05 0.000175928 3.72261e-05 0.000276427 0.000245227 -3.64181e-05 -5.15265e-05 -2.56094e-05 -0.000161527 5.27037e-06 1.89506e-05 -0.000117368 0.000115226 0.000130489 8.24499e-05 6.31327e-05 -5.79615e-05 
1801.8 0 -4.1643e-05 -0.000453735 -1.98696e-05 2.07681e-05 -0.00305251 -0.000184304 6.08925e-05 1.56683e-05 -6.33773e-05 0.000102372 6.93673e-05 -3.53881e-05 0.000242948 -0.000542849 -0.000108921 8.33082e-05 0.000184521 2.8952e-05 0.000249347 0.000221871 -3.62474e-05 -5.08435e-05 -2.16573e-05 -0.000170771 -2.63114e-06 2.32188e-05 -0.000115674 0.000121766 0.000126423 7.23024e-05 6.60798e-05 -6.29811e-05 
1802.15 0 -4.93999e-05 -0.000433933 -9.03975e-06 2.26296e-05 -0.00304006 -0.000190303 5.71289e-05 7.70467e-06 -7.16812e-05 9.75061e-05 4.79868e-05 6.17762e-05 0.000250467 -0.000562041 -9.75735e-05 8.13466e-05 0.000194489 2.28119e-05 0.000226469 0.00019885 -3.69868e-05 -5.06534e-05 -1.71285e-05 -0.000176127 -9.9047e-06 2.50394e-05 -0.000112555 0.000127461 0.000122791 6.05018e-05 6.65294e-05 -6.66675e-05 
1802.5 0 -5.78974e-05 -0.000412584 2.34176e-06 2.58964e-05 -0.00302237 -0.000189275 5.16627e-05 1.26148e-07 -7.48181e-05 9.41687e-05 2.7804e-05 0.000162444 0.000256774 -0.000574701 -8.80488e-05 7.64384e-05 0.00020625 2.06784e-05 0.000205257 0.000177208 -3.71925e-05 -5.13763e-05 -1.25801e-05 -0.000175513 -1.59973e-05 2.61023e-05 -0.00011061 0.000132815 0.000120758 4.8048e-05 6.6286e-05 -6.88105e-05 
1802.85 0 -6.54452e-05 -0.000389895 1.12056e-05 3.01555e-05 -0.00299585 -0.0001811 4.52521e-05 -8.91055e-06 -7.14026e-05 9.27363e-05 1.15501e-05 0.000264852 0.000262907 -0.000581029 -7.9138e-05 6.65084e-05 0.000220127 2.33111e-05 0.000180383 0.000158608 -3.4639e-05 -5.17362e-05 -7.92039e-06 -0.000168619 -2.20359e-05 2.75593e-05 -0.000110657 0.000137393 0.000121089 3.69711e-05 6.58936e-05 -7.09817e-05 
1803.2 0 -7.13679e-05 -0.000368451 1.70215e-05 3.47664e-05 -0.00296008 -0.000166655 3.84318e-05 -2.17161e-05 -6.28039e-05 9.36681e-05 -2.32194e-06 0.000365599 0.000270717 -0.000580725 -7.15184e-05 5.33293e-05 0.000234803 2.76498e-05 0.000151989 0.00014185 -2.99207e-05 -4.95567e-05 -2.20914e-06 -0.000158129 -2.72824e-05 2.8511e-05 -0.000111544 0.00014134 0.000122517 2.77635e-05 6.41337e-05 -7.25482e-05 
1803.55 0 -7.51672e-05 -0.000350335 2.07502e-05 3.97748e-05 -0.00291763 -0.000146315 3.01097e-05 -3.90978e-05 -5.11447e-05 9.86867e-05 -1.66186e-05 0.000460408 0.000278453 -0.000575032 -6.52085e-05 3.99951e-05 0.000248616 2.92158e-05 0.00012561 0.000124323 -2.63855e-05 -4.47529e-05 4.43777e-06 -0.00014719 -3.07631e-05 2.81499e-05 -0.000112129 0.000145156 0.000125023 2.01212e-05 6.10219e-05 -7.19883e-05 
1803.9 0 -7.61727e-05 -0.000333668 2.31197e-05 4.5277e-05 -0.00287428 -0.000120149 1.79935e-05 -5.80896e-05 -3.90583e-05 0.000107321 -3.17811e-05 0.000549014 0.000282041 -0.000566874 -6.01427e-05 2.60453e-05 0.00025887 2.76372e-05 0.00010098 0.000105553 -2.63737e-05 -3.82204e-05 1.06287e-05 -0.000137122 -3.36063e-05 2.64671e-05 -0.000112192 0.000149546 0.000128596 1.36438e-05 5.86367e-05 -7.00123e-05 
1804.25 0 -7.50823e-05 -0.000316644 2.45492e-05 5.09833e-05 -0.00283339 -9.05104e-05 1.06865e-06 -7.6552e-05 -2.92167e-05 0.000116367 -4.74831e-05 0.000635056 0.000278489 -0.000557335 -5.49567e-05 9.21888e-06 0.000264389 2.4338e-05 7.53423e-05 8.88853e-05 -2.83396e-05 -3.12651e-05 1.56559e-05 -0.0001282 -3.73043e-05 2.61193e-05 -0.000111002 0.000154151 0.000133248 7.59569e-06 5.75485e-05 -6.82844e-05 
1804.6 0 -7.25163e-05 -0.00029855 2.57753e-05 5.51707e-05 -0.00279213 -6.01554e-05 -1.94607e-05 -9.56709e-05 -2.0486e-05 0.000124247 -6.36639e-05 0.00072053 0.000269155 -0.000545212 -4.77681e-05 -8.91554e-06 0.000264316 2.01241e-05 4.80521e-05 7.59538e-05 -2.96781e-05 -2.42479e-05 2.00062e-05 -0.000119846 -4.27857e-05 2.83575e-05 -0.00010869 0.000157189 0.00014093 2.27219e-06 5.75803e-05 -6.74914e-05 
1804.95 0 -6.92105e-05 -0.000278688 2.7016e-05 5.69543e-05 -0.00274764 -3.05909e-05 -3.9405e-05 -0.000117437 -8.33762e-06 0.000131538 -7.99356e-05 0.000806096 0.000257839 -0.000528887 -3.97115e-05 -2.38954e-05 0.000257432 1.41953e-05 2.1003e-05 6.51768e-05 -2.95512e-05 -1.66934e-05 2.35635e-05 -0.000111331 -4.85467e-05 3.02783e-05 -0.000107546 0.000158174 0.000150948 -2.66136e-06 5.92006e-05 -6.67625e-05 
1805.3 0 -6.50976e-05 -0.000258026 2.84283e-05 5.77189e-05 -0.00269928 -2.49633e-06 -5.37587e-05 -0.000140564 8.73189e-06 0.000138196 -9.52066e-05 0.000893742 0.0002482 -0.000509465 -3.23837e-05 -3.37666e-05 0.000243707 4.95653e-06 -3.90287e-06 5.50084e-05 -2.73284e-05 -8.4222e-06 2.67075e-05 -0.000102539 -5.3269e-05 3.12048e-05 -0.000107805 0.000156709 0.000160351 -7.83566e-06 6.20106e-05 -6.44568e-05 
1805.65 0 -5.99399e-05 -0.000237693 3.12616e-05 5.86634e-05 -0.00264598 2.35875e-05 -6.05742e-05 -0.000161591 2.86866e-05 0.000142161 -0.000106084 0.000982596 0.000241572 -0.00048637 -2.61e-05 -4.00256e-05 0.000224466 -6.08231e-06 -2.72803e-05 4.44895e-05 -2.35892e-05 7.70555e-07 2.97916e-05 -9.43489e-05 -5.84888e-05 3.35321e-05 -0.000107875 0.000153068 0.000166719 -1.25832e-05 6.53232e-05 -6.03806e-05 
1806 0 -5.48165e-05 -0.000217565 3.53845e-05 6.01527e-05 -0.00258697 4.51674e-05 -5.97327e-05 -0.000179129 4.7713e-05 0.00014166 -0.00011072 0.0010698 0.000236139 -0.00045757 -2.30244e-05 -4.40604e-05 0.000201513 -1.53158e-05 -4.85344e-05 3.45473e-05 -1.91374e-05 1.03141e-05 3.32412e-05 -8.78603e-05 -6.39893e-05 3.6093e-05 -0.000107112 0.000148313 0.000169151 -1.44046e-05 6.83437e-05 -5.49352e-05 
1806.35 0 -4.93788e-05 -0.000196446 4.01778e-05 6.13463e-05 -0.00252191 6.1446e-05 -5.23125e-05 -0.000194713 6.09098e-05 0.000137915 -0.000111691 0.00115425 0.000229678 -0.000423698 -2.29905e-05 -4.53486e-05 0.000177013 -2.05165e-05 -6.80642e-05 2.74839e-05 -1.43909e-05 1.92241e-05 3.56539e-05 -8.37317e-05 -6.86234e-05 3.66028e-05 -0.000105371 0.000142934 0.000168512 -1.22586e-05 7.00559e-05 -4.85257e-05 
1806.7 0 -4.27325e-05 -0.000174126 4.57308e-05 6.10628e-05 -0.00244969 7.40898e-05 -3.99482e-05 -0.000210291 6.71428e-05 0.000131984 -0.000111082 0.00123616 0.000220878 -0.00038692 -2.34724e-05 -4.39125e-05 0.000153597 -2.22572e-05 -8.79435e-05 2.28839e-05 -1.09197e-05 2.63208e-05 3.64963e-05 -8.09875e-05 -7.2985e-05 3.49105e-05 -0.000103279 0.000138587 0.00016773 -7.4987e-06 7.13599e-05 -4.28772e-05 
1807.05 0 -3.48804e-05 -0.000152327 5.09461e-05 5.93796e-05 -0.00237008 8.45297e-05 -2.4643e-05 -0.000227404 6.8671e-05 0.000124099 -0.000108753 0.00131352 0.000210518 -0.000349911 -2.23607e-05 -4.23813e-05 0.00013016 -2.30095e-05 -0.000106078 2.03354e-05 -9.80842e-06 3.17153e-05 3.64689e-05 -7.80903e-05 -7.68242e-05 3.18155e-05 -0.000101581 0.000135896 0.000168732 -1.97219e-06 7.32893e-05 -3.83015e-05 
1807.4 0 -2.6748e-05 -0.000133235 5.46793e-05 5.67136e-05 -0.00228605 9.21712e-05 -9.28121e-06 -0.000246942 6.81545e-05 0.000116074 -0.000103467 0.0013844 0.000200594 -0.000315202 -1.80841e-05 -4.28274e-05 0.00010446 -2.57099e-05 -0.000118899 1.89547e-05 -1.11981e-05 3.63326e-05 3.62314e-05 -7.41848e-05 -7.83213e-05 2.89087e-05 -9.96266e-05 0.000133132 0.00017008 2.64409e-06 7.52425e-05 -3.54164e-05 
1807.75 0 -1.80188e-05 -0.000116867 5.66367e-05 5.29682e-05 -0.00219957 9.41603e-05 5.29358e-06 -0.000267513 6.6835e-05 0.000107738 -9.47885e-05 0.00144892 0.000192578 -0.00028411 -1.17117e-05 -4.36494e-05 7.81046e-05 -3.13433e-05 -0.000125918 1.87176e-05 -1.46956e-05 4.16879e-05 3.6931e-05 -6.94158e-05 -7.56412e-05 2.77691e-05 -9.6151e-05 0.000130806 0.000170061 7.08776e-06 7.75347e-05 -3.36786e-05 
1808.1 0 -7.90637e-06 -9.95941e-05 5.80515e-05 4.86635e-05 -0.00211465 9.00242e-05 1.96938e-05 -0.000287459 6.6164e-05 9.75138e-05 -8.32774e-05 0.00150755 0.000188969 -0.0002582 -5.18155e-06 -4.27111e-05 5.29767e-05 -3.855e-05 -0.000127645 1.97499e-05 -1.94726e-05 4.90379e-05 3.91663e-05 -6.40453e-05 -7.00823e-05 2.68248e-05 -9.11777e-05 0.000130114 0.000168426 1.15918e-05 8.07773e-05 -3.09838e-05 
1808.45 0 2.19425e-06 -8.02023e-05 6.02858e-05 4.40864e-05 -0.00203595 8.13336e-05 3.47879e-05 -0.000304712 6.83277e-05 8.57649e-05 -6.90977e-05 0.00156379 0.000189162 -0.000240496 -3.41814e-07 -4.01686e-05 2.91682e-05 -4.61806e-05 -0.000125381 1.91951e-05 -2.40384e-05 5.78929e-05 4.26201e-05 -5.7767e-05 -6.55346e-05 2.45264e-05 -8.65422e-05 0.000130899 0.000165267 1.56642e-05 8.49783e-05 -2.69573e-05 
1808.8 0 1.10614e-05 -5.96211e-05 6.30576e-05 3.92607e-05 -0.00196032 6.96011e-05 5.24047e-05 -0.000317766 7.45241e-05 7.41045e-05 -5.29616e-05 0.00161882 0.000190657 -0.000233503 2.19741e-06 -3.55162e-05 8.39393e-06 -5.35145e-05 -0.000121714 1.59547e-05 -2.68596e-05 6.66517e-05 4.55552e-05 -5.12999e-05 -6.37597e-05 2.27978e-05 -8.34441e-05 0.000132496 0.000161358 2.10339e-05 8.89205e-05 -2.26538e-05 
1809.15 0 1.76865e-05 -3.80213e-05 6.52044e-05 3.50814e-05 -0.00188519 5.69869e-05 7.32945e-05 -0.000326398 8.46994e-05 6.35551e-05 -3.61958e-05 0.00166899 0.000193311 -0.000235465 3.79939e-06 -2.82675e-05 -5.73395e-06 -5.8822e-05 -0.00011953 1.17014e-05 -2.7713e-05 7.44187e-05 4.70614e-05 -4.6628e-05 -6.39272e-05 2.16323e-05 -8.18429e-05 0.000135026 0.000158226 2.78909e-05 9.1973e-05 -1.90901e-05 
1809.5 0 2.1664e-05 -1.58581e-05 6.62889e-05 3.3036e-05 -0.00181305 4.50109e-05 9.50935e-05 -0.000330402 9.52627e-05 5.43852e-05 -1.85447e-05 0.00171321 0.000197693 -0.000242269 3.67096e-06 -1.96643e-05 -1.01657e-05 -5.88307e-05 -0.000118616 6.36121e-06 -2.7282e-05 8.18212e-05 4.8757e-05 -4.43525e-05 -6.45248e-05 2.02081e-05 -8.13672e-05 0.000139318 0.000155399 3.59453e-05 9.42137e-05 -1.6348e-05 
1809.85 0 2.46093e-05 7.00984e-06 6.7425e-05 3.26246e-05 -0.00174465 3.51678e-05 0.000114896 -0.000329645 0.000101541 4.78137e-05 5.37797e-07 0.00175348 0.000202714 -0.000251957 -2.22318e-07 -1.07634e-05 -5.61706e-06 -5.19021e-05 -0.00011748 -2.33694e-06 -2.68472e-05 8.95347e-05 5.1573e-05 -4.25347e-05 -6.44242e-05 1.90299e-05 -8.22475e-05 0.000144516 0.000151035 4.36952e-05 9.51085e-05 -1.3507e-05 
1810.2 0 2.76119e-05 3.10176e-05 6.88658e-05 3.24028e-05 -0.00167858 2.97325e-05 0.000128731 -0.000325433 0.000103169 4.65871e-05 1.99133e-05 0.00179147 0.000207972 -0.000263399 -7.2813e-06 -4.57753e-06 5.11472e-06 -3.94677e-05 -0.000117159 -1.53915e-05 -2.64676e-05 9.78837e-05 5.40416e-05 -3.91794e-05 -6.39592e-05 1.85267e-05 -8.37734e-05 0.000148552 0.000145337 4.77355e-05 9.40407e-05 -9.09637e-06 
1810.55 0 2.98178e-05 5.55109e-05 6.96457e-05 3.1833e-05 -0.0016145 2.92199e-05 0.000134251 -0.000319004 0.000102932 5.0954e-05 4.02131e-05 0.00182686 0.000214638 -0.000274625 -1.55997e-05 -5.57465e-06 1.81648e-05 -2.59993e-05 -0.000119676 -3.22399e-05 -2.73571e-05 0.000106044 5.4945e-05 -3.43671e-05 -6.4386e-05 1.86735e-05 -8.55021e-05 0.000150526 0.000138257 4.74091e-05 8.97678e-05 -3.1816e-06 
1810.9 0 3.0946e-05 7.91308e-05 6.92312e-05 3.13044e-05 -0.00155386 3.21575e-05 0.000135024 -0.000309118 0.000102268 5.75281e-05 6.16728e-05 0.00186066 0.00022166 -0.000284122 -2.53597e-05 -1.36559e-05 2.94665e-05 -1.69215e-05 -0.000123189 -5.01467e-05 -3.07739e-05 0.000112921 5.52572e-05 -3.01366e-05 -6.48043e-05 2.00335e-05 -8.77874e-05 0.000152152 0.000129346 4.39835e-05 8.30189e-05 2.37603e-06 
1811.25 0 3.17448e-05 0.000102656 6.71393e-05 3.19006e-05 -0.00149707 3.64185e-05 0.000134344 -0.000294084 0.000102098 6.40455e-05 8.13435e-05 0.00189658 0.000227161 -0.000292961 -3.75999e-05 -2.56735e-05 3.62958e-05 -1.23538e-05 -0.000124091 -6.70769e-05 -3.59413e-05 0.000118754 5.65842e-05 -2.69332e-05 -6.32522e-05 2.3673e-05 -8.99865e-05 0.000154861 0.000118617 3.79991e-05 7.64629e-05 4.65572e-06 
1811.6 0 3.25366e-05 0.000127203 6.41925e-05 3.33465e-05 -0.0014421 3.95355e-05 0.000131802 -0.000273974 0.000102492 7.11161e-05 9.67846e-05 0.0019368 0.000229947 -0.000303308 -5.29932e-05 -3.5156e-05 3.84539e-05 -9.39356e-06 -0.000124219 -8.36385e-05 -4.11441e-05 0.000124547 6.09297e-05 -2.38633e-05 -5.96832e-05 2.89641e-05 -9.06636e-05 0.000157983 0.000104592 3.02125e-05 7.12523e-05 2.89613e-06 
1811.95 0 3.27835e-05 0.000151674 6.17199e-05 3.39865e-05 -0.00138325 3.9223e-05 0.000125212 -0.000250017 0.000102835 8.05221e-05 0.000107649 0.00198062 0.000227903 -0.000314783 -7.05678e-05 -3.77482e-05 3.93916e-05 -5.77381e-06 -0.000128539 -0.000100124 -4.52921e-05 0.000130518 6.8035e-05 -2.12612e-05 -5.44568e-05 3.46975e-05 -8.9991e-05 0.000160576 8.68247e-05 2.2062e-05 6.76782e-05 4.00025e-07 
1812.3 0 3.20386e-05 0.00017571 5.93878e-05 3.23127e-05 -0.00131473 3.55183e-05 0.000112945 -0.000222829 0.000105133 9.32201e-05 0.000113477 0.00202589 0.000221695 -0.000325635 -8.83414e-05 -3.61574e-05 4.17853e-05 2.52956e-06 -0.000138433 -0.000116241 -4.92118e-05 0.000136248 7.46103e-05 -2.03266e-05 -4.70379e-05 4.0821e-05 -8.97205e-05 0.000162434 6.8248e-05 1.36602e-05 6.44226e-05 8.1936e-08 
1812.65 0 3.16585e-05 0.000199498 5.7376e-05 2.86364e-05 -0.00123689 2.986e-05 9.73256e-05 -0.000194486 0.000111645 0.000106556 0.000116925 0.00206843 0.000214007 -0.000335054 -0.000106557 -3.37492e-05 4.32986e-05 1.77826e-05 -0.000150625 -0.000132012 -5.31518e-05 0.000140935 7.88515e-05 -2.19485e-05 -3.80638e-05 4.67856e-05 -9.05462e-05 0.000163323 5.07293e-05 4.84422e-06 6.06038e-05 1.29384e-06 
1813 0 3.24497e-05 0.00022177 5.64035e-05 2.46114e-05 -0.00115491 2.36645e-05 8.20375e-05 -0.00016766 0.000120827 0.00011712 0.00012167 0.00210589 0.000206107 -0.000343698 -0.000126184 -3.12942e-05 4.10382e-05 3.7811e-05 -0.000161618 -0.000147001 -5.67824e-05 0.000142824 8.09942e-05 -2.50765e-05 -2.88462e-05 5.01694e-05 -9.03321e-05 0.000162657 3.40581e-05 -2.50169e-06 5.78026e-05 3.13286e-06 
1813.35 0 3.19143e-05 0.000240642 5.5999e-05 2.06387e-05 -0.00107273 1.61697e-05 6.75912e-05 -0.00014391 0.000131715 0.000123572 0.000127155 0.00213839 0.000198592 -0.00035154 -0.00014464 -2.87799e-05 3.43244e-05 5.91725e-05 -0.00017069 -0.000159664 -6.10106e-05 0.000141481 8.14068e-05 -2.75089e-05 -1.90952e-05 5.00046e-05 -8.72223e-05 0.000160813 1.8464e-05 -8.24172e-06 5.64451e-05 4.54325e-06 
1813.7 0 2.97471e-05 0.00025719 5.53639e-05 1.70744e-05 -0.00099039 6.23908e-06 5.15723e-05 -0.000122845 0.00014405 0.000127681 0.000130147 0.00216692 0.000192665 -0.000357177 -0.000159006 -2.48238e-05 2.2842e-05 7.70136e-05 -0.000180102 -0.000168886 -6.6908e-05 0.000138198 8.09962e-05 -2.89542e-05 -9.19452e-06 4.83968e-05 -8.27254e-05 0.00015846 4.50337e-06 -1.40785e-05 5.442e-05 4.35226e-06 
1814.05 0 2.77605e-05 0.000274198 5.29691e-05 1.43731e-05 -0.000904728 -4.14392e-06 3.24539e-05 -0.000102834 0.000155554 0.000131634 0.000130141 0.00219295 0.000188597 -0.000358702 -0.000168011 -1.81305e-05 7.27773e-06 8.83262e-05 -0.000191239 -0.00017583 -7.42397e-05 0.000133269 8.06741e-05 -2.99496e-05 -8.96727e-07 4.75115e-05 -7.91857e-05 0.000155412 -7.63924e-06 -2.11325e-05 5.09822e-05 3.97913e-06 
1814.4 0 2.62011e-05 0.000292908 4.8075e-05 1.15446e-05 -0.000812717 -1.40778e-05 1.21401e-05 -8.19897e-05 0.000164526 0.000134734 0.000128683 0.00221584 0.000185471 -0.000354366 -0.00017309 -9.34871e-06 -8.57936e-06 9.1955e-05 -0.000201648 -0.000182784 -8.05611e-05 0.000125943 8.05891e-05 -3.09975e-05 6.86091e-06 4.63081e-05 -7.58889e-05 0.000150117 -1.9579e-05 -2.89061e-05 4.75068e-05 5.69388e-06 
1814.75 0 2.61684e-05 0.000312647 4.21277e-05 7.60274e-06 -0.000714683 -2.37652e-05 -7.64153e-06 -5.90894e-05 0.000171435 0.000136913 0.000126832 0.00223469 0.000180502 -0.000344393 -0.000176164 1.26338e-06 -2.33605e-05 8.77175e-05 -0.000208476 -0.000192648 -8.48683e-05 0.000116672 7.98619e-05 -3.27393e-05 1.50096e-05 4.28464e-05 -7.09466e-05 0.000142661 -3.20056e-05 -3.4964e-05 4.52061e-05 9.25256e-06 
1815.1 0 2.83263e-05 0.000332087 3.66734e-05 2.55139e-06 -0.000611897 -3.31014e-05 -2.56909e-05 -3.40608e-05 0.000178896 0.000139036 0.000125751 0.00224856 0.000171904 -0.000330723 -0.000177212 1.45824e-05 -3.79326e-05 8.01891e-05 -0.000211602 -0.000205037 -8.83501e-05 0.000107011 7.84507e-05 -3.44352e-05 2.21441e-05 3.76946e-05 -6.44445e-05 0.000135404 -4.352e-05 -3.84035e-05 4.38717e-05 1.21876e-05 
1815.45 0 3.19452e-05 0.000350737 3.18407e-05 -2.59638e-06 -0.00050773 -4.35053e-05 -4.08546e-05 -8.69867e-06 0.000187974 0.000139794 0.00012428 0.00225737 0.000161657 -0.000313223 -0.00017529 3.18745e-05 -5.14236e-05 7.39275e-05 -0.000211352 -0.000216111 -9.1147e-05 9.96557e-05 7.71884e-05 -3.56009e-05 2.67894e-05 3.18923e-05 -5.90338e-05 0.000128867 -5.40732e-05 -4.11736e-05 4.21054e-05 1.4154e-05 
1815.8 0 3.71468e-05 0.000368021 2.76216e-05 -7.42242e-06 -0.000405219 -5.46803e-05 -5.18183e-05 1.38126e-05 0.000197937 0.00013883 0.000119228 0.00226431 0.000151194 -0.000291416 -0.000168619 5.18212e-05 -6.33308e-05 6.86215e-05 -0.00020848 -0.000224303 -9.27622e-05 9.43837e-05 7.62524e-05 -3.68484e-05 2.8202e-05 2.52044e-05 -5.63395e-05 0.000120971 -6.36037e-05 -4.52282e-05 3.91037e-05 1.65109e-05 
1816.15 0 4.396e-05 0.000384567 2.42308e-05 -1.27321e-05 -0.000302406 -6.45932e-05 -5.88652e-05 3.24802e-05 0.000208147 0.000137849 0.000109948 0.00227084 0.00013974 -0.000268739 -0.000158892 7.11423e-05 -7.39316e-05 6.3562e-05 -0.000204255 -0.00023205 -9.34029e-05 8.9354e-05 7.65687e-05 -3.74914e-05 2.7494e-05 1.83655e-05 -5.57213e-05 0.000111162 -7.07802e-05 -4.96125e-05 3.48683e-05 2.04043e-05 
1816.5 0 5.06645e-05 0.000401106 2.21544e-05 -1.90476e-05 -0.000198778 -7.22289e-05 -6.40136e-05 4.74048e-05 0.000217457 0.000138299 9.77593e-05 0.00227576 0.000127181 -0.000250062 -0.000151002 8.84197e-05 -8.5608e-05 5.92426e-05 -0.000199815 -0.00024226 -9.46312e-05 8.49867e-05 7.66731e-05 -3.58018e-05 2.64896e-05 1.31103e-05 -5.57226e-05 0.000101654 -7.61214e-05 -5.2312e-05 3.05646e-05 2.66424e-05 
1816.85 0 5.55604e-05 0.000416427 2.08389e-05 -2.54511e-05 -9.64844e-05 -7.83071e-05 -6.65139e-05 5.94522e-05 0.000225114 0.000138625 8.57839e-05 0.00227836 0.000112246 -0.000237486 -0.000146758 0.000103055 -0.00010132 5.46822e-05 -0.000196649 -0.000253169 -9.68535e-05 7.98765e-05 7.32569e-05 -3.09293e-05 2.4991e-05 1.02162e-05 -5.54139e-05 9.58726e-05 -8.01603e-05 -5.32695e-05 2.71428e-05 3.45871e-05 
1817.2 0 5.92038e-05 0.000429991 1.91309e-05 -3.14544e-05 2.65348e-06 -8.23427e-05 -6.67267e-05 6.95296e-05 0.000231465 0.000137408 7.57456e-05 0.00227665 9.54644e-05 -0.000229699 -0.000145599 0.000116019 -0.000120997 4.94094e-05 -0.000198301 -0.000260979 -9.98005e-05 7.11161e-05 6.6674e-05 -2.37201e-05 2.28231e-05 9.42458e-06 -5.35308e-05 9.47549e-05 -8.12605e-05 -5.35066e-05 2.38686e-05 4.19177e-05 
1817.55 0 6.16891e-05 0.000442043 1.74161e-05 -3.6625e-05 9.53805e-05 -8.35509e-05 -6.54217e-05 7.63686e-05 0.000235277 0.000136149 6.67838e-05 0.00226985 7.95788e-05 -0.000220294 -0.000146662 0.000127978 -0.000142223 4.3761e-05 -0.000205824 -0.000265497 -0.000104477 6.00792e-05 6.11745e-05 -1.44535e-05 1.92651e-05 9.26406e-06 -5.02808e-05 9.5353e-05 -7.97233e-05 -5.46875e-05 2.05133e-05 4.69036e-05 
1817.9 0 6.22987e-05 0.000451599 1.52713e-05 -3.93795e-05 0.000179347 -8.26881e-05 -6.24129e-05 7.92885e-05 0.000234361 0.000135578 5.87767e-05 0.00226037 6.75541e-05 -0.000205109 -0.000146375 0.000137939 -0.000161777 3.79714e-05 -0.000217908 -0.000267701 -0.000109599 4.86849e-05 5.80774e-05 -4.30675e-06 1.40658e-05 9.57279e-06 -4.63545e-05 9.43781e-05 -7.81913e-05 -5.72162e-05 1.67092e-05 4.93633e-05 
1818.25 0 6.10254e-05 0.000459428 1.29179e-05 -3.94821e-05 0.000256459 -8.05788e-05 -5.89012e-05 8.01883e-05 0.000230979 0.000135676 5.22907e-05 0.00224868 5.96847e-05 -0.000186012 -0.000140916 0.000145699 -0.000176593 3.20719e-05 -0.000232386 -0.000269948 -0.000112534 3.5722e-05 5.5672e-05 3.69017e-06 9.22749e-06 1.10929e-05 -4.0429e-05 9.07837e-05 -7.85617e-05 -6.04932e-05 1.30413e-05 4.9439e-05 
1818.6 0 5.84182e-05 0.000468062 1.18294e-05 -3.87189e-05 0.000329982 -7.8818e-05 -5.69277e-05 7.88987e-05 0.000227909 0.000134789 4.74271e-05 0.00223235 5.39624e-05 -0.000164748 -0.000131308 0.000150985 -0.000186183 2.80881e-05 -0.000247103 -0.00027357 -0.000113079 2.2276e-05 5.36405e-05 8.65025e-06 5.82436e-06 1.43392e-05 -3.24839e-05 8.32311e-05 -7.99062e-05 -6.3267e-05 1.12082e-05 4.79836e-05 
1818.95 0 5.38707e-05 0.000478249 1.24732e-05 -3.82786e-05 0.000400874 -7.77855e-05 -5.52213e-05 7.26688e-05 0.00022479 0.000132227 4.19448e-05 0.00221059 4.82757e-05 -0.000141268 -0.000119891 0.000155148 -0.000192165 2.85155e-05 -0.000259294 -0.000277887 -0.000112797 1.09126e-05 5.16018e-05 1.20603e-05 3.63888e-06 1.99815e-05 -2.4197e-05 7.27832e-05 -8.12388e-05 -6.48672e-05 1.12706e-05 4.65279e-05 
1819.3 0 4.67855e-05 0.000489103 1.34588e-05 -3.70984e-05 0.000470702 -7.40237e-05 -5.20759e-05 6.21326e-05 0.000220354 0.000129524 3.29478e-05 0.00218613 4.08569e-05 -0.000116482 -0.000106156 0.0001599 -0.000196382 3.32711e-05 -0.000266376 -0.000282342 -0.000111955 2.10153e-06 4.97697e-05 1.55223e-05 2.64598e-06 2.87783e-05 -1.58873e-05 6.27713e-05 -8.03928e-05 -6.55261e-05 1.1683e-05 4.48066e-05 
1819.65 0 3.76962e-05 0.000500886 1.39853e-05 -3.32749e-05 0.00054405 -6.53007e-05 -4.83904e-05 4.92813e-05 0.000212718 0.000126509 2.2712e-05 0.00216233 2.97166e-05 -9.18223e-05 -8.81728e-05 0.000164565 -0.000199787 4.13103e-05 -0.000268621 -0.000287764 -0.000110527 -5.05526e-06 4.87149e-05 2.00661e-05 3.72975e-06 3.88431e-05 -6.96079e-06 5.50266e-05 -7.68761e-05 -6.61918e-05 1.11622e-05 4.24147e-05 
1820 0 2.75386e-05 0.000513594 1.39374e-05 -2.76747e-05 0.000623702 -5.53751e-05 -4.54581e-05 3.55447e-05 0.000202774 0.000120825 1.3572e-05 0.0021393 1.33962e-05 -6.86618e-05 -6.70087e-05 0.000169971 -0.000200186 4.99927e-05 -0.000268567 -0.000293795 -0.000108022 -1.2261e-05 4.85835e-05 2.59807e-05 8.23945e-06 4.67243e-05 2.82143e-06 4.82606e-05 -7.29314e-05 -6.79362e-05 9.58284e-06 4.04648e-05 
1820.35 0 1.88006e-05 0.000526288 1.39604e-05 -2.30143e-05 0.000708482 -4.69928e-05 -4.34292e-05 2.28523e-05 0.000193636 0.000112104 3.30819e-06 0.00211527 -7.2621e-06 -4.6847e-05 -4.7198e-05 0.00017749 -0.000197592 5.67579e-05 -0.000269081 -0.000299382 -0.000104547 -1.85507e-05 4.83227e-05 3.19169e-05 1.50878e-05 5.08241e-05 1.37778e-05 4.04784e-05 -6.86093e-05 -7.02134e-05 7.7217e-06 4.04007e-05 
1820.7 0 1.29268e-05 0.000537617 1.50668e-05 -1.99889e-05 0.000795713 -3.83173e-05 -4.38157e-05 9.98298e-06 0.000184779 0.000103625 -8.57657e-06 0.00208883 -3.04997e-05 -2.48925e-05 -3.32848e-05 0.000186179 -0.000195684 6.28937e-05 -0.000270092 -0.000305122 -0.000100004 -2.2332e-05 4.62465e-05 3.64544e-05 2.14817e-05 5.19762e-05 2.43989e-05 3.15808e-05 -6.35081e-05 -7.18147e-05 5.97334e-06 4.07017e-05 
1821.05 0 9.75095e-06 0.000547031 1.60978e-05 -1.80348e-05 0.000883194 -2.80593e-05 -4.73483e-05 -5.28982e-06 0.00017056 9.85278e-05 -1.84903e-05 0.00205613 -5.47777e-05 -2.57789e-06 -2.58364e-05 0.000195237 -0.000194897 7.01611e-05 -0.000269192 -0.000310653 -9.45935e-05 -2.54424e-05 4.22891e-05 4.03928e-05 2.65236e-05 5.18452e-05 3.34211e-05 2.25631e-05 -5.91698e-05 -7.15483e-05 4.21844e-06 3.86069e-05 
1821.4 0 8.35917e-06 0.000554646 1.58438e-05 -1.76496e-05 0.000968785 -1.66639e-05 -5.14737e-05 -2.04357e-05 0.000147019 9.61177e-05 -2.3063e-05 0.00201442 -7.84903e-05 1.68702e-05 -2.03362e-05 0.000203048 -0.000192537 7.84837e-05 -0.0002651 -0.000314951 -8.84945e-05 -2.82413e-05 3.76823e-05 4.52359e-05 3.07057e-05 5.13996e-05 4.18614e-05 1.34847e-05 -5.54907e-05 -6.93391e-05 2.37585e-06 3.38407e-05 
1821.75 0 6.78078e-06 0.000559286 1.4824e-05 -1.85718e-05 0.00105091 -5.09673e-06 -5.29723e-05 -3.13766e-05 0.000116409 9.54055e-05 -2.33146e-05 0.00196609 -0.000101977 2.9686e-05 -1.26049e-05 0.000207729 -0.000188441 8.70808e-05 -0.000260585 -0.000317567 -8.21165e-05 -2.88319e-05 3.34724e-05 5.09673e-05 3.38668e-05 5.13474e-05 5.07653e-05 4.92527e-06 -5.09055e-05 -6.56832e-05 -4.28377e-10 2.75104e-05 
1822.1 0 4.2069e-06 0.000560079 1.37868e-05 -1.94561e-05 0.00112904 5.44912e-06 -5.07049e-05 -3.77426e-05 8.25421e-05 9.68969e-05 -2.08365e-05 0.00191498 -0.000124751 3.74635e-05 -1.40027e-06 0.000210179 -0.000185416 9.53124e-05 -0.000259055 -0.000318532 -7.63394e-05 -2.69001e-05 3.10124e-05 5.68884e-05 3.57739e-05 5.3341e-05 6.13483e-05 -2.14353e-06 -4.48164e-05 -6.12796e-05 -2.75233e-06 2.05892e-05 
1822.45 0 1.82393e-06 0.00055762 1.21682e-05 -1.96601e-05 0.00120336 1.44962e-05 -4.70687e-05 -4.16603e-05 4.7284e-05 9.8844e-05 -1.53047e-05 0.00186228 -0.00014523 4.43571e-05 1.22185e-05 0.000212023 -0.000183332 9.96574e-05 -0.00026061 -0.000317891 -7.08296e-05 -2.33321e-05 3.20624e-05 6.20341e-05 3.7057e-05 5.76464e-05 7.28024e-05 -7.95861e-06 -3.85432e-05 -5.69839e-05 -4.79782e-06 1.49814e-05 
1822.8 0 1.23767e-06 0.000551572 8.82853e-06 -1.91916e-05 0.0012733 2.39183e-05 -4.4817e-05 -4.3146e-05 1.34779e-05 9.7292e-05 -8.01582e-06 0.00180829 -0.000162162 5.07297e-05 2.4174e-05 0.000214908 -0.000179451 9.54963e-05 -0.000263763 -0.000314823 -6.43358e-05 -1.91667e-05 3.54465e-05 6.43183e-05 3.74474e-05 6.22661e-05 8.27372e-05 -1.31687e-05 -3.28648e-05 -5.30772e-05 -5.56943e-06 1.18809e-05 
1823.15 0 3.72691e-06 0.000542376 4.46929e-06 -1.79952e-05 0.00133724 3.35032e-05 -4.39964e-05 -4.00216e-05 -1.5752e-05 9.28438e-05 3.416e-07 0.00175288 -0.000175491 5.50797e-05 3.09019e-05 0.000219829 -0.00017298 8.4066e-05 -0.000268041 -0.000308558 -5.68907e-05 -1.43989e-05 3.89614e-05 6.27068e-05 3.58327e-05 6.61189e-05 9.04659e-05 -1.82579e-05 -2.88568e-05 -4.92872e-05 -4.89181e-06 1.02772e-05 
1823.5 0 8.7737e-06 0.000532311 5.56884e-07 -1.63939e-05 0.00139428 4.00045e-05 -4.20743e-05 -3.11216e-05 -4.18215e-05 8.72769e-05 8.63591e-06 0.001694 -0.000187273 5.63128e-05 3.37411e-05 0.00022614 -0.000164925 7.06201e-05 -0.000275036 -0.00029981 -5.08826e-05 -8.30114e-06 4.10413e-05 5.88252e-05 3.14866e-05 6.86583e-05 9.71694e-05 -2.40192e-05 -2.77438e-05 -4.57787e-05 -2.91164e-06 8.56858e-06 
1823.85 0 1.32975e-05 0.000522897 -1.85807e-06 -1.54249e-05 0.00144471 4.26764e-05 -3.72071e-05 -1.76565e-05 -6.7008e-05 7.95138e-05 1.28347e-05 0.00163076 -0.000200059 5.62711e-05 3.67516e-05 0.000234382 -0.000156916 5.94049e-05 -0.000286041 -0.000290038 -4.68329e-05 -9.65587e-07 4.15501e-05 5.33989e-05 2.53545e-05 6.92586e-05 0.000103182 -2.93526e-05 -2.92625e-05 -4.22209e-05 -7.09946e-07 6.02669e-06 
1824.2 0 1.60684e-05 0.000513618 -3.55877e-06 -1.45044e-05 0.00149068 4.50895e-05 -3.21772e-05 -1.42431e-06 -8.98196e-05 6.87147e-05 1.22715e-05 0.00156517 -0.000212995 5.83708e-05 4.21766e-05 0.000245422 -0.000151356 5.08118e-05 -0.000299221 -0.000277831 -4.31551e-05 5.19132e-06 4.31852e-05 4.59453e-05 2.05706e-05 6.78414e-05 0.000107515 -3.4036e-05 -3.27706e-05 -3.91666e-05 5.64894e-07 3.36715e-06 
1824.55 0 1.90448e-05 0.000503329 -5.95046e-06 -1.33076e-05 0.00153543 5.15512e-05 -2.97187e-05 1.7832e-05 -0.000108963 5.46052e-05 1.16499e-05 0.00149714 -0.000223859 6.28407e-05 4.92801e-05 0.000258927 -0.000149487 4.30547e-05 -0.000311769 -0.000261577 -4.05593e-05 8.13563e-06 4.6959e-05 3.69208e-05 1.8505e-05 6.60612e-05 0.00010932 -3.9335e-05 -3.63489e-05 -3.7825e-05 1.5121e-06 2.63897e-06 
1824.9 0 2.34951e-05 0.000491792 -9.50265e-06 -1.2108e-05 0.00158048 6.088e-05 -2.92864e-05 3.9132e-05 -0.000125434 3.93076e-05 1.49846e-05 0.00142361 -0.000232201 6.66951e-05 5.72561e-05 0.000274533 -0.000150128 3.62836e-05 -0.000320801 -0.000242851 -3.90562e-05 8.75872e-06 5.03535e-05 2.79683e-05 1.65698e-05 6.52605e-05 0.000109274 -4.49889e-05 -3.81647e-05 -3.71726e-05 2.0732e-06 4.94257e-06 
1825.25 0 2.95943e-05 0.000477891 -1.30004e-05 -1.01205e-05 0.00162441 6.73168e-05 -3.16021e-05 5.82106e-05 -0.000142307 2.65291e-05 2.11009e-05 0.00134377 -0.000237474 6.70619e-05 6.49682e-05 0.000291253 -0.000152292 3.16037e-05 -0.000325877 -0.000226242 -3.75678e-05 9.613e-06 5.21102e-05 1.99068e-05 1.31644e-05 6.44539e-05 0.000109263 -4.98584e-05 -3.88875e-05 -3.4627e-05 4.96237e-07 9.85803e-06 
1825.6 0 3.748e-05 0.000459767 -1.53055e-05 -6.88774e-06 0.00166447 6.9128e-05 -3.52745e-05 6.88746e-05 -0.000159925 1.68455e-05 2.63791e-05 0.00125901 -0.000239591 6.35447e-05 7.15394e-05 0.000307145 -0.0001578 2.90205e-05 -0.000328301 -0.0002151 -3.54736e-05 1.09666e-05 5.3507e-05 1.28716e-05 8.96829e-06 6.315e-05 0.000109944 -5.24827e-05 -4.03398e-05 -3.08861e-05 -2.68264e-06 1.58415e-05 
1825.95 0 4.56104e-05 0.000437262 -1.76152e-05 -2.93437e-06 0.00169689 6.83749e-05 -3.79048e-05 6.95137e-05 -0.000173751 6.23042e-06 2.88236e-05 0.00117243 -0.000240717 5.85058e-05 7.54148e-05 0.000319159 -0.000166169 2.84296e-05 -0.000329539 -0.000207563 -3.06396e-05 1.10836e-05 5.64741e-05 8.3e-06 4.34947e-06 6.25112e-05 0.000111429 -5.3232e-05 -4.34447e-05 -2.77e-05 -6.2613e-06 2.13446e-05 
1826.3 0 5.30493e-05 0.000414688 -2.08458e-05 8.6291e-07 0.00172023 6.52e-05 -4.01704e-05 6.37603e-05 -0.000180236 -9.09237e-06 3.05022e-05 0.00108797 -0.000242411 5.62386e-05 7.61531e-05 0.000325766 -0.000175252 2.87155e-05 -0.000330536 -0.000200457 -2.36272e-05 9.89966e-06 6.14892e-05 6.34734e-06 5.94377e-08 6.3709e-05 0.000114978 -5.37688e-05 -4.7803e-05 -2.40863e-05 -1.04958e-05 2.75154e-05 
1826.65 0 6.01665e-05 0.0003956 -2.30866e-05 4.66455e-06 0.00173293 5.85716e-05 -4.32171e-05 5.52487e-05 -0.000178365 -2.88771e-05 3.3477e-05 0.00100769 -0.000245619 5.95047e-05 7.42807e-05 0.000327801 -0.000181766 2.79544e-05 -0.000328983 -0.000193161 -1.58366e-05 9.37048e-06 6.63247e-05 5.53295e-06 -2.8503e-06 6.55725e-05 0.000121116 -5.47635e-05 -5.22887e-05 -1.92733e-05 -1.35216e-05 3.4568e-05 
1827 0 6.54266e-05 0.000378807 -2.38233e-05 8.63912e-06 0.00173551 4.95697e-05 -4.65703e-05 4.44437e-05 -0.000167894 -4.91931e-05 3.53392e-05 0.000934859 -0.000249725 6.44529e-05 6.91723e-05 0.000326427 -0.000184019 2.47936e-05 -0.000323623 -0.000185745 -6.35462e-06 9.09229e-06 6.95135e-05 4.59406e-06 -5.0959e-06 6.71542e-05 0.000127368 -5.67101e-05 -5.70044e-05 -1.27363e-05 -1.46369e-05 4.09688e-05 
1827.35 0 6.74869e-05 0.000364193 -2.43583e-05 1.11728e-05 0.00173347 4.21835e-05 -4.66951e-05 3.13621e-05 -0.000150995 -6.34432e-05 3.39484e-05 0.000872376 -0.000251782 6.63163e-05 5.98952e-05 0.000320832 -0.000182935 1.86747e-05 -0.000317345 -0.00017821 6.23271e-06 6.06103e-06 7.17325e-05 2.72326e-06 -8.01579e-06 6.92172e-05 0.000131817 -5.96038e-05 -6.22243e-05 -4.76534e-06 -1.62204e-05 4.61357e-05 
1827.7 0 6.78761e-05 0.000353513 -2.62106e-05 1.14761e-05 0.00173125 3.99667e-05 -4.13944e-05 1.70966e-05 -0.000131472 -6.94092e-05 3.14671e-05 0.000820055 -0.000251539 6.71378e-05 4.7371e-05 0.00030951 -0.000178001 9.98933e-06 -0.000311539 -0.000171046 2.14067e-05 -4.85101e-07 7.28957e-05 -3.6123e-07 -1.17071e-05 7.03876e-05 0.000135 -6.20427e-05 -6.74194e-05 4.15917e-06 -1.82114e-05 5.06836e-05 
1828.05 0 6.82423e-05 0.000345808 -3.03049e-05 1.06401e-05 0.00173179 4.20291e-05 -3.22289e-05 3.30269e-06 -0.000110986 -7.06619e-05 3.03945e-05 0.000776803 -0.000248496 7.06341e-05 3.43451e-05 0.000291718 -0.000169077 1.02091e-06 -0.000304853 -0.000164025 3.57364e-05 -8.44927e-06 7.32203e-05 -5.24926e-06 -1.60653e-05 6.90678e-05 0.000137484 -6.32232e-05 -7.1585e-05 1.33737e-05 -1.80799e-05 5.45192e-05 
1828.4 0 6.77565e-05 0.000337474 -3.53566e-05 9.45625e-06 0.00173791 4.53176e-05 -2.0662e-05 -9.96977e-06 -8.98721e-05 -7.06262e-05 3.16606e-05 0.000737424 -0.000241849 7.64425e-05 2.11142e-05 0.000269611 -0.000156578 -6.23919e-06 -0.00029614 -0.000158521 4.59656e-05 -1.54499e-05 7.38653e-05 -1.27819e-05 -2.03054e-05 6.58593e-05 0.00013938 -6.35112e-05 -7.36488e-05 2.14589e-05 -1.48859e-05 5.60318e-05 
1828.75 0 6.61395e-05 0.000326001 -4.00498e-05 7.97896e-06 0.00174937 4.67707e-05 -8.59056e-06 -2.14451e-05 -6.71223e-05 -7.14682e-05 3.33857e-05 0.000693008 -0.000234159 8.43474e-05 7.08153e-06 0.000246373 -0.000139904 -9.82453e-06 -0.000286659 -0.00015463 5.33491e-05 -2.04399e-05 7.54127e-05 -2.0271e-05 -2.39805e-05 6.18901e-05 0.00014034 -6.38873e-05 -7.38496e-05 2.89443e-05 -8.23662e-06 5.49696e-05 
1829.1 0 6.44419e-05 0.000313154 -4.40281e-05 6.75202e-06 0.00176182 4.53934e-05 5.43743e-07 -2.88684e-05 -4.15888e-05 -7.42493e-05 3.31089e-05 0.000638149 -0.000228215 9.5714e-05 -7.20615e-06 0.000223898 -0.00012013 -9.00357e-06 -0.000279091 -0.000150287 5.96621e-05 -2.2156e-05 7.7917e-05 -2.55063e-05 -2.83443e-05 5.79966e-05 0.000140593 -6.377e-05 -7.38315e-05 3.67407e-05 5.4484e-07 5.13434e-05 
1829.45 0 6.1596e-05 0.000301344 -4.73039e-05 5.34611e-06 0.00177077 4.184e-05 6.20696e-06 -3.19406e-05 -1.51616e-05 -7.66811e-05 2.98587e-05 0.000576047 -0.000224219 0.000111208 -2.14869e-05 0.000203734 -0.000100173 -7.74847e-06 -0.000275683 -0.000145405 6.43768e-05 -2.2259e-05 8.24594e-05 -3.05166e-05 -3.3837e-05 5.39428e-05 0.000141456 -6.33374e-05 -7.48732e-05 4.31364e-05 9.12538e-06 4.49713e-05 
1829.8 0 5.58647e-05 0.000290461 -4.93778e-05 2.91463e-06 0.00177574 3.90625e-05 1.08451e-05 -2.85452e-05 8.34505e-06 -7.73299e-05 2.14223e-05 0.000510932 -0.000220698 0.000131426 -3.5968e-05 0.000187254 -8.11255e-05 -9.48603e-06 -0.00027629 -0.000140826 6.76979e-05 -2.46184e-05 8.86221e-05 -3.7038e-05 -4.05635e-05 4.99172e-05 0.00014338 -6.4029e-05 -7.57282e-05 4.54844e-05 1.6483e-05 3.76314e-05 
1830.15 0 4.73536e-05 0.000280288 -4.9344e-05 7.47561e-07 0.0017792 4.0608e-05 1.44313e-05 -1.73569e-05 2.7259e-05 -7.69847e-05 6.99886e-06 0.00044198 -0.00021513 0.000155084 -5.07194e-05 0.000177848 -6.29259e-05 -1.18833e-05 -0.000278116 -0.000137147 7.08378e-05 -2.87587e-05 9.29203e-05 -4.4473e-05 -4.68142e-05 4.70438e-05 0.000144208 -6.75165e-05 -7.47025e-05 4.30972e-05 2.28678e-05 3.1391e-05 
1830.5 0 3.87677e-05 0.000273184 -4.70349e-05 3.12153e-07 0.00178346 4.63482e-05 1.65834e-05 -4.74258e-06 4.25343e-05 -7.60919e-05 -1.11572e-05 0.000368746 -0.000207724 0.000180362 -6.49673e-05 0.000176477 -4.72004e-05 -1.27209e-05 -0.000280043 -0.000136463 7.29697e-05 -3.2378e-05 9.44647e-05 -5.08864e-05 -4.89755e-05 4.45654e-05 0.00014234 -7.36973e-05 -7.20127e-05 3.77851e-05 2.91414e-05 2.70518e-05 
1830.85 0 3.23634e-05 0.00027003 -4.34514e-05 2.22599e-06 0.00178877 5.63888e-05 1.8814e-05 3.13847e-06 5.3507e-05 -7.58171e-05 -2.73323e-05 0.00029682 -0.000201785 0.000205951 -7.93249e-05 0.000179681 -3.66765e-05 -1.36532e-05 -0.000280727 -0.000139782 7.33793e-05 -3.47308e-05 9.52731e-05 -5.58673e-05 -4.64858e-05 4.09897e-05 0.000139009 -7.99447e-05 -6.90203e-05 3.33653e-05 3.32818e-05 2.52657e-05 
1831.2 0 2.68663e-05 0.00026832 -3.88526e-05 4.76703e-06 0.00179748 6.96282e-05 2.19365e-05 6.02068e-06 5.97158e-05 -7.76587e-05 -3.63312e-05 0.000229633 -0.000199745 0.000231088 -9.38091e-05 0.000186469 -3.11715e-05 -1.53484e-05 -0.000278993 -0.000144737 7.27277e-05 -3.58147e-05 9.54389e-05 -6.09437e-05 -4.10468e-05 3.92409e-05 0.000136112 -8.52678e-05 -6.7285e-05 3.10129e-05 3.41751e-05 2.6524e-05 
1831.55 0 2.1441e-05 0.000266566 -3.36154e-05 6.40484e-06 0.00181227 8.17846e-05 2.35901e-05 7.90285e-06 6.26277e-05 -8.02559e-05 -4.07468e-05 0.000164067 -0.000201292 0.000257779 -0.000106178 0.000195922 -2.7937e-05 -1.79728e-05 -0.000275668 -0.000150505 7.15684e-05 -3.68579e-05 9.44306e-05 -6.68219e-05 -3.41055e-05 4.11643e-05 0.000134886 -9.03687e-05 -6.7149e-05 2.82724e-05 3.363e-05 2.8903e-05 
1831.9 0 1.79589e-05 0.000264262 -2.91396e-05 6.98105e-06 0.00183116 9.08361e-05 2.16457e-05 1.32048e-05 6.15836e-05 -8.13067e-05 -4.40995e-05 9.87803e-05 -0.00020599 0.000286284 -0.00011495 0.000204536 -2.90109e-05 -2.17741e-05 -0.000273441 -0.000156934 7.01419e-05 -3.76995e-05 9.23848e-05 -7.21317e-05 -2.64244e-05 4.4474e-05 0.00013494 -9.62061e-05 -6.71885e-05 2.32544e-05 3.27443e-05 3.0035e-05 
1832.25 0 1.77025e-05 0.000259999 -2.71824e-05 6.49601e-06 0.001849 9.68764e-05 1.66657e-05 2.27463e-05 5.64151e-05 -8.11198e-05 -4.36002e-05 3.5194e-05 -0.00021288 0.000315469 -0.000118495 0.000210611 -3.76608e-05 -2.6212e-05 -0.000273309 -0.00016103 6.97104e-05 -3.84198e-05 8.86457e-05 -7.7075e-05 -1.94122e-05 4.81433e-05 0.000135445 -0.000103567 -6.72601e-05 1.67903e-05 3.15649e-05 2.95683e-05 
1832.6 0 1.94348e-05 0.000251609 -2.71645e-05 5.24073e-06 0.00186313 9.83552e-05 1.21509e-05 3.51315e-05 5.01841e-05 -7.906e-05 -3.64184e-05 -2.74612e-05 -0.000218837 0.000343253 -0.000115704 0.000212916 -5.26407e-05 -3.03776e-05 -0.000274548 -0.000162643 6.96482e-05 -3.90705e-05 8.31949e-05 -8.18491e-05 -1.42749e-05 5.36676e-05 0.000135586 -0.000112252 -6.73859e-05 1.06669e-05 2.923e-05 2.8826e-05 
1832.95 0 2.11818e-05 0.000239653 -2.71265e-05 4.07039e-06 0.00187355 9.44068e-05 1.21032e-05 4.81926e-05 4.28635e-05 -7.53182e-05 -2.48875e-05 -9.01944e-05 -0.000222721 0.000367311 -0.00010739 0.000210528 -6.87241e-05 -3.3481e-05 -0.000276053 -0.000163232 6.96248e-05 -3.91521e-05 7.71076e-05 -8.40316e-05 -1.12579e-05 6.09668e-05 0.000134301 -0.000121853 -6.7038e-05 4.42824e-06 2.57735e-05 2.84304e-05 
1833.3 0 2.12191e-05 0.000226187 -2.67911e-05 2.20542e-06 0.00187867 8.72158e-05 1.57236e-05 5.97883e-05 3.23995e-05 -7.30354e-05 -1.41957e-05 -0.000152749 -0.000225619 0.000388349 -9.51465e-05 0.000205966 -8.18518e-05 -3.69697e-05 -0.000276296 -0.000162291 7.0905e-05 -3.8914e-05 7.01152e-05 -8.33869e-05 -1.04022e-05 6.78054e-05 0.000133115 -0.000132643 -6.59715e-05 -1.12986e-06 2.31701e-05 2.91587e-05 
1833.65 0 1.89038e-05 0.000212652 -2.63243e-05 -1.61638e-06 0.00187626 8.14418e-05 2.13247e-05 7.03816e-05 1.8684e-05 -7.34312e-05 -7.16079e-06 -0.000215371 -0.000227643 0.000408043 -8.10027e-05 0.000201721 -9.42477e-05 -4.27456e-05 -0.00027237 -0.000160031 7.30202e-05 -3.89705e-05 6.10203e-05 -8.07146e-05 -1.17665e-05 7.23861e-05 0.000132812 -0.000143908 -6.38699e-05 -4.43934e-06 2.08769e-05 3.22839e-05 
1834 0 1.41999e-05 0.000199785 -2.59251e-05 -5.66309e-06 0.00186746 7.94498e-05 2.93996e-05 8.17498e-05 4.88985e-06 -7.46883e-05 -2.121e-06 -0.000277172 -0.000229018 0.00042425 -6.68084e-05 0.000198952 -0.000106862 -5.01602e-05 -0.000260859 -0.000156298 7.45569e-05 -3.83391e-05 4.95877e-05 -7.58213e-05 -1.42095e-05 7.42329e-05 0.000132041 -0.000154341 -6.01847e-05 -6.47492e-06 1.65185e-05 3.76485e-05 
1834.35 0 9.02534e-06 0.000188054 -2.56068e-05 -8.02198e-06 0.00185346 7.97613e-05 3.9355e-05 9.28768e-05 -6.76489e-06 -7.1871e-05 3.16413e-06 -0.000337744 -0.000230801 0.000433923 -5.45735e-05 0.000196734 -0.000116937 -5.70708e-05 -0.000242951 -0.000151078 7.49117e-05 -3.56604e-05 3.8337e-05 -7.00591e-05 -1.56701e-05 7.29598e-05 0.000130993 -0.000162833 -5.55121e-05 -9.08456e-06 1.03277e-05 4.26507e-05 
1834.7 0 4.63002e-06 0.000174818 -2.49772e-05 -9.29571e-06 0.00183308 8.04901e-05 4.85242e-05 0.000101893 -1.94084e-05 -6.23669e-05 9.81304e-06 -0.00039748 -0.000234709 0.000438289 -4.37028e-05 0.000192972 -0.000125208 -6.26486e-05 -0.000223538 -0.000145614 7.48431e-05 -3.23283e-05 2.87634e-05 -6.49104e-05 -1.51343e-05 6.90596e-05 0.000130697 -0.000168866 -5.12225e-05 -1.29227e-05 2.80835e-06 4.63551e-05 
1835.05 0 5.91625e-08 0.000157849 -2.48579e-05 -9.65892e-06 0.00180663 8.15005e-05 5.56078e-05 0.000108414 -3.63549e-05 -4.67217e-05 1.59652e-05 -0.000456694 -0.00023974 0.00044055 -3.28912e-05 0.000188391 -0.000133833 -6.73128e-05 -0.000205381 -0.000138515 7.45256e-05 -3.0553e-05 1.89416e-05 -6.07358e-05 -1.27243e-05 6.61765e-05 0.000130968 -0.00017263 -4.70773e-05 -1.71356e-05 -5.31198e-06 4.79396e-05 
1835.4 0 -5.2313e-06 0.000139144 -2.48296e-05 -8.94338e-06 0.0017757 8.56494e-05 6.37877e-05 0.000111833 -5.85828e-05 -2.79723e-05 2.01088e-05 -0.000515263 -0.000240812 0.000442612 -2.36469e-05 0.000183883 -0.000142223 -7.33179e-05 -0.000186942 -0.000128146 7.41291e-05 -3.1324e-05 7.96506e-06 -5.70974e-05 -9.9447e-06 6.59875e-05 0.000132107 -0.000174641 -4.22157e-05 -1.93532e-05 -1.23883e-05 4.6365e-05 
1835.75 0 -1.03085e-05 0.000121152 -2.48607e-05 -8.63279e-06 0.00174032 9.38381e-05 7.68133e-05 0.00011229 -8.58177e-05 -1.18696e-05 2.50705e-05 -0.000572343 -0.000235196 0.000444153 -1.66473e-05 0.000179655 -0.000149949 -8.30209e-05 -0.000167172 -0.000115439 7.31814e-05 -3.39462e-05 -2.64883e-06 -5.47752e-05 -6.84639e-06 6.69148e-05 0.000134117 -0.000176134 -3.67373e-05 -1.83807e-05 -1.75262e-05 4.28372e-05 
1836.1 0 -1.30598e-05 0.000104447 -2.64344e-05 -1.00574e-05 0.00169934 0.000101997 9.65881e-05 0.000112648 -0.00011574 -1.02229e-06 3.41888e-05 -0.000628003 -0.000223899 0.000445919 -1.28136e-05 0.000175404 -0.000156135 -9.5388e-05 -0.00014906 -0.000100007 7.01557e-05 -3.664e-05 -1.23589e-05 -5.34375e-05 -2.59919e-06 6.81913e-05 0.000136374 -0.000178128 -3.14758e-05 -1.55574e-05 -2.04955e-05 3.90353e-05 
1836.45 0 -1.26962e-05 8.93274e-05 -2.93568e-05 -1.25036e-05 0.00165442 0.000106398 0.000120378 0.000115925 -0.000146324 7.46427e-06 4.8118e-05 -0.000680332 -0.000209693 0.00044808 -1.21417e-05 0.00017153 -0.000158497 -0.000108509 -0.000132451 -8.05695e-05 6.45969e-05 -3.93954e-05 -2.1199e-05 -5.10363e-05 2.26966e-06 6.96356e-05 0.000137782 -0.000179541 -2.5739e-05 -1.31139e-05 -2.09636e-05 3.574e-05 
1836.8 0 -1.14263e-05 7.60699e-05 -3.2624e-05 -1.53957e-05 0.0016096 0.00010622 0.000142717 0.000122172 -0.000176815 1.65109e-05 6.47857e-05 -0.000725989 -0.000194356 0.000448739 -1.33086e-05 0.000167098 -0.000156349 -0.000120634 -0.000115043 -5.76575e-05 5.66161e-05 -4.14778e-05 -2.95339e-05 -4.74919e-05 7.33348e-06 7.16704e-05 0.000137746 -0.00017986 -1.87732e-05 -1.34821e-05 -1.97913e-05 3.17415e-05 
1837.15 0 -1.06717e-05 6.32352e-05 -3.53965e-05 -1.97322e-05 0.00156696 0.000100646 0.000160978 0.000128729 -0.000206133 2.52272e-05 7.93699e-05 -0.000765275 -0.000178326 0.000447841 -1.77173e-05 0.000161872 -0.000152869 -0.000130672 -9.77722e-05 -3.58133e-05 4.83448e-05 -4.22606e-05 -3.64753e-05 -4.47174e-05 1.27516e-05 7.28789e-05 0.000136949 -0.000179356 -1.27514e-05 -1.69682e-05 -1.9326e-05 2.74938e-05 
1837.5 0 -8.67442e-06 4.83482e-05 -3.71133e-05 -2.50891e-05 0.00152484 9.33555e-05 0.000175763 0.000135188 -0.000233259 3.24131e-05 8.91448e-05 -0.00079986 -0.000164555 0.000446855 -2.55528e-05 0.000157592 -0.000151044 -0.000138454 -7.86434e-05 -1.80876e-05 4.17543e-05 -4.3028e-05 -4.11249e-05 -4.34403e-05 1.78964e-05 6.98168e-05 0.000137005 -0.000176964 -8.81701e-06 -2.32806e-05 -2.06998e-05 2.51159e-05 
1837.85 0 -5.10204e-06 3.12663e-05 -3.89094e-05 -2.99104e-05 0.00148049 8.86808e-05 0.000187461 0.000142971 -0.000257748 3.83638e-05 9.79169e-05 -0.000831395 -0.000154616 0.000443556 -3.62753e-05 0.000153708 -0.000149957 -0.00014456 -5.40766e-05 -1.28913e-06 3.7137e-05 -4.44366e-05 -4.50385e-05 -4.28635e-05 2.24332e-05 6.18662e-05 0.000139187 -0.000172762 -6.66491e-06 -3.14817e-05 -2.35952e-05 2.39051e-05 
1838.2 0 -1.60484e-06 1.43901e-05 -4.09766e-05 -3.47446e-05 0.00143356 8.45016e-05 0.000193656 0.000152595 -0.000279495 4.3065e-05 0.000108697 -0.000861898 -0.000146579 0.000434038 -4.91421e-05 0.000146947 -0.000147139 -0.000148802 -2.63852e-05 1.79465e-05 3.28946e-05 -4.74609e-05 -4.8941e-05 -4.21138e-05 2.56227e-05 5.16153e-05 0.000142888 -0.000167155 -4.96321e-06 -3.95001e-05 -2.76755e-05 2.16102e-05 
1838.55 0 1.36862e-06 -6.23732e-07 -4.31491e-05 -3.90208e-05 0.00138681 7.62215e-05 0.000192095 0.000162274 -0.000298798 4.6941e-05 0.000119814 -0.000893061 -0.000139444 0.000419573 -6.29876e-05 0.000135542 -0.000142303 -0.00014867 -3.12738e-07 3.7916e-05 2.79642e-05 -5.20171e-05 -5.16777e-05 -3.9832e-05 2.78838e-05 4.18058e-05 0.000145486 -0.000160113 -2.77258e-06 -4.63572e-05 -3.19442e-05 1.74141e-05 
1838.9 0 4.51703e-06 -1.46872e-05 -4.52708e-05 -4.09527e-05 0.00134119 6.42718e-05 0.000183418 0.000168571 -0.000313816 5.05197e-05 0.000127042 -0.0009268 -0.000133126 0.000405238 -7.62636e-05 0.000120113 -0.000136544 -0.000141849 2.24472e-05 5.61174e-05 2.28197e-05 -5.64642e-05 -5.32066e-05 -3.55338e-05 3.09864e-05 3.27034e-05 0.000145544 -0.000152054 -1.83308e-07 -5.21728e-05 -3.47912e-05 1.27987e-05 
1839.25 0 8.49522e-06 -3.02075e-05 -4.80111e-05 -4.05997e-05 0.00129416 5.03016e-05 0.000170677 0.000168736 -0.000321009 5.39273e-05 0.000128973 -0.000963532 -0.000127694 0.000393141 -8.69984e-05 0.000101613 -0.000129129 -0.00012943 4.38817e-05 7.2514e-05 1.78302e-05 -5.97849e-05 -5.37938e-05 -3.13677e-05 3.43972e-05 2.47022e-05 0.000144082 -0.000144405 2.34324e-06 -5.74637e-05 -3.5494e-05 8.41769e-06 
1839.6 0 1.28476e-05 -4.78085e-05 -5.30428e-05 -3.99995e-05 0.00124393 3.63061e-05 0.000155181 0.000163701 -0.000318649 5.63833e-05 0.000125875 -0.00100064 -0.000122022 0.000383708 -9.39481e-05 8.13793e-05 -0.000121052 -0.000116259 6.58464e-05 8.77787e-05 1.3794e-05 -6.20764e-05 -5.25816e-05 -2.75757e-05 3.62016e-05 1.98e-05 0.000142728 -0.000138548 4.65263e-06 -6.29798e-05 -3.45938e-05 5.24343e-06 
1839.95 0 1.51324e-05 -6.61489e-05 -5.95522e-05 -3.97376e-05 0.00119153 2.6226e-05 0.00013595 0.000158333 -0.000308079 5.66208e-05 0.000119433 -0.00103605 -0.000114501 0.000377258 -9.70989e-05 5.94235e-05 -0.000114649 -0.000102852 8.88964e-05 0.000101964 1.05687e-05 -6.23377e-05 -4.92728e-05 -2.28866e-05 3.67317e-05 1.92925e-05 0.000143429 -0.000133013 7.01997e-06 -6.87687e-05 -3.3813e-05 4.56739e-06 
1840.3 0 1.45504e-05 -8.30228e-05 -6.54263e-05 -3.93894e-05 0.00113892 2.24956e-05 0.000113992 0.000155103 -0.000292459 5.60281e-05 0.000112968 -0.00106994 -0.000104229 0.000373935 -9.99435e-05 3.45951e-05 -0.000110577 -8.69452e-05 0.000113158 0.00011478 6.70565e-06 -5.86109e-05 -4.39216e-05 -1.8782e-05 3.85635e-05 2.23755e-05 0.000145221 -0.000126121 8.42114e-06 -7.40881e-05 -3.39734e-05 6.38153e-06 
1840.65 0 1.19155e-05 -9.66553e-05 -6.90089e-05 -3.74778e-05 0.00108859 2.45378e-05 9.12794e-05 0.000154384 -0.000274126 5.58424e-05 0.000110481 -0.00110123 -9.04721e-05 0.000371822 -0.000102591 8.31949e-06 -0.000106994 -7.09303e-05 0.000138724 0.000127564 2.91322e-06 -5.12952e-05 -3.76623e-05 -1.65404e-05 4.30819e-05 2.66175e-05 0.000144531 -0.000119062 7.35215e-06 -7.84273e-05 -3.29301e-05 9.7815e-06 
1841 0 9.21796e-06 -0.000108216 -6.99176e-05 -3.49818e-05 0.00104106 2.90018e-05 6.92849e-05 0.000159518 -0.000251841 5.33954e-05 0.000112007 -0.00112863 -7.29984e-05 0.000365946 -0.000101518 -1.59895e-05 -9.96199e-05 -5.68638e-05 0.000163263 0.000141711 4.90357e-07 -4.28502e-05 -3.14942e-05 -1.47363e-05 5.04319e-05 2.92598e-05 0.000140767 -0.000113998 4.87851e-06 -8.0931e-05 -2.80905e-05 1.24166e-05 
1841.35 0 8.65354e-06 -0.000120771 -6.97006e-05 -3.43564e-05 0.000995829 3.42958e-05 4.89682e-05 0.000171177 -0.000225555 4.63872e-05 0.00011363 -0.00115068 -5.15796e-05 0.000355517 -9.69325e-05 -3.53566e-05 -8.63482e-05 -4.26517e-05 0.000183581 0.000157539 -5.41935e-07 -3.53428e-05 -2.59736e-05 -1.17392e-05 5.79862e-05 2.92882e-05 0.000135417 -0.000110746 1.8149e-06 -8.10043e-05 -2.08942e-05 1.43781e-05 
1841.7 0 1.03177e-05 -0.000134106 -7.07796e-05 -3.54026e-05 0.000953611 4.00196e-05 3.0264e-05 0.000184616 -0.00019619 3.90386e-05 0.00011624 -0.0011677 -2.62776e-05 0.000341647 -9.00404e-05 -4.78686e-05 -7.02185e-05 -2.61328e-05 0.000199661 0.000174358 -1.26893e-06 -3.01491e-05 -2.24563e-05 -7.95162e-06 6.37558e-05 2.9228e-05 0.00012886 -0.000107346 -2.00371e-06 -7.8967e-05 -1.44155e-05 1.70165e-05 
1842.05 0 1.26529e-05 -0.000145985 -7.47438e-05 -3.69085e-05 0.000913078 4.36338e-05 1.27699e-05 0.000195038 -0.000164424 3.59326e-05 0.000123464 -0.0011815 8.40296e-08 0.000323996 -8.2779e-05 -5.50755e-05 -5.39848e-05 -7.6172e-06 0.000211868 0.000190513 -3.95732e-06 -2.70186e-05 -1.99138e-05 -3.26628e-06 6.83733e-05 3.08999e-05 0.000120405 -0.000103292 -6.33254e-06 -7.61666e-05 -9.35768e-06 1.98066e-05 
1842.4 0 1.47568e-05 -0.000155647 -8.08851e-05 -3.75996e-05 0.000873185 4.50699e-05 -3.74675e-06 0.000201576 -0.000132861 3.52701e-05 0.000133655 -0.00119259 2.41514e-05 0.000302959 -7.66667e-05 -5.83639e-05 -3.85075e-05 1.03003e-05 0.000220044 0.000204905 -8.85094e-06 -2.4401e-05 -1.73251e-05 2.11556e-06 7.17661e-05 3.31881e-05 0.000110944 -9.90974e-05 -9.75087e-06 -7.38615e-05 -6.58324e-06 2.23605e-05 
1842.75 0 1.62953e-05 -0.000163398 -8.60974e-05 -3.71495e-05 0.000834488 4.78238e-05 -1.94274e-05 0.000203361 -0.000105147 3.54661e-05 0.000143885 -0.00120282 4.55384e-05 0.000279246 -7.06107e-05 -5.77894e-05 -2.4898e-05 2.4574e-05 0.000223859 0.000217621 -1.32533e-05 -2.18078e-05 -1.50636e-05 7.1999e-06 7.45443e-05 3.44975e-05 0.000103026 -9.49427e-05 -1.01678e-05 -7.12057e-05 -6.12872e-06 2.48358e-05 
1843.1 0 1.88185e-05 -0.000170775 -8.9292e-05 -3.53272e-05 0.000796385 5.17492e-05 -3.3653e-05 0.000200462 -8.09785e-05 3.53384e-05 0.000154958 -0.00121521 6.49016e-05 0.000256478 -6.39313e-05 -5.64548e-05 -1.37778e-05 3.3488e-05 0.000224209 0.000229248 -1.58203e-05 -1.98637e-05 -1.24299e-05 1.23372e-05 7.92333e-05 3.45917e-05 9.69144e-05 -9.11658e-05 -7.89458e-06 -6.63147e-05 -6.77435e-06 2.64577e-05 
1843.45 0 2.46313e-05 -0.000179626 -9.19858e-05 -3.15143e-05 0.000756912 5.37057e-05 -4.51648e-05 0.000195845 -5.74196e-05 3.19846e-05 0.000170268 -0.00123083 8.27019e-05 0.000237531 -5.74634e-05 -5.69043e-05 -7.07536e-06 3.71052e-05 0.00022388 0.000238518 -1.69949e-05 -1.76385e-05 -8.27058e-06 1.69261e-05 8.6355e-05 3.4573e-05 9.14881e-05 -8.87552e-05 -4.54288e-06 -5.96201e-05 -7.54106e-06 2.7581e-05 
1843.8 0 3.26452e-05 -0.000190592 -9.54911e-05 -2.76228e-05 0.000714422 5.25153e-05 -5.37125e-05 0.000193014 -3.39984e-05 2.44105e-05 0.000191649 -0.00124768 9.7834e-05 0.000222389 -5.07373e-05 -5.80904e-05 -6.8087e-06 3.73131e-05 0.000223923 0.000244778 -1.75743e-05 -1.42974e-05 -3.2736e-06 2.16462e-05 9.39014e-05 3.61725e-05 8.58403e-05 -8.7518e-05 -3.30225e-07 -5.17849e-05 -7.60685e-06 2.98243e-05 
1844.15 0 4.06153e-05 -0.000201795 -0.000100198 -2.60368e-05 0.000668405 4.70426e-05 -5.80883e-05 0.000192833 -1.0886e-05 1.28546e-05 0.00021676 -0.00126493 0.000111577 0.000211232 -4.54752e-05 -5.79409e-05 -1.26603e-05 3.74053e-05 0.000224331 0.000250213 -1.92055e-05 -1.01371e-05 1.00304e-06 2.86129e-05 0.000100948 4.12945e-05 8.0979e-05 -8.73178e-05 3.50599e-06 -4.26861e-05 -7.01931e-06 3.44301e-05 
1844.5 0 4.93845e-05 -0.000210801 -0.0001046 -2.6645e-05 0.000619182 3.48883e-05 -5.58869e-05 0.000193305 1.27011e-05 -5.28557e-08 0.000241612 -0.00128111 0.000125369 0.00020354 -4.31698e-05 -5.6944e-05 -2.1825e-05 3.92589e-05 0.000226279 0.000256501 -2.23118e-05 -6.34148e-06 3.62751e-06 3.75346e-05 0.000106521 4.85962e-05 7.7089e-05 -8.88506e-05 4.8267e-06 -3.40396e-05 -6.16702e-06 4.13777e-05 
1844.85 0 5.95879e-05 -0.000219533 -0.000107456 -2.82997e-05 0.000569494 1.50392e-05 -4.63288e-05 0.00019231 3.7842e-05 -1.19733e-05 0.000263875 -0.00129262 0.000139794 0.000196545 -4.32396e-05 -5.75627e-05 -3.13556e-05 4.39124e-05 0.000232097 0.000264225 -2.58377e-05 -4.15963e-06 4.39954e-06 4.77157e-05 0.000107812 5.52339e-05 7.23707e-05 -9.15216e-05 4.06106e-06 -2.69193e-05 -6.71711e-06 4.87011e-05 
1845.2 0 6.91723e-05 -0.000230513 -0.000108502 -2.97508e-05 0.000521166 -1.18427e-05 -3.07669e-05 0.000188668 6.29336e-05 -2.26154e-05 0.000282446 -0.0013004 0.000155637 0.000186558 -4.54489e-05 -5.93369e-05 -4.0411e-05 5.05365e-05 0.000241947 0.000270769 -2.92436e-05 -3.46986e-06 2.53952e-06 5.65756e-05 0.000103423 6.05394e-05 6.6794e-05 -9.34917e-05 3.50615e-06 -2.00215e-05 -9.97211e-06 5.4975e-05 
1845.55 0 7.48248e-05 -0.000243073 -0.000108061 -3.01465e-05 0.000471576 -4.37316e-05 -1.17457e-05 0.000182801 8.609e-05 -3.16823e-05 0.000295644 -0.00130737 0.000171389 0.000171306 -4.84519e-05 -6.21252e-05 -5.02656e-05 5.70141e-05 0.000251376 0.00027236 -3.3082e-05 -9.86323e-07 -1.74992e-06 6.20453e-05 9.62257e-05 6.43089e-05 6.12428e-05 -9.38661e-05 3.49745e-06 -1.29807e-05 -1.43646e-05 5.98639e-05 
1845.9 0 7.63518e-05 -0.00025561 -0.000106031 -3.02017e-05 0.000418581 -7.52247e-05 6.96295e-06 0.00017566 0.000106081 -3.9037e-05 0.000301002 -0.00131253 0.000183771 0.000151999 -4.98273e-05 -6.68311e-05 -6.07225e-05 6.41093e-05 0.000255395 0.000269399 -3.67456e-05 5.74374e-06 -6.44362e-06 6.45258e-05 9.00904e-05 6.59407e-05 5.47068e-05 -9.31092e-05 2.18501e-06 -7.60266e-06 -1.87782e-05 6.46589e-05 
1846.25 0 7.52189e-05 -0.000267787 -0.000103111 -3.04572e-05 0.000363422 -0.000101307 2.03237e-05 0.000167563 0.000122929 -4.25282e-05 0.000299961 -0.00131488 0.000190682 0.000133295 -4.87298e-05 -7.27542e-05 -7.12825e-05 7.18198e-05 0.00025443 0.000266323 -3.89806e-05 1.57067e-05 -1.09831e-05 6.46157e-05 8.65662e-05 6.64514e-05 4.64813e-05 -9.08631e-05 -6.04878e-07 -4.46664e-06 -2.29737e-05 7.08044e-05 
1846.6 0 7.25837e-05 -0.000278989 -0.000100221 -3.03794e-05 0.000307698 -0.000123617 2.70049e-05 0.000160383 0.000137035 -4.0672e-05 0.000295891 -0.00131612 0.000193009 0.000118639 -4.62392e-05 -7.80788e-05 -8.11269e-05 7.69782e-05 0.000252586 0.000264194 -3.93928e-05 2.64262e-05 -1.58486e-05 6.10461e-05 8.60514e-05 6.63505e-05 3.76396e-05 -8.77676e-05 -3.40101e-06 -3.63015e-06 -2.62038e-05 7.65778e-05 
1846.95 0 6.97276e-05 -0.000287735 -9.75678e-05 -2.84611e-05 0.000252116 -0.000144818 2.88841e-05 0.000156537 0.000147822 -3.51501e-05 0.000289733 -0.00131712 0.000193186 0.000108947 -4.23339e-05 -8.03982e-05 -8.78366e-05 7.74837e-05 0.000251043 0.000260443 -3.77926e-05 3.67213e-05 -2.08243e-05 5.25368e-05 8.80401e-05 6.38481e-05 2.84801e-05 -8.54894e-05 -5.03315e-06 -3.86415e-06 -2.60219e-05 8.01968e-05 
1847.3 0 6.69883e-05 -0.000294959 -9.52902e-05 -2.44574e-05 0.000196918 -0.000163856 2.88957e-05 0.000156477 0.00015638 -3.04677e-05 0.000280283 -0.00131765 0.00019225 0.000103029 -3.52482e-05 -7.98995e-05 -9.28302e-05 7.26792e-05 0.000249353 0.000252874 -3.48225e-05 4.61223e-05 -2.4255e-05 4.17965e-05 9.06928e-05 5.75886e-05 1.91166e-05 -8.49371e-05 -5.42151e-06 -2.09745e-06 -2.21027e-05 8.37253e-05 
1847.65 0 6.45848e-05 -0.000303367 -9.35069e-05 -2.13575e-05 0.000142246 -0.000179556 2.98843e-05 0.000160017 0.00016439 -3.0345e-05 0.000268997 -0.0013197 0.000190115 9.94242e-05 -2.56803e-05 -7.73561e-05 -9.84308e-05 6.24181e-05 0.000245207 0.000241389 -3.07091e-05 5.34117e-05 -2.55594e-05 3.23147e-05 9.09551e-05 4.95646e-05 1.01727e-05 -8.67008e-05 -5.21171e-06 1.8368e-06 -1.76123e-05 8.9195e-05 
1848 0 6.18255e-05 -0.000313865 -9.18315e-05 -2.14899e-05 8.66635e-05 -0.000193538 3.1541e-05 0.000166386 0.000172796 -3.37574e-05 0.000258457 -0.00132524 0.000186954 9.96172e-05 -1.71722e-05 -7.45775e-05 -0.000103042 5.06682e-05 0.000237647 0.000228654 -2.58545e-05 5.81302e-05 -2.55792e-05 2.44556e-05 8.91057e-05 4.1685e-05 2.16203e-06 -8.95362e-05 -4.85794e-06 5.64021e-06 -1.39921e-05 9.66174e-05 
1848.35 0 5.81964e-05 -0.0003263 -9.08973e-05 -2.39721e-05 2.63892e-05 -0.000207226 3.22334e-05 0.000172777 0.000181835 -3.94123e-05 0.000247548 -0.00133327 0.000183103 0.000103111 -1.27058e-05 -7.53242e-05 -0.000107326 4.12125e-05 0.000231469 0.000216746 -2.22772e-05 6.09818e-05 -2.39789e-05 1.8011e-05 8.70912e-05 3.48632e-05 -5.52142e-06 -9.18559e-05 -4.5831e-06 7.52392e-06 -1.10517e-05 0.000105427 
1848.7 0 5.37727e-05 -0.000340193 -9.12832e-05 -2.72756e-05 -4.23637e-05 -0.000220807 2.99929e-05 0.000176519 0.000189755 -5.03863e-05 0.000234535 -0.00134188 0.000177881 0.000105469 -1.55636e-05 -8.04124e-05 -0.00011381 3.3508e-05 0.000230231 0.000204361 -2.02793e-05 6.23825e-05 -2.03809e-05 1.33595e-05 8.35187e-05 2.99416e-05 -1.3901e-05 -9.31834e-05 -4.67474e-06 7.21692e-06 -8.66176e-06 0.000114668 
1849.05 0 4.88516e-05 -0.000351685 -9.18064e-05 -2.98444e-05 -0.000117664 -0.000233745 2.24963e-05 0.000175815 0.000193469 -6.7644e-05 0.000217856 -0.00134611 0.000167717 0.000105404 -2.67767e-05 -8.66359e-05 -0.000122562 2.62538e-05 0.000233094 0.000190401 -1.95028e-05 6.17413e-05 -1.49925e-05 1.00612e-05 7.70703e-05 2.7017e-05 -2.30545e-05 -9.40458e-05 -5.68923e-06 5.9528e-06 -6.7701e-06 0.000122768 
1849.4 0 4.45677e-05 -0.000357059 -9.04074e-05 -3.08292e-05 -0.00019195 -0.000244256 8.80879e-06 0.000170159 0.000193003 -8.56047e-05 0.000196304 -0.00134189 0.00015309 0.00010538 -4.43204e-05 -9.07153e-05 -0.000133264 2.14447e-05 0.000238072 0.00017671 -1.98445e-05 5.78852e-05 -9.08005e-06 7.23251e-06 6.88768e-05 2.44638e-05 -3.1597e-05 -9.53927e-05 -7.72863e-06 3.48006e-06 -5.49543e-06 0.000128222 
1849.75 0 4.22149e-05 -0.000357771 -8.58928e-05 -3.10586e-05 -0.000260784 -0.000250534 -1.15908e-05 0.000160588 0.000191021 -9.93445e-05 0.0001723 -0.0013308 0.00013851 0.000106019 -6.65648e-05 -9.11655e-05 -0.000146289 2.16355e-05 0.000246129 0.000164949 -1.9829e-05 5.06251e-05 -3.33098e-06 4.09868e-06 6.01196e-05 2.0108e-05 -3.70823e-05 -9.76889e-05 -9.62325e-06 -8.57624e-07 -5.53439e-06 0.00013009 
1850.1 0 4.07854e-05 -0.000356419 -7.9649e-05 -3.09187e-05 -0.000324129 -0.000253424 -3.63274e-05 0.000147594 0.000188159 -0.000109415 0.00014983 -0.00131518 0.000128166 0.000103408 -9.25775e-05 -8.73939e-05 -0.000161699 2.58222e-05 0.000259774 0.00015585 -1.84176e-05 4.14732e-05 2.53139e-06 -6.45574e-07 5.26871e-05 1.43595e-05 -3.93962e-05 -0.000100464 -9.52251e-06 -5.30502e-06 -7.20682e-06 0.000128846 
1850.45 0 3.89892e-05 -0.000353835 -7.38915e-05 -2.95667e-05 -0.00038256 -0.000254241 -6.17224e-05 0.000129757 0.000182602 -0.000117727 0.000129398 -0.00129661 0.000123866 9.33813e-05 -0.000120892 -8.06221e-05 -0.000176704 3.21726e-05 0.000278956 0.000147978 -1.53536e-05 3.32634e-05 8.64104e-06 -6.71938e-06 4.82735e-05 8.32019e-06 -4.05516e-05 -0.00010189 -6.31837e-06 -8.67583e-06 -1.12401e-05 0.000125336 
1850.8 0 3.55797e-05 -0.000350596 -7.00943e-05 -2.63902e-05 -0.000437165 -0.000251042 -8.7447e-05 0.000105523 0.000172647 -0.000123388 0.000109147 -0.00127811 0.000124801 7.56246e-05 -0.00014841 -7.25124e-05 -0.000187781 3.92744e-05 0.000300514 0.000139027 -1.06462e-05 2.77153e-05 1.58178e-05 -1.2553e-05 4.49377e-05 1.21069e-06 -4.16016e-05 -0.000101694 -1.49108e-06 -1.05358e-05 -1.80263e-05 0.000119882 
1851.15 0 2.96541e-05 -0.000346852 -6.7258e-05 -2.21105e-05 -0.000491453 -0.000243313 -0.000113728 7.7869e-05 0.000160838 -0.000124594 8.69766e-05 -0.00126155 0.000129456 5.36954e-05 -0.000170262 -6.46071e-05 -0.000192449 4.4136e-05 0.000320031 0.000128051 -4.14378e-06 2.47584e-05 2.32545e-05 -1.74946e-05 4.13127e-05 -7.63112e-06 -4.29095e-05 -0.000100075 3.60991e-06 -9.79587e-06 -2.63224e-05 0.000113688 
1851.5 0 2.18368e-05 -0.000343593 -6.38287e-05 -1.80656e-05 -0.00054997 -0.000232673 -0.000139124 5.13964e-05 0.000151262 -0.000121393 6.07149e-05 -0.00124377 0.00013641 3.18223e-05 -0.000184897 -5.83613e-05 -0.000190225 4.64212e-05 0.000335737 0.000116627 4.01704e-06 2.50237e-05 2.86388e-05 -2.28002e-05 3.81001e-05 -1.72912e-05 -4.49689e-05 -9.64894e-05 9.1154e-06 -6.4869e-06 -3.43868e-05 0.000107505 
1851.85 0 1.2604e-05 -0.000341918 -5.92201e-05 -1.47316e-05 -0.000611236 -0.000218432 -0.000161834 2.6949e-05 0.000141879 -0.000113926 3.15076e-05 -0.00122017 0.000143126 1.06417e-05 -0.000194827 -5.62131e-05 -0.000182823 4.70637e-05 0.000349254 0.000106611 1.16368e-05 2.71743e-05 3.07754e-05 -2.9628e-05 3.49228e-05 -2.47505e-05 -4.72337e-05 -9.18533e-05 1.36001e-05 -2.78828e-06 -4.00056e-05 0.000101655 
1852.2 0 2.55721e-06 -0.000339797 -5.34371e-05 -1.21214e-05 -0.000670365 -0.0002001 -0.000180335 6.71101e-06 0.000129575 -0.000102523 4.78391e-06 -0.00119065 0.000146351 -1.25468e-05 -0.000200154 -5.99843e-05 -0.000171597 4.44397e-05 0.000360325 9.89923e-05 1.73761e-05 2.74542e-05 2.82595e-05 -3.56614e-05 3.23089e-05 -2.87863e-05 -4.96722e-05 -8.6353e-05 1.72194e-05 -1.12658e-06 -4.18563e-05 9.66021e-05 
1852.55 0 -5.86923e-06 -0.000335742 -4.68329e-05 -1.13013e-05 -0.000723747 -0.000181801 -0.000195504 -5.35973e-06 0.000114303 -9.06647e-05 -1.42227e-05 -0.00115696 0.000146463 -3.80798e-05 -0.000201118 -6.82488e-05 -0.000157459 3.74313e-05 0.000366576 9.37554e-05 2.16514e-05 2.58689e-05 2.23088e-05 -3.87448e-05 3.22215e-05 -3.00972e-05 -5.17039e-05 -7.97219e-05 2.07082e-05 -1.22014e-06 -4.10814e-05 9.09154e-05 
1852.9 0 -1.0803e-05 -0.000329723 -3.96573e-05 -1.18882e-05 -0.000770407 -0.000165917 -0.000208851 -8.5089e-06 9.62403e-05 -8.08613e-05 -2.68084e-05 -0.00112161 0.000145632 -6.23495e-05 -0.000200269 -7.65076e-05 -0.000142224 2.76647e-05 0.000366273 8.82486e-05 2.4041e-05 2.36194e-05 1.54433e-05 -4.05049e-05 3.36146e-05 -2.90899e-05 -5.2304e-05 -7.36511e-05 2.32862e-05 -1.62936e-06 -3.95811e-05 8.39972e-05 
1853.25 0 -1.33247e-05 -0.000321364 -3.19175e-05 -1.13134e-05 -0.000813293 -0.000150533 -0.00022089 -4.04319e-06 7.82113e-05 -7.05091e-05 -3.49685e-05 -0.00108305 0.000143156 -8.4754e-05 -0.000198105 -8.10455e-05 -0.000127767 1.88609e-05 0.000360303 8.25868e-05 2.45752e-05 2.04105e-05 8.47769e-06 -4.25021e-05 3.39605e-05 -2.78877e-05 -5.24608e-05 -6.93722e-05 2.42053e-05 -1.49904e-06 -3.80781e-05 7.62404e-05 
1853.6 0 -1.41341e-05 -0.000312418 -2.44607e-05 -9.35551e-06 -0.000852577 -0.000134073 -0.000230566 4.71448e-06 6.26181e-05 -5.63467e-05 -3.76975e-05 -0.00103576 0.000138265 -0.000107216 -0.000195383 -8.23946e-05 -0.000113707 1.26992e-05 0.000349181 8.03018e-05 2.4957e-05 1.64604e-05 7.55308e-07 -4.40906e-05 3.40711e-05 -2.90544e-05 -5.19727e-05 -6.70575e-05 2.38884e-05 -1.63666e-06 -3.68387e-05 6.80506e-05 
1853.95 0 -1.27125e-05 -0.00030504 -1.69945e-05 -6.96494e-06 -0.000883222 -0.000117291 -0.000237298 1.36906e-05 4.71017e-05 -3.86511e-05 -3.42332e-05 -0.00097843 0.000132232 -0.0001295 -0.000192788 -8.33837e-05 -9.77859e-05 9.99615e-06 0.000333918 8.06771e-05 2.72521e-05 1.19226e-05 -7.55191e-06 -4.4856e-05 3.50619e-05 -3.15782e-05 -4.94221e-05 -6.54362e-05 2.3629e-05 -1.99845e-06 -3.64671e-05 6.01259e-05 
1854.3 0 -1.01153e-05 -0.000298766 -8.1016e-06 -2.69536e-06 -0.000903515 -0.000102505 -0.000240878 1.93825e-05 2.89966e-05 -1.94296e-05 -2.51004e-05 -0.000917448 0.000125939 -0.000149933 -0.000188281 -8.53664e-05 -8.00424e-05 1.12313e-05 0.000318501 8.08099e-05 3.10731e-05 6.36098e-06 -1.5204e-05 -4.6023e-05 3.73832e-05 -3.35849e-05 -4.64259e-05 -6.40055e-05 2.44484e-05 -1.60597e-06 -3.75118e-05 5.27914e-05 
1854.65 0 -8.59324e-06 -0.000293902 1.73888e-06 4.29968e-06 -0.000917214 -9.18763e-05 -0.000240092 2.23606e-05 1.10684e-05 1.8436e-06 -1.33645e-05 -0.00085863 0.000121629 -0.0001674 -0.000180617 -8.77529e-05 -6.13544e-05 1.39506e-05 0.000307114 7.99e-05 3.44618e-05 -6.87858e-08 -2.05153e-05 -4.85881e-05 4.03718e-05 -3.60414e-05 -4.45713e-05 -6.28906e-05 2.73532e-05 -7.23868e-08 -3.91024e-05 4.72133e-05 
1855 0 -7.8329e-06 -0.000291444 1.04613e-05 1.16857e-05 -0.000926825 -8.45248e-05 -0.000236538 2.47079e-05 -1.7922e-06 2.38555e-05 -1.59333e-06 -0.000804546 0.000121832 -0.000183359 -0.000170481 -9.14688e-05 -4.36581e-05 1.54693e-05 0.000301473 7.63089e-05 3.60692e-05 -4.57072e-06 -2.33117e-05 -5.14698e-05 4.29047e-05 -3.97997e-05 -4.30002e-05 -6.11559e-05 3.25512e-05 2.79017e-06 -3.96695e-05 4.478e-05 
1855.35 0 -6.24866e-06 -0.000291261 1.70677e-05 1.72643e-05 -0.000935586 -7.93405e-05 -0.000232396 2.66905e-05 -8.28107e-06 4.20879e-05 1.00067e-05 -0.000755589 0.000125298 -0.000202434 -0.000160903 -9.82815e-05 -2.97984e-05 1.46221e-05 0.00029936 6.70993e-05 3.49364e-05 -6.17112e-06 -2.35198e-05 -5.44524e-05 4.53236e-05 -4.36009e-05 -4.05181e-05 -5.68515e-05 3.82973e-05 5.92813e-06 -3.90808e-05 4.48838e-05 
1855.7 0 -1.7067e-06 -0.000292472 2.21912e-05 2.15045e-05 -0.000946165 -7.79142e-05 -0.00022657 2.94135e-05 -9.7443e-06 5.64754e-05 2.04692e-05 -0.000709114 0.000128961 -0.000224988 -0.000154612 -0.000106762 -1.93906e-05 1.22631e-05 0.000296417 5.33159e-05 3.14966e-05 -5.30917e-06 -2.02607e-05 -5.82059e-05 4.78785e-05 -4.34971e-05 -3.62898e-05 -4.97308e-05 4.33908e-05 8.49241e-06 -3.72178e-05 4.70248e-05 
1856.05 0 5.89496e-06 -0.000291728 2.58495e-05 2.62234e-05 -0.000956929 -8.22958e-05 -0.000218908 3.29706e-05 -7.14393e-06 6.85221e-05 2.79802e-05 -0.000663941 0.000132328 -0.000247583 -0.00015292 -0.000113992 -1.22078e-05 8.73805e-06 0.000287967 3.90282e-05 2.78557e-05 -2.95274e-06 -1.43253e-05 -6.17276e-05 5.0136e-05 -3.71743e-05 -3.00538e-05 -4.20229e-05 4.73964e-05 1.02683e-05 -3.37269e-05 5.02865e-05 
1856.4 0 1.23917e-05 -0.000287323 2.74571e-05 3.12818e-05 -0.000964243 -9.33025e-05 -0.0002107 3.65335e-05 -2.15647e-06 7.74497e-05 3.26446e-05 -0.00062041 0.000137711 -0.00026779 -0.000158884 -0.000117301 -9.30994e-06 3.75202e-06 0.000272436 2.73992e-05 2.4843e-05 -4.39873e-07 -7.71129e-06 -6.3615e-05 5.12379e-05 -2.74149e-05 -2.21564e-05 -3.48271e-05 5.02964e-05 1.11324e-05 -2.90393e-05 5.40364e-05 
1856.75 0 1.46132e-05 -0.000281809 2.83587e-05 3.57079e-05 -0.000966562 -0.000108952 -0.000202181 3.93518e-05 2.27925e-06 8.28068e-05 3.4691e-05 -0.00057973 0.000144801 -0.000284433 -0.000172552 -0.000117359 -9.7681e-06 -2.71791e-06 0.000252926 1.91748e-05 2.15582e-05 1.37971e-06 -1.51233e-06 -6.3998e-05 5.14018e-05 -1.77795e-05 -1.43264e-05 -2.82782e-05 5.04007e-05 1.20463e-05 -2.4091e-05 5.81244e-05 
1857.1 0 1.45504e-05 -0.000278265 3.00607e-05 4.06393e-05 -0.000966738 -0.000122751 -0.000193864 4.37177e-05 3.52966e-06 8.57562e-05 3.30553e-05 -0.000544235 0.000150535 -0.000297944 -0.000190194 -0.000116374 -1.22046e-05 -9.76839e-06 0.000232482 1.35935e-05 1.6799e-05 1.70174e-06 4.09139e-06 -6.35738e-05 5.04494e-05 -1.02558e-05 -8.29097e-06 -2.27939e-05 4.77985e-05 1.32956e-05 -1.98382e-05 6.12795e-05 
1857.45 0 1.39961e-05 -0.000276645 3.21792e-05 4.7887e-05 -0.000968575 -0.000130976 -0.000186304 4.96303e-05 8.89622e-07 8.6748e-05 2.88307e-05 -0.000514107 0.000154555 -0.000308983 -0.000207859 -0.000115476 -1.54821e-05 -1.42288e-05 0.000212875 1.08504e-05 1.02502e-05 1.83386e-06 8.31416e-06 -6.13163e-05 4.85127e-05 -4.52197e-06 -3.67087e-06 -1.89899e-05 4.42142e-05 1.46223e-05 -1.5497e-05 6.2004e-05 
1857.8 0 1.39799e-05 -0.000275143 3.38042e-05 5.65983e-05 -0.000972726 -0.00013462 -0.000178923 5.43832e-05 -3.43686e-06 8.5389e-05 2.2571e-05 -0.000488914 0.000158592 -0.000316671 -0.000221863 -0.000114276 -1.76253e-05 -1.56926e-05 0.000195358 1.10394e-05 2.16118e-06 2.91752e-06 1.09345e-05 -5.77636e-05 4.73605e-05 -3.77759e-07 8.47743e-08 -1.68647e-05 4.04246e-05 1.68978e-05 -1.05805e-05 6.05368e-05 
1858.15 0 1.58853e-05 -0.000271975 3.35862e-05 6.44259e-05 -0.000978308 -0.000134662 -0.000168602 5.79403e-05 -8.59211e-06 8.42462e-05 1.42766e-05 -0.000468418 0.000163606 -0.000320514 -0.00022976 -0.000110522 -1.87798e-05 -1.58979e-05 0.000181162 1.30078e-05 -6.14929e-06 4.73787e-06 1.32312e-05 -5.4093e-05 4.69256e-05 1.29813e-06 2.00808e-06 -1.51263e-05 3.80362e-05 2.0757e-05 -5.47193e-06 5.7672e-05 
1858.5 0 1.9474e-05 -0.000267258 3.11598e-05 7.07803e-05 -0.0009882 -0.000133364 -0.000153516 6.13203e-05 -1.35897e-05 8.58119e-05 2.57255e-06 -0.000451257 0.000169592 -0.000322005 -0.000231101 -0.000102806 -1.97096e-05 -1.56378e-05 0.000170326 1.53001e-05 -1.23298e-05 5.2375e-06 1.46834e-05 -4.93559e-05 4.53677e-05 1.14459e-06 1.50068e-06 -1.38407e-05 3.77859e-05 2.50101e-05 -1.2971e-06 5.51309e-05 
1858.85 0 2.33374e-05 -0.000262536 2.71897e-05 7.62129e-05 -0.00100467 -0.000133027 -0.000135244 6.4014e-05 -1.57253e-05 9.08897e-05 -1.44984e-05 -0.000433082 0.000176128 -0.00032266 -0.000225107 -9.02885e-05 -1.8275e-05 -1.6701e-05 0.000159847 1.66025e-05 -1.51062e-05 3.6212e-06 1.43307e-05 -4.3253e-05 4.15357e-05 1.19349e-06 -1.04737e-06 -1.32749e-05 3.90507e-05 2.93731e-05 1.19651e-06 5.39681e-05 
1859.2 0 2.6871e-05 -0.000256859 2.263e-05 8.06167e-05 -0.00102518 -0.000134423 -0.000116627 6.48774e-05 -1.53601e-05 0.000100348 -3.55436e-05 -0.000409984 0.000182212 -0.0003208 -0.000213525 -7.48193e-05 -1.26237e-05 -1.95704e-05 0.000146553 1.64182e-05 -1.51019e-05 2.90194e-06 1.31244e-05 -3.60385e-05 3.73742e-05 3.06106e-06 -3.91372e-06 -1.32638e-05 4.15641e-05 3.48141e-05 3.02851e-06 5.29933e-05 
1859.55 0 2.89151e-05 -0.000248267 1.78549e-05 8.34867e-05 -0.00104778 -0.000136599 -9.88434e-05 6.31844e-05 -1.51514e-05 0.000112574 -5.80625e-05 -0.000381101 0.00018735 -0.000314081 -0.000201381 -6.19798e-05 -3.64004e-06 -2.19994e-05 0.000132027 1.51794e-05 -1.42954e-05 4.3124e-06 1.20855e-05 -2.8045e-05 3.50283e-05 6.12691e-06 -5.30971e-06 -1.4187e-05 4.40174e-05 4.09436e-05 3.31908e-06 5.19633e-05 
1859.9 0 2.81775e-05 -0.000236408 1.35386e-05 8.47829e-05 -0.00107102 -0.000138644 -8.08308e-05 6.04599e-05 -1.62161e-05 0.000125743 -7.9353e-05 -0.000347495 0.000192749 -0.000302873 -0.000191803 -5.44685e-05 8.23232e-06 -2.31406e-05 0.000122074 1.26279e-05 -1.27233e-05 5.18679e-06 1.15865e-05 -2.2564e-05 3.3489e-05 9.16172e-06 -6.58475e-06 -1.49612e-05 4.52643e-05 4.6541e-05 9.74491e-07 5.17924e-05 
1860.25 0 2.58373e-05 -0.000221832 9.2204e-06 8.50886e-05 -0.00109293 -0.000139808 -6.14673e-05 5.8692e-05 -1.8804e-05 0.000138701 -9.73057e-05 -0.000310923 0.000200124 -0.000291108 -0.000185008 -5.18632e-05 2.37725e-05 -2.30138e-05 0.000119906 8.38749e-06 -9.96387e-06 5.00298e-06 1.21924e-05 -2.01858e-05 3.10634e-05 1.09509e-05 -8.73621e-06 -1.40456e-05 4.55404e-05 5.04536e-05 -8.91983e-07 5.19215e-05 
1860.6 0 2.28803e-05 -0.000205506 5.50195e-06 8.41636e-05 -0.00111099 -0.000137916 -4.19989e-05 5.66392e-05 -2.42156e-05 0.000148104 -0.000113627 -0.000271612 0.000208713 -0.000281419 -0.000180591 -5.18985e-05 4.18662e-05 -2.05354e-05 0.000122009 1.53101e-06 -5.9795e-06 5.68405e-06 1.38419e-05 -1.93667e-05 2.67174e-05 1.11232e-05 -1.06882e-05 -1.15487e-05 4.50332e-05 5.29714e-05 -8.38965e-08 5.13937e-05 
1860.95 0 1.79567e-05 -0.000188442 3.63797e-06 8.18751e-05 -0.00112324 -0.00013325 -2.59876e-05 5.20582e-05 -3.2106e-05 0.00015429 -0.000131218 -0.000230244 0.000215587 -0.00027297 -0.00017768 -5.13062e-05 6.07921e-05 -1.65049e-05 0.000122897 -6.2058e-06 -1.26851e-06 8.25695e-06 1.52296e-05 -1.87248e-05 2.00415e-05 1.12658e-05 -1.16735e-05 -7.99683e-06 4.34197e-05 5.59566e-05 2.98369e-06 4.98706e-05 
1861.3 0 1.13428e-05 -0.000172818 2.75441e-06 7.86566e-05 -0.00112955 -0.000127203 -1.39272e-05 4.51133e-05 -3.85971e-05 0.000160785 -0.000151709 -0.000188531 0.000218799 -0.00026622 -0.000176351 -4.94219e-05 8.13968e-05 -1.34767e-05 0.000119559 -1.1074e-05 3.22738e-06 1.23499e-05 1.61209e-05 -1.65069e-05 1.28781e-05 1.32219e-05 -1.19562e-05 -3.03948e-06 4.01675e-05 5.98784e-05 7.43907e-06 4.65162e-05 
1861.65 0 5.98914e-06 -0.000160392 1.71879e-06 7.40014e-05 -0.00113075 -0.000119778 -4.27125e-06 3.54767e-05 -4.09702e-05 0.000169206 -0.000173172 -0.000150184 0.000220128 -0.000263884 -0.000178279 -4.76991e-05 0.000105991 -1.30631e-05 0.000112061 -1.2046e-05 7.4117e-06 1.69316e-05 1.79428e-05 -1.18177e-05 6.19733e-06 1.67228e-05 -1.23633e-05 3.78073e-06 3.56094e-05 6.30932e-05 1.27608e-05 4.18466e-05 
1862 0 3.73554e-06 -0.000150261 1.17955e-06 6.71281e-05 -0.0011302 -0.000113125 2.35063e-06 2.44273e-05 -3.96917e-05 0.000177106 -0.000190592 -0.000117782 0.000222543 -0.000266757 -0.000182656 -4.62939e-05 0.000134224 -1.50995e-05 0.000100795 -1.13968e-05 1.07114e-05 2.18342e-05 1.99048e-05 -4.60587e-06 -5.78772e-07 1.81273e-05 -1.37004e-05 1.20288e-05 3.03677e-05 6.35894e-05 1.8068e-05 3.76402e-05 
1862.35 0 2.90068e-06 -0.000142502 9.44092e-07 5.90719e-05 -0.00113039 -0.000110551 4.59369e-06 1.44049e-05 -3.42829e-05 0.000183264 -0.000203456 -9.06604e-05 0.00022649 -0.000271917 -0.000186648 -4.59947e-05 0.000161867 -1.83762e-05 8.65314e-05 -1.25466e-05 1.1969e-05 2.62084e-05 2.13191e-05 4.63645e-06 -7.05912e-06 1.60072e-05 -1.49139e-05 2.06273e-05 2.38483e-05 6.16244e-05 2.16925e-05 3.40758e-05 
1862.7 0 8.82857e-07 -0.000137872 7.2691e-07 5.16086e-05 -0.00113138 -0.000111419 3.09695e-06 3.64504e-06 -2.47044e-05 0.000189077 -0.000215934 -6.74183e-05 0.000230454 -0.00027707 -0.000190055 -4.99528e-05 0.00018448 -2.20434e-05 7.1772e-05 -1.73323e-05 1.1026e-05 2.71412e-05 2.41301e-05 1.45398e-05 -1.24667e-05 1.32847e-05 -1.52669e-05 2.85519e-05 1.68659e-05 5.97948e-05 2.29147e-05 3.11501e-05 
1863.05 0 -3.27725e-06 -0.000136451 1.20012e-06 4.58999e-05 -0.00113353 -0.000112682 -1.14115e-06 -9.42598e-06 -1.22207e-05 0.000195712 -0.000229171 -4.69843e-05 0.000233835 -0.000282236 -0.000194032 -5.9734e-05 0.000201107 -2.59926e-05 5.77983e-05 -2.25775e-05 7.46684e-06 2.35346e-05 2.78186e-05 2.35484e-05 -1.67058e-05 1.23178e-05 -1.57976e-05 3.63415e-05 1.11333e-05 5.75771e-05 2.3003e-05 2.92696e-05 
1863.4 0 -9.52361e-06 -0.000135229 3.16512e-06 4.24618e-05 -0.00113921 -0.000113354 -6.65397e-06 -2.36311e-05 1.5731e-06 0.00020344 -0.00024017 -2.72233e-05 0.000238279 -0.000287711 -0.000200969 -7.48031e-05 0.000214094 -2.98002e-05 4.41867e-05 -2.60073e-05 2.21435e-06 1.86288e-05 2.97793e-05 3.21266e-05 -1.99446e-05 1.29089e-05 -1.84829e-05 4.46506e-05 7.57305e-06 5.31517e-05 2.23625e-05 2.8013e-05 
1863.75 0 -1.5884e-05 -0.000129738 7.60449e-06 4.02899e-05 -0.00114689 -0.000115767 -1.15505e-05 -3.81515e-05 1.59828e-05 0.000211742 -0.000248764 -5.45433e-06 0.000244253 -0.000292986 -0.000211994 -9.58813e-05 0.000223505 -3.28481e-05 3.03519e-05 -2.87687e-05 -2.76931e-06 1.55129e-05 2.90073e-05 4.15076e-05 -2.08295e-05 1.47828e-05 -2.43287e-05 5.26059e-05 6.19507e-06 4.64598e-05 2.06807e-05 2.55273e-05 
1864.1 0 -1.95311e-05 -0.000119216 1.20993e-05 3.8214e-05 -0.00115194 -0.000120078 -1.44407e-05 -5.16617e-05 3.09169e-05 0.000218552 -0.000258489 1.83775e-05 0.000250715 -0.000297456 -0.000224448 -0.000123479 0.000226984 -3.42022e-05 1.70587e-05 -3.13824e-05 -7.06066e-06 1.50045e-05 2.74143e-05 5.02785e-05 -1.88172e-05 1.59607e-05 -3.24085e-05 6.01727e-05 6.55625e-06 3.82273e-05 1.82434e-05 1.95833e-05 
1864.45 0 -2.02552e-05 -0.000106995 1.35763e-05 3.61085e-05 -0.00115478 -0.000122895 -1.50132e-05 -6.31028e-05 4.61836e-05 0.000221199 -0.000268523 4.46523e-05 0.000258248 -0.000300733 -0.000234384 -0.000154178 0.000223114 -3.39406e-05 7.11674e-06 -3.54691e-05 -1.08994e-05 1.76012e-05 2.69825e-05 5.66509e-05 -1.49819e-05 1.62696e-05 -4.06497e-05 6.78674e-05 8.16634e-06 3.03158e-05 1.65741e-05 1.08294e-05 
1864.8 0 -2.04589e-05 -9.5127e-05 1.33315e-05 3.44161e-05 -0.00115743 -0.000122887 -1.20422e-05 -7.28775e-05 6.19719e-05 0.000218631 -0.000274282 7.40957e-05 0.000264953 -0.000305032 -0.000238633 -0.000183883 0.000213868 -3.32665e-05 1.39232e-06 -4.33546e-05 -1.47874e-05 2.28964e-05 2.80339e-05 6.23404e-05 -1.11234e-05 1.79972e-05 -4.88284e-05 7.52837e-05 9.79183e-06 2.54233e-05 1.60235e-05 2.36115e-06 
1865.15 0 -2.2767e-05 -8.31482e-05 1.20602e-05 3.20348e-05 -0.00116002 -0.000123594 -4.90561e-06 -8.05609e-05 7.79247e-05 0.000214233 -0.000274066 0.000107365 0.0002687 -0.000308871 -0.000236592 -0.000209266 0.00020443 -3.39016e-05 -3.63974e-06 -5.38344e-05 -1.95322e-05 2.85597e-05 2.93683e-05 7.01543e-05 -7.1976e-06 2.05818e-05 -5.68387e-05 8.08655e-05 1.03066e-05 2.46729e-05 1.57539e-05 -4.42004e-06 
1865.5 0 -2.71213e-05 -7.03084e-05 1.04488e-05 2.93441e-05 -0.0011616 -0.000126977 2.35259e-06 -8.44624e-05 9.35261e-05 0.000212234 -0.000270004 0.000144332 0.000271058 -0.00030638 -0.000230483 -0.000231141 0.000195936 -3.80401e-05 -9.99788e-06 -6.63161e-05 -2.52642e-05 3.33522e-05 3.0808e-05 8.13655e-05 -3.17042e-06 2.36669e-05 -6.24841e-05 8.44415e-05 9.63277e-06 2.58584e-05 1.56949e-05 -1.02016e-05 
1865.85 0 -3.18418e-05 -5.5517e-05 1.05088e-05 2.72842e-05 -0.00116138 -0.000130948 6.67763e-06 -8.28283e-05 0.000106696 0.000213668 -0.000264612 0.00018401 0.000272311 -0.000296834 -0.000223668 -0.00025224 0.000186489 -4.55763e-05 -1.7078e-05 -8.02924e-05 -3.10696e-05 3.84174e-05 3.275e-05 9.3637e-05 -8.75486e-07 2.67936e-05 -6.52001e-05 8.73174e-05 7.58049e-06 2.63548e-05 1.57263e-05 -1.47085e-05 
1866.2 0 -3.54784e-05 -3.95069e-05 1.28061e-05 2.5387e-05 -0.00115794 -0.000131306 6.96857e-06 -7.64388e-05 0.000115476 0.000217018 -0.000259844 0.000225299 0.000272149 -0.000282373 -0.000217886 -0.000272463 0.000176772 -5.28521e-05 -2.5421e-05 -9.45534e-05 -3.576e-05 4.20257e-05 3.35133e-05 0.000103522 -1.43748e-06 2.91808e-05 -6.65734e-05 8.95415e-05 4.02322e-06 2.59206e-05 1.63464e-05 -1.82863e-05 
1866.55 0 -3.91669e-05 -2.3623e-05 1.6349e-05 2.4592e-05 -0.00114958 -0.000124496 2.69665e-06 -6.87738e-05 0.000118698 0.000221385 -0.000255127 0.000265176 0.000269389 -0.000264365 -0.000212687 -0.000290115 0.000167286 -5.80108e-05 -3.56057e-05 -0.000108072 -4.03476e-05 4.08176e-05 3.25406e-05 0.000108139 -3.10203e-06 3.13239e-05 -6.77798e-05 8.94635e-05 8.75856e-07 2.44708e-05 1.85717e-05 -2.28462e-05 
1866.9 0 -4.39957e-05 -8.99949e-06 1.87376e-05 2.51039e-05 -0.00113674 -0.000110895 -5.1783e-06 -6.40567e-05 0.000116587 0.000226017 -0.000248926 0.000300811 0.000263406 -0.000242933 -0.000205605 -0.000304004 0.000158002 -6.13857e-05 -4.78187e-05 -0.000117967 -4.52879e-05 3.63344e-05 3.03408e-05 0.00010859 -3.32089e-06 3.31068e-05 -6.87665e-05 8.70113e-05 6.91192e-07 2.1651e-05 2.36252e-05 -2.91077e-05 
1867.25 0 -4.84324e-05 4.7189e-06 1.94293e-05 2.61442e-05 -0.00112153 -9.18786e-05 -1.61854e-05 -6.4568e-05 0.000110495 0.000226499 -0.000240394 0.000332782 0.000255528 -0.000217389 -0.000194369 -0.000314234 0.000147827 -6.49028e-05 -6.07572e-05 -0.000121797 -5.0135e-05 3.15905e-05 2.72157e-05 0.000107991 -1.7071e-06 3.33964e-05 -6.87734e-05 8.38619e-05 3.95912e-06 1.84139e-05 3.07169e-05 -3.65554e-05 
1867.6 0 -5.01299e-05 1.86652e-05 1.98044e-05 2.68824e-05 -0.00110775 -7.04045e-05 -2.80502e-05 -6.79544e-05 0.000101628 0.000221033 -0.000228563 0.000363812 0.000246813 -0.000190769 -0.000180178 -0.000319025 0.000135601 -7.07688e-05 -7.30501e-05 -0.000119209 -5.47185e-05 2.64919e-05 2.51224e-05 0.00010701 3.70124e-07 3.21145e-05 -6.78704e-05 8.00645e-05 9.69733e-06 1.56867e-05 3.70925e-05 -4.37259e-05 
1867.95 0 -4.87187e-05 3.19493e-05 2.08308e-05 2.64927e-05 -0.00109541 -4.96515e-05 -3.99788e-05 -7.11603e-05 9.17087e-05 0.000213391 -0.00021331 0.000396374 0.000238231 -0.000166668 -0.00016677 -0.000317386 0.000123268 -7.96119e-05 -8.3857e-05 -0.000111057 -5.74637e-05 2.11136e-05 2.68058e-05 0.000104916 2.17248e-06 3.10918e-05 -6.73971e-05 7.59999e-05 1.607e-05 1.43707e-05 4.13385e-05 -4.67194e-05 
1868.3 0 -4.59226e-05 4.49778e-05 2.32852e-05 2.5595e-05 -0.00108037 -3.23665e-05 -5.16737e-05 -7.37426e-05 8.2829e-05 0.000205425 -0.000195864 0.000430662 0.0002304 -0.000145464 -0.000156329 -0.000311941 0.000113857 -9.18172e-05 -9.22701e-05 -9.98788e-05 -5.82446e-05 1.59614e-05 3.13192e-05 0.000101374 3.47741e-06 3.04487e-05 -6.83195e-05 7.21099e-05 2.1881e-05 1.55052e-05 4.37877e-05 -4.49506e-05 
1868.65 0 -4.25343e-05 5.80182e-05 2.69647e-05 2.5875e-05 -0.00105993 -2.09117e-05 -6.22246e-05 -7.64771e-05 7.71344e-05 0.000195786 -0.000177345 0.000466169 0.000224042 -0.000127138 -0.000149701 -0.000304318 0.000107628 -0.000106254 -9.95927e-05 -8.89446e-05 -5.89482e-05 1.18486e-05 3.58492e-05 9.66244e-05 3.83809e-06 2.7919e-05 -6.99191e-05 6.8334e-05 2.76265e-05 1.75498e-05 4.46569e-05 -4.11712e-05 
1869 0 -3.90663e-05 6.985e-05 3.06691e-05 2.84932e-05 -0.00103354 -1.63106e-05 -7.43635e-05 -8.03988e-05 7.54309e-05 0.000183583 -0.000159059 0.000501499 0.00021975 -0.000114025 -0.000146868 -0.000293705 0.00010219 -0.000120209 -0.000107234 -7.97022e-05 -6.13746e-05 9.79713e-06 3.91132e-05 9.18608e-05 2.96958e-06 2.39941e-05 -7.10799e-05 6.54919e-05 3.2508e-05 1.75389e-05 4.38265e-05 -3.66901e-05 
1869.35 0 -3.64465e-05 8.12913e-05 3.33258e-05 3.30293e-05 -0.00100173 -1.6795e-05 -8.97438e-05 -8.5959e-05 7.50739e-05 0.000170168 -0.000143584 0.000533969 0.000217106 -0.000106879 -0.000147591 -0.000279479 9.57316e-05 -0.000131598 -0.000115792 -7.12041e-05 -6.4551e-05 1.01213e-05 4.07062e-05 8.78821e-05 1.682e-06 2.10827e-05 -7.17745e-05 6.31857e-05 3.48155e-05 1.5309e-05 4.16043e-05 -3.27141e-05 
1869.7 0 -3.46668e-05 9.35099e-05 3.48191e-05 3.7999e-05 -0.000965054 -1.9002e-05 -0.000105417 -9.24504e-05 7.2514e-05 0.000157199 -0.000131235 0.000562957 0.000215715 -0.000102811 -0.000151255 -0.000261896 8.97361e-05 -0.000138687 -0.000125675 -6.04773e-05 -6.54751e-05 1.16697e-05 4.15215e-05 8.42098e-05 2.06312e-06 1.96381e-05 -7.22468e-05 5.99562e-05 3.52385e-05 1.25182e-05 4.00065e-05 -2.93669e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ3ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0.0735646 #mEff=0.00583454 #wEff=0.0737956 
1470 0 -3.05745e-17 4.74018e-19 0 0 1 -5.33631e-20 0 0 0 0 -1.59161e-16 6.98245e-19 0 0 0 0 0 0 0 0 0 0 0 0 -6.96785e-19 0 0 0 0 0 0 0 
1470.35 0 -1.85759e-10 -0.00433962 7.79427e-13 -4.04291e-12 0.998726 1.32839e-10 1.79312e-09 -1.68249e-08 -2.54527e-10 -3.21854e-09 1.90241e-10 -0.0367242 -2.85752e-10 1.08113e-07 1.26442e-09 -1.19775e-08 3.72599e-11 -3.07921e-08 1.27098e-09 -5.82894e-08 1.12231e-09 -2.271e-09 1.7488e-09 8.67384e-10 -1.10331e-09 1.94503e-07 -3.62106e-09 -7.95396e-09 -1.6151e-10 -3.61252e-11 -1.3446e-09 -2.16969e-10 
1470.7 0 -2.67124e-09 -0.00885231 1.39463e-11 -2.06414e-10 0.99506 1.19349e-10 2.88757e-08 -1.32117e-07 -3.20188e-09 -3.1765e-08 -3.34865e-09 -0.0733126 -3.94891e-09 8.18069e-07 2.89904e-09 -7.97131e-08 2.27808e-09 -2.53366e-07 2.03527e-08 -4.38523e-07 1.91191e-09 -1.87104e-08 1.40464e-08 5.49348e-09 -7.66556e-09 2.82351e-07 -4.21201e-08 -5.97472e-08 -3.65999e-09 1.75537e-10 -1.4865e-08 -1.02818e-09 
1471.05 0 -9.60239e-09 -0.0134278 7.31684e-11 -1.76397e-09 0.989318 -2.85396e-09 1.3685e-07 -4.45128e-07 -2.64067e-09 -1.36077e-07 -3.82682e-08 -0.109664 -1.6434e-08 2.47401e-06 2.08836e-09 -2.21567e-07 8.13406e-09 -8.75573e-07 9.76344e-08 -1.37025e-06 -1.5007e-08 -6.49205e-08 4.22047e-08 1.42847e-08 -1.14255e-08 -1.32725e-06 -1.41853e-07 -1.80064e-07 -2.07748e-08 5.61077e-10 -4.98828e-08 2.32637e-11 
1471.4 0 -1.59455e-08 -0.0180074 1.55744e-10 -6.6829e-09 0.981575 -6.80546e-09 3.85649e-07 -1.08214e-06 2.89665e-08 -3.82469e-07 -1.27168e-07 -0.145688 -4.27828e-08 5.2107e-06 2.23849e-09 -4.33088e-07 1.64329e-08 -2.12005e-06 2.87302e-07 -3.04024e-06 -7.55483e-08 -1.57923e-07 7.07987e-08 2.5364e-08 2.37876e-08 -3.15631e-06 -3.05052e-07 -3.80426e-07 -5.52411e-08 8.90791e-10 -1.15334e-07 4.38121e-09 
1471.75 0 -1.17942e-08 -0.022603 2.34736e-10 -1.42611e-08 0.971855 1.83458e-09 8.28628e-07 -2.21973e-06 8.1427e-08 -8.04055e-07 -2.25569e-07 -0.181294 -8.56811e-08 9.27286e-06 2.10342e-09 -6.75975e-07 1.62083e-08 -4.18675e-06 6.62763e-07 -5.61429e-06 -2.14425e-07 -3.12716e-07 7.73537e-08 3.34866e-08 1.40731e-07 -3.82818e-06 -5.24543e-07 -6.84056e-07 -8.09333e-08 -5.12094e-09 -2.16167e-07 2.56038e-09 
1472.1 0 1.209e-08 -0.027206 6.48343e-10 -2.20769e-08 0.960205 3.72e-08 1.48808e-06 -4.11474e-06 3.06513e-08 -1.41144e-06 -2.05918e-07 -0.216392 -1.39992e-07 1.53651e-05 -2.74066e-08 -9.20966e-07 9.35683e-09 -7.22297e-06 1.33542e-06 -9.26052e-06 -4.60864e-07 -5.39871e-07 6.59125e-08 3.35537e-08 3.43896e-07 -3.86776e-06 -7.72439e-07 -1.15288e-06 -6.53722e-08 -3.96213e-08 -3.29947e-07 -7.43569e-09 
1472.45 0 6.66967e-08 -0.0318088 1.73232e-09 -3.28835e-08 0.946667 1.09283e-07 2.30385e-06 -7.11384e-06 -3.25356e-07 -2.22516e-06 1.16334e-07 -0.250895 -2.00027e-07 2.45225e-05 -1.04535e-07 -1.19378e-06 3.8902e-08 -1.13749e-05 2.46294e-06 -1.41523e-05 -8.19352e-07 -8.50921e-07 4.72644e-08 2.32399e-08 6.17475e-07 -2.94468e-06 -1.04742e-06 -1.84908e-06 -4.44481e-09 -9.91697e-08 -4.31946e-07 -2.51127e-09 
1472.8 0 1.6184e-07 -0.0364077 2.34543e-09 -3.62028e-08 0.931289 2.33854e-07 3.1394e-06 -1.15401e-05 -1.16128e-06 -3.24991e-06 9.01267e-07 -0.284717 -2.75018e-07 3.70543e-05 -1.90553e-07 -1.51158e-06 1.08368e-07 -1.68346e-05 4.21971e-06 -2.03946e-05 -1.26698e-06 -1.26103e-06 3.72428e-08 -2.87966e-10 9.9042e-07 -5.8703e-07 -1.38421e-06 -2.75245e-06 9.28464e-08 -1.55509e-07 -5.21211e-07 1.98569e-08 
1473.15 0 3.00805e-07 -0.0409912 1.90342e-10 -3.45914e-09 0.914123 4.17975e-07 3.87468e-06 -1.76341e-05 -2.61444e-06 -4.45809e-06 2.2234e-06 -0.317778 -3.83751e-07 5.19625e-05 -2.59152e-07 -1.83189e-06 1.67316e-07 -2.38344e-05 6.72176e-06 -2.80559e-05 -1.76536e-06 -1.78274e-06 3.45906e-08 -4.1539e-08 1.54143e-06 3.07857e-06 -1.79037e-06 -3.78488e-06 2.11058e-07 -2.26181e-07 -5.97773e-07 3.43261e-08 
1473.5 0 4.93171e-07 -0.0455496 -3.65399e-09 6.11078e-08 0.895221 6.44514e-07 4.46223e-06 -2.56738e-05 -4.79666e-06 -5.78511e-06 4.11468e-06 -0.349996 -5.40465e-07 6.78004e-05 -3.14145e-07 -2.06486e-06 2.13897e-07 -3.26263e-05 9.95238e-06 -3.72276e-05 -2.25535e-06 -2.42525e-06 -1.19833e-08 -1.05222e-07 2.33652e-06 8.48193e-06 -2.24219e-06 -4.91675e-06 3.11813e-07 -3.30873e-07 -6.53891e-07 5.63664e-08 
1473.85 0 7.44413e-07 -0.0500744 -5.50779e-09 1.00379e-07 0.87464 8.78901e-07 4.91127e-06 -3.59455e-05 -7.75825e-06 -7.14309e-06 6.6154e-06 -0.381294 -7.53417e-07 8.43216e-05 -2.72081e-07 -2.06602e-06 2.75763e-07 -4.34535e-05 1.38158e-05 -4.79449e-05 -2.66941e-06 -3.20344e-06 -1.1384e-07 -1.93849e-07 3.39045e-06 1.60612e-05 -2.73267e-06 -6.21665e-06 3.49841e-07 -4.4795e-07 -6.93226e-07 1.24662e-07 
1474.2 0 1.05711e-06 -0.0545525 -6.28163e-09 9.4859e-08 0.85244 1.06193e-06 5.23394e-06 -4.86526e-05 -1.14924e-05 -8.51472e-06 9.75235e-06 -0.411598 -1.04527e-06 0.000102887 -9.50981e-09 -1.65515e-06 3.94715e-07 -5.65213e-05 1.83837e-05 -6.014e-05 -2.92621e-06 -4.14317e-06 -1.63601e-07 -3.13652e-07 4.70143e-06 2.57586e-05 -3.281e-06 -7.75793e-06 3.19166e-07 -5.76232e-07 -7.46632e-07 2.02456e-07 
1474.55 0 1.44928e-06 -0.0589734 -1.12686e-08 7.67502e-08 0.828681 1.11424e-06 5.30394e-06 -6.40538e-05 -1.59304e-05 -1.00112e-05 1.35734e-05 -0.440835 -1.46271e-06 0.000124716 4.06474e-07 -6.86565e-07 6.74626e-07 -7.20914e-05 2.39195e-05 -7.37187e-05 -2.97877e-06 -5.28782e-06 -4.35564e-08 -4.8254e-07 6.28658e-06 3.81959e-05 -3.90509e-06 -9.5468e-06 2.46926e-07 -7.01872e-07 -8.34583e-07 2.66238e-07 
1474.9 0 1.94999e-06 -0.0633276 -2.71052e-08 6.06009e-08 0.803431 9.26252e-07 4.92482e-06 -8.24675e-05 -2.09209e-05 -1.16722e-05 1.8219e-05 -0.468935 -2.06794e-06 0.000149911 8.86802e-07 1.01759e-06 1.18092e-06 -9.05721e-05 3.05526e-05 -8.85647e-05 -2.86249e-06 -6.68698e-06 1.83446e-07 -7.31177e-07 8.12948e-06 5.38783e-05 -4.61765e-06 -1.1578e-05 1.74855e-07 -7.63984e-07 -9.85215e-07 4.25623e-07 
1475.25 0 2.57436e-06 -0.0676004 -5.35204e-08 6.66652e-08 0.776761 3.68365e-07 4.07364e-06 -0.000104075 -2.62851e-05 -1.32795e-05 2.3918e-05 -0.495835 -2.92048e-06 0.000178059 1.5523e-06 3.79427e-06 1.85681e-06 -0.000112328 3.83087e-05 -0.000104594 -2.62241e-06 -8.36888e-06 3.40804e-07 -1.09579e-06 1.0111e-05 7.22192e-05 -5.38363e-06 -1.37744e-05 1.1456e-07 -7.13751e-07 -1.22638e-06 6.74091e-07 
1475.6 0 3.31302e-06 -0.0717795 -8.25235e-08 9.20248e-08 0.74874 -6.69548e-07 2.90136e-06 -0.000128943 -3.20032e-05 -1.45787e-05 3.07916e-05 -0.521472 -4.05262e-06 0.000208311 2.40818e-06 7.99715e-06 2.4806e-06 -0.000137617 4.73629e-05 -0.000121849 -2.28367e-06 -1.03436e-05 2.59845e-07 -1.60587e-06 1.2097e-05 9.33821e-05 -6.14959e-06 -1.60023e-05 5.25107e-08 -4.94825e-07 -1.51234e-06 8.24767e-07 
1475.95 0 4.16506e-06 -0.0758562 -1.15835e-07 7.41669e-08 0.719444 -2.24293e-06 1.53112e-06 -0.000157147 -3.82823e-05 -1.54414e-05 3.88038e-05 -0.545786 -5.46888e-06 0.000239669 3.27994e-06 1.38331e-05 2.67651e-06 -0.000166507 5.78653e-05 -0.000140322 -1.86169e-06 -1.25919e-05 -1.97667e-07 -2.26562e-06 1.40581e-05 0.000118325 -6.92649e-06 -1.82893e-05 7.02589e-08 -1.35199e-07 -1.73815e-06 8.09965e-07 
1476.3 0 5.14765e-06 -0.0798168 -1.64447e-07 -1.09972e-08 0.688952 -4.34843e-06 -1.10341e-08 -0.000188869 -4.53818e-05 -1.58365e-05 4.79625e-05 -0.568724 -7.15586e-06 0.000272205 4.09587e-06 2.12002e-05 2.21478e-06 -0.000198692 6.97964e-05 -0.000159921 -1.35797e-06 -1.50468e-05 -1.01648e-06 -3.0262e-06 1.59876e-05 0.000146419 -7.71387e-06 -2.08438e-05 2.24202e-07 2.7254e-07 -1.83659e-06 7.13888e-07 
1476.65 0 6.2711e-06 -0.0836471 -2.2655e-07 -6.87799e-08 0.657341 -6.96415e-06 -1.68414e-06 -0.000224494 -5.34955e-05 -1.5852e-05 5.84441e-05 -0.590235 -9.11582e-06 0.000307115 5.02284e-06 2.97806e-05 9.72901e-07 -0.000233846 8.32654e-05 -0.000180612 -7.62491e-07 -1.76553e-05 -2.10949e-06 -3.83232e-06 1.7831e-05 0.000176875 -8.47224e-06 -2.37306e-05 4.16343e-07 7.87483e-07 -1.84372e-06 6.73309e-07 
1477 0 7.54487e-06 -0.0873395 -2.84546e-07 -2.3017e-08 0.624689 -1.0133e-05 -3.36072e-06 -0.000264458 -6.27702e-05 -1.55679e-05 7.05148e-05 -0.610271 -1.14019e-05 0.000344675 6.4393e-06 3.93278e-05 -1.34026e-06 -0.00027189 9.85969e-05 -0.000202235 -1.15467e-07 -2.0436e-05 -3.4976e-06 -4.66363e-06 1.96177e-05 0.000210851 -9.18519e-06 -2.67228e-05 5.44009e-07 1.43011e-06 -1.84959e-06 6.76319e-07 
1477.35 0 8.99756e-06 -0.0908849 -3.23309e-07 2.38747e-08 0.591084 -1.39616e-05 -4.85941e-06 -0.000308902 -7.33694e-05 -1.49911e-05 8.43689e-05 -0.628788 -1.40768e-05 0.000383492 8.56466e-06 4.97791e-05 -4.93351e-06 -0.000312936 0.000115793 -0.000224546 5.93406e-07 -2.34502e-05 -5.22456e-06 -5.50027e-06 2.14704e-05 0.000249248 -9.83448e-06 -2.9592e-05 5.72413e-07 2.02834e-06 -1.91819e-06 5.56161e-07 
1477.7 0 1.06257e-05 -0.0942703 -3.4587e-07 -1.50626e-08 0.556613 -1.8561e-05 -6.04607e-06 -0.000357602 -8.54517e-05 -1.42508e-05 0.000100023 -0.64575 -1.71606e-05 0.000422766 1.13895e-05 6.12141e-05 -9.70784e-06 -0.000357179 0.000134641 -0.00024749 1.53328e-06 -2.67073e-05 -7.2369e-06 -6.3257e-06 2.3404e-05 0.000291116 -1.04264e-05 -3.23831e-05 5.97217e-07 2.51128e-06 -2.03464e-06 2.58514e-07 
1478.05 0 1.2351e-05 -0.0974852 -3.58594e-07 -9.01924e-08 0.521363 -2.40119e-05 -6.81684e-06 -0.000410133 -9.92353e-05 -1.35468e-05 0.000117186 -0.661122 -2.06812e-05 0.000463238 1.49141e-05 7.3685e-05 -1.53247e-05 -0.000404653 0.000155473 -0.000271245 2.86483e-06 -3.0147e-05 -9.41776e-06 -7.15004e-06 2.53164e-05 0.000335795 -1.09928e-05 -3.52673e-05 7.35144e-07 2.96197e-06 -2.10407e-06 -2.24031e-07 
1478.4 0 1.40846e-05 -0.100522 -3.59102e-07 -1.80162e-07 0.485421 -3.03716e-05 -6.94758e-06 -0.000465983 -0.00011497 -1.31461e-05 0.000135414 -0.674875 -2.47851e-05 0.000505221 1.89607e-05 8.71585e-05 -2.12203e-05 -0.000455241 0.000178826 -0.000296063 4.79016e-06 -3.37013e-05 -1.17372e-05 -8.01905e-06 2.70952e-05 0.000383794 -1.15714e-05 -3.82316e-05 9.6982e-07 3.60112e-06 -2.07143e-06 -1.02395e-06 
1478.75 0 1.57671e-05 -0.10337 -3.47226e-07 -3.06344e-07 0.448877 -3.76185e-05 -6.21935e-06 -0.000524922 -0.000132925 -1.35929e-05 0.000154374 -0.686981 -2.96564e-05 0.000547354 2.30103e-05 0.000101684 -2.72626e-05 -0.000508751 0.000204534 -0.000322123 7.42453e-06 -3.73055e-05 -1.42812e-05 -8.95385e-06 2.85506e-05 0.000435323 -1.21127e-05 -4.10046e-05 1.18894e-06 4.96712e-06 -1.96111e-06 -2.18279e-06 
1479.1 0 1.72726e-05 -0.106023 -3.45613e-07 -4.94738e-07 0.411821 -4.56022e-05 -4.35602e-06 -0.000587226 -0.000153427 -1.52898e-05 0.000173777 -0.697423 -3.53681e-05 0.000587183 2.66762e-05 0.000117166 -3.43548e-05 -0.000564741 0.00023196 -0.000349502 1.03409e-05 -4.08997e-05 -1.7046e-05 -9.86058e-06 2.94651e-05 0.000490221 -1.2543e-05 -4.33498e-05 1.31403e-06 7.3437e-06 -1.73131e-06 -3.56855e-06 
1479.45 0 1.85113e-05 -0.108473 -3.92609e-07 -7.90291e-07 0.374345 -5.41544e-05 -6.25879e-07 -0.000653142 -0.000176751 -1.80363e-05 0.000193175 -0.706184 -4.19107e-05 0.000622728 2.9799e-05 0.000132944 -4.32654e-05 -0.00062254 0.000260418 -0.000377943 1.29536e-05 -4.44609e-05 -1.98415e-05 -1.06079e-05 2.98203e-05 0.000548298 -1.29035e-05 -4.53679e-05 1.28104e-06 1.0189e-05 -1.282e-06 -5.16503e-06 
1479.8 0 1.95358e-05 -0.110713 -4.72362e-07 -1.19352e-06 0.336542 -6.2932e-05 5.7698e-06 -0.000722232 -0.000203172 -2.16274e-05 0.000211959 -0.713252 -4.93027e-05 0.000653518 3.21032e-05 0.000148095 -5.36104e-05 -0.000681745 0.000289365 -0.000406885 1.52924e-05 -4.79919e-05 -2.24332e-05 -1.11094e-05 2.97697e-05 0.000609197 -1.31227e-05 -4.71267e-05 1.09928e-06 1.30077e-05 -5.86007e-07 -6.93914e-06 
1480.15 0 2.03895e-05 -0.112736 -5.70105e-07 -1.66596e-06 0.298505 -7.13012e-05 1.51414e-05 -0.000793527 -0.000233067 -2.61936e-05 0.000229708 -0.71862 -5.76308e-05 0.000679354 3.32945e-05 0.000161788 -6.48858e-05 -0.000742248 0.000318608 -0.000435867 1.76703e-05 -5.14292e-05 -2.46736e-05 -1.13164e-05 2.92961e-05 0.000672811 -1.3175e-05 -4.84139e-05 9.48195e-07 1.59769e-05 3.70296e-07 -8.77094e-06 
1480.5 0 2.1121e-05 -0.114538 -6.88312e-07 -2.25796e-06 0.260326 -7.85478e-05 2.75944e-05 -0.000866527 -0.000266644 -3.16782e-05 0.000246597 -0.722285 -6.6926e-05 0.000698709 3.30265e-05 0.000173197 -7.71338e-05 -0.00080385 0.00034766 -0.000464382 2.01416e-05 -5.46473e-05 -2.65795e-05 -1.12417e-05 2.84026e-05 0.000739043 -1.31809e-05 -4.90261e-05 8.65138e-07 1.92805e-05 1.52734e-06 -1.06168e-05 
1480.85 0 2.17466e-05 -0.116109 -7.69893e-07 -3.11139e-06 0.222095 -8.42557e-05 4.33688e-05 -0.000941793 -0.000303827 -3.81634e-05 0.00026282 -0.724251 -7.70006e-05 0.000710458 3.09664e-05 0.000182092 -9.03821e-05 -0.000866155 0.000375657 -0.000491912 2.27262e-05 -5.75553e-05 -2.82301e-05 -1.0952e-05 2.75001e-05 0.000806895 -1.30707e-05 -4.90478e-05 6.63892e-07 2.28333e-05 2.73078e-06 -1.24412e-05 
1481.2 0 2.22271e-05 -0.117446 -7.64287e-07 -4.16808e-06 0.1839 -8.8437e-05 6.27357e-05 -0.00102033 -0.000344779 -4.66104e-05 0.000278024 -0.724523 -8.75501e-05 0.000716545 2.69322e-05 0.000189177 -0.000104222 -0.000928713 0.000402714 -0.000518312 2.54726e-05 -6.01725e-05 -2.97074e-05 -1.04632e-05 2.68155e-05 0.00087547 -1.27325e-05 -4.88454e-05 2.82137e-07 2.64708e-05 3.95934e-06 -1.43169e-05 
1481.55 0 2.26209e-05 -0.118547 -7.73988e-07 -5.14896e-06 0.145826 -9.10941e-05 8.58294e-05 -0.00110265 -0.000389944 -5.85014e-05 0.000292127 -0.723114 -9.85218e-05 0.000720502 2.0958e-05 0.000194929 -0.000117791 -0.000991204 0.000430327 -0.000543564 2.81985e-05 -6.26221e-05 -3.12637e-05 -9.75579e-06 2.6092e-05 0.000945361 -1.23787e-05 -4.87462e-05 -1.25013e-07 3.00951e-05 5.29823e-06 -1.62871e-05 
1481.9 0 2.3023e-05 -0.119408 -9.51552e-07 -5.98788e-06 0.107963 -9.20672e-05 0.000112617 -0.00118831 -0.000439501 -7.43775e-05 0.000305658 -0.720038 -0.000109984 0.000724056 1.36652e-05 0.000198988 -0.000130338 -0.00105341 0.000459488 -0.000567467 3.05498e-05 -6.49977e-05 -3.32833e-05 -8.94596e-06 2.52681e-05 0.00101762 -1.21774e-05 -4.89324e-05 -5.86405e-07 3.37399e-05 6.72341e-06 -1.84302e-05 
1482.25 0 2.33708e-05 -0.120026 -1.23027e-06 -6.9994e-06 0.0704003 -9.13463e-05 0.000142589 -0.00127592 -0.000492995 -9.32832e-05 0.000318683 -0.715318 -0.000121882 0.000727349 5.61724e-06 0.000200917 -0.000141541 -0.00111487 0.000489635 -0.000590333 3.2323e-05 -6.72797e-05 -3.58379e-05 -8.12736e-06 2.45851e-05 0.00109176 -1.19351e-05 -4.93808e-05 -1.21731e-06 3.71815e-05 8.20345e-06 -2.10258e-05 
1482.6 0 2.35411e-05 -0.1204 -1.45394e-06 -8.1918e-06 0.0332203 -8.92048e-05 0.000174697 -0.00136365 -0.00054983 -0.000114368 0.000330749 -0.708979 -0.00013431 0.000730497 -3.47471e-06 0.000200959 -0.000151019 -0.00117439 0.000520141 -0.000612802 3.35904e-05 -6.93231e-05 -3.85095e-05 -7.19249e-06 2.40108e-05 0.00116582 -1.1557e-05 -4.95534e-05 -1.93935e-06 4.01222e-05 9.71922e-06 -2.414e-05 
1482.95 0 2.36117e-05 -0.120528 -1.61454e-06 -8.97841e-06 -0.00349552 -8.5924e-05 0.000207699 -0.00145072 -0.000609991 -0.000137666 0.000341815 -0.701046 -0.000147662 0.000731829 -1.40455e-05 0.000199877 -0.000158551 -0.00123071 0.000550688 -0.000634901 3.44148e-05 -7.10309e-05 -4.07573e-05 -6.0306e-06 2.34189e-05 0.00123862 -1.10365e-05 -4.87591e-05 -2.65516e-06 4.26157e-05 1.11745e-05 -2.73756e-05 
1483.3 0 2.37623e-05 -0.120408 -1.74826e-06 -9.23705e-06 -0.0396682 -8.16241e-05 0.000240604 -0.00153787 -0.000673431 -0.000162973 0.000352213 -0.691551 -0.000162294 0.000727409 -2.5836e-05 0.000197907 -0.000164539 -0.00128351 0.000580043 -0.000656385 3.48274e-05 -7.24364e-05 -4.24445e-05 -4.54334e-06 2.28516e-05 0.00131093 -1.01563e-05 -4.68719e-05 -3.32559e-06 4.48982e-05 1.25687e-05 -3.01202e-05 
1483.65 0 2.41128e-05 -0.120044 -1.74813e-06 -9.64795e-06 -0.0752193 -7.63482e-05 0.000272815 -0.00162621 -0.000739077 -0.000189418 0.000362462 -0.680529 -0.000178169 0.000715002 -3.80645e-05 0.000194156 -0.000169912 -0.0013333 0.000606812 -0.000677321 3.49711e-05 -7.35017e-05 -4.377e-05 -2.44927e-06 2.23153e-05 0.00138369 -8.71226e-06 -4.42692e-05 -4.02019e-06 4.71791e-05 1.41568e-05 -3.20415e-05 
1484 0 2.46283e-05 -0.119436 -1.50302e-06 -1.05406e-05 -0.11007 -7.02702e-05 0.000303989 -0.00171633 -0.00080549 -0.000216183 0.000373163 -0.66802 -0.000195247 0.000695413 -5.02526e-05 0.000187483 -0.000175548 -0.00138046 0.000630932 -0.0006977 3.50058e-05 -7.40216e-05 -4.47805e-05 5.64655e-07 2.20165e-05 0.00145684 -6.87787e-06 -4.11534e-05 -4.65591e-06 4.95112e-05 1.59277e-05 -3.3399e-05 
1484.35 0 2.51575e-05 -0.118586 -1.10796e-06 -1.16951e-05 -0.144144 -6.3929e-05 0.000333928 -0.00180823 -0.000871781 -0.000243352 0.00038416 -0.654071 -0.000213853 0.000669315 -6.25179e-05 0.000177606 -0.000181641 -0.00142466 0.000653036 -0.000717116 3.51366e-05 -7.38466e-05 -4.5427e-05 4.46762e-06 2.22345e-05 0.00153023 -4.81149e-06 -3.73603e-05 -5.19587e-06 5.18502e-05 1.75949e-05 -3.43311e-05 
1484.7 0 2.55632e-05 -0.117496 -7.58636e-07 -1.31745e-05 -0.177367 -5.80589e-05 0.000362127 -0.00190105 -0.0009372 -0.000271877 0.000394721 -0.638729 -0.000234302 0.000636085 -7.44211e-05 0.000164784 -0.000187597 -0.00146536 0.00067305 -0.000735439 3.55464e-05 -7.29906e-05 -4.58137e-05 8.79626e-06 2.27414e-05 0.00160309 -2.39708e-06 -3.29025e-05 -5.92456e-06 5.39708e-05 1.92909e-05 -3.44119e-05 
1485.05 0 2.58627e-05 -0.11617 -4.85709e-07 -1.53468e-05 -0.209672 -5.31475e-05 0.000387542 -0.00199344 -0.00100065 -0.000302073 0.000404597 -0.622046 -0.000256576 0.000595164 -8.45812e-05 0.000149124 -0.000192386 -0.00150214 0.000689823 -0.00075294 3.61412e-05 -7.14767e-05 -4.60607e-05 1.30729e-05 2.30623e-05 0.0016738 4.40586e-07 -2.80859e-05 -7.02797e-06 5.54966e-05 2.15005e-05 -3.35687e-05 
1485.4 0 2.59241e-05 -0.114609 -1.58921e-07 -1.83044e-05 -0.240995 -4.90686e-05 0.000409199 -0.00208401 -0.00106116 -0.00033281 0.000413865 -0.604071 -0.000280468 0.00054667 -9.21719e-05 0.000130787 -0.000194986 -0.00153479 0.000702162 -0.000769798 3.67406e-05 -6.93445e-05 -4.61711e-05 1.71437e-05 2.2868e-05 0.00174212 3.76573e-06 -2.27483e-05 -8.48244e-06 5.63079e-05 2.43728e-05 -3.24051e-05 
1485.75 0 2.51822e-05 -0.112821 2.7498e-07 -2.18751e-05 -0.271271 -4.55622e-05 0.000426589 -0.00217134 -0.00111841 -0.000362526 0.000422224 -0.58486 -0.000305848 0.000491199 -9.79167e-05 0.000110454 -0.000194911 -0.00156312 0.000710107 -0.000785713 3.72492e-05 -6.64466e-05 -4.61009e-05 2.11455e-05 2.20033e-05 0.00180918 7.55286e-06 -1.6586e-05 -1.02303e-05 5.68373e-05 2.77968e-05 -3.16111e-05 
1486.1 0 2.33192e-05 -0.110808 7.21341e-07 -2.60225e-05 -0.300442 -4.2649e-05 0.000439526 -0.00225437 -0.00117285 -0.000390474 0.000428887 -0.564475 -0.000332804 0.000430838 -0.000103533 8.86121e-05 -0.000192965 -0.00158641 0.000715176 -0.000799749 3.75102e-05 -6.25205e-05 -4.58885e-05 2.55436e-05 2.04551e-05 0.00187477 1.16609e-05 -1.02103e-05 -1.22253e-05 5.76841e-05 3.17553e-05 -3.13708e-05 
1486.45 0 2.08194e-05 -0.108577 1.08284e-06 -3.03963e-05 -0.32845 -3.96875e-05 0.000448146 -0.00233233 -0.00122511 -0.0004167 0.000433196 -0.542976 -0.000361136 0.00036967 -0.000109964 6.49505e-05 -0.000190768 -0.00160372 0.00072082 -0.000811352 3.74771e-05 -5.76427e-05 -4.57517e-05 3.07867e-05 1.83022e-05 0.00193752 1.61342e-05 -4.34533e-06 -1.44318e-05 5.88265e-05 3.60608e-05 -3.12492e-05 
1486.8 0 1.81244e-05 -0.106131 1.38994e-06 -3.41326e-05 -0.355248 -3.53357e-05 0.000452799 -0.0024046 -0.0012756 -0.0004409 0.000435036 -0.520424 -0.00039002 0.000310713 -0.000116426 3.8756e-05 -0.000188921 -0.00161461 0.000731766 -0.000820829 3.71798e-05 -5.20373e-05 -4.5943e-05 3.67633e-05 1.57948e-05 0.00199652 2.09889e-05 1.2967e-06 -1.66341e-05 5.99163e-05 4.03605e-05 -3.10314e-05 
1487.15 0 1.49922e-05 -0.103475 1.72948e-06 -3.66589e-05 -0.38079 -2.89303e-05 0.000453746 -0.00247138 -0.00132425 -0.000462132 0.000434181 -0.49688 -0.000418715 0.000252339 -0.000122317 9.32167e-06 -0.000187639 -0.00161954 0.00075054 -0.000828361 3.63076e-05 -4.58758e-05 -4.64752e-05 4.32037e-05 1.32923e-05 0.00205106 2.60765e-05 7.71964e-06 -1.84598e-05 6.11841e-05 4.45486e-05 -3.12458e-05 
1487.5 0 1.12522e-05 -0.100618 2.06984e-06 -3.83142e-05 -0.405036 -2.07054e-05 0.000450809 -0.00253384 -0.00137083 -0.000479918 0.000430078 -0.472405 -0.000447182 0.000188859 -0.000128083 -2.41141e-05 -0.000188241 -0.00162014 0.000774807 -0.000833511 3.45378e-05 -3.93684e-05 -4.70803e-05 5.02975e-05 1.08797e-05 0.0021014 3.13109e-05 1.55002e-05 -1.98026e-05 6.25927e-05 4.87972e-05 -3.21223e-05 
1487.85 0 7.55764e-06 -0.0975671 2.23449e-06 -4.02387e-05 -0.427943 -1.05135e-05 0.000443132 -0.00259276 -0.00141526 -0.00049463 0.000422717 -0.447067 -0.000475593 0.000116613 -0.000133326 -6.21455e-05 -0.000191613 -0.00161865 0.000799174 -0.000835624 3.20024e-05 -3.26713e-05 -4.767e-05 5.81652e-05 8.4284e-06 0.00214939 3.66123e-05 2.38311e-05 -2.09444e-05 6.31844e-05 5.31594e-05 -3.30879e-05 
1488.2 0 4.45832e-06 -0.0943316 2.24534e-06 -4.34259e-05 -0.449475 2.85496e-06 0.000429575 -0.00264753 -0.0014567 -0.000506205 0.000412942 -0.420939 -0.000504029 3.84325e-05 -0.00013665 -0.000104622 -0.000196509 -0.00161654 0.000819927 -0.000834544 2.91013e-05 -2.59405e-05 -4.84751e-05 6.6482e-05 6.0293e-06 0.0021957 4.19917e-05 3.11319e-05 -2.22552e-05 6.22315e-05 5.74151e-05 -3.37615e-05 
1488.55 0 1.66001e-06 -0.0909196 2.20926e-06 -4.79125e-05 -0.469596 2.00346e-05 0.000409183 -0.00269628 -0.00149342 -0.000513365 0.000401716 -0.394094 -0.000532594 -3.99045e-05 -0.000137973 -0.000150804 -0.00020137 -0.00161384 0.000836994 -0.000830637 2.61566e-05 -1.93266e-05 -4.91917e-05 7.50294e-05 3.84818e-06 0.00223877 4.75393e-05 3.68641e-05 -2.38203e-05 6.0255e-05 6.14733e-05 -3.4456e-05 
1488.9 0 -1.03398e-06 -0.0873403 2.12374e-06 -5.26343e-05 -0.488278 4.03563e-05 0.000381639 -0.00273742 -0.00152469 -0.000514877 0.000389509 -0.366603 -0.000561013 -0.000115415 -0.000139485 -0.000200233 -0.000206481 -0.00160965 0.000852083 -0.000824194 2.29171e-05 -1.27343e-05 -4.91782e-05 8.388e-05 1.81724e-06 0.00227801 5.34472e-05 4.20989e-05 -2.54696e-05 5.81455e-05 6.57078e-05 -3.52297e-05 
1489.25 0 -3.52506e-06 -0.0836041 2.09126e-06 -5.61734e-05 -0.505493 6.30553e-05 0.000347992 -0.00277138 -0.00155103 -0.000510623 0.000376475 -0.338537 -0.000588843 -0.000188816 -0.000143191 -0.00025293 -0.000212659 -0.0016034 0.000866294 -0.00081589 1.88039e-05 -5.88513e-06 -4.85909e-05 9.30203e-05 -3.37058e-07 0.00231508 5.98693e-05 4.80021e-05 -2.71033e-05 5.6024e-05 7.04114e-05 -3.55623e-05 
1489.6 0 -5.67914e-06 -0.0797213 2.10856e-06 -5.80725e-05 -0.521214 8.76449e-05 0.00031015 -0.00279995 -0.00157278 -0.000501699 0.000363105 -0.309972 -0.000616083 -0.000261472 -0.000149387 -0.000308386 -0.000219389 -0.00159519 0.000879454 -0.000806837 1.39162e-05 1.3701e-06 -4.77667e-05 0.000102552 -2.90853e-06 0.00235115 6.66487e-05 5.44931e-05 -2.89183e-05 5.36627e-05 7.55e-05 -3.55029e-05 
1489.95 0 -7.45818e-06 -0.0757021 1.90032e-06 -5.92953e-05 -0.535424 0.000113449 0.000269538 -0.00282436 -0.00159031 -0.000489632 0.00035049 -0.280991 -0.000643007 -0.000333188 -0.000158106 -0.000365601 -0.000226005 -0.00158488 0.00089054 -0.000797665 8.81153e-06 9.05734e-06 -4.66271e-05 0.000112628 -5.82143e-06 0.00238494 7.35145e-05 6.02549e-05 -3.11766e-05 5.15597e-05 8.09017e-05 -3.57103e-05 
1490.3 0 -8.99745e-06 -0.071557 1.34808e-06 -6.09116e-05 -0.548109 0.000139266 0.000227593 -0.00284456 -0.00160418 -0.000475071 0.000339011 -0.251668 -0.00067009 -0.000402251 -0.000169943 -0.000424457 -0.000233336 -0.00157168 0.000898154 -0.000788295 3.54402e-06 1.71203e-05 -4.51071e-05 0.000123173 -8.7063e-06 0.00241379 8.03754e-05 6.42915e-05 -3.41629e-05 5.0641e-05 8.66641e-05 -3.64582e-05 
1490.65 0 -1.04301e-05 -0.0672965 5.38707e-07 -6.23729e-05 -0.559263 0.000164431 0.00018614 -0.00285977 -0.00161469 -0.000458203 0.000328251 -0.222077 -0.000698173 -0.000467631 -0.000185025 -0.000485811 -0.000242195 -0.00155552 0.000901305 -0.000778561 -2.1102e-06 2.53614e-05 -4.32066e-05 0.000134001 -1.17063e-05 0.00243659 8.72573e-05 6.74728e-05 -3.80692e-05 5.10108e-05 9.26233e-05 -3.76235e-05 
1491 0 -1.19605e-05 -0.0629301 -5.97816e-07 -6.22235e-05 -0.568882 0.000189071 0.000146202 -0.00286963 -0.00162209 -0.000440252 0.000318444 -0.192286 -0.000728396 -0.000530803 -0.000203126 -0.000549955 -0.000251706 -0.00153743 0.000900112 -0.000768291 -7.96628e-06 3.38383e-05 -4.06516e-05 0.000144864 -1.48998e-05 0.00245449 9.41806e-05 7.15018e-05 -4.2491e-05 5.1935e-05 9.85794e-05 -3.96848e-05 
1491.35 0 -1.35929e-05 -0.058468 -2.10373e-06 -6.0184e-05 -0.576966 0.000212991 0.000107566 -0.00287488 -0.00162752 -0.000422716 0.000309847 -0.162368 -0.000761988 -0.000594064 -0.00022549 -0.000615676 -0.000260232 -0.00151794 0.000895492 -0.00075723 -1.36226e-05 4.26695e-05 -3.67188e-05 0.000155046 -1.79051e-05 0.00246799 0.00010154 7.67779e-05 -4.69716e-05 5.28333e-05 0.000104679 -4.32874e-05 
1491.7 0 -1.47169e-05 -0.0539209 -3.86753e-06 -5.73399e-05 -0.583519 0.000235933 6.93212e-05 -0.00287657 -0.00163258 -0.000404987 0.000302477 -0.132396 -0.000799891 -0.000658093 -0.000253565 -0.000681222 -0.000267048 -0.00149657 0.000888136 -0.000745289 -1.89763e-05 5.16125e-05 -3.1342e-05 0.000163795 -2.06532e-05 0.00247621 0.000109779 8.26405e-05 -5.14332e-05 5.32851e-05 0.000111269 -4.75281e-05 
1492.05 0 -1.4668e-05 -0.0493003 -5.8229e-06 -5.48795e-05 -0.58855 0.000258141 3.0408e-05 -0.00287527 -0.00163713 -0.000385198 0.000296769 -0.10244 -0.000842246 -0.000722025 -0.000285742 -0.00074548 -0.000271765 -0.00147255 0.000878518 -0.000732052 -2.39123e-05 6.03508e-05 -2.57397e-05 0.000171041 -2.33701e-05 0.00247975 0.00011861 8.85856e-05 -5.59926e-05 5.27278e-05 0.000118364 -5.06277e-05 
1492.4 0 -1.3477e-05 -0.0446179 -7.80892e-06 -5.28803e-05 -0.592067 0.000279292 -9.95508e-06 -0.00287144 -0.00163864 -0.000362824 0.000293197 -0.0725724 -0.000888368 -0.000785023 -0.000318482 -0.000806988 -0.00027324 -0.00144553 0.000867002 -0.000716368 -2.82132e-05 6.87279e-05 -2.09854e-05 0.000176905 -2.61398e-05 0.00248035 0.00012764 9.44349e-05 -6.08211e-05 5.10131e-05 0.000125792 -5.21147e-05 
1492.75 0 -1.1665e-05 -0.0398848 -9.63287e-06 -5.03866e-05 -0.59408 0.000298178 -5.21488e-05 -0.00286598 -0.00163456 -0.000338464 0.000291681 -0.0428662 -0.0009372 -0.00084703 -0.000350205 -0.000863301 -0.000269862 -0.00141573 0.000853467 -0.000697265 -3.17924e-05 7.68154e-05 -1.67802e-05 0.00018129 -2.89698e-05 0.00247801 0.000136999 0.000100163 -6.57306e-05 4.86859e-05 0.000133643 -5.28624e-05 
1493.1 0 -9.53174e-06 -0.0351116 -1.13685e-05 -4.65755e-05 -0.594607 0.000314453 -9.61164e-05 -0.00285949 -0.00162447 -0.000312175 0.000292048 -0.0133893 -0.000987757 -0.000907431 -0.000381464 -0.000912652 -0.000261308 -0.00138357 0.000837252 -0.000674771 -3.49279e-05 8.45725e-05 -1.22028e-05 0.000184224 -3.17496e-05 0.00247155 0.000146846 0.000106081 -7.04643e-05 4.64285e-05 0.000142121 -5.33457e-05 
1493.45 0 -7.00152e-06 -0.030309 -1.33988e-05 -4.10691e-05 -0.593669 0.000328949 -0.000141118 -0.00285104 -0.00160927 -0.00028341 0.000294416 0.0157921 -0.00103883 -0.000964801 -0.000412747 -0.000954831 -0.000248945 -0.00134952 0.000818692 -0.000649257 -3.77624e-05 9.1706e-05 -7.12526e-06 0.000185867 -3.41197e-05 0.00246042 0.000156817 0.000112961 -7.52472e-05 4.41046e-05 0.00015112 -5.33512e-05 
1493.8 0 -3.47493e-06 -0.0254885 -1.57995e-05 -3.39746e-05 -0.591292 0.000342321 -0.000186436 -0.00283864 -0.00158931 -0.00025158 0.000299304 0.0446135 -0.00108862 -0.00101943 -0.000444414 -0.000990093 -0.000234081 -0.00131402 0.000798801 -0.000620631 -3.99481e-05 9.81514e-05 -1.88286e-06 0.000186302 -3.60691e-05 0.00244445 0.000166346 0.00012104 -8.04471e-05 4.14511e-05 0.00016032 -5.31206e-05 
1494.15 0 1.63544e-06 -0.0206609 -1.83262e-05 -2.63379e-05 -0.587504 0.000354859 -0.000231804 -0.00282123 -0.0015646 -0.000215879 0.000308152 0.0730131 -0.00113567 -0.00107323 -0.000477151 -0.00101897 -0.000217758 -0.00127696 0.000775918 -0.000589065 -4.14611e-05 0.000104434 3.59332e-06 0.000185552 -3.80427e-05 0.00242401 0.000175284 0.000129775 -8.59949e-05 3.88238e-05 0.00016959 -5.29526e-05 
1494.5 0 8.51015e-06 -0.015837 -2.08266e-05 -1.94868e-05 -0.582334 0.000366096 -0.000276738 -0.00279912 -0.00153531 -0.00017568 0.000323027 0.100931 -0.00117996 -0.00112601 -0.000510459 -0.00104239 -0.000201384 -0.00123779 0.000746229 -0.000555124 -4.29318e-05 0.000110933 9.16473e-06 0.000183617 -4.02122e-05 0.00240015 0.000183683 0.000138851 -9.17044e-05 3.63399e-05 0.000178661 -5.25506e-05 
1494.85 0 1.74748e-05 -0.0110275 -2.32919e-05 -1.37653e-05 -0.575814 0.000374991 -0.000320457 -0.00277284 -0.00150144 -0.000131281 0.000345213 0.128309 -0.00122226 -0.00117549 -0.000543118 -0.00106039 -0.000185615 -0.00119622 0.000707786 -0.000518813 -4.47725e-05 0.000117273 1.46537e-05 0.000180495 -4.23584e-05 0.00237332 0.000191626 0.000148152 -9.75404e-05 3.33084e-05 0.000187246 -5.21267e-05 
1495.2 0 2.86803e-05 -0.00624272 -2.56808e-05 -8.6155e-06 -0.567979 0.00038029 -0.000362751 -0.00274328 -0.0014637 -8.33164e-05 0.000374658 0.155091 -0.00126216 -0.00122075 -0.000575016 -0.00107193 -0.00016965 -0.00115301 0.000660811 -0.000480331 -4.66284e-05 0.000122956 2.03142e-05 0.000176445 -4.43606e-05 0.00234317 0.000199375 0.000157498 -0.000103579 2.89777e-05 0.000195521 -5.20262e-05 
1495.55 0 4.19009e-05 -0.001493 -2.78957e-05 -3.55817e-06 -0.558868 0.000380169 -0.000404097 -0.00271083 -0.00142336 -3.21126e-05 0.000410656 0.181221 -0.00129899 -0.00126255 -0.000606302 -0.00107647 -0.000152412 -0.00110983 0.00060559 -0.00044059 -4.78843e-05 0.000127762 2.62787e-05 0.000171686 -4.60686e-05 0.00230919 0.000207157 0.000167135 -0.000109729 2.36221e-05 0.000203621 -5.1942e-05 
1495.9 0 5.6856e-05 0.00321163 -3.01237e-05 1.38293e-06 -0.548526 0.000373232 -0.000445 -0.00267426 -0.00138141 2.29432e-05 0.000451932 0.20665 -0.00133345 -0.00130183 -0.000636978 -0.00107465 -0.000134567 -0.00106785 0.000542429 -0.000399829 -4.87326e-05 0.0001319 3.24708e-05 0.000165988 -4.7284e-05 0.00227019 0.00021507 0.000177435 -0.000115695 1.87181e-05 0.000211427 -5.18325e-05 
1496.25 0 7.30491e-05 0.00786174 -3.2418e-05 5.9712e-06 -0.536998 0.000359414 -0.000484856 -0.002633 -0.00133905 8.32264e-05 0.000497004 0.231332 -0.00136689 -0.00133904 -0.000667727 -0.00106787 -0.000118567 -0.001028 0.000471596 -0.000357386 -5.03347e-05 0.000135693 3.8869e-05 0.000159371 -4.80696e-05 0.00222499 0.000223318 0.000188379 -0.000121533 1.49581e-05 0.000218943 -5.19771e-05 
1496.6 0 8.9948e-05 0.0124482 -3.47484e-05 1.03839e-05 -0.52433 0.000339223 -0.000521658 -0.00258788 -0.00129741 0.000149062 0.00054463 0.255226 -0.00140022 -0.00137432 -0.000698644 -0.001057 -0.000105074 -0.000992066 0.000393403 -0.000312935 -5.33943e-05 0.000138906 4.50623e-05 0.000152269 -4.83225e-05 0.00217408 0.00023189 0.000200048 -0.000127542 1.17745e-05 0.00022603 -5.20688e-05 
1496.95 0 0.000107237 0.0169624 -3.73372e-05 1.45064e-05 -0.510564 0.000312919 -0.000554233 -0.00253943 -0.00125583 0.000219216 0.000593813 0.278289 -0.00143303 -0.00140743 -0.000728516 -0.00104117 -9.22716e-05 -0.000961096 0.000308036 -0.000266887 -5.72673e-05 0.000141171 5.02993e-05 0.000144761 -4.79959e-05 0.00211971 0.00024032 0.000212217 -0.000133655 9.1282e-06 0.00023263 -5.1683e-05 
1497.3 0 0.000124421 0.0213971 -4.00594e-05 1.77235e-05 -0.495746 0.000280237 -0.000583993 -0.0024879 -0.00121217 0.000292188 0.000643938 0.300479 -0.00146454 -0.00143672 -0.000756222 -0.00101928 -7.89017e-05 -0.000933955 0.000215478 -0.000219902 -6.1237e-05 0.000142198 5.43529e-05 0.00013663 -4.73552e-05 0.00206332 0.000248266 0.000224617 -0.000139881 7.05571e-06 0.00023898 -5.11012e-05 
1497.65 0 0.000141065 0.0257451 -4.25736e-05 2.01563e-05 -0.479926 0.0002404 -0.00061279 -0.00243279 -0.00116444 0.000367462 0.000694051 0.321755 -0.00149537 -0.00146066 -0.000781476 -0.000991682 -6.46957e-05 -0.000908146 0.000117796 -0.000171907 -6.53511e-05 0.000142094 5.75206e-05 0.000127816 -4.66232e-05 0.00200435 0.000255855 0.000237675 -0.000146404 4.89014e-06 0.00024492 -5.08184e-05 
1498 0 0.000157192 0.0299974 -4.49217e-05 2.26175e-05 -0.463158 0.000193081 -0.000640749 -0.00237349 -0.00111148 0.000445623 0.000742698 0.342084 -0.00152631 -0.00148063 -0.00080404 -0.000960242 -4.90142e-05 -0.00088079 1.84249e-05 -0.000122265 -6.95228e-05 0.000141567 6.01005e-05 0.000118693 -4.59744e-05 0.00194221 0.000263475 0.00025165 -0.000153508 2.51373e-06 0.000250148 -5.06506e-05 
1498.35 0 0.000172631 0.0341446 -4.72075e-05 2.47941e-05 -0.445489 0.00013889 -0.000667643 -0.00231031 -0.00105314 0.000527009 0.000788829 0.361437 -0.00155629 -0.00149896 -0.000822991 -0.000927585 -3.095e-05 -0.000850629 -8.23357e-05 -7.08857e-05 -7.31387e-05 0.000140783 6.23433e-05 0.000110019 -4.53897e-05 0.00187806 0.000271344 0.000265638 -0.000161397 2.99115e-07 0.000255013 -5.04166e-05 
1498.7 0 0.000187299 0.03818 -4.92653e-05 2.51483e-05 -0.42697 7.87191e-05 -0.00069479 -0.00224395 -0.000990827 0.000610615 0.000831882 0.379784 -0.00158307 -0.00151443 -0.000838031 -0.0008958 -9.94965e-06 -0.000818892 -0.000186839 -1.82276e-05 -7.58435e-05 0.000139784 6.48508e-05 0.000102159 -4.47348e-05 0.00181377 0.000279203 0.000278853 -0.000169967 -1.82171e-06 0.000260195 -5.07967e-05 
1499.05 0 0.000201502 0.0420971 -5.07839e-05 2.36558e-05 -0.407651 1.33759e-05 -0.000723395 -0.00217475 -0.000927285 0.000694483 0.000871462 0.397094 -0.00160542 -0.00152365 -0.000849828 -0.000864684 1.32518e-05 -0.000787495 -0.000294798 3.52245e-05 -7.81393e-05 0.000138918 6.79884e-05 9.47466e-05 -4.43284e-05 0.00174905 0.000286742 0.000291743 -0.000179106 -4.41681e-06 0.000266149 -5.16255e-05 
1499.4 0 0.000215616 0.0458877 -5.17154e-05 2.21794e-05 -0.387592 -5.64709e-05 -0.000753281 -0.00210224 -0.000863634 0.000777617 0.0009073 0.41334 -0.00162393 -0.00152691 -0.00085746 -0.00083166 3.78118e-05 -0.00075636 -0.000403897 8.93173e-05 -7.9792e-05 0.000138286 7.10747e-05 8.72036e-05 -4.4654e-05 0.00168208 0.000293823 0.000304592 -0.000188447 -8.29571e-06 0.000272834 -5.15743e-05 
1499.75 0 0.000229626 0.0495428 -5.23061e-05 2.13448e-05 -0.366848 -0.000129565 -0.000784676 -0.00202673 -0.00079831 0.0008617 0.000938956 0.428501 -0.0016391 -0.00152761 -0.000859813 -0.000794568 6.40836e-05 -0.000724115 -0.000515448 0.000144281 -8.01579e-05 0.000137772 7.38923e-05 7.91147e-05 -4.57632e-05 0.001613 0.000300241 0.0003168 -0.000197508 -1.33403e-05 0.000279979 -5.09922e-05 
1500.1 0 0.0002428 0.0530557 -5.25945e-05 2.01855e-05 -0.345472 -0.000204797 -0.000817951 -0.00195072 -0.000730254 0.00094928 0.000965165 0.442556 -0.00164989 -0.00152669 -0.000858567 -0.000753908 9.17898e-05 -0.000691652 -0.000632909 0.000200335 -8.02072e-05 0.000137096 7.71608e-05 7.04257e-05 -4.70017e-05 0.00154374 0.000305915 0.000328117 -0.000206016 -1.862e-05 0.000287598 -5.10429e-05 
1500.45 0 0.000254737 0.0564227 -5.23341e-05 1.8035e-05 -0.323521 -0.000281087 -0.000851686 -0.00187668 -0.000659733 0.00104029 0.000984409 0.455481 -0.00165512 -0.00152246 -0.000854791 -0.000711152 0.000118933 -0.000662406 -0.00075704 0.000257165 -8.18464e-05 0.000135749 8.06213e-05 6.16801e-05 -4.79753e-05 0.00147433 0.000310928 0.000338205 -0.000213886 -2.37458e-05 0.000295606 -5.13773e-05 
1500.8 0 0.000265236 0.0596391 -5.15836e-05 1.47345e-05 -0.301056 -0.000357095 -0.000882776 -0.00180449 -0.00058647 0.00113187 0.000996886 0.46726 -0.00165454 -0.00151322 -0.000846454 -0.000665547 0.000143779 -0.000638952 -0.000887088 0.000314208 -8.57576e-05 0.000133084 8.32148e-05 5.33587e-05 -4.87375e-05 0.00140287 0.000314927 0.0003463 -0.000221187 -2.90241e-05 0.000303328 -5.1331e-05 
1501.15 0 0.000274633 0.0626983 -5.07606e-05 1.03628e-05 -0.278139 -0.000432541 -0.000909048 -0.00173173 -0.00050979 0.00122172 0.00100369 0.477884 -0.00164769 -0.00149683 -0.000831232 -0.000613902 0.000165934 -0.000620241 -0.0010223 0.000371563 -9.10118e-05 0.000129143 8.45152e-05 4.5147e-05 -4.89212e-05 0.00132946 0.000317397 0.000352407 -0.000228022 -3.4611e-05 0.000310251 -5.08998e-05 
1501.5 0 0.000283842 0.0655945 -5.00679e-05 5.60732e-06 -0.254827 -0.000507102 -0.0009306 -0.00165616 -0.000429619 0.00130971 0.00100583 0.487348 -0.00163343 -0.00147179 -0.0008086 -0.000554162 0.000185379 -0.000602946 -0.00116117 0.000429617 -9.6294e-05 0.000125004 8.48158e-05 3.6658e-05 -4.82481e-05 0.00125595 0.000318595 0.00035697 -0.000234714 -4.05218e-05 0.000316877 -5.04455e-05 
1501.85 0 0.000293044 0.0683243 -4.90681e-05 8.9559e-07 -0.231173 -0.000580254 -0.000949458 -0.00157753 -0.000346264 0.0013963 0.00100441 0.495642 -0.0016112 -0.00143946 -0.000780047 -0.000488047 0.000202118 -0.000584385 -0.00130237 0.000488012 -0.000100837 0.00012153 8.44609e-05 2.77982e-05 -4.68381e-05 0.00118267 0.000319251 0.000359796 -0.00024143 -4.68188e-05 0.000324011 -5.00474e-05 
1502.2 0 0.000301817 0.070885 -4.74718e-05 -3.68756e-06 -0.207232 -0.00065218 -0.00096811 -0.00149763 -0.000259968 0.00148114 0.00100003 0.502761 -0.00158239 -0.00140178 -0.000746952 -0.000419345 0.000215783 -0.000563333 -0.0014443 0.000545653 -0.00010499 0.000119008 8.30121e-05 1.84684e-05 -4.46685e-05 0.00110885 0.000319639 0.000360787 -0.00024821 -5.31563e-05 0.00033159 -4.86969e-05 
1502.55 0 0.000309711 0.0732737 -4.573e-05 -7.36778e-06 -0.183062 -0.000723983 -0.000986982 -0.0014182 -0.000170941 0.00156367 0.00099252 0.508702 -0.00154882 -0.00135966 -0.000708465 -0.000350416 0.000225249 -0.000539891 -0.00158392 0.000601536 -0.000109487 0.000117333 7.98929e-05 8.75862e-06 -4.15212e-05 0.00103456 0.000319231 0.000360328 -0.00025537 -5.89986e-05 0.000339017 -4.58108e-05 
1502.9 0 0.00031669 0.0754867 -4.41501e-05 -9.45117e-06 -0.158719 -0.000796475 -0.00100473 -0.00133862 -8.00315e-05 0.00164256 0.000981728 0.513464 -0.0015111 -0.00131349 -0.000663913 -0.000281606 0.000230129 -0.000514668 -0.00171807 0.000655106 -0.000114251 0.00011611 7.53105e-05 -8.89143e-07 -3.75624e-05 0.000960435 0.000317465 0.000358752 -0.00026312 -6.43202e-05 0.000346345 -4.26107e-05 
1503.25 0 0.000322686 0.0775207 -4.27114e-05 -1.03686e-05 -0.134262 -0.000869406 -0.0010207 -0.00125684 1.15965e-05 0.00171541 0.000968008 0.51705 -0.00146983 -0.00126308 -0.000614653 -0.000212786 0.000231771 -0.000487845 -0.00184496 0.000706014 -0.000118623 0.000114908 6.98815e-05 -1.00222e-05 -3.31606e-05 0.000887123 0.000314577 0.000356287 -0.000271559 -6.93632e-05 0.000354042 -4.00393e-05 
1503.6 0 0.000327428 0.0793736 -4.13467e-05 -1.11199e-05 -0.109746 -0.000942485 -0.00103554 -0.00117181 0.000102529 0.00178085 0.000951416 0.519463 -0.00142583 -0.00120781 -0.000561635 -0.00014449 0.00023164 -0.000460085 -0.00196394 0.000753879 -0.00012234 0.000113505 6.41388e-05 -1.85249e-05 -2.88151e-05 0.000815202 0.000311215 0.00035328 -0.000280683 -7.39957e-05 0.00036214 -3.76068e-05 
1503.95 0 0.000330872 0.0810445 -3.94849e-05 -1.20259e-05 -0.0852267 -0.00101496 -0.00104951 -0.00108383 0.000191004 0.00183884 0.000932362 0.52071 -0.00137993 -0.00114857 -0.00050395 -7.71986e-05 0.000229573 -0.0004323 -0.00207461 0.000797868 -0.000125811 0.000111862 5.79657e-05 -2.63413e-05 -2.51874e-05 0.000744242 0.000307758 0.000349964 -0.00028979 -7.7964e-05 0.00037035 -3.49633e-05 
1504.3 0 0.000332989 0.0825317 -3.68183e-05 -1.26243e-05 -0.0607608 -0.00108533 -0.00106123 -0.000993132 0.000276088 0.00188853 0.000911669 0.520801 -0.00133329 -0.00108845 -0.000441052 -1.06862e-05 0.000225312 -0.000403587 -0.00217739 0.000836757 -0.000129287 0.000109804 5.1159e-05 -3.29504e-05 -2.22454e-05 0.000673386 0.000303984 0.000346195 -0.000298022 -8.13748e-05 0.00037877 -3.24501e-05 
1504.65 0 0.000333323 0.0838329 -3.36611e-05 -1.25564e-05 -0.0364023 -0.0011526 -0.00106851 -0.000899928 0.000357194 0.00192801 0.000888899 0.519751 -0.00128629 -0.00102929 -0.000374209 5.54959e-05 0.000220495 -0.00037212 -0.00227462 0.000870163 -0.000132203 0.000107225 4.40013e-05 -3.80206e-05 -1.96677e-05 0.000603242 0.000299644 0.000341753 -0.000305236 -8.43291e-05 0.000387516 -3.02883e-05 
1505 0 0.000331418 0.0849469 -2.99031e-05 -1.21312e-05 -0.0122029 -0.00121672 -0.00107015 -0.000805726 0.000433283 0.00195728 0.000862418 0.517573 -0.00123902 -0.000969042 -0.000304546 0.000121801 0.000217221 -0.000337882 -0.0023677 0.000898718 -0.000133998 0.000104498 3.66433e-05 -4.17882e-05 -1.74013e-05 0.000534891 0.000295027 0.00033715 -0.000311637 -8.64837e-05 0.000396119 -2.81441e-05 
1505.35 0 0.000327394 0.0858741 -2.53791e-05 -1.17416e-05 0.0117852 -0.00127742 -0.0010661 -0.000712687 0.000503907 0.00197834 0.000830511 0.514281 -0.00119178 -0.000904419 -0.000231597 0.000187603 0.000215216 -0.000303008 -0.00245383 0.000922682 -0.000134816 0.000101771 2.86155e-05 -4.41458e-05 -1.56187e-05 0.000467531 0.000290362 0.000332951 -0.000317594 -8.74759e-05 0.000403997 -2.56175e-05 
1505.7 0 0.000321814 0.0866148 -2.03691e-05 -1.1461e-05 0.0355085 -0.00133386 -0.00105653 -0.000620955 0.000569899 0.00199189 0.000792308 0.509896 -0.00114467 -0.000834882 -0.000154822 0.000250961 0.00021208 -0.000270247 -0.00252949 0.000941839 -0.000135293 9.83423e-05 1.93901e-05 -4.47972e-05 -1.45088e-05 0.000399717 0.000285405 0.000328687 -0.000323238 -8.74131e-05 0.000410814 -2.26948e-05 
1506.05 0 0.000315366 0.0871689 -1.53751e-05 -1.13477e-05 0.0589164 -0.00138495 -0.00104094 -0.000529047 0.000632063 0.00199715 0.000747893 0.504442 -0.00109775 -0.000762166 -7.47242e-05 0.000309941 0.000206442 -0.000240585 -0.0025948 0.000956781 -0.000135615 9.38179e-05 9.44409e-06 -4.40686e-05 -1.43746e-05 0.00033235 0.000280138 0.000323661 -0.000328479 -8.69939e-05 0.000416397 -1.98951e-05 
1506.4 0 0.000308312 0.0875374 -1.06917e-05 -1.19836e-05 0.0819627 -0.00142928 -0.00101942 -0.000436747 0.000689548 0.00199386 0.000697785 0.497943 -0.00105025 -0.000687157 7.05281e-06 0.000363203 0.000199956 -0.000213001 -0.0026517 0.000968357 -0.000134918 8.82501e-05 -5.12644e-08 -4.23702e-05 -1.5633e-05 0.000267276 0.00027451 0.000317691 -0.000333576 -8.71778e-05 0.000420973 -1.78786e-05 
1506.75 0 0.000300315 0.0877215 -6.16681e-06 -1.38154e-05 0.104602 -0.0014655 -0.00099314 -0.000345248 0.000740173 0.00198276 0.000642586 0.490423 -0.0010012 -0.000609309 8.88711e-05 0.000410286 0.000195103 -0.000186029 -0.00269996 0.00097681 -0.000132509 8.17707e-05 -8.70433e-06 -3.98054e-05 -1.84574e-05 0.000204641 0.00026829 0.000311092 -0.000338417 -8.77717e-05 0.000424811 -1.62833e-05 
1507.1 0 0.000290818 0.0877224 -1.63774e-06 -1.61029e-05 0.126791 -0.0014926 -0.000962822 -0.000255617 0.000782098 0.00196506 0.000583277 0.481906 -0.000951718 -0.000529521 0.000171078 0.000451008 0.000191492 -0.000158174 -0.00273775 0.000982183 -0.000128962 7.50405e-05 -1.73808e-05 -3.60686e-05 -2.24142e-05 0.000144015 0.000261781 0.000304129 -0.000342478 -8.74255e-05 0.000428279 -1.40746e-05 
1507.45 0 0.000279835 0.0875423 2.86213e-06 -1.82058e-05 0.148485 -0.00151009 -0.000927538 -0.000168527 0.000815458 0.00194079 0.000520716 0.472419 -0.000903521 -0.000450363 0.000255548 0.000484522 0.000186142 -0.000128103 -0.00276503 0.000985866 -0.000125378 6.89186e-05 -2.69882e-05 -3.07723e-05 -2.67999e-05 8.49648e-05 0.000255178 0.000296635 -0.000345894 -8.57821e-05 0.000431876 -1.12686e-05 
1507.8 0 0.00026809 0.0871831 7.46295e-06 -2.05427e-05 0.16964 -0.00151737 -0.000885014 -8.44834e-05 0.000841615 0.00190882 0.000455551 0.461992 -0.000856097 -0.00037325 0.000342914 0.000510596 0.000177222 -9.50782e-05 -0.0027834 0.000990404 -0.000121977 6.32792e-05 -3.71348e-05 -2.40839e-05 -3.1321e-05 2.66036e-05 0.000248298 0.00028861 -0.00034938 -8.39508e-05 0.00043566 -8.83539e-06 
1508.15 0 0.000256102 0.086646 1.2442e-05 -2.37197e-05 0.190216 -0.00151373 -0.000834395 -3.18673e-06 0.000860784 0.00186828 0.000388343 0.450657 -0.000807201 -0.000298135 0.000432259 0.000530233 0.00016584 -5.88563e-05 -0.00279435 0.000996128 -0.000118008 5.70745e-05 -4.67116e-05 -1.61057e-05 -3.56009e-05 -3.08894e-05 0.000241032 0.000280702 -0.000353144 -8.24695e-05 0.000439589 -7.27946e-06 
1508.5 0 0.000244193 0.0859341 1.79164e-05 -2.76784e-05 0.210176 -0.00149985 -0.000777558 7.64973e-05 0.000872412 0.00181929 0.000319843 0.438449 -0.00075575 -0.000225145 0.000522671 0.000543888 0.000153657 -1.90002e-05 -0.00279837 0.00100072 -0.000113131 4.9806e-05 -5.53487e-05 -6.78039e-06 -3.92894e-05 -8.69402e-05 0.000233315 0.000273674 -0.000356452 -8.0512e-05 0.000443183 -6.27695e-06 
1508.85 0 0.000232752 0.0850532 2.36704e-05 -3.21934e-05 0.229479 -0.00147799 -0.000717088 0.000155231 0.000877246 0.00176344 0.000251535 0.425401 -0.000702693 -0.0001563 0.000613784 0.000551769 0.000141199 2.54886e-05 -0.00279591 0.00100305 -0.000107839 4.19079e-05 -6.36303e-05 3.5435e-06 -4.2295e-05 -0.000142421 0.000225193 0.000267359 -0.000358813 -7.75061e-05 0.000445119 -5.23723e-06 
1509.2 0 0.000222182 0.0840071 2.92468e-05 -3.76554e-05 0.248088 -0.00145058 -0.000655051 0.000232348 0.000877716 0.00170256 0.00018453 0.411555 -0.000649141 -9.42003e-05 0.000705723 0.000554616 0.000128655 7.41072e-05 -0.0027891 0.00100426 -0.000103019 3.39492e-05 -7.21408e-05 1.45281e-05 -4.45998e-05 -0.000198018 0.000216828 0.000261029 -0.000360474 -7.373e-05 0.000445063 -4.29987e-06 
1509.55 0 0.000212916 0.0827974 3.43038e-05 -4.45361e-05 0.265967 -0.00141918 -0.000592409 0.00030681 0.000875962 0.0016366 0.000119911 0.396954 -0.000594881 -3.85653e-05 0.000798157 0.000552213 0.000116103 0.000124237 -0.00278045 0.00100546 -9.94187e-05 2.64728e-05 -8.04931e-05 2.62326e-05 -4.64901e-05 -0.000252039 0.000208148 0.000254495 -0.000361444 -6.97078e-05 0.000443838 -4.10802e-06 
1509.9 0 0.000205406 0.0814268 3.91476e-05 -5.24469e-05 0.283087 -0.00138511 -0.00052926 0.000378271 0.000871971 0.00156451 5.97487e-05 0.381636 -0.000538704 1.3571e-05 0.000890021 0.000544615 0.00010362 0.000174712 -0.0027697 0.00100673 -9.70108e-05 1.96623e-05 -8.81738e-05 3.83266e-05 -4.82898e-05 -0.000302014 0.000198722 0.000247475 -0.000361423 -6.62318e-05 0.000441696 -4.84225e-06 
1510.25 0 0.000199579 0.0799009 4.44694e-05 -6.03218e-05 0.299422 -0.0013501 -0.000465822 0.000446537 0.000864023 0.00148648 6.19245e-06 0.365638 -0.000480352 6.43532e-05 0.000979523 0.000533676 9.22937e-05 0.00022668 -0.00275461 0.00100822 -9.54028e-05 1.29644e-05 -9.53389e-05 4.99536e-05 -5.0075e-05 -0.000347357 0.000188404 0.000238531 -0.000360462 -6.40148e-05 0.000438485 -6.20248e-06 
1510.6 0 0.000194778 0.0782264 5.0218e-05 -6.85415e-05 0.31494 -0.00131677 -0.000402334 0.000510945 0.000850482 0.0014033 -3.99978e-05 0.348999 -0.000420738 0.000113836 0.00106525 0.000521767 8.30388e-05 0.000279762 -0.00273468 0.00101071 -9.4416e-05 5.69692e-06 -0.000102724 6.07475e-05 -5.14161e-05 -0.000389538 0.000177435 0.000226622 -0.000358675 -6.2732e-05 0.000434187 -7.44235e-06 
1510.95 0 0.000190543 0.0764092 5.56826e-05 -7.84794e-05 0.329615 -0.00128713 -0.000339255 0.000570894 0.000832215 0.00131588 -7.98198e-05 0.331764 -0.000359948 0.000162038 0.00114723 0.00051047 7.47733e-05 0.00033188 -0.00271194 0.00101546 -9.36717e-05 -2.07957e-06 -0.000110705 7.09121e-05 -5.18222e-05 -0.000430724 0.000165733 0.000213193 -0.000355515 -6.15895e-05 0.000428634 -8.92063e-06 
1511.3 0 0.00018644 0.0744541 6.08106e-05 -8.94689e-05 0.34342 -0.00126191 -0.000278132 0.000626436 0.000810969 0.00122605 -0.000114858 0.313981 -0.000296468 0.000208253 0.00122488 0.00050057 6.5841e-05 0.000381684 -0.0026879 0.0010232 -9.25952e-05 -9.88301e-06 -0.000117902 8.06697e-05 -5.11183e-05 -0.000471449 0.000153132 0.000200382 -0.00035088 -6.04015e-05 0.000421403 -1.17859e-05 
1511.65 0 0.000182471 0.0723649 6.62723e-05 -9.98433e-05 0.356338 -0.00124078 -0.000220902 0.000678163 0.000785994 0.00113552 -0.000146415 0.295696 -0.000228763 0.000249768 0.00129717 0.000492401 5.639e-05 0.000428677 -0.00266357 0.00103291 -9.07507e-05 -1.76275e-05 -0.000123224 9.03589e-05 -4.94908e-05 -0.000509466 0.000140027 0.000187943 -0.000345391 -5.99554e-05 0.000412388 -1.5424e-05 
1512 0 0.000178935 0.0701466 7.22605e-05 -0.000109897 0.368354 -0.00122239 -0.000169184 0.000726634 0.000756554 0.00104457 -0.000174081 0.276951 -0.000157268 0.000285159 0.00136518 0.000486816 4.84973e-05 0.000472303 -0.00264148 0.00104207 -8.75473e-05 -2.5381e-05 -0.000127842 9.99977e-05 -4.77439e-05 -0.000542572 0.000127007 0.000173991 -0.00033936 -6.05766e-05 0.000401692 -1.82291e-05 
1512.35 0 0.000175745 0.0678044 7.80188e-05 -0.000120934 0.379451 -0.00120614 -0.000123999 0.000771959 0.000724818 0.000952862 -0.000196646 0.257785 -8.36965e-05 0.000316576 0.00143115 0.000485702 4.33348e-05 0.000511302 -0.00262369 0.00104859 -8.28351e-05 -3.32402e-05 -0.000133191 0.000109166 -4.62679e-05 -0.000571023 0.00011421 0.00015763 -0.000332332 -6.1012e-05 0.00038949 -1.96196e-05 
1512.7 0 0.000173138 0.0653431 8.30526e-05 -0.000132724 0.389612 -0.00119292 -8.47005e-05 0.000813864 0.000693513 0.00085976 -0.000213656 0.238244 -9.84594e-06 0.000347411 0.00149578 0.000490517 3.95571e-05 0.000545056 -0.00260852 0.00105252 -7.72374e-05 -4.08721e-05 -0.000139034 0.000117507 -4.4824e-05 -0.000595531 0.000101498 0.000139718 -0.000323687 -6.0772e-05 0.000376012 -2.00265e-05 
1513.05 0 0.000171685 0.0627687 8.75158e-05 -0.000143748 0.398825 -0.0011838 -5.0305e-05 0.000850998 0.000662232 0.000765345 -0.000224128 0.218375 6.26352e-05 0.000379829 0.00155764 0.000502377 3.60127e-05 0.000574583 -0.00259181 0.00105571 -7.05663e-05 -4.76449e-05 -0.000144052 0.000124529 -4.30454e-05 -0.000616261 8.9251e-05 0.000120994 -0.000313811 -6.12541e-05 0.000361265 -2.00399e-05 
1513.4 0 0.000171437 0.060089 9.14644e-05 -0.000153757 0.407082 -0.00117957 -2.12069e-05 0.000882453 0.000628403 0.000671731 -0.000227605 0.198223 0.000132677 0.000415505 0.00161544 0.00052147 3.34574e-05 0.000600474 -0.00257108 0.00105942 -6.2178e-05 -5.38282e-05 -0.000148099 0.000130212 -4.07936e-05 -0.000634226 7.81158e-05 0.000100831 -0.000303489 -6.30864e-05 0.000345727 -1.97969e-05 
1513.75 0 0.000171812 0.0573102 9.48147e-05 -0.000163547 0.41437 -0.0011802 2.84516e-06 0.000908996 0.000591557 0.000580785 -0.000225122 0.177831 0.000200044 0.000456467 0.00166964 0.000545924 3.35263e-05 0.000622954 -0.00254625 0.00106381 -5.25542e-05 -5.99449e-05 -0.000152204 0.000135108 -3.85968e-05 -0.000650754 6.79483e-05 7.84999e-05 -0.000292401 -6.57937e-05 0.000329615 -1.92684e-05 
1514.1 0 0.000171996 0.054438 9.73609e-05 -0.000173399 0.420682 -0.00118517 2.37864e-05 0.000931046 0.000552859 0.00049211 -0.000217542 0.157246 0.000265694 0.000502445 0.00172163 0.00057506 3.74198e-05 0.000643427 -0.00251815 0.0010689 -4.27238e-05 -6.58414e-05 -0.000156998 0.000139221 -3.69446e-05 -0.000666204 5.82214e-05 5.42725e-05 -0.000280222 -6.83835e-05 0.000312351 -1.82171e-05 
1514.45 0 0.000171584 0.0514794 9.88353e-05 -0.000183466 0.426013 -0.0011935 4.41977e-05 0.000947894 0.000512793 0.000404571 -0.000205859 0.136513 0.000331533 0.000552033 0.00177288 0.000610681 4.44534e-05 0.000662146 -0.00248899 0.00107399 -3.34591e-05 -7.14221e-05 -0.000162631 0.000142255 -3.55197e-05 -0.000680089 4.8539e-05 2.9163e-05 -0.000267683 -7.03302e-05 0.000293991 -1.65191e-05 
1514.8 0 0.000170243 0.0484408 9.92315e-05 -0.000193661 0.430357 -0.00120318 6.5861e-05 0.000959197 0.000471828 0.000317827 -0.000191596 0.11568 0.000398344 0.000605936 0.0018243 0.000654026 5.44612e-05 0.000676554 -0.0024611 0.0010778 -2.43346e-05 -7.69907e-05 -0.000169228 0.000143955 -3.44228e-05 -0.000690667 3.84746e-05 3.50224e-06 -0.000255245 -7.28653e-05 0.000275397 -1.44896e-05 
1515.15 0 0.000167316 0.0453285 9.85492e-05 -0.000203848 0.433717 -0.00121377 8.88055e-05 0.000966104 0.000431118 0.000232562 -0.000175507 0.0947895 0.000465425 0.000665976 0.00187558 0.000704115 6.90632e-05 0.000683513 -0.00243524 0.00107983 -1.40521e-05 -8.30994e-05 -0.000176244 0.000144218 -3.41254e-05 -0.000696361 2.75853e-05 -2.34207e-05 -0.000242988 -7.67275e-05 0.000257037 -1.21601e-05 
1515.5 0 0.000162869 0.0421496 9.64997e-05 -0.00021385 0.436094 -0.00122633 0.000111961 0.000971224 0.000391119 0.000149748 -0.000158543 0.073885 0.000532479 0.000732968 0.00192618 0.000759405 8.84114e-05 0.000682179 -0.0024102 0.00108015 -2.62584e-06 -8.99441e-05 -0.000182633 0.000142841 -3.4418e-05 -0.0006977 1.58688e-05 -5.15712e-05 -0.000230556 -8.09495e-05 0.000238383 -8.67075e-06 
1515.85 0 0.000156749 0.0389104 9.34771e-05 -0.000223564 0.43749 -0.00124021 0.000134473 0.000976069 0.000350842 7.10675e-05 -0.000142916 0.0530091 0.000599716 0.000806037 0.00197652 0.000819786 0.000110126 0.000675489 -0.00238377 0.00107794 8.68956e-06 -9.68144e-05 -0.000188404 0.000139239 -3.47932e-05 -0.000695567 4.15466e-06 -8.1032e-05 -0.000217572 -8.4877e-05 0.000218756 -3.42735e-06 
1516.2 0 0.000148197 0.0356168 9.04653e-05 -0.000233521 0.43791 -0.00125361 0.000155822 0.000980019 0.000309255 -1.00547e-06 -0.000131124 0.0322057 0.000666515 0.000884494 0.00202715 0.000885004 0.000131856 0.000666742 -0.00235545 0.00107203 1.9515e-05 -0.000103248 -0.000194424 0.000133498 -3.51388e-05 -0.000690478 -6.95172e-06 -0.000112928 -0.000204173 -8.87593e-05 0.000198214 3.05186e-06 
1516.55 0 0.000137318 0.032276 8.80677e-05 -0.000243653 0.437362 -0.00126481 0.000175545 0.000981438 0.000266469 -6.49282e-05 -0.000123903 0.0115207 0.000731532 0.000969671 0.00207755 0.000952863 0.000151985 0.000656599 -0.00232534 0.00106266 3.02448e-05 -0.000109008 -0.000201079 0.000126321 -3.60055e-05 -0.000682983 -1.74518e-05 -0.00014722 -0.000190371 -9.25113e-05 0.000177115 9.88642e-06 
1516.9 0 0.000124674 0.0288967 8.60741e-05 -0.000252363 0.435857 -0.00127228 0.000193478 0.00097936 0.000223475 -0.000120692 -0.00011999 -0.00899949 0.000794456 0.00106269 0.00212619 0.00102074 0.00016898 0.000644208 -0.00229124 0.00105159 4.14844e-05 -0.000114337 -0.00020756 0.000118102 -3.76083e-05 -0.000672933 -2.7522e-05 -0.000182675 -0.000176438 -9.59336e-05 0.000155471 1.65276e-05 
1517.25 0 0.000110272 0.0254878 8.40551e-05 -0.000258734 0.433405 -0.0012757 0.000209554 0.000975716 0.000180462 -0.000168996 -0.000118141 -0.0293098 0.000857457 0.00116263 0.00217163 0.0010875 0.000181767 0.000628619 -0.00225071 0.00104021 5.37798e-05 -0.000119726 -0.000213317 0.000108803 -3.93096e-05 -0.000660589 -3.75336e-05 -0.000218561 -0.000162752 -9.88908e-05 0.000133435 2.31555e-05 
1517.6 0 9.41501e-05 0.022057 8.20213e-05 -0.00026309 0.430019 -0.00127596 0.000224266 0.000973129 0.000137396 -0.000211398 -0.000118427 -0.0493669 0.000922557 0.00126887 0.00221411 0.00115328 0.000190606 0.000610002 -0.00220281 0.00102851 6.74639e-05 -0.000124852 -0.000220017 9.85648e-05 -4.08048e-05 -0.000646996 -4.80054e-05 -0.000254688 -0.00014941 -0.000101078 0.000111828 3.00053e-05 
1517.95 0 7.72107e-05 0.0186108 8.02762e-05 -0.000265522 0.425711 -0.00127382 0.000238189 0.000971871 9.65048e-05 -0.000250023 -0.00012083 -0.0691277 0.000989128 0.0013816 0.00225504 0.00121861 0.000196977 0.000589888 -0.00214695 0.00101618 8.24516e-05 -0.000129536 -0.000229293 8.72711e-05 -4.27685e-05 -0.000632965 -5.8831e-05 -0.000291115 -0.000136173 -0.000101779 9.10978e-05 3.61248e-05 
1518.3 0 6.11025e-05 0.0151562 7.92084e-05 -0.000265876 0.420502 -0.00126965 0.000251705 0.000971873 6.03433e-05 -0.000285802 -0.000124204 -0.088549 0.00105597 0.0014993 0.00229387 0.00128344 0.000202032 0.000569903 -0.00208262 0.00100235 9.76955e-05 -0.000134279 -0.000240027 7.43553e-05 -4.55677e-05 -0.00061831 -6.96783e-05 -0.000328137 -0.00012253 -0.000100512 7.09697e-05 4.05879e-05 
1518.65 0 4.68432e-05 0.0117007 7.87766e-05 -0.000264455 0.414415 -0.00126404 0.000265276 0.000974253 2.88358e-05 -0.000319132 -0.000127352 -0.107591 0.00112317 0.00161832 0.00232892 0.00134669 0.00020554 0.0005507 -0.00201089 0.000985372 0.000112042 -0.000138975 -0.000250564 5.98066e-05 -4.8826e-05 -0.00060189 -8.12988e-05 -0.00036581 -0.000108221 -9.73004e-05 5.11926e-05 4.41612e-05 
1519 0 3.41111e-05 0.00825294 7.88513e-05 -0.000262074 0.40747 -0.00125797 0.00027923 0.00097876 8.84493e-07 -0.00035057 -0.000130796 -0.12622 0.00119204 0.00173658 0.00236057 0.0014082 0.000206546 0.000531828 -0.00193441 0.000963174 0.000124657 -0.000143038 -0.000260816 4.39389e-05 -5.22678e-05 -0.000583297 -9.43215e-05 -0.000403288 -9.36025e-05 -9.26918e-05 3.1894e-05 4.78881e-05 
1519.35 0 2.24471e-05 0.00481958 7.97212e-05 -0.00025939 0.399688 -0.00125261 0.000293665 0.000984031 -2.42756e-05 -0.000380396 -0.00013578 -0.1444 0.00126275 0.00185458 0.00238982 0.00146922 0.000205439 0.000512581 -0.00185399 0.000933293 0.000135621 -0.000146728 -0.000270658 2.74666e-05 -5.62697e-05 -0.000562986 -0.000108477 -0.000439412 -7.86764e-05 -8.7718e-05 1.30589e-05 5.14054e-05 
1519.7 0 1.18684e-05 0.0014056 8.1275e-05 -0.000256384 0.39109 -0.00124871 0.000307241 0.000990102 -4.85881e-05 -0.00040886 -0.000141491 -0.162095 0.00133237 0.00197142 0.00241653 0.00153028 0.000202338 0.000493865 -0.00176768 0.000894741 0.000145967 -0.000149638 -0.000279642 1.06683e-05 -6.08941e-05 -0.000541311 -0.000123441 -0.000474246 -6.29268e-05 -8.24674e-05 -6.07963e-06 5.45199e-05 
1520.05 0 2.21195e-06 -0.00198368 8.24539e-05 -0.000253231 0.3817 -0.00124782 0.000317707 0.00099699 -7.37164e-05 -0.0004352 -0.00014656 -0.17927 0.0013972 0.00208416 0.0024413 0.00159072 0.000194772 0.000478204 -0.00167395 0.00084952 0.000155908 -0.000150612 -0.000288671 -6.87425e-06 -6.50145e-05 -0.000518195 -0.000138799 -0.000508804 -4.63307e-05 -7.6221e-05 -2.60825e-05 5.77715e-05 
1520.4 0 -6.42753e-06 -0.00534176 8.27686e-05 -0.000250355 0.371548 -0.00125189 0.000325173 0.0010036 -9.78376e-05 -0.000458672 -0.000152354 -0.195893 0.00145704 0.00219129 0.00246439 0.00164934 0.000180202 0.000467919 -0.00157351 0.000800282 0.000164438 -0.000149132 -0.000299287 -2.50786e-05 -6.80696e-05 -0.000493527 -0.000154134 -0.000543468 -2.95369e-05 -6.90217e-05 -4.68004e-05 6.09806e-05 
1520.75 0 -1.41446e-05 -0.00866042 8.30008e-05 -0.000247486 0.360661 -0.00126105 0.000331711 0.00100915 -0.000117712 -0.000479539 -0.000160447 -0.211934 0.00151327 0.00229375 0.00248459 0.00170463 0.000159071 0.000463962 -0.00146668 0.000748596 0.000171598 -0.000145416 -0.00031147 -4.36816e-05 -7.10259e-05 -0.00046817 -0.000169544 -0.000577584 -1.35765e-05 -6.17181e-05 -6.78886e-05 6.32417e-05 
1521.1 0 -2.17223e-05 -0.0119311 8.34524e-05 -0.000243537 0.349069 -0.00127433 0.000336671 0.00101498 -0.000133208 -0.000498011 -0.000170398 -0.227361 0.00156629 0.00239209 0.00250057 0.00175463 0.000134177 0.000466695 -0.00135181 0.000696711 0.000179192 -0.00013993 -0.000323534 -6.23003e-05 -7.40469e-05 -0.000443075 -0.000185043 -0.000609932 7.85599e-07 -5.47597e-05 -8.91585e-05 6.37523e-05 
1521.45 0 -3.00473e-05 -0.0151467 8.39444e-05 -0.00023764 0.3368 -0.00129186 0.00033673 0.00102261 -0.00014757 -0.000514701 -0.000181558 -0.24214 0.0016173 0.00248352 0.00251129 0.00179822 0.000107627 0.00047725 -0.00122818 0.000647056 0.000188367 -0.00013223 -0.00033416 -8.04969e-05 -7.60126e-05 -0.000418337 -0.000200025 -0.00063966 1.31219e-05 -4.77842e-05 -0.000110757 6.26047e-05 
1521.8 0 -3.93093e-05 -0.0183003 8.44673e-05 -0.000230098 0.323889 -0.00131399 0.00033033 0.00103038 -0.000163944 -0.000530502 -0.000195362 -0.256242 0.00166739 0.00256475 0.00251571 0.00183592 7.85188e-05 0.000496113 -0.00109871 0.000599774 0.000198278 -0.000122516 -0.000343552 -9.8116e-05 -7.63249e-05 -0.000394988 -0.000214025 -0.000667092 2.30717e-05 -4.01523e-05 -0.00013233 6.08834e-05 
1522.15 0 -4.93791e-05 -0.0213857 8.45133e-05 -0.000221441 0.310368 -0.00133885 0.000319491 0.00103633 -0.000183215 -0.000545761 -0.000214491 -0.269635 0.00171557 0.00263551 0.002513 0.00186812 4.4723e-05 0.000521651 -0.000966984 0.000553555 0.000207418 -0.000112339 -0.000352593 -0.000115173 -7.57316e-05 -0.000374131 -0.000227308 -0.000692857 3.12092e-05 -3.19814e-05 -0.00015317 5.97927e-05 
1522.5 0 -6.05446e-05 -0.0243979 8.3415e-05 -0.000212356 0.296277 -0.00136402 0.000307536 0.0010406 -0.000205205 -0.000560445 -0.00023986 -0.28229 0.00175985 0.00269662 0.00250344 0.0018937 7.07021e-06 0.000552027 -0.000833412 0.000508153 0.000215633 -0.000102261 -0.000361941 -0.000131652 -7.50369e-05 -0.000354201 -0.000240329 -0.000716938 3.86792e-05 -2.39763e-05 -0.000173051 5.96785e-05 
1522.85 0 -7.27611e-05 -0.0273313 8.0885e-05 -0.000203797 0.281659 -0.00138908 0.000295335 0.00104333 -0.000229187 -0.000574095 -0.00027036 -0.294184 0.00179925 0.00274805 0.00248781 0.0019114 -3.17931e-05 0.000586582 -0.0006963 0.000464223 0.000223646 -9.21735e-05 -0.000371778 -0.000147398 -7.43541e-05 -0.000332304 -0.000253413 -0.000739001 4.61808e-05 -1.61551e-05 -0.00019231 6.01926e-05 
1523.2 0 -8.48681e-05 -0.0301784 7.75921e-05 -0.000195911 0.266554 -0.00141391 0.000281869 0.00104393 -0.000253662 -0.000586221 -0.000304492 -0.305302 0.00183449 0.00279001 0.00246528 0.00192128 -7.12198e-05 0.000625386 -0.000554705 0.000421912 0.000231105 -8.22064e-05 -0.000381538 -0.000161951 -7.36239e-05 -0.00030818 -0.000266634 -0.000759148 5.41265e-05 -8.32384e-06 -0.000211669 6.11162e-05 
1523.55 0 -9.59827e-05 -0.0329316 7.46092e-05 -0.000187766 0.251 -0.00143706 0.00026658 0.00104111 -0.000277336 -0.000597511 -0.000340159 -0.315629 0.00186636 0.00282397 0.00243383 0.00192472 -0.000111586 0.000668362 -0.000409435 0.000380302 0.000237073 -7.17823e-05 -0.000390081 -0.000175615 -7.27854e-05 -0.000284629 -0.000279766 -0.0007776 6.27672e-05 -1.01399e-06 -0.000231705 6.22971e-05 
1523.9 0 -0.000106145 -0.0355863 7.19392e-05 -0.000178248 0.235032 -0.00145763 0.000249197 0.00103193 -0.000300301 -0.000608297 -0.000375123 -0.325144 0.00189467 0.00285116 0.00239287 0.00192307 -0.000152808 0.000714688 -0.000261437 0.000337499 0.000240852 -6.0099e-05 -0.000396399 -0.000189257 -7.17075e-05 -0.00026341 -0.000292715 -0.000794137 7.20441e-05 5.67698e-06 -0.000251839 6.40447e-05 
1524.25 0 -0.000115584 -0.0381403 6.89811e-05 -0.000167181 0.218689 -0.00147538 0.000229628 0.0010136 -0.000322787 -0.000618199 -0.000408304 -0.33383 0.00191825 0.00287089 0.00234478 0.00191599 -0.000196024 0.000763003 -0.000111186 0.000291904 0.000241913 -4.7442e-05 -0.000400824 -0.000202512 -7.05244e-05 -0.000243889 -0.000305501 -0.000809042 8.15973e-05 1.20618e-05 -0.000271313 6.71434e-05 
1524.6 0 -0.000124977 -0.0405901 6.55489e-05 -0.000155424 0.202015 -0.00149041 0.000207976 0.0009861 -0.000343365 -0.000627609 -0.000439904 -0.341676 0.00193606 0.00288197 0.00229234 0.0019027 -0.000242835 0.00081193 3.99558e-05 0.000243615 0.00024058 -3.45734e-05 -0.000404266 -0.000214796 -6.95125e-05 -0.000225442 -0.000317715 -0.000822824 9.10586e-05 1.76909e-05 -0.000290147 7.09772e-05 
1524.95 0 -0.000134629 -0.0429303 6.22319e-05 -0.000143352 0.185049 -0.00150406 0.000183962 0.000950982 -0.000360313 -0.00063653 -0.000470458 -0.348675 0.0019479 0.00288468 0.00223516 0.00188276 -0.000292762 0.000860526 0.000189785 0.000193741 0.000237573 -2.15235e-05 -0.000406644 -0.000226609 -6.87583e-05 -0.000207736 -0.000328716 -0.000834766 0.000100331 2.1993e-05 -0.000308182 7.40163e-05 
1525.3 0 -0.000143879 -0.0451545 5.92491e-05 -0.000130068 0.167832 -0.00151677 0.000156751 0.000909455 -0.000374056 -0.000643915 -0.000500685 -0.35482 0.00195341 0.00287953 0.00217063 0.00185536 -0.000344176 0.00090914 0.000337641 0.000143074 0.000232853 -7.63483e-06 -0.000406941 -0.000238404 -6.83408e-05 -0.000191135 -0.000338152 -0.000843425 0.000109125 2.526e-05 -0.000324945 7.57786e-05 
1525.65 0 -0.000152422 -0.0472586 5.59286e-05 -0.000115269 0.150403 -0.00152609 0.0001259 0.000861433 -0.000387469 -0.00065015 -0.000530906 -0.360104 0.00195303 0.00286594 0.00209767 0.00181969 -0.000396671 0.000958798 0.000484281 9.19157e-05 0.000226341 8.1473e-06 -0.000404256 -0.000249999 -6.88248e-05 -0.000176189 -0.000346088 -0.000848954 0.000117142 2.78607e-05 -0.000340223 7.67878e-05 
1526 0 -0.000161128 -0.0492404 5.19427e-05 -0.000100543 0.132805 -0.00153042 9.23307e-05 0.000804848 -0.000403694 -0.000657051 -0.000559739 -0.364521 0.00194902 0.00284494 0.00201649 0.00177613 -0.000450585 0.00101026 0.00062986 4.07513e-05 0.000218552 2.61319e-05 -0.00039808 -0.000261405 -7.02455e-05 -0.000162134 -0.000352951 -0.000852669 0.000124642 2.96992e-05 -0.000353987 7.70726e-05 
1526.35 0 -0.000171159 -0.0510974 4.74888e-05 -8.72466e-05 0.11508 -0.00153212 5.84477e-05 0.00073816 -0.000424974 -0.00066529 -0.000586907 -0.368072 0.00194383 0.00282052 0.0019269 0.00172667 -0.000505572 0.0010633 0.000774936 -1.03269e-05 0.000209918 4.52732e-05 -0.000388336 -0.000272982 -7.13499e-05 -0.000148552 -0.000358762 -0.000855077 0.000131713 3.06412e-05 -0.000366201 7.6953e-05 
1526.7 0 -0.000183 -0.0528273 4.31987e-05 -7.48361e-05 0.0972676 -0.00153355 2.65674e-05 0.000662447 -0.000451721 -0.000673314 -0.00061555 -0.37076 0.00193724 0.00279492 0.00182991 0.0016735 -0.000561171 0.0011165 0.000920253 -6.23346e-05 0.00020009 6.43502e-05 -0.00037594 -0.000284843 -7.11425e-05 -0.000136263 -0.000363252 -0.000855987 0.000138204 3.16867e-05 -0.000376647 7.72729e-05 
1527.05 0 -0.000196332 -0.0544281 3.94296e-05 -6.25146e-05 0.0794077 -0.00153369 -1.37926e-06 0.000580263 -0.000482043 -0.000679821 -0.000648661 -0.372586 0.00192636 0.00276488 0.00172761 0.00161731 -0.000618895 0.00116816 0.00106487 -0.000115232 0.000187419 8.27762e-05 -0.000362011 -0.000296145 -6.99007e-05 -0.000124989 -0.000366934 -0.000855554 0.000143717 3.38562e-05 -0.000384885 7.82417e-05 
1527.4 0 -0.000210478 -0.0558968 3.54415e-05 -5.06066e-05 0.0615452 -0.00152972 -2.35257e-05 0.000493982 -0.000513375 -0.000686126 -0.000685919 -0.373552 0.00190957 0.00272632 0.001622 0.00155869 -0.000679904 0.00121622 0.00120574 -0.000167154 0.000171577 0.000100536 -0.000346589 -0.00030647 -6.88042e-05 -0.000113399 -0.000370138 -0.000854584 0.000148178 3.57426e-05 -0.000391331 7.96928e-05 
1527.75 0 -0.000225602 -0.0572297 3.06718e-05 -3.9094e-05 0.0437254 -0.00152022 -4.02588e-05 0.000404463 -0.000544621 -0.000693704 -0.000724917 -0.373664 0.00188892 0.00267925 0.00151525 0.00149931 -0.000741695 0.00125984 0.00134071 -0.000217905 0.000154885 0.000118072 -0.000329632 -0.000316523 -6.82449e-05 -0.000101567 -0.000372616 -0.00085322 0.000152192 3.60395e-05 -0.000396633 8.14926e-05 
1528.1 0 -0.000241859 -0.0584238 2.59273e-05 -2.73816e-05 0.0259899 -0.00150582 -5.39543e-05 0.000310718 -0.00057547 -0.000702647 -0.000765426 -0.372934 0.00186717 0.00262484 0.00140911 0.00143937 -0.00080051 0.00130045 0.00147092 -0.000269751 0.000138584 0.000135928 -0.000311913 -0.000326603 -6.7256e-05 -9.04802e-05 -0.000374451 -0.000851175 0.000155877 3.54717e-05 -0.000400523 8.30243e-05 
1528.45 0 -0.000258231 -0.0594781 2.23264e-05 -1.5475e-05 0.00837535 -0.00148659 -6.56265e-05 0.000211038 -0.000605296 -0.00071394 -0.000808425 -0.371369 0.00184518 0.00256332 0.00130361 0.00137672 -0.000855086 0.00133898 0.00159743 -0.000324077 0.000121266 0.000153881 -0.000293932 -0.000335807 -6.50416e-05 -8.03857e-05 -0.000375823 -0.000848604 0.000159014 3.50167e-05 -0.000402765 8.36334e-05 
1528.8 0 -0.000273272 -0.0603927 1.99769e-05 -3.36255e-06 -0.00908114 -0.0014616 -7.38e-05 0.000104448 -0.000633635 -0.00072959 -0.000853145 -0.368979 0.00182296 0.0024953 0.00119733 0.00130949 -0.000906537 0.00137428 0.00171982 -0.00037988 0.000102092 0.000170884 -0.000275298 -0.000343614 -6.14187e-05 -7.05236e-05 -0.00037671 -0.000845244 0.000161791 3.45353e-05 -0.000403931 8.37111e-05 
1529.15 0 -0.000287243 -0.0611689 1.83707e-05 9.08084e-06 -0.0263395 -0.00143031 -7.75484e-05 -8.01499e-06 -0.000661516 -0.000749331 -0.000897807 -0.365776 0.00179992 0.00242264 0.00108936 0.00123778 -0.000954733 0.00140333 0.00183884 -0.00043475 8.27729e-05 0.000185705 -0.000255364 -0.000350111 -5.68453e-05 -5.92672e-05 -0.00037683 -0.000840671 0.000164724 3.39974e-05 -0.000404334 8.44034e-05 
1529.5 0 -0.000301281 -0.0618072 1.68608e-05 2.18879e-05 -0.0433584 -0.0013942 -7.8555e-05 -0.000123269 -0.000691248 -0.000771282 -0.000942164 -0.361776 0.00177562 0.00234635 0.00098033 0.00116143 -0.000999019 0.00142421 0.0019559 -0.000487108 6.46229e-05 0.000198469 -0.000233799 -0.000354444 -5.21527e-05 -4.53806e-05 -0.000376362 -0.000834548 0.000168597 3.45311e-05 -0.000403934 8.6114e-05 
1529.85 0 -0.000314939 -0.0623063 1.53626e-05 3.53476e-05 -0.0601009 -0.00135446 -7.81526e-05 -0.000240232 -0.000724874 -0.000795566 -0.00098718 -0.357001 0.00175061 0.00226464 0.00087134 0.00107935 -0.00104073 0.00143741 0.0020708 -0.000537439 4.70656e-05 0.000210366 -0.000210759 -0.00035627 -4.82564e-05 -2.93123e-05 -0.000375791 -0.000826097 0.000173105 3.64621e-05 -0.000402986 8.85273e-05 
1530.2 0 -0.000327338 -0.0626654 1.38365e-05 4.95085e-05 -0.0765343 -0.0013101 -7.48298e-05 -0.000360133 -0.00076248 -0.000823346 -0.00103293 -0.35147 0.00172488 0.00217553 0.000762926 0.000991312 -0.00108076 0.00144288 0.00218254 -0.000588401 2.95225e-05 0.000221346 -0.000187298 -0.000356362 -4.50188e-05 -1.2194e-05 -0.000375026 -0.000815242 0.000177443 3.89412e-05 -0.000401484 9.14008e-05 
1530.55 0 -0.000338751 -0.0628847 1.17997e-05 6.34379e-05 -0.0926274 -0.00125937 -6.65638e-05 -0.000483176 -0.000803021 -0.000855636 -0.00107925 -0.345199 0.0016979 0.00207987 0.000654983 0.000898506 -0.00111662 0.00143989 0.00229048 -0.000642911 1.30038e-05 0.000231114 -0.000164096 -0.000355008 -4.13484e-05 5.18151e-06 -0.000374168 -0.000802954 0.000181502 4.10682e-05 -0.000399602 9.44156e-05 
1530.9 0 -0.000349702 -0.062966 9.50841e-06 7.64865e-05 -0.108345 -0.00120181 -5.46092e-05 -0.000608828 -0.000846712 -0.000893451 -0.00112557 -0.338203 0.00166935 0.00197986 0.000547444 0.000803286 -0.00114437 0.00142877 0.00239509 -0.000701643 -1.3868e-06 0.000240262 -0.000140965 -0.000352588 -3.63421e-05 2.37587e-05 -0.000374025 -0.000789804 0.000185995 4.29616e-05 -0.000397667 9.72777e-05 
1531.25 0 -0.000360116 -0.0629109 7.39974e-06 8.96114e-05 -0.123648 -0.00113853 -4.12753e-05 -0.000737307 -0.000894501 -0.0009369 -0.00117059 -0.330504 0.00163876 0.00187446 0.000440955 0.000707997 -0.00116284 0.00141128 0.00249732 -0.000763184 -1.46921e-05 0.000248928 -0.000117839 -0.000349525 -2.99126e-05 4.63756e-05 -0.000374539 -0.000775605 0.000191279 4.57591e-05 -0.000395849 9.99484e-05 
1531.6 0 -0.000369472 -0.0627188 5.61863e-06 0.000103772 -0.138499 -0.00107127 -2.71265e-05 -0.000869201 -0.000945794 -0.000985249 -0.00121255 -0.322132 0.00160568 0.0017601 0.00033686 0.000614575 -0.00117342 0.00138854 0.0025961 -0.000826901 -2.8412e-05 0.000256109 -9.5753e-05 -0.00034567 -2.27474e-05 7.26531e-05 -0.000374592 -0.000760113 0.000196723 4.94585e-05 -0.000394387 0.000102943 
1531.95 0 -0.000377014 -0.0623901 4.58884e-06 0.000118858 -0.152871 -0.00100171 -1.23446e-05 -0.00100449 -0.00099732 -0.00103736 -0.00124992 -0.313118 0.00156843 0.00163625 0.000237159 0.000524105 -0.00117713 0.00135926 0.0026896 -0.000893452 -4.26958e-05 0.000261304 -7.61783e-05 -0.000341219 -1.54638e-05 9.76884e-05 -0.000373375 -0.000743127 0.000201827 5.26694e-05 -0.000392878 0.000106507 
1532.3 0 -0.000382372 -0.061929 4.44258e-06 0.000134691 -0.166738 -0.000930782 2.91721e-06 -0.00114307 -0.00104575 -0.00109159 -0.00128177 -0.303484 0.00152453 0.0015056 0.000143552 0.000436449 -0.00117465 0.00132207 0.00277841 -0.000962093 -5.70527e-05 0.000265381 -5.87458e-05 -0.000337387 -8.05908e-06 0.000118977 -0.000370579 -0.000724522 0.000206526 5.4785e-05 -0.000390357 0.000109699 
1532.65 0 -0.00038586 -0.0613397 4.49289e-06 0.000150949 -0.180069 -0.000857987 1.93175e-05 -0.00128453 -0.0010902 -0.00114635 -0.00130837 -0.293257 0.00147366 0.00136875 5.69294e-05 0.000350781 -0.00116695 0.00127697 0.00286373 -0.00103071 -7.1538e-05 0.000268446 -4.22929e-05 -0.000334625 -1.8684e-07 0.000139642 -0.000366385 -0.000704259 0.000210351 5.61472e-05 -0.000386087 0.000111753 
1533 0 -0.000388269 -0.0606241 3.85685e-06 0.000166477 -0.19284 -0.000782415 3.8014e-05 -0.00142736 -0.0011303 -0.00120239 -0.00133077 -0.282472 0.0014183 0.00122402 -2.29553e-05 0.000267331 -0.00115516 0.0012246 0.00294338 -0.00109842 -8.66071e-05 0.000269342 -2.70205e-05 -0.000331821 7.86987e-06 0.000162577 -0.000361687 -0.000681604 0.000212979 5.73357e-05 -0.000380062 0.00011273 
1533.35 0 -0.000390527 -0.0597854 2.46628e-06 0.00018072 -0.205032 -0.0007048 6.02031e-05 -0.00157067 -0.00116574 -0.00126221 -0.00134978 -0.271161 0.00135965 0.00107206 -9.74833e-05 0.000188479 -0.00114055 0.00116582 0.00301406 -0.00116587 -0.000102097 0.000267502 -1.2689e-05 -0.000328476 1.58634e-05 0.000186425 -0.000356767 -0.000655613 0.00021496 5.84653e-05 -0.000372598 0.000112834 
1533.7 0 -0.000392849 -0.0588289 7.86815e-07 0.000194246 -0.216625 -0.000626779 8.61754e-05 -0.00171544 -0.00119796 -0.00132634 -0.00136555 -0.259354 0.00129489 0.000915408 -0.000167561 0.000116976 -0.00112357 0.0011008 0.00307659 -0.00123262 -0.000116776 0.000263146 1.21419e-06 -0.000325509 2.38661e-05 0.00021012 -0.00035081 -0.000626536 0.000216794 5.90922e-05 -0.000364046 0.000112392 
1534.05 0 -0.000394959 -0.0577583 -8.17182e-07 0.000206698 -0.227595 -0.000549119 0.000114555 -0.00186203 -0.00122781 -0.00139338 -0.00137751 -0.247081 0.00122114 0.000755037 -0.000231967 5.46088e-05 -0.00110346 0.0010285 0.00313365 -0.00129536 -0.00012984 0.000256085 1.37179e-05 -0.000323669 3.20872e-05 0.000235514 -0.000343163 -0.000595577 0.000218589 5.94083e-05 -0.000354513 0.00011193 
1534.4 0 -0.000396543 -0.0565747 -2.39646e-06 0.000217385 -0.237919 -0.000471406 0.000144798 -0.00200881 -0.00125362 -0.00146282 -0.00138495 -0.23438 0.00113962 0.000591394 -0.000288659 2.19449e-06 -0.00107981 0.000948192 0.00318489 -0.00135093 -0.000141991 0.000246369 2.45543e-05 -0.000322537 4.06045e-05 0.000263635 -0.0003341 -0.000563073 0.000221018 6.07365e-05 -0.000343804 0.000111097 
1534.75 0 -0.00039717 -0.0552801 -3.98348e-06 0.000226591 -0.247587 -0.000392468 0.000179268 -0.00215444 -0.00127422 -0.00153451 -0.00138678 -0.221288 0.00105407 0.000424842 -0.000337478 -4.00136e-05 -0.00105432 0.000860485 0.00322803 -0.00140017 -0.00015426 0.000234388 3.52556e-05 -0.000321572 4.91902e-05 0.000292112 -0.000324389 -0.000528073 0.0002248 6.39749e-05 -0.000332767 0.000109521 
1535.1 0 -0.000396739 -0.0538801 -5.3888e-06 0.000234484 -0.256584 -0.000310982 0.000219972 -0.00229754 -0.00129056 -0.00160662 -0.00138184 -0.207837 0.000965378 0.000255644 -0.000378859 -7.29507e-05 -0.00102845 0.000766042 0.003261 -0.0014452 -0.000166208 0.000220415 4.61587e-05 -0.000321062 5.73918e-05 0.000318722 -0.000314539 -0.000489984 0.000229596 6.82433e-05 -0.000322446 0.000107668 
1535.45 0 -0.000395946 -0.0523807 -7.0486e-06 0.000241562 -0.264893 -0.000227627 0.000264744 -0.00243673 -0.00130347 -0.00167737 -0.00136993 -0.194059 0.000872277 8.38347e-05 -0.000413078 -9.90349e-05 -0.00100108 0.000664597 0.00328223 -0.001485 -0.000176675 0.000205471 5.60893e-05 -0.000321122 6.48151e-05 0.000343885 -0.000304081 -0.000449673 0.000234345 7.28285e-05 -0.000312839 0.00010521 
1535.8 0 -0.000394962 -0.0507858 -9.1055e-06 0.000248335 -0.2725 -0.000145058 0.000310145 -0.00257084 -0.00131255 -0.00174683 -0.00135294 -0.179991 0.000775333 -9.08098e-05 -0.000441721 -0.000120136 -0.000971114 0.000555378 0.00329016 -0.00151765 -0.000185895 0.000190214 6.4777e-05 -0.000321369 7.14865e-05 0.000368632 -0.000292017 -0.000408701 0.000238574 7.82245e-05 -0.000303799 0.000101736 
1536.15 0 -0.000393353 -0.0491 -1.10667e-05 0.000254855 -0.279394 -6.46346e-05 0.00035561 -0.00269797 -0.00131807 -0.0018157 -0.00133502 -0.165672 0.000676275 -0.000267448 -0.000466109 -0.000136669 -0.000938732 0.000438672 0.00328438 -0.00154338 -0.000194895 0.000174554 7.29244e-05 -0.000321776 7.74246e-05 0.000392587 -0.000278717 -0.000367464 0.000242602 8.44291e-05 -0.000295319 9.79339e-05 
1536.5 0 -0.000390908 -0.0473283 -1.26017e-05 0.000261281 -0.285568 1.479e-05 0.000401211 -0.00281614 -0.00132201 -0.00188424 -0.00131952 -0.15114 0.00057622 -0.00044556 -0.000485841 -0.000148574 -0.000904292 0.000316315 0.00326631 -0.00156233 -0.000204144 0.000158491 8.0786e-05 -0.000322842 8.20015e-05 0.000414804 -0.000265248 -0.000325436 0.000245868 9.12688e-05 -0.000286814 9.45731e-05 
1536.85 0 -0.000387848 -0.0454758 -1.36136e-05 0.00026653 -0.291017 9.47699e-05 0.000445034 -0.00292448 -0.00132625 -0.00195249 -0.00130543 -0.136431 0.000474976 -0.000624315 -0.000500013 -0.000156089 -0.000868637 0.000189754 0.00323704 -0.00157369 -0.000214031 0.000141902 8.75523e-05 -0.000324673 8.50479e-05 0.000435414 -0.000251262 -0.000282198 0.000247173 9.85901e-05 -0.000277569 9.17364e-05 
1537.2 0 -0.000384268 -0.0435477 -1.44817e-05 0.000269756 -0.295737 0.000176309 0.000484454 -0.00302311 -0.00132991 -0.00202042 -0.0012901 -0.121581 0.000372771 -0.000800418 -0.000508239 -0.000159905 -0.000832313 5.95882e-05 0.00319747 -0.00157616 -0.000224541 0.000124452 9.27275e-05 -0.00032712 8.75646e-05 0.000455103 -0.000236192 -0.000237363 0.000246781 0.000105286 -0.000267711 8.87842e-05 
1537.55 0 -0.000379749 -0.0415491 -1.53574e-05 0.000271988 -0.299727 0.000261521 0.000517184 -0.00311393 -0.00133083 -0.00208679 -0.0012721 -0.106628 0.000271625 -0.000971443 -0.000511281 -0.000160745 -0.000795511 -7.30625e-05 0.00314878 -0.00156961 -0.000235461 0.000106231 9.76244e-05 -0.00033015 9.01072e-05 0.000474056 -0.000220173 -0.000191228 0.000245734 0.00011067 -0.000258034 8.51581e-05 
1537.9 0 -0.0003747 -0.0394854 -1.60721e-05 0.000273932 -0.302989 0.000352348 0.000542867 -0.00319927 -0.00132849 -0.00214985 -0.00125006 -0.0916028 0.000173125 -0.00113861 -0.000510701 -0.000158667 -0.000760234 -0.000207134 0.00309138 -0.0015559 -0.000247566 8.67431e-05 0.000103376 -0.000333658 9.23646e-05 0.000492214 -0.000203817 -0.000145133 0.000244355 0.000115233 -0.000249038 8.13986e-05 
1538.25 0 -0.000369168 -0.0373615 -1.66174e-05 0.000274506 -0.305526 0.000447324 0.000563815 -0.00327861 -0.00132311 -0.00220879 -0.00122237 -0.0765392 7.75868e-05 -0.00130328 -0.00050696 -0.000153444 -0.000729493 -0.000342363 0.00302428 -0.00153698 -0.000260803 6.46833e-05 0.000109492 -0.000337121 9.39676e-05 0.00051014 -0.000187391 -0.000100281 0.000243232 0.000119097 -0.000239964 7.82667e-05 
1538.6 0 -0.000362137 -0.0351819 -1.6935e-05 0.000273302 -0.30734 0.00054407 0.0005813 -0.0033498 -0.0013133 -0.00226396 -0.00118794 -0.0614709 -1.52871e-05 -0.00146381 -0.000499964 -0.000145445 -0.000704067 -0.000477736 0.00294733 -0.00151398 -0.000273573 4.00503e-05 0.000115364 -0.000339767 9.44176e-05 0.000528659 -0.000170496 -5.66565e-05 0.000243419 0.00012172 -0.000230128 7.56287e-05 
1538.95 0 -0.000353443 -0.0329525 -1.72655e-05 0.000271714 -0.308436 0.000641179 0.000595083 -0.00341321 -0.00129666 -0.00231578 -0.00114604 -0.046433 -0.000106076 -0.00161914 -0.000491108 -0.000134586 -0.000682069 -0.000612536 0.0028627 -0.00148672 -0.000285159 1.4359e-05 0.000121815 -0.000341686 9.33761e-05 0.000547546 -0.000152976 -1.38913e-05 0.000244722 0.000123553 -0.000220237 7.33411e-05 
1539.3 0 -0.000343412 -0.0306794 -1.82566e-05 0.000270567 -0.30882 0.000737292 0.000606204 -0.00347078 -0.00127272 -0.00236451 -0.00109669 -0.0314595 -0.000194454 -0.00177105 -0.000481442 -0.000120237 -0.000662216 -0.000748604 0.00277096 -0.00145493 -0.000295763 -1.16482e-05 0.000129832 -0.000343787 9.13649e-05 0.000566292 -0.000134846 2.79173e-05 0.000245962 0.000126013 -0.000211064 7.25111e-05 
1539.65 0 -0.000331849 -0.0283679 -1.99969e-05 0.00026927 -0.308497 0.000832208 0.000616121 -0.00352218 -0.00124139 -0.00240944 -0.00104099 -0.0165842 -0.000279065 -0.00191901 -0.000470441 -0.000102107 -0.000644212 -0.000887271 0.00266965 -0.0014198 -0.000304979 -3.79022e-05 0.000138204 -0.000347096 8.9038e-05 0.000585329 -0.000116338 6.86177e-05 0.000246622 0.000129595 -0.000202188 7.4499e-05 
1540 0 -0.000319017 -0.0260231 -2.18201e-05 0.000267247 -0.307477 0.000927337 0.000624735 -0.00356585 -0.0012002 -0.00244903 -0.000979479 -0.00184142 -0.000359671 -0.00205832 -0.000458745 -8.1162e-05 -0.000627491 -0.00102636 0.00255841 -0.00138221 -0.000312401 -6.37456e-05 0.00014489 -0.00035171 8.60944e-05 0.000604427 -9.81508e-05 0.000108217 0.000246664 0.000134177 -0.000192643 7.88887e-05 
1540.35 0 -0.00030576 -0.0236511 -2.37995e-05 0.000264282 -0.30577 0.00102288 0.000631047 -0.00360149 -0.0011463 -0.00248337 -0.000910724 0.0127367 -0.000437252 -0.00218593 -0.000450062 -5.90746e-05 -0.000612431 -0.00116192 0.00244072 -0.00134164 -0.000318633 -8.8535e-05 0.000149921 -0.000356688 8.23242e-05 0.000622418 -8.04518e-05 0.000147074 0.000245799 0.000139887 -0.000182164 8.33958e-05 
1540.7 0 -0.000292224 -0.0212589 -2.61552e-05 0.000260871 -0.303386 0.00111731 0.000634744 -0.0036305 -0.00108054 -0.00251422 -0.000833245 0.0271201 -0.000511304 -0.00230382 -0.000448431 -3.63314e-05 -0.000600431 -0.00129134 0.00232033 -0.00129886 -0.000325483 -0.000111724 0.000155059 -0.000360998 7.84723e-05 0.00063919 -6.27675e-05 0.000185709 0.000243418 0.0001472 -0.000171083 8.63308e-05 
1541.05 0 -0.000278085 -0.0188528 -2.81815e-05 0.000257265 -0.30034 0.00120911 0.000637258 -0.00365374 -0.00100641 -0.00254284 -0.000747256 0.0412773 -0.000581543 -0.00241581 -0.000453978 -1.25304e-05 -0.000591408 -0.00141588 0.00219699 -0.0012557 -0.000334204 -0.00013333 0.000161097 -0.000364531 7.49189e-05 0.000655803 -4.54165e-05 0.00022391 0.000239146 0.000155176 -0.000159898 8.82376e-05 
1541.4 0 -0.000263456 -0.0164385 -2.99514e-05 0.000252459 -0.296649 0.00129815 0.000638343 -0.00366979 -0.000926151 -0.00256894 -0.000653599 0.0551773 -0.000649677 -0.0025218 -0.000463479 1.22434e-05 -0.000582428 -0.00153703 0.0020676 -0.00121188 -0.000343144 -0.000153915 0.000167048 -0.000367477 7.12042e-05 0.000672437 -2.93771e-05 0.000261183 0.000233631 0.000161722 -0.000149248 9.04699e-05 
1541.75 0 -0.000248657 -0.01402 -3.24798e-05 0.000246155 -0.292328 0.00138438 0.000634507 -0.0036765 -0.000840061 -0.00259183 -0.000551888 0.068793 -0.000716399 -0.0026183 -0.000474509 3.81453e-05 -0.000570933 -0.00165234 0.00193197 -0.00116484 -0.000351158 -0.000173816 0.000172065 -0.000370018 6.6926e-05 0.000688524 -1.51678e-05 0.000297469 0.000227682 0.00016619 -0.000140121 9.28601e-05 
1542.1 0 -0.000232823 -0.0116006 -3.58272e-05 0.000239128 -0.287398 0.00146684 0.000624335 -0.00367329 -0.000749142 -0.00261122 -0.000440681 0.0820998 -0.000780535 -0.00270428 -0.000488133 6.59748e-05 -0.000558031 -0.00175704 0.00179356 -0.00111265 -0.000359845 -0.000192318 0.000177348 -0.000372952 6.22882e-05 0.000702842 -2.27291e-06 0.000332275 0.000221675 0.000168927 -0.000132804 9.45054e-05 
1542.45 0 -0.000215123 -0.00918548 -3.90344e-05 0.000232075 -0.281879 0.00154526 0.00061105 -0.00366234 -0.000656467 -0.00262661 -0.000318904 0.0950745 -0.000841233 -0.00278163 -0.000506612 9.52998e-05 -0.000546421 -0.00184844 0.00165445 -0.00105525 -0.000370189 -0.000208577 0.000184297 -0.000376638 5.79245e-05 0.000714111 1.03986e-05 0.000364933 0.000215004 0.000169792 -0.000125824 9.5881e-05 
1542.8 0 -0.000196348 -0.00678157 -4.17851e-05 0.00022522 -0.275788 0.00161836 0.000598701 -0.00364593 -0.000564544 -0.0026376 -0.000187416 0.107692 -0.000898203 -0.00285152 -0.000529993 0.000124731 -0.00053648 -0.0019286 0.00151394 -0.000993177 -0.000380881 -0.000222928 0.000192181 -0.000380165 5.49484e-05 0.000723174 2.35028e-05 0.000395903 0.000206964 0.000168632 -0.000117888 9.7722e-05 
1543.15 0 -0.000176933 -0.00439558 -4.44706e-05 0.000218053 -0.269147 0.00168312 0.00058892 -0.0036237 -0.000472481 -0.00264427 -4.89595e-05 0.119925 -0.000950542 -0.00291248 -0.000556688 0.000153477 -0.000525947 -0.0020008 0.00137152 -0.000926811 -0.000389974 -0.000236137 0.00019906 -0.000382614 5.33876e-05 0.000731966 3.66085e-05 0.000425624 0.000197861 0.000165803 -0.000109064 9.97421e-05 
1543.5 0 -0.000156627 -0.00203341 -4.7464e-05 0.000210564 -0.261976 0.00173831 0.000580681 -0.00359436 -0.000377714 -0.00264581 9.39681e-05 0.131746 -0.000996956 -0.00296289 -0.000585027 0.000181245 -0.000512622 -0.00206574 0.00122774 -0.000856068 -0.000396588 -0.000248268 0.000203982 -0.000384297 5.17997e-05 0.000741268 4.87243e-05 0.000453656 0.000188036 0.000161793 -9.98756e-05 0.000101766 
1543.85 0 -0.000135986 0.000300211 -5.08566e-05 0.000203335 -0.2543 0.00178433 0.000571586 -0.00355881 -0.000279777 -0.00264 0.000240564 0.14313 -0.00103613 -0.00300386 -0.000613248 0.00020735 -0.00049664 -0.00212213 0.00108283 -0.000781688 -0.000401285 -0.00025886 0.000207274 -0.000385123 4.91157e-05 0.000750766 5.94589e-05 0.000479784 0.000177698 0.000157361 -9.04325e-05 0.000103637 
1544.2 0 -0.000115313 0.00260132 -5.42038e-05 0.00019617 -0.246143 0.00182021 0.000559601 -0.00351878 -0.000179549 -0.00262638 0.000391378 0.154059 -0.00106846 -0.00303662 -0.000641038 0.000230574 -0.000479974 -0.00216834 0.000935967 -0.000706405 -0.000405085 -0.000267534 0.000209742 -0.000384075 4.55774e-05 0.000760268 6.91349e-05 0.000504117 0.000167626 0.000152577 -8.09733e-05 0.000104925 
1544.55 0 -9.40694e-05 0.00486624 -5.74608e-05 0.000188482 -0.237528 0.00184464 0.000543759 -0.00347464 -7.80241e-05 -0.00260658 0.000545325 0.164519 -0.00109605 -0.00306024 -0.00066941 0.000250406 -0.00046311 -0.00220315 0.0007875 -0.000631673 -0.000408632 -0.000274839 0.000212481 -0.000381423 4.16167e-05 0.000770191 7.78498e-05 0.000526791 0.000158297 0.00014609 -7.16897e-05 0.000106347 
1544.9 0 -7.26258e-05 0.00709141 -6.12659e-05 0.000180433 -0.228481 0.00185845 0.000522876 -0.00342566 2.24575e-05 -0.00258183 0.000699954 0.174491 -0.00111978 -0.00307414 -0.000698709 0.000266669 -0.000445225 -0.00222638 0.000640672 -0.000557158 -0.000411539 -0.000281564 0.000216008 -0.000378228 3.70611e-05 0.000780091 8.58383e-05 0.000547928 0.000149307 0.000137194 -6.17906e-05 0.000109386 
1545.25 0 -5.19146e-05 0.00927282 -6.58346e-05 0.000173196 -0.219028 0.00186336 0.000494734 -0.00337246 0.000119167 -0.00255301 0.000854219 0.18396 -0.00114005 -0.00308072 -0.000727868 0.000278672 -0.000428338 -0.00223891 0.000498707 -0.000484441 -0.000413007 -0.000287835 0.000219116 -0.000374308 3.21058e-05 0.000788373 9.36289e-05 0.000567835 0.000140325 0.000126783 -5.07219e-05 0.000114472 
1545.6 0 -3.19788e-05 0.011405 -7.06753e-05 0.000167167 -0.209196 0.00185932 0.000459081 -0.0033169 0.000212813 -0.00252095 0.00100872 0.192912 -0.00115878 -0.00308312 -0.000754578 0.000286321 -0.000416745 -0.00224175 0.000360754 -0.000416127 -0.000413017 -0.000294148 0.000220113 -0.000369293 2.77402e-05 0.000793957 0.000101292 0.000586786 0.000132127 0.000115244 -3.91355e-05 0.000120437 
1545.95 0 -1.17049e-05 0.0134823 -7.56572e-05 0.000161923 -0.199013 0.00184424 0.000417354 -0.00326003 0.000306201 -0.00248493 0.00116456 0.201332 -0.00117844 -0.00308186 -0.000778396 0.000289757 -0.000411213 -0.00223557 0.000223348 -0.000351915 -0.000411895 -0.000301335 0.000219683 -0.000363536 2.47473e-05 0.000797663 0.000108548 0.000605292 0.000125581 0.000102239 -2.77973e-05 0.000125699 
1546.3 0 9.71273e-06 0.0155004 -8.12809e-05 0.000157092 -0.188508 0.00181565 0.000370073 -0.00320147 0.00040007 -0.00244348 0.0013222 0.209207 -0.00119951 -0.00307741 -0.000801562 0.000287826 -0.000408735 -0.00222166 8.4577e-05 -0.000288308 -0.000410594 -0.000309015 0.000218955 -0.000357241 2.27728e-05 0.000800596 0.000115202 0.000624262 0.000120927 8.8707e-05 -1.71622e-05 0.000129936 
1546.65 0 3.17664e-05 0.0174566 -8.77818e-05 0.000151336 -0.177711 0.00177162 0.000317768 -0.00314129 0.000493457 -0.00239668 0.00148104 0.216523 -0.00122094 -0.00306988 -0.000825639 0.000279702 -0.000407065 -0.00220151 -5.49738e-05 -0.000222717 -0.000410258 -0.000315692 0.000217761 -0.00035031 2.08908e-05 0.000802843 0.000121349 0.000643537 0.000117646 7.57e-05 -7.09638e-06 0.000133525 
1547 0 5.37126e-05 0.019349 -9.49658e-05 0.000143092 -0.166649 0.00171127 0.000261561 -0.00308093 0.000584838 -0.00234648 0.00163906 0.223272 -0.00124124 -0.00305828 -0.000849399 0.000265785 -0.000406479 -0.00217573 -0.000194272 -0.000154637 -0.00041096 -0.000320871 0.000215571 -0.000342555 1.86619e-05 0.00080476 0.000126914 0.000661865 0.00011443 6.30594e-05 3.20524e-06 0.000136674 
1547.35 0 7.52308e-05 0.0211762 -0.000102203 0.000132216 -0.155354 0.00163614 0.000201863 -0.00302159 0.000673733 -0.00229413 0.0017927 0.229448 -0.00125784 -0.00304273 -0.000869864 0.000247391 -0.000408645 -0.00214505 -0.000333594 -8.44815e-05 -0.000412256 -0.000325025 0.000211799 -0.00033423 1.60426e-05 0.000805777 0.000131809 0.000678946 0.000110484 5.0644e-05 1.42777e-05 0.000138902 
1547.7 0 9.53587e-05 0.0229352 -0.00010844 0.000119468 -0.143852 0.00154908 0.000139156 -0.00296212 0.000760334 -0.0022388 0.00193815 0.235048 -0.0012692 -0.00302361 -0.000885428 0.00022634 -0.000414338 -0.00211006 -0.0004738 -1.4052e-05 -0.000413131 -0.00032843 0.000207212 -0.000325572 1.33877e-05 0.000804619 0.000136343 0.000695066 0.000105915 3.90305e-05 2.59782e-05 0.000139393 
1548.05 0 0.000113387 0.0246231 -0.000113086 0.000105559 -0.132168 0.00145093 7.36703e-05 -0.00289935 0.000844007 -0.00217914 0.00207239 0.240071 -0.00127609 -0.00299994 -0.00089575 0.000204279 -0.00042203 -0.00207005 -0.000615269 5.50197e-05 -0.000412373 -0.00033102 0.00020318 -0.000316408 1.12573e-05 0.000801534 0.000140458 0.000709767 0.000100511 2.85266e-05 3.77678e-05 0.000138519 
1548.4 0 0.00013024 0.026237 -0.000116335 9.13923e-05 -0.120329 0.00134146 4.59999e-06 -0.00283141 0.000923723 -0.00211481 0.00219305 0.244515 -0.00127856 -0.00297114 -0.000899666 0.000180992 -0.000429684 -0.00202354 -0.000757941 0.000122456 -0.000410665 -0.000332761 0.000199313 -0.000306545 9.75077e-06 0.000797058 0.000143455 0.000722482 9.39271e-05 1.83987e-05 4.9679e-05 0.000137274 
1548.75 0 0.000146785 0.0277735 -0.000118814 7.75246e-05 -0.108361 0.00122191 -6.74859e-05 -0.00275901 0.000999514 -0.00204598 0.00229957 0.248374 -0.00127623 -0.00293854 -0.000896477 0.000155155 -0.000437049 -0.00196927 -0.000901568 0.00018852 -0.000410276 -0.000333769 0.000193783 -0.000296285 7.68543e-06 0.000790376 0.000144713 0.00073303 8.67205e-05 7.85724e-06 6.16375e-05 0.000135592 
1549.1 0 0.000162454 0.0292306 -0.000120616 6.37735e-05 -0.0962891 0.0010932 -0.00013963 -0.0026842 0.00107102 -0.00197226 0.00239313 0.251647 -0.0012699 -0.00290203 -0.000886593 0.000127123 -0.000445572 -0.00190658 -0.00104577 0.000253132 -0.000412075 -0.000333723 0.000185653 -0.000286231 4.46518e-06 0.000780862 0.000144658 0.000741072 7.95336e-05 -2.97726e-06 7.27359e-05 0.000133456 
1549.45 0 0.000177107 0.0306072 -0.000121422 5.09285e-05 -0.0841409 0.000956504 -0.000209118 -0.0026092 0.00113725 -0.00189405 0.0024736 0.254332 -0.00126026 -0.00285839 -0.000869189 9.89389e-05 -0.000455885 -0.0018353 -0.0011888 0.000315814 -0.000415161 -0.00033187 0.000174737 -0.000276383 8.04568e-07 0.000767968 0.000143762 0.000746342 7.26106e-05 -1.39184e-05 8.22064e-05 0.000131383 
1549.8 0 0.000190895 0.0319008 -0.000121662 3.99772e-05 -0.0719453 0.000814719 -0.00027467 -0.00253563 0.00119907 -0.00181339 0.00254172 0.256432 -0.00124646 -0.00280638 -0.000843755 7.24171e-05 -0.000467311 -0.00175475 -0.00132708 0.000376655 -0.000419042 -0.000327425 0.00016157 -0.000266423 -2.88704e-06 0.000750536 0.000141892 0.000748656 6.63418e-05 -2.54715e-05 9.06729e-05 0.000128974 
1550.15 0 0.000202914 0.0331084 -0.000121907 2.99874e-05 -0.0597297 0.000669245 -0.000335596 -0.00246475 0.00125764 -0.00173154 0.00259983 0.25795 -0.00122713 -0.00274796 -0.000812456 4.81105e-05 -0.000479951 -0.00166448 -0.00145867 0.000435085 -0.000423819 -0.000320146 0.000147596 -0.000256687 -6.17687e-06 0.000730292 0.000139162 0.000747902 6.07754e-05 -3.84991e-05 9.89234e-05 0.000125084 
1550.5 0 0.000213193 0.0342288 -0.00012194 2.00835e-05 -0.0475208 0.000519739 -0.000390565 -0.00239777 0.00131172 -0.00164732 0.00264839 0.258889 -0.00120321 -0.00268465 -0.000778469 2.6158e-05 -0.000494432 -0.0015661 -0.00158383 0.000489981 -0.000428756 -0.000310036 0.0001338 -0.000247736 -8.24965e-06 0.000710213 0.000136307 0.000744742 5.48531e-05 -5.3391e-05 0.000106692 0.00011975 
1550.85 0 0.000222977 0.0352616 -0.000121782 1.03812e-05 -0.0353473 0.00036787 -0.000438611 -0.0023351 0.00135986 -0.0015596 0.00268585 0.259252 -0.00117747 -0.00261848 -0.000742217 6.71357e-06 -0.000509537 -0.00146257 -0.00170415 0.00054151 -0.000431816 -0.000298054 0.000119811 -0.000239147 -9.11068e-06 0.000690028 0.00013386 0.000740342 4.78688e-05 -6.89191e-05 0.000113608 0.000114218 
1551.2 0 0.000232059 0.0362053 -0.000121517 8.68644e-07 -0.0232373 0.000215733 -0.000480994 -0.0022752 0.00140246 -0.00146878 0.00271148 0.259049 -0.00115131 -0.00255053 -0.000702068 -1.0786e-05 -0.000523557 -0.00135554 -0.00182172 0.000590638 -0.000432073 -0.000285157 0.00010539 -0.000229725 -9.15087e-06 0.000668571 0.000131742 0.000736261 4.08102e-05 -8.31653e-05 0.000119638 0.000108565 
1551.55 0 0.000239707 0.0370591 -0.000121064 -7.64591e-06 -0.0112167 6.23615e-05 -0.000519147 -0.00221671 0.0014397 -0.00137604 0.00272494 0.258289 -0.00112384 -0.00248071 -0.000657773 -2.69351e-05 -0.000536581 -0.00124433 -0.00193543 0.000638749 -0.000430823 -0.000270936 9.13102e-05 -0.000218973 -8.15575e-06 0.000646152 0.000129098 0.000732524 3.41757e-05 -9.58516e-05 0.000124474 0.000101644 
1551.9 0 0.000246601 0.0378223 -0.000120318 -1.4911e-05 0.000690238 -9.24123e-05 -0.00055213 -0.00215955 0.00147133 -0.00128255 0.00272576 0.256981 -0.00109092 -0.00241025 -0.000610358 -4.02187e-05 -0.000548309 -0.00112832 -0.00204391 0.000687645 -0.00042883 -0.000255103 7.79446e-05 -0.000207949 -6.76819e-06 0.000623159 0.000125211 0.000726712 2.76052e-05 -0.000108112 0.000127759 9.38859e-05 
1552.25 0 0.000253192 0.0384943 -0.000118597 -2.2436e-05 0.01246 -0.00024504 -0.000578955 -0.00210457 0.00149758 -0.00118762 0.00271574 0.255134 -0.00104808 -0.00233965 -0.000559373 -4.75912e-05 -0.00055609 -0.00100801 -0.00214963 0.000734418 -0.000425238 -0.000238116 6.43135e-05 -0.000197735 -6.57025e-06 0.000599168 0.000120439 0.000717772 2.09529e-05 -0.00011972 0.000130584 8.68631e-05 
1552.6 0 0.000259342 0.0390747 -0.000115704 -3.13413e-05 0.0240693 -0.000392916 -0.000600559 -0.00205242 0.0015185 -0.00109011 0.00269858 0.252757 -0.000995328 -0.00226701 -0.00050311 -4.88835e-05 -0.000558872 -0.000884644 -0.00225435 0.000773867 -0.000420275 -0.000221338 4.91625e-05 -0.000187415 -7.59336e-06 0.000574314 0.000114811 0.000707005 1.3935e-05 -0.000129137 0.00013434 8.03949e-05 
1552.95 0 0.000265894 0.0395629 -0.000111722 -4.10512e-05 0.0354956 -0.000536267 -0.000618584 -0.00200176 0.00153439 -0.000991269 0.00267691 0.24986 -0.0009366 -0.00219016 -0.000441433 -4.63837e-05 -0.000558633 -0.000759943 -0.00235717 0.000807196 -0.000415535 -0.000205433 3.27011e-05 -0.000176163 -8.4531e-06 0.000548784 0.000108711 0.000695406 6.11208e-06 -0.000136544 0.000138785 7.34994e-05 
1553.3 0 0.000273666 0.0399584 -0.000107099 -4.98447e-05 0.0467179 -0.000675613 -0.000633681 -0.00195116 0.00154552 -0.000892527 0.00265182 0.246458 -0.000875628 -0.00210862 -0.000375141 -4.26922e-05 -0.000557844 -0.000634973 -0.002457 0.000838842 -0.000411826 -0.000189293 1.60711e-05 -0.000164238 -8.31129e-06 0.000522424 0.000103187 0.00068337 -2.16589e-06 -0.000143617 0.000143602 6.60555e-05 
1553.65 0 0.000281961 0.0402626 -0.000102876 -5.63735e-05 0.0577165 -0.000810299 -0.000644614 -0.00190117 0.00155208 -0.000795269 0.00262282 0.242564 -0.000812482 -0.00202409 -0.000305508 -3.98658e-05 -0.000557792 -0.000510063 -0.00255393 0.000869915 -0.000408441 -0.000171925 -5.68846e-08 -0.000151537 -7.57799e-06 0.000495997 9.82462e-05 0.000671138 -1.00949e-05 -0.000151019 0.000148684 5.79185e-05 
1554 0 0.000289687 0.0404771 -9.87514e-05 -6.09332e-05 0.0684698 -0.000938046 -0.000648806 -0.00185305 0.00155423 -0.000702907 0.00258947 0.238191 -0.000745234 -0.00193785 -0.000233931 -3.70618e-05 -0.000557993 -0.000385833 -0.00264989 0.000898415 -0.00040448 -0.000153407 -1.5291e-05 -0.000138589 -7.34259e-06 0.000470349 9.32197e-05 0.000657821 -1.7845e-05 -0.000158192 0.000152939 4.97402e-05 
1554.35 0 0.000296719 0.0406025 -9.38076e-05 -6.49706e-05 0.0789556 -0.00105604 -0.000645047 -0.00180719 0.00155146 -0.000617402 0.00255339 0.233353 -0.000675256 -0.00184738 -0.000159183 -3.01547e-05 -0.000555592 -0.000263296 -0.0027462 0.000922644 -0.000398991 -0.000134405 -2.99214e-05 -0.000126941 -7.81558e-06 0.00044524 8.79973e-05 0.000642193 -2.61549e-05 -0.000165054 0.000155759 4.2909e-05 
1554.7 0 0.000302784 0.0406384 -8.91199e-05 -6.91199e-05 0.0891549 -0.00116458 -0.000636262 -0.00176302 0.00154439 -0.000537027 0.00251647 0.228068 -0.000606406 -0.00174845 -7.94416e-05 -1.67936e-05 -0.000547097 -0.000143236 -0.00284039 0.000943214 -0.000391298 -0.000115919 -4.52558e-05 -0.000116654 -8.08779e-06 0.000420497 8.30753e-05 0.000623963 -3.5133e-05 -0.000171038 0.000158302 3.722e-05 
1555.05 0 0.000307577 0.0405861 -8.59603e-05 -7.34096e-05 0.0990515 -0.00126767 -0.000626797 -0.00172015 0.00153461 -0.000460544 0.00247809 0.222356 -0.000540536 -0.00163917 4.21182e-06 1.92269e-06 -0.000532581 -2.75024e-05 -0.00292798 0.000961679 -0.000382224 -9.85099e-05 -6.14407e-05 -0.000106989 -7.94253e-06 0.000396603 7.89358e-05 0.00060331 -4.41066e-05 -0.000175205 0.000161338 3.10683e-05 
1555.4 0 0.00031135 0.0404473 -8.31479e-05 -7.76775e-05 0.108629 -0.00136798 -0.000617913 -0.00167793 0.00152122 -0.000388804 0.00243608 0.216231 -0.00047769 -0.00151982 8.95313e-05 2.40585e-05 -0.000514952 8.16567e-05 -0.003006 0.000979011 -0.000372788 -8.18733e-05 -7.74392e-05 -9.79162e-05 -8.36153e-06 0.000372908 7.57047e-05 0.000580579 -5.20791e-05 -0.000178808 0.000164766 2.40046e-05 
1555.75 0 0.000314859 0.040223 -7.91281e-05 -8.063e-05 0.117875 -0.00146538 -0.00060944 -0.0016349 0.00150303 -0.000324445 0.00238926 0.209713 -0.00041727 -0.001392 0.000176322 4.84679e-05 -0.00049649 0.000183604 -0.00307394 0.000994161 -0.000362324 -6.59012e-05 -9.38065e-05 -8.98464e-05 -1.01719e-05 0.000348695 7.3363e-05 0.000556487 -5.89098e-05 -0.000183556 0.000168074 1.67849e-05 
1556.1 0 0.00031887 0.0399143 -7.37254e-05 -8.15636e-05 0.126772 -0.00155812 -0.00060265 -0.00158912 0.00148116 -0.000270031 0.00233822 0.202818 -0.000358845 -0.00125826 0.000266181 7.55961e-05 -0.000478947 0.000278183 -0.00313301 0.00100357 -0.000350215 -5.10707e-05 -0.000111091 -8.31228e-05 -1.35652e-05 0.00032398 7.14251e-05 0.000531136 -6.5436e-05 -0.00018932 0.00017067 9.18959e-06 
1556.45 0 0.00032316 0.0395226 -6.79502e-05 -8.15574e-05 0.135303 -0.00164536 -0.000598515 -0.00153908 0.001456 -0.000225417 0.00228435 0.195565 -0.000304408 -0.00112025 0.000359206 0.00010678 -0.00046404 0.000365176 -0.00318509 0.00100721 -0.000337333 -3.76857e-05 -0.000128176 -7.77869e-05 -1.77652e-05 0.000298583 6.88835e-05 0.000504507 -7.22488e-05 -0.000195342 0.000172204 4.28459e-07 
1556.8 0 0.000327522 0.0390486 -6.2742e-05 -8.12856e-05 0.143451 -0.0017295 -0.000595748 -0.00148422 0.00142564 -0.000187863 0.00222781 0.187972 -0.000255508 -0.000978669 0.000454708 0.00014302 -0.000453309 0.00044536 -0.00323075 0.00101017 -0.000324434 -2.59282e-05 -0.000144002 -7.38486e-05 -2.14744e-05 0.000272982 6.59182e-05 0.000476851 -7.95184e-05 -0.000200809 0.000173041 -9.13723e-06 
1557.15 0 0.000332571 0.0384938 -5.76957e-05 -8.12628e-05 0.151199 -0.00181351 -0.000592132 -0.00142454 0.00138925 -0.000154618 0.00216713 0.180054 -0.000210559 -0.000833374 0.000553849 0.000184685 -0.000447258 0.00051988 -0.00326942 0.00101569 -0.000311237 -1.55826e-05 -0.000158379 -7.13838e-05 -2.46885e-05 0.000248352 6.37109e-05 0.000447671 -8.67187e-05 -0.000205116 0.000173591 -1.87117e-05 
1557.5 0 0.000338341 0.0378621 -5.21959e-05 -8.27017e-05 0.158534 -0.00189785 -0.000586143 -0.00136178 0.00134859 -0.000123149 0.00210176 0.171832 -0.00016724 -0.000683237 0.0006572 0.000231905 -0.000444513 0.000588476 -0.00330022 0.00102279 -0.000297048 -6.24713e-06 -0.00017072 -7.00599e-05 -2.84355e-05 0.000224236 6.25629e-05 0.000417066 -9.28405e-05 -0.000208131 0.000173438 -2.82654e-05 
1557.85 0 0.000343795 0.0371575 -4.60861e-05 -8.58374e-05 0.165444 -0.00198175 -0.000577196 -0.00129838 0.00130515 -9.1351e-05 0.00203261 0.163326 -0.000124322 -0.000528085 0.000763576 0.000283987 -0.000443785 0.00064949 -0.00332136 0.0010297 -0.000281608 1.32155e-06 -0.000181387 -6.89617e-05 -3.32212e-05 0.000199526 6.18321e-05 0.000386493 -9.7552e-05 -0.000209457 0.000171934 -3.73942e-05 
1558.2 0 0.000348155 0.0363823 -3.90553e-05 -8.91748e-05 0.17192 -0.00206528 -0.000564127 -0.00123503 0.0012606 -6.00503e-05 0.00195962 0.154565 -8.16103e-05 -0.000371704 0.000871533 0.000338569 -0.000445128 0.000702333 -0.00333218 0.00103586 -0.000265956 6.74506e-06 -0.000192208 -6.71704e-05 -3.85735e-05 0.000175211 6.13954e-05 0.000357061 -0.000101167 -0.000209247 0.000168908 -4.55206e-05 
1558.55 0 0.000351112 0.0355393 -3.13515e-05 -9.28917e-05 0.177957 -0.0021481 -0.000545451 -0.00117291 0.00121652 -3.24313e-05 0.0018811 0.145569 -3.99257e-05 -0.000219141 0.000978565 0.000394225 -0.000447368 0.000747224 -0.00333508 0.00104127 -0.000250512 1.07661e-05 -0.000203458 -6.50782e-05 -4.43023e-05 0.000153338 6.17794e-05 0.000327997 -0.000104397 -0.000208758 0.00016447 -5.26273e-05 
1558.9 0 0.000352731 0.0346325 -2.3371e-05 -9.82826e-05 0.183551 -0.00222848 -0.000522751 -0.00111298 0.00117155 -9.19651e-06 0.00179612 0.136358 -1.53538e-07 -7.03875e-05 0.00108287 0.000451678 -0.000448335 0.000782547 -0.00333315 0.00104618 -0.000234298 1.25554e-05 -0.000214651 -6.39619e-05 -5.07613e-05 0.000133615 6.32839e-05 0.000298463 -0.000107331 -0.000208412 0.00015951 -5.82766e-05 
1559.25 0 0.000353461 0.0336639 -1.47897e-05 -0.000104795 0.188695 -0.00230393 -0.000497935 -0.00105384 0.00112446 1.22622e-05 0.00170542 0.126954 3.73429e-05 7.75108e-05 0.00118636 0.0005101 -0.000448575 0.000806275 -0.00332638 0.00105152 -0.000217663 1.17138e-05 -0.00022668 -6.41169e-05 -5.77393e-05 0.000113412 6.57633e-05 0.000268593 -0.000109098 -0.000207494 0.000155072 -6.23564e-05 
1559.6 0 0.000353142 0.0326345 -5.74356e-06 -0.00011128 0.193386 -0.00237197 -0.000468547 -0.000995121 0.00107757 3.37319e-05 0.00161039 0.117381 7.33621e-05 0.000225571 0.00129076 0.000566889 -0.000448784 0.000817645 -0.00331308 0.00105837 -0.000201347 9.48244e-06 -0.000239553 -6.47617e-05 -6.45709e-05 9.15837e-05 6.87721e-05 0.000238504 -0.000109976 -0.000206264 0.000151212 -6.63496e-05 
1559.95 0 0.000351005 0.0315472 3.39322e-06 -0.00011734 0.197622 -0.00243135 -0.000431924 -0.000936494 0.00103319 5.45921e-05 0.00151136 0.107659 0.000108469 0.000373044 0.00139447 0.000621614 -0.000446653 0.000816343 -0.00329297 0.00106654 -0.000184584 5.81683e-06 -0.000251823 -6.51916e-05 -7.05295e-05 6.91664e-05 7.19785e-05 0.000208208 -0.000111003 -0.000204504 0.000147525 -7.11943e-05 
1560.3 0 0.000347386 0.0304052 1.25523e-05 -0.000123282 0.201396 -0.00248207 -0.000388429 -0.000875698 0.000990818 7.36938e-05 0.00140771 0.0978087 0.000142179 0.000520298 0.00149548 0.000676331 -0.000441251 0.00080346 -0.00326761 0.0010743 -0.000167405 7.22731e-07 -0.000262575 -6.50287e-05 -7.57371e-05 4.66856e-05 7.52473e-05 0.000177109 -0.000112317 -0.000201189 0.000144506 -7.63197e-05 
1560.65 0 0.000342603 0.0292104 2.16233e-05 -0.000129609 0.204705 -0.00252389 -0.000338873 -0.000812178 0.000949058 9.08067e-05 0.00130111 0.0878486 0.000173047 0.000669733 0.00159339 0.000731757 -0.00043366 0.00078204 -0.00323856 0.00108045 -0.000150977 -4.8198e-06 -0.000272113 -6.40927e-05 -8.08957e-05 2.37523e-05 7.81687e-05 0.000144667 -0.000113501 -0.000196616 0.000142113 -8.10875e-05 
1561 0 0.000336029 0.0279648 2.99851e-05 -0.000136351 0.207544 -0.0025569 -0.000282558 -0.000747584 0.000909143 0.000108072 0.00119409 0.0777999 0.000200248 0.000823162 0.00168833 0.000787258 -0.000424165 0.000755512 -0.00320472 0.00108707 -0.000135581 -1.03758e-05 -0.000281477 -6.28065e-05 -8.5718e-05 5.21792e-07 8.04004e-05 0.00011151 -0.000114252 -0.000191502 0.000139168 -8.52499e-05 
1561.35 0 0.000327726 0.0266713 3.79076e-05 -0.000142539 0.209909 -0.00258136 -0.000220119 -0.000683294 0.000874414 0.000128321 0.00108752 0.0676823 0.000225659 0.000978918 0.00177878 0.000841581 -0.000412877 0.000727335 -0.00316312 0.00109705 -0.00012029 -1.54726e-05 -0.000291227 -6.11933e-05 -9.01413e-05 -2.26298e-05 8.23275e-05 7.79879e-05 -0.000114554 -0.000185698 0.000135514 -8.95305e-05 
1561.7 0 0.000318334 0.0253328 4.5903e-05 -0.00014804 0.211798 -0.00259763 -0.000154176 -0.000620435 0.00084642 0.000151023 0.000981711 0.0575181 0.000251129 0.00113338 0.00186194 0.000892358 -0.000400991 0.000699073 -0.00311292 0.00110947 -0.000105048 -1.97412e-05 -0.000299987 -5.84615e-05 -9.45965e-05 -4.56764e-05 8.43522e-05 4.39805e-05 -0.000115127 -0.000179969 0.000131501 -9.49309e-05 
1562.05 0 0.000308635 0.023952 5.32167e-05 -0.00015397 0.213213 -0.002606 -8.60237e-05 -0.000559639 0.000823242 0.00017372 0.000875797 0.0473309 0.000276599 0.0012852 0.00193626 0.000938896 -0.000389133 0.00066882 -0.00305588 0.00112177 -8.93328e-05 -2.38436e-05 -0.000306082 -5.46479e-05 -9.90999e-05 -6.67174e-05 8.61736e-05 9.92293e-06 -0.000116242 -0.00017602 0.000127031 -0.000100764 
1562.4 0 0.000298885 0.022534 5.9513e-05 -0.000160581 0.214159 -0.00260537 -1.67847e-05 -0.000500249 0.000803441 0.000195768 0.000769011 0.03714 0.000301528 0.00143508 0.00200203 0.000982455 -0.000377112 0.000635013 -0.00299368 0.00113387 -7.20012e-05 -2.91395e-05 -0.000309312 -4.97107e-05 -0.00010477 -8.40291e-05 8.77983e-05 -2.41564e-05 -0.000117316 -0.0001737 0.000122322 -0.000106006 
1562.75 0 0.000287492 0.021084 6.53801e-05 -0.000166873 0.214634 -0.00259534 5.12764e-05 -0.000439883 0.00078686 0.000217689 0.000663112 0.0269641 0.000325198 0.00158413 0.00206021 0.00102354 -0.000364851 0.000598694 -0.00292625 0.00114687 -5.31511e-05 -3.64804e-05 -0.00030978 -4.32278e-05 -0.000112214 -9.9723e-05 8.9292e-05 -5.85846e-05 -0.000117888 -0.000171225 0.000117094 -0.000109886 
1563.1 0 0.000272757 0.0196049 7.01154e-05 -0.000172112 0.214637 -0.00257777 0.00011664 -0.000376404 0.000773469 0.000239793 0.000558025 0.0168279 0.000348021 0.00173229 0.00211154 0.00106089 -0.000351881 0.000561556 -0.00285216 0.00116229 -3.37548e-05 -4.52583e-05 -0.000308661 -3.5617e-05 -0.000119597 -0.000115507 9.03473e-05 -9.37389e-05 -0.0001175 -0.000167245 0.000110756 -0.000111796 
1563.45 0 0.000254743 0.018099 7.30382e-05 -0.000176678 0.214173 -0.00255226 0.000179378 -0.000310447 0.000763647 0.000261547 0.000451627 0.00675578 0.000372085 0.00187819 0.00215383 0.00109184 -0.000337735 0.000524318 -0.00277056 0.00118082 -1.44683e-05 -5.47047e-05 -0.000306842 -2.73219e-05 -0.000126077 -0.000130059 9.06377e-05 -0.000129691 -0.000115526 -0.000160969 0.000102921 -0.000112142 
1563.8 0 0.000234327 0.01657 7.42683e-05 -0.000180966 0.213249 -0.00251667 0.000239771 -0.000244269 0.000756293 0.000281744 0.000344542 -0.00323213 0.000399377 0.00202075 0.00218427 0.0011155 -0.000322974 0.00048693 -0.00268109 0.00120045 4.1934e-06 -6.43228e-05 -0.000304022 -1.90277e-05 -0.000131489 -0.00014278 8.94057e-05 -0.000165219 -0.000111409 -0.000152447 9.35218e-05 -0.000111104 
1564.15 0 0.000213763 0.0150229 7.47524e-05 -0.000184752 0.211871 -0.00247117 0.000297869 -0.000178745 0.000749605 0.000301272 0.000238645 -0.0131151 0.00043026 0.00215994 0.00220306 0.00113391 -0.000307539 0.000449647 -0.00258301 0.00121857 2.14974e-05 -7.39292e-05 -0.000300294 -1.16277e-05 -0.000135183 -0.000154666 8.66815e-05 -0.000199087 -0.000105221 -0.000142315 8.35533e-05 -0.000109261 
1564.5 0 0.000195612 0.0134621 7.5549e-05 -0.000187411 0.210043 -0.00241717 0.00035466 -0.000112233 0.000742958 0.000322444 0.000135695 -0.0228702 0.000462536 0.00229457 0.00221182 0.0011481 -0.000290349 0.000412454 -0.00247619 0.00123418 3.66153e-05 -8.33099e-05 -0.00029662 -5.00591e-06 -0.000137719 -0.000166018 8.29672e-05 -0.000232142 -9.77862e-05 -0.00013142 7.45209e-05 -0.000107422 
1564.85 0 0.00018035 0.0118909 7.61911e-05 -0.000189183 0.207777 -0.00235737 0.000410909 -4.36968e-05 0.000737934 0.000344964 3.78391e-05 -0.0324776 0.000494544 0.00242221 0.00221195 0.00115639 -0.000270382 0.000373781 -0.00236228 0.00124752 4.96482e-05 -9.19163e-05 -0.000293923 1.5764e-06 -0.000140487 -0.000176598 7.84651e-05 -0.000265998 -8.99152e-05 -0.000121061 6.70081e-05 -0.000106367 
1565.2 0 0.000167814 0.0103121 7.63308e-05 -0.000190976 0.205081 -0.00229531 0.000464587 2.7104e-05 0.00073656 0.0003663 -5.45077e-05 -0.041921 0.000527777 0.00254219 0.00220389 0.00115747 -0.000247373 0.0003321 -0.00224306 0.00125826 6.14304e-05 -9.97822e-05 -0.000291618 8.54511e-06 -0.000143992 -0.000186957 7.37005e-05 -0.000300596 -8.17841e-05 -0.000111927 6.0643e-05 -0.000106282 
1565.55 0 0.000157233 0.00872771 7.68945e-05 -0.000193254 0.201966 -0.00223174 0.000512152 0.000102235 0.000738402 0.000383527 -0.00014211 -0.0511837 0.000563569 0.00265557 0.00218782 0.00115267 -0.000222867 0.000288061 -0.00211807 0.00126647 7.27448e-05 -0.000106909 -0.000288591 1.62529e-05 -0.000148162 -0.000197233 6.88575e-05 -0.000335429 -7.36881e-05 -0.000103643 5.53389e-05 -0.000105737 
1565.9 0 0.000146435 0.00713958 7.78696e-05 -0.000195675 0.19844 -0.00216704 0.000552366 0.000183795 0.000741664 0.000395461 -0.000225478 -0.0602483 0.000600887 0.00276315 0.00216459 0.00114521 -0.000200255 0.00024401 -0.00198645 0.00127413 8.33987e-05 -0.000112929 -0.000285495 2.40881e-05 -0.00015209 -0.000206899 6.35609e-05 -0.000370393 -6.62453e-05 -9.56192e-05 5.08575e-05 -0.000103437 
1566.25 0 0.00013461 0.00555054 7.83472e-05 -0.000197747 0.194513 -0.00210164 0.000588247 0.000271553 0.000744742 0.000403721 -0.00030582 -0.0690975 0.000639558 0.00286591 0.00213524 0.00113785 -0.000181754 0.000202006 -0.00184869 0.00128204 9.31885e-05 -0.000117556 -0.000283625 3.13653e-05 -0.000155134 -0.000216285 5.75167e-05 -0.000405286 -5.92621e-05 -8.74623e-05 4.61153e-05 -0.000100391 
1566.6 0 0.000122344 0.00396521 7.83537e-05 -0.0001989 0.190198 -0.0020358 0.0006236 0.000363231 0.000745192 0.000410628 -0.000383402 -0.0777137 0.000681268 0.00296508 0.00210083 0.00113125 -0.000166493 0.000162901 -0.00170601 0.00128836 0.000102458 -0.00012069 -0.000283577 3.82196e-05 -0.000156979 -0.000225673 5.01416e-05 -0.000439699 -5.19284e-05 -7.82631e-05 4.03553e-05 -9.79799e-05 
1566.95 0 0.000110974 0.00238818 7.84864e-05 -0.000198966 0.185505 -0.00197144 0.000661397 0.000455985 0.0007407 0.000417161 -0.000458111 -0.0860785 0.00072598 0.00306059 0.0020627 0.00112321 -0.000152901 0.0001267 -0.00156028 0.0012909 0.000110797 -0.000122248 -0.000285631 4.54345e-05 -0.000157203 -0.000234549 4.15283e-05 -0.000473351 -4.39592e-05 -6.77136e-05 3.4335e-05 -9.64567e-05 
1567.3 0 0.000101284 0.000822639 7.87702e-05 -0.000198119 0.180448 -0.00191054 0.000703158 0.000548618 0.000729969 0.000421752 -0.000529579 -0.0941736 0.000770356 0.00315301 0.00202148 0.00110974 -0.000139232 9.3229e-05 -0.00141249 0.00128968 0.000118876 -0.000122671 -0.000289415 5.36785e-05 -0.000156744 -0.000241496 3.2857e-05 -0.00050608 -3.6319e-05 -5.64032e-05 2.84894e-05 -9.62623e-05 
1567.65 0 9.26414e-05 -0.000727615 7.84146e-05 -0.000196338 0.175041 -0.00185414 0.000746187 0.000640885 0.000711783 0.000421793 -0.000596888 -0.101983 0.000812858 0.00324277 0.00197665 0.0010889 -0.000123541 6.12165e-05 -0.00126113 0.00128652 0.000127223 -0.000122224 -0.00029314 6.24451e-05 -0.000156254 -0.000244914 2.52821e-05 -0.000537888 -3.06717e-05 -4.44984e-05 2.23835e-05 -9.80227e-05 
1568 0 8.37265e-05 -0.00225793 7.77201e-05 -0.000193918 0.169299 -0.00180252 0.000786026 0.000732369 0.000684352 0.000416289 -0.000661301 -0.109493 0.00085601 0.00332767 0.00192825 0.00106187 -0.000105514 2.88033e-05 -0.00110491 0.00128088 0.000134759 -0.000120612 -0.00029507 7.04633e-05 -0.000154748 -0.000245645 1.89917e-05 -0.000568751 -2.72688e-05 -3.22805e-05 1.60813e-05 -0.000100909 
1568.35 0 7.39387e-05 -0.00376522 7.75241e-05 -0.000191218 0.163235 -0.00175488 0.000820514 0.000822934 0.000647898 0.000406914 -0.000725008 -0.116687 0.000900847 0.00340461 0.00187822 0.00103176 -8.75036e-05 -2.41705e-06 -0.000944673 0.00127012 0.000139982 -0.000117255 -0.000295426 7.7121e-05 -0.000152139 -0.000245232 1.24741e-05 -0.000597897 -2.51863e-05 -1.99266e-05 1.00322e-05 -0.000103488 
1568.7 0 6.32133e-05 -0.00524741 7.68716e-05 -0.000188353 0.156868 -0.00170944 0.000850798 0.000911367 0.000604516 0.000395497 -0.000787548 -0.123554 0.000946499 0.00347204 0.00182826 0.00100166 -7.27895e-05 -2.81779e-05 -0.000781842 0.00125383 0.000141999 -0.000111926 -0.000295372 8.303e-05 -0.000149151 -0.000243177 3.95708e-06 -0.000624831 -2.50014e-05 -8.05251e-06 4.42045e-06 -0.000105578 
1569.05 0 5.14132e-05 -0.00670136 7.41693e-05 -0.000185628 0.150215 -0.00166561 0.000878613 0.000994895 0.000556965 0.000382039 -0.000848295 -0.130083 0.000994044 0.00353036 0.00177805 0.000971906 -6.30225e-05 -4.58654e-05 -0.000617165 0.00123252 0.000141911 -0.000104785 -0.000296115 8.84225e-05 -0.000145547 -0.000238933 -6.3865e-06 -0.000650145 -2.74769e-05 1.57478e-06 -9.80445e-07 -0.00010776 
1569.4 0 3.94878e-05 -0.00812358 6.9454e-05 -0.000182984 0.143295 -0.00162344 0.00090381 0.0010722 0.000507195 0.00036512 -0.000908549 -0.136266 0.00104397 0.00358077 0.00172607 0.000940663 -5.8275e-05 -5.44962e-05 -0.000450387 0.00120584 0.000142147 -9.6654e-05 -0.000296733 9.3015e-05 -0.000141205 -0.000234215 -1.76044e-05 -0.000674333 -3.17658e-05 8.22809e-06 -6.78339e-06 -0.000110076 
1569.75 0 2.87435e-05 -0.00951207 6.3764e-05 -0.000180044 0.136123 -0.00158184 0.000924774 0.00114339 0.000454992 0.000342862 -0.000968413 -0.142091 0.00109411 0.00362337 0.0016719 0.000906175 -5.86059e-05 -5.43357e-05 -0.000281024 0.00117446 0.000143611 -8.75838e-05 -0.000296546 9.67715e-05 -0.000136941 -0.000229859 -2.89056e-05 -0.000696886 -3.61125e-05 1.41936e-05 -1.25984e-05 -0.00011206 
1570.1 0 1.93011e-05 -0.0108657 5.86077e-05 -0.000177002 0.128723 -0.0015397 0.000940998 0.00120698 0.000400575 0.000313273 -0.00102518 -0.147545 0.00114329 0.00365732 0.00161596 0.000867152 -6.48905e-05 -4.68761e-05 -0.000108748 0.00113826 0.000144636 -7.67707e-05 -0.000296824 9.98451e-05 -0.000133208 -0.000224692 -3.9541e-05 -0.0007175 -3.89903e-05 2.16277e-05 -1.76065e-05 -0.000113886 
1570.45 0 1.07281e-05 -0.012182 5.5148e-05 -0.000174309 0.121116 -0.00149808 0.000955403 0.00126057 0.000343453 0.000274925 -0.0010767 -0.152622 0.0011903 0.00368214 0.00155858 0.000823427 -7.65299e-05 -3.44203e-05 6.57858e-05 0.00109588 0.000143666 -6.4353e-05 -0.000297172 0.000102215 -0.000128966 -0.000217922 -4.95104e-05 -0.00073686 -4.03843e-05 2.92702e-05 -2.1907e-05 -0.000115655 
1570.8 0 3.60024e-06 -0.0134556 5.28903e-05 -0.000171388 0.113319 -0.00145828 0.000969601 0.00130223 0.000281399 0.000226872 -0.00112435 -0.157314 0.00123397 0.00369741 0.00150163 0.000775927 -8.99856e-05 -2.03851e-05 0.000240843 0.00104736 0.000141252 -5.18755e-05 -0.000296097 0.000104192 -0.000123414 -0.000210895 -5.96099e-05 -0.000754694 -4.18386e-05 3.56278e-05 -2.62874e-05 -0.000117353 
1571.15 0 -1.74714e-06 -0.0146838 5.10294e-05 -0.000167004 0.105344 -0.00141971 0.000980936 0.00133253 0.00021326 0.000168302 -0.00117009 -0.161614 0.00127523 0.003701 0.00144768 0.000726622 -0.000104802 -6.97404e-06 0.000414974 0.000993851 0.000137111 -4.08469e-05 -0.000292842 0.000106023 -0.000117044 -0.000205664 -7.06073e-05 -0.000769572 -4.40975e-05 4.12828e-05 -3.09933e-05 -0.00011971 
1571.5 0 -6.24645e-06 -0.0158663 4.8828e-05 -0.000161472 0.0972098 -0.00138175 0.000988065 0.00135461 0.000138798 9.8948e-05 -0.00121406 -0.165511 0.00131478 0.00369046 0.0013974 0.000676292 -0.000124542 7.63308e-06 0.000587183 0.000936862 0.000130102 -3.03715e-05 -0.000287407 0.000107855 -0.000111037 -0.000201988 -8.22115e-05 -0.000781118 -4.59729e-05 4.63896e-05 -3.54728e-05 -0.000122567 
1571.85 0 -1.14265e-05 -0.0170023 4.52544e-05 -0.000156391 0.08894 -0.00134476 0.000992482 0.00137019 5.90094e-05 1.94404e-05 -0.0012559 -0.168998 0.00135163 0.00366503 0.00135058 0.000624232 -0.000151146 2.66579e-05 0.00075652 0.000877741 0.000120567 -1.85304e-05 -0.000280898 0.000109683 -0.000105588 -0.000197383 -9.33367e-05 -0.000790063 -4.71499e-05 4.99773e-05 -3.97871e-05 -0.000123719 
1572.2 0 -1.8982e-05 -0.018089 4.08183e-05 -0.000153145 0.0805588 -0.00130989 0.000995144 0.00137835 -2.42737e-05 -6.90328e-05 -0.00129687 -0.172076 0.00138344 0.00362544 0.00130812 0.000570869 -0.000184414 4.94978e-05 0.00092196 0.000818458 0.000110343 -5.43298e-06 -0.000274382 0.000111812 -9.91514e-05 -0.000190177 -0.000103476 -0.000797045 -4.85166e-05 5.16442e-05 -4.42572e-05 -0.000122298 
1572.55 0 -2.8827e-05 -0.0191226 3.6355e-05 -0.000152046 0.0720849 -0.00127731 0.000995102 0.00137688 -0.000110481 -0.000166049 -0.00133922 -0.174747 0.00140846 0.0035739 0.00126922 0.000517399 -0.000224452 7.29945e-05 0.00108175 0.000762508 0.000100709 7.67046e-06 -0.000267959 0.000115188 -9.05545e-05 -0.00018115 -0.000112429 -0.000801956 -4.95988e-05 5.23851e-05 -4.97242e-05 -0.000120019 
1572.9 0 -3.91969e-05 -0.0201008 3.19272e-05 -0.000151184 0.0635361 -0.00124329 0.000991951 0.00136357 -0.000199355 -0.000270718 -0.00138248 -0.177008 0.00142862 0.00351346 0.00123195 0.000464224 -0.000271535 9.56258e-05 0.00123455 0.000710465 9.1266e-05 2.01477e-05 -0.000261152 0.000119792 -8.02351e-05 -0.000172062 -0.000120218 -0.000804297 -4.91644e-05 5.30398e-05 -5.69833e-05 -0.0001183 
1573.25 0 -4.88487e-05 -0.0210234 2.71273e-05 -0.000148691 0.0549327 -0.00120429 0.000987448 0.00133807 -0.000289589 -0.000381033 -0.00142287 -0.178855 0.00144694 0.00344504 0.00119552 0.000408442 -0.000325437 0.000116586 0.00138165 0.000659727 8.14156e-05 3.15048e-05 -0.000253799 0.000125584 -6.86768e-05 -0.0001637 -0.000127675 -0.000804663 -4.71817e-05 5.39042e-05 -6.56866e-05 -0.000117412 
1573.6 0 -5.70778e-05 -0.0218905 2.15253e-05 -0.000145804 0.0462969 -0.00116029 0.000983851 0.00130138 -0.000380731 -0.000495568 -0.00145764 -0.180289 0.00146383 0.00336776 0.00115964 0.000347023 -0.00038607 0.000135077 0.00152481 0.000608641 7.1275e-05 4.19284e-05 -0.000246093 0.00013226 -5.67195e-05 -0.000156169 -0.000135736 -0.000803936 -4.44281e-05 5.60421e-05 -7.62651e-05 -0.000116656 
1573.95 0 -6.39458e-05 -0.0227005 1.48047e-05 -0.000144302 0.0376476 -0.00111255 0.000981665 0.00125334 -0.000473657 -0.000611551 -0.00148565 -0.181313 0.00147846 0.00328136 0.00112486 0.000281836 -0.000452968 0.00015124 0.00166377 0.000557254 6.09044e-05 5.1456e-05 -0.000238453 0.000138847 -4.61075e-05 -0.000149852 -0.000145204 -0.000801929 -4.15684e-05 5.98635e-05 -8.85582e-05 -0.000115403 
1574.3 0 -7.00783e-05 -0.0234524 7.06724e-06 -0.000144239 0.0290015 -0.00106243 0.000979619 0.0011939 -0.000569242 -0.000726362 -0.00150639 -0.181927 0.00149228 0.00318689 0.00109269 0.000215371 -0.00052336 0.0001648 0.00179647 0.000505075 5.00058e-05 5.93305e-05 -0.000230883 0.000145227 -3.67725e-05 -0.000144235 -0.000156481 -0.000798751 -3.84325e-05 6.45397e-05 -0.000101213 -0.000114117 
1574.65 0 -7.56716e-05 -0.0241446 -3.63877e-07 -0.000144323 0.0203776 -0.00101122 0.000975955 0.00112335 -0.000668024 -0.000839825 -0.00152104 -0.182132 0.00150619 0.00308532 0.00106471 0.000149298 -0.000594097 0.000174483 0.00192182 0.000450091 3.81088e-05 6.60259e-05 -0.000223685 0.000150919 -2.72853e-05 -0.000137249 -0.000168462 -0.00079436 -3.53607e-05 6.9387e-05 -0.000113519 -0.000113261 
1575 0 -8.0811e-05 -0.0247751 -5.65942e-06 -0.000143848 0.0117977 -0.000960366 0.000969094 0.0010422 -0.000768465 -0.000951324 -0.00153186 -0.181931 0.00151775 0.0029769 0.00104183 8.69044e-05 -0.000664653 0.000178964 0.00204071 0.000390671 2.54019e-05 7.23964e-05 -0.000218296 0.000155455 -1.73859e-05 -0.000127545 -0.000179098 -0.000788193 -3.3227e-05 7.42037e-05 -0.000125365 -0.000112481 
1575.35 0 -8.57004e-05 -0.025342 -8.42376e-06 -0.000142636 0.0032817 -0.000910965 0.000958354 0.000952221 -0.000868044 -0.00105997 -0.00154055 -0.181332 0.00152434 0.00286206 0.00102407 3.12187e-05 -0.00073579 0.000178659 0.00215397 0.000326805 1.18279e-05 7.88833e-05 -0.00021498 0.000158906 -7.94572e-06 -0.000115939 -0.000187818 -0.000779773 -3.18166e-05 7.89777e-05 -0.000136386 -0.000111594 
1575.7 0 -9.08378e-05 -0.0258446 -9.7704e-06 -0.000139883 -0.00515406 -0.000862454 0.000945038 0.000854572 -0.000966117 -0.00116511 -0.00154831 -0.18034 0.00152489 0.00274079 0.00101023 -1.6746e-05 -0.000808836 0.000173844 0.00226153 0.00026005 -3.38854e-06 8.56867e-05 -0.000212075 0.000160731 9.47214e-07 -0.00010487 -0.000195483 -0.000769011 -3.11242e-05 8.37388e-05 -0.000145942 -0.000110935 
1576.05 0 -9.66806e-05 -0.0262836 -1.13604e-05 -0.00013517 -0.0134943 -0.000812946 0.00093142 0.000749277 -0.00106406 -0.00126647 -0.0015565 -0.178958 0.00151996 0.00261356 0.000998291 -5.8062e-05 -0.000884652 0.00016278 0.00236277 0.000193548 -2.04452e-05 9.22204e-05 -0.000207889 0.000160971 9.08024e-06 -9.54223e-05 -0.000202297 -0.000756742 -3.14687e-05 8.8427e-05 -0.000153719 -0.000110222 
1576.4 0 -0.000103878 -0.0266601 -1.43896e-05 -0.00012969 -0.0217217 -0.000760739 0.000919291 0.000637501 -0.00116239 -0.00136541 -0.0015654 -0.17719 0.0015119 0.00248286 0.000987968 -9.42484e-05 -0.000961677 0.000144605 0.0024577 0.000128361 -3.87692e-05 9.74163e-05 -0.000202794 0.000160428 1.63421e-05 -8.66217e-05 -0.000207902 -0.000744227 -3.27261e-05 9.28591e-05 -0.000160254 -0.000108483 
1576.75 0 -0.000113 -0.0269749 -1.86982e-05 -0.000124386 -0.029817 -0.000705474 0.000909528 0.000521444 -0.00125777 -0.0014638 -0.0015748 -0.175043 0.00150235 0.00235232 0.000980796 -0.000125454 -0.00103715 0.000120758 0.00254797 6.36151e-05 -5.7198e-05 0.000100674 -0.000197585 0.000159476 2.3459e-05 -7.68445e-05 -0.000212554 -0.000731377 -3.40307e-05 9.72724e-05 -0.000166214 -0.000105322 
1577.1 0 -0.000123495 -0.0272274 -2.34903e-05 -0.00011833 -0.0377614 -0.000647704 0.000902084 0.000401765 -0.00134641 -0.00156237 -0.00158378 -0.172531 0.00149156 0.00222237 0.000977671 -0.000150319 -0.00111047 9.33774e-05 0.00263612 -2.48019e-07 -7.49485e-05 0.000102725 -0.000191846 0.000157946 3.06303e-05 -6.50445e-05 -0.000216635 -0.000717376 -3.37482e-05 0.000102611 -0.00017134 -0.00010118 
1577.45 0 -0.000133508 -0.0274157 -2.86534e-05 -0.000111503 -0.0455414 -0.000587256 0.000897472 0.000277933 -0.00142728 -0.00165969 -0.00158947 -0.169665 0.00147959 0.00208992 0.000977626 -0.000167251 -0.00118255 6.28742e-05 0.00272282 -6.31471e-05 -9.24002e-05 0.000104686 -0.000185371 0.000155063 3.74316e-05 -5.27997e-05 -0.000220786 -0.000701961 -3.21344e-05 0.000108713 -0.000175604 -9.60738e-05 
1577.8 0 -0.000142075 -0.0275408 -3.44884e-05 -0.000104676 -0.0531463 -0.000523571 0.000896461 0.000150311 -0.00150174 -0.00175217 -0.00158856 -0.166456 0.0014657 0.00195325 0.000978279 -0.000177144 -0.0012513 2.74667e-05 0.00280626 -0.000126114 -0.000110017 0.000106029 -0.000178383 0.00015041 4.32682e-05 -4.12737e-05 -0.00022549 -0.000684713 -3.12588e-05 0.000114645 -0.000179535 -8.94245e-05 
1578.15 0 -0.00014993 -0.0276044 -4.10535e-05 -9.7707e-05 -0.0605618 -0.00045823 0.000898615 2.00742e-05 -0.00157128 -0.00183845 -0.00157974 -0.162911 0.00144845 0.00181237 0.00097813 -0.000183109 -0.00131329 -1.34849e-05 0.00288383 -0.000188777 -0.000127658 0.000105362 -0.000171184 0.000144974 4.75927e-05 -2.90835e-05 -0.000230301 -0.000664736 -3.16243e-05 0.000120395 -0.000183867 -8.11586e-05 
1578.5 0 -0.000157458 -0.0276069 -4.81175e-05 -9.01994e-05 -0.0677717 -0.000394404 0.000902239 -0.000112733 -0.00163479 -0.0019208 -0.00156454 -0.159041 0.00142774 0.0016676 0.000977671 -0.000185072 -0.00136714 -5.79325e-05 0.00295352 -0.000250411 -0.000145154 0.000102245 -0.000163912 0.000138795 5.09427e-05 -1.54686e-05 -0.00023496 -0.000642334 -3.16241e-05 0.000125661 -0.00018938 -7.20665e-05 
1578.85 0 -0.000163821 -0.0275483 -5.52308e-05 -8.21066e-05 -0.0747603 -0.000332858 0.000906533 -0.00024929 -0.00168995 -0.00200017 -0.00154599 -0.154854 0.00140518 0.00151958 0.000976546 -0.000179105 -0.00141334 -0.000103738 0.00301432 -0.000311768 -0.000162775 9.75379e-05 -0.00015697 0.000130092 5.32526e-05 1.31204e-07 -0.000239775 -0.000619159 -2.94173e-05 0.000129488 -0.000195984 -6.32361e-05 
1579.2 0 -0.000168531 -0.0274294 -6.19625e-05 -7.3635e-05 -0.0815116 -0.000271179 0.00091254 -0.000389509 -0.00173542 -0.00207538 -0.00152482 -0.150364 0.00138198 0.00136997 0.000974001 -0.000163252 -0.00145125 -0.000151067 0.0030658 -0.000374412 -0.000179303 9.19311e-05 -0.000151427 0.000117755 5.30188e-05 1.8163e-05 -0.000244184 -0.000596062 -2.46287e-05 0.000131264 -0.000203077 -5.51954e-05 
1579.55 0 -0.000172611 -0.0272503 -6.76275e-05 -6.45948e-05 -0.088012 -0.000207548 0.000919943 -0.000530466 -0.00177116 -0.00214613 -0.00149863 -0.145585 0.00135734 0.00122074 0.00097153 -0.000138858 -0.00147926 -0.000200861 0.00310913 -0.000439522 -0.000193467 8.59144e-05 -0.000147043 0.000102626 4.98029e-05 3.7531e-05 -0.000247645 -0.000572132 -1.76975e-05 0.00013185 -0.000210469 -4.81068e-05 
1579.9 0 -0.000177244 -0.0270116 -7.155e-05 -5.46772e-05 -0.0942514 -0.000143502 0.000927296 -0.000669911 -0.00179725 -0.00221365 -0.00146544 -0.140533 0.00132951 0.00107182 0.000971107 -0.000107095 -0.00149862 -0.000251944 0.00314689 -0.000507036 -0.000206468 8.04814e-05 -0.000142652 8.59637e-05 4.56243e-05 5.63498e-05 -0.000250451 -0.000546482 -9.41111e-06 0.000132038 -0.000217758 -4.18747e-05 
1580.25 0 -0.000182249 -0.0267136 -7.32614e-05 -4.41801e-05 -0.100221 -8.19875e-05 0.000934779 -0.000808216 -0.00181191 -0.00227896 -0.00142662 -0.135221 0.00129679 0.000922008 0.000973191 -6.88795e-05 -0.00151262 -0.000302322 0.00317907 -0.000576741 -0.000219765 7.61479e-05 -0.000137295 6.76228e-05 4.22307e-05 7.30242e-05 -0.000252937 -0.000519449 -1.16672e-06 0.000131553 -0.00022454 -3.5904e-05 
1580.6 0 -0.000186566 -0.026358 -7.35933e-05 -3.34949e-05 -0.105909 -2.38771e-05 0.000944208 -0.000946138 -0.00181295 -0.0023412 -0.00138444 -0.12966 0.00125689 0.000771596 0.0009776 -2.58433e-05 -0.00152216 -0.000352466 0.0032035 -0.000647173 -0.000233644 7.28961e-05 -0.000131128 4.72384e-05 3.95047e-05 8.77715e-05 -0.000254937 -0.00049162 5.68801e-06 0.000130065 -0.000230959 -2.94595e-05 
1580.95 0 -0.000189871 -0.025947 -7.40119e-05 -2.24419e-05 -0.111303 3.21082e-05 0.000957475 -0.00108262 -0.00179841 -0.0024003 -0.00133985 -0.123861 0.00120925 0.000621645 0.000982368 2.01908e-05 -0.00152518 -0.000404598 0.00322052 -0.000715179 -0.000247963 7.04077e-05 -0.000125417 2.6066e-05 3.73891e-05 0.000102838 -0.00025581 -0.000462985 1.10287e-05 0.000128081 -0.000237182 -2.1859e-05 
1581.3 0 -0.000192387 -0.0254819 -7.42476e-05 -1.10976e-05 -0.116391 8.5734e-05 0.000976014 -0.00121357 -0.00176857 -0.00245811 -0.00129245 -0.117845 0.00115505 0.000473046 0.000983252 6.7784e-05 -0.00151933 -0.000459493 0.00323239 -0.000778379 -0.000262525 6.8299e-05 -0.000120732 5.34914e-06 3.61199e-05 0.000119476 -0.000254997 -0.000433798 1.49975e-05 0.000126209 -0.000243045 -1.31712e-05 
1581.65 0 -0.00019387 -0.0249652 -7.35921e-05 -5.42578e-07 -0.121169 0.000134635 0.000999787 -0.00133482 -0.00172702 -0.00251536 -0.00124149 -0.11163 0.00109627 0.000327187 0.000976918 0.000116696 -0.00150408 -0.0005153 0.00323928 -0.000835778 -0.00027629 6.64482e-05 -0.000116454 -1.55635e-05 3.61595e-05 0.000136696 -0.000252234 -0.000404865 1.75407e-05 0.000124481 -0.00024876 -4.19904e-06 
1582 0 -0.00019344 -0.0243993 -7.18149e-05 7.89757e-06 -0.125629 0.000176838 0.00102665 -0.00144581 -0.00167791 -0.0025709 -0.00118845 -0.105231 0.00103559 0.000185189 0.000962823 0.00016731 -0.00148053 -0.000569692 0.00323993 -0.000887401 -0.0002881 6.43985e-05 -0.0001118 -3.81597e-05 3.73547e-05 0.000152798 -0.000247856 -0.000376145 1.89544e-05 0.000122598 -0.000254237 4.69185e-06 
1582.35 0 -0.000190472 -0.0237854 -6.8713e-05 1.44433e-05 -0.129766 0.000212865 0.00105306 -0.00154922 -0.00162382 -0.00262501 -0.00113513 -0.098665 0.000974793 4.71083e-05 0.000942398 0.000219847 -0.00144982 -0.000622585 0.00323341 -0.000933568 -0.000298095 6.08631e-05 -0.000106749 -6.26392e-05 3.76926e-05 0.000166693 -0.000242475 -0.000346941 2.00889e-05 0.000120218 -0.000258663 1.34334e-05 
1582.7 0 -0.000186 -0.0231255 -6.46684e-05 2.08941e-05 -0.13357 0.00024462 0.0010762 -0.00164664 -0.00156639 -0.00267952 -0.00108004 -0.0919469 0.000914357 -8.70421e-05 0.000917485 0.000274445 -0.00141335 -0.000675365 0.00321917 -0.000974766 -0.000307901 5.55238e-05 -0.000101761 -8.80469e-05 3.64771e-05 0.000178776 -0.000236577 -0.000316595 2.21205e-05 0.000116459 -0.000260875 2.16056e-05 
1583.05 0 -0.000180528 -0.0224223 -6.07551e-05 2.90462e-05 -0.137036 0.000273096 0.00109626 -0.00173717 -0.00150701 -0.00273479 -0.0010214 -0.0850953 0.000854778 -0.000217671 0.000888719 0.000331377 -0.00137229 -0.000728431 0.00319799 -0.00101168 -0.000318543 5.00128e-05 -9.73413e-05 -0.000113344 3.45649e-05 0.000189797 -0.000230817 -0.000284663 2.51852e-05 0.000110278 -0.000260582 2.83364e-05 
1583.4 0 -0.000174003 -0.021678 -5.75432e-05 3.88668e-05 -0.140162 0.000299394 0.00111504 -0.00182015 -0.00144607 -0.00278893 -0.000958359 -0.0781274 0.000797153 -0.00034623 0.000854673 0.000391007 -0.00132633 -0.000781357 0.00317126 -0.00104582 -0.000329028 4.4564e-05 -9.34962e-05 -0.000137698 3.14607e-05 0.00019948 -0.000224985 -0.000251922 2.79561e-05 0.000101586 -0.000258732 3.32634e-05 
1583.75 0 -0.000167292 -0.020894 -5.43315e-05 4.88074e-05 -0.142943 0.000323799 0.00113184 -0.00189592 -0.00138521 -0.00283965 -0.000891092 -0.0710581 0.000741588 -0.000473837 0.000813289 0.000453574 -0.00127376 -0.00083379 0.00313892 -0.00107892 -0.000337304 3.78613e-05 -8.9811e-05 -0.000161459 2.70467e-05 0.000207794 -0.000218353 -0.000219454 2.96486e-05 9.09144e-05 -0.000256954 3.73207e-05 
1584.1 0 -0.000161081 -0.0200709 -5.05424e-05 5.79926e-05 -0.145377 0.000346105 0.00114296 -0.00196543 -0.0013256 -0.00288505 -0.000822016 -0.063903 0.000687654 -0.000600688 0.000765487 0.000518757 -0.00121499 -0.000884285 0.00309973 -0.00111155 -0.000343053 2.98658e-05 -8.63249e-05 -0.000185097 2.23661e-05 0.000215777 -0.000210759 -0.000187138 3.0667e-05 7.95956e-05 -0.000255159 4.18831e-05 
1584.45 0 -0.000155606 -0.0192095 -4.64755e-05 6.71375e-05 -0.147461 0.000366576 0.00114765 -0.00203029 -0.00126512 -0.00292391 -0.000755132 -0.0566794 0.000635619 -0.000726433 0.000714203 0.000584665 -0.00115265 -0.000931391 0.00305282 -0.00114281 -0.000348205 2.14885e-05 -8.30443e-05 -0.000207639 1.83259e-05 0.000223735 -0.000203142 -0.000154542 3.10772e-05 6.88334e-05 -0.000252544 4.70845e-05 
1584.8 0 -0.000150909 -0.018313 -4.29519e-05 7.66736e-05 -0.149193 0.000385647 0.00114861 -0.00209096 -0.00120116 -0.00295518 -0.000692803 -0.0494023 0.00058531 -0.000850613 0.000661435 0.000650709 -0.00108804 -0.000975004 0.00299746 -0.00117008 -0.000353834 1.31542e-05 -8.04467e-05 -0.000228466 1.45008e-05 0.000230893 -0.000196417 -0.000122398 3.07492e-05 5.90309e-05 -0.000250503 5.22486e-05 
1585.15 0 -0.000147171 -0.0173847 -4.03826e-05 8.55427e-05 -0.150569 0.000403084 0.00114686 -0.00214649 -0.00113268 -0.00297748 -0.000634987 -0.0420857 0.000536646 -0.00097271 0.000607396 0.000718877 -0.00102175 -0.00101527 0.00293341 -0.00119182 -0.000360143 5.137e-06 -7.887e-05 -0.000248238 1.04824e-05 0.000237767 -0.000190294 -9.12673e-05 3.03126e-05 4.93814e-05 -0.000249853 5.66562e-05 
1585.5 0 -0.00014377 -0.0164257 -3.81673e-05 9.3143e-05 -0.151584 0.000418286 0.00114211 -0.00219596 -0.00106084 -0.00298909 -0.000581421 -0.0347482 0.000489298 -0.00109272 0.000551195 0.000789968 -0.000954162 -0.00105341 0.00286138 -0.00120884 -0.000367217 -2.61109e-06 -7.77314e-05 -0.000267614 6.34227e-06 0.000245255 -0.000184878 -6.11656e-05 2.97611e-05 3.87052e-05 -0.00024969 6.0495e-05 
1585.85 0 -0.000140187 -0.0154374 -3.60867e-05 9.98513e-05 -0.152245 0.000430789 0.00113385 -0.00223721 -0.000987656 -0.0029884 -0.000531372 -0.0274104 0.000442123 -0.00120995 0.000493874 0.000862657 -0.000883818 -0.00109157 0.00278091 -0.0012215 -0.000374171 -1.0739e-05 -7.65662e-05 -0.000286914 2.26714e-06 0.000252192 -0.000180806 -3.25136e-05 2.84912e-05 2.68198e-05 -0.000249425 6.49668e-05 
1586.2 0 -0.000136671 -0.0144256 -3.43739e-05 0.000105859 -0.152554 0.000439419 0.0011203 -0.00226801 -0.000913373 -0.00297349 -0.000484502 -0.0200887 0.000395037 -0.00132068 0.000437863 0.000934829 -0.000808535 -0.00112905 0.00269304 -0.00122991 -0.000380253 -1.93169e-05 -7.61885e-05 -0.000306282 -8.90578e-07 0.000257847 -0.000177982 -5.58868e-06 2.65402e-05 1.46169e-05 -0.000248864 7.06765e-05 
1586.55 0 -0.000132929 -0.0133958 -3.31614e-05 0.000111275 -0.152513 0.000443779 0.00110066 -0.00228773 -0.0008355 -0.00294394 -0.000442211 -0.0127988 0.000348699 -0.00142218 0.00038316 0.0010033 -0.000729318 -0.00116241 0.00260209 -0.00123574 -0.000385931 -2.81749e-05 -7.72067e-05 -0.000325128 -2.72435e-06 0.000263521 -0.000175952 2.00431e-05 2.32425e-05 3.0599e-06 -0.000247496 7.71746e-05 
1586.9 0 -0.000128219 -0.012349 -3.23334e-05 0.00011586 -0.152126 0.000444683 0.00107693 -0.00229722 -0.000752198 -0.00290355 -0.000405189 -0.0055584 0.000302647 -0.0015162 0.000327803 0.00106616 -0.000649434 -0.00118914 0.00251121 -0.00124088 -0.000391286 -3.66925e-05 -7.8726e-05 -0.000343513 -4.28564e-06 0.000269242 -0.000174462 4.55937e-05 1.77447e-05 -8.50326e-06 -0.000245256 8.39899e-05 
1587.25 0 -0.000122918 -0.0112862 -3.11584e-05 0.000119806 -0.151398 0.000443031 0.00105035 -0.00229974 -0.000664335 -0.00285553 -0.000373128 0.0016153 0.000255796 -0.00160601 0.000269667 0.0011254 -0.000569864 -0.00120709 0.00242039 -0.00124444 -0.000395668 -4.36133e-05 -7.99273e-05 -0.000362507 -6.73582e-06 0.000272811 -0.000173854 7.14957e-05 1.04467e-05 -2.13342e-05 -0.000242708 9.04748e-05 
1587.6 0 -0.00011826 -0.0102107 -2.92559e-05 0.000123793 -0.150338 0.000439951 0.00102028 -0.00229795 -0.000574473 -0.00279887 -0.000346017 0.00870716 0.00020848 -0.00169353 0.000208304 0.00118237 -0.000490751 -0.00121504 0.00232775 -0.00124521 -0.000398576 -4.91202e-05 -8.04906e-05 -0.000381559 -1.00672e-05 0.000273575 -0.000173613 9.70053e-05 1.4317e-06 -3.49963e-05 -0.000239553 9.60008e-05 
1587.95 0 -0.000114317 -0.00912629 -2.7401e-05 0.000128163 -0.148952 0.000437156 0.000986375 -0.00229057 -0.000485633 -0.00273262 -0.00032449 0.0157029 0.000160057 -0.00177833 0.000145556 0.00123454 -0.000413758 -0.00121321 0.00223184 -0.00124514 -0.000399908 -5.45013e-05 -7.99906e-05 -0.000399437 -1.36186e-05 0.000273743 -0.00017299 0.000121542 -9.24434e-06 -4.81518e-05 -0.000235716 0.000100605 
1588.3 0 -0.000110374 -0.00803452 -2.67939e-05 0.000132863 -0.147246 0.00043729 0.000949468 -0.00227624 -0.000399872 -0.00265714 -0.000308403 0.0225872 0.0001078 -0.00185896 8.40083e-05 0.00127913 -0.000340472 -0.00120037 0.00213249 -0.00124492 -0.000400103 -5.95513e-05 -7.85934e-05 -0.0004167 -1.72088e-05 0.000275529 -0.000172025 0.000145631 -2.01935e-05 -6.02579e-05 -0.000231707 0.000104247 
1588.65 0 -0.000106269 -0.00693682 -2.79789e-05 0.000137904 -0.145227 0.00044258 0.000911063 -0.00225636 -0.000316836 -0.00257279 -0.000295364 0.0293442 5.10536e-05 -0.00193553 2.53233e-05 0.0013152 -0.000271362 -0.00117351 0.00203013 -0.00124107 -0.000399367 -6.36189e-05 -7.67184e-05 -0.000434037 -2.014e-05 0.000278681 -0.000170428 0.000170498 -3.03222e-05 -7.2075e-05 -0.000227385 0.000106831 
1589 0 -0.000102218 -0.00583553 -3.01581e-05 0.000143607 -0.142903 0.000453461 0.000871134 -0.00223316 -0.000234855 -0.00248085 -0.000284459 0.0359586 -7.598e-06 -0.00201026 -2.94058e-05 0.00134292 -0.000206656 -0.00113219 0.00192498 -0.00123097 -0.000397126 -6.6745e-05 -7.51472e-05 -0.000451158 -2.11294e-05 0.000282101 -0.000167598 0.000196828 -3.92442e-05 -8.41259e-05 -0.000222163 0.000109285 
1589.35 0 -9.83785e-05 -0.00473379 -3.19854e-05 0.000149697 -0.140283 0.000468941 0.000828273 -0.0022073 -0.000151302 -0.00238418 -0.000277373 0.0424173 -6.6326e-05 -0.00208477 -7.82275e-05 0.0013637 -0.000147359 -0.0010804 0.00181651 -0.00121472 -0.000394187 -6.81558e-05 -7.50433e-05 -0.000467232 -2.03013e-05 0.000284368 -0.000163571 0.000224128 -4.64557e-05 -9.59299e-05 -0.000215941 0.000112704 
1589.7 0 -9.38123e-05 -0.00363505 -3.29503e-05 0.000155605 -0.137375 0.000488504 0.000783231 -0.00217693 -6.31664e-05 -0.00228593 -0.000274963 0.0487098 -0.000124701 -0.00215829 -0.000120056 0.00138037 -9.37058e-05 -0.00102141 0.00170626 -0.00119255 -0.000391813 -6.62518e-05 -7.63909e-05 -0.000482263 -1.9443e-05 0.000285326 -0.00015889 0.000251578 -5.18139e-05 -0.000107313 -0.000209028 0.000116918 
1590.05 0 -8.7405e-05 -0.00254097 -3.3395e-05 0.000160867 -0.134186 0.00051306 0.000736528 -0.00214059 3.07514e-05 -0.00218746 -0.000273328 0.0548239 -0.00018173 -0.00223005 -0.000157032 0.00139535 -4.44103e-05 -0.000955665 0.00159835 -0.0011641 -0.000389628 -6.06108e-05 -7.76242e-05 -0.000497226 -2.06342e-05 0.000286129 -0.000154754 0.000278414 -5.64624e-05 -0.000117964 -0.000201562 0.000121011 
1590.4 0 -7.99629e-05 -0.001453 -3.40308e-05 0.000165199 -0.130728 0.000540756 0.000686333 -0.0020967 0.000129218 -0.00208825 -0.000266408 0.0607458 -0.000236331 -0.00229988 -0.000191744 0.00140827 4.24736e-07 -0.000885244 0.00149449 -0.00112889 -0.000388535 -5.3466e-05 -7.72956e-05 -0.0005122 -2.4009e-05 0.000286504 -0.000152174 0.000303867 -6.14124e-05 -0.000127447 -0.00019378 0.000124269 
1590.75 0 -7.26891e-05 -0.000374711 -3.53112e-05 0.000168505 -0.127014 0.000566135 0.000633922 -0.00204272 0.000229556 -0.00198809 -0.000252286 0.066465 -0.000287694 -0.00236826 -0.00022501 0.00141689 4.00092e-05 -0.000811989 0.00139193 -0.00108745 -0.000390522 -4.6748e-05 -7.56239e-05 -0.000526469 -2.80359e-05 0.000285605 -0.000150629 0.000327775 -6.58872e-05 -0.000136397 -0.000185739 0.000126937 
1591.1 0 -6.53581e-05 0.000689814 -3.62904e-05 0.000170593 -0.123057 0.000585506 0.000582314 -0.0019788 0.000328837 -0.00188765 -0.000234124 0.0719731 -0.000335302 -0.0024348 -0.000255784 0.00141976 7.52193e-05 -0.000733678 0.00128742 -0.00104309 -0.00039446 -4.03697e-05 -7.41974e-05 -0.000540118 -3.16907e-05 0.000284006 -0.000149099 0.000351373 -6.91439e-05 -0.000145608 -0.000177099 0.000130028 
1591.45 0 -5.76351e-05 0.00173803 -3.63565e-05 0.000172457 -0.118864 0.000599628 0.000529308 -0.00190891 0.000425325 -0.00178823 -0.000214846 0.0772607 -0.000379851 -0.0024976 -0.000281497 0.00141771 0.000107254 -0.000648841 0.00118189 -0.000998444 -0.000397138 -3.36997e-05 -7.39557e-05 -0.000553659 -3.57754e-05 0.000283264 -0.000148103 0.000375199 -7.1864e-05 -0.000155329 -0.000167737 0.000133397 
1591.8 0 -4.9712e-05 0.00276883 -3.6622e-05 0.000174938 -0.114449 0.000610451 0.000470863 -0.00183729 0.000519871 -0.00169097 -0.00019399 0.082317 -0.000421516 -0.0025569 -0.000300674 0.00141266 0.000135579 -0.000559979 0.00107691 -0.000952048 -0.000397573 -2.62395e-05 -7.45279e-05 -0.000566813 -4.06816e-05 0.000283686 -0.000147884 0.000398214 -7.43752e-05 -0.000165586 -0.000157061 0.000136699 
1592.15 0 -4.18193e-05 0.0037808 -3.74021e-05 0.000176526 -0.109824 0.000619909 0.000407879 -0.001767 0.00061479 -0.00159627 -0.000170708 0.0871321 -0.000459266 -0.0026126 -0.000314168 0.00140596 0.000158858 -0.000468866 0.000970778 -0.000903204 -0.000396491 -1.69848e-05 -7.52591e-05 -0.000577957 -4.623e-05 0.000284377 -0.000147958 0.000420035 -7.69675e-05 -0.000176214 -0.000144724 0.000140498 
1592.5 0 -3.50973e-05 0.00477231 -3.81272e-05 0.000175757 -0.105004 0.000628279 0.000345335 -0.00170027 0.000710041 -0.00150439 -0.000142919 0.0916991 -0.00049303 -0.0026617 -0.000323736 0.00139775 0.000175614 -0.00037676 0.000862143 -0.000854004 -0.000394198 -6.42628e-06 -7.58477e-05 -0.00058638 -5.22448e-05 0.000284729 -0.00014856 0.000441308 -8.04644e-05 -0.000186525 -0.000131761 0.000145093 
1592.85 0 -2.98132e-05 0.00574116 -3.83829e-05 0.000173389 -0.100001 0.00063343 0.000287708 -0.0016359 0.000802893 -0.00141511 -0.000108026 0.0960141 -0.000523923 -0.00270349 -0.000330557 0.00138623 0.000185169 -0.000284893 0.000752137 -0.000806011 -0.000390258 3.73746e-06 -7.6305e-05 -0.000592598 -5.75078e-05 0.000285129 -0.00014955 0.000462058 -8.42758e-05 -0.000196314 -0.000119314 0.000150226 
1593.2 0 -2.5151e-05 0.00668478 -3.80766e-05 0.00017062 -0.0948271 0.000634484 0.000235431 -0.0015721 0.000890357 -0.00132869 -6.52575e-05 0.100073 -0.000553224 -0.00274059 -0.00033549 0.00136999 0.000187798 -0.00019321 0.000640491 -0.000758686 -0.000384486 1.32325e-05 -7.62881e-05 -0.000596446 -6.12598e-05 0.000286329 -0.000150558 0.000481902 -8.72888e-05 -0.000205486 -0.000108396 0.000155692 
1593.55 0 -2.01979e-05 0.00760269 -3.72109e-05 0.000167634 -0.0894927 0.000631179 0.000186844 -0.00150911 0.000969931 -0.00124513 -1.53559e-05 0.103868 -0.000581697 -0.00277368 -0.000340217 0.00135023 0.000184348 -0.00010174 0.00052521 -0.000710746 -0.000377747 2.20355e-05 -7.54776e-05 -0.000598757 -6.3839e-05 0.00028822 -0.000151493 0.000500661 -8.91253e-05 -0.000213527 -9.87817e-05 0.000161534 
1593.9 0 -1.45841e-05 0.00849357 -3.62603e-05 0.000163813 -0.0840131 0.000623111 0.000141914 -0.00144879 0.00103978 -0.00116266 4.13438e-05 0.107389 -0.000610433 -0.00280031 -0.000345713 0.00132798 0.000177143 -1.22108e-05 0.000405657 -0.000660841 -0.000370967 3.00936e-05 -7.38804e-05 -0.000600661 -6.63862e-05 0.000289714 -0.000152347 0.000518089 -8.98808e-05 -0.000220215 -8.87307e-05 0.000167552 
1594.25 0 -9.0614e-06 0.00935312 -3.60439e-05 0.000158725 -0.0784057 0.000609314 0.000101397 -0.00139324 0.0010994 -0.00108015 0.000105134 0.110629 -0.000638485 -0.00281856 -0.000349996 0.00130296 0.00016938 7.20677e-05 0.000284145 -0.000607937 -0.000364964 3.73727e-05 -7.23783e-05 -0.000601806 -6.91443e-05 0.000290571 -0.000152519 0.000534145 -9.01864e-05 -0.000225786 -7.75519e-05 0.000173737 
1594.6 0 -3.86505e-06 0.0101777 -3.63641e-05 0.000152651 -0.0726854 0.000588884 6.50895e-05 -0.00134245 0.00115107 -0.000998464 0.000175004 0.113585 -0.000662961 -0.00283004 -0.000350281 0.00127493 0.00016349 0.000148434 0.000163209 -0.000552461 -0.000360238 4.34759e-05 -7.23899e-05 -0.00060155 -7.15812e-05 0.000291957 -0.000151493 0.000548418 -9.04588e-05 -0.000231109 -6.58357e-05 0.000179634 
1594.95 0 7.47407e-07 0.0109669 -3.65863e-05 0.00014634 -0.0668657 0.000561492 3.17627e-05 -0.00129543 0.00119777 -0.000919644 0.000249216 0.116254 -0.000681763 -0.00283706 -0.000347206 0.00124402 0.000159851 0.000216408 4.26874e-05 -0.000496889 -0.000356192 4.88036e-05 -7.38106e-05 -0.000599884 -7.3892e-05 0.00029493 -0.000149568 0.000561046 -9.06065e-05 -0.00023644 -5.39281e-05 0.000184665 
1595.3 0 4.90378e-06 0.0117214 -3.6297e-05 0.000140512 -0.0609625 0.000526725 9.36709e-07 -0.00125261 0.00124041 -0.000845924 0.000325365 0.118633 -0.000695613 -0.00283939 -0.000342579 0.00121173 0.000156823 0.000277707 -7.84919e-05 -0.000445404 -0.000352445 5.41112e-05 -7.55425e-05 -0.000597255 -7.64071e-05 0.000299301 -0.000147244 0.00057251 -9.06605e-05 -0.000241804 -4.13858e-05 0.000188868 
1595.65 0 9.52363e-06 0.0124403 -3.55939e-05 0.000135131 -0.0549938 0.000485483 -2.76307e-05 -0.00121537 0.00127814 -0.000778432 0.000399716 0.120719 -0.000707508 -0.00283522 -0.00033622 0.00117985 0.000154163 0.000334584 -0.000199817 -0.000400684 -0.000348632 5.93679e-05 -7.75995e-05 -0.000593679 -7.90544e-05 0.000303847 -0.000144979 0.000582972 -9.03812e-05 -0.000248072 -2.73683e-05 0.000192376 
1596 0 1.44603e-05 0.0131218 -3.48026e-05 0.000130185 -0.0489754 0.000440672 -5.59117e-05 -0.00118551 0.00131057 -0.000717467 0.000469542 0.122514 -0.000718712 -0.00282407 -0.000326164 0.00114911 0.000151677 0.000388025 -0.000319057 -0.000362059 -0.000343641 6.49772e-05 -8.11423e-05 -0.000589761 -8.26823e-05 0.00030793 -0.00014338 0.000592047 -8.96118e-05 -0.000255748 -1.21332e-05 0.000194745 
1596.35 0 1.84887e-05 0.0137651 -3.35916e-05 0.000125707 -0.0429195 0.000393779 -8.65298e-05 -0.00116467 0.00133857 -0.000661479 0.000534695 0.124019 -0.000727358 -0.00280664 -0.00031047 0.00112013 0.000147651 0.000437085 -0.000435832 -0.000328837 -0.000336172 7.08575e-05 -8.61911e-05 -0.000586143 -8.78354e-05 0.000311882 -0.000142736 0.000599561 -8.89608e-05 -0.000264232 3.43796e-06 0.000194753 
1596.7 0 2.13971e-05 0.0143692 -3.18683e-05 0.000121498 -0.0368377 0.000342091 -0.000120288 -0.00115146 0.00136313 -0.00060869 0.000593432 0.125236 -0.000732331 -0.00278183 -0.000288795 0.00109288 0.000138727 0.000481154 -0.000550466 -0.000301713 -0.000326347 7.60216e-05 -9.1388e-05 -0.000582048 -9.23919e-05 0.000315944 -0.000143163 0.000605953 -8.95831e-05 -0.000272297 1.87338e-05 0.000192546 
1597.05 0 2.47791e-05 0.0149325 -3.02266e-05 0.00011733 -0.0307442 0.000283888 -0.00015426 -0.00114349 0.00138456 -0.000558726 0.000641436 0.126166 -0.000735111 -0.00274863 -0.000261293 0.00106663 0.000122226 0.000521014 -0.000662105 -0.000280647 -0.000315034 8.01986e-05 -9.58168e-05 -0.000576575 -9.53117e-05 0.000320382 -0.000144233 0.000610859 -9.18982e-05 -0.000279786 3.35141e-05 0.000189784 
1597.4 0 2.93106e-05 0.0154545 -2.92458e-05 0.000113168 -0.0246543 0.000221401 -0.000185598 -0.00114132 0.0014033 -0.000511746 0.000679057 0.12681 -0.000737692 -0.00270843 -0.000228153 0.00103926 0.000100206 0.00055807 -0.00077148 -0.000263891 -0.000302118 8.39021e-05 -9.99798e-05 -0.000569267 -9.85366e-05 0.000325858 -0.000145236 0.000613779 -9.50466e-05 -0.000286778 4.8014e-05 0.000187227 
1597.75 0 3.40364e-05 0.015936 -2.90725e-05 0.00010886 -0.0185811 0.000154416 -0.00021466 -0.00114693 0.00142019 -0.000468029 0.000710697 0.127171 -0.000740222 -0.00266312 -0.000190331 0.00100887 7.5948e-05 0.000593005 -0.000880089 -0.000249209 -0.000287669 8.73586e-05 -0.000104701 -0.000560222 -0.000102603 0.000332268 -0.000145146 0.000614526 -9.90882e-05 -0.000292651 6.19148e-05 0.000184329 
1598.1 0 3.88353e-05 0.0163774 -2.8799e-05 0.000103648 -0.0125351 7.97915e-05 -0.000242792 -0.00116122 0.00143634 -0.000428087 0.000736982 0.127251 -0.000742502 -0.00261273 -0.000149652 0.000977461 5.0556e-05 0.000623999 -0.000988505 -0.000235742 -0.000272424 9.05274e-05 -0.000109399 -0.000550111 -0.000106096 0.000338211 -0.000142833 0.000612963 -0.000104532 -0.000297218 7.50851e-05 0.000180438 
1598.45 0 4.36208e-05 0.016778 -2.74566e-05 9.7343e-05 -0.00652656 -1.96318e-06 -0.000269955 -0.00118206 0.00145221 -0.000392241 0.000755546 0.127053 -0.000745661 -0.0025561 -0.000109554 0.000948827 2.42758e-05 0.000647983 -0.00109708 -0.000223081 -0.000256858 9.2607e-05 -0.000112873 -0.000539209 -0.000108802 0.000342246 -0.000138185 0.000609589 -0.000110342 -0.000300362 8.79717e-05 0.000176163 
1598.8 0 4.71834e-05 0.0171363 -2.46728e-05 9.01231e-05 -0.000568406 -8.73806e-05 -0.000295317 -0.00120388 0.00146625 -0.000360285 0.000764557 0.126579 -0.000751136 -0.00249268 -7.39103e-05 0.000924639 -2.49525e-06 0.000665429 -0.00120679 -0.000209838 -0.000241067 9.33967e-05 -0.000115211 -0.000527585 -0.000111318 0.000344567 -0.000132051 0.000605115 -0.000115033 -0.000301977 0.000100348 0.00017294 
1599.15 0 4.85072e-05 0.0174518 -2.03503e-05 8.18773e-05 0.00532589 -0.000173601 -0.000319227 -0.0012224 0.00147636 -0.000331044 0.000763148 0.125835 -0.000758599 -0.00242174 -4.21908e-05 0.000904311 -2.86714e-05 0.000680008 -0.00131734 -0.000194437 -0.000225651 9.43852e-05 -0.000117473 -0.000515855 -0.000114223 0.000345311 -0.00012544 0.000599864 -0.000119062 -0.00030252 0.000112399 0.000171712 
1599.5 0 4.7613e-05 0.0177241 -1.4649e-05 7.29624e-05 0.0111456 -0.00025876 -0.000342309 -0.00123668 0.00148144 -0.000303752 0.000750226 0.124827 -0.000765692 -0.00234266 -1.19488e-05 0.000885579 -5.36116e-05 0.00069378 -0.00142654 -0.000177039 -0.000211341 9.59828e-05 -0.000119676 -0.00050319 -0.000117106 0.000344817 -0.000119075 0.000593353 -0.000123884 -0.000302879 0.000125578 0.000171721 
1599.85 0 4.53136e-05 0.0179536 -7.85478e-06 6.38008e-05 0.0168819 -0.000340234 -0.000363629 -0.0012461 0.00148067 -0.000280097 0.000725738 0.123558 -0.000770404 -0.002256 1.69891e-05 0.000866336 -7.8202e-05 0.000706767 -0.00153354 -0.000159296 -0.000197285 9.7434e-05 -0.000121526 -0.000487445 -0.000120505 0.000344124 -0.000112768 0.000584485 -0.000128492 -0.000303635 0.000140454 0.000172011 
1600.2 0 4.16364e-05 0.0181403 -1.61248e-07 5.40692e-05 0.0225229 -0.000417142 -0.00038148 -0.00125113 0.00147335 -0.000262624 0.000693842 0.122031 -0.000773437 -0.0021644 4.3567e-05 0.000847092 -0.000104045 0.000719838 -0.00163913 -0.00014265 -0.00018277 9.96977e-05 -0.000123088 -0.000468229 -0.00012447 0.000342607 -0.000106144 0.000573611 -0.000130988 -0.000304078 0.000155505 0.000172087 
1600.55 0 3.69263e-05 0.0182835 7.40185e-06 4.35826e-05 0.0280543 -0.000492249 -0.00039386 -0.0012546 0.00145902 -0.000251557 0.000656534 0.120248 -0.00077587 -0.00207018 6.73013e-05 0.000830194 -0.000131786 0.000733009 -0.00174328 -0.000127817 -0.000169054 0.000103624 -0.000125071 -0.000447537 -0.000126368 0.000338919 -9.93667e-05 0.000562708 -0.00013199 -0.000303585 0.000169211 0.000171906 
1600.9 0 3.24677e-05 0.0183826 1.48963e-05 3.33343e-05 0.0334646 -0.000567523 -0.000399533 -0.00125875 0.00143841 -0.000244801 0.000611528 0.118219 -0.000777552 -0.0019733 8.96367e-05 0.000815745 -0.000158982 0.000744005 -0.00184549 -0.000116009 -0.000157153 0.000107752 -0.000128498 -0.000426895 -0.000125254 0.000333026 -9.23434e-05 0.000553097 -0.000132649 -0.000303141 0.00018119 0.00017156 
1601.25 0 2.83622e-05 0.0184385 2.28228e-05 2.45232e-05 0.0387437 -0.000641802 -0.000399771 -0.00126274 0.00141194 -0.000240187 0.00055838 0.115954 -0.000779348 -0.00187422 0.000113179 0.000801311 -0.000182517 0.000751082 -0.00194644 -0.000107613 -0.000145674 0.000110467 -0.000133021 -0.000406449 -0.000123041 0.000326028 -8.48222e-05 0.000544204 -0.00013316 -0.000303316 0.00019217 0.000170459 
1601.6 0 2.36839e-05 0.018452 3.08551e-05 1.7013e-05 0.0438808 -0.000712318 -0.000397717 -0.00126518 0.00137822 -0.000236998 0.000499864 0.113464 -0.000781404 -0.00177322 0.000138911 0.000783253 -0.000202479 0.00075544 -0.00204758 -0.000101222 -0.00013378 0.000112609 -0.00013764 -0.000385753 -0.000120939 0.000318653 -7.64145e-05 0.000534031 -0.000133771 -0.000303572 0.000203511 0.000167489 
1601.95 0 1.80199e-05 0.0184233 3.88157e-05 9.79908e-06 0.0488685 -0.000777765 -0.000394944 -0.00126668 0.0013372 -0.000236642 0.000439091 0.110757 -0.000783464 -0.00166821 0.000165777 0.000761335 -0.000220481 0.000759193 -0.00214755 -9.37723e-05 -0.000121996 0.000114648 -0.000141973 -0.000364652 -0.000118592 0.000311551 -6.70309e-05 0.000521571 -0.000135278 -0.000304467 0.000214778 0.000162862 
1602.3 0 1.12216e-05 0.0183548 4.58491e-05 2.5746e-06 0.0537011 -0.000839184 -0.00039287 -0.0012679 0.00128994 -0.000239308 0.000376073 0.107844 -0.000785739 -0.00155752 0.000194022 0.000740182 -0.000237799 0.000762714 -0.00224185 -8.1892e-05 -0.000110237 0.000116513 -0.000145756 -0.000344262 -0.000115334 0.000304827 -5.67799e-05 0.00050712 -0.000137011 -0.000307163 0.000224545 0.000158188 
1602.65 0 2.80807e-06 0.0182485 5.1125e-05 -3.64069e-06 0.0583705 -0.000897014 -0.000392839 -0.001269 0.00123765 -0.00024316 0.000307972 0.104729 -0.000788717 -0.00144255 0.000225952 0.000723471 -0.000256264 0.000764571 -0.00232756 -6.41219e-05 -9.75227e-05 0.000118943 -0.000149359 -0.000325006 -0.000110552 0.000296958 -4.54546e-05 0.000491913 -0.000137522 -0.000311353 0.000232393 0.000154128 
1603 0 -7.43177e-06 0.0181045 5.50436e-05 -8.45731e-06 0.062866 -0.000948733 -0.000393988 -0.00126847 0.00118257 -0.000248727 0.000232083 0.101422 -0.000792236 -0.00132608 0.000262289 0.000712409 -0.000277415 0.000763403 -0.00240444 -4.01688e-05 -8.32919e-05 0.000121885 -0.000153248 -0.000306702 -0.000104221 0.000285778 -3.32915e-05 0.000476699 -0.000136929 -0.000315244 0.000238443 0.000150109 
1603.35 0 -1.95156e-05 0.0179219 5.86514e-05 -1.31873e-05 0.0671774 -0.000989731 -0.00039502 -0.00126464 0.00112716 -0.000256553 0.000148237 0.0979305 -0.00079469 -0.00120803 0.000302161 0.000706971 -0.000300693 0.000759645 -0.00247518 -9.5728e-06 -6.81389e-05 0.000125502 -0.000158042 -0.000290549 -9.78195e-05 0.00027082 -2.14018e-05 0.000460373 -0.000136498 -0.000317616 0.000243695 0.000145206 
1603.7 0 -3.26979e-05 0.0177 6.28535e-05 -1.86766e-05 0.0712982 -0.00101643 -0.000394647 -0.00125897 0.0010737 -0.000265844 5.88636e-05 0.0942637 -0.000793824 -0.00108491 0.00034485 0.000705705 -0.000323863 0.000753724 -0.00254273 2.74146e-05 -5.29989e-05 0.000130058 -0.00016377 -0.000276306 -9.20623e-05 0.000254186 -1.04727e-05 0.000442736 -0.000136821 -0.000318338 0.000249419 0.000138307 
1604.05 0 -4.55869e-05 0.0174399 6.8211e-05 -2.40921e-05 0.0752245 -0.0010283 -0.000391139 -0.00125408 0.00102265 -0.000275895 -3.14529e-05 0.0904303 -0.000788733 -0.000955532 0.0003897 0.000707176 -0.000344796 0.000744918 -0.0026062 6.94748e-05 -3.80986e-05 0.000134699 -0.000170341 -0.000262575 -8.5799e-05 0.000238683 -9.29866e-07 0.000424777 -0.000137674 -0.000316804 0.000255706 0.000129693 
1604.4 0 -5.71537e-05 0.0171437 7.33702e-05 -2.86107e-05 0.0789498 -0.00102895 -0.000385325 -0.00124952 0.0009735 -0.000285737 -0.000118135 0.0864374 -0.00077996 -0.000821546 0.000437137 0.000710426 -0.000363078 0.000732151 -0.00266427 0.000115077 -2.36628e-05 0.000138018 -0.000178653 -0.000248542 -7.69742e-05 0.000225596 7.26624e-06 0.000405959 -0.000138932 -0.000312205 0.000261851 0.000120598 
1604.75 0 -6.6033e-05 0.0168143 7.69273e-05 -3.23868e-05 0.0824649 -0.00102207 -0.000379593 -0.00124276 0.000925711 -0.00029687 -0.000200209 0.0822943 -0.000767051 -0.000683041 0.000487542 0.000714647 -0.000379835 0.000716203 -0.00271577 0.000163206 -1.0976e-05 0.000140069 -0.00018933 -0.000234204 -6.50507e-05 0.000213111 1.50484e-05 0.000385212 -0.000140659 -0.000304802 0.000267977 0.000111227 
1605.1 0 -7.18171e-05 0.0164538 7.96741e-05 -3.57233e-05 0.0857618 -0.00100848 -0.000375007 -0.0012334 0.000878373 -0.000312063 -0.000278317 0.0780157 -0.000748449 -0.00054065 0.000540303 0.000719205 -0.000397255 0.000699229 -0.00275778 0.000212515 -3.4007e-07 0.000141804 -0.000201534 -0.000219927 -5.18536e-05 0.000197995 2.32455e-05 0.000363005 -0.000143114 -0.00029634 0.000274269 0.000101368 
1605.45 0 -7.60261e-05 0.016063 8.24286e-05 -3.86496e-05 0.0888384 -0.00098958 -0.000371169 -0.00122251 0.000831742 -0.000332111 -0.000352871 0.0736182 -0.000726058 -0.000397616 0.000594082 0.000725996 -0.000415753 0.000682594 -0.0027894 0.000261599 9.47585e-06 0.000143929 -0.000212927 -0.000205372 -3.89057e-05 0.000179715 3.18992e-05 0.000340743 -0.000146581 -0.000288559 0.000279469 9.10826e-05 
1605.8 0 -7.98697e-05 0.0156417 8.39102e-05 -4.11513e-05 0.0916971 -0.000967027 -0.000366975 -0.00121119 0.000787095 -0.000354319 -0.00042512 0.0691132 -0.000702846 -0.000255788 0.000647353 0.000736617 -0.000432669 0.000665367 -0.00281275 0.000310885 2.0256e-05 0.000146338 -0.000221836 -0.000190432 -2.6832e-05 0.000160306 4.00346e-05 0.000319464 -0.00015148 -0.000281722 0.00028294 8.04438e-05 
1606.15 0 -8.46191e-05 0.015192 8.3434e-05 -4.32544e-05 0.094338 -0.000941503 -0.000362332 -0.00119923 0.00074482 -0.000375313 -0.000496349 0.064506 -0.00067806 -0.000114585 0.000699531 0.000747847 -0.000445863 0.000645823 -0.00282893 0.000361998 3.2491e-05 0.000148197 -0.000228436 -0.000174756 -1.59116e-05 0.000141693 4.64351e-05 0.000298781 -0.000157191 -0.000274904 0.000285201 6.99743e-05 
1606.5 0 -9.08739e-05 0.0147152 8.23276e-05 -4.5196e-05 0.0967542 -0.000914238 -0.000355414 -0.00118681 0.000704577 -0.000394673 -0.000567297 0.0598025 -0.000649681 2.5905e-05 0.000751724 0.000755243 -0.000456837 0.000624145 -0.0028373 0.000415576 4.55295e-05 0.000149245 -0.000234501 -0.000157416 -5.25957e-06 0.000121896 5.14735e-05 0.000277373 -0.000162665 -0.000267838 0.000286397 6.0276e-05 
1606.85 0 -9.72007e-05 0.0142108 8.1429e-05 -4.7438e-05 0.0989384 -0.000884611 -0.000343634 -0.00117638 0.000667811 -0.00041308 -0.000637867 0.0550163 -0.000618242 0.000163504 0.000804204 0.000756739 -0.000467036 0.00060111 -0.00283793 0.000469929 6.07632e-05 0.000149348 -0.000241418 -0.000137747 5.37637e-06 9.87198e-05 5.54004e-05 0.00025459 -0.000167845 -0.00026065 0.000286353 5.08954e-05 
1607.2 0 -0.000102445 0.013679 7.9629e-05 -5.02706e-05 0.10089 -0.000849982 -0.000328727 -0.00116987 0.000635921 -0.000431282 -0.000706102 0.0501617 -0.000585196 0.000298169 0.000855623 0.00075182 -0.000475103 0.00057631 -0.00283298 0.000523941 7.91569e-05 0.0001482 -0.0002487 -0.000115936 1.53708e-05 7.45657e-05 5.79853e-05 0.000230618 -0.000173366 -0.000252506 0.000285556 4.20122e-05 
1607.55 0 -0.000107523 0.0131223 7.62613e-05 -5.3037e-05 0.102609 -0.00080879 -0.000313006 -0.00116559 0.000607265 -0.000449347 -0.000769224 0.0452484 -0.000550337 0.000432635 0.000906436 0.000741412 -0.000478932 0.000549039 -0.00282277 0.000576528 9.86411e-05 0.000145771 -0.000256079 -9.31658e-05 2.44874e-05 5.20094e-05 5.99935e-05 0.000206403 -0.000179479 -0.000242803 0.000283723 3.39326e-05 
1607.9 0 -0.000113851 0.012543 7.20262e-05 -5.52111e-05 0.104094 -0.00076263 -0.000294919 -0.00115856 0.000579267 -0.000465903 -0.000825879 0.0402847 -0.000512581 0.000567548 0.000959001 0.000728483 -0.000478101 0.000520244 -0.00280489 0.000625788 0.000116679 0.000142736 -0.000263767 -7.11567e-05 3.29063e-05 3.0589e-05 6.14706e-05 0.000182083 -0.000186014 -0.000231793 0.000280376 2.61515e-05 
1608.25 0 -0.000121156 0.0119426 6.79612e-05 -5.68683e-05 0.105341 -0.000713413 -0.000272196 -0.00114557 0.000550954 -0.000479695 -0.000877173 0.0352812 -0.000471738 0.000700848 0.00101457 0.000715696 -0.000474747 0.000491721 -0.00277892 0.000671337 0.000132253 0.000140065 -0.00027112 -5.09495e-05 4.04873e-05 9.48272e-06 6.2052e-05 0.000157148 -0.000192898 -0.000220136 0.00027614 1.85608e-05 
1608.6 0 -0.000128434 0.011322 6.45681e-05 -5.87612e-05 0.106349 -0.000660969 -0.000243066 -0.00112763 0.000522792 -0.000490814 -0.000923438 0.0302496 -0.000429665 0.000831906 0.00107159 0.000703991 -0.000471634 0.000463888 -0.00274687 0.000714879 0.00014445 0.000138189 -0.000278468 -3.34031e-05 4.67636e-05 -1.08493e-05 6.25786e-05 0.000131951 -0.000200525 -0.000208236 0.000272009 1.21232e-05 
1608.95 0 -0.000134805 0.0106828 6.13721e-05 -6.10655e-05 0.107118 -0.000605209 -0.000207502 -0.00110623 0.000496379 -0.000499407 -0.00096399 0.025201 -0.00038832 0.000962967 0.00112848 0.000693329 -0.000468493 0.00043513 -0.00270889 0.000757774 0.000154294 0.000136102 -0.000287185 -1.92777e-05 5.24189e-05 -3.05002e-05 6.35791e-05 0.000106533 -0.00020902 -0.000196807 0.000268546 6.91228e-06 
1609.3 0 -0.000139967 0.0100261 5.77336e-05 -6.28217e-05 0.107652 -0.000547654 -0.000169886 -0.00108089 0.000471536 -0.000506 -0.00100042 0.0201454 -0.000347384 0.00109314 0.00118414 0.00068306 -0.000462775 0.00040324 -0.00266241 0.000799364 0.000164347 0.000131644 -0.000296576 -7.46037e-06 5.87077e-05 -5.04016e-05 6.49266e-05 8.04167e-05 -0.000217702 -0.000185925 0.000265894 1.71076e-06 
1609.65 0 -0.000143829 0.00935224 5.45271e-05 -6.44564e-05 0.107951 -0.000489737 -0.000133341 -0.0010508 0.000446486 -0.000513245 -0.00103542 0.0150908 -0.000307602 0.00121743 0.00123688 0.000673574 -0.000454379 0.000366529 -0.00260674 0.000836954 0.000174616 0.00012409 -0.000305063 3.05985e-06 6.54607e-05 -7.08655e-05 6.66379e-05 5.39343e-05 -0.000225606 -0.000174991 0.000263752 -3.69609e-06 
1610 0 -0.000146544 0.00866171 5.25026e-05 -6.79197e-05 0.10801 -0.000429995 -9.73173e-05 -0.00101582 0.000421307 -0.000523472 -0.0010693 0.0100451 -0.000271929 0.00133392 0.00128485 0.000667222 -0.00044439 0.000324947 -0.00254622 0.000868847 0.000184108 0.000114216 -0.00031206 1.22596e-05 7.16029e-05 -9.19503e-05 6.80404e-05 2.74769e-05 -0.000232459 -0.000163899 0.000261843 -8.68704e-06 
1610.35 0 -0.000148447 0.00795662 5.06958e-05 -7.32633e-05 0.107826 -0.000367582 -6.11706e-05 -0.000975674 0.000396424 -0.000536801 -0.00109892 0.0050198 -0.000242239 0.00144507 0.00132708 0.000665018 -0.000432427 0.00027935 -0.00248399 0.000896449 0.000191997 0.000101995 -0.000317057 2.02469e-05 7.69863e-05 -0.000113914 6.84209e-05 9.74764e-07 -0.000237974 -0.000152827 0.000259702 -1.29497e-05 
1610.7 0 -0.000150318 0.00723877 4.76912e-05 -7.87335e-05 0.107399 -0.000306203 -2.45438e-05 -0.00093079 0.000370557 -0.000552157 -0.00112263 3.04422e-05 -0.000217205 0.00155075 0.00136275 0.000665521 -0.000418131 0.000230975 -0.00241762 0.000922875 0.000197992 8.76531e-05 -0.000319755 2.79448e-05 8.29446e-05 -0.000135714 6.81498e-05 -2.54266e-05 -0.000240882 -0.00014208 0.000257071 -1.67499e-05 
1611.05 0 -0.00015168 0.00651016 4.36917e-05 -8.3447e-05 0.106731 -0.000248396 1.19104e-05 -0.000883721 0.000342247 -0.000569355 -0.00114384 -0.00490977 -0.000193419 0.00164639 0.00139138 0.000666936 -0.000401672 0.000180626 -0.0023449 0.000949202 0.000203434 7.25229e-05 -0.000321435 3.6593e-05 8.95734e-05 -0.000154505 6.79731e-05 -5.15763e-05 -0.000241372 -0.000132147 0.000253823 -2.00605e-05 
1611.4 0 -0.00015244 0.00577316 3.97971e-05 -8.82776e-05 0.105828 -0.000190068 4.73456e-05 -0.000836303 0.000311886 -0.000589314 -0.00116374 -0.0097915 -0.000169559 0.00173015 0.00141405 0.000668673 -0.000383468 0.000128135 -0.00226934 0.0009752 0.000209708 5.7161e-05 -0.000324404 4.64009e-05 9.45207e-05 -0.000169078 6.82845e-05 -7.70444e-05 -0.000240341 -0.000123124 0.000249267 -2.28075e-05 
1611.75 0 -0.000154842 0.00502999 3.56235e-05 -9.31474e-05 0.104691 -0.00012838 8.27232e-05 -0.000786982 0.00028191 -0.000613419 -0.001179 -0.0146039 -0.000145987 0.00180611 0.00143237 0.000670892 -0.000364344 7.47729e-05 -0.00219511 0.0010018 0.000217111 4.18976e-05 -0.000329006 5.67981e-05 9.71847e-05 -0.000180846 6.96109e-05 -0.000100787 -0.00023805 -0.000113809 0.000242553 -2.56402e-05 
1612.1 0 -0.000159961 0.00428418 3.10778e-05 -9.71931e-05 0.103327 -6.55447e-05 0.000120204 -0.000733659 0.000253266 -0.000643293 -0.00118756 -0.0193326 -0.000121546 0.00187857 0.00144754 0.000674005 -0.000344548 2.22111e-05 -0.00212122 0.00103004 0.000225039 2.74336e-05 -0.000334173 6.64482e-05 9.90215e-05 -0.000191921 7.21285e-05 -0.000123062 -0.000235189 -0.000102831 0.00023329 -2.93197e-05 
1612.45 0 -0.000166814 0.00353899 2.77547e-05 -0.000100379 0.101743 -3.5723e-06 0.000161899 -0.000674626 0.00022568 -0.000679428 -0.00119106 -0.0239624 -9.38633e-05 0.00194822 0.0014602 0.00068075 -0.000322891 -2.99051e-05 -0.00204452 0.00106023 0.000232635 1.38713e-05 -0.000339476 7.34089e-05 0.000101254 -0.000203796 7.53382e-05 -0.000144968 -0.000232649 -9.08791e-05 0.000222325 -3.45794e-05 
1612.8 0 -0.00017341 0.00279567 2.66249e-05 -0.00010303 0.0999468 5.80387e-05 0.000208471 -0.000607887 0.000199069 -0.000719949 -0.0011921 -0.0284816 -6.19798e-05 0.00201432 0.00146986 0.000693945 -0.000297839 -8.14039e-05 -0.00196294 0.00109166 0.000239755 8.43247e-07 -0.000344356 7.7046e-05 0.000104176 -0.000215607 7.79876e-05 -0.000166904 -0.000230125 -7.92966e-05 0.000211333 -4.10732e-05 
1613.15 0 -0.000178001 0.00205568 2.64599e-05 -0.000105455 0.0979494 0.000120914 0.000257872 -0.00053453 0.00017272 -0.000761629 -0.00119117 -0.032884 -2.65662e-05 0.00207555 0.00147501 0.000713016 -0.000270394 -0.000129929 -0.00187539 0.00112448 0.000246724 -1.15556e-05 -0.000347866 7.86125e-05 0.00010768 -0.000225331 7.90961e-05 -0.000188908 -0.000227328 -6.8712e-05 0.000201098 -4.77411e-05 
1613.5 0 -0.00018077 0.0013203 2.63534e-05 -0.000108561 0.0957579 0.000185264 0.000306667 -0.000457969 0.000146119 -0.000801834 -0.00118671 -0.0371667 1.21932e-05 0.0021305 0.00147429 0.000734517 -0.000242467 -0.000174321 -0.00178291 0.00115771 0.00025379 -2.4283e-05 -0.000349705 8.03908e-05 0.00011186 -0.000233554 7.93065e-05 -0.000210056 -0.000224326 -5.95955e-05 0.000191203 -5.43813e-05 
1613.85 0 -0.000182319 0.000590114 2.60223e-05 -0.000112492 0.0933774 0.000248624 0.000352575 -0.000379265 0.000119478 -0.000840766 -0.00117734 -0.041323 5.36167e-05 0.00217877 0.00146618 0.000755586 -0.000215064 -0.000214842 -0.00168665 0.00118838 0.000260789 -3.82656e-05 -0.000349962 8.42404e-05 0.000116523 -0.000243168 7.8988e-05 -0.000229078 -0.000220839 -5.18003e-05 0.00018014 -6.10765e-05 
1614.2 0 -0.000182141 -0.000135695 2.4829e-05 -0.000117154 0.090815 0.00031042 0.000395423 -0.000299254 9.16508e-05 -0.000880337 -0.00116211 -0.0453418 9.63431e-05 0.0022216 0.00144982 0.00077681 -0.000188817 -0.000251016 -0.001587 0.001214 0.000267128 -5.28286e-05 -0.000348749 8.91648e-05 0.00012019 -0.000254599 7.77763e-05 -0.000246475 -0.000216365 -4.47955e-05 0.000166874 -6.75341e-05 
1614.55 0 -0.000180922 -0.000856982 2.26546e-05 -0.000122218 0.0880818 0.000371242 0.000435147 -0.000220293 6.05376e-05 -0.000918901 -0.00113957 -0.0492141 0.000138647 0.00226038 0.00142703 0.000799625 -0.000163869 -0.000282535 -0.00148503 0.001235 0.000272847 -6.74383e-05 -0.000345852 9.32938e-05 0.000122412 -0.000263667 7.52322e-05 -0.000263461 -0.00021081 -3.77979e-05 0.000151757 -7.51591e-05 
1614.9 0 -0.000179576 -0.00157 2.03978e-05 -0.000127752 0.0851873 0.000428995 0.000470877 -0.000143492 2.5092e-05 -0.000952757 -0.00111092 -0.0529365 0.000180009 0.00229417 0.00139941 0.000821634 -0.000140674 -0.000310094 -0.00138225 0.00125471 0.00027823 -8.18328e-05 -0.00034099 9.71913e-05 0.000125372 -0.000267708 7.14161e-05 -0.00028002 -0.00020394 -3.03721e-05 0.000135001 -8.51519e-05 
1615.25 0 -0.000177227 -0.0022709 1.88524e-05 -0.000133895 0.0821356 0.000482938 0.000502693 -7.02137e-05 -1.47355e-05 -0.00098173 -0.00107907 -0.0565049 0.000222389 0.00232156 0.00136824 0.000838331 -0.000119089 -0.0003341 -0.00127821 0.00127504 0.000282687 -9.46369e-05 -0.000335014 0.000102255 0.000129956 -0.000269499 6.72071e-05 -0.000295891 -0.000196047 -2.22282e-05 0.000116398 -9.61651e-05 
1615.6 0 -0.000173242 -0.00295836 1.82938e-05 -0.000140004 0.0789322 0.000534818 0.00053148 -3.48358e-06 -5.94621e-05 -0.00100939 -0.00104382 -0.0599095 0.000268278 0.00234209 0.00133594 0.000848008 -9.98128e-05 -0.000355224 -0.00117264 0.00129344 0.000285597 -0.000105806 -0.000329467 0.000109017 0.000134341 -0.000272512 6.31832e-05 -0.000311402 -0.00018835 -1.3166e-05 9.65622e-05 -0.000106868 
1615.95 0 -0.00016836 -0.00363153 1.85726e-05 -0.000145616 0.0755881 0.000584016 0.000558045 5.57189e-05 -0.000109665 -0.00103806 -0.00100317 -0.0631399 0.00031656 0.00235703 0.00130543 0.000852518 -8.50096e-05 -0.000374313 -0.00106712 0.00130703 0.000287146 -0.000116638 -0.000324682 0.000117104 0.000137295 -0.000276101 5.87922e-05 -0.000327047 -0.000181759 -4.10098e-06 7.56431e-05 -0.00011718 
1616.3 0 -0.000163378 -0.00428833 1.89556e-05 -0.000150802 0.0721164 0.000628921 0.000582747 0.000108252 -0.000164873 -0.00106617 -0.000957774 -0.0661906 0.000364871 0.0023686 0.00127779 0.000854553 -7.49626e-05 -0.000391202 -0.000962529 0.0013165 0.000288064 -0.0001276 -0.000319414 0.000125764 0.000139013 -0.000277744 5.43309e-05 -0.000342965 -0.000176351 4.45533e-06 5.36646e-05 -0.000128001 
1616.65 0 -0.000158385 -0.00492691 1.93007e-05 -0.000154711 0.0685288 0.000669857 0.000605669 0.000154083 -0.000224415 -0.0010906 -0.000908744 -0.0690593 0.00041325 0.00237683 0.00124993 0.000854399 -6.8549e-05 -0.000403886 -0.000858349 0.00132239 0.000287521 -0.000137815 -0.000311947 0.00013521 0.000140337 -0.000277403 5.04799e-05 -0.000358728 -0.00017091 1.33298e-05 3.1894e-05 -0.000138364 
1617 0 -0.0001531 -0.00554561 2.00017e-05 -0.000157503 0.0648346 0.000706536 0.000628899 0.000192516 -0.000289777 -0.00111079 -0.000856514 -0.0717428 0.000462429 0.00237944 0.00121921 0.00084961 -6.53898e-05 -0.000409641 -0.00075414 0.00132354 0.00028395 -0.000145568 -0.000302642 0.000146066 0.000142129 -0.000276611 4.62302e-05 -0.000373629 -0.000165029 2.27402e-05 1.13265e-05 -0.000146401 
1617.35 0 -0.00014741 -0.00614333 2.09335e-05 -0.000161164 0.061043 0.00073837 0.000654113 0.000223151 -0.000360713 -0.00112785 -0.000802614 -0.0742363 0.000511717 0.00237781 0.00118608 0.000839397 -6.57382e-05 -0.000407561 -0.000650944 0.00131811 0.000278255 -0.000150166 -0.000293413 0.000156788 0.000144361 -0.000276332 4.03971e-05 -0.000387113 -0.000159731 3.17171e-05 -8.61688e-06 -0.000152506 
1617.7 0 -0.000141348 -0.00671975 2.10204e-05 -0.000165841 0.0571639 0.000766784 0.000679715 0.000245778 -0.000433247 -0.00114114 -0.000749188 -0.0765367 0.000559861 0.00237673 0.00115161 0.000825772 -6.93711e-05 -0.000398698 -0.00054975 0.00130398 0.000271928 -0.000152793 -0.000284346 0.000165428 0.000146963 -0.000276086 3.30677e-05 -0.000399606 -0.000155833 3.86596e-05 -2.78682e-05 -0.000158211 
1618.05 0 -0.000135039 -0.00727517 1.94035e-05 -0.000169975 0.0532075 0.000794686 0.000703504 0.000261596 -0.000504373 -0.00115028 -0.00069615 -0.0786437 0.000605394 0.00237665 0.00111531 0.000811616 -7.62484e-05 -0.000385036 -0.000448512 0.00128086 0.000265548 -0.000155072 -0.000273527 0.000172387 0.000149742 -0.000274404 2.46074e-05 -0.000411594 -0.000153261 4.3424e-05 -4.50047e-05 -0.000163784 
1618.4 0 -0.000128472 -0.00780927 1.57148e-05 -0.000172869 0.0491829 0.000823118 0.000725709 0.000271228 -0.000573024 -0.00115588 -0.000640305 -0.0805593 0.000648171 0.00237413 0.00107589 0.00079665 -8.71669e-05 -0.000367908 -0.000344431 0.00125144 0.000258951 -0.000157308 -0.000259532 0.00017994 0.000153001 -0.000271046 1.61518e-05 -0.000423257 -0.000150944 4.78912e-05 -5.96298e-05 -0.000167615 
1618.75 0 -0.000121785 -0.00832111 1.14378e-05 -0.000174683 0.0450968 0.000849684 0.000748693 0.00027369 -0.000639619 -0.00115938 -0.000578801 -0.082283 0.000690052 0.00236762 0.00103323 0.000776618 -0.000101966 -0.000347311 -0.000237853 0.001218 0.000251709 -0.00015973 -0.000243352 0.000189945 0.000157212 -0.00026723 8.61236e-06 -0.000434873 -0.000148546 5.34955e-05 -7.39484e-05 -0.000168998 
1619.1 0 -0.000114253 -0.00880994 8.33653e-06 -0.000175188 0.0409558 0.000871129 0.000772141 0.000267697 -0.000704572 -0.00116419 -0.000512824 -0.0838108 0.000732253 0.0023588 0.000987747 0.000749722 -0.00011784 -0.000322869 -0.000130673 0.00118191 0.000244398 -0.000163451 -0.000226902 0.000202551 0.00016263 -0.000263528 1.55449e-06 -0.000445975 -0.000146398 6.05947e-05 -9.02705e-05 -0.000169184 
1619.45 0 -0.00010461 -0.00927484 6.90065e-06 -0.000173573 0.0367683 0.000887551 0.00079281 0.000252959 -0.00076809 -0.00117352 -0.00044562 -0.0851374 0.000776382 0.00234916 0.00094066 0.000718888 -0.000133347 -0.000295004 -2.30841e-05 0.00114328 0.000237032 -0.000169288 -0.000210987 0.000216125 0.000168107 -0.000258548 -5.20552e-06 -0.00045576 -0.000143437 6.96321e-05 -0.000109069 -0.000168769 
1619.8 0 -9.36621e-05 -0.00971434 6.68596e-06 -0.00017017 0.0325459 0.000899301 0.000809384 0.000230025 -0.000829919 -0.00118557 -0.000378583 -0.0862622 0.00082256 0.00233706 0.000894294 0.000687589 -0.000148644 -0.000263605 8.48161e-05 0.00109968 0.000228937 -0.000176266 -0.000195398 0.000228094 0.000172033 -0.00025064 -1.20557e-05 -0.000464308 -0.000138089 7.94901e-05 -0.000128798 -0.000167932 
1620.15 0 -8.31811e-05 -0.010127 6.24694e-06 -0.00016651 0.0282995 0.00090377 0.000821293 0.000199499 -0.00088959 -0.00119757 -0.000312187 -0.0871879 0.000868574 0.00231938 0.000850289 0.000654871 -0.000161241 -0.000228083 0.000190574 0.00105157 0.000220303 -0.000182705 -0.000179697 0.000238053 0.000173747 -0.000240632 -2.00152e-05 -0.000472722 -0.000130196 8.88608e-05 -0.000147721 -0.000166823 
1620.5 0 -7.39457e-05 -0.0105133 4.43261e-06 -0.000163779 0.0240385 0.000899198 0.000826549 0.000162513 -0.000945242 -0.00121221 -0.000248072 -0.0879146 0.000912996 0.00229408 0.000809661 0.000618751 -0.000169377 -0.000188257 0.000291526 0.00100318 0.000212102 -0.000187454 -0.000163529 0.000246726 0.000173499 -0.000230245 -2.93588e-05 -0.000481333 -0.000120588 9.75572e-05 -0.000166029 -0.000166133 
1620.85 0 -6.60382e-05 -0.0108741 1.63742e-06 -0.000161685 0.0197717 0.000887296 0.00082407 0.000120217 -0.00099577 -0.00123297 -0.000188462 -0.0884423 0.000956291 0.00226134 0.000772704 0.000580829 -0.000174847 -0.000145345 0.00038891 0.000956236 0.000204547 -0.000190558 -0.000146542 0.000253953 0.000172242 -0.000219507 -3.94074e-05 -0.00048907 -0.000110124 0.000105415 -0.000183687 -0.000166258 
1621.2 0 -5.97147e-05 -0.0112093 -4.97395e-07 -0.000159241 0.0155058 0.0008715 0.000815436 7.29627e-05 -0.00104122 -0.00126047 -0.000135038 -0.0887733 0.000998356 0.00222254 0.000739219 0.000544144 -0.000178667 -0.000101287 0.000486568 0.000908751 0.000197177 -0.000192392 -0.000130104 0.000259952 0.000170252 -0.000208769 -4.96418e-05 -0.000494952 -9.86277e-05 0.000112075 -0.000199797 -0.000166135 
1621.55 0 -5.5691e-05 -0.0115181 -1.5006e-06 -0.000155634 0.0112477 0.000854366 0.000802286 2.11092e-05 -0.00108199 -0.00129353 -8.65802e-05 -0.0889077 0.00103868 0.00217906 0.000709024 0.000509999 -0.00018009 -5.74488e-05 0.000586546 0.00085934 0.000189786 -0.000193025 -0.00011513 0.000265154 0.000166698 -0.000198174 -6.01655e-05 -0.000498991 -8.63163e-05 0.000118434 -0.000214146 -0.000165016 
1621.9 0 -5.42183e-05 -0.0118002 -2.16244e-06 -0.000150017 0.00700813 0.000834974 0.000785131 -3.52249e-05 -0.00111994 -0.00133064 -4.09722e-05 -0.0888462 0.00107594 0.00213192 0.00068249 0.000477884 -0.000179828 -1.35689e-05 0.000686428 0.00080974 0.000181602 -0.000191985 -0.000100974 0.000270081 0.000162087 -0.000186459 -7.08742e-05 -0.00050118 -7.40228e-05 0.000125319 -0.000227188 -0.000163731 
1622.25 0 -5.37789e-05 -0.0120542 -3.25751e-06 -0.000141936 0.00279811 0.000813122 0.000762828 -9.78252e-05 -0.00115553 -0.00137143 1.01655e-06 -0.0885927 0.00110924 0.00208247 0.00065962 0.000447318 -0.000178905 3.04685e-05 0.000782786 0.000762831 0.000173084 -0.000189262 -8.77627e-05 0.000275429 0.000157396 -0.000172961 -8.0815e-05 -0.000500977 -6.24292e-05 0.000131938 -0.000238938 -0.000163288 
1622.6 0 -5.24442e-05 -0.0122785 -4.26582e-06 -0.000131997 -0.00137372 0.000790866 0.000732517 -0.00016652 -0.00118645 -0.0014156 3.92236e-05 -0.0881521 0.00113964 0.00203108 0.000639264 0.000416528 -0.000178011 7.35738e-05 0.000874617 0.000718661 0.000165416 -0.000186097 -7.53803e-05 0.000281313 0.000153084 -0.000158998 -8.95659e-05 -0.000498401 -5.14302e-05 0.000138046 -0.000249216 -0.000163441 
1622.95 0 -4.94886e-05 -0.0124733 -4.56264e-06 -0.000122078 -0.00550035 0.000766942 0.000693939 -0.000238895 -0.00121223 -0.00146017 7.33221e-05 -0.0875277 0.00116734 0.00197739 0.000620598 0.000383524 -0.000179417 0.000115908 0.000962323 0.000675203 0.000158338 -0.000182552 -6.29273e-05 0.0002872 0.000149573 -0.000146287 -9.71345e-05 -0.00049433 -4.02195e-05 0.000145119 -0.000258594 -0.000162932 
1623.3 0 -4.49944e-05 -0.0126392 -4.68913e-06 -0.000112982 -0.00957341 0.000739353 0.00065143 -0.000315275 -0.00123446 -0.00150198 0.000101865 -0.0867211 0.00119087 0.00192083 0.000602934 0.000348523 -0.000184945 0.000158268 0.00104554 0.00063125 0.000151048 -0.000177548 -5.10726e-05 0.000293189 0.000146088 -0.000134773 -0.000103596 -0.000489462 -2.80689e-05 0.000153792 -0.000267242 -0.000161293 
1623.65 0 -4.11821e-05 -0.0127761 -6.62089e-06 -0.000104117 -0.0135838 0.000707123 0.000609702 -0.000397488 -0.00125338 -0.00154151 0.000124991 -0.0857348 0.0012105 0.00185949 0.00058549 0.000313717 -0.000193016 0.00019927 0.00112327 0.000587384 0.000143881 -0.000171007 -4.08855e-05 0.000298572 0.000142221 -0.000122479 -0.000109146 -0.000483724 -1.43758e-05 0.0001623 -0.000275385 -0.000159485 
1624 0 -3.97234e-05 -0.0128835 -1.04697e-05 -9.53159e-05 -0.0175228 0.000668492 0.000569844 -0.000483695 -0.00126841 -0.00157967 0.00014169 -0.0845733 0.00122873 0.001792 0.000567791 0.000281944 -0.000201403 0.000236043 0.00119492 0.000543909 0.00013688 -0.000163145 -3.08743e-05 0.00030159 0.000139023 -0.000107846 -0.00011313 -0.000476944 7.9181e-07 0.000169975 -0.000283292 -0.000159412 
1624.35 0 -3.91108e-05 -0.0129601 -1.36828e-05 -8.72292e-05 -0.0213816 0.000625042 0.000532018 -0.000569705 -0.00128017 -0.00161443 0.000149382 -0.0832405 0.00124642 0.00171931 0.000550381 0.000253518 -0.000211022 0.000267335 0.00126171 0.000499926 0.000127708 -0.000152974 -1.8917e-05 0.00030126 0.000136299 -9.12745e-05 -0.000115094 -0.000469141 1.72448e-05 0.00017762 -0.000290965 -0.000160961 
1624.7 0 -3.79669e-05 -0.0130049 -1.44157e-05 -8.01081e-05 -0.0251525 0.000581652 0.000498422 -0.0006545 -0.00128826 -0.00164405 0.000149571 -0.081741 0.00126347 0.00164307 0.000534847 0.000225873 -0.000222893 0.000296283 0.00132618 0.00045487 0.000115485 -0.000140085 -5.23041e-06 0.00029849 0.000132841 -7.49426e-05 -0.00011589 -0.000460316 3.44313e-05 0.000184595 -0.000298453 -0.000161921 
1625.05 0 -3.68833e-05 -0.0130196 -1.31254e-05 -7.36008e-05 -0.0288291 0.000541045 0.000468601 -0.000739257 -0.00129122 -0.00167007 0.000146861 -0.0800791 0.00128037 0.00156257 0.000522169 0.000197327 -0.000233931 0.000326018 0.00138926 0.00040805 0.000102713 -0.000125648 9.73315e-06 0.000294558 0.000129961 -6.06032e-05 -0.00011667 -0.000450477 5.13249e-05 0.000189817 -0.000305301 -0.000161333 
1625.4 0 -3.58884e-05 -0.0130067 -1.17462e-05 -6.74888e-05 -0.0324045 0.000502862 0.000437775 -0.000824161 -0.0012886 -0.00169359 0.000142957 -0.0782609 0.00129578 0.00147627 0.000512131 0.000169118 -0.000240927 0.000355896 0.00144943 0.000356902 9.10974e-05 -0.000110388 2.61719e-05 0.000290261 0.000129905 -4.77794e-05 -0.000117706 -0.000439682 6.7564e-05 0.00019389 -0.000310888 -0.000158838 
1625.75 0 -3.38023e-05 -0.0129674 -1.15355e-05 -6.24605e-05 -0.0358735 0.000466576 0.000403754 -0.00090814 -0.00127976 -0.00171426 0.000136925 -0.0762949 0.00130635 0.00138503 0.00050475 0.000142589 -0.000245256 0.000383763 0.00150355 0.000300322 8.05782e-05 -9.40996e-05 4.25129e-05 0.000286478 0.000132401 -3.51651e-05 -0.000119625 -0.000427976 8.34093e-05 0.000197842 -0.000315303 -0.000153386 
1626.1 0 -3.11079e-05 -0.0129016 -1.15835e-05 -5.93456e-05 -0.0392318 0.000431559 0.000368438 -0.000989938 -0.00126307 -0.00173446 0.000130248 -0.0741884 0.00130994 0.0012933 0.000498329 0.000117175 -0.000250538 0.0004094 0.00155093 0.000241499 7.14317e-05 -7.62442e-05 5.7356e-05 0.000283232 0.000135936 -2.12562e-05 -0.000122651 -0.000415191 9.84542e-05 0.000201973 -0.00031897 -0.000144709 
1626.45 0 -2.97094e-05 -0.0128094 -1.06139e-05 -5.68866e-05 -0.0424747 0.000394994 0.000335061 -0.0010678 -0.00123942 -0.00175649 0.000125996 -0.0719464 0.00130541 0.00120385 0.000489387 9.3404e-05 -0.000259094 0.000432262 0.00159492 0.000182948 6.31014e-05 -5.81766e-05 7.07423e-05 0.000279084 0.000141329 -5.2886e-06 -0.000126172 -0.000401888 0.000111341 0.00020578 -0.00032242 -0.000133428 
1626.8 0 -2.96094e-05 -0.0126901 -9.11824e-06 -5.34591e-05 -0.0455957 0.000355459 0.000307018 -0.00113902 -0.00121079 -0.00177868 0.000123015 -0.0695717 0.00129393 0.00111484 0.000474701 7.2866e-05 -0.000269901 0.000451406 0.00163675 0.000124399 5.44558e-05 -4.16535e-05 8.27086e-05 0.00027424 0.000149423 1.21119e-05 -0.000129815 -0.000389245 0.000122573 0.000208875 -0.000325862 -0.000120692 
1627.15 0 -3.01686e-05 -0.0125413 -7.28191e-06 -4.90538e-05 -0.0485875 0.000315739 0.000285093 -0.00120316 -0.00117823 -0.0017993 0.000120619 -0.0670673 0.00127854 0.0010266 0.000453253 5.56847e-05 -0.000280198 0.000467167 0.00167498 6.50558e-05 4.55328e-05 -2.67059e-05 9.39486e-05 0.000270004 0.000157781 2.97269e-05 -0.000132875 -0.000377579 0.000132984 0.000211789 -0.000329598 -0.000107547 
1627.5 0 -3.18752e-05 -0.0123623 -4.89923e-06 -4.43021e-05 -0.0514453 0.000276321 0.000266962 -0.00126088 -0.00114359 -0.00181742 0.000121419 -0.0644367 0.00126054 0.00094215 0.000426167 4.1349e-05 -0.00028847 0.000479231 0.00171083 5.76926e-06 3.66445e-05 -1.3593e-05 0.000105676 0.000266157 0.000164685 4.56017e-05 -0.000134728 -0.000366305 0.00014251 0.000215581 -0.000334128 -9.45938e-05 
1627.85 0 -3.41906e-05 -0.0121552 -1.74944e-06 -3.99932e-05 -0.0541626 0.000234736 0.000250717 -0.00131216 -0.00110842 -0.0018318 0.000124884 -0.061684 0.00124 0.000862479 0.000393799 3.06697e-05 -0.000296256 0.000487596 0.00174674 -5.22769e-05 2.65397e-05 -3.08622e-06 0.000117846 0.00026144 0.000170304 5.99255e-05 -0.000135521 -0.000355584 0.00015234 0.000220322 -0.000339988 -8.22637e-05 
1628.2 0 -3.5663e-05 -0.0119225 1.61616e-06 -3.62788e-05 -0.05673 0.000191539 0.000237405 -0.00135748 -0.00107334 -0.00184157 0.000127972 -0.0588183 0.00121751 0.000785167 0.000355543 2.70449e-05 -0.000305199 0.000492936 0.00178364 -0.000107975 1.38862e-05 5.22721e-06 0.000129522 0.000254353 0.000174049 7.44712e-05 -0.000135679 -0.000344987 0.00016331 0.000224437 -0.000346906 -7.09332e-05 
1628.55 0 -3.64219e-05 -0.0116649 5.0369e-06 -3.27243e-05 -0.0591417 0.000150283 0.000227313 -0.0013978 -0.00103938 -0.0018454 0.000130155 -0.0558515 0.00119544 0.000705702 0.000313611 3.24964e-05 -0.000315079 0.000495122 0.00182107 -0.000160733 7.65814e-08 1.26641e-05 0.000140062 0.000244028 0.000175165 8.9642e-05 -0.00013535 -0.000333672 0.000174327 0.000227276 -0.000353465 -6.08111e-05 
1628.9 0 -3.74421e-05 -0.0113834 9.21788e-06 -2.94778e-05 -0.0613962 0.000112289 0.000218362 -0.0014334 -0.00100639 -0.00184103 0.000132978 -0.0527941 0.00117535 0.000621446 0.000270792 4.38196e-05 -0.000326757 0.000492738 0.0018563 -0.000212002 -1.4313e-05 1.95102e-05 0.000149701 0.000231077 0.000175548 0.000104504 -0.000135483 -0.000321 0.00018311 0.000229915 -0.000358276 -5.26548e-05 
1629.25 0 -3.80522e-05 -0.0110809 1.3941e-05 -2.70314e-05 -0.0634925 7.74047e-05 0.000210945 -0.00146338 -0.000973465 -0.00182909 0.000136805 -0.049653 0.0011572 0.000533957 0.000227452 5.64543e-05 -0.000341742 0.000485237 0.00188581 -0.000264333 -3.00919e-05 2.53467e-05 0.0001597 0.00021757 0.000178429 0.000117558 -0.00013683 -0.000306559 0.000188893 0.000232723 -0.000361785 -4.66514e-05 
1629.6 0 -3.66693e-05 -0.0107605 1.82168e-05 -2.48631e-05 -0.0654263 4.61004e-05 0.000204933 -0.00148769 -0.000941226 -0.0018143 0.000142476 -0.0464349 0.00113924 0.000447391 0.000183526 7.03556e-05 -0.000359712 0.000474897 0.00190886 -0.000319365 -4.65035e-05 2.99235e-05 0.000171012 0.000203392 0.000184664 0.000128724 -0.000138777 -0.000291103 0.000192062 0.000234764 -0.000364644 -4.1503e-05 
1629.95 0 -3.27022e-05 -0.0104232 2.07387e-05 -2.2066e-05 -0.0671936 1.76125e-05 0.000196876 -0.00150724 -0.00091001 -0.00179896 0.000152578 -0.0431486 0.00111963 0.000363351 0.000140028 8.94241e-05 -0.000379964 0.000464343 0.00192881 -0.000375949 -6.31323e-05 3.37989e-05 0.000182019 0.000186786 0.000192393 0.00013979 -0.000140324 -0.000275651 0.00019321 0.000235913 -0.000365519 -3.52045e-05 
1630.3 0 -2.65786e-05 -0.0100672 2.15397e-05 -1.89011e-05 -0.0687944 -9.79097e-06 0.000186663 -0.00152415 -0.000877268 -0.00178139 0.000169589 -0.0398029 0.0010984 0.000277856 9.82175e-05 0.000116605 -0.000401604 0.000453585 0.00194785 -0.000432266 -8.09095e-05 3.77845e-05 0.000190945 0.00016838 0.000199601 0.000151744 -0.000140797 -0.000260877 0.00019259 0.000236893 -0.000363337 -2.73179e-05 
1630.65 0 -1.92309e-05 -0.00969091 2.16083e-05 -1.65237e-05 -0.0702299 -3.71577e-05 0.000177919 -0.00153835 -0.000841662 -0.00175988 0.000193325 -0.0364029 0.00107454 0.000187345 5.72516e-05 0.000150458 -0.000421686 0.000441428 0.00196315 -0.000488752 -9.92052e-05 4.04232e-05 0.000198627 0.000150685 0.000205225 0.000163282 -0.000140245 -0.000246175 0.000190915 0.000237707 -0.000359696 -1.96292e-05 
1631 0 -1.17763e-05 -0.00929439 2.09927e-05 -1.47295e-05 -0.0714965 -6.39972e-05 0.000170902 -0.00154713 -0.000806045 -0.00173443 0.000222296 -0.032952 0.0010473 9.2494e-05 1.43426e-05 0.000187736 -0.000438365 0.000429589 0.00197332 -0.000546429 -0.000117075 4.11683e-05 0.000205521 0.000135044 0.000207965 0.000173495 -0.000139348 -0.000230041 0.000189173 0.000238063 -0.000357154 -1.35033e-05 
1631.35 0 -5.69927e-06 -0.0088794 2.02185e-05 -1.27569e-05 -0.0725882 -9.10479e-05 0.000163386 -0.00155103 -0.000774295 -0.00170691 0.000255021 -0.0294588 0.0010169 -4.86931e-06 -3.17654e-05 0.000225684 -0.000452822 0.000421522 0.00198026 -0.000604453 -0.000134774 4.20191e-05 0.000210848 0.000121369 0.000207781 0.000182291 -0.000138134 -0.000212775 0.000187849 0.000237809 -0.000356665 -9.1864e-06 
1631.7 0 -5.38562e-07 -0.0084478 1.99106e-05 -1.10655e-05 -0.0735034 -0.00011989 0.000154243 -0.00155405 -0.000749785 -0.0016792 0.000288031 -0.0259367 0.000983422 -0.000105058 -7.80881e-05 0.000262935 -0.000467362 0.000418279 0.00198368 -0.000661245 -0.000152398 4.4507e-05 0.000215167 0.000108326 0.000205801 0.000189626 -0.000136119 -0.000195173 0.000187163 0.000236975 -0.000357577 -6.05729e-06 
1632.05 0 4.48774e-06 -0.00800114 1.9663e-05 -1.08745e-05 -0.0742462 -0.000149008 0.000144395 -0.0015585 -0.000732758 -0.00165161 0.00031791 -0.0223969 0.000947785 -0.000209899 -0.000119779 0.000298632 -0.000481744 0.000418785 0.00198061 -0.000715711 -0.000169973 4.84523e-05 0.000218939 9.4547e-05 0.000202017 0.000194458 -0.000133804 -0.000176322 0.000186882 0.000235516 -0.000357776 -3.58795e-06 
1632.4 0 7.71412e-06 -0.00754153 1.88726e-05 -1.24668e-05 -0.0748197 -0.000176425 0.000133935 -0.00156438 -0.000719455 -0.0016245 0.000343889 -0.0188453 0.000911538 -0.000319372 -0.000156207 0.000331706 -0.000493295 0.000422272 0.00196874 -0.000766757 -0.000187033 5.28663e-05 0.000222167 8.01955e-05 0.000196202 0.000196157 -0.000132033 -0.00015551 0.000186553 0.000233542 -0.000355993 -1.63089e-06 
1632.75 0 7.74252e-06 -0.00707064 1.76064e-05 -1.50107e-05 -0.0752215 -0.000203798 0.000119729 -0.00157096 -0.000706648 -0.00159754 0.000365656 -0.0152892 0.000876241 -0.000431452 -0.000189523 0.000361744 -0.000501685 0.000428383 0.00194848 -0.00081518 -0.000202662 5.72234e-05 0.000224643 6.5962e-05 0.000189285 0.000196683 -0.000130479 -0.000133749 0.000186031 0.000231009 -0.000352964 1.16898e-06 
1633.1 0 5.82069e-06 -0.0065887 1.70092e-05 -1.72543e-05 -0.0754484 -0.000233302 9.92248e-05 -0.0015766 -0.000692991 -0.00156762 0.000381455 -0.0117418 0.000842134 -0.000543885 -0.00021968 0.000388412 -0.000509287 0.000436566 0.00192185 -0.000863349 -0.000217144 6.19939e-05 0.00022686 5.16415e-05 0.000181808 0.00019761 -0.000128851 -0.000111822 0.000185108 0.000228245 -0.000350093 5.36776e-06 
1633.45 0 4.04622e-06 -0.00609614 1.70886e-05 -1.75713e-05 -0.0755025 -0.000263313 7.34693e-05 -0.00157991 -0.000679458 -0.0015327 0.000391269 -0.00821544 0.000806937 -0.000655309 -0.000246468 0.000410389 -0.000519397 0.000447162 0.00189069 -0.000910951 -0.00023274 6.81114e-05 0.000230627 3.71821e-05 0.000172838 0.00019796 -0.000127542 -8.92865e-05 0.000183926 0.00022583 -0.000347513 1.07378e-05 
1633.8 0 2.29688e-06 -0.00559531 1.67734e-05 -1.56374e-05 -0.0753886 -0.000290001 4.66484e-05 -0.00158248 -0.000667377 -0.00149585 0.000398011 -0.00471538 0.000770225 -0.000765695 -0.000270454 0.000426427 -0.000533324 0.000461225 0.00185469 -0.000955539 -0.000250843 7.57599e-05 0.000235667 2.2209e-05 0.000162144 0.000196764 -0.000126251 -6.65444e-05 0.000183115 0.000222137 -0.000343973 1.81633e-05 
1634.15 0 3.18954e-07 -0.00508843 1.6321e-05 -1.26444e-05 -0.0751075 -0.000311491 2.18382e-05 -0.00158722 -0.000656051 -0.00146118 0.000403176 -0.00124409 0.000733819 -0.000873797 -0.0002933 0.000438594 -0.000548745 0.000478843 0.00181041 -0.000996278 -0.000269155 8.41979e-05 0.000240253 4.32373e-06 0.000150733 0.000195124 -0.000125177 -4.45486e-05 0.000183191 0.0002161 -0.000337951 2.71575e-05 
1634.5 0 -8.67552e-07 -0.00457562 1.65142e-05 -9.33413e-06 -0.0746596 -0.000328677 -1.14267e-06 -0.00159462 -0.00064439 -0.00142826 0.000407024 0.00219333 0.000698854 -0.00097626 -0.000317982 0.000450834 -0.00056288 0.000499673 0.00175608 -0.00103413 -0.000284617 9.27952e-05 0.000243733 -1.71551e-05 0.000139394 0.000194519 -0.000125298 -2.3103e-05 0.000183473 0.000209123 -0.000327686 3.60562e-05 
1634.85 0 -1.08796e-06 -0.00405651 1.71687e-05 -5.46576e-06 -0.0740488 -0.000344198 -2.4648e-05 -0.00160249 -0.000632765 -0.00139555 0.000409533 0.00558951 0.000664138 -0.0010715 -0.000344819 0.000464697 -0.000573122 0.000523927 0.0016947 -0.00106953 -0.000296712 0.000101543 0.000245973 -3.90143e-05 0.000128364 0.000194731 -0.00012718 -1.9625e-06 0.000183016 0.000203016 -0.000313533 4.45741e-05 
1635.2 0 -9.67702e-07 -0.00353275 1.69786e-05 -6.76208e-07 -0.0732807 -0.000361316 -5.03121e-05 -0.00160838 -0.000621272 -0.00136353 0.000410521 0.00893822 0.00062856 -0.00116159 -0.000371008 0.000479771 -0.000578336 0.000552597 0.00162932 -0.00110056 -0.000306661 0.000111683 0.000246806 -5.94645e-05 0.000117036 0.000195077 -0.000130092 1.80095e-05 0.000182062 0.00019832 -0.000298255 5.28891e-05 
1635.55 0 -4.52166e-07 -0.00300664 1.57362e-05 4.72534e-06 -0.0723578 -0.000381806 -7.8567e-05 -0.00161112 -0.000609516 -0.00133309 0.000410577 0.012235 0.000593409 -0.00124777 -0.000394499 0.000496577 -0.000578921 0.000585195 0.00156002 -0.00112651 -0.000315264 0.000124656 0.000246275 -7.89017e-05 0.00010489 0.000195904 -0.000132806 3.66334e-05 0.000180138 0.000194598 -0.000283777 6.05738e-05 
1635.9 0 1.88943e-07 -0.00247892 1.47788e-05 1.04545e-05 -0.0712815 -0.000405504 -0.000109018 -0.00160944 -0.000596142 -0.00130528 0.00041068 0.0154737 0.000559662 -0.00132899 -0.000415658 0.000517606 -0.000575589 0.000619244 0.00148795 -0.00114887 -0.000322651 0.000140081 0.000243959 -9.71278e-05 9.34403e-05 0.000198687 -0.000135498 5.43542e-05 0.000176495 0.000191055 -0.000270515 6.75471e-05 
1636.25 0 3.79333e-07 -0.00194898 1.46332e-05 1.57046e-05 -0.0700557 -0.000433352 -0.000139959 -0.00160192 -0.000579873 -0.00127997 0.000408872 0.0186451 0.00052696 -0.00140529 -0.000435566 0.000544207 -0.000568908 0.000653554 0.0014148 -0.00116861 -0.000328582 0.000156171 0.000239967 -0.000114618 8.47669e-05 0.000203502 -0.000139246 7.04069e-05 0.000170903 0.000187509 -0.000257985 7.43574e-05 
1636.6 0 2.24479e-07 -0.00141861 1.47676e-05 1.91496e-05 -0.068686 -0.000465517 -0.00016944 -0.00158896 -0.000560456 -0.00125526 0.000401049 0.0217417 0.000494757 -0.00147651 -0.000453726 0.000574134 -0.000559086 0.000687971 0.00133896 -0.00118532 -0.000332874 0.000171738 0.000233702 -0.000131761 7.81678e-05 0.000207245 -0.000144233 8.49306e-05 0.000163765 0.000184602 -0.000245496 8.11398e-05 
1636.95 0 3.21719e-08 -0.000891826 1.53308e-05 2.24732e-05 -0.0671746 -0.000499323 -0.000197212 -0.00157226 -0.000536536 -0.00122911 0.000387563 0.0247588 0.000461925 -0.00154242 -0.000469205 0.00060285 -0.000544916 0.000722725 0.00125817 -0.00119867 -0.000335817 0.000185928 0.000224658 -0.000148501 7.17843e-05 0.000208525 -0.000149581 0.00010025 0.000155774 0.000182399 -0.000233277 8.71985e-05 
1637.3 0 -1.30713e-06 -0.000371417 1.60867e-05 2.7062e-05 -0.0655231 -0.00053265 -0.000223538 -0.00155334 -0.000507994 -0.00120028 0.000371674 0.0276883 0.000428437 -0.00160435 -0.000481941 0.000626812 -0.000523638 0.00075859 0.00117022 -0.00121 -0.000338562 0.000198003 0.000214177 -0.000164928 6.67365e-05 0.000209956 -0.000154561 0.000116257 0.00014725 0.000180665 -0.000221613 9.13541e-05 
1637.65 0 -5.15429e-06 0.000141101 1.73861e-05 3.15213e-05 -0.063738 -0.00056581 -0.000247897 -0.00153373 -0.000476126 -0.00117031 0.000352723 0.030519 0.000394717 -0.00166021 -0.00049184 0.000645027 -0.000493516 0.000794736 0.00107249 -0.00122229 -0.000341733 0.000208805 0.000204111 -0.000180717 6.47649e-05 0.000213329 -0.000159221 0.000131252 0.000139236 0.000179476 -0.000210176 9.41136e-05 
1638 0 -1.16156e-05 0.000644891 1.98053e-05 3.58374e-05 -0.0618296 -0.000599032 -0.000269686 -0.00151513 -0.000440245 -0.00114183 0.000329811 0.0332433 0.000357872 -0.00170586 -0.000497573 0.000657799 -0.000454812 0.000830232 0.000966074 -0.00123592 -0.000345357 0.000219832 0.000194517 -0.000196692 6.47661e-05 0.00021812 -0.000163492 0.000144438 0.000133014 0.000177722 -0.000198545 9.64944e-05 
1638.35 0 -1.91912e-05 0.00114039 2.2416e-05 4.03377e-05 -0.0598067 -0.000630759 -0.00028989 -0.00149879 -0.000398572 -0.00111613 0.000305517 0.035858 0.000316245 -0.00174034 -0.000499088 0.000665882 -0.000409064 0.000864685 0.000853409 -0.00124893 -0.000349344 0.000230266 0.000185543 -0.00021301 6.51566e-05 0.000224229 -0.000166925 0.000155189 0.000127544 0.00017372 -0.000185686 9.81651e-05 
1638.7 0 -2.66983e-05 0.00162792 2.458e-05 4.41947e-05 -0.0576761 -0.000659141 -0.000311056 -0.00148361 -0.000350559 -0.00109323 0.000282672 0.0383595 0.000271756 -0.00176436 -0.000496705 0.000671142 -0.000360066 0.000896599 0.000737701 -0.00125958 -0.000352921 0.000238483 0.000177116 -0.000228821 6.5618e-05 0.00023123 -0.000169034 0.000164221 0.000121733 0.000166705 -0.000170511 0.000100209 
1639.05 0 -3.37047e-05 0.00210592 2.68618e-05 4.75245e-05 -0.0554445 -0.000684172 -0.000334512 -0.00146843 -0.000296089 -0.00107062 0.000260774 0.0407443 0.000226316 -0.00178 -0.000489266 0.000676625 -0.000310302 0.000924946 0.00062389 -0.00126811 -0.000354598 0.00024537 0.000167805 -0.000243581 6.68577e-05 0.000238025 -0.000168705 0.000172515 0.000116493 0.000156442 -0.000153629 0.000103636 
1639.4 0 -3.93736e-05 0.00257284 2.96137e-05 5.05866e-05 -0.0531176 -0.000706533 -0.000359277 -0.00145342 -0.000236766 -0.00104511 0.00023925 0.043009 0.000179123 -0.00179153 -0.000476742 0.000684167 -0.000259508 0.000948553 0.000513873 -0.0012743 -0.000353284 0.000253057 0.000157005 -0.00025722 6.85245e-05 0.000245059 -0.000166109 0.000179982 0.000112049 0.000144706 -0.00013702 0.000106967 
1639.75 0 -4.32142e-05 0.00302914 3.29705e-05 5.27863e-05 -0.0507016 -0.000727831 -0.000382352 -0.00143992 -0.000175535 -0.00101414 0.000220102 0.0451502 0.000128963 -0.00180156 -0.000459877 0.000691781 -0.000207341 0.00096676 0.000404724 -0.00127578 -0.000348832 0.000262715 0.00014532 -0.00026917 7.02725e-05 0.000252646 -0.000161842 0.000186794 0.000106946 0.000133859 -0.000121391 0.00010878 
1640.1 0 -4.50922e-05 0.00347486 3.6814e-05 5.36323e-05 -0.0482031 -0.000749199 -0.000401487 -0.00142967 -0.000114212 -0.000977667 0.000202729 0.0471671 7.61896e-05 -0.00180819 -0.000438212 0.000695019 -0.00015245 0.000979754 0.000293566 -0.00127177 -0.000340524 0.000273227 0.000134404 -0.000278458 7.2204e-05 0.000259828 -0.000156819 0.000193782 0.000100755 0.000124538 -0.000107087 0.000109548 
1640.45 0 -4.59704e-05 0.00390884 4.05172e-05 5.38707e-05 -0.0456268 -0.00076995 -0.000417939 -0.00142355 -5.43541e-05 -0.000937321 0.000184456 0.0490598 2.33967e-05 -0.00181022 -0.000411193 0.000692502 -9.38485e-05 0.000986272 0.000182639 -0.00126379 -0.000328882 0.000283723 0.000125197 -0.000286068 7.2958e-05 0.000267514 -0.000151905 0.000201627 9.46038e-05 0.000117018 -9.55723e-05 0.00011068 
1640.8 0 -4.75503e-05 0.00432985 4.3756e-05 5.41187e-05 -0.0429778 -0.000789976 -0.000432527 -0.00142245 3.03482e-06 -0.000893612 0.000164034 0.0508247 -2.82862e-05 -0.00181092 -0.000379425 0.000685193 -3.31849e-05 0.000983231 7.57315e-05 -0.00125441 -0.000316346 0.000294858 0.000116289 -0.000294064 7.13328e-05 0.000276424 -0.000146798 0.000210142 8.88674e-05 0.000109897 -8.65343e-05 0.000113007 
1641.15 0 -5.08489e-05 0.00473576 4.65071e-05 5.45708e-05 -0.0402628 -0.000811741 -0.000443847 -0.00142554 5.70731e-05 -0.000846749 0.000139809 0.0524565 -8.07455e-05 -0.00181327 -0.000343708 0.000673637 2.81871e-05 0.000968816 -2.72532e-05 -0.00124498 -0.000303692 0.000306605 0.000106163 -0.000302554 6.83135e-05 0.000285453 -0.000141706 0.000218985 8.24724e-05 0.000100162 -7.78001e-05 0.000116412 
1641.5 0 -5.52882e-05 0.0051254 4.87238e-05 5.53427e-05 -0.0374885 -0.00083592 -0.000451002 -0.00142861 0.0001077 -0.000797535 0.000108688 0.053951 -0.000134821 -0.00181601 -0.000304637 0.000658372 8.95617e-05 0.000944537 -0.000128953 -0.00123407 -0.000290374 0.000317736 9.40464e-05 -0.000309707 6.54806e-05 0.000293881 -0.000136865 0.000228538 7.47777e-05 8.70527e-05 -6.84229e-05 0.000120311 
1641.85 0 -6.06145e-05 0.00549962 5.12175e-05 5.71674e-05 -0.0346621 -0.00085856 -0.000455244 -0.00142838 0.000156219 -0.000746177 6.89863e-05 0.0553066 -0.000190138 -0.00181621 -0.00026463 0.00064043 0.000149599 0.000914125 -0.000230017 -0.00122058 -0.000276589 0.000327024 7.99216e-05 -0.000314529 6.34801e-05 0.000300776 -0.000130935 0.000238527 6.51109e-05 7.15089e-05 -5.94624e-05 0.000124321 
1642.2 0 -6.66676e-05 0.00585845 5.39895e-05 5.98322e-05 -0.0317907 -0.000876261 -0.000458439 -0.00142515 0.000201873 -0.000692825 2.22445e-05 0.0565228 -0.000247259 -0.00181316 -0.000225823 0.000620522 0.000206903 0.000879256 -0.000330579 -0.0012057 -0.000262574 0.000333158 6.46467e-05 -0.000317693 6.22807e-05 0.00030534 -0.000123827 0.000248289 5.30635e-05 5.40469e-05 -5.12026e-05 0.00012836 
1642.55 0 -7.20399e-05 0.00619978 5.61287e-05 6.20073e-05 -0.0288804 -0.000888231 -0.000462712 -0.00142023 0.000242513 -0.000639387 -2.8511e-05 0.0575983 -0.000305276 -0.00180579 -0.000187523 0.000597535 0.000260108 0.000840969 -0.000431177 -0.00118909 -0.000247626 0.00033612 4.89335e-05 -0.000319606 6.20191e-05 0.000308177 -0.000116338 0.000257603 3.96003e-05 3.5472e-05 -4.24295e-05 0.000131587 
1642.9 0 -7.50999e-05 0.00652243 5.79282e-05 6.29625e-05 -0.0259368 -0.000894396 -0.00046992 -0.00141652 0.000277156 -0.000588483 -8.06366e-05 0.0585309 -0.000362971 -0.00179297 -0.000149033 0.000569502 0.000308986 0.000801447 -0.000530349 -0.00117038 -0.000231293 0.000336536 3.47256e-05 -0.000320008 6.23504e-05 0.000310792 -0.000108119 0.000266411 2.56044e-05 1.68662e-05 -3.26808e-05 0.000132748 
1643.25 0 -7.63324e-05 0.00682687 5.95162e-05 6.26377e-05 -0.0229666 -0.0008954 -0.000480601 -0.00141645 0.000305014 -0.000540472 -0.00013149 0.0593194 -0.000420449 -0.00177455 -0.000110911 0.000537112 0.000354 0.000760504 -0.000624964 -0.00115024 -0.000214643 0.000334732 2.26429e-05 -0.000318467 6.13427e-05 0.000312963 -9.90563e-05 0.000274367 1.17393e-05 -1.12017e-06 -2.27051e-05 0.000132431 
1643.6 0 -7.75461e-05 0.00711264 6.09603e-05 6.19364e-05 -0.0199766 -0.000893356 -0.000494663 -0.00141966 0.00032696 -0.000494255 -0.000179362 0.0599639 -0.000476878 -0.0017516 -7.22438e-05 0.000504762 0.000395001 0.000717306 -0.000713548 -0.00112742 -0.000198599 0.000331844 1.13608e-05 -0.000315038 5.76858e-05 0.000313306 -8.92984e-05 0.000280951 -1.45562e-06 -1.8241e-05 -1.37534e-05 0.000132172 
1643.95 0 -7.95511e-05 0.00737842 6.29299e-05 6.12303e-05 -0.0169736 -0.000889683 -0.000510835 -0.00142345 0.000344583 -0.000449046 -0.00022478 0.0604642 -0.00053101 -0.00172562 -3.22823e-05 0.000475533 0.000431848 0.000673264 -0.000796856 -0.00109971 -0.000183297 0.000329033 6.59931e-07 -0.000310369 5.18815e-05 0.000311923 -7.86055e-05 0.000286003 -1.36659e-05 -3.40851e-05 -6.22368e-06 0.000133039 
1644.3 0 -8.21211e-05 0.0076234 6.58154e-05 5.98026e-05 -0.0139658 -0.000883804 -0.000526251 -0.00142554 0.000359585 -0.000404725 -0.000269384 0.0608201 -0.000583203 -0.00169622 6.37649e-06 0.000449447 0.000464906 0.000630714 -0.000876044 -0.00106558 -0.000168429 0.000327274 -8.88325e-06 -0.000304875 4.585e-05 0.00031007 -6.66052e-05 0.000289476 -2.53667e-05 -4.88229e-05 -1.40242e-07 0.000134906 
1644.65 0 -8.51835e-05 0.00784696 6.93343e-05 5.69559e-05 -0.0109619 -0.000874848 -0.000539825 -0.00142553 0.000372305 -0.000360071 -0.00031527 0.0610321 -0.000634101 -0.00166235 4.06086e-05 0.000425168 0.0004957 0.000590712 -0.000951828 -0.00102462 -0.000153 0.000326896 -1.71154e-05 -0.0003 4.13816e-05 0.000308488 -5.35034e-05 0.000291819 -3.67235e-05 -6.33947e-05 5.37527e-06 0.000137562 
1645 0 -8.8354e-05 0.0080493 7.34679e-05 5.31991e-05 -0.00797001 -0.000862199 -0.000553366 -0.00142491 0.000383652 -0.000313561 -0.000363582 0.0611015 -0.000683329 -0.00162504 7.07941e-05 0.000399709 0.000525024 0.000553743 -0.00102354 -0.000977942 -0.000136464 0.000328039 -2.51735e-05 -0.000296111 3.84656e-05 0.000306911 -3.95879e-05 0.000293631 -4.74153e-05 -7.7502e-05 1.18054e-05 0.000140434 
1645.35 0 -9.13973e-05 0.00823021 7.80466e-05 4.96928e-05 -0.00499836 -0.000843351 -0.000568207 -0.00142445 0.000395885 -0.000267252 -0.000412904 0.0610292 -0.00073033 -0.0015873 9.76862e-05 0.000370213 0.000550548 0.000518442 -0.001091 -0.000928063 -0.00011978 0.00032985 -3.38123e-05 -0.000291975 3.61249e-05 0.000304574 -2.59998e-05 0.000295291 -5.80873e-05 -9.00834e-05 1.91859e-05 0.000141997 
1645.7 0 -9.50417e-05 0.00838778 8.25846e-05 4.66244e-05 -0.00205498 -0.000816228 -0.000582678 -0.00142216 0.000409046 -0.000225189 -0.000459691 0.0608172 -0.000775114 -0.00155007 0.000120754 0.000336548 0.000568347 0.000484142 -0.00115501 -0.00087594 -0.000104011 0.000331664 -4.41275e-05 -0.000287804 3.30648e-05 0.000302042 -1.47247e-05 0.000297582 -6.9346e-05 -0.000100733 2.65069e-05 0.000141939 
1646.05 0 -9.89751e-05 0.00852164 8.70138e-05 4.43491e-05 0.000854528 -0.000782921 -0.000593439 -0.00141759 0.000422234 -0.00018905 -0.00050094 0.0604688 -0.000817732 -0.00151182 0.000140954 0.000302012 0.000577802 0.000451086 -0.00121434 -0.000820518 -8.95497e-05 0.000332892 -5.67354e-05 -0.000284306 2.89643e-05 0.000300287 -5.22115e-06 0.000300699 -8.18591e-05 -0.000109888 3.43173e-05 0.000140132 
1646.4 0 -0.000102069 0.00863381 9.18917e-05 4.33453e-05 0.0037253 -0.00074743 -0.000599603 -0.00141149 0.000434772 -0.000158051 -0.000538422 0.0599879 -0.00085612 -0.00147275 0.000159387 0.000270528 0.000582191 0.000417988 -0.00126688 -0.000762497 -7.7019e-05 0.000332252 -6.98089e-05 -0.000280833 2.4861e-05 0.000298786 3.99469e-06 0.000303392 -9.45867e-05 -0.000118316 4.3665e-05 0.00013658 
1646.75 0 -0.000103776 0.00872586 9.79684e-05 4.29133e-05 0.00655126 -0.000711501 -0.000602098 -0.00140305 0.000445534 -0.000129684 -0.000576396 0.0593787 -0.000887219 -0.0014338 0.000176738 0.000245052 0.00058388 0.000383955 -0.0013141 -0.000704903 -6.73432e-05 0.000329821 -8.15086e-05 -0.000276701 2.08209e-05 0.000296801 1.27155e-05 0.000304513 -0.000106502 -0.000127637 5.41459e-05 0.000131625 
1647.1 0 -0.000104732 0.00879748 0.000104853 4.12974e-05 0.00932609 -0.000673862 -0.000602129 -0.0013916 0.000453287 -0.00010325 -0.000616231 0.0586457 -0.000911454 -0.0013937 0.000194562 0.000226008 0.000584875 0.000348945 -0.00135915 -0.000650925 -5.87599e-05 0.000326555 -9.1433e-05 -0.000271625 1.56578e-05 0.000294049 2.0897e-05 0.000304559 -0.000118293 -0.000139077 6.45756e-05 0.000125209 
1647.45 0 -0.000106406 0.00884918 0.000111847 3.7381e-05 0.0120464 -0.000633282 -0.000602786 -0.00137791 0.000458862 -8.00857e-05 -0.000656894 0.0577938 -0.000933333 -0.00135012 0.000215256 0.000211763 0.000584859 0.000312915 -0.0014022 -0.000600979 -4.96e-05 0.000322346 -9.95532e-05 -0.000266406 9.2164e-06 0.000291217 2.93517e-05 0.000304169 -0.00013018 -0.000152012 7.33063e-05 0.000117941 
1647.8 0 -0.000109564 0.008884 0.000118533 3.22141e-05 0.0147091 -0.000591573 -0.00060552 -0.00136232 0.000465996 -5.98883e-05 -0.000697493 0.0568262 -0.000955304 -0.00130299 0.000239179 0.00020111 0.000579943 0.000276032 -0.00144339 -0.000551174 -4.01521e-05 0.000316279 -0.00010557 -0.000261986 2.74622e-06 0.000289126 3.8754e-05 0.000303568 -0.00014162 -0.000165784 7.98741e-05 0.000111525 
1648.15 0 -0.000112618 0.00890145 0.000125027 2.77527e-05 0.0173088 -0.000549998 -0.000609101 -0.00134358 0.000477847 -4.18052e-05 -0.000737938 0.0557456 -0.000974969 -0.00125363 0.000264398 0.000194039 0.000567503 0.000238487 -0.00148388 -0.000498407 -3.0174e-05 0.000308596 -0.000110481 -0.000258095 -2.12449e-06 0.000286699 4.91034e-05 0.000302149 -0.000152584 -0.000178989 8.5307e-05 0.000107917 
1648.5 0 -0.000114337 0.00889799 0.000130841 2.44668e-05 0.0198398 -0.000505321 -0.000610871 -0.0013202 0.000494757 -2.5749e-05 -0.000778015 0.0545566 -0.000990544 -0.00120141 0.000288757 0.000190513 0.000546847 0.000199979 -0.0015232 -0.000442999 -1.9775e-05 0.000300424 -0.00011631 -0.000253395 -4.51228e-06 0.000283164 5.89206e-05 0.000298394 -0.000162979 -0.000189103 8.99521e-05 0.00010646 
1648.85 0 -0.000114809 0.00887315 0.000134828 2.2167e-05 0.0222974 -0.000453424 -0.000606972 -0.00129168 0.000514272 -1.22669e-05 -0.000814915 0.053263 -0.00100206 -0.00114629 0.000311427 0.00018959 0.000520151 0.000161453 -0.00155939 -0.000384695 -9.51938e-06 0.000292656 -0.000124056 -0.000247619 -5.64587e-06 0.000279273 6.74354e-05 0.000291832 -0.000172872 -0.000195887 9.29246e-05 0.000105168 
1649.2 0 -0.000114198 0.00882909 0.00013695 1.94859e-05 0.0246769 -0.000394598 -0.000596085 -0.00126023 0.000532974 -1.46998e-06 -0.000842779 0.051867 -0.00100946 -0.00108995 0.000332807 0.000189895 0.000493049 0.000124216 -0.00159197 -0.000322687 6.56214e-07 0.00028542 -0.00013356 -0.000242426 -7.05044e-06 0.000274545 7.52573e-05 0.000283427 -0.000182969 -0.00020083 9.44072e-05 0.000103746 
1649.55 0 -0.000113187 0.00876796 0.000138054 1.59199e-05 0.0269734 -0.000333552 -0.00058061 -0.00122917 0.000547521 7.38999e-06 -0.000859726 0.0503735 -0.00101289 -0.00103181 0.000353692 0.000190584 0.000469045 8.84041e-05 -0.00162112 -0.000257823 1.09177e-05 0.000278301 -0.000144724 -0.000238849 -7.64014e-06 0.000266867 8.26624e-05 0.000274754 -0.000193433 -0.00020394 9.54407e-05 0.000102616 
1649.9 0 -0.000112026 0.00868928 0.000138251 1.2035e-05 0.0291828 -0.000273924 -0.000562574 -0.00119986 0.000556007 1.61077e-05 -0.000868847 0.0487901 -0.00101275 -0.000971612 0.000377019 0.000192108 0.000448117 5.42515e-05 -0.00164585 -0.000192648 2.03642e-05 0.000271024 -0.000157763 -0.000236073 -7.31805e-06 0.000256007 8.91507e-05 0.000266658 -0.000204228 -0.000204199 9.69149e-05 0.000100865 
1650.25 0 -0.000110437 0.00859147 0.000137472 8.47506e-06 0.0313044 -0.000216861 -0.00054083 -0.00117137 0.000560687 2.61133e-05 -0.000871795 0.0471219 -0.00100904 -0.000911008 0.000405055 0.000192653 0.000428016 2.32213e-05 -0.00166583 -0.000129018 2.80237e-05 0.000264374 -0.00017133 -0.000231654 -7.30221e-06 0.000244736 9.44347e-05 0.000259611 -0.000215243 -0.000201493 9.96546e-05 9.7926e-05 
1650.6 0 -0.000108465 0.00847411 0.000136255 5.42233e-06 0.0333361 -0.000162926 -0.000515279 -0.00114355 0.000565245 3.66261e-05 -0.000868736 0.0453694 -0.00100355 -0.000852717 0.000435177 0.000189606 0.00040596 -2.04298e-06 -0.00168188 -6.78197e-05 3.48434e-05 0.000259113 -0.000182709 -0.000224537 -7.89997e-06 0.000234606 9.90646e-05 0.000252896 -0.000226368 -0.000197424 0.000102494 9.51639e-05 
1650.95 0 -0.000106482 0.00833695 0.000134893 1.86516e-06 0.0352736 -0.000113436 -0.000487723 -0.00111783 0.000569824 4.84377e-05 -0.00085952 0.0435344 -0.000999091 -0.000797782 0.000463823 0.000185063 0.0003806 -2.13797e-05 -0.00169675 -8.15025e-06 4.1301e-05 0.000254496 -0.000190474 -0.000215945 -8.65456e-06 0.000225408 0.000104252 0.000245333 -0.000238033 -0.000193125 0.00010445 9.40193e-05 
1651.3 0 -0.000103915 0.00818076 0.000133392 -2.19143e-06 0.0371125 -6.90082e-05 -0.000458463 -0.00109441 0.000573279 6.38433e-05 -0.000844167 0.0416225 -0.000996171 -0.000745431 0.000490175 0.000181561 0.000351762 -3.7208e-05 -0.00171357 5.14358e-05 4.67993e-05 0.000249275 -0.000195827 -0.000206748 -8.97954e-06 0.000216583 0.0001105 0.000237748 -0.000250161 -0.000188454 0.000106602 9.4047e-05 
1651.65 0 -9.96161e-05 0.00800715 0.000132008 -6.46158e-06 0.0388468 -2.98209e-05 -0.000427 -0.00107217 0.000576966 8.31924e-05 -0.000823099 0.0396415 -0.000993337 -0.000694073 0.000514096 0.000177651 0.000320019 -5.20264e-05 -0.00173339 0.000112093 5.24104e-05 0.000242532 -0.000199565 -0.000197704 -9.26986e-06 0.000207994 0.000116815 0.000231097 -0.000262052 -0.000183095 0.000109439 9.53605e-05 
1652 0 -9.2751e-05 0.00781725 0.000131108 -1.19666e-05 0.0404724 3.4717e-06 -0.000394366 -0.00104936 0.00058218 0.000104421 -0.000797022 0.0375986 -0.000988655 -0.000642195 0.000534114 0.000171199 0.000287137 -6.72647e-05 -0.00175507 0.000173567 5.86379e-05 0.000233277 -0.000200987 -0.00018917 -1.09278e-05 0.000200412 0.000122287 0.000225057 -0.000272419 -0.000175933 0.000111991 9.92875e-05 
1652.35 0 -8.43024e-05 0.00761308 0.000130173 -1.90507e-05 0.0419905 2.97851e-05 -0.000360652 -0.00102411 0.000588369 0.000124891 -0.000767052 0.0355002 -0.000980507 -0.000589866 0.000548089 0.000163136 0.000255419 -8.22186e-05 -0.00177693 0.000233225 6.3503e-05 0.000222174 -0.000200715 -0.000180798 -1.39962e-05 0.000194719 0.0001259 0.000219021 -0.000279985 -0.000166383 0.0001137 0.000106292 
1652.7 0 -7.60905e-05 0.00739724 0.000128254 -2.65386e-05 0.0434035 4.79278e-05 -0.000326196 -0.000995724 0.000595497 0.000143759 -0.000735733 0.0333516 -0.000968461 -0.000539287 0.000555953 0.000155595 0.000227354 -9.60786e-05 -0.00179942 0.000289007 6.66663e-05 0.000210984 -0.000200676 -0.000172394 -1.71742e-05 0.000190228 0.000127931 0.000212095 -0.000284315 -0.000155862 0.000115711 0.000115187 
1653.05 0 -6.92269e-05 0.00717102 0.000124895 -3.36256e-05 0.0447118 5.90577e-05 -0.000295096 -0.000963287 0.00060455 0.000161129 -0.000704448 0.0311582 -0.000952498 -0.000490111 0.000558034 0.000149964 0.000203524 -0.000110545 -0.00182396 0.000340505 6.94367e-05 0.00020113 -0.000201558 -0.000162888 -2.01026e-05 0.000184806 0.000130279 0.000203873 -0.000285923 -0.000146018 0.000118855 0.00012338 
1653.4 0 -6.39432e-05 0.00693408 0.000120775 -3.93713e-05 0.0459133 6.60527e-05 -0.000271045 -0.00092617 0.000614107 0.000177096 -0.000671505 0.0289254 -0.000932292 -0.000439049 0.000553473 0.000148327 0.000182892 -0.000127148 -0.00184849 0.00038803 7.23257e-05 0.000193543 -0.000202887 -0.000151857 -2.28058e-05 0.000176581 0.000134036 0.000194182 -0.000285566 -0.000137452 0.000122692 0.000128236 
1653.75 0 -5.9365e-05 0.00668507 0.000117105 -4.33567e-05 0.047006 6.90348e-05 -0.000254394 -0.000886427 0.000620049 0.000193473 -0.000636566 0.0266581 -0.000908236 -0.000385485 0.000543751 0.000152337 0.000163622 -0.000145063 -0.00186954 0.000432606 7.56172e-05 0.00018756 -0.000203904 -0.000140773 -2.42142e-05 0.000165079 0.000137863 0.000182937 -0.000284681 -0.00012928 0.000126761 0.000128873 
1654.1 0 -5.40355e-05 0.00642274 0.000113583 -4.65975e-05 0.047989 6.67645e-05 -0.000243434 -0.00084606 0.000619662 0.000211746 -0.000601644 0.0243593 -0.000881053 -0.000330523 0.000534965 0.000161903 0.000142878 -0.000163266 -0.00188624 0.000476087 7.92923e-05 0.000181245 -0.000204544 -0.000130087 -2.39299e-05 0.000151961 0.000140509 0.000171147 -0.000284701 -0.00012085 0.000130193 0.000126377 
1654.45 0 -4.79219e-05 0.0061466 0.00010933 -4.89695e-05 0.048861 5.92995e-05 -0.000235144 -0.000803874 0.000615922 0.00023184 -0.000566675 0.0220301 -0.000850043 -0.000274085 0.000533323 0.000175927 0.00011978 -0.000180812 -0.00190045 0.000519667 8.31759e-05 0.000173206 -0.000205649 -0.000119069 -2.30242e-05 0.000138393 0.000142368 0.000160075 -0.000285524 -0.000112729 0.000132131 0.000122032 
1654.8 0 -4.18518e-05 0.00585667 0.000104343 -4.97138e-05 0.0496206 4.79028e-05 -0.000226797 -0.000757912 0.000613246 0.000254509 -0.000530667 0.0196729 -0.000813182 -0.000216373 0.000538769 0.000191334 9.67064e-05 -0.000197313 -0.00191516 0.000563493 8.73095e-05 0.000163445 -0.000206933 -0.000107359 -2.3019e-05 0.000124958 0.000143353 0.000149489 -0.000286381 -0.000105201 0.000133509 0.000116763 
1655.15 0 -3.68328e-05 0.00555512 9.92648e-05 -4.91121e-05 0.0502644 3.4344e-05 -0.000218296 -0.000708115 0.000611767 0.00028059 -0.000494853 0.0172917 -0.000769532 -0.000156843 0.000546062 0.000202993 7.69854e-05 -0.000213154 -0.00193297 0.000606238 9.14893e-05 0.000153365 -0.000208669 -9.47199e-05 -2.45642e-05 0.000111575 0.000142884 0.000138007 -0.00028706 -9.76511e-05 0.000134814 0.000111335 
1655.5 0 -3.39565e-05 0.00524373 9.45854e-05 -4.87394e-05 0.0507873 1.90345e-05 -0.000212049 -0.000656445 0.000611416 0.000306889 -0.000460493 0.0148943 -0.00072284 -9.40365e-05 0.000551745 0.000209059 6.17897e-05 -0.000227574 -0.00195436 0.000645266 9.47949e-05 0.000143886 -0.000211769 -8.11987e-05 -2.72904e-05 9.73087e-05 0.000140663 0.000124265 -0.000288486 -8.98475e-05 0.000135171 0.000105134 
1655.85 0 -3.35495e-05 0.00492167 8.96581e-05 -4.92739e-05 0.051188 1.55668e-06 -0.000208838 -0.000605371 0.000612066 0.000327132 -0.000428778 0.0124889 -0.000678889 -2.64157e-05 0.00055477 0.000212786 4.93162e-05 -0.000239975 -0.00197843 0.000680414 9.67999e-05 0.00013439 -0.00021505 -6.75186e-05 -2.9323e-05 8.31625e-05 0.000137493 0.000108502 -0.00029142 -8.25907e-05 0.000134541 9.70838e-05 
1656.2 0 -3.49696e-05 0.00458946 8.4108e-05 -4.92318e-05 0.0514676 -1.63199e-05 -0.000206652 -0.000555689 0.00061221 0.000337246 -0.000401756 0.0100816 -0.000639728 4.53198e-05 0.000555627 0.000218547 3.69117e-05 -0.000249949 -0.00200389 0.000713201 9.79325e-05 0.000124604 -0.00021782 -5.48633e-05 -2.99691e-05 7.1138e-05 0.000134949 9.15149e-05 -0.000296018 -7.65227e-05 0.000133336 8.76014e-05 
1656.55 0 -3.67023e-05 0.00425056 7.84238e-05 -4.84353e-05 0.0516249 -3.20977e-05 -0.000201875 -0.000507522 0.000610615 0.000338949 -0.000378729 0.00767819 -0.000604702 0.000120639 0.000556628 0.000228164 2.45454e-05 -0.000257409 -0.00202999 0.000742939 9.81906e-05 0.000114719 -0.000220895 -4.38604e-05 -2.99277e-05 6.13402e-05 0.000133679 7.32931e-05 -0.000302043 -7.0597e-05 0.00013154 7.71329e-05 
1656.9 0 -3.71611e-05 0.00390773 7.35717e-05 -4.70374e-05 0.0516599 -4.45015e-05 -0.000191675 -0.000460371 0.000607273 0.000336312 -0.000356577 0.00528699 -0.000574001 0.000200506 0.000560567 0.000241365 1.45844e-05 -0.000262372 -0.00205541 0.000768286 9.80715e-05 0.000103883 -0.000224483 -3.41053e-05 -2.96414e-05 5.22223e-05 0.000132913 5.44596e-05 -0.000307715 -6.3418e-05 0.000129421 6.51791e-05 
1657.25 0 -3.63107e-05 0.00356198 7.02432e-05 -4.4982e-05 0.0515782 -5.37805e-05 -0.000177601 -0.000413841 0.000601564 0.000331273 -0.000331232 0.00291602 -0.000547851 0.00028547 0.000567647 0.000258581 1.00373e-05 -0.000264032 -0.00207783 0.00079145 9.85598e-05 9.23711e-05 -0.000226689 -2.53227e-05 -2.90535e-05 4.39071e-05 0.00013216 3.57499e-05 -0.000311453 -5.52292e-05 0.000127311 5.16349e-05 
1657.6 0 -3.48951e-05 0.00321332 6.85839e-05 -4.27522e-05 0.0513862 -6.32085e-05 -0.000162422 -0.000369451 0.000591824 0.00032484 -0.0003018 0.000566663 -0.000523042 0.00037504 0.000576869 0.000281121 1.16784e-05 -0.000263424 -0.00209418 0.000814106 9.93061e-05 8.09e-05 -0.000227352 -1.7823e-05 -2.68851e-05 3.60951e-05 0.000131916 1.72198e-05 -0.000313115 -4.65437e-05 0.000124659 3.77681e-05 
1657.95 0 -3.32655e-05 0.00286133 6.87438e-05 -4.16701e-05 0.0510857 -7.62208e-05 -0.0001475 -0.000327183 0.000579106 0.000317639 -0.000271374 -0.00176012 -0.000495867 0.000466226 0.000587696 0.000308006 1.78735e-05 -0.000263114 -0.00210362 0.000835356 9.94433e-05 6.88714e-05 -0.000228676 -1.12132e-05 -2.35284e-05 2.6555e-05 0.000131589 -2.15322e-06 -0.000312983 -3.88512e-05 0.000120665 2.43239e-05 
1658.3 0 -3.18792e-05 0.00250629 6.94402e-05 -4.34158e-05 0.0506777 -9.44749e-05 -0.000134274 -0.000285071 0.000563754 0.000308816 -0.000242767 -0.00405906 -0.00046426 0.000557628 0.00059908 0.000335909 2.66968e-05 -0.000264902 -0.00210881 0.000855049 9.92228e-05 5.58504e-05 -0.000230921 -5.58054e-06 -2.03828e-05 1.50306e-05 0.000131285 -2.22497e-05 -0.000310853 -3.35391e-05 0.000115652 1.07617e-05 
1658.65 0 -3.0526e-05 0.00214797 7.0197e-05 -4.70976e-05 0.0501654 -0.000116848 -0.00012278 -0.000241641 0.000542275 0.000298388 -0.000216696 -0.00632548 -0.000425917 0.000650883 0.000610964 0.000360475 3.60013e-05 -0.000269828 -0.00211016 0.000872238 9.90625e-05 4.15851e-05 -0.00023274 -1.04838e-06 -1.86008e-05 1.86563e-06 0.000132071 -4.11976e-05 -0.000307168 -2.98999e-05 0.000111941 -2.91579e-06 
1659 0 -3.05436e-05 0.00178526 7.19461e-05 -5.02097e-05 0.0495527 -0.000140874 -0.000112146 -0.000196884 0.000512834 0.000284819 -0.000193671 -0.00855658 -0.00038122 0.000745679 0.000624923 0.000380432 4.54174e-05 -0.00027841 -0.00210581 0.000884776 9.92693e-05 2.5599e-05 -0.000234404 3.36013e-06 -1.77314e-05 -1.21885e-05 0.000133395 -5.8523e-05 -0.000302355 -2.71046e-05 0.000110322 -1.62534e-05 
1659.35 0 -3.39708e-05 0.00141865 7.50108e-05 -5.20974e-05 0.0488417 -0.000163035 -0.000102446 -0.000152515 0.00047592 0.00026558 -0.000177283 -0.0107488 -0.00033396 0.000841123 0.000641744 0.000400179 5.50954e-05 -0.00029054 -0.00209395 0.000892376 9.96717e-05 7.89152e-06 -0.000236178 7.34226e-06 -1.6648e-05 -2.47352e-05 0.000133682 -7.54951e-05 -0.0002956 -2.45218e-05 0.000109718 -2.966e-05 
1659.7 0 -4.1342e-05 0.00105054 7.92089e-05 -5.38942e-05 0.048033 -0.00017822 -9.34889e-05 -0.000110192 0.000433588 0.000240398 -0.000169558 -0.0128976 -0.000286708 0.000937502 0.000662106 0.000422857 6.4132e-05 -0.000306874 -0.00207238 0.000897385 9.99405e-05 -1.15316e-05 -0.000237429 1.08342e-05 -1.47435e-05 -3.46846e-05 0.000132228 -9.36012e-05 -0.000286889 -2.15079e-05 0.000109715 -4.35271e-05 
1660.05 0 -5.0488e-05 0.000682917 8.35821e-05 -5.57561e-05 0.047126 -0.000183948 -8.67126e-05 -7.09943e-05 0.000390431 0.000210787 -0.000168042 -0.0149978 -0.000237993 0.00103322 0.000685467 0.000449243 7.10158e-05 -0.000327962 -0.00204047 0.000899343 9.97249e-05 -3.23501e-05 -0.000237011 1.3953e-05 -1.1088e-05 -4.2968e-05 0.000129053 -0.000113683 -0.000276806 -1.75661e-05 0.000109163 -5.76815e-05 
1660.4 0 -5.79651e-05 0.00031706 8.74467e-05 -5.72939e-05 0.0461195 -0.0001802 -8.27706e-05 -3.57148e-05 0.000348419 0.000180521 -0.000167446 -0.017043 -0.000186404 0.00112482 0.000708897 0.000480195 7.37957e-05 -0.000353291 -0.00200096 0.000894433 9.80007e-05 -5.31248e-05 -0.000234418 1.62428e-05 -5.60928e-06 -4.99436e-05 0.000124757 -0.000135774 -0.000265875 -1.34741e-05 0.00010779 -7.11155e-05 
1660.75 0 -6.29189e-05 -4.62123e-05 9.09971e-05 -5.8644e-05 0.0450162 -0.000167406 -7.89624e-05 -4.88987e-06 0.000305397 0.000152089 -0.000163366 -0.0190262 -0.000133908 0.00121149 0.000729953 0.000513922 7.30925e-05 -0.000381122 -0.00195729 0.000880905 9.53459e-05 -7.25662e-05 -0.000230055 1.86525e-05 7.05337e-07 -5.51361e-05 0.000119852 -0.000159 -0.00025498 -9.41289e-06 0.00010685 -8.31396e-05 
1661.1 0 -6.64807e-05 -0.000404876 9.40348e-05 -6.00805e-05 0.0438242 -0.000147767 -7.26099e-05 2.06338e-05 0.00026066 0.000124551 -0.000156837 -0.0209409 -8.30933e-05 0.00129449 0.00074672 0.000547043 7.05252e-05 -0.000409317 -0.00190956 0.000862001 9.26546e-05 -8.94916e-05 -0.000223976 2.18457e-05 7.27958e-06 -5.85531e-05 0.000113992 -0.000182317 -0.000245013 -4.60844e-06 0.000105746 -9.3473e-05 
1661.45 0 -6.85358e-05 -0.000756504 9.53533e-05 -6.18223e-05 0.0425527 -0.000121785 -6.27613e-05 3.95565e-05 0.000215584 9.61994e-05 -0.000151154 -0.022783 -3.21758e-05 0.00137403 0.000757637 0.00057927 6.63239e-05 -0.000436459 -0.00185549 0.000842356 8.94515e-05 -0.000103409 -0.00021719 2.53537e-05 1.30448e-05 -6.12822e-05 0.000107634 -0.000204369 -0.000236608 -7.13871e-08 0.000102259 -0.000100153 
1661.8 0 -6.93859e-05 -0.00110091 9.52079e-05 -6.31801e-05 0.0412088 -8.9999e-05 -5.03731e-05 5.23649e-05 0.000173188 6.75589e-05 -0.000144891 -0.0245501 2.40229e-05 0.00144886 0.000764623 0.000612309 5.97674e-05 -0.000461863 -0.00179593 0.000821764 8.49127e-05 -0.000115683 -0.000212217 2.80985e-05 1.70023e-05 -6.45508e-05 0.000101498 -0.000225165 -0.000230591 3.57216e-06 9.60504e-05 -0.000102936 
1662.15 0 -6.91169e-05 -0.00144021 9.56009e-05 -6.45142e-05 0.0397961 -5.68275e-05 -3.68535e-05 6.11047e-05 0.000136397 4.15433e-05 -0.000135218 -0.0262427 8.59994e-05 0.00151891 0.00076892 0.000645139 5.0457e-05 -0.000484875 -0.00173411 0.000796337 7.85395e-05 -0.000126833 -0.000208234 3.00455e-05 1.91733e-05 -6.87873e-05 9.58212e-05 -0.000245737 -0.000226816 7.00725e-06 8.90479e-05 -0.000104023 
1662.5 0 -6.76171e-05 -0.00177678 9.72794e-05 -6.62509e-05 0.0383148 -2.5994e-05 -2.29155e-05 6.71707e-05 0.000104529 1.91808e-05 -0.000122175 -0.0278608 0.00014923 0.00158666 0.000770151 0.000674556 4.06105e-05 -0.000504617 -0.00166936 0.000764538 7.09576e-05 -0.000136761 -0.000203059 3.18645e-05 1.92813e-05 -7.35827e-05 9.11138e-05 -0.000266138 -0.000224507 9.26927e-06 8.2631e-05 -0.00010377 
1662.85 0 -6.54323e-05 -0.00210957 9.90935e-05 -6.75389e-05 0.0367647 1.34815e-06 -1.05027e-05 7.13407e-05 7.59295e-05 -1.50454e-06 -0.000107918 -0.029402 0.00021041 0.00165402 0.000767605 0.000699539 3.19234e-05 -0.000520245 -0.0015978 0.00072828 6.36419e-05 -0.000146675 -0.000196808 3.3308e-05 1.68753e-05 -7.77681e-05 8.69136e-05 -0.000285937 -0.000222462 9.69733e-06 7.65556e-05 -0.00010134 
1663.2 0 -6.36881e-05 -0.00243553 9.95431e-05 -6.79599e-05 0.0351463 2.47092e-05 -1.28027e-06 7.22738e-05 4.95789e-05 -2.40567e-05 -9.52663e-05 -0.0308633 0.000269585 0.00172128 0.000760288 0.000723057 2.16722e-05 -0.000530839 -0.0015159 0.000689141 5.69566e-05 -0.000157017 -0.000189875 3.39022e-05 1.20048e-05 -8.19751e-05 8.2144e-05 -0.000304949 -0.000219611 9.04555e-06 6.99025e-05 -9.60876e-05 
1663.55 0 -6.22141e-05 -0.00275389 9.84574e-05 -6.69063e-05 0.0334615 4.4174e-05 4.49726e-06 6.68589e-05 2.46387e-05 -4.85859e-05 -8.58197e-05 -0.0322419 0.000327812 0.00178701 0.000747072 0.000747706 7.82283e-06 -0.000537095 -0.00142315 0.000644597 5.09716e-05 -0.00016746 -0.000181765 3.35569e-05 5.56136e-06 -8.74711e-05 7.63721e-05 -0.000322693 -0.000216611 7.57488e-06 6.32531e-05 -8.78319e-05 
1663.9 0 -6.01175e-05 -0.00306518 9.72455e-05 -6.41344e-05 0.0317123 6.0192e-05 8.28189e-06 5.38292e-05 -2.03866e-08 -7.22712e-05 -7.90987e-05 -0.0335356 0.000382629 0.00184901 0.000727699 0.000771494 -8.39824e-06 -0.000541362 -0.00132045 0.000593116 4.60243e-05 -0.000179122 -0.000172399 3.2843e-05 -2.0212e-06 -9.34302e-05 6.92237e-05 -0.000337707 -0.00021394 6.61004e-06 5.73452e-05 -7.71702e-05 
1664.25 0 -5.72117e-05 -0.00336833 9.61478e-05 -6.04325e-05 0.0299028 7.29026e-05 1.16478e-05 3.3223e-05 -2.48506e-05 -9.51394e-05 -7.36382e-05 -0.0347415 0.000430852 0.0019053 0.00070287 0.000791215 -2.54849e-05 -0.000544216 -0.00120714 0.000540458 4.25282e-05 -0.000191218 -0.000163617 3.16496e-05 -1.04081e-05 -9.76013e-05 6.1596e-05 -0.000349614 -0.000210031 7.48286e-06 5.14674e-05 -6.66707e-05 
1664.6 0 -5.492e-05 -0.00365911 9.52056e-05 -5.6288e-05 0.028039 8.38604e-05 1.37341e-05 3.36934e-06 -4.91401e-05 -0.000119887 -6.93243e-05 -0.0358561 0.000473271 0.00195429 0.000673076 0.000807277 -4.26312e-05 -0.000544632 -0.00108281 0.000491564 3.99092e-05 -0.000200965 -0.000156622 2.94093e-05 -1.96636e-05 -9.88283e-05 5.5523e-05 -0.000359432 -0.000204516 9.21095e-06 4.599e-05 -5.92451e-05 
1664.95 0 -5.59939e-05 -0.00393422 9.4604e-05 -5.16556e-05 0.0261278 9.44878e-05 1.40292e-05 -3.50012e-05 -7.2222e-05 -0.000147238 -6.71938e-05 -0.0368764 0.000510894 0.00199415 0.000637884 0.000822036 -5.92721e-05 -0.000542391 -0.000949935 0.000446434 3.68163e-05 -0.000208082 -0.000150064 2.58036e-05 -2.89725e-05 -9.83239e-05 5.10008e-05 -0.000368219 -0.000199203 1.03825e-05 4.20059e-05 -5.59843e-05 
1665.3 0 -5.98481e-05 -0.0041938 9.36552e-05 -4.7435e-05 0.0241763 0.00010552 1.29344e-05 -7.89724e-05 -9.56283e-05 -0.000175364 -6.7633e-05 -0.0377997 0.00054362 0.00202326 0.000596396 0.000836561 -7.43962e-05 -0.000536906 -0.000813407 0.000405094 3.31615e-05 -0.000212903 -0.000142194 2.12048e-05 -3.70786e-05 -9.85455e-05 4.64121e-05 -0.000376502 -0.000194372 1.05007e-05 3.96526e-05 -5.54898e-05 
1665.65 0 -6.37278e-05 -0.00443983 9.22383e-05 -4.46655e-05 0.0221913 0.000118888 9.78875e-06 -0.000128334 -0.000121125 -0.000201613 -6.86881e-05 -0.0386218 0.00057273 0.00204295 0.000550897 0.000850362 -8.65995e-05 -0.000525388 -0.000677645 0.000369219 3.06951e-05 -0.000215362 -0.000133239 1.68636e-05 -4.38892e-05 -0.000100149 4.05963e-05 -0.000384164 -0.000189107 1.03604e-05 3.80255e-05 -5.6291e-05 
1666 0 -6.70889e-05 -0.00467355 9.08805e-05 -4.19905e-05 0.0201789 0.000135498 3.91737e-06 -0.000183574 -0.000147768 -0.000224113 -6.69513e-05 -0.0393411 0.000599054 0.00205648 0.000505602 0.000863482 -9.60495e-05 -0.000506248 -0.000544383 0.000338524 3.004e-05 -0.000215842 -0.000123863 1.37597e-05 -4.95036e-05 -0.000101385 3.41631e-05 -0.000391352 -0.000183219 1.21426e-05 3.60511e-05 -5.84281e-05 
1666.35 0 -7.00367e-05 -0.00489461 8.87575e-05 -3.80936e-05 0.0181444 0.00015305 -3.41651e-06 -0.000244684 -0.000173789 -0.000242384 -5.97309e-05 -0.039959 0.00062175 0.0020656 0.000463881 0.000875664 -0.000104821 -0.000481359 -0.000413152 0.000310467 2.9289e-05 -0.000214911 -0.0001137 1.11092e-05 -5.29762e-05 -0.000101239 2.87021e-05 -0.000398012 -0.00017745 1.69727e-05 3.33296e-05 -6.20338e-05 
1666.7 0 -7.16164e-05 -0.0051019 8.52274e-05 -3.3403e-05 0.0160933 0.000168896 -9.70817e-06 -0.000309879 -0.000197052 -0.000255997 -4.74545e-05 -0.0404749 0.000639922 0.0020705 0.000427154 0.000884448 -0.000114412 -0.000454203 -0.000284076 0.000283153 2.6749e-05 -0.000214738 -0.000102325 7.81563e-06 -5.3797e-05 -9.96549e-05 2.49807e-05 -0.000403423 -0.000172217 2.26955e-05 3.00961e-05 -6.64277e-05 
1667.05 0 -7.13385e-05 -0.00529357 8.08074e-05 -2.83773e-05 0.0140328 0.000182258 -1.26627e-05 -0.000375997 -0.00021582 -0.000265613 -3.27791e-05 -0.0408881 0.00065348 0.0020701 0.000395152 0.000887488 -0.00012443 -0.00042689 -0.0001586 0.000256418 2.34419e-05 -0.000216444 -9.03106e-05 4.14316e-06 -5.32666e-05 -9.65058e-05 2.21326e-05 -0.000407437 -0.000166184 2.77281e-05 2.59843e-05 -6.9769e-05 
1667.4 0 -6.94667e-05 -0.00546769 7.62828e-05 -2.29408e-05 0.0119703 0.000192622 -1.25988e-05 -0.000441226 -0.000231485 -0.000272046 -1.73171e-05 -0.0412001 0.000663427 0.00206263 0.00036694 0.000884907 -0.000133991 -0.000400392 -3.69101e-05 0.00023102 2.05886e-05 -0.000219165 -7.90422e-05 1.93702e-07 -5.34835e-05 -9.27968e-05 1.96093e-05 -0.000410231 -0.000158608 3.28841e-05 2.13678e-05 -7.13125e-05 
1667.75 0 -6.71629e-05 -0.00562386 7.17037e-05 -1.71531e-05 0.00991045 0.00019873 -1.21729e-05 -0.000504171 -0.00024823 -0.000275823 -1.12494e-06 -0.0414123 0.000671744 0.00204709 0.000341456 0.000877043 -0.000143385 -0.000375194 8.25139e-05 0.000207099 1.78992e-05 -0.0002215 -6.95226e-05 -4.33068e-06 -5.53621e-05 -9.06891e-05 1.75654e-05 -0.000411858 -0.00015113 3.85702e-05 1.77698e-05 -7.20181e-05 
1668.1 0 -6.60314e-05 -0.00576495 6.73307e-05 -1.19527e-05 0.00785761 0.000198591 -1.38612e-05 -0.000563348 -0.000267964 -0.000277843 1.48448e-05 -0.0415238 0.000679496 0.0020236 0.000318945 0.000864059 -0.000153293 -0.000349471 0.000199954 0.000184315 1.53164e-05 -0.00022282 -6.19973e-05 -9.44411e-06 -5.75165e-05 -9.07217e-05 1.49406e-05 -0.000412599 -0.00014522 4.46949e-05 1.63399e-05 -7.22433e-05 
1668.45 0 -6.6128e-05 -0.00589404 6.30257e-05 -7.19059e-06 0.00581924 0.000192412 -1.85764e-05 -0.000617563 -0.000289639 -0.000278893 2.7547e-05 -0.0415367 0.000685643 0.00199457 0.000299881 0.000846448 -0.000163471 -0.000320276 0.000313923 0.000164196 1.22477e-05 -0.000222801 -5.52218e-05 -1.36976e-05 -5.89075e-05 -9.07081e-05 1.06951e-05 -0.000413742 -0.000141067 5.04614e-05 1.61733e-05 -7.15763e-05 
1668.8 0 -6.66314e-05 -0.00601101 5.83012e-05 -2.34102e-06 0.0038007 0.000183493 -2.50205e-05 -0.000666514 -0.000313931 -0.000280094 3.67778e-05 -0.0414565 0.000691188 0.00196265 0.000284254 0.000824493 -0.000174117 -0.000287822 0.000423991 0.000147428 7.79298e-06 -0.00022172 -4.77744e-05 -1.54776e-05 -6.00881e-05 -8.86664e-05 5.89014e-06 -0.000416719 -0.000138254 5.42748e-05 1.45901e-05 -7.01385e-05 
1669.15 0 -6.64911e-05 -0.00611326 5.36289e-05 1.90137e-06 0.00180412 0.000173529 -3.11553e-05 -0.000710382 -0.000342345 -0.000283254 4.4803e-05 -0.0412863 0.000697088 0.00192827 0.000272667 0.000796748 -0.000186068 -0.000253825 0.000533053 0.000131807 3.19138e-06 -0.000219492 -3.98087e-05 -1.47576e-05 -6.06463e-05 -8.40867e-05 1.35329e-06 -0.00042108 -0.000134585 5.6307e-05 1.02551e-05 -6.81358e-05 
1669.5 0 -6.42473e-05 -0.00619845 4.93683e-05 5.17823e-06 -0.000168572 0.0001634 -3.6469e-05 -0.000750659 -0.000373828 -0.000288259 5.218e-05 -0.0410257 0.0007015 0.00188935 0.00026504 0.000762715 -0.000199423 -0.000218161 0.000643355 0.000115305 -5.32736e-09 -0.000215713 -3.17189e-05 -1.30121e-05 -6.02748e-05 -7.81876e-05 -3.50909e-06 -0.000425561 -0.000128886 5.86658e-05 3.21361e-06 -6.53342e-05 
1669.85 0 -6.03123e-05 -0.00626704 4.46691e-05 7.44909e-06 -0.00211318 0.000154857 -4.16255e-05 -0.00078741 -0.000406601 -0.000292778 6.01051e-05 -0.0406724 0.000703697 0.00184376 0.000258943 0.0007239 -0.000213885 -0.000181477 0.000753405 9.68692e-05 -2.53131e-06 -0.000212135 -2.42673e-05 -1.17481e-05 -5.96477e-05 -7.27782e-05 -9.26468e-06 -0.000429097 -0.000122063 6.26724e-05 -5.48265e-06 -6.19546e-05 
1670.2 0 -5.61194e-05 -0.00631895 3.94425e-05 8.46649e-06 -0.00402371 0.000146901 -4.61704e-05 -0.000819412 -0.000439742 -0.000296708 7.0764e-05 -0.0402267 0.000706213 0.00179034 0.000251367 0.000680166 -0.000229889 -0.000144513 0.000860723 7.62432e-05 -5.95113e-06 -0.00020921 -1.83101e-05 -1.10851e-05 -5.75591e-05 -6.81259e-05 -1.5321e-05 -0.000430654 -0.000114287 6.75537e-05 -1.35863e-05 -5.88312e-05 
1670.55 0 -5.17355e-05 -0.00635412 3.49912e-05 8.41365e-06 -0.00589496 0.000137749 -4.94623e-05 -0.000847972 -0.000474247 -0.000302917 8.38145e-05 -0.0396927 0.000710756 0.00172833 0.000241158 0.000630398 -0.000246777 -0.000105687 0.000961729 5.35085e-05 -1.02836e-05 -0.000206123 -1.38548e-05 -9.31316e-06 -5.29226e-05 -6.52101e-05 -2.12581e-05 -0.000429609 -0.000105878 7.23382e-05 -1.96271e-05 -5.65959e-05 
1670.9 0 -4.66682e-05 -0.00637534 3.15523e-05 7.93936e-06 -0.00772203 0.000127431 -5.16143e-05 -0.000874701 -0.000512451 -0.000312479 9.9214e-05 -0.0390757 0.00071583 0.00165984 0.000229285 0.000577153 -0.000262358 -6.45301e-05 0.00105193 2.9983e-05 -1.56748e-05 -0.000203051 -1.00241e-05 -6.36611e-06 -4.74537e-05 -6.55433e-05 -2.67641e-05 -0.000425993 -9.71181e-05 7.76093e-05 -2.42645e-05 -5.63937e-05 
1671.25 0 -4.14299e-05 -0.00638467 2.83267e-05 8.58054e-06 -0.00950001 0.00011615 -5.33584e-05 -0.00090042 -0.000555431 -0.000323227 0.00011857 -0.0383808 0.000719089 0.00158852 0.000216718 0.000524359 -0.000274834 -2.29605e-05 0.00113063 6.98016e-06 -2.25214e-05 -0.000199513 -5.19634e-06 -2.60436e-06 -4.24632e-05 -6.76279e-05 -3.06684e-05 -0.000420087 -8.73602e-05 8.38818e-05 -2.7847e-05 -5.85964e-05 
1671.6 0 -3.59217e-05 -0.00638215 2.51176e-05 1.05699e-05 -0.0112257 0.000103498 -5.52033e-05 -0.000926368 -0.000602693 -0.000335315 0.000142116 -0.0376127 0.000718523 0.00151557 0.000204475 0.000473762 -0.000286041 1.70237e-05 0.00119956 -1.67068e-05 -3.1002e-05 -0.000195049 1.78763e-07 1.89309e-06 -3.79922e-05 -6.86303e-05 -3.25516e-05 -0.000413504 -7.67186e-05 9.03135e-05 -3.04281e-05 -6.1141e-05 
1671.95 0 -2.86664e-05 -0.00636793 2.17119e-05 1.24158e-05 -0.0128975 9.00074e-05 -5.52211e-05 -0.000953423 -0.000651053 -0.000351079 0.000170419 -0.0367748 0.000713591 0.00144231 0.000194238 0.000426177 -0.000299897 5.51006e-05 0.00125972 -4.04159e-05 -4.16457e-05 -0.000189672 3.9073e-06 6.20736e-06 -3.42882e-05 -6.77059e-05 -3.33841e-05 -0.000407186 -6.55955e-05 9.57695e-05 -3.27026e-05 -6.25418e-05 
1672.3 0 -2.03892e-05 -0.00634191 1.8016e-05 1.35551e-05 -0.0145149 7.46017e-05 -4.92877e-05 -0.00098217 -0.000696643 -0.000371341 0.000203896 -0.0358687 0.000707198 0.00137022 0.000185964 0.000382421 -0.000317342 9.1516e-05 0.00131333 -6.1784e-05 -5.40984e-05 -0.000183797 6.78487e-06 1.01486e-05 -3.12714e-05 -6.49398e-05 -3.29183e-05 -0.00040059 -5.44244e-05 9.93956e-05 -3.55276e-05 -6.32428e-05 
1672.65 0 -1.24681e-05 -0.00630406 1.4673e-05 1.43931e-05 -0.0160784 5.43057e-05 -3.56777e-05 -0.0010134 -0.000737932 -0.000395553 0.000240369 -0.0348976 0.000703792 0.00129955 0.000177702 0.000342477 -0.000336039 0.000123542 0.00136293 -8.20429e-05 -6.5314e-05 -0.000178791 1.10162e-05 1.47551e-05 -2.82736e-05 -6.17142e-05 -3.11657e-05 -0.000393034 -4.29292e-05 0.000100855 -3.9032e-05 -6.3821e-05 
1673 0 -4.08958e-06 -0.00625533 1.19721e-05 1.59677e-05 -0.0175873 2.95979e-05 -1.66695e-05 -0.00104754 -0.000774065 -0.000423117 0.000275972 -0.0338651 0.000704856 0.00122977 0.000167805 0.000305964 -0.000355132 0.000148481 0.00141098 -0.000103571 -7.42863e-05 -0.00017492 1.69209e-05 2.01015e-05 -2.50783e-05 -5.94251e-05 -2.96611e-05 -0.000383852 -3.00102e-05 0.000100552 -4.28809e-05 -6.37039e-05 
1673.35 0 5.00485e-06 -0.00619608 9.46766e-06 1.86582e-05 -0.0190393 4.46933e-06 6.78977e-06 -0.00108369 -0.000804528 -0.000453324 0.000309231 -0.0327746 0.000708054 0.00115949 0.000157156 0.000272119 -0.00037432 0.000165768 0.00145897 -0.00012639 -8.21457e-05 -0.000170665 2.37854e-05 2.5937e-05 -2.32765e-05 -5.77012e-05 -2.8966e-05 -0.000373783 -1.66159e-05 9.93e-05 -4.64075e-05 -6.17871e-05 
1673.7 0 1.35643e-05 -0.00612652 6.76268e-06 2.15659e-05 -0.0204317 -1.96877e-05 3.35687e-05 -0.00111982 -0.000829462 -0.000486294 0.000341763 -0.03163 0.000710879 0.00108743 0.000148491 0.000241265 -0.000391455 0.0001761 0.00150657 -0.000149368 -8.88826e-05 -0.000165898 3.02619e-05 3.18551e-05 -2.31741e-05 -5.60843e-05 -2.87887e-05 -0.000363836 -4.93748e-06 9.82195e-05 -4.93157e-05 -5.75326e-05 
1674.05 0 2.20075e-05 -0.0060465 3.61993e-06 2.34771e-05 -0.0217609 -4.51852e-05 6.02303e-05 -0.00115432 -0.000848377 -0.000520357 0.00037342 -0.0304351 0.000712418 0.00101323 0.000144229 0.000214594 -0.000404275 0.000180955 0.00155353 -0.000169365 -9.43855e-05 -0.000162336 3.42807e-05 3.77001e-05 -2.2807e-05 -5.50465e-05 -2.97793e-05 -0.000352635 5.51863e-06 9.76655e-05 -5.13075e-05 -5.2482e-05 
1674.4 0 3.20023e-05 -0.00595496 4.67733e-07 2.45007e-05 -0.0230237 -7.2554e-05 8.31187e-05 -0.00118578 -0.000860658 -0.000553105 0.000401748 -0.0291927 0.000713378 0.000936635 0.000144826 0.000191551 -0.000412708 0.00018234 0.00160049 -0.000184708 -9.89037e-05 -0.000159994 3.58936e-05 4.41337e-05 -2.20829e-05 -5.35554e-05 -3.10163e-05 -0.000338618 1.70733e-05 9.78529e-05 -5.29031e-05 -4.79953e-05 
1674.75 0 4.28805e-05 -0.00585069 -1.88256e-06 2.4737e-05 -0.0242182 -9.85879e-05 0.000101704 -0.00121338 -0.000866542 -0.00058393 0.000427344 -0.0279042 0.000713728 0.000857244 0.000149543 0.000171219 -0.000419529 0.000183194 0.00164643 -0.000199821 -0.000103435 -0.000157217 3.6362e-05 5.0925e-05 -2.31179e-05 -5.03085e-05 -3.19524e-05 -0.000322481 2.99325e-05 9.85312e-05 -5.51763e-05 -4.32704e-05 
1675.1 0 5.13745e-05 -0.00573341 -4.25616e-06 2.33337e-05 -0.0253425 -0.00012128 0.000120311 -0.00123954 -0.0008667 -0.000612975 0.000453475 -0.0265714 0.000713607 0.000775755 0.000154317 0.000153482 -0.000426306 0.000184858 0.00169082 -0.000218791 -0.000109346 -0.000153361 3.68107e-05 5.76391e-05 -2.52448e-05 -4.53918e-05 -3.37629e-05 -0.000305597 4.27787e-05 9.82886e-05 -5.87394e-05 -3.68209e-05 
1675.45 0 5.56047e-05 -0.00560381 -7.39047e-06 2.06644e-05 -0.0263936 -0.00014235 0.000142461 -0.00126787 -0.00086427 -0.000639011 0.00047919 -0.0251981 0.000712702 0.000691797 0.000153613 0.000139234 -0.000430818 0.000184829 0.00173429 -0.000242499 -0.000116964 -0.000149307 3.74514e-05 6.48989e-05 -2.5289e-05 -4.02172e-05 -3.64239e-05 -0.000288625 5.50117e-05 9.71914e-05 -6.35782e-05 -2.79873e-05 
1675.8 0 5.76172e-05 -0.00546339 -1.13305e-05 1.77825e-05 -0.0273686 -0.000162243 0.000166655 -0.00129821 -0.0008625 -0.000658298 0.000500996 -0.0237896 0.000708483 0.000603287 0.000145552 0.000127398 -0.000431779 0.000179999 0.00177652 -0.000269952 -0.000125536 -0.000145611 3.78229e-05 7.37237e-05 -2.22169e-05 -3.57101e-05 -3.88993e-05 -0.000270558 6.67812e-05 9.59963e-05 -6.96329e-05 -1.80713e-05 
1676.15 0 6.02867e-05 -0.00531342 -1.59935e-05 1.52239e-05 -0.0282671 -0.000178511 0.00018969 -0.00132717 -0.000862367 -0.000668357 0.000519569 -0.0223527 0.000699192 0.000509478 0.000132087 0.000113845 -0.000430142 0.000170358 0.00181757 -0.000298676 -0.000133352 -0.000142281 3.87127e-05 8.39773e-05 -1.75845e-05 -3.16764e-05 -4.0507e-05 -0.00025114 7.80744e-05 9.47978e-05 -7.74588e-05 -8.41628e-06 
1676.5 0 6.45528e-05 -0.00515466 -2.03097e-05 1.33592e-05 -0.0290926 -0.000190041 0.000211123 -0.00135143 -0.0008626 -0.000671618 0.000539144 -0.0208926 0.000684759 0.000411057 0.00011597 9.6746e-05 -0.000427182 0.000158295 0.00185724 -0.000325985 -0.000140009 -0.000138779 4.05719e-05 9.40826e-05 -1.26326e-05 -2.87295e-05 -4.08273e-05 -0.000231845 8.92645e-05 9.3733e-05 -8.75742e-05 3.35138e-07 
1676.85 0 7.10505e-05 -0.00498792 -2.353e-05 1.23479e-05 -0.0298471 -0.000198369 0.000232364 -0.00137034 -0.000860718 -0.000672003 0.000562755 -0.0194114 0.000664699 0.000309442 9.69108e-05 7.65122e-05 -0.000423127 0.000146021 0.00189395 -0.000350303 -0.000146979 -0.000134856 4.30733e-05 0.000102067 -7.03039e-06 -2.74337e-05 -4.00167e-05 -0.000213676 9.94977e-05 9.20632e-05 -9.92256e-05 7.53172e-06 
1677.2 0 8.03905e-05 -0.00481337 -2.69596e-05 1.22712e-05 -0.030531 -0.000207685 0.000252715 -0.00138267 -0.000857464 -0.000671844 0.000590181 -0.0179132 0.000638922 0.000206474 7.3461e-05 5.26333e-05 -0.000418107 0.000133916 0.00192545 -0.000371157 -0.000154803 -0.000132682 4.64864e-05 0.0001077 -1.00907e-06 -2.75986e-05 -3.84851e-05 -0.00019578 0.000108548 8.87415e-05 -0.0001114 1.25876e-05 
1677.55 0 9.17371e-05 -0.0046318 -3.07446e-05 1.31589e-05 -0.0311457 -0.000222377 0.000271398 -0.00138714 -0.000854938 -0.000671981 0.000619009 -0.0164037 0.000609698 0.000102762 4.70644e-05 2.70439e-05 -0.00041235 0.000123946 0.00194978 -0.000388863 -0.000162209 -0.000132258 5.05619e-05 0.000112265 4.08678e-06 -2.94272e-05 -3.60822e-05 -0.000176847 0.000118482 8.30714e-05 -0.000124445 1.54474e-05 
1677.9 0 0.000102951 -0.00444419 -3.34618e-05 1.4153e-05 -0.0316925 -0.000242881 0.000288093 -0.00138657 -0.000851655 -0.000670904 0.000646285 -0.0148845 0.000579163 -2.31264e-06 2.12973e-05 2.61826e-06 -0.000405735 0.000117251 0.00196565 -0.000404141 -0.000167489 -0.000131364 5.43179e-05 0.00011573 7.63473e-06 -3.2138e-05 -3.28761e-05 -0.000157003 0.000129549 7.50222e-05 -0.000137664 1.72574e-05 
1678.25 0 0.000112587 -0.00425032 -3.47104e-05 1.3342e-05 -0.0321703 -0.000267189 0.000301667 -0.0013837 -0.000843689 -0.000667483 0.000668672 -0.0133544 0.000547674 -0.000106507 -4.77085e-07 -2.10165e-05 -0.000399956 0.000111279 0.00197237 -0.000418661 -0.000170311 -0.00012841 5.65308e-05 0.000117485 9.65469e-06 -3.39092e-05 -2.94406e-05 -0.000137602 0.000140566 6.64983e-05 -0.000148742 1.95002e-05 
1678.6 0 0.000120207 -0.00404984 -3.54277e-05 1.08189e-05 -0.0325762 -0.000293649 0.000311803 -0.00137781 -0.000826979 -0.000662233 0.000683627 -0.0118141 0.000515296 -0.000205163 -1.75203e-05 -4.54013e-05 -0.00039802 0.000104357 0.00197244 -0.000434179 -0.000171743 -0.000122894 5.63154e-05 0.00011781 8.84126e-06 -3.33998e-05 -2.63216e-05 -0.000118927 0.000150167 5.93589e-05 -0.000156419 2.25589e-05 
1678.95 0 0.000125678 -0.00384288 -3.63518e-05 8.62527e-06 -0.032907 -0.000320728 0.000320064 -0.00136778 -0.00080176 -0.000654774 0.000691469 -0.0102674 0.000482947 -0.00029756 -3.17882e-05 -7.0337e-05 -0.000400904 9.76783e-05 0.00196938 -0.000450743 -0.000172425 -0.000114961 5.5287e-05 0.000117677 4.67342e-06 -3.0037e-05 -2.27611e-05 -0.000101058 0.000157017 5.34603e-05 -0.00016194 2.60409e-05 
1679.3 0 0.000128903 -0.00362902 -3.69991e-05 7.05382e-06 -0.0331624 -0.000346113 0.000328985 -0.00135396 -0.00077376 -0.0006441 0.000693684 -0.00872009 0.0004513 -0.000385623 -4.52252e-05 -9.5275e-05 -0.000405976 9.23431e-05 0.00196397 -0.000467146 -0.000172267 -0.000105438 5.48141e-05 0.000117269 -1.43017e-06 -2.49887e-05 -1.77152e-05 -8.34107e-05 0.000161261 4.83621e-05 -0.000166988 2.96048e-05 
1679.65 0 0.000129926 -0.003409 -3.66195e-05 5.322e-06 -0.0333452 -0.000368482 0.000338706 -0.00133554 -0.000748703 -0.000630056 0.000691189 -0.00717599 0.000418517 -0.000469627 -5.7162e-05 -0.000121475 -0.000410307 8.67814e-05 0.00195685 -0.000481974 -0.000171461 -9.5294e-05 5.41861e-05 0.000115582 -7.39983e-06 -2.01395e-05 -1.20827e-05 -6.46777e-05 0.000163687 4.45329e-05 -0.000171902 3.26872e-05 
1680 0 0.000129896 -0.00318465 -3.57256e-05 3.27317e-06 -0.0334579 -0.000387223 0.000345924 -0.00131042 -0.00072674 -0.00061279 0.000685604 -0.00563564 0.000383253 -0.000548117 -6.54915e-05 -0.000149614 -0.000413114 7.87045e-05 0.00194954 -0.000492793 -0.000170944 -8.51195e-05 5.22445e-05 0.0001121 -1.13681e-05 -1.56199e-05 -8.31878e-06 -4.45107e-05 0.000164637 4.26396e-05 -0.000177172 3.42062e-05 
1680.35 0 0.00013085 -0.00295646 -3.48933e-05 2.21516e-06 -0.0334987 -0.000402804 0.000345613 -0.00127851 -0.000705233 -0.000592104 0.000677964 -0.00409795 0.000348216 -0.000621553 -6.99192e-05 -0.000177361 -0.000413595 6.90249e-05 0.00194287 -0.000497485 -0.000172056 -7.50467e-05 4.98539e-05 0.000107701 -1.25117e-05 -9.73883e-06 -6.88636e-06 -2.32657e-05 0.000164931 4.19162e-05 -0.000183221 3.39802e-05 
1680.7 0 0.000134232 -0.00272382 -3.34859e-05 2.97354e-06 -0.0334632 -0.000416286 0.000335017 -0.00124223 -0.000683206 -0.000568514 0.000668354 -0.00256569 0.000316906 -0.000693759 -7.00958e-05 -0.000203821 -0.000412566 6.03629e-05 0.00193353 -0.000498193 -0.000175904 -6.48278e-05 4.84066e-05 0.000103817 -1.36176e-05 -7.38026e-07 -5.86385e-06 -1.12104e-06 0.000165011 4.10696e-05 -0.000189115 3.38376e-05 
1681.05 0 0.000138218 -0.00248751 -3.07001e-05 4.74046e-06 -0.0333517 -0.000430293 0.000316129 -0.00120417 -0.000659802 -0.000543024 0.000658226 -0.00104508 0.000289495 -0.00076582 -6.66475e-05 -0.00022934 -0.000413058 5.26263e-05 0.00191749 -0.000498949 -0.000181459 -5.44723e-05 4.83652e-05 0.000101073 -1.68494e-05 1.01403e-05 -4.99711e-06 2.14494e-05 0.000165872 3.8431e-05 -0.000194326 3.55225e-05 
1681.4 0 0.000140681 -0.00224994 -2.75548e-05 7.06106e-06 -0.03317 -0.000448632 0.000292479 -0.00116587 -0.000634164 -0.000514891 0.000646994 0.000459852 0.00026475 -0.000834166 -6.38832e-05 -0.000252893 -0.000415354 4.43181e-05 0.00189498 -0.000500667 -0.000186876 -4.3278e-05 4.87588e-05 9.88513e-05 -2.07585e-05 2.04746e-05 -6.03826e-06 4.33061e-05 0.000168077 3.23993e-05 -0.0001999 3.91082e-05 
1681.75 0 0.000141611 -0.00201207 -2.62719e-05 9.73354e-06 -0.0329224 -0.000472491 0.000267733 -0.00112807 -0.000606694 -0.000483981 0.000632241 0.00194634 0.000243128 -0.000897488 -6.66594e-05 -0.00027294 -0.000415919 3.42344e-05 0.00186942 -0.000501416 -0.000191134 -3.08984e-05 4.83191e-05 9.54096e-05 -2.46937e-05 2.89735e-05 -9.24226e-06 6.37515e-05 0.000170263 2.30206e-05 -0.000206938 4.26352e-05 
1682.1 0 0.000141051 -0.00177331 -2.71356e-05 1.19637e-05 -0.0326094 -0.00049978 0.000243825 -0.00108989 -0.000580423 -0.000451395 0.000612688 0.00341153 0.000225991 -0.000958491 -7.7637e-05 -0.000287251 -0.000410966 2.21544e-05 0.00184283 -0.000501747 -0.000192587 -1.85353e-05 4.75182e-05 8.85238e-05 -2.8935e-05 3.59137e-05 -1.28651e-05 8.20051e-05 0.000171473 1.26479e-05 -0.000215149 4.43735e-05 
1682.45 0 0.000138651 -0.00153236 -2.85717e-05 1.30665e-05 -0.0322304 -0.000526829 0.000218867 -0.00105046 -0.000559111 -0.000418136 0.000588171 0.0048522 0.000210538 -0.00101906 -9.50784e-05 -0.000295101 -0.000400094 8.82974e-06 0.00181522 -0.000503659 -0.000190375 -6.63244e-06 4.72162e-05 7.78069e-05 -3.32509e-05 4.23581e-05 -1.5154e-05 9.84853e-05 0.000172252 3.52745e-06 -0.000223139 4.46844e-05 
1682.8 0 0.000134658 -0.00128905 -3.00415e-05 1.35851e-05 -0.0317871 -0.000550748 0.00018976 -0.00101126 -0.000544009 -0.000384482 0.000561757 0.00626648 0.000192059 -0.0010784 -0.000114939 -0.000298669 -0.000386462 -4.68339e-06 0.00178659 -0.000505739 -0.000185003 6.43705e-06 4.73665e-05 6.40194e-05 -3.7082e-05 4.80114e-05 -1.51557e-05 0.000115225 0.00017342 -4.36509e-06 -0.000230996 4.39079e-05 
1683.15 0 0.000130102 -0.00104518 -3.13643e-05 1.49196e-05 -0.0312816 -0.000571227 0.000156752 -0.000974755 -0.000533551 -0.000349097 0.000536676 0.00765349 0.000168734 -0.00113615 -0.00013451 -0.000300067 -0.000373135 -1.96845e-05 0.00175673 -0.000506661 -0.000177718 2.1728e-05 4.73433e-05 4.72478e-05 -3.91259e-05 5.27763e-05 -1.31913e-05 0.000132801 0.000173418 -1.20772e-05 -0.000238715 4.17392e-05 
1683.5 0 0.000126115 -0.000801971 -3.22321e-05 1.68938e-05 -0.0307137 -0.000588696 0.000123029 -0.000940217 -0.000525415 -0.00031146 0.000513055 0.00901036 0.000140717 -0.0011929 -0.000151809 -0.000300234 -0.000359994 -3.8254e-05 0.0017245 -0.00050428 -0.000169333 3.77518e-05 4.61522e-05 2.85907e-05 -3.95226e-05 5.72722e-05 -1.09537e-05 0.000149113 0.000170597 -2.00756e-05 -0.000245259 3.83466e-05 
1683.85 0 0.000122227 -0.00055962 -3.34714e-05 1.7435e-05 -0.030084 -0.000602597 9.08018e-05 -0.000905648 -0.000515694 -0.000271053 0.000490308 0.0103326 0.00011094 -0.00124786 -0.000165006 -0.000299771 -0.000345021 -5.99832e-05 0.00168805 -0.000494855 -0.000159628 5.23624e-05 4.39402e-05 9.31629e-06 -3.97644e-05 6.19238e-05 -9.2095e-06 0.00016287 0.000165874 -2.6522e-05 -0.000250419 3.35406e-05 
1684.2 0 0.000117479 -0.000319871 -3.44953e-05 1.58362e-05 -0.0293975 -0.000613999 5.90512e-05 -0.000869458 -0.000502134 -0.000226279 0.000468705 0.0116169 8.43694e-05 -0.0012985 -0.000175044 -0.000302329 -0.000328809 -8.30427e-05 0.00164622 -0.000480577 -0.000149106 6.38232e-05 4.34998e-05 -9.17853e-06 -4.03584e-05 6.70438e-05 -7.38287e-06 0.000175335 0.000161617 -3.04671e-05 -0.000254362 2.79704e-05 
1684.55 0 0.000112937 -8.43319e-05 -3.41302e-05 1.38754e-05 -0.0286573 -0.00062497 2.73941e-05 -0.000830788 -0.000485725 -0.000178389 0.000447663 0.012862 6.17509e-05 -0.00134347 -0.00018357 -0.000311124 -0.000313348 -0.000105264 0.00159898 -0.000465566 -0.000139041 7.29194e-05 4.58914e-05 -2.64235e-05 -4.04043e-05 7.29496e-05 -6.71027e-06 0.000187175 0.000159178 -3.38875e-05 -0.000257536 2.3987e-05 
1684.9 0 0.000109109 0.000147613 -3.395e-05 1.35293e-05 -0.0278642 -0.000635355 -3.10784e-06 -0.000790789 -0.000465926 -0.000131327 0.000424048 0.0140649 4.25001e-05 -0.00138402 -0.000190778 -0.000323145 -0.000299334 -0.000125676 0.00154637 -0.000448825 -0.00012996 8.105e-05 4.80902e-05 -4.21837e-05 -3.9981e-05 7.99367e-05 -7.63793e-06 0.00019819 0.000157959 -3.71038e-05 -0.000259213 2.31287e-05 
1685.25 0 0.000104397 0.000376652 -3.51771e-05 1.4881e-05 -0.0270199 -0.000644294 -3.17001e-05 -0.000750328 -0.00044213 -8.76449e-05 0.00039407 0.0152208 2.65284e-05 -0.00142298 -0.000197122 -0.00033303 -0.000286637 -0.000144565 0.00148939 -0.00043047 -0.000121592 8.83876e-05 4.76451e-05 -5.58561e-05 -3.98881e-05 8.72361e-05 -9.32673e-06 0.000208069 0.000157481 -4.00548e-05 -0.000259264 2.46416e-05 
1685.6 0 9.77598e-05 0.000601659 -3.75468e-05 1.57101e-05 -0.026127 -0.000651044 -5.80463e-05 -0.000709899 -0.000418271 -4.65574e-05 0.000356098 0.0163283 1.29442e-05 -0.00146189 -0.000204478 -0.000338256 -0.00027272 -0.000162724 0.00142933 -0.000412361 -0.000113263 9.50591e-05 4.52793e-05 -6.794e-05 -3.99796e-05 9.34417e-05 -1.11995e-05 0.00021619 0.000157642 -4.3246e-05 -0.000259058 2.64811e-05 
1685.95 0 8.94852e-05 0.000821754 -3.96373e-05 1.49625e-05 -0.0251862 -0.000655193 -8.24826e-05 -0.000668726 -0.000399022 -7.24178e-06 0.00031151 0.0173875 6.35558e-07 -0.0015014 -0.000214433 -0.000339309 -0.000256014 -0.000181369 0.00136636 -0.000397619 -0.000104882 0.000101164 4.23323e-05 -7.94886e-05 -4.03481e-05 9.84079e-05 -1.33682e-05 0.000223165 0.000157907 -4.65027e-05 -0.00025849 2.6978e-05 
1686.3 0 7.99862e-05 0.00103697 -4.09363e-05 1.34486e-05 -0.0242005 -0.000656626 -0.000106954 -0.000625799 -0.000384582 2.95236e-05 0.000262836 0.0183962 -1.25706e-05 -0.00154182 -0.000225855 -0.00033866 -0.000237448 -0.000200512 0.00130123 -0.000388043 -9.661e-05 0.000106385 4.02249e-05 -9.0748e-05 -4.129e-05 0.0001029 -1.62294e-05 0.000230305 0.000157639 -4.91311e-05 -0.000256331 2.59322e-05 
1686.65 0 6.86362e-05 0.0012466 -4.10642e-05 1.22189e-05 -0.0231743 -0.000654647 -0.000131811 -0.000582577 -0.000371877 6.32702e-05 0.000210036 0.0193525 -2.80297e-05 -0.00158141 -0.00023538 -0.000338546 -0.000217684 -0.000217255 0.00123561 -0.000381431 -8.8818e-05 0.000110568 4.01791e-05 -0.000101491 -4.18336e-05 0.000106709 -1.88696e-05 0.000239036 0.000156748 -4.98394e-05 -0.000252295 2.42343e-05 
1687 0 5.53471e-05 0.00144876 -3.97042e-05 1.19222e-05 -0.0221109 -0.000648665 -0.000155893 -0.000542378 -0.000356821 9.39576e-05 0.000152008 0.0202551 -4.55286e-05 -0.00161859 -0.000242083 -0.000339844 -0.000196287 -0.000228487 0.00116966 -0.000374576 -8.15068e-05 0.000114371 4.20806e-05 -0.000112271 -4.20346e-05 0.00011037 -2.05609e-05 0.000249594 0.000154518 -4.75875e-05 -0.000246534 2.25623e-05 
1687.35 0 4.09903e-05 0.00164285 -3.76041e-05 1.18336e-05 -0.0210143 -0.000638475 -0.000179586 -0.000508667 -0.000334588 0.000121192 8.96421e-05 0.0211009 -6.30366e-05 -0.00165411 -0.000248404 -0.000341485 -0.000172774 -0.000235766 0.00110152 -0.00036684 -7.5376e-05 0.000117444 4.49365e-05 -0.000124449 -4.26553e-05 0.000114778 -2.14023e-05 0.000261281 0.000150055 -4.32934e-05 -0.00023996 2.2237e-05 
1687.7 0 2.70078e-05 0.0018296 -3.52353e-05 1.14917e-05 -0.0198905 -0.000623135 -0.00020227 -0.000481451 -0.000302177 0.000145422 2.39932e-05 0.0218896 -7.946e-05 -0.00168985 -0.000255257 -0.000341077 -0.000146578 -0.000242134 0.00103016 -0.000358273 -7.05533e-05 0.000118332 4.74294e-05 -0.000138288 -4.46241e-05 0.000119572 -2.23215e-05 0.000273187 0.000144899 -3.85332e-05 -0.000233245 2.45986e-05 
1688.05 0 1.4554e-05 0.00200942 -3.3541e-05 1.11615e-05 -0.0187429 -0.000601276 -0.000222283 -0.000458264 -0.000261342 0.000166118 -4.42324e-05 0.0226222 -9.43491e-05 -0.00172807 -0.000261353 -0.000339774 -0.000117729 -0.000248717 0.000955768 -0.000347898 -6.58324e-05 0.000117261 4.79475e-05 -0.000152206 -4.81384e-05 0.000125039 -2.37074e-05 0.000284044 0.000140252 -3.2965e-05 -0.000225697 2.88262e-05 
1688.4 0 1.89575e-06 0.00218293 -3.29898e-05 1.03291e-05 -0.0175744 -0.000573637 -0.00023968 -0.000437939 -0.000215971 0.000181529 -0.000114985 0.0232976 -0.000105294 -0.00176875 -0.000266147 -0.000340459 -8.83615e-05 -0.000256128 0.000878559 -0.000336154 -6.24744e-05 0.000115769 4.49077e-05 -0.000164471 -5.23718e-05 0.000131746 -2.4812e-05 0.000293968 0.000136059 -2.66624e-05 -0.000216679 3.23304e-05 
1688.75 0 -1.29887e-05 0.00234951 -3.25106e-05 8.68289e-06 -0.0163898 -0.000541981 -0.000255394 -0.000420212 -0.000168331 0.000190757 -0.000187075 0.023915 -0.000111138 -0.00180862 -0.000269916 -0.000343005 -5.94147e-05 -0.000263787 0.000799402 -0.000324765 -6.15969e-05 0.000115066 3.91208e-05 -0.000174084 -5.6127e-05 0.000138896 -2.52528e-05 0.000304238 0.000132647 -2.20867e-05 -0.000206363 3.28406e-05 
1689.1 0 -2.9346e-05 0.00250801 -3.1952e-05 7.49704e-06 -0.0151916 -0.000505579 -0.000271556 -0.000404981 -0.000119551 0.000194717 -0.000257167 0.0244759 -0.000112783 -0.00184406 -0.000271862 -0.000344904 -3.15194e-05 -0.000270171 0.000720247 -0.000315306 -6.19126e-05 0.00011595 3.30088e-05 -0.000180476 -5.75921e-05 0.000145776 -2.52508e-05 0.000314801 0.000128894 -1.96679e-05 -0.000194804 3.05036e-05 
1689.45 0 -4.54124e-05 0.00265968 -3.08237e-05 7.61695e-06 -0.013979 -0.000463284 -0.000289324 -0.000392377 -7.05991e-05 0.00019571 -0.000323013 0.0249807 -0.000112544 -0.0018746 -0.000270314 -0.00034473 -7.5773e-06 -0.000275712 0.000641956 -0.000310251 -6.25802e-05 0.000116971 2.82975e-05 -0.000183317 -5.57661e-05 0.000152905 -2.55688e-05 0.000325172 0.000123057 -1.90034e-05 -0.000182081 2.72069e-05 
1689.8 0 -5.99419e-05 0.00280609 -2.84054e-05 8.02009e-06 -0.0127509 -0.000414158 -0.00030764 -0.000381589 -2.22939e-05 0.000194314 -0.000384217 0.0254258 -0.000113748 -0.00190144 -0.000263016 -0.000342627 1.17373e-05 -0.000282041 0.000562182 -0.000309366 -6.3707e-05 0.000116509 2.53325e-05 -0.000183315 -5.115e-05 0.000160359 -2.66e-05 0.000334809 0.000116407 -1.97023e-05 -0.0001702 2.46012e-05 
1690.15 0 -7.22282e-05 0.00294624 -2.57559e-05 7.64957e-06 -0.0115106 -0.00035685 -0.000324254 -0.000372637 2.56814e-05 0.000189806 -0.000439652 0.0258074 -0.000116285 -0.00192314 -0.000248105 -0.000337637 2.85151e-05 -0.000288074 0.000478636 -0.000309484 -6.55737e-05 0.000115712 2.31892e-05 -0.00018157 -4.53576e-05 0.00016623 -2.7473e-05 0.000343614 0.000110504 -2.08826e-05 -0.00016095 2.33178e-05 
1690.5 0 -8.20595e-05 0.00307814 -2.47553e-05 7.11687e-06 -0.0102622 -0.000292521 -0.000339584 -0.000366361 7.35364e-05 0.000182967 -0.000488187 0.0261291 -0.000117916 -0.0019377 -0.000226608 -0.000328812 4.4985e-05 -0.000293517 0.000392663 -0.000309013 -6.74463e-05 0.000115327 2.12776e-05 -0.000179546 -4.06981e-05 0.000169813 -2.76488e-05 0.000352224 0.000104846 -2.12451e-05 -0.000153043 2.37922e-05 
1690.85 0 -8.94545e-05 0.00320122 -2.59294e-05 7.20633e-06 -0.00900584 -0.000223386 -0.000356053 -0.00036085 0.000120965 0.000175545 -0.000530602 0.0263946 -0.00011704 -0.00194519 -0.000202639 -0.000318158 6.0705e-05 -0.000300476 0.000305934 -0.000307341 -6.95714e-05 0.000114781 1.87936e-05 -0.000178173 -3.92387e-05 0.000173109 -2.74384e-05 0.000360914 9.99224e-05 -1.98293e-05 -0.000143958 2.65417e-05 
1691.2 0 -9.59626e-05 0.0033171 -2.79791e-05 7.30383e-06 -0.0077438 -0.000151434 -0.00037316 -0.000353169 0.00016768 0.000166283 -0.000566179 0.0266021 -0.000113418 -0.00194614 -0.000180889 -0.000307156 7.55833e-05 -0.000308659 0.00021763 -0.000304622 -7.22507e-05 0.000114649 1.49343e-05 -0.000177702 -4.08957e-05 0.000175877 -2.74151e-05 0.000369563 9.62998e-05 -1.74263e-05 -0.000133188 3.11635e-05 
1691.55 0 -0.000102604 0.00342546 -2.95148e-05 6.7055e-06 -0.006482 -7.9802e-05 -0.000389335 -0.000343623 0.000212874 0.000153662 -0.000595972 0.0267504 -0.000109904 -0.00194045 -0.000163977 -0.000293772 9.0956e-05 -0.000316446 0.000127873 -0.000300325 -7.34124e-05 0.00011477 9.99914e-06 -0.000178547 -4.20234e-05 0.000176006 -2.76503e-05 0.000377584 9.20488e-05 -1.54919e-05 -0.000120791 3.64611e-05 
1691.9 0 -0.000108342 0.00352492 -3.04797e-05 5.59622e-06 -0.00522149 -8.14116e-06 -0.000403857 -0.000332778 0.00025332 0.000138482 -0.000621574 0.02684 -0.000108318 -0.00192874 -0.000152721 -0.000277076 0.000107303 -0.000324218 3.97774e-05 -0.000293418 -7.14005e-05 0.000114056 4.33585e-06 -0.000179871 -4.03116e-05 0.000173777 -2.75263e-05 0.000383626 8.60476e-05 -1.51304e-05 -0.000106488 4.13345e-05 
1692.25 0 -0.000113972 0.00361612 -3.08455e-05 4.17907e-06 -0.0039628 6.41734e-05 -0.000416026 -0.000321302 0.000285753 0.000122635 -0.000640808 0.0268688 -0.000108608 -0.00191336 -0.000145983 -0.000257322 0.000123388 -0.000331497 -4.32488e-05 -0.000284875 -6.70978e-05 0.000112902 -3.32638e-06 -0.000180654 -3.52795e-05 0.000170605 -2.58179e-05 0.000387233 7.89611e-05 -1.64199e-05 -9.13105e-05 4.54805e-05 
1692.6 0 -0.000119673 0.0036993 -3.00717e-05 2.70632e-06 -0.00271141 0.000135538 -0.000425701 -0.000310132 0.000311128 0.00010899 -0.000652871 0.0268338 -0.000113058 -0.00189774 -0.000140115 -0.000234315 0.000135822 -0.00033686 -0.000120877 -0.000275619 -6.19115e-05 0.000110713 -1.39157e-05 -0.000181994 -2.78726e-05 0.000166524 -2.13636e-05 0.00039006 7.06875e-05 -1.93664e-05 -7.65963e-05 4.86837e-05 
1692.95 0 -0.00012301 0.00377302 -2.83162e-05 1.78145e-06 -0.00147306 0.000205158 -0.000433525 -0.0002982 0.000333131 0.000100406 -0.000655074 0.026736 -0.000124115 -0.00188358 -0.000133286 -0.000210364 0.000142944 -0.000339032 -0.000194549 -0.000263882 -5.63162e-05 0.000107027 -2.59031e-05 -0.000184267 -2.00871e-05 0.000160738 -1.4451e-05 0.00039353 6.20528e-05 -2.38754e-05 -6.18541e-05 4.9917e-05 
1693.3 0 -0.000121857 0.00383679 -2.67159e-05 1.12492e-06 -0.000251835 0.00027102 -0.000440217 -0.000286266 0.000353697 9.67772e-05 -0.000643626 0.0265794 -0.000139048 -0.00186988 -0.000127876 -0.000190043 0.000145928 -0.000338041 -0.000264949 -0.000248165 -5.16582e-05 0.000102886 -3.66315e-05 -0.000185603 -1.23574e-05 0.000153776 -6.38702e-06 0.000397118 5.45487e-05 -2.90593e-05 -4.70606e-05 4.90115e-05 
1693.65 0 -0.000116824 0.00389233 -2.57267e-05 -3.79265e-07 0.000949574 0.000328972 -0.000446407 -0.000276161 0.000371568 9.63748e-05 -0.000619279 0.02637 -0.000155507 -0.00185557 -0.000125207 -0.000176196 0.000146002 -0.000336092 -0.000333426 -0.000230537 -4.85585e-05 9.77614e-05 -4.54149e-05 -0.000184936 -4.81293e-06 0.000147274 1.8762e-06 0.000400283 4.8924e-05 -3.50313e-05 -3.29618e-05 4.63493e-05 
1694 0 -0.000110051 0.00394223 -2.56193e-05 -2.73747e-06 0.00213113 0.000376361 -0.000452711 -0.000266393 0.000384478 9.58539e-05 -0.000586366 0.0261129 -0.000175221 -0.00184097 -0.000123451 -0.000167602 0.000142158 -0.000337168 -0.000401649 -0.000212927 -4.48198e-05 9.06535e-05 -5.29139e-05 -0.000183143 2.00751e-06 0.00014097 9.78534e-06 0.000402766 4.46539e-05 -4.2083e-05 -1.95289e-05 4.12062e-05 
1694.35 0 -0.000104005 0.00398718 -2.61439e-05 -5.22193e-06 0.00329364 0.000415616 -0.000458439 -0.000253583 0.000390804 9.3258e-05 -0.000550261 0.0258113 -0.000199218 -0.00182448 -0.000119627 -0.000158785 0.000134103 -0.000343931 -0.00047089 -0.000193102 -3.94001e-05 8.24621e-05 -5.91359e-05 -0.000182217 7.99356e-06 0.000131656 1.73618e-05 0.000403918 4.09289e-05 -4.89361e-05 -5.40395e-06 3.46833e-05 
1694.7 0 -9.99502e-05 0.00402549 -2.65042e-05 -7.52236e-06 0.00443758 0.000450691 -0.000462911 -0.000237402 0.000392833 9.11765e-05 -0.000513923 0.0254667 -0.000225253 -0.00180252 -0.0001119 -0.000146414 0.000123405 -0.00035528 -0.000539513 -0.000168974 -3.38831e-05 7.45758e-05 -6.47285e-05 -0.000181653 1.31641e-05 0.000118319 2.55249e-05 0.000404409 3.74303e-05 -5.50054e-05 1.13203e-05 2.84343e-05 
1695.05 0 -9.70264e-05 0.00405499 -2.63887e-05 -8.98683e-06 0.00556301 0.000483897 -0.000467903 -0.000220521 0.000394981 9.19453e-05 -0.000477124 0.0250775 -0.000250968 -0.00177492 -0.00010155 -0.00013263 0.000110872 -0.00036868 -0.000604221 -0.000141698 -2.80349e-05 6.73719e-05 -7.02588e-05 -0.000178932 1.83997e-05 0.000103185 3.34368e-05 0.000404686 3.40114e-05 -6.10361e-05 2.95961e-05 2.22796e-05 
1695.4 0 -9.37786e-05 0.00407542 -2.68005e-05 -9.59615e-06 0.00666867 0.000517336 -0.000477044 -0.000206439 0.000398994 9.39853e-05 -0.000438755 0.0246407 -0.000276319 -0.00174377 -9.02568e-05 -0.000118411 9.5748e-05 -0.000382445 -0.000666396 -0.000111462 -2.13367e-05 6.09721e-05 -7.60187e-05 -0.000174174 2.42515e-05 8.8038e-05 3.96006e-05 0.000404726 3.02847e-05 -6.75427e-05 4.65795e-05 1.53564e-05 
1695.75 0 -8.98604e-05 0.00408647 -2.78083e-05 -1.01889e-05 0.00775118 0.000550327 -0.000490831 -0.000196331 0.000403075 9.56113e-05 -0.000396569 0.0241549 -0.000301455 -0.00170907 -7.87208e-05 -0.000102744 7.83271e-05 -0.000396537 -0.000729356 -7.71214e-05 -1.4195e-05 5.4754e-05 -8.12355e-05 -0.000168539 3.07923e-05 7.31136e-05 4.45453e-05 0.000405326 2.62508e-05 -7.38644e-05 6.1406e-05 7.41447e-06 
1696.1 0 -8.40361e-05 0.00408808 -2.83189e-05 -1.14607e-05 0.00880746 0.000579451 -0.000506043 -0.000189101 0.00040366 9.80311e-05 -0.000349089 0.0236215 -0.000324243 -0.00167016 -6.68122e-05 -8.77864e-05 5.95133e-05 -0.000411437 -0.000795171 -3.75624e-05 -7.00222e-06 4.80815e-05 -8.49256e-05 -0.000161821 3.79074e-05 5.87556e-05 4.86526e-05 0.000405699 2.23554e-05 -7.89439e-05 7.36504e-05 -1.07608e-06 
1696.45 0 -7.48101e-05 0.00408113 -2.75766e-05 -1.3843e-05 0.00983551 0.000602237 -0.000520053 -0.00018331 0.000398663 0.000101772 -0.000296481 0.0230448 -0.000341449 -0.00162534 -5.44434e-05 -7.65964e-05 4.04095e-05 -0.00042759 -0.000863824 6.239e-06 1.09771e-06 4.10367e-05 -8.66818e-05 -0.000154128 4.4205e-05 4.51506e-05 5.1165e-05 0.000404988 1.9352e-05 -8.19925e-05 8.30602e-05 -1.01889e-05 
1696.8 0 -6.29507e-05 0.0040649 -2.56734e-05 -1.69587e-05 0.0108356 0.000616321 -0.000533359 -0.000177955 0.000389242 0.000106102 -0.000240423 0.0224274 -0.000351863 -0.00157403 -4.08102e-05 -6.9675e-05 2.21968e-05 -0.000444254 -0.000933325 5.01432e-05 9.5469e-06 3.55217e-05 -8.73413e-05 -0.000146305 4.92262e-05 3.34737e-05 5.16615e-05 0.000403231 1.78247e-05 -8.19122e-05 9.04775e-05 -1.91612e-05 
1697.15 0 -4.99209e-05 0.00403789 -2.28617e-05 -2.04587e-05 0.0118095 0.000620435 -0.000546128 -0.000174203 0.000379733 0.000111561 -0.000184883 0.0217676 -0.000356332 -0.00151734 -2.51794e-05 -6.63091e-05 6.77448e-06 -0.000461099 -0.00100338 9.06453e-05 1.60548e-05 3.2848e-05 -8.78058e-05 -0.000139025 5.26817e-05 2.43023e-05 5.00395e-05 0.00040021 1.58793e-05 -7.8852e-05 9.68771e-05 -2.72915e-05 
1697.5 0 -3.69366e-05 0.00399986 -1.96659e-05 -2.38045e-05 0.0127553 0.000616988 -0.000557266 -0.000172404 0.000371278 0.000118911 -0.000130627 0.0210641 -0.000357238 -0.00145632 -6.6171e-06 -6.47029e-05 -4.53922e-06 -0.000479061 -0.00107414 0.000128269 2.03087e-05 3.23189e-05 -8.83815e-05 -0.000132104 5.30325e-05 1.63113e-05 4.69621e-05 0.000395243 1.24291e-05 -7.40012e-05 0.000103284 -3.49423e-05 
1697.85 0 -2.47018e-05 0.00395159 -1.66088e-05 -2.69237e-05 0.0136681 0.000607486 -0.000565789 -0.00017021 0.000362313 0.000128993 -7.50675e-05 0.0203198 -0.000355821 -0.00139227 1.71953e-05 -6.23458e-05 -1.12895e-05 -0.00049684 -0.00114408 0.000164146 2.3512e-05 3.30321e-05 -8.91693e-05 -0.000125394 5.05224e-05 8.61209e-06 4.35363e-05 0.000388499 7.66622e-06 -7.00209e-05 0.000110655 -4.27459e-05 
1698.2 0 -1.28861e-05 0.00389382 -1.34174e-05 -2.9626e-05 0.0145445 0.000593881 -0.000571744 -0.000164879 0.000353121 0.00014389 -1.80747e-05 0.0195381 -0.000351246 -0.00132538 4.85125e-05 -5.82244e-05 -1.32086e-05 -0.000511387 -0.00121115 0.000197907 2.68317e-05 3.49575e-05 -9.00761e-05 -0.000118853 4.61691e-05 1.83217e-06 3.93404e-05 0.000380966 1.87259e-06 -6.85256e-05 0.000118315 -5.02946e-05 
1698.55 0 -2.58234e-06 0.00382677 -9.42815e-06 -3.09923e-05 0.0153818 0.000578725 -0.000576295 -0.000157946 0.000348445 0.000163966 3.97702e-05 0.0187207 -0.000343686 -0.00125537 8.65923e-05 -5.33847e-05 -1.11229e-05 -0.000519154 -0.00127475 0.000229151 3.07186e-05 3.92807e-05 -9.12692e-05 -0.00011229 4.09177e-05 -3.57489e-06 3.43755e-05 0.000373302 -3.73399e-06 -6.93653e-05 0.000125407 -5.66101e-05 
1698.9 0 5.87192e-06 0.00375102 -5.79334e-06 -3.13136e-05 0.0161781 0.000560836 -0.000580435 -0.000152592 0.000352054 0.000186556 9.7405e-05 0.0178686 -0.0003332 -0.00118268 0.000126711 -5.00035e-05 -8.04843e-06 -0.000519629 -0.00133569 0.000256734 3.4666e-05 4.53456e-05 -9.29288e-05 -0.000105404 3.65326e-05 -7.40482e-06 2.90939e-05 0.000364855 -8.7692e-06 -7.13688e-05 0.000131868 -6.08816e-05 
1699.25 0 1.47817e-05 0.00366798 -3.46399e-06 -3.2062e-05 0.0169298 0.000539042 -0.000582331 -0.000147915 0.000361187 0.000207582 0.000151738 0.0169829 -0.000318682 -0.00110595 0.000164353 -4.86242e-05 -7.98942e-06 -0.000516754 -0.00139576 0.000281018 3.7311e-05 5.15556e-05 -9.61277e-05 -9.80667e-05 3.36786e-05 -1.02715e-05 2.32662e-05 0.000355203 -1.36063e-05 -7.37503e-05 0.000137973 -6.31437e-05 
1699.6 0 2.59808e-05 0.00357804 -1.5713e-06 -3.27909e-05 0.0176322 0.000514431 -0.000578343 -0.000141944 0.000370121 0.000225033 0.000200162 0.0160674 -0.000300359 -0.00102364 0.000198332 -4.8347e-05 -1.04305e-05 -0.000514142 -0.00145447 0.000304232 3.94433e-05 5.66523e-05 -0.00010176 -8.97433e-05 3.0766e-05 -1.33273e-05 1.83134e-05 0.000345181 -1.83103e-05 -7.61253e-05 0.000143998 -6.43374e-05 
1699.95 0 3.89451e-05 0.00348073 5.01202e-07 -3.27047e-05 0.0182851 0.000489714 -0.000567785 -0.000133861 0.00037559 0.000239921 0.000243806 0.015126 -0.000278701 -0.000937705 0.000229277 -4.93346e-05 -1.3678e-05 -0.000510023 -0.0015101 0.000327318 4.23953e-05 6.04699e-05 -0.000109135 -7.94436e-05 2.5538e-05 -1.63362e-05 1.53147e-05 0.000335407 -2.16158e-05 -7.67441e-05 0.000149231 -6.61465e-05 
1700.3 0 5.06626e-05 0.0033775 2.97068e-06 -3.14988e-05 0.0188881 0.000465581 -0.000549712 -0.00012544 0.000377611 0.000254903 0.000286214 0.0141599 -0.000254087 -0.000851476 0.000257419 -5.07043e-05 -1.77233e-05 -0.000501198 -0.00156194 0.000349809 4.55443e-05 6.41462e-05 -0.000116522 -6.76864e-05 1.79844e-05 -1.85963e-05 1.23734e-05 0.000325707 -2.35136e-05 -7.47131e-05 0.000152565 -6.95961e-05 
1700.65 0 5.9371e-05 0.00326941 6.37936e-06 -2.8487e-05 0.0194386 0.000439419 -0.000522938 -0.000118225 0.000377009 0.00027357 0.00032787 0.0131726 -0.000227659 -0.000766925 0.000283843 -5.06105e-05 -2.2065e-05 -0.000490755 -0.00161056 0.000371128 4.7974e-05 6.70779e-05 -0.000123056 -5.69033e-05 1.14154e-05 -2.04687e-05 7.5628e-06 0.000316132 -2.51689e-05 -7.05288e-05 0.000153158 -7.36278e-05 
1701 0 6.61856e-05 0.00315597 1.0045e-05 -2.41542e-05 0.0199371 0.000409655 -0.000488101 -0.000111659 0.000375097 0.000297933 0.000364746 0.0121682 -0.00019908 -0.000683651 0.000310538 -4.88002e-05 -2.53615e-05 -0.000483246 -0.00165612 0.000390545 4.8064e-05 6.81403e-05 -0.000128822 -4.85692e-05 8.73659e-06 -2.16598e-05 9.37987e-07 0.000306408 -2.68611e-05 -6.59439e-05 0.000151066 -7.71125e-05 
1701.35 0 7.29787e-05 0.00303821 1.30526e-05 -1.98237e-05 0.0203851 0.000377514 -0.000447752 -0.000106236 0.000372817 0.000326172 0.000394465 0.0111481 -0.00016605 -0.000599003 0.000337257 -4.56494e-05 -2.51476e-05 -0.000478496 -0.00169734 0.000408104 4.65896e-05 6.70896e-05 -0.000133918 -4.23774e-05 8.115e-06 -2.18901e-05 -7.16346e-06 0.000296152 -2.88429e-05 -6.2119e-05 0.000147811 -7.94391e-05 
1701.7 0 8.00474e-05 0.00291695 1.56954e-05 -1.4598e-05 0.0207813 0.00034348 -0.000407582 -0.000103387 0.000369553 0.000352795 0.000419381 0.0101144 -0.000128299 -0.000512478 0.000361975 -4.08745e-05 -2.02261e-05 -0.000474744 -0.00173187 0.000424309 4.53809e-05 6.40465e-05 -0.000137735 -3.74926e-05 6.86688e-06 -2.15791e-05 -1.57016e-05 0.000286074 -3.16005e-05 -5.84833e-05 0.000145259 -8.08331e-05 
1702.05 0 8.70803e-05 0.00279124 1.80563e-05 -8.20004e-06 0.0211247 0.00030613 -0.000371779 -0.000102505 0.000363409 0.000372807 0.000442289 0.00907152 -8.89647e-05 -0.00042767 0.000383085 -3.23192e-05 -1.00253e-05 -0.000471988 -0.00175889 0.000437696 4.40007e-05 5.89013e-05 -0.000139639 -3.4506e-05 5.5044e-06 -2.09933e-05 -2.36649e-05 0.000276245 -3.42249e-05 -5.45414e-05 0.000144277 -8.13978e-05 
1702.4 0 9.35715e-05 0.00266167 1.98649e-05 -2.92931e-06 0.0214164 0.000265978 -0.000339602 -0.00010086 0.000354022 0.000387696 0.000462773 0.00802298 -5.04057e-05 -0.000346526 0.000400765 -1.681e-05 4.0835e-06 -0.000470459 -0.00178005 0.000446839 4.19341e-05 5.19039e-05 -0.000140374 -3.35702e-05 4.24741e-06 -2.03019e-05 -3.16247e-05 0.000266111 -3.49683e-05 -5.1132e-05 0.000146064 -8.19464e-05 
1702.75 0 9.86414e-05 0.00252958 2.09539e-05 7.44012e-07 0.0216571 0.000226421 -0.000309595 -9.73477e-05 0.000342032 0.000402369 0.000480025 0.0069706 -1.1815e-05 -0.000266332 0.000415755 5.38659e-06 1.85221e-05 -0.000470221 -0.00179803 0.000450081 4.04843e-05 4.44795e-05 -0.000140037 -3.25548e-05 1.81704e-06 -2.03709e-05 -4.0102e-05 0.000255924 -3.35013e-05 -4.90173e-05 0.000149978 -8.25676e-05 
1703.1 0 0.000101786 0.00239334 2.21572e-05 3.75294e-06 0.0218468 0.000188682 -0.000280787 -9.28679e-05 0.000327778 0.000418495 0.000493789 0.00591535 2.67834e-05 -0.00018469 0.000428679 3.05113e-05 3.12767e-05 -0.000470708 -0.00181369 0.000445783 3.97185e-05 3.83317e-05 -0.000139455 -2.97208e-05 -2.99876e-07 -2.09086e-05 -4.82346e-05 0.000246239 -3.21777e-05 -4.67771e-05 0.000153286 -8.16472e-05 
1703.45 0 0.000103611 0.00225155 2.46975e-05 5.78149e-06 0.0219849 0.000151901 -0.000250979 -8.82709e-05 0.00031253 0.000435096 0.000501384 0.0048588 6.10159e-05 -0.000101445 0.000439244 5.55944e-05 4.42279e-05 -0.000469347 -0.00182514 0.00043498 3.83583e-05 3.37938e-05 -0.000140249 -2.44869e-05 -5.64893e-07 -2.12623e-05 -5.42858e-05 0.000236634 -3.24373e-05 -4.30123e-05 0.000154305 -7.96027e-05 
1703.8 0 0.000105407 0.00210609 2.89663e-05 7.03799e-06 0.0220711 0.000117862 -0.000219616 -8.45136e-05 0.000299059 0.000451894 0.000501559 0.00380464 8.65683e-05 -1.87879e-05 0.000446573 7.97822e-05 6.05242e-05 -0.000464302 -0.00183044 0.00042071 3.57568e-05 3.0296e-05 -0.00014222 -1.71545e-05 9.07404e-08 -2.127e-05 -5.71276e-05 0.000225774 -3.34603e-05 -3.70143e-05 0.000153221 -7.87406e-05 
1704.15 0 0.00010674 0.00195951 3.48108e-05 7.80453e-06 0.0221056 8.83167e-05 -0.00018779 -8.16437e-05 0.000287852 0.000468457 0.000497715 0.00275456 0.00010313 6.12802e-05 0.000451113 0.000102959 8.04609e-05 -0.000458207 -0.0018301 0.000406129 3.22463e-05 2.64263e-05 -0.0001433 -8.35983e-06 9.79718e-07 -2.01707e-05 -5.6988e-05 0.000213511 -3.50313e-05 -2.91818e-05 0.000151547 -7.96159e-05 
1704.5 0 0.000105502 0.00181317 4.17962e-05 7.29786e-06 0.0220891 6.17538e-05 -0.000156872 -7.75063e-05 0.00027836 0.000483849 0.000493523 0.00170961 0.000112647 0.0001402 0.000454993 0.000126512 0.000103236 -0.000454487 -0.0018253 0.000393005 2.83442e-05 2.1313e-05 -0.00014242 4.92011e-07 2.78197e-06 -1.92616e-05 -5.44836e-05 0.000200401 -3.73702e-05 -2.23697e-05 0.000150152 -8.11389e-05 
1704.85 0 0.000101891 0.00166735 4.97441e-05 5.06218e-06 0.0220243 3.47772e-05 -0.000127984 -7.16265e-05 0.000270485 0.000498899 0.000490179 0.000674214 0.000117265 0.00021944 0.000459278 0.000151928 0.000128919 -0.000454037 -0.00181754 0.000381706 2.50658e-05 1.52641e-05 -0.000139057 8.30566e-06 6.43347e-06 -2.09716e-05 -5.06312e-05 0.000187374 -3.96227e-05 -1.78075e-05 0.000148638 -8.15188e-05 
1705.2 0 9.77654e-05 0.0015213 5.84846e-05 1.86189e-06 0.021914 5.93382e-06 -0.000101023 -6.64025e-05 0.000264186 0.000512848 0.000485314 -0.000348718 0.0001201 0.000298297 0.000464132 0.000178295 0.000155526 -0.000455393 -0.00180897 0.000375001 2.28202e-05 9.8261e-06 -0.000132958 1.49002e-05 1.15791e-05 -2.59224e-05 -4.64162e-05 0.000175525 -4.10347e-05 -1.27541e-05 0.000145668 -7.89182e-05 
1705.55 0 9.37797e-05 0.00137368 6.69865e-05 -1.27461e-06 0.0217576 -2.33012e-05 -7.43231e-05 -6.57997e-05 0.00026063 0.000523781 0.000476639 -0.00135867 0.00012557 0.000376739 0.000468929 0.000203762 0.000179932 -0.00045559 -0.00180133 0.000375065 2.05521e-05 7.25214e-06 -0.000125241 2.01407e-05 1.61701e-05 -3.337e-05 -4.23155e-05 0.000164304 -4.26233e-05 -5.71747e-06 0.000140931 -7.32678e-05 
1705.9 0 9.18615e-05 0.00122401 7.37714e-05 -4.30355e-06 0.0215543 -5.13122e-05 -4.75239e-05 -7.08164e-05 0.000259265 0.000531142 0.000465706 -0.0023535 0.000137142 0.000455893 0.000472408 0.000226244 0.000201906 -0.000453317 -0.00179369 0.000378749 1.77837e-05 7.13286e-06 -0.000117957 2.38946e-05 1.90925e-05 -4.20668e-05 -3.94507e-05 0.000152313 -4.56467e-05 1.96016e-06 0.000136447 -6.58301e-05 
1706.25 0 9.35054e-05 0.00107229 7.95132e-05 -8.49917e-06 0.021306 -7.77292e-05 -2.21614e-05 -7.7632e-05 0.000257778 0.000534462 0.000454705 -0.00333118 0.000155428 0.000536888 0.000474245 0.000245967 0.000223123 -0.000448004 -0.00178217 0.000381614 1.41664e-05 7.89053e-06 -0.000113025 2.64901e-05 2.02282e-05 -5.0837e-05 -3.83743e-05 0.000138378 -4.91928e-05 9.14314e-06 0.00013345 -5.78263e-05 
1706.6 0 9.6621e-05 0.000919338 8.57028e-05 -1.39315e-05 0.0210155 -0.0001044 2.06641e-06 -8.42417e-05 0.00025543 0.000533394 0.000443277 -0.00429239 0.000177858 0.000618979 0.00047432 0.000267227 0.000244896 -0.000437674 -0.0017629 0.000382528 9.79984e-06 8.73318e-06 -0.0001108 2.78705e-05 2.01789e-05 -5.94922e-05 -3.82412e-05 0.000122258 -5.37317e-05 1.54382e-05 0.00013186 -5.05119e-05 
1706.95 0 9.9223e-05 0.000765997 9.17935e-05 -1.98793e-05 0.0206837 -0.000132634 2.57429e-05 -9.20275e-05 0.000251168 0.000529963 0.000429007 -0.00523723 0.000201115 0.000700556 0.000471368 0.000292845 0.000267185 -0.000421072 -0.00173549 0.000381511 6.05352e-06 9.18931e-06 -0.000110255 2.78464e-05 2.02405e-05 -6.78445e-05 -3.75962e-05 0.000104574 -5.97607e-05 1.91349e-05 0.000132384 -4.53449e-05 
1707.3 0 0.000101456 0.000612107 9.81621e-05 -2.55814e-05 0.0203109 -0.000162075 4.82138e-05 -0.000104257 0.000242437 0.000525723 0.00041108 -0.00616183 0.000224024 0.000781186 0.000465304 0.000320382 0.000289215 -0.000398924 -0.00170239 0.000376795 4.8816e-06 9.77983e-06 -0.000110877 2.84736e-05 1.96309e-05 -7.50287e-05 -3.55221e-05 8.64273e-05 -6.54345e-05 1.9634e-05 0.000134485 -4.29737e-05 
1707.65 0 0.000103141 0.000458209 0.000106335 -3.0032e-05 0.0198985 -0.000191699 6.9516e-05 -0.0001225 0.000226715 0.000519232 0.000393398 -0.00706129 0.000244519 0.000860557 0.000459556 0.000346794 0.000306783 -0.000374805 -0.00166631 0.000367307 6.51786e-06 1.02254e-05 -0.00011217 3.05504e-05 1.65935e-05 -8.04287e-05 -3.31079e-05 6.83058e-05 -6.94782e-05 1.92e-05 0.000136249 -4.31678e-05 
1708 0 0.000102968 0.000305333 0.000114953 -3.2191e-05 0.0194486 -0.000222061 9.25501e-05 -0.000144834 0.000203311 0.000509076 0.000380565 -0.00793066 0.000260759 0.000938741 0.00045856 0.000371607 0.000316172 -0.00035255 -0.00162844 0.000354719 8.38385e-06 1.03094e-05 -0.000113781 3.31181e-05 1.23448e-05 -8.41761e-05 -3.17796e-05 4.95367e-05 -7.22498e-05 1.90652e-05 0.00013737 -4.54445e-05 
1708.35 0 0.000100292 0.000154924 0.00012174 -3.25739e-05 0.0189668 -0.000254837 0.000120386 -0.000168181 0.000175893 0.000494698 0.000370279 -0.00876677 0.000273525 0.00101668 0.000464099 0.000396662 0.0003202 -0.000333592 -0.00158888 0.000341545 9.02904e-06 1.10014e-05 -0.000115055 3.56389e-05 1.01655e-05 -8.61897e-05 -3.1608e-05 2.90809e-05 -7.4629e-05 1.84017e-05 0.000137633 -4.85295e-05 
1708.7 0 9.53742e-05 7.07945e-06 0.000126467 -3.31189e-05 0.0184572 -0.000289464 0.000151027 -0.000190072 0.000147448 0.000476898 0.00035666 -0.00957002 0.000285307 0.00109455 0.000474563 0.000423738 0.000321869 -0.000317522 -0.00154718 0.000329134 9.56431e-06 1.25937e-05 -0.000115505 3.83388e-05 1.07227e-05 -8.74154e-05 -3.22725e-05 7.3021e-06 -7.76239e-05 1.71909e-05 0.000135431 -5.07171e-05 
1709.05 0 8.86567e-05 -0.000140347 0.000129653 -3.47102e-05 0.0179184 -0.000323275 0.00018156 -0.000209215 0.000117616 0.000455406 0.000339424 -0.0103408 0.000297228 0.0011695 0.000486873 0.000452045 0.000319803 -0.000303474 -0.00150309 0.000316333 9.99596e-06 1.42202e-05 -0.000116157 4.02561e-05 1.11066e-05 -8.84407e-05 -3.43875e-05 -1.38667e-05 -8.17513e-05 1.43924e-05 0.000130346 -5.11393e-05 
1709.4 0 7.9944e-05 -0.00028885 0.000131412 -3.75455e-05 0.017349 -0.000354501 0.000211174 -0.000225817 8.36542e-05 0.000431 0.000321519 -0.0110781 0.000308596 0.00123925 0.000498866 0.000478233 0.00031405 -0.000289648 -0.00145796 0.000303105 1.0337e-05 1.60637e-05 -0.000118091 3.9672e-05 1.00487e-05 -8.86449e-05 -3.72984e-05 -3.23131e-05 -8.61662e-05 9.1226e-06 0.000124033 -5.02433e-05 
1709.75 0 6.92629e-05 -0.000437406 0.000132537 -4.06689e-05 0.0167501 -0.000381762 0.000239557 -0.000240804 4.36759e-05 0.000404034 0.000302855 -0.011781 0.000318156 0.00130538 0.000510334 0.000498516 0.000305778 -0.000273946 -0.00141213 0.000290794 1.09315e-05 1.9351e-05 -0.00012087 3.72197e-05 8.86746e-06 -8.78056e-05 -3.95009e-05 -4.87183e-05 -9.06035e-05 3.14271e-06 0.000117525 -5.00563e-05 
1710.1 0 5.72459e-05 -0.000584362 0.000132993 -4.34591e-05 0.0161244 -0.000403679 0.000266308 -0.000254029 -6.37288e-07 0.00037388 0.000282497 -0.0124497 0.000324715 0.00137077 0.000521571 0.000513771 0.000295097 -0.000255847 -0.00136407 0.000281869 1.20423e-05 2.41843e-05 -0.000122079 3.39606e-05 7.93651e-06 -8.7283e-05 -4.17398e-05 -6.57668e-05 -9.57589e-05 -2.04801e-06 0.000111506 -5.09037e-05 
1710.45 0 4.43111e-05 -0.000728096 0.000132275 -4.6148e-05 0.0154727 -0.000420182 0.000290761 -0.000265444 -4.68377e-05 0.00034206 0.000261352 -0.0130847 0.000330769 0.00143698 0.000533497 0.000526935 0.000281604 -0.000236639 -0.0013111 0.000276798 1.33596e-05 2.96913e-05 -0.000121168 3.04933e-05 6.60509e-06 -8.89665e-05 -4.43777e-05 -8.37568e-05 -0.000102021 -6.71883e-06 0.000106941 -5.19077e-05 
1710.8 0 3.08173e-05 -0.000868627 0.000131213 -4.9091e-05 0.0147915 -0.000433391 0.000314424 -0.000276218 -9.20813e-05 0.000311242 0.000239413 -0.0136835 0.000339762 0.00150168 0.000545005 0.000539008 0.000264737 -0.000218868 -0.00125082 0.000271324 1.3976e-05 3.46073e-05 -0.000119076 2.74221e-05 6.18871e-06 -9.27958e-05 -4.74673e-05 -0.000101717 -0.000109652 -1.04528e-05 0.000103794 -5.33937e-05 
1711.15 0 1.85997e-05 -0.00100702 0.000131089 -5.26372e-05 0.0140807 -0.000445628 0.000339423 -0.000286484 -0.000135466 0.000282284 0.00021452 -0.0142433 0.000351201 0.00156108 0.000555291 0.000549318 0.000245235 -0.000203372 -0.00118328 0.000262554 1.38307e-05 3.88926e-05 -0.000115828 2.62044e-05 8.18585e-06 -9.62118e-05 -5.0657e-05 -0.000119023 -0.000118437 -1.28133e-05 0.000100752 -5.48657e-05 
1711.5 0 9.59472e-06 -0.00114174 0.000132002 -5.62723e-05 0.0133431 -0.000456511 0.000364124 -0.000296664 -0.000176554 0.000253095 0.00018609 -0.0147647 0.000362645 0.00161351 0.000566058 0.000557732 0.000223512 -0.000188654 -0.00111131 0.000251435 1.3558e-05 4.2103e-05 -0.000111855 2.69972e-05 1.06323e-05 -9.85925e-05 -5.29919e-05 -0.000135123 -0.000128505 -1.45521e-05 9.528e-05 -5.60115e-05 
1711.85 0 2.91591e-06 -0.00127214 0.000132755 -5.88779e-05 0.0125792 -0.000463523 0.0003856 -0.000308298 -0.000213758 0.000222364 0.0001568 -0.0152471 0.00037483 0.0016599 0.000575664 0.000563681 0.000200479 -0.000173684 -0.00103761 0.00023985 1.36652e-05 4.31967e-05 -0.000107307 2.85599e-05 1.07801e-05 -0.000100404 -5.45126e-05 -0.000149405 -0.000139257 -1.64538e-05 8.70439e-05 -5.60022e-05 
1712.2 0 -3.24378e-06 -0.0014002 0.000132624 -6.02345e-05 0.0117929 -0.000465992 0.000401169 -0.000321375 -0.000246874 0.000190771 0.000129264 -0.015688 0.000387903 0.00170255 0.000581763 0.00056553 0.000178545 -0.000159477 -0.000961104 0.000228354 1.46712e-05 4.20673e-05 -0.000102646 3.06351e-05 9.56713e-06 -0.000101247 -5.5167e-05 -0.000162315 -0.000149412 -1.78556e-05 7.75053e-05 -5.42254e-05 
1712.55 0 -8.80834e-06 -0.00152541 0.000130917 -6.03708e-05 0.0109896 -0.000465039 0.000408854 -0.00033353 -0.000277537 0.000159064 0.000103489 -0.0160867 0.000401112 0.00174038 0.000584278 0.000563769 0.000157484 -0.000148344 -0.000878415 0.000216901 1.62452e-05 3.9439e-05 -9.7949e-05 3.28971e-05 8.57356e-06 -0.000100262 -5.38524e-05 -0.000175028 -0.000157863 -1.70406e-05 6.6961e-05 -5.23711e-05 
1712.9 0 -1.40053e-05 -0.00164515 0.000127659 -5.97697e-05 0.0101683 -0.000462244 0.000410205 -0.000342459 -0.000306656 0.000127604 7.86593e-05 -0.0164455 0.000416084 0.00176997 0.000583867 0.000560929 0.000135519 -0.000141962 -0.000789714 0.000205115 1.75122e-05 3.58475e-05 -9.23821e-05 3.39402e-05 8.01957e-06 -9.77458e-05 -5.03225e-05 -0.000188428 -0.00016411 -1.31138e-05 5.57751e-05 -5.11299e-05 
1713.25 0 -1.93821e-05 -0.0017583 0.000123397 -5.97117e-05 0.00932719 -0.000458613 0.000408337 -0.000346174 -0.000333546 9.73507e-05 5.44979e-05 -0.0167626 0.000432937 0.00179165 0.000580958 0.000557155 0.000115083 -0.000138922 -0.000697692 0.000192744 1.83092e-05 3.16254e-05 -8.56435e-05 3.4757e-05 8.1584e-06 -9.45887e-05 -4.57561e-05 -0.000202507 -0.000169004 -6.80064e-06 4.53889e-05 -4.94538e-05 
1713.6 0 -2.33468e-05 -0.00186406 0.000118197 -6.09609e-05 0.00847241 -0.000452876 0.000404626 -0.000346223 -0.000358008 6.65423e-05 3.26955e-05 -0.0170347 0.000448749 0.00180942 0.000576302 0.000550264 9.84261e-05 -0.000137067 -0.000604764 0.000180063 1.8629e-05 2.71159e-05 -7.82739e-05 3.67443e-05 8.34625e-06 -9.09254e-05 -4.1097e-05 -0.000215979 -0.000173263 1.82234e-06 3.54723e-05 -4.68983e-05 
1713.95 0 -2.46236e-05 -0.00196264 0.000112132 -6.20689e-05 0.0076133 -0.000444889 0.000399031 -0.00034606 -0.000379611 3.41113e-05 1.54242e-05 -0.0172635 0.000460579 0.00182569 0.000571242 0.000539643 8.43477e-05 -0.000136032 -0.000511244 0.000167696 1.80895e-05 2.26505e-05 -7.0667e-05 3.90514e-05 7.72142e-06 -8.81993e-05 -3.6167e-05 -0.000228024 -0.000176445 1.2244e-05 2.56884e-05 -4.3762e-05 
1714.3 0 -2.46088e-05 -0.0020555 0.000106686 -6.24693e-05 0.00675121 -0.000436784 0.00039073 -0.000347724 -0.000396963 1.89389e-06 2.12568e-06 -0.0174528 0.000468893 0.00183845 0.000564362 0.000524543 7.10032e-05 -0.00013463 -0.000417466 0.00015397 1.49924e-05 1.93812e-05 -6.25415e-05 4.17049e-05 6.99012e-06 -8.83029e-05 -3.00556e-05 -0.000238933 -0.000179286 2.35913e-05 1.72604e-05 -4.02841e-05 
1714.65 0 -2.5297e-05 -0.0021431 0.000104405 -6.34449e-05 0.00588243 -0.000430548 0.000380491 -0.000351261 -0.000409054 -2.9584e-05 -1.10391e-05 -0.0176013 0.000473974 0.00184684 0.000552834 0.000503341 5.77193e-05 -0.000132427 -0.00032508 0.000135948 8.12013e-06 1.70772e-05 -5.38872e-05 4.48359e-05 7.03681e-06 -9.04352e-05 -2.35919e-05 -0.000248422 -0.000183471 3.43704e-05 9.90516e-06 -3.57958e-05 
1715 0 -2.79106e-05 -0.00222442 0.0001038 -6.48451e-05 0.00501062 -0.000425537 0.000369196 -0.000352695 -0.000415951 -5.95725e-05 -2.65282e-05 -0.0177044 0.000475987 0.00185322 0.000536566 0.000476598 4.65967e-05 -0.000130045 -0.000235106 0.000115332 -9.40603e-07 1.47551e-05 -4.54856e-05 4.76548e-05 6.72564e-06 -9.1786e-05 -1.82151e-05 -0.000257297 -0.000188631 4.39884e-05 1.159e-06 -3.05799e-05 
1715.35 0 -3.30939e-05 -0.00229783 0.000102452 -6.54985e-05 0.00414402 -0.000419701 0.000357089 -0.000349138 -0.0004171 -8.6751e-05 -4.41407e-05 -0.0177643 0.000478789 0.00186049 0.000516223 0.00044619 3.7732e-05 -0.000125628 -0.000147672 9.52751e-05 -1.18794e-05 1.27459e-05 -3.80973e-05 5.01119e-05 6.4351e-06 -9.08924e-05 -1.28706e-05 -0.000266969 -0.000194308 5.23701e-05 -1.08211e-05 -2.62058e-05 
1715.7 0 -3.99486e-05 -0.00236369 0.000101055 -6.50712e-05 0.00328767 -0.000411784 0.000344576 -0.000343244 -0.000412788 -0.000111371 -6.47676e-05 -0.0177861 0.000483462 0.00187032 0.000490644 0.000413509 2.82215e-05 -0.000116845 -6.13609e-05 7.43767e-05 -2.51787e-05 1.01581e-05 -3.09416e-05 5.18638e-05 7.71642e-06 -8.96108e-05 -6.34695e-06 -0.000277907 -0.00020073 5.8374e-05 -2.44409e-05 -2.29843e-05 
1716.05 0 -4.63237e-05 -0.00242366 9.91279e-05 -6.39441e-05 0.00244462 -0.000400705 0.000330525 -0.000337941 -0.000406666 -0.000136193 -8.97258e-05 -0.0177722 0.000486172 0.00188251 0.000459629 0.000378786 1.63005e-05 -0.000104637 2.74585e-05 5.02497e-05 -3.88816e-05 5.51629e-06 -2.3517e-05 5.32377e-05 9.20291e-06 -8.98715e-05 9.67967e-07 -0.00028944 -0.000206024 6.20373e-05 -3.6616e-05 -2.01906e-05 
1716.4 0 -5.20087e-05 -0.00247921 9.57463e-05 -6.21602e-05 0.00161517 -0.000385769 0.000314108 -0.000335623 -0.000402946 -0.000163565 -0.000116337 -0.0177236 0.000484797 0.00189378 0.000425561 0.000343568 7.48342e-07 -9.1161e-05 0.000121955 2.35963e-05 -5.10852e-05 -3.31644e-07 -1.56086e-05 5.35308e-05 8.83566e-06 -9.12405e-05 8.94686e-06 -0.000300289 -0.0002083 6.47633e-05 -4.69195e-05 -1.67752e-05 
1716.75 0 -5.77338e-05 -0.00252987 9.11414e-05 -6.05111e-05 0.000799256 -0.000368595 0.000296858 -0.000338941 -0.000403905 -0.000191399 -0.000141914 -0.0176415 0.00048082 0.00189852 0.000392627 0.000309475 -1.8489e-05 -7.93799e-05 0.000221601 -3.31689e-06 -6.14816e-05 -6.19634e-06 -7.8307e-06 5.24409e-05 8.45992e-06 -9.21747e-05 1.73729e-05 -0.000309111 -0.000207101 6.7767e-05 -5.62128e-05 -1.19966e-05 
1717.1 0 -6.28284e-05 -0.00257343 8.6325e-05 -5.98876e-05 -3.67612e-06 -0.000350281 0.000278808 -0.000346146 -0.000408523 -0.000217027 -0.000167623 -0.0175258 0.000477219 0.00189411 0.000361614 0.000276928 -3.84326e-05 -7.16725e-05 0.000323214 -2.89591e-05 -6.99534e-05 -1.08581e-05 -1.40328e-06 5.09956e-05 9.67116e-06 -9.25962e-05 2.52553e-05 -0.000315321 -0.000202951 7.08885e-05 -6.49172e-05 -7.38522e-06 
1717.45 0 -6.64214e-05 -0.0026094 8.20388e-05 -6.01434e-05 -0.000794253 -0.000330444 0.000259236 -0.000353263 -0.000415282 -0.000238937 -0.00019328 -0.0173739 0.000474667 0.00188109 0.000330236 0.000245527 -5.5711e-05 -6.81275e-05 0.000425183 -5.31617e-05 -7.71149e-05 -1.34684e-05 3.42413e-06 4.90368e-05 1.14515e-05 -9.29242e-05 3.17502e-05 -0.00031832 -0.000198446 7.3022e-05 -7.23452e-05 -4.11671e-06 
1717.8 0 -6.8762e-05 -0.00263925 7.74393e-05 -6.10679e-05 -0.00156955 -0.000309824 0.000239193 -0.000359727 -0.000424714 -0.000257292 -0.000217426 -0.0171843 0.000470631 0.00185818 0.0002987 0.00021374 -7.05253e-05 -6.71684e-05 0.00052804 -7.55657e-05 -8.37736e-05 -1.52993e-05 7.24313e-06 4.52095e-05 1.30322e-05 -9.22262e-05 3.67078e-05 -0.000317694 -0.000195148 7.34894e-05 -7.81181e-05 -1.47072e-06 
1718.15 0 -7.05647e-05 -0.00266346 7.17022e-05 -6.29011e-05 -0.00232417 -0.000290418 0.000220275 -0.000367211 -0.000437338 -0.000274329 -0.000240407 -0.0169611 0.000463781 0.00182378 0.000269934 0.000183343 -8.55477e-05 -6.78843e-05 0.000629405 -9.58328e-05 -8.9875e-05 -1.80889e-05 9.95834e-06 3.90727e-05 1.46364e-05 -8.97753e-05 4.07624e-05 -0.000314359 -0.000192463 7.1571e-05 -8.20889e-05 1.51442e-06 
1718.5 0 -7.19185e-05 -0.00268209 6.54575e-05 -6.40619e-05 -0.00305638 -0.000273163 0.000203653 -0.000376527 -0.000450607 -0.000290513 -0.000263539 -0.0167091 0.000454676 0.00177896 0.000246067 0.000158198 -0.000101086 -7.05116e-05 0.000724429 -0.000115145 -9.49679e-05 -2.25354e-05 1.2034e-05 3.08253e-05 1.69485e-05 -8.65714e-05 4.37824e-05 -0.000308951 -0.000188584 6.66515e-05 -8.42316e-05 4.76096e-06 
1718.85 0 -7.29988e-05 -0.00269655 5.88747e-05 -6.31576e-05 -0.00376778 -0.00025641 0.000188846 -0.000387411 -0.000462707 -0.000303825 -0.000286666 -0.0164288 0.000444231 0.00172619 0.000226806 0.000138248 -0.000116663 -7.45289e-05 0.000810425 -0.000133066 -9.89987e-05 -2.82693e-05 1.39449e-05 2.06277e-05 1.9854e-05 -8.39405e-05 4.55756e-05 -0.000302227 -0.000182792 5.88123e-05 -8.55204e-05 8.3617e-06 
1719.2 0 -7.37438e-05 -0.00270826 5.237e-05 -6.14105e-05 -0.00445932 -0.000238513 0.000174372 -0.00039998 -0.000474431 -0.000313114 -0.00030806 -0.016121 0.000433647 0.00166933 0.000210148 0.000120851 -0.000134511 -7.86994e-05 0.000887758 -0.000148492 -0.000101809 -3.45685e-05 1.53035e-05 9.44427e-06 2.27983e-05 -8.06882e-05 4.63327e-05 -0.000295186 -0.000176307 4.92765e-05 -8.63605e-05 1.16076e-05 
1719.55 0 -7.36352e-05 -0.00271599 4.67772e-05 -6.04089e-05 -0.00513166 -0.000217342 0.000160606 -0.000413906 -0.000486926 -0.000319935 -0.000327812 -0.0157895 0.000422641 0.00161005 0.000194107 0.000104621 -0.000156406 -8.23755e-05 0.000959221 -0.000160665 -0.000103733 -4.11293e-05 1.55618e-05 -1.30749e-06 2.52904e-05 -7.602e-05 4.49725e-05 -0.000288329 -0.000169577 3.97309e-05 -8.58405e-05 1.45571e-05 
1719.9 0 -7.3856e-05 -0.00271798 4.18119e-05 -6.07446e-05 -0.00578449 -0.000193061 0.000150151 -0.000429543 -0.0004997 -0.000327278 -0.000345944 -0.0154348 0.000411489 0.00154745 0.00017957 9.02301e-05 -0.00018029 -8.47804e-05 0.00102711 -0.000169256 -0.000105524 -4.74567e-05 1.5266e-05 -1.16301e-05 2.70512e-05 -7.07115e-05 4.15425e-05 -0.000281006 -0.000162319 3.07957e-05 -8.35568e-05 1.75693e-05 
1720.25 0 -7.51191e-05 -0.00271433 3.75124e-05 -6.08557e-05 -0.00641373 -0.000167747 0.0001423 -0.000447423 -0.000511448 -0.000335289 -0.000363614 -0.0150557 0.000402403 0.00148137 0.000168195 7.96415e-05 -0.000202947 -8.63846e-05 0.00109302 -0.000176292 -0.000106407 -5.3533e-05 1.53401e-05 -2.15383e-05 2.80872e-05 -6.46551e-05 3.70837e-05 -0.000272393 -0.000154398 2.28076e-05 -8.02005e-05 2.05927e-05 
1720.6 0 -7.74396e-05 -0.00270556 3.36179e-05 -5.94786e-05 -0.00701771 -0.000141291 0.00013295 -0.000466118 -0.000520869 -0.000341664 -0.000381481 -0.0146549 0.000394309 0.00141184 0.000160921 7.34592e-05 -0.000222385 -8.76967e-05 0.00115747 -0.000184139 -0.000106038 -5.864e-05 1.51127e-05 -2.98781e-05 2.82647e-05 -5.75829e-05 3.20313e-05 -0.000262946 -0.000146152 1.68175e-05 -7.64493e-05 2.36982e-05 
1720.95 0 -7.98386e-05 -0.00269246 2.87668e-05 -5.70933e-05 -0.00759955 -0.000113756 0.000120251 -0.00048494 -0.000526993 -0.000343502 -0.000399147 -0.014236 0.000383327 0.00133908 0.000157091 7.02611e-05 -0.000239041 -8.7633e-05 0.00121881 -0.000193032 -0.000105615 -6.19777e-05 1.44815e-05 -3.69541e-05 2.80482e-05 -5.01434e-05 2.6727e-05 -0.000253321 -0.000138539 1.31973e-05 -7.32829e-05 2.64641e-05 
1721.3 0 -8.03957e-05 -0.00267478 2.19282e-05 -5.44434e-05 -0.00816124 -8.45866e-05 0.000106232 -0.000502737 -0.000531466 -0.000337497 -0.000415662 -0.0137989 0.000368052 0.001263 0.00015374 6.84126e-05 -0.000255205 -8.5874e-05 0.00127576 -0.000201234 -0.000105777 -6.42342e-05 1.41525e-05 -4.43594e-05 2.80576e-05 -4.20172e-05 2.19579e-05 -0.000244362 -0.000132016 9.84815e-06 -7.19389e-05 2.95673e-05 
1721.65 0 -7.78234e-05 -0.00265155 1.42193e-05 -5.19003e-05 -0.00870353 -5.29154e-05 9.31782e-05 -0.0005167 -0.000537681 -0.000323905 -0.000428144 -0.0133418 0.000350328 0.0011832 0.000151005 6.60039e-05 -0.000270149 -8.38075e-05 0.00132848 -0.000207778 -0.000105588 -6.65023e-05 1.34785e-05 -5.22703e-05 2.84398e-05 -3.18067e-05 1.901e-05 -0.00023665 -0.000125086 5.53188e-06 -7.27627e-05 3.44343e-05 
1722 0 -7.25264e-05 -0.00262315 7.56007e-06 -4.95546e-05 -0.0092256 -1.88992e-05 7.99747e-05 -0.000525474 -0.000545835 -0.000306848 -0.000433829 -0.0128623 0.000331751 0.00109961 0.000152092 6.11977e-05 -0.000281429 -8.13609e-05 0.00137762 -0.000214993 -0.000105088 -6.86609e-05 1.11851e-05 -6.03941e-05 2.75465e-05 -2.02526e-05 1.77557e-05 -0.000229346 -0.000116354 1.32856e-06 -7.55507e-05 3.97409e-05 
1722.35 0 -6.69885e-05 -0.00259028 2.8905e-06 -4.70069e-05 -0.00972551 1.38495e-05 6.50389e-05 -0.000531325 -0.000554109 -0.000289863 -0.000431857 -0.012361 0.000310895 0.00101329 0.000156437 5.35774e-05 -0.000288398 -7.67266e-05 0.00142375 -0.000225696 -0.000105132 -6.96449e-05 6.63422e-06 -6.85394e-05 2.54045e-05 -9.67868e-06 1.64265e-05 -0.000221166 -0.000106137 -3.09076e-06 -7.90096e-05 4.40798e-05 
1722.7 0 -6.1754e-05 -0.00255327 5.03757e-07 -4.32937e-05 -0.0102018 4.07072e-05 4.77597e-05 -0.000536447 -0.000562275 -0.000274209 -0.000426083 -0.0118411 0.000285263 0.000923755 0.000163845 4.35432e-05 -0.000291483 -6.84948e-05 0.00146751 -0.000239514 -0.000104727 -6.88536e-05 -6.34493e-07 -7.525e-05 2.43207e-05 -1.42053e-06 1.41051e-05 -0.000211733 -9.54711e-05 -9.01932e-06 -8.11732e-05 4.7693e-05 
1723.05 0 -5.63338e-05 -0.00251231 -3.29022e-07 -3.88935e-05 -0.0106554 6.28584e-05 2.72462e-05 -0.000541121 -0.000570585 -0.000260616 -0.000419603 -0.0113051 0.000255225 0.000828895 0.000176528 3.27323e-05 -0.000291261 -5.77068e-05 0.00150695 -0.000255121 -0.000103025 -6.64459e-05 -1.03831e-05 -7.91103e-05 2.3032e-05 4.23428e-06 1.09005e-05 -0.000201903 -8.48143e-05 -1.50889e-05 -8.08726e-05 4.96843e-05 
1723.4 0 -5.28313e-05 -0.00246805 -2.43781e-07 -3.44282e-05 -0.0110878 8.32746e-05 3.55877e-06 -0.000544377 -0.000577403 -0.00024897 -0.000408968 -0.0107536 0.000223278 0.000730652 0.000194405 2.26947e-05 -0.000289813 -4.70228e-05 0.00153883 -0.000271016 -0.000101426 -6.30804e-05 -1.98357e-05 -8.16189e-05 1.99205e-05 8.37701e-06 8.28227e-06 -0.000192413 -7.41902e-05 -1.96087e-05 -7.74256e-05 4.91658e-05 
1723.75 0 -5.18386e-05 -0.00242106 7.06535e-07 -3.02668e-05 -0.0114981 0.00010076 -2.07662e-05 -0.00054497 -0.000579909 -0.000237655 -0.000391921 -0.0101874 0.000190679 0.00063366 0.000215106 1.24283e-05 -0.000289076 -3.75731e-05 0.00156373 -0.000286692 -0.00010061 -5.85584e-05 -2.70771e-05 -8.4156e-05 1.64663e-05 1.25448e-05 8.77413e-06 -0.000183806 -6.37958e-05 -2.41697e-05 -7.12582e-05 4.72171e-05 
1724.1 0 -5.16257e-05 -0.00237162 1.3242e-06 -2.73671e-05 -0.0118842 0.000112802 -4.24998e-05 -0.000544677 -0.000576112 -0.000227134 -0.00037329 -0.00960779 0.000157118 0.000540592 0.000237934 1.40378e-06 -0.000289105 -2.91969e-05 0.00158375 -0.000302076 -9.86348e-05 -5.27438e-05 -3.34765e-05 -8.49741e-05 1.38808e-05 1.78437e-05 1.24572e-05 -0.000176274 -5.42869e-05 -3.00701e-05 -6.40491e-05 4.50931e-05 
1724.45 0 -5.12896e-05 -0.00231893 4.10974e-08 -2.57839e-05 -0.0122446 0.000120815 -6.02948e-05 -0.000545763 -0.000567327 -0.000220364 -0.000360202 -0.00901664 0.000123901 0.000451749 0.000263244 -9.33928e-06 -0.000289313 -2.177e-05 0.00159925 -0.000315705 -9.42941e-05 -4.73563e-05 -3.98816e-05 -8.23415e-05 1.14911e-05 2.49461e-05 1.81267e-05 -0.00016948 -4.78525e-05 -3.6534e-05 -5.70694e-05 4.36834e-05 
1724.8 0 -5.04021e-05 -0.00226189 -2.95565e-06 -2.50488e-05 -0.0125783 0.000131242 -7.18216e-05 -0.000548677 -0.000555919 -0.000218354 -0.000353627 -0.00841392 9.35086e-05 0.000366392 0.000289814 -1.99551e-05 -0.000291014 -1.49059e-05 0.00160889 -0.000327457 -8.91047e-05 -4.4965e-05 -4.62535e-05 -7.72709e-05 7.13216e-06 3.39679e-05 2.53179e-05 -0.000163012 -4.57411e-05 -4.27221e-05 -5.0385e-05 4.4569e-05 
1725.15 0 -4.9372e-05 -0.0021995 -7.2809e-06 -2.48472e-05 -0.0128843 0.000148529 -7.372e-05 -0.000553534 -0.000543459 -0.000219249 -0.000347288 -0.00779891 6.67693e-05 0.000283845 0.000315705 -3.12141e-05 -0.000295697 -8.39623e-06 0.00161155 -0.00033799 -8.4521e-05 -4.64498e-05 -5.35562e-05 -7.13533e-05 4.43386e-07 4.50342e-05 3.25656e-05 -0.000155987 -4.51735e-05 -4.81543e-05 -4.40562e-05 4.78756e-05 
1725.5 0 -4.74884e-05 -0.00213092 -1.29711e-05 -2.51302e-05 -0.013163 0.00016936 -6.47529e-05 -0.000561707 -0.000531463 -0.000221598 -0.000336394 -0.00716963 4.41945e-05 0.000205005 0.000338661 -4.33026e-05 -0.000301501 -2.20148e-06 0.00160752 -0.000346672 -8.1466e-05 -4.98452e-05 -6.24319e-05 -6.5312e-05 -5.58574e-06 5.77262e-05 3.81728e-05 -0.000148659 -4.26631e-05 -5.21902e-05 -3.88059e-05 5.22627e-05 
1725.85 0 -4.21062e-05 -0.00205541 -1.93217e-05 -2.60121e-05 -0.0134128 0.000190448 -4.68367e-05 -0.00057361 -0.000522331 -0.000224872 -0.000322181 -0.00652452 2.82934e-05 0.000132373 0.000355542 -5.72073e-05 -0.00030303 3.55467e-06 0.00159788 -0.00035366 -8.11079e-05 -5.32773e-05 -7.08566e-05 -5.9738e-05 -9.1867e-06 7.05771e-05 4.22829e-05 -0.000141888 -3.77516e-05 -5.48569e-05 -3.42819e-05 5.60101e-05 
1726.2 0 -3.36515e-05 -0.00197392 -2.52621e-05 -2.69306e-05 -0.0136302 0.000212943 -2.46259e-05 -0.000587285 -0.000519389 -0.000230126 -0.000306333 -0.00586502 2.09675e-05 6.68294e-05 0.000365627 -7.4869e-05 -0.000295598 9.75025e-06 0.00158642 -0.000362458 -8.34864e-05 -5.59831e-05 -7.73717e-05 -5.39788e-05 -1.26738e-05 8.21345e-05 4.52332e-05 -0.000135905 -3.06538e-05 -5.66494e-05 -2.98505e-05 5.7733e-05 
1726.55 0 -2.64856e-05 -0.0018886 -3.08214e-05 -2.80439e-05 -0.0138109 0.000236302 -3.17436e-06 -0.000602259 -0.000522569 -0.000240685 -0.000288028 -0.00519588 1.9286e-05 5.27093e-06 0.000372057 -9.67709e-05 -0.000281441 1.74102e-05 0.00157624 -0.000375206 -8.78933e-05 -5.68004e-05 -8.28627e-05 -4.75183e-05 -1.76544e-05 9.22145e-05 4.72394e-05 -0.000131015 -2.20819e-05 -5.85784e-05 -2.62818e-05 5.7441e-05 
1726.9 0 -2.20194e-05 -0.00180139 -3.68284e-05 -3.0016e-05 -0.0139552 0.00025879 1.58418e-05 -0.00061878 -0.000527536 -0.000258325 -0.000266526 -0.00452294 2.01049e-05 -5.46598e-05 0.000376527 -0.000121282 -0.000267452 2.45034e-05 0.00156757 -0.000389627 -9.28963e-05 -5.49572e-05 -8.77091e-05 -4.0899e-05 -2.289e-05 0.000100945 4.98861e-05 -0.000125502 -1.42832e-05 -6.2868e-05 -2.4074e-05 5.61827e-05 
1727.25 0 -1.85278e-05 -0.00171403 -4.24899e-05 -3.20825e-05 -0.0140674 0.000281684 3.47543e-05 -0.000636143 -0.000528849 -0.000281565 -0.000243065 -0.00385061 2.2942e-05 -0.000115906 0.000376366 -0.000145404 -0.000257717 2.87478e-05 0.00156027 -0.000403752 -9.56323e-05 -5.08375e-05 -9.11104e-05 -3.39152e-05 -2.70376e-05 0.000108926 5.38695e-05 -0.000117625 -8.70271e-06 -7.09593e-05 -2.34561e-05 5.59159e-05 
1727.6 0 -1.51895e-05 -0.00162659 -4.64431e-05 -3.44429e-05 -0.0141509 0.000306903 5.51671e-05 -0.000652608 -0.000523543 -0.000307563 -0.000219012 -0.00318097 2.52498e-05 -0.00018024 0.000368138 -0.000166809 -0.000251345 3.05104e-05 0.00155141 -0.000416668 -9.45778e-05 -4.54741e-05 -9.28552e-05 -2.6333e-05 -3.0795e-05 0.000116708 5.72905e-05 -0.000107188 -5.25392e-06 -8.14048e-05 -2.4738e-05 5.81283e-05 
1727.95 0 -1.19803e-05 -0.00153703 -4.9612e-05 -3.70583e-05 -0.014207 0.000334285 7.53303e-05 -0.000666153 -0.000512396 -0.000333884 -0.000193085 -0.00251414 2.46697e-05 -0.000244473 0.000350719 -0.000185756 -0.00024554 3.02779e-05 0.00153928 -0.000426887 -9.08532e-05 -3.90764e-05 -9.39704e-05 -1.88128e-05 -3.46908e-05 0.000123852 5.85148e-05 -9.38406e-05 -3.26116e-06 -9.1746e-05 -2.70181e-05 6.19623e-05 
1728.3 0 -8.78981e-06 -0.00144504 -5.32691e-05 -3.85826e-05 -0.0142356 0.000362339 9.17015e-05 -0.000674393 -0.000498191 -0.000358837 -0.000162792 -0.00184953 2.2753e-05 -0.00030786 0.000324696 -0.000204424 -0.000240013 2.7504e-05 0.00152647 -0.000433712 -8.58596e-05 -3.22478e-05 -9.51347e-05 -1.16541e-05 -3.80196e-05 0.000129995 5.80883e-05 -7.89466e-05 -2.40098e-06 -0.000100994 -3.01649e-05 6.62875e-05 
1728.65 0 -5.81146e-06 -0.00135114 -5.71819e-05 -4.01292e-05 -0.0142351 0.000390025 0.000103418 -0.00067557 -0.000481626 -0.000381497 -0.000127043 -0.00118988 2.26073e-05 -0.000373342 0.000293237 -0.000224381 -0.000237902 2.399e-05 0.0015132 -0.000439604 -8.0994e-05 -2.5882e-05 -9.7372e-05 -4.64791e-06 -3.93063e-05 0.000135465 5.69382e-05 -6.46823e-05 -2.43743e-06 -0.000109686 -3.49946e-05 7.00775e-05 
1729 0 -2.78228e-06 -0.0012549 -5.96064e-05 -4.37291e-05 -0.0142066 0.000416552 0.000113504 -0.000671885 -0.000460823 -0.000403257 -8.69189e-05 -0.000537959 2.49911e-05 -0.00044093 0.0002593 -0.000245843 -0.000239482 2.07046e-05 0.00149732 -0.0004472 -7.60939e-05 -2.08664e-05 -9.94272e-05 1.62946e-06 -3.65307e-05 0.000140232 5.50794e-05 -5.10416e-05 -3.37211e-06 -0.000117858 -4.07017e-05 7.17926e-05 
1729.35 0 1.07717e-06 -0.00115575 -5.95747e-05 -4.83156e-05 -0.0141497 0.000440131 0.000123308 -0.000665475 -0.000436717 -0.000427195 -4.48824e-05 0.000108573 2.77896e-05 -0.000508619 0.000223449 -0.000269234 -0.000241539 1.60407e-05 0.00147849 -0.000456249 -7.03755e-05 -1.75836e-05 -9.934e-05 6.53856e-06 -2.99167e-05 0.000144699 5.2862e-05 -3.74882e-05 -5.82037e-06 -0.000123225 -4.48367e-05 7.22353e-05 
1729.7 0 6.53784e-06 -0.00105244 -5.79948e-05 -5.19883e-05 -0.0140607 0.000459268 0.000131267 -0.000656156 -0.00041151 -0.000454345 -3.46213e-06 0.000753278 3.0152e-05 -0.000575796 0.000185948 -0.000292308 -0.000241403 8.55068e-06 0.00145646 -0.000464691 -6.44263e-05 -1.65204e-05 -9.90731e-05 1.01274e-05 -2.26655e-05 0.000148973 5.13264e-05 -2.50306e-05 -1.01196e-05 -0.000125469 -4.63538e-05 7.28198e-05 
1730.05 0 1.43738e-05 -0.000944184 -5.60533e-05 -5.53699e-05 -0.0139353 0.000474851 0.000135395 -0.000644021 -0.000387161 -0.000482725 3.55344e-05 0.00139371 3.25351e-05 -0.000641982 0.000148055 -0.000311432 -0.000237779 -1.01111e-06 0.00143031 -0.000469966 -5.8646e-05 -1.82456e-05 -9.99796e-05 1.33841e-05 -1.72404e-05 0.000152597 5.08463e-05 -1.43072e-05 -1.39503e-05 -0.000126869 -4.64129e-05 7.20456e-05 
1730.4 0 2.29495e-05 -0.000832495 -5.44431e-05 -5.83145e-05 -0.0137738 0.00048644 0.000135236 -0.000631034 -0.000364666 -0.00051102 7.24907e-05 0.00202262 3.6002e-05 -0.000705723 0.000112718 -0.000326668 -0.000230885 -1.0185e-05 0.00140172 -0.00047034 -5.22332e-05 -2.20049e-05 -0.000100716 1.69608e-05 -1.37498e-05 0.00015392 5.00884e-05 -4.42653e-06 -1.4679e-05 -0.000128732 -4.66815e-05 6.89838e-05 
1730.75 0 2.99907e-05 -0.00072176 -5.30222e-05 -5.92963e-05 -0.0135789 0.000491756 0.000130359 -0.000617789 -0.000341166 -0.00053953 0.000107717 0.00263569 4.12483e-05 -0.000768382 8.28475e-05 -0.000340555 -0.000221653 -1.98668e-05 0.0013722 -0.000467577 -4.42452e-05 -2.72908e-05 -9.9616e-05 2.12533e-05 -1.01228e-05 0.000153124 4.8714e-05 6.11932e-06 -1.20421e-05 -0.000129849 -4.70655e-05 6.53123e-05 
1731.1 0 3.5816e-05 -0.00061551 -5.15455e-05 -5.85637e-05 -0.0133531 0.000492095 0.000119725 -0.000601336 -0.000313297 -0.000569833 0.000142492 0.00322876 4.68569e-05 -0.000831735 5.77585e-05 -0.000352767 -0.000211849 -3.31356e-05 0.00134145 -0.000466224 -3.49468e-05 -3.23652e-05 -9.59838e-05 2.62094e-05 -4.71367e-06 0.00015277 4.63868e-05 1.76772e-05 -6.269e-06 -0.000128724 -4.8071e-05 6.27902e-05 
1731.45 0 4.13947e-05 -0.000514541 -4.98855e-05 -5.75501e-05 -0.0131026 0.000489301 0.000104697 -0.00058083 -0.000280558 -0.000600861 0.000180966 0.00379908 5.01192e-05 -0.000894154 3.41317e-05 -0.000360396 -0.000201296 -4.93616e-05 0.00131042 -0.000469682 -2.49574e-05 -3.41448e-05 -9.01503e-05 2.94253e-05 1.60264e-06 0.000152572 4.23154e-05 2.93126e-05 1.39602e-06 -0.000125414 -5.10784e-05 6.23049e-05 
1731.8 0 4.65017e-05 -0.000417105 -4.80074e-05 -5.65505e-05 -0.0128335 0.000482169 8.85759e-05 -0.000559278 -0.00024571 -0.000628224 0.000225278 0.00434973 4.85741e-05 -0.000954855 1.02133e-05 -0.000362516 -0.000188094 -6.61361e-05 0.00127953 -0.000477705 -1.41672e-05 -3.3742e-05 -8.38986e-05 3.01379e-05 7.82559e-06 0.000151801 3.65392e-05 4.05361e-05 8.53441e-06 -0.000120889 -5.6104e-05 6.4136e-05 
1732.15 0 5.13315e-05 -0.000319807 -4.60418e-05 -5.55483e-05 -0.0125461 0.000469249 7.37143e-05 -0.000538442 -0.000212563 -0.000649106 0.000273706 0.00488447 4.2895e-05 -0.00101534 -1.41996e-05 -0.000361764 -0.000172052 -8.20238e-05 0.00124705 -0.000487088 -2.69534e-06 -3.45094e-05 -7.87417e-05 3.0054e-05 1.47061e-05 0.000150929 3.0656e-05 5.16946e-05 1.43015e-05 -0.000115216 -6.17298e-05 6.68426e-05 
1732.5 0 5.73639e-05 -0.0002214 -4.34067e-05 -5.4745e-05 -0.012239 0.000449855 6.05531e-05 -0.000519244 -0.00018483 -0.000664586 0.000322903 0.00540411 3.56284e-05 -0.00107561 -3.84709e-05 -0.000362383 -0.00015405 -9.56026e-05 0.00121183 -0.000496595 7.07294e-06 -3.67097e-05 -7.52829e-05 2.93752e-05 2.2021e-05 0.000149739 2.65912e-05 6.27253e-05 1.93917e-05 -0.000107191 -6.71119e-05 6.8652e-05 
1732.85 0 6.49077e-05 -0.000124244 -3.95758e-05 -5.31375e-05 -0.0119113 0.000424134 5.00794e-05 -0.000500795 -0.000162769 -0.000676474 0.000370484 0.00590621 2.74267e-05 -0.00113672 -6.0196e-05 -0.000364691 -0.000132153 -0.000107239 0.00117316 -0.000507667 1.3513e-05 -3.9948e-05 -7.38211e-05 2.73088e-05 2.82004e-05 0.000147211 2.36159e-05 7.46759e-05 2.3802e-05 -9.70237e-05 -7.21028e-05 6.86774e-05 
1733.2 0 7.26109e-05 -3.0496e-05 -3.50819e-05 -5.05421e-05 -0.0115628 0.00039312 4.1176e-05 -0.000480952 -0.000144035 -0.000684651 0.000416077 0.00638827 1.8786e-05 -0.00119971 -7.7431e-05 -0.00036743 -0.00010548 -0.000118484 0.00112934 -0.000519378 1.8711e-05 -4.40425e-05 -7.4143e-05 2.523e-05 3.2525e-05 0.000143079 1.98611e-05 8.81855e-05 2.80372e-05 -8.58986e-05 -7.59899e-05 6.69737e-05 
1733.55 0 7.8426e-05 6.07747e-05 -3.09575e-05 -4.75747e-05 -0.0111942 0.000355913 3.09823e-05 -0.000460263 -0.000127087 -0.000688917 0.000459061 0.00684879 1.00813e-05 -0.00126084 -8.94783e-05 -0.000371767 -7.66499e-05 -0.000129113 0.00107876 -0.000529416 2.53491e-05 -4.82607e-05 -7.60735e-05 2.35268e-05 3.49509e-05 0.000138681 1.49066e-05 0.000101848 3.32684e-05 -7.44653e-05 -7.85425e-05 6.46047e-05 
1733.9 0 8.18817e-05 0.000151627 -2.826e-05 -4.43134e-05 -0.0108064 0.000311008 1.80908e-05 -0.00043857 -0.000112703 -0.000688837 0.000495831 0.00728734 8.28672e-07 -0.00131583 -9.64813e-05 -0.000378587 -4.72946e-05 -0.000138705 0.00102271 -0.000536829 3.30362e-05 -5.18449e-05 -7.99508e-05 2.11263e-05 3.50239e-05 0.000134734 9.5289e-06 0.000113848 3.91103e-05 -6.27559e-05 -7.92663e-05 6.20631e-05 
1734.25 0 8.35658e-05 0.000241995 -2.6518e-05 -4.17542e-05 -0.0104011 0.000261687 4.83167e-06 -0.000414519 -0.000102162 -0.000684386 0.000524792 0.00770381 -8.70734e-06 -0.0013634 -9.81951e-05 -0.000384983 -1.95184e-05 -0.000148569 0.00096452 -0.000543266 3.99463e-05 -5.43721e-05 -8.68541e-05 1.85964e-05 3.22483e-05 0.000130521 4.42608e-06 0.0001234 4.44761e-05 -5.06385e-05 -7.75652e-05 5.87011e-05 
1734.6 0 8.41428e-05 0.000330275 -2.53684e-05 -3.97299e-05 -0.0099803 0.000211682 -4.13035e-06 -0.000387873 -9.57297e-05 -0.000674892 0.000547973 0.00809847 -1.84542e-05 -0.00140416 -9.3609e-05 -0.000387818 4.88117e-06 -0.000158214 0.000907242 -0.000549915 4.57843e-05 -5.60878e-05 -9.52619e-05 1.67049e-05 2.88592e-05 0.000124891 -8.48162e-07 0.000131281 4.93294e-05 -3.78784e-05 -7.34186e-05 5.349e-05 
1734.95 0 8.4957e-05 0.000415968 -2.55459e-05 -3.72711e-05 -0.00954471 0.000161824 -6.43457e-06 -0.000361206 -9.39688e-05 -0.000659597 0.000565226 0.00847191 -2.68963e-05 -0.00144025 -8.37233e-05 -0.000387749 2.68383e-05 -0.000164738 0.000851636 -0.000556246 5.15369e-05 -5.77031e-05 -0.000102894 1.59597e-05 2.6976e-05 0.00011891 -5.64503e-06 0.000138985 5.47819e-05 -2.4775e-05 -6.84213e-05 4.71273e-05 
1735.3 0 8.65648e-05 0.000500327 -2.66158e-05 -3.49123e-05 -0.00909463 0.000113236 -4.43993e-06 -0.000336377 -9.4889e-05 -0.00064102 0.000577499 0.00882306 -3.30086e-05 -0.00147315 -7.13589e-05 -0.000386356 4.80693e-05 -0.000166834 0.000795822 -0.000561693 5.69957e-05 -5.85758e-05 -0.000108989 1.72187e-05 2.64169e-05 0.000113262 -9.20368e-06 0.000146889 6.23083e-05 -1.1188e-05 -6.35166e-05 4.11258e-05 
1735.65 0 8.8737e-05 0.000582962 -2.79241e-05 -3.37843e-05 -0.00863153 6.60793e-05 -9.11665e-07 -0.000312532 -9.46126e-05 -0.000620803 0.000588298 0.00915059 -3.85451e-05 -0.00150298 -6.07099e-05 -0.000384243 6.96468e-05 -0.000165356 0.000736917 -0.000565169 5.97933e-05 -5.68182e-05 -0.00011248 2.13428e-05 2.67888e-05 0.000108034 -1.1538e-05 0.000154598 7.11694e-05 3.0796e-06 -5.87348e-05 3.62205e-05 
1736 0 9.10118e-05 0.000662835 -2.97512e-05 -3.30271e-05 -0.0081559 1.74326e-05 9.73532e-07 -0.00028807 -9.07942e-05 -0.000597094 0.000597345 0.00945366 -4.61022e-05 -0.00152909 -5.56661e-05 -0.000383117 9.3071e-05 -0.000162474 0.000673956 -0.000565949 6.04254e-05 -5.31214e-05 -0.000112001 2.85999e-05 2.73763e-05 0.000104627 -1.3217e-05 0.000162117 7.95638e-05 1.63331e-05 -5.53936e-05 3.2238e-05 
1736.35 0 9.15352e-05 0.000740264 -3.18797e-05 -3.22931e-05 -0.00766917 -3.49808e-05 -3.44011e-06 -0.000260996 -8.54934e-05 -0.000569142 0.000600148 0.00973198 -5.63567e-05 -0.00155152 -5.8381e-05 -0.000384587 0.000118322 -0.000159362 0.000609237 -0.000564715 6.11341e-05 -4.9019e-05 -0.000106463 3.66299e-05 2.70069e-05 0.000103567 -1.40492e-05 0.000168669 8.75482e-05 2.79543e-05 -5.43818e-05 3.00335e-05 
1736.7 0 8.84626e-05 0.000815194 -3.244e-05 -3.17953e-05 -0.00717452 -8.93351e-05 -1.25423e-05 -0.000231149 -8.13489e-05 -0.000537066 0.000592081 0.00998671 -6.82747e-05 -0.00157139 -6.75547e-05 -0.000388063 0.000143713 -0.000155689 0.000547381 -0.000562844 6.19602e-05 -4.4297e-05 -9.81199e-05 4.21541e-05 2.55906e-05 0.000103089 -1.37796e-05 0.000174176 9.5083e-05 3.86557e-05 -5.28909e-05 3.05855e-05 
1737.05 0 8.23957e-05 0.000887693 -3.1557e-05 -3.08133e-05 -0.00667374 -0.000139564 -2.26817e-05 -0.000199258 -7.6402e-05 -0.000502001 0.000571275 0.0102204 -8.00463e-05 -0.0015916 -8.15111e-05 -0.000390239 0.000168673 -0.000150981 0.000489582 -0.00056052 6.2982e-05 -3.92957e-05 -8.97883e-05 4.48057e-05 2.30691e-05 0.000102424 -1.36294e-05 0.000179707 0.000102229 4.79319e-05 -4.83372e-05 3.26497e-05 
1737.4 0 7.47733e-05 0.000958676 -3.06876e-05 -3.00696e-05 -0.00616667 -0.000179544 -3.44153e-05 -0.000166991 -6.9035e-05 -0.000466835 0.00054055 0.0104347 -9.06098e-05 -0.00161162 -0.000100001 -0.000388852 0.000192996 -0.000143643 0.000432353 -0.000558237 6.35977e-05 -3.33471e-05 -8.09341e-05 4.58667e-05 1.91917e-05 0.000101353 -1.34257e-05 0.0001859 0.000108956 5.49064e-05 -4.00721e-05 3.49274e-05 
1737.75 0 6.60392e-05 0.00102798 -2.97689e-05 -3.03554e-05 -0.00565335 -0.000208382 -4.89787e-05 -0.00013627 -6.05692e-05 -0.000435362 0.000506565 0.0106293 -0.000102198 -0.00162824 -0.000121536 -0.000384023 0.000216324 -0.000133552 0.000374073 -0.000556566 6.23537e-05 -2.58284e-05 -7.04905e-05 4.59693e-05 1.37403e-05 9.87867e-05 -1.21784e-05 0.000192716 0.000114053 5.98719e-05 -2.91155e-05 3.62853e-05 
1738.1 0 5.63179e-05 0.00109492 -2.84799e-05 -3.0703e-05 -0.00513418 -0.000231061 -6.62231e-05 -0.000104845 -5.11186e-05 -0.000408747 0.000474568 0.0108023 -0.000117461 -0.0016428 -0.00014408 -0.000373569 0.000238089 -0.000122891 0.000315355 -0.000555358 5.8252e-05 -1.87474e-05 -5.95337e-05 4.42783e-05 7.92161e-06 9.57016e-05 -1.02255e-05 0.000199361 0.000116593 6.37819e-05 -1.7244e-05 3.52569e-05 
1738.45 0 4.70733e-05 0.00116047 -2.76783e-05 -3.05725e-05 -0.00461084 -0.00025219 -8.30325e-05 -7.14353e-05 -3.86915e-05 -0.000384898 0.000443039 0.0109509 -0.000137924 -0.00165732 -0.000164413 -0.000355832 0.000259225 -0.000112061 0.000254081 -0.000552421 5.24346e-05 -1.47298e-05 -4.8964e-05 4.18814e-05 3.5627e-06 9.29695e-05 -8.53033e-06 0.000205348 0.000117633 6.624e-05 -4.54086e-06 3.25744e-05 
1738.8 0 3.94048e-05 0.00122495 -2.76412e-05 -2.98419e-05 -0.00408733 -0.000271204 -9.9636e-05 -3.85232e-05 -2.03506e-05 -0.000364162 0.000410638 0.0110752 -0.000162345 -0.00166814 -0.000178214 -0.000332748 0.000281643 -0.000100819 0.00018778 -0.000544668 4.78392e-05 -1.33461e-05 -3.94421e-05 4.23264e-05 4.5023e-07 8.95549e-05 -5.96355e-06 0.000211856 0.000118508 6.73214e-05 7.92586e-06 2.92795e-05 
1739.15 0 3.19083e-05 0.00128652 -2.70079e-05 -2.8643e-05 -0.00356372 -0.000287186 -0.000119695 -8.02308e-06 6.75766e-06 -0.000348207 0.000379224 0.0111786 -0.000189755 -0.00167236 -0.00018751 -0.000305977 0.000303584 -8.9947e-05 0.000115914 -0.000531096 4.36037e-05 -1.22576e-05 -3.10532e-05 4.63955e-05 -7.84056e-07 8.5781e-05 -1.88971e-06 0.000219103 0.000119122 6.75865e-05 1.80349e-05 2.51171e-05 
1739.5 0 2.32035e-05 0.00134389 -2.52936e-05 -2.80602e-05 -0.00303418 -0.000300737 -0.00014315 1.98657e-05 3.98393e-05 -0.000336071 0.000347331 0.011261 -0.000219347 -0.00167058 -0.000197785 -0.000274563 0.000321802 -7.881e-05 3.87348e-05 -0.000510379 3.7768e-05 -1.03943e-05 -2.29499e-05 5.07435e-05 3.94425e-07 8.38129e-05 2.89079e-06 0.000226298 0.000119023 6.65697e-05 2.60608e-05 2.0566e-05 
1739.85 0 1.48832e-05 0.00139721 -2.2797e-05 -2.7922e-05 -0.00249686 -0.000310477 -0.00016727 4.44979e-05 7.29843e-05 -0.000324171 0.000312741 0.0113162 -0.000248791 -0.00166402 -0.000208733 -0.000236746 0.000334536 -6.66837e-05 -4.17402e-05 -0.000483363 3.12207e-05 -7.6737e-06 -1.52928e-05 5.29715e-05 2.57877e-06 8.33787e-05 7.36497e-06 0.000232455 0.000118292 6.3926e-05 3.29564e-05 1.60043e-05 
1740.2 0 8.23167e-06 0.00144591 -2.07088e-05 -2.67831e-05 -0.00195713 -0.000314286 -0.000191477 6.53458e-05 0.000103473 -0.000308863 0.000275653 0.0113393 -0.00027556 -0.00165166 -0.000215835 -0.000193451 0.000341464 -5.32331e-05 -0.000122607 -0.000452958 2.566e-05 -3.99981e-06 -8.26566e-06 5.45364e-05 4.68707e-06 8.28356e-05 1.11791e-05 0.000237287 0.000117207 6.03003e-05 3.89301e-05 1.19103e-05 
1740.55 0 2.49833e-06 0.00148927 -1.872e-05 -2.33343e-05 -0.00142133 -0.000311462 -0.000214497 8.19646e-05 0.000131172 -0.000289735 0.000237495 0.0113309 -0.000298882 -0.00163166 -0.000216163 -0.000147364 0.000343203 -3.98908e-05 -0.000202429 -0.000420666 2.07667e-05 5.59044e-07 -2.52687e-06 5.6403e-05 6.05014e-06 8.23656e-05 1.54143e-05 0.000240804 0.000115693 5.7292e-05 4.38424e-05 1.01615e-05 
1740.9 0 -3.44381e-06 0.00152875 -1.67575e-05 -1.85333e-05 -0.000893393 -0.000303864 -0.000234552 9.40805e-05 0.000158901 -0.000268134 0.000200988 0.0112959 -0.000319112 -0.00160438 -0.000210326 -9.8081e-05 0.000343137 -2.77309e-05 -0.000280862 -0.000385507 1.7302e-05 5.82153e-06 3.58348e-07 5.61835e-05 6.26145e-06 8.24843e-05 2.05714e-05 0.000243659 0.00011461 5.53674e-05 4.7776e-05 1.20622e-05 
1741.25 0 -9.21034e-06 0.00156638 -1.57424e-05 -1.33388e-05 -0.000373747 -0.000295524 -0.000252006 0.000102043 0.00018879 -0.000243704 0.000165879 0.0112395 -0.000335826 -0.00157284 -0.000200628 -4.32075e-05 0.000344165 -1.56565e-05 -0.000355796 -0.000349178 1.64061e-05 1.179e-05 1.02798e-06 5.2806e-05 6.94412e-06 8.36594e-05 2.55354e-05 0.000246 0.000114353 5.54645e-05 5.08224e-05 1.6307e-05 
1741.6 0 -1.28182e-05 0.00160338 -1.60465e-05 -8.73676e-06 0.000138862 -0.000287879 -0.000265874 0.000104801 0.000219071 -0.000215652 0.000129475 0.0111638 -0.000351659 -0.00154172 -0.000189074 1.73163e-05 0.000345465 -3.62081e-06 -0.000427345 -0.000316084 1.68167e-05 1.89291e-05 8.26519e-07 4.73157e-05 8.84287e-06 8.49644e-05 2.87143e-05 0.000246946 0.000114661 5.89819e-05 5.28907e-05 2.11129e-05 
1741.95 0 -1.46461e-05 0.00163979 -1.75167e-05 -5.98384e-06 0.000645545 -0.000278472 -0.000274176 0.00010084 0.000247214 -0.000184084 9.43105e-05 0.0110696 -0.000369287 -0.0015129 -0.00017769 7.97872e-05 0.000345946 5.52488e-06 -0.000497934 -0.000286203 1.64046e-05 2.63722e-05 -4.3735e-07 4.12199e-05 9.55319e-06 8.5482e-05 3.01071e-05 0.000246312 0.000115014 6.48857e-05 5.36363e-05 2.59176e-05 
1742.3 0 -1.79529e-05 0.00167413 -1.92774e-05 -4.47275e-06 0.00114726 -0.000267458 -0.000278134 9.35389e-05 0.000272064 -0.000150424 6.47693e-05 0.0109554 -0.000387367 -0.00148535 -0.00016682 0.000139339 0.00034666 8.815e-06 -0.000567736 -0.000256595 1.46162e-05 3.22276e-05 -2.98079e-06 3.4654e-05 8.80109e-06 8.45854e-05 3.01293e-05 0.000245123 0.000115217 7.10554e-05 5.21711e-05 3.02911e-05 
1742.65 0 -2.29455e-05 0.0017045 -2.03042e-05 -3.00428e-06 0.00164322 -0.00025683 -0.000280767 8.69549e-05 0.000294288 -0.000116623 3.86494e-05 0.0108214 -0.000402534 -0.00145722 -0.000156837 0.000194054 0.000347305 9.23382e-06 -0.000634711 -0.000226319 1.09289e-05 3.74281e-05 -6.17499e-06 2.76776e-05 8.66637e-06 8.12559e-05 2.95959e-05 0.00024399 0.000115014 7.68976e-05 4.95568e-05 3.31269e-05 
1743 0 -2.7438e-05 0.00172967 -2.01314e-05 -8.4972e-07 0.00213082 -0.000244318 -0.000282466 7.96676e-05 0.000314505 -8.48303e-05 1.39229e-05 0.0106709 -0.000414417 -0.00142745 -0.000148748 0.000245805 0.000347381 1.14012e-05 -0.000697672 -0.000197201 5.29371e-06 4.34916e-05 -9.03784e-06 2.17874e-05 9.53044e-06 7.62854e-05 2.93262e-05 0.00024217 0.000112917 8.11961e-05 4.72477e-05 3.58247e-05 
1743.35 0 -3.00638e-05 0.00174897 -1.96924e-05 2.03444e-06 0.00260908 -0.000228621 -0.000283886 6.97322e-05 0.00033396 -5.47202e-05 -7.58023e-06 0.0105045 -0.000425207 -0.00139624 -0.000141327 0.000295958 0.00034825 1.48579e-05 -0.000758015 -0.000169475 -8.17306e-08 4.98289e-05 -1.21913e-05 1.68758e-05 1.12883e-05 7.09661e-05 2.90815e-05 0.000239071 0.000108423 8.41044e-05 4.53534e-05 4.02508e-05 
1743.7 0 -2.89607e-05 0.00176294 -1.88376e-05 5.88708e-06 0.003077 -0.000211995 -0.000286864 5.94878e-05 0.00035428 -2.41873e-05 -2.39745e-05 0.0103186 -0.000435132 -0.00136296 -0.000135165 0.000342188 0.000349441 1.67029e-05 -0.000817026 -0.000141539 -3.84726e-06 5.54271e-05 -1.61401e-05 1.27375e-05 1.30289e-05 6.43904e-05 2.89705e-05 0.000235001 0.00010221 8.72864e-05 4.34432e-05 4.51856e-05 
1744.05 0 -2.37813e-05 0.00177135 -1.72391e-05 1.00371e-05 0.00353159 -0.000195897 -0.000293068 5.27175e-05 0.000374211 5.34233e-06 -3.516e-05 0.010113 -0.000443045 -0.00132557 -0.000133721 0.000381877 0.000351572 1.67901e-05 -0.000873894 -0.000112176 -6.54726e-06 6.02812e-05 -1.91519e-05 9.40705e-06 1.22897e-05 5.55373e-05 2.82563e-05 0.000230532 9.45707e-05 9.14052e-05 4.16043e-05 4.85401e-05 
1744.4 0 -1.72793e-05 0.00177393 -1.58858e-05 1.24307e-05 0.00397153 -0.000180999 -0.000305707 4.94522e-05 0.000391502 3.28819e-05 -4.13183e-05 0.00988835 -0.000447007 -0.00128244 -0.00013787 0.000414919 0.000355661 1.73503e-05 -0.000926302 -8.15005e-05 -8.96303e-06 6.35851e-05 -1.9407e-05 6.37868e-06 6.92734e-06 4.58636e-05 2.65767e-05 0.000226293 8.63908e-05 9.64946e-05 4.02574e-05 5.00567e-05 
1744.75 0 -1.24961e-05 0.00177142 -1.39357e-05 1.27138e-05 0.00439495 -0.000169807 -0.00032623 4.65901e-05 0.000406975 6.15487e-05 -4.2859e-05 0.00964252 -0.00044569 -0.00123362 -0.000145404 0.000441382 0.000359797 1.89878e-05 -0.00097183 -5.15044e-05 -1.06059e-05 6.41636e-05 -1.82158e-05 5.0226e-06 -1.26814e-06 3.57117e-05 2.52108e-05 0.000222902 7.94827e-05 0.000101174 3.83934e-05 5.09726e-05 
1745.1 0 -9.92343e-06 0.00176421 -1.06806e-05 1.18932e-05 0.00479864 -0.000164143 -0.000350661 4.19518e-05 0.000423228 9.32583e-05 -4.35746e-05 0.00937565 -0.00043981 -0.00118103 -0.000153056 0.000461044 0.000363263 2.0615e-05 -0.00101045 -2.34459e-05 -1.08331e-05 6.28309e-05 -1.77834e-05 6.27316e-06 -8.42414e-06 2.53569e-05 2.46034e-05 0.00021949 7.49478e-05 0.00010367 3.44799e-05 5.14455e-05 
1745.45 0 -8.50612e-06 0.00175275 -7.59097e-06 1.04839e-05 0.0051813 -0.000161436 -0.000373551 3.58238e-05 0.000441699 0.000127606 -4.70549e-05 0.0090905 -0.000431856 -0.00112649 -0.000158241 0.00047513 0.000365884 2.15672e-05 -0.00104541 3.02366e-06 -1.00488e-05 6.15126e-05 -1.89745e-05 8.66123e-06 -1.36436e-05 1.6143e-05 2.42461e-05 0.000214875 7.20346e-05 0.00010338 2.91481e-05 5.13522e-05 
1745.8 0 -8.86424e-06 0.00173811 -5.28885e-06 8.77328e-06 0.00554289 -0.000158736 -0.000393517 2.96127e-05 0.000462558 0.000163662 -5.48108e-05 0.0087904 -0.000425141 -0.00107052 -0.000162186 0.000485206 0.000365898 2.12683e-05 -0.00107862 2.74185e-05 -8.55983e-06 6.14866e-05 -2.24323e-05 1.05087e-05 -1.80698e-05 8.48556e-06 2.43861e-05 0.000209327 7.03708e-05 0.000100199 2.33935e-05 5.09792e-05 
1746.15 0 -1.13331e-05 0.0017205 -3.25009e-06 6.7389e-06 0.00588379 -0.000154633 -0.000410874 2.41537e-05 0.000485218 0.000201005 -6.66864e-05 0.00847755 -0.000421542 -0.00101236 -0.000166911 0.000492596 0.000362416 1.86944e-05 -0.00110802 5.00323e-05 -5.94285e-06 6.29373e-05 -2.75885e-05 1.09822e-05 -2.31049e-05 2.40933e-06 2.49475e-05 0.000203504 7.03422e-05 9.46289e-05 1.67428e-05 4.99464e-05 
1746.5 0 -1.37467e-05 0.0016994 -6.5211e-07 5.09523e-06 0.00620655 -0.000146296 -0.000424166 2.10959e-05 0.00050595 0.000239591 -7.84936e-05 0.00815146 -0.000420353 -0.000953001 -0.000171513 0.000498555 0.000356691 1.39919e-05 -0.00113197 7.14873e-05 -1.29663e-06 6.58694e-05 -3.15549e-05 9.88754e-06 -2.92629e-05 -2.6257e-06 2.58853e-05 0.000197943 7.13654e-05 8.84574e-05 9.47175e-06 4.81121e-05 
1746.85 0 -1.36083e-05 0.00167403 3.56895e-06 4.56013e-06 0.00651288 -0.000131582 -0.000432691 2.00767e-05 0.000520148 0.000277559 -8.46035e-05 0.00781396 -0.000421709 -0.000893846 -0.000172083 0.000503593 0.000351766 9.20655e-06 -0.00115273 9.08791e-05 5.94396e-06 7.07531e-05 -3.41156e-05 7.07788e-06 -3.52739e-05 -7.94178e-06 2.70435e-05 0.00019342 7.23216e-05 8.32052e-05 2.93483e-06 4.57501e-05 
1747.2 0 -1.10663e-05 0.00164454 9.08794e-06 5.90842e-06 0.00680176 -0.000110669 -0.000439414 1.67956e-05 0.00052862 0.000312676 -8.23861e-05 0.00746684 -0.0004243 -0.000833349 -0.00016577 0.000509449 0.000349199 5.817e-06 -0.00117174 0.000108617 1.43843e-05 7.65279e-05 -3.68095e-05 2.14922e-06 -3.99513e-05 -1.35438e-05 2.78142e-05 0.000190269 7.30778e-05 7.92021e-05 -1.69755e-06 4.22555e-05 
1747.55 0 -8.20712e-06 0.00161099 1.44845e-05 9.89032e-06 0.0070699 -8.62934e-05 -0.000445819 9.03653e-06 0.000533365 0.00034616 -7.29375e-05 0.00710846 -0.00042439 -0.000772339 -0.000153488 0.000517612 0.000347732 2.63186e-06 -0.00118761 0.000125482 2.1269e-05 8.11563e-05 -4.00832e-05 -4.05531e-06 -4.23964e-05 -2.08359e-05 2.8088e-05 0.000187521 7.41235e-05 7.51438e-05 -4.56012e-06 3.8e-05 
1747.9 0 -4.44307e-06 0.0015731 1.82678e-05 1.58242e-05 0.00731621 -6.22161e-05 -0.000450643 -1.42652e-06 0.000534619 0.000379555 -5.92775e-05 0.00673875 -0.000420748 -0.000712769 -0.000135794 0.000527534 0.000344781 -2.06521e-06 -0.00120116 0.000142011 2.58487e-05 8.46912e-05 -4.43581e-05 -1.04601e-05 -4.18932e-05 -3.08322e-05 2.8381e-05 0.000183399 7.53507e-05 7.04514e-05 -7.1557e-06 3.49087e-05 
1748.25 0 1.92968e-06 0.00153304 2.07625e-05 2.25012e-05 0.00754316 -4.11228e-05 -0.000452903 -1.28491e-05 0.000532379 0.00041225 -4.37557e-05 0.00635853 -0.000414257 -0.000653672 -0.000111841 0.000538135 0.000338213 -8.70158e-06 -0.0012144 0.000158325 2.80097e-05 8.74196e-05 -5.05251e-05 -1.75876e-05 -3.92272e-05 -4.05333e-05 3.00671e-05 0.000177325 7.62351e-05 6.55356e-05 -9.63665e-06 3.33285e-05 
1748.6 0 1.09761e-05 0.00149328 2.31702e-05 2.81878e-05 0.00775198 -2.3682e-05 -0.000451227 -2.45562e-05 0.000526365 0.000443311 -2.76834e-05 0.00596744 -0.000405839 -0.000593851 -8.16172e-05 0.000549135 0.00032943 -1.77304e-05 -0.00122726 0.000174283 2.68245e-05 8.91542e-05 -5.83952e-05 -2.51038e-05 -3.65242e-05 -4.69561e-05 3.32305e-05 0.000170407 7.66848e-05 6.05263e-05 -1.18995e-05 3.15907e-05 
1748.95 0 2.13976e-05 0.00145351 2.56854e-05 3.22719e-05 0.00794274 -9.30196e-06 -0.000445026 -3.73261e-05 0.000518155 0.00047194 -1.04054e-05 0.00556819 -0.00039433 -0.000532223 -4.58444e-05 0.000559824 0.000322465 -2.99082e-05 -0.00123859 0.000190263 2.3161e-05 8.96517e-05 -6.69285e-05 -3.25467e-05 -3.61703e-05 -5.04717e-05 3.66373e-05 0.000163159 7.70459e-05 5.4792e-05 -1.45837e-05 2.78134e-05 
1749.3 0 3.14959e-05 0.00141276 2.8508e-05 3.53799e-05 0.00811782 1.72631e-06 -0.000436923 -4.9827e-05 0.00050965 0.000497106 9.66283e-06 0.00516531 -0.000377903 -0.000468988 -6.26886e-06 0.00056896 0.000318899 -4.60303e-05 -0.001249 0.000205985 2.04502e-05 8.85048e-05 -7.35014e-05 -3.99697e-05 -3.79492e-05 -5.20287e-05 3.9509e-05 0.000155935 7.64476e-05 4.8765e-05 -1.74673e-05 2.23611e-05 
1749.65 0 4.18813e-05 0.00137061 3.1596e-05 3.77354e-05 0.00827866 6.70912e-06 -0.000428651 -5.96197e-05 0.000501153 0.000517162 3.13252e-05 0.00476007 -0.000356584 -0.000404263 3.5646e-05 0.000576232 0.000317017 -6.6735e-05 -0.00125892 0.000220117 2.01934e-05 8.5025e-05 -7.78311e-05 -4.64935e-05 -3.95158e-05 -5.23575e-05 4.09346e-05 0.000149344 7.30229e-05 4.33362e-05 -2.10076e-05 1.90073e-05 
1750 0 5.34514e-05 0.00132615 3.37379e-05 3.97416e-05 0.00842288 3.67977e-06 -0.000417799 -6.54816e-05 0.00049413 0.000530495 5.05469e-05 0.00435418 -0.000331239 -0.000337465 7.69302e-05 0.000581261 0.000315875 -9.05654e-05 -0.0012672 0.000232051 2.13043e-05 7.88301e-05 -8.12487e-05 -5.27227e-05 -4.03756e-05 -5.23756e-05 4.02415e-05 0.000142845 6.6146e-05 3.87932e-05 -2.70475e-05 1.93772e-05 
1750.35 0 6.42351e-05 0.00127864 3.44907e-05 4.14807e-05 0.00854907 -6.28426e-06 -0.000401455 -6.83041e-05 0.000489076 0.00053594 6.56525e-05 0.0039498 -0.000302193 -0.000269934 0.000113659 0.000583062 0.000315523 -0.000113608 -0.00127286 0.000240443 2.32501e-05 7.19347e-05 -8.47252e-05 -5.99445e-05 -4.20097e-05 -5.14477e-05 3.73621e-05 0.000135981 5.70456e-05 3.48865e-05 -3.47262e-05 2.19103e-05 
1750.7 0 7.24838e-05 0.0012294 3.41277e-05 4.21834e-05 0.00865857 -2.18828e-05 -0.000380933 -7.09913e-05 0.000484142 0.000532419 7.87162e-05 0.00354671 -0.00027245 -0.000202269 0.000144979 0.000579725 0.000317469 -0.000133021 -0.00127572 0.000243831 2.62461e-05 6.65933e-05 -9.01057e-05 -6.76686e-05 -4.37027e-05 -5.03291e-05 3.28921e-05 0.000128115 4.73352e-05 3.06557e-05 -4.13039e-05 2.40182e-05 
1751.05 0 7.84292e-05 0.00117864 3.31383e-05 4.22356e-05 0.00875386 -4.41029e-05 -0.000358899 -7.58103e-05 0.00047786 0.000520052 9.05068e-05 0.00314577 -0.00024739 -0.000134197 0.00017105 0.000572362 0.000322376 -0.000148981 -0.00127603 0.00024292 2.95015e-05 6.37242e-05 -9.69315e-05 -7.55572e-05 -4.35434e-05 -5.07782e-05 2.8928e-05 0.000118946 3.71099e-05 2.52196e-05 -4.51298e-05 2.37433e-05 
1751.4 0 8.37173e-05 0.00112534 3.38667e-05 4.19283e-05 0.00883828 -7.27708e-05 -0.000336718 -8.15515e-05 0.000470536 0.000500019 9.99294e-05 0.00274594 -0.000230505 -6.61368e-05 0.000192052 0.000564394 0.000328085 -0.000164514 -0.00127346 0.000240642 3.21173e-05 6.23214e-05 -0.000103085 -8.31478e-05 -4.17533e-05 -5.20936e-05 2.70228e-05 0.000109177 2.59779e-05 1.93458e-05 -4.56638e-05 2.10794e-05 
1751.75 0 8.98912e-05 0.00106933 3.79997e-05 4.00914e-05 0.00891121 -0.000103507 -0.000316607 -8.4943e-05 0.000464209 0.00047348 0.000106875 0.00234207 -0.000221246 1.48484e-06 0.000209159 0.000558996 0.000331618 -0.000181387 -0.00126704 0.000241757 3.20494e-05 6.17279e-05 -0.000107673 -8.89651e-05 -3.96737e-05 -5.4443e-05 2.71973e-05 9.89427e-05 1.50277e-05 1.37942e-05 -4.44706e-05 1.69601e-05 
1752.1 0 9.63714e-05 0.00101093 4.37943e-05 3.72488e-05 0.00896817 -0.000131229 -0.000299463 -8.5518e-05 0.000460614 0.000443615 0.000112257 0.00193125 -0.00021723 6.72082e-05 0.00022383 0.000556764 0.000330442 -0.000200235 -0.00125546 0.00024933 2.86653e-05 6.12707e-05 -0.000110272 -9.25172e-05 -3.88985e-05 -5.89964e-05 2.92836e-05 8.90766e-05 4.81198e-06 7.56713e-06 -4.31677e-05 1.282e-05 
1752.45 0 0.000101026 0.000949956 4.79321e-05 3.48493e-05 0.00900463 -0.000154553 -0.000283628 -8.36235e-05 0.000459082 0.00041243 0.000116859 0.00151537 -0.000214267 0.000129609 0.000236506 0.000554955 0.000323472 -0.000220973 -0.00123803 0.000263665 2.43737e-05 6.16154e-05 -0.000109927 -9.4439e-05 -3.96244e-05 -6.42881e-05 3.20903e-05 7.99748e-05 -5.1486e-06 1.7575e-07 -4.25124e-05 9.09554e-06 
1752.8 0 0.000101755 0.000886495 5.00159e-05 3.36445e-05 0.00901877 -0.000175629 -0.000267862 -8.08703e-05 0.000458243 0.000378856 0.000119816 0.00109637 -0.000207514 0.000188813 0.000248092 0.000551753 0.000312409 -0.000241726 -0.00121542 0.000283177 2.14778e-05 6.2839e-05 -0.000106935 -9.64034e-05 -3.9815e-05 -6.77338e-05 3.44113e-05 7.11727e-05 -1.62011e-05 -7.60328e-06 -4.32983e-05 4.73468e-06 
1753.15 0 9.89722e-05 0.00082195 5.06869e-05 3.26981e-05 0.00901142 -0.000196729 -0.000252514 -7.81496e-05 0.000458325 0.00034123 0.000118314 0.000675588 -0.000195272 0.000243381 0.000261221 0.000546547 0.000298511 -0.000260076 -0.00118878 0.000305372 1.99173e-05 6.20462e-05 -0.000102753 -9.95051e-05 -3.72996e-05 -6.93021e-05 3.51263e-05 6.20697e-05 -2.72465e-05 -1.45121e-05 -4.60184e-05 -1.10748e-06 
1753.5 0 9.56682e-05 0.000757283 5.00762e-05 3.02865e-05 0.00898306 -0.000216252 -0.000235713 -7.48675e-05 0.000460667 0.000298953 0.000109421 0.000255344 -0.000177131 0.000293335 0.000276747 0.000540566 0.000280328 -0.00027472 -0.00115962 0.000327283 1.84952e-05 5.87302e-05 -9.84884e-05 -0.000102999 -3.36785e-05 -7.01107e-05 3.40941e-05 5.22955e-05 -3.5845e-05 -1.95869e-05 -4.9799e-05 -7.49711e-06 
1753.85 0 9.30979e-05 0.000692063 4.98164e-05 2.74492e-05 0.00893277 -0.000229057 -0.000215192 -7.25262e-05 0.000464497 0.000253485 9.66194e-05 -0.000161316 -0.000153276 0.000339561 0.000293449 0.000535776 0.000257539 -0.000286662 -0.00112744 0.000344891 1.66342e-05 5.45345e-05 -9.42868e-05 -0.000106311 -3.17934e-05 -6.98645e-05 3.15567e-05 4.21466e-05 -4.13542e-05 -2.28733e-05 -5.35556e-05 -1.28916e-05 
1754.2 0 9.12781e-05 0.000626018 5.0698e-05 2.53096e-05 0.0088633 -0.000236546 -0.000193219 -7.30662e-05 0.000466929 0.000208074 8.58059e-05 -0.000571867 -0.000126665 0.000380216 0.000311692 0.000532501 0.000232043 -0.000297226 -0.00109222 0.000354892 1.41699e-05 5.05099e-05 -8.96732e-05 -0.000109057 -3.08253e-05 -6.7535e-05 2.74549e-05 3.21762e-05 -4.37482e-05 -2.47211e-05 -5.60301e-05 -1.73797e-05 
1754.55 0 9.03491e-05 0.000560888 5.16064e-05 2.34231e-05 0.00877956 -0.000245503 -0.000173051 -7.64156e-05 0.000467404 0.000165871 7.62548e-05 -0.000976218 -9.96678e-05 0.000415372 0.000332087 0.000530107 0.000206419 -0.000305907 -0.00105797 0.000357421 1.05795e-05 4.73042e-05 -8.42514e-05 -0.000110692 -2.99504e-05 -6.37188e-05 2.24862e-05 2.31946e-05 -4.41062e-05 -2.50839e-05 -5.63968e-05 -2.07899e-05 
1754.9 0 8.90135e-05 0.000498354 5.13806e-05 2.1698e-05 0.00868167 -0.000259341 -0.000154301 -8.24951e-05 0.000467216 0.000129168 6.36504e-05 -0.00137342 -7.16025e-05 0.000449663 0.000353085 0.000530482 0.000181839 -0.000313041 -0.00102727 0.000355138 5.6711e-06 4.49952e-05 -7.8659e-05 -0.000110919 -2.89592e-05 -6.08682e-05 1.79551e-05 1.50997e-05 -4.47401e-05 -2.37905e-05 -5.46749e-05 -2.19225e-05 
1755.25 0 8.68974e-05 0.000436896 5.02615e-05 2.02112e-05 0.00856931 -0.000276869 -0.000134509 -9.26901e-05 0.000467388 9.75991e-05 4.46089e-05 -0.00176034 -4.18435e-05 0.000486751 0.000370663 0.000534888 0.000158347 -0.000319666 -0.000999175 0.000348648 -7.88245e-07 4.33277e-05 -7.44048e-05 -0.000109638 -2.77839e-05 -5.97591e-05 1.49863e-05 6.70472e-06 -4.68518e-05 -2.16607e-05 -5.31331e-05 -2.1052e-05 
1755.6 0 8.31566e-05 0.000374765 4.86292e-05 1.841e-05 0.00844474 -0.000295569 -0.000112739 -0.000107362 0.000467263 6.93563e-05 1.98731e-05 -0.00213798 -1.27193e-05 0.000527066 0.000382421 0.000541932 0.000135973 -0.000326319 -0.000971257 0.000336828 -8.05882e-06 4.13342e-05 -7.22009e-05 -0.000108696 -2.76423e-05 -5.98426e-05 1.26788e-05 -1.71705e-06 -5.06614e-05 -2.06937e-05 -5.44228e-05 -1.99456e-05 
1755.95 0 7.58747e-05 0.00031117 4.63361e-05 1.64945e-05 0.0083062 -0.000314942 -9.06798e-05 -0.000123413 0.000466046 4.27334e-05 -9.35232e-06 -0.00250825 1.35777e-05 0.000569573 0.000388827 0.000548203 0.000116216 -0.000333746 -0.000940767 0.000320874 -1.4542e-05 3.84704e-05 -7.26661e-05 -0.000110178 -2.84829e-05 -6.14112e-05 1.1375e-05 -9.26814e-06 -5.62544e-05 -2.11955e-05 -5.8255e-05 -2.11863e-05 
1756.3 0 6.49013e-05 0.000244625 4.33943e-05 1.56038e-05 0.00815041 -0.000332566 -7.07235e-05 -0.000136833 0.000463457 1.71749e-05 -4.37785e-05 -0.00287084 3.56933e-05 0.000612939 0.000390716 0.000549621 0.000101847 -0.000341062 -0.00090591 0.000302391 -1.87883e-05 3.53333e-05 -7.55341e-05 -0.000114663 -2.95044e-05 -6.27789e-05 1.2388e-05 -1.71437e-05 -6.30014e-05 -2.21535e-05 -6.26177e-05 -2.61426e-05 
1756.65 0 5.19636e-05 0.000175614 3.88636e-05 1.66308e-05 0.00797563 -0.000344376 -5.37976e-05 -0.000146181 0.000457432 -7.98641e-06 -8.17483e-05 -0.00322582 5.28586e-05 0.00065495 0.000387304 0.000544179 9.25275e-05 -0.000344739 -0.000867121 0.000284565 -2.03985e-05 3.25718e-05 -7.88412e-05 -0.000120861 -3.03679e-05 -6.19278e-05 1.48789e-05 -2.62661e-05 -7.01521e-05 -2.28272e-05 -6.60357e-05 -3.35847e-05 
1757 0 3.91511e-05 0.000105911 3.28328e-05 1.96303e-05 0.00778128 -0.000349133 -4.02589e-05 -0.000152577 0.000444256 -3.37155e-05 -0.000119978 -0.00357023 6.54161e-05 0.000693021 0.000378369 0.000533916 8.55227e-05 -0.000343305 -0.000825745 0.000270701 -1.99612e-05 2.9792e-05 -8.22544e-05 -0.000127636 -3.01179e-05 -5.99382e-05 1.79369e-05 -3.54357e-05 -7.77418e-05 -2.29707e-05 -6.71639e-05 -4.17089e-05 
1757.35 0 2.73569e-05 3.49039e-05 2.57804e-05 2.31456e-05 0.0075676 -0.000347385 -3.12554e-05 -0.000155228 0.000423703 -5.9279e-05 -0.000157777 -0.00389915 7.36642e-05 0.000727088 0.000365841 0.000521121 7.80042e-05 -0.000337398 -0.000781452 0.000260228 -1.84748e-05 2.5081e-05 -8.66573e-05 -0.000133604 -2.83124e-05 -5.72854e-05 2.04971e-05 -4.29809e-05 -8.54615e-05 -2.27687e-05 -6.48098e-05 -5.15862e-05 
1757.7 0 1.60199e-05 -3.78248e-05 1.82543e-05 2.65626e-05 0.00733563 -0.000338257 -2.62258e-05 -0.000152064 0.000398865 -8.3321e-05 -0.000196068 -0.0042085 7.90508e-05 0.00075966 0.000352273 0.000505436 6.85255e-05 -0.000328014 -0.000731778 0.000251619 -1.65426e-05 1.7539e-05 -8.98157e-05 -0.000137365 -2.55838e-05 -5.2722e-05 2.16922e-05 -4.81753e-05 -9.20749e-05 -2.28729e-05 -5.89091e-05 -6.51944e-05 
1758.05 0 4.75028e-06 -0.000109069 1.1768e-05 3.09891e-05 0.00709079 -0.000320315 -2.48071e-05 -0.000143746 0.000370171 -0.000105947 -0.00023309 -0.00449712 8.43722e-05 0.000789477 0.00033992 0.000487288 5.95317e-05 -0.000316867 -0.000677767 0.000243732 -1.37682e-05 8.14126e-06 -8.91606e-05 -0.000138517 -2.1973e-05 -4.47841e-05 2.23058e-05 -5.25575e-05 -9.63173e-05 -2.33978e-05 -5.0594e-05 -8.10626e-05 
1758.4 0 -6.08687e-06 -0.000174416 7.51853e-06 3.56489e-05 0.00683875 -0.000294756 -2.84713e-05 -0.000132783 0.000335888 -0.000128642 -0.000264624 -0.00476858 9.03588e-05 0.000813484 0.000331261 0.000469398 5.42478e-05 -0.000305725 -0.000625119 0.000236346 -9.9572e-06 -1.20884e-06 -8.61295e-05 -0.000138642 -1.65906e-05 -3.47752e-05 2.26278e-05 -5.65657e-05 -9.82359e-05 -2.33254e-05 -4.06229e-05 -9.56994e-05 
1758.75 0 -1.61021e-05 -0.000233932 5.15419e-06 3.95993e-05 0.00658116 -0.000266613 -3.5734e-05 -0.000120426 0.000297109 -0.000151752 -0.000290094 -0.00502361 9.60443e-05 0.000833217 0.000328195 0.000453581 5.15128e-05 -0.000295742 -0.000576303 0.000232743 -5.75947e-06 -9.07648e-06 -8.29764e-05 -0.000139429 -1.04183e-05 -2.61168e-05 2.19594e-05 -5.90633e-05 -9.87275e-05 -2.24588e-05 -2.89537e-05 -0.000108645 
1759.1 0 -2.52755e-05 -0.000289814 3.44577e-06 4.3245e-05 0.00632041 -0.000238379 -4.28919e-05 -0.000106849 0.000257657 -0.00017756 -0.000313768 -0.00526153 0.000102628 0.000851772 0.000329421 0.00043966 5.07257e-05 -0.00028621 -0.000530505 0.000234851 -5.66286e-07 -1.52706e-05 -7.87704e-05 -0.000140156 -6.17771e-06 -1.98111e-05 2.07361e-05 -6.03274e-05 -9.80602e-05 -2.26091e-05 -1.65233e-05 -0.000120637 
1759.45 0 -3.43564e-05 -0.000343442 2.00436e-06 4.68723e-05 0.00605765 -0.000208222 -4.97579e-05 -9.30496e-05 0.000217083 -0.000210046 -0.000339268 -0.00548563 0.000112466 0.000869717 0.000331935 0.000429346 5.38069e-05 -0.000277016 -0.000486768 0.000239712 6.88758e-06 -2.02151e-05 -7.19309e-05 -0.000139635 -4.812e-06 -1.63363e-05 1.879e-05 -6.17457e-05 -9.67117e-05 -2.37383e-05 -4.94326e-06 -0.00012865 
1759.8 0 -4.35272e-05 -0.000396821 9.76953e-07 4.98017e-05 0.00579129 -0.000174496 -5.60858e-05 -7.85711e-05 0.000172868 -0.00024927 -0.000364527 -0.0057018 0.000126305 0.000886839 0.00033421 0.000425974 6.00039e-05 -0.000271001 -0.000444574 0.000244411 1.62121e-05 -2.46589e-05 -6.45276e-05 -0.000137714 -3.79603e-06 -1.58965e-05 1.53292e-05 -6.39585e-05 -9.6301e-05 -2.44768e-05 5.89267e-06 -0.000131271 
1760.15 0 -5.10869e-05 -0.000451579 2.74811e-07 5.18468e-05 0.0055173 -0.000137042 -5.96739e-05 -6.22764e-05 0.000125689 -0.000289814 -0.000385632 -0.00591339 0.000143339 0.000902664 0.000334496 0.000429761 6.71692e-05 -0.000269186 -0.000402792 0.000248347 2.68595e-05 -2.78186e-05 -5.87183e-05 -0.000133925 -9.08203e-08 -1.77432e-05 1.06743e-05 -6.62092e-05 -9.76745e-05 -2.4368e-05 1.55304e-05 -0.000132078 
1760.5 0 -5.46822e-05 -0.000508026 1.52686e-07 5.37609e-05 0.00523185 -9.55446e-05 -5.85275e-05 -4.49135e-05 7.81786e-05 -0.000325998 -0.000399601 -0.00611776 0.000161384 0.000916999 0.000331547 0.000436533 7.46006e-05 -0.000267442 -0.000361388 0.000252597 3.74224e-05 -3.04195e-05 -5.40709e-05 -0.000128192 5.23928e-06 -1.99059e-05 5.78904e-06 -6.84592e-05 -0.000100688 -2.37933e-05 2.25962e-05 -0.000133706 
1760.85 0 -5.40455e-05 -0.000563991 8.07476e-07 5.5716e-05 0.00493487 -5.03514e-05 -5.30782e-05 -2.72707e-05 3.28542e-05 -0.000356751 -0.000401729 -0.00631111 0.00017876 0.000931334 0.00032539 0.000440879 8.30907e-05 -0.000259635 -0.00031922 0.000258898 4.68055e-05 -3.32124e-05 -4.94586e-05 -0.000121379 1.0952e-05 -2.10857e-05 1.55961e-06 -7.19181e-05 -0.000103339 -2.30395e-05 2.69865e-05 -0.000135631 
1761.2 0 -5.13722e-05 -0.000617045 2.38116e-06 5.67114e-05 0.00462715 -6.0559e-06 -4.79269e-05 -1.25845e-05 -9.27884e-06 -0.000384434 -0.00039004 -0.00649113 0.000196752 0.000945818 0.000315549 0.000441769 9.18147e-05 -0.00024325 -0.000273313 0.000267223 5.52406e-05 -3.44141e-05 -4.46247e-05 -0.000114568 1.82207e-05 -2.10201e-05 -3.04761e-06 -7.70445e-05 -0.000104578 -2.18773e-05 2.88383e-05 -0.000136747 
1761.55 0 -4.66773e-05 -0.000667393 4.42399e-06 5.62537e-05 0.00430938 3.12841e-05 -4.54532e-05 -2.57772e-06 -4.85638e-05 -0.000408717 -0.000370171 -0.00665514 0.000215992 0.000958154 0.00030236 0.000443631 9.75963e-05 -0.000220764 -0.000222789 0.000274373 6.30123e-05 -3.38003e-05 -3.88121e-05 -0.000108163 2.63634e-05 -1.84988e-05 -9.28905e-06 -8.24691e-05 -0.000105159 -2.10964e-05 2.79351e-05 -0.000136584 
1761.9 0 -3.92407e-05 -0.000715504 6.10997e-06 5.48027e-05 0.00398304 6.20342e-05 -4.26768e-05 4.08565e-06 -8.4956e-05 -0.000425553 -0.000349666 -0.00680129 0.000234553 0.000965766 0.000288342 0.000447991 9.87795e-05 -0.000195246 -0.000168571 0.000276524 7.11979e-05 -3.24326e-05 -3.21738e-05 -0.000101687 3.25881e-05 -1.30708e-05 -1.62898e-05 -8.71452e-05 -0.0001053 -2.23972e-05 2.50473e-05 -0.000135494 
1762.25 0 -3.05817e-05 -0.000760389 7.48424e-06 5.24193e-05 0.0036489 9.02651e-05 -3.71993e-05 8.74948e-06 -0.000116388 -0.000431241 -0.000331197 -0.00692723 0.000250113 0.000966676 0.000274063 0.000449434 9.62804e-05 -0.000169548 -0.000111944 0.000272837 8.14234e-05 -3.16786e-05 -2.62533e-05 -9.43415e-05 3.57297e-05 -7.31729e-06 -2.24453e-05 -9.14245e-05 -0.000104946 -2.6414e-05 1.96314e-05 -0.000134651 
1762.6 0 -2.18687e-05 -0.000801222 9.15239e-06 4.85518e-05 0.00330947 0.000117034 -3.02918e-05 1.03478e-05 -0.000142057 -0.000425804 -0.000313248 -0.0070298 0.000260737 0.000960724 0.00025761 0.000443635 9.02494e-05 -0.000145458 -5.65985e-05 0.000265508 9.19443e-05 -3.18564e-05 -2.00703e-05 -8.66496e-05 3.58293e-05 -2.52153e-06 -2.79106e-05 -9.56677e-05 -0.000103502 -3.15753e-05 1.12325e-05 -0.000134397 
1762.95 0 -1.41377e-05 -0.000837771 9.85685e-06 4.33073e-05 0.00296971 0.000140641 -2.31682e-05 6.26044e-06 -0.000163623 -0.000412591 -0.000295331 -0.00710959 0.000265409 0.000951893 0.000239314 0.000431826 8.0274e-05 -0.000124072 -6.97699e-06 0.000257049 9.98858e-05 -3.30949e-05 -1.22263e-05 -7.98373e-05 3.34036e-05 1.98446e-06 -3.33795e-05 -9.97575e-05 -0.000100197 -3.6539e-05 2.40868e-06 -0.000133863 
1763.3 0 -8.04897e-06 -0.000870674 8.74625e-06 3.76608e-05 0.00263406 0.000160343 -1.57055e-05 -3.68748e-06 -0.000182066 -0.000395765 -0.000279847 -0.00716916 0.000266261 0.000943994 0.000221059 0.000417217 6.74979e-05 -0.000105918 3.69514e-05 0.00024993 0.00010487 -3.51599e-05 -4.19916e-06 -7.3746e-05 2.93685e-05 5.78013e-06 -3.84648e-05 -0.000103583 -9.56624e-05 -4.13576e-05 -4.72208e-06 -0.000132293 
1763.65 0 -3.02556e-06 -0.000901274 7.80816e-06 3.11081e-05 0.00230297 0.000176813 -7.22929e-06 -1.82171e-05 -0.000198569 -0.000378172 -0.000266853 -0.00721433 0.000268386 0.000935028 0.000205047 0.000403019 5.47169e-05 -8.93974e-05 7.79931e-05 0.000244449 0.000107793 -3.71209e-05 1.4538e-06 -6.77635e-05 2.54258e-05 6.92183e-06 -4.30975e-05 -0.000107962 -9.20567e-05 -4.53198e-05 -1.04302e-05 -0.000128932 
1764 0 2.9252e-06 -0.000931583 8.70743e-06 2.17903e-05 0.00197294 0.000188254 6.36689e-07 -3.6542e-05 -0.000212318 -0.000359669 -0.00025581 -0.00724946 0.000273976 0.000922673 0.000192383 0.000391481 4.26549e-05 -7.26346e-05 0.000117209 0.000237919 0.000109402 -3.91517e-05 3.82007e-06 -6.25926e-05 2.3728e-05 4.82963e-06 -4.84771e-05 -0.000113357 -9.03132e-05 -4.76957e-05 -1.60501e-05 -0.000124383 
1764.35 0 1.05797e-05 -0.000962127 1.02635e-05 1.04567e-05 0.00164293 0.00019441 5.23957e-06 -5.81334e-05 -0.000222386 -0.000338994 -0.000245365 -0.00727393 0.000281496 0.000908686 0.000180973 0.000382621 2.87114e-05 -5.49582e-05 0.000155998 0.000228938 0.000108926 -4.12407e-05 5.27185e-06 -5.95966e-05 2.26943e-05 2.38285e-06 -5.42318e-05 -0.000118519 -8.91173e-05 -4.96024e-05 -2.2184e-05 -0.000119393 
1764.7 0 1.8418e-05 -0.00099067 1.08964e-05 -3.62643e-07 0.00131531 0.000195465 6.74658e-06 -8.30562e-05 -0.000230409 -0.000316978 -0.000231759 -0.00728549 0.000291568 0.000894488 0.000169708 0.000375755 1.02347e-05 -3.58709e-05 0.00019646 0.000219292 0.000105949 -4.19608e-05 6.82469e-06 -5.93152e-05 2.16008e-05 1.44898e-06 -5.87399e-05 -0.000122321 -8.80195e-05 -5.10798e-05 -2.80065e-05 -0.000113081 
1765.05 0 2.58935e-05 -0.00101529 1.12368e-05 -9.47769e-06 0.000990932 0.000191747 7.31622e-06 -0.000110129 -0.000237049 -0.000295646 -0.000214795 -0.0072836 0.00030641 0.000879104 0.000159388 0.000369327 -1.28242e-05 -1.82165e-05 0.000239435 0.000210272 0.000102202 -4.22772e-05 7.87389e-06 -6.15697e-05 2.16092e-05 4.62505e-07 -6.18099e-05 -0.000124086 -8.71959e-05 -5.09423e-05 -3.30291e-05 -0.000105069 
1765.4 0 3.24556e-05 -0.00103673 1.25018e-05 -1.72693e-05 0.000669329 0.000184074 7.07273e-06 -0.000135187 -0.000241836 -0.00027674 -0.000196223 -0.00726912 0.000324694 0.00086117 0.000150892 0.00036305 -3.79695e-05 -5.31747e-06 0.000282931 0.000200265 9.90483e-05 -4.38379e-05 8.27721e-06 -6.53814e-05 2.32889e-05 -1.76643e-06 -6.45114e-05 -0.000125258 -8.52689e-05 -4.87221e-05 -3.68758e-05 -9.57525e-05 
1765.75 0 3.80084e-05 -0.00105699 1.49838e-05 -2.41858e-05 0.00035109 0.000171819 6.4423e-06 -0.000156154 -0.000243368 -0.000262275 -0.000176376 -0.00724329 0.000342796 0.000841967 0.000144296 0.000357753 -6.44366e-05 3.74884e-06 0.000324235 0.000187299 9.51377e-05 -4.62232e-05 8.51721e-06 -7.08294e-05 2.62067e-05 -4.1323e-06 -6.66813e-05 -0.000127689 -8.19787e-05 -4.56836e-05 -3.84405e-05 -8.64579e-05 
1766.1 0 4.30304e-05 -0.00107701 1.82649e-05 -2.937e-05 3.64709e-05 0.000156132 8.35809e-06 -0.000176434 -0.000241709 -0.000251417 -0.000153946 -0.0072085 0.000358854 0.000821483 0.000137793 0.000354524 -9.13613e-05 9.21002e-06 0.000362991 0.000171549 9.04363e-05 -4.94321e-05 1.05465e-05 -7.81294e-05 2.9063e-05 -5.41143e-06 -6.79837e-05 -0.000130816 -7.81622e-05 -4.31278e-05 -3.78671e-05 -7.84773e-05 
1766.45 0 4.78041e-05 -0.00109672 2.15318e-05 -3.26334e-05 -0.000276719 0.000139814 1.36504e-05 -0.00019915 -0.00023825 -0.000242579 -0.000128121 -0.00716578 0.000373706 0.00079757 0.000129135 0.000353316 -0.00011684 8.26106e-06 0.000397991 0.000154294 8.55088e-05 -5.50125e-05 1.44987e-05 -8.38819e-05 3.14286e-05 -5.55566e-06 -6.96044e-05 -0.000133854 -7.33976e-05 -3.98558e-05 -3.664e-05 -7.08777e-05 
1766.8 0 5.21878e-05 -0.00111491 2.44334e-05 -3.59019e-05 -0.000589889 0.000123859 2.11374e-05 -0.00022276 -0.000231492 -0.000236249 -0.000100741 -0.00711314 0.000387979 0.000770965 0.000119949 0.000353069 -0.000139506 1.90531e-07 0.000427953 0.000135323 8.02325e-05 -6.18365e-05 1.83653e-05 -8.59514e-05 3.32868e-05 -3.99307e-06 -7.26004e-05 -0.000137341 -6.69348e-05 -3.54758e-05 -3.65601e-05 -6.19658e-05 
1767.15 0 5.56157e-05 -0.0011298 2.64669e-05 -4.08055e-05 -0.000902446 0.000108955 2.96107e-05 -0.000245389 -0.000220242 -0.000231656 -7.50409e-05 -0.00704875 0.000399762 0.000745017 0.00011149 0.000353343 -0.000157989 -1.34834e-05 0.000452916 0.000113616 7.5034e-05 -6.74154e-05 2.13307e-05 -8.6822e-05 3.38972e-05 -1.153e-06 -7.62571e-05 -0.000140834 -6.03328e-05 -3.10213e-05 -3.82536e-05 -5.19945e-05 
1767.5 0 5.67612e-05 -0.00114157 2.6366e-05 -4.59147e-05 -0.00121334 9.74156e-05 3.80926e-05 -0.000267448 -0.000206975 -0.000226067 -5.19111e-05 -0.00697022 0.000407661 0.000722149 0.00010196 0.000354107 -0.000172101 -2.98694e-05 0.000475113 9.08019e-05 7.02611e-05 -7.26517e-05 2.38838e-05 -8.90655e-05 3.2655e-05 1.10644e-06 -7.85833e-05 -0.000142876 -5.47038e-05 -2.82978e-05 -3.99046e-05 -4.14512e-05 
1767.85 0 5.44768e-05 -0.00115178 2.44429e-05 -4.9042e-05 -0.00152078 8.94944e-05 4.55061e-05 -0.000290839 -0.00019503 -0.000218808 -3.19552e-05 -0.006875 0.00041299 0.000701977 9.19265e-05 0.000353916 -0.000184231 -4.39636e-05 0.000496276 7.00361e-05 6.57649e-05 -7.84991e-05 2.49666e-05 -9.18855e-05 3.18566e-05 2.33004e-06 -7.79284e-05 -0.000142395 -5.0271e-05 -2.80996e-05 -3.98938e-05 -3.09009e-05 
1768.2 0 5.00255e-05 -0.00116083 2.18187e-05 -4.97451e-05 -0.00182204 8.62717e-05 5.21113e-05 -0.000319111 -0.000184889 -0.000210544 -1.74636e-05 -0.00676332 0.00041647 0.000684581 8.34959e-05 0.000352174 -0.00019795 -5.27671e-05 0.000515833 5.20167e-05 6.27285e-05 -8.40676e-05 2.38969e-05 -9.33853e-05 3.34327e-05 3.72692e-06 -7.50662e-05 -0.000139583 -4.64323e-05 -2.94155e-05 -3.84029e-05 -2.31165e-05 
1768.55 0 4.42467e-05 -0.0011681 1.81416e-05 -4.82808e-05 -0.00211577 8.92066e-05 5.92952e-05 -0.000354523 -0.00017819 -0.000200842 -7.929e-06 -0.00663916 0.000417992 0.000670871 7.865e-05 0.000348972 -0.000214151 -5.95461e-05 0.000533073 3.51461e-05 6.15033e-05 -8.90696e-05 2.30449e-05 -9.19189e-05 3.58435e-05 5.47397e-06 -7.29843e-05 -0.000135836 -4.12508e-05 -3.05351e-05 -3.5648e-05 -1.98607e-05 
1768.9 0 3.79505e-05 -0.00117401 1.31444e-05 -4.54148e-05 -0.00240293 9.70828e-05 6.75551e-05 -0.000393847 -0.00017529 -0.000190147 -4.81395e-07 -0.00650662 0.000417381 0.000660762 8.04522e-05 0.000344212 -0.000232028 -6.93192e-05 0.000549029 1.90784e-05 5.87116e-05 -9.35606e-05 2.43267e-05 -8.77649e-05 3.81437e-05 6.29949e-06 -7.24615e-05 -0.000133095 -3.32837e-05 -3.04944e-05 -3.40714e-05 -2.00282e-05 
1769.25 0 3.27876e-05 -0.00117863 7.44403e-06 -4.25416e-05 -0.00268517 0.000107783 7.75223e-05 -0.000430876 -0.000172545 -0.000178993 8.4055e-06 -0.00636492 0.000413354 0.000652919 8.76197e-05 0.00033764 -0.000252088 -8.26364e-05 0.000566763 4.49219e-06 5.26106e-05 -9.70023e-05 2.88832e-05 -8.41452e-05 4.05118e-05 6.71152e-06 -7.26157e-05 -0.000132371 -2.40506e-05 -3.01828e-05 -3.52304e-05 -2.07372e-05 
1769.6 0 2.99176e-05 -0.00118058 1.39916e-06 -4.06013e-05 -0.00296194 0.000118322 9.01252e-05 -0.000461773 -0.000167463 -0.000167279 2.28662e-05 -0.00621125 0.000405373 0.000646369 9.62471e-05 0.000326443 -0.000273451 -9.75909e-05 0.000589132 -9.51471e-06 4.52379e-05 -9.84626e-05 3.52732e-05 -8.27886e-05 4.26111e-05 8.19422e-06 -7.41327e-05 -0.000132983 -1.56358e-05 -2.92223e-05 -3.73906e-05 -1.90334e-05 
1769.95 0 2.93867e-05 -0.00117878 -4.02569e-06 -3.82931e-05 -0.00323063 0.000124856 0.000104458 -0.000487182 -0.000159667 -0.000156469 4.44848e-05 -0.00604439 0.000393766 0.000639487 0.000104505 0.00030669 -0.000292729 -0.00011436 0.000618225 -2.49552e-05 3.77318e-05 -9.75465e-05 4.0292e-05 -8.22157e-05 4.50692e-05 9.5746e-06 -7.75027e-05 -0.000133419 -7.69546e-06 -2.64762e-05 -3.89128e-05 -1.50222e-05 
1770.3 0 3.07391e-05 -0.00117426 -8.13545e-06 -3.3761e-05 -0.00348806 0.00012398 0.000116308 -0.00050814 -0.000149737 -0.000148592 7.15163e-05 -0.00586511 0.000378902 0.000628153 0.000111242 0.000278478 -0.000306419 -0.000133105 0.000652976 -4.12812e-05 3.01223e-05 -9.50117e-05 4.26047e-05 -8.08599e-05 4.81458e-05 9.79757e-06 -8.17282e-05 -0.000133097 9.71272e-07 -2.29908e-05 -3.92451e-05 -1.08443e-05 
1770.65 0 3.27303e-05 -0.00116747 -1.04484e-05 -2.72669e-05 -0.00373254 0.000114941 0.000122658 -0.000525115 -0.000139458 -0.000142343 0.000102126 -0.00567603 0.000361969 0.000609991 0.00011709 0.000244676 -0.000314299 -0.000150957 0.000688086 -5.8058e-05 2.31919e-05 -9.1162e-05 4.30034e-05 -7.89426e-05 5.0707e-05 9.17401e-06 -8.4349e-05 -0.000131704 8.81676e-06 -1.85709e-05 -3.82128e-05 -6.98577e-06 
1771 0 3.40165e-05 -0.00115881 -1.14334e-05 -2.12853e-05 -0.00396644 9.82631e-05 0.000123828 -0.000540574 -0.000131915 -0.000134103 0.000133407 -0.00548007 0.000342378 0.000585888 0.000124904 0.000206719 -0.000318542 -0.000167648 0.000719315 -7.57457e-05 1.62542e-05 -8.64721e-05 4.0854e-05 -7.6933e-05 5.16446e-05 7.84347e-06 -8.46303e-05 -0.000128967 1.43042e-05 -1.24945e-05 -3.5722e-05 -3.04771e-06 
1771.35 0 3.32025e-05 -0.00114974 -1.13932e-05 -1.77098e-05 -0.00419359 7.72727e-05 0.000120304 -0.000556945 -0.000126768 -0.000122581 0.000160472 -0.00527741 0.000320109 0.00055709 0.000134909 0.000165919 -0.000320722 -0.000185978 0.000747063 -9.31213e-05 7.40588e-06 -8.18126e-05 3.57947e-05 -7.42454e-05 5.14479e-05 5.54905e-06 -8.25444e-05 -0.00012571 1.7596e-05 -6.72908e-06 -3.20155e-05 8.46698e-07 
1771.7 0 2.91661e-05 -0.00114067 -9.99555e-06 -1.53987e-05 -0.00441711 5.67812e-05 0.000112582 -0.000573263 -0.000121388 -0.000109488 0.000179029 -0.0050656 0.000295379 0.000522596 0.000145044 0.000123052 -0.000322351 -0.0002061 0.000773368 -0.000108973 -2.79716e-06 -7.75926e-05 2.97742e-05 -6.99185e-05 5.14147e-05 2.67721e-06 -7.94632e-05 -0.000122367 1.78647e-05 -3.57382e-06 -2.86082e-05 4.69789e-06 
1772.05 0 2.31875e-05 -0.00113009 -8.64081e-06 -1.26822e-05 -0.00463956 4.0306e-05 0.000101041 -0.000586727 -0.000114166 -9.54469e-05 0.000190233 -0.00484269 0.000270201 0.000480639 0.00015399 7.86077e-05 -0.000325045 -0.000224971 0.000799308 -0.000122054 -1.12004e-05 -7.4095e-05 2.42166e-05 -6.45698e-05 5.20295e-05 5.24974e-07 -7.6755e-05 -0.000118485 1.50006e-05 -4.09848e-06 -2.67361e-05 8.68796e-06 
1772.4 0 1.73305e-05 -0.00111488 -7.99275e-06 -9.59013e-06 -0.00486048 2.77748e-05 8.68006e-05 -0.000596588 -0.000103365 -7.98979e-05 0.000197833 -0.00460558 0.000246664 0.000431867 0.000159901 3.40469e-05 -0.000328141 -0.000239608 0.000825585 -0.000132884 -1.6182e-05 -7.08896e-05 1.93602e-05 -5.87366e-05 5.45425e-05 -1.06438e-07 -7.42452e-05 -0.000113584 1.18587e-05 -7.58538e-06 -2.50385e-05 1.16879e-05 
1772.75 0 1.36301e-05 -0.00109286 -7.96024e-06 -7.41713e-06 -0.00507345 1.78907e-05 7.22115e-05 -0.000605652 -8.91103e-05 -6.36136e-05 0.000202814 -0.00435016 0.000224174 0.000377463 0.00016025 -6.37029e-06 -0.000331386 -0.000249278 0.000852825 -0.000141412 -1.86232e-05 -6.8069e-05 1.54337e-05 -5.3339e-05 5.83285e-05 1.4392e-06 -7.10392e-05 -0.000108064 1.03062e-05 -1.17777e-05 -2.31305e-05 1.31909e-05 
1773.1 0 1.28913e-05 -0.00106254 -8.13233e-06 -7.37683e-06 -0.00527066 1.03866e-05 5.87485e-05 -0.00061489 -7.45341e-05 -4.56927e-05 0.000205167 -0.00407815 0.000202994 0.00031849 0.000155881 -4.02197e-05 -0.000336316 -0.000256607 0.000878051 -0.000147102 -1.95425e-05 -6.70935e-05 1.2105e-05 -4.99337e-05 6.06373e-05 5.61459e-06 -6.66122e-05 -0.000102944 1.05215e-05 -1.57842e-05 -2.16729e-05 1.46241e-05 
1773.45 0 1.30553e-05 -0.00102398 -8.39611e-06 -9.16088e-06 -0.00545 4.24361e-06 4.50937e-05 -0.000620918 -6.113e-05 -2.49454e-05 0.000206119 -0.00379545 0.000184701 0.000258655 0.000147935 -7.01702e-05 -0.000341971 -0.000263932 0.000896837 -0.000152 -1.95324e-05 -6.77454e-05 9.7112e-06 -4.8008e-05 6.03752e-05 8.04709e-06 -6.22934e-05 -9.64663e-05 1.2432e-05 -1.99721e-05 -2.04058e-05 1.63382e-05 
1773.8 0 1.21427e-05 -0.000981878 -8.00592e-06 -1.03734e-05 -0.00561198 -2.90457e-06 2.95986e-05 -0.000620001 -4.91669e-05 -3.62543e-06 0.00020567 -0.00350526 0.000168554 0.000202665 0.000134932 -9.85317e-05 -0.000347169 -0.000270163 0.000907726 -0.000158536 -1.94815e-05 -6.89749e-05 8.5121e-06 -4.6319e-05 5.82935e-05 4.41432e-06 -5.88105e-05 -8.70685e-05 1.46633e-05 -2.37068e-05 -1.78137e-05 1.75732e-05 
1774.15 0 1.0195e-05 -0.000941815 -6.22231e-06 -1.05786e-05 -0.00575645 -1.02252e-05 1.26268e-05 -0.000612493 -3.9125e-05 1.47647e-05 0.000202573 -0.0032102 0.000151276 0.000152519 0.000116345 -0.000125507 -0.000352254 -0.000273043 0.000910644 -0.000166458 -1.88066e-05 -7.01858e-05 7.93452e-06 -4.40045e-05 5.32629e-05 -2.62088e-06 -5.59494e-05 -7.59196e-05 1.60525e-05 -2.61798e-05 -1.31766e-05 1.64963e-05 
1774.5 0 7.84987e-06 -0.000904603 -4.38465e-06 -1.14129e-05 -0.00588402 -1.53922e-05 -6.23186e-06 -0.000602016 -3.02151e-05 2.77779e-05 0.000197056 -0.00291258 0.000131689 0.000108123 9.52369e-05 -0.000150913 -0.000357446 -0.000271747 0.000907645 -0.000172858 -1.62917e-05 -7.19819e-05 7.82947e-06 -4.09862e-05 4.54624e-05 -8.38795e-06 -5.37539e-05 -6.5158e-05 1.67491e-05 -2.72035e-05 -7.36803e-06 1.22598e-05 
1774.85 0 6.51883e-06 -0.000867696 -3.50703e-06 -1.3971e-05 -0.00599737 -1.60485e-05 -2.63702e-05 -0.00058956 -2.01457e-05 3.47656e-05 0.00018967 -0.0026134 0.000111772 6.82227e-05 7.53261e-05 -0.00017326 -0.000363588 -0.00026719 0.000902144 -0.000177327 -1.25768e-05 -7.44685e-05 8.80445e-06 -3.74225e-05 3.74602e-05 -1.14176e-05 -5.21465e-05 -5.61583e-05 1.77467e-05 -2.69264e-05 -3.99349e-07 5.24367e-06 
1775.2 0 5.82572e-06 -0.000829945 -3.02407e-06 -1.82566e-05 -0.00609827 -1.14614e-05 -4.52069e-05 -0.000574679 -9.43245e-06 3.67939e-05 0.000183148 -0.00231218 9.27926e-05 3.05898e-05 5.76881e-05 -0.000189529 -0.000370428 -0.000260056 0.000897991 -0.000181673 -7.45558e-06 -7.66919e-05 1.14619e-05 -3.28972e-05 3.07114e-05 -1.31021e-05 -5.08762e-05 -4.89395e-05 1.95022e-05 -2.48161e-05 7.99356e-06 -2.84593e-06 
1775.55 0 4.40589e-06 -0.000791289 -2.44902e-06 -2.38413e-05 -0.00618372 -3.27523e-06 -6.0453e-05 -0.000559066 4.49844e-07 3.55196e-05 0.00018041 -0.00200747 7.50302e-05 -6.66688e-06 4.37903e-05 -0.00019813 -0.000376529 -0.000251537 0.000896877 -0.000187961 -1.35375e-06 -7.79921e-05 1.37807e-05 -2.7819e-05 2.49854e-05 -1.50209e-05 -4.96677e-05 -4.28804e-05 2.24324e-05 -1.92195e-05 1.65363e-05 -1.0009e-05 
1775.9 0 2.24913e-06 -0.000750666 -1.65193e-06 -2.87546e-05 -0.00624972 7.98411e-06 -7.1345e-05 -0.00054422 1.05315e-05 3.10605e-05 0.00018119 -0.00169916 5.80955e-05 -4.42857e-05 3.37637e-05 -0.000199081 -0.000379846 -0.00024413 0.000897723 -0.000197036 3.22164e-06 -7.75926e-05 1.46839e-05 -2.45099e-05 1.98976e-05 -1.71505e-05 -4.87199e-05 -3.6048e-05 2.64988e-05 -1.12048e-05 2.36089e-05 -1.61588e-05 
1776.25 0 -8.56746e-08 -0.000707979 -1.1192e-06 -3.17199e-05 -0.00629668 2.24326e-05 -8.07401e-05 -0.000529943 2.23309e-05 2.47245e-05 0.000183758 -0.00139041 4.29482e-05 -8.51924e-05 2.52073e-05 -0.000191701 -0.000378528 -0.000238725 0.000898762 -0.000208254 5.69608e-06 -7.37651e-05 1.49178e-05 -2.41992e-05 1.57057e-05 -1.94872e-05 -4.81934e-05 -2.79085e-05 3.1962e-05 -3.01128e-06 2.91062e-05 -2.07588e-05 
1776.6 0 -2.46611e-06 -0.000664249 -1.42842e-06 -3.40113e-05 -0.00632886 3.91482e-05 -9.19454e-05 -0.000516625 3.69745e-05 1.92685e-05 0.000189458 -0.00108124 3.10908e-05 -0.000132092 1.55742e-05 -0.000177674 -0.000373411 -0.000232933 0.000895892 -0.000221194 6.69486e-06 -6.62374e-05 1.51502e-05 -2.49781e-05 1.37134e-05 -2.30324e-05 -4.82942e-05 -1.9623e-05 3.83834e-05 5.08142e-06 3.30035e-05 -2.36385e-05 
1776.95 0 -3.16946e-06 -0.000620008 -2.01016e-06 -3.63374e-05 -0.00634615 5.46748e-05 -0.000103497 -0.000503933 5.35881e-05 1.70002e-05 0.000198587 -0.000769056 2.13383e-05 -0.000184321 4.28553e-06 -0.000161707 -0.000367963 -0.000225768 0.000884885 -0.000235216 5.97607e-06 -5.80058e-05 1.56404e-05 -2.56082e-05 1.47635e-05 -2.65046e-05 -4.87002e-05 -1.14144e-05 4.46789e-05 1.27659e-05 3.43716e-05 -2.57458e-05 
1777.3 0 -1.10117e-06 -0.000573932 -1.75131e-06 -3.82213e-05 -0.00634484 6.67589e-05 -0.000113242 -0.000490523 6.94681e-05 1.7035e-05 0.000209356 -0.000454944 1.17939e-05 -0.000239494 -7.41915e-06 -0.000147629 -0.000363308 -0.000216758 0.000865442 -0.000247088 4.94505e-06 -5.13278e-05 1.60447e-05 -2.60369e-05 1.53271e-05 -2.8944e-05 -4.83137e-05 -2.8588e-06 5.04957e-05 1.80797e-05 3.48593e-05 -2.88165e-05 
1777.65 0 5.84287e-07 -0.000525847 -4.44737e-07 -3.97e-05 -0.00632461 7.53796e-05 -0.000122125 -0.000478085 8.2004e-05 1.52983e-05 0.000221786 -0.000141662 3.67905e-06 -0.000294091 -1.82924e-05 -0.000136114 -0.000356731 -0.000205184 0.000840416 -0.000254082 5.31186e-06 -4.62481e-05 1.72066e-05 -2.62309e-05 1.35965e-05 -3.10448e-05 -4.64299e-05 6.34536e-06 5.62695e-05 2.22625e-05 3.67276e-05 -3.44285e-05 
1778 0 -1.93699e-06 -0.000477098 1.58403e-06 -4.04618e-05 -0.00628524 8.06174e-05 -0.000130887 -0.00047067 8.94472e-05 1.03083e-05 0.000235542 0.000168491 -8.17664e-07 -0.000344998 -2.75431e-05 -0.000124391 -0.000347084 -0.000191799 0.000812843 -0.000256857 5.98379e-06 -4.24309e-05 2.02313e-05 -2.53353e-05 1.22761e-05 -3.35398e-05 -4.34114e-05 1.57021e-05 6.2771e-05 2.87869e-05 3.96566e-05 -4.06425e-05 
1778.35 0 -6.45872e-06 -0.000428355 4.31412e-06 -4.09381e-05 -0.00622647 8.21596e-05 -0.000137887 -0.000468138 9.32955e-05 4.37995e-06 0.000249514 0.000472293 -1.27257e-06 -0.000391845 -3.49935e-05 -0.000110127 -0.000334153 -0.000178985 0.00078318 -0.000257735 5.79313e-06 -3.94665e-05 2.3317e-05 -2.16958e-05 1.29853e-05 -3.78932e-05 -4.02591e-05 2.49416e-05 7.03848e-05 3.77965e-05 4.33927e-05 -4.35546e-05 
1778.7 0 -7.92609e-06 -0.000380758 7.22049e-06 -4.09651e-05 -0.00615186 8.20203e-05 -0.000142118 -0.000465424 9.58296e-05 9.06428e-07 0.000265522 0.000767182 1.7957e-06 -0.000434401 -4.02867e-05 -9.58254e-05 -0.000315106 -0.000167994 0.000750496 -0.000259755 5.67055e-06 -3.5978e-05 2.52241e-05 -1.44653e-05 1.2808e-05 -4.42758e-05 -3.91586e-05 3.43346e-05 7.7852e-05 4.70862e-05 4.71089e-05 -4.19008e-05 
1779.05 0 -6.03163e-06 -0.000335622 9.41975e-06 -3.89779e-05 -0.00606745 7.98872e-05 -0.000145055 -0.000458749 9.70478e-05 1.24611e-06 0.00028722 0.00105252 7.9113e-06 -0.000472263 -4.36838e-05 -8.29072e-05 -0.000286892 -0.000157807 0.000716108 -0.000264829 6.4807e-06 -3.08702e-05 2.63685e-05 -4.60207e-06 1.01919e-05 -5.14831e-05 -4.07892e-05 4.33445e-05 8.34718e-05 5.48942e-05 4.7937e-05 -3.82279e-05 
1779.4 0 -3.2657e-06 -0.000293543 1.00476e-05 -3.61352e-05 -0.00597622 7.15209e-05 -0.000149353 -0.00044792 9.51074e-05 5.17992e-06 0.000312301 0.00133064 1.65242e-05 -0.000506255 -4.74776e-05 -6.91473e-05 -0.000251038 -0.000147124 0.000682845 -0.000271924 8.25762e-06 -2.34545e-05 2.84698e-05 6.51654e-06 7.21532e-06 -5.84403e-05 -4.38811e-05 5.03021e-05 8.65106e-05 6.02691e-05 4.44222e-05 -3.52363e-05 
1779.75 0 -9.6248e-07 -0.000253306 8.73331e-06 -3.52492e-05 -0.00587735 5.7033e-05 -0.000155215 -0.0004333 8.68992e-05 1.30693e-05 0.000334889 0.00160157 2.76638e-05 -0.000536993 -5.30817e-05 -5.53578e-05 -0.000213246 -0.000134412 0.000653888 -0.000279815 1.06885e-05 -1.42411e-05 3.26959e-05 1.7607e-05 4.06852e-06 -6.26847e-05 -4.8034e-05 5.54894e-05 8.64664e-05 6.26864e-05 3.66831e-05 -3.26935e-05 
1780.1 0 6.38248e-07 -0.000213598 5.60681e-06 -3.59868e-05 -0.00577119 4.00173e-05 -0.000160707 -0.000415613 7.2218e-05 2.53607e-05 0.000353975 0.00186425 3.87974e-05 -0.000566618 -5.91004e-05 -4.46431e-05 -0.000176853 -0.000117034 0.000631938 -0.000288995 1.37108e-05 -4.36107e-06 3.79456e-05 2.64496e-05 -6.10464e-07 -6.38447e-05 -5.36971e-05 6.13543e-05 8.24959e-05 6.32275e-05 2.58849e-05 -2.95664e-05 
1780.45 0 9.20869e-07 -0.00017393 1.31283e-06 -3.68896e-05 -0.00565693 2.11407e-05 -0.000163774 -0.000396693 5.50905e-05 4.01381e-05 0.00037053 0.00212081 4.50023e-05 -0.000596971 -6.16107e-05 -3.87347e-05 -0.000141963 -9.35167e-05 0.000614358 -0.00030036 1.75771e-05 5.69275e-06 4.34371e-05 3.25919e-05 -5.52297e-06 -6.21884e-05 -5.97836e-05 6.90002e-05 7.57702e-05 6.43598e-05 1.3946e-05 -2.61419e-05 
1780.8 0 -7.68533e-08 -0.000132549 -3.56952e-06 -3.72765e-05 -0.00553252 -1.08749e-06 -0.00016466 -0.000379294 3.9232e-05 5.40858e-05 0.00038179 0.00236968 4.38481e-05 -0.000626546 -5.94007e-05 -3.70545e-05 -0.000107752 -6.42957e-05 0.000594552 -0.000313757 2.23399e-05 1.61869e-05 4.9772e-05 3.78341e-05 -8.02219e-06 -5.79049e-05 -6.49049e-05 7.79044e-05 6.83262e-05 6.79172e-05 2.23516e-06 -2.19602e-05 
1781.15 0 -7.34603e-07 -8.88074e-05 -8.83633e-06 -3.71067e-05 -0.00539893 -2.4815e-05 -0.000164098 -0.000364702 2.6885e-05 6.65152e-05 0.000383424 0.00260847 3.6721e-05 -0.000652995 -5.46934e-05 -3.78026e-05 -7.22721e-05 -3.04532e-05 0.000570137 -0.000326386 2.68115e-05 2.5942e-05 5.51886e-05 4.16649e-05 -8.2397e-06 -5.34588e-05 -6.85634e-05 8.63607e-05 6.03482e-05 7.41446e-05 -7.23225e-06 -1.51497e-05 
1781.5 0 -8.37645e-08 -4.5189e-05 -1.36701e-05 -3.765e-05 -0.00525422 -4.60208e-05 -0.000162102 -0.000352812 2.03663e-05 7.92996e-05 0.00037656 0.00283801 2.4983e-05 -0.000675975 -4.92496e-05 -3.93753e-05 -3.27282e-05 5.79331e-06 0.000543026 -0.000334881 2.94516e-05 3.37669e-05 5.78217e-05 4.33579e-05 -9.31796e-06 -5.05653e-05 -7.10294e-05 9.28348e-05 5.24737e-05 8.09902e-05 -1.3188e-05 -6.93699e-06 
1781.85 0 9.2265e-07 -3.24507e-06 -1.77255e-05 -3.97195e-05 -0.00509575 -6.42756e-05 -0.000159749 -0.000342647 1.91512e-05 9.31764e-05 0.000366536 0.00305744 1.0942e-05 -0.000696123 -4.40297e-05 -3.94487e-05 1.04581e-05 4.14968e-05 0.000514225 -0.000338423 2.99949e-05 4.01289e-05 5.88699e-05 4.38238e-05 -1.21795e-05 -4.75176e-05 -7.2445e-05 9.78251e-05 4.59358e-05 8.5317e-05 -1.66152e-05 4.95227e-07 
1782.2 0 7.36915e-09 3.77881e-05 -2.04983e-05 -4.22848e-05 -0.00492594 -8.2127e-05 -0.000158051 -0.000332325 2.09688e-05 0.00010904 0.000353991 0.00326533 -2.43606e-06 -0.000715031 -3.87703e-05 -3.69689e-05 5.36958e-05 7.42034e-05 0.000483219 -0.000339767 2.90416e-05 4.4909e-05 5.89705e-05 4.42735e-05 -1.48834e-05 -4.30078e-05 -7.27406e-05 0.000102501 4.04019e-05 8.62339e-05 -1.86901e-05 7.34399e-06 
1782.55 0 -2.65448e-06 7.92714e-05 -2.21846e-05 -4.41691e-05 -0.00474786 -9.8631e-05 -0.000157387 -0.000321257 2.53051e-05 0.000127929 0.000336202 0.00346428 -1.49629e-05 -0.000732096 -3.42032e-05 -3.27475e-05 9.39736e-05 0.000103391 0.000449601 -0.000341795 2.68419e-05 4.68379e-05 5.76585e-05 4.54924e-05 -1.68843e-05 -3.82686e-05 -7.18193e-05 0.000106813 3.64042e-05 8.55274e-05 -2.05705e-05 1.33428e-05 
1782.9 0 -5.49344e-06 0.000120666 -2.32829e-05 -4.52715e-05 -0.00456057 -0.000110904 -0.000157948 -0.000311071 3.24974e-05 0.000149367 0.000314457 0.00365702 -2.68484e-05 -0.000745334 -3.28145e-05 -2.60837e-05 0.000130562 0.000129427 0.000415098 -0.000344153 2.32311e-05 4.60563e-05 5.54079e-05 4.7181e-05 -1.94062e-05 -3.39494e-05 -6.9882e-05 0.00011054 3.38503e-05 8.31805e-05 -2.36487e-05 1.79695e-05 
1783.25 0 -8.05834e-06 0.000161976 -2.40533e-05 -4.64017e-05 -0.00436147 -0.00012102 -0.000160774 -0.000303106 4.08916e-05 0.000172037 0.000291652 0.00384149 -3.8138e-05 -0.000756276 -3.60671e-05 -1.74665e-05 0.000164186 0.000152064 0.000384119 -0.000344838 1.94492e-05 4.43109e-05 5.36526e-05 4.85532e-05 -2.2612e-05 -2.90551e-05 -6.76511e-05 0.000113487 3.14501e-05 7.84663e-05 -2.90949e-05 2.17547e-05 
1783.6 0 -1.07592e-05 0.000204421 -2.54113e-05 -4.83503e-05 -0.00415091 -0.00013338 -0.000167343 -0.000296022 4.76073e-05 0.000193196 0.000266393 0.00401503 -4.95676e-05 -0.000769167 -4.26829e-05 -1.00876e-05 0.000193275 0.000170569 0.000358181 -0.000343956 1.66881e-05 4.28158e-05 5.33097e-05 4.85567e-05 -2.69364e-05 -2.32685e-05 -6.56125e-05 0.000116678 2.92909e-05 7.34615e-05 -3.68214e-05 2.46798e-05 
1783.95 0 -1.38198e-05 0.000247303 -2.80449e-05 -5.02599e-05 -0.00393173 -0.000149362 -0.000176003 -0.000287007 5.19215e-05 0.000210372 0.000237027 0.00417575 -6.37256e-05 -0.000786679 -5.16851e-05 -5.67251e-06 0.000217264 0.000184034 0.00033452 -0.000343571 1.41297e-05 4.14446e-05 5.47685e-05 4.69547e-05 -3.35603e-05 -1.72389e-05 -6.26957e-05 0.000122118 2.81911e-05 6.97183e-05 -4.52121e-05 2.74707e-05 
1784.3 0 -1.89448e-05 0.000290938 -3.11704e-05 -5.16878e-05 -0.00370645 -0.000165799 -0.000185394 -0.000274774 5.56902e-05 0.000223403 0.000205375 0.00432375 -8.25074e-05 -0.000808724 -6.26091e-05 -4.01933e-06 0.000238647 0.000192569 0.000309527 -0.000342636 1.10908e-05 3.94642e-05 5.6548e-05 4.48752e-05 -4.11675e-05 -1.15815e-05 -5.77051e-05 0.000129638 2.72014e-05 6.77552e-05 -5.27136e-05 3.17353e-05 
1784.65 0 -2.71321e-05 0.000336293 -3.31375e-05 -5.36276e-05 -0.00347619 -0.000179885 -0.000195815 -0.000259855 6.034e-05 0.000232825 0.00017456 0.00446056 -0.000103412 -0.000831627 -7.44403e-05 -5.11052e-06 0.000258727 0.000196637 0.000282236 -0.000338004 6.83639e-06 3.67559e-05 5.75031e-05 4.30165e-05 -4.74529e-05 -7.45988e-06 -5.05113e-05 0.000138195 2.47689e-05 6.65112e-05 -5.83418e-05 3.70868e-05 
1785 0 -3.68386e-05 0.000381935 -3.29652e-05 -5.48353e-05 -0.00324116 -0.0001912 -0.000206753 -0.000242076 6.54657e-05 0.00023871 0.000145763 0.00458599 -0.000125152 -0.000852197 -8.68031e-05 -7.86173e-06 0.000278364 0.000198469 0.000255861 -0.000330668 1.80693e-06 3.41494e-05 5.87281e-05 4.12399e-05 -5.16082e-05 -6.13973e-06 -4.32022e-05 0.000147283 2.15565e-05 6.45885e-05 -6.15644e-05 4.18111e-05 
1785.35 0 -4.66744e-05 0.000425068 -3.12119e-05 -5.42221e-05 -0.00300263 -0.000201815 -0.000219167 -0.000220015 7.12431e-05 0.000242251 0.000116955 0.00469764 -0.000149591 -0.000871187 -9.97533e-05 -9.5859e-06 0.000297768 0.000201776 0.000233247 -0.000321395 -3.34043e-06 3.22109e-05 6.08956e-05 3.92041e-05 -5.36894e-05 -6.91444e-06 -3.78021e-05 0.000156102 1.9197e-05 6.15235e-05 -6.24336e-05 4.5092e-05 
1785.7 0 -5.59876e-05 0.000463737 -2.8151e-05 -5.24409e-05 -0.00276147 -0.000212019 -0.000234441 -0.000194782 7.78918e-05 0.000245948 8.64018e-05 0.00479184 -0.000176786 -0.000888779 -0.00011324 -8.22778e-06 0.000313109 0.000208017 0.000212061 -0.000309273 -8.22273e-06 3.0661e-05 6.28763e-05 3.79217e-05 -5.37244e-05 -7.98486e-06 -3.33166e-05 0.000164678 1.92982e-05 5.71373e-05 -6.19206e-05 4.70592e-05 
1786.05 0 -6.44843e-05 0.00049879 -2.40429e-05 -4.99825e-05 -0.00251975 -0.00021951 -0.000250281 -0.000169875 8.42868e-05 0.000252787 5.39124e-05 0.00486655 -0.000203749 -0.00090199 -0.000127348 -3.96446e-06 0.000321075 0.000216136 0.000188415 -0.000294899 -1.22646e-05 2.95413e-05 6.3555e-05 3.70141e-05 -5.20265e-05 -8.20201e-06 -2.82476e-05 0.000173444 2.28812e-05 5.18374e-05 -6.0125e-05 4.81481e-05 
1786.4 0 -7.26227e-05 0.000531139 -1.81359e-05 -4.65684e-05 -0.00228077 -0.000222137 -0.00026399 -0.000148584 9.0773e-05 0.000263515 2.08131e-05 0.00492633 -0.000229432 -0.000907876 -0.000142119 6.02522e-07 0.000322878 0.000223976 0.000162708 -0.000278967 -1.5447e-05 3.00476e-05 6.2863e-05 3.50032e-05 -4.97572e-05 -8.24739e-06 -2.32641e-05 0.000181935 3.00546e-05 4.67584e-05 -5.71646e-05 4.85067e-05 
1786.75 0 -8.08068e-05 0.000560564 -1.13019e-05 -4.16662e-05 -0.00204486 -0.000218952 -0.000276015 -0.000131299 9.86785e-05 0.000275157 -1.06442e-05 0.00497687 -0.000253882 -0.000908789 -0.000157589 5.54505e-06 0.000320626 0.000230272 0.000137569 -0.000259987 -1.91507e-05 3.19384e-05 6.20899e-05 3.12144e-05 -4.58608e-05 -8.09582e-06 -1.98627e-05 0.000189297 3.86965e-05 4.19622e-05 -5.37583e-05 4.79276e-05 
1787.1 0 -8.67141e-05 0.000586914 -5.05903e-06 -3.61075e-05 -0.00181115 -0.00021114 -0.000285901 -0.000115707 0.000106654 0.000284728 -3.93472e-05 0.00501849 -0.000274361 -0.000908991 -0.000173037 1.24317e-05 0.000314208 0.000233898 0.000112938 -0.00023656 -2.43884e-05 3.42753e-05 6.20447e-05 2.61875e-05 -3.88281e-05 -7.47981e-06 -1.81002e-05 0.000195537 4.53817e-05 3.72666e-05 -4.96783e-05 4.63102e-05 
1787.45 0 -8.83709e-05 0.00061006 -2.94332e-07 -3.10015e-05 -0.00157819 -0.000200756 -0.000291823 -0.000100354 0.00011254 0.000290682 -6.47889e-05 0.00505041 -0.000289493 -0.000908398 -0.00018692 2.15975e-05 0.000303944 0.000235566 8.64195e-05 -0.000209736 -2.97951e-05 3.718e-05 6.24032e-05 2.0802e-05 -2.98867e-05 -6.67391e-06 -1.70201e-05 0.000200584 4.95179e-05 3.2658e-05 -4.46096e-05 4.382e-05 
1787.8 0 -8.75668e-05 0.000630933 2.92214e-06 -2.68324e-05 -0.00134461 -0.000189346 -0.000294461 -8.50392e-05 0.000116895 0.000291618 -8.58119e-05 0.00507177 -0.000300284 -0.000904948 -0.000198107 3.28366e-05 0.00029276 0.000238398 5.67126e-05 -0.000182783 -3.37052e-05 4.10144e-05 6.26227e-05 1.6327e-05 -2.14805e-05 -6.15626e-06 -1.53342e-05 0.000203937 5.25766e-05 2.85311e-05 -3.80525e-05 4.10262e-05 
1788.15 0 -8.6553e-05 0.000650767 6.01773e-06 -2.3961e-05 -0.00111057 -0.000178846 -0.000296088 -7.03451e-05 0.000121402 0.000286882 -0.000100939 0.00508198 -0.000308798 -0.000898447 -0.000206348 4.7245e-05 0.000281582 0.000243634 2.50018e-05 -0.000156345 -3.62375e-05 4.58657e-05 6.20786e-05 1.35056e-05 -1.43013e-05 -6.07711e-06 -1.34117e-05 0.000205446 5.43835e-05 2.59428e-05 -3.00341e-05 3.90792e-05 
1788.5 0 -8.43534e-05 0.000670144 9.05772e-06 -2.23679e-05 -0.000877847 -0.000170346 -0.000296843 -5.72879e-05 0.000127165 0.00027989 -0.00011096 0.00508229 -0.000314746 -0.00088938 -0.00021122 6.63045e-05 0.00026797 0.000248505 -7.70137e-06 -0.000127533 -3.8951e-05 5.03338e-05 6.0936e-05 1.11009e-05 -8.64476e-06 -6.55253e-06 -1.30506e-05 0.000205362 5.44329e-05 2.47569e-05 -2.09622e-05 3.94612e-05 
1788.85 0 -8.0245e-05 0.000687537 1.30102e-05 -2.14693e-05 -0.000647295 -0.000161963 -0.000295017 -4.66557e-05 0.000134638 0.000275002 -0.000118038 0.00507489 -0.000315788 -0.000877624 -0.00021424 8.8055e-05 0.000251616 0.000250317 -4.13332e-05 -9.53226e-05 -4.32405e-05 5.30855e-05 6.11186e-05 7.65898e-06 -5.48695e-06 -6.78316e-06 -1.36881e-05 0.000203622 5.3764e-05 2.19224e-05 -1.09404e-05 4.19299e-05 
1789.2 0 -7.56513e-05 0.000703502 1.90359e-05 -2.08585e-05 -0.000417867 -0.000152445 -0.000290938 -3.75043e-05 0.000142034 0.000269572 -0.000123169 0.00505687 -0.000312469 -0.000863686 -0.00021879 0.000109116 0.000234901 0.000249228 -7.68621e-05 -6.12532e-05 -4.83179e-05 5.36814e-05 6.42902e-05 2.79701e-06 -5.94282e-06 -5.39526e-06 -1.36828e-05 0.000199983 5.28003e-05 1.66115e-05 -1.04154e-06 4.52474e-05 
1789.55 0 -7.22598e-05 0.000718682 2.59574e-05 -2.04746e-05 -0.000191076 -0.000142935 -0.000287266 -2.68773e-05 0.000148143 0.000257936 -0.000124831 0.00502386 -0.00030517 -0.000848567 -0.000226236 0.000130817 0.000218461 0.000246746 -0.000115458 -2.50267e-05 -5.22545e-05 5.34681e-05 7.01591e-05 -3.77948e-06 -9.35785e-06 -4.77887e-06 -1.31818e-05 0.000195681 5.21481e-05 1.11627e-05 8.62504e-06 4.98226e-05 
1789.9 0 -7.17751e-05 0.000731127 3.26665e-05 -1.98423e-05 3.04121e-05 -0.000136142 -0.000285198 -1.51714e-05 0.000152845 0.000241136 -0.00012315 0.00497698 -0.000292203 -0.000833003 -0.000234667 0.000156335 0.000202916 0.000243534 -0.000157155 1.35059e-05 -5.47651e-05 5.47158e-05 7.72279e-05 -9.51224e-06 -1.21895e-05 -6.42101e-06 -1.32073e-05 0.000191185 5.21069e-05 5.91273e-06 1.95653e-05 5.64079e-05 
1790.25 0 -7.43259e-05 0.000740503 3.85394e-05 -1.85615e-05 0.000243874 -0.000132955 -0.000283308 -2.53952e-06 0.00015733 0.000224487 -0.000121874 0.00491919 -0.000275473 -0.000815488 -0.000243158 0.000184431 0.000189175 0.000238509 -0.000202442 5.02762e-05 -5.56879e-05 5.70015e-05 8.27732e-05 -1.13161e-05 -1.35837e-05 -7.99511e-06 -1.4584e-05 0.000185556 5.24483e-05 4.2688e-07 3.10562e-05 6.38676e-05 
1790.6 0 -7.83055e-05 0.0007478 4.24446e-05 -1.70066e-05 0.000448613 -0.000129572 -0.000281789 1.19859e-05 0.000163874 0.000209581 -0.000123526 0.00485254 -0.000260213 -0.000794044 -0.000254026 0.000211989 0.000175178 0.000229995 -0.000249633 8.3157e-05 -5.49793e-05 5.88915e-05 8.57537e-05 -8.1656e-06 -1.47184e-05 -8.07778e-06 -1.68671e-05 0.000178731 5.29297e-05 -5.13771e-06 4.0737e-05 7.10026e-05 
1790.95 0 -8.11303e-05 0.000753104 4.52272e-05 -1.5955e-05 0.000646171 -0.000123394 -0.000280932 2.83702e-05 0.000171458 0.000194373 -0.000126499 0.00477911 -0.000249436 -0.000768087 -0.000268351 0.000237324 0.000159486 0.000217693 -0.000296526 0.00011391 -5.31782e-05 5.97232e-05 8.74914e-05 -1.80105e-06 -1.50868e-05 -7.99728e-06 -1.77914e-05 0.000171266 5.28848e-05 -1.00652e-05 4.66431e-05 7.70724e-05 
1791.3 0 -8.15203e-05 0.000755967 4.8476e-05 -1.53287e-05 0.000836995 -0.000116741 -0.000277922 4.61852e-05 0.000176216 0.000177461 -0.000128866 0.00470098 -0.000243352 -0.000736762 -0.000284588 0.000258372 0.000144261 0.000202682 -0.000342867 0.000143768 -5.09973e-05 5.94695e-05 8.88677e-05 4.88513e-06 -1.51989e-05 -8.8887e-06 -1.63536e-05 0.000163354 5.09109e-05 -1.25674e-05 4.84098e-05 8.16219e-05 
1791.65 0 -8.03348e-05 0.000757153 5.28485e-05 -1.40827e-05 0.00102117 -0.000111602 -0.000271021 6.57738e-05 0.00017675 0.000159073 -0.000131755 0.00461863 -0.000239784 -0.000699969 -0.00030002 0.000274725 0.000131794 0.000185097 -0.000388231 0.000173742 -4.95159e-05 5.7454e-05 8.9017e-05 9.6772e-06 -1.57542e-05 -1.10249e-05 -1.37394e-05 0.000153893 4.69928e-05 -1.24983e-05 4.65731e-05 8.4707e-05 
1792 0 -7.7781e-05 0.000757141 5.77695e-05 -1.21677e-05 0.00120031 -0.00010677 -0.00026224 8.76622e-05 0.000175572 0.000140634 -0.000136232 0.00453172 -0.00023482 -0.000658344 -0.000312694 0.000289185 0.000122708 0.000164445 -0.000432242 0.00020363 -4.97221e-05 5.38235e-05 8.63399e-05 1.15109e-05 -1.54814e-05 -1.41692e-05 -1.07161e-05 0.000142437 4.39891e-05 -1.30776e-05 4.24601e-05 8.64656e-05 
1792.35 0 -7.34729e-05 0.000755808 6.1622e-05 -9.75311e-06 0.00137631 -9.87109e-05 -0.000252757 0.000112616 0.000174738 0.000122123 -0.000139322 0.00444029 -0.000225756 -0.0006113 -0.000322643 0.000304507 0.000118395 0.000143363 -0.000473548 0.000229782 -5.10302e-05 5.04821e-05 8.19446e-05 1.06054e-05 -1.4226e-05 -1.75245e-05 -7.5324e-06 0.000130756 4.49036e-05 -1.61585e-05 3.80851e-05 8.62765e-05 
1792.7 0 -6.73104e-05 0.000753229 6.27612e-05 -6.25228e-06 0.00155113 -8.7195e-05 -0.000242711 0.000139242 0.000172137 0.000104798 -0.000136242 0.0043436 -0.000212895 -0.000560041 -0.000329666 0.000319736 0.000118725 0.0001255 -0.000510089 0.000249854 -5.15771e-05 4.94875e-05 7.77607e-05 7.76927e-06 -1.28525e-05 -2.06877e-05 -4.27126e-06 0.000119675 4.83495e-05 -2.0442e-05 3.46462e-05 8.3665e-05 
1793.05 0 -5.86759e-05 0.000748612 6.16376e-05 -2.84585e-06 0.00172418 -7.82841e-05 -0.000231965 0.000165565 0.000168068 9.20483e-05 -0.000125346 0.00423913 -0.000198453 -0.00050896 -0.000332407 0.000332976 0.00012057 0.000110099 -0.000542082 0.000263078 -5.01344e-05 5.14074e-05 7.24367e-05 3.88588e-06 -1.22523e-05 -2.51888e-05 -3.95969e-07 0.000108933 5.16966e-05 -2.39078e-05 3.15063e-05 8.04062e-05 
1793.4 0 -4.75765e-05 0.000741355 5.95557e-05 -8.88091e-07 0.00189106 -7.76018e-05 -0.000219321 0.000191438 0.000164704 8.42901e-05 -0.000109615 0.00412574 -0.000183822 -0.000458762 -0.000331809 0.000343725 0.000122283 9.54652e-05 -0.000571226 0.000269786 -4.69643e-05 5.53965e-05 6.42499e-05 -1.15168e-06 -1.33517e-05 -3.25249e-05 3.60482e-06 9.85346e-05 5.34838e-05 -2.54201e-05 2.83792e-05 7.71968e-05 
1793.75 0 -3.65431e-05 0.0007324 5.6558e-05 5.76403e-07 0.00204738 -8.41661e-05 -0.000203906 0.000217966 0.000159852 7.97102e-05 -9.37974e-05 0.00400421 -0.000168962 -0.000408248 -0.00032939 0.000353118 0.000123636 8.09394e-05 -0.000598572 0.000270918 -4.28176e-05 5.85487e-05 5.43381e-05 -7.39984e-06 -1.76098e-05 -4.20731e-05 6.58709e-06 8.81174e-05 5.25522e-05 -2.55016e-05 2.63047e-05 7.32103e-05 
1794.1 0 -2.84766e-05 0.000721536 5.19308e-05 2.02252e-06 0.0021929 -9.4434e-05 -0.000186283 0.000247865 0.00014971 7.67234e-05 -7.96721e-05 0.00387689 -0.000154277 -0.000358554 -0.000325941 0.000361038 0.000124301 6.66821e-05 -0.000624402 0.000268 -3.81515e-05 6.02158e-05 4.40495e-05 -1.33355e-05 -2.45339e-05 -5.18583e-05 8.15805e-06 7.78081e-05 5.053e-05 -2.54434e-05 2.45706e-05 6.95929e-05 
1794.45 0 -2.48073e-05 0.000708848 4.53966e-05 3.03957e-06 0.00232965 -0.000104679 -0.000167293 0.000279803 0.000134185 7.45592e-05 -6.80982e-05 0.00374663 -0.000141279 -0.000310643 -0.000321692 0.000367376 0.000125664 5.51025e-05 -0.000646885 0.000264051 -3.33499e-05 6.20941e-05 3.34279e-05 -1.71347e-05 -3.08603e-05 -5.96192e-05 9.77198e-06 6.73986e-05 4.90292e-05 -2.5911e-05 2.1196e-05 6.70978e-05 
1794.8 0 -2.61904e-05 0.000696312 3.7972e-05 2.57777e-06 0.00245736 -0.000112562 -0.000146553 0.000309743 0.000117082 7.27512e-05 -5.97114e-05 0.00361426 -0.000130325 -0.000264358 -0.000315248 0.000374318 0.000130481 4.626e-05 -0.000664655 0.000261913 -2.94523e-05 6.26786e-05 2.28433e-05 -1.8404e-05 -3.45901e-05 -6.43927e-05 1.28449e-05 5.69931e-05 4.81458e-05 -2.71127e-05 1.66839e-05 6.48928e-05 
1795.15 0 -3.00514e-05 0.000685836 3.18793e-05 5.17549e-07 0.00257432 -0.000116949 -0.000125723 0.000337211 0.000101419 7.05062e-05 -5.41935e-05 0.0034791 -0.00012006 -0.000219834 -0.000306921 0.00038357 0.000139303 3.76046e-05 -0.000676604 0.000261847 -2.54831e-05 6.08186e-05 1.25694e-05 -1.81809e-05 -3.54858e-05 -6.86741e-05 1.64783e-05 4.8198e-05 4.8879e-05 -2.88301e-05 1.17405e-05 6.19354e-05 
1795.5 0 -3.23902e-05 0.000676429 2.79887e-05 -2.98147e-06 0.00268077 -0.000113662 -0.000108114 0.000363578 8.78357e-05 6.69005e-05 -4.89013e-05 0.0033438 -0.000110065 -0.000178846 -0.000297722 0.000394888 0.000149579 2.6778e-05 -0.000683458 0.000262216 -2.08066e-05 5.84356e-05 3.27266e-06 -1.71236e-05 -3.5112e-05 -7.53376e-05 1.92849e-05 4.16604e-05 5.09966e-05 -2.92717e-05 4.62036e-06 5.76829e-05 
1795.85 0 -3.1941e-05 0.000666195 2.45439e-05 -6.90559e-06 0.00278052 -0.000101161 -9.42805e-05 0.000388848 7.64264e-05 6.30905e-05 -3.9015e-05 0.00321205 -0.000101206 -0.000141681 -0.000286995 0.00040724 0.00016058 1.26634e-05 -0.000688298 0.000262371 -1.70423e-05 5.65777e-05 -3.66907e-06 -1.60421e-05 -3.54268e-05 -8.26307e-05 2.08044e-05 3.69783e-05 5.26501e-05 -2.80441e-05 -5.94537e-06 5.3119e-05 
1796.2 0 -2.88566e-05 0.000655932 2.03864e-05 -9.71662e-06 0.00287744 -8.45982e-05 -8.34416e-05 0.000412221 6.91187e-05 6.11449e-05 -2.32623e-05 0.00308294 -9.29066e-05 -0.000106154 -0.00027301 0.000419609 0.00017326 -3.45444e-06 -0.000692459 0.000262826 -1.37207e-05 5.44484e-05 -8.36404e-06 -1.58658e-05 -3.67815e-05 -8.80151e-05 2.08922e-05 3.35449e-05 5.22634e-05 -2.65592e-05 -1.91599e-05 4.97031e-05 
1796.55 0 -2.41739e-05 0.000646582 1.59235e-05 -1.1418e-05 0.00297131 -7.09499e-05 -7.54621e-05 0.000432331 6.88725e-05 6.21764e-05 -4.62852e-06 0.00295274 -8.31687e-05 -7.01326e-05 -0.000255666 0.000431056 0.000186853 -1.99747e-05 -0.000694113 0.000263637 -8.53195e-06 5.22704e-05 -1.16081e-05 -1.74978e-05 -3.82932e-05 -9.12112e-05 1.98047e-05 3.06133e-05 5.0356e-05 -2.53478e-05 -3.24687e-05 4.6688e-05 
1796.9 0 -1.94945e-05 0.00063766 1.11316e-05 -1.24453e-05 0.00306012 -6.23903e-05 -6.70921e-05 0.000448594 7.65438e-05 6.55987e-05 1.17819e-05 0.00281993 -7.06439e-05 -3.35117e-05 -0.00023668 0.000438958 0.000197817 -3.70291e-05 -0.000692285 0.000262604 -2.42922e-06 5.09564e-05 -1.425e-05 -2.01293e-05 -3.88273e-05 -9.32872e-05 1.85438e-05 2.68312e-05 4.8098e-05 -2.34953e-05 -4.4157e-05 4.28768e-05 
1797.25 0 -1.70034e-05 0.000628595 5.84349e-06 -1.25122e-05 0.0031444 -5.68096e-05 -5.34795e-05 0.000463674 8.94359e-05 6.81605e-05 2.17363e-05 0.00268583 -5.72599e-05 9.17633e-07 -0.000218594 0.000441535 0.00020535 -5.49013e-05 -0.00068858 0.000258481 4.61938e-06 5.06057e-05 -1.65546e-05 -2.18393e-05 -3.81168e-05 -9.53833e-05 1.73766e-05 2.25187e-05 4.44837e-05 -2.08409e-05 -5.46883e-05 3.85443e-05 
1797.6 0 -1.83121e-05 0.000619195 4.51964e-07 -1.19471e-05 0.00322874 -5.20216e-05 -3.51677e-05 0.00047973 0.000104018 6.85628e-05 2.46875e-05 0.00254913 -4.43848e-05 3.19613e-05 -0.000203226 0.000440601 0.000210881 -7.07215e-05 -0.000685904 0.000251207 1.3964e-05 5.04636e-05 -1.95564e-05 -2.22408e-05 -3.59373e-05 -9.72126e-05 1.65724e-05 1.78285e-05 3.91617e-05 -1.70499e-05 -6.43512e-05 3.49809e-05 
1797.95 0 -2.19845e-05 0.000608774 -4.16129e-06 -1.19255e-05 0.00331461 -4.73154e-05 -1.41465e-05 0.000493387 0.000118455 6.90148e-05 2.41529e-05 0.00240548 -3.14722e-05 6.29903e-05 -0.0001899 0.000436989 0.000214343 -8.02742e-05 -0.000686896 0.000240148 2.45554e-05 4.98619e-05 -2.42595e-05 -2.27812e-05 -3.33269e-05 -9.82771e-05 1.63432e-05 1.20737e-05 3.47194e-05 -1.216e-05 -7.32142e-05 3.19315e-05 
1798.3 0 -2.63326e-05 0.000596267 -7.29782e-06 -1.27506e-05 0.00339733 -4.23607e-05 7.88418e-06 0.000499821 0.000130202 7.0442e-05 2.32412e-05 0.00225543 -1.90574e-05 9.71459e-05 -0.000176263 0.000429746 0.000217504 -8.41666e-05 -0.000689806 0.000224969 3.45942e-05 4.85012e-05 -2.97252e-05 -2.40324e-05 -3.06341e-05 -9.82454e-05 1.75054e-05 5.43278e-06 3.28465e-05 -6.35908e-06 -8.17391e-05 2.78153e-05 
1798.65 0 -3.00683e-05 0.000581627 -9.3861e-06 -1.35942e-05 0.00347415 -3.51169e-05 2.83903e-05 0.000498974 0.000137203 6.98352e-05 2.20213e-05 0.00210458 -9.24737e-06 0.000133073 -0.000161875 0.000419588 0.000222332 -8.81727e-05 -0.00069018 0.000205332 4.24308e-05 4.62441e-05 -3.38839e-05 -2.63864e-05 -2.79219e-05 -9.64764e-05 1.91892e-05 -1.8284e-06 3.30551e-05 8.8038e-07 -9.04124e-05 2.24412e-05 
1799 0 -3.23211e-05 0.000565523 -1.17698e-05 -1.40819e-05 0.00354809 -2.4618e-05 4.59004e-05 0.000494513 0.000137824 6.51854e-05 2.21686e-05 0.00195626 -3.30176e-06 0.000167173 -0.000149321 0.000408729 0.000227377 -9.46187e-05 -0.000686428 0.000183765 4.64781e-05 4.35824e-05 -3.62859e-05 -3.07888e-05 -2.669e-05 -9.26028e-05 2.08776e-05 -8.69472e-06 3.43711e-05 8.28574e-06 -9.88423e-05 1.81476e-05 
1799.35 0 -3.46121e-05 0.000548475 -1.4919e-05 -1.43109e-05 0.00362011 -1.45567e-05 5.98189e-05 0.000489367 0.000131806 5.7529e-05 2.40315e-05 0.00180836 -2.02745e-06 0.000196528 -0.000140103 0.000398869 0.000231626 -0.000101788 -0.000679183 0.000162724 4.71285e-05 4.17457e-05 -3.88093e-05 -3.63256e-05 -2.79807e-05 -8.78355e-05 2.52951e-05 -1.40912e-05 3.67359e-05 1.4028e-05 -0.000105105 1.57125e-05 
1799.7 0 -3.75971e-05 0.000529798 -1.72555e-05 -1.4442e-05 0.00368681 -5.40118e-06 6.87561e-05 0.0004845 0.000121284 4.8654e-05 2.63424e-05 0.0016594 -6.81742e-06 0.000220861 -0.000133719 0.000387537 0.000235969 -0.000108471 -0.000668534 0.000144554 4.719e-05 4.23076e-05 -4.19976e-05 -4.07345e-05 -3.15015e-05 -8.27621e-05 3.23103e-05 -1.83782e-05 4.00203e-05 1.71125e-05 -0.000109188 1.31871e-05 
1800.05 0 -3.96016e-05 0.000509638 -1.89517e-05 -1.45361e-05 0.00374611 5.15372e-06 7.05271e-05 0.000480791 0.000107481 3.79833e-05 3.17002e-05 0.00150816 -1.61731e-05 0.000239601 -0.000129022 0.000372638 0.000240141 -0.000117 -0.000653761 0.000133504 4.94196e-05 4.45935e-05 -4.46613e-05 -4.3795e-05 -3.55719e-05 -7.62938e-05 3.94565e-05 -2.21962e-05 4.31279e-05 1.70601e-05 -0.000113011 9.0689e-06 
1800.4 0 -3.91372e-05 0.000489685 -2.03231e-05 -1.5053e-05 0.00379772 1.48228e-05 6.51409e-05 0.000479077 9.03565e-05 2.52017e-05 4.22365e-05 0.00135302 -2.4364e-05 0.000251139 -0.000125252 0.000356356 0.000241495 -0.00012985 -0.000635988 0.000128046 5.31787e-05 4.70792e-05 -4.50181e-05 -4.61978e-05 -3.82673e-05 -6.91231e-05 4.57467e-05 -2.4017e-05 4.53634e-05 1.47797e-05 -0.000116062 3.87476e-06 
1800.75 0 -3.67914e-05 0.000470225 -2.01609e-05 -1.52214e-05 0.00384237 1.85654e-05 5.70956e-05 0.000479559 7.09532e-05 1.21928e-05 5.45182e-05 0.00119448 -3.08589e-05 0.000257079 -0.000122431 0.000342144 0.000238287 -0.000146327 -0.000616315 0.00012327 5.61329e-05 4.89519e-05 -4.33517e-05 -4.71826e-05 -4.04083e-05 -6.29294e-05 5.10875e-05 -2.33449e-05 4.51354e-05 1.06179e-05 -0.000117965 -9.2828e-07 
1801.1 0 -3.42191e-05 0.000448774 -1.87097e-05 -1.47878e-05 0.0038819 1.63304e-05 5.0287e-05 0.000482709 5.2797e-05 1.30325e-06 6.42302e-05 0.00103455 -3.86921e-05 0.000259899 -0.000120469 0.000331907 0.00023313 -0.000162811 -0.000596053 0.000119014 5.92119e-05 4.99536e-05 -4.07688e-05 -4.57263e-05 -4.38656e-05 -5.69392e-05 5.48851e-05 -2.2639e-05 4.27116e-05 4.42275e-06 -0.000118928 -4.44771e-06 
1801.45 0 -3.2558e-05 0.000425153 -1.69061e-05 -1.44793e-05 0.00391671 1.29435e-05 4.34528e-05 0.000487542 3.84937e-05 -5.54805e-06 7.00555e-05 0.000872261 -4.82842e-05 0.000261437 -0.000118455 0.000324137 0.000228628 -0.000174308 -0.000577544 0.000116187 6.37938e-05 5.01698e-05 -3.74467e-05 -4.25402e-05 -4.79394e-05 -4.94652e-05 5.68546e-05 -2.27285e-05 3.85529e-05 -1.27195e-06 -0.000119815 -5.09038e-06 
1801.8 0 -3.07445e-05 0.000400821 -1.58402e-05 -1.38096e-05 0.00394434 1.2057e-05 3.7452e-05 0.000492284 2.82425e-05 -9.1001e-06 7.11054e-05 0.000707065 -5.72741e-05 0.000265061 -0.000113389 0.000316242 0.000224199 -0.000181351 -0.000562268 0.000113569 6.91576e-05 4.95382e-05 -3.50689e-05 -4.06058e-05 -5.11522e-05 -4.11976e-05 5.66042e-05 -2.31823e-05 3.20237e-05 -4.86697e-06 -0.000121514 -2.88171e-06 
1802.15 0 -2.77834e-05 0.000375994 -1.55386e-05 -1.21128e-05 0.00396563 1.40232e-05 3.55624e-05 0.000496103 2.35045e-05 -1.0924e-05 6.91705e-05 0.000539583 -6.28158e-05 0.000273181 -0.000105518 0.000307455 0.00022044 -0.000186813 -0.00055054 0.000110139 7.45925e-05 4.91084e-05 -3.51161e-05 -4.21221e-05 -5.36921e-05 -3.33054e-05 5.5209e-05 -2.3863e-05 2.35114e-05 -7.71187e-06 -0.000122192 -8.67877e-07 
1802.5 0 -2.46842e-05 0.000350844 -1.52095e-05 -1.00026e-05 0.00398111 1.66508e-05 3.78022e-05 0.000496435 2.43939e-05 -1.2807e-05 6.58615e-05 0.000367272 -6.44955e-05 0.000286401 -9.77622e-05 0.000298893 0.000218276 -0.000191139 -0.00054145 0.000105191 8.05379e-05 4.95213e-05 -3.64717e-05 -4.56547e-05 -5.43914e-05 -2.72366e-05 5.47344e-05 -2.50523e-05 1.34636e-05 -1.09717e-05 -0.00011872 -6.667e-07 
1802.85 0 -2.10043e-05 0.000324081 -1.5253e-05 -8.60671e-06 0.0039879 1.77619e-05 4.07295e-05 0.000491295 2.78922e-05 -1.79813e-05 6.11552e-05 0.000188798 -6.36916e-05 0.00030443 -9.00217e-05 0.000292266 0.000217158 -0.000194042 -0.000532572 9.99306e-05 8.76432e-05 4.97048e-05 -3.79154e-05 -5.01454e-05 -5.30121e-05 -2.43867e-05 5.50323e-05 -2.78341e-05 2.89859e-06 -1.40846e-05 -0.000110742 -1.48508e-06 
1803.2 0 -1.52687e-05 0.000294179 -1.62838e-05 -7.83593e-06 0.00398404 1.64972e-05 4.28006e-05 0.000479902 3.06301e-05 -2.76651e-05 5.78573e-05 5.60855e-06 -6.10128e-05 0.000325218 -8.26446e-05 0.000289527 0.00021709 -0.000194407 -0.000521559 9.56032e-05 9.52125e-05 5.00222e-05 -3.98201e-05 -5.61651e-05 -5.12461e-05 -2.16535e-05 5.59432e-05 -3.27611e-05 -7.0132e-06 -1.64501e-05 -0.000100855 -3.53993e-06 
1803.55 0 -8.29469e-06 0.000263489 -1.79822e-05 -6.46948e-06 0.00396905 1.20832e-05 4.49789e-05 0.000461745 3.08694e-05 -4.03582e-05 5.95297e-05 -0.000181249 -5.56775e-05 0.000345572 -7.63983e-05 0.000292435 0.000220091 -0.000192506 -0.000507131 9.19127e-05 0.00010263 5.00873e-05 -4.18921e-05 -6.45905e-05 -5.03605e-05 -1.45842e-05 5.71683e-05 -3.93391e-05 -1.59356e-05 -1.90906e-05 -9.10471e-05 -6.8931e-06 
1803.9 0 -1.87066e-06 0.000235075 -1.99835e-05 -5.05482e-06 0.00394216 2.59136e-06 4.62002e-05 0.000438679 2.8101e-05 -5.34827e-05 6.70016e-05 -0.000369646 -4.74069e-05 0.000363695 -6.99863e-05 0.000300192 0.000227271 -0.00019226 -0.00049009 8.82931e-05 0.00011038 4.89829e-05 -4.4001e-05 -7.41467e-05 -4.95387e-05 -4.5792e-06 5.82322e-05 -4.74421e-05 -2.28902e-05 -2.27873e-05 -8.12274e-05 -1.04226e-05 
1804.25 0 4.02647e-06 0.000209602 -2.30596e-05 -5.29343e-06 0.00390405 -1.18799e-05 4.49454e-05 0.000413455 2.39255e-05 -6.49122e-05 7.68306e-05 -0.000553601 -3.76935e-05 0.000380061 -6.21026e-05 0.000310526 0.000235084 -0.000196192 -0.000471835 8.40693e-05 0.000116813 4.68739e-05 -4.63904e-05 -8.21983e-05 -4.78918e-05 3.82933e-06 5.92846e-05 -5.59288e-05 -2.69236e-05 -2.66684e-05 -7.27392e-05 -1.46407e-05 
1804.6 0 9.14259e-06 0.000185506 -2.84187e-05 -6.20505e-06 0.0038583 -2.81951e-05 4.17789e-05 0.000390237 1.84983e-05 -7.37355e-05 8.614e-05 -0.000730908 -2.81634e-05 0.000394395 -5.47472e-05 0.000321393 0.000239284 -0.000204014 -0.000451381 7.98949e-05 0.000120497 4.52279e-05 -4.72973e-05 -8.90268e-05 -4.60873e-05 8.78869e-06 6.07073e-05 -6.32124e-05 -2.86125e-05 -3.04951e-05 -6.73083e-05 -1.97939e-05 
1804.95 0 1.37253e-05 0.000160768 -3.49513e-05 -5.89004e-06 0.00380586 -4.51431e-05 3.73627e-05 0.000373532 1.11554e-05 -7.96413e-05 9.33936e-05 -0.000905744 -2.04119e-05 0.000404792 -5.02719e-05 0.000331963 0.0002388 -0.000214108 -0.000427557 7.73637e-05 0.000123344 4.52161e-05 -4.61544e-05 -9.68737e-05 -4.38195e-05 1.05284e-05 6.24797e-05 -7.00037e-05 -2.98425e-05 -3.29187e-05 -6.53467e-05 -2.33058e-05 
1805.3 0 1.95361e-05 0.000135634 -3.98257e-05 -4.28038e-06 0.00374377 -6.15158e-05 3.38368e-05 0.00036549 3.36234e-06 -8.189e-05 9.71643e-05 -0.00108082 -1.63148e-05 0.000410603 -5.07011e-05 0.000340528 0.000235134 -0.000224479 -0.00040214 7.91542e-05 0.000126304 4.50808e-05 -4.45134e-05 -0.000105539 -4.10748e-05 1.07963e-05 6.39112e-05 -7.61509e-05 -3.10464e-05 -3.20552e-05 -6.55693e-05 -2.49038e-05 
1805.65 0 2.689e-05 0.000111094 -4.2974e-05 -2.13708e-06 0.00367223 -7.54389e-05 3.32901e-05 0.000363829 -5.37825e-06 -8.30489e-05 9.91595e-05 -0.00125595 -1.46164e-05 0.000414031 -5.59506e-05 0.000344 0.000232464 -0.000233816 -0.000376663 8.68449e-05 0.000128277 4.40325e-05 -4.39845e-05 -0.00011334 -3.88208e-05 1.05226e-05 6.44764e-05 -8.11477e-05 -3.11203e-05 -2.78927e-05 -6.60597e-05 -2.66675e-05 
1806 0 3.46681e-05 8.58694e-05 -4.58812e-05 -8.33136e-07 0.00359351 -8.80426e-05 3.28906e-05 0.000362586 -1.60157e-05 -8.58599e-05 0.000101725 -0.0014306 -1.07215e-05 0.000418369 -6.24978e-05 0.000341238 0.000232942 -0.000242723 -0.000351099 9.96549e-05 0.000127866 4.26625e-05 -4.55308e-05 -0.000119046 -3.60622e-05 9.31686e-06 6.38721e-05 -8.61232e-05 -2.98926e-05 -2.18824e-05 -6.50009e-05 -3.00994e-05 
1806.35 0 4.21704e-05 5.72634e-05 -4.90587e-05 -8.12149e-07 0.00350739 -0.000101517 2.8124e-05 0.000358288 -2.66793e-05 -8.99427e-05 0.000102817 -0.00160355 -9.45551e-07 0.000424617 -6.78282e-05 0.000332486 0.000232849 -0.00025354 -0.000324686 0.000116501 0.000123986 4.21381e-05 -4.70066e-05 -0.000121755 -3.21278e-05 7.91335e-06 6.14227e-05 -9.16979e-05 -2.82641e-05 -1.63789e-05 -6.27165e-05 -3.49656e-05 
1806.7 0 4.85368e-05 2.50106e-05 -5.18669e-05 -1.59591e-06 0.00341289 -0.000114897 1.94365e-05 0.000350656 -3.40442e-05 -9.24314e-05 0.000102198 -0.00177296 1.57828e-05 0.000430797 -7.18876e-05 0.000319786 0.000227466 -0.000267917 -0.000296388 0.000135311 0.000116849 4.33589e-05 -4.60726e-05 -0.000122929 -2.8897e-05 7.78573e-06 5.70145e-05 -9.72415e-05 -2.93614e-05 -1.28684e-05 -5.99496e-05 -3.88372e-05 
1807.05 0 5.35602e-05 -7.85562e-06 -5.44128e-05 -3.31863e-06 0.00330958 -0.000128899 1.05132e-05 0.000340738 -3.55938e-05 -9.19611e-05 0.000100612 -0.00193434 3.69731e-05 0.00043487 -7.70784e-05 0.000306959 0.000217684 -0.000284715 -0.000267025 0.000153937 0.000108461 4.44632e-05 -4.24104e-05 -0.000123936 -2.61435e-05 9.97246e-06 5.10676e-05 -0.000102111 -3.5819e-05 -1.18571e-05 -5.65478e-05 -4.01516e-05 
1807.4 0 5.98778e-05 -3.84286e-05 -5.64097e-05 -6.62978e-06 0.00319925 -0.000142137 3.41266e-06 0.000330036 -3.37646e-05 -9.08697e-05 9.71127e-05 -0.00208376 6.07721e-05 0.000436486 -8.58024e-05 0.000298919 0.000207298 -0.000301139 -0.000238688 0.000168679 0.000101201 4.37229e-05 -3.67038e-05 -0.000125754 -2.40351e-05 1.47211e-05 4.54003e-05 -0.000105429 -4.67157e-05 -1.28877e-05 -5.27469e-05 -3.81192e-05 
1807.75 0 6.76102e-05 -6.68293e-05 -5.57765e-05 -1.06756e-05 0.00308525 -0.000153624 -5.94138e-07 0.000317446 -3.0612e-05 -8.85623e-05 9.43793e-05 -0.00222134 8.53357e-05 0.000435214 -9.48107e-05 0.000298469 0.000196069 -0.000314887 -0.000210891 0.000177161 9.70167e-05 4.16773e-05 -3.07577e-05 -0.000128286 -2.32439e-05 1.93738e-05 4.01102e-05 -0.000107717 -5.95669e-05 -1.50027e-05 -4.93172e-05 -3.29627e-05 
1808.1 0 7.55669e-05 -9.51179e-05 -5.36577e-05 -1.51685e-05 0.0029701 -0.000167394 5.32728e-07 0.000302571 -2.46734e-05 -8.22319e-05 9.2167e-05 -0.00235135 0.000110479 0.000431895 -0.000100817 0.000304732 0.000182314 -0.000326584 -0.000183315 0.000182133 9.56876e-05 3.87054e-05 -2.50222e-05 -0.000129705 -2.30008e-05 2.20211e-05 3.4285e-05 -0.000109799 -7.25364e-05 -1.67262e-05 -4.7804e-05 -2.7161e-05 
1808.45 0 8.2203e-05 -0.000125024 -5.15449e-05 -1.985e-05 0.00285133 -0.000183836 6.82335e-06 0.000286765 -1.51895e-05 -7.23341e-05 8.84899e-05 -0.00247864 0.000137738 0.000429439 -0.000104361 0.000314361 0.000164925 -0.000335788 -0.000158423 0.00018636 9.45818e-05 3.47913e-05 -2.03077e-05 -0.000130044 -2.39671e-05 2.21561e-05 2.9148e-05 -0.000110822 -8.36445e-05 -1.78089e-05 -4.9115e-05 -2.19958e-05 
1808.8 0 8.47213e-05 -0.0001579 -4.85939e-05 -2.37691e-05 0.00272391 -0.000199906 1.68889e-05 0.00026769 -2.66458e-06 -6.1524e-05 8.39849e-05 -0.00260368 0.000166001 0.000430593 -0.000106316 0.000322732 0.00014444 -0.000340303 -0.00013882 0.000189671 9.11734e-05 2.93892e-05 -1.83123e-05 -0.00013023 -2.69541e-05 2.1474e-05 2.66008e-05 -0.000110327 -9.23561e-05 -1.90151e-05 -5.31459e-05 -1.67431e-05 
1809.15 0 8.13972e-05 -0.000193262 -4.41904e-05 -2.56178e-05 0.00258599 -0.0002119 2.79265e-05 0.000243002 1.13073e-05 -5.15427e-05 7.87777e-05 -0.00272434 0.000193058 0.000435944 -0.000107809 0.000326777 0.00012334 -0.000341217 -0.000123703 0.000191529 8.61625e-05 2.19984e-05 -1.91359e-05 -0.000130295 -3.1255e-05 2.29728e-05 2.60847e-05 -0.000108753 -9.92117e-05 -2.01628e-05 -5.94618e-05 -1.19869e-05 
1809.5 0 7.37497e-05 -0.000228151 -3.90485e-05 -2.54435e-05 0.00243738 -0.000218578 3.69267e-05 0.000212395 2.27517e-05 -4.45968e-05 7.0796e-05 -0.00283733 0.000218571 0.000443542 -0.000109633 0.000325649 0.000102283 -0.000341312 -0.000111062 0.000192219 8.11974e-05 1.4196e-05 -2.0016e-05 -0.000129902 -3.57382e-05 2.77669e-05 2.49463e-05 -0.000106768 -0.000104899 -2.16808e-05 -6.64326e-05 -9.25597e-06 
1809.85 0 6.43652e-05 -0.00025952 -3.42148e-05 -2.40769e-05 0.0022778 -0.0002216 4.57483e-05 0.00017839 3.03059e-05 -4.33043e-05 5.78859e-05 -0.00293889 0.000242165 0.000451566 -0.000109675 0.000320124 8.14707e-05 -0.000340983 -9.88152e-05 0.000191463 7.80167e-05 7.13802e-06 -1.9476e-05 -0.000128668 -3.99655e-05 3.43428e-05 2.23154e-05 -0.000104555 -0.000110319 -2.38343e-05 -7.26692e-05 -8.54382e-06 
1810.2 0 5.31262e-05 -0.000286465 -3.01675e-05 -2.24737e-05 0.00210848 -0.000222557 5.63833e-05 0.000145292 3.7924e-05 -4.78128e-05 3.81668e-05 -0.00302714 0.00026166 0.000457641 -0.000105863 0.000313497 6.16254e-05 -0.000337684 -8.293e-05 0.000187705 7.59246e-05 1.1764e-06 -1.90736e-05 -0.00012669 -4.31001e-05 4.09545e-05 1.99935e-05 -0.000101515 -0.000117123 -2.36245e-05 -7.80635e-05 -9.17947e-06 
1810.55 0 3.99135e-05 -0.000308882 -2.70057e-05 -2.22362e-05 0.00193258 -0.000221032 7.03216e-05 0.000114912 4.97893e-05 -5.44411e-05 1.0697e-05 -0.0031033 0.000274488 0.000460082 -9.93142e-05 0.000309102 4.22607e-05 -0.000331615 -6.02403e-05 0.000179086 7.16145e-05 -5.02875e-06 -2.11024e-05 -0.000124847 -4.34895e-05 4.61268e-05 1.82627e-05 -9.78973e-05 -0.000125408 -1.92884e-05 -8.15998e-05 -1.03539e-05 
1810.9 0 2.71993e-05 -0.00032823 -2.49683e-05 -2.28554e-05 0.001754 -0.000217223 8.64341e-05 8.89898e-05 6.48286e-05 -6.04543e-05 -2.35927e-05 -0.00316789 0.000279761 0.000458906 -9.34275e-05 0.000307647 2.47874e-05 -0.000324363 -3.15649e-05 0.000167939 6.46612e-05 -1.21592e-05 -2.51587e-05 -0.000123107 -4.06427e-05 4.77419e-05 1.61465e-05 -9.42434e-05 -0.000132883 -1.259e-05 -8.4059e-05 -1.10316e-05 
1811.25 0 1.72583e-05 -0.000347159 -2.42198e-05 -2.25015e-05 0.00157713 -0.000212687 0.000102371 6.73123e-05 7.86245e-05 -6.65083e-05 -6.21019e-05 -0.00321977 0.000279626 0.000451935 -8.95369e-05 0.000309268 9.88331e-06 -0.000314317 -1.62233e-07 0.000157093 5.62198e-05 -1.89119e-05 -3.08121e-05 -0.000122823 -3.65191e-05 4.60997e-05 1.31325e-05 -9.06763e-05 -0.00013811 -5.50394e-06 -8.7453e-05 -1.08478e-05 
1811.6 0 9.98196e-06 -0.000366549 -2.40057e-05 -2.03033e-05 0.00140441 -0.000207293 0.000120195 4.78992e-05 8.83186e-05 -7.36259e-05 -0.000101927 -0.00325963 0.000276784 0.000439116 -8.59746e-05 0.00031131 -2.73069e-06 -0.000302119 2.95885e-05 0.000146366 4.79382e-05 -2.58962e-05 -3.68399e-05 -0.000124891 -3.19278e-05 4.36449e-05 8.1108e-06 -8.6869e-05 -0.000141142 4.33306e-07 -9.00182e-05 -1.29914e-05 
1811.95 0 4.32971e-06 -0.000385579 -2.34262e-05 -1.69437e-05 0.00123541 -0.000200228 0.000141999 3.12547e-05 9.00973e-05 -8.34636e-05 -0.000139954 -0.00328875 0.000272901 0.000423631 -8.05582e-05 0.000310564 -1.29794e-05 -0.000291507 5.58879e-05 0.000134786 3.96386e-05 -3.49315e-05 -4.09606e-05 -0.000127686 -2.58603e-05 4.13253e-05 1.1963e-06 -8.26296e-05 -0.000142544 5.48134e-06 -9.0588e-05 -1.98538e-05 
1812.3 0 2.08139e-07 -0.000403977 -2.23241e-05 -1.40041e-05 0.00106986 -0.000193839 0.000166601 1.84161e-05 8.29654e-05 -9.56916e-05 -0.000173138 -0.00330748 0.00027015 0.000406933 -6.9897e-05 0.000306556 -2.08496e-05 -0.000283287 7.73425e-05 0.000121317 2.94206e-05 -4.56075e-05 -4.33532e-05 -0.000129909 -1.7397e-05 3.91657e-05 -5.73475e-06 -7.91111e-05 -0.000143462 1.01888e-05 -9.00443e-05 -2.96881e-05 
1812.65 0 -2.9758e-06 -0.000422518 -2.0639e-05 -1.18394e-05 0.000909328 -0.000190765 0.000189396 7.52853e-06 6.99175e-05 -0.000108049 -0.000201539 -0.00331859 0.000271261 0.000390367 -5.15195e-05 0.000299274 -2.48832e-05 -0.000277101 9.23346e-05 0.000104647 1.81025e-05 -5.61156e-05 -4.44015e-05 -0.000131587 -6.90588e-06 3.78343e-05 -1.28515e-05 -7.72147e-05 -0.000144561 1.31253e-05 -8.88711e-05 -4.03969e-05 
1813 0 -5.55052e-06 -0.000440133 -1.91508e-05 -1.08938e-05 0.000754278 -0.000189894 0.000205524 -2.73085e-06 5.43199e-05 -0.000119828 -0.000227613 -0.00332743 0.00027537 0.000375746 -2.56362e-05 0.00028993 -2.41712e-05 -0.000272792 0.000103461 8.42162e-05 8.26475e-06 -6.54779e-05 -4.31907e-05 -0.000133798 4.79921e-06 3.78559e-05 -2.13519e-05 -7.71781e-05 -0.000144785 1.29845e-05 -8.6835e-05 -5.06006e-05 
1813.35 0 -5.7855e-06 -0.000455041 -1.96056e-05 -1.15986e-05 0.000602836 -0.000187477 0.000212633 -1.12832e-05 4.0684e-05 -0.00013179 -0.000252226 -0.00333668 0.000280677 0.000361516 2.90636e-06 0.000279975 -2.2107e-05 -0.000268179 0.000114159 6.04921e-05 1.11909e-06 -7.31091e-05 -3.82253e-05 -0.000136667 1.52527e-05 3.75353e-05 -2.9629e-05 -7.91017e-05 -0.00014352 1.09471e-05 -8.35622e-05 -5.7262e-05 
1813.7 0 -3.41366e-06 -0.000467611 -2.1592e-05 -1.404e-05 0.000453841 -0.000181913 0.000212214 -1.93383e-05 3.08759e-05 -0.000145943 -0.000272595 -0.00334478 0.000285373 0.000346417 2.77155e-05 0.000269051 -2.39035e-05 -0.00026044 0.000123619 3.31806e-05 -3.40611e-06 -7.91965e-05 -3.00243e-05 -0.000139611 2.26278e-05 3.46772e-05 -3.48463e-05 -8.28268e-05 -0.000140522 8.81965e-06 -7.92348e-05 -5.82585e-05 
1814.05 0 -7.68906e-07 -0.000479597 -2.41612e-05 -1.70621e-05 0.000307234 -0.000176796 0.000210253 -2.95378e-05 2.23968e-05 -0.000162489 -0.000288226 -0.00334821 0.000284674 0.000331867 4.43124e-05 0.000258147 -3.19268e-05 -0.000249024 0.000131288 4.62838e-06 -4.79153e-06 -8.50436e-05 -2.10245e-05 -0.000143077 2.86304e-05 2.93447e-05 -3.60182e-05 -8.77397e-05 -0.000134925 8.03171e-06 -7.41906e-05 -5.52537e-05 
1814.4 0 4.8757e-07 -0.000492319 -2.66108e-05 -1.84861e-05 0.000162381 -0.000173883 0.000213028 -4.32831e-05 1.29094e-05 -0.000180154 -0.000303622 -0.00334605 0.000277501 0.000317897 5.25763e-05 0.000247379 -4.49407e-05 -0.00023585 0.000138638 -2.15839e-05 -2.65311e-06 -9.09851e-05 -1.40051e-05 -0.000146067 3.4954e-05 2.30222e-05 -3.38484e-05 -9.2239e-05 -0.000126275 9.73273e-06 -6.76179e-05 -5.03801e-05 
1814.75 0 -2.38628e-07 -0.000505462 -2.83646e-05 -1.66922e-05 1.71079e-05 -0.000169143 0.000221028 -6.00603e-05 3.13106e-06 -0.000199743 -0.000321946 -0.00333831 0.000266778 0.000303621 5.40703e-05 0.000233583 -5.97898e-05 -0.000222447 0.000147163 -4.50318e-05 6.44498e-07 -9.64022e-05 -9.71043e-06 -0.00014618 4.13794e-05 1.71688e-05 -3.00276e-05 -9.53195e-05 -0.000115897 1.45939e-05 -5.90741e-05 -4.50102e-05 
1815.1 0 -2.82612e-06 -0.00051793 -3.06577e-05 -1.23116e-05 -0.000130385 -0.000158381 0.000231665 -7.91836e-05 -5.68844e-06 -0.000222004 -0.000343237 -0.00332285 0.000254436 0.000289316 4.97083e-05 0.000215578 -7.38089e-05 -0.000209477 0.000158192 -6.69911e-05 8.99956e-07 -0.000100835 -7.45382e-06 -0.000143006 4.73526e-05 1.26593e-05 -2.63721e-05 -9.7421e-05 -0.000105943 2.21159e-05 -4.82616e-05 -4.04095e-05 
1815.45 0 -6.11306e-06 -0.000529306 -3.54809e-05 -6.96263e-06 -0.000279519 -0.000141224 0.000243608 -0.000100252 -1.31357e-05 -0.000244568 -0.000365262 -0.00329803 0.000240468 0.000275542 4.17998e-05 0.000195468 -8.6992e-05 -0.000197558 0.000172255 -8.79331e-05 -2.28921e-06 -0.000104559 -6.7776e-06 -0.000137247 5.25711e-05 9.68215e-06 -2.30321e-05 -9.85041e-05 -9.64477e-05 2.96834e-05 -3.42856e-05 -3.75176e-05 
1815.8 0 -9.57145e-06 -0.000538343 -4.20902e-05 -1.61395e-06 -0.00042885 -0.000119602 0.000255111 -0.000122229 -1.90372e-05 -0.000264916 -0.000385142 -0.00326566 0.000224364 0.000261467 3.18405e-05 0.000174584 -9.93949e-05 -0.000184677 0.000188123 -0.000106539 -5.35433e-06 -0.000106822 -7.43491e-06 -0.000128192 5.69926e-05 8.21206e-06 -1.92846e-05 -9.71786e-05 -8.58242e-05 3.42922e-05 -1.80243e-05 -3.6682e-05 
1816.15 0 -1.34874e-05 -0.00054365 -4.75875e-05 4.13453e-06 -0.000578209 -9.35052e-05 0.00026521 -0.000144844 -2.43949e-05 -0.000284128 -0.000401708 -0.00322725 0.000207149 0.000247576 2.01374e-05 0.000153402 -0.000109084 -0.000168831 0.000203413 -0.000121166 -6.60203e-06 -0.000106859 -8.73713e-06 -0.000116385 6.16698e-05 6.79362e-06 -1.5399e-05 -9.3256e-05 -7.43761e-05 3.60208e-05 -1.96348e-06 -3.61838e-05 
1816.5 0 -1.71916e-05 -0.000546042 -5.03181e-05 1.12788e-05 -0.000726268 -6.14597e-05 0.000275417 -0.000169223 -3.03271e-05 -0.000302191 -0.000414835 -0.00318271 0.000191004 0.00023524 8.30064e-06 0.000132544 -0.000114502 -0.000150679 0.000217314 -0.000132757 -6.44082e-06 -0.000106112 -9.89529e-06 -0.000104782 6.76934e-05 4.53314e-06 -1.24601e-05 -8.93774e-05 -6.30912e-05 3.71702e-05 1.28791e-05 -3.65561e-05 
1816.85 0 -1.87026e-05 -0.000546415 -5.15138e-05 1.90413e-05 -0.000871316 -2.35442e-05 0.000285488 -0.000197482 -3.7047e-05 -0.000317228 -0.000423024 -0.00313522 0.000177473 0.000223498 -3.09894e-06 0.000112486 -0.000118241 -0.000133094 0.000231441 -0.000143961 -6.04855e-06 -0.000104746 -9.68298e-06 -9.44944e-05 7.41847e-05 1.70611e-06 -1.12559e-05 -8.80545e-05 -5.20221e-05 3.97297e-05 2.56211e-05 -4.0339e-05 
1817.2 0 -1.7161e-05 -0.000545693 -5.38826e-05 2.49292e-05 -0.00101582 1.94902e-05 0.000293984 -0.00022866 -4.40792e-05 -0.000327854 -0.000424275 -0.0030873 0.000165467 0.000211036 -1.41186e-05 9.53153e-05 -0.000122807 -0.000119114 0.000247789 -0.000154401 -6.79601e-06 -0.000101599 -8.23279e-06 -8.55967e-05 7.94347e-05 -2.68495e-06 -1.16153e-05 -8.93777e-05 -4.12653e-05 4.34451e-05 3.60196e-05 -4.76078e-05 
1817.55 0 -1.37972e-05 -0.0005451 -5.91319e-05 2.83458e-05 -0.00116081 6.61335e-05 0.000299428 -0.00025899 -5.12906e-05 -0.000332726 -0.000418912 -0.00303679 0.000154244 0.000199058 -2.52192e-05 8.22484e-05 -0.000126828 -0.000107837 0.000265968 -0.000162799 -8.40164e-06 -9.71265e-05 -5.37484e-06 -7.75689e-05 8.31153e-05 -7.55745e-06 -1.22873e-05 -9.05222e-05 -3.1886e-05 4.78015e-05 4.39394e-05 -5.67613e-05 
1817.9 0 -1.08457e-05 -0.000543288 -6.48889e-05 3.14896e-05 -0.00130597 0.000114984 0.000301432 -0.000287701 -6.06409e-05 -0.000334342 -0.000409688 -0.00298051 0.000144805 0.000187448 -3.50357e-05 7.06341e-05 -0.000129298 -9.71676e-05 0.000286349 -0.000171829 -1.0516e-05 -9.25769e-05 1.85117e-08 -7.02568e-05 8.48979e-05 -1.09521e-05 -1.16009e-05 -9.01831e-05 -2.44931e-05 5.31477e-05 4.80351e-05 -6.57886e-05 
1818.25 0 -9.8901e-06 -0.000538884 -6.80232e-05 3.43057e-05 -0.00145115 0.000165559 0.000302087 -0.00031672 -7.39454e-05 -0.000336279 -0.000397502 -0.00291491 0.000136186 0.00017384 -4.11379e-05 5.6653e-05 -0.000131563 -8.8315e-05 0.000307746 -0.000183123 -1.48788e-05 -8.8788e-05 7.86193e-06 -6.45775e-05 8.48223e-05 -1.1327e-05 -9.61554e-06 -9.02705e-05 -1.85378e-05 5.80405e-05 4.92099e-05 -7.29286e-05 
1818.6 0 -9.37368e-06 -0.000530841 -6.89274e-05 3.58889e-05 -0.00159317 0.000218193 0.000302044 -0.000346982 -8.76397e-05 -0.00033876 -0.000380234 -0.00283752 0.000127427 0.000158332 -4.4592e-05 3.85366e-05 -0.000133258 -8.41138e-05 0.000327505 -0.000193093 -2.21323e-05 -8.64321e-05 1.67553e-05 -6.01405e-05 8.49679e-05 -8.73191e-06 -7.4289e-06 -8.86405e-05 -1.35e-05 5.99221e-05 5.06808e-05 -7.70282e-05 
1818.95 0 -7.62495e-06 -0.000520444 -6.97296e-05 3.77606e-05 -0.0017259 0.000272672 0.000297669 -0.000376672 -9.73124e-05 -0.000341302 -0.000355415 -0.00274937 0.000120142 0.000141687 -4.81482e-05 1.84344e-05 -0.000133342 -8.52159e-05 0.000345867 -0.000198911 -2.99914e-05 -8.67541e-05 2.49001e-05 -5.63079e-05 8.54167e-05 -5.53444e-06 -5.45296e-06 -8.32597e-05 -8.873e-06 5.9025e-05 5.3892e-05 -7.83818e-05 
1819.3 0 -4.0158e-06 -0.000509344 -7.17942e-05 4.06249e-05 -0.00184628 0.000325152 0.000287719 -0.000403381 -0.000102757 -0.000343557 -0.000323462 -0.00265519 0.000116854 0.00012301 -5.39095e-05 -4.86842e-07 -0.000132297 -8.93044e-05 0.000362224 -0.000202273 -3.73889e-05 -8.77001e-05 3.16322e-05 -5.39891e-05 8.44425e-05 -3.86103e-06 -3.58822e-06 -7.69068e-05 -3.87375e-06 5.62927e-05 5.86383e-05 -7.77371e-05 
1819.65 0 1.38558e-06 -0.00049839 -7.43359e-05 4.28599e-05 -0.00195668 0.000370725 0.000274902 -0.000428549 -0.000107357 -0.000344971 -0.000287939 -0.00255891 0.000117076 0.000103497 -6.2222e-05 -1.65906e-05 -0.000132005 -9.70268e-05 0.000374102 -0.000205701 -4.51527e-05 -8.68614e-05 3.72797e-05 -5.37101e-05 8.14326e-05 -3.56861e-06 -1.1294e-06 -7.20007e-05 3.47082e-07 5.13905e-05 6.43691e-05 -7.56902e-05 
1820 0 8.03035e-06 -0.000488169 -7.67361e-05 4.40575e-05 -0.00206018 0.000409647 0.00026077 -0.000452021 -0.000113171 -0.000343778 -0.000251917 -0.00246161 0.000118578 8.55624e-05 -7.00066e-05 -2.89358e-05 -0.000134152 -0.000109681 0.000382051 -0.000210487 -5.23631e-05 -8.50546e-05 4.05091e-05 -5.4433e-05 7.68389e-05 -2.68424e-06 1.72094e-06 -6.77125e-05 4.54905e-06 4.38546e-05 7.04922e-05 -7.37491e-05 
1820.35 0 1.58291e-05 -0.000477636 -7.87078e-05 4.48887e-05 -0.00215846 0.000444783 0.000245185 -0.000471724 -0.000118711 -0.000338893 -0.000214733 -0.00236117 0.000120275 6.8902e-05 -7.60236e-05 -3.81343e-05 -0.000138885 -0.000123628 0.00038898 -0.000217888 -5.74931e-05 -8.20441e-05 4.19833e-05 -5.44033e-05 7.06312e-05 5.32956e-07 3.86945e-06 -6.31974e-05 9.00594e-06 3.47951e-05 7.70711e-05 -7.23404e-05 
1820.7 0 2.37994e-05 -0.00046548 -8.02882e-05 4.58577e-05 -0.00225117 0.000475476 0.000229889 -0.000486506 -0.000123841 -0.00033169 -0.000173713 -0.00225423 0.000120838 5.0999e-05 -8.26956e-05 -4.52809e-05 -0.000145541 -0.000136682 0.000394336 -0.000228076 -6.04238e-05 -7.74768e-05 4.37323e-05 -5.31121e-05 6.32161e-05 5.99264e-06 5.82925e-06 -5.80786e-05 1.24227e-05 2.65991e-05 8.34111e-05 -6.91629e-05 
1821.05 0 3.19738e-05 -0.000451921 -8.09556e-05 4.70526e-05 -0.00233841 0.00049846 0.000215263 -0.000497128 -0.000130487 -0.000324734 -0.000128638 -0.00213889 0.00011876 3.05366e-05 -8.94139e-05 -5.10884e-05 -0.000152579 -0.000148891 0.000396712 -0.000240137 -6.27923e-05 -7.15589e-05 4.5119e-05 -5.10174e-05 5.60761e-05 1.24118e-05 8.23899e-06 -5.16698e-05 1.55197e-05 2.04956e-05 8.83682e-05 -6.33223e-05 
1821.4 0 4.1244e-05 -0.000437192 -8.07429e-05 4.83391e-05 -0.00242039 0.000514636 0.000198517 -0.000505884 -0.000138746 -0.000319701 -8.26676e-05 -0.00201397 0.00011221 1.07289e-05 -9.42155e-05 -5.52168e-05 -0.000159462 -0.000158643 0.000395631 -0.000251625 -6.69145e-05 -6.43312e-05 4.58901e-05 -4.97028e-05 4.87074e-05 1.86668e-05 1.09083e-05 -4.40132e-05 1.94664e-05 1.44144e-05 9.14597e-05 -5.667e-05 
1821.75 0 4.90635e-05 -0.000420632 -7.97073e-05 4.97912e-05 -0.00249519 0.00052675 0.00017598 -0.00051474 -0.000146341 -0.00031674 -3.82523e-05 -0.00187912 0.000101739 -3.30319e-06 -9.82334e-05 -5.48872e-05 -0.000168112 -0.000164549 0.00039051 -0.000260409 -7.17226e-05 -5.60263e-05 4.67267e-05 -5.05166e-05 4.02536e-05 2.38438e-05 1.39715e-05 -3.54213e-05 2.3707e-05 6.19469e-06 9.31179e-05 -4.9797e-05 
1822.1 0 5.27673e-05 -0.000401714 -7.79176e-05 5.1563e-05 -0.00256036 0.000535395 0.000146683 -0.000523119 -0.000152708 -0.000315375 3.09028e-06 -0.00173672 8.97843e-05 -1.01615e-05 -0.000103373 -4.83911e-05 -0.000180104 -0.000167776 0.000383258 -0.000264705 -7.45685e-05 -4.77481e-05 4.72347e-05 -5.43901e-05 3.24547e-05 2.78544e-05 1.64846e-05 -2.69443e-05 2.78363e-05 -1.92827e-06 9.39432e-05 -4.23204e-05 
1822.45 0 5.46127e-05 -0.000381414 -7.5033e-05 5.30118e-05 -0.00261554 0.000541654 0.000113129 -0.000528529 -0.000159084 -0.000312559 4.08416e-05 -0.00159134 7.86858e-05 -1.31538e-05 -0.000109333 -3.6703e-05 -0.000194564 -0.00016984 0.000376116 -0.000265581 -7.42288e-05 -3.94676e-05 4.69282e-05 -6.04649e-05 2.67685e-05 2.99667e-05 1.95245e-05 -1.94073e-05 3.175e-05 -7.35815e-06 9.42706e-05 -3.46458e-05 
1822.8 0 5.78657e-05 -0.000362199 -7.05356e-05 5.28965e-05 -0.00266073 0.000546869 7.75583e-05 -0.000530636 -0.000165909 -0.000303873 7.7747e-05 -0.0014457 6.80324e-05 -1.38596e-05 -0.000115095 -2.19303e-05 -0.000209027 -0.000171088 0.000368217 -0.000266955 -7.15141e-05 -3.04181e-05 4.65374e-05 -6.50837e-05 2.21416e-05 2.84712e-05 2.40641e-05 -1.24634e-05 3.44048e-05 -1.06709e-05 9.46653e-05 -2.78005e-05 
1823.15 0 6.2377e-05 -0.000347189 -6.49209e-05 5.13812e-05 -0.00269429 0.000550771 4.26874e-05 -0.000529578 -0.000173305 -0.000288484 0.000117008 -0.00130131 5.62335e-05 -1.11747e-05 -0.000120069 -6.79974e-06 -0.00022135 -0.00017103 0.000358005 -0.000269177 -6.67001e-05 -2.16748e-05 4.68928e-05 -6.56437e-05 1.86876e-05 2.46927e-05 2.91546e-05 -6.25431e-06 3.52323e-05 -1.32564e-05 9.42994e-05 -2.23765e-05 
1823.5 0 6.73448e-05 -0.000335617 -5.81242e-05 4.86523e-05 -0.00271745 0.00055129 9.62503e-06 -0.000522575 -0.000181764 -0.000267633 0.000159518 -0.00116043 4.41466e-05 -5.49897e-06 -0.000121607 7.47291e-06 -0.000229597 -0.000168753 0.000347274 -0.000270359 -5.9541e-05 -1.40956e-05 4.79355e-05 -6.35832e-05 1.82102e-05 2.1664e-05 3.43049e-05 -1.82483e-06 3.47098e-05 -1.39874e-05 9.3029e-05 -1.81005e-05 
1823.85 0 7.34971e-05 -0.00032466 -5.03016e-05 4.50124e-05 -0.00273514 0.000545175 -2.2321e-05 -0.000508528 -0.000192062 -0.000240779 0.000204402 -0.00102216 3.2436e-05 3.04528e-06 -0.000119214 1.83247e-05 -0.000234504 -0.000164277 0.00033884 -0.000269617 -5.30122e-05 -7.26595e-06 4.90302e-05 -5.98457e-05 1.94856e-05 1.98755e-05 3.88081e-05 3.0419e-07 3.32945e-05 -1.18123e-05 9.36491e-05 -1.50466e-05 
1824.2 0 8.13588e-05 -0.000313742 -4.33956e-05 4.12211e-05 -0.00274851 0.000532122 -5.28143e-05 -0.000488142 -0.000205676 -0.000209758 0.00025058 -0.000883944 2.11527e-05 1.37258e-05 -0.000117151 2.37067e-05 -0.000239025 -0.000158264 0.000333335 -0.000266101 -4.96444e-05 -1.02853e-06 5.01458e-05 -5.29535e-05 1.87766e-05 1.82857e-05 4.26612e-05 6.40769e-07 3.05487e-05 -8.89567e-06 9.74025e-05 -1.34095e-05 
1824.55 0 8.90154e-05 -0.000303182 -3.71402e-05 3.82134e-05 -0.00275681 0.000512582 -8.11619e-05 -0.000463648 -0.000222281 -0.000177618 0.000298847 -0.000744793 1.24841e-05 2.45111e-05 -0.000117532 2.49297e-05 -0.000242408 -0.000150631 0.000330257 -0.000260739 -4.8337e-05 3.97694e-06 5.20117e-05 -4.23017e-05 1.52605e-05 1.63061e-05 4.63055e-05 1.01757e-06 2.71314e-05 -7.64317e-06 0.000101934 -1.42426e-05 
1824.9 0 9.39905e-05 -0.000293423 -3.03332e-05 3.52607e-05 -0.00275896 0.000486029 -0.00010719 -0.000438152 -0.000238749 -0.000145721 0.00034709 -0.000606899 7.62242e-06 3.20823e-05 -0.000118627 2.39535e-05 -0.000242656 -0.000140637 0.000328606 -0.000255497 -4.6765e-05 8.16521e-06 5.59056e-05 -2.93526e-05 1.12789e-05 1.44896e-05 4.77862e-05 1.62558e-06 2.53855e-05 -7.71037e-06 0.000104788 -1.85465e-05 
1825.25 0 9.52754e-05 -0.000283722 -2.39463e-05 3.14448e-05 -0.00275491 0.00045525 -0.000129208 -0.000414929 -0.000253134 -0.000114596 0.000389961 -0.000475563 5.30108e-06 3.40434e-05 -0.000118376 2.18252e-05 -0.000238969 -0.00012989 0.000325632 -0.000251193 -4.3934e-05 1.21143e-05 6.18183e-05 -1.65886e-05 8.23158e-06 1.29193e-05 4.61162e-05 2.08398e-06 2.65524e-05 -8.29102e-06 0.000106368 -2.52562e-05 
1825.6 0 9.27314e-05 -0.000272989 -1.86872e-05 2.83949e-05 -0.00274685 0.000423684 -0.00014592 -0.000394163 -0.000265687 -8.3163e-05 0.000426208 -0.000351645 3.57089e-06 2.96321e-05 -0.000116009 1.81819e-05 -0.000231487 -0.000120663 0.000320706 -0.000246622 -4.05585e-05 1.58383e-05 6.72539e-05 -4.76202e-06 6.98927e-06 1.03021e-05 4.38232e-05 2.75409e-06 3.04562e-05 -9.5381e-06 0.000108404 -3.0922e-05 
1825.95 0 8.84479e-05 -0.00026063 -1.26935e-05 2.59313e-05 -0.00273486 0.00039207 -0.000157766 -0.000375085 -0.000275703 -5.08426e-05 0.000457717 -0.000232784 1.93958e-06 1.92703e-05 -0.000111032 1.18276e-05 -0.000220853 -0.000112383 0.000314078 -0.000240019 -3.80803e-05 2.00082e-05 7.04506e-05 7.7461e-06 1.0097e-05 6.82726e-06 4.26164e-05 3.66383e-06 3.46825e-05 -1.27646e-05 0.000109537 -3.32709e-05 
1826.3 0 8.51764e-05 -0.000247333 -5.73711e-06 2.35595e-05 -0.00272066 0.000361593 -0.000166848 -0.000359301 -0.000283175 -1.96208e-05 0.000483576 -0.000118403 1.22696e-06 4.48017e-06 -0.000103879 3.80641e-06 -0.000208834 -0.000103121 0.000305528 -0.00023095 -3.69683e-05 2.48061e-05 7.30956e-05 1.92488e-05 1.71439e-05 2.58358e-06 4.06046e-05 5.17775e-06 3.81847e-05 -1.76904e-05 0.000107982 -3.28553e-05 
1826.65 0 8.26375e-05 -0.000234979 5.62328e-07 2.20141e-05 -0.00270547 0.000334793 -0.000173841 -0.000347644 -0.000288098 8.74292e-06 0.000504942 -6.5165e-06 1.15185e-06 -1.2819e-05 -9.47591e-05 -4.86748e-06 -0.000199621 -9.18448e-05 0.000295481 -0.000219923 -3.72092e-05 3.09682e-05 7.62434e-05 2.5942e-05 2.40157e-05 -2.6449e-06 3.64069e-05 6.96121e-06 4.18166e-05 -2.29687e-05 0.000105432 -3.00473e-05 
1827 0 7.9918e-05 -0.000223056 4.89207e-06 2.1246e-05 -0.00268661 0.000310489 -0.000178421 -0.000338208 -0.000288042 3.27666e-05 0.000527467 0.000102548 8.09071e-07 -3.0464e-05 -8.29426e-05 -1.29118e-05 -0.00019447 -7.97363e-05 0.000285025 -0.000208549 -3.80438e-05 3.93699e-05 7.86985e-05 2.72224e-05 2.83079e-05 -8.88892e-06 3.05629e-05 9.49369e-06 4.49478e-05 -2.81872e-05 0.0001046 -2.48193e-05 
1827.35 0 7.78584e-05 -0.000211026 7.5369e-06 2.03636e-05 -0.00266347 0.00028392 -0.000182105 -0.000328591 -0.000280992 5.09678e-05 0.000552923 0.000206215 2.08555e-07 -4.76891e-05 -6.96153e-05 -1.89292e-05 -0.000191178 -6.79887e-05 0.000275721 -0.000200715 -3.94911e-05 4.85983e-05 8.05011e-05 2.59561e-05 3.01479e-05 -1.6382e-05 2.47968e-05 1.26647e-05 4.6583e-05 -3.36045e-05 0.000107042 -1.73599e-05 
1827.7 0 7.64192e-05 -0.000199535 1.05445e-05 1.96172e-05 -0.00263751 0.000252763 -0.000185354 -0.000317318 -0.000267983 6.27276e-05 0.000576222 0.0003027 -3.00207e-06 -6.36078e-05 -5.74225e-05 -2.31064e-05 -0.000188042 -5.53833e-05 0.000267336 -0.000197637 -4.10395e-05 5.65173e-05 8.29324e-05 2.45185e-05 2.94754e-05 -2.42629e-05 2.03683e-05 1.49154e-05 4.64695e-05 -3.96755e-05 0.000110794 -7.71546e-06 
1828.05 0 7.4961e-05 -0.000187056 1.41761e-05 1.9847e-05 -0.00261152 0.000219397 -0.000189779 -0.000304443 -0.000251158 6.95713e-05 0.000593307 0.000391961 -1.01817e-05 -7.85559e-05 -4.85936e-05 -2.57377e-05 -0.000183378 -4.09155e-05 0.000258912 -0.000194307 -4.15439e-05 6.19597e-05 8.58339e-05 2.35954e-05 2.56808e-05 -3.1766e-05 1.71613e-05 1.47996e-05 4.39258e-05 -4.60054e-05 0.000112655 3.11506e-06 
1828.4 0 7.30566e-05 -0.000172258 1.69906e-05 2.03929e-05 -0.00258441 0.000187212 -0.000198887 -0.000291232 -0.000232098 7.21861e-05 0.000605512 0.00047754 -1.69699e-05 -9.40831e-05 -4.51736e-05 -2.82658e-05 -0.000177719 -2.53205e-05 0.000251099 -0.000186161 -4.22558e-05 6.4222e-05 8.93595e-05 2.26902e-05 1.93096e-05 -3.8567e-05 1.4238e-05 1.27707e-05 3.99203e-05 -5.22574e-05 0.000110822 1.37463e-05 
1828.75 0 7.08303e-05 -0.00015559 1.85171e-05 1.98972e-05 -0.00255178 0.000154573 -0.000212755 -0.000278972 -0.000211715 7.10202e-05 0.000614831 0.000562942 -2.04776e-05 -0.000110667 -4.71951e-05 -3.18978e-05 -0.000174973 -1.02609e-05 0.000246088 -0.00017448 -4.49115e-05 6.43423e-05 9.41325e-05 1.9976e-05 1.41119e-05 -4.41925e-05 1.26977e-05 1.05993e-05 3.73032e-05 -5.90829e-05 0.000106958 2.40147e-05 
1829.1 0 6.91697e-05 -0.0001386 1.81768e-05 1.88396e-05 -0.00251319 0.000120041 -0.000227099 -0.000266835 -0.000189169 6.93832e-05 0.000618168 0.000649015 -2.31285e-05 -0.000128251 -5.43639e-05 -3.76478e-05 -0.000175271 2.21174e-06 0.000242994 -0.000162384 -4.9137e-05 6.45744e-05 9.86925e-05 1.56712e-05 1.10903e-05 -4.66052e-05 1.38043e-05 9.24026e-06 3.70194e-05 -6.70814e-05 0.000104875 3.49162e-05 
1829.45 0 6.7043e-05 -0.000120454 1.59859e-05 1.83307e-05 -0.00246864 8.60886e-05 -0.000238843 -0.00025209 -0.000164569 6.82927e-05 0.000615487 0.000734578 -2.68264e-05 -0.000146345 -6.55583e-05 -4.38722e-05 -0.000175504 1.34205e-05 0.000238179 -0.000148638 -5.25173e-05 6.59005e-05 0.000100477 1.17014e-05 7.30188e-06 -4.49064e-05 1.64381e-05 8.92124e-06 3.69749e-05 -7.55032e-05 0.000104562 4.57429e-05 
1829.8 0 6.35413e-05 -9.97044e-05 1.38257e-05 1.75968e-05 -0.00241708 5.43113e-05 -0.000248094 -0.000233657 -0.000139537 6.57886e-05 0.000610548 0.000820025 -3.15473e-05 -0.000163287 -7.7572e-05 -4.58311e-05 -0.000175502 2.57319e-05 0.000230834 -0.000131404 -5.36683e-05 6.82428e-05 9.83841e-05 8.30575e-06 2.95079e-06 -4.25837e-05 1.93949e-05 9.0689e-06 3.4817e-05 -8.30476e-05 0.000105107 5.44451e-05 
1830.15 0 5.94584e-05 -7.80932e-05 1.1908e-05 1.61455e-05 -0.00235798 2.47283e-05 -0.000254941 -0.000213328 -0.000114905 6.04749e-05 0.000605936 0.000907288 -3.61865e-05 -0.000178264 -8.80142e-05 -4.33195e-05 -0.000176468 3.80406e-05 0.000223942 -0.000109943 -5.30886e-05 7.0707e-05 9.24767e-05 5.81451e-06 -1.11578e-06 -4.16892e-05 2.09857e-05 9.09292e-06 3.11426e-05 -8.92313e-05 0.000106952 5.99321e-05 
1830.5 0 5.58025e-05 -5.82676e-05 9.81683e-06 1.5084e-05 -0.00229022 -3.65695e-06 -0.000258691 -0.000190866 -9.1608e-05 5.37379e-05 0.000601777 0.000994153 -3.50173e-05 -0.000192815 -9.54172e-05 -3.67886e-05 -0.000176876 5.03128e-05 0.000218583 -8.44154e-05 -5.15292e-05 7.30012e-05 8.45728e-05 4.50552e-06 -3.64067e-06 -4.00936e-05 1.98384e-05 9.30373e-06 2.79091e-05 -9.34081e-05 0.000109863 6.3572e-05 
1830.85 0 5.18567e-05 -3.9589e-05 8.60073e-06 1.52336e-05 -0.0022137 -3.10684e-05 -0.000258961 -0.000166575 -6.97862e-05 4.93096e-05 0.000594703 0.00107668 -2.60159e-05 -0.000207582 -9.65253e-05 -2.56706e-05 -0.000174085 6.52783e-05 0.000211445 -6.03063e-05 -4.87548e-05 7.53777e-05 7.45111e-05 5.08273e-06 -4.11204e-06 -3.79697e-05 1.65383e-05 9.61779e-06 2.58363e-05 -9.52352e-05 0.00011333 6.74014e-05 
1831.2 0 4.58436e-05 -2.12426e-05 6.55355e-06 1.62552e-05 -0.00213052 -5.67796e-05 -0.00025749 -0.000141435 -4.98732e-05 4.95571e-05 0.000582702 0.00115395 -1.39799e-05 -0.000222521 -9.05412e-05 -1.29284e-05 -0.00016601 8.52263e-05 0.000201226 -4.36099e-05 -4.474e-05 7.61837e-05 6.10362e-05 8.57023e-06 -3.11552e-06 -3.79935e-05 1.24882e-05 9.094e-06 2.57834e-05 -9.62563e-05 0.000115886 7.15966e-05 
1831.55 0 3.96109e-05 -5.26472e-06 2.27184e-06 1.71107e-05 -0.00204328 -7.87739e-05 -0.000254575 -0.000119363 -3.35849e-05 5.35937e-05 0.000565809 0.0012272 -3.82602e-06 -0.000238654 -8.01515e-05 -1.12183e-07 -0.000152777 0.000109408 0.000191772 -3.36285e-05 -3.92526e-05 7.45631e-05 4.48153e-05 1.5148e-05 -9.74593e-07 -4.02423e-05 9.49552e-06 7.55971e-06 2.88053e-05 -9.77322e-05 0.00011551 7.61285e-05 
1831.9 0 3.56959e-05 7.29676e-06 -2.41216e-06 1.72491e-05 -0.00195428 -9.49318e-05 -0.000250743 -0.000103777 -1.81202e-05 6.00201e-05 0.000548946 0.00129672 7.29679e-07 -0.000256549 -6.97413e-05 1.26774e-05 -0.000135383 0.00013119 0.00018451 -2.82228e-05 -3.10645e-05 7.20038e-05 2.87217e-05 2.27365e-05 1.29711e-06 -4.18981e-05 8.34387e-06 5.76334e-06 3.50001e-05 -9.91805e-05 0.000112226 8.13784e-05 
1832.25 0 3.45712e-05 1.89337e-05 -5.76778e-06 1.6736e-05 -0.00186654 -0.000108608 -0.000246745 -9.22059e-05 -1.33831e-06 6.87065e-05 0.000538727 0.00136255 -2.72603e-06 -0.000275592 -6.29855e-05 2.30685e-05 -0.000116541 0.000144344 0.000176179 -2.69123e-05 -2.14235e-05 7.18143e-05 1.5364e-05 2.89905e-05 4.43216e-06 -4.18296e-05 8.56448e-06 4.71414e-06 4.24549e-05 -9.97088e-05 0.000106545 8.72509e-05 
1832.6 0 3.61289e-05 3.17135e-05 -7.55412e-06 1.57644e-05 -0.00178111 -0.000125542 -0.000241374 -8.03885e-05 1.42736e-05 7.76307e-05 0.000536652 0.00142681 -1.27616e-05 -0.000294516 -5.96852e-05 3.04007e-05 -9.73105e-05 0.000148409 0.000166505 -2.55524e-05 -1.11476e-05 7.3778e-05 3.66625e-06 3.246e-05 9.20799e-06 -4.08484e-05 1.08036e-05 5.71192e-06 4.81121e-05 -9.90948e-05 9.8983e-05 9.21122e-05 
1832.95 0 4.02093e-05 4.44084e-05 -8.73405e-06 1.49213e-05 -0.00169496 -0.000149334 -0.000234725 -6.67955e-05 2.71281e-05 8.31101e-05 0.000540243 0.00148986 -2.48158e-05 -0.000312916 -5.65868e-05 3.70058e-05 -7.59933e-05 0.000147914 0.000156583 -2.00201e-05 -2.40919e-07 7.47742e-05 -7.04857e-06 3.31493e-05 1.41255e-05 -3.91131e-05 1.48498e-05 8.56348e-06 5.05622e-05 -9.65916e-05 9.11265e-05 9.36758e-05 
1833.3 0 4.61926e-05 5.59252e-05 -1.03108e-05 1.42528e-05 -0.00160341 -0.000180424 -0.000227655 -5.27842e-05 3.69579e-05 8.35609e-05 0.000545713 0.00155129 -3.64394e-05 -0.000330332 -5.25428e-05 4.36765e-05 -5.33918e-05 0.000146322 0.000144176 -1.13685e-05 1.05324e-05 7.42398e-05 -1.52556e-05 3.36987e-05 1.74183e-05 -3.54056e-05 1.89324e-05 1.24491e-05 5.01386e-05 -9.14919e-05 8.34302e-05 9.20123e-05 
1833.65 0 5.16102e-05 6.74542e-05 -1.22034e-05 1.44641e-05 -0.00150515 -0.000217854 -0.00022025 -3.90314e-05 4.31199e-05 7.95759e-05 0.000549568 0.00161029 -4.82561e-05 -0.000345029 -4.80122e-05 4.80781e-05 -3.01993e-05 0.000144776 0.000129086 -1.50672e-06 1.92616e-05 7.40953e-05 -2.06621e-05 3.65533e-05 1.90705e-05 -2.89656e-05 2.23563e-05 1.70832e-05 4.81894e-05 -8.49316e-05 7.5228e-05 8.87041e-05 
1834 0 5.43782e-05 7.96113e-05 -1.37644e-05 1.5699e-05 -0.00140247 -0.000259521 -0.000210089 -2.42446e-05 4.49636e-05 7.32517e-05 0.000547474 0.00166665 -5.88209e-05 -0.000357159 -4.30486e-05 4.93033e-05 -4.70777e-06 0.000145015 0.000112036 9.78587e-06 2.45083e-05 7.44766e-05 -2.33501e-05 4.09461e-05 2.09201e-05 -2.22099e-05 2.56442e-05 2.08161e-05 4.54477e-05 -7.91091e-05 6.59272e-05 8.40749e-05 
1834.35 0 5.50549e-05 9.17501e-05 -1.40517e-05 1.59234e-05 -0.00129737 -0.000299687 -0.000195342 -4.68845e-06 4.3536e-05 6.75105e-05 0.000535673 0.00171893 -6.6026e-05 -0.000366501 -3.80466e-05 4.96919e-05 2.32671e-05 0.000149759 9.32494e-05 2.22162e-05 2.90586e-05 7.47916e-05 -2.29631e-05 4.44462e-05 2.23309e-05 -1.77962e-05 2.8828e-05 2.2819e-05 4.19039e-05 -7.49363e-05 5.68205e-05 7.83321e-05 
1834.7 0 5.43171e-05 0.00010282 -1.44116e-05 1.45706e-05 -0.00119216 -0.000333139 -0.000178545 1.97719e-05 4.18038e-05 6.42321e-05 0.000516299 0.00176421 -6.90098e-05 -0.00037171 -3.40689e-05 5.06388e-05 5.17296e-05 0.000160165 7.4381e-05 3.50138e-05 3.63848e-05 7.43787e-05 -2.08914e-05 4.63655e-05 2.18433e-05 -1.69441e-05 2.99581e-05 2.45237e-05 3.72675e-05 -7.17522e-05 4.86592e-05 7.38744e-05 
1835.05 0 5.25402e-05 0.000111506 -1.64597e-05 1.3084e-05 -0.00108788 -0.000360131 -0.000163853 4.5724e-05 4.1809e-05 6.327e-05 0.000493073 0.00180191 -6.75962e-05 -0.000371886 -3.2068e-05 5.22306e-05 7.82692e-05 0.000174825 5.73323e-05 4.6688e-05 4.52613e-05 7.23164e-05 -1.87703e-05 4.63883e-05 2.01582e-05 -1.68674e-05 2.84797e-05 2.6268e-05 3.21786e-05 -6.82945e-05 4.0849e-05 7.09111e-05 
1835.4 0 5.14437e-05 0.000119541 -1.88718e-05 1.20716e-05 -0.000982553 -0.000381965 -0.000151776 7.00985e-05 4.28287e-05 6.44253e-05 0.000466183 0.00183129 -6.38008e-05 -0.000368895 -3.0942e-05 5.34385e-05 0.00010142 0.00019214 4.25549e-05 5.52375e-05 5.28245e-05 6.90357e-05 -1.48027e-05 4.49105e-05 1.8738e-05 -1.32663e-05 2.5923e-05 2.68155e-05 2.7422e-05 -6.44611e-05 3.48558e-05 6.64251e-05 
1835.75 0 5.19219e-05 0.000130596 -1.94317e-05 1.11083e-05 -0.000879061 -0.000397957 -0.000140872 9.0635e-05 4.48764e-05 6.69984e-05 0.000436475 0.00185112 -6.14489e-05 -0.000366514 -2.83449e-05 5.39396e-05 0.000122104 0.000210233 2.98786e-05 5.88242e-05 5.87128e-05 6.49476e-05 -7.68952e-06 4.39265e-05 1.70512e-05 -7.13823e-06 2.34832e-05 2.66857e-05 2.37543e-05 -6.05717e-05 3.19943e-05 5.96413e-05 
1836.1 0 5.20317e-05 0.000143651 -1.82796e-05 9.72045e-06 -0.000782934 -0.000408741 -0.000131651 0.00010518 4.88844e-05 7.12285e-05 0.000407835 0.0018646 -6.27537e-05 -0.000365719 -2.34237e-05 5.49925e-05 0.00014032 0.000226175 1.96251e-05 5.74739e-05 6.3813e-05 6.03596e-05 1.47864e-06 4.3973e-05 1.42224e-05 -2.81818e-06 2.13654e-05 2.62424e-05 2.17949e-05 -5.7139e-05 3.1105e-05 5.256e-05 
1836.45 0 5.07628e-05 0.000156089 -1.64238e-05 7.28682e-06 -0.000694074 -0.000416189 -0.000125647 0.000114902 5.544e-05 7.89374e-05 0.000381259 0.00187635 -6.58926e-05 -0.000363706 -1.65213e-05 5.72205e-05 0.000154758 0.000236915 1.09062e-05 5.26334e-05 6.9165e-05 5.51421e-05 1.02981e-05 4.45177e-05 1.1357e-05 -2.49493e-06 1.89855e-05 2.53024e-05 2.05441e-05 -5.37191e-05 3.04838e-05 4.62035e-05 
1836.8 0 4.84863e-05 0.00016655 -1.447e-05 4.74997e-06 -0.000609319 -0.000420509 -0.000123288 0.000123951 6.44776e-05 9.13912e-05 0.000355146 0.00188765 -6.80363e-05 -0.000359096 -9.61085e-06 6.08754e-05 0.000165762 0.000241444 2.57999e-06 4.44501e-05 7.45216e-05 4.83629e-05 1.82232e-05 4.56205e-05 7.29732e-06 -4.90722e-06 1.58936e-05 2.47999e-05 1.98124e-05 -4.88328e-05 2.97316e-05 4.03011e-05 
1837.15 0 4.44212e-05 0.000175173 -1.21483e-05 4.45641e-06 -0.00052673 -0.000422242 -0.000124342 0.000134194 7.33423e-05 0.000110121 0.000330472 0.0018946 -6.83805e-05 -0.000352952 -3.0693e-06 6.61103e-05 0.000175093 0.000239802 -7.19744e-06 3.35133e-05 7.81709e-05 3.93015e-05 2.63432e-05 4.74221e-05 4.19811e-07 -6.95687e-06 1.36764e-05 2.44326e-05 2.05538e-05 -4.2563e-05 2.93873e-05 3.53323e-05 
1837.5 0 3.78527e-05 0.000183446 -9.14143e-06 6.06143e-06 -0.000448865 -0.000422109 -0.000127361 0.000144193 8.00824e-05 0.000134204 0.00030763 0.00189289 -6.80446e-05 -0.000345297 2.92796e-06 7.11558e-05 0.000183743 0.000232833 -1.98739e-05 2.26721e-05 7.86709e-05 2.81444e-05 3.48631e-05 5.08011e-05 -7.78335e-06 -6.85051e-06 1.35409e-05 2.37446e-05 2.25024e-05 -3.55525e-05 2.99303e-05 3.20842e-05 
1837.85 0 2.89564e-05 0.00019267 -6.65647e-06 6.94453e-06 -0.000378538 -0.000420084 -0.000129552 0.00015245 8.61013e-05 0.000159755 0.000284619 0.00188367 -6.8083e-05 -0.000335487 5.40347e-06 7.52038e-05 0.000191625 0.000220903 -3.38925e-05 1.4867e-05 7.64442e-05 1.64114e-05 4.23089e-05 5.58252e-05 -1.46351e-05 -5.09896e-06 1.5411e-05 2.38065e-05 2.54717e-05 -2.79512e-05 2.90523e-05 3.17584e-05 
1838.2 0 1.89657e-05 0.000202963 -4.8428e-06 6.52506e-06 -0.000315423 -0.000416136 -0.00012853 0.000160037 9.22596e-05 0.000185623 0.000261909 0.00187176 -6.84247e-05 -0.00032402 2.64363e-06 8.03099e-05 0.000197619 0.000205275 -4.75161e-05 1.20985e-05 7.31525e-05 7.29865e-06 4.69382e-05 6.07349e-05 -1.94247e-05 -3.58829e-06 1.9268e-05 2.46122e-05 2.89639e-05 -2.00367e-05 2.45059e-05 3.4997e-05 
1838.55 0 9.86477e-06 0.000215344 -2.292e-06 6.12266e-06 -0.000257708 -0.000410404 -0.000125204 0.000168926 9.65693e-05 0.000213551 0.000243407 0.00186178 -6.86764e-05 -0.000310404 -5.15481e-06 8.72533e-05 0.000201036 0.000188707 -6.07011e-05 1.40997e-05 7.04969e-05 3.78713e-06 4.835e-05 6.47974e-05 -2.2632e-05 -2.30134e-06 2.50901e-05 2.56601e-05 3.0443e-05 -1.22359e-05 1.75889e-05 4.00464e-05 
1838.9 0 2.7447e-06 0.000232149 6.1401e-07 7.39866e-06 -0.000203238 -0.000404368 -0.000123551 0.000180026 9.60492e-05 0.000242503 0.000229611 0.00185769 -6.80057e-05 -0.000294455 -1.74682e-05 9.51415e-05 0.000202573 0.000172869 -7.47773e-05 1.77109e-05 6.89533e-05 3.78715e-06 4.85935e-05 6.79201e-05 -2.43813e-05 -1.86649e-06 3.16988e-05 2.76885e-05 2.89884e-05 -3.03953e-06 9.93977e-06 4.5218e-05 
1839.25 0 -1.80975e-06 0.000252612 2.24564e-06 9.47138e-06 -0.000145929 -0.00040026 -0.000124151 0.000193892 9.07163e-05 0.000268823 0.000218093 0.00186081 -6.56038e-05 -0.000277274 -3.06126e-05 0.000102562 0.000203123 0.000158597 -9.10635e-05 2.13189e-05 6.69075e-05 4.23838e-06 4.95323e-05 6.95047e-05 -2.56026e-05 -3.48242e-06 3.79288e-05 3.04718e-05 2.65706e-05 7.47815e-06 2.68537e-06 5.08691e-05 
1839.6 0 -4.57731e-06 0.000273273 2.37829e-06 1.00807e-05 -7.96351e-05 -0.000399166 -0.000125989 0.000208263 8.41764e-05 0.000289563 0.000207968 0.00186573 -6.12468e-05 -0.000258581 -4.18216e-05 0.000108004 0.000205913 0.000145437 -0.000110089 2.60387e-05 6.48121e-05 3.98048e-06 5.14239e-05 7.0299e-05 -2.72216e-05 -6.28405e-06 4.37755e-05 3.28765e-05 2.40352e-05 1.74363e-05 -4.41472e-06 5.65798e-05 
1839.95 0 -8.02834e-06 0.000291454 2.15213e-06 8.15466e-06 -4.14264e-06 -0.000400478 -0.000129262 0.000220436 7.8306e-05 0.000305399 0.000198283 0.00186667 -5.46249e-05 -0.000240381 -5.27924e-05 0.000111388 0.000211448 0.000131468 -0.00013185 3.32996e-05 6.35473e-05 2.62409e-06 5.32781e-05 7.16111e-05 -2.9154e-05 -9.29476e-06 4.82446e-05 3.434e-05 2.19041e-05 2.56645e-05 -1.16407e-05 6.22967e-05 
1840.3 0 -1.28955e-05 0.000305265 2.48483e-06 3.10387e-06 7.67117e-05 -0.000402233 -0.000133576 0.000229986 7.48502e-05 0.000318462 0.000188209 0.00186242 -4.55563e-05 -0.000223734 -6.39267e-05 0.000113767 0.000218912 0.000117501 -0.000155926 4.26446e-05 6.32898e-05 1.13226e-06 5.31437e-05 7.434e-05 -3.06148e-05 -1.38179e-05 5.11534e-05 3.40627e-05 2.1251e-05 3.20281e-05 -1.90293e-05 6.83854e-05 
1840.65 0 -1.64449e-05 0.000313927 3.84868e-06 -3.61751e-06 0.000158167 -0.000404089 -0.000140126 0.00023605 7.53988e-05 0.000331636 0.000178242 0.00185185 -3.61673e-05 -0.000206078 -7.59902e-05 0.00011535 0.000227236 0.000105663 -0.000179865 5.01128e-05 6.26416e-05 2.69674e-07 5.12621e-05 7.67831e-05 -3.13683e-05 -2.03459e-05 5.40445e-05 3.21354e-05 2.2636e-05 3.7218e-05 -2.77363e-05 7.37641e-05 
1841 0 -1.74342e-05 0.000318558 5.44197e-06 -9.15567e-06 0.000234621 -0.000407749 -0.000149202 0.000238158 7.83986e-05 0.000346041 0.000168321 0.00183327 -2.86587e-05 -0.000185711 -8.71075e-05 0.00011371 0.000234922 9.52315e-05 -0.000199564 5.41363e-05 6.05414e-05 2.75968e-07 4.77128e-05 7.66996e-05 -3.30601e-05 -2.68497e-05 5.78091e-05 2.91175e-05 2.45748e-05 4.0552e-05 -3.77882e-05 7.75852e-05 
1841.35 0 -1.89428e-05 0.000319869 7.28705e-06 -1.31531e-05 0.000303267 -0.000412286 -0.000160509 0.000239148 8.44274e-05 0.000357286 0.000156582 0.00180899 -2.32537e-05 -0.000164612 -9.29361e-05 0.00010829 0.000240302 8.25754e-05 -0.000212745 5.59277e-05 5.86245e-05 4.87634e-07 4.25956e-05 7.3007e-05 -3.75242e-05 -2.99255e-05 6.20523e-05 2.53102e-05 2.42806e-05 4.19722e-05 -4.76579e-05 7.95486e-05 
1841.7 0 -2.62707e-05 0.000318964 9.3848e-06 -1.7726e-05 0.000366379 -0.000414147 -0.000172963 0.00024274 9.31356e-05 0.00036187 0.000141124 0.00178184 -2.09669e-05 -0.00014602 -9.45421e-05 0.00010217 0.000241843 6.69639e-05 -0.000220117 5.7799e-05 5.74242e-05 -4.06392e-08 3.7375e-05 6.55893e-05 -4.27017e-05 -2.71215e-05 6.5252e-05 2.10983e-05 2.23131e-05 4.16363e-05 -5.61378e-05 8.05346e-05 
1842.05 0 -3.99043e-05 0.000317658 1.12376e-05 -2.32346e-05 0.000425592 -0.000410802 -0.000183289 0.000248866 9.91092e-05 0.0003618 0.00012042 0.00175195 -2.1063e-05 -0.000132127 -9.53163e-05 9.63575e-05 0.000239269 5.10167e-05 -0.000222515 6.25984e-05 5.5933e-05 -1.03242e-06 3.20547e-05 5.5952e-05 -4.49638e-05 -2.0613e-05 6.70426e-05 1.70319e-05 2.05972e-05 3.96068e-05 -6.25112e-05 8.19946e-05 
1842.4 0 -5.38412e-05 0.00031667 1.34872e-05 -2.81887e-05 0.00048162 -0.000402088 -0.000190041 0.000254619 9.88745e-05 0.000358958 9.69403e-05 0.00172076 -2.12606e-05 -0.000123664 -9.64679e-05 8.94152e-05 0.0002318 3.51047e-05 -0.000220614 6.86193e-05 5.35825e-05 -1.21126e-06 2.56445e-05 4.53119e-05 -4.33376e-05 -1.52467e-05 6.65475e-05 1.35381e-05 2.0764e-05 3.73426e-05 -6.60585e-05 8.46177e-05 
1842.75 0 -6.299e-05 0.000316192 1.58787e-05 -3.18829e-05 0.000537152 -0.000391046 -0.000193158 0.00025837 9.45767e-05 0.000351264 7.46868e-05 0.00168843 -2.11073e-05 -0.000119022 -9.86997e-05 8.1007e-05 0.000218419 1.67238e-05 -0.000216471 7.23735e-05 4.91612e-05 -1.47817e-06 1.76564e-05 3.47138e-05 -3.94888e-05 -1.188e-05 6.25232e-05 1.12817e-05 2.21751e-05 3.70758e-05 -6.62275e-05 8.71954e-05 
1843.1 0 -6.84468e-05 0.000316536 1.61813e-05 -3.42095e-05 0.000591823 -0.000380415 -0.00019306 0.000261235 8.78232e-05 0.000337232 5.53178e-05 0.00165344 -1.84322e-05 -0.000115105 -0.000102639 7.30664e-05 0.000200733 -7.6724e-06 -0.000212845 7.24386e-05 4.23605e-05 -3.42675e-06 9.39976e-06 2.52204e-05 -3.63356e-05 -8.99268e-06 5.70537e-05 1.08167e-05 2.31423e-05 3.94566e-05 -6.40243e-05 8.85128e-05 
1843.45 0 -7.34436e-05 0.000317182 1.44836e-05 -3.48733e-05 0.000644967 -0.000369868 -0.000192341 0.000261867 7.78011e-05 0.000317823 3.7272e-05 0.00161835 -1.09184e-05 -0.000109849 -0.000107172 6.81789e-05 0.000182237 -3.80923e-05 -0.000210762 6.87973e-05 3.43916e-05 -5.14033e-06 2.50213e-06 1.65116e-05 -3.48047e-05 -6.62434e-06 5.23646e-05 1.24219e-05 2.38175e-05 4.32514e-05 -6.08804e-05 8.94035e-05 
1843.8 0 -7.80084e-05 0.00031854 1.22484e-05 -3.29688e-05 0.000698304 -0.000357584 -0.000192337 0.000258952 6.59444e-05 0.000294152 1.88075e-05 0.00158505 -7.33924e-07 -0.000103997 -0.00011139 6.64903e-05 0.00016488 -7.20891e-05 -0.000208965 6.20103e-05 2.68005e-05 -5.80642e-06 -2.77025e-06 7.60289e-06 -3.47699e-05 -4.99191e-06 4.7942e-05 1.59174e-05 2.35026e-05 4.73957e-05 -5.74614e-05 8.9695e-05 
1844.15 0 -8.04527e-05 0.00031976 8.43059e-06 -2.93853e-05 0.00075373 -0.000343696 -0.000192089 0.000255853 5.27958e-05 0.000266573 9.15763e-07 0.00155305 7.52092e-06 -9.89134e-05 -0.000115417 6.89388e-05 0.000149703 -0.000109019 -0.000207215 5.25811e-05 2.07025e-05 -6.77181e-06 -6.81146e-06 -1.2018e-06 -3.61805e-05 -4.73825e-06 4.3433e-05 2.05984e-05 2.08618e-05 5.19356e-05 -5.40546e-05 8.88022e-05 
1844.5 0 -8.12061e-05 0.000319656 3.22983e-06 -2.59882e-05 0.000814175 -0.000329592 -0.000190227 0.000256446 3.73134e-05 0.000236883 -1.68935e-05 0.00152108 1.10023e-05 -9.29309e-05 -0.000117714 7.81191e-05 0.0001371 -0.000147233 -0.000208674 3.99238e-05 1.5815e-05 -8.42119e-06 -1.12158e-05 -8.70821e-06 -3.89028e-05 -5.32725e-06 3.95499e-05 2.61295e-05 1.63247e-05 5.68498e-05 -5.0492e-05 8.74985e-05 
1844.85 0 -8.24529e-05 0.000319689 -1.35195e-06 -2.30819e-05 0.000879644 -0.000313996 -0.000185228 0.000259801 2.08304e-05 0.000206704 -3.63008e-05 0.00148895 6.76162e-06 -8.33439e-05 -0.000115947 9.33338e-05 0.000126052 -0.000180329 -0.000214508 2.54015e-05 1.08145e-05 -9.19875e-06 -1.77395e-05 -1.35009e-05 -4.19426e-05 -6.20312e-06 3.63317e-05 3.25208e-05 1.08376e-05 6.13067e-05 -4.68877e-05 8.55376e-05 
1845.2 0 -8.33719e-05 0.000320193 -4.66592e-06 -2.04389e-05 0.000948952 -0.000294743 -0.000175247 0.000261324 6.06217e-06 0.000176095 -5.66077e-05 0.00145557 -4.83423e-06 -6.94623e-05 -0.000108513 0.000113089 0.000117929 -0.000203641 -0.000221256 1.38569e-05 6.88482e-06 -8.69348e-06 -2.59649e-05 -1.59656e-05 -4.29204e-05 -7.36231e-06 3.3587e-05 3.90807e-05 5.29434e-06 6.41618e-05 -4.38494e-05 8.10078e-05 
1845.55 0 -8.12345e-05 0.000320293 -6.64693e-06 -1.77864e-05 0.00101954 -0.000273786 -0.000161691 0.000256875 -5.96867e-06 0.000147587 -7.54236e-05 0.00141747 -1.85576e-05 -5.19648e-05 -9.54499e-05 0.000135718 0.000114228 -0.000217008 -0.000225313 8.51726e-06 6.01105e-06 -7.22244e-06 -3.37917e-05 -1.69094e-05 -4.15152e-05 -1.00164e-05 3.16528e-05 4.40694e-05 1.94022e-07 6.67579e-05 -4.03248e-05 7.35252e-05 
1845.9 0 -7.55319e-05 0.0003191 -7.0051e-06 -1.56195e-05 0.00108801 -0.00025515 -0.000147232 0.000243826 -1.45358e-05 0.000122375 -9.09552e-05 0.00137226 -2.99412e-05 -3.15007e-05 -7.80224e-05 0.000156997 0.00011169 -0.000223745 -0.000227395 7.9059e-06 5.96084e-06 -6.41913e-06 -4.08422e-05 -1.58827e-05 -3.87912e-05 -1.35176e-05 3.11173e-05 4.70254e-05 -3.76896e-06 7.07828e-05 -3.69118e-05 6.49105e-05 
1846.25 0 -6.8151e-05 0.000317086 -7.29809e-06 -1.44873e-05 0.00115389 -0.000241327 -0.000132939 0.000223514 -1.94841e-05 9.78153e-05 -0.000103748 0.0013199 -3.88509e-05 -8.10492e-06 -5.95863e-05 0.000175497 0.000108011 -0.000227772 -0.000229918 1.03678e-05 3.47069e-06 -6.14109e-06 -4.67725e-05 -1.36917e-05 -3.56794e-05 -1.71823e-05 3.13367e-05 4.92989e-05 -4.82529e-06 7.5219e-05 -3.49363e-05 5.58798e-05 
1846.6 0 -6.05392e-05 0.000315632 -9.64322e-06 -1.30322e-05 0.00121989 -0.000232177 -0.000120237 0.000198659 -2.25024e-05 7.25329e-05 -0.000115211 0.00126272 -4.5777e-05 1.63639e-05 -4.28186e-05 0.000192504 0.000102161 -0.000232829 -0.000232564 1.71608e-05 -1.60609e-06 -4.46092e-06 -5.13478e-05 -1.10307e-05 -3.43831e-05 -2.16148e-05 3.16755e-05 5.22726e-05 -4.13697e-06 7.77369e-05 -3.22943e-05 4.70034e-05 
1846.95 0 -5.31644e-05 0.000314864 -1.32344e-05 -9.9132e-06 0.00128717 -0.000226498 -0.00011162 0.00017377 -2.28788e-05 4.65921e-05 -0.000124833 0.00120049 -4.98045e-05 3.93228e-05 -2.86045e-05 0.000209279 9.25388e-05 -0.000239724 -0.000235078 2.90336e-05 -8.55694e-06 -1.44227e-06 -5.54059e-05 -7.25647e-06 -3.63593e-05 -2.74556e-05 3.15019e-05 5.50372e-05 -4.34504e-06 7.72616e-05 -2.75917e-05 3.84906e-05 
1847.3 0 -4.68962e-05 0.000312165 -1.52399e-05 -5.30758e-06 0.00135117 -0.000224062 -0.000107495 0.000152791 -1.96388e-05 2.1208e-05 -0.000133254 0.00113154 -5.0844e-05 6.08989e-05 -1.84948e-05 0.000226741 7.86092e-05 -0.000245001 -0.000238265 4.18064e-05 -1.78347e-05 1.0658e-06 -5.87011e-05 -3.15196e-06 -4.07497e-05 -3.57045e-05 3.03814e-05 5.59077e-05 -6.70587e-06 7.40233e-05 -2.22324e-05 2.84906e-05 
1847.65 0 -4.25392e-05 0.000304583 -1.50384e-05 2.85019e-07 0.00140757 -0.000223154 -0.000106646 0.000137004 -1.5475e-05 -2.12215e-06 -0.000142347 0.00105705 -5.14352e-05 8.20946e-05 -1.30672e-05 0.000244369 5.99622e-05 -0.000246542 -0.00023981 4.93389e-05 -2.84235e-05 1.94231e-06 -5.95565e-05 5.89347e-07 -4.63424e-05 -4.56494e-05 2.72663e-05 5.47567e-05 -1.1221e-05 6.96674e-05 -1.79406e-05 1.58563e-05 
1848 0 -4.07175e-05 0.000292937 -1.377e-05 5.69115e-06 0.00145583 -0.000219182 -0.000107927 0.000123417 -1.34804e-05 -2.28431e-05 -0.000151909 0.000976509 -5.24325e-05 0.000103013 -9.86983e-06 0.00026149 3.72252e-05 -0.000244996 -0.000238285 5.04499e-05 -3.85128e-05 8.91098e-07 -5.74551e-05 3.19777e-06 -5.17741e-05 -5.35735e-05 2.28419e-05 5.25417e-05 -1.70336e-05 6.57699e-05 -1.49926e-05 1.79284e-06 
1848.35 0 -3.99765e-05 0.000280912 -1.14201e-05 1.06849e-05 0.00149397 -0.000210739 -0.000110491 0.000108002 -1.35144e-05 -4.04318e-05 -0.000160414 0.000889682 -5.47287e-05 0.000124058 -5.99989e-06 0.000277117 1.55167e-05 -0.000241437 -0.000237361 4.63614e-05 -4.61065e-05 -3.08222e-06 -5.25554e-05 3.29509e-06 -5.63323e-05 -5.7772e-05 1.81548e-05 5.04225e-05 -2.23748e-05 6.25557e-05 -1.29927e-05 -1.23884e-05 
1848.7 0 -3.80632e-05 0.000269809 -9.39603e-06 1.61238e-05 0.00152142 -0.000199345 -0.000113389 9.16556e-05 -1.26242e-05 -5.48213e-05 -0.000167002 0.000801682 -6.08519e-05 0.00014599 -6.50525e-07 0.000287842 1.42062e-06 -0.000236833 -0.000239413 3.95611e-05 -5.04101e-05 -9.11123e-06 -4.60325e-05 8.61886e-07 -6.05137e-05 -5.90446e-05 1.39471e-05 4.82868e-05 -2.53755e-05 6.02875e-05 -1.05087e-05 -2.47718e-05 
1849.05 0 -3.49432e-05 0.000259473 -8.52124e-06 2.09753e-05 0.00154145 -0.000186411 -0.000115539 7.65932e-05 -8.98483e-06 -6.93782e-05 -0.000171636 0.000714923 -7.14722e-05 0.000168192 4.6107e-06 0.000289346 -2.60896e-06 -0.000230112 -0.000242703 3.35262e-05 -5.24147e-05 -1.39567e-05 -4.02054e-05 -1.9106e-06 -6.42801e-05 -5.64555e-05 1.14541e-05 4.53284e-05 -2.57942e-05 5.87617e-05 -5.69178e-06 -3.36727e-05 
1849.4 0 -3.07594e-05 0.000251704 -8.82738e-06 2.35587e-05 0.00155665 -0.000174005 -0.000117546 6.06634e-05 -5.05864e-06 -8.91178e-05 -0.000173698 0.00062878 -8.6968e-05 0.000189506 7.77472e-06 0.000283087 2.63712e-07 -0.000222399 -0.000244501 3.19798e-05 -5.37683e-05 -1.56723e-05 -3.63572e-05 -3.64832e-06 -6.69635e-05 -5.0409e-05 1.06588e-05 4.14473e-05 -2.47992e-05 5.72593e-05 5.60726e-08 -3.91647e-05 
1849.75 0 -2.59241e-05 0.000246354 -1.01347e-05 2.38751e-05 0.00156855 -0.000165061 -0.000118377 4.25586e-05 -2.30128e-06 -0.000113179 -0.000174244 0.000544492 -0.00010366 0.00021043 9.02825e-06 0.000274606 6.93529e-06 -0.000216724 -0.000243873 3.47533e-05 -5.62607e-05 -1.45915e-05 -3.44904e-05 -4.85388e-06 -6.75428e-05 -4.33143e-05 1.05915e-05 3.77267e-05 -2.28354e-05 5.62336e-05 5.09077e-06 -4.16612e-05 
1850.1 0 -2.04494e-05 0.000239254 -1.08397e-05 2.36423e-05 0.00157841 -0.000159637 -0.00011628 2.54505e-05 -9.25746e-07 -0.000135957 -0.0001784 0.000462351 -0.00011687 0.000232188 1.13248e-05 0.000265349 1.77295e-05 -0.000215008 -0.000239456 3.83955e-05 -5.984e-05 -1.14603e-05 -3.29278e-05 -5.07947e-06 -6.5781e-05 -3.63421e-05 1.08993e-05 3.52073e-05 -2.11927e-05 5.53163e-05 9.08748e-06 -4.23785e-05 
1850.45 0 -1.45571e-05 0.000228301 -1.02033e-05 2.3244e-05 0.00158414 -0.000152813 -0.000111273 1.3488e-05 -1.42274e-06 -0.000154129 -0.00018791 0.000381408 -0.000126628 0.000253842 1.56418e-05 0.000253604 3.21181e-05 -0.00021791 -0.000229867 3.96881e-05 -6.47948e-05 -7.60369e-06 -3.0712e-05 -3.15154e-06 -6.40093e-05 -2.94435e-05 1.18524e-05 3.34323e-05 -2.15083e-05 5.21292e-05 1.15064e-05 -4.2975e-05 
1850.8 0 -9.39642e-06 0.000216602 -9.36191e-06 2.21028e-05 0.00158398 -0.000143035 -0.000105012 7.12676e-06 -1.65495e-06 -0.000169924 -0.000197484 0.000303919 -0.000135756 0.000272729 2.01482e-05 0.000238321 4.78106e-05 -0.000222651 -0.000213769 3.89305e-05 -7.16727e-05 -4.23007e-06 -2.89461e-05 1.01135e-06 -6.37516e-05 -2.20438e-05 1.32465e-05 3.27172e-05 -2.49573e-05 4.5437e-05 1.2032e-05 -4.41624e-05 
1851.15 0 -5.07665e-06 0.000207125 -9.12692e-06 1.98377e-05 0.00158184 -0.000134765 -0.000100605 3.45707e-06 -9.74533e-07 -0.000185507 -0.00020343 0.000231528 -0.000143582 0.000286862 2.24644e-05 0.000221636 6.17443e-05 -0.00022588 -0.000191694 4.00893e-05 -8.03788e-05 -2.47097e-06 -2.73636e-05 6.66575e-06 -6.37622e-05 -1.42962e-05 1.49095e-05 3.3177e-05 -3.09855e-05 3.63115e-05 1.01937e-05 -4.60491e-05 
1851.5 0 -6.50164e-07 0.000198974 -9.25983e-06 1.78892e-05 0.00158187 -0.000130551 -9.83696e-05 -1.20302e-06 -1.72606e-06 -0.000198625 -0.00020828 0.000160881 -0.000145983 0.000295789 2.52175e-05 0.000205742 7.32432e-05 -0.000228567 -0.000166481 4.34329e-05 -8.9291e-05 -2.76164e-06 -2.66153e-05 1.26777e-05 -6.20983e-05 -7.88277e-06 1.60424e-05 3.50229e-05 -3.6934e-05 2.60488e-05 4.89833e-06 -4.77574e-05 
1851.85 0 4.32436e-06 0.000189654 -9.72844e-06 1.71601e-05 0.00158389 -0.000127652 -9.72499e-05 -8.56088e-06 -3.0551e-06 -0.000205609 -0.000215154 8.67399e-05 -0.000140352 0.000299647 3.18855e-05 0.000190219 8.17128e-05 -0.000235886 -0.000141528 4.59211e-05 -9.70002e-05 -3.57196e-06 -2.79568e-05 1.76628e-05 -6.0296e-05 -4.83433e-06 1.56022e-05 3.76545e-05 -4.05709e-05 1.45094e-05 -5.04979e-06 -4.92026e-05 
1852.2 0 8.60008e-06 0.000177172 -9.8775e-06 1.68108e-05 0.0015856 -0.000123128 -9.54317e-05 -1.84753e-05 -5.2476e-06 -0.000204909 -0.000222345 8.48386e-06 -0.000128498 0.000299885 4.22879e-05 0.000173634 8.42776e-05 -0.00025142 -0.000118918 4.67311e-05 -0.000102646 -2.86542e-06 -3.05274e-05 2.14412e-05 -6.11061e-05 -3.89743e-06 1.32254e-05 4.01094e-05 -4.39271e-05 1.26555e-06 -1.9258e-05 -5.06354e-05 
1852.55 0 1.0452e-05 0.000161038 -9.62755e-06 1.62063e-05 0.00158434 -0.000116917 -8.99144e-05 -2.94311e-05 -1.00451e-05 -0.000198031 -0.0002281 -7.29215e-05 -0.000112872 0.000297072 5.68338e-05 0.000155328 7.98474e-05 -0.000273819 -9.84625e-05 4.61738e-05 -0.00010454 -1.24252e-06 -3.4698e-05 2.40263e-05 -6.41482e-05 -2.29809e-06 8.46497e-06 4.10021e-05 -5.13636e-05 -1.14755e-05 -3.52406e-05 -5.13827e-05 
1852.9 0 9.79783e-06 0.000142569 -9.4386e-06 1.47979e-05 0.00157715 -0.000108603 -8.00043e-05 -3.79649e-05 -1.71668e-05 -0.000187023 -0.000234 -0.000157042 -9.4459e-05 0.000292497 7.63284e-05 0.000136149 7.16414e-05 -0.000298323 -8.07044e-05 4.25949e-05 -0.000102366 -1.32254e-06 -4.13208e-05 2.54087e-05 -6.64579e-05 1.86022e-07 6.9924e-07 4.00751e-05 -6.35973e-05 -2.12486e-05 -5.0564e-05 -4.99997e-05 
1853.25 0 8.1175e-06 0.000123725 -8.78069e-06 1.31463e-05 0.00156154 -9.61498e-05 -6.93543e-05 -4.05299e-05 -2.5417e-05 -0.000173953 -0.00024136 -0.000240474 -7.61978e-05 0.000287789 9.80385e-05 0.000116975 6.41523e-05 -0.000319526 -6.46641e-05 3.42562e-05 -9.69605e-05 -4.0143e-06 -4.9874e-05 2.60181e-05 -6.61107e-05 3.10456e-06 -8.81464e-06 3.88873e-05 -7.5602e-05 -2.75373e-05 -6.4023e-05 -4.71356e-05 
1853.6 0 6.81855e-06 0.000105238 -6.24841e-06 1.25659e-05 0.00153892 -7.76883e-05 -5.97242e-05 -3.9013e-05 -3.30207e-05 -0.000161046 -0.000248204 -0.000318548 -6.1167e-05 0.000282457 0.000118605 9.86313e-05 5.66228e-05 -0.000333459 -4.89772e-05 1.9106e-05 -9.00138e-05 -7.35742e-06 -5.79671e-05 2.53195e-05 -6.32554e-05 7.53534e-06 -1.71517e-05 3.78327e-05 -8.34766e-05 -3.10471e-05 -7.57716e-05 -4.37541e-05 
1853.95 0 7.27743e-06 8.69151e-05 -2.33352e-06 1.25204e-05 0.00151423 -5.39624e-05 -4.83874e-05 -3.80548e-05 -3.88447e-05 -0.000148824 -0.000250731 -0.00039257 -5.07589e-05 0.00027587 0.000137358 8.20651e-05 4.73758e-05 -0.00034213 -3.41664e-05 -9.65658e-07 -8.22395e-05 -1.16863e-05 -6.39712e-05 2.2561e-05 -5.91882e-05 1.41001e-05 -2.48625e-05 3.57492e-05 -8.83948e-05 -3.31466e-05 -8.71594e-05 -3.91947e-05 
1854.3 0 1.0817e-05 6.82797e-05 2.2833e-06 1.1362e-05 0.00148669 -2.83286e-05 -3.31836e-05 -3.79095e-05 -4.4426e-05 -0.000136717 -0.000246827 -0.000465388 -4.39383e-05 0.000269157 0.000152947 6.69748e-05 3.71029e-05 -0.000350854 -2.07296e-05 -2.03567e-05 -7.34879e-05 -1.7703e-05 -6.86364e-05 1.82367e-05 -5.59942e-05 2.20309e-05 -3.27552e-05 3.29113e-05 -9.16867e-05 -3.33104e-05 -9.81929e-05 -3.38382e-05 
1854.65 0 1.62659e-05 4.91119e-05 7.23122e-06 1.04213e-05 0.00145346 -4.614e-06 -1.28483e-05 -3.65923e-05 -4.96666e-05 -0.00012523 -0.000237535 -0.000534185 -3.95759e-05 0.000260606 0.00016476 5.22827e-05 2.78922e-05 -0.000361586 -8.24888e-06 -3.821e-05 -6.43543e-05 -2.30076e-05 -7.39377e-05 1.29167e-05 -5.56569e-05 3.21564e-05 -4.03515e-05 3.1173e-05 -9.43649e-05 -3.04251e-05 -0.000108663 -2.83433e-05 
1855 0 2.12115e-05 3.18861e-05 1.17488e-05 9.88244e-06 0.00141557 1.50803e-05 1.11252e-05 -3.33788e-05 -5.18465e-05 -0.000113993 -0.000226283 -0.000594757 -3.61087e-05 0.000248156 0.000171529 3.71129e-05 2.28372e-05 -0.000371612 2.76445e-06 -5.50064e-05 -5.59627e-05 -2.59105e-05 -7.94512e-05 5.81351e-06 -5.78058e-05 4.49755e-05 -4.77787e-05 3.07972e-05 -9.75311e-05 -2.51516e-05 -0.000116742 -2.34986e-05 
1855.35 0 2.46021e-05 1.97237e-05 1.65248e-05 8.97614e-06 0.00137729 3.46434e-05 3.43161e-05 -2.84553e-05 -5.30092e-05 -0.000102947 -0.000216893 -0.000647719 -3.26856e-05 0.000235351 0.000171866 2.01224e-05 2.24131e-05 -0.000377811 1.28202e-05 -7.00613e-05 -4.86162e-05 -2.80624e-05 -8.43868e-05 -1.79243e-06 -6.06845e-05 5.72278e-05 -5.50135e-05 3.00166e-05 -0.000100981 -1.84131e-05 -0.000119053 -2.02295e-05 
1855.7 0 2.67487e-05 1.1858e-05 2.12226e-05 8.01196e-06 0.00134151 5.94479e-05 5.54835e-05 -2.43121e-05 -5.45467e-05 -9.36216e-05 -0.000207865 -0.000696983 -2.98379e-05 0.000224199 0.000168387 1.31993e-06 2.30971e-05 -0.000379224 2.36977e-05 -8.28711e-05 -4.19103e-05 -3.13432e-05 -8.89818e-05 -7.27463e-06 -6.21757e-05 6.4966e-05 -6.18857e-05 2.73494e-05 -0.000102996 -1.07629e-05 -0.000115932 -1.95965e-05 
1856.05 0 2.94241e-05 4.72355e-06 2.53269e-05 6.23572e-06 0.00130698 8.91127e-05 7.6889e-05 -2.20564e-05 -5.44771e-05 -8.69497e-05 -0.000197036 -0.00074431 -2.64088e-05 0.000213989 0.000163347 -1.74442e-05 2.53816e-05 -0.00037633 3.81314e-05 -9.20746e-05 -3.60944e-05 -3.59228e-05 -9.28675e-05 -1.04426e-05 -6.16081e-05 6.78404e-05 -6.762e-05 2.37722e-05 -0.000102449 -3.48665e-06 -0.000110348 -2.09746e-05 
1856.4 0 3.3006e-05 -3.24347e-06 2.9044e-05 3.54103e-06 0.00127255 0.000122276 9.76772e-05 -1.91405e-05 -5.1996e-05 -8.1479e-05 -0.000183354 -0.000788925 -2.26006e-05 0.000203264 0.00015752 -3.39326e-05 3.23305e-05 -0.000369934 5.77441e-05 -9.57423e-05 -3.24399e-05 -4.00697e-05 -9.54165e-05 -1.37567e-05 -6.10034e-05 6.82953e-05 -7.08791e-05 2.07495e-05 -0.000100379 2.42975e-06 -0.00010434 -2.326e-05 
1856.75 0 3.65439e-05 -9.99363e-06 3.13914e-05 1.00849e-06 0.00123698 0.00015699 0.000115631 -1.49276e-05 -4.77791e-05 -7.45803e-05 -0.000164318 -0.000832358 -1.92551e-05 0.000190414 0.000149797 -4.81416e-05 4.18713e-05 -0.00036092 8.21389e-05 -9.21944e-05 -3.12575e-05 -4.2977e-05 -9.5048e-05 -1.78624e-05 -6.14532e-05 6.81217e-05 -7.19759e-05 1.78257e-05 -9.7983e-05 7.07192e-06 -9.78775e-05 -2.57515e-05 
1857.1 0 4.01643e-05 -1.49627e-05 3.16297e-05 -2.95229e-07 0.00119673 0.000188725 0.000133375 -9.23928e-06 -4.11976e-05 -6.81125e-05 -0.000139972 -0.000874552 -1.39065e-05 0.000174002 0.00013879 -6.15833e-05 5.11533e-05 -0.000349953 0.000110036 -8.10349e-05 -3.17098e-05 -4.54259e-05 -9.1617e-05 -2.11546e-05 -6.27602e-05 6.59034e-05 -7.3632e-05 1.37503e-05 -9.45342e-05 1.08574e-05 -9.0836e-05 -2.78487e-05 
1857.45 0 4.42351e-05 -1.98671e-05 3.05682e-05 -1.52605e-06 0.00115215 0.000214017 0.00015352 -1.46657e-06 -3.21201e-05 -6.45351e-05 -0.000113244 -0.000911763 -3.39183e-06 0.000153412 0.000125678 -7.25011e-05 6.1714e-05 -0.000337223 0.000138313 -6.53277e-05 -3.22143e-05 -4.6483e-05 -8.61279e-05 -2.47254e-05 -6.50778e-05 6.11336e-05 -7.69618e-05 8.92919e-06 -9.05866e-05 1.29706e-05 -8.19649e-05 -3.07416e-05 
1857.8 0 4.90338e-05 -2.49738e-05 2.99154e-05 -3.48955e-06 0.00110703 0.000230924 0.000173619 5.58273e-06 -2.22886e-05 -6.22254e-05 -8.6275e-05 -0.00094279 1.20986e-05 0.000131236 0.000113184 -7.98019e-05 7.49129e-05 -0.000323931 0.000163425 -5.0731e-05 -3.16886e-05 -4.60633e-05 -7.91155e-05 -2.85114e-05 -6.78213e-05 5.62415e-05 -8.18134e-05 4.75879e-06 -8.91975e-05 1.24504e-05 -6.98603e-05 -3.52106e-05 
1858.15 0 5.46275e-05 -3.00364e-05 2.97052e-05 -5.25737e-06 0.00106414 0.00023912 0.00019062 1.048e-05 -1.0448e-05 -6.04822e-05 -6.12984e-05 -0.000970813 2.8856e-05 0.000108843 0.000103437 -8.33584e-05 8.84365e-05 -0.000313855 0.000183746 -4.20415e-05 -3.00359e-05 -4.73482e-05 -7.12108e-05 -3.03523e-05 -7.09978e-05 5.3154e-05 -8.79097e-05 7.65869e-07 -9.07699e-05 8.79205e-06 -5.63225e-05 -4.01747e-05 
1858.5 0 5.91185e-05 -3.63977e-05 2.88958e-05 -8.11614e-06 0.00102474 0.00023898 0.000203181 1.50831e-05 4.00145e-06 -6.00999e-05 -4.08095e-05 -0.000999518 4.23064e-05 8.65496e-05 9.62668e-05 -8.39286e-05 9.91849e-05 -0.000308806 0.000198 -4.17089e-05 -2.78005e-05 -5.06691e-05 -6.24311e-05 -2.96377e-05 -7.5016e-05 5.06499e-05 -9.28444e-05 -4.26537e-06 -9.13025e-05 2.10276e-06 -4.40043e-05 -4.48689e-05 
1858.85 0 6.08228e-05 -4.60748e-05 2.70429e-05 -1.27783e-05 0.000987036 0.000230704 0.000210706 1.8436e-05 1.71042e-05 -6.07351e-05 -2.49485e-05 -0.00102929 4.94776e-05 6.59729e-05 9.04841e-05 -8.3125e-05 0.000104508 -0.000305709 0.000206958 -4.97082e-05 -2.55045e-05 -5.36892e-05 -5.29631e-05 -2.94694e-05 -7.94197e-05 4.72116e-05 -9.43357e-05 -9.7374e-06 -9.03758e-05 -5.06109e-06 -3.43935e-05 -4.89128e-05 
1859.2 0 5.98373e-05 -5.97362e-05 2.50732e-05 -1.70831e-05 0.00094865 0.000213366 0.000213512 1.81659e-05 2.69917e-05 -6.16915e-05 -1.50288e-05 -0.00106005 4.91487e-05 4.83418e-05 8.51889e-05 -8.15331e-05 0.000102939 -0.000302983 0.000211685 -6.24716e-05 -2.43719e-05 -5.66488e-05 -4.24608e-05 -3.16338e-05 -8.31937e-05 4.41095e-05 -9.35628e-05 -1.48685e-05 -9.07954e-05 -1.03503e-05 -2.57582e-05 -5.25417e-05 
1859.55 0 5.73115e-05 -7.60027e-05 2.42476e-05 -1.97187e-05 0.000906217 0.000190002 0.000212922 1.60485e-05 3.43057e-05 -6.32093e-05 -1.49897e-05 -0.0010948 4.18253e-05 3.47864e-05 8.06354e-05 -8.00203e-05 9.46547e-05 -0.000300455 0.000213344 -7.66926e-05 -2.59659e-05 -5.94524e-05 -2.96164e-05 -3.38883e-05 -8.61415e-05 4.23888e-05 -9.21153e-05 -2.01585e-05 -9.36123e-05 -1.52116e-05 -1.73313e-05 -5.54846e-05 
1859.9 0 5.40891e-05 -9.35497e-05 2.52375e-05 -2.16856e-05 0.000855442 0.000168819 0.000209522 1.39452e-05 4.04084e-05 -6.37449e-05 -2.32619e-05 -0.00113446 2.84418e-05 2.51409e-05 7.82237e-05 -7.98198e-05 8.1475e-05 -0.000297179 0.000213398 -9.19033e-05 -2.97236e-05 -6.21578e-05 -1.58814e-05 -3.44507e-05 -8.78063e-05 4.1775e-05 -8.91053e-05 -2.73809e-05 -9.88769e-05 -2.15093e-05 -1.19802e-05 -5.6565e-05 
1860.25 0 5.07381e-05 -0.000111463 2.6662e-05 -2.56599e-05 0.000796765 0.000153647 0.000202725 1.31256e-05 4.60467e-05 -6.30177e-05 -3.31766e-05 -0.00117653 1.09141e-05 1.70471e-05 7.74314e-05 -8.11055e-05 6.41079e-05 -0.000292715 0.000212117 -0.000105897 -3.50506e-05 -6.61075e-05 -4.00801e-06 -3.53122e-05 -8.79868e-05 4.29191e-05 -8.37387e-05 -3.5724e-05 -0.000105208 -2.94936e-05 -1.11174e-05 -5.52873e-05 
1860.6 0 4.7331e-05 -0.000128961 2.72159e-05 -3.26678e-05 0.000731467 0.000142563 0.00019152 1.35001e-05 5.11806e-05 -6.34499e-05 -4.08782e-05 -0.00121791 -5.834e-06 7.68644e-06 7.62061e-05 -8.29941e-05 4.27375e-05 -0.000286174 0.000210518 -0.000115835 -4.08453e-05 -7.09063e-05 5.12733e-06 -3.82163e-05 -8.75537e-05 4.5657e-05 -7.73583e-05 -4.18272e-05 -0.00011012 -3.92986e-05 -1.27327e-05 -5.3963e-05 
1860.95 0 4.38826e-05 -0.000146433 2.74106e-05 -4.05184e-05 0.000661124 0.000134144 0.000176473 1.52705e-05 5.46178e-05 -6.78075e-05 -4.59977e-05 -0.0012543 -1.92688e-05 -3.30958e-06 7.31087e-05 -8.23564e-05 1.87914e-05 -0.000277561 0.000207465 -0.00012328 -4.47623e-05 -7.64005e-05 1.25415e-05 -4.28898e-05 -8.65882e-05 4.95809e-05 -7.22691e-05 -4.49204e-05 -0.00011165 -4.95378e-05 -1.62218e-05 -5.4397e-05 
1861.3 0 4.00716e-05 -0.000162935 2.69477e-05 -4.74725e-05 0.000588363 0.000128634 0.000162526 2.04781e-05 5.26022e-05 -7.43476e-05 -4.89872e-05 -0.00128358 -3.09726e-05 -1.42918e-05 7.04548e-05 -7.6496e-05 -6.62876e-06 -0.000266387 0.000200993 -0.000130711 -4.46906e-05 -8.26673e-05 1.81801e-05 -4.95229e-05 -8.5167e-05 5.36227e-05 -6.87844e-05 -4.6547e-05 -0.0001097 -5.84881e-05 -2.10708e-05 -5.62559e-05 
1861.65 0 3.70142e-05 -0.000178824 2.52678e-05 -5.38081e-05 0.000515124 0.000125447 0.00015381 2.63729e-05 4.56541e-05 -8.09752e-05 -5.04378e-05 -0.00130391 -4.27983e-05 -2.22618e-05 7.07961e-05 -6.69355e-05 -3.28524e-05 -0.000250976 0.00019145 -0.000137132 -4.13694e-05 -8.85607e-05 2.16481e-05 -5.71696e-05 -8.25364e-05 5.74585e-05 -6.54711e-05 -4.8496e-05 -0.000105255 -6.55105e-05 -2.5048e-05 -5.79421e-05 
1862 0 3.65985e-05 -0.000194034 2.29636e-05 -5.95666e-05 0.000442586 0.000124657 0.000150439 2.85836e-05 3.79722e-05 -8.81987e-05 -5.00358e-05 -0.00131629 -5.47067e-05 -2.63188e-05 7.42332e-05 -5.5403e-05 -5.75838e-05 -0.000232708 0.000182332 -0.000139867 -3.72583e-05 -9.281e-05 2.50503e-05 -6.54017e-05 -7.88082e-05 6.29485e-05 -6.1238e-05 -5.05482e-05 -9.94319e-05 -7.01771e-05 -2.64177e-05 -5.82917e-05 
1862.35 0 3.65777e-05 -0.000206662 2.06308e-05 -6.50602e-05 0.000370115 0.000123892 0.000151639 2.70017e-05 3.03829e-05 -9.54962e-05 -4.61424e-05 -0.00132198 -6.5213e-05 -2.86184e-05 8.01044e-05 -4.09907e-05 -7.80991e-05 -0.0002147 0.000177512 -0.000138137 -3.25147e-05 -9.58081e-05 2.98664e-05 -7.44043e-05 -7.53253e-05 6.93904e-05 -5.53332e-05 -5.16807e-05 -9.24856e-05 -7.25551e-05 -2.5829e-05 -5.82535e-05 
1862.7 0 3.37086e-05 -0.000216421 1.81818e-05 -6.9563e-05 0.000299682 0.000120535 0.000156158 2.4072e-05 2.28054e-05 -9.99198e-05 -4.09561e-05 -0.00131927 -7.29253e-05 -3.07354e-05 8.78818e-05 -2.25372e-05 -9.08947e-05 -0.000197565 0.000177344 -0.000134034 -2.5933e-05 -9.78039e-05 3.49513e-05 -8.37792e-05 -7.25004e-05 7.52281e-05 -4.76793e-05 -5.08899e-05 -8.45813e-05 -7.33328e-05 -2.47704e-05 -5.83036e-05 
1863.05 0 2.74432e-05 -0.000224169 1.52028e-05 -7.31858e-05 0.000234705 0.0001174 0.000160405 2.12482e-05 1.59573e-05 -9.9036e-05 -3.81755e-05 -0.00130828 -7.77948e-05 -3.45476e-05 9.7254e-05 -4.08789e-06 -9.38675e-05 -0.000180556 0.000179338 -0.000129876 -1.87597e-05 -9.78973e-05 3.93213e-05 -9.14824e-05 -7.04592e-05 8.02285e-05 -3.77488e-05 -4.81062e-05 -7.74594e-05 -7.27819e-05 -2.31569e-05 -5.73149e-05 
1863.4 0 2.01954e-05 -0.000230326 1.18981e-05 -7.70296e-05 0.000175653 0.000118782 0.000161106 1.83535e-05 1.01666e-05 -9.42107e-05 -3.96527e-05 -0.00129248 -8.24888e-05 -4.01587e-05 0.000108489 9.41776e-06 -9.14268e-05 -0.000162176 0.000180759 -0.000124358 -1.29793e-05 -9.64502e-05 4.17393e-05 -9.63816e-05 -6.82558e-05 8.42927e-05 -2.56352e-05 -4.36029e-05 -7.21679e-05 -7.179e-05 -2.10109e-05 -5.40621e-05 
1863.75 0 1.41632e-05 -0.000235034 8.15424e-06 -7.93171e-05 0.000121229 0.000126967 0.00015974 1.48713e-05 5.66099e-06 -8.66626e-05 -4.38725e-05 -0.00127536 -8.7715e-05 -4.59481e-05 0.00012144 1.8756e-05 -8.96319e-05 -0.000139377 0.000179917 -0.000116031 -8.76858e-06 -9.44857e-05 4.04862e-05 -0.000100013 -6.50603e-05 8.75023e-05 -1.20154e-05 -3.76432e-05 -6.75876e-05 -7.1467e-05 -1.8672e-05 -4.917e-05 
1864.1 0 8.99174e-06 -0.00023855 5.24174e-06 -7.89749e-05 6.98413e-05 0.000141338 0.000160734 1.09304e-05 1.7062e-06 -7.65503e-05 -4.74568e-05 -0.00125843 -9.20568e-05 -5.13273e-05 0.000135087 2.59873e-05 -9.02216e-05 -0.000111748 0.000176305 -0.000106108 -4.89717e-06 -9.24083e-05 3.67265e-05 -0.000102509 -6.06477e-05 8.91152e-05 2.89823e-07 -3.04494e-05 -6.27481e-05 -7.16812e-05 -1.46464e-05 -4.47101e-05 
1864.45 0 5.11803e-06 -0.000241423 4.26861e-06 -7.6484e-05 1.96101e-05 0.000160354 0.000166504 6.03847e-06 -1.21618e-06 -6.57741e-05 -4.84258e-05 -0.00124324 -9.49032e-05 -5.68108e-05 0.000149763 3.19123e-05 -9.13409e-05 -8.10016e-05 0.000171778 -9.66475e-05 -6.81277e-07 -9.00937e-05 3.2163e-05 -0.000103399 -5.4169e-05 8.77071e-05 8.37762e-06 -2.24051e-05 -5.81154e-05 -7.31646e-05 -8.14806e-06 -4.05622e-05 
1864.8 0 4.68437e-06 -0.000244057 4.89638e-06 -7.24299e-05 -3.25512e-05 0.000182058 0.000175391 -3.25518e-07 -3.42147e-07 -5.41134e-05 -4.52109e-05 -0.00123024 -9.54657e-05 -6.32666e-05 0.000163358 3.68279e-05 -9.2181e-05 -4.84125e-05 0.000166486 -9.09764e-05 4.72743e-06 -8.78719e-05 2.69586e-05 -0.000103438 -4.52642e-05 8.45427e-05 1.35391e-05 -1.50925e-05 -5.43532e-05 -7.62768e-05 1.309e-06 -3.63175e-05 
1865.15 0 8.35649e-06 -0.000245992 6.89657e-06 -6.79695e-05 -8.76729e-05 0.000204561 0.000184845 -8.79182e-06 3.06857e-06 -4.23251e-05 -3.62363e-05 -0.00121741 -9.47917e-05 -6.91606e-05 0.000172175 3.97684e-05 -9.66224e-05 -1.4686e-05 0.000158455 -9.25685e-05 1.04961e-05 -8.54479e-05 2.03352e-05 -0.000102143 -3.54367e-05 8.26118e-05 1.81258e-05 -8.89667e-06 -5.24834e-05 -7.96207e-05 1.34396e-05 -3.1896e-05 
1865.5 0 1.49622e-05 -0.000246229 9.7576e-06 -6.36629e-05 -0.000144865 0.000224421 0.000194931 -1.83907e-05 5.54516e-06 -3.33126e-05 -2.08677e-05 -0.00120455 -9.67945e-05 -7.29546e-05 0.000175692 4.23551e-05 -0.000108128 1.96051e-05 0.000148216 -0.000100956 1.58434e-05 -8.27301e-05 1.18108e-05 -9.99088e-05 -2.57503e-05 8.24205e-05 2.25454e-05 -3.46367e-06 -5.35828e-05 -8.33235e-05 2.67182e-05 -2.91217e-05 
1865.85 0 2.35691e-05 -0.000244404 1.33407e-05 -6.00136e-05 -0.000205373 0.000237357 0.000205332 -2.62245e-05 5.7581e-06 -2.75465e-05 -1.01469e-06 -0.00119106 -0.000104251 -7.36119e-05 0.000174687 4.60071e-05 -0.000124541 5.37653e-05 0.000136963 -0.000110967 2.15716e-05 -7.99598e-05 3.6113e-06 -9.80081e-05 -1.56184e-05 8.31541e-05 2.70696e-05 1.3812e-06 -5.61589e-05 -8.78503e-05 4.02509e-05 -2.93925e-05 
1866.2 0 3.23223e-05 -0.000240828 1.68199e-05 -5.71071e-05 -0.000268845 0.000242099 0.000215208 -3.13373e-05 4.09369e-06 -2.4191e-05 2.1929e-05 -0.00117221 -0.000117945 -7.00878e-05 0.000172123 4.90608e-05 -0.000141092 8.73137e-05 0.000127981 -0.000118621 2.8224e-05 -7.78467e-05 -1.35128e-06 -9.57491e-05 -4.98103e-06 8.36464e-05 3.23908e-05 4.91341e-06 -5.73568e-05 -9.17396e-05 5.32034e-05 -3.12552e-05 
1866.55 0 4.01291e-05 -0.0002363 1.90586e-05 -5.62e-05 -0.000331622 0.000239442 0.000222351 -3.54238e-05 3.763e-06 -2.39962e-05 4.77857e-05 -0.00114488 -0.000136344 -6.37586e-05 0.000170398 5.08322e-05 -0.000156601 0.000118598 0.000124863 -0.000123715 3.46641e-05 -7.63223e-05 -3.06546e-06 -9.17909e-05 4.74003e-06 8.3601e-05 3.81814e-05 5.69678e-06 -5.63671e-05 -9.2667e-05 6.42066e-05 -3.24162e-05 
1866.9 0 4.78096e-05 -0.000231316 2.02463e-05 -5.70353e-05 -0.000391046 0.000231301 0.000225615 -3.99403e-05 6.98523e-06 -2.76067e-05 7.63549e-05 -0.00111285 -0.00015696 -5.73239e-05 0.000168731 5.12884e-05 -0.000172974 0.00014636 0.0001262 -0.000126397 4.03135e-05 -7.54489e-05 -4.261e-06 -8.65419e-05 1.31989e-05 8.41632e-05 4.38933e-05 3.84238e-06 -5.36198e-05 -9.01469e-05 7.26251e-05 -3.18001e-05 
1867.25 0 5.59776e-05 -0.000225923 1.94594e-05 -5.74484e-05 -0.000446178 0.000219676 0.00022453 -4.66685e-05 1.36394e-05 -3.57048e-05 0.000106438 -0.00108034 -0.000176992 -5.31369e-05 0.000166078 4.9131e-05 -0.00019016 0.000172763 0.000128174 -0.000126709 4.50759e-05 -7.46442e-05 -8.18567e-06 -8.25916e-05 2.07549e-05 8.43118e-05 4.85347e-05 1.78591e-06 -4.95746e-05 -8.43915e-05 7.9223e-05 -3.0025e-05 
1867.6 0 6.37275e-05 -0.000220419 1.59981e-05 -5.64988e-05 -0.000497278 0.000206702 0.000219205 -5.65398e-05 2.28215e-05 -4.7925e-05 0.000137423 -0.00104625 -0.00019427 -5.24701e-05 0.000161372 4.47729e-05 -0.00020656 0.00019686 0.000129742 -0.000125322 4.61296e-05 -7.32071e-05 -1.3547e-05 -8.01893e-05 2.76585e-05 8.19855e-05 5.17434e-05 1.34056e-06 -4.49337e-05 -7.67668e-05 8.62702e-05 -2.83992e-05 
1867.95 0 7.00996e-05 -0.000215615 1.22858e-05 -5.48338e-05 -0.000545384 0.000195046 0.000208256 -6.57888e-05 3.17211e-05 -6.27233e-05 0.000169136 -0.00100964 -0.000208782 -5.55864e-05 0.000154879 3.99787e-05 -0.000220365 0.000216728 0.000129721 -0.000122523 4.31149e-05 -7.00003e-05 -1.76729e-05 -7.58034e-05 3.37647e-05 7.79331e-05 5.44078e-05 1.71415e-06 -3.9938e-05 -6.87043e-05 9.41618e-05 -2.71548e-05 
1868.3 0 7.49973e-05 -0.000211405 9.6756e-06 -5.31037e-05 -0.000590572 0.000184968 0.000189971 -7.12067e-05 3.96745e-05 -7.6263e-05 0.000201484 -0.000972678 -0.000219988 -6.20744e-05 0.000147695 3.51823e-05 -0.000232878 0.000234464 0.000127712 -0.000117514 3.77311e-05 -6.49187e-05 -2.04178e-05 -6.88299e-05 3.84943e-05 7.29293e-05 5.75431e-05 2.77765e-06 -3.61303e-05 -6.07278e-05 0.000101225 -2.61309e-05 
1868.65 0 7.88202e-05 -0.000207883 6.89035e-06 -5.13137e-05 -0.000633566 0.000175785 0.000167112 -7.53346e-05 4.70674e-05 -8.62567e-05 0.000232891 -0.000937627 -0.000225547 -7.23732e-05 0.000140127 2.95939e-05 -0.000245989 0.00025143 0.000123804 -0.000109615 3.0802e-05 -6.00284e-05 -2.28321e-05 -6.06019e-05 4.11574e-05 6.64789e-05 6.17393e-05 4.41679e-06 -3.35107e-05 -5.36447e-05 0.000107298 -2.59254e-05 
1869 0 8.09557e-05 -0.000205387 3.34665e-06 -4.93984e-05 -0.000675653 0.000167707 0.000143988 -8.22917e-05 5.55443e-05 -9.50953e-05 0.000262007 -0.000903725 -0.000225142 -8.51483e-05 0.000131899 2.45485e-05 -0.00025846 0.000266254 0.000116159 -9.83642e-05 2.30455e-05 -5.72089e-05 -2.57121e-05 -5.28574e-05 4.21443e-05 5.90772e-05 6.58474e-05 6.31847e-06 -3.02818e-05 -4.74467e-05 0.000113139 -2.73684e-05 
1869.35 0 8.27227e-05 -0.000202858 -1.06687e-06 -4.76897e-05 -0.000716214 0.000160124 0.00012158 -9.28026e-05 6.66786e-05 -0.000103215 0.00028828 -0.000868985 -0.000220808 -9.64796e-05 0.000123789 2.1051e-05 -0.000267171 0.000276593 0.000103561 -8.30611e-05 1.53054e-05 -5.72929e-05 -2.7619e-05 -4.70935e-05 4.20326e-05 5.19572e-05 6.91228e-05 8.16538e-06 -2.62073e-05 -4.04841e-05 0.000119111 -2.94169e-05 
1869.7 0 8.5017e-05 -0.000200473 -6.34484e-06 -4.7254e-05 -0.000755254 0.000151241 0.000100478 -0.000103735 7.98196e-05 -0.000108943 0.000310861 -0.000833029 -0.000214317 -0.000103116 0.000117542 1.78778e-05 -0.000270848 0.000282354 8.66949e-05 -6.48094e-05 8.04953e-06 -5.9599e-05 -2.73355e-05 -4.22665e-05 4.02922e-05 4.5204e-05 7.21344e-05 9.04073e-06 -2.1163e-05 -3.32668e-05 0.000124025 -3.07463e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY0SFZ6ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0.14673 #mEff=0.0139485 #wEff=0.147392 
1470 0 -1.49403e-16 3.43941e-19 0 0 1 1.2175e-18 0 0 0 0 -1.47451e-16 -1.41774e-19 0 0 0 0 0 0 0 0 0 0 0 0 -8.04633e-19 0 0 0 0 0 0 0 
1470.35 0 -3.64591e-10 -0.00838379 1.55346e-12 -4.54881e-12 0.996742 2.64664e-10 1.76555e-09 -3.35448e-08 -2.45838e-10 -6.41742e-09 2.45208e-10 -0.0731998 -5.69424e-10 1.07166e-07 2.52167e-09 -1.18753e-08 7.38601e-11 -3.05172e-08 2.53414e-09 -5.82619e-08 1.12852e-09 -4.52704e-09 1.61697e-09 1.7297e-09 -1.09269e-09 3.87729e-07 -3.58648e-09 -1.58566e-08 -1.60123e-10 -7.20061e-11 -1.33485e-09 -4.32482e-10 
1470.7 0 -5.26973e-09 -0.0168878 2.77023e-11 -1.65844e-10 0.987044 2.38895e-10 2.84204e-08 -2.63085e-07 -3.0493e-09 -6.32624e-08 -2.79036e-09 -0.145832 -7.84874e-09 8.0933e-07 5.79028e-09 -7.87158e-08 4.53499e-09 -2.50515e-07 4.05344e-08 -4.37668e-07 2.17287e-09 -3.72328e-08 1.38617e-08 1.09279e-08 -7.55737e-09 5.61831e-07 -4.15394e-08 -1.18921e-07 -3.62441e-09 3.50552e-10 -1.47809e-08 -2.04353e-09 
1471.05 0 -1.9094e-08 -0.0253553 1.44901e-10 -1.22457e-09 0.971283 -5.58971e-09 1.34678e-07 -8.84591e-07 -1.8046e-09 -2.70435e-07 -3.7412e-08 -0.2174 -3.25422e-08 2.43922e-06 4.21832e-09 -2.15833e-07 1.61771e-08 -8.63009e-07 1.94076e-07 -1.36418e-06 -1.39191e-08 -1.28865e-07 4.24772e-08 2.81616e-08 -1.11136e-08 -2.63667e-06 -1.38944e-07 -3.57428e-07 -2.05145e-08 1.13311e-09 -4.95578e-08 7.19927e-11 
1471.4 0 -3.22394e-08 -0.0336832 3.0737e-10 -4.38068e-09 0.949633 -1.28503e-08 3.78872e-07 -2.14449e-06 3.13021e-08 -7.57902e-07 -1.29176e-07 -0.287438 -8.43321e-08 5.11187e-06 4.53308e-09 -4.13291e-07 3.25979e-08 -2.08312e-06 5.69517e-07 -3.0163e-06 -7.25751e-08 -3.12572e-07 7.14187e-08 4.92427e-08 2.38323e-08 -6.25401e-06 -2.96271e-07 -7.52191e-07 -5.42075e-08 1.8097e-09 -1.13963e-07 8.77908e-09 
1471.75 0 -2.54849e-08 -0.0418402 4.55654e-10 -9.04349e-09 0.92225 6.13738e-09 8.10772e-07 -4.3831e-06 8.37159e-08 -1.58772e-06 -2.36324e-07 -0.355483 -1.67965e-07 9.0364e-06 4.46195e-09 -6.32921e-07 3.20951e-08 -4.10292e-06 1.30907e-06 -5.54552e-06 -2.09032e-07 -6.17066e-07 7.91115e-08 6.38019e-08 1.38362e-07 -7.56075e-06 -5.04706e-07 -1.34543e-06 -7.81841e-08 -1.01278e-08 -2.11889e-07 5.43457e-09 
1472.1 0 1.92656e-08 -0.0497755 1.24049e-09 -1.64388e-08 0.889343 7.985e-08 1.44163e-06 -8.08847e-06 2.67594e-08 -2.77525e-06 -2.32715e-07 -0.421094 -2.72464e-07 1.48492e-05 -5.24717e-08 -8.48744e-07 1.81065e-08 -7.06678e-06 2.62588e-06 -9.09881e-06 -4.47065e-07 -1.06208e-06 7.47947e-08 6.22307e-08 3.34862e-07 -7.60812e-06 -7.36126e-07 -2.25285e-06 -5.94829e-08 -7.78224e-08 -3.20255e-07 -1.35692e-08 
1472.45 0 1.23609e-07 -0.0574411 3.32541e-09 -3.1588e-08 0.85115 2.27754e-07 2.19104e-06 -1.39077e-05 -3.33456e-07 -4.35178e-06 6.32597e-08 -0.483844 -3.85429e-07 2.34767e-05 -2.0207e-07 -1.08128e-06 7.39123e-08 -1.11259e-05 4.81678e-06 -1.38221e-05 -7.79397e-07 -1.66912e-06 6.80213e-08 4.00185e-08 5.95768e-07 -5.78399e-06 -9.88059e-07 -3.58653e-06 6.30945e-09 -1.93213e-07 -4.13579e-07 -3.09376e-09 
1472.8 0 3.06933e-07 -0.0647945 4.53828e-09 -3.41409e-08 0.807945 4.79145e-07 2.91429e-06 -2.24203e-05 -1.14077e-06 -6.31374e-06 8.09368e-07 -0.543328 -5.23375e-07 3.51002e-05 -3.70555e-07 -1.34012e-06 2.05848e-07 -1.64602e-05 8.20083e-06 -1.97892e-05 -1.18602e-06 -2.46481e-06 6.60772e-08 -8.52818e-09 9.46744e-07 -1.22181e-06 -1.28992e-06 -5.29303e-06 1.10299e-07 -3.0078e-07 -4.893e-07 4.13716e-08 
1473.15 0 5.75899e-07 -0.0717875 4.62672e-10 1.90791e-08 0.760032 8.43755e-07 3.50075e-06 -3.40207e-05 -2.50251e-06 -8.59573e-06 2.08208e-06 -0.599167 -7.21667e-07 4.86112e-05 -5.07072e-07 -1.59044e-06 3.1708e-07 -2.32485e-05 1.29719e-05 -2.70324e-05 -1.63219e-06 -3.46682e-06 7.23884e-08 -9.13049e-08 1.45817e-06 5.75161e-06 -1.64423e-06 -7.20558e-06 2.36902e-07 -4.34303e-07 -5.44479e-07 7.18096e-08 
1473.5 0 9.48302e-07 -0.0783763 -6.86039e-09 1.24972e-07 0.707741 1.28181e-06 3.90059e-06 -4.9145e-05 -4.50899e-06 -1.10648e-05 3.91198e-06 -0.651005 -1.00752e-06 6.24889e-05 -6.16747e-07 -1.77918e-06 4.04843e-07 -3.16753e-05 1.90564e-05 -3.55956e-05 -2.04834e-06 -4.6846e-06 3.5275e-08 -2.13928e-07 2.18308e-06 1.58478e-05 -2.02688e-06 -9.25449e-06 3.45776e-07 -6.28383e-07 -5.67632e-07 1.18322e-07 
1473.85 0 1.43316e-06 -0.0845207 -1.04142e-08 2.11687e-07 0.651433 1.71893e-06 4.10923e-06 -6.82135e-05 -7.15428e-06 -1.35447e-05 6.33283e-06 -0.698517 -1.39701e-06 7.63926e-05 -5.43229e-07 -1.81215e-06 5.18737e-07 -4.18976e-05 2.62209e-05 -4.54532e-05 -2.36801e-06 -6.13673e-06 -9.15557e-08 -3.76296e-07 3.12548e-06 2.97613e-05 -2.43015e-06 -1.15566e-05 3.90461e-07 -8.38801e-07 -5.61091e-07 2.49368e-07 
1474.2 0 2.033e-06 -0.0901792 -1.19407e-08 2.51291e-07 0.59149 2.0335e-06 4.11836e-06 -9.14654e-05 -1.03487e-05 -1.59893e-05 9.35988e-06 -0.741406 -1.93252e-06 9.14685e-05 -6.14656e-08 -1.52651e-06 7.28584e-07 -5.39689e-05 3.45436e-05 -5.64663e-05 -2.50489e-06 -7.85683e-06 -2.2201e-07 -5.87159e-07 4.27333e-06 4.71846e-05 -2.8652e-06 -1.42253e-05 3.66075e-07 -1.06354e-06 -5.52181e-07 3.9107e-07 
1474.55 0 2.77687e-06 -0.0953153 -2.14434e-08 2.8715e-07 0.528317 2.06665e-06 3.75972e-06 -0.000119206 -1.40088e-05 -1.85887e-05 1.30114e-05 -0.779407 -2.69701e-06 0.000108631 7.00981e-07 -7.593e-07 1.21708e-06 -6.79732e-05 4.44514e-05 -6.84566e-05 -2.39442e-06 -9.90757e-06 -2.12003e-07 -8.7807e-07 5.62858e-06 6.90249e-05 -3.33447e-06 -1.72389e-05 3.03692e-07 -1.27507e-06 -5.55346e-07 5.01572e-07 
1474.9 0 3.70919e-06 -0.0998974 -5.08295e-08 3.38101e-07 0.462339 1.60916e-06 2.82275e-06 -0.000151795 -1.79968e-05 -2.14056e-05 1.73535e-05 -0.812291 -3.7945e-06 0.00012773 1.57525e-06 6.07562e-07 2.09775e-06 -8.41258e-05 5.61005e-05 -8.12241e-05 -2.0923e-06 -1.23594e-05 -1.50342e-07 -1.29603e-06 7.15877e-06 9.59623e-05 -3.82843e-06 -2.05597e-05 2.52467e-07 -1.3594e-06 -5.88786e-07 7.77512e-07 
1475.25 0 4.84388e-06 -0.103893 -9.91448e-08 4.36102e-07 0.393999 4.29447e-07 1.34637e-06 -0.00018931 -2.2041e-05 -2.40562e-05 2.24973e-05 -0.839862 -5.31828e-06 0.000148223 2.76215e-06 2.65147e-06 3.26163e-06 -0.0001025 6.94479e-05 -9.461e-05 -1.69234e-06 -1.52318e-05 -2.50839e-07 -1.88012e-06 8.74044e-06 0.000126622 -4.3009e-06 -2.40286e-05 2.4049e-07 -1.23269e-06 -6.65908e-07 1.19016e-06 
1475.6 0 6.14721e-06 -0.107275 -1.52321e-07 6.13869e-07 0.32375 -1.65041e-06 -3.8084e-07 -0.000231596 -2.60425e-05 -2.61102e-05 2.84338e-05 -0.861962 -7.30682e-06 0.000169183 4.25453e-06 5.3805e-06 4.31002e-06 -0.000122969 8.47201e-05 -0.000108557 -1.2971e-06 -1.84971e-05 -5.72407e-07 -2.64735e-06 1.0251e-05 0.000160895 -4.71003e-06 -2.73914e-05 2.74083e-07 -8.10505e-07 -7.38227e-07 1.4053e-06 
1475.95 0 7.60012e-06 -0.110023 -2.1267e-07 7.86037e-07 0.252058 -4.69118e-06 -2.00968e-06 -0.000278466 -3.02224e-05 -2.73576e-05 3.49932e-05 -0.87847 -9.74043e-06 0.000189476 5.74483e-06 8.77248e-06 4.60011e-06 -0.000145222 0.000102057 -0.00012294 -9.95709e-07 -2.20726e-05 -1.13683e-06 -3.57871e-06 1.16679e-05 0.000200076 -5.07194e-06 -3.06735e-05 4.21487e-07 -1.70054e-07 -7.22704e-07 1.32357e-06 
1476.3 0 9.21618e-06 -0.112118 -2.97376e-07 8.21319e-07 0.179398 -8.63064e-06 -3.3325e-06 -0.000329848 -3.47693e-05 -2.77607e-05 4.2044e-05 -0.889304 -1.25644e-05 0.000208845 7.11153e-06 1.26357e-05 3.77038e-06 -0.000168685 0.000121233 -0.000137557 -7.60466e-07 -2.58026e-05 -1.94397e-06 -4.57554e-06 1.29802e-05 0.000242661 -5.38287e-06 -3.41873e-05 7.04066e-07 5.1573e-07 -5.87226e-07 1.10086e-06 
1476.65 0 1.0996e-05 -0.113544 -4.01259e-07 7.64946e-07 0.106244 -1.33687e-05 -4.2429e-06 -0.000385951 -3.96538e-05 -2.74885e-05 4.96292e-05 -0.894419 -1.57549e-05 0.000227985 8.63113e-06 1.66263e-05 1.65232e-06 -0.000192895 0.000142218 -0.000152272 -6.03144e-07 -2.9573e-05 -2.99798e-06 -5.53628e-06 1.41296e-05 0.000286815 -5.59939e-06 -3.79778e-05 1.00863e-06 1.34166e-06 -3.88074e-07 9.65691e-07 
1477 0 1.29364e-05 -0.114293 -4.95428e-07 8.10555e-07 0.0330698 -1.89245e-05 -4.4761e-06 -0.000446985 -4.46951e-05 -2.66907e-05 5.78825e-05 -0.893808 -1.93749e-05 0.000246843 1.09183e-05 2.04386e-05 -2.15845e-06 -0.000217682 0.000165381 -0.000166851 -6.65601e-07 -3.34046e-05 -4.3787e-06 -6.4171e-06 1.51262e-05 0.000333977 -5.69811e-06 -4.16301e-05 1.22931e-06 2.30357e-06 -2.09116e-07 8.81466e-07 
1477.35 0 1.50635e-05 -0.114362 -5.58996e-07 1.0071e-06 -0.0396454 -2.54301e-05 -3.70225e-06 -0.000512622 -4.97895e-05 -2.54398e-05 6.68673e-05 -0.887503 -2.34898e-05 0.000264119 1.42996e-05 2.38545e-05 -7.88458e-06 -0.000242862 0.000190554 -0.000181001 -8.87468e-07 -3.73701e-05 -6.05331e-06 -7.17008e-06 1.60498e-05 0.000385096 -5.67226e-06 -4.47924e-05 1.35735e-06 3.10549e-06 -1.0847e-07 5.69932e-07 
1477.7 0 1.7347e-05 -0.113749 -5.97206e-07 1.22516e-06 -0.111431 -3.30121e-05 -1.86445e-06 -0.000581966 -5.4982e-05 -2.40258e-05 7.64725e-05 -0.875579 -2.80815e-05 0.00027909 1.87243e-05 2.68328e-05 -1.5289e-05 -0.00026801 0.000217177 -0.0001946 -1.00028e-06 -4.14142e-05 -7.9062e-06 -7.76669e-06 1.68991e-05 0.000438107 -5.54249e-06 -4.75418e-05 1.51197e-06 3.66205e-06 -9.20018e-08 -3.31454e-08 
1478.05 0 1.96288e-05 -0.112458 -6.17475e-07 1.35008e-06 -0.181828 -4.17128e-05 8.79477e-07 -0.000653857 -6.03603e-05 -2.27551e-05 8.62748e-05 -0.858144 -3.31479e-05 0.000292081 2.41526e-05 2.94212e-05 -2.37733e-05 -0.000292473 0.000245532 -0.00020771 -8.33864e-07 -4.5361e-05 -9.82646e-06 -8.23509e-06 1.76119e-05 0.000491509 -5.33702e-06 -5.00842e-05 1.79338e-06 4.11195e-06 -9.78438e-08 -9.24472e-07 
1478.4 0 2.17371e-05 -0.110499 -6.17521e-07 1.41147e-06 -0.250388 -5.15091e-05 4.38848e-06 -0.000727019 -6.61119e-05 -2.19847e-05 9.56657e-05 -0.835343 -3.88756e-05 0.00030292 3.02746e-05 3.1628e-05 -3.23904e-05 -0.000315539 0.000276154 -0.000220422 -2.79291e-07 -4.90405e-05 -1.16362e-05 -8.65074e-06 1.81398e-05 0.000545551 -5.06777e-06 -5.23533e-05 2.17598e-06 4.81249e-06 -6.15212e-08 -2.2769e-06 
1478.75 0 2.3556e-05 -0.107886 -6.00391e-07 1.54784e-06 -0.316678 -6.22326e-05 8.70946e-06 -0.000800623 -7.26614e-05 -2.24955e-05 0.000104145 -0.807356 -4.54747e-05 0.000310417 3.63072e-05 3.36214e-05 -4.09626e-05 -0.000336629 0.000308416 -0.000232747 3.71838e-07 -5.23159e-05 -1.32068e-05 -9.05116e-06 1.83697e-05 0.000599915 -4.68162e-06 -5.39497e-05 2.55409e-06 6.55837e-06 1.81618e-08 -4.08969e-06 
1479.1 0 2.4878e-05 -0.104636 -5.98754e-07 1.81587e-06 -0.380282 -7.35147e-05 1.45512e-05 -0.000874498 -8.03915e-05 -2.47844e-05 0.000111365 -0.7744 -5.29575e-05 0.000313026 4.169e-05 3.54053e-05 -5.08606e-05 -0.000355298 0.000341056 -0.000244679 2.88569e-07 -5.51074e-05 -1.45497e-05 -9.30009e-06 1.81921e-05 0.000653853 -4.1074e-06 -5.45597e-05 2.81869e-06 9.56618e-06 1.36745e-07 -6.1236e-06 
1479.45 0 2.55687e-05 -0.100772 -6.71064e-07 2.10647e-06 -0.440805 -8.49749e-05 2.30496e-05 -0.000948284 -8.93916e-05 -2.8517e-05 0.000116869 -0.736723 -6.12431e-05 0.000309702 4.6221e-05 3.61144e-05 -6.30299e-05 -0.000370974 0.000372849 -0.00025606 -7.70098e-07 -5.73997e-05 -1.5541e-05 -9.18008e-06 1.76744e-05 0.000706637 -3.36303e-06 -5.44043e-05 2.89998e-06 1.28545e-05 3.26013e-07 -8.32345e-06 
1479.8 0 2.57301e-05 -0.0963207 -7.95522e-07 2.34666e-06 -0.497877 -9.59487e-05 3.44628e-05 -0.00102074 -9.97042e-05 -3.35727e-05 0.000120106 -0.694601 -7.034e-05 0.000300559 4.9589e-05 3.45275e-05 -7.67317e-05 -0.000382881 0.000402791 -0.000266512 -2.21864e-06 -5.91499e-05 -1.59341e-05 -8.53825e-06 1.69515e-05 0.000757237 -2.42057e-06 -5.36379e-05 2.86271e-06 1.57779e-05 5.9398e-07 -1.05785e-05 
1480.15 0 2.5463e-05 -0.0913117 -9.4864e-07 2.67225e-06 -0.551149 -0.000105372 4.82351e-05 -0.00109011 -0.000111376 -4.03354e-05 0.000120919 -0.64834 -8.03579e-05 0.000286007 5.14953e-05 2.98036e-05 -9.12404e-05 -0.00039017 0.000430473 -0.000275641 -3.91215e-06 -6.01894e-05 -1.56205e-05 -7.30887e-06 1.60265e-05 0.000805077 -1.29351e-06 -5.19998e-05 2.88692e-06 1.86203e-05 9.47043e-07 -1.268e-05 
1480.5 0 2.48849e-05 -0.0857796 -1.13511e-06 3.22145e-06 -0.600303 -0.000112219 6.41382e-05 -0.00115541 -0.000124287 -4.87889e-05 0.000119841 -0.598271 -9.13051e-05 0.000265593 5.15387e-05 2.11234e-05 -0.000106543 -0.000392278 0.000455151 -0.000283025 -6.10814e-06 -6.03166e-05 -1.46088e-05 -5.51326e-06 1.4923e-05 0.000849773 -8.45049e-08 -4.93248e-05 2.98785e-06 2.14805e-05 1.3569e-06 -1.45692e-05 
1480.85 0 2.40744e-05 -0.079761 -1.29593e-06 3.80491e-06 -0.645052 -0.000116087 8.21016e-05 -0.00121699 -0.000138091 -5.89526e-05 0.000117516 -0.544751 -0.000102871 0.00023941 4.93412e-05 8.28049e-06 -0.000122464 -0.000389453 0.000475611 -0.000288319 -8.63887e-06 -5.94887e-05 -1.30034e-05 -3.25765e-06 1.39511e-05 0.000889869 1.16517e-06 -4.58461e-05 2.98567e-06 2.41792e-05 1.7244e-06 -1.6172e-05 
1481.2 0 2.30317e-05 -0.0732969 -1.3736e-06 4.16134e-06 -0.68514 -0.000117249 0.000101496 -0.00127549 -0.000152406 -7.16058e-05 0.000113984 -0.488156 -0.000114561 0.000209471 4.48288e-05 -7.26337e-06 -0.000138367 -0.000382473 0.000492154 -0.000291463 -1.1223e-05 -5.7873e-05 -1.08487e-05 -6.72524e-07 1.3296e-05 0.00092417 2.4566e-06 -4.20172e-05 2.80808e-06 2.65946e-05 1.99227e-06 -1.75495e-05 
1481.55 0 2.18767e-05 -0.0664309 -1.47082e-06 4.31563e-06 -0.720346 -0.000115905 0.000121275 -0.00133086 -0.000166876 -8.76619e-05 0.00010929 -0.428881 -0.000126221 0.000177689 3.82414e-05 -2.35232e-05 -0.000153221 -0.000371728 0.000506813 -0.000292493 -1.38917e-05 -5.56959e-05 -8.28529e-06 2.09626e-06 1.27195e-05 0.000953078 3.78012e-06 -3.81e-05 2.58147e-06 2.86282e-05 2.19439e-06 -1.87318e-05 
1481.9 0 2.07576e-05 -0.0592077 -1.75965e-06 4.23425e-06 -0.75048 -0.000112031 0.000140415 -0.00138213 -0.000180451 -0.000106882 0.000103966 -0.367336 -0.000137875 0.000144263 3.04567e-05 -3.9984e-05 -0.00016618 -0.000356836 0.000520593 -0.000291357 -1.67838e-05 -5.30244e-05 -5.70056e-06 4.83609e-06 1.21445e-05 0.000977155 5.15428e-06 -3.4162e-05 2.3695e-06 3.03172e-05 2.40395e-06 -1.98163e-05 
1482.25 0 1.9602e-05 -0.0516752 -2.16335e-06 3.64957e-06 -0.775389 -0.000105864 0.000157867 -0.00142721 -0.000191472 -0.000127882 9.82074e-05 -0.303945 -0.000149373 0.000109318 2.21223e-05 -5.75223e-05 -0.000177056 -0.000336479 0.000532523 -0.000288281 -1.97869e-05 -4.97037e-05 -2.98507e-06 7.48861e-06 1.18312e-05 0.000995779 6.5912e-06 -3.01905e-05 2.1906e-06 3.14946e-05 2.63813e-06 -2.11828e-05 
1482.6 0 1.82647e-05 -0.0438848 -2.47818e-06 2.96133e-06 -0.794957 -9.79864e-05 0.000172446 -0.00146365 -0.000199167 -0.000149767 9.17556e-05 -0.239139 -0.000160769 7.36593e-05 1.28141e-05 -7.64633e-05 -0.000185699 -0.000308384 0.00054186 -0.000283683 -2.25682e-05 -4.5393e-05 4.77248e-07 1.01884e-05 1.18407e-05 0.00100736 8.07553e-06 -2.58169e-05 2.13691e-06 3.19595e-05 2.81386e-06 -2.28268e-05 
1482.95 0 1.68602e-05 -0.0358877 -2.66396e-06 3.22921e-06 -0.809103 -8.89732e-05 0.000183235 -0.00149063 -0.000203814 -0.000172303 8.47261e-05 -0.173353 -0.000172569 3.68122e-05 2.1733e-06 -9.60707e-05 -0.000192122 -0.000271096 0.000548364 -0.000277707 -2.51036e-05 -3.99326e-05 4.74123e-06 1.29839e-05 1.202e-05 0.00101076 9.71767e-06 -2.06327e-05 2.22879e-06 3.18903e-05 2.85566e-06 -2.41848e-05 
1483.3 0 1.56341e-05 -0.0277355 -2.78883e-06 4.5467e-06 -0.817784 -7.9303e-05 0.000190096 -0.00150891 -0.00020509 -0.000194675 7.75428e-05 -0.107026 -0.00018518 -2.48565e-06 -9.29814e-06 -0.000115999 -0.000197017 -0.00022566 0.000550767 -0.000270325 -2.76351e-05 -3.35355e-05 9.08672e-06 1.59123e-05 1.22445e-05 0.00100665 1.16586e-05 -1.47546e-05 2.40872e-06 3.15045e-05 2.72831e-06 -2.47728e-05 
1483.65 0 1.46781e-05 -0.019481 -2.85105e-06 5.88779e-06 -0.820992 -6.93808e-05 0.000193464 -0.00151893 -0.000201379 -0.000215403 7.05575e-05 -0.0406002 -0.000198396 -4.38096e-05 -2.09445e-05 -0.000137066 -0.000201418 -0.000174568 0.000547906 -0.000261603 -3.02834e-05 -2.63805e-05 1.29243e-05 1.92377e-05 1.23279e-05 0.000996126 1.37859e-05 -8.57588e-06 2.59517e-06 3.08585e-05 2.43058e-06 -2.45735e-05 
1484 0 1.38506e-05 -0.0111782 -2.80094e-06 6.82282e-06 -0.818756 -5.96304e-05 0.000193829 -0.00152021 -0.000191292 -0.000233312 6.38302e-05 0.0254859 -0.000211941 -8.59906e-05 -3.26263e-05 -0.000160195 -0.000206047 -0.000119756 0.000540029 -0.000251546 -3.29899e-05 -1.8357e-05 1.64684e-05 2.32636e-05 1.23244e-05 0.000979343 1.58544e-05 -2.17834e-06 2.79988e-06 2.99782e-05 1.76814e-06 -2.3902e-05 
1484.35 0 1.29151e-05 -0.00288012 -2.64888e-06 7.7357e-06 -0.811143 -5.05463e-05 0.000191228 -0.00151188 -0.000174624 -0.000248166 5.66563e-05 0.0907994 -0.000225961 -0.000129137 -4.44006e-05 -0.000184855 -0.000211048 -6.18488e-05 0.000527471 -0.000239835 -3.55134e-05 -9.45527e-06 1.99081e-05 2.78243e-05 1.24661e-05 0.000956483 1.78615e-05 4.62641e-06 2.9207e-06 2.89679e-05 4.97142e-07 -2.27223e-05 
1484.7 0 1.16671e-05 0.00536008 -2.44397e-06 8.62901e-06 -0.798256 -4.25036e-05 0.000184945 -0.00149268 -0.000151011 -0.000260131 4.80752e-05 0.154916 -0.00024056 -0.000173461 -5.56295e-05 -0.000209432 -0.000216136 -6.87016e-07 0.000509753 -0.000226025 -3.74522e-05 9.72228e-08 2.26632e-05 3.22738e-05 1.27174e-05 0.000927453 1.99769e-05 1.17861e-05 2.70366e-06 2.78199e-05 -1.06192e-06 -2.07545e-05 
1485.05 0 1.01243e-05 0.0134896 -2.21888e-06 9.10207e-06 -0.780231 -3.54214e-05 0.000173876 -0.00146152 -0.000119209 -0.000268714 3.77746e-05 0.217428 -0.000255522 -0.000218196 -6.52251e-05 -0.000233089 -0.000220789 6.38074e-05 0.000486205 -0.000209986 -3.83813e-05 1.00931e-05 2.43222e-05 3.61729e-05 1.2843e-05 0.000891717 2.22085e-05 1.90593e-05 2.05183e-06 2.64663e-05 -2.26708e-06 -1.82877e-05 
1485.4 0 8.20268e-06 0.0214568 -1.98247e-06 9.20388e-06 -0.757236 -2.87438e-05 0.000157116 -0.00141736 -7.85623e-05 -0.000272947 2.61731e-05 0.277939 -0.000270497 -0.000262295 -7.28319e-05 -0.000256537 -0.00022457 0.000131131 0.000456553 -0.000191853 -3.8189e-05 2.02821e-05 2.53191e-05 3.96128e-05 1.27725e-05 0.000850132 2.44504e-05 2.64711e-05 1.04205e-06 2.51177e-05 -2.84514e-06 -1.59472e-05 
1485.75 0 5.54674e-06 0.0292123 -1.70381e-06 9.19261e-06 -0.729471 -2.22995e-05 0.000134427 -0.00135923 -3.01838e-05 -0.000272234 1.36225e-05 0.336069 -0.000285226 -0.00030462 -7.91988e-05 -0.000280575 -0.000227554 0.000200834 0.000421583 -0.000171451 -3.74217e-05 3.06511e-05 2.64438e-05 4.29036e-05 1.28858e-05 0.000804159 2.66728e-05 3.39315e-05 -2.37714e-07 2.41816e-05 -2.92854e-06 -1.42185e-05 
1486.1 0 2.15766e-06 0.0367084 -1.39291e-06 8.7521e-06 -0.697164 -1.62799e-05 0.000106691 -0.00128698 2.34248e-05 -0.00026628 -2.67544e-07 0.391456 -0.000299623 -0.000344365 -8.54663e-05 -0.000304707 -0.000230446 0.000272823 0.000383399 -0.000148297 -3.69079e-05 4.13366e-05 2.81113e-05 4.64029e-05 1.34653e-05 0.00075377 2.88815e-05 4.08961e-05 -1.75935e-06 2.37053e-05 -2.72887e-06 -1.30951e-05 
1486.45 0 -1.39576e-06 0.0438995 -1.13803e-06 7.59009e-06 -0.660575 -1.00112e-05 7.54035e-05 -0.00120119 8.01179e-05 -0.00025489 -1.56935e-05 0.443762 -0.00031326 -0.000382234 -9.18948e-05 -0.000328171 -0.000233948 0.00034668 0.000344597 -0.000122335 -3.69197e-05 5.21913e-05 2.99374e-05 5.02528e-05 1.41945e-05 0.000698411 3.10141e-05 4.73065e-05 -3.41933e-06 2.32609e-05 -2.49942e-06 -1.21463e-05 
1486.8 0 -4.72167e-06 0.0507427 -9.03025e-07 6.1941e-06 -0.619985 -2.32106e-06 4.15825e-05 -0.00110267 0.000139432 -0.000237899 -3.19178e-05 0.492676 -0.000325252 -0.000420453 -9.78063e-05 -0.000351021 -0.000238078 0.000421009 0.000307123 -9.42952e-05 -3.73209e-05 6.2947e-05 3.14121e-05 5.40785e-05 1.4875e-05 0.000637832 3.30251e-05 5.38905e-05 -5.04625e-06 2.26579e-05 -2.4501e-06 -1.12473e-05 
1487.15 0 -7.94422e-06 0.0571973 -5.22014e-07 5.35011e-06 -0.575702 7.12199e-06 6.36387e-06 -0.000992527 0.000201486 -0.000215399 -4.84052e-05 0.537912 -0.000335215 -0.000461098 -0.000103084 -0.000373764 -0.000242951 0.000493179 0.000270863 -6.51992e-05 -3.83471e-05 7.32781e-05 3.27915e-05 5.75994e-05 1.58664e-05 0.000572086 3.49237e-05 6.11951e-05 -6.38086e-06 2.21495e-05 -2.54693e-06 -1.06703e-05 
1487.5 0 -1.10343e-05 0.0632253 7.04184e-08 5.20735e-06 -0.528051 1.78736e-05 -2.85886e-05 -0.000872339 0.0002656 -0.000188542 -6.50626e-05 0.579207 -0.000343583 -0.000503948 -0.000108136 -0.000396484 -0.000249198 0.000560051 0.000233163 -3.55485e-05 -3.99858e-05 8.29928e-05 3.45347e-05 6.09996e-05 1.72377e-05 0.000502449 3.68187e-05 6.89967e-05 -7.11407e-06 2.14832e-05 -2.68049e-06 -1.02135e-05 
1487.85 0 -1.34988e-05 0.0687921 7.49022e-07 4.85429e-06 -0.477377 2.97747e-05 -6.2688e-05 -0.000743352 0.000331015 -0.000159082 -8.12677e-05 0.616327 -0.000350641 -0.000546055 -0.000112441 -0.000418515 -0.000256864 0.000619536 0.000190853 -5.52884e-06 -4.13175e-05 9.21158e-05 3.62839e-05 6.42309e-05 1.84247e-05 0.000430898 3.87964e-05 7.65522e-05 -7.39296e-06 2.01443e-05 -2.78013e-06 -9.32538e-06 
1488.2 0 -1.50098e-05 0.0738663 1.37011e-06 3.09179e-06 -0.424044 4.33427e-05 -9.73262e-05 -0.000605971 0.00039819 -0.000127658 -9.56844e-05 0.649065 -0.000356344 -0.000584171 -0.000115269 -0.000439068 -0.000265299 0.000671499 0.000142622 2.45485e-05 -4.16438e-05 0.000100619 3.75014e-05 6.69497e-05 1.9159e-05 0.000358104 4.06768e-05 8.354e-05 -7.67433e-06 1.8395e-05 -2.78325e-06 -8.215e-06 
1488.55 0 -1.57541e-05 0.0784194 1.84355e-06 -2.62561e-07 -0.36843 5.85716e-05 -0.000133999 -0.000460635 0.000467539 -9.35661e-05 -0.000107172 0.677248 -0.000360722 -0.000617176 -0.000117699 -0.000457914 -0.000274715 0.000717112 8.88968e-05 5.47451e-05 -4.16138e-05 0.000108451 3.89734e-05 6.91586e-05 1.97878e-05 0.000283801 4.22858e-05 9.04857e-05 -8.08541e-06 1.69408e-05 -2.68245e-06 -7.32807e-06 
1488.9 0 -1.58231e-05 0.0824274 2.2347e-06 -4.08412e-06 -0.310925 7.45197e-05 -0.000172057 -0.000308658 0.000536701 -5.62646e-05 -0.000115533 0.700734 -0.000363673 -0.000645554 -0.00012145 -0.000475273 -0.000286128 0.000757566 3.06334e-05 8.51233e-05 -4.23893e-05 0.000115729 4.1451e-05 7.11606e-05 2.04628e-05 0.000208245 4.38263e-05 9.76209e-05 -8.38267e-06 1.5845e-05 -2.45075e-06 -5.96291e-06 
1489.25 0 -1.51043e-05 0.0858701 2.73836e-06 -7.14637e-06 -0.251927 9.02462e-05 -0.000209517 -0.000152129 0.000602528 -1.60375e-05 -0.000120778 0.719416 -0.000365226 -0.000669503 -0.000125946 -0.00049122 -0.000299617 0.000793041 -3.12986e-05 0.000115014 -4.41827e-05 0.000122561 4.37607e-05 7.315e-05 2.09705e-05 0.000132237 4.52961e-05 0.000104028 -8.56895e-06 1.45004e-05 -2.0013e-06 -3.50124e-06 
1489.6 0 -1.36617e-05 0.0887309 3.34387e-06 -9.16605e-06 -0.191841 0.000104869 -0.000245161 7.02091e-06 0.000664242 2.63189e-05 -0.000122561 0.733219 -0.000365844 -0.00068834 -0.000129319 -0.000504533 -0.00031396 0.000822551 -9.61994e-05 0.00014376 -4.64533e-05 0.000128705 4.49404e-05 7.51779e-05 2.11039e-05 5.69959e-05 4.6541e-05 0.000108619 -9.0338e-06 1.27285e-05 -1.45966e-06 -7.39119e-07 
1489.95 0 -1.18143e-05 0.0909962 3.86044e-06 -1.09402e-05 -0.131074 0.000117323 -0.000278116 0.000167854 0.000721723 7.03165e-05 -0.000120606 0.742099 -0.000365984 -0.000701757 -0.000130983 -0.000512978 -0.0003284 0.000845185 -0.000163671 0.000171011 -4.93478e-05 0.000133847 4.56894e-05 7.7097e-05 2.0837e-05 -1.60031e-05 4.77583e-05 0.000111587 -9.82887e-06 1.10244e-05 -9.95438e-07 1.59051e-06 
1490.3 0 -9.81099e-06 0.0926563 4.18598e-06 -1.33613e-05 -0.0700339 0.00012671 -0.000306477 0.000330156 0.000773669 0.000115846 -0.0001154 0.746047 -0.000366041 -0.000710225 -0.000131132 -0.000515546 -0.000342842 0.000861382 -0.000233868 0.000196578 -5.3477e-05 0.000137843 4.66812e-05 7.86433e-05 2.04883e-05 -8.60542e-05 4.90953e-05 0.00011413 -1.07945e-05 9.15855e-06 -5.45647e-07 3.78968e-06 
1490.65 0 -7.63718e-06 0.0937065 4.38013e-06 -1.60699e-05 -0.009125 0.000133016 -0.000328638 0.000493955 0.000819126 0.000161844 -0.000107686 0.745086 -0.000366325 -0.000713503 -0.000129211 -0.000512634 -0.000356383 0.000871968 -0.000306699 0.000220853 -5.838e-05 0.000140564 4.76826e-05 7.95371e-05 2.03477e-05 -0.000153146 5.04588e-05 0.000116507 -1.19339e-05 6.38068e-06 4.25702e-08 6.25653e-06 
1491 0 -5.12228e-06 0.0941471 4.61423e-06 -1.80596e-05 0.0512553 0.000136294 -0.000345025 0.000658808 0.000858596 0.000206304 -9.75187e-05 0.739275 -0.000366829 -0.000710518 -0.000124774 -0.00050388 -0.000368162 0.000876991 -0.000380472 0.000244694 -6.29718e-05 0.000142177 4.86649e-05 7.94532e-05 2.075e-05 -0.000216967 5.19774e-05 0.000117438 -1.32977e-05 2.78369e-06 8.08432e-07 8.84995e-06 
1491.35 0 -1.8806e-06 0.0939812 5.04738e-06 -1.93439e-05 0.110717 0.000135459 -0.000356937 0.000823076 0.000891953 0.000248878 -8.53333e-05 0.728701 -0.000367401 -0.000700749 -0.000118131 -0.000488208 -0.000378703 0.000875733 -0.000452737 0.000268756 -6.68959e-05 0.000142752 5.01147e-05 7.81352e-05 2.19648e-05 -0.00027668 5.38472e-05 0.000115899 -1.5051e-05 -1.02782e-06 1.90022e-06 1.18527e-05 
1491.7 0 2.3035e-06 0.0932155 5.63192e-06 -2.06778e-05 0.168881 0.000129563 -0.000364885 0.000984662 0.000917925 0.000291264 -7.24753e-05 0.71348 -0.000367644 -0.00068394 -0.000108421 -0.000466471 -0.000389047 0.000867075 -0.000521978 0.000293321 -7.00523e-05 0.000142004 5.11644e-05 7.58067e-05 2.33703e-05 -0.000331413 5.59381e-05 0.000112544 -1.71944e-05 -4.99932e-06 3.51682e-06 1.60419e-05 
1492.05 0 6.90389e-06 0.0918613 6.15322e-06 -2.21269e-05 0.225381 0.000118715 -0.000369651 0.0011419 0.000937264 0.000334179 -5.9967e-05 0.693758 -0.000366628 -0.000660027 -9.35782e-05 -0.000441085 -0.000399119 0.0008504 -0.000587972 0.000318333 -7.18772e-05 0.00013994 4.95927e-05 7.29823e-05 2.41048e-05 -0.00038072 5.78979e-05 0.000108753 -1.94617e-05 -9.20147e-06 5.57093e-06 2.07714e-05 
1492.4 0 1.11254e-05 0.0899342 6.50523e-06 -2.31861e-05 0.279864 0.00010285 -0.00037276 0.00129343 0.000952956 0.000376422 -4.84978e-05 0.669706 -0.000363242 -0.000630064 -7.3751e-05 -0.000412684 -0.000408124 0.000826293 -0.000651487 0.000343544 -7.23361e-05 0.000136868 4.53056e-05 6.9953e-05 2.41502e-05 -0.000424866 5.92622e-05 0.000105229 -2.17116e-05 -1.30118e-05 7.92302e-06 2.40536e-05 
1492.75 0 1.47848e-05 0.0874524 6.7332e-06 -2.37026e-05 0.331993 8.17225e-05 -0.000374644 0.00143829 0.000965622 0.000417509 -3.9283e-05 0.641525 -0.000356579 -0.000595808 -5.18914e-05 -0.000379877 -0.000415862 0.000795772 -0.000713458 0.000368846 -7.21966e-05 0.000133088 4.04883e-05 6.67557e-05 2.40254e-05 -0.000464427 5.97494e-05 0.000101527 -2.3912e-05 -1.57788e-05 1.05332e-05 2.55806e-05 
1493.1 0 1.83381e-05 0.0844374 6.86194e-06 -2.40165e-05 0.38145 5.6037e-05 -0.000374091 0.00157621 0.000973416 0.00045826 -3.35181e-05 0.609444 -0.000346221 -0.000557771 -2.96859e-05 -0.000342571 -0.000422605 0.000759512 -0.000774711 0.000394041 -7.21116e-05 0.000128732 3.56719e-05 6.36221e-05 2.39112e-05 -0.000499429 5.95269e-05 9.65322e-05 -2.58976e-05 -1.79089e-05 1.33145e-05 2.69995e-05 
1493.45 0 2.21462e-05 0.0809139 6.74568e-06 -2.43154e-05 0.42794 2.7016e-05 -0.000369917 0.001707 0.000975926 0.00049818 -3.12578e-05 0.573712 -0.000332114 -0.000514327 -6.38915e-06 -0.000302652 -0.000428217 0.00071825 -0.00083547 0.000418575 -7.20256e-05 0.000123722 3.01792e-05 6.07939e-05 2.35274e-05 -0.000529138 5.87672e-05 8.96413e-05 -2.75247e-05 -2.00625e-05 1.59188e-05 2.89937e-05 
1493.8 0 2.61507e-05 0.0769098 6.18151e-06 -2.42517e-05 0.471192 -4.69874e-06 -0.000361761 0.00182952 0.000973574 0.000535393 -3.20836e-05 0.534599 -0.000314025 -0.000463916 1.82122e-05 -0.000261316 -0.000433141 0.000672946 -0.00089444 0.000442032 -7.19706e-05 0.000117887 2.4618e-05 5.80002e-05 2.25603e-05 -0.000553157 5.73149e-05 8.12649e-05 -2.88319e-05 -2.20329e-05 1.79175e-05 3.11229e-05 
1494.15 0 2.99507e-05 0.0724559 5.19834e-06 -2.35404e-05 0.510956 -3.85648e-05 -0.000349053 0.0019423 0.00096581 0.000568657 -3.61943e-05 0.492395 -0.000291476 -0.000407293 4.32013e-05 -0.000218835 -0.000438448 0.000624225 -0.000950315 0.000464074 -7.21981e-05 0.000111009 1.93467e-05 5.50028e-05 2.06702e-05 -0.000571908 5.51769e-05 7.19756e-05 -2.98961e-05 -2.3953e-05 1.91696e-05 3.33768e-05 
1494.5 0 3.26182e-05 0.0675858 4.31638e-06 -2.25579e-05 0.547011 -7.37721e-05 -0.00033132 0.00204453 0.000952573 0.000597443 -4.40661e-05 0.447407 -0.000264644 -0.000344844 6.81851e-05 -0.000175939 -0.000443757 0.000572278 -0.00100387 0.000483841 -7.20896e-05 0.000102969 1.33922e-05 5.18804e-05 1.77251e-05 -0.000585624 5.25777e-05 6.19531e-05 -3.07837e-05 -2.65405e-05 1.96246e-05 3.55897e-05 
1494.85 0 3.32742e-05 0.0623356 3.70879e-06 -2.12866e-05 0.579162 -0.000109434 -0.000309378 0.00213554 0.000934952 0.000621552 -5.66198e-05 0.399955 -0.000234885 -0.000274738 9.32861e-05 -0.00013367 -0.000447297 0.000517276 -0.00105539 0.000500782 -7.08138e-05 9.3914e-05 6.33712e-06 4.86022e-05 1.40958e-05 -0.00059432 4.92824e-05 5.14867e-05 -3.14521e-05 -2.94627e-05 1.94267e-05 3.71627e-05 
1495.2 0 3.15864e-05 0.0567427 2.88282e-06 -1.92793e-05 0.607242 -0.00014418 -0.00028429 0.00221459 0.000913518 0.000641322 -7.51524e-05 0.350372 -0.000203285 -0.000196633 0.000118876 -9.30618e-05 -0.00044811 0.000459284 -0.00110267 0.000515563 -6.86625e-05 8.40874e-05 -1.25406e-06 4.51299e-05 1.02002e-05 -0.000598452 4.49919e-05 4.05236e-05 -3.19347e-05 -3.17356e-05 1.8847e-05 3.79606e-05 
1495.55 0 2.77911e-05 0.0508461 1.90092e-06 -1.68521e-05 0.63111 -0.000176002 -0.000256139 0.00228171 0.000887928 0.000657058 -0.000100414 0.299003 -0.000170056 -0.000111747 0.000145707 -5.539e-05 -0.000446327 0.000398593 -0.00114381 0.000528919 -6.62127e-05 7.36609e-05 -9.10809e-06 4.17877e-05 6.19473e-06 -0.000598093 4.01619e-05 2.83896e-05 -3.22373e-05 -3.31731e-05 1.81717e-05 3.81282e-05 
1495.9 0 2.22912e-05 0.0446869 1.28754e-06 -1.43415e-05 0.65066 -0.000202346 -0.000224541 0.00233722 0.000857759 0.000668374 -0.000132287 0.246199 -0.000135402 -1.99744e-05 0.000174513 -2.24866e-05 -0.000442288 0.000336253 -0.00117802 0.000540638 -6.38829e-05 6.29875e-05 -1.73351e-05 3.90043e-05 2.10823e-06 -0.000592272 3.53322e-05 1.49943e-05 -3.21598e-05 -3.41431e-05 1.75564e-05 3.76159e-05 
1496.25 0 1.55235e-05 0.0383069 9.71808e-07 -1.15623e-05 0.665809 -0.000221001 -0.000188711 0.00238091 0.000823113 0.000674437 -0.00017004 0.192314 -9.96764e-05 7.88064e-05 0.00020576 4.0242e-06 -0.000435959 0.000273398 -0.00120351 0.000550291 -6.19943e-05 5.24008e-05 -2.57825e-05 3.70337e-05 -1.86212e-06 -0.00058022 3.02572e-05 8.88202e-07 -3.17028e-05 -3.54336e-05 1.68672e-05 3.63513e-05 
1496.6 0 8.0651e-06 0.0317478 4.96965e-07 -8.61403e-06 0.676509 -0.000230339 -0.000148466 0.00241243 0.000784644 0.000674112 -0.000212761 0.137706 -6.28815e-05 0.000183198 0.000239289 2.41685e-05 -0.000426638 0.000210217 -0.00121787 0.000558245 -5.9761e-05 4.17591e-05 -3.39656e-05 3.57332e-05 -5.4701e-06 -0.000561965 2.46438e-05 -1.39284e-05 -3.11634e-05 -3.77364e-05 1.606e-05 3.43655e-05 
1496.95 0 -2.05632e-08 0.0250531 -3.19722e-07 -6.07254e-06 0.682738 -0.000229627 -0.00010574 0.00243141 0.000743061 0.000666929 -0.000259093 0.082731 -2.48712e-05 0.000291414 0.000273519 3.98031e-05 -0.000413931 0.000146578 -0.00121982 0.000565014 -5.60041e-05 3.10225e-05 -4.13568e-05 3.43144e-05 -8.68445e-06 -0.000538558 1.89769e-05 -2.97095e-05 -3.06918e-05 -4.04964e-05 1.54276e-05 3.1638e-05 
1497.3 0 -8.8953e-06 0.0182666 -1.43244e-06 -4.16601e-06 0.684499 -0.000219572 -6.29543e-05 0.00243688 0.000698194 0.000654067 -0.000307832 0.0277462 1.42857e-05 0.00040212 0.00030575 5.27352e-05 -0.000399103 8.30181e-05 -0.00120913 0.000570635 -5.09664e-05 2.02956e-05 -4.72842e-05 3.24868e-05 -1.11651e-05 -0.000512074 1.36756e-05 -4.59902e-05 -3.02287e-05 -4.26898e-05 1.54491e-05 2.81571e-05 
1497.65 0 -1.86075e-05 0.0114314 -2.53998e-06 -2.21831e-06 0.681827 -0.000200601 -2.03372e-05 0.00242736 0.000649015 0.000636397 -0.000359055 -0.0268935 5.48608e-05 0.000514184 0.000333899 6.25984e-05 -0.000384288 2.03174e-05 -0.00118616 0.000574982 -4.5763e-05 9.58875e-06 -5.1626e-05 3.10219e-05 -1.26676e-05 -0.000483826 8.41926e-06 -6.20843e-05 -2.94942e-05 -4.40221e-05 1.60096e-05 2.45262e-05 
1498 0 -2.93624e-05 0.00459137 -3.26431e-06 5.34611e-07 0.674785 -0.000172126 2.35449e-05 0.0024015 0.000595231 0.000612851 -0.000412429 -0.0808397 9.71444e-05 0.000626483 0.00035759 6.86837e-05 -0.000370678 -4.16353e-05 -0.00115163 0.000577531 -4.07416e-05 -1.1385e-06 -5.53666e-05 3.03207e-05 -1.37403e-05 -0.000453595 2.81267e-06 -7.7889e-05 -2.82866e-05 -4.44722e-05 1.62213e-05 2.15658e-05 
1498.35 0 -4.08752e-05 -0.00221029 -3.77719e-06 3.97256e-06 0.663463 -0.000133484 6.94823e-05 0.00235963 0.000537964 0.000581917 -0.000466143 -0.133757 0.000140738 0.000738124 0.00037743 7.21493e-05 -0.000358666 -0.000103744 -0.00110599 0.000577585 -3.57557e-05 -1.1933e-05 -5.91878e-05 3.00364e-05 -1.51625e-05 -0.000421286 -3.22593e-06 -9.33521e-05 -2.65567e-05 -4.37458e-05 1.56715e-05 1.92291e-05 
1498.7 0 -5.2532e-05 -0.00893214 -4.49267e-06 7.98735e-06 0.647974 -8.45781e-05 0.000117518 0.00230379 0.000478345 0.000543542 -0.00051789 -0.18532 0.000184979 0.000848151 0.000393929 7.41821e-05 -0.000348672 -0.000166445 -0.00104875 0.00057482 -3.11989e-05 -2.25998e-05 -6.28131e-05 2.99326e-05 -1.71921e-05 -0.000387803 -9.50977e-06 -0.00010767 -2.4552e-05 -4.19226e-05 1.4858e-05 1.73935e-05 
1499.05 0 -6.39775e-05 -0.0155337 -5.36301e-06 1.30787e-05 0.628458 -2.57782e-05 0.000167966 0.00223595 0.00041712 0.000498996 -0.000566053 -0.235214 0.000229077 0.000954797 0.000407592 7.41589e-05 -0.000340184 -0.000229559 -0.000979251 0.000568768 -2.73852e-05 -3.31116e-05 -6.62934e-05 3.02287e-05 -1.92746e-05 -0.000353366 -1.57455e-05 -0.000120219 -2.24661e-05 -3.96408e-05 1.41994e-05 1.61681e-05 
1499.4 0 -7.50715e-05 -0.0219737 -6.17026e-06 1.89521e-05 0.605078 4.2748e-05 0.000220402 0.00215637 0.00035542 0.000449811 -0.000609446 -0.283138 0.000272405 0.00105611 0.000417989 7.05461e-05 -0.000332157 -0.000292742 -0.000897648 0.000558775 -2.38528e-05 -4.33494e-05 -6.99556e-05 3.11903e-05 -2.08158e-05 -0.000317366 -2.18387e-05 -0.000131571 -1.99813e-05 -3.71748e-05 1.33886e-05 1.51297e-05 
1499.75 0 -8.56719e-05 -0.0282117 -6.8566e-06 2.4152e-05 0.578021 0.000120619 0.000273362 0.00206457 0.000294118 0.00039699 -0.000646482 -0.328806 0.000315008 0.00115109 0.000423594 6.17154e-05 -0.000324139 -0.000356064 -0.00080515 0.000544136 -2.0346e-05 -5.30461e-05 -7.34745e-05 3.30766e-05 -2.15438e-05 -0.000280319 -2.78492e-05 -0.000142367 -1.71648e-05 -3.45691e-05 1.21296e-05 1.4019e-05 
1500.1 0 -9.51544e-05 -0.0342111 -7.53345e-06 2.79372e-05 0.547491 0.000206858 0.000326046 0.00196151 0.000232719 0.000340168 -0.000675532 -0.371946 0.000356676 0.00123949 0.000423541 4.66186e-05 -0.000315215 -0.000420027 -0.000703081 0.000524597 -1.70943e-05 -6.22807e-05 -7.65572e-05 3.62779e-05 -2.16298e-05 -0.000243327 -3.40266e-05 -0.000152235 -1.469e-05 -3.21718e-05 1.0404e-05 1.30285e-05 
1500.45 0 -0.000102869 -0.0399379 -8.41106e-06 3.10668e-05 0.513717 0.000299875 0.000378178 0.00184917 0.000170531 0.000278587 -0.000694894 -0.412305 0.00039687 0.00132015 0.000418105 2.62699e-05 -0.000303978 -0.000484131 -0.000591972 0.0005007 -1.361e-05 -7.11931e-05 -7.97535e-05 4.05017e-05 -2.16604e-05 -0.000206675 -4.0463e-05 -0.000160557 -1.26637e-05 -3.02476e-05 8.05158e-06 1.1842e-05 
1500.8 0 -0.000108777 -0.0453593 -9.60639e-06 3.39328e-05 0.476949 0.000396934 0.000428794 0.00172873 0.000108193 0.000213201 -0.00070336 -0.449649 0.000435317 0.00139107 0.000407711 3.16985e-06 -0.000289824 -0.000545634 -0.000472337 0.000472741 -8.80578e-06 -7.9437e-05 -8.33057e-05 4.4858e-05 -2.1572e-05 -0.000169928 -4.68207e-05 -0.000167349 -1.0626e-05 -2.8589e-05 5.14002e-06 9.60979e-06 
1501.15 0 -0.000112887 -0.0504424 -1.08822e-05 3.61972e-05 0.437451 0.000495085 0.000476388 0.00160011 4.67922e-05 0.000146256 -0.000701485 -0.48377 0.000471627 0.00145139 0.000392346 -2.19699e-05 -0.000272606 -0.000601048 -0.000345031 0.000440509 -2.26451e-06 -8.64848e-05 -8.64262e-05 4.89277e-05 -2.10981e-05 -0.000132971 -5.27591e-05 -0.000172816 -8.72678e-06 -2.6888e-05 2.14434e-06 5.77273e-06 
1501.5 0 -0.000114775 -0.055157 -1.17557e-05 3.8102e-05 0.395502 0.000593032 0.000519547 0.00146292 -1.341e-05 7.90752e-05 -0.000689944 -0.514483 0.000504953 0.00150088 0.000371415 -5.05561e-05 -0.000252456 -0.000649341 -0.000210702 0.000404152 5.58863e-06 -9.24469e-05 -8.80968e-05 5.29842e-05 -2.08161e-05 -9.66624e-05 -5.83002e-05 -0.000176894 -7.52331e-06 -2.47212e-05 -7.4309e-07 7.53495e-07 
1501.85 0 -0.000114268 -0.0594779 -1.21933e-05 3.98181e-05 0.35139 0.000690586 0.000558049 0.0013176 -7.25858e-05 1.18245e-05 -0.000667695 -0.541626 0.000534481 0.00153888 0.000344846 -8.30429e-05 -0.000230806 -0.000692293 -7.03941e-05 0.000364117 1.38944e-05 -9.78148e-05 -8.83539e-05 5.7513e-05 -2.11331e-05 -6.15538e-05 -6.35946e-05 -0.000179436 -7.00259e-06 -2.1623e-05 -3.77231e-06 -4.5213e-06 
1502.2 0 -0.000111906 -0.0633834 -1.2572e-05 4.11046e-05 0.305414 0.000785942 0.000593295 0.00116545 -0.000129708 -5.55228e-05 -0.000633729 -0.56506 0.000559729 0.00156543 0.00031354 -0.000118261 -0.000208639 -0.000731926 7.37699e-05 0.000320155 2.21739e-05 -0.000102991 -8.76944e-05 6.27312e-05 -2.14261e-05 -2.75261e-05 -6.84392e-05 -0.000180659 -6.87247e-06 -1.79851e-05 -7.27301e-06 -9.92186e-06 
1502.55 0 -0.00010803 -0.0668534 -1.31483e-05 4.16309e-05 0.257883 0.000876144 0.000626179 0.0010084 -0.000182869 -0.000122682 -0.000589394 -0.58467 0.000579871 0.00158182 0.000277891 -0.000154999 -0.000184366 -0.00076883 0.000219604 0.000272073 3.09671e-05 -0.000108365 -8.57382e-05 6.82399e-05 -2.10913e-05 4.86375e-06 -7.25751e-05 -0.000181176 -6.88698e-06 -1.42687e-05 -1.13085e-05 -1.57093e-05 
1502.9 0 -0.000102481 -0.0698701 -1.42286e-05 4.10321e-05 0.209115 0.000960183 0.000655914 0.000848558 -0.000231173 -0.000188985 -0.00053695 -0.600364 0.000594311 0.00158945 0.000237652 -0.00019225 -0.000156471 -0.000801801 0.000366504 0.000221159 4.04783e-05 -0.000114028 -8.17486e-05 7.35356e-05 -2.07076e-05 3.49953e-05 -7.5913e-05 -0.000181239 -6.60626e-06 -9.8707e-06 -1.57066e-05 -2.16411e-05 
1503.25 0 -9.54639e-05 -0.0724185 -1.57509e-05 3.95578e-05 0.159432 0.00103857 0.000682117 0.0006874 -0.000275229 -0.000253505 -0.000477111 -0.612077 0.000603403 0.00158743 0.000192906 -0.000228698 -0.000125568 -0.000828868 0.000514549 0.000168826 4.96951e-05 -0.000119376 -7.56846e-05 7.84307e-05 -2.10544e-05 6.30349e-05 -7.8345e-05 -0.000180618 -5.52791e-06 -4.67782e-06 -2.04721e-05 -2.73702e-05 
1503.6 0 -8.74797e-05 -0.0744865 -1.73795e-05 3.79158e-05 0.109157 0.00111139 0.000705283 0.000525096 -0.000316248 -0.000314835 -0.000410073 -0.619772 0.00060706 0.00157269 0.000144281 -0.000262965 -9.17708e-05 -0.000849482 0.000661058 0.000116053 5.84276e-05 -0.000123575 -6.81638e-05 8.27485e-05 -2.20464e-05 8.88155e-05 -8.00406e-05 -0.000179155 -3.73823e-06 1.83562e-07 -2.57412e-05 -3.27956e-05 
1503.95 0 -7.87209e-05 -0.0760657 -1.91098e-05 3.62627e-05 0.0586137 0.00117868 0.000724399 0.00036144 -0.000355171 -0.000370559 -0.000336451 -0.623431 0.000605463 0.00154493 9.31283e-05 -0.000294384 -5.41603e-05 -0.000865047 0.00080209 6.40033e-05 6.74882e-05 -0.000126561 -5.97695e-05 8.61547e-05 -2.32357e-05 0.000111983 -8.10922e-05 -0.00017672 -1.65366e-06 4.83353e-06 -3.14298e-05 -3.81557e-05 
1504.3 0 -6.93528e-05 -0.0771517 -2.064e-05 3.43206e-05 0.00812764 0.0012405 0.000737508 0.00019742 -0.000392293 -0.000418014 -0.000256627 -0.623065 0.000599288 0.00150676 4.07511e-05 -0.00032306 -1.33302e-05 -0.000876788 0.000937067 1.31109e-05 7.64934e-05 -0.000128692 -5.06042e-05 8.83663e-05 -2.43028e-05 0.000133297 -8.1247e-05 -0.000173015 5.77842e-07 9.93702e-06 -3.72303e-05 -4.39867e-05 
1504.65 0 -5.95376e-05 -0.0777413 -2.14538e-05 3.17801e-05 -0.0419785 0.00129597 0.000743354 3.51143e-05 -0.000427113 -0.000455708 -0.000170468 -0.618714 0.000588307 0.0014588 -1.2208e-05 -0.000348498 2.96563e-05 -0.000884323 0.00106734 -3.65643e-05 8.48893e-05 -0.000129785 -4.04636e-05 8.91691e-05 -2.4818e-05 0.000152914 -8.04574e-05 -0.000167828 2.81768e-06 1.48286e-05 -4.28109e-05 -5.03917e-05 
1505 0 -4.85405e-05 -0.0778342 -2.17347e-05 2.84756e-05 -0.0913895 0.00134392 0.000740803 -0.000123657 -0.000458586 -0.000483566 -7.84899e-05 -0.610438 0.000572318 0.00139952 -6.59976e-05 -0.000369901 7.40881e-05 -0.000886774 0.00119214 -8.44297e-05 9.30924e-05 -0.000129698 -2.90018e-05 8.83823e-05 -2.42087e-05 0.00016957 -7.92106e-05 -0.000161277 4.70006e-06 1.91852e-05 -4.75745e-05 -5.66789e-05 
1505.35 0 -3.54469e-05 -0.0774345 -2.21956e-05 2.45867e-05 -0.139798 0.00138452 0.000729407 -0.000277635 -0.000486134 -0.000502422 1.89776e-05 -0.598323 0.000552493 0.0013275 -0.000121418 -0.000387182 0.000118401 -0.000884236 0.00130905 -0.000129837 0.000100831 -0.000129035 -1.65915e-05 8.61628e-05 -2.2994e-05 0.000183151 -7.79495e-05 -0.000153467 6.1878e-06 2.35688e-05 -5.09834e-05 -6.18278e-05 
1505.7 0 -2.0564e-05 -0.0765498 -2.275e-05 2.0343e-05 -0.186907 0.00141703 0.000711058 -0.000425921 -0.00050923 -0.000513679 0.00012336 -0.582477 0.000530565 0.00124203 -0.000179245 -0.000400285 0.000161518 -0.000876877 0.00141591 -0.000172895 0.0001071 -0.000128311 -4.0868e-06 8.30676e-05 -2.20611e-05 0.000194704 -7.668e-05 -0.000144637 7.79077e-06 2.78552e-05 -5.31371e-05 -6.59039e-05 
1506.05 0 -4.33673e-06 -0.0751904 -2.28043e-05 1.58719e-05 -0.232427 0.00143859 0.000687459 -0.000568111 -0.000527598 -0.00051868 0.000235248 -0.563032 0.000507273 0.00114462 -0.000240435 -0.000408067 0.000204198 -0.000864239 0.00151114 -0.000213765 0.000112091 -0.000127383 9.03281e-06 7.91467e-05 -2.11351e-05 0.000204856 -7.54943e-05 -0.000134917 9.81583e-06 3.18112e-05 -5.45305e-05 -6.95803e-05 
1506.4 0 1.30668e-05 -0.0733692 -2.26122e-05 1.18062e-05 -0.276083 0.00144653 0.000658039 -0.000704038 -0.000542823 -0.000517832 0.000352988 -0.540143 0.000482915 0.00103775 -0.000304353 -0.000408667 0.000246292 -0.000846096 0.00159514 -0.000252449 0.000116063 -0.000125943 2.34251e-05 7.40803e-05 -1.96121e-05 0.000213879 -7.42277e-05 -0.000123963 1.21816e-05 3.58368e-05 -5.53894e-05 -7.23128e-05 
1506.75 0 3.13514e-05 -0.0711007 -2.24539e-05 8.80407e-06 -0.317612 0.00143884 0.000622627 -0.000832952 -0.000555768 -0.000511185 0.000474183 -0.513983 0.000457558 0.000920975 -0.000368301 -0.00040112 0.000285992 -0.000822953 0.00166856 -0.000289586 0.000118392 -0.000124051 3.77225e-05 6.8059e-05 -1.73783e-05 0.000221427 -7.2604e-05 -0.000111878 1.47326e-05 3.9762e-05 -5.58647e-05 -7.38241e-05 
1507.1 0 5.07518e-05 -0.0684024 -2.20287e-05 6.11669e-06 -0.356769 0.00141403 0.000582607 -0.000953311 -0.000563963 -0.000499344 0.000596452 -0.484748 0.00043024 0.000792866 -0.000431527 -0.000386544 0.000321954 -0.000795798 0.00172882 -0.000325087 0.000118867 -0.000121834 5.09392e-05 6.14419e-05 -1.50162e-05 0.000226371 -7.09493e-05 -9.8977e-05 1.75285e-05 4.28262e-05 -5.60834e-05 -7.55003e-05 
1507.45 0 7.12518e-05 -0.065295 -2.1222e-05 2.6125e-06 -0.39333 0.00137149 0.000538853 -0.00106406 -0.000565193 -0.000483223 0.000717879 -0.452645 0.000399912 0.000656012 -0.000496503 -0.000366354 0.000353894 -0.000765445 0.00177337 -0.000357783 0.000118466 -0.000119154 6.42526e-05 5.40475e-05 -1.36009e-05 0.000227681 -6.94309e-05 -8.4968e-05 2.07142e-05 4.4542e-05 -5.62947e-05 -7.79657e-05 
1507.8 0 9.17138e-05 -0.0618024 -2.0402e-05 -9.25885e-07 -0.427082 0.00131092 0.000490428 -0.00116531 -0.000560188 -0.000462403 0.000836736 -0.417898 0.000366504 0.000514281 -0.000564749 -0.000339962 0.000381876 -0.000732408 0.00180424 -0.000387258 0.000118303 -0.000115777 7.8548e-05 4.54462e-05 -1.32903e-05 0.000225402 -6.76221e-05 -6.97637e-05 2.42787e-05 4.5427e-05 -5.67231e-05 -8.00104e-05 
1508.15 0 0.000111375 -0.0579492 -2.00099e-05 -3.45042e-06 -0.457832 0.00123221 0.000436847 -0.00125708 -0.000550485 -0.000435109 0.00095043 -0.380747 0.00033065 0.000367625 -0.00063504 -0.000307002 0.000405212 -0.000697933 0.0018241 -0.000413764 0.00011786 -0.00011144 9.36091e-05 3.57207e-05 -1.35179e-05 0.000221048 -6.51542e-05 -5.44674e-05 2.81773e-05 4.65936e-05 -5.71063e-05 -8.09726e-05 
1508.5 0 0.000130194 -0.0537623 -2.01681e-05 -5.85819e-06 -0.485407 0.00113729 0.000380261 -0.00133836 -0.000537111 -0.000400455 0.00105573 -0.34145 0.000293613 0.000216051 -0.000705968 -0.000268891 0.000422996 -0.000663343 0.00183147 -0.000437121 0.000116088 -0.000105827 0.000109167 2.54732e-05 -1.43504e-05 0.000216267 -6.20704e-05 -3.99252e-05 3.21792e-05 4.80251e-05 -5.69803e-05 -8.11066e-05 
1508.85 0 0.000147329 -0.049272 -2.05311e-05 -8.8418e-06 -0.509657 0.00102957 0.000323372 -0.00140789 -0.000520392 -0.000359766 0.00115047 -0.300275 0.000256779 6.41189e-05 -0.000776906 -0.000226875 0.000435276 -0.000628518 0.00182466 -0.000457507 0.000113132 -9.92538e-05 0.000124667 1.54072e-05 -1.58711e-05 0.000211531 -5.85767e-05 -2.61279e-05 3.59134e-05 4.90844e-05 -5.5756e-05 -8.04691e-05 
1509.2 0 0.000161745 -0.0445093 -2.051e-05 -1.17946e-05 -0.530457 0.000911346 0.000267922 -0.00146516 -0.000500302 -0.000315005 0.00123356 -0.257501 0.000220464 -8.31146e-05 -0.000847505 -0.000180526 0.00044232 -0.000591975 0.00180555 -0.000475589 0.000109386 -9.2031e-05 0.000139712 6.05103e-06 -1.741e-05 0.000206542 -5.50636e-05 -1.33978e-05 3.96802e-05 4.9811e-05 -5.32746e-05 -7.92781e-05 
1509.55 0 0.000173126 -0.0395042 -1.99339e-05 -1.43384e-05 -0.547698 0.000784448 0.000215156 -0.00151108 -0.000478152 -0.000266542 0.0013038 -0.213412 0.000184349 -0.0002245 -0.000917353 -0.000129064 0.000444175 -0.00055241 0.00177646 -0.000491292 0.000104863 -8.38672e-05 0.000154603 -2.58374e-06 -1.83147e-05 0.00020036 -5.1915e-05 -1.96713e-06 4.35289e-05 5.00475e-05 -5.03072e-05 -7.76935e-05 
1509.9 0 0.000181253 -0.0342883 -1.91123e-05 -1.69853e-05 -0.561301 0.000651157 0.000165395 -0.0015468 -0.000456203 -0.000213293 0.00135999 -0.168296 0.000148787 -0.000361177 -0.00098493 -7.39301e-05 0.000441436 -0.000510406 0.00173825 -0.000504173 0.00010037 -7.49393e-05 0.00016948 -1.07797e-05 -1.81944e-05 0.000191564 -4.91205e-05 9.0478e-06 4.67957e-05 4.95215e-05 -4.74921e-05 -7.51788e-05 
1510.25 0 0.000186348 -0.0288971 -1.81463e-05 -1.97311e-05 -0.571208 0.000514256 0.000117206 -0.00157221 -0.000435171 -0.000154574 0.00140099 -0.122446 0.000114402 -0.000494207 -0.00104719 -1.8469e-05 0.000434396 -0.00046772 0.00169064 -0.000515158 9.6511e-05 -6.58066e-05 0.000183644 -1.85717e-05 -1.66361e-05 0.000179631 -4.63051e-05 2.1245e-05 4.92355e-05 4.9335e-05 -4.49452e-05 -7.12863e-05 
1510.6 0 0.000189255 -0.023368 -1.7126e-05 -2.13414e-05 -0.577385 0.000377331 6.98723e-05 -0.00158621 -0.000413134 -9.13418e-05 0.0014268 -0.076159 8.10581e-05 -0.000624122 -0.00110158 3.4682e-05 0.000421745 -0.000425054 0.00163263 -0.000526015 9.19556e-05 -5.64851e-05 0.000196156 -2.58016e-05 -1.37032e-05 0.00016526 -4.32868e-05 3.51612e-05 5.11897e-05 5.02375e-05 -4.27118e-05 -6.65481e-05 
1510.95 0 0.000190611 -0.017738 -1.61674e-05 -2.11769e-05 -0.579819 0.000243443 2.48855e-05 -0.00158744 -0.000388205 -2.63188e-05 0.00143913 -0.0297321 4.84608e-05 -0.000749982 -0.00114769 8.47857e-05 0.000403121 -0.000380934 0.00156358 -0.00053738 8.58991e-05 -4.67579e-05 0.000207229 -3.23741e-05 -9.83273e-06 0.000150706 -4.01072e-05 4.90716e-05 5.25955e-05 5.12119e-05 -4.05239e-05 -6.15412e-05 
1511.3 0 0.000190717 -0.0120431 -1.51856e-05 -2.04202e-05 -0.578525 0.000113563 -1.66576e-05 -0.00157576 -0.00036119 3.71104e-05 0.00143997 0.0165357 1.62229e-05 -0.000869626 -0.00118573 0.000131655 0.000380516 -0.000332799 0.00148456 -0.00054887 7.92001e-05 -3.62468e-05 0.000217738 -3.82217e-05 -5.25537e-06 0.000138113 -3.67473e-05 6.12346e-05 5.31829e-05 5.18547e-05 -3.77879e-05 -5.59753e-05 
1511.65 0 0.000189802 -0.00631823 -1.43294e-05 -2.05053e-05 -0.573541 -1.24914e-05 -5.46656e-05 -0.0015537 -0.000334033 9.60146e-05 0.00142998 0.06235 -1.67333e-05 -0.000981947 -0.00121496 0.000174826 0.000355958 -0.000279068 0.00139851 -0.000559888 7.2077e-05 -2.46271e-05 0.000227421 -4.33232e-05 4.56998e-08 0.00012631 -3.30725e-05 7.20928e-05 5.27865e-05 5.31339e-05 -3.43378e-05 -4.94028e-05 
1512 0 0.000187611 -0.000599513 -1.38516e-05 -2.11024e-05 -0.564931 -0.000134321 -8.84146e-05 -0.00152358 -0.000307155 0.000148593 0.00140843 0.107428 -5.13369e-05 -0.00108761 -0.0012344 0.000213674 0.000330553 -0.000219676 0.00130817 -0.000569184 6.38534e-05 -1.22827e-05 0.00023503 -4.78156e-05 5.89746e-06 0.000112693 -2.88406e-05 8.29607e-05 5.16836e-05 5.49752e-05 -3.0244e-05 -4.23396e-05 
1512.35 0 0.000183649 0.00507687 -1.36716e-05 -2.10098e-05 -0.552778 -0.000251374 -0.000117417 -0.00148529 -0.000279517 0.000194329 0.00137468 0.151494 -8.73276e-05 -0.00118717 -0.00124401 0.000247196 0.000305275 -0.000154038 0.00121483 -0.000575483 5.46496e-05 8.98577e-07 0.000240168 -5.18263e-05 1.20167e-05 9.6666e-05 -2.38787e-05 9.44183e-05 5.03703e-05 5.60053e-05 -2.56461e-05 -3.58337e-05 
1512.7 0 0.000178033 0.0106763 -1.34193e-05 -1.99991e-05 -0.537182 -0.000362637 -0.000142993 -0.00143915 -0.000250369 0.000233889 0.00132929 0.194279 -0.000124209 -0.00128014 -0.00124437 0.000274286 0.000280293 -8.10324e-05 0.00111905 -0.000579051 4.49915e-05 1.53517e-05 0.000243622 -5.52553e-05 1.7899e-05 7.89372e-05 -1.83324e-05 0.000105999 4.85033e-05 5.60001e-05 -2.07787e-05 -3.00978e-05 
1513.05 0 0.00017089 0.016165 -1.29388e-05 -1.87593e-05 -0.518263 -0.000466203 -0.000166088 -0.00138632 -0.000219992 0.000266982 0.00127384 0.23552 -0.000162231 -0.00136683 -0.00123553 0.000293809 0.000254041 -1.16224e-06 0.00102015 -0.000580746 3.45941e-05 3.03549e-05 0.000245764 -5.78092e-05 2.31457e-05 6.01809e-05 -1.23973e-05 0.000117156 4.59296e-05 5.54865e-05 -1.56674e-05 -2.45135e-05 
1513.4 0 0.000162281 0.0215098 -1.26056e-05 -1.76197e-05 -0.496166 -0.000560581 -0.000186321 -0.00132721 -0.000189055 0.000290994 0.00120996 0.274964 -0.000201231 -0.00144896 -0.0012174 0.00030574 0.000225369 8.38991e-05 0.00091591 -0.000580898 2.34766e-05 4.52417e-05 0.000246336 -5.95115e-05 2.82743e-05 4.08076e-05 -6.23068e-06 0.000128456 4.32864e-05 5.3946e-05 -1.0236e-05 -1.90463e-05 
1513.75 0 0.00015269 0.0266792 -1.25716e-05 -1.63901e-05 -0.471051 -0.000644774 -0.000203752 -0.00126253 -0.000158197 0.000303607 0.00113859 0.312375 -0.000240914 -0.00152744 -0.00119108 0.000312225 0.000194674 0.00017224 0.000804724 -0.000579515 1.22142e-05 6.01314e-05 0.000245659 -6.07399e-05 3.37559e-05 2.11056e-05 1.15538e-07 0.000140464 4.08429e-05 5.09517e-05 -4.52232e-06 -1.41213e-05 
1514.1 0 0.000142403 0.0316427 -1.23246e-05 -1.51212e-05 -0.443099 -0.00071767 -0.000218839 -0.00119369 -0.00012778 0.000305184 0.00106144 0.34753 -0.000282484 -0.00160076 -0.00115796 0.00031545 0.000162365 0.000261566 0.000687331 -0.000575192 1.31739e-06 7.52019e-05 0.000244256 -6.16013e-05 3.8956e-05 1.68296e-06 6.80015e-06 0.00015244 3.8502e-05 4.69373e-05 1.44913e-06 -9.43309e-06 
1514.45 0 0.000131257 0.0363701 -1.15653e-05 -1.39749e-05 -0.412505 -0.000779943 -0.000231692 -0.00112169 -9.79205e-05 0.000297039 0.00098124 0.380221 -0.000326324 -0.00166779 -0.00111871 0.000315153 0.0001283 0.000350237 0.000565996 -0.000565709 -9.15194e-06 9.04959e-05 0.000242292 -6.15055e-05 4.35441e-05 -1.76576e-05 1.40396e-05 0.000163371 3.59975e-05 4.26404e-05 7.53056e-06 -4.35596e-06 
1514.8 0 0.000119914 0.0408321 -1.04614e-05 -1.29515e-05 -0.379482 -0.000833297 -0.000241793 -0.00104738 -6.90795e-05 0.000279039 0.000899174 0.410256 -0.00037061 -0.00173034 -0.00107387 0.000309453 9.25501e-05 0.000437932 0.000442 -0.000551219 -1.94736e-05 0.000106054 0.000239585 -5.9945e-05 4.80092e-05 -3.82993e-05 2.15807e-05 0.000173708 3.27844e-05 3.83109e-05 1.33098e-05 1.82619e-06 
1515.15 0 0.000109319 0.0450011 -9.25756e-06 -1.19468e-05 -0.344256 -0.000876923 -0.000248731 -0.000972416 -4.16787e-05 0.000249584 0.000815793 0.437461 -0.00041395 -0.00179044 -0.00102373 0.000297337 5.58208e-05 0.000524701 0.00031474 -0.000533472 -2.93667e-05 0.000121863 0.000235114 -5.7104e-05 5.2191e-05 -6.07024e-05 2.87523e-05 0.000184656 2.84178e-05 3.37111e-05 1.85861e-05 9.35655e-06 
1515.5 0 9.93606e-05 0.0488519 -8.02913e-06 -1.08614e-05 -0.307066 -0.000909685 -0.000252525 -0.000898615 -1.54073e-05 0.000207342 0.000733035 0.461685 -0.000456018 -0.00184746 -0.000968938 0.000279748 1.95033e-05 0.000609357 0.000182816 -0.000513226 -3.80465e-05 0.00013745 0.000228211 -5.30903e-05 5.54693e-05 -8.37378e-05 3.5379e-05 0.000196309 2.28963e-05 2.8819e-05 2.3585e-05 1.71285e-05 
1515.85 0 8.98435e-05 0.052363 -6.63697e-06 -9.33814e-06 -0.26816 -0.000933093 -0.000253956 -0.000826514 9.77569e-06 0.000152624 0.000652418 0.482792 -0.000496597 -0.0018998 -0.00091097 0.00025845 -1.40968e-05 0.000688949 4.48363e-05 -0.000490223 -4.49096e-05 0.000152044 0.000219873 -4.7714e-05 5.76239e-05 -0.000106775 4.1542e-05 0.000207798 1.66382e-05 2.40603e-05 2.81952e-05 2.39879e-05 
1516.2 0 8.07833e-05 0.0555164 -5.08949e-06 -6.80841e-06 -0.227796 -0.000949259 -0.000254767 -0.000755152 3.23278e-05 8.69083e-05 0.00057412 0.500665 -0.00053479 -0.00194635 -0.000850425 0.000235337 -4.29967e-05 0.000760381 -9.99108e-05 -0.000464451 -5.02372e-05 0.000165129 0.000211723 -4.12523e-05 5.86002e-05 -0.000130642 4.72764e-05 0.000218774 1.02617e-05 2.00041e-05 3.19427e-05 2.99452e-05 
1516.55 0 7.15337e-05 0.0582946 -3.27615e-06 -2.89298e-06 -0.186245 -0.000959714 -0.000256381 -0.000683263 5.04875e-05 1.17249e-05 0.000497676 0.515213 -0.000569742 -0.0019858 -0.000786841 0.000211818 -6.69079e-05 0.000822474 -0.000250421 -0.000436844 -5.51328e-05 0.000176639 0.000203956 -3.42568e-05 5.86012e-05 -0.000155922 5.28725e-05 0.000229027 4.09157e-06 1.68688e-05 3.49016e-05 3.55455e-05 
1516.9 0 6.15626e-05 0.0606809 -1.05072e-06 1.81696e-06 -0.143779 -0.000965677 -0.000258503 -0.000610913 6.44825e-05 -7.18711e-05 0.000421697 0.526365 -0.000602505 -0.00201686 -0.000720239 0.000188228 -8.66891e-05 0.000875478 -0.000404881 -0.000408102 -6.05751e-05 0.000186687 0.000195201 -2.67808e-05 5.79481e-05 -0.000181258 5.88039e-05 0.000238137 -2.07208e-06 1.42193e-05 3.75193e-05 4.09183e-05 
1517.25 0 5.13438e-05 0.0626633 1.32995e-06 5.91605e-06 -0.100674 -0.000966391 -0.000260507 -0.000539572 7.64997e-05 -0.000162947 0.00034484 0.53407 -0.000634908 -0.00203852 -0.000651015 0.000164781 -0.000102576 0.000919082 -0.000561323 -0.000377538 -6.64887e-05 0.000195407 0.000184757 -1.88325e-05 5.6704e-05 -0.000204902 6.53108e-05 0.000246072 -8.33267e-06 1.12536e-05 3.9617e-05 4.55577e-05 
1517.6 0 4.13287e-05 0.0642327 3.67494e-06 8.6718e-06 -0.0572114 -0.000959431 -0.000262929 -0.000470305 8.80248e-05 -0.000259527 0.000267562 0.538297 -0.000666747 -0.00204998 -0.000580151 0.000141665 -0.000115021 0.000951926 -0.000718285 -0.000344259 -7.22875e-05 0.000202765 0.000173879 -1.10836e-05 5.49435e-05 -0.000227739 7.20672e-05 0.000253051 -1.48822e-05 7.61508e-06 4.05884e-05 4.93001e-05 
1517.95 0 3.1575e-05 0.0653821 6.03919e-06 1.0514e-05 -0.013675 -0.000943499 -0.00026563 -0.000402779 9.79607e-05 -0.000358738 0.000190954 0.539043 -0.00069676 -0.00205054 -0.000508544 0.000118509 -0.000125289 0.000972561 -0.000876208 -0.000308411 -7.73838e-05 0.000208186 0.000163315 -3.74147e-06 5.31561e-05 -0.000251204 7.84261e-05 0.000259334 -2.1803e-05 3.17407e-06 4.03715e-05 5.34017e-05 
1518.3 0 2.21507e-05 0.0661071 8.04961e-06 1.21549e-05 0.0296553 -0.00091847 -0.000267138 -0.000336176 0.000105215 -0.000458777 0.000116025 0.536328 -0.000724523 -0.00203859 -0.000435035 9.50087e-05 -0.00013336 0.000980224 -0.00103605 -0.000269925 -8.08752e-05 0.000211197 0.000151685 3.64431e-06 5.10935e-05 -0.000274732 8.43424e-05 0.000264907 -2.90037e-05 -1.97584e-06 3.94279e-05 5.85789e-05 
1518.65 0 1.29862e-05 0.0664063 9.39659e-06 1.39557e-05 0.0725016 -0.00088513 -0.00026691 -0.00027029 0.000110756 -0.000558466 4.51085e-05 0.53019 -0.000749782 -0.00201194 -0.00035796 7.15283e-05 -0.000137876 0.000974603 -0.00119716 -0.000228003 -8.22254e-05 0.000211832 0.000137799 1.073e-05 4.80868e-05 -0.000297452 9.03237e-05 0.000268907 -3.63585e-05 -7.36857e-06 3.80761e-05 6.38059e-05 
1519 0 4.21627e-06 0.0662795 1.03119e-05 1.5362e-05 0.11459 -0.000844591 -0.000265499 -0.000204775 0.000115563 -0.000655784 -1.96843e-05 0.520691 -0.000772152 -0.00196927 -0.000278029 4.84818e-05 -0.000138721 0.000956025 -0.00135777 -0.000181569 -8.2032e-05 0.000210107 0.000121992 1.70311e-05 4.44104e-05 -0.000318889 9.66394e-05 0.000270376 -4.37901e-05 -1.22777e-05 3.63757e-05 6.79735e-05 
1519.35 0 -4.26262e-06 0.0657289 1.09379e-05 1.53338e-05 0.155657 -0.000797124 -0.000262216 -0.000137817 0.000119102 -0.000748384 -7.79408e-05 0.507915 -0.000790552 -0.00190999 -0.000196785 2.52554e-05 -0.000137997 0.00092608 -0.00151568 -0.000130022 -8.11628e-05 0.00020596 0.000105047 2.26842e-05 4.08362e-05 -0.000338205 0.000102943 0.00026922 -5.11977e-05 -1.64773e-05 3.46906e-05 7.11123e-05 
1519.7 0 -1.25262e-05 0.0647615 1.12494e-05 1.40865e-05 0.195447 -0.000742393 -0.000255464 -6.82624e-05 0.000120767 -0.000835345 -0.000130071 0.491963 -0.000803153 -0.00183374 -0.000113915 5.61003e-07 -0.000136425 0.000887603 -0.00166864 -7.37381e-05 -7.96203e-05 0.000199713 8.72608e-05 2.87262e-05 3.76543e-05 -0.000354899 0.000108365 0.000265829 -5.84229e-05 -2.04972e-05 3.3394e-05 7.35108e-05 
1520.05 0 -2.01478e-05 0.0633881 1.11713e-05 1.32009e-05 0.233712 -0.000679382 -0.000245154 3.07214e-06 0.000121154 -0.000917384 -0.000174762 0.472957 -0.000808478 -0.00174097 -2.92654e-05 -2.44692e-05 -0.000131936 0.000841606 -0.00181536 -1.36492e-05 -7.70967e-05 0.000191391 6.87817e-05 3.56285e-05 3.439e-05 -0.000369811 0.000112274 0.000260274 -6.56669e-05 -2.4583e-05 3.19329e-05 7.50429e-05 
1520.4 0 -2.6744e-05 0.0616211 1.06547e-05 1.37375e-05 0.270214 -0.000608212 -0.000232952 7.67216e-05 0.000120763 -0.000993676 -0.000207982 0.45104 -0.000806174 -0.0016326 5.65533e-05 -4.6981e-05 -0.000122856 0.000787188 -0.00195553 4.87516e-05 -7.33935e-05 0.000180837 5.00282e-05 4.27599e-05 3.10566e-05 -0.00038449 0.000114554 0.00025218 -7.28097e-05 -2.84525e-05 3.02213e-05 7.6185e-05 
1520.75 0 -3.18253e-05 0.0594733 9.73311e-06 1.52504e-05 0.304728 -0.000532152 -0.000220519 0.000154987 0.000119692 -0.0010619 -0.000226631 0.426371 -0.00079671 -0.00150905 0.000143798 -6.66479e-05 -0.000110128 0.000725049 -0.00208905 0.000111953 -6.89905e-05 0.000168494 3.07944e-05 4.98646e-05 2.84336e-05 -0.000399513 0.000115246 0.000240835 -7.95293e-05 -3.17865e-05 2.87623e-05 7.72005e-05 
1521.1 0 -3.45798e-05 0.0569591 8.60606e-06 1.64192e-05 0.337043 -0.000455569 -0.000207079 0.000239084 0.000118787 -0.00112077 -0.000231032 0.399128 -0.000780145 -0.00136961 0.000231589 -8.49949e-05 -9.53619e-05 0.000657675 -0.00221565 0.00017437 -6.47374e-05 0.000154655 1.07697e-05 5.7133e-05 2.66836e-05 -0.000413503 0.00011476 0.000225807 -8.55877e-05 -3.54542e-05 2.73831e-05 7.7317e-05 
1521.45 0 -3.43962e-05 0.0540968 7.78083e-06 1.63405e-05 0.366968 -0.000380869 -0.000191172 0.00032844 0.000118881 -0.00117018 -0.000222725 0.369501 -0.000756634 -0.00121358 0.000317671 -0.000102799 -7.75924e-05 0.000587397 -0.00233254 0.000233837 -5.99146e-05 0.0001395 -9.68012e-06 6.41575e-05 2.47961e-05 -0.000425172 0.000113543 0.00020795 -9.05009e-05 -4.08605e-05 2.53803e-05 7.63372e-05 
1521.8 0 -3.14812e-05 0.0509084 7.78262e-06 1.51047e-05 0.394321 -0.0003093 -0.000174717 0.000422443 0.000119901 -0.00120938 -0.000201862 0.337694 -0.000727352 -0.00104289 0.000401 -0.0001201 -5.47784e-05 0.000515661 -0.00243482 0.000289383 -5.29896e-05 0.000123638 -2.99871e-05 7.03896e-05 2.17659e-05 -0.000434913 0.000111436 0.000188708 -9.39621e-05 -4.80002e-05 2.26341e-05 7.48688e-05 
1522.15 0 -2.65403e-05 0.0474181 8.53896e-06 1.33179e-05 0.418938 -0.000243461 -0.000161853 0.000520785 0.000121304 -0.00123706 -0.000168896 0.30393 -0.00069324 -0.000860782 0.000481749 -0.000137773 -2.73932e-05 0.000443726 -0.00251997 0.000341811 -4.36961e-05 0.000107785 -4.99537e-05 7.63602e-05 1.77994e-05 -0.000443873 0.000108049 0.000168634 -9.60563e-05 -5.58208e-05 1.95913e-05 7.29424e-05 
1522.5 0 -2.03299e-05 0.0436508 9.42328e-06 1.18934e-05 0.440675 -0.000185484 -0.000154891 0.000622612 0.00012356 -0.00125299 -0.000126655 0.268445 -0.000653734 -0.000669283 0.000559315 -0.000157722 1.60209e-06 0.0003728 -0.00258786 0.000391294 -3.31427e-05 9.18436e-05 -6.91735e-05 8.29693e-05 1.33312e-05 -0.000452611 0.000103488 0.000147174 -9.72995e-05 -6.37912e-05 1.62864e-05 7.0141e-05 
1522.85 0 -1.39187e-05 0.0396322 1.03086e-05 1.11769e-05 0.45941 -0.000135026 -0.000152858 0.000726925 0.000127347 -0.00125847 -7.81586e-05 0.231488 -0.000608297 -0.000470393 0.000631835 -0.000181199 2.99289e-05 0.000303661 -0.00263865 0.000436366 -2.20667e-05 7.56389e-05 -8.68636e-05 9.02185e-05 8.71965e-06 -0.000459516 9.84017e-05 0.000123623 -9.81926e-05 -7.18178e-05 1.23126e-05 6.71553e-05 
1523.2 0 -8.30299e-06 0.0353913 1.12792e-05 1.06466e-05 0.475047 -9.1422e-05 -0.00015424 0.000832668 0.000132341 -0.00125487 -2.51988e-05 0.193311 -0.000558124 -0.000266215 0.000698119 -0.000207338 5.74461e-05 0.000237273 -0.00267298 0.000475806 -1.02816e-05 5.94247e-05 -0.000103126 9.72341e-05 5.05844e-06 -0.000461794 9.33583e-05 9.81843e-05 -9.90065e-05 -7.96356e-05 7.61204e-06 6.50295e-05 
1523.55 0 -3.3026e-06 0.0309589 1.20458e-05 9.85805e-06 0.487506 -5.48437e-05 -0.000158922 0.000939367 0.000138287 -0.00124139 3.06158e-05 0.154167 -0.000504802 -5.75138e-05 0.000758091 -0.000234314 8.44522e-05 0.000175544 -0.00269167 0.000510534 2.38263e-06 4.27727e-05 -0.000118439 0.000103181 2.78332e-06 -0.000458993 8.83637e-05 7.16459e-05 -9.94083e-05 -8.67249e-05 3.0134e-06 6.34351e-05 
1523.9 0 1.91302e-06 0.0263645 1.28049e-05 9.1582e-06 0.496726 -2.51038e-05 -0.000167451 0.00104688 0.000145608 -0.00121608 8.86362e-05 0.114318 -0.000448331 0.000155037 0.000811536 -0.000261642 0.000110655 0.000121889 -0.00269496 0.000542241 1.56269e-05 2.5621e-05 -0.000133018 0.000108512 1.44839e-06 -0.000452727 8.33225e-05 4.47917e-05 -9.84986e-05 -9.22805e-05 -8.45092e-07 6.16322e-05 
1524.25 0 8.32472e-06 0.0216374 1.41164e-05 9.02673e-06 0.502673 -1.94099e-06 -0.000181367 0.00115242 0.00015532 -0.00117923 0.000148895 0.0740268 -0.000388089 0.000369029 0.000857728 -0.000289433 0.000135672 7.9416e-05 -0.00268263 0.000570781 2.8704e-05 8.97257e-06 -0.000146618 0.000114331 9.4361e-07 -0.000443479 7.79183e-05 1.8112e-05 -9.60616e-05 -9.5703e-05 -4.43961e-06 5.9249e-05 
1524.6 0 1.67578e-05 0.0168106 1.56136e-05 9.30295e-06 0.505331 1.41254e-05 -0.000202243 0.00125159 0.000166409 -0.00113253 0.000211795 0.0335561 -0.000324572 0.000582389 0.000895579 -0.000316753 0.00015809 4.79384e-05 -0.00265483 0.000595057 4.05908e-05 -6.94258e-06 -0.000158237 0.000120581 9.15613e-07 -0.000432182 7.15752e-05 -8.80923e-06 -9.25276e-05 -9.70385e-05 -8.73314e-06 5.65463e-05 
1524.95 0 2.72493e-05 0.0119164 1.63711e-05 9.30959e-06 0.504705 2.17209e-05 -0.000229896 0.00134235 0.000176429 -0.00107634 0.000277601 -0.00682709 -0.000258677 0.000794455 0.000926093 -0.000342646 0.000176341 2.53875e-05 -0.00261067 0.000614459 5.10131e-05 -2.25435e-05 -0.000168455 0.00012626 5.2196e-07 -0.0004208 6.4331e-05 -3.61759e-05 -8.81631e-05 -9.70395e-05 -1.41108e-05 5.43626e-05 
1525.3 0 3.90744e-05 0.006985 1.64596e-05 8.3781e-06 0.500824 1.95957e-05 -0.00026347 0.00142456 0.000186913 -0.00101062 0.00034656 -0.0468555 -0.000191167 0.00100356 0.000951058 -0.000368578 0.000190341 1.05823e-05 -0.0025482 0.000629009 6.04532e-05 -3.76141e-05 -0.000179268 0.000131136 -1.08279e-06 -0.000407678 5.65553e-05 -6.33694e-05 -8.26911e-05 -9.63255e-05 -2.01811e-05 5.21253e-05 
1525.65 0 5.17281e-05 0.00204883 1.64138e-05 6.5021e-06 0.493743 6.17712e-06 -0.000303214 0.00149726 0.000201026 -0.000936477 0.000418393 -0.0862739 -0.000123406 0.00120711 0.000968457 -0.000396397 0.000200285 3.51854e-06 -0.00246756 0.000639424 6.94906e-05 -5.15233e-05 -0.000190288 0.000135799 -3.4011e-06 -0.000389518 4.83889e-05 -8.96777e-05 -7.54814e-05 -9.51386e-05 -2.68943e-05 4.81758e-05 
1526 0 6.5426e-05 -0.00285862 1.64462e-05 4.63425e-06 0.48353 -1.95097e-05 -0.00035086 0.00155875 0.000217836 -0.000854812 0.000490316 -0.124837 -5.66016e-05 0.00140316 0.000974602 -0.000425877 0.000205714 4.8209e-06 -0.00237086 0.00064594 7.86886e-05 -6.35536e-05 -0.000199632 0.000140331 -5.70169e-06 -0.000366907 3.99312e-05 -0.000115264 -6.63691e-05 -9.34879e-05 -3.46546e-05 4.22407e-05 
1526.35 0 7.96088e-05 -0.00770613 1.64917e-05 3.20609e-06 0.470274 -5.67897e-05 -0.00040702 0.00160662 0.00023401 -0.000766238 0.000559267 -0.162301 8.27441e-06 0.00159049 0.000967899 -0.000456809 0.000205369 1.49417e-05 -0.00226026 0.000647914 8.78439e-05 -7.31256e-05 -0.000206719 0.000144164 -8.88717e-06 -0.000342547 3.09316e-05 -0.000140968 -5.59959e-05 -9.06742e-05 -4.34679e-05 3.47907e-05 
1526.7 0 9.26463e-05 -0.0124639 1.62045e-05 1.36358e-06 0.454083 -0.000105497 -0.000469162 0.00163855 0.000247271 -0.000673106 0.00062406 -0.19843 7.06124e-05 0.00176879 0.000948463 -0.000489196 0.000197831 3.35585e-05 -0.00213642 0.000645364 9.599e-05 -7.99972e-05 -0.000211477 0.000146823 -1.3686e-05 -0.000317335 2.16504e-05 -0.000166829 -4.52199e-05 -8.60577e-05 -5.29216e-05 2.60641e-05 
1527.05 0 0.000103638 -0.0171017 1.54909e-05 -1.17604e-06 0.435084 -0.000166012 -0.000533589 0.00165291 0.000256445 -0.000578466 0.000683003 -0.232998 0.000130788 0.0019381 0.000917067 -0.000521152 0.000182415 5.98849e-05 -0.0019984 0.000638271 0.000102739 -8.38616e-05 -0.000213457 0.00014773 -1.94754e-05 -0.000291271 1.28413e-05 -0.00019204 -3.466e-05 -7.98888e-05 -6.22903e-05 1.63191e-05 
1527.4 0 0.000112972 -0.0215899 1.46339e-05 -3.26895e-06 0.413421 -0.000237424 -0.000597303 0.00164883 0.000259898 -0.000482536 0.000733529 -0.26579 0.0001891 0.00209685 0.000874946 -0.000550835 0.000159343 9.25558e-05 -0.00184549 0.000626063 0.000107864 -8.49836e-05 -0.000212246 0.000146837 -2.54531e-05 -0.000263702 4.27791e-06 -0.000216149 -2.47114e-05 -7.23863e-05 -7.06898e-05 6.23403e-06 
1527.75 0 0.000121459 -0.0258986 1.40483e-05 -4.68059e-06 0.389259 -0.000317471 -0.000657308 0.00162705 0.000255669 -0.000384411 0.000773959 -0.296604 0.000244923 0.0022427 0.000824097 -0.000578464 0.000129234 0.000130279 -0.00167849 0.000609241 0.000110464 -8.38382e-05 -0.000208449 0.000144668 -3.11794e-05 -0.000233537 -4.39393e-06 -0.000239266 -1.52921e-05 -6.35323e-05 -7.79175e-05 -2.98948e-06 
1528.1 0 0.00012919 -0.0299998 1.40199e-05 -6.18792e-06 0.362774 -0.000403749 -0.000710746 0.00158915 0.00024429 -0.00028455 0.000804112 -0.325257 0.000297387 0.0023748 0.000767304 -0.000605012 9.25232e-05 0.000173622 -0.00149809 0.000589131 0.000110294 -8.01676e-05 -0.000203907 0.00014098 -3.64143e-05 -0.000201122 -1.27763e-05 -0.000261368 -6.15759e-06 -5.38074e-05 -8.38175e-05 -1.09804e-05 
1528.45 0 0.000135527 -0.0338691 1.45828e-05 -7.89286e-06 0.334159 -0.000494858 -0.00075656 0.00153536 0.000229111 -0.000184159 0.000824354 -0.351579 0.000345589 0.00249195 0.000707354 -0.000631294 4.94019e-05 0.000224093 -0.00130439 0.000566646 0.000107905 -7.36045e-05 -0.000199786 0.000135685 -4.10223e-05 -0.000167274 -2.04905e-05 -0.000282223 2.74279e-06 -4.36315e-05 -8.78506e-05 -1.8981e-05 
1528.8 0 0.000140161 -0.0374852 1.52973e-05 -9.59629e-06 0.303616 -0.00058988 -0.000795262 0.00146429 0.000213043 -8.46796e-05 0.000835142 -0.375417 0.000389114 0.00259192 0.000645321 -0.000656976 -3.36266e-07 0.000281687 -0.00109934 0.000542954 0.000103223 -6.41909e-05 -0.000195504 0.000129516 -4.51559e-05 -0.000131605 -2.74029e-05 -0.000301386 1.12525e-05 -3.32857e-05 -9.03055e-05 -2.84987e-05 
1529.15 0 0.000143114 -0.0408273 1.54622e-05 -1.07171e-05 0.27136 -0.000687587 -0.000826947 0.00137479 0.000196652 1.20133e-05 0.000836363 -0.396634 0.000429324 0.0026739 0.000579593 -0.000680186 -5.6605e-05 0.00034391 -0.000886316 0.000518448 9.61445e-05 -5.2901e-05 -0.000189629 0.000122739 -4.9203e-05 -9.37211e-05 -3.32179e-05 -0.000318112 1.84178e-05 -2.38874e-05 -9.15759e-05 -3.96471e-05 
1529.5 0 0.000143991 -0.0438757 1.51278e-05 -1.05947e-05 0.237617 -0.000786613 -0.000851941 0.00126872 0.000177953 0.000104359 0.000826561 -0.415114 0.000467383 0.00273773 0.000508886 -0.000699005 -0.000117101 0.000407631 -0.000667296 0.000492085 8.81072e-05 -4.15194e-05 -0.000181313 0.00011543 -5.3872e-05 -5.46385e-05 -3.76456e-05 -0.000332008 2.46275e-05 -1.61958e-05 -9.12825e-05 -5.13698e-05 
1529.85 0 0.000142413 -0.0466133 1.4954e-05 -9.69801e-06 0.202619 -0.000885233 -0.000872498 0.0011496 0.000154276 0.000191515 0.000804815 -0.430759 0.000502398 0.00278312 0.000434852 -0.000713685 -0.000178549 0.000473142 -0.000443247 0.000463733 8.05151e-05 -2.98488e-05 -0.000170793 0.000108553 -5.96973e-05 -1.60589e-05 -4.06508e-05 -0.000343392 3.19791e-05 -9.29485e-06 -8.96985e-05 -6.26326e-05 
1530.2 0 0.000138435 -0.0490259 1.50909e-05 -8.72505e-06 0.166602 -0.000981895 -0.000890278 0.00101845 0.00012443 0.000272225 0.00077184 -0.443488 0.00053352 0.00281024 0.000361115 -0.000726577 -0.000239988 0.000541676 -0.000215066 0.000434252 7.27748e-05 -1.63616e-05 -0.000158822 0.000102553 -6.59664e-05 2.1299e-05 -4.29742e-05 -0.000352357 4.058e-05 -1.57403e-06 -8.77769e-05 -7.32786e-05 
1530.55 0 0.000132432 -0.0511019 1.49162e-05 -7.80304e-06 0.129811 -0.00107561 -0.000902902 0.000875518 8.901e-05 0.000345404 0.000727536 -0.453243 0.000561359 0.002819 0.000290472 -0.00073941 -0.000302725 0.000611699 1.7249e-05 0.000404268 6.30487e-05 -1.0015e-06 -0.000145628 9.69694e-05 -7.18047e-05 5.81723e-05 -4.56534e-05 -0.000359224 4.89589e-05 7.4496e-06 -8.60392e-05 -8.35067e-05 
1530.9 0 0.000124578 -0.0528312 1.44253e-05 -7.35775e-06 0.0924892 -0.00116531 -0.000905371 0.000722216 4.88896e-05 0.000410435 0.000670198 -0.459985 0.000587121 0.00280791 0.000223721 -0.000752345 -0.000366874 0.000681539 0.000253263 0.000373524 5.06403e-05 1.56443e-05 -0.000131353 9.19232e-05 -7.7335e-05 9.50616e-05 -4.86333e-05 -0.000364681 5.64878e-05 1.64929e-05 -8.45953e-05 -9.34594e-05 
1531.25 0 0.000114943 -0.0542053 1.42001e-05 -7.69429e-06 0.0548842 -0.00124878 -0.000895058 0.000559827 4.34213e-06 0.00046633 0.000598783 -0.463697 0.000610797 0.0027764 0.000160503 -0.00076427 -0.000429545 0.000749668 0.000490446 0.000340859 3.69411e-05 3.29213e-05 -0.000116059 8.74469e-05 -8.28398e-05 0.000131282 -5.14111e-05 -0.000368333 6.32044e-05 2.42451e-05 -8.38032e-05 -0.000103519 
1531.6 0 0.000103677 -0.0552175 1.38395e-05 -7.47591e-06 0.0172425 -0.00132339 -0.000874462 0.000390685 -4.49747e-05 0.000511955 0.00051478 -0.464375 0.000631702 0.00272587 0.000100844 -0.000772984 -0.000487829 0.000813063 0.000726429 0.000305614 2.34836e-05 5.01706e-05 -9.91463e-05 8.30668e-05 -8.77085e-05 0.000166571 -5.37392e-05 -0.000369304 6.95649e-05 3.11236e-05 -8.33543e-05 -0.000113202 
1531.95 0 9.12671e-05 -0.0558628 1.31285e-05 -5.46301e-06 -0.0201876 -0.00138747 -0.000847945 0.000217783 -9.94948e-05 0.000546572 0.000419749 -0.462043 0.000649543 0.0026575 4.5413e-05 -0.000776705 -0.000541945 0.000869393 0.000959982 0.000267156 9.70565e-06 6.76463e-05 -8.10071e-05 7.85635e-05 -9.1193e-05 0.000201381 -5.53526e-05 -0.000368096 7.55781e-05 3.76766e-05 -8.2626e-05 -0.000120835 
1532.3 0 7.79326e-05 -0.0561383 1.23362e-05 -2.46797e-06 -0.0571633 -0.00143932 -0.000816673 4.17512e-05 -0.000158066 0.000571038 0.000314768 -0.456743 0.000663317 0.00257242 -4.99598e-06 -0.000775037 -0.000592302 0.000917952 0.00118943 0.0002247 -5.44299e-06 8.51324e-05 -6.3662e-05 7.37213e-05 -9.35097e-05 0.000234506 -5.64571e-05 -0.00036555 8.01162e-05 4.26962e-05 -8.18636e-05 -0.000125734 
1532.65 0 6.37913e-05 -0.0560466 1.11688e-05 4.98916e-07 -0.0934486 -0.00147812 -0.000779853 -0.000138216 -0.00021769 0.000586503 0.000202076 -0.448535 0.000672801 0.00247199 -5.04341e-05 -0.00076877 -0.00063712 0.000957372 0.00141327 0.000178551 -2.09078e-05 0.000101034 -4.81102e-05 6.86263e-05 -9.46001e-05 0.000264663 -5.76526e-05 -0.000360878 8.26407e-05 4.54095e-05 -8.11228e-05 -0.00012922 
1533 0 4.96638e-05 -0.0555931 9.65328e-06 3.11124e-06 -0.128812 -0.00150419 -0.000737815 -0.000320872 -0.000276131 0.000592385 8.40695e-05 -0.437497 0.00067894 0.00235611 -9.17256e-05 -0.00075856 -0.000675159 0.000985185 0.00163028 0.000129112 -3.54595e-05 0.000114564 -3.32876e-05 6.34537e-05 -9.44729e-05 0.000292831 -5.93369e-05 -0.000353001 8.39314e-05 4.68033e-05 -7.99891e-05 -0.000132464 
1533.35 0 3.57775e-05 -0.0547839 7.98641e-06 4.69751e-06 -0.163031 -0.00151807 -0.000690972 -0.000502442 -0.000332917 0.000587759 -3.67177e-05 -0.423725 0.000681563 0.00222511 -0.000129291 -0.00074304 -0.000706969 0.00100075 0.00183815 7.59971e-05 -4.91167e-05 0.000126422 -1.81312e-05 5.81117e-05 -9.37818e-05 0.00031928 -6.14668e-05 -0.000341622 8.46907e-05 4.7635e-05 -7.82426e-05 -0.000135104 
1533.7 0 2.18948e-05 -0.0536278 5.90631e-06 5.71957e-06 -0.195894 -0.00152093 -0.000639226 -0.000680292 -0.000388213 0.000573158 -0.000158255 -0.407335 0.000679725 0.00208074 -0.000162068 -0.000719511 -0.000732811 0.00100625 0.00203532 1.90848e-05 -6.1683e-05 0.000137272 -2.6095e-06 5.25028e-05 -9.22397e-05 0.000342058 -6.34012e-05 -0.000326879 8.43693e-05 4.76874e-05 -7.60689e-05 -0.000136249 
1534.05 0 8.32558e-06 -0.0521371 3.78709e-06 7.27412e-06 -0.227197 -0.00151385 -0.000583108 -0.000854332 -0.000441306 0.000550346 -0.000280642 -0.388452 0.000672438 0.00192271 -0.000187843 -0.000686709 -0.000751775 0.00100183 0.00222171 -4.12582e-05 -7.22183e-05 0.000146258 1.24814e-05 4.63761e-05 -8.92735e-05 0.000360733 -6.4034e-05 -0.000309607 8.21897e-05 4.73712e-05 -7.3395e-05 -0.000135633 
1534.4 0 -4.96085e-06 -0.050325 2.53731e-06 8.67867e-06 -0.256747 -0.00149639 -0.000523947 -0.0010237 -0.000490384 0.000519537 -0.000404709 -0.367222 0.000658833 0.00174985 -0.000206106 -0.00064572 -0.000763865 0.000984556 0.00239604 -0.000104741 -8.07626e-05 0.000152191 2.64599e-05 4.01896e-05 -8.56135e-05 0.000377598 -6.33926e-05 -0.00029076 7.92208e-05 4.78937e-05 -6.9796e-05 -0.000134107 
1534.75 0 -1.87861e-05 -0.0482049 2.33697e-06 8.58729e-06 -0.284363 -0.0014677 -0.000462357 -0.00118628 -0.000534872 0.000478161 -0.000529742 -0.343809 0.000638236 0.0015641 -0.000218959 -0.000596669 -0.000770449 0.000953799 0.00255641 -0.000170607 -8.84347e-05 0.000155373 3.96846e-05 3.42134e-05 -8.17865e-05 0.000393328 -6.22806e-05 -0.000270132 7.69785e-05 4.94541e-05 -6.60092e-05 -0.000132112 
1535.1 0 -3.34875e-05 -0.0457928 2.39096e-06 7.39814e-06 -0.309888 -0.00142777 -0.000397242 -0.00134124 -0.000575196 0.000426212 -0.000655074 -0.318389 0.000610082 0.00136788 -0.000227219 -0.000537606 -0.000772218 0.000911391 0.00270276 -0.000236631 -9.57065e-05 0.000156405 5.20716e-05 2.6961e-05 -7.68159e-05 0.000405616 -6.07911e-05 -0.000246997 7.53336e-05 5.121e-05 -6.25812e-05 -0.000128707 
1535.45 0 -4.84309e-05 -0.0431085 2.14771e-06 6.56123e-06 -0.333176 -0.00137578 -0.000327785 -0.00148816 -0.000610008 0.000367586 -0.000781507 -0.291141 0.000574846 0.00116018 -0.000229852 -0.000468993 -0.000767033 0.000858198 0.00283485 -0.000299651 -0.000101718 0.000155466 6.2709e-05 1.78761e-05 -7.04687e-05 0.000413679 -5.84766e-05 -0.000221472 7.3811e-05 5.24491e-05 -5.90473e-05 -0.000123912 
1535.8 0 -6.31424e-05 -0.0401731 1.91426e-06 6.35883e-06 -0.354096 -0.00130964 -0.000255816 -0.00162552 -0.000636294 0.000303918 -0.000908332 -0.262257 0.0005339 0.000939382 -0.000227629 -0.000393274 -0.000752635 0.000794296 0.00294922 -0.000357837 -0.000105917 0.000153275 7.20627e-05 7.74762e-06 -6.41871e-05 0.000418781 -5.50385e-05 -0.000194366 7.19545e-05 5.35012e-05 -5.57498e-05 -0.000119251 
1536.15 0 -7.79012e-05 -0.0370064 1.80176e-06 6.48008e-06 -0.372533 -0.00122872 -0.000183835 -0.00175142 -0.000653133 0.000233945 -0.00103201 -0.231943 0.000487953 0.000706795 -0.000223392 -0.000310268 -0.000729848 0.000719333 0.00304205 -0.000410893 -0.000108878 0.000150388 8.1925e-05 -3.47242e-06 -5.87731e-05 0.000421273 -5.08242e-05 -0.000165896 6.91759e-05 5.47859e-05 -5.34909e-05 -0.000115274 
1536.5 0 -9.28834e-05 -0.0336309 1.3013e-06 6.79553e-06 -0.38839 -0.00113486 -0.000113014 -0.00186433 -0.000662338 0.00015788 -0.00115011 -0.200407 0.000437466 0.000464452 -0.000218503 -0.000217943 -0.000700407 0.000632732 0.00311205 -0.000458025 -0.000111365 0.000146828 9.26946e-05 -1.6467e-05 -5.31657e-05 0.000420224 -4.66091e-05 -0.000135779 6.52227e-05 5.60363e-05 -5.20844e-05 -0.000110759 
1536.85 0 -0.000107383 -0.0300713 1.36285e-07 6.78582e-06 -0.401588 -0.001029 -4.33284e-05 -0.00196231 -0.000664728 7.79532e-05 -0.00126311 -0.167865 0.000383533 0.000214284 -0.000211755 -0.000116525 -0.000665584 0.000535085 0.00315833 -0.000498217 -0.000114089 0.000141859 0.000102875 -3.13362e-05 -4.64329e-05 0.00041557 -4.25077e-05 -0.00010404 6.00253e-05 5.70903e-05 -5.09225e-05 -0.000104575 
1537.2 0 -0.000120687 -0.0263529 -1.1929e-06 5.91665e-06 -0.412062 -0.000908751 2.65723e-05 -0.00204377 -0.000659186 -3.9049e-06 -0.00137042 -0.13454 0.000326753 -4.11262e-05 -0.000201601 -8.26104e-06 -0.000626836 0.000428774 0.00318046 -0.000532081 -0.000117679 0.000135095 0.000111184 -4.83804e-05 -3.89076e-05 0.000408373 -3.78501e-05 -7.048e-05 5.36623e-05 5.76926e-05 -4.9777e-05 -9.72211e-05 
1537.55 0 -0.00013322 -0.0225012 -2.05105e-06 4.46695e-06 -0.41977 -0.000772319 9.7837e-05 -0.00210966 -0.000644717 -8.63234e-05 -0.00146823 -0.100659 0.000266577 -0.000299643 -0.00018714 0.000105302 -0.000585116 0.000316865 0.00317915 -0.000560501 -0.000122086 0.000127073 0.000117638 -6.73776e-05 -3.06678e-05 0.000398455 -3.26956e-05 -3.50447e-05 4.62241e-05 5.69345e-05 -4.76064e-05 -8.95942e-05 
1537.9 0 -0.000145466 -0.0185432 -2.35615e-06 3.09102e-06 -0.424689 -0.000621777 0.000170084 -0.00216148 -0.00062054 -0.000168259 -0.00155283 -0.0664466 0.00020347 -0.000558883 -0.000168085 0.000222922 -0.000540457 0.000201077 0.00315437 -0.000582218 -0.000126333 0.000117691 0.000122788 -8.63828e-05 -2.09745e-05 0.000385174 -2.75903e-05 1.38845e-06 3.77855e-05 5.40527e-05 -4.38884e-05 -8.18185e-05 
1538.25 0 -0.000156838 -0.0145065 -1.81687e-06 2.02817e-06 -0.426816 -0.000459586 0.000241927 -0.00219803 -0.000586382 -0.000248641 -0.00162247 -0.0321295 0.000139757 -0.000815801 -0.000145841 0.000343018 -0.000493154 8.16287e-05 0.00310584 -0.000596348 -0.000129287 0.000106368 0.000127156 -0.000104256 -9.55145e-06 0.000369057 -2.239e-05 3.75381e-05 2.87214e-05 4.95577e-05 -3.95964e-05 -7.34396e-05 
1538.6 0 -0.00016614 -0.0104182 -2.11083e-07 7.36006e-07 -0.426164 -0.000286188 0.00031237 -0.00221649 -0.000543145 -0.000326227 -0.00167559 0.00206653 7.67473e-05 -0.00106833 -0.000122324 0.00046374 -0.000445391 -4.09154e-05 0.00303432 -0.000603945 -0.000131034 9.30431e-05 0.000130719 -0.000121329 2.62276e-06 0.000350715 -1.69013e-05 7.25932e-05 1.98377e-05 4.42955e-05 -3.52079e-05 -6.40638e-05 
1538.95 0 -0.000172616 -0.00630465 1.69872e-06 -1.27756e-06 -0.422767 -0.000102888 0.000381443 -0.00221562 -0.00049172 -0.000400544 -0.00170919 0.0359203 1.43274e-05 -0.00131537 -9.8706e-05 0.000583738 -0.000399435 -0.000164822 0.00294034 -0.000605315 -0.000132093 7.84602e-05 0.00013322 -0.000137933 1.4166e-05 0.000329646 -1.11349e-05 0.000106582 1.1504e-05 3.80057e-05 -3.06058e-05 -5.36662e-05 
1539.3 0 -0.000175768 -0.0021928 2.96306e-06 -3.92265e-06 -0.416675 8.60404e-05 0.000448587 -0.00219696 -0.000433086 -0.000471992 -0.00172042 0.069219 -4.64362e-05 -0.00155431 -7.63076e-05 0.000702743 -0.000355962 -0.000288965 0.00282331 -0.00059939 -0.000131811 6.31091e-05 0.000135141 -0.000154114 2.48899e-05 0.000305274 -5.34826e-06 0.000139372 3.62196e-06 3.05379e-05 -2.5814e-05 -4.20934e-05 
1539.65 0 -0.000175293 0.00189063 3.53565e-06 -6.56225e-06 -0.407951 0.000276345 0.000512139 -0.00216291 -0.000368229 -0.000540745 -0.00170876 0.101755 -0.000103329 -0.00178019 -5.58691e-05 0.000820935 -0.000315884 -0.000412416 0.00268418 -0.000586206 -0.000129868 4.72068e-05 0.000136249 -0.0001701 3.5253e-05 0.000279233 5.24436e-07 0.000170698 -3.44624e-06 2.34631e-05 -2.11219e-05 -2.85927e-05 
1540 0 -0.000171621 0.00592013 3.79413e-06 -8.73288e-06 -0.396677 0.000465307 0.00057175 -0.002116 -0.000296334 -0.000605453 -0.0016754 0.133323 -0.000155708 -0.00199016 -3.766e-05 0.000937787 -0.000279779 -0.000533389 0.00252653 -0.000567853 -0.000127353 3.06385e-05 0.000135187 -0.00018628 4.53961e-05 0.000253598 6.72337e-06 0.0002006 -1.00319e-05 1.83017e-05 -1.64898e-05 -1.33269e-05 
1540.35 0 -0.000165484 0.00987058 3.61778e-06 -1.10418e-05 -0.382951 0.000650395 0.000627335 -0.00205674 -0.000215426 -0.000664585 -0.00162172 0.163725 -0.000204366 -0.00218419 -2.33121e-05 0.00105063 -0.000246305 -0.000650628 0.00235238 -0.000545208 -0.000125162 1.30568e-05 0.000131869 -0.000202314 5.51457e-05 0.000228379 1.30477e-05 0.000229035 -1.65533e-05 1.52401e-05 -1.11407e-05 2.16598e-06 
1540.7 0 -0.000157222 0.0137174 2.95377e-06 -1.41604e-05 -0.366887 0.000829572 0.000678004 -0.00198448 -0.000125474 -0.000718752 -0.00154829 0.192776 -0.000249122 -0.00236109 -1.52819e-05 0.00115561 -0.00021441 -0.000762255 0.00216239 -0.000517701 -0.000124203 -4.27979e-06 0.000127996 -0.000216968 6.42691e-05 0.000202694 1.93256e-05 0.000256151 -2.27176e-05 1.36038e-05 -4.71879e-06 1.67718e-05 
1541.05 0 -0.000147309 0.0174362 2.42961e-06 -1.76083e-05 -0.348613 0.00100159 0.000723025 -0.00190173 -2.95324e-05 -0.000770014 -0.00145481 0.220302 -0.000289321 -0.00251902 -1.42495e-05 0.00125112 -0.000184229 -0.000866307 0.0019592 -0.00048601 -0.00012511 -1.99977e-05 0.000124865 -0.000229446 7.2637e-05 0.000175707 2.52091e-05 0.000282284 -2.90236e-05 1.26901e-05 1.98427e-06 3.06004e-05 
1541.4 0 -0.000136457 0.0210026 2.22658e-06 -2.08341e-05 -0.328269 0.00116449 0.000761327 -0.00181149 6.96322e-05 -0.000818949 -0.00134113 0.246139 -0.000324811 -0.00265776 -1.86027e-05 0.00133775 -0.000157405 -0.000963478 0.00174595 -0.000451516 -0.000128079 -3.49833e-05 0.000122458 -0.000240073 8.02981e-05 0.000147646 3.02308e-05 0.000306645 -3.58106e-05 1.2086e-05 7.90668e-06 4.38861e-05 
1541.75 0 -0.000124293 0.024394 1.95792e-06 -2.40817e-05 -0.306003 0.00131636 0.000792272 -0.0017131 0.000170838 -0.000864306 -0.0012081 0.270138 -0.000355203 -0.00277687 -2.65448e-05 0.00141601 -0.000136004 -0.001054 0.00152399 -0.000414919 -0.000132835 -5.01558e-05 0.000120647 -0.000249812 8.74886e-05 0.000120364 3.40853e-05 0.000327824 -4.2415e-05 1.03753e-05 1.21248e-05 5.66071e-05 
1542.1 0 -0.000109663 0.027592 1.47886e-06 -2.7704e-05 -0.281978 0.00145611 0.000816029 -0.00160462 0.000272886 -0.000904049 -0.00105658 0.292158 -0.000379993 -0.00287528 -3.75179e-05 0.0014855 -0.000120128 -0.00113524 0.00129534 -0.000376086 -0.000138004 -6.51666e-05 0.000119715 -0.000259686 9.40093e-05 9.42784e-05 3.67342e-05 0.000345478 -4.84051e-05 6.42761e-06 1.44827e-05 6.84918e-05 
1542.45 0 -9.22928e-05 0.0305795 9.64839e-07 -3.17162e-05 -0.256368 0.00158172 0.000832159 -0.00148705 0.000373118 -0.000937198 -0.000886552 0.312076 -0.000399739 -0.00295434 -5.18063e-05 0.00154496 -0.000108561 -0.00120394 0.0010628 -0.000335361 -0.000142111 -7.91012e-05 0.000119919 -0.000269914 9.96704e-05 6.75494e-05 3.88677e-05 0.000360183 -5.38425e-05 6.38521e-07 1.61256e-05 7.94495e-05 
1542.8 0 -7.23483e-05 0.0333386 2.4097e-07 -3.56543e-05 -0.229358 0.00168996 0.000840557 -0.00136419 0.000469051 -0.000964138 -0.000699271 0.329785 -0.000415912 -0.003017 -6.78541e-05 0.00159323 -0.000100743 -0.0012602 0.000826406 -0.000292668 -0.000145325 -9.186e-05 0.000120644 -0.000280093 0.000104721 3.93043e-05 4.12728e-05 0.00037277 -5.92463e-05 -5.73545e-06 1.85822e-05 8.96652e-05 
1543.15 0 -5.03621e-05 0.0358519 -7.04715e-07 -3.93176e-05 -0.201138 0.0017782 0.000843775 -0.00123795 0.000560233 -0.00098507 -0.000497321 0.345192 -0.00042877 -0.00306276 -8.34193e-05 0.00162969 -9.65052e-05 -0.00130759 0.000584721 -0.000247012 -0.000147883 -0.000104018 0.000121095 -0.000289197 0.00010847 1.06269e-05 4.39202e-05 0.000383497 -6.47622e-05 -1.20789e-05 2.27722e-05 9.89648e-05 
1543.5 0 -2.74157e-05 0.0381049 -1.74366e-06 -4.26407e-05 -0.171904 0.0018443 0.000843472 -0.00110771 0.000647173 -0.000999912 -0.00028251 0.358221 -0.000437423 -0.00308784 -9.7695e-05 0.00165386 -9.48022e-05 -0.00134855 0.000338992 -0.000198144 -0.000148737 -0.000115768 0.000120882 -0.000295843 0.000110261 -1.67338e-05 4.57988e-05 0.000391798 -6.99295e-05 -1.80506e-05 2.85039e-05 0.000107428 
1543.85 0 -3.86691e-06 0.0400867 -2.9544e-06 -4.52555e-05 -0.141858 0.00188558 0.000838875 -0.000973609 0.000729399 -0.0010083 -5.70782e-05 0.368808 -0.000441107 -0.00309063 -0.000110755 0.00166512 -9.52106e-05 -0.00138224 9.30665e-05 -0.000147607 -0.000148438 -0.000126883 0.000119824 -0.000298899 0.000110719 -4.19303e-05 4.61695e-05 0.00039677 -7.41983e-05 -2.28602e-05 3.50713e-05 0.00011533 
1544.2 0 2.09847e-05 0.0417883 -4.27756e-06 -4.73467e-05 -0.111204 0.00190067 0.000830188 -0.000837509 0.00080509 -0.00101011 0.00017493 0.376914 -0.000440601 -0.00307267 -0.000122591 0.00166222 -9.8278e-05 -0.0014063 -0.000150818 -9.79451e-05 -0.000148659 -0.000137137 0.000118113 -0.000298029 0.000110495 -6.56629e-05 4.54e-05 0.000397814 -7.70884e-05 -2.67334e-05 4.14506e-05 0.000122585 
1544.55 0 4.70029e-05 0.0432012 -5.34841e-06 -4.94736e-05 -0.0801458 0.00189015 0.000818302 -0.00070186 0.000871878 -0.00100527 0.00041003 0.382513 -0.000437773 -0.00303491 -0.000133116 0.00164425 -0.000103693 -0.00141908 -0.000391901 -5.11286e-05 -0.000149188 -0.000146225 0.000116368 -0.000294626 0.000108717 -8.73036e-05 4.41851e-05 0.000395379 -7.85771e-05 -3.12074e-05 4.6775e-05 0.000129256 
1544.9 0 7.26019e-05 0.0443198 -5.70949e-06 -5.13355e-05 -0.0488879 0.00185369 0.000802375 -0.00056906 0.00092707 -0.000993486 0.00064608 0.385594 -0.000434456 -0.00297778 -0.000141908 0.00161186 -0.000110286 -0.00142076 -0.000628269 -7.29234e-06 -0.000148672 -0.000154172 0.000113948 -0.000290004 0.000105031 -0.000105459 4.27245e-05 0.000390251 -7.91669e-05 -3.66719e-05 5.13685e-05 0.000136271 
1545.25 0 9.66204e-05 0.0451409 -5.47707e-06 -5.16941e-05 -0.0176354 0.0017903 0.000780701 -0.000440484 0.000969164 -0.000975156 0.00087917 0.386162 -0.00043159 -0.00290354 -0.000146621 0.00156624 -0.000119375 -0.00141222 -0.000858316 3.35836e-05 -0.000147226 -0.000161004 0.00010866 -0.000283613 0.000100566 -0.000121729 4.13325e-05 0.000383132 -7.90371e-05 -4.2185e-05 5.60853e-05 0.000143803 
1545.6 0 0.000119093 0.0456617 -5.12883e-06 -4.98841e-05 0.0134083 0.00170027 0.000753317 -0.000316987 0.000999254 -0.000951474 0.00110474 0.384243 -0.000429789 -0.00281508 -0.000144128 0.00150825 -0.000134284 -0.00139371 -0.00108263 7.07577e-05 -0.000145889 -0.000166217 0.000100123 -0.000274905 9.6258e-05 -0.000137864 3.99683e-05 0.000374411 -7.80714e-05 -4.84955e-05 6.07118e-05 0.000150372 
1545.95 0 0.00014093 0.0458817 -4.8948e-06 -4.64409e-05 0.0440454 0.00158487 0.000721435 -0.000199465 0.00101896 -0.000923245 0.00131969 0.379879 -0.000428636 -0.00271234 -0.000133453 0.00143929 -0.000155369 -0.00136554 -0.00130208 0.000104868 -0.00014388 -0.000169733 9.01073e-05 -0.000264376 9.2535e-05 -0.000152256 3.8469e-05 0.000363949 -7.63517e-05 -5.71273e-05 6.47621e-05 0.00015556 
1546.3 0 0.000162991 0.0458038 -4.3469e-06 -4.18693e-05 0.0740833 0.00144642 0.000685168 -8.81992e-05 0.00102985 -0.000891554 0.00152167 0.373123 -0.000427238 -0.00259324 -0.000115574 0.00136047 -0.000179861 -0.00132888 -0.00151513 0.000136849 -0.000139054 -0.000171824 7.90325e-05 -0.000252507 8.935e-05 -0.000162787 3.66321e-05 0.000351675 -7.39488e-05 -6.71583e-05 6.84819e-05 0.000160424 
1546.65 0 0.000184772 0.0454332 -3.77325e-06 -3.70224e-05 0.103334 0.00128742 0.000643656 1.71149e-05 0.00103424 -0.000858377 0.00170934 0.364046 -0.000424967 -0.00245731 -9.22279e-05 0.00127325 -0.000205149 -0.00128489 -0.00171896 0.000168157 -0.000130533 -0.000172425 6.6822e-05 -0.000239386 8.58289e-05 -0.000169969 3.43393e-05 0.000337842 -7.09334e-05 -7.6198e-05 7.2578e-05 0.000164937 
1547 0 0.000205189 0.0447766 -3.79103e-06 -3.34559e-05 0.131618 0.00110947 0.000596616 0.000116084 0.00103256 -0.000825412 0.00188084 0.352732 -0.000421116 -0.00230539 -6.54706e-05 0.00118013 -0.000230044 -0.00123368 -0.00191221 0.000200039 -0.000119788 -0.00017111 5.4654e-05 -0.000224619 8.10981e-05 -0.0001751 3.27841e-05 0.000322695 -6.79833e-05 -8.27225e-05 7.71176e-05 0.000168716 
1547.35 0 0.000223526 0.0438417 -4.08612e-06 -3.15439e-05 0.158765 0.000915392 0.000545612 0.000207438 0.00102408 -0.000792126 0.00203348 0.33928 -0.000416131 -0.00213821 -3.57856e-05 0.0010847 -0.00025379 -0.00117504 -0.00209426 0.000232767 -0.000108644 -0.000168098 4.24068e-05 -0.000208291 7.44759e-05 -0.000178418 3.27916e-05 0.000306632 -6.57466e-05 -8.69275e-05 8.12341e-05 0.00017249 
1547.7 0 0.000238579 0.042638 -4.27449e-06 -3.06089e-05 0.184618 0.000708223 0.000492485 0.000289981 0.00101028 -0.000755915 0.00216636 0.323799 -0.000409857 -0.0019567 -3.13645e-06 0.000989842 -0.000275754 -0.00110963 -0.00226383 0.000266882 -9.72648e-05 -0.000163757 2.91193e-05 -0.00019044 6.59358e-05 -0.00018037 3.36326e-05 0.000289438 -6.38697e-05 -8.84629e-05 8.45026e-05 0.000176668 
1548.05 0 0.000249915 0.0411754 -4.34058e-06 -3.01998e-05 0.209027 0.000488634 0.000438526 0.000362709 0.000993517 -0.000715618 0.0022786 0.306411 -0.000400577 -0.00176183 3.09591e-05 0.000895231 -0.000295581 -0.00103922 -0.00241986 0.00030157 -8.65214e-05 -0.000158399 1.50269e-05 -0.000170623 5.69471e-05 -0.000181052 3.41115e-05 0.000269942 -6.21369e-05 -8.66757e-05 8.69536e-05 0.00018108 
1548.4 0 0.000258512 0.0394656 -4.30506e-06 -3.01912e-05 0.231852 0.000258882 0.000385288 0.000425713 0.000974113 -0.000672625 0.00236665 0.287248 -0.0003877 -0.00155498 6.45858e-05 0.000798659 -0.000312343 -0.000966316 -0.00256188 0.000334956 -7.77907e-05 -0.000152837 4.26992e-07 -0.000149275 4.87015e-05 -0.000178738 3.33342e-05 0.000247705 -6.04515e-05 -8.27998e-05 8.84169e-05 0.000185487 
1548.75 0 0.000264871 0.0375225 -4.42248e-06 -3.06841e-05 0.252967 2.3987e-05 0.000334109 0.000480113 0.000951231 -0.000628794 0.00242779 0.266449 -0.000372453 -0.00133783 9.70064e-05 0.000699922 -0.000324943 -0.000892112 -0.00268918 0.000365768 -7.13905e-05 -0.000147213 -1.53393e-05 -0.000127704 4.09667e-05 -0.0001727 3.14615e-05 0.000223658 -5.81357e-05 -7.84978e-05 8.89392e-05 0.000189203 
1549.1 0 0.000268143 0.0353617 -4.77015e-06 -3.14239e-05 0.272255 -0.000212275 0.000285769 0.000526368 0.000925106 -0.000584535 0.00246203 0.244165 -0.000356569 -0.00111153 0.000127749 0.000601132 -0.000333246 -0.000816403 -0.00280033 0.000393339 -6.70659e-05 -0.000140985 -3.26054e-05 -0.000106903 3.33535e-05 -0.000164775 2.93822e-05 0.000198622 -5.4906e-05 -7.47251e-05 8.87839e-05 0.000191214 
1549.45 0 0.000267785 0.0329992 -5.2647e-06 -3.16676e-05 0.289615 -0.000446824 0.000240803 0.000564026 0.000897078 -0.00053854 0.00246997 0.220553 -0.000340946 -0.000876223 0.000156655 0.000504459 -0.000337502 -0.000739581 -0.00289253 0.000418583 -6.42167e-05 -0.000133671 -5.07866e-05 -8.76235e-05 2.615e-05 -0.000156197 2.73762e-05 0.00017244 -5.15311e-05 -7.23954e-05 8.77377e-05 0.000190944 
1549.8 0 0.00026388 0.0304519 -6.05053e-06 -3.10566e-05 0.30496 -0.000675883 0.000199499 0.000593077 0.000867484 -0.000489537 0.00245357 0.195778 -0.000324629 -0.000633169 0.000184668 0.000409963 -0.000337746 -0.000663384 -0.00296199 0.000443201 -6.18926e-05 -0.000125598 -6.87675e-05 -6.99588e-05 1.93573e-05 -0.000147164 2.54405e-05 0.000144045 -4.88738e-05 -7.20901e-05 8.62142e-05 0.000187985 
1550.15 0 0.000257018 0.0277377 -6.81192e-06 -3.05434e-05 0.318216 -0.000898454 0.000161792 0.000614821 0.000835126 -0.000438544 0.00241514 0.170006 -0.000306253 -0.000385636 0.000212472 0.000316222 -0.000334742 -0.000589152 -0.00300741 0.000467223 -5.90458e-05 -0.000117787 -8.58675e-05 -5.33928e-05 1.32463e-05 -0.00013776 2.31675e-05 0.000112642 -4.67724e-05 -7.34802e-05 8.49839e-05 0.000181782 
1550.5 0 0.000249042 0.0248758 -7.14811e-06 -3.10033e-05 0.329321 -0.00111403 0.000127628 0.000630224 0.000798262 -0.000387127 0.00235515 0.143408 -0.000286157 -0.000136279 0.000239352 0.000223959 -0.000328983 -0.000516412 -0.00303061 0.000490484 -5.52139e-05 -0.000110692 -0.00010171 -3.75406e-05 7.26112e-06 -0.000127668 2.01339e-05 7.96089e-05 -4.4993e-05 -7.57339e-05 8.40329e-05 0.000172958 
1550.85 0 0.000240597 0.0218861 -7.31381e-06 -3.16432e-05 0.338227 -0.00132046 9.70369e-05 0.000638123 0.0007551 -0.000334718 0.0022751 0.116158 -0.000265091 0.00011265 0.000265784 0.000136329 -0.000319306 -0.000444794 -0.00303227 0.000513399 -5.00669e-05 -0.000104806 -0.000116922 -2.22928e-05 -1.50416e-08 -0.000117608 1.73154e-05 4.75337e-05 -4.36634e-05 -7.82402e-05 8.26386e-05 0.000163048 
1551.2 0 0.000230552 0.018789 -7.22186e-06 -3.09689e-05 0.344896 -0.00151763 6.96443e-05 0.000637125 0.000705856 -0.000279718 0.00217675 0.0884349 -0.000243083 0.000358242 0.000292966 5.47662e-05 -0.000304105 -0.000376063 -0.00301251 0.000534935 -4.31614e-05 -0.000100856 -0.000132343 -7.90469e-06 -8.5499e-06 -0.000109339 1.54666e-05 1.694e-05 -4.1924e-05 -8.05929e-05 8.07777e-05 0.000151836 
1551.55 0 0.000218205 0.0156043 -6.51043e-06 -2.8321e-05 0.349309 -0.00170669 4.535e-05 0.000627605 0.000651725 -0.000223051 0.00205913 0.0604208 -0.000219845 0.000598751 0.00032004 -2.1388e-05 -0.000283355 -0.000312747 -0.00297283 0.000554779 -3.45503e-05 -9.8388e-05 -0.000147212 6.42991e-06 -1.72056e-05 -0.000102714 1.33354e-05 -1.34134e-05 -3.83854e-05 -8.22431e-05 7.91431e-05 0.00013855 
1551.9 0 0.000204271 0.0123525 -5.42736e-06 -2.47603e-05 0.351462 -0.00188584 2.48106e-05 0.000610955 0.000593087 -0.000167034 0.00192136 0.0322937 -0.000193521 0.000833261 0.000345953 -9.04536e-05 -0.00025791 -0.00025646 -0.00291387 0.000573885 -2.44992e-05 -9.60687e-05 -0.000160391 2.12458e-05 -2.62014e-05 -9.64052e-05 9.71624e-06 -4.45078e-05 -3.26811e-05 -8.28367e-05 7.6977e-05 0.000124118 
1552.25 0 0.000188972 0.00905428 -4.37709e-06 -2.22392e-05 0.351363 -0.00205153 9.08363e-06 0.000589264 0.000530663 -0.000110129 0.00176688 0.00422913 -0.000162485 0.0010602 0.000371861 -0.000148646 -0.000227641 -0.000208271 -0.00283569 0.000590934 -1.35433e-05 -9.31923e-05 -0.000171988 3.47917e-05 -3.66494e-05 -9.0195e-05 5.32542e-06 -7.59952e-05 -2.56949e-05 -8.2347e-05 7.35108e-05 0.000109284 
1552.6 0 0.000171929 0.00573033 -3.53782e-06 -2.14068e-05 0.349033 -0.00220247 -1.46317e-06 0.000565389 0.000466031 -4.90394e-05 0.00159964 -0.0235969 -0.000127629 0.00127834 0.000398726 -0.000195166 -0.000192028 -0.000169189 -0.00273951 0.000603281 -2.58186e-06 -9.01868e-05 -0.000181923 4.5873e-05 -4.77661e-05 -8.40793e-05 1.45351e-06 -0.000106893 -1.87604e-05 -8.092e-05 6.94048e-05 9.30209e-05 
1552.95 0 0.00015395 0.0024021 -2.73345e-06 -2.10802e-05 0.34451 -0.00233797 -7.70779e-06 0.000542376 0.000400228 1.56526e-05 0.00142104 -0.0510101 -9.04361e-05 0.00148735 0.000425203 -0.000231155 -0.000152235 -0.000139557 -0.00262691 0.000610731 7.55018e-06 -8.80695e-05 -0.000189492 5.5015e-05 -5.82952e-05 -7.71358e-05 -1.93563e-06 -0.000136422 -1.23532e-05 -7.90816e-05 6.48477e-05 7.53205e-05 
1553.3 0 0.000136031 -0.000908529 -1.84034e-06 -1.93273e-05 0.337846 -0.00245754 -1.01911e-05 0.000522355 0.000333731 8.14581e-05 0.00123312 -0.077844 -5.16636e-05 0.0016863 0.000449858 -0.000255867 -0.000110802 -0.000118361 -0.00249899 0.000613871 1.71772e-05 -8.66113e-05 -0.000195038 6.23186e-05 -6.80076e-05 -6.87511e-05 -5.16158e-06 -0.000164211 -5.85311e-06 -7.78763e-05 5.93549e-05 5.75263e-05 
1553.65 0 0.000118347 -0.00418079 -1.08787e-06 -1.54025e-05 0.3291 -0.00256254 -9.24854e-06 0.000505079 0.000267027 0.000148188 0.00103758 -0.103938 -1.26906e-05 0.00187377 0.000472225 -0.000268519 -6.86489e-05 -0.000104974 -0.00235654 0.000611377 2.76282e-05 -8.4468e-05 -0.000199345 6.71804e-05 -7.67205e-05 -6.06201e-05 -8.2141e-06 -0.000190703 7.19539e-07 -7.75551e-05 5.32699e-05 4.01538e-05 
1554 0 0.00010091 -0.00739588 -6.98798e-07 -1.02773e-05 0.318342 -0.00265296 -5.5877e-06 0.000489501 0.000200481 0.000215806 0.000834514 -0.129136 2.45644e-05 0.00204948 0.000491183 -0.000269992 -2.55324e-05 -9.99843e-05 -0.0021994 0.000602547 3.90238e-05 -8.13231e-05 -0.000202838 6.97283e-05 -8.52557e-05 -5.44441e-05 -1.15488e-05 -0.00021717 6.26751e-06 -7.72217e-05 4.71656e-05 2.32853e-05 
1554.35 0 8.29058e-05 -0.0105354 -6.49999e-07 -5.53152e-06 0.305657 -0.00272698 7.53219e-07 0.000475788 0.000134597 0.000282455 0.000625368 -0.153284 5.90735e-05 0.00221298 0.000505403 -0.000260236 1.83371e-05 -0.000103591 -0.00202656 0.00058854 5.0662e-05 -7.81807e-05 -0.000205443 7.02783e-05 -9.49246e-05 -4.89541e-05 -1.52622e-05 -0.000244266 1.03074e-05 -7.65034e-05 4.09897e-05 7.59264e-06 
1554.7 0 6.2719e-05 -0.0135792 -7.81685e-07 -2.0009e-06 0.291145 -0.00278465 9.45357e-06 0.000465229 6.97397e-05 0.000348027 0.000412597 -0.176241 9.05148e-05 0.00236238 0.000514045 -0.000238284 6.24559e-05 -0.000115764 -0.00183832 0.000570518 6.27751e-05 -7.59495e-05 -0.000206516 6.88138e-05 -0.000105378 -4.13962e-05 -1.86876e-05 -0.000270323 1.31884e-05 -7.55582e-05 3.49639e-05 -6.94964e-06 
1555.05 0 3.95972e-05 -0.0165067 -7.1177e-07 9.23666e-07 0.274911 -0.00282745 1.86925e-05 0.000460304 6.88858e-06 0.000414808 0.000196338 -0.197875 0.000118624 0.00249578 0.000515957 -0.000205321 0.000105695 -0.000136731 -0.00163677 0.00054898 7.56591e-05 -7.52341e-05 -0.000205778 6.60973e-05 -0.000115128 -3.13204e-05 -2.1496e-05 -0.000293101 1.47826e-05 -7.36893e-05 2.92307e-05 -2.10808e-05 
1555.4 0 1.43664e-05 -0.0193 -6.47414e-08 3.97944e-06 0.257074 -0.00285457 2.82557e-05 0.000463921 -5.22021e-05 0.000483799 -2.45316e-05 -0.218058 0.000143554 0.00261259 0.000509832 -0.000163444 0.000145502 -0.000164765 -0.00142434 0.000524862 8.80715e-05 -7.62911e-05 -0.000203037 6.2928e-05 -0.000123451 -2.03951e-05 -2.4125e-05 -0.0003121 1.56029e-05 -6.97465e-05 2.24034e-05 -3.50432e-05 
1555.75 0 -1.15981e-05 -0.0219439 1.19059e-06 7.74587e-06 0.237764 -0.00286358 4.17313e-05 0.000476748 -0.00010746 0.000554658 -0.000248759 -0.236676 0.000166019 0.00271312 0.00049521 -0.000113099 0.000181022 -0.000195637 -0.00120248 0.000498468 9.94197e-05 -7.84053e-05 -0.000198211 5.83553e-05 -0.000130205 -9.76173e-06 -2.71539e-05 -0.000328163 1.70065e-05 -6.41808e-05 1.37613e-05 -4.83741e-05 
1556.1 0 -3.74524e-05 -0.0244238 2.51202e-06 1.21385e-05 0.217116 -0.00285335 6.14365e-05 0.000497352 -0.000159344 0.0006267 -0.000473353 -0.253626 0.000185681 0.00279755 0.000473602 -5.52043e-05 0.000214891 -0.000227088 -0.000972142 0.000468836 0.000110722 -8.05446e-05 -0.000192331 5.17202e-05 -0.000135587 6.9884e-07 -3.05304e-05 -0.00034256 1.94046e-05 -5.7722e-05 4.73685e-06 -6.104e-05 
1556.45 0 -6.29593e-05 -0.0267259 3.03595e-06 1.60228e-05 0.195271 -0.00282496 8.63229e-05 0.000523786 -0.000206056 0.00069965 -0.000696706 -0.26882 0.000201959 0.0028658 0.000446143 8.04325e-06 0.000250126 -0.000259805 -0.000734887 0.000435865 0.000121693 -8.21953e-05 -0.000185866 4.27917e-05 -0.000140129 1.13915e-05 -3.33571e-05 -0.000355699 2.22543e-05 -4.98137e-05 -3.83803e-06 -7.4405e-05 
1556.8 0 -8.77498e-05 -0.0288376 2.60634e-06 1.84425e-05 0.172372 -0.00277895 0.000115827 0.000554142 -0.000245673 0.000775514 -0.00091779 -0.282176 0.00021558 0.00291806 0.000410945 7.478e-05 0.000287376 -0.000294872 -0.000492017 0.000400455 0.000130184 -8.4547e-05 -0.00017721 3.14359e-05 -0.00014493 2.22602e-05 -3.4519e-05 -0.000366917 2.49602e-05 -4.02169e-05 -1.17671e-05 -8.84866e-05 
1557.15 0 -0.000112437 -0.0307474 1.79359e-06 1.96105e-05 0.148573 -0.00271541 0.000151136 0.000588148 -0.000278326 0.000855975 -0.00113382 -0.293623 0.000227296 0.00295336 0.000365565 0.000142792 0.000326048 -0.000332165 -0.000243675 0.000363269 0.000135655 -8.89441e-05 -0.00016548 1.91031e-05 -0.000150569 3.42375e-05 -3.35454e-05 -0.000376133 2.83819e-05 -3.03896e-05 -1.88402e-05 -0.000101308 
1557.5 0 -0.000138008 -0.0324438 8.81189e-07 2.02401e-05 0.124034 -0.00263626 0.000191489 0.000625413 -0.000304435 0.000939134 -0.00134231 -0.303105 0.000237234 0.00296881 0.000309044 0.00020956 0.000366377 -0.000370595 8.37992e-06 0.000325377 0.000139518 -9.42513e-05 -0.000151305 7.1811e-06 -0.000156078 4.88101e-05 -3.12343e-05 -0.000383414 3.33691e-05 -2.12409e-05 -2.61026e-05 -0.000111791 
1557.85 0 -0.000164244 -0.0339162 -3.38588e-07 2.11105e-05 0.0989143 -0.00254296 0.000234475 0.000664381 -0.000323994 0.00102303 -0.00154316 -0.310581 0.000246005 0.00296261 0.000241473 0.000273777 0.000408207 -0.000411017 0.000260624 0.000287365 0.000142259 -9.92736e-05 -0.000135287 -5.17479e-06 -0.000159898 6.43587e-05 -2.90664e-05 -0.000387848 3.89771e-05 -1.2492e-05 -3.44141e-05 -0.000120342 
1558.2 0 -0.000189618 -0.0351581 -2.06447e-06 2.304e-05 0.0733755 -0.00243505 0.000279185 0.000704555 -0.000336861 0.00110874 -0.00173659 -0.31602 0.000253965 0.00293486 0.000162831 0.000334451 0.000450878 -0.00045565 0.000511016 0.000248462 0.000143786 -0.000104649 -0.000117475 -1.88466e-05 -0.000161974 7.83416e-05 -2.78298e-05 -0.000389089 4.40242e-05 -4.03739e-06 -4.2822e-05 -0.000127827 
1558.55 0 -0.000213488 -0.0361647 -4.10445e-06 2.53675e-05 0.0475837 -0.002313 0.000325698 0.000746286 -0.000343749 0.00119729 -0.0019208 -0.3194 0.000259082 0.00288547 7.31498e-05 0.000390029 0.000494111 -0.000505616 0.000757942 0.000208103 0.000145001 -0.000110583 -9.75651e-05 -3.32896e-05 -0.000162979 9.13965e-05 -2.71091e-05 -0.000387738 4.80024e-05 4.30929e-06 -5.02357e-05 -0.00013428 
1558.9 0 -0.000235915 -0.0369309 -6.60633e-06 2.6561e-05 0.021706 -0.00217919 0.000372996 0.000790161 -0.000346218 0.00128794 -0.00209435 -0.320719 0.000259253 0.00281559 -2.57168e-05 0.000439461 0.00053686 -0.000560456 0.000999272 0.000168844 0.000146572 -0.000117108 -7.62322e-05 -4.82156e-05 -0.000162432 0.000104771 -2.62492e-05 -0.000383586 5.12602e-05 1.30013e-05 -5.62301e-05 -0.000138843 
1559.25 0 -0.000256 -0.0374541 -9.31621e-06 2.64083e-05 -0.00409307 -0.00203476 0.000420407 0.000837171 -0.000345927 0.00137922 -0.00225683 -0.319988 0.000256508 0.00272759 -0.000131027 0.000481599 0.000577896 -0.000617101 0.00123414 0.000133495 0.00014821 -0.000124111 -5.47805e-05 -6.28436e-05 -0.000160457 0.000118222 -2.52066e-05 -0.000376004 5.50851e-05 2.15171e-05 -6.01916e-05 -0.000141662 
1559.6 0 -0.000273752 -0.0377343 -1.18761e-05 2.59009e-05 -0.029652 -0.00187979 0.000466714 0.000886348 -0.000344446 0.00146841 -0.00240768 -0.317231 0.000253673 0.00262253 -0.000241044 0.000515135 0.000618328 -0.000672217 0.00146253 0.000101695 0.000150237 -0.000130196 -3.39698e-05 -7.59594e-05 -0.000158142 0.000131279 -2.47461e-05 -0.000364712 5.97181e-05 2.96434e-05 -6.23421e-05 -0.000143833 
1559.95 0 -0.000290448 -0.037772 -1.44702e-05 2.60824e-05 -0.0548129 -0.00171581 0.000508344 0.000935473 -0.00034229 0.00155263 -0.00254721 -0.31248 0.000251785 0.00250037 -0.000354015 0.000539088 0.000658849 -0.000724889 0.00168326 7.22953e-05 0.000152119 -0.000134446 -1.3816e-05 -8.74161e-05 -0.000155952 0.000143153 -2.51244e-05 -0.000349838 6.46581e-05 3.84231e-05 -6.30303e-05 -0.000146327 
1560.3 0 -0.000306346 -0.0375687 -1.65931e-05 2.7031e-05 -0.0794226 -0.00154495 0.000543275 0.000983794 -0.000339204 0.00162912 -0.00267667 -0.305782 0.000250229 0.00236258 -0.000467865 0.000552445 0.000697098 -0.000774664 0.00189456 4.43309e-05 0.00015186 -0.000136904 6.69449e-06 -9.70487e-05 -0.000153699 0.000153189 -2.56974e-05 -0.000332664 6.98401e-05 4.75304e-05 -6.21876e-05 -0.000149465 
1560.65 0 -0.000320812 -0.0371273 -1.79951e-05 2.80251e-05 -0.103331 -0.00136685 0.000572558 0.00103141 -0.00033574 0.00169535 -0.00279615 -0.297192 0.00024773 0.00221144 -0.000580585 0.000555515 0.000730466 -0.000819747 0.00209559 1.72234e-05 0.000148846 -0.000137367 2.83184e-05 -0.000104944 -0.000151467 0.000161358 -2.5934e-05 -0.000314574 7.48837e-05 5.51593e-05 -6.04308e-05 -0.00015244 
1561 0 -0.000333852 -0.0364524 -1.92955e-05 2.87352e-05 -0.126393 -0.00118071 0.000597372 0.00107681 -0.000332755 0.00175145 -0.00290325 -0.286777 0.000244066 0.00204722 -0.000690028 0.000550304 0.000758013 -0.000856508 0.0022858 -9.06953e-06 0.000144542 -0.000135782 5.08274e-05 -0.000111585 -0.000148785 0.000168325 -2.5877e-05 -0.000295026 7.83972e-05 6.07044e-05 -5.82315e-05 -0.000154748 
1561.35 0 -0.00034576 -0.0355495 -2.07389e-05 2.91499e-05 -0.148468 -0.000987842 0.000617797 0.00111618 -0.000330689 0.00179894 -0.00299643 -0.274615 0.000239849 0.00186895 -0.000794705 0.000537695 0.00077952 -0.000881608 0.00246365 -3.39052e-05 0.000139918 -0.000133259 7.40059e-05 -0.000116727 -0.000144321 0.00017597 -2.62286e-05 -0.000273225 7.96795e-05 6.49568e-05 -5.55372e-05 -0.000156287 
1561.7 0 -0.000356592 -0.0344249 -2.1978e-05 2.91076e-05 -0.169421 -0.000789959 0.000634233 0.00114597 -0.00032925 0.00183689 -0.003077 -0.260799 0.000236168 0.00167777 -0.000894144 0.000517064 0.000795214 -0.000894744 0.00262776 -5.67638e-05 0.000134772 -0.000130957 9.76016e-05 -0.000120271 -0.000137296 0.00018528 -2.71901e-05 -0.000249225 7.95224e-05 6.77433e-05 -5.2519e-05 -0.000156368 
1562.05 0 -0.000366606 -0.0330861 -2.25385e-05 2.91749e-05 -0.189128 -0.000586829 0.000646653 0.00116586 -0.000327698 0.00186351 -0.0031463 -0.245427 0.000233677 0.00147588 -0.000988253 0.000488817 0.00080666 -0.000898897 0.0027779 -7.91818e-05 0.00012974 -0.000128695 0.000121223 -0.00012322 -0.00012879 0.000195148 -2.83397e-05 -0.000223402 7.87431e-05 6.83719e-05 -4.93157e-05 -0.00015414 
1562.4 0 -0.000376747 -0.0315429 -2.25123e-05 2.97308e-05 -0.207476 -0.000377255 0.000653354 0.00117761 -0.000326413 0.00188002 -0.00320265 -0.228609 0.000231538 0.00126385 -0.00107654 0.000454096 0.000814562 -0.000895948 0.00291363 -0.000103835 0.000125926 -0.000125898 0.000144419 -0.000126237 -0.000120066 0.000203109 -2.9429e-05 -0.000196558 7.8233e-05 6.79531e-05 -4.56482e-05 -0.000149608 
1562.75 0 -0.000387186 -0.0298078 -2.25036e-05 3.00059e-05 -0.224358 -0.000160908 0.000652993 0.00118119 -0.000326715 0.00188883 -0.00324268 -0.210458 0.000228511 0.00104158 -0.00115858 0.000413177 0.000816878 -0.000884925 0.00303354 -0.000133111 0.000122935 -0.000122022 0.000166322 -0.000128575 -0.000110466 0.00020704 -3.05922e-05 -0.000169323 7.85255e-05 6.81747e-05 -4.11538e-05 -0.000143557 
1563.1 0 -0.000396376 -0.0278952 -2.23924e-05 2.90844e-05 -0.239675 6.16852e-05 0.000646867 0.00117508 -0.000328781 0.0018895 -0.00326368 -0.191098 0.000223496 0.000809293 -0.00123504 0.000366034 0.000811197 -0.000865356 0.00313527 -0.000167334 0.000119443 -0.000116559 0.000186 -0.000129021 -9.88798e-05 0.000207342 -3.21262e-05 -0.000141327 7.93863e-05 6.90859e-05 -3.61665e-05 -0.000136313 
1563.45 0 -0.000402521 -0.0258191 -2.19557e-05 2.71821e-05 -0.25334 0.000289363 0.000637534 0.00115827 -0.000331959 0.00187921 -0.00326336 -0.170664 0.000216071 0.000568205 -0.00130658 0.0003136 0.000796831 -0.00083842 0.00321674 -0.000205859 0.000114544 -0.000109261 0.000203182 -0.0001279 -8.53363e-05 0.000205606 -3.40234e-05 -0.000111282 8.04864e-05 6.97697e-05 -3.133e-05 -0.000127993 
1563.8 0 -0.000404387 -0.0235942 -2.16526e-05 2.58008e-05 -0.265274 0.000519712 0.000626848 0.00113052 -0.000335669 0.00185717 -0.00323979 -0.149296 0.000206239 0.000320037 -0.00137283 0.000258082 0.000774627 -0.000806563 0.00327748 -0.000249999 0.000107695 -0.000100476 0.000218168 -0.000126421 -7.09198e-05 0.000203188 -3.5896e-05 -7.92105e-05 8.16413e-05 6.95475e-05 -2.64767e-05 -0.000119702 
1564.15 0 -0.000401824 -0.0212351 -2.12283e-05 2.52889e-05 -0.275415 0.000749101 0.000615672 0.00109175 -0.000339532 0.00182544 -0.00319199 -0.127138 0.000191478 6.68228e-05 -0.00143325 0.000201397 0.000746499 -0.000771632 0.00331698 -0.000300849 9.87242e-05 -9.00864e-05 0.000232181 -0.000124924 -5.70589e-05 0.000200882 -3.69152e-05 -4.69942e-05 8.29417e-05 6.78474e-05 -2.07387e-05 -0.000112312 
1564.5 0 -0.000396039 -0.0187566 -2.03435e-05 2.44598e-05 -0.283711 0.000972875 0.000603686 0.00104239 -0.000344392 0.00178545 -0.0031219 -0.104342 0.000167066 -0.000188938 -0.00148688 0.000144032 0.000714585 -0.000734016 0.00333469 -0.000355408 8.87549e-05 -7.79244e-05 0.000245989 -0.000122609 -4.42315e-05 0.000198051 -3.61794e-05 -1.59674e-05 8.39181e-05 6.40908e-05 -1.30033e-05 -0.000104962 
1564.85 0 -0.000388704 -0.0161754 -1.97163e-05 2.22693e-05 -0.290127 0.00118815 0.000589479 0.000984969 -0.000350565 0.00173621 -0.00303465 -0.0810543 0.000131376 -0.000445206 -0.00153164 8.64059e-05 0.000679071 -0.000693994 0.00333065 -0.000408395 7.94506e-05 -6.45123e-05 0.000258841 -0.00011807 -3.21724e-05 0.000193012 -3.37056e-05 1.42544e-05 8.37993e-05 5.8519e-05 -3.53439e-06 -9.69024e-05 
1565.2 0 -0.000381024 -0.0135108 -2.00915e-05 1.87004e-05 -0.294635 0.0013959 0.000572472 0.000922188 -0.000357754 0.00167579 -0.00293351 -0.0574262 8.74032e-05 -0.000700433 -0.00156476 3.08442e-05 0.000636912 -0.000650778 0.00330468 -0.000456718 7.08617e-05 -5.02542e-05 0.000270183 -0.000111104 -2.04586e-05 0.000185534 -3.01479e-05 4.48109e-05 8.21444e-05 5.25157e-05 6.05701e-06 -8.83832e-05 
1565.55 0 -0.000372831 -0.0107823 -2.09637e-05 1.42896e-05 -0.297217 0.00159742 0.000555665 0.000854055 -0.000365346 0.00160471 -0.00281786 -0.0336108 3.83589e-05 -0.000952532 -0.00158248 -1.95083e-05 0.000584617 -0.000602883 0.00325602 -0.000500425 6.13594e-05 -3.50906e-05 0.000279234 -0.000102998 -8.43202e-06 0.000177573 -2.57451e-05 7.6366e-05 7.88621e-05 4.70135e-05 1.511e-05 -7.94814e-05 
1565.9 0 -0.000362945 -0.00800691 -2.17375e-05 1.00718e-05 -0.29787 0.00179245 0.000543505 0.000779403 -0.00037017 0.00152649 -0.00268671 -0.00976508 -1.461e-05 -0.00119826 -0.00158287 -6.45539e-05 0.000523218 -0.000551398 0.00318497 -0.000539863 5.03652e-05 -1.9365e-05 0.000285434 -9.45975e-05 3.5532e-06 0.000170672 -2.06927e-05 0.000108515 7.44592e-05 4.12706e-05 2.39925e-05 -7.08023e-05 
1566.25 0 -0.000351029 -0.00520163 -2.24636e-05 7.12784e-06 -0.296605 0.00197982 0.000537037 0.000699272 -0.000369465 0.00144409 -0.00253946 0.0139566 -7.04544e-05 -0.00143572 -0.00156875 -0.000106814 0.000458127 -0.000498184 0.00309381 -0.000574516 3.87807e-05 -3.07697e-06 0.000289741 -8.58269e-05 1.45134e-05 0.000164628 -1.52125e-05 0.000139994 6.96731e-05 3.47075e-05 3.26926e-05 -6.30541e-05 
1566.6 0 -0.000337005 -0.00238458 -2.35948e-05 5.28435e-06 -0.293448 0.0021573 0.000533559 0.000615549 -0.000363503 0.00135851 -0.00237632 0.0374036 -0.000127159 -0.00166504 -0.00154301 -0.000148241 0.000393406 -0.000443998 0.00298483 -0.000604112 2.72308e-05 1.40972e-05 0.000293297 -7.68138e-05 2.44659e-05 0.000158874 -9.45541e-06 0.000170264 6.36205e-05 2.79709e-05 4.0939e-05 -5.60547e-05 
1566.95 0 -0.000321091 0.00042539 -2.45647e-05 3.88426e-06 -0.288433 0.00232346 0.000529987 0.00052991 -0.000352349 0.00126997 -0.00219886 0.0604279 -0.000182916 -0.00188636 -0.0015054 -0.000188914 0.00032936 -0.000391079 0.00285932 -0.000629124 1.58498e-05 3.06992e-05 0.000296329 -6.81814e-05 3.3606e-05 0.000152739 -3.1996e-06 0.000199677 5.51945e-05 2.15752e-05 4.85537e-05 -4.90976e-05 
1567.3 0 -0.000304044 0.0032096 -2.42121e-05 1.83304e-06 -0.281607 0.00247767 0.000524827 0.000444041 -0.000334777 0.00117755 -0.00200872 0.0828864 -0.00023883 -0.0020993 -0.00145677 -0.000227651 0.000265618 -0.000342238 0.00271705 -0.000649494 4.96017e-06 4.49772e-05 0.000298626 -5.94894e-05 4.22675e-05 0.000145733 3.85292e-06 0.000227657 4.5362e-05 1.58607e-05 5.61098e-05 -4.1856e-05 
1567.65 0 -0.000285943 0.00595084 -2.2912e-05 -2.1107e-06 -0.273023 0.00261971 0.00051888 0.000359104 -0.000312148 0.00107922 -0.00180727 0.10464 -0.000296136 -0.00230215 -0.00139994 -0.000262808 0.000201892 -0.000298746 0.00255751 -0.000663587 -5.88508e-06 5.65075e-05 0.000299741 -4.91426e-05 5.14304e-05 0.000137588 1.11665e-05 0.000253737 3.54363e-05 1.12013e-05 6.44233e-05 -3.37798e-05 
1568 0 -0.000266578 0.00863258 -2.19713e-05 -7.15053e-06 -0.262748 0.0027496 0.00051576 0.000277115 -0.000286832 0.000974358 -0.00159556 0.125555 -0.000352978 -0.00249353 -0.0013351 -0.00029209 0.000138938 -0.000260565 0.00238221 -0.000670895 -1.75022e-05 6.50401e-05 0.00029823 -3.62417e-05 6.19079e-05 0.000127516 1.78394e-05 0.000278518 2.5634e-05 7.04896e-06 7.31466e-05 -2.45993e-05 
1568.35 0 -0.000245237 0.0112377 -2.19973e-05 -1.11844e-05 -0.250862 0.00286644 0.000517387 0.000200055 -0.000258641 0.00086454 -0.00137459 0.1455 -0.000407277 -0.00267398 -0.00126213 -0.000313216 7.99489e-05 -0.000227211 0.00219251 -0.000673419 -2.87665e-05 7.06817e-05 0.000293164 -2.14675e-05 7.34141e-05 0.000114579 2.38597e-05 0.000302174 1.63857e-05 2.93847e-06 8.11605e-05 -1.50437e-05 
1568.7 0 -0.000220442 0.0137491 -2.25091e-05 -1.34104e-05 -0.237454 0.00296925 0.000520168 0.000127093 -0.000226965 0.000752618 -0.00114411 0.164355 -0.000459047 -0.00284343 -0.00118349 -0.000325519 2.86302e-05 -0.00019859 0.00198722 -0.00067256 -3.79639e-05 7.47253e-05 0.000285486 -6.25575e-06 8.48067e-05 9.89171e-05 2.94938e-05 0.000324002 8.58113e-06 -8.58128e-07 8.81321e-05 -5.74275e-06 
1569.05 0 -0.00019155 0.016151 -2.2798e-05 -1.49447e-05 -0.222623 0.00305606 0.000518412 5.62902e-05 -0.000193078 0.000640535 -0.000902438 0.182004 -0.000508984 -0.00299921 -0.00110167 -0.000329665 -1.32214e-05 -0.00017559 0.00176557 -0.000667405 -4.50628e-05 7.75605e-05 0.000276187 9.02371e-06 9.4771e-05 8.13658e-05 3.51301e-05 0.000343814 2.39888e-06 -4.34024e-06 9.37964e-05 3.88376e-06 
1569.4 0 -0.000159512 0.0184284 -2.21248e-05 -1.72524e-05 -0.206478 0.00312258 0.000509461 -1.12525e-05 -0.000157399 0.000529622 -0.000649165 0.198343 -0.000557329 -0.00313882 -0.00101705 -0.000324634 -4.61601e-05 -0.000159511 0.00152941 -0.00065678 -5.08525e-05 7.82898e-05 0.000264464 2.34514e-05 0.000102875 6.28488e-05 4.12726e-05 0.000361879 -2.17062e-06 -8.28386e-06 9.73546e-05 1.42618e-05 
1569.75 0 -0.000125875 0.0205673 -2.02521e-05 -2.08699e-05 -0.189133 0.00316453 0.000494085 -7.25767e-05 -0.000118375 0.000423305 -0.000388123 0.213279 -0.000604077 -0.00326102 -0.000930042 -0.000309027 -7.17262e-05 -0.000151446 0.00128089 -0.000639596 -5.54297e-05 7.72622e-05 0.000250259 3.58062e-05 0.000109769 4.4478e-05 4.7295e-05 0.000378248 -5.01481e-06 -1.28177e-05 9.95124e-05 2.41511e-05 
1570.1 0 -9.23356e-05 0.0225564 -1.78766e-05 -2.52859e-05 -0.17071 0.00318053 0.000475285 -0.000125101 -7.65665e-05 0.00032443 -0.000125145 0.226727 -0.000648535 -0.00336474 -0.000842347 -0.000283994 -9.19283e-05 -0.000151715 0.00102199 -0.000614542 -5.90014e-05 7.59407e-05 0.00023502 4.66405e-05 0.000116024 2.67463e-05 5.22258e-05 0.000392876 -6.84109e-06 -1.71087e-05 0.000101859 3.30496e-05 
1570.45 0 -5.93962e-05 0.0243849 -1.56594e-05 -2.96867e-05 -0.151335 0.00317157 0.000458271 -0.000166799 -3.36338e-05 0.000233422 0.000135361 0.238611 -0.000690416 -0.00344988 -0.000754198 -0.000251441 -0.000106868 -0.000159876 0.000754643 -0.000582177 -6.13706e-05 7.46809e-05 0.000218715 5.69761e-05 0.000121678 8.90563e-06 5.58833e-05 0.000406284 -8.96346e-06 -2.09213e-05 0.000104558 4.20563e-05 
1570.8 0 -2.66563e-05 0.0260412 -1.43461e-05 -3.35592e-05 -0.131142 0.00313912 0.000445572 -0.000196354 1.11507e-05 0.000151031 0.000392395 0.248868 -0.000730155 -0.00351608 -0.000665246 -0.000211953 -0.000113429 -0.00017534 0.000479605 -0.000544 -6.1807e-05 7.28664e-05 0.000200945 6.64029e-05 0.000125951 -9.67793e-06 5.85954e-05 0.000418356 -1.16186e-05 -2.44821e-05 0.000106618 5.0607e-05 
1571.15 0 6.09075e-06 0.0275155 -1.42152e-05 -3.71628e-05 -0.110265 0.00308338 0.000434961 -0.000213016 5.84739e-05 7.96922e-05 0.000646465 0.257447 -0.000766405 -0.00356022 -0.000577775 -0.00016618 -0.000108591 -0.000197397 0.000197378 -0.000501248 -6.04229e-05 7.02059e-05 0.000183694 7.42129e-05 0.000128647 -2.86695e-05 6.15572e-05 0.000427547 -1.45729e-05 -2.80516e-05 0.000107809 5.75194e-05 
1571.5 0 3.85666e-05 0.028801 -1.39906e-05 -4.10969e-05 -0.0888441 0.00300434 0.00042302 -0.000215596 0.000107465 2.09937e-05 0.000895698 0.264303 -0.000798411 -0.00357939 -0.000494811 -0.00011604 -9.19012e-05 -0.000224453 -8.89461e-05 -0.000455563 -5.74849e-05 6.66894e-05 0.000168463 8.10636e-05 0.000130533 -4.69798e-05 6.57472e-05 0.000433253 -1.80218e-05 -3.14021e-05 0.000108251 6.41115e-05 
1571.85 0 7.04195e-05 0.0298924 -1.24168e-05 -4.5307e-05 -0.0670208 0.00290252 0.000408867 -0.000203605 0.000157789 -2.60736e-05 0.00113589 0.269406 -0.000827508 -0.00357369 -0.000417299 -6.35162e-05 -6.48416e-05 -0.000253622 -0.000374822 -0.000406897 -5.34883e-05 6.24033e-05 0.000153787 8.75312e-05 0.000131968 -6.39534e-05 7.07373e-05 0.000436754 -2.21707e-05 -3.42838e-05 0.000107093 7.12986e-05 
1572.2 0 0.000101255 0.0307836 -9.90898e-06 -4.8707e-05 -0.0449399 0.00277998 0.000393527 -0.000177329 0.000210321 -6.25456e-05 0.00136465 0.272733 -0.00085409 -0.00354412 -0.00034505 -1.0413e-05 -2.88138e-05 -0.000282803 -0.000657059 -0.000353385 -4.82231e-05 5.69607e-05 0.000138443 9.22653e-05 0.000132384 -7.98954e-05 7.54002e-05 0.000438862 -2.72178e-05 -3.73306e-05 0.000104188 7.77293e-05 
1572.55 0 0.000130732 0.0314683 -7.61531e-06 -5.04749e-05 -0.0227461 0.00263805 0.000376604 -0.000136049 0.000264194 -8.81415e-05 0.00158215 0.274279 -0.000875802 -0.00349117 -0.000278973 4.11436e-05 1.47648e-05 -0.000311209 -0.000934881 -0.00029445 -4.12232e-05 5.02185e-05 0.000123318 9.49192e-05 0.000131729 -9.51912e-05 7.91363e-05 0.000438933 -3.29058e-05 -4.10994e-05 0.000101039 8.23505e-05 
1572.9 0 0.000160228 0.0319425 -5.7106e-06 -5.10702e-05 -0.00058555 0.00247674 0.000358154 -8.00118e-05 0.000317125 -0.000103488 0.00178764 0.274046 -0.000889963 -0.0034145 -0.000219553 8.97359e-05 6.48236e-05 -0.000337739 -0.00120818 -0.000232493 -3.24e-05 4.26702e-05 0.000109327 9.65781e-05 0.000129479 -0.000110153 8.15227e-05 0.00043572 -3.88092e-05 -4.51322e-05 9.83781e-05 8.58365e-05 
1573.25 0 0.00019041 0.0322041 -3.68738e-06 -5.1958e-05 0.0213979 0.00229715 0.000339164 -1.11942e-05 0.000367575 -0.00010905 0.00198012 0.272057 -0.000896094 -0.00331303 -0.000165652 0.000135655 0.000120683 -0.000360471 -0.00147536 -0.000169759 -2.20549e-05 3.43214e-05 9.70372e-05 9.69093e-05 0.000123725 -0.000124088 8.23019e-05 0.000428855 -4.4033e-05 -4.82414e-05 9.60883e-05 8.93608e-05 
1573.6 0 0.000218949 0.0322536 -1.28281e-06 -5.34913e-05 0.0430665 0.00209985 0.000319608 6.78496e-05 0.000414527 -0.000103637 0.00215818 0.268339 -0.000894692 -0.00318705 -0.000116595 0.000179807 0.000182697 -0.000377146 -0.00173331 -0.000106504 -1.07524e-05 2.54443e-05 8.6377e-05 9.53119e-05 0.00011412 -0.000135357 8.23413e-05 0.000419046 -4.80876e-05 -5.02692e-05 9.4835e-05 9.34612e-05 
1573.95 0 0.000243673 0.0320948 1.88308e-06 -5.46538e-05 0.0642848 0.00188463 0.000297512 0.000155559 0.000457578 -8.65479e-05 0.00231824 0.262928 -0.000886143 -0.00303876 -7.28589e-05 0.000221862 0.000252089 -0.000387483 -0.00197972 -4.27324e-05 1.3925e-06 1.62853e-05 7.66779e-05 9.29062e-05 0.000102228 -0.000144172 8.27511e-05 0.000406586 -5.11009e-05 -5.19031e-05 9.54044e-05 9.86006e-05 
1574.3 0 0.000264737 0.0317318 5.90022e-06 -5.43688e-05 0.084917 0.00165449 0.000270137 0.000251732 0.000496698 -5.85226e-05 0.00245576 0.255871 -0.000871281 -0.00287135 -3.46575e-05 0.000259996 0.000328415 -0.000390904 -0.00221319 2.03583e-05 1.46412e-05 8.13819e-06 6.77084e-05 9.15614e-05 8.95363e-05 -0.000153056 8.35713e-05 0.000391516 -5.28712e-05 -5.32812e-05 9.71454e-05 0.00010501 
1574.65 0 0.000282618 0.0311676 1.03874e-05 -5.31205e-05 0.104833 0.00141489 0.000235962 0.000355039 0.000531997 -1.87902e-05 0.00256891 0.247229 -0.000851463 -0.00268712 -2.06856e-06 0.000292127 0.000407981 -0.000384986 -0.00243304 8.08615e-05 2.85777e-05 2.14694e-06 5.97894e-05 9.21294e-05 7.64885e-05 -0.000162564 8.3935e-05 0.000373632 -5.40755e-05 -5.36536e-05 9.85764e-05 0.000112312 
1575 0 0.000297241 0.0304069 1.45954e-05 -5.19265e-05 0.123913 0.00116844 0.000195583 0.000464177 0.000563643 3.42315e-05 0.00265979 0.237072 -0.00082807 -0.00248586 2.3933e-05 0.00031403 0.000486494 -0.000368385 -0.0026378 0.000139106 4.21503e-05 -2.19062e-06 5.3501e-05 9.52004e-05 6.37914e-05 -0.000170959 8.29625e-05 0.000353016 -5.52403e-05 -5.31613e-05 9.85626e-05 0.00012034 
1575.35 0 0.000309213 0.0294568 1.76198e-05 -5.07908e-05 0.142043 0.000914857 0.000150236 0.000578282 0.000590565 9.86671e-05 0.00272933 0.22548 -0.000800391 -0.00226771 4.20582e-05 0.00032187 0.000562213 -0.000341175 -0.00282466 0.000196213 5.48489e-05 -5.13495e-06 4.87668e-05 0.000100723 5.30296e-05 -0.000177888 8.10868e-05 0.000330288 -5.70185e-05 -5.28195e-05 9.58703e-05 0.000129908 
1575.7 0 0.00032001 0.0283248 1.97121e-05 -4.92383e-05 0.159117 0.00065557 0.000101802 0.00069558 0.000610141 0.000171155 0.00277555 0.212537 -0.000767307 -0.00203488 5.36417e-05 0.000314877 0.000635372 -0.000304365 -0.00299144 0.000251163 6.6839e-05 -7.5161e-06 4.38121e-05 0.000107759 4.35834e-05 -0.000184241 7.89992e-05 0.000305631 -6.00886e-05 -5.34242e-05 9.0231e-05 0.000141418 
1576.05 0 0.000328866 0.0270193 2.20633e-05 -4.77239e-05 0.175031 0.000394375 5.15309e-05 0.000814095 0.000621653 0.00024906 0.00279857 0.198335 -0.000729649 -0.00178967 6.17657e-05 0.000291998 0.000707407 -0.000258695 -0.00313706 0.000303528 7.89658e-05 -1.02509e-05 3.64869e-05 0.000115301 3.34663e-05 -0.000190379 7.68525e-05 0.000278529 -6.35981e-05 -5.49194e-05 8.22285e-05 0.000153311 
1576.4 0 0.000333742 0.025549 2.57755e-05 -4.65959e-05 0.189692 0.000131774 -1.75734e-06 0.000931174 0.000627281 0.000328815 0.00279988 0.182975 -0.000688742 -0.00153319 6.72757e-05 0.000251795 0.000778751 -0.000204132 -0.00325974 0.000354199 9.12698e-05 -1.29419e-05 2.65357e-05 0.000122676 2.36135e-05 -0.000196261 7.51744e-05 0.000248887 -6.62988e-05 -5.65974e-05 7.27565e-05 0.000163147 
1576.75 0 0.000335348 0.0239248 3.06029e-05 -4.56846e-05 0.203012 -0.000133607 -5.9375e-05 0.00104305 0.000627661 0.000407043 0.00277659 0.166565 -0.000646101 -0.00126727 6.82185e-05 0.000195493 0.000847136 -0.000141877 -0.00335694 0.000403099 0.000103141 -1.43834e-05 1.53443e-05 0.00012911 1.52565e-05 -0.000200987 7.37508e-05 0.000217275 -6.74796e-05 -5.88598e-05 6.31716e-05 0.000169687 
1577.1 0 0.000334721 0.0221603 3.43526e-05 -4.49524e-05 0.214914 -0.000397964 -0.000120843 0.00114742 0.000620438 0.000484173 0.0027244 0.149223 -0.000602429 -0.000994635 6.31075e-05 0.000125184 0.000910134 -7.37799e-05 -0.00342756 0.000449933 0.000115124 -1.42891e-05 3.65876e-06 0.000134628 6.43167e-06 -0.000204566 7.1553e-05 0.000184502 -6.71054e-05 -6.22762e-05 5.48258e-05 0.000172926 
1577.45 0 0.000330215 0.0202682 3.5903e-05 -4.40616e-05 0.225335 -0.000654213 -0.000184802 0.00124443 0.000603869 0.00056167 0.00264344 0.131071 -0.000557019 -0.000717744 5.3462e-05 4.03663e-05 0.000966075 -1.56523e-09 -0.00347315 0.000494525 0.000127806 -1.32812e-05 -8.37766e-06 0.00014042 -4.8744e-06 -0.000207497 6.87317e-05 0.000151045 -6.55236e-05 -6.51099e-05 4.76508e-05 0.000173304 
1577.8 0 0.000319568 0.0182608 3.6328e-05 -4.24574e-05 0.234223 -0.000897593 -0.000248184 0.00133424 0.000578894 0.000637962 0.00253671 0.112235 -0.000510918 -0.000438149 4.2792e-05 -6.07466e-05 0.00101298 7.95474e-05 -0.0034951 0.000536563 0.000139779 -1.18395e-05 -2.0243e-05 0.000147576 -1.77899e-05 -0.000208589 6.65505e-05 0.000117193 -6.30897e-05 -6.5809e-05 4.05187e-05 0.000171368 
1578.15 0 0.000302902 0.0161535 3.6678e-05 -4.01051e-05 0.241537 -0.00112601 -0.000307625 0.00141522 0.000547809 0.000709621 0.00240522 0.0928385 -0.000466153 -0.000158232 3.2812e-05 -0.000178407 0.00105178 0.000163346 -0.00349295 0.000576199 0.000150574 -9.68762e-06 -3.10646e-05 0.000156086 -2.9742e-05 -0.000206859 6.53047e-05 8.25408e-05 -5.98604e-05 -6.51406e-05 3.29517e-05 0.00016699 
1578.5 0 0.000282321 0.0139627 3.68516e-05 -3.81478e-05 0.247245 -0.00133546 -0.00036355 0.00148464 0.000511649 0.000774481 0.00224892 0.0730083 -0.00042323 0.00012002 2.18052e-05 -0.000310781 0.00108461 0.000248507 -0.00346708 0.000613733 0.000160575 -6.89178e-06 -4.01624e-05 0.000165925 -4.02792e-05 -0.000203638 6.42836e-05 4.68586e-05 -5.58381e-05 -6.29048e-05 2.52782e-05 0.0001602 
1578.85 0 0.000258934 0.0117024 3.68992e-05 -3.69969e-05 0.251321 -0.00152057 -0.000417686 0.00154236 0.000470232 0.000832253 0.00207079 0.0528752 -0.000380984 0.000396723 8.17447e-06 -0.000455348 0.00111083 0.000332847 -0.0034182 0.000649003 0.000169057 -4.37285e-06 -4.75116e-05 0.000177618 -5.00304e-05 -0.000200468 6.30152e-05 1.11563e-05 -5.08016e-05 -5.89024e-05 1.77436e-05 0.000151958 
1579.2 0 0.000232773 0.00938606 3.77729e-05 -3.58395e-05 0.253752 -0.00167743 -0.000470809 0.00158972 0.000423115 0.00088272 0.00187579 0.0325717 -0.000338536 0.000671183 -8.2208e-06 -0.000610766 0.00112864 0.000416557 -0.00334557 0.000681426 0.000175129 -1.42257e-06 -5.31367e-05 0.000191855 -5.90132e-05 -0.000197152 6.09411e-05 -2.40182e-05 -4.51161e-05 -5.41467e-05 1.04468e-05 0.000142961 
1579.55 0 0.000204731 0.00702856 3.97831e-05 -3.44515e-05 0.254536 -0.00180491 -0.000522056 0.00162482 0.000369074 0.000924447 0.00166983 0.0122312 -0.000296322 0.000940058 -2.7022e-05 -0.00077607 0.00113728 0.000500927 -0.00324948 0.000712371 0.00017899 3.11038e-06 -5.73125e-05 0.000208437 -6.67565e-05 -0.000191906 5.77176e-05 -5.95222e-05 -4.063e-05 -5.02835e-05 3.33938e-06 0.000133906 
1579.9 0 0.000176771 0.00464665 4.19965e-05 -3.35764e-05 0.253685 -0.00190375 -0.000570347 0.00164436 0.000307467 0.000956931 0.00145805 -0.00801511 -0.00025339 0.00119989 -4.73383e-05 -0.000948787 0.00113707 0.000585713 -0.00313314 0.000744326 0.000182673 8.02511e-06 -6.149e-05 0.000226187 -7.29779e-05 -0.000183196 5.35824e-05 -9.50582e-05 -3.82024e-05 -4.75393e-05 -3.63379e-06 0.000125093 
1580.25 0 0.000149364 0.00225662 4.3131e-05 -3.28836e-05 0.251219 -0.00197585 -0.000616463 0.00164849 0.000238772 0.000980711 0.00124536 -0.0280395 -0.000206339 0.00144963 -6.8661e-05 -0.00112571 0.00112885 0.000669658 -0.00299784 0.000776813 0.000187344 1.19358e-05 -6.63954e-05 0.000244406 -7.77653e-05 -0.00017121 4.88787e-05 -0.00012891 -3.64509e-05 -4.48916e-05 -1.08463e-05 0.000115487 
1580.6 0 0.000122215 -0.000126093 4.34916e-05 -3.14664e-05 0.247167 -0.00202598 -0.000662217 0.00163891 0.000162905 0.000995513 0.00103507 -0.0477162 -0.00015337 0.00168787 -9.08003e-05 -0.0013046 0.00111376 0.00075276 -0.00284249 0.000806201 0.000192342 1.50616e-05 -7.12708e-05 0.000262628 -8.02548e-05 -0.000158083 4.38225e-05 -0.00016143 -3.38116e-05 -4.15082e-05 -1.85147e-05 0.000104135 
1580.95 0 9.64414e-05 -0.00248731 4.38155e-05 -2.97771e-05 0.241565 -0.00205815 -0.000708068 0.0016157 7.97401e-05 0.00100101 0.000827155 -0.0669194 -9.5647e-05 0.00191175 -0.000111929 -0.0014836 0.00109163 0.000834583 -0.0026682 0.000829939 0.000196772 1.80596e-05 -7.59199e-05 0.000280616 -8.04222e-05 -0.000146733 3.80004e-05 -0.000193656 -2.94877e-05 -3.69725e-05 -2.69301e-05 9.18496e-05 
1581.3 0 7.28446e-05 -0.00481482 4.37014e-05 -2.85752e-05 0.234462 -0.0020725 -0.000752949 0.00157805 -8.6171e-06 0.000998497 0.000622048 -0.0855271 -3.38038e-05 0.00211887 -0.000128314 -0.00166002 0.00106172 0.000913216 -0.00247761 0.000847153 0.000200493 2.18884e-05 -8.11729e-05 0.000297181 -8.0361e-05 -0.000137597 3.09228e-05 -0.00022486 -2.31606e-05 -3.11717e-05 -3.59679e-05 7.9827e-05 
1581.65 0 5.03921e-05 -0.00709565 4.31056e-05 -2.7361e-05 0.225922 -0.00206842 -0.000795046 0.00152518 -9.85002e-05 0.000990319 0.000422161 -0.103427 3.24369e-05 0.00230721 -0.000138867 -0.0018333 0.00102412 0.000985769 -0.00227232 0.000856464 0.000203286 2.74032e-05 -8.72457e-05 0.000311982 -8.18009e-05 -0.0001286 2.29759e-05 -0.000253961 -1.55785e-05 -2.42741e-05 -4.43164e-05 6.76407e-05 
1582 0 2.7872e-05 -0.00931427 4.25092e-05 -2.53187e-05 0.216009 -0.00204744 -0.000832468 0.00145722 -0.000188809 0.000975917 0.000229527 -0.120514 0.000100927 0.00247412 -0.000145785 -0.00200408 0.000980292 0.00104899 -0.0020539 0.000856574 0.00020513 3.43658e-05 -9.3002e-05 0.000326526 -8.47194e-05 -0.000118058 1.4802e-05 -0.00028072 -7.79563e-06 -1.68895e-05 -5.14986e-05 5.48066e-05 
1582.35 0 5.23606e-06 -0.0114547 4.1536e-05 -2.28901e-05 0.2048 -0.00201215 -0.000864711 0.00137582 -0.000281343 0.000953455 4.42337e-05 -0.13669 0.000168309 0.00261791 -0.000149539 -0.00217021 0.000932246 0.00110161 -0.00182563 0.000848182 0.000206435 4.16795e-05 -9.78969e-05 0.000341329 -8.78063e-05 -0.000106697 6.40611e-06 -0.00030459 -3.75947e-07 -9.44049e-06 -5.74592e-05 4.19384e-05 
1582.7 0 -1.73095e-05 -0.0135034 3.94832e-05 -2.07774e-05 0.192373 -0.00196313 -0.00089275 0.00128344 -0.000376304 0.000922899 -0.000134533 -0.151859 0.000233418 0.00274006 -0.000147958 -0.0023281 0.000880484 0.00114466 -0.00159062 0.000832841 0.00020686 4.84944e-05 -0.00010294 0.000356393 -9.05108e-05 -9.60922e-05 -2.61242e-06 -0.000325257 5.91133e-06 -2.09479e-06 -6.18852e-05 2.94388e-05 
1583.05 0 -4.11867e-05 -0.0154486 3.68987e-05 -1.85782e-05 0.178817 -0.00189989 -0.000915924 0.00118217 -0.00047038 0.000884693 -0.000305679 -0.16593 0.000296361 0.00284261 -0.000140006 -0.0024754 0.000823515 0.00117959 -0.00135018 0.000810679 0.000205667 5.43735e-05 -0.000108658 0.000371962 -9.18607e-05 -8.55986e-05 -1.18593e-05 -0.000343623 1.07319e-05 5.03983e-06 -6.5625e-05 1.69301e-05 
1583.4 0 -6.56863e-05 -0.0172786 3.49725e-05 -1.60893e-05 0.164231 -0.00182327 -0.000932623 0.00107234 -0.000560391 0.000838902 -0.000468741 -0.178821 0.000356938 0.0029247 -0.000127667 -0.00261058 0.000760524 0.0012078 -0.00110564 0.000781663 0.000202691 6.00786e-05 -0.000114061 0.000386883 -8.88849e-05 -7.35642e-05 -2.09973e-05 -0.000359956 1.42444e-05 1.22715e-05 -7.00141e-05 3.97655e-06 
1583.75 0 -8.68554e-05 -0.0189826 3.35036e-05 -1.33403e-05 0.148715 -0.00173317 -0.000941975 0.000953316 -0.000645179 0.000786408 -0.000623455 -0.19046 0.000415973 0.00298537 -0.000113809 -0.00273198 0.000690992 0.00122882 -0.000858911 0.000746932 0.000196832 6.55252e-05 -0.000118035 0.00039939 -8.17888e-05 -5.93046e-05 -3.01981e-05 -0.000373359 1.63043e-05 1.98466e-05 -7.49205e-05 -9.09934e-06 
1584.1 0 -0.000102989 -0.0205499 3.16718e-05 -9.99702e-06 0.132377 -0.00163067 -0.000942646 0.000827105 -0.00072393 0.000728319 -0.000765049 -0.200783 0.000473744 0.00302497 -9.94362e-05 -0.00283871 0.00061523 0.00124056 -0.000610743 0.000706454 0.000187676 6.93777e-05 -0.000120292 0.000409207 -7.35496e-05 -4.25784e-05 -3.96228e-05 -0.000384228 1.74875e-05 2.65771e-05 -7.96449e-05 -2.11889e-05 
1584.45 0 -0.000114621 -0.0219703 2.8832e-05 -6.67574e-06 0.115331 -0.00152163 -0.000935681 0.000698053 -0.000795516 0.00066453 -0.000889155 -0.209735 0.000528229 0.00304279 -8.39825e-05 -0.00292944 0.000535747 0.00124143 -0.000362596 0.000660376 0.000177505 7.13849e-05 -0.000121457 0.000416527 -6.52142e-05 -2.48777e-05 -4.90453e-05 -0.000393973 1.90626e-05 3.21716e-05 -8.4448e-05 -3.17289e-05 
1584.8 0 -0.000121834 -0.0232366 2.5519e-05 -4.8117e-06 0.0976923 -0.00141143 -0.000924246 0.000570104 -0.00085925 0.000595632 -0.00099738 -0.217271 0.00057773 0.00303837 -6.78505e-05 -0.0030017 0.000453572 0.00123228 -0.000117818 0.000610901 0.000167291 7.25439e-05 -0.00012193 0.000420807 -5.73186e-05 -8.19193e-06 -5.76712e-05 -0.000401973 2.15329e-05 3.82665e-05 -8.88629e-05 -4.12298e-05 
1585.15 0 -0.000125485 -0.0243429 2.25388e-05 -4.46986e-06 0.079578 -0.00130075 -0.00090778 0.000444207 -0.000915422 0.00052287 -0.00109193 -0.223355 0.000621959 0.00301286 -5.10993e-05 -0.00305473 0.000368709 0.00121549 0.000121969 0.000559578 0.000156079 7.32548e-05 -0.000121812 0.000422363 -5.17594e-05 7.40846e-06 -6.56181e-05 -0.00040649 2.3623e-05 4.55536e-05 -9.1396e-05 -5.00967e-05 
1585.5 0 -0.000127864 -0.0252836 1.9713e-05 -4.81063e-06 0.0611047 -0.00118953 -0.000883651 0.000319344 -0.000962887 0.000445918 -0.00117227 -0.22796 0.000661801 0.00296755 -3.18696e-05 -0.00308885 0.000283076 0.00119142 0.000356382 0.000504593 0.00014416 7.24425e-05 -0.000121527 0.000422457 -4.84751e-05 2.20562e-05 -7.31419e-05 -0.000407988 2.4566e-05 5.38408e-05 -9.11748e-05 -5.88221e-05 
1585.85 0 -0.000131397 -0.0260552 1.69876e-05 -5.51265e-06 0.0423939 -0.00107833 -0.000851085 0.000195472 -0.000999368 0.000364089 -0.00123982 -0.231066 0.000697263 0.00290361 -1.03318e-05 -0.00310292 0.000199391 0.00115848 0.000584333 0.00044357 0.000132149 6.99519e-05 -0.000121215 0.000422141 -4.56608e-05 3.60964e-05 -8.0163e-05 -0.000407109 2.63443e-05 6.32402e-05 -8.87562e-05 -6.76798e-05 
1586.2 0 -0.000137612 -0.0266536 1.44239e-05 -5.78398e-06 0.0235713 -0.000967379 -0.000810402 7.27499e-05 -0.00102489 0.000278069 -0.00129827 -0.232665 0.000727381 0.00282137 1.01289e-05 -0.00309567 0.000119117 0.00111682 0.000804521 0.000377934 0.000119162 6.7698e-05 -0.00012081 0.000421725 -4.21315e-05 5.02687e-05 -8.6092e-05 -0.000403017 3.0512e-05 7.32136e-05 -8.55016e-05 -7.65321e-05 
1586.55 0 -0.000145362 -0.0270748 1.27379e-05 -5.23885e-06 0.00475759 -0.00085495 -0.000762387 -4.96544e-05 -0.00104215 0.000189422 -0.00135025 -0.232763 0.00075207 0.0027205 2.67457e-05 -0.00306609 4.27346e-05 0.00106706 0.00101511 0.000310293 0.000104683 6.64601e-05 -0.000119487 0.000420466 -3.7457e-05 6.35844e-05 -9.01986e-05 -0.00039543 3.60571e-05 8.26219e-05 -8.32865e-05 -8.54168e-05 
1586.9 0 -0.000152796 -0.027319 1.20516e-05 -4.71048e-06 -0.0139314 -0.000737826 -0.000709143 -0.000171589 -0.00105512 0.000100392 -0.00139485 -0.231372 0.000771558 0.00260281 3.98129e-05 -0.00301344 -3.03825e-05 0.00100792 0.00121404 0.000242238 8.85927e-05 6.53651e-05 -0.00011591 0.000417177 -3.19718e-05 7.49987e-05 -9.34007e-05 -0.000385173 4.1662e-05 9.07756e-05 -8.29838e-05 -9.38464e-05 
1587.25 0 -0.000158828 -0.027388 1.09961e-05 -3.8854e-06 -0.0323774 -0.000615257 -0.000652386 -0.000291267 -0.00106712 1.29385e-05 -0.0014292 -0.228508 0.000786693 0.00247113 5.28719e-05 -0.00293947 -0.000101971 0.000937629 0.00140046 0.000174467 7.07761e-05 6.37555e-05 -0.000110125 0.000411502 -2.64254e-05 8.71381e-05 -9.69931e-05 -0.000372967 4.7573e-05 9.66335e-05 -8.40097e-05 -0.000100855 
1587.6 0 -0.000162785 -0.0272812 8.74394e-06 -2.23187e-06 -0.0504619 -0.000489178 -0.00059278 -0.00040727 -0.00107672 -7.19828e-05 -0.00145142 -0.224201 0.000798258 0.00232652 6.85531e-05 -0.00284735 -0.000173589 0.000855673 0.00157465 0.0001064 5.16992e-05 6.23503e-05 -0.000103044 0.000402912 -2.1628e-05 0.0001024 -0.00010063 -0.000359091 5.44459e-05 9.93586e-05 -8.60789e-05 -0.000106506 
1587.95 0 -0.000164726 -0.0269984 6.06704e-06 -4.31667e-07 -0.0680733 -0.000362567 -0.000530136 -0.000518912 -0.00107996 -0.000154415 -0.00146226 -0.218491 0.000805528 0.0021694 8.49088e-05 -0.00273872 -0.000244871 0.000762162 0.00173705 3.76368e-05 3.19192e-05 6.1675e-05 -9.39133e-05 0.000390037 -1.74685e-05 0.000119052 -0.000103134 -0.000343566 6.12894e-05 9.88366e-05 -8.86388e-05 -0.000110901 
1588.3 0 -0.000164794 -0.0265426 4.07974e-06 1.27409e-06 -0.0851028 -0.000237558 -0.000464636 -0.000623597 -0.00107579 -0.000234662 -0.00146496 -0.211421 0.000808107 0.00200016 9.87927e-05 -0.00261385 -0.00031297 0.000658477 0.00188708 -3.09008e-05 1.24236e-05 6.0988e-05 -8.21064e-05 0.000372851 -1.39918e-05 0.000134845 -0.000104822 -0.000326472 6.62836e-05 9.55024e-05 -9.03808e-05 -0.00011273 
1588.65 0 -0.000164229 -0.0259186 2.94416e-06 2.80657e-06 -0.101443 -0.000114051 -0.000398581 -0.000717836 -0.00106464 -0.000312251 -0.00146188 -0.203046 0.000807319 0.00181937 0.000109269 -0.00247397 -0.000374942 0.000548242 0.00202277 -9.93176e-05 -5.47906e-06 5.97273e-05 -6.98706e-05 0.000352611 -1.19685e-05 0.00014946 -0.000106684 -0.000307981 6.85846e-05 9.00315e-05 -9.07483e-05 -0.000111367 
1589 0 -0.000164915 -0.0251318 2.71746e-06 3.44119e-06 -0.116994 7.80535e-06 -0.000335632 -0.000799729 -0.001046 -0.000387163 -0.00145351 -0.193435 0.000802616 0.0016296 0.000116108 -0.00232155 -0.000430006 0.00043662 0.00214285 -0.000170648 -2.0751e-05 5.75609e-05 -5.86542e-05 0.000330078 -1.04161e-05 0.000163585 -0.00010843 -0.000287805 6.87495e-05 8.3406e-05 -9.02082e-05 -0.000108209 
1589.35 0 -0.000166142 -0.0241889 3.42377e-06 2.84847e-06 -0.131661 0.000127676 -0.000278727 -0.00086913 -0.00102148 -0.000460249 -0.00144048 -0.182661 0.000788952 0.00143304 0.000118203 -0.00215747 -0.000479637 0.000328099 0.00224707 -0.000246131 -3.35041e-05 5.36935e-05 -4.79933e-05 0.000305552 -7.53319e-06 0.000177427 -0.000109108 -0.000265872 6.82349e-05 7.74135e-05 -8.88461e-05 -0.000103698 
1589.7 0 -0.000166504 -0.0230973 3.84597e-06 1.4805e-06 -0.145358 0.000247059 -0.000228418 -0.000927076 -0.000994162 -0.000531285 -0.00142305 -0.170799 0.000763033 0.00122988 0.000116302 -0.00198243 -0.000526003 0.000224397 0.00233384 -0.000320619 -4.49635e-05 4.76951e-05 -3.83166e-05 0.00028032 -3.36831e-06 0.000191319 -0.000107629 -0.000241863 6.84231e-05 7.34998e-05 -8.6102e-05 -9.75712e-05 
1590.05 0 -0.000166457 -0.0218639 3.9993e-06 8.1258e-07 -0.158002 0.00036656 -0.000182938 -0.000974601 -0.000965102 -0.000599604 -0.00140079 -0.157933 0.000727857 0.00101986 0.000111428 -0.00179929 -0.000569863 0.000125282 0.002402 -0.000388857 -5.62605e-05 4.04349e-05 -2.93647e-05 0.000255807 1.70154e-06 0.000205459 -0.000103433 -0.000214988 7.07634e-05 7.17379e-05 -8.26495e-05 -9.11991e-05 
1590.4 0 -0.000165921 -0.0204964 5.24205e-06 1.8097e-06 -0.169518 0.00048555 -0.000140053 -0.00101195 -0.000934989 -0.00066376 -0.00137285 -0.144152 0.00068654 0.000802703 0.000102379 -0.00161181 -0.000608692 3.05141e-05 0.0024519 -0.000450681 -6.67618e-05 3.41696e-05 -1.9895e-05 0.000232015 7.96344e-06 0.000218491 -9.80785e-05 -0.000186264 7.60381e-05 7.11575e-05 -7.94159e-05 -8.52977e-05 
1590.75 0 -0.00016359 -0.0190042 7.22017e-06 3.29325e-06 -0.179837 0.000604076 -0.000101028 -0.00103934 -0.000904042 -0.000722362 -0.00133764 -0.129552 0.00063992 0.000579916 8.91697e-05 -0.00142344 -0.000638519 -6.05825e-05 0.00248308 -0.00050649 -7.48604e-05 3.10981e-05 -1.04147e-05 0.000209032 1.50794e-05 0.000228949 -9.37838e-05 -0.000157737 8.27179e-05 7.18413e-05 -7.68319e-05 -7.94297e-05 
1591.1 0 -0.000159247 -0.0173988 8.93303e-06 3.73401e-06 -0.188896 0.000722711 -6.88859e-05 -0.00105564 -0.000869933 -0.00077665 -0.00129288 -0.114238 0.000589124 0.000355177 7.28275e-05 -0.00123506 -0.000659353 -0.000150052 0.00249534 -0.000556105 -8.1583e-05 3.06819e-05 -1.32212e-06 0.00018652 2.19209e-05 0.00023591 -9.06167e-05 -0.000129442 8.79418e-05 7.45863e-05 -7.59411e-05 -7.42984e-05 
1591.45 0 -0.000153761 -0.0156926 1.04922e-05 3.37774e-06 -0.196644 0.000840117 -4.27415e-05 -0.00105601 -0.000831813 -0.000826657 -0.00123669 -0.0983201 0.000534447 0.000130483 5.30445e-05 -0.00104609 -0.000673737 -0.000237974 0.00248815 -0.000599465 -8.97476e-05 3.0722e-05 8.85327e-06 0.000162619 2.9019e-05 0.000238207 -8.72753e-05 -9.99378e-05 9.08543e-05 7.81489e-05 -7.6817e-05 -7.03083e-05 
1591.8 0 -0.000146232 -0.0138994 1.19468e-05 2.81228e-06 -0.203044 0.000954597 -2.00254e-05 -0.0010382 -0.000791455 -0.000869429 -0.00116966 -0.0819097 0.00047619 -9.24308e-05 3.0227e-05 -0.000858973 -0.000681811 -0.000319094 0.00245983 -0.000636039 -9.97127e-05 3.08526e-05 2.0263e-05 0.000136434 3.76276e-05 0.000236081 -8.28048e-05 -6.87788e-05 9.20169e-05 8.06248e-05 -7.84955e-05 -6.66002e-05 
1592.15 0 -0.000135433 -0.0120329 1.31567e-05 2.42165e-06 -0.208069 0.00106557 -1.40656e-06 -0.00100675 -0.000749312 -0.000902768 -0.00109121 -0.0651212 0.000414987 -0.000309394 5.87449e-06 -0.000678361 -0.000683431 -0.000388172 0.00241193 -0.000665487 -0.000110423 3.13482e-05 3.17115e-05 0.000108532 4.68073e-05 0.00023085 -7.74139e-05 -3.73256e-05 9.11558e-05 8.13474e-05 -8.07424e-05 -6.21157e-05 
1592.5 0 -0.000122025 -0.0101068 1.39598e-05 2.5319e-06 -0.211701 0.00116934 1.13309e-05 -0.000967137 -0.00070507 -0.000927304 -0.000999069 -0.0480704 0.000352447 -0.000518548 -1.92212e-05 -0.000507848 -0.000681666 -0.000444416 0.00234834 -0.000686352 -0.000122092 3.17172e-05 4.24676e-05 7.93719e-05 5.57606e-05 0.000222506 -7.16812e-05 -7.65127e-06 8.82203e-05 7.99324e-05 -8.28601e-05 -5.61185e-05 
1592.85 0 -0.000107023 -0.00813603 1.47037e-05 2.25981e-06 -0.213931 0.00126109 1.91807e-05 -0.000921659 -0.000660084 -0.000945064 -0.000895442 -0.0308721 0.000291642 -0.000720458 -4.53605e-05 -0.000349116 -0.000681018 -0.000489486 0.00227091 -0.000699077 -0.000134874 3.21071e-05 5.21303e-05 4.95156e-05 6.459e-05 0.000211488 -6.59261e-05 1.97517e-05 8.4009e-05 7.56634e-05 -8.28152e-05 -4.85651e-05 
1593.2 0 -9.19312e-05 -0.00613429 1.55291e-05 1.08454e-06 -0.214761 0.00134027 2.44786e-05 -0.00087109 -0.000615774 -0.000957706 -0.000784376 -0.0136403 0.000233418 -0.000914814 -7.18549e-05 -0.000202515 -0.000682777 -0.00052415 0.00218024 -0.000707204 -0.000147118 3.33453e-05 5.97583e-05 2.06687e-05 7.22958e-05 0.000199768 -6.06299e-05 4.61682e-05 7.93562e-05 6.83667e-05 -7.91314e-05 -4.04331e-05 
1593.55 0 -7.83957e-05 -0.00411331 1.60494e-05 9.98539e-08 -0.214202 0.00140706 2.73038e-05 -0.000816826 -0.000570681 -0.00096703 -0.000666636 0.00351427 0.000176506 -0.00110095 -9.7745e-05 -6.68258e-05 -0.000685016 -0.000547598 0.0020772 -0.000712657 -0.000156845 3.60419e-05 6.63307e-05 -5.84989e-06 7.9231e-05 0.000188374 -5.58802e-05 7.21008e-05 7.42994e-05 5.90601e-05 -7.26996e-05 -3.37647e-05 
1593.9 0 -6.56119e-05 -0.00208508 1.64407e-05 -4.75711e-07 -0.212272 0.00146071 2.60346e-05 -0.000760835 -0.000524008 -0.000973757 -0.000543195 0.0204861 0.000120701 -0.00127801 -0.000124816 6.11487e-05 -0.000686868 -0.000559204 0.00196301 -0.000715059 -0.000163729 4.02141e-05 7.49062e-05 -3.06852e-05 8.65617e-05 0.000177059 -5.09321e-05 9.68556e-05 6.80295e-05 4.98172e-05 -6.4887e-05 -2.85512e-05 
1594.25 0 -5.25453e-05 -6.28945e-05 1.71158e-05 -1.11831e-06 -0.208997 0.0015031 2.04181e-05 -0.000704632 -0.000477674 -0.000976145 -0.000415712 0.0371711 6.65588e-05 -0.00144472 -0.000154371 0.000182489 -0.000689129 -0.000558787 0.00183957 -0.00071497 -0.000168997 4.57677e-05 8.61596e-05 -5.40493e-05 9.35906e-05 0.000165735 -4.59657e-05 0.000120248 5.96926e-05 4.23889e-05 -5.60747e-05 -2.1903e-05 
1594.6 0 -3.94303e-05 0.00194112 1.74984e-05 -1.35799e-06 -0.204407 0.00153637 1.2735e-05 -0.000648951 -0.00043402 -0.000973055 -0.000284605 0.0534632 1.30722e-05 -0.00160174 -0.0001843 0.000294091 -0.0006919 -0.000546055 0.00170854 -0.00071322 -0.000174783 5.23653e-05 9.72847e-05 -7.49042e-05 9.96317e-05 0.000154282 -4.15264e-05 0.000142872 4.97663e-05 3.73173e-05 -4.68816e-05 -1.20802e-05 
1594.95 0 -2.56759e-05 0.00391535 1.69829e-05 -8.02391e-07 -0.198546 0.00156047 5.61352e-06 -0.000594861 -0.000393669 -0.000966505 -0.000149335 0.0692606 -4.1773e-05 -0.00175055 -0.00021177 0.000392495 -0.000693269 -0.000520773 0.00156957 -0.000709902 -0.000181782 5.90474e-05 0.000105563 -9.28884e-05 0.000104378 0.000142192 -3.69957e-05 0.000165588 3.97213e-05 3.34096e-05 -3.865e-05 -7.91712e-07 
1595.3 0 -1.03721e-05 0.00584711 1.59808e-05 4.58015e-07 -0.191463 0.00157329 -1.70493e-06 -0.000543958 -0.000356617 -0.000958826 -8.84609e-06 0.0844685 -9.90358e-05 -0.00188953 -0.000235274 0.000477586 -0.000689997 -0.00048381 0.00142156 -0.000703746 -0.000188005 6.56535e-05 0.000110656 -0.000109265 0.000107736 0.000130267 -3.17623e-05 0.000188353 3.05224e-05 2.99427e-05 -3.16716e-05 9.59982e-06 
1595.65 0 6.67523e-06 0.00772442 1.57713e-05 2.56492e-06 -0.183215 0.00157215 -1.16277e-05 -0.000496811 -0.000322243 -0.000950211 0.000136517 0.0989945 -0.000158336 -0.00201593 -0.00025337 0.000550606 -0.00067968 -0.000436748 0.0012647 -0.000692145 -0.000192295 7.31568e-05 0.000113057 -0.000124205 0.000110233 0.000119547 -2.54811e-05 0.000210214 2.13479e-05 2.77333e-05 -2.45499e-05 1.76752e-05 
1596 0 2.50326e-05 0.00953579 1.70067e-05 5.21267e-06 -0.173862 0.00155359 -2.43156e-05 -0.000453526 -0.000289727 -0.000940792 0.000284497 0.112749 -0.000218138 -0.0021287 -0.000265153 0.00061121 -0.000661899 -0.000380976 0.00109934 -0.000673022 -0.000195574 8.19621e-05 0.000113741 -0.000136253 0.000112739 0.000108711 -1.77845e-05 0.000230782 1.09145e-05 2.68432e-05 -1.67906e-05 2.29585e-05 
1596.35 0 4.52929e-05 0.0112689 1.89776e-05 7.59744e-06 -0.163475 0.0015153 -3.85527e-05 -0.000414969 -0.000260384 -0.000931992 0.00043037 0.12565 -0.000275519 -0.00222593 -0.000268871 0.000659276 -0.000636925 -0.00031728 0.000925198 -0.000646036 -0.000198286 9.1459e-05 0.00011363 -0.000144742 0.000115184 9.55512e-05 -9.40682e-06 0.000250127 -4.2226e-07 2.5197e-05 -9.21469e-06 2.62353e-05 
1596.7 0 6.686e-05 0.0129107 2.06432e-05 9.8397e-06 -0.152132 0.00145866 -5.48688e-05 -0.000382012 -0.000234713 -0.000925264 0.000571764 0.13762 -0.000326596 -0.00230534 -0.000261452 0.000695477 -0.000603563 -0.000245954 0.000743716 -0.000612337 -0.000198871 0.000101145 0.000113109 -0.000150258 0.000115465 7.88105e-05 -1.82522e-06 0.000268715 -1.19369e-05 2.08239e-05 -2.38132e-06 2.79343e-05 
1597.05 0 8.75817e-05 0.0144488 2.19058e-05 1.25407e-05 -0.139918 0.00138374 -7.59473e-05 -0.000355371 -0.000210099 -0.000922259 0.000708827 0.148591 -0.00036949 -0.0023676 -0.000243278 0.00072058 -0.000562461 -0.000168383 0.000558524 -0.000575689 -0.000196195 0.0001104 0.000113211 -0.000153375 0.000113736 5.94242e-05 4.29375e-06 0.000286323 -2.34798e-05 1.3994e-05 3.72289e-06 2.85903e-05 
1597.4 0 0.000106915 0.0158748 2.26128e-05 1.56233e-05 -0.126919 0.00128981 -0.000102524 -0.000335462 -0.000185804 -0.000924438 0.000838488 0.158504 -0.000405628 -0.00241497 -0.000217116 0.000736473 -0.000518264 -8.72925e-05 0.000371914 -0.000538979 -0.000191521 0.000118312 0.00011392 -0.000154471 0.000111787 4.03846e-05 8.56571e-06 0.000302079 -3.37844e-05 5.5533e-06 9.61144e-06 3.02178e-05 
1597.75 0 0.000125088 0.0171841 2.22836e-05 1.87778e-05 -0.113226 0.0011784 -0.000130369 -0.000322074 -0.000162482 -0.000931072 0.000955937 0.167305 -0.000436713 -0.00244861 -0.000184516 0.000744474 -0.000474957 -4.7149e-06 0.000183952 -0.000502108 -0.000185903 0.000125576 0.000113514 -0.000153762 0.000109817 2.40935e-05 1.15072e-05 0.000315641 -4.13756e-05 -4.01822e-06 1.57935e-05 3.30253e-05 
1598.1 0 0.000141671 0.0183728 2.12676e-05 2.19576e-05 -0.0989379 0.00105279 -0.000155229 -0.000315751 -0.000139352 -0.000941278 0.0010578 0.174953 -0.000464423 -0.00246784 -0.000148023 0.000743747 -0.000432265 7.87211e-05 -5.52342e-06 -0.0004655 -0.000178587 0.000134524 0.000111818 -0.000150867 0.000106936 1.01826e-05 1.4244e-05 0.000326635 -4.71515e-05 -1.38571e-05 2.14883e-05 3.59819e-05 
1598.45 0 0.000156356 0.0194345 2.0402e-05 2.51131e-05 -0.0841514 0.000916516 -0.00017705 -0.000317882 -0.000115258 -0.000956585 0.00114298 0.181413 -0.000491643 -0.00247146 -0.000109295 0.000734428 -0.000388274 0.000161675 -0.000195847 -0.000428718 -0.000169793 0.000145523 0.000109002 -0.000146015 0.000102416 -3.14615e-06 1.72862e-05 0.0003344 -5.38732e-05 -2.32319e-05 2.54131e-05 3.94041e-05 
1598.8 0 0.000168719 0.0203618 1.94501e-05 2.74094e-05 -0.0689603 0.000772616 -0.000196763 -0.0003276 -8.84351e-05 -0.000977647 0.00121215 0.186657 -0.000519449 -0.00245837 -6.78035e-05 0.000717925 -0.000343713 0.000242736 -0.00038697 -0.00038846 -0.000160618 0.000156587 0.000105143 -0.000139954 9.62551e-05 -1.60381e-05 2.08584e-05 0.000339028 -6.34778e-05 -3.29004e-05 2.81032e-05 4.25031e-05 
1599.15 0 0.00017769 0.0211496 1.85676e-05 2.8247e-05 -0.0534614 0.000622492 -0.000213227 -0.00034356 -5.79552e-05 -0.00100364 0.00126612 0.190661 -0.000545488 -0.00242681 -2.46756e-05 0.000694323 -0.000299576 0.000321843 -0.000578234 -0.000341036 -0.000150838 0.000165755 0.00010193 -0.000132368 8.9541e-05 -2.78895e-05 2.55827e-05 0.000341493 -7.52742e-05 -4.36588e-05 3.01622e-05 4.43943e-05 
1599.5 0 0.000183461 0.0217946 1.95173e-05 2.81014e-05 -0.0377594 0.000468189 -0.000225771 -0.000366186 -2.60044e-05 -0.00103378 0.00130391 0.193403 -0.000567282 -0.00237727 1.89868e-05 0.000663111 -0.000254281 0.000398882 -0.000766307 -0.000286559 -0.000139121 0.000172648 0.000100499 -0.00012305 8.31614e-05 -3.95995e-05 3.18042e-05 0.000342259 -8.74808e-05 -5.46288e-05 3.14189e-05 4.72353e-05 
1599.85 0 0.00018598 0.0222937 2.29293e-05 2.71507e-05 -0.0219602 0.000313497 -0.000236118 -0.000396145 5.51853e-06 -0.00106799 0.00132523 0.194882 -0.000584595 -0.00231226 6.40092e-05 0.000623573 -0.000208394 0.000471566 -0.000948779 -0.000227582 -0.000125772 0.000177449 9.90653e-05 -0.000111971 7.68158e-05 -5.17663e-05 3.80579e-05 0.000340407 -9.91932e-05 -6.39278e-05 3.17708e-05 5.29049e-05 
1600.2 0 0.000185548 0.0226451 2.73262e-05 2.51064e-05 -0.00616386 0.00015965 -0.000243875 -0.000431759 3.78364e-05 -0.00110772 0.00132997 0.195103 -0.000596484 -0.00223191 0.000109538 0.000575917 -0.00016565 0.000536793 -0.00112529 -0.00016544 -0.000112542 0.000180114 9.53821e-05 -9.9709e-05 7.06086e-05 -6.24198e-05 4.28973e-05 0.000335647 -0.000109854 -7.16329e-05 3.11176e-05 6.05257e-05 
1600.55 0 0.000183496 0.0228497 3.16052e-05 2.24979e-05 0.00953157 7.84606e-06 -0.000245668 -0.000470474 7.24605e-05 -0.00115442 0.00131802 0.194076 -0.000600175 -0.00213531 0.000152768 0.000522777 -0.000126582 0.000593744 -0.00129409 -0.000102276 -9.91096e-05 0.000181059 8.93103e-05 -8.68416e-05 6.44641e-05 -7.06277e-05 4.59723e-05 0.000329095 -0.000119248 -7.84504e-05 2.98667e-05 6.83783e-05 
1600.9 0 0.000180215 0.0229082 3.56675e-05 1.95849e-05 0.0250271 -0.00014014 -0.000239994 -0.000511219 0.000108953 -0.00120856 0.00129064 0.191817 -0.000594263 -0.0020246 0.000191368 0.000468074 -8.83557e-05 0.000643522 -0.00145325 -4.15706e-05 -8.4879e-05 0.000181001 8.203e-05 -7.34021e-05 5.83148e-05 -7.82826e-05 4.72477e-05 0.000321416 -0.000127926 -8.37696e-05 2.80777e-05 7.60272e-05 
1601.25 0 0.000175742 0.022821 3.91842e-05 1.59932e-05 0.040225 -0.000282681 -0.000228209 -0.000553096 0.00014507 -0.00126864 0.00124877 0.188352 -0.000580094 -0.00190261 0.000225416 0.000415781 -4.86537e-05 0.000685149 -0.0016034 1.49193e-05 -7.04293e-05 0.000179565 7.37463e-05 -6.0107e-05 5.19074e-05 -8.66157e-05 4.7051e-05 0.000312211 -0.0001365 -8.71093e-05 2.51844e-05 8.42786e-05 
1601.6 0 0.000170296 0.0225885 4.13556e-05 1.22393e-05 0.0550298 -0.000418528 -0.000211819 -0.000593158 0.000179656 -0.00133051 0.00119475 0.183712 -0.000558609 -0.00177005 0.00025702 0.000368191 -8.12967e-06 0.000716955 -0.00174681 6.71288e-05 -5.72273e-05 0.000176226 6.35146e-05 -4.83148e-05 4.47943e-05 -9.48472e-05 4.62573e-05 0.000301126 -0.000144239 -8.82779e-05 2.11967e-05 9.24776e-05 
1601.95 0 0.000164558 0.0222135 4.25604e-05 9.13975e-06 0.0693503 -0.000548811 -0.0001904 -0.000629959 0.000214483 -0.00139071 0.00113072 0.177941 -0.000530616 -0.00162673 0.000286233 0.000324796 3.25407e-05 0.00074091 -0.00188452 0.000113168 -4.57695e-05 0.00017147 5.17501e-05 -3.8159e-05 3.85851e-05 -0.000101844 4.59065e-05 0.000288311 -0.000150887 -8.88703e-05 1.65089e-05 9.90233e-05 
1602.3 0 0.000159708 0.0216996 4.37932e-05 6.56137e-06 0.0831003 -0.000673722 -0.000164644 -0.00066492 0.000249625 -0.00144885 0.00105611 0.171087 -0.000499651 -0.00147316 0.000311154 0.000284875 7.47697e-05 0.00075897 -0.00201568 0.000150834 -3.4693e-05 0.000164811 3.96938e-05 -2.9163e-05 3.41757e-05 -0.000106831 4.58635e-05 0.000273723 -0.000157374 -9.02964e-05 1.10646e-05 0.000103834 
1602.65 0 0.000154998 0.0210509 4.53215e-05 3.83034e-06 0.0961993 -0.000790986 -0.000136758 -0.000699285 0.000282199 -0.00150538 0.000972832 0.163202 -0.000469142 -0.00131057 0.000332704 0.000248614 0.000117933 0.000770557 -0.00213828 0.000181092 -2.33572e-05 0.000155786 2.7691e-05 -2.07136e-05 3.01379e-05 -0.000108907 4.57228e-05 0.000257229 -0.000163127 -9.31403e-05 5.52812e-06 0.000107367 
1603 0 0.000148616 0.0202734 4.65161e-05 2.097e-07 0.108572 -0.000901364 -0.000107566 -0.000733635 0.000308891 -0.00156179 0.000883414 0.154346 -0.000440197 -0.00114037 0.000354253 0.000216143 0.000159806 0.000773583 -0.0022503 0.000205723 -1.11976e-05 0.00014504 1.58497e-05 -1.14982e-05 2.6114e-05 -0.000108997 4.59705e-05 0.000239161 -0.00016736 -9.77883e-05 -3.61056e-07 0.000109957 
1603.35 0 0.000140393 0.0193746 4.6577e-05 -4.11184e-06 0.120144 -0.00100647 -7.71742e-05 -0.000766554 0.000328655 -0.0016202 0.000784978 0.144584 -0.000413736 -0.000964241 0.000379014 0.000189405 0.000198768 0.000766318 -0.00235002 0.000225605 2.57007e-06 0.000132953 3.62199e-06 -2.64397e-06 2.21966e-05 -0.000109103 4.77845e-05 0.000220592 -0.000170204 -0.000103159 -7.96924e-06 0.000111731 
1603.7 0 0.000129938 0.0183604 4.53995e-05 -8.36499e-06 0.130848 -0.00110398 -4.61911e-05 -0.000795906 0.000343818 -0.00167864 0.000673532 0.133991 -0.000391977 -0.000785239 0.000407909 0.000172147 0.000232824 0.000749682 -0.00243702 0.000242924 1.79352e-05 0.0001195 -9.0943e-06 2.61251e-06 1.73684e-05 -0.000109795 5.14782e-05 0.000201821 -0.000171598 -0.00010766 -1.6629e-05 0.0001132 
1604.05 0 0.000115796 0.0172368 4.35209e-05 -1.21802e-05 0.140629 -0.00118996 -1.52252e-05 -0.000821386 0.000356079 -0.00173135 0.000548897 0.122642 -0.00037482 -0.000604964 0.000440134 0.000165975 0.000260346 0.000725706 -0.00251254 0.000261409 3.39988e-05 0.000104405 -2.21437e-05 4.00075e-06 1.11424e-05 -0.000110125 5.60218e-05 0.000182321 -0.000171477 -0.000110002 -2.37976e-05 0.000115689 
1604.4 0 9.78693e-05 0.0160125 4.18739e-05 -1.48045e-05 0.149436 -0.0012618 1.6648e-05 -0.000844815 0.00036543 -0.00177509 0.000412678 0.110612 -0.000359105 -0.00042234 0.000474587 0.000169425 0.000281199 0.000695802 -0.00257747 0.000281317 4.90825e-05 8.77475e-05 -3.62554e-05 4.67971e-06 4.39399e-06 -0.000109573 6.02391e-05 0.000161869 -0.000170209 -0.00010978 -2.83882e-05 0.000119633 
1604.75 0 7.78705e-05 0.0146967 4.06417e-05 -1.56342e-05 0.157223 -0.00131709 5.10974e-05 -0.00086827 0.000372161 -0.0018092 0.000266827 0.0979797 -0.000343348 -0.000236906 0.00050966 0.000181771 0.000298314 0.000659009 -0.00263095 0.000299097 6.26919e-05 6.98029e-05 -5.21851e-05 5.85252e-06 -2.40959e-06 -0.000108266 6.34831e-05 0.000140318 -0.000168212 -0.000108111 -3.18092e-05 0.000123961 
1605.1 0 5.68511e-05 0.0132977 3.89699e-05 -1.54576e-05 0.163949 -0.00135347 8.67892e-05 -0.00089169 0.000376511 -0.00183126 0.000115804 0.0848265 -0.000328295 -5.0067e-05 0.000543099 0.000202483 0.000315054 0.000612184 -0.00267138 0.000313861 7.58823e-05 5.10928e-05 -6.96365e-05 6.5683e-06 -9.50993e-06 -0.000106174 6.62291e-05 0.000116456 -0.000165153 -0.000104742 -3.5722e-05 0.000126445 
1605.45 0 3.44766e-05 0.0118251 3.65303e-05 -1.58083e-05 0.169578 -0.00137185 0.000120287 -0.000913267 0.000377754 -0.00183985 -3.59207e-05 0.0712392 -0.000312926 0.00013742 0.000573757 0.000229345 0.000330884 0.000553406 -0.0026986 0.00032804 8.84101e-05 3.1818e-05 -8.7283e-05 6.34083e-06 -1.62541e-05 -0.000103346 6.92818e-05 8.94814e-05 -0.000160176 -9.82799e-05 -4.08441e-05 0.000125572 
1605.8 0 1.09906e-05 0.0102892 3.3963e-05 -1.73591e-05 0.174083 -0.0013739 0.000149384 -0.000930083 0.00037589 -0.00183635 -0.000187188 0.0573077 -0.000295136 0.000326265 0.000602271 0.000260234 0.00034505 0.000485218 -0.00271215 0.000342684 9.84577e-05 1.2943e-05 -0.000103955 5.23388e-06 -2.14859e-05 -0.000100696 7.21009e-05 6.14822e-05 -0.000152892 -8.9117e-05 -4.67739e-05 0.000121619 
1606.15 0 -1.26884e-05 0.00869913 3.17622e-05 -1.88132e-05 0.177445 -0.00135861 0.000173772 -0.000941081 0.000370954 -0.00182301 -0.000337321 0.0431249 -0.000274718 0.000516036 0.000628485 0.000294508 0.000358125 0.000412215 -0.00271033 0.000357463 0.000105081 -4.2329e-06 -0.000119063 3.11033e-06 -2.49751e-05 -9.94766e-05 7.37552e-05 3.51586e-05 -0.000145339 -7.89463e-05 -5.26367e-05 0.000115753 
1606.5 0 -3.60229e-05 0.00706478 2.98714e-05 -1.9075e-05 0.179654 -0.00132522 0.000193648 -0.000945842 0.000362537 -0.00179974 -0.000482711 0.028785 -0.000252153 0.000704598 0.000652555 0.000332569 0.000369811 0.000336626 -0.002694 0.0003725 0.000110282 -2.12284e-05 -0.000133485 -3.88598e-07 -2.75619e-05 -9.91122e-05 7.42212e-05 1.02424e-05 -0.000140406 -6.98208e-05 -5.76685e-05 0.000109273 
1606.85 0 -5.79774e-05 0.0053982 2.81988e-05 -1.88795e-05 0.180709 -0.00127724 0.000207704 -0.000943571 0.000352091 -0.00176403 -0.000619308 0.0143771 -0.00022635 0.000891348 0.000674767 0.000373786 0.000379317 0.000259718 -0.00266501 0.000386276 0.000116747 -4.03002e-05 -0.000147702 -4.94785e-06 -2.91795e-05 -9.81554e-05 7.34328e-05 -1.48553e-05 -0.000137515 -6.25658e-05 -6.17102e-05 0.000101944 
1607.2 0 -7.75185e-05 0.00371114 2.64842e-05 -1.8661e-05 0.180611 -0.00121924 0.000215034 -0.000934362 0.000340239 -0.00171293 -0.000748279 -1.24796e-05 -0.000198261 0.0010772 0.000693378 0.000416749 0.000385547 0.000184767 -0.00262212 0.00039592 0.000124822 -6.09335e-05 -0.000160297 -1.00576e-05 -2.96368e-05 -9.7438e-05 7.13585e-05 -4.13595e-05 -0.000133621 -5.61371e-05 -6.4434e-05 9.36272e-05 
1607.55 0 -9.49881e-05 0.00201276 2.41415e-05 -1.83533e-05 0.179365 -0.00115102 0.000217507 -0.000920278 0.000325874 -0.00164544 -0.000873412 -0.0142928 -0.000171172 0.00126242 0.000707442 0.000459402 0.000386425 0.000114862 -0.00256285 0.000401146 0.000133567 -8.06529e-05 -0.000170676 -1.35903e-05 -3.06299e-05 -9.81658e-05 6.92399e-05 -6.98644e-05 -0.000127765 -4.8963e-05 -6.59144e-05 8.50505e-05 
1607.9 0 -0.000111936 0.000312262 2.16309e-05 -1.85174e-05 0.176987 -0.00106941 0.000217856 -0.000904432 0.000308756 -0.00156412 -0.00099425 -0.0283722 -0.000146713 0.00144624 0.000717842 0.000500741 0.00038061 4.86985e-05 -0.00248492 0.000402975 0.000142163 -9.89418e-05 -0.000178778 -1.45523e-05 -3.38361e-05 -9.87283e-05 6.79614e-05 -9.93768e-05 -0.000120498 -3.97533e-05 -6.85223e-05 7.62357e-05 
1608.25 0 -0.000129531 -0.00137982 1.93795e-05 -1.90438e-05 0.1735 -0.000973848 0.000216119 -0.000886529 0.000289422 -0.0014711 -0.00110737 -0.0421636 -0.000125026 0.00162697 0.000725399 0.000541552 0.000367878 -1.77808e-05 -0.00238692 0.000402454 0.000148495 -0.000116841 -0.000184523 -1.57869e-05 -3.86136e-05 -9.70455e-05 6.69581e-05 -0.000128355 -0.000111552 -2.77743e-05 -7.43006e-05 6.75841e-05 
1608.6 0 -0.000147281 -0.00305286 1.66298e-05 -1.94259e-05 0.168931 -0.000866219 0.000212022 -0.000862565 0.000268524 -0.00136654 -0.00121089 -0.0555818 -0.000105059 0.00180196 0.000729956 0.000581479 0.000347786 -8.61704e-05 -0.00226906 0.000400457 0.000149851 -0.000133517 -0.000189148 -2.06653e-05 -4.27033e-05 -9.25451e-05 6.61422e-05 -0.000156281 -0.000100414 -1.44411e-05 -8.29049e-05 6.00576e-05 
1608.95 0 -0.000163445 -0.00469558 1.34425e-05 -2.00578e-05 0.163316 -0.000747107 0.000206866 -0.000830434 0.000246118 -0.00125093 -0.00130429 -0.0685421 -8.59284e-05 0.00196921 0.000730505 0.000619187 0.000321245 -0.000154598 -0.00213275 0.000396859 0.000146608 -0.000147598 -0.000193981 -3.06487e-05 -4.50633e-05 -8.53256e-05 6.57986e-05 -0.000183415 -8.84516e-05 -2.30199e-06 -9.22037e-05 5.27359e-05 
1609.3 0 -0.000177345 -0.00629601 1.02183e-05 -2.10312e-05 0.1567 -0.000616119 0.000201277 -0.000791145 0.000221207 -0.0011259 -0.00138525 -0.0809654 -6.88978e-05 0.00212737 0.000726436 0.00065305 0.000291176 -0.000222303 -0.00197986 0.000391876 0.000141186 -0.000160241 -0.000198716 -4.51439e-05 -4.64474e-05 -7.57038e-05 6.57182e-05 -0.000209771 -7.75644e-05 8.23184e-06 -9.94287e-05 4.43783e-05 
1609.65 0 -0.000189544 -0.00784385 6.47451e-06 -2.18815e-05 0.149133 -0.000475296 0.000194244 -0.000745014 0.000193008 -0.000995227 -0.00145127 -0.0927788 -5.54682e-05 0.00227456 0.000718925 0.000681168 0.000259417 -0.000289886 -0.00181236 0.000387549 0.00013537 -0.000173293 -0.00020274 -6.16256e-05 -4.75776e-05 -6.52894e-05 6.56606e-05 -0.000235263 -6.7345e-05 1.83294e-05 -0.000102822 3.47061e-05 
1610 0 -0.000199985 -0.00933133 2.76817e-06 -2.26294e-05 0.140668 -0.000327624 0.000184945 -0.000691602 0.000161787 -0.000864117 -0.00150222 -0.103911 -4.5065e-05 0.00240879 0.000709177 0.000703508 0.000224747 -0.000356164 -0.00163096 0.000386187 0.000129342 -0.000186807 -0.000205207 -7.72992e-05 -4.88843e-05 -5.49854e-05 6.60456e-05 -0.000259703 -5.64221e-05 2.89633e-05 -0.00010227 2.39222e-05 
1610.35 0 -0.000207976 -0.01075 3.7995e-07 -2.35302e-05 0.131367 -0.0001744 0.00017488 -0.000632416 0.000128549 -0.000735181 -0.00153869 -0.114296 -3.58469e-05 0.00252742 0.000697423 0.000721958 0.000185806 -0.000418758 -0.0014368 0.00038806 0.000121811 -0.000199918 -0.000205166 -9.08825e-05 -5.07302e-05 -4.35687e-05 6.70313e-05 -0.000282432 -4.42445e-05 4.03592e-05 -9.90768e-05 1.25608e-05 
1610.7 0 -0.000214239 -0.0120897 -8.67709e-07 -2.46792e-05 0.121295 -1.65481e-05 0.000165818 -0.000569541 9.44173e-05 -0.000607049 -0.00156049 -0.123875 -2.55928e-05 0.00262902 0.000683413 0.000738315 0.000142866 -0.000476215 -0.00123311 0.000391355 0.000111502 -0.000212449 -0.000202491 -0.000102253 -5.34075e-05 -3.05387e-05 6.80605e-05 -0.000302946 -3.0717e-05 5.20431e-05 -9.5009e-05 1.53835e-06 
1611.05 0 -0.000219477 -0.0133412 -1.92007e-06 -2.55108e-05 0.11052 0.000144411 0.00015875 -0.000504694 6.07928e-05 -0.000476808 -0.00156714 -0.132588 -1.30016e-05 0.00271396 0.000666785 0.000752738 9.62644e-05 -0.000528481 -0.00102334 0.000393928 9.82439e-05 -0.000223795 -0.000198403 -0.000111269 -5.59315e-05 -1.66615e-05 6.83722e-05 -0.000321578 -1.61356e-05 6.27019e-05 -9.16822e-05 -8.11425e-06 
1611.4 0 -0.000222486 -0.014497 -3.85226e-06 -2.56999e-05 0.099114 0.000308138 0.000153953 -0.000439334 2.87305e-05 -0.000344936 -0.00155876 -0.140384 1.62334e-06 0.00278193 0.000647285 0.000762801 4.68867e-05 -0.000577143 -0.000809587 0.000394881 8.34373e-05 -0.000233328 -0.000194505 -0.00011778 -5.73473e-05 -2.39359e-06 6.75802e-05 -0.000338166 -1.02926e-06 7.1355e-05 -8.9607e-05 -1.60005e-05 
1611.75 0 -0.000222185 -0.0155509 -7.0213e-06 -2.53598e-05 0.0871573 0.000475567 0.000150448 -0.000372643 -1.66883e-06 -0.000215761 -0.00153353 -0.147216 1.84715e-05 0.0028313 0.000625533 0.00076558 -3.91778e-06 -0.00062282 -0.000592776 0.000394277 6.83961e-05 -0.000241336 -0.000191695 -0.000122308 -5.82189e-05 1.20038e-05 6.59078e-05 -0.000351472 1.38436e-05 7.84858e-05 -8.80601e-05 -2.29903e-05 
1612.1 0 -0.000218326 -0.0164957 -1.07075e-05 -2.44759e-05 0.0747329 0.000644619 0.000148477 -0.000303532 -3.0489e-05 -9.2761e-05 -0.00148763 -0.153048 3.79552e-05 0.00286166 0.000602314 0.000760141 -5.56363e-05 -0.000663912 -0.00037407 0.000391643 5.27999e-05 -0.000248231 -0.000189108 -0.000125402 -5.9252e-05 2.71165e-05 6.32729e-05 -0.000360626 2.76825e-05 8.47523e-05 -8.72744e-05 -3.0365e-05 
1612.45 0 -0.000211056 -0.0173249 -1.46081e-05 -2.2529e-05 0.0619251 0.000809261 0.000151017 -0.000233846 -5.83664e-05 2.23539e-05 -0.00142026 -0.157853 5.91971e-05 0.00287406 0.000578891 0.000748077 -0.000108393 -0.000697814 -0.000154595 0.000386302 3.66355e-05 -0.000253033 -0.000185157 -0.000127927 -6.03347e-05 4.33043e-05 5.98994e-05 -0.000366142 4.01766e-05 8.95886e-05 -8.85692e-05 -3.79227e-05 
1612.8 0 -0.000199784 -0.0180353 -1.84094e-05 -1.89376e-05 0.0488197 0.000963984 0.000159494 -0.000167717 -8.46574e-05 0.000129202 -0.00133398 -0.161607 8.13997e-05 0.00286874 0.000557437 0.000732428 -0.000159904 -0.000722235 6.46435e-05 0.000378547 2.15538e-05 -0.000254865 -0.000180125 -0.000131798 -6.14077e-05 5.93355e-05 5.6599e-05 -0.00036988 5.03173e-05 9.32097e-05 -9.14286e-05 -4.48045e-05 
1613.15 0 -0.000183838 -0.0186248 -2.14155e-05 -1.48506e-05 0.0355028 0.00110598 0.000170979 -0.00010822 -0.000106266 0.000230602 -0.00123164 -0.164295 0.000105221 0.00284552 0.000538887 0.000714033 -0.000207296 -0.000737648 0.000281854 0.0003686 7.64724e-06 -0.00025526 -0.000174518 -0.000137454 -6.27185e-05 7.46409e-05 5.29596e-05 -0.000373524 5.81951e-05 9.68502e-05 -9.305e-05 -5.16766e-05 
1613.5 0 -0.000164605 -0.0190908 -2.36328e-05 -1.21188e-05 0.0220626 0.00123469 0.000182069 -5.56152e-05 -0.000121609 0.000328998 -0.00111717 -0.165904 0.000131462 0.00280522 0.000521292 0.000689967 -0.000249459 -0.000745538 0.000495415 0.000355663 -5.81277e-06 -0.000255447 -0.0001675 -0.000142477 -6.49261e-05 8.96261e-05 4.79904e-05 -0.000376303 6.55065e-05 0.000100158 -9.25499e-05 -5.92506e-05 
1613.85 0 -0.000144321 -0.01943 -2.56694e-05 -1.05304e-05 0.00858873 0.00135016 0.000189383 -9.58622e-06 -0.00013074 0.000422959 -0.000992751 -0.166434 0.000159412 0.00274857 0.00050245 0.000659002 -0.000287547 -0.000745837 0.000703887 0.000338769 -1.86607e-05 -0.000254694 -0.00015945 -0.000146349 -6.79822e-05 0.000104125 4.19118e-05 -0.000376235 7.32758e-05 0.000103017 -9.08253e-05 -6.67289e-05 
1614.2 0 -0.000123514 -0.0196409 -2.8282e-05 -8.5883e-06 -0.00483112 0.00145137 0.000192289 2.85206e-05 -0.000133623 0.000510107 -0.000858582 -0.16589 0.000186742 0.00267549 0.000481168 0.000623712 -0.000323423 -0.0007371 0.000904234 0.000317333 -3.19115e-05 -0.00025167 -0.000151772 -0.000149669 -7.0215e-05 0.000117514 3.55502e-05 -0.000372862 8.23326e-05 0.000105403 -8.75037e-05 -7.34588e-05 
1614.55 0 -0.000102032 -0.0197242 -3.1739e-05 -5.28904e-06 -0.0181116 0.00153678 0.00019317 5.56487e-05 -0.000132 0.000589696 -0.000715261 -0.164284 0.00021068 0.00258619 0.00045672 0.000586731 -0.000357228 -0.000718949 0.001094 0.000290088 -4.61758e-05 -0.00024508 -0.000144577 -0.0001523 -7.02503e-05 0.000130598 2.89428e-05 -0.000366989 9.25664e-05 0.00010701 -8.27248e-05 -8.00963e-05 
1614.9 0 -7.91726e-05 -0.0196801 -3.56026e-05 -1.08122e-06 -0.0311687 0.00160416 0.000194354 6.9709e-05 -0.000128578 0.000662906 -0.000565306 -0.161636 0.00022927 0.00248083 0.000429046 0.000549069 -0.000390192 -0.000694359 0.0012724 0.000256753 -6.11654e-05 -0.000235468 -0.000137169 -0.000154611 -6.74686e-05 0.000144323 2.2303e-05 -0.000359445 0.000102482 0.000107587 -7.74297e-05 -8.73955e-05 
1615.25 0 -5.39481e-05 -0.0195087 -3.88418e-05 2.89317e-06 -0.0439208 0.00165281 0.000197461 7.24002e-05 -0.000124766 0.000730263 -0.000412324 -0.157971 0.000242627 0.00236041 0.000398494 0.000511152 -0.000423204 -0.000666062 0.00143833 0.000219354 -7.62612e-05 -0.000223456 -0.000127991 -0.000156225 -6.29398e-05 0.000157993 1.62546e-05 -0.000350063 0.000111496 0.000106953 -7.21573e-05 -9.52512e-05 
1615.6 0 -2.70593e-05 -0.0192115 -4.12873e-05 6.65529e-06 -0.056287 0.00168322 0.000202257 6.43364e-05 -0.000121755 0.000790066 -0.000257202 -0.153321 0.000251481 0.0022277 0.00036583 0.000473788 -0.000454615 -0.000633858 0.00159074 0.000180274 -9.15262e-05 -0.000208334 -0.000116491 -0.000156054 -5.94215e-05 0.00016953 1.08543e-05 -0.000338508 0.000118701 0.000105515 -6.7424e-05 -0.000102147 
1615.95 0 -7.77209e-07 -0.0187917 -4.40101e-05 1.09582e-05 -0.0681896 0.00169475 0.000207715 4.38378e-05 -0.000117933 0.000839765 -9.93652e-05 -0.147724 0.000256176 0.00208471 0.00033247 0.000437984 -0.000483807 -0.000598224 0.00173039 0.000140815 -0.000108118 -0.000191069 -0.000104242 -0.000154281 -5.85302e-05 0.000177895 6.11683e-06 -0.000324715 0.000123315 0.000102793 -6.3483e-05 -0.000107402 
1616.3 0 2.21274e-05 -0.0182557 -4.72897e-05 1.52768e-05 -0.0795546 0.0016872 0.000213865 1.1585e-05 -0.000110784 0.00087773 5.94087e-05 -0.141222 0.000257077 0.00193076 0.000298245 0.000405318 -0.000510938 -0.000561221 0.00185772 0.000103049 -0.000125476 -0.000173803 -9.14447e-05 -0.000152333 -5.87527e-05 0.000184977 2.68343e-06 -0.000308427 0.000126212 9.69036e-05 -6.02525e-05 -0.000111386 
1616.65 0 4.08775e-05 -0.0176085 -5.02146e-05 1.90749e-05 -0.0903097 0.00166163 0.000219267 -2.94029e-05 -0.000101572 0.000904678 0.00021447 -0.133866 0.000255632 0.00176537 0.000263161 0.000376831 -0.000535617 -0.000524858 0.0019713 6.89454e-05 -0.000140909 -0.000157113 -7.80085e-05 -0.000151143 -5.69601e-05 0.000193114 5.85249e-07 -0.00028898 0.00012822 8.85204e-05 -5.65031e-05 -0.000114421 
1617 0 5.79235e-05 -0.0168532 -5.2225e-05 2.23525e-05 -0.10039 0.00162065 0.000222383 -7.74212e-05 -9.21805e-05 0.000921073 0.0003617 -0.125714 0.000254479 0.00158981 0.00022792 0.0003511 -0.000560295 -0.000489986 0.00207013 3.78903e-05 -0.000154549 -0.000139989 -6.41073e-05 -0.000149537 -5.16211e-05 0.000202094 -2.25204e-06 -0.000266966 0.000129041 8.0505e-05 -5.12236e-05 -0.00011746 
1617.35 0 7.5501e-05 -0.0159943 -5.40449e-05 2.48149e-05 -0.109736 0.00156717 0.000227064 -0.000132553 -8.3595e-05 0.000924966 0.000499926 -0.116826 0.000255065 0.0014068 0.000193405 0.000328562 -0.00058706 -0.000457208 0.00215403 7.63111e-06 -0.000168252 -0.000121949 -4.91436e-05 -0.000146199 -4.37886e-05 0.000209012 -7.64226e-06 -0.000243849 0.000127718 7.26616e-05 -4.56509e-05 -0.000119889 
1617.7 0 9.32451e-05 -0.0150392 -5.65126e-05 2.68986e-05 -0.118297 0.00150206 0.000238706 -0.000194258 -7.59248e-05 0.000916312 0.000629186 -0.107267 0.000256768 0.0012186 0.000161572 0.000312676 -0.000613836 -0.000429302 0.00222311 -2.2752e-05 -0.000180972 -0.000104266 -3.40472e-05 -0.000142261 -3.49604e-05 0.00021101 -1.51446e-05 -0.000220114 0.000123341 6.40863e-05 -4.10897e-05 -0.000120432 
1618.05 0 0.000109961 -0.0139964 -5.93249e-05 2.92985e-05 -0.126021 0.00142608 0.000258845 -0.000259996 -6.67344e-05 0.00089898 0.000748556 -0.0971043 0.000259001 0.00102464 0.000133263 0.000304347 -0.00063737 -0.000410015 0.00227746 -5.33654e-05 -0.000191313 -8.89793e-05 -2.02893e-05 -0.000139279 -2.60821e-05 0.00020786 -2.29234e-05 -0.000195276 0.000115983 5.668e-05 -3.74582e-05 -0.000119928 
1618.4 0 0.000124681 -0.0128754 -6.16085e-05 3.1242e-05 -0.13287 0.00134039 0.000285945 -0.000327017 -5.34532e-05 0.000874578 0.000858682 -0.0864098 0.00026005 0.00082447 0.00010766 0.00030063 -0.00065405 -0.000400882 0.0023158 -8.46905e-05 -0.000199976 -7.76647e-05 -7.17504e-06 -0.000136718 -1.75271e-05 0.000200247 -2.91925e-05 -0.000169441 0.000107035 5.15919e-05 -3.41335e-05 -0.000119526 
1618.75 0 0.000137567 -0.0116855 -6.29026e-05 3.19381e-05 -0.138807 0.00124399 0.000316723 -0.000393052 -3.56462e-05 0.00084002 0.000959054 -0.0752566 0.000257893 0.000621545 8.36744e-05 0.000299818 -0.000661829 -0.000400756 0.00233745 -0.000114848 -0.000207902 -7.05064e-05 5.81254e-06 -0.00013445 -8.32677e-06 0.000191376 -3.39906e-05 -0.00014291 9.8586e-05 4.77315e-05 -3.06788e-05 -0.000118979 
1619.1 0 0.000149723 -0.0104337 -6.31584e-05 3.18612e-05 -0.143801 0.00113836 0.000348741 -0.000456586 -1.42811e-05 0.000793886 0.00104619 -0.0637223 0.000253347 0.000419179 6.08809e-05 0.000304085 -0.000662373 -0.000407554 0.00234357 -0.000140854 -0.000215316 -6.62021e-05 1.83675e-05 -0.000134009 6.74664e-07 0.000184556 -3.82358e-05 -0.000115521 9.19916e-05 4.36708e-05 -2.62607e-05 -0.000117624 
1619.45 0 0.0001614 -0.00912641 -6.25878e-05 3.20359e-05 -0.14783 0.00102757 0.000381052 -0.000516066 8.71156e-06 0.000738953 0.0011197 -0.0518883 0.000247462 0.00021858 3.93396e-05 0.000315742 -0.000658098 -0.000420725 0.0023345 -0.000163246 -0.00022203 -6.31101e-05 3.04584e-05 -0.000136147 7.76055e-06 0.000179728 -4.23276e-05 -8.7311e-05 8.71728e-05 3.83682e-05 -2.00961e-05 -0.000114976 
1619.8 0 0.000172012 -0.00777175 -6.22079e-05 3.2825e-05 -0.15088 0.000912736 0.000412907 -0.000571183 3.25074e-05 0.000678032 0.00118079 -0.0398352 0.000239185 2.09538e-05 1.97974e-05 0.000336462 -0.000648738 -0.00044108 0.0023093 -0.000183452 -0.000227853 -6.04509e-05 4.15268e-05 -0.000140257 1.32649e-05 0.000174496 -4.63049e-05 -5.94896e-05 8.3462e-05 3.14489e-05 -1.25948e-05 -0.000110794 
1620.15 0 0.00018109 -0.00637951 -6.23422e-05 3.27861e-05 -0.15294 0.000792681 0.000442619 -0.000622506 5.77657e-05 0.000612901 0.00122814 -0.0276403 0.00022861 -0.000171358 3.00045e-06 0.00036822 -0.000631636 -0.000470272 0.00226808 -0.000200236 -0.000232318 -5.86768e-05 5.10969e-05 -0.00014545 1.75658e-05 0.000167304 -4.93443e-05 -3.32295e-05 8.09129e-05 2.33476e-05 -4.34572e-06 -0.000105875 
1620.5 0 0.000187903 -0.00495908 -6.20196e-05 3.11195e-05 -0.154008 0.000667529 0.000466049 -0.000668906 8.37511e-05 0.000544559 0.0012607 -0.0153806 0.000217877 -0.000356501 -1.13307e-05 0.000410828 -0.00060575 -0.000509244 0.00221188 -0.000213447 -0.000235431 -5.7648e-05 5.94624e-05 -0.000150976 2.01413e-05 0.000158539 -5.11309e-05 -8.1245e-06 7.95045e-05 1.44028e-05 4.73038e-06 -0.000100975 
1620.85 0 0.000192071 -0.00351921 -6.09626e-05 2.89664e-05 -0.154086 0.000538354 0.000480929 -0.000707708 0.000108876 0.000473233 0.00127941 -0.00313313 0.000208899 -0.000533422 -2.36552e-05 0.000462238 -0.000574072 -0.000557238 0.00214108 -0.00022441 -0.000238165 -5.71008e-05 6.75237e-05 -0.000156322 2.14036e-05 0.0001489 -5.24283e-05 1.72074e-05 7.79597e-05 3.98837e-06 1.44198e-05 -9.69507e-05 
1621.2 0 0.000193856 -0.00206911 -5.93307e-05 2.73543e-05 -0.153183 0.000406977 0.000489928 -0.000736555 0.000131755 0.000399731 0.00128477 0.00902517 0.000202667 -0.000701251 -3.52384e-05 0.000521827 -0.000540014 -0.000612825 0.00205577 -0.000233775 -0.000240087 -5.73298e-05 7.64778e-05 -0.000161831 2.21685e-05 0.000138553 -5.37337e-05 4.18455e-05 7.52342e-05 -8.35841e-06 2.37625e-05 -9.3527e-05 
1621.55 0 0.00019299 -0.000618045 -5.68163e-05 2.51365e-05 -0.151313 0.000276127 0.000495507 -0.000754688 0.000151825 0.000326483 0.001277 0.0210173 0.000198588 -0.000859013 -4.68211e-05 0.000591209 -0.000503404 -0.000674744 0.00195608 -0.00024221 -0.000239705 -5.84626e-05 8.61606e-05 -0.000168405 2.31152e-05 0.000126721 -5.47881e-05 6.41855e-05 7.14301e-05 -2.17601e-05 3.2332e-05 -8.92029e-05 
1621.9 0 0.000189213 0.000824184 -5.34017e-05 2.19922e-05 -0.148495 0.00014753 0.000497396 -0.000762143 0.000169287 0.000256625 0.00125742 0.0327676 0.000195559 -0.00100548 -5.77215e-05 0.0006701 -0.000462992 -0.000741389 0.00184404 -0.000250941 -0.000236554 -6.02835e-05 9.60641e-05 -0.000176 2.50136e-05 0.000114028 -5.58345e-05 8.53186e-05 6.69906e-05 -3.48783e-05 4.03577e-05 -8.32799e-05 
1622.25 0 0.000183278 0.00224874 -4.93996e-05 1.97978e-05 -0.144751 2.19933e-05 0.000495289 -0.000760449 0.000185117 0.000192594 0.00122708 0.044201 0.000193184 -0.00114098 -6.60956e-05 0.000755043 -0.000419454 -0.000810411 0.00172354 -0.000261268 -0.000230844 -6.21146e-05 0.000105158 -0.00018381 2.8266e-05 0.000101775 -5.79505e-05 0.00010598 6.1971e-05 -4.72742e-05 4.71816e-05 -7.64558e-05 
1622.6 0 0.000176189 0.00364655 -4.46936e-05 1.87259e-05 -0.140117 -9.84802e-05 0.000489612 -0.000752928 0.000202117 0.000135721 0.00118613 0.0552447 0.000190241 -0.00126643 -7.13896e-05 0.000841718 -0.000373945 -0.000880222 0.00159711 -0.000274144 -0.000222421 -6.40264e-05 0.00011356 -0.000191092 3.22304e-05 8.9499e-05 -6.0902e-05 0.00012528 5.6172e-05 -5.88745e-05 5.20763e-05 -6.98544e-05 
1622.95 0 0.000168128 0.00500763 -3.91396e-05 1.7151e-05 -0.134635 -0.000212327 0.00048048 -0.00074152 0.000220558 8.6708e-05 0.00113541 0.0658316 0.000184358 -0.00138101 -7.53315e-05 0.000927704 -0.000327071 -0.000950813 0.00146759 -0.000289614 -0.00021199 -6.64723e-05 0.000122719 -0.000198424 3.61933e-05 7.63441e-05 -6.35655e-05 0.000143175 5.02802e-05 -6.89971e-05 5.5179e-05 -6.26612e-05 
1623.3 0 0.000159943 0.00632308 -3.31607e-05 1.44292e-05 -0.12835 -0.0003182 0.000468539 -0.00072555 0.000238337 4.74188e-05 0.00107492 0.075902 0.000173309 -0.00148402 -7.91867e-05 0.00101296 -0.000279941 -0.00102235 0.0013372 -0.000307234 -0.000201623 -6.96175e-05 0.000131988 -0.00020709 3.95552e-05 6.35451e-05 -6.56711e-05 0.000160534 4.48577e-05 -7.80517e-05 5.78954e-05 -5.34648e-05 
1623.65 0 0.000152071 0.00758682 -2.74343e-05 1.16268e-05 -0.12131 -0.000413676 0.000454713 -0.000702367 0.000254776 2.01632e-05 0.00100601 0.0853998 0.000155365 -0.00157624 -8.29343e-05 0.00109709 -0.000233523 -0.0010941 0.00120472 -0.00032548 -0.00019175 -7.34125e-05 0.000139466 -0.000217176 4.04058e-05 5.36682e-05 -6.69567e-05 0.000178163 4.00214e-05 -8.75125e-05 6.14659e-05 -4.24327e-05 
1624 0 0.000142869 0.00879423 -2.24417e-05 9.75333e-06 -0.113565 -0.000499265 0.000438904 -0.00067108 0.000271876 5.73046e-06 0.000932226 0.094271 0.000131086 -0.00165826 -8.62739e-05 0.00117838 -0.000188255 -0.00116387 0.00106769 -0.000341729 -0.000181135 -7.67634e-05 0.000144272 -0.000228075 3.81143e-05 4.68233e-05 -6.61653e-05 0.000195859 3.5617e-05 -9.75532e-05 6.58655e-05 -3.11432e-05 
1624.35 0 0.000131417 0.0099391 -1.7688e-05 9.00224e-06 -0.105171 -0.000577833 0.000421911 -0.000632499 0.000292091 3.22415e-06 0.000854645 0.102466 0.00010186 -0.0017295 -8.96298e-05 0.0012558 -0.000143227 -0.00122974 0.000925796 -0.00035355 -0.000169008 -7.92213e-05 0.000147414 -0.000239554 3.46171e-05 4.07214e-05 -6.33459e-05 0.000212395 3.02823e-05 -0.000106787 7.08045e-05 -2.10128e-05 
1624.7 0 0.000118575 0.011013 -1.29697e-05 8.65541e-06 -0.0961847 -0.000649249 0.000404146 -0.000586279 0.000316077 1.23884e-05 0.000770882 0.109939 6.83413e-05 -0.00179003 -9.36779e-05 0.00132846 -9.62897e-05 -0.00129068 0.00077963 -0.000358894 -0.000155345 -8.19688e-05 0.000149902 -0.000251478 3.14478e-05 3.38478e-05 -5.98356e-05 0.000226513 2.26468e-05 -0.000114543 7.69662e-05 -1.17801e-05 
1625.05 0 0.000104517 0.012008 -9.42018e-06 7.82241e-06 -0.0866658 -0.000710779 0.000382792 -0.00053079 0.000343146 3.37647e-05 0.000680623 0.116648 3.20094e-05 -0.00183858 -9.83137e-05 0.00139419 -4.6333e-05 -0.0013465 0.000628862 -0.000357384 -0.000140151 -8.65633e-05 0.000152208 -0.000262187 2.90151e-05 2.59629e-05 -5.6287e-05 0.000238176 1.31251e-05 -0.000121304 8.4521e-05 -2.36073e-06 
1625.4 0 8.99414e-05 0.012918 -7.38373e-06 6.67913e-06 -0.0766776 -0.000760973 0.000355346 -0.000464791 0.000370894 6.57697e-05 0.000586295 0.122557 -5.23692e-06 -0.0018728 -0.000103592 0.0014513 4.5996e-06 -0.00139666 0.000474916 -0.000348996 -0.000124121 -9.33197e-05 0.000153806 -0.000270281 2.84222e-05 1.71929e-05 -5.21591e-05 0.000247833 3.43701e-06 -0.000127356 9.17242e-05 7.66431e-06 
1625.75 0 7.57999e-05 0.0137383 -5.87985e-06 5.57732e-06 -0.0662864 -0.000798894 0.000323021 -0.000389463 0.000397518 0.00010677 0.000490923 0.127635 -4.19676e-05 -0.00189239 -0.000108295 0.00149914 5.32507e-05 -0.00143971 0.000320957 -0.000332599 -0.000107585 -0.000101361 0.000153399 -0.0002763 3.01922e-05 8.23466e-06 -4.78331e-05 0.000255634 -6.0144e-06 -0.000132868 9.79169e-05 1.7885e-05 
1626.1 0 6.17478e-05 0.0144642 -4.64983e-06 4.01527e-06 -0.0555611 -0.000825325 0.000287917 -0.000307408 0.000423498 0.000155289 0.000398032 0.131854 -7.56499e-05 -0.00189835 -0.000110281 0.001536 9.86568e-05 -0.00147493 0.000169504 -0.00030812 -9.03743e-05 -0.000110404 0.000151556 -0.000279857 3.42941e-05 4.84357e-08 -4.40731e-05 0.000261945 -1.57496e-05 -0.000137498 0.000103553 2.80609e-05 
1626.45 0 4.77193e-05 0.0150903 -3.19105e-06 2.45002e-06 -0.0445743 -0.000843608 0.000251013 -0.000220459 0.000449456 0.000209315 0.00030922 0.135193 -0.000104544 -0.00189238 -0.000108778 0.0015614 0.000140684 -0.0015015 2.28771e-05 -0.000278594 -7.25812e-05 -0.00012037 0.000148769 -0.00028081 4.06128e-05 -7.52525e-06 -4.06925e-05 0.000267917 -2.46202e-05 -0.000140749 0.000108081 3.91846e-05 
1626.8 0 3.51037e-05 0.0156126 -1.26499e-06 1.56618e-06 -0.0334007 -0.000855952 0.000212901 -0.000129431 0.000475949 0.000267765 0.000223287 0.137637 -0.000130636 -0.00187711 -0.000104617 0.00157625 0.000178216 -0.00151838 -0.000117999 -0.00024644 -5.50636e-05 -0.000130679 0.000143946 -0.000279916 4.76794e-05 -1.45875e-05 -3.82263e-05 0.000272893 -3.17811e-05 -0.000142874 0.000110922 5.14594e-05 
1627.15 0 2.45743e-05 0.0160299 1.08436e-07 5.2408e-07 -0.0221143 -0.000861244 0.000174614 -3.51118e-05 0.000502184 0.000329537 0.000140739 0.139181 -0.000154979 -0.00185281 -9.95336e-05 0.00158167 0.000211824 -0.00152578 -0.00025493 -0.000211259 -3.84036e-05 -0.000140227 0.000136564 -0.000278412 5.33832e-05 -2.18736e-05 -3.68162e-05 0.000275326 -3.76257e-05 -0.000145148 0.00011168 6.40898e-05 
1627.5 0 1.51208e-05 0.0163415 1.23234e-06 -1.58399e-06 -0.0107864 -0.000858937 0.000136633 6.08382e-05 0.000525805 0.000394361 6.4347e-05 0.139824 -0.000175491 -0.00181871 -9.36743e-05 0.00157766 0.00024354 -0.00152432 -0.000388655 -0.000174453 -2.21492e-05 -0.0001484 0.000126102 -0.00027732 5.73919e-05 -3.05952e-05 -3.57313e-05 0.000275879 -4.21444e-05 -0.000147412 0.000111313 7.6661e-05 
1627.85 0 5.51896e-06 0.0165469 3.08165e-06 -4.9151e-06 0.000513106 -0.000851352 9.93467e-05 0.000157843 0.000546375 0.000461963 -5.42293e-06 0.13957 -0.000191278 -0.00177537 -8.5328e-05 0.00156247 0.00027356 -0.00151323 -0.000517839 -0.000138785 -6.75188e-06 -0.000155 0.000112598 -0.000276193 6.08332e-05 -4.01965e-05 -3.51365e-05 0.000275836 -4.57171e-05 -0.000149024 0.000111251 8.76849e-05 
1628.2 0 -4.2558e-06 0.0166461 5.30579e-06 -9.02686e-06 0.0117105 -0.000840595 6.40603e-05 0.000256379 0.000564196 0.000531178 -7.28488e-05 0.138424 -0.000202719 -0.00172419 -7.28629e-05 0.00153542 0.00030239 -0.00149077 -0.00064225 -0.000105173 7.56123e-06 -0.000159039 9.81327e-05 -0.000274772 6.52527e-05 -5.03714e-05 -3.48892e-05 0.000275278 -4.99995e-05 -0.000150476 0.000111898 9.61851e-05 
1628.55 0 -1.36958e-05 0.0166382 7.43256e-06 -1.38974e-05 0.0227318 -0.000824148 3.06306e-05 0.000355415 0.000578871 0.000601305 -0.000141346 0.136401 -0.000210984 -0.00166663 -5.42322e-05 0.0014958 0.000330822 -0.00145554 -0.000763347 -7.28998e-05 2.18076e-05 -0.000160176 8.42689e-05 -0.000273201 7.00869e-05 -6.21596e-05 -3.45762e-05 0.00027371 -5.62842e-05 -0.000151318 0.000114198 0.000103378 
1628.9 0 -2.32111e-05 0.0165223 8.53349e-06 -1.95176e-05 0.033507 -0.000799 -1.32216e-06 0.000453105 0.000591208 0.000671718 -0.000208121 0.133519 -0.000216308 -0.00160271 -3.05226e-05 0.00144139 0.000356805 -0.00140704 -0.000881799 -3.99517e-05 3.57779e-05 -0.000160105 7.07559e-05 -0.000270224 7.39404e-05 -7.57122e-05 -3.45106e-05 0.000270947 -6.40954e-05 -0.000151601 0.000119481 0.000110338 
1629.25 0 -3.31095e-05 0.0162987 7.86593e-06 -2.49379e-05 0.0439676 -0.000766489 -2.99222e-05 0.000548705 0.000600879 0.000740663 -0.000269083 0.129805 -0.00021701 -0.001532 -5.12749e-06 0.00137088 0.000378669 -0.00134546 -0.000997374 -6.07976e-06 4.91045e-05 -0.000159855 5.73277e-05 -0.000263927 7.73788e-05 -9.03321e-05 -3.45005e-05 0.000266743 -7.19494e-05 -0.000152454 0.000127377 0.000117245 
1629.6 0 -4.14564e-05 0.0159684 6.30922e-06 -2.89859e-05 0.0540465 -0.000731382 -5.44906e-05 0.000642963 0.000606402 0.000805002 -0.000323759 0.125289 -0.000213422 -0.00145365 2.15215e-05 0.00128505 0.000397066 -0.0012717 -0.00110984 2.72562e-05 6.29319e-05 -0.000159386 4.38189e-05 -0.000253557 8.0964e-05 -0.000103768 -3.36112e-05 0.000260791 -7.88602e-05 -0.000154337 0.000135903 0.000123934 
1629.95 0 -4.65205e-05 0.0155362 5.34328e-06 -3.21043e-05 0.06368 -0.000697677 -7.6979e-05 0.000736572 0.00060815 0.000862927 -0.000373858 0.12001 -0.000207521 -0.00136759 5.00499e-05 0.00118658 0.000412924 -0.00118628 -0.00121741 6.0299e-05 7.8664e-05 -0.000158836 2.99949e-05 -0.000239759 8.25317e-05 -0.000113592 -3.14309e-05 0.000252881 -8.42122e-05 -0.000156722 0.000143692 0.000130483 
1630.3 0 -4.99652e-05 0.0150088 5.61759e-06 -3.56199e-05 0.0728085 -0.000666486 -9.93935e-05 0.000827823 0.000608509 0.000916581 -0.00041949 0.114009 -0.000198602 -0.00127528 7.90957e-05 0.00107639 0.000426413 -0.0010896 -0.0013177 9.36268e-05 9.65651e-05 -0.000158646 1.53894e-05 -0.000222177 7.97882e-05 -0.000119525 -2.88062e-05 0.000243823 -8.67837e-05 -0.00015818 0.000150924 0.000137033 
1630.65 0 -5.4788e-05 0.0143927 7.23622e-06 -3.88596e-05 0.0813766 -0.000638093 -0.000121977 0.000913868 0.00060906 0.000966665 -0.000459858 0.107334 -0.000185034 -0.00117911 0.000106211 0.00095254 0.000436702 -0.000982962 -0.00140997 0.000125382 0.000115718 -0.00015849 4.00709e-08 -0.000198877 7.32916e-05 -0.000123425 -2.69303e-05 0.000234297 -8.55179e-05 -0.000157642 0.00015697 0.000142994 
1631 0 -6.28656e-05 0.0136925 9.36505e-06 -4.12388e-05 0.0893352 -0.000612669 -0.000142843 0.000991905 0.000607682 0.00101088 -0.000498601 0.100036 -0.000167709 -0.00108098 0.000131148 0.000814175 0.000442784 -0.000869258 -0.00149628 0.00015335 0.000134945 -0.000156847 -1.61334e-05 -0.000169881 6.51861e-05 -0.000128151 -2.61838e-05 0.000223642 -8.0285e-05 -0.000155197 0.000159903 0.000147457 
1631.35 0 -7.47626e-05 0.0129113 1.09049e-05 -4.35782e-05 0.0966423 -0.00058652 -0.000159654 0.00105873 0.000603626 0.00104715 -0.000541359 0.092169 -0.000148376 -0.000978893 0.000156231 0.000663424 0.000445316 -0.000752369 -0.00157886 0.000176912 0.000153529 -0.000151533 -3.36437e-05 -0.000137601 5.64254e-05 -0.000134158 -2.53724e-05 0.000211036 -7.19396e-05 -0.000151032 0.000158412 0.000149437 
1631.7 0 -8.99784e-05 0.012053 1.20264e-05 -4.58696e-05 0.10326 -0.00055453 -0.000173189 0.00111133 0.000599109 0.00107511 -0.000588502 0.0837866 -0.000127905 -0.000869381 0.000182751 0.000505091 0.000445897 -0.000635943 -0.00165707 0.000197402 0.000170838 -0.000142092 -5.11955e-05 -0.000105332 4.8003e-05 -0.000140066 -2.28224e-05 0.000196844 -6.28636e-05 -0.000144694 0.000153186 0.000148885 
1632.05 0 -0.000106551 0.0111242 1.3431e-05 -4.69572e-05 0.109149 -0.000514062 -0.000185361 0.00114968 0.000595551 0.00109657 -0.000638426 0.0749459 -0.000106338 -0.000750951 0.000210456 0.000342695 0.000443824 -0.00052283 -0.00172878 0.000217314 0.000185207 -0.000130853 -6.75013e-05 -7.5354e-05 4.101e-05 -0.000145045 -1.84619e-05 0.000181546 -5.49674e-05 -0.000136574 0.000146569 0.000146811 
1632.4 0 -0.000122795 0.0101331 1.54157e-05 -4.63124e-05 0.114274 -0.000463391 -0.000195056 0.00117623 0.000593413 0.00111379 -0.000688654 0.0657124 -8.33686e-05 -0.000623964 0.000237374 0.000176216 0.000437826 -0.000413829 -0.0017929 0.000237598 0.000195926 -0.000119626 -8.26305e-05 -4.75403e-05 3.49442e-05 -0.00014823 -1.32766e-05 0.000164911 -4.79382e-05 -0.000128637 0.000140693 0.000143456 
1632.75 0 -0.000137805 0.00908809 1.78232e-05 -4.49028e-05 0.11861 -0.000403562 -0.000200676 0.0011919 0.000592163 0.00112695 -0.000735114 0.0561554 -5.82922e-05 -0.000489429 0.000260632 4.81419e-06 0.000429436 -0.00030939 -0.00184973 0.000256514 0.000204713 -0.000109182 -9.69799e-05 -2.00483e-05 2.98368e-05 -0.000148216 -8.37157e-06 0.000146593 -4.14035e-05 -0.000122109 0.000136552 0.000138898 
1633.1 0 -0.000149373 0.00799669 1.94778e-05 -4.36837e-05 0.122141 -0.000337682 -0.000203881 0.00119837 0.000589948 0.00113457 -0.000775166 0.0463422 -3.13052e-05 -0.000347608 0.000279583 -0.000171261 0.000420077 -0.00021075 -0.00189889 0.000271509 0.000213385 -0.000100552 -0.000111105 8.63559e-06 2.59098e-05 -0.000144695 -4.39311e-06 0.000127218 -3.43594e-05 -0.000116393 0.000133111 0.000133916 
1633.45 0 -0.000155636 0.0068668 1.95208e-05 -4.25357e-05 0.124856 -0.000267699 -0.000207424 0.0011976 0.000585506 0.00113451 -0.000806993 0.0363376 -3.12843e-06 -0.000199795 0.00029655 -0.000349656 0.000408538 -0.000117101 -0.00193849 0.000282187 0.000221418 -9.21064e-05 -0.000125979 3.78057e-05 2.10239e-05 -0.0001389 -1.4459e-06 0.000107379 -2.54799e-05 -0.000111338 0.000128667 0.000128791 
1633.8 0 -0.000158916 0.00570674 1.8349e-05 -4.15745e-05 0.126749 -0.000196774 -0.00021208 0.00118861 0.000580425 0.00112519 -0.000828906 0.026207 2.56937e-05 -4.75706e-05 0.0003123 -0.000525597 0.000393599 -2.73308e-05 -0.0019689 0.000289526 0.000228474 -8.13462e-05 -0.000141747 6.60904e-05 1.36968e-05 -0.00013273 9.13816e-07 8.66447e-05 -1.59016e-05 -0.000107158 0.000123925 0.000122479 
1634.15 0 -0.000162328 0.00452344 1.61602e-05 -4.07136e-05 0.127818 -0.000128716 -0.000217569 0.00117025 0.000576149 0.00110649 -0.000844274 0.016016 5.51012e-05 0.000110285 0.000325449 -0.000694345 0.000374495 5.83333e-05 -0.00199037 0.000293672 0.000234824 -6.94609e-05 -0.000156616 9.37191e-05 5.64096e-06 -0.000127272 3.28981e-06 6.43469e-05 -7.79207e-06 -0.000102128 0.000120023 0.000114402 
1634.5 0 -0.000166424 0.00332299 1.35719e-05 -3.95565e-05 0.128065 -6.20124e-05 -0.000223707 0.00114315 0.000571542 0.00108004 -0.000859327 0.00582755 8.52695e-05 0.000273656 0.000335299 -0.000852521 0.000350703 0.000139454 -0.00199885 0.000294725 0.000240367 -5.92177e-05 -0.000170064 0.000121357 -1.49713e-06 -0.000122431 5.38646e-06 3.98706e-05 -7.63494e-07 -9.51123e-05 0.000115874 0.000104933 
1634.85 0 -0.000170947 0.00211164 1.1612e-05 -3.88666e-05 0.127495 8.72921e-06 -0.000232109 0.00110772 0.000564594 0.00104831 -0.000874992 -0.00429439 0.000115743 0.000438676 0.000342547 -0.000998255 0.000323507 0.00021437 -0.00199135 0.000293106 0.000244946 -5.00925e-05 -0.000183136 0.000148455 -8.28755e-06 -0.000117051 6.63588e-06 1.30816e-05 7.07011e-06 -8.56678e-05 0.000110133 9.42743e-05 
1635.2 0 -0.000176412 0.000897441 1.08883e-05 -3.97411e-05 0.126123 8.52896e-05 -0.000244784 0.00106265 0.000554226 0.00101271 -0.000887186 -0.0142878 0.00014485 0.000602766 0.000348758 -0.00113087 0.000293059 0.000279835 -0.00196892 0.000288642 0.000247255 -4.00868e-05 -0.000196228 0.000173783 -1.42874e-05 -0.00010884 6.62751e-06 -1.48961e-05 1.51751e-05 -7.31499e-05 0.000103235 8.25668e-05 
1635.55 0 -0.000181847 -0.000310265 1.12159e-05 -4.18508e-05 0.123964 0.000164727 -0.000261118 0.0010079 0.000542369 0.000974113 -0.000894844 -0.024094 0.000171896 0.000765139 0.000354047 -0.00124977 0.000259236 0.000332133 -0.00193221 0.000282009 0.000246511 -3.00341e-05 -0.000208541 0.00019701 -1.78877e-05 -9.8151e-05 5.30536e-06 -4.25261e-05 2.10724e-05 -5.88549e-05 9.63817e-05 6.92846e-05 
1635.9 0 -0.00018437 -0.00150278 1.20636e-05 -4.41357e-05 0.121038 0.000246413 -0.000279185 0.000946658 0.000531316 0.000933565 -0.000898847 -0.0336532 0.000198761 0.000923539 0.000356217 -0.00135484 0.000224411 0.000369432 -0.00188007 0.000273388 0.000243809 -2.27447e-05 -0.000217552 0.000218982 -1.93422e-05 -8.69261e-05 3.04093e-06 -6.90068e-05 2.46467e-05 -4.44592e-05 8.95569e-05 5.42526e-05 
1636.25 0 -0.000182452 -0.00267319 1.21778e-05 -4.56699e-05 0.117368 0.00033227 -0.000298346 0.000882442 0.000520245 0.000892469 -0.000896182 -0.0429072 0.000227109 0.00107522 0.000354388 -0.00144634 0.000191018 0.000393398 -0.00181229 0.000261706 0.000240071 -1.87586e-05 -0.000222274 0.000239834 -2.10895e-05 -7.69828e-05 -2.71586e-07 -9.46075e-05 2.76441e-05 -2.99557e-05 8.13595e-05 3.86438e-05 
1636.6 0 -0.000177399 -0.00381694 1.05345e-05 -4.63271e-05 0.112983 0.000420689 -0.000319127 0.000816687 0.000508309 0.00085176 -0.000880975 -0.0517993 0.000256553 0.00121948 0.000349781 -0.00152542 0.000158881 0.000405981 -0.00172929 0.000246518 0.00023404 -1.68601e-05 -0.000224254 0.000258661 -2.49854e-05 -6.87188e-05 -4.38355e-06 -0.000119933 3.05697e-05 -1.569e-05 7.08339e-05 2.32725e-05 
1636.95 0 -0.000170668 -0.00492822 7.44333e-06 -4.57027e-05 0.107918 0.000506727 -0.00033882 0.000750486 0.000494803 0.000810653 -0.000852235 -0.060275 0.00028534 0.00135546 0.000343148 -0.00159347 0.00012558 0.000408218 -0.00163107 0.000226826 0.000224639 -1.66778e-05 -0.000224698 0.000273875 -2.97609e-05 -6.01301e-05 -7.95327e-06 -0.000145778 3.38849e-05 -3.92179e-06 5.86563e-05 8.02045e-06 
1637.3 0 -0.000162423 -0.00599804 4.29565e-06 -4.40989e-05 0.102211 0.000588732 -0.000353309 0.000685921 0.000477688 0.000768851 -0.000815013 -0.0682827 0.000311075 0.00148106 0.000334496 -0.00165134 9.11369e-05 0.00040089 -0.00151883 0.000201705 0.000213872 -1.80926e-05 -0.000223676 0.000285004 -3.36972e-05 -4.97799e-05 -1.09082e-05 -0.000172296 3.83966e-05 4.36997e-06 4.684e-05 -7.05034e-06 
1637.65 0 -0.000153343 -0.00701729 1.51936e-06 -4.26223e-05 0.0959067 0.000668154 -0.000361372 0.000625542 0.000455692 0.000726465 -0.000771787 -0.0757745 0.000332457 0.00159622 0.000325335 -0.00169938 5.80206e-05 0.000385195 -0.00139407 0.00017272 0.000204215 -1.99207e-05 -0.000221561 0.000293989 -3.70403e-05 -3.82312e-05 -1.37089e-05 -0.000198423 4.45345e-05 1.06999e-05 3.67031e-05 -2.11775e-05 
1638 0 -0.000144329 -0.00797958 -6.4196e-07 -4.0855e-05 0.0890522 0.000743947 -0.000364095 0.000569957 0.000430674 0.000683294 -0.00072136 -0.0827076 0.000350172 0.00170112 0.000317872 -0.00173609 2.77929e-05 0.00036239 -0.00125821 0.00014143 0.000196589 -2.09324e-05 -0.000219479 0.000302531 -3.97103e-05 -2.7412e-05 -1.56147e-05 -0.000222638 5.20655e-05 1.66681e-05 2.76839e-05 -3.44427e-05 
1638.35 0 -0.0001347 -0.00888103 -1.59054e-06 -3.80057e-05 0.0816967 0.00081426 -0.000362581 0.000519304 0.000405485 0.000640556 -0.000664571 -0.0890435 0.000364028 0.00179399 0.000312286 -0.00175955 2.7077e-07 0.000332898 -0.00111384 0.000108264 0.000191259 -2.10494e-05 -0.000217091 0.000311228 -4.13871e-05 -1.99978e-05 -1.64806e-05 -0.000243902 6.02794e-05 2.35641e-05 1.8156e-05 -4.75184e-05 
1638.7 0 -0.000124308 -0.00971917 -1.73025e-06 -3.46324e-05 0.0738919 0.000879192 -0.00035661 0.000474727 0.000380358 0.000599385 -0.000602632 -0.0947478 0.000373447 0.00187365 0.000306909 -0.00176895 -2.59287e-05 0.000297342 -0.000962417 7.40779e-05 0.000188027 -2.05708e-05 -0.00021407 0.000319704 -4.29118e-05 -1.69808e-05 -1.72854e-05 -0.000262535 6.77296e-05 3.22404e-05 6.76477e-06 -5.95554e-05 
1639.05 0 -0.000113375 -0.0104912 -2.03784e-06 -3.12832e-05 0.0656928 0.000937121 -0.000345236 0.000435775 0.000354089 0.00056091 -0.000535003 -0.0997907 0.000378741 0.00193872 0.000299705 -0.0017655 -5.01517e-05 0.000258007 -0.000804146 4.01045e-05 0.00018608 -2.00765e-05 -0.000211554 0.000326597 -4.40726e-05 -1.61399e-05 -1.90609e-05 -0.000279612 7.37789e-05 4.18935e-05 -6.68753e-06 -6.99626e-05 
1639.4 0 -0.00010113 -0.0111915 -3.43959e-06 -2.87018e-05 0.0571539 0.000985622 -0.000329795 0.000399636 0.000325363 0.00052483 -0.000463729 -0.104147 0.000380502 0.001987 0.000289017 -0.00175212 -6.91139e-05 0.000217806 -0.000640748 6.9409e-06 0.000185426 -1.95561e-05 -0.000209739 0.000330903 -4.4228e-05 -1.38019e-05 -2.16255e-05 -0.000295141 7.89917e-05 5.18736e-05 -2.28657e-05 -8.0019e-05 
1639.75 0 -8.79598e-05 -0.0118137 -6.29149e-06 -2.73657e-05 0.0483297 0.00102542 -0.000313265 0.000365246 0.000292956 0.000488542 -0.00039439 -0.107795 0.000378948 0.00201792 0.000274213 -0.00173022 -8.18542e-05 0.000176557 -0.000473823 -2.57822e-05 0.000185664 -1.84807e-05 -0.000206894 0.00033075 -4.48714e-05 -8.965e-06 -2.39231e-05 -0.000307788 8.32849e-05 6.29632e-05 -4.17246e-05 -9.15483e-05 
1640.1 0 -7.59243e-05 -0.0123532 -9.90923e-06 -2.62076e-05 0.0392775 0.00106161 -0.000298108 0.000335333 0.000255901 0.000450263 -0.000328445 -0.110714 0.000373062 0.00203105 0.000256482 -0.00169961 -9.11078e-05 0.000133011 -0.00030428 -5.82469e-05 0.000185579 -1.71752e-05 -0.000200242 0.000324881 -4.76904e-05 -1.72458e-06 -2.53067e-05 -0.000316926 8.63726e-05 7.61199e-05 -6.04487e-05 -0.000105148 
1640.45 0 -6.71731e-05 -0.0128061 -1.32552e-05 -2.44254e-05 0.0300599 0.0010963 -0.000284703 0.00031363 0.000214859 0.000409916 -0.000261235 -0.112887 0.00036134 0.00202636 0.000238034 -0.00166026 -0.000102009 8.77525e-05 -0.000134934 -8.95054e-05 0.000183249 -1.63156e-05 -0.000188651 0.000314805 -5.08093e-05 7.70821e-06 -2.5611e-05 -0.000323403 8.83867e-05 9.10373e-05 -7.61386e-05 -0.000119475 
1640.8 0 -6.10404e-05 -0.0131692 -1.50181e-05 -2.23207e-05 0.0207416 0.00112609 -0.000269982 0.0003018 0.000172163 0.000368287 -0.000191172 -0.114308 0.000343143 0.00200702 0.000219583 -0.00161301 -0.000116284 4.27101e-05 3.12912e-05 -0.000118019 0.00017786 -1.53945e-05 -0.000173001 0.000302536 -5.07559e-05 1.70448e-05 -2.50902e-05 -0.000327766 8.9309e-05 0.000106253 -8.80221e-05 -0.000132725 
1641.15 0 -5.44495e-05 -0.0134417 -1.49969e-05 -1.9325e-05 0.0113884 0.00114991 -0.000250695 0.000299373 0.000129429 0.00032653 -0.000121167 -0.114976 0.000318979 0.00197766 0.000201571 -0.00155903 -0.000131574 9.55117e-07 0.000194157 -0.000142713 0.000169373 -1.3682e-05 -0.000155266 0.000289218 -4.71343e-05 2.47405e-05 -2.43497e-05 -0.000329813 8.86551e-05 0.000120876 -9.59884e-05 -0.000143695 
1641.5 0 -4.60432e-05 -0.0136245 -1.46409e-05 -1.47723e-05 0.00206417 0.00117001 -0.000224211 0.000305148 8.85918e-05 0.000285165 -5.21697e-05 -0.114899 0.000290758 0.00193981 0.000183423 -0.00149834 -0.000144378 -3.43325e-05 0.000355198 -0.000163352 0.000159054 -1.13654e-05 -0.00013736 0.000276184 -4.18389e-05 3.07002e-05 -2.38771e-05 -0.000329681 8.64771e-05 0.000133422 -0.00010055 -0.000152598 
1641.85 0 -3.65028e-05 -0.0137192 -1.49484e-05 -1.03603e-05 -0.00717287 0.00118593 -0.000192626 0.000316621 5.01054e-05 0.000244547 1.73905e-05 -0.114091 0.000260674 0.00189298 0.000161384 -0.00143037 -0.000151109 -6.11655e-05 0.000515139 -0.000179514 0.000149764 -8.52394e-06 -0.000119299 0.000264643 -3.59415e-05 3.45004e-05 -2.31734e-05 -0.000327771 8.30321e-05 0.000143903 -0.000103959 -0.000159911 
1642.2 0 -2.5226e-05 -0.0137284 -1.5353e-05 -7.38912e-06 -0.0162701 0.00119483 -0.00016242 0.000330729 1.1115e-05 0.000205281 8.72161e-05 -0.112566 0.000230721 0.00183722 0.000133901 -0.00135538 -0.000152552 -8.07658e-05 0.000672473 -0.000190199 0.000141723 -6.01646e-06 -0.000101585 0.000253296 -2.98092e-05 3.66208e-05 -2.15677e-05 -0.000323989 7.87588e-05 0.000154498 -0.000108345 -0.000165446 
1642.55 0 -1.17998e-05 -0.0136541 -1.50909e-05 -4.77974e-06 -0.0251732 0.00119656 -0.000136117 0.000346698 -2.89174e-05 0.000169221 0.000155941 -0.110339 0.000202932 0.00177203 0.00010494 -0.00127456 -0.000153134 -9.51347e-05 0.000825311 -0.000196096 0.000132101 -4.139e-06 -8.55966e-05 0.000240659 -2.51525e-05 3.95196e-05 -1.87435e-05 -0.000317657 7.54877e-05 0.000165152 -0.000112814 -0.000170558 
1642.9 0 1.36714e-06 -0.0134965 -1.42879e-05 -9.37171e-07 -0.0338283 0.00119138 -0.000109817 0.000364584 -6.58967e-05 0.000136753 0.000224626 -0.107432 0.000178386 0.00169561 7.81129e-05 -0.00119045 -0.00015345 -0.000103932 0.000973446 -0.000198486 0.000120443 -1.05509e-06 -6.9789e-05 0.00022765 -2.29786e-05 4.39134e-05 -1.51266e-05 -0.000308734 7.41179e-05 0.000173596 -0.000116148 -0.000176648 
1643.25 0 1.28844e-05 -0.0132568 -1.3629e-05 3.30565e-06 -0.0421857 0.00117843 -8.17552e-05 0.000384256 -9.71484e-05 0.00010692 0.000294568 -0.10387 0.00015912 0.00160656 5.32288e-05 -0.00110508 -0.00014902 -0.000105346 0.00111667 -0.000197602 0.00010959 4.80221e-06 -5.20176e-05 0.000214272 -2.15904e-05 4.96104e-05 -1.13581e-05 -0.000298442 7.39476e-05 0.000179921 -0.000119542 -0.000182902 
1643.6 0 2.4214e-05 -0.0129357 -1.33171e-05 6.04941e-06 -0.0501974 0.0011571 -5.43614e-05 0.000405574 -0.000122868 7.87083e-05 0.000365449 -0.0996787 0.00014654 0.00150558 2.98653e-05 -0.00101809 -0.000137601 -9.7305e-05 0.00125331 -0.000195374 0.000100607 1.38182e-05 -3.3245e-05 0.000198834 -1.94387e-05 5.77476e-05 -7.85078e-06 -0.000287106 7.42989e-05 0.00018659 -0.000123924 -0.000187993 
1643.95 0 3.73261e-05 -0.0125338 -1.37188e-05 7.47735e-06 -0.0578156 0.00112567 -2.80705e-05 0.000427284 -0.000142245 5.12763e-05 0.000436909 -0.0948896 0.000139056 0.00139357 8.38604e-06 -0.000926206 -0.000121236 -7.97947e-05 0.00138037 -0.000194828 9.10249e-05 2.56929e-05 -1.49379e-05 0.000180225 -1.76262e-05 6.79568e-05 -4.94099e-06 -0.000273742 7.45874e-05 0.000195076 -0.000128175 -0.000191902 
1644.3 0 5.19709e-05 -0.0120537 -1.48786e-05 8.56821e-06 -0.0649912 0.00108189 -1.2927e-06 0.000448549 -0.000154991 2.53309e-05 0.000508277 -0.089536 0.000133798 0.00127236 -1.24204e-05 -0.000827552 -0.000101196 -5.45825e-05 0.00149436 -0.000197336 7.86015e-05 3.94748e-05 3.72376e-06 0.000158923 -1.73537e-05 7.88157e-05 -2.31117e-06 -0.000257334 7.38535e-05 0.000203473 -0.000131125 -0.000194705 
1644.65 0 6.58776e-05 -0.0114996 -1.6761e-05 9.88982e-06 -0.0716785 0.00102546 2.52785e-05 0.000468769 -0.000161877 1.49441e-06 0.000576225 -0.0836588 0.000129174 0.00114573 -3.31771e-05 -0.000724345 -7.73766e-05 -2.44817e-05 0.0015949 -0.000202918 6.34836e-05 5.28986e-05 2.26442e-05 0.000135848 -1.8277e-05 8.93131e-05 2.63365e-07 -0.000238483 7.1061e-05 0.000209464 -0.000132898 -0.000195795 
1645 0 7.68701e-05 -0.0108763 -1.94223e-05 1.19824e-05 -0.0778397 0.000960645 5.0827e-05 0.000488335 -0.000162511 -2.09674e-05 0.000637176 -0.0773014 0.000124661 0.00101525 -5.338e-05 -0.000618586 -5.20449e-05 8.45038e-06 0.00168332 -0.000212314 4.71264e-05 6.38597e-05 4.19527e-05 0.000111312 -1.98258e-05 9.74957e-05 2.23749e-06 -0.000218661 6.78383e-05 0.000212246 -0.000134442 -0.000195306 
1645.35 0 8.43862e-05 -0.0101899 -2.30277e-05 1.51205e-05 -0.0834414 0.000891784 7.52704e-05 0.000507106 -0.000158635 -4.19627e-05 0.000690948 -0.0705072 0.000119267 0.000879856 -7.20114e-05 -0.000509463 -2.75426e-05 4.57367e-05 0.00175922 -0.00022481 3.07955e-05 7.40291e-05 6.26615e-05 8.4434e-05 -2.0694e-05 0.000102911 4.05207e-06 -0.00019833 6.61588e-05 0.000212195 -0.000135841 -0.000192636 
1645.7 0 9.05572e-05 -0.00944643 -2.71851e-05 1.83513e-05 -0.0884506 0.000819807 9.89919e-05 0.000521196 -0.000151767 -5.93039e-05 0.000737006 -0.0633235 0.00011212 0.000740902 -8.80023e-05 -0.000397426 -3.95426e-06 8.68453e-05 0.00182186 -0.000239285 1.4622e-05 8.47775e-05 8.33594e-05 5.49051e-05 -1.95905e-05 0.000107854 6.99237e-06 -0.000178131 6.53236e-05 0.000210404 -0.000134977 -0.000187252 
1646.05 0 9.81702e-05 -0.00864962 -3.08816e-05 2.02394e-05 -0.0928392 0.000746626 0.00012257 0.000528497 -0.000139958 -7.28103e-05 0.000773965 -0.0558022 0.000102245 0.0006029 -0.000104087 -0.00028503 1.92704e-05 0.000127005 0.0018734 -0.000255091 -8.60102e-07 9.46277e-05 0.000102363 2.46983e-05 -1.77482e-05 0.000113115 1.03382e-05 -0.000158782 6.4652e-05 0.000207805 -0.000130316 -0.000179532 
1646.4 0 0.000106709 -0.0078036 -3.35457e-05 2.05271e-05 -0.0965868 0.000674593 0.000145535 0.000530889 -0.000123071 -8.47235e-05 0.000803524 -0.047995 8.91206e-05 0.000467295 -0.000123644 -0.000173681 4.36542e-05 0.000161879 0.00191767 -0.000271038 -1.54374e-05 0.000102977 0.000119127 -3.66283e-06 -1.68887e-05 0.000117016 1.24973e-05 -0.000139429 6.34395e-05 0.000204329 -0.000122536 -0.00016884 
1646.75 0 0.00011383 -0.0069135 -3.56983e-05 1.99675e-05 -0.0996766 0.000603749 0.000165625 0.000531393 -0.000103459 -9.71367e-05 0.000827108 -0.0399533 7.30223e-05 0.000331476 -0.000146475 -6.39258e-05 7.13368e-05 0.000190131 0.00195558 -0.000287342 -2.91004e-05 0.000110656 0.000132822 -2.94381e-05 -1.60715e-05 0.000118535 1.29925e-05 -0.000118401 6.13266e-05 0.000199371 -0.000114007 -0.000156412 
1647.1 0 0.000119185 -0.00598509 -3.77886e-05 1.99462e-05 -0.102094 0.000533903 0.000179888 0.000531404 -8.3265e-05 -0.000110209 0.000845084 -0.0317297 5.40999e-05 0.000193711 -0.000172892 4.39197e-05 0.000100803 0.000214452 0.00198573 -0.000304399 -4.1712e-05 0.000118534 0.000144185 -5.40479e-05 -1.42209e-05 0.000117611 1.2292e-05 -9.50322e-05 5.76341e-05 0.000193105 -0.00010586 -0.00014457 
1647.45 0 0.000124127 -0.00502582 -3.94377e-05 2.15498e-05 -0.103826 0.000464486 0.000187749 0.000529979 -6.44848e-05 -0.000124958 0.000858911 -0.0233796 3.22445e-05 5.25576e-05 -0.000202468 0.000148938 0.000128655 0.000238057 0.00200717 -0.000320253 -5.37152e-05 0.00012602 0.000153843 -7.7587e-05 -1.17446e-05 0.00011386 1.20011e-05 -6.97158e-05 5.16381e-05 0.000185872 -9.71498e-05 -0.000133434 
1647.8 0 0.000129106 -0.00404493 -4.00835e-05 2.41816e-05 -0.104866 0.000395727 0.000191355 0.000527224 -4.69222e-05 -0.000143115 0.000869206 -0.0149603 8.73506e-06 -9.32208e-05 -0.000232298 0.000250386 0.000154154 0.000261481 0.0020179 -0.000333014 -6.60263e-05 0.000132561 0.000161879 -9.90734e-05 -9.24082e-06 0.000106936 1.27675e-05 -4.31692e-05 4.43042e-05 0.000178141 -8.72878e-05 -0.000123887 
1648.15 0 0.000133403 -0.00305069 -3.94472e-05 2.60701e-05 -0.105214 0.000329678 0.000192473 0.0005244 -2.90457e-05 -0.000164218 0.000875301 -0.00653159 -1.38135e-05 -0.000241137 -0.000260236 0.000346873 0.00017881 0.000284634 0.00201502 -0.000343646 -7.86093e-05 0.000138654 0.000169924 -0.000118102 -6.70992e-06 9.91662e-05 1.34273e-05 -1.69986e-05 3.71549e-05 0.000170078 -7.67711e-05 -0.000116967 
1648.5 0 0.0001367 -0.00204841 -3.78465e-05 2.60572e-05 -0.104877 0.000267946 0.000190369 0.000521204 -9.81343e-06 -0.000186918 0.000877875 0.00184709 -3.56233e-05 -0.000387123 -0.000285629 0.000436433 0.000203533 0.00030868 0.00199774 -0.00035506 -9.06894e-05 0.00014473 0.000179234 -0.000135539 -4.54481e-06 9.22859e-05 1.37771e-05 8.06459e-06 3.03691e-05 0.000161345 -6.63804e-05 -0.000110957 
1648.85 0 0.000138537 -0.00104414 -3.58524e-05 2.46631e-05 -0.103871 0.000208634 0.000183265 0.00051515 1.05878e-05 -0.000210728 0.000879316 0.010122 -5.91723e-05 -0.000529502 -0.000308738 0.000517973 0.00022689 0.000334035 0.00196726 -0.000368514 -0.000101791 0.000150578 0.00018903 -0.000152088 -3.19799e-06 8.58414e-05 1.44775e-05 3.33665e-05 2.24147e-05 0.000151616 -5.58547e-05 -0.000103386 
1649.2 0 0.000138305 -4.44024e-05 -3.30463e-05 2.32044e-05 -0.10221 0.000148579 0.000170574 0.000505305 3.10295e-05 -0.000236378 0.000879376 0.0182438 -8.51132e-05 -0.000666531 -0.000329389 0.000590981 0.000245992 0.000359468 0.00192437 -0.000383188 -0.000112411 0.00015324 0.000197096 -0.00016612 -1.25291e-06 7.97948e-05 1.55567e-05 5.9666e-05 1.24408e-05 0.000141183 -4.43025e-05 -9.41929e-05 
1649.55 0 0.000136594 0.000945435 -2.86546e-05 2.25673e-05 -0.0999108 8.83179e-05 0.000153912 0.000493907 5.07982e-05 -0.000265058 0.000875085 0.0261624 -0.00011313 -0.000795208 -0.00034748 0.000655575 0.000258215 0.000385786 0.00186916 -0.000398336 -0.00012422 0.000150522 0.000202696 -0.00017634 2.14975e-06 7.43051e-05 1.69524e-05 8.54091e-05 3.3627e-06 0.000129678 -3.20242e-05 -8.51504e-05 
1649.9 0 0.000134117 0.00191941 -2.27837e-05 2.23774e-05 -0.0969972 3.14225e-05 0.000135871 0.0004801 6.90463e-05 -0.000295076 0.000866597 0.0338285 -0.000144068 -0.000914233 -0.000364702 0.000713162 0.000264079 0.000415292 0.0018022 -0.000412536 -0.000137218 0.000144496 0.000206904 -0.000183106 6.09115e-06 6.82372e-05 1.9079e-05 0.000109088 -2.21653e-06 0.000115606 -2.01651e-05 -7.70831e-05 
1650.25 0 0.000131321 0.00287009 -1.6479e-05 2.15716e-05 -0.0934954 -2.09603e-05 0.000118133 0.000459062 8.37851e-05 -0.000323349 0.00085758 0.0411984 -0.000178645 -0.00102372 -0.000382407 0.000763814 0.000265915 0.000448124 0.00172447 -0.000423656 -0.000149597 0.000137141 0.000210618 -0.000187297 1.08553e-05 6.06429e-05 2.18085e-05 0.000130643 -4.74329e-06 9.94846e-05 -9.85298e-06 -6.9466e-05 
1650.6 0 0.000130203 0.00379012 -1.09977e-05 2.02758e-05 -0.0894319 -7.15992e-05 0.000102166 0.000427767 9.31559e-05 -0.000348916 0.000849481 0.0482308 -0.000215405 -0.00112339 -0.000398459 0.000804654 0.000264327 0.000481932 0.00163718 -0.000429602 -0.000159941 0.000129254 0.000213849 -0.000190363 1.75792e-05 5.28736e-05 2.43889e-05 0.00015033 -4.94022e-06 8.31612e-05 -1.14199e-06 -6.13929e-05 
1650.95 0 0.000132022 0.00467369 -6.51392e-06 1.9079e-05 -0.0848376 -0.000120962 8.84544e-05 0.000387221 9.6884e-05 -0.000372595 0.000841239 0.0548817 -0.000251288 -0.00121299 -0.000409591 0.000833383 0.000259749 0.00051447 0.00154118 -0.000429722 -0.000167508 0.000122724 0.000216261 -0.000193156 2.46984e-05 4.60082e-05 2.71918e-05 0.00016776 -3.68716e-06 6.79162e-05 6.85869e-06 -5.16324e-05 
1651.3 0 0.000135016 0.00551655 -2.19178e-06 1.79725e-05 -0.0797509 -0.000168919 7.6607e-05 0.000340538 9.6386e-05 -0.000395087 0.000833718 0.0611115 -0.000285734 -0.00129215 -0.000415202 0.0008504 0.00025334 0.000544078 0.0014385 -0.000425884 -0.000173051 0.000118471 0.000216736 -0.000195402 3.0272e-05 4.00969e-05 3.09606e-05 0.000182466 -2.72932e-06 5.4457e-05 1.53902e-05 -3.97332e-05 
1651.65 0 0.000137669 0.00631557 1.87273e-06 1.65748e-05 -0.0742119 -0.000218015 6.69942e-05 0.000291712 9.46726e-05 -0.000416491 0.000826639 0.0668872 -0.000321251 -0.00136407 -0.000417452 0.000857983 0.000246394 0.0005704 0.00133199 -0.000419018 -0.000178493 0.000116556 0.000214944 -0.00019621 3.48285e-05 3.59434e-05 3.57902e-05 0.000194482 -2.93172e-06 4.20122e-05 2.51175e-05 -2.66015e-05 
1652 0 0.000139506 0.0070688 4.64225e-06 1.37869e-05 -0.0682591 -0.000269567 6.00928e-05 0.000244187 9.31294e-05 -0.000437801 0.000815523 0.0721782 -0.00035938 -0.00143199 -0.000418361 0.000858175 0.00023956 0.000595149 0.00122086 -0.00040744 -0.000184296 0.000117343 0.000211992 -0.000194373 3.86301e-05 3.33211e-05 4.11799e-05 0.000205355 -4.7519e-06 2.86615e-05 3.56286e-05 -1.26223e-05 
1652.35 0 0.000139458 0.00777314 5.67988e-06 1.03925e-05 -0.0619331 -0.000321236 5.46401e-05 0.000199314 8.99914e-05 -0.000461465 0.00079641 0.0769576 -0.000399448 -0.00149366 -0.000417572 0.000852171 0.000232501 0.000621352 0.00110443 -0.000389592 -0.000188759 0.000120869 0.000208187 -0.00018936 4.11978e-05 2.90494e-05 4.69228e-05 0.00021624 -8.65232e-06 1.39707e-05 4.56873e-05 2.20561e-06 
1652.7 0 0.000137114 0.00842215 5.79336e-06 7.25981e-06 -0.0552748 -0.000369399 4.90658e-05 0.000155627 8.33424e-05 -0.000487522 0.000770255 0.0812023 -0.00044126 -0.00154775 -0.000414346 0.000842083 0.000223252 0.000650869 0.000983941 -0.000365054 -0.000191486 0.000125862 0.000203097 -0.000182273 4.31966e-05 2.10662e-05 5.31199e-05 0.000226218 -1.50014e-05 -1.89429e-06 5.4513e-05 1.74241e-05 
1653.05 0 0.000133542 0.00900851 5.2072e-06 4.00522e-06 -0.0483272 -0.000412689 4.47295e-05 0.000110874 7.23882e-05 -0.000511613 0.000739742 0.0848879 -0.000484049 -0.00159466 -0.000408316 0.000829474 0.000210493 0.000682622 0.000858829 -0.000332119 -0.000192561 0.000129926 0.000196282 -0.000174599 4.48898e-05 1.0544e-05 5.98926e-05 0.000235145 -2.33349e-05 -2.00904e-05 6.24622e-05 3.24077e-05 
1653.4 0 0.000129102 0.00952745 3.85464e-06 6.78232e-07 -0.0411386 -0.000451537 4.37162e-05 6.38748e-05 5.79517e-05 -0.000529071 0.000706288 0.0879917 -0.000523921 -0.00163427 -0.00039773 0.000812518 0.000195536 0.000713219 0.000728961 -0.000288782 -0.000190123 0.000131355 0.000187327 -0.00016597 4.5894e-05 4.86078e-07 6.74554e-05 0.000243558 -3.25053e-05 -4.01125e-05 7.04093e-05 4.67119e-05 
1653.75 0 0.000123843 0.009979 2.89548e-06 -2.61335e-06 -0.0337612 -0.000487143 4.58581e-05 1.58644e-05 4.29807e-05 -0.00054024 0.000670724 0.0904978 -0.000556721 -0.0016668 -0.000381675 0.000788394 0.000179439 0.000739417 0.00059551 -0.000235395 -0.000183904 0.00013061 0.000176558 -0.000155055 4.67066e-05 -6.87438e-06 7.50084e-05 0.00025173 -4.06108e-05 -5.9109e-05 7.76227e-05 6.01729e-05 
1654.1 0 0.000118776 0.0103647 3.00933e-06 -5.04663e-06 -0.0262487 -0.000519624 4.99247e-05 -3.14765e-05 2.92519e-05 -0.000548133 0.00063301 0.0923999 -0.000580761 -0.00169253 -0.000362409 0.00075839 0.000162934 0.000760997 0.000458504 -0.000175349 -0.000175651 0.000129496 0.000164705 -0.00014275 4.72853e-05 -1.27316e-05 8.10216e-05 0.000259396 -4.61982e-05 -7.5912e-05 8.30025e-05 7.27826e-05 
1654.45 0 0.000113773 0.010684 2.89841e-06 -6.36715e-06 -0.0186507 -0.000548095 5.41353e-05 -7.84077e-05 1.60757e-05 -0.000553656 0.000594356 0.0936992 -0.00059618 -0.00171043 -0.000341308 0.000725089 0.000147161 0.000778474 0.000316414 -0.000113151 -0.000165717 0.000128522 0.00015157 -0.000130334 4.59734e-05 -1.78469e-05 8.51586e-05 0.00026553 -4.962e-05 -9.09261e-05 8.74772e-05 8.38975e-05 
1654.8 0 0.000107882 0.010936 1.7905e-06 -7.34388e-06 -0.011013 -0.000575076 5.64601e-05 -0.00012431 3.08693e-06 -0.000557596 0.000556659 0.0943966 -0.000604133 -0.00171788 -0.000316167 0.000688924 0.00013271 0.000791051 0.00016885 -5.18213e-05 -0.000153582 0.000127683 0.000137413 -0.000117262 4.37174e-05 -2.19667e-05 8.86836e-05 0.000269938 -5.17451e-05 -0.00010434 9.13077e-05 9.27233e-05 
1655.15 0 0.000102327 0.0111184 4.53749e-07 -8.5468e-06 -0.00338061 -0.000603245 5.53038e-05 -0.000168233 -8.32041e-06 -0.00056176 0.000516814 0.0944936 -0.000607008 -0.00171308 -0.00028426 0.000651444 0.000120251 0.000798466 1.82781e-05 7.6358e-06 -0.000138868 0.00012723 0.000122669 -0.000103615 4.24187e-05 -2.61332e-05 9.24102e-05 0.000273065 -5.32393e-05 -0.000115256 9.32231e-05 9.95277e-05 
1655.5 0 9.74401e-05 0.0112295 -8.29528e-07 -1.01588e-05 0.00420193 -0.000631174 5.01143e-05 -0.000209595 -1.55197e-05 -0.000565024 0.000472708 0.093994 -0.000605919 -0.00169585 -0.000246767 0.000615612 0.000109691 0.000800432 -0.000132811 6.68586e-05 -0.00012257 0.000126181 0.000107776 -9.0476e-05 4.08742e-05 -2.99965e-05 9.5737e-05 0.000275056 -5.43402e-05 -0.000122377 9.37964e-05 0.000104831 
1655.85 0 9.16567e-05 0.0112702 -1.91163e-06 -1.23421e-05 0.0116888 -0.000657717 4.18819e-05 -0.00024678 -1.86306e-05 -0.000563418 0.000426495 0.0929054 -0.000599135 -0.00166664 -0.000207183 0.000581542 9.97832e-05 0.000797458 -0.000283226 0.000127535 -0.000106562 0.000124228 9.2839e-05 -7.68741e-05 3.83437e-05 -3.3065e-05 9.80588e-05 0.000275979 -5.42293e-05 -0.000126155 9.46511e-05 0.000109757 
1656.2 0 8.41336e-05 0.0112417 -1.98088e-06 -1.55142e-05 0.019035 -0.000682322 3.25596e-05 -0.000278879 -1.72017e-05 -0.000555224 0.000378496 0.0912402 -0.000587064 -0.0016259 -0.000167366 0.000546174 8.86108e-05 0.000790998 -0.000432616 0.000188777 -9.17286e-05 0.000122227 7.75999e-05 -6.0823e-05 3.59007e-05 -3.575e-05 9.92837e-05 0.000275691 -5.3359e-05 -0.000128293 9.52908e-05 0.000114239 
1656.55 0 7.48777e-05 0.0111434 -1.47612e-06 -1.84962e-05 0.0261977 -0.000704325 2.33419e-05 -0.000305343 -9.16508e-06 -0.000542158 0.000326852 0.0890119 -0.000572797 -0.00157408 -0.000130805 0.000507694 7.562e-05 0.00078134 -0.000579465 0.000248925 -7.77093e-05 0.000120055 6.43999e-05 -4.27269e-05 3.32723e-05 -3.90164e-05 9.89329e-05 0.000273848 -5.30217e-05 -0.000130028 9.35852e-05 0.000117454 
1656.9 0 6.37335e-05 0.0109747 -1.35612e-06 -1.97184e-05 0.0331336 -0.000723432 1.42656e-05 -0.000325924 3.8639e-06 -0.000526366 0.000270984 0.0862365 -0.000557053 -0.00151276 -0.000101355 0.000465576 6.22987e-05 0.00076971 -0.000721281 0.000307769 -6.50369e-05 0.000117879 5.51446e-05 -2.46876e-05 2.97159e-05 -4.47049e-05 9.6527e-05 0.000269788 -5.29234e-05 -0.000131589 8.90257e-05 0.000120748 
1657.25 0 5.13557e-05 0.0107354 -1.72381e-06 -1.98777e-05 0.039799 -0.000738719 5.13834e-06 -0.000342511 1.71761e-05 -0.000509994 0.000212223 0.0829358 -0.000538181 -0.0014433 -7.78406e-05 0.000419137 5.0186e-05 0.000757385 -0.000856004 0.000365918 -5.3888e-05 0.000115981 4.76117e-05 -7.99714e-06 2.61962e-05 -5.38225e-05 9.28588e-05 0.000263387 -5.3459e-05 -0.000133406 8.19612e-05 0.000125957 
1657.6 0 3.90729e-05 0.0104272 -2.1225e-06 -1.95277e-05 0.0461524 -0.000749669 -4.86389e-06 -0.000356953 2.79415e-05 -0.000494456 0.000151476 0.0791346 -0.000515033 -0.00136771 -5.62204e-05 0.000369427 4.03671e-05 0.000742874 -0.000982665 0.000422717 -4.36675e-05 0.000113436 3.77835e-05 6.17385e-06 2.33567e-05 -6.44293e-05 8.88788e-05 0.000255274 -5.5505e-05 -0.000135852 7.24347e-05 0.000132583 
1657.95 0 2.77092e-05 0.0100532 -3.19541e-06 -1.90392e-05 0.0521545 -0.000757022 -1.6856e-05 -0.000369557 3.68662e-05 -0.000479231 8.85301e-05 0.0748589 -0.000488138 -0.00128746 -3.33214e-05 0.00031759 3.34761e-05 0.000723146 -0.00110236 0.000477726 -3.38513e-05 0.000108727 2.34512e-05 1.78578e-05 2.0502e-05 -7.467e-05 8.42366e-05 0.000245595 -5.88255e-05 -0.000138671 6.1818e-05 0.000138323 
1658.3 0 1.65654e-05 0.00961701 -5.94363e-06 -1.94433e-05 0.0577685 -0.000761582 -3.18211e-05 -0.000378889 4.78493e-05 -0.000464249 2.49531e-05 0.0701385 -0.000456138 -0.00120082 -7.52196e-06 0.000263444 2.78149e-05 0.000697152 -0.00121653 0.000529354 -2.42703e-05 0.000100267 5.538e-06 2.83653e-05 1.68028e-05 -8.41754e-05 7.90388e-05 0.000234358 -6.20845e-05 -0.000141191 5.12006e-05 0.000140351 
1658.65 0 4.64181e-06 0.00912245 -9.14474e-06 -2.0565e-05 0.062961 -0.000764662 -4.94961e-05 -0.00038309 6.43255e-05 -0.00045079 -3.75462e-05 0.065008 -0.000418912 -0.0011062 1.9054e-05 0.000207388 2.11058e-05 0.000667218 -0.00132513 0.000573663 -1.47342e-05 8.82141e-05 -1.21476e-05 3.80653e-05 1.31116e-05 -9.19935e-05 7.35696e-05 0.000222472 -6.31663e-05 -0.000143129 4.01392e-05 0.000138155 
1659 0 -7.70966e-06 0.00857396 -1.19785e-05 -2.17661e-05 0.0677009 -0.000766413 -6.94811e-05 -0.000382707 8.55646e-05 -0.000438828 -0.000100635 0.0595028 -0.000380132 -0.00100433 4.31596e-05 0.00015003 1.23839e-05 0.000636714 -0.0014269 0.00060997 -5.36595e-06 7.50726e-05 -2.7014e-05 4.60436e-05 1.06734e-05 -9.74622e-05 6.75512e-05 0.000210162 -6.08124e-05 -0.000144224 2.82373e-05 0.000134037 
1659.35 0 -1.98517e-05 0.00797498 -1.51283e-05 -2.37866e-05 0.0719599 -0.000764363 -9.16786e-05 -0.000380376 0.000109684 -0.000426137 -0.000166881 0.0536627 -0.000341683 -0.000895163 6.44903e-05 9.05145e-05 6.72771e-07 0.000606866 -0.00152143 0.000639991 3.82137e-06 6.31277e-05 -3.98214e-05 5.10324e-05 9.39932e-06 -0.000101524 6.11739e-05 0.000196921 -5.5811e-05 -0.000144485 1.65488e-05 0.000128811 
1659.7 0 -3.13874e-05 0.00732887 -1.90691e-05 -2.65847e-05 0.0757152 -0.000755266 -0.000116103 -0.000377732 0.000136163 -0.000411513 -0.000236322 0.0475312 -0.00030367 -0.000777739 8.29298e-05 2.81728e-05 -1.4601e-05 0.00057595 -0.00160659 0.000663319 1.29615e-05 5.32747e-05 -5.10389e-05 5.35998e-05 8.01466e-06 -0.000104474 5.45431e-05 0.000182307 -4.94153e-05 -0.000142922 7.1685e-06 0.000121563 
1660.05 0 -4.2859e-05 0.0066403 -2.31862e-05 -2.92153e-05 0.0789487 -0.000737467 -0.00014068 -0.000373791 0.000163504 -0.000395934 -0.000306988 0.0411511 -0.000266113 -0.000654259 9.86152e-05 -3.57804e-05 -3.23794e-05 0.000541841 -0.00167941 0.000680921 2.11798e-05 4.50338e-05 -5.979e-05 5.59793e-05 4.69862e-06 -0.000106105 4.79172e-05 0.000165506 -4.2704e-05 -0.000139007 9.33664e-07 0.000113524 
1660.4 0 -5.5519e-05 0.00591538 -2.56585e-05 -3.1549e-05 0.0816447 -0.000711455 -0.000163178 -0.000366055 0.000191098 -0.000380448 -0.000376865 0.0345652 -0.00022893 -0.000527882 0.000112576 -9.93157e-05 -4.87875e-05 0.000504394 -0.00173912 0.00069446 2.97312e-05 3.71554e-05 -6.73226e-05 5.91105e-05 -6.29389e-07 -0.000106553 4.22099e-05 0.00014635 -3.6205e-05 -0.000133139 -3.21244e-06 0.000106366 
1660.75 0 -6.93358e-05 0.00516052 -2.62782e-05 -3.39471e-05 0.0837905 -0.000678967 -0.000184963 -0.000353387 0.000220335 -0.000364297 -0.0004459 0.0278196 -0.000193774 -0.000400759 0.000123811 -0.000160918 -6.09593e-05 0.000465206 -0.00178658 0.000705255 3.98606e-05 2.87088e-05 -7.45436e-05 6.26853e-05 -6.33373e-06 -0.000106106 3.71854e-05 0.000125976 -2.96193e-05 -0.000124633 -5.98272e-06 9.99732e-05 
1661.1 0 -8.39486e-05 0.00438143 -2.65537e-05 -3.65594e-05 0.0853778 -0.000641362 -0.000207157 -0.00033626 0.000250102 -0.000345358 -0.000515345 0.02096 -0.000160149 -0.000274072 0.000131091 -0.000221257 -6.94494e-05 0.000426549 -0.00182282 0.000715726 5.01808e-05 1.96752e-05 -8.11847e-05 6.77296e-05 -1.19965e-05 -0.000104937 3.26937e-05 0.000105482 -2.21668e-05 -0.000114356 -7.2383e-06 9.43363e-05 
1661.45 0 -9.94796e-05 0.00358341 -2.63e-05 -3.94465e-05 0.0864019 -0.000598434 -0.000228607 -0.000316314 0.000278913 -0.000325322 -0.000587019 0.0140301 -0.000125204 -0.000148103 0.000134855 -0.000283987 -7.53844e-05 0.000390597 -0.00184939 0.000725952 5.98804e-05 1.12026e-05 -8.78967e-05 7.57242e-05 -1.79033e-05 -0.000103994 2.91197e-05 8.51704e-05 -1.37287e-05 -0.000104386 -7.97292e-06 8.88854e-05 
1661.8 0 -0.000115964 0.00277021 -2.5388e-05 -4.16316e-05 0.0868616 -0.000546025 -0.000249164 -0.000295629 0.000307123 -0.000310245 -0.000662078 0.00707349 -8.87758e-05 -2.30874e-05 0.000134914 -0.000349539 -7.77228e-05 0.000358506 -0.00186769 0.000734398 6.95708e-05 4.72438e-06 -9.45217e-05 8.56118e-05 -2.44387e-05 -0.000104911 2.63533e-05 6.56042e-05 -5.13191e-06 -9.49361e-05 -9.48667e-06 8.25791e-05 
1662.15 0 -0.000134462 0.00194428 -2.49708e-05 -4.24331e-05 0.0867588 -0.000479563 -0.000270407 -0.000276184 0.000333466 -0.000302006 -0.000737612 0.000134896 -5.13675e-05 9.94682e-05 0.00013081 -0.000412683 -7.6143e-05 0.000330119 -0.00187867 0.000741993 7.83233e-05 6.91928e-07 -0.000100082 9.47739e-05 -3.15355e-05 -0.000107367 2.37639e-05 4.6592e-05 2.35552e-06 -8.5097e-05 -1.14158e-05 7.49715e-05 
1662.5 0 -0.000154513 0.00111029 -2.54842e-05 -4.31161e-05 0.0860978 -0.000399711 -0.000292745 -0.00025825 0.000354835 -0.000296263 -0.00080878 -0.00674137 -1.0253e-05 0.000220235 0.000123863 -0.000469242 -7.31041e-05 0.000304942 -0.00188276 0.000750183 8.47452e-05 -1.66451e-06 -0.000104278 0.000102242 -3.70391e-05 -0.000108562 2.03594e-05 2.71891e-05 8.39363e-06 -7.55693e-05 -1.31158e-05 6.64354e-05 
1662.85 0 -0.000173932 0.000275782 -2.56694e-05 -4.39174e-05 0.0848859 -0.00030859 -0.000315504 -0.000241093 0.00036871 -0.000290551 -0.000873548 -0.0135111 3.65539e-05 0.000342106 0.000116838 -0.000518931 -6.99585e-05 0.000282911 -0.00187701 0.000756937 8.92106e-05 -2.67239e-06 -0.000107119 0.000108465 -3.90009e-05 -0.000107256 1.59576e-05 6.79414e-06 1.33685e-05 -6.7792e-05 -1.48395e-05 5.74439e-05 
1663.2 0 -0.000189879 -0.000551506 -2.38266e-05 -4.40196e-05 0.0831345 -0.000205893 -0.000338926 -0.000225276 0.000374331 -0.000284034 -0.000930378 -0.0201298 8.80422e-05 0.000464711 0.000110886 -0.000562603 -6.58959e-05 0.000262922 -0.00185773 0.000759732 9.28333e-05 -2.84662e-06 -0.000109325 0.00011397 -3.75331e-05 -0.000103536 1.06569e-05 -1.48637e-05 1.67739e-05 -6.26358e-05 -1.6345e-05 4.86813e-05 
1663.55 0 -0.000200087 -0.00136527 -1.92389e-05 -4.30388e-05 0.0808596 -9.19277e-05 -0.000362996 -0.000210917 0.000372862 -0.000274956 -0.000974996 -0.0265538 0.000143816 0.000585101 0.000104417 -0.000601574 -6.15261e-05 0.000243556 -0.00182535 0.000757727 9.65231e-05 -3.56657e-06 -0.000111997 0.000119734 -3.47806e-05 -9.77987e-05 3.84596e-06 -3.74264e-05 1.91209e-05 -6.00723e-05 -1.77444e-05 4.047e-05 
1663.9 0 -0.000205719 -0.00216114 -1.33623e-05 -4.08213e-05 0.078081 2.95373e-05 -0.000385755 -0.000196346 0.00036484 -0.000263015 -0.00100307 -0.0327414 0.000203982 0.000703118 9.66202e-05 -0.000637479 -5.89834e-05 0.000225993 -0.00178145 0.00074998 0.000101606 -4.73065e-06 -0.000114946 0.00012622 -3.25139e-05 -9.06498e-05 -5.20756e-06 -6.0781e-05 2.21393e-05 -5.85828e-05 -1.98967e-05 3.2266e-05 
1664.25 0 -0.000209882 -0.00293487 -8.38474e-06 -3.71412e-05 0.0748213 0.000154315 -0.000405342 -0.000181386 0.000349661 -0.000251559 -0.00101442 -0.0386524 0.000267279 0.000819307 8.86577e-05 -0.000671846 -5.84485e-05 0.000212825 -0.00172552 0.000734866 0.000108525 -5.18188e-06 -0.000117049 0.000133112 -3.04641e-05 -8.18778e-05 -1.63758e-05 -8.45052e-05 2.58477e-05 -5.55009e-05 -2.37067e-05 2.35498e-05 
1664.6 0 -0.00021224 -0.00368152 -5.08162e-06 -3.24864e-05 0.0711067 0.000281252 -0.000421634 -0.000168983 0.000326843 -0.000245007 -0.0010111 -0.0442493 0.000330295 0.000932141 8.19083e-05 -0.000702272 -5.82944e-05 0.000203389 -0.00165776 0.000710881 0.00011636 -5.00307e-06 -0.000118456 0.000138075 -2.80062e-05 -7.14601e-05 -2.84534e-05 -0.000108103 2.90919e-05 -4.91635e-05 -2.86965e-05 1.53623e-05 
1664.95 0 -0.000210672 -0.00439697 -2.82706e-06 -2.81807e-05 0.0669677 0.000410644 -0.000435195 -0.000162072 0.000297672 -0.000243685 -0.00099249 -0.0494973 0.000389075 0.00104057 7.82869e-05 -0.000725072 -5.86775e-05 0.000193969 -0.00157971 0.000677979 0.000123112 -5.68454e-06 -0.00012056 0.000139857 -2.63281e-05 -5.93754e-05 -3.98794e-05 -0.000131303 3.18212e-05 -3.94415e-05 -3.24076e-05 7.66943e-06 
1665.3 0 -0.000205715 -0.00507671 -4.2797e-07 -2.47433e-05 0.0624381 0.000540899 -0.000445664 -0.000159208 0.000265629 -0.000246433 -0.000955666 -0.0543671 0.000441344 0.00114361 7.90567e-05 -0.000739954 -6.06364e-05 0.000182269 -0.00149183 0.000638172 0.000127385 -8.37077e-06 -0.000123163 0.000140871 -2.55719e-05 -4.48639e-05 -4.96203e-05 -0.000152853 3.4527e-05 -2.71679e-05 -3.43772e-05 -8.91317e-07 
1665.65 0 -0.000198176 -0.00571537 2.83702e-06 -2.13465e-05 0.0575519 0.000668246 -0.000452755 -0.000156972 0.000235722 -0.000252533 -0.000901011 -0.0588329 0.000485797 0.00123848 8.29372e-05 -0.000747782 -6.40561e-05 0.000169495 -0.00139497 0.000593711 0.000128774 -1.18611e-05 -0.000124448 0.000142518 -2.38846e-05 -2.90291e-05 -5.82407e-05 -0.000171872 3.77483e-05 -1.35259e-05 -3.69566e-05 -1.0216e-05 
1666 0 -0.000188015 -0.00630905 6.01353e-06 -1.75508e-05 0.0523424 0.000790034 -0.000456851 -0.000155075 0.000210269 -0.000260564 -0.000831808 -0.0628704 0.000521438 0.00132285 8.58392e-05 -0.00074945 -6.64344e-05 0.000158928 -0.00129259 0.000547269 0.000128409 -1.36822e-05 -0.000123019 0.000144539 -2.14975e-05 -1.43836e-05 -6.6897e-05 -0.000188877 4.14424e-05 4.39946e-08 -4.10922e-05 -1.86203e-05 
1666.35 0 -0.000176241 -0.00685578 8.23759e-06 -1.32613e-05 0.0468458 0.000904236 -0.000460667 -0.000155001 0.000187532 -0.000269009 -0.000749099 -0.0664552 0.000549876 0.00139855 8.49392e-05 -0.000746432 -6.51617e-05 0.000153073 -0.00118781 0.000502044 0.000128236 -1.34182e-05 -0.000120111 0.000146822 -1.96592e-05 -1.74865e-06 -7.52551e-05 -0.000204191 4.46417e-05 1.46227e-05 -4.70689e-05 -2.4738e-05 
1666.7 0 -0.000162884 -0.00735329 1.03089e-05 -7.31632e-06 0.0411035 0.00100887 -0.000465996 -0.000158009 0.000165478 -0.000276865 -0.000653387 -0.0695665 0.00057363 0.00146791 8.04209e-05 -0.000739519 -6.04308e-05 0.000153451 -0.00108017 0.000458788 0.000127576 -1.19437e-05 -0.000117782 0.00014843 -1.73961e-05 1.0692e-05 -8.3211e-05 -0.00021779 4.72241e-05 3.14433e-05 -5.52172e-05 -2.93669e-05 
1667.05 0 -0.000146408 -0.00779862 1.25098e-05 2.54358e-08 0.0351575 0.00110455 -0.000472904 -0.000167413 0.0001423 -0.000284218 -0.000546504 -0.072191 0.000593456 0.00153073 7.24749e-05 -0.000727774 -5.26278e-05 0.000160169 -0.000969378 0.000416416 0.000125356 -9.70767e-06 -0.000115922 0.000148479 -1.39829e-05 2.33703e-05 -9.11442e-05 -0.000230164 4.90315e-05 4.95349e-05 -6.42505e-05 -3.41556e-05 
1667.4 0 -0.000125497 -0.00818967 1.38917e-05 7.82163e-06 0.0290473 0.00119306 -0.000481447 -0.000185744 0.00011708 -0.000291282 -0.000426909 -0.0743173 0.000610197 0.00158829 6.08085e-05 -0.000709611 -4.32861e-05 0.0001702 -0.000855463 0.000375015 0.000121279 -7.7254e-06 -0.000113555 0.000146773 -1.05217e-05 3.62871e-05 -9.8777e-05 -0.000241577 5.0234e-05 6.76939e-05 -7.24797e-05 -3.89831e-05 
1667.75 0 -0.000100657 -0.00852272 1.41765e-05 1.55152e-05 0.0228143 0.00126984 -0.000489591 -0.000212138 9.02219e-05 -0.000296103 -0.000291321 -0.0759351 0.000626586 0.00164127 4.63661e-05 -0.000684077 -3.41453e-05 0.000180731 -0.000737063 0.000334399 0.000115422 -6.3912e-06 -0.000110717 0.00014293 -7.83142e-06 5.1249e-05 -0.000105835 -0.000253156 5.08502e-05 8.49395e-05 -7.9548e-05 -4.32534e-05 
1668.1 0 -7.34499e-05 -0.00879247 1.41123e-05 2.19468e-05 0.0165023 0.00132677 -0.000494591 -0.000244336 6.23846e-05 -0.000296609 -0.000143813 -0.0770361 0.000643056 0.00168938 3.15975e-05 -0.000650847 -2.56478e-05 0.000189432 -0.000614374 0.000291625 0.000108373 -6.13813e-06 -0.000107652 0.000136565 -6.22604e-06 6.77494e-05 -0.000111683 -0.000265147 5.02915e-05 0.000101084 -8.63725e-05 -4.81869e-05 
1668.45 0 -4.58547e-05 -0.00899729 1.40609e-05 2.67039e-05 0.0101584 0.00136261 -0.000494339 -0.00027867 3.41585e-05 -0.000292176 7.06691e-06 -0.077616 0.00065613 0.00173285 1.9052e-05 -0.000610157 -1.81511e-05 0.000195587 -0.000487527 0.000244227 9.99822e-05 -6.32292e-06 -0.000103145 0.000127084 -6.53154e-06 8.30803e-05 -0.0001159 -0.000275838 4.98011e-05 0.000116436 -9.2705e-05 -5.45858e-05 
1668.8 0 -2.01147e-05 -0.00913912 1.31244e-05 3.01617e-05 0.00383231 0.00138142 -0.000487621 -0.000312948 6.177e-06 -0.000283231 0.000156766 -0.0776785 0.000663183 0.00177216 1.05274e-05 -0.000565046 -1.05191e-05 0.000201155 -0.000355547 0.000193829 8.92234e-05 -5.73299e-06 -9.66584e-05 0.000115738 -8.75869e-06 9.54534e-05 -0.000118554 -0.000283727 4.96488e-05 0.00013035 -9.72048e-05 -6.10952e-05 
1669.15 0 3.41977e-06 -0.00922048 1.10708e-05 3.27635e-05 -0.00242885 0.00138572 -0.000476355 -0.000346467 -2.06967e-05 -0.000271859 0.000305585 -0.0772344 0.000664476 0.0018068 5.93264e-06 -0.000518269 -1.13606e-06 0.000207911 -0.000217727 0.000142653 7.57299e-05 -5.28047e-06 -8.9025e-05 0.000104753 -1.17036e-05 0.000104749 -0.000119819 -0.000289065 4.95421e-05 0.000141215 -0.000100529 -6.59187e-05 
1669.5 0 2.56008e-05 -0.00924298 9.05463e-06 3.50171e-05 -0.00858489 0.0013747 -0.000465654 -0.000379265 -4.67711e-05 -0.000259603 0.000454143 -0.0763006 0.000659769 0.00183426 4.46528e-06 -0.000470129 8.0384e-06 0.000215747 -7.47745e-05 9.00719e-05 6.01166e-05 -5.23808e-06 -8.21517e-05 9.38432e-05 -1.47218e-05 0.000112106 -0.00011978 -0.000292215 5.06227e-05 0.000148156 -0.000104367 -6.8256e-05 
1669.85 0 4.70846e-05 -0.00920767 7.67714e-06 3.74682e-05 -0.0146024 0.00134667 -0.000458069 -0.000411913 -7.20009e-05 -0.000245967 0.000600702 -0.074894 0.000647697 0.00185174 5.56257e-06 -0.000421545 1.10588e-05 0.000223821 7.16207e-05 3.67497e-05 4.25853e-05 -4.74208e-06 -7.70137e-05 8.1786e-05 -1.72645e-05 0.000118425 -0.000118594 -0.000293247 5.44909e-05 0.00015089 -0.000108353 -6.94525e-05 
1670.2 0 6.76592e-05 -0.00911505 6.16282e-06 3.97507e-05 -0.0204484 0.00130167 -0.000450019 -0.000445503 -9.62958e-05 -0.000231808 0.000743414 -0.0730282 0.000628758 0.00185906 7.74541e-06 -0.000374964 4.70719e-06 0.00023379 0.000219603 -1.48335e-05 2.43173e-05 -2.15158e-06 -7.22591e-05 6.89489e-05 -1.95511e-05 0.000124532 -0.000116337 -0.000292876 6.12835e-05 0.000149105 -0.000111319 -7.02574e-05 
1670.55 0 8.66121e-05 -0.008966 4.12715e-06 4.11014e-05 -0.0260882 0.0012383 -0.00043834 -0.000482858 -0.000120422 -0.000218744 0.000882745 -0.0707199 0.000605362 0.00185769 9.81778e-06 -0.000330273 -9.1711e-06 0.000245612 0.000368998 -6.34239e-05 7.94627e-06 3.17829e-06 -6.7374e-05 5.53344e-05 -2.23765e-05 0.000130687 -0.000112478 -0.000290315 6.87211e-05 0.000144585 -0.000112622 -7.03902e-05 
1670.9 0 0.000105102 -0.00876256 3.09297e-06 4.22875e-05 -0.0314871 0.00115443 -0.000421404 -0.00052572 -0.000145757 -0.00020604 0.00101761 -0.06799 0.000579585 0.00184704 1.12741e-05 -0.000285784 -2.88201e-05 0.000255277 0.000520219 -0.000108885 -5.63711e-06 1.01857e-05 -6.31463e-05 4.15636e-05 -2.56337e-05 0.000136338 -0.000106651 -0.000284602 7.55584e-05 0.000140746 -0.000111491 -6.99983e-05 
1671.25 0 0.000123416 -0.00850682 3.75457e-06 4.44468e-05 -0.0366122 0.00105212 -0.000396666 -0.000573394 -0.000172527 -0.000193669 0.00114536 -0.0648635 0.000551801 0.0018252 1.30146e-05 -0.000241353 -5.2499e-05 0.000259823 0.000671361 -0.000151316 -1.78428e-05 1.87384e-05 -6.05573e-05 2.848e-05 -2.96874e-05 0.000140396 -0.000100281 -0.000277318 8.15551e-05 0.0001399 -0.000107968 -6.98437e-05 
1671.6 0 0.000140088 -0.00820168 5.01356e-06 4.68389e-05 -0.0414344 0.000933519 -0.000363643 -0.000624779 -0.000199631 -0.000183101 0.00126471 -0.0613685 0.000520825 0.00179244 1.67873e-05 -0.00019557 -7.70145e-05 0.000258443 0.000819831 -0.000191221 -3.06255e-05 2.86613e-05 -5.88785e-05 1.52259e-05 -3.41219e-05 0.000142184 -9.36804e-05 -0.000269944 8.58025e-05 0.000141484 -0.000103021 -7.04364e-05 
1671.95 0 0.000154212 -0.00785081 5.47895e-06 4.84462e-05 -0.0459288 0.000799838 -0.00032415 -0.000678517 -0.000225989 -0.000174513 0.00137418 -0.0575349 0.000485408 0.00175021 2.36215e-05 -0.000144844 -9.90074e-05 0.000251885 0.000965573 -0.000228617 -4.46124e-05 3.89846e-05 -5.64972e-05 1.0515e-06 -3.78844e-05 0.00014193 -8.581e-05 -0.00026227 8.83635e-05 0.000143974 -9.64802e-05 -7.18472e-05 
1672.3 0 0.000165621 -0.00745736 4.60804e-06 4.94797e-05 -0.0500737 0.000653685 -0.000280001 -0.000733282 -0.000251106 -0.000166554 0.00147149 -0.0533931 0.000446091 0.00169748 3.14462e-05 -8.81987e-05 -0.000116568 0.000242379 0.00110921 -0.000263199 -5.91791e-05 5.02105e-05 -5.25551e-05 -1.35111e-05 -3.95135e-05 0.000139886 -7.73119e-05 -0.000253776 8.93939e-05 0.000146188 -8.83274e-05 -7.43402e-05 
1672.65 0 0.000175303 -0.00702366 2.86249e-06 4.98066e-05 -0.0538497 0.000499687 -0.000232815 -0.000789365 -0.00027421 -0.000157492 0.00155531 -0.0489736 0.000402821 0.00163228 3.79858e-05 -2.79953e-05 -0.000128924 0.000230499 0.00124902 -0.00029479 -7.41132e-05 6.24953e-05 -4.75397e-05 -2.74375e-05 -3.90207e-05 0.000135681 -6.95811e-05 -0.000244542 8.76758e-05 0.000146893 -8.03875e-05 -7.77935e-05 
1673 0 0.000184396 -0.0065524 5.78579e-07 4.83153e-05 -0.057239 0.000340756 -0.00018353 -0.000846136 -0.000293114 -0.000147123 0.00162752 -0.0443069 0.000355686 0.00155601 4.2967e-05 3.27528e-05 -0.000136689 0.000214554 0.00138423 -0.000322862 -8.95829e-05 7.39048e-05 -4.16594e-05 -4.10086e-05 -3.77125e-05 0.000129092 -6.24773e-05 -0.000233877 8.29824e-05 0.000145145 -7.41432e-05 -8.2053e-05 
1673.35 0 0.000193466 -0.00604701 -1.99431e-06 4.55539e-05 -0.0602267 0.000176408 -0.000131425 -0.000902666 -0.000308216 -0.000136589 0.00168914 -0.0394268 0.000304939 0.00147047 4.59898e-05 9.3152e-05 -0.000140925 0.000193928 0.00151716 -0.000346869 -0.000104757 8.29825e-05 -3.40842e-05 -5.45947e-05 -3.65417e-05 0.000121522 -5.50159e-05 -0.000220629 7.71491e-05 0.000140668 -6.80036e-05 -8.68841e-05 
1673.7 0 0.000201513 -0.00551115 -5.06858e-06 4.33303e-05 -0.0628014 4.63016e-06 -7.66891e-05 -0.000960045 -0.000322474 -0.000126896 0.00173814 -0.0343686 0.000251862 0.00137223 4.85769e-05 0.000154392 -0.000141083 0.000168604 0.00164821 -0.000365086 -0.000117935 8.98821e-05 -2.44593e-05 -6.73572e-05 -3.55309e-05 0.000113795 -4.71335e-05 -0.000205107 7.23701e-05 0.000133656 -6.00428e-05 -9.13757e-05 
1674.05 0 0.000207627 -0.00494805 -8.55361e-06 4.14901e-05 -0.0649525 -0.000175475 -2.20855e-05 -0.0010181 -0.000336653 -0.000117623 0.00176926 -0.0291644 0.000200581 0.00125643 5.38216e-05 0.00021803 -0.000136263 0.000138184 0.00177343 -0.000376943 -0.00012807 9.57745e-05 -1.33072e-05 -7.92993e-05 -3.46671e-05 0.00010502 -3.94717e-05 -0.000188428 6.84206e-05 0.000124375 -5.08621e-05 -9.46733e-05 
1674.4 0 0.000210782 -0.00436129 -1.17252e-05 3.91299e-05 -0.0666707 -0.000360555 3.01702e-05 -0.00107395 -0.000348179 -0.000107121 0.00177816 -0.0238467 0.000154888 0.00112318 6.24545e-05 0.000284429 -0.000127348 0.000101848 0.00188793 -0.000384654 -0.000135316 0.000101227 -1.3297e-06 -9.07507e-05 -3.49912e-05 9.52432e-05 -3.22541e-05 -0.000170801 6.38568e-05 0.00011433 -4.13916e-05 -9.60995e-05 
1674.75 0 0.000210436 -0.003755 -1.42667e-05 3.64427e-05 -0.0679511 -0.000545608 8.00443e-05 -0.00112282 -0.000354846 -9.41782e-05 0.00176468 -0.0184518 0.000114781 0.000975572 7.20124e-05 0.00035259 -0.000117071 5.96263e-05 0.00198884 -0.000390114 -0.000140911 0.000106681 1.10101e-05 -0.00010046 -3.55625e-05 8.54985e-05 -2.54001e-05 -0.000151645 5.82855e-05 0.000104808 -3.15601e-05 -9.5074e-05 
1675.1 0 0.00020846 -0.00313396 -1.66145e-05 3.4077e-05 -0.0687938 -0.000726435 0.000129076 -0.00116089 -0.000357086 -7.79151e-05 0.00173088 -0.0130151 7.82547e-05 0.000816428 8.02361e-05 0.000421522 -0.000107562 1.33673e-05 0.00207558 -0.00039271 -0.000146339 0.000113981 2.3206e-05 -0.000107604 -3.49054e-05 7.52766e-05 -1.91527e-05 -0.000130493 5.14196e-05 9.47961e-05 -2.19218e-05 -9.1538e-05 
1675.45 0 0.000205429 -0.00250343 -1.88759e-05 3.2136e-05 -0.0691999 -0.000901573 0.000177728 -0.0011873 -0.000356085 -5.75851e-05 0.00167959 -0.00756925 4.49678e-05 0.000647224 8.64475e-05 0.000489119 -9.76116e-05 -3.4436e-05 0.00214801 -0.000392272 -0.000151568 0.000124241 3.50443e-05 -0.000112482 -3.30126e-05 6.48781e-05 -1.42191e-05 -0.000108181 4.19524e-05 8.32415e-05 -1.32988e-05 -8.65087e-05 
1675.8 0 0.000200022 -0.00186652 -2.09383e-05 3.00715e-05 -0.0691743 -0.00107197 0.000222814 -0.00120274 -0.000353921 -3.49576e-05 0.00161145 -0.00214839 1.51006e-05 0.000468549 9.0287e-05 0.000552789 -8.56873e-05 -8.3208e-05 0.0022041 -0.00039109 -0.000156144 0.000135695 4.69604e-05 -0.000115755 -2.90629e-05 5.54841e-05 -1.04991e-05 -8.51241e-05 2.84242e-05 7.1254e-05 -5.57577e-06 -8.03036e-05 
1676.15 0 0.000193198 -0.00122649 -2.25334e-05 2.75149e-05 -0.0687276 -0.00123659 0.000261409 -0.00120769 -0.000352445 -1.229e-05 0.00152451 0.00321608 -1.21866e-05 0.000282671 9.34421e-05 0.000611835 -7.3786e-05 -0.000132993 0.00224187 -0.000391386 -0.000160632 0.00014533 5.72333e-05 -0.000117739 -2.25339e-05 4.72282e-05 -6.70953e-06 -6.10173e-05 1.06395e-05 6.02153e-05 1.79392e-06 -7.20977e-05 
1676.5 0 0.000186646 -0.000586773 -2.28362e-05 2.50808e-05 -0.0678689 -0.00139078 0.00029449 -0.00120249 -0.000350373 1.08763e-05 0.00141889 0.008497 -3.96764e-05 9.34002e-05 9.79775e-05 0.000666278 -6.38283e-05 -0.000183556 0.00226108 -0.000392366 -0.000165454 0.000150965 6.35946e-05 -0.000118666 -1.62184e-05 4.17834e-05 -2.331e-06 -3.63774e-05 -1.06516e-05 4.94282e-05 8.51205e-06 -6.3248e-05 
1676.85 0 0.000179303 5.2315e-05 -2.17128e-05 2.33322e-05 -0.0666063 -0.00153124 0.000324357 -0.00118686 -0.000344442 3.65116e-05 0.00129849 0.0136656 -6.94324e-05 -9.62556e-05 0.000104876 0.000715712 -5.37913e-05 -0.000235916 0.00226165 -0.000391089 -0.000169772 0.000151228 6.7051e-05 -0.000119106 -1.26949e-05 3.9608e-05 2.14981e-06 -1.24312e-05 -3.32136e-05 3.71972e-05 1.34307e-05 -5.60052e-05 
1677.2 0 0.000169913 0.00068826 -2.04268e-05 2.17225e-05 -0.0649508 -0.00165854 0.000351012 -0.00115974 -0.000332608 6.68007e-05 0.00116547 0.0186928 -9.99863e-05 -0.000283441 0.000114212 0.000759487 -4.15368e-05 -0.000291012 0.00224291 -0.000386236 -0.000172847 0.00014539 7.03503e-05 -0.00011959 -1.09963e-05 3.76467e-05 5.74489e-06 1.04981e-05 -5.45053e-05 2.34556e-05 1.56707e-05 -5.05666e-05 
1677.55 0 0.000158718 0.0013143 -2.02487e-05 1.96085e-05 -0.0629132 -0.0017727 0.000374093 -0.00112039 -0.00031463 0.00010248 0.0010195 0.0235494 -0.000129644 -0.000465548 0.000125332 0.00079541 -2.89952e-05 -0.0003488 0.00220541 -0.00037859 -0.000175521 0.000134163 7.43493e-05 -0.000119841 -1.03391e-05 3.38296e-05 8.8847e-06 3.40246e-05 -7.26538e-05 8.24314e-06 1.60464e-05 -4.60322e-05 
1677.9 0 0.000145173 0.00192444 -2.0962e-05 1.76529e-05 -0.0605089 -0.00187221 0.000392455 -0.0010689 -0.000289637 0.000141895 0.000861821 0.0282044 -0.00015858 -0.000640836 0.000137097 0.000821956 -1.8407e-05 -0.000408801 0.00215082 -0.000368666 -0.000176986 0.000119394 7.92444e-05 -0.000119734 -1.08766e-05 2.79416e-05 1.28616e-05 5.83571e-05 -8.68855e-05 -9.21731e-06 1.59617e-05 -4.17372e-05 
1678.25 0 0.000128288 0.00251388 -2.13773e-05 1.64764e-05 -0.0577595 -0.00195493 0.000403657 -0.00100615 -0.000258338 0.000182159 0.000692991 0.0326309 -0.000187142 -0.000808243 0.000148818 0.000840562 -1.23765e-05 -0.000469891 0.00207952 -0.000355974 -0.000176564 0.000103697 8.54787e-05 -0.00012029 -1.22352e-05 2.10662e-05 1.84956e-05 8.14282e-05 -9.75952e-05 -2.82471e-05 1.56428e-05 -3.56648e-05 
1678.6 0 0.000107931 0.00307901 -2.08144e-05 1.54474e-05 -0.0546886 -0.00201702 0.000408448 -0.000934853 -0.000222015 0.000222023 0.000513539 0.0368029 -0.000215035 -0.000965994 0.000159534 0.000854097 -1.25833e-05 -0.000530165 0.00199179 -0.000339885 -0.000174198 8.93049e-05 9.17408e-05 -0.000123006 -1.32804e-05 1.54671e-05 2.54105e-05 0.000101698 -0.000105862 -4.85871e-05 1.52123e-05 -2.60249e-05 
1678.95 0 8.51302e-05 0.00361749 -1.98271e-05 1.33592e-05 -0.0513219 -0.00205595 0.000408695 -0.000858338 -0.000182839 0.000262849 0.000327098 0.0406973 -0.000241118 -0.00111275 0.000165935 0.000863225 -1.64303e-05 -0.000587398 0.00188984 -0.000319987 -0.000168588 7.7061e-05 9.66979e-05 -0.000127662 -1.2474e-05 1.10271e-05 3.28523e-05 0.000118884 -0.000112863 -6.85814e-05 1.524e-05 -1.37155e-05 
1679.3 0 6.20611e-05 0.00412712 -1.91167e-05 1.0325e-05 -0.0476847 -0.00207322 0.000404065 -0.000779882 -0.000143552 0.000303634 0.00013806 0.0442963 -0.000263409 -0.001249 0.000166818 0.00086623 -2.11861e-05 -0.000640308 0.00177682 -0.000296294 -0.000159372 6.65785e-05 9.96743e-05 -0.000132245 -8.70193e-06 6.45362e-06 3.96241e-05 0.000135048 -0.000119852 -8.50163e-05 1.56328e-05 -1.16597e-07 
1679.65 0 4.10343e-05 0.00460502 -1.93234e-05 7.81783e-06 -0.0438014 -0.00206825 0.00039321 -0.000701053 -0.000103714 0.000340765 -5.10218e-05 0.0475844 -0.000280381 -0.00137644 0.000164425 0.000862565 -2.673e-05 -0.000689586 0.00165384 -0.000269059 -0.00014926 5.62829e-05 0.000100033 -0.000136069 -2.84308e-06 8.37165e-07 4.43339e-05 0.000152666 -0.000128421 -9.61247e-05 1.6013e-05 1.37805e-05 
1680 0 2.2255e-05 0.00504832 -2.06098e-05 7.62642e-06 -0.0396958 -0.00203971 0.000377572 -0.000620227 -6.08855e-05 0.00037272 -0.000234163 0.0505463 -0.000292649 -0.00149522 0.00015981 0.000853914 -3.30336e-05 -0.000735748 0.00152099 -0.000239791 -0.000140821 4.36292e-05 9.82072e-05 -0.000139125 3.1668e-06 -5.3116e-06 4.72747e-05 0.000171486 -0.000139028 -0.000103214 1.67527e-05 2.563e-05 
1680.35 0 5.10518e-06 0.00545614 -2.29422e-05 9.10503e-06 -0.0353925 -0.00199222 0.000358585 -0.000535536 -1.55916e-05 0.000398818 -0.000405741 0.0531656 -0.000302788 -0.00160474 0.000151046 0.000842635 -3.77495e-05 -0.000776318 0.00137901 -0.000210904 -0.000133751 2.78872e-05 9.63309e-05 -0.000140515 8.89394e-06 -1.09816e-05 4.93311e-05 0.000188476 -0.00014982 -0.000107857 1.80368e-05 3.48705e-05 
1680.7 0 -1.07965e-05 0.00582817 -2.6132e-05 9.8247e-06 -0.03092 -0.00193174 0.00033453 -0.000448043 2.85945e-05 0.000419975 -0.000565691 0.0554262 -0.000313529 -0.00170329 0.000139035 0.000828823 -3.93157e-05 -0.00080919 0.0012284 -0.00018073 -0.000127735 1.05501e-05 9.4658e-05 -0.000139949 1.41856e-05 -1.64392e-05 5.03103e-05 0.000202298 -0.000159442 -0.000110474 1.82036e-05 4.35779e-05 
1681.05 0 -2.56726e-05 0.00616206 -2.94091e-05 9.98431e-06 -0.0263094 -0.0018601 0.000303755 -0.000359796 7.10336e-05 0.000438101 -0.000716131 0.057317 -0.000323828 -0.00179098 0.000126067 0.000810047 -3.96539e-05 -0.000834862 0.00107267 -0.000145455 -0.000123255 -7.26572e-06 9.2663e-05 -0.00013755 1.8638e-05 -2.27818e-05 5.10095e-05 0.000214559 -0.000167198 -0.000112664 1.56223e-05 5.23537e-05 
1681.4 0 -4.05963e-05 0.00645419 -3.14835e-05 1.05942e-05 -0.0215897 -0.00177563 0.00026881 -0.000272089 0.000111424 0.000453739 -0.000858028 0.0588332 -0.000330558 -0.00187067 0.000110819 0.000784394 -4.11954e-05 -0.000853645 0.000914272 -0.00010689 -0.000120154 -2.56345e-05 9.16972e-05 -0.000133821 2.15903e-05 -2.90934e-05 5.17431e-05 0.000226171 -0.000172939 -0.000116105 9.82211e-06 6.17381e-05 
1681.75 0 -5.68607e-05 0.00670296 -3.22378e-05 1.21412e-05 -0.0167856 -0.00167869 0.00023323 -0.000184732 0.000146825 0.000468087 -0.000989611 0.0599704 -0.000332719 -0.00194149 9.32037e-05 0.000750761 -4.44619e-05 -0.000866124 0.000751549 -6.75153e-05 -0.000117707 -4.51135e-05 9.08601e-05 -0.000129787 2.38111e-05 -3.26479e-05 5.09483e-05 0.000237565 -0.000175903 -0.000121578 1.59007e-06 7.3038e-05 
1682.1 0 -7.30089e-05 0.00690954 -3.24811e-05 1.48588e-05 -0.0119239 -0.00157142 0.000198459 -9.74201e-05 0.000176828 0.000480907 -0.00111028 0.0607216 -0.00032974 -0.00200048 7.50713e-05 0.000707911 -4.81875e-05 -0.000872547 0.00058429 -2.76789e-05 -0.000114758 -6.41444e-05 8.74959e-05 -0.000126409 2.72632e-05 -3.37749e-05 4.84537e-05 0.000248485 -0.00017495 -0.000130127 -7.1716e-06 8.57966e-05 
1682.45 0 -8.71891e-05 0.00707399 -3.24659e-05 1.69887e-05 -0.00703731 -0.00145412 0.000164489 -1.16694e-05 0.000204291 0.000490831 -0.00121919 0.0610843 -0.000321297 -0.00204554 5.54157e-05 0.00065712 -5.11758e-05 -0.00087318 0.00041462 1.15728e-05 -0.00010993 -8.01586e-05 8.12575e-05 -0.000125021 3.20228e-05 -3.69811e-05 4.53976e-05 0.000257255 -0.000170984 -0.000141611 -1.43122e-05 9.83577e-05 
1682.8 0 -9.89679e-05 0.00719298 -3.19894e-05 1.76538e-05 -0.00215912 -0.00132817 0.000130559 7.04053e-05 0.00022962 0.00049782 -0.00131443 0.061062 -0.000307984 -0.0020765 3.11172e-05 0.000600433 -5.34112e-05 -0.000868467 0.000243867 4.78193e-05 -0.000102248 -9.28459e-05 7.35696e-05 -0.000124332 3.72065e-05 -4.39883e-05 4.26553e-05 0.000263641 -0.000166262 -0.000154484 -1.76348e-05 0.000109969 
1683.15 0 -0.000108897 0.00726301 -3.05412e-05 1.79593e-05 0.0026805 -0.00119507 9.6002e-05 0.000148697 0.000249408 0.000499017 -0.00139513 0.0606594 -0.000291472 -0.00209341 3.03698e-06 0.000537781 -5.60329e-05 -0.000859965 7.13086e-05 7.9892e-05 -9.15859e-05 -0.000104057 6.41123e-05 -0.000121134 4.18092e-05 -5.23998e-05 4.03259e-05 0.000269157 -0.000162829 -0.00016707 -1.73612e-05 0.000120347 
1683.5 0 -0.000117638 0.007284 -2.78691e-05 1.82847e-05 0.00745323 -0.00105742 6.07873e-05 0.000225922 0.00026144 0.00049058 -0.00146011 0.0598813 -0.000272243 -0.00209478 -2.44415e-05 0.000471239 -5.94923e-05 -0.000849394 -0.000102341 0.000109572 -7.75648e-05 -0.000114879 5.19149e-05 -0.000114887 4.58093e-05 -5.91694e-05 3.82133e-05 0.000273902 -0.000161153 -0.000178599 -1.53338e-05 0.000127719 
1683.85 0 -0.000124781 0.00725921 -2.39969e-05 1.76765e-05 0.0121288 -0.000919876 2.37475e-05 0.000304066 0.000265662 0.000473842 -0.00151018 0.0587333 -0.000249948 -0.00207895 -4.74613e-05 0.000404679 -6.21446e-05 -0.000835029 -0.000274831 0.000138246 -5.99746e-05 -0.000125309 3.79584e-05 -0.000106272 4.89971e-05 -6.33993e-05 3.5834e-05 0.000276979 -0.000160395 -0.000187773 -1.25888e-05 0.000131106 
1684.2 0 -0.000130447 0.00719048 -1.97545e-05 1.65557e-05 0.0166752 -0.000784636 -1.69134e-05 0.000381073 0.000264178 0.000452741 -0.00154795 0.0572247 -0.000225041 -0.0020458 -6.34739e-05 0.000338742 -6.4736e-05 -0.000814408 -0.00044319 0.000165924 -4.03559e-05 -0.00013614 2.37476e-05 -9.51107e-05 5.01732e-05 -6.75426e-05 3.29438e-05 0.000277581 -0.000159932 -0.000193003 -1.05198e-05 0.000131189 
1684.55 0 -0.000136214 0.00707716 -1.54421e-05 1.48715e-05 0.0210636 -0.000652507 -5.99388e-05 0.00045466 0.000260253 0.000427902 -0.0015765 0.0553719 -0.000198384 -0.00199625 -7.38476e-05 0.000272334 -7.08923e-05 -0.000788123 -0.000605843 0.00019188 -2.1168e-05 -0.000147995 1.0762e-05 -8.23412e-05 5.00298e-05 -7.29211e-05 2.9816e-05 0.000274463 -0.000159403 -0.000194247 -1.07735e-05 0.000128715 
1684.9 0 -0.000141769 0.0069194 -1.09901e-05 1.2483e-05 0.0252696 -0.000522869 -0.000101456 0.000523276 0.000255646 0.000398874 -0.00159945 0.0531898 -0.000171356 -0.00193007 -8.1795e-05 0.000206155 -8.11032e-05 -0.000757213 -0.000760867 0.000216156 -3.54923e-06 -0.000160293 -2.94208e-07 -6.98506e-05 4.93623e-05 -7.78226e-05 2.64768e-05 0.000267893 -0.000158623 -0.000192163 -1.24649e-05 0.000124163 
1685.25 0 -0.000146682 0.00671903 -7.28515e-06 1.01045e-05 0.0292678 -0.000392642 -0.00014036 0.000585162 0.000251258 0.000367304 -0.00161662 0.0506912 -0.000143725 -0.00184813 -8.83383e-05 0.000140484 -9.2825e-05 -0.000723683 -0.000904521 0.000239287 1.29164e-05 -0.00017308 -9.36413e-06 -5.71637e-05 4.71214e-05 -8.19675e-05 2.29112e-05 0.00025849 -0.000156925 -0.000187173 -1.46496e-05 0.000117871 
1685.6 0 -0.000151904 0.00647783 -4.22101e-06 7.94746e-06 0.0330321 -0.000260843 -0.000177292 0.000641055 0.000246535 0.000334291 -0.0016248 0.047896 -0.000113989 -0.00175269 -9.15568e-05 7.48374e-05 -0.000106057 -0.000690862 -0.00103618 0.000260426 2.75185e-05 -0.000186871 -1.72298e-05 -4.38242e-05 4.3663e-05 -8.56976e-05 1.87719e-05 0.000246684 -0.000153088 -0.000180523 -1.92189e-05 0.000110729 
1685.95 0 -0.000157414 0.00619738 -3.79675e-07 5.58876e-06 0.0365415 -0.000129268 -0.000210557 0.000693616 0.000242331 0.000299075 -0.00162341 0.0448279 -8.15733e-05 -0.00164497 -9.03672e-05 9.20775e-06 -0.000122052 -0.000658181 -0.00115764 0.000279137 3.97467e-05 -0.000200294 -2.50893e-05 -3.16611e-05 4.0141e-05 -8.77986e-05 1.3758e-05 0.000233856 -0.000146402 -0.000173433 -2.69805e-05 0.000102492 
1686.3 0 -0.000162458 0.00588031 4.43709e-06 2.77299e-06 0.0397773 1.67867e-06 -0.000238871 0.000742251 0.000239344 0.000260903 -0.00161339 0.0415097 -4.64423e-05 -0.00152513 -8.76625e-05 -5.52093e-05 -0.00014003 -0.00062242 -0.00126956 0.000295494 5.09505e-05 -0.000212029 -3.18659e-05 -2.24362e-05 3.59219e-05 -8.73594e-05 7.90378e-06 0.000220545 -0.000138508 -0.000165579 -3.64159e-05 9.3541e-05 
1686.65 0 -0.000167447 0.00553024 9.3353e-06 -7.62125e-07 0.0427205 0.000133365 -0.000263414 0.000785202 0.000234853 0.00022219 -0.00159323 0.0379657 -8.53025e-06 -0.00139398 -8.53796e-05 -0.000117111 -0.000157708 -0.000583891 -0.00137204 0.000308054 6.14594e-05 -0.000223387 -3.70522e-05 -1.61128e-05 3.05722e-05 -8.51042e-05 1.5015e-06 0.000206128 -0.000131008 -0.000156088 -4.57968e-05 8.52094e-05 
1687 0 -0.000173225 0.00515045 1.36826e-05 -5.15521e-06 0.0453544 0.000266454 -0.000283929 0.000823157 0.000226355 0.000186254 -0.00156037 0.034222 3.10713e-05 -0.00125296 -8.25358e-05 -0.000177262 -0.000174039 -0.000544379 -0.00146606 0.000314403 7.01114e-05 -0.000234864 -4.13759e-05 -1.18355e-05 2.60711e-05 -8.25206e-05 -5.82585e-06 0.000190059 -0.000123393 -0.000145052 -5.41681e-05 7.74775e-05 
1687.35 0 -0.000178646 0.00474347 1.67054e-05 -9.89929e-06 0.0476647 0.000398851 -0.000299678 0.00085647 0.000213724 0.000152714 -0.0015132 0.0303051 7.01533e-05 -0.001103 -7.73691e-05 -0.000236499 -0.00018868 -0.000502743 -0.00155273 0.000312208 7.76289e-05 -0.000245228 -4.5262e-05 -9.32234e-06 2.42948e-05 -8.02889e-05 -1.40841e-05 0.000172118 -0.000114413 -0.000133191 -6.09442e-05 6.98903e-05 
1687.7 0 -0.000180397 0.00431094 1.79502e-05 -1.46566e-05 0.0496387 0.000526574 -0.000311702 0.000883269 0.000197924 0.000120935 -0.00145218 0.0262426 0.000104885 -0.000944923 -7.04005e-05 -0.000294173 -0.000201647 -0.000456571 -0.0016313 0.000301847 8.4449e-05 -0.000254089 -4.84533e-05 -8.77523e-06 2.42255e-05 -7.81639e-05 -2.1789e-05 0.000152281 -0.00010369 -0.00012062 -6.5286e-05 6.25508e-05 
1688.05 0 -0.000177265 0.0038559 1.86351e-05 -1.92437e-05 0.051267 0.000646847 -0.000319947 0.00090257 0.000179486 9.18489e-05 -0.00137709 0.0220624 0.000132035 -0.000780966 -6.39845e-05 -0.000350031 -0.000213581 -0.000406837 -0.00169871 0.000287127 8.94993e-05 -0.000261824 -5.05021e-05 -9.16171e-06 2.27205e-05 -7.53032e-05 -2.68292e-05 0.000131185 -9.1177e-05 -0.000107745 -6.77704e-05 5.53626e-05 
1688.4 0 -0.000171361 0.00338302 1.98529e-05 -2.36791e-05 0.0525436 0.000756077 -0.000323679 0.000916385 0.000158262 6.55092e-05 -0.00128613 0.0177927 0.000151369 -0.000614938 -5.88539e-05 -0.000403925 -0.000224955 -0.00035559 -0.00175351 0.000271777 9.25569e-05 -0.000267362 -5.15574e-05 -1.03537e-05 1.92779e-05 -7.23176e-05 -2.97236e-05 0.000109534 -7.58342e-05 -9.59496e-05 -6.96808e-05 4.78685e-05 
1688.75 0 -0.000163299 0.00289461 2.07177e-05 -2.82094e-05 0.0534644 0.000851707 -0.000324318 0.000925494 0.000133607 4.16389e-05 -0.00118031 0.0134631 0.000165422 -0.000448348 -5.23453e-05 -0.000454727 -0.000236662 -0.000302721 -0.00179617 0.00025724 9.46863e-05 -0.000268425 -5.17374e-05 -1.32612e-05 1.61038e-05 -6.97766e-05 -3.20295e-05 8.84661e-05 -5.78602e-05 -8.67664e-05 -7.05387e-05 4.0107e-05 
1689.1 0 -0.000153075 0.0023927 2.00856e-05 -3.18143e-05 0.0540276 0.000932605 -0.000323489 0.000928131 0.000105669 2.01924e-05 -0.00106286 0.00910297 0.000175943 -0.000280464 -4.19992e-05 -0.000501417 -0.000249941 -0.00024971 -0.00182597 0.000243411 9.68422e-05 -0.000264792 -5.15265e-05 -1.73126e-05 1.3756e-05 -6.6315e-05 -3.38512e-05 6.81862e-05 -3.92266e-05 -7.99361e-05 -6.91997e-05 3.18999e-05 
1689.45 0 -0.000141397 0.00188153 1.82804e-05 -3.37234e-05 0.0542337 0.00099799 -0.000321914 0.000923912 7.65034e-05 4.81251e-07 -0.000937986 0.00474234 0.000183109 -0.000111399 -2.86156e-05 -0.000544466 -0.000265698 -0.000199743 -0.00184113 0.000229713 9.93602e-05 -0.000258676 -5.05346e-05 -2.11282e-05 1.18478e-05 -6.18155e-05 -3.46569e-05 4.72806e-05 -2.10401e-05 -7.35016e-05 -6.55196e-05 2.25353e-05 
1689.8 0 -0.000128865 0.00136548 1.62282e-05 -3.49375e-05 0.0540879 0.00104943 -0.000319513 0.00091523 4.73601e-05 -1.86182e-05 -0.000809402 0.000413999 0.000187299 5.60473e-05 -1.51023e-05 -0.000583811 -0.000285155 -0.000153195 -0.00184132 0.000214952 0.000101613 -0.00025161 -4.66846e-05 -2.47528e-05 1.0635e-05 -5.62068e-05 -3.47578e-05 2.50844e-05 -3.10244e-06 -6.61585e-05 -5.99629e-05 1.22223e-05 
1690.15 0 -0.000115477 0.000848626 1.42046e-05 -3.65953e-05 0.0536005 0.00108959 -0.000315242 0.000902072 1.65294e-05 -3.5936e-05 -0.000678128 -0.00385211 0.000188741 0.000218951 -3.10406e-06 -0.000616569 -0.000308282 -0.000108095 -0.00182741 0.000198791 0.000103492 -0.000243188 -3.87865e-05 -2.84181e-05 9.94191e-06 -4.79568e-05 -3.47277e-05 3.00061e-06 1.40029e-05 -5.72173e-05 -5.27963e-05 2.8499e-06 
1690.5 0 -0.000100868 0.000334791 1.1738e-05 -3.88275e-05 0.0527821 0.00111903 -0.000309005 0.000883006 -1.56351e-05 -4.83379e-05 -0.000542289 -0.00803148 0.000186577 0.000374685 9.60713e-06 -0.0006408 -0.000332576 -6.46285e-05 -0.00180054 0.000182347 0.000104178 -0.000233446 -2.91394e-05 -3.15292e-05 8.94181e-06 -3.76582e-05 -3.43262e-05 -1.7803e-05 2.95385e-05 -4.58074e-05 -4.40738e-05 -3.72708e-06 
1690.85 0 -8.50019e-05 -0.000173179 8.31671e-06 -4.17144e-05 0.0516411 0.00113534 -0.0003013 0.000858109 -4.38517e-05 -5.35464e-05 -0.000401321 -0.0121013 0.000180919 0.000521141 2.47954e-05 -0.000658004 -0.000355347 -2.32714e-05 -0.00176183 0.000167225 0.000102378 -0.000222207 -1.99146e-05 -3.31065e-05 7.55139e-06 -2.73228e-05 -3.30175e-05 -3.69566e-05 4.35975e-05 -3.21167e-05 -3.46186e-05 -7.86724e-06 
1691.2 0 -6.77057e-05 -0.000672681 4.90842e-06 -4.43706e-05 0.0501864 0.00113572 -0.000291457 0.00082854 -6.49656e-05 -5.19046e-05 -0.000258123 -0.0160385 0.000173717 0.000656724 4.00563e-05 -0.0006707 -0.000375915 1.535e-05 -0.00171173 0.000154901 9.7536e-05 -0.000210005 -1.05046e-05 -3.33775e-05 6.12979e-06 -1.8208e-05 -3.09454e-05 -5.55315e-05 5.63116e-05 -1.73465e-05 -2.63371e-05 -1.01588e-05 
1691.55 0 -4.84036e-05 -0.00116137 2.90722e-06 -4.6295e-05 0.0484303 0.0011179 -0.000277701 0.000796024 -7.98205e-05 -4.55578e-05 -0.000116271 -0.0198187 0.000166199 0.000780876 5.25882e-05 -0.000680813 -0.000393271 5.048e-05 -0.00165178 0.000146467 9.04877e-05 -0.000197556 -7.58615e-07 -3.4033e-05 3.67043e-06 -1.036e-05 -2.89473e-05 -7.47977e-05 6.77238e-05 -3.52137e-06 -2.00509e-05 -9.2358e-06 
1691.9 0 -2.77384e-05 -0.00163655 1.7958e-06 -4.84001e-05 0.0463925 0.00108029 -0.000260818 0.00076083 -9.00546e-05 -3.83111e-05 2.05282e-05 -0.0234201 0.000159755 0.000895845 6.0774e-05 -0.000689311 -0.000406098 8.19604e-05 -0.00158314 0.000143414 8.2726e-05 -0.000185629 7.92303e-06 -3.62376e-05 -5.12136e-07 -2.78121e-06 -2.77345e-05 -9.40264e-05 7.85212e-05 8.018e-06 -1.41097e-05 -3.84312e-06 
1692.25 0 -7.27557e-06 -0.00209466 1.74609e-07 -5.12676e-05 0.0440916 0.00102473 -0.000242334 0.000723 -9.79159e-05 -3.19029e-05 0.000148209 -0.0268257 0.000157504 0.0010037 6.3661e-05 -0.000694941 -0.000415007 0.00011028 -0.00150678 0.000145504 7.45671e-05 -0.000173573 1.39354e-05 -3.95441e-05 -6.19648e-06 4.60994e-06 -2.69963e-05 -0.000112208 8.96291e-05 1.73553e-05 -6.34843e-06 5.66361e-06 
1692.6 0 1.11916e-05 -0.00253329 -2.00131e-06 -5.37237e-05 0.0415416 0.000955467 -0.000222677 0.000682054 -0.000105069 -2.38777e-05 0.000265095 -0.0300179 0.000159795 0.00110494 6.25014e-05 -0.000695754 -0.00042031 0.000135657 -0.00142487 0.000149858 6.58162e-05 -0.000160567 1.56981e-05 -4.18337e-05 -1.3385e-05 1.17535e-05 -2.56139e-05 -0.00012846 9.99556e-05 2.47815e-05 3.81616e-06 1.76819e-05 
1692.95 0 2.55696e-05 -0.00295153 -4.02527e-06 -5.43166e-05 0.0387592 0.000874673 -0.00020325 0.000637623 -0.000111081 -1.20767e-05 0.000371291 -0.0329776 0.000164126 0.00119804 6.03992e-05 -0.000691187 -0.000421449 0.000156063 -0.00133824 0.000154383 5.65978e-05 -0.000148095 1.14297e-05 -4.09057e-05 -2.14422e-05 1.93751e-05 -2.36779e-05 -0.000141888 0.000108684 3.06641e-05 1.50618e-05 2.90421e-05 
1693.3 0 3.51948e-05 -0.00334673 -6.36119e-06 -5.4154e-05 0.0357656 0.000783144 -0.000184429 0.000591691 -0.000114529 3.99313e-06 0.000465294 -0.0356887 0.000171715 0.00128145 5.88993e-05 -0.000682551 -0.000419074 0.000170369 -0.00124726 0.000158533 4.74455e-05 -0.000136624 2.12024e-06 -3.64126e-05 -2.85021e-05 2.83715e-05 -2.26841e-05 -0.000152756 0.000117226 3.55059e-05 2.62272e-05 3.61571e-05 
1693.65 0 4.16001e-05 -0.00371335 -8.73987e-06 -5.41696e-05 0.0325824 0.000683521 -0.000165187 0.000545081 -0.000115736 2.28015e-05 0.000545471 -0.0381378 0.000186028 0.00135641 5.93145e-05 -0.000671647 -0.000413969 0.000181174 -0.00115193 0.000160564 3.9253e-05 -0.000124044 -1.01164e-05 -2.95787e-05 -3.31475e-05 3.81001e-05 -2.34425e-05 -0.000161484 0.000125 3.93632e-05 3.66545e-05 3.82572e-05 
1694 0 4.68016e-05 -0.00404702 -1.03373e-05 -5.33225e-05 0.0292311 0.000578986 -0.00014489 0.000497024 -0.000114797 4.1101e-05 0.000611576 -0.0403103 0.000204986 0.00142181 6.32409e-05 -0.000657211 -0.000407081 0.000188919 -0.00105168 0.000157641 3.28858e-05 -0.000110731 -2.47711e-05 -2.25137e-05 -3.57436e-05 4.6599e-05 -2.52272e-05 -0.00016889 0.000130286 4.19177e-05 4.56714e-05 3.54224e-05 
1694.35 0 5.13511e-05 -0.00434658 -1.09229e-05 -5.17395e-05 0.0257368 0.000471854 -0.000122582 0.000450098 -0.0001122 5.75998e-05 0.000664393 -0.0421948 0.000222998 0.00147458 6.9181e-05 -0.000636176 -0.00040043 0.000192228 -0.000949215 0.000149122 2.80279e-05 -9.8207e-05 -3.93475e-05 -1.68064e-05 -3.74442e-05 5.23174e-05 -2.65434e-05 -0.000175755 0.000134515 4.44081e-05 5.38644e-05 2.8026e-05 
1694.7 0 5.37374e-05 -0.00461353 -9.99815e-06 -5.00554e-05 0.0221256 0.000361506 -9.54829e-05 0.000407535 -0.000110478 7.47888e-05 0.000702997 -0.0437851 0.00023614 0.00151549 7.34083e-05 -0.000608658 -0.000393649 0.00019294 -0.00084803 0.000137658 2.37864e-05 -8.62136e-05 -5.0362e-05 -1.21808e-05 -3.81749e-05 5.40554e-05 -2.71849e-05 -0.000182047 0.00013952 4.77736e-05 6.30651e-05 1.84527e-05 
1695.05 0 5.26754e-05 -0.00484948 -8.13731e-06 -4.78475e-05 0.0184225 0.000249198 -6.41652e-05 0.000368676 -0.000112038 9.54012e-05 0.000722979 -0.0450766 0.000244088 0.00154751 7.39949e-05 -0.000577553 -0.000383199 0.00019205 -0.000748455 0.000127421 2.05501e-05 -7.3617e-05 -5.73597e-05 -6.29556e-06 -3.72735e-05 5.32789e-05 -2.75567e-05 -0.000188148 0.0001454 5.3298e-05 7.43265e-05 9.8842e-06 
1695.4 0 4.83222e-05 -0.00505273 -6.32379e-06 -4.49444e-05 0.0146509 0.000141304 -3.1583e-05 0.000331409 -0.000116363 0.000119563 0.000723296 -0.0460665 0.00024931 0.00157292 7.181e-05 -0.00054375 -0.000368484 0.000186181 -0.000648535 0.000120506 1.73051e-05 -6.00424e-05 -6.22169e-05 2.27607e-06 -3.36663e-05 5.2743e-05 -2.80957e-05 -0.000194432 0.000151704 6.16721e-05 8.58286e-05 3.22617e-06 
1695.75 0 4.28194e-05 -0.0052203 -4.95464e-06 -4.10133e-05 0.0108351 4.2036e-05 2.87316e-07 0.000296764 -0.000121064 0.000148166 0.000708095 -0.0467528 0.000254267 0.00159226 6.81874e-05 -0.00050604 -0.000351716 0.000173213 -0.000546383 0.000117251 1.30221e-05 -4.57721e-05 -6.61067e-05 1.16715e-05 -2.6752e-05 5.24657e-05 -2.89593e-05 -0.000200271 0.000157542 7.12233e-05 9.51762e-05 -2.37406e-06 
1696.1 0 3.89462e-05 -0.00535129 -3.17508e-06 -3.54641e-05 0.00700019 -4.81596e-05 3.14198e-05 0.00026655 -0.000123851 0.00018309 0.000682262 -0.0471357 0.000261309 0.00160417 6.33956e-05 -0.000466167 -0.000334706 0.000154645 -0.000441209 0.000117018 7.48539e-06 -3.17387e-05 -6.82288e-05 1.97485e-05 -1.91823e-05 5.07497e-05 -2.96305e-05 -0.000205094 0.000161242 7.9771e-05 0.000101979 -7.27252e-06 
1696.45 0 3.68632e-05 -0.00544761 -2.04611e-07 -2.89288e-05 0.00316933 -0.000130534 6.33376e-05 0.000242594 -0.000124004 0.000222249 0.00064847 -0.047216 0.000273885 0.00160831 5.67669e-05 -0.00042731 -0.00031769 0.000132288 -0.000334253 0.000116973 7.58615e-07 -1.98228e-05 -6.79079e-05 2.61712e-05 -1.39517e-05 4.75945e-05 -3.06809e-05 -0.000208818 0.000162282 8.73438e-05 0.000106831 -1.10326e-05 
1696.8 0 3.51748e-05 -0.00551056 3.42387e-06 -2.20903e-05 -0.00063532 -0.000206362 9.75668e-05 0.000226811 -0.000121588 0.000262083 0.000606199 -0.0469955 0.000293379 0.00160689 4.91125e-05 -0.000390098 -0.000299624 0.000107995 -0.00022645 0.000112958 -6.32898e-06 -1.06518e-05 -6.68548e-05 3.1197e-05 -1.20817e-05 4.56884e-05 -3.27689e-05 -0.000211357 0.000162564 9.45608e-05 0.00011048 -1.36799e-05 
1697.15 0 3.28589e-05 -0.00553873 6.61478e-06 -1.45321e-05 -0.00439202 -0.000275042 0.000132849 0.000217483 -0.0001164 0.000301842 0.000556178 -0.0464781 0.000317388 0.00160104 4.14804e-05 -0.00035287 -0.000278348 8.37422e-05 -0.000117601 0.000103042 -1.22157e-05 -2.91968e-06 -6.65132e-05 3.55171e-05 -1.37321e-05 4.65261e-05 -3.51253e-05 -0.000212936 0.000164057 0.00010194 0.000113333 -1.6372e-05 
1697.5 0 2.80249e-05 -0.00553126 8.97118e-06 -6.5635e-06 -0.00807683 -0.000335237 0.000167608 0.000210058 -0.000108805 0.000342489 0.000501235 -0.0456688 0.00034328 0.00158981 3.3509e-05 -0.000315015 -0.000252571 5.85535e-05 -7.49224e-06 8.70456e-05 -1.75994e-05 3.81107e-06 -6.62487e-05 4.03088e-05 -1.72989e-05 4.91924e-05 -3.62798e-05 -0.000214055 0.000166964 0.000109971 0.000115885 -2.00566e-05 
1697.85 0 1.92283e-05 -0.00548875 1.13826e-05 1.04561e-06 -0.0116644 -0.000386288 0.000201173 0.000202143 -0.000100362 0.000383041 0.000442851 -0.044575 0.000369848 0.00157102 2.44377e-05 -0.000278535 -0.000221679 2.99755e-05 0.000103539 6.52585e-05 -2.33631e-05 9.35587e-06 -6.46309e-05 4.64034e-05 -1.91737e-05 5.27425e-05 -3.56229e-05 -0.000214716 0.000170081 0.000118476 0.000117551 -2.39755e-05 
1698.2 0 9.02421e-06 -0.00541124 1.45356e-05 8.0435e-06 -0.0151319 -0.00042747 0.000230948 0.000196017 -9.23882e-05 0.000421544 0.000380701 -0.0432068 0.000396271 0.0015446 1.55618e-05 -0.000244122 -0.000186223 -2.45997e-06 0.000213526 3.85114e-05 -3.01903e-05 1.3618e-05 -6.25434e-05 5.33273e-05 -1.74128e-05 5.71095e-05 -3.38309e-05 -0.000214283 0.00017177 0.000127021 0.000116638 -2.62234e-05 
1698.55 0 1.05019e-06 -0.00529874 1.83634e-05 1.55468e-05 -0.0184583 -0.000457316 0.000253751 0.000194997 -8.20009e-05 0.000457741 0.000315849 -0.0415765 0.000420941 0.00151261 7.2317e-06 -0.000211435 -0.000147027 -3.44598e-05 0.00032119 6.92202e-06 -3.90345e-05 1.77538e-05 -6.18904e-05 6.02675e-05 -1.51951e-05 6.19174e-05 -3.20372e-05 -0.000211934 0.000171893 0.000134933 0.000112695 -2.70867e-05 
1698.9 0 -5.18171e-06 -0.00515276 2.20392e-05 2.36799e-05 -0.0216219 -0.000477059 0.000267906 0.000197876 -6.68855e-05 0.000492187 0.000251978 -0.039697 0.000440778 0.00147484 -2.84175e-06 -0.00018181 -0.000106527 -6.06533e-05 0.0004269 -2.88923e-05 -5.00785e-05 2.35728e-05 -6.19724e-05 6.64966e-05 -1.60003e-05 6.64728e-05 -3.05903e-05 -0.000208419 0.000170176 0.000141283 0.0001067 -2.82686e-05 
1699.25 0 -1.12491e-05 -0.00497538 2.44946e-05 3.04026e-05 -0.024602 -0.000490184 0.000275303 0.000201114 -4.73012e-05 0.00052485 0.000189598 -0.0375823 0.000454207 0.0014298 -1.57832e-05 -0.0001567 -6.75695e-05 -8.03579e-05 0.000530327 -6.76598e-05 -6.22112e-05 3.10166e-05 -6.12272e-05 7.19672e-05 -1.92903e-05 7.17425e-05 -2.85455e-05 -0.000204332 0.000165438 0.000144522 9.94701e-05 -3.01031e-05 
1699.6 0 -1.67762e-05 -0.00476873 2.62049e-05 3.5434e-05 -0.0273813 -0.00049611 0.000278353 0.000204017 -2.47543e-05 0.000555159 0.000127835 -0.0352505 0.000460211 0.00137608 -3.00057e-05 -0.000137031 -2.92754e-05 -9.63369e-05 0.00063089 -0.000108687 -7.40077e-05 3.87885e-05 -5.94834e-05 7.71422e-05 -2.31559e-05 7.85668e-05 -2.58543e-05 -0.000198287 0.000158063 0.000143708 9.04408e-05 -3.15974e-05 
1699.95 0 -2.09637e-05 -0.00453484 2.70422e-05 3.97044e-05 -0.0299455 -0.000493548 0.000276386 0.000208983 -1.75662e-06 0.000580923 6.90338e-05 -0.0327215 0.000457626 0.00131291 -4.19852e-05 -0.000123307 9.73384e-06 -0.000109075 0.000727209 -0.000151191 -8.50556e-05 4.76763e-05 -5.79887e-05 8.18048e-05 -2.57955e-05 8.56197e-05 -2.37523e-05 -0.000189851 0.000148981 0.000139877 7.89217e-05 -3.25291e-05 
1700.3 0 -2.34237e-05 -0.00427568 2.57951e-05 4.3147e-05 -0.0322819 -0.000484945 0.000268693 0.000218061 2.02595e-05 0.00059915 1.63302e-05 -0.0300156 0.000445461 0.00124181 -4.86147e-05 -0.000115794 4.80616e-05 -0.00011876 0.000817901 -0.000194218 -9.53212e-05 5.80279e-05 -5.82995e-05 8.44049e-05 -2.7105e-05 9.18055e-05 -2.25231e-05 -0.000179965 0.0001377 0.000133773 6.65814e-05 -3.48694e-05 
1700.65 0 -2.386e-05 -0.00399337 2.2328e-05 4.62104e-05 -0.0343801 -0.000473498 0.000255353 0.000233539 4.15986e-05 0.00060861 -2.89179e-05 -0.027153 0.000423619 0.00116308 -5.04785e-05 -0.000114639 8.51345e-05 -0.000125745 0.000902887 -0.000236078 -0.000103015 6.74396e-05 -5.97623e-05 8.4269e-05 -2.73143e-05 9.67324e-05 -2.11069e-05 -0.00016953 0.000124546 0.000125823 5.56138e-05 -4.02997e-05 
1701 0 -2.27911e-05 -0.00369073 1.80315e-05 4.89831e-05 -0.0362287 -0.000460364 0.000237074 0.000256206 6.17905e-05 0.000610589 -6.79432e-05 -0.0241542 0.000392872 0.00107666 -5.00722e-05 -0.000118376 0.000121552 -0.000127563 0.000981806 -0.000274424 -0.000107469 7.49398e-05 -6.05376e-05 8.28074e-05 -2.67842e-05 0.000100524 -1.90029e-05 -0.000158555 0.000111264 0.000117827 4.72529e-05 -4.74212e-05 
1701.35 0 -2.11939e-05 -0.00336911 1.3859e-05 5.07713e-05 -0.0378182 -0.000445844 0.000215928 0.000283167 8.06256e-05 0.000604892 -0.000101054 -0.0210413 0.000356147 0.000984534 -4.86982e-05 -0.000126077 0.000157295 -0.000121598 0.00105577 -0.000307149 -0.000110182 8.16791e-05 -6.0268e-05 8.23984e-05 -2.70171e-05 0.00010296 -1.62093e-05 -0.000147491 9.92637e-05 0.000110077 4.15746e-05 -5.46369e-05 
1701.7 0 -1.95827e-05 -0.00303066 1.06909e-05 5.10099e-05 -0.0391431 -0.000431053 0.000193949 0.000309558 9.91049e-05 0.00058889 -0.00012658 -0.0178358 0.000317068 0.000886545 -4.56508e-05 -0.000135459 0.000190741 -0.000107951 0.00112606 -0.000334815 -0.000111701 8.91658e-05 -5.92417e-05 8.46587e-05 -2.78927e-05 0.000103028 -1.35446e-05 -0.000136858 8.88441e-05 0.000101216 3.73906e-05 -6.13274e-05 
1702.05 0 -1.7148e-05 -0.00267823 7.77544e-06 5.00678e-05 -0.0401989 -0.000416897 0.000172979 0.000331823 0.000117813 0.000562699 -0.000143824 -0.014559 0.000277222 0.000781106 -3.92334e-05 -0.000142577 0.000220756 -8.81696e-05 0.00119247 -0.000357475 -0.000112238 9.76748e-05 -5.75444e-05 8.9349e-05 -2.74825e-05 0.00010156 -1.15546e-05 -0.000125392 7.96321e-05 9.15287e-05 3.32844e-05 -6.7312e-05 
1702.4 0 -1.31723e-05 -0.00231413 4.22417e-06 4.92607e-05 -0.0409826 -0.000404914 0.000155556 0.000348835 0.000137025 0.000530079 -0.000152281 -0.0112352 0.000238656 0.000667679 -3.00106e-05 -0.00014622 0.000246674 -6.24998e-05 0.00125337 -0.000374051 -0.000112848 0.000106954 -5.59582e-05 9.53691e-05 -2.55171e-05 9.96226e-05 -8.76288e-06 -0.000111613 7.17638e-05 8.20373e-05 2.87236e-05 -7.25932e-05 
1702.75 0 -7.73629e-06 -0.00194145 8.31291e-07 4.96764e-05 -0.0414934 -0.000398928 0.00014181 0.000359022 0.000157588 0.000494682 -0.000153144 -0.00788927 0.000204052 0.000547897 -2.045e-05 -0.000146782 0.000268698 -3.17752e-05 0.00130591 -0.000385863 -0.000113828 0.000117276 -5.41625e-05 0.000102306 -2.32381e-05 9.6448e-05 -4.86372e-06 -9.61413e-05 6.55597e-05 7.24152e-05 2.29721e-05 -7.77447e-05 
1703.1 0 -1.50907e-06 -0.00156357 -2.05732e-06 5.1084e-05 -0.0417329 -0.000399926 0.000129078 0.000361308 0.000180097 0.000459545 -0.000150863 -0.00454345 0.000173323 0.000425852 -1.30922e-05 -0.000144291 0.000286945 9.63761e-07 0.00134816 -0.000396005 -0.000115101 0.000129403 -5.12546e-05 0.000109834 -2.23685e-05 9.20604e-05 -1.30085e-06 -8.06438e-05 6.04619e-05 6.19364e-05 1.4595e-05 -8.3075e-05 
1703.45 0 4.07524e-06 -0.00118189 -5.64935e-06 5.25479e-05 -0.0417063 -0.000405806 0.000115479 0.000356613 0.000204357 0.00042588 -0.000147844 -0.00121647 0.000143989 0.000304278 -1.0057e-05 -0.000141445 0.000298952 3.26555e-05 0.00138057 -0.000405664 -0.000116432 0.000143915 -4.67849e-05 0.000116547 -2.35611e-05 8.84129e-05 1.94663e-06 -6.59348e-05 5.43195e-05 5.13157e-05 2.7478e-06 -8.75367e-05 
1703.8 0 8.78629e-06 -0.000796627 -1.01381e-05 5.24962e-05 -0.0414181 -0.000416351 0.00010184 0.000346905 0.00022706 0.000391287 -0.000145122 0.00207343 0.000115339 0.000183929 -1.16657e-05 -0.000142013 0.00030049 6.31686e-05 0.00140385 -0.000413416 -0.000119468 0.000159788 -4.15144e-05 0.000121442 -2.52885e-05 8.6101e-05 5.69922e-06 -5.18428e-05 4.50989e-05 4.11926e-05 -1.0993e-05 -8.95461e-05 
1704.15 0 1.32896e-05 -0.000408714 -1.45799e-05 4.98983e-05 -0.0408716 -0.000431602 9.1348e-05 0.000334005 0.000243159 0.000352639 -0.000144582 0.00530628 8.79396e-05 6.61509e-05 -1.50728e-05 -0.000145339 0.000290744 9.50164e-05 0.00141983 -0.000418206 -0.000125043 0.000174844 -3.72655e-05 0.000124592 -2.67112e-05 8.28196e-05 9.11081e-06 -3.71227e-05 3.20201e-05 2.99319e-05 -2.54287e-05 -8.93065e-05 
1704.5 0 1.73743e-05 -2.08878e-05 -1.96659e-05 4.53683e-05 -0.0400717 -0.000451449 8.5021e-05 0.000318495 0.000251424 0.000310892 -0.000146823 0.00846213 6.13501e-05 -4.94673e-05 -1.58203e-05 -0.000148998 0.000271868 0.000129554 0.00143048 -0.000420484 -0.000131837 0.000186846 -3.48188e-05 0.000124325 -2.8211e-05 7.66633e-05 1.13211e-05 -2.03735e-05 1.58736e-05 1.6652e-05 -3.9693e-05 -8.8545e-05 
1704.85 0 2.00781e-05 0.000363636 -2.60791e-05 4.02141e-05 -0.0390254 -0.00047733 8.37235e-05 0.000299909 0.000255123 0.000267962 -0.000152509 0.011521 3.4934e-05 -0.000164344 -1.3347e-05 -0.000154558 0.000245457 0.000166686 0.00143523 -0.000421823 -0.000138616 0.000194234 -3.25757e-05 0.000120366 -2.89694e-05 6.79512e-05 1.30978e-05 -1.21912e-06 -1.14493e-06 2.45556e-06 -5.14566e-05 -8.76675e-05 
1705.2 0 2.17328e-05 0.000741949 -3.26563e-05 3.56873e-05 -0.037743 -0.000511543 8.70774e-05 0.00027628 0.000256941 0.000221073 -0.000166459 0.014463 8.42078e-06 -0.000278472 -1.0623e-05 -0.000162387 0.000213829 0.000205785 0.00143233 -0.00042308 -0.000144671 0.000197907 -2.93927e-05 0.000114411 -2.81297e-05 5.70781e-05 1.49093e-05 1.88816e-05 -1.76651e-05 -1.10935e-05 -5.98204e-05 -8.49203e-05 
1705.55 0 2.31233e-05 0.00111014 -3.78057e-05 3.19488e-05 -0.036238 -0.000552245 9.09125e-05 0.000246931 0.000257836 0.000167914 -0.000193246 0.0172701 -1.77131e-05 -0.000391801 -9.52102e-06 -0.000169279 0.000179482 0.000244257 0.00141987 -0.000423676 -0.000150215 0.00019895 -2.59054e-05 0.000106699 -2.70559e-05 4.39463e-05 1.66265e-05 3.81038e-05 -3.29015e-05 -2.45881e-05 -6.50911e-05 -8.04656e-05 
1705.9 0 2.27922e-05 0.00146457 -4.1425e-05 2.7226e-05 -0.0345247 -0.000595651 9.18347e-05 0.000215822 0.00025896 0.000110537 -0.000232337 0.0199246 -4.35944e-05 -0.000504383 -9.52694e-06 -0.000173608 0.000143447 0.000281248 0.00139713 -0.000422481 -0.000154431 0.000198704 -2.30936e-05 9.71501e-05 -2.66476e-05 2.9334e-05 1.77549e-05 5.59166e-05 -4.60756e-05 -3.87934e-05 -6.81101e-05 -7.6172e-05 
1706.25 0 1.9234e-05 0.00180253 -4.48248e-05 2.02568e-05 -0.0326207 -0.000639244 8.99869e-05 0.000185847 0.000263088 5.24759e-05 -0.000282529 0.02241 -6.91164e-05 -0.000615574 -1.08622e-05 -0.000175832 0.000105317 0.000318247 0.0013649 -0.000417979 -0.000156775 0.000198862 -2.09807e-05 8.69892e-05 -2.63574e-05 1.38814e-05 1.85718e-05 7.28766e-05 -5.72803e-05 -5.2366e-05 -6.89409e-05 -7.2721e-05 
1706.6 0 1.25213e-05 0.00212117 -4.78752e-05 1.2743e-05 -0.0305444 -0.000679769 8.78537e-05 0.00015492 0.000270622 -4.17177e-06 -0.0003427 0.0247153 -9.41235e-05 -0.000724763 -1.65309e-05 -0.00017865 6.41865e-05 0.00035465 0.00132363 -0.000410054 -0.000158238 0.000200069 -1.79891e-05 7.8131e-05 -2.56987e-05 -6.44069e-07 2.00824e-05 8.95072e-05 -6.81983e-05 -6.5024e-05 -6.74929e-05 -7.04323e-05 
1706.95 0 3.6225e-06 0.00242088 -5.01989e-05 5.95889e-06 -0.0283114 -0.000713457 8.82052e-05 0.000120143 0.000276892 -5.85575e-05 -0.000411172 0.0268326 -0.000119326 -0.000831892 -2.888e-05 -0.000183763 2.17915e-05 0.000386302 0.00127415 -0.000398708 -0.000158161 0.000199659 -1.20635e-05 7.1472e-05 -2.43943e-05 -1.15163e-05 2.18693e-05 0.00010528 -8.04609e-05 -7.7452e-05 -6.53174e-05 -6.93766e-05 
1707.3 0 -7.39302e-06 0.00270336 -5.22573e-05 -3.09904e-07 -0.0259368 -0.000737974 9.02086e-05 8.33438e-05 0.000276887 -0.000110055 -0.000486126 0.0287535 -0.000143614 -0.000937079 -4.52331e-05 -0.000189462 -1.86146e-05 0.000411209 0.00121803 -0.000382724 -0.000155516 0.000195154 -3.16497e-06 6.62283e-05 -2.28312e-05 -1.88035e-05 2.33019e-05 0.000120186 -9.29019e-05 -8.85938e-05 -6.40341e-05 -6.79112e-05 
1707.65 0 -1.99755e-05 0.00296668 -5.36192e-05 -5.32715e-06 -0.0234362 -0.000753525 9.28197e-05 4.7512e-05 0.000269232 -0.000157901 -0.000565808 0.0304696 -0.000165463 -0.00104082 -5.98005e-05 -0.000193683 -5.6317e-05 0.000431617 0.00115486 -0.000361552 -0.00015196 0.000187576 6.93261e-06 6.10924e-05 -2.06422e-05 -2.41006e-05 2.46338e-05 0.000135027 -0.00010484 -9.84454e-05 -6.35859e-05 -6.4685e-05 
1708 0 -3.23225e-05 0.0032078 -5.38654e-05 -9.11699e-06 -0.0208254 -0.000759856 9.64923e-05 1.35642e-05 0.000254683 -0.000201747 -0.000649759 0.0319733 -0.000183685 -0.00114073 -6.8483e-05 -0.000194904 -9.18139e-05 0.000450446 0.00108204 -0.000335057 -0.000147469 0.000178021 1.67695e-05 5.49654e-05 -1.83748e-05 -2.7681e-05 2.55936e-05 0.000149233 -0.000116465 -0.000108678 -6.37899e-05 -5.90775e-05 
1708.35 0 -4.41103e-05 0.00342571 -5.34947e-05 -1.25479e-05 -0.0181217 -0.00075525 0.000101164 -1.90829e-05 0.000236403 -0.000238537 -0.000737268 0.0332592 -0.000196023 -0.00123163 -6.99645e-05 -0.000193178 -0.000125467 0.000469347 0.000999649 -0.000303955 -0.000140307 0.000167039 2.50261e-05 4.74743e-05 -1.77131e-05 -3.01496e-05 2.56189e-05 0.000161479 -0.000126776 -0.000118458 -6.4076e-05 -5.14101e-05 
1708.7 0 -5.66765e-05 0.0036196 -5.30668e-05 -1.53865e-05 -0.0153441 -0.000739477 0.000108611 -5.1329e-05 0.000218787 -0.00026572 -0.000826404 0.0343243 -0.000202219 -0.00131221 -6.68648e-05 -0.000192125 -0.000157235 0.00048549 0.000910025 -0.000270814 -0.000130792 0.000154885 3.19113e-05 4.05266e-05 -1.85023e-05 -3.2803e-05 2.52437e-05 0.000170916 -0.000135038 -0.000125588 -6.39155e-05 -4.37012e-05 
1709.05 0 -7.03921e-05 0.00378791 -5.26123e-05 -1.79304e-05 -0.0125099 -0.000713991 0.000121203 -8.19547e-05 0.000202252 -0.000285618 -0.000917025 0.0351658 -0.00020521 -0.00138369 -6.38828e-05 -0.000194794 -0.000185786 0.000494763 0.000813627 -0.000237204 -0.000121006 0.000141491 3.88356e-05 3.60038e-05 -1.8703e-05 -3.57337e-05 2.59734e-05 0.000177963 -0.000140234 -0.00013022 -6.41839e-05 -3.71023e-05 
1709.4 0 -8.39264e-05 0.00392951 -5.1417e-05 -2.00308e-05 -0.00963546 -0.000677995 0.000138408 -0.000109907 0.000182667 -0.000301098 -0.00101177 0.0357797 -0.000206631 -0.00144564 -6.10193e-05 -0.000200556 -0.000209921 0.000497026 0.000710827 -0.000203503 -0.000111546 0.000127866 4.60627e-05 3.29759e-05 -1.81091e-05 -3.90514e-05 2.83472e-05 0.000184225 -0.000142649 -0.000133988 -6.51195e-05 -3.02362e-05 
1709.75 0 -9.77697e-05 0.00404353 -4.84258e-05 -2.11925e-05 -0.00673877 -0.000627649 0.000157154 -0.000135769 0.000158505 -0.000312912 -0.00111174 0.0361633 -0.00020586 -0.00149728 -5.29552e-05 -0.000207874 -0.000229698 0.000492817 0.000602274 -0.000170632 -0.000101553 0.000114237 5.15581e-05 3.10282e-05 -1.89915e-05 -4.30332e-05 3.02022e-05 0.000190347 -0.000144115 -0.000137039 -6.56781e-05 -2.30076e-05 
1710.1 0 -0.000113584 0.00412993 -4.41519e-05 -2.16422e-05 -0.00384077 -0.000557876 0.000175335 -0.000160216 0.000133099 -0.000322539 -0.00121308 0.0363171 -0.00020281 -0.0015381 -3.81824e-05 -0.000214441 -0.000245323 0.000481127 0.000488829 -0.000140434 -9.05879e-05 0.000100085 5.5789e-05 3.05304e-05 -2.19604e-05 -4.72328e-05 3.01293e-05 0.000196103 -0.000145057 -0.000138271 -6.59176e-05 -1.73108e-05 
1710.45 0 -0.000131436 0.00418893 -4.00549e-05 -2.24256e-05 -0.000962196 -0.000467412 0.000193308 -0.000182864 0.000108643 -0.000330427 -0.00130758 0.0362488 -0.000199261 -0.00156842 -1.83169e-05 -0.000219804 -0.000257239 0.000460905 0.000370739 -0.000114195 -7.92707e-05 8.53124e-05 6.07402e-05 3.03863e-05 -2.39339e-05 -5.03453e-05 2.94405e-05 0.000200551 -0.000145113 -0.000137015 -6.51695e-05 -1.26074e-05 
1710.8 0 -0.000149138 0.00422228 -3.66797e-05 -2.45957e-05 0.00188234 -0.000361311 0.000212075 -0.000201382 8.62192e-05 -0.000336026 -0.00139094 0.0359665 -0.000196399 -0.00158714 5.12652e-06 -0.000225872 -0.000265935 0.000433543 0.000247636 -9.05073e-05 -6.86507e-05 6.93387e-05 6.57751e-05 3.01025e-05 -2.21023e-05 -5.05029e-05 2.99206e-05 0.000203834 -0.000144723 -0.000133877 -6.27115e-05 -8.15535e-06 
1711.15 0 -0.000164814 0.00423257 -3.29354e-05 -2.69919e-05 0.00467964 -0.000243614 0.000231116 -0.00021449 6.70528e-05 -0.000339684 -0.00146272 0.0354728 -0.000194488 -0.00159385 3.00941e-05 -0.000232806 -0.000271341 0.00040357 0.000121862 -6.76819e-05 -5.94078e-05 5.16047e-05 7.01257e-05 3.00859e-05 -1.78976e-05 -4.89991e-05 3.14515e-05 0.000206539 -0.000144254 -0.000129762 -5.88273e-05 -4.46216e-06 
1711.5 0 -0.00017748 0.00421932 -2.84079e-05 -2.82467e-05 0.00741395 -0.000115689 0.000249259 -0.000224437 5.13796e-05 -0.000342706 -0.00152158 0.0347717 -0.000192803 -0.00159083 5.56525e-05 -0.000240428 -0.000273858 0.000374927 -4.87683e-06 -4.46316e-05 -5.07563e-05 3.30562e-05 7.46495e-05 3.02796e-05 -1.19016e-05 -4.90248e-05 3.2477e-05 0.000207817 -0.0001422 -0.000125618 -5.36122e-05 -1.39242e-06 
1711.85 0 -0.000185143 0.00418082 -2.35823e-05 -2.87926e-05 0.0100704 2.19912e-05 0.000265925 -0.000233592 3.7678e-05 -0.00034665 -0.00156478 0.0338705 -0.000189703 -0.00157939 8.24765e-05 -0.000248688 -0.000273888 0.00034905 -0.00013247 -2.23733e-05 -4.15404e-05 1.48734e-05 7.96432e-05 3.03719e-05 -4.5111e-06 -5.0173e-05 3.17146e-05 0.000206944 -0.000137875 -0.000122007 -4.84336e-05 3.10295e-06 
1712.2 0 -0.000188039 0.00411777 -1.99222e-05 -2.92578e-05 0.0126351 0.000166706 0.000281186 -0.000241309 2.56374e-05 -0.000352168 -0.00158792 0.0327768 -0.000184898 -0.00155879 0.000111839 -0.000254932 -0.000269797 0.000324683 -0.000261484 -2.52397e-06 -3.14107e-05 -3.53692e-06 8.24801e-05 2.86914e-05 1.58568e-06 -5.07285e-05 2.91929e-05 0.000204611 -0.000132234 -0.000118317 -4.44883e-05 1.05808e-05 
1712.55 0 -0.000188603 0.0040311 -1.79799e-05 -2.93308e-05 0.0150948 0.000312408 0.00029437 -0.000244114 1.73574e-05 -0.000358037 -0.00158982 0.0314993 -0.000178273 -0.00152768 0.00014381 -0.000255265 -0.000259808 0.000299487 -0.000393879 1.41457e-05 -2.18602e-05 -2.24763e-05 8.14812e-05 2.41543e-05 5.28662e-06 -4.93933e-05 2.63878e-05 0.00020209 -0.000125128 -0.000112984 -4.04971e-05 1.97226e-05 
1712.9 0 -0.000187562 0.00392239 -1.65831e-05 -2.8654e-05 0.0174369 0.000453517 0.000306658 -0.000239188 1.41437e-05 -0.000362175 -0.00157287 0.0300459 -0.000170232 -0.00148398 0.000176516 -0.000248947 -0.00024436 0.000272528 -0.000529954 2.72209e-05 -1.4096e-05 -4.08324e-05 7.74171e-05 1.74452e-05 7.01646e-06 -4.53024e-05 2.41164e-05 0.000199546 -0.0001158 -0.000107604 -3.49328e-05 2.93125e-05 
1713.25 0 -0.000184112 0.00379371 -1.4922e-05 -2.73457e-05 0.0196482 0.000587238 0.000317684 -0.000224633 1.57799e-05 -0.000363483 -0.00154088 0.0284258 -0.000162214 -0.00142715 0.000206812 -0.000239783 -0.000223865 0.00024469 -0.000666405 3.74907e-05 -6.93272e-06 -5.84839e-05 7.13222e-05 1.03522e-05 7.20889e-06 -4.1136e-05 2.16758e-05 0.000195618 -0.00010345 -0.000104271 -2.7581e-05 3.92717e-05 
1713.6 0 -0.000179475 0.00364436 -1.28263e-05 -2.64123e-05 0.0217162 0.000715776 0.000325443 -0.000200242 2.03534e-05 -0.000364077 -0.00149896 0.0266509 -0.000155645 -0.00135858 0.000232139 -0.000229945 -0.000200151 0.00021884 -0.000799285 4.64673e-05 -7.54763e-07 -7.39073e-05 6.42104e-05 4.44652e-06 6.05608e-06 -4.00456e-05 1.86029e-05 0.000189074 -8.76298e-05 -0.000103019 -1.88842e-05 4.93266e-05 
1713.95 0 -0.000176397 0.00347295 -1.086e-05 -2.63349e-05 0.0236309 0.000842091 0.000330669 -0.000169699 2.48135e-05 -0.000366223 -0.00144827 0.0247332 -0.000150799 -0.00128003 0.000253073 -0.000217857 -0.000175188 0.000195751 -0.000925833 5.48201e-05 4.75215e-06 -8.67214e-05 5.65062e-05 8.50404e-07 4.79689e-06 -4.15412e-05 1.48882e-05 0.000180047 -7.05525e-05 -0.000103685 -8.45575e-06 5.91392e-05 
1714.3 0 -0.000174608 0.00327986 -9.46289e-06 -2.6441e-05 0.0253807 0.000963724 0.000334586 -0.000135384 2.84284e-05 -0.000368749 -0.0013879 0.0226855 -0.000146848 -0.00119265 0.000272238 -0.000203028 -0.000149645 0.00017195 -0.00104453 6.136e-05 1.18909e-05 -9.8677e-05 4.7648e-05 1.30391e-06 5.21189e-06 -4.27757e-05 1.04607e-05 0.000169357 -5.43128e-05 -0.000105317 3.18855e-06 6.80856e-05 
1714.65 0 -0.000172589 0.00306734 -8.5543e-06 -2.61054e-05 0.0269559 0.00107716 0.00033616 -9.67577e-05 3.30327e-05 -0.00036979 -0.0013191 0.0205212 -0.000144509 -0.00109729 0.000289311 -0.000187258 -0.000122168 0.000145741 -0.00115463 6.42107e-05 2.20587e-05 -0.000109532 3.87683e-05 6.54398e-06 6.61463e-06 -4.12417e-05 5.47083e-06 0.000157134 -3.95421e-05 -0.000106012 1.32004e-05 7.53913e-05 
1715 0 -0.000170555 0.00283965 -8.42117e-06 -2.59162e-05 0.0283479 0.00118147 0.000333337 -5.24337e-05 3.80384e-05 -0.000368823 -0.00124434 0.018253 -0.000144493 -0.000995 0.000301606 -0.000172746 -9.2817e-05 0.000120711 -0.00125552 6.3819e-05 3.4146e-05 -0.000118248 3.14815e-05 1.40799e-05 7.94406e-06 -3.7128e-05 4.6916e-07 0.000143831 -2.6677e-05 -0.000103982 1.91372e-05 8.21431e-05 
1715.35 0 -0.000169078 0.00260006 -8.14916e-06 -2.63413e-05 0.0295471 0.00127859 0.000326372 -2.48231e-06 4.25561e-05 -0.000366852 -0.00116455 0.0158967 -0.000145804 -0.000887658 0.00030883 -0.00016004 -6.35369e-05 0.000100247 -0.00134685 6.27702e-05 4.60005e-05 -0.000125285 2.50868e-05 2.09433e-05 9.0574e-06 -3.34097e-05 -3.82863e-06 0.000130119 -1.58984e-05 -9.97427e-05 2.14142e-05 9.02316e-05 
1715.7 0 -0.000167963 0.00234923 -6.35662e-06 -2.69506e-05 0.0305478 0.00136995 0.000317741 5.16957e-05 4.76605e-05 -0.000364601 -0.00107832 0.0134717 -0.000146758 -0.0007761 0.000311415 -0.000148796 -3.50049e-05 8.43328e-05 -0.00143049 6.33958e-05 5.6488e-05 -0.00013175 1.80042e-05 2.67448e-05 1.01879e-05 -3.19252e-05 -6.69924e-06 0.000115889 -5.67398e-06 -9.54532e-05 2.10305e-05 9.99641e-05 
1716.05 0 -0.000166483 0.00208719 -3.83928e-06 -2.69583e-05 0.0313493 0.00145525 0.000308707 0.000108135 5.36988e-05 -0.000361631 -0.000984647 0.0109952 -0.000145187 -0.000658573 0.000308575 -0.000140238 -6.75013e-06 7.375e-05 -0.0015066 6.59618e-05 6.63161e-05 -0.000136755 8.27792e-06 3.16115e-05 1.09895e-05 -3.31555e-05 -8.16365e-06 0.000100577 5.43597e-06 -9.2619e-05 1.80822e-05 0.000110634 
1716.4 0 -0.000164046 0.00181436 -2.0398e-06 -2.63735e-05 0.031952 0.00153474 0.000298331 0.000164029 6.02262e-05 -0.000357237 -0.000884654 0.00848146 -0.000138895 -0.000534041 0.000300427 -0.000137291 2.17398e-05 6.86114e-05 -0.00157287 6.98678e-05 7.66153e-05 -0.000139833 -5.5571e-06 3.51173e-05 1.13964e-05 -3.61316e-05 -8.21943e-06 8.42483e-05 1.71377e-05 -9.03619e-05 1.37874e-05 0.000120236 
1716.75 0 -0.000160123 0.00153256 3.4763e-07 -2.55989e-05 0.0323547 0.00160883 0.000285546 0.000218859 6.75025e-05 -0.000352441 -0.00077933 0.005943 -0.000126855 -0.000402056 0.000287546 -0.000140584 4.98074e-05 6.76162e-05 -0.00162785 7.31491e-05 8.70711e-05 -0.000141432 -2.25647e-05 3.70574e-05 1.22721e-05 -3.90277e-05 -6.77791e-06 6.66261e-05 3.05423e-05 -8.72478e-05 9.19316e-06 0.000126419 
1717.1 0 -0.000153784 0.00124467 4.57775e-06 -2.43929e-05 0.0325553 0.00167552 0.000270687 0.000274126 7.51003e-05 -0.000347983 -0.000667812 0.00339555 -0.000111936 -0.000262818 0.000270098 -0.00014612 7.69181e-05 7.09748e-05 -0.00167082 7.36575e-05 9.71211e-05 -0.000140728 -4.10803e-05 3.67729e-05 1.52946e-05 -4.14168e-05 -5.79677e-06 4.77675e-05 4.52623e-05 -8.37847e-05 4.17156e-06 0.000128952 
1717.45 0 -0.000143493 0.000953505 8.73743e-06 -2.22135e-05 0.0325551 0.00173101 0.000254705 0.000330689 8.18358e-05 -0.000341925 -0.000550882 0.000857856 -9.64728e-05 -0.000118377 0.000249467 -0.000150622 0.000104421 8.06383e-05 -0.00170144 7.23759e-05 0.000106837 -0.000136684 -6.0597e-05 3.32294e-05 2.03424e-05 -4.26297e-05 -7.475e-06 2.85924e-05 5.9447e-05 -8.09067e-05 -7.16634e-07 0.000128468 
1717.8 0 -0.000129299 0.000662311 1.01668e-05 -1.92771e-05 0.0323596 0.00177402 0.000238399 0.000384785 8.69008e-05 -0.000330842 -0.000430039 -0.00165513 -7.88125e-05 2.98575e-05 0.000226946 -0.000156054 0.00013342 9.81641e-05 -0.00171943 6.89306e-05 0.000117037 -0.000128737 -7.94822e-05 2.69288e-05 2.44878e-05 -4.2208e-05 -1.14451e-05 9.75116e-06 7.17519e-05 -7.84955e-05 -3.61349e-06 0.000124224 
1718.15 0 -0.000113379 0.000372643 8.76568e-06 -1.61206e-05 0.0319749 0.00180608 0.000221249 0.000432743 8.88843e-05 -0.000314232 -0.000305404 -0.00413289 -5.95458e-05 0.000180988 0.000202397 -0.000166237 0.000162595 0.000121848 -0.00172407 5.99415e-05 0.000129258 -0.000117805 -9.56391e-05 2.14618e-05 2.5695e-05 -4.22542e-05 -1.56448e-05 -8.203e-06 8.14163e-05 -7.5621e-05 -3.50701e-06 0.000116157 
1718.5 0 -9.73091e-05 8.31594e-05 6.10913e-06 -1.24955e-05 0.0314046 0.00182678 0.000202786 0.000475354 8.7912e-05 -0.000295063 -0.000175934 -0.00656436 -4.29178e-05 0.000334569 0.000175626 -0.000181271 0.000189823 0.000148193 -0.00171422 4.51144e-05 0.000143524 -0.000104864 -0.00010853 2.00089e-05 2.4429e-05 -4.47155e-05 -1.88843e-05 -2.55643e-05 8.85246e-05 -7.18434e-05 -1.71965e-06 0.000105535 
1718.85 0 -8.11257e-05 -0.000207101 3.35696e-06 -8.01913e-06 0.0306517 0.00183313 0.000185224 0.000513179 8.57005e-05 -0.000275162 -4.22407e-05 -0.00893526 -3.15009e-05 0.000488886 0.000145743 -0.000198959 0.000212859 0.000174482 -0.00168871 2.82101e-05 0.000158427 -9.1285e-05 -0.000117645 2.21424e-05 2.36714e-05 -4.87077e-05 -2.08772e-05 -4.38827e-05 9.38993e-05 -6.6681e-05 -9.12459e-07 9.40008e-05 
1719.2 0 -6.37472e-05 -0.000496517 1.30401e-06 -3.99063e-06 0.0297212 0.00182502 0.000171978 0.000545326 8.21604e-05 -0.00025435 9.16926e-05 -0.0112288 -2.4186e-05 0.00064036 0.000111886 -0.000219477 0.000230387 0.000200921 -0.00164799 1.36534e-05 0.000173243 -7.88663e-05 -0.000122914 2.53662e-05 2.58064e-05 -5.19388e-05 -2.10393e-05 -6.31362e-05 9.93642e-05 -5.88936e-05 -2.36362e-06 8.18845e-05 
1719.55 0 -4.44209e-05 -0.000782137 9.26283e-07 -1.08589e-06 0.0286202 0.0018057 0.000164017 0.000571461 7.56496e-05 -0.000233481 0.000223861 -0.0134302 -1.77632e-05 0.000786535 7.63146e-05 -0.000244151 0.000244685 0.000230471 -0.00159336 3.19787e-06 0.000187089 -6.67558e-05 -0.000124704 2.84378e-05 2.92455e-05 -5.17521e-05 -1.91814e-05 -8.11537e-05 0.000106084 -4.76313e-05 -4.8356e-06 6.907e-05 
1719.9 0 -2.29197e-05 -0.0010606 2.65429e-06 2.22593e-06 0.0273553 0.0017768 0.000158306 0.000590013 6.60161e-05 -0.000215513 0.000357458 -0.0155288 -1.05154e-05 0.000925858 4.39738e-05 -0.000270772 0.000259801 0.000264578 -0.00152552 -3.75584e-06 0.000198466 -5.26292e-05 -0.000123991 3.18772e-05 3.179e-05 -4.73826e-05 -1.68545e-05 -9.77131e-05 0.000113154 -3.34141e-05 -6.98003e-06 5.60665e-05 
1720.25 0 9.12293e-07 -0.00132998 4.94711e-06 6.64223e-06 0.0259327 0.00173546 0.000151157 0.000599645 5.57852e-05 -0.000202392 0.000495389 -0.0175138 -1.98857e-06 0.00105712 1.71033e-05 -0.000294781 0.000275006 0.00030072 -0.00144554 -7.6848e-06 0.00020611 -3.62582e-05 -0.000122496 3.53611e-05 3.25143e-05 -4.14279e-05 -1.54101e-05 -0.000114645 0.00011978 -1.83032e-05 -8.35903e-06 4.3118e-05 
1720.6 0 2.6344e-05 -0.0015905 6.31074e-06 1.11133e-05 0.0243628 0.00167659 0.000143578 0.000601546 4.75534e-05 -0.000192837 0.000633927 -0.0193731 8.3664e-06 0.00118029 -5.77341e-06 -0.000314602 0.00028637 0.000336094 -0.00135335 -9.16859e-06 0.00021056 -1.7984e-05 -0.000120771 3.84865e-05 3.03933e-05 -3.52566e-05 -1.51922e-05 -0.000132361 0.000125639 -3.97032e-06 -8.83961e-06 3.02839e-05 
1720.95 0 5.15123e-05 -0.00184054 7.14111e-06 1.45366e-05 0.0226572 0.00159861 0.000137796 0.000598135 4.15622e-05 -0.000184121 0.000766345 -0.0210983 2.03653e-05 0.00129397 -2.66691e-05 -0.000331474 0.000294337 0.000368998 -0.00124733 -8.86371e-06 0.000213202 1.40777e-06 -0.000117885 4.13643e-05 2.45001e-05 -2.70291e-05 -1.53872e-05 -0.000150459 0.000128883 1.01341e-05 -8.84144e-06 1.81882e-05 
1721.3 0 7.5271e-05 -0.0020763 8.80938e-06 1.65195e-05 0.020825 0.00150302 0.000133037 0.000592152 3.79824e-05 -0.000176383 0.000888509 -0.0226825 3.21672e-05 0.00139523 -4.69625e-05 -0.00034579 0.00030233 0.000398414 -0.00113064 -8.8261e-06 0.000214045 2.01502e-05 -0.000113466 4.40087e-05 1.61179e-05 -1.71558e-05 -1.54776e-05 -0.000167516 0.000128806 2.4933e-05 -9.07387e-06 7.0054e-06 
1721.65 0 9.85137e-05 -0.0022962 1.11836e-05 1.8025e-05 0.0188767 0.00139257 0.000126909 0.000584423 3.74758e-05 -0.000172303 0.000997362 -0.0241157 4.15005e-05 0.00148433 -6.74336e-05 -0.00035605 0.000313353 0.000426435 -0.00100854 -1.1685e-05 0.000213518 3.70474e-05 -0.000107969 4.57783e-05 6.03515e-06 -9.27188e-06 -1.60423e-05 -0.00018187 0.000126642 4.02629e-05 -9.54129e-06 -3.75878e-06 
1722 0 0.000119524 -0.00250178 1.42488e-05 2.06773e-05 0.0168258 0.00126979 0.000117411 0.00057246 3.94722e-05 -0.000171515 0.00109032 -0.0253878 4.66215e-05 0.00156298 -8.79866e-05 -0.000360413 0.000326889 0.000456011 -0.000881056 -1.89458e-05 0.000212792 5.18292e-05 -0.000101584 4.55158e-05 -6.46007e-06 -3.28415e-06 -1.77369e-05 -0.000194587 0.000122876 5.68142e-05 -9.75566e-06 -1.46186e-05 
1722.35 0 0.000134417 -0.00269344 1.6968e-05 2.42491e-05 0.0146853 0.00113628 0.000105328 0.000553159 4.17954e-05 -0.000168953 0.00116414 -0.0264917 4.49491e-05 0.00162928 -0.000109628 -0.000358736 0.000340841 0.000487172 -0.000745739 -2.86333e-05 0.000211678 6.44537e-05 -9.31033e-05 4.38271e-05 -2.09108e-05 5.07547e-06 -2.01717e-05 -0.000207373 0.00011725 7.51379e-05 -9.2988e-06 -2.57195e-05 
1722.7 0 0.000142105 -0.00286745 1.7278e-05 2.66473e-05 0.0124678 0.000996858 9.0941e-05 0.000526199 4.31522e-05 -0.00016169 0.00121689 -0.0274195 3.75963e-05 0.00168138 -0.000132417 -0.000353166 0.0003556 0.000518211 -0.000603331 -3.78935e-05 0.000208618 7.46958e-05 -8.26011e-05 4.328e-05 -3.56242e-05 1.83157e-05 -2.11854e-05 -0.000219856 0.00011089 9.44164e-05 -9.00006e-06 -3.60075e-05 
1723.05 0 0.00014383 -0.00301847 1.60738e-05 2.71414e-05 0.0101873 0.000859161 7.24682e-05 0.000493898 4.44966e-05 -0.000152321 0.00124951 -0.0281625 2.66175e-05 0.00172086 -0.00015569 -0.000345305 0.000370962 0.00054827 -0.00045678 -4.75064e-05 0.000202502 8.43554e-05 -7.15954e-05 4.421e-05 -4.81692e-05 3.43853e-05 -2.03715e-05 -0.000230791 0.000105411 0.000112511 -1.01657e-05 -4.45563e-05 
1723.4 0 0.000141663 -0.00314511 1.47336e-05 2.73492e-05 0.0078617 0.000727273 4.95905e-05 0.000456754 4.47603e-05 -0.000144168 0.00126439 -0.0287137 1.06815e-05 0.00174808 -0.000180281 -0.000335747 0.000384186 0.00057877 -0.000307817 -5.84764e-05 0.000194002 9.5315e-05 -6.10583e-05 4.498e-05 -5.72234e-05 5.01917e-05 -1.91465e-05 -0.000239033 0.000100613 0.000128095 -1.20906e-05 -5.20076e-05 
1723.75 0 0.000137666 -0.00324808 1.37116e-05 2.81629e-05 0.00551027 0.000602295 2.38638e-05 0.000414635 4.09955e-05 -0.000138679 0.00126459 -0.0290713 -1.08439e-05 0.00176198 -0.000205395 -0.000324379 0.000392873 0.000609671 -0.00015763 -6.98333e-05 0.000183482 0.000105895 -5.07766e-05 4.51127e-05 -6.3622e-05 6.55591e-05 -1.82535e-05 -0.000244411 9.54671e-05 0.000142059 -1.41461e-05 -5.88637e-05 
1724.1 0 0.000133173 -0.00332701 1.30102e-05 2.95135e-05 0.00315007 0.000485599 -3.6438e-06 0.000369015 3.09635e-05 -0.000135899 0.00125407 -0.0292359 -3.62738e-05 0.00176438 -0.000229031 -0.000310913 0.000398004 0.00063856 -7.32992e-06 -8.01693e-05 0.000170225 0.000114963 -3.99704e-05 4.47203e-05 -6.7897e-05 8.15439e-05 -1.70038e-05 -0.000247738 9.12106e-05 0.000155133 -1.66262e-05 -6.41971e-05 
1724.45 0 0.000128864 -0.00338113 1.3582e-05 3.09961e-05 0.000796978 0.000376635 -3.22456e-05 0.000319683 1.44193e-05 -0.000135449 0.00123581 -0.0292102 -6.34679e-05 0.0017562 -0.000249038 -0.000294971 0.000401948 0.000665346 0.000143152 -8.78026e-05 0.000153466 0.000124739 -2.93335e-05 4.36236e-05 -7.0562e-05 9.78454e-05 -1.46181e-05 -0.000249351 8.92911e-05 0.00016617 -1.9551e-05 -6.71913e-05 
1724.8 0 0.000124624 -0.00341082 1.5945e-05 3.21861e-05 -0.00153402 0.000271665 -5.99723e-05 0.000263236 -7.56549e-06 -0.000136462 0.00120927 -0.0289977 -9.1417e-05 0.00173559 -0.000263326 -0.000275787 0.000406297 0.000689258 0.000292317 -9.14789e-05 0.00013405 0.000136518 -1.94653e-05 4.09858e-05 -7.19591e-05 0.000112037 -1.21603e-05 -0.000249464 8.82385e-05 0.000173192 -2.33303e-05 -6.91418e-05 
1725.15 0 0.00012055 -0.00341875 1.87156e-05 3.25694e-05 -0.00382772 0.00017062 -8.60032e-05 0.000199336 -3.14952e-05 -0.000137956 0.00117188 -0.0286018 -0.000119185 0.0017024 -0.000270001 -0.00025288 0.000411937 0.000705874 0.000438215 -9.13891e-05 0.000114885 0.0001484 -1.00638e-05 3.54293e-05 -7.28807e-05 0.000122618 -1.06623e-05 -0.00024858 8.74084e-05 0.000175725 -2.77522e-05 -7.1893e-05 
1725.5 0 0.000115859 -0.00340627 2.06597e-05 3.16715e-05 -0.00607023 7.88323e-05 -0.000113555 0.000130339 -5.11693e-05 -0.000139909 0.00112417 -0.0280271 -0.000144883 0.00165774 -0.000270405 -0.000225821 0.000416919 0.000712627 0.00058131 -8.81393e-05 9.758e-05 0.000159619 5.88518e-07 2.64156e-05 -7.4318e-05 0.00013104 -9.72405e-06 -0.000247175 8.72263e-05 0.000175618 -3.21153e-05 -7.53027e-05 
1725.85 0 0.000109125 -0.0033714 2.11168e-05 2.89314e-05 -0.00824915 -9.63177e-07 -0.000143902 5.75565e-05 -6.59143e-05 -0.000142358 0.0010706 -0.0272769 -0.000167301 0.00160229 -0.000267727 -0.000193422 0.000417373 0.000708902 0.000721517 -8.08097e-05 8.13276e-05 0.000170256 1.34105e-05 1.42966e-05 -7.56971e-05 0.00013807 -8.29107e-06 -0.000244816 8.58519e-05 0.000174453 -3.57298e-05 -7.60736e-05 
1726.2 0 0.000101107 -0.00331145 2.09308e-05 2.54738e-05 -0.0103488 -7.14742e-05 -0.000173715 -1.68622e-05 -7.89236e-05 -0.000144535 0.00101362 -0.0263552 -0.000184919 0.0015371 -0.000262051 -0.000155011 0.000411974 0.000694781 0.000858375 -6.78736e-05 6.55162e-05 0.000179345 2.57215e-05 8.07526e-07 -7.48424e-05 0.000143542 -5.91626e-06 -0.000240149 8.15144e-05 0.000173104 -3.76531e-05 -7.16065e-05 
1726.55 0 9.34531e-05 -0.0032269 2.21991e-05 2.26606e-05 -0.0123531 -0.000132476 -0.000200193 -8.94781e-05 -9.12566e-05 -0.0001441 0.000953703 -0.0252713 -0.000196331 0.00146157 -0.000252851 -0.000111613 0.00040183 0.000671839 0.000991968 -4.98482e-05 4.90212e-05 0.000186521 3.48362e-05 -1.19954e-05 -7.20019e-05 0.000147214 -3.98491e-06 -0.00023324 7.44641e-05 0.000171629 -3.75187e-05 -6.30612e-05 
1726.9 0 8.59412e-05 -0.00312117 2.54622e-05 2.01586e-05 -0.0142484 -0.000181538 -0.000223653 -0.000158688 -0.000102602 -0.000137651 0.000894056 -0.0240368 -0.000200296 0.00137535 -0.000241328 -6.73993e-05 0.00038782 0.000643389 0.00112127 -2.79261e-05 3.00346e-05 0.000191755 4.10615e-05 -2.3616e-05 -6.85496e-05 0.000149358 -4.05796e-06 -0.000224455 6.48162e-05 0.00016865 -3.55696e-05 -5.31088e-05 
1727.25 0 7.82352e-05 -0.00299665 2.94464e-05 1.82258e-05 -0.0160223 -0.000220233 -0.000243937 -0.000225839 -0.000113754 -0.00012529 0.000836578 -0.0226633 -0.000195893 0.00127877 -0.000229443 -2.60614e-05 0.00036989 0.00061175 0.00124499 -3.34815e-06 9.08089e-06 0.000193966 4.60179e-05 -3.40771e-05 -6.35818e-05 0.000149888 -6.26769e-06 -0.000213484 5.36557e-05 0.000162617 -3.17385e-05 -4.22791e-05 
1727.6 0 7.25197e-05 -0.0028551 3.22044e-05 1.75323e-05 -0.0176647 -0.000250039 -0.000260427 -0.000293035 -0.000126462 -0.000109183 0.00077976 -0.0211643 -0.000182048 0.00117054 -0.000216385 1.32672e-05 0.000349602 0.00057678 0.00135989 2.25504e-05 -1.06036e-05 0.000192646 4.8717e-05 -4.24943e-05 -5.63249e-05 0.000148111 -8.83162e-06 -0.000200259 4.32012e-05 0.000154089 -2.63144e-05 -3.07726e-05 
1727.95 0 7.01648e-05 -0.00269895 3.46198e-05 1.75643e-05 -0.019168 -0.000269594 -0.000273843 -0.000360333 -0.000140588 -8.88684e-05 0.000725406 -0.0195541 -0.000158535 0.00105164 -0.000200152 5.2299e-05 0.000328833 0.00053576 0.00146095 4.6554e-05 -2.77859e-05 0.000189078 4.81152e-05 -4.77402e-05 -4.92433e-05 0.000143544 -1.03598e-05 -0.000185266 3.46187e-05 0.000144776 -2.01743e-05 -2.1519e-05 
1728.3 0 6.94804e-05 -0.00253062 3.733e-05 1.69111e-05 -0.0205253 -0.000281531 -0.0002842 -0.000424195 -0.000154395 -6.53471e-05 0.000677867 -0.0178455 -0.00012848 0.000926858 -0.000180002 8.87841e-05 0.000307296 0.000486548 0.00154717 6.65296e-05 -4.27798e-05 0.000185523 4.52868e-05 -4.91381e-05 -4.28527e-05 0.000136687 -1.28112e-05 -0.000168856 2.7197e-05 0.000134694 -1.41777e-05 -1.56971e-05 
1728.65 0 6.96373e-05 -0.00235166 3.84524e-05 1.58993e-05 -0.0217307 -0.000290618 -0.000291046 -0.000481324 -0.00016561 -4.26386e-05 0.000637495 -0.0160512 -9.41495e-05 0.00079906 -0.000156432 0.000120315 0.000284266 0.000430282 0.00162127 8.22753e-05 -5.55794e-05 0.000181994 4.12051e-05 -4.75755e-05 -3.62793e-05 0.000128967 -1.72294e-05 -0.000151133 1.89719e-05 0.000123377 -9.1486e-06 -1.24371e-05 
1729 0 7.00501e-05 -0.00216206 3.78343e-05 1.56038e-05 -0.0227794 -0.000299242 -0.000293877 -0.000529703 -0.000173155 -2.31465e-05 0.000603472 -0.0141836 -5.79175e-05 0.000667317 -0.000130859 0.000145864 0.000259494 0.000370066 0.00168441 9.22622e-05 -6.62774e-05 0.000176957 3.72777e-05 -4.47205e-05 -3.00407e-05 0.000121425 -2.21143e-05 -0.000132228 9.855e-06 0.000110976 -5.4415e-06 -1.10343e-05 
1729.35 0 7.0461e-05 -0.00196176 3.66184e-05 1.58324e-05 -0.0236674 -0.00030778 -0.000293209 -0.000571503 -0.000176485 -9.17759e-06 0.000575069 -0.012255 -2.3441e-05 0.000532894 -0.000105424 0.000165399 0.000233416 0.000308865 0.00173602 9.62108e-05 -7.48275e-05 0.000171298 3.45392e-05 -4.21338e-05 -2.39393e-05 0.00011387 -2.52885e-05 -0.000112588 1.19994e-06 9.90675e-05 -3.64289e-06 -9.9894e-06 
1729.7 0 7.06659e-05 -0.00175257 3.66546e-05 1.62161e-05 -0.0243924 -0.000315664 -0.000288791 -0.000610826 -0.000176049 -2.00632e-06 0.000552019 -0.0102804 6.65178e-06 0.000398524 -8.22463e-05 0.000181608 0.000207692 0.000246256 0.00177777 9.57854e-05 -8.24677e-05 0.000166193 3.32248e-05 -4.06492e-05 -1.79608e-05 0.000105938 -2.67842e-05 -9.37751e-05 -7.252e-06 8.8988e-05 -3.46339e-06 -8.46217e-06 
1730.05 0 7.0746e-05 -0.00153618 3.84045e-05 1.56545e-05 -0.0249547 -0.000324187 -0.000281155 -0.000647246 -0.000172663 -1.31146e-06 0.000534061 -0.00827499 3.19404e-05 0.0002633 -6.27949e-05 0.000195918 0.000185855 0.000180287 0.00181203 9.30287e-05 -8.93989e-05 0.000160945 3.43697e-05 -4.01129e-05 -1.22698e-05 9.73939e-05 -2.8728e-05 -7.64989e-05 -1.63643e-05 8.0296e-05 -3.80017e-06 -6.41601e-06 
1730.4 0 7.22321e-05 -0.00131461 4.10092e-05 1.31115e-05 -0.0253564 -0.000332752 -0.000274945 -0.000677799 -0.000168113 -7.24725e-06 0.000518526 -0.00624945 5.33281e-05 0.00012451 -4.73961e-05 0.000207968 0.000169148 0.000111603 0.00183878 8.79757e-05 -9.50198e-05 0.00015488 3.72362e-05 -4.07036e-05 -7.32513e-06 8.87768e-05 -3.12603e-05 -5.94223e-05 -2.67884e-05 7.28106e-05 -3.47522e-06 -2.11603e-06 
1730.75 0 7.59555e-05 -0.00108741 4.37199e-05 8.2522e-06 -0.0255976 -0.000338637 -0.000273987 -0.000702443 -0.000163078 -1.84957e-05 0.000506387 -0.0042133 7.0439e-05 -1.84993e-05 -3.4382e-05 0.000219582 0.000154228 4.22132e-05 0.00185495 8.00401e-05 -9.98473e-05 0.000147771 3.7985e-05 -4.19329e-05 -3.94704e-06 8.1868e-05 -3.35024e-05 -4.15193e-05 -3.97773e-05 6.64626e-05 -2.31199e-06 4.58445e-06 
1731.1 0 8.10175e-05 -0.000853342 4.57573e-05 2.20195e-06 -0.0256789 -0.0003449 -0.00027634 -0.000722774 -0.000156666 -3.17416e-05 0.000501386 -0.00217769 8.30711e-05 -0.000164519 -2.43951e-05 0.000232112 0.000137793 -2.57185e-05 0.0018576 7.0582e-05 -0.00010465 0.000138609 3.54138e-05 -4.21926e-05 -2.0589e-06 7.62824e-05 -3.50863e-05 -2.2414e-05 -5.46987e-05 6.01846e-05 2.3936e-07 1.11496e-05 
1731.45 0 8.67472e-05 -0.000615068 4.70763e-05 -3.85569e-06 -0.0256007 -0.000356822 -0.000276107 -0.000740195 -0.000149471 -4.68917e-05 0.000501503 -0.000156119 9.27323e-05 -0.000312527 -1.86116e-05 0.00024396 0.000119886 -9.06169e-05 0.0018435 6.16564e-05 -0.000109184 0.000127204 3.08741e-05 -3.94263e-05 -9.55149e-07 6.98182e-05 -3.55091e-05 -1.79675e-06 -6.95956e-05 5.25347e-05 4.03136e-06 1.5468e-05 
1731.8 0 9.29832e-05 -0.00037649 4.7704e-05 -9.26996e-06 -0.0253626 -0.000374497 -0.000270507 -0.000754313 -0.000142081 -6.4809e-05 0.000502699 0.00183656 9.98282e-05 -0.000457579 -1.63808e-05 0.000256765 0.000101623 -0.000154805 0.00180933 5.41922e-05 -0.000112492 0.000113882 2.57215e-05 -3.4177e-05 -7.4701e-08 6.13875e-05 -3.48428e-05 1.98594e-05 -8.29506e-05 4.35035e-05 6.75139e-06 1.70218e-05 
1732.15 0 9.94693e-05 -0.000140258 4.71101e-05 -1.29162e-05 -0.0249669 -0.000397195 -0.000260922 -0.000763532 -0.000135042 -8.2882e-05 0.000503841 0.00378437 0.000104375 -0.000593794 -1.68624e-05 0.000272662 8.30187e-05 -0.000220869 0.00175765 4.91727e-05 -0.000114848 9.9544e-05 2.08724e-05 -2.73988e-05 1.47953e-06 5.10987e-05 -3.41547e-05 4.06767e-05 -9.35552e-05 3.37572e-05 7.01421e-06 1.63377e-05 
1732.5 0 0.000106352 9.04514e-05 4.58178e-05 -1.51645e-05 -0.0244214 -0.000425499 -0.00024876 -0.00076692 -0.000128586 -9.92833e-05 0.000504015 0.00567166 0.000107995 -0.000720742 -1.90619e-05 0.000289678 6.36749e-05 -0.00028771 0.00169399 4.67948e-05 -0.00011673 8.57841e-05 1.64831e-05 -1.97158e-05 4.40714e-06 3.9953e-05 -3.42475e-05 5.95212e-05 -0.000101628 2.3216e-05 4.5627e-06 1.38059e-05 
1732.85 0 0.000113578 0.000312962 4.41235e-05 -1.69529e-05 -0.0237384 -0.000460161 -0.000233487 -0.000765138 -0.000122612 -0.000114037 0.000502055 0.00748705 0.000111041 -0.000839908 -2.08812e-05 0.000305119 4.3889e-05 -0.000352158 0.00162081 4.53134e-05 -0.000117785 7.37912e-05 1.16867e-05 -1.25739e-05 8.0275e-06 2.94132e-05 -3.48978e-05 7.71848e-05 -0.000108558 1.14342e-05 -2.10216e-07 9.30317e-06 
1733.2 0 0.000119844 0.000526357 4.17792e-05 -1.82669e-05 -0.0229285 -0.000501709 -0.000215829 -0.000759725 -0.000116049 -0.000126165 0.000496267 0.0092249 0.000111967 -0.000950667 -2.11925e-05 0.00031931 2.45456e-05 -0.0004123 0.0015388 4.23368e-05 -0.000116824 6.29221e-05 6.50506e-06 -7.51927e-06 1.14588e-05 2.06239e-05 -3.47785e-05 9.38776e-05 -0.000115427 -5.59248e-07 -6.58991e-06 2.49301e-06 
1733.55 0 0.000124815 0.000732119 3.83189e-05 -1.86931e-05 -0.0219996 -0.000547726 -0.000197888 -0.000751237 -0.000109844 -0.000134024 0.000484693 0.0108795 0.000109285 -0.0010519 -2.15699e-05 0.000333285 5.98991e-06 -0.000468424 0.00145116 3.79391e-05 -0.000113504 5.19014e-05 3.81079e-06 -4.61012e-06 1.4164e-05 1.43533e-05 -3.34574e-05 0.000108589 -0.000122004 -1.15481e-05 -1.31926e-05 -4.65126e-06 
1733.9 0 0.000129569 0.00093136 3.41754e-05 -1.8548e-05 -0.0209601 -0.000595507 -0.000181516 -0.000738103 -0.000107851 -0.0001378 0.000468256 0.0124466 0.000105186 -0.0011456 -2.15715e-05 0.000345264 -1.12525e-05 -0.000520903 0.00136003 3.2997e-05 -0.000107926 4.13514e-05 3.6913e-06 -3.06828e-06 1.49263e-05 9.99862e-06 -3.09407e-05 0.000120134 -0.000128397 -2.01933e-05 -1.95396e-05 -9.2948e-06 
1734.25 0 0.000133539 0.00112414 3.04473e-05 -1.91442e-05 -0.0198156 -0.00064643 -0.000166711 -0.000717699 -0.00010979 -0.00013951 0.000447577 0.0139228 9.96274e-05 -0.00123209 -1.86394e-05 0.000353699 -2.79874e-05 -0.000569969 0.00126404 2.56922e-05 -0.000102407 3.12043e-05 3.9743e-06 -2.23005e-06 1.26389e-05 8.25756e-06 -2.79433e-05 0.000129751 -0.000136484 -2.55924e-05 -2.59546e-05 -1.21183e-05 
1734.6 0 0.000133606 0.00131152 2.63604e-05 -1.92721e-05 -0.0185703 -0.000702314 -0.000151307 -0.000688663 -0.00011246 -0.000142367 0.000420399 0.0153009 9.10276e-05 -0.00131017 -1.351e-05 0.000360973 -4.44313e-05 -0.000613827 0.0011643 1.74933e-05 -9.87818e-05 1.91937e-05 5.99754e-06 -1.04947e-06 9.01078e-06 8.54349e-06 -2.52623e-05 0.000140035 -0.000146202 -2.83224e-05 -3.26904e-05 -1.45237e-05 
1734.95 0 0.000128665 0.00149193 2.16003e-05 -1.73417e-05 -0.0172311 -0.000760432 -0.000135577 -0.000653499 -0.000115396 -0.000147388 0.000383061 0.0165735 8.1558e-05 -0.00138133 -7.84132e-06 0.000370557 -5.95548e-05 -0.000648914 0.00106259 1.1744e-05 -9.73088e-05 4.58945e-06 1.11737e-05 -9.79452e-10 6.51342e-06 7.90492e-06 -2.23421e-05 0.000150705 -0.000155549 -2.94394e-05 -3.9827e-05 -1.50956e-05 
1735.3 0 0.000119421 0.00166115 1.68544e-05 -1.48539e-05 -0.0158056 -0.000814701 -0.00012079 -0.000614945 -0.000118014 -0.000151798 0.000335504 0.0177339 7.43435e-05 -0.00144535 -6.50969e-07 0.000382839 -7.29148e-05 -0.000674767 0.000958421 8.58321e-06 -9.7825e-05 -1.15493e-05 1.75287e-05 -7.24729e-07 4.87212e-06 4.75956e-06 -1.8439e-05 0.000160082 -0.000162714 -3.18284e-05 -4.74928e-05 -1.24738e-05 
1735.65 0 0.000106953 0.00181609 1.23606e-05 -1.30597e-05 -0.0143023 -0.000861288 -0.000106484 -0.000573152 -0.000117945 -0.000153701 0.00028095 0.0187752 7.13489e-05 -0.00150118 8.38368e-06 0.000396159 -8.49947e-05 -0.000693461 0.000852606 5.12055e-06 -9.8544e-05 -2.78278e-05 2.31105e-05 -3.94689e-06 3.67722e-06 -6.9487e-07 -1.45848e-05 0.00016867 -0.000167477 -3.75989e-05 -5.5633e-05 -7.64897e-06 
1736 0 9.31518e-05 0.00195653 7.94709e-06 -1.16076e-05 -0.0127314 -0.000900909 -9.21486e-05 -0.000526828 -0.000113902 -0.000153148 0.000221767 0.0196896 7.29909e-05 -0.00155124 1.73053e-05 0.000409147 -9.62173e-05 -0.000707328 0.000745937 -1.41434e-06 -9.79798e-05 -4.31593e-05 2.80278e-05 -1.00632e-05 3.41326e-06 -6.87116e-06 -1.15245e-05 0.000177741 -0.000170414 -4.65949e-05 -6.38873e-05 -1.64851e-06 
1736.35 0 7.98355e-05 0.00208372 4.39813e-06 -1.02639e-05 -0.0111047 -0.000935659 -7.88555e-05 -0.000476467 -0.000106708 -0.000149983 0.000157475 0.0204737 7.76982e-05 -0.0015973 2.34399e-05 0.000419954 -0.000106744 -0.000717018 0.000636363 -1.27487e-05 -9.46123e-05 -5.66876e-05 3.28424e-05 -1.90353e-05 4.36039e-06 -1.18547e-05 -8.75028e-06 0.000187068 -0.000172837 -5.79986e-05 -7.16926e-05 5.02222e-06 
1736.7 0 6.67041e-05 0.00219905 2.2432e-06 -1.00053e-05 -0.00943202 -0.000965838 -6.77537e-05 -0.00042483 -9.84206e-05 -0.000146046 8.79742e-05 0.0211277 8.29128e-05 -0.00163806 2.64336e-05 0.000426339 -0.000117234 -0.000721793 0.00052215 -2.80867e-05 -8.739e-05 -6.99731e-05 3.75307e-05 -2.9991e-05 5.22552e-06 -1.44188e-05 -6.37099e-06 0.000196272 -0.000175863 -7.08727e-05 -7.95758e-05 1.19446e-05 
1737.05 0 5.1995e-05 0.00230263 8.52117e-07 -1.13834e-05 -0.00772132 -0.000991826 -5.76717e-05 -0.000373159 -9.07114e-05 -0.00014309 1.5463e-05 0.0216497 8.75387e-05 -0.00167163 2.87474e-05 0.000427621 -0.000127728 -0.000720484 0.00040335 -4.48248e-05 -7.60846e-05 -8.47577e-05 4.19675e-05 -4.33848e-05 4.97998e-06 -1.57842e-05 -4.2466e-06 0.000205571 -0.000178692 -8.37489e-05 -8.73563e-05 1.84422e-05 
1737.4 0 3.54702e-05 0.00239303 -3.00104e-07 -1.33086e-05 -0.00598131 -0.00101335 -4.75762e-05 -0.000321073 -8.48119e-05 -0.000141731 -5.8749e-05 0.0220364 9.19854e-05 -0.00169573 3.2389e-05 0.000423517 -0.00013771 -0.000713233 0.000278747 -6.28574e-05 -6.12129e-05 -0.00010089 4.66285e-05 -5.88315e-05 4.29552e-06 -1.73101e-05 -2.72213e-06 0.000214534 -0.000179124 -9.39853e-05 -9.2969e-05 2.4013e-05 
1737.75 0 1.81214e-05 0.00246842 -1.79223e-06 -1.49514e-05 -0.00422127 -0.0010286 -3.73478e-05 -0.0002682 -8.076e-05 -0.000143922 -0.000134137 0.0222859 9.54333e-05 -0.0017072 3.76892e-05 0.000414773 -0.000148264 -0.000699965 0.000148207 -8.38396e-05 -4.49085e-05 -0.000116586 5.11217e-05 -7.55044e-05 4.23421e-06 -1.98493e-05 -2.28295e-06 0.000221753 -0.00017576 -9.97233e-05 -9.49683e-05 2.89528e-05 
1738.1 0 1.75855e-06 0.00252774 -3.41366e-06 -1.65653e-05 -0.00244983 -0.00103668 -2.64408e-05 -0.000215558 -7.74986e-05 -0.000151215 -0.000209911 0.0223979 9.57979e-05 -0.00170449 4.47792e-05 0.000402837 -0.000161183 -0.000681628 1.46952e-05 -0.000107067 -2.90965e-05 -0.000130492 5.46138e-05 -9.21151e-05 5.61553e-06 -2.44331e-05 -2.10768e-06 0.000226577 -0.000169669 -0.000100954 -9.19126e-05 3.44718e-05 
1738.45 0 -1.29885e-05 0.00256963 -4.58604e-06 -1.8465e-05 -0.000676029 -0.0010365 -1.37654e-05 -0.000162715 -7.33572e-05 -0.000164698 -0.000286847 0.0223707 9.26403e-05 -0.00168822 5.33483e-05 0.000388649 -0.00017464 -0.000660174 -0.000117204 -0.000130305 -1.43519e-05 -0.000142791 5.60112e-05 -0.000105661 7.76393e-06 -3.22741e-05 -1.27799e-06 0.00022964 -0.000161653 -9.82227e-05 -8.39884e-05 4.02861e-05 
1738.8 0 -2.78223e-05 0.00259167 -5.52356e-06 -2.0051e-05 0.00108913 -0.00102637 3.09603e-09 -0.000108316 -6.70696e-05 -0.000182807 -0.000366203 0.0222016 8.70902e-05 -0.00166055 6.12616e-05 0.000374492 -0.000184368 -0.000636163 -0.000245094 -0.000152474 -5.01795e-07 -0.000152996 5.51401e-05 -0.00011527 9.30419e-06 -4.2565e-05 2.22439e-07 0.000231308 -0.000152173 -9.23433e-05 -7.48901e-05 4.41974e-05 
1739.15 0 -4.29138e-05 0.0025933 -6.86897e-06 -2.09649e-05 0.00283076 -0.00100566 1.18026e-05 -5.37028e-05 -5.86993e-05 -0.000200202 -0.00044842 0.0218873 7.87938e-05 -0.00162332 6.75164e-05 0.000361523 -0.000189989 -0.000609565 -0.000369149 -0.000174123 1.19411e-05 -0.000160842 5.31261e-05 -0.00012325 1.06825e-05 -5.29452e-05 2.30866e-06 0.000230706 -0.000142544 -8.39819e-05 -6.72971e-05 4.41389e-05 
1739.5 0 -5.65978e-05 0.00257577 -9.12346e-06 -2.22559e-05 0.00453067 -0.000974783 2.1734e-05 -7.59863e-07 -4.8283e-05 -0.000212737 -0.00053316 0.0214295 6.61949e-05 -0.00157694 7.36386e-05 0.000346188 -0.000194476 -0.000580505 -0.000487736 -0.000195139 2.15592e-05 -0.000168255 5.13216e-05 -0.000130716 1.30683e-05 -6.25747e-05 5.13884e-06 0.000227777 -0.000133717 -7.43189e-05 -6.02004e-05 3.99954e-05 
1739.85 0 -6.86003e-05 0.00254046 -1.18047e-05 -2.38814e-05 0.00617316 -0.000934142 3.33894e-05 4.94949e-05 -3.64674e-05 -0.000221919 -0.000618911 0.0208362 4.9848e-05 -0.00152376 8.1092e-05 0.000324691 -0.000198626 -0.000547973 -0.000598344 -0.000213752 2.74546e-05 -0.000175139 5.11801e-05 -0.000137354 1.57658e-05 -7.07444e-05 9.07294e-06 0.000223851 -0.000124552 -6.50852e-05 -5.2434e-05 3.39853e-05 
1740.2 0 -8.06604e-05 0.00248958 -1.42766e-05 -2.50184e-05 0.00774737 -0.000884204 4.78173e-05 9.5339e-05 -2.47084e-05 -0.000231618 -0.000702307 0.0201171 3.16049e-05 -0.0014689 8.95063e-05 0.000297826 -0.000200336 -0.000512248 -0.000701938 -0.0002289 3.04349e-05 -0.000179651 5.30428e-05 -0.000143312 1.83629e-05 -7.70297e-05 1.36461e-05 0.000220387 -0.000114505 -5.87351e-05 -4.33636e-05 2.94531e-05 
1740.55 0 -9.28125e-05 0.00242415 -1.73253e-05 -2.54508e-05 0.00924426 -0.000825049 6.00822e-05 0.000136997 -1.38192e-05 -0.000242533 -0.000781603 0.0192822 1.21001e-05 -0.00141508 9.61996e-05 0.000268147 -0.000198149 -0.000475575 -0.000802785 -0.000240871 3.30095e-05 -0.000181122 5.50875e-05 -0.000148435 2.13099e-05 -8.27493e-05 1.83671e-05 0.000217854 -0.000103644 -5.5696e-05 -3.33408e-05 2.80212e-05 
1740.9 0 -0.000104899 0.00234353 -2.11241e-05 -2.46071e-05 0.0106564 -0.000756144 6.50961e-05 0.000174981 -3.79859e-06 -0.000254143 -0.000855663 0.0183397 -9.39107e-06 -0.00135955 9.91678e-05 0.000237638 -0.000193841 -0.000439312 -0.00090399 -0.00025043 3.61595e-05 -0.000180381 5.50887e-05 -0.000151571 2.30721e-05 -8.75275e-05 2.29845e-05 0.000214693 -9.22438e-05 -5.37004e-05 -2.32563e-05 2.91801e-05 
1741.25 0 -0.000117023 0.00224894 -2.44924e-05 -2.18721e-05 0.0119756 -0.000679403 6.23717e-05 0.000209203 5.41038e-06 -0.000267588 -0.000923 0.017295 -3.42086e-05 -0.00129684 9.76555e-05 0.00020904 -0.000189896 -0.000406064 -0.00100413 -0.000256367 4.05513e-05 -0.000179678 5.2613e-05 -0.000152288 2.33843e-05 -8.9572e-05 2.66904e-05 0.000209038 -8.06672e-05 -5.10483e-05 -1.30969e-05 3.21929e-05 
1741.6 0 -0.000128133 0.00214259 -2.7101e-05 -1.76809e-05 0.0131921 -0.00059691 5.29716e-05 0.000240354 1.27848e-05 -0.000281625 -0.000983563 0.0161562 -6.07001e-05 -0.00122466 9.18346e-05 0.000184406 -0.000186781 -0.000376706 -0.00109894 -0.000256907 4.67572e-05 -0.000179778 4.7772e-05 -0.000150736 2.25919e-05 -8.92621e-05 2.94578e-05 0.000200996 -6.80262e-05 -4.66354e-05 -2.55291e-06 3.69752e-05 
1741.95 0 -0.000137954 0.0020253 -2.86777e-05 -1.31323e-05 0.0143009 -0.000509427 3.97069e-05 0.000268716 1.78445e-05 -0.000293949 -0.00103777 0.0149371 -8.65032e-05 -0.00114384 8.31384e-05 0.000161925 -0.00018351 -0.000347751 -0.00118609 -0.000253072 5.29934e-05 -0.000179866 4.00085e-05 -0.000146896 2.02385e-05 -8.67333e-05 3.14624e-05 0.000191213 -5.47452e-05 -3.99765e-05 6.7598e-06 4.18463e-05 
1742.3 0 -0.000147167 0.00190006 -2.8975e-05 -9.20867e-06 0.015301 -0.000418353 2.54372e-05 0.000293679 2.11998e-05 -0.000304062 -0.00108764 0.0136491 -0.000113481 -0.00105523 7.28565e-05 0.00013954 -0.000177921 -0.000316019 -0.00126606 -0.000244402 5.83349e-05 -0.000180036 3.08466e-05 -0.000142462 1.60249e-05 -8.16807e-05 3.25476e-05 0.000179946 -4.20442e-05 -3.17206e-05 1.40721e-05 4.3992e-05 
1742.65 0 -0.000156707 0.00176875 -2.94005e-05 -6.8761e-06 0.0161887 -0.000323905 1.05052e-05 0.000313945 2.40696e-05 -0.000311495 -0.00113658 0.0123002 -0.000142096 -0.000959217 6.17969e-05 0.000117185 -0.000167935 -0.000281893 -0.00133979 -0.000228247 6.32319e-05 -0.000180895 2.34919e-05 -0.000138486 1.03132e-05 -7.60185e-05 3.32429e-05 0.00016839 -2.92685e-05 -2.16636e-05 2.15581e-05 4.32773e-05 
1743 0 -0.000168759 0.00162944 -3.01527e-05 -5.15578e-06 0.0169597 -0.000223527 -6.23649e-06 0.000327839 2.77307e-05 -0.000315715 -0.00118638 0.0108983 -0.000169041 -0.000855444 5.02584e-05 9.5614e-05 -0.000153835 -0.000247957 -0.00140647 -0.000204687 6.7255e-05 -0.000181914 1.94347e-05 -0.00013428 4.44873e-06 -7.17163e-05 3.39026e-05 0.000156733 -1.53465e-05 -8.59372e-06 3.04519e-05 4.15681e-05 
1743.35 0 -0.00018445 0.00148085 -2.99925e-05 -3.12124e-06 0.0176114 -0.00011417 -2.49612e-05 0.000335201 3.35321e-05 -0.000316704 -0.00123599 0.00945329 -0.000192682 -0.000744175 3.81013e-05 7.6451e-05 -0.00013835 -0.000216392 -0.00146564 -0.000175615 6.82094e-05 -0.000181234 1.75298e-05 -0.000129206 3.98887e-07 -6.9623e-05 3.42475e-05 0.00014354 -8.83553e-07 5.53893e-06 4.08069e-05 3.96098e-05 
1743.7 0 -0.000201926 0.00132352 -2.87734e-05 -1.99342e-06 0.0181428 6.02244e-06 -4.33909e-05 0.000336127 4.09076e-05 -0.000315641 -0.00128209 0.00797532 -0.00021332 -0.000626503 2.50164e-05 6.18591e-05 -0.000121865 -0.000187066 -0.0015172 -0.000141507 6.66546e-05 -0.000177337 1.71881e-05 -0.000122432 -8.24022e-07 -6.93254e-05 3.43945e-05 0.000128717 1.22636e-05 1.63542e-05 5.1519e-05 3.70253e-05 
1744.05 0 -0.000217643 0.0011578 -2.70779e-05 -2.09181e-06 0.0185526 0.000137009 -6.20562e-05 0.000331381 4.74297e-05 -0.000312997 -0.00131996 0.00647279 -0.000231419 -0.000504756 1.13175e-05 5.43743e-05 -0.000103334 -0.000160815 -0.00155978 -0.000102345 6.49987e-05 -0.000172131 1.89408e-05 -0.000114517 -1.16602e-08 -6.88226e-05 3.38575e-05 0.000112507 2.26797e-05 2.30465e-05 6.05024e-05 3.45405e-05 
1744.4 0 -0.000228731 0.000985253 -2.49732e-05 -3.03565e-06 0.0188382 0.000275921 -8.21004e-05 0.000325638 5.24163e-05 -0.000307717 -0.0013449 0.0049523 -0.000245942 -0.000380891 -1.94441e-06 5.39943e-05 -8.5759e-05 -0.000139389 -0.00159196 -5.84757e-05 6.33576e-05 -0.00016809 2.2035e-05 -0.000106765 1.98401e-06 -6.55273e-05 3.17462e-05 9.45642e-05 3.1965e-05 2.7035e-05 6.7019e-05 3.34477e-05 
1744.75 0 -0.00023326 0.000809326 -2.24988e-05 -4.92499e-06 0.0189962 0.000417178 -0.000101718 0.000321271 5.74921e-05 -0.000300352 -0.00135441 0.00342325 -0.000254448 -0.000255006 -1.49844e-05 5.94738e-05 -7.22298e-05 -0.00012127 -0.00161223 -1.21316e-05 6.29332e-05 -0.00016381 2.59979e-05 -9.88737e-05 4.16013e-06 -5.98453e-05 2.77826e-05 7.50378e-05 4.24203e-05 2.8655e-05 7.17877e-05 3.37471e-05 
1745.1 0 -0.000232175 0.000632927 -2.04435e-05 -7.47474e-06 0.0190272 0.000555474 -0.000118452 0.000316375 6.28351e-05 -0.000291818 -0.00134852 0.00190029 -0.000256652 -0.00012832 -2.87803e-05 7.04015e-05 -6.25025e-05 -0.000105557 -0.00161964 3.25182e-05 6.47956e-05 -0.000157125 3.05387e-05 -9.0664e-05 4.63484e-06 -5.3348e-05 2.26622e-05 5.54355e-05 5.37063e-05 2.95577e-05 7.42427e-05 3.53639e-05 
1745.45 0 -0.000228659 0.000457763 -1.8655e-05 -1.00274e-05 0.018937 0.000688217 -0.000131191 0.000313224 6.7484e-05 -0.000279908 -0.00132956 0.000396165 -0.000253759 -2.55233e-06 -4.34435e-05 8.64174e-05 -5.41657e-05 -9.28145e-05 -0.00161561 7.22076e-05 6.72981e-05 -0.000147989 3.42014e-05 -8.4301e-05 2.921e-06 -4.65074e-05 1.77122e-05 3.73277e-05 6.33265e-05 3.10851e-05 7.4541e-05 3.75827e-05 
1745.8 0 -0.000225406 0.000285595 -1.6026e-05 -1.16577e-05 0.0187298 0.000815957 -0.000141106 0.000316146 7.06098e-05 -0.000261876 -0.00129972 -0.0010808 -0.000247451 0.000122731 -5.86155e-05 0.000105449 -4.48826e-05 -8.16669e-05 -0.00160216 0.000105477 6.98097e-05 -0.000137638 3.64061e-05 -8.0333e-05 2.81071e-07 -3.85805e-05 1.34454e-05 2.03517e-05 6.90967e-05 3.30773e-05 7.44436e-05 3.99853e-05 
1746.15 0 -0.000222836 0.000118228 -1.23447e-05 -1.28929e-05 0.0184084 0.000938912 -0.000149461 0.000325 7.07315e-05 -0.000237783 -0.00125873 -0.00252105 -0.000240457 0.000246813 -7.41562e-05 0.000125085 -3.42901e-05 -6.92564e-05 -0.00158051 0.000134028 7.29107e-05 -0.00012806 3.72348e-05 -7.75709e-05 -2.36453e-06 -2.90088e-05 9.57182e-06 2.99716e-06 7.16246e-05 3.63455e-05 7.43909e-05 4.20696e-05 
1746.5 0 -0.000220313 -4.3165e-05 -7.32941e-06 -1.51136e-05 0.0179801 0.001056 -0.000156474 0.00033549 6.66907e-05 -0.000207976 -0.00120593 -0.00391506 -0.000233119 0.000368871 -8.95058e-05 0.000144982 -2.27835e-05 -5.35757e-05 -0.00155098 0.000161582 7.63736e-05 -0.000121426 3.74435e-05 -7.52877e-05 -4.52404e-06 -1.90036e-05 6.06188e-06 -1.40345e-05 7.30655e-05 4.13784e-05 7.42305e-05 4.32042e-05 
1746.85 0 -0.000217088 -0.000198625 -8.0875e-07 -1.68557e-05 0.017451 0.00116772 -0.000161828 0.000344191 5.92435e-05 -0.000170415 -0.00114355 -0.00525652 -0.000223123 0.000487755 -0.00010221 0.000164722 -1.01153e-05 -3.59719e-05 -0.001512 0.000190648 7.99007e-05 -0.000118447 3.75856e-05 -7.20034e-05 -5.87473e-06 -1.05798e-05 1.75505e-06 -2.84682e-05 7.56537e-05 4.71784e-05 7.48503e-05 4.34427e-05 
1747.2 0 -0.000212828 -0.000350034 4.87404e-06 -1.65455e-05 0.016823 0.00127683 -0.000164552 0.000350044 4.98593e-05 -0.000124449 -0.00107214 -0.00653767 -0.000207913 0.000599924 -0.00011103 0.000180342 4.93177e-06 -1.84996e-05 -0.00146298 0.000220823 8.2523e-05 -0.000115729 3.77849e-05 -6.61549e-05 -7.4535e-06 -3.85365e-06 -4.23693e-06 -4.01876e-05 8.04351e-05 5.30043e-05 7.55651e-05 4.31716e-05 
1747.55 0 -0.000208479 -0.000497554 8.33143e-06 -1.46396e-05 0.0161004 0.00138404 -0.000164201 0.000352824 3.89474e-05 -7.29254e-05 -0.000990156 -0.0077474 -0.000187028 0.000704144 -0.00011593 0.000188966 2.35343e-05 -2.07571e-06 -0.00140634 0.00025014 8.3238e-05 -0.000110346 3.79315e-05 -5.83427e-05 -9.61858e-06 2.94351e-06 -1.01712e-05 -5.16566e-05 8.55268e-05 5.87509e-05 7.60518e-05 4.36359e-05 
1747.9 0 -0.00020447 -0.000638365 1.0938e-05 -1.20044e-05 0.0152931 0.00148767 -0.000162989 0.000355074 2.70648e-05 -2.06478e-05 -0.000898039 -0.00887743 -0.000161281 0.000802882 -0.000116781 0.000189405 4.53026e-05 1.21385e-05 -0.00134247 0.000277113 8.17985e-05 -0.000103825 3.66748e-05 -4.76974e-05 -1.04823e-05 9.90952e-06 -1.51134e-05 -6.48792e-05 9.02064e-05 6.46093e-05 7.79864e-05 4.55581e-05 
1748.25 0 -0.00019867 -0.000771448 1.38117e-05 -8.65805e-06 0.0144115 0.00158796 -0.000161777 0.000360327 1.5937e-05 2.7924e-05 -0.000797732 -0.00992451 -0.000130716 0.000897779 -0.000114013 0.000183675 6.75462e-05 2.45445e-05 -0.00126846 0.000300866 7.74107e-05 -9.66838e-05 3.2452e-05 -3.31699e-05 -9.19375e-06 1.53621e-05 -2.00233e-05 -7.98244e-05 9.57198e-05 6.99258e-05 8.09414e-05 4.78332e-05 
1748.6 0 -0.000189876 -0.000897583 1.71102e-05 -4.56117e-06 0.0134635 0.00168535 -0.000157498 0.00036926 7.47709e-06 7.24847e-05 -0.000687231 -0.0108874 -9.59484e-05 0.000987165 -0.00011006 0.000177359 8.9736e-05 3.59965e-05 -0.00118241 0.000319535 7.0909e-05 -8.7899e-05 2.63274e-05 -1.7336e-05 -6.46802e-06 2.00444e-05 -2.5252e-05 -9.58039e-05 0.000102156 7.26145e-05 8.34278e-05 4.9069e-05 
1748.95 0 -0.000176621 -0.00101562 2.03166e-05 -1.02524e-06 0.0124544 0.00177636 -0.000150521 0.000381994 6.22019e-08 0.000116372 -0.000565709 -0.0117636 -5.85772e-05 0.00106878 -0.00010675 0.000174657 0.000114002 4.76004e-05 -0.00108524 0.000331335 6.48324e-05 -7.66344e-05 2.02529e-05 -2.61274e-06 -1.81783e-06 2.59612e-05 -2.98427e-05 -0.000112089 0.000108963 7.13751e-05 8.50769e-05 4.88227e-05 
1749.3 0 -0.000156676 -0.00112313 2.37695e-05 6.96446e-07 0.0113912 0.00185824 -0.000144572 0.00039884 -8.75918e-06 0.000160188 -0.000434352 -0.0125472 -1.99373e-05 0.00114107 -0.00010308 0.000174793 0.000139396 6.13906e-05 -0.000978045 0.000335953 6.0524e-05 -6.26115e-05 1.47825e-05 1.25553e-05 3.12183e-06 3.28618e-05 -3.2864e-05 -0.000127987 0.000114851 6.7008e-05 8.54006e-05 4.69032e-05 
1749.65 0 -0.000130102 -0.00121918 2.74289e-05 9.32525e-07 0.0102839 0.00192775 -0.000140944 0.000418137 -1.814e-05 0.000199302 -0.000293321 -0.0132337 1.77533e-05 0.0012016 -9.852e-05 0.000175925 0.000162591 8.02169e-05 -0.000864011 0.000333394 5.88461e-05 -4.77813e-05 1.0445e-05 2.81898e-05 4.96071e-06 3.96216e-05 -3.51882e-05 -0.000142818 0.000118855 6.15766e-05 8.2185e-05 4.32575e-05 
1750 0 -0.000100117 -0.00130493 2.96811e-05 1.17768e-06 0.009143 0.00198116 -0.000139123 0.000436389 -2.63595e-05 0.000231713 -0.000143879 -0.0138233 5.16632e-05 0.00124907 -9.35012e-05 0.000178546 0.000181139 0.000105762 -0.000747422 0.000325419 6.0274e-05 -3.42694e-05 8.4148e-06 4.06364e-05 2.0634e-06 4.50177e-05 -3.76374e-05 -0.000156019 0.00012201 5.73424e-05 7.51575e-05 3.9071e-05 
1750.35 0 -7.06943e-05 -0.00138148 2.97238e-05 2.4734e-06 0.00797524 0.00201448 -0.000137266 0.000450216 -3.46534e-05 0.000259358 1.00235e-05 -0.0143178 8.23965e-05 0.00128366 -8.87069e-05 0.000182797 0.000194112 0.000136477 -0.000630604 0.000314813 6.29033e-05 -2.21075e-05 8.72885e-06 4.89807e-05 -3.45601e-06 4.85215e-05 -3.95738e-05 -0.000167733 0.00012573 5.6217e-05 6.72798e-05 3.58557e-05 
1750.7 0 -4.35309e-05 -0.0014486 2.83921e-05 4.71005e-06 0.00678481 0.00202661 -0.000133361 0.000457637 -4.4885e-05 0.000282805 0.000161302 -0.0147158 0.000111305 0.00130744 -8.40001e-05 0.000188998 0.000202161 0.000168079 -0.000515982 0.000301136 6.35161e-05 -1.09213e-05 9.75732e-06 5.54424e-05 -9.16877e-06 5.04345e-05 -4.14371e-05 -0.000177527 0.000129867 5.83464e-05 6.07118e-05 3.46929e-05 
1751.05 0 -1.83937e-05 -0.00150563 2.64549e-05 7.9567e-06 0.00558093 0.00202291 -0.000126155 0.000459024 -5.55101e-05 0.000302106 0.000305671 -0.0150143 0.000137939 0.00132478 -7.72788e-05 0.000199857 0.000206039 0.000196181 -0.000404344 0.000282633 6.02795e-05 -1.75103e-07 9.98862e-06 6.09412e-05 -1.44013e-05 5.12304e-05 -4.46583e-05 -0.000185047 0.000134318 6.20767e-05 5.49325e-05 3.57388e-05 
1751.4 0 5.58915e-06 -0.00155269 2.39852e-05 1.15639e-05 0.0043766 0.00200914 -0.000115294 0.000454963 -6.39074e-05 0.000320343 0.000444638 -0.0152142 0.00016233 0.00133837 -6.81548e-05 0.000217325 0.000205536 0.000218945 -0.000294569 0.000258473 5.33826e-05 1.17754e-05 8.90585e-06 6.48374e-05 -1.89508e-05 5.12935e-05 -4.90954e-05 -0.000191483 0.000139128 6.58679e-05 4.90297e-05 3.81393e-05 
1751.75 0 2.84763e-05 -0.00159084 2.12923e-05 1.39567e-05 0.003181 0.00198521 -0.00010194 0.000444554 -7.04394e-05 0.000340135 0.000581918 -0.0153191 0.00018477 0.00134841 -5.85735e-05 0.000239207 0.000200693 0.000234993 -0.000185392 0.000227847 4.38739e-05 2.47588e-05 5.54555e-06 6.75232e-05 -2.24542e-05 5.13686e-05 -5.32131e-05 -0.000197565 0.000143306 6.90334e-05 4.28907e-05 4.11456e-05 
1752.1 0 5.00988e-05 -0.00162056 1.8844e-05 1.4631e-05 0.00200011 0.00194752 -8.84641e-05 0.000429413 -7.71973e-05 0.000361994 0.000718388 -0.0153335 0.000203272 0.00135295 -4.98442e-05 0.000262144 0.000192819 0.000242294 -7.43364e-05 0.00019121 3.1941e-05 3.78091e-05 -1.54632e-06 6.89096e-05 -2.46785e-05 5.20129e-05 -5.60515e-05 -0.000203113 0.000145847 7.15812e-05 3.67259e-05 4.33186e-05 
1752.45 0 7.02274e-05 -0.0016414 1.6236e-05 1.40952e-05 0.000838392 0.00189571 -7.56156e-05 0.000412814 -8.52268e-05 0.000385817 0.000852838 -0.0152627 0.000215484 0.0013486 -4.12665e-05 0.00028276 0.000182721 0.00024006 3.82884e-05 0.000151132 1.6695e-05 5.09795e-05 -1.29497e-05 6.91635e-05 -2.62277e-05 5.22068e-05 -5.76413e-05 -0.000207106 0.000145138 7.26565e-05 3.08845e-05 4.26576e-05 
1752.8 0 8.87121e-05 -0.0016534 1.27744e-05 1.30878e-05 -0.00030105 0.00183306 -6.20289e-05 0.000397061 -9.27415e-05 0.000408609 0.000985389 -0.0151096 0.00022056 0.00133338 -3.12695e-05 0.000299222 0.000170822 0.000229716 0.000149782 0.000111425 -4.98646e-07 6.32188e-05 -2.67319e-05 6.87225e-05 -2.63157e-05 5.07241e-05 -5.79769e-05 -0.000208002 0.000141046 6.96296e-05 2.44155e-05 3.6323e-05 
1753.15 0 0.00010565 -0.00165803 8.80739e-06 1.29382e-05 -0.00141374 0.00176247 -4.77889e-05 0.0003822 -9.78866e-05 0.000428018 0.00111435 -0.0148766 0.000219574 0.00130774 -1.85457e-05 0.000313558 0.00015892 0.000216293 0.000257892 7.45696e-05 -1.54016e-05 7.3946e-05 -3.76721e-05 6.71637e-05 -2.47182e-05 4.77035e-05 -5.62114e-05 -0.000205479 0.000135413 6.14206e-05 1.74574e-05 2.46341e-05 
1753.5 0 0.000121078 -0.00165621 5.29964e-06 1.44831e-05 -0.00249449 0.00168426 -3.60089e-05 0.000365193 -0.000100737 0.000445037 0.00123829 -0.0145696 0.000214156 0.00127296 -2.60352e-06 0.00032691 0.000147769 0.000203603 0.000359448 4.09263e-05 -2.47518e-05 8.40727e-05 -4.34397e-05 6.46661e-05 -2.30368e-05 4.49587e-05 -5.26056e-05 -0.000201411 0.000128763 5.10857e-05 1.20487e-05 1.13639e-05 
1753.85 0 0.00013634 -0.00164697 2.86739e-06 1.61376e-05 -0.00354065 0.00159712 -2.91561e-05 0.000344654 -0.000101079 0.000459894 0.00135788 -0.0141934 0.000206406 0.0012327 1.53002e-05 0.000337067 0.000133077 0.000192653 0.00045082 1.16958e-05 -2.95785e-05 9.40285e-05 -4.57193e-05 6.29286e-05 -2.15771e-05 4.40237e-05 -4.74062e-05 -0.000197119 0.000121633 4.2839e-05 8.58991e-06 -1.19889e-06 
1754.2 0 0.000152762 -0.00162968 1.76382e-06 1.72871e-05 -0.00454805 0.00150151 -2.32874e-05 0.000320122 -9.80863e-05 0.00047104 0.00147249 -0.013751 0.000198393 0.00119011 3.36923e-05 0.000343985 0.000112323 0.000184001 0.000533432 -1.19752e-05 -3.34739e-05 0.000104167 -4.55784e-05 6.25155e-05 -1.92679e-05 4.5626e-05 -4.07949e-05 -0.000191793 0.000114816 3.75309e-05 5.51279e-06 -1.23849e-05 
1754.55 0 0.000169951 -0.00160392 1.85768e-06 1.84036e-05 -0.00551189 0.00139876 -1.47448e-05 0.00029174 -9.22317e-05 0.000479951 0.00158141 -0.0132467 0.000191132 0.00114353 5.15442e-05 0.000349637 9.14371e-05 0.000175058 0.000611548 -3.11692e-05 -3.7769e-05 0.000114478 -4.39132e-05 6.23986e-05 -1.66506e-05 4.80203e-05 -3.39604e-05 -0.00018677 0.000108535 3.44769e-05 2.39355e-06 -2.10207e-05 
1754.9 0 0.000187784 -0.00156928 3.18872e-06 1.83803e-05 -0.00642856 0.00128712 -7.85776e-06 0.000261889 -8.40988e-05 0.000488275 0.00168505 -0.0126825 0.000184004 0.00109212 6.96166e-05 0.000354906 7.47005e-05 0.000164298 0.000686632 -4.91813e-05 -4.31331e-05 0.000125172 -4.24128e-05 6.20448e-05 -1.36981e-05 4.92321e-05 -2.79118e-05 -0.000183611 0.000102792 3.32101e-05 -1.56238e-06 -2.62456e-05 
1755.25 0 0.000207021 -0.00152568 5.62469e-06 1.64459e-05 -0.007295 0.00116472 -5.74894e-06 0.00023167 -7.30798e-05 0.000496822 0.00177997 -0.0120609 0.000175231 0.00103793 8.87249e-05 0.000360452 5.85563e-05 0.000153962 0.000760056 -6.75639e-05 -5.13055e-05 0.000136381 -4.24051e-05 6.0107e-05 -9.48018e-06 5.06022e-05 -2.25691e-05 -0.00018054 9.70102e-05 3.23227e-05 -6.84688e-06 -2.90058e-05 
1755.6 0 0.00022809 -0.00147273 8.45773e-06 1.40285e-05 -0.00810776 0.00103298 -7.13824e-06 0.000200115 -5.99521e-05 0.000506386 0.00186298 -0.0113853 0.000162983 0.000980633 0.000108058 0.000366096 3.93101e-05 0.000144447 0.000834044 -8.52097e-05 -6.20927e-05 0.00014798 -4.49339e-05 5.58959e-05 -4.83561e-06 5.29666e-05 -1.71817e-05 -0.0001759 9.01989e-05 2.96376e-05 -1.24791e-05 -3.09647e-05 
1755.95 0 0.000250325 -0.00141126 1.18773e-05 1.23051e-05 -0.00886316 0.000893559 -1.1151e-05 0.00016722 -4.5833e-05 0.000516248 0.00193436 -0.0106603 0.000146227 0.00091738 0.000127409 0.000370729 1.78138e-05 0.000134431 0.000907416 -9.92137e-05 -7.32923e-05 0.000159524 -5.00306e-05 4.94036e-05 -1.36645e-06 5.4554e-05 -1.11054e-05 -0.000169739 8.14263e-05 2.41581e-05 -1.7861e-05 -3.44468e-05 
1756.3 0 0.000271987 -0.00134392 1.61915e-05 1.17222e-05 -0.00955758 0.000746885 -1.70838e-05 0.000134545 -2.99733e-05 0.000524087 0.00199477 -0.00989113 0.000126425 0.000846828 0.000146406 0.000372339 -4.34181e-06 0.000123284 0.000977084 -0.000107009 -8.3349e-05 0.000170259 -5.46465e-05 4.06692e-05 -1.76716e-07 5.51371e-05 -4.52659e-06 -0.000162369 6.99697e-05 1.65385e-05 -2.28241e-05 -4.14476e-05 
1756.65 0 0.000290877 -0.00127159 2.02619e-05 1.24271e-05 -0.010189 0.000592208 -2.31965e-05 0.000103364 -1.24103e-05 0.000526334 0.0020443 -0.00908397 0.000107339 0.000770037 0.000162961 0.000369947 -2.55343e-05 0.000111124 0.00104159 -0.000109987 -9.11699e-05 0.000179163 -5.54808e-05 3.03211e-05 -1.05416e-06 5.52061e-05 1.93664e-06 -0.000154941 5.62335e-05 8.01042e-06 -2.60211e-05 -5.05128e-05 
1757 0 0.000305266 -0.00119456 2.37582e-05 1.41342e-05 -0.0107574 0.000429322 -2.96758e-05 7.4304e-05 5.52887e-06 0.000520216 0.00208108 -0.00824329 9.01233e-05 0.00068866 0.000176531 0.00036536 -4.48135e-05 0.000100411 0.00110115 -0.000111278 -9.62602e-05 0.000185368 -5.28573e-05 2.03466e-05 -2.97529e-06 5.31612e-05 7.20325e-06 -0.000148093 4.12788e-05 -3.04479e-07 -2.65552e-05 -5.92502e-05 
1757.35 0 0.000314896 -0.0011142 2.58493e-05 1.58818e-05 -0.0112636 0.000260859 -3.66141e-05 4.76939e-05 2.29276e-05 0.00050758 0.00210261 -0.00737296 7.40604e-05 0.000602118 0.000188212 0.000363804 -6.32225e-05 9.39072e-05 0.00115666 -0.000111144 -9.85808e-05 0.000187965 -4.80291e-05 1.17106e-05 -4.55192e-06 4.89158e-05 1.02208e-05 -0.000140767 2.65084e-05 -7.88399e-06 -2.59992e-05 -6.76235e-05 
1757.7 0 0.000320567 -0.00103078 2.60577e-05 1.67272e-05 -0.0117096 9.13169e-05 -4.29939e-05 2.303e-05 3.89727e-05 0.000495453 0.00210931 -0.00647733 6.01843e-05 0.000510219 0.000198216 0.000366929 -8.20241e-05 9.27654e-05 0.00120703 -0.00011065 -9.88135e-05 0.000187446 -4.12327e-05 4.97069e-06 -4.79027e-06 4.43427e-05 1.15567e-05 -0.000131687 1.42778e-05 -1.46732e-05 -2.50997e-05 -7.54021e-05 
1758.05 0 0.000323737 -0.000943717 2.47941e-05 1.70708e-05 -0.0120958 -7.68598e-05 -4.80653e-05 -2.00151e-06 5.51375e-05 0.000486616 0.00210355 -0.00555811 4.74458e-05 0.000413572 0.000204225 0.00036972 -0.000102596 9.65762e-05 0.00125125 -0.000112321 -9.84108e-05 0.000185859 -3.31384e-05 1.86264e-06 -2.55778e-06 4.0594e-05 1.30213e-05 -0.00012081 5.3455e-06 -2.03774e-05 -2.35212e-05 -8.1508e-05 
1758.4 0 0.000327655 -0.000852216 2.25983e-05 1.70182e-05 -0.012418 -0.000243623 -5.0153e-05 -2.87022e-05 7.12505e-05 0.000477184 0.00208687 -0.00461664 3.38382e-05 0.000311309 0.000202516 0.000367869 -0.000126206 0.000102958 0.00128839 -0.000116247 -9.94548e-05 0.000185172 -2.40386e-05 2.66311e-06 6.70747e-07 3.79551e-05 1.61395e-05 -0.000108565 -2.17527e-06 -2.42753e-05 -2.19162e-05 -8.68201e-05 
1758.75 0 0.000332823 -0.000756123 1.99809e-05 1.68063e-05 -0.0126723 -0.000409466 -4.70202e-05 -5.57444e-05 8.30448e-05 0.000463688 0.00206073 -0.00365617 1.89509e-05 0.000203885 0.000191431 0.000361957 -0.000151975 0.000108909 0.00131602 -0.000119282 -0.000102999 0.000185589 -1.248e-05 4.98029e-06 1.68981e-06 3.57733e-05 2.01912e-05 -9.4668e-05 -1.15654e-05 -2.75795e-05 -2.1491e-05 -9.28564e-05 
1759.1 0 0.000335733 -0.000656178 1.71793e-05 1.7021e-05 -0.0128548 -0.000573557 -3.8441e-05 -8.01551e-05 8.7356e-05 0.000446568 0.0020246 -0.00268175 4.83241e-06 9.35526e-05 0.000173452 0.000354242 -0.000178387 0.000112453 0.0013312 -0.000118609 -0.000108545 0.000185035 2.73905e-06 6.38172e-06 3.13771e-07 3.51638e-05 2.36167e-05 -7.9654e-05 -2.3817e-05 -3.20171e-05 -2.27406e-05 -9.85243e-05 
1759.45 0 0.000333292 -0.000552631 1.47228e-05 1.73552e-05 -0.012964 -0.000734151 -2.59338e-05 -0.000100505 8.48627e-05 0.000426643 0.00197579 -0.00169919 -6.28814e-06 -1.57619e-05 0.000152796 0.000345987 -0.00020591 0.000114665 0.00133248 -0.000114588 -0.000114356 0.000182455 2.03713e-05 6.17267e-06 -7.89179e-07 3.67146e-05 2.57349e-05 -6.44464e-05 -3.78853e-05 -3.76302e-05 -2.55452e-05 -0.000101367 
1759.8 0 0.000325803 -0.000445956 1.27958e-05 1.75024e-05 -0.0130002 -0.000889533 -1.1382e-05 -0.000118501 7.74916e-05 0.000404918 0.00191197 -0.000712688 -1.28235e-05 -0.000120238 0.000132252 0.000338534 -0.000235317 0.0001156 0.00132081 -0.000108654 -0.000119724 0.000178191 3.7381e-05 4.01465e-06 4.2683e-07 3.87003e-05 2.65632e-05 -4.85582e-05 -5.36253e-05 -4.35665e-05 -2.92175e-05 -9.9979e-05 
1760.15 0 0.000316087 -0.000336783 1.08883e-05 1.77056e-05 -0.0129631 -0.00103577 5.23103e-06 -0.000134263 6.77239e-05 0.000384601 0.00183424 0.000273363 -1.391e-05 -0.000219147 0.00011332 0.000332368 -0.000266439 0.000113859 0.0012993 -0.000102133 -0.000124769 0.00017216 5.10679e-05 3.04902e-08 4.52601e-06 3.9041e-05 2.59837e-05 -3.09383e-05 -7.09366e-05 -4.98683e-05 -3.2803e-05 -9.52703e-05 
1760.5 0 0.000307218 -0.000226351 7.9977e-06 1.78117e-05 -0.0128523 -0.00116954 2.41668e-05 -0.000146292 5.83051e-05 0.000367634 0.00174769 0.00125312 -1.16217e-05 -0.000314505 9.46789e-05 0.000325652 -0.000297709 0.000110379 0.00127094 -9.52458e-05 -0.000128919 0.000164546 6.18551e-05 -4.7233e-06 9.79074e-06 3.73641e-05 2.47649e-05 -1.34933e-05 -8.9196e-05 -5.52192e-05 -3.51872e-05 -8.9157e-05 
1760.85 0 0.000299504 -0.00011613 4.89165e-06 1.65873e-05 -0.0126688 -0.00129177 4.49287e-05 -0.00015522 4.94545e-05 0.000352251 0.00165873 0.00222031 -8.1138e-06 -0.00040775 7.50804e-05 0.000318618 -0.000326328 0.000106005 0.00123608 -8.68244e-05 -0.000133854 0.000155824 7.1217e-05 -9.97553e-06 1.30452e-05 3.49179e-05 2.3844e-05 1.93013e-06 -0.000107929 -5.85249e-05 -3.64322e-05 -8.22073e-05 
1761.2 0 0.000290574 -7.28898e-06 3.26552e-06 1.38039e-05 -0.0124151 -0.00140752 6.6337e-05 -0.00016054 4.22351e-05 0.000338926 0.00157047 0.00316826 -2.76552e-06 -0.000497861 5.56543e-05 0.000314818 -0.000349503 9.98986e-05 0.0011945 -7.57235e-05 -0.000140516 0.0001448 7.8606e-05 -1.65675e-05 1.39275e-05 3.31476e-05 2.2317e-05 1.6747e-05 -0.000126298 -6.17926e-05 -3.6864e-05 -7.48832e-05 
1761.55 0 0.000280082 0.000100466 2.91773e-06 1.10772e-05 -0.0120941 -0.00152077 8.51792e-05 -0.000159775 3.67468e-05 0.000328531 0.00147776 0.00409141 6.57891e-06 -0.000583399 3.60367e-05 0.000313649 -0.000366651 9.28929e-05 0.00114649 -6.13541e-05 -0.000146931 0.00013081 8.42868e-05 -2.39261e-05 1.44055e-05 3.35418e-05 1.82752e-05 3.16708e-05 -0.000142964 -6.71344e-05 -3.64954e-05 -6.79893e-05 
1761.9 0 0.000268572 0.000209117 1.80715e-06 9.34588e-06 -0.0117073 -0.00162789 9.99597e-05 -0.000154489 2.88755e-05 0.000318623 0.00137534 0.0049851 2.0823e-05 -0.000664649 1.70278e-05 0.000313654 -0.000379587 8.67684e-05 0.0010925 -4.45352e-05 -0.000151204 0.000114969 8.86065e-05 -3.1587e-05 1.39545e-05 3.63709e-05 1.12781e-05 4.56263e-05 -0.000157403 -7.44958e-05 -3.56747e-05 -6.14692e-05 
1762.25 0 0.000254766 0.000318756 -1.69869e-06 8.62563e-06 -0.0112562 -0.00172678 0.000112051 -0.000146605 1.70447e-05 0.000307696 0.00126402 0.00584461 3.77824e-05 -0.000742928 9.57871e-07 0.000316668 -0.000389641 8.02899e-05 0.00103172 -2.70678e-05 -0.000152699 9.72853e-05 9.15249e-05 -3.98989e-05 1.25675e-05 3.94236e-05 3.61666e-06 5.85074e-05 -0.000169481 -8.30289e-05 -3.45721e-05 -5.52127e-05 
1762.6 0 0.00023759 0.000427557 -6.75583e-06 8.81127e-06 -0.0107429 -0.00181705 0.000122626 -0.000134887 3.70432e-06 0.000297142 0.00114111 0.00666712 5.57255e-05 -0.000818255 -1.30057e-05 0.000323552 -0.000396321 7.20883e-05 0.000962366 -9.69246e-06 -0.000151449 7.76004e-05 9.51017e-05 -4.84262e-05 1.14125e-05 4.19543e-05 -2.60838e-06 7.02009e-05 -0.000177949 -9.30914e-05 -3.30775e-05 -4.85341e-05 
1762.95 0 0.000216178 0.00053448 -1.17695e-05 8.98496e-06 -0.0101689 -0.00189368 0.000131489 -0.000120629 -1.04801e-05 0.000288835 0.00100508 0.00744935 7.43907e-05 -0.000888415 -2.70858e-05 0.000332685 -0.000398042 6.29837e-05 0.000884296 7.09828e-06 -0.000145813 5.66778e-05 0.000100852 -5.52459e-05 1.06442e-05 4.4763e-05 -7.71005e-06 7.9689e-05 -0.000182199 -0.000103519 -3.17602e-05 -3.93432e-05 
1763.3 0 0.000190554 0.00063944 -1.64773e-05 8.49935e-06 -0.00953587 -0.00195453 0.000137128 -0.000106705 -2.51468e-05 0.000283828 0.000859645 0.00818684 9.38571e-05 -0.0009525 -4.17478e-05 0.000341927 -0.000394363 5.20545e-05 0.000799229 2.23554e-05 -0.000136075 3.47664e-05 0.000106685 -5.98229e-05 1.10242e-05 4.6883e-05 -1.21147e-05 8.70749e-05 -0.000183091 -0.00011204 -3.22829e-05 -2.77913e-05 
1763.65 0 0.000162936 0.000740907 -2.07716e-05 6.96319e-06 -0.00884597 -0.00200191 0.000138631 -9.37351e-05 -3.82346e-05 0.000283348 0.000708475 0.0088756 0.000114141 -0.00101076 -5.80287e-05 0.000347976 -0.000384594 3.81156e-05 0.000707645 3.4942e-05 -0.000123862 1.30881e-05 0.000111126 -6.40671e-05 1.33999e-05 4.62633e-05 -1.599e-05 9.40235e-05 -0.00018116 -0.000120113 -3.59127e-05 -1.61362e-05 
1764 0 0.000136738 0.000836576 -2.4362e-05 4.5684e-06 -0.00810103 -0.00203721 0.000134256 -8.09798e-05 -4.98129e-05 0.000287152 0.000553125 0.00950963 0.000136082 -0.00106145 -7.60793e-05 0.000347134 -0.0003694 2.16853e-05 0.000611837 4.48252e-05 -0.000108722 -7.09202e-06 0.000114046 -7.0533e-05 1.72673e-05 4.17603e-05 -1.92727e-05 0.000102444 -0.000177649 -0.000128794 -4.2193e-05 -5.21569e-06 
1764.35 0 0.000111861 0.000924888 -2.72009e-05 2.57321e-06 -0.00730801 -0.00206065 0.000124902 -6.65179e-05 -6.08187e-05 0.000292088 0.000394365 0.0100807 0.000160412 -0.00110445 -9.40387e-05 0.000337773 -0.000352978 4.38541e-06 0.000515983 5.13736e-05 -9.02687e-05 -2.58709e-05 0.000114694 -8.03183e-05 2.09515e-05 3.39196e-05 -2.19824e-05 0.000112252 -0.000173395 -0.000135599 -4.75733e-05 5.28213e-06 
1764.7 0 8.53545e-05 0.0010045 -2.93778e-05 1.11767e-06 -0.00647526 -0.0020732 0.000114705 -5.12385e-05 -7.02727e-05 0.000295571 0.000232116 0.0105838 0.00018674 -0.00114247 -0.000110107 0.000322874 -0.000337021 -1.32727e-05 0.00042085 5.33453e-05 -7.05632e-05 -4.28916e-05 0.000112099 -9.12723e-05 2.40758e-05 2.50365e-05 -2.35902e-05 0.000122674 -0.000168461 -0.000137814 -4.90682e-05 1.53736e-05 
1765.05 0 5.65445e-05 0.00107524 -3.06232e-05 -6.81474e-07 -0.00560788 -0.00207401 0.000106561 -3.73853e-05 -7.57625e-05 0.000297355 6.60181e-05 0.0110156 0.000213697 -0.00117735 -0.000124725 0.000306398 -0.000318414 -3.34554e-05 0.000325112 5.00684e-05 -5.22389e-05 -5.83791e-05 0.00010692 -0.000100417 2.7464e-05 1.69704e-05 -2.37215e-05 0.000133255 -0.000162935 -0.000135874 -4.72259e-05 2.42937e-05 
1765.4 0 2.68711e-05 0.00113724 -3.12644e-05 -2.75978e-06 -0.00471253 -0.00205962 9.89797e-05 -2.36766e-05 -7.77537e-05 0.000299196 -0.000101955 0.0113746 0.000239488 -0.00120764 -0.000139797 0.000288158 -0.00029426 -5.55359e-05 0.000228424 4.28285e-05 -3.56303e-05 -7.3251e-05 0.000101771 -0.000106318 3.19195e-05 9.7313e-06 -2.35732e-05 0.000143018 -0.000157364 -0.000132105 -4.39643e-05 3.19205e-05 
1765.75 0 -1.2158e-06 0.0011912 -3.24839e-05 -5.39104e-06 -0.00379612 -0.00202872 8.91609e-05 -8.69966e-06 -7.95967e-05 0.000302626 -0.000267458 0.011662 0.000263729 -0.00123119 -0.000154503 0.000265539 -0.000264527 -7.58224e-05 0.000131634 3.28795e-05 -1.9858e-05 -8.78343e-05 9.74214e-05 -0.000108518 3.68805e-05 3.85087e-06 -2.40977e-05 0.000151079 -0.00015214 -0.000129229 -4.16561e-05 3.91793e-05 
1766.1 0 -2.61849e-05 0.00123817 -3.43654e-05 -8.74785e-06 -0.00286359 -0.00198372 7.58689e-05 7.67062e-06 -8.09948e-05 0.000308598 -0.000427188 0.0118773 0.000287453 -0.00124651 -0.00016736 0.000237297 -0.000231147 -9.20444e-05 3.38735e-05 1.9922e-05 -3.22995e-06 -0.000102326 9.26989e-05 -0.00010803 4.09007e-05 -3.33205e-07 -2.51268e-05 0.000158273 -0.000145961 -0.000128588 -4.13322e-05 4.63973e-05 
1766.45 0 -4.78389e-05 0.00127868 -3.5361e-05 -1.18255e-05 -0.00191907 -0.00192821 5.8722e-05 2.52295e-05 -7.93685e-05 0.000317471 -0.000580237 0.0120181 0.000311029 -0.00125242 -0.000179782 0.000201047 -0.000197149 -0.000103704 -6.67081e-05 3.8857e-06 1.5909e-05 -0.000115328 8.7187e-05 -0.000105696 4.40998e-05 -3.98593e-06 -2.65364e-05 0.000165043 -0.000137021 -0.000128547 -4.16726e-05 5.32512e-05 
1766.8 0 -6.72899e-05 0.00131318 -3.54539e-05 -1.46756e-05 -0.000967714 -0.00186414 3.77766e-05 4.25853e-05 -7.38563e-05 0.000326527 -0.000727678 0.0120845 0.000332889 -0.00124671 -0.000192931 0.000153516 -0.000164371 -0.000111422 -0.000169149 -1.38036e-05 3.71222e-05 -0.000125337 8.10674e-05 -0.000101841 4.63963e-05 -8.9286e-06 -2.8281e-05 0.000169955 -0.000126492 -0.000126645 -4.08895e-05 5.90536e-05 
1767.15 0 -8.78239e-05 0.001341 -3.56911e-05 -1.80921e-05 -1.49695e-05 -0.00179224 1.41986e-05 6.09324e-05 -6.5279e-05 0.000330755 -0.000871087 0.0120791 0.000352614 -0.00122922 -0.000205318 9.53488e-05 -0.000134407 -0.000115639 -0.000268848 -3.10007e-05 5.81264e-05 -0.00013343 7.42156e-05 -9.63928e-05 4.82897e-05 -1.52114e-05 -2.91953e-05 0.000172676 -0.000116349 -0.000121427 -3.85271e-05 6.34465e-05 
1767.5 0 -0.000110181 0.0013611 -3.54409e-05 -2.24024e-05 0.000933142 -0.0017114 -8.56727e-06 8.20167e-05 -5.49036e-05 0.000328611 -0.00101147 0.0120019 0.000370361 -0.00120312 -0.000214873 3.16113e-05 -0.000109925 -0.000113412 -0.000364698 -4.81791e-05 7.6284e-05 -0.00013961 6.59054e-05 -9.02253e-05 5.17277e-05 -2.22721e-05 -2.88996e-05 0.000173912 -0.000106296 -0.000113472 -3.57309e-05 6.63313e-05 
1767.85 0 -0.000132427 0.00137272 -3.56705e-05 -2.68675e-05 0.00186952 -0.00161867 -2.62246e-05 0.00010241 -4.44603e-05 0.000323709 -0.00114839 0.0118521 0.000383753 -0.00116827 -0.00022216 -3.30847e-05 -9.1603e-05 -0.000103609 -0.00046002 -6.7195e-05 9.13518e-05 -0.000143328 5.59517e-05 -8.52997e-05 5.77281e-05 -3.09036e-05 -2.83328e-05 0.000173791 -9.67006e-05 -0.000104422 -3.23704e-05 6.78884e-05 
1768.2 0 -0.000152924 0.00137481 -3.74068e-05 -3.0135e-05 0.00278856 -0.00151139 -3.81725e-05 0.000119671 -3.66249e-05 0.000320073 -0.00127846 0.0116315 0.000391046 -0.00112319 -0.000228026 -9.86518e-05 -7.65005e-05 -9.11975e-05 -0.000554055 -8.79916e-05 0.000104237 -0.000147099 4.43374e-05 -8.20603e-05 6.49022e-05 -3.99876e-05 -2.67885e-05 0.000170924 -8.77945e-05 -9.4565e-05 -2.59161e-05 6.8275e-05 
1768.55 0 -0.000170923 0.0013681 -3.97804e-05 -3.30279e-05 0.0036855 -0.00139081 -4.81795e-05 0.000137574 -3.1492e-05 0.000316569 -0.00139629 0.0113411 0.000391068 -0.00107043 -0.000231637 -0.000166086 -6.22122e-05 -7.92432e-05 -0.000642684 -0.000109782 0.000114708 -0.000152363 3.19845e-05 -7.83329e-05 7.22649e-05 -4.70079e-05 -2.38972e-05 0.000164335 -7.83383e-05 -8.34381e-05 -1.532e-05 6.69093e-05 
1768.9 0 -0.000186224 0.00135346 -4.15535e-05 -3.73677e-05 0.00455426 -0.00126049 -5.91032e-05 0.000158496 -2.69699e-05 0.000309533 -0.0014996 0.0109839 0.000382105 -0.00101334 -0.000234904 -0.000232961 -4.92871e-05 -6.61643e-05 -0.000724681 -0.000133017 0.000121703 -0.000157572 2.11936e-05 -7.32182e-05 7.89597e-05 -5.25185e-05 -1.94319e-05 0.000155435 -6.77753e-05 -7.16189e-05 -1.73035e-06 6.41973e-05 
1769.25 0 -0.00019902 0.00133061 -4.18266e-05 -4.3366e-05 0.00539033 -0.00112346 -6.94337e-05 0.000181696 -2.34835e-05 0.000298596 -0.00158888 0.0105664 0.000363398 -0.0009524 -0.00024073 -0.000296262 -3.83155e-05 -5.14815e-05 -0.000801646 -0.000156583 0.000126063 -0.000161815 1.34151e-05 -6.65011e-05 8.40831e-05 -5.71025e-05 -1.41206e-05 0.000146352 -5.62981e-05 -6.1648e-05 1.42722e-05 6.12549e-05 
1769.6 0 -0.000209473 0.00130014 -4.11895e-05 -4.97825e-05 0.00619113 -0.000980699 -7.78178e-05 0.000205816 -2.46996e-05 0.000284971 -0.00166562 0.0100915 0.00033813 -0.000885861 -0.00024815 -0.000354872 -2.86932e-05 -3.49704e-05 -0.000874088 -0.000178568 0.000130901 -0.000164155 8.60423e-06 -5.67248e-05 8.63362e-05 -5.93264e-05 -8.965e-06 0.000137583 -4.39756e-05 -5.39567e-05 3.1316e-05 5.88354e-05 
1769.95 0 -0.000218375 0.00126241 -4.00304e-05 -5.52804e-05 0.00695265 -0.000832844 -8.47616e-05 0.000227357 -3.29586e-05 0.000269262 -0.00172988 0.00955976 0.000308318 -0.000812359 -0.000254415 -0.000408985 -2.10824e-05 -1.64726e-05 -0.000942113 -0.000199268 0.000136417 -0.000164512 5.3254e-06 -4.30884e-05 8.63528e-05 -5.97417e-05 -4.72875e-06 0.000128703 -3.06797e-05 -4.55155e-05 4.69162e-05 5.71854e-05 
1770.3 0 -0.000226088 0.00121746 -3.93601e-05 -5.86303e-05 0.00767068 -0.000681682 -9.0374e-05 0.000245503 -4.6921e-05 0.000250919 -0.00178192 0.00897358 0.00027398 -0.000731802 -0.000256666 -0.00045958 -1.58953e-05 3.23298e-06 -0.00100562 -0.000216629 0.000140615 -0.000163377 2.03442e-06 -2.73205e-05 8.57985e-05 -5.94088e-05 -1.59384e-06 0.000119471 -1.57056e-05 -3.53291e-05 5.93365e-05 5.61816e-05 
1770.65 0 -0.000233147 0.0011665 -3.90621e-05 -5.97551e-05 0.0083408 -0.000527638 -9.42554e-05 0.000261241 -6.21968e-05 0.000229989 -0.0018214 0.00833785 0.000238372 -0.000645218 -0.000251878 -0.000506831 -1.12197e-05 2.30246e-05 -0.00106372 -0.000229781 0.000143053 -0.000159338 -2.26958e-06 -1.25442e-05 8.45025e-05 -5.87463e-05 2.09408e-06 0.00010915 -2.48619e-08 -2.50574e-05 6.9357e-05 5.4804e-05 
1771 0 -0.000240407 0.00110952 -3.76543e-05 -6.01073e-05 0.00896031 -0.000369905 -9.70905e-05 0.000275454 -7.50631e-05 0.000207226 -0.00184724 0.00765809 0.000203826 -0.000553925 -0.000240555 -0.000549419 -4.91785e-06 4.13283e-05 -0.00111613 -0.000241399 0.000144572 -0.000151679 -7.53048e-06 4.37324e-07 8.24521e-05 -5.79155e-05 6.91682e-06 9.69498e-05 1.41784e-05 -1.5206e-05 7.82004e-05 5.19624e-05 
1771.35 0 -0.000248832 0.00104597 -3.52512e-05 -6.04047e-05 0.00952927 -0.00020835 -9.84549e-05 0.000290744 -8.72788e-05 0.00018391 -0.00186029 0.00693602 0.000169703 -0.00045799 -0.000226778 -0.000585254 2.39026e-06 5.89784e-05 -0.00116379 -0.000252967 0.000145479 -0.000141285 -1.32392e-05 1.18257e-05 8.11916e-05 -5.64525e-05 1.20452e-05 8.34587e-05 2.55718e-05 -5.80761e-06 8.62817e-05 4.77011e-05 
1771.7 0 -0.000257837 0.000976157 -3.28243e-05 -6.04237e-05 0.0100459 -4.16919e-05 -9.70051e-05 0.000307191 -0.000103361 0.000161111 -0.00186178 0.00617075 0.000134492 -0.000356363 -0.000211141 -0.000614631 1.18119e-05 7.7553e-05 -0.00120581 -0.000264172 0.000147455 -0.000130074 -2.03429e-05 2.2376e-05 8.13943e-05 -5.43733e-05 1.69426e-05 7.02085e-05 3.33226e-05 3.30772e-06 9.51452e-05 4.29642e-05 
1772.05 0 -0.000266889 0.000899683 -3.0921e-05 -5.98987e-05 0.010504 0.000132001 -9.36987e-05 0.000322192 -0.000123279 0.000136538 -0.00184911 0.00536364 9.81978e-05 -0.000249502 -0.000189391 -0.000638911 2.33607e-05 9.64969e-05 -0.00123863 -0.000273177 0.000150385 -0.000120931 -2.91152e-05 3.32341e-05 8.32572e-05 -5.31517e-05 2.17628e-05 5.80894e-05 3.81866e-05 1.45086e-05 0.000104925 3.66313e-05 
1772.4 0 -0.000272875 0.000815958 -2.92316e-05 -5.81987e-05 0.0108977 0.000312931 -8.82739e-05 0.000334542 -0.000141785 0.000109351 -0.00181794 0.00451942 6.20031e-05 -0.000139453 -0.000160974 -0.000657627 3.44855e-05 0.000115159 -0.0012605 -0.000279978 0.000151601 -0.000114701 -3.64093e-05 4.52884e-05 8.81123e-05 -5.3219e-05 2.6752e-05 4.63187e-05 4.19507e-05 2.82225e-05 0.000114118 2.73799e-05 
1772.75 0 -0.000270713 0.000725976 -2.72347e-05 -5.50846e-05 0.0112234 0.000497163 -7.94772e-05 0.000344537 -0.000155171 8.13588e-05 -0.00176254 0.00364429 2.56729e-05 -2.66529e-05 -0.000130754 -0.000672093 4.39992e-05 0.00013415 -0.00127082 -0.000285395 0.000149363 -0.000109809 -4.02063e-05 6.00087e-05 9.47261e-05 -5.38737e-05 3.13905e-05 3.32561e-05 4.65926e-05 4.35076e-05 0.000121821 1.68776e-05 
1773.1 0 -0.000259043 0.000631165 -2.4349e-05 -5.08993e-05 0.0114785 0.000674689 -6.58559e-05 0.000351685 -0.00016347 5.34632e-05 -0.00168161 0.0027458 -1.11714e-05 8.74675e-05 -0.00010293 -0.00068372 5.21815e-05 0.000153101 -0.00126761 -0.000287333 0.000142973 -0.000104306 -4.17013e-05 7.82567e-05 0.000100221 -5.39441e-05 3.53093e-05 1.80538e-05 5.23655e-05 5.93647e-05 0.000127159 7.07825e-06 
1773.45 0 -0.000241058 0.000532621 -2.04139e-05 -4.69882e-05 0.0116616 0.000836976 -4.79734e-05 0.000354828 -0.000166796 2.71685e-05 -0.00158171 0.00183008 -4.74479e-05 0.000200107 -8.00664e-05 -0.000691442 6.00699e-05 0.00016826 -0.0012507 -0.000283141 0.000134145 -9.75596e-05 -4.2155e-05 9.87744e-05 0.000102633 -5.18055e-05 3.85414e-05 1.40688e-06 5.76693e-05 7.40322e-05 0.00012921 -1.01046e-06 
1773.8 0 -0.000220215 0.000430956 -1.58463e-05 -4.33791e-05 0.0117707 0.00098224 -2.92049e-05 0.000355521 -0.000166093 3.63875e-06 -0.00146929 0.000902812 -8.0818e-05 0.000309988 -6.40048e-05 -0.000694858 6.6108e-05 0.00017703 -0.00122159 -0.000272203 0.000124522 -9.0695e-05 -4.24822e-05 0.000118872 0.000101711 -4.8334e-05 4.01492e-05 -1.47567e-05 6.1642e-05 8.6499e-05 0.000128834 -7.51598e-06 
1774.15 0 -0.000197562 0.000326158 -1.15815e-05 -3.90415e-05 0.0118035 0.00111175 -9.69035e-06 0.000357516 -0.000165075 -1.7959e-05 -0.00134595 -2.93825e-05 -0.00010931 0.000415681 -5.55517e-05 -0.000693787 6.77851e-05 0.000182178 -0.00118033 -0.000256913 0.000113668 -8.55143e-05 -4.23369e-05 0.000136792 9.75394e-05 -4.53659e-05 4.01742e-05 -3.00611e-05 6.52235e-05 9.60029e-05 0.000126996 -1.40757e-05 
1774.5 0 -0.000173934 0.000217953 -6.96459e-06 -3.46711e-05 0.0117573 0.00122452 1.20313e-05 0.000362183 -0.000167091 -3.65621e-05 -0.001212 -0.000959475 -0.000131705 0.000515937 -5.29386e-05 -0.000687862 6.51318e-05 0.000188938 -0.00112872 -0.000241 0.000101569 -8.15892e-05 -4.03887e-05 0.000152766 9.03757e-05 -4.31007e-05 3.92479e-05 -4.55258e-05 6.93818e-05 0.000101561 0.00012347 -2.10069e-05 
1774.85 0 -0.000150159 0.000106551 -9.83486e-07 -3.17729e-05 0.0116319 0.00131862 3.51106e-05 0.000365752 -0.000171561 -5.06295e-05 -0.00107212 -0.00188017 -0.000148423 0.000611348 -5.24051e-05 -0.000678594 5.99622e-05 0.000199409 -0.00106963 -0.000227205 8.93816e-05 -7.70912e-05 -3.61512e-05 0.000166936 8.16854e-05 -4.13006e-05 3.6079e-05 -6.07897e-05 7.29536e-05 0.000102857 0.000117668 -2.77061e-05 
1775.2 0 -0.000126467 -6.35849e-06 4.8998e-06 -3.04887e-05 0.0114289 0.00139618 5.65221e-05 0.000364988 -0.000175983 -5.91737e-05 -0.000930532 -0.00278569 -0.000162231 0.00070284 -5.21906e-05 -0.000666581 5.40256e-05 0.000214643 -0.00100387 -0.000217301 7.87773e-05 -7.20103e-05 -2.95817e-05 0.000178219 7.16239e-05 -4.09155e-05 2.99935e-05 -7.49912e-05 7.57954e-05 0.000101514 0.000109987 -3.35397e-05 
1775.55 0 -0.000102625 -0.000119185 1.04775e-05 -2.93321e-05 0.0111479 0.00145787 7.40222e-05 0.000357973 -0.000179532 -6.1781e-05 -0.000786864 -0.00367055 -0.000177595 0.000789924 -5.17808e-05 -0.000652789 4.80163e-05 0.000236447 -0.000931211 -0.000210958 6.87018e-05 -6.6504e-05 -2.08824e-05 0.000186619 5.97299e-05 -4.17938e-05 2.30483e-05 -8.8014e-05 7.84124e-05 9.95753e-05 0.000101853 -3.74926e-05 
1775.9 0 -8.03093e-05 -0.000230608 1.69569e-05 -2.72848e-05 0.0107892 0.00150238 8.81299e-05 0.000344717 -0.00018236 -6.1641e-05 -0.000643037 -0.00452865 -0.000196881 0.000871018 -4.91849e-05 -0.000639242 4.35513e-05 0.00026181 -0.000851377 -0.000204787 5.78586e-05 -6.08111e-05 -1.14107e-05 0.000192505 4.52266e-05 -4.13855e-05 1.69557e-05 -0.000100507 8.21957e-05 9.60731e-05 9.31626e-05 -3.86446e-05 
1776.25 0 -6.16893e-05 -0.000338245 2.38655e-05 -2.43881e-05 0.010355 0.00152998 9.67986e-05 0.000327808 -0.000183147 -6.27595e-05 -0.000503807 -0.00535215 -0.000217918 0.000944676 -4.281e-05 -0.000625897 4.03753e-05 0.000288112 -0.000764605 -0.000195334 4.8241e-05 -5.39067e-05 -3.11817e-06 0.000196475 2.89499e-05 -3.82987e-05 1.13742e-05 -0.00011291 8.85759e-05 9.0639e-05 8.36011e-05 -3.67737e-05 
1776.6 0 -4.59611e-05 -0.000440687 2.93106e-05 -2.11871e-05 0.00985105 0.00154406 9.72501e-05 0.000307877 -0.000180804 -6.5818e-05 -0.000374039 -0.00613136 -0.000237029 0.00100882 -3.28191e-05 -0.000611436 3.34196e-05 0.000316261 -0.000671681 -0.000180143 4.02363e-05 -4.51777e-05 1.87139e-06 0.000199238 1.24056e-05 -3.34612e-05 5.66116e-06 -0.000124615 9.65649e-05 8.48008e-05 7.28425e-05 -3.20433e-05 
1776.95 0 -3.27953e-05 -0.000538648 3.26424e-05 -1.78318e-05 0.00928635 0.00155017 9.11815e-05 0.000283462 -0.000175685 -6.75298e-05 -0.000255149 -0.00685942 -0.000250968 0.00106315 -2.00034e-05 -0.000594684 1.94836e-05 0.000346059 -0.000572905 -0.000158629 3.34533e-05 -3.55247e-05 1.74436e-06 0.000200089 -3.84189e-06 -2.85038e-05 3.33684e-07 -0.000135219 0.000104314 7.97613e-05 6.05532e-05 -2.61661e-05 
1777.3 0 -2.28594e-05 -0.000633297 3.44533e-05 -1.32957e-05 0.00866966 0.00155122 8.17642e-05 0.000254026 -0.000170507 -6.4452e-05 -0.000144238 -0.00753301 -0.00025808 0.0011076 -5.66338e-06 -0.000576186 -4.8609e-08 0.000375069 -0.000467432 -0.000133601 2.79867e-05 -2.52459e-05 -2.68294e-06 0.000199069 -1.80465e-05 -2.41853e-05 -4.87158e-06 -0.000144743 0.000111597 7.74014e-05 4.78546e-05 -2.22391e-05 
1777.65 0 -1.50519e-05 -0.000723788 3.54524e-05 -7.56765e-06 0.00800749 0.00154545 7.04391e-05 0.00022125 -0.000166638 -5.72947e-05 -3.9915e-05 -0.00815063 -0.000259462 0.00114042 1.20285e-05 -0.000557853 -2.20696e-05 0.000402452 -0.00035719 -0.000107885 2.31905e-05 -1.30401e-05 -9.44072e-06 0.000197925 -2.82864e-05 -2.0555e-05 -1.04306e-05 -0.000153438 0.00011954 7.89314e-05 3.55768e-05 -2.13368e-05 
1778 0 -7.1735e-06 -0.000809388 3.54821e-05 -2.35572e-06 0.00730354 0.00153191 5.84645e-05 0.000185422 -0.000161594 -4.95912e-05 5.69164e-05 -0.00871106 -0.000256987 0.00116279 3.62452e-05 -0.000539459 -4.35456e-05 0.000429778 -0.00024563 -8.27136e-05 1.69907e-05 2.65332e-06 -1.68465e-05 0.000195603 -3.53105e-05 -1.88788e-05 -1.57456e-05 -0.000160721 0.000127446 8.43938e-05 2.23622e-05 -2.20766e-05 
1778.35 0 9.21157e-07 -0.000890736 3.43834e-05 2.50901e-06 0.00655974 0.00151295 4.89646e-05 0.000144384 -0.00015326 -4.24256e-05 0.000145924 -0.0092126 -0.000251747 0.00117745 6.58659e-05 -0.000519488 -6.19748e-05 0.000456189 -0.000132489 -5.92197e-05 7.37774e-06 2.03053e-05 -2.46836e-05 0.000189469 -4.0348e-05 -1.91456e-05 -1.97115e-05 -0.00016631 0.000133689 9.18669e-05 9.17312e-06 -2.38893e-05 
1778.7 0 8.13428e-06 -0.000966848 3.26023e-05 8.22651e-06 0.00577772 0.00149151 4.41567e-05 9.87842e-05 -0.000140987 -3.62073e-05 0.000228744 -0.00965186 -0.00024516 0.00118269 9.65851e-05 -0.000497168 -7.5634e-05 0.000477856 -1.73393e-05 -3.73748e-05 -5.69589e-06 3.76289e-05 -3.29568e-05 0.000180294 -4.39931e-05 -1.97062e-05 -2.18195e-05 -0.0001697 0.000137231 9.80233e-05 -1.62019e-06 -2.70063e-05 
1779.05 0 1.34448e-05 -0.00103595 3.09793e-05 1.51159e-05 0.00496245 0.00146935 4.25916e-05 5.19502e-05 -0.000125824 -3.2489e-05 0.000308476 -0.0100232 -0.000236579 0.00117582 0.000125855 -0.000470072 -8.39089e-05 0.000492145 9.67888e-05 -1.62286e-05 -2.07788e-05 5.40288e-05 -4.02381e-05 0.000170043 -4.52451e-05 -1.85937e-05 -2.22797e-05 -0.000169822 0.000137165 0.000100831 -9.84769e-06 -3.06804e-05 
1779.4 0 1.84167e-05 -0.00109701 3.01507e-05 2.2392e-05 0.00412149 0.00144784 4.16639e-05 6.91975e-06 -0.000110975 -3.15873e-05 0.000388477 -0.0103225 -0.000225055 0.0011574 0.000152918 -0.000435581 -8.87393e-05 0.000498858 0.000205519 4.74596e-06 -3.64759e-05 6.84146e-05 -4.51771e-05 0.000159543 -4.32943e-05 -1.37964e-05 -2.25538e-05 -0.00016764 0.000133437 0.000101127 -1.57158e-05 -3.30889e-05 
1779.75 0 2.51434e-05 -0.00114743 2.8494e-05 2.88588e-05 0.00326275 0.0014264 4.16971e-05 -3.46334e-05 -9.88927e-05 -3.2015e-05 0.000473249 -0.0105479 -0.000210197 0.00112907 0.000178236 -0.000393375 -9.3693e-05 0.000499752 0.000306774 2.57388e-05 -5.18291e-05 7.84849e-05 -4.82245e-05 0.000149582 -3.96215e-05 -5.3261e-06 -2.3403e-05 -0.000164357 0.000128003 9.98687e-05 -1.94523e-05 -3.31898e-05 
1780.1 0 3.4436e-05 -0.00118526 2.63727e-05 3.46633e-05 0.0023948 0.00140137 4.36315e-05 -7.39275e-05 -8.76292e-05 -3.13433e-05 0.000562466 -0.0106986 -0.000191718 0.00109217 0.000202611 -0.000345549 -9.83059e-05 0.000496146 0.000400303 4.51704e-05 -6.48297e-05 8.41848e-05 -5.1051e-05 0.00014075 -3.64283e-05 4.2506e-06 -2.37987e-05 -0.000159665 0.000123979 9.69289e-05 -2.27282e-05 -3.1852e-05 
1780.45 0 4.62221e-05 -0.00121171 2.59396e-05 4.06125e-05 0.00152586 0.00137198 4.57508e-05 -0.000111552 -7.40154e-05 -2.79363e-05 0.00065384 -0.0107762 -0.000171214 0.00104797 0.000224749 -0.000295918 -9.97655e-05 0.000486254 0.000486147 6.12335e-05 -7.42594e-05 8.76402e-05 -5.40696e-05 0.000132122 -3.59279e-05 1.27614e-05 -2.40638e-05 -0.000153447 0.00012367 9.33827e-05 -2.77369e-05 -3.02797e-05 
1780.8 0 5.89712e-05 -0.00122797 2.64487e-05 4.59449e-05 0.000662629 0.00133702 4.67831e-05 -0.000145205 -5.93083e-05 -2.16342e-05 0.000748912 -0.0107829 -0.000149596 0.000997112 0.000244552 -0.000247318 -9.73065e-05 0.000471548 0.000564628 7.40027e-05 -8.04685e-05 9.21036e-05 -5.788e-05 0.000121994 -3.79126e-05 1.95276e-05 -2.45982e-05 -0.000146986 0.000127088 8.94214e-05 -3.451e-05 -2.92744e-05 
1781.15 0 7.20432e-05 -0.00123527 2.66363e-05 4.9231e-05 -0.000190403 0.00129203 4.71529e-05 -0.000174713 -4.49124e-05 -1.31466e-05 0.000845815 -0.0107219 -0.000128643 0.000940381 0.000263001 -0.000202737 -9.22396e-05 0.000455166 0.000635691 8.48672e-05 -8.31564e-05 0.000100441 -6.37064e-05 0.000110625 -4.01854e-05 2.29738e-05 -2.43378e-05 -0.000140659 0.00013142 8.53682e-05 -4.11335e-05 -3.08717e-05 
1781.5 0 8.55867e-05 -0.00123683 2.61597e-05 5.05021e-05 -0.00102908 0.00123675 4.77217e-05 -0.000202331 -3.20746e-05 -4.57044e-06 0.000939956 -0.010594 -0.000110467 0.000879699 0.000280237 -0.000164455 -8.54026e-05 0.000436388 0.000699167 9.67719e-05 -8.27773e-05 0.000112601 -6.91331e-05 9.9471e-05 -4.24323e-05 2.31077e-05 -2.38348e-05 -0.000133215 0.000133572 8.32888e-05 -4.69212e-05 -3.60552e-05 
1781.85 0 9.8677e-05 -0.00123417 2.50553e-05 5.11966e-05 -0.00184705 0.00117322 4.77703e-05 -0.000228863 -2.2506e-05 1.10359e-06 0.0010299 -0.0104026 -9.34422e-05 0.000815639 0.000297728 -0.000132175 -7.53885e-05 0.000412783 0.00075473 0.000111544 -8.17322e-05 0.000125976 -7.12413e-05 8.92547e-05 -4.45978e-05 2.33721e-05 -2.44111e-05 -0.000124313 0.000132416 8.33541e-05 -5.19815e-05 -4.3311e-05 
1782.2 0 0.000110709 -0.00122491 2.30762e-05 5.21645e-05 -0.00264149 0.00110266 4.56238e-05 -0.000253126 -1.46163e-05 2.76336e-06 0.00111474 -0.0101543 -7.33695e-05 0.000748083 0.000316263 -0.000103162 -6.17699e-05 0.000386112 0.000801734 0.000127098 -8.19123e-05 0.000139448 -7.00609e-05 7.9858e-05 -4.62026e-05 2.46629e-05 -2.59238e-05 -0.000114279 0.000128564 8.24639e-05 -5.60607e-05 -5.02568e-05 
1782.55 0 0.000120741 -0.00120795 2.11585e-05 5.27519e-05 -0.00341356 0.00102661 4.09765e-05 -0.000276072 -5.50964e-06 1.79253e-06 0.00119405 -0.00985122 -4.84627e-05 0.000678014 0.000333072 -7.51437e-05 -4.70838e-05 0.000360916 0.000840691 0.00013931 -8.21438e-05 0.000153965 -6.66283e-05 7.12214e-05 -4.70525e-05 2.60168e-05 -2.77665e-05 -0.000103609 0.00012226 7.9489e-05 -5.92363e-05 -5.52463e-05 
1782.9 0 0.000127906 -0.00118276 1.96633e-05 5.17021e-05 -0.0041596 0.000947079 3.53056e-05 -0.000301384 5.08129e-06 8.80423e-07 0.00126825 -0.00949061 -2.19017e-05 0.000607119 0.000344762 -4.87377e-05 -3.39219e-05 0.000338069 0.000872539 0.000146241 -8.17609e-05 0.000169396 -6.17192e-05 6.30861e-05 -4.59388e-05 2.85155e-05 -3.03794e-05 -9.28768e-05 0.000113645 7.52812e-05 -6.16546e-05 -5.82675e-05 
1783.25 0 0.000134673 -0.00114741 1.78073e-05 4.94606e-05 -0.00487182 0.000866321 3.18922e-05 -0.00033114 1.69537e-05 -2.19291e-07 0.001338 -0.00907246 3.25716e-06 0.000536472 0.000349143 -2.47669e-05 -2.16807e-05 0.000314589 0.000897953 0.000148513 -8.08297e-05 0.000184094 -5.50382e-05 5.65303e-05 -4.17345e-05 3.1359e-05 -3.32217e-05 -8.20138e-05 0.000103439 7.01262e-05 -6.28507e-05 -5.942e-05 
1783.6 0 0.000143534 -0.00110208 1.60923e-05 4.72475e-05 -0.00554272 0.000785718 3.31822e-05 -0.000363192 2.88593e-05 -3.35866e-06 0.00140405 -0.00859959 2.63825e-05 0.000466345 0.000344352 -1.75534e-06 -8.26842e-06 0.000289794 0.000917692 0.000146675 -7.8044e-05 0.000197087 -4.59637e-05 5.2448e-05 -3.55562e-05 3.14423e-05 -3.52393e-05 -7.07759e-05 9.22231e-05 6.47597e-05 -6.26704e-05 -5.82145e-05 
1783.95 0 0.000154037 -0.00104964 1.55042e-05 4.54456e-05 -0.00616446 0.000704575 3.78882e-05 -0.00039611 3.84903e-05 -7.91566e-06 0.00146764 -0.00807687 4.83927e-05 0.00039749 0.000331532 2.05284e-05 6.99623e-06 0.00026592 0.000932634 0.000140041 -7.3234e-05 0.000208549 -3.59009e-05 5.14367e-05 -2.92213e-05 2.92582e-05 -3.66105e-05 -5.95192e-05 7.88441e-05 6.03873e-05 -6.20219e-05 -5.48326e-05 
1784.3 0 0.000165475 -0.000991454 1.61851e-05 4.4482e-05 -0.00673088 0.000621998 4.35944e-05 -0.000429987 4.5974e-05 -1.4511e-05 0.00153145 -0.00751135 6.82215e-05 0.000329459 0.000313623 4.16048e-05 2.35812e-05 0.000241562 0.000944726 0.000126653 -6.88252e-05 0.000217096 -2.72241e-05 5.33793e-05 -2.32732e-05 2.6344e-05 -3.85873e-05 -4.84881e-05 6.34356e-05 5.79143e-05 -6.33925e-05 -5.09862e-05 
1784.65 0 0.000178824 -0.000929147 1.64636e-05 4.45337e-05 -0.00723915 0.000535369 5.08082e-05 -0.000461191 5.13548e-05 -2.3341e-05 0.00159844 -0.0069092 8.26318e-05 0.000259995 0.000293166 6.29977e-05 4.05094e-05 0.000214242 0.000955471 0.000106791 -6.73775e-05 0.000222385 -2.13863e-05 5.62588e-05 -1.64881e-05 2.27505e-05 -4.09544e-05 -3.88214e-05 4.81348e-05 5.67708e-05 -6.84456e-05 -4.82345e-05 
1785 0 0.000195983 -0.00086472 1.54772e-05 4.42457e-05 -0.00768866 0.000440874 6.10776e-05 -0.000486709 5.45419e-05 -3.12382e-05 0.00166682 -0.00627696 8.93023e-05 0.000189407 0.000272245 8.51881e-05 5.76464e-05 0.000185477 0.000963724 8.38427e-05 -6.82185e-05 0.000225628 -1.81326e-05 5.74738e-05 -8.40798e-06 1.82092e-05 -4.1608e-05 -3.08495e-05 3.2821e-05 5.41719e-05 -7.63085e-05 -4.80901e-05 
1785.35 0 0.00021638 -0.000799054 1.42063e-05 4.26438e-05 -0.00807985 0.000336115 7.39149e-05 -0.000508677 5.53806e-05 -3.38866e-05 0.0017319 -0.00562062 8.8077e-05 0.000118582 0.000249907 0.000105553 7.46514e-05 0.000157466 0.000969168 6.21486e-05 -6.86379e-05 0.000226836 -1.51484e-05 5.60124e-05 -1.46347e-06 1.27495e-05 -3.93706e-05 -2.24054e-05 1.52545e-05 4.90798e-05 -8.4795e-05 -5.12291e-05 
1785.7 0 0.000237574 -0.000732923 1.33599e-05 3.94448e-05 -0.00841188 0.00022009 9.00976e-05 -0.000529472 5.30747e-05 -3.00767e-05 0.00179068 -0.00494628 8.07038e-05 4.65302e-05 0.000225006 0.000120565 9.1663e-05 0.000129951 0.00097237 4.42807e-05 -6.76394e-05 0.00022424 -1.09608e-05 5.34178e-05 3.35216e-06 7.75122e-06 -3.45806e-05 -1.27006e-05 -4.12842e-06 4.22761e-05 -9.19566e-05 -5.65482e-05 
1786.05 0 0.000257817 -0.000666869 1.34176e-05 3.44523e-05 -0.00868543 9.43628e-05 0.000109581 -0.000549585 4.74713e-05 -2.3907e-05 0.00184117 -0.00426152 6.86656e-05 -2.73319e-05 0.000199624 0.000129406 0.000111569 0.00010301 0.000972341 3.07626e-05 -6.44895e-05 0.000217472 -4.62487e-06 5.08698e-05 6.14019e-06 3.58203e-06 -2.89506e-05 -2.16986e-06 -2.26185e-05 3.5487e-05 -9.84779e-05 -6.23968e-05 
1786.4 0 0.000275609 -0.000600843 1.43717e-05 2.81481e-05 -0.00890447 -3.81265e-05 0.000130111 -0.000568614 3.88744e-05 -1.91468e-05 0.00188251 -0.00357132 5.25087e-05 -0.000101832 0.000176685 0.000133964 0.000133966 7.69062e-05 0.000969132 2.18299e-05 -5.97e-05 0.000208297 4.63805e-06 4.67266e-05 6.35139e-06 7.72344e-07 -2.35812e-05 9.12386e-06 -3.89385e-05 2.97459e-05 -0.000105391 -6.6583e-05 
1786.75 0 0.000290483 -0.000534078 1.53207e-05 2.21317e-05 -0.00907196 -0.000176348 0.000150912 -0.000586644 2.8896e-05 -1.53428e-05 0.00191468 -0.00287654 3.25272e-05 -0.000176298 0.000157502 0.00013638 0.000156438 5.13103e-05 0.000963082 1.59468e-05 -5.39761e-05 0.000198622 1.54816e-05 3.96691e-05 4.93946e-06 3.97448e-07 -1.79391e-05 2.11399e-05 -5.3703e-05 2.51322e-05 -0.000111744 -6.74877e-05 
1787.1 0 0.000303957 -0.000465828 1.52265e-05 1.723e-05 -0.00918787 -0.000320979 0.000171173 -0.000603665 2.23573e-05 -1.0565e-05 0.00193735 -0.00217785 9.34223e-06 -0.000252222 0.000141211 0.000137667 0.000178222 2.50184e-05 0.000951594 1.1952e-05 -4.82088e-05 0.000187819 2.62472e-05 3.05243e-05 2.76532e-06 1.47107e-06 -1.1525e-05 3.33398e-05 -6.81903e-05 2.27584e-05 -0.000116907 -6.55532e-05 
1787.45 0 0.000316101 -0.000395691 1.42276e-05 1.28794e-05 -0.00925222 -0.000474189 0.000189519 -0.000617317 2.29769e-05 -5.8205e-06 0.00194815 -0.00147659 -1.64374e-05 -0.000329678 0.000124206 0.000138074 0.000199045 -3.25906e-06 0.000931774 1.02456e-05 -4.34566e-05 0.000175688 3.68823e-05 2.00947e-05 -1.34907e-06 3.41643e-06 -3.14258e-06 4.51949e-05 -8.18608e-05 2.21137e-05 -0.000121576 -6.1495e-05 
1787.8 0 0.000325176 -0.000322102 1.37158e-05 8.43312e-06 -0.00926464 -0.000636711 0.000206471 -0.000626209 2.80814e-05 -2.06862e-06 0.00194198 -0.000775839 -4.46252e-05 -0.000406214 0.000103829 0.000138264 0.000217849 -3.2591e-05 0.000905367 1.09172e-05 -3.97824e-05 0.000164042 4.69053e-05 8.30835e-06 -8.07692e-06 7.03884e-06 7.3316e-06 5.61402e-05 -9.483e-05 2.2036e-05 -0.000124991 -5.6268e-05 
1788.15 0 0.000330029 -0.000244198 1.40728e-05 3.62723e-06 -0.00922507 -0.000803532 0.000223026 -0.000632319 3.28634e-05 7.27682e-08 0.0019148 -7.87272e-05 -7.27543e-05 -0.000481418 8.27475e-05 0.000136906 0.000233939 -6.27183e-05 0.000876159 1.51714e-05 -3.63178e-05 0.000152138 5.48516e-05 -3.03828e-06 -1.64395e-05 1.03946e-05 1.76418e-05 6.64266e-05 -0.000109313 2.1756e-05 -0.000125947 -5.12422e-05 
1788.5 0 0.000330237 -0.000164398 1.46753e-05 -1.12127e-06 -0.00913035 -0.000968116 0.00023692 -0.000634544 3.6831e-05 -2.10296e-06 0.00186743 0.000612018 -9.59453e-05 -0.000556467 6.57851e-05 0.000134096 0.000247832 -9.52387e-05 0.00084338 2.40194e-05 -3.30336e-05 0.000137596 5.9436e-05 -1.3354e-05 -2.49749e-05 1.25603e-05 2.57811e-05 7.78059e-05 -0.000125048 2.0972e-05 -0.000124726 -4.74949e-05 
1788.85 0 0.000324977 -8.36456e-05 1.37667e-05 -5.05631e-06 -0.00897768 -0.00112809 0.000246556 -0.000630353 4.25521e-05 -9.535e-06 0.00180231 0.0012878 -0.000110503 -0.00063015 5.35193e-05 0.000131745 0.000257793 -0.000127707 0.000803846 3.42073e-05 -3.07494e-05 0.000121523 6.21937e-05 -2.25745e-05 -3.2335e-05 1.4583e-05 3.11842e-05 9.06026e-05 -0.000139971 1.97027e-05 -0.000121419 -4.51765e-05 
1789.2 0 0.000314639 -2.74023e-06 1.01983e-05 -7.87559e-06 -0.00877134 -0.00128267 0.00025422 -0.000621744 5.11912e-05 -2.11685e-05 0.00171965 0.00194191 -0.000115991 -0.000700445 4.15554e-05 0.000129703 0.000261164 -0.000156723 0.000757243 4.16242e-05 -2.98836e-05 0.000105161 6.67998e-05 -2.94604e-05 -3.72531e-05 1.5383e-05 3.44005e-05 0.000102822 -0.000154736 1.76317e-05 -0.000117559 -4.25539e-05 
1789.55 0 0.00030172 7.5341e-05 4.65707e-06 -1.07344e-05 -0.00851532 -0.00142949 0.000261143 -0.000608288 6.19666e-05 -3.58786e-05 0.0016213 0.00257275 -0.000115113 -0.000765567 2.65386e-05 0.000125817 0.000259407 -0.00018149 0.000705636 4.50681e-05 -3.06935e-05 8.68394e-05 7.48333e-05 -3.41156e-05 -3.96812e-05 1.49674e-05 3.66359e-05 0.000112937 -0.000168621 1.39554e-05 -0.000115169 -3.65169e-05 
1789.9 0 0.000287871 0.000149602 -1.93352e-06 -1.39944e-05 -0.00821039 -0.00156789 0.000265499 -0.000588248 7.26951e-05 -5.34004e-05 0.00150997 0.00317571 -0.000110414 -0.00082376 1.04412e-05 0.000117953 0.000254254 -0.000200301 0.000652429 4.50853e-05 -3.29086e-05 6.77305e-05 8.37167e-05 -3.83348e-05 -4.08608e-05 1.48431e-05 3.82156e-05 0.000121703 -0.00017915 7.78519e-06 -0.000115075 -2.59244e-05 
1790.25 0 0.000273097 0.00022073 -7.75647e-06 -1.66014e-05 -0.00786037 -0.00169833 0.000264257 -0.000565735 8.24415e-05 -7.21594e-05 0.00138614 0.00374476 -0.000103743 -0.000876688 -4.44625e-06 0.000106634 0.000245412 -0.00021345 0.000598961 4.17276e-05 -3.53047e-05 4.92906e-05 9.04542e-05 -4.42277e-05 -4.23245e-05 1.49918e-05 3.94739e-05 0.000129933 -0.000186026 -5.88575e-07 -0.000116543 -1.33279e-05 
1790.6 0 0.000256689 0.000288785 -1.16433e-05 -1.92658e-05 -0.00747063 -0.00181956 0.000256361 -0.000544553 9.13888e-05 -8.95634e-05 0.0012489 0.00427702 -9.86563e-05 -0.000926707 -1.82048e-05 9.2838e-05 0.000231685 -0.000225158 0.000542284 3.67136e-05 -3.7768e-05 3.12477e-05 9.51827e-05 -5.30325e-05 -4.51302e-05 1.58776e-05 3.99221e-05 0.000138484 -0.000189572 -9.24354e-06 -0.000117436 -9.70591e-07 
1790.95 0 0.000237949 0.000354378 -1.48755e-05 -2.22368e-05 -0.00704705 -0.00192931 0.000244845 -0.000524389 0.000100928 -0.000105806 0.00109922 0.00476907 -9.60494e-05 -0.000972871 -3.13164e-05 7.63264e-05 0.00021313 -0.000237789 0.00048049 3.37877e-05 -4.01123e-05 1.39991e-05 9.79058e-05 -6.52837e-05 -4.88831e-05 1.84147e-05 3.91287e-05 0.000147337 -0.000190407 -1.77334e-05 -0.000115569 1.11105e-05 
1791.3 0 0.000216973 0.000417283 -1.88091e-05 -2.43533e-05 -0.00659671 -0.00202711 0.0002319 -0.000504163 0.000112067 -0.000122885 0.000938027 0.00521984 -9.29259e-05 -0.00101431 -4.53995e-05 5.84119e-05 0.000192458 -0.000251265 0.000414448 3.46836e-05 -4.11422e-05 -2.19275e-06 9.79573e-05 -8.01777e-05 -5.12975e-05 2.10462e-05 3.79718e-05 0.000155795 -0.000189862 -2.66872e-05 -0.000108199 2.1815e-05 
1791.65 0 0.000194068 0.000475751 -2.33683e-05 -2.48219e-05 -0.0061229 -0.00211203 0.000218186 -0.000482787 0.000121685 -0.000140763 0.000764311 0.00563216 -8.64863e-05 -0.0010504 -6.05794e-05 4.14652e-05 0.000172843 -0.000264202 0.000344109 3.86075e-05 -3.97798e-05 -1.7734e-05 9.60105e-05 -9.42375e-05 -5.19401e-05 2.36979e-05 3.7634e-05 0.000163965 -0.000187672 -3.54845e-05 -9.37334e-05 2.98615e-05 
1792 0 0.00016872 0.000530222 -2.74886e-05 -2.41225e-05 -0.00562648 -0.00218151 0.000201476 -0.000459757 0.000128226 -0.000157591 0.000579496 0.00600625 -7.57378e-05 -0.00107881 -7.21657e-05 2.4642e-05 0.000155229 -0.000274193 0.000268854 4.30136e-05 -3.52948e-05 -3.15927e-05 9.25332e-05 -0.000104761 -5.17054e-05 2.86498e-05 3.79166e-05 0.000171004 -0.000182951 -4.31136e-05 -7.49563e-05 3.44518e-05 
1792.35 0 0.000140899 0.000582972 -3.04544e-05 -2.31545e-05 -0.00511093 -0.00223402 0.000179839 -0.000435736 0.000133725 -0.000172096 0.000386702 0.00634032 -6.14793e-05 -0.00109722 -7.86069e-05 6.3837e-06 0.000136975 -0.00027991 0.000190153 4.68066e-05 -2.88669e-05 -4.26008e-05 8.8598e-05 -0.000111577 -5.01943e-05 3.39055e-05 3.78824e-05 0.000175339 -0.000177704 -4.85282e-05 -5.55811e-05 3.56449e-05 
1792.7 0 0.000111575 0.000632328 -3.23987e-05 -2.21663e-05 -0.00457808 -0.00226877 0.000156586 -0.000411311 0.000138286 -0.00018405 0.000188609 0.00663448 -4.41554e-05 -0.00110562 -8.28024e-05 -1.38053e-05 0.000115796 -0.000280706 0.000111586 5.08226e-05 -2.22802e-05 -5.29141e-05 8.54798e-05 -0.000115008 -4.66817e-05 3.58045e-05 3.75724e-05 0.00017675 -0.000174116 -5.14573e-05 -3.63869e-05 3.495e-05 
1793.05 0 8.26075e-05 0.000675751 -3.40065e-05 -2.17279e-05 -0.00402769 -0.00228466 0.000136336 -0.000387151 0.000140762 -0.000195071 -1.1149e-05 0.00688587 -2.31645e-05 -0.00110581 -8.6023e-05 -3.66531e-05 9.32221e-05 -0.000274613 3.50274e-05 5.34629e-05 -1.61862e-05 -6.46963e-05 8.44837e-05 -0.000114571 -4.20883e-05 3.52035e-05 3.60832e-05 0.00017677 -0.000171269 -5.20886e-05 -1.76331e-05 3.38763e-05 
1793.4 0 5.41688e-05 0.000713181 -3.62339e-05 -2.23227e-05 -0.00346396 -0.00228339 0.000119813 -0.000366184 0.000140989 -0.000205889 -0.000207847 0.00709 -9.83898e-07 -0.00109801 -8.91731e-05 -5.99238e-05 7.35052e-05 -0.000261816 -4.1188e-05 5.17427e-05 -9.88296e-06 -7.71946e-05 8.6043e-05 -0.000110263 -3.85062e-05 3.31261e-05 3.22974e-05 0.000177267 -0.000167757 -5.02421e-05 -9.5105e-07 3.33275e-05 
1793.75 0 2.57095e-05 0.000745056 -3.90971e-05 -2.28461e-05 -0.0028927 -0.00226869 0.000103418 -0.000350834 0.000139198 -0.00021517 -0.000401379 0.00724668 1.94164e-05 -0.00108098 -9.36616e-05 -8.03421e-05 6.03594e-05 -0.00024601 -0.000118286 4.49862e-05 -3.74315e-06 -8.9509e-05 8.90105e-05 -0.000102977 -3.58995e-05 2.9479e-05 2.71363e-05 0.000177561 -0.000162424 -4.59999e-05 1.27606e-05 3.32544e-05 
1794.1 0 -2.84881e-06 0.000771019 -4.17062e-05 -2.32364e-05 -0.00231805 -0.00223827 8.19096e-05 -0.000338988 0.000134867 -0.000221307 -0.000594819 0.00735741 3.58619e-05 -0.00105486 -9.82972e-05 -9.68894e-05 5.33749e-05 -0.000230599 -0.000196499 3.36657e-05 5.68485e-07 -0.00010155 9.31699e-05 -9.51569e-05 -3.41677e-05 2.51573e-05 2.14204e-05 0.000175473 -0.000154906 -3.98009e-05 2.33188e-05 3.42833e-05 
1794.45 0 -3.22033e-05 0.000790101 -4.38692e-05 -2.43388e-05 -0.001743 -0.00218806 5.39966e-05 -0.000325402 0.00012829 -0.000223583 -0.000786039 0.00742263 4.70855e-05 -0.00102002 -9.97363e-05 -0.00011011 4.82647e-05 -0.000215251 -0.000275754 2.11288e-05 1.72137e-06 -0.000112762 9.69228e-05 -8.85632e-05 -3.265e-05 2.12808e-05 1.53733e-05 0.000170944 -0.000145857 -3.32392e-05 3.08648e-05 3.83553e-05 
1794.8 0 -6.19775e-05 0.000803559 -4.53974e-05 -2.56501e-05 -0.00117095 -0.00211909 2.23312e-05 -0.000308618 0.000121393 -0.000223743 -0.00097063 0.00744283 5.43767e-05 -0.000976674 -9.90334e-05 -0.000120367 4.35489e-05 -0.000197794 -0.00035495 1.0836e-05 1.53195e-06 -0.000122503 9.81648e-05 -8.35626e-05 -3.00349e-05 1.89276e-05 8.64054e-06 0.000165944 -0.000135578 -2.83493e-05 3.6457e-05 4.49381e-05 
1795.15 0 -9.09698e-05 0.000813928 -4.67102e-05 -2.54781e-05 -0.000605829 -0.00203459 -1.15347e-05 -0.000289289 0.000112717 -0.000221728 -0.00114508 0.00742129 5.9986e-05 -0.000927036 -9.8984e-05 -0.000127712 3.9181e-05 -0.000178676 -0.000432696 1.89615e-06 2.45045e-06 -0.000130259 9.68843e-05 -7.93407e-05 -2.63593e-05 1.8661e-05 1.22781e-06 0.000161471 -0.000123482 -2.37029e-05 4.13111e-05 5.26783e-05 
1795.5 0 -0.000118566 0.000821929 -4.82723e-05 -2.39791e-05 -4.97379e-05 -0.00193667 -4.58078e-05 -0.000266343 9.99032e-05 -0.000213825 -0.00130929 0.00736284 6.47222e-05 -0.000873095 -9.84368e-05 -0.000133881 3.45244e-05 -0.000159274 -0.000508607 -7.7526e-06 4.25134e-06 -0.000134712 9.38921e-05 -7.46209e-05 -2.196e-05 1.93651e-05 -5.08147e-06 0.000156225 -0.000110713 -1.68238e-05 4.61406e-05 6.12966e-05 
1795.85 0 -0.000145239 0.000826582 -4.92408e-05 -2.2598e-05 0.000498526 -0.00182435 -7.75641e-05 -0.000238373 8.39155e-05 -0.00019789 -0.00146503 0.00726957 6.98612e-05 -0.000814339 -9.49014e-05 -0.000142768 3.10194e-05 -0.000138773 -0.000582981 -1.8084e-05 5.48935e-06 -0.000136319 8.91388e-05 -6.84276e-05 -1.84965e-05 2.00308e-05 -8.98005e-06 0.000149048 -9.95636e-05 -7.90126e-06 5.12908e-05 7.10161e-05 
1796.2 0 -0.000172394 0.000827581 -4.76632e-05 -2.16734e-05 0.00103969 -0.00169777 -0.000106266 -0.000206228 6.79836e-05 -0.000177447 -0.00161121 0.00713821 7.63651e-05 -0.000749791 -8.91521e-05 -0.000155376 3.08964e-05 -0.000114671 -0.000655577 -2.89642e-05 5.17879e-06 -0.000136824 8.18222e-05 -6.14456e-05 -1.71651e-05 2.047e-05 -1.08166e-05 0.000140342 -9.08881e-05 4.54305e-07 5.67399e-05 8.11288e-05 
1796.55 0 -0.000200365 0.000824559 -4.35033e-05 -2.0801e-05 0.00156935 -0.00155765 -0.000133265 -0.000172189 5.34843e-05 -0.000155349 -0.00174519 0.00696546 8.2543e-05 -0.000679608 -8.32278e-05 -0.000168303 3.43184e-05 -8.6482e-05 -0.000725394 -4.0374e-05 3.51578e-06 -0.000137467 7.19106e-05 -5.51723e-05 -1.6974e-05 1.95588e-05 -1.23074e-05 0.000130941 -8.28029e-05 5.3723e-06 6.32843e-05 9.0308e-05 
1796.9 0 -0.000228693 0.00081533 -3.83304e-05 -2.00341e-05 0.00208041 -0.00140392 -0.000158616 -0.000138295 3.90675e-05 -0.000130919 -0.00186547 0.00675405 8.76004e-05 -0.000603973 -7.72469e-05 -0.000179982 3.87522e-05 -5.59069e-05 -0.00079221 -5.14806e-05 2.29459e-06 -0.000137749 5.99537e-05 -4.88046e-05 -1.53932e-05 1.73549e-05 -1.50743e-05 0.000121951 -7.30461e-05 6.77068e-06 7.12033e-05 9.73629e-05 
1797.25 0 -0.000255022 0.000799947 -3.26755e-05 -1.89706e-05 0.00256876 -0.00123613 -0.000180134 -0.000105178 2.31139e-05 -0.000105254 -0.00197159 0.00650825 9.24054e-05 -0.000521904 -6.97649e-05 -0.000191148 4.17415e-05 -2.61281e-05 -0.000854945 -6.30794e-05 2.04692e-06 -0.00013655 4.64876e-05 -4.0396e-05 -1.02296e-05 1.60832e-05 -1.97544e-05 0.000112793 -6.13145e-05 6.35991e-06 7.80972e-05 0.000101275 
1797.6 0 -0.000275965 0.000781034 -2.81738e-05 -1.74918e-05 0.00303143 -0.00105558 -0.000196793 -7.26149e-05 5.95106e-06 -7.95469e-05 -0.00206019 0.00623177 9.56148e-05 -0.000434186 -5.91181e-05 -0.000201483 4.39325e-05 2.634e-06 -0.000909298 -7.78117e-05 2.8408e-06 -0.000133517 3.3335e-05 -3.01832e-05 -2.93551e-06 1.56253e-05 -2.59965e-05 0.000101442 -4.82088e-05 5.58582e-06 8.06696e-05 0.000101916 
1797.95 0 -0.000291907 0.000759676 -2.6324e-05 -1.68369e-05 0.00346809 -0.000866631 -0.000210045 -4.16157e-05 -9.92886e-06 -5.284e-05 -0.00212815 0.00592975 9.41386e-05 -0.000345498 -4.55986e-05 -0.000211631 4.61684e-05 3.19843e-05 -0.000951506 -9.54388e-05 4.87744e-06 -0.000128719 2.21597e-05 -2.07059e-05 3.47238e-06 1.6115e-05 -3.13247e-05 8.82827e-05 -3.41774e-05 5.96868e-06 7.84065e-05 9.96158e-05 
1798.3 0 -0.000305792 0.000736989 -2.51516e-05 -1.7133e-05 0.00387981 -0.000674535 -0.000221166 -1.41592e-05 -2.09646e-05 -2.60653e-05 -0.00217599 0.00560399 8.68585e-05 -0.000260348 -3.17605e-05 -0.000224284 4.79936e-05 5.99861e-05 -0.000982466 -0.000112504 6.99797e-06 -0.000122531 1.40597e-05 -1.37182e-05 9.58272e-06 1.80966e-05 -3.37504e-05 7.4786e-05 -2.06463e-05 8.17103e-06 7.44936e-05 9.6007e-05 
1798.65 0 -0.000317108 0.000712447 -2.29914e-05 -1.72221e-05 0.00426494 -0.000482266 -0.000229998 1.1476e-05 -2.65613e-05 -2.6182e-06 -0.00220568 0.00525476 7.55514e-05 -0.000179458 -1.91971e-05 -0.000239546 5.03249e-05 8.47102e-05 -0.0010054 -0.000126395 7.49699e-06 -0.000116808 8.85049e-06 -8.81503e-06 1.79077e-05 2.04339e-05 -3.41156e-05 6.16006e-05 -8.6862e-06 1.07491e-05 7.05947e-05 9.36073e-05 
1799 0 -0.000323219 0.000684774 -2.03797e-05 -1.62696e-05 0.00462058 -0.000290864 -0.000236555 3.82184e-05 -2.84337e-05 1.58716e-05 -0.00221726 0.00488221 6.1173e-05 -0.000101446 -7.50652e-06 -0.000253841 5.32747e-05 0.000108648 -0.00102214 -0.000137743 6.61585e-06 -0.000112294 4.54848e-06 -5.22208e-06 2.72344e-05 2.28979e-05 -3.38444e-05 4.96505e-05 1.57667e-06 1.18474e-05 6.64457e-05 9.28632e-05 
1799.35 0 -0.000324739 0.00065411 -1.78513e-05 -1.49047e-05 0.00494376 -0.000102621 -0.00024153 6.54459e-05 -2.78284e-05 2.92318e-05 -0.00220878 0.00448893 4.22978e-05 -2.49238e-05 2.85474e-06 -0.000265415 5.51646e-05 0.000133571 -0.00103193 -0.000147159 5.60824e-06 -0.000109182 -4.41908e-08 -2.96564e-06 3.57101e-05 2.5152e-05 -3.33557e-05 3.83536e-05 1.09522e-05 1.12799e-05 6.25857e-05 9.28882e-05 
1799.7 0 -0.000323553 0.000621484 -1.56128e-05 -1.46011e-05 0.00523458 7.90233e-05 -0.000245626 9.11353e-05 -2.59756e-05 3.77695e-05 -0.00218227 0.00408096 1.8502e-05 5.1363e-05 1.07175e-05 -0.000273804 5.56074e-05 0.000158615 -0.00103282 -0.00015335 5.06951e-06 -0.000107096 -4.34371e-06 -1.23762e-06 4.37429e-05 2.71294e-05 -3.26391e-05 2.64075e-05 2.15816e-05 1.01774e-05 5.97301e-05 9.35448e-05 
1800.05 0 -0.000321063 0.000588454 -1.32976e-05 -1.48706e-05 0.0054951 0.00025559 -0.000248193 0.000113042 -2.37713e-05 4.24361e-05 -0.00214344 0.00366096 -7.26804e-06 0.000127718 1.60622e-05 -0.000279007 5.43189e-05 0.000181266 -0.00102383 -0.000156012 5.03521e-06 -0.000103854 -7.25728e-06 1.87202e-06 5.00528e-05 2.83585e-05 -3.20045e-05 1.3758e-05 3.4089e-05 9.69314e-06 5.68519e-05 9.53165e-05 
1800.4 0 -0.000318223 0.000554 -1.02994e-05 -1.43451e-05 0.00572549 0.000430516 -0.000247398 0.000130155 -2.31521e-05 4.30445e-05 -0.00209301 0.00322792 -3.18508e-05 0.000201085 1.88468e-05 -0.000281673 5.21866e-05 0.00019954 -0.00100545 -0.000156853 5.62152e-06 -9.84397e-05 -9.54629e-06 6.08913e-06 5.36392e-05 2.63585e-05 -3.2378e-05 1.81086e-07 4.74828e-05 9.76654e-06 5.2086e-05 9.92707e-05 
1800.75 0 -0.000314191 0.000515101 -7.22854e-06 -1.30606e-05 0.00592548 0.000603382 -0.000243293 0.000143289 -2.46223e-05 3.98116e-05 -0.00202783 0.00278 -5.43149e-05 0.000269923 2.05131e-05 -0.000282492 5.12059e-05 0.000213958 -0.000979912 -0.000158296 6.71175e-06 -9.12706e-05 -1.38704e-05 8.92751e-06 5.56842e-05 1.98318e-05 -3.31103e-05 -1.46653e-05 6.0639e-05 1.15098e-05 4.56035e-05 0.000105072 
1801.1 0 -0.000307361 0.000468905 -4.61186e-06 -1.08668e-05 0.00609195 0.000770056 -0.00023664 0.000152175 -2.36289e-05 3.32256e-05 -0.00194736 0.00231476 -7.53481e-05 0.000335186 2.32034e-05 -0.000282055 5.1962e-05 0.000225638 -0.000948119 -0.000161378 6.7246e-06 -8.40295e-05 -2.17774e-05 8.66219e-06 5.75034e-05 9.54596e-06 -3.27492e-05 -3.02235e-05 7.3187e-05 1.63478e-05 3.89337e-05 0.000109593 
1801.45 0 -0.00029668 0.000414246 -2.58509e-06 -7.71019e-06 0.00621763 0.000926502 -0.000228326 0.00015706 -1.65008e-05 2.35385e-05 -0.00185416 0.00183243 -9.57587e-05 0.000396738 2.42347e-05 -0.000278543 5.46421e-05 0.000234735 -0.0009102 -0.000165503 4.00051e-06 -7.75238e-05 -3.14141e-05 4.7407e-06 5.87779e-05 -1.51087e-06 -3.0252e-05 -4.53943e-05 8.7111e-05 2.3015e-05 3.38276e-05 0.000110284 
1801.8 0 -0.000282984 0.000353784 -5.32821e-07 -4.65855e-06 0.00629531 0.00106993 -0.000218813 0.000157793 -7.45083e-06 1.22263e-05 -0.00174948 0.00133876 -0.000117239 0.000453829 2.02342e-05 -0.000269847 5.90172e-05 0.000241352 -0.000865118 -0.000170494 -1.73299e-06 -6.96595e-05 -4.11456e-05 -9.40128e-07 5.86652e-05 -1.05971e-05 -2.56879e-05 -5.91063e-05 0.000103766 2.82187e-05 3.18701e-05 0.000108327 
1802.15 0 -0.000267011 0.00029142 2.30004e-06 -3.01932e-06 0.00632473 0.00119728 -0.000207735 0.000154701 -5.30604e-08 -4.6197e-07 -0.00163491 0.000842147 -0.000141879 0.00050483 1.46017e-05 -0.000256464 6.36816e-05 0.000243784 -0.000811435 -0.000173883 -8.3625e-06 -5.8495e-05 -5.18735e-05 -5.59089e-06 5.71356e-05 -1.75929e-05 -2.03869e-05 -7.11574e-05 0.000121424 2.97104e-05 3.22279e-05 0.000104218 
1802.5 0 -0.000248486 0.000229101 5.27687e-06 -2.45561e-06 0.00630943 0.00130876 -0.000196121 0.000151191 8.521e-06 -1.43289e-05 -0.00151372 0.000347871 -0.00016738 0.00054777 1.09791e-05 -0.000240149 6.73308e-05 0.000240807 -0.000751162 -0.000172047 -1.4388e-05 -4.33805e-05 -6.37824e-05 -8.87943e-06 5.31399e-05 -2.3902e-05 -1.53825e-05 -8.16058e-05 0.000137907 2.75329e-05 3.23895e-05 9.79594e-05 
1802.85 0 -0.000229107 0.000166529 7.50843e-06 -1.7359e-06 0.00625069 0.00140679 -0.000184212 0.000149737 1.92326e-05 -2.82871e-05 -0.00138805 -0.000139844 -0.000188689 0.000582037 8.23489e-06 -0.000222716 7.0262e-05 0.000234838 -0.000688339 -0.000165375 -1.95516e-05 -2.37924e-05 -7.53888e-05 -1.19108e-05 4.53285e-05 -2.94106e-05 -1.08094e-05 -9.03022e-05 0.00015122 2.29513e-05 3.18423e-05 8.96437e-05 
1803.2 0 -0.000210461 0.000103611 9.39889e-06 -1.19165e-06 0.00615012 0.00149198 -0.000171017 0.000149828 2.75158e-05 -4.28933e-05 -0.00126052 -0.000616957 -0.000204764 0.000610745 6.98634e-06 -0.000205652 7.37587e-05 0.000227082 -0.000627057 -0.000156341 -2.29742e-05 -1.12808e-06 -8.54227e-05 -1.42566e-05 3.50807e-05 -3.15947e-05 -6.91844e-06 -9.70116e-05 0.000158997 1.68967e-05 3.16608e-05 7.86355e-05 
1803.55 0 -0.000191806 4.22469e-05 1.08443e-05 -4.67648e-07 0.00601035 0.00156459 -0.000157592 0.000150391 3.40156e-05 -5.95284e-05 -0.00113426 -0.0010801 -0.000217371 0.000640309 1.10264e-05 -0.000189319 7.82248e-05 0.000216901 -0.000567282 -0.000144948 -2.5283e-05 2.18937e-05 -9.36857e-05 -1.51269e-05 2.40107e-05 -2.98904e-05 -4.17187e-06 -0.000102415 0.000160116 1.06704e-05 3.19261e-05 6.40578e-05 
1803.9 0 -0.000174211 -1.68351e-05 1.10054e-05 1.21462e-06 0.00583296 0.00162575 -0.00014355 0.000149802 4.33367e-05 -7.73882e-05 -0.00101092 -0.00152504 -0.000225943 0.000672283 1.9019e-05 -0.000175085 8.34332e-05 0.000206342 -0.000504742 -0.000131926 -2.80634e-05 4.2958e-05 -9.86303e-05 -1.39445e-05 1.32796e-05 -2.60741e-05 -2.0066e-06 -0.000107667 0.000155446 5.25094e-06 3.26935e-05 4.84295e-05 
1804.25 0 -0.000159796 -7.26345e-05 1.00138e-05 2.4927e-06 0.00562045 0.0016787 -0.000127551 0.000144118 5.59703e-05 -9.6631e-05 -0.000891181 -0.0019471 -0.000230437 0.00070258 2.85488e-05 -0.000163804 9.22536e-05 0.000196442 -0.000437089 -0.000119763 -2.98401e-05 5.99937e-05 -0.000100904 -1.04603e-05 4.33831e-06 -2.0007e-05 4.0049e-07 -0.000112271 0.000146806 9.76483e-07 3.36295e-05 3.47582e-05 
1804.6 0 -0.000147146 -0.000122377 8.8143e-06 2.12925e-06 0.00537741 0.00172758 -0.000111761 0.000131623 7.14111e-05 -0.000117879 -0.000771197 -0.00234345 -0.000232454 0.000727956 3.80735e-05 -0.000153491 0.000106121 0.000183173 -0.000364009 -0.000106464 -2.91485e-05 7.18698e-05 -0.000101458 -6.29985e-06 -2.03325e-06 -1.18959e-05 2.65218e-06 -0.000114434 0.000137048 -1.98536e-06 3.42008e-05 2.23311e-05 
1804.95 0 -0.000133714 -0.000165808 8.26982e-06 1.29384e-06 0.00510908 0.00177189 -9.64812e-05 0.000113308 8.92269e-05 -0.000139772 -0.000646819 -0.00271255 -0.000229924 0.00074552 4.53597e-05 -0.000142401 0.000120574 0.000165281 -0.000285323 -8.90513e-05 -2.76449e-05 8.05593e-05 -0.000100575 -2.59514e-06 -5.80312e-06 -5.36052e-06 3.60556e-06 -0.000113383 0.000128564 -4.35834e-06 3.49389e-05 1.10413e-05 
1805.3 0 -0.000118652 -0.000205792 9.00001e-06 1.26155e-06 0.00481989 0.00180878 -7.75125e-05 8.88628e-05 0.000108072 -0.000160138 -0.000519415 -0.00305393 -0.000220468 0.000752926 4.97935e-05 -0.000131818 0.000130983 0.00014399 -0.000204478 -7.01464e-05 -2.76288e-05 8.79496e-05 -9.88268e-05 2.00741e-06 -8.58682e-06 -2.56878e-06 2.14401e-06 -0.000109878 0.000120729 -7.4232e-06 3.64365e-05 7.21228e-07 
1805.65 0 -0.000101871 -0.000244717 1.02113e-05 2.33237e-06 0.0045114 0.00183855 -5.17411e-05 6.01736e-05 0.000126559 -0.000178497 -0.000388468 -0.0033677 -0.000205058 0.000751633 5.24539e-05 -0.00012489 0.000136514 0.000118115 -0.000126044 -5.29667e-05 -2.9309e-05 9.34541e-05 -9.63016e-05 8.86301e-06 -1.19343e-05 -2.09234e-06 -6.89176e-07 -0.000105401 0.000113481 -1.15709e-05 3.7857e-05 -9.13398e-06 
1806 0 -8.37484e-05 -0.000283753 1.1472e-05 3.59566e-06 0.00418498 0.00185923 -1.98508e-05 3.12021e-05 0.000145088 -0.000196323 -0.00025076 -0.00365264 -0.000185132 0.00074423 5.37661e-05 -0.000121945 0.000138715 8.77138e-05 -5.07347e-05 -3.92331e-05 -3.25571e-05 9.77953e-05 -9.2346e-05 1.65301e-05 -1.4335e-05 -1.40556e-06 -3.34134e-06 -0.000101531 0.000107094 -1.67479e-05 3.90529e-05 -1.83261e-05 
1806.35 0 -6.32592e-05 -0.000322039 1.30436e-05 3.42297e-06 0.00384317 0.00186695 1.55056e-05 3.47076e-06 0.000162008 -0.000215516 -0.000107268 -0.00390808 -0.000164222 0.000730479 5.14264e-05 -0.000118546 0.000139847 5.50839e-05 2.21628e-05 -2.98602e-05 -3.53439e-05 0.000102006 -8.70594e-05 2.29732e-05 -1.44243e-05 1.48142e-06 -4.93103e-06 -9.86807e-05 0.000100605 -2.33748e-05 4.13416e-05 -2.63842e-05 
1806.7 0 -3.92307e-05 -0.000357306 1.43752e-05 2.31812e-06 0.0034874 0.00186143 5.11723e-05 -2.4583e-05 0.000173607 -0.000234769 3.94651e-05 -0.00413484 -0.000146083 0.000710191 4.39156e-05 -0.000110895 0.000140344 2.22402e-05 9.0598e-05 -2.38547e-05 -3.45814e-05 0.000105977 -8.15431e-05 2.81612e-05 -1.3417e-05 5.57576e-06 -5.00359e-06 -9.52234e-05 9.35953e-05 -3.03403e-05 4.5973e-05 -3.24718e-05 
1807.05 0 -1.24954e-05 -0.000389275 1.47041e-05 1.97422e-06 0.00311848 0.00184352 8.57961e-05 -5.40558e-05 0.000179355 -0.000251427 0.000189299 -0.00432961 -0.000132358 0.000685589 3.3246e-05 -9.83226e-05 0.000138339 -1.14656e-05 0.000154168 -1.88089e-05 -3.13491e-05 0.00010974 -7.5782e-05 3.45514e-05 -1.32474e-05 8.48995e-06 -3.75908e-06 -9.06323e-05 8.69305e-05 -3.47662e-05 5.14151e-05 -3.74686e-05 
1807.4 0 1.41641e-05 -0.000418165 1.3625e-05 1.82332e-06 0.00274114 0.00181142 0.000121645 -8.26347e-05 0.000179416 -0.000264293 0.000342473 -0.00448875 -0.000124453 0.000659162 2.13279e-05 -8.05219e-05 0.000133445 -4.83295e-05 0.000213832 -1.30147e-05 -2.94593e-05 0.000113691 -6.77562e-05 4.28423e-05 -1.35992e-05 1.17975e-05 -1.26635e-06 -8.67907e-05 8.12231e-05 -3.6437e-05 5.57215e-05 -4.10553e-05 
1807.75 0 3.93657e-05 -0.00044138 1.11632e-05 3.27764e-08 0.00236133 0.00176244 0.000158676 -0.00010803 0.000173191 -0.000271689 0.000495781 -0.00461549 -0.000122062 0.000633206 1.22025e-05 -5.94591e-05 0.000128446 -8.8733e-05 0.000270482 -4.85809e-06 -2.95066e-05 0.000118291 -5.9859e-05 5.33295e-05 -1.31864e-05 1.59366e-05 2.62002e-06 -8.37897e-05 7.46156e-05 -3.74395e-05 5.83643e-05 -4.09561e-05 
1808.1 0 6.28367e-05 -0.000458713 9.17064e-06 -3.49248e-06 0.00198244 0.00169718 0.000192483 -0.000128894 0.000165421 -0.000274899 0.000645556 -0.00471399 -0.00012194 0.000607579 9.17268e-06 -3.82011e-05 0.000124302 -0.000130986 0.000326277 7.33996e-06 -3.08309e-05 0.000121837 -5.67061e-05 6.56763e-05 -1.33833e-05 1.80804e-05 7.80266e-06 -7.98121e-05 6.47743e-05 -3.94848e-05 5.79775e-05 -3.86256e-05 
1808.45 0 8.36031e-05 -0.000473153 8.02533e-06 -6.58952e-06 0.00160649 0.0016179 0.00022085 -0.000145498 0.00016002 -0.000276572 0.000788961 -0.00478578 -0.000120261 0.000578693 7.91094e-06 -1.65882e-05 0.000120611 -0.000171356 0.000380932 2.27417e-05 -3.2833e-05 0.000122795 -5.84661e-05 7.69129e-05 -1.36481e-05 1.79499e-05 1.37703e-05 -7.37806e-05 5.29149e-05 -4.39861e-05 5.43522e-05 -3.71852e-05 
1808.8 0 0.000102456 -0.000486033 6.93938e-06 -7.88551e-06 0.00123489 0.00152688 0.000244107 -0.000162095 0.000154656 -0.000277246 0.000922365 -0.00483233 -0.000114708 0.000544907 1.80109e-06 6.16644e-06 0.000116722 -0.000206947 0.000430579 3.93982e-05 -3.24413e-05 0.00012189 -6.22739e-05 8.52634e-05 -1.28184e-05 1.77849e-05 2.0269e-05 -6.65199e-05 4.0598e-05 -5.10353e-05 4.85633e-05 -3.81829e-05 
1809.15 0 0.000119642 -0.000497099 6.57082e-06 -7.23747e-06 0.000869287 0.00142692 0.000262389 -0.000181128 0.00014477 -0.000277238 0.0010443 -0.00485384 -0.000106424 0.000509018 -9.43586e-06 2.95289e-05 0.000110275 -0.000236858 0.00047413 5.74413e-05 -2.68925e-05 0.000120109 -6.47572e-05 9.14023e-05 -1.24148e-05 1.87543e-05 2.56759e-05 -6.02118e-05 2.77975e-05 -5.77373e-05 4.13109e-05 -4.13354e-05 
1809.5 0 0.000133415 -0.000506369 5.46387e-06 -5.04399e-06 0.000512401 0.00131994 0.000276835 -0.000201578 0.000128829 -0.000276426 0.00115561 -0.00485082 -9.65507e-05 0.000472795 -1.94859e-05 5.37119e-05 9.87776e-05 -0.000260915 0.000512935 7.76194e-05 -1.8038e-05 0.000117747 -6.50607e-05 9.65786e-05 -1.28602e-05 2.07022e-05 2.76676e-05 -5.58854e-05 1.57982e-05 -6.10983e-05 3.26207e-05 -4.74338e-05 
1809.85 0 0.000143136 -0.000515157 2.48702e-06 -2.22407e-06 0.000165879 0.00120683 0.000289616 -0.000221375 0.000110062 -0.000274095 0.00125538 -0.00482715 -8.52215e-05 0.000435977 -2.49084e-05 7.88627e-05 8.22608e-05 -0.000280416 0.000546807 9.6647e-05 -9.85004e-06 0.000114732 -6.22048e-05 0.000101275 -1.22049e-05 2.38439e-05 2.63446e-05 -5.17857e-05 6.21895e-06 -6.16928e-05 2.17793e-05 -5.67765e-05 
1810.2 0 0.0001503 -0.000523797 -1.19265e-06 1.02419e-06 -0.000173039 0.00108823 0.000301698 -0.000238366 9.18398e-05 -0.000269495 0.00134085 -0.00478505 -7.3053e-05 0.000397369 -2.57761e-05 0.000102836 6.36227e-05 -0.000298376 0.000574777 0.000111184 -4.03356e-06 0.000110844 -5.53002e-05 0.000104055 -9.57335e-06 2.83393e-05 2.33604e-05 -4.65692e-05 -1.53655e-06 -6.0825e-05 8.36358e-06 -6.59525e-05 
1810.55 0 0.000156738 -0.000531192 -3.72695e-06 4.68827e-06 -0.000508017 0.00096484 0.000312785 -0.000251472 7.73301e-05 -0.000262421 0.00141103 -0.00472176 -6.11699e-05 0.000356943 -2.26701e-05 0.000124321 4.58943e-05 -0.00031742 0.000595082 0.000120038 -3.98831e-07 0.000106721 -4.64515e-05 0.000102539 -6.64307e-06 3.50372e-05 2.04703e-05 -4.11846e-05 -9.13651e-06 -5.83588e-05 -7.02086e-06 -7.16217e-05 
1810.9 0 0.000162274 -0.000534735 -5.04903e-06 8.28254e-06 -0.000839177 0.000838669 0.000321377 -0.000259931 6.86842e-05 -0.000252618 0.0014666 -0.00463389 -5.16841e-05 0.000317234 -1.86023e-05 0.000144787 3.06706e-05 -0.000339017 0.000607263 0.00012381 1.85138e-06 0.00010276 -3.8882e-05 9.68511e-05 -6.04476e-06 4.33556e-05 1.86148e-05 -3.62622e-05 -1.876e-05 -5.54022e-05 -2.19198e-05 -7.29986e-05 
1811.25 0 0.000165432 -0.000533551 -7.11102e-06 1.23747e-05 -0.00116236 0.000712511 0.000324829 -0.000263498 6.38824e-05 -0.00024205 0.00150805 -0.0045206 -4.48712e-05 0.000280402 -1.63732e-05 0.000163627 1.75802e-05 -0.000360988 0.000614617 0.00012369 2.87449e-06 9.8899e-05 -3.3643e-05 8.9614e-05 -7.58376e-06 5.03496e-05 1.79632e-05 -3.12601e-05 -3.15742e-05 -5.3717e-05 -3.46727e-05 -7.05865e-05 
1811.6 0 0.000166524 -0.000529315 -1.02167e-05 1.76503e-05 -0.00147356 0.000588792 0.000321595 -0.000265074 6.08153e-05 -0.000234407 0.00153587 -0.00438462 -4.06006e-05 0.000245996 -1.57195e-05 0.000180764 5.74926e-06 -0.000380275 0.000619812 0.000120268 3.07897e-06 9.3825e-05 -3.11307e-05 8.07542e-05 -8.63191e-06 5.44526e-05 1.8966e-05 -2.66253e-05 -4.79375e-05 -5.41229e-05 -4.53385e-05 -6.58189e-05 
1811.95 0 0.000166778 -0.000523631 -1.20423e-05 2.33862e-05 -0.0017717 0.000467326 0.000312559 -0.000265766 5.90857e-05 -0.000228987 0.00155312 -0.00422903 -4.0368e-05 0.000210819 -1.75278e-05 0.000198621 -5.39673e-06 -0.00039722 0.000624366 0.000115284 3.6406e-06 8.47997e-05 -3.09502e-05 6.96143e-05 -8.28599e-06 5.65381e-05 2.18758e-05 -2.25868e-05 -6.59688e-05 -5.58444e-05 -5.32498e-05 -6.06633e-05 
1812.3 0 0.000166765 -0.000516565 -1.18151e-05 2.82825e-05 -0.00205478 0.000344973 0.000299409 -0.000264272 5.52815e-05 -0.000222723 0.00156167 -0.0040559 -4.50987e-05 0.000171583 -2.1342e-05 0.000218976 -1.46755e-05 -0.000409806 0.000628838 0.000112606 6.22143e-06 7.23118e-05 -3.26603e-05 5.7798e-05 -7.58917e-06 5.7476e-05 2.60043e-05 -1.92052e-05 -8.21383e-05 -5.69255e-05 -5.84052e-05 -5.59421e-05 
1812.65 0 0.000165553 -0.000507551 -1.0879e-05 3.2009e-05 -0.00232053 0.000222063 0.000280979 -0.000262716 4.77263e-05 -0.000213285 0.00155891 -0.00386795 -5.23834e-05 0.000129199 -2.25803e-05 0.000242438 -2.099e-05 -0.000415677 0.000630763 0.000115173 1.04982e-05 5.92159e-05 -3.67095e-05 4.62609e-05 -8.33097e-06 5.68992e-05 3.02298e-05 -1.54478e-05 -9.49986e-05 -5.5832e-05 -6.2404e-05 -5.33451e-05 
1813 0 0.000161948 -0.000496349 -9.51069e-06 3.57629e-05 -0.00256954 0.000103331 0.000256805 -0.000263415 3.81042e-05 -0.000199539 0.00154375 -0.00366734 -5.88541e-05 8.77668e-05 -1.92408e-05 0.000267564 -2.60792e-05 -0.000417941 0.00062771 0.000122022 1.54877e-05 4.68591e-05 -4.20651e-05 3.39865e-05 -9.76237e-06 5.39806e-05 3.3235e-05 -9.73863e-06 -0.000104775 -5.39199e-05 -6.56244e-05 -5.49911e-05 
1813.35 0 0.000157163 -0.000484187 -7.62113e-06 3.99996e-05 -0.00280365 -9.38135e-06 0.000228617 -0.000265142 2.71708e-05 -0.000183642 0.00151904 -0.00345446 -6.40798e-05 4.89205e-05 -1.14224e-05 0.000291161 -3.19479e-05 -0.000421231 0.000620103 0.000130827 2.1559e-05 3.52897e-05 -4.72329e-05 2.11602e-05 -1.09484e-05 4.8771e-05 3.42138e-05 -2.8118e-06 -0.000112939 -5.16386e-05 -6.75245e-05 -6.06966e-05 
1813.7 0 0.000153193 -0.000473086 -6.18708e-06 4.30708e-05 -0.00302379 -0.000117608 0.000197783 -0.000264587 1.69942e-05 -0.000170539 0.00148893 -0.00322913 -6.93866e-05 1.27246e-05 5.30517e-07 0.000313416 -3.99975e-05 -0.000425821 0.000608431 0.000141262 2.80282e-05 2.3533e-05 -5.13304e-05 8.40887e-06 -1.26596e-05 4.26183e-05 3.36171e-05 3.7549e-06 -0.000121237 -4.72735e-05 -6.89655e-05 -6.88887e-05 
1814.05 0 0.000151123 -0.000462428 -6.20203e-06 4.44815e-05 -0.0032299 -0.000222946 0.000164049 -0.000260726 8.55569e-06 -0.000160327 0.00145385 -0.00299177 -7.52412e-05 -1.82317e-05 1.47718e-05 0.000337494 -5.03671e-05 -0.000426192 0.000595178 0.000153376 3.32433e-05 1.04098e-05 -5.35271e-05 -4.61189e-06 -1.47066e-05 3.81717e-05 3.29185e-05 8.98043e-06 -0.000128984 -4.00988e-05 -6.94929e-05 -7.8245e-05 
1814.4 0 0.000150121 -0.000448667 -6.67872e-06 4.56054e-05 -0.00342249 -0.000323748 0.000128123 -0.000257975 6.70258e-07 -0.000148388 0.00141143 -0.00274246 -8.10153e-05 -4.45341e-05 2.95069e-05 0.000363204 -6.20719e-05 -0.000420984 0.000584927 0.000165726 3.57795e-05 -3.67016e-06 -5.30072e-05 -1.71937e-05 -1.75203e-05 3.66019e-05 3.34609e-05 1.31245e-05 -0.000135154 -3.13995e-05 -6.71338e-05 -8.79672e-05 
1814.75 0 0.000148517 -0.000429272 -6.06487e-06 4.70007e-05 -0.00360057 -0.0004189 9.27589e-05 -0.000258846 -8.17632e-06 -0.000133631 0.00136186 -0.00247905 -8.48586e-05 -7.05119e-05 4.31148e-05 0.000387287 -7.41815e-05 -0.000416364 0.000579136 0.0001777 3.62098e-05 -1.82332e-05 -4.8572e-05 -2.742e-05 -2.11868e-05 3.60417e-05 3.42703e-05 1.72507e-05 -0.000139766 -2.16408e-05 -6.23042e-05 -9.70654e-05 
1815.1 0 0.00014637 -0.000404172 -3.85108e-06 4.76374e-05 -0.00375831 -0.000509433 5.9284e-05 -0.000259936 -1.95388e-05 -0.000118967 0.00130595 -0.00219997 -8.49747e-05 -9.87404e-05 5.59355e-05 0.000409155 -8.55007e-05 -0.000415376 0.000574443 0.000190195 3.47469e-05 -3.35305e-05 -3.93484e-05 -3.49269e-05 -2.50654e-05 3.44333e-05 3.45958e-05 2.10181e-05 -0.000143204 -9.4814e-06 -5.71648e-05 -0.000103777 
1815.45 0 0.000143585 -0.000374896 -3.42526e-07 4.6633e-05 -0.00389053 -0.000593922 2.63301e-05 -0.000257816 -3.24751e-05 -0.000106186 0.00124389 -0.00191068 -7.94568e-05 -0.00012827 6.98364e-05 0.000430032 -9.51436e-05 -0.0004169 0.000567504 0.000201209 2.95332e-05 -5.00508e-05 -2.73741e-05 -4.03841e-05 -2.92396e-05 3.17068e-05 3.48572e-05 2.36819e-05 -0.000145641 4.19009e-06 -5.25613e-05 -0.00010683 
1815.8 0 0.000139544 -0.000343919 2.49919e-06 4.4392e-05 -0.00399951 -0.000670332 -7.12486e-06 -0.00025093 -4.4986e-05 -9.46798e-05 0.00117818 -0.00161741 -6.94639e-05 -0.0001567 8.39832e-05 0.000450715 -0.000103213 -0.000419643 0.000558874 0.000205848 2.01123e-05 -6.829e-05 -1.52162e-05 -4.46013e-05 -3.38882e-05 2.80243e-05 3.50387e-05 2.62373e-05 -0.000145905 1.67871e-05 -4.81983e-05 -0.000107701 
1816.15 0 0.000133876 -0.000312863 3.15711e-06 4.15209e-05 -0.00408777 -0.000739467 -4.08573e-05 -0.000238842 -5.70814e-05 -8.22272e-05 0.00111098 -0.00132047 -5.90865e-05 -0.000183488 9.57973e-05 0.000470097 -0.0001097 -0.000421962 0.000550319 0.000204994 7.03362e-06 -8.719e-05 -2.91393e-06 -4.80575e-05 -3.78325e-05 2.53215e-05 3.67165e-05 3.03052e-05 -0.00014366 2.72117e-05 -4.34667e-05 -0.000107251 
1816.5 0 0.000127562 -0.000279851 3.8199e-06 3.79528e-05 -0.00415432 -0.000801905 -7.36612e-05 -0.000223024 -6.97133e-05 -6.79241e-05 0.00104127 -0.00102054 -4.94134e-05 -0.00020798 0.000104631 0.000486626 -0.000113318 -0.000423423 0.000541945 0.000203538 -7.93367e-06 -0.000105926 9.74825e-06 -5.08101e-05 -4.02069e-05 2.51811e-05 4.01192e-05 3.56439e-05 -0.000139325 3.39225e-05 -3.93595e-05 -0.000104759 
1816.85 0 0.000122477 -0.000242948 6.0471e-06 3.41084e-05 -0.00419875 -0.000856248 -0.000106435 -0.00020439 -8.32399e-05 -5.12951e-05 0.000968702 -0.000718413 -3.77624e-05 -0.000231562 0.000111795 0.000500602 -0.000113951 -0.000424309 0.000534372 0.000202565 -2.18772e-05 -0.000123274 2.15291e-05 -5.28001e-05 -4.20392e-05 2.54749e-05 4.25486e-05 4.13644e-05 -0.000132448 3.62008e-05 -3.68489e-05 -0.00010008 
1817.2 0 0.00011794 -0.000203708 9.02763e-06 2.96908e-05 -0.00421929 -0.000902804 -0.000139799 -0.000184003 -9.51472e-05 -3.15671e-05 0.000895365 -0.000413738 -2.49551e-05 -0.000260063 0.00011574 0.000509759 -0.000114681 -0.000425024 0.000526582 0.00019917 -3.39152e-05 -0.000138026 3.19536e-05 -5.45315e-05 -4.44769e-05 2.38719e-05 4.2212e-05 4.76619e-05 -0.000123526 3.38885e-05 -3.57247e-05 -9.50296e-05 
1817.55 0 0.000112455 -0.000165107 1.07139e-05 2.42481e-05 -0.00421294 -0.000943586 -0.000171861 -0.000162697 -0.000105242 -9.02535e-06 0.000820683 -0.000109063 -1.42861e-05 -0.000297106 0.000112781 0.000511089 -0.000117661 -0.000425061 0.000514349 0.000193941 -4.27954e-05 -0.000149813 4.30336e-05 -5.73231e-05 -4.74207e-05 2.0211e-05 4.01471e-05 5.437e-05 -0.000113103 2.73313e-05 -3.6003e-05 -9.05605e-05 
1817.9 0 0.00010532 -0.000129447 1.05024e-05 1.82838e-05 -0.00418037 -0.000977153 -0.000202187 -0.000142455 -0.000116206 1.59461e-05 0.000742322 0.000190081 -4.5578e-06 -0.000340267 0.000104919 0.000504629 -0.000122167 -0.000423421 0.000494693 0.000189476 -4.72719e-05 -0.000157948 5.49469e-05 -6.19117e-05 -5.06454e-05 1.65763e-05 3.8187e-05 6.12412e-05 -0.000102528 1.89196e-05 -3.6795e-05 -8.55149e-05 
1818.25 0 9.6957e-05 -9.64735e-05 9.29493e-06 1.29806e-05 -0.00412643 -0.00100215 -0.000231016 -0.00012599 -0.000128804 4.26238e-05 0.000661907 0.00048091 7.18275e-06 -0.000386189 9.62001e-05 0.000490375 -0.000127956 -0.000420131 0.000469178 0.000184561 -4.87957e-05 -0.000163969 6.69977e-05 -6.64585e-05 -5.33698e-05 1.52832e-05 3.68248e-05 6.84897e-05 -9.32722e-05 9.78263e-06 -3.64209e-05 -7.97509e-05 
1818.6 0 8.85635e-05 -6.39066e-05 8.18888e-06 8.35948e-06 -0.0040545 -0.00102005 -0.000256393 -0.000114418 -0.000142574 6.74118e-05 0.000582215 0.000765669 2.03277e-05 -0.000433964 8.62407e-05 0.000469278 -0.000135241 -0.000415275 0.000438869 0.000177516 -4.88065e-05 -0.00016897 7.9656e-05 -6.92282e-05 -5.38067e-05 1.6519e-05 3.55389e-05 7.58239e-05 -8.49335e-05 -8.13872e-07 -3.58562e-05 -7.38303e-05 
1818.95 0 8.11072e-05 -2.98483e-05 7.42518e-06 4.17136e-06 -0.00396538 -0.00103241 -0.000276543 -0.000106211 -0.000156546 8.81416e-05 0.000506563 0.00104608 3.37369e-05 -0.000480781 7.39324e-05 0.000444906 -0.000143422 -0.000409406 0.000402778 0.000170361 -4.68067e-05 -0.000171912 9.32241e-05 -7.24494e-05 -4.99272e-05 1.79043e-05 3.3752e-05 8.34435e-05 -7.73342e-05 -1.15171e-05 -3.64366e-05 -6.80492e-05 
1819.3 0 7.71349e-05 5.75158e-06 6.55942e-06 1.72689e-06 -0.00385997 -0.00104135 -0.000290922 -9.7546e-05 -0.00016749 0.000106047 0.000437169 0.0013215 4.83366e-05 -0.000524795 6.05678e-05 0.000417936 -0.000150116 -0.000402923 0.000360841 0.000164544 -4.2474e-05 -0.000173037 0.00010821 -7.66357e-05 -4.08831e-05 1.72075e-05 3.0901e-05 9.09724e-05 -7.09887e-05 -1.96576e-05 -3.6693e-05 -6.23129e-05 
1819.65 0 7.83093e-05 4.16987e-05 6.20287e-06 8.22489e-07 -0.00373768 -0.00104879 -0.000301041 -8.6329e-05 -0.000174091 0.000120848 0.000375082 0.00159056 6.44719e-05 -0.000565668 4.63617e-05 0.000386736 -0.000153177 -0.000396077 0.000311522 0.000158281 -3.77954e-05 -0.000173751 0.000124678 -7.97203e-05 -3.00232e-05 1.40855e-05 2.77828e-05 9.76869e-05 -6.55582e-05 -2.35407e-05 -3.60817e-05 -5.52133e-05 
1820 0 8.36584e-05 7.71445e-05 8.3351e-06 1.33632e-07 -0.00359552 -0.00105779 -0.000308803 -7.20186e-05 -0.000179507 0.000133374 0.000321064 0.00185189 8.0372e-05 -0.000601397 3.06757e-05 0.000352363 -0.000154663 -0.000388652 0.000255243 0.000149418 -3.61805e-05 -0.000174323 0.000140054 -8.14445e-05 -2.07975e-05 8.88479e-06 2.47948e-05 0.000103521 -5.98768e-05 -2.48233e-05 -3.40519e-05 -4.5342e-05 
1820.35 0 9.01438e-05 0.000111459 1.2219e-05 -8.42141e-07 -0.00343119 -0.00107117 -0.000314028 -5.55495e-05 -0.000186011 0.000144718 0.000272355 0.00210181 9.38054e-05 -0.00063195 1.59587e-05 0.000316057 -0.000156555 -0.000377964 0.000195061 0.000138603 -3.74091e-05 -0.000173622 0.000150835 -8.14841e-05 -1.52646e-05 2.59635e-06 2.15567e-05 0.00010767 -5.43292e-05 -2.6977e-05 -3.02246e-05 -3.25668e-05 
1820.7 0 9.51189e-05 0.000143598 1.58834e-05 -1.71162e-06 -0.0032466 -0.00109125 -0.000315445 -3.85327e-05 -0.00019192 0.000154346 0.000224082 0.00233522 0.000104752 -0.000658477 6.1038e-06 0.000280399 -0.000158063 -0.000362858 0.000132256 0.000128436 -3.95554e-05 -0.000172111 0.000156286 -8.00688e-05 -1.2945e-05 -4.65788e-06 1.83314e-05 0.000110763 -4.97084e-05 -3.01468e-05 -2.57847e-05 -1.88654e-05 
1821.05 0 9.90344e-05 0.000171766 1.88465e-05 -1.57783e-06 -0.00304539 -0.00111695 -0.000312044 -2.06952e-05 -0.000195307 0.000163223 0.000172007 0.00254985 0.000114431 -0.000680709 7.72471e-07 0.00024559 -0.000158323 -0.000344315 6.77187e-05 0.000120006 -4.18575e-05 -0.000171231 0.000158212 -7.63241e-05 -1.2304e-05 -1.20982e-05 1.44489e-05 0.000113612 -4.57317e-05 -3.37622e-05 -2.20741e-05 -5.90246e-06 
1821.4 0 0.000101814 0.000195893 2.00707e-05 5.13756e-07 -0.00283173 -0.00114491 -0.000305601 -1.82296e-06 -0.000196869 0.000170271 0.000115087 0.0027443 0.000123864 -0.000698256 -3.16215e-06 0.000209226 -0.000156806 -0.000323632 4.45557e-07 0.000111947 -4.35196e-05 -0.00017153 0.000156951 -7.05234e-05 -1.34612e-05 -1.78699e-05 9.22162e-06 0.000115862 -4.13741e-05 -3.87697e-05 -2.0781e-05 6.43421e-06 
1821.75 0 0.000102256 0.000216914 1.91554e-05 3.99138e-06 -0.00260955 -0.00117381 -0.000296967 1.84204e-05 -0.000198437 0.000174152 5.34761e-05 0.00291881 0.000133767 -0.000710127 -6.08603e-06 0.000172443 -0.000154882 -0.00030157 -7.15922e-05 0.000101752 -4.36262e-05 -0.000172736 0.000152429 -6.5443e-05 -1.67557e-05 -2.1789e-05 3.07826e-06 0.000117074 -3.53541e-05 -4.49876e-05 -2.09264e-05 1.83497e-05 
1822.1 0 9.9216e-05 0.000235597 1.70735e-05 7.72433e-06 -0.00237984 -0.0012036 -0.000283711 4.19409e-05 -0.000200736 0.00017629 -1.47393e-05 0.00307517 0.000143975 -0.000713908 -5.76232e-06 0.000138684 -0.000153137 -0.000278275 -0.000147419 8.8919e-05 -4.19813e-05 -0.000175058 0.00014474 -6.18584e-05 -2.09982e-05 -2.50339e-05 -3.44192e-06 0.000116795 -2.65354e-05 -5.03141e-05 -2.05063e-05 3.04878e-05 
1822.45 0 9.1379e-05 0.000251245 1.4849e-05 1.10372e-05 -0.00214238 -0.0012309 -0.000266063 6.93947e-05 -0.000203001 0.000177834 -9.15846e-05 0.00321345 0.000153345 -0.000707546 -6.68579e-07 0.000108776 -0.000149959 -0.000251007 -0.000222959 7.40195e-05 -3.86027e-05 -0.000176448 0.000133872 -5.94959e-05 -2.60832e-05 -2.71446e-05 -9.00953e-06 0.000114291 -1.41262e-05 -5.35815e-05 -2.034e-05 4.24135e-05 
1822.8 0 7.84902e-05 0.000263929 1.31487e-05 1.27445e-05 -0.00190076 -0.00125149 -0.00024805 9.60193e-05 -0.000204789 0.000177625 -0.000174303 0.00333259 0.000160043 -0.000691153 8.30793e-06 8.2661e-05 -0.000145933 -0.000220209 -0.00029527 5.77943e-05 -3.2717e-05 -0.000175235 0.00012081 -5.98974e-05 -3.13321e-05 -2.76204e-05 -1.30197e-05 0.000109969 9.22881e-08 -5.42054e-05 -2.001e-05 5.21718e-05 
1823.15 0 6.32446e-05 0.000274716 1.21411e-05 1.25497e-05 -0.00165708 -0.00126389 -0.000231092 0.000121399 -0.00020542 0.000174491 -0.000259238 0.00343657 0.000162084 -0.000665605 2.02614e-05 6.03029e-05 -0.000143204 -0.000190986 -0.000364776 4.17449e-05 -2.5058e-05 -0.00017293 0.000106995 -6.24846e-05 -3.54193e-05 -2.77519e-05 -1.6068e-05 0.000105611 1.56361e-05 -5.13316e-05 -1.64753e-05 5.90011e-05 
1823.5 0 4.77272e-05 0.000284464 1.18863e-05 1.19342e-05 -0.00140839 -0.00126834 -0.000212504 0.000150377 -0.000202889 0.000167459 -0.00034451 0.00352638 0.000160474 -0.000630257 3.42462e-05 4.01446e-05 -0.00013895 -0.000164385 -0.000431649 2.75193e-05 -1.70873e-05 -0.000168751 9.44536e-05 -6.41473e-05 -3.81043e-05 -2.83719e-05 -1.85955e-05 0.000101106 3.29439e-05 -4.56897e-05 -9.35538e-06 6.37283e-05 
1823.85 0 3.23185e-05 0.00029322 1.17185e-05 1.18054e-05 -0.00115691 -0.00126689 -0.000193192 0.000184262 -0.000197135 0.000155298 -0.000430246 0.00359819 0.000157911 -0.000584839 4.8377e-05 2.13331e-05 -0.000127884 -0.000137218 -0.000493084 1.32683e-05 -9.39758e-06 -0.000160993 8.40257e-05 -6.32619e-05 -3.92443e-05 -3.02247e-05 -2.19465e-05 9.48108e-05 5.15523e-05 -3.80066e-05 5.92357e-08 6.82719e-05 
1824.2 0 1.78608e-05 0.000300177 1.03837e-05 1.16929e-05 -0.000906855 -0.00126111 -0.000176447 0.000220549 -0.000188612 0.000138384 -0.000518347 0.00365309 0.000154081 -0.000531385 6.26867e-05 6.84998e-06 -0.000110296 -0.000107326 -0.000546603 -4.24335e-06 -3.6954e-06 -0.000149768 7.36682e-05 -5.89124e-05 -3.92422e-05 -3.29318e-05 -2.60807e-05 8.59886e-05 7.05754e-05 -2.90369e-05 1.04527e-05 7.25156e-05 
1824.55 0 5.07877e-06 0.000307171 9.03144e-06 1.08585e-05 -0.000658595 -0.00125035 -0.000163775 0.000256336 -0.000177353 0.000120406 -0.000610148 0.00369386 0.000145729 -0.000474154 7.84425e-05 2.85486e-07 -8.97868e-05 -7.66627e-05 -0.000591811 -2.62293e-05 -7.99454e-07 -0.000135148 6.22864e-05 -5.12703e-05 -3.95555e-05 -3.51129e-05 -2.89169e-05 7.5556e-05 8.82639e-05 -2.11379e-05 1.94982e-05 7.49283e-05 
1824.9 0 -6.82781e-06 0.000316102 9.01219e-06 8.48441e-06 -0.000410749 -0.00123341 -0.00015393 0.000289256 -0.000164383 0.000106235 -0.000705453 0.00372211 0.000130942 -0.00041565 9.68978e-05 -8.1423e-07 -6.98517e-05 -4.79513e-05 -0.000629742 -5.08787e-05 9.37482e-07 -0.000118168 5.00204e-05 -4.17526e-05 -4.01064e-05 -3.79639e-05 -2.97289e-05 6.49061e-05 0.0001023 -1.58657e-05 2.5417e-05 7.58461e-05 
1825.25 0 -1.94356e-05 0.000326704 9.59922e-06 5.52026e-06 -0.000160212 -0.00120949 -0.000144213 0.000319043 -0.000150338 9.65591e-05 -0.000803271 0.00373706 0.000111725 -0.000355552 0.0001162 -9.8094e-07 -4.9728e-05 -2.32623e-05 -0.000661496 -7.52531e-05 3.31442e-06 -0.000101459 3.72521e-05 -3.02731e-05 -3.87256e-05 -4.2233e-05 -2.90786e-05 5.55939e-05 0.000112318 -1.2295e-05 2.72035e-05 7.64039e-05 
1825.6 0 -3.23288e-05 0.000336874 9.54813e-06 3.71202e-06 9.31762e-05 -0.00117804 -0.000133961 0.000345757 -0.000135131 9.05854e-05 -0.000901992 0.00373607 9.09403e-05 -0.000294167 0.000133789 -4.35199e-07 -2.74898e-05 -3.10115e-06 -0.000687346 -9.86139e-05 5.17935e-06 -8.48218e-05 2.39312e-05 -1.77614e-05 -3.42594e-05 -4.77781e-05 -2.71405e-05 4.73201e-05 0.000120341 -8.78775e-06 2.35939e-05 7.7509e-05 
1825.95 0 -4.47499e-05 0.000344215 8.3169e-06 3.17791e-06 0.000345859 -0.00113804 -0.000121684 0.000369428 -0.000117846 8.92357e-05 -0.00100061 0.00371965 6.85564e-05 -0.000231191 0.000149158 2.66406e-07 -4.3132e-06 1.36058e-05 -0.000707283 -0.000122107 5.58869e-06 -6.7373e-05 1.07976e-05 -7.96938e-06 -2.85851e-05 -5.28487e-05 -2.4426e-05 3.98615e-05 0.000126396 -5.60416e-06 1.55613e-05 7.84926e-05 
1826.3 0 -5.76464e-05 0.000350807 6.34002e-06 3.36919e-06 0.000594481 -0.00108788 -0.000105461 0.000393296 -9.86286e-05 9.21327e-05 -0.00109995 0.00369056 4.32316e-05 -0.00016631 0.00016186 -4.48261e-07 2.06694e-05 2.91195e-05 -0.00071969 -0.000145866 5.395e-06 -5.06989e-05 -6.31079e-07 -2.85496e-06 -2.47852e-05 -5.49981e-05 -2.11465e-05 3.34752e-05 0.000130531 -3.63189e-06 6.41816e-06 7.88956e-05 
1826.65 0 -7.37196e-05 0.00035948 4.89537e-06 2.69674e-06 0.000838381 -0.00102502 -8.72711e-05 0.000418837 -7.69781e-05 9.76e-05 -0.00119827 0.0036517 1.4874e-05 -0.000100736 0.000171727 -1.36852e-06 4.98916e-05 4.54626e-05 -0.000722614 -0.000168502 5.6746e-06 -3.44485e-05 -1.00358e-05 -1.34617e-06 -2.35988e-05 -5.50022e-05 -1.74583e-05 2.75613e-05 0.000134854 -2.83403e-06 -1.80853e-06 7.90951e-05 
1827 0 -9.27923e-05 0.000369244 4.6114e-06 8.02424e-07 0.00108171 -0.000950164 -7.26848e-05 0.000442755 -5.11104e-05 0.000105312 -0.00129287 0.00360183 -1.54315e-05 -3.70468e-05 0.000176772 -1.26049e-06 8.07528e-05 6.21064e-05 -0.000716398 -0.000188911 5.78168e-06 -1.70794e-05 -1.78594e-05 -2.82681e-06 -2.07223e-05 -5.46939e-05 -1.31413e-05 2.26499e-05 0.000139773 -3.65459e-06 -8.27692e-06 7.8836e-05 
1827.35 0 -0.000110985 0.00037718 5.68885e-06 -7.00028e-07 0.00132565 -0.000863566 -6.30522e-05 0.000463656 -2.30196e-05 0.000114565 -0.00138322 0.00353654 -4.66802e-05 2.20974e-05 0.000175599 -2.15671e-07 0.000108785 7.65368e-05 -0.000703821 -0.000206917 5.50059e-06 1.6183e-06 -2.47287e-05 -6.79984e-06 -1.45014e-05 -5.56226e-05 -9.02734e-06 1.94097e-05 0.000142439 -6.90548e-06 -1.25e-05 7.83705e-05 
1827.7 0 -0.00012747 0.000380525 8.21434e-06 -5.13554e-07 0.00156722 -0.000765395 -5.563e-05 0.000482239 2.42089e-06 0.000124545 -0.00146568 0.00345625 -7.74317e-05 7.63121e-05 0.000171444 1.82474e-06 0.000132776 8.86366e-05 -0.000688458 -0.000221072 6.37599e-06 2.08778e-05 -3.19464e-05 -1.22855e-05 -6.66965e-06 -5.71416e-05 -6.68378e-06 1.64996e-05 0.000139609 -1.15015e-05 -1.43377e-05 7.68997e-05 
1828.05 0 -0.000142137 0.000380319 1.13641e-05 6.25684e-07 0.00180503 -0.000656654 -4.97947e-05 0.000496358 2.48019e-05 0.000135302 -0.00153711 0.00336319 -0.000105885 0.000127671 0.00016775 3.0915e-06 0.000152862 0.000101032 -0.000673428 -0.000232603 8.87722e-06 3.8096e-05 -3.8581e-05 -1.77027e-05 2.55085e-06 -5.72253e-05 -6.44988e-06 1.25761e-05 0.000130998 -1.60208e-05 -1.35732e-05 7.26638e-05 
1828.4 0 -0.000153635 0.000379055 1.37834e-05 2.10324e-06 0.0020383 -0.000537522 -4.67801e-05 0.000502691 4.69054e-05 0.000146526 -0.00159566 0.00325689 -0.000132428 0.000178958 0.000163758 1.17511e-07 0.000168312 0.000114234 -0.000658248 -0.000243994 1.30635e-05 5.05742e-05 -4.14648e-05 -2.18157e-05 1.25701e-05 -5.63121e-05 -7.24872e-06 7.48026e-06 0.00011858 -2.02861e-05 -1.02546e-05 6.67977e-05 
1828.75 0 -0.000161911 0.000376114 1.51469e-05 3.41664e-06 0.00226498 -0.000411741 -4.5682e-05 0.000501315 6.89466e-05 0.000155757 -0.00163939 0.00313565 -0.000159161 0.000230816 0.000157479 -9.21282e-06 0.000177942 0.00012756 -0.000639571 -0.000255459 1.88509e-05 5.82571e-05 -4.13231e-05 -2.38382e-05 2.2654e-05 -5.56765e-05 -7.53686e-06 5.42147e-07 0.000105189 -2.32846e-05 -5.92294e-06 6.22793e-05 
1829.1 0 -0.000166651 0.000370105 1.53233e-05 4.12677e-06 0.00248281 -0.000285892 -4.36842e-05 0.000494187 9.05616e-05 0.000160977 -0.00167016 0.00300021 -0.00018839 0.000281698 0.000149375 -2.30992e-05 0.000182332 0.000140663 -0.000615979 -0.000265833 2.4828e-05 6.29948e-05 -4.07663e-05 -2.47953e-05 3.14287e-05 -5.46134e-05 -6.71764e-06 -8.39181e-06 9.36408e-05 -2.4179e-05 -3.01369e-06 5.87562e-05 
1829.45 0 -0.000170161 0.000362642 1.46258e-05 4.57171e-06 0.00269194 -0.00016122 -3.87121e-05 0.000483795 0.000110482 0.000162723 -0.00169334 0.00285217 -0.000219564 0.000330057 0.000140367 -3.86067e-05 0.000183699 0.000151483 -0.000588799 -0.000273334 2.97569e-05 6.56443e-05 -3.9325e-05 -2.60416e-05 3.67101e-05 -5.12133e-05 -3.6825e-06 -1.75324e-05 8.52778e-05 -2.41035e-05 -1.4342e-06 5.50032e-05 
1829.8 0 -0.000176124 0.000355377 1.46898e-05 5.29169e-06 0.00289292 -3.18822e-05 -3.05521e-05 0.000473724 0.000126933 0.000162027 -0.00171263 0.00269102 -0.000251863 0.000376198 0.000130745 -5.4703e-05 0.000184697 0.000158203 -0.000558667 -0.000277587 3.39664e-05 6.65094e-05 -3.71811e-05 -2.80053e-05 3.94866e-05 -4.63723e-05 1.99014e-06 -2.6196e-05 8.01287e-05 -2.46264e-05 8.73951e-07 5.23335e-05 
1830.15 0 -0.000184252 0.000347047 1.57645e-05 6.34255e-06 0.00308639 0.000108525 -2.06559e-05 0.000466697 0.000139513 0.000160039 -0.00172547 0.00251682 -0.000287148 0.000419696 0.000121194 -7.25659e-05 0.000185711 0.000163732 -0.000525088 -0.000278109 3.80739e-05 6.71156e-05 -3.58549e-05 -2.99322e-05 4.20677e-05 -4.20284e-05 9.24494e-06 -3.4836e-05 7.72209e-05 -2.56775e-05 5.65784e-06 5.24928e-05 
1830.5 0 -0.000192146 0.000338097 1.71683e-05 7.07807e-06 0.00327239 0.000259 -1.08716e-05 0.000461099 0.000148494 0.000155735 -0.00172542 0.00232886 -0.000324457 0.00045832 0.000112582 -9.28424e-05 0.000185818 0.000172132 -0.000486946 -0.000272748 4.27539e-05 6.91204e-05 -3.62216e-05 -3.05954e-05 4.50652e-05 -3.88884e-05 1.71243e-05 -4.28924e-05 7.44242e-05 -2.66224e-05 1.2286e-05 5.54789e-05 
1830.85 0 -0.000199001 0.000329574 1.87132e-05 7.18145e-06 0.00344901 0.000413933 -2.61809e-06 0.000454233 0.000155049 0.00014886 -0.00171025 0.00212733 -0.000360285 0.00048958 0.000105574 -0.00011329 0.000184158 0.000183964 -0.000443525 -0.000260261 4.81815e-05 7.23967e-05 -3.94479e-05 -3.09776e-05 4.76943e-05 -3.78241e-05 2.52191e-05 -4.91683e-05 7.00481e-05 -2.62118e-05 1.95128e-05 6.02926e-05 
1831.2 0 -0.000204551 0.000319741 1.99569e-05 7.50041e-06 0.00361744 0.00057103 5.40346e-06 0.000445853 0.000162287 0.000141905 -0.00168161 0.00191215 -0.000392207 0.000511882 9.98131e-05 -0.000133741 0.000179947 0.000199835 -0.000396591 -0.000239826 5.28446e-05 7.58825e-05 -4.63822e-05 -3.14966e-05 4.96911e-05 -3.91493e-05 3.28748e-05 -5.31597e-05 6.46644e-05 -2.28676e-05 2.81399e-05 6.46551e-05 
1831.55 0 -0.000208675 0.000306029 2.04425e-05 8.19685e-06 0.00377995 0.000730676 1.55536e-05 0.000434629 0.000170982 0.000135128 -0.00164006 0.00167884 -0.000415902 0.000526088 9.18301e-05 -0.000154822 0.000173358 0.000220488 -0.000350929 -0.000212707 5.41212e-05 7.92964e-05 -5.6063e-05 -3.00764e-05 5.09464e-05 -4.33637e-05 3.88637e-05 -5.50588e-05 5.9414e-05 -1.74565e-05 3.83715e-05 6.61772e-05 
1831.9 0 -0.000211567 0.000285242 2.00025e-05 9.16496e-06 0.00393242 0.000892113 2.85518e-05 0.000418346 0.000178355 0.000128672 -0.00158508 0.00142174 -0.000429345 0.000535624 8.03252e-05 -0.000175645 0.000166262 0.0002444 -0.00030861 -0.000183885 5.24476e-05 8.31187e-05 -6.74235e-05 -2.47635e-05 5.12378e-05 -4.93419e-05 4.26932e-05 -5.46401e-05 5.52036e-05 -1.36088e-05 4.85473e-05 6.33449e-05 
1832.25 0 -0.000213421 0.000256437 1.82763e-05 1.1394e-05 0.00406593 0.00105401 4.02952e-05 0.000396425 0.00018266 0.000122394 -0.00151563 0.00114074 -0.000436782 0.000541191 6.81104e-05 -0.000197208 0.000158849 0.000269115 -0.000267803 -0.000155644 5.11135e-05 8.75947e-05 -7.79393e-05 -1.59053e-05 4.97074e-05 -5.36774e-05 4.51846e-05 -5.33912e-05 5.18489e-05 -1.13094e-05 5.64312e-05 5.48599e-05 
1832.6 0 -0.000213945 0.00022253 1.55749e-05 1.41278e-05 0.0041727 0.0012133 4.86881e-05 0.00037118 0.000183646 0.000114916 -0.00143034 0.000841409 -0.000439823 0.000540839 5.83258e-05 -0.000218308 0.000148249 0.000292509 -0.000228693 -0.000126867 4.97868e-05 9.27961e-05 -8.5445e-05 -6.72235e-06 4.76265e-05 -5.56437e-05 4.71382e-05 -5.34426e-05 4.9245e-05 -8.70579e-06 6.15408e-05 4.1668e-05 
1832.95 0 -0.000210976 0.000186002 1.31637e-05 1.57698e-05 0.00425011 0.00136665 5.58113e-05 0.00034502 0.000182601 0.00010717 -0.00132893 0.000529872 -0.000437379 0.00053552 5.18623e-05 -0.000236846 0.000133643 0.000314702 -0.000193004 -9.75261e-05 4.72344e-05 0.0001003 -8.99203e-05 1.16563e-06 4.61213e-05 -5.64509e-05 4.75377e-05 -5.43817e-05 4.62854e-05 -6.41633e-06 6.52171e-05 2.612e-05 
1833.3 0 -0.000204183 0.000148689 1.06573e-05 1.72727e-05 0.00429814 0.00151135 6.42058e-05 0.000318575 0.000180549 9.86512e-05 -0.00121163 0.00021007 -0.000430627 0.000527762 4.70125e-05 -0.000253019 0.000116568 0.000336228 -0.000160354 -6.76945e-05 4.33738e-05 0.000108755 -9.07943e-05 8.7807e-06 4.34074e-05 -5.60155e-05 4.602e-05 -5.514e-05 4.08475e-05 -5.4131e-06 6.81408e-05 1.07345e-05 
1833.65 0 -0.000195188 0.000111149 7.68552e-06 1.93955e-05 0.00431671 0.00164462 7.39969e-05 0.000291706 0.000176123 8.73143e-05 -0.00107862 -0.000115976 -0.000422865 0.000519013 4.25975e-05 -0.00026564 9.88417e-05 0.000355911 -0.000130813 -3.70572e-05 3.98402e-05 0.000116132 -8.72167e-05 1.567e-05 3.88714e-05 -5.36001e-05 4.40955e-05 -5.64617e-05 3.35238e-05 -4.88542e-06 6.99203e-05 -2.36305e-06 
1834 0 -0.000184697 7.28173e-05 4.72426e-06 2.09701e-05 0.00430476 0.0017632 8.20769e-05 0.000263544 0.000167439 7.37069e-05 -0.000932611 -0.000446163 -0.000415465 0.000512879 4.01377e-05 -0.000273328 8.00289e-05 0.000371048 -0.000103102 -4.47737e-06 3.70148e-05 0.000122181 -8.10425e-05 2.09508e-05 3.38318e-05 -4.94781e-05 4.2588e-05 -5.90397e-05 2.58235e-05 -3.63096e-06 7.12131e-05 -1.24676e-05 
1834.35 0 -0.000173861 3.44746e-05 2.30066e-06 2.14845e-05 0.004262 0.00186549 8.76068e-05 0.000234582 0.000154258 6.04845e-05 -0.000776058 -0.000774198 -0.000406207 0.000509772 4.15684e-05 -0.00027579 5.90056e-05 0.000380243 -7.26463e-05 3.10917e-05 3.40904e-05 0.000127091 -7.4101e-05 2.56708e-05 2.89755e-05 -4.36082e-05 4.10011e-05 -6.17504e-05 1.8947e-05 -1.25037e-06 7.29166e-05 -2.08012e-05 
1834.7 0 -0.000162549 -2.10288e-06 8.21007e-07 2.11267e-05 0.00419241 0.00195102 9.14549e-05 0.000205183 0.000138526 5.055e-05 -0.000610642 -0.00109427 -0.000393059 0.000506084 4.69622e-05 -0.000272867 3.69685e-05 0.00038601 -3.81345e-05 6.81857e-05 3.1307e-05 0.0001317 -6.68818e-05 3.06853e-05 2.64613e-05 -3.77355e-05 3.8974e-05 -6.28993e-05 1.2231e-05 3.09986e-06 7.5167e-05 -2.67589e-05 
1835.05 0 -0.000147822 -3.83993e-05 3.16569e-07 1.99675e-05 0.00410222 0.00201959 9.41638e-05 0.000174451 0.000123283 4.48342e-05 -0.000437937 -0.00140547 -0.000376402 0.000500719 5.4032e-05 -0.000265979 1.60287e-05 0.000390304 -2.09937e-06 0.000104477 2.75758e-05 0.000135766 -6.02727e-05 3.55449e-05 2.58857e-05 -3.50572e-05 3.65994e-05 -6.22336e-05 4.21844e-06 8.77249e-06 7.69205e-05 -2.95051e-05 
1835.4 0 -0.00012812 -7.7549e-05 2.14167e-07 1.86142e-05 0.00399527 0.00206863 9.64234e-05 0.000142446 0.000109553 4.10337e-05 -0.00025789 -0.0017119 -0.000355446 0.000493952 6.04745e-05 -0.00025637 -3.31326e-06 0.000392332 3.33623e-05 0.000139352 2.2764e-05 0.000138775 -5.48055e-05 3.99036e-05 2.38679e-05 -3.52787e-05 3.41401e-05 -6.0285e-05 -4.65278e-06 1.32041e-05 7.75172e-05 -2.98102e-05 
1835.75 0 -0.000104959 -0.00011972 -4.16033e-07 1.79343e-05 0.00386849 0.00209314 9.82371e-05 0.000109167 9.80402e-05 3.62143e-05 -7.28571e-05 -0.00201806 -0.000329455 0.000485907 6.68241e-05 -0.000243433 -2.29259e-05 0.00039021 6.82815e-05 0.000171444 1.83795e-05 0.000140103 -5.02129e-05 4.47513e-05 1.76209e-05 -3.61747e-05 3.18771e-05 -5.84513e-05 -1.34694e-05 1.49638e-05 7.70585e-05 -2.8482e-05 
1836.1 0 -8.1454e-05 -0.000163216 -1.53213e-06 1.78307e-05 0.00371418 0.00209114 0.000100152 7.45357e-05 8.86384e-05 3.05675e-05 0.000111165 -0.00232299 -0.000300505 0.000475546 7.25557e-05 -0.000225963 -4.47599e-05 0.000383963 0.00010358 0.000199756 1.51181e-05 0.000139511 -4.65539e-05 5.04975e-05 8.16864e-06 -3.63986e-05 2.9427e-05 -5.76497e-05 -2.07645e-05 1.45446e-05 7.49279e-05 -2.51446e-05 
1836.45 0 -5.82856e-05 -0.000207154 -3.01008e-06 1.73308e-05 0.00352508 0.00206748 0.000103604 3.72849e-05 7.92412e-05 2.75312e-05 0.00028984 -0.00261907 -0.000270791 0.00046241 7.74338e-05 -0.000204339 -6.94298e-05 0.000376177 0.000138311 0.000224588 1.28486e-05 0.000138487 -4.5195e-05 5.64512e-05 -1.63503e-06 -3.51368e-05 2.62564e-05 -5.72288e-05 -2.64619e-05 1.30528e-05 7.08644e-05 -2.04095e-05 
1836.8 0 -3.47161e-05 -0.000251014 -4.85959e-06 1.69992e-05 0.00330162 0.00202475 0.000108856 -3.27996e-06 6.88973e-05 2.89396e-05 0.000463895 -0.00289617 -0.000241173 0.000448881 8.21528e-05 -0.0001807 -9.51108e-05 0.000368163 0.00017092 0.000245857 1.17578e-05 0.000138391 -4.54965e-05 6.24622e-05 -9.45168e-06 -3.0383e-05 2.33066e-05 -5.65069e-05 -3.1168e-05 1.16247e-05 6.40507e-05 -1.6788e-05 
1837.15 0 -9.9794e-06 -0.000291853 -6.13526e-06 1.78982e-05 0.00305051 0.00196031 0.000112828 -4.65436e-05 5.83635e-05 3.40765e-05 0.000630875 -0.00314933 -0.000212524 0.000437 8.6143e-05 -0.000157431 -0.000119577 0.00035947 0.000201071 0.000263982 1.10323e-05 0.000139043 -4.64414e-05 6.6678e-05 -1.47565e-05 -2.18636e-05 2.1538e-05 -5.60832e-05 -3.5123e-05 1.08284e-05 5.46064e-05 -1.52146e-05 
1837.5 0 1.51023e-05 -0.000327914 -7.15103e-06 1.96583e-05 0.00277615 0.00187622 0.000113453 -9.07573e-05 4.93353e-05 3.97182e-05 0.000786329 -0.00337526 -0.000184543 0.000427911 9.00422e-05 -0.000137678 -0.000142423 0.000348469 0.000230848 0.000278644 8.64496e-06 0.000138397 -4.78869e-05 6.78317e-05 -1.84743e-05 -1.18305e-05 2.04942e-05 -5.6495e-05 -3.87029e-05 9.29743e-06 4.46706e-05 -1.56376e-05 
1837.85 0 3.97359e-05 -0.000359664 -8.81813e-06 2.04125e-05 0.00248269 0.00177688 0.000111609 -0.00013497 4.13858e-05 4.18056e-05 0.000930882 -0.00357015 -0.000156506 0.000420037 9.60504e-05 -0.000120411 -0.000163632 0.000334493 0.000265759 0.00028877 6.67725e-06 0.000135309 -4.93027e-05 6.52354e-05 -2.06095e-05 -5.02261e-07 1.96823e-05 -5.74488e-05 -4.20332e-05 6.27316e-06 3.49874e-05 -1.74214e-05 
1838.2 0 6.50503e-05 -0.000386293 -1.05458e-05 1.92133e-05 0.00217667 0.00166219 0.000108458 -0.000180329 3.38106e-05 4.10715e-05 0.00106695 -0.00373437 -0.000128528 0.000407525 0.000105453 -0.000101327 -0.000185014 0.000318571 0.000308898 0.000293963 7.60026e-06 0.000129293 -5.05909e-05 5.84179e-05 -2.23113e-05 1.21555e-05 1.86169e-05 -5.81501e-05 -4.45238e-05 4.11056e-06 2.61691e-05 -1.96837e-05 
1838.55 0 9.02959e-05 -0.000406406 -1.23896e-05 1.72061e-05 0.00186198 0.00152974 0.000107077 -0.000227921 2.61007e-05 4.09828e-05 0.00119188 -0.00387071 -0.000101064 0.000383394 0.000115138 -7.85517e-05 -0.000208167 0.000301145 0.000356384 0.000294682 9.85153e-06 0.000120968 -5.09561e-05 4.9701e-05 -2.60197e-05 2.30481e-05 1.74693e-05 -5.74482e-05 -4.55912e-05 5.45775e-06 1.91821e-05 -2.2095e-05 
1838.9 0 0.000111532 -0.0004212 -1.52958e-05 1.54724e-05 0.00154077 0.00138211 0.000111065 -0.000275909 1.42419e-05 4.29859e-05 0.00129803 -0.0039788 -7.46835e-05 0.000346214 0.000123807 -5.40328e-05 -0.000230877 0.000281313 0.000400583 0.00029095 1.09601e-05 0.000112083 -4.99301e-05 4.10645e-05 -3.14602e-05 3.0423e-05 1.70557e-05 -5.47127e-05 -4.53705e-05 1.06754e-05 1.27928e-05 -2.2693e-05 
1839.25 0 0.000127668 -0.000433506 -1.99337e-05 1.46096e-05 0.00121888 0.00122617 0.000119343 -0.000319804 -2.46967e-06 4.52129e-05 0.00138175 -0.00405681 -5.14319e-05 0.000299964 0.000136159 -2.96276e-05 -0.000250005 0.000258164 0.000436485 0.000283439 9.87093e-06 0.000104537 -5.05245e-05 3.18436e-05 -3.49152e-05 3.62489e-05 1.70846e-05 -5.06541e-05 -4.4233e-05 1.8576e-05 5.47311e-06 -1.99981e-05 
1839.6 0 0.000141843 -0.000444061 -2.55092e-05 1.42528e-05 0.000902117 0.00106607 0.000128153 -0.000356477 -1.83589e-05 4.64425e-05 0.00144409 -0.00410715 -3.30876e-05 0.000248445 0.000152961 -6.37065e-06 -0.000264285 0.000231823 0.000463236 0.000275198 5.81228e-06 9.8709e-05 -5.4951e-05 2.14979e-05 -3.56928e-05 4.28047e-05 1.78218e-05 -4.61821e-05 -4.27935e-05 2.79254e-05 -1.96727e-06 -1.62187e-05 
1839.95 0 0.000154394 -0.000452899 -3.06856e-05 1.31347e-05 0.00058947 0.000902758 0.000135987 -0.000386145 -2.93986e-05 4.70929e-05 0.00148575 -0.00413527 -1.85699e-05 0.000195089 0.000168681 1.37091e-05 -0.000272416 0.0002031 0.000481838 0.000268453 -1.26984e-06 9.33489e-05 -6.18155e-05 1.13222e-05 -3.69598e-05 4.87608e-05 1.9333e-05 -4.19684e-05 -4.13716e-05 3.85299e-05 -8.10587e-06 -1.37917e-05 
1840.3 0 0.000163572 -0.000461029 -3.44569e-05 1.10381e-05 0.000277937 0.000738066 0.000143117 -0.000410819 -3.57757e-05 4.58304e-05 0.00150544 -0.00414207 -5.52966e-06 0.000142901 0.000179575 2.95175e-05 -0.000272913 0.000171173 0.000493053 0.000264059 -1.15748e-05 8.8173e-05 -6.83306e-05 2.92277e-06 -3.91984e-05 5.31091e-05 2.1155e-05 -3.75747e-05 -3.98779e-05 4.94244e-05 -1.26863e-05 -1.3699e-05 
1840.65 0 0.000168536 -0.000467162 -3.56282e-05 9.66578e-06 -3.33556e-05 0.000577834 0.000147997 -0.000429717 -3.83888e-05 4.04889e-05 0.00150385 -0.00412624 7.00822e-06 9.34422e-05 0.000185079 4.01589e-05 -0.000265233 0.000135187 0.000497312 0.000263193 -2.45609e-05 8.29412e-05 -7.29215e-05 -3.49763e-06 -4.19693e-05 5.78479e-05 2.24934e-05 -3.18596e-05 -3.87645e-05 5.78305e-05 -1.5825e-05 -1.58852e-05 
1841 0 0.000168362 -0.000469471 -3.47439e-05 1.03446e-05 -0.00034242 0.000426461 0.000148266 -0.000440825 -3.86246e-05 2.99082e-05 0.00148668 -0.00408615 2.12125e-05 4.65229e-05 0.000185769 4.51355e-05 -0.000252173 9.77041e-05 0.000494296 0.000265963 -3.8345e-05 7.71646e-05 -7.56722e-05 -7.90781e-06 -4.38392e-05 6.28647e-05 2.14956e-05 -2.51443e-05 -3.94062e-05 6.21199e-05 -1.74302e-05 -1.8977e-05 
1841.35 0 0.00016514 -0.000468512 -3.38146e-05 1.21149e-05 -0.000645413 0.000283786 0.000145233 -0.000444559 -3.86235e-05 1.38174e-05 0.00145956 -0.0040209 3.94143e-05 4.21245e-06 0.000184825 4.67021e-05 -0.000237394 6.13201e-05 0.000483767 0.000270148 -5.08645e-05 6.98528e-05 -7.94171e-05 -9.76988e-06 -4.19063e-05 6.67807e-05 1.7727e-05 -1.85505e-05 -4.19301e-05 6.24453e-05 -1.78107e-05 -2.34974e-05 
1841.7 0 0.000161496 -0.000464937 -3.33613e-05 1.38089e-05 -0.00093956 0.000148004 0.00014191 -0.000442104 -3.7357e-05 -5.8736e-06 0.00142395 -0.00392991 6.11461e-05 -3.12131e-05 0.000184497 4.78969e-05 -0.000220226 2.87138e-05 0.000469643 0.00027296 -6.0105e-05 6.16026e-05 -8.4656e-05 -9.24966e-06 -3.64375e-05 7.00942e-05 1.2802e-05 -1.37466e-05 -4.44219e-05 6.0108e-05 -1.72401e-05 -3.24199e-05 
1842.05 0 0.000157757 -0.000457868 -3.25401e-05 1.43354e-05 -0.00122136 2.02685e-05 0.00013777 -0.000435889 -3.39427e-05 -2.63517e-05 0.00137858 -0.00381234 8.43896e-05 -6.17473e-05 0.000184383 4.83221e-05 -0.000199185 2.02146e-06 0.000456473 0.00027317 -6.6557e-05 5.38823e-05 -8.872e-05 -7.08537e-06 -3.03383e-05 7.37056e-05 8.10368e-06 -1.23474e-05 -4.64155e-05 5.70597e-05 -1.58288e-05 -4.48356e-05 
1842.4 0 0.000152754 -0.000445917 -3.06502e-05 1.31764e-05 -0.00148512 -9.5992e-05 0.000132927 -0.000427614 -2.83487e-05 -4.67183e-05 0.00132587 -0.00367073 0.000108305 -9.0338e-05 0.000182911 4.71062e-05 -0.000177451 -2.05106e-05 0.000444453 0.000270173 -7.27122e-05 4.67892e-05 -8.95569e-05 -3.84402e-06 -2.53585e-05 7.62318e-05 3.44957e-06 -1.38103e-05 -4.80578e-05 5.36204e-05 -1.39108e-05 -5.8007e-05 
1842.75 0 0.000146443 -0.000430208 -2.89808e-05 1.05689e-05 -0.00172858 -0.000201151 0.000130223 -0.000417235 -2.17688e-05 -6.68479e-05 0.00126974 -0.00351013 0.000130841 -0.000117355 0.000179071 4.50695e-05 -0.00015773 -3.94683e-05 0.000432529 0.000262965 -7.92819e-05 4.09239e-05 -8.55063e-05 -6.17521e-07 -1.9536e-05 7.42996e-05 -2.21489e-06 -1.58743e-05 -4.9849e-05 4.92437e-05 -1.25388e-05 -7.02075e-05 
1843.1 0 0.000140904 -0.00041494 -2.86038e-05 7.31402e-06 -0.00195301 -0.000295927 0.00012958 -0.000404887 -1.64859e-05 -8.51887e-05 0.00121207 -0.003334 0.000150786 -0.000142117 0.000173537 4.25664e-05 -0.000138725 -5.36669e-05 0.000421134 0.000252832 -8.5168e-05 3.66441e-05 -7.70952e-05 8.91108e-07 -1.22981e-05 6.82044e-05 -7.9758e-06 -1.71421e-05 -5.3174e-05 4.38835e-05 -1.17318e-05 -8.03222e-05 
1843.45 0 0.000136461 -0.000401192 -2.81529e-05 3.93561e-06 -0.00215689 -0.000381207 0.000127966 -0.000389433 -1.31243e-05 -0.000101334 0.00115503 -0.00314648 0.000167387 -0.000166027 0.000166296 3.80614e-05 -0.000118724 -6.3897e-05 0.000410144 0.000241112 -8.97424e-05 3.27812e-05 -6.67918e-05 8.83885e-07 -6.65945e-06 6.11789e-05 -1.26999e-05 -1.70599e-05 -5.77314e-05 3.78609e-05 -9.39017e-06 -8.69719e-05 
1843.8 0 0.000132278 -0.000387909 -2.8157e-05 6.13504e-07 -0.00234036 -0.00046102 0.000123322 -0.000370219 -1.07445e-05 -0.000117448 0.00109967 -0.0029522 0.00017996 -0.000190231 0.000157351 3.25544e-05 -9.70448e-05 -7.20825e-05 0.000397984 0.000230055 -9.27175e-05 2.75529e-05 -5.64556e-05 8.87969e-07 -4.28501e-06 5.45481e-05 -1.72222e-05 -1.52753e-05 -6.21563e-05 3.14612e-05 -4.33669e-06 -8.96327e-05 
1844.15 0 0.000127842 -0.000375164 -2.85102e-05 -2.19868e-06 -0.00250673 -0.000538284 0.000115534 -0.000348568 -7.65627e-06 -0.00013156 0.00104247 -0.00275385 0.000191745 -0.000214587 0.000146597 2.97074e-05 -7.48617e-05 -7.8901e-05 0.000384487 0.000220232 -9.36675e-05 2.08684e-05 -4.71375e-05 1.41844e-06 -3.40446e-06 4.94886e-05 -2.15554e-05 -1.18558e-05 -6.56819e-05 2.42255e-05 1.79854e-06 -8.91943e-05 
1844.5 0 0.00012232 -0.000361772 -2.88066e-05 -4.28098e-06 -0.00266119 -0.000609973 0.000105835 -0.000326884 -3.05319e-06 -0.000139238 0.000978573 -0.00255179 0.000204943 -0.000240441 0.00013217 2.96418e-05 -5.47977e-05 -8.40952e-05 0.00036994 0.000211367 -9.26233e-05 1.38163e-05 -3.94779e-05 2.19583e-06 -2.32776e-06 4.66167e-05 -2.52895e-05 -7.59326e-06 -6.96307e-05 1.53863e-05 7.50448e-06 -8.74972e-05 
1844.85 0 0.000116486 -0.000346327 -2.88661e-05 -5.86467e-06 -0.00280589 -0.000673664 9.61315e-05 -0.000305877 1.61173e-06 -0.000140025 0.000907963 -0.00234274 0.000219261 -0.000268482 0.00011415 2.91257e-05 -3.9352e-05 -8.91042e-05 0.000352381 0.000202068 -8.90886e-05 4.62081e-06 -3.32395e-05 4.30367e-06 -8.46319e-07 4.44785e-05 -2.77664e-05 -2.32512e-06 -7.45175e-05 5.05254e-06 1.26403e-05 -8.61498e-05 
1845.2 0 0.000111611 -0.000329069 -2.82885e-05 -5.86164e-06 -0.00293763 -0.000729931 8.7086e-05 -0.000284538 4.45707e-06 -0.000136783 0.000832762 -0.00212536 0.000231905 -0.000297358 9.35703e-05 2.76911e-05 -2.73142e-05 -9.42087e-05 0.000330576 0.000190548 -8.15007e-05 -7.76045e-06 -2.7742e-05 8.25178e-06 1.28349e-09 4.20801e-05 -2.96741e-05 3.98051e-06 -7.8522e-05 -5.16782e-06 1.65769e-05 -8.51744e-05 
1845.55 0 0.000106188 -0.000310268 -2.72023e-05 -4.24344e-06 -0.00305501 -0.000778631 7.84189e-05 -0.000262977 5.0479e-06 -0.000131501 0.000753642 -0.00190324 0.000242538 -0.000325679 7.14718e-05 2.74917e-05 -1.64993e-05 -9.90493e-05 0.000303919 0.000177501 -7.16891e-05 -2.28423e-05 -2.29923e-05 1.21757e-05 -8.52168e-07 4.0085e-05 -3.10331e-05 9.69469e-06 -8.04047e-05 -1.1537e-05 1.94441e-05 -8.38119e-05 
1845.9 0 9.88688e-05 -0.000289445 -2.56491e-05 -3.06045e-06 -0.00315871 -0.000818215 7.10202e-05 -0.000240237 5.55119e-06 -0.000122731 0.000671892 -0.00167835 0.00025217 -0.000350944 4.83263e-05 3.07845e-05 -4.50192e-06 -0.000103191 0.000273346 0.000162515 -6.38333e-05 -3.96288e-05 -1.87576e-05 1.47876e-05 -3.34045e-06 3.79214e-05 -3.16778e-05 1.39676e-05 -7.82427e-05 -1.39568e-05 2.26413e-05 -8.31894e-05 
1846.25 0 8.9153e-05 -0.000267235 -2.39167e-05 -3.20792e-06 -0.00324848 -0.000847219 6.22461e-05 -0.000217626 6.65036e-06 -0.000108178 0.000589734 -0.00144973 0.00025923 -0.000372281 2.30314e-05 3.76676e-05 1.17617e-05 -0.00010654 0.000242404 0.000145168 -5.84623e-05 -5.51603e-05 -1.31418e-05 1.82755e-05 -5.27354e-06 3.60926e-05 -3.23363e-05 1.72033e-05 -7.14074e-05 -1.52211e-05 2.71592e-05 -8.51741e-05 
1846.6 0 7.78978e-05 -0.000242637 -2.31009e-05 -3.92037e-06 -0.00332306 -0.000863134 4.71767e-05 -0.000197305 7.81795e-06 -8.88259e-05 0.000507884 -0.00121664 0.000263132 -0.00039203 -3.7508e-06 4.75364e-05 3.08116e-05 -0.000111322 0.00021239 0.000125705 -5.47399e-05 -6.74633e-05 -4.20045e-06 2.34552e-05 -4.22679e-06 3.48861e-05 -3.37447e-05 2.13061e-05 -6.16271e-05 -1.76967e-05 3.15964e-05 -8.98041e-05 
1846.95 0 6.76824e-05 -0.000215929 -2.30161e-05 -4.40739e-06 -0.00338008 -0.000865284 2.53371e-05 -0.00017877 9.53613e-06 -6.64248e-05 0.000430513 -0.000980049 0.000266193 -0.000410425 -3.07165e-05 6.10642e-05 4.99749e-05 -0.000118657 0.000181694 0.000103808 -5.15988e-05 -7.63888e-05 8.63208e-06 2.89888e-05 -2.2375e-07 3.1154e-05 -3.45888e-05 2.70418e-05 -5.13053e-05 -2.32116e-05 3.48613e-05 -9.50068e-05 
1847.3 0 6.09166e-05 -0.000189843 -2.20896e-05 -4.96661e-06 -0.00341925 -0.000858519 -2.29301e-06 -0.000161478 1.16009e-05 -4.23811e-05 0.000362991 -0.000743781 0.000269306 -0.000425708 -5.60498e-05 7.74611e-05 6.8581e-05 -0.000127942 0.000149761 8.02117e-05 -4.6412e-05 -8.406e-05 2.38321e-05 3.53837e-05 5.39056e-06 2.38406e-05 -3.32617e-05 3.32281e-05 -4.20539e-05 -3.09396e-05 3.71215e-05 -9.82763e-05 
1847.65 0 5.75448e-05 -0.000165348 -2.04758e-05 -5.27533e-06 -0.00344357 -0.000849153 -3.3952e-05 -0.00014425 1.52729e-05 -1.77817e-05 0.000306549 -0.000510537 0.000272998 -0.000438008 -7.80051e-05 9.62131e-05 8.53019e-05 -0.000137223 0.000117334 5.77934e-05 -3.75623e-05 -9.20046e-05 3.94285e-05 4.31186e-05 9.57508e-06 1.54596e-05 -3.11238e-05 3.87262e-05 -3.34122e-05 -3.83021e-05 3.82128e-05 -9.81871e-05 
1848 0 5.53221e-05 -0.000142055 -1.86962e-05 -5.1622e-06 -0.00345559 -0.000842114 -6.67108e-05 -0.000126261 2.07817e-05 8.10571e-06 0.000257775 -0.000281097 0.000278451 -0.000448615 -9.81922e-05 0.000116915 9.95069e-05 -0.00014418 8.51345e-05 3.63952e-05 -2.53108e-05 -9.95665e-05 5.40749e-05 5.15501e-05 9.74419e-06 8.14356e-06 -2.95511e-05 4.28962e-05 -2.46652e-05 -4.2919e-05 3.78548e-05 -9.40899e-05 
1848.35 0 5.13979e-05 -0.000120614 -1.65054e-05 -5.9598e-06 -0.00345697 -0.0008378 -9.88299e-05 -0.000106483 2.7078e-05 3.51237e-05 0.000210263 -5.40089e-05 0.000283914 -0.000457254 -0.00011831 0.000137628 0.000111053 -0.000148128 5.30051e-05 1.24539e-05 -1.1978e-05 -0.000106857 6.58417e-05 6.12073e-05 5.65447e-06 2.42191e-06 -2.86628e-05 4.57272e-05 -1.53689e-05 -4.3973e-05 3.56489e-05 -8.7058e-05 
1848.7 0 4.35474e-05 -9.98435e-05 -1.38638e-05 -8.10126e-06 -0.00344868 -0.000832978 -0.000128642 -8.40417e-05 3.43296e-05 6.22163e-05 0.000159548 0.000172631 0.000286522 -0.000463587 -0.000139482 0.000156564 0.00011969 -0.00014884 2.09354e-05 -1.47651e-05 1.86529e-06 -0.000113888 7.44302e-05 7.1453e-05 -9.96489e-09 -3.03376e-07 -2.868e-05 4.78462e-05 -3.77174e-06 -4.2109e-05 2.97304e-05 -7.95362e-05 
1849.05 0 3.15264e-05 -7.70519e-05 -1.07765e-05 -1.06657e-05 -0.00343165 -0.000823868 -0.000153346 -6.09822e-05 4.10973e-05 9.11425e-05 0.000105667 0.000401155 0.000283743 -0.000469195 -0.00016126 0.000171664 0.000127334 -0.000145955 -1.08027e-05 -4.51516e-05 1.70296e-05 -0.000119039 8.08788e-05 7.96767e-05 -2.42953e-06 -5.21482e-07 -2.99285e-05 4.94664e-05 1.03572e-05 -3.6653e-05 1.92558e-05 -7.21257e-05 
1849.4 0 1.90361e-05 -5.0652e-05 -7.71034e-06 -1.43124e-05 -0.00340352 -0.00080812 -0.000172186 -3.97616e-05 4.67038e-05 0.000122541 5.23987e-05 0.000636116 0.000274302 -0.000473362 -0.000180488 0.000179098 0.000137686 -0.000140537 -4.2531e-05 -7.78533e-05 3.2062e-05 -0.000121502 8.46447e-05 8.52921e-05 8.34524e-07 5.78874e-07 -3.20204e-05 5.06637e-05 2.41215e-05 -2.7227e-05 6.41483e-06 -6.5859e-05 
1849.75 0 9.98057e-06 -1.9776e-05 -4.16759e-06 -1.89904e-05 -0.00335842 -0.000786777 -0.000188333 -1.90764e-05 5.31385e-05 0.000152908 6.38453e-06 0.000877661 0.000258889 -0.000474472 -0.000196274 0.000176836 0.000150496 -0.000135624 -7.25669e-05 -0.000111154 4.30354e-05 -0.000121644 8.65133e-05 8.86321e-05 7.36574e-06 2.79099e-06 -3.3287e-05 5.32099e-05 3.6441e-05 -1.60257e-05 -6.96508e-06 -6.287e-05 
1850.1 0 4.75656e-06 1.57916e-05 1.24179e-07 -2.36082e-05 -0.00329203 -0.000767652 -0.00020244 4.54901e-06 6.04868e-05 0.000180806 -2.9414e-05 0.00112085 0.000239003 -0.000473301 -0.000210851 0.000168067 0.000162512 -0.000131191 -0.000100165 -0.000142931 4.79272e-05 -0.000119155 8.95404e-05 8.92301e-05 1.46094e-05 4.03241e-06 -3.36049e-05 5.76733e-05 4.8685e-05 -6.77937e-06 -1.99069e-05 -6.24912e-05 
1850.45 0 2.91945e-06 5.41552e-05 4.60734e-06 -2.69188e-05 -0.00320315 -0.000756334 -0.000213115 3.02318e-05 6.62997e-05 0.000207133 -6.04037e-05 0.00136085 0.00021657 -0.000468928 -0.00022409 0.00015515 0.000172379 -0.000122332 -0.000127548 -0.000171388 4.82891e-05 -0.000113129 9.48326e-05 8.76256e-05 2.00289e-05 1.34202e-06 -3.40473e-05 6.2913e-05 6.10938e-05 -4.96626e-07 -3.20192e-05 -6.23502e-05 
1850.8 0 1.46699e-06 9.14376e-05 8.09062e-06 -2.80452e-05 -0.00309153 -0.000751085 -0.000221514 5.34952e-05 7.0123e-05 0.000230499 -9.26372e-05 0.0015934 0.000193713 -0.000460108 -0.000234235 0.000137487 0.000179799 -0.000107664 -0.000156408 -0.000195481 4.60414e-05 -0.000103772 0.000102329 8.41554e-05 2.14594e-05 -5.86219e-06 -3.43163e-05 6.73172e-05 7.27881e-05 3.26642e-06 -4.38334e-05 -6.23867e-05 
1851.15 0 -1.92362e-06 0.00012537 1.03605e-05 -2.81506e-05 -0.00295974 -0.000748618 -0.000230047 7.14348e-05 7.3017e-05 0.000248639 -0.000129311 0.00181379 0.000172494 -0.000446147 -0.000242435 0.000115663 0.000185224 -9.01962e-05 -0.000186778 -0.000215639 4.35991e-05 -9.21453e-05 0.000112627 7.85077e-05 2.04919e-05 -1.56759e-05 -3.35983e-05 7.03681e-05 8.30402e-05 4.90549e-06 -5.45877e-05 -6.25167e-05 
1851.5 0 -6.18123e-06 0.00015541 1.21642e-05 -2.86817e-05 -0.00281337 -0.000745022 -0.000239914 8.39247e-05 7.54991e-05 0.000260479 -0.000171486 0.00201953 0.00015155 -0.000425985 -0.000249445 9.20893e-05 0.00018995 -7.24903e-05 -0.000217623 -0.000232953 4.2687e-05 -7.97567e-05 0.000124783 7.13405e-05 1.84586e-05 -2.59676e-05 -3.19672e-05 7.27331e-05 9.09454e-05 6.28948e-06 -6.28607e-05 -6.04813e-05 
1851.85 0 -1.13088e-05 0.000183038 1.39407e-05 -3.00253e-05 -0.00265624 -0.000738276 -0.000250286 9.24911e-05 7.69756e-05 0.000266176 -0.000217289 0.00221144 0.000128306 -0.000398374 -0.000253672 6.75961e-05 0.000193305 -5.65699e-05 -0.000248355 -0.000247253 4.26137e-05 -6.81559e-05 0.000136766 6.40038e-05 1.59663e-05 -3.46488e-05 -3.01153e-05 7.42339e-05 9.59859e-05 7.84278e-06 -6.81924e-05 -5.49355e-05 
1852.2 0 -1.82939e-05 0.000210975 1.52891e-05 -3.29248e-05 -0.00248745 -0.000729036 -0.000258517 9.94848e-05 7.71821e-05 0.000266068 -0.000266422 0.0023919 0.000102282 -0.000363517 -0.000252855 4.20935e-05 0.000193578 -4.28087e-05 -0.00027669 -0.000255855 4.14077e-05 -5.95926e-05 0.000146161 5.81544e-05 1.46724e-05 -4.13325e-05 -2.86548e-05 7.45097e-05 9.92824e-05 8.17859e-06 -7.10674e-05 -4.52724e-05 
1852.55 0 -2.75271e-05 0.000237949 1.56338e-05 -3.70739e-05 -0.0023033 -0.000717093 -0.000262389 0.000108027 7.89079e-05 0.000260439 -0.000321932 0.00255989 7.67826e-05 -0.000322675 -0.000247021 1.71209e-05 0.000189258 -2.88698e-05 -0.000301228 -0.000256626 3.83802e-05 -5.39362e-05 0.000150233 5.46726e-05 1.46731e-05 -4.78421e-05 -2.69323e-05 7.43745e-05 0.000104111 5.78449e-06 -7.34018e-05 -3.14969e-05 
1852.9 0 -3.92697e-05 0.000259832 1.56964e-05 -4.04685e-05 -0.00210275 -0.00069822 -0.000260705 0.000117324 8.27173e-05 0.000250585 -0.000385071 0.0027116 5.42427e-05 -0.000277228 -0.000240211 -5.90343e-06 0.000178821 -1.26294e-05 -0.000320128 -0.000251461 3.51386e-05 -4.65791e-05 0.000148183 5.322e-05 1.50924e-05 -5.43752e-05 -2.48186e-05 7.37619e-05 0.000112324 1.01798e-06 -7.82015e-05 -1.57624e-05 
1853.25 0 -5.32317e-05 0.000276625 1.50531e-05 -4.29849e-05 -0.00189058 -0.000667555 -0.000251864 0.000122037 8.64788e-05 0.000237713 -0.000452001 0.00284394 3.46209e-05 -0.000229624 -0.000234107 -2.71764e-05 0.000163943 4.74529e-06 -0.000331169 -0.00024262 3.25696e-05 -3.55595e-05 0.000141269 5.20117e-05 1.60951e-05 -5.9353e-05 -2.26531e-05 7.13717e-05 0.000120888 -4.0762e-06 -8.55962e-05 -9.36318e-07 
1853.6 0 -6.68337e-05 0.000290866 1.46513e-05 -4.51741e-05 -0.00167362 -0.00062455 -0.000236608 0.000121034 8.96393e-05 0.000222439 -0.000516238 0.00295879 1.78054e-05 -0.000183278 -0.000226933 -4.75857e-05 0.000149355 1.85283e-05 -0.000333887 -0.000232416 3.11713e-05 -2.36311e-05 0.000131527 5.02003e-05 1.74241e-05 -6.22991e-05 -2.00352e-05 6.78776e-05 0.000126913 -7.29565e-06 -9.42975e-05 1.19484e-05 
1853.95 0 -7.86052e-05 0.000304789 1.60016e-05 -4.60203e-05 -0.00145476 -0.000572017 -0.000217904 0.000119021 9.32809e-05 0.000205702 -0.000573759 0.00306142 2.09076e-06 -0.000140685 -0.000217459 -6.81054e-05 0.000137533 2.83976e-05 -0.000330223 -0.000222543 3.01406e-05 -1.19574e-05 0.000120532 4.71308e-05 1.88357e-05 -6.24506e-05 -1.72304e-05 6.43799e-05 0.000130951 -7.91926e-06 -0.000103967 2.26997e-05 
1854.3 0 -8.8498e-05 0.000320383 1.82394e-05 -4.49949e-05 -0.00123172 -0.000513964 -0.000198355 0.00011633 9.80315e-05 0.000187012 -0.000625814 0.00315562 -1.21752e-05 -0.000100763 -0.000206637 -9.04431e-05 0.000129042 4.02847e-05 -0.000323034 -0.000212871 2.86373e-05 5.42778e-07 0.00011131 4.23219e-05 2.03414e-05 -5.92996e-05 -1.46889e-05 6.08302e-05 0.000132815 -7.61291e-06 -0.000114154 3.17681e-05 
1854.65 0 -9.54609e-05 0.000339295 2.06199e-05 -4.27679e-05 -0.00100107 -0.000452747 -0.000180612 0.000108536 0.000102167 0.000164469 -0.000674532 0.00324108 -2.38376e-05 -6.1394e-05 -0.000193898 -0.000112067 0.000122133 5.49746e-05 -0.00031473 -0.000203141 2.72588e-05 1.32133e-05 0.000103903 3.40167e-05 2.16897e-05 -5.48821e-05 -1.22711e-05 5.70122e-05 0.000131989 -7.97422e-06 -0.000123801 4.07663e-05 
1855 0 -9.78519e-05 0.000359447 2.25438e-05 -3.98659e-05 -0.000760842 -0.000390133 -0.000165773 9.46543e-05 0.000105699 0.000141219 -0.000720144 0.00331587 -3.29527e-05 -2.09435e-05 -0.000176771 -0.000129506 0.000113456 6.77447e-05 -0.000306823 -0.000193408 2.76658e-05 2.58401e-05 9.65781e-05 2.09331e-05 2.37842e-05 -5.14029e-05 -9.83387e-06 5.19104e-05 0.000128817 -8.34437e-06 -0.000129431 4.93226e-05 
1855.35 0 -9.58317e-05 0.000377668 2.33897e-05 -3.70349e-05 -0.000509892 -0.000327885 -0.000154464 7.74599e-05 0.000108948 0.000121115 -0.00076343 0.00337802 -3.86217e-05 2.0205e-05 -0.000155472 -0.00014381 0.000102184 7.73132e-05 -0.000297408 -0.000184941 2.94075e-05 3.8385e-05 9.01307e-05 5.64433e-06 2.55737e-05 -4.72233e-05 -8.05062e-06 4.51919e-05 0.000122898 -5.94914e-06 -0.000128525 5.79038e-05 
1855.7 0 -9.37666e-05 0.000394321 2.35658e-05 -3.50604e-05 -0.000247713 -0.000265335 -0.000146144 5.98763e-05 0.000110936 0.000102704 -0.000804584 0.00342454 -4.21923e-05 5.88186e-05 -0.000132397 -0.000157186 9.03966e-05 8.56698e-05 -0.000284461 -0.000179076 2.93544e-05 4.95408e-05 8.4965e-05 -7.89778e-06 2.60373e-05 -4.08455e-05 -6.42566e-06 3.77822e-05 0.000115389 2.08831e-07 -0.000122123 6.86127e-05 
1856.05 0 -9.38576e-05 0.000409673 2.39709e-05 -3.41498e-05 2.36921e-05 -0.000201721 -0.000139802 4.27711e-05 0.000111125 8.29595e-05 -0.000840851 0.00345009 -4.68655e-05 9.37738e-05 -0.000110484 -0.000167752 8.13703e-05 9.4929e-05 -0.000269042 -0.000174098 2.66515e-05 5.97294e-05 8.0152e-05 -1.85527e-05 2.71367e-05 -3.54656e-05 -4.52142e-06 3.03435e-05 0.000108529 7.81619e-06 -0.000113148 8.22398e-05 
1856.4 0 -9.42412e-05 0.000419766 2.37859e-05 -3.37029e-05 0.000300001 -0.000138142 -0.00013775 2.4111e-05 0.000109579 6.28617e-05 -0.000870768 0.00345176 -5.17576e-05 0.000126101 -9.10526e-05 -0.000171582 7.57207e-05 0.000105071 -0.000252838 -0.000165921 2.18598e-05 6.94935e-05 7.47847e-05 -2.71856e-05 2.9919e-05 -3.33244e-05 -3.20639e-06 2.33848e-05 0.00010228 1.45226e-05 -0.000103572 9.7519e-05 
1856.75 0 -9.37084e-05 0.000422077 2.25797e-05 -3.28806e-05 0.000576425 -7.41716e-05 -0.00014115 4.04214e-06 0.000106342 4.49352e-05 -0.000896431 0.00342895 -5.17067e-05 0.000156352 -7.6547e-05 -0.000168471 7.10122e-05 0.000113924 -0.000237492 -0.000154301 1.60179e-05 7.80796e-05 6.94296e-05 -3.52609e-05 3.32092e-05 -3.09477e-05 -2.67518e-06 1.70249e-05 9.60935e-05 1.81219e-05 -9.53244e-05 0.000112714 
1857.1 0 -9.26633e-05 0.000419839 2.05615e-05 -3.18199e-05 0.000847447 -5.4484e-06 -0.000149215 -1.41925e-05 9.97344e-05 2.97866e-05 -0.00091856 0.00338216 -4.60438e-05 0.00018444 -6.86931e-05 -0.00016195 6.47828e-05 0.000119612 -0.000222777 -0.000143359 1.10946e-05 8.61254e-05 6.33384e-05 -4.41766e-05 3.5147e-05 -2.57304e-05 -2.96182e-06 1.04996e-05 9.11426e-05 1.8594e-05 -8.97888e-05 0.000127387 
1857.45 0 -9.23057e-05 0.000416756 1.68491e-05 -3.15071e-05 0.00110933 6.95061e-05 -0.000158159 -2.88367e-05 8.98704e-05 1.50309e-05 -0.000933395 0.00331405 -3.84397e-05 0.000210236 -6.62188e-05 -0.000154829 5.55978e-05 0.000120689 -0.000207746 -0.000135805 7.59208e-06 9.63253e-05 5.40727e-05 -5.49334e-05 3.67e-05 -1.84868e-05 -3.52053e-06 2.5087e-06 8.6974e-05 1.74447e-05 -8.6294e-05 0.000139604 
1857.8 0 -9.12176e-05 0.000413097 1.22362e-05 -3.26052e-05 0.00136344 0.000148485 -0.000163613 -3.9818e-05 7.89961e-05 -5.24917e-07 -0.000938359 0.0032274 -3.29959e-05 0.000233564 -6.72691e-05 -0.000147942 4.41402e-05 0.000116208 -0.000190906 -0.000129931 5.84064e-06 0.000108246 4.17052e-05 -6.72409e-05 4.01546e-05 -1.06509e-05 -3.32234e-06 -7.14974e-06 8.05211e-05 1.50628e-05 -8.19984e-05 0.000147088 
1858.15 0 -8.70736e-05 0.000408851 8.32538e-06 -3.39969e-05 0.00161307 0.000229408 -0.000165272 -4.52801e-05 6.81731e-05 -1.5005e-05 -0.000931036 0.00312318 -3.04251e-05 0.000251686 -7.03536e-05 -0.000143173 3.0776e-05 0.000108755 -0.000171302 -0.000122959 4.8753e-06 0.000118745 2.75708e-05 -7.81032e-05 4.48759e-05 -2.67287e-06 -2.46209e-06 -1.70368e-05 7.00399e-05 1.25509e-05 -7.46139e-05 0.000149632 
1858.5 0 -7.97845e-05 0.000404288 5.97201e-06 -3.46882e-05 0.00185754 0.000308972 -0.0001626 -4.56176e-05 5.71572e-05 -2.69416e-05 -0.00091005 0.00300014 -2.93232e-05 0.00026319 -7.38971e-05 -0.000141752 1.60965e-05 0.000103752 -0.000151296 -0.000115754 2.21174e-06 0.000126242 1.27696e-05 -8.53461e-05 4.79318e-05 4.76776e-06 -1.76989e-06 -2.6482e-05 5.6438e-05 1.07595e-05 -6.43733e-05 0.000147956 
1858.85 0 -7.20667e-05 0.000399494 5.10378e-06 -3.46526e-05 0.00209257 0.000384443 -0.000154709 -4.48481e-05 4.59021e-05 -3.65865e-05 -0.000876772 0.00285843 -2.91453e-05 0.000270333 -7.6563e-05 -0.000140746 1.70819e-06 0.000101638 -0.000132921 -0.000108553 -2.11939e-06 0.000131496 -1.29703e-06 -8.93184e-05 4.85839e-05 9.72078e-06 -1.28922e-06 -3.5212e-05 4.22995e-05 9.53546e-06 -5.20655e-05 0.000142767 
1859.2 0 -6.45308e-05 0.000393168 4.92261e-06 -3.32634e-05 0.00231661 0.000454842 -0.000142489 -4.43693e-05 3.51886e-05 -4.45035e-05 -0.000832849 0.00269892 -2.84736e-05 0.000274845 -7.81234e-05 -0.000137894 -1.13566e-05 9.76099e-05 -0.000116191 -0.000100613 -6.98178e-06 0.000135332 -1.3793e-05 -9.12326e-05 4.89853e-05 9.57369e-06 -1.15814e-08 -4.3296e-05 2.9595e-05 7.59642e-06 -3.95537e-05 0.000134743 
1859.55 0 -5.62895e-05 0.000382261 5.03503e-06 -3.08276e-05 0.00253011 0.000519184 -0.000127498 -4.25948e-05 2.58955e-05 -5.07942e-05 -0.000777021 0.0025185 -2.76623e-05 0.000277649 -7.94194e-05 -0.000133913 -2.22347e-05 9.13977e-05 -0.000101521 -9.26847e-05 -1.04683e-05 0.000138103 -2.45355e-05 -9.2625e-05 5.00042e-05 4.44078e-06 2.40679e-06 -5.14041e-05 1.73907e-05 4.40734e-06 -2.77894e-05 0.000124048 
1859.9 0 -4.73868e-05 0.000365224 4.75201e-06 -2.85162e-05 0.00273022 0.000573733 -0.000112144 -4.06719e-05 1.71421e-05 -5.56016e-05 -0.00071086 0.00231405 -2.81364e-05 0.000281227 -8.12362e-05 -0.000131101 -3.04187e-05 8.43608e-05 -8.82199e-05 -8.55495e-05 -1.09704e-05 0.000139488 -3.31711e-05 -9.33023e-05 5.13377e-05 -2.3373e-06 6.05694e-06 -6.01993e-05 4.15653e-06 1.54402e-06 -1.5476e-05 0.000111435 
1860.25 0 -3.70182e-05 0.000344936 4.59418e-06 -2.67777e-05 0.00291492 0.00061781 -9.74684e-05 -3.87963e-05 8.37703e-06 -6.03321e-05 -0.000639616 0.00208722 -3.12849e-05 0.000286506 -8.17321e-05 -0.000130085 -3.67311e-05 7.61865e-05 -7.37112e-05 -7.91791e-05 -9.52802e-06 0.000139456 -4.03277e-05 -9.11175e-05 5.23759e-05 -8.13487e-06 1.03281e-05 -6.85335e-05 -8.87502e-06 1.07198e-06 -2.3981e-06 9.79741e-05 
1860.6 0 -2.5023e-05 0.000322683 4.71224e-06 -2.47727e-05 0.00308355 0.000652661 -8.16118e-05 -3.62619e-05 4.44877e-07 -6.69532e-05 -0.000564289 0.00183952 -3.79334e-05 0.00029151 -7.94104e-05 -0.000130632 -4.19876e-05 6.78371e-05 -5.66343e-05 -7.15529e-05 -8.69926e-06 0.000138438 -4.64029e-05 -8.45828e-05 5.21794e-05 -1.47752e-05 1.46027e-05 -7.44368e-05 -2.04367e-05 3.41948e-06 9.61401e-06 8.3921e-05 
1860.95 0 -1.23703e-05 0.00029588 4.85947e-06 -2.21021e-05 0.00323293 0.000676228 -6.2168e-05 -3.52311e-05 -5.44609e-06 -7.77435e-05 -0.000484602 0.00157206 -4.61638e-05 0.000294725 -7.3914e-05 -0.000131841 -4.52769e-05 5.98837e-05 -3.72393e-05 -6.2462e-05 -9.66096e-06 0.000137303 -5.22459e-05 -7.52834e-05 5.0571e-05 -2.21465e-05 2.03262e-05 -7.86113e-05 -3.10974e-05 6.74372e-06 1.84576e-05 6.92784e-05 
1861.3 0 -7.19625e-07 0.000264796 6.05081e-06 -1.87881e-05 0.00335996 0.000687847 -3.99246e-05 -3.77003e-05 -7.71294e-06 -9.44751e-05 -0.000404311 0.0012886 -5.55758e-05 0.000296214 -6.45945e-05 -0.000133585 -4.3438e-05 5.11222e-05 -1.57756e-05 -5.29771e-05 -1.15017e-05 0.000135369 -5.79854e-05 -6.58291e-05 4.691e-05 -2.73302e-05 2.73787e-05 -8.22295e-05 -4.24035e-05 8.81794e-06 2.53814e-05 5.48722e-05 
1861.65 0 6.76655e-06 0.000232039 7.44787e-06 -1.40955e-05 0.00346443 0.000690807 -1.98067e-05 -4.23957e-05 -5.52945e-06 -0.00011751 -0.000328609 0.000993827 -6.74702e-05 0.000294096 -5.05658e-05 -0.000135596 -3.53392e-05 4.10661e-05 6.68829e-06 -4.22977e-05 -1.37145e-05 0.000131215 -6.32376e-05 -5.6462e-05 4.18759e-05 -3.01299e-05 3.42294e-05 -8.50854e-05 -5.40523e-05 1.00398e-05 3.26243e-05 4.15759e-05 
1862 0 1.02367e-05 0.000198349 7.57474e-06 -8.55874e-06 0.00354672 0.000690653 -5.21481e-06 -4.87564e-05 1.2742e-06 -0.000145019 -0.000259551 0.000690144 -8.04037e-05 0.000286839 -3.36153e-05 -0.000135543 -2.47891e-05 2.90792e-05 2.70792e-05 -3.07574e-05 -1.84847e-05 0.000124585 -6.76958e-05 -4.71613e-05 3.78823e-05 -3.25731e-05 4.005e-05 -8.65344e-05 -6.48583e-05 1.12391e-05 4.05581e-05 2.89352e-05 
1862.35 0 1.29235e-05 0.000161175 6.86833e-06 -2.88371e-06 0.00360538 0.000690782 4.37109e-06 -5.66757e-05 9.76214e-06 -0.000173252 -0.000193999 0.000377549 -9.14219e-05 0.000276783 -1.83769e-05 -0.000131014 -1.58582e-05 1.4878e-05 4.52648e-05 -1.95162e-05 -2.71149e-05 0.000115503 -7.10419e-05 -3.78467e-05 3.61792e-05 -3.55598e-05 4.51013e-05 -8.57743e-05 -7.43361e-05 1.0897e-05 4.92101e-05 1.67397e-05 
1862.7 0 1.663e-05 0.000119682 6.60028e-06 3.10867e-06 0.00363517 0.000690619 9.72216e-06 -6.66522e-05 1.54969e-05 -0.000198468 -0.00012861 5.78966e-05 -0.000100288 0.000265706 -6.27828e-06 -0.000121619 -1.07889e-05 -4.2982e-08 6.43396e-05 -9.78548e-06 -3.77836e-05 0.000104884 -7.20139e-05 -2.73516e-05 3.54107e-05 -3.75911e-05 4.9821e-05 -8.35461e-05 -8.35015e-05 7.61307e-06 5.66219e-05 5.91404e-06 
1863.05 0 2.11633e-05 7.62243e-05 7.01532e-06 9.62785e-06 0.00363317 0.000688118 1.19863e-05 -7.95643e-05 1.76349e-05 -0.000216241 -5.9908e-05 -0.000263585 -0.000107751 0.000253679 3.17595e-06 -0.000109157 -1.17721e-05 -1.59321e-05 8.53276e-05 -1.09339e-06 -4.76419e-05 9.2624e-05 -7.02432e-05 -1.55828e-05 3.3951e-05 -3.7503e-05 5.40882e-05 -8.11114e-05 -9.27736e-05 1.51582e-06 6.08031e-05 -2.56086e-06 
1863.4 0 2.59274e-05 3.22806e-05 8.44291e-06 1.61377e-05 0.00359954 0.000679549 1.40106e-05 -9.36917e-05 1.66656e-05 -0.000226354 1.28646e-05 -0.000581895 -0.000113567 0.000240699 9.2006e-06 -9.64346e-05 -1.85218e-05 -3.31262e-05 0.00010674 8.2245e-06 -5.37014e-05 7.88142e-05 -6.68028e-05 -3.63738e-06 3.20961e-05 -3.63675e-05 5.73722e-05 -7.81906e-05 -9.99458e-05 -6.14163e-06 6.25713e-05 -9.37289e-06 
1863.75 0 3.02465e-05 -1.26169e-05 9.76857e-06 2.20548e-05 0.00353404 0.000661328 1.68092e-05 -0.000109414 1.31015e-05 -0.000230089 8.29528e-05 -0.00089251 -0.000116642 0.00022776 1.33198e-05 -8.41146e-05 -2.89099e-05 -4.98186e-05 0.00012691 1.97031e-05 -5.53387e-05 6.56466e-05 -6.20087e-05 7.62795e-06 2.97903e-05 -3.28064e-05 5.83069e-05 -7.40668e-05 -0.000104804 -1.42026e-05 6.39428e-05 -1.50621e-05 
1864.1 0 3.4196e-05 -5.57378e-05 9.36707e-06 2.78982e-05 0.003438 0.000636464 2.06247e-05 -0.000128155 8.80572e-06 -0.000228006 0.000144077 -0.00119182 -0.000115451 0.000216261 1.60149e-05 -7.19758e-05 -4.32388e-05 -6.60929e-05 0.000144227 3.19233e-05 -5.45508e-05 5.30078e-05 -5.51225e-05 1.90565e-05 2.54796e-05 -2.54827e-05 5.72532e-05 -6.87815e-05 -0.000108685 -2.30453e-05 6.43456e-05 -1.75222e-05 
1864.45 0 3.80932e-05 -9.3471e-05 7.76602e-06 3.43126e-05 0.00331548 0.00061085 2.57488e-05 -0.000148972 4.05422e-06 -0.00022183 0.000198954 -0.00147601 -0.000111227 0.000207125 1.64194e-05 -5.86119e-05 -6.17658e-05 -8.41392e-05 0.000158641 4.14483e-05 -5.2086e-05 3.99254e-05 -4.71065e-05 2.88692e-05 1.89938e-05 -1.71835e-05 5.64819e-05 -6.27445e-05 -0.000110614 -3.24812e-05 6.25156e-05 -1.51535e-05 
1864.8 0 4.22561e-05 -0.000126612 6.64215e-06 4.17472e-05 0.00317124 0.000583911 3.19215e-05 -0.000170472 -1.52059e-06 -0.000214494 0.000253154 -0.00174282 -0.000107322 0.000199677 1.57024e-05 -4.42155e-05 -8.22062e-05 -0.00010667 0.000173271 4.69612e-05 -4.85612e-05 2.72217e-05 -3.98567e-05 3.61516e-05 1.12183e-05 -1.08086e-05 5.70728e-05 -5.70968e-05 -0.000110167 -4.09183e-05 6.00217e-05 -1.04764e-05 
1865.15 0 4.62342e-05 -0.000157702 6.61017e-06 4.86999e-05 0.00300815 0.000551355 3.75684e-05 -0.000190038 -7.13103e-06 -0.000209214 0.000307079 -0.00199245 -0.000105715 0.000191169 1.44076e-05 -2.83025e-05 -0.000101602 -0.00013454 0.000189898 5.12425e-05 -4.42945e-05 1.49726e-05 -3.39526e-05 4.21909e-05 2.52099e-06 -7.4032e-06 5.82729e-05 -5.33525e-05 -0.000108759 -4.76351e-05 5.76807e-05 -5.94966e-06 
1865.5 0 4.87389e-05 -0.000188261 7.75038e-06 5.35196e-05 0.00282845 0.000512236 4.25607e-05 -0.000204727 -1.21468e-05 -0.000204784 0.000356852 -0.00222542 -0.000104652 0.000180305 1.32332e-05 -1.12594e-05 -0.00012139 -0.000164994 0.000205269 5.7391e-05 -3.87526e-05 2.73805e-06 -2.99511e-05 4.8218e-05 -6.70136e-06 -6.57352e-06 5.87729e-05 -4.96741e-05 -0.00010716 -5.17506e-05 5.49e-05 -2.82372e-06 
1865.85 0 4.81376e-05 -0.00021894 9.43298e-06 5.82262e-05 0.00263381 0.000469867 5.0606e-05 -0.000214017 -1.67528e-05 -0.000200447 0.000399831 -0.00244285 -0.000102068 0.000167211 1.2706e-05 2.67384e-06 -0.000142184 -0.000194232 0.000215267 6.56113e-05 -3.23594e-05 -8.52707e-06 -2.65923e-05 5.48533e-05 -1.52924e-05 -5.85077e-06 5.7336e-05 -4.40142e-05 -0.000105666 -5.23695e-05 5.06681e-05 -2.53187e-06 
1866.2 0 4.42728e-05 -0.000248438 1.00027e-05 6.46264e-05 0.00242294 0.000427458 6.3697e-05 -0.000219514 -2.10607e-05 -0.000198216 0.000436082 -0.00264343 -9.70831e-05 0.000152658 1.17248e-05 1.20694e-05 -0.000159279 -0.000218602 0.000218779 7.49321e-05 -2.71264e-05 -1.80183e-05 -2.28657e-05 6.07452e-05 -2.20386e-05 -3.24079e-06 5.41856e-05 -3.68309e-05 -0.000105451 -5.07563e-05 4.4356e-05 -3.55541e-06 
1866.55 0 3.95857e-05 -0.000275405 9.00135e-06 7.1506e-05 0.00219616 0.000385645 8.01088e-05 -0.000224844 -2.42673e-05 -0.000198086 0.000466058 -0.00282306 -8.99093e-05 0.000137568 7.95717e-06 1.99825e-05 -0.000170206 -0.000235219 0.000216959 8.29793e-05 -2.38287e-05 -2.68764e-05 -1.94798e-05 6.42298e-05 -2.69657e-05 1.59027e-06 5.1324e-05 -2.9e-05 -0.000107638 -4.94539e-05 3.65442e-05 -4.11987e-06 
1866.9 0 3.46922e-05 -0.000299852 8.04909e-06 7.70766e-05 0.00195627 0.000344839 9.79581e-05 -0.000233155 -2.6625e-05 -0.000199653 0.000489458 -0.00298132 -8.31861e-05 0.000123968 1.62587e-06 2.9182e-05 -0.000174778 -0.000244964 0.000210761 8.79436e-05 -2.1232e-05 -3.74222e-05 -1.59724e-05 6.535e-05 -3.02898e-05 6.55695e-06 4.9883e-05 -2.19726e-05 -0.000109882 -4.94751e-05 2.80244e-05 -5.44633e-06 
1867.25 0 2.9565e-05 -0.000323833 7.84323e-06 8.00816e-05 0.00170514 0.00030514 0.000116149 -0.000243862 -2.86662e-05 -0.000200242 0.000507793 -0.00311921 -8.00746e-05 0.000114242 -5.55686e-06 4.09454e-05 -0.000172295 -0.000251969 0.000202093 9.14968e-05 -1.78937e-05 -4.91796e-05 -1.02864e-05 6.40745e-05 -3.05052e-05 1.00502e-05 4.91707e-05 -1.7635e-05 -0.000109129 -5.05516e-05 1.92874e-05 -8.93801e-06 
1867.6 0 2.7164e-05 -0.000348651 7.17941e-06 7.99077e-05 0.00144289 0.000265937 0.00013378 -0.000253759 -3.00957e-05 -0.000194637 0.000521274 -0.0032366 -7.97947e-05 0.000107981 -1.22731e-05 5.2565e-05 -0.00016594 -0.000258512 0.000194224 9.71737e-05 -1.36714e-05 -5.9028e-05 -2.59646e-06 6.0285e-05 -2.78259e-05 1.33692e-05 4.8683e-05 -1.55529e-05 -0.000105816 -5.21585e-05 1.20234e-05 -1.27753e-05 
1867.95 0 2.71891e-05 -0.00037208 5.9738e-06 7.78794e-05 0.00116816 0.000228671 0.000151496 -0.000261622 -2.90641e-05 -0.000182493 0.000529287 -0.00333074 -7.90681e-05 0.000100834 -1.61569e-05 5.94888e-05 -0.000159837 -0.000264003 0.000189686 0.000108954 -9.98316e-06 -6.62127e-05 5.24396e-06 5.54599e-05 -2.58524e-05 1.77151e-05 4.81941e-05 -1.33555e-05 -0.000102466 -5.43117e-05 6.92683e-06 -1.49881e-05 
1868.3 0 2.70622e-05 -0.000390772 4.61484e-06 7.51899e-05 0.000882172 0.000193451 0.000169217 -0.000266096 -2.41514e-05 -0.000166266 0.000534441 -0.00339898 -7.4312e-05 8.95177e-05 -1.70604e-05 6.1742e-05 -0.000154267 -0.00026783 0.000187058 0.000127963 -7.78938e-06 -7.27117e-05 1.18209e-05 5.07263e-05 -2.48006e-05 2.20334e-05 4.73591e-05 -9.69299e-06 -9.98969e-05 -5.60239e-05 3.15144e-06 -1.46444e-05 
1868.65 0 2.69982e-05 -0.000404276 3.20011e-06 7.18964e-05 0.000588974 0.000158653 0.000185232 -0.000265496 -1.60275e-05 -0.000146284 0.000536136 -0.00344072 -6.42152e-05 7.58568e-05 -1.69416e-05 6.05619e-05 -0.000147542 -0.00026957 0.00018306 0.000150066 -7.36667e-06 -7.91684e-05 1.5536e-05 4.6672e-05 -2.36741e-05 2.50644e-05 4.58343e-05 -4.50681e-06 -9.69905e-05 -5.57109e-05 9.94684e-07 -1.18878e-05 
1869 0 2.71822e-05 -0.000412712 1.49625e-06 6.86129e-05 0.000293518 0.000124666 0.00019727 -0.000259893 -5.03438e-06 -0.000124218 0.000532547 -0.00345468 -4.83492e-05 6.38286e-05 -1.79203e-05 5.5853e-05 -0.00013946 -0.000269931 0.000177359 0.000171514 -7.56052e-06 -8.54887e-05 1.67414e-05 4.37323e-05 -2.39765e-05 2.82562e-05 4.36863e-05 5.40457e-07 -9.32267e-05 -5.40621e-05 3.9189e-07 -9.33837e-06 
1869.35 0 2.65588e-05 -0.000414345 5.50485e-07 6.52641e-05 2.46132e-06 9.39911e-05 0.000205606 -0.000250573 8.30555e-06 -0.000102134 0.000523568 -0.00344109 -2.67554e-05 5.40709e-05 -2.25882e-05 4.99072e-05 -0.000131754 -0.000270113 0.000171696 0.000189266 -6.05248e-06 -9.25016e-05 1.74551e-05 4.18347e-05 -2.50189e-05 3.11486e-05 4.1308e-05 3.93866e-06 -8.84804e-05 -5.25335e-05 5.82765e-07 -8.74034e-06 
1869.7 0 2.50758e-05 -0.000410315 1.39394e-06 6.10286e-05 -0.000278477 6.83196e-05 0.000212823 -0.000238143 2.21308e-05 -7.88906e-05 0.000510487 -0.00340271 -2.12985e-06 4.4991e-05 -3.0054e-05 4.65582e-05 -0.000124832 -0.000270169 0.000168153 0.000201454 -2.01876e-06 -0.00010029 1.80991e-05 4.02143e-05 -2.57682e-05 3.07671e-05 3.80132e-05 5.8534e-06 -8.19075e-05 -4.80778e-05 4.92389e-07 -1.01091e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY1SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0.0245412 #ppz=0 #mEff=0.00342618 #wEff=0.0247792 
1470 0 -1.55691e-16 -1.51198e-19 -2.08188e-19 0 1 1.70199e-19 4.94112e-15 -5.42101e-20 -1.83284e-16 0 4.95806e-15 -7.71837e-20 8.05562e-17 8.01479e-21 -1.78349e-19 1.89735e-19 -8.52725e-17 0 6.50521e-18 -2.00642e-19 -5.42101e-20 -1.54074e-33 -2.75454e-19 5.42101e-20 -3.81285e-20 0 -2.05998e-18 3.65019e-19 3.36645e-17 0 -2.37784e-19 5.69206e-19 
1470.35 0 5.63177e-11 -0.00313818 -1.73058e-13 -3.89141e-12 0.999315 -2.06558e-10 1.80274e-09 1.78206e-08 -2.6185e-10 -0.0122535 1.71067e-10 -1.17043e-09 6.18141e-12 1.08394e-07 9.00229e-11 -1.20079e-08 4.52007e-10 -3.08837e-08 4.74531e-11 -5.82792e-08 1.1194e-09 1.41321e-09 1.79224e-09 6.48973e-08 -1.10536e-09 -2.8745e-10 -3.63146e-09 2.03748e-11 -1.61852e-10 2.6567e-09 -1.34739e-09 7.43925e-11 
1470.7 0 7.19232e-10 -0.00645878 -1.38624e-12 -2.18384e-10 0.997444 -1.45213e-09 2.90297e-08 1.3946e-07 -3.31674e-09 -0.0244763 -3.54081e-09 -1.07828e-08 1.99928e-10 8.20663e-07 1.7139e-09 -8.00245e-08 7.08799e-09 -2.54308e-07 1.12237e-09 -4.38615e-07 1.80616e-09 1.02931e-08 1.41021e-08 9.42887e-08 -7.67153e-09 -1.77764e-09 -4.22984e-08 -7.95267e-11 -3.66722e-09 2.00163e-08 -1.48859e-08 2.59603e-10 
1471.05 0 2.93306e-09 -0.00985922 3.29305e-12 -1.92373e-09 0.994692 -4.1282e-09 1.37544e-07 4.57589e-07 -3.20916e-09 -0.0366491 -3.85283e-08 -4.54547e-08 1.40517e-09 2.48435e-06 6.86117e-09 -2.23493e-07 3.31354e-08 -8.79692e-07 3.86548e-09 -1.3714e-06 -1.54332e-08 3.08782e-08 4.20893e-08 -4.43129e-07 -1.13936e-08 -4.41232e-09 -1.42754e-07 -1.13264e-09 -2.08273e-08 6.04756e-08 -4.99581e-08 -1.1464e-10 
1471.4 0 7.19734e-09 -0.0132877 4.38858e-11 -7.36684e-09 0.991122 -8.41761e-09 3.87662e-07 1.0414e-06 2.73644e-08 -0.0487564 -1.26263e-07 -1.29089e-07 4.61655e-09 5.24013e-06 1.5748e-08 -4.39942e-07 9.47608e-08 -2.13204e-06 5.01279e-09 -3.04531e-06 -7.65872e-08 6.56782e-08 7.05409e-08 -1.05472e-06 2.41004e-08 -7.29415e-09 -3.07772e-07 -4.35727e-09 -5.54708e-08 1.2769e-07 -1.15691e-07 -2.53321e-09 
1471.75 0 1.14319e-08 -0.0167634 1.48215e-10 -1.58163e-08 0.986741 -1.58316e-08 8.33634e-07 1.94032e-06 7.88952e-08 -0.0607814 -2.21187e-07 -2.75275e-07 8.45619e-09 9.34357e-06 2.57289e-08 -6.90979e-07 2.1436e-07 -4.21372e-06 -4.37572e-09 -5.62944e-06 -2.1597e-07 1.1644e-07 7.66917e-08 -1.28126e-06 1.42008e-07 -8.64172e-09 -5.30652e-07 -8.92659e-09 -8.16391e-08 2.28215e-07 -2.17344e-07 -8.69112e-09 
1472.1 0 1.06952e-08 -0.0202847 3.03525e-10 -2.37777e-08 0.981574 -3.14462e-08 1.50126e-06 3.20837e-06 2.88198e-08 -0.0727087 -1.95217e-07 -4.84808e-07 7.5947e-09 1.552e-05 3.29985e-08 -9.46005e-07 4.32931e-07 -7.27247e-06 -2.84972e-08 -9.29725e-06 -4.64539e-07 1.85602e-07 6.28076e-08 -1.29942e-06 3.47291e-07 -7.21242e-09 -7.8349e-07 -1.32941e-08 -6.71359e-08 3.81619e-07 -3.32663e-07 -2.00836e-08 
1472.45 0 7.82314e-10 -0.0238511 4.52581e-10 -3.34563e-08 0.975639 -6.15359e-08 2.33738e-06 4.89113e-06 -3.276e-07 -0.0845226 1.37146e-07 -7.58923e-07 -5.04975e-09 2.48372e-05 2.93564e-08 -1.23256e-06 8.12289e-07 -1.14519e-05 -6.56133e-08 -1.42289e-05 -8.30598e-07 2.76058e-07 4.01264e-08 -9.98461e-07 6.24375e-07 -3.19423e-09 -1.06525e-06 -2.47654e-08 -8.09286e-09 6.14447e-07 -4.37154e-07 -3.79487e-08 
1472.8 0 -2.02256e-08 -0.0274658 4.75282e-10 -3.75704e-08 0.968953 -1.06466e-07 3.2084e-06 6.99365e-06 -1.17559e-06 -0.096208 9.36476e-07 -1.10752e-06 -3.73517e-08 3.76434e-05 3.72491e-09 -1.57092e-06 1.39995e-06 -1.69466e-05 -1.25801e-07 -2.05358e-05 -1.28972e-06 3.88572e-07 2.75084e-08 -2.18514e-07 1.00311e-06 3.04755e-09 -1.41233e-06 -4.8264e-08 8.62667e-08 9.31691e-07 -5.30352e-07 -5.71187e-08 
1473.15 0 -5.6078e-08 -0.0311243 1.59459e-10 -1.17088e-08 0.961537 -1.58956e-07 3.99132e-06 9.49322e-06 -2.66254e-06 -0.10775 2.27533e-06 -1.54151e-06 -9.67924e-08 5.29773e-05 -3.84025e-08 -1.91628e-06 2.18992e-06 -2.40054e-05 -2.19339e-07 -2.8293e-05 -1.80204e-06 5.22467e-07 2.21215e-08 1.0017e-06 1.56518e-06 1.26384e-08 -1.83391e-06 -7.61712e-08 2.00393e-07 1.30186e-06 -6.13268e-07 -7.51071e-08 
1473.5 0 -1.12024e-07 -0.0348236 7.18253e-11 4.03702e-08 0.953406 -2.0876e-07 4.64021e-06 1.23565e-05 -4.90689e-06 -0.119135 4.18396e-06 -2.0513e-06 -1.83557e-07 6.94199e-05 -8.32815e-08 -2.1649e-06 3.15253e-06 -3.29006e-05 -3.4963e-07 -3.76016e-05 -2.31205e-06 6.7687e-07 -2.71058e-08 2.81398e-06 2.38073e-06 2.8644e-08 -2.3063e-06 -1.08171e-07 2.96691e-07 1.68535e-06 -6.7945e-07 -1.05353e-07 
1473.85 0 -1.89041e-07 -0.0385621 1.98132e-09 6.61048e-08 0.944579 -2.42632e-07 5.16968e-06 1.55142e-05 -7.97773e-06 -0.130347 6.70305e-06 -2.60995e-06 -2.86412e-07 8.67584e-05 -1.29983e-07 -2.15305e-06 4.30821e-06 -4.39032e-05 -5.3345e-07 -4.8509e-05 -2.75207e-06 8.50602e-07 -1.18846e-07 5.3705e-06 3.46748e-06 5.47241e-08 -2.82254e-06 -1.38564e-07 3.30693e-07 2.09092e-06 -7.32941e-07 -1.60614e-07 
1474.2 0 -2.79526e-07 -0.0423332 6.03043e-09 4.72889e-08 0.935072 -2.44873e-07 5.6013e-06 1.88784e-05 -1.18973e-05 -0.141374 9.86162e-06 -3.21719e-06 -3.90161e-07 0.000106423 -1.93594e-07 -1.69519e-06 5.75743e-06 -5.7269e-05 -7.54457e-07 -6.09628e-05 -3.04509e-06 1.04232e-06 -1.37971e-07 8.65923e-06 4.82635e-06 9.6675e-08 -3.40454e-06 -1.38459e-07 2.96417e-07 2.56859e-06 -8.05709e-07 -2.49036e-07 
1474.55 0 -3.68139e-07 -0.0461329 9.09319e-09 1.20509e-08 0.924901 -2.03236e-07 5.8298e-06 2.24419e-05 -1.66024e-05 -0.152201 1.37161e-05 -3.90346e-06 -4.86549e-07 0.000129737 -3.0836e-07 -6.55157e-07 7.62037e-06 -7.33206e-05 -9.31838e-07 -7.48936e-05 -3.15386e-06 1.25164e-06 2.29136e-08 1.29141e-05 6.4783e-06 1.61738e-07 -4.07576e-06 -1.07881e-07 2.19612e-07 3.13277e-06 -9.20444e-07 -3.78248e-07 
1474.9 0 -4.50045e-07 -0.0499579 8.28087e-09 -2.51979e-08 0.914083 -1.20469e-07 5.67004e-06 2.62976e-05 -2.19388e-05 -0.162815 1.84307e-05 -4.65916e-06 -5.80902e-07 0.00015689 -5.06255e-07 1.16558e-06 1.00002e-05 -9.25318e-05 -1.0126e-06 -9.02162e-05 -3.10647e-06 1.47767e-06 3.10261e-07 1.83305e-05 8.41152e-06 2.59735e-07 -4.85726e-06 -8.47835e-08 1.38849e-07 3.74968e-06 -1.109e-06 -5.45837e-07 
1475.25 0 -5.33945e-07 -0.0537994 4.42113e-09 -4.89247e-08 0.902638 -1.47365e-08 5.07819e-06 3.05473e-05 -2.77648e-05 -0.173204 2.42724e-05 -5.42056e-06 -6.92778e-07 0.00018752 -8.0108e-07 4.20331e-06 1.30194e-05 -0.00011537 -1.02407e-06 -0.000106877 -2.92875e-06 1.7213e-06 5.63388e-07 2.47211e-05 1.05086e-05 3.99561e-07 -5.71913e-06 -8.24565e-08 5.90977e-08 4.4022e-06 -1.40487e-06 -7.47511e-07 
1475.6 0 -6.45465e-07 -0.0576507 -1.44438e-10 -7.71903e-08 0.890583 9.98265e-08 4.15239e-06 3.52596e-05 -3.40928e-05 -0.183355 3.14051e-05 -6.1515e-06 -8.39703e-07 0.000220812 -1.20834e-06 8.94424e-06 1.67518e-05 -0.000142236 -1.03217e-06 -0.00012495 -2.61563e-06 1.98249e-06 5.7613e-07 3.21543e-05 1.26324e-05 5.84044e-07 -6.60512e-06 -9.21105e-08 -4.11293e-08 5.09634e-06 -1.76472e-06 -9.65027e-07 
1475.95 0 -8.24851e-07 -0.061509 -7.17518e-09 -1.64159e-07 0.877934 2.07146e-07 2.92695e-06 4.04556e-05 -4.11258e-05 -0.193255 3.98375e-05 -6.86783e-06 -1.04542e-06 0.000255829 -1.70877e-06 1.56819e-05 2.11778e-05 -0.00017334 -1.10492e-06 -0.000144473 -2.15084e-06 2.25067e-06 1.68788e-07 4.09865e-05 1.47552e-05 8.07624e-07 -7.52489e-06 -1.00711e-07 -7.7725e-08 5.827e-06 -2.07785e-06 -1.17381e-06 
1476.3 0 -1.08929e-06 -0.0653654 -2.03003e-08 -2.93081e-07 0.864713 2.87749e-07 1.35442e-06 4.60909e-05 -4.91499e-05 -0.202895 4.96246e-05 -7.57559e-06 -1.35477e-06 0.00029278 -2.26581e-06 2.43515e-05 2.63152e-05 -0.000208482 -1.26373e-06 -0.000165385 -1.5443e-06 2.51768e-06 -6.37491e-07 5.10396e-05 1.68734e-05 1.05777e-06 -8.47986e-06 -8.76876e-08 1.57162e-08 6.62091e-06 -2.26581e-06 -1.39075e-06 
1476.65 0 -1.42603e-06 -0.0692103 -3.50496e-08 -3.51045e-07 0.850936 3.47487e-07 -5.53824e-07 5.20804e-05 -5.84471e-05 -0.212262 6.09906e-05 -8.28806e-06 -1.78847e-06 0.000333055 -2.86418e-06 3.46522e-05 3.2297e-05 -0.000247398 -1.51882e-06 -0.000187687 -7.74617e-07 2.78587e-06 -1.72018e-06 6.20748e-05 1.89345e-05 1.33122e-06 -9.43318e-06 -5.82148e-08 1.47029e-07 7.51332e-06 -2.3569e-06 -1.62026e-06 
1477 0 -1.83008e-06 -0.073041 -4.47749e-08 -3.04339e-07 0.836616 4.23626e-07 -2.73726e-06 5.83444e-05 -6.92978e-05 -0.221345 7.42496e-05 -9.06534e-06 -2.33032e-06 0.000377077 -3.44572e-06 4.63685e-05 3.92948e-05 -0.000290056 -1.94458e-06 -0.000211247 1.69249e-07 3.05501e-06 -3.073e-06 7.45197e-05 2.09783e-05 1.62776e-06 -1.03726e-05 -1.62179e-08 2.16625e-07 8.43853e-06 -2.44279e-06 -1.86234e-06 
1477.35 0 -2.31697e-06 -0.0768528 -5.18377e-08 -3.12368e-07 0.821778 5.57872e-07 -5.09412e-06 6.48624e-05 -8.19809e-05 -0.230135 8.96439e-05 -9.95314e-06 -2.97331e-06 0.00042346 -3.97123e-06 5.95151e-05 4.73858e-05 -0.0003367 -2.58589e-06 -0.000235844 1.28367e-06 3.32457e-06 -4.76405e-06 8.87033e-05 2.31421e-05 1.95684e-06 -1.12786e-05 8.8609e-08 1.79919e-07 9.3146e-06 -2.58955e-06 -2.15952e-06 
1477.7 0 -2.90052e-06 -0.080636 -6.25611e-08 -4.52644e-07 0.806443 7.85154e-07 -7.46646e-06 7.17245e-05 -9.67132e-05 -0.238621 0.000107246 -1.09846e-05 -3.73694e-06 0.000471415 -4.46108e-06 7.4243e-05 5.65564e-05 -0.0003878 -3.34988e-06 -0.000261466 2.68637e-06 3.6011e-06 -6.76374e-06 0.000104304 2.54458e-05 2.34116e-06 -1.21565e-05 3.34358e-07 1.20348e-07 1.01967e-05 -2.773e-06 -2.51539e-06 
1478.05 0 -3.58194e-06 -0.0843833 -7.7299e-08 -6.14452e-07 0.79063 1.15448e-06 -9.63619e-06 7.90113e-05 -0.000113777 -0.246796 0.000126826 -1.22507e-05 -4.65669e-06 0.00052188 -4.92807e-06 9.06163e-05 6.68894e-05 -0.000443714 -4.0153e-06 -0.000288358 4.52342e-06 3.89222e-06 -8.95469e-06 0.000121096 2.77769e-05 2.78171e-06 -1.30424e-05 7.68049e-07 1.57158e-07 1.11485e-05 -2.88444e-06 -2.90976e-06 
1478.4 0 -4.37918e-06 -0.0880897 -9.47215e-08 -7.7304e-07 0.774357 1.73477e-06 -1.12243e-05 8.65687e-05 -0.000133456 -0.254649 0.000148026 -1.39358e-05 -5.75705e-06 0.000575417 -5.43771e-06 0.000108583 7.85758e-05 -0.000504637 -4.3323e-06 -0.000316837 7.02651e-06 4.18661e-06 -1.13699e-05 0.000139252 2.99977e-05 3.24353e-06 -1.39848e-05 1.36313e-06 2.76237e-07 1.21152e-05 -2.87491e-06 -3.34943e-06 
1478.75 0 -5.34478e-06 -0.0917485 -1.13619e-07 -1.01033e-06 0.757646 2.56524e-06 -1.19386e-05 9.40452e-05 -0.000155965 -0.262173 0.000170617 -1.62839e-05 -7.06279e-06 0.00063068 -6.08348e-06 0.000128142 9.16641e-05 -0.000570616 -4.19785e-06 -0.000347143 1.04789e-05 4.46091e-06 -1.41897e-05 0.000158865 3.18903e-05 3.69029e-06 -1.49401e-05 2.03969e-06 3.63628e-07 1.30037e-05 -2.78234e-06 -3.77798e-06 
1479.1 0 -6.49583e-06 -0.0953538 -1.29468e-07 -1.38942e-06 0.740516 3.67765e-06 -1.17068e-05 0.000101184 -0.00018161 -0.269359 0.000194369 -1.94492e-05 -8.56186e-06 0.000684983 -6.8547e-06 0.000149173 0.000106043 -0.000641294 -3.78789e-06 -0.000379392 1.46726e-05 4.69867e-06 -1.74126e-05 0.00017995 3.32067e-05 4.09504e-06 -1.5839e-05 2.7346e-06 3.58567e-07 1.37565e-05 -2.5492e-06 -4.11874e-06 
1479.45 0 -7.79823e-06 -0.0989 -1.24226e-07 -1.93732e-06 0.72299 5.18295e-06 -1.00498e-05 0.000107976 -0.00021075 -0.276201 0.000218884 -2.34065e-05 -1.01708e-05 0.000736093 -7.72931e-06 0.000171172 0.00012153 -0.000716054 -3.42634e-06 -0.000413316 1.89418e-05 4.88386e-06 -2.08379e-05 0.000202549 3.38982e-05 4.43531e-06 -1.67317e-05 3.48197e-06 2.08849e-07 1.44177e-05 -2.05096e-06 -4.35193e-06 
1479.8 0 -9.22459e-06 -0.102381 -8.51052e-08 -2.63342e-06 0.70509 7.23916e-06 -6.01362e-06 0.00011438 -0.000243755 -0.282692 0.000243585 -2.81175e-05 -1.18548e-05 0.000783399 -8.66654e-06 0.000193467 0.000137904 -0.000794773 -3.24701e-06 -0.000448313 2.30763e-05 5.02311e-06 -2.42665e-05 0.00022661 3.41244e-05 4.69953e-06 -1.75307e-05 4.34945e-06 -9.80143e-08 1.50367e-05 -1.2501e-06 -4.44329e-06 
1480.15 0 -1.07761e-05 -0.10579 -3.91096e-08 -3.47664e-06 0.68684 9.95581e-06 1.07495e-06 0.000120099 -0.000281139 -0.288827 0.000268009 -3.35201e-05 -1.36973e-05 0.000826537 -9.55279e-06 0.000215378 0.000155019 -0.000877844 -3.20785e-06 -0.000483897 2.74474e-05 5.13381e-06 -2.75607e-05 0.000252114 3.38584e-05 4.86126e-06 -1.81993e-05 5.33269e-06 -3.93892e-07 1.55204e-05 -1.2369e-07 -4.44296e-06 
1480.5 0 -1.24768e-05 -0.109123 -1.35224e-08 -4.59282e-06 0.668262 1.33822e-05 1.14536e-05 0.00012493 -0.000323274 -0.294599 0.000292224 -3.94212e-05 -1.57773e-05 0.000863652 -1.04764e-05 0.000236229 0.00017268 -0.000965443 -3.23538e-06 -0.000519539 3.22831e-05 5.20773e-06 -3.07548e-05 0.000279022 3.30731e-05 4.92379e-06 -1.88656e-05 6.45252e-06 -6.36934e-07 1.57388e-05 1.26032e-06 -4.51365e-06 
1480.85 0 -1.43411e-05 -0.11237 1.16651e-08 -6.11481e-06 0.649378 1.75524e-05 2.54507e-05 0.000129085 -0.000370254 -0.300004 0.000316281 -4.58855e-05 -1.81069e-05 0.000893209 -1.17776e-05 0.000255884 0.000190603 -0.00105709 -3.18409e-06 -0.000554708 3.75713e-05 5.24959e-06 -3.39325e-05 0.000306992 3.21843e-05 4.94691e-06 -1.94111e-05 7.75099e-06 -1.00823e-06 1.57512e-05 2.72823e-06 -4.72543e-06 
1481.2 0 -1.63791e-05 -0.115525 4.35757e-08 -7.85742e-06 0.630203 2.25791e-05 4.37136e-05 0.000132898 -0.000422517 -0.305039 0.000339712 -5.34326e-05 -2.06819e-05 0.000917138 -1.37073e-05 0.000274646 0.000208774 -0.00115197 -2.96641e-06 -0.0005893 4.32553e-05 5.27765e-06 -3.72242e-05 0.000335728 3.1423e-05 4.95291e-06 -1.96794e-05 9.20859e-06 -1.55619e-06 1.58009e-05 4.2822e-06 -5.02381e-06 
1481.55 0 -1.8674e-05 -0.118586 5.20647e-08 -9.41964e-06 0.610758 2.86885e-05 6.69422e-05 0.000136474 -0.0004809 -0.309697 0.000362389 -6.24495e-05 -2.34742e-05 0.00093966 -1.62926e-05 0.000292137 0.000227546 -0.00124959 -2.63033e-06 -0.000623333 4.90874e-05 5.28699e-06 -4.09473e-05 0.000365473 3.05312e-05 4.88556e-06 -1.99756e-05 1.07908e-05 -2.11457e-06 1.60412e-05 6.04217e-06 -5.33228e-06 
1481.9 0 -2.13367e-05 -0.121548 5.45846e-08 -1.06526e-05 0.591067 3.61473e-05 9.56285e-05 0.000139727 -0.000546236 -0.313975 0.000384805 -7.27219e-05 -2.64253e-05 0.000963256 -1.93711e-05 0.000307532 0.000247132 -0.00135006 -2.20265e-06 -0.000656563 5.46392e-05 5.26723e-06 -4.54728e-05 0.000396712 2.9456e-05 4.71435e-06 -2.05568e-05 1.24487e-05 -2.75417e-06 1.63981e-05 7.94456e-06 -5.57184e-06 
1482.25 0 -2.43705e-05 -0.124406 1.08797e-07 -1.18578e-05 0.571152 4.52532e-05 0.000129637 0.000142493 -0.000618813 -0.317871 0.000406921 -8.37696e-05 -2.94865e-05 0.000988206 -2.26697e-05 0.000320769 0.00026744 -0.00145361 -1.62609e-06 -0.000689345 5.9561e-05 5.23599e-06 -5.09656e-05 0.000429445 2.84229e-05 4.50947e-06 -2.11625e-05 1.40677e-05 -3.65072e-06 1.66811e-05 9.93938e-06 -5.76334e-06 
1482.6 0 -2.77146e-05 -0.127153 2.14245e-07 -1.32799e-05 0.551035 5.63214e-05 0.000168193 0.000144565 -0.000698341 -0.321382 0.000428162 -9.54351e-05 -3.26496e-05 0.00101437 -2.60315e-05 0.000332576 0.00028844 -0.00155987 -8.06049e-07 -0.000722429 6.37621e-05 5.19064e-06 -5.71496e-05 0.00046306 2.73387e-05 4.34763e-06 -2.16571e-05 1.55422e-05 -4.75036e-06 1.67555e-05 1.20572e-05 -6.02902e-06 
1482.95 0 -3.12662e-05 -0.129784 3.33902e-07 -1.46809e-05 0.530735 6.95828e-05 0.000210161 0.000145844 -0.000784862 -0.324507 0.000448393 -0.00010787 -3.59538e-05 0.00103965 -2.94565e-05 0.000343758 0.000309773 -0.00166814 4.00466e-07 -0.000755822 6.72923e-05 5.10524e-06 -6.33215e-05 0.000497163 2.60698e-05 4.21465e-06 -2.20905e-05 1.68542e-05 -5.93849e-06 1.66145e-05 1.42141e-05 -6.42855e-06 
1483.3 0 -3.4858e-05 -0.132296 4.51407e-07 -1.59967e-05 0.51027 8.52366e-05 0.000254381 0.00014637 -0.000878697 -0.327243 0.000467853 -0.000121031 -3.94735e-05 0.00105917 -3.30239e-05 0.000354447 0.000330233 -0.00177784 2.17998e-06 -0.000789222 7.03166e-05 4.98769e-06 -6.89266e-05 0.000532125 2.47198e-05 4.03398e-06 -2.22235e-05 1.80411e-05 -7.13282e-06 1.63281e-05 1.64417e-05 -6.92518e-06 
1483.65 0 -3.83886e-05 -0.134684 5.77045e-07 -1.76761e-05 0.48966 0.000103405 0.000299917 0.000146048 -0.000979466 -0.329588 0.000487035 -0.000134609 -4.32314e-05 0.00106964 -3.68201e-05 0.000363771 0.000348649 -0.00188865 4.6564e-06 -0.000822709 7.31556e-05 4.90766e-06 -7.38616e-05 0.00056847 2.33824e-05 3.74387e-06 -2.16982e-05 1.9153e-05 -8.38369e-06 1.58962e-05 1.91354e-05 -7.48928e-06 
1484 0 -4.18389e-05 -0.136948 6.98082e-07 -1.9905e-05 0.46893 0.00012408 0.000346079 0.000144608 -0.00108629 -0.331543 0.000506657 -0.000148454 -4.71977e-05 0.00107167 -4.09371e-05 0.000370593 0.000364965 -0.00200021 7.84972e-06 -0.000856239 7.60668e-05 4.90297e-06 -7.82603e-05 0.00060635 2.23219e-05 3.3387e-06 -2.06344e-05 2.02784e-05 -9.56569e-06 1.52313e-05 2.24207e-05 -8.16882e-06 
1484.35 0 -4.52032e-05 -0.139083 8.1059e-07 -2.25389e-05 0.448106 0.000147264 0.000392673 0.000141878 -0.00119841 -0.33311 0.000526825 -0.000162677 -5.13407e-05 0.00106636 -4.56013e-05 0.000374211 0.000379613 -0.0021117 1.18066e-05 -0.000889396 7.91838e-05 4.92208e-06 -8.2209e-05 0.000645728 2.18229e-05 2.82576e-06 -1.92807e-05 2.15829e-05 -1.05498e-05 1.43298e-05 2.60513e-05 -9.00238e-06 
1484.7 0 -4.84688e-05 -0.141086 9.37648e-07 -2.56784e-05 0.427213 0.000173046 0.000439664 0.00013782 -0.00131536 -0.334291 0.000547105 -0.00017736 -5.56046e-05 0.00105312 -5.10792e-05 0.000373966 0.000392565 -0.00222251 1.68889e-05 -0.000922326 8.24241e-05 4.91456e-06 -8.55224e-05 0.000686121 2.16078e-05 2.20997e-06 -1.75992e-05 2.3249e-05 -1.15772e-05 1.31822e-05 3.0066e-05 -9.88935e-06 
1485.05 0 -5.16324e-05 -0.142953 1.09501e-06 -2.96153e-05 0.406274 0.000201522 0.000486631 0.000132377 -0.00143685 -0.335088 0.000567503 -0.000192359 -5.9883e-05 0.00103087 -5.73111e-05 0.000369336 0.000403615 -0.00233243 2.37827e-05 -0.000955632 8.52455e-05 4.84744e-06 -8.7992e-05 0.000726704 2.11703e-05 1.51e-06 -1.54818e-05 2.52201e-05 -1.28273e-05 1.17384e-05 3.48045e-05 -1.06281e-05 
1485.4 0 -5.46917e-05 -0.144679 1.32037e-06 -3.45416e-05 0.385309 0.000232804 0.000533183 0.000125438 -0.00156249 -0.335502 0.000588033 -0.000207402 -6.40305e-05 0.00099912 -6.39342e-05 0.000361057 0.000412657 -0.00244131 3.301e-05 -0.000989624 8.71594e-05 4.72473e-06 -8.97612e-05 0.000767378 2.00946e-05 7.95951e-07 -1.27151e-05 2.71398e-05 -1.42474e-05 1.00865e-05 4.02935e-05 -1.11345e-05 
1485.75 0 -5.77017e-05 -0.146264 1.64315e-06 -4.04888e-05 0.364338 0.000266929 0.000579157 0.000117041 -0.00169176 -0.335536 0.000608058 -0.000222518 -6.79571e-05 0.000957943 -7.07892e-05 0.000351003 0.000419269 -0.00254887 4.45805e-05 -0.00102413 8.82807e-05 4.54895e-06 -9.12324e-05 0.000808727 1.78511e-05 1.25314e-07 -9.28403e-06 2.87019e-05 -1.57434e-05 8.4841e-06 4.64001e-05 -1.14798e-05 
1486.1 0 -6.0716e-05 -0.147705 1.99518e-06 -4.72859e-05 0.343387 0.000303683 0.000623935 0.000107469 -0.00182426 -0.335194 0.000626691 -0.000237988 -7.1596e-05 0.000909876 -7.80287e-05 0.000339848 0.000422722 -0.00265436 5.82879e-05 -0.00105833 8.90155e-05 4.26373e-06 -9.27785e-05 0.000850719 1.41214e-05 -5.87777e-07 -5.4106e-06 2.98943e-05 -1.72102e-05 7.29701e-06 5.32131e-05 -1.15914e-05 
1486.45 0 -6.3761e-05 -0.149001 2.34057e-06 -5.41164e-05 0.322476 0.00034283 0.000666661 9.6952e-05 -0.00195993 -0.33448 0.000643143 -0.000253763 -7.47029e-05 0.000861654 -8.56988e-05 0.000326547 0.000423063 -0.00275673 7.39637e-05 -0.00109178 8.96917e-05 3.8801e-06 -9.45332e-05 0.000892713 9.18132e-06 -1.48785e-06 -1.00248e-06 3.08815e-05 -1.86274e-05 6.82737e-06 6.06783e-05 -1.13239e-05 
1486.8 0 -6.68832e-05 -0.150146 2.72392e-06 -5.98065e-05 0.301623 0.000384456 0.00070711 8.57107e-05 -0.00209947 -0.333398 0.000656689 -0.000269294 -7.70598e-05 0.000820022 -9.37668e-05 0.000310015 0.000421262 -0.00285514 9.13466e-05 -0.00112472 9.03099e-05 3.49767e-06 -9.64887e-05 0.000934228 3.54739e-06 -2.58579e-06 3.99993e-06 3.18139e-05 -1.97945e-05 7.02444e-06 6.85134e-05 -1.07911e-05 
1487.15 0 -7.02235e-05 -0.151138 3.13219e-06 -6.39444e-05 0.280841 0.000428875 0.000745075 7.41157e-05 -0.0022435 -0.331952 0.000666521 -0.000283833 -7.8752e-05 0.000784933 -0.000102387 0.000289904 0.000417923 -0.00294891 0.000110113 -0.0011569 9.05671e-05 3.20297e-06 -9.88335e-05 0.000974896 -2.51867e-06 -3.72788e-06 9.37058e-06 3.27109e-05 -2.03472e-05 7.27792e-06 7.66005e-05 -1.01636e-05 
1487.5 0 -7.39224e-05 -0.151976 3.52432e-06 -6.72438e-05 0.260143 0.00047631 0.000779208 6.24976e-05 -0.00239179 -0.330146 0.000671768 -0.000296556 -8.01093e-05 0.00074828 -0.000111723 0.000265854 0.000412395 -0.00303831 0.000129962 -0.00118737 9.01517e-05 2.93903e-06 -0.000101675 0.00101485 -9.03849e-06 -4.76632e-06 1.48768e-05 3.34415e-05 -2.0424e-05 7.03979e-06 8.51407e-05 -9.45962e-06 
1487.85 0 -7.79432e-05 -0.152661 3.8974e-06 -7.08164e-05 0.239545 0.000526876 0.000807686 5.11311e-05 -0.0025441 -0.327984 0.000671997 -0.000306757 -8.14821e-05 0.000702559 -0.000121809 0.000237209 0.000403166 -0.00312508 0.000150646 -0.00121507 8.86147e-05 2.52615e-06 -0.000104784 0.00105508 -1.58409e-05 -5.57832e-06 2.02653e-05 3.40394e-05 -2.05106e-05 6.6177e-06 9.42013e-05 -8.6889e-06 
1488.2 0 -8.20772e-05 -0.153193 4.2862e-06 -7.49391e-05 0.219069 0.000580528 0.000830002 4.01168e-05 -0.00270005 -0.325473 0.000667265 -0.000314065 -8.30734e-05 0.000649754 -0.00013259 0.000203943 0.000389648 -0.00321117 0.000172379 -0.00123962 8.55404e-05 1.92804e-06 -0.000107931 0.00109599 -2.25582e-05 -6.17448e-06 2.56851e-05 3.48597e-05 -2.09547e-05 6.55117e-06 0.000103419 -7.84926e-06 
1488.55 0 -8.5903e-05 -0.153572 4.76012e-06 -7.89567e-05 0.198733 0.000637169 0.000846681 2.92442e-05 -0.00285832 -0.322622 0.000657731 -0.000318213 -8.50513e-05 0.000598184 -0.000143909 0.000166897 0.000373843 -0.00329753 0.000196024 -0.00126155 8.1343e-05 1.28233e-06 -0.000111003 0.00113677 -2.92018e-05 -6.75225e-06 3.15193e-05 3.61355e-05 -2.18383e-05 6.66305e-06 0.000112584 -6.851e-06 
1488.9 0 -8.91555e-05 -0.153798 5.33475e-06 -8.21186e-05 0.178558 0.000696857 0.000857621 1.84967e-05 -0.00301684 -0.319436 0.000643495 -0.000318939 -8.77568e-05 0.000553216 -0.000155469 0.000126694 0.000359169 -0.00338389 0.000222313 -0.00128133 7.65665e-05 6.94612e-07 -0.000113973 0.00117713 -3.60218e-05 -7.53348e-06 3.80013e-05 3.76628e-05 -2.3072e-05 6.59447e-06 0.00012212 -5.65747e-06 
1489.25 0 -9.18916e-05 -0.153875 5.86237e-06 -8.4091e-05 0.158564 0.000759398 0.000863184 8.23222e-06 -0.00317348 -0.315924 0.000624412 -0.00031639 -9.16566e-05 0.000514125 -0.000167116 8.32334e-05 0.000347356 -0.00346924 0.000250894 -0.00129952 7.09931e-05 2.47056e-07 -0.000116692 0.00121788 -4.33139e-05 -8.65534e-06 4.53624e-05 3.91045e-05 -2.44788e-05 6.56669e-06 0.000132231 -4.43674e-06 
1489.6 0 -9.41684e-05 -0.153802 6.17787e-06 -8.51721e-05 0.138779 0.000824416 0.000865338 -1.66087e-06 -0.00332701 -0.312097 0.000600477 -0.000311082 -9.71054e-05 0.000478332 -0.000179133 3.60607e-05 0.000337414 -0.00355211 0.000280646 -0.00131724 6.46762e-05 1.54903e-08 -0.000118733 0.00125945 -5.13463e-05 -1.02407e-05 5.34704e-05 4.05514e-05 -2.60283e-05 7.02162e-06 0.000142737 -3.49254e-06 
1489.95 0 -9.60716e-05 -0.153581 6.32938e-06 -8.57693e-05 0.119224 0.000891836 0.000865768 -1.21703e-05 -0.00347744 -0.307965 0.000572294 -0.000303018 -0.000104053 0.000446174 -0.000191946 -1.59171e-05 0.000327596 -0.00363043 0.000311013 -0.00133488 5.85941e-05 -9.20808e-09 -0.0001202 0.00130106 -5.99347e-05 -1.23413e-05 6.17496e-05 4.23548e-05 -2.79238e-05 8.03741e-06 0.000153621 -2.95039e-06 
1490.3 0 -9.77243e-05 -0.15321 6.51598e-06 -8.55665e-05 0.0999162 0.000961812 0.00086505 -2.42997e-05 -0.00362457 -0.30354 0.00053998 -0.000291356 -0.000111957 0.000421344 -0.000205771 -7.43169e-05 0.000317727 -0.00370219 0.000341929 -0.00135181 5.37871e-05 1.57967e-07 -0.00012184 0.00134132 -6.87938e-05 -1.49199e-05 6.9896e-05 4.45668e-05 -3.04863e-05 9.33527e-06 0.000164984 -2.73817e-06 
1490.65 0 -9.92618e-05 -0.15269 6.83678e-06 -8.39001e-05 0.0808697 0.00103453 0.000863701 -3.80495e-05 -0.00376775 -0.298828 0.000502981 -0.000275106 -0.000120293 0.000405537 -0.000220795 -0.000140349 0.00030908 -0.00376697 0.000372823 -0.00136787 5.03313e-05 5.56411e-07 -0.000123921 0.00137957 -7.84487e-05 -1.77564e-05 7.78371e-05 4.71875e-05 -3.38497e-05 1.05598e-05 0.000176644 -2.69042e-06 
1491 0 -0.000100822 -0.152022 7.05807e-06 -8.09779e-05 0.0620974 0.00111022 0.000862776 -5.24167e-05 -0.00390733 -0.293837 0.00046121 -0.000253842 -0.00012884 0.00039492 -0.000237059 -0.000214572 0.000301859 -0.00382561 0.000402998 -0.00138374 4.75333e-05 1.31753e-06 -0.000126137 0.00141634 -8.94869e-05 -2.04403e-05 8.52225e-05 5.02591e-05 -3.73582e-05 1.1674e-05 0.000188466 -2.47941e-06 
1491.35 0 -0.000102388 -0.151207 6.92459e-06 -7.76087e-05 0.0436109 0.00118911 0.000863716 -6.65382e-05 -0.00404437 -0.288574 0.000414419 -0.000227616 -0.000137391 0.000384517 -0.00025451 -0.000297091 0.000294196 -0.00387779 0.000432004 -0.00140031 4.48344e-05 2.60984e-06 -0.000128221 0.00145179 -0.000101919 -2.27088e-05 9.23064e-05 5.36989e-05 -4.01805e-05 1.28774e-05 0.000200577 -1.93714e-06 
1491.7 0 -0.000103765 -0.150246 6.45582e-06 -7.40931e-05 0.0254196 0.00127131 0.000867227 -8.04244e-05 -0.00417881 -0.28305 0.000362193 -0.000196658 -0.000146047 0.00037235 -0.000273331 -0.000386843 0.000284081 -0.00392157 0.000459765 -0.00141841 4.19405e-05 4.35659e-06 -0.0001299 0.00148529 -0.000115319 -2.45726e-05 9.99054e-05 5.7499e-05 -4.22265e-05 1.41428e-05 0.000213042 -1.27718e-06 
1492.05 0 -0.000104602 -0.149141 5.72834e-06 -7.04718e-05 0.00753375 0.00135676 0.000873034 -9.42392e-05 -0.0043095 -0.277272 0.000304291 -0.000161136 -0.000155031 0.000359389 -0.000293661 -0.000481649 0.000271528 -0.00395498 0.000486675 -0.00143808 3.86975e-05 6.15483e-06 -0.000130366 0.00151696 -0.000128968 -2.6062e-05 0.00010815 6.15039e-05 -4.41326e-05 1.52287e-05 0.000225615 -7.93201e-07 
1492.4 0 -0.000104651 -0.147898 4.79171e-06 -6.64286e-05 -0.0100313 0.00144544 0.000881071 -0.000107731 -0.00443598 -0.271253 0.000240284 -0.000121195 -0.000164216 0.000348447 -0.000315186 -0.00057892 0.000258664 -0.00397739 0.000512898 -0.00145817 3.49554e-05 7.67851e-06 -0.000128915 0.00154755 -0.000142546 -2.70496e-05 0.000117072 6.5415e-05 -4.65562e-05 1.60919e-05 0.000237924 -4.90883e-07 
1492.75 0 -0.000103914 -0.14652 3.61864e-06 -6.11667e-05 -0.0272581 0.00153729 0.000891754 -0.000120926 -0.00455819 -0.265004 0.000169654 -7.72802e-05 -0.00017362 0.000342329 -0.000337101 -0.000676495 0.000247764 -0.00398834 0.000538372 -0.00147784 3.07605e-05 8.95437e-06 -0.000125884 0.00157695 -0.000156678 -2.74656e-05 0.000127146 6.92539e-05 -4.93274e-05 1.70057e-05 0.000249854 -4.95483e-08 
1493.1 0 -0.000102517 -0.145006 2.26464e-06 -5.45192e-05 -0.044133 0.00163232 0.000904857 -0.00013435 -0.00467593 -0.258538 9.20235e-05 -3.00876e-05 -0.000183422 0.000342814 -0.000358588 -0.000773399 0.000239589 -0.00398675 0.000563139 -0.00149733 2.65125e-05 1.02052e-05 -0.000121822 0.00160436 -0.000172167 -2.74311e-05 0.000138474 7.31979e-05 -5.22685e-05 1.83232e-05 0.000261518 7.85904e-07 
1493.45 0 -0.00010067 -0.14336 1.05407e-06 -4.70117e-05 -0.0606465 0.00173042 0.000919644 -0.00014848 -0.00478903 -0.251866 6.6002e-06 1.96286e-05 -0.000193343 0.000350563 -0.000379543 -0.000869113 0.000233506 -0.00397277 0.000587129 -0.00151665 2.24783e-05 1.16e-05 -0.000117331 0.00162941 -0.00018891 -2.70548e-05 0.000150537 7.72554e-05 -5.59682e-05 2.02088e-05 0.000273029 1.81902e-06 
1493.8 0 -9.86003e-05 -0.141584 2.38553e-07 -3.89865e-05 -0.0767907 0.00183106 0.000935815 -0.000163434 -0.0048969 -0.244999 -8.74338e-05 7.13291e-05 -0.000202834 0.000363653 -0.000400659 -0.000962697 0.000228098 -0.00394826 0.000609652 -0.00153508 1.87753e-05 1.3187e-05 -0.000113081 0.00165201 -0.00020634 -2.63878e-05 0.000162966 8.11705e-05 -6.07535e-05 2.23463e-05 0.000284456 2.67269e-06 
1494.15 0 -9.63125e-05 -0.139681 -3.79538e-07 -3.11164e-05 -0.0925571 0.00193363 0.000953043 -0.000179201 -0.00499934 -0.237945 -0.000189242 0.000125051 -0.000211807 0.000378073 -0.000422425 -0.00105327 0.000221635 -0.00391383 0.000629762 -0.0015527 1.55085e-05 1.51478e-05 -0.00010896 0.00167238 -0.000224207 -2.53819e-05 0.000175664 8.5003e-05 -6.58947e-05 2.40256e-05 0.000295694 3.29579e-06 
1494.5 0 -9.35849e-05 -0.137657 -1.19533e-06 -2.44065e-05 -0.107935 0.00203815 0.000970142 -0.000195571 -0.00509686 -0.230717 -0.000295982 0.000180857 -0.000220501 0.000392115 -0.000444209 -0.00114098 0.000213393 -0.00386792 0.000647253 -0.00156998 1.23287e-05 1.76142e-05 -0.000104234 0.00169097 -0.000241976 -2.40276e-05 0.000187992 8.9049e-05 -7.057e-05 2.46643e-05 0.000306204 3.88108e-06 
1494.85 0 -9.03114e-05 -0.135515 -2.3524e-06 -1.89261e-05 -0.122914 0.00214475 0.000985436 -0.000212387 -0.00518966 -0.223323 -0.000404752 0.000238356 -0.000228801 0.000407313 -0.000464839 -0.00122637 0.000204635 -0.0038095 0.000662452 -0.00158649 8.36729e-06 2.0542e-05 -9.82447e-05 0.00170774 -0.000258543 -2.24164e-05 0.000199986 9.31909e-05 -7.45829e-05 2.42052e-05 0.000315416 4.16946e-06 
1495.2 0 -8.63862e-05 -0.133258 -3.68324e-06 -1.41048e-05 -0.137485 0.00225293 0.000997517 -0.000230007 -0.00527733 -0.215774 -0.000514008 0.000297163 -0.000236202 0.000424685 -0.000483822 -0.00130955 0.00019723 -0.00373941 0.000675774 -0.00160264 2.94404e-06 2.39848e-05 -9.06043e-05 0.00172251 -0.000273047 -2.05173e-05 0.000212815 9.71133e-05 -7.8228e-05 2.28851e-05 0.000323763 3.65155e-06 
1495.55 0 -8.15926e-05 -0.130889 -4.76239e-06 -9.97072e-06 -0.151642 0.00236186 0.00100609 -0.000248562 -0.00535917 -0.208079 -0.000622845 0.000357146 -0.000242515 0.000442569 -0.00050093 -0.00139046 0.00019169 -0.00365977 0.000687699 -0.00162002 -3.8405e-06 2.80503e-05 -8.11913e-05 0.001735 -0.00028514 -1.81356e-05 0.000226528 0.000100727 -8.19582e-05 2.08646e-05 0.000331477 2.30737e-06 
1495.9 0 -7.57607e-05 -0.128407 -5.37077e-06 -7.1324e-06 -0.165385 0.00247071 0.00101155 -0.000267142 -0.00543375 -0.200249 -0.000730378 0.000418187 -0.000248458 0.000457917 -0.000515656 -0.00146826 0.000187064 -0.0035728 0.000698814 -0.00163853 -1.09692e-05 3.26345e-05 -7.01162e-05 0.0017442 -0.000294968 -1.52185e-05 0.000240034 0.00010412 -8.58457e-05 1.83126e-05 0.000338114 3.49959e-07 
1496.25 0 -6.89414e-05 -0.125815 -5.8342e-06 -5.93685e-06 -0.178718 0.00257842 0.00101358 -0.000284534 -0.00549939 -0.192292 -0.000835946 0.000480606 -0.000254893 0.000468686 -0.000527835 -0.00154215 0.000182221 -0.00347993 0.0007092 -0.00165669 -1.72384e-05 3.77713e-05 -5.7496e-05 0.001749 -0.00030334 -1.20276e-05 0.000253515 0.000107232 -8.99128e-05 1.53181e-05 0.000343714 -2.0209e-06 
1496.6 0 -6.12897e-05 -0.123114 -6.5309e-06 -6.34523e-06 -0.191647 0.00268373 0.00101244 -0.000300465 -0.0055551 -0.184215 -0.000939059 0.000544655 -0.000262352 0.000473653 -0.000537547 -0.0016118 0.000176079 -0.00338206 0.000717694 -0.00167454 -2.23199e-05 4.3741e-05 -4.34838e-05 0.00174956 -0.000310868 -8.58384e-06 0.000267757 0.000110138 -9.41212e-05 1.18013e-05 0.000348374 -4.44073e-06 
1496.95 0 -5.28212e-05 -0.120311 -7.53501e-06 -8.65735e-06 -0.20417 0.00278572 0.00100939 -0.000315671 -0.00560042 -0.176024 -0.00103964 0.000609433 -0.00027143 0.000471695 -0.000544454 -0.00167723 0.000166785 -0.00327975 0.000723107 -0.00169293 -2.66237e-05 5.07111e-05 -2.80567e-05 0.00174733 -0.000317432 -4.78168e-06 0.000282491 0.000113374 -9.85911e-05 7.74289e-06 0.000352417 -6.83725e-06 
1497.3 0 -4.34986e-05 -0.117411 -8.54661e-06 -1.34103e-05 -0.21628 0.00288414 0.00100538 -0.000331525 -0.00563533 -0.167729 -0.00113818 0.00067398 -0.000282244 0.000462357 -0.000548137 -0.00174004 0.000152507 -0.00317397 0.000725448 -0.00171211 -3.07385e-05 5.87627e-05 -1.11615e-05 0.00174354 -0.000323319 -7.78077e-07 0.000297749 0.000117373 -0.000104082 3.42192e-06 0.000356224 -9.43323e-06 
1497.65 0 -3.35348e-05 -0.114418 -9.1763e-06 -2.07477e-05 -0.227972 0.00297925 0.00100155 -0.00034879 -0.00565967 -0.159344 -0.00123486 0.000738232 -0.000294546 0.000446298 -0.000548729 -0.0018018 0.000133108 -0.00306592 0.000724797 -0.00173265 -3.50175e-05 6.77662e-05 6.83373e-06 0.00173795 -0.000329052 3.34128e-06 0.000313917 0.000121934 -0.000111102 -8.44651e-07 0.000359202 -1.2388e-05 
1498 0 -2.32972e-05 -0.111335 -9.45915e-06 -3.00257e-05 -0.239245 0.00307138 0.000999633 -0.000366243 -0.00567316 -0.150877 -0.00132924 0.000802905 -0.000307894 0.00042482 -0.000546969 -0.00186255 0.00010987 -0.00295557 0.000720767 -0.00175523 -3.93959e-05 7.76141e-05 2.54028e-05 0.00172954 -0.000334293 7.41775e-06 0.000330799 0.000126597 -0.000119424 -5.14291e-06 0.000361023 -1.57334e-05 
1498.35 0 -1.29179e-05 -0.108168 -9.56591e-06 -4.06236e-05 -0.250098 0.00316084 0.00100131 -0.000381954 -0.00567593 -0.142338 -0.00142135 0.000870107 -0.000321427 0.000398961 -0.000543741 -0.00192302 8.34552e-05 -0.00284264 0.000712999 -0.00178032 -4.38874e-05 8.85251e-05 4.42897e-05 0.00171823 -0.000338656 1.11441e-05 0.000348591 0.000130987 -0.000128765 -9.53581e-06 0.000362734 -1.92958e-05 
1498.7 0 -2.45506e-06 -0.104921 -9.5982e-06 -5.2698e-05 -0.260528 0.00324803 0.00100728 -0.000395079 -0.00566873 -0.133734 -0.00151202 0.000942055 -0.00033458 0.0003714 -0.000539763 -0.00198505 5.37473e-05 -0.00272786 0.000701203 -0.00180838 -4.83949e-05 0.000100605 6.31854e-05 0.00170521 -0.000342078 1.46188e-05 0.000367577 0.000134807 -0.000138686 -1.37379e-05 0.000365196 -2.28673e-05 
1499.05 0 8.10295e-06 -0.101596 -9.79839e-06 -6.57887e-05 -0.270533 0.00333321 0.00101619 -0.000405477 -0.00565268 -0.125076 -0.00160179 0.00101878 -0.000347403 0.000348097 -0.000534978 -0.00204853 2.20158e-05 -0.00261173 0.000685722 -0.00183908 -5.25393e-05 0.000113789 8.16255e-05 0.00169072 -0.000344509 1.81781e-05 0.000387581 0.000138146 -0.00014842 -1.75862e-05 0.000368255 -2.66005e-05 
1499.4 0 1.87997e-05 -0.0981937 -1.0253e-05 -7.80673e-05 -0.280118 0.00341652 0.00102574 -0.000413202 -0.0056289 -0.116374 -0.00168926 0.00109865 -0.000359974 0.000332526 -0.000528692 -0.00211149 -8.84382e-06 -0.00249399 0.000668363 -0.00187171 -5.61849e-05 0.000128025 9.95552e-05 0.001673 -0.000346133 2.1916e-05 0.000408332 0.000141587 -0.00015794 -2.15917e-05 0.000371984 -3.1111e-05 
1499.75 0 2.9199e-05 -0.0947198 -1.07459e-05 -8.85079e-05 -0.289288 0.00349752 0.00103485 -0.000418663 -0.00559831 -0.107635 -0.00177213 0.00117994 -0.000372212 0.000320502 -0.000520415 -0.00217195 -3.69624e-05 -0.00237518 0.000651682 -0.00190545 -5.95534e-05 0.000143101 0.00011693 0.00165139 -0.000347125 2.60302e-05 0.000429342 0.00014545 -0.000167863 -2.62694e-05 0.00037636 -3.65358e-05 
1500.1 0 3.89916e-05 -0.0911809 -1.10559e-05 -9.80372e-05 -0.298039 0.00357556 0.00104305 -0.000422662 -0.00556182 -0.0988654 -0.00184915 0.00126129 -0.000383967 0.000305255 -0.000509468 -0.00222758 -6.28914e-05 -0.00225689 0.000637208 -0.00193908 -6.25804e-05 0.000158794 0.000133556 0.00162786 -0.000347723 3.08194e-05 0.000450626 0.000149584 -0.000178288 -3.14504e-05 0.000380843 -4.21758e-05 
1500.45 0 4.85398e-05 -0.0875805 -1.12564e-05 -0.000107941 -0.306365 0.00365103 0.00104946 -0.000426507 -0.00552037 -0.0900752 -0.00192038 0.00134171 -0.000395487 0.000284314 -0.000494939 -0.00227613 -8.78072e-05 -0.002141 0.000624392 -0.00197187 -6.49041e-05 0.000174963 0.000149628 0.00160403 -0.000348298 3.62609e-05 0.000472762 0.000153577 -0.00018875 -3.67667e-05 0.000385144 -4.7631e-05 
1500.8 0 5.82454e-05 -0.0839195 -1.15266e-05 -0.00011874 -0.314266 0.00372477 0.00105431 -0.000431314 -0.00547424 -0.0812767 -0.00198563 0.00142036 -0.000407268 0.000259429 -0.000476322 -0.00231698 -0.000112277 -0.00202896 0.000610762 -0.00200359 -6.62376e-05 0.000191483 0.000165385 0.0015788 -0.000348994 4.20605e-05 0.000495819 0.000157131 -0.000199064 -4.19702e-05 0.000389509 -5.31528e-05 
1501.15 0 6.83773e-05 -0.0802003 -1.17861e-05 -0.000130647 -0.32175 0.00379658 0.00105828 -0.000437175 -0.00542291 -0.0724785 -0.00204371 0.00149574 -0.000419464 0.000233003 -0.000452918 -0.00235073 -0.000136553 -0.00192182 0.000594152 -0.0020336 -6.60518e-05 0.000208431 0.000181248 0.00154994 -0.000349382 4.7977e-05 0.000519139 0.000160381 -0.000209337 -4.70791e-05 0.000393819 -5.87912e-05 
1501.5 0 7.92613e-05 -0.0764273 -1.19436e-05 -0.000143725 -0.328825 0.00386592 0.00106212 -0.000443587 -0.00536595 -0.0636861 -0.00209396 0.0015662 -0.000432079 0.00020629 -0.000424201 -0.00237801 -0.00016014 -0.00182015 0.000574498 -0.00206102 -6.38527e-05 0.000225882 0.00019769 0.00151645 -0.000348738 5.38398e-05 0.000542259 0.000163889 -0.000219723 -5.20874e-05 0.000397859 -6.4731e-05 
1501.85 0 9.10261e-05 -0.0726039 -1.20504e-05 -0.000157485 -0.335495 0.00393242 0.00106756 -0.000450482 -0.00530281 -0.0549041 -0.0021377 0.00163094 -0.000445143 0.000179814 -0.000391714 -0.00239965 -0.000182244 -0.00172419 0.000553599 -0.00208609 -5.96085e-05 0.000243726 0.000214696 0.00147937 -0.000347023 5.93651e-05 0.000565616 0.00016819 -0.000230471 -5.64125e-05 0.000401421 -7.15515e-05 
1502.2 0 0.000103791 -0.0687338 -1.22139e-05 -0.000170856 -0.34176 0.00399569 0.00107627 -0.000458005 -0.00523299 -0.0461389 -0.00217726 0.00168992 -0.000459006 0.000156106 -0.000358011 -0.00241616 -0.00020285 -0.0016335 0.000533301 -0.00210978 -5.32574e-05 0.00026175 0.000232168 0.00144052 -0.000345008 6.44605e-05 0.000589252 0.000173142 -0.000241794 -5.92405e-05 0.000403699 -7.89377e-05 
1502.55 0 0.000117797 -0.0648211 -1.24297e-05 -0.000182133 -0.347622 0.00405521 0.0010881 -0.000465591 -0.00515644 -0.0373975 -0.00221388 0.00174278 -0.000474677 0.000138586 -0.000323249 -0.00242669 -0.000222586 -0.00154704 0.000513977 -0.00213159 -4.47176e-05 0.000279722 0.000249977 0.0014008 -0.000343084 6.92957e-05 0.000612543 0.000178514 -0.000254093 -6.05391e-05 0.000404191 -8.56199e-05 
1502.9 0 0.000133146 -0.0608694 -1.26584e-05 -0.000190552 -0.353083 0.0041108 0.00110193 -0.000472314 -0.00507283 -0.0286858 -0.00224748 0.00178864 -0.000492729 0.000126479 -0.000285403 -0.0024309 -0.000242217 -0.00146408 0.000495404 -0.00215006 -3.45884e-05 0.000297491 0.000267972 0.00136039 -0.00034058 7.35036e-05 0.000635109 0.000184697 -0.000267621 -6.10364e-05 0.000403417 -9.11969e-05 
1503.25 0 0.000149085 -0.0568819 -1.28574e-05 -0.000197634 -0.358148 0.0041623 0.0011179 -0.000477649 -0.00498171 -0.0200092 -0.00227722 0.00182746 -0.000512475 0.000115929 -0.000243401 -0.00242995 -0.000262992 -0.00138459 0.000477742 -0.00216418 -2.4054e-05 0.000314972 0.000286167 0.00131965 -0.000336973 7.64557e-05 0.000656674 0.000191853 -0.000282397 -6.12293e-05 0.000401972 -9.63681e-05 
1503.6 0 0.000164774 -0.0528632 -1.29346e-05 -0.000205388 -0.36282 0.00420871 0.00113702 -0.000482027 -0.00488442 -0.0113745 -0.00230255 0.00186024 -0.000532883 0.000105793 -0.000198092 -0.00242438 -0.000285996 -0.00130939 0.000460749 -0.00217394 -1.32569e-05 0.000332443 0.000305178 0.00127891 -0.000332487 7.81801e-05 0.0006777 0.000199343 -0.000298592 -6.12242e-05 0.000400141 -0.000101944 
1503.95 0 0.000180376 -0.0488178 -1.27366e-05 -0.000213772 -0.367101 0.00424926 0.00115755 -0.000486788 -0.00478268 -0.00279051 -0.00232361 0.00188803 -0.000553155 9.8417e-05 -0.000151389 -0.00241325 -0.000310634 -0.00124003 0.00044416 -0.00218015 -1.36675e-06 0.000350183 0.000325531 0.00123806 -0.000327819 7.91993e-05 0.000699242 0.000206947 -0.000316139 -6.12396e-05 0.000398492 -0.000108274 
1504.3 0 0.000196181 -0.0447493 -1.22397e-05 -0.000221254 -0.370994 0.0042838 0.00117574 -0.000493025 -0.00467571 0.00573363 -0.00234018 0.00191097 -0.000573299 9.39742e-05 -0.000104398 -0.00239551 -0.00033557 -0.00117722 0.000428924 -0.00218314 1.14113e-05 0.000368011 0.000347019 0.00119714 -0.000323468 7.9944e-05 0.000721554 0.000214678 -0.000334739 -6.19795e-05 0.000397502 -0.000114984 
1504.65 0 0.0002121 -0.040661 -1.16393e-05 -0.000227742 -0.374502 0.00431179 0.00119052 -0.000500733 -0.00456125 0.0141889 -0.00235202 0.00192834 -0.00059413 8.82511e-05 -5.6885e-05 -0.00237097 -0.000361679 -0.00112005 0.000415649 -0.00218257 2.44817e-05 0.000385646 0.000369302 0.00115619 -0.000319018 8.05621e-05 0.000743906 0.000222088 -0.000354342 -6.35858e-05 0.000396687 -0.000121937 
1505 0 0.000228077 -0.0365564 -1.10593e-05 -0.000235072 -0.377632 0.00433241 0.00120383 -0.00050909 -0.0044384 0.0225677 -0.00235896 0.00193922 -0.000616362 7.77525e-05 -8.73152e-06 -0.00233981 -0.000392383 -0.00106726 0.000403646 -0.00217819 3.78622e-05 0.000402974 0.000392613 0.00111493 -0.000313339 8.09911e-05 0.000765399 0.000229057 -0.000374878 -6.53376e-05 0.000394976 -0.000129619 
1505.35 0 0.000244143 -0.0324386 -1.0631e-05 -0.00024456 -0.380387 0.00434555 0.00121667 -0.00051699 -0.00430827 0.0308636 -0.00236004 0.001943 -0.000640501 6.18029e-05 3.90392e-05 -0.00230199 -0.000429716 -0.00101854 0.000392186 -0.00217016 5.15067e-05 0.000420076 0.000417465 0.00107304 -0.000305563 8.11016e-05 0.0007857 0.000235738 -0.000396444 -6.68308e-05 0.000391901 -0.000138652 
1505.7 0 0.000259921 -0.0283104 -1.07146e-05 -0.000256007 -0.382775 0.00435165 0.00122739 -0.000523868 -0.0041727 0.0390711 -0.00235485 0.00193932 -0.000666845 3.94681e-05 8.42139e-05 -0.00225774 -0.000472678 -0.000974913 0.000380694 -0.00215906 6.47693e-05 0.000437188 0.000443896 0.00103022 -0.000295664 8.08321e-05 0.000805071 0.000241988 -0.000419177 -6.80639e-05 0.000387749 -0.000149446 
1506.05 0 0.000274859 -0.0241749 -1.14001e-05 -0.000268934 -0.384806 0.00435091 0.00123347 -0.000529718 -0.00403289 0.047186 -0.0023444 0.00192804 -0.000695495 9.52321e-06 0.000124845 -0.00220762 -0.000519583 -0.000937884 0.000368127 -0.00214488 7.69121e-05 0.000454208 0.000471546 0.000986463 -0.000284374 8.0119e-05 0.000823495 0.000247298 -0.000443123 -6.88205e-05 0.000382798 -0.000161814 
1506.4 0 0.000288658 -0.0200361 -1.22987e-05 -0.000283341 -0.386485 0.00434354 0.00123299 -0.000534098 -0.00388904 0.055205 -0.00232912 0.00190926 -0.00072653 -2.69738e-05 0.000161312 -0.00215234 -0.000570261 -0.000908224 0.000353544 -0.00212704 8.78163e-05 0.000470807 0.000500097 0.000942719 -0.000272112 7.8724e-05 0.00084126 0.00025142 -0.000468402 -6.85821e-05 0.000377078 -0.000174909 
1506.75 0 0.000301076 -0.0158975 -1.29026e-05 -0.000299048 -0.387816 0.00432961 0.00122474 -0.000536754 -0.00374103 0.0631231 -0.00230872 0.0018828 -0.000759869 -6.73988e-05 0.000195747 -0.00209239 -0.000625183 -0.000885789 0.000337698 -0.00210665 9.79253e-05 0.000487268 0.000529145 0.000899677 -0.000258769 7.65828e-05 0.000859276 0.000254794 -0.000495155 -6.76491e-05 0.000370118 -0.000188275 
1507.1 0 0.000312007 -0.0117616 -1.29454e-05 -0.000315301 -0.388801 0.00430872 0.00120853 -0.000538185 -0.00358902 0.0709346 -0.00228318 0.00184746 -0.000795653 -0.000112717 0.000229587 -0.00202767 -0.000683419 -0.000869579 0.000321858 -0.00208566 0.000107528 0.000503877 0.000558394 0.000856636 -0.00024469 7.41067e-05 0.000877527 0.000257729 -0.000523374 -6.73514e-05 0.000361284 -0.000202081 
1507.45 0 0.000321621 -0.00763154 -1.29367e-05 -0.000332256 -0.389445 0.00428061 0.00118488 -0.00053817 -0.00343461 0.0786334 -0.00225266 0.00180198 -0.000834358 -0.00016765 0.000263276 -0.00195795 -0.000743119 -0.000857153 0.000306161 -0.00206383 0.000116354 0.000520713 0.000587677 0.000812801 -0.000230234 7.1334e-05 0.0008952 0.00026021 -0.00055259 -6.82593e-05 0.000350575 -0.000216294 
1507.8 0 0.00033054 -0.00351043 -1.35391e-05 -0.000351051 -0.389754 0.00424646 0.00115413 -0.000536065 -0.00327944 0.0862119 -0.00221769 0.00174682 -0.000875604 -0.000234417 0.000296979 -0.00188361 -0.000803705 -0.000845143 0.000290208 -0.00203905 0.000124074 0.000537923 0.000616577 0.000768181 -0.000215349 6.76768e-05 0.000912325 0.000262287 -0.000582391 -6.91835e-05 0.00033898 -0.000230629 
1508.15 0 0.000338927 0.000598847 -1.47385e-05 -0.000372111 -0.389733 0.00420862 0.00111655 -0.000531722 -0.0031233 0.0936634 -0.00217969 0.00168343 -0.000918252 -0.000310226 0.000330914 -0.00180593 -0.000866202 -0.000831484 0.000273707 -0.00201061 0.000130172 0.000555271 0.000644827 0.000723004 -0.000199907 6.31234e-05 0.000929725 0.000264086 -0.000612929 -6.84063e-05 0.000327402 -0.000244655 
1508.5 0 0.0003463 0.00469309 -1.63866e-05 -0.000394334 -0.389385 0.00416838 0.00107345 -0.000524893 -0.0029653 0.100984 -0.00214054 0.00161215 -0.000961127 -0.00039034 0.000366052 -0.00172539 -0.000931697 -0.000816804 0.000256472 -0.00197936 0.000134436 0.00057242 0.000672476 0.000677557 -0.000184182 5.82733e-05 0.000947078 0.000265581 -0.000644606 -6.50497e-05 0.00031556 -0.000257852 
1508.85 0 0.000352637 0.00876916 -1.84214e-05 -0.000415405 -0.388716 0.004125 0.00102678 -0.000514973 -0.00280574 0.108171 -0.00210175 0.00153301 -0.00100345 -0.000470931 0.000404314 -0.00164162 -0.00100048 -0.000803349 0.000238124 -0.0019456 0.000137672 0.000589133 0.00069925 0.000632292 -0.000167962 5.33267e-05 0.000963177 0.000266697 -0.000676878 -5.94006e-05 0.000303917 -0.000269786 
1509.2 0 0.00035829 0.0128254 -2.08646e-05 -0.000433282 -0.387731 0.00407775 0.00097825 -0.000501659 -0.00264525 0.115218 -0.00206498 0.00144765 -0.00104529 -0.000549984 0.00044651 -0.00155559 -0.00107086 -0.000791586 0.000218264 -0.00190947 0.000140312 0.000605441 0.000724883 0.000586985 -0.000150449 4.80777e-05 0.000977646 0.000267492 -0.000708424 -5.27339e-05 0.000293645 -0.000280662 
1509.55 0 0.000362975 0.0168608 -2.36434e-05 -0.000447686 -0.386441 0.00402646 0.000929523 -0.000486041 -0.00248482 0.122121 -0.002032 0.00135948 -0.00108682 -0.000628353 0.000490333 -0.00146913 -0.00113902 -0.000779776 0.0001969 -0.00187171 0.000141775 0.000621494 0.000749925 0.000541063 -0.000131883 4.26077e-05 0.000991 0.000267939 -0.000738799 -4.6118e-05 0.000284737 -0.000290943 
1509.9 0 0.000366089 0.0208722 -2.66738e-05 -0.000459737 -0.384854 0.00397054 0.000882393 -0.000469436 -0.00232598 0.128874 -0.00200363 0.00127158 -0.00112782 -0.000708664 0.00053273 -0.00138321 -0.00120239 -0.0007668 0.000174458 -0.00183262 0.000141796 0.000636967 0.000774389 0.000494816 -0.000113206 3.76258e-05 0.00100381 0.000268259 -0.000768358 -3.9244e-05 0.00027629 -0.000300396 
1510.25 0 0.00036775 0.0248547 -2.99157e-05 -0.000470664 -0.382977 0.0039097 0.000837461 -0.000452202 -0.00216894 0.135477 -0.00197943 0.0011845 -0.0011682 -0.00079216 0.000572713 -0.00129729 -0.00126257 -0.000752957 0.000152099 -0.00179125 0.000140974 0.000651811 0.000798077 0.000449193 -9.4803e-05 3.35652e-05 0.00101591 0.000268936 -0.00079747 -3.10634e-05 0.000267891 -0.000308595 
1510.6 0 0.000368411 0.0288038 -3.3253e-05 -0.000480798 -0.380811 0.00384469 0.000793824 -0.000434792 -0.00201285 0.141924 -0.00195823 0.00109764 -0.00120861 -0.000877007 0.000610548 -0.00121118 -0.00132307 -0.000737723 0.000131361 -0.00174641 0.000139737 0.000666392 0.000821579 0.000405029 -7.66242e-05 2.99796e-05 0.00102698 0.000269828 -0.000826288 -2.08885e-05 0.000259611 -0.000315494 
1510.95 0 0.000368107 0.0327155 -3.65778e-05 -0.000489445 -0.378359 0.00377575 0.000751271 -0.000417832 -0.00185767 0.148215 -0.00193894 0.001012 -0.0012493 -0.000959303 0.000646464 -0.00112585 -0.00138462 -0.000719798 0.000112615 -0.00169877 0.000138285 0.00068075 0.000845581 0.000362788 -5.85391e-05 2.64709e-05 0.00103751 0.000270434 -0.000855217 -8.92065e-06 0.000251137 -0.000321115 
1511.3 0 0.000366936 0.0365871 -3.99303e-05 -0.000495014 -0.375622 0.00370244 0.000711068 -0.000401407 -0.00170399 0.154345 -0.00192145 0.000930226 -0.00128957 -0.00103652 0.000680749 -0.0010421 -0.00144381 -0.000699009 9.51244e-05 -0.00165084 0.000136467 0.00069471 0.00086985 0.000322642 -4.05146e-05 2.31057e-05 0.00104797 0.000271072 -0.000884219 3.61034e-06 0.000242251 -0.000325439 
1511.65 0 0.000364664 0.0404169 -4.38507e-05 -0.000495754 -0.372606 0.00362464 0.000674257 -0.000386176 -0.0015518 0.160312 -0.00190692 0.000854397 -0.0013289 -0.00111036 0.000713412 -0.000960225 -0.00149673 -0.00067524 7.93483e-05 -0.00160443 0.000133916 0.00070816 0.000893478 0.000284302 -2.28004e-05 2.04523e-05 0.00105792 0.000272718 -0.000912179 1.59616e-05 0.000233433 -0.000328564 
1512 0 0.000360743 0.0442043 -4.86802e-05 -0.000491258 -0.36932 0.003542 0.000640912 -0.000373354 -0.00140087 0.166111 -0.00189706 0.000784183 -0.00136731 -0.00118488 0.000743986 -0.000880932 -0.00154291 -0.000647085 6.75765e-05 -0.00155929 0.00013042 0.000720788 0.000915588 0.000246828 -5.89826e-06 1.8825e-05 0.00106711 0.000275698 -0.000938651 2.81658e-05 0.000225256 -0.00033031 
1512.35 0 0.000355259 0.0479484 -5.3873e-05 -0.000482749 -0.365775 0.00345429 0.000611305 -0.000363017 -0.00125176 0.171739 -0.00189219 0.000718778 -0.00140521 -0.00126277 0.000772775 -0.000805239 -0.00158354 -0.000613412 6.11623e-05 -0.00151476 0.000125491 0.000732416 0.00093603 0.000209037 1.01486e-05 1.75803e-05 0.00107572 0.000279116 -0.000964382 4.00548e-05 0.000217912 -0.000330372 
1512.7 0 0.000348337 0.0516472 -5.86192e-05 -0.000472177 -0.361979 0.00336258 0.000585055 -0.000354009 -0.00110681 0.177194 -0.0018908 0.000658755 -0.001443 -0.00134468 0.00080002 -0.000733031 -0.00161893 -0.000575048 5.8776e-05 -0.00147119 0.00011889 0.000743055 0.000955231 0.000170673 2.55199e-05 1.59562e-05 0.00108346 0.000282071 -0.000990036 5.13158e-05 0.000211282 -0.000328961 
1513.05 0 0.00033948 0.0552975 -6.27245e-05 -0.000460938 -0.357939 0.00326812 0.000560229 -0.000344537 -0.000968248 0.182471 -0.00189086 0.000605154 -0.00148047 -0.00143212 0.000824564 -0.000663357 -0.00164875 -0.000534218 5.84593e-05 -0.00142946 0.000111188 0.000753028 0.000973155 0.000132587 4.0275e-05 1.41087e-05 0.00108965 0.000284848 -0.00101546 6.14188e-05 0.000205616 -0.000326123 
1513.4 0 0.000328932 0.0588961 -6.65293e-05 -0.000450085 -0.353661 0.00317102 0.000535327 -0.000333306 -0.000835711 0.187568 -0.00189146 0.000558004 -0.00151734 -0.00152828 0.00084568 -0.000595595 -0.00167325 -0.000492293 5.9952e-05 -0.00138962 0.000103013 0.000762836 0.000990199 9.53428e-05 5.48514e-05 1.25858e-05 0.00109404 0.000288052 -0.00104002 7.03779e-05 0.000201105 -0.000321749 
1513.75 0 0.000317987 0.0624401 -7.01504e-05 -0.000440432 -0.34915 0.00307129 0.000510479 -0.000319301 -0.000707992 0.19248 -0.00189269 0.000516863 -0.0015537 -0.00163272 0.000863974 -0.000529105 -0.00169371 -0.000449169 6.36182e-05 -0.00135111 9.45353e-05 0.000772583 0.00100765 5.88718e-05 6.93094e-05 1.15291e-05 0.00109688 0.000291769 -0.00106347 7.92359e-05 0.0001974 -0.000316429 
1514.1 0 0.00030716 0.0659263 -7.36072e-05 -0.000431097 -0.344411 0.0029691 0.000486251 -0.000301319 -0.000584656 0.197204 -0.00189442 0.00048207 -0.00158927 -0.00173981 0.00088 -0.000463798 -0.0017108 -0.000404481 6.92747e-05 -0.00131283 8.56481e-05 0.000782196 0.00102599 2.3375e-05 8.35786e-05 1.07633e-05 0.00109845 0.000295933 -0.00108607 8.88225e-05 0.000194529 -0.000310736 
1514.45 0 0.000296433 0.0693522 -7.69571e-05 -0.000420004 -0.339451 0.00286482 0.000462518 -0.000279398 -0.000465575 0.201735 -0.00189678 0.000454411 -0.00162308 -0.00184452 0.000893899 -0.000401258 -0.00172399 -0.000358651 7.61196e-05 -0.00127364 7.64917e-05 0.00079163 0.00104525 -1.11832e-05 9.75767e-05 9.94565e-06 0.00109933 0.000300121 -0.00110828 9.89767e-05 0.000192608 -0.000304762 
1514.8 0 0.000285946 0.0727166 -7.99061e-05 -0.000405904 -0.334277 0.00275982 0.0004388 -0.000256068 -0.000351164 0.206073 -0.0019001 0.000433425 -0.00165436 -0.00194591 0.000905652 -0.000343147 -0.00173289 -0.000312415 8.30392e-05 -0.00123323 6.74084e-05 0.000800804 0.00106568 -4.58017e-05 0.000110564 9.19089e-06 0.00109992 0.000304068 -0.00113012 0.000108936 0.000191161 -0.000298571 
1515.15 0 0.000275193 0.0760188 -8.22203e-05 -0.000388641 -0.328898 0.00265555 0.000415337 -0.000234703 -0.000242289 0.210215 -0.00190401 0.000416564 -0.00168376 -0.00204564 0.000915133 -0.000289588 -0.00173795 -0.000265317 8.99184e-05 -0.00119156 5.81983e-05 0.000809622 0.00108644 -8.15275e-05 0.000122279 8.78257e-06 0.00110009 0.000307814 -0.00115098 0.000117724 0.000189353 -0.000292561 
1515.5 0 0.000262858 0.079257 -8.39003e-05 -0.000368668 -0.323323 0.00255197 0.000393061 -0.000217053 -0.000140014 0.214162 -0.00190762 0.00040152 -0.00171241 -0.00214581 0.000922065 -0.000239466 -0.00173958 -0.000215849 9.70167e-05 -0.00114943 4.83277e-05 0.00081784 0.00110638 -0.000118153 0.000133412 8.86711e-06 0.00109976 0.000311254 -0.00117045 0.000124994 0.000187018 -0.00028693 
1515.85 0 0.000248251 0.0824304 -8.49758e-05 -0.000346819 -0.31756 0.0024479 0.000372327 -0.00020253 -4.67162e-05 0.217914 -0.00191018 0.000388543 -0.00174001 -0.00224679 0.000926955 -0.000191703 -0.00173848 -0.000164542 0.000103695 -0.00110822 3.80992e-05 0.000824943 0.00112555 -0.000155169 0.000144399 9.58289e-06 0.00109851 0.000314376 -0.00118935 0.000131954 0.000184955 -0.000281292 
1516.2 0 0.000232111 0.0855373 -8.58379e-05 -0.00032361 -0.311618 0.0023432 0.000352577 -0.000189441 3.53493e-05 0.22147 -0.0019116 0.000379661 -0.00176575 -0.00234647 0.000930648 -0.000145359 -0.00173652 -0.000114525 0.00010944 -0.00106828 2.85599e-05 0.000830718 0.00114428 -0.000192943 0.000155145 1.11738e-05 0.00109603 0.000317426 -0.00120779 0.000139375 0.00018344 -0.000275329 
1516.55 0 0.000215894 0.0885752 -8.72588e-05 -0.000298945 -0.305505 0.00223949 0.000333363 -0.000176539 0.000106624 0.22483 -0.00191279 0.000375505 -0.00178934 -0.00244421 0.000933182 -9.97018e-05 -0.00173481 -6.72919e-05 0.000113904 -0.00102946 1.99685e-05 0.000835464 0.00116248 -0.000231836 0.000165777 1.39861e-05 0.00109263 0.000320129 -0.00122447 0.000146114 0.00018203 -0.000268739 
1516.9 0 0.000200004 0.0915414 -8.9503e-05 -0.000273441 -0.299227 0.00213899 0.000315414 -0.000162542 0.000169297 0.227992 -0.00191414 0.00037373 -0.00181069 -0.00254268 0.00093429 -5.40875e-05 -0.00173299 -2.17528e-05 0.000115476 -0.000991362 1.21908e-05 0.000839092 0.00117966 -0.000271194 0.000176546 1.78957e-05 0.00108833 0.000322072 -0.00123911 0.000151196 0.000181095 -0.000261562 
1517.25 0 0.00018326 0.0944343 -9.21434e-05 -0.000248344 -0.292789 0.00204239 0.000299666 -0.000145186 0.000225398 0.230954 -0.00191474 0.000372255 -0.00183039 -0.00264223 0.000934102 -8.90639e-06 -0.00173076 2.31658e-05 0.000113958 -0.000953255 5.87601e-06 0.000841678 0.00119535 -0.000310194 0.000187814 2.21506e-05 0.00108294 0.000324162 -0.00125243 0.000155206 0.000181914 -0.000253892 
1517.6 0 0.000164472 0.0972524 -9.4798e-05 -0.000224043 -0.2862 0.00194789 0.000285061 -0.000123482 0.000276816 0.233712 -0.001915 0.000371919 -0.00185007 -0.00273835 0.000932919 3.45302e-05 -0.00172785 6.86229e-05 0.00011256 -0.000914915 1.04447e-06 0.000844072 0.00120967 -0.000349062 0.000200194 2.61065e-05 0.00107694 0.000327181 -0.0012648 0.00015917 0.000184589 -0.000245535 
1517.95 0 0.000143973 0.0999922 -9.75679e-05 -0.000199879 -0.279465 0.00185292 0.00026985 -9.93052e-05 0.000325529 0.236265 -0.00191635 0.000374549 -0.00187094 -0.00282681 0.000930128 7.51976e-05 -0.00172418 0.000116442 0.000113011 -0.000876572 -3.76069e-06 0.000846804 0.00122339 -0.00038802 0.000213904 2.97735e-05 0.00107119 0.000329958 -0.00127615 0.000163572 0.000188279 -0.000236728 
1518.3 0 0.000123249 0.10265 -0.000100808 -0.000175489 -0.272591 0.00175606 0.000253379 -7.48423e-05 0.00037207 0.238611 -0.00191889 0.000380784 -0.0018927 -0.00290874 0.000924929 0.000113494 -0.00172121 0.000168045 0.000113745 -0.000837453 -9.23581e-06 0.000849219 0.00123732 -0.000426291 0.000229087 3.35799e-05 0.00106584 0.000330974 -0.00128615 0.000168435 0.000192642 -0.000227706 
1518.65 0 0.000103608 0.105224 -0.000104155 -0.000151789 -0.265581 0.00165707 0.00023505 -5.05084e-05 0.000415425 0.24075 -0.00192204 0.00038984 -0.00191385 -0.00298764 0.000917784 0.000151401 -0.00172165 0.000223823 0.000113492 -0.000795724 -1.48483e-05 0.000850612 0.00125124 -0.000463612 0.000245705 3.78218e-05 0.00106066 0.00032985 -0.00129456 0.000173349 0.000197449 -0.000218705 
1519 0 8.55441e-05 0.107714 -0.00010699 -0.000129014 -0.258447 0.00155693 0.000214029 -2.63425e-05 0.000455465 0.24268 -0.0019245 0.000400368 -0.0019327 -0.00306368 0.00090964 0.00019073 -0.00172716 0.000283343 0.000112508 -0.000750141 -2.05914e-05 0.000850834 0.00126449 -0.000501582 0.000262971 4.22853e-05 0.00105574 0.000326782 -0.00130108 0.000178032 0.000202169 -0.000210253 
1519.35 0 6.83849e-05 0.110118 -0.00010969 -0.000105906 -0.251197 0.0014563 0.000189332 -2.64264e-06 0.000492908 0.244401 -0.00192451 0.000411388 -0.00194782 -0.00313382 0.000901376 0.000231945 -0.00173698 0.000345256 0.000111762 -0.00070023 -2.69664e-05 0.000849658 0.00127702 -0.000542187 0.000279893 4.67874e-05 0.00105152 0.000322038 -0.00130515 0.00018263 0.000206373 -0.000202137 
1519.7 0 5.18582e-05 0.112436 -0.000112807 -8.13897e-05 -0.243838 0.00135542 0.000160122 2.00428e-05 0.0005285 0.24591 -0.00192115 0.000422536 -0.00195858 -0.00319475 0.000893891 0.0002745 -0.00174834 0.000407286 0.000112272 -0.00064534 -3.41668e-05 0.000846949 0.00128855 -0.000585809 0.000295761 5.14548e-05 0.00104777 0.000315998 -0.00130632 0.000187404 0.000210173 -0.00019331 
1520.05 0 3.62549e-05 0.114666 -0.00011641 -5.48611e-05 -0.236377 0.00125657 0.000126613 4.09099e-05 0.000564396 0.247208 -0.00191505 0.000433855 -0.00196536 -0.00324653 0.000888647 0.000316772 -0.00175894 0.000467805 0.000113738 -0.000583885 -4.19782e-05 0.000842714 0.00129854 -0.000631463 0.000310685 5.66696e-05 0.00104341 0.000308874 -0.00130461 0.000192579 0.000213922 -0.000182712 
1520.4 0 2.10848e-05 0.116808 -0.000120359 -2.70288e-05 -0.228822 0.00116189 9.01008e-05 5.95786e-05 0.000602345 0.248294 -0.00190755 0.000443641 -0.00196925 -0.00329318 0.000886373 0.000358118 -0.00176957 0.000526428 0.000115104 -0.000515744 -5.04162e-05 0.000837281 0.00130744 -0.000677977 0.000325015 6.30652e-05 0.0010384 0.000300909 -0.00130053 0.000198315 0.000217003 -0.000170486 
1520.75 0 5.40373e-06 0.11886 -0.000124666 -9.19901e-08 -0.221184 0.00107058 5.27539e-05 7.63694e-05 0.000641341 0.249169 -0.00189977 0.000449241 -0.00197159 -0.00333686 0.000886196 0.000399781 -0.0017831 0.000582658 0.000116083 -0.000444108 -5.98164e-05 0.000831235 0.00131585 -0.000724913 0.000338997 7.05585e-05 0.00103309 0.000292019 -0.00129461 0.000204624 0.000219482 -0.000157039 
1521.1 0 -1.13729e-05 0.12082 -0.00012916 2.46437e-05 -0.213471 0.000980817 1.64128e-05 9.23228e-05 0.000678672 0.249833 -0.0018929 0.000451224 -0.00197309 -0.0033751 0.000886881 0.000442947 -0.00180127 0.000635125 0.000115928 -0.00037256 -7.04354e-05 0.000825136 0.00132313 -0.000772368 0.000352653 7.88402e-05 0.00102702 0.000281987 -0.00128734 0.000211447 0.000222528 -0.000142776 
1521.45 0 -2.85638e-05 0.122685 -0.000133249 4.8031e-05 -0.205689 0.000892451 -1.93546e-05 0.00010825 0.00071326 0.25029 -0.00188745 0.000452782 -0.00197384 -0.00340398 0.000886583 0.000488159 -0.00182216 0.000682115 0.000113495 -0.000303393 -8.22085e-05 0.000819712 0.00132808 -0.000819943 0.000365834 8.81973e-05 0.00101975 0.000271569 -0.00127891 0.000218033 0.000226467 -0.000128279 
1521.8 0 -4.505e-05 0.124454 -0.00013689 7.1709e-05 -0.197841 0.00080727 -5.68661e-05 0.000123337 0.000746906 0.25054 -0.00188198 0.000456001 -0.00197414 -0.00342171 0.000883308 0.000535745 -0.00184132 0.000724416 0.000109316 -0.000238029 -9.47096e-05 0.000814944 0.00133011 -0.000866768 0.000378227 9.9034e-05 0.00101148 0.000261555 -0.00126867 0.000224044 0.000230063 -0.000113933 
1522.15 0 -6.0824e-05 0.126125 -0.000140135 9.66369e-05 -0.189933 0.000726531 -9.72846e-05 0.000136522 0.000781354 0.250583 -0.00187363 0.000460754 -0.00197341 -0.00342921 0.000876468 0.000586959 -0.00185628 0.000765184 0.000104241 -0.000177137 -0.000107566 0.000810298 0.00132941 -0.000912338 0.000389699 0.000111729 0.00100285 0.000251329 -0.00125719 0.000230124 0.000231736 -9.96929e-05 
1522.5 0 -7.6251e-05 0.127697 -0.00014257 0.000123097 -0.181974 0.000649928 -0.000140144 0.000147946 0.000815833 0.250419 -0.00186078 0.000466448 -0.00197 -0.00342833 0.000867691 0.00064308 -0.00186856 0.000804706 9.81291e-05 -0.000121155 -0.000120792 0.000805885 0.00132636 -0.000957003 0.000400351 0.000126523 0.000994436 0.000239901 -0.00124599 0.000236808 0.000231519 -8.54638e-05 
1522.85 0 -9.1197e-05 0.129171 -0.000144343 0.000150782 -0.173975 0.000577232 -0.000185129 0.000158074 0.000849364 0.250048 -0.00184373 0.000473189 -0.00196313 -0.00342051 0.000858941 0.000703609 -0.00188142 0.000841271 9.03775e-05 -7.0032e-05 -0.000134501 0.000802219 0.00132078 -0.00100192 0.000409393 0.000142631 0.00098615 0.000226754 -0.00123483 0.000244326 0.000230195 -7.19923e-05 
1523.2 0 -0.00010591 0.130544 -0.000146065 0.00017866 -0.165947 0.000508599 -0.000232537 0.000166523 0.000882907 0.249475 -0.00182367 0.000482124 -0.00195375 -0.00340665 0.000850227 0.000767196 -0.00189778 0.00087594 8.03243e-05 -2.23782e-05 -0.00014823 0.000799442 0.00131235 -0.00104724 0.000416487 0.000159019 0.000977781 0.000212541 -0.00122301 0.000252956 0.000228105 -5.99423e-05 
1523.55 0 -0.000120698 0.131813 -0.000148053 0.000206026 -0.157895 0.000444553 -0.000282907 0.000172192 0.000918186 0.248702 -0.00180318 0.000495127 -0.00194392 -0.00338787 0.000841411 0.00083242 -0.00191857 0.00091176 6.90955e-05 2.36997e-05 -0.00016119 0.000796975 0.00130101 -0.00109137 0.000422547 0.000175871 0.000969235 0.000198381 -0.00121126 0.000261956 0.000225286 -4.89685e-05 
1523.9 0 -0.000135601 0.132976 -0.000150062 0.000232752 -0.149822 0.0003861 -0.00033567 0.000174208 0.000956996 0.247732 -0.0017851 0.000513194 -0.0019343 -0.00336615 0.000833085 0.000898256 -0.00194149 0.000950032 5.94706e-05 7.09631e-05 -0.000173303 0.000793997 0.00128737 -0.00113289 0.000427738 0.000194134 0.000960261 0.000184499 -0.00120044 0.000270254 0.000221628 -3.90909e-05 
1524.25 0 -0.00015008 0.134033 -0.000151736 0.00025884 -0.141733 0.000333409 -0.000388577 0.000173078 0.00100014 0.246565 -0.00176955 0.000534959 -0.00192374 -0.00334236 0.000824523 0.000964559 -0.00196415 0.000990416 5.34598e-05 0.000122889 -0.000184635 0.000790375 0.00127235 -0.00117211 0.000431253 0.000214263 0.000950682 0.000171363 -0.00119003 0.000277902 0.000217142 -3.05973e-05 
1524.6 0 -0.000162934 0.134983 -0.000153088 0.000284248 -0.133635 0.000287045 -0.000439208 0.000170674 0.00104749 0.245205 -0.00175428 0.00055794 -0.00191171 -0.00331585 0.000814747 0.00103165 -0.00198544 0.001034 5.14454e-05 0.000181067 -0.000194976 0.000786761 0.00125617 -0.00120997 0.000433584 0.000235621 0.00094035 0.000160391 -0.00117889 0.000285617 0.000212175 -2.23998e-05 
1524.95 0 -0.000173956 0.135828 -0.000154336 0.00030875 -0.125536 0.000247451 -0.000486372 0.000168508 0.00109982 0.243652 -0.00173837 0.000581597 -0.00189879 -0.00328545 0.000804878 0.0010992 -0.00200477 0.00108325 5.31993e-05 0.000244712 -0.000204213 0.000783523 0.001239 -0.00124706 0.000436299 0.000257249 0.000929137 0.000152219 -0.00116644 0.000293649 0.000207504 -1.30599e-05 
1525.3 0 -0.000183966 0.136566 -0.000155783 0.000332618 -0.117446 0.00021231 -0.000530113 0.000167613 0.00115842 0.24191 -0.00172277 0.000607462 -0.00188542 -0.0032507 0.000796945 0.00116709 -0.00202144 0.00113987 5.81495e-05 0.000311984 -0.000212115 0.000780604 0.00122094 -0.00128448 0.000440018 0.000278359 0.000917496 0.00014557 -0.00115256 0.000301265 0.000203239 -2.33347e-06 
1525.65 0 -0.000193257 0.137198 -0.000157479 0.000356264 -0.109374 0.000177766 -0.000571225 0.000168843 0.00122438 0.239984 -0.00170846 0.000637013 -0.00187147 -0.00321239 0.00079254 0.00123661 -0.00203508 0.00120365 6.43814e-05 0.000380351 -0.000218588 0.000778177 0.00120185 -0.00132222 0.000444349 0.000298373 0.000905481 0.000139037 -0.00113726 0.000308076 0.000198927 9.28831e-06 
1526 0 -0.000201771 0.137721 -0.000159171 0.00037953 -0.101324 0.00014109 -0.000611215 0.000172545 0.00129767 0.237875 -0.00169609 0.000670542 -0.001856 -0.00317189 0.000792138 0.00130815 -0.00204649 0.00127267 6.99076e-05 0.000448491 -0.000223966 0.000775688 0.00118175 -0.00135887 0.00044873 0.000317225 0.000892008 0.000132828 -0.0011211 0.000314596 0.000194385 2.14513e-05 
1526.35 0 -0.000209863 0.138134 -0.000160058 0.000401634 -0.0932993 0.000101554 -0.00065211 0.00017859 0.00137742 0.235585 -0.00168629 0.000706685 -0.00183765 -0.00313139 0.000794765 0.00137994 -0.00205762 0.00134362 7.46419e-05 0.000517126 -0.000228711 0.000772522 0.00115995 -0.00139381 0.000452848 0.000335085 0.00087655 0.00012786 -0.00110496 0.000321668 0.00018949 3.39064e-05 
1526.7 0 -0.000218401 0.13844 -0.000159718 0.000422168 -0.0853026 5.92845e-05 -0.000695192 0.000185636 0.00146298 0.233119 -0.0016788 0.000742529 -0.00181631 -0.00309209 0.000798627 0.00144968 -0.00207045 0.00141342 8.00333e-05 0.00058699 -0.000233192 0.000769159 0.00113553 -0.00142796 0.000456151 0.000351538 0.000859502 0.000124657 -0.00108928 0.00032946 0.00018395 4.63413e-05 
1527.05 0 -0.000227832 0.138639 -0.000158799 0.000442006 -0.0773419 1.34818e-05 -0.000740519 0.000190955 0.00155301 0.230477 -0.00167257 0.000774057 -0.00179197 -0.00305274 0.000803076 0.00151631 -0.00208483 0.00148076 8.74136e-05 0.000657709 -0.000237257 0.000766011 0.00110878 -0.00146351 0.00045817 0.00036608 0.000841516 0.000122493 -0.00107335 0.000337601 0.000177088 5.90376e-05 
1527.4 0 -0.000237479 0.138732 -0.000157628 0.000461828 -0.0694271 -3.67336e-05 -0.000787326 0.000192781 0.00164571 0.227664 -0.00166681 0.000798461 -0.00176379 -0.00301158 0.00080943 0.0015789 -0.00209977 0.00154744 9.63742e-05 0.000728007 -0.000240524 0.000762789 0.00108068 -0.00150173 0.000459134 0.000378036 0.00082318 0.000120159 -0.00105629 0.000345782 0.000168803 7.23387e-05 
1527.75 0 -0.000246323 0.138716 -0.000155705 0.000481205 -0.0615652 -9.09454e-05 -0.000835475 0.000193289 0.00174101 0.224686 -0.00166049 0.000816868 -0.0017314 -0.00296723 0.000818797 0.00163559 -0.00211487 0.00161588 0.000105922 0.000796211 -0.000242999 0.000759449 0.00105167 -0.00154107 0.000459814 0.000386852 0.000804217 0.000117512 -0.00103863 0.000352919 0.000159649 8.59487e-05 
1528.1 0 -0.000254177 0.138592 -0.000152536 0.00049988 -0.0537594 -0.000147561 -0.000886297 0.000197268 0.00184035 0.221547 -0.00165239 0.000832544 -0.00169476 -0.00291874 0.000830717 0.00168584 -0.0021291 0.00168576 0.000116878 0.000861095 -0.000244724 0.000757178 0.00102185 -0.00157954 0.000460952 0.000393397 0.000783564 0.000115052 -0.00102121 0.000358237 0.000150064 9.95902e-05 
1528.45 0 -0.000262108 0.138363 -0.000148333 0.000518062 -0.0460136 -0.000205887 -0.000940904 0.000206448 0.00194373 0.218248 -0.00164172 0.00084761 -0.00165397 -0.00286622 0.000844251 0.00173156 -0.0021417 0.00175517 0.000131145 0.000922091 -0.000245346 0.000757502 0.000991786 -0.00161716 0.000462786 0.000398872 0.000760367 0.000112871 -0.00100362 0.000362258 0.000140301 0.0001131 
1528.8 0 -0.00027072 0.138031 -0.000143454 0.000535884 -0.0383368 -0.000267414 -0.000999028 0.000218062 0.00204826 0.214794 -0.00162858 0.000862215 -0.00160946 -0.00281168 0.000857789 0.00177499 -0.00215216 0.00182308 0.000148495 0.00097904 -0.000244587 0.000760371 0.000962171 -0.00165486 0.000465371 0.000403758 0.000734747 0.000110784 -0.000984938 0.000365539 0.0001309 0.000126307 
1529.15 0 -0.000279224 0.137598 -0.000137757 0.00055265 -0.0307393 -0.00033341 -0.00105875 0.000229596 0.00215229 0.211194 -0.00161353 0.000875979 -0.00156222 -0.00275751 0.000869967 0.00181651 -0.00216097 0.00188885 0.000166158 0.00103173 -0.000242626 0.000764539 0.000932604 -0.00169275 0.000468869 0.000408009 0.000707979 0.00010865 -0.000964766 0.000368483 0.000122282 0.000139304 
1529.5 0 -0.000287447 0.137064 -0.000131488 0.000568088 -0.0232289 -0.000404191 -0.00111717 0.000241278 0.00225754 0.207454 -0.00159631 0.000890065 -0.00151318 -0.00270328 0.000881708 0.00185618 -0.0021695 0.00195159 0.000181634 0.00107968 -0.000239951 0.000768982 0.000903125 -0.00173034 0.000473786 0.000411701 0.000681396 0.00010713 -0.000943111 0.000371151 0.000114488 0.00015214 
1529.85 0 -0.000296201 0.136429 -0.000125115 0.000582937 -0.0158113 -0.000480968 -0.00117115 0.000254825 0.00236433 0.20358 -0.00157579 0.000906098 -0.00146199 -0.00264687 0.000895215 0.00189473 -0.00217788 0.00201002 0.000194912 0.00112239 -0.000237175 0.000773365 0.000874549 -0.00176695 0.000480131 0.000415184 0.000654914 0.000106591 -0.000920553 0.000373755 0.000107252 0.000164249 
1530.2 0 -0.000305296 0.135695 -0.000118649 0.000597832 -0.00849085 -0.000564045 -0.00121895 0.000270785 0.00247057 0.199576 -0.00155104 0.000924301 -0.00140913 -0.00258776 0.000910462 0.00193214 -0.00218548 0.00206363 0.000206401 0.00116012 -0.000234328 0.000778156 0.000846179 -0.00180181 0.00048699 0.000418513 0.000627992 0.000106603 -0.000897467 0.000376017 9.99976e-05 0.000175144 
1530.55 0 -0.00031418 0.13486 -0.00011224 0.000612643 -0.00126941 -0.000651156 -0.00126137 0.000286845 0.00257527 0.195448 -0.0015214 0.00094373 -0.00135641 -0.0025284 0.00092612 0.00196718 -0.00219236 0.00211364 0.000216133 0.00119354 -0.000231324 0.000783582 0.000816578 -0.00183383 0.000493803 0.000420881 0.000600928 0.000106663 -0.000874039 0.000377322 9.29171e-05 0.00018589 
1530.9 0 -0.000323245 0.133926 -0.000105751 0.000626372 0.00585073 -0.000740612 -0.00129944 0.000300767 0.00267927 0.191201 -0.00148632 0.000964132 -0.00130407 -0.00247047 0.000943085 0.00199785 -0.00219957 0.00216053 0.000221825 0.0012236 -0.000227638 0.000788392 0.000785642 -0.00186263 0.000500459 0.000420554 0.000573307 0.000105457 -0.000850892 0.000378015 8.66277e-05 0.000197033 
1531.25 0 -0.000332725 0.132897 -9.85223e-05 0.000638941 0.0128636 -0.000832845 -0.00133425 0.000315299 0.00278318 0.186838 -0.00144573 0.000986195 -0.00125144 -0.00241103 0.000962569 0.00202243 -0.00220736 0.00220267 0.000219795 0.00125131 -0.000222552 0.000791802 0.000754705 -0.00189009 0.000506775 0.000416899 0.000544032 0.000102791 -0.000828373 0.000378698 8.07827e-05 0.000207631 
1531.6 0 -0.000342825 0.131775 -9.07468e-05 0.000651751 0.0197602 -0.000928562 -0.00136741 0.000335614 0.00288591 0.182366 -0.00140071 0.00100886 -0.00119864 -0.00234585 0.000984258 0.00203998 -0.00221388 0.00223885 0.000209855 0.00127648 -0.000216305 0.000794955 0.000724548 -0.00191814 0.00051279 0.000410757 0.000512939 9.93229e-05 -0.000805898 0.000379193 7.47063e-05 0.000217231 
1531.95 0 -0.000354076 0.130562 -8.29911e-05 0.000665938 0.0265325 -0.00102852 -0.00139939 0.000362897 0.00298623 0.177791 -0.00135245 0.00102929 -0.00114568 -0.00227284 0.00100692 0.00204975 -0.00221525 0.00227078 0.000194017 0.0012975 -0.000209726 0.000798799 0.000694712 -0.00194598 0.000518486 0.000403009 0.000480464 9.51513e-05 -0.000782436 0.000379069 6.83134e-05 0.00022607 
1532.3 0 -0.000365936 0.129258 -7.49518e-05 0.000681254 0.0331759 -0.00113253 -0.00142972 0.000395042 0.00308355 0.173116 -0.00130129 0.00104485 -0.00109251 -0.0021917 0.00102874 0.00205057 -0.002209 0.00230035 0.000172765 0.00131334 -0.000203193 0.000802843 0.000664417 -0.0019723 0.000523507 0.00039451 0.00044685 9.01002e-05 -0.000758379 0.000378915 6.20634e-05 0.000234938 
1532.65 0 -0.000377671 0.127863 -6.6404e-05 0.000696629 0.0396892 -0.00123866 -0.00145743 0.000430177 0.00317684 0.168347 -0.00124694 0.00105405 -0.00103993 -0.00210412 0.00104852 0.00204195 -0.00219651 0.00232595 0.000145219 0.00132514 -0.000196074 0.000806364 0.000633311 -0.00199704 0.000528297 0.000385708 0.000412347 8.41526e-05 -0.000735107 0.000379311 5.64232e-05 0.000244187 
1533 0 -0.00038943 0.126381 -5.76775e-05 0.000711312 0.0460723 -0.0013459 -0.00148132 0.000467084 0.00326419 0.163488 -0.0011896 0.00105807 -0.000988306 -0.00201345 0.00106572 0.00202515 -0.00218072 0.00234424 0.000110927 0.00133546 -0.000187455 0.000808488 0.000601694 -0.00201949 0.00053411 0.000376497 0.00037708 7.77652e-05 -0.000713039 0.000380069 5.1597e-05 0.000253116 
1533.35 0 -0.000401355 0.124811 -4.85925e-05 0.000725206 0.0523249 -0.00145419 -0.0015006 0.000505607 0.00334423 0.158544 -0.00113006 0.00106011 -0.000936753 -0.00192217 0.00108057 0.00200285 -0.00216316 0.00235355 7.13534e-05 0.00134557 -0.00017745 0.000808618 0.000569404 -0.00203855 0.000541632 0.000367716 0.000341452 7.1349e-05 -0.00069149 0.00038088 4.69715e-05 0.000261591 
1533.7 0 -0.000413743 0.123155 -3.84752e-05 0.000738391 0.0584442 -0.00156235 -0.00151446 0.000546332 0.003417 0.153518 -0.00106895 0.00106188 -0.000884682 -0.00183081 0.00109451 0.00197908 -0.00214412 0.00235441 2.99251e-05 0.00135414 -0.000167171 0.000807273 0.000535905 -0.00205449 0.000551053 0.000360945 0.00030616 6.52569e-05 -0.000669969 0.00038239 4.15454e-05 0.000269888 
1534.05 0 -0.000426599 0.121416 -2.74343e-05 0.000751267 0.0644229 -0.00166886 -0.00152207 0.000589929 0.00348275 0.148416 -0.00100717 0.00106388 -0.000833741 -0.00174077 0.00110811 0.00195752 -0.00212576 0.0023482 -1.05856e-05 0.00135937 -0.000157177 0.000805291 0.000501415 -0.00206928 0.000561708 0.000356617 0.000271073 5.96532e-05 -0.000648571 0.000385025 3.56252e-05 0.00027741 
1534.4 0 -0.000439461 0.119595 -1.65045e-05 0.000763782 0.0702546 -0.00177251 -0.00152412 0.000636613 0.00354178 0.143244 -0.000945017 0.00106721 -0.000785238 -0.00165525 0.00112028 0.00193905 -0.00211087 0.00233657 -4.98289e-05 0.0013614 -0.000147217 0.000802982 0.000466418 -0.00208468 0.000571816 0.000354068 0.000235746 5.39622e-05 -0.000627541 0.000387724 3.02635e-05 0.000283495 
1534.75 0 -0.000453054 0.117694 -5.8585e-06 0.000775123 0.0759376 -0.00187404 -0.00152235 0.000686688 0.0035956 0.138006 -0.000881972 0.00107214 -0.000738495 -0.00157416 0.00112867 0.0019221 -0.00209972 0.00232102 -8.92282e-05 0.00136098 -0.000137358 0.000799931 0.000431219 -0.0020998 0.000580073 0.000351871 0.000200785 4.76579e-05 -0.000607104 0.000389844 2.55092e-05 0.000288445 
1535.1 0 -0.000467952 0.115715 4.65298e-06 0.00078495 0.0814726 -0.00197722 -0.00151815 0.000740107 0.00364577 0.132709 -0.000817348 0.00107865 -0.000693334 -0.00149297 0.00113214 0.00190479 -0.00208992 0.00230272 -0.000129458 0.00135777 -0.000127935 0.000795907 0.000396049 -0.0021128 0.000586671 0.000348627 0.000166747 4.11908e-05 -0.000587045 0.000391606 2.06711e-05 0.000293239 
1535.45 0 -0.000482702 0.113663 1.45474e-05 0.000794062 0.0868574 -0.00208249 -0.00151279 0.000794946 0.00369281 0.127355 -0.000749903 0.0010864 -0.000649686 -0.00140816 0.00113184 0.0018874 -0.00207753 0.00228215 -0.000168849 0.00135139 -0.000118641 0.000790754 0.000360903 -0.00212383 0.000592334 0.000344586 0.000133707 3.50031e-05 -0.00056709 0.000392595 1.50927e-05 0.000297718 
1535.8 0 -0.000496188 0.111539 2.37109e-05 0.00080365 0.0920854 -0.0021849 -0.00150792 0.00084895 0.00373662 0.121947 -0.000678498 0.00109282 -0.000606844 -0.0013205 0.00112741 0.00187151 -0.002058 0.00225819 -0.000205334 0.00134325 -0.000108808 0.000783922 0.000325458 -0.00213404 0.000597712 0.000340588 0.000101654 2.86e-05 -0.000546868 0.000392403 8.62418e-06 0.000301282 
1536.15 0 -0.000508539 0.109347 3.263e-05 0.000813739 0.0971513 -0.00228091 -0.00150532 0.000900813 0.00377725 0.116493 -0.000603547 0.00109439 -0.000564658 -0.00123268 0.00111774 0.00185711 -0.00203003 0.00223047 -0.000239222 0.00133679 -9.89295e-05 0.000774777 0.000289424 -0.00214383 0.000603453 0.000336269 7.09968e-05 2.17466e-05 -0.00052558 0.000392262 1.77833e-06 0.000304751 
1536.5 0 -0.000519575 0.107088 4.13582e-05 0.00082338 0.102054 -0.00237108 -0.00150509 0.000950054 0.00381579 0.111003 -0.000525889 0.00108932 -0.000523282 -0.0011452 0.00110379 0.00184178 -0.00199667 0.00220036 -0.000271901 0.00133399 -9.02333e-05 0.000763298 0.000253086 -0.00215182 0.000609268 0.000330555 4.28119e-05 1.50567e-05 -0.00050306 0.000392409 -4.53251e-06 0.000308711 
1536.85 0 -0.000529153 0.104766 4.95132e-05 0.000832238 0.106793 -0.00245776 -0.00150627 0.000996357 0.0038538 0.105484 -0.000445745 0.0010787 -0.000482986 -0.00105783 0.0010866 0.00182374 -0.00195931 0.00216884 -0.00030382 0.00133432 -8.24667e-05 0.000749965 0.000217063 -0.00215543 0.000614452 0.00032298 1.70627e-05 8.62897e-06 -0.000479652 0.000391629 -1.04289e-05 0.000312689 
1537.2 0 -0.000537799 0.102384 5.67307e-05 0.000839678 0.111369 -0.00254323 -0.00150863 0.00103981 0.003891 0.0999403 -0.000364222 0.00106594 -0.000444677 -0.000970973 0.00106614 0.0018041 -0.00191694 0.00213571 -0.000335069 0.00133744 -7.48743e-05 0.000734588 0.00018182 -0.00215346 0.000619473 0.000314674 -7.65336e-06 2.00834e-06 -0.000455853 0.000390247 -1.62367e-05 0.000316647 
1537.55 0 -0.000546752 0.0999452 6.28011e-05 0.000845188 0.115779 -0.00262898 -0.00151178 0.00108149 0.00392511 0.0943753 -0.000283225 0.00105283 -0.000408455 -0.000883388 0.00104311 0.00178377 -0.00186876 0.00209939 -0.000365809 0.00134461 -6.74183e-05 0.000716918 0.000147572 -0.002147 0.000625116 0.000305944 -3.26229e-05 -4.78146e-06 -0.000432567 0.000388928 -2.15355e-05 0.000320609 
1537.9 0 -0.000556529 0.0974502 6.80239e-05 0.000850004 0.120018 -0.00271682 -0.00151408 0.00112266 0.0039541 0.0887945 -0.000202927 0.0010395 -0.000373383 -0.000794979 0.00101817 0.00176178 -0.00181366 0.0020578 -0.000395392 0.00135694 -6.00387e-05 0.000697255 0.000114344 -0.00213775 0.000631705 0.000295621 -5.84357e-05 -1.06952e-05 -0.00041023 0.000387205 -2.59932e-05 0.000324136 
1538.25 0 -0.000565514 0.0949 7.24925e-05 0.000854723 0.124086 -0.00280632 -0.00151279 0.00116362 0.00397819 0.0832037 -0.000121421 0.00102663 -0.000338544 -0.000709303 0.000991785 0.00173707 -0.00175063 0.0020102 -0.000422179 0.00137379 -5.24402e-05 0.000675719 8.11681e-05 -0.00212688 0.000639476 0.000283645 -8.48899e-05 -1.50462e-05 -0.000388414 0.000384351 -2.98486e-05 0.000327619 
1538.6 0 -0.000572762 0.0922955 7.61049e-05 0.000857892 0.127982 -0.00289336 -0.00150623 0.00120343 0.00399912 0.0776084 -3.75002e-05 0.00101553 -0.000302927 -0.000628875 0.000965054 0.0017098 -0.00168032 0.00195731 -0.000446108 0.0013935 -4.43356e-05 0.00065212 4.71681e-05 -0.00211434 0.000648697 0.00027091 -0.000111825 -1.81437e-05 -0.000366082 0.000380769 -3.34921e-05 0.000331567 
1538.95 0 -0.000578815 0.0896393 7.95926e-05 0.000858657 0.131711 -0.00297496 -0.00149525 0.00124135 0.00401735 0.0720121 4.7337e-05 0.00100656 -0.000266157 -0.000551648 0.000938246 0.00168111 -0.00160573 0.00190073 -0.000468844 0.00141451 -3.52604e-05 0.000626407 1.23594e-05 -0.00209917 0.000659576 0.000258331 -0.000139677 -2.06545e-05 -0.000342744 0.00037772 -3.70911e-05 0.000335683 
1539.3 0 -0.000584356 0.0869348 8.37011e-05 0.000858413 0.135275 -0.0030516 -0.00148178 0.00127798 0.00403273 0.0664172 0.000130316 0.000998023 -0.000229528 -0.000474887 0.000911103 0.00165243 -0.00153003 0.0018417 -0.00049149 0.00143536 -2.45997e-05 0.00059886 -2.30321e-05 -0.00208114 0.000672148 0.000245348 -0.000168512 -2.29966e-05 -0.000319309 0.000375751 -4.09874e-05 0.00034011 
1539.65 0 -0.000589811 0.0841848 8.7937e-05 0.000859019 0.138671 -0.00312492 -0.00146633 0.00131495 0.00404473 0.060827 0.000209739 0.000988612 -0.000195026 -0.000399671 0.000884194 0.00162362 -0.00145362 0.00178072 -0.000513366 0.00145457 -1.25593e-05 0.000569412 -5.81308e-05 -0.00206051 0.000685918 0.000230435 -0.0001975 -2.43519e-05 -0.000296977 0.000373692 -4.54221e-05 0.000344859 
1540 0 -0.000595651 0.0813924 9.10223e-05 0.000860302 0.141895 -0.00319454 -0.0014486 0.00135434 0.00405154 0.0552467 0.0002861 0.000979071 -0.000162478 -0.000328669 0.000856646 0.00159227 -0.00137327 0.00171807 -0.000533461 0.00147227 3.73745e-07 0.000538156 -9.26105e-05 -0.00203793 0.000700009 0.00021394 -0.000225509 -2.42734e-05 -0.000275964 0.000370432 -5.02877e-05 0.000348313 
1540.35 0 -0.000602825 0.0785612 9.26579e-05 0.000861067 0.144945 -0.00325988 -0.0014285 0.00139677 0.00405176 0.0496822 0.00036107 0.000970796 -0.000129721 -0.000260952 0.000825574 0.00155617 -0.00128615 0.00165409 -0.000551299 0.00149022 1.36212e-05 0.000505585 -0.000126819 -0.0020137 0.000714722 0.000196927 -0.000251937 -2.37007e-05 -0.000255527 0.000366625 -5.51875e-05 0.000349843 
1540.7 0 -0.000611655 0.0756933 9.35434e-05 0.000861531 0.147819 -0.00332279 -0.00140551 0.00144195 0.00404359 0.0441376 0.000435476 0.000965179 -9.68727e-05 -0.000193128 0.000790276 0.00151511 -0.00119311 0.00159035 -0.000566521 0.00151029 2.73753e-05 0.000471475 -0.000160423 -0.00198774 0.000731457 0.000179333 -0.000277138 -2.38137e-05 -0.00023515 0.000363897 -6.02252e-05 0.000350555 
1541.05 0 -0.000621199 0.0727891 9.35846e-05 0.000862695 0.150519 -0.00338437 -0.00138047 0.0014893 0.00402522 0.0386162 0.000509421 0.000961494 -6.60023e-05 -0.000123421 0.00075358 0.00147097 -0.00109726 0.00152909 -0.000580331 0.00153334 4.25325e-05 0.000435368 -0.00019326 -0.00195999 0.000750712 0.000161581 -0.000300891 -2.52704e-05 -0.000214821 0.000362576 -6.58515e-05 0.000350976 
1541.4 0 -0.000630746 0.0698503 9.17542e-05 0.000864857 0.15305 -0.00344324 -0.00135528 0.00153725 0.00399778 0.0331206 0.000582672 0.000956164 -3.74688e-05 -5.19072e-05 0.000718111 0.00142543 -0.00100002 0.00147175 -0.000594406 0.00155941 5.8749e-05 0.000397141 -0.000225976 -0.0019301 0.000771854 0.000144509 -0.000322839 -2.80335e-05 -0.000193941 0.000362007 -7.14937e-05 0.000350636 
1541.75 0 -0.000640112 0.0668799 8.74994e-05 0.000867688 0.155415 -0.00349695 -0.00133034 0.00158553 0.00396454 0.0276521 0.000654689 0.000947166 -1.09041e-05 2.02708e-05 0.000685072 0.00137835 -0.000902026 0.00141937 -0.000608865 0.00159021 7.48967e-05 0.000356799 -0.000258718 -0.00189806 0.000793807 0.000128241 -0.00034379 -3.18176e-05 -0.000171621 0.000362189 -7.61613e-05 0.000349441 
1542.1 0 -0.000648886 0.0638815 8.13539e-05 0.000870865 0.157615 -0.00354354 -0.00130527 0.00163653 0.00392685 0.0222144 0.000725521 0.000936971 1.36152e-05 9.02487e-05 0.00065564 0.00132891 -0.000804361 0.00137262 -0.000622714 0.00162687 8.97652e-05 0.000314606 -0.000290472 -0.00186417 0.000815807 0.000111687 -0.000364403 -3.64112e-05 -0.000147726 0.000362544 -7.94928e-05 0.000348221 
1542.45 0 -0.000656271 0.0608594 7.47783e-05 0.000874012 0.159652 -0.00358278 -0.00128069 0.0016919 0.00388318 0.0168126 0.000795164 0.000930488 3.72016e-05 0.000155045 0.000631435 0.00127694 -0.000706922 0.00133072 -0.000635533 0.00166692 0.000102953 0.000271566 -0.000320654 -0.00182876 0.000838315 9.37225e-05 -0.000384788 -4.26736e-05 -0.000122735 0.000362252 -8.20427e-05 0.000348459 
1542.8 0 -0.000662061 0.0578175 6.95193e-05 0.000876959 0.16152 -0.00361522 -0.00125798 0.00174958 0.00383262 0.0114506 0.000862831 0.000930775 6.19885e-05 0.000214036 0.000612978 0.00122282 -0.000609102 0.00129138 -0.000647582 0.00170745 0.000114867 0.000228262 -0.000349862 -0.00179292 0.000861879 7.46109e-05 -0.000404842 -5.04732e-05 -9.74087e-05 0.000361847 -8.46002e-05 0.000350673 
1543.15 0 -0.000667284 0.0547588 6.63945e-05 0.000880017 0.163215 -0.00364187 -0.00123835 0.00180512 0.00377694 0.00613339 0.000927267 0.000938016 8.78514e-05 0.000269278 0.000598323 0.00116555 -0.000511903 0.00125277 -0.000656962 0.00174714 0.000125594 0.000184157 -0.000378151 -0.00175704 0.000885849 5.51392e-05 -0.000423494 -5.82636e-05 -7.21228e-05 0.000362514 -8.70736e-05 0.000354642 
1543.5 0 -0.000672727 0.0516859 6.42764e-05 0.000884003 0.164736 -0.00366458 -0.00122246 0.00185451 0.00371761 0.000865756 0.000986664 0.000949789 0.000112512 0.000324065 0.000585572 0.00110269 -0.000416314 0.0012158 -0.000660746 0.00178485 0.00013422 0.000138305 -0.000404696 -0.00171972 0.000909173 3.61062e-05 -0.000440048 -6.55409e-05 -4.66709e-05 0.000364325 -8.87906e-05 0.00036078 
1543.85 0 -0.000677486 0.0486011 6.18982e-05 0.000889639 0.166089 -0.00368391 -0.00120851 0.00189723 0.00365452 -0.0043498 0.00103872 0.000961556 0.000135724 0.000381152 0.00057436 0.00103183 -0.000321762 0.00118231 -0.000657838 0.00182017 0.000139609 9.04579e-05 -0.000429676 -0.00167932 0.000931325 1.69845e-05 -0.000455042 -7.21979e-05 -2.08159e-05 0.000366989 -8.94277e-05 0.000368847 
1544.2 0 -0.000680113 0.0455069 5.91986e-05 0.00089711 0.167278 -0.00369798 -0.00119319 0.00193534 0.00358835 -0.0095109 0.00108237 0.000971039 0.000159551 0.00044178 0.000563409 0.000952418 -0.000228098 0.00115213 -0.000649461 0.00185237 0.000141996 4.2048e-05 -0.000454072 -0.00163565 0.00095123 -3.80655e-06 -0.000469094 -7.80528e-05 5.57193e-06 0.000370521 -8.90711e-05 0.000377863 
1544.55 0 -0.000680523 0.0424057 5.69804e-05 0.00090563 0.168307 -0.00370466 -0.00117585 0.00196903 0.00352049 -0.0146127 0.0011185 0.000978252 0.000184432 0.000504645 0.000551029 0.000865869 -0.000136719 0.00112387 -0.000639007 0.00188021 0.00014259 -5.81975e-06 -0.000478005 -0.00158975 0.000968006 -2.65412e-05 -0.000482593 -8.34124e-05 3.27027e-05 0.00037525 -8.79296e-05 0.000387935 
1544.9 0 -0.000680006 0.0393004 5.53761e-05 0.000913597 0.169174 -0.00370439 -0.0011593 0.00199699 0.00345042 -0.0196491 0.00114764 0.000982321 0.00020846 0.000567066 0.000537783 0.000775413 -5.03537e-05 0.0010978 -0.000630838 0.00190359 0.000142158 -5.38613e-05 -0.00050053 -0.00154221 0.000982018 -5.03771e-05 -0.000495306 -8.90078e-05 6.07502e-05 0.000381697 -8.64608e-05 0.000399384 
1545.25 0 -0.000679563 0.0361939 5.38295e-05 0.00091941 0.16988 -0.00369928 -0.00114602 0.0020185 0.00337617 -0.0246147 0.00116859 0.000982111 0.000230813 0.00062918 0.000524809 0.000685025 2.86207e-05 0.00107432 -0.000627658 0.00192337 0.00014065 -0.000102341 -0.000521355 -0.00149283 0.000994046 -7.41117e-05 -0.000506582 -9.49027e-05 8.9067e-05 0.000389437 -8.44556e-05 0.000411309 
1545.6 0 -0.000679383 0.0330885 5.18508e-05 0.000923785 0.170426 -0.00369093 -0.00113568 0.00203338 0.00329714 -0.0295055 0.00118049 0.000977928 0.00025236 0.000694101 0.000511789 0.000597683 0.000101254 0.00105218 -0.000629267 0.00194059 0.000138241 -0.00015074 -0.000541424 -0.00144179 0.00100399 -9.64112e-05 -0.00051578 -0.000100822 0.000117628 0.000396839 -8.17804e-05 0.000423235 
1545.95 0 -0.000678621 0.0299858 4.93329e-05 0.000929147 0.170817 -0.00367952 -0.00112693 0.00204335 0.00321472 -0.034319 0.00118531 0.000970276 0.000274598 0.000761938 0.000497691 0.000515333 0.000172118 0.00103072 -0.00063408 0.00195572 0.000135368 -0.000199669 -0.000562203 -0.00138977 0.00101078 -0.000116063 -0.00052306 -0.000106757 0.000147263 0.000402803 -7.85687e-05 0.000435039 
1546.3 0 -0.000676999 0.0268869 4.65815e-05 0.00093607 0.171053 -0.00366315 -0.00111813 0.00205166 0.00313117 -0.0390554 0.00118674 0.00096011 0.000297508 0.000831497 0.000479482 0.000438771 0.00024492 0.00101017 -0.000639536 0.00196841 0.000131702 -0.000249474 -0.00058404 -0.0013372 0.00101389 -0.000133508 -0.000529809 -0.000112754 0.000178558 0.000407527 -7.50027e-05 0.000446419 
1546.65 0 -0.000675858 0.023793 4.3463e-05 0.000944554 0.171136 -0.00364188 -0.00110709 0.00205987 0.00304671 -0.0437162 0.00118694 0.000950174 0.000319595 0.000903923 0.000455491 0.000368589 0.000320505 0.0009913 -0.000643055 0.00197838 0.00012743 -0.00029917 -0.000605922 -0.00128349 0.00101412 -0.000150119 -0.00053667 -0.000119468 0.000211569 0.000410379 -7.15014e-05 0.000458091 
1547 0 -0.000675233 0.0207067 3.89813e-05 0.000955119 0.171066 -0.00361708 -0.00109345 0.00206701 0.00295941 -0.0483007 0.00118491 0.000942719 0.000339524 0.0009782 0.000427888 0.000305319 0.000399504 0.000975185 -0.00064424 0.00198538 0.000123473 -0.000348363 -0.000627236 -0.00122794 0.00101228 -0.000166648 -0.000543043 -0.000127085 0.000246266 0.000410121 -6.86976e-05 0.000470115 
1547.35 0 -0.000674453 0.017631 3.27823e-05 0.000966936 0.170844 -0.00358842 -0.00107848 0.002071 0.00286816 -0.0528047 0.0011782 0.000937261 0.000357278 0.00105021 0.000399341 0.000249726 0.000482653 0.000962497 -0.000642752 0.00198943 0.000119608 -0.000397466 -0.000647496 -0.00117006 0.00100878 -0.00018324 -0.000548473 -0.000134414 0.000282902 0.00040683 -6.77971e-05 0.000482126 
1547.7 0 -0.000673309 0.0145687 2.57846e-05 0.000978395 0.170473 -0.00355614 -0.00106198 0.00206981 0.00277283 -0.0572236 0.00116543 0.000932157 0.000373696 0.00111845 0.00037055 0.000201856 0.000568533 0.000952775 -0.00063644 0.00198998 0.000114702 -0.000446332 -0.000665985 -0.0011099 0.00100322 -0.000199696 -0.000553202 -0.00014054 0.000321242 0.000401807 -6.89136e-05 0.000493974 
1548.05 0 -0.000672421 0.0115216 1.91953e-05 0.000989715 0.169958 -0.00352091 -0.00104367 0.00206242 0.00267462 -0.0615525 0.00114817 0.000926716 0.000390102 0.00118579 0.000340142 0.000159264 0.000655746 0.000943806 -0.000624452 0.00198538 0.000108826 -0.00049456 -0.000682635 -0.00104867 0.000995061 -0.00021523 -0.000558175 -0.000146571 0.000360749 0.000395548 -7.11721e-05 0.000504874 
1548.4 0 -0.000672701 0.00849129 1.34297e-05 0.00100215 0.169304 -0.00348494 -0.00102672 0.00204921 0.00257582 -0.065787 0.00112916 0.000921072 0.000407597 0.00125433 0.000306946 0.000119351 0.000744919 0.000933081 -0.000610082 0.0019748 0.000103349 -0.000542241 -0.000697751 -0.000986814 0.000985273 -0.000229226 -0.000563622 -0.00015439 0.000401417 0.000388461 -7.40414e-05 0.000514804 
1548.75 0 -0.000673151 0.0054804 8.32841e-06 0.00101467 0.168515 -0.00344986 -0.00101487 0.00203105 0.00247751 -0.0699248 0.00110928 0.000915824 0.000426397 0.00132314 0.000272884 8.08405e-05 0.000834824 0.000920045 -0.000597346 0.00195944 9.87596e-05 -0.000589694 -0.000711661 -0.000924869 0.000975364 -0.000241903 -0.000568781 -0.000164006 0.000442708 0.000381521 -7.67526e-05 0.000524817 
1549.1 0 -0.000672922 0.00249062 4.17217e-06 0.00102498 0.167593 -0.00341367 -0.00100903 0.00200854 0.00237832 -0.0739663 0.00108668 0.000911042 0.000446364 0.00139068 0.000241147 4.24235e-05 0.000921613 0.000904945 -0.000587736 0.00194143 9.44309e-05 -0.000636876 -0.000725151 -0.000864032 0.000965696 -0.000253883 -0.000573127 -0.000174403 0.000484064 0.000374143 -7.82231e-05 0.000534585 
1549.45 0 -0.000672804 -0.000477206 1.07329e-06 0.00103241 0.166541 -0.00337445 -0.00100798 0.00198179 0.00227695 -0.0779135 0.00105892 0.00090703 0.00046861 0.00145604 0.000212269 3.55786e-06 0.00100382 0.000888824 -0.000580369 0.00192203 8.99744e-05 -0.000683921 -0.000739318 -0.000805178 0.000954994 -0.000265235 -0.000576593 -0.000185061 0.000526306 0.000364602 -7.83093e-05 0.000543005 
1549.8 0 -0.000673021 -0.00342081 -1.20165e-06 0.00103708 0.165362 -0.00333276 -0.00100939 0.00195213 0.0021744 -0.0817668 0.00102583 0.000905455 0.000494531 0.00152033 0.000184086 -3.4004e-05 0.0010844 0.000873758 -0.000573134 0.00190179 8.56864e-05 -0.000731306 -0.000753957 -0.00074903 0.000941794 -0.000275074 -0.00057973 -0.000196144 0.000569909 0.000352734 -7.76142e-05 0.000549812 
1550.15 0 -0.00067292 -0.00633615 -2.24924e-06 0.0010386 0.164059 -0.00328934 -0.00101024 0.00192167 0.00207199 -0.0855229 0.00098911 0.000907221 0.000523888 0.00158776 0.000154342 -6.78908e-05 0.00116637 0.00085972 -0.000566256 0.00188203 8.19276e-05 -0.000778552 -0.000767779 -0.000695768 0.000926287 -0.000282525 -0.000583664 -0.000207018 0.000614399 0.000339604 -7.64344e-05 0.000555605 
1550.5 0 -0.000673012 -0.00921995 -1.49023e-06 0.00103758 0.162632 -0.003244 -0.00100776 0.00189069 0.00197062 -0.0891771 0.000951047 0.00091085 0.000554492 0.001662 0.000122749 -9.72672e-05 0.00125024 0.000845715 -0.000560843 0.00186483 7.88467e-05 -0.000825401 -0.000779913 -0.000644262 0.000909868 -0.000287809 -0.000589102 -0.000215938 0.000660121 0.000325413 -7.46784e-05 0.000560509 
1550.85 0 -0.000674442 -0.0120708 8.17116e-07 0.0010356 0.161084 -0.00319707 -0.00100109 0.00185988 0.00187049 -0.092727 0.000913665 0.000914725 0.000585394 0.00174068 8.9411e-05 -0.000122743 0.00133516 0.000833068 -0.000557467 0.00185059 7.74124e-05 -0.000872462 -0.000790103 -0.000592758 0.000893096 -0.000291457 -0.000595873 -0.000223159 0.000707954 0.00030979 -7.24372e-05 0.000563646 
1551.2 0 -0.000676596 -0.0148864 4.43118e-06 0.00103209 0.159419 -0.00314834 -0.000992089 0.00183052 0.0017714 -0.0961732 0.000878516 0.000918301 0.000618719 0.00181749 5.34596e-05 -0.000145154 0.00141903 0.000822533 -0.000557867 0.00183776 7.89925e-05 -0.000919724 -0.000799133 -0.000540647 0.000875331 -0.000292626 -0.000603604 -0.000230121 0.000757698 0.000293035 -6.96484e-05 0.000564686 
1551.55 0 -0.000677953 -0.0176639 9.33788e-06 0.00102542 0.15764 -0.00309529 -0.000982702 0.00180218 0.00167397 -0.0995157 0.000846489 0.000921237 0.000655782 0.0018904 1.32035e-05 -0.000166624 0.00149957 0.000812143 -0.000562776 0.00182458 8.33148e-05 -0.000966591 -0.000807772 -0.00048877 0.00085633 -0.000291015 -0.000612564 -0.000237394 0.000808483 0.000275427 -6.58283e-05 0.000563798 
1551.9 0 -0.000678109 -0.0204004 1.51143e-05 0.00101638 0.155746 -0.00303607 -0.000972151 0.00177296 0.0015791 -0.102751 0.000817224 0.000923895 0.000695555 0.0019626 -3.21566e-05 -0.00018926 0.0015768 0.000799806 -0.000570778 0.00181098 8.84962e-05 -0.00101321 -0.000816127 -0.000438519 0.000836727 -0.000288254 -0.000623236 -0.000245203 0.000859437 0.000256275 -6.13696e-05 0.000561936 
1552.25 0 -0.000677219 -0.0230937 2.15085e-05 0.00100725 0.15374 -0.00297163 -0.000957909 0.00174232 0.00148621 -0.105873 0.000789138 0.000926721 0.000736221 0.00203686 -8.13494e-05 -0.000212243 0.00165391 0.000785328 -0.00057921 0.00179887 9.35073e-05 -0.00106056 -0.000824092 -0.000391031 0.000816919 -0.000286163 -0.000635062 -0.000254179 0.000910018 0.000234684 -5.6966e-05 0.000559122 
1552.6 0 -0.000674361 -0.0257432 2.86721e-05 0.000998709 0.151621 -0.00290252 -0.000939353 0.00171175 0.00139365 -0.10888 0.000760886 0.000928846 0.000775487 0.00211248 -0.000133269 -0.000232848 0.00173384 0.000769915 -0.000587087 0.00178939 9.93374e-05 -0.00110806 -0.000831987 -0.000345989 0.000796652 -0.000285385 -0.000647038 -0.000264725 0.000959896 0.000211611 -5.26876e-05 0.000554525 
1552.95 0 -0.000669045 -0.0283498 3.66635e-05 0.000989946 0.149397 -0.00282747 -0.000918256 0.00168178 0.0013016 -0.11177 0.000732728 0.000928017 0.000812384 0.00218778 -0.000187258 -0.000249426 0.00181593 0.000753911 -0.000596194 0.00178175 0.000106478 -0.00115412 -0.000840746 -0.00030148 0.000775444 -0.000286072 -0.000659245 -0.000275569 0.00100823 0.000188655 -4.76754e-05 0.000548297 
1553.3 0 -0.000661949 -0.0309132 4.54237e-05 0.000980634 0.147074 -0.0027467 -0.000895164 0.00165207 0.00121251 -0.11455 0.000705168 0.000922584 0.000847959 0.0022609 -0.000241704 -0.000263865 0.00189708 0.000736753 -0.000607292 0.00177491 0.000114142 -0.00119842 -0.000851038 -0.000256456 0.000753074 -0.000288283 -0.00067238 -0.000285434 0.00105462 0.000166229 -4.10996e-05 0.000540836 
1553.65 0 -0.000653154 -0.0334311 5.46046e-05 0.000969686 0.144655 -0.00266213 -0.000868936 0.00162363 0.00112831 -0.117218 0.000676777 0.000912891 0.00088368 0.00232977 -0.000294229 -0.000278744 0.00197316 0.000718458 -0.000618135 0.00176833 0.000122275 -0.00124172 -0.000862327 -0.000212308 0.000729818 -0.000290371 -0.000686543 -0.000294168 0.00109975 0.00014421 -3.33832e-05 0.000532292 
1554 0 -0.000642607 -0.035903 6.45183e-05 0.000955509 0.142142 -0.00257583 -0.000839215 0.00159765 0.00104796 -0.119772 0.000645971 0.000899364 0.000920251 0.00239518 -0.000343937 -0.000294465 0.00204187 0.000699655 -0.000625965 0.00176079 0.000131759 -0.00128344 -0.000873592 -0.000170695 0.000705483 -0.000290055 -0.000701076 -0.000302361 0.00114365 0.000122815 -2.55058e-05 0.000523072 
1554.35 0 -0.000630587 -0.0383286 7.56244e-05 0.00093822 0.139539 -0.00248969 -0.000807166 0.00157192 0.000969355 -0.122208 0.000613791 0.000882469 0.000955533 0.00246131 -0.000392103 -0.000310659 0.00210498 0.000680388 -0.000630783 0.00175039 0.000142956 -0.00132266 -0.000884843 -0.000130795 0.000679417 -0.000287458 -0.000715361 -0.000310928 0.00118546 0.000102768 -1.76934e-05 0.000513677 
1554.7 0 -0.000616724 -0.0407058 8.71269e-05 0.000919926 0.136854 -0.0024034 -0.000773739 0.0015423 0.000892207 -0.124529 0.000581593 0.000865453 0.000986367 0.00253157 -0.000439667 -0.000327423 0.00216618 0.00066117 -0.000634325 0.00173667 0.0001547 -0.00136005 -0.000896584 -9.16596e-05 0.000651701 -0.000284452 -0.000729799 -0.000318991 0.00122539 8.38749e-05 -9.31597e-06 0.000504601 
1555.05 0 -0.000600401 -0.0430314 9.80915e-05 0.000902602 0.13409 -0.00231412 -0.000739085 0.00150721 0.000817893 -0.126734 0.000549337 0.000851255 0.00101314 0.00260443 -0.000485975 -0.000345143 0.00222734 0.000643469 -0.000636725 0.00172144 0.000165495 -0.00139728 -0.000909283 -5.42455e-05 0.000622488 -0.000281891 -0.000745045 -0.000325112 0.00126383 6.46187e-05 1.87671e-07 0.000496083 
1555.4 0 -0.000581778 -0.0453038 0.000108395 0.000886619 0.131245 -0.00221977 -0.00070439 0.0014685 0.000748202 -0.128817 0.000516415 0.000839176 0.00103815 0.0026751 -0.00053038 -0.00036441 0.00228714 0.000627089 -0.000636388 0.00170621 0.000175229 -0.00143556 -0.000923323 -1.88708e-05 0.000591465 -0.000280404 -0.000759878 -0.000330199 0.00130065 4.32646e-05 1.13552e-05 0.000488331 
1555.75 0 -0.00056223 -0.0475231 0.000117655 0.000870707 0.128322 -0.00212168 -0.000671332 0.00142959 0.00068344 -0.130776 0.000482139 0.000828857 0.00106231 0.00274048 -0.000572839 -0.000385291 0.00234252 0.000610896 -0.000632175 0.00168978 0.000184139 -0.0014741 -0.000938576 1.57753e-05 0.000558623 -0.000280781 -0.000772649 -0.000336096 0.0013356 1.90755e-05 2.44367e-05 0.000481194 
1556.1 0 -0.000542526 -0.0496905 0.000126234 0.00085276 0.125324 -0.00202416 -0.000639966 0.00139168 0.000622063 -0.132614 0.000447048 0.0008206 0.00108599 0.00280201 -0.000613344 -0.000406935 0.00239023 0.000593384 -0.000623824 0.00167086 0.000191664 -0.00151107 -0.000954948 5.08081e-05 0.000525021 -0.000282117 -0.000783123 -0.00034292 0.00136804 -7.09223e-06 3.84986e-05 0.000473948 
1556.45 0 -0.000522021 -0.0518064 0.000134741 0.00083151 0.122257 -0.00192946 -0.000609838 0.00135138 0.000563568 -0.134334 0.000412153 0.000813262 0.00110753 0.00286418 -0.000650705 -0.000427007 0.00242898 0.000572905 -0.000610824 0.0016499 0.000197125 -0.00154648 -0.000972849 8.63828e-05 0.000491935 -0.000282828 -0.000791873 -0.000350289 0.00139776 -3.42157e-05 5.22978e-05 0.000465506 
1556.8 0 -0.000500757 -0.05387 0.000142884 0.000807823 0.119126 -0.00183693 -0.000582271 0.00130374 0.000508834 -0.135936 0.000379087 0.000805239 0.00112476 0.00293047 -0.000684085 -0.000444139 0.0024606 0.000549764 -0.000593124 0.00162922 0.000200225 -0.00158166 -0.000991834 0.000122325 0.000459609 -0.000282598 -0.000799367 -0.000358896 0.00142486 -6.17493e-05 6.56446e-05 0.000454968 
1557.15 0 -0.000478389 -0.0558792 0.000150506 0.000783085 0.115938 -0.00174586 -0.000558289 0.0012466 0.000458374 -0.137415 0.000350177 0.000796276 0.00113797 0.00300041 -0.00071421 -0.000459347 0.00248774 0.000525547 -0.000570422 0.00161107 0.000201067 -0.00161771 -0.00101164 0.000158552 0.000427792 -0.000282339 -0.000804959 -0.000368538 0.00144952 -8.85429e-05 7.80566e-05 0.000443116 
1557.5 0 -0.000454156 -0.0578323 0.000157928 0.000757458 0.112693 -0.00165561 -0.000537013 0.0011825 0.000412943 -0.138767 0.00032658 0.000786388 0.0011494 0.00307096 -0.000742243 -0.000473726 0.00251114 0.000501117 -0.00054118 0.00159416 0.000200474 -0.00165414 -0.00103251 0.000196004 0.000395992 -0.000282098 -0.000808743 -0.000377718 0.00147186 -0.00011349 8.89845e-05 0.000430651 
1557.85 0 -0.00042823 -0.0597285 0.00016563 0.000730673 0.109395 -0.00156732 -0.000517387 0.00111539 0.00037189 -0.139994 0.000307969 0.0007743 0.00115985 0.0031393 -0.000769711 -0.000487976 0.00253063 0.00047561 -0.000503605 0.00157479 0.000199657 -0.00168828 -0.00105347 0.000235419 0.000364018 -0.00028144 -0.000812402 -0.000384921 0.00149165 -0.00013639 9.87879e-05 0.000416831 
1558.2 0 -0.00040151 -0.0615666 0.000173723 0.000702633 0.106044 -0.00148351 -0.000498162 0.00104723 0.000333641 -0.141096 0.0002936 0.000760244 0.00116793 0.00320263 -0.000797587 -0.000502763 0.00254751 0.00044798 -0.00045768 0.00155025 0.000199282 -0.0017178 -0.00107329 0.000275879 0.000332433 -0.000280849 -0.000817417 -0.000390195 0.00150884 -0.00015828 0.000108193 0.000401029 
1558.55 0 -0.000374887 -0.0633464 0.000181892 0.000672562 0.102644 -0.00140596 -0.000477181 0.000978712 0.000298207 -0.142073 0.000282765 0.00074723 0.00117233 0.00325824 -0.000825375 -0.000518362 0.00256452 0.000418346 -0.000406403 0.00152084 0.000198835 -0.00174302 -0.00109092 0.000316453 0.000301644 -0.000280684 -0.00082372 -0.00039367 0.00152315 -0.000179764 0.000117204 0.000383469 
1558.9 0 -0.000348297 -0.0650686 0.000189126 0.000639628 0.0991995 -0.00133397 -0.000452419 0.00091153 0.00026593 -0.142927 0.000274079 0.00073736 0.00117346 0.00330636 -0.000850608 -0.000534591 0.00258345 0.000387441 -0.000353575 0.00148782 0.000197531 -0.00176554 -0.00110611 0.000356568 0.000271382 -0.000281823 -0.000830298 -0.000394912 0.00153452 -0.00020024 0.000125336 0.00036442 
1559.25 0 -0.000322284 -0.0667324 0.000194989 0.000604684 0.0957153 -0.00126629 -0.000424528 0.000847299 0.000237868 -0.143662 0.000266079 0.000730057 0.00117232 0.00334968 -0.000871199 -0.0005513 0.00260439 0.000356133 -0.000301276 0.00145213 0.000194745 -0.00178608 -0.00111948 0.000395362 0.00024135 -0.000285759 -0.000837128 -0.000393982 0.00154357 -0.000219988 0.000132268 0.00034327 
1559.6 0 -0.000296665 -0.068337 0.000200144 0.000569462 0.0921928 -0.00120406 -0.000396623 0.000787136 0.000215206 -0.144279 0.000258679 0.000721464 0.00116789 0.00339063 -0.000888751 -0.000567491 0.0026264 0.000324992 -0.000248705 0.00141404 0.000190111 -0.00180442 -0.00113163 0.000431834 0.000211943 -0.000291617 -0.000844313 -0.000391921 0.00155069 -0.000240507 0.000137484 0.00032021 
1559.95 0 -0.000269272 -0.0698827 0.000205228 0.00053464 0.0886352 -0.00114598 -0.000371422 0.000731324 0.000197825 -0.144778 0.000253208 0.000707396 0.00115861 0.00343056 -0.000905918 -0.000582057 0.00265 0.000293024 -0.000193096 0.00137307 0.000183662 -0.00181975 -0.0011431 0.000466278 0.000183606 -0.000297768 -0.000852072 -0.000388815 0.00155608 -0.000262245 0.000141229 0.00029669 
1560.3 0 -0.000238917 -0.0713696 0.000210019 0.000499994 0.08505 -0.00108731 -0.000349292 0.000678877 0.000184923 -0.145159 0.00025192 0.000689542 0.00114426 0.00347015 -0.000922574 -0.000595585 0.00267635 0.000259314 -0.000129727 0.00133056 0.000175575 -0.00183292 -0.00115442 0.00050044 0.000156322 -0.000304108 -0.000860686 -0.000383912 0.00156031 -0.000283608 0.000144743 0.000273243 
1560.65 0 -0.000206131 -0.0727965 0.000214349 0.000466082 0.0814434 -0.0010244 -0.000328859 0.000629786 0.000177071 -0.145427 0.000255453 0.000673162 0.00112619 0.00350853 -0.000935819 -0.000608088 0.00270445 0.000224517 -5.50643e-05 0.00128861 0.000166789 -0.00184515 -0.0011659 0.00053494 0.000130874 -0.000310585 -0.00086983 -0.000378105 0.00156294 -0.000304008 0.000147954 0.000250086 
1561 0 -0.000172776 -0.0741615 0.000219188 0.000433043 0.0778169 -0.000958698 -0.00030899 0.000584944 0.000175575 -0.145588 0.000261636 0.000659581 0.0011057 0.00354232 -0.000943305 -0.000618394 0.00273241 0.000188441 2.86192e-05 0.00124866 0.000159045 -0.00185634 -0.00117605 0.000568128 0.000107552 -0.000316351 -0.000879224 -0.0003731 0.00156267 -0.000324478 0.000149482 0.000227344 
1561.35 0 -0.000139864 -0.0754626 0.000225247 0.00039948 0.07417 -0.00089599 -0.000290135 0.000544982 0.000179181 -0.145641 0.000268294 0.000646814 0.00108303 0.00356983 -0.000945385 -0.000626565 0.00275924 0.000150409 0.000116027 0.0012105 0.000152573 -0.00186582 -0.00118303 0.000598364 8.51884e-05 -0.000321168 -0.000888491 -0.000368638 0.00155958 -0.00034581 0.0001486 0.000204349 
1561.7 0 -0.000106164 -0.0766979 0.000231613 0.000364264 0.0705018 -0.000839251 -0.0002725 0.000509981 0.000185163 -0.145581 0.000274745 0.000634027 0.00105853 0.00359292 -0.00094386 -0.000635163 0.0027847 0.00011073 0.000204776 0.00117262 0.000145703 -0.00187266 -0.00118649 0.000625199 6.27471e-05 -0.000325582 -0.000897636 -0.000362765 0.0015544 -0.000367573 0.000145944 0.00018068 
1562.05 0 -7.08443e-05 -0.0778691 0.000237049 0.000326949 0.0668131 -0.00078585 -0.000254834 0.00047907 0.00019285 -0.145406 0.000281403 0.00062223 0.00103359 0.00361529 -0.000938855 -0.000647401 0.0028078 7.01358e-05 0.000296488 0.0011357 0.000137306 -0.00187667 -0.00118695 0.000649482 4.00539e-05 -0.000330653 -0.000906263 -0.000354535 0.0015478 -0.000388883 0.000142385 0.000156855 
1562.4 0 -3.50069e-05 -0.0789791 0.000241617 0.00028763 0.0631088 -0.000732266 -0.000235129 0.000451735 0.000203454 -0.145123 0.000289156 0.000613674 0.00101006 0.00364043 -0.000929075 -0.000663621 0.00282919 3.03426e-05 0.000393393 0.0011 0.000127123 -0.00187833 -0.00118534 0.000671967 1.77109e-05 -0.000337043 -0.000913191 -0.000344645 0.00154043 -0.000409292 0.000138872 0.000133329 
1562.75 0 -1.96717e-07 -0.0800287 0.000246168 0.000246851 0.0593963 -0.000677798 -0.000210829 0.000429184 0.00021743 -0.144737 0.000297259 0.000610143 0.000988587 0.00366977 -0.000915659 -0.00068171 0.00285075 -7.7992e-06 0.000495203 0.00106365 0.000115262 -0.00187731 -0.00118254 0.00069273 -3.17542e-06 -0.000343141 -0.000918322 -0.000333643 0.00153237 -0.000428425 0.000136308 0.00011085 
1563.1 0 3.29414e-05 -0.081017 0.000251082 0.000206462 0.0556809 -0.000623246 -0.000180491 0.000412648 0.0002337 -0.144249 0.000303342 0.000610599 0.000969088 0.00370301 -0.000901602 -0.000699957 0.00287296 -4.58863e-05 0.000598386 0.00102553 0.000103265 -0.00187227 -0.00117858 0.000712137 -2.27511e-05 -0.000346811 -0.000922353 -0.00032204 0.00152307 -0.000447788 0.00013419 9.05646e-05 
1563.45 0 6.44899e-05 -0.0819425 0.000256533 0.000168437 0.0519652 -0.000568325 -0.00014573 0.000401924 0.000251101 -0.143664 0.000307738 0.00061196 0.00095076 0.00373839 -0.000887936 -0.000717042 0.00289608 -8.56884e-05 0.000698155 0.000985749 9.26886e-05 -0.00186323 -0.00117303 0.000730495 -4.25013e-05 -0.000348298 -0.000925683 -0.000310342 0.00151226 -0.00046865 0.000131489 7.28849e-05 
1563.8 0 9.46942e-05 -0.0828034 0.000262748 0.000132465 0.0482511 -0.000513526 -0.000109179 0.000396656 0.000268668 -0.142981 0.000312406 0.000611508 0.000931654 0.00377265 -0.000872961 -0.000731979 0.00291866 -0.000126396 0.000792983 0.000945261 8.37487e-05 -0.0018519 -0.00116555 0.000747631 -6.21424e-05 -0.000349323 -0.000928137 -0.000297973 0.00149975 -0.000489485 0.000127838 5.66021e-05 
1564.15 0 0.00012418 -0.0836004 0.000269771 9.73186e-05 0.0445426 -0.000460953 -7.29329e-05 0.000395717 0.000285969 -0.142196 0.000317347 0.000607889 0.000911442 0.00380306 -0.000855987 -0.000743418 0.00293761 -0.000166156 0.000886355 0.000905358 7.52068e-05 -0.00183995 -0.0011564 0.000763613 -8.09324e-05 -0.000350972 -0.000928791 -0.000284397 0.00148522 -0.000508923 0.000122704 3.95243e-05 
1564.5 0 0.000153696 -0.0843349 0.000277363 6.22995e-05 0.0408467 -0.000412109 -3.76353e-05 0.000397325 0.00030379 -0.14131 0.000322469 0.000600735 0.000892008 0.00382765 -0.000838187 -0.000750673 0.00295165 -0.000204548 0.000982821 0.000866442 6.48196e-05 -0.00182824 -0.00114618 0.000780058 -9.95749e-05 -0.00035325 -0.000926953 -0.000270048 0.0014691 -0.000527366 0.000116461 2.14641e-05 
1564.85 0 0.000183914 -0.0850068 0.000285765 2.65736e-05 0.0371696 -0.000366279 -2.28796e-06 0.000400349 0.000322952 -0.140327 0.000328384 0.000591754 0.000874103 0.00384491 -0.000818491 -0.000756151 0.00296221 -0.000242194 0.00108485 0.000828103 5.20603e-05 -0.0018161 -0.0011356 0.000797776 -0.000118483 -0.00035602 -0.000922787 -0.000254872 0.00145221 -0.000546035 0.00011053 4.04391e-06 
1565.2 0 0.000214432 -0.0856149 0.000295174 -1.01577e-05 0.0335135 -0.000321326 3.39564e-05 0.000402961 0.000343693 -0.13925 0.000334929 0.000583906 0.000856543 0.00385422 -0.000794298 -0.000764213 0.00297157 -0.000278449 0.00119221 0.000790521 3.8722e-05 -0.00180284 -0.00112477 0.000814653 -0.000137398 -0.000358347 -0.000916735 -0.000238139 0.00143488 -0.000565524 0.000106069 -1.2321e-05 
1565.55 0 0.000243574 -0.0861581 0.000305201 -4.74681e-05 0.029878 -0.000278199 7.15342e-05 0.00040306 0.000365199 -0.138078 0.000341936 0.00057754 0.000839073 0.00385685 -0.000765031 -0.000777411 0.00298054 -0.000311365 0.00130152 0.00075522 2.66733e-05 -0.00178843 -0.00111259 0.000828426 -0.000156346 -0.0003587 -0.000908957 -0.000219885 0.00141697 -0.000585349 0.000102554 -2.84636e-05 
1565.9 0 0.000271187 -0.0866362 0.000315204 -8.47958e-05 0.0262629 -0.000239345 0.000110179 0.000399088 0.00038534 -0.13681 0.000350827 0.000571567 0.000824099 0.00385547 -0.000730831 -0.000794749 0.00298848 -0.000339856 0.00140761 0.000723572 1.70039e-05 -0.00177242 -0.00109796 0.000838782 -0.000174927 -0.000357108 -0.000899938 -0.000200968 0.00139821 -0.000605254 9.90062e-05 -4.40177e-05 
1566.25 0 0.000298443 -0.0870504 0.000325301 -0.000121909 0.0226714 -0.000204001 0.000147418 0.000390699 0.000402887 -0.135446 0.000362528 0.000567927 0.000813159 0.00385179 -0.000690928 -0.000813681 0.00299479 -0.000364659 0.0015069 0.000696203 9.64231e-06 -0.00175501 -0.00108123 0.000846567 -0.000192077 -0.000354811 -0.000890527 -0.00018302 0.00137815 -0.000624923 9.60524e-05 -5.71722e-05 
1566.6 0 0.000325324 -0.0874019 0.000335398 -0.000158994 0.0191098 -0.000169539 0.000178821 0.00037912 0.000418097 -0.133991 0.000375941 0.000570562 0.000804232 0.00384674 -0.000644154 -0.000832402 0.00299931 -0.000386916 0.00159811 0.000672943 3.50554e-06 -0.00173661 -0.00106398 0.000852504 -0.000207456 -0.000352477 -0.000880976 -0.000167538 0.00135688 -0.000643584 9.51801e-05 -6.68953e-05 
1566.95 0 0.000350988 -0.0876913 0.000344821 -0.000195704 0.0155835 -0.000132685 0.000201359 0.000365734 0.000431166 -0.132448 0.000389176 0.000580277 0.000795282 0.00384071 -0.000590986 -0.000850707 0.0030022 -0.000406895 0.00168115 0.000653782 -3.18424e-06 -0.00171742 -0.00104651 0.000857596 -0.000221068 -0.000349766 -0.000871248 -0.000153715 0.001335 -0.000661466 9.63147e-05 -7.37602e-05 
1567.3 0 0.000374315 -0.0879198 0.000353521 -0.000231084 0.012096 -9.27824e-05 0.000216549 0.000353418 0.000440315 -0.130821 0.000400647 0.000593611 0.000786081 0.00383271 -0.000534061 -0.000868137 0.00300521 -0.000425512 0.00175783 0.000637888 -1.10076e-05 -0.0016978 -0.00102753 0.000862875 -0.0002333 -0.000346506 -0.000860967 -0.000139778 0.00131244 -0.000680059 9.8075e-05 -7.88135e-05 
1567.65 0 0.000395428 -0.0880887 0.000361989 -0.000265331 0.00865001 -5.22288e-05 0.000227984 0.000345329 0.00044324 -0.129115 0.000410515 0.000607706 0.000777465 0.00382108 -0.000476964 -0.000883774 0.0030122 -0.000444564 0.00183161 0.000622327 -1.83432e-05 -0.0016771 -0.00100734 0.000868164 -0.000245142 -0.000343563 -0.000850295 -0.000125258 0.00128851 -0.000699998 9.95863e-05 -8.28522e-05 
1568 0 0.000415852 -0.0881973 0.0003711 -0.000299845 0.00524652 -1.23236e-05 0.000237119 0.000342178 0.000440157 -0.12733 0.000419644 0.000622506 0.000769064 0.00380598 -0.000422682 -0.000897581 0.00302563 -0.000464776 0.00190328 0.000605012 -2.37626e-05 -0.00165466 -0.000987529 0.000872722 -0.000256792 -0.000341131 -0.000839655 -0.000110848 0.00126226 -0.000720859 9.9953e-05 -8.66488e-05 
1568.35 0 0.000436488 -0.0882456 0.000380876 -0.000334376 0.00188643 2.73856e-05 0.00024346 0.00034291 0.000432143 -0.125466 0.00042822 0.000637477 0.000758045 0.00378883 -0.000371539 -0.000909062 0.0030445 -0.000486374 0.00197103 0.000585538 -2.77265e-05 -0.00163027 -0.000968953 0.000876954 -0.00026745 -0.000338171 -0.00082801 -9.65987e-05 0.00123357 -0.000742516 9.79804e-05 -9.17153e-05 
1568.7 0 0.000457094 -0.0882337 0.000390072 -0.000367712 -0.00142812 6.72909e-05 0.000246678 0.00034667 0.00041942 -0.123525 0.000436079 0.000650127 0.000743883 0.0037682 -0.000322154 -0.000917877 0.00306572 -0.00050932 0.00203423 0.000563819 -3.11917e-05 -0.00160411 -0.000951628 0.000882161 -0.000276695 -0.00033445 -0.000814374 -8.19467e-05 0.00120362 -0.000764975 9.42385e-05 -9.88381e-05 
1569.05 0 0.000477701 -0.0881604 0.000398423 -0.000400002 -0.00469746 0.000108247 0.000247099 0.000352264 0.000401916 -0.121511 0.000444448 0.000658578 0.000728311 0.00374094 -0.000274122 -0.000925563 0.00308678 -0.000532986 0.00209323 0.000541023 -3.49632e-05 -0.00157666 -0.000935246 0.000887876 -0.000285352 -0.000329729 -0.00079845 -6.75902e-05 0.00117256 -0.000787674 8.9514e-05 -0.00010693 
1569.4 0 0.000498441 -0.088025 0.000406497 -0.000431481 -0.00792452 0.000152782 0.000245794 0.000357428 0.000379401 -0.119424 0.000455514 0.000663069 0.000711689 0.00370541 -0.000228323 -0.000933524 0.00310682 -0.000556376 0.00214744 0.000518056 -3.93546e-05 -0.00154824 -0.000919515 0.000891689 -0.00029378 -0.000323162 -0.000780244 -5.43795e-05 0.00113997 -0.000810498 8.35917e-05 -0.000115437 
1569.75 0 0.000519134 -0.0878285 0.000414277 -0.000462191 -0.0111091 0.000202831 0.000244337 0.000360482 0.000351888 -0.117266 0.000469241 0.0006666 0.000694556 0.0036611 -0.000185653 -0.000942756 0.00312714 -0.000578465 0.00219624 0.000495057 -4.36004e-05 -0.00151927 -0.000903779 0.000892613 -0.000302023 -0.000315322 -0.00076066 -4.18005e-05 0.00110624 -0.000834599 7.77626e-05 -0.000124893 
1570.1 0 0.000539451 -0.087572 0.000421613 -0.000492485 -0.0142465 0.000257863 0.000243132 0.000360616 0.000319611 -0.115038 0.000483378 0.000673465 0.000678212 0.00360802 -0.000145623 -0.000954742 0.00314953 -0.000599798 0.00224089 0.000472541 -4.71016e-05 -0.00149009 -0.000887375 0.000892986 -0.000310601 -0.000307422 -0.000739859 -2.91632e-05 0.00107178 -0.000860098 7.34752e-05 -0.000134878 
1570.45 0 0.000559098 -0.0872569 0.00042833 -0.000523148 -0.0173315 0.000315489 0.000241295 0.000357561 0.000282517 -0.112743 0.000494482 0.000685469 0.000662727 0.00354677 -0.000106248 -0.000968663 0.00317202 -0.000620903 0.00228396 0.000449651 -5.01358e-05 -0.00146101 -0.000869848 0.000895532 -0.000319286 -0.000299675 -0.000717314 -1.61312e-05 0.00103718 -0.000885633 6.98267e-05 -0.000143901 
1570.8 0 0.000578667 -0.0868855 0.000434017 -0.000555169 -0.0203581 0.000374492 0.000239199 0.000352807 0.000238757 -0.110385 0.00049949 0.000700488 0.000646262 0.00347987 -6.51776e-05 -0.000981688 0.00319157 -0.000640626 0.00232721 0.000424798 -5.3406e-05 -0.00143181 -0.000850797 0.000900903 -0.000327534 -0.000292022 -0.000693596 -3.23873e-06 0.00100278 -0.000910201 6.60546e-05 -0.00015145 
1571.15 0 0.000598495 -0.086458 0.000438832 -0.000588354 -0.0233235 0.000437129 0.00023957 0.000348897 0.000186036 -0.107967 0.000499091 0.000713959 0.00062728 0.00341058 -2.24268e-05 -0.000991907 0.00320813 -0.000657913 0.00236882 0.000397564 -5.67809e-05 -0.00140143 -0.000831232 0.000908207 -0.000335956 -0.000284678 -0.000669704 7.99976e-06 0.000968585 -0.000933834 6.21508e-05 -0.000158381 
1571.5 0 0.000617416 -0.085974 0.000443638 -0.000621485 -0.0262287 0.000506113 0.000243039 0.000347307 0.000125369 -0.105489 0.000496686 0.000722136 0.000604917 0.00333904 1.99035e-05 -0.000999034 0.00322417 -0.000673114 0.00240402 0.000368407 -5.85876e-05 -0.00136852 -0.000811919 0.000915919 -0.000344767 -0.000278662 -0.000646362 1.72419e-05 0.000934503 -0.000958151 5.72509e-05 -0.000165868 
1571.85 0 0.000634542 -0.0854354 0.000448171 -0.000654223 -0.0290721 0.000581339 0.000247977 0.000347476 6.03256e-05 -0.102955 0.000493529 0.000724783 0.000578543 0.00326369 6.01315e-05 -0.0010027 0.00324131 -0.000686703 0.00243028 0.000339118 -5.7419e-05 -0.00133307 -0.000791926 0.000923339 -0.000353392 -0.000274261 -0.000624218 2.53679e-05 0.000901238 -0.000983698 5.00628e-05 -0.00017419 
1572.2 0 0.000650796 -0.0848437 0.000451557 -0.000687012 -0.0318486 0.000660185 0.000255694 0.000349807 -4.82742e-06 -0.100367 0.000488453 0.000723741 0.000550738 0.00318542 9.87356e-05 -0.00100245 0.00325927 -0.000698185 0.00244829 0.000311897 -5.3176e-05 -0.00129711 -0.000771064 0.0009303 -0.000361718 -0.000270494 -0.000603257 3.29433e-05 0.000869538 -0.00100995 4.00899e-05 -0.000182607 
1572.55 0 0.000667938 -0.0841979 0.00045341 -0.000719843 -0.0345562 0.000739681 0.000269807 0.000356139 -6.65289e-05 -0.0977299 0.000481954 0.00072026 0.000524661 0.00310602 0.000137076 -0.000998389 0.00327777 -0.000707655 0.00246 0.000286911 -4.71236e-05 -0.0012613 -0.000750554 0.000936574 -0.000369902 -0.000267076 -0.00058272 4.08423e-05 0.000838878 -0.00103614 2.74436e-05 -0.000191092 
1572.9 0 0.000686247 -0.0834969 0.00045345 -0.00075223 -0.0371987 0.000818219 0.000291565 0.000365529 -0.000124804 -0.0950469 0.00047585 0.000714445 0.000500521 0.00302553 0.000175402 -0.000992463 0.00329646 -0.000716753 0.00246827 0.000262349 -4.03843e-05 -0.00122473 -0.000731567 0.000940908 -0.000377284 -0.000264261 -0.000562549 4.94902e-05 0.000808486 -0.00106187 1.30156e-05 -0.000200044 
1573.25 0 0.000705195 -0.082742 0.000451467 -0.000782949 -0.0397802 0.00089637 0.000318016 0.000375582 -0.0001816 -0.0923217 0.000470563 0.000705359 0.000477722 0.00294242 0.000213511 -0.000987237 0.00331556 -0.000726929 0.00247408 0.000235716 -3.33593e-05 -0.0011872 -0.00071505 0.000941192 -0.000383325 -0.0002623 -0.000542939 5.75389e-05 0.000779185 -0.00108715 -2.56458e-06 -0.000208929 
1573.6 0 0.000724054 -0.0819356 0.000447812 -0.00081168 -0.0422992 0.000975928 0.000345275 0.000385594 -0.000236685 -0.0895555 0.000465699 0.000693155 0.000456826 0.00285467 0.000253219 -0.000982844 0.00333293 -0.000737331 0.00247668 0.000204981 -2.7115e-05 -0.00114906 -0.000700888 0.000936785 -0.000388249 -0.00026207 -0.000523535 6.4381e-05 0.00075174 -0.00111089 -1.85964e-05 -0.000216306 
1573.95 0 0.000742401 -0.0810785 0.00044317 -0.000839031 -0.0447509 0.0010566 0.000372373 0.000395801 -0.000290243 -0.0867503 0.000459922 0.000679507 0.00043839 0.00276311 0.000296879 -0.00097814 0.00334458 -0.000746623 0.0024774 0.000169303 -2.28327e-05 -0.00111014 -0.000687722 0.000929337 -0.000392751 -0.000262886 -0.000503694 7.12083e-05 0.00072558 -0.00113237 -3.3837e-05 -0.000222054 
1574.3 0 0.000760388 -0.0801708 0.000437934 -0.00086481 -0.0471339 0.00113712 0.000400237 0.000403601 -0.000343856 -0.0839102 0.000453141 0.000664708 0.000422393 0.00267028 0.000342427 -0.000971249 0.00334944 -0.00075371 0.00247941 0.000128371 -2.08661e-05 -0.00107113 -0.00067513 0.00092002 -0.000398368 -0.000263108 -0.000483247 7.92008e-05 0.000700606 -0.00115116 -4.72811e-05 -0.000227416 
1574.65 0 0.000778036 -0.0792133 0.000431674 -0.000889559 -0.0494481 0.00121699 0.000429284 0.000406059 -0.000397908 -0.0810388 0.000448514 0.000648338 0.0004079 0.00257605 0.000385794 -0.000959776 0.00334755 -0.000756894 0.00248386 8.23428e-05 -2.11602e-05 -0.0010342 -0.000662526 0.000908827 -0.000404439 -0.000262614 -0.000462515 8.79095e-05 0.00067737 -0.00116654 -5.87905e-05 -0.000232928 
1575 0 0.000795688 -0.0782081 0.000423828 -0.000914447 -0.0516927 0.00129724 0.000458172 0.000403902 -0.000452069 -0.078138 0.000447768 0.000631065 0.000394009 0.00247857 0.000426309 -0.000941736 0.00333877 -0.000755789 0.00248823 3.12786e-05 -2.27705e-05 -0.00100014 -0.000648996 0.000896427 -0.000408352 -0.000261652 -0.000441526 9.58414e-05 0.000655427 -0.00117943 -6.96444e-05 -0.000238064 
1575.35 0 0.000813712 -0.0771569 0.000414947 -0.000939338 -0.0538645 0.00137932 0.000484702 0.000399063 -0.000505315 -0.0752098 0.00045028 0.00061246 0.000380242 0.00237624 0.000465687 -0.000917227 0.00332384 -0.000751692 0.00248863 -2.47681e-05 -2.38715e-05 -0.000967895 -0.00063474 0.00088379 -0.000409151 -0.000259996 -0.000420221 0.000102949 0.000633657 -0.00119183 -8.05514e-05 -0.000243008 
1575.7 0 0.000832102 -0.0760608 0.0004053 -0.000963053 -0.055958 0.00146395 0.000508084 0.000390862 -0.000555853 -0.0722563 0.000455999 0.000591106 0.000366283 0.00226876 0.000503731 -0.000890042 0.00330319 -0.000745647 0.00248393 -8.59301e-05 -2.3899e-05 -0.000935807 -0.000620718 0.000872239 -0.000408057 -0.000258082 -0.000398429 0.000110294 0.000611594 -0.00120473 -9.19293e-05 -0.000249194 
1576.05 0 0.000850393 -0.0749193 0.000394527 -0.000985383 -0.0579688 0.00155021 0.000529303 0.000376485 -0.000601618 -0.0692797 0.000466744 0.00056723 0.000352264 0.00215837 0.000538867 -0.000863692 0.00327642 -0.000738333 0.00247633 -0.000152225 -2.42342e-05 -0.000903039 -0.000607445 0.000862211 -0.000406783 -0.000255965 -0.000376069 0.000117818 0.00058976 -0.00121749 -0.00010469 -0.000257385 
1576.4 0 0.000867906 -0.0737327 0.000383298 -0.0010068 -0.0598964 0.00163507 0.000550305 0.000355453 -0.00064161 -0.0662808 0.000483912 0.000541308 0.000339323 0.00204826 0.000572005 -0.000838981 0.00324326 -0.000730305 0.00246771 -0.000221811 -2.62422e-05 -0.000870011 -0.000594578 0.000852071 -0.000405868 -0.000253474 -0.000353646 0.00012476 0.000569153 -0.00122845 -0.000118094 -0.000267453 
1576.75 0 0.000884068 -0.0725033 0.000372538 -0.00102708 -0.0617421 0.00171517 0.000571867 0.000330066 -0.000675745 -0.0632611 0.000506509 0.000514227 0.000327929 0.00193885 0.000606689 -0.000816732 0.00320425 -0.000722223 0.00245711 -0.000291128 -2.98878e-05 -0.000837584 -0.000581116 0.00084087 -0.000405997 -0.000251177 -0.000330581 0.000130902 0.000549781 -0.00123655 -0.00013076 -0.000278431 
1577.1 0 0.000899619 -0.0712331 0.000361697 -0.00104633 -0.0635049 0.0017893 0.000592528 0.000303009 -0.000705383 -0.0602247 0.00053148 0.000487896 0.000316793 0.00182887 0.000645401 -0.000797116 0.00316057 -0.00071523 0.00244317 -0.000359601 -3.48285e-05 -0.000806185 -0.000566018 0.000829402 -0.000407985 -0.000248772 -0.000305061 0.000136074 0.000530257 -0.00124199 -0.00014281 -0.000288737 
1577.45 0 0.000915236 -0.0699217 0.000350305 -0.00106504 -0.0651849 0.00186026 0.000610949 0.000276436 -0.000731732 -0.0571762 0.000555158 0.000463975 0.000303984 0.00171839 0.000686821 -0.000779626 0.003112 -0.000711582 0.00242678 -0.000429836 -4.04521e-05 -0.000775888 -0.00055015 0.000817658 -0.000411858 -0.000245745 -0.000277312 0.000140108 0.000509574 -0.0012457 -0.000154249 -0.00029747 
1577.8 0 0.000930134 -0.0685683 0.000337996 -0.00108333 -0.0667845 0.00193075 0.000627042 0.000251614 -0.000752957 -0.0541173 0.000575774 0.000442465 0.000288973 0.00160907 0.0007285 -0.000764532 0.00305817 -0.000712646 0.00241069 -0.000502147 -4.58914e-05 -0.000746709 -0.000534455 0.000804165 -0.000416437 -0.000241994 -0.000247859 0.000144276 0.000487992 -0.00124889 -0.000164707 -0.000303719 
1578.15 0 0.000943723 -0.0671742 0.000324964 -0.00110113 -0.0683056 0.0019999 0.000641731 0.000228102 -0.000767538 -0.0510479 0.000592896 0.000421486 0.000273953 0.00150222 0.000770705 -0.000751881 0.00300062 -0.000718584 0.00239763 -0.000574668 -5.11844e-05 -0.000718478 -0.000518312 0.00078789 -0.00041989 -0.000237764 -0.00021585 0.000150461 0.00046567 -0.00125183 -0.000173663 -0.000306779 
1578.5 0 0.000956228 -0.0657426 0.000312043 -0.00111869 -0.0697461 0.00206509 0.000657373 0.00020347 -0.000777272 -0.0479702 0.000607204 0.000399328 0.000260637 0.00139786 0.000814554 -0.000742667 0.00294025 -0.000729673 0.00238829 -0.00064515 -5.71273e-05 -0.00069178 -0.000501393 0.000769432 -0.000422089 -0.000233799 -0.000181582 0.000159362 0.000442869 -0.00125375 -0.000180005 -0.000307981 
1578.85 0 0.000968226 -0.0642756 0.000299813 -0.00113613 -0.0711017 0.00212448 0.000676891 0.000174874 -0.000785815 -0.0448895 0.000622014 0.000375162 0.000248301 0.00129661 0.000858802 -0.000738432 0.00287587 -0.000746404 0.00238176 -0.000711482 -6.31636e-05 -0.000668177 -0.000484005 0.000750162 -0.000423864 -0.000230894 -0.000146163 0.000170779 0.000419445 -0.00125428 -0.000184275 -0.000309287 
1579.2 0 0.000980135 -0.0627739 0.000288181 -0.00115344 -0.0723717 0.00217927 0.000700911 0.000141782 -0.000795756 -0.0418104 0.000640738 0.000348344 0.000235078 0.00119934 0.000900838 -0.000738201 0.00280733 -0.000768455 0.00237582 -0.000772242 -6.77181e-05 -0.000649162 -0.000466562 0.000730646 -0.000425208 -0.000229588 -0.000110649 0.000184109 0.000395351 -0.00125374 -0.000187299 -0.000311343 
1579.55 0 0.000991554 -0.0612389 0.000276492 -0.00117025 -0.0735583 0.00223208 0.000728904 0.000106418 -0.000805969 -0.0387346 0.000665135 0.000317824 0.00022051 0.00110534 0.000938655 -0.000740616 0.00273666 -0.000792215 0.00236835 -0.000826132 -7.08856e-05 -0.000634123 -0.000449648 0.000710766 -0.000426837 -0.00023084 -7.56975e-05 0.000198754 0.000370874 -0.00125171 -0.000189277 -0.000314214 
1579.9 0 0.00100175 -0.0596729 0.000264545 -0.00118583 -0.0746623 0.0022832 0.000760233 6.99674e-05 -0.000813374 -0.0356614 0.00069576 0.000282697 0.00020612 0.00101101 0.000973384 -0.000743828 0.00266577 -0.000814767 0.00235862 -0.000873415 -7.33719e-05 -0.000620618 -0.000433295 0.000691273 -0.00042901 -0.000234536 -4.14283e-05 0.000214628 0.000345773 -0.00124789 -0.000191273 -0.00031692 
1580.25 0 0.00101088 -0.0580778 0.00025335 -0.00120035 -0.0756816 0.00233064 0.000792612 3.22311e-05 -0.000816889 -0.0325928 0.000730348 0.000242354 0.000193563 0.000912601 0.00100902 -0.000745809 0.00259572 -0.000837335 0.00234708 -0.000915097 -7.47927e-05 -0.000606703 -0.00041664 0.000672956 -0.000430429 -0.000239447 -8.3071e-06 0.000232023 0.000320161 -0.00124267 -0.000193665 -0.000317857 
1580.6 0 0.0010196 -0.0564555 0.000243816 -0.00121423 -0.0766151 0.00237272 0.000823186 -6.67106e-06 -0.000817146 -0.0295334 0.000765025 0.00019733 0.000182206 0.000809331 0.00104785 -0.000746716 0.00252678 -0.000861968 0.00233375 -0.000950823 -7.52979e-05 -0.000591128 -0.00039902 0.000654714 -0.000430744 -0.000244605 2.3662e-05 0.000249633 0.000294557 -0.00123712 -0.000195957 -0.000316712 
1580.95 0 0.00102767 -0.0548078 0.000235186 -0.00122783 -0.0774644 0.00240868 0.000852108 -4.61294e-05 -0.000814216 -0.0264859 0.000797422 0.000148696 0.000169885 0.000702579 0.00108739 -0.000747757 0.00245805 -0.00088816 0.00231768 -0.000980718 -7.58218e-05 -0.000574535 -0.000380057 0.000635693 -0.000431161 -0.00024892 5.50492e-05 0.000266113 0.000268332 -0.00123194 -0.000197882 -0.000314065 
1581.3 0 0.00103429 -0.0531373 0.000226451 -0.00124129 -0.0782319 0.00243819 0.000881597 -8.40254e-05 -0.000806781 -0.0234523 0.000827504 9.73815e-05 0.000154652 0.000594634 0.00112346 -0.000748662 0.0023883 -0.000914388 0.0022989 -0.00100581 -7.64895e-05 -0.000558537 -0.000359552 0.000616968 -0.000432428 -0.000251599 8.54417e-05 0.000282233 0.000239775 -0.00122695 -0.00019921 -0.000309938 
1581.65 0 0.00103862 -0.0514467 0.000217618 -0.00125446 -0.0789186 0.00246113 0.000914015 -0.000118154 -0.000794336 -0.0204369 0.000855729 4.52103e-05 0.000135102 0.00048617 0.00115434 -0.000747866 0.00231683 -0.00094043 0.0022788 -0.00102613 -7.75574e-05 -0.000542785 -0.000337164 0.000598614 -0.000433964 -0.000253037 0.00011394 0.000299689 0.000208569 -0.00122176 -0.000199063 -0.000303997 
1582 0 0.00104009 -0.0497369 0.000208631 -0.00126772 -0.0795264 0.00247694 0.000951336 -0.000147556 -0.000779186 -0.0174426 0.000883395 -5.20823e-06 0.000110991 0.000376861 0.00118061 -0.000745269 0.00224299 -0.000966297 0.00225846 -0.00104188 -7.93624e-05 -0.000526169 -0.000312937 0.000578734 -0.000435555 -0.000253995 0.000140477 0.000319644 0.000175763 -0.00121533 -0.000197112 -0.000297531 
1582.35 0 0.00103942 -0.0480091 0.00019915 -0.0012813 -0.0800576 0.00248506 0.000993914 -0.000172397 -0.000762803 -0.0144699 0.000913633 -5.26842e-05 8.43305e-05 0.00026616 0.00120296 -0.000742204 0.00216561 -0.000991405 0.00223707 -0.00105373 -8.09207e-05 -0.000507899 -0.000288491 0.000556846 -0.000437133 -0.000254339 0.000165194 0.000342037 0.000141939 -0.00120698 -0.000194466 -0.000291906 
1582.7 0 0.00103878 -0.0462645 0.000190046 -0.00129526 -0.0805143 0.00248759 0.00103947 -0.000194756 -0.000743491 -0.0115201 0.00094697 -9.71389e-05 5.79295e-05 0.00015346 0.0012244 -0.000739635 0.0020846 -0.00101575 0.00221267 -0.00106119 -8.12921e-05 -0.000487831 -0.000265519 0.000534199 -0.000437439 -0.000254448 0.000187186 0.000365277 0.000106715 -0.00119714 -0.000192199 -0.000285892 
1583.05 0 0.00103986 -0.0445036 0.000182232 -0.00130921 -0.080898 0.00248862 0.0010852 -0.000215411 -0.000719455 -0.00859471 0.000979714 -0.000137837 3.32123e-05 4.07367e-05 0.00124852 -0.000737423 0.00200118 -0.00104077 0.00218391 -0.00106334 -8.16355e-05 -0.00046821 -0.000243587 0.000511846 -0.000436378 -0.000255169 0.00020525 0.0003866 7.02229e-05 -0.00118616 -0.000190732 -0.000278612 
1583.4 0 0.0010426 -0.0427271 0.000175663 -0.00132258 -0.0812088 0.00248945 0.00112991 -0.00023261 -0.000690798 -0.00569375 0.00101009 -0.000174783 9.82516e-06 -6.85351e-05 0.00127328 -0.000735636 0.00191612 -0.00106788 0.00214981 -0.0010624 -8.21955e-05 -0.00045077 -0.000221298 0.000490094 -0.000435946 -0.000256344 0.000219818 0.000404059 3.20159e-05 -0.00117411 -0.000189221 -0.000270555 
1583.75 0 0.00104579 -0.0409361 0.000170138 -0.00133584 -0.0814457 0.00248757 0.0011724 -0.000247223 -0.000658909 -0.0028171 0.00104006 -0.000208542 -1.46386e-05 -0.000172796 0.00129383 -0.0007356 0.00182816 -0.00109749 0.00211024 -0.00106321 -8.19908e-05 -0.000434014 -0.000198286 0.00046866 -0.000437489 -0.000257473 0.0002321 0.000418569 -8.65187e-06 -0.00116085 -0.000186843 -0.000262205 
1584.1 0 0.00104875 -0.0391328 0.000164678 -0.00134998 -0.0816086 0.00247886 0.00121257 -0.000261942 -0.000624679 3.50239e-05 0.00107071 -0.00023916 -4.27153e-05 -0.000272895 0.00130857 -0.000738219 0.00173436 -0.00112737 0.00206752 -0.00106872 -8.07952e-05 -0.000416261 -0.00017505 0.000447455 -0.000440677 -0.000258171 0.000243472 0.000432744 -5.0682e-05 -0.00114619 -0.000184152 -0.000253959 
1584.45 0 0.00105156 -0.0373201 0.000158387 -0.00136532 -0.0816987 0.00246195 0.00125343 -0.000277753 -0.000587753 0.00286109 0.00110124 -0.000267192 -7.38549e-05 -0.000370056 0.00131957 -0.000743982 0.00163272 -0.00115405 0.00202503 -0.00108061 -7.89017e-05 -0.000396932 -0.000152783 0.000427671 -0.000444734 -0.000258551 0.000255655 0.000448073 -9.32911e-05 -0.00112989 -0.000181522 -0.000245419 
1584.8 0 0.00105275 -0.0355005 0.000151768 -0.00138108 -0.0817165 0.00243848 0.00129874 -0.000295863 -0.000547227 0.00565732 0.00113067 -0.000294276 -0.000107088 -0.000463919 0.00132929 -0.00075273 0.00152414 -0.00117639 0.00198461 -0.0010995 -7.65839e-05 -0.000375544 -0.000132544 0.000409694 -0.000448369 -0.00025875 0.000268953 0.000464285 -0.00013698 -0.00111191 -0.000179377 -0.000235946 
1585.15 0 0.00105087 -0.0336732 0.000145112 -0.00139615 -0.0816618 0.00240872 0.00134862 -0.000319074 -0.000503953 0.00842022 0.00115831 -0.000321949 -0.000143144 -0.000553751 0.0013381 -0.00076312 0.0014113 -0.00119512 0.00194592 -0.00112317 -7.48222e-05 -0.000351682 -0.000113678 0.000392124 -0.000450573 -0.000258219 0.000282987 0.000480696 -0.000181701 -0.00109305 -0.000177942 -0.000225702 
1585.5 0 0.00104709 -0.0318372 0.000137908 -0.00141034 -0.0815379 0.00237256 0.00140077 -0.000349033 -0.000460365 0.0111488 0.00118488 -0.000349697 -0.000181347 -0.000639998 0.00134431 -0.000775431 0.00129644 -0.00121054 0.00190847 -0.00114877 -7.49851e-05 -0.000326363 -9.57217e-05 0.000373533 -0.000451275 -0.000256495 0.000298518 0.000497393 -0.000226709 -0.00107333 -0.000176057 -0.000215265 
1585.85 0 0.00104359 -0.0299946 0.000129439 -0.00142401 -0.0813489 0.0023315 0.00145317 -0.000383587 -0.000417656 0.0138419 0.00121245 -0.000375653 -0.00021964 -0.000721912 0.00134531 -0.000790891 0.00118019 -0.00122289 0.0018715 -0.00117558 -7.66268e-05 -0.000300765 -7.94599e-05 0.000353579 -0.000450973 -0.000252746 0.000315199 0.000514965 -0.00027183 -0.00105159 -0.000172864 -0.000205125 
1586.2 0 0.00104128 -0.028149 0.000119615 -0.00143726 -0.0810946 0.00228815 0.00150368 -0.000419154 -0.000376431 0.0164968 0.00124237 -0.000398543 -0.000256835 -0.000796064 0.0013399 -0.000808554 0.00106312 -0.0012332 0.00183299 -0.00120329 -7.8631e-05 -0.000274189 -6.51241e-05 0.000333106 -0.000450337 -0.000246782 0.000331083 0.000532743 -0.000317243 -0.0010283 -0.000168318 -0.000194471 
1586.55 0 0.00103966 -0.0263014 0.000109132 -0.00144944 -0.080772 0.00224502 0.00154929 -0.000455369 -0.000337436 0.0191107 0.00127329 -0.000417728 -0.000293281 -0.000858782 0.00132982 -0.000826467 0.000946523 -0.00124154 0.00179142 -0.00123076 -8.05004e-05 -0.000245651 -5.20713e-05 0.000312765 -0.000449481 -0.000239197 0.00034539 0.000549787 -0.000362648 -0.00100474 -0.000162927 -0.000182579 
1586.9 0 0.00103778 -0.024452 9.82667e-05 -0.00145953 -0.080382 0.00220206 0.00158679 -0.000493912 -0.000299258 0.0216827 0.00130343 -0.000431887 -0.000329274 -0.000910417 0.00131682 -0.000843272 0.000830022 -0.00124639 0.00174694 -0.00125689 -8.27026e-05 -0.000215335 -4.0038e-05 0.000292535 -0.000448566 -0.000229464 0.000358489 0.000566367 -0.000407364 -0.00098074 -0.000157431 -0.000170414 
1587.25 0 0.00103549 -0.0226029 8.68703e-05 -0.00146713 -0.0799271 0.00215657 0.00161573 -0.000535205 -0.000259365 0.0242124 0.00133393 -0.000438975 -0.000364952 -0.000955436 0.00130096 -0.00085788 0.000711493 -0.0012472 0.0017002 -0.00128058 -8.52354e-05 -0.000183744 -2.81211e-05 0.00027243 -0.000447734 -0.000217339 0.000370466 0.000583251 -0.000450381 -0.000955134 -0.000151717 -0.000159267 
1587.6 0 0.00103408 -0.0207567 7.4145e-05 -0.00147351 -0.0794083 0.00210788 0.00163707 -0.000578487 -0.000217766 0.026699 0.00136674 -0.000438277 -0.000400503 -0.000997872 0.00128257 -0.000868489 0.000589349 -0.00124404 0.00165058 -0.0013016 -8.72627e-05 -0.000151545 -1.55256e-05 0.000252017 -0.000446572 -0.000204551 0.000381328 0.000601184 -0.000490407 -0.000927285 -0.000145398 -0.000149643 
1587.95 0 0.00103337 -0.0189148 5.94079e-05 -0.00148084 -0.0788266 0.00205691 0.00165134 -0.000622261 -0.000174808 0.029141 0.00140128 -0.000431755 -0.000435807 -0.00103749 0.00126282 -0.000872198 0.000464313 -0.00123639 0.00159697 -0.00132136 -8.91683e-05 -0.000118205 -2.60644e-06 0.000231239 -0.000445307 -0.000192356 0.000391782 0.000620376 -0.000527544 -0.000897482 -0.000139106 -0.00014088 
1588.3 0 0.00103151 -0.0170792 4.26065e-05 -0.00148937 -0.0781836 0.00200185 0.00166045 -0.000666793 -0.000129866 0.0315343 0.00143466 -0.000422878 -0.00047072 -0.00107084 0.0012437 -0.000866305 0.000337659 -0.0012234 0.00153982 -0.00134077 -9.21031e-05 -8.13781e-05 1.06771e-05 0.000209933 -0.000443892 -0.000180491 0.000402554 0.000640341 -0.000563265 -0.00086631 -0.000133557 -0.000131178 
1588.65 0 0.00102741 -0.0152525 2.47233e-05 -0.0014971 -0.0774791 0.00194024 0.00166704 -0.000713306 -8.34509e-05 0.0338757 0.00146409 -0.000414454 -0.000505304 -0.00109473 0.0012263 -0.000851797 0.000210072 -0.0012062 0.00148097 -0.00135909 -9.62906e-05 -4.04827e-05 2.35956e-05 0.000187998 -0.000442318 -0.000168213 0.000413829 0.000659454 -0.000598295 -0.000833813 -0.000129217 -0.000120325 
1589 0 0.00102174 -0.0134362 7.17074e-06 -0.00150147 -0.0767113 0.0018723 0.00167121 -0.000761435 -3.63394e-05 0.0361639 0.00149122 -0.000409687 -0.000541047 -0.00110903 0.00120869 -0.000831844 8.21e-05 -0.00118642 0.00142077 -0.00137593 -0.000101095 2.87625e-06 3.4432e-05 0.000165813 -0.000440881 -0.000154982 0.00042527 0.000676218 -0.000631578 -0.000799349 -0.000127165 -0.000109643 
1589.35 0 0.001016 -0.0116306 -9.41178e-06 -0.00150178 -0.0758814 0.00180102 0.00167156 -0.000810733 1.10012e-05 0.0383986 0.00151851 -0.000410297 -0.00057914 -0.00111842 0.00118877 -0.000808436 -4.74494e-05 -0.00116359 0.00135727 -0.00139081 -0.000106248 4.75024e-05 4.26756e-05 0.000143484 -0.000438369 -0.000141874 0.000436331 0.000690828 -0.000663198 -0.000762652 -0.00012757 -9.97227e-05 
1589.7 0 0.00101059 -0.00983593 -2.53651e-05 -0.00149958 -0.0749929 0.00173086 0.00166746 -0.000860321 5.72519e-05 0.0405788 0.00154562 -0.000415294 -0.000620073 -0.00112642 0.00116634 -0.000782776 -0.00018021 -0.00113807 0.00128881 -0.00140343 -0.000111697 9.30014e-05 4.93147e-05 0.000120985 -0.000434629 -0.000129777 0.000447611 0.000704757 -0.000694752 -0.000724338 -0.000129302 -9.11876e-05 
1590.05 0 0.00100471 -0.00805461 -4.19518e-05 -0.00149611 -0.0740479 0.00166452 0.0016599 -0.00090824 0.000101442 0.0427028 0.00157207 -0.000423617 -0.000663645 -0.00113001 0.00114163 -0.000755954 -0.000315545 -0.00111169 0.00121537 -0.00141559 -0.000117194 0.000139099 5.47861e-05 9.91725e-05 -0.000430888 -0.000118949 0.000460221 0.000718928 -0.000725775 -0.000684216 -0.000130918 -8.4276e-05 
1590.4 0 0.000998484 -0.00628945 -5.96284e-05 -0.00149113 -0.0730452 0.00160175 0.00165007 -0.00095311 0.000143631 0.0447682 0.00159636 -0.000433575 -0.000707501 -0.00112446 0.00111528 -0.000729527 -0.000452024 -0.00108552 0.00113785 -0.00142959 -0.000122873 0.000185718 5.92344e-05 7.91815e-05 -0.000427885 -0.000109812 0.000473694 0.000733423 -0.000754915 -0.000641971 -0.000131398 -7.78103e-05 
1590.75 0 0.000992533 -0.00454152 -7.71996e-05 -0.0014839 -0.0719834 0.00154154 0.00163878 -0.00099551 0.000182094 0.046773 0.00161647 -0.000442578 -0.000749546 -0.00111074 0.00108757 -0.000705813 -0.000586238 -0.00106105 0.00105791 -0.00144512 -0.000128613 0.000232597 6.35019e-05 6.05415e-05 -0.000426313 -0.000102559 0.000486331 0.000747834 -0.000782531 -0.000598782 -0.000130813 -7.15769e-05 
1591.1 0 0.000986803 -0.00281068 -9.36914e-05 -0.00147407 -0.0708649 0.00148177 0.0016267 -0.00103651 0.00021417 0.048717 0.00163373 -0.000447727 -0.000789286 -0.00109409 0.00105725 -0.000685636 -0.000714401 -0.00103841 0.000975401 -0.00145954 -0.000132825 0.000278955 6.73958e-05 4.2076e-05 -0.000425984 -9.69549e-05 0.000497362 0.000761586 -0.000809089 -0.000554966 -0.000128709 -6.64848e-05 
1591.45 0 0.000981521 -0.00109811 -0.000108987 -0.00146189 -0.0696941 0.00142084 0.00161359 -0.00107638 0.000239874 0.0506016 0.00165033 -0.000447217 -0.000826888 -0.00107927 0.00102416 -0.000666985 -0.000836732 -0.00101518 0.000887695 -0.00147069 -0.000134572 0.000324224 7.10935e-05 2.37206e-05 -0.000425309 -9.23269e-05 0.000507154 0.000774434 -0.000834781 -0.000510593 -0.000123559 -6.25509e-05 
1591.8 0 0.000977183 0.000593709 -0.000123962 -0.00144839 -0.0684731 0.00136014 0.00160009 -0.00111558 0.000261891 0.0524267 0.0016667 -0.000441588 -0.000863985 -0.00106722 0.00099054 -0.000647184 -0.000954485 -0.000989241 0.000793453 -0.00147944 -0.000134325 0.000368802 7.70532e-05 6.45417e-06 -0.00042289 -8.7997e-05 0.000516166 0.000786997 -0.000859486 -0.000467026 -0.00011517 -5.98168e-05 
1592.15 0 0.000973614 0.00226276 -0.000139235 -0.00143353 -0.0672022 0.0013006 0.00158695 -0.00115447 0.00028388 0.0541891 0.00168158 -0.000433794 -0.000900829 -0.00105602 0.000958325 -0.00062604 -0.00106648 -0.000959961 0.000695088 -0.00148753 -0.000132477 0.000414041 8.68884e-05 -8.99496e-06 -0.000419371 -8.3081e-05 0.000523513 0.000798796 -0.000883269 -0.000424618 -0.000106001 -5.86531e-05 
1592.5 0 0.000970493 0.00390857 -0.000153974 -0.00141629 -0.0658825 0.00124024 0.00157326 -0.00119258 0.00030832 0.0558844 0.00169579 -0.000428169 -0.000936344 -0.00104498 0.000927393 -0.000603383 -0.00117134 -0.000928137 0.000595849 -0.00149465 -0.000129986 0.000461156 0.000100402 -2.31882e-05 -0.000416976 -7.72135e-05 0.000529102 0.000808356 -0.000905853 -0.000382866 -9.90824e-05 -5.8408e-05 
1592.85 0 0.000968443 0.00553085 -0.000168016 -0.00139679 -0.0645183 0.00117757 0.00155853 -0.00122703 0.000333706 0.05751 0.00171161 -0.00042766 -0.000970107 -0.00103534 0.000896161 -0.000578974 -0.00126978 -0.000893607 0.000498974 -0.00150162 -0.000127941 0.000510289 0.000115865 -3.62775e-05 -0.000415566 -7.13787e-05 0.000534229 0.000815608 -0.000925777 -0.000342413 -9.56037e-05 -5.77573e-05 
1593.2 0 0.000967659 0.00712887 -0.0001815 -0.00137633 -0.0631136 0.00111331 0.00154329 -0.00125531 0.000357277 0.0590668 0.00172736 -0.000431616 -0.00100243 -0.00102763 0.00086204 -0.000552813 -0.00136484 -0.000856697 0.000406656 -0.00151109 -0.000127047 0.000561176 0.000130528 -4.75332e-05 -0.000413772 -6.69387e-05 0.000538457 0.000821393 -0.000942973 -0.000304116 -9.6252e-05 -5.62065e-05 
1593.55 0 0.00096692 0.00870189 -0.000194138 -0.00135505 -0.0616714 0.00104829 0.00152808 -0.00127785 0.000377006 0.0605571 0.00174057 -0.000437756 -0.00103442 -0.00102016 0.000823357 -0.000523028 -0.00145829 -0.000819156 0.000319213 -0.00152331 -0.000128291 0.000613054 0.000143443 -5.6658e-05 -0.000411835 -6.42553e-05 0.00053932 0.00082608 -0.000958545 -0.000267672 -0.000101309 -5.32772e-05 
1593.9 0 0.000965039 0.0102489 -0.00020641 -0.00133259 -0.0601936 0.000982626 0.00151245 -0.00129427 0.000391642 0.0619817 0.00175087 -0.000445576 -0.00106527 -0.00101267 0.000781178 -0.00048795 -0.00154974 -0.000781575 0.000236127 -0.00153503 -0.000132567 0.000665902 0.000155795 -6.40693e-05 -0.000410679 -6.31974e-05 0.000535784 0.000829432 -0.000972826 -0.000231025 -0.000109789 -4.84123e-05 
1594.25 0 0.000961634 0.0117681 -0.000218766 -0.00130948 -0.0586816 0.000916615 0.00149672 -0.00130301 0.000401537 0.0633399 0.00175959 -0.000456756 -0.00109244 -0.00100716 0.000736406 -0.00044969 -0.00163973 -0.000743604 0.000157194 -0.00154396 -0.00014017 0.000720553 0.000169031 -7.02835e-05 -0.000410908 -6.31671e-05 0.000530102 0.000831911 -0.00098611 -0.000192759 -0.000120797 -4.21247e-05 
1594.6 0 0.000956208 0.0132574 -0.000230686 -0.00128563 -0.0571374 0.000850396 0.00148056 -0.00130515 0.000406897 0.0646304 0.00176848 -0.000473385 -0.00111682 -0.00100434 0.000688645 -0.000411525 -0.00172856 -0.000706336 8.27446e-05 -0.00155244 -0.000149775 0.000777019 0.000183828 -7.45589e-05 -0.00041259 -6.37034e-05 0.000524925 0.000834208 -0.000998866 -0.000153347 -0.000134035 -3.57818e-05 
1594.95 0 0.000948551 0.0147163 -0.00024265 -0.00126012 -0.0555635 0.000785641 0.00146181 -0.00130279 0.000407166 0.0658521 0.00177797 -0.000494074 -0.00114299 -0.0010034 0.000637575 -0.000375085 -0.00181455 -0.000669772 1.3176e-05 -0.00156391 -0.000159887 0.000833629 0.000199831 -7.60609e-05 -0.000416683 -6.5855e-05 0.000520057 0.000836327 -0.0010105 -0.000113931 -0.000147481 -3.02903e-05 
1595.3 0 0.000938146 0.016146 -0.00025578 -0.00123241 -0.0539631 0.00072502 0.00143876 -0.00129602 0.000404831 0.0670065 0.00178764 -0.000514279 -0.00117294 -0.00100399 0.000582511 -0.000340897 -0.00189467 -0.000631486 -5.20535e-05 -0.0015789 -0.000169662 0.000889297 0.000216072 -7.54105e-05 -0.000423355 -6.97648e-05 0.00051487 0.000837496 -0.00102155 -7.60858e-05 -0.000159224 -2.58267e-05 
1595.65 0 0.000925148 0.0175474 -0.000269566 -0.00120242 -0.0523392 0.000667638 0.00141142 -0.00128555 0.000403037 0.068097 0.00179615 -0.000531333 -0.00120494 -0.00100745 0.000522827 -0.000307937 -0.0019663 -0.00059121 -0.000113528 -0.00159738 -0.000179077 0.000943901 0.000233051 -7.26593e-05 -0.000431541 -7.36946e-05 0.000510197 0.000837694 -0.00103338 -4.06382e-05 -0.00016983 -2.18047e-05 
1596 0 0.000911542 0.0189203 -0.000283082 -0.00117103 -0.0506939 0.000612357 0.00138208 -0.0012731 0.000402 0.0691262 0.00180077 -0.000545211 -0.00123741 -0.0010154 0.000460387 -0.000274027 -0.00203012 -0.00055023 -0.000171013 -0.00161985 -0.000188997 0.00099669 0.000251521 -6.7701e-05 -0.000440878 -7.60174e-05 0.000506737 0.000837368 -0.00104528 -6.70356e-06 -0.000179992 -1.69294e-05 
1596.35 0 0.000898371 0.0202629 -0.000295845 -0.00113979 -0.0490272 0.000560099 0.00135483 -0.00126144 0.00040153 0.0700969 0.00180028 -0.000557304 -0.00126973 -0.00102724 0.000399122 -0.000238555 -0.00209022 -0.000508999 -0.000225524 -0.00164512 -0.000199044 0.00104717 0.000271351 -6.15653e-05 -0.000450134 -7.63206e-05 0.000504197 0.000836111 -0.00105659 2.60791e-05 -0.000190022 -1.11644e-05 
1596.7 0 0.000884515 0.0215735 -0.000307871 -0.00110932 -0.0473371 0.000509251 0.00133078 -0.00125426 0.000401172 0.0710101 0.00179526 -0.000569567 -0.0013021 -0.00103958 0.000341328 -0.000202262 -0.00214938 -0.000468391 -0.000280287 -0.00166902 -0.000207739 0.00109492 0.000292175 -5.50323e-05 -0.000457854 -7.53345e-05 0.000501438 0.000833285 -0.00106797 5.69072e-05 -0.000199859 -5.91735e-06 
1597.05 0 0.000869363 0.0228509 -0.00032071 -0.0010785 -0.0456225 0.000456882 0.00130788 -0.00125245 0.000399615 0.0718634 0.00178668 -0.000582887 -0.00133441 -0.00104928 0.000286082 -0.000166686 -0.00220625 -0.00042782 -0.000337507 -0.00168796 -0.000215848 0.00113957 0.00031316 -4.91055e-05 -0.000464932 -7.34127e-05 0.000498004 0.000829305 -0.00107878 8.59337e-05 -0.000209534 -2.03573e-06 
1597.4 0 0.00085327 0.0240969 -0.00033564 -0.00104586 -0.0438859 0.00040216 0.00128606 -0.00125462 0.000397475 0.0726546 0.00177548 -0.00059593 -0.00136581 -0.00105655 0.000230764 -0.000132125 -0.00225889 -0.000385213 -0.000396663 -0.00170266 -0.000224419 0.00118201 0.000333642 -4.54027e-05 -0.00047175 -7.0161e-05 0.000493528 0.000824678 -0.00108827 0.000114304 -0.000220164 7.93069e-07 
1597.75 0 0.000836579 0.0253136 -0.000351963 -0.00101137 -0.0421322 0.000344085 0.00126605 -0.00125866 0.000397017 0.0733839 0.00176274 -0.000605515 -0.0013965 -0.00106321 0.00017469 -9.83738e-05 -0.00230844 -0.000341291 -0.000456361 -0.0017151 -0.000232269 0.00122221 0.000354319 -4.50558e-05 -0.000477554 -6.5708e-05 0.000487725 0.000818568 -0.00109693 0.000142476 -0.000231412 3.09326e-06 
1598.1 0 0.000819044 0.0265008 -0.000367847 -0.000975934 -0.0403666 0.000282745 0.00124528 -0.001262 0.000397562 0.0740511 0.00175077 -0.000608449 -0.00142691 -0.00106978 0.000120069 -6.69833e-05 -0.00235618 -0.000298489 -0.000515702 -0.00172587 -0.000238257 0.00125949 0.000375726 -4.8374e-05 -0.000481979 -6.03193e-05 0.000481029 0.000809811 -0.00110514 0.000170391 -0.000242484 4.33326e-06 
1598.45 0 0.000799988 0.0276559 -0.000381823 -0.000940255 -0.0385918 0.000221005 0.00122169 -0.00126537 0.000397084 0.0746561 0.00174103 -0.000604191 -0.00145559 -0.00107584 6.86983e-05 -3.93598e-05 -0.00240049 -0.000257755 -0.000574111 -0.00173397 -0.000243199 0.0012947 0.000397136 -5.44237e-05 -0.000484364 -5.35573e-05 0.000473896 0.00079885 -0.00111266 0.00019862 -0.000253771 3.9001e-06 
1598.8 0 0.000778835 0.0287767 -0.000393799 -0.000905044 -0.0368059 0.000161904 0.00119788 -0.00127153 0.000396411 0.0751981 0.00173205 -0.000594682 -0.00148128 -0.00108111 2.04886e-05 -1.58057e-05 -0.00244056 -0.00021891 -0.000629264 -0.00173883 -0.000248363 0.00132859 0.000418091 -6.18804e-05 -0.00048391 -4.60751e-05 0.000467674 0.000787896 -0.00111961 0.000227729 -0.000264585 2.66908e-06 
1599.15 0 0.000756155 0.0298628 -0.000404557 -0.000870383 -0.035006 0.000105364 0.00117854 -0.00127986 0.000396961 0.0756744 0.00172221 -0.000582025 -0.00150433 -0.00108515 -2.50774e-05 3.46414e-06 -0.00247695 -0.000180572 -0.000677657 -0.00174214 -0.000254298 0.00136071 0.000438392 -7.10264e-05 -0.000480526 -3.87158e-05 0.000463589 0.000777811 -0.00112654 0.000256955 -0.000273785 1.11876e-06 
1599.5 0 0.000734688 0.0309148 -0.000414475 -0.000835601 -0.0331941 5.02355e-05 0.00116596 -0.00128683 0.000399819 0.076084 0.00171071 -0.000568435 -0.00152485 -0.00108824 -6.92726e-05 2.05137e-05 -0.00251031 -0.000141922 -0.000719999 -0.0017457 -0.000260259 0.00139114 0.000457679 -8.26791e-05 -0.000473804 -3.10494e-05 0.000461039 0.000767683 -0.00113391 0.000285493 -0.000282703 -2.23614e-06 
1599.85 0 0.000715596 0.031933 -0.000424003 -0.000799981 -0.0313747 -2.31658e-06 0.00115998 -0.00129047 0.000405519 0.0764302 0.00169719 -0.000556267 -0.0015429 -0.00109154 -0.000114669 3.92185e-05 -0.00254286 -0.000103926 -0.000759951 -0.00174997 -0.000265812 0.00142097 0.000476264 -9.61432e-05 -0.00046396 -2.2725e-05 0.000458974 0.000757967 -0.00114121 0.000313137 -0.000293606 -7.59313e-06 
1600.2 0 0.00069707 0.0329174 -0.000433874 -0.0007633 -0.02955 -5.24381e-05 0.001159 -0.00129103 0.000412709 0.0767167 0.00168305 -0.00054571 -0.00155861 -0.0010954 -0.000161648 6.23587e-05 -0.00257671 -6.75638e-05 -0.000798968 -0.00175511 -0.000271898 0.00145069 0.000494185 -0.000109944 -0.000452336 -1.45046e-05 0.000457445 0.000749145 -0.00114793 0.000340361 -0.000307411 -1.31948e-05 
1600.55 0 0.000678467 0.0338675 -0.000444237 -0.000726009 -0.0277207 -0.000101816 0.00116061 -0.00128805 0.000421779 0.0769445 0.00166974 -0.000535703 -0.00157082 -0.00109913 -0.00020672 8.93251e-05 -0.00261211 -3.36806e-05 -0.00083681 -0.00176262 -0.000279915 0.00148023 0.000511172 -0.000123232 -0.000440301 -6.30257e-06 0.000456179 0.000739778 -0.00115309 0.000367095 -0.000323594 -1.7893e-05 
1600.9 0 0.000660537 0.0347825 -0.000455076 -0.000687903 -0.0258865 -0.000150611 0.00116361 -0.00127917 0.000435282 0.0771125 0.00165725 -0.000527399 -0.00157693 -0.00110323 -0.000245412 0.000116493 -0.0026474 8.12654e-07 -0.000873205 -0.00177295 -0.000290236 0.00150949 0.000527277 -0.000135584 -0.000428945 2.35046e-06 0.000454385 0.00072819 -0.00115476 0.000392548 -0.00034152 -2.15797e-05 
1601.25 0 0.000643488 0.0356631 -0.000465454 -0.00064863 -0.0240491 -0.000198004 0.00116727 -0.00126318 0.000453984 0.0772191 0.00164378 -0.000521898 -0.00157534 -0.00111104 -0.000277034 0.00014088 -0.00268043 4.08556e-05 -0.000908278 -0.00178431 -0.000301437 0.00153821 0.000542243 -0.000147751 -0.000419007 1.06818e-05 0.000452514 0.000713908 -0.00115361 0.000416484 -0.000360633 -2.41203e-05 
1601.6 0 0.000626968 0.0365092 -0.00047423 -0.000609146 -0.0222132 -0.000242897 0.00117049 -0.00124098 0.000475636 0.0772644 0.00162586 -0.000518456 -0.00156735 -0.00112519 -0.000304398 0.000161012 -0.00271081 8.71795e-05 -0.000941762 -0.00179412 -0.00031239 0.00156524 0.000555014 -0.000160826 -0.000410136 1.81077e-05 0.000451636 0.000697808 -0.00115123 0.000439118 -0.000379007 -2.48573e-05 
1601.95 0 0.000610484 0.0373202 -0.000480643 -0.000570363 -0.0203799 -0.000284967 0.00117342 -0.00121254 0.000497376 0.0772531 0.00160028 -0.000515684 -0.00155533 -0.00114436 -0.000331015 0.000176891 -0.00273919 0.000138369 -0.000972725 -0.0018008 -0.000322925 0.00158938 0.000564534 -0.000173823 -0.000402255 2.45447e-05 0.000451853 0.000680588 -0.00114856 0.000460376 -0.000394721 -2.35943e-05 
1602.3 0 0.000593781 0.0380962 -0.000484333 -0.000531638 -0.018548 -0.00032473 0.00117572 -0.00117748 0.000516824 0.0771892 0.00156804 -0.000513367 -0.00154181 -0.00116577 -0.000357809 0.000190214 -0.00276459 0.000192011 -0.00100129 -0.00180484 -0.000332571 0.00161112 0.000571103 -0.000184881 -0.000395147 2.917e-05 0.000452753 0.000661488 -0.00114678 0.000479452 -0.000407921 -2.02742e-05 
1602.65 0 0.000576778 0.0388358 -0.00048583 -0.000492283 -0.0167191 -0.000362053 0.00117329 -0.00113904 0.000532747 0.0770739 0.00153195 -0.000512173 -0.00152796 -0.00118956 -0.000382588 0.000202406 -0.00278539 0.000244518 -0.00102893 -0.00180884 -0.000341319 0.0016314 0.000575358 -0.000193389 -0.000386766 3.15096e-05 0.000454089 0.000640438 -0.00114583 0.000496362 -0.000419105 -1.61215e-05 
1603 0 0.000558616 0.0395371 -0.000485405 -0.000452892 -0.0148949 -0.000396621 0.00116277 -0.00110168 0.000545617 0.0769073 0.00149335 -0.000512443 -0.00151282 -0.00121689 -0.00040499 0.000213782 -0.00280319 0.000293786 -0.00105579 -0.00181433 -0.000350319 0.00164957 0.000577774 -0.000199496 -0.000376108 3.24225e-05 0.00045553 0.000618563 -0.00114388 0.000511937 -0.000427681 -1.28273e-05 
1603.35 0 0.000538741 0.0401994 -0.000483423 -0.000413904 -0.0130766 -0.0004293 0.00114417 -0.00106631 0.000557064 0.0766901 0.00145437 -0.000514994 -0.00149652 -0.00124692 -0.000426304 0.000224264 -0.0028221 0.000341405 -0.00108193 -0.00181983 -0.000360169 0.00166477 0.000578873 -0.000203591 -0.000363912 3.26893e-05 0.000457266 0.000595777 -0.00113954 0.000526188 -0.000434429 -9.43942e-06 
1603.7 0 0.000518069 0.0408227 -0.000480791 -0.00037493 -0.0112644 -0.00045982 0.00111859 -0.00103203 0.000567912 0.0764229 0.00141717 -0.000520528 -0.00148009 -0.00127892 -0.000446209 0.000234499 -0.00284533 0.00039012 -0.0011083 -0.00182265 -0.000370932 0.0016766 0.000578535 -0.000205799 -0.000349992 3.19222e-05 0.000459819 0.000571437 -0.00113437 0.000539723 -0.000440668 -4.9662e-06 
1604.05 0 0.000498079 0.0414073 -0.000477319 -0.000336624 -0.00945679 -0.000485703 0.00108843 -0.000998222 0.000578076 0.0761059 0.001383 -0.000528045 -0.00146358 -0.00131221 -0.000464882 0.000244108 -0.00287366 0.000438792 -0.00113484 -0.00182157 -0.000382417 0.0016851 0.000575454 -0.00020618 -0.000333925 3.00935e-05 0.000463552 0.000546021 -0.001132 0.000553938 -0.000446339 -5.23545e-07 
1604.4 0 0.00047902 0.0419551 -0.000472912 -0.000299857 -0.00765473 -0.000504915 0.00105548 -0.000965945 0.000588491 0.0757402 0.00135254 -0.000535614 -0.0014485 -0.0013459 -0.00048407 0.00025222 -0.00290549 0.000485355 -0.00116045 -0.00181792 -0.000394192 0.00169057 0.00056928 -0.000205315 -0.000316705 2.76213e-05 0.000468452 0.000521311 -0.00113272 0.000569775 -0.000450976 3.65792e-06 
1604.75 0 0.000459761 0.0424666 -0.000469344 -0.000264718 -0.00586203 -0.000518085 0.00102044 -0.000937674 0.000599612 0.0753275 0.00132517 -0.000541501 -0.00143571 -0.00137951 -0.000504617 0.000259467 -0.00293984 0.000532234 -0.00118324 -0.00181301 -0.000406026 0.00169352 0.00056136 -0.000204268 -0.000299213 2.4641e-05 0.000474802 0.000499131 -0.00113434 0.000587428 -0.000454528 8.57616e-06 
1605.1 0 0.000438892 0.0429414 -0.000467635 -0.000231148 -0.00407936 -0.000527898 0.000983676 -0.000915639 0.000609512 0.0748689 0.00129974 -0.000546569 -0.00142335 -0.00141118 -0.000525854 0.000267657 -0.00297502 0.000581805 -0.00120205 -0.00180812 -0.000417774 0.00169443 0.000553032 -0.000202496 -0.000282812 2.09299e-05 0.000482942 0.000479267 -0.00113556 0.00060645 -0.000456967 1.44061e-05 
1605.45 0 0.00041583 0.0433807 -0.000466992 -0.000198182 -0.00230466 -0.000537502 0.000944272 -0.000900177 0.000614853 0.0743621 0.00127475 -0.000551951 -0.00140923 -0.00144025 -0.000546366 0.000277364 -0.00300714 0.000633206 -0.00121808 -0.00180386 -0.000429077 0.00169305 0.000543903 -0.000198385 -0.000268787 1.63955e-05 0.000491616 0.000460812 -0.00113527 0.000626569 -0.000458531 2.07791e-05 
1605.8 0 0.000391153 0.0437861 -0.00046567 -0.000165289 -0.000539827 -0.000546842 0.000901798 -0.000889458 0.000614736 0.0738055 0.00124649 -0.000556242 -0.00139306 -0.00146891 -0.000565691 0.00028645 -0.00303379 0.00068407 -0.0012343 -0.00179904 -0.000439519 0.00168948 0.00053312 -0.000192864 -0.000256522 1.14874e-05 0.000499476 0.000443812 -0.00113291 0.000647255 -0.000460208 2.68706e-05 
1606.15 0 0.000365139 0.0441563 -0.000463089 -0.000132359 0.0012109 -0.000553491 0.000857014 -0.000880461 0.000610483 0.073201 0.00121303 -0.000557897 -0.00137636 -0.00149758 -0.000585122 0.000291787 -0.0030543 0.00073258 -0.00125429 -0.00179166 -0.000449328 0.00168383 0.000521661 -0.000187527 -0.000244784 6.18581e-06 0.000506086 0.00042828 -0.00112903 0.000667618 -0.000462322 3.20956e-05 
1606.5 0 0.000337693 0.0444903 -0.000460405 -9.88428e-05 0.00294546 -0.000556168 0.000813016 -0.000871185 0.000602912 0.0725507 0.00117494 -0.000556005 -0.00135979 -0.00152583 -0.000605051 0.000291013 -0.00306916 0.000778049 -0.00127901 -0.00178094 -0.000459346 0.00167619 0.000510347 -0.000182757 -0.000232423 -5.28028e-07 0.000512387 0.000413607 -0.00112411 0.000687205 -0.00046435 3.64853e-05 
1606.85 0 0.000309062 0.0447892 -0.000458159 -6.58601e-05 0.00466183 -0.000556015 0.000771863 -0.000863025 0.000593102 0.0718543 0.00113403 -0.000549545 -0.0013437 -0.00155321 -0.000625045 0.00028316 -0.00308082 0.000822184 -0.00130674 -0.00176683 -0.000468971 0.00166664 0.000498609 -0.000178043 -0.00022063 -9.10566e-06 0.000519402 0.000398308 -0.00111778 0.000705714 -0.000464355 3.99177e-05 
1607.2 0 0.000279405 0.0450539 -0.000456357 -3.46026e-05 0.00635851 -0.000555881 0.000730351 -0.000857422 0.000582706 0.071111 0.00109287 -0.00053943 -0.00132952 -0.00157698 -0.000645834 0.000267928 -0.00309149 0.000867139 -0.00133493 -0.00174962 -0.000478426 0.00165498 0.000486027 -0.000173048 -0.000211072 -1.96698e-05 0.000527573 0.000381293 -0.00111039 0.000722991 -0.000460466 4.22424e-05 
1607.55 0 0.000248829 0.0452849 -0.000455766 -3.86413e-06 0.00803472 -0.000557847 0.00068622 -0.000853434 0.000570184 0.0703206 0.00105187 -0.000526781 -0.00131744 -0.00159626 -0.000667715 0.000247223 -0.00310106 0.000913352 -0.0013608 -0.00173113 -0.00048892 0.00164162 0.0004732 -0.000168325 -0.000203993 -3.15457e-05 0.000536751 0.000362239 -0.00110244 0.000739873 -0.000453455 4.3993e-05 
1607.9 0 0.000218372 0.0454815 -0.000456349 2.75386e-05 0.0096894 -0.000561337 0.000639591 -0.000850784 0.000550971 0.0694827 0.00101128 -0.000510568 -0.00130571 -0.00161365 -0.000689436 0.000224879 -0.00310763 0.000960683 -0.00138284 -0.00171195 -0.000499358 0.00162713 0.000459481 -0.000164856 -0.000199494 -4.32627e-05 0.000545954 0.00034175 -0.00109448 0.000757203 -0.00044371 4.60719e-05 
1608.25 0 0.000188967 0.0456427 -0.000456911 5.84989e-05 0.0113206 -0.000564653 0.000589507 -0.00085049 0.000523601 0.0685966 0.000971875 -0.000490191 -0.00129328 -0.00163107 -0.000710638 0.000202192 -0.00310879 0.00100934 -0.00140029 -0.00168985 -0.000508513 0.00161164 0.000443186 -0.000162861 -0.000197165 -5.36808e-05 0.000554455 0.000321231 -0.00108709 0.000774598 -0.000430477 4.84099e-05 
1608.6 0 0.000160761 0.0457695 -0.00045651 8.69066e-05 0.0129239 -0.000567423 0.000536205 -0.000851352 0.000490579 0.0676621 0.000932137 -0.000468107 -0.00128063 -0.00164846 -0.000732544 0.000177566 -0.00310366 0.00106002 -0.00141294 -0.00166242 -0.000516773 0.0015954 0.000424601 -0.000161109 -0.000196065 -6.35551e-05 0.000561703 0.00030086 -0.00107998 0.000790693 -0.000414394 5.07799e-05 
1608.95 0 0.000133123 0.0458628 -0.000455912 0.000111672 0.0144944 -0.000570015 0.000481895 -0.000850628 0.000454221 0.0666805 0.00088996 -0.000446574 -0.00126888 -0.00166427 -0.000755617 0.000150988 -0.00309278 0.00111254 -0.00142167 -0.00162835 -0.000524439 0.00157852 0.000405552 -0.000158165 -0.000195085 -7.42861e-05 0.00056734 0.00028007 -0.00107147 0.000805006 -0.000397727 5.29885e-05 
1609.3 0 0.000105631 0.0459226 -0.000456765 0.000133151 0.0160313 -0.000572622 0.0004279 -0.000846965 0.00041572 0.0656552 0.000844677 -0.000426943 -0.00125778 -0.00167591 -0.000779765 0.000123256 -0.00307712 0.00116575 -0.0014282 -0.00158949 -0.000531497 0.00156103 0.000387456 -0.000152753 -0.000193195 -8.63773e-05 0.000571686 0.00025889 -0.00106037 0.000818408 -0.000381487 5.48537e-05 
1609.65 0 7.78306e-05 0.0459504 -0.000459179 0.000152891 0.0175381 -0.000575473 0.000373893 -0.00084156 0.000376438 0.0645894 0.000797333 -0.000409206 -0.00124497 -0.00168362 -0.000803967 9.33125e-05 -0.00305703 0.00121714 -0.00143367 -0.0015488 -0.000538158 0.00154357 0.000369122 -0.000145289 -0.000190773 -0.000100599 0.0005737 0.00023823 -0.00104757 0.000830892 -0.00036548 5.74448e-05 
1610 0 4.99071e-05 0.0459481 -0.000462379 0.000171742 0.0190159 -0.000579469 0.000319869 -0.000835045 0.000338324 0.0634862 0.00075046 -0.000392049 -0.00122803 -0.00169212 -0.000826693 5.93673e-05 -0.00303414 0.00126436 -0.00143676 -0.00150703 -0.000545624 0.00152616 0.000349566 -0.000138241 -0.000188273 -0.000116233 0.000572289 0.000218056 -0.00103395 0.000841652 -0.000348879 6.13181e-05 
1610.35 0 2.30294e-05 0.0459159 -0.000465767 0.000189281 0.0204631 -0.00058282 0.000264897 -0.000825126 0.00030224 0.0623495 0.000705635 -0.00037487 -0.00120607 -0.0017042 -0.000848283 2.13726e-05 -0.00301152 0.00130777 -0.00143612 -0.00146388 -0.000554264 0.00150867 0.000329657 -0.000133068 -0.000185015 -0.000131105 0.000567688 0.000197228 -0.00101928 0.00085036 -0.000331706 6.62569e-05 
1610.7 0 -3.34086e-06 0.0458529 -0.000469147 0.000205286 0.0218776 -0.000582341 0.000206843 -0.000810558 0.000268764 0.0611806 0.000662837 -0.000357451 -0.00118086 -0.001716 -0.00086879 -1.73324e-05 -0.0029894 0.00134925 -0.00143163 -0.0014189 -0.000563278 0.0014908 0.000309581 -0.000128979 -0.000181049 -0.000143363 0.000559746 0.000175853 -0.00100313 0.00085825 -0.000314217 7.22821e-05 
1611.05 0 -3.07329e-05 0.0457589 -0.000473287 0.000221116 0.0232579 -0.000579491 0.000145293 -0.000791555 0.000238572 0.059979 0.000621904 -0.000340553 -0.00115555 -0.00172144 -0.000888035 -5.34275e-05 -0.00296516 0.00139213 -0.0014242 -0.0013721 -0.000572103 0.00147106 0.000289999 -0.000125503 -0.000177565 -0.000152649 0.000549146 0.000155113 -0.000985388 0.000866643 -0.000296414 7.8476e-05 
1611.4 0 -5.90923e-05 0.0456351 -0.000478716 0.000238027 0.0246044 -0.000578772 8.32861e-05 -0.000767409 0.000210497 0.058746 0.000582206 -0.000325734 -0.001131 -0.00172034 -0.000908524 -8.68981e-05 -0.00293667 0.0014385 -0.00141559 -0.00132582 -0.000581598 0.00145034 0.000271766 -0.000122743 -0.000175185 -0.000160306 0.000538426 0.000135749 -0.000966512 0.000875541 -0.000278808 8.40841e-05 
1611.75 0 -8.7473e-05 0.0454831 -0.000484504 0.000255249 0.0259163 -0.000581542 2.46503e-05 -0.000739629 0.000182594 0.0574835 0.000540451 -0.00031297 -0.00110496 -0.00171584 -0.00093349 -0.000118724 -0.00290439 0.00148553 -0.00140856 -0.00128252 -0.000591799 0.00143094 0.000253608 -0.000120534 -0.000173588 -0.000167323 0.000528739 0.000116561 -0.000947571 0.000884005 -0.000262518 8.95757e-05 
1612.1 0 -0.000115583 0.0453037 -0.000488869 0.000272244 0.0271917 -0.000584899 -3.09041e-05 -0.000711515 0.000154578 0.0561943 0.000493181 -0.000301365 -0.00107527 -0.00170836 -0.000962785 -0.000147179 -0.00287041 0.00152728 -0.00140469 -0.00124105 -0.000601638 0.00141177 0.000233313 -0.000118816 -0.000173042 -0.00017304 0.000519105 9.74017e-05 -0.000929021 0.000891708 -0.000248036 9.61905e-05 
1612.45 0 -0.000144293 0.0450962 -0.000491052 0.000289708 0.0284288 -0.000586913 -8.4634e-05 -0.000683993 0.000128043 0.0548815 0.000441575 -0.000289846 -0.00104183 -0.00169656 -0.000994231 -0.000171416 -0.00283618 0.00156056 -0.00140084 -0.0011987 -0.000611576 0.00139163 0.000210927 -0.000116075 -0.00017357 -0.000176814 0.000509361 7.90538e-05 -0.000910052 0.000899662 -0.000234919 0.000103012 
1612.8 0 -0.000174019 0.0448594 -0.000491252 0.000307926 0.0296268 -0.000589608 -0.000137262 -0.000657241 0.000104582 0.0535455 0.000390443 -0.000277089 -0.00100466 -0.00168114 -0.00102583 -0.000192553 -0.00280251 0.00158609 -0.00139369 -0.00115339 -0.00062268 0.00137153 0.000187811 -0.000110101 -0.000174189 -0.000179015 0.000499947 6.01622e-05 -0.000889111 0.000908983 -0.000223712 0.000107919 
1613.15 0 -0.000204361 0.0445933 -0.000489623 0.00032637 0.0307859 -0.000594076 -0.000189956 -0.000632474 8.50616e-05 0.052186 0.000342332 -0.000262615 -0.00096395 -0.0016627 -0.00105542 -0.000212452 -0.00276958 0.00160754 -0.00138395 -0.00110448 -0.000635112 0.00135166 0.00016531 -0.000100377 -0.000174134 -0.000179965 0.00049075 3.95184e-05 -0.000865584 0.000919488 -0.000214322 0.000110495 
1613.5 0 -0.000235109 0.0442982 -0.000486246 0.00034577 0.0319065 -0.00059881 -0.000242357 -0.000610458 6.71538e-05 0.050804 0.000297578 -0.000246917 -0.000919937 -0.00164021 -0.00108298 -0.000232877 -0.00273571 0.00162871 -0.00137408 -0.00105282 -0.000647411 0.00133124 0.000144533 -8.79827e-05 -0.000173884 -0.000180012 0.000480022 1.77098e-05 -0.000840939 0.000930241 -0.000206324 0.000112169 
1613.85 0 -0.000265574 0.0439749 -0.000481528 0.000365731 0.032989 -0.00060126 -0.000293746 -0.000591251 4.64632e-05 0.0494019 0.000256208 -0.000230349 -0.000873281 -0.00161542 -0.00110871 -0.000254057 -0.00269961 0.00165043 -0.00136433 -0.000997349 -0.000658512 0.00130995 0.000124763 -7.47008e-05 -0.000173897 -0.000180284 0.000466057 -4.14298e-06 -0.000816628 0.000940824 -0.000199099 0.0001153 
1614.2 0 -0.000295453 0.0436238 -0.000476829 0.000384132 0.0340327 -0.000599744 -0.000343901 -0.000575246 2.17661e-05 0.0479809 0.000215771 -0.000213132 -0.000824392 -0.00159115 -0.00113074 -0.000276466 -0.00266238 0.00167219 -0.00135313 -0.000935238 -0.000668095 0.00128752 0.000104773 -6.12003e-05 -0.000174357 -0.000181126 0.000449485 -2.55946e-05 -0.000792113 0.000951639 -0.000191256 0.000121597 
1614.55 0 -0.000325608 0.043245 -0.000473121 0.000400115 0.0350356 -0.000596353 -0.000392487 -0.000562393 -4.35356e-06 0.0465398 0.000174045 -0.000196402 -0.000773165 -0.00156649 -0.00114722 -0.000300397 -0.00262605 0.00169424 -0.0013399 -0.000865522 -0.000675924 0.00126338 8.43783e-05 -4.76895e-05 -0.000175423 -0.000182061 0.000431471 -4.61719e-05 -0.000766747 0.000963312 -0.000181379 0.000131239 
1614.9 0 -0.00035635 0.042838 -0.000470608 0.000414554 0.035996 -0.000595029 -0.000437498 -0.000550593 -3.00215e-05 0.0450805 0.000130549 -0.000181599 -0.000719363 -0.00153836 -0.00115929 -0.000325607 -0.00259095 0.0017153 -0.00132344 -0.000789512 -0.000682635 0.00123792 6.40305e-05 -3.42362e-05 -0.000176581 -0.000183592 0.000412289 -6.52569e-05 -0.000740813 0.000975463 -0.000169551 0.000143278 
1615.25 0 -0.000387684 0.0424045 -0.000468502 0.000428797 0.0369149 -0.000597463 -0.000475672 -0.000537731 -5.58093e-05 0.0436071 8.33169e-05 -0.000169999 -0.000662949 -0.00150552 -0.00116999 -0.00035074 -0.00255479 0.00173418 -0.00130229 -0.000709138 -0.000688679 0.00121248 4.38314e-05 -1.95829e-05 -0.000176639 -0.00018608 0.000392284 -8.23727e-05 -0.000714508 0.00098841 -0.000158132 0.000156476 
1615.6 0 -0.000418581 0.0419481 -0.000465576 0.000443639 0.0377918 -0.000603642 -0.00050369 -0.000524674 -8.18017e-05 0.0421211 2.95576e-05 -0.000162399 -0.000605716 -0.00146927 -0.00118248 -0.000375419 -0.00251725 0.00175171 -0.0012782 -0.000627014 -0.000694069 0.00118707 2.36505e-05 -3.98721e-06 -0.000175301 -0.000188391 0.000370964 -9.70615e-05 -0.000688671 0.00100379 -0.000147956 0.000168595 
1615.95 0 -0.000446332 0.0414696 -0.000461795 0.00045914 0.0386261 -0.000611333 -0.0005197 -0.000512226 -0.000106395 0.0406243 -2.85489e-05 -0.000159614 -0.000550257 -0.00143068 -0.00119834 -0.000400815 -0.00248224 0.00176874 -0.0012548 -0.00054528 -0.000698544 0.00116079 3.59599e-06 1.08031e-05 -0.000173567 -0.000188834 0.000347965 -0.000109265 -0.00066356 0.00102131 -0.000138431 0.000178778 
1616.3 0 -0.000469648 0.0409681 -0.000458114 0.000474994 0.0394199 -0.000617508 -0.000526602 -0.00049944 -0.000126924 0.0391193 -8.50715e-05 -0.000161631 -0.000495676 -0.00139016 -0.0012154 -0.000427005 -0.00245201 0.00178367 -0.00123296 -0.000466941 -0.000702178 0.00113465 -1.60171e-05 2.40451e-05 -0.000171831 -0.000187201 0.000324804 -0.000119471 -0.000638783 0.00103907 -0.000127815 0.000187439 
1616.65 0 -0.000489881 0.0404439 -0.000455272 0.00049096 0.0401751 -0.00062141 -0.000529812 -0.00048529 -0.000140718 0.0376078 -0.000138034 -0.000166605 -0.000438374 -0.00135022 -0.00123046 -0.000454725 -0.00242596 0.00179518 -0.00121165 -0.000393607 -0.000706216 0.00110888 -3.38565e-05 3.62816e-05 -0.000169062 -0.000184449 0.000302064 -0.000129149 -0.000613707 0.00105721 -0.000114609 0.000194164 
1617 0 -0.000508624 0.0398979 -0.000452909 0.000506817 0.0408907 -0.000624409 -0.000532216 -0.000468376 -0.000147449 0.0360908 -0.000188751 -0.000173548 -0.000376017 -0.00131389 -0.00124237 -0.00048193 -0.00240378 0.00180416 -0.00119178 -0.000325226 -0.00071114 0.00108307 -4.78815e-05 4.87572e-05 -0.000164447 -0.000180809 0.000279954 -0.000139869 -0.000589394 0.00107668 -0.00010005 0.00019863 
1617.35 0 -0.000526255 0.0393308 -0.000449879 0.000522817 0.0415637 -0.000627514 -0.000534834 -0.000448729 -0.000148297 0.0345678 -0.000239022 -0.000183101 -0.000310913 -0.00128098 -0.00125053 -0.000503555 -0.00238508 0.00181094 -0.00117497 -0.000263796 -0.000715302 0.00105734 -5.77298e-05 6.25015e-05 -0.000158699 -0.000175511 0.000258782 -0.000152143 -0.000566345 0.00109641 -8.55712e-05 0.000202019 
1617.7 0 -0.000543455 0.038741 -0.000446588 0.000539945 0.0421914 -0.000632138 -0.000538095 -0.000428045 -0.000143856 0.0330369 -0.000290809 -0.000194563 -0.000246838 -0.00124989 -0.00125567 -0.000518292 -0.00236665 0.00181777 -0.00116057 -0.00021023 -0.000716298 0.00103184 -6.44251e-05 7.63245e-05 -0.000153347 -0.000168472 0.000238506 -0.000165013 -0.000541962 0.00111488 -7.22065e-05 0.000205715 
1618.05 0 -0.000560302 0.0381259 -0.000443673 0.000558287 0.0427738 -0.000641151 -0.000540702 -0.000406876 -0.000133782 0.0314965 -0.000343382 -0.000204548 -0.000184304 -0.00121914 -0.00126108 -0.000528002 -0.0023445 0.00182886 -0.00114556 -0.00016147 -0.000713657 0.00100715 -6.86409e-05 8.89054e-05 -0.000148885 -0.000160334 0.000218982 -0.000177045 -0.000515374 0.00113277 -6.03224e-05 0.000210213 
1618.4 0 -0.000575846 0.0374857 -0.000440614 0.000577192 0.0433126 -0.000655615 -0.000540523 -0.000383552 -0.000117585 0.0299456 -0.000393758 -0.000210625 -0.000121999 -0.00118612 -0.00127007 -0.000533744 -0.00231795 0.00184448 -0.00112687 -0.000114501 -0.000708675 0.000984057 -7.11371e-05 0.000100302 -0.000144291 -0.000150338 0.000199766 -0.000187973 -0.000487832 0.00115113 -4.96244e-05 0.00021478 
1618.75 0 -0.000589714 0.0368246 -0.000437458 0.000596681 0.0438066 -0.00067499 -0.000536883 -0.000358027 -9.60245e-05 0.0283857 -0.000439474 -0.000213889 -5.90316e-05 -0.00114943 -0.00128457 -0.000534913 -0.00228832 0.00186198 -0.00110413 -7.038e-05 -0.000701704 0.000963572 -7.31155e-05 0.000111184 -0.000139107 -0.000138161 0.000180828 -0.000199068 -0.000457844 0.00116961 -3.97101e-05 0.000218069 
1619.1 0 -0.000602063 0.0361451 -0.000434608 0.000617004 0.0442512 -0.000697142 -0.000530131 -0.000332912 -7.07166e-05 0.0268205 -0.000478438 -0.000215156 6.14306e-06 -0.00111106 -0.00130351 -0.000532433 -0.00225708 0.00188036 -0.00107936 -3.05004e-05 -0.000693734 0.000946114 -7.57684e-05 0.000122133 -0.000133796 -0.000125023 0.000162255 -0.000210237 -0.000423842 0.00118722 -3.05722e-05 0.000219086 
1619.45 0 -0.000613235 0.0354474 -0.000430752 0.000638051 0.0446466 -0.000718678 -0.000521867 -0.000307909 -4.2195e-05 0.0252541 -0.000508784 -0.00021293 7.47823e-05 -0.00107249 -0.001323 -0.000527959 -0.00222589 0.00189749 -0.00105414 7.63567e-06 -0.000686844 0.000931354 -7.94052e-05 0.000134243 -0.000127837 -0.000111114 0.000143832 -0.00022012 -0.000387705 0.00120286 -2.25508e-05 0.000217719 
1619.8 0 -0.00062432 0.0347335 -0.000425143 0.000659605 0.0449962 -0.000738847 -0.000514601 -0.000279857 -1.28228e-05 0.0236899 -0.0005308 -0.000206087 0.000146098 -0.00103305 -0.00133969 -0.000522484 -0.00219568 0.00190952 -0.00103039 4.58563e-05 -0.000682341 0.000918872 -8.3162e-05 0.000148192 -0.000121042 -9.60706e-05 0.000125531 -0.000227612 -0.000350759 0.00121634 -1.46526e-05 0.000214928 
1620.15 0 -0.00063527 0.0340044 -0.000418187 0.000681038 0.0453033 -0.000758665 -0.000509257 -0.000247252 1.27474e-05 0.0221294 -0.000547315 -0.000195651 0.000219256 -0.000992413 -0.00135325 -0.000514842 -0.00216714 0.00191413 -0.00100987 8.15959e-05 -0.000680529 0.00090842 -8.67543e-05 0.000163002 -0.000114933 -8.04819e-05 0.000107557 -0.00023281 -0.000312194 0.00122942 -7.45231e-06 0.000211638 
1620.5 0 -0.000644628 0.0332609 -0.000409215 0.000702005 0.0455713 -0.000777933 -0.00050533 -0.000210846 3.19063e-05 0.0205727 -0.000561821 -0.000183063 0.00029426 -0.000949749 -0.00136557 -0.000500726 -0.00214169 0.00191129 -0.00099362 0.000111807 -0.000680211 0.000900054 -9.03068e-05 0.000176837 -0.000111697 -6.45811e-05 8.97074e-05 -0.000238133 -0.00027154 0.00124381 -2.33881e-06 0.00020786 
1620.85 0 -0.000652202 0.0325049 -0.0003979 0.000723705 0.0458018 -0.000796114 -0.000504042 -0.000171566 4.46077e-05 0.0190204 -0.000576745 -0.00016857 0.000371009 -0.000904509 -0.00137697 -0.000477885 -0.00211807 0.00190119 -0.000982483 0.000135314 -0.00067903 0.000893652 -9.42705e-05 0.000188882 -0.000112021 -4.75015e-05 7.15866e-05 -0.000245109 -0.000230129 0.0012591 1.15171e-06 0.000204348 
1621.2 0 -0.000658874 0.0317375 -0.000384975 0.000747465 0.0459929 -0.000813565 -0.000507562 -0.000130059 5.19398e-05 0.0174742 -0.000593689 -0.000153408 0.000448732 -0.000859471 -0.00138439 -0.000447369 -0.00209227 0.00188235 -0.000975822 0.000150841 -0.000675639 0.000889017 -9.8801e-05 0.000199998 -0.000114298 -2.96033e-05 5.38638e-05 -0.000253694 -0.000189149 0.00127432 3.63715e-06 0.000201808 
1621.55 0 -0.000665018 0.0309578 -0.000371003 0.000772247 0.0461436 -0.000830108 -0.00051547 -8.73852e-05 5.59164e-05 0.0159361 -0.000613825 -0.000139196 0.000524364 -0.000817576 -0.00138775 -0.000410018 -0.00206351 0.00185485 -0.000972486 0.000156667 -0.000669614 0.000885572 -0.000102594 0.00021149 -0.000117316 -1.33327e-05 3.74345e-05 -0.000262988 -0.000148137 0.00128907 4.98132e-06 0.000198946 
1621.9 0 -0.000670679 0.0301651 -0.000356478 0.000796289 0.0462565 -0.000844498 -0.000524998 -4.53229e-05 5.85972e-05 0.0144099 -0.000636591 -0.000125658 0.0005955 -0.000778624 -0.00139156 -0.000366781 -0.00203324 0.00182228 -0.000972264 0.000152485 -0.000660437 0.000881805 -0.000104077 0.000224783 -0.000121028 9.17807e-07 2.22746e-05 -0.000272137 -0.000107399 0.00130163 5.95975e-06 0.000195669 
1622.25 0 -0.000675855 0.02936 -0.000341785 0.00081883 0.0463367 -0.000856215 -0.00053492 -5.3342e-06 6.24465e-05 0.0128988 -0.000660825 -0.00011232 0.000662243 -0.00074257 -0.00139754 -0.000321138 -0.00200154 0.00178761 -0.000975888 0.000141299 -0.000648947 0.000876254 -0.000103619 0.000241455 -0.000124948 1.41254e-05 7.91218e-06 -0.000281182 -6.84544e-05 0.00131087 7.16132e-06 0.00019354 
1622.6 0 -0.000680946 0.0285442 -0.000327238 0.000839731 0.0463869 -0.000867393 -0.000544501 3.19449e-05 6.99097e-05 0.0114036 -0.000687211 -9.96117e-05 0.000725664 -0.000709718 -0.00140389 -0.000276047 -0.00196927 0.00175177 -0.000981546 0.000127862 -0.000637529 0.000868758 -0.00010259 0.000261552 -0.000127926 2.63162e-05 -5.20605e-06 -0.000290592 -3.17309e-05 0.00131764 7.44285e-06 0.000191912 
1622.95 0 -0.00068674 0.0277184 -0.00031234 0.000859563 0.0464051 -0.000880793 -0.000551187 6.66573e-05 8.09487e-05 0.00992426 -0.000717128 -8.85862e-05 0.000788211 -0.000680714 -0.00141098 -0.000232078 -0.00193777 0.00171479 -0.000985365 0.00011489 -0.000625793 0.00086023 -0.000102117 0.000283576 -0.000129003 3.7571e-05 -1.69383e-05 -0.000301483 3.70312e-06 0.00132238 5.76969e-06 0.000187876 
1623.3 0 -0.000693191 0.0268818 -0.000295525 0.000878449 0.0463888 -0.000895958 -0.000555517 0.000100222 9.23586e-05 0.00846075 -0.000749894 -7.9593e-05 0.000849996 -0.000656084 -0.00141964 -0.000189134 -0.00190819 0.00167514 -0.000986211 0.000104118 -0.000611181 0.000851713 -0.000102684 0.000305299 -0.000128626 4.89092e-05 -2.80632e-05 -0.00031317 3.79588e-05 0.00132471 2.46422e-06 0.000180366 
1623.65 0 -0.000699945 0.0260335 -0.000276656 0.000895399 0.0463364 -0.000909442 -0.00056004 0.000133002 9.97517e-05 0.0070146 -0.000783035 -7.23359e-05 0.000907795 -0.000634659 -0.00142686 -0.000146719 -0.00188163 0.00163073 -0.000985108 9.75197e-05 -0.000594141 0.000843302 -0.000104704 0.000324494 -0.000127655 6.15571e-05 -3.86133e-05 -0.000323764 7.03716e-05 0.00132479 -7.42751e-07 0.000170174 
1624 0 -0.000707132 0.0251734 -0.000257087 0.000909241 0.0462484 -0.000919331 -0.000564542 0.000163191 0.000101339 0.00558727 -0.00081518 -6.48393e-05 0.0009603 -0.00061441 -0.00142922 -0.000105086 -0.00185815 0.00158147 -0.000982983 9.59112e-05 -0.000576129 0.000834357 -0.000108424 0.00034129 -0.000126345 7.44164e-05 -4.85087e-05 -0.000333593 0.000100858 0.00132376 -1.74623e-06 0.000158155 
1624.35 0 -0.000714776 0.0243023 -0.000237405 0.000920406 0.0461263 -0.000925219 -0.00056914 0.000189989 9.72584e-05 0.0041767 -0.000846642 -5.28408e-05 0.00100889 -0.000593053 -0.00142664 -6.60769e-05 -0.00183689 0.00152942 -0.000979903 9.923e-05 -0.000557702 0.000823673 -0.000113132 0.000357213 -0.00012453 8.61737e-05 -5.78736e-05 -0.000344097 0.000129805 0.00132224 -1.95895e-07 0.000145449 
1624.7 0 -0.000721969 0.0234218 -0.000217962 0.000931113 0.045971 -0.000925121 -0.00057527 0.000215409 8.89746e-05 0.00277996 -0.000877445 -3.44328e-05 0.00105455 -0.000568825 -0.00141897 -2.9872e-05 -0.00181573 0.00147673 -0.000975589 0.000106976 -0.000539152 0.00081006 -0.000118069 0.00037217 -0.000122082 9.78434e-05 -6.72029e-05 -0.000356263 0.000157313 0.00132038 1.83855e-06 0.000133366 
1625.05 0 -0.000727741 0.0225336 -0.000198945 0.000942083 0.0457813 -0.000915597 -0.000584224 0.0002401 7.95171e-05 0.00139752 -0.000907316 -1.25575e-05 0.00109784 -0.000542191 -0.00140636 4.55925e-06 -0.00179202 0.00142482 -0.000970171 0.000118847 -0.000520372 0.000793828 -0.000122953 0.000385335 -0.000120106 0.000110914 -7.68249e-05 -0.000370066 0.00018352 0.00131882 3.62688e-06 0.000121126 
1625.4 0 -0.000731988 0.0216392 -0.000179719 0.000952062 0.0455555 -0.000896057 -0.000596623 0.000260206 7.08993e-05 3.149e-05 -0.000936022 1.04026e-05 0.00113795 -0.000511671 -0.00139169 3.7598e-05 -0.00176403 0.00137539 -0.000962323 0.000132287 -0.000501941 0.000776546 -0.000128159 0.000396252 -0.000119971 0.000123714 -8.60437e-05 -0.000384413 0.000208457 0.00131886 6.53995e-06 0.000108356 
1625.75 0 -0.000735148 0.0207394 -0.000160153 0.000961675 0.0452945 -0.000869089 -0.000612208 0.000271271 6.36375e-05 -0.00131674 -0.000964312 3.65807e-05 0.00117336 -0.000474704 -0.00137702 6.97056e-05 -0.00173178 0.00132797 -0.000949426 0.000143331 -0.000484683 0.000759026 -0.000133937 0.000404684 -0.000121234 0.000133878 -9.44378e-05 -0.000398135 0.000231596 0.0013204 1.13704e-05 9.59472e-05 
1626.1 0 -0.000738566 0.0198361 -0.000141116 0.000971987 0.0450011 -0.000837896 -0.000629202 0.000272965 5.69159e-05 -0.00264691 -0.000992057 6.72117e-05 0.00120363 -0.000433802 -0.00136249 0.000103109 -0.00169552 0.00128209 -0.000930395 0.000151218 -0.00046865 0.000740586 -0.000138925 0.000411488 -0.000123605 0.000143247 -0.000102225 -0.000411261 0.000254029 0.00132115 1.69422e-05 8.27991e-05 
1626.45 0 -0.000743417 0.0189309 -0.000123664 0.000981816 0.0446762 -0.000804744 -0.0006453 0.000268225 4.99343e-05 -0.00396094 -0.00101718 9.93921e-05 0.00122897 -0.000393337 -0.00134891 0.000140812 -0.00165608 0.00124078 -0.00090634 0.000158933 -0.000453443 0.00072076 -0.000142036 0.000417793 -0.000126999 0.000154749 -0.000110011 -0.00042462 0.000276369 0.00131979 2.23194e-05 6.7824e-05 
1626.8 0 -0.000750198 0.0180239 -0.000107914 0.000990043 0.0443197 -0.000771904 -0.000658683 0.000260047 4.31825e-05 -0.0052608 -0.00103977 0.000129226 0.0012504 -0.000354985 -0.00133616 0.000182804 -0.00161564 0.0012056 -0.000878054 0.000168392 -0.000438847 0.000700512 -0.000144685 0.000422799 -0.000130161 0.000168321 -0.000117695 -0.000438206 0.000297754 0.00131646 2.74439e-05 5.15486e-05 
1627.15 0 -0.000757633 0.0171152 -9.3241e-05 0.000996576 0.0439314 -0.000740264 -0.000668227 0.000248403 3.70941e-05 -0.00654483 -0.00106058 0.000155149 0.00126896 -0.00031963 -0.00132189 0.000227089 -0.00157556 0.00117509 -0.000845662 0.000177767 -0.000424061 0.000680621 -0.000148813 0.000425567 -0.000132159 0.000182829 -0.000124586 -0.000451078 0.000318207 0.00131114 3.2527e-05 3.34532e-05 
1627.5 0 -0.000765196 0.0162054 -7.91176e-05 0.0010008 0.04351 -0.000707188 -0.000674083 0.000232059 3.01633e-05 -0.00781014 -0.00107824 0.000178494 0.00128646 -0.000287009 -0.00130416 0.000271941 -0.00153527 0.0011473 -0.000809025 0.000185768 -0.000408928 0.000659016 -0.000154209 0.000426065 -0.000133618 0.000197735 -0.00013097 -0.000462041 0.000338952 0.00130368 3.68342e-05 1.26317e-05 
1627.85 0 -0.000774499 0.0152943 -6.51447e-05 0.00100267 0.0430546 -0.000671694 -0.000676565 0.000212023 1.81169e-05 -0.00905453 -0.00109129 0.000203552 0.00130424 -0.000255032 -0.00128283 0.000318323 -0.00149328 0.00111954 -0.000767668 0.000192792 -0.000394656 0.000634784 -0.000159778 0.000424604 -0.000135359 0.0002141 -0.000137395 -0.000471317 0.000360898 0.00129423 3.91722e-05 -9.5626e-06 
1628.2 0 -0.000784272 0.0143821 -5.1945e-05 0.00100334 0.0425673 -0.000634983 -0.000676347 0.000187961 -8.83245e-07 -0.010277 -0.00110104 0.000233692 0.00132173 -0.000223909 -0.00125799 0.000368724 -0.00144899 0.00108992 -0.000722158 0.000201166 -0.000380934 0.000609031 -0.000166605 0.000421843 -0.000136015 0.000232911 -0.000144242 -0.000479425 0.000384483 0.00128287 4.02893e-05 -2.96755e-05 
1628.55 0 -0.00079043 0.0134696 -4.08697e-05 0.00100407 0.0420506 -0.000593938 -0.000675979 0.000158734 -2.27584e-05 -0.0114788 -0.00111081 0.000267973 0.00133771 -0.000194992 -0.00123009 0.000421648 -0.00140324 0.00105975 -0.000675016 0.000215182 -0.000366899 0.000581177 -0.000176028 0.000417331 -0.000133829 0.00025293 -0.000150733 -0.000486571 0.000410051 0.00126986 4.05936e-05 -4.54343e-05 
1628.9 0 -0.000791856 0.012558 -3.25165e-05 0.00100526 0.0415057 -0.000544596 -0.000678722 0.000125607 -4.16903e-05 -0.0126604 -0.00112146 0.000302961 0.00135139 -0.000167622 -0.00120105 0.000471912 -0.00135798 0.00103154 -0.000629334 0.000237109 -0.000352764 0.000550466 -0.000187127 0.000410566 -0.000129969 0.000272282 -0.000156466 -0.00049306 0.000435542 0.00125638 3.96184e-05 -5.7823e-05 
1629.25 0 -0.000790333 0.0116484 -2.59804e-05 0.00100669 0.0409313 -0.000489247 -0.000686711 9.11501e-05 -5.56229e-05 -0.0138209 -0.0011312 0.000336271 0.00136174 -0.00014023 -0.00117265 0.000515326 -0.00131394 0.00100542 -0.000584768 0.000266634 -0.000338619 0.000517304 -0.000197126 0.00040249 -0.000127085 0.000289048 -0.000161262 -0.000499192 0.000459106 0.00124203 3.79766e-05 -6.86646e-05 
1629.6 0 -0.000788411 0.0107405 -2.03491e-05 0.00100796 0.0403245 -0.000433684 -0.000699369 5.60092e-05 -6.712e-05 -0.0149594 -0.00113997 0.000366797 0.00136871 -0.000112669 -0.00114567 0.000550485 -0.00126866 0.000980564 -0.000538044 0.000302001 -0.000324277 0.000482219 -0.000204702 0.000393774 -0.000125628 0.000301369 -0.000164973 -0.000505117 0.000481394 0.00122594 3.60888e-05 -7.87289e-05 
1629.95 0 -0.000787916 0.00983418 -1.48579e-05 0.00100797 0.0396886 -0.000382029 -0.000713601 1.8254e-05 -7.92714e-05 -0.0160746 -0.00114997 0.000393041 0.00137394 -8.55172e-05 -0.00112031 0.00057793 -0.00122055 0.000955151 -0.000487013 0.000342586 -0.000310129 0.000445527 -0.000210559 0.000384758 -0.00012407 0.000309632 -0.000169672 -0.000510367 0.000502353 0.00120936 3.42436e-05 -8.80818e-05 
1630.3 0 -0.000788125 0.00893061 -8.58982e-06 0.00100566 0.039031 -0.000334077 -0.000724583 -2.19088e-05 -9.29977e-05 -0.0171657 -0.00116391 0.000413129 0.00138011 -5.82668e-05 -0.0010959 0.000599645 -0.00117152 0.000927244 -0.000431447 0.000388104 -0.000296312 0.000407509 -0.000215941 0.000376069 -0.000121893 0.000315749 -0.000176603 -0.000514705 0.000522345 0.00119352 3.2715e-05 -9.67408e-05 
1630.65 0 -0.000787689 0.00803142 -1.19372e-06 0.00100173 0.0383545 -0.000287324 -0.000728804 -6.03051e-05 -0.000106084 -0.0182318 -0.00118203 0.000427846 0.00138918 -3.15432e-05 -0.00107224 0.000617063 -0.00112328 0.000897172 -0.000372037 0.000435036 -0.000282267 0.000369364 -0.000222543 0.000368333 -0.000119904 0.000319541 -0.000183658 -0.000518638 0.000542298 0.00117725 3.17772e-05 -0.000105417 
1631 0 -0.000786772 0.00713797 6.4426e-06 0.000997109 0.0376557 -0.000241805 -0.000725976 -9.53334e-05 -0.000115768 -0.0192703 -0.00120122 0.000439703 0.00140013 -7.08522e-06 -0.00104882 0.000628866 -0.00107428 0.000866296 -0.000311028 0.00047875 -0.000267926 0.000332091 -0.000231174 0.000361778 -0.000117927 0.00032038 -0.000189247 -0.000522182 0.000562262 0.00115858 3.15239e-05 -0.000114086 
1631.35 0 -0.000786341 0.0062498 1.26265e-05 0.000991374 0.0369316 -0.000199913 -0.000718058 -0.00012834 -0.00012374 -0.020277 -0.00121891 0.000449628 0.00141213 1.53044e-05 -0.00102416 0.000635374 -0.00102232 0.000834481 -0.000251338 0.00051796 -0.000253438 0.000294401 -0.000241264 0.000356802 -0.000114402 0.000319025 -0.000193765 -0.000525125 0.000581828 0.0011371 3.11279e-05 -0.000121888 
1631.7 0 -0.000786883 0.00536648 1.67381e-05 0.000984291 0.0361827 -0.000163631 -0.000708346 -0.000158883 -0.000134073 -0.021249 -0.00123496 0.000457233 0.00142693 3.71988e-05 -0.000998361 0.000640371 -0.000968332 0.00079922 -0.000194077 0.000553075 -0.000238649 0.000255357 -0.000251576 0.000354334 -0.000108275 0.000316838 -0.000197695 -0.000529072 0.000601245 0.00111386 2.99226e-05 -0.00012778 
1632.05 0 -0.000787838 0.0044882 2.07737e-05 0.000976581 0.0354107 -0.000133171 -0.000700039 -0.000185239 -0.000147774 -0.0221854 -0.00124919 0.000460991 0.00144494 6.06312e-05 -0.000972163 0.000646883 -0.000915865 0.000759331 -0.000138745 0.000584736 -0.000223536 0.000215846 -0.000260635 0.000354362 -0.000100226 0.000314391 -0.000201376 -0.000535447 0.000619906 0.00108907 2.85055e-05 -0.000131717 
1632.4 0 -0.000789014 0.00361476 2.6422e-05 0.000969406 0.0346169 -0.000107307 -0.000694857 -0.000206837 -0.000164152 -0.0230871 -0.00126003 0.000460371 0.00146267 8.63188e-05 -0.000946714 0.000654225 -0.000866251 0.000715328 -8.36524e-05 0.000614704 -0.000209093 0.000176905 -0.00026754 0.000354465 -9.14914e-05 0.000311588 -0.00020447 -0.000543714 0.000637124 0.0010618 2.76378e-05 -0.000135004 
1632.75 0 -0.00079007 0.00274668 3.31722e-05 0.000963044 0.0338011 -8.46571e-05 -0.000692141 -0.000224362 -0.000183259 -0.0239562 -0.00126654 0.000457587 0.00147751 0.000111921 -0.000924606 0.000660283 -0.00081876 0.000670731 -2.66368e-05 0.000643963 -0.000196706 0.000139111 -0.000272534 0.000351964 -8.27356e-05 0.000308516 -0.000206143 -0.000552856 0.000654336 0.0010321 2.61954e-05 -0.000138654 
1633.1 0 -0.000789639 0.00188513 3.99183e-05 0.000956535 0.0329631 -6.23866e-05 -0.000690497 -0.000236063 -0.000203715 -0.0247964 -0.00126772 0.000455702 0.00149046 0.000135528 -0.000907515 0.000664216 -0.000774868 0.000628199 3.40455e-05 0.000673195 -0.000186022 0.000102076 -0.00027656 0.000347306 -7.49326e-05 0.000305973 -0.000207279 -0.000561546 0.000671924 0.00100156 2.38646e-05 -0.000142396 
1633.45 0 -0.000787157 0.00103086 4.68654e-05 0.000949249 0.0321034 -3.90289e-05 -0.000690505 -0.000238056 -0.000221333 -0.0256112 -0.00126414 0.000456551 0.00150244 0.000158676 -0.000893904 0.000664388 -0.00073595 0.000584763 9.84929e-05 0.000703711 -0.00017631 6.50146e-05 -0.000279399 0.000342046 -6.80812e-05 0.000304481 -0.000209124 -0.000568087 0.0006893 0.000971115 2.22305e-05 -0.000144746 
1633.8 0 -0.000782874 0.000184294 5.37309e-05 0.000941678 0.0312209 -1.63446e-05 -0.000693198 -0.000229607 -0.000232155 -0.0264005 -0.00125943 0.000461454 0.00151116 0.000182629 -0.000880744 0.000659513 -0.000700157 0.000536794 0.000165345 0.000733611 -0.00016758 2.83065e-05 -0.000280644 0.00033643 -6.09075e-05 0.000303597 -0.000212836 -0.000571999 0.000706528 0.000941073 2.17034e-05 -0.000145533 
1634.15 0 -0.000777033 -0.000653661 6.03684e-05 0.000933745 0.0303144 3.21862e-06 -0.000697974 -0.000213728 -0.000236225 -0.027162 -0.00125595 0.000470795 0.00151479 0.000206937 -0.000866894 0.000651005 -0.000664338 0.000484498 0.000232706 0.000759878 -0.000159432 -7.37475e-06 -0.000280743 0.000330783 -5.26685e-05 0.00030239 -0.000219308 -0.000574462 0.00072314 0.000911516 2.1727e-05 -0.000146598 
1634.5 0 -0.000768606 -0.00148178 6.75611e-05 0.000925252 0.0293858 1.97018e-05 -0.000700805 -0.000193454 -0.000237187 -0.0278937 -0.00125257 0.000483277 0.00151318 0.000230488 -0.00085236 0.000640939 -0.000625133 0.000431054 0.000298952 0.0007811 -0.000151197 -4.21982e-05 -0.000279845 0.000325999 -4.42715e-05 0.000299959 -0.000226459 -0.000576469 0.000738214 0.000882047 2.22706e-05 -0.000148692 
1634.85 0 -0.000756973 -0.00229906 7.49106e-05 0.000916528 0.0284385 3.59384e-05 -0.000697906 -0.000170136 -0.000236795 -0.0285947 -0.00124608 0.000497338 0.00150916 0.000251784 -0.000837054 0.000629974 -0.000580578 0.000379266 0.000363359 0.000796004 -0.000142892 -7.70917e-05 -0.000278091 0.000321519 -3.55002e-05 0.000295453 -0.000231733 -0.000577526 0.00075172 0.000852366 2.33211e-05 -0.000151875 
1635.2 0 -0.000742279 -0.00310427 8.22993e-05 0.000907955 0.0274743 5.31783e-05 -0.000689919 -0.000143973 -0.000232728 -0.0292634 -0.00123522 0.000512209 0.0015079 0.000269945 -0.000821243 0.000617823 -0.000532056 0.000328351 0.000425959 0.000805314 -0.000135131 -0.000112522 -0.000275822 0.000315688 -2.42967e-05 0.000288915 -0.000235006 -0.000577853 0.000764062 0.000822709 2.40215e-05 -0.000154526 
1635.55 0 -0.000724692 -0.00389638 8.99126e-05 0.000899059 0.0264916 7.10004e-05 -0.000679449 -0.000115775 -0.000222361 -0.0298979 -0.00122121 0.000526417 0.00151122 0.000285749 -0.00080283 0.00060386 -0.000483901 0.000276172 0.000487223 0.000811065 -0.00012779 -0.000147411 -0.000273958 0.000308531 -9.87629e-06 0.000280381 -0.000236911 -0.000579066 0.000776192 0.000792935 2.45688e-05 -0.000154217 
1635.9 0 -0.000705446 -0.00467644 9.69183e-05 0.000889094 0.0254908 8.93061e-05 -0.000667335 -8.68153e-05 -0.000206549 -0.0304965 -0.001206 0.000539758 0.00151716 0.000301606 -0.000779436 0.000587273 -0.00043911 0.000222924 0.000547131 0.000813196 -0.000120888 -0.000180965 -0.00027258 0.000302227 6.83342e-06 0.000269627 -0.000239369 -0.000581884 0.000788239 0.000762381 2.57275e-05 -0.000152144 
1636.25 0 -0.000685537 -0.0054459 0.000103035 0.000878613 0.0244777 0.000108165 -0.000654329 -5.63045e-05 -0.000189294 -0.0310589 -0.00118916 0.000553662 0.00152349 0.000318353 -0.000751256 0.000570594 -0.000396278 0.000168559 0.00060414 0.000811387 -0.000114116 -0.000213674 -0.000270945 0.000297992 2.27972e-05 0.000258225 -0.000244319 -0.000585434 0.000798583 0.000730285 2.61825e-05 -0.000151965 
1636.6 0 -0.000665055 -0.00620402 0.000108317 0.000867898 0.0234583 0.000127627 -0.000643116 -2.29515e-05 -0.000173806 -0.0315849 -0.00116707 0.000567656 0.00152922 0.000334276 -0.000719524 0.000556972 -0.000351177 0.00011051 0.00065798 0.0008069 -0.000108248 -0.000245531 -0.000268738 0.000294949 3.59458e-05 0.000247546 -0.000250356 -0.000587709 0.000806544 0.000696805 2.55275e-05 -0.00015576 
1636.95 0 -0.000644332 -0.00694908 0.00011252 0.000856263 0.0224349 0.000147118 -0.000632908 1.19948e-05 -0.000160299 -0.0320758 -0.00113908 0.000580348 0.00153434 0.000348043 -0.000684699 0.000544472 -0.000301801 4.73195e-05 0.000711302 0.000800309 -0.000104236 -0.000275455 -0.000266203 0.000292534 4.68106e-05 0.000237564 -0.000254842 -0.000586599 0.000813843 0.000662774 2.46491e-05 -0.000162642 
1637.3 0 -0.000624118 -0.00767982 0.000115927 0.000843764 0.0214079 0.000163835 -0.000620407 4.70903e-05 -0.000146777 -0.0325352 -0.00110727 0.000591127 0.001539 0.000360157 -0.000646911 0.000530824 -0.000249302 -1.86796e-05 0.000765665 0.00079186 -0.000100573 -0.000303476 -0.000263587 0.000290225 5.60114e-05 0.000228009 -0.000257701 -0.000581369 0.000821209 0.000628654 2.35741e-05 -0.000170288 
1637.65 0 -0.000604227 -0.00839524 0.000118986 0.000830901 0.020376 0.000175136 -0.000604283 8.38739e-05 -0.000132315 -0.0329642 -0.00107407 0.000599917 0.0015434 0.000371169 -0.000606657 0.000515455 -0.000195953 -8.59035e-05 0.00081891 0.000783147 -9.50219e-05 -0.000331586 -0.000260489 0.000286452 6.43464e-05 0.000218787 -0.000259495 -0.00057324 0.000826792 0.000594833 2.28517e-05 -0.000176145 
1638 0 -0.000585237 -0.00909415 0.000122145 0.000817025 0.0193373 0.000180628 -0.000586357 0.00012358 -0.000119935 -0.0333613 -0.00104239 0.000605535 0.00154753 0.000380244 -0.000563205 0.00049802 -0.000142916 -0.000155063 0.000867904 0.000776727 -8.64141e-05 -0.000361335 -0.000256859 0.000279334 7.25742e-05 0.000210153 -0.000260372 -0.00056325 0.000829936 0.000560858 2.35431e-05 -0.000179805 
1638.35 0 -0.00056749 -0.00977581 0.000125668 0.000800698 0.0182908 0.000180812 -0.000568877 0.000166303 -0.000112626 -0.0337251 -0.00101422 0.00060686 0.00154899 0.000386986 -0.0005181 0.000477517 -8.89277e-05 -0.000226183 0.000912339 0.000774907 -7.48734e-05 -0.000393555 -0.000253883 0.000268441 7.94964e-05 0.000201553 -0.000260972 -0.000551371 0.000832267 0.000527308 2.68288e-05 -0.000182971 
1638.7 0 -0.000550406 -0.0104407 0.000129448 0.000782723 0.0172372 0.000177792 -0.000550914 0.000211944 -0.000111621 -0.0340564 -0.00098811 0.000604385 0.0015441 0.000392221 -0.000475493 0.000451402 -3.25293e-05 -0.000297509 0.000952418 0.000777313 -6.06194e-05 -0.000427733 -0.000251937 0.000254696 8.46521e-05 0.000192097 -0.000261915 -0.000537879 0.00083428 0.000495251 3.28032e-05 -0.000185629 
1639.05 0 -0.000534004 -0.0110888 0.00013337 0.000764234 0.0161796 0.000174737 -0.000529738 0.000258549 -0.000117779 -0.0343572 -0.000962841 0.000599714 0.00153312 0.000395902 -0.000436155 0.000418343 2.58305e-05 -0.000367753 0.000986941 0.000781484 -4.34548e-05 -0.000462172 -0.000251886 0.000239827 8.97275e-05 0.000181561 -0.000263676 -0.000523768 0.000835144 0.000464821 4.02868e-05 -0.000187463 
1639.4 0 -0.000519323 -0.0117172 0.000137413 0.000744223 0.0151201 0.000174136 -0.000504663 0.000304337 -0.000130437 -0.0346294 -0.000938134 0.000594054 0.00152103 0.000399017 -0.000398288 0.000380011 8.41791e-05 -0.000435849 0.00101504 0.000786637 -2.3277e-05 -0.000496574 -0.000253731 0.000224623 9.50143e-05 0.000171129 -0.000266743 -0.000509743 0.000835547 0.000434941 4.816e-05 -0.000189357 
1639.75 0 -0.000506961 -0.0123236 0.000142232 0.000722864 0.0140573 0.000176019 -0.000478184 0.000349792 -0.000150325 -0.0348723 -0.000914015 0.000586331 0.00151156 0.000403317 -0.000360413 0.000339388 0.00014321 -0.000500726 0.00103695 0.000794083 -7.97588e-08 -0.00053239 -0.0002567 0.000209097 0.000100933 0.00016176 -0.000271216 -0.000496296 0.000836418 0.000404169 5.61686e-05 -0.000192661 
1640.1 0 -0.000496367 -0.0129103 0.000148833 0.000700676 0.0129926 0.000180149 -0.000452693 0.000395143 -0.000178284 -0.0350835 -0.000891204 0.000576295 0.00150469 0.000407916 -0.00032339 0.000298833 0.000203829 -0.000562221 0.00105263 0.000803481 2.5512e-05 -0.000570049 -0.000260795 0.000194668 0.000108505 0.000153457 -0.000276493 -0.000482861 0.000837841 0.000372582 6.53631e-05 -0.0001973 
1640.45 0 -0.000486768 -0.0134795 0.000157963 0.000676652 0.0119303 0.00018611 -0.000427811 0.00043802 -0.000213291 -0.0352628 -0.000868887 0.000564725 0.00150018 0.000412752 -0.000287281 0.000259639 0.000265421 -0.000620752 0.00106383 0.000811572 5.24627e-05 -0.000608691 -0.000265079 0.000182837 0.000118015 0.000146015 -0.000281856 -0.000468504 0.000839741 0.000339627 7.65244e-05 -0.000201037 
1640.8 0 -0.000476432 -0.0140319 0.000168934 0.000651079 0.0108712 0.000194565 -0.000401417 0.000477367 -0.000253931 -0.0354104 -0.00084447 0.000551594 0.00149796 0.000419179 -0.000249053 0.000222638 0.000327894 -0.000676583 0.00107267 0.000814752 8.01361e-05 -0.000647883 -0.000268669 0.000173036 0.000128816 0.000138507 -0.000287769 -0.000453675 0.000842491 0.000304931 8.92188e-05 -0.000202905 
1641.15 0 -0.000464236 -0.014567 0.000180987 0.000625611 0.0098148 0.0002073 -0.000372575 0.00051407 -0.000296715 -0.0355272 -0.000816292 0.000538084 0.00149615 0.000426544 -0.000205898 0.00018757 0.000388343 -0.000729751 0.00107917 0.000812124 0.000107256 -0.000686387 -0.000271338 0.000163907 0.000140183 0.000131001 -0.000294462 -0.0004389 0.000846293 0.00026925 0.000102758 -0.000203909 
1641.5 0 -0.000450196 -0.0150841 0.000194016 0.000600798 0.00875911 0.00022334 -0.000343187 0.000546763 -0.000337491 -0.0356152 -0.000785852 0.000526945 0.00149293 0.000434437 -0.000158198 0.000154995 0.000442824 -0.000782109 0.00108234 0.000804486 0.000132498 -0.000722938 -0.000272916 0.000153431 0.000151776 0.000124485 -0.000301083 -0.000425105 0.000849944 0.000233953 0.000115472 -0.000205081 
1641.85 0 -0.000434435 -0.0155836 0.000206273 0.00057589 0.0077008 0.000240961 -0.00031584 0.000575115 -0.000374716 -0.0356737 -0.000757461 0.000519512 0.00148766 0.000443772 -0.000108499 0.0001267 0.000490529 -0.00083535 0.0010823 0.000793582 0.000155111 -0.000758002 -0.00027427 0.000140121 0.000162917 0.000119201 -0.000306811 -0.000413229 0.000853259 0.000200733 0.000126082 -0.000205614 
1642.2 0 -0.000417643 -0.0160657 0.000215968 0.000550181 0.00664084 0.000259468 -0.000290758 0.000600758 -0.000410094 -0.0356998 -0.000734883 0.000513875 0.00148052 0.000455743 -5.98546e-05 0.000102443 0.000533877 -0.000885968 0.00108105 0.000780436 0.000175483 -0.00079152 -0.000276602 0.000125127 0.00017305 0.000114798 -0.000309867 -0.000403171 0.000857114 0.000170623 0.000135392 -0.000204383 
1642.55 0 -0.000401171 -0.016529 0.000223751 0.000523886 0.00558351 0.000278298 -0.000266751 0.000625038 -0.000444368 -0.035693 -0.000720112 0.000506608 0.00147174 0.000471382 -1.38222e-05 7.97211e-05 0.000577178 -0.000930487 0.00108083 0.000765311 0.00019467 -0.000822534 -0.000279502 0.000110511 0.000182014 0.000109913 -0.000309423 -0.000393767 0.000860135 0.000142638 0.000143671 -0.000201165 
1642.9 0 -0.000385886 -0.0169717 0.000230773 0.000498025 0.00453108 0.000297085 -0.000242135 0.000649049 -0.00047675 -0.0356553 -0.000713118 0.000496306 0.00146025 0.00048972 2.97296e-05 5.60424e-05 0.000624871 -0.000969223 0.00108138 0.000748031 0.000213815 -0.000850522 -0.000281492 9.64005e-05 0.000190255 0.000103326 -0.000306902 -0.000384875 0.000861138 0.000115732 0.000149529 -0.000196833 
1643.25 0 -0.000371839 -0.0173932 0.000237298 0.000472759 0.00348135 0.000317529 -0.000217262 0.000675126 -0.000506626 -0.0355904 -0.000712854 0.00048467 0.0014451 0.000507633 7.02205e-05 2.999e-05 0.000677207 -0.00100243 0.00107984 0.00072822 0.000233796 -0.000875529 -0.000281891 8.08991e-05 0.000198228 9.53585e-05 -0.000304714 -0.000375988 0.000860451 8.93487e-05 0.00015243 -0.000193145 
1643.6 0 -0.000358618 -0.0177957 0.000242942 0.000446986 0.00243235 0.000341622 -0.000192713 0.000705239 -0.00053391 -0.0355005 -0.000716617 0.000472758 0.00142847 0.000523764 0.000107665 2.53577e-06 0.000729902 -0.00102878 0.00107483 0.000707546 0.000253617 -0.000897386 -0.000280291 6.23892e-05 0.000206297 8.76717e-05 -0.000303533 -0.00036592 0.000859332 6.30384e-05 0.000153265 -0.00019119 
1643.95 0 -0.000345177 -0.0181805 0.000247581 0.000419972 0.001388 0.000370703 -0.000169008 0.000738547 -0.000558635 -0.0353847 -0.000721866 0.000459981 0.00141406 0.00054002 0.000143055 -2.4088e-05 0.000779462 -0.00104696 0.00106627 0.000688016 0.000271934 -0.000916045 -0.00027697 4.29109e-05 0.000216056 8.19317e-05 -0.000302044 -0.000355148 0.000857982 3.73496e-05 0.000153129 -0.000190138 
1644.3 0 -0.000332276 -0.0185455 0.000251702 0.000392572 0.000353636 0.000403924 -0.000148378 0.000775694 -0.000580371 -0.0352438 -0.00072748 0.000445652 0.0014024 0.000558066 0.000177658 -4.86594e-05 0.000827735 -0.00105874 0.00105315 0.000668625 0.000288058 -0.000932146 -0.000272749 2.58228e-05 0.000228195 7.87412e-05 -0.000300219 -0.000345448 0.000855593 1.31594e-05 0.000152822 -0.000187903 
1644.65 0 -0.000320234 -0.0188887 0.000255496 0.000365376 -0.000669824 0.000438268 -0.000132232 0.000818459 -0.000598078 -0.0350794 -0.000731232 0.00043053 0.00139151 0.000575743 0.000212782 -7.20775e-05 0.000877928 -0.00106575 0.00103435 0.000646597 0.000302341 -0.000945614 -0.000267632 1.115e-05 0.000241634 7.67607e-05 -0.000298495 -0.000336819 0.000852457 -9.55749e-06 0.00015347 -0.000183879 
1645 0 -0.000308401 -0.0192097 0.000257916 0.000337635 -0.00168358 0.000472925 -0.000121108 0.000863544 -0.000611469 -0.0348897 -0.000731814 0.000417037 0.00137964 0.00059026 0.000249211 -9.56939e-05 0.000930696 -0.00106638 0.00101239 0.000619879 0.000316111 -0.000955831 -0.000261686 -3.48125e-06 0.000255602 7.47592e-05 -0.000295469 -0.000327806 0.000849251 -3.21526e-05 0.000154883 -0.000179106 
1645.35 0 -0.000296189 -0.0195085 0.000257757 0.000309609 -0.00268704 0.000510314 -0.000114779 0.000906011 -0.000621336 -0.0346703 -0.000730679 0.000403939 0.00136527 0.000601105 0.000287312 -0.000117716 0.000985854 -0.0010601 0.000990927 0.000588375 0.000330075 -0.000963917 -0.00025685 -1.90098e-05 0.000268883 7.40461e-05 -0.000289926 -0.000317613 0.000845744 -5.55829e-05 0.000154989 -0.000174328 
1645.7 0 -0.000283604 -0.019786 0.000254999 0.000282057 -0.00367701 0.000554045 -0.000111025 0.000945543 -0.000627649 -0.0344199 -0.000729928 0.000387343 0.00134771 0.000608053 0.000327163 -0.000134328 0.00104228 -0.00105086 0.000970892 0.000554085 0.000343999 -0.000970552 -0.000254759 -3.38527e-05 0.00027975 7.5611e-05 -0.000283164 -0.000305729 0.000841432 -7.94967e-05 0.00015164 -0.000169211 
1646.05 0 -0.000271024 -0.0200442 0.000250984 0.000254651 -0.00464983 0.000604014 -0.000108041 0.000983466 -0.000629913 -0.034143 -0.000729849 0.0003673 0.00132561 0.000611763 0.000368527 -0.000143944 0.00109795 -0.00104321 0.000949649 0.000520111 0.000358093 -0.000975453 -0.000254364 -4.55106e-05 0.000287073 7.87394e-05 -0.000276377 -0.000292928 0.000836367 -0.00010344 0.000144733 -0.000162662 
1646.4 0 -0.000258047 -0.0202844 0.000246828 0.000226989 -0.00560375 0.000656815 -0.000105564 0.00101918 -0.000629288 -0.0338463 -0.000731377 0.000347458 0.00129605 0.000614697 0.000410711 -0.000149052 0.00115179 -0.00103933 0.000923831 0.000488335 0.000372951 -0.000979311 -0.000253856 -5.44073e-05 0.000291272 8.22905e-05 -0.000269618 -0.000279384 0.000830288 -0.000127308 0.000136289 -0.000153802 
1646.75 0 -0.000244258 -0.0205066 0.000242117 0.000198869 -0.00654088 0.000710015 -0.000103926 0.00105127 -0.000627073 -0.0335308 -0.000737072 0.000330414 0.00125675 0.000618547 0.000451279 -0.000154863 0.00120373 -0.00103989 0.000892328 0.000459117 0.000389088 -0.000984191 -0.000251827 -6.29499e-05 0.000293464 8.58682e-05 -0.00026257 -0.000265066 0.000823018 -0.000150773 0.000128045 -0.000142605 
1647.1 0 -0.000229038 -0.0207108 0.000236342 0.000170268 -0.00746411 0.000761389 -0.000104252 0.00107736 -0.000622851 -0.0331933 -0.000747303 0.00031622 0.00120833 0.000622588 0.000487147 -0.000165399 0.00125368 -0.00104368 0.000855929 0.000432158 0.000405957 -0.000991045 -0.000246829 -7.05543e-05 0.000295031 8.94467e-05 -0.000255357 -0.000250495 0.000814162 -0.000172897 0.000119979 -0.000130071 
1647.45 0 -0.000211177 -0.0208965 0.00023011 0.000141037 -0.00837321 0.000808484 -0.00010711 0.00109468 -0.000614875 -0.0328338 -0.000759943 0.000303488 0.00115306 0.000626079 0.000516473 -0.000181314 0.00130113 -0.00104877 0.000818407 0.000408453 0.000420781 -0.000999451 -0.000239331 -7.68208e-05 0.00029741 9.22198e-05 -0.000249046 -0.000236285 0.000803143 -0.000193143 0.000111811 -0.000117765 
1647.8 0 -0.000189688 -0.0210633 0.000222999 0.000112054 -0.0092669 0.000850013 -0.000112187 0.00110453 -0.000601669 -0.0324531 -0.000772779 0.000291701 0.0010923 0.000630889 0.000539093 -0.000201316 0.00134733 -0.00105361 0.000783374 0.000388912 0.000432273 -0.00100826 -0.000231633 -8.31177e-05 0.000300967 9.34293e-05 -0.000244732 -0.000223452 0.000789939 -0.000211969 0.000103777 -0.000106885 
1648.15 0 -0.000163754 -0.0212119 0.000214499 8.45377e-05 -0.0101443 0.000887932 -0.000120664 0.00111056 -0.000583343 -0.0320503 -0.000783688 0.000280502 0.00102685 0.000637121 0.000555938 -0.000224482 0.00139284 -0.00105691 0.000751133 0.000372178 0.000442498 -0.00101551 -0.000225024 -8.84832e-05 0.000304923 9.37179e-05 -0.00024288 -0.000212897 0.000775193 -0.000229786 9.69472e-05 -9.71101e-05 
1648.5 0 -0.000134458 -0.021343 0.000205549 5.77953e-05 -0.0110043 0.000926596 -0.000133419 0.00111446 -0.000561331 -0.0316272 -0.000791091 0.000270045 0.00095817 0.000642786 0.000568692 -0.000250431 0.00143563 -0.00105593 0.000720245 0.000355984 0.00045365 -0.00102074 -0.000219437 -9.07453e-05 0.000309173 9.32547e-05 -0.000243369 -0.000204296 0.000760224 -0.000247529 9.11909e-05 -8.76286e-05 
1648.85 0 -0.000104297 -0.0214557 0.000196996 3.05544e-05 -0.0118462 0.000966884 -0.00015009 0.00111612 -0.000537006 -0.0311876 -0.00079491 0.0002611 0.000889732 0.000647552 0.000579299 -0.000277342 0.00147342 -0.00104903 0.000690645 0.000339839 0.000466124 -0.00102555 -0.000214639 -8.98719e-05 0.000313986 9.15692e-05 -0.000245337 -0.000195572 0.000744359 -0.000264498 8.51609e-05 -7.92569e-05 
1649.2 0 -7.4347e-05 -0.0215487 0.000189362 3.12179e-06 -0.0126712 0.00100724 -0.000168601 0.0011153 -0.000511931 -0.0307324 -0.000797071 0.00025407 0.000825852 0.000650749 0.000589513 -0.000303934 0.00150402 -0.00103888 0.000664674 0.000324165 0.000478814 -0.00103057 -0.000209944 -8.68896e-05 0.000319705 8.82842e-05 -0.000247274 -0.000185095 0.000726786 -0.000279303 7.9373e-05 -7.28687e-05 
1649.55 0 -4.44604e-05 -0.0216236 0.000182475 -2.37478e-05 -0.0134798 0.00104757 -0.000184862 0.00111223 -0.00048717 -0.0302595 -0.000800646 0.000249023 0.000768668 0.000650025 0.000599075 -0.000330752 0.0015273 -0.00102861 0.000642342 0.00030928 0.000491825 -0.00103446 -0.000205452 -8.20445e-05 0.000325852 8.27131e-05 -0.000248338 -0.000172774 0.000708207 -0.000292003 7.4545e-05 -6.82494e-05 
1649.9 0 -1.41119e-05 -0.021683 0.000175224 -4.95337e-05 -0.0142704 0.00108842 -0.000196663 0.00110775 -0.000461156 -0.0297678 -0.000806742 0.000244288 0.000717752 0.000645082 0.000606432 -0.000358722 0.00154589 -0.00101819 0.000622906 0.000295773 0.000505686 -0.00103519 -0.000200876 -7.58995e-05 0.000332418 7.40163e-05 -0.000248726 -0.000158456 0.000689643 -0.000303488 6.99449e-05 -6.45555e-05 
1650.25 0 1.68897e-05 -0.0217272 0.000166685 -7.44201e-05 -0.0150419 0.00112881 -0.000204722 0.00110434 -0.000432227 -0.0292592 -0.000814509 0.000236743 0.000672728 0.000638146 0.000612898 -0.000388443 0.00156315 -0.00100572 0.00060789 0.000282579 0.000520122 -0.00103306 -0.000195507 -7.00276e-05 0.000340045 6.31901e-05 -0.000248865 -0.000142664 0.000671532 -0.000314098 6.56335e-05 -6.09925e-05 
1650.6 0 4.73638e-05 -0.0217548 0.000157281 -9.8668e-05 -0.015794 0.00116531 -0.000209543 0.00110526 -0.000400306 -0.0287366 -0.000823471 0.000224441 0.000633164 0.000631658 0.000621113 -0.000419381 0.0015803 -0.000992051 0.000595813 0.000267511 0.000535316 -0.00103001 -0.00018931 -6.5528e-05 0.000348728 5.28057e-05 -0.000249494 -0.000126673 0.000653907 -0.000324629 6.2966e-05 -5.85171e-05 
1650.95 0 7.67987e-05 -0.0217653 0.000147695 -0.000122133 -0.0165265 0.00119446 -0.000209364 0.00110982 -0.000366382 -0.0282007 -0.000833162 0.000207812 0.000596321 0.000624818 0.000631233 -0.000448905 0.00159655 -0.000980456 0.000584207 0.000251317 0.000550695 -0.00102804 -0.000182305 -6.27524e-05 0.000357634 4.35085e-05 -0.000250979 -0.000111184 0.000637833 -0.000335772 6.22255e-05 -5.84748e-05 
1651.3 0 0.000106282 -0.0217593 0.000138395 -0.000144895 -0.0172394 0.00121587 -0.000203095 0.00111582 -0.000332813 -0.0276494 -0.000840777 0.000189433 0.000559311 0.000615728 0.000642155 -0.000473745 0.00161067 -0.00097141 0.000573574 0.000236843 0.000565027 -0.00102865 -0.000175005 -6.14526e-05 0.000366794 3.47125e-05 -0.00025276 -9.68937e-05 0.000624574 -0.000347664 6.25048e-05 -5.99283e-05 
1651.65 0 0.000136587 -0.0217376 0.000129482 -0.00016616 -0.0179327 0.00123143 -0.000191437 0.00112223 -0.000300754 -0.0270814 -0.000844267 0.0001715 0.000520193 0.000604442 0.000654378 -0.000492484 0.00162318 -0.000963409 0.000563967 0.000225587 0.000577405 -0.0010318 -0.000168667 -6.09806e-05 0.000376937 2.70348e-05 -0.000254099 -8.34932e-05 0.000612737 -0.00035987 6.29783e-05 -6.2164e-05 
1652 0 0.000166763 -0.0217002 0.000120547 -0.00018543 -0.0186054 0.00124235 -0.000175593 0.00112628 -0.000268491 -0.026497 -0.000844406 0.000152978 0.000478627 0.00059193 0.000667511 -0.000504457 0.00163369 -0.000956278 0.000555892 0.000216923 0.000587484 -0.00103673 -0.000162995 -6.13924e-05 0.000386887 2.12347e-05 -0.000254908 -6.97587e-05 0.000600182 -0.000371318 6.30377e-05 -6.58378e-05 
1652.35 0 0.000194845 -0.0216467 0.000111773 -0.000203395 -0.0192569 0.00124768 -0.000157692 0.00112356 -0.000233802 -0.0258965 -0.000841368 0.000131031 0.000434974 0.000579443 0.000679566 -0.000509113 0.00164129 -0.00095042 0.000551529 0.000211164 0.000594921 -0.00104348 -0.000156839 -6.24598e-05 0.00039478 1.70432e-05 -0.000255225 -5.58283e-05 0.000586546 -0.000382588 6.17845e-05 -7.06308e-05 
1652.7 0 0.000219695 -0.0215772 0.000104413 -0.000220951 -0.0198856 0.00124566 -0.000139287 0.00111347 -0.000195546 -0.0252801 -0.000834714 0.000105067 0.000388879 0.000566721 0.00068883 -0.00050777 0.00164704 -0.000945672 0.000552675 0.000209408 0.000599666 -0.00105144 -0.000149453 -6.37802e-05 0.000400422 1.35355e-05 -0.000254127 -4.17885e-05 0.000571974 -0.000395043 5.88563e-05 -7.54132e-05 
1653.05 0 0.00024217 -0.0214919 9.95336e-05 -0.000238797 -0.0204906 0.00123664 -0.000121128 0.00109933 -0.000156037 -0.0246501 -0.00082781 7.92702e-05 0.000339249 0.000552442 0.000694163 -0.000501814 0.00165081 -0.000941222 0.000558109 0.000208652 0.000601885 -0.00105823 -0.000140994 -6.54498e-05 0.000403586 1.04488e-05 -0.000251581 -2.73011e-05 0.000556776 -0.000408557 5.56659e-05 -7.90708e-05 
1653.4 0 0.000262911 -0.0213918 9.61036e-05 -0.000256995 -0.0210728 0.00122347 -0.000104969 0.00108373 -0.000118221 -0.0240101 -0.000823756 5.81908e-05 0.000287178 0.000535679 0.000695803 -0.000491306 0.00165269 -0.000936259 0.000564109 0.000203738 0.000601644 -0.00106302 -0.000132049 -6.82684e-05 0.000403779 8.22432e-06 -0.000248843 -1.19438e-05 0.000541658 -0.000422218 5.35246e-05 -8.027e-05 
1653.75 0 0.000282303 -0.0212782 9.34456e-05 -0.000275042 -0.0216324 0.00120834 -9.20835e-05 0.00106703 -8.35997e-05 -0.0233625 -0.00082198 4.29282e-05 0.000236673 0.000516437 0.000695684 -0.000476067 0.00165468 -0.000930395 0.00056857 0.000192946 0.000599578 -0.0010667 -0.000123004 -7.17836e-05 0.000402497 6.65028e-06 -0.000246616 3.97402e-06 0.000527015 -0.00043528 5.11989e-05 -7.9065e-05 
1654.1 0 0.000301823 -0.0211503 9.16968e-05 -0.000291831 -0.0221689 0.00119382 -8.3759e-05 0.00104786 -5.07557e-05 -0.0227093 -0.000820758 3.317e-05 0.000189762 0.000495221 0.000695055 -0.000456106 0.00165708 -0.000924967 0.000571706 0.00017818 0.000596236 -0.00106941 -0.000114743 -7.51248e-05 0.000401505 6.62241e-06 -0.000243916 1.968e-05 0.000512712 -0.000447219 4.76041e-05 -7.68005e-05 
1654.45 0 0.000321024 -0.0210083 9.06065e-05 -0.000307194 -0.0226835 0.00118013 -7.97291e-05 0.00102422 -1.69081e-05 -0.0220512 -0.000818855 2.86554e-05 0.000144871 0.000470855 0.000694429 -0.000432693 0.00165802 -0.000923457 0.000574457 0.000162424 0.0005916 -0.00106998 -0.000106287 -7.8121e-05 0.000400916 9.15902e-06 -0.000239492 3.48256e-05 0.000498988 -0.000458645 4.33844e-05 -7.3628e-05 
1654.8 0 0.000339395 -0.0208528 8.8993e-05 -0.000321687 -0.0231764 0.00116428 -7.72067e-05 0.000995951 1.69666e-05 -0.0213887 -0.000815208 2.95075e-05 9.94305e-05 0.000441643 0.000695085 -0.000407281 0.00165694 -0.000927466 0.00057703 0.000147355 0.000586963 -0.00106776 -9.61128e-05 -8.02176e-05 0.000399513 1.32414e-05 -0.000232848 4.9538e-05 0.0004862 -0.000470646 3.93054e-05 -6.88696e-05 
1655.15 0 0.000357652 -0.0206843 8.58094e-05 -0.000335533 -0.0236469 0.00114692 -7.5215e-05 0.000965584 4.98061e-05 -0.0207214 -0.000808646 3.54101e-05 5.39281e-05 0.000406786 0.000697602 -0.000380792 0.00165528 -0.00093676 0.000578815 0.000132326 0.000583224 -0.00106371 -8.57803e-05 -8.10175e-05 0.000396027 1.67734e-05 -0.000225133 6.38978e-05 0.000473113 -0.00048315 3.62043e-05 -6.34431e-05 
1655.5 0 0.000376061 -0.0205029 8.14634e-05 -0.00034849 -0.0240939 0.00112912 -7.47674e-05 0.000935106 8.39604e-05 -0.0200474 -0.000797443 4.65296e-05 1.04742e-05 0.000368379 0.000699431 -0.000353702 0.00165441 -0.000951492 0.000578509 0.000118939 0.00057998 -0.00105942 -7.56268e-05 -8.03111e-05 0.000390069 1.81482e-05 -0.000217506 7.75615e-05 0.000458318 -0.000495495 3.4046e-05 -5.9507e-05 
1655.85 0 0.000394607 -0.0203086 7.78663e-05 -0.000359662 -0.0245167 0.00110956 -7.57262e-05 0.000904988 0.000120695 -0.019365 -0.000779463 6.20127e-05 -3.12985e-05 0.000329804 0.000698034 -0.000326475 0.00165475 -0.000971149 0.000576411 0.000109225 0.000576832 -0.00105535 -6.34883e-05 -7.75174e-05 0.000383116 1.81264e-05 -0.000208938 9.13016e-05 0.000441878 -0.000508075 3.19876e-05 -5.67729e-05 
1656.2 0 0.000412846 -0.0201019 7.67704e-05 -0.000368838 -0.024916 0.00108656 -7.65972e-05 0.000875248 0.00015805 -0.0186756 -0.000756862 7.89574e-05 -7.36258e-05 0.000291391 0.0006933 -0.000299427 0.00165745 -0.000993473 0.000575961 0.000101236 0.000573199 -0.00105052 -4.98083e-05 -7.3907e-05 0.000376646 1.81978e-05 -0.00019872 0.000106041 0.000424243 -0.000521856 2.99047e-05 -5.32501e-05 
1656.55 0 0.000430815 -0.0198835 7.84787e-05 -0.000376801 -0.0252939 0.00106049 -7.62518e-05 0.000846637 0.000193686 -0.0179784 -0.000734127 9.46077e-05 -0.00011726 0.000251823 0.000684829 -0.000273317 0.00166336 -0.00101556 0.000579151 9.20269e-05 0.000569003 -0.00104466 -3.66082e-05 -7.12461e-05 0.00036937 1.85124e-05 -0.000186892 0.000120895 0.000405203 -0.000536999 2.84343e-05 -4.93172e-05 
1656.9 0 0.000449038 -0.0196546 8.19639e-05 -0.000384224 -0.0256508 0.0010323 -7.47338e-05 0.000819659 0.000226424 -0.0172742 -0.000711407 0.000107893 -0.000162177 0.000211035 0.000672894 -0.000249156 0.00167129 -0.00103384 0.000582871 7.93817e-05 0.000565813 -0.00103716 -2.40945e-05 -6.8986e-05 0.000360725 1.8617e-05 -0.000173048 0.000134466 0.000384875 -0.000553662 2.7389e-05 -4.54816e-05 
1657.25 0 0.00046847 -0.0194156 8.55442e-05 -0.000391297 -0.0259855 0.00100256 -7.29436e-05 0.00079214 0.000256626 -0.0165657 -0.000687195 0.000120674 -0.000206896 0.000171027 0.000662293 -0.000227127 0.00167975 -0.00104507 0.000582802 6.36459e-05 0.000564353 -0.00102906 -1.07674e-05 -6.63562e-05 0.000352962 1.83188e-05 -0.000157933 0.00014745 0.000364332 -0.000571985 2.63642e-05 -4.0717e-05 
1657.6 0 0.000487874 -0.0191664 8.76896e-05 -0.000397141 -0.0262991 0.000971471 -7.05704e-05 0.000762104 0.000285824 -0.0158556 -0.000663102 0.000134783 -0.000248559 0.000135197 0.000655928 -0.000206645 0.00168885 -0.00104923 0.00058082 4.93596e-05 0.000563303 -0.00102247 4.46051e-06 -6.36241e-05 0.000346382 1.78235e-05 -0.000142127 0.000161334 0.00034549 -0.000591144 2.48734e-05 -3.52002e-05 
1657.95 0 0.000504825 -0.0189086 8.79724e-05 -0.000400392 -0.0265939 0.000935957 -6.7662e-05 0.000728858 0.000314909 -0.0151448 -0.000641069 0.000148657 -0.000286293 0.000104913 0.000651282 -0.000186402 0.00169978 -0.0010472 0.000581244 4.07502e-05 0.000561639 -0.00101686 2.13894e-05 -6.19452e-05 0.000339047 1.62227e-05 -0.00012514 0.000175035 0.00032986 -0.000609441 2.24514e-05 -2.82067e-05 
1658.3 0 0.000519602 -0.0186431 8.67231e-05 -0.000401516 -0.0268695 0.000893616 -6.57975e-05 0.000693166 0.000342992 -0.0144324 -0.000621575 0.000160124 -0.000321311 7.8051e-05 0.000646328 -0.000165794 0.00171237 -0.00103997 0.000585982 3.73713e-05 0.000558875 -0.0010118 3.89446e-05 -6.20821e-05 0.000330537 1.26972e-05 -0.000106999 0.000186739 0.000317736 -0.000625226 1.96416e-05 -1.97054e-05 
1658.65 0 0.000533862 -0.0183684 8.48253e-05 -0.000402216 -0.0271242 0.000846161 -6.70629e-05 0.000656023 0.000368772 -0.0137183 -0.000604545 0.000166352 -0.000354477 5.25193e-05 0.000639312 -0.000145955 0.00172459 -0.00102895 0.000594754 3.64793e-05 0.000555922 -0.00100849 5.60127e-05 -6.46057e-05 0.00032105 8.06242e-06 -8.847e-05 0.000196009 0.00030901 -0.00063973 1.6568e-05 -1.10874e-05 
1659 0 0.000547784 -0.0180839 8.24559e-05 -0.000403458 -0.0273588 0.000796491 -7.34974e-05 0.000616745 0.000391781 -0.0130041 -0.000590141 0.00016475 -0.000386948 2.73314e-05 0.000629769 -0.000129236 0.00173627 -0.00101472 0.000605989 3.76682e-05 0.000553682 -0.00100716 7.23089e-05 -7.13313e-05 0.000310557 1.95009e-06 -7.08501e-05 0.000204877 0.000303464 -0.000655248 1.25945e-05 -2.92707e-06 
1659.35 0 0.000560014 -0.0177906 7.96216e-05 -0.000405339 -0.0275759 0.000745527 -8.48853e-05 0.000573508 0.000413005 -0.0122901 -0.000579081 0.000156345 -0.000419427 1.75394e-06 0.000618406 -0.000116731 0.00174884 -0.000998147 0.000619027 4.21119e-05 0.000551518 -0.00100646 8.81105e-05 -8.27937e-05 0.000299735 -6.24564e-06 -5.41012e-05 0.00021519 0.000299565 -0.000671612 7.75064e-06 4.46339e-06 
1659.7 0 0.000569146 -0.0174885 7.66506e-05 -0.000407372 -0.0277771 0.000691097 -9.78826e-05 0.000523266 0.000433908 -0.0115768 -0.000572061 0.000142982 -0.000452055 -2.42383e-05 0.000606256 -0.000108202 0.001762 -0.000981495 0.000633722 4.84193e-05 0.000549211 -0.00100487 0.000103547 -9.69286e-05 0.000289274 -1.64866e-05 -3.6751e-05 0.0002254 0.000296046 -0.000687177 3.93151e-06 9.83209e-06 
1660.05 0 0.000574615 -0.0171764 7.30597e-05 -0.000409196 -0.0279627 0.000630519 -0.000109561 0.000464204 0.000454394 -0.0108655 -0.000568512 0.000127571 -0.000483946 -4.86443e-05 0.000593565 -0.000104701 0.00177374 -0.000965641 0.00064816 5.3718e-05 0.000548241 -0.00100272 0.0001183 -0.00011282 0.000278803 -2.82563e-05 -1.90878e-05 0.000233522 0.000292585 -0.000701005 3.50504e-06 1.22704e-05 
1660.4 0 0.000577186 -0.0168535 6.83149e-05 -0.000409277 -0.028131 0.000562789 -0.00012039 0.000399993 0.000471831 -0.0101558 -0.000566302 0.000114451 -0.000514268 -6.95582e-05 0.000580869 -0.000107237 0.00178265 -0.000948639 0.000659469 5.75195e-05 0.0005481 -0.00100006 0.000132586 -0.000129937 0.000267714 -3.97814e-05 -3.04675e-06 0.000240769 0.000288797 -0.00071275 7.2445e-06 1.23641e-05 
1660.75 0 0.000577838 -0.0165202 6.19499e-05 -0.000405907 -0.0282789 0.000490614 -0.000129958 0.000336953 0.00048294 -0.00944661 -0.000562839 0.000106358 -0.000544562 -8.75458e-05 0.000568972 -0.000114171 0.00178926 -0.000927946 0.000667055 6.15248e-05 0.000546292 -0.000994891 0.000146077 -0.000145281 0.000255436 -4.93569e-05 1.05115e-05 0.000249184 0.000284576 -0.000723085 1.52719e-05 1.08692e-05 
1661.1 0 0.000576842 -0.0161774 5.34858e-05 -0.000398535 -0.0284038 0.000418782 -0.000138433 0.000278763 0.000487481 -0.00873981 -0.000555915 0.000101509 -0.000575654 -0.000103755 0.000557341 -0.00012323 0.00179497 -0.000902715 0.000672186 6.66029e-05 0.000542815 -0.000986085 0.00015749 -0.000157239 0.000243382 -5.83749e-05 2.19548e-05 0.00025817 0.000280091 -0.000732477 2.70509e-05 8.42468e-06 
1661.45 0 0.000574953 -0.0158266 4.40215e-05 -0.000387971 -0.0285067 0.000350773 -0.000148284 0.00022625 0.000487839 -0.00803762 -0.000546314 9.60627e-05 -0.000605609 -0.000119502 0.0005469 -0.000132578 0.00179902 -0.000873834 0.000676932 7.19643e-05 0.000538032 -0.000974657 0.000166865 -0.000168383 0.000233192 -7.09625e-05 3.20057e-05 0.000266729 0.000274648 -0.000741158 3.92798e-05 5.66659e-06 
1661.8 0 0.00057318 -0.015469 3.53383e-05 -0.000376934 -0.0285886 0.000287645 -0.000160073 0.000180233 0.00048562 -0.00733806 -0.000534704 8.65243e-05 -0.000633912 -0.000134529 0.000541411 -0.00014078 0.00179972 -0.000843877 0.000683741 7.62599e-05 0.000531018 -0.000962142 0.000175405 -0.0001802 0.000224485 -8.79555e-05 4.08685e-05 0.00027491 0.000268019 -0.000749191 4.88421e-05 3.00048e-06 
1662.15 0 0.000572274 -0.0151033 2.74335e-05 -0.000366714 -0.0286508 0.000229581 -0.000173515 0.000140555 0.000480869 -0.00663772 -0.000520926 7.03091e-05 -0.000662079 -0.000146662 0.000543212 -0.000147707 0.00179706 -0.000814664 0.000692138 7.80107e-05 0.000521539 -0.000948877 0.000183803 -0.000191772 0.000217029 -0.000106671 4.83856e-05 0.000282084 0.000261103 -0.000757081 5.57996e-05 9.58536e-07 
1662.5 0 0.000571449 -0.0147286 1.93805e-05 -0.000356933 -0.0286957 0.000176738 -0.0001892 0.000105164 0.00047336 -0.00593629 -0.000506068 4.66224e-05 -0.000690439 -0.000156268 0.000548734 -0.000154294 0.00179153 -0.000786154 0.000699892 7.6416e-05 0.000511149 -0.000934753 0.000192116 -0.000202325 0.000209291 -0.000124794 5.46332e-05 0.000288355 0.000253838 -0.000765835 6.18083e-05 -6.45891e-07 
1662.85 0 0.00056832 -0.0143462 1.10962e-05 -0.000347634 -0.0287231 0.000126911 -0.000206909 7.28245e-05 0.00046216 -0.00523664 -0.000489961 1.71248e-05 -0.000718097 -0.000164095 0.00055226 -0.000162102 0.0017824 -0.000759273 0.000706353 7.33005e-05 0.000501465 -0.000920723 0.00020038 -0.000212458 0.00020018 -0.000141042 5.98278e-05 0.000295675 0.000246519 -0.000776162 6.80474e-05 -1.81771e-06 
1663.2 0 0.000563373 -0.0139576 3.11746e-06 -0.000338865 -0.028732 7.8056e-05 -0.000225297 4.49947e-05 0.000446375 -0.00454271 -0.000471104 -1.49488e-05 -0.000743915 -0.000169345 0.000552848 -0.000172815 0.00177027 -0.000734462 0.00071153 7.10263e-05 0.000492703 -0.000907241 0.000207237 -0.000223631 0.000190671 -0.000154776 6.49286e-05 0.000306417 0.00024022 -0.000786729 7.45226e-05 -1.88884e-06 
1663.55 0 0.000559332 -0.0135642 -3.42107e-06 -0.000330542 -0.0287216 3.24133e-05 -0.000242524 2.28393e-05 0.000427323 -0.0038577 -0.000448127 -4.80283e-05 -0.000767049 -0.00017194 0.000551544 -0.000187449 0.00175708 -0.000711539 0.000713603 6.94301e-05 0.000484193 -0.000892689 0.000212137 -0.000236788 0.000181895 -0.000167155 7.03954e-05 0.000320091 0.00023384 -0.000795711 8.07349e-05 -6.06857e-07 
1663.9 0 0.000556048 -0.0131666 -8.3697e-06 -0.000323121 -0.0286904 -8.54489e-06 -0.000256936 5.61498e-06 0.000406506 -0.00318158 -0.000421864 -8.19952e-05 -0.000787341 -0.000173236 0.000548117 -0.000206225 0.00174312 -0.000692407 0.000708488 6.75451e-05 0.000475719 -0.000875686 0.000216812 -0.000251892 0.000174755 -0.000180286 7.52997e-05 0.000333728 0.000225973 -0.000802033 8.6454e-05 9.23641e-07 
1664.25 0 0.000550298 -0.0127652 -1.28074e-05 -0.000316869 -0.0286386 -4.65345e-05 -0.000269014 -7.05542e-06 0.000384756 -0.00251184 -0.000394234 -0.000114317 -0.00080481 -0.000174078 0.000540265 -0.000227779 0.00172657 -0.000678148 0.000694928 6.55589e-05 0.000467043 -0.000856741 0.000222112 -0.000267638 0.000168157 -0.000193531 7.9181e-05 0.000346247 0.00021683 -0.000806163 9.22917e-05 1.54727e-06 
1664.6 0 0.000540616 -0.0123594 -1.74282e-05 -0.000311224 -0.0285677 -8.34239e-05 -0.000279232 -1.38974e-05 0.000362119 -0.00184727 -0.000365799 -0.000143125 -0.000820851 -0.000175675 0.00052737 -0.000250194 0.001709 -0.000666281 0.000676613 6.23858e-05 0.000456797 -0.000836264 0.000227386 -0.000282001 0.000160746 -0.000203628 8.39117e-05 0.00035715 0.000206034 -0.000809995 9.91098e-05 4.07156e-06 
1664.95 0 0.000529596 -0.0119479 -2.23538e-05 -0.000305714 -0.028478 -0.000116031 -0.00028708 -1.47384e-05 0.00033813 -0.00118697 -0.000338458 -0.000169677 -0.000837746 -0.000177594 0.000512865 -0.000272819 0.00169506 -0.000652572 0.000657635 5.43907e-05 0.000444124 -0.000813732 0.000230797 -0.000294175 0.000153143 -0.000209776 9.12573e-05 0.00036578 0.00019323 -0.000814445 0.000106511 1.01859e-05 
1665.3 0 0.000519411 -0.0115301 -2.81103e-05 -0.000299599 -0.028369 -0.00013883 -0.000292286 -1.0723e-05 0.000314072 -0.00052881 -0.000313661 -0.000194007 -0.000855205 -0.0001798 0.000498369 -0.00029541 0.00168661 -0.000632768 0.000640124 3.96326e-05 0.000429131 -0.000789455 0.000231892 -0.000303435 0.00014437 -0.00021319 0.000100356 0.000372657 0.000179629 -0.000819939 0.000114445 1.75542e-05 
1665.65 0 0.000510342 -0.0111061 -3.3738e-05 -0.000293554 -0.0282403 -0.00015208 -0.000295488 -2.83792e-06 0.000290583 0.000126606 -0.00029019 -0.000214531 -0.000870502 -0.000184575 0.000482552 -0.000317515 0.00168175 -0.000604718 0.000625249 1.78631e-05 0.000412335 -0.00076447 0.000231786 -0.000309903 0.000132927 -0.00021453 0.000110323 0.00037923 0.000165681 -0.000827482 0.000123698 2.46339e-05 
1666 0 0.000502314 -0.0106774 -3.75645e-05 -0.000289348 -0.028091 -0.000159687 -0.000297837 7.38344e-06 0.000267253 0.000777331 -0.000268563 -0.000230411 -0.000882758 -0.000191875 0.000463447 -0.000337778 0.0016787 -0.000569939 0.000612998 -1.07963e-05 0.000393806 -0.000739955 0.000230583 -0.000315192 0.000119034 -0.000215059 0.000121014 0.000386125 0.00015228 -0.000836634 0.000133629 3.18406e-05 
1666.35 0 0.000495141 -0.0102467 -4.0605e-05 -0.000287215 -0.0279205 -0.000164967 -0.000301052 1.87586e-05 0.000245619 0.0014228 -0.000250244 -0.000241524 -0.000891386 -0.000199267 0.00044098 -0.000354693 0.00167643 -0.000530389 0.000602362 -4.31423e-05 0.000373921 -0.000716434 0.00022889 -0.000320853 0.000103813 -0.000217366 0.000132458 0.000393623 0.000141648 -0.000846739 0.000142926 3.95067e-05 
1666.7 0 0.00048867 -0.0098151 -4.43526e-05 -0.000287173 -0.0277283 -0.000170912 -0.000305425 3.12683e-05 0.000227021 0.00206432 -0.000234753 -0.000246218 -0.000895478 -0.000204852 0.000416716 -0.000368207 0.00167326 -0.000486957 0.000593383 -7.4498e-05 0.000353598 -0.000695043 0.000228454 -0.000326483 8.78963e-05 -0.000222 0.000144275 0.000402253 0.000134379 -0.000856736 0.000150621 4.67419e-05 
1667.05 0 0.000483213 -0.00938223 -4.9388e-05 -0.000288812 -0.0275147 -0.000177254 -0.000308375 4.40289e-05 0.000210589 0.00270084 -0.000221456 -0.000243554 -0.000895101 -0.000209013 0.000392232 -0.000379824 0.0016672 -0.000441935 0.000584877 -0.000100898 0.000334253 -0.000677213 0.000230014 -0.000331255 7.09121e-05 -0.000226673 0.000155848 0.000411552 0.000129713 -0.000865888 0.000157107 5.38179e-05 
1667.4 0 0.000478663 -0.00894836 -5.54003e-05 -0.000291143 -0.0272817 -0.000181083 -0.000308924 5.53722e-05 0.000195348 0.00333163 -0.00021114 -0.000234967 -0.000891752 -0.000215043 0.00037006 -0.000391651 0.0016568 -0.000397681 0.000574227 -0.000119149 0.000316495 -0.000662124 0.000233335 -0.0003373 5.28662e-05 -0.000230562 0.000166746 0.000421224 0.000127472 -0.000874542 0.000163374 6.10836e-05 
1667.75 0 0.000474385 -0.00851499 -6.19181e-05 -0.000293568 -0.0270302 -0.000181957 -0.00030715 6.40327e-05 0.000180036 0.00395769 -0.000204114 -0.000222025 -0.000887963 -0.000223704 0.000349952 -0.000405172 0.00164078 -0.000353595 0.000562557 -0.000127933 0.000299333 -0.000648169 0.00023817 -0.000345089 3.46888e-05 -0.00023547 0.000175666 0.000430728 0.000126946 -0.00088242 0.000170827 6.77646e-05 
1668.1 0 0.000469434 -0.00808295 -6.8426e-05 -0.000294994 -0.0267584 -0.000181367 -0.000302175 7.16659e-05 0.00016252 0.00457478 -0.00019887 -0.000206638 -0.000885086 -0.000232929 0.000329961 -0.000421727 0.00161873 -0.000308354 0.000551149 -0.000125984 0.000281934 -0.000634676 0.000243572 -0.00035214 1.77702e-05 -0.000242158 0.000180754 0.000439193 0.000126409 -0.000889148 0.000179304 7.3482e-05 
1668.45 0 0.000463247 -0.00765058 -7.40994e-05 -0.000294504 -0.0264654 -0.000179631 -0.000292339 8.18259e-05 0.00014287 0.00517588 -0.000194483 -0.000191608 -0.000883879 -0.000242042 0.000310915 -0.000440409 0.00159245 -0.000261271 0.000538921 -0.000113321 0.000264272 -0.000621032 0.000248393 -0.000357915 2.75483e-06 -0.000249303 0.000182682 0.000446939 0.000125244 -0.000894723 0.000187377 7.85539e-05 
1668.8 0 0.000456227 -0.00721634 -7.8285e-05 -0.000292468 -0.0261535 -0.000177197 -0.000276891 9.72879e-05 0.000124623 0.00575938 -0.000191667 -0.000178255 -0.000883741 -0.000251356 0.000294437 -0.000458579 0.00156273 -0.000211287 0.000525275 -9.19182e-05 0.000247015 -0.000607271 0.000252288 -0.000363914 -1.08004e-05 -0.000254839 0.000182663 0.000454152 0.000124002 -0.000898426 0.000194227 8.38391e-05 
1669.15 0 0.000448499 -0.00678238 -8.05658e-05 -0.000290085 -0.0258239 -0.000176727 -0.000256906 0.000118343 0.000110287 0.00632627 -0.000191678 -0.000166198 -0.000883303 -0.000260678 0.000279424 -0.000474102 0.00152836 -0.000158856 0.000510116 -6.4145e-05 0.000230697 -0.000594027 0.000256321 -0.000370337 -2.336e-05 -0.000258147 0.000180767 0.000460679 0.000121846 -0.000900799 0.000199974 9.02329e-05 
1669.5 0 0.000439875 -0.00634971 -8.10889e-05 -0.000287624 -0.0254769 -0.000180436 -0.000234287 0.000141458 9.81509e-05 0.00687594 -0.000192617 -0.000155292 -0.000881791 -0.000269231 0.000263301 -0.000486858 0.00148975 -0.000106363 0.00049282 -3.31778e-05 0.00021602 -0.000581792 0.000261427 -0.000375923 -3.48775e-05 -0.000260486 0.000176983 0.000466498 0.000117625 -0.000903258 0.000204996 9.74126e-05 
1669.85 0 0.000430275 -0.00591659 -8.04442e-05 -0.000284099 -0.0251151 -0.000187301 -0.000210972 0.000162246 8.51404e-05 0.00740868 -0.000191641 -0.000145384 -0.000877896 -0.000277424 0.00024423 -0.000497385 0.00144885 -5.45237e-05 0.000475327 -2.79417e-07 0.000201631 -0.000570424 0.000268208 -0.000379302 -4.47661e-05 -0.000262522 0.000171391 0.00047124 0.000112366 -0.00090491 0.000209422 0.000103594 
1670.2 0 0.000420359 -0.00548133 -7.90553e-05 -0.000279212 -0.0247414 -0.000195086 -0.000187257 0.000179112 7.13338e-05 0.0079278 -0.000188672 -0.000134873 -0.000870842 -0.000285296 0.000222682 -0.000504874 0.00140581 -1.60999e-06 0.000461589 3.38823e-05 0.000185503 -0.000558729 0.000276754 -0.000380168 -5.37794e-05 -0.000263682 0.000164877 0.000474744 0.000107688 -0.000904033 0.000213535 0.000107308 
1670.55 0 0.000410709 -0.0050446 -7.71314e-05 -0.000273762 -0.0243571 -0.000203092 -0.000162205 0.000192501 6.09957e-05 0.00843845 -0.000184076 -0.000122781 -0.000861607 -0.000292307 0.000198393 -0.000506956 0.00136019 5.24722e-05 0.000452838 6.6473e-05 0.000168278 -0.000545317 0.000287598 -0.000378872 -6.37738e-05 -0.000263979 0.00015795 0.000478317 0.000103697 -0.000900747 0.000217683 0.000108536 
1670.9 0 0.000399962 -0.00460821 -7.48704e-05 -0.000268798 -0.0239599 -0.000212884 -0.000135073 0.000202681 5.67852e-05 0.00894319 -0.000178558 -0.000109851 -0.000851318 -0.00029957 0.000169153 -0.000502736 0.00131188 0.000105308 0.00044718 9.55781e-05 0.000152122 -0.000530463 0.000301562 -0.000375543 -7.54499e-05 -0.000264008 0.000151124 0.000482836 0.000100359 -0.000896488 0.000221621 0.000108149 
1671.25 0 0.000387108 -0.00417326 -7.1845e-05 -0.000264375 -0.0235483 -0.000227432 -0.000104502 0.000208617 5.68986e-05 0.00944094 -0.000173017 -9.769e-05 -0.000840421 -0.000308419 0.000133582 -0.000494259 0.0012619 0.000155996 0.000441247 0.000120726 0.000138215 -0.000514791 0.000318109 -0.000370102 -8.83418e-05 -0.000263529 0.000146215 0.000488472 9.73554e-05 -0.000893455 0.000224367 0.000106704 
1671.6 0 0.000373308 -0.00374185 -6.74471e-05 -0.000260181 -0.0231213 -0.000249329 -6.85474e-05 0.000209299 5.83285e-05 0.00992863 -0.000166295 -8.73415e-05 -0.00082895 -0.000318787 9.24551e-05 -0.000483014 0.00121116 0.000205561 0.000433194 0.000142561 0.000126394 -0.000499019 0.000335177 -0.000362692 -0.000101853 -0.000262218 0.000143392 0.000496145 9.40618e-05 -0.000892226 0.000226168 0.000105407 
1671.95 0 0.000360824 -0.00331501 -6.18134e-05 -0.000255825 -0.0226766 -0.000279047 -2.85732e-05 0.000206235 6.01335e-05 0.0104027 -0.000157037 -7.951e-05 -0.000816619 -0.000330163 4.805e-05 -0.000469352 0.0011576 0.000255243 0.000422947 0.000163505 0.000115958 -0.000484218 0.000351041 -0.000353678 -0.000115783 -0.000260045 0.000141016 0.000504485 9.02094e-05 -0.00089068 0.000229026 0.000104479 
1672.3 0 0.000350952 -0.002891 -5.61203e-05 -0.0002519 -0.0222145 -0.000312476 1.20984e-05 0.000202552 6.39625e-05 0.0108623 -0.000145813 -7.48238e-05 -0.000802963 -0.000342583 2.66208e-06 -0.000454859 0.00109867 0.000305109 0.000408823 0.000185737 0.00010514 -0.000470517 0.000365072 -0.000343941 -0.000129619 -0.000257677 0.000137575 0.000509915 8.60532e-05 -0.000886848 0.000233205 0.000102987 
1672.65 0 0.000343139 -0.00246937 -5.13185e-05 -0.000249179 -0.0217392 -0.000344631 5.26419e-05 0.000199643 7.10476e-05 0.0113085 -0.000135181 -7.15996e-05 -0.000788895 -0.000354855 -4.02941e-05 -0.000440219 0.00103589 0.000353851 0.000388098 0.000208178 9.27564e-05 -0.000456628 0.000377087 -0.000334058 -0.000142425 -0.000254928 0.000133505 0.000511138 8.23094e-05 -0.000880394 0.000236629 0.000101371 
1673 0 0.000337023 -0.00205135 -4.77818e-05 -0.000247042 -0.0212527 -0.000374766 9.34099e-05 0.000198079 8.08145e-05 0.0117413 -0.00012756 -6.71232e-05 -0.000776557 -0.000364795 -7.80082e-05 -0.000423913 0.000973765 0.000399295 0.000361042 0.00022653 7.90514e-05 -0.00044183 0.000387631 -0.000325442 -0.000154345 -0.000250237 0.000130042 0.000509857 7.87861e-05 -0.000872135 0.000238457 0.000100693 
1673.35 0 0.000333236 -0.00163701 -4.55599e-05 -0.000244078 -0.0207543 -0.000404014 0.000134333 0.00019841 9.11105e-05 0.0121595 -0.000122646 -5.95184e-05 -0.000766512 -0.000370902 -0.000111423 -0.000404759 0.000915943 0.000440472 0.000329913 0.000239301 6.45594e-05 -0.000426686 0.00039752 -0.000318945 -0.000165892 -0.000242798 0.000127212 0.000507233 7.44984e-05 -0.00086319 0.00023975 0.000100784 
1673.7 0 0.000331616 -0.00122583 -4.40095e-05 -0.000240357 -0.0202459 -0.000432452 0.000174774 0.000198144 0.00010025 0.0125618 -0.000118959 -4.72639e-05 -0.000756746 -0.000374966 -0.000142869 -0.000383757 0.000862863 0.00047853 0.000296844 0.000248406 4.89583e-05 -0.000411938 0.000406522 -0.000313416 -0.000177264 -0.000233685 0.000125739 0.000504008 6.96389e-05 -0.000854074 0.00024185 0.000101397 
1674.05 0 0.000330626 -0.000818513 -4.16576e-05 -0.000236928 -0.0197299 -0.000463663 0.000214285 0.000193411 0.000108095 0.0129463 -0.00011644 -2.79936e-05 -0.000745334 -0.000379296 -0.00017207 -0.000362943 0.00081216 0.000514998 0.000264084 0.000255699 3.13154e-05 -0.000398235 0.000414972 -0.000309432 -0.000188224 -0.000223989 0.000126415 0.000500755 6.48734e-05 -0.000845883 0.000245321 0.000103203 
1674.4 0 0.000330123 -0.000416134 -3.69059e-05 -0.000234458 -0.0192063 -0.000500638 0.000251333 0.000181508 0.000114287 0.0133139 -0.000114916 -2.37678e-06 -0.000733069 -0.000383417 -0.0001967 -0.000341042 0.000762086 0.000550478 0.000232457 0.000261864 1.12646e-05 -0.000385783 0.000423997 -0.000308778 -0.00019756 -0.000213115 0.000128906 0.000497351 5.92238e-05 -0.000838837 0.000248651 0.000104891 
1674.75 0 0.00033121 -1.89915e-05 -3.04497e-05 -0.000233174 -0.0186722 -0.000539075 0.000284126 0.000162285 0.000119977 0.0136662 -0.00011193 2.49566e-05 -0.000721709 -0.000384898 -0.000215804 -0.000314248 0.000712589 0.000585344 0.000200997 0.000267627 -1.00415e-05 -0.000373264 0.000433352 -0.000310628 -0.000204529 -0.000202017 0.000132003 0.000493286 5.13751e-05 -0.000831708 0.000249928 0.000104933 
1675.1 0 0.00033361 0.000374753 -2.37758e-05 -0.000232989 -0.0181263 -0.000573463 0.000312922 0.000138801 0.00013013 0.014001 -0.000105822 5.18072e-05 -0.000710906 -0.000383241 -0.000228584 -0.000282148 0.00066402 0.000619667 0.000168981 0.000273945 -3.0329e-05 -0.00035837 0.000441581 -0.000313615 -0.000209948 -0.00019299 0.000134383 0.000487855 4.0742e-05 -0.000823956 0.000249253 0.000103897 
1675.45 0 0.000335423 0.000765079 -1.67479e-05 -0.000234135 -0.0175728 -0.000605813 0.000339462 0.000115786 0.000148428 0.0143144 -9.78737e-05 7.79721e-05 -0.000700197 -0.000379503 -0.000235947 -0.000249133 0.000617023 0.00065271 0.00013732 0.000281716 -4.93185e-05 -0.000340367 0.000448868 -0.000318123 -0.000214579 -0.000186669 0.000135034 0.000481097 2.79879e-05 -0.000817038 0.000246806 0.000101257 
1675.8 0 0.000336265 0.00115008 -9.99771e-06 -0.000236737 -0.0170134 -0.000641683 0.000364569 9.7181e-05 0.000172164 0.0146058 -9.13282e-05 0.000101607 -0.000690117 -0.000375647 -0.000242014 -0.000219261 0.000573639 0.000683892 0.000107176 0.000289768 -6.80145e-05 -0.00032077 0.000455578 -0.000325038 -0.000218802 -0.000182318 0.000132849 0.000472596 1.55086e-05 -0.000810998 0.000241576 9.77949e-05 
1676.15 0 0.000336773 0.00153002 -5.01341e-06 -0.000241245 -0.0164479 -0.000679889 0.000386805 8.57164e-05 0.000197042 0.0148774 -8.81969e-05 0.000119812 -0.000677261 -0.000374103 -0.000249135 -0.000194201 0.000534621 0.000711673 7.84663e-05 0.000294947 -8.60848e-05 -0.000300723 0.000460348 -0.000334238 -0.000223062 -0.000179451 0.000126946 0.000462652 4.46686e-06 -0.000804464 0.000234046 9.6321e-05 
1676.5 0 0.000336358 0.00190474 -1.38193e-07 -0.000247883 -0.0158773 -0.000714113 0.000404504 8.12056e-05 0.000221901 0.0151312 -8.68453e-05 0.000132579 -0.00065931 -0.000374091 -0.000257282 -0.000173785 0.000498747 0.000734097 5.10896e-05 0.000294653 -0.000103646 -0.00028005 0.000462644 -0.000344918 -0.000227217 -0.000178539 0.000117596 0.000451966 -5.46166e-06 -0.000796903 0.000225485 9.75671e-05 
1676.85 0 0.00033258 0.00227334 5.67717e-06 -0.000255219 -0.0153002 -0.000744448 0.000416571 8.08374e-05 0.000247697 0.0153679 -8.34148e-05 0.000142017 -0.000640154 -0.00037288 -0.000264933 -0.000157775 0.000463877 0.000751388 2.43359e-05 0.00028787 -0.000121588 -0.000258334 0.000464621 -0.000356407 -0.000230408 -0.00017954 0.000106519 0.000440332 -1.51777e-05 -0.000788753 0.000216061 0.000100359 
1677.2 0 0.000325311 0.00263586 1.05413e-05 -0.000261377 -0.0147145 -0.000777565 0.000422116 8.07201e-05 0.0002739 0.0155869 -7.7057e-05 0.000147052 -0.000623987 -0.000370103 -0.00026852 -0.000146689 0.000430458 0.000764996 -1.62362e-06 0.000274312 -0.000139071 -0.000235097 0.000466887 -0.000368273 -0.000232122 -0.000181481 9.65992e-05 0.000428492 -2.71306e-05 -0.000780759 0.00020661 0.000103803 
1677.55 0 0.000318332 0.00299328 1.32973e-05 -0.000265732 -0.0141216 -0.000813636 0.000421494 7.8359e-05 0.000298599 0.015788 -7.10435e-05 0.000145918 -0.000611435 -0.000366987 -0.00026605 -0.000140534 0.000400071 0.000776014 -2.58445e-05 0.000253802 -0.0001551 -0.000210936 0.000467017 -0.000381256 -0.000233223 -0.000184783 8.9571e-05 0.000418582 -4.349e-05 -0.000773006 0.000199268 0.000106796 
1677.9 0 0.000312326 0.0033448 1.4654e-05 -0.000269016 -0.013525 -0.000845182 0.000416703 7.16749e-05 0.00032163 0.0159731 -6.75727e-05 0.00014145 -0.000600731 -0.000365439 -0.000259684 -0.000136609 0.000372049 0.000785197 -4.73487e-05 0.000227405 -0.000170996 -0.00018683 0.000463614 -0.000396392 -0.000234685 -0.000189991 8.53196e-05 0.00041185 -6.38707e-05 -0.000765431 0.000194848 0.00010897 
1678.25 0 0.000304709 0.00368893 1.60538e-05 -0.000272189 -0.0129258 -0.000869045 0.000407163 5.93978e-05 0.000344552 0.0161437 -6.59635e-05 0.00013845 -0.000591192 -0.000366444 -0.000252572 -0.000132014 0.000344523 0.000793885 -6.48878e-05 0.000198873 -0.0001887 -0.000164123 0.0004582 -0.000412272 -0.000236325 -0.000196422 8.33697e-05 0.000407082 -8.66226e-05 -0.000758642 0.000193028 0.000111626 
1678.6 0 0.000295352 0.00402567 1.8343e-05 -0.000274867 -0.0123213 -0.000887026 0.000390887 4.34887e-05 0.000367444 0.0162991 -6.40846e-05 0.000138885 -0.000584384 -0.000368076 -0.000245821 -0.000126673 0.000315928 0.000802662 -7.85202e-05 0.000171713 -0.000209363 -0.00014301 0.000451883 -0.000426914 -0.000237922 -0.000202224 8.32777e-05 0.000403376 -0.000110847 -0.00075287 0.000192818 0.00011619 
1678.95 0 0.000284042 0.00435554 2.15588e-05 -0.000275945 -0.011709 -0.000901987 0.000369119 2.60168e-05 0.000388669 0.0164382 -6.09028e-05 0.000140337 -0.000583313 -0.000367444 -0.000238935 -0.000122029 0.000286163 0.000812252 -8.87695e-05 0.000147315 -0.000232607 -0.000122594 0.000444633 -0.000439254 -0.000239521 -0.00020575 8.47064e-05 0.000400921 -0.000135485 -0.000747675 0.000192986 0.000122815 
1679.3 0 0.000269955 0.00467822 2.51696e-05 -0.000274889 -0.0110894 -0.000916339 0.000343866 6.27772e-06 0.000407234 0.0165626 -5.74651e-05 0.000140746 -0.000590755 -0.000364735 -0.000232493 -0.000118468 0.00025629 0.000825154 -9.62461e-05 0.000126901 -0.000256607 -0.000102706 0.000436416 -0.000448176 -0.000240671 -0.000207437 8.6445e-05 0.000399079 -0.000159552 -0.000742535 0.000192781 0.000130207 
1679.65 0 0.00025366 0.00499253 2.85413e-05 -0.000272862 -0.010465 -0.000930409 0.000316229 -1.53494e-05 0.000422939 0.0166727 -5.5249e-05 0.000140852 -0.000603902 -0.000361355 -0.000229369 -0.000114868 0.000226175 0.000842974 -0.000102356 0.000112927 -0.000279626 -8.39329e-05 0.000428015 -0.000453503 -0.000241483 -0.00020875 8.62494e-05 0.000396678 -0.000182805 -0.00073664 0.000192437 0.000136849 
1680 0 0.000236433 0.00529723 3.28037e-05 -0.000270934 -0.00983764 -0.000941298 0.000286983 -3.4902e-05 0.000434971 0.0167666 -5.43729e-05 0.000141378 -0.000614547 -0.000357495 -0.000231347 -0.000112652 0.000194869 0.000864831 -0.000110383 0.000106168 -0.000300291 -6.57944e-05 0.00041874 -0.000457318 -0.000242496 -0.000211612 8.39461e-05 0.000391554 -0.000203923 -0.000729327 0.000192569 0.000140961 
1680.35 0 0.000217956 0.0055917 3.91052e-05 -0.000269065 -0.00920844 -0.000946045 0.000256532 -4.88217e-05 0.000443632 0.016844 -5.30284e-05 0.00014278 -0.00061865 -0.000355228 -0.000237266 -0.0001138 0.000160868 0.000889564 -0.000123521 0.000102535 -0.000317894 -4.72381e-05 0.000407171 -0.000461597 -0.000244367 -0.000216914 8.13743e-05 0.000382821 -0.000221325 -0.000720847 0.000192547 0.000141507 
1680.7 0 0.000197614 0.00587641 4.55439e-05 -0.000267578 -0.00857886 -0.000946072 0.00022572 -5.68359e-05 0.000450944 0.0169069 -5.02388e-05 0.000143776 -0.000618132 -0.00035535 -0.000244264 -0.000116066 0.000123177 0.00091616 -0.000142649 9.88944e-05 -0.000333306 -2.85045e-05 0.000393967 -0.000465769 -0.000246924 -0.000224859 7.89935e-05 0.000372095 -0.000235141 -0.000711386 0.000191825 0.000139258 
1681.05 0 0.00017564 0.0061524 5.02901e-05 -0.000266084 -0.00795125 -0.000944094 0.000196478 -6.18013e-05 0.000456803 0.0169559 -4.79102e-05 0.000141053 -0.000615135 -0.00035428 -0.00025142 -0.000116914 8.29182e-05 0.000944749 -0.000167053 9.54227e-05 -0.000348197 -1.01028e-05 0.000380699 -0.000468202 -0.000249591 -0.000234923 7.78272e-05 0.000360419 -0.000245934 -0.00070101 0.000190636 0.000134947 
1681.4 0 0.000152578 0.00642029 5.4246e-05 -0.000263663 -0.00732786 -0.000941205 0.00017048 -6.69217e-05 0.00045997 0.0169909 -4.56084e-05 0.000131175 -0.000611117 -0.000348921 -0.000259208 -0.000117885 4.15312e-05 0.000974979 -0.000195406 9.22237e-05 -0.000362861 7.45151e-06 0.000366241 -0.000468142 -0.000251835 -0.000245532 7.82856e-05 0.000346147 -0.000253828 -0.000689143 0.000189425 0.00012951 
1681.75 0 0.000129396 0.00668025 5.78974e-05 -0.000259738 -0.00670931 -0.000936841 0.000147349 -7.33245e-05 0.00046243 0.0170122 -3.93267e-05 0.000114319 -0.000606952 -0.000337131 -0.000265522 -0.000121641 -2.14065e-06 0.00100454 -0.00022656 8.93945e-05 -0.000376926 2.38437e-05 0.000349342 -0.000464641 -0.000251808 -0.000255377 7.96153e-05 0.000327632 -0.000258446 -0.000674974 0.000187934 0.0001254 
1682.1 0 0.000108046 0.00693176 6.1367e-05 -0.000253724 -0.00609328 -0.000929049 0.000125629 -8.11987e-05 0.000466354 0.017019 -2.78835e-05 9.34068e-05 -0.000600537 -0.000318852 -0.000266892 -0.000129117 -4.84388e-05 0.00103196 -0.000256982 8.55179e-05 -0.000390641 3.96743e-05 0.000331283 -0.000456695 -0.000248509 -0.000264076 8.16155e-05 0.000306509 -0.000260675 -0.00065926 0.000186119 0.000124289 
1682.45 0 9.00229e-05 0.00717419 6.52541e-05 -0.00024616 -0.0054769 -0.000917305 0.000104615 -9.04695e-05 0.000470885 0.0170094 -1.34546e-05 7.36159e-05 -0.000588959 -0.000297299 -0.000262588 -0.000138241 -9.57996e-05 0.00105642 -0.000282373 7.86387e-05 -0.000403695 5.49481e-05 0.00031371 -0.000445247 -0.000243177 -0.000271586 8.39783e-05 0.000284618 -0.000261821 -0.00064183 0.000183697 0.000124955 
1682.8 0 7.41409e-05 0.00740779 6.92363e-05 -0.000238225 -0.00485905 -0.000905017 8.41772e-05 -9.96744e-05 0.000473736 0.016984 3.52531e-06 5.69281e-05 -0.000570743 -0.00027522 -0.000254716 -0.00014509 -0.000143912 0.00107786 -0.000303097 6.90034e-05 -0.000415589 6.87638e-05 0.000297495 -0.000431787 -0.000237117 -0.000277547 8.63161e-05 0.000262494 -0.000261595 -0.000621643 0.000179985 0.00012578 
1683.15 0 5.92191e-05 0.00763354 7.29086e-05 -0.000230653 -0.00424061 -0.000896316 6.40302e-05 -0.000108476 0.000473595 0.0169449 2.39865e-05 4.08016e-05 -0.00054706 -0.000253933 -0.000244502 -0.000148418 -0.000192678 0.00109708 -0.000320939 5.7842e-05 -0.000425665 8.13455e-05 0.0002836 -0.000416334 -0.000230925 -0.000283514 8.81961e-05 0.00024087 -0.000258626 -0.000599384 0.000174226 0.000126782 
1683.5 0 4.51711e-05 0.00784985 7.76578e-05 -0.000224281 -0.00362134 -0.000892003 4.37985e-05 -0.000119331 0.000471289 0.0168932 4.77143e-05 2.24481e-05 -0.000521135 -0.000234934 -0.000231661 -0.000149449 -0.000240609 0.00111549 -0.00033662 4.48048e-05 -0.000433735 9.40979e-05 0.00027091 -0.000399715 -0.000224934 -0.000291869 8.945e-05 0.000220368 -0.000252688 -0.000575017 0.000166007 0.000129026 
1683.85 0 3.14513e-05 0.00805483 8.39538e-05 -0.000219558 -0.0029992 -0.000890854 2.30776e-05 -0.000134669 0.000469464 0.0168286 7.44744e-05 1.44309e-06 -0.000495848 -0.000219349 -0.00021725 -0.000149874 -0.000287305 0.00113373 -0.000350325 2.90633e-05 -0.000441599 0.000107711 0.000257665 -0.00038284 -0.000218578 -0.000303387 9.05137e-05 0.000201229 -0.000245497 -0.000548216 0.000156303 0.000132285 
1684.2 0 1.76695e-05 0.00824737 9.03801e-05 -0.000215576 -0.00237475 -0.000891573 1.48557e-06 -0.000154441 0.000470228 0.0167506 0.000104819 -2.03137e-05 -0.000471231 -0.000206551 -0.000203599 -0.000149766 -0.000331513 0.0011503 -0.000362056 1.25779e-05 -0.000450767 0.000121257 0.000244413 -0.000365214 -0.000212224 -0.000314934 9.12689e-05 0.000182675 -0.000239002 -0.000520224 0.000146278 0.000135901 
1684.55 0 3.52115e-06 0.00842719 9.58441e-05 -0.000211485 -0.00175019 -0.000892339 -2.15321e-05 -0.00017703 0.000474148 0.01666 0.000139105 -4.09921e-05 -0.000445935 -0.00019621 -0.000192827 -0.000146007 -0.000370486 0.00116283 -0.000371471 -1.19522e-06 -0.000460394 0.000134443 0.000232859 -0.000345872 -0.000207008 -0.000322985 9.17703e-05 0.000164364 -0.000233214 -0.000491926 0.000137178 0.000139788 
1684.9 0 -1.13645e-05 0.00859423 0.000100595 -0.00020737 -0.00112954 -0.000892806 -4.43559e-05 -0.000200545 0.000480654 0.0165572 0.000176941 -5.95166e-05 -0.000419134 -0.000188362 -0.000187165 -0.000137804 -0.000403918 0.00116963 -0.000379029 -1.23938e-05 -0.000468807 0.00014832 0.000223589 -0.000324752 -0.000202279 -0.000327662 9.19851e-05 0.00014673 -0.000227304 -0.000463635 0.000129297 0.000143533 
1685.25 0 -2.63478e-05 0.00874786 0.000105539 -0.000203278 -0.000515213 -0.000893814 -6.4738e-05 -0.000222286 0.000488846 0.0164425 0.000219322 -7.33377e-05 -0.00039072 -0.000182791 -0.000186592 -0.000127779 -0.000434817 0.00117089 -0.000386359 -2.24284e-05 -0.000474364 0.000165003 0.00021592 -0.000302134 -0.000196336 -0.000329802 9.07833e-05 0.000130205 -0.0002208 -0.000435366 0.000121733 0.000146813 
1685.6 0 -4.08551e-05 0.00888911 0.000110488 -0.00019938 9.20894e-05 -0.000895513 -8.20547e-05 -0.000241659 0.000498314 0.0163141 0.000267157 -8.05025e-05 -0.000361465 -0.000179888 -0.000187169 -0.000117907 -0.000464868 0.00116878 -0.00039539 -3.08905e-05 -0.000476097 0.000185891 0.000208523 -0.000279014 -0.00018893 -0.00032871 8.77307e-05 0.000114352 -0.000214055 -0.000407663 0.000114747 0.000148893 
1685.95 0 -5.47884e-05 0.00901989 0.000114606 -0.000195339 0.000690448 -0.000898689 -9.65538e-05 -0.000260473 0.000509556 0.0161708 0.000319563 -8.33975e-05 -0.000334022 -0.00018022 -0.000185441 -0.000108593 -0.000493356 0.00116426 -0.00040715 -3.76632e-05 -0.000473614 0.000209323 0.000200972 -0.000256716 -0.000180936 -0.000325469 8.35136e-05 9.95633e-05 -0.000208936 -0.000381692 0.000109766 0.000148022 
1686.3 0 -6.76803e-05 0.0091407 0.000117176 -0.00019041 0.00127687 -0.000904555 -0.000107833 -0.00027977 0.000521763 0.0160129 0.000374637 -8.46698e-05 -0.000311051 -0.000184659 -0.000180701 -0.000100238 -0.000520055 0.00115487 -0.000420363 -4.36855e-05 -0.000468503 0.000233565 0.000193994 -0.000235608 -0.000171974 -0.000322165 7.94365e-05 8.68707e-05 -0.000205623 -0.000357475 0.000106707 0.000144959 
1686.65 0 -7.89987e-05 0.00925092 0.00011726 -0.000185126 0.00185025 -0.000912131 -0.000113558 -0.000299361 0.000534455 0.0158408 0.000429591 -8.54523e-05 -0.00029354 -0.000192012 -0.000171337 -9.22929e-05 -0.000545611 0.00113935 -0.000434674 -5.03369e-05 -0.000462658 0.000257737 0.00018686 -0.000215119 -0.000162346 -0.000318321 7.62355e-05 7.59206e-05 -0.000203139 -0.000334409 0.000104147 0.000143016 
1687 0 -8.95135e-05 0.0093504 0.000115328 -0.000180123 0.00241321 -0.000918277 -0.000111816 -0.000318549 0.000548667 0.0156554 0.000481712 -8.61303e-05 -0.000278675 -0.000198605 -0.000158014 -8.38168e-05 -0.000570439 0.00111994 -0.000449114 -5.76e-05 -0.000455867 0.000280233 0.000179715 -0.00019354 -0.000153203 -0.000313188 7.36956e-05 6.6825e-05 -0.000202113 -0.000313058 0.000102036 0.000143308 
1687.35 0 -0.00010131 0.00943933 0.000113544 -0.000175047 0.0029685 -0.000922349 -0.000102813 -0.000338064 0.000564329 0.0154594 0.000528998 -8.54751e-05 -0.000264026 -0.000201215 -0.000145296 -7.46138e-05 -0.000594875 0.00110005 -0.00046089 -6.4663e-05 -0.000447961 0.000301076 0.00017399 -0.000169755 -0.000145174 -0.0003079 7.17204e-05 5.90115e-05 -0.000203274 -0.000293184 0.000100089 0.000146063 
1687.7 0 -0.000114957 0.00951897 0.000112337 -0.000168541 0.00351528 -0.000927956 -8.76484e-05 -0.000360412 0.000581183 0.0152564 0.000571366 -8.14024e-05 -0.000249906 -0.000199449 -0.000135413 -6.46017e-05 -0.000619907 0.00108142 -0.000469011 -6.81965e-05 -0.00044171 0.000321952 0.000170756 -0.000144054 -0.000139634 -0.000303349 7.05383e-05 5.11046e-05 -0.0002052 -0.000273861 9.65198e-05 0.000151195 
1688.05 0 -0.000128725 0.0095913 0.000111426 -0.000161008 0.00405234 -0.000937491 -6.82185e-05 -0.000386586 0.00060007 0.0150493 0.000609853 -7.42575e-05 -0.00023503 -0.000194594 -0.000129814 -5.30752e-05 -0.00064548 0.00106377 -0.000475329 -6.46688e-05 -0.000438607 0.00034301 0.000169392 -0.000117709 -0.000136677 -0.000299209 7.04218e-05 4.25e-05 -0.00020501 -0.000254936 8.96857e-05 0.000156979 
1688.4 0 -0.000141227 0.00965717 0.000110747 -0.000153383 0.0045804 -0.000949161 -4.90793e-05 -0.000416545 0.000620838 0.0148376 0.000644124 -6.70352e-05 -0.000216004 -0.000186105 -0.000130589 -3.98453e-05 -0.000671703 0.0010479 -0.000481989 -5.45783e-05 -0.000437427 0.00036366 0.000167986 -9.21049e-05 -0.000133465 -0.000294613 7.04053e-05 3.42242e-05 -0.000201625 -0.000234911 8.02306e-05 0.000161648 
1688.75 0 -0.000153164 0.00971564 0.000111671 -0.00014552 0.00509839 -0.000960239 -3.31963e-05 -0.000447791 0.000640965 0.0146176 0.00067509 -6.12164e-05 -0.000190957 -0.00017301 -0.000136575 -2.51748e-05 -0.000699943 0.00103495 -0.000488735 -3.95613e-05 -0.000437003 0.000384148 0.000164253 -6.89866e-05 -0.000128321 -0.000288959 6.86726e-05 2.77069e-05 -0.000196397 -0.00021314 7.03483e-05 0.000164248 
1689.1 0 -0.00016551 0.00976582 0.000114267 -0.000137794 0.00560383 -0.000969071 -1.96673e-05 -0.000475661 0.000656325 0.0143881 0.000706956 -5.68012e-05 -0.000162261 -0.00015672 -0.000145037 -7.97179e-06 -0.00072959 0.00102684 -0.000494341 -2.14409e-05 -0.000437361 0.000405567 0.000156725 -4.87482e-05 -0.000121226 -0.000282628 6.63154e-05 2.30534e-05 -0.000188783 -0.000190955 6.17512e-05 0.000164767 
1689.45 0 -0.00017857 0.0098073 0.000115803 -0.000130299 0.00609579 -0.000975394 -6.54582e-06 -0.000498595 0.000662951 0.0141487 0.000741343 -5.3368e-05 -0.000131926 -0.000139134 -0.00015403 1.13778e-05 -0.000759059 0.001027 -0.000498334 -3.90852e-06 -0.000439064 0.000427633 0.000146054 -2.98512e-05 -0.000112062 -0.000276429 6.44865e-05 1.88013e-05 -0.000179108 -0.00016975 5.47165e-05 0.000165044 
1689.8 0 -0.000191051 0.00984046 0.000115169 -0.000122325 0.00657311 -0.000980368 5.47786e-06 -0.000516669 0.000660056 0.0138986 0.000774093 -4.97342e-05 -0.000100908 -0.000120882 -0.000161793 3.1659e-05 -0.000786456 0.00103425 -0.000502281 1.16525e-05 -0.000441061 0.000448579 0.000133754 -1.24898e-05 -0.000102442 -0.000270478 6.17055e-05 1.41638e-05 -0.000169095 -0.00014965 4.85579e-05 0.00016655 
1690.15 0 -0.000202219 0.00986718 0.000113092 -0.000114481 0.00703341 -0.000983385 1.5004e-05 -0.000528715 0.00065091 0.0136389 0.000800525 -4.46404e-05 -7.04607e-05 -0.000101359 -0.000168676 5.34395e-05 -0.000810962 0.00104351 -0.000507424 2.6619e-05 -0.000442517 0.000467779 0.000120453 3.40938e-06 -9.43826e-05 -0.000264515 5.79399e-05 8.89997e-06 -0.000158638 -0.000129682 4.27308e-05 0.00016911 
1690.5 0 -0.000213436 0.00988843 0.000110513 -0.000108188 0.00747474 -0.000984806 2.49528e-05 -0.000535638 0.000639571 0.0133708 0.000819528 -3.88948e-05 -4.12404e-05 -7.95448e-05 -0.000176796 7.82616e-05 -0.000833148 0.00104977 -0.000514204 4.28584e-05 -0.000442341 0.0004854 0.000106735 1.75059e-05 -8.80896e-05 -0.000257552 5.36711e-05 2.06871e-06 -0.000147126 -0.000109694 3.63947e-05 0.000172255 
1690.85 0 -0.000225381 0.0099026 0.000107436 -0.000103309 0.00789699 -0.000986375 3.84179e-05 -0.000540099 0.000626603 0.013096 0.000830347 -3.45613e-05 -1.24135e-05 -5.67591e-05 -0.000186823 0.000106013 -0.000852445 0.00105069 -0.000521894 6.31324e-05 -0.000438759 0.000500069 9.34692e-05 2.78339e-05 -8.13609e-05 -0.000249507 4.9598e-05 -5.82444e-06 -0.00013467 -9.05133e-05 2.94192e-05 0.000175851 
1691.2 0 -0.000238137 0.00990822 0.000104187 -9.85787e-05 0.00830145 -0.000988184 5.56768e-05 -0.000544446 0.000610123 0.0128143 0.000832764 -3.12462e-05 1.601e-05 -3.65537e-05 -0.000196646 0.000134427 -0.000868092 0.00104683 -0.000528563 8.53682e-05 -0.000432052 0.000512131 7.99674e-05 3.31881e-05 -7.29997e-05 -0.000242191 4.73062e-05 -1.35651e-05 -0.000121869 -7.30182e-05 2.19682e-05 0.000178961 
1691.55 0 -0.000252605 0.00990561 0.000101235 -9.34699e-05 0.00868881 -0.000989989 7.66064e-05 -0.000551945 0.000590653 0.0125237 0.000828992 -2.64968e-05 4.24879e-05 -1.88083e-05 -0.000204976 0.000162477 -0.000880933 0.00104023 -0.000533432 0.000106475 -0.000423914 0.000523115 6.5173e-05 3.4469e-05 -6.4545e-05 -0.000236097 4.57995e-05 -2.16395e-05 -0.000109853 -5.79658e-05 1.31037e-05 0.000180582 
1691.9 0 -0.000269048 0.00989559 9.7785e-05 -8.83952e-05 0.00905994 -0.000992414 0.000100897 -0.000563517 0.000570133 0.0122224 0.000821568 -1.80228e-05 6.65774e-05 1.12535e-07 -0.000213661 0.000191892 -0.000892407 0.00103141 -0.000536591 0.000127083 -0.00041601 0.000533587 4.9606e-05 3.43435e-05 -5.88817e-05 -0.000230061 4.40618e-05 -3.15044e-05 -9.95327e-05 -4.4632e-05 2.62495e-06 0.000180831 
1692.25 0 -0.000286489 0.00987869 9.21677e-05 -8.37862e-05 0.00941668 -0.000995566 0.000128702 -0.000577063 0.000549916 0.0119106 0.000813713 -5.58735e-06 8.92123e-05 2.23317e-05 -0.000225129 0.000222186 -0.000903606 0.00101942 -0.000537613 0.000148157 -0.000408866 0.00054359 3.60051e-05 3.51596e-05 -5.74884e-05 -0.000223351 4.1843e-05 -4.24261e-05 -9.1988e-05 -3.09505e-05 -8.18875e-06 0.000179771 
1692.6 0 -0.000304151 0.0098541 8.46577e-05 -7.88975e-05 0.00976115 -0.000999008 0.00015748 -0.000589977 0.00053015 0.0115892 0.000805797 7.09461e-06 0.000110847 4.70683e-05 -0.000240536 0.000249088 -0.000914579 0.00100257 -0.000535391 0.000168315 -0.000401612 0.00055247 2.68254e-05 3.75222e-05 -5.80085e-05 -0.000216177 3.89118e-05 -5.29895e-05 -8.74541e-05 -1.67981e-05 -1.77919e-05 0.00017663 
1692.95 0 -0.000321194 0.00982164 7.72304e-05 -7.24917e-05 0.0100931 -0.00100255 0.000184215 -0.000602492 0.000511932 0.0112611 0.00079419 1.51369e-05 0.000130874 7.16106e-05 -0.00025926 0.000268869 -0.00092511 0.000980113 -0.000529653 0.000184906 -0.000395588 0.000559828 2.09399e-05 4.08672e-05 -5.79715e-05 -0.000209121 3.45621e-05 -6.33086e-05 -8.47847e-05 -2.95759e-06 -2.56525e-05 0.000171465 
1693.3 0 -0.000336345 0.00978169 7.04461e-05 -6.52124e-05 0.0104125 -0.00100501 0.00021098 -0.000615494 0.000497225 0.0109303 0.000777262 1.75309e-05 0.000149177 9.42593e-05 -0.00027771 0.000281502 -0.000936189 0.000951961 -0.00052216 0.000197246 -0.000392701 0.000565923 1.56502e-05 4.52799e-05 -5.78536e-05 -0.000203488 2.78853e-05 -7.34604e-05 -8.34031e-05 1.19564e-05 -3.26586e-05 0.000165274 
1693.65 0 -0.000350102 0.00973611 6.38859e-05 -5.88852e-05 0.0107209 -0.00100583 0.000237215 -0.000630537 0.000485925 0.0106005 0.000755967 1.64037e-05 0.000166291 0.000116484 -0.00029308 0.000289582 -0.000949009 0.000919537 -0.00051474 0.000204741 -0.000392775 0.000571506 9.86359e-06 5.15072e-05 -5.87964e-05 -0.000200363 1.93715e-05 -8.30392e-05 -8.22299e-05 2.97275e-05 -3.9116e-05 0.000158933 
1694 0 -0.000363543 0.00968576 5.80961e-05 -5.36286e-05 0.0110192 -0.00100538 0.000257795 -0.000650189 0.000476316 0.0102749 0.000731933 1.27217e-05 0.000181254 0.000141564 -0.000305305 0.000295531 -0.00096351 0.000886812 -0.000507142 0.000204901 -0.000395286 0.000576001 3.92326e-06 6.04187e-05 -5.98462e-05 -0.000199874 1.03752e-05 -9.30337e-05 -8.09099e-05 4.97337e-05 -4.42334e-05 0.000153567 
1694.35 0 -0.000376897 0.00962907 5.30811e-05 -4.82091e-05 0.0113083 -0.00100279 0.000271253 -0.000675176 0.000467003 0.00995274 0.000707839 7.37243e-06 0.000192369 0.000169472 -0.000315344 0.000299219 -0.000978729 0.000856855 -0.000498978 0.00019635 -0.000399515 0.000579771 -1.37135e-06 7.16553e-05 -5.87451e-05 -0.000201557 2.85581e-06 -0.000104686 -7.94339e-05 6.96381e-05 -4.80051e-05 0.000149427 
1694.7 0 -0.000390385 0.0095655 4.74287e-05 -4.27664e-05 0.0115872 -0.000999157 0.000279617 -0.000703931 0.000456569 0.00963005 0.000686705 2.63496e-07 0.000199314 0.000195745 -0.000323993 0.000299824 -0.000995302 0.000829851 -0.000489636 0.000180954 -0.000404721 0.000584543 -5.65215e-06 8.33658e-05 -5.52273e-05 -0.000204136 -1.92141e-06 -0.000117039 -7.76608e-05 8.79303e-05 -5.23407e-05 0.000144963 
1695.05 0 -0.000403316 0.00949603 3.91898e-05 -3.89179e-05 0.0118523 -0.000996778 0.000284731 -0.000733787 0.000444207 0.00930547 0.000669675 -1.03011e-05 0.000204409 0.000215926 -0.000332591 0.000296841 -0.00101365 0.000804225 -0.00047795 0.000163022 -0.000409852 0.000590884 -9.64682e-06 9.41002e-05 -5.06323e-05 -0.000206806 -5.428e-06 -0.000129474 -7.5189e-05 0.000104326 -5.82458e-05 0.000139264 
1695.4 0 -0.000414858 0.0094208 2.87867e-05 -3.79347e-05 0.0121028 -0.000994201 0.000286959 -0.000762242 0.00043036 0.00897978 0.000655791 -2.42191e-05 0.000209762 0.000229623 -0.000342107 0.000290557 -0.00103368 0.000779018 -0.000464562 0.000144831 -0.000413752 0.00059744 -1.43206e-05 0.000104823 -4.59895e-05 -0.000208809 -8.98263e-06 -0.000142919 -7.15155e-05 0.000119932 -6.58543e-05 0.000133098 
1695.75 0 -0.000424279 0.00933983 1.8198e-05 -3.78798e-05 0.012342 -0.000988808 0.000286329 -0.000788068 0.000415374 0.00865126 0.000643915 -3.9453e-05 0.000215949 0.000239382 -0.000353073 0.000282423 -0.00105592 0.000753105 -0.000451355 0.000124637 -0.000416877 0.000602729 -1.88409e-05 0.00011644 -4.27606e-05 -0.000210316 -1.22103e-05 -0.000157988 -6.81283e-05 0.000135573 -7.35517e-05 0.000127171 
1696.1 0 -0.000431953 0.0092539 9.43044e-06 -3.53474e-05 0.0125711 -0.000979639 0.000282929 -0.000811473 0.000399092 0.00831864 0.000633324 -5.22263e-05 0.000224077 0.000247619 -0.000364547 0.000271643 -0.00107911 0.000724995 -0.000439466 0.000101389 -0.000419884 0.000607051 -2.12711e-05 0.000127792 -4.16816e-05 -0.000212402 -1.51566e-05 -0.000174133 -6.67127e-05 0.000150888 -7.97165e-05 0.000121685 
1696.45 0 -0.00043856 0.00916398 3.4593e-06 -2.91663e-05 0.0127878 -0.00096771 0.000277144 -0.000832591 0.000383421 0.00798221 0.000623607 -5.95704e-05 0.000234339 0.000255388 -0.000375614 0.000258257 -0.00110051 0.000695148 -0.000428618 7.80375e-05 -0.000422644 0.00061011 -2.16821e-05 0.00013769 -4.26834e-05 -0.000214713 -1.82624e-05 -0.000189954 -6.68532e-05 0.000165957 -8.5058e-05 0.000116026 
1696.8 0 -0.000444402 0.00907086 -1.20598e-07 -2.12266e-05 0.0129894 -0.000954515 0.000269309 -0.000850506 0.000369643 0.00764353 0.000614154 -6.31081e-05 0.000245222 0.000261836 -0.000386083 0.000243169 -0.00111917 0.000667322 -0.000418398 5.79874e-05 -0.000425057 0.000610518 -2.05711e-05 0.00014589 -4.5352e-05 -0.000217026 -2.13198e-05 -0.000204729 -6.72698e-05 0.000181259 -9.04034e-05 0.000110502 
1697.15 0 -0.000450205 0.00897421 -2.17809e-06 -1.37034e-05 0.0131778 -0.000940969 0.000258088 -0.00086424 0.000355313 0.00730487 0.00060419 -6.73483e-05 0.00025627 0.000264806 -0.000395191 0.000226443 -0.00113571 0.000645843 -0.000410275 4.26659e-05 -0.000426379 0.000608706 -1.89978e-05 0.000153028 -4.70063e-05 -0.000219536 -2.4695e-05 -0.000218835 -6.63537e-05 0.000196614 -9.61478e-05 0.000105082 
1697.5 0 -0.000456032 0.00887478 -3.752e-06 -7.54477e-06 0.0133578 -0.000925355 0.00024287 -0.000874426 0.00033935 0.00696739 0.000593381 -7.72079e-05 0.000270696 0.000262822 -0.000401786 0.000208048 -0.00115111 0.000632378 -0.000406074 3.15613e-05 -0.00042568 0.000606489 -1.85577e-05 0.000159661 -4.49714e-05 -0.000221238 -2.89684e-05 -0.000232742 -6.31389e-05 0.000211914 -0.000101622 9.84345e-05 
1697.85 0 -0.000461805 0.00877098 -4.02031e-06 -3.69131e-06 0.0135317 -0.00090695 0.000225479 -0.00088251 0.000323209 0.00663126 0.000584004 -9.19873e-05 0.000291147 0.000258375 -0.000406213 0.000188144 -0.00116388 0.000624378 -0.000405747 2.46097e-05 -0.000423043 0.000603701 -1.89325e-05 0.000166381 -3.99889e-05 -0.000222017 -3.57975e-05 -0.000246692 -5.88931e-05 0.000226241 -0.000106573 8.90186e-05 
1698.2 0 -0.000466788 0.00865994 -1.92692e-06 -1.31587e-06 0.0137025 -0.000888778 0.000206971 -0.00088888 0.000306348 0.00629312 0.00058053 -0.000107216 0.000313802 0.000254083 -0.000408915 0.000169078 -0.00116995 0.000616066 -0.000406473 2.4177e-05 -0.000419548 0.000598251 -1.85855e-05 0.00017378 -3.35963e-05 -0.000220511 -4.56561e-05 -0.000260624 -5.45968e-05 0.000238935 -0.000112161 7.81324e-05 
1698.55 0 -0.000470151 0.0085424 4.52474e-07 6.55999e-07 0.0138713 -0.000873205 0.000188111 -0.000893669 0.000286921 0.00594944 0.000583462 -0.00012119 0.000333956 0.000248112 -0.0004069 0.000154156 -0.0011687 0.000606077 -0.000405835 3.04545e-05 -0.000415464 0.00059075 -1.76712e-05 0.000180933 -2.55411e-05 -0.000215982 -5.7342e-05 -0.000274991 -4.96174e-05 0.000250729 -0.00011844 6.7176e-05 
1698.9 0 -0.000472752 0.00841939 1.19565e-06 1.2851e-06 0.0140335 -0.000860472 0.000170197 -0.000897723 0.000264502 0.00560215 0.000587745 -0.000132464 0.000352847 0.000239443 -0.000399693 0.000144468 -0.00116279 0.000596684 -0.00040345 4.24706e-05 -0.000409729 0.000583808 -1.76429e-05 0.000186807 -1.63026e-05 -0.000210087 -7.14318e-05 -0.000288973 -4.49186e-05 0.00026201 -0.000123963 5.63088e-05 
1699.25 0 -0.000476098 0.0082907 1.05022e-06 8.81605e-07 0.0141854 -0.000850559 0.000154912 -0.000898883 0.000239241 0.00525705 0.000590561 -0.000138894 0.000371905 0.000230383 -0.000390747 0.000139374 -0.0011548 0.000587609 -0.000399968 5.82768e-05 -0.000403093 0.00057805 -1.88605e-05 0.000192146 -7.99048e-06 -0.000204141 -8.78864e-05 -0.000301847 -4.12653e-05 0.000273282 -0.000128409 4.57635e-05 
1699.6 0 -0.000480875 0.0081564 2.13872e-07 8.6102e-07 0.0143269 -0.000841779 0.000142009 -0.000894568 0.000211618 0.00491773 0.000594586 -0.00013853 0.000390322 0.000221672 -0.000382783 0.000138829 -0.00114614 0.00057843 -0.000395323 7.33405e-05 -0.00039686 0.000572167 -2.09095e-05 0.000199427 -1.66984e-06 -0.000197549 -0.000106197 -0.000314249 -3.7676e-05 0.000284919 -0.000132375 3.43666e-05 
1699.95 0 -0.000487751 0.00801635 -4.04083e-07 8.67925e-07 0.0144608 -0.000829913 0.000128178 -0.000885779 0.000182188 0.00458051 0.000600218 -0.000133364 0.00041024 0.000212285 -0.000376631 0.000142919 -0.00113642 0.00056727 -0.000388405 8.48871e-05 -0.000390876 0.000565199 -2.38268e-05 0.000210087 2.84421e-06 -0.000189926 -0.000126234 -0.000327235 -3.36194e-05 0.00029609 -0.000136537 2.15372e-05 
1700.3 0 -0.00049793 0.00787107 1.35833e-06 5.265e-07 0.0145878 -0.000813007 0.000112796 -0.00087465 0.000150212 0.00423965 0.000601921 -0.000126423 0.000433207 0.000203339 -0.000370813 0.000149458 -0.00112498 0.000550983 -0.000379238 9.33008e-05 -0.000384402 0.000558256 -2.79215e-05 0.000223375 6.68232e-06 -0.000182665 -0.000147729 -0.000340543 -2.88649e-05 0.000305415 -0.000141797 7.93868e-06 
1700.65 0 -0.000511195 0.00772214 4.63934e-06 1.00026e-06 0.0147058 -0.00079416 9.94463e-05 -0.000863143 0.000116253 0.00389581 0.000596217 -0.000118145 0.000456723 0.000197147 -0.000362258 0.000156326 -0.0011119 0.00053042 -0.000367797 9.94079e-05 -0.000376406 0.000552927 -3.32207e-05 0.000237293 9.74805e-06 -0.000176102 -0.00016942 -0.000353651 -2.32227e-05 0.000312764 -0.000149142 -6.52159e-06 
1701 0 -0.000524532 0.00756958 6.87624e-06 3.01966e-06 0.0148139 -0.000776073 8.94602e-05 -0.000850944 8.20641e-05 0.00355255 0.000585434 -0.000108375 0.000478647 0.000193908 -0.000350736 0.000162604 -0.00109925 0.000509031 -0.000354537 0.000102832 -0.00036574 0.000549122 -3.95102e-05 0.000250256 1.13377e-05 -0.000169677 -0.00019041 -0.000366953 -1.71718e-05 0.000320123 -0.000158232 -2.19208e-05 
1701.35 0 -0.00053521 0.00741164 7.13978e-06 6.78013e-06 0.0149134 -0.000756872 8.04683e-05 -0.000835463 4.96923e-05 0.00320961 0.000571935 -9.82388e-05 0.000498846 0.000193448 -0.000339284 0.000167924 -0.00108825 0.000489284 -0.000340992 0.000102804 -0.000352861 0.000545491 -4.7152e-05 0.000261743 1.16618e-05 -0.000164449 -0.000210223 -0.000380253 -1.27143e-05 0.000328078 -0.000167866 -3.74593e-05 
1701.7 0 -0.000543114 0.00724735 5.08825e-06 1.153e-05 0.0150046 -0.000735665 7.18598e-05 -0.000817232 2.08401e-05 0.00286472 0.000555836 -8.77659e-05 0.000516598 0.000194214 -0.000329773 0.000174372 -0.00107574 0.000470156 -0.000328709 9.8438e-05 -0.000339766 0.000541546 -5.63e-05 0.000271955 1.1313e-05 -0.000162581 -0.000227275 -0.000392417 -1.12776e-05 0.000336675 -0.000176645 -5.14105e-05 
1702.05 0 -0.000549251 0.00707795 9.11253e-07 1.51488e-05 0.0150857 -0.000715066 6.49468e-05 -0.000800408 -3.10815e-06 0.00251711 0.000535083 -7.72581e-05 0.000530461 0.00019429 -0.000321444 0.000184319 -0.00105948 0.000449654 -0.000318775 8.91103e-05 -0.000327741 0.000537702 -6.73469e-05 0.000281191 1.0367e-05 -0.000163637 -0.000240426 -0.000402464 -1.1704e-05 0.000346714 -0.000184442 -6.26975e-05 
1702.4 0 -0.000553862 0.00690495 -3.79584e-06 1.68317e-05 0.0151535 -0.000697701 5.91457e-05 -0.000787325 -2.22785e-05 0.00216761 0.00050916 -6.97169e-05 0.00054154 0.000194067 -0.000314815 0.000196713 -0.00104203 0.000427759 -0.0003111 7.48931e-05 -0.000317025 0.000534064 -7.90972e-05 0.00028967 8.36014e-06 -0.000166048 -0.000250371 -0.000410252 -1.27156e-05 0.000359241 -0.000192406 -7.20265e-05 
1702.75 0 -0.000556883 0.00672915 -7.79192e-06 1.74938e-05 0.015204 -0.000682399 5.22704e-05 -0.000778073 -3.91288e-05 0.00181796 0.000480402 -6.67101e-05 0.000551571 0.000197632 -0.000311794 0.000206876 -0.00102738 0.000404157 -0.000303444 5.6419e-05 -0.000306437 0.000531358 -9.04177e-05 0.000297055 6.34335e-06 -0.000169261 -0.000257975 -0.000416849 -1.49104e-05 0.000373427 -0.00020112 -8.02461e-05 
1703.1 0 -0.000559145 0.00655082 -1.09135e-05 1.8372e-05 0.0152346 -0.000668151 4.33729e-05 -0.000772171 -5.51961e-05 0.0014693 0.000450915 -6.7345e-05 0.000560896 0.000207072 -0.000310343 0.000213096 -0.00101447 0.00037706 -0.000294663 3.57078e-05 -0.000295509 0.000530347 -0.000102025 0.000303525 6.71438e-06 -0.00017337 -0.000264369 -0.000423498 -1.8533e-05 0.000387538 -0.000210016 -8.72521e-05 
1703.45 0 -0.000560773 0.00636946 -1.27983e-05 1.88852e-05 0.0152478 -0.000655368 3.41141e-05 -0.000766003 -6.96877e-05 0.00112311 0.000422646 -6.90416e-05 0.000569294 0.000220137 -0.000306176 0.00021858 -0.00100128 0.000346698 -0.000284756 1.65017e-05 -0.000283863 0.000531071 -0.000114359 0.000310139 1.01243e-05 -0.000178315 -0.000269921 -0.000428283 -2.2621e-05 0.000401704 -0.00021757 -9.40863e-05 
1703.8 0 -0.000560599 0.0061836 -1.38886e-05 1.92831e-05 0.015248 -0.000643028 2.59491e-05 -0.000752989 -8.34606e-05 0.000780913 0.000398327 -6.96411e-05 0.000575779 0.000233246 -0.000297477 0.000225416 -0.000988875 0.000315467 -0.000272186 6.83618e-07 -0.000271286 0.000533091 -0.000126373 0.000317872 1.57972e-05 -0.000183154 -0.000274572 -0.000429633 -2.6871e-05 0.000415315 -0.000223337 -0.000101985 
1704.15 0 -0.000558068 0.00599221 -1.58736e-05 1.96295e-05 0.0152394 -0.000629737 1.989e-05 -0.00072949 -9.77815e-05 0.000442354 0.00037947 -6.73789e-05 0.000579447 0.000244132 -0.000282962 0.000231832 -0.000979183 0.000285279 -0.000256673 -1.26778e-05 -0.000259515 0.000535877 -0.00013765 0.000325739 2.27218e-05 -0.000187464 -0.000279837 -0.000428661 -3.15926e-05 0.000428373 -0.000228563 -0.00011168 
1704.5 0 -0.000554101 0.0057958 -1.95588e-05 1.93294e-05 0.0152222 -0.000616891 1.77098e-05 -0.000697858 -0.000112491 0.000107027 0.000365931 -6.19132e-05 0.000580118 0.000256025 -0.000262109 0.000237397 -0.000973572 0.000257061 -0.000239155 -2.46797e-05 -0.000249438 0.00053842 -0.000148126 0.000332142 2.85294e-05 -0.000191118 -0.000286871 -0.000425978 -3.6903e-05 0.000442627 -0.000234877 -0.000122452 
1704.85 0 -0.000549668 0.00559484 -2.4987e-05 1.98137e-05 0.0151918 -0.000606543 2.00269e-05 -0.000662665 -0.000127597 -0.000225254 0.000356339 -5.54716e-05 0.000578953 0.000273494 -0.000236281 0.000246269 -0.000969624 0.000230972 -0.000221303 -3.48539e-05 -0.000239016 0.000539166 -0.000157753 0.000337389 3.25495e-05 -0.00019384 -0.000294854 -0.000422141 -4.1725e-05 0.000458605 -0.000243419 -0.000131822 
1705.2 0 -0.000543666 0.00538919 -3.1221e-05 2.21363e-05 0.0151464 -0.000597175 2.42296e-05 -0.000628609 -0.000142372 -0.000556898 0.000347854 -5.26008e-05 0.000577955 0.000294943 -0.000207761 0.000261107 -0.000963457 0.000207389 -0.00020761 -4.24368e-05 -0.000227213 0.000537169 -0.00016654 0.000342991 3.69588e-05 -0.000195176 -0.000301341 -0.000417714 -4.51125e-05 0.000475636 -0.000253935 -0.000139133 
1705.55 0 -0.000534977 0.00517853 -3.70478e-05 2.51068e-05 0.0150867 -0.00058497 2.83611e-05 -0.000600588 -0.000154726 -0.000890781 0.000339307 -5.60035e-05 0.000578667 0.000316502 -0.000177564 0.000278657 -0.000954862 0.000185245 -0.000200435 -4.88253e-05 -0.000216334 0.000532074 -0.000174787 0.000349074 4.20297e-05 -0.000195496 -0.000304673 -0.000411386 -4.76714e-05 0.000492281 -0.000265469 -0.000145982 
1705.9 0 -0.00052559 0.00496444 -4.16804e-05 2.75062e-05 0.0150148 -0.00056783 3.42133e-05 -0.000581462 -0.00016374 -0.00122476 0.00033252 -6.37029e-05 0.000580574 0.000337862 -0.000147107 0.00029426 -0.000944388 0.00016273 -0.000196779 -5.72585e-05 -0.000208163 0.000524387 -0.000182399 0.000354667 4.46871e-05 -0.00019519 -0.000306013 -0.000404142 -5.00958e-05 0.000507645 -0.000278076 -0.000153205 
1706.25 0 -0.000517979 0.00474889 -4.55708e-05 2.84501e-05 0.0149324 -0.000547381 4.20798e-05 -0.000571068 -0.00017161 -0.00155369 0.00032929 -7.22508e-05 0.000580682 0.000361943 -0.000117792 0.000304803 -0.00093056 0.000141133 -0.000195047 -7.02881e-05 -0.000201182 0.000515829 -0.000188211 0.000360175 4.42356e-05 -0.000195033 -0.000306434 -0.000398414 -5.23791e-05 0.000522077 -0.000290948 -0.000159333 
1706.6 0 -0.000511516 0.00453265 -4.99571e-05 2.93185e-05 0.0148425 -0.000526489 4.7442e-05 -0.000567647 -0.000181951 -0.00187515 0.000328766 -7.98005e-05 0.000578474 0.000391275 -8.97102e-05 0.00030856 -0.000912673 0.000122695 -0.000195974 -8.71749e-05 -0.00019332 0.000508285 -0.000193101 0.000367522 4.21617e-05 -0.000195761 -0.00030528 -0.000394091 -5.31742e-05 0.000536299 -0.000302384 -0.000163688 
1706.95 0 -0.000505056 0.00431553 -5.52326e-05 3.25801e-05 0.0147464 -0.000506937 4.84712e-05 -0.000568051 -0.000193727 -0.00218871 0.000328978 -8.59647e-05 0.000575517 0.000424701 -6.22212e-05 0.000306974 -0.000891815 0.00010901 -0.000197944 -0.000104259 -0.00018524 0.000501617 -0.000199117 0.000377333 3.71735e-05 -0.000196849 -0.000301238 -0.000390478 -5.15934e-05 0.000550017 -0.000312044 -0.000166858 
1707.3 0 -0.000498662 0.00409648 -6.01453e-05 3.7533e-05 0.0146426 -0.000489893 4.91121e-05 -0.000569544 -0.000202734 -0.00249441 0.000328659 -8.96371e-05 0.000573424 0.000460261 -3.34946e-05 0.000301767 -0.000870277 9.85593e-05 -0.000198316 -0.000119135 -0.000176552 0.00049598 -0.000205717 0.000388706 2.86533e-05 -0.00019615 -0.000294171 -0.000388104 -4.91141e-05 0.000563494 -0.000319695 -0.000169622 
1707.65 0 -0.000492892 0.0038747 -6.41358e-05 4.10278e-05 0.0145287 -0.000473481 5.07628e-05 -0.000571757 -0.000209165 -0.00279261 0.000324919 -8.87162e-05 0.000572485 0.000497721 -2.04917e-06 0.000293883 -0.000852977 8.79605e-05 -0.000195775 -0.000132007 -0.000165238 0.000491461 -0.000212289 0.000400458 1.83892e-05 -0.000192291 -0.000286018 -0.000387579 -4.65062e-05 0.000576976 -0.000324947 -0.000172616 
1708 0 -0.000487527 0.00365022 -6.87148e-05 4.16478e-05 0.0144049 -0.000454457 5.28408e-05 -0.00057385 -0.000215925 -0.00308339 0.000313933 -8.30805e-05 0.000572564 0.000537024 3.05433e-05 0.000286068 -0.000841864 7.67831e-05 -0.00018822 -0.000142039 -0.000151493 0.000487205 -0.000219802 0.000412102 7.18714e-06 -0.000186054 -0.000278216 -0.000388468 -4.33245e-05 0.000589931 -0.000327283 -0.000175057 
1708.35 0 -0.000481877 0.00342463 -7.3714e-05 3.93932e-05 0.0142724 -0.000430105 5.91691e-05 -0.000573037 -0.000223474 -0.00336823 0.000295895 -7.46711e-05 0.00057589 0.000576674 6.24822e-05 0.000280435 -0.000834046 6.47067e-05 -0.000174594 -0.000148167 -0.000136459 0.000483666 -0.000228584 0.000424336 -4.74405e-06 -0.000178522 -0.000271265 -0.000388846 -3.99661e-05 0.000603688 -0.000327653 -0.000175468 
1708.7 0 -0.000476082 0.00320064 -7.70585e-05 3.49175e-05 0.01413 -0.000400299 7.4274e-05 -0.000565289 -0.000230533 -0.00364861 0.000274127 -6.48279e-05 0.000583199 0.000614389 9.3666e-05 0.000278143 -0.000826274 4.82638e-05 -0.000155834 -0.000149972 -0.000120905 0.000481809 -0.000238223 0.000436367 -1.52374e-05 -0.000170831 -0.000265737 -0.000385695 -3.67129e-05 0.000619211 -0.000327478 -0.000174741 
1709.05 0 -0.000469843 0.00297849 -7.76009e-05 2.96591e-05 0.0139743 -0.000367996 9.75176e-05 -0.000547368 -0.000237156 -0.00392259 0.000250355 -5.49698e-05 0.000591001 0.000649689 0.000123806 0.000278513 -0.000815683 2.48241e-05 -0.000134927 -0.000148996 -0.000104504 0.000481959 -0.000248201 0.000447414 -2.32546e-05 -0.000163132 -0.000261326 -0.000378602 -3.41323e-05 0.000635019 -0.000327181 -0.000174492 
1709.4 0 -0.000464325 0.00275653 -7.63409e-05 2.5229e-05 0.0138061 -0.000334877 0.000123179 -0.00052021 -0.000243979 -0.00418784 0.000225588 -4.73103e-05 0.000595491 0.000683986 0.000151935 0.000282072 -0.000800778 -5.96076e-06 -0.000115408 -0.000147807 -8.75059e-05 0.000481826 -0.000257134 0.000458406 -3.00637e-05 -0.000154806 -0.000257319 -0.000369208 -3.43618e-05 0.000649547 -0.000327611 -0.000174148 
1709.75 0 -0.000461687 0.00253499 -7.54854e-05 2.23343e-05 0.01363 -0.000303799 0.000147195 -0.000485999 -0.000251484 -0.00444421 0.000201083 -4.30121e-05 0.00059688 0.000715485 0.000176163 0.000290295 -0.00078161 -4.23076e-05 -9.92787e-05 -0.000147974 -7.13316e-05 0.000478249 -0.000263089 0.000469916 -3.53298e-05 -0.000145318 -0.000253466 -0.000359424 -3.70804e-05 0.000662298 -0.000329648 -0.00017282 
1710.1 0 -0.000461219 0.00231605 -7.63017e-05 2.0408e-05 0.0134498 -0.000276732 0.000166372 -0.000446666 -0.000260203 -0.00469225 0.000177369 -4.17847e-05 0.000598268 0.000742362 0.000195582 0.0003015 -0.000758483 -7.89373e-05 -8.74927e-05 -0.000150166 -5.65924e-05 0.000471582 -0.000266393 0.00048068 -3.81375e-05 -0.000135183 -0.000250658 -0.000351257 -4.05379e-05 0.000673744 -0.000333707 -0.000170242 
1710.45 0 -0.000460407 0.00210052 -7.76869e-05 1.83119e-05 0.0132656 -0.000252194 0.000179348 -0.000405424 -0.000271404 -0.00493161 0.000154438 -4.31436e-05 0.000600149 0.00076758 0.000213227 0.000311705 -0.00073245 -0.000112579 -8.0401e-05 -0.000153759 -4.32444e-05 0.000463597 -0.000268912 0.000488869 -3.9109e-05 -0.000124255 -0.00024884 -0.00034551 -4.55748e-05 0.000684455 -0.000339651 -0.000165528 
1710.8 0 -0.000457745 0.00188672 -7.89625e-05 1.65699e-05 0.0130758 -0.000227528 0.000188007 -0.000365767 -0.000286014 -0.00516146 0.000131017 -4.81623e-05 0.000599457 0.000793776 0.000232649 0.00031953 -0.000706509 -0.000145275 -7.76364e-05 -0.00015748 -3.02804e-05 0.000454206 -0.000270871 0.000493221 -4.00959e-05 -0.000111561 -0.000247165 -0.000341219 -5.17455e-05 0.000694718 -0.000346488 -0.000159182 
1711.15 0 -0.000453964 0.0016743 -8.10189e-05 1.49934e-05 0.0128802 -0.000201055 0.000193509 -0.000330068 -0.000302916 -0.00538243 0.000104575 -5.5947e-05 0.000594299 0.000818619 0.000252621 0.000326913 -0.000683265 -0.000178973 -7.72861e-05 -0.000160389 -1.78863e-05 0.000443558 -0.000270725 0.000494572 -4.30908e-05 -9.84282e-05 -0.000245338 -0.000339123 -5.7698e-05 0.000704149 -0.000352224 -0.000152789 
1711.5 0 -0.000450051 0.00146473 -8.48554e-05 1.23007e-05 0.0126802 -0.000173531 0.000195779 -0.000298692 -0.000320142 -0.00559735 7.49887e-05 -6.39849e-05 0.000585828 0.000840192 0.000270712 0.000335669 -0.000663099 -0.00021132 -7.6518e-05 -0.000161463 -7.45225e-06 0.000432799 -0.000268931 0.000493402 -4.86332e-05 -8.62746e-05 -0.0002439 -0.000340509 -6.35112e-05 0.000712227 -0.00035671 -0.000146619 
1711.85 0 -0.000444776 0.00125712 -9.0535e-05 9.19566e-06 0.0124763 -0.000146339 0.000194051 -0.000270343 -0.000335512 -0.00580843 4.48083e-05 -7.16396e-05 0.000577643 0.000859361 0.000287089 0.000346723 -0.00064489 -0.000238723 -7.28388e-05 -0.000161215 9.90435e-07 0.000422019 -0.00026665 0.000489086 -5.52839e-05 -7.47542e-05 -0.000242108 -0.000344226 -6.84318e-05 0.000719584 -0.000360997 -0.000140645 
1712.2 0 -0.000436414 0.00104889 -9.64851e-05 7.51031e-06 0.0122692 -0.000119531 0.00018825 -0.000244818 -0.000347597 -0.00601938 1.58417e-05 -7.87218e-05 0.000572336 0.000877291 0.000302997 0.000358887 -0.000626489 -0.000261994 -6.61079e-05 -0.000162209 8.10752e-06 0.000411061 -0.00026302 0.000482563 -6.08919e-05 -6.28821e-05 -0.000238989 -0.000348385 -7.1769e-05 0.000727297 -0.000364469 -0.000135568 
1712.55 0 -0.000425594 0.000840539 -0.000101184 7.23128e-06 0.0120582 -9.35669e-05 0.000179596 -0.000222763 -0.000357071 -0.00623485 -1.15822e-05 -8.51194e-05 0.000567998 0.000893178 0.000318026 0.000369523 -0.00060603 -0.000284099 -5.79647e-05 -0.000165264 1.45078e-05 0.000400821 -0.000257344 0.000475119 -6.40907e-05 -4.93788e-05 -0.000234899 -0.000351731 -7.40905e-05 0.000734938 -0.00036713 -0.000132012 
1712.9 0 -0.000413143 0.000633806 -0.000106041 7.16255e-06 0.0118402 -6.93479e-05 0.000167585 -0.000202582 -0.000365705 -0.0064535 -3.68465e-05 -9.05468e-05 0.000562574 0.000907012 0.000330879 0.000377411 -0.000581606 -0.000305097 -4.89158e-05 -0.000169668 2.12308e-05 0.000392031 -0.000250549 0.000467649 -6.4672e-05 -3.3238e-05 -0.000231329 -0.000353877 -7.50887e-05 0.000741515 -0.000370481 -0.000129213 
1713.25 0 -0.000399073 0.000430448 -0.000112327 6.86169e-06 0.0116144 -4.49869e-05 0.000150356 -0.000182499 -0.000375217 -0.00666989 -5.79159e-05 -9.2396e-05 0.000558556 0.000920338 0.000341203 0.000382272 -0.000552597 -0.000323872 -3.82101e-05 -0.000175233 2.78117e-05 0.000383979 -0.000243585 0.000461128 -6.32181e-05 -1.54894e-05 -0.000228275 -0.000354956 -7.43292e-05 0.000746887 -0.000374306 -0.000126329 
1713.6 0 -0.000384613 0.000231466 -0.000118454 5.91596e-06 0.0113794 -1.96594e-05 0.000129192 -0.000162697 -0.00038589 -0.00688005 -7.30605e-05 -8.72825e-05 0.00055974 0.000934332 0.00034831 0.00038454 -0.000518653 -0.000342544 -2.51522e-05 -0.00018176 3.35507e-05 0.000375791 -0.000237161 0.000454943 -6.0117e-05 2.51546e-06 -0.000225055 -0.000354936 -7.21086e-05 0.000750829 -0.000376545 -0.000123316 
1713.95 0 -0.000370378 3.52599e-05 -0.00012178 4.93344e-06 0.0111347 4.64572e-06 0.000105872 -0.000143029 -0.000395121 -0.00708176 -8.34851e-05 -7.6536e-05 0.000566222 0.000948066 0.000352142 0.000385163 -0.000478373 -0.000365151 -1.16405e-05 -0.00018921 4.01112e-05 0.000368011 -0.000231066 0.000448777 -5.61235e-05 1.96935e-05 -0.000221701 -0.000353818 -6.92307e-05 0.000753209 -0.000377047 -0.000120368 
1714.3 0 -0.000354555 -0.000159339 -0.000121713 4.92381e-06 0.0108843 2.81644e-05 7.99456e-05 -0.000122477 -0.000401163 -0.00727375 -9.08538e-05 -6.29387e-05 0.000573962 0.00095758 0.000352404 0.000386428 -0.00043273 -0.000392801 -5.0059e-07 -0.000199604 4.75707e-05 0.000360665 -0.000223939 0.000443436 -5.23582e-05 3.43663e-05 -0.000217895 -0.000351309 -6.63134e-05 0.000753298 -0.00037782 -0.000117849 
1714.65 0 -0.00033506 -0.000351666 -0.000119891 5.29647e-06 0.0106323 5.17267e-05 5.287e-05 -0.000100436 -0.000402088 -0.00745549 -9.58268e-05 -4.84005e-05 0.000581113 0.000960465 0.000347541 0.000390992 -0.000385467 -0.000422678 8.65552e-06 -0.000212485 5.38745e-05 0.000353339 -0.000215571 0.000439769 -4.87681e-05 4.6156e-05 -0.000213605 -0.000348091 -6.36124e-05 0.000750729 -0.000379109 -0.00011623 
1715 0 -0.000313053 -0.000539923 -0.000118243 5.86763e-06 0.0103785 7.46145e-05 2.69955e-05 -7.78664e-05 -0.000396516 -0.00762726 -9.90452e-05 -3.35579e-05 0.000588088 0.000957018 0.000339124 0.00039688 -0.000339043 -0.000451807 1.73219e-05 -0.000224662 5.85121e-05 0.000345272 -0.000207666 0.000438594 -4.49408e-05 5.58708e-05 -0.000211193 -0.000344972 -6.14929e-05 0.000746 -0.000379986 -0.000116163 
1715.35 0 -0.000291577 -0.00072429 -0.000118277 6.98013e-06 0.0101209 9.63518e-05 1.40574e-06 -5.5233e-05 -0.000385711 -0.00778822 -0.000103151 -1.8286e-05 0.000594346 0.000947269 0.00033052 0.000400265 -0.000292415 -0.000479485 2.62085e-05 -0.00023285 6.26868e-05 0.000335491 -0.000202558 0.000439684 -4.0429e-05 6.4163e-05 -0.000212247 -0.000341766 -6.08256e-05 0.000739243 -0.000381507 -0.000117474 
1715.7 0 -0.000271711 -0.000905998 -0.000119631 8.57003e-06 0.00986009 0.00011798 -2.50775e-05 -3.1822e-05 -0.000373319 -0.00793706 -0.000112042 -2.84304e-06 0.000598256 0.000932015 0.000322805 0.00040048 -0.000243846 -0.0005079 3.40724e-05 -0.000237139 6.76454e-05 0.00032408 -0.00020067 0.000441443 -3.54057e-05 7.01929e-05 -0.000215027 -0.000339075 -6.34648e-05 0.000730472 -0.000385059 -0.000117967 
1716.05 0 -0.000251816 -0.00108426 -0.000121209 1.05811e-05 0.0095982 0.000142987 -5.15529e-05 -8.81581e-06 -0.000363309 -0.0080734 -0.000126727 1.19217e-05 0.00059797 0.000912993 0.000315648 0.00039748 -0.000193284 -0.000538718 4.03791e-05 -0.000238426 7.29722e-05 0.000311076 -0.000202001 0.000442455 -3.03728e-05 7.36411e-05 -0.000218317 -0.00033684 -6.97944e-05 0.00072053 -0.000390036 -0.000115997 
1716.4 0 -0.000231365 -0.00125699 -0.000122412 1.32382e-05 0.00933506 0.000174675 -7.71962e-05 1.15537e-05 -0.000355307 -0.00819848 -0.00014465 2.35579e-05 0.000592243 0.000890223 0.000306435 0.00038948 -0.000142555 -0.000571126 4.95687e-05 -0.000236221 7.65364e-05 0.000295389 -0.00020653 0.00044234 -2.54544e-05 7.60483e-05 -0.000221768 -0.000333694 -7.84199e-05 0.000711348 -0.000395273 -0.000111534 
1716.75 0 -0.000211158 -0.00142482 -0.000123468 1.6902e-05 0.00906801 0.000210006 -0.000101758 2.94434e-05 -0.000347302 -0.00831479 -0.000163241 2.97923e-05 0.000580658 0.000863169 0.00029411 0.000374811 -9.42399e-05 -0.000604796 6.59033e-05 -0.000231131 7.81683e-05 0.000276091 -0.000212726 0.000441264 -1.96197e-05 7.86109e-05 -0.000225941 -0.000329233 -8.85014e-05 0.000702179 -0.000399979 -0.000103833 
1717.1 0 -0.000190557 -0.00158948 -0.000125591 2.15848e-05 0.00879388 0.000245856 -0.000125958 4.61991e-05 -0.000339551 -0.00842468 -0.000182202 3.05579e-05 0.000564109 0.000833561 0.000281313 0.000354252 -4.80673e-05 -0.000640408 8.83923e-05 -0.000222732 8.0768e-05 0.000254448 -0.000219491 0.000439594 -1.15751e-05 8.09347e-05 -0.000231084 -0.000323613 -0.000100191 0.000691581 -0.000404244 -9.42242e-05 
1717.45 0 -0.000169611 -0.00175151 -0.000128615 2.63306e-05 0.00850966 0.000283457 -0.000150204 5.99662e-05 -0.000334204 -0.00852882 -0.000202333 2.80149e-05 0.000545281 0.000804317 0.000268332 0.000328039 -2.58641e-06 -0.000676572 0.000113177 -0.000210261 8.54544e-05 0.000232867 -0.000227057 0.000437985 -2.02985e-06 8.3484e-05 -0.000236944 -0.000316168 -0.000112242 0.000681847 -0.00040727 -8.63334e-05 
1717.8 0 -0.000148003 -0.00191135 -0.000130943 2.94203e-05 0.00821557 0.000324429 -0.000172732 6.8395e-05 -0.000332263 -0.00862475 -0.00022266 2.37348e-05 0.00052705 0.000776726 0.000254391 0.000295451 4.16869e-05 -0.000711405 0.000136225 -0.000193966 8.98422e-05 0.000212245 -0.000235967 0.000436777 5.99015e-06 8.75251e-05 -0.000243807 -0.000306217 -0.000122665 0.000674518 -0.000408964 -8.15497e-05 
1718.15 0 -0.00012567 -0.0020694 -0.000131857 3.1141e-05 0.00791536 0.00036742 -0.000192051 7.26755e-05 -0.000332037 -0.00870912 -0.000241235 1.81107e-05 0.000510071 0.000751097 0.000240071 0.000259296 8.4439e-05 -0.000746148 0.000156044 -0.000176062 9.23077e-05 0.00019312 -0.000244984 0.000436374 1.17484e-05 9.24654e-05 -0.000251005 -0.000295388 -0.000130217 0.000668085 -0.000409355 -7.84079e-05 
1718.5 0 -0.000104213 -0.00222391 -0.000131331 3.39004e-05 0.00761169 0.000407671 -0.000207683 7.5248e-05 -0.000331565 -0.0087817 -0.00025874 1.26716e-05 0.000493973 0.000726139 0.000226451 0.000224267 0.000125625 -0.000781781 0.000173153 -0.000160037 9.27923e-05 0.000175686 -0.000251959 0.00043684 1.72769e-05 9.75771e-05 -0.000258315 -0.000285565 -0.000134661 0.000662053 -0.000407292 -7.59581e-05 
1718.85 0 -8.35151e-05 -0.00237264 -0.000128415 3.80294e-05 0.0073045 0.000440981 -0.000218769 7.69978e-05 -0.000331048 -0.00884337 -0.00027754 8.42037e-06 0.000477213 0.000701199 0.000215261 0.000194018 0.000162273 -0.000816841 0.000187784 -0.000147678 9.21953e-05 0.00015903 -0.000256208 0.000437584 2.35697e-05 0.000103175 -0.00026627 -0.000275939 -0.000136745 0.00065676 -0.000402172 -7.39833e-05 
1719.2 0 -6.11438e-05 -0.00251502 -0.00012279 4.29383e-05 0.00699334 0.000467208 -0.000226585 7.72081e-05 -0.000330432 -0.00889377 -0.000299664 4.50831e-06 0.000459553 0.000679787 0.000208511 0.000168214 0.000191213 -0.000849281 0.000199145 -0.000138103 9.23917e-05 0.00014261 -0.000259274 0.000437839 3.05311e-05 0.000108929 -0.000273993 -0.000265251 -0.000137064 0.000651171 -0.000394576 -7.24542e-05 
1719.55 0 -3.62404e-05 -0.00265127 -0.000115108 4.94997e-05 0.00667887 0.000490135 -0.000234081 7.55258e-05 -0.00032869 -0.00893282 -0.000326971 -8.93051e-07 0.000442316 0.00066531 0.000208093 0.000146194 0.000214202 -0.000878855 0.000207236 -0.000129959 9.40234e-05 0.000126861 -0.000262182 0.000436589 3.84427e-05 0.000114772 -0.000279756 -0.000254818 -0.000136519 0.000644947 -0.000386951 -7.11255e-05 
1719.9 0 -1.07889e-05 -0.00278306 -0.000107057 5.70876e-05 0.00636252 0.000512377 -0.000242354 7.29778e-05 -0.000327482 -0.0089622 -0.000359764 -9.82941e-06 0.000425685 0.000657163 0.000213798 0.000130983 0.000234919 -0.000906053 0.000212502 -0.000124374 9.7237e-05 0.000113038 -0.000264854 0.000432624 4.60838e-05 0.000120255 -0.000283144 -0.000246214 -0.000136285 0.000639778 -0.000380757 -6.8753e-05 
1720.25 0 1.34662e-05 -0.00291303 -9.90631e-05 6.33393e-05 0.00604561 0.000533124 -0.000249037 7.13323e-05 -0.000328461 -0.00898484 -0.000395658 -2.10295e-05 0.000409571 0.000653159 0.000221508 0.000123662 0.000254812 -0.000930449 0.000216322 -0.000122933 0.000101776 0.00010172 -0.00026702 0.000426725 5.26493e-05 0.000125175 -0.00028569 -0.000238174 -0.000137242 0.000636656 -0.000377267 -6.39478e-05 
1720.6 0 3.59829e-05 -0.00304079 -9.01195e-05 6.81117e-05 0.00572694 0.000549774 -0.000252413 7.2818e-05 -0.000331761 -0.00900359 -0.000431564 -3.27792e-05 0.000392511 0.000653198 0.000227337 0.000122621 0.000275459 -0.000951762 0.000220761 -0.000123862 0.000107305 9.22035e-05 -0.000267776 0.000420515 5.85531e-05 0.000131515 -0.000287328 -0.000229545 -0.000138665 0.000633219 -0.000377269 -5.68553e-05 
1720.95 0 5.692e-05 -0.00316461 -8.03324e-05 7.36868e-05 0.00540368 0.000560882 -0.000253175 7.97463e-05 -0.000337677 -0.00901858 -0.000464947 -4.47297e-05 0.000371632 0.000657419 0.000231777 0.000125652 0.000300125 -0.000969517 0.000226819 -0.000125706 0.000113425 8.38261e-05 -0.000267742 0.000413145 6.47675e-05 0.000139724 -0.00028787 -0.000220568 -0.000140419 0.000627157 -0.000378894 -4.97007e-05 
1721.3 0 7.58446e-05 -0.00328509 -7.14211e-05 8.08162e-05 0.00507571 0.000567812 -0.000250725 9.46308e-05 -0.000344751 -0.00902711 -0.000496411 -5.45341e-05 0.000347594 0.000661938 0.000236363 0.000130698 0.000328583 -0.000984589 0.000233532 -0.000128207 0.00011969 7.50446e-05 -0.000268966 0.000403229 7.10032e-05 0.000148663 -0.000289738 -0.000211375 -0.000142731 0.000618141 -0.000381373 -4.44807e-05 
1721.65 0 9.16718e-05 -0.00340317 -6.39551e-05 8.80852e-05 0.00474743 0.000571795 -0.000245533 0.000117942 -0.000349655 -0.00902932 -0.000526597 -5.99631e-05 0.000324898 0.000662633 0.000240643 0.000136484 0.000357503 -0.000997766 0.000237253 -0.000131023 0.000125553 6.51239e-05 -0.000271644 0.000392065 7.68669e-05 0.000158311 -0.000293889 -0.000200917 -0.000145152 0.000606491 -0.000384804 -4.17786e-05 
1722 0 0.000104846 -0.00351677 -5.68316e-05 9.43237e-05 0.00442287 0.000574349 -0.000240271 0.000145632 -0.000351308 -0.00902797 -0.000555101 -6.05118e-05 0.000307226 0.000658819 0.000242411 0.000139712 0.000384797 -0.00100799 0.000235757 -0.000135142 0.000129713 5.51265e-05 -0.0002735 0.000379965 8.25344e-05 0.000168835 -0.000299682 -0.000188681 -0.000146722 0.000592627 -0.000388534 -4.22315e-05 
1722.35 0 0.000115818 -0.00362391 -4.95882e-05 9.89567e-05 0.00410135 0.000577357 -0.000236124 0.000174127 -0.000351586 -0.00902298 -0.00058178 -5.60443e-05 0.00029365 0.000652616 0.000239539 0.000139971 0.000410108 -0.00101382 0.000229548 -0.000141657 0.000131686 4.54876e-05 -0.000272991 0.000367035 8.71909e-05 0.000178849 -0.000305556 -0.000176478 -0.000147799 0.000578728 -0.00039238 -4.56254e-05 
1722.7 0 0.000124795 -0.00372404 -4.27412e-05 0.00010145 0.00378084 0.000580271 -0.000234329 0.000201552 -0.000352147 -0.00901277 -0.000606379 -4.61533e-05 0.000279786 0.000646829 0.000232169 0.000140801 0.000432459 -0.00101788 0.000218835 -0.000151112 0.000132307 3.56663e-05 -0.000271258 0.000353925 9.00123e-05 0.000186653 -0.000310212 -0.00016592 -0.000150005 0.000567345 -0.000395417 -5.10693e-05 
1723.05 0 0.000131939 -0.00381795 -3.71034e-05 0.000103206 0.00346033 0.000582351 -0.000234975 0.000226381 -0.000352865 -0.00899482 -0.000627623 -3.16259e-05 0.000263755 0.000641021 0.000222149 0.000143776 0.000451157 -0.00102375 0.00020448 -0.000162166 0.000132881 2.42403e-05 -0.000269867 0.000340814 9.1411e-05 0.000191716 -0.000313567 -0.000156912 -0.000152857 0.000556686 -0.000396164 -5.73984e-05 
1723.4 0 0.000137593 -0.00390785 -3.29468e-05 0.00010592 0.00314047 0.000584436 -0.000235369 0.000249181 -0.000353697 -0.00896748 -0.000644351 -1.61319e-05 0.000246921 0.000635269 0.000212623 0.000146875 0.000466783 -0.00103135 0.000189494 -0.000172033 0.000135533 1.09681e-05 -0.000269387 0.000328141 9.29067e-05 0.000195064 -0.00031489 -0.00014933 -0.000155908 0.000544558 -0.000393862 -6.44494e-05 
1723.75 0 0.000142718 -0.00399416 -3.03537e-05 0.000109067 0.00282286 0.000588199 -0.000234527 0.000269781 -0.000355173 -0.00893019 -0.000656499 -3.21897e-06 0.000228422 0.000632224 0.000205249 0.000148869 0.00047948 -0.00103848 0.000176051 -0.000177843 0.00014073 -4.03431e-06 -0.000268999 0.000316219 9.55432e-05 0.000198894 -0.000312723 -0.000143383 -0.00015973 0.00053201 -0.000389739 -7.24178e-05 
1724.1 0 0.000147685 -0.00407578 -2.8826e-05 0.000111363 0.0025073 0.000594981 -0.000233389 0.000285264 -0.000356736 -0.00888295 -0.000665663 6.55194e-06 0.000206121 0.000631543 0.000200012 0.000150449 0.000488044 -0.00104289 0.000164335 -0.000177332 0.000146387 -2.13761e-05 -0.000268094 0.000305249 9.83754e-05 0.000204758 -0.000306449 -0.000138544 -0.000164455 0.000520209 -0.000384691 -8.00923e-05 
1724.45 0 0.000151242 -0.00415389 -2.6796e-05 0.000111553 0.00219502 0.000604997 -0.000231427 0.000295305 -0.000357885 -0.00882653 -0.000671818 1.40691e-05 0.000180363 0.000631464 0.000196325 0.000150473 0.000490938 -0.00104454 0.000153268 -0.000170091 0.000151113 -4.12186e-05 -0.000266836 0.000294826 0.000101797 0.000212739 -0.000297619 -0.000133194 -0.000169942 0.000509755 -0.000378867 -8.64737e-05 
1724.8 0 0.000151998 -0.00423 -2.41895e-05 0.000110415 0.00188991 0.000618282 -0.000227887 0.000303683 -0.000359454 -0.0087618 -0.000673297 2.09359e-05 0.000151169 0.000633428 0.00019423 0.000148575 0.000489353 -0.00104617 0.00014298 -0.000157195 0.000154885 -6.26974e-05 -0.000266035 0.000283437 0.000107193 0.000222716 -0.000289543 -0.000126261 -0.000176078 0.000501136 -0.000371878 -9.16488e-05 
1725.15 0 0.000150441 -0.00430388 -2.25294e-05 0.000110756 0.00159284 0.00063331 -0.00022219 0.000313236 -0.000362164 -0.0086903 -0.000666972 2.80864e-05 0.000118467 0.000636373 0.00019521 0.000146401 0.000487812 -0.00104859 0.000135056 -0.000139184 0.000157437 -8.43399e-05 -0.000265501 0.000269067 0.000113001 0.000234371 -0.000283881 -0.000119075 -0.000182158 0.000493991 -0.000362842 -9.54538e-05 
1725.5 0 0.000150096 -0.00437547 -2.24056e-05 0.000112145 0.00130141 0.000647633 -0.000213428 0.000323075 -0.000367284 -0.00861301 -0.000650397 3.60773e-05 8.47689e-05 0.000636896 0.00019983 0.000144717 0.000489442 -0.00104882 0.000129373 -0.000118074 0.000159872 -0.000103941 -0.000264075 0.000251952 0.000117833 0.000246149 -0.000279818 -0.00011335 -0.000187785 0.000486822 -0.000351203 -9.81664e-05 
1725.85 0 0.000153349 -0.00444547 -2.31777e-05 0.000113056 0.00101502 0.000661941 -0.000203279 0.000332223 -0.000373948 -0.00853057 -0.00062587 4.50729e-05 5.32992e-05 0.000634709 0.000206293 0.000140687 0.000495669 -0.00104673 0.000125735 -9.66118e-05 0.000163785 -0.00012034 -0.000261228 0.000234637 0.000121276 0.000257203 -0.000276964 -0.0001094 -0.000192959 0.000478939 -0.000336976 -9.97992e-05 
1726.2 0 0.000158936 -0.00451282 -2.2979e-05 0.000113988 0.000734045 0.00067759 -0.000194818 0.000341804 -0.000378822 -0.00844387 -0.000597745 5.38161e-05 2.42597e-05 0.000629782 0.000213395 0.000131615 0.000505222 -0.00104707 0.000124958 -7.70084e-05 0.000170261 -0.000133142 -0.000255883 0.000218626 0.000122773 0.000266849 -0.000274979 -0.000105996 -0.000197852 0.000471264 -0.000321903 -9.85986e-05 
1726.55 0 0.000164375 -0.00457657 -2.07731e-05 0.00011553 0.000456409 0.000692811 -0.000187519 0.000352022 -0.00038021 -0.00835459 -0.000568671 6.21645e-05 -6.15365e-06 0.000622125 0.000221213 0.000117283 0.000514085 -0.00105219 0.000125184 -5.99027e-05 0.000179675 -0.000142356 -0.000247937 0.000204602 0.000122393 0.000274552 -0.000272786 -0.000100674 -0.000202593 0.000463945 -0.000306928 -9.51963e-05 
1726.9 0 0.000169198 -0.00463686 -1.90431e-05 0.000118483 0.00018143 0.000704979 -0.000178169 0.000364097 -0.000378306 -0.0082633 -0.000540248 7.17456e-05 -4.11798e-05 0.000612277 0.000227596 9.8473e-05 0.00051937 -0.0010572 0.000122269 -4.46118e-05 0.000189901 -0.000149113 -0.000239653 0.000192652 0.000120554 0.000280359 -0.000269623 -9.19592e-05 -0.000206272 0.000456604 -0.00029204 -9.20471e-05 
1727.25 0 0.000174036 -0.00469177 -2.03304e-05 0.000122732 -9.10826e-05 0.000715934 -0.000166322 0.000379839 -0.000374203 -0.00816699 -0.000513061 8.38488e-05 -7.83396e-05 0.000599081 0.000230707 7.54437e-05 0.000520243 -0.00105766 0.000114114 -3.1152e-05 0.000197898 -0.000154656 -0.00023324 0.000182797 0.000116914 0.000284892 -0.000265737 -8.15317e-05 -0.000207465 0.00044915 -0.000277362 -8.94759e-05 
1727.6 0 0.000177678 -0.00474006 -2.38749e-05 0.000126665 -0.000362846 0.000728379 -0.000154597 0.0003994 -0.0003707 -0.0080608 -0.000488229 9.84696e-05 -0.000112773 0.000583319 0.000230423 4.80078e-05 0.000518866 -0.00105401 0.000102295 -2.05192e-05 0.000202689 -0.000159507 -0.000229432 0.000174867 0.000111072 0.000289941 -0.000261171 -7.22748e-05 -0.000205417 0.000440862 -0.000262893 -8.73934e-05 
1727.95 0 0.00018064 -0.00478222 -2.79495e-05 0.00012898 -0.000633999 0.000742422 -0.000145209 0.000420573 -0.000369343 -0.00794162 -0.000464983 0.0001155 -0.000144482 0.000568693 0.000226806 1.77853e-05 0.00051954 -0.00104744 9.04633e-05 -1.273e-05 0.000205363 -0.000163395 -0.000227794 0.000168523 0.000102609 0.000297596 -0.000256053 -6.56304e-05 -0.000201865 0.000431074 -0.000248267 -8.55212e-05 
1728.3 0 0.000184495 -0.00481888 -3.22689e-05 0.000129731 -0.000902964 0.000757324 -0.000140254 0.000440178 -0.000368231 -0.00781169 -0.000442141 0.000132705 -0.000176125 0.000556367 0.000221333 -1.14951e-05 0.000522684 -0.00103927 8.21584e-05 -6.40686e-06 0.000207591 -0.000167135 -0.0002267 0.000164381 9.30069e-05 0.000307023 -0.00024971 -6.08863e-05 -0.000198137 0.000420234 -0.000233754 -8.34869e-05 
1728.65 0 0.000188967 -0.00485139 -3.70271e-05 0.000129419 -0.00116891 0.000771618 -0.000139418 0.000457222 -0.000365328 -0.00767672 -0.000421709 0.000146577 -0.000208749 0.000542928 0.000216188 -3.61875e-05 0.000524043 -0.00102834 7.79023e-05 6.74919e-07 0.00020954 -0.000171588 -0.000225198 0.000162537 8.44388e-05 0.000315564 -0.000240755 -5.67387e-05 -0.00019285 0.000408389 -0.000219737 -8.08562e-05 
1729 0 0.000192762 -0.00488075 -4.29469e-05 0.000127471 -0.00143172 0.000783463 -0.000138286 0.000472599 -0.000359178 -0.0075388 -0.000405747 0.000155144 -0.00024193 0.000526061 0.000214234 -5.48912e-05 0.000520569 -0.00101203 7.56617e-05 1.27524e-05 0.00021066 -0.000176602 -0.00022287 0.000160549 7.72558e-05 0.000322843 -0.000229007 -5.24327e-05 -0.000187633 0.000395117 -0.000206776 -7.71298e-05 
1729.35 0 0.000196167 -0.00490633 -5.00474e-05 0.000122923 -0.00169115 0.000790174 -0.000134064 0.000486761 -0.000350651 -0.00739581 -0.000394987 0.000157467 -0.000274444 0.000508948 0.000216796 -6.89119e-05 0.0005128 -0.00098992 7.52141e-05 3.18032e-05 0.000210931 -0.000181851 -0.00021945 0.000156139 6.98518e-05 0.000329707 -0.000215252 -4.81393e-05 -0.000184175 0.00038091 -0.000195048 -7.24792e-05 
1729.7 0 0.00020048 -0.00492709 -5.71005e-05 0.000117211 -0.0019471 0.000790933 -0.000128914 0.000498792 -0.000339961 -0.00724713 -0.000389093 0.000153266 -0.00030475 0.000493758 0.000223281 -8.11988e-05 0.000505721 -0.000960383 7.66237e-05 5.58006e-05 0.000210408 -0.00018788 -0.000216708 0.000149263 6.0848e-05 0.000335962 -0.000200933 -4.43739e-05 -0.000181394 0.000366188 -0.000185014 -6.61336e-05 
1730.05 0 0.000205706 -0.00494189 -6.38169e-05 0.000111578 -0.00220129 0.000786398 -0.000124388 0.00050777 -0.000325565 -0.00709491 -0.000386475 0.000143946 -0.000331913 0.000475746 0.000230807 -9.1339e-05 0.000504556 -0.000923312 7.87436e-05 8.37519e-05 0.000209073 -0.000194526 -0.000215327 0.000140999 5.10756e-05 0.000341273 -0.000187845 -4.12453e-05 -0.000178013 0.00035103 -0.000176845 -5.79566e-05 
1730.4 0 0.000211982 -0.00495049 -7.11591e-05 0.000105376 -0.00245562 0.00077784 -0.000120623 0.000514309 -0.000310416 -0.00694161 -0.000385279 0.000130939 -0.000356315 0.000449988 0.000235237 -9.91257e-05 0.000508178 -0.000881267 7.94914e-05 0.000114027 0.000208192 -0.000200681 -0.000215403 0.000131901 4.19487e-05 0.000345069 -0.000178249 -3.80861e-05 -0.000172586 0.000334279 -0.000167923 -4.91438e-05 
1730.75 0 0.00022006 -0.00495308 -7.9403e-05 9.92829e-05 -0.00270998 0.000768131 -0.000117715 0.000521248 -0.00029621 -0.0067867 -0.000383446 0.000115298 -0.000379405 0.000418415 0.000236195 -0.000106823 0.000512162 -0.000838131 7.98914e-05 0.000142352 0.000206271 -0.000206725 -0.000218496 0.000121614 3.33695e-05 0.000346961 -0.000173401 -3.35838e-05 -0.000165797 0.000315124 -0.000158222 -4.11105e-05 
1731.1 0 0.00022924 -0.00494965 -8.75014e-05 9.40485e-05 -0.00296177 0.000758727 -0.000114237 0.000530593 -0.000279533 -0.00662838 -0.000379756 9.8001e-05 -0.000402267 0.000387415 0.000236219 -0.000112759 0.000515085 -0.000799625 8.17886e-05 0.000165065 0.000202742 -0.000213533 -0.000223742 0.000110586 2.58041e-05 0.000348386 -0.00017146 -2.7727e-05 -0.000159156 0.000295458 -0.000148557 -3.37831e-05 
1731.45 0 0.000239239 -0.00494026 -9.44614e-05 8.99156e-05 -0.00320793 0.000749289 -0.000111195 0.00054154 -0.000259733 -0.00646767 -0.000374454 8.05716e-05 -0.000424916 0.000361062 0.000236541 -0.000116434 0.000519702 -0.000767675 8.38949e-05 0.000182868 0.000200273 -0.000221721 -0.000229555 9.84188e-05 2.0329e-05 0.00035042 -0.000169193 -2.05763e-05 -0.000152332 0.000276209 -0.000137957 -2.70501e-05 
1731.8 0 0.000250304 -0.00492663 -9.95081e-05 8.69403e-05 -0.00344643 0.000740507 -0.000110706 0.000552736 -0.00023918 -0.00630504 -0.000368785 6.49896e-05 -0.000445893 0.000337129 0.00023659 -0.000118926 0.000529363 -0.000739874 8.2961e-05 0.000198175 0.000199192 -0.000231179 -0.000235276 8.40719e-05 1.73082e-05 0.0003531 -0.000165493 -1.22119e-05 -0.000145224 0.000257129 -0.000126675 -2.10161e-05 
1732.15 0 0.000261557 -0.0049101 -0.000103153 8.49796e-05 -0.00367686 0.00073328 -0.00011396 0.000562591 -0.000220794 -0.00613901 -0.000363633 5.28689e-05 -0.000464669 0.000311478 0.000235082 -0.00012086 0.000542906 -0.000712355 7.70157e-05 0.000211498 0.000198052 -0.000241604 -0.000239723 6.72939e-05 1.59178e-05 0.000356077 -0.000161502 -3.26117e-06 -0.000137958 0.000238347 -0.00011468 -1.47259e-05 
1732.5 0 0.000271422 -0.00489057 -0.000107204 8.42622e-05 -0.00390117 0.000728778 -0.000119273 0.00057042 -0.000206636 -0.00596931 -0.000358592 4.51962e-05 -0.000481327 0.000282463 0.000230044 -0.000122993 0.000555338 -0.000684202 6.84063e-05 0.000221322 0.000196625 -0.000253015 -0.000242301 5.03445e-05 1.49366e-05 0.000359645 -0.00015758 5.16478e-06 -0.000132036 0.000219558 -0.000102004 -8.10865e-06 
1732.85 0 0.000279862 -0.00486827 -0.000111868 8.45673e-05 -0.00411892 0.00072689 -0.000121819 0.000577779 -0.000195089 -0.00579802 -0.000352451 4.24628e-05 -0.000496542 0.000251884 0.000219919 -0.00012491 0.000563232 -0.000658645 5.89232e-05 0.000227367 0.000196286 -0.000265212 -0.000242937 3.47957e-05 1.34584e-05 0.000362712 -0.000153678 1.1281e-05 -0.00012907 0.000201126 -8.78442e-05 -2.4893e-06 
1733.2 0 0.000288214 -0.00484372 -0.000115792 8.56072e-05 -0.00432699 0.000725761 -0.00011956 0.00058648 -0.000183352 -0.00562608 -0.000345587 4.53162e-05 -0.000512982 0.000223459 0.000205053 -0.000127149 0.000567396 -0.000635944 4.75193e-05 0.000231002 0.000196969 -0.000277515 -0.000242287 1.94676e-05 1.15849e-05 0.000362919 -0.000148131 1.49372e-05 -0.000128781 0.000184006 -7.14298e-05 -7.97888e-08 
1733.55 0 0.000297079 -0.00481687 -0.000117258 8.82113e-05 -0.00452436 0.00072395 -0.000116007 0.000594749 -0.000170376 -0.00545311 -0.000339498 5.23239e-05 -0.000531313 0.000198965 0.000185533 -0.000130005 0.000571813 -0.000612745 3.48394e-05 0.00023101 0.000196349 -0.000288757 -0.000241673 3.48645e-06 9.31655e-06 0.000360836 -0.00013982 1.79067e-05 -0.000129707 0.000167826 -5.41034e-05 -2.70183e-06 
1733.9 0 0.000306392 -0.00478797 -0.000115391 9.29009e-05 -0.00471298 0.000720318 -0.000116619 0.000601329 -0.000155806 -0.00527918 -0.000333831 5.87394e-05 -0.000548627 0.000175433 0.000162999 -0.00013311 0.000579083 -0.000587485 2.45963e-05 0.000227483 0.00019263 -0.000299176 -0.000240641 -1.32691e-05 6.68772e-06 0.000357763 -0.0001302 2.21449e-05 -0.000131501 0.000150759 -3.79427e-05 -8.09314e-06 
1734.25 0 0.000316491 -0.00475833 -0.000110838 9.89017e-05 -0.00489213 0.000715477 -0.00012216 0.000607468 -0.000139113 -0.00510447 -0.000328547 6.1231e-05 -0.000563058 0.000148858 0.000142377 -0.000137928 0.000588443 -0.00056161 1.86076e-05 0.000222032 0.000186382 -0.000309156 -0.000237861 -3.12821e-05 4.14387e-06 0.000353472 -0.000120298 2.80638e-05 -0.000134221 0.000131107 -2.44776e-05 -1.4086e-05 
1734.6 0 0.00032769 -0.0047276 -0.000105052 0.000104902 -0.00506122 0.000710598 -0.000130622 0.000613646 -0.000119973 -0.00493016 -0.000324178 6.10328e-05 -0.000576265 0.000119547 0.000125255 -0.000146493 0.000597618 -0.000536645 1.49004e-05 0.00021657 0.000179091 -0.000318685 -0.000232921 -5.02743e-05 1.30844e-06 0.000346967 -0.000111498 3.52007e-05 -0.000137877 0.00010921 -1.23604e-05 -2.05584e-05 
1734.95 0 0.0003389 -0.00469457 -9.95831e-05 0.000109463 -0.00522382 0.000703193 -0.000142255 0.000619291 -9.90772e-05 -0.00475707 -0.000319887 6.11202e-05 -0.00058813 9.10899e-05 0.000110915 -0.000158976 0.000604867 -0.000513356 1.23423e-05 0.000212983 0.000171379 -0.000326746 -0.000225582 -7.00862e-05 -9.01588e-08 0.00033739 -0.000103765 4.1754e-05 -0.000142112 8.65394e-05 3.89646e-07 -2.63826e-05 
1735.3 0 0.000348484 -0.0046588 -9.40419e-05 0.000112138 -0.00538397 0.0006881 -0.000156796 0.000624202 -7.61206e-05 -0.0045839 -0.000315451 6.13957e-05 -0.000596605 6.73704e-05 9.88328e-05 -0.000171762 0.000609312 -0.000491986 1.06782e-05 0.000210208 0.000164918 -0.000332311 -0.000215666 -9.02982e-05 2.24109e-06 0.000326047 -9.56398e-05 4.55825e-05 -0.000144804 6.34993e-05 1.4057e-05 -3.19002e-05 
1735.65 0 0.000356339 -0.0046201 -8.78717e-05 0.000113752 -0.00554292 0.000664586 -0.000174489 0.000628573 -5.04329e-05 -0.0044102 -0.000308566 5.97437e-05 -0.000602504 5.18178e-05 8.8827e-05 -0.00018023 0.000609781 -0.000471067 9.36674e-06 0.000206202 0.000160888 -0.000335445 -0.000204638 -0.00010992 7.13618e-06 0.000314654 -8.69085e-05 4.76091e-05 -0.000145009 3.94856e-05 2.83329e-05 -3.82597e-05 
1736 0 0.000361109 -0.00457831 -8.19117e-05 0.000115789 -0.00569801 0.000636798 -0.000197131 0.000633663 -2.24516e-05 -0.00423629 -0.000295239 5.60062e-05 -0.000606218 4.51265e-05 8.20059e-05 -0.00018287 0.000604219 -0.000450615 8.74984e-06 0.000200597 0.000157581 -0.000337798 -0.000194345 -0.000129118 1.27939e-05 0.000302852 -7.97045e-05 4.984e-05 -0.000144344 1.38929e-05 4.34564e-05 -4.43479e-05 
1736.35 0 0.000361131 -0.00453252 -7.74605e-05 0.000118571 -0.00584697 0.000607701 -0.00022404 0.00064204 4.77682e-06 -0.00406279 -0.000275371 5.02958e-05 -0.000607094 4.39386e-05 7.96683e-05 -0.00018209 0.000593425 -0.000431948 8.77379e-06 0.000193681 0.000154582 -0.00034012 -0.000185712 -0.000147347 1.7726e-05 0.000290376 -7.51215e-05 5.27337e-05 -0.000143525 -1.29513e-05 5.87193e-05 -4.91895e-05 
1736.7 0 0.000356563 -0.00448349 -7.4475e-05 0.00012077 -0.00599081 0.000579382 -0.000252733 0.000656138 2.80004e-05 -0.0038911 -0.000251845 4.12263e-05 -0.000608035 4.4954e-05 8.05241e-05 -0.000180087 0.000580981 -0.000414708 9.59963e-06 0.000183308 0.000152342 -0.000341162 -0.000179707 -0.000163 2.19399e-05 0.000278883 -7.18955e-05 5.58133e-05 -0.000142755 -3.85038e-05 7.25455e-05 -5.26485e-05 
1737.05 0 0.00034833 -0.00443324 -7.23873e-05 0.000121318 -0.00613032 0.000552401 -0.000280519 0.000675409 4.61023e-05 -0.00371964 -0.000227061 2.8053e-05 -0.000611811 4.69338e-05 8.28991e-05 -0.000177403 0.000568128 -0.000398217 1.22878e-05 0.000168785 0.000149879 -0.000339636 -0.000175698 -0.000175089 2.619e-05 0.000268446 -6.91966e-05 5.87839e-05 -0.000142483 -6.02657e-05 8.42014e-05 -5.37745e-05 
1737.4 0 0.000337946 -0.0043829 -7.06846e-05 0.00011973 -0.00626537 0.000527301 -0.000305172 0.000696755 5.90795e-05 -0.00354527 -0.000201416 9.95274e-06 -0.000616418 4.9643e-05 8.50187e-05 -0.000173757 0.000553756 -0.0003835 1.71248e-05 0.000150747 0.000147352 -0.000336958 -0.000171778 -0.000181946 3.02226e-05 0.000257044 -6.62819e-05 6.13112e-05 -0.000143006 -7.80786e-05 9.48919e-05 -5.26921e-05 
1737.75 0 0.000327003 -0.00433293 -6.87247e-05 0.000116933 -0.00639572 0.000507208 -0.000325685 0.000717635 6.80788e-05 -0.00336757 -0.000176196 -1.35162e-05 -0.000620775 5.49724e-05 8.40849e-05 -0.000169723 0.00053811 -0.000370524 2.24163e-05 0.000131452 0.000145737 -0.000336211 -0.000166474 -0.000183285 3.363e-05 0.000244135 -6.1959e-05 6.35781e-05 -0.000145055 -9.31846e-05 0.00010625 -5.03918e-05 
1738.1 0 0.000316398 -0.00428087 -6.67769e-05 0.000114471 -0.006522 0.000493848 -0.000343511 0.000737731 7.51877e-05 -0.00318425 -0.000153569 -4.06859e-05 -0.000625893 6.23182e-05 7.78811e-05 -0.000165626 0.000522706 -0.000357188 2.58174e-05 0.000114498 0.000145244 -0.000337532 -0.000159243 -0.000182154 3.51317e-05 0.000231302 -5.60761e-05 6.57703e-05 -0.000150295 -0.000107115 0.000117551 -4.82797e-05 
1738.45 0 0.000305493 -0.00422251 -6.62491e-05 0.000112166 -0.00664539 0.000483552 -0.000361593 0.000756826 8.16893e-05 -0.00299372 -0.000133228 -6.99714e-05 -0.000631635 6.81799e-05 6.81119e-05 -0.000160378 0.00050807 -0.000342366 2.47511e-05 0.00010295 0.000146172 -0.000338281 -0.000150359 -0.000181286 3.36003e-05 0.000219546 -5.04502e-05 6.67067e-05 -0.000158724 -0.000120242 0.000127299 -4.64824e-05 
1738.8 0 0.00029478 -0.00415652 -6.8185e-05 0.000109211 -0.0067646 0.000472775 -0.000382002 0.000774341 8.59472e-05 -0.00279897 -0.000114842 -0.000101115 -0.000637051 7.04971e-05 5.91487e-05 -0.00015355 0.000492598 -0.000326148 1.91392e-05 9.77615e-05 0.000148941 -0.000337704 -0.000140673 -0.000181531 2.96903e-05 0.00020857 -4.55865e-05 6.57888e-05 -0.000167604 -0.000131405 0.00013583 -4.43057e-05 
1739.15 0 0.000285499 -0.00408537 -7.16253e-05 0.000105145 -0.00687531 0.00046162 -0.000403863 0.00078897 8.75724e-05 -0.00260052 -9.87678e-05 -0.000132547 -0.000639454 6.94079e-05 5.22375e-05 -0.000145428 0.000473973 -0.000308192 1.35407e-05 9.75398e-05 0.000153888 -0.000335913 -0.000131178 -0.000183026 2.37636e-05 0.000198489 -4.15893e-05 6.39969e-05 -0.000174185 -0.000140523 0.000143392 -4.1293e-05 
1739.5 0 0.000277753 -0.00401085 -7.4462e-05 0.000100245 -0.00697306 0.000449605 -0.000423394 0.000799322 8.8768e-05 -0.00239709 -8.3122e-05 -0.000161397 -0.000635723 6.8282e-05 4.6601e-05 -0.000133617 0.000452513 -0.000287551 1.13296e-05 0.000102624 0.000160406 -0.000333709 -0.000122352 -0.000184506 1.69489e-05 0.000190052 -3.79991e-05 6.25773e-05 -0.00017833 -0.00014831 0.000148794 -3.76118e-05 
1739.85 0 0.000272063 -0.00393191 -7.50734e-05 9.46511e-05 -0.00705678 0.000436891 -0.000437331 0.000807286 8.96749e-05 -0.00219037 -6.55655e-05 -0.000187933 -0.000626244 6.94485e-05 4.23821e-05 -0.000115631 0.000430721 -0.000263986 1.05415e-05 0.000112248 0.00016704 -0.000331683 -0.00011381 -0.000185144 1.11798e-05 0.000182832 -3.41899e-05 6.20967e-05 -0.000181621 -0.000155305 0.00015219 -3.41207e-05 
1740.2 0 0.000269004 -0.00384725 -7.37522e-05 8.77135e-05 -0.00712837 0.000424839 -0.000445081 0.000815868 9.02063e-05 -0.00198197 -4.60912e-05 -0.000214849 -0.00061477 7.06285e-05 4.01417e-05 -9.40993e-05 0.000410513 -0.00023734 8.79145e-06 0.000122472 0.000172668 -0.000329709 -0.000105501 -0.000186334 7.05282e-06 0.000174974 -3.18702e-05 6.279e-05 -0.000185775 -0.000162572 0.000155337 -3.08062e-05 
1740.55 0 0.00026812 -0.00375844 -7.24226e-05 7.94038e-05 -0.00719079 0.000413378 -0.000446544 0.000826056 9.3211e-05 -0.00177073 -2.75499e-05 -0.000242059 -0.000603492 6.92854e-05 4.03774e-05 -7.36543e-05 0.000392628 -0.000209004 7.1073e-06 0.000131133 0.00017681 -0.000328014 -9.77701e-05 -0.000189428 4.14025e-06 0.000166898 -3.19769e-05 6.44463e-05 -0.000190327 -0.000170823 0.000160382 -2.68336e-05 
1740.9 0 0.000268818 -0.0036672 -7.31031e-05 7.11067e-05 -0.00724544 0.000402177 -0.00044174 0.000835613 9.93977e-05 -0.00155825 -1.28646e-05 -0.000266371 -0.000592516 6.53288e-05 4.2324e-05 -5.63988e-05 0.000377257 -0.000180168 4.9765e-06 0.000136247 0.000179174 -0.000326375 -9.07935e-05 -0.000192963 9.66987e-07 0.000160909 -3.18875e-05 6.55091e-05 -0.000192854 -0.000179429 0.000167514 -2.22711e-05 
1741.25 0 0.000271096 -0.00357476 -7.52716e-05 6.33633e-05 -0.00729324 0.000392341 -0.00043418 0.000839982 0.000106413 -0.00134922 -2.10301e-06 -0.000284137 -0.000580443 5.90202e-05 4.50214e-05 -4.26858e-05 0.000363285 -0.000150087 -8.02903e-07 0.000136206 0.000179707 -0.00032486 -8.45854e-05 -0.000196617 -2.31051e-06 0.000157359 -3.02914e-05 6.40456e-05 -0.000193459 -0.000187083 0.000175002 -1.63499e-05 
1741.6 0 0.000274734 -0.00348336 -7.68883e-05 5.58021e-05 -0.00733452 0.000384494 -0.000427115 0.000837163 0.000112355 -0.00114635 4.80572e-06 -0.000295172 -0.000566279 5.1515e-05 4.85465e-05 -3.04382e-05 0.000349243 -0.000118752 -1.04489e-05 0.000131696 0.000179264 -0.000323818 -7.9821e-05 -0.000200774 -4.04966e-06 0.00015443 -2.63874e-05 5.8699e-05 -0.000193488 -0.000193488 0.000181498 -9.31525e-06 
1741.95 0 0.000279194 -0.00339277 -7.68581e-05 4.8456e-05 -0.00737069 0.000379068 -0.000419902 0.000829157 0.000118582 -0.000950386 8.45798e-06 -0.000300663 -0.00055047 4.45286e-05 5.15101e-05 -1.70012e-05 0.000336711 -8.76015e-05 -2.08996e-05 0.000123211 0.000179394 -0.000322044 -7.75091e-05 -0.000205047 -3.91948e-06 0.00015128 -1.89992e-05 5.1988e-05 -0.000192262 -0.000198845 0.000187085 -1.88277e-06 
1742.3 0 0.000284446 -0.00330181 -7.43768e-05 4.16804e-05 -0.00740198 0.000377051 -0.000411086 0.0008167 0.000126818 -0.000758599 9.47256e-06 -0.000301747 -0.000534497 3.65898e-05 5.32455e-05 -1.17548e-06 0.000326911 -5.75306e-05 -2.73961e-05 0.00011283 0.000180214 -0.000318478 -7.57895e-05 -0.000208337 -1.86095e-06 0.000148754 -9.73118e-06 4.75363e-05 -0.000188822 -0.00020392 0.000190844 6.53918e-06 
1742.65 0 0.000290837 -0.00321057 -6.91952e-05 3.61067e-05 -0.00742555 0.000376926 -0.000400446 0.000800153 0.00013663 -0.000567681 8.65691e-06 -0.000300844 -0.000519803 2.42112e-05 5.39397e-05 1.78205e-05 0.000318917 -2.91625e-05 -2.91839e-05 0.000104523 0.000180031 -0.000313111 -7.31989e-05 -0.000210888 8.59369e-07 0.000146638 -1.02413e-06 4.55287e-05 -0.000183477 -0.000210096 0.000192312 1.48238e-05 
1743 0 0.00029839 -0.00311893 -6.28929e-05 3.23743e-05 -0.00744088 0.000374154 -0.000388639 0.000781832 0.000146488 -0.000376465 8.30083e-06 -0.000300294 -0.00050759 8.13087e-06 5.26106e-05 3.90572e-05 0.000311815 -2.3126e-06 -2.78242e-05 9.84918e-05 0.000176837 -0.000306071 -7.02427e-05 -0.000215498 2.39239e-06 0.000143861 6.27154e-06 4.55939e-05 -0.000176909 -0.000217237 0.000193373 2.13481e-05 
1743.35 0 0.000306449 -0.00302653 -5.63967e-05 3.00482e-05 -0.00745062 0.000367484 -0.000376981 0.000763907 0.000152706 -0.000184969 1.00027e-05 -0.000299703 -0.000497537 -9.13452e-06 4.96505e-05 6.0778e-05 0.000305924 2.25286e-05 -2.47593e-05 9.07368e-05 0.000170861 -0.000299787 -6.78225e-05 -0.000223271 2.79817e-06 0.000139281 1.31311e-05 4.75067e-05 -0.0001705 -0.000225042 0.000193988 2.60417e-05 
1743.7 0 0.000314206 -0.00293328 -4.927e-05 2.79222e-05 -0.00745546 0.000360101 -0.000367339 0.000747871 0.000155228 6.61297e-06 1.19846e-05 -0.000297509 -0.000489699 -2.69673e-05 4.53589e-05 8.31706e-05 0.000302784 4.44848e-05 -2.26622e-05 7.99957e-05 0.000164589 -0.000296648 -6.54418e-05 -0.000232145 2.376e-06 0.00013319 1.97373e-05 5.1287e-05 -0.000165099 -0.000233695 0.000192754 2.99477e-05 
1744.05 0 0.000320833 -0.00283817 -4.13094e-05 2.5328e-05 -0.00745403 0.0003538 -0.000361328 0.000733541 0.000157142 0.000196602 1.13438e-05 -0.000294059 -0.000484835 -4.6231e-05 4.00357e-05 0.000106273 0.000302812 6.57912e-05 -2.28444e-05 7.02643e-05 0.000160126 -0.000296327 -6.23857e-05 -0.0002405 9.52338e-07 0.000126319 2.54313e-05 5.64239e-05 -0.000160737 -0.000243096 0.000189391 3.49943e-05 
1744.4 0 0.000324795 -0.00274067 -3.27382e-05 2.21231e-05 -0.00744627 0.000347356 -0.000358852 0.000720891 0.00016054 0.000381124 7.75478e-06 -0.000292245 -0.000482151 -6.72888e-05 3.5504e-05 0.000128742 0.000303852 8.78797e-05 -2.29671e-05 6.43264e-05 0.000157648 -0.000297298 -5.86924e-05 -0.000250208 -8.90601e-07 0.00011925 3.03295e-05 6.14874e-05 -0.000157317 -0.000251878 0.000184747 4.13301e-05 
1744.75 0 0.000324971 -0.00264251 -2.47048e-05 1.87497e-05 -0.00743395 0.000338399 -0.000357884 0.000710598 0.00016478 0.000556152 2.66448e-06 -0.000292893 -0.00047976 -8.87037e-05 3.40299e-05 0.000147678 0.000301918 0.000108687 -2.0356e-05 6.23519e-05 0.000156217 -0.000298654 -5.26535e-05 -0.000262166 -2.79443e-06 0.000113575 3.44735e-05 6.55361e-05 -0.000153894 -0.0002583 0.000179751 4.81017e-05 
1745.1 0 0.000323103 -0.00254532 -1.9034e-05 1.63308e-05 -0.00741972 0.000327387 -0.000356059 0.000702863 0.000168467 0.000719743 -5.14947e-06 -0.000294631 -0.000477348 -0.000107629 3.63533e-05 0.000162192 0.000297464 0.000126141 -1.39052e-05 6.35175e-05 0.000155674 -0.000298951 -4.46587e-05 -0.000273697 -5.73261e-06 0.000111759 3.81622e-05 6.97319e-05 -0.000149796 -0.000263394 0.000174684 5.5376e-05 
1745.45 0 0.000320827 -0.00244826 -1.57336e-05 1.53405e-05 -0.00740559 0.000318353 -0.000352513 0.000697141 0.000172426 0.000873238 -1.88709e-05 -0.000296534 -0.000476512 -0.000124068 4.09609e-05 0.000171914 0.000294766 0.000140477 -3.28518e-06 6.61605e-05 0.000156308 -0.000296219 -3.75973e-05 -0.000282045 -9.89354e-06 0.000113048 4.04265e-05 7.5708e-05 -0.000145447 -0.000268197 0.00017129 6.21256e-05 
1745.8 0 0.000318 -0.00234859 -1.24163e-05 1.46768e-05 -0.00739205 0.000314524 -0.000345825 0.000692775 0.000176743 0.00102199 -3.75615e-05 -0.000297335 -0.000478093 -0.000140343 4.43748e-05 0.000175489 0.000297316 0.000153957 8.9198e-06 7.00643e-05 0.000158493 -0.000291832 -3.30818e-05 -0.000287249 -1.41545e-05 0.000114701 3.9717e-05 8.37498e-05 -0.000141594 -0.000272185 0.000170409 6.70558e-05 
1746.15 0 0.000313552 -0.00224483 -7.06983e-06 1.3824e-05 -0.00737668 0.000315442 -0.000334862 0.000691706 0.000180761 0.00117243 -5.66491e-05 -0.000294921 -0.000480101 -0.000158995 4.62081e-05 0.000172744 0.000305549 0.000167653 1.93832e-05 7.57927e-05 0.000161626 -0.000287862 -3.09993e-05 -0.000289308 -1.8232e-05 0.000114886 3.6878e-05 9.28222e-05 -0.000138995 -0.00027573 0.000171533 7.0591e-05 
1746.5 0 0.00030704 -0.00213694 -3.16345e-07 1.22885e-05 -0.00735653 0.000318983 -0.000320727 0.000695922 0.00018301 0.00132604 -7.31611e-05 -0.000288149 -0.000480983 -0.000182096 4.96838e-05 0.000165271 0.000315673 0.000182321 2.70302e-05 8.12883e-05 0.000163262 -0.000284226 -2.90176e-05 -0.000287036 -2.20524e-05 0.000113505 3.40548e-05 0.000101602 -0.000137757 -0.000281552 0.000173621 7.35727e-05 
1746.85 0 0.000299317 -0.00202601 6.23088e-06 1.05149e-05 -0.00733252 0.000323981 -0.000305694 0.000703724 0.000182288 0.00148226 -8.62814e-05 -0.000280177 -0.00047873 -0.000207066 5.48691e-05 0.000155221 0.000325614 0.000200112 3.22947e-05 8.46694e-05 0.000161929 -0.000280805 -2.56798e-05 -0.000280943 -2.46045e-05 0.000110585 3.26169e-05 0.000110801 -0.000136944 -0.000290941 0.000175044 7.70699e-05 
1747.2 0 0.000291471 -0.00191389 1.19755e-05 1.10761e-05 -0.00730421 0.000330053 -0.000290743 0.000710267 0.000180296 0.00164176 -9.52054e-05 -0.000275392 -0.000470668 -0.000231995 6.06893e-05 0.000140481 0.000335562 0.000219608 3.56642e-05 8.70033e-05 0.000159315 -0.000278316 -2.09986e-05 -0.000272445 -2.55793e-05 0.000105109 3.37326e-05 0.000121231 -0.000135707 -0.000301218 0.000176018 8.14845e-05 
1747.55 0 0.000284716 -0.00180101 1.74529e-05 1.33422e-05 -0.00726715 0.000336721 -0.000276645 0.000712953 0.000177253 0.00180252 -9.81105e-05 -0.000275036 -0.000456241 -0.000257977 6.78909e-05 0.000115924 0.000343807 0.000237192 3.71045e-05 9.03735e-05 0.000157579 -0.000277718 -1.44122e-05 -0.000263771 -2.54128e-05 9.76017e-05 3.73766e-05 0.00013209 -0.00013423 -0.000309825 0.000177873 8.50945e-05 
1747.9 0 0.00028007 -0.00168728 2.33041e-05 1.50178e-05 -0.00721899 0.000343474 -0.000264075 0.000712109 0.000172999 0.00196072 -9.49766e-05 -0.0002773 -0.000439239 -0.000282539 7.52038e-05 8.15004e-05 0.00035034 0.000251633 3.77614e-05 9.66627e-05 0.000156189 -0.000279007 -5.70132e-06 -0.000258108 -2.47692e-05 8.97923e-05 4.19887e-05 0.000142901 -0.000132305 -0.000317835 0.000181206 8.59974e-05 
1748.25 0 0.000277559 -0.00157305 2.90524e-05 1.58978e-05 -0.00716136 0.000350056 -0.000252072 0.000706345 0.000171337 0.00211485 -8.65058e-05 -0.000279918 -0.000423599 -0.000304048 7.94199e-05 4.12623e-05 0.000357302 0.000264246 3.92243e-05 0.000105496 0.000154838 -0.00028136 4.39151e-06 -0.000256399 -2.50646e-05 8.34401e-05 4.57163e-05 0.000153553 -0.000130183 -0.000325617 0.000186219 8.35759e-05 
1748.6 0 0.000276196 -0.00146001 3.39306e-05 1.54801e-05 -0.00709644 0.000357063 -0.000238862 0.000693778 0.000175605 0.00226518 -7.23695e-05 -0.000280561 -0.000410481 -0.000323927 8.02303e-05 -1.71348e-06 0.000364054 0.000274854 3.97001e-05 0.000114887 0.000153802 -0.000283142 1.52636e-05 -0.000257796 -2.58708e-05 7.72104e-05 4.84766e-05 0.000162756 -0.000128627 -0.000332304 0.000192454 7.81678e-05 
1748.95 0 0.000274716 -0.00135059 3.78968e-05 1.46932e-05 -0.00702416 0.000362582 -0.000222256 0.000674539 0.000185037 0.00241177 -5.44091e-05 -0.000276781 -0.000399305 -0.000341754 7.98261e-05 -4.57804e-05 0.000369557 0.000283144 3.67471e-05 0.000123947 0.000152447 -0.000283925 2.68542e-05 -0.000260802 -2.52472e-05 6.97358e-05 5.06397e-05 0.000171168 -0.000126648 -0.000337478 0.000199048 7.03979e-05 
1749.3 0 0.000273224 -0.00124508 4.16908e-05 1.50297e-05 -0.00694331 0.000363273 -0.00020161 0.000652123 0.00019659 0.00255337 -3.55156e-05 -0.000270503 -0.000389663 -0.000357447 7.72938e-05 -8.94518e-05 0.000375831 0.000290046 3.22515e-05 0.000132155 0.000150541 -0.000285093 3.82097e-05 -0.000262737 -2.37377e-05 6.2079e-05 5.12684e-05 0.000180374 -0.000124133 -0.000341658 0.000205361 6.17014e-05 
1749.65 0 0.000272217 -0.00114207 4.46745e-05 1.54181e-05 -0.00685542 0.000359889 -0.00017919 0.000630393 0.000207227 0.00268922 -1.44408e-05 -0.000263496 -0.000380873 -0.000371294 7.1118e-05 -0.000131683 0.000385597 0.000296273 2.91286e-05 0.000139108 0.00014795 -0.000287953 4.86469e-05 -0.000263854 -2.2735e-05 5.50883e-05 5.03923e-05 0.000188601 -0.000121999 -0.000346805 0.000212579 5.36731e-05 
1750 0 0.00027162 -0.00104165 4.61531e-05 1.54737e-05 -0.00676299 0.000355381 -0.000157899 0.000611185 0.000214963 0.00281952 9.34015e-06 -0.000254798 -0.000373444 -0.000383189 6.18243e-05 -0.000171852 0.000399772 0.000301759 2.69978e-05 0.000145338 0.000144808 -0.00029207 5.8736e-05 -0.000266123 -2.19401e-05 4.8829e-05 5.01759e-05 0.000193796 -0.000120438 -0.000354645 0.000222062 4.77302e-05 
1750.35 0 0.000271517 -0.000944049 4.61651e-05 1.54757e-05 -0.00666639 0.000350617 -0.00013994 0.000594381 0.000218211 0.0029432 3.38531e-05 -0.000244015 -0.000367901 -0.000394679 5.11377e-05 -0.000207743 0.000415643 0.000306843 2.35568e-05 0.000149767 0.000141751 -0.000296163 6.94945e-05 -0.000269751 -2.12149e-05 4.19227e-05 5.21583e-05 0.000196233 -0.000119363 -0.000363578 0.000232219 4.5885e-05 
1750.7 0 0.000273283 -0.000848444 4.6423e-05 1.48841e-05 -0.00656514 0.00034641 -0.000126677 0.000579375 0.000218045 0.003061 5.77904e-05 -0.000230166 -0.00036151 -0.000407589 4.11141e-05 -0.000237869 0.000429604 0.000311947 1.6547e-05 0.000150634 0.000138157 -0.000300044 8.00185e-05 -0.000274231 -1.94809e-05 3.35465e-05 5.58907e-05 0.000197451 -0.000118928 -0.000372632 0.000242461 4.68284e-05 
1751.05 0 0.000276847 -0.000753929 4.92292e-05 1.36114e-05 -0.00645961 0.000343801 -0.000117358 0.00056566 0.000217959 0.00317529 8.04197e-05 -0.000213825 -0.000351217 -0.00042165 3.21221e-05 -0.000264699 0.000441338 0.000315948 6.03633e-06 0.000147991 0.00013366 -0.000303098 9.05264e-05 -0.000278659 -1.58341e-05 2.51649e-05 6.08724e-05 0.000198696 -0.000118125 -0.000382597 0.000254112 4.81833e-05 
1751.4 0 0.000281339 -0.000660647 5.39556e-05 1.32758e-05 -0.00635001 0.000341689 -0.000109918 0.000550614 0.000219086 0.00328588 0.000100991 -0.000199474 -0.000336519 -0.000436123 2.62634e-05 -0.000290871 0.000450798 0.000318535 -5.92982e-06 0.000144897 0.000130342 -0.000305223 0.000102788 -0.00028134 -1.00467e-05 1.79605e-05 6.74284e-05 0.000200461 -0.00011624 -0.000394929 0.000266954 4.88024e-05 
1751.75 0 0.000285884 -0.000568471 5.93897e-05 1.58943e-05 -0.00623548 0.000339005 -0.000102995 0.000531039 0.000222329 0.00339071 0.000118714 -0.000190002 -0.000318139 -0.000452127 2.46842e-05 -0.000317512 0.000457953 0.000320718 -1.81248e-05 0.000143645 0.000129117 -0.000308317 0.000116496 -0.000281838 -3.17123e-06 1.20438e-05 7.55594e-05 0.000202888 -0.000113725 -0.000410003 0.000279917 4.69955e-05 
1752.1 0 0.000288738 -0.000476635 6.62512e-05 2.04297e-05 -0.0061168 0.000334364 -9.46895e-05 0.000506895 0.000229235 0.00348809 0.000135017 -0.00018413 -0.000296226 -0.00047088 2.76627e-05 -0.000344391 0.000462919 0.000321935 -3.1442e-05 0.00014313 0.00012857 -0.000312248 0.000129686 -0.000281209 2.95231e-06 8.06284e-06 8.42347e-05 0.000205101 -0.000110454 -0.000425411 0.000292681 4.25783e-05 
1752.45 0 0.000289043 -0.000385915 7.53258e-05 2.41381e-05 -0.00599772 0.000325756 -8.30066e-05 0.000479259 0.000239029 0.00357732 0.000151911 -0.000180617 -0.000272128 -0.000490315 3.58013e-05 -0.000368809 0.000463951 0.000320025 -4.82011e-05 0.000141948 0.000129107 -0.000315837 0.000140366 -0.000279816 8.12957e-06 6.63565e-06 9.40077e-05 0.0002063 -0.000106241 -0.000439663 0.000305631 3.53958e-05 
1752.8 0 0.000286861 -0.000297395 8.5308e-05 2.65623e-05 -0.00588176 0.000313846 -6.87626e-05 0.000448878 0.000248646 0.00365911 0.000169027 -0.000177063 -0.000247871 -0.000508479 4.71572e-05 -0.000388099 0.000460801 0.00031443 -6.86935e-05 0.000138011 0.000131614 -0.00031849 0.000148692 -0.000277377 1.20975e-05 7.77965e-06 0.000106332 0.000206041 -0.000101896 -0.000453905 0.00031927 2.66215e-05 
1753.15 0 0.00028306 -0.00020978 9.43341e-05 2.81859e-05 -0.00576797 0.000302069 -5.3946e-05 0.000417188 0.000256381 0.00373469 0.000185007 -0.000168876 -0.000224688 -0.000527355 6.01966e-05 -0.000400987 0.000454784 0.000305763 -9.11006e-05 0.000129073 0.000135018 -0.000318193 0.000155763 -0.000273444 1.32655e-05 1.13584e-05 0.000119875 0.000204557 -9.84779e-05 -0.000468537 0.000332842 1.85852e-05 
1753.5 0 0.000278857 -0.000119865 0.000100898 2.80109e-05 -0.00565446 0.0002924 -3.98993e-05 0.000385227 0.000263165 0.00380603 0.000198651 -0.000154396 -0.000202715 -0.000547751 7.5001e-05 -0.000405299 0.000446608 0.000294327 -0.000111511 0.000116604 0.000138103 -0.000314447 0.000162084 -0.000267751 1.15711e-05 1.57243e-05 0.000133036 0.000203786 -9.59796e-05 -0.0004822 0.000345179 1.27555e-05 
1753.85 0 0.000275039 -2.75594e-05 0.000104807 2.59366e-05 -0.00554164 0.000283135 -2.75747e-05 0.000354939 0.000268216 0.00387648 0.000211065 -0.0001363 -0.000180573 -0.000566773 9.15441e-05 -0.00040074 0.000436244 0.00028109 -0.000128088 0.000103752 0.000140746 -0.000309811 0.000167842 -0.000259935 7.86318e-06 1.8227e-05 0.000145378 0.000204384 -9.48895e-05 -0.000494183 0.000355981 9.60365e-06 
1754.2 0 0.000271911 6.39938e-05 0.000106319 2.31708e-05 -0.00542836 0.000272145 -1.65093e-05 0.000329723 0.000270209 0.0039489 0.000223595 -0.000118253 -0.000158442 -0.000583403 0.000108274 -0.000390572 0.000423037 0.000266609 -0.000143937 9.20965e-05 0.000143413 -0.000305667 0.000173081 -0.000250572 2.59813e-06 1.85185e-05 0.000156336 0.000205216 -9.62054e-05 -0.000505362 0.000364571 8.61715e-06 
1754.55 0 0.00026975 0.000153134 0.000105921 2.11538e-05 -0.0053114 0.000258658 -6.0115e-06 0.000310577 0.000270856 0.00402271 0.000234982 -0.000100965 -0.000136172 -0.000598303 0.000122568 -0.000375809 0.00040557 0.000253097 -0.000160134 8.03702e-05 0.000146198 -0.000301508 0.000177994 -0.000240767 -4.90428e-06 1.82878e-05 0.000166017 0.000205049 -9.82376e-05 -0.00051503 0.000371007 1.0316e-05 
1754.9 0 0.000267838 0.000241875 0.000104585 2.10271e-05 -0.00519049 0.000241942 5.13723e-06 0.000294378 0.000272569 0.00409467 0.000244867 -8.48652e-05 -0.000114584 -0.000610149 0.00013396 -0.000355846 0.000382723 0.000245364 -0.000174533 6.65077e-05 0.000148351 -0.000296875 0.000183205 -0.000232016 -1.44184e-05 1.88451e-05 0.000174674 0.000203413 -9.92124e-05 -0.000521601 0.00037669 1.39329e-05 
1755.25 0 0.000264551 0.000330824 0.000101449 2.18459e-05 -0.0050698 0.000219928 1.93519e-05 0.000277052 0.000274062 0.00416396 0.000253351 -7.11141e-05 -9.37972e-05 -0.000618271 0.000142725 -0.000331292 0.000358229 0.00024542 -0.000186474 5.01695e-05 0.000149544 -0.000292724 0.000189182 -0.000225083 -2.45933e-05 1.99014e-05 0.000182007 0.000199931 -9.83992e-05 -0.000524977 0.000382231 1.81962e-05 
1755.6 0 0.000260687 0.000417866 9.56863e-05 2.2141e-05 -0.00495158 0.000190971 3.70861e-05 0.000258117 0.000274093 0.00423202 0.000259063 -5.98467e-05 -7.06691e-05 -0.000624882 0.000148998 -0.000303107 0.000338323 0.0002506 -0.000196061 3.36825e-05 0.000149913 -0.00028915 0.000195109 -0.00021933 -3.43229e-05 2.14083e-05 0.000186899 0.000194321 -9.5627e-05 -0.000524759 0.000386893 2.30324e-05 
1755.95 0 0.000257766 0.00050196 8.88738e-05 2.15264e-05 -0.00483454 0.000155861 5.62253e-05 0.00023797 0.000274642 0.00429679 0.000261829 -5.21775e-05 -4.61318e-05 -0.000632417 0.000152531 -0.000272801 0.000325326 0.000256354 -0.000202088 1.93744e-05 0.00015021 -0.000284303 0.000200093 -0.000213502 -4.27396e-05 2.3779e-05 0.000189678 0.000187622 -9.09125e-05 -0.000521704 0.000389638 2.66363e-05 
1756.3 0 0.000255813 0.000585335 8.19366e-05 1.99846e-05 -0.00471772 0.000113733 7.44718e-05 0.000215907 0.000276616 0.00435485 0.000263912 -4.71326e-05 -2.60716e-05 -0.000639724 0.000153493 -0.000241988 0.00031656 0.000261676 -0.000203983 7.15107e-06 0.000151361 -0.000278343 0.000204788 -0.000207979 -4.88907e-05 2.73214e-05 0.000193094 0.000181426 -8.44585e-05 -0.000518666 0.000390942 2.78484e-05 
1756.65 0 0.000256632 0.000670697 7.56421e-05 1.79659e-05 -0.00460148 6.6106e-05 9.16801e-05 0.000192856 0.000277744 0.00440784 0.000266001 -4.25282e-05 -1.27531e-05 -0.000645664 0.000151316 -0.000209704 0.000308822 0.000265748 -0.000202922 -2.73014e-06 0.000152842 -0.000273281 0.000207979 -0.000201885 -5.28791e-05 3.16824e-05 0.00019912 0.000177362 -7.68177e-05 -0.000517284 0.000390906 2.72643e-05 
1757 0 0.000260403 0.000757979 7.14903e-05 1.56164e-05 -0.00448533 1.97096e-05 0.000107854 0.000170539 0.000278818 0.00445827 0.000267394 -3.56591e-05 -4.22293e-06 -0.00065205 0.000146344 -0.000174143 0.000298991 0.000265968 -0.000200128 -6.91475e-06 0.000153283 -0.000269618 0.000207853 -0.000194305 -5.56343e-05 3.50441e-05 0.000206589 0.000175307 -6.73297e-05 -0.000516617 0.000388679 2.58015e-05 
1757.35 0 0.000263859 0.000845683 6.96456e-05 1.38013e-05 -0.00436824 -2.44524e-05 0.000122411 0.000149863 0.000281052 0.00450641 0.000267892 -2.39095e-05 8.66153e-07 -0.000659364 0.000141704 -0.000135186 0.000283583 0.000261026 -0.00019783 -3.15265e-06 0.000152724 -0.000266628 0.000205409 -0.000187115 -5.79026e-05 3.68655e-05 0.00021348 0.000173734 -5.69448e-05 -0.000516337 0.000383872 2.4259e-05 
1757.7 0 0.000265648 0.000933152 6.84342e-05 1.26981e-05 -0.00424858 -6.94344e-05 0.000134394 0.000129525 0.000281665 0.00455255 0.000267738 -9.83453e-06 1.87593e-06 -0.000667395 0.000141546 -9.41109e-05 0.000260898 0.000252127 -0.000197863 7.0631e-06 0.000153114 -0.000262439 0.000202305 -0.000181287 -5.97426e-05 3.60529e-05 0.000218142 0.000172424 -4.72367e-05 -0.000516842 0.000376823 2.39915e-05 
1758.05 0 0.000266205 0.00102155 6.71032e-05 9.81255e-06 -0.00412453 -0.000114596 0.000143542 0.000107268 0.000278482 0.00459772 0.00026701 2.93262e-07 8.32342e-07 -0.000676256 0.000149752 -5.32174e-05 0.000231957 0.000244103 -0.000200746 2.1707e-05 0.000154124 -0.000257168 0.000199219 -0.000176096 -6.16278e-05 3.10023e-05 0.00021982 0.000171498 -3.89842e-05 -0.0005182 0.000367734 2.63396e-05 
1758.4 0 0.000264319 0.00111154 6.63315e-05 3.32412e-06 -0.00399535 -0.000157324 0.000149899 8.16582e-05 0.000270906 0.00464203 0.000265549 4.0694e-06 4.56862e-07 -0.000686134 0.000165601 -1.36605e-05 0.000199285 0.000240252 -0.000205285 3.73321e-05 0.000154476 -0.000252481 0.000195456 -0.000171074 -6.36511e-05 2.2896e-05 0.000219158 0.000170533 -3.25051e-05 -0.000521111 0.000356947 3.23996e-05 
1758.75 0 0.00025762 0.00120188 6.53097e-05 -5.77771e-06 -0.00386165 -0.000196216 0.000153188 5.24589e-05 0.000257162 0.00468296 0.000261157 3.83519e-06 1.06721e-06 -0.000695804 0.000185282 2.42047e-05 0.000166226 0.000240619 -0.000209191 5.10615e-05 0.000152912 -0.000249139 0.000189949 -0.000167359 -6.36177e-05 1.47461e-05 0.000217058 0.000168531 -2.62582e-05 -0.000526252 0.000345083 4.28061e-05 
1759.1 0 0.000246773 0.0012913 6.25517e-05 -1.46829e-05 -0.00372525 -0.000231034 0.000156305 2.10061e-05 0.000235186 0.00471947 0.000251903 7.96518e-08 1.63222e-06 -0.000704271 0.000203447 6.06269e-05 0.000135253 0.000243991 -0.000212219 6.21688e-05 0.000148934 -0.000246006 0.000183875 -0.000166031 -6.07959e-05 7.10763e-06 0.000215871 0.000165856 -1.95525e-05 -0.000532364 0.000332819 5.45457e-05 
1759.45 0 0.000235122 0.00137868 5.79255e-05 -2.17479e-05 -0.0035865 -0.000260687 0.000160727 -1.26717e-05 0.000205129 0.00475317 0.000240562 -7.88348e-06 1.70627e-06 -0.000711999 0.000213986 9.34666e-05 0.000105909 0.000248369 -0.000213973 6.91154e-05 0.000144351 -0.00024278 0.000179012 -0.000166182 -5.60306e-05 -1.86645e-06 0.000216655 0.000164383 -1.28193e-05 -0.000537969 0.000320504 6.38838e-05 
1759.8 0 0.000223646 0.00146247 5.23345e-05 -2.76928e-05 -0.00344453 -0.000284185 0.00016536 -5.09708e-05 0.000171285 0.00478184 0.000231445 -2.05267e-05 2.39263e-06 -0.000718823 0.000215585 0.000118587 7.63791e-05 0.000252241 -0.000212632 7.03478e-05 0.000140773 -0.000240816 0.000176145 -0.000167087 -4.99634e-05 -1.25971e-05 0.000219425 0.000164986 -6.97785e-06 -0.000542675 0.000307179 6.95701e-05 
1760.15 0 0.000211864 0.00154141 4.67044e-05 -3.39981e-05 -0.00330053 -0.000302977 0.000170238 -9.48159e-05 0.000140011 0.00480113 0.000228192 -3.82075e-05 4.83651e-06 -0.000722742 0.000210471 0.000135921 4.44216e-05 0.000255151 -0.000206619 6.6573e-05 0.000138423 -0.00024086 0.000175754 -0.000169457 -4.27727e-05 -2.37664e-05 0.00022413 0.000167378 -2.13612e-06 -0.000546573 0.000292913 7.26176e-05 
1760.5 0 0.000200835 0.00161505 4.13527e-05 -3.97043e-05 -0.00315777 -0.000320948 0.000174718 -0.000140573 0.000115076 0.00481129 0.000231812 -5.98916e-05 9.84029e-06 -0.00072209 0.000200807 0.000148595 8.17625e-06 0.000258536 -0.00019571 6.02522e-05 0.000137281 -0.000241246 0.000177255 -0.000173304 -3.39627e-05 -3.35788e-05 0.000229882 0.000171292 4.23274e-06 -0.00055043 0.000279082 7.42687e-05 
1760.85 0 0.000191463 0.00168414 3.66442e-05 -4.32798e-05 -0.00301786 -0.000339786 0.00017717 -0.000185358 9.65687e-05 0.00481591 0.000241004 -8.33773e-05 1.80401e-05 -0.000719285 0.00018848 0.000158537 -3.28917e-05 0.000263731 -0.000182274 5.27674e-05 0.000137809 -0.000239498 0.000178641 -0.000177144 -2.42938e-05 -4.11232e-05 0.000235386 0.00017638 1.3663e-05 -0.000554206 0.000266021 7.52384e-05 
1761.2 0 0.000182916 0.00175029 3.26806e-05 -4.60987e-05 -0.00287832 -0.000358018 0.000178474 -0.000227569 8.1993e-05 0.00481817 0.000254944 -0.000105541 2.80729e-05 -0.000715562 0.000175111 0.000165601 -7.90362e-05 0.000269791 -0.00017004 4.61644e-05 0.000140525 -0.000235297 0.000179388 -0.000179976 -1.49195e-05 -4.58228e-05 0.000240557 0.000182491 2.36635e-05 -0.000555948 0.000253425 7.62457e-05 
1761.55 0 0.000174281 0.00181531 2.91854e-05 -4.93883e-05 -0.00273438 -0.000376185 0.000181524 -0.00026552 6.8838e-05 0.00481804 0.000272914 -0.000124398 3.81747e-05 -0.000708189 0.000161498 0.000169642 -0.000127739 0.000274176 -0.000161576 4.25658e-05 0.000144104 -0.000228629 0.0001809 -0.00018183 -6.39619e-06 -4.81857e-05 0.000246152 0.00018999 3.26785e-05 -0.000555209 0.000240832 7.71547e-05 
1761.9 0 0.000165578 0.00188015 2.61861e-05 -5.32141e-05 -0.00258597 -0.00039597 0.000187282 -0.000298933 5.80372e-05 0.00481578 0.000293491 -0.000140474 4.7057e-05 -0.000696631 0.000146443 0.000172618 -0.000174787 0.000276031 -0.000158051 3.92481e-05 0.00014604 -0.000219568 0.000184063 -0.000183403 8.57353e-07 -4.91806e-05 0.000251366 0.000197401 4.13517e-05 -0.000552965 0.000227571 7.76653e-05 
1762.25 0 0.000157294 0.00194409 2.34885e-05 -5.74119e-05 -0.00243464 -0.000417594 0.000193469 -0.000327288 5.03925e-05 0.00481356 0.000313712 -0.000155375 5.38479e-05 -0.000682676 0.000128729 0.000176193 -0.00021869 0.000275034 -0.000158354 3.37419e-05 0.000145755 -0.000209632 0.000188891 -0.000184018 6.17661e-06 -4.97381e-05 0.00025445 0.000202598 4.97641e-05 -0.000549817 0.000214016 7.80812e-05 
1762.6 0 0.000149 0.00200636 2.08741e-05 -6.05393e-05 -0.00228055 -0.000439729 0.000196946 -0.000350376 4.46767e-05 0.00481195 0.000331224 -0.000169481 5.85267e-05 -0.000669997 0.000108469 0.0001791 -0.000258261 0.000272164 -0.000157386 2.82639e-05 0.000143062 -0.000199706 0.000194203 -0.000183932 9.02539e-06 -5.17153e-05 0.000256796 0.000204982 5.79288e-05 -0.000546982 0.000201218 7.6874e-05 
1762.95 0 0.000139285 0.00206534 1.91712e-05 -6.17006e-05 -0.00212461 -0.00046136 0.000196288 -0.000369394 4.12308e-05 0.00481035 0.000347149 -0.000182551 6.21332e-05 -0.000661397 8.66674e-05 0.000177616 -0.000292245 0.000269495 -0.000152376 2.51823e-05 0.000138188 -0.000189695 0.000198454 -0.000184085 1.04626e-05 -5.60134e-05 0.00025917 0.000204597 6.547e-05 -0.000544118 0.000188633 7.32468e-05 
1763.3 0 0.000128525 0.00211927 1.98395e-05 -6.21628e-05 -0.0019666 -0.000481385 0.000189572 -0.000384573 4.18557e-05 0.00480665 0.000361945 -0.000193678 6.71253e-05 -0.00065393 6.59615e-05 0.000169673 -0.000322897 0.000266299 -0.000146132 2.52633e-05 0.000132075 -0.000178619 0.000200884 -0.000184122 1.30767e-05 -6.09076e-05 0.000260682 0.000203093 7.11888e-05 -0.000539001 0.000174911 6.91658e-05 
1763.65 0 0.000117393 0.00216864 2.44678e-05 -6.31949e-05 -0.00180645 -0.000498354 0.00017492 -0.000394092 4.7313e-05 0.0047992 0.000374541 -0.000202593 7.51508e-05 -0.000642607 4.73724e-05 0.000156023 -0.000353891 0.000261032 -0.000139768 2.81515e-05 0.000123609 -0.000165848 0.000201766 -0.000183932 1.8263e-05 -6.41271e-05 0.000262408 0.000202286 7.47253e-05 -0.000531065 0.000160801 6.42359e-05 
1764 0 0.000104821 0.00221436 3.20414e-05 -6.36261e-05 -0.00164645 -0.000514435 0.000154047 -0.000398 5.66073e-05 0.00478896 0.000386532 -0.000210547 8.64944e-05 -0.000627434 2.93556e-05 0.00013968 -0.000384485 0.000254199 -0.000133014 3.1917e-05 0.000112631 -0.000151292 0.000201905 -0.000182986 2.57389e-05 -6.56164e-05 0.000264244 0.000201436 7.7261e-05 -0.000522559 0.000147351 5.6491e-05 
1764.35 0 9.10325e-05 0.00225677 4.10165e-05 -6.26204e-05 -0.00148808 -0.000534136 0.000129831 -0.000401058 6.80677e-05 0.00477675 0.000400536 -0.000216487 0.000102387 -0.000612535 1.23097e-05 0.000124541 -0.000409944 0.000246765 -0.000127979 3.46137e-05 0.000101741 -0.000136758 0.000201968 -0.000180999 3.38133e-05 -6.63127e-05 0.000265233 0.000199671 8.02979e-05 -0.000515832 0.000135609 4.69037e-05 
1764.7 0 7.6132e-05 0.00229671 5.05182e-05 -6.14845e-05 -0.00133232 -0.000558002 0.000104223 -0.000407777 7.71109e-05 0.00476302 0.000415758 -0.000217024 0.000120809 -0.000599741 -7.26883e-07 0.000112359 -0.00042796 0.000237747 -0.000126388 3.45328e-05 9.26358e-05 -0.000125059 0.000202616 -0.000179442 4.09199e-05 -6.58794e-05 0.000267118 0.000197689 8.2891e-05 -0.000511114 0.000125251 3.72677e-05 
1765.05 0 5.88684e-05 0.0023334 5.90354e-05 -5.98912e-05 -0.00117989 -0.000583143 7.78246e-05 -0.000419605 7.86983e-05 0.00474612 0.000428923 -0.000210289 0.000141046 -0.000586204 -8.98801e-06 0.000105827 -0.000439493 0.000224825 -0.000127132 3.06022e-05 8.4895e-05 -0.000115941 0.000203975 -0.000178664 4.68224e-05 -6.40537e-05 0.000270927 0.000195353 8.38736e-05 -0.0005069 0.000114702 2.79387e-05 
1765.4 0 3.8176e-05 0.00236598 6.64179e-05 -5.61144e-05 -0.00103087 -0.00060624 4.97733e-05 -0.000436588 7.15588e-05 0.00472203 0.00043786 -0.000196892 0.000164684 -0.000570067 -1.31091e-05 0.000107924 -0.000446932 0.000209009 -0.000127714 2.48369e-05 7.68994e-05 -0.000108077 0.000205834 -0.000178145 5.10516e-05 -6.19611e-05 0.000274822 0.000192942 8.35204e-05 -0.000502472 0.000103813 1.98575e-05 
1765.75 0 1.52303e-05 0.00239548 7.32947e-05 -5.21516e-05 -0.000885705 -0.000625426 1.95247e-05 -0.00045728 5.72384e-05 0.00468994 0.000442636 -0.000179725 0.000190063 -0.000551747 -1.29675e-05 0.000117527 -0.000452705 0.000194212 -0.000126263 2.05583e-05 6.67077e-05 -0.00010099 0.000207298 -0.00017748 5.32687e-05 -6.03159e-05 0.00027789 0.000190366 8.22794e-05 -0.000497456 9.36723e-05 1.33941e-05 
1766.1 0 -8.04527e-06 0.00242363 7.95051e-05 -4.94598e-05 -0.000744964 -0.000639379 -1.31913e-05 -0.000477927 3.77143e-05 0.00465294 0.000443519 -0.000162274 0.000213022 -0.000530044 -9.37783e-06 0.000130907 -0.00045632 0.000182572 -0.000124029 1.89405e-05 5.41548e-05 -9.32635e-05 0.000207648 -0.000175952 5.44022e-05 -5.89316e-05 0.000279794 0.000186637 7.99839e-05 -0.00049155 8.3822e-05 8.26582e-06 
1766.45 0 -2.96286e-05 0.00245044 8.44084e-05 -4.65695e-05 -0.000607241 -0.000647187 -4.80513e-05 -0.000495106 1.68728e-05 0.00461583 0.000441394 -0.000146087 0.000231835 -0.000506474 -4.89513e-06 0.000145552 -0.000456963 0.000172853 -0.000121507 1.93056e-05 4.12977e-05 -8.43567e-05 0.000207367 -0.000173343 5.42663e-05 -5.73947e-05 0.000278897 0.000183344 7.64099e-05 -0.000484234 7.20459e-05 4.42639e-06 
1766.8 0 -4.82056e-05 0.00247388 8.88466e-05 -4.32833e-05 -0.000468483 -0.000649156 -8.19617e-05 -0.000507048 -2.10311e-06 0.00458281 0.00043948 -0.000132569 0.000247045 -0.000484205 -2.45287e-07 0.000159558 -0.000456739 0.000163382 -0.000117132 2.0731e-05 2.98261e-05 -7.67602e-05 0.000207553 -0.000170253 5.30401e-05 -5.596e-05 0.000275648 0.000182417 7.24216e-05 -0.000474973 5.82532e-05 2.36657e-06 
1767.15 0 -6.43997e-05 0.00249232 9.31297e-05 -4.00376e-05 -0.000325584 -0.000646511 -0.000110493 -0.000513261 -2.04008e-05 0.00455361 0.000439545 -0.000123809 0.000259036 -0.000463344 6.27428e-06 0.000170751 -0.000458039 0.000154695 -0.000112516 2.14858e-05 1.96606e-05 -7.11399e-05 0.000207926 -0.000166968 5.23894e-05 -5.51845e-05 0.00027237 0.000183646 6.95252e-05 -0.000463456 4.37167e-05 2.30777e-06 
1767.5 0 -7.98913e-05 0.00250643 9.59534e-05 -3.71043e-05 -0.00017908 -0.000641435 -0.000131958 -0.000517726 -3.77773e-05 0.00452388 0.00043932 -0.000120542 0.000268843 -0.000442591 1.64343e-05 0.000178066 -0.000462512 0.000148253 -0.000109997 2.0626e-05 1.0402e-05 -6.67822e-05 0.000208273 -0.00016252 5.26263e-05 -5.52889e-05 0.000269728 0.00018581 6.75161e-05 -0.000450109 2.8839e-05 3.47897e-06 
1767.85 0 -9.53682e-05 0.00251767 9.70064e-05 -3.46013e-05 -3.25652e-05 -0.000636357 -0.00014651 -0.000524215 -5.15757e-05 0.00448865 0.000435774 -0.000121019 0.000278135 -0.000421033 2.91386e-05 0.000182904 -0.000470783 0.000143401 -0.000109406 1.78697e-05 3.68711e-06 -6.39844e-05 0.000210146 -0.000155824 5.29168e-05 -5.57161e-05 0.000268197 0.000186852 6.4771e-05 -0.000435923 1.34476e-05 5.44404e-06 
1768.2 0 -0.000109638 0.0025268 9.77902e-05 -3.21655e-05 0.000109253 -0.000630388 -0.000154628 -0.000533496 -6.21184e-05 0.00444636 0.000427892 -0.000122304 0.000287582 -0.000397937 4.06281e-05 0.000187604 -0.000481369 0.00013862 -0.000111432 1.39989e-05 1.47305e-07 -6.22689e-05 0.000213011 -0.000148261 5.23652e-05 -5.47735e-05 0.000267343 0.000186105 6.10243e-05 -0.00042089 -3.97742e-07 7.52833e-06 
1768.55 0 -0.000121599 0.00253331 9.95876e-05 -2.8574e-05 0.000243134 -0.00062074 -0.000156178 -0.000546148 -7.18244e-05 0.0043977 0.000418217 -0.000121583 0.000295183 -0.000373429 4.86377e-05 0.000192786 -0.000491 0.000133771 -0.000116531 9.65759e-06 -2.45754e-06 -6.01937e-05 0.000214543 -0.000141499 5.04135e-05 -5.10063e-05 0.000266233 0.000184707 5.75607e-05 -0.00040328 -1.03307e-05 9.79905e-06 
1768.9 0 -0.00013226 0.00253731 0.000101833 -2.27384e-05 0.000369848 -0.000607252 -0.000153041 -0.000561168 -8.26832e-05 0.00434249 0.000409351 -0.000117452 0.000300217 -0.000348765 5.37543e-05 0.000199025 -0.000497839 0.000129482 -0.000123801 4.63372e-06 -5.77807e-06 -5.66672e-05 0.000214583 -0.000135642 4.72308e-05 -4.44532e-05 0.00026443 0.00018389 5.47946e-05 -0.000382834 -1.73731e-05 1.32658e-05 
1769.25 0 -0.000143622 0.00254087 0.000104902 -1.50721e-05 0.000493192 -0.000592356 -0.000147938 -0.000574411 -9.54927e-05 0.00428031 0.000400997 -0.000110306 0.000303046 -0.000323665 5.77671e-05 0.000207741 -0.000500937 0.000125358 -0.000130666 -9.92935e-07 -1.01848e-05 -5.07323e-05 0.000215043 -0.000130002 4.3299e-05 -3.71743e-05 0.000262006 0.000184254 5.14699e-05 -0.000362325 -2.33677e-05 1.66029e-05 
1769.6 0 -0.000155127 0.00254659 0.000109445 -7.09685e-06 0.000616099 -0.000578574 -0.000142102 -0.000582723 -0.000110565 0.0042114 0.000390106 -0.000100219 0.000303653 -0.00029723 6.06156e-05 0.000219543 -0.000500117 0.000120355 -0.000134157 -6.97689e-06 -1.58134e-05 -4.22069e-05 0.00021661 -0.000123529 3.88974e-05 -3.15407e-05 0.000259095 0.00018476 4.7901e-05 -0.000343488 -2.85936e-05 1.7739e-05 
1769.95 0 -0.000165399 0.0025557 0.000115432 1.09413e-07 0.000740488 -0.00056612 -0.000134564 -0.000587116 -0.000127398 0.0041377 0.000374532 -8.85161e-05 0.000302911 -0.000271823 6.06008e-05 0.000233392 -0.000496063 0.000115308 -0.000134176 -1.3098e-05 -2.2796e-05 -3.2746e-05 0.000218215 -0.000115281 3.2396e-05 -2.84309e-05 0.00025599 0.00018354 4.56972e-05 -0.00032592 -3.26941e-05 1.74641e-05 
1770.3 0 -0.000175813 0.00256761 0.000121529 5.12734e-06 0.000865402 -0.000555823 -0.000124566 -0.00058908 -0.000142735 0.00406315 0.000355511 -7.87681e-05 0.000300435 -0.000250884 5.60111e-05 0.000246151 -0.000490745 0.000112317 -0.000132364 -1.8491e-05 -3.06779e-05 -2.30789e-05 0.000219812 -0.000105383 2.23998e-05 -2.77663e-05 0.000252701 0.000180525 4.47186e-05 -0.000308636 -3.71743e-05 1.73874e-05 
1770.65 0 -0.000186655 0.00257894 0.000125234 6.50452e-06 0.000988702 -0.000548618 -0.000113285 -0.000591157 -0.00015463 0.00399219 0.00033499 -7.39374e-05 0.000297864 -0.000234444 4.63503e-05 0.000254364 -0.000487617 0.000111288 -0.000130918 -2.34173e-05 -3.84878e-05 -1.28079e-05 0.000220779 -9.51228e-05 1.13426e-05 -3.06868e-05 0.000249626 0.000177764 4.36748e-05 -0.000290637 -4.28474e-05 1.84534e-05 
1771 0 -0.00019663 0.00258789 0.000126579 5.89621e-06 0.00111202 -0.000543303 -0.000100788 -0.000595372 -0.000163537 0.00392554 0.000313366 -7.41811e-05 0.000298423 -0.00022111 3.34733e-05 0.000256786 -0.000488403 0.000111156 -0.000132057 -2.81272e-05 -4.4751e-05 -3.3332e-06 0.000219459 -8.42067e-05 2.28942e-06 -3.84821e-05 0.000246335 0.000176833 4.28757e-05 -0.000272592 -4.90557e-05 1.81148e-05 
1771.35 0 -0.000204137 0.00259539 0.000127624 5.76766e-06 0.00123957 -0.000539138 -8.64354e-05 -0.000598912 -0.000170819 0.00386001 0.00029043 -7.88936e-05 0.000300182 -0.000209136 2.11508e-05 0.00025444 -0.000491369 0.000113672 -0.000137167 -3.14487e-05 -4.82074e-05 5.511e-06 0.000215137 -7.11718e-05 -3.94783e-06 -4.8961e-05 0.000241748 0.000177605 4.24291e-05 -0.00025555 -5.51825e-05 1.33181e-05 
1771.7 0 -0.000208955 0.00260097 0.000128747 6.38243e-06 0.00137396 -0.000534676 -7.1158e-05 -0.000598781 -0.000177787 0.00379204 0.000266455 -8.70649e-05 0.000299598 -0.000195996 1.29515e-05 0.000249196 -0.000494044 0.000121139 -0.000145128 -3.51657e-05 -5.01049e-05 1.59625e-05 0.000208442 -5.72372e-05 -7.02057e-06 -5.80325e-05 0.000236607 0.000178944 4.21516e-05 -0.000239886 -6.16929e-05 5.51015e-06 
1772.05 0 -0.000213576 0.00260202 0.000129205 5.66549e-06 0.00151288 -0.00052702 -5.51474e-05 -0.000594276 -0.000184285 0.00371667 0.000244598 -9.7501e-05 0.000297575 -0.000182084 9.484e-06 0.000243084 -0.00049577 0.000133585 -0.00015397 -4.16226e-05 -5.20468e-05 2.765e-05 0.00020145 -4.45056e-05 -7.24181e-06 -6.44333e-05 0.000231515 0.000179971 4.28149e-05 -0.000224696 -6.85236e-05 -2.5383e-06 
1772.4 0 -0.000219733 0.00259799 0.000128596 1.18303e-06 0.00165187 -0.000516914 -3.77923e-05 -0.00058534 -0.000191688 0.00362944 0.000229044 -0.000107329 0.000294385 -0.000169719 9.88523e-06 0.000236959 -0.0004982 0.000147611 -0.000162835 -4.97712e-05 -5.29205e-05 3.9889e-05 0.00019674 -3.41689e-05 -6.65225e-06 -6.99918e-05 0.000225761 0.000180643 4.55691e-05 -0.000209129 -7.543e-05 -9.20426e-06 
1772.75 0 -0.000225737 0.00259185 0.000126764 -6.17001e-06 0.00178591 -0.000506419 -1.8126e-05 -0.000572676 -0.000200783 0.00353154 0.000221328 -0.000113554 0.000291104 -0.000157911 1.25513e-05 0.000230991 -0.000501818 0.00015852 -0.000172773 -5.67853e-05 -5.06771e-05 5.3013e-05 0.000194683 -2.58002e-05 -7.39131e-06 -7.38043e-05 0.000218434 0.000180274 4.97106e-05 -0.000192909 -8.30615e-05 -1.39614e-05 
1773.1 0 -0.000231325 0.00258571 0.000124358 -1.18084e-05 0.00191194 -0.000498144 6.28081e-06 -0.000555165 -0.000210587 0.00342712 0.000219959 -0.000115684 0.000290944 -0.000146589 1.40394e-05 0.000225241 -0.000502608 0.000163723 -0.000186645 -6.09829e-05 -4.61396e-05 6.79898e-05 0.000194457 -1.80154e-05 -9.93863e-06 -7.5286e-05 0.000209612 0.000178443 5.31395e-05 -0.000177115 -9.13701e-05 -1.7519e-05 
1773.45 0 -0.00023733 0.00257867 0.000120936 -1.37051e-05 0.00203138 -0.000494427 3.57319e-05 -0.000533395 -0.000223077 0.00331847 0.000223721 -0.000112159 0.000294293 -0.000140089 1.2078e-05 0.000218889 -0.000495661 0.000164124 -0.000204474 -6.26138e-05 -4.24259e-05 8.38319e-05 0.000194416 -9.73896e-06 -1.41019e-05 -7.67669e-05 0.000201144 0.000175423 5.45856e-05 -0.000162087 -9.89846e-05 -2.05723e-05 
1773.8 0 -0.000242978 0.00256764 0.000115819 -1.37518e-05 0.00214586 -0.000492965 6.62323e-05 -0.000509005 -0.000238615 0.00320637 0.000230716 -0.000101739 0.000298827 -0.000138857 7.65988e-06 0.000209185 -0.000483117 0.000161725 -0.000221997 -6.20079e-05 -4.17407e-05 9.85348e-05 0.000194237 -8.40663e-07 -1.89923e-05 -7.89301e-05 0.000194208 0.000170815 5.41956e-05 -0.000148161 -0.000105223 -2.29121e-05 
1774.15 0 -0.000247218 0.00255085 0.000109471 -1.28092e-05 0.00225609 -0.000490573 9.19848e-05 -0.00048443 -0.000254493 0.00309187 0.000236538 -8.4234e-05 0.000302505 -0.000138415 1.76377e-06 0.000195443 -0.000469354 0.000157556 -0.000236305 -5.99547e-05 -4.41738e-05 0.000113029 0.000193361 8.83679e-06 -2.35597e-05 -8.11028e-05 0.000188166 0.000163738 5.24585e-05 -0.000136697 -0.000110487 -2.4886e-05 
1774.5 0 -0.000250674 0.00253142 0.000102461 -1.12302e-05 0.00236214 -0.000485954 0.000111462 -0.000461873 -0.000267876 0.00297562 0.00023887 -6.03772e-05 0.000305379 -0.00013648 -7.0432e-06 0.000179968 -0.000456536 0.000151864 -0.000248079 -5.77095e-05 -4.95931e-05 0.000126082 0.000188808 2.01262e-05 -2.67053e-05 -8.31254e-05 0.000181712 0.000154343 5.05819e-05 -0.000127423 -0.000114951 -2.78197e-05 
1774.85 0 -0.000254341 0.00251301 9.5731e-05 -9.6034e-06 0.00246234 -0.000480469 0.000127356 -0.000441245 -0.000278484 0.00286096 0.000239743 -3.2417e-05 0.000309039 -0.000132668 -2.00607e-05 0.000164691 -0.000446637 0.000144298 -0.000258319 -5.58445e-05 -5.68479e-05 0.000135214 0.000180513 3.32885e-05 -2.8304e-05 -8.59475e-05 0.000174139 0.000143644 5.01058e-05 -0.000119911 -0.000119298 -3.26209e-05 
1775.2 0 -0.00025722 0.00249611 8.96476e-05 -8.45208e-06 0.0025565 -0.000476737 0.000140191 -0.000422878 -0.000289591 0.00275223 0.000242146 -3.01473e-06 0.000311251 -0.000128455 -3.45399e-05 0.000150891 -0.000439386 0.000134183 -0.000267351 -5.44746e-05 -6.39446e-05 0.000140625 0.000170296 4.72315e-05 -2.92974e-05 -9.06401e-05 0.000166039 0.000132263 5.1218e-05 -0.000113707 -0.000123449 -3.84997e-05 
1775.55 0 -0.000259552 0.00247868 8.27981e-05 -7.85487e-06 0.00264604 -0.000475366 0.00014859 -0.000408256 -0.000304118 0.00264952 0.000245307 2.41607e-05 0.000308825 -0.000126985 -4.50819e-05 0.000138747 -0.00043244 0.000121475 -0.00027698 -5.33459e-05 -6.93524e-05 0.00014434 0.000159354 5.89209e-05 -2.98997e-05 -9.76346e-05 0.000158072 0.000119798 5.19571e-05 -0.000109236 -0.000126844 -4.42114e-05 
1775.9 0 -0.000263024 0.00245836 7.609e-05 -7.23019e-06 0.00273225 -0.000476253 0.000153426 -0.000397952 -0.000322631 0.00255024 0.000246166 4.7459e-05 0.000302698 -0.000128355 -4.89792e-05 0.000128782 -0.00042381 0.000105823 -0.000289942 -5.00097e-05 -7.32628e-05 0.0001483 0.000149152 6.61341e-05 -3.0061e-05 -0.000105691 0.000151115 0.000106948 5.0014e-05 -0.000107174 -0.000129608 -4.93021e-05 
1776.25 0 -0.000268002 0.00243493 7.10732e-05 -5.74808e-06 0.0028148 -0.00047852 0.000157738 -0.00039065 -0.00034478 0.00245214 0.000242877 6.72227e-05 0.000292634 -0.000131716 -4.8974e-05 0.000122414 -0.000413414 8.83057e-05 -0.000306672 -4.38338e-05 -7.78528e-05 0.000153557 0.000139468 7.01211e-05 -2.89499e-05 -0.000112312 0.000146184 9.4939e-05 4.61587e-05 -0.000107395 -0.000133156 -5.3592e-05 
1776.6 0 -0.00027365 0.00240815 6.74982e-05 -3.30814e-06 0.00289362 -0.000479835 0.000162321 -0.000384757 -0.000369028 0.00235339 0.00023517 8.40656e-05 0.000280014 -0.000139453 -4.93958e-05 0.000120133 -0.000402934 7.21862e-05 -0.000325993 -3.71284e-05 -8.47582e-05 0.000158935 0.000128685 7.26369e-05 -2.66982e-05 -0.000117647 0.000142431 8.36576e-05 4.18307e-05 -0.000110267 -0.000138867 -5.68506e-05 
1776.95 0 -0.000279309 0.0023774 6.66507e-05 -2.51869e-07 0.00297016 -0.000478548 0.000166114 -0.000380468 -0.000391515 0.00225408 0.000224091 9.82512e-05 0.000269779 -0.000150588 -5.12541e-05 0.000118758 -0.000394526 5.70341e-05 -0.000347025 -3.14677e-05 -9.34887e-05 0.000163256 0.000117383 7.49312e-05 -2.49508e-05 -0.000123186 0.000138346 7.15352e-05 3.6419e-05 -0.00011531 -0.000146196 -5.97599e-05 
1777.3 0 -0.000284941 0.00234244 6.86328e-05 3.27301e-06 0.00304472 -0.00047574 0.000166565 -0.000379924 -0.000408165 0.00215386 0.000210085 0.000108213 0.000263761 -0.000161875 -5.25402e-05 0.000114299 -0.000387795 3.99922e-05 -0.000368511 -2.68132e-05 -0.000102794 0.000167664 0.000106958 7.9502e-05 -2.3687e-05 -0.000130191 0.000133981 5.79768e-05 3.01886e-05 -0.000120182 -0.000153101 -6.3708e-05 
1777.65 0 -0.000289963 0.00230322 7.03383e-05 5.99307e-06 0.00311518 -0.000473064 0.000162585 -0.000382869 -0.000418729 0.00205046 0.000194348 0.000113486 0.000261465 -0.000172167 -5.13192e-05 0.000106302 -0.00038218 2.17124e-05 -0.000386363 -2.38584e-05 -0.000111843 0.000173949 9.75709e-05 8.61309e-05 -2.06895e-05 -0.000139482 0.000130088 4.37497e-05 2.45194e-05 -0.000123971 -0.000158146 -6.85231e-05 
1778 0 -0.000293351 0.00226 6.92525e-05 7.24224e-06 0.00317851 -0.000470314 0.000155558 -0.000384759 -0.000426002 0.00194385 0.000179275 0.00011475 0.000261292 -0.000180481 -4.66271e-05 9.72247e-05 -0.000377841 3.34289e-06 -0.000396935 -2.34132e-05 -0.000119882 0.000180769 8.9067e-05 9.28359e-05 -1.53835e-05 -0.000149716 0.000126039 2.92136e-05 1.94203e-05 -0.000125797 -0.000161847 -7.36759e-05 
1778.35 0 -0.000296088 0.00221509 6.5441e-05 7.29364e-06 0.00323263 -0.000466982 0.000148347 -0.000381664 -0.000431622 0.00183591 0.000167281 0.000113128 0.000260689 -0.000184704 -3.89042e-05 8.82485e-05 -0.000374859 -1.64802e-05 -0.000400308 -2.33163e-05 -0.000127268 0.000185513 8.02143e-05 0.000100289 -9.47031e-06 -0.000159542 0.000122362 1.50352e-05 1.45449e-05 -0.000123005 -0.000164532 -7.84018e-05 
1778.7 0 -0.000300954 0.00217146 6.02841e-05 7.10232e-06 0.00327855 -0.000463557 0.000142542 -0.000373311 -0.000435695 0.00172882 0.000157111 0.000109082 0.000259096 -0.000185299 -2.85328e-05 7.92424e-05 -0.000375226 -3.76429e-05 -0.000398964 -2.13266e-05 -0.000133919 0.000187566 7.05453e-05 0.000110169 -4.01737e-06 -0.000169242 0.000120796 8.73165e-07 8.92786e-06 -0.000115324 -0.000167071 -8.08338e-05 
1779.05 0 -0.000309074 0.00212996 5.36529e-05 7.49094e-06 0.0033224 -0.000460977 0.000135259 -0.000360316 -0.000438407 0.0016232 0.000146835 0.000101383 0.000257826 -0.000183074 -1.56191e-05 7.14264e-05 -0.000380062 -5.8342e-05 -0.000393772 -1.69856e-05 -0.000140025 0.000187252 6.14471e-05 0.000121323 -4.63909e-07 -0.000177807 0.000121223 -1.35526e-05 1.40047e-06 -0.000105099 -0.000170047 -8.0369e-05 
1779.4 0 -0.000318818 0.00209007 4.47369e-05 9.17475e-06 0.00336689 -0.000458924 0.000123782 -0.000343714 -0.000439638 0.00151928 0.000137356 9.01149e-05 0.000258079 -0.000178518 -1.25377e-06 6.57962e-05 -0.000385528 -7.62853e-05 -0.000383431 -1.00928e-05 -0.000146016 0.000184924 5.27486e-05 0.000130295 9.3715e-07 -0.000182781 0.00012212 -2.73573e-05 -7.97338e-06 -9.34822e-05 -0.000173656 -7.81225e-05 
1779.75 0 -0.000329439 0.00204909 3.45212e-05 1.08771e-05 0.00341003 -0.00045506 0.000110404 -0.000327592 -0.000439323 0.00141781 0.000128379 7.85752e-05 0.000259884 -0.000173 1.24086e-05 6.36969e-05 -0.000388768 -9.18148e-05 -0.000368424 -1.09235e-06 -0.000151381 0.000181559 4.23958e-05 0.000136559 2.83327e-08 -0.00018257 0.000122653 -3.79593e-05 -1.88052e-05 -8.14714e-05 -0.000177908 -7.46513e-05 
1780.1 0 -0.000340942 0.00200544 2.53084e-05 1.25713e-05 0.00345276 -0.000447633 9.86127e-05 -0.000317885 -0.000439239 0.0013188 0.00011874 6.86009e-05 0.000261651 -0.000165494 2.41307e-05 6.47824e-05 -0.000389206 -0.000106474 -0.000351575 9.31313e-06 -0.000155411 0.000177105 2.93492e-05 0.000142894 -2.93937e-06 -0.000177754 0.000122254 -4.4489e-05 -2.99079e-05 -7.1388e-05 -0.000181429 -7.03381e-05 
1780.45 0 -0.000352468 0.00195974 1.83221e-05 1.59201e-05 0.00349685 -0.00043593 8.87896e-05 -0.000315495 -0.000440348 0.00122184 0.000107473 5.89476e-05 0.000264223 -0.000155588 3.31295e-05 6.53081e-05 -0.000386477 -0.000118849 -0.000336521 2.29886e-05 -0.000157862 0.000171967 1.47393e-05 0.000151527 -7.27968e-06 -0.000169998 0.000119472 -4.88692e-05 -3.98691e-05 -6.36406e-05 -0.00018351 -6.53276e-05 
1780.8 0 -0.000363523 0.00191276 1.5294e-05 2.02787e-05 0.00354298 -0.000420759 7.98393e-05 -0.000315962 -0.000440567 0.00112461 9.39723e-05 4.85561e-05 0.00026957 -0.000144571 3.93725e-05 6.22789e-05 -0.000383703 -0.000127554 -0.000325087 4.18037e-05 -0.000159694 0.000167187 1.00054e-06 0.00016122 -1.29239e-05 -0.000160692 0.000113988 -5.32465e-05 -4.8648e-05 -5.71525e-05 -0.000184121 -5.90819e-05 
1781.15 0 -0.000373479 0.00186491 1.62981e-05 2.4623e-05 0.00359004 -0.000403899 7.05184e-05 -0.000313245 -0.00043807 0.00102737 7.73777e-05 3.93027e-05 0.000275793 -0.000132164 4.07042e-05 5.72966e-05 -0.000384316 -0.000133747 -0.000317236 6.36008e-05 -0.000160817 0.000163209 -1.00016e-05 0.000168282 -1.94674e-05 -0.000150161 0.000107184 -5.82742e-05 -5.68032e-05 -5.18119e-05 -0.000183146 -5.21905e-05 
1781.5 0 -0.000380874 0.00181592 1.91018e-05 2.94008e-05 0.00363752 -0.000385023 6.15659e-05 -0.000303928 -0.000432683 0.000931845 5.82745e-05 3.35317e-05 0.00028127 -0.000118434 3.50325e-05 5.29784e-05 -0.000387406 -0.000137307 -0.000311396 8.40739e-05 -0.000160857 0.000161223 -1.73457e-05 0.000172685 -2.66023e-05 -0.000137026 9.93043e-05 -6.30904e-05 -6.32523e-05 -4.67467e-05 -0.000179922 -4.65188e-05 
1781.85 0 -0.000384893 0.00176672 2.28098e-05 3.49945e-05 0.00368342 -0.000364447 5.66262e-05 -0.00028874 -0.000424134 0.000837737 3.81111e-05 3.30304e-05 0.000286391 -0.000102603 2.31515e-05 4.80886e-05 -0.000391015 -0.000136785 -0.000306556 0.000102824 -0.00015986 0.000160305 -2.12596e-05 0.000174555 -3.38281e-05 -0.000122996 8.90851e-05 -6.85823e-05 -6.684e-05 -3.9994e-05 -0.000173622 -4.27118e-05 
1782.2 0 -0.000385361 0.00171606 2.61495e-05 4.10327e-05 0.00372491 -0.000345168 5.56732e-05 -0.000271317 -0.000411436 0.000746196 1.66343e-05 3.84161e-05 0.000291298 -8.46544e-05 7.01067e-06 4.23567e-05 -0.000393733 -0.000132218 -0.000300711 0.00012287 -0.000158603 0.000157012 -2.34422e-05 0.000173039 -4.08461e-05 -0.000110896 7.73891e-05 -7.48015e-05 -6.75748e-05 -3.08436e-05 -0.000165272 -3.94019e-05 
1782.55 0 -0.000383286 0.00166266 2.84389e-05 4.67641e-05 0.00376328 -0.000327995 5.65118e-05 -0.000255259 -0.000395642 0.000658297 -7.17759e-06 4.76486e-05 0.000298374 -6.5906e-05 -1.1855e-05 3.81692e-05 -0.000393227 -0.00012399 -0.000289639 0.000144569 -0.000157396 0.000150002 -2.53861e-05 0.000169772 -4.76532e-05 -0.000100176 6.61573e-05 -7.88548e-05 -6.46205e-05 -1.9763e-05 -0.00015649 -3.68957e-05 
1782.9 0 -0.000381208 0.00160764 3.0541e-05 5.23292e-05 0.00380015 -0.000311001 5.97915e-05 -0.000239811 -0.000379996 0.000572057 -3.25661e-05 5.74641e-05 0.000309494 -4.76761e-05 -3.23508e-05 3.77311e-05 -0.000387955 -0.000112162 -0.000273527 0.00016478 -0.000155627 0.000140847 -2.76979e-05 0.000166929 -5.35784e-05 -8.86541e-05 5.60533e-05 -7.7525e-05 -5.73553e-05 -8.33845e-06 -0.00014848 -3.62673e-05 
1783.25 0 -0.000380379 0.00155295 3.24742e-05 5.6806e-05 0.00383366 -0.00029309 6.78959e-05 -0.000223713 -0.000366845 0.000484584 -6.01576e-05 6.57751e-05 0.000322809 -2.96498e-05 -5.16824e-05 4.19497e-05 -0.000377747 -9.70735e-05 -0.000254706 0.000179938 -0.000152954 0.000132015 -3.06023e-05 0.000162709 -5.76711e-05 -7.62181e-05 4.67501e-05 -7.16558e-05 -4.67552e-05 2.62668e-06 -0.000141837 -3.72866e-05 
1783.6 0 -0.000378821 0.00149934 3.40326e-05 5.97209e-05 0.00386044 -0.000274301 8.11166e-05 -0.000208233 -0.000355613 0.000395668 -9.07337e-05 7.40472e-05 0.000335219 -8.29614e-06 -6.85407e-05 5.04837e-05 -0.000364127 -8.00372e-05 -0.000234283 0.000189721 -0.000150271 0.000124927 -3.29179e-05 0.000155109 -6.02271e-05 -6.36001e-05 3.78125e-05 -6.54331e-05 -3.45429e-05 1.35643e-05 -0.000136903 -3.9572e-05 
1783.95 0 -0.000374766 0.00144541 3.55487e-05 6.20578e-05 0.00387982 -0.000254346 9.90024e-05 -0.000192357 -0.000345081 0.000305376 -0.000122531 8.21301e-05 0.000346168 1.81986e-05 -8.38804e-05 6.34164e-05 -0.000348555 -6.14188e-05 -0.000213194 0.000195279 -0.000149074 0.000118931 -3.42701e-05 0.000146724 -6.17754e-05 -5.00231e-05 2.89947e-05 -6.04351e-05 -2.08587e-05 2.36084e-05 -0.000134218 -4.27826e-05 
1784.3 0 -0.000369779 0.00139062 3.68254e-05 6.4191e-05 0.0038929 -0.000233953 0.000121681 -0.000174753 -0.000334222 0.000213865 -0.00015058 8.63546e-05 0.000357069 4.5502e-05 -9.83589e-05 7.95641e-05 -0.000331387 -4.27034e-05 -0.000192167 0.000197202 -0.000149919 0.000113276 -3.65552e-05 0.000140023 -6.29792e-05 -3.47055e-05 1.93778e-05 -5.5315e-05 -6.55731e-06 3.23386e-05 -0.000133979 -4.70511e-05 
1784.65 0 -0.000365131 0.0013345 3.78348e-05 6.44251e-05 0.00390214 -0.000217095 0.000147813 -0.000158299 -0.000320866 0.000123853 -0.000170541 8.5442e-05 0.000369007 6.95504e-05 -0.000112019 9.45786e-05 -0.000314778 -2.84025e-05 -0.000171934 0.00019526 -0.000152961 0.000108523 -4.00582e-05 0.000136296 -6.24121e-05 -1.96383e-05 9.26169e-06 -4.98902e-05 8.04669e-06 4.01231e-05 -0.000134835 -5.19173e-05 
1785 0 -0.00036009 0.00127665 3.80445e-05 6.25208e-05 0.00390911 -0.00020717 0.000174817 -0.000144663 -0.000304662 3.62209e-05 -0.000183294 8.25914e-05 0.000380779 9.1955e-05 -0.000123701 0.000103545 -0.000300184 -1.9905e-05 -0.000153002 0.000189443 -0.000157794 0.000105146 -4.27562e-05 0.000135102 -5.97388e-05 -8.05276e-06 -7.84935e-07 -4.50386e-05 2.27938e-05 4.65023e-05 -0.000134955 -5.70791e-05 
1785.35 0 -0.00035407 0.00121721 3.61314e-05 5.87896e-05 0.00391272 -0.00020299 0.000199541 -0.000131236 -0.000286858 -4.87173e-05 -0.000191405 8.07955e-05 0.000389379 0.000112874 -0.000132656 0.000106918 -0.00028701 -1.5542e-05 -0.00013448 0.000181403 -0.00016371 0.000102837 -4.4875e-05 0.000134004 -5.48554e-05 3.57376e-07 -1.09098e-05 -4.15175e-05 3.51568e-05 5.2072e-05 -0.000133973 -6.32887e-05 
1785.7 0 -0.000348717 0.00115703 3.21503e-05 5.19764e-05 0.00391194 -0.00020149 0.000220219 -0.000117816 -0.000267717 -0.00013314 -0.000195393 8.06791e-05 0.000391806 0.000131129 -0.00013786 0.000108726 -0.000274293 -1.37471e-05 -0.000115293 0.000173023 -0.000171259 0.000100895 -4.94658e-05 0.000133086 -4.74168e-05 6.24432e-06 -2.09656e-05 -3.97018e-05 4.29989e-05 5.7835e-05 -0.000132151 -6.98803e-05 
1786.05 0 -0.000345529 0.00109638 2.77604e-05 4.21346e-05 0.00390545 -0.000201088 0.000236703 -0.000107391 -0.000249064 -0.000221515 -0.000195382 8.29373e-05 0.000387122 0.000147578 -0.000137844 0.000112973 -0.000261006 -1.33817e-05 -9.6286e-05 0.000163603 -0.000181454 9.82075e-05 -5.76747e-05 0.000133717 -3.94973e-05 1.01039e-05 -3.04822e-05 -3.91724e-05 4.70541e-05 6.35011e-05 -0.000130178 -7.41675e-05 
1786.4 0 -0.000345022 0.00103562 2.51064e-05 3.11262e-05 0.00389365 -0.000200173 0.000250274 -0.000100516 -0.000235637 -0.000314401 -0.000193744 8.52183e-05 0.000377315 0.000164002 -0.000134083 0.000123168 -0.000248167 -1.50464e-05 -7.87963e-05 0.000149902 -0.000193668 9.4773e-05 -6.78253e-05 0.000135554 -3.33333e-05 1.41281e-05 -3.89194e-05 -4.04776e-05 4.90336e-05 6.83391e-05 -0.000129196 -7.41053e-05 
1786.75 0 -0.000346583 0.000975524 2.4288e-05 2.1769e-05 0.00387768 -0.000197878 0.000260844 -9.61126e-05 -0.000230872 -0.000408607 -0.000192294 8.3692e-05 0.000363306 0.000181106 -0.00013012 0.000139817 -0.00023734 -2.04764e-05 -6.42842e-05 0.000133162 -0.00020676 9.19423e-05 -7.8073e-05 0.000138003 -2.80708e-05 1.84843e-05 -4.55168e-05 -4.35655e-05 4.93362e-05 7.19341e-05 -0.000130207 -7.03645e-05 
1787.1 0 -0.000347739 0.000916067 2.3559e-05 1.50672e-05 0.00385807 -0.000194484 0.000269411 -9.3168e-05 -0.000235005 -0.000501588 -0.000191793 7.8451e-05 0.000347575 0.00019829 -0.000128767 0.00016193 -0.00022833 -2.91321e-05 -5.2841e-05 0.000117289 -0.000220374 9.05865e-05 -8.72067e-05 0.000140913 -2.23691e-05 2.29855e-05 -4.89028e-05 -4.6488e-05 4.71267e-05 7.47714e-05 -0.000133639 -6.56548e-05 
1787.45 0 -0.000346446 0.000857125 2.20218e-05 9.85816e-06 0.00383562 -0.000190081 0.000277806 -8.90173e-05 -0.0002454 -0.000593423 -0.000192689 7.21274e-05 0.000330979 0.000218155 -0.000130991 0.000188288 -0.000220415 -4.00116e-05 -4.3361e-05 0.000102063 -0.000232896 9.00619e-05 -9.40194e-05 0.000144294 -1.81912e-05 2.8284e-05 -5.05507e-05 -4.96378e-05 4.24392e-05 7.75854e-05 -0.000138296 -6.22072e-05 
1787.8 0 -0.000342703 0.000799358 1.90851e-05 6.57785e-06 0.00380912 -0.00018317 0.000285419 -8.12205e-05 -0.00025778 -0.000686904 -0.000194195 6.76467e-05 0.000312019 0.000243657 -0.000135925 0.000216074 -0.000213272 -5.26424e-05 -3.38839e-05 8.7474e-05 -0.00024439 9.07155e-05 -9.82318e-05 0.000147415 -1.65368e-05 3.34935e-05 -5.30213e-05 -5.45669e-05 3.73515e-05 8.04902e-05 -0.000143855 -6.04855e-05 
1788.15 0 -0.000337914 0.000742823 1.58088e-05 6.17744e-06 0.00377647 -0.000172233 0.000292346 -6.90033e-05 -0.000267113 -0.000779814 -0.000196004 6.55251e-05 0.000290868 0.00027393 -0.00014249 0.000243217 -0.000206756 -6.72391e-05 -2.38654e-05 7.38153e-05 -0.000255137 9.39455e-05 -0.000100307 0.000148978 -1.56409e-05 3.70903e-05 -5.76256e-05 -6.17083e-05 3.41238e-05 8.29389e-05 -0.00015076 -6.01794e-05 
1788.5 0 -0.00033306 0.00068602 1.28924e-05 8.29857e-06 0.00374148 -0.000158258 0.000299597 -5.15707e-05 -0.000269371 -0.000866848 -0.000197339 6.33988e-05 0.000267322 0.000305623 -0.000149243 0.000267379 -0.000199355 -8.38102e-05 -1.61902e-05 6.02185e-05 -0.000262731 0.000100043 -0.000100435 0.000150415 -1.54569e-05 3.77749e-05 -6.47817e-05 -7.04192e-05 3.21071e-05 8.45716e-05 -0.000157803 -6.26022e-05 
1788.85 0 -0.000327917 0.000628687 9.32077e-06 1.17622e-05 0.00370908 -0.000142177 0.000307135 -2.92367e-05 -0.000264672 -0.000949102 -0.00019684 5.73812e-05 0.000243221 0.000334873 -0.00015609 0.000285266 -0.000189405 -0.000101579 -1.21444e-05 4.66064e-05 -0.000266276 0.000108627 -9.73388e-05 0.000153382 -1.73689e-05 3.67729e-05 -7.29398e-05 -7.94628e-05 2.8982e-05 8.60517e-05 -0.000164133 -6.91832e-05 
1789.2 0 -0.000321783 0.000572414 5.39302e-06 1.4485e-05 0.00367737 -0.000124709 0.00031559 -3.66822e-06 -0.000255606 -0.00103202 -0.000192339 4.54344e-05 0.000221517 0.000359967 -0.00016355 0.000296353 -0.000176868 -0.000119639 -1.05328e-05 3.33324e-05 -0.000268442 0.000118305 -9.11309e-05 0.000155647 -2.10159e-05 3.66425e-05 -8.02843e-05 -8.63576e-05 2.35966e-05 8.8534e-05 -0.000170727 -7.81074e-05 
1789.55 0 -0.000315409 0.000517437 2.35594e-06 1.53943e-05 0.00364255 -0.00010856 0.000325617 2.34752e-05 -0.000245479 -0.00111612 -0.000183774 2.92481e-05 0.000201074 0.000382036 -0.000169625 0.000304326 -0.000161761 -0.000136754 -1.0007e-05 2.08384e-05 -0.000271269 0.000126808 -8.46335e-05 0.000155826 -2.44264e-05 3.85554e-05 -8.65878e-05 -9.02902e-05 1.65209e-05 9.15779e-05 -0.000178098 -8.62605e-05 
1789.9 0 -0.000309356 0.000463806 5.38821e-07 1.59884e-05 0.00360426 -9.5094e-05 0.000336381 5.10093e-05 -0.00023711 -0.00120057 -0.000172195 1.04598e-05 0.000180554 0.00040167 -0.000170936 0.000312399 -0.000145101 -0.000150341 -1.07767e-05 9.32807e-06 -0.000273957 0.000133276 -8.06048e-05 0.00015508 -2.67342e-05 4.21237e-05 -9.19669e-05 -9.30002e-05 8.9467e-06 9.4496e-05 -0.000184847 -9.30707e-05 
1790.25 0 -0.000303825 0.000411551 -7.56113e-07 1.82549e-05 0.00356217 -8.30627e-05 0.000346279 7.54167e-05 -0.000229499 -0.00128533 -0.000158038 -9.22425e-06 0.000161479 0.000417105 -0.000166426 0.000320462 -0.000129186 -0.000159647 -1.20659e-05 -1.99851e-06 -0.000274937 0.000138408 -8.00939e-05 0.000153269 -2.83495e-05 4.68483e-05 -9.61431e-05 -9.56498e-05 2.33945e-06 9.68915e-05 -0.000189737 -9.89988e-05 
1790.6 0 -0.000300033 0.00035867 -2.18431e-06 2.21519e-05 0.00351778 -7.27205e-05 0.00035422 9.40031e-05 -0.000220971 -0.00136846 -0.000144172 -2.85196e-05 0.000146039 0.000426769 -0.000156959 0.00032738 -0.00011236 -0.000166237 -1.18543e-05 -1.36133e-05 -0.000273941 0.000142681 -8.13086e-05 0.000151647 -3.07376e-05 5.28651e-05 -9.96329e-05 -9.94222e-05 -1.76491e-06 9.8815e-05 -0.000193403 -0.000104018 
1790.95 0 -0.000298466 0.000303416 -3.77927e-06 2.53994e-05 0.00347387 -6.58562e-05 0.00036068 0.000106942 -0.000213828 -0.00144849 -0.000134602 -4.6621e-05 0.000135219 0.000430628 -0.000145637 0.000333495 -9.38804e-05 -0.000171107 -9.68877e-06 -2.37165e-05 -0.000272594 0.000146823 -8.25335e-05 0.000151435 -3.343e-05 5.94072e-05 -0.000102517 -0.000103527 -3.44615e-06 0.000101803 -0.000198005 -0.000107368 
1791.3 0 -0.00029812 0.000245417 -4.93958e-06 2.64465e-05 0.00343182 -6.2903e-05 0.000366576 0.000113683 -0.000210754 -0.00152576 -0.000130752 -6.2106e-05 0.00012908 0.00042931 -0.000134654 0.000339332 -7.62103e-05 -0.000174224 -5.92236e-06 -3.14241e-05 -0.000272351 0.000150751 -8.3328e-05 0.000151653 -3.52346e-05 6.56472e-05 -0.000104344 -0.000106865 -3.22177e-06 0.000105496 -0.000204283 -0.000108601 
1791.65 0 -0.000297814 0.000187142 -5.85279e-06 2.65216e-05 0.00339056 -6.15452e-05 0.000370989 0.000114547 -0.000212278 -0.00160052 -0.000131407 -7.41031e-05 0.000123813 0.000423664 -0.000123912 0.000342548 -5.93967e-05 -0.000176034 -2.14497e-06 -3.63199e-05 -0.000273251 0.00015385 -8.30519e-05 0.000152063 -3.695e-05 7.13924e-05 -0.000106312 -0.000109144 -1.22012e-06 0.000108252 -0.000211296 -0.000108881 
1792 0 -0.000298496 0.000130416 -6.92047e-06 2.77019e-05 0.00334707 -5.74247e-05 0.000373435 0.000111866 -0.000217707 -0.00167141 -0.000134889 -8.31133e-05 0.000117029 0.000415476 -0.000113638 0.000338698 -4.45408e-05 -0.000178307 3.04152e-07 -3.63722e-05 -0.000275048 0.000156719 -8.26585e-05 0.00015248 -3.92497e-05 7.69901e-05 -0.000109146 -0.000110041 3.46325e-06 0.000110354 -0.000218319 -0.000108487 
1792.35 0 -0.000301531 7.35517e-05 -6.70253e-06 3.07874e-05 0.00329887 -4.76031e-05 0.00037382 0.00010758 -0.000223673 -0.00173572 -0.000139004 -8.9333e-05 0.000110156 0.000406164 -0.000104306 0.000326032 -3.44677e-05 -0.000180747 1.62622e-07 -3.20125e-05 -0.000276555 0.000158121 -8.37667e-05 0.000151908 -4.10062e-05 8.27498e-05 -0.00011104 -0.000110471 1.11321e-05 0.000111715 -0.000224461 -0.00010725 
1792.7 0 -0.000305423 1.51203e-05 -4.65483e-06 3.48311e-05 0.00324559 -3.323e-05 0.000370634 0.000101813 -0.000228131 -0.00179352 -0.000141987 -9.24566e-05 0.000103988 0.000395509 -9.38589e-05 0.000307589 -3.11027e-05 -0.000182473 -1.90386e-06 -2.73929e-05 -0.000277118 0.000155588 -8.46558e-05 0.000150962 -4.22795e-05 8.83326e-05 -0.000110679 -0.000112541 1.90752e-05 0.000112497 -0.000228803 -0.000105824 
1793.05 0 -0.000307017 -4.25714e-05 -1.89264e-06 3.79794e-05 0.00318957 -1.51691e-05 0.000362819 9.40045e-05 -0.000231661 -0.00184899 -0.00014468 -9.18119e-05 9.61142e-05 0.000386155 -8.0236e-05 0.000288092 -3.39204e-05 -0.000183878 -4.08827e-06 -2.3067e-05 -0.000276574 0.000149904 -8.36281e-05 0.000151644 -4.449e-05 9.34408e-05 -0.00010913 -0.000117977 2.53689e-05 0.000113271 -0.000231114 -0.000105284 
1793.4 0 -0.000306308 -9.68268e-05 -1.07642e-06 4.07133e-05 0.00313247 5.59033e-06 0.00035109 8.45952e-05 -0.000234889 -0.00190411 -0.000149155 -8.89205e-05 8.41929e-05 0.000380218 -6.40989e-05 0.000270358 -3.9052e-05 -0.000182559 -5.13891e-06 -1.67314e-05 -0.00027383 0.000143536 -8.13767e-05 0.000154329 -4.72583e-05 9.85171e-05 -0.000107747 -0.000126897 3.11818e-05 0.000115219 -0.000232367 -0.000105406 
1793.75 0 -0.000304845 -0.000147289 -3.20995e-06 4.37387e-05 0.00307601 2.65342e-05 0.000336289 7.46142e-05 -0.000238793 -0.00195524 -0.000157012 -8.55403e-05 7.03041e-05 0.000375272 -4.78496e-05 0.000255923 -4.32417e-05 -0.000177434 -4.9847e-06 -8.04087e-06 -0.000268896 0.000136362 -8.05508e-05 0.000158176 -4.93899e-05 0.000103014 -0.000107665 -0.000137597 3.59446e-05 0.000119073 -0.000234707 -0.000104758 
1794.1 0 -0.000302266 -0.000193938 -6.39532e-06 4.65851e-05 0.00302275 4.54748e-05 0.000319811 6.57254e-05 -0.000243952 -0.00199957 -0.000168796 -8.22931e-05 5.72778e-05 0.000369833 -3.38691e-05 0.000244342 -4.53506e-05 -0.000172356 -4.58645e-06 2.42367e-06 -0.000263773 0.000128248 -8.14002e-05 0.000162612 -5.02224e-05 0.000106585 -0.000108093 -0.000147013 3.83346e-05 0.00012473 -0.000238796 -0.000101454 
1794.45 0 -0.000296885 -0.000237987 -1.00485e-05 4.81698e-05 0.00297365 6.09015e-05 0.000303818 5.86442e-05 -0.000248694 -0.00203865 -0.00018367 -7.8293e-05 4.56821e-05 0.000363056 -2.24055e-05 0.000233256 -4.73047e-05 -0.000168984 -4.35608e-06 1.36107e-05 -0.000259626 0.000120743 -8.18326e-05 0.000166349 -4.90038e-05 0.000108837 -0.000107425 -0.00015498 3.92612e-05 0.000132696 -0.000243954 -9.67998e-05 
1794.8 0 -0.000288081 -0.00028318 -1.5062e-05 4.6674e-05 0.00292729 7.29002e-05 0.000287929 5.16292e-05 -0.000249914 -0.00207712 -0.00019829 -7.20195e-05 3.5848e-05 0.000355132 -1.42094e-05 0.000222615 -5.16235e-05 -0.000167003 -4.58132e-06 2.37965e-05 -0.000256185 0.000114407 -8.30723e-05 0.000168296 -4.55636e-05 0.000109041 -0.0001058 -0.000162944 3.84795e-05 0.000142677 -0.000248799 -9.28933e-05 
1795.15 0 -0.000278442 -0.00033306 -2.11601e-05 4.25141e-05 0.00288105 8.28265e-05 0.000269576 4.14991e-05 -0.000246024 -0.00211904 -0.000208395 -6.44835e-05 2.58425e-05 0.000348564 -8.81079e-06 0.000212351 -5.80906e-05 -0.000168887 -3.32109e-06 3.22057e-05 -0.000253136 0.000108636 -8.69093e-05 0.000167934 -3.91743e-05 0.000106676 -0.000103538 -0.000171129 3.45935e-05 0.000154598 -0.000251841 -8.84375e-05 
1795.5 0 -0.00027047 -0.000386701 -2.8242e-05 3.83113e-05 0.00283248 9.13373e-05 0.000247326 2.61291e-05 -0.000239152 -0.00216414 -0.000211524 -5.60318e-05 1.22697e-05 0.00034418 -2.99158e-06 0.000199587 -6.57948e-05 -0.000174338 3.20299e-06 3.954e-05 -0.000249815 0.000102361 -9.14146e-05 0.000165107 -2.94539e-05 0.000102554 -0.000100265 -0.000178439 2.8653e-05 0.000168858 -0.00025309 -8.25289e-05 
1795.85 0 -0.000263665 -0.000440082 -3.60378e-05 3.48872e-05 0.00277949 9.97978e-05 0.000222945 8.80912e-06 -0.000232287 -0.00220979 -0.000206993 -4.49572e-05 -3.71325e-06 0.00034119 6.60908e-06 0.000181956 -7.38778e-05 -0.000179284 1.73384e-05 4.58688e-05 -0.000244945 9.42601e-05 -9.47988e-05 0.000159809 -1.79758e-05 9.84045e-05 -9.60433e-05 -0.000183579 2.24125e-05 0.000184917 -0.000253071 -7.59937e-05 
1796.2 0 -0.000255567 -0.000491241 -4.32867e-05 3.25758e-05 0.00272138 0.00010971 0.000197667 -7.39584e-06 -0.000226098 -0.00225476 -0.000196434 -3.09855e-05 -2.05757e-05 0.000339889 1.98686e-05 0.000159589 -7.98845e-05 -0.000181855 3.79534e-05 4.90578e-05 -0.000238052 8.47185e-05 -9.64694e-05 0.000152249 -8.04388e-06 9.48481e-05 -9.13176e-05 -0.000187741 1.608e-05 0.000200798 -0.000250532 -7.0537e-05 
1796.55 0 -0.000244839 -0.000539136 -5.03559e-05 3.30145e-05 0.00265942 0.000122591 0.000171441 -2.33568e-05 -0.000218408 -0.0023004 -0.000184315 -1.58845e-05 -3.88007e-05 0.000338813 3.33284e-05 0.000133703 -8.16544e-05 -0.000183122 6.28955e-05 4.9121e-05 -0.000230338 7.48673e-05 -9.71579e-05 0.000143593 -1.67854e-06 9.06794e-05 -8.62088e-05 -0.000193279 1.03646e-05 0.000216573 -0.000243842 -6.63394e-05 
1796.9 0 -0.000232087 -0.000583164 -5.82669e-05 3.58488e-05 0.00259413 0.000137841 0.000146622 -3.8414e-05 -0.000206544 -0.00234893 -0.000175177 -4.09728e-07 -5.52078e-05 0.000336424 4.49314e-05 0.000105346 -8.17797e-05 -0.000185458 9.19321e-05 4.95717e-05 -0.000222624 6.58954e-05 -9.73563e-05 0.000133493 1.66641e-06 8.43836e-05 -8.03297e-05 -0.000199814 6.47352e-06 0.000232747 -0.000233119 -6.2591e-05 
1797.25 0 -0.000217129 -0.000625684 -6.64873e-05 4.06827e-05 0.00252814 0.000153837 0.00012428 -5.15159e-05 -0.000188789 -0.00239844 -0.000168927 1.57181e-05 -6.65521e-05 0.00033363 5.37869e-05 7.57797e-05 -8.02718e-05 -0.00019017 0.00012401 5.36409e-05 -0.000214364 5.80563e-05 -9.63175e-05 0.000119963 4.28442e-06 7.56041e-05 -7.41975e-05 -0.000205906 3.16346e-06 0.000247793 -0.000218525 -5.94831e-05 
1797.6 0 -0.000200905 -0.000668612 -7.45729e-05 4.7015e-05 0.00246497 0.000170188 0.000102243 -6.32561e-05 -0.000164806 -0.002446 -0.00016383 3.29224e-05 -7.48863e-05 0.000331326 5.95354e-05 4.59764e-05 -7.44122e-05 -0.000196614 0.000155527 6.23086e-05 -0.000206009 5.10184e-05 -9.33289e-05 0.000104517 7.74343e-06 6.51345e-05 -6.92878e-05 -0.000210815 2.20524e-07 0.000261595 -0.00020095 -5.73857e-05 
1797.95 0 -0.000186324 -0.000711391 -8.25079e-05 5.3526e-05 0.00240414 0.000183925 7.84949e-05 -7.49126e-05 -0.000138472 -0.0024934 -0.000158257 4.93332e-05 -8.35507e-05 0.00032908 6.38251e-05 1.7124e-05 -6.31091e-05 -0.000201374 0.000184532 7.34422e-05 -0.00019904 4.46296e-05 -8.90301e-05 9.12528e-05 1.02408e-05 5.41595e-05 -6.48153e-05 -0.000214645 -4.20017e-07 0.000273141 -0.000183125 -5.62451e-05 
1798.3 0 -0.000173354 -0.000753179 -9.00395e-05 5.84965e-05 0.00234222 0.00019363 5.18878e-05 -8.67213e-05 -0.000114282 -0.00254267 -0.000153458 6.08839e-05 -9.25043e-05 0.000323965 6.86765e-05 -1.03486e-05 -4.6647e-05 -0.000204454 0.000211721 8.21269e-05 -0.000193956 3.93924e-05 -8.68426e-05 8.11692e-05 1.15556e-05 4.32496e-05 -6.0409e-05 -0.00021862 5.174e-07 0.000281628 -0.000166324 -5.63197e-05 
1798.65 0 -0.000162075 -0.000794388 -9.7163e-05 6.13569e-05 0.0022771 0.000200971 2.08228e-05 -9.75608e-05 -9.15878e-05 -0.00259241 -0.000154016 6.5539e-05 -0.000100879 0.000314536 7.53027e-05 -3.71518e-05 -2.64722e-05 -0.000208186 0.000237238 8.62994e-05 -0.000191068 3.6153e-05 -8.82591e-05 7.33476e-05 1.405e-05 3.31756e-05 -5.6748e-05 -0.000224007 1.83152e-06 0.00028749 -0.000149272 -5.6474e-05 
1799 0 -0.000153564 -0.000835393 -0.00010371 6.34667e-05 0.00221006 0.000204808 -1.5208e-05 -0.000105731 -7.21465e-05 -0.0026411 -0.000159744 6.63488e-05 -0.000107421 0.000302149 8.49772e-05 -6.43388e-05 -3.6019e-06 -0.000211316 0.000259948 8.67012e-05 -0.000190792 3.38414e-05 -9.1272e-05 6.8672e-05 1.93178e-05 2.54415e-05 -5.38397e-05 -0.000230204 2.68991e-06 0.000291425 -0.000130767 -5.58261e-05 
1799.35 0 -0.000146791 -0.00087483 -0.000108462 6.52869e-05 0.00214298 0.00020637 -5.53796e-05 -0.000107779 -5.90661e-05 -0.00268754 -0.00016624 6.80828e-05 -0.000112257 0.00028873 9.9422e-05 -9.22024e-05 2.15109e-05 -0.000213349 0.000278411 8.67954e-05 -0.000191816 3.15585e-05 -9.41182e-05 6.82715e-05 2.66148e-05 2.18552e-05 -5.14796e-05 -0.000235716 1.8028e-06 0.000293159 -0.000111221 -5.4957e-05 
1799.7 0 -0.000141369 -0.000912045 -0.000111323 6.60285e-05 0.00207596 0.000207785 -9.78307e-05 -0.000101356 -5.07645e-05 -0.00272855 -0.000171566 7.50954e-05 -0.000118255 0.000273554 0.000118945 -0.000118746 4.72596e-05 -0.000215949 0.000290621 9.10437e-05 -0.000191013 3.01951e-05 -9.59388e-05 7.15823e-05 3.45487e-05 2.20497e-05 -4.97031e-05 -0.000239475 -1.63415e-06 0.000290592 -9.02769e-05 -5.34315e-05 
1800.05 0 -0.000137861 -0.000948962 -0.00011248 6.40388e-05 0.0020071 0.000209809 -0.000138574 -8.82451e-05 -4.52099e-05 -0.00276149 -0.000177697 8.84673e-05 -0.000125989 0.000256218 0.000140666 -0.000141811 6.98375e-05 -0.000219052 0.00029604 9.81141e-05 -0.000186321 2.93768e-05 -9.73487e-05 7.65705e-05 4.14182e-05 2.37353e-05 -4.87821e-05 -0.000241285 -8.04669e-06 0.000283828 -6.85091e-05 -5.05864e-05 
1800.4 0 -0.000135774 -0.000988277 -0.000112679 5.91423e-05 0.00193592 0.000215001 -0.000172987 -7.26104e-05 -4.00907e-05 -0.00278496 -0.000182741 0.000104448 -0.000134097 0.00023821 0.000161036 -0.000160698 8.55722e-05 -0.000222423 0.000295711 0.000105166 -0.000178647 2.76919e-05 -9.96966e-05 8.20443e-05 4.65043e-05 2.56941e-05 -4.89151e-05 -0.000242027 -1.62214e-05 0.000275894 -4.73757e-05 -4.68927e-05 
1800.75 0 -0.000133887 -0.00103075 -0.000112989 5.18486e-05 0.00186583 0.000224257 -0.000197652 -5.72597e-05 -3.11065e-05 -0.00280046 -0.000182439 0.000119992 -0.000142083 0.000221607 0.000180837 -0.000175276 9.2252e-05 -0.000225091 0.000290968 0.000113106 -0.000168698 2.5939e-05 -0.000102609 8.88798e-05 5.16664e-05 2.80876e-05 -4.88589e-05 -0.000243025 -2.43553e-05 0.000268394 -2.77319e-05 -4.28088e-05 
1801.1 0 -0.000130829 -0.00107523 -0.000113461 4.35932e-05 0.00179863 0.000235227 -0.00021211 -4.37464e-05 -1.60192e-05 -0.00281283 -0.000177176 0.000135399 -0.00014884 0.000209839 0.000202744 -0.000183672 9.24212e-05 -0.000226902 0.000282997 0.000122587 -0.000155885 2.49287e-05 -0.000104532 9.6775e-05 5.73252e-05 3.20148e-05 -4.81576e-05 -0.000244475 -3.22743e-05 0.000261072 -1.10061e-05 -3.8462e-05 
1801.45 0 -0.000126647 -0.00111978 -0.000113439 3.7104e-05 0.0017306 0.000244696 -0.000217441 -3.32602e-05 3.42247e-06 -0.00282536 -0.000171764 0.000150546 -0.000152977 0.000202167 0.000225763 -0.00018599 9.04268e-05 -0.000229329 0.000272969 0.000133164 -0.000140979 2.29885e-05 -0.000103916 0.000104029 6.19269e-05 3.66911e-05 -4.72008e-05 -0.000244821 -3.85681e-05 0.000254289 2.26563e-06 -3.44488e-05 
1801.8 0 -0.000121776 -0.0011628 -0.000112899 3.29323e-05 0.00165699 0.000249291 -0.000213005 -2.55532e-05 2.30145e-05 -0.00283742 -0.000169169 0.000165398 -0.000155889 0.00019537 0.000244656 -0.000185723 8.69761e-05 -0.000232484 0.000262684 0.000145836 -0.000126385 1.82708e-05 -0.000100056 0.00011123 6.23211e-05 4.00163e-05 -4.7067e-05 -0.00024266 -4.23911e-05 0.000248204 1.34445e-05 -3.13753e-05 
1802.15 0 -0.000115634 -0.00120375 -0.000113091 3.00811e-05 0.00157786 0.000248772 -0.000198958 -1.79975e-05 4.11674e-05 -0.00284871 -0.000165802 0.000179208 -0.000158599 0.000190013 0.000256643 -0.000184985 8.04648e-05 -0.000235101 0.00025358 0.000161916 -0.000113543 1.1739e-05 -9.52512e-05 0.000120275 5.78668e-05 4.3054e-05 -4.79407e-05 -0.000237604 -4.3945e-05 0.000243438 2.4486e-05 -2.9329e-05 
1802.5 0 -0.000108698 -0.00124203 -0.000113824 2.78412e-05 0.00149553 0.000244536 -0.000179391 -1.06267e-05 6.12161e-05 -0.00285943 -0.000158795 0.000191579 -0.000159884 0.000188591 0.000263932 -0.000183355 7.07926e-05 -0.000235116 0.000246025 0.000179784 -0.000102908 5.45066e-06 -9.13419e-05 0.000130557 5.18173e-05 4.69712e-05 -4.97055e-05 -0.000229234 -4.35326e-05 0.000240462 3.7542e-05 -2.87984e-05 
1802.85 0 -0.000102313 -0.00127691 -0.000113671 2.58718e-05 0.00141001 0.000237519 -0.000160902 -5.30956e-06 8.29479e-05 -0.00286749 -0.000151797 0.000203999 -0.000159641 0.000193559 0.000269078 -0.000180585 6.01925e-05 -0.000233818 0.00024061 0.000196936 -9.39896e-05 -1.37568e-06 -8.79372e-05 0.000139431 4.63062e-05 5.14188e-05 -5.20997e-05 -0.000218246 -4.23074e-05 0.00023867 5.22927e-05 -2.9264e-05 
1803.2 0 -9.685e-05 -0.00130918 -0.000112068 2.50313e-05 0.00132178 0.00023035 -0.000147373 -1.10015e-06 0.000101459 -0.00286987 -0.000148543 0.000216676 -0.000158953 0.000205482 0.000272753 -0.000175536 5.17842e-05 -0.000234272 0.000238765 0.000211411 -8.46781e-05 -8.54792e-06 -8.53725e-05 0.00014384 4.15664e-05 5.51805e-05 -5.38546e-05 -0.00020643 -4.04347e-05 0.000237306 6.58336e-05 -3.01037e-05 
1803.55 0 -9.20228e-05 -0.00133951 -0.000109354 2.60743e-05 0.00123524 0.000224608 -0.000137846 2.55947e-06 0.000112908 -0.00286787 -0.000147358 0.00022797 -0.000157665 0.000221634 0.000274171 -0.000165218 4.76466e-05 -0.000235801 0.000241166 0.000223495 -7.31311e-05 -1.33115e-05 -8.33817e-05 0.000143328 3.84987e-05 5.83235e-05 -5.44386e-05 -0.000194917 -3.60807e-05 0.000235942 7.53929e-05 -3.23242e-05 
1803.9 0 -8.73037e-05 -0.00136695 -0.000105724 2.86538e-05 0.00115011 0.000218527 -0.000130305 4.89459e-06 0.000116254 -0.00286487 -0.000145452 0.000234226 -0.00015355 0.000238952 0.00027289 -0.000148255 4.78795e-05 -0.000236524 0.000248037 0.000234477 -6.02733e-05 -1.34258e-05 -8.18071e-05 0.00013938 3.74536e-05 6.30302e-05 -5.43879e-05 -0.000183762 -2.97875e-05 0.000235147 8.06827e-05 -3.5785e-05 
1804.25 0 -8.14326e-05 -0.00139183 -0.000101389 3.08312e-05 0.00106392 0.00021133 -0.000125123 5.52938e-06 0.000114982 -0.00286054 -0.000141955 0.000235239 -0.000145798 0.000254077 0.00027032 -0.000127099 5.06444e-05 -0.000237461 0.000259269 0.000245899 -4.86882e-05 -1.02588e-05 -8.20629e-05 0.000134294 3.66845e-05 6.97895e-05 -5.61216e-05 -0.000172844 -2.43164e-05 0.000235526 8.38385e-05 -3.86851e-05 
1804.6 0 -7.46436e-05 -0.00141385 -9.82036e-05 3.04006e-05 0.000977615 0.000203182 -0.000122153 5.71963e-06 0.000112628 -0.00285517 -0.000137812 0.000234057 -0.000136357 0.000264415 0.000267432 -0.00010503 5.36992e-05 -0.000238456 0.000274117 0.000258691 -4.07646e-05 -6.96086e-06 -8.41572e-05 0.000129431 3.54906e-05 7.71012e-05 -5.98966e-05 -0.000162011 -2.01274e-05 0.000235892 8.54464e-05 -4.11041e-05 
1804.95 0 -6.83802e-05 -0.00143303 -9.69793e-05 2.71598e-05 0.000892191 0.000194006 -0.000120001 6.45237e-06 0.000108288 -0.00284832 -0.000135528 0.000232452 -0.000127602 0.00027008 0.000265411 -8.43927e-05 5.81395e-05 -0.000238593 0.000288137 0.000269717 -3.5648e-05 -4.15527e-06 -8.59146e-05 0.000123307 3.3811e-05 8.40735e-05 -6.49864e-05 -0.000151775 -1.70274e-05 0.000234607 8.56e-05 -4.31067e-05 
1805.3 0 -6.31801e-05 -0.00144928 -9.59212e-05 2.23626e-05 0.000809378 0.000184565 -0.000120003 7.82276e-06 9.97517e-05 -0.00283781 -0.000135932 0.000232565 -0.000121992 0.000273281 0.000264685 -6.65133e-05 6.58888e-05 -0.000238865 0.000296028 0.000276986 -3.09148e-05 -1.83313e-06 -8.6462e-05 0.000115663 2.95376e-05 9.17763e-05 -7.24119e-05 -0.000142432 -1.49145e-05 0.000231889 8.54302e-05 -4.56293e-05 
1805.65 0 -5.8345e-05 -0.00146242 -9.43666e-05 1.82219e-05 0.000730569 0.000175408 -0.000124892 8.46883e-06 8.86714e-05 -0.00282515 -0.000139137 0.000235967 -0.000120242 0.000274433 0.000261298 -5.11061e-05 7.66714e-05 -0.000238604 0.000297438 0.000281742 -2.58678e-05 -3.64759e-07 -8.70444e-05 0.000107286 2.20757e-05 0.000100652 -8.11406e-05 -0.000135157 -1.27836e-05 0.000228447 8.59837e-05 -4.90908e-05 
1806 0 -5.2345e-05 -0.00147313 -9.06055e-05 1.51376e-05 0.000656089 0.000166761 -0.000132706 4.74195e-06 7.70341e-05 -0.00281325 -0.000146309 0.000240327 -0.000120174 0.000271852 0.000253729 -3.86953e-05 8.86524e-05 -0.000238503 0.000294304 0.000285101 -2.01019e-05 1.44057e-07 -8.90891e-05 9.79903e-05 1.33289e-05 0.000109171 -8.79385e-05 -0.000130516 -9.71123e-06 0.000224168 8.79196e-05 -5.21361e-05 
1806.35 0 -4.39302e-05 -0.00148183 -8.26476e-05 1.24733e-05 0.000583472 0.000159235 -0.000139285 -5.98533e-06 6.40206e-05 -0.0028015 -0.000157122 0.000242547 -0.000122275 0.000266685 0.000242925 -2.94124e-05 0.000100701 -0.000240489 0.000287653 0.000287764 -1.28848e-05 2.96748e-08 -9.42761e-05 8.72117e-05 4.05542e-06 0.000115815 -9.28815e-05 -0.000127132 -5.99474e-06 0.000218644 9.09319e-05 -5.51264e-05 
1806.7 0 -3.44849e-05 -0.00148965 -7.32955e-05 1.03572e-05 0.0005101 0.000153727 -0.000140849 -2.19992e-05 4.83177e-05 -0.00278828 -0.000169122 0.000242796 -0.000127962 0.000260545 0.000229543 -2.07612e-05 0.000114131 -0.000241923 0.00027769 0.000292204 -5.39054e-06 -1.03057e-06 -0.000102337 7.5756e-05 -5.74813e-06 0.000121112 -9.77839e-05 -0.00012383 -2.06079e-06 0.000212264 9.42731e-05 -5.82623e-05 
1807.05 0 -2.73303e-05 -0.00149609 -6.59703e-05 8.49124e-06 0.0004367 0.000150058 -0.000135559 -4.05974e-05 2.93306e-05 -0.00277415 -0.000179003 0.000241572 -0.000134224 0.000254268 0.000214986 -1.1404e-05 0.000130101 -0.000239406 0.000264493 0.00029878 2.01123e-06 -2.8609e-06 -0.00011098 6.5493e-05 -1.39223e-05 0.000124601 -0.000102109 -0.000120166 2.44089e-06 0.000205474 9.72968e-05 -6.02239e-05 
1807.4 0 -2.37674e-05 -0.00149968 -6.02711e-05 6.78748e-06 0.000364212 0.000147693 -0.000127379 -5.99233e-05 7.93895e-06 -0.00275873 -0.000185856 0.000237872 -0.000138313 0.00024965 0.000200632 -1.68642e-06 0.000150267 -0.000234397 0.000248524 0.000304678 9.84513e-06 -5.11855e-06 -0.000118005 5.73627e-05 -1.75716e-05 0.000125588 -0.000105564 -0.000117154 7.35987e-06 0.000198238 9.87642e-05 -6.22725e-05 
1807.75 0 -2.1369e-05 -0.00150086 -5.5967e-05 4.47563e-06 0.000293905 0.000148332 -0.00012072 -7.5716e-05 -1.39743e-05 -0.00273981 -0.000190424 0.000231076 -0.000142777 0.000244806 0.000185826 7.8716e-06 0.000174321 -0.000229738 0.0002318 0.000308173 1.64972e-05 -6.83701e-06 -0.000123537 5.11631e-05 -1.70244e-05 0.0001248 -0.000108571 -0.000115583 1.21187e-05 0.000191589 9.81827e-05 -6.63351e-05 
1808.1 0 -1.89119e-05 -0.00150038 -5.42407e-05 -3.60181e-07 0.00022744 0.000154485 -0.000114843 -8.56264e-05 -3.36629e-05 -0.00271478 -0.000191297 0.000223238 -0.000147599 0.000236542 0.000170368 1.68051e-05 0.000195696 -0.000223815 0.00021697 0.000308701 2.07583e-05 -7.16645e-06 -0.000129396 4.50079e-05 -1.36252e-05 0.000123998 -0.000110678 -0.00011408 1.6906e-05 0.000186171 9.62716e-05 -7.13061e-05 
1808.45 0 -1.58473e-05 -0.00149948 -5.45386e-05 -6.50701e-06 0.000165761 0.000165324 -0.000106694 -9.23492e-05 -4.80621e-05 -0.00268235 -0.0001861 0.000215572 -0.000150624 0.000227823 0.000156468 2.51151e-05 0.000209838 -0.000215978 0.000204548 0.000305986 2.34243e-05 -5.33606e-06 -0.000135498 3.75495e-05 -8.39e-06 0.000124979 -0.000112318 -0.00011139 2.18116e-05 0.000181736 9.40584e-05 -7.62994e-05 
1808.8 0 -1.16209e-05 -0.00149953 -5.53353e-05 -1.1649e-05 0.000109792 0.000179104 -9.52533e-05 -9.69399e-05 -5.53283e-05 -0.00264509 -0.00017654 0.000206838 -0.000154083 0.00022151 0.000145558 3.39175e-05 0.000217628 -0.000208945 0.000194717 0.000300183 2.45985e-05 -2.63439e-06 -0.000141257 2.8515e-05 -2.37601e-06 0.000126638 -0.000113783 -0.000107 2.71497e-05 0.000179102 9.13654e-05 -8.07909e-05 
1809.15 0 -7.19038e-06 -0.00150032 -5.47179e-05 -1.59459e-05 5.78946e-05 0.000194558 -8.1195e-05 -9.7583e-05 -5.64927e-05 -0.00260636 -0.000165636 0.000195421 -0.000161061 0.000217376 0.000137124 4.36172e-05 0.000221239 -0.000202828 0.000187453 0.000290571 2.48605e-05 -1.30825e-07 -0.000147579 1.72969e-05 2.76672e-06 0.000127031 -0.000113472 -0.000101916 3.23635e-05 0.000178561 8.84435e-05 -8.26175e-05 
1809.5 0 -4.32799e-06 -0.00150128 -5.26099e-05 -1.98249e-05 6.14668e-06 0.000210766 -6.49929e-05 -9.62489e-05 -5.47842e-05 -0.00256663 -0.000155133 0.000182008 -0.000170921 0.000216679 0.000129786 5.28607e-05 0.000223066 -0.000194332 0.000180596 0.000277625 2.52321e-05 2.44218e-06 -0.000154065 4.4317e-06 6.47679e-06 0.000126256 -0.000109827 -9.68469e-05 3.63409e-05 0.000180061 8.60444e-05 -8.05705e-05 
1809.85 0 -3.85034e-06 -0.00150293 -5.01844e-05 -2.27886e-05 -4.67777e-05 0.000226657 -4.64028e-05 -9.6916e-05 -5.46358e-05 -0.00252587 -0.000146467 0.000168689 -0.000180798 0.00022094 0.00012155 6.11999e-05 0.000225735 -0.000182658 0.000172027 0.000263819 2.58024e-05 5.14742e-06 -0.000157073 -8.56223e-06 8.34409e-06 0.000124945 -0.000103682 -9.05367e-05 3.84575e-05 0.000183107 8.54035e-05 -7.6337e-05 
1810.2 0 -4.2747e-06 -0.00150568 -4.82687e-05 -2.48588e-05 -9.99715e-05 0.000241932 -2.5658e-05 -0.00010165 -5.79835e-05 -0.00248524 -0.000140988 0.000156185 -0.000189118 0.000229262 0.00011294 6.96617e-05 0.000230199 -0.000169176 0.000161659 0.000250033 2.65134e-05 8.79782e-06 -0.000154898 -2.02718e-05 9.42303e-06 0.000122498 -9.82604e-05 -8.31468e-05 3.93756e-05 0.000188286 8.78624e-05 -7.08609e-05 
1810.55 0 -4.26736e-06 -0.00150952 -4.76037e-05 -2.6035e-05 -0.000153955 0.000256161 -4.17595e-06 -0.000110495 -6.17827e-05 -0.00244454 -0.0001396 0.000143714 -0.000194861 0.000238619 0.000106363 7.7835e-05 0.000235861 -0.000151857 0.000150766 0.000235631 2.642e-05 1.39678e-05 -0.000150042 -3.07551e-05 1.09326e-05 0.000118654 -9.46513e-05 -7.69758e-05 3.94781e-05 0.000194067 9.21483e-05 -6.43528e-05 
1810.9 0 -4.66219e-06 -0.00151395 -4.82645e-05 -2.63017e-05 -0.000210768 0.000270235 1.62565e-05 -0.00012015 -6.17071e-05 -0.00240246 -0.000139724 0.000130688 -0.000197719 0.000244111 0.000101416 8.46032e-05 0.000242806 -0.000128712 0.00014021 0.000222304 2.51898e-05 2.10594e-05 -0.000145988 -4.10243e-05 1.43895e-05 0.000114728 -9.21526e-05 -7.31427e-05 3.7673e-05 0.000197774 9.55059e-05 -5.95073e-05 
1811.25 0 -8.04545e-06 -0.00151823 -5.03021e-05 -2.61822e-05 -0.000272411 0.000284657 3.23763e-05 -0.000126586 -5.59255e-05 -0.00235685 -0.000136295 0.000115753 -0.00019872 0.000243012 9.65192e-05 8.98594e-05 0.000249997 -0.000102345 0.000130965 0.00021064 2.3504e-05 2.937e-05 -0.000143829 -5.08421e-05 1.95384e-05 0.00011043 -9.00281e-05 -7.10782e-05 3.43488e-05 0.000199213 9.74558e-05 -5.85516e-05 
1811.6 0 -1.3938e-05 -0.00152178 -5.35443e-05 -2.6527e-05 -0.000338367 0.000296199 4.03107e-05 -0.000129829 -4.70742e-05 -0.00230683 -0.00012682 9.76997e-05 -0.0001976 0.000237108 9.17113e-05 9.31159e-05 0.000256396 -7.48054e-05 0.000124161 0.000199169 2.17183e-05 3.80638e-05 -0.00014236 -5.87453e-05 2.30752e-05 0.000103778 -8.86045e-05 -6.98469e-05 3.23467e-05 0.000198673 9.90926e-05 -6.11147e-05 
1811.95 0 -1.94167e-05 -0.00152462 -5.67732e-05 -2.76691e-05 -0.000405426 0.000307589 3.99838e-05 -0.000132171 -4.01815e-05 -0.00225481 -0.000114263 7.64375e-05 -0.000193342 0.000230733 8.85534e-05 9.275e-05 0.000260484 -4.78947e-05 0.00011977 0.000188789 2.02511e-05 4.67011e-05 -0.000141341 -6.38262e-05 2.2452e-05 9.51353e-05 -8.83927e-05 -6.90146e-05 3.21218e-05 0.000197214 0.000101422 -6.52438e-05 
1812.3 0 -2.37151e-05 -0.0015279 -5.81105e-05 -3.02919e-05 -0.000472095 0.000326085 3.35302e-05 -0.000133666 -3.63979e-05 -0.00220357 -0.000104342 5.26974e-05 -0.000187222 0.00022391 8.85585e-05 8.69964e-05 0.000259861 -2.60406e-05 0.000115583 0.000180339 1.98437e-05 5.38901e-05 -0.000141269 -6.63756e-05 1.84427e-05 8.66915e-05 -8.91155e-05 -6.79946e-05 3.17726e-05 0.000195132 0.000103844 -6.93562e-05 
1812.65 0 -2.62672e-05 -0.00153165 -5.69673e-05 -3.50126e-05 -0.000540089 0.000352882 2.27462e-05 -0.000130425 -3.37394e-05 -0.00215321 -0.000100384 2.8481e-05 -0.000179867 0.000212202 9.08035e-05 7.68217e-05 0.000256181 -1.1598e-05 0.000112494 0.000173833 1.93286e-05 5.82805e-05 -0.000140961 -6.78202e-05 1.13112e-05 8.02836e-05 -9.11142e-05 -6.64105e-05 3.14753e-05 0.000191379 0.000105284 -7.27588e-05 
1813 0 -2.54611e-05 -0.00153436 -5.43622e-05 -4.0621e-05 -0.000611468 0.00038479 1.31218e-05 -0.000120215 -3.06752e-05 -0.00210295 -0.000100751 7.49106e-06 -0.00017148 0.000194307 9.31552e-05 6.48219e-05 0.000251738 -3.43348e-06 0.000112174 0.000167705 1.91448e-05 6.02023e-05 -0.000139757 -7.07237e-05 1.90372e-06 7.53422e-05 -9.41278e-05 -6.47083e-05 3.19801e-05 0.000185971 0.000106303 -7.47293e-05 
1813.35 0 -2.09117e-05 -0.00153555 -5.22255e-05 -4.50312e-05 -0.000686023 0.000419678 9.19111e-06 -0.000105898 -2.56334e-05 -0.00205203 -0.000104407 -7.4353e-06 -0.000163758 0.000174663 9.33133e-05 5.35541e-05 0.000247713 -3.664e-07 0.000112877 0.000161001 2.24261e-05 5.98714e-05 -0.000138045 -7.50687e-05 -6.08745e-06 7.07113e-05 -9.72319e-05 -6.2777e-05 3.31447e-05 0.000179491 0.000107071 -7.49866e-05 
1813.7 0 -1.38214e-05 -0.00153557 -5.11572e-05 -4.75226e-05 -0.000761418 0.000454304 1.02673e-05 -8.92742e-05 -1.81724e-05 -0.00200243 -0.000110532 -1.54278e-05 -0.000156215 0.000158934 9.02364e-05 4.52649e-05 0.000244734 -7.59562e-07 0.000111761 0.000155164 2.90222e-05 5.78955e-05 -0.000136921 -7.85679e-05 -9.45837e-06 6.61896e-05 -9.98662e-05 -6.09098e-05 3.44223e-05 0.000172936 0.000106995 -7.37401e-05 
1814.05 0 -4.07938e-06 -0.00153419 -5.06422e-05 -4.82582e-05 -0.000837046 0.000484285 1.39241e-05 -7.06717e-05 -8.78178e-06 -0.00195746 -0.00011678 -1.9579e-05 -0.000147922 0.000150659 8.56571e-05 4.03365e-05 0.000243444 -5.26498e-06 0.000108395 0.000150933 3.71923e-05 5.48121e-05 -0.000135958 -8.16686e-05 -9.2665e-06 6.21368e-05 -0.000101074 -5.92949e-05 3.58003e-05 0.000166921 0.000105669 -7.08171e-05 
1814.4 0 9.47086e-06 -0.00153032 -5.12328e-05 -4.72475e-05 -0.000912307 0.000509226 2.04601e-05 -5.28293e-05 1.46123e-06 -0.00191566 -0.00012192 -2.47781e-05 -0.000139031 0.000148458 8.18207e-05 3.81759e-05 0.000245309 -1.58184e-05 0.000104984 0.000146433 4.61851e-05 4.98892e-05 -0.000132859 -8.47426e-05 -9.35425e-06 5.86139e-05 -0.000100164 -5.75645e-05 3.93269e-05 0.000161053 0.000102547 -6.62396e-05 
1814.75 0 2.61508e-05 -0.00152156 -5.22486e-05 -4.50208e-05 -0.000984634 0.000529672 3.15126e-05 -3.79177e-05 1.4617e-05 -0.00187369 -0.000126875 -3.39588e-05 -0.000129721 0.000146523 7.82052e-05 3.78835e-05 0.000250518 -3.22599e-05 0.000101731 0.000140371 5.68281e-05 4.18204e-05 -0.000127283 -8.59759e-05 -1.17217e-05 5.51601e-05 -9.90408e-05 -5.49659e-05 4.43588e-05 0.000154988 9.83885e-05 -6.03982e-05 
1815.1 0 4.55276e-05 -0.00150784 -5.24694e-05 -4.23513e-05 -0.00105298 0.000544978 4.61928e-05 -2.49308e-05 3.46816e-05 -0.00183007 -0.000132053 -4.5937e-05 -0.000121959 0.000140615 7.32401e-05 3.68822e-05 0.000256506 -5.42467e-05 9.87556e-05 0.000133395 6.94143e-05 3.08882e-05 -0.00011867 -8.52596e-05 -1.61522e-05 5.1299e-05 -9.86491e-05 -5.08985e-05 4.81256e-05 0.000149028 9.45124e-05 -5.39003e-05 
1815.45 0 6.70226e-05 -0.00149199 -5.26201e-05 -3.98569e-05 -0.00111797 0.000554106 6.39784e-05 -1.50053e-05 6.23042e-05 -0.00178431 -0.000136625 -5.73238e-05 -0.000119005 0.000131142 6.67323e-05 3.2864e-05 0.000260546 -7.91276e-05 9.87065e-05 0.000125598 8.25766e-05 1.98355e-05 -0.000106492 -8.25766e-05 -2.13935e-05 4.73413e-05 -9.89433e-05 -4.66916e-05 4.90925e-05 0.000142699 9.19493e-05 -4.79165e-05 
1815.8 0 8.93972e-05 -0.00147604 -5.3985e-05 -3.80207e-05 -0.00118058 0.000556155 8.51955e-05 -1.00325e-05 9.51312e-05 -0.00173707 -0.000140779 -6.56408e-05 -0.000122099 0.00012113 5.99458e-05 2.57846e-05 0.000260293 -0.000103065 0.000102625 0.000118657 9.42174e-05 9.56076e-06 -9.30297e-05 -7.79148e-05 -2.69227e-05 4.40289e-05 -0.000101228 -4.38917e-05 4.63414e-05 0.000135404 9.20381e-05 -4.28661e-05 
1816.15 0 0.000110811 -0.00146011 -5.56173e-05 -3.68425e-05 -0.00124255 0.000551397 0.000109957 -8.67242e-06 0.000130515 -0.00168894 -0.000145167 -6.91093e-05 -0.000129396 0.000113511 5.38197e-05 1.77667e-05 0.000255397 -0.000123953 0.000109565 0.000113047 0.000102342 -7.69308e-07 -8.01901e-05 -7.332e-05 -3.34539e-05 4.33233e-05 -0.000105564 -4.28375e-05 4.05334e-05 0.000127328 9.62178e-05 -3.84285e-05 
1816.5 0 0.000130701 -0.00144417 -5.70168e-05 -3.54633e-05 -0.0013042 0.000539382 0.000137008 -9.54883e-06 0.000167799 -0.00163898 -0.000150831 -6.81022e-05 -0.000137383 0.000108705 4.77487e-05 1.02825e-05 0.000248945 -0.000139577 0.000118483 0.000106046 0.00010717 -1.19887e-05 -6.78289e-05 -6.94967e-05 -4.00919e-05 4.55211e-05 -0.000111157 -4.17125e-05 3.39727e-05 0.000119657 0.00010402 -3.44797e-05 
1816.85 0 0.000149831 -0.00142881 -5.87663e-05 -3.33716e-05 -0.00136414 0.000519878 0.000162743 -1.11399e-05 0.000207866 -0.00158683 -0.000159571 -6.43925e-05 -0.000142081 0.000103211 4.08905e-05 3.77949e-06 0.000241816 -0.000147643 0.000129019 9.67346e-05 0.00011007 -2.33719e-05 -5.63034e-05 -6.5578e-05 -4.44026e-05 4.79639e-05 -0.000117207 -3.81943e-05 2.89721e-05 0.000112218 0.000111851 -3.11629e-05 
1817.2 0 0.000167495 -0.00141391 -6.17395e-05 -3.20619e-05 -0.0014225 0.000494947 0.000184017 -1.1627e-05 0.000250063 -0.00153343 -0.000171747 -5.97575e-05 -0.000142837 9.406e-05 3.44743e-05 -4.66391e-07 0.000232226 -0.000148168 0.000140049 8.53001e-05 0.000113356 -3.21327e-05 -4.51814e-05 -6.301e-05 -4.52237e-05 5.01338e-05 -0.000122341 -3.1713e-05 2.67517e-05 0.000102976 0.000118397 -2.88813e-05 
1817.55 0 0.000182919 -0.00139864 -6.59905e-05 -3.2813e-05 -0.00148208 0.000467089 0.00019801 -1.08758e-05 0.000291515 -0.00148061 -0.000184976 -5.6081e-05 -0.000140563 8.12492e-05 3.0667e-05 -3.90316e-06 0.000220045 -0.000143078 0.000149922 7.29804e-05 0.000118573 -3.77025e-05 -3.29382e-05 -6.32689e-05 -4.2296e-05 5.26135e-05 -0.000125554 -2.45844e-05 2.66788e-05 9.2356e-05 0.000124004 -2.84247e-05 
1817.9 0 0.000195924 -0.00138336 -6.8909e-05 -3.4758e-05 -0.00154335 0.000437631 0.000203824 -9.83142e-06 0.000330565 -0.00143017 -0.000195623 -5.26248e-05 -0.000135961 6.64925e-05 3.12714e-05 -7.41448e-06 0.000206514 -0.000133885 0.000156936 6.13372e-05 0.000124315 -4.36097e-05 -2.09648e-05 -6.40125e-05 -3.68777e-05 5.53307e-05 -0.000126476 -1.89065e-05 2.73687e-05 8.25889e-05 0.000126446 -2.96793e-05 
1818.25 0 0.000206201 -0.00136727 -6.98198e-05 -3.57743e-05 -0.00160241 0.000408046 0.000204179 -7.26534e-06 0.000367597 -0.00138209 -0.000201293 -4.74491e-05 -0.000131722 5.25435e-05 3.70285e-05 -8.71927e-06 0.000193011 -0.000121227 0.000160324 5.01301e-05 0.000129605 -5.22528e-05 -1.10177e-05 -6.37753e-05 -3.02329e-05 5.91527e-05 -0.000125631 -1.37564e-05 2.86514e-05 7.44293e-05 0.000125802 -3.12237e-05 
1818.6 0 0.000213512 -0.00134885 -7.00066e-05 -3.43574e-05 -0.00165661 0.000379204 0.000200749 -3.65107e-06 0.000400853 -0.00133399 -0.000204068 -4.04989e-05 -0.000129618 4.1682e-05 4.77389e-05 -8.67072e-06 0.000180501 -0.000105583 0.000158729 4.00726e-05 0.000135622 -6.24705e-05 -3.24667e-06 -6.30223e-05 -2.28638e-05 6.35312e-05 -0.000123232 -7.88156e-06 3.0896e-05 6.70788e-05 0.000124719 -3.13157e-05 
1818.95 0 0.00022047 -0.00132856 -6.94867e-05 -3.02593e-05 -0.00170556 0.000352435 0.000194337 -2.29055e-06 0.000427596 -0.00128491 -0.000205696 -3.17119e-05 -0.000130796 3.64271e-05 6.46377e-05 -8.84365e-06 0.000170321 -8.80799e-05 0.000151628 3.35784e-05 0.0001431 -7.31562e-05 1.67373e-06 -6.22757e-05 -1.45649e-05 6.69697e-05 -0.000119272 -2.39802e-06 3.22723e-05 5.87044e-05 0.000123775 -2.9263e-05 
1819.3 0 0.000228841 -0.00130695 -6.68637e-05 -2.33764e-05 -0.00174897 0.000330704 0.000187576 -3.83006e-06 0.00045023 -0.00123519 -0.000206222 -2.14598e-05 -0.000134916 3.58969e-05 8.7248e-05 -6.33398e-06 0.000162666 -7.20657e-05 0.000139764 3.24784e-05 0.000152351 -8.46578e-05 4.28961e-06 -6.31504e-05 -5.20601e-06 7.03895e-05 -0.000114651 1.75876e-06 3.12832e-05 4.95667e-05 0.000122818 -2.57277e-05 
1819.65 0 0.000238012 -0.00128335 -6.04515e-05 -1.65211e-05 -0.00178549 0.000312646 0.000182308 -6.66415e-06 0.000473008 -0.00118433 -0.000204805 -1.06736e-05 -0.000140905 3.61593e-05 0.000111335 2.53592e-07 0.000155239 -5.97158e-05 0.000123628 3.64483e-05 0.000162507 -9.70496e-05 7.86794e-06 -6.60291e-05 4.87115e-06 7.42409e-05 -0.000110619 5.45599e-06 2.92294e-05 4.18389e-05 0.000122499 -2.10771e-05 
1820 0 0.000246795 -0.0012562 -5.20974e-05 -1.13714e-05 -0.00181478 0.000292715 0.000175631 -9.93681e-06 0.000496341 -0.00113173 -0.00020126 2.08169e-06 -0.000148708 3.55765e-05 0.000133718 9.06547e-06 0.000147412 -4.98185e-05 0.000103803 4.39414e-05 0.000171475 -0.000108524 1.40078e-05 -6.86019e-05 1.56474e-05 7.71528e-05 -0.000108146 9.24824e-06 2.76278e-05 3.55842e-05 0.00012294 -1.57745e-05 
1820.35 0 0.00025475 -0.00122732 -4.53893e-05 -7.16759e-06 -0.00183782 0.000268983 0.000164587 -1.25062e-05 0.000519282 -0.00107647 -0.000196591 1.82454e-05 -0.000156948 3.18518e-05 0.000152719 1.71139e-05 0.00014214 -4.05807e-05 8.38239e-05 5.25549e-05 0.000177797 -0.00011698 2.17383e-05 -7.02445e-05 2.63476e-05 7.80643e-05 -0.000107305 1.39118e-05 2.71533e-05 2.90932e-05 0.000124272 -1.09251e-05 
1820.7 0 0.0002612 -0.00120048 -4.0322e-05 -4.84906e-06 -0.00185368 0.000244194 0.000149198 -1.34305e-05 0.000540072 -0.00101827 -0.000190332 3.62047e-05 -0.000165022 2.43218e-05 0.000167153 2.19835e-05 0.000141372 -3.18651e-05 6.67644e-05 6.1115e-05 0.000183108 -0.000122622 2.90665e-05 -7.09719e-05 3.40874e-05 7.77493e-05 -0.000107157 1.9393e-05 2.68803e-05 2.23432e-05 0.00012662 -7.38157e-06 
1821.05 0 0.000265175 -0.00117607 -3.60515e-05 -5.14211e-06 -0.00186488 0.000221254 0.000130764 -1.2699e-05 0.000557716 -0.000959905 -0.000181112 5.07579e-05 -0.000172909 1.54228e-05 0.000174977 2.40213e-05 0.000145814 -2.40335e-05 5.19873e-05 6.91823e-05 0.000188201 -0.000125913 3.43359e-05 -6.97829e-05 3.61165e-05 7.68828e-05 -0.00010695 2.59878e-05 2.51474e-05 1.48761e-05 0.000129047 -5.40852e-06 
1821.4 0 0.000266713 -0.00115179 -3.24503e-05 -6.61775e-06 -0.00187628 0.0002016 0.000111132 -9.07683e-06 0.000572883 -0.000903596 -0.000170611 5.82938e-05 -0.000179212 8.18825e-06 0.000175337 2.4819e-05 0.000156041 -1.7055e-05 3.82258e-05 7.59124e-05 0.000192273 -0.000126176 3.72139e-05 -6.57552e-05 3.35263e-05 7.5463e-05 -0.000106817 3.40391e-05 2.23582e-05 5.89093e-06 0.000130365 -5.14321e-06 
1821.75 0 0.00026541 -0.00112522 -2.95716e-05 -7.89763e-06 -0.00188858 0.00018409 9.11905e-05 -8.9482e-07 0.00058481 -0.000848268 -0.000160021 5.65948e-05 -0.00018336 2.08791e-06 0.000169915 2.38978e-05 0.000168651 -8.5593e-06 2.39551e-05 8.18448e-05 0.000195278 -0.000124422 3.81815e-05 -6.05434e-05 2.95389e-05 7.39279e-05 -0.000106633 4.21752e-05 2.05339e-05 -3.57952e-06 0.000132142 -7.54258e-06 
1822.1 0 0.000261565 -0.00109634 -2.69459e-05 -1.04761e-05 -0.0019008 0.000166018 7.28725e-05 9.48491e-06 0.000591475 -0.000789993 -0.000148784 4.40681e-05 -0.000184998 -5.23544e-06 0.000160294 1.97628e-05 0.000178385 2.72346e-06 9.90967e-06 8.85367e-05 0.000198522 -0.000123268 3.93357e-05 -5.52893e-05 2.57445e-05 7.1844e-05 -0.00010604 4.8712e-05 1.93629e-05 -1.18417e-05 0.000134646 -1.14869e-05 
1822.45 0 0.000258291 -0.00106784 -2.32653e-05 -1.41376e-05 -0.00191193 0.000146452 5.81446e-05 1.81672e-05 0.000590888 -0.000725322 -0.000136606 2.47752e-05 -0.000184291 -1.26142e-05 0.000146613 1.14268e-05 0.000184405 1.62745e-05 -7.9519e-07 9.53996e-05 0.000202711 -0.000123084 4.17202e-05 -4.91119e-05 2.15117e-05 6.99965e-05 -0.000105049 5.33576e-05 1.82529e-05 -1.79956e-05 0.000135749 -1.44368e-05 
1822.8 0 0.000258567 -0.00104022 -1.80804e-05 -1.69551e-05 -0.00192013 0.000126678 4.90423e-05 2.48216e-05 0.000584719 -0.000654148 -0.000125899 4.54998e-06 -0.000181389 -1.8322e-05 0.000126742 -2.56832e-06 0.000189202 3.27834e-05 -7.36295e-06 0.000100745 0.000207777 -0.000122096 4.35587e-05 -4.15285e-05 1.64807e-05 7.02154e-05 -0.000103802 5.61878e-05 1.75543e-05 -2.16516e-05 0.000135135 -1.56426e-05 
1823.15 0 0.00026343 -0.00101053 -1.12932e-05 -1.87906e-05 -0.00192669 0.000107174 4.74754e-05 3.17153e-05 0.000578663 -0.000577818 -0.000120841 -1.39957e-05 -0.000175371 -2.16448e-05 9.93322e-05 -2.17014e-05 0.000193946 5.1982e-05 -1.13269e-05 0.000104527 0.000213278 -0.000118876 4.30322e-05 -3.28869e-05 1.0887e-05 7.16285e-05 -0.000101048 5.88546e-05 1.81162e-05 -2.38697e-05 0.000134076 -1.67363e-05 
1823.5 0 0.000271777 -0.000977601 -2.42228e-06 -2.08717e-05 -0.00193504 8.77825e-05 5.30404e-05 4.02355e-05 0.000576822 -0.000495466 -0.000121134 -2.80988e-05 -0.000167522 -2.25558e-05 6.64e-05 -4.27368e-05 0.000198197 7.10781e-05 -1.37024e-05 0.000106666 0.000218388 -0.000113519 4.09744e-05 -2.44993e-05 5.42188e-06 7.31495e-05 -9.572e-05 6.24918e-05 2.02344e-05 -2.48163e-05 0.000134156 -1.98483e-05 
1823.85 0 0.000280219 -0.000942446 7.13226e-06 -2.46078e-05 -0.0019455 6.76943e-05 6.25136e-05 4.93426e-05 0.000577185 -0.000407075 -0.000121325 -3.56351e-05 -0.000160414 -2.0935e-05 3.22487e-05 -6.30528e-05 0.000201524 8.77506e-05 -1.77552e-05 0.000106508 0.000222802 -0.000107137 3.96412e-05 -1.80339e-05 7.72356e-07 7.4895e-05 -8.96088e-05 6.56321e-05 2.2429e-05 -2.38889e-05 0.000137539 -2.43337e-05 
1824.2 0 0.000287019 -0.000907179 1.56194e-05 -2.88973e-05 -0.00195741 4.60826e-05 7.35327e-05 5.84672e-05 0.000576493 -0.000316385 -0.000118575 -3.66863e-05 -0.000152825 -1.75042e-05 1.86816e-06 -8.15001e-05 0.000205852 0.000101417 -2.55235e-05 0.000103387 0.000226493 -9.98995e-05 3.96163e-05 -1.5181e-05 -2.9307e-06 7.60972e-05 -8.48887e-05 6.83691e-05 2.31286e-05 -2.24833e-05 0.000144169 -2.79595e-05 
1824.55 0 0.000291414 -0.000873981 2.2565e-05 -3.216e-05 -0.00197051 2.25444e-05 8.52188e-05 7.0012e-05 0.000574948 -0.000230616 -0.00011393 -3.25098e-05 -0.000143775 -1.5411e-05 -2.13666e-05 -9.70242e-05 0.000212385 0.000112523 -3.40578e-05 9.63944e-05 0.000227663 -9.26018e-05 3.93589e-05 -1.6279e-05 -5.96715e-06 7.53827e-05 -8.29946e-05 7.16078e-05 2.24389e-05 -2.29228e-05 0.000152168 -3.02197e-05 
1824.9 0 0.000291996 -0.000842829 2.68327e-05 -3.52779e-05 -0.00198581 -4.05272e-06 9.59354e-05 8.6616e-05 0.000573189 -0.000155854 -0.000108245 -2.33606e-05 -0.0001329 -1.5207e-05 -3.62708e-05 -0.000108554 0.000218613 0.000124416 -3.95121e-05 8.59606e-05 0.000224653 -8.66085e-05 3.80681e-05 -2.03581e-05 -8.38228e-06 7.30194e-05 -8.43131e-05 7.44374e-05 2.09835e-05 -2.57113e-05 0.000160345 -3.09661e-05 
1825.25 0 0.000289082 -0.000811783 2.75327e-05 -3.87393e-05 -0.00200359 -3.23414e-05 0.000102776 0.000108231 0.000569742 -9.12641e-05 -0.000104151 -1.0894e-05 -0.000119767 -1.28765e-05 -4.38574e-05 -0.000115769 0.000221564 0.000140277 -4.12607e-05 7.33951e-05 0.000218331 -8.11774e-05 3.62676e-05 -2.53725e-05 -1.11739e-05 6.93937e-05 -8.73316e-05 7.64271e-05 1.87454e-05 -3.06446e-05 0.000167033 -2.90767e-05 
1825.6 0 0.000283145 -0.000778263 2.49072e-05 -4.13465e-05 -0.00202169 -6.02026e-05 0.000103622 0.000131612 0.000562095 -3.08035e-05 -0.00010427 1.60722e-06 -0.000106268 -6.39606e-06 -4.89321e-05 -0.00011829 0.000222301 0.000158219 -4.23026e-05 5.88404e-05 0.000211578 -7.45484e-05 3.4142e-05 -3.0343e-05 -1.43612e-05 6.44492e-05 -9.07468e-05 7.90806e-05 1.62203e-05 -3.71068e-05 0.000170815 -2.45816e-05 
1825.95 0 0.000273997 -0.000740725 2.09973e-05 -4.29382e-05 -0.00203808 -8.64745e-05 0.000100381 0.000154377 0.000549198 3.10517e-05 -0.000108331 1.16171e-05 -9.46371e-05 4.67052e-06 -5.39553e-05 -0.000117876 0.000223797 0.000173098 -4.39229e-05 4.30266e-05 0.000206307 -6.72186e-05 3.09152e-05 -3.48762e-05 -1.65236e-05 5.88356e-05 -9.53412e-05 8.33883e-05 1.41859e-05 -4.31968e-05 0.000173641 -1.90531e-05 
1826.3 0 0.000262301 -0.00069977 1.7087e-05 -4.4049e-05 -0.00205186 -0.000109091 9.63179e-05 0.000176556 0.000532922 9.68175e-05 -0.000113156 1.94617e-05 -8.61501e-05 1.9669e-05 -5.76066e-05 -0.000117288 0.000229473 0.000185603 -4.32464e-05 2.76868e-05 0.000201316 -5.99845e-05 2.76839e-05 -3.90452e-05 -1.69047e-05 5.22833e-05 -0.000100386 8.90643e-05 1.40855e-05 -4.85183e-05 0.000176832 -1.45796e-05 
1826.65 0 0.000249299 -0.000657828 1.2584e-05 -4.48223e-05 -0.00206154 -0.000125964 9.39131e-05 0.000196343 0.000516622 0.000166281 -0.000115662 2.68481e-05 -7.78829e-05 3.4605e-05 -5.98741e-05 -0.000117291 0.000239743 0.000199834 -3.67461e-05 1.32996e-05 0.00019487 -5.29697e-05 2.77127e-05 -4.36865e-05 -1.41827e-05 4.4844e-05 -0.000104614 9.56047e-05 1.62708e-05 -5.3982e-05 0.000178608 -1.17013e-05 
1827 0 0.000236529 -0.000617158 7.30034e-06 -4.45264e-05 -0.00206644 -0.000137898 9.43409e-05 0.000210439 0.000503104 0.000236009 -0.000115273 3.3832e-05 -6.64809e-05 4.78919e-05 -6.10427e-05 -0.000118616 0.000251014 0.000213449 -2.58318e-05 -3.32038e-07 0.000187549 -4.53721e-05 3.12086e-05 -4.96466e-05 -8.94888e-06 3.78904e-05 -0.000107326 0.000101841 1.88863e-05 -6.00773e-05 0.000177281 -8.85608e-06 
1827.35 0 0.000225797 -0.000578869 1.33849e-06 -4.19294e-05 -0.00206689 -0.000147595 9.61695e-05 0.000218965 0.000493256 0.000301727 -0.00011263 3.92316e-05 -5.30851e-05 6.11697e-05 -6.26156e-05 -0.000122228 0.000260712 0.000223592 -1.37474e-05 -1.35898e-05 0.000179829 -3.68752e-05 3.47289e-05 -5.70796e-05 -1.50228e-06 3.2363e-05 -0.00010821 0.000106731 2.08222e-05 -6.5743e-05 0.000173467 -4.19528e-06 
1827.7 0 0.000216945 -0.000541819 -4.3641e-06 -3.78432e-05 -0.00206464 -0.000158223 9.76762e-05 0.000223151 0.000484206 0.000361964 -0.000107048 4.12882e-05 -3.99385e-05 7.44536e-05 -6.68853e-05 -0.000127424 0.00026828 0.00023118 -3.18088e-06 -2.66695e-05 0.000173449 -2.89351e-05 3.64024e-05 -6.40682e-05 8.81725e-06 2.59904e-05 -0.000106431 0.000110394 2.28782e-05 -7.07459e-05 0.000169056 1.39145e-06 
1828.05 0 0.000209224 -0.000504538 -8.74357e-06 -3.51434e-05 -0.00206106 -0.00016984 9.86811e-05 0.000221634 0.000472315 0.000418029 -9.68987e-05 4.01384e-05 -2.94442e-05 8.61371e-05 -7.46334e-05 -0.000133279 0.000274293 0.000237219 2.92831e-06 -3.91381e-05 0.000169916 -2.23747e-05 3.59861e-05 -6.85974e-05 2.19319e-05 1.5853e-05 -0.000101617 0.000114977 2.70435e-05 -7.58727e-05 0.000165269 5.83661e-06 
1828.4 0 0.000202266 -0.000465861 -1.17876e-05 -3.47147e-05 -0.00205542 -0.000178315 0.000100026 0.000211904 0.000457841 0.000472221 -8.10514e-05 3.73353e-05 -2.24012e-05 9.54981e-05 -8.34526e-05 -0.000138841 0.000277729 0.000243182 3.96637e-06 -4.94429e-05 0.000167852 -1.76061e-05 3.42879e-05 -7.09905e-05 3.62997e-05 3.35464e-06 -9.45174e-05 0.000121077 3.29531e-05 -8.06084e-05 0.000161553 9.01389e-06 
1828.75 0 0.000197468 -0.000426591 -1.2438e-05 -3.52419e-05 -0.00204589 -0.000181225 0.000101694 0.000194005 0.00044217 0.000525301 -5.97856e-05 3.22041e-05 -1.74507e-05 0.000103544 -8.97863e-05 -0.000141751 0.000278356 0.000248661 3.54715e-07 -5.61955e-05 0.000166427 -1.43748e-05 3.31835e-05 -7.2652e-05 5.11156e-05 -8.33435e-06 -8.59111e-05 0.000125752 3.81286e-05 -8.46557e-05 0.000157069 1.20855e-05 
1829.1 0 0.000196837 -0.000388746 -8.97969e-06 -3.61143e-05 -0.00203116 -0.000179816 0.000102045 0.000171816 0.000428036 0.000576284 -3.73207e-05 2.48274e-05 -1.10935e-05 0.00011151 -9.15469e-05 -0.000142127 0.000277153 0.000252486 -6.79543e-06 -5.90229e-05 0.000167436 -1.15699e-05 3.33079e-05 -7.42566e-05 6.59627e-05 -1.74973e-05 -7.69845e-05 0.000127723 4.3035e-05 -8.82489e-05 0.00015199 1.55913e-05 
1829.45 0 0.000200389 -0.000350721 -8.63725e-07 -3.59505e-05 -0.00201274 -0.000176127 0.000101158 0.000150526 0.000418078 0.000623489 -1.76217e-05 1.72902e-05 -1.00199e-07 0.000118161 -8.88504e-05 -0.000140836 0.000274073 0.000253282 -1.6006e-05 -5.89194e-05 0.000171246 -1.00561e-05 3.37668e-05 -7.55628e-05 7.85428e-05 -2.36988e-05 -6.9183e-05 0.000127955 4.88485e-05 -9.10489e-05 0.000146324 1.88279e-05 
1829.8 0 0.000206664 -0.000310656 9.82152e-06 -3.39216e-05 -0.00199442 -0.000172117 9.98738e-05 0.000132671 0.000411711 0.000665447 -1.42712e-06 1.14164e-05 1.3757e-05 0.00011867 -8.51573e-05 -0.000138233 0.00026986 0.0002503 -2.57174e-05 -5.76765e-05 0.000175116 -1.06243e-05 3.28032e-05 -7.69229e-05 8.72647e-05 -2.7795e-05 -6.41862e-05 0.000126653 5.49299e-05 -9.22467e-05 0.000140849 2.1181e-05 
1830.15 0 0.00021372 -0.000271721 2.01303e-05 -3.16916e-05 -0.00197707 -0.000167726 9.84266e-05 0.000116001 0.000406209 0.000702946 1.0516e-05 6.82662e-06 2.72267e-05 0.000111165 -8.41437e-05 -0.000135726 0.000266046 0.000244713 -3.25146e-05 -5.58533e-05 0.000175988 -1.26572e-05 2.87539e-05 -7.8421e-05 9.23321e-05 -3.07029e-05 -6.20228e-05 0.000122677 6.08312e-05 -9.26863e-05 0.000136138 2.23102e-05 
1830.5 0 0.00021949 -0.000236769 2.74277e-05 -3.05013e-05 -0.00195892 -0.000161351 9.68078e-05 9.88033e-05 0.000398764 0.000737622 1.63296e-05 2.32337e-06 3.96098e-05 9.94137e-05 -8.59535e-05 -0.0001348 0.000262194 0.000238878 -3.26345e-05 -5.3545e-05 0.000172589 -1.50738e-05 2.26824e-05 -7.85753e-05 9.43327e-05 -3.3675e-05 -6.0355e-05 0.000116413 6.65778e-05 -9.46423e-05 0.000131556 2.23144e-05 
1830.85 0 0.000222636 -0.000205411 3.03084e-05 -2.97991e-05 -0.0019401 -0.000154245 9.48085e-05 8.40496e-05 0.000388053 0.000771467 1.58468e-05 -1.82298e-06 5.17952e-05 8.57845e-05 -8.80296e-05 -0.000133723 0.000258774 0.000233834 -2.4621e-05 -5.16833e-05 0.000166697 -1.56652e-05 1.63918e-05 -7.66796e-05 9.33466e-05 -3.79189e-05 -5.77868e-05 0.000112091 7.05056e-05 -9.91426e-05 0.00012541 2.11934e-05 
1831.2 0 0.000223232 -0.000175351 2.97322e-05 -2.9888e-05 -0.0019201 -0.000149017 9.11805e-05 7.54847e-05 0.000374389 0.000805592 1.1528e-05 -7.6541e-06 6.31956e-05 7.04007e-05 -8.81545e-05 -0.00012912 0.00025739 0.00022928 -1.04065e-05 -5.15636e-05 0.000162091 -1.37743e-05 1.01342e-05 -7.31632e-05 9.0086e-05 -4.44171e-05 -5.59488e-05 0.000112256 7.31027e-05 -0.000104526 0.000117507 1.87346e-05 
1831.55 0 0.000221849 -0.00014513 2.8347e-05 -2.98342e-05 -0.00189695 -0.000147251 8.54046e-05 7.26396e-05 0.000358684 0.000839042 3.23882e-06 -1.78956e-05 7.34529e-05 5.63036e-05 -8.63574e-05 -0.000120053 0.000258159 0.000225668 4.59705e-06 -5.45821e-05 0.000160953 -1.09001e-05 4.53551e-06 -6.89404e-05 8.46816e-05 -5.33595e-05 -5.57688e-05 0.000115431 7.64807e-05 -0.000110488 0.000107978 1.62439e-05 
1831.9 0 0.000220258 -0.000115062 2.6955e-05 -2.77929e-05 -0.00186888 -0.000149143 8.00348e-05 7.13822e-05 0.000343019 0.000870462 -9.58844e-06 -3.13728e-05 8.36215e-05 4.55913e-05 -8.30649e-05 -0.000107805 0.000260567 0.000223322 1.76914e-05 -6.1219e-05 0.000162731 -9.13682e-06 7.59986e-07 -6.43925e-05 7.72028e-05 -6.28471e-05 -5.44928e-05 0.000121422 8.15934e-05 -0.000117075 9.8157e-05 1.56972e-05 
1832.25 0 0.000218792 -8.57507e-05 2.37688e-05 -2.4828e-05 -0.00183639 -0.000151591 7.8401e-05 7.01474e-05 0.000330306 0.000898873 -2.46304e-05 -4.56422e-05 9.58578e-05 3.90207e-05 -7.87734e-05 -9.5917e-05 0.000263051 0.000223605 2.979e-05 -7.09331e-05 0.000164955 -8.66381e-06 -3.82598e-07 -5.87664e-05 7.02064e-05 -7.00867e-05 -4.84798e-05 0.000129401 8.91322e-05 -0.000123132 8.9759e-05 1.816e-05 
1832.6 0 0.000216463 -5.70573e-05 1.89792e-05 -2.30482e-05 -0.00180094 -0.000154267 8.06526e-05 6.94763e-05 0.000320727 0.000926705 -3.88367e-05 -6.07526e-05 0.000111325 3.49633e-05 -7.30173e-05 -8.65124e-05 0.000265591 0.000227673 3.91227e-05 -8.26188e-05 0.000165814 -7.01194e-06 1.30199e-06 -5.20147e-05 6.53106e-05 -7.48666e-05 -3.77974e-05 0.000136733 9.87748e-05 -0.000128398 8.24768e-05 2.27619e-05 
1832.95 0 0.000214913 -2.82805e-05 1.4468e-05 -2.30026e-05 -0.00176383 -0.000158363 8.31786e-05 7.09957e-05 0.000311343 0.000957939 -5.17026e-05 -7.58466e-05 0.000129658 2.82322e-05 -6.63197e-05 -7.87987e-05 0.000270593 0.000232362 4.40594e-05 -9.5048e-05 0.000165376 -3.32274e-06 4.16636e-06 -4.51979e-05 6.34059e-05 -7.77553e-05 -2.596e-05 0.000142218 0.000108022 -0.000133167 7.61737e-05 2.78843e-05 
1833.3 0 0.000215297 -2.37388e-07 1.18293e-05 -2.3073e-05 -0.00172661 -0.000163417 8.29164e-05 7.65174e-05 0.000299647 0.000992917 -6.33535e-05 -9.01474e-05 0.000149658 1.52995e-05 -6.17305e-05 -7.00947e-05 0.000280168 0.000233367 4.56652e-05 -0.000108023 0.00016586 1.10595e-06 5.9612e-06 -3.92584e-05 6.53562e-05 -7.72428e-05 -1.54037e-05 0.000146512 0.000115362 -0.000137042 7.17895e-05 3.26077e-05 
1833.65 0 0.000215217 2.64864e-05 1.19591e-05 -2.202e-05 -0.00168911 -0.000167731 8.18906e-05 8.39713e-05 0.000284654 0.00103069 -7.17401e-05 -0.000102547 0.000168826 -1.71518e-06 -6.10741e-05 -6.0178e-05 0.000291915 0.000229851 4.5069e-05 -0.000122791 0.000169178 4.91388e-06 5.06669e-06 -3.32063e-05 7.04016e-05 -7.40214e-05 -5.4515e-06 0.000150963 0.000120306 -0.000138812 6.9898e-05 3.60121e-05 
1834 0 0.000212491 5.26039e-05 1.49133e-05 -2.03294e-05 -0.00165171 -0.000169916 8.44787e-05 9.01581e-05 0.000267439 0.00106962 -7.44766e-05 -0.00011061 0.000184176 -1.78875e-05 -6.23706e-05 -4.96163e-05 0.000301774 0.000222363 4.08518e-05 -0.000140133 0.000176303 8.32176e-06 1.74721e-06 -2.64165e-05 7.89491e-05 -6.9478e-05 2.19247e-06 0.000154651 0.000122515 -0.000138062 6.95007e-05 3.68681e-05 
1834.35 0 0.000208392 7.79134e-05 1.95523e-05 -1.94851e-05 -0.00161515 -0.000169994 9.18026e-05 9.34368e-05 0.00024942 0.00110682 -7.18741e-05 -0.000112303 0.000195482 -3.21886e-05 -6.25413e-05 -3.69196e-05 0.000309087 0.000212148 3.22802e-05 -0.000160483 0.00018533 1.24834e-05 -2.67175e-06 -2.10696e-05 9.17516e-05 -6.38952e-05 6.18136e-06 0.00015592 0.000122751 -0.000135526 6.81329e-05 3.45155e-05 
1834.7 0 0.00020481 0.000102606 2.44076e-05 -2.10428e-05 -0.00157943 -0.000168648 0.000100883 9.38729e-05 0.000232569 0.00114006 -6.50565e-05 -0.000108318 0.000204763 -4.49011e-05 -6.07671e-05 -2.14318e-05 0.000314471 0.000199618 2.03089e-05 -0.000186439 0.000192005 1.74193e-05 -7.80681e-06 -1.81596e-05 0.00010652 -5.8293e-05 9.32945e-06 0.000154503 0.000122503 -0.000131578 6.43327e-05 2.99244e-05 
1835.05 0 0.000201452 0.000126589 2.73469e-05 -2.25918e-05 -0.00154614 -0.000166307 0.000108018 9.16672e-05 0.000217566 0.00116859 -5.39752e-05 -0.00010177 0.000211345 -5.57928e-05 -5.71429e-05 -4.99214e-06 0.000317364 0.000185134 8.04896e-06 -0.00021797 0.000193893 2.24777e-05 -1.27229e-05 -1.66061e-05 0.000120294 -5.42201e-05 1.41061e-05 0.000152042 0.000122695 -0.000127668 5.88188e-05 2.50284e-05 
1835.4 0 0.00019679 0.000149867 2.6449e-05 -2.23782e-05 -0.00151595 -0.00016398 0.000112455 8.49348e-05 0.000201502 0.00119434 -3.87411e-05 -9.66844e-05 0.000213888 -6.69773e-05 -5.07283e-05 1.01844e-05 0.00031447 0.000168156 -8.53259e-07 -0.000250099 0.000192351 2.66334e-05 -1.64937e-05 -1.59342e-05 0.000132163 -5.09414e-05 2.14669e-05 0.00014993 0.000121529 -0.000124248 5.28779e-05 2.21783e-05 
1835.75 0 0.000190971 0.00017432 2.23786e-05 -2.23359e-05 -0.00148757 -0.000163153 0.000114516 7.30068e-05 0.000181925 0.00122041 -2.1011e-05 -9.45289e-05 0.000213232 -7.66739e-05 -4.14503e-05 2.14266e-05 0.000302686 0.000147933 -6.66658e-06 -0.000276555 0.000189273 2.90457e-05 -1.90358e-05 -1.65177e-05 0.000141061 -4.7562e-05 2.97842e-05 0.000149235 0.000116803 -0.000121333 4.72291e-05 2.1988e-05 
1836.1 0 0.000185339 0.000201354 1.64648e-05 -2.31255e-05 -0.00146032 -0.000163366 0.000116011 5.91757e-05 0.000159945 0.00124769 -2.48291e-06 -9.14988e-05 0.00020934 -8.35036e-05 -3.34687e-05 2.73249e-05 0.000285963 0.000126143 -9.70894e-06 -0.000294564 0.000184492 3.00421e-05 -2.1266e-05 -1.8042e-05 0.00014554 -4.46078e-05 3.69983e-05 0.000150597 0.000108886 -0.000117847 4.2052e-05 2.36212e-05 
1836.45 0 0.000181202 0.000229589 9.13323e-06 -2.40768e-05 -0.00143436 -0.000164042 0.000120339 4.62897e-05 0.000138752 0.00127584 1.54656e-05 -8.59716e-05 0.000202662 -8.99982e-05 -2.8681e-05 2.79493e-05 0.000270075 0.000104625 -8.34106e-06 -0.000306129 0.000177702 3.17267e-05 -2.34791e-05 -2.02214e-05 0.000146681 -4.27482e-05 4.41005e-05 0.000153799 0.000100398 -0.000111963 3.84186e-05 2.59573e-05 
1836.8 0 0.000178855 0.000257888 9.24092e-07 -2.47725e-05 -0.00140869 -0.000165834 0.000127488 3.26305e-05 0.000119768 0.00130387 3.17607e-05 -7.96952e-05 0.000193416 -9.67127e-05 -2.61785e-05 2.4187e-05 0.000257853 8.19417e-05 -2.06886e-06 -0.000312789 0.000168988 3.49193e-05 -2.51772e-05 -2.31543e-05 0.00014712 -4.12438e-05 5.14594e-05 0.000158005 9.28255e-05 -0.000104595 3.65437e-05 2.74715e-05 
1837.15 0 0.000177582 0.000286766 -8.38202e-06 -2.47181e-05 -0.0013823 -0.000169429 0.000135903 1.61978e-05 0.000103662 0.00132877 4.60614e-05 -7.43486e-05 0.000179404 -0.000102893 -2.72042e-05 1.6719e-05 0.000249501 5.74803e-05 6.71266e-06 -0.000313111 0.000158027 3.7733e-05 -2.71931e-05 -2.73012e-05 0.000147244 -3.99335e-05 5.76193e-05 0.000162074 8.60664e-05 -9.86198e-05 3.56438e-05 2.82849e-05 
1837.5 0 0.00017717 0.000317137 -1.79414e-05 -2.28174e-05 -0.00135413 -0.00017533 0.00014313 -2.14976e-06 9.17598e-05 0.00134926 5.87462e-05 -7.02723e-05 0.00015913 -0.000110385 -3.29679e-05 5.29339e-06 0.00024288 3.46637e-05 1.34104e-05 -0.000307592 0.000145592 3.82709e-05 -2.96567e-05 -3.20438e-05 0.000146354 -3.94752e-05 6.28558e-05 0.000165122 7.98581e-05 -9.58887e-05 3.48676e-05 3.00826e-05 
1837.85 0 0.000177014 0.000349427 -2.5831e-05 -1.90517e-05 -0.00132365 -0.000181502 0.00014569 -2.17277e-05 8.49886e-05 0.00136543 6.89283e-05 -6.75167e-05 0.000135047 -0.000122359 -4.24206e-05 -8.91665e-06 0.000234382 1.80222e-05 1.5654e-05 -0.000299231 0.00013197 3.89579e-05 -3.18016e-05 -3.65918e-05 0.000145288 -3.90559e-05 6.82547e-05 0.000167139 7.43704e-05 -9.66036e-05 3.3849e-05 3.34431e-05 
1838.2 0 0.000175014 0.000381833 -3.1038e-05 -1.36551e-05 -0.00129094 -0.000187294 0.00014285 -4.3512e-05 8.26509e-05 0.00137673 7.51387e-05 -6.53395e-05 0.000112362 -0.000137839 -5.43929e-05 -2.39844e-05 0.000222135 9.2642e-06 1.69325e-05 -0.000288706 0.000118081 4.33266e-05 -3.33946e-05 -4.09124e-05 0.000143829 -3.87853e-05 7.36599e-05 0.00016788 7.04002e-05 -0.000100205 3.27481e-05 3.658e-05 
1838.55 0 0.000170645 0.000411593 -3.34878e-05 -7.28399e-06 -0.00125618 -0.000193048 0.000136846 -6.38946e-05 8.15058e-05 0.00138447 7.78699e-05 -6.20635e-05 9.49648e-05 -0.000152818 -6.63625e-05 -3.72841e-05 0.000205417 4.93546e-06 2.02283e-05 -0.000274215 0.000106613 4.98694e-05 -3.46142e-05 -4.57134e-05 0.00014192 -3.91513e-05 7.88808e-05 0.000166085 6.83879e-05 -0.00010546 3.12635e-05 3.64332e-05 
1838.9 0 0.000164376 0.000439251 -3.33613e-05 -1.04111e-06 -0.00121858 -0.000196821 0.000130382 -7.64502e-05 7.80147e-05 0.00139137 7.85347e-05 -5.8374e-05 8.16882e-05 -0.000163891 -7.50452e-05 -4.70198e-05 0.000186204 8.04827e-07 2.38319e-05 -0.000255206 9.80717e-05 5.66656e-05 -3.5706e-05 -5.07543e-05 0.000140309 -4.01189e-05 8.43839e-05 0.000161813 6.72445e-05 -0.000111851 2.90245e-05 3.25816e-05 
1839.25 0 0.00015694 0.000467521 -3.17581e-05 6.11004e-06 -0.00117906 -0.000197727 0.000123663 -7.86121e-05 7.10158e-05 0.00139846 7.87179e-05 -5.53639e-05 6.86899e-05 -0.000169565 -7.90562e-05 -5.54152e-05 0.000168299 -4.71652e-06 2.71233e-05 -0.000233057 8.95658e-05 6.30271e-05 -3.71384e-05 -5.58228e-05 0.000138283 -4.17456e-05 8.91807e-05 0.00015633 6.52757e-05 -0.000118165 2.63821e-05 2.6934e-05 
1839.6 0 0.000150473 0.000496785 -2.90201e-05 1.48722e-05 -0.00114008 -0.000198284 0.00011639 -7.17629e-05 6.18675e-05 0.00140605 7.8892e-05 -5.27988e-05 5.40557e-05 -0.000171301 -7.83123e-05 -6.5464e-05 0.000152568 -9.19008e-06 3.36195e-05 -0.000209977 7.88196e-05 6.80541e-05 -3.89387e-05 -6.09641e-05 0.00013464 -4.29212e-05 9.21068e-05 0.000150406 6.1574e-05 -0.000124744 2.36036e-05 2.07832e-05 
1839.95 0 0.000146847 0.00052595 -2.42645e-05 2.3998e-05 -0.00110436 -0.00020021 0.000110422 -5.93608e-05 5.39214e-05 0.00141526 7.75878e-05 -5.00526e-05 3.99403e-05 -0.000172573 -7.24583e-05 -7.74504e-05 0.000139035 -9.15773e-06 4.40437e-05 -0.000185827 6.80407e-05 7.12951e-05 -4.07809e-05 -6.46068e-05 0.000129136 -4.24662e-05 9.37319e-05 0.000145341 5.66725e-05 -0.000132923 2.1072e-05 1.57925e-05 
1840.3 0 0.000145415 0.000554662 -1.81937e-05 3.21068e-05 -0.00107098 -0.00020471 0.000106874 -4.39428e-05 5.10529e-05 0.00142843 7.44271e-05 -4.55886e-05 3.07107e-05 -0.0001751 -6.17638e-05 -9.00897e-05 0.000126298 -4.82827e-06 5.58376e-05 -0.000159882 6.0131e-05 7.36117e-05 -4.11937e-05 -6.50787e-05 0.000122634 -4.131e-05 9.57501e-05 0.000143136 5.19261e-05 -0.000140843 2.04124e-05 1.29337e-05 
1840.65 0 0.000145503 0.000583854 -1.15176e-05 3.8715e-05 -0.00103467 -0.000214558 0.000104561 -2.7256e-05 5.48534e-05 0.00144684 7.09254e-05 -3.91521e-05 2.80687e-05 -0.000176551 -4.84507e-05 -0.000102185 0.000112733 5.46989e-07 6.63054e-05 -0.000133145 5.45304e-05 7.66233e-05 -3.85375e-05 -6.29081e-05 0.000116669 -4.10502e-05 9.69078e-05 0.000142934 4.73343e-05 -0.000147016 2.36053e-05 1.13233e-05 
1841 0 0.000146569 0.000613498 -3.2949e-06 4.45707e-05 -0.000991152 -0.00023104 0.000101669 -8.65745e-06 6.27659e-05 0.00146874 6.79582e-05 -3.17572e-05 3.06416e-05 -0.000175085 -3.47606e-05 -0.000111405 9.83526e-05 5.52537e-06 7.14396e-05 -0.000107343 4.95111e-05 8.06567e-05 -3.44636e-05 -5.98244e-05 0.000111929 -4.31033e-05 9.54718e-05 0.000143197 4.15442e-05 -0.000150844 2.96149e-05 1.13837e-05 
1841.35 0 0.000148314 0.000643513 6.70506e-06 5.11168e-05 -0.000940464 -0.000252499 9.66225e-05 1.26379e-05 7.14962e-05 0.0014936 6.59657e-05 -2.41167e-05 3.80804e-05 -0.000173329 -2.0931e-05 -0.000114986 8.44158e-05 8.95081e-06 7.04281e-05 -8.72863e-05 4.36749e-05 8.48827e-05 -3.18966e-05 -5.655e-05 0.00010775 -4.66375e-05 9.34302e-05 0.000144077 3.4208e-05 -0.000152545 3.55413e-05 1.38473e-05 
1841.7 0 0.000149592 0.000673235 1.69173e-05 5.85985e-05 -0.00088425 -0.000275576 8.77326e-05 3.44321e-05 7.8779e-05 0.00152274 6.42471e-05 -1.56153e-05 5.10724e-05 -0.000174523 -7.90364e-06 -0.000113354 7.26175e-05 9.55603e-06 6.65764e-05 -7.54828e-05 3.66851e-05 8.67066e-05 -3.03663e-05 -5.28983e-05 0.000103177 -4.96295e-05 9.27008e-05 0.000145807 2.80141e-05 -0.000152095 4.06385e-05 1.74744e-05 
1842.05 0 0.000149031 0.000700151 2.69126e-05 6.45019e-05 -0.000823118 -0.000298984 7.51109e-05 5.39866e-05 8.21382e-05 0.0015546 6.25901e-05 -4.57536e-06 6.71911e-05 -0.000178346 2.03463e-06 -0.000109521 6.07729e-05 7.44187e-06 6.50258e-05 -7.01394e-05 2.89208e-05 8.46926e-05 -2.77736e-05 -4.99409e-05 9.69435e-05 -4.99334e-05 9.34446e-05 0.000147885 2.55088e-05 -0.000149372 4.4987e-05 2.08812e-05 
1842.4 0 0.000147244 0.000722168 3.71537e-05 6.62586e-05 -0.000758351 -0.000320858 6.17537e-05 6.91551e-05 8.06975e-05 0.00158463 6.19348e-05 1.0658e-05 8.19578e-05 -0.00018218 7.78612e-06 -0.000103911 4.85211e-05 4.19976e-06 6.78953e-05 -7.01754e-05 2.10579e-05 8.00903e-05 -2.42096e-05 -4.97457e-05 8.98132e-05 -4.64968e-05 9.52014e-05 0.000148525 2.65996e-05 -0.000145278 4.73533e-05 2.41446e-05 
1842.75 0 0.000144773 0.000738535 4.68095e-05 6.4907e-05 -0.000693228 -0.000338078 5.09547e-05 7.74837e-05 7.40242e-05 0.00160834 6.12185e-05 3.2288e-05 9.43028e-05 -0.000185963 8.93224e-06 -9.54304e-05 3.86198e-05 2.70255e-06 7.34464e-05 -7.33164e-05 1.35865e-05 7.28579e-05 -2.06116e-05 -5.29995e-05 8.41867e-05 -3.99951e-05 9.91713e-05 0.000148169 2.90299e-05 -0.000140286 4.75768e-05 2.73106e-05 
1843.1 0 0.000140978 0.00074994 5.44705e-05 6.25423e-05 -0.000629478 -0.000350541 4.22523e-05 7.88544e-05 6.29617e-05 0.0016213 6.18623e-05 6.05539e-05 0.000105607 -0.000190739 4.8935e-06 -8.48187e-05 3.00821e-05 3.39012e-06 8.13899e-05 -7.69036e-05 5.65741e-06 6.36994e-05 -1.63419e-05 -5.72677e-05 8.05832e-05 -3.20688e-05 0.000107497 0.000148496 3.05304e-05 -0.000134432 4.64317e-05 2.94473e-05 
1843.45 0 0.000136551 0.000758264 5.92558e-05 5.98383e-05 -0.000568368 -0.000359667 3.3839e-05 7.44606e-05 4.87201e-05 0.00162105 6.8723e-05 9.40046e-05 0.000115232 -0.000195354 -2.73125e-06 -7.37307e-05 2.11243e-05 3.79275e-06 9.16492e-05 -8.19325e-05 -3.30194e-06 5.56214e-05 -1.0158e-05 -6.08136e-05 7.97351e-05 -2.4596e-05 0.000119199 0.000150218 3.24786e-05 -0.000128261 4.42349e-05 2.92858e-05 
1843.8 0 0.000132397 0.000765105 6.08942e-05 5.56924e-05 -0.000511159 -0.000365484 2.53002e-05 6.7349e-05 3.02343e-05 0.00161167 8.34385e-05 0.000131216 0.000122818 -0.000199395 -1.14175e-05 -6.37668e-05 1.21508e-05 3.08731e-06 0.000101374 -8.87651e-05 -1.22984e-05 4.99538e-05 -2.75572e-06 -6.27413e-05 8.2181e-05 -1.87211e-05 0.000130613 0.000152188 3.67786e-05 -0.000121759 4.1618e-05 2.66081e-05 
1844.15 0 0.000127283 0.000771823 6.13676e-05 4.87588e-05 -0.000456778 -0.000367518 1.60049e-05 5.93997e-05 8.38917e-06 0.00159992 0.000103397 0.000169474 0.000128867 -0.000200961 -1.87486e-05 -5.61571e-05 4.24671e-06 1.61753e-06 0.00010687 -9.62789e-05 -2.04185e-05 4.60759e-05 5.65842e-06 -6.19165e-05 8.5323e-05 -1.55311e-05 0.000140091 0.000153895 4.22742e-05 -0.000114584 3.96902e-05 2.17274e-05 
1844.5 0 0.00011956 0.000779523 6.18704e-05 4.07005e-05 -0.000403012 -0.0003668 5.71625e-06 5.12284e-05 -1.34019e-05 0.00158921 0.000126259 0.000205187 0.000131309 -0.000197202 -2.31721e-05 -5.14511e-05 -2.31808e-06 -1.04254e-07 0.000108335 -0.000104936 -2.74278e-05 4.17678e-05 1.57933e-05 -5.81194e-05 8.62549e-05 -1.57995e-05 0.000148038 0.00015484 4.76229e-05 -0.000106946 3.80274e-05 1.5062e-05 
1844.85 0 0.00010979 0.000788131 6.12834e-05 3.21885e-05 -0.000350284 -0.000364346 -5.03438e-06 4.37526e-05 -3.2993e-05 0.00157842 0.000148262 0.000236385 0.000127725 -0.000189539 -2.42616e-05 -4.77209e-05 -9.76974e-06 -1.44977e-06 0.000107257 -0.000115843 -3.2119e-05 3.68729e-05 2.5779e-05 -5.28159e-05 8.4194e-05 -1.81761e-05 0.00015499 0.000154162 5.15253e-05 -9.80214e-05 3.62714e-05 8.84836e-06 
1845.2 0 9.84226e-05 0.000797938 5.89993e-05 2.23802e-05 -0.000299119 -0.000359711 -1.60069e-05 3.50252e-05 -5.08059e-05 0.00156832 0.00016524 0.000261709 0.000119253 -0.000181452 -2.34381e-05 -4.35935e-05 -2.00806e-05 -4.06603e-06 0.000104719 -0.000128474 -3.31841e-05 3.27769e-05 3.23915e-05 -4.75238e-05 7.97482e-05 -2.15231e-05 0.000161664 0.000152833 5.36547e-05 -8.74998e-05 3.52599e-05 4.59956e-06 
1845.55 0 8.61078e-05 0.000808462 5.65826e-05 1.04172e-05 -0.00024858 -0.000353278 -2.57648e-05 2.49084e-05 -6.92058e-05 0.00156096 0.000176997 0.000280334 0.000109952 -0.000174178 -2.35666e-05 -4.00975e-05 -3.17639e-05 -9.48892e-06 0.000100954 -0.000138084 -3.10863e-05 3.0027e-05 3.56556e-05 -4.28383e-05 7.49895e-05 -2.54271e-05 0.000168226 0.000152139 5.53689e-05 -7.72314e-05 3.39756e-05 1.16414e-06 
1845.9 0 7.40414e-05 0.000817455 5.6037e-05 -3.2072e-06 -0.000196905 -0.00034425 -3.04477e-05 1.64854e-05 -9.06893e-05 0.00155565 0.000186509 0.000292655 0.000101502 -0.000165699 -2.51825e-05 -3.68678e-05 -4.28074e-05 -1.9403e-05 9.60534e-05 -0.000141771 -2.7426e-05 2.96866e-05 3.73658e-05 -3.99633e-05 7.20208e-05 -2.86591e-05 0.000173942 0.000152349 5.6316e-05 -6.74489e-05 3.16989e-05 -3.06928e-06 
1846.25 0 6.09914e-05 0.000823357 5.63481e-05 -1.62574e-05 -0.000142874 -0.000332754 -2.81576e-05 1.22439e-05 -0.000114482 0.00155017 0.000196473 0.000299767 9.35633e-05 -0.000155982 -2.7125e-05 -3.31467e-05 -5.09579e-05 -3.3702e-05 8.92416e-05 -0.00014169 -2.35249e-05 3.11409e-05 3.80499e-05 -3.85222e-05 7.15978e-05 -3.12365e-05 0.000176685 0.000151833 5.62597e-05 -5.85291e-05 2.89813e-05 -8.26237e-06 
1846.6 0 4.60132e-05 0.000826456 5.66636e-05 -2.6826e-05 -8.53249e-05 -0.000322685 -2.18248e-05 1.31792e-05 -0.000138959 0.00154161 0.000205505 0.000303032 8.61145e-05 -0.000148018 -2.97068e-05 -2.85721e-05 -5.30583e-05 -4.89202e-05 7.92037e-05 -0.000140469 -2.01298e-05 3.27522e-05 3.78808e-05 -3.70859e-05 7.35076e-05 -3.37776e-05 0.000177191 0.000148955 5.44972e-05 -5.0986e-05 2.62182e-05 -1.38021e-05 
1846.95 0 3.07555e-05 0.000828768 5.70141e-05 -3.56143e-05 -2.46755e-05 -0.000314867 -1.45037e-05 1.64517e-05 -0.000165247 0.00152713 0.000212746 0.000303317 7.73556e-05 -0.00014512 -3.3294e-05 -2.30878e-05 -4.97036e-05 -6.38028e-05 6.54001e-05 -0.000139538 -1.64652e-05 3.43012e-05 3.6856e-05 -3.53005e-05 7.6716e-05 -3.70925e-05 0.000176541 0.000142595 5.02626e-05 -4.50931e-05 2.41862e-05 -1.87959e-05 
1847.3 0 1.64114e-05 0.000831394 5.72684e-05 -4.33732e-05 3.72059e-05 -0.000307206 -7.60036e-06 1.64014e-05 -0.000192891 0.00150607 0.00022199 0.000299737 6.71684e-05 -0.000146265 -3.64186e-05 -1.59286e-05 -4.54141e-05 -7.71822e-05 4.89292e-05 -0.000137172 -1.06568e-05 3.49674e-05 3.45963e-05 -3.39824e-05 7.9938e-05 -4.11273e-05 0.000174288 0.000133645 4.36113e-05 -4.19911e-05 2.2108e-05 -2.30369e-05 
1847.65 0 4.70278e-06 0.00083354 5.73177e-05 -4.93856e-05 9.9935e-05 -0.00029875 -6.30233e-07 9.35642e-06 -0.000218693 0.00148202 0.000234454 0.000290687 5.74773e-05 -0.000149081 -3.76145e-05 -6.46559e-06 -4.27601e-05 -8.65254e-05 3.18628e-05 -0.000131521 -3.29911e-06 3.43048e-05 3.19583e-05 -3.25649e-05 8.13144e-05 -4.46144e-05 0.000170126 0.00012435 3.55949e-05 -4.08845e-05 1.90528e-05 -2.6215e-05 
1848 0 -2.73643e-06 0.000834958 5.60238e-05 -5.32029e-05 0.000162176 -0.000289267 5.95739e-06 -2.45357e-06 -0.000238139 0.00145945 0.000245196 0.000277541 4.80219e-05 -0.000152136 -3.73254e-05 1.58886e-06 -4.12531e-05 -8.99714e-05 1.24067e-05 -0.000122445 2.8814e-06 3.23721e-05 3.08022e-05 -3.103e-05 8.09068e-05 -4.62184e-05 0.000162829 0.00011607 2.70841e-05 -4.02076e-05 1.6463e-05 -2.80941e-05 
1848.35 0 -7.29664e-06 0.000836702 5.26722e-05 -5.53677e-05 0.000220551 -0.0002793 7.99767e-06 -1.49538e-05 -0.000248339 0.00143956 0.000250164 0.000263848 3.80765e-05 -0.000156849 -3.60558e-05 4.18455e-06 -4.0239e-05 -8.59317e-05 -1.06259e-05 -0.000111144 5.0848e-06 3.11338e-05 3.18327e-05 -3.04242e-05 7.99496e-05 -4.59641e-05 0.000152085 0.000109034 1.80896e-05 -4.07736e-05 1.52794e-05 -2.97917e-05 
1848.7 0 -1.12962e-05 0.000839772 4.8619e-05 -5.70391e-05 0.000273129 -0.000271761 4.88739e-06 -2.64248e-05 -0.000250563 0.00142055 0.000249216 0.000250874 2.89385e-05 -0.000164253 -3.3741e-05 1.27946e-06 -4.00462e-05 -7.2554e-05 -3.30382e-05 -0.000100011 3.88332e-06 3.18852e-05 3.29314e-05 -2.93894e-05 7.73289e-05 -4.55946e-05 0.000140589 0.000100652 9.39188e-06 -4.2796e-05 1.48836e-05 -3.21608e-05 
1849.05 0 -1.37712e-05 0.000843099 4.66067e-05 -5.88494e-05 0.000321554 -0.000268638 2.2453e-07 -3.5454e-05 -0.000246283 0.00139925 0.000245912 0.000238178 2.3161e-05 -0.000172915 -3.0054e-05 -4.7001e-06 -4.11428e-05 -5.21872e-05 -4.98504e-05 -9.00885e-05 3.18325e-06 3.42118e-05 3.21338e-05 -2.65022e-05 7.30682e-05 -4.60005e-05 0.000131336 8.93522e-05 9.74106e-07 -4.44281e-05 1.44884e-05 -3.39491e-05 
1849.4 0 -1.47165e-05 0.000845226 4.80495e-05 -6.13819e-05 0.00036892 -0.000267582 -2.98839e-06 -4.11464e-05 -0.000236888 0.00137521 0.000244006 0.000225315 2.11201e-05 -0.000180311 -2.41486e-05 -1.12163e-05 -4.32211e-05 -3.18158e-05 -5.85349e-05 -8.11156e-05 3.5569e-06 3.74751e-05 3.05975e-05 -2.37324e-05 6.87752e-05 -4.61172e-05 0.000125246 7.68188e-05 -6.65215e-06 -4.51158e-05 1.44616e-05 -3.43713e-05 
1849.75 0 -1.68667e-05 0.000844977 5.11801e-05 -6.35861e-05 0.000415832 -0.000266214 -2.85098e-06 -4.32815e-05 -0.000224798 0.00135001 0.000244563 0.000210726 2.03115e-05 -0.000186332 -1.60185e-05 -1.83067e-05 -4.59677e-05 -1.60317e-05 -6.19472e-05 -7.42242e-05 1.66118e-06 4.11175e-05 3.01963e-05 -2.3546e-05 6.46727e-05 -4.52882e-05 0.000120963 6.49333e-05 -1.29679e-05 -4.5703e-05 1.50085e-05 -3.29064e-05 
1850.1 0 -2.16039e-05 0.000840767 5.31333e-05 -6.40315e-05 0.000460866 -0.000266471 -2.51882e-07 -4.3434e-05 -0.000212385 0.00132457 0.000246254 0.000193955 1.91195e-05 -0.000193113 -6.3992e-06 -2.74419e-05 -4.91946e-05 -5.40091e-06 -6.48876e-05 -7.11495e-05 -3.33182e-06 4.45649e-05 3.04389e-05 -2.69831e-05 5.97524e-05 -4.38623e-05 0.000117221 5.45646e-05 -1.96951e-05 -4.68669e-05 1.68937e-05 -2.87775e-05 
1850.45 0 -2.63906e-05 0.000833167 5.3521e-05 -6.42298e-05 0.000502807 -0.000269942 1.36445e-06 -4.24956e-05 -0.000200249 0.00129775 0.000247514 0.000177949 1.70443e-05 -0.000200739 1.73972e-06 -3.71515e-05 -5.05952e-05 3.60757e-07 -7.02625e-05 -7.25051e-05 -1.1431e-05 4.74967e-05 3.06239e-05 -3.24886e-05 5.31574e-05 -4.08133e-05 0.000114318 4.62454e-05 -2.7369e-05 -4.72102e-05 1.98658e-05 -2.27607e-05 
1850.8 0 -3.00541e-05 0.000825293 5.4015e-05 -6.56959e-05 0.00053931 -0.000273657 -1.41591e-06 -4.01076e-05 -0.000190359 0.00126716 0.000247977 0.000165347 1.34272e-05 -0.000206982 6.16888e-06 -4.32325e-05 -5.06536e-05 3.60194e-06 -7.84976e-05 -7.69603e-05 -2.26883e-05 5.10603e-05 3.03826e-05 -3.79742e-05 4.49353e-05 -3.44046e-05 0.000113094 3.87069e-05 -3.39127e-05 -4.53936e-05 2.27797e-05 -1.64286e-05 
1851.15 0 -3.50605e-05 0.000819121 5.56511e-05 -6.74797e-05 0.000569038 -0.000274561 -1.0935e-05 -3.52025e-05 -0.000183921 0.00123395 0.000248299 0.000158349 1.01508e-05 -0.000211199 6.5516e-06 -4.59894e-05 -5.11999e-05 8.01027e-06 -8.92025e-05 -8.32207e-05 -3.50963e-05 5.54274e-05 2.8996e-05 -4.28573e-05 3.57437e-05 -2.55464e-05 0.000112441 2.8975e-05 -3.86861e-05 -4.46424e-05 2.56011e-05 -1.19124e-05 
1851.5 0 -4.06819e-05 0.000813557 5.79275e-05 -6.91818e-05 0.000593381 -0.000273279 -2.79213e-05 -2.66654e-05 -0.000180226 0.00120048 0.000247776 0.000156801 9.06161e-06 -0.000215214 3.62672e-06 -4.69657e-05 -5.10859e-05 1.41241e-05 -9.92935e-05 -9.32535e-05 -4.709e-05 6.03519e-05 2.78389e-05 -4.6808e-05 2.54666e-05 -1.72089e-05 0.000110935 1.64592e-05 -4.15054e-05 -4.74346e-05 2.81629e-05 -8.71359e-06 
1851.85 0 -4.31933e-05 0.000807427 6.03907e-05 -7.02139e-05 0.000613791 -0.000268829 -4.8494e-05 -1.63924e-05 -0.000178421 0.00116608 0.000244681 0.000158672 1.08117e-05 -0.00022029 2.53331e-07 -4.34374e-05 -4.96937e-05 2.08397e-05 -0.000106181 -0.000108612 -5.7934e-05 6.50178e-05 2.7838e-05 -4.88934e-05 1.47917e-05 -1.13995e-05 0.000109586 2.88318e-06 -4.06349e-05 -5.19739e-05 3.02375e-05 -6.81344e-06 
1852.2 0 -4.37635e-05 0.000801104 6.32126e-05 -6.89641e-05 0.000629118 -0.000259794 -6.75098e-05 -6.35337e-06 -0.00017716 0.00112968 0.000238913 0.000162669 1.85832e-05 -0.000226678 -2.50239e-06 -3.53999e-05 -4.96305e-05 2.57167e-05 -0.000110666 -0.000126829 -6.57215e-05 6.92643e-05 2.73979e-05 -5.00499e-05 5.95829e-06 -8.37345e-06 0.00011058 -9.6895e-06 -3.72977e-05 -5.67439e-05 3.07649e-05 -8.85583e-06 
1852.55 0 -4.4273e-05 0.000794181 6.68447e-05 -6.5933e-05 0.00063949 -0.00024836 -8.3015e-05 4.10496e-06 -0.000175229 0.00109503 0.000232211 0.000166142 3.47031e-05 -0.000234076 -3.35348e-06 -2.58573e-05 -5.38605e-05 2.45473e-05 -0.000112358 -0.000144275 -7.04255e-05 7.45884e-05 2.5355e-05 -5.13398e-05 3.48743e-07 -6.84778e-06 0.000114176 -1.92604e-05 -3.41696e-05 -6.13663e-05 2.86997e-05 -1.32943e-05 
1852.9 0 -4.36218e-05 0.000785828 7.08963e-05 -6.21029e-05 0.000648333 -0.00023517 -9.36299e-05 1.65274e-05 -0.000173296 0.00106496 0.000226625 0.000165943 5.60751e-05 -0.000240151 -1.0918e-06 -1.53457e-05 -6.46571e-05 1.56053e-05 -0.000111811 -0.000157695 -7.36333e-05 8.13673e-05 2.28469e-05 -5.14975e-05 -3.4143e-06 -5.80886e-06 0.000119514 -2.50955e-05 -3.1272e-05 -6.43334e-05 2.44852e-05 -1.65218e-05 
1853.25 0 -4.17246e-05 0.000776323 7.38634e-05 -5.86619e-05 0.000658512 -0.000219009 -9.89425e-05 2.92742e-05 -0.000171204 0.00103828 0.000223388 0.000161678 7.82334e-05 -0.000242738 2.08116e-06 -3.72588e-06 -8.21172e-05 1.22589e-06 -0.000109949 -0.000166124 -7.52378e-05 8.77166e-05 2.10149e-05 -4.99861e-05 -6.62667e-06 -5.0506e-06 0.000125673 -2.74784e-05 -2.83019e-05 -6.52908e-05 1.95723e-05 -1.87941e-05 
1853.6 0 -3.94272e-05 0.000767358 7.55085e-05 -5.69314e-05 0.000670373 -0.000201573 -9.89338e-05 4.02261e-05 -0.000164045 0.00101487 0.000221338 0.000154446 9.8706e-05 -0.000240753 3.88471e-06 6.94652e-06 -0.000104347 -1.50078e-05 -0.000103525 -0.000170314 -7.43459e-05 9.22429e-05 2.07398e-05 -4.94046e-05 -1.02252e-05 -4.80855e-06 0.000132144 -2.83535e-05 -2.55186e-05 -6.44695e-05 1.43985e-05 -2.0785e-05 
1853.95 0 -3.79332e-05 0.000760181 7.58926e-05 -5.69651e-05 0.00068398 -0.000184915 -9.43907e-05 4.82753e-05 -0.000148665 0.000994792 0.000218088 0.000145941 0.00011447 -0.000234664 5.27e-06 1.47027e-05 -0.000130111 -3.10214e-05 -9.314e-05 -0.000171622 -7.09511e-05 9.62095e-05 2.21052e-05 -5.16479e-05 -1.5095e-05 -5.01991e-06 0.000139021 -2.89489e-05 -2.28775e-05 -6.18108e-05 7.93028e-06 -2.17937e-05 
1854.3 0 -3.93664e-05 0.000755166 7.41982e-05 -5.88056e-05 0.000701046 -0.000167893 -8.78908e-05 5.21422e-05 -0.000127434 0.00097452 0.000211815 0.000137123 0.00012497 -0.000226931 6.45857e-06 2.18557e-05 -0.000156245 -4.64653e-05 -8.33646e-05 -0.000169564 -6.63882e-05 9.91566e-05 2.30817e-05 -5.6511e-05 -2.12843e-05 -5.49992e-06 0.000146171 -2.87832e-05 -2.16551e-05 -5.68341e-05 4.94656e-07 -2.31274e-05 
1854.65 0 -4.34361e-05 0.000752028 7.17624e-05 -6.21758e-05 0.00072228 -0.000149965 -8.14695e-05 5.27158e-05 -0.00010493 0.000949304 0.000204154 0.000127472 0.00013164 -0.000220974 4.23865e-06 3.15345e-05 -0.000177616 -6.10522e-05 -7.66563e-05 -0.000162358 -6.19209e-05 0.000100253 2.17568e-05 -6.42768e-05 -2.80261e-05 -6.64406e-06 0.000152621 -2.87738e-05 -2.32082e-05 -4.99658e-05 -5.59388e-06 -2.58337e-05 
1855 0 -4.75615e-05 0.000749239 6.91182e-05 -6.68763e-05 0.000746438 -0.000130378 -7.49155e-05 5.16892e-05 -8.47138e-05 0.000917634 0.000198129 0.000116636 0.000135 -0.000219718 -2.29026e-06 4.34105e-05 -0.000189901 -7.25181e-05 -7.29017e-05 -0.000149416 -5.77789e-05 9.95547e-05 1.76713e-05 -7.47581e-05 -3.32721e-05 -7.56492e-06 0.000157366 -2.97963e-05 -2.67275e-05 -4.24513e-05 -1.03138e-05 -2.94976e-05 
1855.35 0 -5.14997e-05 0.000744699 6.47288e-05 -7.16859e-05 0.000770711 -0.000108954 -6.73146e-05 4.83688e-05 -6.89312e-05 0.000880646 0.000193588 0.000105233 0.000137486 -0.000223758 -1.17098e-05 5.71758e-05 -0.000192025 -8.04164e-05 -7.23828e-05 -0.000132271 -5.35678e-05 9.57504e-05 1.20881e-05 -8.57739e-05 -3.74048e-05 -6.20684e-06 0.000161192 -3.18124e-05 -3.09199e-05 -3.62131e-05 -1.46957e-05 -3.44781e-05 
1855.7 0 -5.5568e-05 0.000739328 5.84344e-05 -7.3949e-05 0.000791091 -8.79195e-05 -5.88551e-05 4.09654e-05 -5.9547e-05 0.000839136 0.000189988 9.44759e-05 0.000140629 -0.000232562 -2.14333e-05 7.16943e-05 -0.000186721 -8.77114e-05 -7.48441e-05 -0.000114093 -4.87354e-05 8.91002e-05 5.87907e-06 -9.38048e-05 -4.22421e-05 -3.93384e-06 0.000164946 -3.36581e-05 -3.5626e-05 -3.44886e-05 -1.83487e-05 -4.08706e-05 
1856.05 0 -5.91571e-05 0.000733924 5.16476e-05 -7.41832e-05 0.00080576 -6.83025e-05 -5.07237e-05 2.7485e-05 -5.75057e-05 0.00079582 0.000185499 8.62787e-05 0.000142135 -0.000244128 -2.72078e-05 8.47626e-05 -0.000177819 -9.63123e-05 -7.83348e-05 -9.88677e-05 -4.39578e-05 8.24575e-05 2.57779e-08 -9.69871e-05 -4.72346e-05 -2.04045e-06 0.000167842 -3.43598e-05 -4.03823e-05 -3.67283e-05 -2.09352e-05 -4.79177e-05 
1856.4 0 -6.24745e-05 0.000726681 4.42219e-05 -7.33024e-05 0.000817073 -4.92117e-05 -4.09522e-05 8.1596e-06 -6.41471e-05 0.000753555 0.000177842 7.82997e-05 0.000139408 -0.000254122 -2.86797e-05 9.55783e-05 -0.00016962 -0.000104636 -8.18058e-05 -8.85267e-05 -4.01104e-05 7.65914e-05 -5.31822e-06 -9.63915e-05 -5.1936e-05 1.09029e-06 0.000168901 -3.31396e-05 -4.47771e-05 -3.91226e-05 -2.27835e-05 -5.34475e-05 
1856.75 0 -6.57123e-05 0.000717822 3.58827e-05 -7.07827e-05 0.000826479 -3.04015e-05 -2.96407e-05 -1.4121e-05 -7.79137e-05 0.000713528 0.00016717 6.92214e-05 0.000131686 -0.00026091 -3.00386e-05 0.000101699 -0.000163532 -0.000111573 -8.56864e-05 -8.27285e-05 -3.70003e-05 7.07782e-05 -1.03541e-05 -9.30116e-05 -5.71705e-05 6.07814e-06 0.000169721 -3.0773e-05 -4.94052e-05 -4.05494e-05 -2.29772e-05 -5.57385e-05 
1857.1 0 -6.79703e-05 0.000709197 2.83992e-05 -6.6651e-05 0.000834332 -1.52473e-05 -2.04011e-05 -3.64219e-05 -9.33089e-05 0.000677098 0.000155304 6.1988e-05 0.000118156 -0.00026662 -3.42629e-05 9.98725e-05 -0.000157244 -0.000117387 -9.09266e-05 -7.90688e-05 -3.45549e-05 6.51806e-05 -1.34306e-05 -8.75163e-05 -6.25807e-05 1.17931e-05 0.000170737 -2.95093e-05 -5.52492e-05 -4.18396e-05 -2.12662e-05 -5.54106e-05 
1857.45 0 -6.81058e-05 0.000702186 2.24936e-05 -6.17687e-05 0.000841029 -6.75779e-06 -1.40728e-05 -5.58437e-05 -0.000106215 0.000645957 0.000142564 5.74496e-05 9.84007e-05 -0.000273683 -4.18386e-05 9.03037e-05 -0.000151804 -0.000121123 -9.65836e-05 -7.56863e-05 -3.12615e-05 6.25225e-05 -1.31592e-05 -8.15048e-05 -6.78369e-05 1.62425e-05 0.000170729 -3.06742e-05 -6.19654e-05 -4.21396e-05 -1.90686e-05 -5.43784e-05 
1857.8 0 -6.58183e-05 0.000696943 1.75796e-05 -5.77603e-05 0.000847227 -3.2167e-06 -9.01205e-06 -7.05381e-05 -0.000116751 0.00062069 0.000129722 5.23624e-05 7.58784e-05 -0.000279798 -5.34034e-05 7.41864e-05 -0.000151138 -0.000124289 -9.91504e-05 -7.34127e-05 -2.64715e-05 6.28691e-05 -9.46124e-06 -7.60628e-05 -7.42055e-05 1.90752e-05 0.000168189 -3.30949e-05 -6.97739e-05 -4.08543e-05 -1.71501e-05 -5.36816e-05 
1858.15 0 -6.15164e-05 0.000692166 1.36402e-05 -5.48352e-05 0.000855351 -2.99277e-06 -2.04488e-06 -8.12303e-05 -0.000123819 0.000601765 0.000119362 4.55658e-05 5.26955e-05 -0.00028034 -6.83464e-05 5.1004e-05 -0.000154845 -0.000129586 -9.64432e-05 -7.18147e-05 -2.19672e-05 6.32232e-05 -2.83417e-06 -7.07599e-05 -8.21041e-05 1.95384e-05 0.000163655 -3.48985e-05 -7.90666e-05 -3.95755e-05 -1.51139e-05 -5.21568e-05 
1858.5 0 -5.73708e-05 0.00068633 9.81563e-06 -5.24902e-05 0.000867478 -7.40675e-06 7.9501e-06 -8.99929e-05 -0.000123925 0.000587414 0.000111517 4.11088e-05 2.7342e-05 -0.000274604 -8.51937e-05 2.41784e-05 -0.000161101 -0.000133375 -8.90962e-05 -7.04365e-05 -2.04551e-05 6.22103e-05 5.00919e-06 -6.42953e-05 -9.06585e-05 1.87983e-05 0.00015945 -3.60504e-05 -8.90329e-05 -4.02095e-05 -1.33067e-05 -4.84919e-05 
1858.85 0 -5.4458e-05 0.000679172 6.82967e-06 -4.97985e-05 0.000883148 -1.84328e-05 1.77073e-05 -9.61113e-05 -0.000117341 0.000576223 0.000102691 3.88875e-05 1.75299e-07 -0.000264932 -0.000102518 6.86922e-07 -0.000168236 -0.000131379 -7.78149e-05 -6.87736e-05 -2.32271e-05 6.12022e-05 1.28412e-05 -5.64257e-05 -0.00010039 1.84014e-05 0.000154582 -3.77495e-05 -9.75683e-05 -4.25302e-05 -1.07306e-05 -4.24558e-05 
1859.2 0 -5.13405e-05 0.000669734 5.07066e-06 -4.64604e-05 0.000898109 -3.42477e-05 2.22882e-05 -9.76668e-05 -0.000107645 0.000567249 9.08396e-05 3.34347e-05 -2.5434e-05 -0.000253785 -0.000118294 -1.73494e-05 -0.000173546 -0.000123682 -6.39919e-05 -6.58603e-05 -2.77486e-05 6.1675e-05 2.04642e-05 -4.75617e-05 -0.000111031 1.6679e-05 0.000147071 -4.02906e-05 -0.000102875 -4.39744e-05 -7.63867e-06 -3.53154e-05 
1859.55 0 -4.80555e-05 0.000656889 3.3011e-06 -4.39785e-05 0.000907474 -5.16594e-05 2.08279e-05 -9.35081e-05 -9.68879e-05 0.000556386 7.72439e-05 2.06578e-05 -4.47161e-05 -0.000242903 -0.00013106 -2.97887e-05 -0.000176015 -0.000112342 -4.87631e-05 -6.22532e-05 -3.13421e-05 6.27876e-05 2.6704e-05 -3.9575e-05 -0.000120888 1.24727e-05 0.000137529 -4.17015e-05 -0.000105131 -4.35564e-05 -6.03011e-06 -2.81363e-05 
1859.9 0 -4.60092e-05 0.000642958 1.23395e-06 -4.23503e-05 0.000908569 -6.75755e-05 1.68814e-05 -8.36479e-05 -8.62576e-05 0.000541716 6.38199e-05 2.11358e-06 -5.65269e-05 -0.00023249 -0.000140733 -3.51086e-05 -0.000176031 -0.000100666 -3.30304e-05 -5.88362e-05 -3.38216e-05 6.34233e-05 3.00906e-05 -3.46034e-05 -0.000128329 7.51678e-06 0.000127362 -4.09785e-05 -0.000104657 -4.38702e-05 -6.13485e-06 -2.06093e-05 
1860.25 0 -4.62814e-05 0.000631294 -1.83222e-07 -3.99126e-05 0.00090506 -7.95241e-05 1.24418e-05 -6.86818e-05 -7.77025e-05 0.000525351 4.99292e-05 -1.914e-05 -6.23366e-05 -0.000223531 -0.00014793 -3.131e-05 -0.000175472 -8.98306e-05 -1.76704e-05 -5.47129e-05 -3.55974e-05 6.3662e-05 3.0741e-05 -3.10682e-05 -0.000131964 4.18925e-06 0.000117152 -3.83519e-05 -0.000102307 -4.6699e-05 -7.85669e-06 -1.1897e-05 
1860.6 0 -4.71363e-05 0.00062193 -2.47616e-07 -3.65371e-05 0.000902619 -8.74967e-05 7.61639e-06 -4.926e-05 -7.1558e-05 0.000506908 3.3536e-05 -4.15359e-05 -6.27346e-05 -0.000215765 -0.000152834 -2.11415e-05 -0.000177553 -7.8752e-05 -2.0051e-06 -4.92198e-05 -3.67381e-05 6.34026e-05 2.92466e-05 -2.78705e-05 -0.000132179 2.19782e-06 0.000107405 -3.39917e-05 -9.98483e-05 -5.12015e-05 -1.12713e-05 -3.06804e-06 
1860.95 0 -4.6351e-05 0.000612738 8.49087e-07 -3.35334e-05 0.000903668 -9.1404e-05 2.42796e-06 -2.74913e-05 -6.68787e-05 0.000482775 1.59527e-05 -6.43775e-05 -5.882e-05 -0.000206433 -0.00015459 -9.02817e-06 -0.000181587 -6.5563e-05 1.42965e-05 -4.25745e-05 -3.62094e-05 6.09195e-05 2.64351e-05 -2.55367e-05 -0.000130982 1.4984e-06 9.88567e-05 -2.84604e-05 -9.71781e-05 -5.57795e-05 -1.51539e-05 4.91431e-06 
1861.3 0 -4.44703e-05 0.000603954 3.22602e-06 -3.16445e-05 0.000906504 -9.24762e-05 -3.09989e-06 -6.6943e-06 -6.32474e-05 0.000449924 -1.94778e-06 -8.77184e-05 -5.2757e-05 -0.00019328 -0.000153217 2.39933e-06 -0.000185 -4.83158e-05 2.92526e-05 -3.56754e-05 -3.35457e-05 5.777e-05 2.30329e-05 -2.32573e-05 -0.000129262 2.46051e-06 9.13945e-05 -2.19601e-05 -9.31175e-05 -5.83865e-05 -1.7918e-05 1.32588e-05 
1861.65 0 -4.25346e-05 0.000596672 5.98799e-06 -3.0468e-05 0.000908405 -9.38485e-05 -8.23107e-06 1.08343e-05 -6.02279e-05 0.000411488 -2.02745e-05 -0.000110101 -4.57625e-05 -0.000177068 -0.000152166 1.28936e-05 -0.000187076 -2.80117e-05 4.08866e-05 -2.97005e-05 -2.91449e-05 5.70428e-05 2.02029e-05 -1.84006e-05 -0.000127214 5.26492e-06 8.40053e-05 -1.50836e-05 -8.70348e-05 -5.7662e-05 -1.94985e-05 2.27199e-05 
1862 0 -4.10998e-05 0.000590065 8.36153e-06 -2.9826e-05 0.000910588 -9.58519e-05 -1.04634e-05 2.65894e-05 -5.90371e-05 0.000373244 -3.55705e-05 -0.000128622 -3.6162e-05 -0.000160801 -0.000154182 2.42632e-05 -0.000188103 -8.28397e-06 4.83339e-05 -2.50547e-05 -2.33769e-05 5.90331e-05 1.7583e-05 -8.20863e-06 -0.000123872 1.00057e-05 7.63731e-05 -9.00444e-06 -7.9212e-05 -5.53788e-05 -1.94636e-05 3.22515e-05 
1862.35 0 -4.06002e-05 0.000581638 1.15078e-05 -2.88231e-05 0.000917752 -9.74526e-05 -7.93264e-06 4.28061e-05 -6.22332e-05 0.00033735 -4.50437e-05 -0.000141603 -2.3346e-05 -0.000147039 -0.000157804 3.76435e-05 -0.000188437 8.14697e-06 5.24138e-05 -2.30919e-05 -1.67917e-05 6.15249e-05 1.43002e-05 6.19916e-06 -0.000116933 1.4898e-05 6.97699e-05 -3.15884e-06 -7.07126e-05 -5.39209e-05 -1.81211e-05 4.10309e-05 
1862.7 0 -4.18193e-05 0.000569718 1.58142e-05 -2.74266e-05 0.000931423 -9.90606e-05 -1.24641e-06 6.14449e-05 -7.09748e-05 0.000304084 -4.84686e-05 -0.000152059 -9.31897e-06 -0.000137163 -0.000159086 5.29716e-05 -0.000188209 2.12647e-05 5.68599e-05 -2.42236e-05 -1.04857e-05 6.29834e-05 1.04713e-05 2.04493e-05 -0.000107322 1.77953e-05 6.46135e-05 2.22925e-06 -6.24583e-05 -5.22739e-05 -1.70752e-05 4.90083e-05 
1863.05 0 -4.49458e-05 0.000555923 2.0496e-05 -2.71799e-05 0.000948637 -0.000100925 8.35341e-06 8.14365e-05 -8.24802e-05 0.0002734 -4.57718e-05 -0.000162794 5.19544e-06 -0.000128901 -0.000156807 6.86374e-05 -0.000188096 3.11063e-05 6.54694e-05 -2.55133e-05 -5.67525e-06 6.42753e-05 9.21971e-06 3.21341e-05 -9.67351e-05 1.75665e-05 6.00437e-05 5.37744e-06 -5.58233e-05 -4.72833e-05 -1.59815e-05 5.60028e-05 
1863.4 0 -4.90434e-05 0.000542909 2.49789e-05 -2.80248e-05 0.000966073 -0.000103976 1.89874e-05 9.96202e-05 -9.20979e-05 0.000245117 -3.83793e-05 -0.000171729 2.13717e-05 -0.000119272 -0.000152765 8.14825e-05 -0.000187161 3.54684e-05 7.7854e-05 -2.5049e-05 -2.82354e-06 6.63643e-05 1.2596e-05 4.00629e-05 -8.625e-05 1.49036e-05 5.67085e-05 6.05211e-06 -5.06934e-05 -3.90796e-05 -1.45413e-05 6.32519e-05 
1863.75 0 -5.24734e-05 0.00053119 2.86374e-05 -2.92005e-05 0.000982123 -0.000108996 2.84823e-05 0.000114456 -9.70015e-05 0.000217534 -3.06749e-05 -0.000178162 3.66828e-05 -0.000110364 -0.000147827 9.16894e-05 -0.000184176 3.29634e-05 9.2575e-05 -2.46541e-05 -2.65007e-06 6.94317e-05 1.84857e-05 4.3918e-05 -7.84214e-05 1.12187e-05 5.60939e-05 5.98822e-06 -4.52639e-05 -3.0346e-05 -1.36213e-05 7.15813e-05 
1864.1 0 -5.44524e-05 0.000521022 3.07799e-05 -3.1187e-05 0.000994495 -0.000113264 3.55851e-05 0.000125262 -9.83287e-05 0.000188997 -2.69415e-05 -0.000182254 4.52807e-05 -0.000106292 -0.000142911 0.000100165 -0.000179715 2.63366e-05 0.000110974 -2.41337e-05 -5.37299e-06 7.26952e-05 2.43565e-05 4.45659e-05 -7.48364e-05 6.29196e-06 5.71207e-05 5.37714e-06 -4.1078e-05 -2.19891e-05 -1.21039e-05 7.87459e-05 
1864.45 0 -5.62316e-05 0.000512601 3.27737e-05 -3.42052e-05 0.00100297 -0.000113265 3.8718e-05 0.000131756 -9.69152e-05 0.000160572 -2.78912e-05 -0.00018298 4.43972e-05 -0.000107554 -0.000140254 0.000107814 -0.000175059 1.91962e-05 0.000134816 -2.16429e-05 -1.03066e-05 7.47199e-05 2.84521e-05 4.43633e-05 -7.37111e-05 1.20393e-06 5.8842e-05 3.50541e-06 -3.92737e-05 -1.40617e-05 -9.75031e-06 8.41172e-05 
1864.8 0 -5.99255e-05 0.00050596 3.5429e-05 -3.65192e-05 0.00100981 -0.000110425 3.68904e-05 0.000133101 -9.25211e-05 0.000132364 -3.1251e-05 -0.000180456 3.69004e-05 -0.00011094 -0.000139974 0.000115881 -0.000168939 1.27713e-05 0.000162813 -1.61656e-05 -1.67192e-05 7.34527e-05 3.07925e-05 4.47712e-05 -7.28149e-05 -2.8163e-06 6.18092e-05 4.44677e-07 -3.88588e-05 -7.47729e-06 -8.42871e-06 8.94377e-05 
1865.15 0 -6.52132e-05 0.000500508 3.90193e-05 -3.7532e-05 0.00101512 -0.000106672 3.22696e-05 0.000127281 -8.89317e-05 0.000104544 -3.45787e-05 -0.000176025 2.78707e-05 -0.000115268 -0.000140936 0.0001207 -0.000162052 7.58652e-06 0.000192147 -6.79274e-06 -2.41921e-05 6.85873e-05 3.07774e-05 4.54532e-05 -7.06704e-05 -6.09054e-06 6.69829e-05 -2.95068e-06 -3.93466e-05 -1.82166e-06 -9.91211e-06 9.51294e-05 
1865.5 0 -7.17086e-05 0.000496042 4.37672e-05 -3.83544e-05 0.00101822 -0.000102258 2.73461e-05 0.000112116 -8.90293e-05 7.62316e-05 -3.77407e-05 -0.000169898 2.15273e-05 -0.000121237 -0.000144202 0.000117836 -0.000159118 4.71479e-06 0.000220639 6.96235e-06 -3.17601e-05 6.22437e-05 2.7533e-05 4.53751e-05 -6.69038e-05 -8.38234e-06 7.28562e-05 -6.10452e-06 -3.87718e-05 2.41494e-06 -1.45457e-05 0.000100048 
1865.85 0 -7.9199e-05 0.000493372 4.93399e-05 -3.89426e-05 0.00101852 -9.99072e-05 2.17192e-05 8.90175e-05 -9.38644e-05 4.62495e-05 -4.03486e-05 -0.000159891 2.15386e-05 -0.000127918 -0.000151231 0.00010877 -0.000161732 4.43226e-06 0.000246223 2.44281e-05 -3.86284e-05 5.49926e-05 2.39026e-05 4.3229e-05 -6.31063e-05 -9.36976e-06 7.69317e-05 -7.49659e-06 -3.58973e-05 4.95179e-06 -1.96791e-05 0.000104084 
1866.2 0 -8.70108e-05 0.000492046 5.49773e-05 -3.96848e-05 0.00101623 -9.98025e-05 1.54456e-05 6.35591e-05 -0.000104144 1.63724e-05 -4.07813e-05 -0.000144819 2.82811e-05 -0.000133589 -0.000160868 9.75669e-05 -0.000168696 4.06472e-06 0.000265867 4.31818e-05 -4.31713e-05 4.68169e-05 2.08076e-05 3.96963e-05 -5.99219e-05 -8.82457e-06 7.88728e-05 -6.59082e-06 -3.28763e-05 7.05703e-06 -2.24778e-05 0.000108125 
1866.55 0 -9.46264e-05 0.000490294 5.99996e-05 -4.18288e-05 0.00101396 -9.8011e-05 9.20875e-06 4.06346e-05 -0.000117764 -1.08246e-05 -3.98836e-05 -0.000126956 3.74074e-05 -0.000137375 -0.000170457 8.6831e-05 -0.000177036 7.17816e-07 0.000278549 6.05788e-05 -4.46783e-05 3.96992e-05 1.69584e-05 3.66198e-05 -5.73728e-05 -7.10128e-06 7.95112e-05 -4.78261e-06 -3.14074e-05 1.0221e-05 -2.27381e-05 0.000110993 
1866.9 0 -0.000101126 0.000485655 6.41193e-05 -4.46592e-05 0.0010136 -9.13929e-05 4.70331e-06 2.19987e-05 -0.000133079 -3.73334e-05 -3.91294e-05 -0.000106314 4.37349e-05 -0.000141095 -0.000178296 7.76149e-05 -0.000184754 -5.00494e-06 0.000285045 7.64667e-05 -4.33451e-05 3.53597e-05 1.25276e-05 3.50155e-05 -5.76673e-05 -4.71906e-06 7.94354e-05 -3.95237e-06 -3.17638e-05 1.56107e-05 -2.02559e-05 0.000112536 
1867.25 0 -0.000106859 0.000475305 6.61525e-05 -4.66996e-05 0.00101619 -7.93138e-05 2.64942e-06 7.05494e-06 -0.000147518 -6.67176e-05 -3.80141e-05 -8.06155e-05 4.58017e-05 -0.000145606 -0.000182398 6.95528e-05 -0.000192115 -1.05357e-05 0.000284956 8.99372e-05 -3.9366e-05 3.3847e-05 8.22143e-06 3.35027e-05 -6.11037e-05 -1.54833e-06 7.88541e-05 -3.11464e-06 -3.39432e-05 2.25339e-05 -1.54625e-05 0.000111351 
1867.6 0 -0.000112012 0.000460171 6.4365e-05 -4.8168e-05 0.00102126 -6.42983e-05 3.81595e-06 -5.77353e-06 -0.00015573 -9.73625e-05 -3.58898e-05 -4.89365e-05 4.50132e-05 -0.000149918 -0.000180205 6.23516e-05 -0.000198962 -1.52027e-05 0.000276883 9.82472e-05 -3.31067e-05 3.30662e-05 4.58026e-06 3.20059e-05 -6.52519e-05 2.31394e-06 7.6728e-05 -1.04658e-06 -3.73433e-05 2.95434e-05 -1.03687e-05 0.000105645 
1867.95 0 -0.000115201 0.000443058 5.92765e-05 -4.98395e-05 0.00102539 -4.85092e-05 7.38682e-06 -1.80713e-05 -0.000155743 -0.000126154 -3.39611e-05 -1.26764e-05 4.2872e-05 -0.000154343 -0.000169428 5.65873e-05 -0.000205478 -2.11455e-05 0.000259299 0.000100116 -2.58034e-05 3.09148e-05 9.25683e-07 3.08739e-05 -6.75994e-05 6.34927e-06 7.33987e-05 1.38833e-06 -4.10522e-05 3.55728e-05 -6.68006e-06 9.74039e-05 
1868.3 0 -0.000116233 0.000424993 5.23394e-05 -5.07671e-05 0.00102871 -3.34789e-05 9.99448e-06 -3.11849e-05 -0.000149548 -0.000149854 -3.36705e-05 2.6207e-05 3.72137e-05 -0.000156052 -0.000152948 5.3236e-05 -0.000212298 -2.83653e-05 0.000234708 9.63784e-05 -2.08394e-05 2.7594e-05 -4.06286e-06 2.96728e-05 -6.58366e-05 9.08641e-06 7.00085e-05 2.85733e-06 -4.42814e-05 4.06906e-05 -3.83847e-06 8.92429e-05 
1868.65 0 -0.000116934 0.000406108 4.48228e-05 -4.96998e-05 0.00103514 -1.88119e-05 8.15693e-06 -4.60431e-05 -0.000139588 -0.000168461 -3.30669e-05 6.56176e-05 2.70768e-05 -0.000151215 -0.00013666 5.11127e-05 -0.000217297 -3.45581e-05 0.000207702 8.98061e-05 -2.0118e-05 2.43439e-05 -1.05105e-05 2.87466e-05 -5.94886e-05 8.26823e-06 6.67784e-05 2.16847e-06 -4.73699e-05 4.5469e-05 -2.32517e-07 8.21298e-05 
1869 0 -0.000119206 0.000386042 3.81958e-05 -4.79849e-05 0.00104355 -4.65615e-06 7.7507e-07 -6.18787e-05 -0.000129618 -0.000185957 -2.79481e-05 0.000102915 1.43311e-05 -0.000142134 -0.000123335 4.69389e-05 -0.000218806 -4.03704e-05 0.000181499 8.3564e-05 -2.10785e-05 2.22845e-05 -1.67421e-05 2.66257e-05 -5.04094e-05 3.36666e-06 6.25234e-05 -9.14552e-07 -5.08091e-05 5.02514e-05 4.08025e-06 7.60051e-05 
1869.35 0 -0.000122639 0.000364386 3.17101e-05 -4.78267e-05 0.00104913 8.16475e-06 -9.7192e-06 -7.47646e-05 -0.000123807 -0.000204726 -1.76182e-05 0.000137114 1.42138e-06 -0.000133645 -0.000110575 3.82892e-05 -0.000219261 -4.69678e-05 0.000156692 7.92557e-05 -2.05868e-05 2.22556e-05 -2.07207e-05 2.22496e-05 -4.04904e-05 -4.5682e-06 5.75815e-05 -4.78602e-06 -5.46209e-05 5.39586e-05 8.18709e-06 7.09216e-05 
1869.7 0 -0.000125985 0.000340014 2.47707e-05 -4.88608e-05 0.0010515 1.8651e-05 -1.79097e-05 -7.943e-05 -0.000122041 -0.000225813 -5.53943e-06 0.000168286 -1.15625e-05 -0.000127275 -9.67018e-05 2.57928e-05 -0.000220934 -5.36082e-05 0.000132364 7.63507e-05 -1.81877e-05 2.50617e-05 -2.10617e-05 1.62189e-05 -3.14491e-05 -1.34302e-05 5.30775e-05 -7.71913e-06 -5.8199e-05 5.44632e-05 1.14536e-05 6.58609e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY1SFZ1ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0.0245412 #ppz=0.0245412 #mEff=0.00372736 #wEff=0.0349061 
1470 0 2.99748e-17 -2.58905e-19 9.57643e-19 0 1 1.36117e-20 3.50711e-15 -4.14411e-19 5.22077e-17 0 -3.51565e-17 -1.83632e-19 -1.2556e-17 -1.59832e-19 -1.80651e-18 -1.81794e-19 -6.63404e-17 0 1.77579e-16 1.73292e-19 1.59443e-17 -1.51065e-33 1.29447e-18 -2.44369e-19 2.94997e-18 0 1.77004e-17 2.37728e-19 1.68597e-17 0 -6.84518e-19 -1.00056e-19 
1470.35 0 -5.96012e-12 -0.00328846 8.68442e-14 -3.95939e-12 0.999242 -1.62208e-10 1.80038e-09 1.22107e-08 -2.64267e-10 -0.0122532 1.76015e-10 -0.0122534 -8.91448e-11 1.08359e-07 5.11691e-10 -1.20063e-08 4.64468e-10 -3.08745e-08 4.71515e-10 -5.82787e-08 1.12035e-09 6.55445e-10 1.7847e-09 6.51852e-08 -1.09507e-09 6.46086e-08 -3.63033e-09 -2.63263e-09 -1.64082e-10 2.6438e-09 -1.34649e-09 1.97016e-12 
1470.7 0 -1.74769e-10 -0.00675832 3.26913e-12 -2.18581e-10 0.997146 -1.412e-09 2.90008e-08 9.53871e-08 -3.33563e-09 -0.0244738 -3.48834e-09 -0.0244744 -1.11844e-09 8.20324e-07 2.67975e-09 -7.99822e-08 7.84811e-09 -2.54236e-07 7.91488e-09 -4.38602e-07 1.82302e-09 4.04625e-09 1.40495e-08 9.61137e-08 -7.65e-09 9.24737e-08 -4.22817e-08 -2.00158e-08 -3.69507e-09 2.00671e-08 -1.48747e-08 -8.39656e-11 
1471.05 0 -2.72157e-10 -0.0103062 2.77364e-11 -1.90873e-09 0.994019 -5.08408e-09 1.37453e-07 3.0898e-07 -3.24202e-09 -0.0366408 -3.84153e-08 -0.0366421 -4.08761e-09 2.48298e-06 7.55234e-09 -2.23154e-07 3.58471e-08 -8.79496e-07 3.64653e-08 -1.37129e-06 -1.5384e-08 9.18465e-09 4.19225e-08 -4.38284e-07 -1.13831e-08 -4.47645e-07 -1.42678e-07 -6.12576e-08 -2.09251e-08 6.06325e-08 -4.9912e-08 -1.08908e-10 
1471.4 0 1.904e-09 -0.0138796 9.59614e-11 -7.27929e-09 0.989926 -1.07228e-08 3.87472e-07 6.79728e-07 2.73254e-08 -0.0487368 -1.26266e-07 -0.0487393 -9.70244e-09 5.23632e-06 1.64832e-08 -4.3864e-07 1.0023e-07 -2.13192e-06 1.0101e-07 -3.0448e-06 -7.65286e-08 1.28542e-08 7.01681e-08 -1.04594e-06 2.40913e-08 -1.06204e-06 -3.07548e-07 -1.31513e-07 -5.56745e-08 1.27905e-07 -1.15564e-07 -1.07473e-09 
1471.75 0 7.60688e-09 -0.017497 2.27105e-10 -1.55311e-08 0.984875 -1.53499e-08 8.33128e-07 1.19748e-06 7.88087e-08 -0.0607433 -2.21579e-07 -0.0607476 -2.02669e-08 9.33467e-06 2.64008e-08 -6.87651e-07 2.19702e-07 -4.21456e-06 2.17281e-07 -5.62767e-06 -2.15993e-07 1.17241e-08 7.61352e-08 -1.2695e-06 1.41861e-07 -1.28895e-06 -5.30077e-07 -2.37883e-07 -8.19318e-08 2.2632e-07 -2.1707e-07 -7.84959e-09 
1472.1 0 1.4999e-08 -0.0211558 5.22413e-10 -2.32001e-08 0.978893 -1.93525e-08 1.49943e-06 1.82927e-06 2.85677e-08 -0.072643 -1.96018e-07 -0.0726499 -3.9433e-08 1.5501e-05 2.37279e-08 -9.382e-07 4.35855e-07 -7.27609e-06 4.18645e-07 -9.29214e-06 -4.64393e-07 4.62083e-09 6.24297e-08 -1.28738e-06 3.46586e-07 -1.30203e-06 -7.82231e-07 -3.99812e-07 -6.73587e-08 3.67962e-07 -3.32134e-07 -2.26061e-08 
1472.45 0 2.35634e-08 -0.0248551 1.03714e-09 -3.29049e-08 0.971999 -2.56618e-08 2.33165e-06 2.50269e-06 -3.27986e-07 -0.0844186 1.35897e-07 -0.0844288 -7.24356e-08 2.47988e-05 -5.83495e-09 -1.21476e-06 8.24871e-07 -1.14617e-05 7.60231e-07 -1.42162e-05 -8.2944e-07 -9.50925e-09 4.05229e-08 -9.89973e-07 6.22743e-07 -9.89128e-07 -1.0628e-06 -6.45846e-07 -7.99168e-09 5.80382e-07 -4.36167e-07 -3.88301e-08 
1472.8 0 3.46548e-08 -0.0285972 1.26573e-09 -3.73689e-08 0.964214 -2.92892e-08 3.19499e-06 3.11172e-06 -1.17521e-06 -0.0960532 9.33853e-07 -0.0960675 -1.3031e-07 3.75712e-05 -6.02684e-08 -1.53447e-06 1.43532e-06 -1.69687e-05 1.29143e-06 -2.05089e-05 -1.2875e-06 -3.51749e-08 2.90046e-08 -2.1883e-07 1.00047e-06 -1.8979e-07 -1.40779e-06 -9.74745e-07 8.68947e-08 8.77952e-07 -5.285e-07 -5.04906e-08 
1473.15 0 4.55957e-08 -0.0323767 2.21949e-10 -1.11356e-08 0.955563 -2.03889e-08 3.96644e-06 3.54904e-06 -2.65868e-06 -0.10753 2.26964e-06 -0.10755 -2.26888e-07 5.28529e-05 -1.25226e-07 -1.851e-06 2.24404e-06 -2.40481e-05 2.04234e-06 -2.82437e-05 -1.80001e-06 -7.7652e-08 2.47651e-08 9.85311e-07 1.56096e-06 1.05829e-06 -1.8261e-06 -1.35342e-06 2.01669e-07 1.22323e-06 -6.09916e-07 -6.36771e-08 
1473.5 0 5.43919e-08 -0.0361902 -1.166e-09 4.2301e-08 0.946063 5.85842e-09 4.59873e-06 3.68261e-06 -4.89445e-06 -0.118834 4.17331e-06 -0.11886 -3.67128e-07 6.92225e-05 -1.88364e-07 -2.0622e-06 3.22047e-06 -3.29749e-05 3.00583e-06 -3.75192e-05 -2.31043e-06 -1.41374e-07 -2.32045e-08 2.77148e-06 2.37394e-06 2.90807e-06 -2.29409e-06 -1.77225e-06 2.98734e-07 1.56981e-06 -6.73916e-07 -8.6625e-08 
1473.85 0 6.20006e-08 -0.0400351 1.04155e-10 6.96504e-08 0.935736 5.14557e-08 5.10206e-06 3.34043e-06 -7.94828e-06 -0.129949 6.68457e-06 -0.129981 -5.42508e-07 8.64639e-05 -2.20509e-07 -2.00691e-06 4.39419e-06 -4.40225e-05 4.13526e-06 -4.83795e-05 -2.74863e-06 -2.33136e-07 -1.14373e-07 5.2895e-06 3.45839e-06 5.51752e-06 -2.80508e-06 -2.24927e-06 3.33756e-07 1.93352e-06 -7.2464e-07 -1.18753e-07 
1474.2 0 7.70033e-08 -0.0439041 3.87118e-09 5.35312e-08 0.924602 1.12553e-07 5.4929e-06 2.35848e-06 -1.18388e-05 -0.140859 9.83105e-06 -0.140899 -7.45417e-07 0.000106 -1.94638e-07 -1.49969e-06 5.87991e-06 -5.74476e-05 5.47392e-06 -6.07705e-05 -3.03618e-06 -3.63899e-07 -1.33875e-07 8.52386e-06 4.81558e-06 8.8823e-06 -3.38083e-06 -2.78164e-06 3.00596e-07 2.36459e-06 -7.93896e-07 -1.80347e-07 
1474.55 0 1.20998e-07 -0.0477924 5.23533e-09 2.23155e-08 0.912682 1.74964e-07 5.66287e-06 6.32929e-07 -1.65029e-05 -0.151549 1.36695e-05 -0.151598 -9.83484e-07 0.000129139 -1.67511e-07 -4.04406e-07 7.83329e-06 -7.35676e-05 7.19514e-06 -7.46211e-05 -3.135e-06 -5.49734e-07 2.78933e-08 1.27002e-05 6.46405e-06 1.3233e-05 -4.04377e-06 -3.37309e-06 2.24535e-07 2.88178e-06 -9.04109e-07 -2.86987e-07 
1474.9 0 2.0911e-07 -0.0516961 -9.47278e-10 -1.26379e-08 0.899997 1.98962e-07 5.42448e-06 -1.86392e-06 -2.17879e-05 -0.162004 1.83625e-05 -0.162064 -1.28349e-06 0.000156055 -2.00958e-07 1.47574e-06 1.03794e-05 -9.28445e-05 9.39989e-06 -8.98456e-05 -3.07067e-06 -8.09396e-07 3.16982e-07 1.80006e-05 8.3924e-06 1.87634e-05 -4.81298e-06 -4.06104e-06 1.43851e-07 3.47187e-06 -1.08668e-06 -3.98658e-07 
1475.25 0 3.38358e-07 -0.0556057 -1.37791e-08 -3.6949e-08 0.886573 1.21945e-07 4.73155e-06 -5.10602e-06 -2.75509e-05 -0.172212 2.41688e-05 -0.172283 -1.68578e-06 0.000186375 -2.66411e-07 4.57575e-06 1.36202e-05 -0.000115728 1.20739e-05 -0.000106394 -2.86797e-06 -1.15308e-06 5.71089e-07 2.4222e-05 1.04854e-05 2.52974e-05 -5.65705e-06 -4.83324e-06 6.42481e-08 4.13466e-06 -1.3741e-06 -5.1248e-07 
1475.6 0 4.80653e-07 -0.0595139 -2.82029e-08 -6.69707e-08 0.872428 -1.08784e-07 3.6879e-06 -9.06319e-06 -3.38069e-05 -0.182157 3.12442e-05 -0.182241 -2.21975e-06 0.000219276 -3.7666e-07 9.38054e-06 1.75517e-05 -0.000142596 1.52151e-05 -0.000124346 -2.52804e-06 -1.58653e-06 5.87802e-07 3.14172e-05 1.26034e-05 3.29145e-05 -6.52009e-06 -5.63578e-06 -3.44834e-08 4.89601e-06 -1.72269e-06 -6.74372e-07 
1475.95 0 5.96456e-07 -0.0634169 -4.66194e-08 -1.56563e-07 0.857587 -5.29837e-07 2.34318e-06 -1.37582e-05 -4.0765e-05 -0.191827 3.95957e-05 -0.191924 -2.9119e-06 0.00025382 -5.72911e-07 1.61817e-05 2.20227e-05 -0.000173641 1.88134e-05 -0.000143742 -2.03954e-06 -2.11614e-06 1.89573e-07 3.99351e-05 1.47161e-05 4.19602e-05 -7.41156e-06 -6.46667e-06 -6.83935e-08 5.74239e-06 -2.02294e-06 -8.84108e-07 
1476.3 0 6.75598e-07 -0.0673054 -7.65273e-08 -2.88804e-07 0.842077 -1.16187e-06 6.57984e-07 -1.93194e-05 -4.87099e-05 -0.201209 4.92749e-05 -0.20132 -3.80358e-06 0.000290207 -8.43779e-07 2.49242e-05 2.69684e-05 -0.000208654 2.28512e-05 -0.000164522 -1.40688e-06 -2.72911e-06 -6.02795e-07 4.96111e-05 1.68222e-05 5.22273e-05 -8.33232e-06 -7.38052e-06 2.77491e-08 6.66906e-06 -2.19883e-06 -1.12962e-06 
1476.65 0 7.35403e-07 -0.0711693 -1.12929e-07 -3.52811e-07 0.825918 -1.99429e-06 -1.35786e-06 -2.59902e-05 -5.79166e-05 -0.210291 6.04964e-05 -0.210418 -4.91725e-06 0.000329808 -1.11527e-06 3.53385e-05 3.24749e-05 -0.000247372 2.73686e-05 -0.000186682 -6.06761e-07 -3.40635e-06 -1.66907e-06 6.02221e-05 1.88727e-05 6.3468e-05 -9.24646e-06 -8.40871e-06 1.6058e-07 7.73203e-06 -2.28092e-06 -1.3676e-06 
1477 0 7.85379e-07 -0.075005 -1.42976e-07 -3.13375e-07 0.809131 -3.00734e-06 -3.63684e-06 -3.40317e-05 -6.86528e-05 -0.219061 7.35618e-05 -0.219204 -6.25624e-06 0.000373029 -1.19662e-06 4.72396e-05 3.86045e-05 -0.000289768 3.24147e-05 -0.00021008 3.66471e-07 -4.15571e-06 -3.00848e-06 7.21949e-05 2.09099e-05 7.61162e-05 -1.01415e-05 -9.47856e-06 2.29529e-07 8.8756e-06 -2.36131e-06 -1.60143e-06 
1477.35 0 8.21606e-07 -0.0788073 -1.63477e-07 -3.14994e-07 0.791744 -4.19843e-06 -6.06642e-06 -4.35458e-05 -8.11871e-05 -0.227509 8.8706e-05 -0.227668 -7.83699e-06 0.000418501 -9.70111e-07 6.06501e-05 4.53504e-05 -0.000336079 3.79549e-05 -0.000234499 1.51138e-06 -5.00121e-06 -4.68469e-06 8.58571e-05 2.3068e-05 9.0529e-05 -1.09965e-05 -1.04598e-05 1.91358e-07 9.95946e-06 -2.50464e-06 -1.93114e-06 
1477.7 0 8.30618e-07 -0.0825661 -1.81886e-07 -4.25105e-07 0.773787 -5.57393e-06 -8.48937e-06 -5.43982e-05 -9.57372e-05 -0.235624 0.000106 -0.235799 -9.68842e-06 0.000465449 -4.5658e-07 7.57283e-05 5.27281e-05 -0.000386733 4.40195e-05 -0.000259939 2.94742e-06 -5.94387e-06 -6.66182e-06 0.000100889 2.53639e-05 0.000106429 -1.1815e-05 -1.12908e-05 1.31895e-07 1.10116e-05 -2.68714e-06 -2.38013e-06 
1478.05 0 7.85383e-07 -0.0862735 -2.01052e-07 -5.4202e-07 0.755284 -7.11794e-06 -1.06955e-05 -6.63929e-05 -0.000112584 -0.243396 0.000125209 -0.243588 -1.18581e-05 0.000514793 3.33839e-07 9.25734e-05 6.09355e-05 -0.000442033 5.09618e-05 -0.00028666 4.81708e-06 -6.95978e-06 -8.82341e-06 0.000117058 2.76865e-05 0.000123616 -1.26326e-05 -1.19902e-05 1.69906e-07 1.21233e-05 -2.80143e-06 -2.93203e-06 
1478.4 0 6.38901e-07 -0.0899239 -2.1864e-07 -6.53831e-07 0.736261 -8.78898e-06 -1.23207e-05 -7.95329e-05 -0.000132014 -0.250817 0.000145969 -0.251024 -1.44245e-05 0.000567062 1.27401e-06 0.000111186 7.03566e-05 -0.000502134 5.92397e-05 -0.000314988 7.35292e-06 -8.04077e-06 -1.11898e-05 0.000134515 2.98943e-05 0.000142279 -1.34977e-05 -1.25833e-05 2.88979e-07 1.33171e-05 -2.79502e-06 -3.64239e-06 
1478.75 0 3.20351e-07 -0.0935103 -2.3302e-07 -8.56299e-07 0.716744 -1.05488e-05 -1.30857e-05 -9.41176e-05 -0.000154258 -0.257878 0.000168051 -0.258101 -1.74816e-05 0.00062089 2.08505e-06 0.0001316 8.1085e-05 -0.000567075 6.89192e-05 -0.000345166 1.08278e-05 -9.19033e-06 -1.3927e-05 0.000153337 3.17672e-05 0.000162503 -1.43662e-05 -1.3052e-05 3.76181e-07 1.46931e-05 -2.70067e-06 -4.47276e-06 
1479.1 0 -2.29895e-07 -0.0970265 -2.47869e-07 -1.22431e-06 0.69676 -1.23201e-05 -1.28992e-05 -0.000110542 -0.000179625 -0.26457 0.000191229 -0.264809 -2.10496e-05 0.000673587 2.6382e-06 0.000153664 9.26828e-05 -0.0006365 7.96155e-05 -0.000377304 1.50102e-05 -1.04034e-05 -1.70414e-05 0.000173568 3.30651e-05 0.000184244 -1.51722e-05 -1.33723e-05 3.71866e-07 1.6308e-05 -2.46204e-06 -5.3023e-06 
1479.45 0 -1.00865e-06 -0.100466 -2.58948e-07 -1.76865e-06 0.67634 -1.39404e-05 -1.1249e-05 -0.000128961 -0.000208454 -0.270887 0.000215095 -0.271141 -2.50474e-05 0.000722957 2.89636e-06 0.000176811 0.000104677 -0.000709776 9.0775e-05 -0.00041114 1.92378e-05 -1.16874e-05 -2.03369e-05 0.000195286 3.37435e-05 0.00020745 -1.59682e-05 -1.35447e-05 2.2196e-07 1.80242e-05 -1.96173e-06 -6.10814e-06 
1479.8 0 -1.96923e-06 -0.103823 -2.47565e-07 -2.43771e-06 0.655513 -1.51406e-05 -7.19142e-06 -0.000149305 -0.000241082 -0.276822 0.000239079 -0.277091 -2.9449e-05 0.000768435 2.79523e-06 0.000200374 0.000116973 -0.000786751 0.000102088 -0.000446105 2.33223e-05 -1.30411e-05 -2.3613e-05 0.000218461 3.39547e-05 0.000232033 -1.66648e-05 -1.35258e-05 -8.75178e-08 1.97111e-05 -1.16574e-06 -6.84983e-06 
1480.15 0 -3.09728e-06 -0.107091 -2.35298e-07 -3.22984e-06 0.634307 -1.55962e-05 -9.84132e-08 -0.000171554 -0.00027798 -0.282369 0.000262741 -0.282652 -3.43705e-05 0.000809671 2.33225e-06 0.00022377 0.000129608 -0.000867789 0.000113543 -0.000481756 2.76269e-05 -1.44321e-05 -2.67301e-05 0.000243082 3.36694e-05 0.000257974 -1.72229e-05 -1.32421e-05 -3.89838e-07 2.13387e-05 -5.12749e-08 -7.53704e-06 
1480.5 0 -4.39998e-06 -0.110263 -2.50576e-07 -4.27933e-06 0.612754 -1.50074e-05 1.02407e-05 -0.000195751 -0.00031948 -0.287522 0.000286186 -0.287818 -3.99038e-05 0.000844851 1.29135e-06 0.000246399 0.000142363 -0.000953033 0.000125049 -0.000517575 3.23599e-05 -1.58271e-05 -2.96991e-05 0.000269096 3.28601e-05 0.000285277 -1.77729e-05 -1.25946e-05 -6.41933e-07 2.28564e-05 1.31576e-06 -8.31327e-06 
1480.85 0 -5.88623e-06 -0.113333 -2.51872e-07 -5.71131e-06 0.590882 -1.3188e-05 2.41395e-05 -0.000221928 -0.000365655 -0.292278 0.000309498 -0.292585 -4.59946e-05 0.000872512 -7.84956e-07 0.000268119 0.000154929 -0.00104198 0.000136441 -0.000553005 3.75116e-05 -1.71858e-05 -3.25792e-05 0.000296139 3.19416e-05 0.000313672 -1.82066e-05 -1.15669e-05 -1.0247e-06 2.42997e-05 2.76386e-06 -9.23644e-06 
1481.2 0 -7.58076e-06 -0.116292 -2.12313e-07 -7.34415e-06 0.568714 -1.0024e-05 4.22061e-05 -0.000250189 -0.000416909 -0.296633 0.00033223 -0.296948 -5.25305e-05 0.000894581 -4.22227e-06 0.000289203 0.000167435 -0.00113379 0.000147852 -0.000587886 4.30282e-05 -1.84906e-05 -3.54961e-05 0.000323921 3.11451e-05 0.000342881 -1.83735e-05 -1.03148e-05 -1.59019e-06 2.58455e-05 4.28993e-06 -1.0284e-05 
1481.55 0 -9.54573e-06 -0.119138 -2.00749e-07 -8.79903e-06 0.546276 -5.28961e-06 6.50921e-05 -0.000280684 -0.000474001 -0.300583 0.000354263 -0.300906 -5.94682e-05 0.000915156 -9.05032e-06 0.000309279 0.000180543 -0.00122801 0.000159793 -0.000622206 4.8657e-05 -1.97901e-05 -3.87753e-05 0.000352692 3.02242e-05 0.00037312 -1.85609e-05 -9.00556e-06 -2.17341e-06 2.76041e-05 6.01174e-06 -1.13991e-05 
1481.9 0 -1.1855e-05 -0.121867 -2.58159e-07 -9.94698e-06 0.523601 1.33685e-06 9.32499e-05 -0.000313382 -0.000537647 -0.304124 0.000376088 -0.304454 -6.67782e-05 0.000936609 -1.48828e-05 0.000327502 0.000194744 -0.00132468 0.000172628 -0.000655739 5.39874e-05 -2.11351e-05 -4.28044e-05 0.000382875 2.91499e-05 0.000404828 -1.90124e-05 -7.76866e-06 -2.83743e-06 2.95121e-05 7.87691e-06 -1.25335e-05 
1482.25 0 -1.45321e-05 -0.124473 -3.03825e-07 -1.10891e-05 0.500717 1.0155e-05 0.00012649 -0.000347977 -0.000607998 -0.307255 0.000397679 -0.307592 -7.43978e-05 0.000959193 -2.12304e-05 0.000343691 0.000210078 -0.00142398 0.000186236 -0.00068888 5.87163e-05 -2.25119e-05 -4.77471e-05 0.000414421 2.81423e-05 0.000437938 -1.94797e-05 -6.70998e-06 -3.74934e-06 3.12944e-05 9.83714e-06 -1.38134e-05 
1482.6 0 -1.75616e-05 -0.12695 -2.81771e-07 -1.24407e-05 0.477654 2.13768e-05 0.000163963 -0.000384051 -0.000684687 -0.309974 0.000418537 -0.310317 -8.23602e-05 0.000982782 -2.80351e-05 0.000358471 0.000226669 -0.00152545 0.000200482 -0.000722437 6.2772e-05 -2.38825e-05 -5.33041e-05 0.00044677 2.70844e-05 0.000471776 -1.98319e-05 -5.71068e-06 -4.85187e-06 3.27004e-05 1.19008e-05 -1.53913e-05 
1482.95 0 -2.08144e-05 -0.129292 -2.2617e-07 -1.37291e-05 0.454437 3.51253e-05 0.000204519 -0.000421442 -0.000767731 -0.31228 0.000438626 -0.312629 -9.08485e-05 0.00100531 -3.54612e-05 0.000372647 0.000244265 -0.00162831 0.000215388 -0.00075648 6.61582e-05 -2.52423e-05 -5.87771e-05 0.00047958 2.58411e-05 0.000505907 -2.01031e-05 -4.49751e-06 -6.03895e-06 3.3733e-05 1.39624e-05 -1.71811e-05 
1483.3 0 -2.40612e-05 -0.131496 -1.63091e-07 -1.4894e-05 0.431091 5.15592e-05 0.000247101 -0.000460426 -0.000857418 -0.314171 0.000458239 -0.314526 -0.000100067 0.00102201 -4.34935e-05 0.000386374 0.000261557 -0.001732 0.000230665 -0.000790697 6.89828e-05 -2.65895e-05 -6.36495e-05 0.000513245 2.45336e-05 0.000540617 -2.00517e-05 -2.96972e-06 -7.23874e-06 3.45533e-05 1.60406e-05 -1.89034e-05 
1483.65 0 -2.71527e-05 -0.13356 -3.41779e-08 -1.64169e-05 0.407643 7.07995e-05 0.000290924 -0.00050161 -0.000953311 -0.315647 0.000477868 -0.31601 -0.000110035 0.00102971 -5.19023e-05 0.000398734 0.000277057 -0.00183629 0.000245881 -0.000825078 7.15577e-05 -2.78294e-05 -6.78484e-05 0.000548379 2.3273e-05 0.000576247 -1.93482e-05 -1.2249e-06 -8.4903e-06 3.52574e-05 1.85057e-05 -2.03762e-05 
1484 0 -3.00751e-05 -0.135481 1.95736e-07 -1.84883e-05 0.384124 9.27842e-05 0.000335361 -0.000545621 -0.00105447 -0.316709 0.000498222 -0.31708 -0.000120724 0.00102907 -6.05536e-05 0.000408535 0.000290366 -0.0019409 0.000261022 -0.000859481 7.41687e-05 -2.88402e-05 -7.14917e-05 0.000585248 2.23203e-05 0.000612799 -1.81302e-05 7.36122e-07 -9.68006e-06 3.57876e-05 2.14487e-05 -2.17339e-05 
1484.35 0 -3.28746e-05 -0.137255 4.8215e-07 -2.09246e-05 0.360568 0.000117297 0.000380178 -0.000592764 -0.00116016 -0.317359 0.00051941 -0.317741 -0.00013224 0.00102114 -6.96912e-05 0.000415144 0.000301833 -0.00204509 0.000276421 -0.00089343 7.69591e-05 -2.96072e-05 -7.46369e-05 0.000623812 2.19498e-05 0.000650268 -1.66345e-05 3.13203e-06 -1.07171e-05 3.61159e-05 2.46134e-05 -2.30796e-05 
1484.7 0 -3.55809e-05 -0.13888 7.61428e-07 -2.37862e-05 0.337006 0.000144097 0.000425281 -0.000642853 -0.0012699 -0.317602 0.000540994 -0.317996 -0.000144663 0.0010053 -7.93994e-05 0.000418066 0.000311698 -0.00214823 0.000292458 -0.000927058 7.98618e-05 -3.01698e-05 -7.714e-05 0.000663439 2.19128e-05 0.000688367 -1.48106e-05 6.12781e-06 -1.18525e-05 3.61287e-05 2.80718e-05 -2.41445e-05 
1485.05 0 -3.81773e-05 -0.140351 1.03463e-06 -2.73621e-05 0.313466 0.000173014 0.000470175 -0.000695462 -0.00138327 -0.317441 0.000562925 -0.317848 -0.000157899 0.000980497 -8.90567e-05 0.000416887 0.000320229 -0.00225004 0.000309334 -0.000961016 8.24109e-05 -3.05531e-05 -7.8872e-05 0.000703133 2.17402e-05 0.000726433 -1.25636e-05 9.54051e-06 -1.32493e-05 3.56025e-05 3.22031e-05 -2.46811e-05 
1485.4 0 -4.0714e-05 -0.141666 1.39708e-06 -3.18671e-05 0.289972 0.000204135 0.000514375 -0.000750211 -0.0014997 -0.31688 0.000585191 -0.317299 -0.000171738 0.000946247 -9.79615e-05 0.000412265 0.000327801 -0.00235032 0.00032703 -0.000995685 8.41602e-05 -3.07503e-05 -7.99857e-05 0.000742713 2.10028e-05 0.000764398 -9.72062e-06 1.31115e-05 -1.48324e-05 3.45437e-05 3.70568e-05 -2.48388e-05 
1485.75 0 -4.34801e-05 -0.142824 1.9014e-06 -3.73882e-05 0.266555 0.000237565 0.000557718 -0.00080657 -0.00161861 -0.31592 0.000607273 -0.316355 -0.000186058 0.000902532 -0.00010624 0.000405871 0.000334253 -0.00244873 0.000345519 -0.00103095 8.51331e-05 -3.06861e-05 -8.07971e-05 0.00078278 1.91496e-05 0.0008028 -6.28041e-06 1.67188e-05 -1.65026e-05 3.3359e-05 4.24972e-05 -2.49579e-05 
1486.1 0 -4.66802e-05 -0.143823 2.44197e-06 -4.38398e-05 0.243242 0.000273073 0.0005998 -0.000863865 -0.00173964 -0.314568 0.000628466 -0.315022 -0.000200848 0.000851679 -0.000114743 0.000398274 0.000338566 -0.00254439 0.000365146 -0.00106608 8.55767e-05 -3.02982e-05 -8.16023e-05 0.000823495 1.58639e-05 0.000841509 -2.45044e-06 2.01208e-05 -1.81816e-05 3.26618e-05 4.85856e-05 -2.50446e-05 
1486.45 0 -5.01654e-05 -0.14466 2.94349e-06 -5.0459e-05 0.220061 0.000310648 0.00064012 -0.000921542 -0.00186284 -0.312828 0.000648114 -0.313305 -0.000215827 0.000800003 -0.000123937 0.000388479 0.00034009 -0.00263617 0.000387158 -0.00110072 8.57219e-05 -2.95991e-05 -8.25903e-05 0.00086443 1.1438e-05 0.000879844 1.85175e-06 2.31203e-05 -1.98446e-05 3.27665e-05 5.5267e-05 -2.47907e-05 
1486.8 0 -5.38083e-05 -0.145333 3.45552e-06 -5.60599e-05 0.197034 0.000350888 0.00067873 -0.00097909 -0.00198882 -0.310708 0.000665571 -0.311209 -0.000230487 0.000753748 -0.000133481 0.000375463 0.000339473 -0.00272324 0.000413384 -0.00113521 8.55751e-05 -2.8575e-05 -8.38404e-05 0.000905091 6.40792e-06 0.000917435 6.68442e-06 2.58983e-05 -2.12603e-05 3.34797e-05 6.22739e-05 -2.42123e-05 
1487.15 0 -5.78445e-05 -0.145838 3.99145e-06 -6.01899e-05 0.17418 0.000394365 0.000715593 -0.00103624 -0.00211802 -0.308212 0.000680102 -0.308738 -0.000244611 0.000712635 -0.000143226 0.000358916 0.000337192 -0.00280503 0.000444762 -0.00116938 8.48907e-05 -2.71916e-05 -8.54893e-05 0.00094502 1.04905e-06 0.000954141 1.18541e-05 2.88854e-05 -2.2063e-05 3.42985e-05 6.9489e-05 -2.36941e-05 
1487.5 0 -6.24931e-05 -0.146177 4.48798e-06 -6.35034e-05 0.151518 0.000441195 0.000749496 -0.0010932 -0.00225016 -0.305345 0.000690968 -0.305897 -0.000258483 0.000668827 -0.000153469 0.000338507 0.000332041 -0.00288194 0.000480178 -0.00120219 8.34498e-05 -2.55824e-05 -8.75595e-05 0.000984429 -4.66777e-06 0.000990189 1.7163e-05 3.22613e-05 -2.23755e-05 3.47143e-05 7.71046e-05 -2.33946e-05 
1487.85 0 -6.74602e-05 -0.14635 4.86302e-06 -6.70485e-05 0.129069 0.000491532 0.000778626 -0.00115007 -0.002385 -0.302114 0.000697899 -0.302691 -0.000272507 0.000615396 -0.000164093 0.000313555 0.000322141 -0.00295566 0.000517161 -0.00123246 8.0944e-05 -2.39955e-05 -8.98749e-05 0.00102432 -1.05946e-05 0.00102646 2.23738e-05 3.57456e-05 -2.26642e-05 3.46395e-05 8.51853e-05 -2.31242e-05 
1488.2 0 -7.23129e-05 -0.146359 5.17067e-06 -7.10934e-05 0.106859 0.000545821 0.000802202 -0.00120648 -0.00252197 -0.298527 0.000701062 -0.29913 -0.000286932 0.000554598 -0.000174446 0.000283958 0.000307488 -0.00302802 0.000554332 -0.00125969 7.71255e-05 -2.25389e-05 -9.2305e-05 0.00106496 -1.63609e-05 0.00106325 2.76119e-05 3.89256e-05 -2.32694e-05 3.42192e-05 9.33705e-05 -2.26854e-05 
1488.55 0 -7.67622e-05 -0.146203 5.54289e-06 -7.50407e-05 0.0849112 0.000604247 0.000820231 -0.00126181 -0.00265948 -0.294593 0.000700707 -0.295222 -0.000301967 0.000494452 -0.000184227 0.000250546 0.000290828 -0.0030998 0.000592539 -0.00128448 7.25277e-05 -2.11432e-05 -9.46814e-05 0.00110546 -2.20107e-05 0.00109967 3.32526e-05 4.16788e-05 -2.42442e-05 3.34362e-05 0.000101454 -2.20864e-05 
1488.9 0 -8.06424e-05 -0.145884 5.99431e-06 -7.81948e-05 0.0632486 0.000666608 0.000832146 -0.00131528 -0.00279546 -0.290322 0.000697147 -0.290975 -0.0003178 0.000439874 -0.000194029 0.000214063 0.000275444 -0.00317053 0.000633283 -0.00130742 6.7657e-05 -1.96581e-05 -9.6858e-05 0.00114556 -2.78778e-05 0.00113526 3.9546e-05 4.43018e-05 -2.54662e-05 3.23557e-05 0.000109866 -2.13888e-05 
1489.25 0 -8.39963e-05 -0.145405 6.41439e-06 -8.02061e-05 0.0418973 0.000732413 0.000838139 -0.00136672 -0.00292807 -0.285722 0.000690526 -0.286399 -0.000334649 0.000390041 -0.000204772 0.000174611 0.0002626 -0.00323919 0.000676683 -0.00132912 6.20931e-05 -1.78692e-05 -9.87216e-05 0.001186 -3.42302e-05 0.00117071 4.6703e-05 4.71841e-05 -2.67712e-05 3.13158e-05 0.000118814 -2.05862e-05 
1489.6 0 -8.6831e-05 -0.14477 6.64248e-06 -8.12755e-05 0.0208856 0.000801131 0.000840318 -0.00141705 -0.00305637 -0.280808 0.000680938 -0.281505 -0.000352799 0.000342564 -0.000217138 0.000132061 0.000251495 -0.00330453 0.000721521 -0.00135051 5.5662e-05 -1.56043e-05 -9.99318e-05 0.00122724 -4.12451e-05 0.00120641 5.46009e-05 5.05342e-05 -2.81824e-05 3.06419e-05 0.000128114 -1.99086e-05 
1489.95 0 -8.91865e-05 -0.143977 6.60765e-06 -8.18377e-05 0.000238037 0.000872502 0.000840679 -0.00146783 -0.00318053 -0.275591 0.000668974 -0.276307 -0.00037227 0.000297814 -0.00023165 8.56888e-05 0.000240788 -0.00336494 0.000766764 -0.00137187 4.92707e-05 -1.28252e-05 -0.000100543 0.00126864 -4.87481e-05 0.0012415 6.26719e-05 5.39884e-05 -2.99667e-05 3.05703e-05 0.000137753 -1.9691e-05 
1490.3 0 -9.12311e-05 -0.143028 6.45237e-06 -8.18425e-05 -0.0200262 0.000946251 0.000839996 -0.00152004 -0.00330063 -0.270086 0.00065492 -0.270815 -0.000392706 0.000259181 -0.000248774 3.41158e-05 0.000229983 -0.00341897 0.000811731 -0.00139249 4.40448e-05 -9.54488e-06 -0.000101191 0.00130886 -5.64805e-05 0.00127454 7.05413e-05 5.69043e-05 -3.2484e-05 3.13142e-05 0.000147785 -2.00391e-05 
1490.65 0 -9.31645e-05 -0.141924 6.30099e-06 -8.07081e-05 -0.0398908 0.00102228 0.000838662 -0.00157337 -0.00341617 -0.264301 0.00063858 -0.265038 -0.000413971 0.000228231 -0.000268824 -2.37627e-05 0.000219748 -0.00346641 0.000855449 -0.00141218 4.01114e-05 -5.77593e-06 -0.000102129 0.0013472 -6.4882e-05 0.00130517 7.81417e-05 5.96643e-05 -3.58708e-05 3.2758e-05 0.000157991 -2.08355e-05 
1491 0 -9.52336e-05 -0.140667 5.86473e-06 -7.83088e-05 -0.0593401 0.00110086 0.00083765 -0.00162677 -0.00352748 -0.258245 0.000620191 -0.258985 -0.000436437 0.000201525 -0.000291845 -8.84697e-05 0.000210502 -0.00350793 0.000897138 -0.00143147 3.66346e-05 -1.3566e-06 -0.000103068 0.00138414 -7.44448e-05 0.00133439 8.52272e-05 6.33541e-05 -3.9527e-05 3.45745e-05 0.000168251 -2.20246e-05 
1491.35 0 -9.7496e-05 -0.139259 4.85569e-06 -7.51639e-05 -0.0783604 0.00118231 0.000838676 -0.00167972 -0.00363558 -0.251931 0.000599814 -0.252668 -0.000460578 0.000174554 -0.000318463 -0.000160007 0.000201384 -0.00354302 0.000936502 -0.00145102 3.29201e-05 3.92523e-06 -0.000103668 0.00141953 -8.52127e-05 0.00136258 9.20862e-05 6.82812e-05 -4.27222e-05 3.65451e-05 0.000178719 -2.38218e-05 
1491.7 0 -9.9546e-05 -0.137702 3.36779e-06 -7.16287e-05 -0.0969404 0.0012668 0.000842717 -0.00173258 -0.00374067 -0.245368 0.000577358 -0.246098 -0.00048704 0.000145576 -0.000349802 -0.000237317 0.000191216 -0.00356972 0.000973629 -0.00147143 2.88237e-05 9.89705e-06 -0.000103665 0.00145241 -9.68552e-05 0.00138913 9.95042e-05 7.40262e-05 -4.53735e-05 3.83608e-05 0.0001895 -2.61208e-05 
1492.05 0 -0.000100681 -0.136 1.54948e-06 -6.7949e-05 -0.115068 0.00135459 0.000849318 -0.00178563 -0.00384184 -0.238567 0.000552715 -0.239285 -0.000516253 0.000115552 -0.000385624 -0.000318381 0.000180369 -0.00358612 0.00100918 -0.00149258 2.45317e-05 1.60113e-05 -0.000102571 0.00148276 -0.000108658 0.00141418 0.000107575 7.99604e-05 -4.79712e-05 3.95496e-05 0.000200361 -2.82457e-05 
1492.4 0 -0.000100583 -0.134158 -4.68765e-07 -6.39534e-05 -0.132727 0.00144574 0.000857846 -0.00183877 -0.00393825 -0.23154 0.000525266 -0.232244 -0.00054793 8.69554e-05 -0.000423998 -0.000400536 0.000171303 -0.00359147 0.00104377 -0.0015132 2.01359e-05 2.18616e-05 -0.000100031 0.00151132 -0.000120228 0.00143882 0.000116289 8.55997e-05 -5.09853e-05 3.99267e-05 0.000210936 -2.96218e-05 
1492.75 0 -9.95211e-05 -0.13218 -2.64327e-06 -5.88621e-05 -0.149899 0.00153989 0.000868236 -0.0018925 -0.00402928 -0.224304 0.00049416 -0.224987 -0.000581703 6.21317e-05 -0.000463004 -0.000481225 0.000166915 -0.00358537 0.00107765 -0.00153223 1.56476e-05 2.75083e-05 -9.6345e-05 0.00153788 -0.000132132 0.00146316 0.000126097 9.10554e-05 -5.41536e-05 3.98738e-05 0.000221148 -3.02114e-05 
1493.1 0 -9.79162e-05 -0.130068 -4.96979e-06 -5.24142e-05 -0.16657 0.00163703 0.000880214 -0.00194776 -0.00411447 -0.21687 0.000458919 -0.217528 -0.000617328 4.27019e-05 -0.000501846 -0.000559047 0.000168189 -0.00356705 0.00111078 -0.00154963 1.11979e-05 3.31421e-05 -9.18114e-05 0.0015617 -0.000145164 0.00148641 0.000137062 9.6892e-05 -5.72498e-05 4.01013e-05 0.00023117 -3.02391e-05 
1493.45 0 -9.60626e-05 -0.127825 -7.29238e-06 -4.49415e-05 -0.182731 0.00173754 0.000893455 -0.00200463 -0.00419376 -0.209253 0.00041907 -0.20988 -0.000653971 2.95049e-05 -0.000540802 -0.000633465 0.000173878 -0.00353681 0.00114335 -0.00156532 6.78636e-06 3.87611e-05 -8.68194e-05 0.00158249 -0.000159211 0.00150795 0.000148565 0.000103682 -6.08358e-05 4.08305e-05 0.000241116 -2.99997e-05 
1493.8 0 -9.38566e-05 -0.125454 -9.35038e-06 -3.66992e-05 -0.198373 0.00184141 0.000908257 -0.00206199 -0.00426678 -0.201462 0.000374284 -0.202055 -0.000690288 2.08623e-05 -0.000580839 -0.000703883 0.000182071 -0.00349649 0.00117519 -0.00157877 2.50766e-06 4.43893e-05 -8.18971e-05 0.00160022 -0.000173721 0.00152748 0.000160172 0.00011128 -6.53202e-05 4.15689e-05 0.000250958 -2.99438e-05 
1494.15 0 -9.09208e-05 -0.12296 -1.12058e-05 -2.844e-05 -0.213488 0.0019485 0.000924621 -0.002119 -0.0043335 -0.19351 0.000325688 -0.194065 -0.000725583 1.30378e-05 -0.000622678 -0.000769766 0.000190843 -0.00344684 0.00120456 -0.00159032 -1.3044e-06 5.05336e-05 -7.69227e-05 0.00161505 -0.000188504 0.00154521 0.000171838 0.000119346 -7.01534e-05 4.17543e-05 0.000260594 -3.02384e-05 
1494.5 0 -8.681e-05 -0.120349 -1.32557e-05 -2.1266e-05 -0.228067 0.00205882 0.000941279 -0.0021755 -0.00439437 -0.185408 0.000275977 -0.185923 -0.000760106 4.61645e-06 -0.000665482 -0.000831444 0.000198775 -0.00338647 0.00122943 -0.00160072 -4.73853e-06 5.75931e-05 -7.13373e-05 0.00162742 -0.000203112 0.00156172 0.00018306 0.000127924 -7.46774e-05 4.10312e-05 0.000269548 -3.0541e-05 
1494.85 0 -8.10671e-05 -0.117626 -1.56906e-05 -1.53329e-05 -0.2421 0.0021722 0.000956289 -0.0022315 -0.00444941 -0.177168 0.000227657 -0.17764 -0.000794053 -2.67682e-06 -0.000707734 -0.000889544 0.000206263 -0.00331434 0.00124934 -0.00160969 -8.51166e-06 6.53587e-05 -6.46614e-05 0.0016374 -0.000216639 0.00157703 0.000193839 0.000136759 -7.87391e-05 3.90689e-05 0.000277282 -3.1105e-05 
1495.2 0 -7.33463e-05 -0.114794 -1.82828e-05 -1.00284e-05 -0.255578 0.00228765 0.000967891 -0.00228754 -0.00449821 -0.168802 0.000182038 -0.16923 -0.000826709 -7.6427e-06 -0.000749204 -0.000944404 0.000215052 -0.0032313 0.00126481 -0.00161754 -1.32842e-05 7.36052e-05 -5.65194e-05 0.00164497 -0.000228465 0.00159087 0.000205167 0.000145422 -8.25443e-05 3.55546e-05 0.00028417 -3.25069e-05 
1495.55 0 -6.34686e-05 -0.111857 -2.06086e-05 -5.16507e-06 -0.268497 0.00240346 0.000975467 -0.00234383 -0.00454031 -0.160322 0.000139863 -0.160705 -0.000857572 -1.16034e-05 -0.000790146 -0.000996263 0.000226178 -0.00313958 0.00127626 -0.00162566 -1.90846e-05 8.22936e-05 -4.67277e-05 0.00165001 -0.000238272 0.00160293 0.000217185 0.000154078 -8.64035e-05 3.06024e-05 0.000290399 -3.45845e-05 
1495.9 0 -5.14251e-05 -0.108816 -2.26442e-05 -1.29966e-06 -0.280858 0.00251785 0.000979493 -0.00239898 -0.00457476 -0.151739 0.000101826 -0.152078 -0.000887672 -1.74847e-05 -0.000830536 -0.00104454 0.000238723 -0.00304121 0.00128414 -0.00163417 -2.51733e-05 9.14132e-05 -3.53412e-05 0.00165139 -0.000246169 0.00161201 0.000229077 0.000163124 -9.0343e-05 2.51424e-05 0.000295523 -3.70917e-05 
1496.25 0 -3.75736e-05 -0.105674 -2.47149e-05 9.5105e-07 -0.292666 0.00262937 0.000980092 -0.00245169 -0.00460061 -0.143062 6.85762e-05 -0.143357 -0.000918573 -2.75172e-05 -0.000871077 -0.00108859 0.000250433 -0.00293719 0.00128821 -0.0016417 -3.06839e-05 0.000101157 -2.25198e-05 0.00164803 -0.000252915 0.0016167 0.000241054 0.00017253 -9.44439e-05 1.99354e-05 0.000299534 -3.99817e-05 
1496.6 0 -2.23985e-05 -0.102434 -2.70593e-05 1.47178e-06 -0.303927 0.00273672 0.000977958 -0.00250231 -0.00461755 -0.134298 4.03969e-05 -0.134552 -0.000951416 -4.2691e-05 -0.000912355 -0.00112821 0.000259539 -0.00282829 0.00128696 -0.00164798 -3.55639e-05 0.0001117 -8.6132e-06 0.00164035 -0.000258958 0.00161725 0.00025388 0.000182489 -9.87804e-05 1.49812e-05 0.000302513 -4.27005e-05 
1496.95 0 -6.00483e-06 -0.0991046 -2.97464e-05 1.77009e-07 -0.314639 0.00283896 0.000974763 -0.00255163 -0.0046253 -0.125457 1.66823e-05 -0.125673 -0.000986692 -6.33337e-05 -0.000953351 -0.00116349 0.000264974 -0.00271529 0.00127873 -0.00165379 -4.01444e-05 0.000122941 6.18086e-06 0.00162998 -0.000264042 0.00161534 0.000267239 0.000193487 -0.000103458 1.02076e-05 0.000304767 -4.47951e-05 
1497.3 0 1.15603e-05 -0.0956897 -3.23245e-05 -3.13111e-06 -0.324797 0.00293585 0.000971613 -0.00260023 -0.00462371 -0.116552 -3.90468e-06 -0.116733 -0.00102409 -8.92114e-05 -0.0009923 -0.00119577 0.000266187 -0.00259924 0.00126297 -0.00165957 -4.47319e-05 0.000134648 2.18958e-05 0.00161806 -0.000268348 0.00161211 0.000280872 0.000205792 -0.000109102 5.61064e-06 0.000306699 -4.64435e-05 
1497.65 0 3.00254e-05 -0.0921933 -3.42977e-05 -8.43902e-06 -0.334397 0.00302749 0.000969656 -0.00264736 -0.00461256 -0.107595 -2.22291e-05 -0.107743 -0.00106379 -0.000119585 -0.00102817 -0.00122634 0.000264199 -0.00248086 0.00124045 -0.00166597 -4.9679e-05 0.000146691 3.83694e-05 0.00160408 -0.000272429 0.00160753 0.000295062 0.000219316 -0.000116164 1.00563e-06 0.00030788 -4.81006e-05 
1498 0 4.90649e-05 -0.0886202 -3.5921e-05 -1.52302e-05 -0.343443 0.003114 0.000970586 -0.00269059 -0.00459167 -0.098598 -3.8353e-05 -0.0987148 -0.00110591 -0.000153668 -0.00106094 -0.0012553 0.000261209 -0.00235929 0.00121271 -0.0016739 -5.49793e-05 0.000159448 5.53431e-05 0.00158709 -0.00027615 0.00160077 0.000309786 0.000233614 -0.000124451 -3.79567e-06 0.000308042 -5.00498e-05 
1498.35 0 6.82571e-05 -0.084976 -3.74954e-05 -2.31508e-05 -0.351935 0.00319557 0.000975861 -0.00272789 -0.00456142 -0.0895688 -5.25323e-05 -0.0896525 -0.0011491 -0.000191037 -0.00109103 -0.00128316 0.000258618 -0.00223348 0.00118001 -0.00168412 -6.0343e-05 0.000173365 7.27743e-05 0.00156738 -0.00027921 0.00159171 0.000325223 0.000247775 -0.000133667 -8.82557e-06 0.000308129 -5.2316e-05 
1498.7 0 8.74006e-05 -0.081266 -3.89577e-05 -3.26391e-05 -0.359873 0.0032725 0.000985572 -0.00275911 -0.00452297 -0.0805167 -6.55258e-05 -0.0805627 -0.0011916 -0.000229452 -0.00111939 -0.0013114 0.000257094 -0.00210398 0.00114113 -0.0016971 -6.53004e-05 0.000188585 9.05179e-05 0.00154634 -0.000281606 0.00158185 0.000341563 0.000260861 -0.000143393 -1.40359e-05 0.000309014 -5.51796e-05 
1499.05 0 0.000106923 -0.077494 -4.02619e-05 -4.33859e-05 -0.367255 0.0033451 0.000997859 -0.00278476 -0.00447783 -0.0714541 -7.75485e-05 -0.0714566 -0.0012326 -0.00026344 -0.00114695 -0.00133965 0.000257753 -0.00197163 0.00109636 -0.00171254 -6.94769e-05 0.000205279 0.00010813 0.00152407 -0.00028352 0.00157175 0.00035866 0.000272905 -0.000153034 -1.94705e-05 0.000310675 -5.88087e-05 
1499.4 0 0.000127414 -0.0736628 -4.13729e-05 -5.33831e-05 -0.374088 0.0034135 0.00101024 -0.00280468 -0.00442701 -0.0623933 -8.72971e-05 -0.0623462 -0.00127235 -0.000289895 -0.00117296 -0.00136561 0.000262535 -0.00183646 0.00104853 -0.0017299 -7.27448e-05 0.000223403 0.0001254 0.00149875 -0.000285258 0.00155972 0.000376288 0.000284795 -0.000162645 -2.58408e-05 0.000313137 -6.30183e-05 
1499.75 0 0.00014861 -0.0697778 -4.22145e-05 -6.13854e-05 -0.380381 0.00347743 0.00102108 -0.00281874 -0.00437089 -0.0533422 -9.30109e-05 -0.0532415 -0.00131133 -0.000312865 -0.00119613 -0.00138703 0.000273022 -0.00169892 0.000999501 -0.00174862 -7.51601e-05 0.000242438 0.000142203 0.00146941 -0.000286873 0.00154505 0.00039403 0.000296983 -0.000172634 -3.36368e-05 0.000316351 -6.80155e-05 
1500.1 0 0.000169579 -0.065846 -4.27435e-05 -6.8431e-05 -0.386134 0.00353616 0.00102933 -0.00282849 -0.00430999 -0.0443078 -9.42058e-05 -0.0441528 -0.00134922 -0.000338558 -0.00121618 -0.00140222 0.000288495 -0.00156071 0.00094857 -0.00176744 -7.68856e-05 0.000261807 0.000158449 0.00143742 -0.000288289 0.00152931 0.000411887 0.000309352 -0.000182833 -4.21977e-05 0.000319855 -7.3859e-05 
1500.45 0 0.000190056 -0.0618715 -4.29725e-05 -7.61884e-05 -0.391343 0.00358989 0.00103454 -0.00283676 -0.00424526 -0.0353004 -9.16124e-05 -0.0350932 -0.00138561 -0.000369055 -0.0012324 -0.0014098 0.000306346 -0.00142434 0.000893779 -0.00178508 -7.81336e-05 0.000281098 0.000174285 0.00140433 -0.000289606 0.00151351 0.000430437 0.00032121 -0.000192806 -5.0547e-05 0.00032323 -8.01325e-05 
1500.8 0 0.000210331 -0.0578567 -4.28959e-05 -8.54665e-05 -0.396014 0.00363991 0.00103783 -0.00284539 -0.00417707 -0.0263333 -8.53816e-05 -0.0260754 -0.00142046 -0.00040251 -0.00124323 -0.00140895 0.000324106 -0.0012922 0.000832245 -0.00180089 -7.88963e-05 0.000299925 0.000189664 0.00136981 -0.000290984 0.00149661 0.000449692 0.000331817 -0.000202509 -5.81835e-05 0.000326485 -8.66466e-05 
1501.15 0 0.000230793 -0.0538057 -4.24937e-05 -9.63096e-05 -0.400157 0.00368667 0.00104051 -0.00285379 -0.00410469 -0.0174175 -7.44342e-05 -0.0171096 -0.00145342 -0.000436211 -0.0012471 -0.00139934 0.000340508 -0.00116588 0.000761641 -0.00181431 -7.85163e-05 0.000318202 0.000204705 0.00133235 -0.000292099 0.00147715 0.000468869 0.000341341 -0.000212125 -6.50805e-05 0.000329466 -9.31084e-05 
1501.5 0 0.000251805 -0.0497233 -4.19633e-05 -0.000108236 -0.403781 0.00372987 0.00104326 -0.00285995 -0.00402754 -0.00856079 -5.81574e-05 -0.0082037 -0.00148376 -0.000468528 -0.00124326 -0.00138125 0.000355997 -0.00104563 0.000682096 -0.00182494 -7.63643e-05 0.000336338 0.000219978 0.00129086 -0.00029227 0.00145469 0.000487562 0.000350481 -0.000221856 -7.13839e-05 0.000332204 -9.95986e-05 
1501.85 0 0.000273365 -0.0456134 -4.13985e-05 -0.000120407 -0.406894 0.003769 0.00104729 -0.00286256 -0.00394584 0.000230525 -3.76646e-05 0.000634714 -0.00151107 -0.000498901 -0.00123363 -0.00135631 0.000372232 -0.000931082 0.000596008 -0.00183336 -7.25706e-05 0.000354679 0.000235799 0.00124556 -0.000291539 0.00142945 0.000506207 0.000359516 -0.000232018 -7.69348e-05 0.000334835 -0.000106792 
1502.2 0 0.000295391 -0.0414798 -4.08254e-05 -0.000131862 -0.409499 0.00380358 0.00105392 -0.00286153 -0.00386035 0.00894956 -1.50456e-05 0.0093972 -0.00153623 -0.000525633 -0.00122128 -0.00132626 0.000390195 -0.000821519 0.000507147 -0.00184049 -6.75701e-05 0.000373313 0.000251805 0.00119738 -0.000290648 0.00140205 0.000524922 0.000368288 -0.000242856 -8.09227e-05 0.000336638 -0.000113955 
1502.55 0 0.000317816 -0.0373274 -4.02699e-05 -0.000141312 -0.411603 0.00383306 0.00106354 -0.00285697 -0.00377163 0.0175887 8.04463e-06 0.0180745 -0.00156076 -0.000546678 -0.00120627 -0.00129102 0.000408848 -0.000716044 0.000419189 -0.00184576 -6.17286e-05 0.000392168 0.000267335 0.00114706 -0.000289852 0.00137301 0.00054322 0.000376922 -0.000254593 -8.2847e-05 0.000336939 -0.000119462 
1502.9 0 0.00034077 -0.0331608 -3.95816e-05 -0.000148123 -0.413212 0.00385711 0.00107584 -0.00284844 -0.00367932 0.0261405 3.10964e-05 0.0266577 -0.0015851 -0.000562709 -0.00118682 -0.00125055 0.000426671 -0.000614124 0.000334261 -0.00184781 -5.55984e-05 0.000411061 0.000282226 0.00109527 -0.000288552 0.0013422 0.000560679 0.000385975 -0.000267399 -8.34256e-05 0.000336175 -0.000123424 
1503.25 0 0.000363833 -0.0289836 -3.87709e-05 -0.000153395 -0.414335 0.0038758 0.00109117 -0.00283532 -0.00358293 0.0345971 5.47625e-05 0.0351383 -0.00160877 -0.000576282 -0.00116274 -0.00120633 0.000443281 -0.000515936 0.000252546 -0.00184591 -4.98087e-05 0.000429766 0.000296864 0.00104271 -0.000286336 0.00130934 0.000577056 0.000395582 -0.000281419 -8.3594e-05 0.000334999 -0.00012684 
1503.6 0 0.000386311 -0.0248004 -3.79538e-05 -0.000159013 -0.414981 0.00388853 0.00111003 -0.0028177 -0.00348401 0.0429506 7.97114e-05 0.0435084 -0.00163096 -0.000588373 -0.00113485 -0.00115991 0.000458831 -0.000422297 0.00017301 -0.0018405 -4.40033e-05 0.000448319 0.000312173 0.000989478 -0.000283453 0.0012746 0.000592672 0.000405145 -0.000296925 -8.35201e-05 0.000333738 -0.00013026 
1503.95 0 0.000408426 -0.0206159 -3.65728e-05 -0.000165387 -0.415157 0.00389516 0.00113033 -0.00279606 -0.00338477 0.0511922 0.000106054 0.0517609 -0.00165091 -0.000597933 -0.00110428 -0.00111133 0.00047314 -0.000334631 9.56082e-05 -0.00183263 -3.74337e-05 0.000466723 0.00032878 0.000935246 -0.000280664 0.00123844 0.000608323 0.000414469 -0.000313749 -8.32075e-05 0.00033279 -0.000134042 
1504.3 0 0.000430574 -0.0164347 -3.41472e-05 -0.000171356 -0.414871 0.00389674 0.00114881 -0.00277019 -0.00328474 0.059312 0.000134264 0.0598886 -0.00166888 -0.000605654 -0.00107224 -0.00105946 0.000485696 -0.000253122 2.17336e-05 -0.00182318 -3.05167e-05 0.000484654 0.000346494 0.000880393 -0.000278381 0.00120113 0.00062441 0.000423741 -0.000331195 -8.32157e-05 0.000332497 -0.000137835 
1504.65 0 0.000452621 -0.012261 -3.10007e-05 -0.00017667 -0.414132 0.00389367 0.00116517 -0.00273959 -0.00318148 0.0672995 0.000164633 0.0678832 -0.00168548 -0.000615051 -0.00103944 -0.0010037 0.000495054 -0.00017623 -4.95819e-05 -0.00181263 -2.37022e-05 0.000501768 0.000365102 0.000825386 -0.000276199 0.00116278 0.000640551 0.000432999 -0.000349103 -8.36521e-05 0.000332522 -0.00014133 
1505 0 0.000474416 -0.00809841 -2.75605e-05 -0.000182832 -0.41295 0.00388493 0.00118169 -0.00270428 -0.00307367 0.0751465 0.000197096 0.0757355 -0.00170131 -0.000628398 -0.00100659 -0.000944306 0.000498869 -0.000102899 -0.000121731 -0.00180103 -1.67114e-05 0.000518042 0.000385079 0.000770052 -0.000273335 0.00112343 0.000656099 0.000442765 -0.000367581 -8.37813e-05 0.000332124 -0.000144974 
1505.35 0 0.000496066 -0.00395031 -2.41638e-05 -0.000191074 -0.411334 0.00386941 0.00119965 -0.00266467 -0.00296192 0.0828476 0.000231792 0.083437 -0.00171699 -0.000645895 -0.000974726 -0.000881873 0.000495597 -3.3102e-05 -0.000195629 -0.00178821 -9.46606e-06 0.000533878 0.000407129 0.000714324 -0.000269251 0.00108272 0.000670866 0.000453442 -0.0003867 -8.32238e-05 0.000330892 -0.000149272 
1505.7 0 0.000517233 0.000180035 -2.11596e-05 -0.000201311 -0.409297 0.00384651 0.00121778 -0.0026214 -0.00284779 0.0903982 0.000268173 0.090982 -0.00173284 -0.000668786 -0.00094518 -0.000816922 0.000485085 3.20961e-05 -0.000269985 -0.00177401 -2.52254e-06 0.000549474 0.000431294 0.000658215 -0.000263904 0.00104022 0.000685086 0.000464274 -0.0004066 -8.22615e-05 0.000328874 -0.000154346 
1506.05 0 0.000537629 0.00428887 -1.88528e-05 -0.000213282 -0.406852 0.00381571 0.00123388 -0.00257508 -0.00273246 0.0977941 0.000304539 0.0983668 -0.00174901 -0.000698499 -0.000918878 -0.000750037 0.000467503 9.10534e-05 -0.000345049 -0.00175773 3.48711e-06 0.000564126 0.000457066 0.00060162 -0.00025785 0.000996305 0.000698766 0.000474101 -0.00042737 -8.1028e-05 0.000326383 -0.00016009 
1506.4 0 0.000557421 0.00837191 -1.69958e-05 -0.000227026 -0.404009 0.00377727 0.00124633 -0.00252526 -0.00261629 0.105031 0.000340031 0.105588 -0.00176531 -0.000733321 -0.000895569 -0.000682604 0.000442737 0.000142976 -0.000422308 -0.00173879 8.54703e-06 0.000576954 0.00048396 0.000545099 -0.000251797 0.000952182 0.00071207 0.000482466 -0.00044908 -7.94939e-05 0.000323756 -0.00016639 
1506.75 0 0.000576318 0.0124253 -1.47553e-05 -0.000241965 -0.400777 0.00373187 0.00125439 -0.00247124 -0.00249915 0.112104 0.000375013 0.112639 -0.00178171 -0.000769639 -0.000874591 -0.000616228 0.000411148 0.000188282 -0.000501001 -0.00171844 1.31298e-05 0.000588206 0.000511422 0.000489062 -0.00024617 0.000907979 0.000725318 0.000489985 -0.000471793 -7.80881e-05 0.000320762 -0.000173193 
1507.1 0 0.000593442 0.0164457 -1.18531e-05 -0.00025699 -0.397163 0.00367966 0.00125773 -0.00241329 -0.00238114 0.119007 0.000410006 0.119513 -0.00179942 -0.000807994 -0.000855839 -0.000551174 0.000373923 0.000228204 -0.00057836 -0.00169837 1.73436e-05 0.000598571 0.000539159 0.000432939 -0.000241098 0.000862937 0.000738334 0.000497411 -0.000495594 -7.73528e-05 0.000316814 -0.000180487 
1507.45 0 0.000608376 0.0204298 -9.0303e-06 -0.000272241 -0.393176 0.00362067 0.0012562 -0.00235181 -0.00226367 0.125733 0.000444991 0.126204 -0.00181969 -0.000852915 -0.000839175 -0.000486441 0.000331689 0.000265181 -0.000653085 -0.00167815 2.05964e-05 0.000608798 0.000567053 0.000376326 -0.000236144 0.000816757 0.000750714 0.000504702 -0.000520124 -7.71644e-05 0.000312014 -0.000188337 
1507.8 0 0.000621662 0.0243742 -6.78603e-06 -0.00028889 -0.388826 0.00355675 0.0012502 -0.00228747 -0.00214824 0.132274 0.000479382 0.132707 -0.00184153 -0.000906564 -0.000824161 -0.000421234 0.00028326 0.000302527 -0.00072612 -0.00165535 2.23354e-05 0.000619374 0.000594564 0.000319523 -0.000230894 0.000769246 0.000762512 0.000511314 -0.000544862 -7.6723e-05 0.000307243 -0.000196795 
1508.15 0 0.000633234 0.0282762 -4.73811e-06 -0.000307731 -0.384122 0.00349108 0.00124054 -0.00222065 -0.00203489 0.138624 0.000511981 0.139018 -0.00186244 -0.00096657 -0.000810274 -0.000356285 0.0002271 0.000342485 -0.000798671 -0.00162885 2.22476e-05 0.000629759 0.000621273 0.000263083 -0.000225286 0.000720403 0.000774393 0.000516914 -0.000569881 -7.50659e-05 0.000303043 -0.000205722 
1508.5 0 0.000642364 0.0321331 -2.57545e-06 -0.00032821 -0.379074 0.00342517 0.00122849 -0.00215048 -0.00192271 0.14478 0.000541204 0.145133 -0.00188081 -0.00102892 -0.000796721 -0.000292737 0.000163061 0.000384688 -0.000870276 -0.00160017 2.01488e-05 0.000639283 0.000647047 0.000207562 -0.000219673 0.000670713 0.00078644 0.000521481 -0.000595633 -7.14789e-05 0.000298812 -0.000214967 
1508.85 0 0.000649344 0.0359421 -5.83402e-07 -0.000348422 -0.373691 0.00335819 0.00121537 -0.00207524 -0.00181083 0.15074 0.000566143 0.151049 -0.00189673 -0.00109119 -0.000782522 -0.000230524 9.22006e-05 0.000427409 -0.000939711 -0.00157101 1.66718e-05 0.000647751 0.000671515 0.000153773 -0.000213947 0.000620529 0.000797873 0.000524268 -0.000621663 -6.61021e-05 0.000294289 -0.000224282 
1509.2 0 0.000655137 0.0397017 7.84883e-07 -0.000366619 -0.367986 0.00328964 0.00120114 -0.00199431 -0.00169843 0.1565 0.000586145 0.156763 -0.00191097 -0.00115337 -0.000767574 -0.000169055 1.70364e-05 0.000470065 -0.00100681 -0.00154179 1.24069e-05 0.000655548 0.000694661 0.000101794 -0.000207305 0.000569468 0.000808066 0.000524485 -0.000647046 -5.97636e-05 0.000290072 -0.00023377 
1509.55 0 0.000659752 0.0434099 1.63841e-06 -0.000382616 -0.361973 0.00322029 0.00118512 -0.00190962 -0.001586 0.162058 0.000600796 0.162278 -0.00192393 -0.00121745 -0.000753546 -0.000108527 -5.90318e-05 0.000512644 -0.00107167 -0.00151199 6.89081e-06 0.000663097 0.000717432 5.10831e-05 -0.000199751 0.000516948 0.000817071 0.000522425 -0.000671496 -5.32169e-05 0.00028619 -0.000243765 
1509.9 0 0.000662679 0.0470628 2.35252e-06 -0.000397013 -0.355664 0.00315097 0.00116736 -0.0018227 -0.00147553 0.167408 0.000610776 0.16759 -0.00193546 -0.0012851 -0.00074186 -4.96016e-05 -0.000133666 0.000554795 -0.00113421 -0.00148082 -3.68039e-07 0.00067004 0.000740069 1.70528e-06 -0.000191901 0.000463594 0.000825373 0.00051899 -0.000694833 -4.64175e-05 0.000281835 -0.000254086 
1510.25 0 0.000663664 0.0506555 3.18544e-06 -0.000409949 -0.349069 0.0030822 0.00114851 -0.0017328 -0.00136787 0.172549 0.000617314 0.172697 -0.00194557 -0.0013559 -0.000732522 7.51305e-06 -0.000207939 0.000596357 -0.00119399 -0.00144757 -9.40179e-06 0.000676214 0.000762305 -4.58455e-05 -0.000183878 0.000410697 0.000833145 0.000515161 -0.00071707 -3.86063e-05 0.000276573 -0.000264385 
1510.6 0 0.000662881 0.0541843 4.13647e-06 -0.00042148 -0.342194 0.00301363 0.00112968 -0.00163951 -0.00126211 0.177478 0.000621204 0.177591 -0.00195535 -0.00142801 -0.000725319 6.2377e-05 -0.000285021 0.000637981 -0.00124966 -0.00141187 -1.99819e-05 0.000682092 0.00078458 -9.09465e-05 -0.000175572 0.000358711 0.000840203 0.000510781 -0.00073858 -2.92479e-05 0.000270447 -0.000274181 
1510.95 0 0.000660931 0.0576469 5.10652e-06 -0.000431789 -0.335049 0.00294423 0.00111186 -0.00154398 -0.00115707 0.182193 0.000622875 0.182271 -0.00196547 -0.00149916 -0.000719833 0.000114056 -0.000365834 0.000680451 -0.0013002 -0.0013743 -3.11077e-05 0.000687988 0.00080751 -0.000133305 -0.000166999 0.000307622 0.000846599 0.000505032 -0.000759907 -1.85273e-05 0.000263144 -0.000282896 
1511.3 0 0.000658204 0.0610406 5.85588e-06 -0.000439983 -0.327642 0.00287322 0.00109477 -0.00144716 -0.00105208 0.186691 0.000622147 0.186737 -0.00197513 -0.00156881 -0.000715292 0.000161982 -0.000447251 0.000723764 -0.00134468 -0.00133636 -4.22174e-05 0.000693895 0.000830985 -0.000172807 -0.00015828 0.000257401 0.000852366 0.000498228 -0.000781091 -7.68315e-06 0.000254546 -0.000290343 
1511.65 0 0.000654372 0.0643621 5.77018e-06 -0.000444154 -0.319987 0.00279992 0.0010775 -0.00134934 -0.000946772 0.190972 0.000617989 0.190991 -0.00198333 -0.00163922 -0.000711789 0.000206021 -0.000524744 0.000768182 -0.00138107 -0.00129946 -5.37886e-05 0.000699856 0.00085436 -0.000209274 -0.000149708 0.000208313 0.0008573 0.000491233 -0.000801304 1.93559e-06 0.000245264 -0.000296591 
1512 0 0.000649283 0.0676092 4.62697e-06 -0.00044347 -0.312093 0.00272343 0.00105933 -0.00125102 -0.000841002 0.195031 0.000609149 0.195032 -0.00199028 -0.00171355 -0.000710374 0.00024619 -0.000595713 0.000815088 -0.0014079 -0.00126398 -6.60183e-05 0.000706026 0.000876772 -0.000243077 -0.000141791 0.000160373 0.000861563 0.000483882 -0.000820163 9.74786e-06 0.000236042 -0.000301375 
1512.35 0 0.000643362 0.0707809 2.83938e-06 -0.000438882 -0.303974 0.00264365 0.00103973 -0.00115306 -0.00073463 0.198866 0.000595532 0.198856 -0.00199665 -0.00179339 -0.00071107 0.00028221 -0.000659173 0.000865637 -0.00142636 -0.00122987 -7.87141e-05 0.000712225 0.000897711 -0.000275293 -0.000134538 0.000112059 0.000865305 0.000475493 -0.000838317 1.57941e-05 0.000227392 -0.000304157 
1512.7 0 0.000636508 0.0738756 8.74258e-07 -0.000431956 -0.295644 0.00256156 0.00101804 -0.00105534 -0.000628959 0.202474 0.00057851 0.20246 -0.00200303 -0.00187901 -0.000712803 0.000313714 -0.000715145 0.000919191 -0.00143882 -0.00119718 -9.20167e-05 0.000717557 0.000917532 -0.000306734 -0.000127512 6.19785e-05 0.000868202 0.000466692 -0.000856474 2.02756e-05 0.000219308 -0.000304967 
1513.05 0 0.000628378 0.0768904 -1.35518e-06 -0.000423569 -0.287115 0.00247798 0.000993627 -0.000955777 -0.000526033 0.205854 0.000560284 0.205843 -0.00201009 -0.00197112 -0.000716016 0.000341176 -0.000764152 0.00097431 -0.00144633 -0.0011662 -0.000105674 0.000721694 0.00093658 -0.000337364 -0.000120349 1.07837e-05 0.000870221 0.000458631 -0.000874487 2.24542e-05 0.000211753 -0.000304371 
1513.4 0 0.000619919 0.0798225 -4.39928e-06 -0.000414485 -0.278397 0.00239343 0.000965418 -0.000852549 -0.000426134 0.209004 0.000542481 0.209005 -0.00201832 -0.00207044 -0.000722202 0.000366179 -0.000806729 0.00103052 -0.00144994 -0.00113725 -0.000118741 0.00072522 0.000955223 -0.000367191 -0.000112707 -4.04687e-05 0.000871593 0.00045101 -0.00089168 2.18299e-05 0.000204993 -0.000303005 
1513.75 0 0.000612772 0.0826703 -8.32664e-06 -0.000405537 -0.2695 0.00230884 0.000933087 -0.000744926 -0.00032878 0.211921 0.000525971 0.211944 -0.00202809 -0.00217447 -0.000731663 0.00039018 -0.000844315 0.00108821 -0.0014517 -0.00110983 -0.000130885 0.000728545 0.000974213 -0.000396533 -0.000105001 -9.12179e-05 0.000872264 0.000443066 -0.000907641 1.93305e-05 0.000199084 -0.000301504 
1514.1 0 0.000607405 0.0854316 -1.29297e-05 -0.000396164 -0.260436 0.0022245 0.000898214 -0.00063197 -0.00023394 0.214602 0.000512103 0.214661 -0.00203895 -0.00227855 -0.000743698 0.00041365 -0.000878456 0.00114753 -0.00145237 -0.00108202 -0.000142464 0.00073188 0.000993805 -0.000425322 -9.75496e-05 -0.00014079 0.000872137 0.000434438 -0.000922401 1.61146e-05 0.000194029 -0.000299793 
1514.45 0 0.000603385 0.0881035 -1.78953e-05 -0.000385347 -0.251215 0.00214009 0.000862449 -0.000513662 -0.000141919 0.217045 0.000501271 0.217154 -0.00204872 -0.0023802 -0.000757158 0.000435896 -0.000910079 0.00120784 -0.0014523 -0.00105209 -0.000153535 0.000735498 0.00101416 -0.000453547 -9.01901e-05 -0.000189113 0.00087153 0.000424573 -0.000936309 1.25557e-05 0.000189853 -0.000297555 
1514.8 0 0.000599855 0.0906832 -2.25277e-05 -0.000372735 -0.24185 0.00205629 0.000826326 -0.000393056 -5.36167e-05 0.219247 0.000492384 0.219423 -0.00205543 -0.00247888 -0.000771048 0.000455824 -0.000939598 0.00126761 -0.00145265 -0.00101951 -0.000163795 0.000739538 0.00103558 -0.00048195 -8.35506e-05 -0.000236498 0.000870398 0.00041329 -0.000949642 8.05608e-06 0.000186179 -0.000294986 
1515.15 0 0.000595867 0.0931694 -2.6489e-05 -0.000358044 -0.232352 0.00197341 0.000790325 -0.000274402 2.95308e-05 0.221209 0.00048485 0.221465 -0.00205906 -0.00257449 -0.00078521 0.000473273 -0.000966864 0.00132536 -0.0014541 -0.000984016 -0.000173134 0.000743892 0.00105737 -0.000511288 -7.8407e-05 -0.000283235 0.000868234 0.000400486 -0.000962109 1.89493e-06 0.000182187 -0.000292469 
1515.5 0 0.000590706 0.0955622 -2.98547e-05 -0.00034104 -0.222733 0.00189075 0.000755143 -0.000160112 0.000105896 0.222931 0.000478923 0.223277 -0.00205952 -0.00266816 -0.000800187 0.000489371 -0.00099164 0.00138068 -0.00145725 -0.000946089 -0.000181888 0.000747914 0.00107847 -0.000541435 -7.46648e-05 -0.000329487 0.000864517 0.000386302 -0.000973404 -5.93995e-06 0.000177692 -0.000289975 
1515.85 0 0.000583548 0.0978618 -3.25239e-05 -0.00032233 -0.213007 0.00180692 0.000721045 -4.88955e-05 0.000173426 0.224416 0.000474752 0.224861 -0.0020552 -0.00276114 -0.000816145 0.000505086 -0.00101455 0.00143311 -0.0014631 -0.000907025 -0.000190073 0.000750513 0.00109887 -0.000572178 -7.18336e-05 -0.000375525 0.00085884 0.000371023 -0.00098426 -1.45041e-05 0.000173277 -0.000287332 
1516.2 0 0.000574215 0.100067 -3.43836e-05 -0.000302639 -0.203187 0.0017206 0.000687822 6.26027e-05 0.000230854 0.225667 0.00047151 0.226217 -0.0020451 -0.00285144 -0.000833215 0.000521154 -0.00103671 0.00148093 -0.00147256 -0.000867894 -0.000197153 0.000751207 0.00111892 -0.000603596 -6.97033e-05 -0.000421436 0.000851519 0.000354594 -0.000995012 -2.31158e-05 0.000168641 -0.000284515 
1516.55 0 0.000563586 0.102174 -3.59008e-05 -0.000281461 -0.193284 0.00163166 0.000655251 0.000175385 0.000278884 0.226689 0.000467526 0.227348 -0.00203088 -0.00293721 -0.000852135 0.000537495 -0.0010586 0.00152385 -0.00148551 -0.000828936 -0.000203134 0.000750421 0.00113871 -0.000635105 -6.82557e-05 -0.000466985 0.000843653 0.000337489 -0.00100435 -3.2304e-05 0.000163491 -0.000281475 
1516.9 0 0.000552441 0.104182 -3.758e-05 -0.000258777 -0.183305 0.00154161 0.000624294 0.00028814 0.000319276 0.227482 0.000461951 0.228253 -0.00201506 -0.00302001 -0.000874236 0.000552922 -0.00108003 0.00156425 -0.00150167 -0.000789141 -0.000208144 0.000748168 0.00115758 -0.000665818 -6.75043e-05 -0.000511967 0.000836 0.000320615 -0.0010116 -4.30334e-05 0.000158482 -0.000278719 
1517.25 0 0.000540428 0.106091 -3.95257e-05 -0.000235963 -0.173258 0.00145263 0.000596166 0.000400656 0.000353681 0.228046 0.000454955 0.228931 -0.0019986 -0.00309944 -0.000900698 0.000566348 -0.00110029 0.00160428 -0.00152081 -0.00074736 -0.00021138 0.000744485 0.00117456 -0.000695468 -6.70517e-05 -0.000556643 0.000828817 0.000304249 -0.00101739 -5.51876e-05 0.000154404 -0.000276439 
1517.6 0 0.00052673 0.107899 -4.17342e-05 -0.000213753 -0.163154 0.00136573 0.000569706 0.000512414 0.000382964 0.228381 0.000445023 0.229382 -0.00198101 -0.00317061 -0.000931235 0.000577489 -0.00111874 0.00164444 -0.00154171 -0.000703844 -0.000212396 0.000740198 0.00118913 -0.0007245 -6.59478e-05 -0.000601767 0.000822339 0.000287949 -0.0010223 -6.77464e-05 0.000151095 -0.000273555 
1517.95 0 0.000511322 0.109604 -4.40419e-05 -0.000191408 -0.153007 0.00128024 0.000542734 0.000620162 0.000408129 0.228484 0.000429618 0.229609 -0.00196191 -0.00322996 -0.000964168 0.000586889 -0.00113503 0.00168468 -0.00156373 -0.000658849 -0.000212452 0.000735534 0.00120109 -0.000753538 -6.38138e-05 -0.000647359 0.00081669 0.000271395 -0.00102606 -8.02434e-05 0.000147847 -0.000269287 
1518.3 0 0.000495207 0.111204 -4.6632e-05 -0.00016834 -0.142825 0.00119451 0.000514819 0.000720359 0.000430212 0.22836 0.000408468 0.229613 -0.00194172 -0.00328006 -0.000997481 0.000595881 -0.00114992 0.00172483 -0.00158691 -0.000610618 -0.000212922 0.000729564 0.00121071 -0.000782572 -6.06405e-05 -0.000692215 0.000811612 0.000254696 -0.00102838 -9.27882e-05 0.000144306 -0.000264038 
1518.65 0 0.00047962 0.112697 -4.97741e-05 -0.000145582 -0.132619 0.00110707 0.000486737 0.000812739 0.00044946 0.228011 0.000382984 0.229396 -0.00192057 -0.00332595 -0.0010297 0.000606291 -0.00116566 0.00176411 -0.00161115 -0.000556145 -0.000213443 0.000721552 0.00121829 -0.000811293 -5.60529e-05 -0.000735427 0.000806262 0.000237417 -0.00102918 -0.000105681 0.000140287 -0.000258549 
1519 0 0.000465372 0.114085 -5.32457e-05 -0.000124429 -0.122403 0.0010185 0.000458907 0.000899418 0.000465614 0.227441 0.000354872 0.228957 -0.00189706 -0.00336888 -0.00106021 0.00061946 -0.00118419 0.00180207 -0.00163739 -0.000493496 -0.000212905 0.000711449 0.00122411 -0.000839827 -5.00766e-05 -0.000777644 0.000800361 0.000218319 -0.00102799 -0.000118951 0.000135682 -0.000253149 
1519.35 0 0.000451861 0.115365 -5.6609e-05 -0.000104724 -0.112188 0.000930616 0.000430411 0.000982423 0.000477776 0.226654 0.000326173 0.228298 -0.00186916 -0.00340577 -0.00108841 0.00063551 -0.00120554 0.00183819 -0.00166703 -0.000423501 -0.000210761 0.000699624 0.00122868 -0.000868678 -4.3506e-05 -0.000819649 0.000794813 0.000196372 -0.00102419 -0.000132543 0.000130661 -0.000247683 
1519.7 0 0.000438208 0.116538 -5.97949e-05 -8.50667e-05 -0.101984 0.000844323 0.000398848 0.00106231 0.000485205 0.225649 0.000298836 0.227421 -0.00183617 -0.00343301 -0.0011138 0.000653328 -0.00122739 0.00187114 -0.0016997 -0.00034878 -0.000207218 0.000686944 0.00123174 -0.000898119 -3.70141e-05 -0.00086133 0.000789479 0.000171876 -0.00101733 -0.000146645 0.000125468 -0.000241603 
1520.05 0 0.000424701 0.117603 -6.32171e-05 -6.40356e-05 -0.0917999 0.000761385 0.000362603 0.00113801 0.000489317 0.224427 0.000273741 0.226329 -0.00179899 -0.00344993 -0.00113536 0.000671475 -0.00124639 0.00189962 -0.00173398 -0.000270408 -0.000203104 0.000673727 0.00123251 -0.000928361 -3.03153e-05 -0.000902187 0.000782854 0.000145656 -0.00100769 -0.000161175 0.000120218 -0.000233631 
1520.4 0 0.000411546 0.11856 -6.70268e-05 -4.14557e-05 -0.0816476 0.000683981 0.000323121 0.00120892 0.000492398 0.222992 0.000251282 0.225023 -0.00175882 -0.00345902 -0.00115125 0.000689653 -0.00126158 0.00192339 -0.00176919 -0.00018846 -0.000199644 0.000660059 0.00123114 -0.000959664 -2.28083e-05 -0.000941511 0.000774669 0.000118593 -0.000995934 -0.00017527 0.000114482 -0.00022303 
1520.75 0 0.000397883 0.11941 -7.08225e-05 -1.87698e-05 -0.0715381 0.000611712 0.000285093 0.00127661 0.000495752 0.221347 0.000231982 0.223505 -0.00171607 -0.00346275 -0.00116021 0.000708716 -0.00127545 0.00194288 -0.0018049 -0.00010468 -0.000197633 0.000646342 0.00122796 -0.000992058 -1.41192e-05 -0.000979225 0.00076542 9.14967e-05 -0.000983011 -0.000188162 0.000108153 -0.000210122 
1521.1 0 0.00038288 0.12015 -7.43238e-05 2.37963e-06 -0.0614818 0.00054217 0.000252904 0.00134406 0.000499361 0.219494 0.000215058 0.221776 -0.00167079 -0.00346027 -0.00116207 0.000729849 -0.0012896 0.00195764 -0.00184153 -2.10207e-05 -0.000196537 0.000632636 0.00122291 -0.00102547 -4.00627e-06 -0.00101541 0.000754836 6.40153e-05 -0.000969925 -0.000199971 0.000102027 -0.000195767 
1521.45 0 0.000367134 0.120782 -7.768e-05 2.19012e-05 -0.0514883 0.000474079 0.000226227 0.00141319 0.000502831 0.217438 0.000198577 0.219843 -0.00162314 -0.00344862 -0.00115799 0.000753718 -0.00130247 0.00196691 -0.00188077 6.20312e-05 -0.000195042 0.00061913 0.00121594 -0.00105941 6.89981e-06 -0.00104957 0.000742683 3.5479e-05 -0.000956738 -0.000211551 9.66002e-05 -0.000180221 
1521.8 0 0.000351942 0.121303 -8.10584e-05 4.09062e-05 -0.041566 0.000408359 0.000200388 0.00148227 0.000507368 0.21518 0.000181626 0.21771 -0.00157401 -0.00342612 -0.0011497 0.00078066 -0.0013116 0.00197141 -0.00192271 0.000144846 -0.000192626 0.000605819 0.0012069 -0.00109296 1.69963e-05 -0.00108148 0.000729479 6.06341e-06 -0.000943174 -0.000223258 9.12402e-05 -0.000163242 
1522.15 0 0.00033774 0.121714 -8.42807e-05 6.02761e-05 -0.0317224 0.000345803 0.000171683 0.00154797 0.000515069 0.212723 0.000165065 0.215385 -0.00152378 -0.00339375 -0.0011387 0.000812319 -0.00131659 0.00197254 -0.00196554 0.000227413 -0.000190373 0.000592078 0.00119612 -0.00112585 2.5247e-05 -0.00111077 0.00071591 -2.42065e-05 -0.000929662 -0.000234361 8.48601e-05 -0.000145049 
1522.5 0 0.000324367 0.122016 -8.69206e-05 8.03554e-05 -0.021968 0.000285634 0.000140692 0.00160894 0.000526416 0.210072 0.000149952 0.21287 -0.00147083 -0.00335367 -0.00112515 0.000850649 -0.00131961 0.00197006 -0.00200801 0.000308728 -0.000189457 0.000577696 0.00118438 -0.00115879 3.17529e-05 -0.00113704 0.000702399 -5.56483e-05 -0.000916791 -0.000244169 7.73153e-05 -0.000125996 
1522.85 0 0.000311595 0.122208 -8.88929e-05 0.000101012 -0.0123171 0.000226929 0.000109796 0.00166635 0.000540764 0.207231 0.000136468 0.210169 -0.00141362 -0.00330768 -0.00110826 0.000895713 -0.00132343 0.00196317 -0.00204988 0.000387637 -0.000189648 0.00056321 0.00117198 -0.00119282 3.6451e-05 -0.00116119 0.000688937 -8.80145e-05 -0.000904232 -0.00025229 6.90426e-05 -0.000107087 
1523.2 0 0.000299016 0.122292 -9.06162e-05 0.00012166 -0.00278249 0.000169519 8.04367e-05 0.00172178 0.000557618 0.204208 0.000124125 0.207287 -0.00135275 -0.00325638 -0.00108889 0.000945762 -0.00133056 0.00195314 -0.00209096 0.000463896 -0.000190013 0.000549287 0.00115882 -0.00122744 3.92794e-05 -0.00118389 0.000675538 -0.000120444 -0.000891749 -0.00025836 6.0429e-05 -8.97677e-05 
1523.55 0 0.000286673 0.122265 -9.23145e-05 0.000141815 0.00662705 0.000114578 5.24341e-05 0.00177518 0.000577216 0.201007 0.000111897 0.20423 -0.00129046 -0.00319965 -0.00106903 0.000998025 -0.00134209 0.00194217 -0.00213041 0.000538054 -0.000189717 0.000535851 0.00114464 -0.00126102 4.05757e-05 -0.001204 0.000662125 -0.000152587 -0.000879936 -0.000262718 5.1675e-05 -7.5145e-05 
1523.9 0 0.000274691 0.122128 -9.37555e-05 0.000161556 0.0159036 6.39752e-05 2.45942e-05 0.00182556 0.000600713 0.197633 9.96114e-05 0.201002 -0.00122829 -0.00313827 -0.00105049 0.00105031 -0.00135643 0.00193095 -0.00216692 0.000612336 -0.000188383 0.000522301 0.00112944 -0.00129306 4.01814e-05 -0.00122063 0.000648326 -0.000184293 -0.000869305 -0.000265887 4.28167e-05 -6.38194e-05 
1524.25 0 0.000263237 0.121881 -9.49036e-05 0.000181551 0.0250392 1.8489e-05 -3.60493e-06 0.00187311 0.000627938 0.194092 8.85849e-05 0.197607 -0.00116578 -0.00307343 -0.00103425 0.00110189 -0.00137098 0.00191924 -0.0021996 0.000689876 -0.0001858 0.000508739 0.00111384 -0.00132379 3.76815e-05 -0.00123412 0.00063408 -0.000214462 -0.000859501 -0.00026785 3.4069e-05 -5.52227e-05 
1524.6 0 0.000253136 0.121526 -9.59228e-05 0.000202305 0.0340263 -2.10629e-05 -3.20257e-05 0.00191897 0.000656976 0.190388 8.01171e-05 0.194048 -0.00110167 -0.00300496 -0.00101981 0.00115356 -0.00138318 0.00190792 -0.00222805 0.000771562 -0.00018201 0.000496119 0.00109785 -0.0013533 3.35684e-05 -0.00124495 0.000619659 -0.000241637 -0.000849886 -0.000268228 2.54465e-05 -4.76707e-05 
1524.95 0 0.000244615 0.121064 -9.69314e-05 0.000223481 0.0428558 -5.46789e-05 -6.00693e-05 0.00196357 0.000688134 0.186525 7.39628e-05 0.190329 -0.00103567 -0.002932 -0.0010054 0.00120668 -0.00139087 0.00189838 -0.00225205 0.00085548 -0.000177564 0.000484927 0.00108092 -0.00138202 2.90395e-05 -0.00125377 0.000605106 -0.000265571 -0.000839681 -0.000266946 1.7271e-05 -3.96364e-05 
1525.3 0 0.000237364 0.120497 -9.82768e-05 0.000244227 0.0515165 -8.4541e-05 -8.75965e-05 0.00200772 0.000724105 0.182508 6.84599e-05 0.186456 -0.000967649 -0.00285577 -0.000988947 0.00126151 -0.00139349 0.00189224 -0.00227234 0.000939105 -0.000172572 0.000474959 0.0010626 -0.00141096 2.46723e-05 -0.00126178 0.000590505 -0.00028754 -0.000828137 -0.000264403 9.7024e-06 -3.0626e-05 
1525.65 0 0.000231099 0.119826 -0.000100244 0.00026393 0.0599982 -0.000112642 -0.000115763 0.00205269 0.00076749 0.178345 6.24078e-05 0.182435 -0.000897179 -0.00277908 -0.000968819 0.00131835 -0.00139226 0.00189121 -0.0022914 0.00101966 -0.000166941 0.000465992 0.00104285 -0.00144041 2.04133e-05 -0.0012695 0.000575638 -0.000308718 -0.000815057 -0.000260656 2.48434e-06 -2.07391e-05 
1526 0 0.00022533 0.11905 -0.000103069 0.000282509 0.0682947 -0.000141262 -0.000145706 0.002099 0.000819542 0.174044 5.55763e-05 0.178274 -0.000824198 -0.00270305 -0.000944262 0.00137776 -0.00138916 0.00189678 -0.00231155 0.00109523 -0.000161106 0.000457288 0.00102244 -0.00146893 1.64398e-05 -0.00127591 0.000559356 -0.000328954 -0.000801189 -0.000255227 -4.38321e-06 -1.02669e-05 
1526.35 0 0.000220163 0.118173 -0.000106237 0.000300209 0.0764029 -0.000173295 -0.00017757 0.00214679 0.000879841 0.169608 4.75209e-05 0.173978 -0.000748865 -0.00262702 -0.000916355 0.00143936 -0.00138606 0.00190846 -0.00233253 0.00116621 -0.000155663 0.000447943 0.00100182 -0.00149519 1.30424e-05 -0.00128024 0.000540801 -0.000347218 -0.000787605 -0.000247812 -1.17192e-05 4.83774e-07 
1526.7 0 0.000215819 0.117195 -0.000108887 0.000317433 0.0843189 -0.00021042 -0.000210387 0.00219506 0.000947302 0.165045 3.81236e-05 0.169549 -0.000672052 -0.00255027 -0.000887075 0.0015029 -0.00138424 0.0019232 -0.00235213 0.00123381 -0.000150643 0.000437885 0.000980394 -0.00151948 9.74859e-06 -0.00128343 0.000520704 -0.000363404 -0.000774534 -0.000238971 -2.03358e-05 1.15603e-05 
1527.05 0 0.00021197 0.116116 -0.000111327 0.00033489 0.0920369 -0.000253316 -0.000244472 0.00224046 0.00102039 0.160359 2.84088e-05 0.164993 -0.0005944 -0.0024725 -0.00085696 0.00156752 -0.00138328 0.00193783 -0.0023695 0.00129848 -0.000145234 0.000427622 0.000957469 -0.00154301 5.81227e-06 -0.00128689 0.000500664 -0.000378536 -0.000760914 -0.000229487 -2.96666e-05 2.29736e-05 
1527.4 0 0.000208551 0.114938 -0.000113893 0.000352841 0.0995509 -0.000301812 -0.000281106 0.00227864 0.00109708 0.155557 1.92994e-05 0.160313 -0.000514398 -0.00239356 -0.000825355 0.00162989 -0.00138259 0.00195276 -0.0023856 0.00135908 -0.000139382 0.000417515 0.000933132 -0.00156599 1.16104e-06 -0.00129136 0.00048174 -0.000392943 -0.000745419 -0.000219536 -3.91227e-05 3.43212e-05 
1527.75 0 0.000205779 0.113661 -0.000115855 0.000370771 0.106855 -0.000355135 -0.000320318 0.00230928 0.00117513 0.150646 1.12912e-05 0.155517 -0.00043017 -0.00231148 -0.000792551 0.00168657 -0.00138198 0.00197063 -0.00240072 0.00141299 -0.000133532 0.000407431 0.000908331 -0.00158728 -3.81069e-06 -0.00129649 0.000463052 -0.000406031 -0.000728156 -0.000209528 -4.91348e-05 4.52507e-05 
1528.1 0 0.000203612 0.112289 -0.00011682 0.000388704 0.113945 -0.000412017 -0.000361972 0.00233735 0.00125236 0.14563 5.13286e-06 0.150611 -0.000341153 -0.00222299 -0.000759928 0.00173671 -0.00138075 0.00199322 -0.00241255 0.00145875 -0.000127502 0.000398009 0.000883525 -0.00160616 -8.63403e-06 -0.00130151 0.000443265 -0.000417471 -0.00070986 -0.000199459 -5.97903e-05 5.58406e-05 
1528.45 0 0.000200958 0.110824 -0.000117091 0.000407288 0.120817 -0.000471292 -0.000406297 0.00236633 0.00132762 0.140515 1.47839e-06 0.145602 -0.000248024 -0.00212817 -0.000727705 0.00178066 -0.00137894 0.00202096 -0.00241808 0.00149547 -0.000120999 0.000390672 0.000858351 -0.00162325 -1.25448e-05 -0.0013067 0.000422577 -0.000427576 -0.000691057 -0.00018842 -7.01941e-05 6.61291e-05 
1528.8 0 0.000196281 0.109267 -0.000116926 0.000426227 0.127466 -0.000533967 -0.000453629 0.0023944 0.00139977 0.135307 -3.38816e-07 0.140496 -0.000152721 -0.00203137 -0.000695414 0.00181895 -0.0013781 0.00205248 -0.00241728 0.00152244 -0.00011434 0.000385457 0.000832967 -0.00163922 -1.48626e-05 -0.00131269 0.000401424 -0.000436229 -0.000671739 -0.000175807 -7.9538e-05 7.57531e-05 
1529.15 0 0.00018977 0.107619 -0.000115885 0.000443784 0.133887 -0.000601518 -0.000503429 0.00241897 0.00146794 0.130011 -2.29643e-06 0.135296 -5.72556e-05 -0.0019359 -0.000663073 0.00185289 -0.00138083 0.00208468 -0.00241247 0.00154004 -0.000108145 0.000381025 0.000807226 -0.00165374 -1.57044e-05 -0.00131938 0.000379938 -0.000443772 -0.00065166 -0.000161452 -8.77748e-05 8.48966e-05 
1529.5 0 0.00018244 0.105883 -0.000113599 0.000459135 0.140077 -0.000673123 -0.000554073 0.00244096 0.00153358 0.124635 -5.53639e-06 0.130009 3.73323e-05 -0.00183984 -0.000629484 0.00188389 -0.00138853 0.00211389 -0.00240608 0.00154998 -0.000102467 0.000376339 0.000781189 -0.00166617 -1.53279e-05 -0.00132629 0.000357913 -0.000451503 -0.000630986 -0.000145767 -9.51022e-05 9.39401e-05 
1529.85 0 0.000173718 0.104061 -0.000110432 0.000473472 0.146031 -0.000748302 -0.000603939 0.00246404 0.00159809 0.119185 -9.38341e-06 0.124643 0.000131092 -0.00173921 -0.000592943 0.00191251 -0.0013992 0.00213757 -0.00239849 0.0015543 -9.69927e-05 0.000371317 0.000755913 -0.00167613 -1.34786e-05 -0.00133324 0.000335183 -0.000459935 -0.000610598 -0.000129469 -0.000102081 0.00010252 
1530.2 0 0.000162834 0.102157 -0.000106579 0.000488023 0.151746 -0.000828906 -0.00065284 0.0024905 0.00166061 0.113668 -1.31967e-05 0.119205 0.000223563 -0.00163343 -0.000553245 0.00193821 -0.00141057 0.00215518 -0.00238763 0.0015531 -9.19027e-05 0.000366891 0.00073165 -0.00168345 -1.01462e-05 -0.0013395 0.000312413 -0.000468422 -0.000590903 -0.000113337 -0.000109584 0.000110839 
1530.55 0 0.000150344 0.100172 -0.000101857 0.000503164 0.157219 -0.00091594 -0.000700811 0.00251892 0.00171961 0.108095 -1.76159e-05 0.1137 0.000313717 -0.00152555 -0.000510247 0.00195953 -0.00142334 0.00216827 -0.00237132 0.00154511 -8.79404e-05 0.00036396 0.0007073 -0.0016881 -5.88241e-06 -0.00134503 0.000290238 -0.000476419 -0.000572017 -9.75715e-05 -0.000118099 0.000120395 
1530.9 0 0.000137025 0.0981095 -9.62651e-05 0.000518119 0.162444 -0.00100801 -0.00074587 0.00254758 0.00177552 0.102473 -2.3646e-05 0.108134 0.000401015 -0.00141849 -0.000463106 0.00197564 -0.00143984 0.00217811 -0.00235079 0.00153009 -8.45903e-05 0.0003618 0.000681673 -0.00169043 -1.47556e-06 -0.00135175 0.000267776 -0.000484469 -0.000554357 -8.14912e-05 -0.000127974 0.000131315 
1531.25 0 0.000123135 0.0959718 -9.03045e-05 0.000531677 0.167418 -0.00110318 -0.000786673 0.00257876 0.00182917 0.0968101 -3.11949e-05 0.102511 0.000484847 -0.00131189 -0.000412352 0.00198622 -0.00146096 0.00218523 -0.0023296 0.00150911 -8.04582e-05 0.0003593 0.000655018 -0.00169125 2.1146e-06 -0.00136078 0.000243645 -0.000492804 -0.00053788 -6.44943e-05 -0.000139006 0.000142158 
1531.6 0 0.000108391 0.0937611 -8.48441e-05 0.000543675 0.172138 -0.00119953 -0.000824191 0.00261621 0.00187845 0.0911126 -3.95426e-05 0.0968407 0.000564862 -0.00120249 -0.000359837 0.00198932 -0.00148558 0.00219038 -0.00230862 0.00148257 -7.50555e-05 0.000357045 0.000627955 -0.00169104 5.18651e-06 -0.00137108 0.000218101 -0.000501356 -0.000522118 -4.61357e-05 -0.000150621 0.000151943 
1531.95 0 9.21318e-05 0.0914802 -8.04147e-05 0.000554844 0.176601 -0.00129571 -0.000860742 0.00266003 0.00192074 0.0853847 -4.83282e-05 0.0911274 0.000640894 -0.00108697 -0.000307562 0.00198255 -0.00151167 0.00219524 -0.00228699 0.00144942 -6.88333e-05 0.00035637 0.000600586 -0.00168889 8.81638e-06 -0.00138093 0.000192019 -0.000510615 -0.000506216 -2.59735e-05 -0.000162273 0.000160679 
1532.3 0 7.41568e-05 0.0891321 -7.68323e-05 0.000565583 0.180808 -0.00139143 -0.00089842 0.00270764 0.00195498 0.0796292 -5.69461e-05 0.0853765 0.000711649 -0.000964584 -0.000256928 0.00196401 -0.00153833 0.00220205 -0.00226527 0.00140899 -6.22906e-05 0.000357129 0.000573374 -0.00168393 1.32163e-05 -0.00138977 0.000165923 -0.000520548 -0.000490065 -4.21203e-06 -0.000173124 0.000169215 
1532.65 0 5.47035e-05 0.0867201 -7.35817e-05 0.000575924 0.184757 -0.00148622 -0.000937259 0.0027569 0.00198012 0.0738511 -6.46708e-05 0.0795937 0.000775309 -0.000838072 -0.0002086 0.0019322 -0.0015651 0.00221098 -0.0022444 0.00136207 -5.50247e-05 0.00035789 0.000546687 -0.00167628 1.86176e-05 -0.00139837 0.000140519 -0.000530116 -0.000474181 1.82685e-05 -0.000182977 0.000178136 
1533 0 3.38084e-05 0.0842463 -7.09987e-05 0.000585821 0.18845 -0.00157878 -0.000975892 0.00280695 0.00199504 0.0680579 -7.25981e-05 0.0737862 0.000832305 -0.000711371 -0.000162582 0.00188765 -0.00159017 0.00221975 -0.00222428 0.00131044 -4.64528e-05 0.000357577 0.000519904 -0.00166611 2.55564e-05 -0.00140708 0.000115549 -0.000538728 -0.000458479 4.09764e-05 -0.000192433 0.00018705 
1533.35 0 1.16995e-05 0.0817135 -6.92521e-05 0.000594671 0.191889 -0.00166822 -0.00101375 0.00285832 0.00200029 0.0622579 -8.23598e-05 0.0679606 0.000886318 -0.000585629 -0.000118937 0.00183271 -0.00161149 0.00222642 -0.00220389 0.00125578 -3.68577e-05 0.000356444 0.000492399 -0.00165316 3.39906e-05 -0.00141552 8.97793e-05 -0.000547166 -0.000442647 6.39281e-05 -0.000201974 0.000195576 
1533.7 0 -1.13914e-05 0.0791263 -6.70933e-05 0.000602148 0.195073 -0.0017544 -0.00105016 0.00291192 0.00199615 0.0564579 -9.41269e-05 0.0621223 0.000940929 -0.000458208 -7.70611e-05 0.00177006 -0.00162811 0.00223004 -0.00218119 0.00119831 -2.66194e-05 0.000355624 0.000464547 -0.00163743 4.37756e-05 -0.00142365 6.31543e-05 -0.00055605 -0.000427049 8.72937e-05 -0.000211709 0.000203806 
1534.05 0 -3.57144e-05 0.0764883 -6.36218e-05 0.000609814 0.197995 -0.00183701 -0.00108188 0.00296828 0.00198082 0.0506634 -0.000107471 0.0562783 0.000996292 -0.000328195 -3.64968e-05 0.00170127 -0.00163975 0.00222994 -0.00215396 0.0011369 -1.54027e-05 0.000355361 0.000436323 -0.00162029 5.41139e-05 -0.00143219 3.633e-05 -0.000564661 -0.000412055 0.000110851 -0.000221281 0.000210612 
1534.4 0 -6.14822e-05 0.0738006 -5.94906e-05 0.000618656 0.200653 -0.00191586 -0.00110552 0.00302735 0.00195391 0.044881 -0.000121842 0.0504386 0.00105074 -0.000199584 1.46231e-06 0.00162716 -0.00164746 0.00222654 -0.00212172 0.0010711 -3.03101e-06 0.000355598 0.000407513 -0.00160284 6.35902e-05 -0.00144118 9.78782e-06 -0.000572734 -0.000397341 0.000134562 -0.000230365 0.000214652 
1534.75 0 -8.86278e-05 0.071065 -5.54605e-05 0.000627197 0.20305 -0.00199196 -0.00112219 0.00308811 0.00191699 0.0391163 -0.000135511 0.0446119 0.0011037 -7.39017e-05 3.531e-05 0.00154763 -0.00165432 0.00222113 -0.00208728 0.00100104 1.02377e-05 0.000356801 0.000378876 -0.00158378 7.14635e-05 -0.00144986 -1.65113e-05 -0.000581524 -0.000382484 0.000158608 -0.000238843 0.000215974 
1535.1 0 -0.000116045 0.0682854 -5.14542e-05 0.000634441 0.205192 -0.00206717 -0.00113569 0.00314928 0.00187294 0.0333712 -0.000144984 0.0388036 0.00115494 5.35059e-05 6.46182e-05 0.00146225 -0.0016616 0.00221478 -0.00205251 0.000927379 2.36398e-05 0.000358565 0.000350746 -0.00156224 7.83376e-05 -0.00145761 -4.32597e-05 -0.000591416 -0.000367206 0.000182466 -0.000247496 0.000215235 
1535.45 0 -0.000141905 0.0654658 -4.74831e-05 0.00064176 0.207079 -0.00214082 -0.0011477 0.00321003 0.00182582 0.0276479 -0.000147739 0.0330171 0.0012039 0.000186852 8.98082e-05 0.00137344 -0.00166685 0.00220804 -0.00201414 0.000850984 3.65066e-05 0.000359868 0.000323269 -0.00153959 8.54722e-05 -0.00146367 -7.04184e-05 -0.000601562 -0.000350952 0.000205324 -0.00025706 0.000212991 
1535.8 0 -0.000165485 0.0626089 -4.38609e-05 0.000650791 0.208709 -0.00220997 -0.00115799 0.00326838 0.00177747 0.0219526 -0.000144553 0.0272556 0.00125071 0.000324168 0.000111469 0.00128411 -0.00166778 0.00220116 -0.00196802 0.000772728 4.92933e-05 0.000360784 0.000297066 -0.00151666 9.4081e-05 -0.00146822 -9.74405e-05 -0.000611832 -0.00033367 0.000227103 -0.000266786 0.000209664 
1536.15 0 -0.000186779 0.059717 -4.03455e-05 0.000661285 0.21008 -0.00227313 -0.00116608 0.00332156 0.00172826 0.0162941 -0.000138199 0.0215237 0.00129561 0.000459865 0.000129439 0.00119354 -0.00166583 0.00219287 -0.00191443 0.000694691 6.22561e-05 0.00036142 0.000272497 -0.00149235 0.000104418 -0.0014727 -0.000123834 -0.000622411 -0.000316167 0.000248669 -0.000275847 0.000205891 
1536.5 0 -0.000205767 0.056794 -3.65609e-05 0.000671599 0.211195 -0.00233063 -0.00117148 0.00336915 0.0016796 0.0106816 -0.000129897 0.015828 0.00133827 0.000591993 0.000142457 0.00109876 -0.00166296 0.00218115 -0.00185656 0.000619273 7.49774e-05 0.000361375 0.000249554 -0.00146431 0.000114893 -0.00147829 -0.000148752 -0.000633084 -0.000298277 0.000270105 -0.00028427 0.00020213 
1536.85 0 -0.000223213 0.0538451 -3.2909e-05 0.000680982 0.212059 -0.00238424 -0.00117535 0.00341254 0.00163258 0.00512142 -0.000119123 0.0101756 0.00137941 0.000722272 0.000149482 0.000998468 -0.00165749 0.0021658 -0.00179639 0.000547295 8.77685e-05 0.000360783 0.000228114 -0.0014312 0.000124042 -0.00148534 -0.000171729 -0.000643741 -0.000278768 0.000290825 -0.000292844 0.000198517 
1537.2 0 -0.000240351 0.0508742 -2.96049e-05 0.000688879 0.212673 -0.00243682 -0.00117979 0.00345274 0.00158637 -0.000380428 -0.000107185 0.00457407 0.00142123 0.000851004 0.000151159 0.000894026 -0.00164747 0.00214771 -0.0017346 0.000478617 0.000100797 0.000359622 0.000208049 -0.00139339 0.000132614 -0.00149292 -0.000193554 -0.000654753 -0.000257741 0.000311113 -0.000302101 0.00019522 
1537.55 0 -0.00025861 0.0478831 -2.63637e-05 0.000694623 0.21304 -0.00249106 -0.00118536 0.00349158 0.00153943 -0.00581872 -9.72484e-05 -0.00097245 0.00146384 0.000977023 0.000149602 0.000786666 -0.00163293 0.00212632 -0.00167193 0.0004146 0.00011429 0.000357354 0.000189315 -0.00135185 0.000142151 -0.00150012 -0.000215278 -0.000666239 -0.000236885 0.00033139 -0.000311593 0.000192384 
1537.9 0 -0.000278493 0.044875 -2.39019e-05 0.0006991 0.213166 -0.00254824 -0.00119177 0.00353133 0.00149033 -0.011189 -9.12788e-05 -0.00646148 0.00150473 0.00109839 0.000146455 0.000676422 -0.00161336 0.00210005 -0.0016083 0.000356617 0.000129214 0.00035417 0.000171528 -0.00130838 0.000152966 -0.00150766 -0.000237322 -0.000677532 -0.000217457 0.000351121 -0.000320875 0.000189337 
1538.25 0 -0.000299474 0.0418545 -2.28659e-05 0.000703167 0.213051 -0.00260641 -0.00119853 0.00357263 0.0014388 -0.0164867 -8.85229e-05 -0.011888 0.00154278 0.00121315 0.00014157 0.000563335 -0.00158676 0.00206776 -0.00154298 0.000303712 0.000145719 0.000350508 0.000153491 -0.00126419 0.000164481 -0.0015163 -0.000259861 -0.000687868 -0.0001993 0.000369447 -0.000329985 0.000185797 
1538.6 0 -0.000321704 0.0388246 -2.2727e-05 0.000706404 0.212696 -0.00266242 -0.00120363 0.00361422 0.00138598 -0.0217066 -8.69343e-05 -0.0172438 0.00157919 0.00132121 0.000136209 0.000447625 -0.00155175 0.00202911 -0.00147578 0.000253901 0.000162918 0.000346478 0.000134709 -0.0012193 0.000177002 -0.00152571 -0.000283329 -0.000696823 -0.00018119 0.000386117 -0.000338895 0.000182611 
1538.95 0 -0.000345316 0.0357877 -2.21152e-05 0.000708374 0.212107 -0.00271477 -0.00120531 0.0036538 0.00133234 -0.0268441 -8.62273e-05 -0.0225212 0.00161535 0.00142326 0.000133069 0.000329683 -0.00150892 0.00198485 -0.00140686 0.000206177 0.000180656 0.00034185 0.000115532 -0.00117336 0.000191176 -0.00153488 -0.000308126 -0.00070484 -0.000162339 0.000401093 -0.000347332 0.000179586 
1539.3 0 -0.000370262 0.0327452 -1.98036e-05 0.000708895 0.211293 -0.00276344 -0.00120425 0.00369035 0.00127876 -0.031895 -8.88445e-05 -0.0277177 0.00165114 0.00151858 0.000132369 0.000209872 -0.00146037 0.00193627 -0.00133787 0.000159969 0.000199598 0.000335617 9.61343e-05 -0.00112549 0.000206581 -0.00154366 -0.000333577 -0.000713039 -0.000143116 0.000414341 -0.000355846 0.000175519 
1539.65 0 -0.000396689 0.0296992 -1.55227e-05 0.000708536 0.210259 -0.00280869 -0.00120352 0.00372439 0.00122606 -0.0368565 -9.76567e-05 -0.0328334 0.00168441 0.00160563 0.000131679 8.87834e-05 -0.00140799 0.00188382 -0.00127116 0.00011431 0.000220189 0.000327141 7.73135e-05 -0.00107525 0.000222003 -0.00155275 -0.000358501 -0.000721483 -0.000124378 0.000425556 -0.000365642 0.000169599 
1540 0 -0.00042467 0.0266538 -1.04827e-05 0.000707779 0.209006 -0.00284921 -0.00120697 0.00375594 0.00117255 -0.0417249 -0.000112919 -0.0378677 0.00171286 0.00168424 0.000128044 -3.4304e-05 -0.00135236 0.00182815 -0.0012066 7.02578e-05 0.000241742 0.000316769 5.97411e-05 -0.00102333 0.000236256 -0.00156241 -0.000381775 -0.000729765 -0.000106347 0.000434707 -0.000377013 0.000161836 
1540.35 0 -0.000454415 0.023615 -6.22405e-06 0.000705991 0.207535 -0.00288355 -0.00121454 0.00378429 0.00111502 -0.0464946 -0.000132425 -0.0428162 0.00173732 0.00175732 0.000120943 -0.000161645 -0.00129257 0.00177102 -0.00114217 2.95144e-05 0.000263228 0.000304618 4.35242e-05 -0.00097051 0.000249451 -0.00157334 -0.000402758 -0.000738824 -8.87782e-05 0.000442204 -0.000390173 0.000153712 
1540.7 0 -0.000485328 0.0205852 -3.13779e-06 0.000703537 0.205847 -0.00291228 -0.00122249 0.00381 0.00105098 -0.0511598 -0.000156077 -0.0476695 0.00176004 0.00182818 0.000113319 -0.000293935 -0.00122729 0.00171424 -0.0010767 -7.13773e-06 0.000285012 0.000290028 2.76915e-05 -0.000916755 0.000262857 -0.00158642 -0.000422751 -0.000749558 -7.12346e-05 0.000448639 -0.000405671 0.000146591 
1541.05 0 -0.000515741 0.0175644 -7.99946e-07 0.000701575 0.20395 -0.00293509 -0.00122799 0.00383426 0.000981034 -0.0557177 -0.000185509 -0.0524193 0.00178123 0.00189605 0.000108066 -0.00042962 -0.00115663 0.00165925 -0.0010106 -3.85337e-05 0.000307457 0.000273583 1.07116e-05 -0.000861468 0.000276779 -0.00159985 -0.000442602 -0.000761543 -5.34069e-05 0.000454475 -0.000423217 0.000139878 
1541.4 0 -0.000544443 0.0145539 8.04445e-07 0.00069957 0.201855 -0.00295008 -0.00123096 0.00385595 0.000907766 -0.060169 -0.00022051 -0.0570635 0.00180041 0.00195895 0.000103937 -0.000566518 -0.00108168 0.00160641 -0.000944 -6.3805e-05 0.000330237 0.000256322 -7.56673e-06 -0.000804696 0.000291092 -0.00161067 -0.000461539 -0.000773672 -3.49038e-05 0.000459725 -0.000441296 0.000132187 
1541.75 0 -0.000571703 0.0115576 1.32852e-06 0.000697108 0.199569 -0.00295596 -0.00123368 0.00387377 0.000832488 -0.0645143 -0.000259978 -0.0616021 0.00181808 0.00201811 9.81006e-05 -0.000703865 -0.00100342 0.00155527 -0.000875417 -8.29267e-05 0.000352663 0.000238136 -2.64251e-05 -0.000746556 0.000305834 -0.00161881 -0.000479242 -0.000785161 -1.51884e-05 0.000464589 -0.000457951 0.000124038 
1542.1 0 -0.000598663 0.00857941 9.18531e-07 0.0006957 0.197098 -0.002953 -0.00123821 0.00388882 0.000756154 -0.0687526 -0.000303216 -0.0660334 0.001835 0.00207383 9.16014e-05 -0.000844128 -0.000921987 0.00150545 -0.000804125 -9.71624e-05 0.000373782 0.000218861 -4.57806e-05 -0.000686549 0.000320698 -0.00162651 -0.000496722 -0.000795831 5.40077e-06 0.000468764 -0.000472155 0.000117107 
1542.45 0 -0.000625098 0.0056226 3.65623e-07 0.000695675 0.194443 -0.00294226 -0.00124542 0.00390342 0.000680875 -0.0728811 -0.000350298 -0.0703534 0.00185154 0.00212213 8.75933e-05 -0.000989622 -0.000837274 0.00145695 -0.000731131 -0.000109283 0.000392922 0.00019874 -6.54835e-05 -0.000624907 0.000335249 -0.00163518 -0.000515291 -0.000806207 2.63697e-05 0.000471393 -0.000485194 0.000111641 
1542.8 0 -0.000650067 0.00268982 7.21342e-07 0.000695493 0.191606 -0.00292334 -0.00125604 0.00391854 0.000606958 -0.0768959 -0.00040163 -0.0745571 0.00186731 0.00216004 8.57155e-05 -0.00113854 -0.000750693 0.00141101 -0.00065793 -0.000121043 0.000409584 0.000178113 -8.45265e-05 -0.000562673 0.000349093 -0.00164478 -0.000535525 -0.000817161 4.75063e-05 0.000472403 -0.000498521 0.000106807 
1543.15 0 -0.000673913 -0.000216905 2.51089e-06 0.000694366 0.188589 -0.00289526 -0.00127043 0.00393303 0.000532952 -0.0807932 -0.000456873 -0.0786393 0.00188148 0.00219054 8.26137e-05 -0.00128874 -0.000666051 0.00136863 -0.000584798 -0.000132281 0.000422983 0.000156803 -0.000102139 -0.00049999 0.00036208 -0.00165419 -0.000556038 -0.000828686 6.82991e-05 0.0004726 -0.000511235 0.000102851 
1543.5 0 -0.000697139 -0.00309476 5.26794e-06 0.00069321 0.185402 -0.00285809 -0.00128757 0.00394411 0.000457971 -0.0845702 -0.000515425 -0.0825953 0.00189373 0.00221936 7.66828e-05 -0.00144032 -0.000586097 0.0013291 -0.000510001 -0.000143432 0.000432836 0.00013442 -0.000118389 -0.000436491 0.000374282 -0.00166201 -0.000574492 -0.000840112 8.85753e-05 0.000471953 -0.000522082 0.000100347 
1543.85 0 -0.000719763 -0.00594091 8.39163e-06 0.000693528 0.182054 -0.00281168 -0.00130618 0.00395009 0.000381838 -0.0882254 -0.000577812 -0.0864235 0.0019036 0.00224928 6.85194e-05 -0.00159275 -0.000508046 0.00129126 -0.000432022 -0.000154418 0.000439548 0.000110392 -0.000134137 -0.000372136 0.000385604 -0.00166797 -0.000590141 -0.00085159 0.000108367 0.000470093 -0.000531603 9.87271e-05 
1544.2 0 -0.000742006 -0.00875304 1.18026e-05 0.000695895 0.178552 -0.00275603 -0.00132535 0.00395237 0.000305026 -0.0917578 -0.000644857 -0.090124 0.00191103 0.00227922 5.84185e-05 -0.00174374 -0.000427743 0.00125399 -0.000351534 -0.000164736 0.000443886 8.4929e-05 -0.000150076 -0.00030738 0.000395103 -0.00167301 -0.000603321 -0.000863159 0.000127414 0.000467748 -0.000540917 9.74404e-05 
1544.55 0 -0.000764272 -0.0115291 1.61703e-05 0.000699272 0.174899 -0.00269183 -0.00134473 0.00395061 0.000228579 -0.0951646 -0.000717033 -0.0936971 0.00191645 0.00230588 4.64965e-05 -0.00189197 -0.000345451 0.00121539 -0.000270206 -0.000174508 0.000446683 5.87642e-05 -0.000166244 -0.000243627 0.000402024 -0.00167791 -0.000614337 -0.00087383 0.000145737 0.000465782 -0.000550386 9.70051e-05 
1544.9 0 -0.000786373 -0.014267 2.12624e-05 0.000701392 0.1711 -0.00262 -0.00136397 0.00394153 0.000153299 -0.098442 -0.000795116 -0.0971421 0.0019197 0.00232727 3.40321e-05 -0.00203749 -0.00026509 0.00117408 -0.000190454 -0.000182058 0.000448303 3.08158e-05 -0.000182009 -0.000182122 0.000406797 -0.00168308 -0.000623657 -0.000883266 0.000164066 0.000464498 -0.000559963 9.76883e-05 
1545.25 0 -0.000807444 -0.0169643 2.59976e-05 0.000700953 0.167158 -0.00254165 -0.00138156 0.00392467 7.97234e-05 -0.101586 -0.000879873 -0.100456 0.00192166 0.00234623 2.1978e-05 -0.00217934 -0.000189125 0.00113047 -0.000113898 -0.00018435 0.000449189 -1.61216e-08 -0.000197177 -0.000122358 0.000410479 -0.00168834 -0.000631268 -0.000891507 0.000182599 0.000463205 -0.000569744 9.88453e-05 
1545.6 0 -0.000826365 -0.0196185 3.05722e-05 0.000699565 0.163082 -0.0024571 -0.00139465 0.00390275 9.34973e-06 -0.104595 -0.000969625 -0.103637 0.00192327 0.00236797 9.87075e-06 -0.00231554 -0.000114261 0.00108463 -3.91258e-05 -0.000180059 0.000450814 -3.26382e-05 -0.000212777 -6.34534e-05 0.000413069 -0.0016922 -0.000636771 -0.000898306 0.000200815 0.00046092 -0.00057967 9.98703e-05 
1545.95 0 -0.000842764 -0.0222267 3.53591e-05 0.000699747 0.15888 -0.00236641 -0.00140176 0.00387752 -5.52528e-05 -0.107469 -0.00105992 -0.106683 0.0019239 0.00239368 -3.79334e-06 -0.00244507 -3.55449e-05 0.00103553 3.65447e-05 -0.000169657 0.000455064 -6.6229e-05 -0.000228701 -5.19207e-06 0.000413715 -0.00169339 -0.000640842 -0.000903519 0.000218688 0.000458199 -0.000589107 0.000100752 
1546.3 0 -0.000857178 -0.0247863 4.06301e-05 0.000701981 0.154559 -0.00227067 -0.00140367 0.00384883 -0.000113794 -0.110208 -0.00114784 -0.109592 0.00192319 0.00242107 -2.15762e-05 -0.00256795 4.73916e-05 0.000982381 0.000114383 -0.000154275 0.000461706 -0.000101189 -0.000243263 5.2275e-05 0.000412525 -0.00169221 -0.000644321 -0.000907554 0.000236773 0.000455673 -0.00059738 0.000101927 
1546.65 0 -0.000870282 -0.0272958 4.65146e-05 0.000706094 0.150123 -0.00217163 -0.00140058 0.00381591 -0.0001685 -0.112813 -0.00123281 -0.112359 0.00192129 0.00244928 -4.42325e-05 -0.00268402 0.00013372 0.000925636 0.000193252 -0.000135662 0.000469046 -0.000137101 -0.000256104 0.000108664 0.000410353 -0.00168908 -0.000646928 -0.000911513 0.000255337 0.000452195 -0.00060412 0.000104657 
1547 0 -0.000881952 -0.0297547 5.22525e-05 0.000712461 0.14558 -0.00206987 -0.00139246 0.00377864 -0.000220596 -0.115281 -0.00131433 -0.114982 0.00191913 0.00247806 -6.94315e-05 -0.00279312 0.000225052 0.000866128 0.000270875 -0.000115798 0.000476896 -0.000172961 -0.000268312 0.000163674 0.000407634 -0.00168358 -0.000648553 -0.000915642 0.000274447 0.000447108 -0.000609542 0.000109297 
1547.35 0 -0.000891704 -0.0321629 5.75058e-05 0.000720126 0.140934 -0.00196489 -0.00138004 0.00373798 -0.000268823 -0.117611 -0.00139124 -0.11746 0.00191744 0.0025061 -9.60873e-05 -0.00289488 0.000321967 0.00080457 0.000346894 -9.58743e-05 0.000485567 -0.000208346 -0.000280042 0.000217757 0.000404276 -0.00167525 -0.000649488 -0.000918848 0.000294672 0.000440956 -0.000614514 0.000114828 
1547.7 0 -0.000899492 -0.0345189 6.25584e-05 0.000727262 0.136195 -0.00185649 -0.00136268 0.00369369 -0.000311793 -0.119803 -0.0014622 -0.119797 0.00191507 0.00253305 -0.000125894 -0.00298862 0.000423352 0.000741613 0.000423188 -7.77683e-05 0.000494321 -0.000242696 -0.000290958 0.000271393 0.000400252 -0.00166355 -0.000650123 -0.000920327 0.000316326 0.000434022 -0.000619768 0.000120924 
1548.05 0 -0.000906742 -0.0368199 6.7279e-05 0.000733801 0.131369 -0.00174505 -0.00133913 0.00364348 -0.000349496 -0.121856 -0.00152703 -0.121991 0.00191116 0.00255911 -0.000160221 -0.00307381 0.000528599 0.000676137 0.000501387 -6.34263e-05 0.000503347 -0.000276075 -0.000301314 0.000323931 0.000395604 -0.00164832 -0.000651715 -0.000920004 0.000339153 0.00042657 -0.00062582 0.000127824 
1548.4 0 -0.000915215 -0.039063 7.20539e-05 0.000740662 0.126465 -0.00163334 -0.00131111 0.00358622 -0.000383802 -0.123768 -0.00158513 -0.124041 0.00190595 0.00258191 -0.000199311 -0.00315012 0.000635785 0.00060607 0.000580716 -5.27969e-05 0.000513468 -0.000309098 -0.000310276 0.000374777 0.000390737 -0.00162954 -0.000654225 -0.000918121 0.000363226 0.000419233 -0.000632981 0.000135212 
1548.75 0 -0.000924829 -0.0412474 7.76203e-05 0.000747037 0.121489 -0.00152428 -0.00128143 0.00352166 -0.000418282 -0.125538 -0.00163587 -0.125946 0.00189805 0.00259825 -0.000241971 -0.00321812 0.000741633 0.000531617 0.000658766 -4.50919e-05 0.000524049 -0.0003417 -0.000317103 0.000424601 0.000386851 -0.00160685 -0.000655845 -0.00091453 0.000388444 0.000412183 -0.000639868 0.000142724 
1549.1 0 -0.000934485 -0.0433739 8.3417e-05 0.000751678 0.116446 -0.00141682 -0.00125061 0.00345019 -0.000454619 -0.127166 -0.00168237 -0.127708 0.00188631 0.00260783 -0.000286149 -0.00328098 0.000844614 0.00045395 0.000734552 -3.93817e-05 0.000534159 -0.000374181 -0.000322272 0.000474191 0.000383718 -0.00158078 -0.000655964 -0.000908657 0.000414079 0.000404634 -0.000644232 0.000149563 
1549.45 0 -0.00094403 -0.0454419 8.87677e-05 0.000754254 0.111346 -0.00130772 -0.00121943 0.00337273 -0.000491419 -0.128658 -0.00172793 -0.129328 0.00187233 0.00261212 -0.000332055 -0.00334114 0.000946338 0.000373572 0.000808302 -3.46133e-05 0.000544664 -0.000407174 -0.000325847 0.00052223 0.000378832 -0.00155232 -0.000655409 -0.000900738 0.000440014 0.000395294 -0.000646007 0.000155009 
1549.8 0 -0.000953743 -0.0474492 9.43723e-05 0.000754338 0.106193 -0.00119603 -0.00119113 0.00329066 -0.000527639 -0.130013 -0.00177249 -0.130805 0.00185809 0.00261426 -0.00038194 -0.00339763 0.00104996 0.000291413 0.000879804 -3.07572e-05 0.000557041 -0.000441316 -0.000327709 0.000567015 0.000370156 -0.00152266 -0.000654313 -0.000891469 0.000466392 0.000383973 -0.000645755 0.000159143 
1550.15 0 -0.000962698 -0.049393 0.000101907 0.00075226 0.100991 -0.00108269 -0.00116743 0.00320685 -0.000563509 -0.131228 -0.00181488 -0.132139 0.00184331 0.00261783 -0.000436245 -0.0034498 0.00115758 0.000208232 0.000948703 -2.96071e-05 0.000571127 -0.000475854 -0.000327842 0.000608541 0.000357695 -0.00149324 -0.00065216 -0.000880791 0.00049281 0.000371602 -0.000642722 0.000163288 
1550.5 0 -0.000969892 -0.0512725 0.000111766 0.000749286 0.095745 -0.000968104 -0.00114612 0.00312186 -0.00059816 -0.132302 -0.00185533 -0.133327 0.00182591 0.00262323 -0.000492811 -0.00349759 0.00126914 0.000124159 0.00101526 -3.30184e-05 0.000585423 -0.000509557 -0.000326313 0.00064804 0.000342987 -0.00146364 -0.000648858 -0.000868373 0.000519131 0.000359044 -0.00063695 0.000168394 
1550.85 0 -0.000975095 -0.0530878 0.000122466 0.000746064 0.0904637 -0.000851967 -0.00112376 0.00303416 -0.000629321 -0.133236 -0.00189474 -0.134373 0.00180561 0.00262835 -0.000550568 -0.00353858 0.00138262 3.8761e-05 0.00107986 -4.06538e-05 0.000599363 -0.000542928 -0.000323613 0.000686479 0.00032814 -0.00143187 -0.000644849 -0.000853936 0.00054564 0.000346704 -0.000629886 0.000173859 
1551.2 0 -0.00097781 -0.0548383 0.000133005 0.000742244 0.085156 -0.000733607 -0.00109841 0.00294455 -0.000655178 -0.134034 -0.00193205 -0.135279 0.00178498 0.00263168 -0.000608945 -0.00356962 0.00149533 -4.84463e-05 0.00114334 -5.08417e-05 0.000613697 -0.000576722 -0.00032025 0.000723831 0.000314747 -0.00139664 -0.000639979 -0.000837173 0.000572903 0.000334782 -0.000622519 0.000179483 
1551.55 0 -0.000977842 -0.0565222 0.000143567 0.000737087 0.0798287 -0.000612236 -0.00106992 0.00285543 -0.000674922 -0.134698 -0.0019645 -0.136051 0.00176523 0.00263268 -0.000666345 -0.00359049 0.00160594 -0.000137304 0.00120702 -6.31189e-05 0.000628873 -0.000610284 -0.000316424 0.000758894 0.000302987 -0.00135891 -0.000633642 -0.000819715 0.000600562 0.000322887 -0.000614614 0.000185232 
1551.9 0 -0.000976135 -0.0581378 0.000153989 0.000729874 0.0744861 -0.00048889 -0.00103913 0.00276789 -0.000687942 -0.135227 -0.00199044 -0.136688 0.00174459 0.00263118 -0.000721381 -0.00360329 0.00171461 -0.00022762 0.00126969 -7.667e-05 0.000644574 -0.000642808 -0.000311836 0.000790745 0.000292252 -0.00132104 -0.000625781 -0.000803849 0.000627449 0.000310156 -0.000606332 0.000191098 
1552.25 0 -0.00097336 -0.0596843 0.000163769 0.000720997 0.0691331 -0.000366569 -0.001008 0.00268293 -0.000694059 -0.135617 -0.00201149 -0.13719 0.00172107 0.00262745 -0.00077289 -0.00360951 0.00182234 -0.000318712 0.00132935 -8.93126e-05 0.000660213 -0.000674368 -0.00030615 0.000820217 0.000282267 -0.00128335 -0.000616625 -0.00078981 0.000653094 0.000296363 -0.000598409 0.00019688 
1552.6 0 -0.000969109 -0.0611615 0.000172851 0.000711509 0.0637769 -0.000246851 -0.00098008 0.00260321 -0.000693889 -0.135868 -0.00203083 -0.137557 0.00169428 0.0026205 -0.000819965 -0.00360995 0.0019285 -0.000409292 0.00138726 -0.000100099 0.000674753 -0.000704927 -0.000299663 0.000848368 0.000272107 -0.00124434 -0.00060674 -0.000776579 0.000677834 0.000282601 -0.000590841 0.000202203 
1552.95 0 -0.000963333 -0.0625684 0.000181052 0.000701924 0.0584238 -0.000128574 -0.000957365 0.0025311 -0.000687431 -0.135984 -0.00205013 -0.137791 0.0016651 0.00260853 -0.000862015 -0.00360538 0.00203057 -0.000497735 0.00144587 -0.000109996 0.000687011 -0.000734032 -0.000293505 0.000875157 0.000260323 -0.00120403 -0.000597296 -0.000763478 0.000702165 0.000269106 -0.000582891 0.000207761 
1553.3 0 -0.000957063 -0.0639034 0.000188518 0.000692125 0.0530765 -1.02932e-05 -0.000937503 0.00246646 -0.000672858 -0.135969 -0.00206893 -0.137893 0.00163483 0.00259105 -0.000899427 -0.00359618 0.00212747 -0.000583266 0.00150589 -0.000119961 0.000696956 -0.000761927 -0.000288648 0.000900071 0.000246508 -0.00116277 -0.000588954 -0.000750146 0.000726135 0.00025573 -0.000574294 0.00021438 
1553.65 0 -0.000950948 -0.0651659 0.000196113 0.000680872 0.0477358 0.000108066 -0.000917413 0.00240622 -0.000649538 -0.135825 -0.00208645 -0.137863 0.00160374 0.00257023 -0.000933097 -0.00358054 0.00221901 -0.000666739 0.00156662 -0.000129956 0.000705704 -0.000789193 -0.000284941 0.000922186 0.000231876 -0.00111997 -0.000580842 -0.00073658 0.000749468 0.000242728 -0.000565541 0.000222003 
1554 0 -0.000944115 -0.0663566 0.000204612 0.000667627 0.0424065 0.000226206 -0.000896639 0.00234667 -0.00061921 -0.135553 -0.00210337 -0.137701 0.00157151 0.00255029 -0.000962787 -0.00355694 0.00230578 -0.000749621 0.00162702 -0.000138956 0.000714448 -0.000815649 -0.000282369 0.000941035 0.000217469 -0.00107535 -0.000572559 -0.000722559 0.000771768 0.000229864 -0.000556526 0.000229732 
1554.35 0 -0.000936008 -0.0674763 0.000214535 0.00065308 0.0370975 0.000343753 -0.000876081 0.0022865 -0.000583492 -0.135155 -0.0021199 -0.137407 0.00153849 0.00253282 -0.000988528 -0.00352738 0.00238996 -0.000833648 0.00168707 -0.00014671 0.000724047 -0.000841169 -0.000281101 0.000957114 0.000203276 -0.00102948 -0.000564664 -0.00070708 0.000792212 0.000217553 -0.000546425 0.000236928 
1554.7 0 -0.000927191 -0.0685241 0.000225652 0.000638462 0.0318175 0.000458672 -0.00085579 0.00222709 -0.000545063 -0.134631 -0.00213435 -0.136983 0.00150441 0.00251546 -0.00101076 -0.00349521 0.00247246 -0.000920267 0.00174767 -0.000154281 0.000733953 -0.000865921 -0.000280753 0.0009707 0.000189372 -0.000983454 -0.000556911 -0.000688628 0.000810532 0.000206662 -0.000534772 0.000243627 
1555.05 0 -0.000917327 -0.0694994 0.000237105 0.000625017 0.0265716 0.000569762 -0.000834351 0.00217078 -0.00050711 -0.133984 -0.00214514 -0.136431 0.00146722 0.00249388 -0.00102953 -0.00346165 0.00255134 -0.00100856 0.00180959 -0.000162215 0.000742448 -0.000889608 -0.000281374 0.000981142 0.000175702 -0.000937842 -0.000548264 -0.000666979 0.000827339 0.000196923 -0.000521989 0.000249568 
1555.4 0 -0.000905634 -0.0704021 0.00024742 0.000611807 0.021361 0.000678427 -0.000809591 0.00211974 -0.000469718 -0.133217 -0.00215257 -0.135756 0.00142561 0.00246442 -0.001046 -0.00342565 0.00262383 -0.0010955 0.00187134 -0.000170409 0.000748574 -0.000911956 -0.000283844 0.000987459 0.000161296 -0.000893185 -0.000538593 -0.00064351 0.000843336 0.000187752 -0.000508472 0.000254334 
1555.75 0 -0.000892215 -0.071233 0.000255181 0.00059673 0.0161859 0.000786024 -0.000780456 0.00207536 -0.000430068 -0.132333 -0.00215778 -0.134962 0.001381 0.00242667 -0.00106181 -0.00338529 0.00268852 -0.00117766 0.00193069 -0.000177984 0.000752179 -0.000932844 -0.000288889 0.000989552 0.000145118 -0.000849754 -0.000528506 -0.000619333 0.000859215 0.000178585 -0.000494376 0.000257935 
1556.1 0 -0.00087834 -0.0719935 0.000260616 0.000579279 0.0110479 0.000893098 -0.000747217 0.00203731 -0.000386594 -0.131333 -0.00216043 -0.134049 0.00133506 0.0023857 -0.00107765 -0.00333821 0.00274611 -0.00125286 0.00198751 -0.000184151 0.000753476 -0.000952103 -0.00029605 0.000987728 0.000126798 -0.000806715 -0.000517541 -0.000594393 0.000875308 0.000169011 -0.000479752 0.00026022 
1556.45 0 -0.000864797 -0.0726849 0.000265338 0.000560413 0.00595133 0.000999535 -0.000711323 0.00200205 -0.000340093 -0.13022 -0.00216014 -0.133021 0.00128682 0.00234841 -0.00109388 -0.00328354 0.00279891 -0.00132043 0.00204478 -0.000189392 0.000753129 -0.000969778 -0.000304265 0.000982578 0.000106837 -0.000763143 -0.00050509 -0.00056811 0.000891409 0.000159601 -0.000464971 0.000261275 
1556.8 0 -0.000850375 -0.0733069 0.000270177 0.000540988 0.000903608 0.00110607 -0.000675539 0.00196499 -0.000291758 -0.128994 -0.00215834 -0.13188 0.00123414 0.00231632 -0.0011108 -0.00322184 0.00284839 -0.00138255 0.00210628 -0.000192985 0.000751746 -0.00098711 -0.000312928 0.000974547 8.61755e-05 -0.000718433 -0.00049196 -0.000540898 0.000906771 0.000150961 -0.000451495 0.000261428 
1557.15 0 -0.000833856 -0.0738583 0.000274724 0.000521502 -0.00408785 0.00121477 -0.000641528 0.00192478 -0.000241551 -0.127655 -0.00215597 -0.13063 0.00117727 0.00228532 -0.00112947 -0.00315488 0.00289398 -0.00144282 0.00217248 -0.000193889 0.000749304 -0.00100503 -0.000322126 0.000964613 6.56407e-05 -0.000672547 -0.000478625 -0.000513185 0.000921376 0.000142822 -0.000440086 0.00026122 
1557.5 0 -0.000815754 -0.0743393 0.000278405 0.00050156 -0.00901587 0.00132553 -0.000607908 0.00188192 -0.000187046 -0.126203 -0.00215315 -0.129272 0.00111903 0.00225133 -0.00115077 -0.00308607 0.00293446 -0.00150262 0.00223991 -0.00019376 0.000745658 -0.00102216 -0.000331534 0.00095508 4.58399e-05 -0.000625609 -0.000465227 -0.000484258 0.000936038 0.00013452 -0.00043008 0.000261303 
1557.85 0 -0.000796692 -0.0747501 0.000281112 0.00048045 -0.0138718 0.00143516 -0.000572269 0.00183612 -0.000126046 -0.124647 -0.00214978 -0.127809 0.00106215 0.00221466 -0.0011745 -0.00301754 0.00296938 -0.00156147 0.00230659 -0.000194969 0.000741263 -0.00103726 -0.00033961 0.000946502 2.62748e-05 -0.000576853 -0.000452429 -0.000452906 0.000950845 0.000125845 -0.000420948 0.000260767 
1558.2 0 -0.000776613 -0.0750898 0.000283546 0.000458466 -0.0186501 0.00154047 -0.000533801 0.00178811 -6.02182e-05 -0.122991 -0.00214437 -0.126245 0.00100622 0.00217751 -0.00120047 -0.00294781 0.00300024 -0.00161989 0.00237349 -0.000198325 0.000736652 -0.00105105 -0.000345183 0.000936997 6.43149e-06 -0.000526842 -0.000440211 -0.00041913 0.000964733 0.000116916 -0.000412937 0.000258097 
1558.55 0 -0.000754755 -0.0753587 0.000286019 0.000435992 -0.0233491 0.00164075 -0.000492987 0.00173953 6.7436e-06 -0.121233 -0.00213475 -0.124581 0.000948029 0.00213909 -0.00122861 -0.00287422 0.00303 -0.00167916 0.00244064 -0.00020446 0.000732185 -0.00106381 -0.000349284 0.000926465 -1.31646e-05 -0.000476782 -0.000428059 -0.000383112 0.000977351 0.000108016 -0.000405573 0.000252936 
1558.9 0 -0.000730672 -0.0755588 0.000287609 0.000413244 -0.0279666 0.00173678 -0.000449731 0.00169026 7.3965e-05 -0.119373 -0.00211893 -0.122819 0.000885452 0.00209808 -0.00125804 -0.00279658 0.0030605 -0.00173809 0.00250721 -0.000212145 0.000728686 -0.0010755 -0.000353947 0.000916441 -3.20817e-05 -0.000427208 -0.000416087 -0.000344385 0.00098934 9.97222e-05 -0.000398136 0.000245402 
1559.25 0 -0.000704485 -0.0756918 0.000287069 0.000391 -0.0324995 0.00182876 -0.000403297 0.00163942 0.000143828 -0.117416 -0.00209501 -0.120962 0.000819677 0.00205442 -0.00128705 -0.00271627 0.00309251 -0.00179348 0.00257255 -0.000216901 0.000726367 -0.00108626 -0.000359652 0.000906926 -4.94654e-05 -0.0003784 -0.000404173 -0.000303424 0.00100046 9.25313e-05 -0.000391238 0.000235251 
1559.6 0 -0.000676736 -0.0757595 0.000284562 0.000369095 -0.0369444 0.00191516 -0.000353109 0.00158728 0.000217953 -0.115364 -0.00206269 -0.119013 0.000754555 0.0020086 -0.00131455 -0.00263416 0.00312607 -0.00184471 0.00263489 -0.000216308 0.000724686 -0.00109588 -0.000364931 0.000897119 -6.38379e-05 -0.000330375 -0.000392226 -0.000262127 0.00100989 8.65777e-05 -0.000385478 0.000222218 
1559.95 0 -0.000647658 -0.0757632 0.00028213 0.000346658 -0.0412949 0.00199356 -0.000300979 0.00153582 0.000295698 -0.113221 -0.00202367 -0.116976 0.000691883 0.00196358 -0.0013401 -0.00255151 0.00315998 -0.00189317 0.00269238 -0.00021219 0.00072401 -0.00110462 -0.000368385 0.000887612 -7.52115e-05 -0.000283129 -0.000381007 -0.000221413 0.00101805 8.15489e-05 -0.000380485 0.000206826 
1560.3 0 -0.000617061 -0.0757023 0.000280937 0.000324256 -0.0455442 0.00206315 -0.000250184 0.00148713 0.00037682 -0.11099 -0.00197923 -0.114855 0.000629224 0.00192201 -0.00136352 -0.00246983 0.00319375 -0.00193961 0.00274703 -0.000206164 0.000724893 -0.00111274 -0.000370729 0.000879193 -8.4891e-05 -0.000236916 -0.000370933 -0.000180404 0.00102541 7.69517e-05 -0.000376003 0.000189411 
1560.65 0 -0.000584989 -0.0755767 0.000280027 0.000303346 -0.0496895 0.00212505 -0.00020101 0.00144219 0.000463092 -0.108676 -0.00192987 -0.112652 0.000564306 0.00188186 -0.00138613 -0.00238997 0.00322854 -0.00198304 0.00280361 -0.000198147 0.000725995 -0.00111955 -0.000372349 0.000871303 -9.342e-05 -0.000191913 -0.000361171 -0.000138259 0.00103168 7.27103e-05 -0.000371951 0.000170293 
1561 0 -0.000552023 -0.0753875 0.000278389 0.000284887 -0.0537296 0.00217963 -0.000150777 0.00140084 0.000555243 -0.10628 -0.00187518 -0.110367 0.000497465 0.00183717 -0.00140899 -0.00231238 0.00326405 -0.00202136 0.00286332 -0.000189658 0.000725994 -0.00112386 -0.000372 0.000863863 -0.000100442 -0.000147639 -0.000350609 -9.50346e-05 0.00103605 6.9083e-05 -0.000368654 0.000150105 
1561.35 0 -0.000518339 -0.0751365 0.000276255 0.000267985 -0.0576623 0.00222568 -9.83022e-05 0.00136244 0.000651068 -0.103807 -0.00181501 -0.108004 0.000430971 0.00178289 -0.00143256 -0.00223789 0.00329721 -0.00205337 0.00292182 -0.000184567 0.000724785 -0.00112539 -0.000368491 0.000857215 -0.0001055 -0.00010403 -0.000339602 -5.1114e-05 0.00103809 6.5621e-05 -0.000366046 0.000128619 
1561.7 0 -0.00048388 -0.0748248 0.000274523 0.000251105 -0.0614857 0.0022639 -4.37144e-05 0.00132639 0.000746353 -0.101261 -0.00175153 -0.105566 0.000366177 0.00172053 -0.00145846 -0.00216907 0.00332677 -0.00207925 0.00297508 -0.000185684 0.000722624 -0.00112463 -0.000361419 0.000851458 -0.000108568 -6.16809e-05 -0.000329096 -6.87845e-06 0.00103819 6.07927e-05 -0.000363906 0.000105922 
1562.05 0 -0.000449455 -0.0744543 0.000273985 0.000233656 -0.0651987 0.00229668 1.34646e-05 0.00129126 0.000837713 -0.098648 -0.00168793 -0.103057 0.000301266 0.0016559 -0.00148682 -0.00210704 0.00335514 -0.00209992 0.00302369 -0.000192589 0.000720494 -0.00112227 -0.000351284 0.000846538 -0.000110007 -2.07827e-05 -0.000318898 3.79842e-05 0.00103638 5.4147e-05 -0.000362114 8.23685e-05 
1562.4 0 -0.000415578 -0.0740267 0.000274258 0.000215976 -0.0687993 0.00232548 7.34033e-05 0.00125479 0.000923485 -0.0959724 -0.00162539 -0.10048 0.000233537 0.0015929 -0.0015158 -0.00205009 0.0033839 -0.00211686 0.00307073 -0.000202403 0.00071882 -0.00111926 -0.000339181 0.000841396 -0.000110585 1.8885e-05 -0.000307842 8.37608e-05 0.00103255 4.68595e-05 -0.000359703 5.8053e-05 
1562.75 0 -0.00038134 -0.0735423 0.000274357 0.000199159 -0.0722865 0.00234939 0.000136106 0.00121522 0.00100398 -0.0932389 -0.00156234 -0.0978364 0.000162939 0.00153142 -0.00154285 -0.00199562 0.00341251 -0.00213136 0.00311749 -0.000211308 0.000716565 -0.00111657 -0.000325826 0.000834373 -0.000109926 5.85176e-05 -0.000294987 0.000130455 0.0010272 3.90869e-05 -0.000355773 3.3915e-05 
1563.1 0 -0.000344701 -0.0730016 0.000274258 0.000184171 -0.0756596 0.00236797 0.000201364 0.00117253 0.00108039 -0.0904501 -0.00149729 -0.0951312 9.04748e-05 0.00146686 -0.00156513 -0.00194128 0.00344052 -0.0021439 0.00316291 -0.000216771 0.000713526 -0.00111361 -0.000311882 0.000825025 -0.000106579 9.88522e-05 -0.000279941 0.000177799 0.00102117 2.91892e-05 -0.00034984 1.12012e-05 
1563.45 0 -0.000305449 -0.0724073 0.000273999 0.000170266 -0.0789152 0.00238303 0.000266549 0.00112693 0.00115412 -0.0876084 -0.00142932 -0.0923693 1.61795e-05 0.00139429 -0.00158063 -0.00188543 0.00346628 -0.00215368 0.00320523 -0.00021914 0.000710415 -0.00110855 -0.000298751 0.000814281 -0.000100143 0.000139116 -0.00026269 0.000225517 0.00101457 1.62541e-05 -0.000342285 -1.03091e-05 
1563.8 0 -0.000265303 -0.0717609 0.000273802 0.000156151 -0.0820483 0.00239485 0.000329385 0.00107744 0.0012259 -0.0847183 -0.00135749 -0.0895553 -6.05814e-05 0.0013133 -0.00158888 -0.00182684 0.00348801 -0.00216062 0.00324507 -0.000219484 0.00070643 -0.00110072 -0.000286587 0.000802223 -9.17966e-05 0.000178044 -0.000243972 0.000274564 0.00100693 9.98302e-07 -0.000333794 -3.20383e-05 
1564.15 0 -0.000225934 -0.0710627 0.000273835 0.000141587 -0.0850572 0.00240134 0.00039044 0.00102334 0.00129487 -0.0817848 -0.00128216 -0.0866921 -0.00013978 0.00122684 -0.00159057 -0.0017658 0.00350593 -0.00216533 0.00328574 -0.000216231 0.000700537 -0.00109069 -0.000274449 0.000788406 -8.29021e-05 0.000214493 -0.000225381 0.000325423 0.000997532 -1.49599e-05 -0.000323963 -5.39945e-05 
1564.5 0 -0.000187956 -0.0703137 0.000274441 0.000127239 -0.087942 0.0024002 0.000450105 0.000964814 0.00135889 -0.078813 -0.00120493 -0.0837801 -0.000219331 0.00113696 -0.00158671 -0.00170365 0.00352098 -0.00216909 0.00332946 -0.000206871 0.000693031 -0.00107977 -0.000261811 0.000773495 -7.42405e-05 0.000248263 -0.000207227 0.000376609 0.000985697 -3.14561e-05 -0.000312705 -7.53878e-05 
1564.85 0 -0.0001505 -0.0695151 0.000275671 0.000113362 -0.090702 0.00239299 0.000508731 0.000902621 0.00141648 -0.0758078 -0.00112809 -0.0808198 -0.0002967 0.00104226 -0.00157856 -0.00164051 0.00353514 -0.00217271 0.00337421 -0.00019174 0.000684324 -0.00106907 -0.000249066 0.000757695 -6.65493e-05 0.000280273 -0.000188329 0.000426219 0.000971893 -5.02999e-05 -0.000300717 -9.60947e-05 
1565.2 0 -0.000113709 -0.0686671 0.0002771 9.90536e-05 -0.0933356 0.00238453 0.000567268 0.000836173 0.00146788 -0.0727716 -0.00105286 -0.0778148 -0.000370397 0.000941052 -0.00156683 -0.0015763 0.00355081 -0.00217527 0.00341477 -0.000174017 0.00067548 -0.00105893 -0.000236605 0.000740097 -6.11952e-05 0.000311397 -0.000168082 0.000473546 0.000956862 -7.18924e-05 -0.000288389 -0.000116029 
1565.55 0 -7.87199e-05 -0.0677699 0.000278605 8.35836e-05 -0.0958404 0.00237694 0.000623018 0.000763268 0.00151232 -0.069705 -0.000976723 -0.0747697 -0.000440378 0.000834521 -0.00155063 -0.0015106 0.00356794 -0.00217535 0.00344744 -0.000155754 0.000667852 -0.00104968 -0.000223999 0.000720415 -5.73761e-05 0.000341728 -0.000147195 0.000519171 0.000941257 -9.4652e-05 -0.000276239 -0.000135632 
1565.9 0 -4.59326e-05 -0.066824 0.000279579 6.74474e-05 -0.0982146 0.00236855 0.000669938 0.000681832 0.00154786 -0.0666102 -0.000898663 -0.0716896 -0.000506646 0.000723838 -0.00152828 -0.00144258 0.0035834 -0.00217197 0.00347219 -0.000136346 0.000661243 -0.00104083 -0.000210745 0.000698825 -5.22511e-05 0.000370798 -0.000126158 0.000563783 0.000925592 -0.00011839 -0.00026488 -0.000155626 
1566.25 0 -1.47391e-05 -0.0658295 0.000279579 5.12135e-05 -0.10046 0.00235722 0.000705207 0.000591345 0.0015737 -0.0634906 -0.000821023 -0.068577 -0.000567998 0.000609058 -0.00149875 -0.00137201 0.0035943 -0.00216611 0.00349201 -0.000115179 0.000653937 -0.00103194 -0.00019778 0.000674235 -4.55408e-05 0.000397499 -0.000104584 0.000608126 0.000909291 -0.000143618 -0.000253895 -0.00017513 
1566.6 0 1.55748e-05 -0.064789 0.000279555 3.53028e-05 -0.102578 0.00234195 0.000732182 0.000495246 0.00159104 -0.0603489 -0.000745242 -0.0654334 -0.000624649 0.000491279 -0.00146277 -0.00129948 0.00359924 -0.00215991 0.00351077 -9.31792e-05 0.000644364 -0.00102279 -0.000186926 0.000646854 -3.77411e-05 0.000421135 -8.25984e-05 0.000652678 0.000891468 -0.000169186 -0.000241883 -0.000193328 
1566.95 0 4.50864e-05 -0.063705 0.000279635 1.98217e-05 -0.104566 0.00232218 0.000755316 0.000397402 0.00160142 -0.0571897 -0.000672287 -0.062263 -0.000678949 0.000372282 -0.00142371 -0.00122649 0.00359762 -0.00215412 0.00353028 -7.10769e-05 0.000633056 -0.00101317 -0.000178362 0.000618824 -2.86648e-05 0.000442607 -6.14328e-05 0.000696983 0.000871983 -0.000194889 -0.000228653 -0.000211408 
1567.3 0 7.38913e-05 -0.0625783 0.000278845 4.11659e-06 -0.106418 0.00229766 0.000775172 0.000299392 0.00160464 -0.0540182 -0.000602696 -0.0590738 -0.000731518 0.000253078 -0.00138389 -0.00115393 0.00359081 -0.0021472 0.00354934 -4.88222e-05 0.000622493 -0.00100373 -0.000170489 0.000590832 -1.92391e-05 0.00046279 -4.13724e-05 0.000740315 0.000851481 -0.000222207 -0.000215098 -0.00022993 
1567.65 0 0.000102419 -0.0614098 0.000277846 -1.21309e-05 -0.108134 0.00226985 0.000789205 0.00020143 0.00159928 -0.0508375 -0.000536868 -0.0558717 -0.000781173 0.000135281 -0.00134079 -0.00108294 0.0035803 -0.00213806 0.00356515 -2.63032e-05 0.000613442 -0.000995023 -0.000162155 0.000562421 -1.05163e-05 0.000481371 -2.16894e-05 0.000782663 0.000829856 -0.000251435 -0.000200822 -0.000247664 
1568 0 0.000130858 -0.0602021 0.000278072 -2.78104e-05 -0.109719 0.00224099 0.000796393 0.000103126 0.00158663 -0.0476485 -0.000476703 -0.0526582 -0.000827819 1.98535e-05 -0.00129024 -0.00101481 0.00356553 -0.00212677 0.0035752 -4.33923e-06 0.000603742 -0.000987084 -0.000154153 0.00053363 -2.52466e-06 0.000498487 -1.42009e-06 0.000824782 0.000806698 -0.000282073 -0.000185552 -0.000263419 
1568.35 0 0.000158838 -0.0589566 0.000279387 -4.24812e-05 -0.111173 0.00221167 0.000799382 3.00946e-06 0.00157085 -0.0444503 -0.000423609 -0.0494334 -0.000871333 -9.3586e-05 -0.00123153 -0.000949508 0.00354549 -0.00211312 0.00357828 1.59593e-05 0.000591422 -0.000979381 -0.000147022 0.00050485 5.22763e-06 0.000515189 1.98827e-05 0.000867379 0.000782873 -0.000313644 -0.000170209 -0.000277973 
1568.7 0 0.000185416 -0.0576743 0.000281145 -5.61051e-05 -0.112494 0.00218048 0.000801608 -0.000100124 0.00155378 -0.0412447 -0.000376351 -0.0461985 -0.000909999 -0.000204315 -0.00116687 -0.000886113 0.00352062 -0.00209704 0.00357509 3.62709e-05 0.000576458 -0.000971161 -0.000139412 0.000476786 1.3085e-05 0.000532338 4.22489e-05 0.000910606 0.000759615 -0.000345457 -0.000155046 -0.000291911 
1569.05 0 0.000210668 -0.0563562 0.000283906 -6.91864e-05 -0.11368 0.00214604 0.000803069 -0.000205958 0.00153444 -0.0380379 -0.000333117 -0.042956 -0.000942172 -0.000311885 -0.0010975 -0.000823489 0.00349189 -0.00207948 0.00356727 5.84108e-05 0.000559543 -0.000961744 -0.00013044 0.000449427 2.13103e-05 0.000550324 6.5542e-05 0.000953817 0.000736629 -0.000376299 -0.000138882 -0.000303905 
1569.4 0 0.000236063 -0.0550031 0.000287463 -8.28805e-05 -0.114733 0.00210968 0.000800871 -0.000313976 0.00151279 -0.0348351 -0.000293303 -0.0397089 -0.000967792 -0.000416549 -0.00102294 -0.000761003 0.00346055 -0.00206123 0.00355479 8.26604e-05 0.000541277 -0.00095133 -0.000121187 0.000421473 2.97163e-05 0.000569121 8.84189e-05 0.000995867 0.000712788 -0.00040541 -0.000121536 -0.000312915 
1569.75 0 0.000262032 -0.0536169 0.000290858 -9.73231e-05 -0.115654 0.002075 0.000792804 -0.000423444 0.001491 -0.0316381 -0.000255556 -0.0364607 -0.000987206 -0.000518707 -0.000944113 -0.00069846 0.0034282 -0.00204237 0.00353679 0.000109109 0.00052192 -0.000940992 -0.000113426 0.000391876 3.78279e-05 0.000588257 0.000110063 0.00103616 0.00068778 -0.00043319 -0.000103737 -0.000320139 
1570.1 0 0.000286667 -0.0521998 0.000293377 -0.000111765 -0.116442 0.0020424 0.000780454 -0.000531597 0.00147123 -0.0284486 -0.00021863 -0.0332144 -0.00100215 -0.000619955 -0.000863954 -0.000636924 0.00339604 -0.00202246 0.00351406 0.000137252 0.000500933 -0.000931182 -0.000106787 0.00036115 4.60114e-05 0.000607382 0.000130061 0.00107485 0.000662915 -0.000461483 -8.49495e-05 -0.000326727 
1570.45 0 0.000308664 -0.0507542 0.000294147 -0.000125875 -0.117094 0.00200717 0.000767411 -0.000636065 0.00145294 -0.0252704 -0.000183895 -0.0299748 -0.0010156 -0.000723199 -0.000784156 -0.000578268 0.00336483 -0.00199975 0.00348731 0.000166521 0.000478949 -0.000921049 -0.000100057 0.000330566 5.50089e-05 0.000626729 0.000148768 0.00111177 0.000639212 -0.000491514 -6.49475e-05 -0.00033179 
1570.8 0 0.000328402 -0.0492824 0.000292865 -0.000140364 -0.117611 0.00196604 0.000754441 -0.000737531 0.00143444 -0.0221072 -0.000153717 -0.0267465 -0.00102878 -0.000829238 -0.000703213 -0.000522501 0.00333402 -0.00197177 0.00345528 0.000194987 0.000457393 -0.000909745 -9.32206e-05 0.0003008 6.43492e-05 0.000646381 0.000167958 0.00114708 0.000615791 -0.000522719 -4.44387e-05 -0.00033452 
1571.15 0 0.000346383 -0.0477869 0.00029071 -0.000155063 -0.117994 0.00192018 0.000741476 -0.000836692 0.00141521 -0.0189616 -0.000128559 -0.0235327 -0.00104129 -0.000937691 -0.00061958 -0.000467527 0.0033021 -0.00193837 0.00341791 0.000221318 0.000436345 -0.000897639 -8.63722e-05 0.000271738 7.27286e-05 0.000665624 0.000187685 0.00118166 0.000591297 -0.000554265 -2.40087e-05 -0.000336007 
1571.5 0 0.000363318 -0.0462692 0.000289261 -0.000169139 -0.118248 0.00187242 0.000730786 -0.000932966 0.0013956 -0.0158347 -0.000107085 -0.0203368 -0.00105321 -0.00104947 -0.000533228 -0.000411277 0.00326736 -0.00190211 0.0033778 0.000246738 0.00041537 -0.000884995 -8.00827e-05 0.000242438 7.98703e-05 0.000683171 0.000206883 0.00121521 0.00056618 -0.000586036 -4.94253e-06 -0.000336417 
1571.85 0 0.00037942 -0.0447301 0.000288604 -0.000181879 -0.118371 0.00182465 0.000724332 -0.00102552 0.00137712 -0.0127269 -8.81252e-05 -0.0171616 -0.00106491 -0.00116487 -0.000442605 -0.000353819 0.00322957 -0.00186488 0.00333613 0.000272782 0.000395081 -0.00087165 -7.57342e-05 0.000212499 8.68235e-05 0.000697949 0.000225199 0.00124687 0.000541758 -0.000617758 1.22399e-05 -0.000335095 
1572.2 0 0.000395013 -0.0431706 0.000287477 -0.000193404 -0.118366 0.00177698 0.000721419 -0.00111356 0.00136211 -0.00964194 -7.06479e-05 -0.014007 -0.00107681 -0.00128326 -0.000347124 -0.000297795 0.00318983 -0.00182703 0.00329204 0.000301676 0.000375211 -0.000857224 -7.33664e-05 0.000182192 9.37853e-05 0.000710187 0.000242098 0.00127747 0.000517843 -0.000649052 2.89073e-05 -0.000332456 
1572.55 0 0.00041015 -0.041592 0.000284834 -0.000204861 -0.118234 0.00172834 0.000721478 -0.00119907 0.00135079 -0.00658617 -5.35098e-05 -0.0108733 -0.00108808 -0.00140287 -0.000248962 -0.000244816 0.00314895 -0.00178819 0.00324592 0.000335552 0.000354516 -0.000841338 -7.15567e-05 0.000151551 9.97792e-05 0.00072184 0.000257463 0.00130783 0.00049424 -0.00067975 4.5981e-05 -0.000329294 
1572.9 0 0.000424306 -0.0399951 0.000281017 -0.000216614 -0.117977 0.00167568 0.000725012 -0.00128572 0.00134026 -0.00356514 -3.56513e-05 -0.00776444 -0.00109628 -0.00152125 -0.000152286 -0.000192422 0.00310613 -0.00174763 0.00319883 0.000373336 0.000333084 -0.000824371 -6.87987e-05 0.000119672 0.000104415 0.000733547 0.000271844 0.00133694 0.000471387 -0.000709205 6.28502e-05 -0.000326361 
1573.25 0 0.000438115 -0.0383802 0.000277052 -0.000228077 -0.1176 0.00161743 0.000731637 -0.00137387 0.00132717 -0.000581087 -1.65953e-05 -0.00468415 -0.0010996 -0.00163922 -6.16221e-05 -0.000138226 0.00305836 -0.00170554 0.00314915 0.000412654 0.000311223 -0.000807205 -6.52964e-05 8.56684e-05 0.000108386 0.000743824 0.000285012 0.00136414 0.000449282 -0.000736898 7.95802e-05 -0.000323703 
1573.6 0 0.000451737 -0.0367485 0.000273347 -0.000240245 -0.117105 0.00155661 0.000740969 -0.00146004 0.00131052 0.00236568 2.98866e-06 -0.00163386 -0.00109776 -0.00175942 2.02973e-05 -8.28039e-05 0.00300255 -0.00166336 0.00309391 0.000451547 0.000288077 -0.000789575 -6.28193e-05 4.98628e-05 0.000111568 0.00075195 0.000296482 0.00138994 0.000427296 -0.000763619 9.60989e-05 -0.000321326 
1573.95 0 0.000464978 -0.0351022 0.000269329 -0.00025444 -0.116491 0.0014974 0.000753324 -0.0015431 0.00129156 0.00527547 2.23711e-05 0.00138402 -0.00109168 -0.00188174 9.28205e-05 -2.75346e-05 0.00293882 -0.00162241 0.00303263 0.000487507 0.000263213 -0.000770945 -6.19279e-05 1.27532e-05 0.000113806 0.000757852 0.000306311 0.00141473 0.000405348 -0.000790324 0.000111972 -0.000319984 
1574.3 0 0.000478837 -0.033443 0.000264471 -0.000270198 -0.115758 0.00144312 0.00076753 -0.00162541 0.0012722 0.00814815 4.16844e-05 0.00436522 -0.00108168 -0.00200498 0.000157449 2.45036e-05 0.00286866 -0.00158284 0.00296643 0.000519185 0.000237348 -0.000752371 -6.18058e-05 -2.518e-05 0.000115748 0.0007606 0.000315141 0.00143864 0.000383933 -0.000816691 0.000127326 -0.000320463 
1574.65 0 0.000494188 -0.0317721 0.000259177 -0.00028641 -0.114907 0.00139455 0.000780844 -0.00170684 0.00125492 0.0109806 6.20602e-05 0.00730595 -0.00106901 -0.00212966 0.000217087 7.03848e-05 0.00279286 -0.00154536 0.00289552 0.000546119 0.000211589 -0.000735083 -6.20445e-05 -6.36526e-05 0.000117666 0.000759682 0.000324599 0.00146219 0.000363097 -0.000842926 0.000141537 -0.000322426 
1575 0 0.000510698 -0.0300921 0.000253549 -0.000302644 -0.113941 0.00134953 0.000790757 -0.00178511 0.00124222 0.0137694 8.33757e-05 0.0102037 -0.00105732 -0.00225619 0.00027393 0.000110315 0.00271202 -0.00151047 0.00281931 0.00056802 0.000186626 -0.000718751 -6.29855e-05 -0.000101961 0.000119136 0.000756588 0.000336008 0.00148559 0.000342598 -0.000869945 0.000154665 -0.000325645 
1575.35 0 0.000527509 -0.0284058 0.000247051 -0.000318662 -0.112864 0.00130611 0.000797019 -0.00186101 0.00123429 0.0165116 0.000103435 0.0130567 -0.00104979 -0.00238141 0.000326844 0.000145995 0.002626 -0.00147665 0.00273717 0.000585361 0.000161677 -0.000702817 -6.47505e-05 -0.000138993 0.000118987 0.000753797 0.000349083 0.00150737 0.000322527 -0.00089745 0.000167624 -0.000331178 
1575.7 0 0.000544154 -0.0267144 0.000239592 -0.000334518 -0.111677 0.00126355 0.00080162 -0.00193872 0.00122843 0.0192038 0.000120272 0.0158631 -0.0010466 -0.00249958 0.000373315 0.000178801 0.00253433 -0.00144253 0.00264874 0.000599725 0.000135872 -0.000687425 -6.74834e-05 -0.000175557 0.000116598 0.000752455 0.000362353 0.00152534 0.000303469 -0.000924157 0.000181274 -0.000339065 
1576.05 0 0.000560727 -0.0250192 0.000231647 -0.000350355 -0.110382 0.00122097 0.000805696 -0.00202134 0.00122346 0.0218445 0.000132446 0.0186208 -0.00104712 -0.00260578 0.000413518 0.000208049 0.00243672 -0.00140896 0.0025552 0.000613936 0.000109439 -0.000673007 -7.18296e-05 -0.000212821 0.000112884 0.00075147 0.000374837 0.00153944 0.000285525 -0.000949056 0.000195878 -0.000348109 
1576.4 0 0.000576707 -0.023323 0.000223275 -0.000365344 -0.108979 0.00117778 0.000808798 -0.00210727 0.00122173 0.0244333 0.000138216 0.0213289 -0.00105181 -0.00269979 0.000449066 0.000232083 0.00233388 -0.00137764 0.00246056 0.000631828 8.22485e-05 -0.000660025 -7.81774e-05 -0.000250733 0.000108852 0.000750293 0.00038659 0.00155094 0.000268773 -0.000971955 0.000210977 -0.000357751 
1576.75 0 0.000591486 -0.0216276 0.000214598 -0.000378286 -0.107468 0.0011343 0.000811389 -0.00219178 0.00122443 0.0269682 0.000138029 0.0239857 -0.0010597 -0.00278694 0.00048118 0.000251669 0.0022268 -0.00134876 0.00236634 0.000655101 5.43003e-05 -0.000648493 -8.64665e-05 -0.000288926 0.000104452 0.000750266 0.000398294 0.00156004 0.000254119 -0.000992666 0.000227064 -0.000367723 
1577.1 0 0.00060539 -0.0199325 0.00020637 -0.000389137 -0.105852 0.00109196 0.000813649 -0.00227096 0.00123122 0.0294464 0.00013516 0.026588 -0.0010677 -0.00287273 0.000512398 0.000270522 0.00211552 -0.00132098 0.00226852 0.000681861 2.71225e-05 -0.000637911 -9.61838e-05 -0.00032731 9.96503e-05 0.000751618 0.000409582 0.00156653 0.000241615 -0.00101178 0.00024588 -0.000377926 
1577.45 0 0.000618482 -0.0182385 0.00019905 -0.000399301 -0.104138 0.001051 0.000814217 -0.00234347 0.00124174 0.0318663 0.000132147 0.0291338 -0.00107313 -0.00295834 0.000544338 0.000291516 0.00200172 -0.00129379 0.00216362 0.000709405 2.5264e-06 -0.00062776 -0.000106029 -0.000365879 9.52191e-05 0.000752131 0.000419992 0.0015706 0.00023006 -0.00103062 0.000268114 -0.000388373 
1577.8 0 0.000631177 -0.0165474 0.000192789 -0.0004101 -0.102332 0.00101023 0.000813241 -0.00241078 0.00125432 0.0342271 0.00012869 0.0316233 -0.00107659 -0.00304144 0.000576623 0.000314196 0.00188897 -0.00126754 0.00205298 0.000735209 -1.94987e-05 -0.000617582 -0.00011527 -0.000405089 9.20214e-05 0.000750487 0.000430295 0.00157226 0.000218825 -0.00104937 0.000292267 -0.000398796 
1578.15 0 0.00064406 -0.0148615 0.000186995 -0.000421349 -0.100436 0.000969404 0.000812715 -0.0024764 0.00126685 0.0365285 0.000124001 0.0340564 -0.00108137 -0.00311915 0.000609205 0.000337901 0.00178007 -0.00124171 0.0019404 0.000758528 -4.01518e-05 -0.000607884 -0.000124211 -0.000444937 8.93888e-05 0.00074757 0.000440796 0.00157168 0.000207869 -0.00106732 0.000316424 -0.000409522 
1578.5 0 0.000656793 -0.0131827 0.000180696 -0.000431913 -0.0984518 0.000928115 0.000813662 -0.00254288 0.00127934 0.0387688 0.00011935 0.0364311 -0.00108996 -0.00319068 0.000643862 0.000363567 0.00167544 -0.00121608 0.00182947 0.000781239 -6.08805e-05 -0.000599575 -0.000133712 -0.000484357 8.70437e-05 0.000744752 0.000451284 0.00156993 0.000197109 -0.00108408 0.000339786 -0.00042042 
1578.85 0 0.0006693 -0.0115128 0.000173602 -0.00044119 -0.0963803 0.000884439 0.000816731 -0.00260981 0.00129258 0.0409439 0.00011572 0.0387435 -0.00110183 -0.00325833 0.000683484 0.000390992 0.00157374 -0.00119137 0.00172189 0.000804273 -8.26819e-05 -0.000591912 -0.000143802 -0.000522492 8.61837e-05 0.00074311 0.000462477 0.00156779 0.000186205 -0.00109957 0.000362666 -0.000430419 
1579.2 0 0.000681828 -0.00985195 0.000166627 -0.000449794 -0.0942251 0.000837608 0.000823764 -0.00267457 0.00130553 0.0430497 0.000113472 0.0409889 -0.00111434 -0.00332478 0.000728265 0.000419948 0.00147253 -0.0011674 0.00161622 0.000825752 -0.000105403 -0.000582811 -0.000154098 -0.000560199 8.67051e-05 0.000742282 0.000474931 0.00156558 0.000175078 -0.00111384 0.000384749 -0.000439192 
1579.55 0 0.000693572 -0.0082003 0.00016029 -0.000458121 -0.091992 0.000788286 0.000836295 -0.00273514 0.00131711 0.0450865 0.000113903 0.0431658 -0.00112599 -0.00338914 0.000775235 0.000451778 0.00137092 -0.00114277 0.00150912 0.000843802 -0.000127813 -0.000571082 -0.00016495 -0.000599289 8.76991e-05 0.000740467 0.00048766 0.00156368 0.000164163 -0.00112695 0.000405746 -0.000446565 
1579.9 0 0.000704187 -0.00655911 0.0001542 -0.000465269 -0.0896882 0.000736699 0.00085273 -0.00279101 0.00132776 0.0470571 0.000117805 0.0452749 -0.00113659 -0.00344871 0.000822301 0.000487775 0.00127004 -0.00111719 0.00139876 0.000858999 -0.000149136 -0.000556693 -0.000176298 -0.000640236 8.92621e-05 0.000737235 0.000499898 0.00156236 0.000153834 -0.00113866 0.000425534 -0.000451832 
1580.25 0 0.000714219 -0.00492982 0.000148192 -0.000470534 -0.0873189 0.000682558 0.000870245 -0.00284203 0.00133927 0.0489617 0.000124219 0.0473144 -0.0011465 -0.00350286 0.000868564 0.000528938 0.00117037 -0.00109186 0.00128666 0.000872947 -0.000170807 -0.000540045 -0.000187461 -0.000682182 9.21009e-05 0.000734289 0.000511792 0.00156167 0.000143909 -0.00114893 0.000443801 -0.000454403 
1580.6 0 0.000723835 -0.00331351 0.00014224 -0.000475152 -0.0848859 0.00062439 0.000888611 -0.00288682 0.00135415 0.0507985 0.000131219 0.0492814 -0.00115464 -0.00355196 0.000912649 0.000575132 0.00107122 -0.00106746 0.00117552 0.000886832 -0.000194505 -0.000522367 -0.000197441 -0.000723582 9.62696e-05 0.00073278 0.000522991 0.00156102 0.000134588 -0.00115755 0.000460868 -0.000454882 
1580.95 0 0.000733007 -0.00171081 0.000137367 -0.000480676 -0.0823896 0.000560251 0.000909274 -0.00292282 0.00137204 0.0525647 0.000138709 0.0511754 -0.00115835 -0.00359497 0.000951901 0.000625133 0.000971922 -0.00104296 0.00106554 0.000900515 -0.000220163 -0.000504545 -0.000204964 -0.000763607 0.000100741 0.000732817 0.000533321 0.00155913 0.000125895 -0.00116342 0.000476931 -0.000454422 
1581.3 0 0.000740753 -0.000122676 0.000134726 -0.000486964 -0.0798328 0.000489591 0.000933993 -0.00294867 0.00138967 0.0542585 0.000148474 0.0529968 -0.00115752 -0.00362955 0.000984196 0.000678097 0.000871002 -0.00101775 0.000955822 0.000912772 -0.000246683 -0.000486352 -0.000209943 -0.000802794 0.000105171 0.000733596 0.000542717 0.00155471 0.000116188 -0.0011664 0.000493055 -0.000453389 
1581.65 0 0.000745793 0.0014482 0.000133689 -0.000492642 -0.0772196 0.000412808 0.000961806 -0.00296465 0.00140538 0.0558788 0.000160449 0.0547465 -0.0011537 -0.00365465 0.00101086 0.000733339 0.00076875 -0.000992161 0.000845778 0.000922471 -0.000272404 -0.000467527 -0.000214011 -0.000841659 0.000109991 0.000732833 0.000551432 0.00154672 0.00010459 -0.00116782 0.000510471 -0.000452318 
1582 0 0.00074868 0.00299821 0.000133538 -0.000497062 -0.0745512 0.000331386 0.000989009 -0.00297093 0.00142112 0.0574238 0.000172937 0.0564235 -0.001148 -0.0036717 0.00103403 0.000791078 0.000667576 -0.000965705 0.00073331 0.000927274 -0.000296526 -0.000448093 -0.000218582 -0.00088027 0.000115295 0.000729531 0.000559933 0.00153561 9.22022e-05 -0.00116799 0.000528393 -0.000452104 
1582.35 0 0.000750885 0.00452569 0.000133967 -0.000500188 -0.0718292 0.000248295 0.00101228 -0.00296859 0.00143868 0.0588914 0.000186642 0.0580248 -0.00114241 -0.00368068 0.00105455 0.000852011 0.000569222 -0.00093719 0.000616963 0.000926105 -0.000319135 -0.000427818 -0.000223805 -0.000918501 0.000121167 0.00072428 0.000567608 0.00152281 7.98964e-05 -0.00116669 0.000546028 -0.000452441 
1582.7 0 0.000753048 0.00602914 0.000134117 -0.000501275 -0.0690569 0.000165435 0.00103089 -0.00296083 0.00145871 0.0602818 0.000203609 0.0595502 -0.00113953 -0.00368039 0.00107389 0.000915252 0.000474467 -0.000906188 0.000497448 0.000921715 -0.000340513 -0.00040642 -0.000229553 -0.000956925 0.000128158 0.000717213 0.000574243 0.00150886 6.77037e-05 -0.00116413 0.000563582 -0.00045246 
1583.05 0 0.000754758 0.00750646 0.000133136 -0.000500079 -0.0662362 8.24001e-05 0.00104696 -0.00295112 0.00148231 0.0615963 0.000223412 0.0610003 -0.001141 -0.00367093 0.0010932 0.000980516 0.000382893 -0.000873685 0.000374989 0.000916559 -0.000361188 -0.000384878 -0.000235406 -0.00099645 0.000136063 0.000708768 0.000580873 0.00149399 5.47221e-05 -0.00115944 0.000579708 -0.000452063 
1583.4 0 0.000755241 0.00895702 0.00013157 -0.000497404 -0.0633693 -3.10742e-06 0.00106433 -0.00294073 0.00151025 0.0628353 0.000244363 0.0623735 -0.00114643 -0.00365324 0.00111249 0.00104979 0.000293246 -0.000841768 0.000250998 0.000909943 -0.000382121 -0.000364495 -0.000240455 -0.00103709 0.000144369 0.000699845 0.000587606 0.00147899 3.96567e-05 -0.00115226 0.000592594 -0.000450983 
1583.75 0 0.00075446 0.010381 0.000130146 -0.000494334 -0.0604621 -9.401e-05 0.00108561 -0.00292942 0.00153983 0.0639972 0.000265619 0.0636666 -0.00115638 -0.00362821 0.00113189 0.00112208 0.000206522 -0.000811694 0.000129597 0.000899894 -0.000403016 -0.00034498 -0.000243703 -0.00107772 0.000153094 0.00069116 0.000593519 0.00146357 2.18709e-05 -0.0011437 0.000603092 -0.000448455 
1584.1 0 0.000752562 0.0117781 0.000126773 -0.000491428 -0.0575205 -0.000190864 0.00110981 -0.00291716 0.00156641 0.0650787 0.000286296 0.0648787 -0.00117191 -0.00359646 0.00115109 0.00119265 0.000124328 -0.000782472 1.31937e-05 0.000886601 -0.000423464 -0.000324878 -0.000245966 -0.00111818 0.000162202 0.000682624 0.000597992 0.0014467 1.61561e-06 -0.00113449 0.000612457 -0.000443789 
1584.45 0 0.000749366 0.0131473 0.000120147 -0.000488681 -0.0545497 -0.000291587 0.00113406 -0.00290306 0.00158951 0.0660781 0.000304827 0.0660116 -0.00119131 -0.00355877 0.00116906 0.00125983 4.65189e-05 -0.000751378 -9.917e-05 0.000872402 -0.000443612 -0.000303625 -0.000248741 -0.00115957 0.000171996 0.000673865 0.000601699 0.00142881 -2.06885e-05 -0.00112455 0.00062098 -0.000436839 
1584.8 0 0.000745491 0.0144865 0.00011146 -0.000485843 -0.0515523 -0.000393722 0.00115609 -0.00288594 0.00161144 0.066997 0.00032029 0.0670671 -0.00121208 -0.00351625 0.00118538 0.00132554 -2.9194e-05 -0.000716017 -0.000207719 0.000856684 -0.000463645 -0.000280839 -0.000251688 -0.00120092 0.000182685 0.000665407 0.000605889 0.00141127 -4.50447e-05 -0.00111343 0.000629311 -0.000428285 
1585.15 0 0.000740841 0.0157945 0.000101804 -0.000482939 -0.0485285 -0.000496112 0.00117576 -0.00286778 0.00163292 0.0678368 0.000333253 0.0680456 -0.00123223 -0.00347004 0.00120046 0.00139228 -0.000106323 -0.000677353 -0.000311889 0.000836659 -0.000483933 -0.000256422 -0.000254056 -0.00123943 0.000193754 0.000658172 0.000610089 0.00139453 -7.06848e-05 -0.0011009 0.000638068 -0.000419189 
1585.5 0 0.000734218 0.0170722 9.13915e-05 -0.000480356 -0.0454794 -0.000598485 0.00119374 -0.00285133 0.00165241 0.0685981 0.000343784 0.0689467 -0.00124999 -0.00341904 0.00121374 0.00146207 -0.0001868 -0.000637549 -0.000413668 0.000813208 -0.000503904 -0.000232023 -0.000255177 -0.00127455 0.000204322 0.000652621 0.000613405 0.00137838 -9.54995e-05 -0.00108707 0.000647211 -0.000410566 
1585.85 0 0.00072499 0.0183202 8.04947e-05 -0.000478137 -0.0424091 -0.000698132 0.00120979 -0.00283617 0.00166706 0.0692819 0.00035291 0.0697696 -0.00126548 -0.0033614 0.00122305 0.00153601 -0.000270568 -0.000596141 -0.000516615 0.000789203 -0.000522117 -0.000209199 -0.000254808 -0.00130817 0.000214297 0.000648988 0.000616827 0.00136227 -0.000118453 -0.00107283 0.000655904 -0.000402615 
1586.2 0 0.000712112 0.0195366 6.84556e-05 -0.000475795 -0.0393216 -0.000792066 0.00122277 -0.00282136 0.00167496 0.0698898 0.000361346 0.0705135 -0.00128146 -0.00329859 0.00122781 0.00161395 -0.000356184 -0.000550607 -0.000622433 0.000765481 -0.000537893 -0.000186704 -0.000254122 -0.0013417 0.000225177 0.000647353 0.000621653 0.00134655 -0.000140487 -0.00105879 0.000664044 -0.000394707 
1586.55 0 0.00069453 0.0207199 5.44399e-05 -0.000473142 -0.0362193 -0.000881722 0.00123154 -0.00280833 0.00167719 0.0704233 0.000369244 0.071178 -0.0012967 -0.00323563 0.001229 0.00169354 -0.00044285 -0.000500451 -0.000730724 0.000741881 -0.000552277 -0.000162568 -0.000253885 -0.00137445 0.000237258 0.000646451 0.000628015 0.00133105 -0.00016272 -0.00104435 0.000672251 -0.000386655 
1586.9 0 0.000673462 0.0218697 3.90889e-05 -0.000471054 -0.0331065 -0.000971299 0.00123623 -0.00279775 0.0016748 0.0708819 0.000377105 0.0717619 -0.00130729 -0.00317554 0.00122746 0.00177175 -0.000532213 -0.000447435 -0.000841446 0.000719303 -0.000566398 -0.000136185 -0.000252974 -0.00140533 0.000250493 0.000644417 0.000634664 0.00131458 -0.00018453 -0.00102872 0.000680307 -0.000378222 
1587.25 0 0.000652153 0.0229846 2.26246e-05 -0.000469713 -0.0299896 -0.00106204 0.00123791 -0.00278906 0.00166698 0.0712657 0.000382965 0.0722637 -0.00131258 -0.00311618 0.00122404 0.00184585 -0.000625704 -0.00039136 -0.000953503 0.00069853 -0.000580362 -0.000107231 -0.000250463 -0.00143506 0.00026431 0.000639823 0.000640199 0.00129685 -0.000204896 -0.00101226 0.000687563 -0.000369309 
1587.6 0 0.00063256 0.0240629 4.86953e-06 -0.000467929 -0.026873 -0.00115181 0.00123702 -0.00278252 0.00165366 0.0715774 0.000385962 0.0726838 -0.00131413 -0.00305404 0.00121991 0.00191412 -0.000721344 -0.000330328 -0.00106415 0.000677405 -0.000592862 -7.55152e-05 -0.000246739 -0.00146424 0.000276317 0.000633092 0.000644557 0.00127818 -0.000224606 -0.00099578 0.000692766 -0.000360425 
1587.95 0 0.000614323 0.0251041 -1.32184e-05 -0.000464626 -0.0237597 -0.00123813 0.00123331 -0.00277868 0.00163607 0.0718189 0.000388216 0.0730236 -0.00131382 -0.00298653 0.00121609 0.00197708 -0.000816216 -0.000264097 -0.00117194 0.000653113 -0.000602965 -4.14473e-05 -0.00024248 -0.00149205 0.000285249 0.000626031 0.000647906 0.00125867 -0.000245086 -0.000978096 0.000695134 -0.000353069 
1588.3 0 0.000597039 0.0261087 -3.09531e-05 -0.000459567 -0.0206561 -0.00131942 0.00122723 -0.00277673 0.00161485 0.0719886 0.000393144 0.0732827 -0.00131317 -0.00291199 0.00121258 0.0020359 -0.000909129 -0.000194602 -0.00127735 0.000624801 -0.000611515 -6.44409e-06 -0.000237631 -0.00151789 0.000291541 0.000620407 0.000650776 0.00123895 -0.000265873 -0.000957585 0.000695064 -0.000348509 
1588.65 0 0.000581351 0.0270759 -4.86202e-05 -0.000453417 -0.0175707 -0.00139516 0.00122002 -0.00277665 0.00158927 0.0720846 0.000403323 0.0734607 -0.00131299 -0.00283134 0.00120952 0.00209092 -0.000999072 -0.000124314 -0.00138064 0.000592351 -0.000619283 2.80749e-05 -0.000231739 -0.00154175 0.000296716 0.00061582 0.000654714 0.00121951 -0.000285892 -0.000934234 0.000693745 -0.000346059 
1589 0 0.000568124 0.0280049 -6.61282e-05 -0.000446771 -0.0145082 -0.0014642 0.00121369 -0.00277959 0.00155898 0.0721082 0.000417311 0.0735619 -0.00131418 -0.00274704 0.0012085 0.00214152 -0.00108465 -5.43185e-05 -0.00148189 0.000557695 -0.000626091 6.14587e-05 -0.00022494 -0.00156357 0.000302075 0.00061131 0.000660735 0.00120004 -0.000304124 -0.000908803 0.000692292 -0.000343976 
1589.35 0 0.000556413 0.028895 -8.33166e-05 -0.000439468 -0.0114667 -0.00152465 0.00121012 -0.00278478 0.00152596 0.0720616 0.000431947 0.0735918 -0.00131871 -0.00266024 0.0012109 0.00218875 -0.00116473 1.68546e-05 -0.0015803 0.000524329 -0.00063216 9.43084e-05 -0.000216711 -0.00158342 0.000307362 0.000608412 0.000669151 0.0011804 -0.000319936 -0.000882337 0.000690963 -0.000341035 
1589.7 0 0.000544016 0.0297464 -0.000100967 -0.000431477 -0.00844181 -0.00157802 0.00121057 -0.00279019 0.00149171 0.0719432 0.000444853 0.0735515 -0.00132776 -0.00257229 0.00121675 0.00223645 -0.00124009 9.11861e-05 -0.00167548 0.00049461 -0.000638414 0.000128289 -0.000206925 -0.00160121 0.000311562 0.00060825 0.00067924 0.00115958 -0.00033347 -0.000855716 0.000690386 -0.000336368 
1590.05 0 0.00053062 0.03056 -0.000119775 -0.000423795 -0.00543401 -0.00162733 0.00121488 -0.00279603 0.00145614 0.0717488 0.0004538 0.0734388 -0.00134075 -0.00248356 0.00122556 0.00228713 -0.00131244 0.000170379 -0.0017685 0.000468903 -0.000645137 0.000165079 -0.000197343 -0.0016177 0.000313994 0.000608628 0.000689956 0.00113689 -0.000345586 -0.000829529 0.000692034 -0.000329582 
1590.4 0 0.000517058 0.0313357 -0.000139755 -0.000416737 -0.00245001 -0.00167215 0.00122225 -0.00280302 0.00141892 0.0714807 0.000458483 0.0732548 -0.00135627 -0.00239155 0.00123621 0.00233945 -0.00138126 0.000254276 -0.0018601 0.000444639 -0.000651257 0.000204156 -0.00018866 -0.00163387 0.000314301 0.000606776 0.000700469 0.00111299 -0.000357565 -0.00080341 0.000695729 -0.00032086 
1590.75 0 0.000503461 0.0320717 -0.000160335 -0.000409365 0.000505786 -0.00171137 0.00123195 -0.00280792 0.00137986 0.0711456 0.000459704 0.0730026 -0.00137181 -0.00229453 0.00124791 0.00239077 -0.00144608 0.000340337 -0.00194978 0.000419348 -0.000655448 0.000243171 -0.000180847 -0.00164853 0.000313506 0.000603578 0.000709256 0.00108881 -0.000369966 -0.000776454 0.000699554 -0.000310865 
1591.1 0 0.000489719 0.0327667 -0.000180085 -0.000400642 0.00343386 -0.00174574 0.00124192 -0.00280731 0.00133965 0.0707459 0.000457573 0.0726816 -0.00138496 -0.00219322 0.00126037 0.00243868 -0.00150918 0.000425687 -0.00203652 0.000393072 -0.00065794 0.000281503 -0.00017446 -0.00165932 0.000313247 0.00060129 0.000715749 0.00106432 -0.000382761 -0.000748838 0.000701675 -0.000299953 
1591.45 0 0.000475865 0.0334217 -0.000197824 -0.000391041 0.00633319 -0.00177735 0.0012503 -0.0028014 0.00129849 0.0702806 0.000453998 0.07229 -0.00139627 -0.00208919 0.00127406 0.00248165 -0.00157302 0.000510509 -0.00211971 0.000366202 -0.000660366 0.000320501 -0.000169979 -0.00166588 0.000314068 0.000600567 0.000721167 0.00103895 -0.000395065 -0.000721181 0.000701326 -0.000288054 
1591.8 0 0.000462155 0.0340375 -0.000214221 -0.000381997 0.00919896 -0.0018093 0.00125715 -0.00279089 0.0012556 0.0697504 0.000453159 0.0718285 -0.00140644 -0.00198274 0.00129032 0.00251931 -0.00163639 0.000597239 -0.00219893 0.000338089 -0.000663349 0.000361146 -0.000167203 -0.00166926 0.000315687 0.000599865 0.00072644 0.0010115 -0.000406759 -0.000693519 0.000698821 -0.000276413 
1592.15 0 0.000448761 0.0346138 -0.000229914 -0.000373782 0.012027 -0.00184407 0.00126271 -0.00277582 0.00120902 0.0691579 0.000457779 0.0713008 -0.00141426 -0.00187355 0.00130915 0.00255165 -0.00169571 0.000685518 -0.00227453 0.000309813 -0.000665511 0.000403171 -0.000165134 -0.00166932 0.000318533 0.000597074 0.000730863 0.000981355 -0.000418352 -0.000665458 0.000694981 -0.000266238 
1592.5 0 0.000434801 0.0351491 -0.00024523 -0.000365668 0.0148155 -0.00188094 0.00126606 -0.00275615 0.00115685 0.0685045 0.000466059 0.0707102 -0.001418 -0.00176176 0.00133096 0.00257795 -0.00174843 0.000772252 -0.00234664 0.000283737 -0.000666381 0.000445556 -0.000162533 -0.00166625 0.000322975 0.0005916 0.000733818 0.000949259 -0.000429912 -0.000636524 0.000690045 -0.000256572 
1592.85 0 0.00041852 0.0356419 -0.000260035 -0.000357109 0.0175631 -0.00191856 0.00126602 -0.00273155 0.00109759 0.0677925 0.000474121 0.0700574 -0.00141507 -0.00164702 0.00135703 0.00259796 -0.00179554 0.000853435 -0.00241494 0.000259678 -0.000667591 0.000487419 -0.000158908 -0.00166054 0.000328043 0.000584344 0.000734815 0.000915074 -0.000441103 -0.000606264 0.000683765 -0.000246549 
1593.2 0 0.000399841 0.0360919 -0.000272994 -0.000348138 0.0202654 -0.00195589 0.00126269 -0.00270144 0.00103099 0.0670231 0.000479795 0.0693414 -0.00140477 -0.00152918 0.00138635 0.00261071 -0.00184045 0.000927472 -0.00248026 0.000236072 -0.000670417 0.000529057 -0.000155562 -0.00165196 0.000332129 0.000576334 0.00073352 0.00087808 -0.000451875 -0.000575276 0.000676885 -0.000236214 
1593.55 0 0.000380152 0.0364997 -0.00028365 -0.000339126 0.0229143 -0.00198947 0.00125695 -0.00266649 0.000960348 0.066197 0.000482428 0.0685626 -0.00138981 -0.00140961 0.00141738 0.00261481 -0.0018851 0.000996101 -0.0025445 0.000213079 -0.000674802 0.000571666 -0.000153308 -0.00164008 0.000334459 0.000567392 0.000730082 0.000838739 -0.00046293 -0.000544588 0.000669705 -0.000225104 
1593.9 0 0.000360132 0.0368665 -0.000292679 -0.000330143 0.0255046 -0.0020178 0.00125093 -0.00262899 0.000889243 0.0653154 0.000480589 0.0677255 -0.00137387 -0.00129047 0.00144977 0.0026122 -0.00192921 0.00106113 -0.00260749 0.000192679 -0.000680461 0.000615197 -0.000150479 -0.00162497 0.000335864 0.000556694 0.000724928 0.000798378 -0.000474913 -0.000514722 0.000661726 -0.000212803 
1594.25 0 0.000340563 0.0371939 -0.000300107 -0.000321262 0.0280374 -0.00204357 0.00124677 -0.00259153 0.000817416 0.0643814 0.000472314 0.0668348 -0.00135937 -0.00117198 0.00148348 0.00260628 -0.00197172 0.00112229 -0.00266705 0.000176596 -0.000686269 0.000657949 -0.000146356 -0.00160626 0.00033718 0.000544141 0.000718887 0.000756792 -0.000488199 -0.000486092 0.000653008 -0.000198909 
1594.6 0 0.000322382 0.0374843 -0.000305923 -0.000311433 0.0305159 -0.00206709 0.00124279 -0.0025532 0.000744973 0.0633981 0.000458084 0.0658907 -0.0013463 -0.00105304 0.0015184 0.00259885 -0.00201045 0.00117888 -0.00272216 0.000165395 -0.000690089 0.000697921 -0.000142365 -0.00158411 0.000338483 0.000530062 0.00071211 0.000713281 -0.000502643 -0.000459523 0.00064317 -0.000183884 
1594.95 0 0.000305673 0.0377393 -0.000310662 -0.000299915 0.0329373 -0.00208639 0.00123476 -0.00251027 0.000674172 0.0623686 0.00044089 0.0648912 -0.00133183 -0.000936413 0.0015539 0.00259043 -0.00204428 0.00123218 -0.00277338 0.000158181 -0.000691153 0.000734781 -0.000138992 -0.00156108 0.000339981 0.000514088 0.000704753 0.000668897 -0.000517769 -0.000434512 0.000631904 -0.000168827 
1595.3 0 0.000290424 0.0379584 -0.00031445 -0.000288079 0.0352949 -0.00210115 0.00122164 -0.00246168 0.000605655 0.0612962 0.000423812 0.0638393 -0.00131276 -0.00082633 0.00158983 0.00258032 -0.00207654 0.00128461 -0.00282009 0.000153329 -0.000691069 0.000769621 -0.000136118 -0.00154055 0.000342002 0.000496018 0.000697442 0.00062542 -0.000533497 -0.000410693 0.000619724 -0.00015415 
1595.65 0 0.000275996 0.0381395 -0.000317243 -0.000277151 0.0375842 -0.00211348 0.00120605 -0.00241009 0.000538501 0.0601828 0.000408484 0.0627396 -0.00128881 -0.000722343 0.00162621 0.00256842 -0.00211075 0.00133717 -0.00286129 0.000150552 -0.000690833 0.000803694 -0.000134333 -0.00152322 0.000344982 0.000476813 0.000690583 0.000582547 -0.000549846 -0.000389539 0.000607352 -0.000139479 
1596 0 0.000261886 0.0382803 -0.000319909 -0.000265795 0.0398055 -0.00212648 0.0011899 -0.00235973 0.000471214 0.0590264 0.0003942 0.0615943 -0.00126078 -0.000620122 0.00166212 0.00255511 -0.00214705 0.00138883 -0.00289759 0.000150935 -0.000689845 0.000837063 -0.000133822 -0.00150634 0.000348768 0.000457596 0.000683146 0.000539705 -0.000566846 -0.000371849 0.000595056 -0.000124408 
1596.35 0 0.000247962 0.0383799 -0.000323098 -0.000251713 0.0419611 -0.0021413 0.00117284 -0.00231207 0.000403385 0.0578226 0.000378699 0.060403 -0.001229 -0.000517025 0.00169683 0.00254065 -0.00218342 0.00143701 -0.00292964 0.000156576 -0.000688522 0.00086818 -0.000134371 -0.00148765 0.000352178 0.000439116 0.000673216 0.000497023 -0.000583701 -0.000356811 0.000581914 -0.000108747 
1596.7 0 0.000233698 0.0384389 -0.000327114 -0.000234632 0.0440498 -0.0021574 0.00115543 -0.00226464 0.000337203 0.0565679 0.000359435 0.0591657 -0.00119345 -0.000413476 0.00173046 0.00252599 -0.00221812 0.00148108 -0.00295763 0.000168429 -0.000687317 0.000897181 -0.000135668 -0.00146802 0.000353702 0.000421694 0.000660027 0.000453578 -0.00059862 -0.00034345 0.000566881 -9.30421e-05 
1597.05 0 0.000217278 0.0384596 -0.000331493 -0.000215709 0.0460674 -0.00217469 0.00113854 -0.00221528 0.000272332 0.0552636 0.000335894 0.0578842 -0.00115259 -0.000310336 0.00176216 0.00251086 -0.00225106 0.00152217 -0.00298266 0.000183332 -0.000685478 0.000925304 -0.000137359 -0.00144937 0.00035336 0.000404722 0.000644151 0.000407838 -0.000611266 -0.000330788 0.000550796 -7.8486e-05 
1597.4 0 0.000197066 0.0384445 -0.000335348 -0.00019571 0.0480104 -0.00219522 0.00112144 -0.00216339 0.000204386 0.0539165 0.000308004 0.0565618 -0.00110644 -0.000207852 0.00179169 0.00249147 -0.00228354 0.00155973 -0.00300554 0.000197062 -0.000682631 0.00095301 -0.000139976 -0.00143113 0.000352252 0.000386659 0.000626809 0.000360301 -0.000622181 -0.000318068 0.000534625 -6.50822e-05 
1597.75 0 0.00017387 0.0383942 -0.000338669 -0.000174937 0.0498799 -0.0022189 0.00110234 -0.00211096 0.00013077 0.052532 0.000274614 0.0552019 -0.00105771 -0.000106927 0.00182171 0.00246369 -0.00231576 0.00159224 -0.00302545 0.000207672 -0.000679581 0.000980007 -0.000144344 -0.00141112 0.000350877 0.000366374 0.000608841 0.000312623 -0.000631626 -0.00030525 0.00051806 -5.19934e-05 
1598.1 0 0.000148917 0.038308 -0.000341518 -0.0001539 0.051679 -0.00224089 0.00108159 -0.00206128 5.30822e-05 0.0511115 0.000235655 0.0538069 -0.0010097 -9.59139e-06 0.00185418 0.00242674 -0.00234729 0.00161902 -0.00304092 0.000216762 -0.000677684 0.00100472 -0.000150912 -0.00138759 0.000349401 0.000344141 0.000590768 0.000265788 -0.00064031 -0.000292561 0.000500495 -3.96949e-05 
1598.45 0 0.00012212 0.0381859 -0.000344043 -0.000133716 0.0534103 -0.00225756 0.00106252 -0.00201365 -2.55816e-05 0.0496548 0.000193503 0.0523775 -0.000964089 8.21609e-05 0.00188731 0.00238566 -0.00237885 0.00164035 -0.00305043 0.000226592 -0.000676096 0.00102552 -0.00015911 -0.00136018 0.000347598 0.00032144 0.00057403 0.000219042 -0.000648973 -0.00027974 0.000482031 -2.841e-05 
1598.8 0 9.34968e-05 0.0380294 -0.000346544 -0.000115881 0.0550744 -0.00226798 0.00104754 -0.0019657 -0.000105507 0.0481635 0.000150072 0.0509143 -0.000919857 0.000169457 0.00191866 0.00234594 -0.00241088 0.00165777 -0.0030544 0.0002354 -0.000673275 0.00104317 -0.00016746 -0.00133021 0.000345703 0.000300006 0.000559498 0.000170529 -0.000656936 -0.000266728 0.00046416 -1.73949e-05 
1599.15 0 6.30549e-05 0.0378407 -0.000348724 -9.99247e-05 0.0566687 -0.0022712 0.0010369 -0.00191782 -0.000188657 0.0466427 0.000105481 0.0494181 -0.000874644 0.000255534 0.00194736 0.00230806 -0.00244205 0.00167243 -0.00305396 0.00023981 -0.000669435 0.00105981 -0.000176167 -0.001298 0.000344499 0.000279452 0.000545898 0.000121448 -0.000663769 -0.000253832 0.000447539 -5.87592e-06 
1599.5 0 3.01231e-05 0.0376207 -0.000349819 -8.29473e-05 0.0581876 -0.00226777 0.00102859 -0.00186986 -0.00027444 0.0450981 5.95598e-05 0.0478918 -0.000827659 0.000340434 0.00197445 0.00226896 -0.00246942 0.00168355 -0.00304668 0.000239551 -0.000666088 0.00107633 -0.000186779 -0.00126267 0.000345188 0.000257377 0.000531813 7.51229e-05 -0.000669554 -0.000241338 0.000431636 6.81696e-06 
1599.85 0 -5.30495e-06 0.0373685 -0.000350305 -6.40532e-05 0.0596268 -0.00225894 0.00101963 -0.00181888 -0.000361572 0.0435328 1.04877e-05 0.0463407 -0.000779615 0.0004206 0.00200116 0.00222369 -0.00249117 0.00169046 -0.00302966 0.000236339 -0.000664357 0.00109181 -0.000199185 -0.00122491 0.000348081 0.000232983 0.000517243 3.13919e-05 -0.000674547 -0.000228567 0.000415913 2.03637e-05 
1600.2 0 -4.26096e-05 0.0370828 -0.000350781 -4.49215e-05 0.0609882 -0.00224457 0.00100836 -0.00176263 -0.000449032 0.041949 -4.3882e-05 0.04477 -0.000731484 0.000494278 0.00202728 0.0021676 -0.0025088 0.00169312 -0.00300543 0.000230629 -0.000663373 0.001106 -0.000211909 -0.00118509 0.000351541 0.000208266 0.000502585 -1.179e-05 -0.000678848 -0.000215219 0.000399438 3.41305e-05 
1600.55 0 -8.15258e-05 0.0367661 -0.000351307 -2.68483e-05 0.0622762 -0.00222489 0.000995375 -0.00170307 -0.000536302 0.0403458 -0.000103388 0.0431824 -0.000684582 0.000561986 0.00205128 0.0021003 -0.00252464 0.00169258 -0.0029793 0.000223217 -0.000661881 0.00111962 -0.000223563 -0.00114246 0.00035405 0.000185625 0.000487989 -5.44555e-05 -0.000682254 -0.000201115 0.0003821 4.70799e-05 
1600.9 0 -0.000122091 0.0364224 -0.000351933 -9.86964e-06 0.0634894 -0.00220045 0.000982761 -0.00164311 -0.00062463 0.038721 -0.000167053 0.0415799 -0.000639725 0.000625512 0.00207101 0.00202492 -0.00254032 0.00169006 -0.00295226 0.000216612 -0.000660446 0.0011322 -0.000233565 -0.00109883 0.000355342 0.000165822 0.000472617 -9.53669e-05 -0.000684439 -0.00018583 0.000365359 5.90999e-05 
1601.25 0 -0.000163425 0.0360516 -0.000352456 6.50139e-06 0.0646243 -0.002171 0.000972325 -0.00158338 -0.000715814 0.0370767 -0.000234553 0.0399634 -0.00059687 0.000687402 0.00208585 0.0019452 -0.00255556 0.00168565 -0.00292063 0.000212556 -0.000660426 0.00114319 -0.000242105 -0.00105601 0.00035565 0.00014838 0.00045573 -0.000134818 -0.000685347 -0.000169756 0.00035004 7.13436e-05 
1601.6 0 -0.000203527 0.035652 -0.00035248 2.24415e-05 0.0656813 -0.00213414 0.000964579 -0.00152359 -0.000809477 0.0354178 -0.00030516 0.0383334 -0.000556434 0.000750263 0.0020949 0.00186448 -0.00256914 0.00167745 -0.00288216 0.000209151 -0.000661742 0.00115264 -0.000249948 -0.00101371 0.000355014 0.000131948 0.000437715 -0.000174027 -0.000685285 -0.000153495 0.000336267 8.37117e-05 
1601.95 0 -0.000241842 0.0352244 -0.00035263 3.90172e-05 0.0666638 -0.00208775 0.000958832 -0.00146259 -0.000903283 0.0337471 -0.000376218 0.0366926 -0.000518513 0.000815594 0.0020964 0.00178349 -0.00257973 0.00166499 -0.00283801 0.000205572 -0.000662495 0.00116045 -0.000258349 -0.000971235 0.00035372 0.000115959 0.000418488 -0.00021287 -0.000683301 -0.000137177 0.000324282 9.55215e-05 
1602.3 0 -0.000279179 0.0347704 -0.000353502 5.67602e-05 0.0675744 -0.00203333 0.000954828 -0.00140033 -0.000994864 0.0320655 -0.000445423 0.0350418 -0.000481444 0.000882149 0.00209014 0.00170112 -0.00258641 0.00165158 -0.00279051 0.000204202 -0.000661815 0.00116719 -0.000268156 -0.000927961 0.000352395 0.000101666 0.000398016 -0.000250152 -0.000678933 -0.00011951 0.000313263 0.000105452 
1602.65 0 -0.000316495 0.0342906 -0.000354125 7.38527e-05 0.0684153 -0.00197409 0.000954174 -0.00133942 -0.00108354 0.0303734 -0.000511388 0.0333794 -0.000443502 0.000949178 0.00207654 0.00161791 -0.00259042 0.00163893 -0.00274075 0.000206802 -0.000660912 0.00117232 -0.000279266 -0.000883125 0.000350194 8.83872e-05 0.000376462 -0.000286013 -0.000674139 -9.92633e-05 0.000302132 0.000111707 
1603 0 -0.000353422 0.0337851 -0.000354014 8.93534e-05 0.0691856 -0.00191195 0.000958048 -0.00128116 -0.0011699 0.0286696 -0.000572381 0.0317055 -0.000404703 0.00101725 0.00205635 0.00153531 -0.0025936 0.00162548 -0.00268945 0.000214093 -0.000660212 0.00117441 -0.000291379 -0.00083646 0.000346113 7.38011e-05 0.000354102 -0.00032164 -0.000669886 -7.69011e-05 0.00029108 0.000113828 
1603.35 0 -0.000388826 0.0332535 -0.000353396 0.000104212 0.0698829 -0.00184603 0.000964016 -0.00122409 -0.00125355 0.0269532 -0.000626946 0.0300231 -0.000363332 0.00108402 0.00203125 0.00145451 -0.00259587 0.0016104 -0.00263651 0.000225749 -0.000659013 0.00117291 -0.000304219 -0.000788964 0.000339948 5.78381e-05 0.00033212 -0.000356899 -0.000665581 -5.31935e-05 0.000280446 0.00011255 
1603.7 0 -0.000422789 0.0326957 -0.00035096 0.000118724 0.0705065 -0.00177652 0.000969196 -0.00116631 -0.00133277 0.0252267 -0.0006739 0.0283336 -0.000317548 0.00114609 0.00200356 0.0013782 -0.00259688 0.0015932 -0.00258122 0.000239446 -0.000657335 0.00116806 -0.000317561 -0.000741894 0.000331314 4.23821e-05 0.000310899 -0.000391391 -0.000661028 -2.91403e-05 0.000270161 0.000109109 
1604.05 0 -0.000455539 0.0321128 -0.000346845 0.000132608 0.0710537 -0.00170617 0.00097301 -0.00110877 -0.00140612 0.0234938 -0.000712699 0.0266366 -0.000269582 0.00120184 0.00197547 0.00130784 -0.00259745 0.00157367 -0.00252467 0.000252997 -0.000655373 0.0011604 -0.000330763 -0.000695776 0.000320869 2.79964e-05 0.000289398 -0.000424778 -0.000655494 -5.5818e-06 0.000260341 0.000104295 
1604.4 0 -0.000487596 0.0315068 -0.000343256 0.000144834 0.0715206 -0.00163744 0.000975015 -0.00105465 -0.00147557 0.0217579 -0.000746242 0.0249325 -0.000220366 0.00125308 0.00194808 0.00124114 -0.00259805 0.00155293 -0.00246881 0.000266131 -0.000653061 0.00114926 -0.000342142 -0.000651065 0.000309824 1.42809e-05 0.000267462 -0.000456847 -0.000648722 1.7543e-05 0.000250542 9.82103e-05 
1604.75 0 -0.000519695 0.0308798 -0.000340413 0.000155102 0.071905 -0.00156981 0.000973526 -0.00100504 -0.0015434 0.0200231 -0.000778578 0.0232242 -0.000168159 0.00130426 0.00192116 0.00117564 -0.00259707 0.00153086 -0.00241516 0.000279935 -0.000650164 0.00113368 -0.000351673 -0.000607331 0.000297725 7.15086e-07 0.000244963 -0.000487478 -0.000641359 4.07746e-05 0.00024042 9.16848e-05 
1605.1 0 -0.000551327 0.030233 -0.000337837 0.000164001 0.0722074 -0.00149955 0.000968767 -0.000957825 -0.00160783 0.0182925 -0.00081142 0.0215165 -0.000112855 0.00135678 0.00189389 0.00111258 -0.00259466 0.00150711 -0.00236406 0.000296276 -0.000646532 0.00111389 -0.000360802 -0.000563354 0.000285018 -1.27244e-05 0.000221037 -0.00051565 -0.000633927 6.48798e-05 0.000229863 8.59822e-05 
1605.45 0 -0.00058192 0.0295667 -0.00033571 0.00017169 0.0724307 -0.00142215 0.000963677 -0.000909902 -0.00166564 0.0165667 -0.00084456 0.0198122 -5.61228e-05 0.00141083 0.00186473 0.00105529 -0.00259274 0.00148136 -0.00231535 0.000315807 -0.000642144 0.00109162 -0.000370436 -0.000518738 0.000272598 -2.51176e-05 0.000196045 -0.000540964 -0.000626138 8.96767e-05 0.000218602 8.12975e-05 
1605.8 0 -0.000611795 0.0288825 -0.000333982 0.000179035 0.0725776 -0.00133685 0.000959171 -0.000860629 -0.00171695 0.0148452 -0.000875442 0.018111 9.30142e-07 0.0014672 0.0018312 0.00100525 -0.00259017 0.00145407 -0.0022687 0.000338033 -0.000636599 0.00106918 -0.000380487 -0.000473837 0.000260421 -3.65158e-05 0.000170805 -0.000564026 -0.000616962 0.000114859 0.000206675 7.77201e-05 
1606.15 0 -0.000640647 0.0281832 -0.000331643 0.000186238 0.0726485 -0.0012461 0.00095335 -0.000812187 -0.00176394 0.0131289 -0.000901769 0.0164125 5.82698e-05 0.00152522 0.00179188 0.000962468 -0.00258498 0.00142461 -0.00222384 0.000362405 -0.000629034 0.00104755 -0.000391348 -0.000429989 0.000248563 -4.79417e-05 0.000145642 -0.000586553 -0.000607278 0.000140438 0.000194283 7.55882e-05 
1606.5 0 -0.0006678 0.0274709 -0.000328381 0.000191934 0.0726431 -0.00115207 0.000944838 -0.000764656 -0.00180661 0.0114225 -0.00092374 0.0147189 0.000115611 0.00158523 0.00174725 0.000926849 -0.00257565 0.0013909 -0.00218141 0.0003879 -0.000619635 0.00102582 -0.00040293 -0.000388781 0.000236962 -5.9126e-05 0.000119915 -0.000610412 -0.00059852 0.000165546 0.000181551 7.49531e-05 
1606.85 0 -0.000692524 0.0267462 -0.000324879 0.00019531 0.0725627 -0.00105454 0.0009342 -0.000713823 -0.00184429 0.00973083 -0.000942413 0.0130337 0.000173727 0.00164821 0.00169959 0.000898117 -0.00256017 0.00135287 -0.00214023 0.00041321 -0.000609772 0.00100282 -0.000414376 -0.000349957 0.000225167 -6.94608e-05 9.25312e-05 -0.000635704 -0.000592124 0.000189292 0.000167657 7.53522e-05 
1607.2 0 -0.000713742 0.0260092 -0.000321064 0.000196876 0.0724087 -0.000951569 0.000923632 -0.000656671 -0.00187688 0.00805543 -0.000957259 0.0113598 0.000233226 0.00171389 0.00165152 0.000876641 -0.0025387 0.00131094 -0.00209717 0.000437922 -0.000599389 0.000978111 -0.000425766 -0.000312095 0.00021273 -7.86881e-05 6.33882e-05 -0.000661819 -0.000588671 0.000212475 0.00015136 7.60729e-05 
1607.55 0 -0.000730414 0.0252599 -0.000316827 0.000198225 0.072183 -0.00084119 0.00091417 -0.000595187 -0.00190254 0.00639692 -0.000966778 0.00969822 0.000293197 0.00178204 0.00160425 0.000861855 -0.00251329 0.00126567 -0.00204998 0.000461942 -0.000587027 0.00095182 -0.000437616 -0.000273457 0.000199053 -8.65931e-05 3.32119e-05 -0.000688487 -0.000586997 0.000235486 0.000132919 7.71885e-05 
1607.9 0 -0.000742917 0.0244989 -0.000312826 0.000201427 0.0718867 -0.000723953 0.000905817 -0.000533591 -0.00191814 0.00475531 -0.000970793 0.00804869 0.000353102 0.00185064 0.00155778 0.000851033 -0.00248428 0.0012188 -0.0019992 0.000484907 -0.000572147 0.000924037 -0.000449329 -0.000233055 0.00018424 -9.24632e-05 2.48186e-06 -0.000715553 -0.000585449 0.000257837 0.000112631 7.91652e-05 
1608.25 0 -0.000752047 0.0237263 -0.000309787 0.000206163 0.0715207 -0.00060362 0.000898406 -0.00047461 -0.0019232 0.00313237 -0.00097255 0.00641035 0.000412656 0.00191669 0.00151111 0.000841417 -0.00245183 0.00117213 -0.00194786 0.000506024 -0.000555105 0.000894347 -0.000459904 -0.00019142 0.000169754 -9.64317e-05 -2.84001e-05 -0.000742534 -0.000583253 0.000279941 9.05806e-05 8.1409e-05 
1608.6 0 -0.000759318 0.0229421 -0.000308191 0.000210652 0.071089 -0.000483647 0.000890336 -0.000418679 -0.00192002 0.00153264 -0.000975984 0.00478446 0.000470456 0.00198021 0.00146315 0.000829938 -0.00241787 0.00112676 -0.00189781 0.000524224 -0.000536537 0.000862201 -0.000469866 -0.000149025 0.000155875 -9.97714e-05 -5.893e-05 -0.000767895 -0.000579914 0.000301893 6.73364e-05 8.32424e-05 
1608.95 0 -0.000765614 0.0221482 -0.000308505 0.000214535 0.0705944 -0.000365849 0.000879655 -0.000366414 -0.00190957 -4.02136e-05 -0.000982468 0.00317498 0.000527065 0.0020423 0.00141421 0.000814069 -0.00238392 0.00108307 -0.00184794 0.000540091 -0.000517341 0.00082726 -0.000480332 -0.000106841 0.00014123 -0.000103534 -8.82176e-05 -0.000790819 -0.000574448 0.000323752 4.32479e-05 8.54923e-05 
1609.3 0 -0.000770232 0.0213467 -0.000309979 0.000218594 0.0700375 -0.000250155 0.000866335 -0.000319341 -0.00189309 -0.00158524 -0.000990427 0.00158622 0.000585256 0.00210278 0.00136497 0.000793838 -0.00235163 0.0010392 -0.00179772 0.000557062 -0.000498927 0.000789679 -0.00049165 -6.63479e-05 0.000124891 -0.000108366 -0.000115773 -0.000811677 -0.000566096 0.000346508 1.86893e-05 8.92599e-05 
1609.65 0 -0.000773297 0.020538 -0.000311817 0.000223526 0.0694202 -0.000136907 0.000852083 -0.000275383 -0.00187391 -0.00310255 -0.000997032 2.03713e-05 0.00064482 0.00216201 0.00131512 0.000770319 -0.00232192 0.000992562 -0.00174827 0.000578043 -0.000482086 0.000749658 -0.000503264 -2.83513e-05 0.000107655 -0.000113803 -0.00014174 -0.000830719 -0.000554821 0.000370513 -5.29548e-06 9.50155e-05 
1610 0 -0.000775442 0.0197221 -0.000314248 0.00022928 0.0687468 -2.71889e-05 0.000837065 -0.000229515 -0.00185403 -0.00459169 -0.000999713 -0.00152331 0.000703697 0.00222038 0.00126345 0.00074437 -0.00229283 0.00094359 -0.00170005 0.00060215 -0.000465622 0.000708981 -0.000514517 7.35651e-06 9.06461e-05 -0.000118782 -0.000166763 -0.000848694 -0.000541512 0.000395304 -2.85007e-05 0.000103212 
1610.35 0 -0.000777101 0.0188998 -0.000317148 0.000235457 0.0680201 7.7446e-05 0.000820168 -0.000182183 -0.00183242 -0.00605335 -0.000997602 -0.00304556 0.000760985 0.00227661 0.00120936 0.000717132 -0.0022612 0.000894706 -0.00165346 0.000626345 -0.000447806 0.000669426 -0.000525524 4.15905e-05 7.44211e-05 -0.000122832 -0.000191282 -0.000866592 -0.00052741 0.000420554 -5.15983e-05 0.000114082 
1610.7 0 -0.000778108 0.0180715 -0.0003204 0.00024149 0.0672401 0.000176233 0.000801185 -0.000137032 -0.00180794 -0.0074892 -0.000992275 -0.00454677 0.000817782 0.00232977 0.00115223 0.000689584 -0.00222533 0.000848526 -0.00160873 0.000648437 -0.00042863 0.000631036 -0.000536322 7.39798e-05 5.87632e-05 -0.000125933 -0.00021596 -0.000884227 -0.000512023 0.000446538 -7.46762e-05 0.00012676 
1611.05 0 -0.000777722 0.017238 -0.000322941 0.000247029 0.0664051 0.00027175 0.000779943 -9.54617e-05 -0.00178038 -0.00889771 -0.000985281 -0.00602794 0.000875462 0.00238187 0.00109218 0.000661725 -0.0021847 0.00080681 -0.00156306 0.000668422 -0.000409363 0.000593435 -0.000546462 0.000104395 4.36333e-05 -0.000129384 -0.000241844 -0.000901431 -0.000495533 0.000472948 -9.68562e-05 0.000140544 
1611.4 0 -0.000776067 0.0164015 -0.000323504 0.00025252 0.0655129 0.000365713 0.000754788 -5.71929e-05 -0.0017495 -0.0102759 -0.000977569 -0.00748653 0.000932331 0.00243309 0.00103075 0.000632594 -0.00213884 0.000767595 -0.00151293 0.000688086 -0.000390897 0.000555997 -0.000554812 0.000134038 2.93526e-05 -0.000134245 -0.000268554 -0.000918434 -0.000479608 0.000498863 -0.000117357 0.000154407 
1611.75 0 -0.000772619 0.0155635 -0.000322874 0.000257683 0.0645622 0.000456604 0.000725323 -2.04728e-05 -0.00171501 -0.0116221 -0.000968326 -0.00891725 0.000986187 0.00247906 0.000968934 0.000600681 -0.00208818 0.000728012 -0.00145707 0.000708337 -0.000373428 0.000518886 -0.00056097 0.000163353 1.57152e-05 -0.000139434 -0.000295032 -0.000934459 -0.000463345 0.000523516 -0.000136115 0.000167206 
1612.1 0 -0.000766901 0.014724 -0.000322827 0.000261235 0.0635555 0.000543286 0.000694927 1.71956e-05 -0.00167622 -0.0129376 -0.000955284 -0.0103168 0.00103701 0.00251814 0.000907356 0.000565348 -0.00203289 0.000690189 -0.00139658 0.000726891 -0.000356127 0.000483698 -0.000565191 0.00019262 2.80992e-06 -0.000144156 -0.000321032 -0.000949748 -0.000444418 0.000547025 -0.000153447 0.000177841 
1612.45 0 -0.000759642 0.013884 -0.000324057 0.000263336 0.0624973 0.000624755 0.000667517 5.65415e-05 -0.00163406 -0.0142247 -0.000937334 -0.0116848 0.00108618 0.00255405 0.000847013 0.00052853 -0.0019719 0.000656615 -0.00133481 0.000739551 -0.000337451 0.000451712 -0.000567526 0.000221269 -9.40957e-06 -0.00014819 -0.000346815 -0.000964981 -0.000423646 0.000570514 -0.000169821 0.0001866 
1612.8 0 -0.000751852 0.0130451 -0.000325455 0.00026542 0.0613902 0.000700629 0.000644592 9.73189e-05 -0.00159047 -0.015483 -0.000915488 -0.0130223 0.00113288 0.00258899 0.000789916 0.000492997 -0.00190499 0.000624757 -0.0012739 0.000742532 -0.000317609 0.000423303 -0.000567823 0.000248224 -2.09364e-05 -0.000151051 -0.000371979 -0.000978714 -0.000403961 0.000594733 -0.000186229 0.000195223 
1613.15 0 -0.000744229 0.0122079 -0.000326792 0.000267581 0.0602355 0.000771694 0.000627304 0.000139977 -0.00154748 -0.0167104 -0.000891886 -0.0143284 0.00117374 0.00262159 0.000738685 0.000460029 -0.00183388 0.000590811 -0.00121273 0.000735063 -0.000297785 0.000398225 -0.000566362 0.000274301 -3.16458e-05 -0.000152998 -0.00039717 -0.000990295 -0.000386665 0.000619202 -0.000203676 0.00020509 
1613.5 0 -0.00073719 0.0113727 -0.000328371 0.000268955 0.0590372 0.000838442 0.000615751 0.000185051 -0.00150564 -0.0179051 -0.000868331 -0.0155983 0.0012066 0.00265269 0.000695856 0.00042923 -0.00176114 0.00055366 -0.00115082 0.000719797 -0.000278109 0.000376109 -0.000563962 0.000300082 -4.15404e-05 -0.000154477 -0.000422875 -0.00100122 -0.000371577 0.000642828 -0.000221741 0.000216387 
1613.85 0 -0.000731399 0.0105403 -0.00032991 0.000270173 0.0577978 0.00090041 0.000608036 0.000233584 -0.00146338 -0.0190663 -0.000847214 -0.0168297 0.00123145 0.00268569 0.000660702 0.000399656 -0.00168722 0.000513846 -0.00108952 0.000698526 -0.000259069 0.000356755 -0.000560436 0.000325149 -5.08814e-05 -0.000155065 -0.00044835 -0.00101208 -0.000358108 0.000665077 -0.00023976 0.000228072 
1614.2 0 -0.000726141 0.00971068 -0.000331302 0.000271781 0.0565168 0.00095708 0.000602342 0.000287361 -0.00142011 -0.0201944 -0.000828951 -0.018025 0.00125064 0.00272168 0.000628952 0.000370825 -0.00161166 0.00047288 -0.00102867 0.000671803 -0.000241743 0.000339737 -0.000555569 0.000349515 -5.94463e-05 -0.000155089 -0.000473496 -0.00102209 -0.00034534 0.000686532 -0.000257498 0.00023926 
1614.55 0 -0.000720311 0.0088849 -0.000331597 0.000272643 0.0551945 0.00101026 0.000597347 0.000347919 -0.0013766 -0.0212893 -0.000809454 -0.019185 0.00126715 0.00275787 0.00059747 0.000341837 -0.00153699 0.000433533 -0.000967183 0.000640912 -0.000225606 0.000323605 -0.000549392 0.000372692 -6.64534e-05 -0.000156412 -0.000497706 -0.00103084 -0.000333132 0.000706942 -0.000274706 0.000249261 
1614.9 0 -0.000714852 0.00806395 -0.000329195 0.000271586 0.0538335 0.00106095 0.000591977 0.00041628 -0.00133258 -0.0223492 -0.000783706 -0.0203079 0.00128172 0.00279176 0.000566688 0.000312144 -0.00146633 0.000399828 -0.000905724 0.000607222 -0.000208625 0.000307914 -0.000541544 0.00039431 -7.10022e-05 -0.000159876 -0.000519697 -0.00103886 -0.000321749 0.000725975 -0.00029113 0.000257784 
1615.25 0 -0.000710315 0.00724757 -0.000324813 0.000269591 0.0524364 0.00110681 0.000585226 0.000491385 -0.00128727 -0.0233737 -0.000749993 -0.0213944 0.00129354 0.00282293 0.000538808 0.000283266 -0.00139987 0.000373819 -0.000845203 0.00057194 -0.000189343 0.000293397 -0.000531551 0.000415293 -7.309e-05 -0.000164518 -0.000540328 -0.00104609 -0.000311094 0.000743962 -0.00030668 0.000265277 
1615.6 0 -0.0007058 0.00643524 -0.000320562 0.000268378 0.0510041 0.00114548 0.00057598 0.000570281 -0.00124178 -0.0243636 -0.000708808 -0.022447 0.00130297 0.00284918 0.000515818 0.000255935 -0.00133604 0.000354195 -0.000783794 0.000536747 -0.000168193 0.00028041 -0.000520386 0.000436909 -7.33341e-05 -0.000169317 -0.000560173 -0.00105094 -0.00030103 0.000760727 -0.00032119 0.000272901 
1615.95 0 -0.000701109 0.00562776 -0.000317488 0.000267946 0.0495355 0.00117723 0.000563328 0.000651112 -0.00119748 -0.02532 -0.000662709 -0.0234651 0.00131091 0.00286707 0.000497722 0.000227921 -0.00127309 0.000337174 -0.000720058 0.000502414 -0.000147553 0.00026833 -0.000509617 0.000459039 -7.22425e-05 -0.000174011 -0.000578126 -0.00105344 -0.000292129 0.000776085 -0.000334398 0.000281057 
1616.3 0 -0.00069648 0.00482675 -0.000315846 0.000268103 0.0480293 0.00120391 0.000548481 0.000733286 -0.00115591 -0.0262422 -0.000614898 -0.0244455 0.00131689 0.00287613 0.000481854 0.000196123 -0.00121006 0.000320294 -0.000655933 0.000469471 -0.000129092 0.000256476 -0.00049873 0.000480695 -7.07482e-05 -0.000178237 -0.000593795 -0.0010555 -0.000282902 0.000789963 -0.000347219 0.000289058 
1616.65 0 -0.000690901 0.00403338 -0.000315241 0.000269716 0.046486 0.00122733 0.000533574 0.000814876 -0.00111969 -0.0271277 -0.000564924 -0.0253866 0.0013196 0.00287948 0.00046676 0.000159964 -0.00114477 0.000305627 -0.000594768 0.000438439 -0.000111328 0.00024465 -0.000487242 0.000502382 -6.93939e-05 -0.00018127 -0.000607566 -0.00105815 -0.000271448 0.000801548 -0.000361558 0.000296784 
1617 0 -0.000684246 0.00324871 -0.000314749 0.000272767 0.0449091 0.00124769 0.000518236 0.000893143 -0.00108901 -0.0279756 -0.000510703 -0.0262884 0.00131908 0.00288111 0.000453395 0.000120462 -0.0010746 0.000295513 -0.000537864 0.000409388 -9.22958e-05 0.000233449 -0.000476016 0.000523829 -6.80367e-05 -0.00018358 -0.000620182 -0.00106098 -0.000258167 0.000811828 -0.000377306 0.0003039 
1617.35 0 -0.000676502 0.00247464 -0.000313314 0.000276265 0.0433036 0.00126322 0.000500468 0.000966804 -0.00106184 -0.0287829 -0.000452202 -0.0271508 0.00131645 0.00288362 0.000443193 7.75812e-05 -0.00100028 0.000289083 -0.000483019 0.000382132 -7.26505e-05 0.000224067 -0.000465389 0.000544157 -6.67001e-05 -0.000185874 -0.000632096 -0.00106301 -0.000245572 0.000822745 -0.000392331 0.000309938 
1617.7 0 -0.00066715 0.00171237 -0.00030988 0.000279855 0.0416764 0.00127484 0.000478972 0.00103714 -0.00103593 -0.029547 -0.000391728 -0.0279757 0.0013111 0.00288697 0.000437487 3.09133e-05 -0.000924296 0.000282884 -0.000427133 0.000356602 -5.41213e-05 0.000216216 -0.000455164 0.000564838 -6.55937e-05 -0.000188483 -0.000642963 -0.00106366 -0.000236493 0.00083443 -0.0004058 0.000314836 
1618.05 0 -0.000657369 0.00096212 -0.000304526 0.000283066 0.0400327 0.00128485 0.000454084 0.00110613 -0.00100924 -0.0302681 -0.000332902 -0.0287656 0.0013012 0.00288902 0.000437945 -1.98403e-05 -0.000848209 0.000274331 -0.000369567 0.000332703 -3.80483e-05 0.000208378 -0.000445654 0.000586425 -6.43605e-05 -0.000192304 -0.000652513 -0.00106346 -0.000230222 0.000845575 -0.000418954 0.000318901 
1618.4 0 -0.000647394 0.000223194 -0.000298522 0.000285038 0.0383732 0.00129332 0.00042727 0.00117324 -0.000980791 -0.0309483 -0.000278185 -0.0295202 0.00128833 0.00288927 0.000445724 -7.49872e-05 -0.000772126 0.000265474 -0.00031133 0.00031024 -2.47477e-05 0.000199943 -0.000437281 0.000607624 -6.32953e-05 -0.000197453 -0.00066055 -0.00106307 -0.00022343 0.000855085 -0.000432202 0.000322906 
1618.75 0 -0.000635373 -0.000506558 -0.000292343 0.000286308 0.0366988 0.00130207 0.000399786 0.00123592 -0.00095087 -0.0315916 -0.000226564 -0.030237 0.00127798 0.00288999 0.000460895 -0.000133886 -0.000696861 0.000259171 -0.000251626 0.000288335 -1.39273e-05 0.000190799 -0.000429282 0.0006269 -6.34285e-05 -0.000201872 -0.000666967 -0.00106193 -0.00021476 0.000862496 -0.000444142 0.000328013 
1619.1 0 -0.000620729 -0.00122703 -0.0002851 0.000288098 0.0350121 0.00131206 0.000372113 0.00129469 -0.000921344 -0.0322012 -0.0001765 -0.030915 0.00127435 0.00289131 0.000482391 -0.000193631 -0.000623861 0.000253761 -0.000188708 0.00026489 -4.99332e-06 0.000181124 -0.000421073 0.000643445 -6.46871e-05 -0.000203875 -0.000672385 -0.00105978 -0.000203979 0.000867086 -0.000453578 0.000334891 
1619.45 0 -0.00060371 -0.0019363 -0.000276002 0.00028998 0.0333128 0.00132107 0.000344346 0.00134973 -0.000894643 -0.0327778 -0.000128127 -0.0315542 0.00127636 0.00288935 0.000508322 -0.00025096 -0.00055408 0.000247063 -0.000123324 0.000238603 2.93405e-06 0.000171223 -0.000413975 0.000657777 -6.7479e-05 -0.000203568 -0.000677174 -0.00105673 -0.000189785 0.000868871 -0.000460319 0.000343261 
1619.8 0 -0.000584599 -0.00263344 -0.000265367 0.000289626 0.0315997 0.00132866 0.000315673 0.00139872 -0.000870753 -0.0333216 -8.0623e-05 -0.0321563 0.00128071 0.00288159 0.000536366 -0.000305321 -0.000488637 0.000239539 -5.88935e-05 0.000211017 1.08906e-05 0.000159969 -0.00040847 0.000671875 -7.18519e-05 -0.000201636 -0.000681486 -0.00105321 -0.000172258 0.000868767 -0.000465519 0.000351954 
1620.15 0 -0.000563782 -0.00331705 -0.000254307 0.000285845 0.029872 0.00133468 0.000283922 0.00144082 -0.000849698 -0.0338313 -3.32265e-05 -0.0327218 0.0012866 0.00287065 0.000563955 -0.000358179 -0.000429219 0.00023173 3.42826e-06 0.000184849 1.91133e-05 0.000146736 -0.000402769 0.00068719 -7.62606e-05 -0.000199682 -0.000686024 -0.00104969 -0.000152414 0.000867014 -0.000469953 0.000360372 
1620.5 0 -0.000541138 -0.0039864 -0.000243321 0.000280082 0.0281286 0.0013395 0.000247803 0.00147628 -0.000833091 -0.0343028 1.28379e-05 -0.0332491 0.00129396 0.00286029 0.000589898 -0.000410542 -0.000376251 0.00022231 6.67214e-05 0.000161059 2.80889e-05 0.000132298 -0.000396165 0.00070437 -7.89183e-05 -0.000198012 -0.00069085 -0.00104592 -0.000131427 0.000863028 -0.000473946 0.000369693 
1620.85 0 -0.000516583 -0.00464185 -0.000232676 0.000274102 0.0263717 0.00134499 0.000208252 0.00150401 -0.000819628 -0.0347344 5.54904e-05 -0.0337387 0.00130181 0.0028503 0.000612196 -0.000460824 -0.000328499 0.000208648 0.000132843 0.000138297 3.83643e-05 0.000117396 -0.000388827 0.00072363 -8.00872e-05 -0.000195713 -0.000694936 -0.00104152 -0.000110187 0.000856652 -0.000477849 0.000380252 
1621.2 0 -0.000490498 -0.00528229 -0.000222434 0.000268294 0.0246058 0.00135227 0.000168976 0.00152233 -0.000807844 -0.035126 9.51847e-05 -0.0341901 0.00130919 0.00283818 0.00062675 -0.000507408 -0.00028425 0.000190077 0.000199925 0.000116905 4.92406e-05 0.000101568 -0.000380013 0.000744509 -8.16713e-05 -0.000192872 -0.000698366 -0.00103705 -8.82279e-05 0.00084827 -0.000481736 0.000390662 
1621.55 0 -0.000463237 -0.00590585 -0.000212258 0.000262677 0.0228351 0.0013625 0.000133718 0.00153161 -0.000799231 -0.0354758 0.000133688 -0.0346015 0.00131651 0.00282348 0.000631048 -0.000550803 -0.000240949 0.00016706 0.000264913 0.000100288 6.05333e-05 8.38802e-05 -0.000369927 0.000767198 -8.41126e-05 -0.00018978 -0.000700915 -0.00103311 -6.61233e-05 0.000839041 -0.000486494 0.000400117 
1621.9 0 -0.000435301 -0.00651226 -0.000202325 0.000257492 0.0210637 0.00137539 0.000103774 0.00153433 -0.000795323 -0.0357818 0.000171802 -0.0349733 0.0013245 0.00280643 0.000624921 -0.000592372 -0.000195658 0.000137764 0.000327945 9.02695e-05 7.27348e-05 6.48855e-05 -0.000359859 0.000791135 -8.64968e-05 -0.000186583 -0.000701031 -0.00102968 -4.42784e-05 0.000831184 -0.000493752 0.000408363 
1622.25 0 -0.000406475 -0.00710291 -0.000193175 0.000252141 0.019294 0.00138906 7.99292e-05 0.00153206 -0.000796984 -0.0360428 0.000210058 -0.0353053 0.00133187 0.00278712 0.000608254 -0.000633388 -0.000147331 0.000101931 0.000391637 8.51293e-05 8.57496e-05 4.7149e-05 -0.000349585 0.000814328 -8.80572e-05 -0.000183202 -0.000698265 -0.00102701 -2.19903e-05 0.00082488 -0.000502794 0.000414215 
1622.6 0 -0.000376804 -0.00767892 -0.000185197 0.000245754 0.0175273 0.0014031 6.14385e-05 0.00152548 -0.000804819 -0.0362611 0.000249257 -0.0355948 0.00133721 0.00276476 0.000581748 -0.00067487 -9.6979e-05 6.2272e-05 0.000458001 8.2305e-05 9.9208e-05 3.2081e-05 -0.000337939 0.000835924 -8.84827e-05 -0.000178402 -0.000694465 -0.00102494 -3.00496e-07 0.000818114 -0.000510718 0.000417162 
1622.95 0 -0.000347242 -0.00824087 -0.000177925 0.00023806 0.0157632 0.00141732 4.49249e-05 0.00151585 -0.000817397 -0.0364417 0.000289835 -0.0358412 0.00134087 0.00273775 0.000550283 -0.000716627 -4.81022e-05 2.16365e-05 0.00052794 8.01051e-05 0.00011227 1.90326e-05 -0.000324612 0.000856277 -8.70029e-05 -0.000171569 -0.000690963 -0.00102283 1.94663e-05 0.000810017 -0.000516789 0.000417869 
1623.3 0 -0.000318297 -0.0087886 -0.000170463 0.000229425 0.0139996 0.00143101 2.79924e-05 0.00150349 -0.000830302 -0.0365869 0.000331046 -0.0360445 0.00134401 0.00270712 0.000518985 -0.000755734 -4.97392e-06 -1.76508e-05 0.000602827 7.65124e-05 0.000123929 8.06769e-06 -0.000309746 0.000875785 -8.25634e-05 -0.000163966 -0.000687798 -0.00102013 3.82789e-05 0.000800925 -0.000521861 0.000416469 
1623.65 0 -0.00028903 -0.00932097 -0.000162267 0.000220686 0.0122353 0.00144409 1.12884e-05 0.00148873 -0.000838557 -0.0366963 0.000370844 -0.0362042 0.00134742 0.00267347 0.000488656 -0.000789195 3.14884e-05 -5.41773e-05 0.000685112 7.08911e-05 0.000134573 -1.1243e-06 -0.000293683 0.000894788 -7.54848e-05 -0.000155937 -0.000685645 -0.00101563 5.81369e-05 0.000791598 -0.000526334 0.000412967 
1624 0 -0.000259096 -0.00983556 -0.000152532 0.000212346 0.0104696 0.00145741 -3.51223e-06 0.00147345 -0.000839706 -0.0367666 0.000407866 -0.0363214 0.00135074 0.0026336 0.00045846 -0.00081648 6.37143e-05 -8.74965e-05 0.000774688 6.53867e-05 0.000144911 -9.94331e-06 -0.000277858 0.000912258 -6.76218e-05 -0.000147067 -0.000684518 -0.00100833 7.99696e-05 0.000782431 -0.00053119 0.000407321 
1624.35 0 -0.000229521 -0.01033 -0.000141287 0.000204469 0.00870362 0.0014708 -1.59893e-05 0.00145884 -0.00083292 -0.0367938 0.000443774 -0.036398 0.00135376 0.00258367 0.000428134 -0.000837194 9.45499e-05 -0.000118477 0.000865717 6.07428e-05 0.000154875 -1.87371e-05 -0.00026399 0.000928227 -6.02222e-05 -0.000137505 -0.000683453 -0.000998635 0.000103506 0.000772971 -0.000537601 0.000399194 
1624.7 0 -0.000201648 -0.0108038 -0.000129361 0.000195686 0.00694063 0.00148236 -2.79523e-05 0.0014429 -0.00081917 -0.0367784 0.000480109 -0.036435 0.00135697 0.00252476 0.000396434 -0.000852076 0.000124498 -0.000149403 0.000952495 5.55418e-05 0.000163936 -2.646e-05 -0.000251457 0.000944687 -5.2412e-05 -0.000127834 -0.000681458 -0.000986681 0.000128006 0.000762739 -0.000545119 0.000388631 
1625.05 0 -0.000176956 -0.0112585 -0.000116765 0.000184788 0.00518459 0.00149014 -4.02439e-05 0.00142307 -0.000801697 -0.0367232 0.000514319 -0.0364324 0.00135847 0.00246358 0.000363185 -0.000865398 0.000151914 -0.00018359 0.00103524 4.93135e-05 0.000171731 -3.35557e-05 -0.000239373 0.000962272 -4.38771e-05 -0.000117644 -0.000678053 -0.000972335 0.000152612 0.000752129 -0.000552222 0.000377228 
1625.4 0 -0.00015603 -0.011695 -0.000104719 0.000173097 0.00344041 0.00149489 -5.10847e-05 0.0014013 -0.000782273 -0.0366283 0.000543016 -0.036391 0.0013559 0.00240404 0.000329638 -0.000882778 0.000176558 -0.000223028 0.00111649 4.52118e-05 0.000179356 -4.16591e-05 -0.00022802 0.000980431 -3.54174e-05 -0.000105427 -0.000674425 -0.000956484 0.000177226 0.000740912 -0.000557713 0.000366096 
1625.75 0 -0.000138983 -0.0121129 -9.48107e-05 0.000161292 0.0017125 0.00149967 -5.83199e-05 0.00138096 -0.000762072 -0.0364924 0.000565639 -0.036313 0.00135077 0.00234406 0.000295128 -0.000906853 0.000202199 -0.00026618 0.00119765 4.70618e-05 0.000187719 -5.15097e-05 -0.000217424 0.000999387 -2.76494e-05 -9.0917e-05 -0.000671067 -0.000939534 0.000201991 0.000728788 -0.000561599 0.00035578 
1626.1 0 -0.000124608 -0.0125117 -8.67044e-05 0.000148333 2.88442e-06 0.00150785 -6.16233e-05 0.00136193 -0.000743617 -0.036316 0.000584205 -0.0361995 0.00134414 0.00228188 0.000260277 -0.000935839 0.000231605 -0.000311416 0.0012792 5.38267e-05 0.000196267 -6.37307e-05 -0.000208097 0.00101961 -2.00501e-05 -7.56994e-05 -0.00066701 -0.000921385 0.000225378 0.000716162 -0.000563938 0.000347142 
1626.45 0 -0.000111713 -0.0128915 -7.96147e-05 0.000134322 -0.00168754 0.0015225 -6.26493e-05 0.00134251 -0.000728731 -0.0360998 0.000599747 -0.0360503 0.00133543 0.00221742 0.000227074 -0.000967898 0.000264611 -0.000359348 0.00136097 6.14704e-05 0.000204684 -7.90091e-05 -0.000200683 0.00104013 -1.17927e-05 -6.13447e-05 -0.000662125 -0.000901263 0.000246513 0.000702753 -0.000564058 0.000338828 
1626.8 0 -9.96865e-05 -0.0132527 -7.21693e-05 0.000119638 -0.00335836 0.0015439 -6.30962e-05 0.00132146 -0.000716445 -0.0358441 0.000613551 -0.0358653 0.00132479 0.00214991 0.000194764 -0.00100353 0.000301043 -0.000410363 0.00144276 6.94407e-05 0.000212586 -9.75514e-05 -0.00019461 0.00105993 -4.44021e-06 -4.93864e-05 -0.000658061 -0.000878879 0.000265746 0.000687677 -0.000562945 0.000329652 
1627.15 0 -8.77545e-05 -0.0135962 -6.35322e-05 0.000104161 -0.00500919 0.00156982 -6.32212e-05 0.00129956 -0.000704707 -0.0355517 0.000628039 -0.0356448 0.00131209 0.00207882 0.000162562 -0.00104261 0.000341049 -0.000463159 0.00152329 8.06856e-05 0.000218909 -0.00011897 -0.000189311 0.0010791 3.81543e-07 -3.94966e-05 -0.000655023 -0.000854685 0.0002837 0.000670803 -0.000563994 0.000320845 
1627.5 0 -7.53658e-05 -0.0139221 -5.46796e-05 8.84568e-05 -0.00663971 0.00159751 -6.40331e-05 0.00127612 -0.00069148 -0.035226 0.000643043 -0.0353925 0.00129505 0.00200324 0.000132891 -0.00108441 0.000383644 -0.00051534 0.00160145 9.55036e-05 0.000223339 -0.000141327 -0.000184912 0.00109737 3.40719e-06 -2.96102e-05 -0.000651079 -0.000829902 0.000300578 0.000652335 -0.000568689 0.000312584 
1627.85 0 -6.16404e-05 -0.0142305 -4.8117e-05 7.29332e-05 -0.00825057 0.00162521 -6.86217e-05 0.00124813 -0.000675955 -0.0348682 0.000655838 -0.0351134 0.00127266 0.0019207 0.000107379 -0.00113032 0.000427685 -0.000564978 0.00167508 0.000113171 0.000226637 -0.000163693 -0.000181614 0.00111421 5.86732e-06 -2.09802e-05 -0.000645281 -0.000806012 0.00031732 0.000632376 -0.000574709 0.000303348 
1628.2 0 -4.66979e-05 -0.0145209 -4.34092e-05 5.74432e-05 -0.00984214 0.00165266 -7.99994e-05 0.00121545 -0.000658278 -0.0344789 0.000665572 -0.034808 0.00124836 0.00183033 8.53542e-05 -0.00118279 0.000472367 -0.000611466 0.00174179 0.000131824 0.000228982 -0.000185792 -0.000179034 0.00113025 8.25184e-06 -1.49708e-05 -0.000637171 -0.000782882 0.000334368 0.000611476 -0.000579805 0.000293028 
1628.55 0 -3.12056e-05 -0.0147923 -3.80928e-05 4.16308e-05 -0.0114136 0.00167968 -9.80977e-05 0.00117928 -0.000637873 -0.0340585 0.00067475 -0.0344747 0.00122366 0.00173499 6.55152e-05 -0.0012414 0.000517072 -0.000657585 0.00180305 0.000147391 0.0002303 -0.000206853 -0.000175624 0.0011465 1.04742e-05 -9.88757e-06 -0.000627622 -0.000760169 0.000350609 0.000589734 -0.000582916 0.000281814 
1628.9 0 -1.49462e-05 -0.0150441 -3.18792e-05 2.53388e-05 -0.0129631 0.0017047 -0.000120932 0.00114123 -0.000614407 -0.0336084 0.000685632 -0.0341118 0.00119788 0.00163793 4.65514e-05 -0.00130367 0.000560909 -0.0007063 0.00186221 0.00015837 0.000231119 -0.000227581 -0.00016995 0.0011632 1.24457e-05 -4.24958e-06 -0.000618015 -0.000738484 0.000366021 0.000567221 -0.000583514 0.00026975 
1629.25 0 3.07005e-06 -0.0152765 -2.49497e-05 9.38178e-06 -0.0144875 0.00172534 -0.000145482 0.00110337 -0.000587795 -0.033132 0.000697089 -0.0337177 0.00117036 0.00154002 2.84443e-05 -0.00136544 0.000602088 -0.000756373 0.00191939 0.000165187 0.000232003 -0.000249069 -0.000162685 0.00117929 1.46549e-05 2.37219e-06 -0.00060845 -0.000717271 0.000380168 0.000544937 -0.000582614 0.000257267 
1629.6 0 2.3459e-05 -0.0154903 -1.75589e-05 -5.40037e-06 -0.0159836 0.00174037 -0.000168999 0.00106639 -0.000558021 -0.0326329 0.000706694 -0.0332924 0.00113921 0.00144062 1.37912e-05 -0.00142212 0.000638878 -0.000804971 0.00197275 0.000168097 0.000233951 -0.000272131 -0.000155778 0.00119302 1.72987e-05 9.48744e-06 -0.000598456 -0.000696081 0.000392029 0.000523625 -0.000580926 0.000244295 
1629.95 0 4.52771e-05 -0.0156862 -1.12641e-05 -1.91022e-05 -0.0174491 0.00174964 -0.000190497 0.00103118 -0.000525357 -0.0321115 0.000713117 -0.0328367 0.00110393 0.00134035 5.41104e-06 -0.00147141 0.000671912 -0.000849229 0.00202062 0.000168055 0.000237481 -0.000297011 -0.000150247 0.00120378 1.87135e-05 1.52781e-05 -0.000587267 -0.0006754 0.000402691 0.000502141 -0.000578184 0.00023059 
1630.3 0 6.64563e-05 -0.0158644 -6.85521e-06 -3.18968e-05 -0.0188829 0.00175324 -0.000211354 0.000997486 -0.000490105 -0.0315653 0.000716787 -0.0323506 0.00106547 0.00124044 3.31039e-06 -0.00151426 0.000704843 -0.000887937 0.00206071 0.00016643 0.000242109 -0.000322459 -0.00014597 0.00121295 1.77854e-05 1.83164e-05 -0.000574309 -0.000654933 0.000412492 0.000479988 -0.000574531 0.0002181 
1630.65 0 8.69777e-05 -0.0160271 -3.48544e-06 -4.48926e-05 -0.0202847 0.00175193 -0.000234993 0.000964421 -0.000452469 -0.0309927 0.000718694 -0.0318366 0.00102439 0.00114214 7.80149e-06 -0.00155268 0.000739252 -0.000924027 0.00209025 0.000165132 0.000247103 -0.000348729 -0.000142717 0.00122129 1.59821e-05 2.00149e-05 -0.000560361 -0.000633819 0.000420889 0.000458272 -0.000570801 0.000208643 
1631 0 0.000107762 -0.016176 -2.08458e-07 -5.84491e-05 -0.0216537 0.00174778 -0.000262823 0.000934397 -0.000411845 -0.0303936 0.000719256 -0.0312988 0.000982508 0.00104699 1.9546e-05 -0.00158765 0.000774657 -0.000959678 0.00210979 0.000165804 0.000251692 -0.000375682 -0.00014049 0.00122783 1.42655e-05 2.19705e-05 -0.000546231 -0.000611635 0.000428392 0.00043686 -0.000566926 0.000200131 
1631.35 0 0.000128194 -0.0163102 4.03364e-06 -7.14667e-05 -0.0229888 0.00174215 -0.00029247 0.000909363 -0.000366827 -0.0297696 0.000718711 -0.0307375 0.000942598 0.000955056 3.68699e-05 -0.00162054 0.000810876 -0.000992085 0.00212385 0.000167872 0.000255856 -0.000401242 -0.000138231 0.00123242 1.19573e-05 2.4446e-05 -0.000531984 -0.000589079 0.000435292 0.000414808 -0.000562709 0.000190168 
1631.7 0 0.000148123 -0.0164267 1.02001e-05 -8.32183e-05 -0.0242903 0.00173586 -0.000321822 0.000889435 -0.000318109 -0.0291245 0.000715878 -0.0301511 0.000904863 0.000865775 5.79849e-05 -0.00165242 0.000847516 -0.00101592 0.0021354 0.000169547 0.000261059 -0.000424729 -0.000134676 0.00123573 8.5127e-06 2.69824e-05 -0.000517968 -0.000566665 0.000441601 0.000391849 -0.000558534 0.000178981 
1632.05 0 0.000168504 -0.0165235 1.63175e-05 -9.46083e-05 -0.0255606 0.00172935 -0.00034903 0.000873634 -0.000268379 -0.0284616 0.000710133 -0.0295376 0.000867163 0.000778188 8.04613e-05 -0.00168342 0.00088421 -0.00102899 0.00214404 0.00017018 0.000268125 -0.000445554 -0.000129837 0.00123727 3.77158e-06 2.82754e-05 -0.000504583 -0.000543982 0.000447695 0.000368708 -0.000553943 0.000167281 
1632.4 0 0.000191158 -0.0166014 1.99082e-05 -0.000107448 -0.026799 0.00172138 -0.000371675 0.00085968 -0.000219694 -0.0277823 0.000703742 -0.0288955 0.000830751 0.000691472 0.000100871 -0.00171198 0.000920922 -0.0010339 0.00214804 0.00016945 0.000277477 -0.000463562 -0.000124052 0.00123655 -1.5146e-06 2.78122e-05 -0.000491515 -0.000520728 0.000453985 0.00034626 -0.000548763 0.000155743 
1632.75 0 0.000217212 -0.0166598 2.14904e-05 -0.000121662 -0.0280018 0.0017105 -0.00038995 0.00084767 -0.000171707 -0.0270855 0.000698278 -0.0282262 0.000798463 0.000606666 0.000117648 -0.0017347 0.000957579 -0.00103628 0.00214796 0.000166105 0.000288971 -0.000480053 -0.000117884 0.00123327 -5.9471e-06 2.63369e-05 -0.000478204 -0.000496079 0.000460848 0.000325488 -0.000543033 0.000144671 
1633.1 0 0.000245536 -0.016697 2.27991e-05 -0.000134963 -0.0291673 0.00169512 -0.000405972 0.000838487 -0.000123584 -0.0263669 0.000693128 -0.0275326 0.000769538 0.000524053 0.000130029 -0.00175081 0.000995078 -0.00103959 0.0021487 0.000158641 0.000300931 -0.000495035 -0.00011163 0.00122814 -1.00614e-05 2.47055e-05 -0.000464601 -0.000470515 0.000469014 0.000305786 -0.00053649 0.000133374 
1633.45 0 0.000273771 -0.0167128 2.47339e-05 -0.000146146 -0.0302927 0.00167477 -0.000420778 0.000832062 -7.71254e-05 -0.0256258 0.00068929 -0.026818 0.000741023 0.000440548 0.000137355 -0.001762 0.00103434 -0.00104288 0.00215232 0.000146829 0.000311981 -0.000507773 -0.000105861 0.00122238 -1.55443e-05 2.29754e-05 -0.000451398 -0.000445941 0.000477886 0.000285798 -0.000529824 0.000121197 
1633.8 0 0.000300929 -0.0167078 2.79977e-05 -0.000156233 -0.0313744 0.00165009 -0.000433707 0.000829931 -3.38332e-05 -0.0248666 0.000688397 -0.0260841 0.000711364 0.000354418 0.000139934 -0.00176913 0.0010727 -0.00104466 0.00215547 0.000132833 0.000321404 -0.000518473 -0.000100112 0.001215 -2.12147e-05 2.07658e-05 -0.000439024 -0.000422153 0.000486923 0.000265265 -0.00052312 0.000108233 
1634.15 0 0.000327843 -0.0166824 3.25631e-05 -0.00016591 -0.0324115 0.00162104 -0.000443599 0.000831405 7.71713e-06 -0.0240922 0.000689841 -0.0253309 0.000680483 0.000268684 0.000138736 -0.00177339 0.00110573 -0.00104454 0.00215659 0.000119692 0.000329072 -0.000528308 -9.2934e-05 0.00120392 -2.55753e-05 1.85579e-05 -0.000427283 -0.000398094 0.00049624 0.000244789 -0.000515497 9.53e-05 
1634.5 0 0.000354588 -0.0166384 3.80761e-05 -0.000175276 -0.0334045 0.00158766 -0.000450357 0.000832413 5.00692e-05 -0.023302 0.000691993 -0.0245581 0.000648954 0.000187267 0.000135195 -0.00177521 0.00113159 -0.00104508 0.00215594 0.000108835 0.000335166 -0.00053938 -8.41332e-05 0.00118885 -2.90767e-05 1.65871e-05 -0.000415728 -0.000373854 0.000505272 0.00022506 -0.000506315 8.3247e-05 
1634.85 0 0.000379546 -0.0165771 4.52428e-05 -0.000184748 -0.0343521 0.00155075 -0.000454309 0.000831341 9.4738e-05 -0.0224964 0.000692691 -0.0237656 0.000616332 0.000111996 0.000130927 -0.0017744 0.00115205 -0.00105101 0.00215205 9.97135e-05 0.000340495 -0.000552405 -7.40727e-05 0.00117157 -3.25993e-05 1.49693e-05 -0.000402805 -0.000349768 0.000513035 0.000206391 -0.000495415 7.19742e-05 
1635.2 0 0.000401491 -0.016499 5.3971e-05 -0.000194494 -0.0352522 0.00151145 -0.000456342 0.000829369 0.000139862 -0.0216785 0.000691422 -0.0229549 0.000578777 4.14962e-05 0.00012624 -0.00177051 0.00116998 -0.00106311 0.00214305 9.0185e-05 0.000346139 -0.000566621 -6.21201e-05 0.00115214 -3.64458e-05 1.36853e-05 -0.000386777 -0.000325371 0.00051843 0.000188826 -0.000483432 5.97155e-05 
1635.55 0 0.000420557 -0.0164048 6.22817e-05 -0.000203973 -0.0361049 0.00147062 -0.000457234 0.000828249 0.000181583 -0.0208495 0.000689382 -0.0221285 0.000532725 -2.71077e-05 0.000119784 -0.00176349 0.00118684 -0.00107731 0.0021292 7.91699e-05 0.000351918 -0.000581144 -4.78696e-05 0.00112908 -4.02641e-05 1.1747e-05 -0.000368366 -0.000300186 0.000520157 0.000172748 -0.000470753 4.66129e-05 
1635.9 0 0.000437663 -0.0162956 6.93103e-05 -0.000212662 -0.0369121 0.00142935 -0.000456629 0.000827173 0.000219039 -0.0200101 0.000688317 -0.021289 0.000480707 -9.59494e-05 0.000110721 -0.00175503 0.00120356 -0.00108913 0.00211296 6.78483e-05 0.000357584 -0.000595153 -3.21833e-05 0.00110294 -4.47094e-05 8.1646e-06 -0.000349441 -0.00027529 0.000517845 0.000158057 -0.000457893 3.47497e-05 
1636.25 0 0.00045276 -0.0161715 7.53442e-05 -0.000220748 -0.0376765 0.00138787 -0.000454362 0.000822566 0.000254838 -0.0191613 0.00069042 -0.0204395 0.000428159 -0.000164896 9.81695e-05 -0.00174749 0.00122255 -0.00109681 0.00209663 5.81753e-05 0.000363605 -0.000608385 -1.57115e-05 0.00107512 -4.98479e-05 2.51717e-06 -0.000331457 -0.000251995 0.000512916 0.000144667 -0.000445449 2.48788e-05 
1636.6 0 0.000466157 -0.0160323 8.04388e-05 -0.000228563 -0.0383998 0.00134352 -0.000450152 0.000811371 0.000291461 -0.0183042 0.000695617 -0.0195827 0.000378423 -0.000232177 8.25639e-05 -0.00174144 0.00124452 -0.0011012 0.00208125 5.0902e-05 0.000370072 -0.000620247 2.30733e-06 0.00104706 -5.43161e-05 -4.61502e-06 -0.000315075 -0.000230391 0.000507084 0.000132864 -0.000432764 1.7373e-05 
1636.95 0 0.000480081 -0.0158775 8.59425e-05 -0.000235637 -0.0390818 0.00129467 -0.000443109 0.000793569 0.000328787 -0.01744 0.000700934 -0.0187176 0.000330686 -0.000296403 6.57282e-05 -0.00173692 0.00126885 -0.00110469 0.00206807 4.49053e-05 0.000376835 -0.000631464 2.24923e-05 0.00101918 -5.80709e-05 -1.2644e-05 -0.000300528 -0.000210082 0.000500715 0.000121951 -0.000418654 1.20596e-05 
1637.3 0 0.000495348 -0.0157065 9.2347e-05 -0.000241121 -0.0397215 0.00124457 -0.000433379 0.000772584 0.000366944 -0.0165683 0.000703144 -0.0178413 0.00028077 -0.00035901 4.80373e-05 -0.00173405 0.00129438 -0.00110743 0.0020582 3.9497e-05 0.000383834 -0.00064294 4.33508e-05 0.000990389 -6.3092e-05 -2.20911e-05 -0.000287037 -0.000190956 0.000493789 0.000111321 -0.000404008 7.96853e-06 
1637.65 0 0.000510509 -0.0155207 9.77248e-05 -0.000245539 -0.0403167 0.00119717 -0.000422857 0.00074956 0.000408119 -0.0156876 0.000701872 -0.0169519 0.000227017 -0.000421832 2.89162e-05 -0.00173077 0.00131785 -0.00110657 0.00205041 3.37318e-05 0.000391177 -0.000653406 6.33537e-05 0.000960138 -7.05749e-05 -3.27898e-05 -0.000272849 -0.000172924 0.000486921 0.000101332 -0.000389969 4.37369e-06 
1638 0 0.00052424 -0.0153217 0.000101326 -0.000249665 -0.040865 0.00115285 -0.000414001 0.000723383 0.000453549 -0.0147982 0.000699504 -0.0160528 0.000171066 -0.000483449 6.97993e-06 -0.00172565 0.00133592 -0.00110131 0.0020425 2.37948e-05 0.00039862 -0.000662311 8.21878e-05 0.000928734 -7.98676e-05 -4.38624e-05 -0.000257151 -0.000155413 0.000480657 9.29565e-05 -0.000376113 1.12551e-06 
1638.35 0 0.000535844 -0.0151105 0.000104434 -0.000253383 -0.0413659 0.00110814 -0.000406521 0.000694294 0.000501354 -0.0139029 0.000699381 -0.0151503 0.000114239 -0.000542167 -1.73734e-05 -0.00171785 0.00134636 -0.00109435 0.0020343 7.35661e-06 0.000405474 -0.000669579 0.000100027 0.000896052 -8.96665e-05 -5.56284e-05 -0.000241413 -0.000138129 0.000474539 8.66418e-05 -0.000362402 -1.05552e-06 
1638.7 0 0.000544732 -0.0148874 0.000107774 -0.000256943 -0.0418206 0.00105972 -0.000399057 0.000662027 0.0005485 -0.0130043 0.000702169 -0.0142485 5.76285e-05 -0.000598272 -4.11269e-05 -0.001706 0.00134965 -0.00108905 0.00202652 -1.2386e-05 0.000411721 -0.000675413 0.000116438 0.000862341 -9.92504e-05 -6.93485e-05 -0.00022592 -0.000121863 0.000468451 8.11267e-05 -0.000348553 -2.12115e-06 
1639.05 0 0.000550063 -0.0146529 0.000111216 -0.000259801 -0.0422299 0.00100791 -0.000392649 0.000626189 0.000593379 -0.0121034 0.000704971 -0.0133477 2.49152e-06 -0.000653392 -6.29727e-05 -0.00168973 0.00135011 -0.00108764 0.00201813 -3.1748e-05 0.000417878 -0.000681332 0.000131451 0.000828063 -0.000108481 -8.40969e-05 -0.000209185 -0.000107149 0.000463121 7.56431e-05 -0.000334345 -2.64067e-06 
1639.4 0 0.000552997 -0.014408 0.000114809 -0.000260723 -0.0425927 0.000955455 -0.00038735 0.000587076 0.000635485 -0.0111993 0.000702852 -0.0124469 -5.12189e-05 -0.000710854 -8.24258e-05 -0.00166921 0.00135227 -0.00109004 0.00200805 -5.04251e-05 0.000423627 -0.00068812 0.000144369 0.000793386 -0.000117152 -9.6714e-05 -0.000190847 -9.34971e-05 0.000458352 7.08137e-05 -0.000319543 -2.22086e-06 
1639.75 0 0.000556079 -0.0141532 0.000118905 -0.000260198 -0.0429076 0.000905558 -0.000379909 0.000544992 0.000675755 -0.0102931 0.000692561 -0.0115457 -0.000105304 -0.000774422 -9.87347e-05 -0.00164352 0.00135758 -0.00109372 0.00199472 -7.01314e-05 0.000427673 -0.000694354 0.000154013 0.00075833 -0.000126228 -0.000106133 -0.000171793 -8.02804e-05 0.000453131 6.63131e-05 -0.000303025 -3.02903e-07 
1640.1 0 0.000559731 -0.0138878 0.000123485 -0.000260453 -0.0431762 0.000858073 -0.000367396 0.000500117 0.000716652 -0.00938614 0.000676304 -0.0106448 -0.000161243 -0.000843542 -0.000110951 -0.00161174 0.00136606 -0.00109393 0.00197699 -9.24919e-05 0.000430333 -0.000698195 0.000160652 0.000722924 -0.000136616 -0.000114732 -0.000152593 -6.70997e-05 0.000446573 6.05631e-05 -0.000284833 2.70284e-06 
1640.45 0 0.000563725 -0.0136103 0.000127823 -0.000261875 -0.0434025 0.000810046 -0.00035055 0.000451991 0.000759179 -0.00847852 0.000658097 -0.00974428 -0.000219884 -0.000913028 -0.000118663 -0.00157314 0.00137815 -0.00108759 0.00195574 -0.000116857 0.000433245 -0.0006997 0.000166845 0.000687059 -0.000146745 -0.00012348 -0.000133554 -5.33932e-05 0.000438659 5.32897e-05 -0.000266694 5.1963e-06 
1640.8 0 0.000568262 -0.0133207 0.000130939 -0.000262678 -0.0435883 0.000760598 -0.000332996 0.000401235 0.000800703 -0.0075694 0.000640292 -0.00884303 -0.000280918 -0.000979676 -0.000122621 -0.00152732 0.00139344 -0.00107559 0.00193288 -0.000140327 0.000436163 -0.000699805 0.000174116 0.000650795 -0.000153932 -0.000130849 -0.000114499 -3.86008e-05 0.000430459 4.54253e-05 -0.000249475 6.99152e-06 
1641.15 0 0.000572625 -0.0130206 0.000133199 -0.00026206 -0.0437324 0.000711203 -0.000317453 0.000350193 0.000840243 -0.00665886 0.000623437 -0.00794006 -0.000340618 -0.00104387 -0.000122809 -0.0014755 0.00141042 -0.00106093 0.00191108 -0.000161238 0.000438105 -0.000698055 0.000180924 0.000614807 -0.000157502 -0.000136232 -9.45749e-05 -2.28701e-05 0.000422958 3.80667e-05 -0.000233045 8.6593e-06 
1641.5 0 0.000576914 -0.0127109 0.000135694 -0.000260952 -0.0438312 0.00066347 -0.000303003 0.000300664 0.000878586 -0.0057486 0.000608748 -0.00703685 -0.000394718 -0.00110538 -0.000119384 -0.00141924 0.00142792 -0.00104523 0.00189115 -0.000179656 0.000440049 -0.000693456 0.00018599 0.000580234 -0.000158372 -0.000139594 -7.43728e-05 -6.78549e-06 0.000417218 3.17763e-05 -0.000216966 9.86168e-06 
1641.85 0 0.000582893 -0.0123913 0.000138752 -0.000259847 -0.0438818 0.000617439 -0.000287646 0.000253698 0.00091568 -0.00484168 0.000599737 -0.0061375 -0.0004414 -0.00116435 -0.000113515 -0.00135944 0.0014446 -0.00102778 0.00187193 -0.000194384 0.00044333 -0.000686535 0.000189731 0.000547692 -0.000156685 -0.000141832 -5.48223e-05 1.0515e-05 0.000413221 2.61688e-05 -0.000201026 1.0712e-05 
1642.2 0 0.000590803 -0.0120621 0.00014235 -0.000259007 -0.0438846 0.000571636 -0.000269779 0.000211435 0.000951362 -0.00393867 0.000597578 -0.00524384 -0.000480058 -0.00122298 -0.000106138 -0.00129609 0.00145829 -0.00100837 0.00185355 -0.000203745 0.000447154 -0.000678514 0.000193602 0.000516029 -0.000152775 -0.000143725 -3.65206e-05 3.02039e-05 0.000409112 1.98708e-05 -0.00018633 1.19586e-05 
1642.55 0 0.000599801 -0.0117237 0.000145984 -0.000258702 -0.0438405 0.000524577 -0.000248185 0.000174816 0.000984171 -0.00303749 0.0006 -0.00435575 -0.00051327 -0.00128139 -9.81599e-05 -0.00122934 0.00146771 -0.000987588 0.00183654 -0.000208794 0.000449796 -0.000669168 0.000198364 0.000484339 -0.000148366 -0.000144396 -1.99154e-05 5.20691e-05 0.000403191 1.23335e-05 -0.000173321 1.31342e-05 
1642.9 0 0.000609973 -0.0113766 0.000148778 -0.000258493 -0.0437511 0.000475059 -0.000223174 0.000141524 0.00101315 -0.0021392 0.000605911 -0.00347294 -0.000546494 -0.00133836 -9.02362e-05 -0.00115985 0.00147166 -0.000964282 0.00182094 -0.000211432 0.000450665 -0.000657989 0.000203729 0.000453231 -0.000144242 -0.00014336 -4.44271e-06 7.53233e-05 0.000395584 3.6839e-06 -0.000161278 1.31256e-05 
1643.25 0 0.000621901 -0.0110215 0.000150105 -0.00025769 -0.0436151 0.000422243 -0.000195609 0.000110373 0.00103829 -0.00124738 0.000615796 -0.00259546 -0.000582313 -0.00139468 -8.26603e-05 -0.0010875 0.00147061 -0.000935796 0.00180643 -0.000211671 0.000450371 -0.000645988 0.000209194 0.000423388 -0.000139898 -0.000141308 1.19121e-05 9.89166e-05 0.00038807 -6.79655e-06 -0.000150305 1.24112e-05 
1643.6 0 0.00063442 -0.0106582 0.00015039 -0.000256154 -0.0434323 0.000365529 -0.000166871 8.20947e-05 0.00105993 -0.000363046 0.000628861 -0.00172419 -0.000617899 -0.00145146 -7.52358e-05 -0.00101168 0.00146741 -0.000899485 0.00179164 -0.000209349 0.000449669 -0.000634445 0.000213636 0.000394659 -0.000135497 -0.00013936 2.92419e-05 0.000122478 0.000381653 -1.8754e-05 -0.000140598 1.32255e-05 
1643.95 0 0.000645623 -0.0102875 0.000150605 -0.000254245 -0.0432059 0.000303629 -0.000139728 5.66415e-05 0.00107997 0.000514707 0.000643237 -0.000862181 -0.000649379 -0.00150739 -6.60806e-05 -0.000932529 0.00146268 -0.000855946 0.00177634 -0.000205365 0.000447599 -0.000623763 0.000217092 0.000365837 -0.000131257 -0.000138601 4.63865e-05 0.000146375 0.000375466 -3.16174e-05 -0.000131986 1.65761e-05 
1644.3 0 0.000655393 -0.00991241 0.000151513 -0.000251544 -0.0429393 0.000236751 -0.000117231 3.15441e-05 0.00109974 0.00138578 0.000656908 -1.37572e-05 -0.000676628 -0.00156084 -5.41788e-05 -0.000851074 0.00145424 -0.000808014 0.00176246 -0.000201282 0.000442692 -0.000612875 0.000221729 0.000335693 -0.000126645 -0.000139593 6.38513e-05 0.000170808 0.000368633 -4.60121e-05 -0.000125329 2.1011e-05 
1644.65 0 0.000665058 -0.00953594 0.00015309 -0.00024716 -0.0426321 0.000166914 -0.000101266 3.7895e-06 0.00111877 0.00224755 0.000667684 0.000817864 -0.000702066 -0.00161274 -4.22869e-05 -0.00077041 0.00143879 -0.000757162 0.00175127 -0.000198091 0.000433863 -0.000599837 0.000228219 0.000304707 -0.000121636 -0.000141571 8.19613e-05 0.000195641 0.00036142 -6.09999e-05 -0.000120964 2.4955e-05 
1645 0 0.000675364 -0.00915803 0.000154897 -0.000242363 -0.0422835 9.6534e-05 -9.07509e-05 -2.72954e-05 0.0011375 0.00309444 0.000675283 0.00163254 -0.000725834 -0.0016654 -3.49803e-05 -0.000694746 0.00141457 -0.000705008 0.00174129 -0.000195205 0.000420324 -0.000584371 0.000234809 0.000274094 -0.00011797 -0.000143386 9.92093e-05 0.000220188 0.000353553 -7.52831e-05 -0.000117856 2.81569e-05 
1645.35 0 0.0006848 -0.00877703 0.000157203 -0.000238667 -0.0418958 2.65512e-05 -8.36339e-05 -5.69899e-05 0.00115481 0.00392109 0.000682579 0.00243347 -0.000744537 -0.00172084 -3.3763e-05 -0.000626704 0.00138413 -0.000653346 0.00173032 -0.000192408 0.000403432 -0.000567308 0.000241088 0.00024483 -0.00011581 -0.00014353 0.000114508 0.00024351 0.000344486 -8.96383e-05 -0.0001143 2.97444e-05 
1645.7 0 0.000691763 -0.00839186 0.000160207 -0.000236148 -0.0414706 -4.43249e-05 -8.08253e-05 -8.16915e-05 0.00116757 0.00472485 0.000692094 0.00322417 -0.000755796 -0.00178102 -3.6854e-05 -0.00056733 0.00135094 -0.000600852 0.00171864 -0.000191529 0.000385926 -0.000548249 0.000247451 0.000217327 -0.000112169 -0.000140858 0.000127809 0.000266009 0.000334442 -0.000105244 -0.000109186 2.88484e-05 
1646.05 0 0.000696603 -0.0080033 0.000162608 -0.00023369 -0.0410087 -0.000117103 -8.45026e-05 -0.000103434 0.00117499 0.00550601 0.000703776 0.0040061 -0.000759097 -0.0018466 -4.12369e-05 -0.000515629 0.00131733 -0.000545899 0.00170835 -0.000192935 0.000369043 -0.000527354 0.000253622 0.000190859 -0.000104909 -0.000135417 0.000139406 0.000289392 0.000323698 -0.000122247 -0.00010187 2.64084e-05 
1646.4 0 0.000701274 -0.00761243 0.000163371 -0.000231186 -0.040512 -0.000191389 -9.5483e-05 -0.000124634 0.00117728 0.00626768 0.000716534 0.00477896 -0.000754334 -0.0019175 -4.40845e-05 -0.000468835 0.00128475 -0.000488499 0.00169957 -0.00019548 0.000352138 -0.000505358 0.000259698 0.000164867 -9.47737e-05 -0.000128726 0.000150078 0.000314358 0.000313236 -0.000139731 -9.29643e-05 2.37313e-05 
1646.75 0 0.000706447 -0.00721889 0.000162418 -0.000229304 -0.0399837 -0.000265316 -0.000111252 -0.000145497 0.00117475 0.00701262 0.000729831 0.0055411 -0.000744167 -0.00199147 -4.43203e-05 -0.000423057 0.00125302 -0.000428718 0.0016901 -0.000198475 0.000335403 -0.000482505 0.000265225 0.000138884 -8.42462e-05 -0.000121875 0.000159678 0.00033973 0.000303716 -0.000157133 -8.4276e-05 2.02258e-05 
1647.1 0 0.000709791 -0.00682305 0.000159759 -0.000227864 -0.0394255 -0.000336449 -0.000128805 -0.000163452 0.00116941 0.00774228 0.000743353 0.00629028 -0.000733752 -0.0020663 -4.25843e-05 -0.0003769 0.0012233 -0.000366233 0.00167728 -0.000202293 0.000320806 -0.000459664 0.000270073 0.000111809 -7.49004e-05 -0.000115091 0.000167954 0.000364071 0.000295265 -0.00017485 -7.56599e-05 1.58353e-05 
1647.45 0 0.000709162 -0.00642672 0.000155537 -0.000226221 -0.0388351 -0.000403549 -0.000148167 -0.00017587 0.00116143 0.00845674 0.0007549 0.00702604 -0.000726793 -0.00214158 -3.9128e-05 -0.000331994 0.00119572 -0.000301354 0.00165813 -0.000207616 0.000308857 -0.000437626 0.000274885 8.45505e-05 -6.64024e-05 -0.000107681 0.000175657 0.000388431 0.000288029 -0.000192033 -6.61605e-05 1.14723e-05 
1647.8 0 0.000704861 -0.00602943 0.00015054 -0.000223388 -0.0382105 -0.000467109 -0.00016824 -0.000184878 0.00114876 0.00915283 0.000760619 0.00774855 -0.000722381 -0.00221797 -3.29513e-05 -0.000288121 0.0011662 -0.000236836 0.00163186 -0.000214052 0.000297631 -0.000417169 0.000279005 5.81937e-05 -5.93994e-05 -9.98343e-05 0.000183871 0.000415028 0.000281935 -0.000207628 -5.59065e-05 7.24164e-06 
1648.15 0 0.000698071 -0.00563127 0.000145194 -0.000219878 -0.0375545 -0.000528524 -0.000185372 -0.000193809 0.00113031 0.00982775 0.000758801 0.00845686 -0.000717452 -0.00229619 -2.31829e-05 -0.000241484 0.00113271 -0.000176508 0.0015991 -0.000221477 0.00028664 -0.000399488 0.000280643 3.09682e-05 -5.43074e-05 -9.30504e-05 0.000193443 0.000443097 0.000275717 -0.00022312 -4.53596e-05 2.60955e-06 
1648.5 0 0.000689759 -0.00523391 0.000139459 -0.000217719 -0.0368703 -0.000589241 -0.000200665 -0.000204005 0.00110574 0.0104818 0.000749051 0.00914929 -0.000711441 -0.00237481 -1.00691e-05 -0.000188924 0.0010974 -0.000122882 0.00155977 -0.000230012 0.000276288 -0.000384585 0.000279069 1.4656e-06 -4.94128e-05 -8.82145e-05 0.000203689 0.000470805 0.000268149 -0.00023999 -3.43705e-05 -2.0749e-06 
1648.85 0 0.000680283 -0.00483792 0.000132558 -0.000217795 -0.0361589 -0.000647632 -0.000218418 -0.000217071 0.00107581 0.0111162 0.000731458 0.00982526 -0.000706104 -0.00244993 4.3964e-06 -0.000130775 0.00106085 -7.53085e-05 0.00151391 -0.000238195 0.000265503 -0.000370412 0.000274364 -2.95156e-05 -4.47102e-05 -8.36107e-05 0.000213031 0.000497142 0.000259805 -0.000257487 -2.32905e-05 -6.08238e-06 
1649.2 0 0.000669119 -0.0044433 0.000123907 -0.000218393 -0.0354202 -0.000701356 -0.000240655 -0.000236158 0.00104178 0.0117292 0.000708179 0.0104837 -0.000701157 -0.00251958 1.76044e-05 -7.03391e-05 0.00102153 -3.02733e-05 0.00146065 -0.000243219 0.000254366 -0.000355996 0.000267266 -5.92065e-05 -4.0675e-05 -7.74859e-05 0.000220933 0.000521949 0.000251336 -0.000274283 -1.31256e-05 -8.9987e-06 
1649.55 0 0.000656386 -0.0040494 0.000114589 -0.000218439 -0.0346569 -0.000751306 -0.000267774 -0.000261959 0.00100404 0.0123176 0.000681602 0.0111239 -0.000695956 -0.00258541 2.8307e-05 -1.18528e-05 0.000979597 1.52963e-05 0.00139997 -0.000243547 0.000242962 -0.000342047 0.000258434 -8.65759e-05 -3.53125e-05 -7.0086e-05 0.000227209 0.000545654 0.00024273 -0.000290207 -4.7771e-06 -1.07903e-05 
1649.9 0 0.000642814 -0.00365547 0.000105866 -0.000219014 -0.0338728 -0.000800095 -0.000299733 -0.000293182 0.000962609 0.0128828 0.000653611 0.0117458 -0.000692067 -0.00264723 3.67541e-05 4.27683e-05 0.000936468 6.2173e-05 0.00133351 -0.000239095 0.000231009 -0.000329279 0.000248938 -0.000113 -2.73848e-05 -6.21719e-05 0.000231884 0.000567904 0.000233876 -0.000306501 2.97556e-06 -1.18986e-05 
1650.25 0 0.000628298 -0.00326224 9.7737e-05 -0.000219791 -0.0330686 -0.000847576 -0.000334945 -0.000329677 0.000915814 0.0134279 0.000625173 0.0123498 -0.000690398 -0.00270223 4.30766e-05 9.28707e-05 0.000892767 0.000108703 0.00126336 -0.000231449 0.000219569 -0.000317458 0.000240009 -0.000138504 -1.84175e-05 -5.45183e-05 0.000235787 0.00058797 0.000225586 -0.000324136 1.19776e-05 -1.38683e-05 
1650.6 0 0.000612695 -0.00287122 8.98634e-05 -0.000219499 -0.0322419 -0.000891188 -0.000370055 -0.000372364 0.000863118 0.0139531 0.000597016 0.0129357 -0.00069033 -0.0027499 4.51109e-05 0.000137821 0.000848107 0.000153306 0.00119245 -0.000222266 0.000209516 -0.000305925 0.000232589 -0.000162275 -1.03872e-05 -4.67777e-05 0.000239395 0.000605177 0.000219155 -0.000341862 2.14073e-05 -1.80244e-05 
1650.95 0 0.000596523 -0.00248305 8.22083e-05 -0.000218158 -0.0313905 -0.000930866 -0.000402658 -0.000420137 0.000806658 0.0144561 0.000570833 0.0135026 -0.000690682 -0.002791 4.17326e-05 0.000177525 0.000802691 0.000194608 0.00112199 -0.000210878 0.00020012 -0.0002942 0.000227472 -0.000184203 -2.76549e-06 -3.83252e-05 0.000243918 0.000619388 0.000214286 -0.000358728 3.01525e-05 -2.37959e-05 
1651.3 0 0.000579794 -0.00209908 7.45545e-05 -0.000215808 -0.0305141 -0.000968424 -0.00043146 -0.000469854 0.000750429 0.0149358 0.000545983 0.0140487 -0.000691162 -0.00282703 3.58178e-05 0.000212636 0.000758651 0.00023106 0.0010513 -0.000197195 0.000191041 -0.000281474 0.000224952 -0.00020547 5.90028e-06 -2.99806e-05 0.000250254 0.000632272 0.000209342 -0.000374639 3.83896e-05 -2.99463e-05 
1651.65 0 0.000561862 -0.00172067 6.66922e-05 -0.000212299 -0.0296133 -0.00100537 -0.000455892 -0.000519373 0.000697578 0.0153944 0.000520012 0.0145734 -0.000693104 -0.00285972 3.12009e-05 0.000244429 0.000717715 0.000262539 0.000980569 -0.000181248 0.000183409 -0.000266848 0.000226705 -0.000226839 1.47016e-05 -2.29391e-05 0.000258323 0.000644979 0.000203118 -0.000389407 4.73623e-05 -3.49423e-05 
1652 0 0.000542499 -0.00134742 5.89665e-05 -0.00020721 -0.02869 -0.00104301 -0.000476425 -0.000567981 0.000646998 0.0158314 0.000491694 0.015077 -0.000698122 -0.00288987 2.94976e-05 0.000273137 0.000679121 0.000290946 0.000910457 -0.000162847 0.000177427 -0.00025074 0.000232766 -0.000246372 2.2415e-05 -1.64366e-05 0.000267855 0.00065806 0.000195777 -0.000403772 5.83658e-05 -3.77381e-05 
1652.35 0 0.00052149 -0.000978983 5.19294e-05 -0.000201057 -0.027748 -0.0010807 -0.000491871 -0.000613876 0.000597206 0.0162423 0.000459959 0.0155573 -0.000703077 -0.00291774 3.02999e-05 0.000298847 0.00064108 0.000319126 0.000841943 -0.000142547 0.000171568 -0.000234048 0.000238796 -0.000263697 2.91865e-05 -8.78879e-06 0.0002778 0.000672151 0.000188007 -0.000418898 7.13728e-05 -3.88516e-05 
1652.7 0 0.000499386 -0.000615953 4.68344e-05 -0.000194993 -0.0267907 -0.00111545 -0.0005014 -0.000655009 0.000549016 0.016627 0.000424152 0.0160108 -0.000702858 -0.00294264 3.19598e-05 0.000322318 0.000601977 0.000349128 0.000775858 -0.000122723 0.000164732 -0.000216677 0.000241833 -0.000280044 3.55145e-05 3.93549e-07 0.000287203 0.000686975 0.000179588 -0.00043492 8.54294e-05 -3.9827e-05 
1653.05 0 0.0004773 -0.000258783 4.40268e-05 -0.000188559 -0.025819 -0.00114353 -0.000506378 -0.000691326 0.000504577 0.0169888 0.000384776 0.0164351 -0.000696747 -0.00296331 3.22443e-05 0.000343691 0.000560249 0.00038141 0.000713139 -0.000106128 0.000156475 -0.000198348 0.000243328 -0.00029514 4.14985e-05 1.07765e-05 0.000296085 0.000701418 0.000170167 -0.000451701 9.90338e-05 -4.09492e-05 
1653.4 0 0.000455601 9.38308e-05 4.3286e-05 -0.000180982 -0.0248322 -0.00116341 -0.000507316 -0.000724082 0.000464819 0.01733 0.000344341 0.016828 -0.000686823 -0.0029786 3.0326e-05 0.000362016 0.000517181 0.000415711 0.000653722 -9.49676e-05 0.000147351 -0.00017938 0.000245214 -0.000308174 4.70625e-05 2.07787e-05 0.000305458 0.000713821 0.000160327 -0.000468721 0.000111632 -4.14833e-05 
1653.75 0 0.00043398 0.00044278 4.37415e-05 -0.000171739 -0.0238337 -0.00117588 -0.000504886 -0.000753713 0.000428529 0.0176522 0.000306928 0.0171888 -0.000675433 -0.00298807 2.73161e-05 0.00037769 0.000475974 0.000451609 0.00059643 -9.01614e-05 0.000138028 -0.000160663 0.000248308 -0.000319906 5.24582e-05 2.83679e-05 0.000315455 0.000723912 0.000150877 -0.00048473 0.000123061 -4.12541e-05 
1654.1 0 0.000412132 0.000786998 4.31449e-05 -0.000160005 -0.0228281 -0.00118289 -0.000500843 -0.000781049 0.000394434 0.0179572 0.000274653 0.0175175 -0.000662844 -0.00299297 2.53173e-05 0.00039299 0.000437014 0.000488042 0.000540475 -8.84724e-05 0.000127987 -0.000141917 0.000253461 -0.000331414 5.86965e-05 3.25549e-05 0.000325906 0.000733089 0.000142507 -0.000498915 0.000133235 -4.01166e-05 
1654.45 0 0.000390593 0.00112663 4.02156e-05 -0.000146556 -0.0218175 -0.0011861 -0.000495139 -0.000806538 0.000363078 0.0182465 0.000247039 0.0178174 -0.00064773 -0.00299452 2.59447e-05 0.000409791 0.000396321 0.000522174 0.000485136 -8.61705e-05 0.000116948 -0.000122203 0.000259966 -0.00034255 6.6346e-05 3.43268e-05 0.000337321 0.000742324 0.000134897 -0.000511061 0.000142376 -3.85289e-05 
1654.8 0 0.000369709 0.00146166 3.61878e-05 -0.000133345 -0.020803 -0.00118638 -0.000486245 -0.000828958 0.000334415 0.0185209 0.000224117 0.0180931 -0.000630405 -0.00299132 2.96251e-05 0.000427651 0.00035136 0.00055069 0.000428595 -8.29552e-05 0.000105009 -0.000101237 0.000266275 -0.000352499 7.43662e-05 3.68263e-05 0.000349061 0.00075083 0.000127533 -0.000521946 0.00015164 -3.69882e-05 
1655.15 0 0.000350147 0.00179142 3.30073e-05 -0.000120043 -0.0197834 -0.00118461 -0.000474503 -0.000846406 0.00030717 0.0187801 0.000203945 0.0183482 -0.000613181 -0.00298214 3.54376e-05 0.000443946 0.000304587 0.000573423 0.000369005 -8.03739e-05 9.28945e-05 -7.95122e-05 0.000270886 -0.000359959 8.14176e-05 4.20573e-05 0.000360901 0.000757704 0.000121322 -0.000531563 0.000162092 -3.52888e-05 
1655.5 0 0.000332486 0.00211557 3.09376e-05 -0.000105831 -0.018759 -0.00117975 -0.000463228 -0.000859157 0.000281637 0.0190214 0.000182514 0.018584 -0.000596688 -0.00296906 4.18715e-05 0.000457621 0.000258247 0.000593107 0.000308585 -8.03975e-05 8.21504e-05 -5.73509e-05 0.000272464 -0.000365278 8.63803e-05 4.8925e-05 0.000373128 0.000763596 0.000117625 -0.000539014 0.000174376 -3.27904e-05 
1655.85 0 0.000314449 0.00243372 2.8618e-05 -9.17931e-05 -0.0177314 -0.00117065 -0.000453059 -0.00087033 0.000258797 0.0192441 0.000157968 0.018802 -0.000579315 -0.00295441 4.84625e-05 0.000470413 0.000213231 0.000611874 0.000251343 -8.29791e-05 7.35746e-05 -3.52468e-05 0.000270313 -0.000370734 9.01328e-05 5.48326e-05 0.00038547 0.000768955 0.000116337 -0.000544384 0.000188966 -2.96782e-05 
1656.2 0 0.000294086 0.0027449 2.51039e-05 -7.8831e-05 -0.0166998 -0.00115762 -0.000439132 -0.000881849 0.000237431 0.0194499 0.000129458 0.0190037 -0.000560579 -0.00293837 5.43812e-05 0.000484785 0.000169438 0.000629217 0.000196135 -8.51178e-05 6.7395e-05 -1.44612e-05 0.000266623 -0.000377336 9.50465e-05 5.88305e-05 0.000398549 0.000773606 0.000115613 -0.000547421 0.000205056 -2.65729e-05 
1656.55 0 0.000272736 0.00304862 2.01986e-05 -6.5841e-05 -0.0156625 -0.00114005 -0.000418043 -0.000893506 0.000213532 0.0196387 9.74132e-05 0.0191877 -0.000541412 -0.00292083 5.91026e-05 0.000502323 0.000126074 0.000642766 0.000139513 -8.31694e-05 6.27901e-05 3.33489e-06 0.000263493 -0.000384599 0.000102396 6.09419e-05 0.000412951 0.000778192 0.000114014 -0.000547938 0.000220931 -2.38147e-05 
1656.9 0 0.000252283 0.00334457 1.46798e-05 -5.17642e-05 -0.0146212 -0.00111649 -0.000390645 -0.000906059 0.000185431 0.0198098 6.43399e-05 0.0193506 -0.00052151 -0.00290281 6.19576e-05 0.000522279 8.33787e-05 0.000649521 8.21311e-05 -7.43396e-05 5.79696e-05 1.729e-05 0.000261772 -0.000392468 0.000111774 6.0836e-05 0.000427781 0.000783686 0.000111453 -0.00054625 0.00023465 -2.29396e-05 
1657.25 0 0.00023275 0.00363086 9.93449e-06 -3.64969e-05 -0.0135772 -0.00108849 -0.00035865 -0.000920503 0.000152499 0.019963 3.37938e-05 0.0194904 -0.000500009 -0.00288406 6.15204e-05 0.000543301 4.45924e-05 0.000648222 2.71651e-05 -5.68722e-05 5.24221e-05 2.84689e-05 0.000261996 -0.000400506 0.000120493 5.93986e-05 0.000441968 0.000790021 0.000108578 -0.000543049 0.000245783 -2.45385e-05 
1657.6 0 0.000214343 0.00390643 6.70121e-06 -2.00019e-05 -0.0125303 -0.00105904 -0.000323804 -0.000936607 0.000115244 0.0200958 9.70526e-06 0.0196084 -0.000477593 -0.00286468 5.95586e-05 0.000563803 1.23336e-05 0.000641551 -2.41432e-05 -3.21449e-05 4.54962e-05 3.87666e-05 0.000263193 -0.000407658 0.000125997 5.72797e-05 0.00045502 0.000795992 0.00010517 -0.00053833 0.00025597 -2.80488e-05 
1657.95 0 0.000196639 0.00417148 4.67789e-06 -2.77262e-06 -0.0114811 -0.00102966 -0.000287801 -0.000953709 7.73694e-05 0.0202054 -8.54272e-06 0.0197083 -0.000456171 -0.00284518 5.88676e-05 0.000580713 -1.54567e-05 0.000633933 -7.37916e-05 -3.51117e-06 3.65395e-05 4.88574e-05 0.000264866 -0.000413029 0.000127871 5.48575e-05 0.000465993 0.000800945 9.95679e-05 -0.00053237 0.000266389 -3.27435e-05 
1658.3 0 0.000178611 0.00442635 2.7716e-06 1.41701e-05 -0.01043 -0.0010018 -0.000252456 -0.000971304 4.01399e-05 0.020289 -2.62472e-05 0.0197913 -0.000435863 -0.00282276 6.11951e-05 0.00059162 -4.14818e-05 0.000627491 -0.000125461 2.74537e-05 2.6473e-05 5.80682e-05 0.000266558 -0.000416251 0.000126257 5.35623e-05 0.000473507 0.000804872 9.08108e-05 -0.000526742 0.000276677 -3.75749e-05 
1658.65 0 0.000160272 0.00467189 9.59786e-07 3.05348e-05 -0.00937811 -0.000974218 -0.000219911 -0.000987402 1.62905e-06 0.0203456 -4.62558e-05 0.0198545 -0.000414506 -0.00279319 6.58518e-05 0.000597091 -6.60659e-05 0.000620722 -0.000180321 6.12263e-05 1.56384e-05 6.63286e-05 0.000266348 -0.000418009 0.00012167 5.35958e-05 0.00047839 0.000807064 7.98981e-05 -0.000522434 0.000286524 -4.28968e-05 
1659 0 0.00014187 0.00490979 1.67225e-07 4.55294e-05 -0.0083294 -0.000943992 -0.000191319 -0.000999289 -3.93359e-05 0.0203762 -6.79327e-05 0.0198966 -0.000391657 -0.0027558 6.96552e-05 0.000600929 -8.90216e-05 0.000611946 -0.000235751 9.63194e-05 3.18873e-06 7.49842e-05 0.000263689 -0.000420068 0.000115552 5.33761e-05 0.000482872 0.000806185 6.76777e-05 -0.000518849 0.000295445 -4.90393e-05 
1659.35 0 0.000123835 0.00513984 -2.2415e-07 5.83394e-05 -0.00728933 -0.000910382 -0.000167068 -0.00100688 -8.41021e-05 0.0203832 -9.06903e-05 0.0199179 -0.000368534 -0.0027127 7.02527e-05 0.000607271 -0.000110621 0.000601043 -0.000289851 0.000131555 -1.00667e-05 8.45194e-05 0.000259792 -0.000423927 0.000109194 5.11059e-05 0.000486971 0.000801928 5.45231e-05 -0.000516074 0.000303332 -5.54459e-05 
1659.7 0 0.000106459 0.00535995 -1.38498e-06 6.92215e-05 -0.00625887 -0.000872852 -0.000149635 -0.00101165 -0.000133045 0.020369 -0.000113571 0.0199189 -0.000346134 -0.00266851 6.87021e-05 0.000615458 -0.000131749 0.000588391 -0.00034343 0.000168176 -2.17861e-05 9.40835e-05 0.000254565 -0.000429796 0.000103454 4.74145e-05 0.000490067 0.000795486 4.1289e-05 -0.00051436 0.00031026 -6.11513e-05 
1660.05 0 8.89981e-05 0.00557001 -4.02876e-06 7.78966e-05 -0.00523545 -0.000830945 -0.000141149 -0.00101188 -0.000183712 0.0203343 -0.000133854 0.0198992 -0.00032405 -0.00262561 6.83329e-05 0.000623587 -0.000154665 0.000573699 -0.000397113 0.000205774 -3.23362e-05 0.000103243 0.000249216 -0.000437526 9.84667e-05 4.45001e-05 0.000491025 0.000787906 2.84085e-05 -0.000512374 0.00031593 -6.58861e-05 
1660.4 0 7.21339e-05 0.00577121 -7.36543e-06 8.49458e-05 -0.00421859 -0.000785204 -0.000138735 -0.00100384 -0.000234108 0.0202772 -0.000150179 0.0198586 -0.000299473 -0.00258305 7.07313e-05 0.000632186 -0.000180391 0.0005557 -0.000450809 0.000240698 -4.35271e-05 0.000112117 0.000246182 -0.000446215 9.44648e-05 4.27768e-05 0.000488578 0.000778495 1.61183e-05 -0.00050908 0.000320931 -6.96699e-05 
1660.75 0 5.73842e-05 0.00596451 -1.05154e-05 9.08112e-05 -0.00321094 -0.000735448 -0.000139649 -0.000987179 -0.000281684 0.0201946 -0.000163699 0.0197988 -0.000272465 -0.00254124 7.5462e-05 0.000641955 -0.000207867 0.000534704 -0.000505907 0.000268553 -5.50486e-05 0.000120704 0.000244653 -0.000455059 9.06954e-05 4.1809e-05 0.000483115 0.000767142 5.05315e-06 -0.000504232 0.000326508 -7.20405e-05 
1661.1 0 4.46643e-05 0.0061498 -1.37574e-05 9.54139e-05 -0.00221438 -0.0006827 -0.000142714 -0.000966541 -0.000321895 0.0200871 -0.00017547 0.0197209 -0.000246094 -0.00250025 8.27972e-05 0.000651574 -0.000236206 0.000513331 -0.00056309 0.000288727 -6.56062e-05 0.000129512 0.000242431 -0.000463476 8.55727e-05 4.19244e-05 0.000477267 0.000755938 -5.94414e-06 -0.000498016 0.000333612 -7.20885e-05 
1661.45 0 3.34105e-05 0.00632738 -1.62555e-05 9.95215e-05 -0.00122783 -0.000629538 -0.000146335 -0.000947469 -0.000352128 0.0199576 -0.000184007 0.0196254 -0.000223029 -0.00246031 9.32792e-05 0.000659145 -0.00026564 0.000492452 -0.000622897 0.000303197 -7.38736e-05 0.000138021 0.000239679 -0.000470922 7.88265e-05 4.34205e-05 0.00047331 0.0007463 -1.84702e-05 -0.000491353 0.000341595 -6.92031e-05 
1661.8 0 2.40503e-05 0.00649677 -1.77554e-05 0.000103527 -0.000251048 -0.000580134 -0.000150008 -0.000930869 -0.000374588 0.0198088 -0.000185444 0.0195128 -0.000205544 -0.00242251 0.00010589 0.000665242 -0.000296343 0.000473617 -0.000686736 0.000314564 -7.9617e-05 0.000145971 0.000237483 -0.000478167 7.21252e-05 4.50386e-05 0.00047046 0.000737685 -3.1899e-05 -0.000485202 0.000349284 -6.37354e-05 
1662.15 0 1.79793e-05 0.00665644 -2.00006e-05 0.000107099 0.000715117 -0.000538232 -0.000152345 -0.000915094 -0.00039315 0.0196421 -0.000177509 0.0193857 -0.000194055 -0.00238484 0.000118497 0.000670954 -0.00032851 0.000458201 -0.000754005 0.000326176 -8.3688e-05 0.000154902 0.000236296 -0.000485596 6.60098e-05 4.53322e-05 0.000467212 0.00072879 -4.62492e-05 -0.000479404 0.000356819 -5.69985e-05 
1662.5 0 1.52308e-05 0.00680627 -2.39979e-05 0.000111086 0.00166894 -0.000503563 -0.000150827 -0.000898305 -0.000409399 0.0194558 -0.000161771 0.0192466 -0.000186821 -0.00234304 0.000129592 0.000676641 -0.000364208 0.000444062 -0.000823677 0.000339344 -8.61665e-05 0.000165242 0.000236326 -0.000492886 5.89154e-05 4.51174e-05 0.000463409 0.000719132 -6.2539e-05 -0.000473795 0.000364649 -5.01386e-05 
1662.85 0 1.40001e-05 0.00694607 -2.93725e-05 0.000116766 0.00260789 -0.000473774 -0.000145809 -0.000876995 -0.000421855 0.0192482 -0.00013983 0.0190948 -0.000182968 -0.002296 0.00013771 0.000684981 -0.000403498 0.000429079 -0.000892997 0.000351589 -8.62127e-05 0.000176968 0.000237719 -0.000501187 4.97334e-05 4.4827e-05 0.000458837 0.000709615 -8.11838e-05 -0.000468756 0.000372632 -4.33531e-05 
1663.2 0 1.26725e-05 0.0070754 -3.61608e-05 0.00012367 0.00353091 -0.000449889 -0.000140193 -0.000849265 -0.000429387 0.0190222 -0.000112332 0.0189263 -0.000184162 -0.0022453 0.000140646 0.000697748 -0.0004442 0.000414185 -0.000958823 0.000362108 -8.41953e-05 0.00019105 0.000240866 -0.000510441 4.02907e-05 4.31672e-05 0.00045229 0.000700318 -0.000101632 -0.000463594 0.000381175 -3.69124e-05 
1663.55 0 1.0787e-05 0.0071939 -4.46031e-05 0.00013132 0.00443725 -0.000433808 -0.000135963 -0.000816286 -0.000434371 0.0187809 -8.21766e-05 0.0187376 -0.000191183 -0.00219078 0.000136397 0.000712465 -0.000485837 0.000402542 -0.00102141 0.00037367 -8.19665e-05 0.000206896 0.000245675 -0.000518891 3.23349e-05 3.91219e-05 0.000442828 0.000690881 -0.000122638 -0.000456993 0.000390561 -3.22312e-05 
1663.9 0 8.30783e-06 0.00730077 -5.41232e-05 0.000139857 0.00532596 -0.000422951 -0.000132602 -0.000778268 -0.000439076 0.0185244 -5.25079e-05 0.0185269 -0.000200993 -0.00213029 0.000123596 0.000726479 -0.000528859 0.000397014 -0.00108232 0.000387722 -8.09833e-05 0.000222337 0.000251024 -0.00052545 2.36483e-05 3.3224e-05 0.000429884 0.000680986 -0.000143224 -0.000447456 0.000399655 -2.93531e-05 
1664.25 0 5.45912e-06 0.00739521 -6.39415e-05 0.000148959 0.0061973 -0.000413506 -0.00012862 -0.000736555 -0.000445025 0.0182518 -2.27946e-05 0.0182938 -0.000209188 -0.00206283 0.000102135 0.000740829 -0.000572188 0.000397958 -0.00114304 0.000402429 -8.13971e-05 0.000236192 0.00025655 -0.000530929 1.18326e-05 2.62296e-05 0.000414311 0.000670287 -0.000162705 -0.000435671 0.000406682 -2.68004e-05 
1664.6 0 2.32125e-06 0.00747787 -7.34654e-05 0.000158266 0.00705231 -0.000403819 -0.000123726 -0.00069484 -0.000453253 0.0179626 7.59195e-06 0.0180397 -0.000213692 -0.0019901 7.29321e-05 0.000758272 -0.000614252 0.000402398 -0.00120439 0.00041576 -8.22993e-05 0.000247714 0.000261762 -0.000537642 -2.33073e-06 1.89687e-05 0.000397511 0.000660028 -0.000180836 -0.000422975 0.000411138 -2.47793e-05 
1664.95 0 -1.13519e-06 0.00755142 -8.22818e-05 0.00016809 0.00788954 -0.0003954 -0.000116696 -0.000654296 -0.000462425 0.0176573 3.83308e-05 0.0177676 -0.000216077 -0.00191541 3.78809e-05 0.000778491 -0.000655194 0.000406989 -0.00126514 0.000427853 -8.32108e-05 0.000257552 0.000266814 -0.000546826 -1.77416e-05 1.23292e-05 0.000381032 0.00065105 -0.000197342 -0.000409608 0.000415153 -2.33263e-05 
1665.3 0 -4.40701e-06 0.00761677 -9.01593e-05 0.000178956 0.00870526 -0.000393245 -0.000105736 -0.000615214 -0.000469855 0.0173364 6.83558e-05 0.01748 -0.000218657 -0.00184004 1.26356e-06 0.000797606 -0.000694547 0.000412808 -0.00132357 0.000439042 -8.34655e-05 0.000266634 0.000271629 -0.000557025 -3.29054e-05 6.48198e-06 0.000365736 0.000641684 -0.00021104 -0.000396219 0.000421208 -1.97003e-05 
1665.65 0 -7.78335e-06 0.00767215 -9.77094e-05 0.000190714 0.00949877 -0.000399946 -9.17606e-05 -0.000579508 -0.000473679 0.0169993 9.45981e-05 0.017179 -0.000222546 -0.00176319 -3.28167e-05 0.000814404 -0.000729931 0.000423622 -0.00137822 0.000450885 -8.28706e-05 0.000274676 0.000275837 -0.000566237 -4.66455e-05 2.06391e-06 0.000350786 0.000629211 -0.000221928 -0.000384109 0.000429105 -1.31807e-05 
1666 0 -1.35237e-05 0.00771788 -0.000106145 0.000202211 0.0102702 -0.000413067 -7.75552e-05 -0.000550987 -0.000475627 0.0166455 0.000115952 0.0168648 -0.000226391 -0.00168358 -6.45357e-05 0.000830999 -0.000759724 0.000438227 -0.00142736 0.000465567 -8.15576e-05 0.000280945 0.000279793 -0.000573067 -5.82651e-05 -1.04106e-06 0.000335765 0.000613531 -0.000232334 -0.000373319 0.000437247 -5.36778e-06 
1666.35 0 -2.21483e-05 0.00775492 -0.00011518 0.000213897 0.0110187 -0.000429452 -6.53217e-05 -0.000530936 -0.000478954 0.0162757 0.000134585 0.0165373 -0.000228125 -0.00159948 -9.4977e-05 0.000849978 -0.000784662 0.000451018 -0.00146978 0.000484081 -7.97737e-05 0.000285199 0.000282948 -0.000578173 -6.66752e-05 -3.46635e-06 0.000321415 0.000596971 -0.00024394 -0.000362786 0.000443246 3.81676e-06 
1666.7 0 -3.20374e-05 0.00778387 -0.000123497 0.00022681 0.0117452 -0.000446115 -5.63428e-05 -0.000515898 -0.000484716 0.0158952 0.00015202 0.0161961 -0.000226754 -0.00151165 -0.000123119 0.000874377 -0.000807627 0.000458477 -0.00150517 0.000506549 -7.7733e-05 0.000289412 0.000284044 -0.000583663 -7.17811e-05 -5.24621e-06 0.000308264 0.000582108 -0.000256734 -0.000352177 0.000446208 1.43724e-05 
1667.05 0 -4.29974e-05 0.00780469 -0.000130302 0.000240008 0.0124521 -0.000461521 -5.05955e-05 -0.000501251 -0.000492054 0.0155099 0.000168279 0.0158414 -0.000221378 -0.0014209 -0.00014733 0.000903682 -0.000829623 0.000461347 -0.00153429 0.000530305 -7.58125e-05 0.000295672 0.0002823 -0.000589613 -7.43915e-05 -7.2663e-06 0.0002962 0.000568486 -0.000270234 -0.000342316 0.000447707 2.46875e-05 
1667.4 0 -5.55548e-05 0.00781631 -0.000135497 0.000252397 0.0131411 -0.000476493 -4.68002e-05 -0.000484956 -0.000501015 0.0151196 0.000183593 0.0154748 -0.000212097 -0.0013268 -0.000166629 0.000935242 -0.000848745 0.000462808 -0.00155998 0.000551405 -7.45132e-05 0.000303475 0.00027887 -0.000595459 -7.48804e-05 -9.49385e-06 0.000284466 0.000554878 -0.000285361 -0.000333648 0.000448676 3.29935e-05 
1667.75 0 -6.9136e-05 0.00781869 -0.000139198 0.000263626 0.0138118 -0.000492418 -4.47537e-05 -0.000467598 -0.000512987 0.0147202 0.000197484 0.0150959 -0.000200275 -0.00123022 -0.000182158 0.000968164 -0.000863648 0.000465574 -0.0015826 0.000569516 -7.43398e-05 0.000311058 0.000275245 -0.00060184 -7.35383e-05 -1.14291e-05 0.000271636 0.000541685 -0.000301977 -0.000326864 0.000448956 3.94065e-05 
1668.1 0 -8.37594e-05 0.00781196 -0.00014192 0.00027295 0.0144621 -0.000510107 -4.47083e-05 -0.000450695 -0.000528315 0.0143098 0.000208824 0.0147045 -0.000186422 -0.00113358 -0.000195185 0.001002 -0.000875281 0.000470157 -0.00160049 0.000587066 -7.442e-05 0.000317647 0.00027201 -0.000608118 -7.05706e-05 -1.4374e-05 0.000256567 0.000529265 -0.000317917 -0.000322194 0.000448675 4.52614e-05 
1668.45 0 -9.96074e-05 0.00779559 -0.000145569 0.000279516 0.0150903 -0.000529346 -4.70924e-05 -0.000434027 -0.000547041 0.0138886 0.000216497 0.0143011 -0.00016944 -0.00103961 -0.000206678 0.00103537 -0.000885519 0.000476276 -0.00161374 0.00060424 -7.25356e-05 0.000323197 0.000269107 -0.000612216 -6.57924e-05 -1.88557e-05 0.000240301 0.000517751 -0.000331601 -0.000319123 0.000448207 4.98982e-05 
1668.8 0 -0.000116773 0.00777086 -0.00015077 0.000283858 0.0156957 -0.000547216 -5.19845e-05 -0.000416632 -0.000567639 0.0134587 0.000220378 0.0138856 -0.000148762 -0.000951063 -0.000219252 0.00106766 -0.000894112 0.000483997 -0.00162393 0.000618705 -6.71287e-05 0.000328344 0.000266142 -0.000613695 -6.09937e-05 -2.39288e-05 0.000224134 0.000507605 -0.000342959 -0.000317381 0.000447911 5.21636e-05 
1669.15 0 -0.000135624 0.00773984 -0.000156126 0.000286491 0.0162792 -0.000560952 -5.81607e-05 -0.00039968 -0.000587049 0.0130234 0.000225118 0.0134592 -0.000127442 -0.000869938 -0.000233518 0.00109779 -0.000900503 0.000492801 -0.00163272 0.000629632 -5.88046e-05 0.000334102 0.000263525 -0.000613557 -5.75271e-05 -2.97243e-05 0.000207684 0.00049877 -0.000352145 -0.000316356 0.000448369 5.31877e-05 
1669.5 0 -0.00015457 0.00770214 -0.000161588 0.000287823 0.0168408 -0.000570148 -6.34216e-05 -0.000384717 -0.000604678 0.0125841 0.000235775 0.0130256 -0.000108672 -0.000795267 -0.000246973 0.00112362 -0.000906359 0.000500981 -0.0016417 0.000639383 -4.94258e-05 0.00033925 0.000261942 -0.000613797 -5.33631e-05 -3.6046e-05 0.000190581 0.000489892 -0.000359455 -0.000314943 0.000447818 5.33314e-05 
1669.85 0 -0.000171 0.0076543 -0.000167415 0.000288076 0.0173805 -0.000575621 -6.68331e-05 -0.000371389 -0.000620767 0.0121401 0.000253208 0.0125874 -9.02264e-05 -0.000723563 -0.000258485 0.00114415 -0.000914459 0.000506589 -0.00165283 0.000651302 -4.01077e-05 0.000341192 0.000261225 -0.00061605 -4.66256e-05 -4.23991e-05 0.00017363 0.000479796 -0.000365546 -0.000313242 0.000443839 5.1095e-05 
1670.2 0 -0.000183284 0.00759501 -0.000173066 0.00028796 0.0178997 -0.000578525 -6.90984e-05 -0.000359007 -0.000634151 0.0116901 0.000276091 0.012144 -6.85876e-05 -0.000648994 -0.000267879 0.00115867 -0.00092556 0.00050952 -0.0016662 0.000666466 -3.14069e-05 0.000339608 0.000260718 -0.000619134 -3.80036e-05 -4.86467e-05 0.000157747 0.000468316 -0.000371351 -0.000311838 0.000436566 4.625e-05 
1670.55 0 -0.000192339 0.00752595 -0.000178157 0.000289311 0.0183983 -0.000579436 -7.04377e-05 -0.000347548 -0.000643281 0.0112326 0.000302013 0.0116938 -4.30307e-05 -0.000568395 -0.000275023 0.00116752 -0.00093863 0.000511896 -0.0016783 0.000683606 -2.34161e-05 0.000336389 0.000259107 -0.000621996 -2.94374e-05 -5.52441e-05 0.000142194 0.000455454 -0.000377712 -0.000309549 0.000427497 4.01792e-05 
1670.9 0 -0.000200135 0.00744828 -0.00018191 0.000292722 0.0188736 -0.000579083 -6.95276e-05 -0.000336537 -0.00064752 0.0107671 0.00032678 0.0112379 -1.33487e-05 -0.000482552 -0.000280158 0.00117223 -0.000952702 0.000515426 -0.00168602 0.000700112 -1.68125e-05 0.000333461 0.000255387 -0.000625062 -2.26715e-05 -6.32999e-05 0.000125839 0.000441322 -0.000384499 -0.000303947 0.000418667 3.46309e-05 
1671.25 0 -0.000207883 0.00736228 -0.000184515 0.000296961 0.0193228 -0.000577505 -6.45186e-05 -0.000324571 -0.000648016 0.0102937 0.000347973 0.0107796 1.95454e-05 -0.00039417 -0.000283294 0.0011752 -0.000967335 0.000520599 -0.00168938 0.000712318 -1.23953e-05 0.000331217 0.000250117 -0.000628073 -1.88202e-05 -7.20461e-05 0.00010871 0.000426358 -0.000391386 -0.000294348 0.000411413 2.92548e-05 
1671.6 0 -0.000216441 0.00726743 -0.000187313 0.000300512 0.0197457 -0.00057483 -5.51362e-05 -0.000309798 -0.000646841 0.00981348 0.000364865 0.01032 5.36442e-05 -0.000306571 -0.000287203 0.00117909 -0.000980033 0.00052686 -0.00168877 0.0007186 -1.00338e-05 0.000329041 0.000245257 -0.000629281 -1.77993e-05 -7.97778e-05 9.14364e-05 0.000410882 -0.0003982 -0.000281913 0.000405108 2.19051e-05 
1671.95 0 -0.000225614 0.00716406 -0.000189777 0.000302867 0.0201441 -0.000570282 -4.31901e-05 -0.000290633 -0.00064693 0.00932683 0.000377149 0.0098578 8.85497e-05 -0.000222986 -0.000294428 0.00118555 -0.000987762 0.000535399 -0.0016849 0.000719983 -8.39576e-06 0.000327531 0.000242316 -0.000627746 -2.02864e-05 -8.62272e-05 7.42821e-05 0.000394826 -0.000403883 -0.000267772 0.000397527 1.40314e-05 
1672.3 0 -0.000235216 0.00705388 -0.000190546 0.000303784 0.0205155 -0.000561104 -3.23938e-05 -0.000268172 -0.000650053 0.00883464 0.000386065 0.00939223 0.00012363 -0.000144853 -0.000301975 0.0011941 -0.00099056 0.00054789 -0.00167791 0.000716474 -7.08954e-06 0.000327274 0.000241156 -0.000624563 -2.54771e-05 -9.1993e-05 5.75618e-05 0.000377814 -0.000408984 -0.00025336 0.000387474 8.46891e-06 
1672.65 0 -0.000245784 0.00693762 -0.000189893 0.000304299 0.0208574 -0.000546151 -2.39294e-05 -0.000244589 -0.00065523 0.00833931 0.000391606 0.00892414 0.000158573 -7.09458e-05 -0.000305765 0.00120164 -0.000989365 0.000563074 -0.00166561 0.000707099 -7.24395e-06 0.000326882 0.000241503 -0.000620582 -3.19318e-05 -9.73892e-05 4.21129e-05 0.000357991 -0.000414258 -0.000240284 0.000375032 5.808e-06 
1673 0 -0.000256222 0.00681608 -0.000187877 0.000306642 0.0211711 -0.000527398 -1.55399e-05 -0.000222277 -0.000660821 0.00784301 0.000393514 0.00845389 0.000193666 -2.46653e-07 -0.000304694 0.00120508 -0.000983438 0.00057815 -0.00164739 0.000691487 -8.23262e-06 0.000325563 0.000243221 -0.000615455 -3.9795e-05 -0.000103385 2.81299e-05 0.000334999 -0.000419116 -0.000229222 0.000361795 5.81646e-06 
1673.35 0 -0.000265251 0.00668942 -0.00018457 0.000310618 0.0214578 -0.000506185 -5.83805e-06 -0.000203407 -0.000666104 0.00734675 0.000392788 0.00798237 0.000227127 6.67304e-05 -0.000299795 0.00120191 -0.000973455 0.000591587 -0.00162473 0.000671969 -9.08426e-06 0.000323361 0.000245787 -0.000608981 -5.05799e-05 -0.000110987 1.49742e-05 0.000310974 -0.000421781 -0.000219098 0.000349146 7.55693e-06 
1673.7 0 -0.000273511 0.00655699 -0.000180557 0.000314067 0.0217201 -0.000481852 3.39236e-06 -0.000186317 -0.000669251 0.00685084 0.000389971 0.00750993 0.000258877 0.000131422 -0.000293246 0.00119132 -0.000961239 0.000604418 -0.00160024 0.000651366 -1.0354e-05 0.000320663 0.000250076 -0.000600041 -6.42216e-05 -0.000119319 2.25604e-06 0.000286444 -0.000421463 -0.000209563 0.00033696 9.76102e-06 
1674.05 0 -0.000282316 0.0064204 -0.000176145 0.000315981 0.0219611 -0.000453971 1.1285e-05 -0.000166931 -0.000667551 0.00635528 0.000383084 0.00703561 0.000289985 0.000196071 -0.000287291 0.00117349 -0.000946033 0.000616943 -0.00157756 0.000630562 -1.11615e-05 0.000317554 0.000257138 -0.000586888 -7.89393e-05 -0.000126988 -1.11063e-05 0.000261341 -0.000418969 -0.000201337 0.000325005 1.22748e-05 
1674.4 0 -0.00029194 0.00628189 -0.000171827 0.000316649 0.0221809 -0.000424908 1.79891e-05 -0.000142872 -0.000658006 0.00586072 0.000371875 0.00656044 0.00031999 0.00026083 -0.000283503 0.00114931 -0.000927492 0.000628614 -0.00155782 0.000611078 -9.8179e-06 0.00031261 0.000266318 -0.000569419 -9.31959e-05 -0.000134092 -2.54882e-05 0.00023622 -0.000414937 -0.000194711 0.000312362 1.53703e-05 
1674.75 0 -0.00030105 0.00614057 -0.000167313 0.000316555 0.0223778 -0.000398288 2.34143e-05 -0.000115971 -0.00063936 0.00536858 0.000356839 0.00608561 0.000347355 0.000323784 -0.000284381 0.00112307 -0.00090805 0.000639527 -0.00153831 0.000594413 -8.16595e-06 0.000305303 0.000277908 -0.000550103 -0.000105899 -0.000140125 -4.02706e-05 0.000210768 -0.000409327 -0.000189118 0.000298175 1.90032e-05 
1675.1 0 -0.000308262 0.00599376 -0.000162706 0.000315407 0.0225514 -0.000374912 2.88718e-05 -8.90722e-05 -0.000615163 0.0048822 0.000338508 0.00560895 0.000370823 0.00038433 -0.000292892 0.00109931 -0.000890583 0.000652918 -0.0015174 0.000580152 -7.49933e-06 0.000296487 0.000291184 -0.000531494 -0.00011758 -0.000145107 -5.54757e-05 0.000184975 -0.000401166 -0.000183204 0.000283099 2.40316e-05 
1675.45 0 -0.000313644 0.00584113 -0.000158955 0.000312978 0.0227046 -0.000353555 3.42595e-05 -6.37246e-05 -0.000589431 0.00440285 0.000318929 0.00512891 0.000392651 0.000444398 -0.000308012 0.00107918 -0.000876627 0.000673376 -0.00149541 0.00056691 -7.45946e-06 0.000287774 0.000303278 -0.000513332 -0.000128934 -0.000150096 -7.10109e-05 0.00015987 -0.000389914 -0.00017606 0.000268101 3.09458e-05 
1675.8 0 -0.000318738 0.00568471 -0.000156276 0.000309111 0.0228384 -0.000333287 3.98301e-05 -4.28609e-05 -0.000562364 0.00392787 0.000298062 0.00464678 0.000418262 0.000505832 -0.000327299 0.00106083 -0.000865561 0.000700415 -0.00147319 0.000552516 -8.71611e-06 0.000279806 0.000312575 -0.000496226 -0.000141229 -0.000155246 -8.52904e-05 0.000135458 -0.00037684 -0.000167781 0.000253919 3.86043e-05 
1676.15 0 -0.000324345 0.00552443 -0.000153104 0.000304133 0.0229507 -0.000314525 4.65466e-05 -2.94105e-05 -0.000532036 0.00345676 0.000274973 0.00416607 0.000449118 0.000568406 -0.000350799 0.0010422 -0.000857114 0.000727275 -0.00145033 0.000535558 -1.17033e-05 0.00027115 0.000319799 -0.000481273 -0.000155693 -0.000159077 -9.76734e-05 0.000111185 -0.000362918 -0.000157742 0.00024074 4.59708e-05 
1676.5 0 -0.000330526 0.00535872 -0.000149177 0.000298452 0.0230414 -0.00029922 5.42872e-05 -2.18495e-05 -0.00049829 0.00298953 0.000250598 0.00368876 0.000481236 0.000630748 -0.000377804 0.00102297 -0.000852655 0.000750258 -0.00142546 0.000519707 -1.53718e-05 0.000261162 0.000326313 -0.000466808 -0.000170768 -0.000160151 -0.000110017 8.68997e-05 -0.0003481 -0.000146247 0.000228926 5.20245e-05 
1676.85 0 -0.000337184 0.0051894 -0.000145353 0.00029237 0.0231102 -0.000289191 6.15448e-05 -1.54649e-05 -0.000463673 0.00252432 0.000223432 0.00321577 0.000512422 0.000692544 -0.000406422 0.00100298 -0.000851072 0.000770337 -0.00139947 0.000508481 -1.8275e-05 0.000251091 0.000332357 -0.000451924 -0.000184216 -0.000159197 -0.000123177 6.32326e-05 -0.000333972 -0.000134412 0.000218397 5.64959e-05 
1677.2 0 -0.000343981 0.00501783 -0.00014225 0.000285713 0.0231536 -0.000282269 6.79463e-05 -6.73597e-06 -0.000429511 0.00206046 0.000190677 0.0027494 0.000541455 0.000755073 -0.000435949 0.000980768 -0.000849116 0.000786994 -0.00137481 0.000500241 -2.07481e-05 0.000241572 0.000337635 -0.000436967 -0.000196087 -0.000156745 -0.000136229 4.12356e-05 -0.000320964 -0.000123196 0.000207809 6.09469e-05 
1677.55 0 -0.000350297 0.00484313 -0.000140002 0.000278176 0.0231733 -0.000275027 7.61661e-05 3.67624e-06 -0.000395782 0.00159784 0.000153205 0.00229144 0.000567144 0.000818923 -0.000465464 0.000955625 -0.000841242 0.000799465 -0.00135238 0.000491175 -2.2391e-05 0.000232821 0.000341849 -0.000420417 -0.000206165 -0.000152176 -0.000148438 2.12089e-05 -0.000307991 -0.000112659 0.000196918 6.66122e-05 
1677.9 0 -0.00035592 0.00466562 -0.000137452 0.000269652 0.023176 -0.000267241 8.65139e-05 1.44503e-05 -0.000362405 0.00113535 0.000114619 0.00184077 0.000590642 0.000881689 -0.000492706 0.000927878 -0.000823414 0.000806935 -0.00133214 0.000478722 -2.16043e-05 0.000223959 0.000344394 -0.000399976 -0.000213588 -0.000145021 -0.000160519 2.11564e-06 -0.000294548 -0.000101739 0.000186589 7.25799e-05 
1678.25 0 -0.000361494 0.00448673 -0.000133894 0.000260621 0.0231661 -0.000261184 9.67341e-05 2.77394e-05 -0.000329346 0.000673255 7.71399e-05 0.00139443 0.000612708 0.000941542 -0.000515822 0.000897436 -0.000797522 0.000807843 -0.00131291 0.000463037 -1.97663e-05 0.000214874 0.000344648 -0.000376243 -0.000218317 -0.000135688 -0.000172801 -1.72783e-05 -0.000280251 -9.1053e-05 0.000177214 7.76718e-05 
1678.6 0 -0.000367177 0.00430683 -0.000129093 0.00025175 0.0231434 -0.000257144 0.000108161 4.40791e-05 -0.000297179 0.000214776 3.92396e-05 0.000951992 0.000631444 0.000998204 -0.000534662 0.000862999 -0.000767212 0.000801365 -0.00129355 0.000445572 -1.84676e-05 0.000206834 0.000342027 -0.000351784 -0.000220845 -0.000126228 -0.000185329 -3.65549e-05 -0.000265439 -8.23131e-05 0.000169194 8.21917e-05 
1678.95 0 -0.0003736 0.00412389 -0.000123583 0.000243179 0.0231069 -0.000252238 0.000122452 6.05734e-05 -0.000267301 -0.000236792 -7.27543e-07 0.000515263 0.000644052 0.00104927 -0.000550642 0.000823561 -0.000735092 0.000787865 -0.00127412 0.000427761 -1.76292e-05 0.000200034 0.000337368 -0.000327371 -0.000221859 -0.000118031 -0.000197519 -5.5373e-05 -0.000251316 -7.54108e-05 0.000163991 8.64442e-05 
1679.3 0 -0.00038197 0.00393624 -0.000118962 0.000234423 0.0230564 -0.000246152 0.000138169 7.48907e-05 -0.000242677 -0.000680185 -4.18761e-05 8.44814e-05 0.00064982 0.0010928 -0.000563834 0.000779907 -0.00070376 0.00076664 -0.00125506 0.000409634 -1.77276e-05 0.000193812 0.000331662 -0.000302238 -0.000221633 -0.000110902 -0.000207157 -7.4565e-05 -0.000238528 -7.00794e-05 0.000161699 9.00893e-05 
1679.65 0 -0.000391152 0.0037434 -0.000114609 0.00022645 0.0229911 -0.000239329 0.000153681 8.5912e-05 -0.000224756 -0.00111623 -8.35857e-05 -0.000342489 0.000649449 0.00113109 -0.000572861 0.000733421 -0.000672822 0.000737309 -0.0012345 0.000390142 -1.95118e-05 0.000188489 0.000324429 -0.000276046 -0.000220571 -0.000104131 -0.000214095 -9.43024e-05 -0.000227299 -6.6862e-05 0.000160574 9.28988e-05 
1680 0 -0.000398712 0.0035454 -0.000108946 0.000220689 0.0229078 -0.000228633 0.000168345 9.31095e-05 -0.000211401 -0.00154553 -0.000126403 -0.000768638 0.000643071 0.0011672 -0.000577521 0.000684087 -0.000640294 0.000702255 -0.00121038 0.000370653 -2.29386e-05 0.00018395 0.000315537 -0.00024939 -0.00022002 -9.70479e-05 -0.000220657 -0.000114519 -0.000217261 -6.51751e-05 0.000159007 9.62406e-05 
1680.35 0 -0.000403102 0.00334256 -0.000102036 0.000216395 0.0228018 -0.000211248 0.000180539 9.78601e-05 -0.000199539 -0.00196907 -0.000170709 -0.0011952 0.000630984 0.00120192 -0.00057845 0.000632105 -0.000605643 0.000665608 -0.00118411 0.00035205 -2.71191e-05 0.00017918 0.000306034 -0.000223272 -0.00022006 -8.96025e-05 -0.000228441 -0.000133733 -0.000207769 -6.31815e-05 0.000155491 0.000101779 
1680.7 0 -0.000405026 0.00313673 -9.4907e-05 0.000211405 0.0226696 -0.000187376 0.000189597 0.000101513 -0.000187453 -0.00238851 -0.000216271 -0.00162 0.000614106 0.00123511 -0.000577029 0.00058004 -0.000570309 0.000631379 -0.00115833 0.000332298 -3.15988e-05 0.000173961 0.000297098 -0.000199359 -0.000218615 -8.16794e-05 -0.000237575 -0.000150142 -0.000198762 -6.08357e-05 0.000149688 0.000108306 
1681.05 0 -0.000406541 0.00292952 -8.78429e-05 0.000204811 0.022512 -0.000160277 0.000196795 0.000104336 -0.000174344 -0.00280326 -0.000260729 -0.0020399 0.000594751 0.00126733 -0.000576642 0.000530298 -0.000534739 0.000602682 -0.00113556 0.000310093 -3.55905e-05 0.000169686 0.000289753 -0.000178554 -0.00021448 -7.31363e-05 -0.000246715 -0.000163569 -0.000189495 -5.99162e-05 0.000142632 0.000113918 
1681.4 0 -0.000407588 0.00272085 -8.07412e-05 0.000197361 0.0223322 -0.000133456 0.000202327 0.000107152 -0.000159792 -0.00321203 -0.000300899 -0.00245446 0.000575049 0.00130034 -0.000577824 0.000483046 -0.000498677 0.000581762 -0.00111732 0.000286817 -3.8237e-05 0.000167451 0.000284235 -0.000159589 -0.000208239 -6.45561e-05 -0.000254846 -0.000175422 -0.000179825 -6.1014e-05 0.000135274 0.000119067 
1681.75 0 -0.000406263 0.00251249 -7.40258e-05 0.000190984 0.0221317 -0.000107128 0.000205005 0.000112695 -0.00014385 -0.00361387 -0.000335716 -0.002865 0.00055564 0.00133473 -0.00057841 0.000436763 -0.000462798 0.00056817 -0.0011018 0.000264158 -4.02786e-05 0.000166214 0.000280017 -0.000140816 -0.000201518 -5.72065e-05 -0.000261564 -0.000187561 -0.00017092 -6.37301e-05 0.000128424 0.000123822 
1682.1 0 -0.000401739 0.0023058 -6.77419e-05 0.000185904 0.0219077 -8.01137e-05 0.000205532 0.000121599 -0.000127038 -0.00400673 -0.000364352 -0.0032702 0.00053746 0.00136952 -0.000578463 0.000391194 -0.000428691 0.000558581 -0.00108655 0.000241648 -4.29856e-05 0.000164818 0.000277057 -0.000121812 -0.000195453 -5.14687e-05 -0.000266545 -0.000201789 -0.000162895 -6.72857e-05 0.000122469 0.000128008 
1682.45 0 -0.000394728 0.00209925 -6.17358e-05 0.00018092 0.0216607 -5.21247e-05 0.000206025 0.000132262 -0.000109828 -0.00438948 -0.000383847 -0.00366834 0.000521252 0.00140641 -0.000578547 0.000347548 -0.000396781 0.000549019 -0.00107038 0.000218022 -4.67757e-05 0.000162232 0.000274683 -0.000102503 -0.000190449 -4.57296e-05 -0.000270814 -0.000217999 -0.000154863 -7.0491e-05 0.000116902 0.000132546 
1682.8 0 -0.000387419 0.001892 -5.69736e-05 0.00017653 0.0213947 -2.33567e-05 0.000206469 0.000143806 -9.25957e-05 -0.00476332 -0.000393966 -0.00406019 0.000507032 0.00144655 -0.000576278 0.000305111 -0.000365603 0.00053683 -0.00104958 0.000193526 -5.12152e-05 0.000158159 0.000271969 -8.37645e-05 -0.000185489 -3.88753e-05 -0.000275009 -0.000234489 -0.000146525 -7.39761e-05 0.000110234 0.000138389 
1683.15 0 -0.000382377 0.00168454 -5.41186e-05 0.000173342 0.0211112 5.76271e-06 0.000205713 0.000155939 -7.44252e-05 -0.00512972 -0.000400072 -0.00444456 0.000494276 0.00148725 -0.000568586 0.000261477 -0.000334672 0.000520826 -0.00102036 0.00016859 -5.60131e-05 0.000152188 0.000268564 -6.72189e-05 -0.000179463 -3.20287e-05 -0.000277955 -0.000249929 -0.000138199 -7.81729e-05 0.000100904 0.000145638 
1683.5 0 -0.000380086 0.00147731 -5.24406e-05 0.000169576 0.0208087 3.48139e-05 0.000204707 0.000168859 -5.34706e-05 -0.00548881 -0.000407086 -0.00481807 0.000481972 0.00152452 -0.000555989 0.00021685 -0.000306231 0.000500642 -0.000983411 0.000144063 -6.21743e-05 0.000144552 0.000264632 -5.34548e-05 -0.000171777 -2.54699e-05 -0.000278921 -0.000263512 -0.000130471 -8.23125e-05 8.91612e-05 0.000153234 
1683.85 0 -0.00037905 0.00127024 -5.13676e-05 0.000163265 0.0204872 6.43295e-05 0.000204708 0.000183687 -3.14331e-05 -0.00583996 -0.000417118 -0.0051821 0.000470123 0.00155753 -0.000541403 0.000172862 -0.000282454 0.000476875 -0.00094198 0.000120476 -6.92373e-05 0.000136598 0.000259141 -4.07993e-05 -0.00016265 -1.96267e-05 -0.0002785 -0.000275006 -0.000123928 -8.70352e-05 7.71538e-05 0.000159421 
1684.2 0 -0.000377258 0.00106312 -5.1146e-05 0.000155536 0.020148 9.57645e-05 0.000205809 0.000202775 -1.13191e-05 -0.00618357 -0.000429886 -0.00553941 0.000457923 0.00158805 -0.000524421 0.000128846 -0.000261856 0.000451506 -0.000896873 9.70317e-05 -7.52335e-05 0.00012829 0.000250973 -2.7466e-05 -0.000152179 -1.61681e-05 -0.000277151 -0.000284839 -0.000119308 -9.29202e-05 6.53392e-05 0.000163775 
1684.55 0 -0.00037323 0.000856056 -5.20055e-05 0.000148343 0.0197901 0.000128809 0.000208396 0.000226857 6.67519e-06 -0.00651887 -0.000443086 -0.00589103 0.000442781 0.00161746 -0.000502187 8.53069e-05 -0.000240553 0.00042725 -0.000846654 7.23278e-05 -7.9647e-05 0.00011976 0.000241381 -1.3889e-05 -0.000139634 -1.46363e-05 -0.000274808 -0.000293659 -0.000116274 -9.79301e-05 5.25557e-05 0.000167028 
1684.9 0 -0.000366762 0.000648531 -5.41905e-05 0.000141744 0.0194137 0.000160815 0.000212405 0.000252974 2.33696e-05 -0.00684354 -0.000453912 -0.00623794 0.000423717 0.00164601 -0.000475154 4.5171e-05 -0.000216735 0.000406508 -0.000790009 4.6991e-05 -8.39485e-05 0.000112174 0.00023202 -1.57703e-07 -0.000125671 -1.28344e-05 -0.000271782 -0.000302691 -0.000113718 -0.000100079 3.894e-05 0.0001692 
1685.25 0 -0.000358887 0.000440531 -5.76452e-05 0.000135224 0.0190215 0.000189293 0.000216104 0.000277531 3.90648e-05 -0.00715775 -0.000460013 -0.00657955 0.000402774 0.00167372 -0.000446706 9.44924e-06 -0.000190266 0.000389421 -0.000726988 2.39906e-05 -8.96593e-05 0.00010556 0.000222762 1.46667e-05 -0.00011122 -8.97606e-06 -0.000267895 -0.000313556 -0.000110937 -0.00010004 2.57513e-05 0.000169739 
1685.6 0 -0.000350174 0.000233885 -6.1067e-05 0.000129 0.0186151 0.000212059 0.00021848 0.000299037 5.50921e-05 -0.00746201 -0.000460323 -0.00691269 0.000382072 0.00169959 -0.000418951 -2.48581e-05 -0.000161747 0.000373072 -0.000659895 4.91591e-06 -9.68892e-05 9.88513e-05 0.000214298 3.03546e-05 -9.62517e-05 -3.32234e-06 -0.000262613 -0.00032585 -0.000108634 -9.94227e-05 1.44216e-05 0.000169471 
1685.95 0 -0.00033994 3.0008e-05 -6.30126e-05 0.00012275 0.0181933 0.000228913 0.00021878 0.000319672 7.24462e-05 -0.00775522 -0.000456375 -0.00723278 0.000360683 0.00172217 -0.000390651 -6.01515e-05 -0.000132431 0.000353576 -0.00059142 -1.16574e-05 -0.000104399 9.05174e-05 0.000207099 4.64557e-05 -8.15342e-05 3.53284e-06 -0.000256232 -0.000337762 -0.000107514 -9.9103e-05 4.53679e-06 0.000169485 
1686.3 0 -0.000329027 -0.000171036 -6.41506e-05 0.000116311 0.0177567 0.000242011 0.000214721 0.000342679 9.15295e-05 -0.00803719 -0.000451008 -0.00753726 0.000336308 0.00174125 -0.000361113 -9.48567e-05 -0.000103712 0.000331667 -0.00052339 -2.68986e-05 -0.000111955 8.06593e-05 0.000200981 6.16068e-05 -6.91658e-05 1.17284e-05 -0.000249965 -0.000348731 -0.000107154 -9.95055e-05 -5.20566e-06 0.000170142 
1686.65 0 -0.000319319 -0.00036999 -6.64244e-05 0.000109106 0.0173072 0.000251865 0.000204947 0.000366261 0.000109447 -0.00830723 -0.000445145 -0.00782641 0.000310005 0.00175717 -0.000332355 -0.00012772 -7.50263e-05 0.000312051 -0.000456561 -4.0012e-05 -0.000119695 7.08816e-05 0.000196698 7.35325e-05 -6.01844e-05 2.03084e-05 -0.000244042 -0.000358854 -0.000107287 -9.99724e-05 -1.4161e-05 0.000171752 
1687 0 -0.000310829 -0.000568265 -6.98754e-05 9.98922e-05 0.0168459 0.000258559 0.000192065 0.000386122 0.000122798 -0.00856554 -0.000438867 -0.00810165 0.000285637 0.00177076 -0.000305904 -0.000159399 -4.62644e-05 0.00029631 -0.000389209 -4.96199e-05 -0.000126273 6.16513e-05 0.000192616 8.26928e-05 -5.31291e-05 2.75667e-05 -0.000238871 -0.000367905 -0.000107649 -9.84781e-05 -2.12288e-05 0.000174112 
1687.35 0 -0.000302664 -0.000765501 -7.34248e-05 8.91423e-05 0.016374 0.000263413 0.000181892 0.000402416 0.000133591 -0.00881315 -0.000432481 -0.00836344 0.00026469 0.00178115 -0.000280863 -0.000190242 -1.75543e-05 0.000280959 -0.000318444 -5.53689e-05 -0.000130424 5.27045e-05 0.0001866 9.13826e-05 -4.61292e-05 3.34724e-05 -0.000235663 -0.000375636 -0.000108294 -9.45739e-05 -2.7473e-05 0.000175636 
1687.7 0 -0.000294704 -0.000959545 -7.62272e-05 7.66368e-05 0.0158917 0.000267391 0.000178689 0.000418366 0.000143719 -0.00905076 -0.000425457 -0.00861301 0.000246032 0.00178497 -0.000256612 -0.000219018 1.21094e-05 0.000261704 -0.000244785 -5.81962e-05 -0.000131564 4.47353e-05 0.000179605 0.000101296 -3.94182e-05 4.01267e-05 -0.00023482 -0.000382681 -0.000109311 -8.87972e-05 -3.52541e-05 0.000174145 
1688.05 0 -0.000286776 -0.00114901 -7.69764e-05 6.21905e-05 0.0153991 0.000270326 0.000181857 0.000435853 0.000152563 -0.00927712 -0.000416727 -0.00885352 0.000226529 0.0017817 -0.00023595 -0.000244996 4.32352e-05 0.000237815 -0.000172014 -5.82754e-05 -0.000130424 3.73878e-05 0.000172987 0.000112001 -3.48346e-05 4.75072e-05 -0.000234878 -0.000389607 -0.000110027 -8.18087e-05 -4.54918e-05 0.000169491 
1688.4 0 -0.000278293 -0.001334 -7.59949e-05 4.81059e-05 0.0148966 0.000273562 0.000189562 0.000455255 0.00016011 -0.00948895 -0.000405226 -0.00908682 0.000203631 0.0017719 -0.000221674 -0.000269594 7.53359e-05 0.000211885 -0.000101953 -5.60558e-05 -0.000129309 2.98742e-05 0.0001678 0.000121939 -3.28859e-05 5.4289e-05 -0.000236087 -0.000396465 -0.000110042 -7.45075e-05 -5.74688e-05 0.000163852 
1688.75 0 -0.000269737 -0.00151531 -7.45857e-05 3.60315e-05 0.0143853 0.000278589 0.000198884 0.00047552 0.000167951 -0.00968539 -0.000392598 -0.00931324 0.0001796 0.00175527 -0.00021341 -0.000293929 0.000106662 0.000186243 -3.46149e-05 -5.23715e-05 -0.000129179 2.14138e-05 0.000163251 0.000130546 -3.14697e-05 6.04916e-05 -0.000239209 -0.000402929 -0.00011009 -6.68319e-05 -7.00063e-05 0.000159478 
1689.1 0 -0.000261967 -0.00169292 -7.22091e-05 2.55729e-05 0.0138668 0.000285023 0.000205397 0.000496155 0.00017775 -0.00986893 -0.000382038 -0.0095305 0.000157715 0.001733 -0.000208 -0.00031889 0.000134182 0.000160865 2.89804e-05 -4.81148e-05 -0.000129713 1.18956e-05 0.000157638 0.000138101 -2.92685e-05 6.69057e-05 -0.000242555 -0.000408739 -0.000110008 -5.82262e-05 -8.29347e-05 0.000156602 
1689.45 0 -0.000254164 -0.00186681 -6.86408e-05 1.63653e-05 0.0133417 0.00029252 0.000208218 0.000515591 0.000188315 -0.0100414 -0.00037382 -0.00973535 0.000139098 0.00170797 -0.000204702 -0.000344054 0.000157858 0.000136232 8.6794e-05 -4.24867e-05 -0.000129683 2.62952e-06 0.000151309 0.000144197 -2.70131e-05 7.42145e-05 -0.000244768 -0.00041437 -0.00010878 -4.89011e-05 -9.63614e-05 0.00015371 
1689.8 0 -0.000243796 -0.00203593 -6.36222e-05 8.8252e-06 0.0128094 0.000301787 0.000208599 0.000531086 0.000196704 -0.0102019 -0.000364991 -0.00992615 0.000125681 0.00168288 -0.000205654 -0.000366928 0.000180947 0.000113506 0.000138452 -3.47203e-05 -0.000128114 -5.91185e-06 0.000144778 0.000149343 -2.52213e-05 8.19187e-05 -0.000246008 -0.000420291 -0.000106103 -3.89819e-05 -0.000109405 0.000151361 
1690.15 0 -0.000230012 -0.00219836 -5.64261e-05 2.44903e-06 0.0122683 0.000312833 0.000206098 0.000541495 0.000202933 -0.0103491 -0.000353254 -0.010101 0.000116048 0.00165979 -0.000209266 -0.000386443 0.000205833 9.30573e-05 0.000184102 -2.66199e-05 -0.000124435 -1.40487e-05 0.000136297 0.000154681 -2.40131e-05 8.89883e-05 -0.000246572 -0.000425912 -0.00010196 -2.86783e-05 -0.000121383 0.00015002 
1690.5 0 -0.000213976 -0.00235515 -4.87498e-05 -4.01276e-06 0.01172 0.000324895 0.000199631 0.000546909 0.000209911 -0.0104798 -0.0003387 -0.0102584 0.00010652 0.00163938 -0.000213219 -0.000402958 0.000233719 7.67508e-05 0.00022365 -1.87384e-05 -0.000119048 -2.17329e-05 0.000125008 0.000159633 -2.54234e-05 9.4235e-05 -0.000246971 -0.000430495 -9.70471e-05 -1.84335e-05 -0.000133461 0.000146942 
1690.85 0 -0.000197341 -0.00250881 -4.15365e-05 -1.17271e-05 0.01117 0.00033803 0.000189863 0.000547261 0.00021865 -0.0105909 -0.000323297 -0.0104018 9.82699e-05 0.00161873 -0.000219647 -0.000416586 0.000264845 6.62606e-05 0.000258499 -1.08354e-05 -0.000113653 -2.88092e-05 0.000113481 0.00016424 -3.06081e-05 9.61188e-05 -0.000246673 -0.000434484 -9.2187e-05 -9.7285e-06 -0.000147203 0.000139794 
1691.2 0 -0.000181238 -0.00266024 -3.44101e-05 -2.16857e-05 0.0106203 0.000351339 0.000177669 0.000541454 0.000226309 -0.010687 -0.000309911 -0.0105341 9.35152e-05 0.00159614 -0.00023091 -0.00042977 0.000297346 6.15151e-05 0.000289917 -4.5442e-06 -0.000108504 -3.54399e-05 0.000104072 0.000169754 -3.77718e-05 9.43708e-05 -0.000245234 -0.000437282 -8.73793e-05 -3.9498e-06 -0.000161663 0.00012995 
1691.55 0 -0.000164999 -0.00280875 -2.76859e-05 -3.25463e-05 0.0100687 0.000363374 0.000162505 0.000528873 0.000231846 -0.0107762 -0.000300449 -0.0106556 9.23478e-05 0.00157386 -0.000244425 -0.000445324 0.00032979 6.10628e-05 0.000318394 -3.37153e-07 -0.000102606 -4.13676e-05 9.708e-05 0.000175001 -4.45649e-05 8.99015e-05 -0.000244009 -0.000437022 -8.252e-05 -1.63173e-06 -0.000175501 0.000119867 
1691.9 0 -0.000148253 -0.00295516 -2.10855e-05 -4.19763e-05 0.00951199 0.00037366 0.000144474 0.000510802 0.000237523 -0.0108583 -0.000296375 -0.010765 9.24865e-05 0.0015535 -0.000256448 -0.000460646 0.000363547 6.18376e-05 0.000343837 3.75722e-06 -9.57675e-05 -4.59227e-05 9.25539e-05 0.000178486 -4.96716e-05 8.37228e-05 -0.000244075 -0.000434033 -7.78772e-05 -1.29183e-06 -0.000187749 0.0001099 
1692.25 0 -0.000132234 -0.00310046 -1.42188e-05 -5.01312e-05 0.00895181 0.000379969 0.000123567 0.000489646 0.000244009 -0.0109299 -0.000297241 -0.0108614 9.05601e-05 0.00153619 -0.000265745 -0.000472629 0.000399369 6.1028e-05 0.000365716 1.0273e-05 -8.84075e-05 -4.95614e-05 8.98321e-05 0.00018059 -5.35479e-05 7.72522e-05 -0.000244883 -0.000430343 -7.46113e-05 -6.69242e-07 -0.000197861 9.98576e-05 
1692.6 0 -0.000116507 -0.00324213 -8.06874e-06 -5.8227e-05 0.00839164 0.000379652 9.93791e-05 0.000466737 0.000249257 -0.0109914 -0.000299628 -0.0109463 8.42211e-05 0.00152281 -0.000272721 -0.000480575 0.000436364 5.73036e-05 0.000385501 1.77251e-05 -8.161e-05 -5.34618e-05 8.82414e-05 0.000181068 -5.65047e-05 7.1693e-05 -0.000244115 -0.000428015 -7.26453e-05 5.59709e-07 -0.000207537 9.11323e-05 
1692.95 0 -0.000100339 -0.00337716 -3.45518e-06 -6.64873e-05 0.00783096 0.000372374 7.43086e-05 0.000441203 0.000251925 -0.0110436 -0.000303418 -0.0110213 7.23386e-05 0.00151175 -0.000278165 -0.000483378 0.000472986 5.09943e-05 0.000404203 2.2486e-05 -7.58499e-05 -5.89912e-05 8.71759e-05 0.000178763 -5.80382e-05 6.68847e-05 -0.000241238 -0.000429056 -7.04493e-05 1.65353e-06 -0.000217723 8.59451e-05 
1693.3 0 -8.45054e-05 -0.00350678 1.19689e-06 -7.56565e-05 0.00726689 0.000358873 5.32882e-05 0.000411925 0.000252746 -0.0110845 -0.000311951 -0.0110852 5.61588e-05 0.00150092 -0.000284451 -0.00047973 0.000507188 4.17847e-05 0.000420135 2.53825e-05 -7.03059e-05 -6.64996e-05 8.52982e-05 0.000174351 -5.9249e-05 6.34785e-05 -0.000237245 -0.000432518 -6.77594e-05 3.11091e-06 -0.000226903 8.47608e-05 
1693.65 0 -6.91437e-05 -0.00363324 7.71459e-06 -8.61731e-05 0.00669981 0.00034118 3.93481e-05 0.000379805 0.000253474 -0.0111116 -0.000326535 -0.0111372 3.78703e-05 0.00149005 -0.00029452 -0.000470893 0.000536733 2.83364e-05 0.000433026 2.83052e-05 -6.39509e-05 -7.39441e-05 8.2199e-05 0.000170718 -6.08959e-05 6.1912e-05 -0.000232135 -0.000435572 -6.46212e-05 5.63907e-06 -0.000234457 8.46291e-05 
1694 0 -5.38774e-05 -0.00375612 1.57557e-05 -9.80558e-05 0.00613037 0.000321327 3.08366e-05 0.000346398 0.000252768 -0.0111241 -0.000344717 -0.0111781 1.91059e-05 0.00147923 -0.000309876 -0.000461305 0.000561378 1.22506e-05 0.000444888 3.05995e-05 -5.59781e-05 -7.98482e-05 7.90801e-05 0.000169792 -6.3941e-05 6.08745e-05 -0.000224997 -0.000437251 -6.02278e-05 9.0949e-06 -0.000241836 8.22804e-05 
1694.35 0 -3.86431e-05 -0.00387497 2.38724e-05 -0.000112253 0.00555886 0.00030041 2.54399e-05 0.000311934 0.000246788 -0.0111236 -0.000361915 -0.0112071 1.23172e-06 0.00146881 -0.000328787 -0.000453775 0.000581029 -3.06976e-06 0.000457287 3.26434e-05 -4.69619e-05 -8.40777e-05 7.54032e-05 0.000170378 -6.88991e-05 5.98011e-05 -0.000215557 -0.000437969 -5.43837e-05 1.37035e-05 -0.00024967 7.74052e-05 
1694.7 0 -2.40523e-05 -0.00398898 3.09823e-05 -0.000129104 0.00498775 0.000279337 2.40726e-05 0.000275954 0.000235955 -0.0111116 -0.000377593 -0.011222 -1.53009e-05 0.0014583 -0.000346742 -0.000446597 0.0005944 -1.67258e-05 0.000469524 3.67619e-05 -3.79102e-05 -8.66891e-05 7.06605e-05 0.000170328 -7.39899e-05 6.02378e-05 -0.000204673 -0.00043792 -4.69482e-05 1.98257e-05 -0.000256973 7.12133e-05 
1695.05 0 -1.03841e-05 -0.00409732 3.71081e-05 -0.000148034 0.00441928 0.0002586 2.93615e-05 0.000239987 0.00022393 -0.011089 -0.000393955 -0.0112228 -3.00869e-05 0.00144622 -0.000360429 -0.000438721 0.000601415 -2.95757e-05 0.000480613 4.22627e-05 -2.89484e-05 -8.89843e-05 6.59936e-05 0.000169424 -7.69681e-05 6.32937e-05 -0.00019401 -0.000435909 -3.83762e-05 2.76991e-05 -0.000262947 6.53182e-05 
1695.4 0 3.22104e-06 -0.00420065 4.31695e-05 -0.000168253 0.00385416 0.000238003 4.14793e-05 0.00020708 0.000215024 -0.0110575 -0.000410695 -0.0112102 -4.34041e-05 0.00143235 -0.000369943 -0.000432047 0.000604543 -4.3919e-05 0.000490708 4.5808e-05 -1.92591e-05 -9.11413e-05 6.19696e-05 0.000167712 -7.67777e-05 6.77765e-05 -0.000184822 -0.000431772 -3.02524e-05 3.83179e-05 -0.000267161 6.06014e-05 
1695.75 0 1.72962e-05 -0.00429937 4.86882e-05 -0.000188194 0.00329255 0.000218377 5.92296e-05 0.000179423 0.000210669 -0.0110167 -0.000425349 -0.0111829 -5.87834e-05 0.00141805 -0.000377451 -0.00042773 0.000606772 -6.03034e-05 0.000500362 4.48209e-05 -9.31165e-06 -9.18224e-05 5.96908e-05 0.000164524 -7.45274e-05 7.20868e-05 -0.000176626 -0.000426617 -2.3571e-05 5.11133e-05 -0.000268169 5.54962e-05 
1696.1 0 3.04274e-05 -0.00439364 5.25128e-05 -0.000206537 0.00273508 0.000200336 8.30127e-05 0.000157873 0.000208777 -0.0109642 -0.000434666 -0.0111397 -7.98842e-05 0.00140357 -0.000384141 -0.000424281 0.000611038 -7.55253e-05 0.000509179 3.90979e-05 1.90254e-07 -9.19541e-05 5.91974e-05 0.000160968 -7.15933e-05 7.55915e-05 -0.000169518 -0.000422038 -1.86258e-05 6.33931e-05 -0.000266309 4.87101e-05 
1696.45 0 4.18551e-05 -0.0044834 5.46477e-05 -0.000223123 0.00218432 0.000182462 0.000111915 0.000142411 0.000208028 -0.0108979 -0.000436762 -0.0110834 -0.000106121 0.00138754 -0.000390403 -0.000419296 0.000617985 -8.65923e-05 0.000516403 3.23105e-05 8.92543e-06 -9.46424e-05 5.90483e-05 0.000159553 -6.81075e-05 7.88762e-05 -0.000164097 -0.000418784 -1.41289e-05 7.42395e-05 -0.000264218 4.0607e-05 
1696.8 0 5.23272e-05 -0.00456621 5.61412e-05 -0.000238682 0.00164224 0.000164663 0.000142999 0.000131919 0.000207332 -0.0108182 -0.000431474 -0.0110167 -0.00013379 0.00136808 -0.000398185 -0.000412213 0.000625622 -9.41155e-05 0.000524166 2.84822e-05 1.67224e-05 -0.000100943 5.85487e-05 0.000160582 -6.47363e-05 8.20544e-05 -0.000159137 -0.000417318 -9.11206e-06 8.39326e-05 -0.000263349 3.19212e-05 
1697.15 0 6.06194e-05 -0.00464121 5.81528e-05 -0.000253794 0.00110857 0.000147353 0.000174329 0.000124036 0.000204273 -0.0107268 -0.000418809 -0.0109398 -0.00015982 0.00134666 -0.000407793 -0.000404867 0.000633358 -0.000101733 0.000534318 2.88895e-05 2.40597e-05 -0.000110227 5.78335e-05 0.000162353 -6.26294e-05 8.4507e-05 -0.00015348 -0.000418209 -2.91437e-06 9.18071e-05 -0.000263263 2.30468e-05 
1697.5 0 6.51412e-05 -0.0047094 6.1753e-05 -0.000267005 0.000582894 0.000130625 0.000205023 0.000116374 0.000195671 -0.0106262 -0.000400621 -0.0108521 -0.000184972 0.00132655 -0.00041679 -0.000398849 0.000643481 -0.000111689 0.000547432 3.2535e-05 3.18376e-05 -0.000121944 5.61829e-05 0.000163548 -6.10935e-05 8.64309e-05 -0.000146566 -0.000419824 3.84315e-06 9.74988e-05 -0.000263461 1.34673e-05 
1697.85 0 6.5588e-05 -0.0047713 6.66509e-05 -0.000278066 6.44158e-05 0.000115033 0.000232852 0.000108877 0.000180716 -0.0105177 -0.000380937 -0.0107535 -0.000213535 0.00130925 -0.000425161 -0.000392638 0.000655355 -0.000123417 0.000564175 3.78661e-05 3.98535e-05 -0.000135478 5.34007e-05 0.000163571 -5.90853e-05 8.98706e-05 -0.000138846 -0.000420759 9.02253e-06 0.000101812 -0.000263505 2.76034e-06 
1698.2 0 6.3023e-05 -0.00482774 7.0931e-05 -0.000286843 -0.000445731 0.000101322 0.000257477 0.000103169 0.000161362 -0.0104027 -0.000361697 -0.0106458 -0.000247476 0.00129614 -0.000435736 -0.000384653 0.000666029 -0.000135701 0.00058429 4.53919e-05 4.6483e-05 -0.000149461 5.07534e-05 0.000162363 -5.73002e-05 9.49544e-05 -0.000131294 -0.000421418 1.2972e-05 0.00010468 -0.000263241 -8.01409e-06 
1698.55 0 5.88857e-05 -0.00487917 7.4175e-05 -0.000291664 -0.000946515 8.94593e-05 0.000279881 9.93648e-05 0.000139993 -0.0102813 -0.000341525 -0.0105285 -0.000283929 0.00128712 -0.000450153 -0.0003744 0.000675815 -0.000149492 0.000607313 5.5825e-05 5.19878e-05 -0.000162745 4.95545e-05 0.000159514 -5.73456e-05 9.95039e-05 -0.000124806 -0.000422223 1.74291e-05 0.000106424 -0.000263282 -1.82306e-05 
1698.9 0 5.44364e-05 -0.00492568 7.82207e-05 -0.000293238 -0.0014384 7.87538e-05 0.000299109 9.51287e-05 0.000116126 -0.0101496 -0.000319689 -0.0104002 -0.00031963 0.00127959 -0.000468361 -0.00036172 0.00068562 -0.000166217 0.000632679 6.75525e-05 5.85963e-05 -0.000175371 4.99135e-05 0.00015692 -5.95715e-05 0.000102649 -0.000120433 -0.000421796 2.2538e-05 0.000108497 -0.000263185 -2.86231e-05 
1699.25 0 4.89447e-05 -0.00496705 8.34259e-05 -0.00029414 -0.00192235 7.05244e-05 0.000315507 8.68732e-05 9.01761e-05 -0.0100075 -0.000298056 -0.0102608 -0.000354836 0.00127199 -0.000489448 -0.000346912 0.000694969 -0.000186692 0.000657893 7.82577e-05 6.6772e-05 -0.000187993 4.99845e-05 0.000156691 -6.27964e-05 0.000103307 -0.000117478 -0.000418267 2.75742e-05 0.000111443 -0.000262387 -3.82986e-05 
1699.6 0 4.25562e-05 -0.0050031 8.79522e-05 -0.000295115 -0.00239821 6.48109e-05 0.000330751 7.44018e-05 6.71947e-05 -0.00985541 -0.000279031 -0.0101115 -0.000391071 0.00126342 -0.000511737 -0.000329334 0.000706073 -0.000209922 0.000679019 8.69291e-05 7.57766e-05 -0.000201426 4.90441e-05 0.000157264 -6.65077e-05 0.000101963 -0.000113818 -0.000412667 3.19133e-05 0.000113905 -0.000262744 -4.61782e-05 
1699.95 0 3.87725e-05 -0.00503246 9.10232e-05 -0.000296369 -0.00286521 6.06803e-05 0.000342849 6.07633e-05 5.13436e-05 -0.00969239 -0.000262603 -0.00995672 -0.000426001 0.00125197 -0.000534895 -0.000308673 0.000722213 -0.000232872 0.000695537 9.37642e-05 8.52057e-05 -0.000215475 5.0066e-05 0.00015821 -7.1714e-05 0.000100823 -0.000108799 -0.000407295 3.49907e-05 0.000115305 -0.000264899 -5.39404e-05 
1700.3 0 3.77354e-05 -0.00505397 9.33544e-05 -0.000297504 -0.00332414 5.74198e-05 0.000348738 4.71289e-05 4.01591e-05 -0.0095175 -0.000245707 -0.00979963 -0.000456608 0.00123619 -0.000560921 -0.000288585 0.000742872 -0.000251554 0.000712077 9.91573e-05 9.48953e-05 -0.000228921 5.50453e-05 0.000160675 -7.79249e-05 9.9535e-05 -0.000103068 -0.000402678 3.69583e-05 0.000116399 -0.000267444 -6.38534e-05 
1700.65 0 3.72218e-05 -0.00506924 9.52967e-05 -0.000298047 -0.00377347 5.12465e-05 0.000349126 3.09266e-05 3.03378e-05 -0.0093311 -0.000226513 -0.00964017 -0.00048269 0.00121647 -0.000589502 -0.000271521 0.000764867 -0.000263817 0.000734202 0.00010318 0.000104601 -0.000239863 6.25686e-05 0.000165574 -8.36452e-05 9.73444e-05 -9.7315e-05 -0.000397457 3.89903e-05 0.000118249 -0.000270381 -7.5899e-05 
1701 0 3.70727e-05 -0.00507987 9.80404e-05 -0.000297779 -0.00421151 3.98947e-05 0.000348551 8.21686e-06 2.15431e-05 -0.00913618 -0.000205683 -0.00947835 -0.000503726 0.00119568 -0.000617155 -0.000255126 0.000784716 -0.000271308 0.00076384 0.000106329 0.000115275 -0.000248724 7.07999e-05 0.000170673 -8.9232e-05 9.45106e-05 -9.21662e-05 -0.000389915 4.17843e-05 0.000122179 -0.000274002 -8.89131e-05 
1701.35 0 3.63972e-05 -0.00508577 0.000102835 -0.00029641 -0.00464052 2.46875e-05 0.000348394 -2.01041e-05 1.62097e-05 -0.00893388 -0.000182807 -0.00931249 -0.000517709 0.00117586 -0.000640947 -0.00023585 0.000801077 -0.000278606 0.000797204 0.000110114 0.000127334 -0.000258899 7.81126e-05 0.000172335 -9.51781e-05 9.2171e-05 -8.80557e-05 -0.000380746 4.51165e-05 0.000128642 -0.0002789 -0.000101022 
1701.7 0 3.39984e-05 -0.00508679 0.000110446 -0.000294996 -0.00506187 7.22222e-06 0.000347808 -4.77665e-05 1.64918e-05 -0.0087221 -0.000158307 -0.0091388 -0.000521936 0.00115622 -0.000658472 -0.000212983 0.000816112 -0.000289581 0.00082883 0.000116182 0.000138595 -0.000271244 8.36715e-05 0.000171202 -0.000101958 9.19735e-05 -8.48861e-05 -0.000371402 4.95132e-05 0.000136657 -0.000285448 -0.000110438 
1702.05 0 3.02522e-05 -0.00508333 0.000120808 -0.000294372 -0.005473 -9.08754e-06 0.000345767 -7.00087e-05 1.99144e-05 -0.0085002 -0.000135317 -0.00895551 -0.000516637 0.00113426 -0.000668941 -0.0001896 0.000832179 -0.000303659 0.000857555 0.000125101 0.000147482 -0.000283321 8.74667e-05 0.000170892 -0.000110047 9.5166e-05 -8.2693e-05 -0.000361717 5.60004e-05 0.000143783 -0.000294453 -0.00011751 
1702.4 0 2.58951e-05 -0.00507594 0.000131343 -0.000294364 -0.00587303 -2.09944e-05 0.000339481 -8.78899e-05 2.20414e-05 -0.00827138 -0.000115531 -0.00876492 -0.000504123 0.00110768 -0.000673144 -0.000168244 0.00084797 -0.000316636 0.000884103 0.000135508 0.000153691 -0.000292976 9.0266e-05 0.000173038 -0.000118554 0.000101198 -8.13481e-05 -0.000351678 6.41657e-05 0.000148746 -0.000306375 -0.000123473 
1702.75 0 2.02285e-05 -0.00506472 0.000140526 -0.000295003 -0.00626344 -2.84538e-05 0.000326794 -0.000104562 2.11192e-05 -0.00804014 -9.77224e-05 -0.00856835 -0.000486303 0.00107824 -0.000670028 -0.000149556 0.000861126 -0.00032675 0.000909319 0.000144241 0.000157516 -0.000300942 9.25298e-05 0.000176479 -0.000125335 0.000107787 -7.976e-05 -0.000341318 7.20007e-05 0.000152748 -0.000318201 -0.000128547 
1703.1 0 1.25049e-05 -0.00504782 0.000149336 -0.00029551 -0.00664272 -3.33009e-05 0.000307729 -0.000120244 1.78984e-05 -0.00780825 -8.14147e-05 -0.00836252 -0.000464985 0.00104943 -0.000657576 -0.000133316 0.00087391 -0.00033598 0.000935947 0.000148383 0.000159638 -0.000308505 9.3692e-05 0.000179906 -0.000128191 0.000114057 -7.67191e-05 -0.000330357 7.82706e-05 0.000157161 -0.00032686 -0.000132453 
1703.45 0 3.1619e-06 -0.00502228 0.000158236 -0.00029541 -0.00700727 -3.54367e-05 0.000284357 -0.000133553 1.33599e-05 -0.00757424 -6.8796e-05 -0.00814454 -0.000440986 0.00101958 -0.000635947 -0.000117752 0.00088944 -0.000346134 0.000966679 0.00014764 0.000161349 -0.000315618 9.37861e-05 0.000183272 -0.000128131 0.000120772 -7.30493e-05 -0.000319208 8.34947e-05 0.000162396 -0.000332607 -0.000135648 
1703.8 0 -7.05183e-06 -0.00498791 0.000166361 -0.000295829 -0.00735469 -3.46204e-05 0.0002587 -0.000143225 6.76997e-06 -0.00733565 -6.03295e-05 -0.00791549 -0.000415084 0.000984898 -0.000607082 -0.000101581 0.00090792 -0.000357428 0.000999735 0.000144616 0.000164585 -0.000322056 9.23743e-05 0.000185945 -0.000128074 0.000128704 -6.9657e-05 -0.000308982 8.87995e-05 0.000166716 -0.000337424 -0.000138077 
1704.15 0 -1.58569e-05 -0.00494764 0.000173408 -0.000298281 -0.00768172 -3.18029e-05 0.000232316 -0.000147896 -2.07092e-06 -0.00709061 -5.38999e-05 -0.00767879 -0.000389267 0.000944856 -0.000573036 -8.55939e-05 0.000930471 -0.000367904 0.00103071 0.000141356 0.000170635 -0.000326544 8.86922e-05 0.000186442 -0.00012832 0.000138921 -6.5652e-05 -0.000298813 9.45388e-05 0.000169048 -0.000343315 -0.000139511 
1704.5 0 -2.16361e-05 -0.00490344 0.000180056 -0.000303494 -0.0079872 -2.64151e-05 0.000206846 -0.000147695 -1.26319e-05 -0.00683945 -4.83849e-05 -0.00743737 -0.000364463 0.000900714 -0.000535708 -7.0332e-05 0.000957868 -0.000374926 0.00105845 0.000138671 0.000179493 -0.000327971 8.31191e-05 0.000185388 -0.000128813 0.000151273 -6.13125e-05 -0.000287662 0.000100961 0.000170912 -0.000351049 -0.0001402 
1704.85 0 -2.49803e-05 -0.00485605 0.000186887 -0.000309988 -0.00827357 -1.6303e-05 0.000183315 -0.000143695 -2.27947e-05 -0.00658621 -4.36287e-05 -0.00719366 -0.000340713 0.000853037 -0.000495946 -5.57768e-05 0.000990891 -0.000378484 0.0010841 0.000138344 0.000190249 -0.000326373 7.65527e-05 0.00018421 -0.00013006 0.000164225 -5.89352e-05 -0.000276769 0.000108602 0.00017257 -0.000359227 -0.000140447 
1705.2 0 -2.65137e-05 -0.00480482 0.000193959 -0.000315897 -0.00854438 -2.45293e-06 0.000161828 -0.000137015 -3.01924e-05 -0.00633458 -4.02712e-05 -0.00694998 -0.000318939 0.000801144 -0.000454311 -4.32602e-05 0.00103054 -0.000381051 0.00110786 0.000141199 0.000202332 -0.0003226 7.06634e-05 0.000183487 -0.000131565 0.000176089 -5.92607e-05 -0.000266542 0.000116781 0.000173826 -0.000365091 -0.000139306 
1705.55 0 -2.60152e-05 -0.0047489 0.000201175 -0.000321174 -0.0088024 1.01418e-05 0.000142053 -0.000127054 -3.37477e-05 -0.00608498 -3.92676e-05 -0.00670461 -0.000300344 0.000745939 -0.000411714 -3.5021e-05 0.00107413 -0.000383931 0.00112822 0.000144087 0.000214964 -0.000318557 6.58693e-05 0.000183507 -0.000132419 0.000186287 -6.00697e-05 -0.000255358 0.000124239 0.000174143 -0.00036782 -0.000135716 
1705.9 0 -2.377e-05 -0.00468857 0.000206997 -0.000326121 -0.00904852 1.80695e-05 0.000123797 -0.000114097 -3.39762e-05 -0.00583642 -4.16812e-05 -0.00645356 -0.000283642 0.000689734 -0.000370063 -3.1527e-05 0.00111757 -0.000385379 0.00114526 0.000145082 0.000225956 -0.000315357 6.1862e-05 0.000182871 -0.000132167 0.000195232 -5.98891e-05 -0.000243233 0.000130786 0.000172422 -0.000368544 -0.000130807 
1706.25 0 -2.07188e-05 -0.00462456 0.000210855 -0.000331102 -0.00928216 2.20022e-05 0.000106575 -9.92565e-05 -3.29371e-05 -0.0055877 -4.70117e-05 -0.00619585 -0.000267252 0.000633251 -0.000330147 -3.25534e-05 0.00115766 -0.000384391 0.00116153 0.000145907 0.000233767 -0.000312989 5.82101e-05 0.000181688 -0.000130301 0.000202631 -5.83226e-05 -0.00023222 0.000136662 0.000169702 -0.000368379 -0.000125339 
1706.6 0 -1.83727e-05 -0.00455689 0.000213513 -0.000336231 -0.00950302 2.35127e-05 9.09182e-05 -8.22263e-05 -3.11028e-05 -0.00533954 -5.37728e-05 -0.00593322 -0.000252977 0.000575864 -0.000290268 -3.73729e-05 0.00119078 -0.000382099 0.00117806 0.000146564 0.000238726 -0.000310137 5.44776e-05 0.000182332 -0.000126283 0.000208627 -5.48491e-05 -0.000222439 0.000141432 0.000167802 -0.000367913 -0.000119589 
1706.95 0 -1.70887e-05 -0.00448546 0.000215661 -0.000340756 -0.00971105 2.35213e-05 7.74209e-05 -6.56736e-05 -2.81255e-05 -0.00509192 -6.15962e-05 -0.00566874 -0.000242541 0.000518642 -0.000251961 -4.56801e-05 0.00121331 -0.000379927 0.00119607 0.000145877 0.000241558 -0.000305486 4.97022e-05 0.000185267 -0.000120365 0.000214425 -4.94762e-05 -0.000212953 0.000144502 0.000166198 -0.000366318 -0.000114363 
1707.3 0 -1.46745e-05 -0.00441094 0.000217557 -0.000344736 -0.00990722 2.46364e-05 6.50092e-05 -5.15582e-05 -2.47649e-05 -0.00484253 -7.05142e-05 -0.00540468 -0.000236479 0.000464783 -0.000219418 -5.73447e-05 0.00122488 -0.000379053 0.00121607 0.000146305 0.000242349 -0.000298437 4.23398e-05 0.000188074 -0.000113997 0.000219008 -4.28657e-05 -0.000203426 0.000146508 0.000164779 -0.000363494 -0.000110688 
1707.65 0 -1.07716e-05 -0.00433323 0.000218271 -0.000348157 -0.010093 3.05707e-05 5.17976e-05 -3.65925e-05 -2.17485e-05 -0.00458988 -7.88286e-05 -0.00513977 -0.000233246 0.000416661 -0.000193943 -6.96337e-05 0.00122805 -0.000377942 0.00123677 0.000149428 0.000240388 -0.000288523 3.31645e-05 0.000188256 -0.000108178 0.000221666 -3.68381e-05 -0.000193973 0.000149198 0.00016486 -0.000359611 -0.00010924 
1708 0 -6.70103e-06 -0.00425178 0.000217747 -0.000350461 -0.0102679 4.00595e-05 3.66234e-05 -1.74662e-05 -1.93961e-05 -0.00433435 -8.50907e-05 -0.00487442 -0.000230389 0.00037356 -0.000174631 -7.94738e-05 0.00122721 -0.000371678 0.00125752 0.000151548 0.000234977 -0.000276446 2.45899e-05 0.000184875 -0.000102562 0.000223871 -3.26406e-05 -0.000185955 0.000153155 0.000166814 -0.000353791 -0.000108714 
1708.35 0 -2.26768e-06 -0.00416791 0.000217902 -0.000352156 -0.0104308 4.76579e-05 1.77053e-05 6.28936e-06 -1.868e-05 -0.00407705 -8.98838e-05 -0.00461296 -0.000228118 0.000332562 -0.000161041 -8.66292e-05 0.00122491 -0.000358098 0.0012792 0.000147161 0.000227231 -0.000261851 1.74835e-05 0.000179094 -9.7481e-05 0.000225854 -2.84946e-05 -0.000180322 0.000157676 0.000170319 -0.000346008 -0.000107961 
1708.7 0 3.22904e-06 -0.00408275 0.000219758 -0.000354054 -0.0105839 5.10083e-05 -5.46053e-06 3.30147e-05 -1.94527e-05 -0.00382114 -9.2261e-05 -0.00435698 -0.000229602 0.000291211 -0.000153033 -9.14897e-05 0.00122096 -0.000339694 0.00130142 0.00013605 0.000219441 -0.000243817 1.06977e-05 0.000171123 -9.3176e-05 0.000226814 -2.35713e-05 -0.000176201 0.000162116 0.00017298 -0.000336838 -0.000107582 
1709.05 0 9.05555e-06 -0.00399666 0.000222223 -0.000355696 -0.0107299 5.3787e-05 -2.91425e-05 6.29103e-05 -2.07916e-05 -0.00356941 -9.0418e-05 -0.00410429 -0.000234977 0.000249636 -0.000149295 -9.20903e-05 0.00121766 -0.000318466 0.00132338 0.000124113 0.000212495 -0.000224511 4.24024e-06 0.000159846 -8.84085e-05 0.00022733 -1.83748e-05 -0.000172773 0.000166399 0.000173216 -0.000326542 -0.000108256 
1709.4 0 1.27714e-05 -0.00390943 0.000224266 -0.000356013 -0.0108682 6.02789e-05 -5.08029e-05 9.69161e-05 -2.18171e-05 -0.00332259 -8.54826e-05 -0.00385195 -0.000241074 0.000208611 -0.000146503 -8.7442e-05 0.00121739 -0.000296566 0.0013437 0.000113354 0.000206586 -0.000205966 -1.78599e-06 0.000146499 -8.22503e-05 0.000228609 -1.19504e-05 -0.000169962 0.000169646 0.000172217 -0.000315337 -0.00010997 
1709.75 0 1.34442e-05 -0.00381998 0.000225626 -0.000354681 -0.0109966 7.01209e-05 -7.25896e-05 0.000132747 -2.05616e-05 -0.00307939 -8.00684e-05 -0.00359674 -0.00024684 0.000167186 -0.000143236 -8.00108e-05 0.00122008 -0.000278856 0.00136042 0.000100927 0.000201956 -0.000189152 -8.80031e-06 0.000133299 -7.46871e-05 0.0002315 -3.94778e-06 -0.000165904 0.000171583 0.000171129 -0.000303118 -0.000112635 
1710.1 0 1.28959e-05 -0.00372728 0.000226304 -0.000352243 -0.0111136 8.11967e-05 -9.60988e-05 0.000168722 -1.62156e-05 -0.00283825 -7.42312e-05 -0.00333902 -0.000253309 0.000123488 -0.000141368 -7.0754e-05 0.00122242 -0.000266298 0.00137134 8.62979e-05 0.000198278 -0.00017532 -1.73885e-05 0.000121371 -6.64991e-05 0.000235954 3.3514e-06 -0.000159861 0.000173195 0.000170641 -0.000289842 -0.000115562 
1710.45 0 1.2511e-05 -0.0036314 0.000226419 -0.000349837 -0.0112201 9.18879e-05 -0.000119939 0.000204007 -9.48563e-06 -0.00259716 -6.64448e-05 -0.00308287 -0.000261145 7.84546e-05 -0.000140885 -5.73513e-05 0.00121979 -0.000256003 0.00137527 7.02098e-05 0.000195043 -0.000164508 -2.66e-05 0.000110307 -5.91624e-05 0.000240074 9.54853e-06 -0.00015201 0.00017434 0.000170535 -0.000275462 -0.000117199 
1710.8 0 1.31154e-05 -0.0035342 0.0002262 -0.000347277 -0.0113193 0.000101922 -0.000142675 0.000234265 -5.63208e-08 -0.00235428 -5.73167e-05 -0.00283111 -0.000270035 3.44092e-05 -0.000140207 -4.02366e-05 0.00121074 -0.000245981 0.0013759 5.42861e-05 0.000191827 -0.000155878 -3.48282e-05 9.91633e-05 -5.43264e-05 0.00024199 1.63764e-05 -0.000143028 0.000174845 0.000168885 -0.000260307 -0.000116888 
1711.15 0 1.45011e-05 -0.00343821 0.000226092 -0.00034379 -0.0114135 0.000111889 -0.000163305 0.000255043 1.26014e-05 -0.0021087 -4.82996e-05 -0.00258262 -0.000278688 -1.07958e-05 -0.000138716 -2.17586e-05 0.00119651 -0.000235678 0.0013767 4.18614e-05 0.00018919 -0.000150164 -4.00429e-05 8.78744e-05 -5.25781e-05 0.000242869 2.49862e-05 -0.000134335 0.000175927 0.00016433 -0.000246278 -0.00011514 
1711.5 0 1.52168e-05 -0.0033422 0.000226152 -0.000340211 -0.0115003 0.000120221 -0.000181844 0.0002669 2.69312e-05 -0.00186048 -4.02198e-05 -0.00233579 -0.000287196 -5.90914e-05 -0.000135659 -1.24723e-06 0.00117806 -0.000225826 0.00137826 3.40561e-05 0.000187615 -0.000147649 -4.2552e-05 7.69976e-05 -5.31461e-05 0.000245849 3.50175e-05 -0.000125245 0.000177825 0.000157946 -0.000235042 -0.000112077 
1711.85 0 1.40901e-05 -0.00324243 0.000225405 -0.000336206 -0.0115776 0.00012652 -0.000200208 0.000271209 4.20255e-05 -0.00160954 -3.34946e-05 -0.00208988 -0.000297752 -0.000108708 -0.000129704 2.13258e-05 0.00115721 -0.000217319 0.001381 3.12306e-05 0.000186606 -0.000147154 -4.50684e-05 6.63072e-05 -5.45056e-05 0.000250679 4.42876e-05 -0.000114668 0.000179864 0.000151607 -0.000225683 -0.000107629 
1712.2 0 1.17495e-05 -0.00313649 0.000222819 -0.000330799 -0.0116446 0.000132117 -0.000220286 0.000267601 6.00664e-05 -0.00135561 -2.85472e-05 -0.00184282 -0.000311129 -0.000158706 -0.000119873 4.22779e-05 0.00113451 -0.000208411 0.0013844 3.49323e-05 0.000186034 -0.000147293 -4.82794e-05 5.53087e-05 -5.4854e-05 0.000254655 5.22385e-05 -0.000103146 0.000182392 0.000146463 -0.000216888 -0.000102745 
1712.55 0 9.26813e-06 -0.0030246 0.000218546 -0.000324695 -0.0117007 0.000137378 -0.000242387 0.000255743 8.31779e-05 -0.00109853 -2.50378e-05 -0.00159399 -0.000325395 -0.000209141 -0.00010678 5.84041e-05 0.00110894 -0.000197294 0.00138845 4.38929e-05 0.000185394 -0.00014606 -4.99689e-05 4.35325e-05 -5.31104e-05 0.000257186 6.01468e-05 -9.14294e-05 0.000186269 0.000142229 -0.000207623 -9.89131e-05 
1712.9 0 7.04511e-06 -0.00290886 0.00021297 -0.00031782 -0.0117445 0.000141558 -0.000264857 0.000237504 0.000109978 -0.000839846 -2.16257e-05 -0.00134406 -0.000338385 -0.000260391 -9.20981e-05 6.97419e-05 0.00108236 -0.000184993 0.00139427 5.50088e-05 0.000183728 -0.000141831 -4.90054e-05 3.05049e-05 -4.88757e-05 0.000259087 6.71428e-05 -7.91712e-05 0.00019167 0.000137839 -0.00019644 -9.5839e-05 
1713.25 0 5.9992e-06 -0.00279182 0.000207024 -0.00030916 -0.0117754 0.00014492 -0.000286288 0.000216095 0.000138039 -0.000582879 -1.6582e-05 -0.00109352 -0.000350249 -0.000312352 -7.69378e-05 7.87301e-05 0.00105878 -0.000173198 0.0014004 6.46348e-05 0.000181163 -0.00013519 -4.73149e-05 1.56417e-05 -4.42366e-05 0.00026133 7.30068e-05 -6.63216e-05 0.000197494 0.00013285 -0.000182776 -9.30751e-05 
1713.6 0 7.17089e-06 -0.00267385 0.000202165 -0.000298495 -0.011795 0.000148759 -0.000307165 0.000192408 0.000167717 -0.000329682 -7.12852e-06 -0.000844044 -0.000362972 -0.000364366 -6.14978e-05 8.74481e-05 0.00103974 -0.000162425 0.00140331 6.79951e-05 0.00017833 -0.000127204 -4.70305e-05 -2.0545e-07 -4.138e-05 0.000263538 7.93242e-05 -5.39725e-05 0.000202997 0.00012681 -0.000167632 -9.17253e-05 
1713.95 0 1.0474e-05 -0.00255395 0.000198934 -0.000287971 -0.0118044 0.000153167 -0.000327241 0.000166201 0.00020092 -7.79876e-05 6.60453e-06 -0.000595414 -0.000377055 -0.000417091 -4.50186e-05 9.50792e-05 0.00102347 -0.000151928 0.0014006 6.44011e-05 0.000175713 -0.000118258 -4.84071e-05 -1.48315e-05 -3.99548e-05 0.0002641 8.57625e-05 -4.26803e-05 0.000208184 0.000120567 -0.00015282 -9.20747e-05 
1714.3 0 1.57124e-05 -0.00243171 0.000196215 -0.000279861 -0.0117997 0.000156849 -0.0003463 0.000140742 0.000235944 0.000174197 2.26185e-05 -0.000344776 -0.000391192 -0.000470627 -2.76931e-05 0.000100035 0.00100467 -0.000140311 0.00139286 5.70308e-05 0.000174249 -0.000108712 -4.95959e-05 -2.70837e-05 -3.98205e-05 0.000263891 9.11526e-05 -3.09999e-05 0.000212544 0.000115899 -0.000138978 -9.25404e-05 
1714.65 0 2.32727e-05 -0.00230659 0.000192463 -0.000273643 -0.0117761 0.000159568 -0.000362973 0.000119304 0.000268813 0.000425181 4.0928e-05 -9.24136e-05 -0.000403382 -0.00052448 -1.16852e-05 0.000102656 0.000978408 -0.00012689 0.00138266 4.75816e-05 0.000173355 -9.83371e-05 -4.97488e-05 -3.79565e-05 -4.12158e-05 0.000263793 9.50548e-05 -1.82321e-05 0.000215244 0.000112124 -0.000124287 -9.13949e-05 
1715 0 3.33581e-05 -0.00217886 0.000186866 -0.000267238 -0.0117368 0.00016259 -0.000373861 0.000101111 0.000298712 0.000672932 6.20198e-05 0.000160439 -0.000412069 -0.000578296 2.09658e-06 0.000104345 0.000944013 -0.000111443 0.00137123 3.7768e-05 0.000172545 -8.76667e-05 -4.94667e-05 -4.92444e-05 -4.39798e-05 0.000262323 9.6583e-05 -5.47666e-06 0.000216776 0.000107918 -0.00010798 -8.83047e-05 
1715.35 0 4.44205e-05 -0.00205192 0.000180014 -0.000259831 -0.0116862 0.000164517 -0.000377204 8.57376e-05 0.000326109 0.000918117 8.42337e-05 0.000413165 -0.000416714 -0.000632416 1.36284e-05 0.000107028 0.000904174 -9.27813e-05 0.00135734 2.90365e-05 0.000172393 -7.74285e-05 -4.93084e-05 -6.15439e-05 -4.77964e-05 0.000258675 9.67603e-05 6.00818e-06 0.000217865 0.000103333 -9.18608e-05 -8.46402e-05 
1715.7 0 5.56585e-05 -0.0019279 0.000173597 -0.000252718 -0.011625 0.000163158 -0.00037458 7.37601e-05 0.000352953 0.00116105 0.000103072 0.000664292 -0.000418759 -0.000686738 2.25157e-05 0.000111328 0.000861932 -7.07222e-05 0.00133736 1.9642e-05 0.000173201 -6.77397e-05 -4.98764e-05 -7.42134e-05 -5.32571e-05 0.000253434 9.75328e-05 1.64126e-05 0.000218346 9.87687e-05 -7.70261e-05 -8.19035e-05 
1716.05 0 6.74335e-05 -0.00180569 0.000167383 -0.000247597 -0.011555 0.000159953 -0.000370117 6.4572e-05 0.000380955 0.00140036 0.000115818 0.000913306 -0.000420851 -0.000737726 2.93882e-05 0.000115025 0.00081968 -4.69934e-05 0.00131061 9.83475e-06 0.000174468 -5.88971e-05 -5.17083e-05 -8.70022e-05 -6.04338e-05 0.000246961 9.9055e-05 2.7036e-05 0.000217971 9.50827e-05 -6.30459e-05 -8.03946e-05 
1716.4 0 7.86927e-05 -0.00168249 0.000159501 -0.000243263 -0.0114779 0.000156643 -0.000366112 5.5477e-05 0.000409199 0.00163517 0.000122935 0.00116054 -0.000423999 -0.000781639 3.56123e-05 0.000117245 0.000779149 -2.54383e-05 0.00128063 2.60637e-06 0.000174817 -5.15644e-05 -5.59881e-05 -9.9771e-05 -6.74335e-05 0.00023861 0.000100868 3.78733e-05 0.00021614 9.23626e-05 -4.99541e-05 -7.90128e-05 
1716.75 0 8.72885e-05 -0.00155653 0.000149765 -0.000238038 -0.0113942 0.000153539 -0.000362683 4.44447e-05 0.000437205 0.00186674 0.000125953 0.00140626 -0.00042683 -0.000819795 4.25125e-05 0.000120026 0.000740713 -9.72551e-06 0.00124791 2.19465e-07 0.000173725 -4.57326e-05 -6.20103e-05 -0.000112106 -7.38692e-05 0.000228173 0.000103111 4.79385e-05 0.00021388 8.89201e-05 -3.76098e-05 -7.74817e-05 
1717.1 0 9.3067e-05 -0.00142938 0.000140658 -0.000232711 -0.0113028 0.000151291 -0.000362287 3.15697e-05 0.000464498 0.00209665 0.000126419 0.00164986 -0.000427552 -0.000854975 4.95348e-05 0.000125064 0.000704251 1.15468e-06 0.00120881 1.33478e-06 0.000171586 -4.0789e-05 -6.74439e-05 -0.0001235 -8.12316e-05 0.000216962 0.000106134 5.61229e-05 0.000212044 8.42444e-05 -2.62121e-05 -7.65565e-05 
1717.45 0 9.69956e-05 -0.00130202 0.000133711 -0.000228311 -0.0112021 0.000150766 -0.000367354 1.64778e-05 0.00049018 0.00232429 0.000125449 0.00188984 -0.000424598 -0.000887355 5.60483e-05 0.000134479 0.000668696 1.01473e-05 0.00116282 2.9028e-06 0.000167562 -3.7888e-05 -7.16109e-05 -0.00013475 -8.90502e-05 0.000206477 0.000109787 6.23232e-05 0.00021001 7.94314e-05 -1.6347e-05 -7.51468e-05 
1717.8 0 0.00010002 -0.00117356 0.000128317 -0.000223665 -0.0110921 0.000152347 -0.000375197 -2.70087e-07 0.000515334 0.00254837 0.000122354 0.00212555 -0.00041596 -0.00091823 6.23797e-05 0.000150379 0.000632825 1.85326e-05 0.00111442 4.11123e-06 0.000161116 -3.79131e-05 -7.50076e-05 -0.00014719 -9.54552e-05 0.000197307 0.000114454 6.8442e-05 0.000207707 7.41894e-05 -7.95064e-06 -7.26062e-05 
1718.15 0 0.000103365 -0.0010442 0.000123868 -0.000217593 -0.0109718 0.000156315 -0.000382591 -1.63585e-05 0.000541923 0.0027672 0.000117314 0.00235694 -0.00039979 -0.000949458 6.75061e-05 0.000172708 0.00059707 2.65838e-05 0.00106575 4.04379e-06 0.000154595 -3.85104e-05 -7.79431e-05 -0.000161045 -9.95267e-05 0.000188282 0.000120383 7.53261e-05 0.000205489 6.82174e-05 -8.29803e-07 -6.98471e-05 
1718.5 0 0.000108504 -0.000914081 0.000119364 -0.000210269 -0.0108415 0.000161452 -0.000390573 -3.26107e-05 0.000570473 0.00297706 0.000113105 0.00258366 -0.000376939 -0.000981721 7.10682e-05 0.000198251 0.000562034 3.54458e-05 0.00101712 1.07592e-07 0.000149817 -3.77987e-05 -8.04808e-05 -0.000174714 -0.000100862 0.000178799 0.000125912 8.22956e-05 0.0002033 6.24798e-05 4.86275e-06 -6.79432e-05 
1718.85 0 0.000117154 -0.000784056 0.000113203 -0.000202914 -0.0107025 0.000166154 -0.000399481 -5.17206e-05 0.000601073 0.00317508 0.000112279 0.00280441 -0.000351505 -0.00101631 7.48577e-05 0.000223884 0.000526133 4.56003e-05 0.000969698 -6.57251e-06 0.000146609 -3.782e-05 -8.26318e-05 -0.000187197 -9.97537e-05 0.000169753 0.000129235 8.93332e-05 0.000200536 5.68776e-05 1.05038e-05 -6.68643e-05 
1719.2 0 0.000129406 -0.000655352 0.000105452 -0.000195861 -0.0105549 0.000168059 -0.000407804 -7.32107e-05 0.000633879 0.0033603 0.000115286 0.0030199 -0.000327544 -0.00105458 8.04e-05 0.000247808 0.000486033 5.84477e-05 0.000922641 -1.1266e-05 0.000143669 -4.0303e-05 -8.42835e-05 -0.000198674 -9.77136e-05 0.000160968 0.000130803 9.80812e-05 0.00019739 5.04333e-05 1.81674e-05 -6.6279e-05 
1719.55 0 0.000144601 -0.000528869 9.77124e-05 -0.000189166 -0.0103991 0.000164924 -0.000414132 -9.68241e-05 0.000667299 0.00353334 0.000121403 0.00323246 -0.000307045 -0.00109453 8.7756e-05 0.000269209 0.000440635 7.53594e-05 0.000874308 -1.2123e-05 0.000139276 -4.37794e-05 -8.64057e-05 -0.000209021 -9.69433e-05 0.000152163 0.000131802 0.000109249 0.000192967 4.31244e-05 2.64431e-05 -6.63509e-05 
1719.9 0 0.00016073 -0.000405003 9.15559e-05 -0.000183017 -0.0102356 0.000156829 -0.000417224 -0.000123229 0.000700081 0.00369779 0.000129989 0.0034416 -0.00029055 -0.00113063 9.71792e-05 0.000289742 0.000392647 9.34267e-05 0.000824665 -9.61468e-06 0.000134121 -4.6843e-05 -9.00655e-05 -0.000217464 -9.89471e-05 0.000143705 0.000132248 0.000121578 0.000187098 3.74522e-05 3.34148e-05 -6.6211e-05 
1720.25 0 0.00017465 -0.000282235 8.65341e-05 -0.000176411 -0.0100637 0.000142385 -0.00041712 -0.000150274 0.000732559 0.00385723 0.000139086 0.00364651 -0.000275958 -0.00115908 0.000108152 0.000311587 0.000345293 0.000109293 0.000775344 -3.74842e-06 0.000129064 -4.91479e-05 -9.50401e-05 -0.000223911 -0.000103325 0.000136203 0.000131664 0.00013474 0.000181906 3.5069e-05 3.86715e-05 -6.41191e-05 
1720.6 0 0.000184757 -0.000158969 8.13958e-05 -0.000168183 -0.00988433 0.000119637 -0.000415945 -0.000174857 0.000762959 0.0040141 0.000146198 0.00384624 -0.000260385 -0.00118088 0.000118897 0.000336039 0.000300179 0.000122488 0.000728599 4.36057e-06 0.000123038 -5.00218e-05 -0.000100384 -0.000228976 -0.000108264 0.000130492 0.000130675 0.000148688 0.000178701 3.44869e-05 4.25283e-05 -5.96444e-05 
1720.95 0 0.000191235 -3.62758e-05 7.6386e-05 -0.000159485 -0.00969831 9.09598e-05 -0.00041672 -0.000196082 0.000786163 0.00417013 0.00015192 0.0040382 -0.000244291 -0.00119914 0.000129659 0.000361041 0.000255809 0.000132203 0.000685315 1.18091e-05 0.000114965 -4.96736e-05 -0.000107009 -0.000231334 -0.000112956 0.000125238 0.000129538 0.000162411 0.000175795 3.28393e-05 4.56174e-05 -5.38828e-05 
1721.3 0 0.000194756 8.48086e-05 7.24713e-05 -0.00015155 -0.00950473 6.24002e-05 -0.000419905 -0.000213234 0.000799809 0.00432494 0.000158614 0.004221 -0.000231314 -0.00121526 0.000141349 0.000383632 0.000209733 0.000136337 0.000644323 1.76691e-05 0.000105268 -4.9404e-05 -0.000116 -0.000230825 -0.000116874 0.000119573 0.000127648 0.000174632 0.000172079 2.96224e-05 4.65514e-05 -4.91429e-05 
1721.65 0 0.000196677 0.000204831 6.94957e-05 -0.000144425 -0.00930305 3.77958e-05 -0.000423187 -0.000223315 0.000805989 0.00447621 0.000165734 0.00439554 -0.000222801 -0.00122883 0.000152555 0.00040176 0.000160956 0.000136882 0.000603281 2.36985e-05 9.56736e-05 -4.89916e-05 -0.000125228 -0.000228666 -0.000119186 0.000114862 0.000125673 0.000186008 0.00016746 2.72247e-05 4.55133e-05 -4.65056e-05 
1722 0 0.000198613 0.000324137 6.64769e-05 -0.00013787 -0.00909131 1.7765e-05 -0.000425616 -0.000224949 0.000807511 0.00462073 0.000171758 0.00456498 -0.00021598 -0.00123848 0.000160806 0.000412796 0.000110047 0.000137201 0.000561032 2.97375e-05 8.65784e-05 -4.66401e-05 -0.000132031 -0.00022649 -0.000119647 0.000111836 0.000123924 0.000198087 0.000161602 2.62606e-05 4.41683e-05 -4.55818e-05 
1722.35 0 0.0002006 0.000441409 6.28238e-05 -0.000131605 -0.00886623 -2.52323e-07 -0.000428227 -0.000220915 0.00080683 0.00475744 0.000176529 0.00473092 -0.000208648 -0.00124324 0.000164397 0.000418088 5.87833e-05 0.000136911 0.000519432 3.44294e-05 7.72361e-05 -4.2474e-05 -0.00013607 -0.000225668 -0.000117429 0.000108797 0.000122152 0.000210121 0.000154037 2.62726e-05 4.31029e-05 -4.56127e-05 
1722.7 0 0.000202295 0.000555352 5.91127e-05 -0.000126296 -0.00862711 -2.13654e-05 -0.000432162 -0.00021281 0.000807139 0.00488593 0.000179765 0.0048912 -0.000201773 -0.00124438 0.000163987 0.000422121 7.16186e-06 0.000134231 0.000481528 3.69902e-05 6.68833e-05 -3.82085e-05 -0.000138224 -0.000225461 -0.00011161 0.000104068 0.000120916 0.000220991 0.000144866 2.70022e-05 4.20562e-05 -4.71429e-05 
1723.05 0 0.000204846 0.000666705 5.65265e-05 -0.000121412 -0.00837598 -4.70216e-05 -0.000437426 -0.000200742 0.000809753 0.00500489 0.000180663 0.00504151 -0.000194576 -0.00124323 0.000159397 0.00042717 -4.66363e-05 0.000130809 0.000447481 3.5993e-05 5.54374e-05 -3.44993e-05 -0.000139538 -0.000224941 -0.000103386 9.82635e-05 0.000119865 0.000230904 0.000135672 2.6796e-05 4.09542e-05 -5.05309e-05 
1723.4 0 0.000207547 0.00077688 5.56968e-05 -0.000115262 -0.00811665 -7.4292e-05 -0.000444154 -0.000186889 0.000813997 0.00511612 0.000179529 0.00517965 -0.000184437 -0.00123942 0.000152195 0.000432648 -0.000104989 0.000127729 0.000415218 2.99865e-05 4.41546e-05 -3.15683e-05 -0.000140892 -0.000224253 -9.38437e-05 9.17421e-05 0.000118693 0.000240471 0.000127768 2.45401e-05 4.06528e-05 -5.37192e-05 
1723.75 0 0.000207799 0.000885922 5.52248e-05 -0.000108255 -0.00785323 -0.000102185 -0.000453224 -0.000173767 0.000818157 0.00522359 0.00017555 0.00530713 -0.000170857 -0.00123167 0.000147923 0.000437856 -0.000168625 0.00012259 0.000383665 1.90727e-05 3.34979e-05 -2.86614e-05 -0.000143309 -0.00022321 -8.30245e-05 8.46271e-05 0.000117793 0.000249644 0.000121897 2.15342e-05 4.06302e-05 -5.49913e-05 
1724.1 0 0.000205015 0.000994104 5.51638e-05 -0.000101028 -0.00758728 -0.000131745 -0.000463833 -0.000161585 0.000820922 0.00532867 0.000167406 0.00542364 -0.0001563 -0.00121864 0.000149659 0.000442438 -0.000235207 0.000114066 0.000352352 6.11086e-06 2.34104e-05 -2.52227e-05 -0.000148782 -0.000221284 -7.24576e-05 7.83454e-05 0.000117056 0.000258432 0.000117939 1.99074e-05 3.99064e-05 -5.53974e-05 
1724.45 0 0.000200988 0.00110291 5.58508e-05 -9.18635e-05 -0.00731935 -0.00016203 -0.00047544 -0.000148045 0.000823271 0.00543011 0.00015555 0.00552767 -0.000143589 -0.00120118 0.000155459 0.000444158 -0.000300142 0.000104078 0.000319887 -5.97038e-06 1.42552e-05 -2.11467e-05 -0.000158458 -0.000218807 -6.30676e-05 7.30808e-05 0.000116627 0.000268079 0.000115214 2.04519e-05 3.88313e-05 -5.59361e-05 
1724.8 0 0.000196431 0.00121146 5.6167e-05 -8.07369e-05 -0.00704934 -0.000190733 -0.000489784 -0.00013253 0.000826308 0.00552791 0.000141105 0.00562244 -0.000131796 -0.00118227 0.000162964 0.000443478 -0.000361654 9.49939e-05 0.000285126 -1.75808e-05 7.03525e-06 -1.63052e-05 -0.000170316 -0.000217354 -5.47529e-05 6.78719e-05 0.00011759 0.000278469 0.000112698 2.30433e-05 3.73472e-05 -5.66571e-05 
1725.15 0 0.000189517 0.00131754 5.70178e-05 -6.96395e-05 -0.00677484 -0.00021604 -0.000508055 -0.000117635 0.000827298 0.00562328 0.000125112 0.00571215 -0.000120761 -0.00116324 0.000170574 0.000443423 -0.000420545 8.56473e-05 0.00024805 -3.06988e-05 2.12864e-06 -1.21498e-05 -0.000181952 -0.000217281 -4.69772e-05 6.31264e-05 0.000119437 0.000288979 0.000109212 2.78585e-05 3.53038e-05 -5.86369e-05 
1725.5 0 0.000179847 0.00142035 5.95917e-05 -5.98567e-05 -0.00649427 -0.000236147 -0.000528756 -0.00010594 0.000822734 0.00571607 0.000107713 0.005796 -0.000112843 -0.00114276 0.000176288 0.000444338 -0.000476768 7.4201e-05 0.000209222 -4.38345e-05 -1.92461e-06 -9.77604e-06 -0.000192442 -0.000217188 -3.95824e-05 5.9291e-05 0.00011992 0.000298843 0.000105832 3.50109e-05 3.32642e-05 -6.22221e-05 
1725.85 0 0.000168864 0.00151962 6.35014e-05 -5.09239e-05 -0.0062076 -0.000249262 -0.000549241 -9.90269e-05 0.00081315 0.00580492 9.0007e-05 0.0058727 -0.00010715 -0.00111779 0.000179131 0.000444021 -0.000529851 5.9906e-05 0.000168139 -5.5195e-05 -4.44812e-06 -8.7561e-06 -0.000201992 -0.000216115 -3.32637e-05 5.57319e-05 0.000119863 0.000307928 0.000103467 4.34772e-05 3.21381e-05 -6.57263e-05 
1726.2 0 0.00015724 0.00161587 6.875e-05 -4.12145e-05 -0.005916 -0.000255863 -0.000568443 -9.76304e-05 0.000800841 0.00588815 7.26094e-05 0.00594296 -0.000100557 -0.00108705 0.000180158 0.000442009 -0.000577646 4.02953e-05 0.00012422 -6.43075e-05 -2.77648e-06 -8.03429e-06 -0.00021121 -0.000215047 -2.7317e-05 5.19162e-05 0.000121101 0.000317203 0.000101192 5.18805e-05 3.21213e-05 -6.74934e-05 
1726.55 0 0.000145416 0.00170943 7.45345e-05 -3.07216e-05 -0.00562247 -0.00025673 -0.000585207 -0.000102781 0.000786231 0.00596351 5.46379e-05 0.00600736 -9.17523e-05 -0.00105262 0.000178762 0.000440998 -0.000617614 1.3047e-05 7.67135e-05 -6.96814e-05 3.84694e-06 -8.06975e-06 -0.000218997 -0.000215221 -2.11251e-05 4.71839e-05 0.000124141 0.00032748 9.92643e-05 5.99121e-05 3.2366e-05 -6.91653e-05 
1726.9 0 0.000133968 0.00180054 7.98896e-05 -1.99254e-05 -0.00532881 -0.000252535 -0.000596928 -0.000113783 0.000771861 0.0060294 3.56393e-05 0.00606416 -8.10084e-05 -0.00101919 0.000172485 0.000443564 -0.000649646 -2.17976e-05 2.499e-05 -7.15341e-05 1.44352e-05 -1.0464e-05 -0.000223699 -0.00021681 -1.53029e-05 4.183e-05 0.000128628 0.000339989 9.86677e-05 6.77342e-05 3.18657e-05 -7.17008e-05 
1727.25 0 0.000123851 0.00188991 8.53713e-05 -9.48983e-06 -0.00503548 -0.000246426 -0.000602656 -0.000127894 0.000761531 0.00608653 1.77611e-05 0.00611208 -7.01929e-05 -0.000990139 0.000160418 0.000448874 -0.000676238 -6.24861e-05 -3.04211e-05 -7.20045e-05 2.63722e-05 -1.51133e-05 -0.00022372 -0.000218421 -1.00888e-05 3.63898e-05 0.000132764 0.000353945 9.87789e-05 7.54025e-05 3.02317e-05 -7.39842e-05 
1727.6 0 0.000116304 0.00197731 9.07857e-05 -1.46022e-06 -0.00474333 -0.000241216 -0.0006028 -0.000143141 0.000753583 0.00613674 2.91977e-06 0.0061528 -6.18567e-05 -0.000964332 0.000142667 0.000455832 -0.000699804 -0.000104862 -8.94651e-05 -7.18853e-05 3.74634e-05 -1.99541e-05 -0.000219318 -0.000219126 -3.93532e-06 3.18872e-05 0.000135081 0.000366481 9.9171e-05 8.28363e-05 2.7621e-05 -7.49748e-05 
1727.95 0 0.000110849 0.00206213 9.48371e-05 2.87291e-06 -0.00445186 -0.000237295 -0.00059804 -0.00015853 0.000744594 0.00618257 -7.67628e-06 0.00618774 -5.57042e-05 -0.000939208 0.00012234 0.000464094 -0.000721508 -0.000144709 -0.000150672 -7.28143e-05 4.70811e-05 -2.24879e-05 -0.000213117 -0.000220157 4.02473e-06 2.85226e-05 0.000136424 0.000376786 9.90036e-05 9.04789e-05 2.44223e-05 -7.43179e-05 
1728.3 0 0.000106173 0.00214399 9.76435e-05 5.24347e-06 -0.00415969 -0.000235148 -0.000589832 -0.000173055 0.000735498 0.00622459 -1.24955e-05 0.00621636 -5.10104e-05 -0.000913685 0.000104673 0.000473497 -0.000741334 -0.000182164 -0.000210903 -7.79821e-05 5.51144e-05 -2.22883e-05 -0.000207662 -0.000223152 1.38103e-05 2.48254e-05 0.000138074 0.000385887 9.76452e-05 9.80137e-05 2.02762e-05 -7.40088e-05 
1728.65 0 0.000101855 0.00222233 9.93286e-05 8.16018e-06 -0.00386838 -0.000234701 -0.000580035 -0.000185751 0.000729115 0.00625977 -1.19791e-05 0.00623632 -4.91752e-05 -0.000888952 9.12202e-05 0.000484392 -0.000758547 -0.000217291 -0.000268462 -8.78553e-05 6.107e-05 -2.07291e-05 -0.000203106 -0.000228627 2.48063e-05 1.94698e-05 0.000140448 0.000394234 9.59419e-05 0.000105492 1.56012e-05 -7.58502e-05 
1729 0 9.73269e-05 0.00229824 9.9329e-05 1.13685e-05 -0.00358082 -0.000236269 -0.000569986 -0.000196705 0.000725371 0.00628651 -7.87924e-06 0.00624677 -5.07505e-05 -0.000863918 8.4156e-05 0.000495497 -0.000773356 -0.000247007 -0.000322784 -9.8797e-05 6.40439e-05 -1.85552e-05 -0.00019839 -0.00023587 3.54514e-05 1.30197e-05 0.000143534 0.000400849 9.38905e-05 0.00011354 1.08466e-05 -7.90772e-05 
1729.35 0 9.33417e-05 0.00237364 9.79178e-05 1.32256e-05 -0.00329879 -0.000241397 -0.000562896 -0.000207151 0.000723155 0.00630633 -9.83723e-07 0.00625061 -5.34754e-05 -0.000834962 8.69729e-05 0.000505362 -0.000785506 -0.000268942 -0.000373683 -0.000108782 6.52096e-05 -1.44068e-05 -0.000191938 -0.000245024 4.37836e-05 7.55199e-06 0.00014766 0.000404488 9.15118e-05 0.000120903 5.84262e-06 -8.16762e-05 
1729.7 0 9.13433e-05 0.00244764 9.62841e-05 1.40602e-05 -0.00302056 -0.000249795 -0.000562603 -0.000218916 0.000723426 0.00632074 7.01245e-06 0.00625162 -5.39979e-05 -0.000800756 9.90721e-05 0.000514025 -0.000794037 -0.000284471 -0.000421644 -0.000119807 6.59738e-05 -8.74741e-06 -0.000182853 -0.00025611 4.90549e-05 4.54205e-06 0.000152131 0.00040508 8.94178e-05 0.000126272 6.4599e-07 -8.21703e-05 
1730.05 0 9.03825e-05 0.00251893 9.51939e-05 1.40334e-05 -0.00274296 -0.000259257 -0.00056714 -0.000233177 0.000727294 0.00632927 1.42444e-05 0.00625164 -5.08261e-05 -0.000763039 0.000114411 0.000521768 -0.000798608 -0.000295707 -0.000467845 -0.000131844 6.65976e-05 -3.72364e-06 -0.000171416 -0.000267023 5.18055e-05 3.91291e-06 0.000155796 0.000402933 8.75217e-05 0.000130155 -4.23881e-06 -8.02552e-05 
1730.4 0 8.93197e-05 0.00258637 9.50952e-05 1.23245e-05 -0.00246565 -0.000268941 -0.000571525 -0.000250803 0.000732596 0.00632877 2.16495e-05 0.00624898 -4.45586e-05 -0.000723661 0.000127896 0.00052759 -0.000800104 -0.000303733 -0.000513351 -0.000144186 6.80416e-05 6.1268e-07 -0.000159479 -0.000276385 5.40714e-05 3.82639e-06 0.000158726 0.000399654 8.59657e-05 0.000134535 -7.36186e-06 -7.6586e-05 
1730.75 0 8.87808e-05 0.00265026 9.49788e-05 1.01455e-05 -0.00219116 -0.000277913 -0.000573868 -0.000270616 0.000736325 0.00631559 3.09919e-05 0.00624129 -3.75065e-05 -0.000684865 0.000138769 0.000530953 -0.000799244 -0.000309192 -0.000556453 -0.000157785 7.02342e-05 5.0824e-06 -0.000148377 -0.000285154 5.63226e-05 2.03524e-06 0.000161015 0.000396865 8.60159e-05 0.000139749 -9.25272e-06 -7.28151e-05 
1731.1 0 8.91691e-05 0.00271231 9.37069e-05 8.38579e-06 -0.00192253 -0.000284009 -0.000575468 -0.000290498 0.000738422 0.00628998 4.34663e-05 0.00622837 -3.1058e-05 -0.000650239 0.000146586 0.000534665 -0.000795753 -0.000312019 -0.000596564 -0.000173532 7.14166e-05 9.89698e-06 -0.000137828 -0.000294426 5.75856e-05 -1.94994e-06 0.000161894 0.000393885 8.69939e-05 0.000144423 -1.1486e-05 -6.92432e-05 
1731.45 0 9.03393e-05 0.00277245 9.17986e-05 6.22456e-06 -0.00165994 -0.000287935 -0.000576043 -0.000310678 0.000739449 0.00625446 5.76612e-05 0.00621056 -2.64865e-05 -0.000620774 0.000150741 0.000540415 -0.000791737 -0.000312566 -0.000635978 -0.00019182 7.05673e-05 1.50245e-05 -0.000127098 -0.000304322 5.79498e-05 -6.8549e-06 0.000160203 0.000390322 8.65016e-05 0.000149223 -1.41749e-05 -6.53545e-05 
1731.8 0 9.17801e-05 0.00282826 8.98289e-05 3.86185e-06 -0.00140064 -0.000290879 -0.000573062 -0.000333083 0.000738094 0.00621046 6.99034e-05 0.00618605 -2.49614e-05 -0.00059346 0.000151303 0.00054702 -0.000789695 -0.000311877 -0.000676234 -0.000213165 6.79011e-05 2.11547e-05 -0.000116548 -0.000314353 5.78219e-05 -1.12148e-05 0.00015699 0.000385527 8.35536e-05 0.000155249 -1.79892e-05 -6.25496e-05 
1732.15 0 9.33829e-05 0.00287842 8.79733e-05 2.13892e-06 -0.00114131 -0.000291482 -0.000566061 -0.000359038 0.000733408 0.00615906 7.83415e-05 0.00615227 -2.67995e-05 -0.000566256 0.000148125 0.000552613 -0.000787631 -0.000311091 -0.00071564 -0.000237862 6.31836e-05 2.84723e-05 -0.000107676 -0.000323651 5.78767e-05 -1.50821e-05 0.000154572 0.000378996 7.87802e-05 0.000161824 -2.41261e-05 -6.1449e-05 
1732.5 0 9.59459e-05 0.00292398 8.60375e-05 1.39006e-06 -0.000879647 -0.000288082 -0.000555752 -0.000386011 0.00072649 0.00610175 8.47953e-05 0.00611092 -3.33104e-05 -0.000538165 0.000142439 0.000555522 -0.000784866 -0.000310972 -0.000751182 -0.000265442 5.59275e-05 3.49601e-05 -0.000100952 -0.000330343 5.88533e-05 -1.83235e-05 0.000153217 0.000370121 7.29171e-05 0.000168266 -3.28402e-05 -6.00873e-05 
1732.85 0 9.95609e-05 0.00296762 8.24009e-05 2.00508e-06 -0.000612727 -0.000280544 -0.000542841 -0.000411456 0.000719835 0.00604044 9.15272e-05 0.00606553 -4.55513e-05 -0.000508481 0.000136379 0.000556062 -0.000782207 -0.000310349 -0.000781243 -0.000296017 4.77011e-05 3.97683e-05 -9.53235e-05 -0.000334371 6.10272e-05 -1.96812e-05 0.00015167 0.000358308 6.74308e-05 0.00017416 -4.29778e-05 -5.74388e-05 
1733.2 0 0.000103618 0.00301189 7.65864e-05 2.93938e-06 -0.000341334 -0.00027127 -0.000528708 -0.000437838 0.00071498 0.00597684 9.99128e-05 0.0060163 -6.04363e-05 -0.000477973 0.000131522 0.000554299 -0.000780329 -0.000306819 -0.000804976 -0.000328645 3.95781e-05 4.36424e-05 -9.04056e-05 -0.000338608 6.4922e-05 -1.98587e-05 0.0001505 0.000345104 6.32212e-05 0.000180117 -5.16012e-05 -5.44617e-05 
1733.55 0 0.000107598 0.00305654 7.03663e-05 3.03211e-06 -6.99476e-05 -0.000265015 -0.000513133 -0.000466629 0.000712333 0.00591188 0.000111736 0.00596339 -7.6105e-05 -0.00044762 0.000127035 0.00055036 -0.000780287 -0.000301772 -0.000821754 -0.000361197 3.13241e-05 4.76246e-05 -8.70514e-05 -0.00034432 7.04499e-05 -1.97041e-05 0.000150928 0.000332424 5.88347e-05 0.0001862 -5.74791e-05 -5.1502e-05 
1733.9 0 0.000111144 0.00309927 6.45037e-05 2.65938e-06 0.000197805 -0.000265136 -0.000494933 -0.00049509 0.000711462 0.00584635 0.000126592 0.00590587 -9.50619e-05 -0.000418921 0.000121689 0.000547033 -0.000780939 -0.000298207 -0.000833002 -0.000390248 2.26475e-05 5.35671e-05 -8.5588e-05 -0.00035029 7.6831e-05 -1.83434e-05 0.000152301 0.000320513 5.29198e-05 0.000191815 -6.21424e-05 -4.8254e-05 
1734.25 0 0.000114682 0.00313658 5.84273e-05 2.96249e-06 0.000462219 -0.000270215 -0.000473485 -0.000521064 0.000711003 0.0057814 0.000142433 0.00584234 -0.000119392 -0.000393114 0.000117696 0.000545818 -0.000781444 -0.000294645 -0.000841359 -0.000412571 1.20516e-05 6.22324e-05 -8.46765e-05 -0.000355434 8.2614e-05 -1.47959e-05 0.000153687 0.000309597 4.56426e-05 0.000196027 -6.66104e-05 -4.54954e-05 
1734.6 0 0.000117813 0.00316733 5.14263e-05 3.97165e-06 0.000726821 -0.000278376 -0.000448276 -0.000541821 0.000709476 0.00571427 0.000158557 0.00577051 -0.000149072 -0.000368562 0.000118039 0.000546633 -0.000780738 -0.000287975 -0.000848411 -0.000425812 -1.30365e-06 7.13003e-05 -8.30568e-05 -0.000359341 8.62886e-05 -7.76821e-06 0.000154532 0.00029959 3.6551e-05 0.000198017 -7.08813e-05 -4.28846e-05 
1734.95 0 0.00011959 0.00319278 4.32473e-05 5.21631e-06 0.000991315 -0.000291853 -0.000420712 -0.000554516 0.000704765 0.00564082 0.000172224 0.00568853 -0.000180885 -0.00034147 0.000123084 0.000548859 -0.000777186 -0.000278234 -0.000855173 -0.000430203 -1.65125e-05 7.85707e-05 -8.11994e-05 -0.000363248 8.80932e-05 8.85161e-07 0.000154685 0.000289845 2.60287e-05 0.000197949 -7.52144e-05 -3.86367e-05 
1735.3 0 0.000119966 0.00321375 3.46033e-05 6.55886e-06 0.00125174 -0.000311356 -0.000394682 -0.000559731 0.000696411 0.00555979 0.000179955 0.00559906 -0.000211488 -0.000311815 0.000129679 0.000550042 -0.000772164 -0.000266761 -0.00086117 -0.000430551 -3.24243e-05 8.38471e-05 -8.01118e-05 -0.000368107 8.89608e-05 9.06267e-06 0.000153949 0.000279897 1.5667e-05 0.000196173 -7.95619e-05 -3.22773e-05 
1735.65 0 0.000118933 0.00323027 2.69364e-05 7.58133e-06 0.00150434 -0.000335314 -0.000372442 -0.000559262 0.000685544 0.00546995 0.00018062 0.00550516 -0.00023893 -0.000281293 0.000135072 0.000549414 -0.000768842 -0.000253536 -0.00086626 -0.000431347 -4.82056e-05 8.88289e-05 -7.95034e-05 -0.000374008 8.99523e-05 1.62879e-05 0.000151164 0.000269575 7.17072e-06 0.000193273 -8.30434e-05 -2.48289e-05 
1736 0 0.000116628 0.00324251 2.09699e-05 7.9848e-06 0.00174804 -0.000360906 -0.000353494 -0.000554999 0.000672391 0.00537202 0.000174276 0.00540817 -0.000261568 -0.000250016 0.000139589 0.000548739 -0.000768354 -0.000237988 -0.000871194 -0.000433846 -6.26789e-05 9.37354e-05 -7.84569e-05 -0.000381576 9.18512e-05 2.28516e-05 0.000145737 0.000259639 8.89287e-07 0.000190727 -8.49593e-05 -1.80789e-05 
1736.35 0 0.000112894 0.00325152 1.58668e-05 7.41027e-06 0.00198442 -0.000385408 -0.000337352 -0.00054893 0.000655536 0.00526879 0.000164866 0.00530815 -0.00027951 -0.000217197 0.000143529 0.000548151 -0.000769878 -0.000220772 -0.000874786 -0.000437785 -7.55731e-05 9.7288e-05 -7.63341e-05 -0.00039006 9.46283e-05 2.85106e-05 0.000138618 0.000251246 -3.45922e-06 0.000189778 -8.48446e-05 -1.29117e-05 
1736.7 0 0.000107071 0.00325823 1.07366e-05 5.99238e-06 0.00221182 -0.000407392 -0.00032192 -0.00054232 0.00063437 0.00515997 0.000157456 0.0052062 -0.000293727 -0.000182738 0.000146803 0.000546071 -0.000772128 -0.000202506 -0.000874306 -0.000442751 -8.78966e-05 9.92863e-05 -7.49443e-05 -0.000397091 9.76434e-05 3.34726e-05 0.00013067 0.000244447 -6.44887e-06 0.000189936 -8.18614e-05 -7.63272e-06 
1737.05 0 9.83197e-05 0.00326161 5.30341e-06 4.38774e-06 0.00242659 -0.000426685 -0.000303566 -0.000536168 0.000610296 0.00504497 0.000153578 0.00510349 -0.000305003 -0.000150416 0.000149737 0.000540907 -0.000774941 -0.000183965 -0.000872073 -0.000448797 -9.9211e-05 0.000100535 -7.52743e-05 -0.000401509 0.000100213 3.87424e-05 0.000122596 0.000238486 -8.86251e-06 0.000190957 -7.67204e-05 -7.56265e-07 
1737.4 0 8.80447e-05 0.00326035 -1.00086e-06 2.92026e-06 0.00262938 -0.000443166 -0.000280752 -0.000533154 0.000585026 0.00492722 0.000152038 0.00500019 -0.000314975 -0.000123762 0.000152192 0.000533999 -0.000781506 -0.000166365 -0.000873032 -0.000455863 -0.000109651 0.000100999 -7.59696e-05 -0.000403867 0.000102164 4.45659e-05 0.000115531 0.00023319 -9.8466e-06 0.000193088 -7.10223e-05 7.89573e-06 
1737.75 0 7.80528e-05 0.00325454 -8.81306e-06 2.36983e-06 0.00282317 -0.00045516 -0.000255267 -0.000535603 0.00056025 0.00481025 0.000150497 0.00489457 -0.000325023 -9.914e-05 0.000153944 0.000527756 -0.00079223 -0.000150253 -0.000877071 -0.000461124 -0.000119344 0.000100801 -7.6286e-05 -0.000404327 0.000102919 5.00471e-05 0.00011001 0.000227611 -9.05261e-06 0.000195332 -6.46786e-05 1.68681e-05 
1738.1 0 6.82194e-05 0.00324474 -1.71996e-05 4.10766e-06 0.00300952 -0.000460169 -0.000231988 -0.000541065 0.00053655 0.00469311 0.00014736 0.00478469 -0.000336859 -7.27453e-05 0.000154663 0.000522625 -0.000804246 -0.00013352 -0.000881168 -0.00046265 -0.000127846 0.00010132 -7.68757e-05 -0.000402901 0.000100402 5.45644e-05 0.000106084 0.000220826 -8.64752e-06 0.000198002 -5.90451e-05 2.43083e-05 
1738.45 0 5.91555e-05 0.00323183 -2.51275e-05 8.10941e-06 0.0031889 -0.000458902 -0.000213279 -0.000545559 0.000515993 0.00457301 0.000143334 0.00467086 -0.000351491 -4.57728e-05 0.000155954 0.00051921 -0.000817777 -0.000113289 -0.000883949 -0.000462162 -0.000136366 0.000104036 -7.88716e-05 -0.000400221 9.45719e-05 5.90606e-05 0.000103058 0.000212845 -1.05511e-05 0.000201129 -5.56027e-05 3.11801e-05 
1738.8 0 5.28315e-05 0.00321804 -3.22113e-05 1.28291e-05 0.00336359 -0.000453599 -0.000197894 -0.000549687 0.000501451 0.00444979 0.000136993 0.00455547 -0.000366912 -2.0153e-05 0.000160298 0.000517174 -0.000832258 -8.84518e-05 -0.000884459 -0.000460962 -0.000145355 0.000109393 -8.33896e-05 -0.000397143 8.8117e-05 6.41208e-05 9.94847e-05 0.000203849 -1.45801e-05 0.000203684 -5.36016e-05 3.86877e-05 
1739.15 0 4.84118e-05 0.00320511 -3.79618e-05 1.79064e-05 0.00353611 -0.000445939 -0.000185859 -0.000555078 0.000492147 0.00432514 0.000125715 0.00444139 -0.000380368 6.25866e-06 0.000167612 0.000516044 -0.000844503 -5.87338e-05 -0.000880348 -0.000458046 -0.000154089 0.000116427 -9.04886e-05 -0.00039299 8.20732e-05 6.8399e-05 9.50961e-05 0.000194595 -2.04775e-05 0.000206041 -5.08536e-05 4.70929e-05 
1739.5 0 4.42514e-05 0.00319231 -4.24461e-05 2.49971e-05 0.00370692 -0.000438448 -0.00017603 -0.000561372 0.000482165 0.00419898 0.000110666 0.00432912 -0.000389853 3.59717e-05 0.000176113 0.000514791 -0.000851988 -2.65078e-05 -0.000871312 -0.000452438 -0.000162358 0.000122532 -9.97833e-05 -0.000386223 7.66439e-05 7.03899e-05 9.06e-05 0.000186154 -2.70366e-05 0.000209514 -4.63516e-05 5.63949e-05 
1739.85 0 4.07589e-05 0.003177 -4.70657e-05 3.44286e-05 0.00387552 -0.000431472 -0.000166634 -0.000566972 0.000467365 0.00406969 9.52095e-05 0.00421449 -0.000395428 6.85154e-05 0.000183943 0.000510741 -0.000855943 3.77037e-06 -0.000859787 -0.000443825 -0.000170094 0.000126449 -0.00011129 -0.000375988 7.28746e-05 7.0437e-05 8.65725e-05 0.000178601 -3.24084e-05 0.000214254 -4.19868e-05 6.62368e-05 
1740.2 0 3.8337e-05 0.00315785 -5.26841e-05 4.46232e-05 0.00404169 -0.000425304 -0.00015549 -0.000570216 0.000449817 0.00393624 8.14868e-05 0.0040899 -0.000398324 0.000102467 0.000190386 0.000500939 -0.000858318 3.08128e-05 -0.000847841 -0.000432083 -0.000176874 0.000129735 -0.000123958 -0.000361812 7.17136e-05 6.89939e-05 8.30748e-05 0.000170321 -3.65452e-05 0.000217924 -4.00241e-05 7.53873e-05 
1740.55 0 3.81271e-05 0.00313549 -5.93237e-05 5.43148e-05 0.00420352 -0.000420798 -0.000140516 -0.000570168 0.000431289 0.00379998 7.11051e-05 0.00395328 -0.00039856 0.000137681 0.000195817 0.00048329 -0.000858191 5.43771e-05 -0.000837507 -0.000416609 -0.000181285 0.000134342 -0.000137025 -0.000344129 7.29351e-05 6.60226e-05 7.97399e-05 0.000160984 -4.07635e-05 0.00021995 -3.94746e-05 8.17704e-05 
1740.9 0 3.9372e-05 0.00311124 -6.72945e-05 6.35371e-05 0.00435981 -0.00041688 -0.000122739 -0.0005658 0.000412387 0.00366352 6.59452e-05 0.00381043 -0.000397011 0.000173379 0.000201768 0.000456498 -0.00085328 7.41817e-05 -0.000830407 -0.000397581 -0.000183621 0.000140287 -0.000149853 -0.000324942 7.49883e-05 6.32959e-05 7.69215e-05 0.000152211 -4.50302e-05 0.000221363 -3.78398e-05 8.46787e-05 
1741.25 0 3.94105e-05 0.00308514 -7.70928e-05 7.21628e-05 0.00451205 -0.000413776 -0.000104546 -0.000557199 0.000393471 0.00352839 6.51256e-05 0.0036692 -0.000395856 0.000207761 0.000210516 0.000421913 -0.000841813 9.15012e-05 -0.000826135 -0.000377917 -0.000186074 0.000146694 -0.000160115 -0.000307553 7.68941e-05 6.10549e-05 7.36202e-05 0.000144115 -4.86801e-05 0.000222515 -3.35767e-05 8.56508e-05 
1741.6 0 3.84351e-05 0.0030557 -8.75073e-05 8.09812e-05 0.00466279 -0.00041235 -8.64124e-05 -0.00054829 0.000374198 0.00339302 6.39856e-05 0.00353548 -0.000396597 0.000240181 0.000222298 0.000382267 -0.000824894 0.000106917 -0.000821413 -0.000359121 -0.000189782 0.000152942 -0.00016729 -0.000292933 7.81844e-05 5.85766e-05 6.90198e-05 0.000134165 -5.15614e-05 0.000223382 -2.60459e-05 8.61281e-05 
1741.95 0 3.75806e-05 0.00302302 -9.60198e-05 9.10005e-05 0.00481034 -0.000412042 -6.87755e-05 -0.000542805 0.000355498 0.0032544 6.13469e-05 0.00340927 -0.000399535 0.000269832 0.000234214 0.000341682 -0.000804003 0.000119108 -0.000813098 -0.000339654 -0.000193742 0.000158385 -0.000173089 -0.000280183 7.87702e-05 5.62747e-05 6.59603e-05 0.00012189 -5.40451e-05 0.000223258 -1.74212e-05 8.65202e-05 
1742.3 0 3.66996e-05 0.00298777 -0.00010229 0.000101878 0.00495094 -0.000413107 -5.23139e-05 -0.000539005 0.000337854 0.00311303 5.88868e-05 0.00328865 -0.000403128 0.000295135 0.00024479 0.000305693 -0.00078106 0.000125648 -0.000800464 -0.00031725 -0.000197995 0.000162356 -0.000178677 -0.000268701 7.93363e-05 5.45227e-05 6.49858e-05 0.000109272 -5.65203e-05 0.000222057 -1.04965e-05 8.69225e-05 
1742.65 0 3.56151e-05 0.00294992 -0.000108061 0.000113215 0.0050846 -0.000417638 -3.63117e-05 -0.000530801 0.000319532 0.00297062 5.71378e-05 0.00317181 -0.00040478 0.000315455 0.000253349 0.000275755 -0.000758412 0.000124629 -0.000785923 -0.000289996 -0.000202708 0.000164041 -0.000183883 -0.000256215 7.95793e-05 5.26134e-05 6.38777e-05 9.59164e-05 -5.87362e-05 0.000220287 -6.18584e-06 8.73029e-05 
1743 0 3.48321e-05 0.00290969 -0.000114466 0.000125278 0.00521117 -0.000426716 -2.10446e-05 -0.000515728 0.000297807 0.00282529 5.58483e-05 0.00305598 -0.000403399 0.000332155 0.000258079 0.000248559 -0.000737707 0.000117171 -0.000772024 -0.000258118 -0.000207762 0.00016433 -0.000187566 -0.000241628 7.93321e-05 4.90056e-05 6.1349e-05 8.18368e-05 -6.10789e-05 0.00021816 -4.62008e-06 8.90516e-05 
1743.35 0 3.45047e-05 0.00286743 -0.000121731 0.000137539 0.00532952 -0.00043996 -4.34374e-06 -0.000496746 0.000272474 0.00267648 5.35462e-05 0.00294009 -0.000398206 0.000347699 0.000259324 0.000222802 -0.00071875 0.00010476 -0.000758735 -0.0002236 -0.000212598 0.000162525 -0.000189645 -0.000227674 7.96992e-05 4.3829e-05 5.79056e-05 6.796e-05 -6.35246e-05 0.000215394 -5.14028e-06 9.09253e-05 
1743.7 0 3.38819e-05 0.00282318 -0.000127975 0.000149564 0.00544138 -0.000455728 1.70587e-05 -0.000475892 0.000245774 0.00252587 4.89989e-05 0.00282489 -0.000391412 0.000364264 0.000257543 0.000200248 -0.000699123 8.85396e-05 -0.000745698 -0.000188451 -0.000214618 0.000157381 -0.000190769 -0.000215597 7.97621e-05 3.88961e-05 5.46797e-05 5.47352e-05 -6.47456e-05 0.000211863 -6.68029e-06 9.07811e-05 
1744.05 0 3.20027e-05 0.00277635 -0.000132824 0.00016207 0.00555066 -0.000470469 4.25821e-05 -0.00045406 0.000219445 0.00237267 4.27981e-05 0.00270894 -0.000387496 0.000381167 0.000253795 0.000181727 -0.00067769 7.1285e-05 -0.000732349 -0.000152528 -0.000214438 0.000149967 -0.000190596 -0.000204248 7.81755e-05 3.4118e-05 5.02043e-05 4.29605e-05 -6.49515e-05 0.000207651 -8.55707e-06 9.03587e-05 
1744.4 0 2.73269e-05 0.00272575 -0.000138151 0.000173787 0.00565892 -0.000481797 6.91561e-05 -0.00043127 0.000193939 0.00221641 3.38456e-05 0.00258938 -0.000385864 0.000397011 0.000249362 0.000169301 -0.000656425 5.4624e-05 -0.00071581 -0.000114725 -0.000215575 0.000141858 -0.000188185 -0.00019429 7.57242e-05 2.8523e-05 4.33769e-05 3.15333e-05 -6.5454e-05 0.000202108 -1.08044e-05 9.15478e-05 
1744.75 0 1.97108e-05 0.00267002 -0.000143922 0.000183237 0.00576422 -0.000491193 9.34247e-05 -0.000408271 0.000168387 0.00205852 2.20946e-05 0.0024648 -0.000382576 0.000412817 0.000244062 0.000164955 -0.000638341 3.74368e-05 -0.000693596 -7.69271e-05 -0.000219033 0.000133176 -0.000183094 -0.000185987 7.25793e-05 2.22374e-05 3.62869e-05 1.86961e-05 -6.658e-05 0.000194243 -1.30443e-05 9.39024e-05 
1745.1 0 1.14077e-05 0.0026098 -0.000148936 0.000190353 0.00586295 -0.000500973 0.00011424 -0.000385661 0.000143268 0.00189781 9.92182e-06 0.00233478 -0.000376752 0.00042833 0.000237783 0.000166227 -0.000624785 1.80531e-05 -0.000665504 -4.23249e-05 -0.000223767 0.000124082 -0.000175515 -0.000178003 6.8749e-05 1.62843e-05 3.0143e-05 6.1314e-06 -6.80698e-05 0.000185368 -1.55559e-05 9.60566e-05 
1745.45 0 3.99586e-06 0.0025469 -0.000152987 0.000194747 0.00595214 -0.000512509 0.000131299 -0.000364495 0.00012031 0.00173175 -2.59701e-06 0.00220067 -0.000369674 0.00044094 0.000229722 0.000170026 -0.000614805 -1.76168e-06 -0.000633509 -1.15067e-05 -0.000228027 0.000115642 -0.000166374 -0.000169845 6.31107e-05 1.13153e-05 2.40651e-05 -3.60676e-06 -6.96049e-05 0.000176712 -1.83789e-05 9.70816e-05 
1745.8 0 -2.75448e-06 0.00248229 -0.000156058 0.000196183 0.00603117 -0.000525198 0.00014478 -0.000346161 9.82656e-05 0.00156159 -1.65857e-05 0.00206434 -0.000360584 0.000449807 0.000218731 0.000174289 -0.0006059 -1.84937e-05 -0.000602293 1.75962e-05 -0.000230175 0.000107684 -0.000157322 -0.000161921 5.50154e-05 7.15112e-06 1.61573e-05 -1.08624e-05 -7.00454e-05 0.000168094 -2.03355e-05 9.76835e-05 
1746.15 0 -1.03693e-05 0.0024175 -0.000157975 0.000195306 0.00610043 -0.000536915 0.000155557 -0.000330157 7.31397e-05 0.00139006 -3.17649e-05 0.00192685 -0.000347218 0.00045678 0.000204895 0.000175806 -0.000597871 -3.22991e-05 -0.000576087 4.69088e-05 -0.000229112 0.000100172 -0.000149528 -0.000153897 4.61801e-05 3.29254e-06 5.08153e-06 -1.76084e-05 -6.81414e-05 0.00015981 -2.09904e-05 9.81394e-05 
1746.5 0 -2.01174e-05 0.00235281 -0.000158814 0.000192681 0.00616093 -0.00054573 0.000165549 -0.000314645 4.32569e-05 0.00121781 -4.55193e-05 0.00178907 -0.000329552 0.000463493 0.000188871 0.000174135 -0.000592525 -4.73277e-05 -0.000556121 7.36947e-05 -0.000226556 9.39374e-05 -0.000143602 -0.000145407 3.8134e-05 -6.79397e-07 -7.28323e-06 -2.49106e-05 -6.43153e-05 0.000151956 -2.14427e-05 9.84816e-05 
1746.85 0 -3.25353e-05 0.00228613 -0.000158983 0.000188673 0.00621444 -0.000550737 0.000176157 -0.000298867 9.00321e-06 0.00104633 -5.62555e-05 0.00164944 -0.000309229 0.000471633 0.000171888 0.000171227 -0.000588398 -6.57419e-05 -0.000540331 9.2996e-05 -0.000225054 8.75012e-05 -0.000139939 -0.000137372 3.11835e-05 -5.55327e-06 -1.87402e-05 -3.2173e-05 -6.07117e-05 0.000144575 -2.22123e-05 9.83469e-05 
1747.2 0 -4.59164e-05 0.0022148 -0.000158594 0.000184973 0.00626243 -0.000551597 0.000186644 -0.000281893 -3.08165e-05 0.000878427 -6.46095e-05 0.00150516 -0.00028674 0.00048159 0.000155054 0.00016817 -0.000581848 -8.64208e-05 -0.0005258 0.000103031 -0.000225575 7.86864e-05 -0.000137297 -0.00013089 2.45262e-05 -1.13376e-05 -2.86234e-05 -3.91573e-05 -5.95285e-05 0.0001379 -2.38393e-05 9.60027e-05 
1747.55 0 -5.7691e-05 0.00213899 -0.000157125 0.000182193 0.00630529 -0.000545723 0.000194834 -0.000262659 -7.66898e-05 0.000715513 -7.11471e-05 0.00135324 -0.000262556 0.000492528 0.000140625 0.000165056 -0.000572667 -0.00010572 -0.000514074 0.00010586 -0.000226926 6.89882e-05 -0.000134282 -0.000126011 1.81337e-05 -1.70764e-05 -3.72388e-05 -4.62984e-05 -6.02263e-05 0.000131448 -2.72434e-05 9.08211e-05 
1747.9 0 -6.75699e-05 0.00206046 -0.000154915 0.000179914 0.00633958 -0.000532095 0.000197689 -0.000241298 -0.000124527 0.000555661 -7.61029e-05 0.00119436 -0.000238083 0.000505847 0.000131774 0.00016209 -0.000561527 -0.000120493 -0.000507032 0.000105736 -0.000227855 5.98598e-05 -0.000130929 -0.000121786 1.32519e-05 -2.27709e-05 -4.46214e-05 -5.28461e-05 -6.12294e-05 0.000123542 -3.16986e-05 8.35169e-05 
1748.25 0 -7.52239e-05 0.00198097 -0.000152945 0.000177905 0.00636234 -0.000513965 0.000193483 -0.000220222 -0.000168913 0.000397114 -8.01391e-05 0.00103374 -0.000212894 0.000522452 0.000131018 0.00015985 -0.000547406 -0.000130356 -0.00050204 0.000105578 -0.000228278 5.05096e-05 -0.000127729 -0.000118078 9.93336e-06 -2.74384e-05 -5.07004e-05 -5.9064e-05 -6.20277e-05 0.000113597 -3.67628e-05 7.50231e-05 
1748.6 0 -7.98718e-05 0.00190219 -0.000151084 0.00017503 0.00637344 -0.000492813 0.00018445 -0.000203298 -0.00020735 0.000243238 -8.40231e-05 0.000874715 -0.000186432 0.000541367 0.000138944 0.000158197 -0.00053313 -0.000135909 -0.000498384 0.00010675 -0.000228574 4.10463e-05 -0.000125129 -0.000116381 7.797e-06 -2.99446e-05 -5.54395e-05 -6.57713e-05 -6.32394e-05 0.000102573 -4.31748e-05 6.71893e-05 
1748.95 0 -8.24744e-05 0.00182403 -0.000149113 0.00017057 0.00637608 -0.000469825 0.000175564 -0.000191789 -0.000238906 9.71798e-05 -8.78017e-05 0.000718731 -0.000158311 0.000560496 0.000154378 0.000155385 -0.000522773 -0.000138154 -0.000498174 0.00011143 -0.000227948 3.1473e-05 -0.000123925 -0.000116393 6.49632e-06 -3.11729e-05 -5.91611e-05 -7.14772e-05 -6.49249e-05 9.11852e-05 -5.001e-05 6.18915e-05 
1749.3 0 -8.32684e-05 0.00174627 -0.00014721 0.000165252 0.00637428 -0.000448079 0.000169331 -0.000183972 -0.000264295 -4.27989e-05 -9.00979e-05 0.00056636 -0.000128105 0.000578718 0.000175145 0.000151657 -0.000515354 -0.000138436 -0.000500673 0.000119808 -0.000225656 2.04482e-05 -0.000123563 -0.000115956 5.77446e-06 -3.16788e-05 -6.32579e-05 -7.50231e-05 -6.54416e-05 8.06443e-05 -5.48872e-05 5.91227e-05 
1749.65 0 -8.3014e-05 0.00166855 -0.000146196 0.000160048 0.00636946 -0.000427038 0.000165099 -0.000178235 -0.00028603 -0.000178846 -8.93388e-05 0.00041427 -9.65775e-05 0.000594123 0.00019871 0.000150792 -0.00050778 -0.000137581 -0.000504382 0.000129426 -0.00022177 6.96521e-06 -0.00012226 -0.00011352 6.3467e-06 -3.23519e-05 -6.82325e-05 -7.83947e-05 -6.35068e-05 7.20435e-05 -5.59286e-05 5.8647e-05 
1750 0 -8.40628e-05 0.00159158 -0.000145645 0.000154533 0.00635915 -0.000405812 0.000161332 -0.000173303 -0.000306552 -0.000311179 -8.5914e-05 0.000258923 -6.53284e-05 0.000603534 0.000223452 0.000154452 -0.000497996 -0.000137206 -0.000511227 0.000138415 -0.000215201 -6.15381e-06 -0.000119381 -0.000109037 9.58489e-06 -3.48235e-05 -7.27752e-05 -8.34147e-05 -5.94028e-05 6.38665e-05 -5.36432e-05 6.01635e-05 
1750.35 0 -8.6524e-05 0.0015161 -0.000145088 0.000148108 0.00633956 -0.000384671 0.000157753 -0.000169064 -0.000327236 -0.000438386 -8.26176e-05 0.000100154 -3.73511e-05 0.000606961 0.000248657 0.000161114 -0.000484787 -0.000137723 -0.000523258 0.00014618 -0.000206348 -1.55918e-05 -0.000116177 -0.000103979 1.54739e-05 -3.89767e-05 -7.62845e-05 -8.97801e-05 -5.37119e-05 5.6917e-05 -5.18615e-05 6.33139e-05 
1750.7 0 -8.9982e-05 0.00144119 -0.000144724 0.000141407 0.006308 -0.000362824 0.000154712 -0.000166393 -0.000345539 -0.000559018 -7.95681e-05 -6.06062e-05 -1.30378e-05 0.000608611 0.0002737 0.000168776 -0.000469143 -0.000137813 -0.000539209 0.000152678 -0.000197793 -2.24226e-05 -0.000114077 -9.95728e-05 2.30776e-05 -4.39402e-05 -7.95799e-05 -9.7272e-05 -4.7673e-05 5.29023e-05 -5.25581e-05 6.73997e-05 
1751.05 0 -9.38395e-05 0.00136483 -0.000143419 0.000136241 0.00626487 -0.000340148 0.000150988 -0.000164012 -0.000359662 -0.000673952 -7.498e-05 -0.000221965 8.38783e-06 0.000612433 0.000294578 0.000174275 -0.000450661 -0.000137012 -0.000554651 0.000156828 -0.000189797 -2.89533e-05 -0.00011193 -9.59048e-05 3.20523e-05 -4.8985e-05 -8.40539e-05 -0.000105902 -4.31476e-05 5.04785e-05 -5.47139e-05 7.0447e-05 
1751.4 0 -9.68196e-05 0.00128725 -0.000140402 0.000133236 0.0062141 -0.000315393 0.000145159 -0.000160558 -0.000373518 -0.000786596 -6.81859e-05 -0.000383141 2.45243e-05 0.000617647 0.000308602 0.000176904 -0.000430628 -0.00013447 -0.000565721 0.000158711 -0.000181039 -3.47557e-05 -0.000109102 -9.20709e-05 4.1478e-05 -5.28927e-05 -8.95361e-05 -0.000114505 -4.19927e-05 4.93895e-05 -5.78648e-05 7.15085e-05 
1751.75 0 -9.88544e-05 0.00121024 -0.00013593 0.000131557 0.00615866 -0.000289431 0.000139796 -0.000157537 -0.000390631 -0.000901222 -6.01092e-05 -0.000543727 3.26026e-05 0.000622614 0.000318627 0.000179032 -0.000413912 -0.000129666 -0.000572148 0.000158479 -0.000171787 -3.93976e-05 -0.000105706 -8.72087e-05 5.05981e-05 -5.46207e-05 -9.47461e-05 -0.000121406 -4.37896e-05 4.97762e-05 -6.10649e-05 7.11746e-05 
1752.1 0 -0.000100396 0.00113433 -0.000131645 0.000130265 0.00610034 -0.000265521 0.000138537 -0.000155933 -0.000409275 -0.00101958 -5.11591e-05 -0.000703503 3.31963e-05 0.000627434 0.000330181 0.000181443 -0.000402661 -0.000122872 -0.000575361 0.000156859 -0.000161946 -4.27107e-05 -0.000102467 -8.22788e-05 5.88285e-05 -5.49303e-05 -0.000100028 -0.000126799 -4.56151e-05 5.0739e-05 -6.32043e-05 7.00021e-05 
1752.45 0 -0.000102484 0.00105841 -0.000129243 0.000128041 0.00604113 -0.000245374 0.000141096 -0.000154953 -0.000425961 -0.00113993 -4.08912e-05 -0.000861141 2.90421e-05 0.000633757 0.000345241 0.000183544 -0.000394539 -0.000114261 -0.00057565 0.000155707 -0.000151706 -4.41848e-05 -0.00010062 -7.70782e-05 6.56518e-05 -5.51261e-05 -0.000104497 -0.000131736 -4.55777e-05 5.24703e-05 -6.45585e-05 6.71089e-05 
1752.8 0 -0.000106665 0.000981416 -0.000128498 0.000125499 0.00598199 -0.000229137 0.000146562 -0.000152352 -0.000440373 -0.00126232 -3.06875e-05 -0.00101487 2.1745e-05 0.000642763 0.000362312 0.000185421 -0.00038553 -0.000103464 -0.000572761 0.000154745 -0.000141489 -4.21516e-05 -9.93419e-05 -6.89167e-05 7.13587e-05 -5.41301e-05 -0.000106649 -0.000137032 -4.48022e-05 5.57193e-05 -6.55577e-05 6.30036e-05 
1753.15 0 -0.000112359 0.000903283 -0.000128028 0.000123375 0.00592208 -0.000217441 0.000155347 -0.000146901 -0.000453525 -0.00138659 -2.2142e-05 -0.00116473 1.14592e-05 0.000652406 0.000380882 0.000187559 -0.000373329 -8.92078e-05 -0.000566413 0.000152996 -0.000132186 -3.5537e-05 -9.678e-05 -5.76442e-05 7.62165e-05 -5.11111e-05 -0.000107214 -0.000142769 -4.50815e-05 6.02252e-05 -6.63321e-05 5.93766e-05 
1753.5 0 -0.000117419 0.000824624 -0.000127609 0.000120047 0.00586058 -0.000211139 0.000165865 -0.000137286 -0.000465937 -0.00150869 -1.56566e-05 -0.00131041 -4.52022e-07 0.000658722 0.000399325 0.000189203 -0.000358961 -7.14962e-05 -0.000556704 0.000153023 -0.000124374 -2.59348e-05 -9.3206e-05 -4.41873e-05 8.02546e-05 -4.7443e-05 -0.000106983 -0.000148566 -4.59516e-05 6.4766e-05 -6.74831e-05 5.71776e-05 
1753.85 0 -0.000121044 0.000745182 -0.000127155 0.000114393 0.00579735 -0.000210378 0.00017461 -0.000121812 -0.000478163 -0.00162597 -1.17481e-05 -0.00145019 -1.05961e-05 0.000661385 0.000413346 0.000189485 -0.000345562 -5.07937e-05 -0.000545373 0.00015761 -0.000118167 -1.54658e-05 -9.09872e-05 -2.83197e-05 8.26417e-05 -4.36845e-05 -0.000106464 -0.000154227 -4.55144e-05 6.83076e-05 -7.00098e-05 5.78102e-05 
1754.2 0 -0.00012588 0.000665092 -0.000125466 0.000108712 0.00573173 -0.000212535 0.000180738 -0.000100291 -0.000490484 -0.00173943 -1.13362e-05 -0.0015849 -1.77004e-05 0.000662089 0.000419835 0.000187759 -0.000333616 -2.74075e-05 -0.000534422 0.000167235 -0.000113245 -5.88408e-06 -9.02447e-05 -1.06121e-05 8.36318e-05 -3.93035e-05 -0.000106651 -0.000159988 -4.40723e-05 7.05768e-05 -7.41247e-05 6.25308e-05 
1754.55 0 -0.000133463 0.000586253 -0.000121335 0.000103848 0.00566198 -0.000214308 0.000184043 -7.55817e-05 -0.000503499 -0.00184943 -1.50638e-05 -0.00171386 -2.16578e-05 0.000661384 0.000417521 0.000180973 -0.000321602 -2.76442e-06 -0.000523123 0.000180109 -0.000108838 1.71104e-06 -8.89969e-05 7.41974e-06 8.47968e-05 -3.52668e-05 -0.000107045 -0.000165174 -4.27683e-05 7.30158e-05 -7.99291e-05 7.00116e-05 
1754.9 0 -0.000141559 0.000509191 -0.000114421 9.90046e-05 0.0055873 -0.000213989 0.000184986 -5.19501e-05 -0.000518833 -0.00195496 -1.91596e-05 -0.00183408 -2.16352e-05 0.000662045 0.000404147 0.000166773 -0.000308759 2.4288e-05 -0.000508637 0.000193049 -0.000104732 5.68015e-06 -8.74242e-05 2.43781e-05 8.7646e-05 -3.25698e-05 -0.000107181 -0.000169118 -4.18391e-05 7.60649e-05 -8.74469e-05 7.88054e-05 
1755.25 0 -0.000148959 0.000432426 -0.000105957 9.53108e-05 0.0055083 -0.000212832 0.000185857 -3.20771e-05 -0.000536937 -0.00205601 -1.95235e-05 -0.00194597 -1.67022e-05 0.000665523 0.000381431 0.000147062 -0.000292562 5.4312e-05 -0.000491381 0.000204427 -0.000100751 4.97816e-06 -8.6506e-05 4.01228e-05 9.29741e-05 -3.11769e-05 -0.000106148 -0.000171881 -4.05994e-05 7.87453e-05 -9.4621e-05 8.86697e-05 
1755.6 0 -0.000156048 0.000354949 -9.67155e-05 9.30991e-05 0.00542682 -0.000212418 0.000189213 -1.60706e-05 -0.000555931 -0.00215201 -1.72269e-05 -0.0020517 -6.99639e-06 0.000668929 0.000354144 0.000124076 -0.000272067 8.52717e-05 -0.000475084 0.000213335 -9.62927e-05 1.7238e-06 -8.55051e-05 5.54854e-05 9.87251e-05 -3.13927e-05 -0.00010292 -0.000173922 -3.77135e-05 8.02428e-05 -9.88033e-05 9.76308e-05 
1755.95 0 -0.000162229 0.000278397 -8.70075e-05 9.08321e-05 0.00534405 -0.0002126 0.000195644 -3.00291e-06 -0.000573319 -0.0022431 -1.44713e-05 -0.00215306 5.02575e-06 0.000671296 0.00032342 9.77046e-05 -0.000248549 0.00011432 -0.000462289 0.000218632 -9.09417e-05 -4.79712e-07 -8.27688e-05 7.18386e-05 0.000101186 -3.3902e-05 -9.85587e-05 -0.000176108 -3.33568e-05 7.9041e-05 -0.000100569 0.000103557 
1756.3 0 -0.00016633 0.000205282 -7.72256e-05 8.79089e-05 0.00525685 -0.000212777 0.000202782 6.3919e-06 -0.00058756 -0.00233054 -1.0952e-05 -0.00225247 1.63694e-05 0.000672566 0.000288568 6.95933e-05 -0.000223229 0.000138581 -0.000452873 0.000220964 -8.5788e-05 -5.17627e-07 -7.69596e-05 8.91224e-05 9.93579e-05 -3.90346e-05 -9.44709e-05 -0.000178465 -2.8788e-05 7.56075e-05 -0.00010229 0.000106201 
1756.65 0 -0.000168757 0.00013439 -6.702e-05 8.38816e-05 0.00516238 -0.000213108 0.00020813 1.29963e-05 -0.000598355 -0.00241177 -6.38312e-06 -0.00234992 2.58487e-05 0.000673092 0.000250439 4.33967e-05 -0.000198616 0.000156445 -0.000445297 0.000224129 -8.28223e-05 1.90018e-08 -6.82632e-05 0.000105841 9.55915e-05 -4.64739e-05 -9.05262e-05 -0.000180614 -2.43118e-05 7.20185e-05 -0.000103778 0.00010625 
1757 0 -0.000170718 6.2749e-05 -5.63582e-05 7.85932e-05 0.00506468 -0.000215264 0.000211128 1.99405e-05 -0.000606741 -0.00248366 -1.95795e-06 -0.00244232 3.49816e-05 0.000674435 0.000210335 2.00847e-05 -0.000174889 0.000169245 -0.000436648 0.000229736 -8.144e-05 1.55014e-06 -5.84915e-05 0.000121044 9.23469e-05 -5.44915e-05 -8.58746e-05 -0.000183031 -1.99111e-05 6.82362e-05 -0.000103541 0.000104291 
1757.35 0 -0.000172281 -9.45388e-06 -4.66285e-05 7.16834e-05 0.0049679 -0.000220841 0.000211633 2.72953e-05 -0.00061482 -0.00254943 1.12243e-06 -0.00253099 4.61145e-05 0.000676888 0.000170328 -7.94579e-07 -0.000148917 0.000180044 -0.000426215 0.00023651 -7.91996e-05 4.77587e-06 -4.8775e-05 0.00013337 9.06187e-05 -6.10545e-05 -8.12404e-05 -0.000187003 -1.63339e-05 6.35651e-05 -0.000102039 0.000101585 
1757.7 0 -0.000173507 -8.12949e-05 -3.83469e-05 6.32904e-05 0.00486986 -0.000227967 0.000209287 3.40903e-05 -0.000624359 -0.00261364 1.60879e-06 -0.00261866 6.01535e-05 0.00067909 0.000132008 -1.87628e-05 -0.000119774 0.000190485 -0.000415889 0.000244484 -7.53043e-05 8.97314e-06 -3.9425e-05 0.000141219 9.02144e-05 -6.61349e-05 -7.77561e-05 -0.000192653 -1.41967e-05 5.8979e-05 -0.000100733 9.78034e-05 
1758.05 0 -0.000175751 -0.00015358 -3.06861e-05 5.47915e-05 0.00476696 -0.000231848 0.000204729 4.16358e-05 -0.00063543 -0.00267596 -8.12335e-07 -0.00270393 7.52871e-05 0.000679971 9.42903e-05 -3.33457e-05 -8.87039e-05 0.000199915 -0.000406152 0.000254681 -7.02358e-05 1.31641e-05 -3.04698e-05 0.000145236 9.04878e-05 -6.9916e-05 -7.68995e-05 -0.000198823 -1.40304e-05 5.53033e-05 -0.000100675 9.24725e-05 
1758.4 0 -0.00018045 -0.000226518 -2.38981e-05 4.81299e-05 0.00465809 -0.000229173 0.000198024 5.09193e-05 -0.000645815 -0.00273405 -6.63392e-06 -0.00278579 9.05726e-05 0.000677777 5.85058e-05 -4.57904e-05 -5.52594e-05 0.000207202 -0.000395225 0.000267433 -6.3639e-05 1.64718e-05 -2.13061e-05 0.00014781 9.18822e-05 -7.24553e-05 -7.89759e-05 -0.000205258 -1.49e-05 5.22244e-05 -0.000101403 8.73301e-05 
1758.75 0 -0.000186774 -0.000297724 -1.9068e-05 4.46476e-05 0.00454324 -0.000219793 0.000189392 6.14746e-05 -0.000654528 -0.00278812 -1.42775e-05 -0.00286302 0.0001074 0.000671783 2.71816e-05 -5.92773e-05 -1.95268e-05 0.000211979 -0.000382853 0.000280721 -5.60875e-05 1.8868e-05 -1.14851e-05 0.00014952 9.53562e-05 -7.36298e-05 -8.26592e-05 -0.000212839 -1.44468e-05 4.90563e-05 -0.000101166 8.27352e-05 
1759.1 0 -0.000191924 -0.000365302 -1.69838e-05 4.31206e-05 0.0044218 -0.000204819 0.000179385 7.13248e-05 -0.000663458 -0.00283972 -1.99619e-05 -0.00293528 0.00012406 0.000663096 -3.14279e-08 -7.6196e-05 1.75352e-05 0.000213213 -0.000370333 0.000291432 -4.8058e-05 2.07013e-05 -2.4856e-06 0.000150476 0.000101569 -7.33013e-05 -8.70528e-05 -0.000221363 -1.31732e-05 4.50047e-05 -9.92114e-05 7.73605e-05 
1759.45 0 -0.000194395 -0.00042946 -1.71835e-05 4.09565e-05 0.00429607 -0.000187111 0.000167673 7.87195e-05 -0.00067427 -0.00288933 -2.10194e-05 -0.00300419 0.000136139 0.000654165 -2.43527e-05 -9.60136e-05 5.55079e-05 0.000208671 -0.000356916 0.000297142 -4.02735e-05 2.1713e-05 3.52309e-06 0.000151517 0.000108737 -7.27197e-05 -9.13899e-05 -0.00023003 -1.27264e-05 3.98754e-05 -9.72785e-05 6.99872e-05 
1759.8 0 -0.000195732 -0.000490998 -1.84538e-05 3.80509e-05 0.0041695 -0.00017096 0.000155181 8.24028e-05 -0.000688058 -0.00293663 -1.7579e-05 -0.00307018 0.00014285 0.000647461 -4.39149e-05 -0.00011563 9.35577e-05 0.000198099 -0.000341373 0.000297203 -3.45927e-05 2.25607e-05 6.701e-06 0.00015188 0.000114438 -7.27743e-05 -9.45339e-05 -0.000237386 -1.3261e-05 3.39488e-05 -9.6492e-05 6.08549e-05 
1760.15 0 -0.000197831 -0.000551506 -1.98428e-05 3.59918e-05 0.00404197 -0.000158401 0.000143059 8.22072e-05 -0.000704613 -0.00298152 -1.45203e-05 -0.00313295 0.000145787 0.000641946 -5.75586e-05 -0.000133071 0.000130342 0.000182237 -0.000323006 0.00029438 -3.20548e-05 2.39545e-05 8.66847e-06 0.000151193 0.000118018 -7.31798e-05 -9.60629e-05 -0.000243331 -1.41689e-05 2.66456e-05 -9.52424e-05 5.11693e-05 
1760.5 0 -0.000200985 -0.000611853 -2.11782e-05 3.52784e-05 0.00391126 -0.000147867 0.000128721 7.94015e-05 -0.000724956 -0.00302349 -1.59863e-05 -0.00319126 0.000145854 0.000633848 -6.62013e-05 -0.000148837 0.000164158 0.000161628 -0.000301142 0.00029314 -2.95487e-05 2.50048e-05 9.72422e-06 0.000151189 0.000119889 -7.40787e-05 -9.72202e-05 -0.000249519 -1.458e-05 1.8064e-05 -9.20986e-05 4.26445e-05 
1760.85 0 -0.000204961 -0.000672491 -2.1818e-05 3.58964e-05 0.00377782 -0.000138508 0.000111885 7.60218e-05 -0.000749333 -0.0030639 -2.25967e-05 -0.00324288 0.000143455 0.000619485 -6.89571e-05 -0.000164139 0.000192245 0.000137402 -0.00027557 0.000293681 -2.52242e-05 2.39333e-05 9.01728e-06 0.000151981 0.000120538 -7.48072e-05 -9.99188e-05 -0.00025435 -1.44509e-05 9.73107e-06 -8.88856e-05 3.61053e-05 
1761.2 0 -0.000209158 -0.00073408 -2.10544e-05 3.72379e-05 0.00364408 -0.000129228 9.85585e-05 7.54486e-05 -0.000774462 -0.00310709 -3.33837e-05 -0.00328718 0.000138575 0.000598752 -6.64658e-05 -0.000178821 0.000213091 0.000112316 -0.000247483 0.000292902 -2.03769e-05 2.12273e-05 7.8326e-06 0.000151383 0.00011891 -7.32731e-05 -0.000104744 -0.000256262 -1.49121e-05 3.59943e-06 -8.67474e-05 3.18228e-05 
1761.55 0 -0.000214412 -0.000796255 -1.89375e-05 3.87453e-05 0.00350967 -0.00011977 8.87934e-05 7.974e-05 -0.000797112 -0.0031585 -4.58972e-05 -0.00332449 0.000133532 0.000575854 -6.1634e-05 -0.000192603 0.000227942 8.97384e-05 -0.000219187 0.00028899 -1.68447e-05 1.75918e-05 7.71239e-06 0.000149335 0.000115842 -6.84128e-05 -0.000111521 -0.00025589 -1.71013e-05 -1.99664e-07 -8.43137e-05 2.95009e-05 
1761.9 0 -0.000220599 -0.00085745 -1.57928e-05 3.93295e-05 0.00337211 -0.000111612 7.7858e-05 8.82487e-05 -0.000815921 -0.00321843 -5.8357e-05 -0.00335665 0.00013202 0.000554392 -5.73587e-05 -0.000204185 0.000238925 7.0585e-05 -0.000192517 0.000280717 -1.46887e-05 1.2685e-05 8.5532e-06 0.000146725 0.000114476 -5.98391e-05 -0.000120225 -0.000254808 -2.16866e-05 -2.8685e-06 -8.07584e-05 2.73891e-05 
1762.25 0 -0.000224747 -0.000917187 -1.23994e-05 3.74043e-05 0.0032311 -0.000102568 6.54702e-05 9.74352e-05 -0.000831264 -0.0032808 -6.76778e-05 -0.00338588 0.000134221 0.000537617 -5.39083e-05 -0.000211544 0.000247808 5.30129e-05 -0.000168292 0.000266538 -1.24523e-05 6.50541e-06 1.07166e-05 0.000144594 0.000114802 -5.037e-05 -0.000128915 -0.000253242 -2.87429e-05 -4.36454e-06 -7.57758e-05 2.39271e-05 
1762.6 0 -0.00022494 -0.000976706 -1.0033e-05 3.42476e-05 0.00308764 -9.00275e-05 5.46607e-05 0.000103014 -0.000842911 -0.00334049 -6.92317e-05 -0.00341362 0.000136809 0.000527199 -5.0772e-05 -0.000213717 0.000255939 3.59305e-05 -0.000144544 0.000247702 -9.88129e-06 -1.23446e-07 1.55736e-05 0.000144384 0.000115141 -4.26923e-05 -0.000135915 -0.000250563 -3.65177e-05 -5.11554e-06 -7.11151e-05 1.86824e-05 
1762.95 0 -0.000222411 -0.0010374 -9.26086e-06 3.18542e-05 0.00294163 -7.50823e-05 4.6274e-05 0.000104025 -0.000851004 -0.00339469 -6.271e-05 -0.0034445 0.000139321 0.000519808 -4.93767e-05 -0.000210447 0.000263135 1.96754e-05 -0.000120734 0.000227542 -7.56225e-06 -6.08481e-06 2.25193e-05 0.000147263 0.000114194 -3.6014e-05 -0.000141369 -0.000247254 -4.36905e-05 -6.9473e-06 -6.89352e-05 1.2013e-05 
1763.3 0 -0.000220285 -0.00109875 -9.68611e-06 2.99915e-05 0.00279058 -5.70448e-05 3.93975e-05 0.000101437 -0.000855444 -0.00344148 -5.00826e-05 -0.00348083 0.000143773 0.000511249 -4.91497e-05 -0.000204379 0.000267089 3.29229e-06 -9.9688e-05 0.000206421 -5.57075e-06 -1.02994e-05 2.86251e-05 0.00015318 0.00011122 -2.93815e-05 -0.00014592 -0.000243798 -5.0225e-05 -1.07878e-05 -6.91903e-05 4.80045e-06 
1763.65 0 -0.000219614 -0.00115929 -1.0305e-05 2.73686e-05 0.00263324 -3.58454e-05 3.3332e-05 9.69027e-05 -0.000856208 -0.003481 -3.3171e-05 -0.0035195 0.000149428 0.000502685 -4.61618e-05 -0.000198181 0.000265377 -1.46039e-05 -8.24294e-05 0.000183184 -2.89798e-06 -1.26547e-05 3.32537e-05 0.000160468 0.000107001 -2.17224e-05 -0.000150565 -0.000241027 -5.50844e-05 -1.55906e-05 -7.01705e-05 -2.69137e-06 
1764 0 -0.000219636 -0.00121778 -1.07255e-05 2.42e-05 0.00247125 -1.51058e-05 2.88509e-05 9.33382e-05 -0.000855781 -0.00351476 -1.36493e-05 -0.00355955 0.000154424 0.000497774 -3.77422e-05 -0.000192626 0.000258851 -3.14443e-05 -6.64787e-05 0.000157545 8.66222e-07 -1.30954e-05 3.73305e-05 0.000167614 0.000101466 -1.1047e-05 -0.00015601 -0.000240378 -5.64571e-05 -1.95979e-05 -6.91405e-05 -1.04974e-05 
1764.35 0 -0.000219422 -0.00127376 -1.06858e-05 2.17142e-05 0.00230493 1.58808e-06 2.79326e-05 9.28568e-05 -0.000856938 -0.00354377 7.09535e-06 -0.00360141 0.000159449 0.000496397 -2.46902e-05 -0.00018781 0.000252534 -4.32374e-05 -4.88394e-05 0.0001286 5.91791e-06 -1.15479e-05 4.14643e-05 0.000175025 9.39689e-05 2.47025e-06 -0.000160702 -0.000241934 -5.50706e-05 -2.23732e-05 -6.52951e-05 -1.80464e-05 
1764.7 0 -0.000218702 -0.00132845 -9.43279e-06 2.00737e-05 0.00213446 1.4359e-05 3.11742e-05 9.57225e-05 -0.000859147 -0.00356775 2.7017e-05 -0.00364165 0.000165082 0.000495939 -9.76713e-06 -0.000184207 0.000249917 -4.89937e-05 -2.91568e-05 9.56878e-05 1.27837e-05 -9.16065e-06 4.64923e-05 0.000183726 8.40463e-05 1.66603e-05 -0.000163001 -0.000244581 -5.29302e-05 -2.33452e-05 -5.99968e-05 -2.4118e-05 
1765.05 0 -0.000219447 -0.00138322 -7.47188e-06 1.91614e-05 0.00196332 2.64454e-05 3.72923e-05 9.92538e-05 -0.000859449 -0.0035864 4.46546e-05 -0.00367625 0.000171043 0.000493314 4.88195e-06 -0.00018168 0.000248415 -5.04195e-05 -1.00695e-05 6.12129e-05 2.07475e-05 -7.62033e-06 5.30012e-05 0.000192555 7.14493e-05 2.9354e-05 -0.000162904 -0.000246138 -4.96508e-05 -2.29252e-05 -5.38096e-05 -2.80073e-05 
1765.4 0 -0.000224449 -0.00143743 -6.56478e-06 1.92183e-05 0.00179339 3.93043e-05 4.30122e-05 0.000100577 -0.000855518 -0.00360078 5.89077e-05 -0.00370188 0.00017849 0.000487137 1.74939e-05 -0.000178823 0.000245188 -4.91235e-05 7.5517e-06 2.69268e-05 2.83712e-05 -6.9736e-06 6.08858e-05 0.00019926 5.77083e-05 3.93733e-05 -0.00016112 -0.00024498 -4.40525e-05 -2.20286e-05 -4.68708e-05 -2.96334e-05 
1765.75 0 -0.000233264 -0.00148964 -6.66485e-06 1.96156e-05 0.00162383 5.19729e-05 4.6559e-05 9.81271e-05 -0.000846455 -0.00361287 6.72376e-05 -0.0037176 0.000188496 0.000478353 2.63825e-05 -0.000173239 0.000240458 -4.60579e-05 2.44435e-05 -5.03042e-06 3.37865e-05 -5.96905e-06 6.91978e-05 0.000202178 4.47581e-05 4.79663e-05 -0.000158834 -0.000242601 -3.71014e-05 -1.9611e-05 -4.05645e-05 -2.92397e-05 
1766.1 0 -0.000242969 -0.00153959 -6.29666e-06 2.00684e-05 0.00145339 6.69527e-05 4.96912e-05 9.44907e-05 -0.000832434 -0.00362286 6.96977e-05 -0.00372785 0.000200717 0.000467834 3.11693e-05 -0.000162278 0.000236015 -4.25627e-05 4.10494e-05 -2.98083e-05 3.74397e-05 -3.50591e-06 7.6291e-05 0.000200993 3.28763e-05 5.54734e-05 -0.000157363 -0.00024171 -3.05499e-05 -1.52232e-05 -3.55807e-05 -2.78472e-05 
1766.45 0 -0.000251973 -0.00158812 -4.8754e-06 2.12465e-05 0.00128143 8.69174e-05 5.30758e-05 9.29462e-05 -0.00081431 -0.00362848 7.02383e-05 -0.00373766 0.00021376 0.000455033 3.22978e-05 -0.000147047 0.000233918 -4.0302e-05 5.74041e-05 -4.78158e-05 4.20412e-05 1.94477e-06 8.23196e-05 0.000196693 2.19049e-05 6.10489e-05 -0.000157941 -0.00024235 -2.46261e-05 -1.06824e-05 -3.12489e-05 -2.68479e-05 
1766.8 0 -0.000259886 -0.00163472 -2.63458e-06 2.21557e-05 0.00110654 0.000110362 5.69476e-05 9.15015e-05 -0.000792864 -0.00362828 7.00155e-05 -0.00374798 0.000225428 0.000438096 3.15356e-05 -0.000132515 0.000235066 -4.13538e-05 7.41687e-05 -6.30392e-05 4.93267e-05 7.82891e-06 8.8582e-05 0.000190243 1.25795e-05 6.41824e-05 -0.000161548 -0.000241668 -1.87476e-05 -7.41232e-06 -2.76441e-05 -2.61034e-05 
1767.15 0 -0.000266284 -0.00167794 8.04036e-07 2.18642e-05 0.000926343 0.000135742 6.36036e-05 8.83887e-05 -0.000767665 -0.00362141 6.78965e-05 -0.00375598 0.000234654 0.000416133 3.05715e-05 -0.00012311 0.000240276 -4.76349e-05 9.21473e-05 -7.69304e-05 5.87953e-05 9.60365e-06 9.52871e-05 0.00018231 4.35544e-06 6.45652e-05 -0.000166359 -0.000237835 -1.31602e-05 -4.95885e-06 -2.4708e-05 -2.58644e-05 
1767.5 0 -0.000272491 -0.00171637 5.40286e-06 2.11404e-05 0.000740245 0.000162158 7.53634e-05 8.28549e-05 -0.000737653 -0.00360722 6.51138e-05 -0.00375909 0.000240768 0.000389672 2.9569e-05 -0.00012109 0.000249047 -5.89661e-05 0.000111686 -8.99858e-05 6.92908e-05 6.46591e-06 0.000101889 0.000175317 -3.04296e-06 6.26924e-05 -0.000168781 -0.00023159 -8.04757e-06 -3.01765e-06 -2.19184e-05 -2.51148e-05 
1767.85 0 -0.000279584 -0.00174959 1.08152e-05 2.09401e-05 0.000550009 0.00018794 9.1353e-05 7.52316e-05 -0.000703336 -0.00358515 6.06402e-05 -0.00375561 0.000243249 0.000360544 2.95798e-05 -0.000125777 0.000259093 -7.2925e-05 0.000133461 -0.000102626 7.93238e-05 1.07068e-06 0.000108415 0.000170835 -9.04879e-06 5.95928e-05 -0.00016756 -0.000223305 -3.43245e-06 -2.45706e-06 -1.92537e-05 -2.20852e-05 
1768.2 0 -0.000286805 -0.00177892 1.70038e-05 2.07741e-05 0.000357821 0.000213334 0.000108328 6.60138e-05 -0.000666723 -0.00355381 5.30055e-05 -0.0037446 0.000243807 0.000331803 2.98321e-05 -0.000135783 0.00026892 -8.65144e-05 0.000159507 -0.00011517 8.82534e-05 -3.76251e-06 0.000113785 0.000167802 -1.44984e-05 5.50598e-05 -0.000163803 -0.000213381 -4.75968e-07 -3.0841e-06 -1.6554e-05 -1.69308e-05 
1768.55 0 -0.000292705 -0.00180563 2.39304e-05 2.022e-05 0.000164981 0.00024177 0.000123936 5.56003e-05 -0.000627487 -0.00351253 4.16757e-05 -0.00372602 0.000245472 0.000306522 2.90539e-05 -0.000150578 0.000278873 -9.83556e-05 0.000190034 -0.000129307 9.75129e-05 -7.62744e-06 0.000117697 0.000165653 -2.00145e-05 4.79662e-05 -0.000159645 -0.000203393 1.38179e-06 -3.70222e-06 -1.48987e-05 -9.75233e-06 
1768.9 0 -0.000297321 -0.00182983 3.08549e-05 1.9922e-05 -2.53919e-05 0.000274622 0.000137946 4.56878e-05 -0.000585931 -0.00346162 2.65249e-05 -0.00370166 0.00024977 0.000283628 2.69027e-05 -0.000169451 0.000289343 -0.000108472 0.000222327 -0.000144822 0.000108304 -1.11098e-05 0.000121105 0.000164057 -2.55752e-05 3.8096e-05 -0.000156824 -0.000194216 4.40503e-06 -3.60097e-06 -1.55326e-05 -9.6609e-07 
1769.25 0 -0.000300659 -0.00185166 3.76498e-05 1.97442e-05 -0.000207615 0.000309129 0.00015049 3.88601e-05 -0.000544138 -0.00340401 8.31757e-06 -0.00367369 0.000255429 0.00026103 2.41437e-05 -0.000193027 0.000299763 -0.000118365 0.000252526 -0.000158877 0.000119233 -1.43255e-05 0.000122833 0.000162604 -3.05662e-05 2.69517e-05 -0.000154008 -0.000185527 8.60296e-06 -2.50014e-06 -1.76338e-05 7.30713e-06 
1769.6 0 -0.000302001 -0.00187101 4.40639e-05 1.97905e-05 -0.000380368 0.000344265 0.000161815 3.75341e-05 -0.00050385 -0.00334402 -1.08547e-05 -0.00364219 0.000259018 0.000238665 2.02279e-05 -0.000220415 0.000309185 -0.000129692 0.000279608 -0.000169905 0.000128231 -1.59838e-05 0.000121259 0.000158714 -3.54619e-05 1.64617e-05 -0.00014925 -0.00017764 1.16265e-05 -7.37879e-07 -1.94675e-05 1.26579e-05 
1769.95 0 -0.00030189 -0.00188785 4.91812e-05 2.01362e-05 -0.000547133 0.00037924 0.00017136 4.17625e-05 -0.000468853 -0.00328249 -2.87236e-05 -0.00360669 0.000259174 0.000215817 1.4144e-05 -0.000249269 0.000316936 -0.000142386 0.00030267 -0.000178665 0.000135112 -1.47956e-05 0.000116613 0.000151969 -4.09207e-05 7.65248e-06 -0.000142984 -0.000172055 1.23191e-05 4.40236e-07 -2.013e-05 1.53065e-05 
1770.3 0 -0.00030043 -0.00190213 5.2175e-05 2.02473e-05 -0.000709294 0.000412023 0.000176644 5.14436e-05 -0.000442207 -0.00322029 -4.45029e-05 -0.00356802 0.000257573 0.000190395 7.76919e-06 -0.000277128 0.000321819 -0.000153687 0.000320469 -0.000184853 0.000139668 -1.17319e-05 0.000110372 0.000145362 -4.73604e-05 8.50873e-07 -0.000135794 -0.000166932 1.21317e-05 -3.05568e-07 -2.07044e-05 1.60513e-05 
1770.65 0 -0.000297345 -0.00191286 5.21346e-05 1.91457e-05 -0.000867977 0.000442125 0.000175806 6.57911e-05 -0.0004234 -0.00315818 -5.7102e-05 -0.00352747 0.000257339 0.000161591 1.24411e-06 -0.000302493 0.000323125 -0.000162123 0.000334537 -0.000187978 0.000141273 -8.60195e-06 0.000103934 0.000140015 -5.49471e-05 -5.44425e-06 -0.000127335 -0.000159851 1.1682e-05 -3.93396e-06 -2.23615e-05 1.61746e-05 
1771 0 -0.0002938 -0.0019197 5.10265e-05 1.58293e-05 -0.00102415 0.000471014 0.000170089 8.14119e-05 -0.000411035 -0.0030952 -6.57664e-05 -0.0034835 0.000259296 0.000130769 -8.72505e-06 -0.000323704 0.00032319 -0.000169528 0.000345105 -0.000189184 0.000141073 -5.97072e-06 9.87763e-05 0.000135521 -6.25797e-05 -1.17289e-05 -0.00011869 -0.000151583 1.08251e-05 -9.41064e-06 -2.58008e-05 1.66935e-05 
1771.35 0 -0.00029106 -0.00192339 5.02487e-05 1.03625e-05 -0.00117425 0.00050018 0.000161296 9.73778e-05 -0.000404882 -0.0030307 -7.0488e-05 -0.00343396 0.000259701 0.000100168 -2.47207e-05 -0.000339822 0.000325831 -0.000177365 0.000350334 -0.000189342 0.000140261 -3.31099e-06 9.75343e-05 0.000130927 -6.94556e-05 -1.62534e-05 -0.000111442 -0.000142952 1.06839e-05 -1.48445e-05 -3.05207e-05 1.76798e-05 
1771.7 0 -0.000287371 -0.00192399 4.8781e-05 4.99805e-06 -0.00131375 0.0005298 0.000150206 0.000115509 -0.000402235 -0.00296503 -7.23142e-05 -0.00337835 0.000256766 7.02821e-05 -4.48838e-05 -0.000352387 0.000333198 -0.000184745 0.000350624 -0.000189237 0.000139019 -1.20481e-06 0.000101127 0.000125444 -7.58269e-05 -1.82113e-05 -0.000105478 -0.000134634 1.2835e-05 -1.99404e-05 -3.58262e-05 1.90265e-05 
1772.05 0 -0.000280114 -0.00192115 4.70496e-05 4.00708e-07 -0.00144397 0.000558937 0.000138482 0.000135393 -0.00039623 -0.00289927 -7.03404e-05 -0.00331715 0.000251283 4.06957e-05 -6.56761e-05 -0.000362649 0.000344587 -0.000191729 0.000348236 -0.000189825 0.000137151 -3.91389e-07 0.00010885 0.000118977 -8.15394e-05 -1.94319e-05 -0.000100143 -0.000128478 1.60038e-05 -2.39032e-05 -4.04701e-05 1.98048e-05 
1772.4 0 -0.000268009 -0.00191642 4.58985e-05 -5.09473e-06 -0.00156863 0.000582193 0.000130104 0.000153808 -0.000382949 -0.00283394 -6.10147e-05 -0.00324901 0.000241939 1.34591e-05 -8.52019e-05 -0.000372863 0.000358544 -0.000201085 0.00034543 -0.000191516 0.000135375 -4.74137e-07 0.000119697 0.000111556 -8.52171e-05 -2.27309e-05 -9.61393e-05 -0.000125553 1.68925e-05 -2.59568e-05 -4.26599e-05 1.91719e-05 
1772.75 0 -0.000250698 -0.00191031 4.36719e-05 -1.20693e-05 -0.00168837 0.000595549 0.000128085 0.000169809 -0.000363979 -0.00277043 -4.2994e-05 -0.00317228 0.000227577 -9.92683e-06 -0.000103802 -0.000386218 0.000374471 -0.000212509 0.000343187 -0.000193104 0.000134999 -9.09459e-07 0.000132424 0.000103522 -8.73883e-05 -2.711e-05 -9.41211e-05 -0.000124727 1.49162e-05 -2.7433e-05 -4.30027e-05 1.71249e-05 
1773.1 0 -0.000229605 -0.00190059 3.93879e-05 -1.9517e-05 -0.0018019 0.000599912 0.000132075 0.000184714 -0.000340954 -0.00271004 -1.62931e-05 -0.00308888 0.000209536 -3.05293e-05 -0.000121186 -0.000401093 0.000393262 -0.000222222 0.000340685 -0.000193112 0.000136714 -1.98059e-06 0.00014535 9.54669e-05 -9.05528e-05 -3.0218e-05 -9.23661e-05 -0.000124537 1.17213e-05 -3.04158e-05 -4.21472e-05 1.51386e-05 
1773.45 0 -0.000206892 -0.00188583 3.46579e-05 -2.58778e-05 -0.00190807 0.000597059 0.000139353 0.000198943 -0.000314236 -0.00265142 1.90554e-05 -0.0030012 0.000189828 -5.03904e-05 -0.000134779 -0.000415328 0.000414736 -0.000230011 0.000336877 -0.000191277 0.000140341 -3.76893e-06 0.000155869 8.90877e-05 -9.5219e-05 -3.27386e-05 -8.89792e-05 -0.000123618 8.8781e-06 -3.44482e-05 -3.98252e-05 1.39699e-05 
1773.8 0 -0.000184429 -0.0018674 3.15626e-05 -3.01745e-05 -0.00200573 0.000588288 0.000148792 0.000210668 -0.000286574 -0.0025915 5.83198e-05 -0.00290956 0.000168728 -6.93747e-05 -0.00014395 -0.000430417 0.000436063 -0.000237972 0.000333317 -0.000189149 0.000145199 -6.55349e-06 0.000162967 8.60898e-05 -9.93376e-05 -3.48006e-05 -8.31212e-05 -0.00012059 6.80613e-06 -3.82902e-05 -3.62804e-05 1.33423e-05 
1774.15 0 -0.000162953 -0.00184688 3.03568e-05 -3.23139e-05 -0.00209479 0.000575081 0.00015996 0.00021827 -0.000262223 -0.00252768 9.42279e-05 -0.00281302 0.000144536 -8.55744e-05 -0.000151098 -0.00044888 0.000456056 -0.000247074 0.0003309 -0.000187705 0.000149858 -1.08481e-05 0.000167044 8.66602e-05 -0.000102528 -3.62103e-05 -7.45971e-05 -0.000115665 4.49837e-06 -4.16363e-05 -3.06161e-05 1.36195e-05 
1774.5 0 -0.000142339 -0.00182647 2.89013e-05 -3.30237e-05 -0.00217732 0.000559452 0.000173324 0.000221486 -0.000240267 -0.00245988 0.000125471 -0.00270974 0.000117277 -9.89466e-05 -0.000157969 -0.000471032 0.000474357 -0.000255968 0.000328024 -0.000186607 0.000153844 -1.55458e-05 0.000168335 9.01479e-05 -0.000106576 -3.72387e-05 -6.41587e-05 -0.000109897 9.31765e-07 -4.38096e-05 -2.27357e-05 1.41564e-05 
1774.85 0 -0.000123137 -0.00180784 2.61864e-05 -3.36857e-05 -0.00225286 0.000542714 0.000188151 0.000223473 -0.000218525 -0.00239063 0.00015504 -0.00260061 8.95704e-05 -0.000110322 -0.00016588 -0.00049238 0.000489869 -0.000263096 0.000322457 -0.000186208 0.000157751 -1.83345e-05 0.000168228 9.68827e-05 -0.000111417 -3.74893e-05 -5.31009e-05 -0.000102883 -4.16456e-06 -4.4223e-05 -1.46027e-05 1.30557e-05 
1775.2 0 -0.000104364 -0.0017905 2.31043e-05 -3.52208e-05 -0.00232087 0.000526565 0.000201198 0.000227401 -0.00019919 -0.00232163 0.000183469 -0.0024904 6.25998e-05 -0.000120634 -0.000175356 -0.000507866 0.000500665 -0.000265568 0.00031492 -0.000186575 0.00016019 -1.83282e-05 0.00016727 0.000106354 -0.000115561 -3.72742e-05 -4.22529e-05 -9.36421e-05 -1.00591e-05 -4.23648e-05 -7.99785e-06 9.99987e-06 
1775.55 0 -8.46421e-05 -0.00177441 1.90055e-05 -3.69644e-05 -0.00238475 0.000512704 0.000211028 0.000232314 -0.000183624 -0.00225179 0.000209783 -0.00238477 3.63923e-05 -0.000131508 -0.000186424 -0.000516699 0.0005042 -0.000261782 0.000308349 -0.000187431 0.000160153 -1.69444e-05 0.000165901 0.000116191 -0.000118778 -3.65866e-05 -3.23481e-05 -8.39271e-05 -1.63811e-05 -3.90515e-05 -3.16384e-06 6.04999e-06 
1775.9 0 -6.45539e-05 -0.00175966 1.32572e-05 -3.8272e-05 -0.00244827 0.000499655 0.000219458 0.000236095 -0.000171015 -0.00218007 0.000234574 -0.00228714 1.10404e-05 -0.000143318 -0.000199479 -0.000520308 0.000499703 -0.000254734 0.000304163 -0.00018738 0.00015863 -1.42611e-05 0.000165582 0.00012453 -0.000122451 -3.53432e-05 -2.44489e-05 -7.56273e-05 -2.23416e-05 -3.59121e-05 9.74494e-07 1.91895e-06 
1776.25 0 -4.48463e-05 -0.00174727 7.10214e-06 -3.95765e-05 -0.00251095 0.000484399 0.000229698 0.000238819 -0.000160273 -0.00210606 0.000259385 -0.00219745 -1.28412e-05 -0.000154064 -0.000213621 -0.000520681 0.000489593 -0.000246108 0.000301274 -0.00018528 0.000156112 -1.04278e-05 0.00016542 0.000130838 -0.000127599 -3.34798e-05 -1.70433e-05 -6.84975e-05 -2.67136e-05 -3.38354e-05 6.90347e-06 -6.36985e-07 
1776.6 0 -2.62134e-05 -0.00173847 1.93836e-06 -4.08163e-05 -0.00257041 0.000466989 0.000242361 0.000239698 -0.00014989 -0.00203125 0.000282391 -0.00211381 -3.4307e-05 -0.000162132 -0.000226938 -0.000519594 0.000477119 -0.000234108 0.000297206 -0.00018132 0.000152291 -7.61612e-06 0.000164191 0.000135935 -0.00013393 -3.13602e-05 -9.29996e-06 -6.18399e-05 -2.94262e-05 -3.24925e-05 1.46826e-05 -9.32038e-07 
1776.95 0 -9.69736e-06 -0.00173304 -3.15079e-06 -4.13457e-05 -0.00262658 0.000449474 0.000253097 0.000237268 -0.000139043 -0.00195807 0.000300584 -0.00203234 -5.25967e-05 -0.00016674 -0.000238458 -0.000516992 0.000463559 -0.000219203 0.00029155 -0.000173476 0.000145386 -7.91473e-06 0.000163563 0.000140854 -0.000140091 -2.9208e-05 -2.96561e-06 -5.61942e-05 -3.07608e-05 -3.07861e-05 2.2614e-05 -4.88443e-07 
1777.3 0 4.53046e-06 -0.00172915 -9.54529e-06 -4.0056e-05 -0.00268059 0.000432322 0.000255272 0.000232062 -0.000129184 -0.00188589 0.000314064 -0.00195044 -6.67025e-05 -0.000168787 -0.000246494 -0.000513549 0.00044882 -0.000204307 0.000287585 -0.000159319 0.000134533 -1.05519e-05 0.000164175 0.000146672 -0.000143617 -2.55277e-05 1.22087e-06 -5.1681e-05 -3.11151e-05 -2.8216e-05 2.97494e-05 -1.42903e-07 
1777.65 0 1.75816e-05 -0.00172397 -1.61951e-05 -3.75325e-05 -0.00273305 0.000415889 0.000247162 0.000224144 -0.000120873 -0.00181201 0.000323878 -0.00186852 -7.75125e-05 -0.000170746 -0.000248767 -0.000509152 0.000432549 -0.000191638 0.000288613 -0.000139447 0.000121616 -1.4839e-05 0.000164124 0.000153125 -0.000144483 -1.89165e-05 3.93548e-06 -4.73966e-05 -3.16941e-05 -2.37586e-05 3.53367e-05 2.59794e-07 
1778 0 2.92743e-05 -0.00171524 -2.15058e-05 -3.60161e-05 -0.00278266 0.000400602 0.000234225 0.00021256 -0.000112123 -0.00173502 0.000331167 -0.0017883 -8.81507e-05 -0.000171341 -0.000246458 -0.000501207 0.000415736 -0.000181502 0.000293252 -0.000116639 0.000108713 -2.10204e-05 0.000162224 0.000158082 -0.000144758 -9.59541e-06 6.43254e-06 -4.32142e-05 -3.20331e-05 -1.6729e-05 3.91386e-05 4.60312e-07 
1778.35 0 3.84251e-05 -0.00170242 -2.61675e-05 -3.53837e-05 -0.00282934 0.000385353 0.00022092 0.000196118 -0.00010261 -0.00165573 0.000336307 -0.00171107 -9.86436e-05 -0.000169293 -0.000243919 -0.000488055 0.000401416 -0.000172694 0.000296805 -9.20306e-05 9.68154e-05 -2.72922e-05 0.000159373 0.000160514 -0.000145286 6.5918e-08 8.48057e-06 -3.97174e-05 -3.14229e-05 -8.93884e-06 4.20681e-05 1.51225e-06 
1778.7 0 4.52383e-05 -0.00168717 -3.06387e-05 -3.44169e-05 -0.00287411 0.000369187 0.00020699 0.000174174 -9.47147e-05 -0.00157471 0.000339366 -0.0016358 -0.000107758 -0.000166868 -0.00024341 -0.000469749 0.000391671 -0.00016529 0.000296312 -6.50481e-05 8.69788e-05 -3.26714e-05 0.000157505 0.000160977 -0.000145783 8.23993e-06 8.26447e-06 -3.73421e-05 -3.07402e-05 -1.91016e-06 4.46135e-05 3.26854e-06 
1779.05 0 5.09834e-05 -0.00166991 -3.5045e-05 -3.21254e-05 -0.00291567 0.000352494 0.000193417 0.000149828 -9.17255e-05 -0.00149198 0.000341374 -0.00156365 -0.000117467 -0.000165541 -0.000243944 -0.000446742 0.000385693 -0.000159044 0.000293321 -3.76251e-05 8.01297e-05 -3.80619e-05 0.000156526 0.000159954 -0.000146449 1.57612e-05 4.67141e-06 -3.67732e-05 -3.08185e-05 4.6361e-06 4.61807e-05 4.52837e-06 
1779.4 0 5.58253e-05 -0.0016496 -3.87832e-05 -2.8849e-05 -0.00295425 0.00033628 0.000182931 0.000127197 -9.47044e-05 -0.00140856 0.000341877 -0.00149793 -0.000128146 -0.00016638 -0.000242806 -0.000420381 0.000381563 -0.000152519 0.000289876 -1.43318e-05 7.69174e-05 -4.30287e-05 0.000154888 0.000156985 -0.000147584 2.22398e-05 -1.81089e-06 -3.80176e-05 -3.12201e-05 1.06508e-05 4.65409e-05 5.70764e-06 
1779.75 0 5.91022e-05 -0.00162672 -4.01225e-05 -2.50555e-05 -0.00299203 0.000322421 0.000175479 0.000106561 -0.000102875 -0.00132553 0.000339965 -0.00143809 -0.000139213 -0.000168819 -0.000239649 -0.000392707 0.00037882 -0.000144081 0.000285719 1.38347e-06 7.62629e-05 -4.59749e-05 0.000151761 0.000152096 -0.000149443 2.61257e-05 -9.70461e-06 -4.05408e-05 -3.0854e-05 1.50738e-05 4.63663e-05 6.67611e-06 
1780.1 0 6.02327e-05 -0.00160259 -3.84157e-05 -2.01657e-05 -0.00302898 0.00031192 0.000168712 8.60832e-05 -0.000115454 -0.00124243 0.000336546 -0.00138057 -0.000150046 -0.000171292 -0.000236053 -0.000365724 0.000377719 -0.000133661 0.000280944 1.04055e-05 7.6391e-05 -4.72889e-05 0.000146774 0.000146272 -0.000152015 2.81753e-05 -1.69327e-05 -4.41903e-05 -2.96365e-05 1.80807e-05 4.56418e-05 7.15516e-06 
1780.45 0 5.95399e-05 -0.00157619 -3.38751e-05 -1.40069e-05 -0.00306503 0.000304071 0.000160837 6.61669e-05 -0.000132014 -0.00116006 0.0003321 -0.00132498 -0.000157807 -0.000172228 -0.000230435 -0.000341756 0.000377312 -0.000121122 0.000276232 1.42774e-05 7.68062e-05 -4.77957e-05 0.000141014 0.000140368 -0.000154565 2.97623e-05 -2.21797e-05 -4.9029e-05 -2.69632e-05 2.11546e-05 4.25688e-05 7.65351e-06 
1780.8 0 5.72203e-05 -0.00154591 -2.82381e-05 -7.25714e-06 -0.00310265 0.000297224 0.000151266 4.68286e-05 -0.00014891 -0.00107714 0.000325443 -0.00127045 -0.000159613 -0.000171002 -0.000219128 -0.000322444 0.000374997 -0.000106081 0.0002712 1.37813e-05 7.8115e-05 -4.77446e-05 0.000136348 0.000133445 -0.000156422 3.07586e-05 -2.58843e-05 -5.35378e-05 -2.38798e-05 2.52747e-05 3.73211e-05 8.41805e-06 
1781.15 0 5.52222e-05 -0.00151218 -2.41601e-05 -1.41511e-06 -0.00314144 0.000290758 0.000141884 2.82956e-05 -0.000161387 -0.000990797 0.000317646 -0.00121512 -0.000156085 -0.000167456 -0.000202911 -0.000308938 0.000368358 -9.09483e-05 0.000264892 9.65654e-06 8.07963e-05 -4.7202e-05 0.000133394 0.000126678 -0.000156639 3.20204e-05 -2.73882e-05 -5.59303e-05 -2.32157e-05 2.9897e-05 3.24888e-05 8.1599e-06 
1781.5 0 5.42578e-05 -0.00147633 -2.24283e-05 3.71263e-06 -0.00317999 0.000285702 0.000136396 1.08759e-05 -0.000168446 -0.00090234 0.000313012 -0.00115905 -0.000151744 -0.000162281 -0.000185108 -0.000301388 0.000357263 -7.83807e-05 0.000256756 1.49653e-06 8.38195e-05 -4.67245e-05 0.000131317 0.000120382 -0.000154102 3.45489e-05 -2.57222e-05 -5.58951e-05 -2.5368e-05 3.37247e-05 2.96733e-05 5.44043e-06 
1781.85 0 5.48359e-05 -0.00143982 -2.23834e-05 8.97727e-06 -0.00321693 0.00027969 0.000136967 -4.30357e-06 -0.000171866 -0.000813703 0.000312874 -0.00110089 -0.000150955 -0.000158141 -0.000167583 -0.000298219 0.000343938 -6.92651e-05 0.00024836 -9.79559e-06 8.50656e-05 -4.70552e-05 0.00012992 0.000112251 -0.000149243 3.71028e-05 -2.09412e-05 -5.40856e-05 -2.85646e-05 3.55634e-05 2.98624e-05 4.01774e-07 
1782.2 0 5.79928e-05 -0.00140366 -2.37879e-05 1.36126e-05 -0.00325103 0.000273115 0.000141671 -1.5064e-05 -0.000173086 -0.000727127 0.000314609 -0.00103723 -0.000155999 -0.000158661 -0.000151 -0.000295765 0.000330491 -6.17083e-05 0.000242675 -2.16785e-05 8.3892e-05 -4.72649e-05 0.000128074 0.000101569 -0.000144353 3.88898e-05 -1.46734e-05 -5.19561e-05 -3.24253e-05 3.57684e-05 3.39258e-05 -4.92051e-06 
1782.55 0 6.23037e-05 -0.00136821 -2.6384e-05 1.66048e-05 -0.00328166 0.000269973 0.000146945 -2.15352e-05 -0.000171397 -0.000645319 0.00031714 -0.00096572 -0.000165272 -0.000165145 -0.000135632 -0.000290413 0.000316978 -5.25737e-05 0.000240168 -3.09621e-05 8.16284e-05 -4.57177e-05 0.000125366 8.98662e-05 -0.000140723 4.11621e-05 -9.47959e-06 -5.07832e-05 -3.82642e-05 3.50649e-05 4.15584e-05 -9.24077e-06 
1782.9 0 6.57559e-05 -0.00133327 -2.85772e-05 1.83158e-05 -0.00330678 0.000271955 0.000150099 -2.38462e-05 -0.000165584 -0.000568978 0.00032189 -0.000887436 -0.000175383 -0.000176566 -0.00012185 -0.00028105 0.000302743 -4.01845e-05 0.000240624 -3.59592e-05 7.87063e-05 -4.27552e-05 0.000123583 7.88224e-05 -0.00013838 4.47289e-05 -6.34004e-06 -4.92486e-05 -4.70449e-05 3.39065e-05 5.01564e-05 -1.27042e-05 
1783.25 0 6.68194e-05 -0.00129732 -3.0211e-05 1.91086e-05 -0.00332656 0.000274685 0.000150344 -2.09666e-05 -0.000154691 -0.000496647 0.000329643 -0.000805903 -0.000185269 -0.000191539 -0.000108881 -0.000267545 0.000286528 -2.38137e-05 0.000245645 -3.76949e-05 7.41423e-05 -3.90345e-05 0.000123016 6.9328e-05 -0.000136051 4.83945e-05 -4.6867e-06 -4.58441e-05 -5.79367e-05 3.30312e-05 5.7858e-05 -1.45651e-05 
1783.6 0 6.59684e-05 -0.0012603 -3.20025e-05 1.82285e-05 -0.00334394 0.000274469 0.000147454 -1.48344e-05 -0.000139837 -0.000426211 0.000338666 -0.000723612 -0.000193256 -0.000210748 -9.54556e-05 -0.000249975 0.000268395 -3.8141e-06 0.000255979 -3.69961e-05 6.72947e-05 -3.61849e-05 0.000122358 6.1105e-05 -0.000133206 5.13742e-05 -3.69654e-06 -4.11796e-05 -6.91074e-05 3.2479e-05 6.52899e-05 -1.44799e-05 
1783.95 0 6.42378e-05 -0.00122377 -3.22222e-05 1.41052e-05 -0.00335893 0.000273838 0.00014122 -7.75452e-06 -0.000123499 -0.000356714 0.000345494 -0.000642142 -0.00019775 -0.000235539 -8.39535e-05 -0.000228169 0.000249569 1.73105e-05 0.000268119 -3.47271e-05 5.82114e-05 -3.66859e-05 0.000120707 5.45067e-05 -0.000130742 5.39431e-05 -2.71898e-06 -3.58751e-05 -7.86088e-05 3.13774e-05 7.2191e-05 -1.35661e-05 
1784.3 0 6.21608e-05 -0.00118748 -2.9792e-05 7.676e-06 -0.00337099 0.000276542 0.000132783 -1.24148e-06 -0.000106531 -0.000288749 0.000348705 -0.000561706 -0.000198975 -0.000264837 -7.67387e-05 -0.000201568 0.000230905 3.77814e-05 0.000276324 -3.16737e-05 4.85502e-05 -4.0744e-05 0.000118056 5.00065e-05 -0.000130178 5.50035e-05 -1.95535e-06 -2.9466e-05 -8.46999e-05 2.86671e-05 7.68407e-05 -1.22455e-05 
1784.65 0 6.00737e-05 -0.00115089 -2.57522e-05 1.05914e-06 -0.00338043 0.000282169 0.000122245 3.2655e-06 -8.69039e-05 -0.000222081 0.000350493 -0.000481212 -0.000196795 -0.000295655 -7.24247e-05 -0.000172861 0.00021319 5.58991e-05 0.000277692 -2.759e-05 4.08914e-05 -4.55484e-05 0.00011537 4.74286e-05 -0.000132168 5.30938e-05 -5.92728e-07 -2.21118e-05 -8.76445e-05 2.46078e-05 7.82053e-05 -1.10051e-05 
1785 0 5.82155e-05 -0.00111338 -2.23166e-05 -4.50508e-06 -0.00338577 0.000286688 0.000109302 3.62203e-06 -6.24478e-05 -0.000155912 0.000352197 -0.000398603 -0.000192312 -0.000325208 -6.94185e-05 -0.000147498 0.000197299 6.92659e-05 0.000274444 -2.38892e-05 3.55818e-05 -4.81328e-05 0.000115281 4.6159e-05 -0.000135994 4.78754e-05 9.71376e-07 -1.47413e-05 -8.89114e-05 2.02545e-05 7.64256e-05 -9.30806e-06 
1785.35 0 5.78986e-05 -0.00107341 -2.02048e-05 -9.05142e-06 -0.00338587 0.000287178 9.51128e-05 -1.43567e-06 -3.27872e-05 -9.06634e-05 0.000352483 -0.000313803 -0.000188528 -0.000354109 -6.68589e-05 -0.000129915 0.000183095 7.83369e-05 0.000269554 -2.00786e-05 3.16501e-05 -5.01266e-05 0.000118462 4.51312e-05 -0.000140224 4.07587e-05 9.70325e-07 -6.79564e-06 -8.9949e-05 1.60321e-05 7.28666e-05 -5.19208e-06 
1785.7 0 5.9532e-05 -0.00103066 -1.91014e-05 -1.34722e-05 -0.00338325 0.00028404 8.13326e-05 -9.01099e-06 1.38509e-06 -2.77932e-05 0.000348448 -0.000229894 -0.000188973 -0.000382587 -6.56593e-05 -0.000121965 0.0001692 8.57521e-05 0.000264361 -1.35758e-05 2.80099e-05 -5.46531e-05 0.000122275 4.29248e-05 -0.000143896 3.27879e-05 2.65974e-07 2.90671e-06 -9.13028e-05 1.24721e-05 6.95029e-05 6.32556e-07 
1786.05 0 6.07527e-05 -0.000986841 -1.92638e-05 -1.84648e-05 -0.00338092 0.000276945 7.07237e-05 -1.66678e-05 3.75191e-05 3.19608e-05 0.00033778 -0.000146697 -0.000192749 -0.000410183 -6.76423e-05 -0.000122041 0.000155266 9.38231e-05 0.00025923 -4.93499e-06 2.45698e-05 -6.17267e-05 0.000125188 3.92977e-05 -0.000145333 2.49706e-05 1.15157e-06 1.37868e-05 -9.17602e-05 9.75879e-06 6.82875e-05 6.41422e-06 
1786.4 0 6.14395e-05 -0.00094343 -1.93976e-05 -2.39559e-05 -0.00337914 0.00026643 6.21306e-05 -2.50378e-05 7.24891e-05 8.71797e-05 0.0003201 -6.15128e-05 -0.000196715 -0.000437632 -7.29519e-05 -0.000126086 0.000142087 0.000100939 0.000253354 3.19282e-06 2.17922e-05 -6.98846e-05 0.00012795 3.66645e-05 -0.000144352 1.82439e-05 4.09824e-06 2.29696e-05 -9.08627e-05 6.34823e-06 7.05247e-05 1.13319e-05 
1786.75 0 6.36472e-05 -0.000900016 -1.95338e-05 -2.84589e-05 -0.00337718 0.000257918 5.21079e-05 -3.40946e-05 0.000103917 0.000137543 0.000299123 2.55868e-05 -0.000200395 -0.000464713 -8.30494e-05 -0.000129709 0.000129855 0.000104883 0.000244974 1.15762e-05 1.91249e-05 -7.81445e-05 0.000132358 3.64523e-05 -0.000142962 1.37632e-05 7.28325e-06 2.83649e-05 -8.94161e-05 7.48311e-07 7.49696e-05 1.60355e-05 
1787.1 0 6.82472e-05 -0.000856248 -2.10539e-05 -3.21923e-05 -0.00337407 0.000255828 3.85083e-05 -3.96181e-05 0.000130634 0.000187953 0.000279781 0.00011207 -0.000202939 -0.00049026 -9.84623e-05 -0.000129881 0.000118884 0.000106348 0.000234874 2.204e-05 1.67798e-05 -8.6093e-05 0.00013851 3.67839e-05 -0.000140908 1.17281e-05 9.22778e-06 3.16124e-05 -8.91857e-05 -7.61156e-06 7.90071e-05 2.1856e-05 
1787.45 0 7.48708e-05 -0.000812593 -2.32705e-05 -3.73255e-05 -0.0033682 0.00025801 2.04834e-05 -3.7661e-05 0.000151957 0.000243619 0.000265341 0.000198162 -0.000205843 -0.000512637 -0.000114142 -0.000124445 0.000108086 0.000106613 0.000225105 3.18529e-05 1.48478e-05 -9.29397e-05 0.000144138 3.54171e-05 -0.000136992 1.03893e-05 9.89685e-06 3.49406e-05 -9.00729e-05 -1.7982e-05 8.183e-05 2.86889e-05 
1787.8 0 8.19553e-05 -0.000769437 -2.51907e-05 -4.36549e-05 -0.00335868 0.00025849 4.65586e-07 -3.13428e-05 0.000167551 0.000304726 0.000255754 0.000284608 -0.000213633 -0.000530267 -0.000124699 -0.000113588 9.40652e-05 0.000109918 0.000214886 3.85387e-05 1.07982e-05 -9.78664e-05 0.000147366 3.26085e-05 -0.000132138 9.24893e-06 1.05698e-05 3.84654e-05 -9.05145e-05 -2.96735e-05 8.47172e-05 3.45165e-05 
1788.15 0 8.89251e-05 -0.000726296 -2.66827e-05 -4.86333e-05 -0.00334695 0.000254344 -1.9308e-05 -2.49585e-05 0.000177951 0.000367514 0.000248135 0.000370421 -0.000228415 -0.000541827 -0.000129314 -0.000101185 7.44788e-05 0.000117509 0.000201414 4.39814e-05 3.56032e-06 -0.000101283 0.00014821 2.89196e-05 -0.000127403 8.33481e-06 1.2093e-05 4.00919e-05 -9.05998e-05 -4.23296e-05 8.78683e-05 3.80615e-05 
1788.5 0 9.58785e-05 -0.000683634 -2.86777e-05 -5.06548e-05 -0.00333336 0.000249134 -3.97737e-05 -1.92107e-05 0.000186032 0.000429337 0.000241551 0.000454435 -0.000247693 -0.000545965 -0.000129527 -8.90492e-05 4.94162e-05 0.00012576 0.000184562 5.07845e-05 -4.10958e-06 -0.000102643 0.000147226 2.4143e-05 -0.000124249 7.56822e-06 1.45186e-05 3.8404e-05 -9.07377e-05 -5.36919e-05 8.93723e-05 3.99832e-05 
1788.85 0 0.000102293 -0.00064202 -3.13828e-05 -5.02467e-05 -0.00331467 0.000245349 -6.05107e-05 -1.15264e-05 0.000195166 0.000489749 0.000239586 0.000533587 -0.000266894 -0.000542705 -0.000126718 -7.70929e-05 2.12204e-05 0.000131678 0.000167351 5.81525e-05 -9.67219e-06 -0.000101365 0.000145777 1.91531e-05 -0.000123258 7.09715e-06 1.79746e-05 3.51373e-05 -9.12357e-05 -6.09391e-05 8.91007e-05 4.11725e-05 
1789.2 0 0.000108679 -0.000600842 -3.40068e-05 -4.97862e-05 -0.00328959 0.000241041 -7.83164e-05 1.07228e-06 0.000205847 0.000546764 0.000242416 0.000606024 -0.000283507 -0.000532815 -0.000122103 -6.49788e-05 -5.35683e-06 0.000135274 0.000151422 6.40791e-05 -1.3675e-05 -9.79254e-05 0.000145228 1.44432e-05 -0.000122673 5.89019e-06 2.23722e-05 3.24871e-05 -9.19581e-05 -6.50176e-05 8.88523e-05 4.17847e-05 
1789.55 0 0.00011481 -0.000559668 -3.62946e-05 -5.0748e-05 -0.00326054 0.000234366 -9.34392e-05 1.81717e-05 0.000216181 0.00059816 0.000244517 0.000672587 -0.000298094 -0.000519774 -0.000116112 -5.07765e-05 -2.55452e-05 0.000138688 0.000136158 6.75209e-05 -1.64874e-05 -9.36542e-05 0.000145227 8.55105e-06 -0.00012218 3.3682e-06 2.77071e-05 3.11809e-05 -9.19085e-05 -6.9026e-05 8.97788e-05 4.36541e-05 
1789.9 0 0.000120516 -0.000519424 -3.79087e-05 -5.3865e-05 -0.00322981 0.000225605 -0.000110831 3.72124e-05 0.000226188 0.000645525 0.000241874 0.000733903 -0.000310002 -0.000509339 -0.000108387 -3.4287e-05 -3.96036e-05 0.000143655 0.000120607 6.88178e-05 -1.77437e-05 -8.96572e-05 0.000144798 2.47874e-06 -0.000121937 2.50124e-07 3.43912e-05 3.17087e-05 -9.10083e-05 -7.33782e-05 9.2323e-05 4.72214e-05 
1790.25 0 0.000125809 -0.000480405 -3.81771e-05 -5.88104e-05 -0.00319739 0.000215972 -0.000130988 5.51907e-05 0.000236136 0.000691131 0.000234926 0.000791228 -0.000318119 -0.000503929 -0.000101463 -1.56177e-05 -5.09883e-05 0.000149358 0.000103567 7.02335e-05 -1.71668e-05 -8.62548e-05 0.000144817 -2.47946e-06 -0.000121459 -2.09389e-06 4.24069e-05 3.46739e-05 -8.94436e-05 -7.7133e-05 9.58339e-05 5.15722e-05 
1790.6 0 0.00013047 -0.000440774 -3.7938e-05 -6.38562e-05 -0.00316269 0.000205238 -0.000148408 7.03668e-05 0.000246927 0.000737231 0.000226605 0.000847046 -0.000321413 -0.000502736 -9.7305e-05 6.47525e-06 -6.19397e-05 0.000155558 8.38423e-05 7.3065e-05 -1.46816e-05 -8.35967e-05 0.000145098 -7.34415e-06 -0.000120067 -3.23487e-06 5.07308e-05 3.93162e-05 -8.6707e-05 -8.02474e-05 9.98376e-05 5.64168e-05 
1790.95 0 0.000134404 -0.0003981 -3.7912e-05 -6.75545e-05 -0.00312576 0.000192062 -0.000158818 8.25833e-05 0.000260538 0.000786578 0.000217895 0.000904132 -0.000320437 -0.00050362 -9.66516e-05 3.17096e-05 -7.11683e-05 0.000162069 6.20758e-05 7.54225e-05 -1.03758e-05 -8.2944e-05 0.000145392 -1.18401e-05 -0.00011619 -3.35152e-06 5.81621e-05 4.27762e-05 -8.29873e-05 -8.43425e-05 0.000102983 6.12202e-05 
1791.3 0 0.000138266 -0.000351181 -3.89623e-05 -6.95663e-05 -0.00308734 0.000175596 -0.000162736 9.39065e-05 0.000276109 0.000840973 0.000208705 0.000964193 -0.00031676 -0.000505436 -0.00010098 5.72662e-05 -7.39451e-05 0.00016913 3.88721e-05 7.75375e-05 -4.06126e-06 -8.40246e-05 0.000145891 -1.61776e-05 -0.000109443 -2.10348e-06 6.45589e-05 4.46637e-05 -7.86714e-05 -8.92942e-05 0.000104187 6.57353e-05 
1791.65 0 0.000141765 -0.000302117 -4.07859e-05 -6.91544e-05 -0.00304727 0.000156122 -0.000162773 0.000105388 0.000290886 0.000900624 0.00019986 0.00102692 -0.00030951 -0.000506814 -0.000108871 7.9584e-05 -6.94483e-05 0.000177585 1.48515e-05 8.00684e-05 2.9948e-06 -8.40476e-05 0.000146359 -2.15014e-05 -0.000101314 4.30666e-08 7.07792e-05 4.76e-05 -7.44878e-05 -9.28998e-05 0.000103747 6.83023e-05 
1792 0 0.000143745 -0.000253656 -4.27851e-05 -6.58775e-05 -0.00300274 0.000133439 -0.000162312 0.000116231 0.000303273 0.000963852 0.000193469 0.00109172 -0.000298021 -0.000504524 -0.000116492 9.91241e-05 -6.08264e-05 0.000187886 -8.36987e-06 8.08138e-05 9.08284e-06 -8.28384e-05 0.000145435 -2.74534e-05 -9.5375e-05 2.77302e-06 7.6608e-05 5.12357e-05 -7.03189e-05 -9.48386e-05 0.000103313 6.7445e-05 
1792.35 0 0.000143991 -0.000205911 -4.57171e-05 -6.06031e-05 -0.00295265 0.000108642 -0.000165483 0.000125212 0.000314338 0.00102877 0.0001913 0.0011588 -0.000283717 -0.000495941 -0.000122401 0.000118896 -5.13488e-05 0.000198856 -2.97268e-05 7.93056e-05 1.35523e-05 -8.24597e-05 0.000142916 -3.29806e-05 -9.31398e-05 6.00839e-06 8.25335e-05 5.22811e-05 -6.54526e-05 -9.71598e-05 0.000102954 6.46036e-05 
1792.7 0 0.000142843 -0.000160065 -4.92373e-05 -5.47617e-05 -0.00289701 8.4098e-05 -0.000172709 0.000130282 0.000324847 0.00109316 0.000192285 0.00122835 -0.000267488 -0.000480475 -0.000128629 0.000139187 -4.32157e-05 0.000209125 -4.96429e-05 7.95333e-05 1.75751e-05 -8.43786e-05 0.000141236 -3.74207e-05 -9.32964e-05 8.86253e-06 9.04851e-05 4.98699e-05 -5.95763e-05 -0.000101331 0.000100089 6.27808e-05 
1793.05 0 0.000141235 -0.000116713 -5.18915e-05 -4.86222e-05 -0.00283424 5.98372e-05 -0.000182355 0.000130518 0.000333812 0.00115631 0.000193883 0.00129857 -0.000250589 -0.000459509 -0.000135148 0.000156623 -3.6311e-05 0.000218896 -6.83034e-05 8.47038e-05 2.19805e-05 -8.83601e-05 0.000140238 -4.00581e-05 -9.45804e-05 1.04192e-05 9.96042e-05 4.59365e-05 -5.34253e-05 -0.000106518 9.47074e-05 6.28164e-05 
1793.4 0 0.000140428 -7.37688e-05 -5.22529e-05 -4.33539e-05 -0.00276506 3.38334e-05 -0.000194758 0.000126584 0.000341759 0.00121856 0.000195318 0.00136868 -0.000235163 -0.0004369 -0.000140965 0.000167746 -3.05114e-05 0.000226653 -8.47589e-05 9.25584e-05 2.62577e-05 -9.15402e-05 0.000138598 -4.05417e-05 -9.61719e-05 9.73504e-06 0.000108338 4.12279e-05 -4.79055e-05 -0.000112203 8.92605e-05 6.19546e-05 
1793.75 0 0.000140499 -3.14248e-05 -5.02377e-05 -4.00364e-05 -0.00269154 4.56773e-06 -0.000208683 0.000120066 0.000350398 0.0012784 0.000198015 0.00143934 -0.000222908 -0.000414874 -0.00014574 0.000170967 -2.79212e-05 0.000230413 -9.77542e-05 9.93543e-05 2.98729e-05 -9.20403e-05 0.000136865 -3.99713e-05 -9.67612e-05 7.34012e-06 0.000116079 3.67122e-05 -4.25022e-05 -0.000117166 8.53004e-05 5.84832e-05 
1794.1 0 0.000140582 8.95198e-06 -4.82206e-05 -3.72159e-05 -0.0026149 -2.7621e-05 -0.000218784 0.000112653 0.000359766 0.001334 0.00020259 0.00150859 -0.000212732 -0.000394242 -0.000146713 0.000167766 -2.92164e-05 0.00023168 -0.000105724 0.000105243 3.22577e-05 -8.99113e-05 0.000134922 -3.94399e-05 -9.64626e-05 4.16224e-06 0.000121974 3.3141e-05 -3.68668e-05 -0.000120045 8.2709e-05 5.20223e-05 
1794.45 0 0.000140403 4.77942e-05 -4.67118e-05 -3.42009e-05 -0.00253599 -6.06945e-05 -0.000220803 0.000104038 0.000368414 0.00138603 0.000208541 0.0015735 -0.000201461 -0.000376855 -0.000141884 0.000162633 -3.12422e-05 0.000233736 -0.000108914 0.0001103 3.38845e-05 -8.65519e-05 0.000130908 -3.86549e-05 -9.70967e-05 4.01916e-07 0.000126144 3.14809e-05 -3.16321e-05 -0.000121604 8.15594e-05 4.33411e-05 
1794.8 0 0.000140774 8.67302e-05 -4.42983e-05 -3.18677e-05 -0.00245445 -9.36781e-05 -0.000215367 9.37111e-05 0.000374611 0.00143512 0.000214144 0.00163473 -0.000189001 -0.000363261 -0.0001337 0.000159619 -3.24406e-05 0.000236995 -0.000109194 0.000112893 3.50688e-05 -8.27583e-05 0.000125539 -3.65155e-05 -9.88505e-05 -3.56289e-06 0.000130289 3.39501e-05 -2.70285e-05 -0.000122136 8.25293e-05 3.54601e-05 
1795.15 0 0.000143084 0.000127338 -4.00683e-05 -2.97333e-05 -0.00237117 -0.000125848 -0.000206923 8.2435e-05 0.000375096 0.00148174 0.000216889 0.00169309 -0.000176697 -0.000352657 -0.000125209 0.00016033 -3.33124e-05 0.000238752 -0.000109076 0.000112087 3.44689e-05 -7.75172e-05 0.000119744 -3.49167e-05 -0.00010143 -7.00002e-06 0.000134848 4.1287e-05 -2.2174e-05 -0.000121276 8.47591e-05 3.10178e-05 
1795.5 0 0.000145507 0.000169195 -3.38832e-05 -2.66759e-05 -0.00228609 -0.000156087 -0.00019971 7.08008e-05 0.000369404 0.00152877 0.000215709 0.00174843 -0.000163697 -0.000345364 -0.000116609 0.000163285 -3.44677e-05 0.000237953 -0.000111667 0.000108842 3.06782e-05 -7.07708e-05 0.000113013 -3.55506e-05 -0.000104981 -1.02692e-05 0.000138797 5.06693e-05 -1.47921e-05 -0.000119112 8.63965e-05 3.00119e-05 
1795.85 0 0.000145083 0.000212793 -2.6683e-05 -2.3194e-05 -0.00219596 -0.000185411 -0.000194549 5.73812e-05 0.000360516 0.00157643 0.000209589 0.00180104 -0.000148636 -0.000340927 -0.000109224 0.000166431 -3.72833e-05 0.000236525 -0.000118992 0.000105516 2.53872e-05 -6.41951e-05 0.000106699 -3.68406e-05 -0.000108413 -1.25941e-05 0.00014255 5.71525e-05 -5.23807e-06 -0.000115581 8.71783e-05 3.14469e-05 
1796.2 0 0.000141377 0.000260081 -1.98788e-05 -1.90657e-05 -0.00210008 -0.000213915 -0.00019238 4.11394e-05 0.000350404 0.0016222 0.000197782 0.00185075 -0.000130973 -0.000338437 -0.000104708 0.000168638 -4.1525e-05 0.000233399 -0.00013102 0.000105259 2.10131e-05 -5.90839e-05 0.000101551 -3.76828e-05 -0.000109806 -1.36312e-05 0.000145679 5.92704e-05 3.73678e-06 -0.000111047 8.72422e-05 3.39348e-05 
1796.55 0 0.00013643 0.000309264 -1.47228e-05 -1.39896e-05 -0.00199926 -0.000240209 -0.000194852 2.52121e-05 0.000339898 0.00166714 0.000182257 0.00189827 -0.000111779 -0.000338197 -0.000102942 0.000171866 -4.64941e-05 0.00022786 -0.000145452 0.000110571 1.67225e-05 -5.51854e-05 9.64356e-05 -3.86444e-05 -0.000110233 -1.44736e-05 0.000147281 5.90789e-05 1.14403e-05 -0.000106241 8.52707e-05 3.57944e-05 
1796.9 0 0.00013231 0.000356624 -1.15308e-05 -8.46368e-06 -0.00189356 -0.000263573 -0.000201258 1.20478e-05 0.000328419 0.00171408 0.000166929 0.00194288 -9.25399e-05 -0.000338301 -0.000104074 0.000177684 -5.36267e-05 0.000223799 -0.000160471 0.000122204 1.08575e-05 -5.28424e-05 8.98304e-05 -3.96037e-05 -0.000111133 -1.61065e-05 0.000147548 5.81374e-05 1.77122e-05 -0.000103412 8.19238e-05 3.65055e-05 
1797.25 0 0.00012852 0.000401432 -9.02469e-06 -2.70216e-06 -0.0017859 -0.000283643 -0.00020986 4.56972e-07 0.000314588 0.00176199 0.000153082 0.00198126 -7.35585e-05 -0.00033519 -0.00010668 0.000184389 -6.26453e-05 0.000222276 -0.000176244 0.000139793 4.46532e-06 -5.28239e-05 8.22407e-05 -3.95221e-05 -0.000112087 -1.92102e-05 0.000146426 5.63696e-05 2.23104e-05 -0.000104421 7.84615e-05 3.69969e-05 
1797.6 0 0.000123224 0.000443731 -6.92403e-06 3.79261e-06 -0.00168102 -0.000301161 -0.000221326 -1.25913e-05 0.000296928 0.00180551 0.000138544 0.00201148 -5.4713e-05 -0.000328879 -0.000109392 0.000193961 -7.13195e-05 0.000220921 -0.000194447 0.000161865 4.05409e-07 -5.41702e-05 7.581e-05 -3.83312e-05 -0.000113229 -2.33456e-05 0.000143699 5.28104e-05 2.66062e-05 -0.000107743 7.51984e-05 3.74027e-05 
1797.95 0 0.00011585 0.000483143 -5.97749e-06 1.05852e-05 -0.00158125 -0.000316667 -0.000235281 -2.95655e-05 0.000275873 0.00184131 0.000120859 0.00203348 -3.47778e-05 -0.000321308 -0.000111866 0.000210137 -8.10658e-05 0.000217702 -0.000214666 0.000185488 -8.77783e-07 -5.52576e-05 7.08613e-05 -3.69434e-05 -0.000114994 -2.696e-05 0.000139821 4.82425e-05 3.20496e-05 -0.00011149 7.21444e-05 3.80021e-05 
1798.3 0 0.000106366 0.000520527 -5.87649e-06 1.7857e-05 -0.00148428 -0.000328791 -0.000245129 -5.02589e-05 0.000255235 0.00187094 9.93633e-05 0.00204858 -1.21577e-05 -0.000314172 -0.000113855 0.000231812 -9.46629e-05 0.000211137 -0.000230798 0.000207088 -2.08939e-06 -5.59893e-05 6.71211e-05 -3.57909e-05 -0.000117101 -2.97494e-05 0.00013483 4.53735e-05 3.90948e-05 -0.000115078 6.82455e-05 3.85935e-05 
1798.65 0 9.63527e-05 0.000557011 -6.10197e-06 2.60667e-05 -0.00138644 -0.000339016 -0.000242512 -7.14447e-05 0.000237239 0.00189739 7.45084e-05 0.00205949 1.09351e-05 -0.000309431 -0.000115978 0.000253335 -0.000112005 0.000202683 -0.000240017 0.000223687 -4.91658e-06 -5.59925e-05 6.51939e-05 -3.47267e-05 -0.000118376 -3.31093e-05 0.000127751 4.51841e-05 4.59273e-05 -0.000117781 6.23385e-05 3.99534e-05 
1799 0 8.87489e-05 0.000591808 -6.30347e-06 3.54775e-05 -0.0012878 -0.000348548 -0.000227778 -9.14831e-05 0.000221844 0.00192126 4.66799e-05 0.00206726 3.05102e-05 -0.000306051 -0.000118334 0.000269753 -0.000130333 0.000195707 -0.000245532 0.00023442 -9.13365e-06 -5.47328e-05 6.53547e-05 -3.26605e-05 -0.00011747 -3.81448e-05 0.000119041 4.72027e-05 4.98407e-05 -0.00011886 5.47064e-05 4.3397e-05 
1799.35 0 8.38997e-05 0.000623991 -4.72817e-06 4.61147e-05 -0.00118799 -0.000356798 -0.000207031 -0.000112732 0.000210976 0.00194128 1.92061e-05 0.00206964 4.61841e-05 -0.000300435 -0.000121763 0.000281265 -0.000147761 0.000190829 -0.00024986 0.000238392 -1.58164e-05 -5.21137e-05 6.68278e-05 -2.91482e-05 -0.000114116 -4.26352e-05 0.000111664 5.08262e-05 5.07425e-05 -0.000118629 4.70519e-05 4.85289e-05 
1799.7 0 8.1441e-05 0.000654543 -1.03812e-06 5.68992e-05 -0.00108583 -0.000364009 -0.000185691 -0.000138047 0.000205928 0.00195734 -2.44682e-06 0.00206474 5.81457e-05 -0.000289616 -0.000126367 0.00028926 -0.000162951 0.000186575 -0.000252721 0.00023545 -2.45806e-05 -4.77121e-05 6.85022e-05 -2.59372e-05 -0.000109559 -4.34182e-05 0.000106666 5.55611e-05 5.00954e-05 -0.000118549 4.14686e-05 5.47386e-05 
1800.05 0 8.01375e-05 0.000684188 2.50598e-06 6.5925e-05 -0.000982022 -0.000371149 -0.000167746 -0.0001674 0.00020617 0.00197119 -1.5895e-05 0.00205537 6.62976e-05 -0.000275571 -0.000131791 0.000293568 -0.000176842 0.000182585 -0.000253707 0.000229141 -3.29998e-05 -4.18774e-05 7.05537e-05 -2.36894e-05 -0.000104851 -3.98463e-05 0.000102741 6.12442e-05 4.78889e-05 -0.000119591 3.8148e-05 6.16319e-05 
1800.4 0 7.79434e-05 0.000713662 4.6201e-06 7.15458e-05 -0.000876145 -0.000379345 -0.000154313 -0.000198523 0.000209396 0.00198314 -2.42421e-05 0.00204737 7.10185e-05 -0.000261185 -0.000139307 0.000294948 -0.00019195 0.000179203 -0.000252172 0.000221571 -3.91617e-05 -3.59057e-05 7.38626e-05 -2.24107e-05 -0.000100156 -3.33284e-05 9.96356e-05 6.66771e-05 4.39883e-05 -0.000123072 3.68172e-05 6.74088e-05 
1800.75 0 7.43988e-05 0.000742663 5.70983e-06 7.4071e-05 -0.000768107 -0.000387001 -0.00014394 -0.000226997 0.000212773 0.00199102 -3.01495e-05 0.0020424 7.18588e-05 -0.000247471 -0.000149548 0.000294342 -0.000209297 0.000177057 -0.00024847 0.000212745 -4.19624e-05 -3.00284e-05 7.76968e-05 -2.28681e-05 -9.56264e-05 -2.61886e-05 9.77902e-05 7.02066e-05 3.91185e-05 -0.000127806 3.59439e-05 7.08634e-05 
1801.1 0 7.07172e-05 0.000769757 6.93892e-06 7.43742e-05 -0.000661223 -0.000392796 -0.000134461 -0.00024855 0.000214922 0.00199218 -3.49517e-05 0.00203748 6.73564e-05 -0.000235252 -0.000160509 0.000294533 -0.000228035 0.000176647 -0.000246666 0.000201078 -4.25698e-05 -2.34186e-05 8.16348e-05 -2.54677e-05 -9.10722e-05 -2.02474e-05 9.7395e-05 7.28324e-05 3.36407e-05 -0.000131525 3.44023e-05 7.30657e-05 
1801.45 0 6.96955e-05 0.000793324 7.99635e-06 7.39933e-05 -0.000559354 -0.000396239 -0.000126 -0.000262749 0.000215668 0.00198776 -4.1098e-05 0.00203047 5.76758e-05 -0.000223649 -0.000170233 0.000297752 -0.000246275 0.00017774 -0.000248038 0.000185157 -4.27947e-05 -1.59278e-05 8.59504e-05 -2.9165e-05 -8.6453e-05 -1.53019e-05 9.70567e-05 7.59804e-05 2.76972e-05 -0.000133144 3.43984e-05 7.56931e-05 
1801.8 0 7.19394e-05 0.000812644 8.25595e-06 7.40644e-05 -0.000462539 -0.000397683 -0.000120815 -0.000271815 0.000215167 0.00198239 -4.9019e-05 0.00202122 4.42811e-05 -0.000212173 -0.000177707 0.000303774 -0.000262914 0.000182075 -0.000249736 0.000165921 -4.27786e-05 -7.93247e-06 9.01677e-05 -3.20996e-05 -8.13527e-05 -1.09134e-05 9.62963e-05 7.90537e-05 2.25081e-05 -0.000133043 3.65144e-05 7.8118e-05 
1802.15 0 7.40855e-05 0.000827867 8.5606e-06 7.44075e-05 -0.000367384 -0.000399265 -0.000119833 -0.000277983 0.000212066 0.00197916 -5.99834e-05 0.00201053 2.96678e-05 -0.00020291 -0.000182591 0.000310559 -0.000277806 0.000191371 -0.0002494 0.000145216 -4.17365e-05 3.90332e-07 9.28888e-05 -3.43048e-05 -7.54961e-05 -6.78881e-06 9.58596e-05 8.14175e-05 1.76715e-05 -0.000132302 3.75224e-05 7.98822e-05 
1802.5 0 7.24881e-05 0.00084027 1.05916e-05 7.35614e-05 -0.000270432 -0.000401582 -0.000122202 -0.000282442 0.00020561 0.00197727 -7.62571e-05 0.00199924 1.67773e-05 -0.000198246 -0.000183434 0.000316175 -0.000292174 0.000201632 -0.000245914 0.000125731 -3.92802e-05 8.05857e-06 9.22759e-05 -3.64338e-05 -7.03205e-05 -2.04027e-06 9.48955e-05 8.35019e-05 1.20106e-05 -0.000131786 3.55808e-05 8.18954e-05 
1802.85 0 6.65219e-05 0.000852262 1.44151e-05 7.00772e-05 -0.000173516 -0.000403291 -0.000125121 -0.000283228 0.000198949 0.00197285 -9.73646e-05 0.00198789 7.06472e-06 -0.000196602 -0.000180156 0.000318154 -0.000304704 0.000207893 -0.000240306 0.000110054 -3.52764e-05 1.44301e-05 8.91101e-05 -3.87462e-05 -6.71717e-05 3.06994e-06 9.27525e-05 8.58703e-05 6.36495e-06 -0.000131167 3.2489e-05 8.51495e-05 
1803.2 0 5.90199e-05 0.000864943 1.96628e-05 6.5297e-05 -7.91413e-05 -0.000402662 -0.000125708 -0.00027725 0.000194726 0.00196131 -0.000122766 0.00197857 3.26495e-07 -0.00019592 -0.000175733 0.000314642 -0.000313099 0.000210376 -0.000233728 9.74994e-05 -3.0875e-05 2.1292e-05 8.66319e-05 -4.21874e-05 -6.47193e-05 7.85952e-06 9.00836e-05 8.89959e-05 1.13766e-06 -0.000129796 3.05186e-05 9.03869e-05 
1803.55 0 5.25494e-05 0.000877198 2.62618e-05 6.13583e-05 1.52443e-05 -0.00039619 -0.000123748 -0.000264685 0.000191476 0.00194076 -0.000151313 0.0019721 -6.32598e-06 -0.000195423 -0.000172858 0.000307457 -0.000318745 0.000211271 -0.000226478 8.77329e-05 -2.8691e-05 2.98445e-05 8.6529e-05 -4.53391e-05 -6.17707e-05 1.27823e-05 8.6222e-05 9.14373e-05 -3.86401e-06 -0.000128109 3.11975e-05 9.56098e-05 
1803.9 0 4.70429e-05 0.000887987 3.23082e-05 5.92905e-05 0.000112962 -0.000381312 -0.000121067 -0.000247125 0.000188911 0.00191029 -0.000177051 0.00196558 -1.45621e-05 -0.000193707 -0.000172027 0.000299149 -0.000325873 0.000211572 -0.0002183 8.23247e-05 -2.98827e-05 3.96707e-05 8.82352e-05 -4.58229e-05 -5.78022e-05 1.84163e-05 8.06908e-05 9.22882e-05 -7.19874e-06 -0.000127387 3.38517e-05 9.91018e-05 
1804.25 0 4.17798e-05 0.000897368 3.68013e-05 5.79037e-05 0.000213265 -0.000361173 -0.000118325 -0.000225454 0.000189468 0.00187083 -0.000194578 0.00195609 -2.14874e-05 -0.000189901 -0.000172316 0.000291641 -0.000336729 0.00021167 -0.000207186 7.99584e-05 -3.33102e-05 5.08614e-05 9.13762e-05 -4.50176e-05 -5.23139e-05 2.40218e-05 7.39739e-05 9.19306e-05 -8.72375e-06 -0.000126628 3.70538e-05 0.000102408 
1804.6 0 3.70895e-05 0.000906237 4.03057e-05 5.46003e-05 0.000312265 -0.000340747 -0.000115552 -0.000198771 0.000192651 0.0018263 -0.000202428 0.00194516 -2.66046e-05 -0.000184592 -0.000173378 0.000284731 -0.000350505 0.000211835 -0.000189868 7.7346e-05 -3.84611e-05 6.23239e-05 9.46388e-05 -4.41674e-05 -4.53676e-05 2.84628e-05 6.53547e-05 9.243e-05 -1.14606e-05 -0.000123872 4.08333e-05 0.00010619 
1804.95 0 3.3749e-05 0.000913455 4.20686e-05 4.90314e-05 0.00040628 -0.000321513 -0.000112971 -0.000167283 0.000195521 0.00178007 -0.000201482 0.00193648 -3.17776e-05 -0.000179405 -0.000176451 0.000277322 -0.000364951 0.000211979 -0.000166426 7.35968e-05 -4.55482e-05 7.29775e-05 9.56457e-05 -4.21656e-05 -3.6481e-05 3.17671e-05 5.45628e-05 9.56897e-05 -1.67901e-05 -0.000119612 4.40755e-05 0.000109177 
1805.3 0 3.30127e-05 0.00091733 4.15127e-05 4.36584e-05 0.000495992 -0.000304276 -0.000110273 -0.000135343 0.000196521 0.00173392 -0.00019209 0.00193019 -3.70995e-05 -0.000174716 -0.000181021 0.000268876 -0.000377389 0.000211845 -0.000142582 6.96851e-05 -5.30006e-05 8.17228e-05 9.44715e-05 -3.81063e-05 -2.53293e-05 3.51901e-05 4.24794e-05 0.000102236 -2.33948e-05 -0.000115541 4.60434e-05 0.000110218 
1805.65 0 3.44553e-05 0.000918643 3.9915e-05 3.95855e-05 0.000583319 -0.000290876 -0.000107382 -0.000105795 0.000195797 0.00168861 -0.000174376 0.00192354 -4.03637e-05 -0.000170054 -0.000184118 0.000258876 -0.000387275 0.000210279 -0.00012165 6.72351e-05 -5.9036e-05 8.70651e-05 9.23069e-05 -3.30315e-05 -1.135e-05 3.90789e-05 2.98646e-05 0.000110727 -2.98668e-05 -0.000111495 4.67672e-05 0.000109979 
1806 0 3.67613e-05 0.000918524 3.91104e-05 3.57512e-05 0.000668457 -0.00028256 -0.000104103 -7.87143e-05 0.000194258 0.00164394 -0.000150427 0.00191482 -3.96462e-05 -0.000164621 -0.000184558 0.000246974 -0.000396593 0.000207622 -0.00010449 6.52519e-05 -6.34851e-05 8.8325e-05 8.86196e-05 -2.84773e-05 5.71158e-06 4.23511e-05 1.8995e-05 0.000117272 -3.39618e-05 -0.000107548 4.62124e-05 0.000109055 
1806.35 0 3.93154e-05 0.000919297 3.98328e-05 3.33823e-05 0.000749637 -0.000278553 -0.000101958 -5.32555e-05 0.000192096 0.00160032 -0.00012231 0.00190185 -3.61213e-05 -0.000158524 -0.000184701 0.00023366 -0.000406758 0.000204265 -9.19003e-05 6.12999e-05 -6.6775e-05 8.64096e-05 8.28216e-05 -2.47645e-05 2.40159e-05 4.40164e-05 1.17578e-05 0.00012073 -3.49706e-05 -0.000104438 4.49196e-05 0.000106609 
1806.7 0 4.12016e-05 0.000922837 4.16771e-05 3.32733e-05 0.000822602 -0.000278725 -0.000101942 -3.02007e-05 0.000189027 0.00155917 -9.2553e-05 0.00188195 -3.14456e-05 -0.000152579 -0.00018673 0.000219492 -0.000418837 0.000199616 -8.25166e-05 5.57974e-05 -6.89734e-05 8.39399e-05 7.67474e-05 -2.10467e-05 4.12454e-05 4.37316e-05 7.74306e-06 0.000123949 -3.45625e-05 -0.000101324 4.29146e-05 0.000102486 
1807.05 0 4.31921e-05 0.000927386 4.3863e-05 3.38977e-05 0.00088599 -0.000282223 -0.000102645 -1.14864e-05 0.000184542 0.00152081 -6.42836e-05 0.00185551 -2.49283e-05 -0.000145688 -0.000192265 0.000203147 -0.000432842 0.000194373 -7.42716e-05 5.13577e-05 -6.93375e-05 8.31189e-05 7.23002e-05 -1.62832e-05 5.57495e-05 4.19973e-05 5.76037e-06 0.000127586 -3.41752e-05 -9.71226e-05 4.02504e-05 9.74893e-05 
1807.4 0 4.59064e-05 0.000930986 4.54861e-05 3.32844e-05 0.000945299 -0.000286135 -0.000101914 3.93622e-06 0.000177928 0.00148392 -3.75254e-05 0.00182597 -1.54258e-05 -0.000136882 -0.000200298 0.000182758 -0.000447142 0.00018765 -6.76754e-05 4.99503e-05 -6.68918e-05 8.36212e-05 6.83381e-05 -9.12648e-06 6.85475e-05 4.08233e-05 4.60551e-06 0.000130193 -3.47411e-05 -9.16046e-05 3.79995e-05 9.23475e-05 
1807.75 0 4.98487e-05 0.000934388 4.70734e-05 3.08977e-05 0.00100549 -0.000289292 -9.89048e-05 1.92256e-05 0.000169182 0.00144719 -1.05085e-05 0.0017959 -3.30071e-06 -0.00012575 -0.000205699 0.000158901 -0.00045867 0.000176542 -6.46987e-05 5.08866e-05 -6.18779e-05 8.33988e-05 6.41727e-05 3.851e-07 8.13542e-05 4.18637e-05 4.2156e-06 0.000131633 -3.65237e-05 -8.58151e-05 3.72106e-05 8.57382e-05 
1808.1 0 5.53124e-05 0.000938464 4.88324e-05 2.77045e-05 0.00106605 -0.000291584 -9.41608e-05 3.5714e-05 0.000161026 0.00140998 1.80367e-05 0.00176616 8.85926e-06 -0.000111532 -0.000204443 0.000135078 -0.000463182 0.000161573 -6.51932e-05 5.14598e-05 -5.58135e-05 8.17784e-05 6.14781e-05 1.00063e-05 9.29701e-05 4.3086e-05 4.26215e-06 0.000131975 -3.90145e-05 -8.03133e-05 3.87581e-05 7.72787e-05 
1808.45 0 6.11989e-05 0.000942215 4.934e-05 2.45102e-05 0.00112314 -0.000293271 -8.8183e-05 5.2588e-05 0.000156193 0.00137305 4.48363e-05 0.00173668 2.05634e-05 -9.49781e-05 -0.000196164 0.000116452 -0.000459108 0.000144604 -6.80458e-05 5.0019e-05 -4.97905e-05 7.8402e-05 6.07815e-05 1.70371e-05 0.000101429 4.20569e-05 4.3564e-06 0.000130372 -4.2747e-05 -7.42862e-05 4.14425e-05 6.87611e-05 
1808.8 0 6.67193e-05 0.000943831 4.78124e-05 2.13766e-05 0.00117571 -0.000294277 -8.18993e-05 6.86734e-05 0.000153327 0.00133843 6.57631e-05 0.00170658 3.506e-05 -7.78255e-05 -0.000182547 0.00010502 -0.000448666 0.000126106 -7.16927e-05 4.70328e-05 -4.3695e-05 7.35548e-05 5.98376e-05 2.18296e-05 0.000106211 3.92543e-05 4.16875e-06 0.000126661 -4.75472e-05 -6.71593e-05 4.27938e-05 6.15529e-05 
1809.15 0 7.15524e-05 0.000943383 4.5725e-05 1.85526e-05 0.00122526 -0.000293744 -7.53363e-05 8.09706e-05 0.000151282 0.00130765 8.12519e-05 0.00167539 5.26876e-05 -6.18487e-05 -0.000165602 9.75923e-05 -0.000434556 0.000107327 -7.41834e-05 4.38531e-05 -3.68567e-05 6.77363e-05 5.66337e-05 2.52502e-05 0.000109141 3.72332e-05 3.69006e-06 0.000122471 -5.21316e-05 -5.96318e-05 4.05917e-05 5.6473e-05 
1809.5 0 7.6416e-05 0.000942435 4.35421e-05 1.68044e-05 0.00127367 -0.000291727 -6.88958e-05 8.53506e-05 0.000151126 0.00127996 9.25116e-05 0.00164287 6.96932e-05 -4.711e-05 -0.000146645 8.96407e-05 -0.000419479 8.91509e-05 -7.55634e-05 4.02861e-05 -2.94156e-05 6.16709e-05 5.18015e-05 2.80753e-05 0.000112279 3.7193e-05 2.8118e-06 0.000119499 -5.59032e-05 -5.26672e-05 3.53643e-05 5.41548e-05 
1809.85 0 8.12833e-05 0.000942205 4.0922e-05 1.72143e-05 0.00132027 -0.000289305 -6.22049e-05 8.03174e-05 0.000152858 0.00124939 0.000100355 0.00160916 8.40339e-05 -3.33129e-05 -0.000125765 7.66523e-05 -0.000404992 7.31547e-05 -7.70725e-05 3.58025e-05 -2.16118e-05 5.60046e-05 4.64404e-05 2.97757e-05 0.000115672 3.84379e-05 1.44182e-06 0.000117728 -5.9406e-05 -4.62016e-05 3.02576e-05 5.35461e-05 
1810.2 0 8.39757e-05 0.000941728 3.84533e-05 1.84839e-05 0.00136281 -0.000288507 -5.45137e-05 6.85889e-05 0.000154068 0.00121303 0.000106909 0.00157418 9.61452e-05 -2.14437e-05 -0.000104145 5.80489e-05 -0.000390984 6.20738e-05 -7.98648e-05 3.01396e-05 -1.39261e-05 5.21369e-05 4.01442e-05 2.87681e-05 0.000118129 3.93053e-05 1.6541e-06 0.000117151 -6.31222e-05 -3.94102e-05 2.68921e-05 5.42966e-05 
1810.55 0 8.40251e-05 0.000940452 3.59722e-05 1.84489e-05 0.00140296 -0.000289865 -4.49869e-05 5.20973e-05 0.000153178 0.00117253 0.000113029 0.00153818 0.000107338 -1.04175e-05 -8.16555e-05 3.68623e-05 -0.000377699 5.78971e-05 -8.4704e-05 2.37845e-05 -8.91983e-06 5.10629e-05 3.21025e-05 2.65423e-05 0.000121332 3.95133e-05 3.39474e-06 0.000117174 -6.7179e-05 -3.16828e-05 2.61069e-05 5.62638e-05 
1810.9 0 8.29994e-05 0.000939478 3.22199e-05 1.74671e-05 0.00144487 -0.000294981 -3.54107e-05 3.16193e-05 0.000149906 0.00112868 0.000117133 0.00150095 0.000118345 1.33152e-06 -5.90287e-05 1.62006e-05 -0.00036552 6.0805e-05 -9.30239e-05 1.90217e-05 -6.17755e-06 5.20908e-05 2.44524e-05 2.52048e-05 0.000125844 4.06446e-05 3.68115e-06 0.000115405 -7.09962e-05 -2.32826e-05 2.75529e-05 5.7493e-05 
1811.25 0 8.13945e-05 0.000939336 2.75603e-05 1.64259e-05 0.00149104 -0.000303444 -3.08219e-05 1.01053e-05 0.00014255 0.00108312 0.000118292 0.00146337 0.000130278 1.3022e-05 -4.00005e-05 -9.97272e-07 -0.000354468 6.89026e-05 -0.000106598 1.56395e-05 -3.19847e-06 5.49729e-05 1.88568e-05 2.49143e-05 0.0001291 4.41512e-05 5.81577e-07 0.000111312 -7.4283e-05 -1.51705e-05 2.90136e-05 5.73232e-05 
1811.6 0 7.68714e-05 0.000939669 2.35264e-05 1.5952e-05 0.00154057 -0.00031111 -3.14184e-05 -7.55919e-06 0.000131137 0.00103956 0.000116834 0.00142802 0.00014183 2.54575e-05 -2.70113e-05 -1.38108e-05 -0.000344557 7.89986e-05 -0.000125825 1.13183e-05 1.49539e-07 5.97867e-05 1.37673e-05 2.50645e-05 0.000129241 5.01725e-05 -5.26296e-06 0.000106762 -7.62911e-05 -8.17e-06 2.89928e-05 5.62604e-05 
1811.95 0 6.86322e-05 0.000938427 1.97397e-05 1.60813e-05 0.00159202 -0.000317 -3.3965e-05 -1.70152e-05 0.000117398 0.00100016 0.00011295 0.00139588 0.000149721 4.18382e-05 -1.83354e-05 -2.32387e-05 -0.000334598 8.88781e-05 -0.000148482 4.64318e-06 2.8852e-06 6.51371e-05 8.92881e-06 2.49038e-05 0.000126676 5.73659e-05 -1.16051e-05 0.000102749 -7.54115e-05 -1.84436e-06 2.73011e-05 5.40282e-05 
1812.3 0 5.92084e-05 0.000933811 1.61447e-05 1.66984e-05 0.00164419 -0.000323398 -3.7602e-05 -1.62571e-05 9.95527e-05 0.000963572 0.000105058 0.00136637 0.000155547 6.33253e-05 -1.02856e-05 -2.92305e-05 -0.000322993 9.7852e-05 -0.000170807 -4.37037e-06 4.01037e-06 6.9009e-05 5.53866e-06 2.34678e-05 0.000123922 6.34907e-05 -1.65106e-05 9.86908e-05 -7.05385e-05 4.38811e-06 2.56379e-05 5.06315e-05 
1812.65 0 5.15732e-05 0.000925602 1.48779e-05 1.75557e-05 0.00169568 -0.000330534 -4.24044e-05 -7.15277e-06 7.49452e-05 0.000927608 9.31439e-05 0.00133889 0.000162536 8.89243e-05 -1.34185e-06 -3.10246e-05 -0.000310223 0.000106633 -0.000189895 -1.43025e-05 3.70564e-06 7.1205e-05 2.3893e-06 2.15431e-05 0.000123012 6.81101e-05 -1.9623e-05 9.44387e-05 -6.39292e-05 9.5587e-06 2.59827e-05 4.62955e-05 
1813 0 4.71429e-05 0.000914244 1.54028e-05 1.76031e-05 0.00174609 -0.00033674 -4.71068e-05 6.48527e-06 4.58116e-05 0.000889214 8.13214e-05 0.00131144 0.000170559 0.00011616 7.55006e-06 -2.95942e-05 -0.000299357 0.000114966 -0.000205001 -2.23968e-05 4.21253e-06 7.24612e-05 -2.30158e-06 2.06111e-05 0.000123478 7.23095e-05 -2.18177e-05 9.02735e-05 -5.8425e-05 1.37009e-05 2.74419e-05 4.11058e-05 
1813.35 0 4.53636e-05 0.000899538 1.53358e-05 1.61148e-05 0.00179514 -0.000342079 -5.17191e-05 2.17701e-05 1.51209e-05 0.000846256 7.28017e-05 0.0012817 0.000178552 0.000143349 1.50965e-05 -2.68476e-05 -0.000293428 0.000121791 -0.000218582 -2.5271e-05 5.88325e-06 7.32388e-05 -9.11144e-06 1.98083e-05 0.000125027 7.65249e-05 -2.3498e-05 8.59633e-05 -5.44773e-05 1.79022e-05 2.79721e-05 3.51842e-05 
1813.7 0 4.3674e-05 0.00088234 1.42487e-05 1.35727e-05 0.00184142 -0.000345835 -5.46802e-05 3.66004e-05 -1.50696e-05 0.00079923 6.72661e-05 0.00124888 0.000185679 0.000170307 1.92527e-05 -2.31194e-05 -0.000291506 0.000125272 -0.000230333 -2.06267e-05 5.97749e-06 7.23789e-05 -1.77356e-05 1.81657e-05 0.000126905 7.9503e-05 -2.53045e-05 8.19954e-05 -5.15211e-05 2.28388e-05 2.69807e-05 2.6924e-05 
1814.05 0 3.98698e-05 0.000862714 1.31053e-05 1.0392e-05 0.00188222 -0.000347287 -5.21251e-05 5.10015e-05 -4.53921e-05 0.000749893 6.47261e-05 0.00121379 0.000192261 0.00019678 1.97962e-05 -1.91838e-05 -0.000289479 0.000124677 -0.000237704 -7.58084e-06 3.97854e-06 6.82364e-05 -2.60643e-05 1.78024e-05 0.000127999 8.05456e-05 -2.84076e-05 7.79605e-05 -4.92351e-05 2.93044e-05 2.43899e-05 1.57722e-05 
1814.4 0 3.43107e-05 0.000840666 1.2538e-05 7.27736e-06 0.00191774 -0.000345886 -4.45967e-05 6.42032e-05 -7.86478e-05 0.000698735 6.54927e-05 0.00117786 0.000200372 0.000222744 2.08996e-05 -1.56345e-05 -0.000283326 0.000121824 -0.000241128 1.19525e-05 2.09714e-06 6.06178e-05 -3.30415e-05 1.94242e-05 0.000127823 8.13216e-05 -3.26263e-05 7.36335e-05 -4.87412e-05 3.60843e-05 2.11902e-05 2.62677e-06 
1814.75 0 2.75604e-05 0.000817691 1.24274e-05 5.16063e-06 0.00194968 -0.000342163 -3.70555e-05 7.22365e-05 -0.000113713 0.000645064 6.7169e-05 0.00114222 0.0002103 0.000246324 2.61617e-05 -1.14132e-05 -0.000270745 0.000117157 -0.000241567 3.3148e-05 9.16716e-07 5.10258e-05 -3.80438e-05 2.09996e-05 0.000126711 8.35578e-05 -3.71305e-05 6.95805e-05 -5.0519e-05 4.20086e-05 1.87812e-05 -1.01044e-05 
1815.1 0 1.9788e-05 0.000795109 1.18437e-05 2.83714e-06 0.00197885 -0.000338684 -3.37713e-05 7.31067e-05 -0.000147286 0.000589096 6.51688e-05 0.00110427 0.000220964 0.000265191 3.60772e-05 -4.22177e-06 -0.000252815 0.000110447 -0.000239995 5.25991e-05 3.60229e-07 4.22498e-05 -4.00559e-05 2.19727e-05 0.00012487 8.70469e-05 -4.26203e-05 6.54397e-05 -5.35967e-05 4.65615e-05 1.75776e-05 -1.98963e-05 
1815.45 0 1.06985e-05 0.000774074 1.13975e-05 1.473e-07 0.00200342 -0.000336963 -3.76e-05 7.15523e-05 -0.000178043 0.000531467 5.86633e-05 0.00105951 0.000232596 0.000280062 4.6143e-05 5.37821e-06 -0.000232267 0.000103165 -0.000236722 6.95127e-05 1.99963e-07 3.56092e-05 -3.92437e-05 2.2698e-05 0.000120968 9.01916e-05 -4.94987e-05 6.19647e-05 -5.70468e-05 4.82207e-05 1.67816e-05 -2.64194e-05 
1815.8 0 8.60455e-07 0.00075435 1.22605e-05 -1.32729e-06 0.00202186 -0.000335332 -4.64527e-05 7.32565e-05 -0.000204499 0.00047272 4.9738e-05 0.00100821 0.000243899 0.000289924 5.15517e-05 1.59702e-05 -0.000211851 9.68483e-05 -0.000232129 8.1689e-05 -5.48123e-09 3.10054e-05 -3.63272e-05 2.25124e-05 0.00011438 9.26903e-05 -5.8224e-05 5.97942e-05 -6.08716e-05 4.63983e-05 1.53079e-05 -3.049e-05 
1816.15 0 -7.972e-06 0.00073364 1.35363e-05 -2.03758e-06 0.00203824 -0.000331075 -5.83648e-05 7.86505e-05 -0.000224885 0.000412989 3.78394e-05 0.000953548 0.00025336 0.00029386 4.91867e-05 2.6859e-05 -0.00019556 9.13775e-05 -0.000229195 8.78546e-05 7.36501e-07 2.72332e-05 -3.11549e-05 2.12512e-05 0.000104467 9.50244e-05 -6.92639e-05 5.79012e-05 -6.54729e-05 4.22595e-05 1.21468e-05 -3.34478e-05 
1816.5 0 -1.49331e-05 0.000710011 1.54247e-05 -2.6558e-06 0.00205543 -0.000324149 -7.41891e-05 8.76836e-05 -0.000239573 0.000351783 2.26257e-05 0.000895591 0.00025983 0.000295709 3.83504e-05 3.81089e-05 -0.000186079 8.4007e-05 -0.000229767 8.82425e-05 2.33398e-06 2.29484e-05 -2.47785e-05 2.10871e-05 9.11419e-05 9.68362e-05 -8.083e-05 5.53465e-05 -7.15692e-05 3.7331e-05 6.66156e-06 -3.52217e-05 
1816.85 0 -2.04596e-05 0.000684111 1.74551e-05 -2.439e-06 0.0020706 -0.000317457 -9.45527e-05 0.00010118 -0.000251146 0.000288382 4.2694e-06 0.000833235 0.000260339 0.000300221 2.26262e-05 4.91675e-05 -0.000182629 7.30654e-05 -0.000233266 8.0978e-05 4.02899e-06 1.84363e-05 -2.00082e-05 2.21612e-05 7.60312e-05 9.78854e-05 -9.10833e-05 5.13948e-05 -7.84924e-05 3.36116e-05 5.76717e-07 -3.54874e-05 
1817.2 0 -2.49519e-05 0.000657599 1.78605e-05 -1.95438e-07 0.00207986 -0.000313484 -0.000119519 0.000115784 -0.000263659 0.000225641 -1.73104e-05 0.000767514 0.000254643 0.000308319 5.49185e-06 5.84148e-05 -0.000182993 6.21282e-05 -0.000237982 6.43926e-05 4.03984e-06 1.33088e-05 -1.85345e-05 2.21761e-05 5.87968e-05 9.70585e-05 -9.88879e-05 4.52581e-05 -8.40634e-05 3.19802e-05 -5.12458e-06 -3.58518e-05 
1817.55 0 -2.93049e-05 0.000631385 1.76079e-05 3.31329e-06 0.00208185 -0.000313221 -0.000144912 0.000127758 -0.000280913 0.000166278 -4.05272e-05 0.000701283 0.000245181 0.000318345 -1.28055e-05 6.43924e-05 -0.000182738 5.39866e-05 -0.000241334 3.95859e-05 1.75096e-06 6.42688e-06 -1.84615e-05 2.21654e-05 3.88268e-05 9.32377e-05 -0.000102142 3.64008e-05 -8.82469e-05 3.24969e-05 -1.1045e-05 -3.67276e-05 
1817.9 0 -3.52289e-05 0.000605723 1.8909e-05 6.3063e-06 0.00207612 -0.000315263 -0.000167192 0.000137938 -0.000303845 0.000109001 -6.36954e-05 0.000635213 0.000231562 0.000329419 -3.1323e-05 6.75183e-05 -0.000178328 4.49767e-05 -0.000240401 1.03199e-05 -1.51679e-06 -3.4633e-07 -1.83543e-05 2.3717e-05 1.81868e-05 8.84066e-05 -9.98689e-05 2.69292e-05 -9.24215e-05 3.5677e-05 -1.60773e-05 -3.80892e-05 
1818.25 0 -4.37946e-05 0.000580308 2.04545e-05 8.64336e-06 0.00206339 -0.000316323 -0.000185445 0.000148175 -0.000330509 5.17235e-05 -8.60031e-05 0.000567666 0.000213182 0.000341416 -4.77661e-05 6.82521e-05 -0.000169827 3.28252e-05 -0.000235669 -1.93245e-05 -5.56265e-06 -4.27243e-06 -1.89708e-05 2.56803e-05 -6.69207e-07 8.4661e-05 -9.26816e-05 1.87225e-05 -9.71755e-05 4.05205e-05 -1.94172e-05 -4.06758e-05 
1818.6 0 -5.45183e-05 0.000555738 2.10633e-05 1.05858e-05 0.00204743 -0.000313367 -0.00019869 0.000157072 -0.00035796 -5.84499e-06 -0.000106229 0.000497931 0.000191541 0.000353827 -6.13007e-05 6.62436e-05 -0.00015832 1.88082e-05 -0.000231315 -4.75612e-05 -1.02736e-05 -5.82603e-06 -2.24836e-05 2.62414e-05 -1.77598e-05 8.10804e-05 -8.16395e-05 1.13747e-05 -0.000102367 4.53945e-05 -2.20053e-05 -4.47233e-05 
1818.95 0 -6.62086e-05 0.000533314 2.10025e-05 1.1667e-05 0.00202993 -0.000305682 -0.000206852 0.000162515 -0.000383405 -6.11984e-05 -0.000123996 0.000428042 0.000167265 0.000365503 -7.5348e-05 6.19983e-05 -0.000144763 6.69544e-06 -0.000229457 -7.28895e-05 -1.47638e-05 -6.25241e-06 -2.77607e-05 2.58565e-05 -3.3177e-05 7.57484e-05 -6.93487e-05 3.97532e-06 -0.000107429 4.89826e-05 -2.39461e-05 -5.10253e-05 
1819.3 0 -7.73597e-05 0.000512489 1.86498e-05 1.15034e-05 0.0020104 -0.000294115 -0.000211369 0.000164592 -0.000406829 -0.000111342 -0.000140105 0.000359282 0.000142674 0.000375115 -9.31434e-05 5.6774e-05 -0.000130777 -1.25077e-07 -0.000229785 -9.39178e-05 -1.90729e-05 -5.16471e-06 -3.20856e-05 2.57109e-05 -4.60857e-05 6.93443e-05 -5.83764e-05 -4.29301e-06 -0.000113801 5.03664e-05 -2.4769e-05 -5.89875e-05 
1819.65 0 -8.58529e-05 0.000491747 1.33187e-05 1.02696e-05 0.00198773 -0.000279389 -0.000212177 0.000165881 -0.000428817 -0.000156115 -0.000153585 0.000290839 0.000118943 0.000383406 -0.000114387 5.10951e-05 -0.000118265 -1.78561e-06 -0.000231862 -0.000111266 -2.35639e-05 -1.84814e-06 -3.51275e-05 2.61851e-05 -5.67252e-05 6.3873e-05 -4.90893e-05 -1.30315e-05 -0.000121955 4.8764e-05 -2.54579e-05 -6.79301e-05 
1820 0 -9.0199e-05 0.000470822 7.71389e-06 9.6515e-06 0.00196226 -0.00026099 -0.000208165 0.000167761 -0.000448566 -0.000197046 -0.00016159 0.000222451 9.55902e-05 0.000389458 -0.000137171 4.51807e-05 -0.000107738 5.39381e-07 -0.000235055 -0.000124028 -2.68492e-05 3.3933e-06 -3.63112e-05 2.71784e-05 -6.58003e-05 6.05827e-05 -4.01648e-05 -2.05924e-05 -0.000129765 4.52432e-05 -2.76273e-05 -7.70815e-05 
1820.35 0 -9.06341e-05 0.000450238 4.76402e-06 9.94671e-06 0.00193509 -0.000240049 -0.000199853 0.00016985 -0.000464094 -0.000234587 -0.000163518 0.000157197 7.44307e-05 0.000391672 -0.000156883 4.02562e-05 -9.91761e-05 4.74357e-06 -0.000239326 -0.000130079 -2.87532e-05 9.16318e-06 -3.51248e-05 2.77812e-05 -7.32717e-05 5.9273e-05 -3.08864e-05 -2.70422e-05 -0.000135515 4.16993e-05 -3.02754e-05 -8.44208e-05 
1820.7 0 -8.86286e-05 0.000429598 4.65965e-06 1.00015e-05 0.00190706 -0.000218794 -0.000189035 0.000172473 -0.000473936 -0.000270033 -0.000162971 9.86964e-05 5.99772e-05 0.000392621 -0.000170812 3.73399e-05 -9.17235e-05 8.96478e-06 -0.00024503 -0.000130877 -3.12003e-05 1.49594e-05 -3.37314e-05 2.79052e-05 -8.04824e-05 5.86212e-05 -2.27858e-05 -3.32865e-05 -0.000139453 3.81052e-05 -3.16369e-05 -8.78735e-05 
1821.05 0 -8.64289e-05 0.000409827 5.96986e-06 9.74876e-06 0.00187817 -0.0001982 -0.000176781 0.000176005 -0.000479418 -0.000305776 -0.00016194 4.55341e-05 5.32828e-05 0.000395985 -0.000181672 3.48872e-05 -8.50189e-05 1.39543e-05 -0.000251349 -0.000129167 -3.51163e-05 1.99345e-05 -3.29983e-05 2.847e-05 -8.75914e-05 5.65646e-05 -1.72618e-05 -4.02847e-05 -0.000142091 3.3799e-05 -3.16457e-05 -8.88593e-05 
1821.4 0 -8.46214e-05 0.000392891 7.0231e-06 9.06121e-06 0.00184629 -0.000178697 -0.000162409 0.000175914 -0.000483347 -0.000341644 -0.000158879 -4.857e-06 5.10947e-05 0.000402449 -0.000192701 3.03895e-05 -8.07001e-05 2.06609e-05 -0.000257131 -0.000127119 -3.96508e-05 2.18711e-05 -3.07246e-05 2.9398e-05 -9.35417e-05 5.21639e-05 -1.33463e-05 -4.80653e-05 -0.000144027 2.85176e-05 -3.13691e-05 -9.0963e-05 
1821.75 0 -8.35976e-05 0.000377802 7.76323e-06 7.70058e-06 0.00181084 -0.00016097 -0.000144987 0.000166251 -0.000486606 -0.000374891 -0.000152459 -5.16415e-05 5.09621e-05 0.000412988 -0.000203551 2.22988e-05 -7.92005e-05 2.76093e-05 -0.000260145 -0.000125972 -4.36207e-05 1.99607e-05 -2.67032e-05 3.04303e-05 -9.8837e-05 4.67021e-05 -9.72225e-06 -5.46004e-05 -0.000145365 2.26707e-05 -3.18438e-05 -9.54305e-05 
1822.1 0 -8.45546e-05 0.000362232 8.32824e-06 5.61028e-06 0.00177581 -0.000143618 -0.000126127 0.000147041 -0.000487837 -0.000403271 -0.000144643 -9.16541e-05 5.27979e-05 0.000426363 -0.000210503 8.51222e-06 -7.82834e-05 3.51434e-05 -0.000256649 -0.000126474 -4.79293e-05 1.75253e-05 -2.29359e-05 3.23996e-05 -0.000103027 4.12478e-05 -6.44063e-06 -5.98044e-05 -0.000146373 1.79934e-05 -3.26863e-05 -0.00010084 
1822.45 0 -8.79102e-05 0.000345588 7.82753e-06 1.33537e-06 0.00174472 -0.000123172 -0.000108241 0.000121036 -0.000485732 -0.00042618 -0.000139845 -0.00012329 5.79769e-05 0.000438493 -0.000211242 -1.13383e-05 -7.61768e-05 4.18243e-05 -0.000246364 -0.000128087 -5.39661e-05 1.69286e-05 -2.05041e-05 3.6051e-05 -0.000105103 3.42387e-05 -4.30476e-06 -6.49108e-05 -0.000147511 1.40453e-05 -3.35833e-05 -0.000105974 
1822.8 0 -9.19747e-05 0.000328428 7.0166e-06 -5.18941e-06 0.00171574 -9.84747e-05 -9.37218e-05 9.1973e-05 -0.000479958 -0.000444153 -0.000138068 -0.000150072 6.6034e-05 0.000445898 -0.000206882 -3.52624e-05 -7.29821e-05 4.20523e-05 -0.000233559 -0.000128932 -6.09932e-05 1.74628e-05 -1.73349e-05 3.97399e-05 -0.000105485 2.35292e-05 -2.86104e-06 -6.97467e-05 -0.000146948 8.87192e-06 -3.4884e-05 -0.000110491 
1823.15 0 -9.51096e-05 0.000312058 6.48114e-06 -1.18098e-05 0.00168422 -7.06385e-05 -8.25835e-05 6.33748e-05 -0.000473262 -0.000457548 -0.000136075 -0.000178509 7.25262e-05 0.000447685 -0.000199474 -6.10024e-05 -7.14831e-05 3.18631e-05 -0.000221244 -0.000127461 -6.74195e-05 1.86235e-05 -1.23559e-05 4.15583e-05 -0.00010437 9.61349e-06 -1.98472e-06 -7.32546e-05 -0.000143318 2.81194e-06 -3.65186e-05 -0.000114286 
1823.5 0 -9.77117e-05 0.000297164 4.99512e-06 -1.60605e-05 0.00164811 -4.03305e-05 -7.25075e-05 3.82879e-05 -0.000467517 -0.000467943 -0.000132452 -0.000212308 7.43425e-05 0.000445288 -0.000189375 -8.73304e-05 -7.26979e-05 1.19018e-05 -0.0002092 -0.000122957 -7.13492e-05 2.01085e-05 -8.5999e-06 4.12958e-05 -0.000103917 -4.59089e-06 -1.11954e-06 -7.55031e-05 -0.000138607 -2.5398e-06 -3.83006e-05 -0.000117355 
1823.85 0 -0.000100597 0.000283728 2.80299e-06 -1.75715e-05 0.0016095 -7.42952e-06 -6.30966e-05 1.79833e-05 -0.000460911 -0.000478803 -0.00012699 -0.000250739 7.32783e-05 0.000442079 -0.000174737 -0.000111747 -7.50795e-05 -1.32633e-05 -0.00019716 -0.000119132 -7.13506e-05 2.32965e-05 -8.17346e-06 3.98673e-05 -0.00010584 -1.51403e-05 1.30202e-06 -7.71093e-05 -0.000135068 -6.45764e-06 -4.15171e-05 -0.000120134 
1824.2 0 -0.000104373 0.000271783 2.69543e-06 -1.7047e-05 0.00156943 2.53084e-05 -5.4286e-05 1.7241e-06 -0.000451501 -0.00049127 -0.000122362 -0.000291128 7.19211e-05 0.000441479 -0.000155806 -0.000131185 -7.60925e-05 -4.00299e-05 -0.000184908 -0.00012135 -6.77564e-05 2.81423e-05 -1.06999e-05 3.72055e-05 -0.000107941 -1.9718e-05 4.74256e-06 -7.88532e-05 -0.000132451 -8.73476e-06 -4.63053e-05 -0.000122884 
1824.55 0 -0.000108202 0.000259812 4.93609e-06 -1.4398e-05 0.0015291 5.51366e-05 -4.45017e-05 -1.36294e-05 -0.000442196 -0.000501585 -0.000121502 -0.000330109 6.99466e-05 0.000443634 -0.000135569 -0.000145286 -7.26666e-05 -6.6184e-05 -0.000172934 -0.000128708 -6.20289e-05 3.29279e-05 -1.53024e-05 3.27652e-05 -0.000108999 -1.95074e-05 7.9395e-06 -8.23906e-05 -0.00012879 -8.51948e-06 -5.06007e-05 -0.000124399 
1824.9 0 -0.00011152 0.000247578 7.57159e-06 -1.00828e-05 0.00149112 8.43533e-05 -3.29658e-05 -3.08504e-05 -0.000435942 -0.000508693 -0.000123989 -0.000366444 6.69388e-05 0.000445522 -0.000115147 -0.000154911 -6.23768e-05 -8.90446e-05 -0.000160627 -0.000137088 -5.47832e-05 3.80717e-05 -2.17918e-05 2.71275e-05 -0.000110096 -1.73276e-05 1.20121e-05 -8.65432e-05 -0.000124089 -6.37555e-06 -5.32353e-05 -0.000124087 
1825.25 0 -0.000115433 0.000236112 1.07353e-05 -5.40588e-06 0.00145546 0.000116111 -1.97909e-05 -4.86408e-05 -0.000431221 -0.000514012 -0.000129422 -0.000399539 6.22594e-05 0.000444604 -9.51261e-05 -0.000161258 -4.52761e-05 -0.000107048 -0.000144301 -0.000146687 -4.626e-05 4.44481e-05 -2.83507e-05 2.03424e-05 -0.000112821 -1.58015e-05 1.59388e-05 -8.87969e-05 -0.000119571 -4.04405e-06 -5.50468e-05 -0.000123181 
1825.6 0 -0.000119359 0.000225534 1.5164e-05 -2.57337e-07 0.00142182 0.000149741 -4.79876e-06 -6.31113e-05 -0.000426534 -0.000517595 -0.000136572 -0.000428902 5.65612e-05 0.000441188 -7.63132e-05 -0.000165705 -2.54194e-05 -0.000120802 -0.000122764 -0.000156747 -3.64821e-05 5.06611e-05 -3.3075e-05 1.2841e-05 -0.000116545 -1.71872e-05 1.74144e-05 -8.99779e-05 -0.000115388 -1.74717e-06 -5.78436e-05 -0.000121662 
1825.95 0 -0.000121343 0.000214353 2.05983e-05 5.76803e-06 0.0013907 0.000184183 1.26087e-05 -7.20914e-05 -0.000420785 -0.000519827 -0.000142851 -0.00045618 5.30572e-05 0.000435031 -5.8449e-05 -0.000168987 -7.49223e-06 -0.000132014 -9.93558e-05 -0.000167436 -2.52779e-05 5.55335e-05 -3.6377e-05 5.48848e-06 -0.000119248 -2.10099e-05 1.75855e-05 -9.03802e-05 -0.000110546 6.78483e-07 -6.13026e-05 -0.000119569 
1826.3 0 -0.000120406 0.000202217 2.68563e-05 1.10355e-05 0.00136186 0.000218566 3.47296e-05 -7.54077e-05 -0.00041331 -0.000522993 -0.000146786 -0.000485035 5.02967e-05 0.000424223 -4.26635e-05 -0.000172076 7.22291e-06 -0.000143646 -7.83763e-05 -0.00018195 -1.27053e-05 5.93508e-05 -3.84528e-05 -9.55529e-07 -0.000120259 -2.44562e-05 1.71332e-05 -8.89706e-05 -0.000104465 3.7193e-06 -6.32424e-05 -0.000118097 
1826.65 0 -0.000115549 0.000190388 3.30703e-05 1.50715e-05 0.00133363 0.000251096 6.21459e-05 -7.25644e-05 -0.000405333 -0.000528801 -0.000147596 -0.000516634 4.42115e-05 0.00040925 -2.88932e-05 -0.000175533 2.09189e-05 -0.000156981 -6.20862e-05 -0.000198141 4.85334e-07 6.2783e-05 -3.92553e-05 -6.18701e-06 -0.000119072 -2.62826e-05 1.58739e-05 -8.54684e-05 -9.67197e-05 7.64888e-06 -6.34687e-05 -0.000117181 
1827 0 -0.000106868 0.000179546 3.88751e-05 1.87145e-05 0.00130649 0.000281437 9.25739e-05 -6.40237e-05 -0.000399314 -0.000535798 -0.000145098 -0.000548202 3.61932e-05 0.000392163 -1.62276e-05 -0.000177693 3.68807e-05 -0.000169935 -4.93471e-05 -0.000212043 1.35392e-05 6.51368e-05 -3.92855e-05 -1.03548e-05 -0.000115517 -2.61394e-05 1.53065e-05 -8.05363e-05 -8.86199e-05 1.13723e-05 -6.3021e-05 -0.000114964 
1827.35 0 -9.5902e-05 0.000168787 4.43948e-05 2.15987e-05 0.00128194 0.000308594 0.000125309 -5.13915e-05 -0.000393357 -0.000542946 -0.000138998 -0.000576228 2.93337e-05 0.000375044 -4.19606e-06 -0.000176489 5.71585e-05 -0.00018291 -3.83051e-05 -0.000222248 2.68261e-05 6.41089e-05 -3.95313e-05 -1.32157e-05 -0.000111051 -2.36407e-05 1.65463e-05 -7.41279e-05 -8.20851e-05 1.45774e-05 -6.18372e-05 -0.000110235 
1827.7 0 -8.4292e-05 0.000157391 4.93877e-05 2.35778e-05 0.00126081 0.000330931 0.000158571 -3.57658e-05 -0.000384375 -0.000552317 -0.000129973 -0.000597597 2.22366e-05 0.000357778 4.93185e-06 -0.000173659 8.03083e-05 -0.000195927 -2.97904e-05 -0.000226975 4.05385e-05 6.01106e-05 -3.95472e-05 -1.46526e-05 -0.000107266 -1.83667e-05 1.85728e-05 -6.70797e-05 -7.59155e-05 1.84563e-05 -5.91492e-05 -0.000104802 
1828.05 0 -7.29915e-05 0.000146699 5.30868e-05 2.4659e-05 0.00124285 0.000346296 0.000187668 -1.89324e-05 -0.000374593 -0.000565618 -0.000117874 -0.000612079 1.28754e-05 0.000341642 8.52492e-06 -0.000173022 0.000103663 -0.000204397 -2.48551e-05 -0.000224467 5.28544e-05 5.62659e-05 -3.89563e-05 -1.37203e-05 -0.000103782 -1.12994e-05 2.02946e-05 -6.12513e-05 -7.04126e-05 2.27467e-05 -5.47879e-05 -9.97758e-05 
1828.4 0 -6.25233e-05 0.000137717 5.5977e-05 2.4246e-05 0.00122656 0.00035213 0.000209441 -3.01413e-07 -0.000367685 -0.000582654 -0.000101462 -0.000623006 3.19642e-06 0.000329166 7.54114e-06 -0.000175971 0.000125908 -0.000206733 -2.33857e-05 -0.000215783 6.28023e-05 5.35834e-05 -3.93607e-05 -9.40648e-06 -9.88324e-05 -4.93397e-06 2.13363e-05 -5.70395e-05 -6.81159e-05 2.7548e-05 -4.91844e-05 -9.60151e-05 
1828.75 0 -5.35754e-05 0.000130087 5.89066e-05 2.15834e-05 0.00121084 0.000348132 0.000225331 2.2118e-05 -0.000364846 -0.000601033 -8.13082e-05 -0.000631701 -4.7341e-06 0.000321559 3.6152e-06 -0.000180902 0.000145285 -0.000204348 -2.69357e-05 -0.000202606 7.02561e-05 5.15049e-05 -4.19754e-05 -3.13395e-06 -9.34339e-05 -6.46268e-07 2.07058e-05 -5.48939e-05 -6.88847e-05 3.29587e-05 -4.34865e-05 -9.41829e-05 
1829.1 0 -4.65661e-05 0.000122532 6.07725e-05 1.71881e-05 0.00119679 0.000336928 0.000237153 4.74139e-05 -0.000363257 -0.000617427 -5.76107e-05 -0.000637515 -1.05464e-05 0.000319443 -1.01981e-06 -0.000185945 0.0001616 -0.000198582 -3.60853e-05 -0.000186724 7.63112e-05 4.81936e-05 -4.59992e-05 4.10221e-06 -9.00138e-05 2.21477e-06 1.85644e-05 -5.57252e-05 -6.93822e-05 3.84201e-05 -3.76527e-05 -9.28852e-05 
1829.45 0 -4.13643e-05 0.000113829 6.04464e-05 1.18912e-05 0.00118712 0.000321262 0.000242253 7.29702e-05 -0.000359477 -0.000631954 -3.00991e-05 -0.000641475 -1.41579e-05 0.000321224 -4.7988e-06 -0.000191774 0.000175761 -0.000189974 -4.76247e-05 -0.000169686 8.24858e-05 4.24919e-05 -5.0017e-05 1.26207e-05 -8.85076e-05 4.17214e-06 1.57348e-05 -5.85892e-05 -6.64445e-05 4.34093e-05 -3.07185e-05 -9.13812e-05 
1829.8 0 -3.77272e-05 0.000103948 5.86503e-05 6.06056e-06 0.00118046 0.000301848 0.000241686 9.6312e-05 -0.00035509 -0.000645777 -1.52141e-07 -0.000645648 -1.54472e-05 0.000324068 -8.41514e-06 -0.00019849 0.000188337 -0.00018039 -5.78093e-05 -0.000151547 8.77589e-05 3.53265e-05 -5.3385e-05 2.10196e-05 -8.77627e-05 4.30878e-06 1.28562e-05 -6.19017e-05 -6.02198e-05 4.71363e-05 -2.44288e-05 -8.92289e-05 
1830.15 0 -3.48052e-05 9.31275e-05 5.6804e-05 -1.87314e-07 0.00117271 0.000278568 0.000239747 0.000116747 -0.000352558 -0.000657994 2.75857e-05 -0.000649789 -1.56163e-05 0.000325922 -1.1353e-05 -0.000205522 0.000199954 -0.00017586 -6.77568e-05 -0.000134805 9.27665e-05 2.88349e-05 -5.51702e-05 2.97385e-05 -8.76048e-05 3.32767e-06 9.45478e-06 -6.35663e-05 -5.31651e-05 5.00282e-05 -2.0398e-05 -8.68206e-05 
1830.5 0 -3.13061e-05 8.14588e-05 5.51534e-05 -6.96785e-06 0.00116464 0.000254807 0.000237951 0.000135247 -0.000349132 -0.000669297 4.89906e-05 -0.000652582 -1.74311e-05 0.000326544 -1.38739e-05 -0.000214788 0.000211108 -0.000180138 -7.9535e-05 -0.000122109 9.73337e-05 2.36862e-05 -5.53116e-05 4.00629e-05 -9.08169e-05 2.61472e-06 4.94298e-06 -6.20111e-05 -4.71808e-05 5.35895e-05 -1.85279e-05 -8.46576e-05 
1830.85 0 -2.88694e-05 6.95718e-05 5.33143e-05 -1.40988e-05 0.00115759 0.000235636 0.000237612 0.000152262 -0.000339872 -0.00068189 6.38315e-05 -0.0006559 -2.35174e-05 0.000327165 -2.01011e-05 -0.000227535 0.000219581 -0.000187678 -9.45992e-05 -0.000112476 0.000100102 1.88368e-05 -5.43134e-05 4.99299e-05 -9.85432e-05 1.19722e-06 1.03302e-06 -5.83121e-05 -4.31821e-05 5.7566e-05 -1.81545e-05 -8.17953e-05 
1831.2 0 -2.96236e-05 5.66536e-05 5.11736e-05 -2.07998e-05 0.00115005 0.000221088 0.000238481 0.000167546 -0.000326034 -0.000697003 7.23518e-05 -0.000661773 -3.34285e-05 0.000328238 -3.28665e-05 -0.00024105 0.000224733 -0.000190954 -0.000111474 -0.000104554 0.000100598 1.34539e-05 -5.26141e-05 5.74129e-05 -0.000107516 -1.72674e-06 -1.69068e-06 -5.37853e-05 -4.20493e-05 5.95228e-05 -1.82235e-05 -7.79954e-05 
1831.55 0 -3.09147e-05 4.13603e-05 4.90881e-05 -2.56599e-05 0.00114178 0.000209688 0.000237111 0.000180911 -0.000311707 -0.000714274 7.42926e-05 -0.000672526 -4.36665e-05 0.000328645 -4.86552e-05 -0.000251405 0.000228647 -0.000188995 -0.000125773 -9.76245e-05 9.90136e-05 8.33772e-06 -5.21199e-05 6.34324e-05 -0.000114696 -4.25907e-06 -4.45044e-06 -4.93688e-05 -4.3216e-05 5.86187e-05 -1.86536e-05 -7.43144e-05 
1831.9 0 -3.15885e-05 2.35746e-05 4.67676e-05 -2.81057e-05 0.00113311 0.000201968 0.000231913 0.000192787 -0.000297181 -0.000733861 7.08116e-05 -0.000690834 -5.18387e-05 0.000327257 -6.47861e-05 -0.000259493 0.000231466 -0.000183016 -0.000135711 -9.18545e-05 9.70914e-05 5.05833e-06 -5.40614e-05 6.98415e-05 -0.000119954 -5.11398e-06 -7.3958e-06 -4.54714e-05 -4.39573e-05 5.71957e-05 -1.89143e-05 -7.1546e-05 
1832.25 0 -3.2946e-05 4.04579e-06 4.4039e-05 -3.02646e-05 0.00112152 0.00019659 0.000225719 0.00020471 -0.000281461 -0.000758306 6.59814e-05 -0.000716256 -5.55219e-05 0.000324172 -8.19146e-05 -0.000268311 0.000232067 -0.000172218 -0.000141709 -8.71305e-05 9.56837e-05 4.6544e-06 -5.75356e-05 7.67018e-05 -0.000123766 -5.27928e-06 -9.80875e-06 -4.17471e-05 -4.38619e-05 5.75911e-05 -1.89215e-05 -6.98935e-05 
1832.6 0 -3.52027e-05 -1.66494e-05 4.24114e-05 -3.27634e-05 0.00110309 0.000191763 0.000222583 0.00021849 -0.000267409 -0.000787673 6.18594e-05 -0.000745863 -5.35873e-05 0.000319311 -9.92513e-05 -0.000277231 0.000232064 -0.000158349 -0.000143253 -8.54671e-05 9.45056e-05 6.38414e-06 -6.1339e-05 8.31919e-05 -0.000125668 -5.11849e-06 -1.16752e-05 -3.79238e-05 -4.37021e-05 5.88305e-05 -1.89952e-05 -7.00809e-05 
1832.95 0 -3.76452e-05 -3.74014e-05 4.1753e-05 -3.44506e-05 0.00107685 0.00018632 0.000223478 0.000234539 -0.000257732 -0.0008207 5.84402e-05 -0.000777959 -4.62337e-05 0.000311935 -0.000115482 -0.000284758 0.000234291 -0.000144278 -0.00014205 -8.76426e-05 9.44339e-05 9.8401e-06 -6.40619e-05 8.87151e-05 -0.000125831 -3.43581e-06 -1.48276e-05 -3.41824e-05 -4.22414e-05 6.01863e-05 -1.93164e-05 -7.27369e-05 
1833.3 0 -3.94398e-05 -5.76557e-05 4.08551e-05 -3.53709e-05 0.00104265 0.00017841 0.00022917 0.000251803 -0.000250672 -0.000854984 5.64113e-05 -0.000811521 -3.51362e-05 0.000303446 -0.000130095 -0.000288792 0.000237011 -0.000132281 -0.000140519 -9.13277e-05 9.46468e-05 1.49357e-05 -6.34519e-05 9.24821e-05 -0.00012339 -1.83536e-06 -1.97019e-05 -3.13842e-05 -3.89571e-05 6.33801e-05 -2.1226e-05 -7.65145e-05 
1833.65 0 -4.0026e-05 -7.86278e-05 3.87218e-05 -3.56106e-05 0.00100124 0.000166831 0.000241249 0.000270363 -0.000243467 -0.000886571 5.32064e-05 -0.00084542 -2.41928e-05 0.000295294 -0.000141618 -0.000287352 0.000238091 -0.00012335 -0.000140344 -9.55985e-05 9.43084e-05 2.08451e-05 -5.94392e-05 9.52403e-05 -0.000117352 -2.0371e-06 -2.54981e-05 -3.04157e-05 -3.49462e-05 6.85223e-05 -2.48551e-05 -8.01725e-05 
1834 0 -4.07514e-05 -9.9563e-05 3.44546e-05 -3.58297e-05 0.000956466 0.000153603 0.000258358 0.000289863 -0.000236068 -0.000914431 4.61963e-05 -0.000881766 -1.4395e-05 0.000288112 -0.000148629 -0.000280983 0.000237757 -0.000117523 -0.00014268 -0.000102572 9.37224e-05 2.57888e-05 -5.4659e-05 9.81794e-05 -0.000110242 -3.7414e-06 -3.09009e-05 -3.16004e-05 -3.13779e-05 7.43828e-05 -2.87949e-05 -8.42055e-05 
1834.35 0 -4.4288e-05 -0.000118677 2.92133e-05 -3.69135e-05 0.000912183 0.000142203 0.000275056 0.000308204 -0.000228885 -0.000939115 3.65757e-05 -0.00092281 -5.04583e-06 0.000282469 -0.000149106 -0.000271474 0.000236774 -0.000113841 -0.000146528 -0.000113625 9.33227e-05 2.76995e-05 -5.0305e-05 0.000102382 -0.00010532 -6.40275e-06 -3.56049e-05 -3.31946e-05 -2.79343e-05 8.08698e-05 -3.27424e-05 -8.83988e-05 
1834.7 0 -5.07851e-05 -0.000137068 2.49143e-05 -3.77238e-05 0.000869712 0.000135832 0.000285124 0.000322047 -0.000222879 -0.000959937 2.70819e-05 -0.000967426 2.0935e-06 0.000277796 -0.000143086 -0.000260531 0.000236032 -0.000111079 -0.000149175 -0.000126187 9.21445e-05 2.73045e-05 -4.57496e-05 0.000108795 -0.000102844 -9.64894e-06 -3.95574e-05 -3.33197e-05 -2.46866e-05 8.97164e-05 -3.71587e-05 -9.21877e-05 
1835.05 0 -5.71012e-05 -0.000156037 2.12226e-05 -3.71619e-05 0.000828309 0.000136301 0.000287956 0.000329991 -0.000216824 -0.000973929 1.98299e-05 -0.00101329 6.6313e-06 0.000274364 -0.000133773 -0.00025045 0.00023465 -0.000109557 -0.000149852 -0.000136843 8.90548e-05 2.69367e-05 -4.09738e-05 0.000116669 -0.000101213 -1.41845e-05 -4.24059e-05 -3.3229e-05 -2.31194e-05 0.000100976 -4.31406e-05 -9.47886e-05 
1835.4 0 -6.05468e-05 -0.000174562 1.75639e-05 -3.5346e-05 0.000784429 0.000143239 0.000286884 0.000332872 -0.000206362 -0.00097779 1.59454e-05 -0.00105712 1.0501e-05 0.000274105 -0.000123894 -0.00024286 0.000231018 -0.000109961 -0.000149438 -0.000143828 8.41694e-05 2.61836e-05 -3.53966e-05 0.000123715 -9.92122e-05 -2.10499e-05 -4.41995e-05 -3.53283e-05 -2.3977e-05 0.000112101 -5.10659e-05 -9.64467e-05 
1835.75 0 -6.14957e-05 -0.000192838 1.45177e-05 -3.33846e-05 0.000735613 0.00015278 0.000285938 0.000331601 -0.000189647 -0.000972445 1.54192e-05 -0.00109657 1.27112e-05 0.000277133 -0.000114542 -0.000236279 0.000223045 -0.000112791 -0.000148012 -0.000147555 7.88168e-05 2.40257e-05 -2.8949e-05 0.000128655 -9.57528e-05 -2.84867e-05 -4.53245e-05 -4.01755e-05 -2.62897e-05 0.000121549 -5.92131e-05 -9.81711e-05 
1836.1 0 -5.99779e-05 -0.000212469 1.18626e-05 -3.23589e-05 0.000683611 0.000158114 0.000285948 0.000326713 -0.000169052 -0.000962517 1.57001e-05 -0.00113202 1.20328e-05 0.000282965 -0.000103873 -0.000228337 0.000208949 -0.000116693 -0.000143141 -0.000148307 7.38081e-05 2.0892e-05 -2.16846e-05 0.000132395 -9.15759e-05 -3.39802e-05 -4.62262e-05 -4.66246e-05 -2.93461e-05 0.000129 -6.58817e-05 -9.97203e-05 
1836.45 0 -5.73119e-05 -0.00023293 9.2745e-06 -3.21906e-05 0.000631374 0.000157391 0.00028524 0.000318212 -0.000148442 -0.000951972 1.44493e-05 -0.00116443 9.32877e-06 0.00029134 -8.98025e-05 -0.000217376 0.000188603 -0.00012092 -0.000133639 -0.000147748 6.76747e-05 1.82376e-05 -1.54733e-05 0.000134467 -8.87438e-05 -3.66521e-05 -4.65212e-05 -5.37817e-05 -3.26087e-05 0.000134785 -7.1313e-05 -0.000101257 
1836.8 0 -5.80066e-05 -0.000252393 5.7252e-06 -3.1113e-05 0.000580066 0.00015432 0.000284419 0.000305878 -0.000128326 -0.000941674 1.08784e-05 -0.00119453 5.66051e-06 0.000301927 -7.13712e-05 -0.000202604 0.00016461 -0.000124595 -0.000120655 -0.000148343 5.95897e-05 1.68921e-05 -1.21571e-05 0.000133543 -8.7483e-05 -3.70742e-05 -4.56328e-05 -6.07615e-05 -3.48298e-05 0.00013958 -7.59323e-05 -0.000103458 
1837.15 0 -6.34579e-05 -0.000270564 1.90925e-06 -2.7824e-05 0.000528656 0.00015184 0.000282354 0.000289821 -0.000108217 -0.000931939 4.24167e-06 -0.00122197 3.66527e-06 0.000313614 -4.79011e-05 -0.000184902 0.000143115 -0.000127626 -0.000106013 -0.000151599 5.11467e-05 1.6636e-05 -9.3286e-06 0.00012952 -8.64894e-05 -3.67066e-05 -4.18878e-05 -6.79348e-05 -3.6086e-05 0.00014441 -7.88017e-05 -0.000104762 
1837.5 0 -7.03179e-05 -0.000288228 -1.22668e-07 -2.40278e-05 0.000476709 0.000152187 0.000276441 0.000269885 -8.76296e-05 -0.000922752 -7.24503e-06 -0.00124388 2.874e-06 0.000325891 -1.97339e-05 -0.000164761 0.000127902 -0.000132912 -9.21063e-05 -0.000157842 4.24099e-05 1.60959e-05 -4.76703e-06 0.000122849 -8.46996e-05 -3.68447e-05 -3.5939e-05 -7.61867e-05 -3.70698e-05 0.00014936 -7.90683e-05 -0.000103243 
1837.85 0 -7.53808e-05 -0.000305613 -1.21024e-07 -2.21315e-05 0.000425447 0.000157057 0.000267179 0.000248102 -6.41884e-05 -0.000914542 -2.41631e-05 -0.0012602 1.2297e-06 0.000337493 9.58307e-06 -0.000141023 0.000118284 -0.000141111 -7.77923e-05 -0.000163538 3.37784e-05 1.43175e-05 1.11749e-06 0.000114204 -8.16818e-05 -3.72205e-05 -3.10738e-05 -8.50036e-05 -3.8347e-05 0.000151543 -7.82306e-05 -9.88659e-05 
1838.2 0 -7.68181e-05 -0.00032298 1.85535e-06 -2.28667e-05 0.000372829 0.000165887 0.00025487 0.000227586 -3.70785e-05 -0.000907006 -4.47305e-05 -0.00127342 -2.05952e-06 0.000346981 3.55291e-05 -0.000115039 0.000113199 -0.000150703 -6.12936e-05 -0.000167453 2.69256e-05 1.17983e-05 7.19091e-06 0.00010375 -7.74438e-05 -3.82876e-05 -2.82337e-05 -9.3226e-05 -4.13086e-05 0.000149622 -7.79446e-05 -9.20864e-05 
1838.55 0 -7.59271e-05 -0.000339245 4.89149e-06 -2.47875e-05 0.000317076 0.000177872 0.000239389 0.00021002 -9.00581e-06 -0.000899369 -6.58812e-05 -0.00128245 -6.40171e-06 0.000352203 5.73686e-05 -9.00774e-05 0.000111125 -0.000159048 -4.31363e-05 -0.000173014 2.15366e-05 9.65163e-06 1.16263e-05 9.20481e-05 -7.41611e-05 -3.77429e-05 -2.72017e-05 -9.82168e-05 -4.53957e-05 0.000146123 -7.80019e-05 -8.39509e-05 
1838.9 0 -7.48326e-05 -0.000353055 7.70748e-06 -2.67571e-05 0.000259708 0.000191269 0.000222271 0.000193897 1.65037e-05 -0.000891727 -8.48558e-05 -0.00128571 -8.28103e-06 0.000350849 7.81356e-05 -6.88576e-05 0.000108782 -0.000163451 -2.49609e-05 -0.000181586 1.61427e-05 7.71676e-06 1.22261e-05 7.95004e-05 -7.28716e-05 -3.50334e-05 -2.85814e-05 -9.88071e-05 -4.95401e-05 0.000143185 -7.70282e-05 -7.52174e-05 
1839.25 0 -7.37192e-05 -0.000366434 9.0793e-06 -2.8844e-05 0.000202856 0.000203778 0.000204004 0.000177718 3.99558e-05 -0.000886335 -0.00010134 -0.00128354 -6.08698e-06 0.000345338 9.85365e-05 -5.26896e-05 0.000104358 -0.000165925 -1.07626e-05 -0.000191787 1.10543e-05 4.92623e-06 1.04153e-05 6.78997e-05 -7.127e-05 -3.43566e-05 -3.20446e-05 -9.64962e-05 -5.24477e-05 0.000141079 -7.52707e-05 -6.59985e-05 
1839.6 0 -7.11949e-05 -0.000381131 8.16117e-06 -3.12548e-05 0.000145684 0.000215549 0.000183586 0.000162665 6.14577e-05 -0.000886463 -0.000116739 -0.00127723 -3.43502e-07 0.000340176 0.000116667 -3.91697e-05 0.000101298 -0.000167693 -9.46292e-07 -0.000202491 7.40702e-06 8.78332e-07 8.62514e-06 5.88818e-05 -6.86873e-05 -3.62167e-05 -3.59742e-05 -9.23735e-05 -5.19799e-05 0.00014076 -7.20312e-05 -5.70881e-05 
1839.95 0 -6.76709e-05 -0.000396928 6.62265e-06 -3.3194e-05 8.46197e-05 0.000228863 0.000161931 0.000150753 8.04685e-05 -0.000891441 -0.000129082 -0.00126877 7.17429e-06 0.000334189 0.000131477 -2.63313e-05 0.000103969 -0.000167603 8.20892e-06 -0.000212725 6.45769e-06 -3.87804e-06 6.16038e-06 5.05187e-05 -6.64798e-05 -3.74015e-05 -3.83596e-05 -8.87403e-05 -4.80358e-05 0.000142839 -6.72093e-05 -4.9711e-05 
1840.3 0 -6.47168e-05 -0.000412247 5.104e-06 -3.42383e-05 1.78208e-05 0.000244182 0.000142801 0.000141057 9.64778e-05 -0.000898194 -0.000134606 -0.00125882 1.43723e-05 0.000325886 0.000143385 -1.34001e-05 0.000111581 -0.00016657 1.63413e-05 -0.000221247 8.57827e-06 -8.58621e-06 3.08195e-06 4.09206e-05 -6.45806e-05 -3.61943e-05 -3.90921e-05 -8.6847e-05 -4.17855e-05 0.000144818 -6.12919e-05 -4.33742e-05 
1840.65 0 -6.1817e-05 -0.000424847 3.54955e-06 -3.40895e-05 -5.27202e-05 0.000259749 0.000130066 0.000131219 0.000109056 -0.000906341 -0.000131527 -0.00124696 1.98201e-05 0.00031762 0.000153785 -6.59314e-07 0.000120711 -0.0001648 2.40977e-05 -0.000226618 1.2717e-05 -1.3297e-05 -9.08744e-07 3.12535e-05 -6.32495e-05 -3.27234e-05 -3.89828e-05 -8.5364e-05 -3.45584e-05 0.00014396 -5.44122e-05 -3.77821e-05 
1841 0 -5.57948e-05 -0.000434135 2.97117e-06 -3.33329e-05 -0.000122882 0.000273395 0.000123752 0.000118202 0.000120313 -0.000914109 -0.000119859 -0.00123398 2.17106e-05 0.00031066 0.00016201 1.13814e-05 0.000128924 -0.000161148 3.46078e-05 -0.000229455 1.68376e-05 -1.80977e-05 -5.79398e-06 2.27681e-05 -6.12242e-05 -2.87568e-05 -3.83055e-05 -8.31907e-05 -2.8343e-05 0.000140289 -4.856e-05 -3.53444e-05 
1841.35 0 -4.63224e-05 -0.000441355 3.23584e-06 -3.31617e-05 -0.000187706 0.000285073 0.000121525 9.89393e-05 0.000130852 -0.00091651 -0.000101732 -0.00122057 2.00446e-05 0.000303372 0.000165737 2.239e-05 0.00013421 -0.000155137 4.95918e-05 -0.000231807 1.99436e-05 -2.38227e-05 -9.84741e-06 1.64109e-05 -5.72112e-05 -2.60766e-05 -3.66288e-05 -8.05709e-05 -2.32571e-05 0.00013487 -4.45687e-05 -3.73994e-05 
1841.7 0 -3.63418e-05 -0.000447482 3.54378e-06 -3.36661e-05 -0.000245505 0.000294138 0.000122339 7.21156e-05 0.000138921 -0.000914112 -7.89919e-05 -0.00120735 1.75934e-05 0.000293636 0.000165679 3.22204e-05 0.000135592 -0.000145408 6.70844e-05 -0.000235088 2.30586e-05 -2.98421e-05 -1.24351e-05 1.24932e-05 -5.28162e-05 -2.4264e-05 -3.25166e-05 -7.86355e-05 -1.73241e-05 0.000127475 -4.20991e-05 -4.22858e-05 
1842.05 0 -2.71075e-05 -0.000454212 3.82426e-06 -3.4145e-05 -0.00030094 0.00030024 0.000126115 4.01195e-05 0.000144703 -0.000909565 -5.45748e-05 -0.0011947 1.74631e-05 0.000281763 0.0001649 4.16874e-05 0.00013565 -0.000132319 8.27856e-05 -0.000238088 2.77468e-05 -3.50268e-05 -1.64945e-05 1.05601e-05 -4.99865e-05 -2.25395e-05 -2.69696e-05 -7.68475e-05 -1.03951e-05 0.000119252 -4.13119e-05 -4.68822e-05 
1842.4 0 -1.75861e-05 -0.000463049 3.55441e-06 -3.33044e-05 -0.000357772 0.000306052 0.000132432 8.1473e-06 0.000149117 -0.000902235 -3.1154e-05 -0.00118222 1.99427e-05 0.000269726 0.000164605 5.12943e-05 0.00013391 -0.000120004 9.58571e-05 -0.000238469 3.36025e-05 -3.90669e-05 -2.47828e-05 1.01982e-05 -4.89744e-05 -1.96122e-05 -2.14878e-05 -7.32308e-05 -3.3134e-06 0.000113557 -4.09852e-05 -4.97463e-05 
1842.75 0 -6.94906e-06 -0.000472279 1.26483e-06 -3.08696e-05 -0.000415551 0.000315054 0.000140955 -2.10673e-05 0.000151018 -0.000890062 -8.92792e-06 -0.00116816 2.26811e-05 0.000259639 0.000164313 5.91345e-05 0.000128654 -0.00011024 0.000107615 -0.000234548 3.96232e-05 -4.08176e-05 -3.45657e-05 1.04396e-05 -4.93177e-05 -1.65312e-05 -1.76406e-05 -6.74393e-05 2.72134e-06 0.000110922 -3.91521e-05 -5.18873e-05 
1843.1 0 5.36053e-06 -0.000478786 -3.49191e-06 -2.71001e-05 -0.000472737 0.000325039 0.000149578 -4.54339e-05 0.000150786 -0.000870891 1.37354e-05 -0.00114787 2.52921e-05 0.000251247 0.000161592 6.34833e-05 0.000122903 -9.98535e-05 0.00011871 -0.000222876 4.53861e-05 -3.88546e-05 -4.12517e-05 1.09438e-05 -4.93195e-05 -1.33089e-05 -1.73468e-05 -6.16961e-05 6.03148e-06 0.000109406 -3.58153e-05 -5.50955e-05 
1843.45 0 2.11309e-05 -0.000483138 -9.81896e-06 -2.28627e-05 -0.000527489 0.000328348 0.000155625 -6.24416e-05 0.000152649 -0.000843891 3.69542e-05 -0.00112154 2.9738e-05 0.000241514 0.000154328 6.4907e-05 0.000119187 -8.52557e-05 0.000128568 -0.000201715 5.0604e-05 -3.40139e-05 -4.35312e-05 1.23565e-05 -4.64989e-05 -8.84971e-06 -2.10582e-05 -5.72687e-05 6.34249e-06 0.000108335 -3.23742e-05 -5.89441e-05 
1843.8 0 4.02623e-05 -0.000487904 -1.67782e-05 -1.91451e-05 -0.000577243 0.000321382 0.000160974 -7.28888e-05 0.00015974 -0.000811373 5.91358e-05 -0.00109228 3.54654e-05 0.000231866 0.000144656 6.59844e-05 0.000116542 -6.6455e-05 0.000136727 -0.00017425 5.37703e-05 -2.89588e-05 -4.29456e-05 1.50991e-05 -4.1643e-05 -4.27358e-06 -2.71441e-05 -5.3044e-05 5.37601e-06 0.000108586 -2.94629e-05 -6.27307e-05 
1844.15 0 5.80801e-05 -0.000492564 -2.40426e-05 -1.51829e-05 -0.000620689 0.000306252 0.000168176 -8.05934e-05 0.000170329 -0.000776988 7.94033e-05 -0.00106182 4.10075e-05 0.000225427 0.00013437 6.74205e-05 0.000114148 -4.63291e-05 0.00014313 -0.00014516 5.38955e-05 -2.54535e-05 -4.11542e-05 1.78424e-05 -3.82225e-05 1.34274e-07 -3.40794e-05 -4.95243e-05 4.7761e-06 0.000109708 -2.59954e-05 -6.69416e-05 
1844.5 0 7.05021e-05 -0.000496177 -3.04657e-05 -1.17433e-05 -0.000658859 0.000286953 0.000174564 -8.61075e-05 0.000182407 -0.000741329 9.72993e-05 -0.00102903 4.72041e-05 0.000223126 0.000122245 6.84466e-05 0.000110742 -2.95322e-05 0.000146824 -0.000117707 5.28148e-05 -2.40514e-05 -3.9023e-05 1.83958e-05 -3.67691e-05 4.65131e-06 -4.10823e-05 -4.7775e-05 4.0142e-06 0.00011183 -2.27541e-05 -6.96843e-05 
1844.85 0 7.76298e-05 -0.000499969 -3.53275e-05 -9.48855e-06 -0.000690917 0.00026526 0.000179513 -8.71199e-05 0.000195577 -0.000704924 0.000110461 -0.000991821 5.31662e-05 0.000226365 0.000108939 7.01032e-05 0.000104646 -1.94274e-05 0.000147787 -9.23769e-05 5.24857e-05 -2.54659e-05 -3.63394e-05 1.55665e-05 -3.4162e-05 8.7319e-06 -4.67995e-05 -4.66832e-05 3.11428e-06 0.000116262 -2.06985e-05 -6.95093e-05 
1845.2 0 8.32051e-05 -0.000504921 -3.82641e-05 -8.165e-06 -0.000716155 0.000243111 0.000187389 -8.33898e-05 0.000209186 -0.000672706 0.000119127 -0.00095015 5.65691e-05 0.000234256 9.40641e-05 7.48968e-05 9.73605e-05 -1.2988e-05 0.000148146 -6.72776e-05 5.26621e-05 -2.97136e-05 -3.29026e-05 1.00444e-05 -2.9384e-05 1.25947e-05 -4.93742e-05 -4.54538e-05 3.27484e-06 0.000122649 -1.83204e-05 -6.85877e-05 
1845.55 0 8.88975e-05 -0.000509929 -3.95179e-05 -7.86857e-06 -0.000737499 0.000222738 0.000199386 -7.88195e-05 0.000223175 -0.00064702 0.000128238 -0.000906522 5.75195e-05 0.000241554 7.68984e-05 8.35128e-05 9.21889e-05 -8.31538e-06 0.000148836 -4.23395e-05 5.25762e-05 -3.69086e-05 -2.86413e-05 5.26539e-06 -2.30844e-05 1.67834e-05 -4.88724e-05 -4.37995e-05 3.64596e-06 0.000129645 -1.51226e-05 -6.90411e-05 
1845.9 0 9.36355e-05 -0.000512843 -3.92441e-05 -8.0999e-06 -0.000758789 0.000203175 0.000212533 -7.83697e-05 0.000238179 -0.000623745 0.000138649 -0.000863297 5.78427e-05 0.000243926 6.11791e-05 9.42145e-05 9.08304e-05 -7.21092e-06 0.000148879 -1.77609e-05 5.16919e-05 -4.72769e-05 -2.34621e-05 4.37187e-06 -1.59438e-05 2.00727e-05 -4.60723e-05 -4.1932e-05 3.22017e-06 0.000135679 -1.34947e-05 -7.12991e-05 
1846.25 0 9.61302e-05 -0.000513866 -3.77869e-05 -8.31942e-06 -0.000779332 0.000182659 0.000223229 -8.26632e-05 0.000254561 -0.000600268 0.000147644 -0.000822202 5.6642e-05 0.00024239 5.09055e-05 0.000103012 9.53362e-05 -9.80679e-06 0.000148796 6.30522e-06 4.92898e-05 -5.84167e-05 -1.73479e-05 7.62431e-06 -1.0324e-05 2.16835e-05 -4.15486e-05 -4.07167e-05 1.53806e-06 0.000139044 -1.50311e-05 -7.46402e-05 
1846.6 0 9.56783e-05 -0.000513711 -3.64019e-05 -7.88269e-06 -0.000797754 0.000161522 0.000229936 -8.80507e-05 0.000271316 -0.000575431 0.000153731 -0.000786061 5.09955e-05 0.000237917 4.54738e-05 0.000104324 0.000106093 -1.48148e-05 0.000149474 2.86701e-05 4.40136e-05 -6.69709e-05 -1.07201e-05 1.33769e-05 -8.75066e-06 2.21813e-05 -3.68969e-05 -4.05397e-05 -1.01486e-06 0.00013936 -1.92862e-05 -7.90134e-05 
1846.95 0 9.14998e-05 -0.00051283 -3.58478e-05 -5.00735e-06 -0.000814839 0.000143074 0.000232803 -9.10511e-05 0.00028695 -0.000546774 0.000155574 -0.000755578 4.09372e-05 0.000230621 4.47871e-05 9.67532e-05 0.000118574 -2.01746e-05 0.000151098 4.81738e-05 3.50989e-05 -7.26284e-05 -5.87582e-06 2.19168e-05 -1.13376e-05 2.2014e-05 -3.40589e-05 -4.1721e-05 -3.83377e-06 0.0001375 -2.50678e-05 -8.38586e-05 
1847.3 0 8.42731e-05 -0.000511314 -3.50877e-05 1.16183e-06 -0.000830164 0.000129136 0.000232156 -8.92643e-05 0.000301089 -0.000513973 0.000150578 -0.000728671 2.82044e-05 0.000221176 5.28513e-05 8.25851e-05 0.000127443 -2.41509e-05 0.000153898 6.49434e-05 2.50414e-05 -7.59944e-05 -3.71109e-06 3.38142e-05 -1.60331e-05 2.13622e-05 -3.29584e-05 -4.48005e-05 -7.32465e-06 0.000133427 -3.21918e-05 -8.69081e-05 
1847.65 0 7.69353e-05 -0.00050813 -3.33044e-05 8.92267e-06 -0.000843055 0.000120472 0.000225814 -8.2309e-05 0.000313145 -0.000479151 0.000139104 -0.000700914 1.52803e-05 0.000210615 7.0287e-05 6.31209e-05 0.000131993 -2.60653e-05 0.000157403 7.96551e-05 1.66376e-05 -7.77783e-05 -3.22536e-06 4.6927e-05 -2.16878e-05 2.04352e-05 -3.106e-05 -4.85704e-05 -1.17098e-05 0.000127464 -3.97882e-05 -8.57851e-05 
1848 0 7.11196e-05 -0.000501655 -3.07573e-05 1.62949e-05 -0.00085284 0.000119019 0.00021366 -7.02261e-05 0.000323043 -0.000445539 0.00012533 -0.00066942 6.06796e-06 0.000199693 9.19161e-05 4.05462e-05 0.000133996 -2.60617e-05 0.000160857 9.17818e-05 9.37012e-06 -8.00416e-05 -4.07082e-06 5.73596e-05 -2.73558e-05 1.88235e-05 -2.64894e-05 -5.18879e-05 -1.63549e-05 0.00012145 -4.61409e-05 -8.03551e-05 
1848.35 0 6.81569e-05 -0.000491878 -2.75009e-05 2.17538e-05 -0.000861141 0.000122198 0.000201289 -5.37176e-05 0.000330926 -0.000413882 0.00011193 -0.000636388 -3.35038e-07 0.000189268 0.000112572 1.79935e-05 0.000135085 -2.31763e-05 0.000162835 9.92121e-05 3.94324e-06 -8.43569e-05 -6.04529e-06 6.25115e-05 -3.22361e-05 1.40919e-05 -2.00076e-05 -5.60917e-05 -2.06062e-05 0.00011553 -5.06365e-05 -7.28848e-05 
1848.7 0 6.94906e-05 -0.000481288 -2.37736e-05 2.48966e-05 -0.000870593 0.000124938 0.000190467 -3.55671e-05 0.000337347 -0.000383057 9.97188e-05 -0.000603656 -8.17304e-06 0.00017814 0.000132002 -5.16782e-06 0.000137877 -1.74529e-05 0.00016191 0.000102502 1.26196e-06 -9.02744e-05 -9.01859e-06 6.37505e-05 -3.63843e-05 5.38667e-06 -1.43714e-05 -6.09538e-05 -2.33034e-05 0.000107903 -5.41274e-05 -6.53542e-05 
1849.05 0 7.32419e-05 -0.000472201 -2.08864e-05 2.6219e-05 -0.000879968 0.000124676 0.000175557 -1.94025e-05 0.000342755 -0.000355436 8.83243e-05 -0.000572305 -2.11957e-05 0.000164215 0.000151546 -3.07348e-05 0.000141997 -1.18406e-05 0.000158096 0.000103432 -1.28376e-07 -9.60957e-05 -1.18038e-05 6.35056e-05 -3.92148e-05 -4.75784e-06 -1.1554e-05 -6.47418e-05 -2.32735e-05 9.87657e-05 -5.69874e-05 -5.74824e-05 
1849.4 0 7.62258e-05 -0.000463907 -1.94156e-05 2.60249e-05 -0.000887429 0.000120055 0.000152649 -6.8275e-06 0.000344996 -0.000335044 7.64815e-05 -0.000543804 -4.19318e-05 0.00014876 0.000168889 -5.75909e-05 0.000143463 -8.27754e-06 0.00015176 0.000102634 -5.44337e-07 -0.000101128 -1.44545e-05 6.07708e-05 -4.03496e-05 -1.37597e-05 -1.00926e-05 -6.73047e-05 -2.03549e-05 8.96217e-05 -5.83005e-05 -4.96359e-05 
1849.75 0 7.74349e-05 -0.000455163 -1.70108e-05 2.49077e-05 -0.000895775 0.00011275 0.00012393 4.75335e-06 0.000340601 -0.000321315 6.61486e-05 -0.000519072 -6.77758e-05 0.000134455 0.000180663 -8.13739e-05 0.000142817 -6.24608e-06 0.000145325 9.99662e-05 1.50202e-06 -0.000103623 -1.70452e-05 5.4401e-05 -4.03546e-05 -2.10449e-05 -7.06741e-06 -6.78745e-05 -1.52082e-05 8.15793e-05 -5.79827e-05 -4.31941e-05 
1850.1 0 7.66552e-05 -0.000448052 -1.07665e-05 2.27607e-05 -0.000906948 0.000104746 9.53192e-05 1.73645e-05 0.000328373 -0.000311908 6.05134e-05 -0.000497216 -9.35907e-05 0.000121 0.000188121 -9.95359e-05 0.000142692 -3.78118e-06 0.000141708 9.51931e-05 5.19794e-06 -0.000102511 -1.87435e-05 4.60536e-05 -3.86384e-05 -2.79498e-05 -1.88984e-06 -6.63549e-05 -8.82741e-06 7.49422e-05 -5.64803e-05 -3.76152e-05 
1850.45 0 7.47121e-05 -0.000443924 -1.8244e-06 1.89082e-05 -0.000919243 9.42325e-05 7.13819e-05 2.92759e-05 0.000308815 -0.000305347 5.89206e-05 -0.000476969 -0.000116749 0.000107539 0.000194065 -0.000113706 0.000143369 2.38067e-06 0.000140873 8.96076e-05 8.25534e-06 -9.85659e-05 -1.91434e-05 3.68574e-05 -3.49991e-05 -3.51692e-05 2.98395e-06 -6.44563e-05 -2.37633e-06 6.89656e-05 -5.44492e-05 -3.24488e-05 
1850.8 0 7.24948e-05 -0.000440709 6.59996e-06 1.41194e-05 -0.000931933 8.08522e-05 5.30338e-05 3.86402e-05 0.000281909 -0.000299502 5.93417e-05 -0.000458422 -0.000134594 9.39427e-05 0.000197963 -0.000125994 0.00014347 1.3538e-05 0.000139803 8.59359e-05 1.08213e-05 -9.22499e-05 -1.86996e-05 2.77121e-05 -3.16121e-05 -4.20007e-05 5.40576e-06 -6.27066e-05 3.76993e-06 6.27021e-05 -5.1898e-05 -2.74642e-05 
1851.15 0 6.94075e-05 -0.000437398 1.27025e-05 1.00313e-05 -0.000943482 6.67088e-05 3.83008e-05 4.78229e-05 0.000249242 -0.000293963 6.09346e-05 -0.000442366 -0.000146107 8.0849e-05 0.000198038 -0.000137121 0.000143565 2.78132e-05 0.000136377 8.35057e-05 1.45032e-05 -8.32832e-05 -1.88288e-05 1.93374e-05 -3.00275e-05 -4.74955e-05 6.62612e-06 -5.95395e-05 1.00656e-05 5.47454e-05 -4.84724e-05 -2.13339e-05 
1851.5 0 6.56813e-05 -0.000433784 1.67427e-05 7.22581e-06 -0.000951753 5.32644e-05 2.53278e-05 6.08207e-05 0.000214682 -0.000291588 6.16878e-05 -0.000426664 -0.000154368 6.95739e-05 0.000195622 -0.000146179 0.000145688 4.3402e-05 0.000132042 7.95149e-05 1.87495e-05 -7.15791e-05 -1.90735e-05 1.06494e-05 -2.86398e-05 -5.07855e-05 6.90421e-06 -5.47331e-05 1.55699e-05 4.57037e-05 -4.3212e-05 -1.4588e-05 
1851.85 0 6.18317e-05 -0.000429319 1.98957e-05 4.76767e-06 -0.000956921 4.06251e-05 1.42785e-05 7.87635e-05 0.000180946 -0.0002924 5.89124e-05 -0.00040785 -0.00016122 6.07688e-05 0.000193774 -0.00015051 0.000149897 5.95531e-05 0.000128115 7.30232e-05 2.218e-05 -5.87839e-05 -1.74388e-05 1.08772e-06 -2.65336e-05 -5.14849e-05 5.531e-06 -4.914e-05 1.94811e-05 3.8173e-05 -3.59523e-05 -8.52186e-06 
1852.2 0 5.81711e-05 -0.000424904 2.25421e-05 1.78216e-06 -0.000959788 2.98859e-05 3.54172e-06 9.80149e-05 0.000149058 -0.000293926 5.16308e-05 -0.000385732 -0.000167655 5.31576e-05 0.000194396 -0.000148841 0.000153377 7.78406e-05 0.000124026 6.53713e-05 2.40679e-05 -4.71402e-05 -1.32341e-05 -7.37151e-06 -2.47887e-05 -5.09107e-05 4.10491e-06 -4.45046e-05 2.33017e-05 3.25091e-05 -2.76064e-05 -2.42825e-06 
1852.55 0 5.41213e-05 -0.000421931 2.42569e-05 -2.01245e-06 -0.000962807 2.38637e-05 -9.83317e-06 0.000112977 0.000121765 -0.000295646 3.83325e-05 -0.00036221 -0.000173987 4.37528e-05 0.000194937 -0.000141819 0.000153487 0.000101596 0.000117415 5.94084e-05 2.46918e-05 -3.77417e-05 -6.78114e-06 -1.37133e-05 -2.38991e-05 -4.98835e-05 4.00788e-06 -4.22776e-05 2.7657e-05 2.75477e-05 -1.89632e-05 5.05365e-06 
1852.9 0 4.79443e-05 -0.000420333 2.59362e-05 -7.47166e-06 -0.000969481 2.24846e-05 -2.54738e-05 0.000122041 0.000101781 -0.000295732 1.91551e-05 -0.000338772 -0.000178822 3.19101e-05 0.000190688 -0.000131409 0.00015011 0.000128931 0.00010863 5.48139e-05 2.39913e-05 -2.94364e-05 -1.58396e-07 -1.80791e-05 -2.31454e-05 -4.72181e-05 4.5057e-06 -4.12858e-05 3.14962e-05 2.3332e-05 -9.72268e-06 1.44708e-05 
1853.25 0 4.05144e-05 -0.000419605 2.834e-05 -1.30571e-05 -0.000979997 2.31996e-05 -3.97619e-05 0.000129114 8.80543e-05 -0.000290537 -3.57059e-06 -0.000315726 -0.000181575 1.99873e-05 0.000180096 -0.000120699 0.000147241 0.000156576 9.96124e-05 4.92142e-05 2.34179e-05 -2.05398e-05 5.0563e-06 -2.00221e-05 -1.99533e-05 -4.2776e-05 5.27428e-06 -4.02747e-05 3.42053e-05 1.95614e-05 -5.88457e-07 2.36454e-05 
1853.6 0 3.44416e-05 -0.000418821 3.06939e-05 -1.64043e-05 -0.000990112 2.51299e-05 -5.18062e-05 0.000137834 7.68235e-05 -0.000278468 -2.70584e-05 -0.000292904 -0.000183716 9.46503e-06 0.00016429 -0.000110189 0.000148705 0.000183675 8.99473e-05 4.27098e-05 2.56374e-05 -1.1222e-05 9.43791e-06 -2.04043e-05 -1.40949e-05 -3.71068e-05 6.86605e-06 -3.88987e-05 3.53182e-05 1.56796e-05 7.03293e-06 2.98569e-05 
1853.95 0 3.08403e-05 -0.000416287 3.15789e-05 -1.7268e-05 -0.000995632 2.91108e-05 -6.18501e-05 0.000146282 6.68912e-05 -0.000261738 -4.6265e-05 -0.000270091 -0.000185312 1.33168e-06 0.000144556 -9.89229e-05 0.000153531 0.000210247 7.89295e-05 3.73566e-05 2.93915e-05 -2.96138e-06 1.21668e-05 -1.9152e-05 -7.71234e-06 -3.06536e-05 8.97716e-06 -3.75519e-05 3.48852e-05 1.14004e-05 1.36528e-05 3.19881e-05 
1854.3 0 2.8596e-05 -0.000411185 3.10618e-05 -1.65763e-05 -0.000995119 3.3795e-05 -6.77092e-05 0.000148469 5.88014e-05 -0.000242942 -5.85417e-05 -0.000247234 -0.000183744 -2.2102e-06 0.000122907 -8.78824e-05 0.000159504 0.000237222 6.74768e-05 3.37033e-05 3.22276e-05 3.14076e-06 1.26222e-05 -1.58119e-05 -1.46847e-06 -2.3017e-05 1.10999e-05 -3.54994e-05 3.44865e-05 8.12458e-06 2.02636e-05 3.03413e-05 
1854.65 0 2.72566e-05 -0.000403811 2.93612e-05 -1.5964e-05 -0.000989412 3.4736e-05 -6.76793e-05 0.000140636 5.30377e-05 -0.000223416 -6.62216e-05 -0.00022436 -0.000178787 -8.41175e-07 0.000105065 -7.58862e-05 0.000166185 0.000264925 5.75857e-05 3.10721e-05 3.59141e-05 9.00486e-06 1.19287e-05 -1.11851e-05 4.35819e-06 -1.45446e-05 1.35921e-05 -3.27296e-05 3.51737e-05 7.52675e-06 2.71048e-05 2.63519e-05 
1855 0 2.64639e-05 -0.000395407 2.52042e-05 -1.59788e-05 -0.000980157 3.08597e-05 -6.30663e-05 0.00012338 5.0491e-05 -0.000204083 -7.3177e-05 -0.000201853 -0.000174122 2.86479e-06 9.45858e-05 -5.99088e-05 0.000173037 0.000291606 4.95641e-05 3.11365e-05 4.12138e-05 1.75709e-05 1.1587e-05 -6.16943e-06 8.92254e-06 -6.82513e-06 1.53744e-05 -3.00109e-05 3.57991e-05 9.45088e-06 3.39822e-05 2.12329e-05 
1855.35 0 2.51947e-05 -0.000387648 1.84936e-05 -1.50328e-05 -0.000969817 2.51132e-05 -5.36375e-05 0.000103644 5.15562e-05 -0.000184309 -8.16486e-05 -0.000181479 -0.000170384 6.3955e-06 8.78084e-05 -3.94349e-05 0.00018054 0.000316685 4.48854e-05 3.69076e-05 4.57665e-05 2.89059e-05 1.3307e-05 -1.01741e-06 1.11811e-05 9.78063e-07 1.58397e-05 -2.64589e-05 3.57193e-05 1.30754e-05 3.84171e-05 1.59491e-05 
1855.7 0 2.42417e-05 -0.000381271 1.19169e-05 -1.32499e-05 -0.000961042 2.06319e-05 -3.91549e-05 8.98588e-05 5.46272e-05 -0.000163372 -9.13129e-05 -0.000163446 -0.000163087 8.64833e-06 7.9496e-05 -1.66082e-05 0.000189913 0.000338996 4.38023e-05 4.55433e-05 4.81266e-05 4.12816e-05 1.80123e-05 2.99825e-06 1.08533e-05 1.10226e-05 1.49837e-05 -2.22358e-05 3.58488e-05 1.7227e-05 4.01258e-05 1.10755e-05 
1856.05 0 2.51343e-05 -0.000376913 7.47089e-06 -1.24072e-05 -0.000954942 1.92561e-05 -2.35155e-05 8.2842e-05 5.69883e-05 -0.000144635 -9.9875e-05 -0.000145624 -0.000150742 9.14075e-06 6.86268e-05 6.44859e-06 0.000200873 0.000356293 4.14786e-05 5.24032e-05 4.72104e-05 5.15139e-05 2.5152e-05 4.71728e-06 8.88623e-06 2.24562e-05 1.20464e-05 -1.74104e-05 3.6349e-05 1.93882e-05 4.06117e-05 7.52749e-06 
1856.4 0 2.82001e-05 -0.000374321 5.00864e-06 -1.27738e-05 -0.000952077 2.08542e-05 -1.19889e-05 7.58682e-05 5.7565e-05 -0.00013096 -0.000104951 -0.000127278 -0.000136172 6.74447e-06 5.82575e-05 3.00725e-05 0.000210364 0.000368591 3.45142e-05 5.51111e-05 4.3407e-05 5.75549e-05 3.44e-05 4.00087e-06 7.93062e-06 3.13733e-05 7.34836e-06 -1.11549e-05 3.58732e-05 1.83824e-05 4.06559e-05 6.48652e-06 
1856.75 0 3.28265e-05 -0.000372402 2.90247e-06 -1.39394e-05 -0.000953578 2.57846e-05 -5.74946e-06 6.42858e-05 5.72496e-05 -0.000120744 -0.000106793 -0.000109904 -0.000122271 2.60129e-08 4.90504e-05 5.30861e-05 0.000214508 0.000378533 2.43494e-05 5.35349e-05 3.84367e-05 6.11037e-05 4.48432e-05 2.45516e-06 9.4806e-06 3.55188e-05 1.21332e-06 -4.6467e-06 3.50177e-05 1.52526e-05 3.916e-05 7.20415e-06 
1857.1 0 3.94513e-05 -0.000370325 -2.69063e-07 -1.55781e-05 -0.000960091 3.65354e-05 -2.7793e-06 4.99042e-05 5.71632e-05 -0.000112599 -0.000103015 -9.65526e-05 -0.000110596 -1.00973e-05 3.82366e-05 7.25737e-05 0.000212986 0.000390422 1.48443e-05 5.03384e-05 3.24228e-05 6.49669e-05 5.37702e-05 -6.5981e-08 1.17893e-05 3.59748e-05 -4.83248e-06 7.88396e-07 3.45233e-05 1.14872e-05 3.55942e-05 8.39789e-06 
1857.45 0 4.83847e-05 -0.000368842 -4.40035e-06 -1.70585e-05 -0.000969753 5.2142e-05 -1.59931e-06 3.48167e-05 5.66653e-05 -0.000107034 -8.99774e-05 -8.93441e-05 -0.000103032 -2.14882e-05 2.47169e-05 8.47021e-05 0.000209057 0.000402191 8.76457e-06 4.85443e-05 2.45492e-05 6.97274e-05 6.02677e-05 -3.59697e-06 1.38356e-05 3.44366e-05 -7.71233e-06 5.0662e-06 3.3075e-05 7.23426e-06 3.18194e-05 8.92457e-06 
1857.8 0 5.88648e-05 -0.000366997 -9.26357e-06 -1.84539e-05 -0.000978238 6.63208e-05 -1.48671e-06 2.09235e-05 5.4567e-05 -0.000105419 -7.05623e-05 -8.58937e-05 -9.9211e-05 -3.47225e-05 7.70296e-06 8.83832e-05 0.000205069 0.000409222 4.55914e-06 5.12594e-05 1.54412e-05 7.48944e-05 6.55014e-05 -5.64074e-06 1.5489e-05 3.1539e-05 -7.38893e-06 8.73185e-06 3.15551e-05 1.88617e-06 3.02033e-05 7.42599e-06 
1858.15 0 7.02928e-05 -0.000361922 -1.50782e-05 -1.94891e-05 -0.000985214 7.46652e-05 -2.96279e-06 1.09804e-05 4.93129e-05 -0.000106516 -5.00339e-05 -8.06828e-05 -9.56363e-05 -5.21212e-05 -1.30394e-05 8.71878e-05 0.000199573 0.00041192 3.50238e-07 5.92243e-05 6.53624e-06 7.95481e-05 6.93693e-05 -4.82873e-06 1.70042e-05 2.82955e-05 -7.39282e-06 1.23256e-05 2.99926e-05 -5.38567e-06 3.08569e-05 3.63689e-06 
1858.5 0 8.16491e-05 -0.000354226 -2.23181e-05 -1.90404e-05 -0.000991577 7.77586e-05 -5.13607e-06 6.19015e-06 4.01539e-05 -0.000107499 -3.06788e-05 -7.11651e-05 -8.80831e-05 -7.33071e-05 -3.41588e-05 8.66106e-05 0.000190061 0.00040948 -2.94915e-06 6.93925e-05 -1.91181e-06 8.19885e-05 7.2174e-05 -2.61209e-06 1.82319e-05 2.65483e-05 -9.53286e-06 1.69156e-05 2.69572e-05 -1.31015e-05 3.23145e-05 -9.21154e-07 
1858.85 0 9.09513e-05 -0.00034481 -3.0937e-05 -1.68418e-05 -0.000994374 7.77179e-05 -4.27654e-06 6.70339e-06 2.86505e-05 -0.000108682 -1.22384e-05 -5.71442e-05 -7.49515e-05 -9.59825e-05 -5.22254e-05 8.93423e-05 0.000175725 0.000399875 -5.5614e-06 7.7666e-05 -9.36521e-06 8.04953e-05 7.65668e-05 -1.23357e-06 1.86923e-05 2.5236e-05 -1.21605e-05 2.22299e-05 2.23943e-05 -1.9246e-05 3.32071e-05 -4.39707e-06 
1859.2 0 9.73205e-05 -0.000332766 -3.98094e-05 -1.28472e-05 -0.000992272 7.47899e-05 3.0222e-08 1.03973e-05 1.79563e-05 -0.000108949 5.2396e-06 -3.81895e-05 -6.01911e-05 -0.000119214 -6.67899e-05 9.32152e-05 0.0001578 0.000384452 -6.99195e-06 8.16299e-05 -1.54882e-05 7.58475e-05 8.42451e-05 -2.16749e-06 1.86134e-05 2.31693e-05 -1.32085e-05 2.70615e-05 1.79448e-05 -2.33886e-05 3.26602e-05 -5.5356e-06 
1859.55 0 0.00010119 -0.00031949 -4.91348e-05 -7.3842e-06 -0.000983775 6.9516e-05 5.86175e-06 1.38269e-05 1.12368e-05 -0.000102808 2.11672e-05 -1.62528e-05 -4.94288e-05 -0.000143582 -7.80238e-05 9.46052e-05 0.000137322 0.000367149 -6.20174e-06 8.23695e-05 -2.10376e-05 6.99429e-05 9.38613e-05 -4.50063e-06 1.77601e-05 2.23891e-05 -1.23669e-05 3.05018e-05 1.50706e-05 -2.57597e-05 3.07253e-05 -3.83959e-06 
1859.9 0 0.000101639 -0.000308061 -5.91997e-05 -1.3939e-06 -0.000966545 6.2102e-05 1.30137e-05 1.50152e-05 9.97466e-06 -8.84054e-05 3.26182e-05 5.05336e-06 -4.20074e-05 -0.000167608 -8.68213e-05 9.47372e-05 0.000115993 0.000351261 -3.5654e-06 8.1826e-05 -2.60599e-05 6.38207e-05 0.000104037 -7.35812e-06 1.65546e-05 2.26942e-05 -9.96977e-06 3.30424e-05 1.39788e-05 -2.69623e-05 2.8462e-05 5.19216e-07 
1860.25 0 9.95336e-05 -0.000299466 -6.88338e-05 5.01154e-06 -0.000943932 5.30442e-05 2.12598e-05 1.23411e-05 1.23841e-05 -7.00716e-05 3.58633e-05 2.58582e-05 -3.46074e-05 -0.00018916 -9.48963e-05 9.4925e-05 9.56739e-05 0.000335625 5.9944e-07 8.25695e-05 -2.97934e-05 5.79206e-05 0.000114423 -1.11572e-05 1.6727e-05 2.16107e-05 -6.69023e-06 3.48999e-05 1.46013e-05 -2.74457e-05 2.74172e-05 6.0389e-06 
1860.6 0 9.74886e-05 -0.000291199 -7.68301e-05 1.20802e-05 -0.000921053 4.40777e-05 2.88114e-05 6.16853e-06 1.66043e-05 -5.14261e-05 3.10903e-05 4.57563e-05 -2.45563e-05 -0.000208743 -0.000102502 9.40586e-05 7.66686e-05 0.000317204 5.98973e-06 8.74744e-05 -3.13834e-05 5.29466e-05 0.000122953 -1.65726e-05 1.86894e-05 1.85291e-05 -3.71223e-06 3.68004e-05 1.65515e-05 -2.71532e-05 2.73232e-05 1.0661e-05 
1860.95 0 9.64492e-05 -0.00028109 -8.18134e-05 1.8951e-05 -0.000899582 3.45889e-05 3.55669e-05 -9.74872e-07 2.1728e-05 -3.28004e-05 2.19862e-05 6.34658e-05 -9.65901e-06 -0.00022813 -0.000108029 9.30097e-05 6.10787e-05 0.00029436 1.16228e-05 9.45128e-05 -3.20538e-05 4.96774e-05 0.000128503 -2.4189e-05 1.97339e-05 1.35072e-05 -3.58174e-06 3.94872e-05 1.91483e-05 -2.48862e-05 2.72345e-05 1.4397e-05 
1861.3 0 9.55168e-05 -0.000270525 -8.43879e-05 2.31973e-05 -0.000879215 2.34911e-05 4.25017e-05 -8.41246e-06 2.52327e-05 -1.21618e-05 1.30257e-05 7.96198e-05 9.78551e-06 -0.000247127 -0.000108674 9.39212e-05 5.04098e-05 0.000268785 1.41916e-05 0.000101452 -3.45931e-05 4.6486e-05 0.000131837 -3.36888e-05 1.97147e-05 8.75801e-06 -7.29275e-06 4.23811e-05 2.1983e-05 -2.14046e-05 2.74081e-05 1.87647e-05 
1861.65 0 9.45691e-05 -0.000260535 -8.63058e-05 2.44404e-05 -0.000858642 1.10692e-05 4.8212e-05 -1.5768e-05 2.78903e-05 1.1731e-05 5.45616e-06 9.43321e-05 3.29803e-05 -0.000264499 -0.000101338 9.67203e-05 4.23133e-05 0.000243749 1.30723e-05 0.000107737 -4.00579e-05 4.09524e-05 0.000133052 -4.22819e-05 2.09941e-05 6.18699e-06 -1.22532e-05 4.56747e-05 2.45321e-05 -2.02318e-05 2.83383e-05 2.53583e-05 
1862 0 9.38221e-05 -0.000249799 -8.76121e-05 2.54338e-05 -0.000837288 -2.47827e-06 5.0206e-05 -2.32876e-05 3.27113e-05 3.67199e-05 -3.11156e-06 0.000108682 5.63536e-05 -0.00028187 -8.7478e-05 0.000100449 3.28977e-05 0.000221011 1.14513e-05 0.000111239 -4.66774e-05 3.45279e-05 0.000133362 -4.9516e-05 2.23723e-05 4.90794e-06 -1.62479e-05 4.90875e-05 2.69265e-05 -2.31183e-05 2.96256e-05 3.37006e-05 
1862.35 0 9.27832e-05 -0.000237992 -8.8938e-05 2.77246e-05 -0.00081531 -1.76504e-05 4.82034e-05 -3.23237e-05 3.8954e-05 6.22469e-05 -1.44196e-05 0.000125472 7.57957e-05 -0.000298352 -7.19219e-05 0.000104399 1.85067e-05 0.00020025 1.12437e-05 0.000111574 -5.24259e-05 3.02517e-05 0.000134257 -5.70761e-05 2.07745e-05 2.93363e-06 -1.8033e-05 5.08575e-05 3.02532e-05 -2.73106e-05 3.21386e-05 4.22131e-05 
1862.7 0 9.18082e-05 -0.000225654 -8.99014e-05 3.08258e-05 -0.000792682 -3.21742e-05 4.44109e-05 -4.29184e-05 4.70058e-05 8.89577e-05 -2.80739e-05 0.000147744 9.10039e-05 -0.000311725 -5.7938e-05 0.000106812 -1.37714e-06 0.000178407 1.29916e-05 0.000109765 -5.70271e-05 2.74113e-05 0.00013548 -6.30339e-05 1.77438e-05 4.85028e-08 -1.82273e-05 5.05314e-05 3.36669e-05 -2.99632e-05 3.60255e-05 5.04402e-05 
1863.05 0 9.02794e-05 -0.000212054 -9.04902e-05 3.36816e-05 -0.000769262 -4.42263e-05 4.23597e-05 -5.22967e-05 5.76749e-05 0.00011533 -4.49507e-05 0.000174204 0.000102326 -0.00032223 -4.69995e-05 0.000108932 -2.42807e-05 0.000154554 1.68787e-05 0.000107253 -6.20933e-05 2.40191e-05 0.000135804 -6.63176e-05 1.66306e-05 -3.62751e-06 -1.84341e-05 4.92335e-05 3.61157e-05 -2.96507e-05 3.92583e-05 5.99943e-05 
1863.4 0 8.88966e-05 -0.000196056 -9.16416e-05 3.55281e-05 -0.000745346 -5.40786e-05 4.22199e-05 -5.86039e-05 6.73571e-05 0.000142009 -6.43917e-05 0.000202506 0.0001113 -0.000329757 -3.77969e-05 0.000113684 -4.73799e-05 0.000132724 2.39396e-05 0.000105078 -6.95336e-05 2.22238e-05 0.000133925 -6.84131e-05 1.6436e-05 -1.03058e-05 -2.00685e-05 4.80934e-05 3.72652e-05 -2.731e-05 4.03493e-05 7.05293e-05 
1863.75 0 8.81112e-05 -0.00017782 -9.25913e-05 3.47692e-05 -0.000719638 -5.96601e-05 4.14815e-05 -6.3411e-05 7.30981e-05 0.000170629 -8.28635e-05 0.000231536 0.000119591 -0.000333616 -2.8927e-05 0.000121037 -6.75055e-05 0.000115507 3.72904e-05 0.000103479 -7.97995e-05 2.18863e-05 0.000130392 -6.95517e-05 1.60149e-05 -1.92236e-05 -2.40687e-05 4.75205e-05 3.78113e-05 -2.59431e-05 3.87721e-05 7.95086e-05 
1864.1 0 8.73589e-05 -0.000157224 -9.20236e-05 3.06899e-05 -0.000691229 -6.10739e-05 3.99522e-05 -6.60786e-05 7.56032e-05 0.000199802 -9.82387e-05 0.000258353 0.000127024 -0.000335094 -2.05528e-05 0.000129082 -8.37794e-05 0.000101062 5.72674e-05 0.000100176 -9.09042e-05 2.15304e-05 0.000126581 -6.90277e-05 1.65518e-05 -2.6973e-05 -2.9552e-05 4.78077e-05 3.96244e-05 -2.78537e-05 3.53728e-05 8.62735e-05 
1864.45 0 8.83463e-05 -0.000134825 -8.99045e-05 2.46491e-05 -0.000661318 -6.17603e-05 3.86244e-05 -6.53932e-05 7.61195e-05 0.000227836 -0.000109274 0.000281913 0.000133059 -0.000337843 -1.37077e-05 0.000136448 -9.9087e-05 8.85123e-05 8.16854e-05 9.36685e-05 -0.00010155 2.0712e-05 0.000122292 -6.75187e-05 1.96196e-05 -3.25104e-05 -3.42103e-05 5.00598e-05 4.35612e-05 -3.27144e-05 3.15169e-05 9.01096e-05 
1864.8 0 9.16678e-05 -0.000112507 -8.73218e-05 1.70867e-05 -0.000629579 -6.39595e-05 3.91297e-05 -6.39653e-05 7.7468e-05 0.000254384 -0.000114481 0.000302342 0.000138295 -0.000345672 -8.34324e-06 0.000141622 -0.000116605 7.82286e-05 0.000106995 8.51903e-05 -0.000113098 1.73172e-05 0.000116925 -6.65002e-05 2.54025e-05 -3.57022e-05 -3.60418e-05 5.42639e-05 4.95904e-05 -3.9541e-05 2.62986e-05 9.07747e-05 
1865.15 0 9.53811e-05 -9.24466e-05 -8.5097e-05 8.72776e-06 -0.000595092 -6.77465e-05 3.9271e-05 -6.60146e-05 8.2001e-05 0.000279218 -0.000114278 0.000317754 0.000142328 -0.000358601 -3.01841e-06 0.00014428 -0.000135149 6.9527e-05 0.000126971 7.652e-05 -0.000126097 1.03065e-05 0.000112166 -6.63415e-05 3.29045e-05 -3.73777e-05 -3.59215e-05 6.0089e-05 5.62194e-05 -4.71977e-05 2.04432e-05 8.90291e-05 
1865.5 0 9.78683e-05 -7.55599e-05 -8.26566e-05 6.2234e-07 -0.000557327 -7.08674e-05 3.54198e-05 -7.2603e-05 8.92817e-05 0.000300153 -0.000112756 0.000327204 0.000142906 -0.000373319 2.72391e-06 0.000143761 -0.000153764 6.10701e-05 0.000140368 6.94238e-05 -0.000139819 9.97261e-07 0.000108279 -6.61837e-05 4.11761e-05 -3.97158e-05 -3.55367e-05 6.7462e-05 6.09225e-05 -5.36491e-05 1.71236e-05 8.63316e-05 
1865.85 0 9.82956e-05 -6.10457e-05 -8.0009e-05 -7.25719e-06 -0.000517817 -7.10652e-05 2.76688e-05 -8.3818e-05 9.92369e-05 0.000313345 -0.000113994 0.000329931 0.000139563 -0.000385084 9.75522e-06 0.000141479 -0.000173432 5.19037e-05 0.000149703 6.65783e-05 -0.000151811 -8.99366e-06 0.0001042 -6.52987e-05 4.88974e-05 -4.29235e-05 -3.45431e-05 7.3773e-05 6.42984e-05 -5.81528e-05 1.60718e-05 8.43582e-05 
1866.2 0 9.5612e-05 -4.89653e-05 -7.72232e-05 -1.50733e-05 -0.000481608 -6.7703e-05 1.75612e-05 -0.000100078 0.000110585 0.00031844 -0.000118422 0.000327688 0.00013435 -0.000391996 1.75325e-05 0.000139676 -0.000194414 4.18188e-05 0.000156872 6.82486e-05 -0.000161029 -1.87271e-05 0.000100038 -6.39354e-05 5.59324e-05 -4.6051e-05 -3.26574e-05 7.69469e-05 6.7777e-05 -6.12754e-05 1.68896e-05 8.35523e-05 
1866.55 0 9.03395e-05 -4.03839e-05 -7.35372e-05 -2.33633e-05 -0.000452217 -6.07421e-05 8.28274e-06 -0.000119778 0.000120231 0.000317555 -0.00012636 0.000325418 0.000127464 -0.000395492 2.30352e-05 0.000137968 -0.000216297 3.09476e-05 0.000164093 7.10902e-05 -0.00016771 -2.65577e-05 9.54498e-05 -6.05451e-05 6.42346e-05 -4.573e-05 -3.10489e-05 7.77784e-05 7.0905e-05 -6.34419e-05 2.00541e-05 8.31456e-05 
1866.9 0 8.45093e-05 -3.32893e-05 -6.9637e-05 -3.19483e-05 -0.000431342 -4.96618e-05 2.16101e-06 -0.000140628 0.000126861 0.000311193 -0.000137414 0.000325735 0.000117825 -0.000396743 2.4588e-05 0.000136379 -0.0002373 2.13284e-05 0.000172227 7.37286e-05 -0.000172025 -3.07289e-05 9.09391e-05 -5.42241e-05 7.33703e-05 -3.9497e-05 -3.03339e-05 7.72788e-05 7.33664e-05 -6.52591e-05 2.47715e-05 8.24809e-05 
1867.25 0 7.9589e-05 -2.57703e-05 -6.64546e-05 -3.89906e-05 -0.00041936 -3.49585e-05 -1.8696e-06 -0.000158795 0.000129904 0.000303182 -0.000148058 0.000331006 0.000106434 -0.000397352 2.37986e-05 0.000136019 -0.000254666 1.47543e-05 0.000180673 7.66486e-05 -0.000174836 -3.09563e-05 8.80862e-05 -4.74151e-05 8.16907e-05 -3.09513e-05 -3.02294e-05 7.57432e-05 7.59744e-05 -6.75589e-05 2.9064e-05 8.22561e-05 
1867.6 0 7.59422e-05 -1.74745e-05 -6.35567e-05 -4.34291e-05 -0.000411502 -1.90506e-05 -6.15064e-06 -0.000168243 0.000127892 0.000299614 -0.000155708 0.000343283 9.65795e-05 -0.000398558 2.16799e-05 0.000136865 -0.000267489 1.07765e-05 0.000186839 7.89542e-05 -0.000176981 -2.87232e-05 8.66218e-05 -4.12165e-05 8.90062e-05 -2.41708e-05 -3.02944e-05 7.34e-05 8.07068e-05 -7.07533e-05 3.22269e-05 8.20934e-05 
1867.95 0 7.35734e-05 -8.32445e-06 -5.92663e-05 -4.67041e-05 -0.000402642 -3.84448e-06 -1.0939e-05 -0.00016834 0.00012144 0.000301994 -0.000159623 0.000361164 9.1377e-05 -0.000399047 1.87454e-05 0.000136382 -0.000275552 9.45918e-06 0.000188988 7.92885e-05 -0.000178016 -2.54244e-05 8.49863e-05 -3.4061e-05 9.48166e-05 -1.94861e-05 -3.09913e-05 7.07311e-05 8.7384e-05 -7.4839e-05 3.59982e-05 8.05804e-05 
1868.3 0 7.20727e-05 1.95104e-06 -5.30062e-05 -5.08301e-05 -0.000391355 1.06663e-05 -1.36735e-05 -0.000164205 0.00011305 0.000307843 -0.000159274 0.000381975 8.97716e-05 -0.000400669 1.71266e-05 0.000132235 -0.000279043 1.11188e-05 0.00018648 7.71548e-05 -0.000176346 -2.29785e-05 8.25721e-05 -2.56405e-05 9.87987e-05 -1.67586e-05 -3.18227e-05 6.8266e-05 9.43839e-05 -8.03973e-05 4.04869e-05 7.67881e-05 
1868.65 0 7.03876e-05 1.37308e-05 -4.55727e-05 -5.58018e-05 -0.000378289 2.38741e-05 -1.35093e-05 -0.000160576 0.000105853 0.000315324 -0.00015655 0.00040443 9.305e-05 -0.000405655 1.68987e-05 0.000126781 -0.000278773 1.64208e-05 0.000177559 7.10643e-05 -0.000171975 -2.18186e-05 8.09771e-05 -1.81206e-05 0.000100225 -1.6663e-05 -3.25234e-05 6.67927e-05 0.00010257 -8.72527e-05 4.4503e-05 7.03458e-05 
1869 0 6.91318e-05 2.60071e-05 -3.66069e-05 -5.8428e-05 -0.000364481 3.37913e-05 -1.16365e-05 -0.000161404 0.000100375 0.00032478 -0.0001543 0.000426054 0.000103983 -0.000410614 1.70908e-05 0.000123341 -0.000275682 2.57868e-05 0.000163261 6.17043e-05 -0.000167376 -2.10419e-05 8.08256e-05 -1.35402e-05 9.92231e-05 -1.90281e-05 -3.43734e-05 6.62642e-05 0.000112691 -9.31415e-05 4.82943e-05 6.35754e-05 
1869.35 0 6.90096e-05 3.50907e-05 -2.72114e-05 -5.81449e-05 -0.000349948 4.08566e-05 -9.77403e-06 -0.00016695 9.51632e-05 0.00033579 -0.000153801 0.000442747 0.000121613 -0.000411802 1.93227e-05 0.000121732 -0.000271868 3.85149e-05 0.000146581 5.37145e-05 -0.000162025 -1.98561e-05 7.96548e-05 -1.21159e-05 9.72143e-05 -2.31921e-05 -3.65453e-05 6.56265e-05 0.000122318 -9.72503e-05 5.29899e-05 5.89744e-05 
1869.7 0 6.62477e-05 3.8582e-05 -1.85182e-05 -5.73232e-05 -0.000334745 4.60734e-05 -1.09141e-05 -0.000174014 8.89391e-05 0.000345349 -0.000153376 0.00045248 0.000143347 -0.000409154 2.38107e-05 0.000121065 -0.000268389 5.25805e-05 0.000129099 5.05469e-05 -0.000154465 -1.82116e-05 7.69798e-05 -1.19469e-05 9.51328e-05 -2.83974e-05 -3.78799e-05 6.71773e-05 0.00012892 -0.000100063 5.90065e-05 5.65948e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY2SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0.0490677 #ppz=0 #mEff=0.00432954 #wEff=0.0492583 
1470 0 -3.67545e-17 -2.82574e-19 -2.54746e-19 0 1 1.2739e-19 2.48571e-15 9.21572e-19 -9.45966e-17 0 2.45474e-15 1.21985e-19 1.52873e-17 -2.94689e-21 -1.54682e-18 -1.6263e-19 -1.40946e-17 0 -8.0231e-18 -1.63111e-19 1.47994e-17 1.15556e-33 6.75499e-19 -5.96311e-19 -1.51848e-19 0 1.56125e-17 3.24278e-19 -1.40946e-17 0 1.32012e-19 1.6263e-19 
1470.35 0 1.12114e-10 -0.00358888 -3.46018e-13 -3.94369e-12 0.999094 -4.12878e-10 1.80393e-09 3.56289e-08 -2.75092e-10 -0.0244978 1.69045e-10 -2.34006e-09 1.23511e-11 1.08288e-07 1.79963e-10 -1.19966e-08 9.03703e-10 -3.08826e-08 9.48351e-11 -5.82208e-08 1.11694e-09 2.82537e-09 1.7905e-09 1.29747e-07 -1.10086e-09 -5.74702e-10 -3.62798e-09 4.07332e-11 -1.61489e-10 5.31147e-09 -1.34598e-09 1.48721e-10 
1470.7 0 1.43056e-09 -0.007357 -2.77136e-12 -2.13603e-10 0.99655 -2.89976e-09 2.90344e-08 2.78786e-07 -3.5077e-09 -0.0489231 -3.55396e-09 -2.15556e-08 3.99307e-10 8.1967e-07 3.425e-09 -7.99567e-08 1.41691e-08 -2.54271e-07 2.24256e-09 -4.38037e-07 1.75091e-09 2.0574e-08 1.40852e-08 1.8847e-07 -7.58061e-09 -3.55416e-09 -4.2249e-08 -1.59052e-10 -3.65325e-09 4.00107e-08 -1.48644e-08 5.18703e-10 
1471.05 0 5.82833e-09 -0.0111992 6.58371e-12 -1.86111e-09 0.992675 -8.2278e-09 1.3744e-07 9.14533e-07 -4.07052e-09 -0.0732264 -3.84605e-08 -9.08476e-08 2.80554e-09 2.48034e-06 1.37046e-08 -2.23485e-07 6.62229e-08 -8.794e-07 7.7199e-09 -1.36876e-06 -1.56181e-08 6.16941e-08 4.20234e-08 -8.85592e-07 -1.09828e-08 -8.82654e-09 -1.42522e-07 -2.26372e-09 -2.07235e-08 1.20846e-07 -4.98582e-08 -2.30064e-10 
1471.4 0 1.42821e-08 -0.0150615 8.76851e-11 -7.09983e-09 0.987538 -1.67291e-08 3.86859e-07 2.08068e-06 2.49207e-08 -0.0973655 -1.25702e-07 -2.5792e-07 9.21337e-09 5.22869e-06 3.14383e-08 -4.40464e-07 1.89324e-07 -2.13078e-06 1.00065e-08 -3.03646e-06 -7.67082e-08 1.31133e-07 7.04028e-08 -2.10723e-06 2.50867e-08 -1.4608e-08 -3.07045e-07 -8.70329e-09 -5.51196e-08 2.55043e-07 -1.15381e-07 -5.06231e-09 
1471.75 0 2.2615e-08 -0.0189605 2.95982e-10 -1.52111e-08 0.981149 -3.13742e-08 8.30568e-07 3.87513e-06 7.36044e-08 -0.121297 -2.19419e-07 -5.49785e-07 1.68623e-08 9.31634e-06 5.13326e-08 -6.92264e-07 4.28103e-07 -4.20986e-06 -8.73297e-09 -5.60562e-06 -2.15173e-07 2.32262e-07 7.65185e-08 -2.55888e-06 1.43445e-07 -1.73356e-08 -5.28824e-07 -1.78201e-08 -8.09766e-08 4.55573e-07 -2.16549e-07 -1.73542e-08 
1472.1 0 2.09431e-08 -0.0228923 6.05741e-10 -2.31635e-08 0.973542 -6.22329e-08 1.49359e-06 6.40447e-06 1.92655e-08 -0.144978 -1.91616e-07 -9.67817e-07 1.50987e-08 1.54606e-05 6.5795e-08 -9.47519e-07 8.64184e-07 -7.26284e-06 -5.68483e-08 -9.24406e-06 -4.6157e-07 3.698e-07 6.26786e-08 -2.59379e-06 3.483e-07 -1.4519e-08 -7.79557e-07 -2.65241e-08 -6.64389e-08 7.61268e-07 -3.30973e-07 -4.00658e-08 
1472.45 0 8.60411e-10 -0.0268541 9.02852e-10 -3.38293e-08 0.96474 -1.2173e-07 2.32276e-06 9.75779e-06 -3.4285e-07 -0.168368 1.42793e-07 -1.5142e-06 -1.0219e-08 2.47146e-05 5.85087e-08 -1.23375e-06 1.62042e-06 -1.14307e-05 -1.30813e-07 -1.41243e-05 -8.2346e-07 5.49326e-07 4.0195e-08 -1.99211e-06 6.22941e-07 -6.55301e-09 -1.05771e-06 -4.93671e-08 -8.04613e-09 1.22465e-06 -4.34046e-07 -7.56221e-08 
1472.8 0 -4.14607e-08 -0.0308469 9.46817e-10 -3.94388e-08 0.954771 -2.10455e-07 3.18412e-06 1.39428e-05 -1.19777e-06 -0.191426 9.43379e-07 -2.2083e-06 -7.47746e-08 3.74089e-05 7.43886e-09 -1.57244e-06 2.79066e-06 -1.69039e-05 -2.5059e-07 -2.03443e-05 -1.27465e-06 7.72021e-07 2.80325e-08 -4.36833e-07 9.96467e-07 5.77562e-09 -1.3991e-06 -9.60994e-08 8.44729e-08 1.85506e-06 -5.25075e-07 -1.13677e-07 
1473.15 0 -1.13455e-07 -0.0348635 3.1099e-10 -1.29062e-08 0.943665 -3.13715e-07 3.95472e-06 1.89115e-05 -2.69172e-06 -0.214113 2.2791e-06 -3.07145e-06 -1.93411e-07 5.25715e-05 -7.64683e-08 -1.91952e-06 4.36174e-06 -2.39253e-05 -4.36533e-07 -2.79609e-05 -1.7747e-06 1.03606e-06 2.35744e-08 1.99188e-06 1.55082e-06 2.4655e-08 -1.81234e-06 -1.51466e-07 1.95193e-07 2.58925e-06 -6.04832e-07 -1.49259e-07 
1473.5 0 -2.25478e-07 -0.0388989 1.22523e-10 4.51463e-08 0.931449 -4.10933e-07 4.58956e-06 2.45939e-05 -4.94029e-06 -0.236391 4.17468e-06 -4.08398e-06 -3.66376e-07 6.87801e-05 -1.65815e-07 -2.16844e-06 6.27322e-06 -3.27596e-05 -6.95275e-07 -3.70533e-05 -2.26773e-06 1.33916e-06 -2.35983e-08 5.59193e-06 2.35471e-06 5.6227e-08 -2.27311e-06 -2.14733e-07 2.86903e-07 3.34805e-06 -6.66618e-07 -2.09073e-07 
1473.85 0 -3.79316e-07 -0.042949 3.90308e-09 8.08821e-08 0.918151 -4.75626e-07 5.10316e-06 3.08491e-05 -8.0086e-06 -0.258221 6.66646e-06 -5.19174e-06 -5.71177e-07 8.58102e-05 -2.58623e-07 -2.15144e-06 8.56426e-06 -4.36685e-05 -1.05991e-06 -4.76413e-05 -2.68534e-06 1.67827e-06 -1.11536e-07 1.06605e-05 3.42296e-06 1.07825e-07 -2.77378e-06 -2.74419e-07 3.16366e-07 4.14837e-06 -7.13949e-07 -3.1835e-07 
1474.2 0 -5.59717e-07 -0.0470049 1.19318e-08 7.06935e-08 0.903803 -4.76477e-07 5.52085e-06 3.74987e-05 -1.19151e-05 -0.279569 9.78027e-06 -6.39319e-06 -7.77542e-07 0.00010506 -3.84697e-07 -1.68692e-06 1.14323e-05 -5.68975e-05 -1.49767e-06 -5.96416e-05 -2.95649e-06 2.04992e-06 -1.26021e-07 1.71659e-05 4.75301e-06 1.90762e-07 -3.33555e-06 -2.73267e-07 2.78856e-07 5.08861e-06 -7.77947e-07 -4.93e-07 
1474.55 0 -7.36196e-07 -0.0510604 1.79924e-08 4.18927e-08 0.888433 -3.89027e-07 5.752e-06 4.45248e-05 -1.65938e-05 -0.300397 1.35701e-05 -7.74766e-06 -9.69116e-07 0.000127809 -6.11591e-07 -6.50562e-07 1.51129e-05 -7.27562e-05 -1.84824e-06 -7.29652e-05 -3.05206e-06 2.45281e-06 3.75733e-08 2.55626e-05 6.36013e-06 3.18983e-07 -3.98122e-06 -2.11894e-07 2.00396e-07 6.19602e-06 -8.8074e-07 -7.47718e-07 
1474.9 0 -8.9924e-07 -0.0551099 1.63476e-08 1.43205e-08 0.872075 -2.18482e-07 5.62542e-06 5.21068e-05 -2.18888e-05 -0.320671 1.81961e-05 -9.23538e-06 -1.15658e-06 0.000154216 -1.00199e-06 1.15032e-06 1.98068e-05 -9.17022e-05 -2.00705e-06 -8.75261e-05 -2.99786e-06 2.88505e-06 3.2417e-07 3.62266e-05 8.22778e-06 5.11673e-07 -4.73097e-06 -1.65722e-07 1.187e-07 7.40263e-06 -1.05336e-06 -1.07727e-06 
1475.25 0 -1.06618e-06 -0.0591426 8.65447e-09 4.8899e-09 0.854763 -2.87667e-10 5.09588e-06 6.04406e-05 -2.76583e-05 -0.340359 2.39159e-05 -1.07303e-05 -1.3788e-06 0.000183885 -1.58242e-06 4.15734e-06 2.57523e-05 -0.000114182 -2.02859e-06 -0.000103269 -2.81387e-06 3.3483e-06 5.7392e-07 4.87739e-05 1.02363e-05 7.86415e-07 -5.55524e-06 -1.60654e-07 3.79201e-08 8.67352e-06 -1.3284e-06 -1.47265e-06 
1475.6 0 -1.28764e-06 -0.0631497 -4.24035e-10 -7.76378e-09 0.836529 2.38448e-07 4.25039e-06 6.9656e-05 -3.39107e-05 -0.359429 3.08812e-05 -1.2161e-05 -1.67044e-06 0.000215963 -2.3826e-06 8.85581e-06 3.30886e-05 -0.00014057 -2.04313e-06 -0.000120254 -2.49282e-06 3.84196e-06 5.8464e-07 6.33236e-05 1.22497e-05 1.14861e-06 -6.39837e-06 -1.79015e-07 -6.34902e-08 1.00192e-05 -1.66338e-06 -1.89724e-06 
1475.95 0 -1.64263e-06 -0.0671262 -1.43064e-08 -7.70192e-08 0.817409 4.66862e-07 3.11276e-06 7.9789e-05 -4.08387e-05 -0.377849 3.9084e-05 -1.35577e-05 -2.07815e-06 0.00024949 -3.36379e-06 1.55184e-05 4.17691e-05 -0.000171047 -2.18449e-06 -0.000138491 -2.0163e-06 4.34438e-06 1.84131e-07 8.05621e-05 1.42486e-05 1.58671e-06 -7.26808e-06 -1.94947e-07 -1.05083e-07 1.14283e-05 -1.95061e-06 -2.30269e-06 
1476.3 0 -2.16426e-06 -0.0710613 -4.00506e-08 -1.88403e-07 0.797442 6.47483e-07 1.6337e-06 9.07444e-05 -4.87155e-05 -0.395593 4.85549e-05 -1.49301e-05 -2.68971e-06 0.000284627 -4.45389e-06 2.40538e-05 5.18206e-05 -0.000205387 -2.49449e-06 -0.000157887 -1.39756e-06 4.83861e-06 -6.02097e-07 0.000100121 1.6232e-05 2.07522e-06 -8.16371e-06 -1.67976e-07 -2.64176e-08 1.29517e-05 -2.11407e-06 -2.7226e-06 
1476.65 0 -2.82662e-06 -0.0749438 -6.8911e-08 -2.37502e-07 0.776662 7.92689e-07 -1.69641e-07 0.000102346 -5.7811e-05 -0.412632 5.94974e-05 -1.63026e-05 -3.54474e-06 0.000322683 -5.6225e-06 3.41361e-05 6.34952e-05 -0.000243299 -2.99307e-06 -0.000178399 -6.16486e-07 5.32833e-06 -1.65143e-06 0.000121509 1.81458e-05 2.60675e-06 -9.04758e-06 -1.08466e-07 8.1318e-08 1.46563e-05 -2.1811e-06 -3.16507e-06 
1477 0 -3.619e-06 -0.078769 -8.78993e-08 -1.81542e-07 0.755103 9.7604e-07 -2.24409e-06 0.000114431 -6.8391e-05 -0.428939 7.21968e-05 -1.77918e-05 -4.60991e-06 0.000364014 -6.75485e-06 4.55197e-05 7.71196e-05 -0.000284723 -3.82509e-06 -0.000199854 3.48514e-07 5.81226e-06 -2.95523e-06 0.000145543 2.00348e-05 3.17979e-06 -9.90637e-06 -2.32604e-08 1.22708e-07 1.64112e-05 -2.24145e-06 -3.63016e-06 
1477.35 0 -4.57071e-06 -0.0825304 -1.01492e-07 -1.60055e-07 0.732807 1.27871e-06 -4.50244e-06 0.000126951 -8.0717e-05 -0.444489 8.68606e-05 -1.94871e-05 -5.87012e-06 0.00040721 -7.77518e-06 5.81924e-05 9.28326e-05 -0.000329866 -5.07556e-06 -0.000222011 1.48756e-06 6.2889e-06 -4.57405e-06 0.000172838 2.20275e-05 3.812e-06 -1.07233e-05 1.86949e-07 5.3315e-08 1.80553e-05 -2.36001e-06 -4.20132e-06 
1477.7 0 -5.70697e-06 -0.0862169 -1.21989e-07 -2.62078e-07 0.709819 1.76814e-06 -6.76747e-06 0.000140075 -9.4987e-05 -0.459262 0.00010354 -2.14525e-05 -7.36256e-06 0.000451442 -8.72476e-06 7.22737e-05 0.000110592 -0.000379153 -6.56079e-06 -0.000244859 2.88166e-06 6.77105e-06 -6.47299e-06 0.000202742 2.41324e-05 4.54662e-06 -1.1509e-05 6.72731e-07 -4.7486e-08 1.96951e-05 -2.51065e-06 -4.88354e-06 
1478.05 0 -7.02783e-06 -0.0898199 -1.50136e-07 -4.00634e-07 0.686176 2.53961e-06 -8.76091e-06 0.000153949 -0.000111453 -0.473234 0.000121988 -2.38607e-05 -9.15556e-06 0.000497558 -9.62861e-06 8.77747e-05 0.000130539 -0.000432891 -7.84985e-06 -0.000268649 4.63968e-06 7.27375e-06 -8.53534e-06 0.000234786 2.62428e-05 5.38326e-06 -1.23009e-05 1.5219e-06 -6.46243e-08 2.14515e-05 -2.58556e-06 -5.63576e-06 
1478.4 0 -8.56595e-06 -0.0933328 -1.83444e-07 -5.38909e-07 0.661919 3.72642e-06 -1.00469e-05 0.000168263 -0.000130353 -0.486387 0.000141827 -2.70602e-05 -1.12952e-05 0.00054602 -1.06135e-05 0.000104566 0.000153026 -0.000491216 -8.45864e-06 -0.000293652 6.97115e-06 7.77431e-06 -1.07889e-05 0.000269279 2.82143e-05 6.25135e-06 -1.3141e-05 2.6789e-06 -1.22767e-08 2.32145e-05 -2.54126e-06 -6.47042e-06 
1478.75 0 -1.04209e-05 -0.0967478 -2.19755e-07 -7.30373e-07 0.63709 5.40228e-06 -1.03137e-05 0.000182328 -0.000151855 -0.498702 0.000162833 -3.15128e-05 -1.38277e-05 0.000595448 -1.18584e-05 0.000122557 0.000178126 -0.000554115 -8.19106e-06 -0.000320002 1.01573e-05 8.22532e-06 -1.33966e-05 0.00030636 2.98325e-05 7.07825e-06 -1.39816e-05 3.98522e-06 -1.88614e-09 2.48031e-05 -2.42313e-06 -7.27676e-06 
1479.1 0 -1.26224e-05 -0.100058 -2.50799e-07 -1.02991e-06 0.611733 7.62447e-06 -9.52317e-06 0.000195648 -0.000176211 -0.510162 0.000184773 -3.75081e-05 -1.67269e-05 0.000643215 -1.33413e-05 0.000141565 0.000205596 -0.000621184 -7.39372e-06 -0.000347733 1.40238e-05 8.59325e-06 -1.63462e-05 0.000346024 3.08865e-05 7.8108e-06 -1.47505e-05 5.31861e-06 -8.79802e-08 2.61071e-05 -2.18651e-06 -7.9082e-06 
1479.45 0 -1.51002e-05 -0.103256 -2.4212e-07 -1.48054e-06 0.585891 1.06022e-05 -7.27967e-06 0.000208199 -0.000203718 -0.520753 0.000207243 -4.49937e-05 -1.98271e-05 0.000687165 -1.50208e-05 0.000161101 0.000235061 -0.000691774 -6.69525e-06 -0.000376566 1.7938e-05 8.84735e-06 -1.94443e-05 0.000388319 3.13482e-05 8.40709e-06 -1.54887e-05 6.74676e-06 -3.10744e-07 2.72125e-05 -1.72312e-06 -8.32859e-06 
1479.8 0 -1.77978e-05 -0.106336 -1.6878e-07 -2.07792e-06 0.559609 1.4634e-05 -2.68259e-06 0.0002199 -0.000234665 -0.530462 0.000229683 -5.38955e-05 -2.30584e-05 0.00072671 -1.6818e-05 0.000180538 0.000266068 -0.000765731 -6.35436e-06 -0.000405901 2.16672e-05 9.00119e-06 -2.25083e-05 0.000433112 3.13902e-05 8.84719e-06 -1.611e-05 8.39619e-06 -6.80526e-07 2.82146e-05 -9.99784e-07 -8.47312e-06 
1480.15 0 -2.07137e-05 -0.109291 -8.21934e-08 -2.79762e-06 0.532933 1.99202e-05 4.95485e-06 0.000230177 -0.00026947 -0.539278 0.000251631 -6.40887e-05 -2.65803e-05 0.000761503 -1.85141e-05 0.000199251 0.000298309 -0.000843383 -6.29503e-06 -0.000435164 2.55513e-05 9.08699e-06 -2.54098e-05 0.00048033 3.10016e-05 9.08114e-06 -1.6588e-05 1.02526e-05 -1.04847e-06 2.89328e-05 9.72644e-09 -8.44271e-06 
1480.5 0 -2.38898e-05 -0.112114 -3.43816e-08 -3.71937e-06 0.505909 2.65414e-05 1.58792e-05 0.000238655 -0.000308413 -0.547192 0.000273177 -7.51959e-05 -3.05414e-05 0.000789803 -2.02798e-05 0.000216646 0.000331391 -0.000924844 -6.37944e-06 -0.000463744 2.98044e-05 9.0863e-06 -2.81744e-05 0.00052986 3.01071e-05 9.11752e-06 -1.7054e-05 1.23554e-05 -1.38852e-06 2.9122e-05 1.24174e-06 -8.54859e-06 
1480.85 0 -2.73485e-05 -0.114797 1.31914e-08 -4.98406e-06 0.47858 3.45476e-05 3.03991e-05 0.000245757 -0.000351506 -0.554198 0.000294492 -8.73373e-05 -3.49612e-05 0.000810227 -2.27558e-05 0.000232599 0.00036476 -0.00100962 -6.32721e-06 -0.00049117 3.43789e-05 9.00857e-06 -3.08755e-05 0.000581008 2.90418e-05 9.07369e-06 -1.73962e-05 1.47805e-05 -1.87559e-06 2.89011e-05 2.53025e-06 -8.91575e-06 
1481.2 0 -3.11039e-05 -0.117334 7.33055e-08 -6.48623e-06 0.450987 4.41408e-05 4.9126e-05 0.000252123 -0.000399087 -0.560289 0.000315265 -0.000101489 -3.98283e-05 0.000824664 -2.63997e-05 0.000247243 0.000398379 -0.00109687 -5.97674e-06 -0.000517466 3.91972e-05 8.89121e-06 -3.36389e-05 0.000633172 2.80352e-05 8.98845e-06 -1.74728e-05 1.74805e-05 -2.54471e-06 2.87329e-05 3.88326e-06 -9.43802e-06 
1481.55 0 -3.53087e-05 -0.119721 8.82935e-08 -7.88483e-06 0.42317 5.57373e-05 7.2682e-05 0.000257952 -0.000451839 -0.565459 0.000335418 -0.000118349 -4.50851e-05 0.000837033 -3.12466e-05 0.000260018 0.0004329 -0.00118612 -5.42949e-06 -0.000542696 4.40394e-05 8.72545e-06 -3.67504e-05 0.000686763 2.68791e-05 8.74678e-06 -1.75795e-05 2.03891e-05 -3.23476e-06 2.88984e-05 5.41966e-06 -9.97576e-06 
1481.9 0 -4.01639e-05 -0.121954 9.21211e-08 -9.00468e-06 0.395176 6.98213e-05 0.000101452 0.000263089 -0.000510404 -0.569705 0.000355381 -0.00013747 -5.06144e-05 0.000849561 -3.6986e-05 0.000270144 0.000468694 -0.00127738 -4.73092e-06 -0.000566557 4.85113e-05 8.48921e-06 -4.05255e-05 0.000742652 2.55571e-05 8.29118e-06 -1.79606e-05 2.3417e-05 -4.00958e-06 2.92515e-05 7.07235e-06 -1.03831e-05 
1482.25 0 -4.56643e-05 -0.124028 1.92967e-07 -1.00631e-05 0.367053 8.6923e-05 0.000135245 0.000267241 -0.000574871 -0.573026 0.000375028 -0.000157931 -5.63179e-05 0.000862501 -4.31087e-05 0.00027775 0.000505566 -0.00137083 -3.76108e-06 -0.000589267 5.2303e-05 8.21025e-06 -4.50976e-05 0.000800809 2.43031e-05 7.76184e-06 -1.83775e-05 2.63419e-05 -5.01537e-06 2.94349e-05 8.80377e-06 -1.07008e-05 
1482.6 0 -5.16828e-05 -0.125937 3.88539e-07 -1.12271e-05 0.338841 0.000107593 0.000173276 0.000270041 -0.000644758 -0.575423 0.000393736 -0.000179429 -6.21735e-05 0.000875755 -4.93279e-05 0.000283645 0.000543439 -0.00146607 -2.33926e-06 -0.000611444 5.53798e-05 7.87778e-06 -5.01982e-05 0.000860075 2.29934e-05 7.30467e-06 -1.87041e-05 2.89667e-05 -6.19445e-06 2.92023e-05 1.06672e-05 -1.11557e-05 
1482.95 0 -5.8013e-05 -0.127676 6.10047e-07 -1.22529e-05 0.310584 0.00013221 0.000214423 0.000271317 -0.000719911 -0.576899 0.000411373 -0.000202234 -6.82534e-05 0.000887406 -5.56443e-05 0.000288583 0.00058162 -0.00156238 -1.90924e-07 -0.000633045 5.7818e-05 7.44162e-06 -5.5174e-05 0.000919666 2.14511e-05 6.89077e-06 -1.89738e-05 3.1269e-05 -7.45769e-06 2.85514e-05 1.25813e-05 -1.18504e-05 
1483.3 0 -6.43335e-05 -0.129242 8.27899e-07 -1.31345e-05 0.282321 0.000161089 0.00025758 0.000271158 -0.000800449 -0.577456 0.00042821 -0.000226242 -7.46965e-05 0.000893142 -6.21985e-05 0.000292708 0.000617831 -0.00165918 3.03765e-06 -0.0006538 5.97609e-05 6.9212e-06 -5.95478e-05 0.000980204 1.97551e-05 6.37746e-06 -1.89476e-05 3.33204e-05 -8.74986e-06 2.7627e-05 1.45516e-05 -1.27077e-05 
1483.65 0 -7.04494e-05 -0.130632 1.06064e-06 -1.43333e-05 0.254093 0.000194388 0.000301873 0.000269382 -0.000885835 -0.577097 0.000444727 -0.000250857 -8.15434e-05 0.000890334 -6.91487e-05 0.000295319 0.000649885 -0.00175614 7.5662e-06 -0.000673767 6.14973e-05 6.44681e-06 -6.32602e-05 0.00104262 1.7996e-05 5.65532e-06 -1.83162e-05 3.52126e-05 -1.01155e-05 2.64381e-05 1.69155e-05 -1.36724e-05 
1484 0 -7.63236e-05 -0.131846 1.28187e-06 -1.59714e-05 0.225947 0.000232024 0.000346624 0.000265517 -0.000975104 -0.575832 0.000461541 -0.00027579 -8.8735e-05 0.000879774 -7.66878e-05 0.000295451 0.000677721 -0.00185289 1.34172e-05 -0.000692755 6.32368e-05 6.08088e-06 -6.64565e-05 0.00110715 1.64065e-05 4.71785e-06 -1.72203e-05 3.71117e-05 -1.14213e-05 2.48287e-05 1.97797e-05 -1.48384e-05 
1484.35 0 -8.19491e-05 -0.132882 1.48258e-06 -1.78832e-05 0.197929 0.000273945 0.000391664 0.000259298 -0.00106745 -0.573672 0.000478725 -0.000301227 -9.62044e-05 0.000862446 -8.52722e-05 0.00029241 0.000702174 -0.00194858 2.06637e-05 -0.000710242 6.50151e-05 5.72423e-06 -6.9234e-05 0.00117372 1.52186e-05 3.57573e-06 -1.58802e-05 3.93166e-05 -1.25305e-05 2.27937e-05 2.2918e-05 -1.62719e-05 
1484.7 0 -8.73033e-05 -0.133735 1.70769e-06 -2.0191e-05 0.170083 0.000320256 0.000437137 0.000250697 -0.00116235 -0.570629 0.000495918 -0.000327288 -0.00010384 0.000837894 -9.54066e-05 0.000285495 0.000723225 -0.00204257 2.99468e-05 -0.000726351 6.66512e-05 5.28476e-06 -7.14324e-05 0.00124139 1.41748e-05 2.23878e-06 -1.42562e-05 4.21498e-05 -1.366e-05 2.03128e-05 2.63576e-05 -1.77707e-05 
1485.05 0 -9.23765e-05 -0.134404 1.98952e-06 -2.31767e-05 0.14245 0.000371072 0.000482946 0.000239625 -0.00125941 -0.566718 0.000513119 -0.000353699 -0.000111438 0.000805414 -0.000106952 0.000274257 0.000740552 -0.00213461 4.24922e-05 -0.000741663 6.76116e-05 4.70145e-06 -7.28657e-05 0.00130862 1.28975e-05 7.47754e-07 -1.2253e-05 4.54958e-05 -1.49798e-05 1.73e-05 3.0408e-05 -1.896e-05 
1485.4 0 -9.7156e-05 -0.134888 2.39739e-06 -2.70253e-05 0.115067 0.000426539 0.000529002 0.000225879 -0.00135811 -0.561951 0.000530154 -0.000379961 -0.000118724 0.000764815 -0.000119214 0.000259574 0.000754018 -0.00222454 5.9212e-05 -0.000756472 6.75349e-05 3.98371e-06 -7.36593e-05 0.00137521 1.11017e-05 -7.62015e-07 -9.67194e-06 4.86878e-05 -1.64269e-05 1.39301e-05 3.51312e-05 -1.97073e-05 
1485.75 0 -0.000101733 -0.135186 2.98375e-06 -3.18271e-05 0.0879756 0.000486652 0.000575186 0.000209516 -0.00145779 -0.556342 0.000546292 -0.000406148 -0.000125535 0.00071627 -0.000131901 0.000243311 0.000762857 -0.00231212 8.00647e-05 -0.000770736 6.66868e-05 3.14601e-06 -7.4146e-05 0.00144219 8.29189e-06 -2.19033e-06 -6.48525e-06 5.11684e-05 -1.79078e-05 1.06733e-05 4.04414e-05 -2.01582e-05 
1486.1 0 -0.0001062 -0.135299 3.62299e-06 -3.75812e-05 0.0612152 0.000550939 0.000620758 0.000190992 -0.00155796 -0.549911 0.000560825 -0.000432759 -0.000131757 0.000662158 -0.00014528 0.000226013 0.000765738 -0.00239668 0.000104631 -0.000784047 6.5517e-05 2.10562e-06 -7.46356e-05 0.0015095 4.18732e-06 -3.70433e-06 -2.85695e-06 5.29396e-05 -1.93461e-05 8.17114e-06 4.63816e-05 -2.01765e-05 
1486.45 0 -0.000110603 -0.135225 4.24631e-06 -4.36825e-05 0.0348237 0.000618892 0.000664755 0.00017066 -0.00165847 -0.542675 0.000573161 -0.00045966 -0.000136945 0.000608611 -0.00015941 0.000206677 0.000762771 -0.00247731 0.000132585 -0.000796358 6.43024e-05 9.03353e-07 -7.52479e-05 0.00157598 -8.44181e-07 -5.56723e-06 1.32012e-06 5.4317e-05 -2.07131e-05 6.94228e-06 5.28451e-05 -1.95104e-05 
1486.8 0 -0.000115022 -0.134963 4.92989e-06 -4.89751e-05 0.00883364 0.00069058 0.000706784 0.000148894 -0.00175981 -0.534655 0.000582593 -0.000485852 -0.000140723 0.000561557 -0.000174238 0.000184517 0.000755767 -0.00255339 0.000163444 -0.000808114 6.30408e-05 -2.66663e-07 -7.5978e-05 0.00164078 -6.30073e-06 -7.79009e-06 6.10894e-06 5.55846e-05 -2.18023e-05 6.89141e-06 5.95701e-05 -1.84011e-05 
1487.15 0 -0.000119696 -0.134513 5.64681e-06 -5.27532e-05 -0.016726 0.000766469 0.000746443 0.000126371 -0.00186225 -0.525869 0.000588413 -0.000510026 -0.000143289 0.000520785 -0.000190078 0.000159564 0.00074587 -0.00262447 0.000196629 -0.000819304 6.14849e-05 -1.24636e-06 -7.69504e-05 0.00170316 -1.2043e-05 -1.00879e-05 1.1266e-05 5.67913e-05 -2.22983e-05 6.95281e-06 6.64886e-05 -1.717e-05 
1487.5 0 -0.000124848 -0.133875 6.32291e-06 -5.5413e-05 -0.0418269 0.000846834 0.000782393 0.000103686 -0.00196529 -0.516337 0.000590051 -0.00053078 -0.000145278 0.000479314 -0.000207214 0.000131867 0.000731959 -0.00269083 0.000231585 -0.000829308 5.93832e-05 -2.14417e-06 -7.81693e-05 0.00176337 -1.81528e-05 -1.21813e-05 1.65348e-05 5.76932e-05 -2.23604e-05 6.19396e-06 7.37901e-05 -1.58234e-05 
1487.85 0 -0.000130389 -0.133053 6.95967e-06 -5.81103e-05 -0.0664384 0.000931731 0.000813025 8.13286e-05 -0.00206846 -0.50608 0.000587321 -0.000546937 -0.000147334 0.000431217 -0.000225644 0.000101225 0.00071144 -0.00275392 0.000267791 -0.000837375 5.63383e-05 -3.27676e-06 -7.939e-05 0.00182312 -2.44564e-05 -1.38283e-05 2.17204e-05 5.83449e-05 -2.2462e-05 5.1937e-06 8.1561e-05 -1.43548e-05 
1488.2 0 -0.000135945 -0.13205 7.62725e-06 -6.1398e-05 -0.0905284 0.0010209 0.00083814 5.94867e-05 -0.00217119 -0.495124 0.000580291 -0.000557921 -0.00014981 0.000378824 -0.000245219 6.79239e-05 0.000683449 -0.00281536 0.000305548 -0.00084324 5.18655e-05 -4.70414e-06 -8.04705e-05 0.00188311 -3.06206e-05 -1.50462e-05 2.69662e-05 5.93961e-05 -2.29303e-05 4.89601e-06 8.95261e-05 -1.27604e-05 
1488.55 0 -0.000140774 -0.130867 8.45339e-06 -6.46769e-05 -0.114066 0.00111402 0.00085879 3.78029e-05 -0.00227219 -0.483496 0.000569004 -0.000563331 -0.000153 0.000329174 -0.00026565 3.2954e-05 0.000651674 -0.00287587 0.000346334 -0.000847344 4.61547e-05 -6.18106e-06 -8.1475e-05 0.00194196 -3.66857e-05 -1.6198e-05 3.25896e-05 6.12485e-05 -2.38209e-05 4.94459e-06 9.74782e-05 -1.08796e-05 
1488.9 0 -0.000144429 -0.129508 9.46208e-06 -6.70746e-05 -0.137023 0.00121104 0.000875514 1.62575e-05 -0.00236951 -0.471222 0.000553448 -0.000562818 -0.000157516 0.000285929 -0.000286403 -2.89167e-06 0.000622174 -0.00293505 0.000391343 -0.000850213 3.97329e-05 -7.50035e-06 -8.25315e-05 0.00199922 -4.28641e-05 -1.7668e-05 3.88265e-05 6.34926e-05 -2.50586e-05 4.68089e-06 0.000105688 -8.64577e-06 
1489.25 0 -0.000147039 -0.127979 1.03868e-05 -6.83311e-05 -0.159367 0.0013115 0.000888706 -4.52034e-06 -0.00246132 -0.458331 0.00053344 -0.000556792 -0.000164173 0.000247506 -0.000307216 -3.95484e-05 0.000597873 -0.00299177 0.000439813 -0.000852723 3.267e-05 -8.48776e-06 -8.35331e-05 0.00205629 -4.94384e-05 -1.96743e-05 4.58837e-05 6.55375e-05 -2.6562e-05 4.47419e-06 0.000114209 -6.36446e-06 
1489.6 0 -0.000148714 -0.126282 1.09394e-05 -6.89585e-05 -0.181068 0.00141464 0.000899585 -2.47406e-05 -0.00254668 -0.444857 0.000509104 -0.000546248 -0.000173545 0.00021145 -0.000328594 -7.74824e-05 0.000576886 -0.00304457 0.000489724 -0.000855962 2.5078e-05 -8.99931e-06 -8.40709e-05 0.00211391 -5.67963e-05 -2.23959e-05 5.36002e-05 6.7593e-05 -2.8345e-05 5.0687e-06 0.000122736 -4.56377e-06 
1489.95 0 -0.00014959 -0.124421 1.12078e-05 -6.94156e-05 -0.202098 0.00152024 0.000909185 -4.61245e-05 -0.00262564 -0.430831 0.000481339 -0.000531214 -0.000185491 0.000178362 -0.000351241 -0.000117661 0.00055605 -0.00309159 0.000540192 -0.000859833 1.75846e-05 -9.0688e-06 -8.41518e-05 0.00217079 -6.48963e-05 -2.58598e-05 6.14461e-05 7.02622e-05 -3.05051e-05 6.58751e-06 0.000131136 -3.43061e-06 
1490.3 0 -0.000149864 -0.122399 1.15282e-05 -6.92888e-05 -0.222435 0.0016285 0.000917748 -7.03409e-05 -0.00269804 -0.416287 0.000450581 -0.000510264 -0.00019905 0.00015146 -0.000375453 -0.000161049 0.000535017 -0.00313125 0.000591221 -0.000863217 1.0985e-05 -8.75746e-06 -8.43463e-05 0.00222461 -7.34363e-05 -2.99475e-05 6.91071e-05 7.3582e-05 -3.32096e-05 8.54543e-06 0.000139522 -2.81903e-06 
1490.65 0 -0.000149757 -0.12022 1.20495e-05 -6.77982e-05 -0.242061 0.00173964 0.00092516 -9.72732e-05 -0.00276326 -0.401252 0.000416564 -0.000481829 -0.000213335 0.000131784 -0.000401481 -0.000207867 0.000515963 -0.00316347 0.000641959 -0.000865902 5.35721e-06 -8.02385e-06 -8.48037e-05 0.00227425 -8.27516e-05 -3.42499e-05 7.64126e-05 7.75257e-05 -3.65195e-05 1.03334e-05 0.000147852 -2.45345e-06 
1491 0 -0.000149477 -0.117887 1.23613e-05 -6.50925e-05 -0.260958 0.00185392 0.000931676 -0.00012514 -0.00282145 -0.385752 0.000379393 -0.000445438 -0.000227963 0.000115946 -0.000429329 -0.000257843 0.000499215 -0.00318908 0.000691349 -0.00086899 2.04402e-08 -6.64915e-06 -8.51205e-05 0.00232058 -9.31953e-05 -3.80545e-05 8.29784e-05 8.21451e-05 -3.99318e-05 1.19089e-05 0.000156144 -1.79407e-06 
1491.35 0 -0.000148969 -0.115405 1.20479e-05 -6.19599e-05 -0.279111 0.00197153 0.000938216 -0.000152515 -0.00287326 -0.369815 0.000339038 -0.000401432 -0.000242539 0.00010024 -0.000458845 -0.000310797 0.000481552 -0.00320792 0.000738719 -0.000873921 -5.53433e-06 -4.34394e-06 -8.50179e-05 0.00236394 -0.000104655 -4.09394e-05 8.89995e-05 8.72789e-05 -4.2868e-05 1.36318e-05 0.000164646 -5.80865e-07 
1491.7 0 -0.000147888 -0.112777 1.11788e-05 -5.86677e-05 -0.296508 0.0020924 0.000945555 -0.000179489 -0.00291825 -0.353472 0.000295386 -0.000350359 -0.000257213 8.36299e-05 -0.000490248 -0.000365896 0.000459587 -0.00321848 0.00078393 -0.000881703 -1.15327e-05 -1.23737e-06 -8.43122e-05 0.00240336 -0.0001168 -4.29633e-05 9.52257e-05 9.29022e-05 -4.53454e-05 1.54753e-05 0.000173493 8.02192e-07 
1492.05 0 -0.00014564 -0.110009 9.89255e-06 -5.51761e-05 -0.313136 0.00221616 0.000953862 -0.000206358 -0.00295526 -0.336752 0.000248503 -0.000292638 -0.000272403 6.72924e-05 -0.000523682 -0.000421219 0.000433484 -0.00321944 0.000827574 -0.000892294 -1.80241e-05 2.00191e-06 -8.24528e-05 0.00243912 -0.000129129 -4.4196e-05 0.000101939 9.8751e-05 -4.78526e-05 1.70527e-05 0.000182439 1.8464e-06 
1492.4 0 -0.000141844 -0.10711 8.25634e-06 -5.11708e-05 -0.32898 0.00234249 0.000963181 -0.000232666 -0.00298368 -0.31969 0.000198291 -0.000228701 -0.000287943 5.32481e-05 -0.000558539 -0.000474291 0.000406978 -0.00321061 0.000869873 -0.00090469 -2.49473e-05 4.86187e-06 -7.90096e-05 0.00247255 -0.000141363 -4.44167e-05 0.000109404 0.000104348 -5.08352e-05 1.8288e-05 0.000191159 2.5691e-06 
1492.75 0 -0.000136527 -0.104084 6.22299e-06 -4.60609e-05 -0.344025 0.00247099 0.000973678 -0.000258458 -0.00300345 -0.302321 0.000144362 -0.000159463 -0.000303902 4.27627e-05 -0.000593389 -0.000523208 0.000383845 -0.00319184 0.000910771 -0.000918323 -3.21455e-05 7.46398e-06 -7.42475e-05 0.00250344 -0.000153806 -4.35315e-05 0.000118212 0.000109777 -5.41794e-05 1.96034e-05 0.00019965 3.53352e-06 
1493.1 0 -0.000129911 -0.100936 3.87469e-06 -3.99424e-05 -0.358261 0.00260145 0.000984927 -0.00028475 -0.00301472 -0.284679 8.60606e-05 -8.61866e-05 -0.000320577 3.63781e-05 -0.000626896 -0.000567418 0.000365133 -0.00316232 0.00095048 -0.000933604 -3.93066e-05 1.02569e-05 -6.85938e-05 0.00253052 -0.000166917 -4.17896e-05 0.000128436 0.00011537 -5.76913e-05 2.15239e-05 0.000208015 5.12015e-06 
1493.45 0 -0.000122413 -0.0976721 1.7083e-06 -3.34793e-05 -0.37168 0.00273352 0.000996143 -0.000312495 -0.00301768 -0.266796 2.24241e-05 -1.01881e-05 -0.000337449 3.43881e-05 -0.000659077 -0.000606856 0.000349581 -0.00312232 0.000989017 -0.000950531 -4.62898e-05 1.35371e-05 -6.2646e-05 0.00255322 -0.000180734 -3.93845e-05 0.000139488 0.000121089 -6.15708e-05 2.42519e-05 0.000216246 6.97413e-06 
1493.8 0 -0.000114482 -0.0942967 1.11985e-07 -2.68018e-05 -0.384278 0.00286607 0.00100689 -0.000341916 -0.00301209 -0.248703 -4.6862e-05 6.7591e-05 -0.000353572 3.53079e-05 -0.000691167 -0.000641006 0.000334731 -0.00307368 0.00102521 -0.000968325 -5.29407e-05 1.73514e-05 -5.69582e-05 0.00257147 -0.000195153 -3.64121e-05 0.000150924 0.00012644 -6.59443e-05 2.72597e-05 0.000224317 8.56318e-06 
1494.15 0 -0.000106109 -0.0908171 -1.20115e-06 -2.00005e-05 -0.39605 0.00299792 0.0010166 -0.000372937 -0.00299824 -0.230431 -0.000120352 0.000147201 -0.000368841 3.61143e-05 -0.00072379 -0.000669206 0.000317686 -0.00301747 0.00105741 -0.000986967 -5.91672e-05 2.19376e-05 -5.13441e-05 0.00258566 -0.000210123 -3.2822e-05 0.000162471 0.000131569 -7.0472e-05 2.94916e-05 0.000232164 9.92443e-06 
1494.5 0 -9.69048e-05 -0.08724 -2.80901e-06 -1.36278e-05 -0.406992 0.003129 0.00102408 -0.000405205 -0.0029769 -0.21201 -0.000195396 0.000228741 -0.000383738 3.59603e-05 -0.000755628 -0.000691618 0.000297257 -0.00295299 0.00108539 -0.00100713 -6.54784e-05 2.74381e-05 -4.52851e-05 0.00259653 -0.000225035 -2.85836e-05 0.00017346 0.000137001 -7.47786e-05 3.01388e-05 0.000239414 1.13585e-05 
1494.85 0 -8.66962e-05 -0.0835719 -4.90978e-06 -7.78314e-06 -0.417101 0.00325943 0.00102801 -0.000438567 -0.00294804 -0.193469 -0.000269912 0.000311516 -0.000398147 3.64811e-05 -0.000784746 -0.000709055 0.00027562 -0.00287988 0.00110985 -0.00102889 -7.26366e-05 3.37362e-05 -3.83232e-05 0.00260406 -0.000238878 -2.381e-05 0.000183881 0.000142474 -7.87687e-05 2.914e-05 0.000245596 1.23173e-05 
1495.2 0 -7.53097e-05 -0.0798187 -7.26262e-06 -2.10732e-06 -0.426374 0.00338818 0.00102724 -0.000473675 -0.00291115 -0.174837 -0.000343174 0.000394862 -0.000411261 3.81869e-05 -0.000810623 -0.000722235 0.000255945 -0.00279909 0.00113157 -0.00105258 -8.10392e-05 4.09071e-05 -3.01384e-05 0.00260805 -0.000251144 -1.84773e-05 0.000194674 0.000147442 -8.25363e-05 2.68075e-05 0.000251031 1.19661e-05 
1495.55 0 -6.24259e-05 -0.0759861 -9.22349e-06 3.24418e-06 -0.434812 0.00351377 0.00102155 -0.00051065 -0.00286586 -0.156142 -0.000415132 0.000478635 -0.000422744 3.93638e-05 -0.000833173 -0.00073165 0.000238998 -0.00271233 0.00115144 -0.00107924 -9.0704e-05 4.91315e-05 -2.0749e-05 0.00260832 -0.000261783 -1.23327e-05 0.000205884 0.000151762 -8.62179e-05 2.32994e-05 0.000255939 1.04217e-05 
1495.9 0 -4.78776e-05 -0.0720792 -1.04244e-05 7.54416e-06 -0.442422 0.00363478 0.0010118 -0.000547883 -0.00281144 -0.137414 -0.0004857 0.000562732 -0.000433734 3.79263e-05 -0.000851684 -0.000736855 0.000223157 -0.00262101 0.00117033 -0.00110915 -0.000101021 5.8273e-05 -1.04657e-05 0.00260354 -0.000271074 -5.30347e-06 0.000216716 0.000155504 -8.98648e-05 1.87874e-05 0.000259954 8.14337e-06 
1496.25 0 -3.18565e-05 -0.068102 -1.13349e-05 1.04429e-05 -0.449213 0.00374949 0.00099804 -0.000583466 -0.00274715 -0.118679 -0.000554414 0.000647632 -0.000445515 3.2777e-05 -0.000865876 -0.000736929 0.000206768 -0.00252575 0.0011882 -0.00114186 -0.000110824 6.8408e-05 5.08549e-07 0.00259203 -0.000279631 2.19819e-06 0.000227283 0.00015857 -9.37579e-05 1.3395e-05 0.000263041 5.45171e-06 
1496.6 0 -1.46671e-05 -0.0640602 -1.25097e-05 1.21465e-05 -0.455196 0.003856 0.000979302 -0.00061711 -0.002673 -0.0999574 -0.000620741 0.000733657 -0.000458737 2.30531e-05 -0.000875904 -0.000731414 0.000188351 -0.00242695 0.00120332 -0.00117753 -0.000119697 7.99514e-05 1.21089e-05 0.00257393 -0.000287619 1.00932e-05 0.000238001 0.00016122 -9.8076e-05 7.11945e-06 0.000265382 2.83864e-06 
1496.95 0 3.58441e-06 -0.0599617 -1.40597e-05 1.24649e-05 -0.460376 0.00395302 0.000955275 -0.000650028 -0.00258952 -0.0812742 -0.000684882 0.000819441 -0.000474175 7.97001e-06 -0.000881417 -0.000721138 0.00016497 -0.00232477 0.00121432 -0.00121613 -0.00012835 9.30847e-05 2.43502e-05 0.00255155 -0.000294784 1.84754e-05 0.00024852 0.00016433 -0.000102874 5.73311e-08 0.000267299 3.36501e-07 
1497.3 0 2.28435e-05 -0.0558129 -1.55686e-05 1.06008e-05 -0.464755 0.00404034 0.000926762 -0.000684271 -0.00249747 -0.0626574 -0.000747746 0.000903654 -0.000491892 -1.24226e-05 -0.000882039 -0.000708462 0.000133593 -0.00221971 0.00122155 -0.00125697 -0.00013762 0.000107807 3.71184e-05 0.00252672 -0.000301429 2.70985e-05 0.000258797 0.000168393 -0.000108492 -7.41118e-06 0.000268888 -2.36896e-06 
1497.65 0 4.27547e-05 -0.0516199 -1.65187e-05 6.06291e-06 -0.468339 0.00411849 0.000895412 -0.00072085 -0.00239709 -0.0441371 -0.000809861 0.000986254 -0.000511378 -3.74581e-05 -0.000878233 -0.000694907 9.39172e-05 -0.00211267 0.00122509 -0.00129982 -0.000147661 0.000123829 5.0111e-05 0.00249897 -0.000308088 3.58751e-05 0.000269189 0.000172931 -0.000115001 -1.4974e-05 0.00026954 -5.47613e-06 
1498 0 6.28335e-05 -0.0473898 -1.7003e-05 -5.01016e-07 -0.471141 0.00418821 0.000862832 -0.000757771 -0.00228835 -0.0257401 -0.000870836 0.00106813 -0.000531839 -6.65536e-05 -0.000871409 -0.000680077 4.78836e-05 -0.00200392 0.00122421 -0.00134549 -0.000158121 0.000141027 6.31997e-05 0.00246691 -0.000314708 4.45891e-05 0.00027977 0.000177261 -0.000122076 -2.28081e-05 0.000268956 -9.05207e-06 
1498.35 0 8.29248e-05 -0.04313 -1.72636e-05 -8.18961e-06 -0.473169 0.00425022 0.000830294 -0.000792164 -0.00217141 -0.00748882 -0.000930035 0.00115205 -0.000551981 -9.90516e-05 -0.000863152 -0.000663214 -3.36486e-06 -0.00189385 0.00121845 -0.00139535 -0.00016875 0.000159795 7.6375e-05 0.00243072 -0.000320996 5.28292e-05 0.000290717 0.000180906 -0.000129488 -3.08425e-05 0.000267768 -1.28036e-05 
1498.7 0 0.000102922 -0.0388461 -1.74444e-05 -1.69546e-05 -0.474431 0.0043052 0.000798346 -0.000822984 -0.00204663 0.0105935 -0.000987259 0.00124083 -0.000571205 -0.000132553 -0.000854523 -0.000644131 -5.96051e-05 -0.00178367 0.00120749 -0.00145035 -0.000179168 0.000180256 8.94722e-05 0.00239221 -0.000326643 6.08393e-05 0.000302071 0.000183493 -0.000136997 -3.84508e-05 0.000266516 -1.63761e-05 
1499.05 0 0.0001228 -0.0345428 -1.79242e-05 -2.65205e-05 -0.474938 0.00435346 0.000765991 -0.000850195 -0.0019148 0.0284807 -0.00104245 0.00133416 -0.000589902 -0.000162565 -0.000845225 -0.000622277 -0.000118602 -0.00167386 0.00119197 -0.00151019 -0.000188931 0.000202242 0.000102357 0.00235158 -0.000331443 6.91139e-05 0.000313538 0.000185302 -0.000144176 -4.53422e-05 0.000265241 -2.0077e-05 
1499.4 0 0.000142609 -0.0302249 -1.87746e-05 -3.51643e-05 -0.474707 0.00439507 0.000732067 -0.00087382 -0.00177729 0.0461487 -0.00109449 0.00142956 -0.000608255 -0.000187148 -0.000834085 -0.000597464 -0.000175936 -0.00156385 0.0011747 -0.00157385 -0.000198338 0.000225624 0.000115172 0.00230643 -0.000335672 7.76203e-05 0.000324913 0.000187297 -0.000151134 -5.23162e-05 0.000264376 -2.49212e-05 
1499.75 0 0.000161745 -0.0258996 -1.95749e-05 -4.16084e-05 -0.473755 0.00442928 0.000697395 -0.000894262 -0.00163543 0.0635792 -0.00114156 0.00152477 -0.000626009 -0.000210235 -0.000820337 -0.000570446 -0.000228828 -0.00145397 0.00115932 -0.00163993 -0.000207927 0.000250036 0.000128017 0.0022561 -0.000339616 8.64703e-05 0.00033596 0.000189844 -0.000158421 -6.01273e-05 0.000264345 -3.09949e-05 
1500.1 0 0.000179858 -0.0215743 -1.99921e-05 -4.67e-05 -0.472091 0.00445511 0.000663136 -0.000912397 -0.00149018 0.0807537 -0.00118275 0.00161802 -0.000642894 -0.00023671 -0.000802796 -0.000541339 -0.000278061 -0.00134594 0.00114759 -0.00170619 -0.000217352 0.000275059 0.000140819 0.00220354 -0.000343399 9.602e-05 0.000346619 0.000192594 -0.000166056 -6.85443e-05 0.000264914 -3.70132e-05 
1500.45 0 0.000197544 -0.0172539 -2.02105e-05 -5.18731e-05 -0.469724 0.00447329 0.000628661 -0.000929768 -0.00134228 0.0976478 -0.00121815 0.00170797 -0.000659387 -0.000267134 -0.000779787 -0.000509351 -0.000325164 -0.00124152 0.00113813 -0.00177048 -0.000225693 0.000300429 0.000153498 0.00215084 -0.000347103 0.00010619 0.000357295 0.00019503 -0.000173635 -7.71128e-05 0.000265754 -4.23448e-05 
1500.8 0 0.000215267 -0.0129424 -2.0597e-05 -5.7776e-05 -0.466668 0.00448522 0.000592589 -0.00094783 -0.00119187 0.114236 -0.00124778 0.00179351 -0.000676256 -0.000299169 -0.000750477 -0.000474592 -0.000370734 -0.00114169 0.00112726 -0.00183164 -0.000232442 0.000325997 0.00016578 0.00209635 -0.000350615 0.00011645 0.000368241 0.000196988 -0.000180995 -8.55273e-05 0.000267005 -4.76203e-05 
1501.15 0 0.000233203 -0.00864598 -2.10594e-05 -6.46556e-05 -0.462946 0.00449065 0.000554007 -0.000966758 -0.00103863 0.130499 -0.00127131 0.0018729 -0.000693599 -0.000330934 -0.000714329 -0.000438871 -0.000415104 -0.00104708 0.00111242 -0.00188904 -0.000237921 0.00035187 0.000177669 0.00203728 -0.000353492 0.000126308 0.000378965 0.000198603 -0.000188201 -9.38473e-05 0.000268648 -5.31712e-05 
1501.5 0 0.000251735 -0.00437126 -2.1403e-05 -7.27016e-05 -0.458577 0.00448869 0.000513475 -0.000985829 -0.000882742 0.146421 -0.00128893 0.00194443 -0.00071118 -0.00036235 -0.000671353 -0.000404338 -0.000457762 -0.000957921 0.00109374 -0.00194226 -0.000242904 0.000378033 0.000189401 0.00197264 -0.000355477 0.000135404 0.000388908 0.000200168 -0.000195393 -0.00010216 0.000270542 -5.91696e-05 
1501.85 0 0.000271064 -0.000122267 -2.16772e-05 -8.191e-05 -0.453574 0.00447904 0.000473317 -0.00100499 -0.000724653 0.161988 -0.00130131 0.0020075 -0.00072873 -0.000394171 -0.000624127 -0.000372607 -0.000498058 -0.000873926 0.0010734 -0.00199165 -0.000248021 0.000404238 0.000200782 0.00190352 -0.000357068 0.000143327 0.000398494 0.000202137 -0.000202746 -0.00010975 0.000272502 -6.61861e-05 
1502.2 0 0.00029125 0.00409738 -2.19597e-05 -9.17026e-05 -0.447955 0.00446162 0.000435651 -0.00102472 -0.000564706 0.177184 -0.00130882 0.00206223 -0.000746532 -0.00042568 -0.000576195 -0.000344394 -0.000536665 -0.000794289 0.00105367 -0.00203818 -0.000253102 0.000430278 0.000211459 0.00183183 -0.000358757 0.000150068 0.000408076 0.000204389 -0.000210622 -0.000115519 0.000273927 -7.37747e-05 
1502.55 0 0.000312414 0.00828298 -2.20902e-05 -0.000100816 -0.441737 0.00443603 0.000400293 -0.00104448 -0.000403385 0.191993 -0.00131229 0.00210792 -0.000766043 -0.000455833 -0.000527781 -0.000319173 -0.000575203 -0.000718027 0.00103513 -0.00208187 -0.000257569 0.000455846 0.000221236 0.00175864 -0.000360172 0.000156062 0.000417043 0.000206746 -0.000219463 -0.000119348 0.000274184 -8.03138e-05 
1502.9 0 0.000334612 0.0124299 -2.20225e-05 -0.000108534 -0.434939 0.00440229 0.00036566 -0.00106305 -0.000241135 0.206402 -0.00131331 0.00214311 -0.000788143 -0.000485396 -0.000476433 -0.000296328 -0.000615126 -0.000644135 0.00101773 -0.00212182 -0.000261588 0.000480565 0.000230013 0.00168441 -0.000360678 0.000160988 0.000424801 0.000209847 -0.000229241 -0.000122047 0.000273197 -8.53152e-05 
1503.25 0 0.000356855 0.0165331 -2.18726e-05 -0.000115558 -0.427581 0.00436059 0.000331575 -0.00107972 -7.8108e-05 0.220399 -0.00131268 0.00216776 -0.000811798 -0.000515084 -0.000421151 -0.000276084 -0.000657795 -0.000572263 0.0010018 -0.00215746 -0.00026598 0.000504228 0.000238104 0.0016101 -0.000360365 0.000164117 0.000431146 0.000213869 -0.000239753 -0.00012407 0.000271214 -8.97559e-05 
1503.6 0 0.000378047 0.0205862 -2.16649e-05 -0.000122886 -0.41968 0.00431001 0.00029859 -0.00109518 8.42698e-05 0.233971 -0.00130982 0.00218378 -0.000835376 -0.000543223 -0.0003633 -0.000258319 -0.000703864 -0.000503095 0.000986856 -0.00218873 -0.000270614 0.000527262 0.000246611 0.00153679 -0.00035979 0.000165603 0.000436574 0.000217808 -0.000250962 -0.000125432 0.000268532 -9.4681e-05 
1503.95 0 0.00039836 0.0245828 -2.11436e-05 -0.000130161 -0.411256 0.0042499 0.000264935 -0.00111135 0.00024375 0.2471 -0.00130333 0.00219318 -0.000857613 -0.000567712 -0.000305056 -0.00024128 -0.000752041 -0.000437921 0.00097244 -0.00221597 -0.000274735 0.000550076 0.00025613 0.00146474 -0.000359445 0.000166227 0.000442006 0.0002214 -0.000262768 -0.000126379 0.00026565 -0.000100419 
1504.3 0 0.000418032 0.0285188 -2.01554e-05 -0.000135881 -0.402326 0.00418049 0.000227769 -0.00112965 0.000399858 0.25977 -0.00129168 0.00219615 -0.000878696 -0.000589079 -0.00024726 -0.000222779 -0.000800715 -0.000377515 0.000959975 -0.00223888 -0.000278513 0.000572345 0.000266223 0.0013937 -0.000359313 0.000166597 0.000447543 0.000224886 -0.000275065 -0.00012767 0.00026303 -0.000106517 
1504.65 0 0.000436767 0.0323902 -1.89105e-05 -0.000139765 -0.392913 0.00410144 0.000186351 -0.00114968 0.000553532 0.271968 -0.0012745 0.00219147 -0.000899948 -0.000609206 -0.00018951 -0.000202226 -0.000851202 -0.000321252 0.000950583 -0.00225615 -0.000282344 0.000593605 0.000276302 0.00132341 -0.000359182 0.000166828 0.000452523 0.000227757 -0.000287905 -0.000129233 0.000260591 -0.000112905 
1505 0 0.000454466 0.0361927 -1.75989e-05 -0.000143371 -0.383039 0.00401207 0.000141961 -0.0011698 0.000704985 0.283679 -0.00125195 0.00217819 -0.000922293 -0.000627551 -0.000131956 -0.000180681 -0.000907277 -0.000267803 0.000943335 -0.00226689 -0.000286137 0.000613847 0.000286383 0.00125351 -0.000358688 0.000166675 0.000456662 0.00022974 -0.000301275 -0.000130206 0.000257798 -0.000120173 
1505.35 0 0.000471325 0.0399225 -1.64443e-05 -0.000147874 -0.372724 0.00391305 9.55747e-05 -0.00118838 0.000852942 0.294895 -0.001224 0.00215609 -0.000946221 -0.000642528 -7.63399e-05 -0.000159266 -0.000970121 -0.000216452 0.00093683 -0.00227176 -0.000289587 0.000633439 0.000296888 0.00118356 -0.000357659 0.000165945 0.000460157 0.000231175 -0.000315292 -0.000130544 0.000254196 -0.000129036 
1505.7 0 0.000486976 0.0435754 -1.58835e-05 -0.000153318 -0.361994 0.00380603 4.66033e-05 -0.00120484 0.000995929 0.305608 -0.00119058 0.0021251 -0.000972006 -0.000655364 -2.59106e-05 -0.000138106 -0.00103739 -0.000167924 0.000929988 -0.00227183 -0.000292678 0.00065272 0.000308024 0.00111321 -0.000356678 0.000164672 0.000462932 0.000232217 -0.000330139 -0.000130618 0.000249657 -0.000139819 
1506.05 0 0.000500661 0.0471479 -1.60347e-05 -0.000159705 -0.35087 0.00369198 -6.73043e-06 -0.00121925 0.00113302 0.315809 -0.00115195 0.00208515 -0.000999759 -0.00066843 1.67568e-05 -0.000116536 -0.00110693 -0.00012303 0.000921523 -0.00226698 -0.000295345 0.000671412 0.000319874 0.00104253 -0.000356362 0.000162849 0.000464627 0.000232422 -0.000345545 -0.000130131 0.000244313 -0.000152082 
1506.4 0 0.000512085 0.0506365 -1.64633e-05 -0.000167437 -0.339374 0.00357164 -6.62564e-05 -0.00123094 0.00126368 0.325495 -0.00110898 0.00203633 -0.00102941 -0.000681374 5.21448e-05 -9.43468e-05 -0.00117892 -8.15356e-05 0.000910586 -0.00225707 -0.000297493 0.000689012 0.000332466 0.000972378 -0.000356301 0.000160201 0.000465485 0.000231551 -0.000361269 -0.000128206 0.00023832 -0.000164802 
1506.75 0 0.000521132 0.054038 -1.65045e-05 -0.000176086 -0.327527 0.00344555 -0.000131812 -0.0012396 0.00138843 0.334659 -0.00106312 0.00197857 -0.00106055 -0.000691887 8.27283e-05 -7.22756e-05 -0.00125372 -4.30887e-05 0.000898162 -0.00224377 -0.000299296 0.000705836 0.000345592 0.000903505 -0.000355749 0.00015657 0.000466182 0.000230108 -0.000377325 -0.000125052 0.000231475 -0.000177746 
1507.1 0 0.000527722 0.0573482 -1.58439e-05 -0.000184011 -0.315347 0.0033133 -0.000201272 -0.00124609 0.00150803 0.343293 -0.00101527 0.00191107 -0.00109319 -0.000700665 0.000109909 -5.124e-05 -0.00132967 -7.17715e-06 0.000885168 -0.00222937 -0.000300834 0.00072226 0.00035923 0.000835838 -0.00035479 0.000152302 0.000466888 0.000228372 -0.00039357 -0.000122123 0.000223349 -0.000191432 
1507.45 0 0.00053212 0.0605623 -1.52768e-05 -0.000190751 -0.302857 0.00317468 -0.000272547 -0.00125058 0.00162122 0.351391 -0.000965347 0.00183275 -0.00112775 -0.000711298 0.000134043 -3.14703e-05 -0.00140446 2.81027e-05 0.000870907 -0.0022144 -0.000302011 0.000738449 0.000373204 0.000769192 -0.00035389 0.000147387 0.000467017 0.000226211 -0.000409659 -0.000120013 0.00021372 -0.000205811 
1507.8 0 0.000535163 0.0636773 -1.57656e-05 -0.000197962 -0.290077 0.00303176 -0.000344447 -0.00125269 0.00172643 0.358943 -0.000913493 0.00174394 -0.00116342 -0.000725124 0.000155378 -1.25352e-05 -0.00147762 6.56971e-05 0.000854058 -0.0021969 -0.000302578 0.000754515 0.000386655 0.000703317 -0.000353274 0.000141142 0.000466221 0.000223642 -0.000425441 -0.000117644 0.000203144 -0.00022042 
1508.15 0 0.000537179 0.0666921 -1.7326e-05 -0.000207133 -0.277029 0.0028882 -0.000416177 -0.00125241 0.00182415 0.365944 -0.000861139 0.00164622 -0.00119847 -0.000740338 0.000174305 5.40714e-06 -0.00155048 0.000107273 0.000833712 -0.00217532 -0.000302711 0.000770149 0.000399215 0.000637604 -0.000352413 0.000133533 0.000465203 0.000221056 -0.00044094 -0.000113526 0.000192595 -0.000234605 
1508.5 0 0.000537722 0.0696043 -1.9789e-05 -0.000218012 -0.263736 0.00274571 -0.000486182 -0.00124955 0.00191605 0.372392 -0.000811034 0.00154046 -0.00123129 -0.00075547 0.000192364 2.17522e-05 -0.00162489 0.000152391 0.000809603 -0.00215035 -0.000302936 0.000785186 0.000411235 0.000571934 -0.000350533 0.000125201 0.000464274 0.000218469 -0.000456057 -0.000106848 0.000182386 -0.000247807 
1508.85 0 0.000536563 0.0724109 -2.29687e-05 -0.000229156 -0.25022 0.00260277 -0.00055262 -0.00124372 0.00200301 0.378286 -0.000766471 0.00142735 -0.00126085 -0.000770175 0.000211952 3.60453e-05 -0.00170221 0.000199736 0.000781302 -0.00212299 -0.000303198 0.000799534 0.000422586 0.000507321 -0.000347213 0.000116383 0.000462895 0.000215416 -0.000470482 -9.77367e-05 0.000172618 -0.000259807 
1509.2 0 0.000533967 0.0751091 -2.65559e-05 -0.000238916 -0.236503 0.00245788 -0.000614243 -0.00123483 0.00208474 0.383625 -0.000729836 0.00130936 -0.00128767 -0.000783441 0.000233414 4.78389e-05 -0.00178076 0.000248687 0.000748396 -0.00209394 -0.000303439 0.000813239 0.000433109 0.000444279 -0.000342708 0.000106886 0.000460692 0.000211675 -0.000483964 -8.7269e-05 0.000163578 -0.000270936 
1509.55 0 0.000529797 0.0776969 -3.03667e-05 -0.000246447 -0.222608 0.00231109 -0.000670146 -0.00122397 0.00215997 0.388404 -0.000700773 0.00119057 -0.00131271 -0.000794316 0.000253533 5.71611e-05 -0.00185547 0.000299533 0.000711058 -0.00206323 -0.000303969 0.000826388 0.000443295 0.000382284 -0.000338076 9.69388e-05 0.000457712 0.000207089 -0.000496311 -7.64602e-05 0.000155251 -0.000281461 
1509.9 0 0.000523727 0.0801724 -3.45249e-05 -0.000252115 -0.208556 0.00216192 -0.000719807 -0.00121218 0.00222799 0.392622 -0.000677076 0.00107412 -0.00133591 -0.00080367 0.000269233 6.50378e-05 -0.00192266 0.000352825 0.000670067 -0.0020305 -0.000305106 0.000838752 0.000453512 0.000321014 -0.00033413 8.75136e-05 0.000454543 0.000201869 -0.000507342 -6.50544e-05 0.000147643 -0.00029082 
1510.25 0 0.00051613 0.0825335 -3.90558e-05 -0.000256884 -0.194367 0.00201 -0.000763334 -0.00119997 0.00228919 0.396282 -0.000657122 0.000960298 -0.00135677 -0.000812987 0.000280262 7.22478e-05 -0.00198424 0.000409016 0.000627309 -0.00199575 -0.000306915 0.000850686 0.00046393 0.000260938 -0.0003307 7.89339e-05 0.000451217 0.000196612 -0.000517216 -5.20819e-05 0.00014114 -0.0002985 
1510.6 0 0.00050739 0.0847779 -4.37671e-05 -0.000261496 -0.18006 0.00185636 -0.000801076 -0.00118843 0.00234392 0.399385 -0.00064006 0.000848823 -0.00137579 -0.00082171 0.00028751 7.85439e-05 -0.00204455 0.000468883 0.000585082 -0.00195884 -0.000309104 0.000862589 0.000474678 0.00020264 -0.000327185 7.05271e-05 0.000447122 0.000191164 -0.000526093 -3.68933e-05 0.000135536 -0.000304669 
1510.95 0 0.00049735 0.0869044 -4.86138e-05 -0.000265796 -0.165655 0.00170196 -0.000833015 -0.00117847 0.00239199 0.401935 -0.000625566 0.000741377 -0.00139314 -0.000827343 0.000291325 8.42919e-05 -0.00210435 0.000533216 0.000543892 -0.00192 -0.000311083 0.000874005 0.000485819 0.000145969 -0.00032336 6.20509e-05 0.000442236 0.000185005 -0.000533816 -1.97337e-05 0.000130025 -0.00030955 
1511.3 0 0.000485835 0.0889114 -5.35528e-05 -0.000268264 -0.151175 0.001547 -0.000858894 -0.00116994 0.00243338 0.403935 -0.00061466 0.000641148 -0.00140766 -0.000829897 0.000291593 9.08608e-05 -0.0021601 0.000601965 0.000502685 -0.00188058 -0.000312788 0.00088436 0.000497058 9.07935e-05 -0.000319601 5.38722e-05 0.000436979 0.000178612 -0.000540343 -1.96438e-06 0.000124321 -0.000312879 
1511.65 0 0.000472414 0.0907967 -5.88909e-05 -0.000267699 -0.136641 0.00139162 -0.000878264 -0.00116359 0.00246794 0.405391 -0.000609011 0.00054983 -0.00141847 -0.000833935 0.000287948 9.9259e-05 -0.00220942 0.00067445 0.000461911 -0.00184176 -0.000314978 0.000893615 0.000508146 3.79017e-05 -0.000316457 4.70158e-05 0.00043161 0.000173098 -0.000545892 1.55305e-05 0.000118743 -0.000314245 
1512 0 0.000456535 0.092558 -6.47307e-05 -0.000264605 -0.122073 0.0012359 -0.000890186 -0.00116104 0.00249465 0.406302 -0.000609581 0.000465533 -0.0014255 -0.000843216 0.000280097 0.000108544 -0.00225443 0.00075043 0.000424134 -0.00180345 -0.000318233 0.000901619 0.000518572 -1.21194e-05 -0.000314188 4.18835e-05 0.000426418 0.000168609 -0.000550821 3.28911e-05 0.000113765 -0.000313197 
1512.35 0 0.000438294 0.0941945 -7.03047e-05 -0.000259812 -0.107492 0.00108035 -0.000894099 -0.00116201 0.00251221 0.40667 -0.000616666 0.000386591 -0.00142959 -0.000856885 0.000268961 0.000116803 -0.00229715 0.000829891 0.000390489 -0.00176514 -0.000322047 0.000908177 0.000527684 -6.02088e-05 -0.000312786 3.75041e-05 0.000421568 0.000164063 -0.000555379 5.03552e-05 0.000109232 -0.000309411 
1512.7 0 0.000417796 0.0957059 -7.50825e-05 -0.00025393 -0.0929205 0.000926966 -0.000891455 -0.00116441 0.00251919 0.406498 -0.000629714 0.000313821 -0.00143183 -0.000872448 0.000255317 0.000124244 -0.00233643 0.000911905 0.000359023 -0.0017271 -0.000325224 0.000913289 0.000535371 -0.000107633 -0.000312363 3.30272e-05 0.000416656 0.000158933 -0.000559178 6.77577e-05 0.000104661 -0.000303195 
1513.05 0 0.000394702 0.0970914 -7.94572e-05 -0.000247353 -0.0783783 0.00077763 -0.00088486 -0.00116617 0.00251535 0.405794 -0.000646323 0.000248301 -0.00143227 -0.000889148 0.000238473 0.000132846 -0.00237009 0.000995116 0.000327621 -0.00169063 -0.000327097 0.000917412 0.000541755 -0.000154101 -0.000313019 2.88037e-05 0.000411125 0.000154163 -0.000561505 8.42748e-05 0.000100295 -0.000294627 
1513.4 0 0.000369676 0.0983504 -8.38488e-05 -0.000240574 -0.0638849 0.000632694 -0.00087547 -0.00116632 0.0025017 0.404562 -0.000663798 0.000189284 -0.00143068 -0.000907795 0.000218626 0.000143872 -0.00239779 0.00107893 0.000296242 -0.00165679 -0.000327958 0.0009211 0.000547108 -0.00019879 -0.00031413 2.54514e-05 0.000404906 0.000150643 -0.000562246 9.95717e-05 9.66307e-05 -0.000283654 
1513.75 0 0.00034399 0.099482 -8.81534e-05 -0.000234541 -0.0494601 0.000492517 -0.000862971 -0.00116392 0.00247899 0.40281 -0.000681618 0.000135552 -0.00142738 -0.000927847 0.00019728 0.000157363 -0.0024212 0.00116319 0.000265589 -0.00162637 -0.00032837 0.000924514 0.000551433 -0.000241826 -0.000315177 2.29948e-05 0.000398364 0.000148366 -0.000561673 0.000114419 9.32037e-05 -0.00027121 
1514.1 0 0.000317819 0.100486 -9.23204e-05 -0.000229428 -0.0351236 0.000357573 -0.000847065 -0.00115754 0.00244728 0.400542 -0.000700344 8.72381e-05 -0.00142213 -0.00094762 0.000175155 0.000173611 -0.00244173 0.00124777 0.000235973 -0.00159981 -0.000328609 0.000927646 0.000554706 -0.000283467 -0.000315994 2.12168e-05 0.000391052 0.000146988 -0.000559953 0.000129367 8.9308e-05 -0.000258117 
1514.45 0 0.000291073 0.101362 -9.63326e-05 -0.000224244 -0.0208958 0.000228813 -0.000828503 -0.00114672 0.00240575 0.397767 -0.000720571 4.49974e-05 -0.00141365 -0.000967247 0.000152153 0.000193271 -0.00246001 0.00133218 0.000206882 -0.00157579 -0.000328232 0.000930279 0.000557218 -0.000323951 -0.000316539 1.97086e-05 0.000382416 0.000145899 -0.000557459 0.000144197 8.48477e-05 -0.000244335 
1514.8 0 0.000264008 0.10211 -9.98395e-05 -0.000217908 -0.00679653 0.000108435 -0.000808951 -0.00113324 0.00235354 0.394495 -0.000742617 8.0615e-06 -0.00140098 -0.000988115 0.000127998 0.000215983 -0.00247738 0.00141538 0.000177489 -0.00155135 -0.000327116 0.000932182 0.000558909 -0.000363746 -0.000317429 1.83711e-05 0.000372883 0.000144673 -0.000554372 0.000158495 8.01309e-05 -0.000229912 
1515.15 0 0.000236619 0.10273 -0.000102724 -0.000209798 0.00715529 -1.81205e-06 -0.000788458 -0.0011199 0.00229153 0.390735 -0.000765471 -2.60157e-05 -0.00138523 -0.00101029 0.00010252 0.000239872 -0.00249569 0.00149684 0.000148012 -0.00152439 -0.000326237 0.000933298 0.000559496 -0.000403475 -0.000319206 1.71506e-05 0.000362995 0.000142869 -0.000550316 0.000171844 7.54524e-05 -0.000215448 
1515.5 0 0.000208399 0.103224 -0.000105113 -0.000200013 0.0209418 -0.000102696 -0.000765758 -0.00110771 0.00222195 0.386499 -0.000787379 -5.90108e-05 -0.0013679 -0.00103276 7.58363e-05 0.000263405 -0.00251534 0.0015773 0.000118694 -0.00149507 -0.000325989 0.000933497 0.000559552 -0.000443349 -0.000321689 1.62143e-05 0.000352913 0.000140014 -0.000544699 0.000184053 7.09979e-05 -0.000201275 
1515.85 0 0.000179139 0.103592 -0.00010676 -0.000189542 0.0345457 -0.000196569 -0.000741771 -0.00109576 0.00214524 0.381798 -0.000807692 -9.0776e-05 -0.0013485 -0.00105506 4.87344e-05 0.000286992 -0.00253603 0.00165699 8.88796e-05 -0.00146517 -0.000325447 0.000932603 0.000559857 -0.000483229 -0.000324403 1.61553e-05 0.000342575 0.000136447 -0.000537882 0.000196023 6.69984e-05 -0.000187291 
1516.2 0 0.000149745 0.103835 -0.000107531 -0.000179064 0.0479503 -0.000284156 -0.000719074 -0.00108305 0.00206095 0.376641 -0.000827609 -0.00012004 -0.00132618 -0.00107669 2.11615e-05 0.000312709 -0.00255905 0.00173422 5.91325e-05 -0.00143624 -0.000324114 0.000930421 0.000559793 -0.000523565 -0.000327287 1.73272e-05 0.000331662 0.000133095 -0.000530759 0.000208166 6.3439e-05 -0.000173419 
1516.55 0 0.000121801 0.103953 -0.000108247 -0.000168189 0.0611398 -0.000363648 -0.000698868 -0.00106911 0.00197109 0.371038 -0.000848849 -0.000146715 -0.00130071 -0.00109699 -8.30239e-06 0.000342135 -0.00258503 0.00180788 3.11234e-05 -0.00140848 -0.000322257 0.000926955 0.000558315 -0.000564877 -0.000330454 1.98011e-05 0.000320037 0.000129644 -0.000523204 0.000219403 6.04404e-05 -0.00015902 
1516.9 0 9.55324e-05 0.103945 -0.000109564 -0.000156677 0.0740994 -0.000432636 -0.000680334 -0.0010527 0.00187913 0.365002 -0.000871964 -0.000173286 -0.00127106 -0.00111543 -4.01598e-05 0.000374512 -0.00261241 0.00187885 3.99456e-06 -0.00138083 -0.000319673 0.000921882 0.000555268 -0.000606215 -0.000333601 2.33165e-05 0.000307787 0.000125055 -0.000514977 0.000229257 5.85392e-05 -0.000143896 
1517.25 0 6.94884e-05 0.103814 -0.000111092 -0.000145148 0.0868155 -0.000490825 -0.000661534 -0.00103084 0.00178772 0.358543 -0.000896519 -0.000201591 -0.00123697 -0.00113022 -7.36984e-05 0.000407474 -0.00263891 0.00194796 -2.3763e-05 -0.00135257 -0.000315655 0.000915242 0.000551338 -0.000646479 -0.000336428 2.70935e-05 0.000295191 0.000120232 -0.000506398 0.000238523 5.81644e-05 -0.000128556 
1517.6 0 4.25385e-05 0.10356 -0.000112249 -0.000134033 0.0992731 -0.000540726 -0.000641133 -0.00100174 0.00169829 0.351671 -0.000922398 -0.000229746 -0.00120038 -0.00113872 -0.00010879 0.000439507 -0.0026628 0.00201594 -5.01188e-05 -0.00132435 -0.000310417 0.000908242 0.00054741 -0.000686214 -0.00033884 3.05894e-05 0.000282656 0.000116642 -0.000497362 0.000248064 5.85943e-05 -0.000113148 
1517.95 0 1.50656e-05 0.103184 -0.000112952 -0.000123317 0.111455 -0.000585521 -0.000619507 -0.000967106 0.00161166 0.3444 -0.000949078 -0.000254897 -0.00116307 -0.00114045 -0.000146185 0.000471484 -0.00268425 0.00208447 -7.3153e-05 -0.00129641 -0.000304932 0.000901959 0.0005438 -0.000725966 -0.000340889 3.44197e-05 0.000270163 0.000113315 -0.000487438 0.000258227 5.86829e-05 -9.78067e-05 
1518.3 0 -1.17611e-05 0.102686 -0.000113521 -0.000113467 0.123347 -0.00062707 -0.00059811 -0.000928942 0.001528 0.336742 -0.000974883 -0.000277024 -0.00112454 -0.00113795 -0.000185783 0.000505834 -0.002706 0.00215408 -9.43585e-05 -0.00126693 -0.000299495 0.000895893 0.000540225 -0.00076488 -0.000342277 3.96508e-05 0.000257403 0.000108417 -0.000476396 0.000268836 5.81771e-05 -8.29112e-05 
1518.65 0 -3.70429e-05 0.102067 -0.000113847 -0.000104848 0.134936 -0.000666047 -0.000578833 -0.000886506 0.00144662 0.328712 -0.000998587 -0.000298448 -0.00108309 -0.0011331 -0.000225891 0.000544106 -0.00273123 0.00222282 -0.000115947 -0.00123379 -0.000293775 0.000889254 0.00053608 -0.000802182 -0.000342208 4.6572e-05 0.000244374 0.000101659 -0.000463903 0.00027951 5.73025e-05 -6.90637e-05 
1519 0 -6.07062e-05 0.101329 -0.00011372 -9.69364e-05 0.146207 -0.000701701 -0.000563946 -0.000838209 0.00136681 0.320323 -0.00101985 -0.000321092 -0.00103733 -0.0011242 -0.000264407 0.000585656 -0.00276134 0.00228783 -0.000138032 -0.00119688 -0.000287735 0.000881994 0.000530568 -0.000838788 -0.000340717 5.45823e-05 0.000231344 9.36833e-05 -0.000449672 0.000290735 5.6203e-05 -5.67773e-05 
1519.35 0 -8.3838e-05 0.100473 -0.000113676 -8.89771e-05 0.157146 -0.000733133 -0.000554885 -0.000784033 0.00128802 0.311587 -0.00103756 -0.000345367 -0.000986563 -0.00110724 -0.000299333 0.000629508 -0.00279501 0.00234681 -0.000159046 -0.001158 -0.000281841 0.000874362 0.000523241 -0.000876052 -0.000338465 6.30875e-05 0.000218524 8.45753e-05 -0.000433789 0.000303368 5.46217e-05 -4.55308e-05 
1519.7 0 -0.000106941 0.0994987 -0.000113997 -8.01154e-05 0.167743 -0.000759673 -0.0005514 -0.00072567 0.00120956 0.302519 -0.0010499 -0.000371021 -0.000930827 -0.00108001 -0.000328805 0.000676369 -0.00282818 0.0023993 -0.000177639 -0.00111848 -0.000276035 0.000866503 0.000513919 -0.000914121 -0.000335469 7.21102e-05 0.000205462 7.44318e-05 -0.000416513 0.000317397 5.20089e-05 -3.40898e-05 
1520.05 0 -0.000129717 0.0984098 -0.000114263 -6.95182e-05 0.177988 -0.000778758 -0.000552503 -0.000664708 0.00113214 0.293133 -0.00105711 -0.000398102 -0.00087094 -0.00104501 -0.000351518 0.000727196 -0.00285753 0.00244625 -0.00019353 -0.00107798 -0.000269545 0.000857949 0.000502381 -0.000952703 -0.000330916 8.20256e-05 0.000191506 6.36869e-05 -0.000398359 0.000332201 4.85578e-05 -2.16241e-05 
1520.4 0 -0.00015244 0.0972099 -0.000114335 -5.7461e-05 0.187868 -0.000788735 -0.000556456 -0.000601436 0.00105787 0.283441 -0.00106096 -0.000428304 -0.000808555 -0.00100676 -0.000368098 0.000781389 -0.00288371 0.00248776 -0.000207469 -0.00103658 -0.000262221 0.000848365 0.000489123 -0.00099199 -0.000324753 9.30547e-05 0.000176834 5.23925e-05 -0.000379872 0.000347601 4.49538e-05 -8.47888e-06 
1520.75 0 -0.000175559 0.095902 -0.000114628 -4.50744e-05 0.197369 -0.000791392 -0.000560812 -0.000536141 0.000987211 0.273462 -0.00106264 -0.000463383 -0.000745398 -0.000966116 -0.000380446 0.000837285 -0.00290991 0.00252315 -0.000221091 -0.000996814 -0.000254344 0.000838056 0.000475225 -0.00103209 -0.000317682 0.000104616 0.000161991 3.99872e-05 -0.000361186 0.000363964 4.17661e-05 5.02274e-06 
1521.1 0 -0.000198823 0.0944882 -0.000115212 -3.29586e-05 0.20648 -0.000788996 -0.000564943 -0.000469402 0.000918414 0.263212 -0.00106352 -0.000501575 -0.000682461 -0.000919876 -0.000390902 0.000894073 -0.00293713 0.002552 -0.00023659 -0.000961652 -0.000245539 0.000827414 0.000460542 -0.00107226 -0.000310425 0.000116208 0.00014684 2.64121e-05 -0.000342126 0.00038131 3.91625e-05 1.8507e-05 
1521.45 0 -0.000220999 0.0929703 -0.000115413 -2.04866e-05 0.215192 -0.000781348 -0.000570755 -0.000402087 0.000851163 0.25271 -0.00106406 -0.00053925 -0.000620173 -0.000865294 -0.000402764 0.000953104 -0.00296182 0.0025742 -0.000254594 -0.000931946 -0.000235711 0.000816958 0.000443798 -0.00111138 -0.000303788 0.000128168 0.000130972 1.29498e-05 -0.000322782 0.000398877 3.70146e-05 3.19895e-05 
1521.8 0 -0.00024108 0.0913504 -0.00011478 -6.83365e-06 0.2235 -0.000767041 -0.000579671 -0.000336067 0.000787462 0.241973 -0.0010627 -0.000575038 -0.000559221 -0.000802406 -0.000418095 0.00101612 -0.00297896 0.00259025 -0.000272936 -0.000906542 -0.000225873 0.000806558 0.000424467 -0.00114853 -0.000298115 0.000141007 0.000114808 3.97904e-07 -0.000303369 0.000416452 3.5019e-05 4.61601e-05 
1522.15 0 -0.000259075 0.0896316 -0.000113558 8.18385e-06 0.231399 -0.000746438 -0.000590414 -0.000272806 0.000729136 0.231019 -0.00105785 -0.000610236 -0.000499067 -0.000733415 -0.000435984 0.00108311 -0.00298715 0.00260155 -0.000289996 -0.000884419 -0.000216899 0.000795702 0.00040325 -0.00118323 -0.000292746 0.000155076 9.9177e-05 -1.23013e-05 -0.000283572 0.000434307 3.27158e-05 6.1498e-05 
1522.5 0 -0.000274696 0.0878178 -0.000112032 2.43242e-05 0.238879 -0.000721335 -0.000600968 -0.000212001 0.000675968 0.219863 -0.00105041 -0.000645635 -0.000437238 -0.000661081 -0.000453433 0.00115213 -0.00298952 0.00260911 -0.000306561 -0.000865578 -0.000208386 0.000784397 0.000381204 -0.00121639 -0.000286923 0.000170365 8.41627e-05 -2.64738e-05 -0.000263001 0.000452401 3.014e-05 7.76762e-05 
1522.85 0 -0.000287253 0.085912 -0.000110246 4.11439e-05 0.245931 -0.000692124 -0.000611267 -0.000152814 0.000627312 0.208524 -0.0010429 -0.000679913 -0.000372163 -0.000587213 -0.00046803 0.00122075 -0.00299018 0.00261301 -0.000324331 -0.000850614 -0.0001995 0.000773169 0.000358355 -0.00125013 -0.000281413 0.000186191 6.93369e-05 -4.24691e-05 -0.0002417 0.00047071 2.76702e-05 9.38729e-05 
1523.2 0 -0.000297398 0.0839173 -0.000108087 5.79485e-05 0.252548 -0.000659147 -0.000622114 -9.51801e-05 0.000584634 0.197022 -0.00103609 -0.000710976 -0.000305133 -0.000512351 -0.000479717 0.00128829 -0.0029913 0.00261437 -0.000344176 -0.000839094 -0.000189918 0.000762284 0.000334369 -0.00128467 -0.000277021 0.000202172 5.39604e-05 -5.92573e-05 -0.000220076 0.000489413 2.55264e-05 0.000109176 
1523.55 0 -0.000306051 0.0818374 -0.000105839 7.46631e-05 0.258727 -0.000624058 -0.00063364 -3.94798e-05 0.000550252 0.185379 -0.00102965 -0.000737417 -0.000238339 -0.000435926 -0.000489816 0.00135541 -0.00299193 0.00261541 -0.000364664 -0.000828956 -0.000179815 0.000751533 0.000309614 -0.00131791 -0.00027342 0.00021888 3.79141e-05 -7.57855e-05 -0.000198434 0.00050834 2.40092e-05 0.000122931 
1523.9 0 -0.000313292 0.0796757 -0.000103653 9.1781e-05 0.264464 -0.000588075 -0.000646088 1.41959e-05 0.000525154 0.173611 -0.00102369 -0.000759207 -0.000171369 -0.0003566 -0.00049916 0.00142219 -0.00298855 0.00261725 -0.000382734 -0.000818309 -0.000170054 0.00074073 0.00028518 -0.00134837 -0.000270266 0.000236926 2.21114e-05 -9.1966e-05 -0.000176373 0.00052747 2.33561e-05 0.000135017 
1524.25 0 -0.000318609 0.0774351 -0.000101252 0.000109654 0.269755 -0.000551973 -0.000658951 6.65985e-05 0.000508349 0.161734 -0.00101763 -0.000777521 -0.000102548 -0.000273417 -0.000508509 0.00148777 -0.00297833 0.00261973 -0.000396003 -0.000806661 -0.000161299 0.000730113 0.000261894 -0.00137643 -0.000267523 0.000256113 7.08694e-06 -0.000107276 -0.000153271 0.000547161 2.33845e-05 0.000145867 
1524.6 0 -0.000321267 0.0751187 -9.88915e-05 0.000127999 0.274597 -0.000516106 -0.000670004 0.00011863 0.00049892 0.149766 -0.00101013 -0.000793497 -3.17546e-05 -0.000187321 -0.000518549 0.00155098 -0.00296034 0.00262259 -0.000404699 -0.000795613 -0.00015308 0.000720164 0.000239611 -0.0014027 -0.00026439 0.000275645 -7.51098e-06 -0.000120437 -0.000129103 0.000567697 2.36743e-05 0.000156764 
1524.95 0 -0.00032117 0.0727297 -9.70338e-05 0.000146106 0.278986 -0.000481404 -0.000677087 0.00017071 0.000497192 0.137726 -0.00100134 -0.000807191 4.03602e-05 -9.92376e-05 -0.000527947 0.00161101 -0.00293559 0.00262572 -0.000410718 -0.000786559 -0.000144592 0.000710758 0.000218462 -0.00142724 -0.000259222 0.000294883 -2.26379e-05 -0.000130731 -0.000103907 0.00058863 2.39268e-05 0.000168702 
1525.3 0 -0.000319165 0.0702714 -9.55254e-05 0.000164166 0.28292 -0.000450271 -0.000680296 0.000222794 0.000502986 0.125631 -0.000993063 -0.000818416 0.000113665 -9.42253e-06 -0.000534386 0.00166798 -0.00290556 0.00262906 -0.000415588 -0.000779214 -0.000135163 0.000701592 0.000198365 -0.00145029 -0.00025113 0.000313429 -3.8496e-05 -0.000138873 -7.77772e-05 0.000608452 2.38029e-05 0.000180634 
1525.65 0 -0.000316607 0.0677468 -9.37295e-05 0.000182529 0.286401 -0.000425136 -0.00068278 0.000274124 0.000514938 0.113501 -0.000987345 -0.000827095 0.000188473 8.09778e-05 -0.000537962 0.00172266 -0.00287079 0.00263186 -0.000420398 -0.00077368 -0.000124464 0.000692508 0.000178509 -0.00147091 -0.000241336 0.000331031 -5.46686e-05 -0.000145929 -5.10446e-05 0.000626398 2.32033e-05 0.000190771 
1526 0 -0.000314707 0.0651599 -9.11959e-05 0.000200978 0.28943 -0.000407626 -0.000688481 0.000324766 0.000529787 0.10135 -0.000984689 -0.00083294 0.000265275 0.000170472 -0.000541243 0.00177541 -0.00283172 0.0026326 -0.00042569 -0.000770006 -0.000113304 0.000682643 0.00015884 -0.00148798 -0.000232081 0.000347971 -7.05614e-05 -0.000152109 -2.40287e-05 0.000642875 2.23413e-05 0.000199317 
1526.35 0 -0.000313992 0.0625154 -8.755e-05 0.000218491 0.29201 -0.000398105 -0.000698357 0.000375498 0.00054333 0.0891951 -0.000983914 -0.000835945 0.000344387 0.00025691 -0.000545544 0.00182557 -0.00278937 0.00262934 -0.00043136 -0.000767483 -0.000103217 0.000671865 0.000139313 -0.00150278 -0.000223986 0.000364561 -8.56462e-05 -0.000157143 3.08064e-06 0.000658203 2.16673e-05 0.000207639 
1526.7 0 -0.000314507 0.0598169 -8.31277e-05 0.000234037 0.294143 -0.00039499 -0.000709661 0.000425193 0.000553179 0.0770515 -0.000984002 -0.000836661 0.000424758 0.000339282 -0.000550072 0.00187141 -0.00274436 0.00262109 -0.000436837 -0.000765205 -9.48748e-05 0.000661293 0.000118908 -0.00151767 -0.000215984 0.000380561 -0.000100272 -0.000160825 3.02315e-05 0.000672577 2.15726e-05 0.000216028 
1527.05 0 -0.000316269 0.0570669 -7.89637e-05 0.000248244 0.29583 -0.000396394 -0.000719868 0.000470876 0.000559418 0.0649376 -0.000985128 -0.00083588 0.000506324 0.000417814 -0.00055341 0.00191114 -0.0026957 0.00260848 -0.000441316 -0.000762296 -8.72804e-05 0.00065105 9.73829e-05 -0.00153328 -0.000207602 0.000395505 -0.000115121 -0.000163953 5.76408e-05 0.00068671 2.18208e-05 0.00022436 
1527.4 0 -0.000318654 0.054268 -7.48973e-05 0.000261741 0.297074 -0.000401737 -0.000729576 0.000510883 0.000562904 0.0528722 -0.000987412 -0.000833684 0.000590464 0.000491691 -0.000554651 0.00194437 -0.00264406 0.00259268 -0.000444679 -0.000757981 -7.92985e-05 0.000640047 7.59643e-05 -0.00154795 -0.00019912 0.000408962 -0.000130043 -0.00016768 8.53599e-05 0.000701071 2.16547e-05 0.000232423 
1527.75 0 -0.000320435 0.0514244 -7.02072e-05 0.000274247 0.297879 -0.000410418 -0.000741107 0.000546109 0.000563325 0.0408714 -0.000989757 -0.000829892 0.000677117 0.000562142 -0.000553474 0.00197261 -0.00259154 0.00257393 -0.000446607 -0.00075321 -7.08012e-05 0.000628026 5.57159e-05 -0.00155951 -0.000190005 0.000420854 -0.000144425 -0.000171698 0.000113323 0.00071465 2.0704e-05 0.000240069 
1528.1 0 -0.00032105 0.0485411 -6.49128e-05 0.000286782 0.29825 -0.000419929 -0.000755375 0.000578736 0.00055917 0.0289485 -0.000990821 -0.00082463 0.000765331 0.000633097 -0.000549367 0.001997 -0.00253692 0.00255195 -0.000445518 -0.000750287 -6.25303e-05 0.000615462 3.66864e-05 -0.00156753 -0.000179125 0.000431639 -0.000158633 -0.000174988 0.000141931 0.000726376 1.93459e-05 0.000247338 
1528.45 0 -0.000321555 0.0456221 -5.93603e-05 0.00030058 0.298189 -0.00042802 -0.000770084 0.000609753 0.000549604 0.017117 -0.000989134 -0.000818602 0.00085439 0.000706713 -0.000541843 0.00201805 -0.00247752 0.00252576 -0.000440733 -0.000749135 -5.48469e-05 0.000602707 1.8639e-05 -0.00157293 -0.000166246 0.000441705 -0.000173845 -0.000177413 0.000170757 0.000736669 1.76007e-05 0.000254144 
1528.8 0 -0.000322645 0.0426709 -5.34164e-05 0.00031523 0.2977 -0.000435555 -0.000782397 0.000637194 0.000534286 0.00539337 -0.000983048 -0.000812833 0.000943305 0.000782955 -0.000531332 0.00203653 -0.00241281 0.00249329 -0.000434682 -0.000747134 -4.67183e-05 0.000589568 2.07535e-06 -0.00157647 -0.000151591 0.000451012 -0.000190306 -0.000179075 0.000198537 0.000746341 1.52921e-05 0.000260281 
1529.15 0 -0.000323462 0.0396925 -4.68537e-05 0.000329605 0.296787 -0.000444558 -0.000791984 0.000658987 0.000512624 -0.00620364 -0.000972294 -0.000807456 0.00103059 0.000861482 -0.000519447 0.00205202 -0.0023448 0.0024527 -0.000430682 -0.000741813 -3.68198e-05 0.000575351 -1.2894e-05 -0.00157838 -0.000135276 0.000459155 -0.000207303 -0.000179414 0.000224828 0.000755755 1.27989e-05 0.000265336 
1529.5 0 -0.000322977 0.036693 -4.03014e-05 0.000342861 0.295456 -0.000455435 -0.000800128 0.000676366 0.000484307 -0.0176553 -0.000957344 -0.000801741 0.00111547 0.000942908 -0.000507412 0.00206354 -0.00227654 0.00240357 -0.000430104 -0.000732201 -2.5718e-05 0.00055949 -2.67686e-05 -0.00157897 -0.000117305 0.000465968 -0.000223962 -0.000177921 0.000250259 0.000764972 1.01065e-05 0.000269342 
1529.85 0 -0.00032108 0.033677 -3.41396e-05 0.000355158 0.293716 -0.000466821 -0.000806604 0.000692645 0.000449256 -0.0289457 -0.000938899 -0.00079573 0.00119834 0.00102768 -0.000494015 0.00207095 -0.00220905 0.00234657 -0.000432677 -0.000719729 -1.54995e-05 0.000542311 -4.00387e-05 -0.001578 -9.76758e-05 0.000471492 -0.000239623 -0.000175332 0.000275097 0.000773741 6.67535e-06 0.000272587 
1530.2 0 -0.000318342 0.0306488 -2.7971e-05 0.000367271 0.291575 -0.000476624 -0.000809176 0.000708569 0.000408447 -0.0400624 -0.000918784 -0.000789479 0.00127779 0.00111336 -0.000478219 0.00207344 -0.00214108 0.00228183 -0.000438253 -0.00070608 -6.66222e-06 0.000524764 -5.36964e-05 -0.00157515 -7.70751e-05 0.000475339 -0.000254368 -0.000172545 0.000298796 0.000780879 2.56887e-06 0.000274854 
1530.55 0 -0.000315144 0.0276131 -2.19084e-05 0.000379551 0.289039 -0.000483079 -0.000805569 0.000721339 0.000364205 -0.0509929 -0.000898614 -0.000782289 0.0013511 0.00119671 -0.000460758 0.00206968 -0.00207142 0.0022094 -0.000446611 -0.000689563 2.35683e-06 0.000506966 -6.82555e-05 -0.00157073 -5.63926e-05 0.000477262 -0.000268977 -0.000169755 0.000320881 0.000785504 -1.66048e-06 0.000276441 
1530.9 0 -0.000311686 0.0245737 -1.60571e-05 0.000391509 0.286116 -0.000485357 -0.000795967 0.000729672 0.00031866 -0.0617224 -0.00087817 -0.000773966 0.00141764 0.00127795 -0.000441494 0.00206 -0.00199915 0.00212983 -0.000458373 -0.000666438 1.35625e-05 0.000487866 -8.31161e-05 -0.00156519 -3.54545e-05 0.00047735 -0.0002842 -0.00016723 0.000341212 0.000788419 -5.68276e-06 0.000277414 
1531.25 0 -0.0003085 0.0215328 -9.93793e-06 0.000402944 0.282814 -0.000484194 -0.000783115 0.00073754 0.000272127 -0.0722353 -0.000857081 -0.000764747 0.00147814 0.00136023 -0.000420176 0.00204611 -0.00192242 0.00204377 -0.000473826 -0.000636327 2.68855e-05 0.000466895 -9.74556e-05 -0.00155873 -1.3497e-05 0.000475955 -0.000299938 -0.000164508 0.000359534 0.000790912 -9.57496e-06 0.000277271 
1531.6 0 -0.00030587 0.0184935 -3.61486e-06 0.000414387 0.279147 -0.000481062 -0.000767917 0.000749547 0.000223829 -0.0825187 -0.000835989 -0.000754483 0.00153329 0.00144462 -0.000397628 0.00202893 -0.00183842 0.00195206 -0.000491294 -0.000603348 4.01633e-05 0.000445019 -0.000111442 -0.00155029 9.39022e-06 0.000473706 -0.00031577 -0.00016177 0.000375924 0.000793285 -1.31311e-05 0.000275949 
1531.95 0 -0.000304051 0.0154612 2.20884e-06 0.000425854 0.275129 -0.000476879 -0.000748848 0.000765061 0.000174182 -0.0925654 -0.000814301 -0.000742777 0.00158436 0.00152938 -0.000374728 0.00200725 -0.00174542 0.00185714 -0.00051047 -0.000570941 5.22289e-05 0.000423241 -0.000125295 -0.00153893 3.20635e-05 0.000470991 -0.00033201 -0.000160137 0.000391529 0.000795413 -1.58122e-05 0.000273747 
1532.3 0 -0.00030339 0.0124408 7.61746e-06 0.000436744 0.270766 -0.000472132 -0.000726785 0.000781212 0.000122395 -0.102369 -0.000790674 -0.000729755 0.00163277 0.00161329 -0.000351755 0.00197901 -0.00164509 0.00176183 -0.000533184 -0.000538524 6.31039e-05 0.000400909 -0.00013853 -0.00152556 5.37235e-05 0.000467832 -0.000348784 -0.000159682 0.000406672 0.000797062 -1.77153e-05 0.000271511 
1532.65 0 -0.000303595 0.00943577 1.28951e-05 0.000446917 0.266064 -0.000466361 -0.000705316 0.000798769 6.57631e-05 -0.11192 -0.00076604 -0.000715464 0.00167843 0.00169566 -0.000328939 0.0019435 -0.00154106 0.00166656 -0.000559556 -0.000503839 7.23294e-05 0.000377087 -0.000151336 -0.00151166 7.46148e-05 0.000463622 -0.00036547 -0.000160121 0.00042081 0.000797481 -1.89728e-05 0.000269317 
1533 0 -0.0003046 0.00644861 1.76872e-05 0.000456607 0.261031 -0.000459241 -0.000687342 0.000820625 3.86007e-06 -0.121209 -0.000742958 -0.000698381 0.00172097 0.00177365 -0.000308217 0.00190252 -0.00143606 0.00157097 -0.000587571 -0.00046606 8.00123e-05 0.000351802 -0.000164241 -0.00149735 9.51448e-05 0.000458068 -0.000381821 -0.000162277 0.00043403 0.000796245 -1.96522e-05 0.000266404 
1533.35 0 -0.000306228 0.00348306 2.2007e-05 0.000465608 0.255681 -0.000451534 -0.000672833 0.000847563 -6.14398e-05 -0.130226 -0.000722813 -0.000676546 0.00176083 0.00184454 -0.000291636 0.00185935 -0.00133204 0.00147618 -0.000615812 -0.000426775 8.70925e-05 0.000325713 -0.00017698 -0.00148227 0.00011576 0.000451895 -0.000397797 -0.000166906 0.000446942 0.000793648 -1.98165e-05 0.000262724 
1533.7 0 -0.000307311 0.000542893 2.66132e-05 0.000473589 0.250022 -0.000442029 -0.000659785 0.000878499 -0.00012869 -0.138963 -0.000705628 -0.000649915 0.00179818 0.00190829 -0.000279408 0.00181578 -0.00123016 0.00138369 -0.000643335 -0.000388599 9.43826e-05 0.000299163 -0.000189364 -0.00146641 0.00013661 0.000446046 -0.00041336 -0.000173272 0.000459336 0.000789709 -1.98114e-05 0.000258203 
1534.05 0 -0.000307564 -0.00236968 3.21593e-05 0.000480505 0.244068 -0.000427872 -0.000647374 0.000913617 -0.000197112 -0.14741 -0.000690859 -0.000620035 0.00183229 0.00196534 -0.000271006 0.00177191 -0.00113093 0.00129258 -0.000668721 -0.000352763 0.000102517 0.000272266 -0.000201898 -0.00144923 0.00015718 0.000440984 -0.000428326 -0.000180567 0.00047072 0.000783986 -2.00836e-05 0.000252339 
1534.4 0 -0.000308013 -0.0052518 3.85417e-05 0.000486084 0.237833 -0.000408526 -0.00063667 0.00095367 -0.00026622 -0.155557 -0.000677693 -0.000588764 0.00186239 0.00201561 -0.000265489 0.00172757 -0.00103459 0.00120179 -0.000691528 -0.000319378 0.000111992 0.000245856 -0.000214863 -0.0014305 0.000176503 0.000436584 -0.000441813 -0.000188729 0.000481585 0.000776808 -2.04758e-05 0.000245235 
1534.75 0 -0.000309648 -0.00809815 4.52198e-05 0.000489639 0.231333 -0.000386422 -0.000629523 0.000998547 -0.000335634 -0.163396 -0.000665008 -0.000557393 0.00188844 0.00205979 -0.000261795 0.00168194 -0.000941503 0.00111265 -0.000712594 -0.000288018 0.000122214 0.00022012 -0.000227808 -0.00141098 0.000194191 0.000431911 -0.000453496 -0.000197255 0.000492495 0.000769329 -2.10663e-05 0.000237596 
1535.1 0 -0.000312626 -0.0109045 5.17016e-05 0.00049099 0.224582 -0.000364814 -0.000627301 0.00104822 -0.000405661 -0.170919 -0.000652633 -0.000526499 0.00191107 0.00209945 -0.000258303 0.00163423 -0.000851111 0.00102622 -0.000731132 -0.000256323 0.000131948 0.000194656 -0.000240289 -0.00139088 0.000211187 0.000426277 -0.000463697 -0.000205062 0.000503431 0.000762039 -2.26043e-05 0.000230092 
1535.45 0 -0.000316121 -0.0136692 5.8005e-05 0.000491384 0.217592 -0.000343979 -0.000629969 0.00110227 -0.000477409 -0.17812 -0.000642156 -0.000496961 0.00193143 0.00213591 -0.000252762 0.00158393 -0.000761206 0.000941508 -0.000744736 -0.000222277 0.00014081 0.000169111 -0.000252489 -0.00136915 0.000228161 0.000419958 -0.000471926 -0.000212252 0.000514048 0.000754502 -2.53685e-05 0.000222856 
1535.8 0 -0.000319373 -0.0163892 6.45039e-05 0.000492492 0.210374 -0.000320982 -0.000635779 0.00116012 -0.000551826 -0.184997 -0.00063471 -0.000470114 0.00194961 0.00216961 -0.000244447 0.00152983 -0.000668635 0.000856413 -0.000753402 -0.000185868 0.000149201 0.000142964 -0.000265064 -0.0013453 0.000245037 0.000413468 -0.00047748 -0.000219516 0.000524133 0.000746584 -2.96837e-05 0.000215736 
1536.15 0 -0.000322063 -0.0190599 7.09015e-05 0.000494552 0.20294 -0.000292986 -0.00064264 0.0012209 -0.000628665 -0.191545 -0.000631293 -0.000446834 0.001964 0.00220004 -0.000234462 0.00147084 -0.000571922 0.000770258 -0.000760103 -0.00014722 0.000157696 0.000116186 -0.000278739 -0.00132085 0.00026213 0.000406869 -0.00048061 -0.000226205 0.000534052 0.000738943 -3.55672e-05 0.000209075 
1536.5 0 -0.000323884 -0.0216773 7.67002e-05 0.000497121 0.195302 -0.000258744 -0.000649978 0.00128324 -0.000705808 -0.197755 -0.000633367 -0.000426709 0.00197408 0.00222533 -0.000223669 0.00140714 -0.0004727 0.000684531 -0.000766796 -0.000105626 0.000166112 8.89719e-05 -0.000293758 -0.00129626 0.000279371 0.000399529 -0.000481956 -0.000231317 0.000543661 0.000731209 -4.15896e-05 0.000203305 
1536.85 0 -0.000325214 -0.0242374 8.2172e-05 0.000499743 0.187478 -0.000218338 -0.000658448 0.00134665 -0.000780973 -0.203617 -0.000640484 -0.000407359 0.0019806 0.00224284 -0.000211984 0.00133989 -0.000373048 0.000599598 -0.000772056 -6.03345e-05 0.000173971 6.1515e-05 -0.000308986 -0.00126967 0.000296637 0.000390928 -0.000481667 -0.000235479 0.000551927 0.000721688 -4.63728e-05 0.000198511 
1537.2 0 -0.000327032 -0.0267364 8.7557e-05 0.000501221 0.179481 -0.000173106 -0.000667851 0.00141163 -0.000854964 -0.209129 -0.000651326 -0.000386659 0.00198279 0.00225316 -0.00019927 0.00127043 -0.00027341 0.000514155 -0.000774199 -1.133e-05 0.000181157 3.35831e-05 -0.000322804 -0.00124041 0.000314562 0.000381689 -0.000479665 -0.000239783 0.000558805 0.00070963 -4.99763e-05 0.000194232 
1537.55 0 -0.000329303 -0.0291713 9.22921e-05 0.000501076 0.171323 -0.000123753 -0.000675694 0.00147872 -0.000930168 -0.214289 -0.000665226 -0.000364835 0.00197969 0.0022599 -0.000185772 0.00119915 -0.000172364 0.00042832 -0.000772861 4.12118e-05 0.000187588 4.29623e-06 -0.000334941 -0.00121011 0.00033363 0.000371873 -0.000476665 -0.000243401 0.000565082 0.00069554 -5.28769e-05 0.000189406 
1537.9 0 -0.000331096 -0.0315419 9.61232e-05 0.000500111 0.163012 -6.95586e-05 -0.000678847 0.00154759 -0.00100635 -0.219092 -0.000682078 -0.000342431 0.00197239 0.00226409 -0.000171765 0.00112582 -6.82843e-05 0.000343082 -0.000766898 9.77338e-05 0.000193361 -2.70906e-05 -0.000346322 -0.00117978 0.000353954 0.000361149 -0.000473297 -0.000244441 0.000570598 0.000680114 -5.57551e-05 0.000183402 
1538.25 0 -0.000331668 -0.0338479 9.94987e-05 0.000498445 0.154567 -1.00415e-05 -0.000674871 0.0016159 -0.00108133 -0.223534 -0.000702135 -0.000319666 0.00196238 0.00226352 -0.000156704 0.00105152 3.8514e-05 0.000258445 -0.000755432 0.000157952 0.000198935 -6.09965e-05 -0.000358344 -0.0011488 0.000374806 0.000350257 -0.000468978 -0.000242598 0.000574831 0.000663487 -5.95514e-05 0.000176558 
1538.6 0 -0.000331072 -0.0360873 0.000102505 0.000495009 0.146004 5.52164e-05 -0.000662728 0.00168096 -0.00115393 -0.227611 -0.000725069 -0.000295119 0.00194985 0.00225697 -0.000139342 0.000978476 0.000146016 0.000174107 -0.00074092 0.000221882 0.00020517 -9.78953e-05 -0.000371487 -0.00111594 0.000395194 0.00033978 -0.000464179 -0.00023877 0.00057808 0.000645641 -6.37268e-05 0.000169522 
1538.95 0 -0.000330154 -0.0382569 0.000104902 0.000489886 0.13734 0.000125799 -0.000643855 0.00174331 -0.00122491 -0.231326 -0.000751374 -0.000266472 0.00193414 0.00224598 -0.000119807 0.000906807 0.000251892 9.00495e-05 -0.000726315 0.000291055 0.000212375 -0.000138104 -0.000385116 -0.00108057 0.000415444 0.000329498 -0.000459723 -0.000233669 0.000581222 0.000626768 -6.72418e-05 0.000162261 
1539.3 0 -0.000329243 -0.0403534 0.000107033 0.000484631 0.128585 0.000199657 -0.000620855 0.00180608 -0.0012948 -0.234678 -0.000783406 -0.000234753 0.00191406 0.00223153 -9.99958e-05 0.000834833 0.000355689 7.42866e-06 -0.000712316 0.000364714 0.000219778 -0.00018057 -0.000398415 -0.00104326 0.000435763 0.000318439 -0.000454869 -0.000227915 0.000584698 0.000606499 -7.06666e-05 0.000154869 
1539.65 0 -0.000327245 -0.0423756 0.000109431 0.000479697 0.119749 0.000275462 -0.000595566 0.00187087 -0.00136255 -0.237667 -0.000822361 -0.000202826 0.001889 0.00221213 -8.12612e-05 0.000761045 0.000459515 -7.20184e-05 -0.000697802 0.000439287 0.000226226 -0.000223609 -0.000410298 -0.00100414 0.000455009 0.000305509 -0.000448886 -0.000221261 0.000587693 0.000584676 -7.53094e-05 0.000147784 
1540 0 -0.000323252 -0.0443227 0.000111764 0.000473696 0.110846 0.000353926 -0.000568866 0.00193645 -0.00142592 -0.240292 -0.000865938 -0.000171338 0.00186021 0.0021877 -6.36966e-05 0.000684081 0.000564785 -0.000147878 -0.000680615 0.000512996 0.00023167 -0.000266622 -0.000420263 -0.000963069 0.000472195 0.000290801 -0.00044206 -0.000213788 0.000589435 0.000562713 -8.15526e-05 0.000140721 
1540.35 0 -0.000317247 -0.0461934 0.000113703 0.000465886 0.10189 0.000435444 -0.000541261 0.00200072 -0.00148118 -0.242554 -0.000910398 -0.00013974 0.00182999 0.00216258 -4.69824e-05 0.00060302 0.000669625 -0.000220561 -0.000659554 0.000587811 0.000237161 -0.000310141 -0.000428388 -0.000920304 0.000487777 0.000275222 -0.000434741 -0.000206248 0.000589951 0.000541907 -8.87186e-05 0.000133031 
1540.7 0 -0.0003092 -0.0479861 0.000115698 0.000457545 0.0928993 0.000518552 -0.000512592 0.0020642 -0.00152596 -0.244455 -0.000953637 -0.000107914 0.00179867 0.00214037 -3.13291e-05 0.000518287 0.000771838 -0.000290754 -0.000633767 0.000665186 0.000243075 -0.000354496 -0.000434024 -0.000875802 0.000502069 0.000259054 -0.000426546 -0.000198055 0.000589338 0.000521949 -9.58183e-05 0.0001241 
1541.05 0 -0.000298759 -0.0496988 0.0001173 0.000450093 0.0838885 0.000602317 -0.000482678 0.00212849 -0.00156095 -0.246002 -0.000994135 -7.72224e-05 0.00176437 0.00211959 -1.63283e-05 0.000430024 0.000871892 -0.000358383 -0.000601303 0.000743003 0.000249139 -0.000398106 -0.000437015 -0.000829018 0.000514839 0.00024249 -0.000417225 -0.000188144 0.000588355 0.000501638 -0.00010208 0.000113975 
1541.4 0 -0.000286542 -0.0513297 0.000117447 0.000443963 0.0748695 0.000686473 -0.000451479 0.00219307 -0.00158653 -0.247195 -0.0010313 -4.9148e-05 0.00172679 0.00209638 -6.94855e-07 0.000336655 0.000972453 -0.000421034 -0.000562362 0.000818451 0.000255377 -0.0004398 -0.000438933 -0.000780095 0.000526515 0.000225235 -0.000407242 -0.000177047 0.000587526 0.000480742 -0.000106892 0.0001032 
1541.75 0 -0.000273641 -0.0528779 0.000116333 0.000438512 0.0658526 0.00076921 -0.000418936 0.00225806 -0.00160133 -0.248038 -0.00106572 -2.2676e-05 0.00168677 0.0020677 1.56566e-05 0.000237007 0.00107465 -0.000476902 -0.000520216 0.000890724 0.00026187 -0.000480128 -0.000440648 -0.000729827 0.000537756 0.000207057 -0.000397335 -0.000165709 0.00058594 0.000459538 -0.000109865 9.18951e-05 
1542.1 0 -0.000260506 -0.0543423 0.000114284 0.000432941 0.05685 0.000847805 -0.000385077 0.00232456 -0.00160596 -0.248531 -0.00109807 3.48837e-06 0.00164424 0.00203264 3.2124e-05 0.000131869 0.00117708 -0.000526489 -0.000476197 0.00095935 0.00026778 -0.000519383 -0.000441404 -0.000678787 0.000549003 0.000187992 -0.000387699 -0.000154276 0.000583253 0.000437518 -0.000110585 8.0172e-05 
1542.45 0 -0.000247536 -0.0557216 0.000111556 0.00042658 0.0478752 0.000920399 -0.000348825 0.00239212 -0.00160416 -0.248675 -0.00112905 3.03465e-05 0.00159941 0.00199299 4.82335e-05 2.40148e-05 0.0012785 -0.000570785 -0.00042814 0.00102295 0.000272197 -0.00055697 -0.000441298 -0.000626582 0.000560199 0.000167712 -0.00037788 -0.000142605 0.000580011 0.000414647 -0.000109602 6.82326e-05 
1542.8 0 -0.000235064 -0.0570148 0.000108973 0.000418946 0.0389395 0.000987546 -0.000309247 0.00245863 -0.00159902 -0.248476 -0.00115883 5.88911e-05 0.00155253 0.00195158 6.25235e-05 -8.24036e-05 0.00137839 -0.000610797 -0.000374235 0.00108081 0.000275463 -0.000591977 -0.000441362 -0.000572948 0.000571356 0.000146556 -0.000367326 -0.000130469 0.000576305 0.000391844 -0.000108411 5.59813e-05 
1543.15 0 -0.00022311 -0.0582215 0.000106707 0.000410219 0.0300533 0.00105102 -0.000268025 0.00252028 -0.0015905 -0.247939 -0.00118656 8.89509e-05 0.00150313 0.00190904 7.24776e-05 -0.000185147 0.00147498 -0.000647541 -0.000315037 0.00113362 0.000277864 -0.000623976 -0.000440933 -0.000518362 0.000582883 0.000125156 -0.00035541 -0.00011791 0.00057215 0.000369383 -0.000106999 4.27566e-05 
1543.5 0 -0.000211371 -0.0593411 0.000104439 0.000401017 0.0212304 0.00111141 -0.000228649 0.0025734 -0.00157816 -0.247066 -0.00121152 0.000119241 0.00145126 0.00186359 7.60716e-05 -0.000285893 0.0015674 -0.000680733 -0.000251476 0.00118261 0.000278465 -0.0006539 -0.000437865 -0.000463251 0.000595025 0.000104057 -0.000341511 -0.000105652 0.000567769 0.000346531 -0.000104236 2.81039e-05 
1543.85 0 -0.000199139 -0.0603723 0.000102194 0.000391406 0.0124856 0.0011688 -0.000191653 0.00261822 -0.00156232 -0.245864 -0.00123423 0.000148055 0.00139777 0.00181369 7.3367e-05 -0.000386781 0.00165712 -0.00070898 -0.000184728 0.00122838 0.00027616 -0.000683274 -0.000431921 -0.000408083 0.000607635 8.39133e-05 -0.000325803 -9.45588e-05 0.000563249 0.000323789 -0.000100458 1.23341e-05 
1544.2 0 -0.000185497 -0.0613143 9.96012e-05 0.000381251 0.00383045 0.00122385 -0.000154115 0.00265711 -0.00154276 -0.244342 -0.00125443 0.00017473 0.00134458 0.00175969 6.59009e-05 -0.000485668 0.00174505 -0.000732186 -0.000117486 0.00127055 0.000271837 -0.000712262 -0.000424735 -0.000353812 0.000619546 6.4597e-05 -0.000309053 -8.49644e-05 0.000558594 0.00030206 -9.64634e-05 -4.19172e-06 
1544.55 0 -0.000170053 -0.0621682 9.70303e-05 0.000370771 -0.00472663 0.00127809 -0.00011504 0.0026912 -0.00151873 -0.242505 -0.00127036 0.000200056 0.00129426 0.0017021 5.54983e-05 -0.000579139 0.0018311 -0.000752958 -5.19273e-05 0.00130786 0.000267378 -0.000740325 -0.000417554 -0.000301563 0.000629432 4.53195e-05 -0.000291471 -7.67787e-05 0.000554045 0.000281551 -9.12903e-05 -2.06713e-05 
1544.9 0 -0.000153364 -0.0629351 9.53614e-05 0.000359541 -0.0131776 0.00133257 -7.6222e-05 0.00272113 -0.00148955 -0.24036 -0.00128152 0.000224838 0.00124609 0.00164093 4.45548e-05 -0.000667136 0.00191404 -0.00077338 1.14529e-05 0.00133878 0.000263127 -0.00076672 -0.000409847 -0.000251116 0.00063732 2.58035e-05 -0.000273227 -6.98546e-05 0.000550057 0.0002628 -8.41763e-05 -3.5979e-05 
1545.25 0 -0.000136277 -0.0636142 9.43386e-05 0.000346919 -0.0215126 0.00138638 -3.89897e-05 0.00274702 -0.00145604 -0.23791 -0.00128967 0.000249439 0.0011975 0.00157826 3.49819e-05 -0.000750488 0.00199166 -0.000793615 7.31834e-05 0.00136392 0.000258113 -0.000790439 -0.000400185 -0.00020128 0.000643687 7.02689e-06 -0.000254577 -6.29618e-05 0.000545741 0.000246012 -7.55918e-05 -4.9822e-05 
1545.6 0 -0.000119238 -0.0642044 9.31887e-05 0.000333913 -0.0297213 0.00143765 -2.97515e-06 0.00276894 -0.00142067 -0.235166 -0.00129642 0.000274251 0.00114777 0.00151661 2.65062e-05 -0.000827802 0.0020642 -0.000813673 0.000134993 0.0013855 0.000251737 -0.000811583 -0.000388903 -0.000151512 0.000648451 -9.53334e-06 -0.000235018 -5.4967e-05 0.000540197 0.00023018 -6.62459e-05 -6.22907e-05 
1545.95 0 -0.000102039 -0.0647065 9.16438e-05 0.0003221 -0.0377946 0.00148602 3.32926e-05 0.00278895 -0.00138461 -0.232133 -0.00130277 0.000299307 0.00109786 0.00145417 1.72646e-05 -0.000896357 0.00213315 -0.000832265 0.000197835 0.00140341 0.000243873 -0.000830753 -0.000377936 -0.00010227 0.000651469 -2.32331e-05 -0.000213908 -4.64215e-05 0.00053367 0.000214248 -5.68888e-05 -7.30296e-05 
1546.3 0 -8.37405e-05 -0.0651226 8.9731e-05 0.000311307 -0.0457221 0.00153325 7.20975e-05 0.00280925 -0.0013467 -0.228819 -0.00130793 0.000325539 0.00104905 0.00138663 6.24907e-06 -0.000954228 0.00219689 -0.000848044 0.000260961 0.00141431 0.000233791 -0.000846972 -0.000367539 -5.34441e-05 0.000652352 -3.47944e-05 -0.000191092 -3.82158e-05 0.000526485 0.000197289 -4.79458e-05 -8.21699e-05 
1546.65 0 -6.42989e-05 -0.0654528 8.72903e-05 0.000301196 -0.0534921 0.00158033 0.0001145 0.0028286 -0.00130545 -0.22523 -0.00130878 0.000355167 0.00100197 0.00131246 -6.6199e-06 -0.000999548 0.00225341 -0.000860623 0.000323236 0.00141526 0.000221675 -0.000859346 -0.00035599 -3.36189e-06 0.000651691 -4.40326e-05 -0.000166967 -3.09219e-05 0.000519018 0.000178407 -3.9229e-05 -9.08925e-05 
1547 0 -4.42985e-05 -0.0656952 8.41435e-05 0.000292069 -0.0610964 0.0016261 0.000157006 0.00284446 -0.00126055 -0.221375 -0.00130377 0.000389539 0.000955848 0.00123211 -2.18238e-05 -0.00102972 0.00230305 -0.000869764 0.000385289 0.00140747 0.000208839 -0.000869081 -0.000342065 4.82864e-05 0.000651076 -5.00898e-05 -0.000142149 -2.44052e-05 0.000511763 0.000158377 -3.01442e-05 -0.000100349 
1547.35 0 -2.38127e-05 -0.0658502 8.0222e-05 0.000283364 -0.0685278 0.00166886 0.000195084 0.00285507 -0.00121179 -0.217263 -0.00129422 0.000427397 0.000909835 0.00114701 -3.91097e-05 -0.00104403 0.00234598 -0.000875947 0.000449615 0.00139506 0.000195404 -0.000876924 -0.00032554 0.000100264 0.000650616 -5.28024e-05 -0.00011649 -1.83841e-05 0.000504945 0.000138725 -2.09707e-05 -0.000110272 
1547.7 0 -2.62117e-06 -0.0659194 7.58655e-05 0.000274417 -0.0757786 0.00170684 0.000228109 0.00285919 -0.00115942 -0.2129 -0.0012818 0.000465541 0.000863971 0.00105989 -5.72859e-05 -0.00104521 0.00238222 -0.000881128 0.000518279 0.00138005 0.000181238 -0.000882351 -0.000307036 0.000151666 0.000648813 -5.2779e-05 -8.94315e-05 -1.32103e-05 0.000498152 0.000120269 -1.27576e-05 -0.00011958 
1548.05 0 1.91288e-05 -0.0659053 7.15783e-05 0.000265072 -0.0828391 0.00173847 0.000257265 0.00285701 -0.00110376 -0.208296 -0.001267 0.000503342 0.000819161 0.000973805 -7.57333e-05 -0.00103627 0.00241315 -0.000887647 0.00059159 0.00136093 0.000167528 -0.000885145 -0.000287656 0.000202466 0.000644698 -5.07519e-05 -6.1812e-05 -9.52976e-06 0.000490827 0.000103751 -5.96899e-06 -0.000128156 
1548.4 0 4.15649e-05 -0.0658094 6.75827e-05 0.000256273 -0.0896984 0.00176204 0.000282622 0.00285006 -0.00104523 -0.203459 -0.00124938 0.000542515 0.000775857 0.000891764 -9.44575e-05 -0.00101846 0.00244133 -0.000895781 0.000668404 0.00133676 0.000155023 -0.000885834 -0.000266914 0.000252916 0.000638921 -4.69797e-05 -3.49835e-05 -6.85057e-06 0.00048304 8.95267e-05 3.51943e-08 -0.000136331 
1548.75 0 6.44309e-05 -0.0656325 6.35887e-05 0.000249204 -0.0963494 0.00177721 0.000303557 0.0028393 -0.000986403 -0.198401 -0.00122957 0.000583231 0.000733442 0.000815034 -0.00011283 -0.000991969 0.00246875 -0.000903558 0.000747517 0.00130851 0.000143138 -0.000884928 -0.000243846 0.000302752 0.00063286 -4.14838e-05 -8.21585e-06 -3.3313e-06 0.000474606 7.66914e-05 5.84797e-06 -0.00014448 
1549.1 0 8.64522e-05 -0.0653779 5.94105e-05 0.000243899 -0.102788 0.00178596 0.000319991 0.00282437 -0.0009308 -0.193133 -0.00120996 0.000624001 0.000691117 0.000742203 -0.000130846 -0.00095731 0.00249547 -0.000910155 0.000828325 0.00127767 0.000130352 -0.000882967 -0.000219275 0.000351702 0.000627512 -3.42729e-05 1.97507e-05 1.98342e-06 0.000465639 6.40295e-05 1.21688e-05 -0.000152997 
1549.45 0 0.000106358 -0.0650487 5.48875e-05 0.000239652 -0.109009 0.00179113 0.000333992 0.00280497 -0.000879224 -0.187665 -0.00119245 0.00066529 0.00064833 0.000670762 -0.000148786 -0.000915981 0.0025208 -0.000915106 0.000909821 0.00124648 0.000116083 -0.00088062 -0.000194382 0.000399649 0.000622536 -2.54571e-05 4.86787e-05 7.95638e-06 0.000456788 5.13562e-05 1.96227e-05 -0.000161658 
1549.8 0 0.000123883 -0.0646464 4.98356e-05 0.000235316 -0.115005 0.00179382 0.000347405 0.00278153 -0.000830594 -0.182006 -0.00117647 0.000710015 0.000606245 0.000599122 -0.000165929 -0.000868403 0.00254492 -0.000918734 0.000988884 0.00121628 0.000102198 -0.000877718 -0.000168619 0.000446371 0.000616339 -1.49566e-05 7.79276e-05 1.32602e-05 0.000448451 3.91673e-05 2.7666e-05 -0.000170569 
1550.15 0 0.000139941 -0.064172 4.43429e-05 0.000229865 -0.120771 0.001794 0.000359192 0.00275411 -0.000784581 -0.176166 -0.00116053 0.000758981 0.000566972 0.00052743 -0.000181681 -0.000813193 0.00256813 -0.000923309 0.00106134 0.00118699 8.97988e-05 -0.000873586 -0.000141212 0.000491559 0.000608084 -2.3158e-06 0.000106771 1.83391e-05 0.000441442 2.71142e-05 3.52484e-05 -0.000179959 
1550.5 0 0.000154637 -0.0636259 3.89311e-05 0.00022375 -0.126303 0.00179175 0.000367922 0.00272173 -0.00074046 -0.170156 -0.00114328 0.000807914 0.000530732 0.000456772 -0.000195844 -0.000750514 0.00259015 -0.000931746 0.00112576 0.0011598 7.75609e-05 -0.000868406 -0.000112257 0.000535092 0.000598144 1.1982e-05 0.000134363 2.34706e-05 0.000436218 1.39666e-05 4.15737e-05 -0.000189441 
1550.85 0 0.000167937 -0.0630085 3.39744e-05 0.000218063 -0.131599 0.00178569 0.000373274 0.00268322 -0.000696836 -0.163986 -0.00112401 0.000851455 0.00049455 0.000387028 -0.000208401 -0.000683662 0.00261011 -0.000945208 0.00118324 0.00113601 6.4884e-05 -0.000863335 -8.18978e-05 0.00057697 0.000587336 2.63305e-05 0.000160281 2.71528e-05 0.000432737 -2.43826e-07 4.62538e-05 -0.000198773 
1551.2 0 0.000180928 -0.0623208 2.89853e-05 0.000212897 -0.136657 0.00177519 0.000374623 0.00263773 -0.000652991 -0.157666 -0.00110297 0.000887755 0.000454514 0.000316055 -0.00021973 -0.000617227 0.0026274 -0.000961753 0.0012353 0.00111489 5.23064e-05 -0.000858839 -5.10547e-05 0.000616415 0.000576325 4.0268e-05 0.000184698 2.89417e-05 0.000430468 -1.54271e-05 4.99276e-05 -0.000208511 
1551.55 0 0.000194051 -0.0615653 2.32729e-05 0.000207672 -0.141471 0.00176182 0.00037205 0.00258444 -0.000609206 -0.151204 -0.00108107 0.000918654 0.000409145 0.000241169 -0.000229801 -0.000554537 0.00264278 -0.000978899 0.00128479 0.00109375 3.93657e-05 -0.000854215 -2.08858e-05 0.000652358 0.000565481 5.43622e-05 0.000208169 2.99818e-05 0.000428063 -3.21055e-05 5.37832e-05 -0.00021912 
1551.9 0 0.000207125 -0.060744 1.71522e-05 0.00020178 -0.146037 0.00174681 0.000367553 0.00252372 -0.000565929 -0.144612 -0.00106038 0.000946713 0.00035901 0.000162123 -0.000239011 -0.000495972 0.00265604 -0.000995398 0.00133383 0.00107025 2.53899e-05 -0.000849187 8.19061e-06 0.000684934 0.000554611 6.87236e-05 0.00023075 3.00746e-05 0.000424179 -4.95465e-05 5.82025e-05 -0.000230303 
1552.25 0 0.000220626 -0.0598584 1.17231e-05 0.000195648 -0.150348 0.00172957 0.000363405 0.00245802 -0.000523587 -0.1379 -0.00104309 0.000972825 0.000304759 8.19612e-05 -0.000248706 -0.00044037 0.00266596 -0.00101029 0.00138134 0.00104531 1.05548e-05 -0.00084417 3.60745e-05 0.000714989 0.000543696 8.35386e-05 0.000252393 2.89589e-05 0.000418727 -6.68146e-05 6.32374e-05 -0.00024125 
1552.6 0 0.000235919 -0.0589103 7.65016e-06 0.000189878 -0.154403 0.00171076 0.000359986 0.00238902 -0.000481775 -0.131082 -0.00102928 0.000996182 0.000247348 2.87593e-06 -0.000259319 -0.000386166 0.00267216 -0.00102349 0.00142698 0.00102088 -4.28078e-06 -0.000838733 6.26221e-05 0.000742089 0.000532937 9.93266e-05 0.000273952 2.79182e-05 0.000412648 -8.40261e-05 6.93227e-05 -0.000251778 
1552.95 0 0.000252726 -0.0579018 5.06282e-06 0.000184719 -0.158198 0.00169293 0.000355769 0.00231623 -0.000438316 -0.124168 -0.0010164 0.00101536 0.000187894 -7.46402e-05 -0.000269696 -0.000332339 0.00267593 -0.00103618 0.00147287 0.000997835 -1.88501e-05 -0.000832401 8.70022e-05 0.000765297 0.000522539 0.000115342 0.000296043 2.84332e-05 0.000406361 -0.000101455 7.71114e-05 -0.000262139 
1553.3 0 0.000268456 -0.0568347 3.61378e-06 0.0001807 -0.161733 0.00167582 0.000351074 0.00223956 -0.000390028 -0.117167 -0.00100323 0.00103016 0.000126619 -0.000151337 -0.000277974 -0.000279212 0.00267906 -0.00104896 0.00152007 0.000977088 -3.42027e-05 -0.000826319 0.000108902 0.000783694 0.000513431 0.000129872 0.000317904 3.03163e-05 0.000399531 -0.000118649 8.58512e-05 -0.000272616 
1553.65 0 0.00028169 -0.0557105 2.53715e-06 0.00017746 -0.165008 0.00165613 0.000347687 0.0021604 -0.000336975 -0.110091 -0.000991419 0.00103993 6.37567e-05 -0.000228481 -0.000282972 -0.000227215 0.00268094 -0.00106092 0.00156674 0.000959438 -5.02956e-05 -0.000821535 0.000129745 0.000796265 0.00050642 0.000142737 0.000338783 3.2293e-05 0.000391776 -0.00013536 9.36217e-05 -0.000283734 
1554 0 0.000292883 -0.0545319 1.81999e-06 0.000173704 -0.168025 0.00163256 0.000344655 0.00207878 -0.000282884 -0.102945 -0.000981523 0.00104286 1.11538e-06 -0.000304822 -0.000283835 -0.000176889 0.00268075 -0.00107091 0.00161038 0.000944178 -6.62236e-05 -0.000817291 0.000150303 0.000804148 0.000500796 0.000154324 0.000359066 3.44936e-05 0.000382927 -0.000152383 9.92988e-05 -0.000295237 
1554.35 0 0.000302209 -0.0533015 1.90206e-06 0.000169158 -0.170779 0.0016068 0.000339426 0.00199343 -0.000230914 -0.0957381 -0.000971478 0.00103876 -5.94868e-05 -0.000377904 -0.000278585 -0.000128772 0.00268047 -0.00107973 0.00165058 0.000930578 -8.18482e-05 -0.000812983 0.00017072 0.00081022 0.000495495 0.000164295 0.000378978 3.79969e-05 0.000373276 -0.000170703 0.000102749 -0.000306165 
1554.7 0 0.000310343 -0.0520207 2.24524e-06 0.000164638 -0.173269 0.00158169 0.000331134 0.00190561 -0.000182081 -0.0884811 -0.000960513 0.00102854 -0.00011793 -0.000448502 -0.000265728 -8.33223e-05 0.00268141 -0.00108914 0.0016879 0.000919072 -9.72879e-05 -0.000808992 0.000190896 0.000815691 0.000490912 0.000172249 0.000398085 4.29664e-05 0.000364248 -0.000189674 0.000104 -0.000316014 
1555.05 0 0.00031819 -0.0506907 2.36827e-06 0.000159944 -0.175495 0.00155924 0.000321374 0.00181909 -0.000135658 -0.0811866 -0.000950187 0.00101379 -0.000175267 -0.00051879 -0.000245201 -4.10321e-05 0.00267981 -0.00109888 0.00172295 0.000910374 -0.000112841 -0.000805068 0.000210308 0.000818987 0.000487973 0.000178436 0.000415479 4.89355e-05 0.000356782 -0.000207936 0.000102877 -0.000324638 
1555.4 0 0.000325981 -0.0493136 2.61227e-06 0.000154335 -0.177462 0.00153758 0.000311651 0.00173648 -9.06316e-05 -0.0738631 -0.00094211 0.000996017 -0.000232669 -0.00058754 -0.000217751 -1.96337e-06 0.00267043 -0.00110891 0.00175665 0.000905254 -0.000127924 -0.000801236 0.000228544 0.000818281 0.000486526 0.000183998 0.000430426 5.5049e-05 0.000349845 -0.000225243 0.00010008 -0.000331777 
1555.75 0 0.000333775 -0.0478915 2.96917e-06 0.000148004 -0.179173 0.00151232 0.000301713 0.0016583 -4.73309e-05 -0.0665173 -0.000936051 0.000975945 -0.000290475 -0.000651204 -0.000184487 3.42772e-05 0.00265188 -0.00111931 0.00178943 0.000903285 -0.000141672 -0.000798007 0.000245953 0.000814183 0.000485508 0.000189349 0.000443365 6.09868e-05 0.000342535 -0.000242347 9.74309e-05 -0.00033719 
1556.1 0 0.000342399 -0.0464262 3.3541e-06 0.00014095 -0.180624 0.00148077 0.000291033 0.00158394 -6.91847e-06 -0.0591575 -0.000929857 0.000954186 -0.000347079 -0.000706663 -0.000145722 6.87018e-05 0.0026275 -0.00112832 0.00182017 0.000903126 -0.000154013 -0.000795201 0.00026275 0.000808667 0.000485317 0.000193716 0.000454474 6.6568e-05 0.000334855 -0.000259343 9.61701e-05 -0.000340872 
1556.45 0 0.000352613 -0.0449191 4.4123e-06 0.000133544 -0.181811 0.00144384 0.000279705 0.00151202 3.14224e-05 -0.0517932 -0.000922615 0.000929883 -0.000399984 -0.000751897 -0.000100952 0.000102595 0.00260207 -0.00113556 0.00184674 0.000903574 -0.000165661 -0.000791965 0.00027778 0.000802286 0.000487143 0.000196277 0.000464089 7.16278e-05 0.000327034 -0.000275395 9.64911e-05 -0.000342898 
1556.8 0 0.000363205 -0.0433718 6.87403e-06 0.00012747 -0.182732 0.00140188 0.000268505 0.00144082 7.03035e-05 -0.044431 -0.000915033 0.000901613 -0.000448386 -0.000788251 -5.03365e-05 0.000136382 0.00257762 -0.00114244 0.001868 0.000903534 -0.000176906 -0.000787995 0.000291001 0.000793058 0.000491248 0.000196677 0.000472244 7.55376e-05 0.000319481 -0.000290179 9.79292e-05 -0.00034298 
1557.15 0 0.000372617 -0.0417869 1.04822e-05 0.000122939 -0.18339 0.0013532 0.000256189 0.00137017 0.00011055 -0.0370762 -0.000908522 0.000869856 -0.000493832 -0.000819745 6.01833e-06 0.000170397 0.00255396 -0.00114934 0.00188211 0.000901901 -0.000186366 -0.00078309 0.000303832 0.000780489 0.000497731 0.000195435 0.000478989 7.70218e-05 0.000312299 -0.000304584 9.98991e-05 -0.000340941 
1557.5 0 0.00037965 -0.040168 1.41512e-05 0.000118415 -0.183785 0.00129787 0.000238689 0.00129992 0.000150799 -0.0297392 -0.000904356 0.000836472 -0.000536974 -0.00084948 6.70886e-05 0.000204352 0.00253207 -0.00115542 0.00188726 0.000896852 -0.000193044 -0.000776406 0.000317398 0.000766779 0.000505905 0.000193961 0.000484932 7.69368e-05 0.000304825 -0.000319344 0.000102786 -0.000338574 
1557.85 0 0.000383793 -0.0385179 1.79303e-05 0.000113108 -0.18392 0.00123704 0.000214238 0.00123003 0.00018822 -0.0224332 -0.00090105 0.000803578 -0.000576568 -0.000878307 0.000129723 0.00023605 0.0025134 -0.00116131 0.00188596 0.000887013 -0.000198263 -0.000767666 0.000332111 0.000752839 0.000514466 0.000193625 0.000490991 7.76637e-05 0.000296106 -0.0003344 0.000107279 -0.000337259 
1558.2 0 0.000386175 -0.0368382 2.23941e-05 0.000107694 -0.183799 0.00117205 0.000186115 0.00116111 0.000220676 -0.0151694 -0.000895568 0.000773447 -0.000612489 -0.00090678 0.000191649 0.000263318 0.00249808 -0.00116888 0.00188234 0.00087122 -0.000203253 -0.00075715 0.000347379 0.000737443 0.000522952 0.000194217 0.000498014 7.93318e-05 0.000285979 -0.000349378 0.000113393 -0.000336491 
1558.55 0 0.000388538 -0.0351316 2.68127e-05 0.000101777 -0.183425 0.00110471 0.000158598 0.00109293 0.000247781 -0.00795687 -0.000887225 0.000748857 -0.000645925 -0.000936567 0.000252574 0.000285903 0.00248404 -0.00117782 0.00187655 0.000850093 -0.000207146 -0.000745291 0.000362997 0.000719456 0.000530678 0.000194494 0.000505887 8.01571e-05 0.000275212 -0.000364198 0.00012017 -0.000335681 
1558.9 0 0.000390552 -0.033402 3.00928e-05 9.45662e-05 -0.182803 0.00103535 0.000132249 0.00102517 0.000269281 -0.000805076 -0.000878255 0.000731489 -0.000677425 -0.000968894 0.000313437 0.000306188 0.00246903 -0.00118516 0.00186438 0.000826937 -0.000208195 -0.000732781 0.000378703 0.000699731 0.00053628 0.00019416 0.000513744 7.88149e-05 0.000264579 -0.000379948 0.000126924 -0.0003349 
1559.25 0 0.000390432 -0.0316521 3.22328e-05 8.72465e-05 -0.181935 0.00096164 0.000104271 0.000959809 0.000284957 0.00627524 -0.000871504 0.000720979 -0.000706661 -0.00100332 0.000373976 0.000326014 0.00245156 -0.00118865 0.00184209 0.000804541 -0.000206638 -0.000720293 0.000394152 0.000679505 0.00053855 0.000193356 0.000520918 7.57922e-05 0.000253757 -0.000396495 0.000134671 -0.000334128 
1559.6 0 0.000387713 -0.0298838 3.39049e-05 8.11502e-05 -0.180829 0.000882851 7.32467e-05 0.000898854 0.000294238 0.0132741 -0.000867893 0.00071443 -0.000733298 -0.00103857 0.00043192 0.00034406 0.002429 -0.00118969 0.00181107 0.000782706 -0.000204338 -0.000707052 0.000409169 0.00065748 0.00053686 0.000191415 0.000527196 7.24987e-05 0.000242171 -0.000412743 0.000143718 -0.000331991 
1559.95 0 0.000382744 -0.0281004 3.55259e-05 7.55815e-05 -0.179487 0.000801879 4.065e-05 0.00084129 0.000297167 0.020184 -0.000867007 0.00070807 -0.000757845 -0.00107376 0.000485277 0.000358744 0.00240133 -0.00119197 0.00177538 0.000760899 -0.000202023 -0.000692905 0.000422954 0.000633553 0.000532216 0.000187193 0.000532504 6.96712e-05 0.000230371 -0.000429181 0.000152968 -0.000327884 
1560.3 0 0.000375127 -0.0263042 3.73587e-05 6.96915e-05 -0.177913 0.000723142 9.45265e-06 0.000785947 0.000294904 0.0269948 -0.000868404 0.000700719 -0.000782779 -0.00110947 0.000533536 0.000370572 0.00237144 -0.00119763 0.00173698 0.000740084 -0.000199093 -0.000678573 0.000435183 0.00061034 0.000525907 0.00018096 0.00053739 6.73474e-05 0.000218583 -0.000446681 0.000162078 -0.000323065 
1560.65 0 0.000364329 -0.0244962 3.91645e-05 6.39023e-05 -0.176108 0.000649354 -1.80993e-05 0.00073272 0.000288217 0.0336949 -0.00087122 0.000693125 -0.000811587 -0.00114724 0.000577175 0.000381127 0.00233946 -0.00120627 0.00169543 0.000720673 -0.00019451 -0.00066464 0.000446712 0.000588441 0.000518972 0.000173989 0.000542339 6.53621e-05 0.000206367 -0.000465521 0.000171226 -0.000318791 
1561 0 0.00035172 -0.0226788 4.03907e-05 5.83579e-05 -0.174079 0.000581709 -4.22384e-05 0.000681913 0.00027626 0.0402767 -0.000875194 0.000685713 -0.0008455 -0.00118689 0.000616594 0.000391093 0.0023035 -0.00121663 0.00165065 0.000701958 -0.000188393 -0.000650966 0.000457647 0.000565647 0.000511969 0.000167131 0.00054742 6.37137e-05 0.000193417 -0.000485575 0.000179819 -0.000315776 
1561.35 0 0.000339179 -0.0208557 4.12755e-05 5.27698e-05 -0.171832 0.000522486 -6.37302e-05 0.000633404 0.00025838 0.0467347 -0.000878864 0.000677886 -0.000883372 -0.00122598 0.000651887 0.000400646 0.00226395 -0.00122892 0.00160427 0.000681619 -0.000182341 -0.000636131 0.000466135 0.000540491 0.000504087 0.00016067 0.000552035 6.19571e-05 0.00017927 -0.000505991 0.000187036 -0.000314557 
1561.7 0 0.000327776 -0.0190298 4.25956e-05 4.68115e-05 -0.169374 0.000474739 -8.1704e-05 0.000585669 0.000236346 0.0530601 -0.000877898 0.00067012 -0.000924698 -0.00126249 0.000683395 0.000410258 0.00222316 -0.00124451 0.00155868 0.00065853 -0.000176936 -0.000619156 0.000470117 0.000513328 0.000494833 0.000154069 0.000555099 5.95332e-05 0.000164245 -0.000525663 0.000192827 -0.000315134 
1562.05 0 0.000317811 -0.0172031 4.45304e-05 4.00308e-05 -0.16671 0.00044031 -9.43876e-05 0.00053785 0.000212308 0.0592441 -0.000868845 0.000663442 -0.00097057 -0.00129689 0.000712216 0.000420763 0.00218326 -0.0012633 0.00151567 0.000634539 -0.000170869 -0.000600228 0.000470283 0.000485032 0.000484983 0.000147152 0.00055682 5.657e-05 0.000149135 -0.00054427 0.000197763 -0.000317356 
1562.4 0 0.000308486 -0.0153777 4.6337e-05 3.20753e-05 -0.163845 0.000417423 -0.000101374 0.000490467 0.00018567 0.0652807 -0.000852023 0.000655422 -0.00102159 -0.00133109 0.000740251 0.000433448 0.0021445 -0.00128305 0.00147407 0.00061064 -0.000163486 -0.000579824 0.000469431 0.000456661 0.000475663 0.000140135 0.000557683 5.41781e-05 0.000134128 -0.000562442 0.000202295 -0.00032123 
1562.75 0 0.000298565 -0.0135566 4.71461e-05 2.33186e-05 -0.160783 0.000402271 -0.000103517 0.00044458 0.000154492 0.0711647 -0.000831165 0.000642067 -0.00107639 -0.00136695 0.00076919 0.000448143 0.00210653 -0.00130113 0.00143099 0.000586382 -0.000155565 -0.00055889 0.000468948 0.000428645 0.00046671 0.000132078 0.000557164 5.40226e-05 0.000118963 -0.000581017 0.000206799 -0.000326381 
1563.1 0 0.000287606 -0.0117432 4.71229e-05 1.43081e-05 -0.15753 0.000391719 -0.000102465 0.00040113 0.000117978 0.0768889 -0.00081017 0.000623055 -0.00113184 -0.00140632 0.00079803 0.000462448 0.00206872 -0.00131581 0.00138577 0.000560693 -0.000146662 -0.000538314 0.000468963 0.000401064 0.000456406 0.000122023 0.000555482 5.63658e-05 0.000102942 -0.000598975 0.000210749 -0.000331571 
1563.45 0 0.00027615 -0.00994016 4.78802e-05 5.16815e-06 -0.15409 0.000384212 -0.000100763 0.000359481 7.69934e-05 0.0824451 -0.000790667 0.000601498 -0.00118383 -0.00144948 0.00082586 0.000475924 0.00202798 -0.00132676 0.00134011 0.000532714 -0.000136169 -0.000518059 0.000469114 0.000373226 0.000444384 0.000111145 0.000553208 6.01912e-05 8.55336e-05 -0.000615249 0.000212682 -0.000335301 
1563.8 0 0.000264432 -0.00814936 5.10952e-05 -3.94248e-06 -0.150471 0.000378048 -9.84806e-05 0.000317349 3.46734e-05 0.0878278 -0.000773543 0.000579789 -0.00123024 -0.00149385 0.000853806 0.000491467 0.00198267 -0.00133475 0.00129641 0.000503307 -0.000126009 -0.000497617 0.000468956 0.000343403 0.000431944 0.000101403 0.00055069 6.50329e-05 6.69048e-05 -0.000630746 0.000212738 -0.000337773 
1564.15 0 0.00025273 -0.00637309 5.5654e-05 -1.25457e-05 -0.14668 0.000371096 -9.32942e-05 0.000273749 -6.82941e-06 0.0930343 -0.000758962 0.000556194 -0.00127269 -0.00153628 0.000882177 0.000509857 0.00193567 -0.00134085 0.00125601 0.00047373 -0.000118041 -0.00047704 0.00046852 0.000311348 0.000420013 9.32098e-05 0.000548458 6.99315e-05 4.72689e-05 -0.000645405 0.000212273 -0.000339711 
1564.5 0 0.000241343 -0.00461314 5.87474e-05 -2.05335e-05 -0.142722 0.00036374 -8.43723e-05 0.000230031 -4.78311e-05 0.0980606 -0.000746181 0.000528202 -0.0013125 -0.00157654 0.000911013 0.00052819 0.00188939 -0.00134482 0.00121737 0.000443912 -0.000111921 -0.000456471 0.000467541 0.0002783 0.000409158 8.55959e-05 0.000546635 7.34614e-05 2.72567e-05 -0.000658483 0.000211711 -0.000340836 
1564.85 0 0.000229787 -0.00287043 5.98975e-05 -2.8387e-05 -0.138608 0.000357522 -7.22956e-05 0.000186503 -8.82501e-05 0.102901 -0.000734331 0.000497543 -0.00134912 -0.00161587 0.000941087 0.000544387 0.00184311 -0.00134633 0.00117759 0.000413711 -0.000106096 -0.000435902 0.000465561 0.000245464 0.000398824 7.78711e-05 0.000545005 7.56804e-05 7.73003e-06 -0.000670202 0.00021069 -0.00034147 
1565.2 0 0.000217454 -0.00114666 6.06461e-05 -3.6591e-05 -0.134346 0.000352304 -5.86374e-05 0.00014168 -0.000126271 0.107551 -0.000722569 0.000467975 -0.00138369 -0.00165344 0.000972886 0.00055958 0.00179492 -0.00134583 0.00113635 0.000384661 -9.87985e-05 -0.000416025 0.000462156 0.000212534 0.000388298 7.02419e-05 0.000543217 7.84676e-05 -1.09718e-05 -0.00068093 0.000209612 -0.000342032 
1565.55 0 0.000204902 0.000554927 6.16598e-05 -4.5248e-05 -0.129944 0.000348207 -4.4724e-05 9.46427e-05 -0.000159859 0.112009 -0.000711343 0.000441665 -0.0014182 -0.00168664 0.00100619 0.000575621 0.00174469 -0.00134265 0.00109587 0.000359999 -8.95817e-05 -0.000398047 0.000457795 0.000179169 0.000378419 6.32591e-05 0.000541157 8.34393e-05 -2.89449e-05 -0.000690869 0.000209792 -0.000342252 
1565.9 0 0.000193106 0.0022313 6.27444e-05 -5.38147e-05 -0.125409 0.000347406 -3.01121e-05 4.66951e-05 -0.000188952 0.116268 -0.000701294 0.000418339 -0.00145185 -0.00171431 0.00103988 0.000593711 0.00169461 -0.00133518 0.00105798 0.000341265 -7.97438e-05 -0.000382175 0.000453477 0.000145579 0.00036983 5.71715e-05 0.000538609 9.07096e-05 -4.61746e-05 -0.000699694 0.000211811 -0.000341594 
1566.25 0 0.000182253 0.00388056 6.45407e-05 -6.1504e-05 -0.120748 0.000351665 -1.35338e-05 -3.11282e-07 -0.000213086 0.120323 -0.000690746 0.000396872 -0.00148267 -0.00173829 0.0010728 0.000615229 0.00164563 -0.00132335 0.00102339 0.000326718 -7.14335e-05 -0.000367389 0.000448371 0.000112082 0.000362335 5.16518e-05 0.000534926 9.97644e-05 -6.2601e-05 -0.000707123 0.000215198 -0.000339179 
1566.6 0 0.000170764 0.00550194 6.72898e-05 -6.86097e-05 -0.115968 0.000360389 6.46569e-06 -4.56329e-05 -0.000229035 0.12417 -0.000678273 0.000375495 -0.00151028 -0.00176087 0.0011054 0.000641245 0.00159597 -0.00130688 0.000992433 0.000314138 -6.57726e-05 -0.000352575 0.000442138 7.86391e-05 0.000356182 4.66556e-05 0.000529829 0.000110456 -7.8144e-05 -0.000713456 0.000218617 -0.000334188 
1566.95 0 0.000157011 0.00709512 7.05262e-05 -7.61033e-05 -0.111078 0.000370933 3.04336e-05 -8.83885e-05 -0.000237393 0.127808 -0.000666626 0.000351382 -0.00153475 -0.00178203 0.00113918 0.000671314 0.00154364 -0.001284 0.000964513 0.000302806 -6.27039e-05 -0.000337565 0.000436266 4.4909e-05 0.000351692 4.18779e-05 0.000523119 0.000122081 -9.37233e-05 -0.000718624 0.000220965 -0.000327208 
1567.3 0 0.00014213 0.00865905 7.38547e-05 -8.38772e-05 -0.106088 0.000381077 5.77804e-05 -0.000126454 -0.000243438 0.131236 -0.000659498 0.000323249 -0.00155542 -0.00180134 0.00117322 0.000702639 0.00148788 -0.00125451 0.00093781 0.000291873 -6.25671e-05 -0.000322099 0.000430835 1.11317e-05 0.000347296 3.67383e-05 0.000515049 0.000133165 -0.000109408 -0.000722285 0.000222591 -0.000318958 
1567.65 0 0.000127949 0.0101923 7.66942e-05 -9.11756e-05 -0.101006 0.000390788 8.67492e-05 -0.00015892 -0.000249529 0.134452 -0.000656259 0.000291684 -0.00157163 -0.00181868 0.00120494 0.00073199 0.00142896 -0.0012191 0.000911178 0.000278605 -6.49673e-05 -0.000305397 0.000425014 -2.19196e-05 0.00034102 3.21397e-05 0.000505999 0.000143375 -0.00012372 -0.000725113 0.00022357 -0.000308877 
1568 0 0.00011422 0.0116934 7.89373e-05 -9.74923e-05 -0.0958377 0.000400441 0.000114321 -0.000187014 -0.000253567 0.137455 -0.000653399 0.000256757 -0.00158432 -0.00183354 0.00123329 0.000758858 0.0013666 -0.00117821 0.00088448 0.000261096 -6.9013e-05 -0.000287335 0.000418324 -5.37435e-05 0.000332739 2.9642e-05 0.000495737 0.000153296 -0.000135639 -0.000727357 0.000224135 -0.000297003 
1568.35 0 0.00010036 0.0131617 8.04127e-05 -0.00010329 -0.0905904 0.000409568 0.00013849 -0.000212418 -0.00025204 0.140244 -0.000648755 0.000217897 -0.00159553 -0.00184574 0.00125852 0.000783661 0.00129792 -0.00113229 0.000857809 0.000240349 -7.48525e-05 -0.000268348 0.0004102 -8.51162e-05 0.000323104 2.92932e-05 0.000484058 0.000162783 -0.000145171 -0.000728345 0.000225595 -0.000284414 
1568.7 0 8.66506e-05 0.0145954 8.03798e-05 -0.000109676 -0.0852703 0.000417212 0.000159996 -0.000235067 -0.000243223 0.142818 -0.000642178 0.000174845 -0.00160612 -0.00185475 0.00128033 0.000806141 0.00122037 -0.0010825 0.000831215 0.000217512 -8.33544e-05 -0.00024857 0.000400819 -0.000116234 0.000311978 3.05337e-05 0.000471999 0.000171251 -0.000153168 -0.000728104 0.000228281 -0.000271426 
1569.05 0 7.31621e-05 0.0159924 7.94114e-05 -0.000116802 -0.0798831 0.000422613 0.000181225 -0.000253702 -0.000228229 0.145174 -0.000633951 0.000128304 -0.00161483 -0.00185956 0.00129766 0.000826226 0.00113592 -0.0010311 0.000805164 0.000192631 -9.40068e-05 -0.000226743 0.000390661 -0.00014563 0.000299146 3.22791e-05 0.000460472 0.000178804 -0.000159914 -0.00072704 0.000230569 -0.000257562 
1569.4 0 5.93873e-05 0.0173511 7.81593e-05 -0.000123673 -0.0744357 0.000425356 0.000202984 -0.000267599 -0.000208971 0.147308 -0.000622778 8.10644e-05 -0.00162104 -0.00186106 0.00130993 0.000844916 0.00104887 -0.000978488 0.000780032 0.000166576 -0.000104769 -0.000202205 0.000379888 -0.000172896 0.000285357 3.31946e-05 0.000449324 0.000186248 -0.000165118 -0.000725457 0.000231272 -0.000242154 
1569.75 0 4.52453e-05 0.0186697 7.56986e-05 -0.000129916 -0.0689371 0.000425663 0.000223878 -0.000276262 -0.000187005 0.149217 -0.000607779 3.59739e-05 -0.00162455 -0.00185993 0.00131809 0.000863145 0.000962478 -0.000922279 0.000754718 0.00014029 -0.000114995 -0.000175741 0.000368507 -0.000198833 0.000272271 3.40471e-05 0.000438423 0.000194035 -0.000169183 -0.000723335 0.00023162 -0.000225126 
1570.1 0 3.06903e-05 0.0199461 7.17895e-05 -0.000135674 -0.0633965 0.00042467 0.00024212 -0.000281456 -0.000163496 0.150902 -0.000591356 -7.5122e-06 -0.00162481 -0.00185489 0.00132319 0.000880682 0.000878582 -0.000860451 0.000727061 0.000114761 -0.000125054 -0.000147758 0.000357084 -0.000223884 0.000259934 3.5922e-05 0.000427346 0.000201923 -0.000172711 -0.000720377 0.000232926 -0.000208376 
1570.45 0 1.49801e-05 0.0211779 6.68054e-05 -0.000140626 -0.0578227 0.000423799 0.000257203 -0.000286119 -0.000139448 0.152364 -0.000576194 -5.09628e-05 -0.00162187 -0.00184776 0.00132372 0.000896479 0.00079693 -0.000791576 0.000695875 9.16382e-05 -0.000134868 -0.000118584 0.000346758 -0.000247556 0.000246367 3.83559e-05 0.00041599 0.000209118 -0.00017577 -0.000716542 0.000234175 -0.000192602 
1570.8 0 -2.76153e-06 0.0223642 6.0709e-05 -0.000144861 -0.052223 0.000422514 0.000269508 -0.000291874 -0.000115333 0.153604 -0.000562383 -9.37213e-05 -0.00161545 -0.00184142 0.00131754 0.000909377 0.00071493 -0.000714934 0.000660558 7.13835e-05 -0.000143564 -8.83678e-05 0.000338279 -0.000269324 0.000230283 4.14442e-05 0.000404973 0.000214995 -0.00017861 -0.000711964 0.000234896 -0.00017654 
1571.15 0 -2.24024e-05 0.0235056 5.349e-05 -0.000148075 -0.0466061 0.000418318 0.000280062 -0.000299268 -9.14812e-05 0.15462 -0.000548341 -0.000133302 -0.00160398 -0.00183509 0.00130616 0.000917223 0.00063147 -0.000633539 0.000620661 5.25263e-05 -0.000150963 -5.69982e-05 0.000331781 -0.000289551 0.000211825 4.51941e-05 0.000394419 0.000220237 -0.0001817 -0.000706888 0.000236153 -0.000159568 
1571.5 0 -4.21292e-05 0.024602 4.54593e-05 -0.000149724 -0.0409834 0.000409531 0.000291815 -0.000308198 -6.80954e-05 0.155413 -0.000534098 -0.000166894 -0.00158633 -0.00182695 0.00129406 0.000919318 0.000548851 -0.000552204 0.000577346 3.22923e-05 -0.000158094 -2.46849e-05 0.000326676 -0.000309283 0.000192376 4.86456e-05 0.000383693 0.000225788 -0.000184493 -0.000701453 0.000237877 -0.000142141 
1571.85 0 -6.02544e-05 0.0256526 3.68341e-05 -0.000150333 -0.0353654 0.000396188 0.000305658 -0.000318778 -4.44803e-05 0.155985 -0.000521715 -0.000193186 -0.00156305 -0.00181698 0.0012837 0.000917841 0.00046965 -0.000472935 0.000532912 9.18782e-06 -0.000165399 7.6823e-06 0.000321349 -0.000328625 0.000172439 5.10928e-05 0.000372665 0.000231321 -0.00018611 -0.00069543 0.00023955 -0.000124346 
1572.2 0 -7.68452e-05 0.0266564 2.83756e-05 -0.000150865 -0.0297608 0.000379031 0.000318326 -0.00033104 -1.95044e-05 0.156341 -0.000512762 -0.000212515 -0.00153539 -0.00180597 0.00127434 0.000914327 0.000393187 -0.000394723 0.000489793 -1.61633e-05 -0.000173654 3.9062e-05 0.000314558 -0.000346308 0.000151743 5.23875e-05 0.000361633 0.000236332 -0.000186944 -0.000688427 0.000240809 -0.00010581 
1572.55 0 -9.24547e-05 0.027611 2.1057e-05 -0.00015185 -0.0241759 0.000358994 0.000327762 -0.000343945 5.88944e-06 0.156484 -0.000505978 -0.000226106 -0.00150493 -0.00179456 0.00126273 0.000908148 0.000317597 -0.000317628 0.00044955 -4.21187e-05 -0.00018424 6.92458e-05 0.000307048 -0.000361769 0.000130225 5.30828e-05 0.000350246 0.000240978 -0.000188126 -0.000680656 0.000241302 -8.69786e-05 
1572.9 0 -0.000107366 0.0285142 1.50487e-05 -0.000153346 -0.0186157 0.000336345 0.000334355 -0.000356935 2.87549e-05 0.156413 -0.000496328 -0.000235304 -0.00147299 -0.00178244 0.00124598 0.00089784 0.000242668 -0.000243399 0.000412743 -6.63815e-05 -0.00019723 9.92147e-05 0.000300191 -0.000375593 0.00010935 5.33295e-05 0.000338251 0.000245549 -0.000189922 -0.000672246 0.000241142 -6.83973e-05 
1573.25 0 -0.000121423 0.0293658 9.89056e-06 -0.000155017 -0.0130865 0.000310652 0.000337908 -0.000370182 4.73964e-05 0.15613 -0.000480064 -0.000240957 -0.00144046 -0.00176789 0.00122515 0.000882789 0.00016898 -0.000172668 0.000379933 -8.78784e-05 -0.000211265 0.000129891 0.000294268 -0.000389229 9.14561e-05 5.23814e-05 0.000326108 0.000249749 -0.000192249 -0.000663553 0.000240445 -5.0871e-05 
1573.6 0 -0.000134324 0.0301669 5.2272e-06 -0.000156683 -0.00759774 0.000282693 0.000337824 -0.000382893 6.17378e-05 0.155636 -0.000456886 -0.000244322 -0.00140883 -0.00174947 0.00120368 0.000863735 9.75763e-05 -0.000105019 0.000349915 -0.000106713 -0.00022512 0.000160938 0.000289017 -0.000404684 7.6533e-05 4.95023e-05 0.000312928 0.000253283 -0.000195621 -0.000655195 0.000239037 -3.59524e-05 
1573.95 0 -0.000146328 0.0309172 1.78942e-06 -0.00015835 -0.00216022 0.000252436 0.000335381 -0.000393837 7.27216e-05 0.154937 -0.000427429 -0.000244792 -0.00137917 -0.00172702 0.00118311 0.000841397 2.76715e-05 -4.03915e-05 0.000319879 -0.000122638 -0.000238122 0.00019092 0.000283962 -0.00042261 6.18413e-05 4.40586e-05 0.000298071 0.00025709 -0.000200694 -0.00064664 0.000236753 -2.42353e-05 
1574.3 0 -0.000158047 0.031616 1.44686e-07 -0.000159178 0.00321736 0.000217995 0.000334399 -0.000401885 8.21804e-05 0.154037 -0.000391564 -0.000239763 -0.00135222 -0.0017 0.00116253 0.000816502 -4.2425e-05 2.07537e-05 0.000287109 -0.000135761 -0.000249792 0.000218188 0.000278655 -0.000441362 4.56628e-05 3.69658e-05 0.00028232 0.000262468 -0.000208216 -0.000637822 0.000234084 -1.3617e-05 
1574.65 0 -0.000169705 0.0322635 -7.8344e-07 -0.000158318 0.00852782 0.00017893 0.000338172 -0.000406579 9.07426e-05 0.152937 -0.000351631 -0.000230023 -0.00132876 -0.00166722 0.0011413 0.000790866 -0.000110872 7.76831e-05 0.000248839 -0.000147426 -0.000259829 0.000244071 0.000272794 -0.000459244 2.94402e-05 2.96042e-05 0.000267224 0.00026912 -0.00021807 -0.000629131 0.000231811 -1.45825e-06 
1575 0 -0.000181631 0.0328619 -2.1444e-06 -0.000155804 0.0137635 0.000136465 0.000346506 -0.000411851 9.71721e-05 0.151642 -0.000311401 -0.000219084 -0.00130842 -0.00162799 0.00111853 0.000766104 -0.000174485 0.000130908 0.000202745 -0.000159941 -0.000268395 0.000270891 0.000266556 -0.000476943 1.40673e-05 2.17735e-05 0.000252782 0.000275411 -0.000228899 -0.000620684 0.000230285 1.2743e-05 
1575.35 0 -0.000194233 0.0334121 -3.74912e-06 -0.000151721 0.0189169 9.18317e-05 0.000356773 -0.000422354 0.000100081 0.150159 -0.000270738 -0.00020947 -0.00128939 -0.00158479 0.00109288 0.000741997 -0.000231696 0.000180797 0.000148383 -0.000172562 -0.000275783 0.000297473 0.000260966 -0.00049633 -8.99985e-07 1.27971e-05 0.000237668 0.000279579 -0.000239173 -0.0006128 0.00022917 2.77912e-05 
1575.7 0 -0.000207867 0.0339128 -5.2441e-06 -0.000146955 0.0239842 4.60246e-05 0.000366007 -0.00043812 9.94745e-05 0.148498 -0.000227231 -0.000201129 -0.00127043 -0.00154265 0.00106406 0.000717964 -0.000284127 0.000226324 8.67939e-05 -0.000182141 -0.00028211 0.000321757 0.000256649 -0.000517146 -1.62948e-05 2.25507e-06 0.000221407 0.000280585 -0.000247785 -0.000605319 0.000227228 4.25796e-05 
1576.05 0 -0.000222326 0.0343638 -6.62594e-06 -0.000142888 0.0289607 -6.63007e-07 0.000372229 -0.000455836 9.71463e-05 0.146661 -0.000179593 -0.000191724 -0.00125161 -0.00150401 0.0010328 0.00069432 -0.000335224 0.000266289 2.07525e-05 -0.000187294 -0.00028739 0.000343456 0.000253736 -0.000537335 -3.25598e-05 -8.36157e-06 0.000204728 0.000278615 -0.000254667 -0.000598544 0.000223114 5.73384e-05 
1576.4 0 -0.000237264 0.0347643 -7.88984e-06 -0.000140581 0.0338387 -4.81077e-05 0.000375045 -0.000472866 9.39376e-05 0.14465 -0.000128177 -0.000180185 -0.00123452 -0.0014667 0.00100037 0.000672619 -0.000386627 0.000300024 -4.60486e-05 -0.000189419 -0.00029141 0.000363735 0.000252361 -0.0005552 -4.84826e-05 -1.69376e-05 0.000187912 0.000274331 -0.000261105 -0.000593042 0.000216412 7.25637e-05 
1576.75 0 -0.000252524 0.0351134 -9.11221e-06 -0.000140029 0.0386118 -9.61262e-05 0.000376572 -0.000488643 8.85975e-05 0.142469 -7.56054e-05 -0.000168961 -0.00122118 -0.00142661 0.000966989 0.000654247 -0.000437041 0.000326808 -0.000111861 -0.000188835 -0.000293563 0.000383109 0.000251612 -0.000569997 -6.35101e-05 -2.29777e-05 0.000169705 0.00026855 -0.000268218 -0.000588194 0.000207568 8.73409e-05 
1577.1 0 -0.000267661 0.0354128 -1.03406e-05 -0.000139881 0.0432759 -0.000143104 0.000379 -0.000503644 8.02819e-05 0.140123 -2.4333e-05 -0.000161488 -0.00121246 -0.00138275 0.00093093 0.000639582 -0.000485169 0.000346566 -0.000176984 -0.000183289 -0.000293232 0.000400799 0.000250506 -0.000582386 -7.8736e-05 -2.74768e-05 0.000150006 0.000262334 -0.000275994 -0.00058259 0.000196918 0.000100748 
1577.45 0 -0.000282503 0.0356637 -1.18525e-05 -0.000139973 0.0478264 -0.000187651 0.000381701 -0.000518214 6.83739e-05 0.137623 2.61703e-05 -0.00015864 -0.00120665 -0.00133741 0.000891739 0.00062761 -0.000532126 0.000360935 -0.000241139 -0.000171503 -0.000291091 0.000416815 0.000248483 -0.000593075 -9.42708e-05 -3.18265e-05 0.000130776 0.00025615 -0.000284041 -0.000575362 0.000184782 0.000112961 
1577.8 0 -0.000297566 0.0358655 -1.32412e-05 -0.000141775 0.0522594 -0.00023071 0.000382746 -0.000532091 5.0983e-05 0.134973 7.73359e-05 -0.000158287 -0.00120112 -0.00129081 0.000851612 0.000616024 -0.000581024 0.000372225 -0.000303057 -0.000154953 -0.00028826 0.000432256 0.000244957 -0.000601955 -0.000108729 -3.71685e-05 0.000113393 0.000250078 -0.000292332 -0.00056671 0.000171384 0.000124277 
1578.15 0 -0.000313739 0.0360183 -1.34388e-05 -0.000145276 0.0565722 -0.000272665 0.000382599 -0.000545329 2.55399e-05 0.132177 0.000127929 -0.000158038 -0.0011961 -0.00123954 0.000811661 0.000603355 -0.000632127 0.000381536 -0.000361631 -0.000134854 -0.000286399 0.000448012 0.000239729 -0.000609477 -0.000121694 -4.3981e-05 9.72874e-05 0.000245135 -0.000301433 -0.000557472 0.000156968 0.000135174 
1578.5 0 -0.000330701 0.0361235 -1.30653e-05 -0.000149003 0.0607608 -0.00031198 0.000384812 -0.000558296 -8.61505e-06 0.129241 0.000176435 -0.00015637 -0.00119284 -0.00118107 0.000771339 0.000589409 -0.000681143 0.000388567 -0.000418036 -0.000110175 -0.00028662 0.000463309 0.000234129 -0.000616236 -0.000133871 -5.30863e-05 8.13687e-05 0.000240985 -0.000311208 -0.000546846 0.000141539 0.000147001 
1578.85 0 -0.00034654 0.0361804 -1.33853e-05 -0.000152416 0.0648205 -0.000346575 0.00038962 -0.000569661 -5.05633e-05 0.126169 0.000223289 -0.000151809 -0.00118916 -0.00111676 0.000731245 0.000574943 -0.000725431 0.000394083 -0.000476241 -8.07522e-05 -0.000287196 0.000476401 0.000230036 -0.00062225 -0.000144541 -6.49188e-05 6.57832e-05 0.000236323 -0.000320447 -0.00053308 0.000124778 0.000160531 
1579.2 0 -0.000360277 0.0361873 -1.34886e-05 -0.000156293 0.0687492 -0.000375532 0.000392404 -0.000579116 -9.90692e-05 0.122966 0.000269161 -0.000144789 -0.00118268 -0.00104879 0.000693152 0.000560425 -0.000766778 0.000399939 -0.00053911 -5.05716e-05 -0.000286326 0.000487523 0.000227312 -0.000627563 -0.00015213 -7.82946e-05 5.14177e-05 0.000230941 -0.000328584 -0.000516767 0.000106756 0.000174625 
1579.55 0 -0.000371892 0.0361442 -1.26171e-05 -0.000160534 0.0725459 -0.000399692 0.000388128 -0.000590307 -0.000152472 0.119632 0.000313998 -0.000137713 -0.0011744 -0.000978347 0.000658556 0.000545352 -0.000806672 0.000408663 -0.000607016 -2.46913e-05 -0.000284357 0.000497667 0.000224623 -0.000631446 -0.000156201 -9.20626e-05 3.80008e-05 0.000225032 -0.000335891 -0.000500104 8.83109e-05 0.000187493 
1579.9 0 -0.000381354 0.0360538 -1.15683e-05 -0.000164716 0.0762063 -0.000420798 0.000375251 -0.000605593 -0.000209405 0.116169 0.000357685 -0.000131546 -0.00116327 -0.000907274 0.000627391 0.000528577 -0.000844062 0.000421712 -0.000678833 -4.34709e-06 -0.000283017 0.000506721 0.000221794 -0.000633508 -0.000157776 -0.000106339 2.46602e-05 0.000219281 -0.000342669 -0.000483845 7.03132e-05 0.000198268 
1580.25 0 -0.000388568 0.0359178 -1.02551e-05 -0.00016959 0.0797231 -0.000439873 0.000356317 -0.000622393 -0.000270147 0.112582 0.000399658 -0.000125547 -0.0011466 -0.000836777 0.000597695 0.000510195 -0.000878082 0.000437009 -0.000751828 1.11337e-05 -0.000282957 0.000514991 0.000219343 -0.00063433 -0.000158114 -0.000121302 1.16306e-05 0.000214033 -0.000348459 -0.000467447 5.31829e-05 0.000207762 
1580.6 0 -0.000394213 0.0357364 -8.32467e-06 -0.000174438 0.0830933 -0.000457293 0.000334672 -0.000637582 -0.000334986 0.108881 0.000438694 -0.000119353 -0.0011259 -0.000766491 0.000567811 0.000491088 -0.000909271 0.00045169 -0.000823741 2.16305e-05 -0.00028286 0.000523742 0.000217327 -0.000634116 -0.000158054 -0.000136478 -7.84235e-07 0.000208314 -0.000353176 -0.000449908 3.75093e-05 0.000217267 
1580.95 0 -0.00039946 0.0355096 -5.89925e-06 -0.000178026 0.0863166 -0.00047436 0.000311643 -0.000651637 -0.000404605 0.105077 0.000474574 -0.00011246 -0.00110529 -0.000696159 0.000538045 0.000471387 -0.000938976 0.000465354 -0.000894197 2.78262e-05 -0.000281715 0.000534216 0.000215695 -0.000632845 -0.000158102 -0.00015093 -1.25252e-05 0.000201989 -0.000357318 -0.000431023 2.30941e-05 0.00022717 
1581.3 0 -0.000404179 0.0352382 -3.31287e-06 -0.000180786 0.0893911 -0.000489754 0.000288303 -0.000667606 -0.000479538 0.101174 0.000507842 -0.000104067 -0.001086 -0.000625398 0.00051123 0.000452425 -0.00096806 0.000480409 -0.000963489 3.0473e-05 -0.000279807 0.000547227 0.000213639 -0.000630382 -0.000157359 -0.000163645 -2.30734e-05 0.000195506 -0.000360558 -0.000411475 8.84231e-06 0.000237037 
1581.65 0 -0.000407939 0.034923 -6.05627e-07 -0.000183293 0.0923135 -0.000500732 0.000267019 -0.000687267 -0.000555914 0.097177 0.000537742 -9.52521e-05 -0.00106511 -0.000554185 0.000489281 0.000436835 -0.0009983 0.000498048 -0.00103312 3.12919e-05 -0.000277077 0.000561552 0.000210804 -0.000627104 -0.000154663 -0.000174604 -3.26854e-05 0.000188862 -0.000363255 -0.000391325 -5.82058e-06 0.000245486 
1582 0 -0.000410865 0.034565 2.57163e-06 -0.000185473 0.0950784 -0.000508799 0.000249447 -0.000710041 -0.000629519 0.0930923 0.000562689 -8.84358e-05 -0.00103923 -0.00048276 0.000469843 0.000424539 -0.00103243 0.0005147 -0.0011044 3.3314e-05 -0.000273194 0.000574859 0.000208859 -0.000623649 -0.000150795 -0.000184534 -4.17968e-05 0.000181898 -0.00036626 -0.000370334 -2.1407e-05 0.000251785 
1582.35 0 -0.000412951 0.0341641 7.01898e-06 -0.000186821 0.0976808 -0.000516169 0.000235687 -0.00073579 -0.000700103 0.0889289 0.000581055 -8.44547e-05 -0.00100859 -0.000411704 0.00044998 0.000413648 -0.00107069 0.000526612 -0.00117628 3.6917e-05 -0.000268322 0.00058599 0.000209341 -0.000619312 -0.000147295 -0.000193307 -5.0069e-05 0.000174016 -0.000369213 -0.000348753 -3.90223e-05 0.000257354 
1582.7 0 -0.000414025 0.0337199 1.27503e-05 -0.000187159 0.100121 -0.000522452 0.000224914 -0.000764304 -0.000769227 0.0846954 0.000591262 -8.20341e-05 -0.000976138 -0.000342382 0.00042928 0.000403047 -0.00111105 0.000535351 -0.00124669 3.95145e-05 -0.000262224 0.000594701 0.000211702 -0.000612294 -0.000144967 -0.000200051 -5.69922e-05 0.000164801 -0.000371347 -0.000326519 -5.79582e-05 0.000263795 
1583.05 0 -0.000414597 0.0332345 1.90344e-05 -0.000186731 0.102401 -0.00052634 0.000215273 -0.000795508 -0.000837711 0.0803952 0.000593997 -7.8694e-05 -0.000941994 -0.000275232 0.000409166 0.000392245 -0.0011529 0.000543828 -0.00131442 3.8215e-05 -0.00025428 0.000601051 0.000213223 -0.000602396 -0.00014352 -0.000204505 -6.28036e-05 0.000154899 -0.000372829 -0.00030339 -7.62519e-05 0.000270741 
1583.4 0 -0.000416026 0.0327107 2.62835e-05 -0.0001857 0.104519 -0.000528494 0.000205768 -0.00083123 -0.000904563 0.0760301 0.000592293 -7.26056e-05 -0.000904484 -0.000208083 0.000390531 0.000382565 -0.00119509 0.000551232 -0.00137929 3.3047e-05 -0.000244598 0.00060508 0.000213091 -0.000591646 -0.000142415 -0.000206808 -6.80847e-05 0.000144602 -0.000373429 -0.000280575 -9.25978e-05 0.000276495 
1583.75 0 -0.00041866 0.0321495 3.54144e-05 -0.000183113 0.106468 -0.000531599 0.000196424 -0.000872666 -0.000969773 0.0716077 0.000587589 -6.32464e-05 -0.000864494 -0.000138593 0.000373337 0.000376371 -0.00123288 0.000556162 -0.00144235 2.71001e-05 -0.000233483 0.000606606 0.00021294 -0.000582356 -0.00014129 -0.000207228 -7.25196e-05 0.000133509 -0.000372329 -0.000258904 -0.00010645 0.000280584 
1584.1 0 -0.000421974 0.0315519 4.56946e-05 -0.000178435 0.108246 -0.000536054 0.000187215 -0.000918641 -0.00103393 0.0671407 0.000579179 -4.97732e-05 -0.000825078 -6.91349e-05 0.000357575 0.000373912 -0.00126332 0.000559915 -0.00150351 2.39548e-05 -0.000221907 0.000605659 0.0002132 -0.000574432 -0.000140244 -0.000206839 -7.60051e-05 0.000122149 -0.000369799 -0.000237713 -0.000118426 0.000283565 
1584.45 0 -0.000426298 0.030919 5.49731e-05 -0.00017377 0.109856 -0.000541501 0.000179238 -0.000966551 -0.00109601 0.0626384 0.000567372 -3.11398e-05 -0.000787207 -3.7191e-06 0.000343228 0.000374222 -0.0012885 0.000565207 -0.00156061 2.66809e-05 -0.000211278 0.000602876 0.000213598 -0.000566232 -0.000139169 -0.000206252 -7.92896e-05 0.000110738 -0.000366944 -0.000217236 -0.000131072 0.000285966 
1584.8 0 -0.00043123 0.0302521 6.24978e-05 -0.000171508 0.1113 -0.000549206 0.000173804 -0.0010128 -0.00115444 0.0581037 0.000552674 -7.37719e-06 -0.000749556 5.85921e-05 0.000329546 0.000377556 -0.00131216 0.000573748 -0.00161332 3.68907e-05 -0.000201231 0.000598816 0.000214284 -0.000556677 -0.000137726 -0.000204991 -8.29938e-05 9.83688e-05 -0.000364258 -0.000198276 -0.00014594 0.000287459 
1585.15 0 -0.000435741 0.0295517 6.92207e-05 -0.000171184 0.112579 -0.000559216 0.000170747 -0.00105393 -0.00120801 0.0535372 0.000535279 2.01814e-05 -0.000711745 0.000120567 0.000314966 0.000384356 -0.00133421 0.00058454 -0.00166328 5.34972e-05 -0.000190054 0.000593761 0.000214825 -0.000545932 -0.000136024 -0.00020282 -8.76744e-05 8.54487e-05 -0.000361273 -0.00018108 -0.000161934 0.000288121 
1585.5 0 -0.000439851 0.0288179 7.64012e-05 -0.000171247 0.113688 -0.000570831 0.000168273 -0.00108897 -0.00125534 0.0489425 0.000515312 4.92423e-05 -0.000674658 0.000181583 0.000298365 0.000393228 -0.00135057 0.000595777 -0.00171119 7.43868e-05 -0.00017706 0.000587698 0.000215591 -0.000535515 -0.000134203 -0.000200632 -9.42724e-05 7.30392e-05 -0.000356736 -0.000164927 -0.000177133 0.000288124 
1585.85 0 -0.000443895 0.0280512 8.43377e-05 -0.000171497 0.114624 -0.000583753 0.000165392 -0.00111863 -0.00129675 0.0443304 0.000492497 7.87766e-05 -0.000637964 0.000239395 0.00027882 0.000400942 -0.00135989 0.000607111 -0.0017562 9.79844e-05 -0.000163875 0.000580196 0.000217611 -0.000525846 -0.000132872 -0.000200297 -0.000102452 6.14718e-05 -0.000350251 -0.000148837 -0.00019115 0.000286855 
1586.2 0 -0.00044838 0.0272537 9.3036e-05 -0.000172081 0.115387 -0.000597191 0.000164054 -0.00114547 -0.00133296 0.0397133 0.000467821 0.000109063 -0.000598352 0.000292827 0.000256067 0.000405207 -0.00136453 0.000617814 -0.00179811 0.000122534 -0.000151561 0.000571463 0.00022044 -0.000514709 -0.000132756 -0.000202251 -0.000110977 5.00237e-05 -0.000342081 -0.00013237 -0.000204848 0.000284158 
1586.55 0 -0.000454113 0.0264276 0.000103372 -0.000173127 0.115983 -0.000611594 0.000164911 -0.00117265 -0.0013644 0.0350978 0.000442894 0.000140813 -0.000552422 0.000342695 0.00023155 0.000405468 -0.00136706 0.000625929 -0.00183861 0.000147197 -0.000139283 0.000561337 0.000223909 -0.000499044 -0.000133559 -0.000205359 -0.000119858 3.80156e-05 -0.000332779 -0.000114845 -0.000218105 0.000280685 
1586.9 0 -0.000460477 0.0255758 0.00011545 -0.000174888 0.116414 -0.000627304 0.000164008 -0.00120099 -0.0013928 0.0304854 0.000417747 0.000174178 -0.00050005 0.000391833 0.000206152 0.000401774 -0.00136793 0.000629423 -0.00187861 0.000172796 -0.000126288 0.000549177 0.000228246 -0.000479682 -0.000134492 -0.000208092 -0.000130089 2.51847e-05 -0.000322738 -9.6024e-05 -0.000230214 0.000276784 
1587.25 0 -0.000466304 0.0247003 0.000128112 -0.000177417 0.116674 -0.000642165 0.000156505 -0.00122866 -0.00141937 0.0258811 0.000390695 0.000208922 -0.000442287 0.000441749 0.000179058 0.00039379 -0.00136541 0.00062796 -0.00191632 0.000200173 -0.000113013 0.000534493 0.000232738 -0.000460675 -0.00013478 -0.000210207 -0.000141576 1.15281e-05 -0.000311692 -7.66186e-05 -0.000240884 0.000272425 
1587.6 0 -0.000471808 0.0238018 0.000140949 -0.00018035 0.116763 -0.00065545 0.000141712 -0.00125322 -0.00144251 0.021295 0.000360209 0.000245711 -0.000380046 0.000492032 0.00014926 0.000381765 -0.00135821 0.000622832 -0.00194861 0.000229103 -9.98298e-05 0.000518137 0.000236915 -0.000443199 -0.000134133 -0.000212267 -0.0001527 -2.23489e-06 -0.000299439 -5.66898e-05 -0.000250069 0.000267201 
1587.95 0 -0.000477177 0.0228817 0.000154405 -0.000182807 0.116686 -0.000669061 0.000122846 -0.00127473 -0.00146067 0.0167346 0.00032672 0.000283369 -0.000315342 0.000541986 0.000116059 0.00036637 -0.00134717 0.000615915 -0.00197477 0.000259381 -8.64768e-05 0.00050108 0.000241287 -0.000425802 -0.000132762 -0.000215202 -0.000162311 -1.54549e-05 -0.000286069 -3.61238e-05 -0.000257861 0.000260045 
1588.3 0 -0.000482418 0.0219433 0.000167923 -0.000185047 0.116447 -0.000682429 0.000103635 -0.00129329 -0.00147326 0.0122048 0.000290903 0.000320249 -0.000251295 0.000591217 7.96122e-05 0.000347831 -0.0013336 0.000608646 -0.00199744 0.000292239 -7.18369e-05 0.000482777 0.00024565 -0.000408742 -0.000131683 -0.00021942 -0.000170544 -2.86207e-05 -0.000271264 -1.62589e-05 -0.000265465 0.000250584 
1588.65 0 -0.000488699 0.0209889 0.000179617 -0.000187623 0.116046 -0.000693813 8.38837e-05 -0.00130675 -0.00147955 0.00771379 0.000252746 0.00035565 -0.000188825 0.00064028 4.2917e-05 0.000325968 -0.00131629 0.000602753 -0.00201923 0.000329259 -5.51973e-05 0.000462919 0.000250342 -0.00039364 -0.000131483 -0.000223863 -0.000177089 -4.21732e-05 -0.000255423 1.68575e-06 -0.000272746 0.00023967 
1589 0 -0.000497559 0.0200188 0.000189266 -0.00019028 0.115484 -0.000704546 6.27698e-05 -0.00131418 -0.00148063 0.00327077 0.000210819 0.000390017 -0.000125917 0.000688927 8.39789e-06 0.000299447 -0.00129327 0.000598321 -0.0020384 0.000371216 -3.75914e-05 0.000442562 0.000255881 -0.000379711 -0.000131289 -0.000228015 -0.000181418 -5.57076e-05 -0.000240405 1.82287e-05 -0.000278799 0.000227755 
1589.35 0 -0.000509002 0.0190341 0.000198718 -0.000192531 0.114765 -0.000716877 4.315e-05 -0.0013173 -0.00147922 -0.00111994 0.000164893 0.000424362 -6.28775e-05 0.000736529 -2.61932e-05 0.000269235 -0.00126523 0.000593302 -0.00205181 0.000419269 -1.95111e-05 0.000422962 0.000262136 -0.000364565 -0.000131545 -0.000231603 -0.000184167 -6.86177e-05 -0.000226973 3.39899e-05 -0.000283977 0.000215568 
1589.7 0 -0.000521326 0.0180368 0.000208147 -0.000194073 0.113892 -0.000729925 2.82304e-05 -0.00131799 -0.00147811 -0.00545647 0.00011824 0.000458061 -2.23363e-06 0.000782718 -6.36782e-05 0.000238053 -0.00123476 0.000586407 -0.00205949 0.000474127 -1.96449e-07 0.000404015 0.0002691 -0.000347725 -0.000132508 -0.000234263 -0.00018706 -8.02124e-05 -0.000214126 4.87468e-05 -0.00028861 0.000204711 
1590.05 0 -0.000533508 0.0170292 0.000216088 -0.000195573 0.112866 -0.000740831 1.77735e-05 -0.00131603 -0.00147914 -0.00973405 7.52598e-05 0.000489875 5.48852e-05 0.000827034 -0.000104331 0.000207826 -0.00120492 0.000578779 -0.00206284 0.000534591 2.00669e-05 0.000384945 0.000276392 -0.000330946 -0.000132585 -0.000235599 -0.000191685 -8.99302e-05 -0.000200922 6.30652e-05 -0.000293812 0.000195946 
1590.4 0 -0.000545968 0.0160127 0.000221774 -0.000197792 0.111686 -0.000749012 9.7155e-06 -0.0013107 -0.00148256 -0.0139458 3.9514e-05 0.000520226 0.00010937 0.000870771 -0.00014647 0.000180923 -0.00117744 0.0005719 -0.00206181 0.000598152 3.9666e-05 0.000366182 0.000283615 -0.000315249 -0.000130045 -0.000235207 -0.000198169 -9.81662e-05 -0.00018732 7.8318e-05 -0.000300654 0.000187898 
1590.75 0 -0.000559506 0.0149888 0.000226141 -0.000200274 0.110359 -0.000756713 2.74265e-06 -0.00130231 -0.0014887 -0.0180874 1.18974e-05 0.000548799 0.000161914 0.000916606 -0.000187719 0.00015844 -0.00115093 0.000565889 -0.00205556 0.000661947 5.7368e-05 0.000348647 0.000290735 -0.000299815 -0.000124736 -0.000232896 -0.000205409 -0.000106433 -0.000173893 9.53768e-05 -0.000308391 0.000178308 
1591.1 0 -0.000574481 0.0139595 0.000230152 -0.000201631 0.108892 -0.000763659 -3.79161e-06 -0.00129121 -0.00149686 -0.0221567 -8.91931e-06 0.000573422 0.000211283 0.000965529 -0.000226465 0.000138846 -0.00112292 0.000561063 -0.00204409 0.000722691 7.301e-05 0.000331952 0.000297018 -0.00028358 -0.000118147 -0.000229735 -0.00021218 -0.000115846 -0.000160988 0.000114105 -0.000316421 0.000166544 
1591.45 0 -0.000591239 0.012926 0.000233435 -0.000201508 0.107288 -0.000766495 -1.16535e-05 -0.00127651 -0.00150589 -0.0261488 -2.48427e-05 0.000593383 0.000257253 0.00101606 -0.000261743 0.000120662 -0.0010926 0.000557173 -0.00202738 0.000777748 8.69488e-05 0.000315611 0.000301792 -0.000266366 -0.000112032 -0.00022654 -0.000218146 -0.000125701 -0.000148513 0.000133854 -0.000325641 0.000153702 
1591.8 0 -0.000610095 0.0118898 0.000236339 -0.000200728 0.105554 -0.000764857 -2.30426e-05 -0.0012574 -0.0015173 -0.0300566 -3.6754e-05 0.00060791 0.000300716 0.0010664 -0.000292469 0.000102599 -0.00106045 0.000552067 -0.00200317 0.000827787 9.85772e-05 0.000299574 0.000304796 -0.000247924 -0.000107264 -0.000222142 -0.000223176 -0.000134853 -0.000136401 0.00015388 -0.000335803 0.000141388 
1592.15 0 -0.000629576 0.0108538 0.000239333 -0.000199981 0.103693 -0.000761109 -3.67467e-05 -0.00123453 -0.00153394 -0.0338725 -4.59883e-05 0.000615527 0.000340796 0.00111587 -0.000316443 8.38919e-05 -0.00102739 0.000543906 -0.00196951 0.000876142 0.000107198 0.000283137 0.000306554 -0.000228223 -0.000102658 -0.000216019 -0.0002266 -0.00014271 -0.000124505 0.000173555 -0.000344797 0.000130809 
1592.5 0 -0.000647148 0.00981973 0.00024256 -0.000199084 0.101709 -0.000754677 -4.92202e-05 -0.00120851 -0.00155675 -0.0375906 -5.64098e-05 0.000617746 0.000376272 0.00116451 -0.000331579 6.40476e-05 -0.000995242 0.000532494 -0.00192836 0.000926019 0.000113912 0.000265033 0.00030752 -0.000207764 -9.76178e-05 -0.000209456 -0.000228608 -0.000149921 -0.000113302 0.000192036 -0.000351025 0.000121551 
1592.85 0 -0.000662643 0.00878674 0.000246663 -0.000197378 0.0996045 -0.000743744 -6.02454e-05 -0.00117906 -0.00158365 -0.0412065 -6.91741e-05 0.000618935 0.000404282 0.00121138 -0.000338669 4.28393e-05 -0.000965076 0.000519488 -0.00188436 0.000978112 0.00012037 0.000244628 0.000307201 -0.000187072 -9.35616e-05 -0.000203886 -0.000229354 -0.000157423 -0.000103799 0.000208665 -0.000355164 0.000112667 
1593.2 0 -0.000677166 0.00775454 0.000251368 -0.000194879 0.0973871 -0.000728625 -7.27993e-05 -0.00114654 -0.00161001 -0.0447175 -8.03315e-05 0.000622221 0.000422351 0.00125579 -0.000340323 2.13388e-05 -0.000935053 0.000508149 -0.00183995 0.00103058 0.000126125 0.000222879 0.000305672 -0.000165775 -9.04176e-05 -0.000198729 -0.000229347 -0.000164785 -9.69364e-05 0.000223925 -0.000358602 0.000103959 
1593.55 0 -0.000690837 0.00672553 0.000256124 -0.00019167 0.0950631 -0.000710994 -8.81634e-05 -0.00111253 -0.00163167 -0.048122 -8.74731e-05 0.000626758 0.000432274 0.00129731 -0.000338352 1.96619e-06 -0.000902416 0.000499359 -0.00179406 0.00108221 0.000129971 0.000200602 0.000304307 -0.000143344 -8.72164e-05 -0.000192301 -0.000229367 -0.000171347 -9.28661e-05 0.000238317 -0.000362145 9.55942e-05 
1593.9 0 -0.000702821 0.00570301 0.000260482 -0.000187552 0.0926369 -0.000692031 -0.000105247 -0.00107937 -0.00164802 -0.0514169 -9.15328e-05 0.000628621 0.00043635 0.00133572 -0.000334414 -1.55047e-05 -0.000865851 0.000492158 -0.00174582 0.00113263 0.000132627 0.000177471 0.000304188 -0.000119803 -8.48628e-05 -0.000184863 -0.000229301 -0.000177562 -9.08706e-05 0.000251184 -0.000365499 8.76976e-05 
1594.25 0 -0.000712803 0.00468936 0.000263589 -0.000182515 0.0901127 -0.000670522 -0.000125009 -0.0010491 -0.00166058 -0.0545976 -9.41114e-05 0.000625603 0.000436073 0.00137178 -0.000329158 -3.49832e-05 -0.000825071 0.000485813 -0.00169759 0.00118227 0.000135584 0.000152829 0.000304725 -9.58982e-05 -8.38947e-05 -0.000178661 -0.000229591 -0.000184259 -9.06158e-05 0.000262388 -0.000368777 8.12992e-05 
1594.6 0 -0.000721059 0.00368611 0.000266389 -0.000176204 0.0874974 -0.000644785 -0.000150799 -0.00102067 -0.00166989 -0.0576604 -9.61902e-05 0.000618782 0.000432903 0.0014049 -0.000320861 -5.91789e-05 -0.000781418 0.000479342 -0.001653 0.00123221 0.000138518 0.000126782 0.000304723 -7.27772e-05 -8.36544e-05 -0.000173911 -0.000231098 -0.000191596 -9.20704e-05 0.00027254 -0.000372019 7.65586e-05 
1594.95 0 -0.000726632 0.00269386 0.000270152 -0.000168519 0.0847976 -0.000615659 -0.000183708 -0.000992398 -0.00167643 -0.0606028 -9.738e-05 0.000609241 0.000426134 0.00143308 -0.00030785 -8.73163e-05 -0.000737363 0.000471817 -0.00161263 0.00128203 0.000140423 0.000101159 0.000303671 -5.12509e-05 -8.26216e-05 -0.000168654 -0.000233542 -0.000199197 -9.48516e-05 0.000282125 -0.000374807 7.15535e-05 
1595.3 0 -0.000728431 0.00171168 0.000274107 -0.000160646 0.082017 -0.000584811 -0.000221814 -0.000963927 -0.00168056 -0.0634223 -9.91049e-05 0.000597157 0.000416296 0.00145669 -0.000289089 -0.000117296 -0.000695343 0.00046242 -0.00157459 0.00133091 0.000141477 7.69001e-05 0.000301435 -3.12112e-05 -7.90068e-05 -0.000161583 -0.00023641 -0.000207641 -9.80656e-05 0.000291746 -0.000376348 6.53083e-05 
1595.65 0 -0.000727336 0.000738764 0.000277711 -0.000153323 0.0791599 -0.000554238 -0.000262679 -0.000932827 -0.00168228 -0.0661173 -0.000104325 0.000583933 0.000406863 0.00147975 -0.000264802 -0.000148566 -0.000655861 0.000450371 -0.00153765 0.00138053 0.000142197 5.36331e-05 0.000299041 -1.15204e-05 -7.33279e-05 -0.000152667 -0.000240127 -0.000217554 -0.000101007 0.000301273 -0.000375826 5.89222e-05 
1596 0 -0.000724263 -0.000221973 0.00028193 -0.000145322 0.0762322 -0.000525641 -0.000304662 -0.000895837 -0.0016834 -0.0686886 -0.000111722 0.000570735 0.000400255 0.00150481 -0.000236038 -0.000181146 -0.000616068 0.000435415 -0.00150011 0.00143301 0.000143472 3.10639e-05 0.000297158 8.14212e-06 -6.69868e-05 -0.000142359 -0.000245204 -0.000228976 -0.000103744 0.000310307 -0.000373393 5.31644e-05 
1596.35 0 -0.000720101 -0.00116622 0.000286481 -0.000136061 0.0732367 -0.000498342 -0.000347786 -0.000850749 -0.00168415 -0.0711366 -0.000116066 0.000557255 0.000394782 0.00152952 -0.000203813 -0.000216271 -0.000573738 0.000418345 -0.00145903 0.00148741 0.000145558 9.15098e-06 0.000294971 2.68016e-05 -5.98145e-05 -0.000131667 -0.000251384 -0.000241568 -0.000105986 0.00031863 -0.000369085 4.77587e-05 
1596.7 0 -0.000716459 -0.00209193 0.000289496 -0.000126707 0.0701749 -0.000472296 -0.000391692 -0.00079782 -0.00168215 -0.0734591 -0.000114397 0.000544534 0.000389871 0.00155076 -0.000168163 -0.000255232 -0.000529735 0.000400539 -0.00141187 0.00153949 0.000147524 -1.10742e-05 0.000292646 4.44499e-05 -4.99991e-05 -0.000120829 -0.000258026 -0.000254592 -0.000106663 0.000326011 -0.000363599 4.28305e-05 
1597.05 0 -0.000713304 -0.00299852 0.000291489 -0.000118572 0.0670507 -0.000449343 -0.000435273 -0.000739854 -0.00167605 -0.075652 -0.000109685 0.000533912 0.000388284 0.00156965 -0.000127861 -0.000296116 -0.000486324 0.000382632 -0.00135947 0.00158652 0.000148767 -2.98724e-05 0.000291385 6.20086e-05 -3.67987e-05 -0.000109055 -0.000265448 -0.000267251 -0.000106207 0.000332857 -0.000357351 3.80995e-05 
1597.4 0 -0.000708528 -0.00388579 0.000293875 -0.000111854 0.0638703 -0.000428934 -0.000477504 -0.000678256 -0.00166733 -0.0777118 -0.000106398 0.000523949 0.000391223 0.00158845 -8.41003e-05 -0.00033651 -0.000443425 0.00036278 -0.00130389 0.00163052 0.000148314 -4.95617e-05 0.000291341 7.97294e-05 -2.24389e-05 -9.66686e-05 -0.000273634 -0.000278606 -0.00010598 0.000340203 -0.000350379 3.33758e-05 
1597.75 0 -0.000701341 -0.00475354 0.000296138 -0.000105968 0.0606396 -0.000405719 -0.000516423 -0.000612407 -0.00165636 -0.0796375 -0.000105644 0.000511614 0.000398175 0.00160576 -4.07916e-05 -0.00037582 -0.000399548 0.000339187 -0.00124562 0.00167306 0.00014545 -7.06245e-05 0.000291068 9.73378e-05 -9.00224e-06 -8.46698e-05 -0.000280577 -0.000288012 -0.000105329 0.000348698 -0.000344199 2.86913e-05 
1598.1 0 -0.000693892 -0.00560133 0.000297132 -9.98109e-05 0.0573633 -0.000378018 -0.000549493 -0.000542402 -0.00163912 -0.0814296 -0.00010756 0.000494956 0.000408698 0.00161913 -8.42912e-07 -0.000414743 -0.000353975 0.000313012 -0.00118655 0.00171047 0.000141423 -9.11592e-05 0.000289985 0.000114196 3.03456e-06 -7.34561e-05 -0.000285724 -0.000295406 -0.000103181 0.000358067 -0.000340058 2.32407e-05 
1598.45 0 -0.000687562 -0.00642943 0.000296386 -9.28129e-05 0.0540457 -0.000351867 -0.00057751 -0.000469976 -0.00161355 -0.0830883 -0.000112516 0.000474349 0.000421813 0.00162768 3.50401e-05 -0.000455019 -0.000306934 0.000286444 -0.0011288 0.00173918 0.000138038 -0.000110401 0.000289142 0.000129525 1.28935e-05 -6.33429e-05 -0.000290548 -0.000301566 -0.00010029 0.000367562 -0.000337183 1.61868e-05 
1598.8 0 -0.000681254 -0.00723821 0.000294463 -8.52458e-05 0.0506929 -0.000331154 -0.000604451 -0.000398693 -0.00158476 -0.0846142 -0.000119888 0.000452462 0.000435996 0.00163159 6.80446e-05 -0.000497239 -0.000259555 0.000261287 -0.00107099 0.00175991 0.000135664 -0.000129824 0.000289159 0.000143267 2.04562e-05 -5.4762e-05 -0.000294629 -0.000307752 -9.76843e-05 0.000375838 -0.000334583 7.68043e-06 
1599.15 0 -0.000674171 -0.00802772 0.000292045 -7.74456e-05 0.0473108 -0.000313166 -0.000631961 -0.00033239 -0.0015589 -0.0860095 -0.000128848 0.000430974 0.000450825 0.00163159 0.000101448 -0.000539319 -0.000213193 0.00023921 -0.00100971 0.00177536 0.000133099 -0.000150366 0.000288106 0.000156086 2.67758e-05 -4.77553e-05 -0.00029621 -0.000314173 -9.50005e-05 0.000381651 -0.00033193 -1.63075e-06 
1599.5 0 -0.000667614 -0.00879652 0.000289082 -6.98403e-05 0.0439045 -0.000294395 -0.000657416 -0.000273225 -0.00153585 -0.0872771 -0.00013877 0.00040906 0.000466406 0.00162898 0.00013842 -0.000579728 -0.000168141 0.000219949 -0.000944249 0.00178746 0.000130385 -0.000170827 0.000283582 0.000168069 3.22234e-05 -4.211e-05 -0.00029535 -0.000320532 -9.14305e-05 0.00038507 -0.000328734 -1.13529e-05 
1599.85 0 -0.000662525 -0.00954298 0.00028522 -6.23754e-05 0.0404772 -0.000275271 -0.000679117 -0.000221884 -0.0015117 -0.0884172 -0.000149965 0.000386184 0.000481896 0.001624 0.000179999 -0.000617043 -0.000123643 0.000201048 -0.000876775 0.00179803 0.000128883 -0.000190474 0.000276146 0.000177787 3.62496e-05 -3.75868e-05 -0.000293547 -0.000325874 -8.71242e-05 0.000386496 -0.000324044 -2.1069e-05 
1600.2 0 -0.000657732 -0.0102665 0.000280154 -5.48991e-05 0.0370322 -0.00025772 -0.000696521 -0.000176705 -0.0014838 -0.0894274 -0.000163767 0.000362147 0.000495788 0.00161542 0.000224893 -0.000649259 -7.86726e-05 0.000181109 -0.000808282 0.00180799 0.000128159 -0.000209373 0.000268219 0.000184595 3.89211e-05 -3.32333e-05 -0.000291626 -0.000328858 -8.2669e-05 0.00038649 -0.000316677 -3.05812e-05 
1600.55 0 -0.000652126 -0.0109665 0.00027436 -4.79729e-05 0.0335738 -0.000241818 -0.000708765 -0.000135477 -0.00145304 -0.0903059 -0.000180878 0.000336268 0.000506421 0.00160335 0.000269799 -0.000675896 -3.4449e-05 0.000161204 -0.000737293 0.00181659 0.00012661 -0.000227012 0.000261232 0.000189752 4.13938e-05 -2.89786e-05 -0.000290043 -0.000328988 -7.89748e-05 0.000385918 -0.000307092 -3.99539e-05 
1600.9 0 -0.000646219 -0.0116437 0.000269015 -4.17899e-05 0.0301067 -0.000226461 -0.000715731 -9.721e-05 -0.00142151 -0.0910554 -0.00019998 0.00031022 0.000512211 0.00158957 0.00031248 -0.000697564 7.40068e-06 0.000141142 -0.000663224 0.0018218 0.000123577 -0.000242638 0.000255289 0.000194246 4.44298e-05 -2.56914e-05 -0.000289481 -0.000327537 -7.74927e-05 0.000384846 -0.000297271 -4.85871e-05 
1601.25 0 -0.000641261 -0.0122982 0.000263697 -3.60911e-05 0.0266359 -0.000212231 -0.000718325 -6.25441e-05 -0.00139074 -0.0916793 -0.00021875 0.000287071 0.000513454 0.00157565 0.000353798 -0.000716186 4.79869e-05 0.00011891 -0.000588807 0.00182249 0.000120728 -0.000256291 0.000250241 0.000198858 4.85116e-05 -2.30842e-05 -0.000290863 -0.000326705 -7.76589e-05 0.000383529 -0.000288218 -5.57521e-05 
1601.6 0 -0.000638097 -0.0129277 0.000256768 -3.0683e-05 0.0231654 -0.000201541 -0.000718799 -3.23061e-05 -0.00136065 -0.0921802 -0.000234549 0.000268242 0.000513432 0.00156186 0.000395004 -0.000733668 8.86799e-05 9.4421e-05 -0.000516666 0.00181934 0.000120237 -0.000269243 0.000245375 0.000203316 5.38449e-05 -2.05043e-05 -0.000293598 -0.000327277 -7.79232e-05 0.000382614 -0.000280058 -6.15347e-05 
1601.95 0 -0.000635918 -0.0135303 0.000248482 -2.53478e-05 0.0196981 -0.000196156 -0.000718959 -6.40728e-06 -0.00133076 -0.0925572 -0.000245211 0.000253643 0.000514246 0.00154738 0.000437077 -0.000750156 0.000129734 6.80525e-05 -0.000445703 0.00181204 0.000122013 -0.000282136 0.000240934 0.000205727 6.0414e-05 -1.79817e-05 -0.000295771 -0.000328391 -7.79678e-05 0.000381548 -0.000271584 -6.70175e-05 
1602.3 0 -0.000633907 -0.0141071 0.000239439 -1.93753e-05 0.016239 -0.000195194 -0.000718611 1.54153e-05 -0.00130146 -0.0928073 -0.000249805 0.000243129 0.000513451 0.00152982 0.000479943 -0.000766162 0.000171388 4.12565e-05 -0.000373665 0.00180053 0.000124635 -0.000294767 0.000236806 0.000206401 6.70535e-05 -1.59752e-05 -0.000297065 -0.000329525 -7.77885e-05 0.000380023 -0.000261227 -7.39169e-05 
1602.65 0 -0.000632552 -0.014658 0.000229095 -1.29261e-05 0.0127967 -0.000196935 -0.000716169 3.39035e-05 -0.00127362 -0.092932 -0.000247717 0.000237396 0.000509048 0.00150656 0.000522132 -0.000782857 0.000213259 1.72218e-05 -0.000300022 0.0017867 0.000127299 -0.000307286 0.000232977 0.000207875 7.27457e-05 -1.42688e-05 -0.000298448 -0.000330518 -7.80157e-05 0.000378616 -0.000249278 -8.25719e-05 
1603 0 -0.000631594 -0.0151806 0.000217201 -7.01471e-06 0.0093777 -0.00019929 -0.000709332 4.98077e-05 -0.00124831 -0.092936 -0.000239855 0.000237058 0.000503845 0.00147872 0.000563629 -0.000800226 0.000255362 -2.29922e-06 -0.000226661 0.00177158 0.000129613 -0.000320141 0.00022956 0.000210976 7.71841e-05 -1.22726e-05 -0.000300126 -0.000330476 -7.90039e-05 0.000378427 -0.000237143 -9.18044e-05 
1603.35 0 -0.000630205 -0.0156736 0.000205146 -2.43119e-06 0.00598554 -0.000199503 -0.000695182 6.2538e-05 -0.00122633 -0.0928226 -0.000227426 0.000241742 0.00050362 0.00145022 0.000607002 -0.000816491 0.000298744 -1.86134e-05 -0.000156698 0.00175405 0.00013114 -0.000334215 0.000226463 0.000215247 8.02097e-05 -1.0084e-05 -0.00030174 -0.000327842 -8.00794e-05 0.000379779 -0.000224225 -0.000100246 
1603.7 0 -0.000628209 -0.0161383 0.000194882 8.40008e-07 0.00262214 -0.00019705 -0.000673868 7.08953e-05 -0.0012082 -0.0925921 -0.000211176 0.000250085 0.000510791 0.00142372 0.000654024 -0.000830763 0.00034482 -3.47455e-05 -9.22519e-05 0.00173345 0.000132108 -0.000349748 0.000223548 0.000219472 8.28147e-05 -8.49217e-06 -0.000302512 -0.000322253 -7.97787e-05 0.000382022 -0.000208731 -0.000107156 
1604.05 0 -0.000626022 -0.016576 0.000185789 3.9826e-06 -0.000709312 -0.0001954 -0.000649395 7.46458e-05 -0.00119301 -0.0922426 -0.000193792 0.000261234 0.000523226 0.00139916 0.000702592 -0.000844212 0.000392905 -5.23787e-05 -3.33741e-05 0.00170979 0.00013286 -0.000365542 0.000221275 0.000223201 8.57578e-05 -8.12771e-06 -0.000301589 -0.000315189 -7.73719e-05 0.00038417 -0.000191769 -0.000112253 
1604.4 0 -0.000622584 -0.0169864 0.000176186 8.01854e-06 -0.004003 -0.000198472 -0.000625045 7.46424e-05 -0.00118049 -0.0917754 -0.000178792 0.00027431 0.000539823 0.00137634 0.000748553 -0.000857039 0.000441664 -7.18653e-05 2.05892e-05 0.00168276 0.000133221 -0.000379964 0.000219959 0.000227306 8.75631e-05 -8.25816e-06 -0.000299592 -0.000308803 -7.3647e-05 0.000384995 -0.000176114 -0.000116363 
1604.75 0 -0.000616062 -0.0173673 0.000166634 1.30656e-05 -0.00725365 -0.000205737 -0.000601899 7.17539e-05 -0.00117093 -0.0911942 -0.000166004 0.000287527 0.000559835 0.00135487 0.000788768 -0.000866671 0.000490679 -9.40995e-05 6.88157e-05 0.0016533 0.000133211 -0.000392833 0.000218313 0.000232372 8.65446e-05 -7.81579e-06 -0.000296907 -0.000304296 -6.9733e-05 0.000384117 -0.00016304 -0.000119916 
1605.1 0 -0.000606943 -0.0177185 0.000158494 1.83167e-05 -0.0104588 -0.000213534 -0.000580472 6.69419e-05 -0.00116289 -0.0905037 -0.000153516 0.000300621 0.000578782 0.00133242 0.000824946 -0.000869911 0.000538425 -0.000119851 0.000109714 0.0016234 0.000133699 -0.000404605 0.000214831 0.000238005 8.4637e-05 -5.8006e-06 -0.000293331 -0.000301428 -6.65142e-05 0.000382371 -0.00015185 -0.000122344 
1605.45 0 -0.000597543 -0.0180418 0.000151732 2.22274e-05 -0.0136189 -0.000218857 -0.000560803 6.14641e-05 -0.00115356 -0.0897077 -0.000141937 0.000314432 0.000590664 0.00130925 0.000859438 -0.000865666 0.000582782 -0.000148824 0.000143649 0.00159388 0.000135036 -0.000416061 0.000210082 0.000242972 8.41783e-05 -1.91107e-06 -0.000289125 -0.00029957 -6.42609e-05 0.000380524 -0.000141109 -0.000125238 
1605.8 0 -0.000590421 -0.0183383 0.000144658 2.43692e-05 -0.0167341 -0.000221384 -0.000541944 5.66823e-05 -0.00114297 -0.0888068 -0.000130293 0.000330107 0.000593344 0.00128883 0.000890237 -0.000854675 0.000623268 -0.00017989 0.00017438 0.00156365 0.000136758 -0.000428337 0.000206104 0.000246765 8.38899e-05 2.80008e-06 -0.000283594 -0.000298351 -6.26117e-05 0.000378909 -0.000130005 -0.000130144 
1606.15 0 -0.000586536 -0.0186077 0.000136818 2.52923e-05 -0.0198002 -0.000222638 -0.000522376 5.17588e-05 -0.00113467 -0.0878001 -0.000115604 0.000349667 0.000590249 0.00127251 0.000916048 -0.00083659 0.00065991 -0.000211926 0.00020561 0.00153024 0.000138382 -0.000440353 0.00020379 0.000250511 8.18029e-05 7.98243e-06 -0.000275592 -0.000297777 -6.18261e-05 0.000377548 -0.000119541 -0.00013609 
1606.5 0 -0.00058472 -0.0188486 0.000129506 2.59864e-05 -0.0228107 -0.000222098 -0.000501426 4.32121e-05 -0.00113076 -0.0866897 -9.75699e-05 0.000372804 0.000584251 0.00125859 0.000938401 -0.000808613 0.000693749 -0.000244489 0.000236592 0.00149333 0.000140491 -0.000450179 0.000202355 0.000256348 7.86489e-05 1.48694e-05 -0.000266289 -0.000297691 -6.22697e-05 0.000376044 -0.000111061 -0.000142215 
1606.85 0 -0.000583861 -0.0190598 0.000122463 2.72292e-05 -0.0257599 -0.000215551 -0.000479459 2.90095e-05 -0.00112966 -0.085481 -7.93126e-05 0.000395967 0.000575073 0.00124382 0.000958533 -0.000769335 0.000726507 -0.000276288 0.000266528 0.00145581 0.000143423 -0.00045752 0.000199976 0.00026481 7.57233e-05 2.37052e-05 -0.000257279 -0.000296642 -6.3661e-05 0.00037476 -0.000104545 -0.000148831 
1607.2 0 -0.000584056 -0.0192418 0.000115234 2.8861e-05 -0.0286462 -0.000199251 -0.000455861 1.00422e-05 -0.00112801 -0.0841778 -6.24407e-05 0.000416583 0.000563861 0.00122662 0.000976654 -0.000721748 0.000758291 -0.000305553 0.000297276 0.001421 0.000146326 -0.000463806 0.000195605 0.000273851 7.21673e-05 3.39813e-05 -0.00024817 -0.00029403 -6.5909e-05 0.000374726 -9.88118e-05 -0.000155736 
1607.55 0 -0.000585 -0.0193962 0.000108932 2.98508e-05 -0.0314701 -0.000174052 -0.000429376 -1.14461e-05 -0.00112272 -0.0827809 -4.53257e-05 0.000433363 0.000553967 0.00120761 0.00099273 -0.000672002 0.000788733 -0.00033316 0.000330557 0.00139172 0.000148489 -0.000470623 0.000190276 0.000282156 6.80991e-05 4.48341e-05 -0.000238253 -0.000290063 -6.89625e-05 0.000375679 -9.24643e-05 -0.000162354 
1607.9 0 -0.00058576 -0.0195235 0.000104018 2.95343e-05 -0.0342308 -0.000143883 -0.000400081 -3.33189e-05 -0.00111292 -0.0812885 -2.83715e-05 0.000445554 0.000546628 0.00118874 0.00100732 -0.000624782 0.000818177 -0.000361939 0.000365887 0.00136875 0.000149446 -0.000478058 0.000185594 0.000290291 6.56202e-05 5.4999e-05 -0.000227503 -0.000284969 -7.20211e-05 0.000376938 -8.56997e-05 -0.00016843 
1608.25 0 -0.000585871 -0.0196222 9.96433e-05 2.94854e-05 -0.0369256 -0.000111613 -0.000369153 -5.50641e-05 -0.00110123 -0.0796999 -1.38332e-05 0.000454043 0.00053937 0.00117167 0.00102103 -0.000580915 0.000846427 -0.000394329 0.000401209 0.0013492 0.000148665 -0.000485841 0.000180506 0.000298913 6.45703e-05 6.36235e-05 -0.000216263 -0.000279139 -7.46136e-05 0.000378362 -7.9079e-05 -0.000173868 
1608.6 0 -0.000585238 -0.0196923 9.50692e-05 3.20352e-05 -0.0395483 -7.73292e-05 -0.000337033 -7.70737e-05 -0.00108935 -0.0780172 -1.78963e-06 0.00046096 0.000529167 0.0011553 0.00103353 -0.000539266 0.000873715 -0.000430332 0.000435411 0.00132992 0.000146498 -0.000493998 0.000172576 0.000309305 6.3847e-05 7.06195e-05 -0.000205295 -0.000272642 -7.65976e-05 0.000380046 -7.18461e-05 -0.000178457 
1608.95 0 -0.000583952 -0.0197332 9.11383e-05 3.66818e-05 -0.0420917 -4.11506e-05 -0.000305001 -9.8865e-05 -0.00107551 -0.0762459 8.79808e-06 0.000466285 0.000515501 0.00113722 0.00104477 -0.000498647 0.00090132 -0.000468035 0.000468269 0.00130962 0.000144462 -0.000501838 0.000162268 0.000321604 6.2432e-05 7.68485e-05 -0.000195893 -0.000265935 -7.90016e-05 0.000382227 -6.33148e-05 -0.000182704 
1609.3 0 -0.000581919 -0.0197449 8.91326e-05 4.16244e-05 -0.0445524 -4.73762e-06 -0.000276078 -0.000120204 -0.00105952 -0.0743907 2.00054e-05 0.00046906 0.000499007 0.00111748 0.00105599 -0.000457806 0.000930057 -0.000507304 0.000499322 0.00128963 0.000142954 -0.000509352 0.000151117 0.000333352 6.01141e-05 8.21561e-05 -0.00018855 -0.000259635 -8.2388e-05 0.000384655 -5.40801e-05 -0.000187307 
1609.65 0 -0.000578475 -0.0197283 8.81937e-05 4.62814e-05 -0.0469303 3.10643e-05 -0.000250719 -0.000141763 -0.00104306 -0.072456 3.2823e-05 0.00047033 0.000479923 0.00109825 0.00106814 -0.000415733 0.000960209 -0.000547677 0.000527856 0.00127143 0.000140226 -0.000516879 0.000139 0.000344146 5.86323e-05 8.59822e-05 -0.000181004 -0.000254572 -8.51828e-05 0.000386987 -4.51514e-05 -0.000192267 
1610 0 -0.000573639 -0.0196841 8.67642e-05 5.10336e-05 -0.0492248 6.70469e-05 -0.000226107 -0.000165119 -0.00102638 -0.0704465 4.51628e-05 0.000470236 0.000458741 0.00107933 0.00108132 -0.000373099 0.00099286 -0.000586097 0.000551213 0.00125435 0.000136575 -0.000523296 0.00012681 0.000354858 5.88832e-05 8.93056e-05 -0.000171689 -0.000250647 -8.65869e-05 0.000389112 -3.7449e-05 -0.000196134 
1610.35 0 -0.00056821 -0.0196125 8.41532e-05 5.5655e-05 -0.0514342 0.000102823 -0.000201579 -0.000191334 -0.00101024 -0.0683652 5.44702e-05 0.000467666 0.000436372 0.00105758 0.00109479 -0.00033203 0.00102815 -0.00062087 0.000568086 0.00123739 0.00013376 -0.000527836 0.000117022 0.00036497 6.023e-05 9.28126e-05 -0.000161273 -0.000245796 -8.78158e-05 0.000391076 -3.05888e-05 -0.000198693 
1610.7 0 -0.000561127 -0.019514 8.06254e-05 5.95848e-05 -0.0535556 0.000138682 -0.000179295 -0.000219195 -0.000996325 -0.066214 6.09856e-05 0.000462402 0.000414412 0.00103156 0.00110609 -0.000294858 0.00106337 -0.000655419 0.000579261 0.00122001 0.000132407 -0.000531237 0.000110299 0.000374204 6.18826e-05 9.56963e-05 -0.000150622 -0.000239637 -9.05635e-05 0.000391986 -2.41477e-05 -0.000200958 
1611.05 0 -0.000551445 -0.0193891 7.66837e-05 6.28171e-05 -0.0555865 0.000179945 -0.000161862 -0.000246788 -0.000983374 -0.0639949 6.63776e-05 0.000456169 0.000392663 0.001002 0.00111384 -0.000262483 0.00109645 -0.000694947 0.000585136 0.00120134 0.000132259 -0.000534586 0.000103606 0.000382549 6.46023e-05 9.6933e-05 -0.000140214 -0.000233592 -9.46329e-05 0.000390496 -1.89061e-05 -0.00020256 
1611.4 0 -0.000541083 -0.0192389 7.19828e-05 6.55634e-05 -0.0575264 0.000230221 -0.000149152 -0.00027463 -0.000967373 -0.0617115 6.97662e-05 0.000450548 0.000369733 0.000970504 0.00111865 -0.00023459 0.00112735 -0.00073854 0.000585782 0.00118202 0.000132731 -0.000538638 9.45314e-05 0.000390256 6.93169e-05 9.74492e-05 -0.000129795 -0.000228979 -9.85341e-05 0.000386986 -1.53863e-05 -0.000203222 
1611.75 0 -0.000530144 -0.0190651 6.69604e-05 6.82251e-05 -0.0593749 0.000286169 -0.000139193 -0.000304164 -0.000946531 -0.0593685 7.0903e-05 0.000444058 0.000344318 0.000937176 0.00111994 -0.000211642 0.00115521 -0.000780754 0.000581918 0.00116482 0.000133786 -0.000544347 8.49079e-05 0.000397235 7.44008e-05 9.89186e-05 -0.000118441 -0.000225583 -0.000102169 0.000383214 -1.26704e-05 -0.00020349 
1612.1 0 -0.000516633 -0.0188683 6.22812e-05 7.05964e-05 -0.0611302 0.000343462 -0.000130557 -0.000334664 -0.000922391 -0.0569703 7.24625e-05 0.000435105 0.000316305 0.000901344 0.00111785 -0.000195438 0.00117766 -0.000817773 0.000575268 0.00115166 0.000135241 -0.000551477 7.70553e-05 0.000402401 7.8878e-05 0.000100895 -0.000105759 -0.000222847 -0.000106041 0.000379859 -9.36828e-06 -0.000203596 
1612.45 0 -0.000500759 -0.0186483 5.74431e-05 7.20832e-05 -0.0627906 0.000401376 -0.000121565 -0.000364609 -0.000895885 -0.0545199 7.45292e-05 0.000423173 0.000288446 0.000865234 0.00111398 -0.000186545 0.00119498 -0.00084835 0.000566166 0.00114109 0.000136228 -0.000558508 7.02729e-05 0.000404375 8.3216e-05 0.000102108 -9.23971e-05 -0.000220631 -0.000109308 0.000376162 -5.222e-06 -0.000203642 
1612.8 0 -0.000484576 -0.018405 5.21947e-05 7.29234e-05 -0.0643534 0.000460012 -0.000110159 -0.000392791 -0.000866193 -0.0520187 7.36994e-05 0.00040773 0.000264391 0.000832087 0.00110867 -0.000183997 0.00121123 -0.000872697 0.000552611 0.00112993 0.000137095 -0.000564822 6.40707e-05 0.000402519 8.70317e-05 0.000102587 -7.98865e-05 -0.000218667 -0.000110746 0.000371338 -2.51498e-07 -0.000203535 
1613.15 0 -0.000468117 -0.0181376 4.69548e-05 7.40315e-05 -0.0658163 0.000516546 -9.76659e-05 -0.000417546 -0.000832809 -0.049469 6.73305e-05 0.000388769 0.000245635 0.000800904 0.00110109 -0.000186295 0.00122858 -0.000893027 0.000533445 0.00111703 0.000139114 -0.000570286 5.88214e-05 0.000397643 8.88928e-05 0.000103253 -6.90045e-05 -0.000216454 -0.000110161 0.000365527 5.68261e-06 -0.000203347 
1613.5 0 -0.000449655 -0.0178474 4.17491e-05 7.44098e-05 -0.0671774 0.000567153 -8.76574e-05 -0.000436148 -0.000794428 -0.0468754 5.52285e-05 0.000366466 0.000231344 0.000768247 0.00109072 -0.000191468 0.00124446 -0.000913252 0.000510472 0.00110237 0.000141482 -0.000575168 5.47009e-05 0.000392086 8.78979e-05 0.000104361 -5.90174e-05 -0.000213909 -0.000107837 0.000359727 1.26695e-05 -0.000203283 
1613.85 0 -0.000428836 -0.0175352 3.59261e-05 7.31209e-05 -0.0684341 0.000609515 -8.19175e-05 -0.000446686 -0.000750836 -0.0442446 3.90908e-05 0.000341272 0.000220063 0.000733658 0.00107745 -0.000197008 0.001257 -0.000936119 0.00048612 0.00108556 0.000143265 -0.000579656 5.21826e-05 0.000387598 8.5632e-05 0.000105363 -4.86694e-05 -0.000211856 -0.00010366 0.000353913 2.03172e-05 -0.000203342 
1614.2 0 -0.000406038 -0.017202 2.90212e-05 7.17746e-05 -0.0695845 0.000645608 -8.08708e-05 -0.000449844 -0.000703322 -0.0415831 2.03573e-05 0.000313922 0.000212103 0.000697493 0.00106023 -0.000199893 0.00126824 -0.000961139 0.000462166 0.0010668 0.00014471 -0.000583922 4.96705e-05 0.000383918 8.46816e-05 0.000106984 -3.70372e-05 -0.000211017 -9.78306e-05 0.000347224 2.78956e-05 -0.000203939 
1614.55 0 -0.000382203 -0.016849 2.18598e-05 7.16657e-05 -0.0706269 0.0006808 -8.35355e-05 -0.000447671 -0.000651135 -0.0388964 -2.47174e-07 0.000284242 0.000208522 0.000658074 0.00103649 -0.000198273 0.00127955 -0.000987534 0.000439151 0.00104557 0.000146842 -0.0005871 4.50823e-05 0.000380249 8.56309e-05 0.00011049 -2.38182e-05 -0.000212104 -9.10093e-05 0.000339439 3.49469e-05 -0.000205008 
1614.9 0 -0.000358832 -0.016476 1.54772e-05 7.19979e-05 -0.0715609 0.000716969 -9.04194e-05 -0.000444352 -0.000592187 -0.0361887 -2.17222e-05 0.00025272 0.000207165 0.000614658 0.00100506 -0.000192201 0.00128957 -0.00101442 0.000416519 0.00101976 0.000150646 -0.000588287 3.86647e-05 0.000375276 8.74144e-05 0.000115717 -9.33077e-06 -0.000215275 -8.3609e-05 0.000331116 4.15912e-05 -0.000206236 
1615.25 0 -0.000336124 -0.0160839 9.70261e-06 7.23883e-05 -0.0723865 0.000751252 -0.000102802 -0.000444081 -0.000526969 -0.0334622 -4.24026e-05 0.000220035 0.000204592 0.000568521 0.000967142 -0.000184027 0.0012956 -0.00104011 0.000395643 0.000988296 0.000155497 -0.000588101 3.28714e-05 0.000368617 8.82028e-05 0.000121447 5.54818e-06 -0.000220223 -7.62416e-05 0.000322514 4.82078e-05 -0.000207862 
1615.6 0 -0.000312984 -0.0156742 3.57443e-06 7.31136e-05 -0.0731032 0.000782005 -0.0001195 -0.000448408 -0.000460034 -0.0307192 -5.95978e-05 0.000186215 0.000200329 0.000520386 0.000925225 -0.000175925 0.00129625 -0.00106371 0.000379002 0.000953223 0.00016115 -0.000587417 2.86457e-05 0.00036086 8.77191e-05 0.000126278 2.03602e-05 -0.000226749 -6.98148e-05 0.000312449 5.45752e-05 -0.000209437 
1615.95 0 -0.000289322 -0.0152481 -2.72692e-06 7.32655e-05 -0.0737125 0.000808897 -0.000138077 -0.00045748 -0.000394157 -0.0279618 -7.30218e-05 0.000152837 0.000194512 0.000471732 0.000880518 -0.000168164 0.00129244 -0.00108544 0.000368101 0.000918433 0.000167457 -0.000587337 2.44826e-05 0.000351761 8.6762e-05 0.000129433 3.63845e-05 -0.000233732 -6.53127e-05 0.000300403 6.04411e-05 -0.00021099 
1616.3 0 -0.00026544 -0.0148077 -9.06145e-06 7.2395e-05 -0.0742152 0.000830324 -0.000154723 -0.000470189 -0.000329199 -0.0251912 -8.50055e-05 0.000120643 0.000184835 0.000425935 0.000831082 -0.000159457 0.00128572 -0.00110327 0.00036306 0.000886839 0.000172949 -0.000588569 2.06069e-05 0.000342116 8.43272e-05 0.000131348 5.49405e-05 -0.000239767 -6.2292e-05 0.000287249 6.57518e-05 -0.000212651 
1616.65 0 -0.000240796 -0.0143543 -1.53489e-05 7.12849e-05 -0.0746088 0.000845996 -0.000166831 -0.00048429 -0.000265208 -0.0224119 -9.57473e-05 8.76506e-05 0.000170869 0.000384974 0.000776643 -0.000149324 0.001278 -0.00111516 0.000363867 0.000858658 0.000176642 -0.000589946 1.71824e-05 0.000333355 7.93221e-05 0.000131316 7.55647e-05 -0.000244108 -5.93327e-05 0.000273925 7.06574e-05 -0.000213513 
1617 0 -0.000215036 -0.0138878 -2.07255e-05 6.97973e-05 -0.0748921 0.000856383 -0.000176094 -0.000499139 -0.000200879 -0.0196313 -0.000104487 5.32799e-05 0.000155072 0.000348077 0.000720879 -0.000138751 0.00126947 -0.00112315 0.000371056 0.00083276 0.000178778 -0.00058976 1.37174e-05 0.000325615 7.20797e-05 0.000128531 9.65172e-05 -0.000247408 -5.48656e-05 0.000261077 7.448e-05 -0.00021395 
1617.35 0 -0.000187532 -0.0134083 -2.45022e-05 6.66661e-05 -0.0750671 0.00086158 -0.00018497 -0.000514384 -0.000135835 -0.0168564 -0.000111701 1.77553e-05 0.000139488 0.000314686 0.000666265 -0.000128337 0.0012596 -0.00112979 0.000383466 0.000809575 0.000179482 -0.000587291 1.03717e-05 0.000318326 6.33994e-05 0.000124628 0.000115567 -0.000250789 -4.85904e-05 0.000248505 7.62545e-05 -0.00021507 
1617.7 0 -0.000159184 -0.0129168 -2.64889e-05 6.232e-05 -0.0751366 0.000863192 -0.000194753 -0.000527654 -7.06507e-05 -0.0140916 -0.000118316 -2.04488e-05 0.000124364 0.000284667 0.000613132 -0.000118231 0.00125081 -0.00113619 0.000399114 0.000789583 0.000178477 -0.000583416 6.2086e-06 0.000310532 5.44336e-05 0.000121885 0.000130326 -0.000254179 -4.17283e-05 0.00023541 7.64224e-05 -0.000216725 
1618.05 0 -0.000131705 -0.0124148 -2.66085e-05 5.78789e-05 -0.0751022 0.000862161 -0.000207794 -0.000536154 -5.87322e-06 -0.0113397 -0.000125283 -6.24629e-05 0.000108292 0.000255973 0.000560313 -0.000109539 0.00124512 -0.00114365 0.000417679 0.000770873 0.00017605 -0.000578904 1.24563e-06 0.00030072 4.5454e-05 0.000120596 0.000140071 -0.000257792 -3.49884e-05 0.000221599 7.62523e-05 -0.000218584 
1618.4 0 -0.000105614 -0.0119031 -2.53612e-05 5.39124e-05 -0.0749653 0.000858538 -0.000226906 -0.000539764 5.68167e-05 -0.00860395 -0.000130404 -0.000105476 8.87025e-05 0.000225851 0.000506837 -0.000104494 0.0012417 -0.00115101 0.00043903 0.000750606 0.00017266 -0.000572901 -3.26734e-06 0.000288991 3.61512e-05 0.000118655 0.000146216 -0.00026225 -2.83887e-05 0.000207357 7.64513e-05 -0.000219312 
1618.75 0 -8.06834e-05 -0.0113825 -2.31749e-05 5.05461e-05 -0.0747274 0.000852654 -0.000251748 -0.00053966 0.000116295 -0.00589001 -0.000131956 -0.000145192 6.49513e-05 0.000193052 0.000455507 -0.000104542 0.00123813 -0.00115465 0.000464274 0.000727629 0.000167729 -0.000565603 -7.37405e-06 0.000276485 2.81248e-05 0.000114786 0.00015025 -0.000266924 -2.29978e-05 0.000192667 7.67043e-05 -0.000217298 
1619.1 0 -5.67873e-05 -0.0108531 -1.97383e-05 4.76412e-05 -0.0743901 0.000845097 -0.000278798 -0.000535752 0.00017362 -0.00320222 -0.000131988 -0.000181598 3.81819e-05 0.000158788 0.000408575 -0.000108038 0.00123361 -0.00115299 0.000495292 0.000701296 0.000161697 -0.000557892 -1.10308e-05 0.000264043 2.33346e-05 0.000110006 0.000152907 -0.000271434 -1.94722e-05 0.00017753 7.72717e-05 -0.00021369 
1619.45 0 -3.31902e-05 -0.0103142 -1.56509e-05 4.4971e-05 -0.073957 0.000834867 -0.000304333 -0.00052926 0.000229533 -0.000542944 -0.00013227 -0.000217895 7.72131e-06 0.000123926 0.000364165 -0.000112258 0.00122805 -0.00114689 0.000531211 0.000668915 0.000155929 -0.000550001 -1.32072e-05 0.000252109 2.21762e-05 0.000104807 0.000154426 -0.000274794 -1.71667e-05 0.000162983 7.92645e-05 -0.000210293 
1619.8 0 -8.41797e-06 -0.00976641 -1.16719e-05 4.23283e-05 -0.0734312 0.000821824 -0.000325206 -0.000522412 0.00028386 0.00208644 -0.000131537 -0.000255908 -2.78339e-05 8.93141e-05 0.000321472 -0.000116192 0.00121958 -0.00113653 0.000568013 0.000629332 0.000149809 -0.00054258 -1.50262e-05 0.000240821 2.32171e-05 9.83305e-05 0.000154907 -0.000276177 -1.59026e-05 0.000149648 8.30026e-05 -0.000207692 
1620.15 0 1.75472e-05 -0.00921082 -7.59299e-06 4.01312e-05 -0.0728134 0.000806882 -0.000339787 -0.000515472 0.000337008 0.00468439 -0.0001258 -0.000292772 -6.81007e-05 5.6755e-05 0.000282349 -0.000120443 0.00120817 -0.00111984 0.000600031 0.0005864 0.000143061 -0.000536544 -1.83251e-05 0.000230075 2.43011e-05 8.9585e-05 0.000154625 -0.000276593 -1.64339e-05 0.000137364 8.80794e-05 -0.000206178 
1620.5 0 4.39554e-05 -0.00864807 -3.53653e-06 3.85255e-05 -0.0721046 0.000790199 -0.000351786 -0.000507618 0.000389028 0.007248 -0.00011174 -0.000323448 -0.00011067 2.57974e-05 0.000248518 -0.000125033 0.00119618 -0.00109546 0.000624115 0.000545659 0.00013756 -0.00053207 -2.3221e-05 0.00021936 2.45375e-05 7.95648e-05 0.00015426 -0.00027612 -1.94742e-05 0.00012484 9.35893e-05 -0.000205333 
1620.85 0 7.08463e-05 -0.00807987 1.11419e-07 3.68597e-05 -0.0713052 0.000772123 -0.000365674 -0.000498272 0.000440734 0.00977377 -9.02089e-05 -0.000346131 -0.000151731 -5.54141e-06 0.000220961 -0.000128669 0.00118418 -0.00106482 0.000642394 0.000509447 0.000133006 -0.000528004 -2.94027e-05 0.000208666 2.41943e-05 6.9794e-05 0.000154736 -0.000274067 -2.37691e-05 0.000110968 9.80147e-05 -0.000204235 
1621.2 0 9.84064e-05 -0.00750761 3.47601e-06 3.44574e-05 -0.070414 0.000753138 -0.00038103 -0.000486452 0.000494561 0.0122585 -6.55407e-05 -0.000362845 -0.000188355 -3.78257e-05 0.000199937 -0.00012954 0.00116985 -0.00102894 0.000659302 0.000476617 0.000128052 -0.000523382 -3.57645e-05 0.000198741 2.30611e-05 6.0748e-05 0.000156166 -0.000271454 -2.71451e-05 9.58077e-05 0.000100071 -0.000202412 
1621.55 0 0.000126509 -0.00693189 6.61976e-06 3.14565e-05 -0.0694329 0.000731977 -0.000397541 -0.000470112 0.000549912 0.0146977 -4.17674e-05 -0.000378782 -0.000219702 -7.04774e-05 0.000183552 -0.000128362 0.00115325 -0.000988097 0.000676346 0.000445084 0.0001233 -0.000518197 -4.08722e-05 0.000189466 2.07065e-05 5.2494e-05 0.000157491 -0.000269728 -2.89479e-05 8.00326e-05 9.93971e-05 -0.000199535 
1621.9 0 0.000155091 -0.006354 9.30672e-06 2.81338e-05 -0.0683669 0.000706572 -0.000415866 -0.000447044 0.00060387 0.0170871 -2.0035e-05 -0.000397644 -0.000246739 -0.000104434 0.000167803 -0.000128297 0.00113718 -0.000944233 0.000692886 0.000413445 0.00011924 -0.000511905 -4.56613e-05 0.00017998 1.73365e-05 4.49549e-05 0.00015742 -0.000268503 -2.98239e-05 6.44486e-05 9.63669e-05 -0.000195376 
1622.25 0 0.00018346 -0.00577551 1.15201e-05 2.44183e-05 -0.0672211 0.000676549 -0.000434587 -0.000418078 0.000655054 0.0194244 1.33954e-06 -0.00041763 -0.000270796 -0.000142113 0.000150276 -0.000131233 0.00112218 -0.000899778 0.00070936 0.000381011 0.000115459 -0.000503355 -5.07817e-05 0.000170687 1.34036e-05 3.84628e-05 0.000155935 -0.000266924 -3.03779e-05 4.83949e-05 9.27942e-05 -0.000190097 
1622.6 0 0.00021067 -0.00519731 1.29596e-05 2.02122e-05 -0.0659986 0.000643562 -0.000451977 -0.00038619 0.000702727 0.0217074 2.46255e-05 -0.000433756 -0.000292389 -0.000185018 0.000131135 -0.000136652 0.00110509 -0.000855362 0.00072678 0.000347056 0.000111431 -0.000492699 -5.56808e-05 0.000162384 9.51606e-06 3.3066e-05 0.000153859 -0.000264759 -3.05174e-05 3.14539e-05 9.03994e-05 -0.00018399 
1622.95 0 0.000236259 -0.0046195 1.34772e-05 1.51788e-05 -0.0647011 0.00060975 -0.000467956 -0.000351669 0.000747666 0.0239339 5.09907e-05 -0.000442979 -0.000313353 -0.000229929 0.00011159 -0.000141863 0.00108377 -0.000811324 0.000744598 0.00031066 0.000107706 -0.000480419 -6.04045e-05 0.000154294 7.00256e-06 2.86695e-05 0.000151971 -0.000261891 -3.11009e-05 1.45838e-05 8.99824e-05 -0.000177166 
1623.3 0 0.000259801 -0.00404191 1.28212e-05 9.73883e-06 -0.0633296 0.000574484 -0.000483894 -0.000314758 0.000791867 0.0261014 7.99363e-05 -0.000447291 -0.000335993 -0.000271842 9.27439e-05 -0.000144836 0.00106244 -0.00076906 0.000762236 0.000271023 0.000105247 -0.000466081 -6.49806e-05 0.000145748 6.80006e-06 2.5138e-05 0.000150385 -0.000257255 -3.27463e-05 -6.44981e-07 9.1366e-05 -0.000171324 
1623.65 0 0.00028205 -0.00346518 1.15221e-05 5.17773e-06 -0.0618855 0.000535448 -0.000500495 -0.00027835 0.000836828 0.028207 0.000110077 -0.000450715 -0.000360397 -0.000310867 7.31106e-05 -0.000145984 0.00104616 -0.000729759 0.000780751 0.00022777 0.000102861 -0.000449656 -6.83382e-05 0.000136416 7.4274e-06 2.1585e-05 0.000149147 -0.000250266 -3.54487e-05 -1.33761e-05 9.2632e-05 -0.000167646 
1624 0 0.000304916 -0.00289073 1.11113e-05 2.07644e-06 -0.0603705 0.000492291 -0.000515613 -0.000243514 0.000882363 0.0302484 0.000141959 -0.000455343 -0.000387164 -0.000350486 5.04432e-05 -0.000146338 0.00103501 -0.000694123 0.000800098 0.000181496 9.88364e-05 -0.000432488 -6.87105e-05 0.000125874 6.61887e-06 1.75326e-05 0.000148999 -0.000241741 -3.94992e-05 -2.49372e-05 9.17915e-05 -0.000165312 
1624.35 0 0.000329699 -0.00231963 1.1743e-05 -9.85454e-07 -0.0587869 0.000445135 -0.000526208 -0.000208772 0.000928294 0.0322239 0.000176807 -0.000461975 -0.000416579 -0.000392472 2.48853e-05 -0.000146639 0.00102619 -0.000661559 0.000817696 0.000133446 9.45127e-05 -0.000415156 -6.60164e-05 0.00011367 3.62578e-06 1.24027e-05 0.000150009 -0.000232127 -4.51435e-05 -3.70852e-05 8.88086e-05 -0.000163329 
1624.7 0 0.000355373 -0.00175268 1.30252e-05 -6.26864e-06 -0.0571367 0.000393843 -0.000531698 -0.000174007 0.000975949 0.0341318 0.000212308 -0.000470549 -0.000445623 -0.000435837 -2.62046e-06 -0.000149081 0.00101682 -0.000631598 0.000829741 8.44514e-05 9.25696e-05 -0.000397107 -6.20004e-05 0.000100689 -5.72259e-07 5.29299e-06 0.000151174 -0.000221962 -5.25027e-05 -5.05769e-05 8.40509e-05 -0.00016126 
1625.05 0 0.000378909 -0.00119122 1.49147e-05 -1.3789e-05 -0.0554218 0.000337057 -0.00053257 -0.0001396 0.00102643 0.0359682 0.000244427 -0.000481912 -0.000471259 -0.00047886 -3.2069e-05 -0.000155655 0.00100617 -0.000604134 0.000832277 3.50115e-05 9.41927e-05 -0.000378445 -5.75648e-05 8.82647e-05 -5.24822e-06 -3.51075e-06 0.000151802 -0.000211517 -6.07342e-05 -6.55083e-05 7.75091e-05 -0.000159013 
1625.4 0 0.00039893 -0.000637054 1.67946e-05 -2.12124e-05 -0.0536437 0.000273175 -0.000529643 -0.00010401 0.00107729 0.0377306 0.00027211 -0.000497993 -0.000492934 -0.000521761 -6.32578e-05 -0.000167125 0.000995 -0.000578101 0.000824489 -1.41393e-05 9.8977e-05 -0.000359614 -5.18098e-05 7.77225e-05 -1.05288e-05 -1.30418e-05 0.00015295 -0.000199756 -6.88956e-05 -8.20499e-05 7.01011e-05 -0.00015704 
1625.75 0 0.000415739 -9.02712e-05 1.8087e-05 -2.82395e-05 -0.0518057 0.000203067 -0.000524668 -6.72352e-05 0.00112292 0.0394154 0.00029741 -0.000519313 -0.000512049 -0.000566637 -9.56594e-05 -0.000184756 0.000984084 -0.000552456 0.000809202 -6.28033e-05 0.000105284 -0.000340571 -4.51596e-05 6.92331e-05 -1.69511e-05 -2.34078e-05 0.000155751 -0.000187277 -7.66793e-05 -9.91985e-05 6.32183e-05 -0.000155956 
1626.1 0 0.000428724 0.000449208 1.85146e-05 -3.66573e-05 -0.0499133 0.000130332 -0.000519284 -3.17396e-05 0.00115833 0.0410209 0.000322765 -0.000541277 -0.000530747 -0.000612509 -0.000129669 -0.000209839 0.000973718 -0.000527173 0.000788985 -0.00010964 0.00011119 -0.000321546 -4.04908e-05 6.02515e-05 -2.45426e-05 -3.53931e-05 0.000159977 -0.000174891 -8.47911e-05 -0.000115377 5.76046e-05 -0.000155704 
1626.45 0 0.000436694 0.000979768 1.79237e-05 -4.5821e-05 -0.0479707 5.93149e-05 -0.000513682 1.53327e-06 0.00118122 0.0425476 0.000348546 -0.000556734 -0.000549844 -0.000656042 -0.00016536 -0.00024133 0.000964525 -0.000504384 0.0007653 -0.00015307 0.000115354 -0.000302241 -3.89342e-05 4.93379e-05 -3.33271e-05 -4.79365e-05 0.00016558 -0.000161901 -9.30762e-05 -0.000130505 5.36722e-05 -0.000155699 
1626.8 0 0.00043991 0.00149963 1.62633e-05 -5.42134e-05 -0.0459811 -6.65181e-06 -0.000507438 3.2998e-05 0.00119179 0.0439949 0.000374541 -0.000563729 -0.000568931 -0.000696954 -0.000201933 -0.000276485 0.000956274 -0.000485505 0.000737887 -0.000192542 0.000117393 -0.000283042 -3.84981e-05 3.71495e-05 -4.28992e-05 -5.97203e-05 0.00017158 -0.000148465 -0.00010085 -0.000145229 5.15597e-05 -0.000156034 
1627.15 0 0.000439686 0.00200867 1.36772e-05 -6.11039e-05 -0.0439488 -6.73025e-05 -0.000500628 6.33189e-05 0.00119099 0.0453597 0.000400395 -0.00056566 -0.00058685 -0.000736661 -0.000239398 -0.000312692 0.000949125 -0.000470288 0.000705618 -0.000226877 0.000118044 -0.00026535 -3.72148e-05 2.42163e-05 -5.28658e-05 -7.04137e-05 0.000177444 -0.000135496 -0.000108956 -0.000159985 5.06599e-05 -0.000156905 
1627.5 0 0.000437751 0.00250722 1.07136e-05 -6.54123e-05 -0.0418801 -0.00012434 -0.00049496 9.22078e-05 0.00117896 0.0466394 0.000425963 -0.000564456 -0.000603491 -0.000777538 -0.000278503 -0.000348066 0.000943635 -0.00045712 0.000669253 -0.000257088 0.000119286 -0.000248543 -3.4549e-05 1.16374e-05 -6.31445e-05 -8.08076e-05 0.000184312 -0.000122985 -0.000118513 -0.000174553 5.07988e-05 -0.000157061 
1627.85 0 0.000435528 0.00299464 7.75997e-06 -6.80357e-05 -0.0397809 -0.000178071 -0.00049179 0.000117449 0.00115623 0.0478336 0.000451555 -0.000558969 -0.000618888 -0.000820562 -0.000318598 -0.000381139 0.000937001 -0.000443103 0.000631118 -0.000286108 0.000121291 -0.000231255 -3.11121e-05 2.82314e-07 -7.27734e-05 -9.15729e-05 0.000191995 -0.000110598 -0.000129629 -0.000187949 5.1661e-05 -0.000155596 
1628.2 0 0.000433262 0.00347009 4.46192e-06 -7.13142e-05 -0.037655 -0.000227464 -0.00048973 0.000137327 0.0011242 0.0489455 0.000477759 -0.000548503 -0.000632191 -0.00086226 -0.00035853 -0.000410372 0.00092567 -0.000426881 0.00059328 -0.000315643 0.000122896 -0.000213369 -2.80274e-05 -1.08348e-05 -8.17251e-05 -0.000101512 0.000198725 -9.84856e-05 -0.000141362 -0.000199323 5.24936e-05 -0.000153006 
1628.55 0 0.000430103 0.00393401 2.82545e-07 -7.57283e-05 -0.0355035 -0.000272984 -0.000486735 0.000150947 0.00108479 0.0499788 0.000505309 -0.000534605 -0.000642301 -0.000898849 -0.000397624 -0.000435189 0.000909502 -0.00041004 0.00055731 -0.000345788 0.000123577 -0.000195359 -2.58023e-05 -2.20185e-05 -9.02051e-05 -0.000108438 0.000203326 -8.7083e-05 -0.000152622 -0.000209807 5.34245e-05 -0.000150144 
1628.9 0 0.000426034 0.0043877 -4.57304e-06 -7.95016e-05 -0.0333284 -0.000315765 -0.000481068 0.00015836 0.00103837 0.0509334 0.000533981 -0.00051885 -0.000648157 -0.000929658 -0.000435223 -0.0004561 0.00089124 -0.000394686 0.000522489 -0.000377134 0.000123691 -0.00017758 -2.38617e-05 -3.32583e-05 -9.77342e-05 -0.000111677 0.000206104 -7.74675e-05 -0.00016194 -0.000221706 5.4704e-05 -0.00014744 
1629.25 0 0.000422382 0.00483155 -1.01965e-05 -8.17263e-05 -0.0311329 -0.000354573 -0.000472428 0.000160074 0.000985996 0.0518083 0.00056242 -0.000500684 -0.00064965 -0.000955996 -0.000469975 -0.000472114 0.000870704 -0.000380078 0.000485113 -0.000411398 0.000124391 -0.00016 -2.21488e-05 -4.46126e-05 -0.000103887 -0.000112234 0.000206786 -7.01112e-05 -0.000168435 -0.000234609 5.56071e-05 -0.000144255 
1629.6 0 0.000420484 0.00526453 -1.65327e-05 -8.29365e-05 -0.0289212 -0.000387497 -0.000462125 0.000155865 0.000930811 0.0526041 0.000589427 -0.000479628 -0.000646882 -0.000976922 -0.000500583 -0.000479144 0.000845107 -0.000364294 0.000442619 -0.000447904 0.000126048 -0.000142627 -2.12749e-05 -5.54869e-05 -0.000108349 -0.000110611 0.000205606 -6.43068e-05 -0.000173442 -0.000246969 5.54453e-05 -0.000140611 
1629.95 0 0.000420497 0.00568492 -2.20866e-05 -8.29664e-05 -0.0266967 -0.000413561 -0.000452445 0.000144608 0.000875207 0.0533227 0.000615178 -0.000457113 -0.000638569 -0.000991037 -0.000527958 -0.000473519 0.000815534 -0.000347664 0.000394784 -0.000482652 0.000128341 -0.000125542 -2.15271e-05 -6.49928e-05 -0.000111921 -0.000107086 0.000204509 -5.91699e-05 -0.000178944 -0.000258253 5.5425e-05 -0.000137357 
1630.3 0 0.000421304 0.00609238 -2.55305e-05 -8.12923e-05 -0.0244602 -0.000433604 -0.000445415 0.000124947 0.000819848 0.053966 0.000641982 -0.000434241 -0.000624504 -0.00100063 -0.000552987 -0.000457912 0.000785734 -0.000332044 0.000343454 -0.000512269 0.000129903 -0.000108625 -2.18505e-05 -7.17893e-05 -0.000116065 -0.000103196 0.000204647 -5.43178e-05 -0.000184876 -0.000268734 5.66189e-05 -0.000134194 
1630.65 0 0.000421791 0.00648757 -2.78053e-05 -7.88523e-05 -0.0222112 -0.000450018 -0.000439694 9.70875e-05 0.00076466 0.0545334 0.000670482 -0.000411126 -0.000605679 -0.00101047 -0.000574032 -0.000438762 0.000756926 -0.000318975 0.000290627 -0.000537062 0.000130522 -9.22868e-05 -2.16716e-05 -7.5975e-05 -0.000121018 -9.97962e-05 0.000205102 -5.10059e-05 -0.000190166 -0.000278291 5.81742e-05 -0.000130358 
1631 0 0.000421554 0.00686957 -2.99621e-05 -7.71997e-05 -0.0199513 -0.000465494 -0.000433856 6.35929e-05 0.000710525 0.0550228 0.00069762 -0.000387136 -0.000583386 -0.00102277 -0.00058984 -0.000419071 0.000727394 -0.000309381 0.000237383 -0.000558775 0.000131022 -7.64223e-05 -2.18939e-05 -8.01152e-05 -0.000125953 -9.63283e-05 0.000204634 -4.94137e-05 -0.000193836 -0.000286884 5.87418e-05 -0.000125119 
1631.35 0 0.000421263 0.00723572 -3.18871e-05 -7.61246e-05 -0.0176849 -0.000480508 -0.000428448 2.69296e-05 0.000658244 0.0554327 0.000719847 -0.0003614 -0.000560929 -0.0010369 -0.000598839 -0.000399177 0.000696433 -0.000302718 0.00018704 -0.000577855 0.000130144 -6.02761e-05 -2.24072e-05 -8.60448e-05 -0.000130216 -9.20486e-05 0.000202077 -4.75046e-05 -0.00019527 -0.000294902 5.843e-05 -0.000118655 
1631.7 0 0.000421572 0.00758366 -3.4238e-05 -7.50805e-05 -0.0154169 -0.000492423 -0.00042357 -1.07369e-05 0.000608819 0.0557624 0.000736046 -0.000333761 -0.000541948 -0.00105212 -0.000599521 -0.000381866 0.000664823 -0.0002972 0.000142088 -0.000594184 0.000127286 -4.38192e-05 -2.28055e-05 -9.34387e-05 -0.000134101 -8.6773e-05 0.000197199 -4.3852e-05 -0.000194609 -0.000303092 5.8262e-05 -0.0001123 
1632.05 0 0.000422398 0.00791268 -3.86681e-05 -7.46823e-05 -0.0131487 -0.000500001 -0.000418861 -4.81341e-05 0.000564247 0.0560104 0.000747297 -0.000303652 -0.000525987 -0.00106718 -0.000593238 -0.00037028 0.00063364 -0.000290978 0.000100699 -0.000608722 0.000123681 -2.67675e-05 -2.31708e-05 -0.000100135 -0.000137474 -8.13151e-05 0.000190983 -3.85751e-05 -0.000192013 -0.000311932 5.82254e-05 -0.000106378 
1632.4 0 0.00042353 0.00822465 -4.50813e-05 -7.53164e-05 -0.0108829 -0.000504603 -0.000413625 -8.50207e-05 0.000525841 0.0561725 0.00075413 -0.00027076 -0.000510031 -0.00108048 -0.000583283 -0.000363787 0.00060175 -0.000284318 6.02524e-05 -0.000623726 0.00012048 -9.55648e-06 -2.45299e-05 -0.000104127 -0.00013883 -7.67584e-05 0.000183967 -3.21332e-05 -0.000188724 -0.000320791 5.81718e-05 -0.000100814 
1632.75 0 0.00042448 0.00852188 -5.19242e-05 -7.69057e-05 -0.00862794 -0.000507942 -0.000409296 -0.000119499 0.000494739 0.0562488 0.000754621 -0.000237103 -0.000495068 -0.00109117 -0.000571805 -0.000359883 0.000566958 -0.00028036 2.04622e-05 -0.00064249 0.000118424 7.43045e-06 -2.71096e-05 -0.00010679 -0.000137281 -7.32748e-05 0.000176768 -2.51085e-05 -0.000186335 -0.000328808 5.93007e-05 -9.57311e-05 
1633.1 0 0.000425008 0.00880425 -5.88703e-05 -7.88848e-05 -0.00639098 -0.000512255 -0.000407629 -0.000152377 0.000469497 0.0562478 0.000748118 -0.000206073 -0.000484516 -0.00109818 -0.000557416 -0.000356803 0.000530693 -0.000279309 -1.76898e-05 -0.000667521 0.000117557 2.6156e-05 -2.93847e-05 -0.000109288 -0.000133291 -7.12575e-05 0.000170538 -1.83589e-05 -0.000185132 -0.000335518 6.22388e-05 -9.17811e-05 
1633.45 0 0.000425685 0.00907122 -6.64629e-05 -8.11258e-05 -0.00417086 -0.000518719 -0.000406011 -0.000187588 0.000446832 0.0561775 0.000737404 -0.000180141 -0.000477644 -0.00110158 -0.00053782 -0.00035432 0.000495195 -0.000278108 -5.34391e-05 -0.000697252 0.000118088 4.72832e-05 -3.07546e-05 -0.000110504 -0.000127207 -7.14532e-05 0.000165469 -1.20242e-05 -0.000184377 -0.000340046 6.61135e-05 -9.02574e-05 
1633.8 0 0.000426469 0.00932368 -7.45523e-05 -8.3764e-05 -0.00196234 -0.000524724 -0.000399142 -0.000225824 0.000424922 0.0560389 0.00072553 -0.000160647 -0.000471581 -0.00110131 -0.000513256 -0.000352531 0.000460022 -0.000273659 -8.72906e-05 -0.000726345 0.000119927 6.91177e-05 -3.14803e-05 -0.000110364 -0.000119926 -7.37572e-05 0.000162176 -4.68083e-06 -0.000182611 -0.000343082 6.98284e-05 -9.14648e-05 
1634.15 0 0.000426096 0.00956228 -8.2734e-05 -8.64138e-05 0.000235518 -0.000529472 -0.000384086 -0.000264586 0.000405425 0.0558292 0.000715113 -0.000147838 -0.000466068 -0.00109742 -0.000484931 -0.000351136 0.000425395 -0.000265695 -0.000120955 -0.000751689 0.000122208 9.10376e-05 -3.16477e-05 -0.000111133 -0.000113368 -7.81778e-05 0.000161405 4.75426e-06 -0.000180411 -0.000345658 7.21464e-05 -9.294e-05 
1634.5 0 0.00042442 0.00978489 -9.06105e-05 -8.90581e-05 0.00241867 -0.000537931 -0.000363752 -0.000301954 0.000389809 0.0555465 0.000707308 -0.000140398 -0.000463158 -0.00108969 -0.000452938 -0.000349521 0.000392204 -0.000258242 -0.000153692 -0.000773857 0.000123601 0.000114424 -3.06729e-05 -0.000114525 -0.000107251 -8.3813e-05 0.000161364 1.53863e-05 -0.000178667 -0.000347769 7.30052e-05 -9.23262e-05 
1634.85 0 0.000422509 0.00998965 -9.78829e-05 -9.1569e-05 0.00458286 -0.000553167 -0.000343223 -0.000337054 0.000374133 0.0551893 0.000699387 -0.000137244 -0.000465113 -0.00107664 -0.000418851 -0.000347304 0.000360924 -0.000253133 -0.000182002 -0.000793899 0.000123101 0.000139541 -2.89764e-05 -0.000119907 -0.000100041 -8.92891e-05 0.000159269 2.57406e-05 -0.000177128 -0.000349703 7.4372e-05 -8.93802e-05 
1635.2 0 0.000420436 0.0101764 -0.000104398 -9.43956e-05 0.00672464 -0.000573131 -0.000324817 -0.000368078 0.000353052 0.0547566 0.000687812 -0.000137409 -0.000471708 -0.00105702 -0.000385611 -0.000342541 0.000331682 -0.000246739 -0.00020485 -0.000812548 0.000120922 0.000164329 -2.84974e-05 -0.000125342 -9.19904e-05 -9.37727e-05 0.000154518 3.5797e-05 -0.000175899 -0.000351339 7.73145e-05 -8.56665e-05 
1635.55 0 0.000417907 0.0103451 -0.000109877 -9.79362e-05 0.00883927 -0.000594972 -0.000307307 -0.000393581 0.000326093 0.0542464 0.000671875 -0.000139339 -0.000479213 -0.00103154 -0.000354896 -0.000331921 0.000303989 -0.000234916 -0.000225085 -0.000831307 0.000118039 0.000187008 -3.05717e-05 -0.000129211 -8.4776e-05 -9.60631e-05 0.000148663 4.64467e-05 -0.00017539 -0.000351725 8.12414e-05 -8.26128e-05 
1635.9 0 0.000414725 0.0104937 -0.000114062 -0.000101869 0.0109192 -0.000617095 -0.000289392 -0.000415407 0.000295729 0.0536573 0.000653301 -0.000142731 -0.00048362 -0.00100303 -0.000325641 -0.000314339 0.000276532 -0.000218114 -0.000244045 -0.000850834 0.000115313 0.000207401 -3.53744e-05 -0.000132167 -7.86003e-05 -9.60592e-05 0.000143193 5.85912e-05 -0.00017525 -0.000350789 8.47409e-05 -7.91178e-05 
1636.25 0 0.000409968 0.0106206 -0.000116661 -0.000105715 0.0129596 -0.000638442 -0.0002704 -0.000436642 0.000263182 0.0529921 0.0006319 -0.000147602 -0.000484117 -0.000973916 -0.000294931 -0.000292701 0.000248077 -0.00019935 -0.000260662 -0.000869217 0.000112621 0.000226036 -4.15876e-05 -0.000135005 -7.19004e-05 -9.61059e-05 0.000138865 7.17421e-05 -0.000174192 -0.00035004 8.73891e-05 -7.33248e-05 
1636.6 0 0.000403663 0.010728 -0.000116851 -0.000109268 0.01496 -0.00065815 -0.0002503 -0.000458554 0.000228537 0.0522548 0.000604643 -0.000152823 -0.000482748 -0.000945012 -0.000261278 -0.000269886 0.000217298 -0.000178677 -0.000277786 -0.000884777 0.000110802 0.000243215 -4.7201e-05 -0.000137325 -6.36785e-05 -9.72906e-05 0.000135607 8.4986e-05 -0.000171619 -0.000350844 8.91392e-05 -6.4984e-05 
1636.95 0 0.000397109 0.0108181 -0.000114855 -0.000112551 0.0169176 -0.000674577 -0.000232488 -0.000480389 0.000191874 0.0514474 0.000569755 -0.000157802 -0.000480651 -0.000916676 -0.000226701 -0.000246771 0.000182951 -0.000154567 -0.000299765 -0.000896887 0.000110788 0.000258682 -5.16674e-05 -0.00013948 -5.33997e-05 -9.89386e-05 0.000133012 9.90151e-05 -0.000168436 -0.000352345 9.03063e-05 -5.56103e-05 
1637.3 0 0.000390857 0.010891 -0.000112554 -0.000115578 0.0188285 -0.000686929 -0.000219412 -0.000501451 0.00015427 0.0505732 0.000527947 -0.000162352 -0.000475583 -0.000889832 -0.000195868 -0.000225178 0.000145592 -0.000127313 -0.000326512 -0.000905539 0.000111279 0.000271983 -5.53777e-05 -0.000142064 -4.21594e-05 -0.000100852 0.000131648 0.000113982 -0.000165338 -0.000352212 9.11375e-05 -4.68053e-05 
1637.65 0 0.00038519 0.0109459 -0.000111272 -0.000119012 0.0206918 -0.000696886 -0.000208552 -0.000522358 0.000117489 0.0496362 0.00048457 -0.000166811 -0.000465162 -0.000865777 -0.000171662 -0.000206946 0.00010678 -9.8784e-05 -0.000355474 -0.000912465 0.000111188 0.000283947 -5.90121e-05 -0.000145006 -3.2449e-05 -0.000103064 0.000131804 0.000128873 -0.000162342 -0.0003497 9.15354e-05 -3.8891e-05 
1638 0 0.000381332 0.0109826 -0.00011078 -0.000123404 0.0225065 -0.000704805 -0.000196724 -0.000544376 8.44431e-05 0.04864 0.00044631 -0.000169846 -0.000450756 -0.000844437 -0.00015365 -0.000192761 6.66989e-05 -7.04961e-05 -0.000386074 -0.000920136 0.00011131 0.000296066 -6.33149e-05 -0.000148089 -2.43515e-05 -0.000106087 0.000132767 0.000143435 -0.000158507 -0.000346117 9.18766e-05 -3.17842e-05 
1638.35 0 0.000378334 0.0110005 -0.000109896 -0.000128122 0.0242711 -0.000712239 -0.000183684 -0.000568533 5.71506e-05 0.0475877 0.000414701 -0.000169021 -0.000435259 -0.000824582 -0.000138793 -0.000180966 2.43071e-05 -4.30584e-05 -0.000418732 -0.000928671 0.000112236 0.000308601 -6.79022e-05 -0.000151306 -1.63828e-05 -0.000110077 0.000134055 0.00015925 -0.000153702 -0.000342754 9.20175e-05 -2.54142e-05 
1638.7 0 0.000375021 0.0109997 -0.000107568 -0.000132106 0.0259837 -0.000724896 -0.000169458 -0.000594829 3.38516e-05 0.0464834 0.000388222 -0.000164452 -0.000419423 -0.00080599 -0.000123834 -0.000167311 -2.11907e-05 -1.78594e-05 -0.000453225 -0.000936017 0.000113514 0.000320929 -7.22665e-05 -0.000153767 -9.19253e-06 -0.000114337 0.000135702 0.000176165 -0.000148818 -0.000339794 9.12819e-05 -1.99717e-05 
1639.05 0 0.000371418 0.010981 -0.000103956 -0.000134759 0.0276426 -0.000745211 -0.000153643 -0.000620954 1.19278e-05 0.0453306 0.000366575 -0.000157596 -0.000403116 -0.000788594 -0.000108616 -0.000150029 -6.99518e-05 5.57941e-06 -0.000489442 -0.000942083 0.000114779 0.000332305 -7.65305e-05 -0.000154474 -3.45385e-06 -0.000118799 0.000137274 0.000192428 -0.000144287 -0.000336316 8.99486e-05 -1.43969e-05 
1639.4 0 0.000366875 0.0109452 -9.98097e-05 -0.000136081 0.0292474 -0.000771279 -0.000136042 -0.000646431 -1.11027e-05 0.0441298 0.000348893 -0.00014881 -0.00038629 -0.00077087 -9.52772e-05 -0.000130976 -0.000122068 2.87867e-05 -0.000527087 -0.000948364 0.000116262 0.000342922 -7.99166e-05 -0.000154109 1.48854e-06 -0.00012407 0.000138454 0.000206559 -0.00014031 -0.000331593 8.82254e-05 -7.78918e-06 
1639.75 0 0.000360619 0.010893 -9.49952e-05 -0.000136851 0.0307965 -0.000799062 -0.00011796 -0.000674643 -3.79851e-05 0.0428804 0.00033407 -0.000137893 -0.000369289 -0.000751173 -8.65016e-05 -0.00011011 -0.0001769 5.19941e-05 -0.00056743 -0.000952919 0.000118265 0.000352184 -8.20032e-05 -0.000154963 5.28783e-06 -0.000130076 0.000139298 0.000218197 -0.000136795 -0.000326351 8.56237e-05 2.56564e-08 
1640.1 0 0.000351716 0.0108257 -8.9426e-05 -0.000137597 0.0322856 -0.000825734 -0.000101153 -0.000705679 -6.81451e-05 0.0415865 0.000321553 -0.000126356 -0.000353085 -0.000728336 -8.28038e-05 -8.48355e-05 -0.000232422 7.64187e-05 -0.000611287 -0.000951047 0.000120101 0.000359167 -8.2856e-05 -0.000158795 7.95267e-06 -0.000136118 0.000139991 0.00022851 -0.000133718 -0.000321509 8.24533e-05 8.88967e-06 
1640.45 0 0.000340302 0.0107444 -8.41051e-05 -0.000137301 0.033713 -0.00085133 -8.6767e-05 -0.00073614 -9.95618e-05 0.0402538 0.000309531 -0.000115905 -0.000336871 -0.000705371 -8.42949e-05 -5.52773e-05 -0.000286702 0.000104748 -0.00065695 -0.00094086 0.000121046 0.000364911 -8.21374e-05 -0.000164187 9.39613e-06 -0.000142292 0.000140672 0.000238923 -0.000131335 -0.000316512 7.96819e-05 1.75311e-05 
1640.8 0 0.00032793 0.0106496 -7.99258e-05 -0.00013639 0.0350797 -0.000875821 -7.51105e-05 -0.000765021 -0.000131827 0.0388829 0.000298535 -0.000106647 -0.00031855 -0.000687298 -9.27662e-05 -2.40065e-05 -0.000339548 0.000137171 -0.000701062 -0.000923269 0.000120332 0.000370801 -8.07041e-05 -0.000169418 8.12525e-06 -0.000148291 0.000141136 0.00024957 -0.000129733 -0.00030995 7.71006e-05 2.54656e-05 
1641.15 0 0.000315168 0.01054 -7.7152e-05 -0.000136395 0.036385 -0.000897654 -6.47325e-05 -0.000791863 -0.000164902 0.0374739 0.000292154 -9.81027e-05 -0.000297292 -0.000674345 -0.000108848 7.96705e-06 -0.000390348 0.000172419 -0.000740909 -0.000898811 0.000117855 0.000376395 -8.02933e-05 -0.000175001 4.32431e-06 -0.000153002 0.000140479 0.000259374 -0.000127365 -0.0003014 7.42841e-05 3.34977e-05 
1641.5 0 0.000301354 0.0104145 -7.54147e-05 -0.000136986 0.0376283 -0.000914895 -5.47207e-05 -0.000813671 -0.000196889 0.036029 0.000290559 -8.99214e-05 -0.000273699 -0.000664153 -0.0001307 4.02247e-05 -0.000437398 0.000212274 -0.000774577 -0.000867105 0.000113945 0.000381373 -8.07546e-05 -0.00018129 -2.17404e-07 -0.000155689 0.00013758 0.000268004 -0.000122564 -0.000291683 7.15728e-05 4.2412e-05 
1641.85 0 0.000286494 0.0102725 -7.40396e-05 -0.000137233 0.0388101 -0.000927391 -4.46816e-05 -0.000828235 -0.000226764 0.0345493 0.000291154 -8.19528e-05 -0.000248428 -0.000655814 -0.000156536 7.07549e-05 -0.000479266 0.000258899 -0.000802694 -0.000827014 0.000110079 0.000385857 -7.98458e-05 -0.000187423 -5.30698e-06 -0.000156524 0.000131977 0.00027652 -0.000115107 -0.000282739 6.9261e-05 5.10821e-05 
1642.2 0 0.000271574 0.0101148 -7.33339e-05 -0.000136943 0.0399295 -0.000936027 -3.4867e-05 -0.000834332 -0.000254438 0.0330355 0.000292515 -7.24409e-05 -0.000220468 -0.000649832 -0.000186036 9.84291e-05 -0.000515969 0.000310752 -0.000828615 -0.000779554 0.00010706 0.000389302 -7.62908e-05 -0.000192623 -1.1734e-05 -0.000156469 0.000124247 0.000286113 -0.000105702 -0.000275875 6.77781e-05 5.83726e-05 
1642.55 0 0.000257078 0.00994274 -7.34664e-05 -0.000135999 0.0409837 -0.000941537 -2.57613e-05 -0.000833186 -0.000278969 0.0314901 0.000295075 -5.85325e-05 -0.000188238 -0.000646598 -0.000217258 0.000123343 -0.000549899 0.000363785 -0.000853448 -0.000728918 0.000103288 0.000391249 -7.06009e-05 -0.000197223 -1.89804e-05 -0.000156882 0.00011417 0.000296089 -9.58397e-05 -0.000271148 6.71856e-05 6.4192e-05 
1642.9 0 0.000243724 0.00975806 -7.3474e-05 -0.000134139 0.0419692 -0.000945116 -1.90492e-05 -0.000828637 -0.000299563 0.029917 0.000299116 -4.11269e-05 -0.000153107 -0.000645502 -0.000248088 0.000146803 -0.000585218 0.000414422 -0.000874499 -0.00067749 9.68741e-05 0.000391689 -6.48622e-05 -0.00020112 -2.44846e-05 -0.000158069 0.000101651 0.000304762 -8.68412e-05 -0.000267741 6.60442e-05 6.88448e-05 
1643.25 0 0.00023222 0.00956166 -7.29767e-05 -0.000131783 0.0428833 -0.00094853 -1.57414e-05 -0.000824623 -0.000314737 0.0283197 0.000302458 -2.55285e-05 -0.000118868 -0.000643843 -0.00027722 0.000170295 -0.000625413 0.000461391 -0.000889039 -0.000624909 8.80292e-05 0.000390857 -6.01943e-05 -0.000203614 -2.55251e-05 -0.000160401 8.75995e-05 0.000310201 -7.88184e-05 -0.000263785 6.3569e-05 7.28934e-05 
1643.6 0 0.00022238 0.00935354 -7.22696e-05 -0.000129315 0.0437262 -0.0009539 -1.61294e-05 -0.000822289 -0.000323341 0.026702 0.000303071 -1.27556e-05 -8.76828e-05 -0.000637426 -0.000303488 0.000191926 -0.0006705 0.000505113 -0.000896806 -0.000571818 7.99339e-05 0.000388582 -5.52103e-05 -0.000203869 -2.24266e-05 -0.000164959 7.3614e-05 0.000311576 -7.2033e-05 -0.000257939 6.15746e-05 7.60748e-05 
1643.95 0 0.000213187 0.0091333 -7.13991e-05 -0.000126133 0.0444995 -0.000962974 -1.97615e-05 -0.000819801 -0.0003258 0.0250661 0.000301318 1.39369e-06 -5.93969e-05 -0.000625237 -0.000326105 0.000208952 -0.000718164 0.000544861 -0.000898883 -0.000521687 7.42622e-05 0.00038526 -4.86951e-05 -0.000202091 -1.78795e-05 -0.000171113 6.04652e-05 0.000310816 -6.67727e-05 -0.00025047 6.13156e-05 7.75706e-05 
1644.3 0 0.000203302 0.00890033 -7.05617e-05 -0.00012261 0.0452021 -0.000976872 -2.47184e-05 -0.000815743 -0.000324821 0.0234134 0.000298129 1.86642e-05 -3.34312e-05 -0.000609716 -0.000343837 0.00022315 -0.000766448 0.000580245 -0.000895981 -0.000475369 7.08616e-05 0.000382533 -4.07709e-05 -0.000199485 -1.435e-05 -0.00017729 4.84696e-05 0.000310752 -6.23699e-05 -0.00024211 6.09886e-05 7.67798e-05 
1644.65 0 0.000192288 0.00865482 -6.95247e-05 -0.000119401 0.0458319 -0.000995028 -3.00018e-05 -0.000810219 -0.00032421 0.0217461 0.000293984 3.61547e-05 -7.97578e-06 -0.000592197 -0.000357752 0.000239162 -0.000812604 0.00061197 -0.000888292 -0.000431413 6.86555e-05 0.000381412 -3.37123e-05 -0.000196432 -1.29492e-05 -0.000181782 3.79599e-05 0.000311982 -5.80798e-05 -0.000233524 5.88886e-05 7.30016e-05 
1645 0 0.000180374 0.00839831 -6.74673e-05 -0.000116905 0.0463879 -0.00101429 -3.37092e-05 -0.000803435 -0.000325222 0.0200661 0.000289684 4.98905e-05 1.87479e-05 -0.000573759 -0.000370437 0.000257599 -0.0008529 0.000640887 -0.000875757 -0.000389447 6.5845e-05 0.000381012 -3.02479e-05 -0.000192924 -1.41852e-05 -0.000184126 2.85177e-05 0.000314409 -5.39646e-05 -0.000225145 5.53143e-05 6.81379e-05 
1645.35 0 0.000167121 0.00813136 -6.45456e-05 -0.000114966 0.046871 -0.00102995 -3.33994e-05 -0.000795794 -0.000326138 0.0183741 0.000285161 6.02231e-05 4.65381e-05 -0.00055622 -0.00038104 0.000275313 -0.000887903 0.000668683 -0.000858224 -0.000348417 6.15836e-05 0.000380266 -3.02155e-05 -0.000189273 -1.73429e-05 -0.000186062 1.96113e-05 0.000317683 -5.07363e-05 -0.000217758 5.13841e-05 6.41271e-05 
1645.7 0 0.000151843 0.00785428 -6.2089e-05 -0.000112654 0.0472836 -0.00104028 -2.84769e-05 -0.000787129 -0.00032498 0.0166699 0.000278051 7.21318e-05 7.36542e-05 -0.000539922 -0.000388344 0.000289054 -0.000922492 0.000696974 -0.00083633 -0.000307993 5.57814e-05 0.000378474 -3.00062e-05 -0.000186271 -2.05596e-05 -0.000189571 1.14663e-05 0.000320154 -4.81039e-05 -0.000211818 4.77338e-05 6.01101e-05 
1646.05 0 0.000135302 0.00756954 -6.19225e-05 -0.000110058 0.0476247 -0.00104686 -1.95836e-05 -0.000777207 -0.000323258 0.0149563 0.00026482 8.82839e-05 9.9123e-05 -0.000523181 -0.000393361 0.000299068 -0.000960596 0.000726408 -0.000811975 -0.00027199 4.9173e-05 0.000375301 -2.70801e-05 -0.000185235 -2.3482e-05 -0.000194199 4.41117e-06 0.000320409 -4.48831e-05 -0.000205862 4.43506e-05 5.4756e-05 
1646.4 0 0.000118022 0.00727933 -6.4235e-05 -0.000108016 0.0478904 -0.00105128 -1.01837e-05 -0.000766469 -0.000324297 0.013239 0.000246972 0.000105069 0.000124988 -0.000503277 -0.000398351 0.000307861 -0.00100207 0.000755693 -0.00078573 -0.000244543 4.23181e-05 0.000371094 -2.29665e-05 -0.000185445 -2.71191e-05 -0.000198966 -1.21169e-06 0.00031892 -4.03873e-05 -0.000198367 4.18839e-05 4.77487e-05 
1646.75 0 9.97401e-05 0.00698365 -6.72902e-05 -0.000105968 0.0480806 -0.00105254 -3.49978e-06 -0.00075565 -0.000329579 0.0115222 0.000229483 0.000118274 0.000152465 -0.000479954 -0.000404317 0.000316123 -0.00104235 0.000781391 -0.000756217 -0.000225485 3.39836e-05 0.00036704 -2.01819e-05 -0.000184482 -3.04662e-05 -0.000204889 -5.03435e-06 0.000316934 -3.45881e-05 -0.000189157 4.07515e-05 3.91275e-05 
1647.1 0 7.99525e-05 0.00668281 -6.98934e-05 -0.000103416 0.0481988 -0.00104824 9.04535e-07 -0.000742953 -0.000338134 0.00980943 0.000214971 0.000128517 0.000180821 -0.000455766 -0.000410213 0.000322633 -0.00107783 0.000800977 -0.000723386 -0.000211971 2.33278e-05 0.000363227 -1.97334e-05 -0.000182078 -3.27381e-05 -0.000212532 -7.82912e-06 0.00031621 -2.81134e-05 -0.000179054 3.99797e-05 2.98074e-05 
1647.45 0 5.80696e-05 0.00637936 -7.13703e-05 -0.000100355 0.0482475 -0.00103867 5.60554e-06 -0.000724758 -0.000348833 0.00810751 0.0002036 0.000137753 0.000210324 -0.000432501 -0.000413958 0.000327504 -0.00110898 0.000813858 -0.000688283 -0.000201991 1.08521e-05 0.000359302 -2.04594e-05 -0.000178726 -3.46312e-05 -0.000220313 -1.10687e-05 0.000317196 -2.19466e-05 -0.000169812 3.83676e-05 2.13851e-05 
1647.8 0 3.40505e-05 0.00607495 -7.0604e-05 -9.68982e-05 0.0482284 -0.00102702 1.17353e-05 -0.000701215 -0.000363795 0.00642307 0.000195082 0.000145585 0.000241487 -0.000411705 -0.000416036 0.000332218 -0.00113723 0.000818957 -0.000652621 -0.000193759 -1.72408e-06 0.000355373 -2.06485e-05 -0.000175047 -3.68906e-05 -0.000226652 -1.50733e-05 0.000317554 -1.58878e-05 -0.00016239 3.56708e-05 1.42194e-05 
1648.15 0 8.08052e-06 0.00576833 -6.69145e-05 -9.33728e-05 0.048145 -0.00101541 1.74311e-05 -0.000674934 -0.000384056 0.0047593 0.000189935 0.000151236 0.000272319 -0.000393971 -0.000419144 0.000338296 -0.00116392 0.00081438 -0.000617525 -0.000186531 -1.32635e-05 0.000351313 -2.04949e-05 -0.000172474 -3.97377e-05 -0.000230606 -1.91986e-05 0.000315727 -1.01207e-05 -0.000155046 3.21715e-05 8.38861e-06 
1648.5 0 -1.93242e-05 0.0054585 -6.09944e-05 -9.00397e-05 0.0480012 -0.00100343 2.13707e-05 -0.000646735 -0.000408327 0.00311641 0.000186696 0.00015587 0.000299536 -0.000375299 -0.000423076 0.000347615 -0.00118971 0.000799814 -0.000580471 -0.00018024 -2.44831e-05 0.000347484 -2.05134e-05 -0.000171648 -4.3259e-05 -0.00023123 -2.32983e-05 0.000312791 -5.30645e-06 -0.000145415 2.88186e-05 4.35812e-06 
1648.85 0 -4.65837e-05 0.00514548 -5.39007e-05 -8.61628e-05 0.0477991 -0.000987571 2.43155e-05 -0.000616653 -0.000436249 0.00149392 0.000182031 0.000160482 0.000322094 -0.000350636 -0.000426666 0.000361223 -0.00121187 0.000778192 -0.000539448 -0.000175782 -3.57197e-05 0.00034542 -2.16055e-05 -0.000172003 -4.81817e-05 -0.000228326 -2.84333e-05 0.000309172 -1.33221e-06 -0.000133531 2.6181e-05 1.70611e-06 
1649.2 0 -7.22744e-05 0.00482802 -4.60709e-05 -8.1004e-05 0.0475406 -0.00096516 2.64068e-05 -0.000586233 -0.000465381 -0.000109097 0.000175539 0.000164277 0.000339377 -0.000319548 -0.00043035 0.000377987 -0.00122749 0.000753183 -0.000497326 -0.000172131 -4.61608e-05 0.000344048 -2.37325e-05 -0.000172381 -5.45847e-05 -0.000222881 -3.50597e-05 0.000304716 1.49097e-06 -0.000120618 2.38408e-05 3.94081e-07 
1649.55 0 -9.59981e-05 0.00450503 -3.82703e-05 -7.45653e-05 0.047226 -0.00093839 2.7896e-05 -0.0005565 -0.000492278 -0.0016938 0.000169407 0.000167824 0.000349854 -0.000284301 -0.000432675 0.000395407 -0.001239 0.000728287 -0.000456213 -0.000167321 -5.62848e-05 0.000340523 -2.6197e-05 -0.000172089 -6.10039e-05 -0.000216485 -4.07165e-05 0.000300331 3.08781e-06 -0.000107431 2.20673e-05 -2.35866e-08 
1649.9 0 -0.000119183 0.00417672 -3.15814e-05 -6.78659e-05 0.0468546 -0.00091275 3.00848e-05 -0.000528343 -0.000515357 -0.00325938 0.000164794 0.000173613 0.000354663 -0.000245536 -0.000430168 0.000411669 -0.00124958 0.000707477 -0.000415883 -0.000162531 -6.67484e-05 0.000334771 -2.9145e-05 -0.000171366 -6.68891e-05 -0.000210394 -4.38958e-05 0.000296337 3.9009e-06 -9.40523e-05 2.15556e-05 -4.82855e-07 
1650.25 0 -0.000142419 0.00384415 -2.58465e-05 -6.19363e-05 0.0464277 -0.000892286 3.28012e-05 -0.000503152 -0.000536694 -0.00480256 0.000162315 0.000182162 0.000357386 -0.000201118 -0.000420949 0.000427101 -0.00125782 0.000692208 -0.000377492 -0.000158771 -7.784e-05 0.000328133 -3.28322e-05 -0.000170335 -7.18325e-05 -0.000204311 -4.53249e-05 0.000291823 3.82986e-06 -7.9671e-05 2.16244e-05 -1.34941e-06 
1650.6 0 -0.000165336 0.00350988 -2.00355e-05 -5.67066e-05 0.0459486 -0.000875324 3.48312e-05 -0.000482162 -0.000559756 -0.00631957 0.00016163 0.000190461 0.000359832 -0.000149595 -0.000405254 0.000442481 -0.00126018 0.000680994 -0.000342883 -0.000156119 -8.97065e-05 0.000320857 -3.85147e-05 -0.000168068 -7.54374e-05 -0.000198343 -4.56306e-05 0.000285583 3.18384e-06 -6.39913e-05 2.05719e-05 -1.72573e-06 
1650.95 0 -0.000188582 0.00317502 -1.46492e-05 -5.1873e-05 0.0454187 -0.000858448 3.42729e-05 -0.00046539 -0.00058643 -0.00781031 0.000163023 0.000195527 0.000362184 -9.23156e-05 -0.000384604 0.000457254 -0.00125413 0.000672007 -0.000312255 -0.000155221 -0.000100691 0.000312031 -4.68506e-05 -0.000164263 -7.768e-05 -0.00019323 -4.59653e-05 0.000277478 3.58359e-06 -4.81717e-05 1.81895e-05 -7.69934e-07 
1651.3 0 -0.000212924 0.00283831 -1.09107e-05 -4.75267e-05 0.0448399 -0.000839074 3.04635e-05 -0.000451261 -0.000617447 -0.00927627 0.000167578 0.000196098 0.000364149 -3.32288e-05 -0.000360056 0.000469261 -0.00123986 0.000663012 -0.000283358 -0.000155827 -0.000111191 0.00030147 -5.61634e-05 -0.000159947 -7.84827e-05 -0.000189263 -4.64044e-05 0.000269214 5.53387e-06 -3.32355e-05 1.52825e-05 2.94392e-07 
1651.65 0 -0.000239679 0.00250015 -9.86888e-06 -4.38502e-05 0.0442147 -0.000815696 2.71368e-05 -0.00043905 -0.00065404 -0.0107158 0.000175886 0.000192758 0.000364773 2.36769e-05 -0.000330306 0.000476632 -0.00122169 0.000652192 -0.000253017 -0.000157147 -0.000123363 0.000290459 -6.4097e-05 -0.00015571 -7.90062e-05 -0.000186678 -4.54461e-05 0.000261334 9.01949e-06 -1.91401e-05 1.26668e-05 4.98187e-07 
1652 0 -0.000268727 0.00216135 -1.15603e-05 -4.09843e-05 0.0435441 -0.000787547 2.719e-05 -0.000428876 -0.000695924 -0.0121259 0.000187229 0.000187792 0.000365116 7.65967e-05 -0.000292342 0.000478774 -0.00120388 0.00063931 -0.000219713 -0.000157716 -0.000135653 0.000280038 -7.03789e-05 -0.000150661 -7.93539e-05 -0.000184803 -4.31057e-05 0.000252384 1.44212e-05 -5.99477e-06 1.05292e-05 8.54413e-07 
1652.35 0 -0.000297987 0.00182228 -1.39646e-05 -3.95568e-05 0.042829 -0.000754695 2.99223e-05 -0.000419902 -0.000738759 -0.0135058 0.000198727 0.000182901 0.000367333 0.000125176 -0.000245712 0.000476981 -0.00118818 0.000625588 -0.000184269 -0.000154926 -0.000145863 0.000270431 -7.4217e-05 -0.000144651 -7.87388e-05 -0.000182166 -4.11931e-05 0.000241749 2.14175e-05 6.47057e-06 7.77791e-06 2.0226e-06 
1652.7 0 -0.000324774 0.0014831 -1.50086e-05 -3.99537e-05 0.042069 -0.000718578 3.45953e-05 -0.000410481 -0.000778074 -0.0148546 0.000207395 0.000178919 0.000371743 0.000170919 -0.000194073 0.000474471 -0.00117468 0.000611654 -0.000147787 -0.000146248 -0.00015442 0.000260695 -7.52619e-05 -0.000138306 -7.74713e-05 -0.000177921 -4.09389e-05 0.000230622 2.80497e-05 1.86797e-05 3.70965e-06 4.48092e-06 
1653.05 0 -0.000348298 0.00114414 -1.46809e-05 -4.07115e-05 0.0412631 -0.000680095 4.09815e-05 -0.00039905 -0.000810654 -0.01617 0.000214383 0.000176189 0.000377489 0.000215877 -0.000141198 0.000474006 -0.00116107 0.000596123 -0.000109871 -0.000131746 -0.000163393 0.000250128 -7.52159e-05 -0.000131232 -7.68232e-05 -0.000172039 -4.20698e-05 0.000218839 3.31224e-05 3.09991e-05 -9.2507e-07 8.41947e-06 
1653.4 0 -0.0003703 0.000805858 -1.45648e-05 -4.02764e-05 0.0404116 -0.000641013 4.89573e-05 -0.000385202 -0.000836977 -0.0174487 0.000224258 0.000173374 0.000384882 0.00025995 -8.85963e-05 0.00047524 -0.00114457 0.000578081 -7.18125e-05 -0.000114626 -0.0001737 0.00024034 -7.53015e-05 -0.000122752 -7.68024e-05 -0.000165294 -4.44313e-05 0.000204511 3.77899e-05 4.34262e-05 -5.35571e-06 1.26746e-05 
1653.75 0 -0.000392445 0.000469154 -1.48459e-05 -3.86999e-05 0.039515 -0.000603601 5.7125e-05 -0.00036983 -0.000861613 -0.0186886 0.000237006 0.000167774 0.000394134 0.000300171 -3.67084e-05 0.00047597 -0.00112385 0.000556955 -3.60081e-05 -0.000100174 -0.000184034 0.000233443 -7.60135e-05 -0.000113286 -7.68133e-05 -0.000158335 -4.8954e-05 0.00018795 4.28073e-05 5.6087e-05 -9.18658e-06 1.67207e-05 
1654.1 0 -0.00041483 0.000134921 -1.46961e-05 -3.72659e-05 0.0385715 -0.000567668 6.39088e-05 -0.000353083 -0.000888102 -0.0198888 0.000247941 0.000159542 0.000402394 0.000333941 1.44725e-05 0.000474177 -0.0010997 0.000532125 -2.6981e-06 -9.06032e-05 -0.00019332 0.00022916 -7.75795e-05 -0.000104016 -7.684e-05 -0.000152469 -5.64096e-05 0.000170791 4.82616e-05 6.90676e-05 -1.22952e-05 2.14706e-05 
1654.45 0 -0.000436503 -0.000196374 -1.39939e-05 -3.60607e-05 0.0375805 -0.000530297 6.84648e-05 -0.000332511 -0.000916231 -0.0210484 0.000254318 0.00015295 0.00040816 0.000361711 6.40857e-05 0.000470155 -0.00107228 0.000505215 2.80397e-05 -8.44805e-05 -0.000202257 0.000226374 -8.00738e-05 -9.61838e-05 -7.69135e-05 -0.000147075 -6.51056e-05 0.000153858 5.44462e-05 8.14614e-05 -1.49534e-05 2.70743e-05 
1654.8 0 -0.000456831 -0.000523528 -1.27694e-05 -3.50802e-05 0.0365457 -0.000488249 7.01459e-05 -0.000306366 -0.000945479 -0.0221663 0.000257343 0.000148819 0.00041307 0.000385565 0.000109487 0.000465422 -0.00104129 0.000478258 5.68757e-05 -8.11513e-05 -0.00021167 0.000224668 -8.31934e-05 -8.9495e-05 -7.75695e-05 -0.000140104 -7.17078e-05 0.000137749 6.05194e-05 9.30695e-05 -1.74492e-05 3.24215e-05 
1655.15 0 -0.000476346 -0.000845323 -1.08973e-05 -3.36097e-05 0.0354724 -0.000440005 6.91037e-05 -0.000276515 -0.000976247 -0.0232422 0.000259428 0.000144325 0.000418743 0.000409004 0.000148305 0.000459929 -0.00100904 0.000451952 8.57424e-05 -8.08346e-05 -0.000221707 0.000223639 -8.60588e-05 -8.23404e-05 -7.90182e-05 -0.00013131 -7.42818e-05 0.000122683 6.61745e-05 0.000103323 -2.01628e-05 3.77936e-05 
1655.5 0 -0.000495625 -0.00116168 -8.79364e-06 -3.02252e-05 0.0343647 -0.000386206 6.79388e-05 -0.000246568 -0.00100722 -0.0242765 0.000262098 0.000138347 0.000425497 0.000433143 0.000181081 0.000452339 -0.000978404 0.00042592 0.000116007 -8.25343e-05 -0.000232247 0.000221974 -8.72115e-05 -7.44282e-05 -8.06998e-05 -0.000121334 -7.36117e-05 0.000108898 7.22696e-05 0.00011137 -2.34416e-05 4.49319e-05 
1655.85 0 -0.000514032 -0.00147285 -7.50612e-06 -2.66537e-05 0.0332232 -0.000326731 6.85714e-05 -0.000216929 -0.0010362 -0.0252683 0.000264874 0.000131878 0.000432485 0.000457734 0.000208962 0.000442565 -0.000951025 0.000399336 0.000146053 -8.38853e-05 -0.000242575 0.000218628 -8.59884e-05 -6.77557e-05 -8.22741e-05 -0.000111355 -7.17281e-05 9.60948e-05 7.88045e-05 0.000118245 -2.67322e-05 5.44997e-05 
1656.2 0 -0.000531513 -0.00178026 -7.59481e-06 -2.53309e-05 0.0320475 -0.000259656 6.98536e-05 -0.000186232 -0.00106116 -0.0262157 0.000267729 0.00012765 0.000439652 0.000485782 0.000232112 0.000431417 -0.000926773 0.000371373 0.000172525 -8.28368e-05 -0.000252671 0.000214283 -8.38961e-05 -6.37692e-05 -8.33747e-05 -0.00010247 -7.03731e-05 8.40005e-05 8.43635e-05 0.000125168 -2.96623e-05 6.58826e-05 
1656.55 0 -0.00054785 -0.00208535 -9.20805e-06 -2.5632e-05 0.0308422 -0.000186112 7.03307e-05 -0.000155815 -0.00107876 -0.0271174 0.000270584 0.000126638 0.000447115 0.000519168 0.000252841 0.000420119 -0.00090378 0.000341408 0.000194728 -7.95658e-05 -0.000263013 0.000209242 -8.16407e-05 -6.07312e-05 -8.37931e-05 -9.43435e-05 -7.03643e-05 7.15949e-05 8.75631e-05 0.000131291 -3.25496e-05 7.76222e-05 
1656.9 0 -0.000561057 -0.00238641 -1.29916e-05 -2.61283e-05 0.0296115 -0.000110175 6.93501e-05 -0.00012738 -0.00108676 -0.0279737 0.00027197 0.000126984 0.000454126 0.00055624 0.00027283 0.000409381 -0.00088144 0.000311007 0.000213864 -7.47006e-05 -0.000274091 0.000203103 -7.84131e-05 -5.76299e-05 -8.49994e-05 -8.65301e-05 -7.26296e-05 5.81513e-05 8.82062e-05 0.000135792 -3.61292e-05 8.80057e-05 
1657.25 0 -0.0005702 -0.00268052 -1.79657e-05 -2.60205e-05 0.0283545 -3.6301e-05 6.71912e-05 -0.000101898 -0.00108613 -0.0287832 0.000272245 0.000127001 0.000459895 0.000594018 0.000289061 0.000399971 -0.000861175 0.000282727 0.00023251 -6.82907e-05 -0.000286294 0.000196097 -7.45097e-05 -5.52079e-05 -8.812e-05 -7.91371e-05 -7.8622e-05 4.47269e-05 8.65637e-05 0.000137929 -4.11352e-05 9.69441e-05 
1657.6 0 -0.000575631 -0.00296682 -2.21332e-05 -2.57619e-05 0.0270702 3.20385e-05 6.4032e-05 -7.95718e-05 -0.00107967 -0.0295426 0.000273498 0.000126312 0.000464075 0.000629706 0.000299398 0.000391836 -0.00084149 0.000257911 0.000254166 -6.07657e-05 -0.000299068 0.000188152 -7.13382e-05 -5.33916e-05 -9.21168e-05 -7.20235e-05 -8.86736e-05 3.18497e-05 8.4001e-05 0.000137642 -4.70748e-05 0.000105706 
1657.95 0 -0.000578601 -0.00324602 -2.50228e-05 -2.63608e-05 0.0257615 9.50727e-05 6.03414e-05 -5.76894e-05 -0.00106949 -0.0302509 0.000275577 0.000123986 0.000466677 0.000662931 0.000305437 0.000382964 -0.000820547 0.000237539 0.000280163 -5.2901e-05 -0.000312285 0.000179137 -7.02522e-05 -5.12747e-05 -9.5487e-05 -6.50799e-05 -0.000100492 1.93517e-05 8.20521e-05 0.000136958 -5.35192e-05 0.00011425 
1658.3 0 -0.000581169 -0.0035186 -2.71206e-05 -2.72602e-05 0.0244318 0.00015497 5.6665e-05 -3.25649e-05 -0.00105567 -0.0309099 0.000276523 0.000120219 0.000469572 0.000694954 0.000310367 0.000370822 -0.00079887 0.000222219 0.000308301 -4.51284e-05 -0.000325844 0.000170596 -7.12733e-05 -4.83353e-05 -9.78118e-05 -5.90102e-05 -0.000111576 6.67196e-06 8.10615e-05 0.00013669 -6.09918e-05 0.000121624 
1658.65 0 -0.000583547 -0.00378449 -2.86e-05 -2.75051e-05 0.0230816 0.000214363 5.27812e-05 -3.3221e-06 -0.00103697 -0.0315217 0.00027554 0.000117668 0.000475624 0.000725483 0.000316093 0.000356632 -0.000776638 0.000211824 0.000335241 -3.65713e-05 -0.000339948 0.000164129 -7.30622e-05 -4.42152e-05 -9.955e-05 -5.35554e-05 -0.000121266 -5.93152e-06 8.1378e-05 0.000136071 -6.98386e-05 0.000127101 
1659 0 -0.000584195 -0.00404323 -2.87906e-05 -2.67376e-05 0.0217112 0.000275995 4.97821e-05 2.78895e-05 -0.00101086 -0.0320874 0.000273234 0.000117987 0.000486129 0.000753206 0.000321811 0.000343611 -0.000752622 0.000205167 0.000360234 -2.62847e-05 -0.000355103 0.00015952 -7.40942e-05 -3.87529e-05 -0.000101289 -4.80915e-05 -0.000129355 -1.89308e-05 8.36842e-05 0.000134695 -7.90111e-05 0.000131143 
1659.35 0 -0.000582307 -0.0042931 -2.85093e-05 -2.5862e-05 0.0203234 0.000339713 4.78658e-05 5.86442e-05 -0.000976007 -0.0326044 0.000270884 0.000120518 0.000499491 0.000776485 0.000325528 0.000332505 -0.000725739 0.000199438 0.000382784 -1.39366e-05 -0.000370246 0.000154904 -7.30883e-05 -3.26776e-05 -0.000103357 -4.23702e-05 -0.000135934 -3.33918e-05 8.8319e-05 0.00013309 -8.7738e-05 0.000134637 
1659.7 0 -0.000578528 -0.00453226 -2.99741e-05 -2.65718e-05 0.0189211 0.000402802 4.39748e-05 8.83987e-05 -0.000934036 -0.0330675 0.000269488 0.000123407 0.000512728 0.000795958 0.000325145 0.000321751 -0.000696219 0.000191883 0.000402773 4.12121e-07 -0.000383173 0.000148993 -7.04664e-05 -2.63079e-05 -0.000105741 -3.63026e-05 -0.000142028 -4.82103e-05 9.41419e-05 0.000131906 -9.68097e-05 0.00013843 
1660.05 0 -0.000573099 -0.00476075 -3.31904e-05 -2.8262e-05 0.0175065 0.000462374 3.55677e-05 0.000117393 -0.000887104 -0.0334752 0.000268244 0.000124072 0.00052302 0.000814265 0.00032051 0.000309225 -0.00066356 0.000181744 0.000421957 1.70648e-05 -0.000392778 0.000141938 -6.77662e-05 -1.88963e-05 -0.000108044 -2.89466e-05 -0.000149336 -6.16811e-05 9.95926e-05 0.000130233 -0.000106637 0.000141764 
1660.4 0 -0.000565369 -0.0049802 -3.6725e-05 -2.96062e-05 0.0160805 0.000518061 2.50615e-05 0.00014423 -0.00083544 -0.0338321 0.000266251 0.000121378 0.000529518 0.000832116 0.000311197 0.000294088 -0.000627251 0.000169269 0.000441627 3.56708e-05 -0.00039928 0.000134367 -6.63379e-05 -1.01101e-05 -0.000110087 -1.96441e-05 -0.000158073 -7.31601e-05 0.000104803 0.000127254 -0.000115729 0.00014347 
1660.75 0 -0.000555459 -0.00519236 -3.93197e-05 -3.10478e-05 0.0146448 0.000568927 1.65261e-05 0.000166551 -0.000776459 -0.0341395 0.00026404 0.000118651 0.000533805 0.000848119 0.000297449 0.000277664 -0.000588964 0.000155108 0.000462266 5.4219e-05 -0.000403291 0.000126203 -6.64753e-05 -1.60186e-06 -0.000111899 -9.26106e-06 -0.000166818 -8.33178e-05 0.000110491 0.00012378 -0.000123278 0.00014429 
1661.1 0 -0.000543869 -0.00539657 -4.04349e-05 -3.36066e-05 0.0132037 0.000610359 1.26768e-05 0.000183192 -0.000709926 -0.0343935 0.0002613 0.000119173 0.000537803 0.000860177 0.000281013 0.000261895 -0.00055058 0.000141764 0.000483155 7.24618e-05 -0.000404844 0.000116844 -6.73851e-05 5.56504e-06 -0.000114341 9.35712e-07 -0.000173858 -9.22042e-05 0.000116134 0.000120044 -0.00012924 0.000145004 
1661.45 0 -0.000530323 -0.00559104 -3.97682e-05 -3.73265e-05 0.0117622 0.000639783 1.54725e-05 0.000195287 -0.000640668 -0.0345927 0.000256367 0.000123683 0.000542445 0.000868514 0.00026198 0.000247277 -0.000511522 0.00013202 0.000502662 9.24302e-05 -0.0004043 0.000106374 -6.91025e-05 1.18947e-05 -0.000118046 9.89787e-06 -0.000178974 -9.7811e-05 0.000120363 0.000115654 -0.000133837 0.000145897 
1661.8 0 -0.000515007 -0.00577585 -3.74864e-05 -4.10735e-05 0.0103223 0.000660972 2.56181e-05 0.000203736 -0.000571976 -0.0347416 0.000248162 0.000130854 0.000547293 0.000873244 0.000238896 0.000233797 -0.00047027 0.000127121 0.000520837 0.000115952 -0.000402679 9.57082e-05 -7.32251e-05 1.82591e-05 -0.000123273 1.8242e-05 -0.000183373 -9.93127e-05 0.000122401 0.000112222 -0.000137729 0.000146234 
1662.15 0 -0.000500502 -0.00595193 -3.48034e-05 -4.52881e-05 0.00888472 0.000678817 4.1348e-05 0.000208419 -0.000503429 -0.0348444 0.000238203 0.000138454 0.000551988 0.000873675 0.00021222 0.000219856 -0.000428038 0.000126176 0.000538529 0.000143989 -0.000400169 8.50854e-05 -7.90705e-05 2.44995e-05 -0.000129451 2.64314e-05 -0.000188102 -9.85488e-05 0.000123388 0.000110818 -0.000141272 0.000145198 
1662.5 0 -0.000487869 -0.00611885 -3.32422e-05 -5.02888e-05 0.00744971 0.000695639 5.89311e-05 0.000209306 -0.000436944 -0.0349003 0.000226745 0.000145848 0.0005563 0.000871336 0.000185542 0.000201955 -0.0003856 0.000127141 0.000553439 0.00017547 -0.000396224 7.38098e-05 -8.40387e-05 2.92635e-05 -0.000134498 3.31224e-05 -0.00019289 -9.79172e-05 0.000124676 0.000111595 -0.000145902 0.000143225 
1662.85 0 -0.000475391 -0.00627576 -3.32133e-05 -5.54078e-05 0.00601777 0.000713096 7.56675e-05 0.000206524 -0.000375367 -0.0349043 0.000210759 0.000154266 0.00055942 0.000867038 0.000163182 0.000180201 -0.000341011 0.00012749 0.000562153 0.000206794 -0.000391933 6.25467e-05 -8.77321e-05 3.28093e-05 -0.000137361 3.72299e-05 -0.000197291 -9.8216e-05 0.000125171 0.000113813 -0.000152719 0.000140626 
1663.2 0 -0.000461724 -0.00642102 -3.41821e-05 -5.9817e-05 0.00459199 0.000730312 9.03555e-05 0.000200977 -0.000317463 -0.0348549 0.000189474 0.000164346 0.000559776 0.000859081 0.000145585 0.000157525 -0.000292967 0.000126015 0.000564179 0.000236741 -0.000388322 5.15948e-05 -9.15222e-05 3.76143e-05 -0.00013882 3.92687e-05 -0.000202071 -0.00010021 0.000124108 0.000115969 -0.000159856 0.000136745 
1663.55 0 -0.000446838 -0.00655368 -3.62094e-05 -6.31111e-05 0.00317394 0.000744007 9.96202e-05 0.000195118 -0.000259834 -0.0347542 0.000167089 0.000174389 0.000556176 0.000845437 0.000129993 0.000135561 -0.000244994 0.000125522 0.000561104 0.000266775 -0.000383542 3.99881e-05 -9.53201e-05 4.31262e-05 -0.000139146 4.03023e-05 -0.000207235 -0.000104857 0.000121933 0.000118127 -0.000165905 0.000132503 
1663.9 0 -0.00043115 -0.00667507 -3.84697e-05 -6.62914e-05 0.00176338 0.000754013 0.000100848 0.000190499 -0.000203642 -0.0346017 0.000148219 0.000182726 0.000547662 0.000828135 0.000115468 0.000114377 -0.000201987 0.000127823 0.000555186 0.000296041 -0.000375979 2.83167e-05 -9.78575e-05 4.69661e-05 -0.000138595 4.09535e-05 -0.00021206 -0.000112145 0.000118637 0.000120743 -0.000170339 0.000130248 
1664.25 0 -0.000416511 -0.00678525 -3.97778e-05 -7.01158e-05 0.000362858 0.000764542 9.59704e-05 0.00018649 -0.000153668 -0.0343972 0.000133091 0.000189247 0.000531999 0.00081365 0.000101203 9.41872e-05 -0.000163871 0.000131065 0.000547697 0.000323209 -0.000365897 1.73889e-05 -9.93028e-05 4.91556e-05 -0.000137604 4.1147e-05 -0.000216015 -0.000121974 0.000114881 0.000123583 -0.000173121 0.000130507 
1664.6 0 -0.000404139 -0.00688343 -4.08014e-05 -7.39507e-05 -0.00102403 0.000777394 8.75862e-05 0.000183243 -0.000111733 -0.0341416 0.000117137 0.000192932 0.000509791 0.000804538 8.66151e-05 7.63195e-05 -0.000127952 0.000133108 0.0005384 0.000347925 -0.000354091 8.39517e-06 -0.000100063 4.98166e-05 -0.00013567 4.01887e-05 -0.000218758 -0.000133222 0.000111437 0.000126459 -0.000175941 0.000131808 
1664.95 0 -0.000392405 -0.00697081 -4.2275e-05 -7.733e-05 -0.00239438 0.000790679 7.58096e-05 0.000180161 -7.55262e-05 -0.0338343 9.73957e-05 0.000190796 0.000484435 0.000796944 7.34059e-05 6.26099e-05 -9.40522e-05 0.000131334 0.000528479 0.000369211 -0.000342351 2.62159e-06 -9.94611e-05 4.9079e-05 -0.000133121 3.83133e-05 -0.000220329 -0.000143899 0.000108975 0.000129428 -0.000180028 0.000131725 
1665.3 0 -0.000379789 -0.00704859 -4.49014e-05 -8.10592e-05 -0.00374498 0.0008022 6.07522e-05 0.000174737 -4.17415e-05 -0.033478 7.69226e-05 0.000181316 0.000459207 0.000788046 6.25765e-05 5.08781e-05 -6.38815e-05 0.000124352 0.000519681 0.000386985 -0.000332216 -1.27939e-06 -9.61423e-05 4.81221e-05 -0.000130375 3.64133e-05 -0.000220692 -0.000152886 0.000108031 0.000132458 -0.000184928 0.000129586 
1665.65 0 -0.000365096 -0.00711679 -4.89849e-05 -8.56102e-05 -0.00507187 0.000811524 4.36145e-05 0.000166724 -7.98005e-06 -0.0330767 5.94505e-05 0.000167702 0.000435693 0.000779206 5.21474e-05 3.65288e-05 -3.74161e-05 0.000112523 0.000511718 0.000402181 -0.000323095 -5.78909e-06 -8.94354e-05 4.79034e-05 -0.000126384 3.51717e-05 -0.000219354 -0.000160258 0.000107703 0.000135199 -0.000190785 0.000126347 
1666 0 -0.000348416 -0.00717449 -5.37209e-05 -9.03448e-05 -0.0063713 0.000817941 2.52285e-05 0.000156944 2.71098e-05 -0.0326328 4.41707e-05 0.000154932 0.000412922 0.000771572 3.91398e-05 1.92365e-05 -1.29085e-05 9.69188e-05 0.000504888 0.000415539 -0.000314045 -1.07421e-05 -8.06725e-05 4.92571e-05 -0.000120911 3.53893e-05 -0.000216664 -0.000166587 0.000105386 0.00013801 -0.000196959 0.000122892 
1666.35 0 -0.000330319 -0.00722088 -5.75821e-05 -9.49951e-05 -0.00764109 0.000819288 5.99925e-06 0.000144376 6.32077e-05 -0.0321471 2.86788e-05 0.000145826 0.000389728 0.000766237 2.26708e-05 2.22642e-06 1.0884e-05 7.80805e-05 0.000499701 0.000426983 -0.000304643 -1.57992e-05 -7.21668e-05 5.25048e-05 -0.000115067 3.73241e-05 -0.000214471 -0.000173248 0.000100221 0.000141859 -0.000202057 0.000119228 
1666.7 0 -0.000310988 -0.00725658 -6.03829e-05 -9.93141e-05 -0.00888052 0.000815807 -1.45901e-05 0.000128382 9.9462e-05 -0.0316206 1.26666e-05 0.000139782 0.000365106 0.000764109 4.21961e-06 -1.12968e-05 3.44014e-05 5.77403e-05 0.000494063 0.000434985 -0.000294073 -2.17238e-05 -6.59465e-05 5.77348e-05 -0.000109843 4.13018e-05 -0.00021351 -0.00018029 9.44458e-05 0.000147521 -0.000205687 0.000115423 
1667.05 0 -0.000291457 -0.00728294 -6.27974e-05 -0.000102998 -0.0100897 0.000809461 -3.63549e-05 0.000109409 0.000136011 -0.0310569 -2.36003e-06 0.000133982 0.000338991 0.000764695 -1.45257e-05 -1.97593e-05 5.74675e-05 3.831e-05 0.000487439 0.000438083 -0.000282049 -2.87425e-05 -6.2427e-05 6.47206e-05 -0.000105715 4.7481e-05 -0.000213524 -0.000186133 8.97869e-05 0.000155034 -0.000207908 0.00011186 
1667.4 0 -0.000271979 -0.00730033 -6.47741e-05 -0.000106166 -0.0112696 0.000799584 -5.66427e-05 8.88125e-05 0.000172491 -0.0304608 -1.54993e-05 0.00012547 0.000312988 0.000766193 -3.13191e-05 -2.3431e-05 8.11149e-05 1.96431e-05 0.000481499 0.000436638 -0.000268882 -3.78946e-05 -5.9989e-05 7.30108e-05 -0.000101763 5.53681e-05 -0.000213267 -0.000190548 8.62339e-05 0.000163857 -0.000209464 0.000108883 
1667.75 0 -0.000251678 -0.00730908 -6.59125e-05 -0.000109104 -0.0124228 0.000785187 -7.3876e-05 6.87386e-05 0.000206358 -0.0298339 -2.83858e-05 0.00011201 0.000288686 0.000766671 -4.35018e-05 -2.43768e-05 0.00010784 3.12351e-07 0.0004774 0.000431046 -0.000254274 -4.96337e-05 -5.72148e-05 8.2321e-05 -9.6531e-05 6.46777e-05 -0.000210973 -0.000194208 8.3606e-05 0.000173093 -0.000211498 0.000105124 
1668.1 0 -0.000231457 -0.00730847 -6.7288e-05 -0.000112145 -0.0135496 0.000766036 -8.93049e-05 4.96858e-05 0.000235797 -0.0291747 -4.38604e-05 9.14873e-05 0.000265747 0.000764747 -5.08849e-05 -2.66987e-05 0.000139105 -1.8415e-05 0.000475492 0.000421476 -0.000238261 -6.18969e-05 -5.40252e-05 9.2813e-05 -9.03938e-05 7.41411e-05 -0.000206438 -0.000197358 8.27083e-05 0.000181425 -0.000214117 9.88052e-05 
1668.45 0 -0.000213247 -0.00729559 -6.97875e-05 -0.000115635 -0.0146485 0.000741542 -0.000105218 2.97351e-05 0.000260914 -0.0284826 -6.09897e-05 6.44741e-05 0.000243814 0.000758169 -5.31608e-05 -3.37342e-05 0.00017426 -3.43266e-05 0.00047517 0.000409218 -0.000222857 -7.22829e-05 -5.01627e-05 0.000104514 -8.41359e-05 8.16164e-05 -0.000200876 -0.00019946 8.30366e-05 0.000187603 -0.000216107 9.14432e-05 
1668.8 0 -0.000197361 -0.00726899 -7.25671e-05 -0.000119875 -0.0157181 0.00071466 -0.000121999 8.76245e-06 0.000282189 -0.0277571 -7.63944e-05 3.41738e-05 0.000222041 0.000744427 -4.7864e-05 -4.42652e-05 0.000212009 -4.80035e-05 0.000477752 0.000397505 -0.000210003 -8.04112e-05 -4.49081e-05 0.000117016 -7.5898e-05 8.67967e-05 -0.000194984 -0.000200179 8.27228e-05 0.000191828 -0.000216458 8.55793e-05 
1669.15 0 -0.000182418 -0.00723003 -7.52056e-05 -0.000123736 -0.0167536 0.000689679 -0.000139061 -1.03552e-05 0.000301042 -0.0269984 -8.92397e-05 2.85346e-06 0.000200491 0.000723063 -3.36387e-05 -5.54802e-05 0.000251536 -5.95303e-05 0.000484513 0.0003889 -0.000199406 -8.79427e-05 -3.89499e-05 0.000130641 -6.38118e-05 9.18874e-05 -0.000188235 -0.000200033 8.17574e-05 0.000194594 -0.000214727 8.05659e-05 
1669.5 0 -0.000167184 -0.00718038 -7.76972e-05 -0.00012556 -0.0177502 0.000667062 -0.000156677 -2.37087e-05 0.000320805 -0.0262103 -9.957e-05 -2.97292e-05 0.000180548 0.000695253 -1.30824e-05 -6.81536e-05 0.000292092 -6.84606e-05 0.00049389 0.000384155 -0.000190404 -9.66624e-05 -3.3624e-05 0.000144851 -4.93305e-05 9.90325e-05 -0.000180943 -0.000198943 8.06504e-05 0.000195824 -0.000210656 7.5095e-05 
1669.85 0 -0.000151348 -0.00712016 -7.9827e-05 -0.000125367 -0.0187083 0.000644161 -0.000175493 -2.93711e-05 0.000344474 -0.0253953 -0.000106478 -6.32699e-05 0.000160478 0.000664711 9.2294e-06 -8.38e-05 0.000333171 -7.72738e-05 0.000502756 0.000384712 -0.000182105 -0.000106533 -2.88432e-05 0.000157353 -3.47426e-05 0.000106642 -0.000174961 -0.000196265 7.90255e-05 0.000195134 -0.000204952 6.99031e-05 
1670.2 0 -0.000136167 -0.00704985 -8.17347e-05 -0.000123715 -0.0196312 0.000619839 -0.000195248 -2.87479e-05 0.000370828 -0.0245516 -0.000108914 -9.60423e-05 0.00013875 0.000635706 3.05754e-05 -9.94801e-05 0.000375928 -8.76698e-05 0.00050838 0.000391121 -0.000174042 -0.00011656 -2.44609e-05 0.000166533 -2.09978e-05 0.000113504 -0.000170309 -0.000191071 7.6559e-05 0.00019273 -0.000199004 6.64804e-05 
1670.55 0 -0.000123837 -0.00697046 -8.3402e-05 -0.00012101 -0.0205179 0.000593591 -0.000215115 -2.45414e-05 0.000396394 -0.0236796 -0.000107276 -0.000128545 0.000116985 0.000608597 5.06811e-05 -0.000111954 0.000420016 -0.00010013 0.000511251 0.000401418 -0.000166353 -0.000125414 -2.10229e-05 0.000172724 -8.37625e-06 0.000120656 -0.000166521 -0.000183336 7.36635e-05 0.000189463 -0.000193525 6.57787e-05 
1670.9 0 -0.000114705 -0.00688274 -8.5341e-05 -0.00011887 -0.0213667 0.000564426 -0.000233838 -1.97549e-05 0.000420587 -0.0227858 -0.000102796 -0.000161875 9.51026e-05 0.000580812 6.98191e-05 -0.000120693 0.00046213 -0.000115826 0.000513218 0.000414958 -0.000159324 -0.00013296 -1.85103e-05 0.000176161 3.59204e-06 0.000128663 -0.000164169 -0.000174699 7.15972e-05 0.000185681 -0.000188498 6.8071e-05 
1671.25 0 -0.000107958 -0.00678763 -8.80911e-05 -0.000118443 -0.0221798 0.000533482 -0.000249741 -1.61956e-05 0.000444584 -0.0218734 -9.69947e-05 -0.000196106 7.20609e-05 0.000550342 8.8005e-05 -0.000126656 0.000498966 -0.000134124 0.000513887 0.000432047 -0.000151902 -0.000140323 -1.61193e-05 0.000176938 1.5803e-05 0.000138424 -0.000162796 -0.000166208 7.07701e-05 0.000180318 -0.000183711 7.20918e-05 
1671.6 0 -0.000102429 -0.00668598 -9.03678e-05 -0.00011885 -0.022959 0.000504188 -0.000264522 -1.20361e-05 0.000468683 -0.0209406 -9.05341e-05 -0.000231344 4.67526e-05 0.000516325 0.000103963 -0.000131419 0.000529971 -0.000151173 0.00051206 0.000452433 -0.000143388 -0.000148396 -1.28104e-05 0.000176653 2.83533e-05 0.000150279 -0.000162882 -0.000158404 7.04622e-05 0.000172568 -0.000178935 7.55871e-05 
1671.95 0 -9.78947e-05 -0.00657711 -9.17747e-05 -0.00011908 -0.0237003 0.000476584 -0.000280774 -2.42701e-06 0.000491856 -0.0199878 -8.27868e-05 -0.00026626 1.92247e-05 0.000480339 0.00011551 -0.000135051 0.00055635 -0.00016275 0.000506139 0.000475799 -0.000134535 -0.000156764 -7.70775e-06 0.000177997 4.01964e-05 0.000163524 -0.000165123 -0.000151475 7.02086e-05 0.000163623 -0.000174087 7.76739e-05 
1672.3 0 -9.45216e-05 -0.0064592 -9.29545e-05 -0.000118599 -0.0243997 0.000448236 -0.000298673 1.61886e-05 0.000512991 -0.0190197 -7.24601e-05 -0.000299752 -6.6023e-06 0.000446317 0.000121531 -0.000137275 0.000578831 -0.000168935 0.000495933 0.000500308 -0.000126075 -0.00016446 -2.06457e-06 0.000180778 5.04266e-05 0.00017752 -0.000168573 -0.000144185 7.1412e-05 0.000155123 -0.000168009 7.88074e-05 
1672.65 0 -9.15667e-05 -0.00633197 -9.33006e-05 -0.000117536 -0.0250578 0.000419474 -0.000316484 4.31443e-05 0.000534434 -0.0180392 -6.03259e-05 -0.000330332 -2.74291e-05 0.000417769 0.000121882 -0.00013825 0.000598205 -0.000171286 0.000484168 0.000522401 -0.000118768 -0.000171768 1.95081e-06 0.000182594 5.97267e-05 0.000191067 -0.000171187 -0.000136621 7.43965e-05 0.000148405 -0.000160459 7.9084e-05 
1673 0 -8.77286e-05 -0.00619709 -9.18132e-05 -0.000115831 -0.0256765 0.000390204 -0.000333266 7.48446e-05 0.000556603 -0.0170452 -5.02167e-05 -0.000356532 -4.3128e-05 0.000394987 0.000117408 -0.000136921 0.000615528 -0.000170165 0.000473003 0.000539212 -0.000112467 -0.000180686 4.9409e-06 0.000182467 6.83767e-05 0.000203702 -0.000172103 -0.000129804 7.74687e-05 0.000143923 -0.000152596 7.98208e-05 
1673.35 0 -8.24627e-05 -0.00605535 -8.88796e-05 -0.000113328 -0.0262555 0.000360479 -0.000349959 0.000108942 0.000575292 -0.0160366 -4.48145e-05 -0.000379552 -5.25474e-05 0.000375863 0.000109301 -0.000132694 0.000631614 -0.000166153 0.000462366 0.000551315 -0.000105683 -0.000192331 6.87916e-06 0.000180336 7.52589e-05 0.000214731 -0.000171659 -0.000123435 8.01208e-05 0.000141383 -0.000145285 8.24005e-05 
1673.7 0 -7.60666e-05 -0.00590609 -8.45564e-05 -0.000110764 -0.0267939 0.000332395 -0.00036822 0.000144305 0.000589125 -0.0150142 -4.37654e-05 -0.000400778 -5.50793e-05 0.000359305 9.63493e-05 -0.000126564 0.000646728 -0.000161483 0.000451197 0.00056025 -9.63351e-05 -0.000205411 7.49241e-06 0.000176291 7.93943e-05 0.000223526 -0.000170277 -0.000116981 8.25575e-05 0.000139779 -0.000139634 8.59394e-05 
1674.05 0 -6.83512e-05 -0.0057488 -7.90691e-05 -0.000108978 -0.0272926 0.000306797 -0.000388635 0.000178215 0.000599413 -0.0139805 -4.46218e-05 -0.00042126 -5.55623e-05 0.000345255 7.60527e-05 -0.000119532 0.000660805 -0.000157256 0.000438304 0.000567956 -8.47562e-05 -0.000218614 7.63694e-06 0.000171218 8.08539e-05 0.000230329 -0.000169188 -0.000110628 8.54547e-05 0.000137563 -0.00013593 8.9563e-05 
1674.4 0 -5.97943e-05 -0.00558425 -7.36512e-05 -0.000107975 -0.0277544 0.000281689 -0.000409561 0.000208717 0.000608419 -0.0129361 -4.45009e-05 -0.00044323 -5.83393e-05 0.000333558 5.06192e-05 -0.000112682 0.00067365 -0.000152009 0.000421027 0.00057665 -7.26119e-05 -0.000231297 6.44549e-06 0.00016691 8.12948e-05 0.000235077 -0.000168909 -0.000104942 8.85018e-05 0.000133952 -0.000132816 9.29413e-05 
1674.75 0 -5.17085e-05 -0.00541289 -6.79257e-05 -0.000107261 -0.0281782 0.00025456 -0.000429371 0.000236284 0.000616508 -0.01188 -4.28422e-05 -0.000467381 -6.26812e-05 0.000322608 2.52059e-05 -0.000106375 0.000684974 -0.000145762 0.000396359 0.000585189 -6.0287e-05 -0.000241985 3.28184e-06 0.000164012 8.28336e-05 0.000238585 -0.000169039 -9.95959e-05 9.06436e-05 0.000129153 -0.000128675 9.55209e-05 
1675.1 0 -4.44893e-05 -0.0052337 -6.06725e-05 -0.000107211 -0.0285597 0.000224819 -0.00044665 0.000261237 0.000620546 -0.0108124 -4.12273e-05 -0.000490704 -6.71555e-05 0.000310178 2.42553e-06 -9.97469e-05 0.000693426 -0.000141259 0.000364285 0.000589087 -4.76888e-05 -0.000249458 -1.70199e-06 0.000161582 8.52301e-05 0.000242933 -0.000170002 -9.39888e-05 9.24106e-05 0.000123642 -0.000122674 9.69213e-05 
1675.45 0 -3.79554e-05 -0.00504547 -5.28769e-05 -0.000107127 -0.0288956 0.000195473 -0.000460039 0.000281137 0.000617092 -0.00973509 -3.91396e-05 -0.000509405 -7.28225e-05 0.000294944 -1.77294e-05 -9.23336e-05 0.000698746 -0.000139052 0.000326801 0.000585295 -3.48322e-05 -0.000254858 -8.63294e-06 0.000158941 8.69672e-05 0.000248668 -0.00017244 -8.91786e-05 9.42468e-05 0.000116701 -0.000115656 9.69837e-05 
1675.8 0 -3.2314e-05 -0.00484886 -4.69495e-05 -0.000105652 -0.0291857 0.00016981 -0.000468822 0.000295108 0.000606645 -0.00864971 -3.531e-05 -0.000520264 -7.97523e-05 0.000276107 -3.56412e-05 -8.40445e-05 0.000701959 -0.000137802 0.000284571 0.000574466 -2.18425e-05 -0.000259566 -1.60438e-05 0.000155312 8.79626e-05 0.000254458 -0.000175102 -8.65578e-05 9.48698e-05 0.000108201 -0.000108402 9.57226e-05 
1676.15 0 -2.67368e-05 -0.00464645 -4.28152e-05 -0.000102015 -0.0294286 0.000147731 -0.000475186 0.000306524 0.000592442 -0.00755952 -3.08207e-05 -0.000522222 -8.57309e-05 0.000254521 -5.19744e-05 -7.51111e-05 0.000703874 -0.000139025 0.000236549 0.0005575 -7.34152e-06 -0.000263435 -2.19033e-05 0.000149891 8.81444e-05 0.000259235 -0.000175722 -8.65511e-05 9.38819e-05 9.91482e-05 -9.99646e-05 9.37047e-05 
1676.5 0 -2e-05 -0.00444042 -3.83255e-05 -9.64843e-05 -0.0296237 0.000129009 -0.000483985 0.000317373 0.000576797 -0.00646966 -2.72371e-05 -0.000516866 -8.97907e-05 0.000230673 -6.66403e-05 -6.71994e-05 0.000704827 -0.000145696 0.000183691 0.00053588 8.20196e-06 -0.000266063 -2.61492e-05 0.000142381 8.64177e-05 0.000262338 -0.000174024 -8.81666e-05 9.21573e-05 9.06098e-05 -9.03628e-05 9.18181e-05 
1676.85 0 -1.21304e-05 -0.00423162 -3.28558e-05 -9.12366e-05 -0.0297715 0.000113266 -0.00049534 0.000325942 0.000559072 -0.00538515 -2.45318e-05 -0.000506789 -9.3751e-05 0.000206873 -7.96273e-05 -6.20066e-05 0.000703049 -0.000158098 0.000130362 0.000511648 2.17027e-05 -0.000267528 -2.93244e-05 0.000134145 8.19458e-05 0.000263589 -0.000170921 -9.12649e-05 9.01794e-05 8.24599e-05 -8.03894e-05 8.99968e-05 
1677.2 0 -2.76355e-06 -0.00401921 -2.79742e-05 -8.75644e-05 -0.0298744 9.89542e-05 -0.000507444 0.0003296 0.000537107 -0.00431062 -2.35727e-05 -0.000493896 -9.95879e-05 0.000188591 -9.14355e-05 -5.8916e-05 0.000697794 -0.000171812 7.89485e-05 0.00048482 3.28782e-05 -0.000266897 -3.23873e-05 0.000127336 7.64657e-05 0.000263192 -0.000166856 -9.59375e-05 8.78346e-05 7.39061e-05 -7.06376e-05 8.80865e-05 
1677.55 0 9.19803e-06 -0.00380147 -2.43104e-05 -8.49768e-05 -0.0299357 8.68366e-05 -0.000520204 0.00032842 0.000511905 -0.00324728 -2.62924e-05 -0.000479983 -0.000106778 0.000176954 -0.00010182 -5.58338e-05 0.000690053 -0.000182644 3.07215e-05 0.000455208 4.2714e-05 -0.000264 -3.66359e-05 0.000122912 7.19354e-05 0.000261381 -0.000162059 -0.000101017 8.41838e-05 6.54237e-05 -6.17994e-05 8.60302e-05 
1677.9 0 2.24359e-05 -0.0035781 -2.13365e-05 -8.28849e-05 -0.0299566 7.79634e-05 -0.000531414 0.000326659 0.000486941 -0.00219295 -3.20361e-05 -0.000466729 -0.000114105 0.000168135 -0.000109954 -5.12743e-05 0.000680389 -0.000189815 -1.20542e-05 0.000423138 5.17542e-05 -0.000260682 -4.13398e-05 0.000120836 6.73669e-05 0.000259141 -0.000156301 -0.000105936 7.90595e-05 5.797e-05 -5.43695e-05 8.49673e-05 
1678.25 0 3.47204e-05 -0.00335018 -1.8487e-05 -8.06992e-05 -0.0299347 6.95278e-05 -0.000539358 0.000327266 0.000464256 -0.00114514 -3.8041e-05 -0.000455304 -0.000120365 0.000159469 -0.000115088 -4.36642e-05 0.000667839 -0.000194655 -5.04145e-05 0.000386973 6.11539e-05 -0.000257699 -4.46394e-05 0.000120579 6.15355e-05 0.000257766 -0.00014966 -0.000110522 7.25653e-05 5.24477e-05 -4.67933e-05 8.60525e-05 
1678.6 0 4.5346e-05 -0.00311804 -1.58384e-05 -7.79371e-05 -0.0298662 5.70595e-05 -0.000545206 0.000330243 0.000443587 -0.00010397 -4.29761e-05 -0.000444473 -0.00012694 0.000150452 -0.000117264 -3.29336e-05 0.000650866 -0.000199356 -8.57904e-05 0.000346248 7.06723e-05 -0.000254247 -4.63014e-05 0.000120576 5.45557e-05 0.000257758 -0.000143771 -0.000113548 6.49249e-05 4.89196e-05 -3.74721e-05 8.85285e-05 
1678.95 0 5.42615e-05 -0.00288159 -1.48903e-05 -7.45657e-05 -0.0297499 4.02255e-05 -0.000548634 0.000335686 0.000422857 0.000929108 -4.68363e-05 -0.000431682 -0.000136111 0.000140877 -0.000117214 -1.83258e-05 0.000631003 -0.000204637 -0.000116656 0.000302883 7.88455e-05 -0.000249888 -4.75912e-05 0.000119454 4.68986e-05 0.000258557 -0.000139182 -0.000114552 5.7123e-05 4.62684e-05 -2.68635e-05 9.16065e-05 
1679.3 0 6.09895e-05 -0.00264129 -1.5869e-05 -7.07948e-05 -0.0295869 2.22069e-05 -0.000547852 0.00034315 0.000400255 0.00195301 -5.05639e-05 -0.000417352 -0.000148146 0.000130014 -0.000116342 5.88655e-07 0.000611849 -0.000209798 -0.00014267 0.000257528 8.50556e-05 -0.00024472 -4.85318e-05 0.000117805 3.9957e-05 0.000258787 -0.000135186 -0.000114092 4.99772e-05 4.43224e-05 -1.66083e-05 9.53887e-05 
1679.65 0 6.55117e-05 -0.00239799 -1.71456e-05 -6.73403e-05 -0.0293784 4.98287e-06 -0.000541578 0.000351846 0.000375109 0.00296696 -5.47585e-05 -0.000403551 -0.000162815 0.000115945 -0.000116386 2.19907e-05 0.000595027 -0.000213839 -0.000165687 0.000211492 9.00902e-05 -0.000239437 -4.70192e-05 0.000117207 3.49161e-05 0.000257758 -0.000131014 -0.000113519 4.2986e-05 4.3004e-05 -9.04505e-06 9.97786e-05 
1680 0 6.79187e-05 -0.00215276 -1.79205e-05 -6.53977e-05 -0.0291262 -1.0392e-05 -0.000532609 0.000361953 0.000346863 0.00396813 -5.81338e-05 -0.000391642 -0.000178474 9.75315e-05 -0.000116954 4.43001e-05 0.000580021 -0.000216662 -0.000187748 0.000164921 9.46713e-05 -0.000234462 -4.23892e-05 0.0001173 3.24056e-05 0.000256331 -0.000125367 -0.000113446 3.60872e-05 4.05671e-05 -3.45343e-06 0.000102958 
1680.35 0 6.78272e-05 -0.00190779 -1.81146e-05 -6.52636e-05 -0.0288333 -2.28861e-05 -0.000524813 0.000372301 0.000317684 0.00495327 -5.93911e-05 -0.000383941 -0.000193673 7.64984e-05 -0.000115205 6.47348e-05 0.000564695 -0.000218686 -0.000209022 0.000116619 9.75655e-05 -0.000230447 -3.66032e-05 0.000116347 3.21017e-05 0.000255909 -0.000118797 -0.000113787 3.00512e-05 3.5641e-05 2.84195e-06 0.000103092 
1680.7 0 6.63744e-05 -0.00166474 -1.82971e-05 -6.5348e-05 -0.0285003 -3.14863e-05 -0.000519572 0.000381131 0.000291121 0.00592105 -5.88461e-05 -0.000382592 -0.000210092 5.43743e-05 -0.000109752 8.10865e-05 0.000546559 -0.000218913 -0.000228715 6.79753e-05 9.923e-05 -0.000228671 -2.92655e-05 0.000115726 3.30774e-05 0.000256645 -0.000111933 -0.000114332 2.48625e-05 2.87191e-05 9.68659e-06 0.000100715 
1681.05 0 6.63917e-05 -0.00142289 -1.92133e-05 -6.48304e-05 -0.0281268 -3.32892e-05 -0.000517967 0.000386007 0.000268996 0.00686854 -5.74912e-05 -0.000385329 -0.00022863 3.15206e-05 -0.000101723 9.31897e-05 0.000523525 -0.000214478 -0.000245889 1.93854e-05 0.000100469 -0.00022786 -1.9731e-05 0.000117587 3.47653e-05 0.000257799 -0.000103909 -0.000114665 1.97863e-05 2.17435e-05 1.60352e-05 9.74889e-05 
1681.4 0 6.88396e-05 -0.00118193 -1.98014e-05 -6.38336e-05 -0.0277137 -2.71951e-05 -0.000518549 0.000383975 0.000253452 0.00779295 -5.48554e-05 -0.000387888 -0.000247632 9.94131e-06 -9.2465e-05 0.000100937 0.00049482 -0.000203291 -0.000259386 -2.9712e-05 0.000100438 -0.000226533 -8.52034e-06 0.000120569 3.69088e-05 0.00025986 -9.41493e-05 -0.000114086 1.38271e-05 1.54179e-05 2.15193e-05 9.40646e-05 
1681.75 0 7.34747e-05 -0.00094315 -1.86691e-05 -6.31941e-05 -0.0272611 -1.73907e-05 -0.000517871 0.000374694 0.000244852 0.00869382 -5.02344e-05 -0.000389663 -0.000264545 -8.8883e-06 -8.1909e-05 0.000106171 0.000463036 -0.000186435 -0.000269009 -7.75634e-05 9.92653e-05 -0.000224279 4.61091e-06 0.000123475 3.9502e-05 0.000263249 -8.33305e-05 -0.000112598 7.35461e-06 9.13468e-06 2.64664e-05 9.01318e-05 
1682.1 0 8.0738e-05 -0.000707068 -1.5742e-05 -6.43146e-05 -0.0267701 -7.35548e-06 -0.000514727 0.000359878 0.000241347 0.00957085 -4.40928e-05 -0.000391835 -0.00027831 -2.45615e-05 -7.08243e-05 0.000109719 0.000431584 -0.000166126 -0.000274826 -0.000120627 9.77452e-05 -0.00022102 1.8877e-05 0.00012623 4.16487e-05 0.000265839 -7.31036e-05 -0.000111029 7.72976e-07 3.1814e-06 3.13622e-05 8.61953e-05 
1682.45 0 9.0404e-05 -0.000473826 -1.19516e-05 -6.67108e-05 -0.0262435 2.63195e-06 -0.000508791 0.000342058 0.000242091 0.0104227 -3.53763e-05 -0.000394276 -0.000289778 -3.75976e-05 -6.13771e-05 0.000111254 0.000402027 -0.000143598 -0.000277234 -0.000158272 9.6131e-05 -0.000217405 3.21314e-05 0.00012809 4.30379e-05 0.000266545 -6.41066e-05 -0.000109896 -6.40394e-06 -1.78735e-06 3.56273e-05 8.31598e-05 
1682.8 0 0.000101119 -0.00024419 -7.88386e-06 -6.87022e-05 -0.0256831 1.27373e-05 -0.000500747 0.000324421 0.000246083 0.0112477 -2.3295e-05 -0.000397051 -0.000299927 -4.94113e-05 -5.48711e-05 0.000111068 0.000374138 -0.000118604 -0.000279046 -0.000193927 9.51733e-05 -0.000214269 4.34587e-05 0.0001279 4.43019e-05 0.000266194 -5.5553e-05 -0.000108205 -1.40572e-05 -5.87986e-06 4.01023e-05 8.03557e-05 
1683.15 0 0.000111043 -1.83512e-05 -3.50402e-06 -6.93741e-05 -0.0250907 2.31946e-05 -0.000492431 0.000308368 0.000250661 0.012045 -8.38494e-06 -0.000401092 -0.000308136 -6.14297e-05 -5.10411e-05 0.000109978 0.000347436 -9.07035e-05 -0.000282478 -0.000230902 9.47162e-05 -0.000211203 5.34954e-05 0.00012613 4.55044e-05 0.000265698 -4.65018e-05 -0.000104692 -2.12689e-05 -1.01795e-05 4.56717e-05 7.69286e-05 
1683.5 0 0.000118497 0.00020433 1.56424e-06 -6.92581e-05 -0.0244696 3.39523e-05 -0.000484335 0.000292636 0.000253608 0.0128126 9.13616e-06 -0.000406787 -0.000312253 -7.51331e-05 -4.74999e-05 0.000109112 0.000322523 -6.09961e-05 -0.000286575 -0.000268498 9.39376e-05 -0.000207604 6.1905e-05 0.000123454 4.68598e-05 0.000265272 -3.75164e-05 -0.000100452 -2.74041e-05 -1.45874e-05 5.32035e-05 7.29077e-05 
1683.85 0 0.000123336 0.000423499 7.76182e-06 -6.94348e-05 -0.0238238 4.3984e-05 -0.000477159 0.000276391 0.00025525 0.0135492 2.9375e-05 -0.000412669 -0.000312377 -9.10263e-05 -4.29089e-05 0.000108428 0.000298947 -3.1527e-05 -0.000290499 -0.00030342 9.25625e-05 -0.000203739 6.75775e-05 0.000119518 4.75609e-05 0.000264198 -2.89481e-05 -9.78959e-05 -3.3349e-05 -1.77014e-05 6.32363e-05 6.74951e-05 
1684.2 0 0.00012738 0.000637757 1.5375e-05 -6.93594e-05 -0.0231553 5.1868e-05 -0.000473479 0.000260104 0.000256706 0.0142538 5.13109e-05 -0.000417931 -0.00031089 -0.000107347 -3.98435e-05 0.000107129 0.000276955 -5.29331e-06 -0.000293136 -0.000334936 9.12437e-05 -0.000199804 7.1853e-05 0.000114919 4.63568e-05 0.000261665 -2.07618e-05 -9.7945e-05 -4.12105e-05 -1.90684e-05 7.4934e-05 6.04932e-05 
1684.55 0 0.000132478 0.000846486 2.33366e-05 -6.80484e-05 -0.0224653 5.72868e-05 -0.000475271 0.000245519 0.00025779 0.0149255 7.41054e-05 -0.000420958 -0.000310375 -0.000122421 -4.20177e-05 0.000104894 0.000257653 1.50188e-05 -0.000291938 -0.000363586 9.04114e-05 -0.000195333 7.71627e-05 0.000111053 4.22567e-05 0.000257495 -1.40006e-05 -9.95496e-05 -5.1132e-05 -1.94039e-05 8.63842e-05 5.30356e-05 
1684.9 0 0.000139622 0.00105015 2.93002e-05 -6.63835e-05 -0.021755 6.06648e-05 -0.000481324 0.00023583 0.000258609 0.0155638 9.84632e-05 -0.000419859 -0.000312308 -0.000135263 -4.99266e-05 0.000103022 0.000240734 2.99082e-05 -0.000285795 -0.000388805 8.91207e-05 -0.000190366 8.36242e-05 0.000108939 3.59052e-05 0.000253349 -9.04386e-06 -0.000101682 -6.17386e-05 -1.97795e-05 9.66637e-05 4.54519e-05 
1685.25 0 0.000148217 0.00125009 3.29668e-05 -6.5574e-05 -0.0210266 6.25849e-05 -0.000489935 0.000230377 0.000260567 0.0161688 0.000122812 -0.000416141 -0.00031554 -0.000144279 -6.11756e-05 0.00010221 0.000225059 4.26371e-05 -0.000275156 -0.000410607 8.69033e-05 -0.000184577 9.02774e-05 0.000107713 2.88075e-05 0.000249646 -5.21595e-06 -0.000104082 -7.26788e-05 -2.0405e-05 0.000107158 3.66274e-05 
1685.6 0 0.000155175 0.00144803 3.56352e-05 -6.5418e-05 -0.0202826 6.22041e-05 -0.000499419 0.000223113 0.000264451 0.0167407 0.000144078 -0.000411455 -0.000317272 -0.000148961 -7.40283e-05 0.000100461 0.000210977 5.55024e-05 -0.000261233 -0.000428794 8.51022e-05 -0.00017928 9.63128e-05 0.000106252 2.18801e-05 0.000244669 -1.82805e-06 -0.000105913 -8.29827e-05 -2.06184e-05 0.000118273 2.69817e-05 
1685.95 0 0.000159533 0.00164303 3.79243e-05 -6.62706e-05 -0.0195233 5.77234e-05 -0.000506765 0.00021187 0.000269156 0.0172791 0.000161796 -0.000405428 -0.000315762 -0.000151501 -8.87787e-05 9.66902e-05 0.000201296 6.84867e-05 -0.000245835 -0.00044106 8.54031e-05 -0.000176387 0.000101867 0.000104782 1.56737e-05 0.000238337 1.19856e-06 -0.000105538 -9.15441e-05 -2.00346e-05 0.000127694 1.71275e-05 
1686.3 0 0.00016349 0.00183318 3.99875e-05 -6.81881e-05 -0.0187473 5.07276e-05 -0.000508412 0.000200198 0.000271605 0.0177844 0.000177925 -0.000398433 -0.000312546 -0.000154691 -0.000107208 9.30868e-05 0.000198079 7.9803e-05 -0.000229647 -0.000445555 8.67551e-05 -0.000175846 0.000107645 0.000103371 1.14884e-05 0.000231405 3.64098e-06 -0.000101451 -9.80645e-05 -1.96765e-05 0.000134319 6.29296e-06 
1686.65 0 0.000168039 0.00201764 4.07565e-05 -6.99937e-05 -0.0179561 4.56645e-05 -0.000501573 0.000191123 0.000270858 0.0182565 0.000191371 -0.000391457 -0.000310138 -0.000159724 -0.000129438 9.16441e-05 0.000198824 8.97849e-05 -0.000213517 -0.000444336 8.69014e-05 -0.000176041 0.000112817 0.000101646 9.62209e-06 0.000223482 5.98482e-06 -9.33115e-05 -0.000102555 -2.0532e-05 0.000139707 -5.10032e-06 
1687 0 0.000172533 0.00219654 3.94988e-05 -7.14505e-05 -0.0171538 4.51198e-05 -0.000487924 0.000184437 0.00027032 0.0186942 0.000200174 -0.000385179 -0.000308756 -0.000165519 -0.000153488 9.24783e-05 0.000199546 9.88225e-05 -0.000199794 -0.000441913 8.56013e-05 -0.000175683 0.000115866 9.8574e-05 8.6378e-06 0.000214869 8.40026e-06 -8.31585e-05 -0.000106251 -2.28847e-05 0.000145228 -1.62874e-05 
1687.35 0 0.000177199 0.00237066 3.77408e-05 -7.2817e-05 -0.0163429 4.79348e-05 -0.00047269 0.000178512 0.000273367 0.0190978 0.000205076 -0.000378151 -0.000308541 -0.000171386 -0.000179213 9.47461e-05 0.000199237 0.000104373 -0.000190049 -0.000441105 8.36705e-05 -0.000174615 0.000116723 9.42028e-05 7.75314e-06 0.000206739 1.04266e-05 -7.46873e-05 -0.000109792 -2.64772e-05 0.000151088 -2.68313e-05 
1687.7 0 0.000183366 0.00254058 3.72565e-05 -7.38136e-05 -0.0155242 5.23778e-05 -0.000459889 0.000170493 0.000279239 0.019467 0.000207844 -0.000365716 -0.000310815 -0.000178742 -0.000206926 9.75518e-05 0.000197445 0.000106753 -0.00018361 -0.000442122 8.08619e-05 -0.000172884 0.000116311 8.87628e-05 6.5981e-06 0.000198964 1.25066e-05 -7.01679e-05 -0.00011257 -3.09321e-05 0.000156007 -3.56376e-05 
1688.05 0 0.000190306 0.00270689 3.7863e-05 -7.39086e-05 -0.0146998 5.82735e-05 -0.00044964 0.000157696 0.000285294 0.0198035 0.000209053 -0.000344359 -0.000315788 -0.000188544 -0.000235105 0.00010143 0.000193022 0.000109457 -0.000177357 -0.000443939 7.67376e-05 -0.000170501 0.000114376 8.15688e-05 3.87801e-06 0.000191657 1.57323e-05 -6.99412e-05 -0.000114529 -3.55249e-05 0.000158831 -4.32432e-05 
1688.4 0 0.000196464 0.00286962 3.85052e-05 -7.29141e-05 -0.0138718 6.51486e-05 -0.000440703 0.00013896 0.000288978 0.0201107 0.000208086 -0.000314665 -0.000321578 -0.000199229 -0.000263864 0.000106128 0.00018576 0.000112808 -0.000168186 -0.000445943 7.32498e-05 -0.000167542 0.000110204 7.22582e-05 -1.64964e-06 0.000184093 2.06841e-05 -7.25723e-05 -0.000116386 -3.91493e-05 0.00016097 -5.13339e-05 
1688.75 0 0.000201412 0.00302815 3.86883e-05 -7.13514e-05 -0.0130383 7.28823e-05 -0.000432592 0.000114712 0.000289153 0.0203913 0.00020503 -0.000278275 -0.000327497 -0.000209053 -0.000293622 0.000110707 0.000177253 0.000114757 -0.000155417 -0.000448397 7.16427e-05 -0.000163219 0.000103468 6.16329e-05 -9.47449e-06 0.000174533 2.70828e-05 -7.63539e-05 -0.000118113 -4.1793e-05 0.000163161 -5.95022e-05 
1689.1 0 0.000205901 0.00318052 3.82473e-05 -6.95775e-05 -0.0121976 8.0246e-05 -0.000425458 8.56395e-05 0.000287431 0.0206438 0.000199575 -0.000239178 -0.000333901 -0.000217588 -0.000322057 0.000115983 0.000169292 0.000117387 -0.00014118 -0.00045185 7.20685e-05 -0.000156455 9.58801e-05 5.10184e-05 -1.78771e-05 0.000162783 3.33471e-05 -8.10119e-05 -0.00011939 -4.39209e-05 0.000164884 -6.77835e-05 
1689.45 0 0.000210719 0.00332475 3.79353e-05 -6.76335e-05 -0.0113509 8.5984e-05 -0.000421373 5.2686e-05 0.000284553 0.0208648 0.000189882 -0.000204395 -0.000337891 -0.000225007 -0.000347727 0.000123064 0.000160919 0.000124288 -0.00012539 -0.000455606 7.415e-05 -0.000148064 8.95166e-05 4.0881e-05 -2.7314e-05 0.000150433 3.81198e-05 -8.49604e-05 -0.000120314 -4.53391e-05 0.000165751 -7.61959e-05 
1689.8 0 0.000215449 0.00346162 3.86927e-05 -6.47887e-05 -0.0105025 8.96272e-05 -0.000420071 1.81887e-05 0.000280516 0.0210524 0.000175369 -0.000179621 -0.000336348 -0.000232567 -0.000371797 0.000133198 0.000149077 0.000136637 -0.000106526 -0.000457842 7.68548e-05 -0.00013941 8.41417e-05 3.0785e-05 -3.88635e-05 0.000138765 4.15516e-05 -8.65412e-05 -0.0001201 -4.67531e-05 0.000165781 -8.32895e-05 
1690.15 0 0.000220018 0.00359243 4.09203e-05 -6.08157e-05 -0.00965643 9.04925e-05 -0.000418725 -1.64561e-05 0.000275311 0.0212089 0.000156177 -0.00016718 -0.000328694 -0.000241069 -0.000395036 0.000145945 0.000132427 0.000153924 -8.60376e-05 -0.000459556 7.98087e-05 -0.000129993 7.85698e-05 2.03172e-05 -4.98001e-05 0.000127897 4.42677e-05 -8.56123e-05 -0.000118263 -4.9588e-05 0.00016457 -8.89189e-05 
1690.5 0 0.000224207 0.0037177 4.49505e-05 -5.60713e-05 -0.00881213 8.87085e-05 -0.000416462 -5.14561e-05 0.000269404 0.0213373 0.000132117 -0.000164914 -0.000315978 -0.00024901 -0.000415567 0.000157057 0.000112665 0.000172613 -6.66037e-05 -0.000462822 8.27968e-05 -0.000119911 7.24266e-05 1.0268e-05 -5.6997e-05 0.000117548 4.56869e-05 -8.30725e-05 -0.000114813 -5.42021e-05 0.000161478 -9.42867e-05 
1690.85 0 0.000227157 0.00383766 4.97519e-05 -5.0699e-05 -0.00796741 8.32196e-05 -0.000414063 -8.54475e-05 0.00026464 0.0214378 0.000106726 -0.000166094 -0.000299509 -0.000255092 -0.000430612 0.000162529 9.05519e-05 0.000189242 -5.1526e-05 -0.000466739 8.60169e-05 -0.000110598 6.66017e-05 7.87118e-07 -5.98691e-05 0.000108496 4.64386e-05 -8.06288e-05 -0.000109253 -5.89169e-05 0.000156956 -9.99395e-05 
1691.2 0 0.000229247 0.00395181 5.39257e-05 -4.45578e-05 -0.00712156 7.2812e-05 -0.000411902 -0.000117746 0.000261379 0.0215091 8.60543e-05 -0.000166965 -0.000279765 -0.000257059 -0.000438958 0.000165135 6.51322e-05 0.000204029 -4.2872e-05 -0.000470708 9.09361e-05 -0.000101848 6.15767e-05 -9.03394e-06 -5.97347e-05 0.00010195 4.7905e-05 -7.90992e-05 -0.000102188 -6.16226e-05 0.000152554 -0.000105472 
1691.55 0 0.000231121 0.00405899 5.68718e-05 -3.76179e-05 -0.00627765 5.93141e-05 -0.00041065 -0.000149605 0.000256829 0.0215498 7.30251e-05 -0.000168052 -0.000258392 -0.000253255 -0.000441873 0.000169312 3.74202e-05 0.000217565 -3.98232e-05 -0.000475823 9.8765e-05 -9.27019e-05 5.64219e-05 -2.03753e-05 -5.81929e-05 9.70886e-05 5.02413e-05 -7.76464e-05 -9.55542e-05 -6.17682e-05 0.000149346 -0.00010964 
1691.9 0 0.000232202 0.00415781 5.88758e-05 -3.10301e-05 -0.00544027 4.49574e-05 -0.000411441 -0.000181603 0.000248428 0.0215593 6.41946e-05 -0.000168086 -0.000237557 -0.000245634 -0.000441751 0.000177665 9.67659e-06 0.000228385 -3.9421e-05 -0.000481318 0.000108048 -8.286e-05 5.00426e-05 -3.3705e-05 -5.73957e-05 9.32814e-05 5.29891e-05 -7.49689e-05 -8.94079e-05 -5.99712e-05 0.00014595 -0.000111589 
1692.25 0 0.000232579 0.00424826 6.0791e-05 -2.57686e-05 -0.00461384 3.03833e-05 -0.000412991 -0.000212926 0.000238421 0.0215369 5.60723e-05 -0.000165808 -0.00021982 -0.000236918 -0.000441903 0.00019274 -1.70949e-05 0.000235766 -3.88085e-05 -0.000485395 0.000117283 -7.35136e-05 4.40734e-05 -4.73171e-05 -5.96546e-05 9.18359e-05 5.59576e-05 -7.18568e-05 -8.27215e-05 -5.72854e-05 0.000141966 -0.000111552 
1692.6 0 0.000233263 0.00433136 6.25932e-05 -2.05557e-05 -0.00380147 1.6021e-05 -0.000412865 -0.00024101 0.000231187 0.0214824 4.76803e-05 -0.000162309 -0.000207693 -0.000230837 -0.000444647 0.000214138 -4.15881e-05 0.000240335 -3.72065e-05 -0.000487456 0.00012695 -6.52105e-05 4.07505e-05 -5.94359e-05 -6.50863e-05 9.26325e-05 5.88225e-05 -6.89739e-05 -7.50949e-05 -5.52233e-05 0.00013817 -0.000110807 
1692.95 0 0.000234925 0.00440868 6.37092e-05 -1.54851e-05 -0.00300219 1.83913e-06 -0.000408256 -0.000265755 0.000229825 0.0213976 3.82476e-05 -0.000158399 -0.000201251 -0.000230162 -0.000449591 0.000239394 -6.32324e-05 0.000244196 -3.34065e-05 -0.000487547 0.000136382 -5.54168e-05 3.97991e-05 -6.9631e-05 -7.3558e-05 9.50054e-05 6.14734e-05 -6.5715e-05 -6.6685e-05 -5.46532e-05 0.000133448 -0.000110612 
1693.3 0 0.000237413 0.00448098 6.41357e-05 -1.12059e-05 -0.00221336 -1.45814e-05 -0.000397116 -0.000288193 0.000234541 0.0212843 2.81047e-05 -0.000154518 -0.0001968 -0.000233059 -0.000455175 0.000267121 -8.37416e-05 0.000249788 -2.74576e-05 -0.000485884 0.000145364 -4.25035e-05 4.11212e-05 -7.8885e-05 -8.43636e-05 9.9193e-05 6.37754e-05 -6.15778e-05 -5.8961e-05 -5.56514e-05 0.000127363 -0.000111163 
1693.65 0 0.000240377 0.00454748 6.49232e-05 -7.41349e-06 -0.00143479 -3.50053e-05 -0.000380401 -0.000307813 0.00024151 0.0211443 1.65234e-05 -0.000149172 -0.000190688 -0.000237114 -0.000461393 0.000295441 -0.000105668 0.00025701 -2.09167e-05 -0.000483007 0.00015394 -2.70025e-05 4.37902e-05 -8.78331e-05 -9.48416e-05 0.000104489 6.46263e-05 -5.47347e-05 -5.28399e-05 -5.74473e-05 0.000121691 -0.000111935 
1694 0 0.000242849 0.00460755 6.67907e-05 -3.95567e-06 -0.000668628 -5.82532e-05 -0.000360477 -0.000324695 0.000248806 0.0209796 2.97659e-06 -0.000140998 -0.000183324 -0.000241002 -0.000469242 0.000321236 -0.000129403 0.000265876 -1.48313e-05 -0.000480499 0.000161841 -1.06323e-05 4.65994e-05 -9.62733e-05 -0.000102392 0.000109381 6.31745e-05 -4.45182e-05 -4.85417e-05 -5.88782e-05 0.000118342 -0.000111681 
1694.35 0 0.00024481 0.0046615 6.90467e-05 -9.54708e-07 8.2405e-05 -8.35838e-05 -0.000340373 -0.000339187 0.000256445 0.0207915 -1.04383e-05 -0.000131185 -0.000176768 -0.000243082 -0.000477396 0.000342018 -0.000153026 0.000278421 -1.09097e-05 -0.00048192 0.000169687 5.43877e-06 5.07238e-05 -0.000104859 -0.000106574 0.000112296 5.99856e-05 -3.28367e-05 -4.62331e-05 -5.95023e-05 0.000117323 -0.000109742 
1694.7 0 0.000247019 0.00470956 7.14443e-05 2.03185e-06 0.000816854 -0.000109887 -0.000321836 -0.000352149 0.000264183 0.0205827 -2.15865e-05 -0.000121482 -0.000171012 -0.000242515 -0.000485066 0.000358857 -0.00017464 0.000295489 -1.10817e-05 -0.000488929 0.000177395 2.11853e-05 5.60772e-05 -0.000114939 -0.000108616 0.000112501 5.60934e-05 -2.10883e-05 -4.58852e-05 -5.97486e-05 0.000117117 -0.000107338 
1695.05 0 0.000248206 0.00475036 7.31626e-05 4.78508e-06 0.00153602 -0.000136785 -0.000304461 -0.000366297 0.000271996 0.020355 -3.05431e-05 -0.000112479 -0.000164462 -0.000239198 -0.000492243 0.000373397 -0.000195042 0.000316736 -1.581e-05 -0.000498938 0.000184226 3.6571e-05 6.09618e-05 -0.000125781 -0.000108869 0.000109963 5.24189e-05 -9.73213e-06 -4.58552e-05 -5.99737e-05 0.000116643 -0.000105031 
1695.4 0 0.000248271 0.0047832 7.32746e-05 6.97791e-06 0.00224269 -0.000164179 -0.000288584 -0.000382821 0.000278433 0.0201064 -3.89157e-05 -0.000102965 -0.000152692 -0.000231889 -0.000496888 0.000384891 -0.000216606 0.000341908 -2.34663e-05 -0.000508929 0.00018953 5.09116e-05 6.46987e-05 -0.000135271 -0.000107149 0.000105135 4.94908e-05 5.64191e-07 -4.57842e-05 -5.99271e-05 0.000115671 -0.000102551 
1695.75 0 0.000248405 0.00480889 7.41791e-05 8.20449e-06 0.00293686 -0.00019136 -0.00027594 -0.000399558 0.000283449 0.0198351 -4.77858e-05 -9.1233e-05 -0.000134517 -0.000219021 -0.00049802 0.000392879 -0.000241096 0.00036649 -3.08432e-05 -0.00051905 0.000192789 6.49532e-05 6.73899e-05 -0.000142201 -0.000104169 9.90901e-05 4.74753e-05 8.17725e-06 -4.7095e-05 -5.87708e-05 0.000114401 -0.000100403 
1696.1 0 0.000249183 0.00482844 7.63732e-05 7.99967e-06 0.00361759 -0.000219736 -0.000267174 -0.000414346 0.00028766 0.0195415 -5.6364e-05 -7.69731e-05 -0.000115274 -0.000200561 -0.000497682 0.000399604 -0.000267707 0.000386981 -3.49085e-05 -0.00053071 0.00019443 7.97544e-05 6.96369e-05 -0.000145085 -0.000101616 9.32943e-05 4.70427e-05 1.26093e-05 -4.89213e-05 -5.59655e-05 0.000112628 -0.00010005 
1696.45 0 0.000249489 0.00484355 7.73445e-05 6.95136e-06 0.00428505 -0.000250674 -0.000261069 -0.000426438 0.0002889 0.0192271 -6.26322e-05 -6.21581e-05 -9.68945e-05 -0.000178179 -0.00049715 0.00040784 -0.00029411 0.000404343 -3.31646e-05 -0.000544162 0.000195217 9.49769e-05 7.13125e-05 -0.000144092 -0.000100122 8.87726e-05 4.85284e-05 1.62705e-05 -5.02861e-05 -5.0631e-05 0.000110677 -0.00010184 
1696.8 0 0.000247648 0.00485538 7.70911e-05 5.60902e-06 0.00494059 -0.000283291 -0.000257672 -0.000436314 0.000284967 0.0188962 -6.73671e-05 -4.83153e-05 -7.84415e-05 -0.00015228 -0.000494471 0.000417516 -0.000318515 0.000418211 -2.56342e-05 -0.000557203 0.000195782 0.000110389 7.28825e-05 -0.000141429 -9.83208e-05 8.5221e-05 5.02758e-05 2.0956e-05 -5.13435e-05 -4.34481e-05 0.000109301 -0.000105001 
1697.15 0 0.000242933 0.00486381 7.69296e-05 3.6077e-06 0.00558722 -0.000315268 -0.000259062 -0.000443753 0.000274596 0.0185519 -7.23317e-05 -3.40041e-05 -6.1293e-05 -0.000123145 -0.000487718 0.000427701 -0.000339612 0.000428009 -1.46154e-05 -0.000566479 0.000195943 0.000125445 7.50373e-05 -0.000137717 -9.51835e-05 8.15847e-05 5.14269e-05 2.6832e-05 -5.3032e-05 -3.69322e-05 0.00010788 -0.000109137 
1697.5 0 0.000236409 0.00486826 7.69344e-05 7.77426e-07 0.00622508 -0.000344185 -0.000264905 -0.000445666 0.000258121 0.0181931 -7.8854e-05 -2.03603e-05 -4.56285e-05 -9.48392e-05 -0.000474328 0.00043923 -0.000354985 0.00043433 -2.58014e-06 -0.000573177 0.000195422 0.000139634 7.59229e-05 -0.000134103 -9.04918e-05 7.74675e-05 5.25718e-05 3.33765e-05 -5.61384e-05 -3.20336e-05 0.000105306 -0.000113065 
1697.85 0 0.00022886 0.00486633 7.72681e-05 -2.91819e-06 0.00685075 -0.000368502 -0.000272129 -0.000439654 0.000237484 0.017819 -8.72838e-05 -1.22504e-05 -3.21289e-05 -7.32119e-05 -0.000453444 0.000450826 -0.000363539 0.000438129 7.20274e-06 -0.000580991 0.000194815 0.000153364 7.45927e-05 -0.000132276 -8.46454e-05 7.214e-05 5.3176e-05 3.9763e-05 -5.99435e-05 -2.83447e-05 0.000101227 -0.000116107 
1698.2 0 0.000219452 0.0048559 7.76672e-05 -6.68462e-06 0.00746253 -0.000388778 -0.000278733 -0.000426454 0.000213822 0.0174277 -9.57539e-05 -1.04641e-05 -2.31655e-05 -5.94286e-05 -0.000428794 0.000458495 -0.000367244 0.000441978 1.39014e-05 -0.000589481 0.00019318 0.000166212 7.27899e-05 -0.000131065 -7.81418e-05 6.66072e-05 5.3193e-05 4.55546e-05 -6.27371e-05 -2.60121e-05 9.49541e-05 -0.000118003 
1698.55 0 0.000208765 0.00483746 7.81044e-05 -9.30697e-06 0.00805942 -0.000405529 -0.000284798 -0.000407018 0.000187292 0.0170168 -0.000102048 -1.11442e-05 -1.53696e-05 -5.14511e-05 -0.000403911 0.000460376 -0.000367674 0.000447821 1.92407e-05 -0.000596461 0.000189461 0.000177836 7.17928e-05 -0.000128589 -7.08132e-05 6.38664e-05 5.32224e-05 5.05163e-05 -6.31688e-05 -2.48129e-05 8.80981e-05 -0.000119154 
1698.9 0 0.000199115 0.00481242 8.04733e-05 -1.11259e-05 0.00864146 -0.000418385 -0.00029042 -0.000383048 0.000158896 0.016587 -0.000105192 -1.15798e-05 -4.75868e-06 -4.69735e-05 -0.000378653 0.000456852 -0.00036641 0.000452898 2.35634e-05 -0.000602142 0.000185382 0.000188873 7.12302e-05 -0.000123768 -6.3312e-05 6.38379e-05 5.27971e-05 5.52992e-05 -6.09242e-05 -2.44024e-05 8.32046e-05 -0.000121159 
1699.25 0 0.000191673 0.00478234 8.47999e-05 -1.29864e-05 0.00920836 -0.000428769 -0.000295104 -0.000356821 0.000131938 0.01614 -0.000105162 -1.10357e-05 7.52917e-06 -4.35561e-05 -0.000352521 0.000449862 -0.000365541 0.000453446 2.67594e-05 -0.000608597 0.000182837 0.000199645 7.12736e-05 -0.000117798 -5.75674e-05 6.41175e-05 5.21068e-05 6.16134e-05 -5.68899e-05 -2.50512e-05 8.01959e-05 -0.000124195 
1699.6 0 0.000186323 0.00474775 8.94424e-05 -1.50612e-05 0.0097584 -0.000440271 -0.000297903 -0.000330489 0.000109117 0.0156785 -0.000103143 -8.85608e-06 1.93646e-05 -3.94988e-05 -0.000327242 0.000442189 -0.000367434 0.000450012 3.05604e-05 -0.000616687 0.000181363 0.000210686 7.25713e-05 -0.000112603 -5.4735e-05 6.43565e-05 5.16809e-05 6.92288e-05 -5.19803e-05 -2.62401e-05 7.7826e-05 -0.00012718 
1699.95 0 0.00018241 0.00470882 9.30121e-05 -1.68842e-05 0.0102905 -0.000453329 -0.000298245 -0.000305788 8.97126e-05 0.0152048 -0.000100688 -4.42108e-06 3.1251e-05 -3.49878e-05 -0.000303366 0.000435677 -0.000372916 0.000445059 3.62301e-05 -0.000625238 0.000180215 0.000221806 7.46035e-05 -0.000108949 -5.33732e-05 6.49362e-05 5.19487e-05 7.60615e-05 -4.65513e-05 -2.70697e-05 7.58586e-05 -0.000128351 
1700.3 0 0.000178395 0.00466618 9.4346e-05 -1.84423e-05 0.0108048 -0.000465033 -0.000297665 -0.000284433 7.23463e-05 0.0147209 -9.96523e-05 3.19081e-06 4.41698e-05 -3.08217e-05 -0.000278493 0.000429849 -0.000380755 0.000438589 4.19324e-05 -0.000632482 0.000178549 0.000231993 7.76244e-05 -0.000106485 -5.04171e-05 6.5076e-05 5.27016e-05 8.28797e-05 -4.13225e-05 -2.75035e-05 7.43448e-05 -0.00012693 
1700.65 0 0.000171847 0.00461961 9.3193e-05 -1.90393e-05 0.0113027 -0.000474381 -0.000295948 -0.000267125 5.70539e-05 0.0142285 -0.000100686 1.40906e-05 5.73369e-05 -2.58299e-05 -0.000251673 0.000423851 -0.000386581 0.000429002 4.52203e-05 -0.000636765 0.000175401 0.00024085 8.22507e-05 -0.000103869 -4.44022e-05 6.43328e-05 5.35218e-05 9.17716e-05 -3.80637e-05 -2.81562e-05 7.18751e-05 -0.000124568 
1701 0 0.000160952 0.00456788 9.07832e-05 -1.73366e-05 0.011786 -0.000482114 -0.000291954 -0.000253948 4.10486e-05 0.0137255 -0.000104242 2.68382e-05 6.94986e-05 -1.94042e-05 -0.000224388 0.000416612 -0.000386036 0.000415335 4.52257e-05 -0.000637517 0.00017128 0.000249204 8.77787e-05 -9.99551e-05 -3.61025e-05 6.28708e-05 5.44381e-05 0.000102204 -3.73453e-05 -2.77384e-05 6.70987e-05 -0.000123013 
1701.35 0 0.000146623 0.00451117 8.84208e-05 -1.39266e-05 0.012255 -0.000487004 -0.000284776 -0.000246094 2.11401e-05 0.0132095 -0.000110262 4.07955e-05 7.94331e-05 -1.30853e-05 -0.000197071 0.000406634 -0.000379604 0.000399599 4.21016e-05 -0.000634527 0.00016562 0.000257113 9.2066e-05 -9.65601e-05 -2.76417e-05 6.10619e-05 5.56109e-05 0.000111988 -3.83798e-05 -2.54996e-05 6.04843e-05 -0.000122681 
1701.7 0 0.000131701 0.00445058 8.59994e-05 -1.05101e-05 0.0127078 -0.000485158 -0.000273029 -0.000244335 -1.64445e-06 0.0126828 -0.000116997 5.58635e-05 8.50476e-05 -8.21525e-06 -0.0001683 0.000394661 -0.000369147 0.000383419 3.73748e-05 -0.000628812 0.000157869 0.000265135 9.54914e-05 -9.56798e-05 -2.06721e-05 5.89577e-05 5.74921e-05 0.000119959 -4.06908e-05 -2.26323e-05 5.41199e-05 -0.000123796 
1702.05 0 0.000118463 0.00438591 8.28205e-05 -7.53312e-06 0.0131423 -0.000474136 -0.000257113 -0.000248225 -2.38138e-05 0.0121475 -0.000122935 7.34262e-05 8.63754e-05 -5.62805e-06 -0.000138144 0.000382417 -0.000356638 0.000365345 3.3321e-05 -0.000622949 0.000148829 0.000274648 9.96507e-05 -9.63313e-05 -1.6346e-05 5.51477e-05 5.97415e-05 0.00012553 -4.30866e-05 -2.01164e-05 4.99404e-05 -0.000126559 
1702.4 0 0.000108165 0.00431607 7.97051e-05 -5.98263e-06 0.0135558 -0.000455119 -0.000240986 -0.000257157 -4.30597e-05 0.0116038 -0.000127808 9.54728e-05 8.65847e-05 -5.56647e-06 -0.000109055 0.000372053 -0.000346485 0.000343854 3.12961e-05 -0.000618643 0.000139343 0.000284484 0.000103738 -9.72452e-05 -1.48115e-05 4.95744e-05 6.15016e-05 0.000129323 -4.42513e-05 -1.7767e-05 4.75289e-05 -0.000130854 
1702.75 0 0.000101546 0.00424033 7.75709e-05 -7.20124e-06 0.0139455 -0.000430245 -0.000228686 -0.000270338 -5.82983e-05 0.0110541 -0.000132249 0.00011918 8.7931e-05 -5.02754e-06 -8.37124e-05 0.000364132 -0.000342221 0.000319576 3.25883e-05 -0.000616351 0.00012905 0.000292954 0.000105756 -9.85689e-05 -1.48838e-05 4.37826e-05 6.20254e-05 0.000132879 -4.43951e-05 -1.53668e-05 4.53361e-05 -0.000136694 
1703.1 0 9.76774e-05 0.00415827 7.57826e-05 -1.03884e-05 0.0143105 -0.000403695 -0.000219479 -0.000287195 -6.80551e-05 0.0105014 -0.0001351 0.000140433 9.11475e-05 -1.50807e-06 -6.26133e-05 0.000357341 -0.00034279 0.000293776 3.69679e-05 -0.000615508 0.00011768 0.00030041 0.000105938 -9.91947e-05 -1.58417e-05 3.78646e-05 6.02849e-05 0.000136254 -4.45577e-05 -1.27006e-05 4.26343e-05 -0.000143849 
1703.45 0 9.44575e-05 0.00407095 7.33521e-05 -1.39637e-05 0.0146538 -0.000382117 -0.000209784 -0.000307023 -7.2093e-05 0.00994669 -0.000133513 0.000158562 9.61356e-05 3.44644e-06 -4.465e-05 0.000349375 -0.000344979 0.000267346 4.15241e-05 -0.0006141 0.000106176 0.000306505 0.000106722 -9.66517e-05 -1.79236e-05 3.15355e-05 5.59539e-05 0.000138414 -4.53774e-05 -9.02462e-06 4.08153e-05 -0.000151086 
1703.8 0 9.19927e-05 0.00398113 7.03431e-05 -1.68141e-05 0.014978 -0.00036837 -0.000198623 -0.000326472 -7.33521e-05 0.00938895 -0.000127247 0.000175905 0.000101691 8.27956e-06 -2.88197e-05 0.000337936 -0.000347614 0.000241 4.34153e-05 -0.00061021 9.62991e-05 0.000310005 0.000109282 -9.15803e-05 -2.13202e-05 2.51081e-05 5.13557e-05 0.000139564 -4.80263e-05 -4.14381e-06 4.14568e-05 -0.000156519 
1704.15 0 9.05534e-05 0.00388967 6.67883e-05 -1.85035e-05 0.0152816 -0.000358914 -0.000187102 -0.00034061 -7.33281e-05 0.00882933 -0.00011762 0.00019489 0.00010595 1.45985e-05 -1.3112e-05 0.000322654 -0.000350749 0.000216102 4.21105e-05 -0.000604093 8.88896e-05 0.000311905 0.000111117 -8.66195e-05 -2.48827e-05 1.90632e-05 4.82775e-05 0.000139992 -5.24942e-05 1.30085e-06 4.44451e-05 -0.00015997 
1704.5 0 8.89492e-05 0.00379452 6.11238e-05 -1.87256e-05 0.0155642 -0.000349892 -0.000175035 -0.000345612 -6.98243e-05 0.00826898 -0.000106199 0.000215449 0.000108224 2.54132e-05 3.25021e-06 0.000306219 -0.00035214 0.000193306 3.71177e-05 -0.000597794 8.3256e-05 0.000313101 0.000110523 -8.21097e-05 -2.76607e-05 1.27572e-05 4.64863e-05 0.00014065 -5.72353e-05 6.47455e-06 4.75546e-05 -0.000162986 
1704.85 0 8.68613e-05 0.00369376 5.37786e-05 -1.80672e-05 0.0158289 -0.000341009 -0.000162442 -0.000341863 -6.34976e-05 0.00770505 -9.43143e-05 0.000236521 0.000108252 4.02906e-05 1.72498e-05 0.000292716 -0.000348839 0.00016997 2.7753e-05 -0.00059143 7.79498e-05 0.000313137 0.000107514 -7.80364e-05 -3.05587e-05 6.34129e-06 4.66147e-05 0.000141966 -6.10053e-05 1.12595e-05 4.95793e-05 -0.00016557 
1705.2 0 8.44854e-05 0.00358689 4.68666e-05 -1.90201e-05 0.0160765 -0.000331863 -0.000152917 -0.000334316 -5.67733e-05 0.00713278 -8.15445e-05 0.000257689 0.000104541 5.55495e-05 2.81952e-05 0.000282548 -0.000341068 0.000143106 1.27136e-05 -0.000582076 7.15044e-05 0.000312095 0.000101665 -7.58023e-05 -3.34127e-05 8.28339e-07 5.01704e-05 0.000142427 -6.42983e-05 1.59191e-05 5.17155e-05 -0.00016671 
1705.55 0 8.10152e-05 0.00347328 4.11742e-05 -2.25036e-05 0.0163031 -0.000321856 -0.00015058 -0.000328564 -5.15781e-05 0.00655075 -6.55593e-05 0.00027861 9.73739e-05 6.86304e-05 3.8993e-05 0.00027322 -0.000332422 0.000112358 -5.92333e-06 -0.000567878 6.27621e-05 0.000309878 9.38318e-05 -7.55384e-05 -3.42839e-05 -2.73225e-06 5.67409e-05 0.000142057 -6.78379e-05 2.03628e-05 5.4542e-05 -0.000167566 
1705.9 0 7.68976e-05 0.00335267 3.77835e-05 -2.70025e-05 0.016508 -0.000311286 -0.000156002 -0.000326841 -5.04562e-05 0.00595968 -4.63661e-05 0.000298109 8.9043e-05 7.94697e-05 5.09127e-05 0.000264347 -0.000325065 7.99919e-05 -2.3376e-05 -0.000549453 5.19464e-05 0.000306093 8.49551e-05 -7.55155e-05 -3.27687e-05 -4.03193e-06 6.40737e-05 0.000140417 -7.17265e-05 2.40497e-05 5.71099e-05 -0.000169495 
1706.25 0 7.2712e-05 0.0032264 3.72999e-05 -3.15977e-05 0.0166938 -0.000300918 -0.000167177 -0.00032968 -5.30922e-05 0.00535764 -2.70561e-05 0.000314567 7.93346e-05 8.91416e-05 6.39083e-05 0.000257014 -0.000316957 4.83173e-05 -3.70489e-05 -0.000529065 4.03295e-05 0.000301582 7.54517e-05 -7.49017e-05 -3.09635e-05 -4.35038e-06 7.12769e-05 0.000136576 -7.65513e-05 2.65534e-05 5.8981e-05 -0.000171085 
1706.6 0 6.86053e-05 0.00309659 3.71789e-05 -3.52424e-05 0.0168587 -0.000293942 -0.000181392 -0.000337719 -5.53836e-05 0.00474525 -1.02303e-05 0.00032657 6.61491e-05 9.66896e-05 7.92499e-05 0.000250023 -0.000306677 1.9345e-05 -4.65132e-05 -0.000507619 2.92697e-05 0.000297056 6.62189e-05 -7.40085e-05 -2.98552e-05 -5.36847e-06 7.86838e-05 0.000131411 -8.20494e-05 2.81909e-05 6.1533e-05 -0.000171031 
1706.95 0 6.49459e-05 0.00296468 3.55429e-05 -3.76048e-05 0.0169989 -0.000293892 -0.000195173 -0.000349718 -5.45111e-05 0.00412723 2.47864e-06 0.000334301 4.96214e-05 9.95311e-05 9.69233e-05 0.000240128 -0.000297034 -5.76882e-06 -5.42016e-05 -0.000483557 1.93633e-05 0.000292295 5.91988e-05 -7.21507e-05 -2.88467e-05 -8.70756e-06 8.59774e-05 0.000126987 -8.7254e-05 2.94887e-05 6.49823e-05 -0.000169812 
1707.3 0 6.12151e-05 0.00283119 3.352e-05 -4.05529e-05 0.0171138 -0.00030224 -0.000207135 -0.000363084 -5.17582e-05 0.00350712 1.08864e-05 0.000340258 3.22762e-05 9.89621e-05 0.000113927 0.000226548 -0.000290884 -2.92136e-05 -6.25398e-05 -0.000455526 1.11539e-05 0.000286127 5.52951e-05 -6.89305e-05 -2.65287e-05 -1.35838e-05 9.15896e-05 0.000125029 -9.14054e-05 3.08387e-05 6.71676e-05 -0.000168172 
1707.65 0 5.67479e-05 0.00269608 3.19968e-05 -4.47057e-05 0.0172063 -0.000317987 -0.000218918 -0.000376622 -4.97368e-05 0.00288602 1.48342e-05 0.000345392 1.70592e-05 9.83414e-05 0.000128179 0.000210335 -0.000288262 -5.38106e-05 -7.17665e-05 -0.000421045 4.71632e-06 0.000277732 5.34039e-05 -6.38431e-05 -2.25832e-05 -1.81582e-05 9.48146e-05 0.000124604 -9.42648e-05 3.23958e-05 6.75367e-05 -0.000166362 
1708 0 5.25187e-05 0.00255951 3.10155e-05 -4.8699e-05 0.0172785 -0.000336601 -0.0002321 -0.000390501 -4.96622e-05 0.00226495 1.44582e-05 0.000347275 5.01086e-06 9.75947e-05 0.000139513 0.000191624 -0.000287545 -8.03181e-05 -8.26305e-05 -0.000377525 5.0193e-07 0.000266953 5.24479e-05 -5.73836e-05 -1.80494e-05 -2.22901e-05 9.62689e-05 0.000124482 -9.64539e-05 3.42409e-05 6.62483e-05 -0.000164506 
1708.35 0 4.94801e-05 0.00242162 3.09518e-05 -5.26905e-05 0.0173302 -0.000354263 -0.000246781 -0.000404643 -5.12347e-05 0.00164627 1.06802e-05 0.000341998 -6.11226e-06 9.63883e-05 0.000149522 0.000171726 -0.000287132 -0.000107805 -9.6885e-05 -0.000325938 -1.15834e-06 0.000253736 5.22022e-05 -5.07064e-05 -1.31867e-05 -2.59215e-05 9.74568e-05 0.000124588 -9.87754e-05 3.72315e-05 6.35719e-05 -0.000162616 
1708.7 0 4.7804e-05 0.00228216 3.15511e-05 -5.75758e-05 0.0173603 -0.000371744 -0.000261152 -0.000419211 -5.47339e-05 0.00103005 6.09082e-06 0.000328557 -1.88839e-05 9.51841e-05 0.000161572 0.000150715 -0.000286409 -0.000133581 -0.000116077 -0.000270531 -6.56572e-07 0.000239417 5.28284e-05 -4.43719e-05 -8.10329e-06 -2.99278e-05 9.9544e-05 0.000124915 -0.000100658 4.20985e-05 6.06957e-05 -0.0001621 
1709.05 0 4.76921e-05 0.00214081 3.25322e-05 -6.34301e-05 0.0173683 -0.000390655 -0.000273147 -0.000434367 -6.10912e-05 0.000415608 3.34337e-06 0.000309937 -3.24978e-05 9.24802e-05 0.000177007 0.000126542 -0.000286548 -0.000156036 -0.000140793 -0.000214892 6.21326e-07 0.000225997 5.33426e-05 -3.86746e-05 -3.27145e-06 -3.49292e-05 0.000101794 0.000126048 -0.000101766 4.81606e-05 5.73404e-05 -0.000163211 
1709.4 0 4.73274e-05 0.00199698 3.49454e-05 -6.95172e-05 0.0173536 -0.000412359 -0.000281578 -0.000449781 -6.85981e-05 -0.000195848 2.46355e-06 0.000289725 -4.56457e-05 8.74906e-05 0.000193512 0.000101264 -0.000290869 -0.000176814 -0.000170075 -0.000159493 7.65172e-07 0.000214241 5.23224e-05 -3.35769e-05 2.92176e-07 -3.98514e-05 0.0001023 0.000128307 -0.000102065 5.3997e-05 5.35693e-05 -0.000163492 
1709.75 0 4.41307e-05 0.0018506 3.93088e-05 -7.53615e-05 0.0173152 -0.000438222 -0.000287451 -0.000464308 -7.69284e-05 -0.000802782 3.9552e-06 0.000269984 -5.93886e-05 8.18292e-05 0.000208537 8.04981e-05 -0.000302539 -0.000195619 -0.000203479 -0.00010371 -4.79765e-07 0.000203946 5.01245e-05 -2.90059e-05 2.12411e-06 -4.45661e-05 0.00010064 0.000130683 -0.000100777 5.82798e-05 5.0224e-05 -0.00016135 
1710.1 0 3.85021e-05 0.00170169 4.41704e-05 -7.97421e-05 0.0172553 -0.000464383 -0.000293788 -0.000476723 -8.88628e-05 -0.00140619 8.16812e-06 0.000249563 -7.29281e-05 8.00999e-05 0.000222261 6.77139e-05 -0.000322016 -0.000209437 -0.000241136 -5.00194e-05 -2.20922e-06 0.000195393 4.70663e-05 -2.50812e-05 3.41218e-06 -4.98566e-05 9.69349e-05 0.000132008 -9.76907e-05 6.13873e-05 4.67402e-05 -0.000157183 
1710.45 0 3.14148e-05 0.00155083 4.8272e-05 -8.15294e-05 0.0171741 -0.000485496 -0.000300936 -0.000486348 -0.000104513 -0.00200743 1.35788e-05 0.000225477 -8.33415e-05 8.53855e-05 0.000236265 6.12638e-05 -0.000347176 -0.000218809 -0.000279682 -2.93462e-06 -3.68237e-06 0.000189088 4.38157e-05 -2.26699e-05 5.27571e-06 -5.64519e-05 9.11632e-05 0.000131865 -9.27042e-05 6.53595e-05 4.18235e-05 -0.000151646 
1710.8 0 2.40462e-05 0.00139825 5.19181e-05 -8.16298e-05 0.0170666 -0.000501477 -0.000307036 -0.000493185 -0.000122788 -0.00260428 1.7986e-05 0.000197105 -9.03322e-05 9.82265e-05 0.000250358 5.67546e-05 -0.000375705 -0.000227087 -0.000315201 3.54076e-05 -3.76062e-06 0.000185407 4.18371e-05 -2.18753e-05 7.54276e-06 -6.46883e-05 8.33227e-05 0.000129888 -8.56663e-05 7.21347e-05 3.55324e-05 -0.000145318 
1711.15 0 1.85853e-05 0.00124393 5.62793e-05 -8.13413e-05 0.01693 -0.000512399 -0.000312346 -0.000497826 -0.000142228 -0.00319336 2.05015e-05 0.00016647 -9.53262e-05 0.000117683 0.000263155 4.9536e-05 -0.000406371 -0.000236552 -0.000348621 6.63042e-05 -1.85409e-06 0.000183378 4.0517e-05 -2.13634e-05 1.00457e-05 -7.43974e-05 7.34168e-05 0.000125893 -7.73102e-05 8.0894e-05 2.83165e-05 -0.000138849 
1711.5 0 1.48119e-05 0.00108891 6.13564e-05 -8.0389e-05 0.0167683 -0.000519687 -0.000318143 -0.000501094 -0.000160681 -0.00377196 2.30987e-05 0.000136591 -9.94424e-05 0.000142359 0.0002748 3.85152e-05 -0.000437415 -0.00024817 -0.00038125 9.13941e-05 9.63628e-07 0.000181369 3.88409e-05 -2.06862e-05 1.28843e-05 -8.50665e-05 6.16674e-05 0.000121313 -6.82447e-05 8.89629e-05 1.94911e-05 -0.00013357 
1711.85 0 1.24828e-05 0.000934277 6.66494e-05 -7.67848e-05 0.016586 -0.000526846 -0.00032328 -0.000503458 -0.000179713 -0.00434027 2.82287e-05 0.000110435 -0.000102811 0.000169831 0.000286087 2.5691e-05 -0.00046659 -0.000260055 -0.000410729 0.000111199 3.82879e-06 0.000178665 3.63713e-05 -1.99733e-05 1.442e-05 -9.6385e-05 4.90674e-05 0.00011734 -5.87288e-05 9.603e-05 8.88557e-06 -0.000129303 
1712.2 0 1.1609e-05 0.000779676 7.1422e-05 -7.08247e-05 0.0163826 -0.000532732 -0.000324234 -0.000505786 -0.000201163 -0.00490088 3.86431e-05 8.83683e-05 -0.000105507 0.000197814 0.000296356 1.16558e-05 -0.000493303 -0.000267566 -0.000436668 0.000125038 6.98515e-06 0.000176448 3.15929e-05 -1.98758e-05 1.33651e-05 -0.00010768 3.66647e-05 0.000113592 -4.9839e-05 0.000103372 -2.7618e-06 -0.000124777 
1712.55 0 1.02416e-05 0.000623739 7.4322e-05 -6.44998e-05 0.0161563 -0.000535061 -0.000321299 -0.000509339 -0.000224826 -0.00545417 5.453e-05 6.85911e-05 -0.000106783 0.000226528 0.000304338 -2.64422e-06 -0.000515459 -0.00026897 -0.000461704 0.000132536 9.61307e-06 0.000174705 2.32381e-05 -2.0866e-05 1.1252e-05 -0.000118048 2.47415e-05 0.000108249 -4.26778e-05 0.000112237 -1.35462e-05 -0.000119017 
1712.9 0 5.79701e-06 0.00046546 7.51829e-05 -5.83519e-05 0.0159102 -0.000535477 -0.000317094 -0.000512658 -0.000252072 -0.00599856 7.22306e-05 4.91951e-05 -0.000104719 0.000256632 0.000309783 -1.60203e-05 -0.000530227 -0.00026698 -0.000486509 0.000134096 1.05082e-05 0.000172108 1.27283e-05 -2.13482e-05 9.71485e-06 -0.000126599 1.39982e-05 0.000100575 -3.60394e-05 0.000122927 -2.07566e-05 -0.000112417 
1713.25 0 -2.30078e-06 0.000306716 7.52058e-05 -5.14765e-05 0.0156453 -0.000536255 -0.000312124 -0.000515049 -0.000286027 -0.00653289 8.89966e-05 2.78924e-05 -9.83359e-05 0.000287863 0.000311183 -2.74039e-05 -0.000537314 -0.000264304 -0.000509117 0.000130088 1.05965e-05 0.000168369 3.19927e-06 -2.04267e-05 9.19823e-06 -0.000133829 5.34521e-06 9.17247e-05 -2.8294e-05 0.000133955 -2.47053e-05 -0.00010633 
1713.6 0 -1.36924e-05 0.000149554 7.47092e-05 -4.4259e-05 0.0153572 -0.00053585 -0.000307745 -0.000519873 -0.000328118 -0.00705515 0.000105122 2.7495e-06 -9.02889e-05 0.000319351 0.000305419 -3.58274e-05 -0.000538398 -0.000262917 -0.000528121 0.000123035 1.05441e-05 0.000164759 -4.68784e-06 -1.81522e-05 8.5698e-06 -0.000141053 -5.30463e-07 8.17789e-05 -1.90259e-05 0.000144595 -2.78514e-05 -0.000100123 
1713.95 0 -2.82114e-05 -6.94016e-06 7.24869e-05 -3.76328e-05 0.0150437 -0.000531901 -0.000306048 -0.000529312 -0.000376071 -0.00756255 0.000122446 -2.63538e-05 -8.20556e-05 0.00034955 0.000292052 -4.23332e-05 -0.000534188 -0.000262379 -0.000541895 0.000115727 9.36995e-06 0.000161466 -1.13844e-05 -1.44477e-05 6.90387e-06 -0.000147846 -4.35408e-06 7.11528e-05 -8.30914e-06 0.000154593 -3.10618e-05 -9.27731e-05 
1714.3 0 -4.38082e-05 -0.000163183 6.91e-05 -3.23473e-05 0.0147098 -0.000523709 -0.000307098 -0.000539742 -0.00042566 -0.00805214 0.00014031 -5.73397e-05 -7.14178e-05 0.000376356 0.000272795 -4.773e-05 -0.000524266 -0.000262884 -0.000547839 0.000108494 7.38018e-06 0.000157814 -1.71438e-05 -9.46292e-06 3.93025e-06 -0.000152998 -7.1998e-06 6.13648e-05 1.94313e-06 0.000162785 -3.3061e-05 -8.69091e-05 
1714.65 0 -5.75374e-05 -0.000316917 6.58547e-05 -2.8682e-05 0.0143602 -0.000511991 -0.000308886 -0.000547862 -0.000471095 -0.00852352 0.000156199 -8.78944e-05 -5.86753e-05 0.000399231 0.000247627 -5.19054e-05 -0.000509144 -0.000266054 -0.000547101 9.96031e-05 5.63398e-06 0.000154572 -2.27117e-05 -4.03358e-06 -8.56158e-07 -0.000155444 -9.21399e-06 5.32215e-05 9.77412e-06 0.000168221 -3.1888e-05 -8.45559e-05 
1715 0 -6.94071e-05 -0.00046684 6.27044e-05 -2.61486e-05 0.0139958 -0.000499163 -0.000309606 -0.000554482 -0.000509733 -0.00897644 0.000168119 -0.000115778 -4.57238e-05 0.000418004 0.000218593 -5.5114e-05 -0.000490113 -0.000271395 -0.000544483 8.82962e-05 3.17969e-06 0.000152702 -2.79149e-05 1.27578e-06 -7.27766e-06 -0.000154805 -1.17901e-05 4.60359e-05 1.47039e-05 0.000170587 -2.6432e-05 -8.37621e-05 
1715.35 0 -8.08806e-05 -0.00061351 5.99111e-05 -2.39052e-05 0.0136179 -0.000486914 -0.000310408 -0.000560613 -0.000546573 -0.00941011 0.000175133 -0.000139012 -3.37692e-05 0.000431861 0.000189941 -5.71349e-05 -0.000468158 -0.000279046 -0.000543706 7.61561e-05 9.96565e-08 0.000151482 -3.20737e-05 6.80022e-06 -1.38951e-05 -0.000152063 -1.54296e-05 3.92124e-05 1.80755e-05 0.000170087 -1.83505e-05 -8.26917e-05 
1715.7 0 -9.13484e-05 -0.000757014 5.75519e-05 -2.16105e-05 0.0132276 -0.000473329 -0.000314122 -0.000566203 -0.000585185 -0.00982487 0.000176616 -0.000157965 -2.37925e-05 0.00043981 0.000163495 -5.63143e-05 -0.000444463 -0.000288746 -0.000545695 6.31862e-05 -1.41087e-06 0.00014971 -3.58034e-05 1.14003e-05 -1.86438e-05 -0.000148286 -1.76478e-05 3.32335e-05 2.18818e-05 0.000168179 -1.0457e-05 -8.09992e-05 
1716.05 0 -9.98205e-05 -0.000896996 5.51947e-05 -1.91505e-05 0.0128235 -0.000455039 -0.00032151 -0.000572756 -0.000620852 -0.01022 0.000172788 -0.000174293 -1.63822e-05 0.000442795 0.000137981 -5.19024e-05 -0.000419571 -0.000299941 -0.00054999 5.05079e-05 -4.23082e-07 0.000146756 -4.00907e-05 1.30072e-05 -2.11504e-05 -0.0001437 -1.65561e-05 2.90863e-05 2.58838e-05 0.000166558 -4.14533e-06 -7.88807e-05 
1716.4 0 -0.000107789 -0.00103341 5.29715e-05 -1.5371e-05 0.0124041 -0.000434395 -0.000331428 -0.000579394 -0.000647147 -0.0105936 0.000165931 -0.000189025 -1.27252e-05 0.000442106 0.000114008 -4.5131e-05 -0.0003937 -0.000311788 -0.000554583 4.204e-05 1.53271e-07 0.000142199 -4.39895e-05 1.15827e-05 -2.28167e-05 -0.000138556 -1.2265e-05 2.6092e-05 2.81543e-05 0.00016621 -4.58049e-07 -7.56382e-05 
1716.75 0 -0.000115282 -0.00116704 5.17298e-05 -9.60195e-06 0.0119714 -0.0004165 -0.00034182 -0.000582796 -0.000666636 -0.0109461 0.000158323 -0.00020193 -1.23564e-05 0.000436931 9.51098e-05 -3.68993e-05 -0.00036934 -0.000322871 -0.000555977 3.90768e-05 -2.03979e-06 0.00013684 -4.59288e-05 9.64268e-06 -2.41685e-05 -0.0001336 -5.95006e-06 2.20774e-05 2.7473e-05 0.000165767 1.23937e-07 -7.20784e-05 
1717.1 0 -0.000121151 -0.00129811 5.18087e-05 -3.22132e-06 0.0115288 -0.000399144 -0.000350976 -0.000582129 -0.000685865 -0.0112792 0.000149407 -0.000213448 -1.44894e-05 0.000427884 8.24529e-05 -2.80744e-05 -0.000349052 -0.000332031 -0.000551508 3.97277e-05 -4.51855e-06 0.000132582 -4.81812e-05 8.85218e-06 -2.47549e-05 -0.000129628 1.42314e-06 1.69598e-05 2.4443e-05 0.000163245 -2.23879e-06 -6.97346e-05 
1717.45 0 -0.000127894 -0.00142734 5.16464e-05 2.99812e-06 0.0110759 -0.000378306 -0.00036003 -0.00057894 -0.000704704 -0.011593 0.000136783 -0.000224595 -1.89418e-05 0.000419377 7.44613e-05 -2.14642e-05 -0.000333664 -0.000337734 -0.000541982 4.27093e-05 -4.63334e-06 0.000129479 -5.23788e-05 9.23782e-06 -2.53344e-05 -0.000126259 8.33802e-06 1.25293e-05 2.01885e-05 0.000159269 -7.40587e-06 -6.8326e-05 
1717.8 0 -0.000136876 -0.00155478 4.97813e-05 1.00516e-05 0.0106117 -0.000353476 -0.000370428 -0.000574307 -0.000721 -0.0118868 0.000120846 -0.000235997 -2.29997e-05 0.000413485 6.89674e-05 -1.87768e-05 -0.000321992 -0.000338167 -0.000529198 4.97345e-05 -3.69079e-06 0.000126303 -5.56286e-05 9.70458e-06 -2.71993e-05 -0.000122658 1.38813e-05 1.01346e-05 1.51669e-05 0.00015501 -1.59172e-05 -6.58955e-05 
1718.15 0 -0.00014596 -0.0016796 4.62127e-05 1.75247e-05 0.0101354 -0.000323072 -0.000380848 -0.000568264 -0.000735939 -0.0121581 0.000103561 -0.000249166 -2.45512e-05 0.00040866 6.55741e-05 -1.98964e-05 -0.000312568 -0.000333514 -0.000514392 6.08879e-05 -3.48298e-06 0.00012329 -5.56862e-05 9.53966e-06 -2.88652e-05 -0.000118447 1.9318e-05 9.71692e-06 9.07771e-06 0.000150431 -2.68895e-05 -6.09709e-05 
1718.5 0 -0.000153998 -0.00180203 4.05296e-05 2.44113e-05 0.00964797 -0.00028556 -0.000390179 -0.000561214 -0.000749987 -0.0124066 8.41908e-05 -0.00026421 -2.42785e-05 0.000404014 6.47513e-05 -2.65231e-05 -0.000304745 -0.00032707 -0.000499247 7.26249e-05 -3.50884e-06 0.000121678 -5.39847e-05 9.28107e-06 -2.91133e-05 -0.000113095 2.54247e-05 1.04102e-05 1.77558e-06 0.000145639 -3.78566e-05 -5.47481e-05 
1718.85 0 -0.00016182 -0.00192269 3.26439e-05 3.08246e-05 0.00915267 -0.000241885 -0.000399546 -0.000553654 -0.000761359 -0.0126344 6.11561e-05 -0.000277892 -2.44718e-05 0.000399773 6.46657e-05 -3.82897e-05 -0.000298618 -0.00032074 -0.000484724 8.28409e-05 -3.15053e-06 0.000121987 -5.1644e-05 9.40781e-06 -2.91032e-05 -0.000105838 3.19937e-05 1.15094e-05 -5.67526e-06 0.000141019 -4.70277e-05 -4.81673e-05 
1719.2 0 -0.000169587 -0.00203959 2.33828e-05 3.65289e-05 0.0086508 -0.00019489 -0.00040982 -0.000546272 -0.000768843 -0.0128439 3.58901e-05 -0.000287877 -2.55155e-05 0.000396072 6.15717e-05 -4.95644e-05 -0.000293435 -0.000312525 -0.000470837 9.28558e-05 -3.33357e-06 0.000124203 -4.88964e-05 9.82815e-06 -2.86071e-05 -9.62582e-05 3.85186e-05 1.3122e-05 -1.26618e-05 0.000137055 -5.41334e-05 -4.17944e-05 
1719.55 0 -0.000176027 -0.00214988 1.42389e-05 4.03952e-05 0.00813783 -0.000147015 -0.000420973 -0.000538893 -0.000773575 -0.0130341 1.17625e-05 -0.000295649 -2.53048e-05 0.000392475 5.45686e-05 -5.33711e-05 -0.000287596 -0.000301468 -0.000455834 0.000104913 -5.06243e-06 0.000127386 -4.75898e-05 9.31042e-06 -2.51568e-05 -8.48791e-05 4.36633e-05 1.50902e-05 -1.86739e-05 0.000134207 -5.92279e-05 -3.66443e-05 
1719.9 0 -0.000180113 -0.00225385 5.05337e-06 4.24828e-05 0.00761285 -9.85084e-05 -0.000431579 -0.000531431 -0.000778901 -0.0132017 -8.55117e-06 -0.000303646 -2.33734e-05 0.000388418 4.64668e-05 -4.68985e-05 -0.000280573 -0.000289373 -0.000436783 0.000117522 -7.53682e-06 0.000129826 -4.94691e-05 7.80227e-06 -1.81341e-05 -7.28941e-05 4.67046e-05 1.61524e-05 -2.27713e-05 0.000132563 -6.23086e-05 -3.31581e-05 
1720.25 0 -0.000181982 -0.00235194 -4.26345e-06 4.46103e-05 0.00708123 -4.63073e-05 -0.000439213 -0.000523744 -0.000786623 -0.0133463 -2.18308e-05 -0.000313503 -1.93703e-05 0.000384139 4.10057e-05 -3.39514e-05 -0.000271531 -0.000278067 -0.000413455 0.000128008 -8.84091e-06 0.000130427 -5.46103e-05 6.22937e-06 -8.90094e-06 -6.07517e-05 4.78079e-05 1.62484e-05 -2.52259e-05 0.000132545 -6.42503e-05 -3.09002e-05 
1720.6 0 -0.000183037 -0.00244362 -1.13942e-05 4.73474e-05 0.00654723 1.11691e-05 -0.000444511 -0.000515535 -0.000794005 -0.0134695 -2.85284e-05 -0.000323984 -1.43037e-05 0.000380236 4.15704e-05 -2.1077e-05 -0.000259454 -0.000267688 -0.000388406 0.0001372 -9.02397e-06 0.000129326 -6.06998e-05 4.55555e-06 2.04978e-06 -4.86483e-05 4.7459e-05 1.6376e-05 -2.66511e-05 0.000134208 -6.74869e-05 -3.02389e-05 
1720.95 0 -0.000183662 -0.0025289 -1.57042e-05 4.95456e-05 0.00601211 6.94455e-05 -0.000449942 -0.000506522 -0.000798477 -0.0135712 -3.33957e-05 -0.000331923 -1.06641e-05 0.00037628 4.80741e-05 -1.05024e-05 -0.000245958 -0.000256305 -0.000363868 0.000147011 -1.00358e-05 0.000125675 -6.52052e-05 1.76051e-06 1.26312e-05 -3.58493e-05 4.70045e-05 1.65573e-05 -2.73522e-05 0.000136194 -7.36662e-05 -3.07164e-05 
1721.3 0 -0.000182627 -0.00261022 -1.83896e-05 5.04914e-05 0.00547682 0.000124392 -0.000455296 -0.000493637 -0.000800957 -0.0136514 -3.96457e-05 -0.0003353 -7.19292e-06 0.00037191 5.86143e-05 -7.76707e-07 -0.000233889 -0.000243849 -0.000340827 0.000158802 -1.23122e-05 0.000118414 -6.74569e-05 -2.79827e-06 2.08231e-05 -2.1071e-05 4.71639e-05 1.587e-05 -2.8284e-05 0.000137474 -8.16051e-05 -3.01507e-05 
1721.65 0 -0.000180183 -0.00268988 -2.0115e-05 5.10413e-05 0.00494361 0.000174274 -0.000457978 -0.000472497 -0.000803272 -0.0137129 -4.88306e-05 -0.000334472 -2.18682e-07 0.000368474 7.15219e-05 8.37121e-06 -0.000225087 -0.000234034 -0.000322537 0.000173186 -1.38788e-05 0.000109069 -6.79991e-05 -8.33125e-06 2.72343e-05 -4.00252e-06 4.77795e-05 1.46183e-05 -2.95688e-05 0.000138222 -8.88167e-05 -2.77987e-05 
1722 0 -0.000176504 -0.00276747 -2.12758e-05 5.16486e-05 0.00441333 0.000219784 -0.000457762 -0.000444593 -0.000804677 -0.0137589 -5.962e-05 -0.000330085 1.16164e-05 0.000368522 8.42505e-05 1.54335e-05 -0.000219943 -0.000230166 -0.000311378 0.000186833 -1.33885e-05 9.94867e-05 -6.78137e-05 -1.30886e-05 3.27089e-05 1.42069e-05 4.87696e-05 1.50687e-05 -2.99e-05 0.000138542 -9.33929e-05 -2.48523e-05 
1722.35 0 -0.000171295 -0.0028415 -2.28414e-05 5.20037e-05 0.00388514 0.000263969 -0.000456667 -0.000415807 -0.000799579 -0.0137917 -6.94351e-05 -0.000321253 2.57433e-05 0.000373408 9.41445e-05 2.1993e-05 -0.000215462 -0.0002323 -0.000305228 0.000195987 -1.25956e-05 8.99583e-05 -6.70018e-05 -1.57492e-05 3.83181e-05 3.20979e-05 4.98304e-05 1.71856e-05 -2.90549e-05 0.000138077 -9.53599e-05 -2.11384e-05 
1722.7 0 -0.000164308 -0.00291117 -2.51436e-05 5.15671e-05 0.00335529 0.00030556 -0.000454211 -0.000389155 -0.000784843 -0.0138123 -7.93788e-05 -0.000307973 3.74548e-05 0.000380708 9.9629e-05 3.15902e-05 -0.000206549 -0.000240006 -0.000302975 0.000202098 -1.32674e-05 8.02265e-05 -6.35297e-05 -1.78094e-05 4.36186e-05 4.83255e-05 5.05292e-05 1.79898e-05 -2.94683e-05 0.000136925 -9.57416e-05 -1.62862e-05 
1723.05 0 -0.000155228 -0.00297663 -2.76393e-05 5.01079e-05 0.00282037 0.00034229 -0.000449765 -0.000362214 -0.000763733 -0.0138179 -9.0928e-05 -0.000293332 4.31848e-05 0.000385562 9.8073e-05 4.70186e-05 -0.000191789 -0.00025299 -0.000306238 0.000209943 -1.48219e-05 6.96001e-05 -5.62778e-05 -2.13521e-05 4.61182e-05 6.26152e-05 5.07651e-05 1.68066e-05 -3.25968e-05 0.000135142 -9.50425e-05 -1.19119e-05 
1723.4 0 -0.000144762 -0.00303694 -3.07475e-05 4.84397e-05 0.00228118 0.000374188 -0.00044455 -0.000331359 -0.000739322 -0.0138033 -0.000103373 -0.000282495 4.33235e-05 0.000385378 8.78702e-05 6.72345e-05 -0.000174787 -0.000268141 -0.000313987 0.000221655 -1.70761e-05 5.90731e-05 -4.70347e-05 -2.61455e-05 4.57288e-05 7.47673e-05 5.09929e-05 1.47964e-05 -3.744e-05 0.000132025 -9.2778e-05 -8.70987e-06 
1723.75 0 -0.000133437 -0.00309058 -3.47753e-05 4.71039e-05 0.00174105 0.000400585 -0.000439885 -0.000295108 -0.000711373 -0.0137653 -0.000116777 -0.00027739 3.98258e-05 0.000381123 7.20108e-05 8.84426e-05 -0.000159389 -0.000281147 -0.000323319 0.000235266 -2.02456e-05 5.07548e-05 -3.83453e-05 -3.13693e-05 4.42569e-05 8.47715e-05 5.08105e-05 1.22121e-05 -4.37862e-05 0.000127671 -8.99419e-05 -5.66747e-06 
1724.1 0 -0.000122303 -0.00313764 -3.89781e-05 4.61109e-05 0.00120328 0.000421142 -0.000435822 -0.000253888 -0.000680476 -0.0137042 -0.000131736 -0.000276349 3.29735e-05 0.00037541 5.40544e-05 0.000109149 -0.000148221 -0.00029151 -0.000330536 0.000249176 -2.45636e-05 4.48642e-05 -3.13923e-05 -3.70718e-05 4.33235e-05 9.31386e-05 4.99093e-05 9.40826e-06 -5.24113e-05 0.000122769 -8.77968e-05 -3.74855e-06 
1724.45 0 -0.000112667 -0.00318046 -4.3311e-05 4.53714e-05 0.000670524 0.000437732 -0.000431449 -0.000210299 -0.000648093 -0.0136245 -0.000146852 -0.000276832 2.4103e-05 0.00037162 3.39343e-05 0.000130418 -0.000140674 -0.000301216 -0.000332882 0.000263979 -2.96406e-05 4.01462e-05 -2.7128e-05 -4.28786e-05 4.47249e-05 0.000100399 4.87627e-05 6.52721e-06 -6.28948e-05 0.000119043 -8.61646e-05 -6.3957e-06 
1724.8 0 -0.000103703 -0.00321981 -4.78819e-05 4.55077e-05 0.000142922 0.000450742 -0.000426212 -0.000167265 -0.000614447 -0.0135298 -0.000159206 -0.000278127 1.44905e-05 0.000371478 1.27743e-05 0.000151132 -0.000133225 -0.000311624 -0.000331038 0.000280845 -3.49374e-05 3.51087e-05 -2.49632e-05 -4.92292e-05 4.92206e-05 0.000106986 4.72644e-05 3.67335e-06 -7.40974e-05 0.000118548 -8.36105e-05 -1.42304e-05 
1725.15 0 -9.35395e-05 -0.00325447 -5.28629e-05 4.68756e-05 -0.00038022 0.000460608 -0.00041988 -0.000124705 -0.00058019 -0.0134174 -0.000166215 -0.000279892 3.26426e-06 0.000372723 -3.24075e-06 0.000168871 -0.000123565 -0.000322405 -0.000327725 0.000300223 -4.04357e-05 2.91199e-05 -2.25801e-05 -5.73192e-05 5.61365e-05 0.000112657 4.5016e-05 1.2208e-06 -8.48403e-05 0.000121278 -7.92438e-05 -2.46586e-05 
1725.5 0 -8.19539e-05 -0.00328401 -5.7325e-05 4.84802e-05 -0.000897263 0.000470325 -0.000412132 -8.22496e-05 -0.000544995 -0.0132855 -0.000166953 -0.00027875 -8.82513e-06 0.000374378 -1.05401e-05 0.000185182 -0.000112003 -0.000332423 -0.000325574 0.000320945 -4.52528e-05 2.23692e-05 -1.98801e-05 -6.60746e-05 6.32105e-05 0.000116761 4.15125e-05 -4.4847e-08 -9.42312e-05 0.000125369 -7.27497e-05 -3.55537e-05 
1725.85 0 -6.93577e-05 -0.00330856 -6.04312e-05 5.02477e-05 -0.00140535 0.000480322 -0.00040314 -4.07266e-05 -0.000505966 -0.013136 -0.000162769 -0.000270297 -2.03631e-05 0.000377088 -1.205e-05 0.000202471 -9.91047e-05 -0.000343607 -0.000325193 0.000341413 -4.7741e-05 1.47859e-05 -1.80862e-05 -7.36736e-05 6.80035e-05 0.000119434 3.65133e-05 6.56089e-07 -0.000101635 0.000129252 -6.5177e-05 -4.39157e-05 
1726.2 0 -5.60094e-05 -0.00332689 -6.23788e-05 5.19666e-05 -0.00190202 0.000488074 -0.000391659 -1.13343e-06 -0.000464601 -0.0129688 -0.000156542 -0.000254654 -3.23415e-05 0.000379463 -1.06759e-05 0.000221328 -8.53307e-05 -0.000358571 -0.000324452 0.00035947 -4.8138e-05 6.17139e-06 -1.68226e-05 -7.93639e-05 6.98849e-05 0.000122293 3.03857e-05 3.6046e-06 -0.000107287 0.000132339 -5.86798e-05 -4.71624e-05 
1726.55 0 -4.41548e-05 -0.0033388 -6.44525e-05 5.28656e-05 -0.00238593 0.000492978 -0.00037588 3.48986e-05 -0.000426277 -0.0127814 -0.000150201 -0.000235693 -4.77913e-05 0.000380583 -5.36747e-06 0.000240602 -7.14923e-05 -0.000375688 -0.000322045 0.000374127 -4.67157e-05 -3.09389e-06 -1.61833e-05 -8.3647e-05 7.01739e-05 0.000125602 2.38018e-05 8.25865e-06 -0.000112361 0.000135506 -5.42037e-05 -4.64131e-05 
1726.9 0 -3.4583e-05 -0.00334559 -6.80147e-05 5.29988e-05 -0.00285465 0.00049523 -0.000355948 6.53858e-05 -0.000393293 -0.0125731 -0.000144765 -0.000215997 -6.80548e-05 0.000381665 3.77201e-06 0.00025695 -5.88547e-05 -0.000390918 -0.000318853 0.000385475 -4.40753e-05 -1.05856e-05 -1.58003e-05 -8.71895e-05 7.09718e-05 0.000127683 1.74774e-05 1.34015e-05 -0.000117597 0.000139991 -5.29403e-05 -4.60381e-05 
1727.25 0 -2.52299e-05 -0.00334752 -7.31668e-05 5.39549e-05 -0.00330686 0.000496375 -0.000333279 8.92911e-05 -0.000364501 -0.0123461 -0.00014115 -0.000195905 -9.08897e-05 0.000381816 1.21792e-05 0.0002682 -4.54692e-05 -0.000401699 -0.000314327 0.000393723 -4.1629e-05 -1.52382e-05 -1.53111e-05 -9.11181e-05 7.21108e-05 0.000129318 1.07964e-05 1.75878e-05 -0.00012215 0.000145455 -5.49941e-05 -4.79269e-05 
1727.6 0 -1.52246e-05 -0.00334536 -7.91158e-05 5.62344e-05 -0.00374314 0.000497946 -0.000310022 0.000108829 -0.000336944 -0.0121021 -0.000139302 -0.000175621 -0.000113412 0.000377714 1.60255e-05 0.000273396 -2.80043e-05 -0.000408149 -0.000305922 0.000399533 -4.03476e-05 -1.83582e-05 -1.39075e-05 -9.61307e-05 7.19338e-05 0.000133099 3.24681e-06 1.95968e-05 -0.000124788 0.000151049 -5.75741e-05 -4.95716e-05 
1727.95 0 -5.54536e-06 -0.00333938 -8.43739e-05 5.99028e-05 -0.00416355 0.000500071 -0.000286031 0.000125252 -0.000308565 -0.0118425 -0.000138099 -0.000153327 -0.000135859 0.000369242 1.46982e-05 0.000271525 -6.27006e-06 -0.000411147 -0.000291271 0.000402872 -3.95861e-05 -1.99032e-05 -1.02043e-05 -0.000100545 7.06865e-05 0.000139646 -4.75439e-06 1.95366e-05 -0.000125497 0.000155802 -5.87166e-05 -4.91682e-05 
1728.3 0 2.88768e-06 -0.00332863 -8.82487e-05 6.52581e-05 -0.00456831 0.000501127 -0.000259465 0.000135718 -0.000281085 -0.0115697 -0.000136129 -0.000128 -0.000159905 0.000358256 8.1254e-06 0.000264321 1.69746e-05 -0.000410644 -0.000269167 0.000402574 -3.77636e-05 -1.98911e-05 -3.73513e-06 -0.000102764 6.91477e-05 0.000148314 -1.2332e-05 1.92808e-05 -0.000125539 0.000160213 -5.74688e-05 -4.82344e-05 
1728.65 0 1.00348e-05 -0.00331213 -9.10677e-05 7.11325e-05 -0.00495865 0.00050026 -0.00022968 0.000137788 -0.00025778 -0.0112854 -0.000131632 -0.000101865 -0.000184779 0.000345984 -4.02643e-06 0.000253706 3.78001e-05 -0.00040655 -0.000242439 0.00039845 -3.43257e-05 -1.93795e-05 3.78971e-06 -0.000102655 6.75323e-05 0.000156456 -1.96897e-05 2.01494e-05 -0.000125852 0.000164489 -5.34796e-05 -4.81641e-05 
1729 0 1.55021e-05 -0.00329012 -9.34789e-05 7.73179e-05 -0.00533521 0.000498004 -0.000196579 0.000134765 -0.000238456 -0.0109876 -0.000123651 -7.64029e-05 -0.000207965 0.000333035 -1.9549e-05 0.000240332 5.53522e-05 -0.000400036 -0.00021662 0.000392113 -2.99209e-05 -1.96112e-05 1.16405e-05 -0.000101167 6.57648e-05 0.00016257 -2.83243e-05 2.18641e-05 -0.00012603 0.000166795 -4.8359e-05 -4.90683e-05 
1729.35 0 1.92049e-05 -0.0032641 -9.56293e-05 8.37257e-05 -0.00569478 0.000493124 -0.000161284 0.000132274 -0.000221535 -0.0106742 -0.000112814 -5.14935e-05 -0.000226992 0.000318895 -3.63223e-05 0.00022555 7.1331e-05 -0.000392682 -0.000195101 0.00038304 -2.61279e-05 -2.14137e-05 1.9476e-05 -9.8729e-05 6.26526e-05 0.000168036 -3.8036e-05 2.25485e-05 -0.000125016 0.000166872 -4.25328e-05 -5.17146e-05 
1729.7 0 2.16365e-05 -0.00323577 -9.66971e-05 8.92533e-05 -0.006035 0.000485343 -0.000128116 0.000131206 -0.000205934 -0.0103488 -9.89232e-05 -2.67704e-05 -0.000242212 0.000302899 -5.23492e-05 0.000211602 8.72662e-05 -0.000385225 -0.000178284 0.0003699 -2.4452e-05 -2.43801e-05 2.57515e-05 -9.55113e-05 5.68425e-05 0.000173096 -4.73317e-05 2.04216e-05 -0.000122906 0.000165709 -3.61917e-05 -5.56545e-05 
1730.05 0 2.22174e-05 -0.0032057 -9.78129e-05 9.36489e-05 -0.00635783 0.000474903 -0.000101561 0.000127927 -0.000190897 -0.0100163 -8.06363e-05 -2.79404e-06 -0.000255663 0.000283441 -6.50148e-05 0.000200985 0.000103564 -0.000377481 -0.000164994 0.000355469 -2.59439e-05 -2.72252e-05 3.0526e-05 -9.10394e-05 4.872e-05 0.000178434 -5.56489e-05 1.56187e-05 -0.0001206 0.000163256 -3.0943e-05 -5.9284e-05 
1730.4 0 2.04794e-05 -0.00317347 -0.000100983 9.70246e-05 -0.00666526 0.000461925 -8.26403e-05 0.000121397 -0.000180364 -0.00967814 -5.88489e-05 1.75657e-05 -0.00026706 0.000260221 -7.46763e-05 0.000194658 0.000119088 -0.000368616 -0.000153511 0.000341985 -2.90474e-05 -2.96505e-05 3.50364e-05 -8.50206e-05 4.00186e-05 0.000185635 -6.23859e-05 9.01936e-06 -0.000118584 0.000159575 -2.57464e-05 -6.2526e-05 
1730.75 0 1.65777e-05 -0.00313818 -0.000105267 9.86565e-05 -0.00695909 0.0004498 -7.02968e-05 0.000114304 -0.000178514 -0.00933363 -3.52968e-05 3.32276e-05 -0.000275224 0.000237179 -8.33072e-05 0.0001914 0.000134439 -0.00035975 -0.000142389 0.000326992 -3.00774e-05 -3.11532e-05 3.8386e-05 -7.93493e-05 3.1958e-05 0.00019404 -6.7123e-05 1.36433e-06 -0.000117671 0.000156333 -1.91952e-05 -6.50306e-05 
1731.1 0 1.17357e-05 -0.00309991 -0.000107917 9.85507e-05 -0.00724056 0.000440655 -6.21155e-05 0.000109993 -0.000181826 -0.00898282 -1.02064e-05 4.54679e-05 -0.00028045 0.000217738 -8.99289e-05 0.000191376 0.000150638 -0.00035423 -0.000130739 0.000310239 -2.74614e-05 -3.21869e-05 3.94761e-05 -7.55194e-05 2.47938e-05 0.000202466 -7.10685e-05 -5.81204e-06 -0.0001176 0.000155966 -1.16134e-05 -6.51115e-05 
1731.45 0 7.1242e-06 -0.0030602 -0.00010831 9.84932e-05 -0.00750931 0.000433969 -5.34461e-05 0.000112271 -0.000186345 -0.0086281 1.68187e-05 5.31638e-05 -0.000282741 0.000202143 -9.45246e-05 0.00019303 0.000166402 -0.000350683 -0.000117188 0.000295877 -2.28363e-05 -3.36482e-05 3.88156e-05 -7.40989e-05 1.79255e-05 0.000210522 -7.59109e-05 -1.11111e-05 -0.000116733 0.000157369 -4.33229e-06 -6.28308e-05 
1731.8 0 2.62937e-06 -0.00301992 -0.000106754 9.96723e-05 -0.00776574 0.000429482 -3.78436e-05 0.000121432 -0.000193394 -0.00827143 4.46145e-05 5.51341e-05 -0.00028096 0.000189717 -9.8218e-05 0.000193573 0.000181341 -0.000345674 -0.000102986 0.000285505 -1.80669e-05 -3.56347e-05 3.76966e-05 -7.47266e-05 1.15785e-05 0.000218146 -8.224e-05 -1.52184e-05 -0.000114495 0.000158375 2.03226e-06 -5.9992e-05 
1732.15 0 -1.89744e-06 -0.00297777 -0.000104667 0.000101326 -0.00801329 0.000425216 -1.35761e-05 0.00013507 -0.00020375 -0.00791408 7.10285e-05 5.38365e-05 -0.000276816 0.000180866 -0.000101193 0.000192626 0.00019648 -0.000337595 -9.30018e-05 0.000277307 -1.26241e-05 -3.76839e-05 3.74401e-05 -7.69158e-05 6.03319e-06 0.000225735 -8.99773e-05 -1.90038e-05 -0.000111029 0.000159126 8.19435e-06 -5.80924e-05 
1732.5 0 -5.90907e-06 -0.00293225 -0.000103927 0.000103033 -0.00825614 0.000417971 1.45535e-05 0.000150675 -0.000215666 -0.0075537 9.5254e-05 5.20194e-05 -0.000273159 0.000176619 -0.000104729 0.000191303 0.000212611 -0.000325824 -8.95739e-05 0.000270581 -5.75659e-06 -3.86452e-05 3.91491e-05 -8.00811e-05 3.67998e-07 0.000234533 -9.86075e-05 -2.17887e-05 -0.000107329 0.000159792 1.57616e-05 -5.7504e-05 
1732.85 0 -8.99613e-06 -0.00288286 -0.000104155 0.000105247 -0.00849348 0.00040819 4.14001e-05 0.000168519 -0.000228762 -0.00718666 0.000118228 4.99099e-05 -0.000271645 0.00017443 -0.000111014 0.000189745 0.000229716 -0.00031039 -9.00521e-05 0.000265829 6.64412e-07 -3.86687e-05 4.24203e-05 -8.14387e-05 -6.41831e-06 0.000243598 -0.00010808 -2.39854e-05 -0.000104021 0.000159623 2.45062e-05 -5.76061e-05 
1733.2 0 -1.1072e-05 -0.00282877 -0.000104073 0.000108063 -0.00871976 0.000399155 6.5245e-05 0.000190018 -0.000242382 -0.00681439 0.00013995 4.65067e-05 -0.000271228 0.000168796 -0.000120326 0.000188828 0.000246602 -0.000290945 -9.20718e-05 0.000261365 5.05831e-06 -3.87881e-05 4.5845e-05 -7.99218e-05 -1.41819e-05 0.000250605 -0.000118273 -2.76259e-05 -0.000100775 0.000158421 3.22956e-05 -5.79894e-05 
1733.55 0 -1.20725e-05 -0.00276963 -0.000103118 0.000111076 -0.00893139 0.000392915 8.49043e-05 0.000213265 -0.00025448 -0.00643946 0.000159318 4.03095e-05 -0.00026875 0.000157045 -0.000131803 0.000189847 0.000260047 -0.000268934 -9.45855e-05 0.000255245 7.41178e-06 -3.93237e-05 4.82761e-05 -7.6917e-05 -2.15707e-05 0.000254378 -0.000128505 -3.28294e-05 -9.66696e-05 0.000156739 3.84336e-05 -5.88982e-05 
1733.9 0 -1.22498e-05 -0.00270713 -0.00010138 0.000114171 -0.00912645 0.000389329 9.97216e-05 0.000236503 -0.000263554 -0.00606108 0.000175565 2.93673e-05 -0.00026287 0.000140797 -0.000143489 0.000192742 0.000268309 -0.000244324 -9.39338e-05 0.000248201 6.8069e-06 -3.99549e-05 4.98994e-05 -7.32461e-05 -2.80191e-05 0.000256434 -0.000138435 -3.89607e-05 -9.14275e-05 0.00015473 4.28856e-05 -6.01388e-05 
1734.25 0 -1.07595e-05 -0.0026423 -9.95202e-05 0.000117702 -0.00930312 0.000388162 0.00011249 0.000260863 -0.000269144 -0.00567605 0.000188903 1.20701e-05 -0.000254967 0.000122639 -0.000154145 0.000196697 0.000271951 -0.000216695 -8.93864e-05 0.000240722 4.2639e-06 -3.98192e-05 5.15722e-05 -6.97353e-05 -3.44218e-05 0.000258805 -0.000148875 -4.61112e-05 -8.66607e-05 0.000152359 4.58554e-05 -6.11277e-05 
1734.6 0 -7.0205e-06 -0.00257522 -9.86515e-05 0.000121919 -0.00946052 0.000389668 0.000126739 0.0002883 -0.000270503 -0.00528364 0.00019879 -1.01439e-05 -0.000246792 0.000105276 -0.000164976 0.000201503 0.000274077 -0.000189542 -8.53544e-05 0.000231689 2.08041e-06 -3.9581e-05 5.34195e-05 -6.66298e-05 -4.13598e-05 0.000261338 -0.000159266 -5.24817e-05 -8.27076e-05 0.00014922 4.85861e-05 -6.12631e-05 
1734.95 0 -2.31239e-06 -0.00250586 -9.95919e-05 0.000125975 -0.0095986 0.000392627 0.000144468 0.000318865 -0.000269133 -0.00488788 0.000205312 -3.2958e-05 -0.000237357 8.92436e-05 -0.000176876 0.000208217 0.000279208 -0.0001654 -8.37323e-05 0.000221115 1.41891e-06 -3.96047e-05 5.49655e-05 -6.42709e-05 -4.89024e-05 0.000264069 -0.000167614 -5.78916e-05 -7.80626e-05 0.000145936 5.20669e-05 -6.06197e-05 
1735.3 0 1.42924e-06 -0.0024345 -0.000102131 0.000128836 -0.00971919 0.000395787 0.000165258 0.000350115 -0.000267327 -0.00449223 0.000210634 -5.42767e-05 -0.000224625 7.2433e-05 -0.000187717 0.000217962 0.000288732 -0.000144237 -8.26131e-05 0.000211276 2.87283e-06 -3.9709e-05 5.56223e-05 -6.3538e-05 -5.62244e-05 0.000268201 -0.000173304 -6.32507e-05 -7.22073e-05 0.000143241 5.51731e-05 -5.97677e-05 
1735.65 0 3.60405e-06 -0.00236139 -0.000104686 0.000130135 -0.00982531 0.000399447 0.000188928 0.00037999 -0.000263886 -0.00409778 0.000215469 -7.40771e-05 -0.000208894 5.29126e-05 -0.000194564 0.000229804 0.00029916 -0.000126322 -7.93012e-05 0.000204215 4.43913e-06 -4.16344e-05 5.55233e-05 -6.38079e-05 -6.29224e-05 0.000272006 -0.000175929 -6.70196e-05 -6.65105e-05 0.000139978 5.80636e-05 -5.98422e-05 
1736 0 4.88032e-06 -0.0022867 -0.000105762 0.000129622 -0.00991788 0.000404064 0.000216765 0.000408585 -0.000255226 -0.00370621 0.000218949 -9.05543e-05 -0.00019265 3.13295e-05 -0.000197821 0.000241359 0.000306339 -0.000112301 -7.3312e-05 0.000198886 4.26889e-06 -4.67454e-05 5.57647e-05 -6.39691e-05 -7.06428e-05 0.000273062 -0.00017452 -6.91477e-05 -6.16913e-05 0.000133158 6.17724e-05 -6.06819e-05 
1736.35 0 6.39709e-06 -0.00220944 -0.000105151 0.000128309 -0.00999595 0.000407911 0.000247652 0.000436037 -0.000241087 -0.00331986 0.000220655 -0.000104883 -0.000177789 8.89553e-06 -0.000199048 0.000252102 0.00030947 -0.000102017 -6.78274e-05 0.000192857 3.22799e-06 -5.3655e-05 5.72694e-05 -6.37535e-05 -8.06694e-05 0.000272203 -0.000170201 -7.18621e-05 -5.74693e-05 0.000122223 6.62308e-05 -6.0511e-05 
1736.7 0 9.09268e-06 -0.00212923 -0.000104594 0.000126462 -0.0100602 0.000408279 0.000278796 0.000461686 -0.00022505 -0.00293895 0.000219127 -0.000120405 -0.0001652 -1.47303e-05 -0.000196949 0.000260422 0.000308005 -9.37908e-05 -6.60928e-05 0.000186362 2.64409e-06 -6.13797e-05 5.76434e-05 -6.35607e-05 -9.15434e-05 0.000270267 -0.000165405 -7.53828e-05 -5.22836e-05 0.000109487 7.17328e-05 -5.85631e-05 
1737.05 0 1.20916e-05 -0.00204695 -0.000106812 0.000123948 -0.0101128 0.000405083 0.000308064 0.000485225 -0.000209186 -0.00256091 0.000211096 -0.000137547 -0.000151659 -3.91999e-05 -0.000189584 0.000262859 0.000301251 -8.54658e-05 -6.80033e-05 0.000180327 3.83115e-06 -6.88625e-05 5.45568e-05 -6.29502e-05 -0.00010199 0.000266229 -0.000161011 -7.87302e-05 -4.49448e-05 9.75039e-05 7.80468e-05 -5.53009e-05 
1737.4 0 1.5328e-05 -0.0019634 -0.000110763 0.000120989 -0.0101546 0.000400942 0.000332412 0.000505879 -0.000193923 -0.00218331 0.00019568 -0.000156097 -0.000134058 -6.28543e-05 -0.000175814 0.000260075 0.000289152 -7.82879e-05 -7.20047e-05 0.00017415 6.64459e-06 -7.44226e-05 4.94375e-05 -6.13175e-05 -0.000111628 0.0002595 -0.000157802 -8.09029e-05 -3.69884e-05 8.76086e-05 8.36605e-05 -5.11696e-05 
1737.75 0 1.95823e-05 -0.00187871 -0.00011546 0.000117742 -0.0101849 0.00040028 0.000350646 0.000523579 -0.000178944 -0.00180476 0.00017276 -0.000177199 -0.000114389 -8.27108e-05 -0.000155184 0.000255321 0.000273621 -7.48351e-05 -7.7063e-05 0.000168571 8.49241e-06 -7.81759e-05 4.37247e-05 -5.86736e-05 -0.000119228 0.000250376 -0.000156233 -8.10333e-05 -2.99961e-05 7.872e-05 8.88683e-05 -4.58494e-05 
1738.1 0 2.31479e-05 -0.00179233 -0.000120888 0.000115471 -0.0102049 0.000404181 0.000364727 0.000538836 -0.000161991 -0.00142387 0.000142403 -0.000199951 -9.46198e-05 -9.75853e-05 -0.000130033 0.000248511 0.000256948 -7.48334e-05 -8.19796e-05 0.000163331 7.32666e-06 -8.10417e-05 3.83337e-05 -5.46536e-05 -0.000124586 0.000239697 -0.000155383 -8.12617e-05 -2.46494e-05 7.02219e-05 9.4589e-05 -3.86767e-05 
1738.45 0 2.4574e-05 -0.0017035 -0.000125365 0.000114344 -0.0102161 0.00040834 0.000376774 0.000551766 -0.000143038 -0.00103903 0.000109032 -0.000222305 -7.66117e-05 -0.00010949 -0.000104329 0.000238871 0.000239159 -7.72702e-05 -8.70943e-05 0.000156426 4.54892e-06 -8.405e-05 3.47397e-05 -4.89952e-05 -0.000128298 0.000228092 -0.000155167 -8.38487e-05 -2.09583e-05 6.27475e-05 9.9671e-05 -2.99435e-05 
1738.8 0 2.55072e-05 -0.00161156 -0.000128032 0.00011271 -0.0102178 0.000410098 0.000387073 0.000561748 -0.000123288 -0.000649987 7.78291e-05 -0.000244389 -6.22193e-05 -0.000119807 -7.94344e-05 0.000226745 0.000219102 -8.12297e-05 -9.19126e-05 0.000145822 3.31353e-06 -8.77233e-05 3.28864e-05 -4.18291e-05 -0.000130088 0.000216208 -0.000155684 -8.66691e-05 -1.79544e-05 5.58235e-05 0.000102669 -1.9904e-05 
1739.15 0 2.72211e-05 -0.00151694 -0.000129101 0.000111155 -0.0102075 0.00041003 0.000396303 0.000568278 -0.00010351 -0.000257701 4.96267e-05 -0.000266331 -5.17658e-05 -0.000127455 -5.46421e-05 0.000211127 0.000197371 -8.57438e-05 -9.32193e-05 0.000131529 4.75599e-06 -9.14067e-05 3.20735e-05 -3.3962e-05 -0.000129884 0.000204124 -0.000157006 -8.70879e-05 -1.55997e-05 4.82743e-05 0.000103754 -8.81012e-06 
1739.5 0 2.8538e-05 -0.00142003 -0.000128553 0.000111092 -0.0101813 0.000408631 0.0004065 0.000572723 -8.55993e-05 0.0001381 2.44451e-05 -0.000286073 -4.53054e-05 -0.000132096 -3.14962e-05 0.000192139 0.000176453 -9.0946e-05 -9.11081e-05 0.000115917 7.44434e-06 -9.44849e-05 3.09445e-05 -2.58042e-05 -0.000129079 0.000192436 -0.000158667 -8.47801e-05 -1.3874e-05 4.00787e-05 0.000104236 1.77681e-06 
1739.85 0 2.92433e-05 -0.00132052 -0.000126012 0.000111003 -0.010135 0.000406059 0.000419047 0.000579002 -7.0038e-05 0.000536723 3.47989e-06 -0.000303434 -4.43215e-05 -0.0001344 -1.2115e-05 0.000171916 0.000157228 -9.76493e-05 -8.7618e-05 9.89756e-05 1.05065e-05 -9.65442e-05 2.87965e-05 -1.71925e-05 -0.000128726 0.000181204 -0.000160641 -7.98813e-05 -1.16711e-05 3.19947e-05 0.000105024 1.10679e-05 
1740.2 0 2.97091e-05 -0.00121947 -0.000122479 0.000108706 -0.0100681 0.00040465 0.000433107 0.000588185 -5.49422e-05 0.00093524 -1.22684e-05 -0.00031974 -5.06026e-05 -0.000134349 4.17066e-06 0.000151584 0.000138434 -0.000106213 -8.34779e-05 7.79112e-05 1.43426e-05 -9.62642e-05 2.57247e-05 -9.84474e-06 -0.000128331 0.000168433 -0.000163738 -7.32969e-05 -9.59073e-06 2.45337e-05 0.000105622 1.91296e-05 
1740.55 0 2.89259e-05 -0.00112049 -0.000119023 0.00010397 -0.00998363 0.000405679 0.000446259 0.000596343 -3.7446e-05 0.00133014 -2.26568e-05 -0.000334176 -6.36476e-05 -0.000132332 1.98583e-05 0.000130212 0.000119795 -0.00011819 -8.03746e-05 5.21221e-05 1.92881e-05 -9.44318e-05 2.20002e-05 -4.3648e-06 -0.000126493 0.000154016 -0.000167912 -6.68386e-05 -9.29569e-06 1.77247e-05 0.000104773 2.64498e-05 
1740.9 0 2.77055e-05 -0.0010251 -0.000115891 9.75507e-05 -0.0098868 0.000407828 0.000457872 0.000601504 -1.73626e-05 0.00171677 -2.95965e-05 -0.000346479 -8.15964e-05 -0.000129817 3.44562e-05 0.000106658 0.000103679 -0.000133195 -8.09322e-05 2.39337e-05 2.48257e-05 -9.30672e-05 1.90046e-05 -1.98349e-07 -0.000123794 0.000140733 -0.000172621 -6.18176e-05 -1.01836e-05 1.05303e-05 0.000101998 3.33936e-05 
1741.25 0 2.82948e-05 -0.000932148 -0.000113035 9.02705e-05 -0.00978176 0.000410003 0.000468872 0.000604548 1.24316e-06 0.00209453 -3.55496e-05 -0.000356606 -0.000100781 -0.000127766 4.51678e-05 8.0022e-05 9.27537e-05 -0.000147058 -8.52804e-05 -5.14711e-06 3.02888e-05 -9.28534e-05 1.7121e-05 1.48887e-06 -0.000121747 0.000130016 -0.000176146 -5.78372e-05 -1.11705e-05 2.44791e-06 9.89415e-05 4.0453e-05 
1741.6 0 3.00345e-05 -0.000840498 -0.000109872 8.34304e-05 -0.00966754 0.000411142 0.000478886 0.000604622 1.58088e-05 0.00246658 -4.18777e-05 -0.000362364 -0.000118092 -0.000126338 5.13785e-05 5.11479e-05 8.54748e-05 -0.000159511 -9.04287e-05 -3.56654e-05 3.50861e-05 -9.34774e-05 1.50483e-05 1.07388e-06 -0.000119868 0.000121432 -0.000176877 -5.53323e-05 -1.33116e-05 -5.71264e-06 9.67661e-05 4.73373e-05 
1741.95 0 3.21984e-05 -0.000748781 -0.000105956 7.78655e-05 -0.00954179 0.000410024 0.000486389 0.000601176 2.8505e-05 0.00283165 -4.79547e-05 -0.00036073 -0.000133952 -0.000127516 5.34417e-05 2.23442e-05 7.99528e-05 -0.000174475 -9.55215e-05 -6.6714e-05 3.91713e-05 -9.34768e-05 1.18248e-05 1.35448e-06 -0.000116638 0.000113901 -0.000175723 -5.52987e-05 -1.70929e-05 -1.34845e-05 9.51793e-05 5.30064e-05 
1742.3 0 3.63492e-05 -0.000656082 -0.000102042 7.23587e-05 -0.00940433 0.000408665 0.000489184 0.000595047 4.30668e-05 0.00318498 -5.19805e-05 -0.000349176 -0.000149356 -0.000133685 5.28624e-05 -5.1152e-06 7.66931e-05 -0.000192303 -0.000100608 -9.73561e-05 4.32264e-05 -9.16604e-05 8.53052e-06 3.94671e-06 -0.000111413 0.000106879 -0.000173698 -5.7012e-05 -2.16383e-05 -1.99754e-05 9.34871e-05 5.70978e-05 
1742.65 0 4.22909e-05 -0.000562926 -9.79116e-05 6.60344e-05 -0.00925504 0.000409575 0.000487707 0.000585699 6.21032e-05 0.00352604 -5.09017e-05 -0.000329075 -0.000163457 -0.000145599 5.15409e-05 -3.06128e-05 7.50751e-05 -0.000210262 -0.000103663 -0.000126447 4.70182e-05 -8.83773e-05 6.35006e-06 8.25695e-06 -0.000105489 0.000101181 -0.000171013 -5.91623e-05 -2.69743e-05 -2.56212e-05 9.20052e-05 5.88505e-05 
1743 0 4.82953e-05 -0.000470123 -9.23251e-05 6.02341e-05 -0.00909316 0.000412175 0.000484997 0.000573265 8.69736e-05 0.00385605 -4.09908e-05 -0.000304909 -0.000175791 -0.000163449 4.94696e-05 -5.30721e-05 7.33375e-05 -0.000225035 -0.00010288 -0.000150584 5.05464e-05 -8.4293e-05 4.88635e-06 1.32152e-05 -9.96701e-05 9.66216e-05 -0.000168042 -6.19771e-05 -3.30453e-05 -3.22958e-05 9.11265e-05 5.91848e-05 
1743.35 0 5.43236e-05 -0.000377419 -8.55363e-05 5.51309e-05 -0.00892129 0.000413282 0.000483349 0.000560403 0.000116348 0.0041751 -2.30207e-05 -0.000279979 -0.000185483 -0.000185835 4.74295e-05 -7.16823e-05 7.0721e-05 -0.000233941 -9.95768e-05 -0.000169378 5.50686e-05 -8.10282e-05 3.81416e-06 1.78026e-05 -9.28912e-05 9.20385e-05 -0.000163467 -6.45545e-05 -3.87694e-05 -4.05447e-05 9.0248e-05 5.94441e-05 
1743.7 0 6.22368e-05 -0.000284755 -7.84518e-05 5.00571e-05 -0.00874097 0.000410523 0.000483546 0.000547685 0.000148583 0.00448206 -2.37933e-06 -0.000253797 -0.000189236 -0.000208186 4.60893e-05 -8.72976e-05 6.76403e-05 -0.000237182 -9.653e-05 -0.000186452 6.09871e-05 -7.93188e-05 3.10576e-06 2.16697e-05 -8.64883e-05 8.71941e-05 -0.0001557 -6.40907e-05 -4.33298e-05 -4.92942e-05 8.89903e-05 5.90178e-05 
1744.05 0 7.21788e-05 -0.000191771 -7.04502e-05 4.55964e-05 -0.00855195 0.000403003 0.000485132 0.000532096 0.000184597 0.00477536 1.66631e-05 -0.000225325 -0.0001863 -0.000226877 4.54014e-05 -0.00010161 6.50962e-05 -0.000237365 -9.54738e-05 -0.000202912 6.69956e-05 -7.85735e-05 3.04514e-06 2.45091e-05 -8.1987e-05 8.3335e-05 -0.000145419 -6.13025e-05 -4.63436e-05 -5.73616e-05 8.71826e-05 5.79402e-05 
1744.4 0 8.3551e-05 -9.88189e-05 -6.16174e-05 4.22693e-05 -0.00835562 0.00038991 0.00048652 0.000511145 0.000226078 0.00505701 3.18131e-05 -0.000196253 -0.000180903 -0.000241748 4.50149e-05 -0.000116101 6.45274e-05 -0.000235229 -9.6878e-05 -0.000217143 7.20695e-05 -7.85641e-05 3.84445e-06 2.61882e-05 -7.96069e-05 8.00927e-05 -0.000133916 -5.95264e-05 -4.75027e-05 -6.35137e-05 8.60351e-05 5.61256e-05 
1744.75 0 9.63246e-05 -7.0397e-06 -5.31142e-05 3.98706e-05 -0.0081524 0.000370027 0.00048377 0.000485227 0.000272899 0.00532837 4.27519e-05 -0.000167519 -0.000176426 -0.000253963 4.30593e-05 -0.00013148 6.71346e-05 -0.000228851 -0.0001005 -0.000226449 7.58006e-05 -7.93693e-05 5.16483e-06 2.63289e-05 -7.92353e-05 7.5381e-05 -0.000122186 -6.05649e-05 -4.73956e-05 -6.66672e-05 8.73556e-05 5.36279e-05 
1745.1 0 0.00011066 8.3371e-05 -4.46197e-05 3.84054e-05 -0.0079438 0.000344064 0.000473366 0.000456164 0.000321475 0.00558804 5.0381e-05 -0.000138848 -0.000173814 -0.000266185 3.71815e-05 -0.000147017 7.43642e-05 -0.000218753 -0.000104606 -0.000229689 7.84385e-05 -7.95853e-05 5.55277e-06 2.27711e-05 -7.99873e-05 7.00852e-05 -0.000110363 -6.34449e-05 -4.79198e-05 -6.72123e-05 9.13495e-05 5.12007e-05 
1745.45 0 0.000124499 0.000171262 -3.59678e-05 3.66393e-05 -0.00773115 0.000314993 0.000456875 0.000425039 0.000369153 0.00583532 5.69569e-05 -0.000110329 -0.000173975 -0.000280946 2.74786e-05 -0.00016115 8.40935e-05 -0.000206674 -0.000106959 -0.000228733 8.04599e-05 -7.87139e-05 4.19525e-06 1.61012e-05 -8.04744e-05 6.65506e-05 -9.84917e-05 -6.62042e-05 -4.92875e-05 -6.65776e-05 9.70038e-05 4.84154e-05 
1745.8 0 0.00013583 0.000256825 -2.68669e-05 3.42176e-05 -0.00751303 0.000283835 0.000438185 0.0003932 0.000414301 0.00606866 6.56319e-05 -8.01856e-05 -0.000174975 -0.000294365 1.75097e-05 -0.000171864 9.32161e-05 -0.000193965 -0.000108833 -0.000226782 8.26777e-05 -7.81693e-05 3.30668e-06 9.91565e-06 -8.13572e-05 6.40554e-05 -8.69146e-05 -6.875e-05 -5.09744e-05 -6.67166e-05 0.000102919 4.37548e-05 
1746.15 0 0.000144396 0.000342665 -1.66655e-05 3.27585e-05 -0.0072908 0.000251241 0.000417761 0.000362754 0.000455102 0.00628643 7.66417e-05 -4.70823e-05 -0.000176568 -0.000303773 1.08417e-05 -0.000178977 0.00010139 -0.000183544 -0.000112504 -0.000226745 8.48583e-05 -7.81033e-05 4.31167e-06 5.67794e-06 -8.35955e-05 6.01318e-05 -7.58328e-05 -7.23457e-05 -5.27958e-05 -6.85689e-05 0.000108927 3.82992e-05 
1746.5 0 0.000150501 0.000429741 -5.63551e-06 3.17282e-05 -0.00706766 0.000216792 0.000393656 0.00033488 0.000491663 0.00649019 8.63797e-05 -1.26891e-05 -0.000180625 -0.000312362 7.44823e-06 -0.000184243 0.00010829 -0.000175125 -0.000117823 -0.000229421 8.67303e-05 -7.65693e-05 6.9638e-06 2.24532e-06 -8.69199e-05 5.37928e-05 -6.54076e-05 -7.7842e-05 -5.56485e-05 -7.32473e-05 0.000113848 3.38109e-05 
1746.85 0 0.000155152 0.000517436 6.21914e-06 3.05874e-05 -0.00684338 0.000182048 0.000364058 0.000310246 0.000523607 0.00668377 9.33535e-05 1.88061e-05 -0.000186219 -0.000323838 4.2313e-06 -0.00018875 0.000113113 -0.000165102 -0.000123025 -0.000234107 8.82428e-05 -7.35904e-05 9.71606e-06 -8.92107e-07 -9.13422e-05 4.65431e-05 -5.49737e-05 -8.43967e-05 -6.04945e-05 -8.17339e-05 0.000115028 3.14346e-05 
1747.2 0 0.000158501 0.000605543 1.76402e-05 3.01043e-05 -0.00661259 0.00015161 0.000329794 0.000287567 0.00055317 0.00687051 9.6186e-05 4.39209e-05 -0.000190431 -0.00033736 5.3584e-07 -0.000193311 0.00011376 -0.000149496 -0.000125609 -0.000240598 8.90101e-05 -6.99626e-05 1.15674e-05 -3.05457e-06 -9.53311e-05 3.94566e-05 -4.30975e-05 -9.13377e-05 -6.58847e-05 -9.20065e-05 0.000112332 3.24732e-05 
1747.55 0 0.000161934 0.000694464 2.71642e-05 3.10382e-05 -0.00637013 0.000126774 0.00029443 0.000264016 0.000582067 0.00705057 9.1797e-05 6.24353e-05 -0.000190594 -0.000349253 -1.71681e-06 -0.000198165 0.000109587 -0.00012826 -0.000125431 -0.000246984 8.90661e-05 -6.62906e-05 1.42066e-05 -4.48854e-06 -9.73131e-05 3.31132e-05 -3.10677e-05 -9.80343e-05 -6.98059e-05 -0.000100341 0.000108456 3.60071e-05 
1747.9 0 0.000167341 0.000783457 3.45303e-05 3.22008e-05 -0.00611662 0.000105641 0.000261734 0.000240122 0.000609264 0.00722141 7.93185e-05 7.57172e-05 -0.000187157 -0.000358897 -2.93477e-06 -0.000201152 0.000101978 -0.000104022 -0.000124174 -0.000248489 8.90559e-05 -6.3571e-05 1.77793e-05 -6.77345e-06 -9.74727e-05 2.73907e-05 -2.09523e-05 -0.000102967 -7.1299e-05 -0.000105683 0.000105232 4.0007e-05 
1748.25 0 0.000174874 0.000870594 4.01212e-05 3.21183e-05 -0.00585498 8.50068e-05 0.000232012 0.00021848 0.000634705 0.00738135 6.20525e-05 8.44737e-05 -0.000182867 -0.000368534 -5.52189e-06 -0.000201291 9.28209e-05 -7.75764e-05 -0.000122271 -0.000242811 8.94928e-05 -6.2314e-05 2.09812e-05 -1.06693e-05 -9.73141e-05 2.23079e-05 -1.21304e-05 -0.000105184 -7.20984e-05 -0.000110015 0.000102328 4.45609e-05 
1748.6 0 0.000182987 0.000953561 4.52993e-05 3.04305e-05 -0.00558797 6.27987e-05 0.000204529 0.000201021 0.000655658 0.00753116 4.3177e-05 8.86447e-05 -0.000178241 -0.000380388 -9.16313e-06 -0.000200164 8.35365e-05 -5.01497e-05 -0.000116914 -0.0002329 8.84839e-05 -6.11798e-05 2.41779e-05 -1.57591e-05 -9.75022e-05 1.7867e-05 -3.79955e-06 -0.000104169 -7.3315e-05 -0.00011463 9.86557e-05 5.00021e-05 
1748.95 0 0.000189395 0.00103114 5.08888e-05 2.8274e-05 -0.00531667 3.90172e-05 0.000180796 0.000186653 0.000669314 0.00767199 2.33593e-05 8.84968e-05 -0.000173024 -0.000394544 -1.32223e-05 -0.000198247 7.33542e-05 -2.41596e-05 -0.000105471 -0.00022205 8.49003e-05 -5.91118e-05 2.76089e-05 -2.07771e-05 -9.75291e-05 1.39724e-05 3.26508e-06 -0.000100806 -7.52854e-05 -0.000118753 9.42737e-05 5.55321e-05 
1749.3 0 0.000193109 0.00110434 5.58926e-05 2.69392e-05 -0.00504036 1.22603e-05 0.000161463 0.000172161 0.000677406 0.0078035 3.22086e-06 8.31639e-05 -0.000168502 -0.000410364 -1.77395e-05 -0.000195488 5.95318e-05 -6.99132e-07 -8.87208e-05 -0.000211077 7.99065e-05 -5.68373e-05 3.18288e-05 -2.42457e-05 -9.7114e-05 1.02113e-05 8.23205e-06 -9.48739e-05 -7.8117e-05 -0.000122352 8.9619e-05 6.05855e-05 
1749.65 0 0.000194872 0.00117416 5.90768e-05 2.62492e-05 -0.00475928 -2.06957e-05 0.000145524 0.00015575 0.000680158 0.00792341 -1.58777e-05 7.40878e-05 -0.000165368 -0.00042577 -2.28834e-05 -0.000190094 4.0324e-05 2.18593e-05 -6.8967e-05 -0.000198069 7.43854e-05 -5.56758e-05 3.80358e-05 -2.62415e-05 -9.73642e-05 6.10264e-06 1.19815e-05 -8.65106e-05 -8.06377e-05 -0.000125532 8.39857e-05 6.46216e-05 
1750 0 0.000194404 0.00124014 6.03805e-05 2.61707e-05 -0.00447528 -5.79223e-05 0.000131153 0.000137552 0.000674873 0.00802927 -3.31461e-05 6.19921e-05 -0.000163689 -0.000436801 -2.91859e-05 -0.000180562 1.6149e-05 4.37499e-05 -4.75562e-05 -0.000182291 6.82012e-05 -5.44077e-05 4.58288e-05 -2.75209e-05 -9.78428e-05 3.52202e-06 1.60531e-05 -7.78038e-05 -8.26486e-05 -0.000128082 7.73712e-05 6.84572e-05 
1750.35 0 0.000191305 0.0013022 6.05928e-05 2.56347e-05 -0.00418934 -9.22379e-05 0.000117714 0.000118336 0.000661376 0.00811892 -4.97553e-05 4.55918e-05 -0.000163276 -0.000443224 -3.40991e-05 -0.000169857 -1.22037e-05 6.34099e-05 -2.47192e-05 -0.000165695 6.12241e-05 -5.1748e-05 5.31522e-05 -2.73529e-05 -9.72179e-05 1.91521e-06 1.95134e-05 -6.95605e-05 -8.39707e-05 -0.000129882 7.02719e-05 7.30789e-05 
1750.7 0 0.000186982 0.00136125 6.10997e-05 2.33863e-05 -0.00390166 -0.000120387 0.000105219 0.000102075 0.000643729 0.00819124 -6.7404e-05 2.83486e-05 -0.000163875 -0.000445732 -3.44827e-05 -0.000160307 -4.42454e-05 8.07669e-05 -2.65379e-06 -0.000149722 5.45724e-05 -4.79176e-05 5.89421e-05 -2.58831e-05 -9.4882e-05 4.55379e-07 2.07461e-05 -6.168e-05 -8.42408e-05 -0.000131605 6.33714e-05 7.76045e-05 
1751.05 0 0.000183213 0.00141786 6.21597e-05 2.05888e-05 -0.00361354 -0.000143808 9.33258e-05 9.06698e-05 0.00062448 0.00824873 -8.67627e-05 1.18668e-05 -0.000165953 -0.000445123 -3.15397e-05 -0.000150109 -7.64729e-05 9.801e-05 1.61918e-05 -0.000134687 4.88633e-05 -4.4068e-05 6.426e-05 -2.41528e-05 -9.04078e-05 1.87192e-07 1.88206e-05 -5.34997e-05 -8.39087e-05 -0.000133326 5.86406e-05 8.18329e-05 
1751.4 0 0.000180704 0.00147202 6.27757e-05 1.80114e-05 -0.00332633 -0.000163826 8.33569e-05 8.34966e-05 0.000603592 0.00829482 -0.000108096 -6.11181e-06 -0.000167399 -0.000443155 -2.95862e-05 -0.000137059 -0.000107922 0.000117113 3.15524e-05 -0.000119522 4.30097e-05 -4.34011e-05 6.97707e-05 -2.18011e-05 -8.39504e-05 -2.30022e-07 1.57854e-05 -4.51886e-05 -8.38618e-05 -0.000134526 5.61966e-05 8.56412e-05 
1751.75 0 0.000179824 0.00152405 6.32437e-05 1.67418e-05 -0.00304086 -0.000181064 7.78406e-05 7.8737e-05 0.000581636 0.00832992 -0.000130864 -2.61134e-05 -0.000166493 -0.000439407 -3.23999e-05 -0.000120904 -0.000139125 0.000136886 4.31098e-05 -0.000105222 3.6198e-05 -4.58452e-05 7.49097e-05 -1.96368e-05 -7.75615e-05 -1.44326e-06 1.51519e-05 -3.81459e-05 -8.39847e-05 -0.000135409 5.34674e-05 8.85638e-05 
1752.1 0 0.000180743 0.00157374 6.33165e-05 1.79031e-05 -0.00275767 -0.000197188 7.75211e-05 7.17064e-05 0.000561786 0.0083541 -0.000152801 -4.77577e-05 -0.000164319 -0.000434157 -3.95554e-05 -0.000103317 -0.000169465 0.000155777 5.25191e-05 -9.35863e-05 2.83668e-05 -4.92846e-05 7.89174e-05 -1.86216e-05 -7.22285e-05 -2.83718e-06 1.67753e-05 -3.45246e-05 -8.33427e-05 -0.000136087 4.8874e-05 9.17658e-05 
1752.45 0 0.000181582 0.00162158 6.26563e-05 2.06519e-05 -0.00247533 -0.000215184 8.03952e-05 5.94179e-05 0.000546095 0.0083682 -0.000172534 -6.88429e-05 -0.000164126 -0.000428233 -4.73094e-05 -8.58622e-05 -0.000201264 0.000172419 6.32275e-05 -8.42247e-05 2.06752e-05 -5.35988e-05 8.16243e-05 -1.64605e-05 -6.67157e-05 -4.91597e-06 2.02669e-05 -3.49221e-05 -8.28771e-05 -0.000137109 4.32749e-05 9.55589e-05 
1752.8 0 0.000180841 0.00166919 6.1588e-05 2.44537e-05 -0.00219399 -0.000236368 8.36733e-05 4.28436e-05 0.000532579 0.00837196 -0.000190746 -8.66159e-05 -0.000167515 -0.000418455 -5.18856e-05 -6.94195e-05 -0.000235426 0.00018636 7.70212e-05 -7.71054e-05 1.41962e-05 -5.81139e-05 8.20974e-05 -1.21159e-05 -6.05812e-05 -7.25615e-06 2.70858e-05 -3.748e-05 -8.4066e-05 -0.00014017 3.76141e-05 9.9538e-05 
1753.15 0 0.000179181 0.00171597 5.98451e-05 3.01212e-05 -0.00191505 -0.000257665 8.66891e-05 2.34886e-05 0.000519368 0.00836757 -0.00020997 -0.000100685 -0.000171732 -0.00040268 -5.24189e-05 -5.59965e-05 -0.000267945 0.000198137 9.22352e-05 -7.088e-05 7.70472e-06 -6.11314e-05 7.99031e-05 -7.54078e-06 -5.46471e-05 -8.58888e-06 3.62178e-05 -4.05524e-05 -8.58036e-05 -0.000144946 3.05052e-05 0.000103717 
1753.5 0 0.000177221 0.00176133 5.74764e-05 3.7289e-05 -0.00163742 -0.000275489 9.24322e-05 2.22249e-06 0.00050542 0.00835887 -0.000230912 -0.000111111 -0.000174097 -0.000383725 -5.30729e-05 -4.55156e-05 -0.000296502 0.000209113 0.000106895 -6.19859e-05 5.91387e-07 -6.23329e-05 7.7199e-05 -2.67105e-06 -4.92632e-05 -9.36564e-06 4.53116e-05 -4.35497e-05 -8.53635e-05 -0.000148457 2.18835e-05 0.000107642 
1753.85 0 0.000175097 0.00180633 5.54503e-05 4.44646e-05 -0.00135841 -0.000288226 0.000102236 -1.86851e-05 0.000490176 0.00834804 -0.000250231 -0.000119278 -0.000173791 -0.000364065 -5.72525e-05 -3.68416e-05 -0.000321806 0.00021983 0.000119203 -5.05464e-05 -4.78164e-06 -6.20397e-05 7.52925e-05 3.59634e-06 -4.3401e-05 -1.05791e-05 5.35178e-05 -4.70841e-05 -8.1894e-05 -0.000149455 1.41233e-05 0.0001113 
1754.2 0 0.000172424 0.00185051 5.40377e-05 5.05182e-05 -0.00107601 -0.000295588 0.000113631 -3.79186e-05 0.000474631 0.00833554 -0.000263104 -0.000128772 -0.000170309 -0.000343345 -6.53736e-05 -2.92211e-05 -0.000343176 0.000229604 0.000127166 -4.00734e-05 -8.36861e-06 -5.98996e-05 7.36636e-05 1.08556e-05 -3.7398e-05 -1.27053e-05 5.96821e-05 -5.18536e-05 -7.70683e-05 -0.000150079 7.56062e-06 0.000114895 
1754.55 0 0.000169796 0.00189216 5.29514e-05 5.5939e-05 -0.000788483 -0.000299127 0.000123864 -5.71886e-05 0.00046085 0.00832073 -0.000266075 -0.000140865 -0.000162403 -0.000320511 -7.63464e-05 -2.05883e-05 -0.000359278 0.000238092 0.000130302 -3.32078e-05 -1.19318e-05 -5.62257e-05 7.0752e-05 1.87251e-05 -3.26337e-05 -1.65043e-05 6.2984e-05 -5.80055e-05 -7.21788e-05 -0.000152019 1.92447e-06 0.000118517 
1754.9 0 0.000168111 0.00193193 5.199e-05 6.11175e-05 -0.000497236 -0.000301698 0.000129078 -7.74352e-05 0.000448991 0.00830309 -0.000259694 -0.00015418 -0.000149342 -0.000296492 -8.89816e-05 -9.51309e-06 -0.00036944 0.000244039 0.000130199 -2.99288e-05 -1.52071e-05 -5.22375e-05 6.73144e-05 2.59568e-05 -2.8696e-05 -2.23174e-05 6.36275e-05 -6.3885e-05 -6.65848e-05 -0.000154983 -1.21602e-06 0.000122301 
1755.25 0 0.00016789 0.00196925 5.04042e-05 6.53534e-05 -0.000205973 -0.000305638 0.000127668 -9.7104e-05 0.000436466 0.00828254 -0.000246198 -0.000166855 -0.000130959 -0.000272946 -0.00010138 2.90324e-06 -0.000373734 0.00024475 0.000129604 -2.97108e-05 -1.6576e-05 -4.73138e-05 6.44651e-05 3.08871e-05 -2.32893e-05 -3.00284e-05 6.1971e-05 -6.82118e-05 -5.92301e-05 -0.000158703 -1.15078e-06 0.000126808 
1755.6 0 0.000169262 0.00200284 4.73102e-05 6.89481e-05 8.41116e-05 -0.000312226 0.000121366 -0.000113714 0.000422802 0.00825717 -0.00022947 -0.000177499 -0.000106189 -0.000252304 -0.000112077 1.33651e-05 -0.000372435 0.000237778 0.000129619 -3.34682e-05 -1.32274e-05 -4.04621e-05 6.19626e-05 3.2834e-05 -1.56838e-05 -3.90908e-05 5.78946e-05 -7.27992e-05 -5.05081e-05 -0.000163687 2.51201e-07 0.000132036 
1755.95 0 0.000172044 0.00203166 4.34424e-05 7.26105e-05 0.000371857 -0.000321139 0.000111286 -0.000125304 0.00040919 0.0082262 -0.000212722 -0.000184204 -7.54181e-05 -0.000237745 -0.000121835 2.02064e-05 -0.00036719 0.000222054 0.000130306 -4.17322e-05 -4.15402e-06 -3.17193e-05 5.96669e-05 3.23336e-05 -7.31724e-06 -4.74163e-05 5.31945e-05 -7.87928e-05 -4.36584e-05 -0.000169348 1.47003e-06 0.000138206 
1756.3 0 0.000173644 0.00205505 3.94712e-05 7.59201e-05 0.000657029 -0.00033256 0.000100496 -0.00013166 0.000395668 0.00818863 -0.000196788 -0.000184822 -4.26157e-05 -0.000229767 -0.000131344 2.39735e-05 -0.000360789 0.000198796 0.000132558 -5.33013e-05 9.22664e-06 -2.1032e-05 5.76805e-05 3.19505e-05 1.80415e-06 -5.27849e-05 4.99071e-05 -8.32959e-05 -4.12391e-05 -0.000174762 3.63855e-06 0.000144576 
1756.65 0 0.000173479 0.00207503 3.61381e-05 7.85988e-05 0.000939282 -0.000346759 9.2963e-05 -0.000132939 0.000380723 0.00814168 -0.000180336 -0.000178853 -1.30241e-05 -0.000225604 -0.000140843 2.47414e-05 -0.000355223 0.000173582 0.000136409 -6.67974e-05 2.53711e-05 -8.65996e-06 5.5801e-05 3.28344e-05 1.19882e-05 -5.6092e-05 4.82205e-05 -8.29324e-05 -4.21427e-05 -0.000179682 7.46976e-06 0.000149882 
1757 0 0.000172764 0.0020933 3.36057e-05 8.10133e-05 0.00121735 -0.000362162 9.04736e-05 -0.00013017 0.000365181 0.00808485 -0.00016267 -0.00016546 1.15071e-05 -0.000222408 -0.000148122 2.19943e-05 -0.000353273 0.000152579 0.000138348 -8.23186e-05 4.1812e-05 3.86923e-06 5.33238e-05 3.43618e-05 2.19609e-05 -5.88354e-05 4.64475e-05 -7.70003e-05 -4.34107e-05 -0.000184229 1.1979e-05 0.000153503 
1757.35 0 0.000171191 0.00210955 3.16035e-05 8.31993e-05 0.00149349 -0.000378388 9.20814e-05 -0.000124545 0.000350568 0.00801938 -0.000144135 -0.000144729 3.45018e-05 -0.000219106 -0.000151768 1.66365e-05 -0.000356666 0.000136658 0.000136418 -9.95197e-05 5.63913e-05 1.42556e-05 5.04556e-05 3.63168e-05 2.92999e-05 -6.04165e-05 4.35085e-05 -6.67697e-05 -4.42408e-05 -0.000189103 1.64754e-05 0.000154807 
1757.7 0 0.000168582 0.00212265 3.06504e-05 8.40179e-05 0.00177204 -0.000395542 9.43382e-05 -0.000116541 0.000336937 0.00794498 -0.00012437 -0.00011884 5.64944e-05 -0.000215044 -0.000153459 1.08024e-05 -0.000364348 0.000122062 0.000132943 -0.000116545 6.81352e-05 2.27085e-05 4.69507e-05 3.91031e-05 3.45475e-05 -6.19772e-05 4.03825e-05 -5.5346e-05 -4.41936e-05 -0.0001936 2.19369e-05 0.000155018 
1758.05 0 0.000165495 0.0021315 2.99177e-05 8.27757e-05 0.00205394 -0.000412071 9.46553e-05 -0.000106696 0.000324433 0.00785898 -0.000106229 -9.06671e-05 7.48986e-05 -0.000209692 -0.000153208 6.67031e-06 -0.000373907 0.00010679 0.000130568 -0.000131922 7.57715e-05 3.02578e-05 4.13945e-05 4.23214e-05 3.93573e-05 -6.50082e-05 3.81061e-05 -4.5408e-05 -4.21527e-05 -0.000196607 2.79364e-05 0.000156234 
1758.4 0 0.000160965 0.00213616 2.92984e-05 7.93197e-05 0.00233467 -0.000426338 9.22787e-05 -9.60708e-05 0.000313033 0.00775812 -9.37724e-05 -6.40043e-05 9.13389e-05 -0.000205006 -0.000150016 4.27278e-06 -0.000384282 9.09724e-05 0.000131677 -0.000145827 7.97278e-05 3.6017e-05 3.35871e-05 4.37412e-05 4.28539e-05 -6.92022e-05 3.58897e-05 -3.80196e-05 -3.8524e-05 -0.000197979 3.29171e-05 0.000158562 
1758.75 0 0.000153386 0.00213654 2.98821e-05 7.32693e-05 0.00260715 -0.000439312 8.50268e-05 -8.54727e-05 0.000301568 0.00764076 -8.75778e-05 -4.02627e-05 0.000108204 -0.000202777 -0.00014407 6.91074e-07 -0.000395336 7.45961e-05 0.000139077 -0.000158031 8.16967e-05 3.97753e-05 2.40811e-05 4.14188e-05 4.48475e-05 -7.28146e-05 3.23504e-05 -3.32421e-05 -3.44171e-05 -0.000198401 3.56669e-05 0.000161927 
1759.1 0 0.000142325 0.00213154 3.18408e-05 6.57414e-05 0.00286744 -0.000453272 7.2512e-05 -7.5889e-05 0.000286648 0.0075076 -8.70589e-05 -1.96578e-05 0.000126652 -0.0002031 -0.000136248 -5.43054e-06 -0.000406064 5.79546e-05 0.000154408 -0.000170086 8.21254e-05 4.36172e-05 1.39001e-05 3.50863e-05 4.67795e-05 -7.36821e-05 2.7341e-05 -2.91995e-05 -3.08028e-05 -0.000197418 3.64879e-05 0.000166318 
1759.45 0 0.000128564 0.00212142 3.5142e-05 5.87025e-05 0.00311717 -0.000468036 5.85628e-05 -7.04125e-05 0.000263253 0.00736095 -9.15531e-05 -4.1096e-07 0.000146595 -0.000206071 -0.000128184 -1.34257e-05 -0.000414496 4.03599e-05 0.000177831 -0.000185194 8.1526e-05 4.85789e-05 3.93452e-06 2.6726e-05 4.96412e-05 -7.14041e-05 2.1307e-05 -2.431e-05 -2.85185e-05 -0.000194528 3.75071e-05 0.000169823 
1759.8 0 0.000114271 0.0021087 3.92165e-05 5.19625e-05 0.00335917 -0.000478713 4.58982e-05 -7.24618e-05 0.000231204 0.00720113 -9.83713e-05 2.07824e-05 0.000165596 -0.000211479 -0.00012326 -2.12773e-05 -0.000421615 2.17918e-05 0.000206407 -0.000204528 8.20429e-05 5.34568e-05 -5.3526e-06 1.92426e-05 5.35411e-05 -6.68919e-05 1.59317e-05 -1.84096e-05 -2.71002e-05 -0.000189227 3.99351e-05 0.000171091 
1760.15 0 0.000101752 0.00209497 4.34436e-05 4.49739e-05 0.00359314 -0.000481195 3.58915e-05 -8.23778e-05 0.000197313 0.00702729 -0.000104061 4.30234e-05 0.000181567 -0.000216326 -0.000122838 -2.77467e-05 -0.000430039 4.21583e-06 0.000235904 -0.000224563 8.50591e-05 5.73708e-05 -1.41624e-05 1.36441e-05 5.78838e-05 -6.17565e-05 1.3821e-05 -1.02995e-05 -2.65122e-05 -0.000182157 4.32364e-05 0.000171183 
1760.5 0 9.14342e-05 0.00207992 4.73908e-05 3.8825e-05 0.00381861 -0.000477413 2.89522e-05 -9.74722e-05 0.000166913 0.00684062 -0.00010678 6.29156e-05 0.000193624 -0.000218921 -0.00012543 -3.30363e-05 -0.000438779 -1.35238e-05 0.000263881 -0.000241257 8.97703e-05 6.09678e-05 -2.36771e-05 9.9758e-06 6.14115e-05 -5.82078e-05 1.49785e-05 3.88473e-07 -2.64554e-05 -0.000174936 4.62606e-05 0.000170168 
1760.85 0 8.22513e-05 0.0020636 5.01315e-05 3.34048e-05 0.00403633 -0.000469906 2.4655e-05 -0.000114634 0.000139131 0.00664268 -0.00010629 7.94818e-05 0.000202817 -0.000218924 -0.000128471 -3.69136e-05 -0.00044637 -3.34539e-05 0.000286426 -0.000253404 9.45545e-05 6.40849e-05 -3.40364e-05 8.46989e-06 6.3584e-05 -5.67205e-05 1.64113e-05 1.25353e-05 -2.67685e-05 -0.000168136 4.80916e-05 0.000167412 
1761.2 0 7.2469e-05 0.00204554 5.17419e-05 2.84741e-05 0.00424527 -0.000458568 2.16088e-05 -0.000131496 0.000110964 0.00643501 -0.000103611 9.32255e-05 0.000210777 -0.000215476 -0.000128003 -3.86121e-05 -0.000452586 -5.30015e-05 0.000300185 -0.000262675 0.000100094 6.60106e-05 -4.34888e-05 7.95358e-06 6.46175e-05 -5.59718e-05 1.69577e-05 2.48703e-05 -2.84015e-05 -0.000161542 4.84897e-05 0.00016275 
1761.55 0 6.20566e-05 0.00202538 5.3518e-05 2.39396e-05 0.0044451 -0.000443673 1.83983e-05 -0.00014838 8.04039e-05 0.00621969 -0.000100719 0.000104979 0.000219584 -0.000208811 -0.000121949 -3.72572e-05 -0.000455676 -6.89591e-05 0.00030652 -0.000271116 0.000106479 6.70491e-05 -5.07949e-05 7.98097e-06 6.45294e-05 -5.44063e-05 1.66806e-05 3.77786e-05 -3.04513e-05 -0.000155662 4.84722e-05 0.000156635 
1761.9 0 5.31787e-05 0.00200475 5.63012e-05 1.93324e-05 0.00463789 -0.000425411 1.70967e-05 -0.000166136 4.85678e-05 0.00599661 -9.91497e-05 0.00011502 0.000230745 -0.000199656 -0.000111636 -3.37569e-05 -0.000454019 -8.2996e-05 0.000307039 -0.000279882 0.000111278 6.6903e-05 -5.59684e-05 8.61051e-06 6.324e-05 -5.2756e-05 1.55495e-05 5.15031e-05 -3.01093e-05 -0.000150933 4.89088e-05 0.000150689 
1762.25 0 4.67215e-05 0.00198475 5.97558e-05 1.36656e-05 0.00482663 -0.000405696 1.8869e-05 -0.000184808 1.79349e-05 0.00576481 -9.86595e-05 0.000123877 0.000242773 -0.000188703 -9.89562e-05 -3.08109e-05 -0.00045007 -9.93527e-05 0.000302083 -0.00028797 0.000113744 6.56114e-05 -5.82842e-05 9.87365e-06 6.13394e-05 -5.21687e-05 1.44614e-05 6.42819e-05 -2.74322e-05 -0.000147182 4.91123e-05 0.000146368 
1762.6 0 4.27629e-05 0.00196493 6.26531e-05 7.19808e-06 0.00501296 -0.000387223 2.26922e-05 -0.000203052 -1.14881e-05 0.00552373 -9.9168e-05 0.000131228 0.000252392 -0.00017665 -8.55446e-05 -3.00855e-05 -0.000447974 -0.000118968 0.000293636 -0.000293937 0.00011449 6.43702e-05 -5.73563e-05 1.05287e-05 5.96885e-05 -5.25037e-05 1.44261e-05 7.36718e-05 -2.42471e-05 -0.000144395 4.89628e-05 0.000143819 
1762.95 0 4.10732e-05 0.00194351 6.33647e-05 1.56642e-06 0.00519255 -0.00036987 2.62422e-05 -0.000217743 -3.92351e-05 0.00527525 -0.000100758 0.000138585 0.000257013 -0.000163459 -7.29793e-05 -3.16588e-05 -0.000449424 -0.000138164 0.000282084 -0.000298932 0.000115719 6.53075e-05 -5.57869e-05 8.89653e-06 5.77795e-05 -5.38716e-05 1.4481e-05 7.89147e-05 -2.17282e-05 -0.00014206 4.84016e-05 0.000142237 
1763.3 0 4.02551e-05 0.00191859 6.17472e-05 -3.61019e-06 0.00535886 -0.000353122 2.61775e-05 -0.000226492 -6.35257e-05 0.00502255 -0.00010404 0.000149051 0.000257184 -0.000147394 -6.35065e-05 -3.44584e-05 -0.000453796 -0.00015434 0.000267277 -0.000304027 0.000118547 6.9904e-05 -5.48542e-05 6.8801e-06 5.46182e-05 -5.61217e-05 1.36704e-05 8.24814e-05 -2.07671e-05 -0.000139221 4.81607e-05 0.00014155 
1763.65 0 3.87068e-05 0.00189075 6.03427e-05 -9.5434e-06 0.0055115 -0.000338719 2.41706e-05 -0.00022863 -8.53299e-05 0.0047677 -0.000109192 0.000162697 0.0002547 -0.000127833 -5.84492e-05 -3.74966e-05 -0.000459139 -0.000168992 0.000252108 -0.000308016 0.000120682 7.72883e-05 -5.35578e-05 7.46158e-06 4.97488e-05 -6.0022e-05 1.22968e-05 8.73201e-05 -2.05688e-05 -0.000135527 4.87555e-05 0.000141849 
1764 0 3.54508e-05 0.00186234 5.9742e-05 -1.61508e-05 0.00565507 -0.000326927 2.50237e-05 -0.000224136 -0.000106264 0.00451289 -0.000114974 0.000178605 0.000250169 -0.000107593 -5.61152e-05 -3.95792e-05 -0.000464185 -0.000183131 0.000240352 -0.000309822 0.000120605 8.56395e-05 -5.20005e-05 1.14114e-05 4.47931e-05 -6.57855e-05 1.10864e-05 9.34862e-05 -1.96213e-05 -0.000130242 4.90542e-05 0.000141966 
1764.35 0 3.06496e-05 0.00183436 5.88584e-05 -2.33784e-05 0.00579326 -0.000313607 3.09202e-05 -0.000213398 -0.000127389 0.00425897 -0.000120149 0.000196788 0.0002447 -8.93501e-05 -5.39739e-05 -3.93142e-05 -0.000467257 -0.000195311 0.000232975 -0.000309776 0.000118076 9.43025e-05 -5.08308e-05 1.732e-05 4.10118e-05 -7.20433e-05 1.00989e-05 9.9351e-05 -1.81289e-05 -0.000123026 4.86925e-05 0.000141066 
1764.7 0 2.44392e-05 0.00180578 5.70963e-05 -3.01793e-05 0.0059267 -0.000293872 4.02486e-05 -0.000199114 -0.000147519 0.00400452 -0.000122658 0.000216194 0.000238546 -7.38948e-05 -5.35527e-05 -3.56487e-05 -0.000467841 -0.000205129 0.000227654 -0.000309137 0.00011279 0.000102734 -4.90769e-05 2.26097e-05 3.75981e-05 -7.75764e-05 9.26306e-06 0.000103222 -1.66178e-05 -0.000114204 4.72379e-05 0.000139153 
1765.05 0 1.67421e-05 0.00177298 5.4173e-05 -3.61819e-05 0.00605369 -0.000266808 4.82678e-05 -0.000182353 -0.000164191 0.00374831 -0.000123148 0.000236529 0.000230718 -5.94507e-05 -5.726e-05 -2.74843e-05 -0.000467515 -0.000212846 0.000222466 -0.000309241 0.000104566 0.000109991 -4.47395e-05 2.65523e-05 3.45252e-05 -8.18878e-05 8.01325e-06 0.000105636 -1.4816e-05 -0.000105254 4.38034e-05 0.000137026 
1765.4 0 8.69533e-06 0.00173365 5.12745e-05 -4.15248e-05 0.0061722 -0.000233848 5.26849e-05 -0.000161793 -0.000175296 0.00349086 -0.000123855 0.000257425 0.000220533 -4.42443e-05 -6.27017e-05 -1.41689e-05 -0.000465678 -0.00021805 0.000217106 -0.000311216 9.42361e-05 0.000116594 -3.82176e-05 3.03497e-05 3.20424e-05 -8.55936e-05 6.74901e-06 0.00010724 -1.38947e-05 -9.75457e-05 3.84799e-05 0.000133166 
1765.75 0 2.2863e-06 0.00168847 4.95016e-05 -4.62685e-05 0.00627958 -0.000197126 5.42589e-05 -0.000137164 -0.000178832 0.00323482 -0.00012554 0.000278777 0.000207637 -2.84759e-05 -6.63678e-05 3.52038e-06 -0.000461912 -0.000221816 0.000209448 -0.000313733 8.46503e-05 0.00012319 -3.09383e-05 3.51657e-05 3.03073e-05 -8.99664e-05 6.54054e-06 0.000107331 -1.44781e-05 -9.03835e-05 3.20985e-05 0.000125295 
1766.1 0 -1.42369e-06 0.00163939 4.75286e-05 -5.14943e-05 0.00637484 -0.000158703 5.21271e-05 -0.000107742 -0.000176553 0.00297992 -0.000128719 0.000299667 0.000193458 -1.12865e-05 -6.90329e-05 2.32937e-05 -0.000457415 -0.000225709 0.000199373 -0.000313712 7.76707e-05 0.000130189 -2.34346e-05 4.06613e-05 2.92343e-05 -9.58379e-05 7.83973e-06 0.000105469 -1.60973e-05 -8.29809e-05 2.46662e-05 0.0001156 
1766.45 0 -3.78742e-06 0.00158814 4.41406e-05 -5.80505e-05 0.0064591 -0.000120747 4.64165e-05 -7.45884e-05 -0.000171773 0.00272361 -0.00013429 0.000317669 0.000180463 7.42529e-06 -7.10519e-05 4.09309e-05 -0.000452616 -0.000230039 0.000189882 -0.000310484 7.30139e-05 0.000137744 -1.65874e-05 4.37559e-05 2.91087e-05 -0.000103656 9.538e-06 0.000102318 -1.8598e-05 -7.58949e-05 1.51506e-05 0.000107723 
1766.8 0 -6.47294e-06 0.00153365 3.98927e-05 -6.48366e-05 0.00653332 -8.63699e-05 3.98848e-05 -3.99915e-05 -0.000165692 0.00246645 -0.000141958 0.000330348 0.000167482 2.50749e-05 -7.1855e-05 5.37985e-05 -0.000446902 -0.000234077 0.000184147 -0.000303709 6.86936e-05 0.000143528 -1.10139e-05 4.28075e-05 2.96221e-05 -0.000111954 1.15627e-05 9.95926e-05 -2.07441e-05 -6.97055e-05 3.34641e-06 0.00010109 
1767.15 0 -9.54113e-06 0.00147522 3.51964e-05 -7.06806e-05 0.00659737 -5.70689e-05 3.62123e-05 -5.09849e-06 -0.000159385 0.00220671 -0.000149451 0.000334675 0.000151603 3.93024e-05 -7.26715e-05 6.23587e-05 -0.000439233 -0.000236674 0.000183059 -0.000295433 6.31459e-05 0.000146019 -6.29574e-06 3.98977e-05 2.95607e-05 -0.000117981 1.45973e-05 9.74236e-05 -2.27082e-05 -6.38016e-05 -9.46877e-06 9.54302e-05 
1767.5 0 -1.24745e-05 0.00141373 3.1139e-05 -7.60211e-05 0.00664887 -3.24497e-05 3.61011e-05 2.66416e-05 -0.000151962 0.00194078 -0.000155243 0.00033098 0.00013197 5.01179e-05 -7.45151e-05 6.73602e-05 -0.000427137 -0.000237507 0.000184493 -0.000290579 5.65114e-05 0.000145639 -2.38791e-06 3.65154e-05 2.87209e-05 -0.000119537 1.81498e-05 9.53088e-05 -2.72748e-05 -5.73072e-05 -2.13356e-05 9.11366e-05 
1767.85 0 -1.47643e-05 0.00135047 2.91599e-05 -8.29343e-05 0.00668499 -1.27574e-05 3.72513e-05 4.99914e-05 -0.000142152 0.00166889 -0.000158788 0.000324459 0.000111787 5.73792e-05 -7.98447e-05 7.00127e-05 -0.000409669 -0.000237718 0.000184841 -0.000292254 4.91732e-05 0.000142798 9.61354e-07 3.36005e-05 2.87438e-05 -0.000117015 2.2744e-05 9.39623e-05 -3.45364e-05 -5.01748e-05 -3.14824e-05 8.69796e-05 
1768.2 0 -1.59335e-05 0.00128595 2.91578e-05 -9.10539e-05 0.00670337 2.25398e-06 3.6386e-05 6.12847e-05 -0.000131725 0.00139486 -0.000159225 0.000318881 9.39673e-05 6.14158e-05 -9.04357e-05 7.26544e-05 -0.00038883 -0.000239868 0.00018037 -0.000298969 4.15389e-05 0.000138512 3.19385e-06 3.17469e-05 3.08725e-05 -0.000112858 2.96017e-05 9.3692e-05 -4.165e-05 -4.34384e-05 -3.97938e-05 8.16919e-05 
1768.55 0 -1.68078e-05 0.00122069 2.92568e-05 -9.72695e-05 0.00670607 1.42352e-05 3.14541e-05 6.08892e-05 -0.000121468 0.00112421 -0.000155636 0.000313846 7.90863e-05 6.18706e-05 -0.000101943 7.70598e-05 -0.000364277 -0.00024462 0.000169575 -0.000305629 3.41145e-05 0.000134229 3.48078e-06 3.11661e-05 3.43099e-05 -0.000107912 3.84147e-05 9.45465e-05 -4.70867e-05 -3.76931e-05 -4.63729e-05 7.49101e-05 
1768.9 0 -1.90437e-05 0.00115561 3.00889e-05 -0.000100646 0.00669596 2.3676e-05 2.22696e-05 5.22034e-05 -0.000110234 0.000858614 -0.000148984 0.000307859 6.55136e-05 5.79954e-05 -0.000107005 8.16889e-05 -0.000337942 -0.000252265 0.000154373 -0.000307102 2.7423e-05 0.000130168 3.54861e-06 3.17415e-05 3.74096e-05 -0.000102361 4.78302e-05 9.64447e-05 -5.18071e-05 -3.10376e-05 -5.1903e-05 6.67565e-05 
1769.25 0 -2.30433e-05 0.00108971 3.30253e-05 -0.000102188 0.00667283 2.90889e-05 9.49303e-06 4.04853e-05 -9.81917e-05 0.000596899 -0.000142407 0.000301028 4.8747e-05 5.14747e-05 -0.000104684 8.42413e-05 -0.000316081 -0.000262862 0.000138323 -0.000300574 2.18697e-05 0.000126162 4.66045e-06 3.25335e-05 3.95333e-05 -9.72948e-05 5.69412e-05 9.92261e-05 -5.62803e-05 -2.38059e-05 -5.6712e-05 5.77152e-05 
1769.6 0 -2.90047e-05 0.0010229 3.6399e-05 -0.000103571 0.00663603 3.05541e-05 -4.16594e-06 3.17494e-05 -8.71094e-05 0.000341324 -0.000136963 0.000295862 2.84012e-05 4.6048e-05 -0.000100545 8.55028e-05 -0.000300703 -0.000272345 0.000124095 -0.00028542 1.73066e-05 0.000123738 6.71526e-06 3.30772e-05 4.15062e-05 -9.20928e-05 6.37802e-05 0.000102006 -5.93139e-05 -1.8037e-05 -6.03222e-05 4.91461e-05 
1769.95 0 -3.74523e-05 0.000955964 3.82447e-05 -0.000105464 0.00658617 3.07396e-05 -1.55784e-05 2.87038e-05 -7.91585e-05 9.55415e-05 -0.000130621 0.000293931 8.8113e-06 4.42762e-05 -9.60956e-05 8.88128e-05 -0.000289844 -0.000276801 0.000111714 -0.000263757 1.38609e-05 0.000122815 1.01938e-05 3.41139e-05 4.43345e-05 -8.58227e-05 6.58948e-05 0.000103895 -6.09507e-05 -1.36207e-05 -6.18078e-05 4.16223e-05 
1770.3 0 -4.71109e-05 0.00088817 3.91237e-05 -0.000107653 0.00652565 3.314e-05 -2.55582e-05 3.26145e-05 -7.43694e-05 -0.000141511 -0.000121836 0.000293701 -8.1936e-06 4.4251e-05 -8.76476e-05 9.45966e-05 -0.000283189 -0.000277177 9.91033e-05 -0.00023946 1.21337e-05 0.000121037 1.55713e-05 3.69962e-05 4.79454e-05 -7.96051e-05 6.38229e-05 0.000105927 -6.14272e-05 -9.63192e-06 -6.09587e-05 3.34316e-05 
1770.65 0 -5.6319e-05 0.000818958 3.99783e-05 -0.00011127 0.00645522 3.86805e-05 -3.65739e-05 4.11461e-05 -7.13884e-05 -0.000374233 -0.000112392 0.000291892 -2.26645e-05 4.56357e-05 -7.24342e-05 9.92093e-05 -0.000281844 -0.000275315 8.59457e-05 -0.000216585 9.44681e-06 0.000118928 2.18538e-05 4.16021e-05 5.16233e-05 -7.41643e-05 6.02832e-05 0.000109279 -6.0625e-05 -5.65103e-06 -6.04093e-05 2.42238e-05 
1771 0 -6.20363e-05 0.000749924 4.06107e-05 -0.000114883 0.00637331 4.48993e-05 -4.80227e-05 4.86942e-05 -6.67148e-05 -0.000603937 -0.000104123 0.000285634 -3.3306e-05 5.11545e-05 -5.05064e-05 0.000100331 -0.000285137 -0.000271246 7.40694e-05 -0.000195763 3.63985e-06 0.000116199 2.81005e-05 4.55463e-05 5.42317e-05 -6.9372e-05 5.65859e-05 0.000111773 -5.84603e-05 -1.5613e-06 -6.23857e-05 1.51904e-05 
1771.35 0 -6.19202e-05 0.000683736 4.01248e-05 -0.000115607 0.00628082 4.97616e-05 -5.89985e-05 5.37047e-05 -5.79235e-05 -0.000827317 -9.82633e-05 0.000274388 -3.93338e-05 6.11577e-05 -2.48934e-05 9.9193e-05 -0.000289881 -0.00026457 6.48804e-05 -0.000173257 -4.32702e-06 0.000111287 3.3717e-05 4.79509e-05 5.54999e-05 -6.51344e-05 5.26877e-05 0.000111116 -5.49243e-05 3.95543e-06 -6.60702e-05 7.44593e-06 
1771.7 0 -5.73474e-05 0.000620614 3.75899e-05 -0.000112525 0.00618207 5.24175e-05 -6.80552e-05 5.57122e-05 -4.46868e-05 -0.00104145 -9.76718e-05 0.000258621 -4.07462e-05 7.43699e-05 2.21512e-07 9.72278e-05 -0.000292783 -0.000256091 5.82188e-05 -0.000145678 -1.28437e-05 0.000104794 3.77386e-05 4.87096e-05 5.52187e-05 -6.17175e-05 4.93912e-05 0.000107889 -5.0291e-05 1.16934e-05 -7.0036e-05 2.66302e-06 
1772.05 0 -5.10011e-05 0.000557176 3.39337e-05 -0.000107377 0.0060804 5.29811e-05 -7.44534e-05 5.41673e-05 -2.87001e-05 -0.00124649 -0.000103063 0.00023801 -3.71472e-05 8.91502e-05 2.19536e-05 9.46678e-05 -0.000292583 -0.000246952 5.30611e-05 -0.00011435 -2.06054e-05 9.83176e-05 4.05993e-05 4.85431e-05 5.33144e-05 -5.92595e-05 4.812e-05 0.000104104 -4.43058e-05 2.05486e-05 -7.42876e-05 8.05764e-07 
1772.4 0 -4.47661e-05 0.000491138 2.97958e-05 -0.000103377 0.00597569 5.26992e-05 -7.79836e-05 5.09207e-05 -1.43852e-05 -0.00144893 -0.000111696 0.00021441 -2.95914e-05 0.000105871 3.93264e-05 9.23449e-05 -0.000291578 -0.000237974 4.88618e-05 -8.26407e-05 -2.83583e-05 9.33527e-05 4.33649e-05 4.8563e-05 5.03761e-05 -5.78726e-05 4.71047e-05 0.000101255 -3.66346e-05 2.90517e-05 -7.97495e-05 3.09241e-07 
1772.75 0 -3.85227e-05 0.000423872 2.48531e-05 -0.000100992 0.00586318 5.242e-05 -7.71189e-05 4.96391e-05 -3.47301e-06 -0.00165479 -0.000121793 0.000191338 -1.78244e-05 0.00012589 5.36277e-05 9.06765e-05 -0.000291681 -0.000230588 4.46526e-05 -5.34704e-05 -3.67846e-05 8.96925e-05 4.62111e-05 4.70171e-05 4.63372e-05 -5.55764e-05 4.48084e-05 0.000100403 -2.83482e-05 3.71282e-05 -8.69956e-05 8.82817e-07 
1773.1 0 -3.14236e-05 0.000357434 2.04785e-05 -9.89935e-05 0.00573854 5.09751e-05 -7.20886e-05 5.28964e-05 6.08356e-06 -0.00186281 -0.000132747 0.000169854 -2.83457e-06 0.000146676 6.66609e-05 8.85917e-05 -0.000291852 -0.000225651 3.89797e-05 -2.84702e-05 -4.58993e-05 8.7681e-05 4.94203e-05 4.29313e-05 4.13723e-05 -5.14004e-05 4.14505e-05 0.000101645 -2.08204e-05 4.67431e-05 -9.45076e-05 2.395e-06 
1773.45 0 -2.28974e-05 0.000293855 1.71638e-05 -9.73264e-05 0.00560163 4.76824e-05 -6.41708e-05 6.12449e-05 1.49853e-05 -0.00206875 -0.000143571 0.000150048 1.15505e-05 0.00016518 7.84595e-05 8.54377e-05 -0.000290474 -0.000220716 3.02946e-05 -5.37162e-06 -5.57069e-05 8.66503e-05 5.24689e-05 3.8095e-05 3.61777e-05 -4.75423e-05 3.6861e-05 0.000103137 -1.54342e-05 5.75347e-05 -0.000101867 3.54738e-06 
1773.8 0 -1.33142e-05 0.000233276 1.39287e-05 -9.62404e-05 0.00545451 4.20561e-05 -5.48099e-05 7.47135e-05 2.28829e-05 -0.00227023 -0.000153857 0.000131645 2.31462e-05 0.000180829 8.9552e-05 8.21061e-05 -0.000286344 -0.000215609 1.86831e-05 1.73205e-05 -6.4548e-05 8.52267e-05 5.4878e-05 3.41566e-05 3.21357e-05 -4.43444e-05 3.16401e-05 0.000103499 -1.22975e-05 6.69456e-05 -0.000109995 3.80878e-06 
1774.15 0 -4.34181e-06 0.000174502 9.38134e-06 -9.5093e-05 0.00530021 3.42932e-05 -4.53255e-05 9.10019e-05 3.02914e-05 -0.00246637 -0.000163178 0.00011238 3.08936e-05 0.000194197 0.000100819 8.01678e-05 -0.000278629 -0.000212707 7.48109e-06 3.9211e-05 -7.14572e-05 8.3179e-05 5.72285e-05 3.14688e-05 3.01961e-05 -3.93053e-05 2.65256e-05 0.000103279 -1.00118e-05 7.41963e-05 -0.000118866 1.9693e-06 
1774.5 0 1.52996e-06 0.000118368 3.0928e-06 -9.32679e-05 0.00514086 2.55463e-05 -3.52413e-05 0.000107639 3.75687e-05 -0.0026559 -0.000168391 8.94916e-05 3.48055e-05 0.000205494 0.000110802 8.0876e-05 -0.000265827 -0.00021351 1.98237e-07 5.87498e-05 -7.63706e-05 8.0757e-05 6.13518e-05 2.93915e-05 3.00713e-05 -3.15014e-05 2.19976e-05 0.000101642 -7.97733e-06 7.94706e-05 -0.000127685 -2.02438e-06 
1774.85 0 4.84442e-06 6.6603e-05 -4.42711e-06 -8.98833e-05 0.00497852 1.62378e-05 -2.40569e-05 0.000123469 4.39279e-05 -0.00283567 -0.000166101 6.2899e-05 3.55993e-05 0.000216488 0.000118785 8.46305e-05 -0.000247077 -0.000218863 -3.11675e-06 7.3972e-05 -7.98604e-05 7.86119e-05 6.74487e-05 2.72615e-05 3.2041e-05 -2.25323e-05 1.93628e-05 9.79251e-05 -6.8998e-06 8.36682e-05 -0.000135863 -7.66908e-06 
1775.2 0 7.81505e-06 1.90174e-05 -1.20725e-05 -8.49159e-05 0.00481432 7.41541e-06 -1.30101e-05 0.000139246 5.00201e-05 -0.00300456 -0.000156471 3.5598e-05 3.37987e-05 0.000226615 0.000127443 9.20024e-05 -0.000223456 -0.000228047 -4.11922e-06 8.60888e-05 -8.23109e-05 7.59246e-05 7.31455e-05 2.53214e-05 3.65451e-05 -1.20848e-05 2.05071e-05 9.41737e-05 -7.61019e-06 8.73524e-05 -0.000142757 -1.47751e-05 
1775.55 0 1.19237e-05 -2.61126e-05 -1.89631e-05 -7.93708e-05 0.00465013 -1.76111e-06 -5.25059e-06 0.000154659 5.72717e-05 -0.00316169 -0.000143622 9.89358e-06 2.93e-05 0.000233845 0.000139057 0.000104488 -0.000197989 -0.000235916 -2.68311e-06 9.8052e-05 -8.47297e-05 7.20079e-05 7.57848e-05 2.408e-05 4.23449e-05 1.23505e-06 2.46437e-05 9.21361e-05 -9.53314e-06 8.9173e-05 -0.000146625 -2.27844e-05 
1775.9 0 1.72329e-05 -6.89907e-05 -2.53853e-05 -7.19123e-05 0.0044896 -1.53609e-05 7.24546e-07 0.00016579 6.59973e-05 -0.00330622 -0.000131309 -1.28758e-05 2.27573e-05 0.000238952 0.000151047 0.000123358 -0.000173504 -0.000236555 9.80234e-07 0.000111683 -8.85744e-05 6.67704e-05 7.58482e-05 2.38703e-05 4.79019e-05 1.5605e-05 2.84629e-05 9.17246e-05 -1.17719e-05 8.76548e-05 -0.000147146 -3.19213e-05 
1776.25 0 2.30435e-05 -0.000110247 -3.1391e-05 -6.13608e-05 0.00433416 -3.49182e-05 8.70972e-06 0.00017044 7.34884e-05 -0.00343835 -0.000119713 -3.12266e-05 1.47102e-05 0.000244194 0.000160232 0.000147822 -0.000150255 -0.00023001 4.28109e-06 0.000127278 -9.38581e-05 6.08284e-05 7.50088e-05 2.34567e-05 5.28685e-05 2.7944e-05 3.09471e-05 9.21892e-05 -1.42636e-05 8.38127e-05 -0.00014674 -4.14012e-05 
1776.6 0 2.70097e-05 -0.000151507 -3.679e-05 -4.93183e-05 0.0041829 -5.7563e-05 1.87345e-05 0.00016931 7.85002e-05 -0.00355937 -0.00010851 -4.39125e-05 4.48532e-06 0.000250922 0.000166359 0.000174857 -0.000129248 -0.000218362 6.92589e-06 0.000142944 -0.000100198 5.6677e-05 7.35824e-05 2.17946e-05 5.77987e-05 3.63571e-05 3.23795e-05 9.27321e-05 -1.61073e-05 8.0165e-05 -0.000147311 -4.98667e-05 
1776.95 0 2.80982e-05 -0.000193063 -4.18082e-05 -3.82703e-05 0.00403336 -8.04783e-05 2.83376e-05 0.00016358 8.25563e-05 -0.00367203 -9.82591e-05 -5.28525e-05 -7.72434e-06 0.000260832 0.000169886 0.000201469 -0.000110564 -0.000203073 1.11193e-05 0.000156751 -0.00010718 5.56563e-05 7.27141e-05 1.90258e-05 6.28568e-05 4.05047e-05 3.22164e-05 9.24015e-05 -1.67451e-05 7.74397e-05 -0.000149033 -5.73948e-05 
1777.3 0 2.86471e-05 -0.000235125 -4.58937e-05 -2.85239e-05 0.0038843 -0.000103568 3.53139e-05 0.000154874 8.60783e-05 -0.00377675 -8.88962e-05 -6.05514e-05 -2.10869e-05 0.000273102 0.000172267 0.000222665 -9.19718e-05 -0.000187318 1.65505e-05 0.000167457 -0.000114132 5.68269e-05 7.41615e-05 1.66112e-05 6.68082e-05 4.05338e-05 2.97053e-05 9.06744e-05 -1.62344e-05 7.55715e-05 -0.000152207 -6.39328e-05 
1777.65 0 3.17994e-05 -0.000278171 -4.91733e-05 -1.954e-05 0.00373775 -0.000127306 4.0401e-05 0.00014548 8.90728e-05 -0.00387285 -7.98735e-05 -6.64437e-05 -3.37828e-05 0.000285147 0.000175453 0.000233699 -7.43492e-05 -0.000171492 2.11731e-05 0.000175461 -0.000120568 5.75375e-05 7.67334e-05 1.59666e-05 6.86784e-05 3.90101e-05 2.4657e-05 8.75552e-05 -1.42345e-05 7.486e-05 -0.000157529 -6.84354e-05 
1778 0 3.67358e-05 -0.000322828 -5.26736e-05 -1.08828e-05 0.00359542 -0.000151799 4.53303e-05 0.000137648 9.35724e-05 -0.00396185 -7.22008e-05 -7.04253e-05 -4.28221e-05 0.000296154 0.00017886 0.000234586 -6.03298e-05 -0.000153652 2.314e-05 0.000179729 -0.00012622 5.5459e-05 7.71592e-05 1.73974e-05 6.96098e-05 3.78871e-05 1.8814e-05 8.31453e-05 -1.13773e-05 7.53425e-05 -0.00016322 -7.03617e-05 
1778.35 0 3.98677e-05 -0.000368719 -5.6955e-05 -2.23434e-06 0.00345492 -0.000177452 5.02357e-05 0.000131823 9.73293e-05 -0.00404669 -6.70708e-05 -7.2842e-05 -4.68717e-05 0.000304958 0.000180461 0.000228747 -5.04999e-05 -0.000134749 2.09505e-05 0.00017923 -0.000131035 5.1215e-05 7.36645e-05 1.9678e-05 7.04342e-05 3.66908e-05 1.45586e-05 7.81105e-05 -8.74898e-06 7.63608e-05 -0.000166815 -7.03774e-05 
1778.7 0 4.00508e-05 -0.000413781 -6.15094e-05 5.80001e-06 0.00331071 -0.00020048 5.52027e-05 0.000127434 9.41901e-05 -0.00412669 -6.3092e-05 -7.39284e-05 -4.69042e-05 0.000310133 0.00017978 0.000221927 -4.47916e-05 -0.000118514 1.2123e-05 0.000175134 -0.000133785 4.77137e-05 6.71684e-05 2.21149e-05 7.16511e-05 3.54778e-05 1.36727e-05 7.23099e-05 -7.02549e-06 7.80152e-05 -0.000167962 -7.03063e-05 
1779.05 0 3.82069e-05 -0.000454978 -6.59006e-05 1.20113e-05 0.00316096 -0.000215617 5.94421e-05 0.000123684 8.1146e-05 -0.00419868 -5.94727e-05 -7.37134e-05 -4.60564e-05 0.000313146 0.000178843 0.000217265 -4.38986e-05 -0.000108995 -5.76036e-06 0.00016958 -0.000134131 4.70148e-05 5.99529e-05 2.55728e-05 7.33702e-05 3.45607e-05 1.56431e-05 6.49751e-05 -6.75053e-06 8.13991e-05 -0.0001673 -7.18315e-05 
1779.4 0 3.46074e-05 -0.000491457 -7.06066e-05 1.5957e-05 0.00300778 -0.000223013 6.15142e-05 0.000120343 6.0901e-05 -0.00426196 -5.58556e-05 -7.18187e-05 -4.74089e-05 0.000317481 0.000179859 0.000213409 -4.68389e-05 -0.000106635 -2.95038e-05 0.000165026 -0.000134395 4.90166e-05 5.29513e-05 2.91569e-05 7.547e-05 3.42885e-05 1.85281e-05 5.54262e-05 -7.7264e-06 8.65768e-05 -0.000166648 -7.56202e-05 
1779.75 0 3.02269e-05 -0.000525296 -7.51025e-05 1.85115e-05 0.00285367 -0.000225945 6.21979e-05 0.000119319 3.62949e-05 -0.00431726 -5.24626e-05 -6.90877e-05 -5.19594e-05 0.000324535 0.000183252 0.000208476 -5.10843e-05 -0.00010858 -5.10321e-05 0.000161712 -0.000134995 5.24277e-05 4.58513e-05 3.14037e-05 7.75888e-05 3.56179e-05 2.15728e-05 4.2851e-05 -9.6613e-06 9.32708e-05 -0.00016596 -8.05708e-05 
1780.1 0 2.71673e-05 -0.000557595 -7.85261e-05 2.06403e-05 0.00269956 -0.000226756 6.24543e-05 0.000123028 9.3289e-06 -0.00436557 -4.89109e-05 -6.68169e-05 -5.96245e-05 0.000333284 0.000189663 0.000200018 -5.45399e-05 -0.000112759 -6.55788e-05 0.000157476 -0.000133468 5.61413e-05 3.79348e-05 3.25864e-05 7.88436e-05 3.75148e-05 2.43038e-05 2.91341e-05 -1.21226e-05 0.000101392 -0.000162941 -8.49481e-05 
1780.45 0 2.58831e-05 -0.000587748 -8.12293e-05 2.21048e-05 0.00254601 -0.000228189 6.24629e-05 0.00013226 -1.72391e-05 -0.0044085 -4.44297e-05 -6.40423e-05 -6.91832e-05 0.000341461 0.000198372 0.000184888 -5.48659e-05 -0.000117649 -7.26442e-05 0.000152401 -0.000130547 5.8727e-05 2.92304e-05 3.33255e-05 7.88677e-05 3.82388e-05 2.59126e-05 1.73322e-05 -1.37779e-05 0.000109931 -0.000157587 -8.76805e-05 
1780.8 0 2.50925e-05 -0.000616049 -8.3738e-05 2.18343e-05 0.00239463 -0.000233501 6.47204e-05 0.000146558 -4.19122e-05 -0.00444976 -3.9216e-05 -5.80224e-05 -7.74159e-05 0.000347704 0.000207037 0.000162795 -5.14527e-05 -0.000121516 -7.29479e-05 0.000148438 -0.000128372 6.04067e-05 2.01576e-05 3.27807e-05 7.79111e-05 3.86471e-05 2.67723e-05 6.95862e-06 -1.33019e-05 0.000117874 -0.000151359 -8.81279e-05 
1781.15 0 2.4489e-05 -0.000645616 -8.54964e-05 2.08636e-05 0.00224586 -0.000242987 7.06959e-05 0.000163274 -6.55512e-05 -0.00449164 -3.4262e-05 -4.66146e-05 -8.17604e-05 0.000353133 0.00021432 0.00013672 -4.69653e-05 -0.000123894 -6.82577e-05 0.000144916 -0.000126362 6.27445e-05 1.11345e-05 2.96015e-05 7.54868e-05 4.0048e-05 2.67423e-05 -3.2757e-06 -1.11397e-05 0.000123525 -0.00014314 -8.66387e-05 
1781.5 0 2.26318e-05 -0.000679183 -8.67951e-05 2.15532e-05 0.00209866 -0.000255094 7.74978e-05 0.000178851 -9.11804e-05 -0.00453481 -3.01241e-05 -3.06206e-05 -8.3631e-05 0.000358162 0.000219244 0.000109123 -4.22389e-05 -0.000124086 -6.0125e-05 0.000140577 -0.000123978 6.56547e-05 2.77554e-06 2.43651e-05 7.12662e-05 4.26355e-05 2.46005e-05 -1.31421e-05 -8.10057e-06 0.00012618 -0.000131884 -8.41564e-05 
1781.85 0 1.79302e-05 -0.00071626 -8.84342e-05 2.40974e-05 0.00194902 -0.000267322 8.28977e-05 0.000192909 -0.000121231 -0.00457885 -2.64614e-05 -1.23506e-05 -8.49123e-05 0.000362743 0.000221938 7.99006e-05 -3.66253e-05 -0.00012125 -5.08319e-05 0.000136373 -0.000122943 6.71028e-05 -3.71917e-06 1.79271e-05 6.6553e-05 4.54533e-05 2.07795e-05 -2.25039e-05 -4.82393e-06 0.000128013 -0.000118867 -8.17332e-05 
1782.2 0 1.06367e-05 -0.000754529 -8.9369e-05 2.73344e-05 0.0017938 -0.000275414 8.58345e-05 0.000207686 -0.000153665 -0.00462254 -2.42582e-05 7.38638e-06 -8.64797e-05 0.000366858 0.000224249 5.02288e-05 -2.95524e-05 -0.000115692 -4.09366e-05 0.000132315 -0.000123192 6.61135e-05 -7.18159e-06 1.31134e-05 6.22494e-05 4.83455e-05 1.72536e-05 -2.97124e-05 -2.28311e-06 0.000130099 -0.000105995 -7.94252e-05 
1782.55 0 2.31457e-06 -0.00079003 -8.80955e-05 3.00378e-05 0.00163341 -0.000276369 8.63965e-05 0.000223178 -0.000183943 -0.00466533 -2.49316e-05 2.62829e-05 -8.97196e-05 0.000368867 0.000226688 2.38657e-05 -2.13005e-05 -0.000108318 -2.99521e-05 0.000126469 -0.000123257 6.38895e-05 -7.91698e-06 1.15122e-05 5.73923e-05 5.21724e-05 1.48443e-05 -3.39392e-05 -1.05954e-06 0.000130697 -9.28827e-05 -7.53542e-05 
1782.9 0 -5.56586e-06 -0.000821 -8.43936e-05 3.2258e-05 0.0014668 -0.000269572 8.60639e-05 0.000237462 -0.000208672 -0.00470484 -2.58128e-05 4.13734e-05 -9.52988e-05 0.000368585 0.000229138 3.72934e-06 -1.26038e-05 -9.91531e-05 -2.17032e-05 0.000118802 -0.000121434 6.11128e-05 -7.73158e-06 1.05716e-05 5.25713e-05 5.74117e-05 1.28682e-05 -3.55816e-05 -3.22947e-07 0.000128412 -7.83867e-05 -6.82192e-05 
1783.25 0 -1.26917e-05 -0.000849109 -7.90243e-05 3.35257e-05 0.00129281 -0.000259506 8.39037e-05 0.000249682 -0.000226786 -0.00473698 -2.46594e-05 5.31954e-05 -0.000100786 0.00036762 0.000231546 -9.77102e-06 -3.2731e-06 -8.7807e-05 -1.84942e-05 0.000110103 -0.00011763 5.69906e-05 -7.11637e-06 9.097e-06 4.85261e-05 6.51611e-05 1.04109e-05 -3.45226e-05 1.07705e-06 0.000124516 -6.22672e-05 -5.95804e-05 
1783.6 0 -1.7671e-05 -0.000876376 -7.2836e-05 3.2841e-05 0.00111428 -0.000253304 7.95327e-05 0.000258143 -0.000240271 -0.00476026 -2.20495e-05 6.57817e-05 -0.000104471 0.000367619 0.000231715 -1.83449e-05 7.91701e-06 -7.73808e-05 -1.91282e-05 0.00010059 -0.000113997 5.06839e-05 -6.17817e-06 8.58486e-06 4.42413e-05 7.49447e-05 8.79276e-06 -3.1735e-05 3.48545e-06 0.000119947 -4.54403e-05 -4.96954e-05 
1783.95 0 -2.02156e-05 -0.000904009 -6.79064e-05 3.14547e-05 0.000937038 -0.00025141 7.39874e-05 0.000259911 -0.000251948 -0.00477794 -1.88194e-05 8.29859e-05 -0.000106393 0.000366168 0.000227936 -2.22218e-05 2.32467e-05 -7.2464e-05 -2.09109e-05 9.17111e-05 -0.000113136 4.3211e-05 -6.48431e-06 9.44703e-06 4.01235e-05 8.49592e-05 9.9608e-06 -2.88138e-05 7.2907e-06 0.000115381 -2.97686e-05 -3.7827e-05 
1784.3 0 -2.39496e-05 -0.000929909 -6.43583e-05 2.97348e-05 0.000762304 -0.000253311 6.66032e-05 0.000253136 -0.000262769 -0.00479385 -1.53417e-05 0.00010348 -0.000106655 0.000359269 0.00022039 -2.1116e-05 4.29062e-05 -7.38283e-05 -2.17098e-05 8.55493e-05 -0.00011535 3.65401e-05 -9.45444e-06 1.03774e-05 3.79411e-05 9.37253e-05 1.34254e-05 -2.7399e-05 1.0547e-05 0.000111871 -1.67589e-05 -2.57892e-05 
1784.65 0 -2.93857e-05 -0.000952071 -6.06886e-05 2.7235e-05 0.000587082 -0.000260632 5.56743e-05 0.000239268 -0.000273188 -0.00480549 -1.16253e-05 0.000123642 -0.000107575 0.000348966 0.000210621 -1.75869e-05 6.54078e-05 -7.99773e-05 -2.03319e-05 8.23337e-05 -0.000118333 3.02645e-05 -1.53413e-05 1.0909e-05 3.81357e-05 9.91464e-05 1.66126e-05 -2.80267e-05 1.01112e-05 0.000108786 -6.5325e-06 -1.58935e-05 
1785 0 -3.54909e-05 -0.0009715 -5.682e-05 2.60803e-05 0.000411464 -0.000271759 3.91526e-05 0.000221265 -0.000284496 -0.00480762 -6.16735e-06 0.000143989 -0.000111152 0.000339491 0.000202069 -1.46772e-05 9.04296e-05 -8.7734e-05 -1.58342e-05 8.15e-05 -0.000120789 2.29749e-05 -2.34183e-05 1.15693e-05 3.91789e-05 0.000100196 1.84565e-05 -2.95847e-05 6.2972e-06 0.000104694 1.06791e-06 -9.49682e-06 
1785.35 0 -4.31827e-05 -0.000990688 -5.20724e-05 2.75618e-05 0.000237062 -0.000282966 1.68927e-05 0.000200039 -0.000298227 -0.00479745 4.93924e-07 0.000165389 -0.000118469 0.000330354 0.000197114 -1.25734e-05 0.000116225 -9.38644e-05 -1.01351e-05 8.33514e-05 -0.000123324 1.51886e-05 -3.26182e-05 1.32025e-05 4.02233e-05 9.89265e-05 2.01766e-05 -2.9705e-05 3.05239e-07 9.97857e-05 6.25102e-06 -6.45954e-06 
1785.7 0 -5.2981e-05 -0.00100928 -4.57317e-05 2.98565e-05 6.55389e-05 -0.00028982 -7.5968e-06 0.000177628 -0.000313836 -0.00477394 6.90446e-06 0.000185367 -0.000128249 0.000321713 0.000195454 -1.03692e-05 0.000138127 -9.78957e-05 -5.3028e-06 8.63363e-05 -0.000125982 8.86358e-06 -4.20901e-05 1.73376e-05 4.06702e-05 9.77208e-05 2.35877e-05 -2.85634e-05 -6.72519e-06 9.48704e-05 9.54402e-06 -5.93942e-06 
1786.05 0 -6.34659e-05 -0.00102546 -3.88908e-05 3.24835e-05 -0.000100124 -0.00028942 -3.17962e-05 0.00015721 -0.000329295 -0.00473869 1.41721e-05 0.000200986 -0.000136069 0.000314422 0.000196528 -9.2465e-06 0.000153717 -0.000101137 -3.55377e-07 8.63474e-05 -0.000128548 5.48579e-06 -5.08307e-05 2.35446e-05 4.01154e-05 9.66729e-05 2.81851e-05 -2.95822e-05 -1.31846e-05 9.09594e-05 1.20864e-05 -6.93674e-06 
1786.4 0 -7.28369e-05 -0.00103993 -3.28705e-05 3.54571e-05 -0.000257843 -0.000282508 -5.61093e-05 0.00013979 -0.000342287 -0.00469648 2.07944e-05 0.000211987 -0.000141122 0.000306571 0.000198635 -8.72648e-06 0.000163558 -0.000103823 6.05749e-06 8.22895e-05 -0.000131552 3.72187e-06 -5.78783e-05 2.9125e-05 3.74756e-05 9.49998e-05 3.20467e-05 -3.32876e-05 -1.8797e-05 8.82857e-05 1.40628e-05 -7.15246e-06 
1786.75 0 -7.98063e-05 -0.00105507 -2.83282e-05 3.9518e-05 -0.000409544 -0.000271524 -8.10138e-05 0.000127002 -0.00035309 -0.00465225 2.6375e-05 0.000219598 -0.000148097 0.000296275 0.000198294 -3.61348e-06 0.000168936 -0.000102979 1.4959e-05 7.88272e-05 -0.000135391 1.11778e-06 -6.32539e-05 3.35135e-05 3.20697e-05 9.35172e-05 3.49334e-05 -3.73204e-05 -2.4406e-05 8.5766e-05 1.64877e-05 -4.41833e-06 
1787.1 0 -8.51653e-05 -0.00107053 -2.58862e-05 4.5404e-05 -0.000557534 -0.000257357 -0.000104433 0.000120675 -0.000363595 -0.00460882 3.27154e-05 0.00022394 -0.000158656 0.000282294 0.00019325 6.50156e-06 0.000168575 -9.52814e-05 2.64245e-05 8.02916e-05 -0.000139148 -1.57369e-06 -6.81961e-05 3.8116e-05 2.59654e-05 9.17893e-05 3.83592e-05 -4.11804e-05 -3.07572e-05 8.31214e-05 2.0351e-05 -1.014e-06 
1787.45 0 -9.04785e-05 -0.00108398 -2.44914e-05 5.14844e-05 -0.000703683 -0.000241101 -0.000124724 0.000121666 -0.000374191 -0.00456601 4.05296e-05 0.00022461 -0.000169214 0.0002663 0.00018357 1.71841e-05 0.000162722 -8.28325e-05 3.87829e-05 8.54063e-05 -0.000141595 -3.57007e-06 -7.32231e-05 4.22991e-05 2.02058e-05 8.80181e-05 4.29036e-05 -4.5259e-05 -3.75721e-05 8.16526e-05 2.26595e-05 -1.26997e-07 
1787.8 0 -9.52782e-05 -0.0010968 -2.21965e-05 5.59487e-05 -0.000849533 -0.00022418 -0.000143484 0.00013088 -0.000382727 -0.00452031 4.95158e-05 0.000221029 -0.000178955 0.000251001 0.000172901 2.52161e-05 0.000156673 -7.04182e-05 4.99621e-05 9.10803e-05 -0.000142477 -4.95588e-06 -7.77594e-05 4.38105e-05 1.40161e-05 8.2774e-05 4.79323e-05 -4.91856e-05 -4.34815e-05 8.17588e-05 2.15745e-05 -1.25671e-06 
1788.15 0 -9.9611e-05 -0.00111144 -1.93594e-05 5.94071e-05 -0.000993514 -0.000206359 -0.000162531 0.000145974 -0.000387317 -0.00446744 5.74234e-05 0.000212636 -0.000189645 0.000236198 0.000163302 2.94244e-05 0.000155311 -5.99216e-05 6.12379e-05 9.45243e-05 -0.000141628 -6.2397e-06 -8.14602e-05 4.3388e-05 6.96664e-06 7.77595e-05 5.30393e-05 -5.26078e-05 -4.80515e-05 8.07157e-05 2.00896e-05 -2.49983e-06 
1788.5 0 -0.000104721 -0.0011265 -1.67137e-05 6.31531e-05 -0.00113365 -0.000186804 -0.000180162 0.000163299 -0.000387527 -0.0044066 6.23735e-05 0.000200966 -0.000200371 0.000220283 0.000152716 3.25854e-05 0.000158499 -5.16814e-05 7.57776e-05 9.3852e-05 -0.000139294 -9.0913e-06 -8.43593e-05 4.32025e-05 -5.22971e-07 7.23347e-05 5.82991e-05 -5.61453e-05 -5.34337e-05 7.6854e-05 2.05887e-05 -3.14262e-06 
1788.85 0 -0.000109771 -0.00114075 -1.32087e-05 6.67907e-05 -0.00127045 -0.000165371 -0.000195256 0.000179809 -0.000383826 -0.00434087 6.64828e-05 0.000187196 -0.000209323 0.000202645 0.000141273 3.88461e-05 0.000162062 -4.55697e-05 9.37735e-05 9.10003e-05 -0.000135379 -1.19765e-05 -8.59115e-05 4.33534e-05 -7.47412e-06 6.55505e-05 6.48183e-05 -5.98566e-05 -6.14507e-05 7.16486e-05 2.21648e-05 -3.95634e-06 
1789.2 0 -0.000112527 -0.00115351 -8.19898e-06 6.84497e-05 -0.00140521 -0.000142897 -0.000208558 0.000193126 -0.000378142 -0.00427349 7.18544e-05 0.000168764 -0.000215461 0.000185054 0.000132755 4.79105e-05 0.00016306 -4.0048e-05 0.000113594 8.93325e-05 -0.000131522 -1.26938e-05 -8.636e-05 4.18065e-05 -1.38469e-05 5.79644e-05 7.35135e-05 -6.11576e-05 -7.08934e-05 6.61929e-05 2.33649e-05 -6.24077e-06 
1789.55 0 -0.000112487 -0.00116348 -3.18851e-06 6.80628e-05 -0.00153922 -0.000119869 -0.000217721 0.00020438 -0.000371915 -0.00420306 7.78811e-05 0.000143311 -0.000217542 0.000167734 0.00012963 5.52131e-05 0.00016205 -3.14938e-05 0.000133115 8.94358e-05 -0.000129834 -1.16299e-05 -8.73551e-05 3.80221e-05 -1.99095e-05 5.02138e-05 8.25679e-05 -5.86884e-05 -7.9109e-05 6.15016e-05 2.37349e-05 -9.7285e-06 
1789.9 0 -0.000110606 -0.00117064 6.52561e-07 6.69516e-05 -0.00167231 -9.79847e-05 -0.00022119 0.000215721 -0.000365279 -0.00412537 8.31551e-05 0.000111572 -0.000215441 0.000148997 0.000132151 5.71518e-05 0.000160115 -1.94535e-05 0.000151247 9.00065e-05 -0.000130351 -8.78904e-06 -8.9684e-05 3.36807e-05 -2.43036e-05 4.28067e-05 8.97019e-05 -5.44274e-05 -8.59694e-05 5.78718e-05 2.29304e-05 -1.22855e-05 
1790.25 0 -0.000106947 -0.00117411 3.33266e-06 6.60243e-05 -0.00180267 -7.91435e-05 -0.000222108 0.000224681 -0.000358379 -0.0040398 8.68471e-05 7.57788e-05 -0.000211836 0.000127848 0.000138135 5.38931e-05 0.000159176 -7.9086e-06 0.000167934 9.0856e-05 -0.00013146 -4.92089e-06 -9.31862e-05 2.98351e-05 -2.70734e-05 3.55722e-05 9.44189e-05 -5.10621e-05 -9.2178e-05 5.42265e-05 2.0777e-05 -1.31708e-05 
1790.6 0 -0.000102011 -0.00117154 5.0026e-06 6.48592e-05 -0.00192988 -6.12866e-05 -0.000224402 0.000230214 -0.000352197 -0.00394897 8.988e-05 3.94231e-05 -0.000208483 0.000104559 0.000144116 4.78062e-05 0.000159606 3.42262e-06 0.000182434 9.28905e-05 -0.000132302 -1.70715e-06 -9.76999e-05 2.47782e-05 -2.85662e-05 2.85769e-05 9.60823e-05 -4.88534e-05 -9.72884e-05 5.05537e-05 1.83722e-05 -1.26451e-05 
1790.95 0 -9.66656e-05 -0.00116354 5.22599e-06 6.18998e-05 -0.00205328 -4.15588e-05 -0.000227083 0.000234698 -0.000347318 -0.00385297 9.17355e-05 3.65254e-06 -0.000202348 7.9448e-05 0.000146858 3.99208e-05 0.000159519 1.84138e-05 0.000194089 9.61218e-05 -0.000132806 1.37661e-06 -0.000102041 1.73432e-05 -2.94198e-05 2.22962e-05 9.29192e-05 -4.64149e-05 -0.000100747 4.7941e-05 1.74569e-05 -1.09998e-05 
1791.3 0 -9.10316e-05 -0.00115241 4.12081e-06 5.77509e-05 -0.00216934 -1.99698e-05 -0.000227012 0.000238409 -0.000343442 -0.00375109 9.24815e-05 -2.86694e-05 -0.000189656 5.2339e-05 0.00014406 2.96318e-05 0.000157366 3.61032e-05 0.000201735 0.000100184 -0.000132446 4.21561e-06 -0.000106126 8.7268e-06 -3.12263e-05 1.57002e-05 8.46193e-05 -4.33279e-05 -0.000102927 4.62891e-05 1.8131e-05 -8.58583e-06 
1791.65 0 -8.49819e-05 -0.00113965 2.04313e-06 5.47261e-05 -0.00227665 2.61789e-06 -0.00022379 0.000240471 -0.000339808 -0.0036475 9.40103e-05 -5.30656e-05 -0.000171202 2.38942e-05 0.000136336 1.62745e-05 0.00015367 5.23572e-05 0.000205103 0.000104129 -0.000131245 5.76043e-06 -0.000110397 -5.54167e-07 -3.332e-05 9.51066e-06 7.34512e-05 -3.91889e-05 -0.000103125 4.44497e-05 1.94997e-05 -6.17063e-06 
1792 0 -7.63278e-05 -0.0011272 -7.71395e-07 5.31874e-05 -0.0023808 2.68762e-05 -0.000216387 0.000241473 -0.000335132 -0.00354614 9.72316e-05 -7.1075e-05 -0.000149561 -3.8182e-06 0.000127506 4.84313e-07 0.000149787 6.63842e-05 0.000205594 0.0001063 -0.000130765 5.80483e-06 -0.000114023 -1.20121e-05 -3.44282e-05 4.15515e-06 6.15844e-05 -3.41297e-05 -0.000100617 4.22357e-05 2.05968e-05 -5.05593e-06 
1792.35 0 -6.33251e-05 -0.00111668 -3.83589e-06 5.23752e-05 -0.00248578 5.36414e-05 -0.000202827 0.000243053 -0.000327439 -0.00344518 0.000101584 -8.62338e-05 -0.000126069 -2.9521e-05 0.00011983 -1.53533e-05 0.000145203 7.93483e-05 0.000203292 0.000105626 -0.000132224 5.59894e-06 -0.000116434 -2.50355e-05 -3.50156e-05 -1.01922e-06 4.95723e-05 -2.99507e-05 -9.60255e-05 4.05067e-05 2.13931e-05 -4.47725e-06 
1792.7 0 -4.93179e-05 -0.00110703 -6.01612e-06 5.10999e-05 -0.00258965 8.11977e-05 -0.00018508 0.000244205 -0.000316027 -0.00334492 0.000105887 -0.00010171 -0.000101195 -5.32881e-05 0.000112239 -2.93543e-05 0.000138007 9.24032e-05 0.000197956 0.000103714 -0.000135812 6.69264e-06 -0.000118119 -3.6942e-05 -3.4714e-05 -5.78061e-06 3.789e-05 -2.79087e-05 -8.99768e-05 4.01776e-05 2.17605e-05 -3.20493e-06 
1793.05 0 -3.86933e-05 -0.00109768 -7.11879e-06 4.85616e-05 -0.00269319 0.000106183 -0.000166088 0.000243909 -0.000302824 -0.00324912 0.000109239 -0.000119867 -7.54805e-05 -7.48648e-05 0.000103817 -4.02613e-05 0.000129677 0.000107113 0.000190674 0.00010275 -0.000140961 8.20815e-06 -0.000118783 -4.67986e-05 -3.39968e-05 -9.37069e-06 2.83696e-05 -2.79796e-05 -8.26976e-05 4.04786e-05 2.12458e-05 -3.30382e-06 
1793.4 0 -3.09409e-05 -0.00108946 -8.35598e-06 4.60788e-05 -0.00279934 0.000126845 -0.000146336 0.000240206 -0.000291522 -0.0031574 0.000112733 -0.000140518 -4.73835e-05 -9.687e-05 9.49898e-05 -4.77897e-05 0.000125608 0.000124503 0.000180864 0.00010243 -0.000145066 9.52316e-06 -0.000118309 -5.39222e-05 -3.45023e-05 -1.25147e-05 2.18693e-05 -2.86597e-05 -7.47249e-05 3.9502e-05 2.10342e-05 -5.18305e-06 
1793.75 0 -2.45368e-05 -0.0010818 -9.65084e-06 4.32002e-05 -0.00290778 0.000144498 -0.000127163 0.000228945 -0.000282154 -0.00306339 0.000115413 -0.000161555 -1.46155e-05 -0.000122001 8.73288e-05 -5.42104e-05 0.000126573 0.000142717 0.000168414 0.000102166 -0.000146197 9.87446e-06 -0.000117618 -5.75663e-05 -3.56244e-05 -1.56672e-05 1.74198e-05 -2.88881e-05 -6.61846e-05 3.65154e-05 1.9966e-05 -7.24246e-06 
1794.1 0 -2.0103e-05 -0.00107238 -1.14397e-05 3.99493e-05 -0.00301584 0.000159233 -0.000109229 0.000209155 -0.00027207 -0.00296122 0.000115167 -0.000181869 2.09511e-05 -0.00014898 8.04063e-05 -5.92178e-05 0.000128758 0.000158365 0.00015321 0.000103947 -0.000144473 7.73126e-06 -0.000116752 -5.88685e-05 -3.75263e-05 -1.64623e-05 1.42343e-05 -2.94073e-05 -5.66597e-05 2.99715e-05 1.70122e-05 -8.48063e-06 
1794.45 0 -1.72203e-05 -0.00105965 -1.57258e-05 3.84247e-05 -0.00312177 0.00017069 -9.10773e-05 0.00018262 -0.000260721 -0.00284923 0.000112962 -0.000200372 5.51898e-05 -0.000177313 7.32363e-05 -6.04695e-05 0.000130326 0.000169942 0.000135047 0.000110331 -0.000140361 2.7111e-06 -0.000116004 -5.96013e-05 -3.98114e-05 -1.40048e-05 1.24202e-05 -2.93586e-05 -4.6305e-05 1.94638e-05 1.53439e-05 -7.54144e-06 
1794.8 0 -1.49849e-05 -0.0010446 -2.27935e-05 3.88643e-05 -0.00322424 0.000180433 -7.28984e-05 0.000150171 -0.000246301 -0.00272816 0.000110426 -0.000215144 8.63398e-05 -0.0002067 6.61068e-05 -5.81653e-05 0.000129936 0.000178654 0.000114236 0.000122021 -0.000134673 -3.54906e-06 -0.000116483 -5.96948e-05 -4.14146e-05 -1.02099e-05 1.17393e-05 -2.80476e-05 -3.65997e-05 7.37274e-06 1.72854e-05 -4.67616e-06 
1795.15 0 -1.42658e-05 -0.0010276 -3.04848e-05 4.03116e-05 -0.00332071 0.000189053 -5.7521e-05 0.000114972 -0.000227185 -0.00259895 0.00010984 -0.00022435 0.000114675 -0.000235272 5.7688e-05 -5.26781e-05 0.000125676 0.000183193 9.05348e-05 0.000138354 -0.000128868 -8.93708e-06 -0.000117846 -5.89501e-05 -4.33377e-05 -7.60528e-06 1.11416e-05 -2.61012e-05 -2.9208e-05 -4.51885e-06 2.04587e-05 -1.68786e-06 
1795.5 0 -1.62376e-05 -0.0010081 -3.80034e-05 4.1916e-05 -0.00340795 0.000196246 -4.69716e-05 8.28211e-05 -0.000207671 -0.00246334 0.000113472 -0.000227104 0.000139959 -0.000261708 4.6562e-05 -4.30847e-05 0.000117368 0.000181678 6.64788e-05 0.000156688 -0.000123415 -1.27177e-05 -0.000118448 -5.86785e-05 -4.57205e-05 -6.56152e-06 1.03667e-05 -2.50345e-05 -2.37152e-05 -1.48253e-05 2.04007e-05 9.07553e-08 
1795.85 0 -1.99234e-05 -0.000986727 -4.59867e-05 4.2079e-05 -0.00348614 0.000203803 -4.14798e-05 5.76435e-05 -0.000192805 -0.00232376 0.000120796 -0.000225589 0.000161741 -0.000285391 3.40486e-05 -3.00618e-05 0.000107944 0.000175979 4.49076e-05 0.000172642 -0.000117983 -1.5056e-05 -0.000118012 -5.96336e-05 -4.72701e-05 -5.66453e-06 9.02497e-06 -2.58806e-05 -1.9765e-05 -2.22562e-05 1.62414e-05 2.53075e-07 
1796.2 0 -2.30378e-05 -0.000964857 -5.43179e-05 4.01381e-05 -0.00355808 0.000214556 -3.93712e-05 3.77941e-05 -0.000180854 -0.00218126 0.000129698 -0.000222381 0.000180608 -0.000306517 2.28462e-05 -1.75686e-05 0.000101496 0.000166973 2.55837e-05 0.000184575 -0.000113063 -1.59279e-05 -0.000117607 -6.13754e-05 -4.80112e-05 -3.3894e-06 6.90974e-06 -2.90387e-05 -1.72973e-05 -2.70285e-05 1.07465e-05 -1.26109e-06 
1796.55 0 -2.49881e-05 -0.000943088 -6.18583e-05 3.7018e-05 -0.00362628 0.000226262 -3.9287e-05 2.04188e-05 -0.000167429 -0.0020368 0.000137593 -0.000217043 0.000196005 -0.000325674 1.40648e-05 -7.91756e-06 9.98364e-05 0.000154788 7.04365e-06 0.000194453 -0.000108676 -1.54878e-05 -0.00011754 -6.40701e-05 -4.83689e-05 1.31201e-06 4.59312e-06 -3.50018e-05 -1.54672e-05 -3.04148e-05 7.10693e-06 -3.91724e-06 
1796.9 0 -2.58475e-05 -0.000921946 -6.78854e-05 3.44936e-05 -0.00368891 0.000233647 -4.19634e-05 6.78758e-06 -0.000153689 -0.00189215 0.000144095 -0.000210092 0.000206311 -0.000343507 7.50766e-06 -1.49181e-06 0.000100627 0.000140432 -1.07136e-05 0.000202646 -0.000104697 -1.40743e-05 -0.000117294 -6.64808e-05 -4.79398e-05 9.2641e-06 1.77856e-06 -4.3111e-05 -1.42658e-05 -3.26671e-05 5.87145e-06 -6.67623e-06 
1797.25 0 -2.42534e-05 -0.000900251 -7.28516e-05 3.22159e-05 -0.00374234 0.000237303 -4.78483e-05 -1.63752e-06 -0.000143453 -0.00174934 0.00014933 -0.000201971 0.000212394 -0.000358201 3.72204e-06 7.80867e-07 9.85204e-05 0.000123604 -2.59324e-05 0.000207259 -9.85868e-05 -1.05975e-05 -0.000116299 -6.69058e-05 -4.54241e-05 2.01723e-05 -1.72478e-06 -5.09551e-05 -1.36197e-05 -3.41092e-05 6.00226e-06 -9.34111e-06 
1797.6 0 -1.99408e-05 -0.000875792 -7.70838e-05 2.94803e-05 -0.00378711 0.00024124 -5.58115e-05 -4.73736e-06 -0.000135482 -0.00160711 0.000151756 -0.000191829 0.000214913 -0.000367475 2.0206e-06 6.99705e-07 9.15274e-05 0.00010371 -3.78386e-05 0.000208996 -8.84784e-05 -3.8841e-06 -0.000115134 -6.6624e-05 -4.13866e-05 3.3152e-05 -6.62227e-06 -5.71966e-05 -1.31436e-05 -3.56994e-05 8.53831e-06 -1.17769e-05 
1797.95 0 -1.52528e-05 -0.000848169 -8.0934e-05 2.61647e-05 -0.00382513 0.000245062 -6.37213e-05 -1.24485e-06 -0.000125751 -0.00146305 0.000150608 -0.000180386 0.000213361 -0.000373813 1.01558e-06 1.39925e-06 7.97251e-05 8.17384e-05 -4.75321e-05 0.000209691 -7.46426e-05 4.80622e-06 -0.000114624 -6.78215e-05 -3.90901e-05 4.60256e-05 -1.36479e-05 -6.19201e-05 -1.25647e-05 -3.69649e-05 1.44134e-05 -1.4738e-05 
1798.3 0 -1.12172e-05 -0.00081891 -8.29812e-05 2.1108e-05 -0.0038546 0.000246613 -6.96632e-05 9.09999e-06 -0.000114225 -0.00131771 0.000146246 -0.00016769 0.000207518 -0.000379112 -1.69106e-06 3.99771e-06 6.16922e-05 5.8675e-05 -5.5503e-05 0.000208277 -5.84533e-05 1.31576e-05 -0.000113917 -6.86437e-05 -3.9489e-05 5.68002e-05 -2.18593e-05 -6.30544e-05 -1.18338e-05 -3.75987e-05 2.13365e-05 -1.80589e-05 
1798.65 0 -7.62844e-06 -0.000787378 -8.15717e-05 1.33915e-05 -0.00387148 0.000246652 -7.0839e-05 2.45869e-05 -0.000104889 -0.00117344 0.000138189 -0.000154267 0.000197532 -0.000381972 -5.44271e-06 8.00512e-06 3.78084e-05 3.35025e-05 -6.23634e-05 0.000204175 -4.25022e-05 1.90246e-05 -0.00011167 -6.6864e-05 -3.96432e-05 6.55692e-05 -2.96636e-05 -5.8514e-05 -1.08996e-05 -3.8182e-05 2.67815e-05 -1.95391e-05 
1799 0 -5.61718e-06 -0.000752158 -7.73789e-05 4.53917e-06 -0.00387582 0.000247266 -6.6845e-05 4.32161e-05 -9.95923e-05 -0.0010299 0.000126874 -0.00014285 0.000184319 -0.000380815 -7.94889e-06 1.19479e-05 1.21845e-05 5.39655e-06 -6.98877e-05 0.000198101 -2.89215e-05 2.26203e-05 -0.000107509 -6.51223e-05 -3.74302e-05 7.24156e-05 -3.65853e-05 -5.07478e-05 -1.05941e-05 -3.86027e-05 3.05646e-05 -1.97306e-05 
1799.35 0 -5.23368e-06 -0.000715986 -7.16073e-05 -2.79535e-06 -0.0038704 0.000249669 -6.00237e-05 6.25107e-05 -9.70802e-05 -0.00088525 0.000115211 -0.000135346 0.000167227 -0.000377908 -1.02512e-05 1.19878e-05 -1.20272e-05 -2.4112e-05 -7.8507e-05 0.000189808 -1.82494e-05 2.57887e-05 -0.00010113 -6.57264e-05 -3.29735e-05 7.67874e-05 -4.30107e-05 -4.29161e-05 -1.20083e-05 -3.78733e-05 3.39269e-05 -1.99772e-05 
1799.7 0 -5.00816e-06 -0.00068193 -6.56691e-05 -9.40001e-06 -0.00385575 0.000253907 -5.08473e-05 7.95932e-05 -9.45258e-05 -0.000741366 0.000107115 -0.00013003 0.00014626 -0.000376502 -1.53349e-05 7.07804e-06 -3.55368e-05 -5.1691e-05 -8.50015e-05 0.000180432 -1.06584e-05 2.99285e-05 -9.22289e-05 -6.6897e-05 -2.82012e-05 8.00013e-05 -4.97307e-05 -3.52859e-05 -1.42914e-05 -3.52378e-05 3.77595e-05 -1.98085e-05 
1800.05 0 -3.7773e-06 -0.000649618 -6.04275e-05 -1.81366e-05 -0.00383139 0.000258171 -3.86494e-05 9.28056e-05 -8.71345e-05 -0.000601188 0.000105407 -0.000125357 0.000123749 -0.000375061 -2.31985e-05 6.21637e-07 -5.93168e-05 -7.46554e-05 -8.75979e-05 0.000172986 -5.87664e-06 3.32375e-05 -8.02988e-05 -6.7928e-05 -2.47346e-05 8.37012e-05 -5.72012e-05 -2.82194e-05 -1.73082e-05 -3.12417e-05 4.29047e-05 -1.91775e-05 
1800.4 0 -7.79339e-07 -0.000617926 -5.62305e-05 -2.8432e-05 -0.00379878 0.000260539 -2.4272e-05 0.000104516 -7.19792e-05 -0.000464381 0.000109512 -0.000121633 0.000101198 -0.000372049 -3.11208e-05 -4.40016e-06 -8.22696e-05 -9.30312e-05 -8.79842e-05 0.000169581 -3.29051e-06 3.36897e-05 -6.60592e-05 -6.88395e-05 -2.33346e-05 8.72656e-05 -6.48787e-05 -2.28201e-05 -2.23686e-05 -2.75051e-05 4.86231e-05 -1.89145e-05 
1800.75 0 4.01609e-06 -0.000587813 -5.31985e-05 -3.79397e-05 -0.00375938 0.000260319 -1.03343e-05 0.000116016 -5.03534e-05 -0.000330407 0.000116189 -0.000119037 7.81073e-05 -0.000369025 -3.6175e-05 -8.22728e-06 -0.00010381 -0.000108023 -8.81092e-05 0.000168894 -2.28197e-06 3.21438e-05 -5.18585e-05 -6.76931e-05 -2.33571e-05 8.94741e-05 -7.19521e-05 -1.91278e-05 -2.95425e-05 -2.46337e-05 5.45549e-05 -1.86002e-05 
1801.1 0 1.03171e-05 -0.000559501 -5.19443e-05 -4.57057e-05 -0.00371305 0.000257628 -1.57464e-06 0.000125875 -2.55242e-05 -0.000200525 0.000121775 -0.000115427 5.29269e-05 -0.000366325 -3.59851e-05 -1.36333e-05 -0.000124297 -0.000120612 -8.62752e-05 0.000167238 -2.39475e-06 3.02184e-05 -4.00895e-05 -6.34635e-05 -2.41218e-05 9.05782e-05 -7.82689e-05 -1.5936e-05 -3.65055e-05 -2.166e-05 6.13838e-05 -1.82655e-05 
1801.45 0 1.68093e-05 -0.000531073 -5.25258e-05 -5.16077e-05 -0.00366304 0.000253839 -1.30757e-07 0.000133041 1.22624e-07 -7.42928e-05 0.000125071 -0.000108147 2.66551e-05 -0.000361595 -3.01655e-05 -1.85787e-05 -0.000141809 -0.00013033 -7.91094e-05 0.000162394 -2.6977e-06 2.84052e-05 -3.08324e-05 -5.85521e-05 -2.53372e-05 9.19121e-05 -8.37219e-05 -1.33236e-05 -4.20891e-05 -1.83026e-05 6.88494e-05 -1.85829e-05 
1801.8 0 2.28632e-05 -0.000501259 -5.3473e-05 -5.49041e-05 -0.00361195 0.000249504 -4.5081e-06 0.000136992 2.58718e-05 5.1946e-05 0.000125917 -9.67728e-05 1.87421e-06 -0.000354625 -2.10423e-05 -1.91724e-05 -0.000153899 -0.000137195 -6.75748e-05 0.000155796 -6.20751e-07 2.70603e-05 -2.24893e-05 -5.59141e-05 -2.6791e-05 9.23978e-05 -8.76416e-05 -1.21023e-05 -4.8087e-05 -1.45957e-05 7.71913e-05 -1.9561e-05 
1802.15 0 2.82704e-05 -0.000470292 -5.27503e-05 -5.64753e-05 -0.0035589 0.000243692 -1.12699e-05 0.000139335 5.18436e-05 0.000180306 0.000122949 -8.12278e-05 -2.18652e-05 -0.000345801 -9.80044e-06 -1.48278e-05 -0.00016085 -0.000141997 -5.55527e-05 0.00014967 5.7677e-06 2.54161e-05 -1.32075e-05 -5.58807e-05 -2.88815e-05 9.0769e-05 -9.02244e-05 -1.03486e-05 -5.51138e-05 -1.04051e-05 8.60942e-05 -1.99879e-05 
1802.5 0 3.23899e-05 -0.000440068 -5.05843e-05 -5.69677e-05 -0.00350246 0.000235237 -1.78128e-05 0.000142606 7.57144e-05 0.000307408 0.000112927 -6.26398e-05 -4.70493e-05 -0.000334023 2.04272e-06 -6.72144e-06 -0.000162773 -0.000144783 -4.66009e-05 0.000143655 1.54303e-05 2.2899e-05 -1.39655e-06 -5.6901e-05 -3.08412e-05 8.77747e-05 -9.15647e-05 -7.0481e-06 -6.15737e-05 -6.45423e-06 9.44274e-05 -1.96319e-05 
1802.85 0 3.73504e-05 -0.000410438 -4.84509e-05 -5.6583e-05 -0.00344596 0.000222455 -2.61769e-05 0.000144747 9.66679e-05 0.000429928 9.56598e-05 -4.29495e-05 -7.28555e-05 -0.000320394 1.03112e-05 3.80266e-06 -0.000160617 -0.000146142 -4.14443e-05 0.000136823 2.51962e-05 2.00699e-05 1.20118e-05 -5.81756e-05 -3.16027e-05 8.52333e-05 -9.16868e-05 -4.3425e-06 -6.7006e-05 -3.32182e-06 0.000100232 -1.94308e-05 
1803.2 0 4.46483e-05 -0.000379092 -4.63682e-05 -5.57618e-05 -0.00339567 0.000203181 -3.8479e-05 0.000144351 0.000114696 0.000550422 7.72205e-05 -2.35676e-05 -9.78465e-05 -0.000307683 1.36448e-05 1.57204e-05 -0.000156205 -0.000146704 -3.87474e-05 0.000130663 3.28991e-05 1.62142e-05 2.4123e-05 -5.955e-05 -3.15845e-05 8.40241e-05 -9.1155e-05 -4.24656e-06 -7.08239e-05 -2.71602e-06 0.000102521 -1.86649e-05 
1803.55 0 5.22902e-05 -0.000345721 -4.47106e-05 -5.48521e-05 -0.00335202 0.000178842 -5.35941e-05 0.000142693 0.000127918 0.00067234 6.30049e-05 -6.36907e-06 -0.000121976 -0.000298569 1.66779e-05 2.65618e-05 -0.000150303 -0.000145908 -3.79348e-05 0.000126582 3.84279e-05 9.84358e-06 3.1931e-05 -6.10016e-05 -3.09004e-05 8.3558e-05 -8.98697e-05 -5.78629e-06 -7.26852e-05 -5.41313e-06 0.000102001 -1.65021e-05 
1803.9 0 5.6989e-05 -0.00031123 -4.35272e-05 -5.47554e-05 -0.00330814 0.000153323 -6.83126e-05 0.000139292 0.000135 0.000795018 5.1989e-05 7.67584e-06 -0.000143818 -0.000293657 2.18458e-05 3.39597e-05 -0.000144511 -0.000144317 -3.76187e-05 0.000124246 4.25459e-05 3.61296e-07 3.43416e-05 -6.19976e-05 -2.91638e-05 8.36859e-05 -8.7303e-05 -6.68577e-06 -7.42357e-05 -9.23114e-06 9.89681e-05 -1.38682e-05 
1804.25 0 5.76174e-05 -0.000274908 -4.18656e-05 -5.55979e-05 -0.00325904 0.000128178 -8.01427e-05 0.000132851 0.000135092 0.000916442 4.05861e-05 1.956e-05 -0.000161934 -0.000292453 2.63399e-05 3.74209e-05 -0.000140069 -0.000141332 -3.72094e-05 0.000123486 4.5473e-05 -1.10322e-05 3.22811e-05 -6.14217e-05 -2.63473e-05 8.38448e-05 -8.26144e-05 -6.11486e-06 -7.5717e-05 -1.30006e-05 9.56159e-05 -1.08958e-05 
1804.6 0 5.52568e-05 -0.00023744 -4.00722e-05 -5.63241e-05 -0.00320339 0.00010524 -8.83634e-05 0.000122483 0.00012972 0.00103737 2.66762e-05 3.16562e-05 -0.000174052 -0.000294512 2.88406e-05 3.67374e-05 -0.000135418 -0.000134286 -3.83259e-05 0.00012415 4.61032e-05 -2.17486e-05 2.71957e-05 -5.77768e-05 -2.27868e-05 8.3142e-05 -7.57912e-05 -5.68069e-06 -7.50277e-05 -1.78357e-05 9.52676e-05 -6.92717e-06 
1804.95 0 5.17027e-05 -0.000200462 -3.89827e-05 -5.58035e-05 -0.00314037 8.6963e-05 -9.34387e-05 0.00010777 0.000122481 0.00115722 9.46876e-06 4.5319e-05 -0.000175482 -0.000298512 2.7762e-05 3.46521e-05 -0.000130799 -0.000122283 -4.22506e-05 0.000126429 4.50501e-05 -2.9766e-05 2.13517e-05 -5.2723e-05 -1.88918e-05 8.16422e-05 -6.7611e-05 -7.04033e-06 -7.08069e-05 -2.37029e-05 9.70899e-05 -2.26804e-06 
1805.3 0 4.79696e-05 -0.000164951 -3.63099e-05 -5.3642e-05 -0.00307175 7.41319e-05 -9.54515e-05 9.09238e-05 0.000116191 0.00127512 -9.53004e-06 5.88294e-05 -0.000165441 -0.000302346 1.91635e-05 3.45694e-05 -0.000128677 -0.000107859 -4.77031e-05 0.000128908 4.45078e-05 -3.5431e-05 1.62355e-05 -4.98421e-05 -1.4596e-05 7.85869e-05 -5.83093e-05 -9.83336e-06 -6.41936e-05 -2.98134e-05 9.86296e-05 3.27797e-06 
1805.65 0 4.46243e-05 -0.000130402 -3.16826e-05 -5.04431e-05 -0.00299946 6.80796e-05 -9.42495e-05 7.55851e-05 0.000111189 0.0013915 -2.71371e-05 6.92642e-05 -0.000147455 -0.000304303 2.80983e-06 3.50035e-05 -0.000129849 -9.32124e-05 -5.28158e-05 0.000129219 4.38082e-05 -3.96472e-05 1.26416e-05 -4.89659e-05 -8.2079e-06 7.22111e-05 -4.94125e-05 -1.30553e-05 -5.59042e-05 -3.55853e-05 9.87076e-05 8.4535e-06 
1806 0 4.25662e-05 -9.65558e-05 -2.72416e-05 -4.75314e-05 -0.00292396 7.05421e-05 -9.06453e-05 6.33584e-05 0.000107144 0.001505 -4.11953e-05 7.46462e-05 -0.00012305 -0.00030334 -1.78993e-05 3.25118e-05 -0.000134181 -8.03089e-05 -5.72663e-05 0.000128095 4.09976e-05 -4.36207e-05 1.02685e-05 -4.79044e-05 -2.34045e-07 6.40337e-05 -4.15778e-05 -1.67875e-05 -4.72428e-05 -4.11329e-05 9.68418e-05 1.09986e-05 
1806.35 0 4.21051e-05 -6.40526e-05 -2.26459e-05 -4.4421e-05 -0.00284719 7.73089e-05 -8.48294e-05 5.29564e-05 0.000105204 0.00161257 -5.06659e-05 7.51583e-05 -9.64127e-05 -0.000299839 -3.94537e-05 2.67633e-05 -0.000141379 -7.24148e-05 -5.94548e-05 0.000127706 3.62863e-05 -4.88365e-05 8.73983e-06 -4.69431e-05 6.42557e-06 5.73126e-05 -3.34156e-05 -2.11655e-05 -3.96476e-05 -4.67871e-05 9.42972e-05 1.21033e-05 
1806.7 0 4.32192e-05 -3.34842e-05 -1.64139e-05 -4.04845e-05 -0.00277103 8.06103e-05 -7.71955e-05 4.29405e-05 0.000104296 0.00171311 -5.61398e-05 7.33732e-05 -7.54695e-05 -0.000292669 -6.0641e-05 2.01249e-05 -0.000150815 -7.08508e-05 -5.66401e-05 0.000128902 3.21227e-05 -5.57594e-05 6.95635e-06 -4.71969e-05 9.77135e-06 5.3119e-05 -2.45871e-05 -2.56085e-05 -3.27178e-05 -5.208e-05 9.30148e-05 1.45617e-05 
1807.05 0 4.59485e-05 -5.00533e-06 -9.4096e-06 -3.56253e-05 -0.00269397 7.90552e-05 -6.91356e-05 3.32229e-05 0.000101084 0.00180709 -5.90564e-05 7.29009e-05 -6.36416e-05 -0.000279069 -8.14412e-05 1.67348e-05 -0.000160732 -7.32643e-05 -4.77689e-05 0.000130359 2.93097e-05 -6.22375e-05 2.94116e-06 -4.8686e-05 1.02104e-05 5.15535e-05 -1.58508e-05 -2.80469e-05 -2.62496e-05 -5.62755e-05 9.33757e-05 1.88889e-05 
1807.4 0 4.93609e-05 2.22787e-05 -3.84532e-06 -2.88325e-05 -0.00261345 7.67699e-05 -5.86466e-05 2.53443e-05 9.38153e-05 0.00189422 -6.1558e-05 7.50508e-05 -5.70288e-05 -0.000259729 -0.00010111 1.87086e-05 -0.00017059 -7.66513e-05 -3.5144e-05 0.00012886 2.69478e-05 -6.61435e-05 -3.1639e-06 -4.9589e-05 1.03312e-05 5.22285e-05 -7.50287e-06 -2.6727e-05 -2.14232e-05 -5.91564e-05 9.45288e-05 2.38326e-05 
1807.75 0 5.23698e-05 4.94631e-05 6.75308e-08 -1.92152e-05 -0.00253064 7.41328e-05 -4.42177e-05 2.14582e-05 8.45628e-05 0.0019742 -6.54639e-05 7.96556e-05 -5.17163e-05 -0.00023853 -0.000118259 2.40428e-05 -0.000181084 -8.08865e-05 -2.47561e-05 0.000121106 2.52925e-05 -6.76135e-05 -1.01619e-05 -4.8978e-05 1.16846e-05 5.42313e-05 2.99965e-08 -2.17078e-05 -1.86416e-05 -6.14168e-05 9.51532e-05 2.8382e-05 
1808.1 0 5.54703e-05 7.59412e-05 3.97362e-06 -7.89474e-06 -0.00244797 6.83685e-05 -2.86657e-05 2.12631e-05 7.59009e-05 0.00205028 -7.18199e-05 8.68907e-05 -4.92571e-05 -0.000218909 -0.000130297 3.26482e-05 -0.000192433 -8.60929e-05 -2.10627e-05 0.000108638 2.41517e-05 -6.84945e-05 -1.58389e-05 -4.68465e-05 1.3478e-05 5.62656e-05 6.33733e-06 -1.40089e-05 -1.70287e-05 -6.30557e-05 9.4412e-05 3.19773e-05 
1808.45 0 5.95769e-05 0.000101683 7.99056e-06 3.59293e-06 -0.00236657 5.89656e-05 -1.48633e-05 2.32957e-05 6.9603e-05 0.00212504 -8.14106e-05 9.6554e-05 -5.00317e-05 -0.000200417 -0.000138221 4.43487e-05 -0.00020432 -8.99254e-05 -2.15221e-05 9.44471e-05 2.25978e-05 -6.95608e-05 -1.80745e-05 -4.35476e-05 1.35655e-05 5.68356e-05 1.13069e-05 -5.84424e-06 -1.61391e-05 -6.26912e-05 9.31472e-05 3.40812e-05 
1808.8 0 6.54942e-05 0.000127435 1.03074e-05 1.54646e-05 -0.00228706 4.49754e-05 -2.64337e-06 2.60257e-05 6.65321e-05 0.00219858 -9.26396e-05 0.000106414 -5.0375e-05 -0.000180959 -0.000146177 5.73596e-05 -0.000215439 -9.14325e-05 -2.21729e-05 7.9227e-05 2.03317e-05 -7.11682e-05 -1.61095e-05 -3.97812e-05 1.11532e-05 5.56748e-05 1.5177e-05 1.04661e-06 -1.65757e-05 -5.93131e-05 9.2055e-05 3.52344e-05 
1809.15 0 7.25653e-05 0.000153835 1.04015e-05 2.8152e-05 -0.00220847 2.48428e-05 8.5495e-06 3.02728e-05 6.58692e-05 0.00227077 -0.000103231 0.000114418 -4.89255e-05 -0.000160945 -0.000155813 7.15875e-05 -0.000224751 -9.24779e-05 -2.34351e-05 6.37675e-05 1.76638e-05 -7.27395e-05 -1.14136e-05 -3.5067e-05 6.97312e-06 5.30292e-05 1.82781e-05 6.78745e-06 -1.80988e-05 -5.36791e-05 9.06819e-05 3.60401e-05 
1809.5 0 7.84107e-05 0.000181774 1.06237e-05 4.01137e-05 -0.00213054 -1.58513e-06 1.6525e-05 3.82067e-05 6.77334e-05 0.00234169 -0.000110094 0.000118869 -4.84485e-05 -0.000140636 -0.000165922 8.60445e-05 -0.000232893 -9.40993e-05 -2.60783e-05 4.81108e-05 1.50388e-05 -7.38081e-05 -5.00583e-06 -2.94244e-05 2.81428e-06 4.97455e-05 1.90701e-05 1.09808e-05 -2.03026e-05 -4.60988e-05 8.83522e-05 3.60794e-05 
1809.85 0 8.09452e-05 0.000210528 1.16787e-05 5.07519e-05 -0.00205253 -3.11336e-05 1.92738e-05 4.84104e-05 7.12624e-05 0.00241043 -0.000112321 0.000118872 -4.96998e-05 -0.000118296 -0.000176138 9.71586e-05 -0.00024057 -9.46947e-05 -3.07538e-05 3.00699e-05 1.35486e-05 -7.43598e-05 2.99719e-06 -2.44844e-05 4.00553e-07 4.70796e-05 1.77939e-05 1.20934e-05 -2.3409e-05 -3.63194e-05 8.44858e-05 3.29751e-05 
1810.2 0 7.98631e-05 0.000239399 1.22276e-05 6.03049e-05 -0.00197074 -6.09999e-05 1.59153e-05 5.55469e-05 7.45416e-05 0.00247547 -0.000113284 0.000117735 -5.08328e-05 -9.53564e-05 -0.000186641 0.000103177 -0.000246848 -9.27562e-05 -3.88069e-05 9.53899e-06 1.32071e-05 -7.33431e-05 1.09764e-05 -2.19159e-05 -1.0397e-06 4.64381e-05 1.68947e-05 1.05579e-05 -2.74192e-05 -2.68695e-05 7.86827e-05 2.58559e-05 
1810.55 0 7.71239e-05 0.000268556 1.14187e-05 6.79102e-05 -0.00188338 -9.09356e-05 8.86068e-06 5.88742e-05 7.65243e-05 0.00253375 -0.000113773 0.000117868 -5.06155e-05 -7.43372e-05 -0.00019544 0.000105834 -0.000251906 -8.69294e-05 -4.94151e-05 -1.00703e-05 1.25519e-05 -7.1335e-05 1.76842e-05 -2.07235e-05 -3.63019e-06 4.8753e-05 1.78907e-05 8.39118e-06 -3.1035e-05 -2.04462e-05 7.26203e-05 1.62682e-05 
1810.9 0 7.24455e-05 0.000296835 8.8118e-06 7.32084e-05 -0.00179267 -0.000122453 1.72243e-06 6.15145e-05 7.72227e-05 0.00258513 -0.000112005 0.000119174 -4.81389e-05 -5.44786e-05 -0.000200236 0.000106498 -0.00025746 -7.69051e-05 -6.07166e-05 -2.74565e-05 1.10335e-05 -6.91999e-05 2.33553e-05 -2.11859e-05 -7.33401e-06 5.28525e-05 2.06877e-05 6.57105e-06 -3.3026e-05 -1.70085e-05 6.92034e-05 7.11262e-06 
1811.25 0 6.55014e-05 0.000323882 3.801e-06 7.73505e-05 -0.00169845 -0.000157612 -4.00014e-06 6.33869e-05 7.54227e-05 0.00263388 -0.000110509 0.000121815 -4.44685e-05 -3.42447e-05 -0.000199622 0.000104948 -0.000263861 -6.45109e-05 -7.24363e-05 -4.40994e-05 8.54398e-06 -6.71309e-05 2.80893e-05 -2.26852e-05 -9.54027e-06 5.66687e-05 2.50311e-05 4.12768e-06 -3.33345e-05 -1.47236e-05 6.97939e-05 3.03426e-07 
1811.6 0 5.79111e-05 0.000350703 -2.72335e-06 8.08263e-05 -0.00160132 -0.000194576 -9.1768e-06 6.15749e-05 7.11368e-05 0.0026793 -0.000114328 0.00012666 -4.33181e-05 -1.37268e-05 -0.000192707 0.000102636 -0.000269503 -5.07003e-05 -8.53814e-05 -6.05351e-05 5.05271e-06 -6.49283e-05 3.22342e-05 -2.36344e-05 -9.49151e-06 5.86898e-05 3.0961e-05 3.09528e-07 -3.33689e-05 -1.16456e-05 7.33329e-05 -5.36635e-06 
1811.95 0 5.05081e-05 0.000375517 -9.51693e-06 8.26072e-05 -0.0015029 -0.000229101 -1.65927e-05 5.50357e-05 6.53839e-05 0.00271811 -0.000124565 0.000132651 -4.73712e-05 6.05461e-06 -0.000180701 0.000103457 -0.00027239 -3.60556e-05 -9.87396e-05 -7.55674e-05 5.0071e-09 -6.26645e-05 3.66276e-05 -2.32814e-05 -8.6876e-06 5.9096e-05 3.80493e-05 -5.10849e-06 -3.40779e-05 -7.19811e-06 7.67251e-05 -1.09514e-05 
1812.3 0 4.29124e-05 0.00039706 -1.51918e-05 8.22273e-05 -0.00140285 -0.00025773 -2.73009e-05 4.49194e-05 5.9824e-05 0.00274893 -0.000138034 0.000136491 -5.53631e-05 2.52397e-05 -0.000167942 0.000108713 -0.000272395 -2.17905e-05 -0.000110149 -8.9102e-05 -5.7851e-06 -6.16743e-05 4.08784e-05 -2.14604e-05 -7.82829e-06 5.82089e-05 4.55222e-05 -1.14885e-05 -3.53857e-05 -2.49294e-06 7.79696e-05 -1.52599e-05 
1812.65 0 3.39327e-05 0.000415957 -1.83302e-05 8.09484e-05 -0.00130123 -0.000280694 -3.81638e-05 3.31686e-05 5.48341e-05 0.00277308 -0.000151316 0.000137565 -6.66311e-05 4.5635e-05 -0.000156265 0.000113019 -0.000268917 -9.59373e-06 -0.000117088 -0.00010043 -1.10905e-05 -6.23812e-05 4.70447e-05 -1.91726e-05 -5.87978e-06 5.60084e-05 5.23868e-05 -1.68739e-05 -3.7849e-05 1.12376e-06 7.73281e-05 -1.70742e-05 
1813 0 2.355e-05 0.00043359 -1.93054e-05 7.89748e-05 -0.00119751 -0.000299595 -4.67375e-05 2.03536e-05 4.73454e-05 0.002793 -0.000164923 0.000136773 -8.3172e-05 6.70429e-05 -0.000144665 0.000110365 -0.000259158 7.14334e-08 -0.000121381 -0.000108712 -1.58239e-05 -6.2076e-05 5.56938e-05 -1.61124e-05 -1.86663e-06 5.36821e-05 5.88051e-05 -2.02329e-05 -4.13817e-05 3.97993e-06 7.6059e-05 -1.856e-05 
1813.35 0 1.17675e-05 0.000451431 -1.87663e-05 7.62414e-05 -0.00109336 -0.000313468 -5.51565e-05 6.31845e-06 3.77895e-05 0.00280963 -0.000179681 0.000134295 -0.00010579 8.54944e-05 -0.000132694 0.00010143 -0.000243775 8.35581e-06 -0.00012637 -0.000116408 -1.93212e-05 -5.88676e-05 6.38289e-05 -1.21851e-05 4.3542e-06 5.24622e-05 6.437e-05 -2.27373e-05 -4.69158e-05 6.69494e-06 7.54652e-05 -2.22132e-05 
1813.7 0 -1.15035e-06 0.000469151 -1.70832e-05 7.3261e-05 -0.000990428 -0.000322231 -6.56244e-05 -7.69048e-06 2.61433e-05 0.00282547 -0.000195093 0.000130314 -0.000132555 9.71337e-05 -0.00012065 9.12952e-05 -0.000227814 1.46707e-05 -0.000131491 -0.000126313 -2.04174e-05 -5.3079e-05 7.04168e-05 -8.37036e-06 1.17496e-05 5.21912e-05 6.80132e-05 -2.57042e-05 -5.53787e-05 8.14895e-06 7.59778e-05 -2.82433e-05 
1814.05 0 -1.27295e-05 0.000486145 -1.52154e-05 7.04113e-05 -0.000887179 -0.000325653 -7.8049e-05 -1.9789e-05 1.13911e-05 0.00284176 -0.000209733 0.000125025 -0.000160535 0.000102671 -0.000108162 8.30474e-05 -0.000213659 1.86053e-05 -0.000133271 -0.000137578 -2.00022e-05 -4.53193e-05 7.45177e-05 -4.09202e-06 1.84444e-05 5.19138e-05 6.91729e-05 -2.93212e-05 -6.51477e-05 7.78532e-06 7.64767e-05 -3.42295e-05 
1814.4 0 -2.12006e-05 0.000503568 -1.34436e-05 6.81195e-05 -0.000783414 -0.000323739 -9.10088e-05 -2.75837e-05 -2.51705e-06 0.0028574 -0.000220463 0.000118628 -0.000186139 0.000104493 -9.35988e-05 7.74337e-05 -0.000200495 2.27926e-05 -0.000129789 -0.000148781 -1.91621e-05 -3.67856e-05 7.56804e-05 7.76042e-08 2.5288e-05 5.05173e-05 6.73047e-05 -3.39668e-05 -7.49518e-05 7.23501e-06 7.51892e-05 -3.84126e-05 
1814.75 0 -2.66269e-05 0.000522614 -1.15362e-05 6.67541e-05 -0.000678464 -0.000319689 -0.000103075 -2.9314e-05 -1.22265e-05 0.00287239 -0.00022503 0.000111895 -0.000209396 0.000101068 -7.70849e-05 7.41771e-05 -0.000188684 2.80811e-05 -0.000121882 -0.000159515 -1.77469e-05 -2.88238e-05 7.51304e-05 2.13529e-06 3.3879e-05 4.79389e-05 6.35762e-05 -3.8925e-05 -8.46427e-05 6.69141e-06 7.15282e-05 -4.21129e-05 
1815.1 0 -3.00242e-05 0.000541858 -1.06768e-05 6.5161e-05 -0.000569673 -0.00031509 -0.000112576 -2.75602e-05 -1.76325e-05 0.00288514 -0.000223281 0.000104701 -0.000233781 9.00196e-05 -5.86112e-05 7.14461e-05 -0.000179824 3.36071e-05 -0.000110444 -0.000170896 -1.60724e-05 -2.10715e-05 7.43025e-05 1.46103e-06 4.48028e-05 4.4957e-05 6.04877e-05 -4.3646e-05 -9.34569e-05 4.64431e-06 6.62358e-05 -4.67704e-05 
1815.45 0 -3.32724e-05 0.000558915 -1.10469e-05 6.25086e-05 -0.000455888 -0.000309538 -0.000118737 -2.70479e-05 -1.98101e-05 0.00289328 -0.000216347 9.68517e-05 -0.000259929 7.43758e-05 -3.65372e-05 6.80253e-05 -0.00017399 3.99743e-05 -9.68162e-05 -0.000183379 -1.45518e-05 -1.26194e-05 7.33726e-05 -6.96194e-07 5.68768e-05 4.11382e-05 5.88039e-05 -4.74149e-05 -0.000101217 2.2231e-06 6.05524e-05 -5.28777e-05 
1815.8 0 -3.59987e-05 0.000574253 -1.1035e-05 5.83603e-05 -0.000339155 -0.00030149 -0.000121609 -3.06004e-05 -1.87021e-05 0.00289566 -0.000205105 8.84257e-05 -0.000287146 5.73836e-05 -1.00307e-05 6.58836e-05 -0.000169435 4.8759e-05 -8.25973e-05 -0.00019428 -1.3973e-05 -3.6993e-06 7.1065e-05 -1.96464e-06 6.70775e-05 3.55181e-05 5.84864e-05 -4.84456e-05 -0.000108871 1.67151e-06 5.6038e-05 -5.97654e-05 
1816.15 0 -3.79055e-05 0.000589978 -9.53996e-06 5.29813e-05 -0.000223226 -0.00028831 -0.000119934 -3.89999e-05 -1.34604e-05 0.00289217 -0.000191627 7.99841e-05 -0.000312015 3.96876e-05 2.12936e-05 6.70953e-05 -0.000165007 6.15904e-05 -7.02718e-05 -0.00020011 -1.33461e-05 4.777e-06 6.68029e-05 -9.12537e-07 7.46107e-05 2.87363e-05 5.97598e-05 -4.72853e-05 -0.000116359 2.53239e-06 5.13666e-05 -6.52921e-05 
1816.5 0 -4.03941e-05 0.000607364 -6.04502e-06 4.81305e-05 -0.000110272 -0.000270276 -0.000114203 -4.9888e-05 -6.64415e-06 0.00288563 -0.000179137 7.15729e-05 -0.000329881 2.17235e-05 5.55245e-05 7.09224e-05 -0.000160054 7.8373e-05 -6.18574e-05 -0.000198985 -1.17547e-05 1.21312e-05 6.08801e-05 1.02705e-06 8.04856e-05 2.30219e-05 6.23129e-05 -4.46991e-05 -0.000123339 3.65916e-06 4.43575e-05 -6.92248e-05 
1816.85 0 -4.39875e-05 0.000626655 -5.85339e-07 4.48706e-05 -4.80968e-08 -0.000248935 -0.000104812 -6.08882e-05 -3.57907e-06 0.00288046 -0.000169018 6.19643e-05 -0.000340941 4.22947e-06 8.87293e-05 7.33256e-05 -0.000154485 9.76073e-05 -5.73915e-05 -0.000191412 -9.12495e-06 1.88742e-05 5.46025e-05 1.63033e-06 8.55531e-05 1.83287e-05 6.42712e-05 -4.09712e-05 -0.000128846 5.23779e-06 3.64538e-05 -7.22225e-05 
1817.2 0 -4.64455e-05 0.000647011 4.46072e-06 4.26206e-05 0.000110871 -0.000224114 -9.11156e-05 -7.18064e-05 -7.59437e-06 0.00287809 -0.000160156 5.08954e-05 -0.000347184 -1.19763e-05 0.000118142 6.98466e-05 -0.000147999 0.000118887 -5.73455e-05 -0.000180674 -5.27468e-06 2.4196e-05 4.86313e-05 3.77484e-08 8.94106e-05 1.2842e-05 6.38195e-05 -3.71476e-05 -0.000131836 8.00902e-06 2.89728e-05 -7.37002e-05 
1817.55 0 -4.65988e-05 0.000666852 7.5815e-06 4.03758e-05 0.000225825 -0.000197178 -7.3021e-05 -8.18267e-05 -1.6343e-05 0.00287538 -0.000149776 3.79375e-05 -0.00034713 -2.5128e-05 0.000142668 6.24249e-05 -0.000138219 0.00014126 -6.12871e-05 -0.000170752 -9.02232e-07 2.78524e-05 4.34231e-05 -3.59073e-06 9.07114e-05 7.10797e-06 6.12861e-05 -3.3319e-05 -0.000132852 1.22037e-05 2.09576e-05 -7.23196e-05 
1817.9 0 -4.42808e-05 0.000683857 9.42661e-06 3.92343e-05 0.000345489 -0.000172141 -5.17099e-05 -9.35535e-05 -2.75076e-05 0.00286705 -0.000139329 2.25463e-05 -0.000340675 -3.69858e-05 0.000160842 5.62261e-05 -0.000124496 0.000161974 -6.76344e-05 -0.000163952 2.75741e-06 3.1883e-05 3.94399e-05 -9.07324e-06 8.85527e-05 2.50427e-06 5.7827e-05 -3.03872e-05 -0.000132034 1.62019e-05 1.30912e-05 -6.88233e-05 
1818.25 0 -3.96981e-05 0.000696465 1.00227e-05 3.9558e-05 0.000467979 -0.000149528 -2.97522e-05 -0.000109208 -3.95433e-05 0.00284991 -0.000132305 5.28502e-06 -0.000329429 -5.08318e-05 0.000170063 5.12017e-05 -0.000111361 0.000179164 -7.53828e-05 -0.000159585 5.64646e-06 3.78508e-05 3.43638e-05 -1.5482e-05 8.23133e-05 -1.99074e-06 5.44228e-05 -2.92143e-05 -0.000129473 1.85609e-05 6.7099e-06 -6.43683e-05 
1818.6 0 -3.42623e-05 0.000705075 9.3691e-06 4.07082e-05 0.000588919 -0.000128661 -8.73336e-06 -0.000125989 -5.09827e-05 0.0028229 -0.000131084 -1.1887e-05 -0.000316241 -6.50259e-05 0.00016914 4.43482e-05 -0.000102721 0.000192824 -8.19317e-05 -0.000156045 6.64762e-06 4.53139e-05 2.78091e-05 -2.23427e-05 7.23915e-05 -7.60291e-06 5.08769e-05 -2.87184e-05 -0.000126563 2.02304e-05 9.95502e-07 -5.82704e-05 
1818.95 0 -3.00192e-05 0.000711434 7.03208e-06 4.2388e-05 0.000703802 -0.000109191 1.00888e-05 -0.000137597 -6.42385e-05 0.00278753 -0.000136874 -2.63374e-05 -0.000303466 -7.61044e-05 0.000158459 3.61816e-05 -9.73569e-05 0.00020338 -8.63766e-05 -0.000151659 5.78803e-06 5.24821e-05 2.14466e-05 -2.92003e-05 6.0497e-05 -1.3447e-05 4.70155e-05 -2.89959e-05 -0.000123425 2.37734e-05 -5.27692e-06 -5.11546e-05 
1819.3 0 -2.86765e-05 0.000717214 3.58341e-06 4.43484e-05 0.000812351 -9.1566e-05 2.37281e-05 -0.000139925 -8.0832e-05 0.00274715 -0.000147785 -3.6566e-05 -0.000290416 -8.30957e-05 0.000138535 2.90265e-05 -9.16191e-05 0.000211412 -9.07958e-05 -0.00014691 5.43541e-06 5.88165e-05 1.64772e-05 -3.43563e-05 4.80465e-05 -1.92595e-05 4.32467e-05 -3.00872e-05 -0.000119873 2.94069e-05 -1.22295e-05 -4.56286e-05 
1819.65 0 -2.99754e-05 0.000722707 5.92896e-08 4.56797e-05 0.000915988 -7.67411e-05 3.02537e-05 -0.000135232 -9.93714e-05 0.00270258 -0.000157368 -4.21238e-05 -0.000276298 -8.79225e-05 0.000112184 2.24224e-05 -8.35647e-05 0.000218989 -9.61851e-05 -0.00014393 6.6947e-06 6.50238e-05 1.46989e-05 -3.69575e-05 3.45518e-05 -2.48057e-05 4.00408e-05 -3.09244e-05 -0.00011737 3.55981e-05 -1.99258e-05 -4.16247e-05 
1820 0 -3.21953e-05 0.000726223 -2.27763e-06 4.51719e-05 0.0010145 -6.51988e-05 2.96543e-05 -0.000126067 -0.000117337 0.00265201 -0.000163098 -4.41964e-05 -0.000261633 -9.22475e-05 8.41023e-05 1.42413e-05 -7.46041e-05 0.00022896 -0.000100507 -0.000143349 7.16339e-06 7.04975e-05 1.49105e-05 -3.74049e-05 2.0819e-05 -2.86458e-05 3.7337e-05 -3.21682e-05 -0.000117143 4.13258e-05 -2.7369e-05 -3.78627e-05 
1820.35 0 -3.50137e-05 0.000726743 -2.54433e-06 4.33524e-05 0.00110639 -5.69805e-05 2.3139e-05 -0.000112981 -0.000132022 0.0025959 -0.000168947 -4.58388e-05 -0.000246267 -9.61929e-05 5.7248e-05 3.66748e-06 -6.74826e-05 0.0002427 -0.000103488 -0.000143394 5.98687e-06 7.43017e-05 1.5049e-05 -3.56706e-05 9.12288e-06 -3.02467e-05 3.49352e-05 -3.55421e-05 -0.000118148 4.52021e-05 -3.22944e-05 -3.44144e-05 
1820.7 0 -3.90506e-05 0.000725577 -1.40862e-06 4.23207e-05 0.00119159 -5.18637e-05 1.04706e-05 -9.82297e-05 -0.000142184 0.00253843 -0.00017622 -4.74932e-05 -0.000228719 -9.92173e-05 3.43159e-05 -7.42134e-06 -6.24131e-05 0.000259415 -0.000105893 -0.000142422 4.65515e-06 7.7021e-05 1.59028e-05 -3.12487e-05 1.51448e-06 -3.02784e-05 3.28696e-05 -3.96062e-05 -0.000119232 4.64833e-05 -3.44557e-05 -3.12245e-05 
1821.05 0 -4.32191e-05 0.000724949 2.98213e-08 4.27084e-05 0.00127158 -4.83296e-05 -8.02194e-06 -8.37378e-05 -0.000149038 0.0024833 -0.000184368 -4.5356e-05 -0.00020807 -0.000101143 1.77266e-05 -1.60776e-05 -5.78195e-05 0.000275034 -0.000106608 -0.000140808 4.05646e-06 7.90902e-05 1.87816e-05 -2.52115e-05 -2.56071e-06 -2.76129e-05 2.91835e-05 -4.27788e-05 -0.000120266 4.61313e-05 -3.50781e-05 -2.83065e-05 
1821.4 0 -4.49249e-05 0.000724767 1.50026e-06 4.31245e-05 0.00134793 -4.53152e-05 -2.83966e-05 -7.09128e-05 -0.000152044 0.00243138 -0.000192137 -3.77431e-05 -0.00018549 -0.000101735 5.55587e-06 -2.16447e-05 -5.3052e-05 0.000285062 -0.00010455 -0.000139619 3.94591e-06 8.11719e-05 2.23185e-05 -1.99429e-05 -5.6684e-06 -2.12789e-05 2.19043e-05 -4.4812e-05 -0.00011981 4.45956e-05 -3.33897e-05 -2.47629e-05 
1821.75 0 -4.26726e-05 0.000722968 2.80496e-06 4.31125e-05 0.00142193 -4.40624e-05 -4.67544e-05 -6.0667e-05 -0.000151397 0.00238195 -0.000198311 -2.64347e-05 -0.000162481 -0.000102244 -3.34481e-06 -2.47539e-05 -4.84242e-05 0.000288303 -9.84599e-05 -0.000139359 3.77579e-06 8.34412e-05 2.4821e-05 -1.58302e-05 -7.84633e-06 -1.42093e-05 1.13888e-05 -4.53553e-05 -0.000117374 4.14247e-05 -2.91295e-05 -1.89493e-05 
1822.1 0 -3.92751e-05 0.000719185 3.39058e-06 4.24582e-05 0.00149427 -4.55405e-05 -6.17088e-05 -5.05381e-05 -0.000149578 0.00233227 -0.000204085 -1.1658e-05 -0.000139743 -0.00010514 -7.80067e-06 -2.35476e-05 -4.5477e-05 0.000287035 -8.7724e-05 -0.000139649 2.57985e-06 8.53773e-05 2.48633e-05 -1.24575e-05 -8.91951e-06 -9.77841e-06 -1.04358e-06 -4.43156e-05 -0.000114024 3.702e-05 -2.42308e-05 -1.2691e-05 
1822.45 0 -3.74422e-05 0.000715119 2.14711e-06 4.10916e-05 0.00156517 -5.14911e-05 -7.21632e-05 -3.81394e-05 -0.000148164 0.00228043 -0.000209135 4.35412e-06 -0.000116828 -0.000108345 -8.09552e-06 -1.64014e-05 -4.63057e-05 0.000284448 -7.51809e-05 -0.00014127 1.21147e-06 8.84524e-05 2.47031e-05 -1.01237e-05 -9.0083e-06 -7.99013e-06 -1.34804e-05 -4.29268e-05 -0.000109481 3.22699e-05 -1.99481e-05 -7.78346e-06 
1822.8 0 -3.77689e-05 0.000711413 -1.88918e-06 3.95902e-05 0.00163364 -6.35979e-05 -7.87981e-05 -2.51176e-05 -0.000149169 0.00222539 -0.000211895 1.71642e-05 -9.4245e-05 -0.000108599 -4.33368e-06 -5.86241e-06 -5.30336e-05 0.000280475 -6.48849e-05 -0.000146043 9.14377e-07 9.34783e-05 2.58832e-05 -7.55465e-06 -7.87504e-06 -7.95643e-06 -2.52425e-05 -4.24871e-05 -0.000102683 2.73923e-05 -1.67352e-05 -3.43684e-06 
1823.15 0 -4.11935e-05 0.000707589 -8.41877e-06 3.75854e-05 0.00169863 -7.93858e-05 -8.3893e-05 -1.44068e-05 -0.000154275 0.00216707 -0.000210034 2.60128e-05 -7.50024e-05 -0.000103302 2.06465e-06 4.71988e-06 -6.56483e-05 0.000273942 -5.77994e-05 -0.000153095 1.91732e-06 9.79303e-05 2.68841e-05 -5.1918e-06 -5.70359e-06 -8.31656e-06 -3.65199e-05 -4.31047e-05 -9.41073e-05 2.21673e-05 -1.55925e-05 1.09376e-06 
1823.5 0 -4.83063e-05 0.000702903 -1.61082e-05 3.48399e-05 0.00176158 -9.16098e-05 -8.94251e-05 -6.15484e-06 -0.000163604 0.00210743 -0.000201753 3.23551e-05 -6.1821e-05 -9.08954e-05 8.64763e-06 1.51415e-05 -7.9171e-05 0.000267674 -5.17669e-05 -0.00015931 3.68493e-06 9.91202e-05 2.65068e-05 -4.01913e-06 -2.86628e-06 -8.31301e-06 -4.59069e-05 -4.40738e-05 -8.54008e-05 1.75505e-05 -1.68909e-05 4.89903e-06 
1823.85 0 -5.79851e-05 0.000695412 -2.34455e-05 3.16893e-05 0.00182344 -9.45765e-05 -9.49928e-05 2.63632e-07 -0.000172603 0.00204422 -0.000187287 3.68808e-05 -5.35925e-05 -7.37962e-05 1.35525e-05 2.60732e-05 -9.12693e-05 0.000264765 -4.49032e-05 -0.000165056 6.0404e-06 9.76348e-05 2.54328e-05 -2.68812e-06 -1.28997e-06 -8.98423e-06 -5.13183e-05 -4.53685e-05 -7.77435e-05 1.46117e-05 -1.88444e-05 7.03891e-06 
1824.2 0 -6.79687e-05 0.000683983 -2.96521e-05 2.86687e-05 0.00188251 -8.84052e-05 -9.83817e-05 4.31216e-06 -0.000179302 0.00197453 -0.000165814 4.04463e-05 -4.84213e-05 -5.68233e-05 1.46294e-05 3.77698e-05 -0.000102574 0.000264679 -3.73991e-05 -0.000173278 9.3379e-06 9.4784e-05 2.51029e-05 -4.02651e-07 -2.64772e-06 -1.1208e-05 -5.23577e-05 -4.70805e-05 -7.0944e-05 1.29783e-05 -1.97594e-05 7.88847e-06 
1824.55 0 -7.49509e-05 0.000668669 -3.54704e-05 2.56478e-05 0.00193904 -7.51197e-05 -9.80801e-05 3.01924e-06 -0.00018651 0.00189975 -0.000138325 4.49002e-05 -4.33616e-05 -4.2065e-05 1.04686e-05 5.13131e-05 -0.000113469 0.000265773 -3.12745e-05 -0.000182896 1.27498e-05 9.07579e-05 2.42584e-05 2.14036e-06 -6.39508e-06 -1.37862e-05 -5.06795e-05 -4.80386e-05 -6.46169e-05 1.28679e-05 -1.91311e-05 8.83275e-06 
1824.9 0 -7.69184e-05 0.000651183 -3.97677e-05 2.32558e-05 0.00199266 -5.4649e-05 -9.35406e-05 -6.03901e-06 -0.000194219 0.00182243 -0.000109831 5.01752e-05 -3.63606e-05 -2.87919e-05 2.78161e-06 6.54891e-05 -0.000123262 0.000266016 -2.80398e-05 -0.000188773 1.54875e-05 8.44793e-05 2.18208e-05 4.1728e-06 -1.07512e-05 -1.56235e-05 -4.76098e-05 -4.73253e-05 -5.82806e-05 1.45696e-05 -1.7082e-05 1.0043e-05 
1825.25 0 -7.37891e-05 0.000632006 -4.2299e-05 2.16091e-05 0.00203864 -2.9165e-05 -8.61432e-05 -1.79921e-05 -0.000200491 0.00174298 -8.39495e-05 5.50657e-05 -2.84259e-05 -1.5954e-05 -5.7237e-06 7.67405e-05 -0.000129049 0.000263874 -2.70763e-05 -0.000190155 1.78221e-05 7.83733e-05 1.9486e-05 5.08744e-06 -1.44227e-05 -1.7653e-05 -4.35743e-05 -4.58226e-05 -5.12203e-05 1.92847e-05 -1.47182e-05 1.02932e-05 
1825.6 0 -6.581e-05 0.000611148 -4.38704e-05 2.03351e-05 0.00207641 -2.60417e-06 -7.96077e-05 -2.78676e-05 -0.000204326 0.00166229 -5.91433e-05 5.98351e-05 -2.11767e-05 -3.17276e-06 -1.28502e-05 8.3295e-05 -0.000129171 0.000257206 -2.53436e-05 -0.000190624 1.87726e-05 7.43564e-05 1.77058e-05 5.68131e-06 -1.84284e-05 -2.01022e-05 -4.0127e-05 -4.41763e-05 -4.4285e-05 2.69559e-05 -1.31219e-05 9.38837e-06 
1825.95 0 -5.56677e-05 0.000590647 -4.4694e-05 1.90182e-05 0.00210971 2.11772e-05 -7.647e-05 -3.5674e-05 -0.000204391 0.00158062 -3.15942e-05 6.51653e-05 -1.76185e-05 7.28157e-06 -1.83155e-05 8.72586e-05 -0.000123933 0.000244875 -2.02928e-05 -0.000192 1.72014e-05 6.96562e-05 1.39168e-05 7.91816e-06 -2.22964e-05 -2.21692e-05 -3.68014e-05 -4.3464e-05 -3.92713e-05 3.50208e-05 -1.12182e-05 8.77219e-06 
1826.3 0 -4.74232e-05 0.000570929 -4.50683e-05 1.7022e-05 0.00213865 3.90946e-05 -7.63011e-05 -4.28216e-05 -0.000201338 0.00149822 -1.93137e-06 7.07515e-05 -1.83585e-05 1.45411e-05 -2.2597e-05 8.98838e-05 -0.000116328 0.000227752 -1.09493e-05 -0.000193015 1.32318e-05 6.32919e-05 6.74555e-06 1.22451e-05 -2.42708e-05 -2.40322e-05 -3.32777e-05 -4.42282e-05 -3.83255e-05 4.10716e-05 -7.25489e-06 1.0582e-05 
1826.65 0 -4.18824e-05 0.000551972 -4.34511e-05 1.50365e-05 0.00216116 5.2613e-05 -7.72626e-05 -4.90192e-05 -0.000198623 0.00141666 2.57999e-05 7.54804e-05 -2.16621e-05 2.12209e-05 -2.68413e-05 9.22883e-05 -0.000108422 0.000208607 4.43248e-06 -0.000192515 8.98361e-06 5.6032e-05 -2.76897e-06 1.95502e-05 -2.55533e-05 -2.59335e-05 -2.99061e-05 -4.52428e-05 -4.15615e-05 4.56714e-05 -1.59392e-06 1.47703e-05 
1827 0 -3.81284e-05 0.000535824 -3.89302e-05 1.3288e-05 0.00217838 6.70018e-05 -7.853e-05 -5.32351e-05 -0.000198905 0.00133718 5.08192e-05 7.7267e-05 -2.61131e-05 2.90013e-05 -3.13761e-05 9.45263e-05 -0.000100558 0.00019186 2.45725e-05 -0.000189864 5.95525e-06 4.82048e-05 -1.32369e-05 2.88301e-05 -2.75013e-05 -2.86235e-05 -2.57425e-05 -4.4616e-05 -4.60839e-05 5.08118e-05 3.70468e-06 1.91441e-05 
1827.35 0 -3.49704e-05 0.000522531 -3.26938e-05 1.14116e-05 0.00219294 8.49993e-05 -7.73549e-05 -5.59392e-05 -0.000202773 0.00126035 7.353e-05 7.52353e-05 -2.91979e-05 3.7869e-05 -3.42815e-05 9.45876e-05 -9.29881e-05 0.000177564 4.63026e-05 -0.000184944 3.82751e-06 3.96874e-05 -2.31987e-05 3.63682e-05 -2.94699e-05 -3.20288e-05 -1.94555e-05 -4.17481e-05 -4.98679e-05 5.65459e-05 6.7916e-06 2.18527e-05 
1827.7 0 -3.16222e-05 0.000509266 -2.58574e-05 1.04939e-05 0.00220558 0.000107018 -7.19656e-05 -5.80008e-05 -0.000208142 0.00118505 9.21877e-05 7.18874e-05 -3.24773e-05 4.75191e-05 -3.53968e-05 9.04078e-05 -8.55657e-05 0.000161285 6.76722e-05 -0.000179191 2.48882e-06 3.02332e-05 -3.19772e-05 4.03388e-05 -3.12694e-05 -3.47428e-05 -1.1625e-05 -3.73795e-05 -5.31463e-05 6.14259e-05 9.31888e-06 2.35027e-05 
1828.05 0 -2.85772e-05 0.00049483 -1.95972e-05 1.14417e-05 0.00221512 0.000132471 -6.47895e-05 -5.86194e-05 -0.000210941 0.00111087 0.000105536 7.06356e-05 -3.92385e-05 5.79165e-05 -3.79852e-05 8.27134e-05 -7.82901e-05 0.000142301 8.77241e-05 -0.000173055 8.31559e-07 2.08124e-05 -3.85224e-05 4.22073e-05 -3.31475e-05 -3.60387e-05 -4.33219e-06 -3.26399e-05 -5.67516e-05 6.50098e-05 1.25293e-05 2.52815e-05 
1828.4 0 -2.4259e-05 0.000479289 -1.42037e-05 1.26518e-05 0.00222099 0.000159684 -5.85178e-05 -5.63163e-05 -0.000209387 0.00103921 0.000113529 7.17077e-05 -4.88332e-05 6.77619e-05 -4.36078e-05 7.61167e-05 -7.29974e-05 0.000122227 0.000106834 -0.000166583 -2.02156e-06 1.32186e-05 -4.21225e-05 4.45131e-05 -3.49877e-05 -3.56027e-05 9.44225e-07 -2.86397e-05 -6.04885e-05 6.80639e-05 1.60886e-05 2.73898e-05 
1828.75 0 -1.89268e-05 0.000462831 -9.5075e-06 1.18559e-05 0.00222582 0.000187232 -5.53328e-05 -5.11812e-05 -0.000204166 0.000972218 0.000116267 7.53962e-05 -6.00569e-05 7.58561e-05 -5.07585e-05 7.20043e-05 -7.32502e-05 0.000101628 0.000126767 -0.000159249 -5.86692e-06 7.62134e-06 -4.47254e-05 4.82539e-05 -3.66667e-05 -3.36984e-05 4.36459e-06 -2.61688e-05 -6.30244e-05 7.09849e-05 1.96958e-05 2.86772e-05 
1829.1 0 -1.52696e-05 0.000446469 -5.88429e-06 1.05394e-05 0.00223001 0.000213285 -5.73684e-05 -4.54645e-05 -0.000197151 0.00090906 0.000113623 8.28778e-05 -7.35395e-05 8.32167e-05 -5.71922e-05 6.91902e-05 -7.94243e-05 8.08732e-05 0.000149602 -0.000149123 -9.54251e-06 3.23943e-06 -4.6888e-05 5.22406e-05 -3.6397e-05 -3.0463e-05 7.90155e-06 -2.43217e-05 -6.39603e-05 7.31123e-05 2.2879e-05 2.94785e-05 
1829.45 0 -1.2817e-05 0.000429791 -4.51933e-06 1.14739e-05 0.00223099 0.000237437 -6.37526e-05 -4.12912e-05 -0.000189919 0.000849477 0.000103929 9.392e-05 -8.86164e-05 8.96062e-05 -5.746e-05 6.63201e-05 -8.7866e-05 5.95389e-05 0.000175635 -0.000134588 -1.25427e-05 4.77438e-07 -4.72233e-05 5.43866e-05 -3.35898e-05 -2.743e-05 1.19744e-05 -2.07772e-05 -6.36365e-05 7.51132e-05 2.56802e-05 3.06869e-05 
1829.8 0 -9.82515e-06 0.000413523 -5.28576e-06 1.4125e-05 0.00223131 0.000258429 -7.00633e-05 -3.82539e-05 -0.000182707 0.00079303 8.60058e-05 0.000107805 -0.000102216 9.73056e-05 -5.00748e-05 6.23007e-05 -9.63188e-05 3.82308e-05 0.000201629 -0.000115849 -1.47263e-05 -6.69543e-07 -4.45843e-05 5.53692e-05 -3.07144e-05 -2.63854e-05 1.49483e-05 -1.53324e-05 -6.22489e-05 7.76046e-05 2.7051e-05 3.29451e-05 
1830.15 0 -6.46969e-06 0.000399346 -7.85236e-06 1.65567e-05 0.00223533 0.000273518 -7.48115e-05 -3.38695e-05 -0.000174844 0.000736857 6.15524e-05 0.000123165 -0.00011265 0.000109297 -4.06279e-05 5.67462e-05 -0.000104715 2.13037e-05 0.000222598 -9.54304e-05 -1.61967e-05 -1.12479e-06 -3.97404e-05 5.58402e-05 -2.94664e-05 -2.72552e-05 1.66743e-05 -9.48089e-06 -6.04432e-05 8.04356e-05 2.58545e-05 3.77526e-05 
1830.5 0 -4.02187e-06 0.000386047 -1.2997e-05 1.74421e-05 0.00224277 0.000282333 -7.9179e-05 -2.63583e-05 -0.000164196 0.000679087 3.52301e-05 0.000138633 -0.000119916 0.000123785 -3.40713e-05 5.06946e-05 -0.000112869 1.12515e-05 0.000236619 -7.63248e-05 -1.84914e-05 -1.33043e-06 -3.38166e-05 5.44763e-05 -2.9077e-05 -2.79888e-05 1.82377e-05 -4.2211e-06 -5.75381e-05 8.23631e-05 2.31598e-05 4.37616e-05 
1830.85 0 -2.69712e-06 0.000372017 -2.06428e-05 1.68595e-05 0.00225141 0.000286428 -8.32749e-05 -1.72671e-05 -0.000147986 0.000618895 1.10239e-05 0.000151546 -0.000122937 0.000137145 -3.0202e-05 4.47852e-05 -0.000120948 6.51575e-06 0.000246029 -6.15635e-05 -2.20863e-05 -6.75799e-07 -2.74428e-05 5.08788e-05 -2.78992e-05 -2.79012e-05 2.09218e-05 -3.55344e-07 -5.13045e-05 8.26188e-05 2.10799e-05 4.71705e-05 
1831.2 0 -2.05897e-06 0.000356854 -2.85634e-05 1.63419e-05 0.0022598 0.00028767 -8.46006e-05 -1.05774e-05 -0.000126935 0.000554492 -9.38093e-06 0.00016127 -0.000120239 0.000148089 -2.55854e-05 3.82173e-05 -0.000128887 4.47754e-06 0.000253222 -5.24583e-05 -2.5804e-05 1.01561e-06 -2.12195e-05 4.65045e-05 -2.60115e-05 -2.93006e-05 2.48864e-05 1.5421e-06 -4.29267e-05 8.21203e-05 1.96821e-05 4.74415e-05 
1831.55 0 -2.03586e-06 0.000340577 -3.43591e-05 1.67343e-05 0.0022669 0.000287709 -8.27635e-05 -7.40551e-06 -0.000104497 0.000484341 -2.57593e-05 0.000170442 -0.00011248 0.000156537 -1.85782e-05 3.07232e-05 -0.000133529 2.202e-06 0.000258969 -4.51649e-05 -2.77016e-05 2.9964e-06 -1.5096e-05 4.13652e-05 -2.46926e-05 -3.30234e-05 2.92388e-05 1.69135e-06 -3.53766e-05 8.29761e-05 1.84766e-05 4.80634e-05 
1831.9 0 -3.38965e-06 0.000323181 -3.74819e-05 1.73535e-05 0.00227106 0.000285015 -7.93834e-05 -5.55388e-06 -8.21649e-05 0.000409609 -3.73709e-05 0.000181077 -0.000103256 0.000162866 -1.06641e-05 2.41113e-05 -0.000131277 -4.12243e-07 0.000261536 -3.50791e-05 -2.72533e-05 3.95225e-06 -8.3823e-06 3.34788e-05 -2.41467e-05 -3.77135e-05 3.36877e-05 5.75474e-07 -2.91882e-05 8.53759e-05 1.65184e-05 5.10557e-05 
1832.25 0 -6.23889e-06 0.000304064 -3.87108e-05 1.76628e-05 0.00227022 0.000278762 -7.63374e-05 -3.50875e-06 -6.03745e-05 0.000332925 -4.53507e-05 0.000193059 -9.54333e-05 0.000166003 -4.44967e-06 2.05627e-05 -0.000121643 -1.91003e-06 0.000258153 -2.08006e-05 -2.51583e-05 2.1066e-06 -1.36642e-06 2.43945e-05 -2.37848e-05 -4.21702e-05 3.68103e-05 -8.34516e-07 -2.35553e-05 8.77812e-05 1.32673e-05 5.43437e-05 
1832.6 0 -9.79973e-06 0.000282597 -3.90651e-05 1.76237e-05 0.00226325 0.000271973 -7.64273e-05 6.07628e-07 -4.06741e-05 0.000255639 -5.34237e-05 0.000204335 -8.94385e-05 0.000165853 -1.41877e-06 1.82455e-05 -0.00010802 -1.02706e-06 0.000250032 -3.0928e-06 -2.25743e-05 -3.52722e-06 4.43207e-06 1.80874e-05 -2.34999e-05 -4.63602e-05 3.72792e-05 -2.90194e-06 -1.76174e-05 8.83287e-05 1.00362e-05 5.66116e-05 
1832.95 0 -1.2991e-05 0.000259657 -3.92969e-05 1.75379e-05 0.00225231 0.000266852 -8.05569e-05 7.63917e-06 -2.50198e-05 0.000177573 -6.30937e-05 0.000213484 -8.2921e-05 0.000163645 -6.84098e-07 1.47182e-05 -9.22623e-05 2.07448e-06 0.000240853 1.66263e-05 -2.04271e-05 -9.57391e-06 8.32705e-06 1.54473e-05 -2.26887e-05 -5.03096e-05 3.48541e-05 -5.87528e-06 -9.92927e-06 8.53463e-05 7.65452e-06 5.79512e-05 
1833.3 0 -1.42794e-05 0.000239039 -3.9004e-05 1.77748e-05 0.00223909 0.000262794 -8.64667e-05 1.36001e-05 -1.16083e-05 0.000100956 -7.30602e-05 0.000221704 -7.40667e-05 0.000160175 -1.9014e-06 1.002e-05 -7.38901e-05 5.92124e-06 0.00023185 3.66447e-05 -1.83368e-05 -1.32537e-05 1.151e-05 1.41542e-05 -2.07364e-05 -5.44967e-05 2.99634e-05 -8.85479e-06 -2.13349e-07 8.04721e-05 6.35645e-06 5.8007e-05 
1833.65 0 -1.39992e-05 0.000223432 -3.80355e-05 1.78764e-05 0.00222631 0.000256104 -9.28758e-05 1.52711e-05 3.01201e-06 3.05008e-05 -8.208e-05 0.000229443 -6.33045e-05 0.000153769 -3.23947e-06 4.25282e-06 -5.50135e-05 1.1285e-05 0.000221459 5.40031e-05 -1.53488e-05 -1.53773e-05 1.52293e-05 1.18886e-05 -1.78255e-05 -5.85716e-05 2.29346e-05 -1.09069e-05 1.04832e-05 7.59783e-05 4.52189e-06 5.86636e-05 
1834 0 -1.39834e-05 0.000212305 -3.62666e-05 1.61085e-05 0.00221834 0.000245681 -0.000100527 1.32789e-05 1.85734e-05 -3.40682e-05 -8.99165e-05 0.000236834 -5.03962e-05 0.000145147 -2.37098e-06 -2.11127e-06 -3.83723e-05 1.92619e-05 0.000208179 6.79037e-05 -1.29529e-05 -1.7031e-05 1.84634e-05 7.69058e-06 -1.34643e-05 -6.11631e-05 1.38945e-05 -1.14167e-05 2.04541e-05 7.13552e-05 5.90302e-07 6.09555e-05 
1834.35 0 -1.55373e-05 0.000202907 -3.362e-05 1.23621e-05 0.00221291 0.000234403 -0.000109962 8.80773e-06 3.32217e-05 -9.68733e-05 -9.96844e-05 0.000244199 -3.53659e-05 0.000137344 -1.57878e-06 -9.0507e-06 -2.35158e-05 2.86765e-05 0.000192995 7.96222e-05 -1.35339e-05 -1.91153e-05 2.10686e-05 2.25076e-06 -7.63297e-06 -6.28527e-05 3.88649e-06 -1.09413e-05 2.83616e-05 6.49273e-05 -3.63206e-06 6.34391e-05 
1834.7 0 -1.87269e-05 0.000192476 -3.02089e-05 8.40607e-06 0.00220493 0.000224958 -0.000119931 7.86365e-07 4.53161e-05 -0.00015894 -0.000112867 0.000251639 -1.96547e-05 0.000132798 -3.17737e-06 -1.58441e-05 -9.28178e-06 3.7768e-05 0.000178215 9.06385e-05 -1.54574e-05 -2.2629e-05 2.40964e-05 -2.49385e-06 -3.00353e-06 -6.52914e-05 -5.44777e-06 -1.01645e-05 3.33937e-05 5.70952e-05 -7.61949e-06 6.40891e-05 
1835.05 0 -2.45756e-05 0.000180406 -2.6142e-05 5.77271e-06 0.00219355 0.000218659 -0.000128137 -1.06121e-05 5.44277e-05 -0.000220289 -0.000126214 0.000259136 -4.65691e-06 0.000132033 -5.95543e-06 -2.02732e-05 4.19176e-06 4.5186e-05 0.000164076 0.000100804 -1.57559e-05 -2.73878e-05 2.78565e-05 -6.93332e-06 2.51469e-07 -6.83898e-05 -1.2663e-05 -7.28504e-06 3.61516e-05 5.03588e-05 -1.13453e-05 6.1079e-05 
1835.4 0 -3.42979e-05 0.000167612 -2.16303e-05 3.58046e-06 0.00217927 0.000216066 -0.00013425 -2.23882e-05 6.15824e-05 -0.000281711 -0.000138039 0.000265551 1.13224e-05 0.000134157 -9.52175e-06 -2.13432e-05 1.78128e-05 4.99387e-05 0.000149465 0.00010797 -1.54282e-05 -3.1249e-05 3.40164e-05 -1.14647e-05 3.09041e-06 -7.13418e-05 -1.79384e-05 -1.54079e-06 3.87061e-05 4.6498e-05 -1.42619e-05 5.52273e-05 
1835.75 0 -4.60663e-05 0.000154707 -1.82448e-05 3.94319e-07 0.00216373 0.000216548 -0.000139241 -3.29058e-05 6.96583e-05 -0.000344013 -0.000146943 0.000269528 2.99931e-05 0.000136367 -1.3327e-05 -1.97306e-05 3.24819e-05 4.99038e-05 0.000134837 0.000111419 -1.6435e-05 -3.302e-05 4.40271e-05 -1.45868e-05 4.24276e-06 -7.47585e-05 -2.21405e-05 4.45802e-06 4.30752e-05 4.46988e-05 -1.6521e-05 4.92633e-05 
1836.1 0 -5.64197e-05 0.00014147 -1.69734e-05 -2.87181e-06 0.00215004 0.000215029 -0.000142797 -4.32631e-05 7.94092e-05 -0.000408276 -0.000150071 0.000271334 5.02485e-05 0.000134281 -1.53579e-05 -1.65964e-05 4.66314e-05 4.37231e-05 0.000121733 0.000111371 -1.87462e-05 -3.27753e-05 5.62681e-05 -1.53385e-05 3.5994e-06 -7.87362e-05 -2.57394e-05 8.2366e-06 4.87675e-05 4.23476e-05 -1.85554e-05 4.32598e-05 
1836.45 0 -6.26914e-05 0.000128468 -1.68135e-05 -5.04219e-06 0.00213691 0.000210388 -0.000144837 -5.49001e-05 8.7866e-05 -0.000476075 -0.000147655 0.000270742 6.85976e-05 0.000125208 -1.35952e-05 -1.16811e-05 5.91429e-05 3.29618e-05 0.000110547 0.00010839 -2.15075e-05 -3.21937e-05 6.69107e-05 -1.46212e-05 2.65727e-06 -8.20903e-05 -2.96718e-05 9.89621e-06 5.44131e-05 3.82579e-05 -1.98797e-05 3.74848e-05 
1836.8 0 -6.44734e-05 0.000115598 -1.84018e-05 -6.1869e-06 0.00212044 0.000206872 -0.00014694 -6.53803e-05 9.47333e-05 -0.000546892 -0.000144182 0.000268077 8.29561e-05 0.00011074 -7.61883e-06 -5.65768e-06 6.98718e-05 2.0639e-05 0.000101804 0.000103349 -2.50131e-05 -3.20059e-05 7.42099e-05 -1.38835e-05 1.70235e-06 -8.46244e-05 -3.30235e-05 1.11857e-05 5.88168e-05 3.33798e-05 -2.03337e-05 3.41048e-05 
1837.15 0 -6.25163e-05 0.000101953 -2.16083e-05 -6.18519e-06 0.00210052 0.000204429 -0.000149655 -7.12497e-05 9.98227e-05 -0.000617244 -0.000142937 0.000264996 9.35755e-05 9.3135e-05 4.82466e-07 8.09928e-07 7.89375e-05 7.28762e-06 9.55632e-05 9.44808e-05 -2.92928e-05 -2.92987e-05 7.96222e-05 -1.19619e-05 1.29232e-06 -8.59887e-05 -3.37778e-05 1.34843e-05 6.08668e-05 2.85246e-05 -2.04825e-05 3.48738e-05 
1837.5 0 -5.8912e-05 8.64793e-05 -2.51716e-05 -5.46456e-06 0.00207888 0.000199482 -0.000152128 -7.33036e-05 0.000102172 -0.000687286 -0.000143566 0.000261907 0.000101042 7.36012e-05 8.66255e-06 8.96804e-06 8.58114e-05 -7.548e-06 8.94075e-05 7.94716e-05 -3.30504e-05 -2.31003e-05 8.26413e-05 -8.38282e-06 2.41314e-06 -8.59929e-05 -3.2643e-05 1.68784e-05 6.08852e-05 2.42428e-05 -2.02219e-05 3.83077e-05 
1837.85 0 -5.53412e-05 6.98101e-05 -2.84714e-05 -5.06018e-06 0.00205445 0.000191268 -0.000153426 -7.46552e-05 0.000103505 -0.000759931 -0.000145026 0.00025843 0.0001061 5.45245e-05 1.48023e-05 1.7954e-05 8.98386e-05 -2.42776e-05 8.25391e-05 5.8898e-05 -3.60064e-05 -1.47603e-05 8.32961e-05 -5.97424e-06 4.97172e-06 -8.51428e-05 -3.06404e-05 2.11173e-05 5.92846e-05 2.05742e-05 -2.04624e-05 4.17889e-05 
1838.2 0 -5.3412e-05 5.34858e-05 -3.18324e-05 -4.69819e-06 0.0020238 0.000182883 -0.000152131 -7.71348e-05 0.000103565 -0.000835948 -0.000146824 0.000252959 0.000108352 3.89048e-05 1.7556e-05 2.50106e-05 9.24481e-05 -4.24122e-05 7.66365e-05 3.50022e-05 -3.98326e-05 -6.88992e-06 8.36836e-05 -5.45653e-06 7.86869e-06 -8.35714e-05 -2.75702e-05 2.6126e-05 5.68029e-05 1.8659e-05 -2.2317e-05 4.42758e-05 
1838.55 0 -5.36467e-05 3.79793e-05 -3.63168e-05 -3.70129e-06 0.00198682 0.000176634 -0.000148302 -7.81637e-05 0.000100321 -0.000915146 -0.00014797 0.000244128 0.000108924 2.7675e-05 1.70454e-05 2.87769e-05 9.47585e-05 -5.98267e-05 7.12202e-05 9.70428e-06 -4.44149e-05 -1.01996e-06 8.46467e-05 -5.14674e-06 1.00006e-05 -8.092e-05 -2.3407e-05 3.07487e-05 5.48445e-05 1.9045e-05 -2.62819e-05 4.575e-05 
1838.9 0 -5.3324e-05 2.26921e-05 -4.11312e-05 -1.80164e-06 0.00194729 0.000174137 -0.000145206 -7.62687e-05 9.31866e-05 -0.000994299 -0.0001482 0.000232624 0.000110728 2.04577e-05 1.57217e-05 2.8522e-05 9.60208e-05 -7.57556e-05 6.62653e-05 -1.64237e-05 -4.87481e-05 4.02105e-06 8.59617e-05 -4.87961e-06 1.22189e-05 -7.78741e-05 -1.87646e-05 3.4081e-05 5.40023e-05 1.94508e-05 -3.2125e-05 4.55728e-05 
1839.25 0 -5.07229e-05 7.51285e-06 -4.49618e-05 3.31151e-07 0.00190825 0.000176664 -0.000142554 -7.23112e-05 8.411e-05 -0.0010696 -0.000147991 0.000220384 0.000113815 1.60382e-05 1.7952e-05 2.34949e-05 9.44463e-05 -9.01936e-05 6.55858e-05 -4.12118e-05 -5.32271e-05 8.1132e-06 8.56263e-05 -4.26752e-06 1.58144e-05 -7.64604e-05 -1.4274e-05 3.64483e-05 5.28247e-05 1.89322e-05 -3.85799e-05 4.31003e-05 
1839.6 0 -4.58257e-05 -7.47318e-06 -4.83318e-05 1.5767e-06 0.0018688 0.000183978 -0.000139392 -6.71561e-05 7.64582e-05 -0.00114047 -0.000145974 0.000207206 0.000115833 1.37274e-05 2.48752e-05 1.56981e-05 9.03132e-05 -0.000103062 7.17273e-05 -6.30258e-05 -5.70715e-05 1.15675e-05 8.15295e-05 -3.03329e-06 2.0945e-05 -7.64386e-05 -1.04557e-05 3.86282e-05 4.93893e-05 1.85672e-05 -4.45953e-05 4.04546e-05 
1839.95 0 -3.91424e-05 -2.31374e-05 -5.21332e-05 2.98513e-06 0.00182677 0.000195681 -0.000136705 -6.21559e-05 7.17235e-05 -0.00120991 -0.00013941 0.000191287 0.000112881 1.2967e-05 3.35446e-05 6.91597e-06 8.52864e-05 -0.000112332 8.48075e-05 -8.18233e-05 -5.98843e-05 1.53304e-05 7.48718e-05 -1.92695e-06 2.63145e-05 -7.53281e-05 -7.00278e-06 4.05719e-05 4.41634e-05 1.97004e-05 -4.98994e-05 4.01228e-05 
1840.3 0 -3.28055e-05 -3.9518e-05 -5.69968e-05 5.52314e-06 0.00177889 0.000210284 -0.000132813 -5.83626e-05 6.82266e-05 -0.00127979 -0.000126784 0.000173774 0.000102785 1.22002e-05 4.08374e-05 -2.45986e-06 8.06199e-05 -0.000116014 0.000102313 -9.73132e-05 -6.09263e-05 1.88989e-05 6.75292e-05 -1.38155e-06 3.00522e-05 -7.11613e-05 -1.46886e-06 4.09997e-05 3.85643e-05 2.29528e-05 -5.46984e-05 4.20864e-05 
1840.65 0 -2.76649e-05 -5.51349e-05 -6.19575e-05 8.15112e-06 0.00172298 0.00022543 -0.000126154 -5.80952e-05 6.32984e-05 -0.00134685 -0.000108357 0.000157063 8.80947e-05 8.72086e-06 4.65839e-05 -1.13597e-05 7.72014e-05 -0.000116273 0.000120542 -0.000108228 -6.05904e-05 2.10607e-05 5.99376e-05 1.27039e-07 3.30348e-05 -6.42986e-05 6.09926e-06 3.99634e-05 3.27288e-05 2.73645e-05 -5.74054e-05 4.49531e-05 
1841 0 -2.1029e-05 -6.99783e-05 -6.50092e-05 9.6767e-06 0.00166373 0.000239578 -0.000116682 -6.0644e-05 5.77678e-05 -0.00140833 -8.6149e-05 0.000142742 7.08122e-05 1.47418e-06 5.12324e-05 -1.96786e-05 7.59163e-05 -0.000116888 0.000138713 -0.000112404 -6.02574e-05 2.09578e-05 5.32927e-05 2.9939e-06 3.74094e-05 -5.72902e-05 1.26173e-05 3.86282e-05 2.67589e-05 3.16628e-05 -5.64782e-05 4.77483e-05 
1841.35 0 -1.15526e-05 -8.62548e-05 -6.53238e-05 9.98843e-06 0.00160744 0.000251985 -0.000105621 -6.18839e-05 5.36015e-05 -0.00146822 -6.23764e-05 0.000131925 5.20203e-05 -8.11981e-06 5.3946e-05 -2.51362e-05 7.6903e-05 -0.000118976 0.000157619 -0.000108368 -6.03471e-05 1.90195e-05 4.83889e-05 5.12533e-06 4.26132e-05 -5.15101e-05 1.70491e-05 3.87392e-05 1.983e-05 3.46131e-05 -5.30898e-05 5.01469e-05 
1841.7 0 -6.76604e-07 -0.000105097 -6.37316e-05 1.00539e-05 0.00155081 0.000262052 -9.30982e-05 -6.01816e-05 5.26043e-05 -0.00153111 -3.95798e-05 0.000122454 3.45928e-05 -1.89838e-05 5.4737e-05 -2.39647e-05 7.85333e-05 -0.000120928 0.000177125 -9.69286e-05 -6.04888e-05 1.61801e-05 4.44471e-05 4.9365e-06 4.67163e-05 -4.6299e-05 2.0758e-05 4.12791e-05 1.05655e-05 3.65909e-05 -4.90268e-05 5.24726e-05 
1842.05 0 1.10804e-05 -0.000126755 -6.17988e-05 1.07104e-05 0.00148868 0.000269024 -8.01251e-05 -5.58694e-05 5.67005e-05 -0.001596 -1.99658e-05 0.000111258 2.09849e-05 -2.96313e-05 5.46665e-05 -1.54907e-05 7.97941e-05 -0.000120759 0.000194176 -8.13443e-05 -6.09512e-05 1.32746e-05 4.12879e-05 4.5958e-06 5.00044e-05 -4.09373e-05 2.52667e-05 4.63287e-05 -2.9815e-08 3.89834e-05 -4.48762e-05 5.43916e-05 
1842.4 0 2.30762e-05 -0.000150646 -6.03174e-05 1.17482e-05 0.00142104 0.000272648 -6.86774e-05 -4.99281e-05 6.63324e-05 -0.00166062 -3.13196e-06 9.80931e-05 1.14671e-05 -3.76847e-05 5.50079e-05 -1.41544e-06 8.2167e-05 -0.000118607 0.000206976 -6.30704e-05 -6.2317e-05 1.04025e-05 3.9632e-05 6.87374e-06 5.26522e-05 -3.49198e-05 2.94373e-05 5.33984e-05 -1.0014e-05 4.20728e-05 -4.02888e-05 5.44161e-05 
1842.75 0 3.5803e-05 -0.000174851 -5.92413e-05 1.22032e-05 0.00134682 0.000271851 -6.02325e-05 -4.42198e-05 8.06767e-05 -0.00172243 1.2479e-05 8.23628e-05 4.5746e-06 -4.17048e-05 5.65894e-05 1.54685e-05 8.5961e-05 -0.000114674 0.000218326 -4.26316e-05 -6.43164e-05 7.29514e-06 4.07559e-05 1.24948e-05 5.30393e-05 -2.90427e-05 3.14423e-05 6.08303e-05 -1.79752e-05 4.52551e-05 -3.52239e-05 5.27201e-05 
1843.1 0 5.04365e-05 -0.000197438 -5.93442e-05 1.17931e-05 0.00126703 0.000265519 -5.38374e-05 -3.96343e-05 9.8342e-05 -0.00177868 2.46558e-05 6.26853e-05 -1.06177e-06 -4.16846e-05 5.95976e-05 3.12286e-05 9.17465e-05 -0.00010626 0.000229805 -2.42503e-05 -6.67099e-05 4.93803e-06 4.32148e-05 1.97007e-05 5.11465e-05 -2.5684e-05 3.03826e-05 6.67936e-05 -2.40914e-05 4.63288e-05 -3.16567e-05 5.13385e-05 
1843.45 0 6.43703e-05 -0.00021729 -6.02674e-05 1.08438e-05 0.00118555 0.000252108 -4.62523e-05 -3.58075e-05 0.000119558 -0.00182775 3.06951e-05 4.10863e-05 -4.39404e-06 -3.96559e-05 6.36378e-05 4.26992e-05 0.000100154 -9.42206e-05 0.000238786 -1.02515e-05 -6.86524e-05 4.14381e-06 4.40514e-05 2.55464e-05 4.83891e-05 -2.44058e-05 2.69243e-05 7.08143e-05 -2.96187e-05 4.5797e-05 -3.2072e-05 5.17181e-05 
1843.8 0 7.50703e-05 -0.000235831 -5.97311e-05 9.63556e-06 0.00110375 0.00022985 -3.69675e-05 -3.34991e-05 0.000144015 -0.00186918 3.11259e-05 1.86796e-05 -6.37899e-06 -3.58223e-05 6.61394e-05 4.96049e-05 0.00010858 -8.22744e-05 0.000245249 -1.13422e-07 -7.00284e-05 3.8247e-06 4.45725e-05 2.79441e-05 4.58005e-05 -2.2142e-05 2.28769e-05 7.34362e-05 -3.46e-05 4.46375e-05 -3.66955e-05 5.27237e-05 
1844.15 0 8.38544e-05 -0.000255276 -5.81998e-05 8.11218e-06 0.00102108 0.00019865 -2.71958e-05 -3.23505e-05 0.000167778 -0.00190539 2.85236e-05 -7.20469e-06 -8.75809e-06 -2.85511e-05 6.44395e-05 5.12121e-05 0.000113666 -7.08541e-05 0.000251878 7.48172e-06 -7.07864e-05 2.58122e-06 4.56463e-05 2.71832e-05 4.21952e-05 -1.83071e-05 1.89634e-05 7.43922e-05 -3.69797e-05 4.23313e-05 -4.36927e-05 5.31017e-05 
1844.5 0 9.24122e-05 -0.000276641 -5.64685e-05 5.23728e-06 0.000936287 0.000162426 -1.82507e-05 -3.09999e-05 0.000187242 -0.00194024 2.57303e-05 -3.57917e-05 -9.14515e-06 -1.56349e-05 6.05373e-05 4.52373e-05 0.000113719 -5.8427e-05 0.000259365 1.32695e-05 -7.05209e-05 9.25369e-07 4.49817e-05 2.54357e-05 3.80003e-05 -1.51809e-05 1.54801e-05 7.53281e-05 -3.62506e-05 3.93245e-05 -5.01893e-05 5.32037e-05 
1844.85 0 9.8472e-05 -0.000299271 -5.36162e-05 7.05518e-07 0.000846906 0.000126252 -8.9333e-06 -2.92701e-05 0.000201868 -0.00197407 2.24632e-05 -6.05195e-05 -5.00813e-06 2.51212e-06 5.66885e-05 3.25635e-05 0.000112369 -4.6183e-05 0.000265836 1.79747e-05 -7.0444e-05 -1.84168e-07 4.12698e-05 2.49621e-05 3.44366e-05 -1.32641e-05 1.21041e-05 7.81573e-05 -3.52776e-05 3.71116e-05 -5.45058e-05 5.2975e-05 
1845.2 0 9.93161e-05 -0.00032088 -4.93067e-05 -6.42614e-06 0.000753567 9.20193e-05 1.46517e-06 -2.64772e-05 0.000214653 -0.00200278 1.70804e-05 -7.8059e-05 3.64036e-06 2.11879e-05 5.30207e-05 1.84795e-05 0.000113055 -3.61635e-05 0.000267897 2.15796e-05 -7.05488e-05 -4.60046e-07 3.5848e-05 2.73765e-05 3.13958e-05 -1.03732e-05 8.3445e-06 8.22208e-05 -3.54315e-05 3.67567e-05 -5.60972e-05 5.20047e-05 
1845.55 0 9.6267e-05 -0.000339588 -4.3847e-05 -1.5175e-05 0.000660103 6.09438e-05 8.54758e-06 -2.4906e-05 0.000228369 -0.00202307 7.55403e-06 -9.10377e-05 1.51111e-05 3.69209e-05 5.03855e-05 6.645e-06 0.000117182 -2.9343e-05 0.000265143 2.33132e-05 -7.05208e-05 -1.12608e-06 3.2701e-05 3.10463e-05 2.92524e-05 -5.46306e-06 3.60541e-06 8.64421e-05 -3.60044e-05 3.61435e-05 -5.51388e-05 4.94225e-05 
1845.9 0 9.31582e-05 -0.000355906 -3.81204e-05 -2.18704e-05 0.000569452 3.42296e-05 8.57808e-06 -2.8271e-05 0.000241936 -0.00203396 -5.74516e-06 -0.000103983 2.6299e-05 4.73731e-05 4.84785e-05 -2.09812e-06 0.00012584 -2.45596e-05 0.000260531 2.29322e-05 -6.98077e-05 -4.78615e-06 3.21967e-05 3.2453e-05 2.78628e-05 2.69442e-07 -3.89131e-07 9.01446e-05 -3.56699e-05 3.30461e-05 -5.40502e-05 4.4931e-05 
1846.25 0 9.14033e-05 -0.000371129 -3.41879e-05 -2.55481e-05 0.000481929 1.18849e-05 3.24076e-06 -3.66145e-05 0.000255297 -0.00203645 -1.99387e-05 -0.000119244 3.53873e-05 5.13105e-05 4.48209e-05 -8.55777e-06 0.000135715 -2.05433e-05 0.000256659 2.05466e-05 -6.83952e-05 -1.05098e-05 3.11954e-05 3.10766e-05 2.60643e-05 6.24245e-06 -1.39898e-06 9.34027e-05 -3.37314e-05 2.80091e-05 -5.44785e-05 3.95938e-05 
1846.6 0 8.98016e-05 -0.000385977 -3.27959e-05 -2.69958e-05 0.000397574 -6.86466e-06 -3.2013e-06 -4.85463e-05 0.000269538 -0.0020328 -3.16001e-05 -0.000136173 4.28256e-05 5.06634e-05 3.87637e-05 -1.45984e-05 0.000142391 -1.78801e-05 0.00025169 1.73748e-05 -6.69844e-05 -1.59002e-05 2.94882e-05 2.91568e-05 2.28287e-05 1.30769e-05 -3.18528e-07 9.61219e-05 -3.10573e-05 2.17632e-05 -5.51376e-05 3.43145e-05 
1846.95 0 8.75789e-05 -0.000399474 -3.18134e-05 -2.57369e-05 0.000315111 -2.40188e-05 -9.13631e-06 -6.24739e-05 0.000283765 -0.00202495 -3.96901e-05 -0.000151955 4.79606e-05 4.74415e-05 3.32322e-05 -2.15217e-05 0.000145118 -1.76625e-05 0.000241787 1.37849e-05 -6.54999e-05 -2.06243e-05 2.75593e-05 2.73998e-05 1.84713e-05 2.02048e-05 1.20662e-06 9.82109e-05 -2.82217e-05 1.50543e-05 -5.42851e-05 2.95593e-05 
1847.3 0 8.44732e-05 -0.000409749 -2.99876e-05 -2.29669e-05 0.000231281 -4.16753e-05 -1.51108e-05 -7.6447e-05 0.000293168 -0.00201198 -4.71036e-05 -0.000162682 5.02202e-05 4.24417e-05 2.99906e-05 -2.99748e-05 0.000144545 -2.1278e-05 0.000227248 8.32286e-06 -6.40761e-05 -2.41313e-05 2.42261e-05 2.50225e-05 1.38713e-05 2.65767e-05 1.99901e-06 9.95139e-05 -2.45806e-05 8.40384e-06 -5.21714e-05 2.56628e-05 
1847.65 0 8.07081e-05 -0.00041621 -2.83412e-05 -2.03735e-05 0.000145509 -5.90981e-05 -2.0965e-05 -8.84961e-05 0.000292732 -0.00199217 -5.61696e-05 -0.000167435 5.19349e-05 3.67012e-05 2.84687e-05 -4.21776e-05 0.000142169 -2.87657e-05 0.000211932 -7.38986e-07 -6.37675e-05 -2.46926e-05 1.87642e-05 2.18364e-05 8.72417e-06 3.17268e-05 1.7238e-06 9.94106e-05 -2.03063e-05 1.93514e-06 -5.01125e-05 2.30255e-05 
1848 0 7.51961e-05 -0.000420012 -2.74173e-05 -1.79753e-05 6.05646e-05 -7.44899e-05 -2.34169e-05 -9.63627e-05 0.000280711 -0.00196492 -6.78526e-05 -0.000167828 5.61443e-05 2.92213e-05 2.71669e-05 -6.02129e-05 0.000138269 -3.7766e-05 0.000198128 -1.33239e-05 -6.51945e-05 -2.11692e-05 1.15727e-05 1.83545e-05 2.47864e-06 3.54576e-05 8.89808e-07 9.82728e-05 -1.74104e-05 -3.57121e-06 -4.88396e-05 2.19767e-05 
1848.35 0 6.59682e-05 -0.000421393 -2.68633e-05 -1.57302e-05 -2.17017e-05 -8.62233e-05 -2.23533e-05 -9.83332e-05 0.000258653 -0.00192942 -8.08397e-05 -0.000164221 6.27556e-05 2.06588e-05 2.30895e-05 -8.18698e-05 0.000132337 -4.54976e-05 0.000185406 -2.71443e-05 -6.73492e-05 -1.53467e-05 4.59873e-06 1.52069e-05 -5.32409e-06 3.72746e-05 -4.2268e-07 9.67698e-05 -1.6826e-05 -7.49458e-06 -4.7382e-05 2.24346e-05 
1848.7 0 5.35259e-05 -0.000420341 -2.77703e-05 -1.34547e-05 -0.000100039 -9.29547e-05 -2.16459e-05 -9.37293e-05 0.000230622 -0.00188633 -9.10005e-05 -0.000159647 6.97707e-05 1.26649e-05 1.57278e-05 -0.000103023 0.00012559 -5.2674e-05 0.000172487 -3.82807e-05 -7.02251e-05 -1.01831e-05 1.82366e-06 1.19945e-05 -1.4009e-05 3.67942e-05 -1.97866e-06 9.43901e-05 -1.81897e-05 -1.15225e-05 -4.46278e-05 2.3168e-05 
1849.05 0 4.17575e-05 -0.000417985 -3.02708e-05 -1.1442e-05 -0.000172481 -9.53641e-05 -2.36631e-05 -8.16869e-05 0.000201453 -0.00184002 -9.53452e-05 -0.000159881 7.54965e-05 1.45201e-06 7.55498e-06 -0.000123399 0.000120469 -6.2072e-05 0.000159112 -4.44363e-05 -7.28859e-05 -5.64528e-06 5.5681e-06 6.89121e-06 -2.22091e-05 3.41864e-05 -1.91907e-06 9.06133e-05 -2.06114e-05 -1.70137e-05 -4.20886e-05 2.33464e-05 
1849.4 0 3.33821e-05 -0.000416216 -3.22612e-05 -1.01313e-05 -0.000238577 -9.63508e-05 -2.95832e-05 -6.39863e-05 0.000174206 -0.00179445 -9.52762e-05 -0.000164701 7.72582e-05 -1.75456e-05 -2.62476e-07 -0.000143859 0.000116856 -7.28512e-05 0.000144517 -4.80635e-05 -7.3968e-05 2.24686e-07 1.22328e-05 -3.51951e-07 -2.86392e-05 3.11391e-05 -1.19098e-06 8.60414e-05 -2.3227e-05 -2.35405e-05 -4.17226e-05 2.29527e-05 
1849.75 0 2.65643e-05 -0.00041565 -3.32468e-05 -9.60271e-06 -0.000300106 -9.824e-05 -3.93551e-05 -4.49843e-05 0.000150549 -0.00175119 -9.51434e-05 -0.000170475 7.4219e-05 -4.40628e-05 -1.02696e-05 -0.000162828 0.000113305 -8.34254e-05 0.000128529 -5.07706e-05 -7.47746e-05 7.35033e-06 1.72601e-05 -8.06709e-06 -3.52023e-05 2.99355e-05 -1.71932e-06 8.14038e-05 -2.58029e-05 -3.1286e-05 -4.26935e-05 2.24287e-05 
1850.1 0 2.03737e-05 -0.000416102 -3.4166e-05 -1.04322e-05 -0.000358594 -0.000101586 -4.95566e-05 -2.72983e-05 0.000129231 -0.00170977 -9.44816e-05 -0.000175224 6.90775e-05 -7.36646e-05 -2.32328e-05 -0.000179166 0.000108703 -9.4541e-05 0.000112224 -5.22406e-05 -7.73439e-05 1.54535e-05 2.00538e-05 -1.47029e-05 -4.42015e-05 3.07341e-05 -1.67743e-06 7.64135e-05 -2.87674e-05 -4.01414e-05 -4.37439e-05 2.26588e-05 
1850.45 0 1.58077e-05 -0.00041684 -3.57704e-05 -1.18967e-05 -0.000414522 -0.000105851 -5.60948e-05 -1.12132e-05 0.000109101 -0.00166986 -9.09611e-05 -0.000178063 6.20897e-05 -0.000101044 -3.71183e-05 -0.000193044 0.000103237 -0.000106044 9.48256e-05 -5.18453e-05 -8.03446e-05 2.37096e-05 2.17432e-05 -2.08643e-05 -5.3708e-05 3.16016e-05 3.9936e-07 7.03463e-05 -3.17963e-05 -5.00901e-05 -4.46817e-05 2.3457e-05 
1850.8 0 1.3744e-05 -0.000417341 -3.82932e-05 -1.32667e-05 -0.000470733 -0.000112262 -5.82554e-05 4.56131e-06 9.02456e-05 -0.00163052 -8.45777e-05 -0.00017773 5.37478e-05 -0.000123991 -5.01404e-05 -0.00020598 9.96511e-05 -0.000116024 7.5064e-05 -4.90021e-05 -8.22291e-05 3.09789e-05 2.42289e-05 -2.73641e-05 -6.14833e-05 3.04384e-05 4.07133e-06 6.39512e-05 -3.41464e-05 -6.03843e-05 -4.57455e-05 2.29175e-05 
1851.15 0 1.48114e-05 -0.000418712 -4.10069e-05 -1.39712e-05 -0.000528435 -0.000122553 -5.87335e-05 1.97494e-05 7.19444e-05 -0.00159196 -7.51252e-05 -0.00017392 4.63228e-05 -0.000142647 -6.07205e-05 -0.000218056 0.000100534 -0.000124739 5.4095e-05 -4.59305e-05 -8.24222e-05 3.90084e-05 2.77521e-05 -3.34735e-05 -6.94523e-05 2.80361e-05 7.53753e-06 5.71415e-05 -3.62127e-05 -7.00532e-05 -4.7448e-05 2.0334e-05 
1851.5 0 1.83181e-05 -0.000420076 -4.34922e-05 -1.26435e-05 -0.000586812 -0.000135999 -6.03512e-05 3.09916e-05 5.59768e-05 -0.0015567 -6.31359e-05 -0.000167793 4.05794e-05 -0.000158838 -6.73222e-05 -0.000225706 0.000106272 -0.000131094 3.27667e-05 -4.46004e-05 -8.00938e-05 4.82186e-05 3.14405e-05 -3.84027e-05 -7.91595e-05 2.64696e-05 8.20555e-06 4.90544e-05 -3.89199e-05 -7.93557e-05 -5.07221e-05 1.88544e-05 
1851.85 0 2.14409e-05 -0.000420576 -4.5548e-05 -8.93152e-06 -0.000645327 -0.000152033 -6.33076e-05 3.96198e-05 4.47556e-05 -0.00152639 -5.18587e-05 -0.000162463 3.602e-05 -0.000175 -7.15356e-05 -0.000226995 0.000115045 -0.000132576 1.16752e-05 -4.57125e-05 -7.48818e-05 5.48421e-05 3.4973e-05 -4.25121e-05 -8.87324e-05 2.64392e-05 5.75761e-06 4.12262e-05 -4.20544e-05 -8.89219e-05 -5.50918e-05 2.11821e-05 
1852.2 0 2.19844e-05 -0.00042243 -4.79128e-05 -4.18086e-06 -0.000703215 -0.000170718 -6.8595e-05 4.96196e-05 3.69415e-05 -0.00150261 -4.36888e-05 -0.000160213 3.34452e-05 -0.000190445 -7.61366e-05 -0.000225559 0.000125161 -0.000130016 -6.65173e-06 -5.14342e-05 -6.91033e-05 5.76375e-05 3.74374e-05 -4.58183e-05 -9.66504e-05 2.64596e-05 2.91103e-06 3.55687e-05 -4.32407e-05 -9.79892e-05 -5.97267e-05 2.66204e-05 
1852.55 0 1.91339e-05 -0.000426704 -5.15704e-05 9.46766e-07 -0.000762105 -0.000188529 -7.68951e-05 5.84765e-05 3.05006e-05 -0.00148462 -3.79194e-05 -0.000159218 3.30999e-05 -0.00020453 -8.25516e-05 -0.000225769 0.000135468 -0.000126114 -2.16201e-05 -6.1755e-05 -6.442e-05 5.83565e-05 3.87155e-05 -4.83701e-05 -0.000103385 2.51512e-05 2.46231e-06 3.16878e-05 -4.0938e-05 -0.000104886 -6.47577e-05 3.21777e-05 
1852.9 0 1.31811e-05 -0.000431908 -5.63142e-05 5.186e-06 -0.0008228 -0.000200899 -8.81572e-05 5.9724e-05 2.39542e-05 -0.00146835 -3.32987e-05 -0.000156209 3.22395e-05 -0.000221341 -8.95349e-05 -0.000230186 0.000142698 -0.000120961 -3.53013e-05 -7.33393e-05 -5.95314e-05 5.77659e-05 3.90066e-05 -5.02218e-05 -0.00010912 2.25908e-05 4.44905e-06 2.90286e-05 -3.632e-05 -0.000109115 -7.00966e-05 3.7205e-05 
1853.25 0 5.32284e-06 -0.000437448 -6.10354e-05 7.41011e-06 -0.000884324 -0.000205845 -0.00010096 5.15534e-05 1.73917e-05 -0.00145069 -2.9271e-05 -0.000150261 2.93614e-05 -0.000240528 -9.4343e-05 -0.000238986 0.000143638 -0.000113286 -4.92453e-05 -8.34316e-05 -5.40839e-05 5.56281e-05 3.8691e-05 -5.15358e-05 -0.000112453 1.91481e-05 6.61963e-06 2.70653e-05 -3.1345e-05 -0.000111094 -7.43489e-05 4.23468e-05 
1853.6 0 -2.23437e-06 -0.000443531 -6.47687e-05 9.18587e-06 -0.000946634 -0.000206994 -0.000111718 3.70135e-05 1.0306e-05 -0.00143142 -2.47106e-05 -0.000142693 2.56039e-05 -0.000258223 -9.58224e-05 -0.000248091 0.000139633 -0.000102685 -6.35357e-05 -9.21338e-05 -4.93528e-05 5.20351e-05 4.0073e-05 -5.12139e-05 -0.000111745 1.54129e-05 8.19816e-06 2.50352e-05 -2.67068e-05 -0.000110495 -7.65504e-05 4.75615e-05 
1853.95 0 -6.81165e-06 -0.00044906 -6.75331e-05 1.10544e-05 -0.00101056 -0.000207596 -0.000117705 2.19728e-05 2.29143e-06 -0.0014117 -1.60598e-05 -0.00013574 2.31381e-05 -0.000273644 -9.41014e-05 -0.000253392 0.000131843 -8.96819e-05 -7.75531e-05 -9.97248e-05 -4.59488e-05 4.69096e-05 4.30233e-05 -5.01146e-05 -0.000107408 1.2223e-05 9.81762e-06 2.23565e-05 -2.14163e-05 -0.00010775 -7.60951e-05 5.25357e-05 
1854.3 0 -8.8641e-06 -0.000454269 -6.90752e-05 1.18559e-05 -0.0010751 -0.000207417 -0.000118307 1.043e-05 -4.08471e-06 -0.001391 -1.65978e-06 -0.000130235 2.27531e-05 -0.000286797 -8.94921e-05 -0.000255969 0.000119345 -7.47732e-05 -9.17425e-05 -0.00010625 -4.3637e-05 3.99579e-05 4.54743e-05 -5.10032e-05 -9.92797e-05 8.92349e-06 1.22114e-05 1.9171e-05 -1.54724e-05 -0.000104479 -7.31477e-05 5.72026e-05 
1854.65 0 -1.10381e-05 -0.000459343 -6.91035e-05 1.13182e-05 -0.00113868 -0.000204045 -0.000115089 1.52406e-07 -7.72031e-06 -0.00136968 1.42478e-05 -0.000125069 2.46232e-05 -0.000297285 -8.14254e-05 -0.000258045 0.000101168 -6.0249e-05 -0.000106739 -0.000110686 -4.11048e-05 3.08957e-05 4.76022e-05 -5.34143e-05 -8.7751e-05 6.33569e-06 1.65758e-05 1.54458e-05 -9.55483e-06 -0.000101847 -6.97379e-05 6.04361e-05 
1855 0 -1.4954e-05 -0.000462352 -6.69999e-05 1.10093e-05 -0.00120401 -0.00019646 -0.000111854 -1.09733e-05 -8.8048e-06 -0.00134671 2.92918e-05 -0.000119738 2.82783e-05 -0.000305452 -6.97186e-05 -0.000258616 7.80555e-05 -4.90987e-05 -0.00012193 -0.000111031 -3.74813e-05 2.07402e-05 5.25379e-05 -5.72289e-05 -7.68307e-05 6.36453e-06 2.30059e-05 1.09313e-05 -2.20135e-06 -9.9314e-05 -6.55948e-05 6.10253e-05 
1855.35 0 -1.81193e-05 -0.000461578 -6.31045e-05 1.05991e-05 -0.00127333 -0.000186015 -0.000108852 -2.15853e-05 -7.44978e-06 -0.00131714 4.41148e-05 -0.00011463 3.2127e-05 -0.000311539 -5.48279e-05 -0.000255886 5.25909e-05 -4.3822e-05 -0.000136047 -0.000107488 -3.24421e-05 1.11715e-05 6.16297e-05 -6.28893e-05 -6.80568e-05 6.91597e-06 2.89372e-05 6.11844e-06 7.41901e-06 -9.54496e-05 -5.98424e-05 6.14877e-05 
1855.7 0 -1.78278e-05 -0.000456744 -5.77159e-05 8.21427e-06 -0.00134226 -0.000174293 -0.00010372 -3.04405e-05 -3.07074e-06 -0.00127812 5.71494e-05 -0.000110253 3.48773e-05 -0.00031424 -3.97551e-05 -0.000248084 2.77442e-05 -4.4566e-05 -0.00014985 -0.000101376 -2.62253e-05 2.16671e-06 7.22481e-05 -6.92972e-05 -5.84133e-05 6.03481e-06 3.17535e-05 1.87064e-06 1.69212e-05 -9.11997e-05 -5.30455e-05 6.44696e-05 
1856.05 0 -1.50096e-05 -0.000447779 -5.12937e-05 3.62923e-06 -0.00140589 -0.000163672 -9.54202e-05 -3.53638e-05 4.35275e-06 -0.00123261 6.65627e-05 -0.000108068 3.46624e-05 -0.000313734 -2.80834e-05 -0.000234493 5.10075e-06 -4.81177e-05 -0.000164993 -9.39791e-05 -2.02967e-05 -7.52617e-06 8.10504e-05 -7.55166e-05 -4.64695e-05 4.44574e-06 3.3045e-05 -2.00746e-06 2.42924e-05 -8.81554e-05 -4.53199e-05 6.92588e-05 
1856.4 0 -1.12659e-05 -0.000434938 -4.44055e-05 -2.03751e-06 -0.00146325 -0.000154073 -8.49987e-05 -3.66902e-05 1.44222e-05 -0.0011836 7.28518e-05 -0.000107204 3.07203e-05 -0.000313262 -2.03645e-05 -0.000215289 -1.53119e-05 -4.99246e-05 -0.000181264 -8.78269e-05 -1.50749e-05 -1.70879e-05 8.66605e-05 -8.1007e-05 -3.37677e-05 2.75582e-06 3.59664e-05 -6.90565e-06 3.02072e-05 -8.60699e-05 -3.65086e-05 7.25978e-05 
1856.75 0 -6.70878e-06 -0.000420418 -3.71332e-05 -8.52723e-06 -0.00151471 -0.000144612 -7.50603e-05 -3.90554e-05 2.40855e-05 -0.00113023 7.74576e-05 -0.000104855 2.40704e-05 -0.000315346 -1.47151e-05 -0.000191183 -3.47941e-05 -5.02524e-05 -0.000195712 -8.27866e-05 -1.03665e-05 -2.4984e-05 9.00215e-05 -8.59612e-05 -2.07564e-05 1.71556e-06 4.22843e-05 -1.39136e-05 3.66159e-05 -8.35941e-05 -2.87183e-05 7.31114e-05 
1857.1 0 -1.32422e-06 -0.000406713 -2.98307e-05 -1.55411e-05 -0.00155951 -0.000135353 -6.6318e-05 -4.44923e-05 2.78501e-05 -0.00107307 8.06373e-05 -0.000100618 1.54769e-05 -0.000317444 -8.97439e-06 -0.000163946 -5.49499e-05 -5.19075e-05 -0.000203208 -7.65798e-05 -7.71047e-06 -3.06487e-05 9.11533e-05 -9.08797e-05 -7.7713e-06 2.66816e-06 5.196e-05 -2.28757e-05 4.41264e-05 -8.06719e-05 -2.42413e-05 7.20723e-05 
1857.45 0 3.46083e-06 -0.000394867 -2.1912e-05 -2.21221e-05 -0.00159631 -0.000127093 -5.78174e-05 -5.04123e-05 2.53088e-05 -0.00101477 8.28036e-05 -9.40761e-05 4.25637e-06 -0.000316746 -3.22582e-06 -0.000137052 -7.41977e-05 -5.58897e-05 -0.000201579 -6.73177e-05 -7.70224e-06 -3.34089e-05 8.88059e-05 -9.51114e-05 3.92662e-06 6.07283e-06 6.32998e-05 -3.20393e-05 4.97933e-05 -7.78873e-05 -2.14242e-05 7.02415e-05 
1857.8 0 7.07799e-06 -0.00038459 -1.30144e-05 -2.8188e-05 -0.00162552 -0.000121423 -4.90725e-05 -5.38931e-05 1.98764e-05 -0.000956654 8.27792e-05 -8.41443e-05 -1.03043e-05 -0.000315017 2.13155e-06 -0.000111619 -9.23527e-05 -6.1325e-05 -0.000193623 -5.42565e-05 -9.36788e-06 -3.27411e-05 8.30967e-05 -9.80481e-05 1.43495e-05 1.12457e-05 7.4178e-05 -3.90378e-05 5.18969e-05 -7.5658e-05 -1.72348e-05 6.74533e-05 
1858.15 0 1.02364e-05 -0.000374914 -4.10793e-06 -3.42338e-05 -0.00165022 -0.000118007 -4.01346e-05 -5.18759e-05 1.29119e-05 -0.000898666 7.74058e-05 -7.12372e-05 -2.58879e-05 -0.000314672 7.13566e-06 -8.58433e-05 -0.000109953 -6.48957e-05 -0.000184072 -3.91632e-05 -1.18225e-05 -2.98965e-05 7.47563e-05 -0.000100056 2.23709e-05 1.64998e-05 8.24139e-05 -4.35225e-05 5.17295e-05 -7.43756e-05 -1.07639e-05 6.39947e-05 
1858.5 0 1.34521e-05 -0.000363366 3.79033e-06 -4.01692e-05 -0.0016731 -0.000114355 -3.34065e-05 -4.39777e-05 3.83047e-06 -0.000839543 6.67499e-05 -5.80445e-05 -3.86077e-05 -0.000316049 8.48503e-06 -5.75352e-05 -0.000125555 -6.5297e-05 -0.000174367 -2.50436e-05 -1.48123e-05 -2.62659e-05 6.5606e-05 -0.000102136 2.65608e-05 2.05683e-05 8.72952e-05 -4.65636e-05 5.05724e-05 -7.21396e-05 -4.31236e-06 6.1791e-05 
1858.85 0 1.75456e-05 -0.000348922 9.72332e-06 -4.47698e-05 -0.00169329 -0.000110311 -3.05485e-05 -3.3714e-05 -5.49421e-06 -0.000778642 5.54544e-05 -4.83601e-05 -4.6074e-05 -0.000317986 3.93616e-06 -2.92204e-05 -0.000140227 -6.42836e-05 -0.000162594 -1.32724e-05 -1.75693e-05 -2.25028e-05 5.81339e-05 -0.000105341 2.85751e-05 2.27517e-05 9.05029e-05 -4.95397e-05 4.98366e-05 -6.83757e-05 1.11509e-06 6.1655e-05 
1859.2 0 2.3263e-05 -0.000333155 1.29785e-05 -4.81695e-05 -0.0017075 -0.000107004 -2.9194e-05 -2.48006e-05 -1.29189e-05 -0.000718524 4.63062e-05 -4.28146e-05 -5.06071e-05 -0.000317011 -4.0379e-06 -6.33231e-06 -0.000155178 -6.32806e-05 -0.000150816 -3.80666e-06 -1.87181e-05 -1.88114e-05 5.30635e-05 -0.000109517 3.12648e-05 2.36703e-05 9.21013e-05 -5.27653e-05 4.98429e-05 -6.45812e-05 6.91715e-06 6.17466e-05 
1859.55 0 3.08091e-05 -0.000317456 1.40831e-05 -5.18078e-05 -0.00171724 -0.000104453 -2.89021e-05 -1.80305e-05 -1.87346e-05 -0.00066029 3.7781e-05 -3.85658e-05 -5.67957e-05 -0.00031097 -1.15835e-05 1.0345e-05 -0.000169945 -6.40183e-05 -0.000141687 3.41282e-06 -1.86994e-05 -1.56643e-05 4.952e-05 -0.000112976 3.41144e-05 2.48718e-05 9.0688e-05 -5.44479e-05 4.89298e-05 -6.13279e-05 1.35643e-05 6.13677e-05 
1859.9 0 3.93241e-05 -0.000301862 1.42177e-05 -5.66495e-05 -0.00172439 -0.000103854 -3.10734e-05 -1.16194e-05 -2.09919e-05 -0.000602252 2.91304e-05 -3.30449e-05 -6.7019e-05 -0.000301055 -1.78502e-05 2.34949e-05 -0.000184148 -6.76148e-05 -0.000134293 8.78019e-06 -1.82619e-05 -1.36019e-05 4.59276e-05 -0.000112764 3.45219e-05 2.6631e-05 8.70099e-05 -5.46316e-05 4.60217e-05 -5.79414e-05 1.94964e-05 6.14389e-05 
1860.25 0 4.55156e-05 -0.000285699 1.28951e-05 -6.32016e-05 -0.00172766 -0.000108676 -3.47076e-05 -3.8726e-06 -1.82065e-05 -0.000543555 2.10492e-05 -2.45408e-05 -8.11997e-05 -0.000286911 -2.29617e-05 3.53946e-05 -0.000196693 -7.15891e-05 -0.000128222 1.18192e-05 -1.56551e-05 -1.30625e-05 4.14874e-05 -0.000108109 3.30636e-05 2.94544e-05 8.24692e-05 -5.50537e-05 4.1289e-05 -5.47285e-05 2.39541e-05 6.17457e-05 
1860.6 0 4.77606e-05 -0.000269619 1.04096e-05 -6.9297e-05 -0.00172519 -0.000117886 -3.88723e-05 3.37867e-06 -1.44497e-05 -0.000485451 1.35856e-05 -1.2296e-05 -9.66098e-05 -0.000268433 -2.56705e-05 4.65056e-05 -0.000205515 -7.42096e-05 -0.000124533 1.17136e-05 -8.65788e-06 -1.43428e-05 3.5829e-05 -0.000100779 3.18555e-05 3.27484e-05 7.61086e-05 -5.66115e-05 3.48969e-05 -5.23787e-05 2.77521e-05 6.01496e-05 
1860.95 0 4.63613e-05 -0.00025526 8.30972e-06 -7.34487e-05 -0.00171676 -0.000125706 -4.43795e-05 8.5623e-06 -1.30819e-05 -0.00042859 7.04186e-06 2.91162e-06 -0.000110875 -0.000247826 -2.56451e-05 5.54755e-05 -0.000211733 -7.58014e-05 -0.000122516 9.50186e-06 1.92703e-06 -1.70956e-05 2.80176e-05 -9.28995e-05 3.08737e-05 3.47972e-05 6.82732e-05 -5.8166e-05 2.805e-05 -5.05259e-05 2.99394e-05 5.56818e-05 
1861.3 0 4.2979e-05 -0.000244042 7.41145e-06 -7.67911e-05 -0.00170464 -0.000127887 -5.12218e-05 1.34857e-05 -1.30393e-05 -0.000370307 1.33301e-06 1.85726e-05 -0.000123776 -0.000225699 -2.46808e-05 6.19251e-05 -0.000216647 -7.66699e-05 -0.000120232 5.06213e-06 1.28838e-05 -1.98001e-05 1.84142e-05 -8.59292e-05 2.93017e-05 3.51126e-05 6.12104e-05 -5.95124e-05 2.17664e-05 -4.88895e-05 3.0095e-05 4.95276e-05 
1861.65 0 4.00531e-05 -0.000236294 8.05937e-06 -8.01255e-05 -0.00169131 -0.000123429 -5.88837e-05 1.89644e-05 -1.30708e-05 -0.000309187 -4.85586e-06 3.18466e-05 -0.000137355 -0.000202077 -2.55402e-05 6.64619e-05 -0.000222154 -7.61624e-05 -0.000117373 -1.76288e-06 2.2068e-05 -2.13684e-05 9.35777e-06 -8.0948e-05 2.62548e-05 3.45606e-05 5.63057e-05 -6.05783e-05 1.73396e-05 -4.59266e-05 2.91656e-05 4.39081e-05 
1862 0 3.89617e-05 -0.000230546 8.96253e-06 -8.43658e-05 -0.00167761 -0.00011316 -6.63542e-05 2.32387e-05 -1.28799e-05 -0.00024731 -1.10395e-05 4.06956e-05 -0.000150895 -0.000178661 -3.07581e-05 6.78209e-05 -0.000230884 -7.14506e-05 -0.000114146 -1.01395e-05 2.78174e-05 -2.10811e-05 3.22696e-06 -7.74343e-05 2.12047e-05 3.4171e-05 5.32612e-05 -6.04e-05 1.51687e-05 -4.1197e-05 2.75112e-05 4.00248e-05 
1862.35 0 3.96372e-05 -0.000223709 1.01582e-05 -9.06082e-05 -0.00166642 -9.97181e-05 -7.31591e-05 2.51249e-05 -9.41879e-06 -0.000186061 -1.65641e-05 4.56342e-05 -0.000161988 -0.000156499 -4.0297e-05 6.41146e-05 -0.000240625 -6.22301e-05 -0.000112229 -1.926e-05 3.0507e-05 -1.87424e-05 -1.18347e-07 -7.33537e-05 1.56482e-05 3.50938e-05 5.10399e-05 -5.98464e-05 1.37045e-05 -3.64731e-05 2.57713e-05 3.76687e-05 
1862.7 0 4.05387e-05 -0.000213596 1.22287e-05 -9.76922e-05 -0.00165947 -8.86918e-05 -8.07844e-05 2.66177e-05 -4.40583e-07 -0.000123924 -2.14535e-05 4.85841e-05 -0.000171886 -0.000137056 -5.36622e-05 5.4276e-05 -0.000248647 -5.1199e-05 -0.000111475 -2.88186e-05 3.25257e-05 -1.3581e-05 -2.8844e-06 -6.71606e-05 9.56665e-06 3.65632e-05 4.99325e-05 -5.99988e-05 1.20656e-05 -3.31321e-05 2.65838e-05 3.72759e-05 
1863.05 0 4.00174e-05 -0.000200922 1.45027e-05 -0.000105076 -0.00165356 -8.33119e-05 -8.76444e-05 3.02792e-05 1.01222e-05 -5.9819e-05 -2.45264e-05 5.31177e-05 -0.000181016 -0.00012047 -6.9267e-05 3.89219e-05 -0.000254279 -4.11146e-05 -0.000108383 -3.79101e-05 3.50625e-05 -5.96033e-06 -7.76826e-06 -5.97124e-05 2.32759e-06 3.74067e-05 4.93507e-05 -6.06636e-05 1.00965e-05 -3.08504e-05 3.0709e-05 3.91829e-05 
1863.4 0 3.60852e-05 -0.000187988 1.6823e-05 -0.000112575 -0.00164363 -8.08229e-05 -9.06005e-05 3.94528e-05 1.84637e-05 5.43448e-06 -2.68601e-05 5.93494e-05 -0.000187447 -0.000103602 -8.45904e-05 2.10283e-05 -0.000257135 -3.22097e-05 -0.000100611 -4.55647e-05 3.78232e-05 2.40682e-06 -1.56181e-05 -5.25721e-05 -4.61747e-06 3.81714e-05 4.90452e-05 -6.0902e-05 7.16074e-06 -2.92599e-05 3.63412e-05 4.11725e-05 
1863.75 0 2.83667e-05 -0.00017548 1.97987e-05 -0.000117978 -0.00162702 -7.9599e-05 -8.94278e-05 5.46352e-05 2.44148e-05 7.03718e-05 -2.99922e-05 6.20448e-05 -0.000189568 -8.54004e-05 -9.85243e-05 3.30772e-06 -0.00025781 -2.29552e-05 -8.78117e-05 -5.28369e-05 4.03206e-05 1.15912e-05 -2.32562e-05 -4.62477e-05 -1.0034e-05 3.85016e-05 4.91227e-05 -5.98182e-05 3.58009e-06 -2.98401e-05 4.13788e-05 4.13534e-05 
1864.1 0 2.04107e-05 -0.000164557 2.23783e-05 -0.000119906 -0.00160484 -8.00823e-05 -8.40194e-05 7.3439e-05 2.78978e-05 0.000134021 -3.21622e-05 5.79391e-05 -0.000186794 -6.77399e-05 -0.000110863 -1.32621e-05 -0.000257748 -1.40858e-05 -7.29936e-05 -6.13049e-05 4.21581e-05 2.16725e-05 -2.73061e-05 -4.03588e-05 -1.35009e-05 3.78971e-05 4.84375e-05 -5.72818e-05 1.13894e-06 -3.203e-05 4.58603e-05 3.97602e-05 
1864.45 0 1.46846e-05 -0.000155963 2.437e-05 -0.00011987 -0.00157989 -8.22426e-05 -7.48357e-05 9.45055e-05 2.77535e-05 0.000195751 -3.32761e-05 4.99024e-05 -0.000180774 -5.00861e-05 -0.000121641 -2.82403e-05 -0.000257257 -6.91273e-06 -6.14791e-05 -7.2574e-05 4.36644e-05 3.2305e-05 -2.74018e-05 -3.39897e-05 -1.5761e-05 3.57052e-05 4.62901e-05 -5.37656e-05 1.25657e-07 -3.35743e-05 4.92913e-05 3.60071e-05 
1864.8 0 1.14408e-05 -0.000148362 2.69292e-05 -0.00011946 -0.00155541 -8.42671e-05 -6.47653e-05 0.000115905 2.26147e-05 0.000256404 -3.43331e-05 4.01891e-05 -0.000173365 -3.25873e-05 -0.000131472 -4.10761e-05 -0.000253698 3.96024e-07 -5.4141e-05 -8.7818e-05 4.48767e-05 4.28173e-05 -2.64141e-05 -2.76285e-05 -1.88712e-05 3.1919e-05 4.24524e-05 -5.05689e-05 2.88169e-07 -3.49724e-05 5.14521e-05 3.04572e-05 
1865.15 0 8.48353e-06 -0.000139592 3.007e-05 -0.000118369 -0.00153172 -8.39146e-05 -5.46987e-05 0.000136604 1.44523e-05 0.000318754 -3.47234e-05 2.83504e-05 -0.00016603 -1.78132e-05 -0.000138421 -5.18592e-05 -0.000246627 8.8343e-06 -4.87114e-05 -0.000107437 4.55001e-05 5.17016e-05 -2.55764e-05 -2.07636e-05 -2.19744e-05 2.71352e-05 3.78582e-05 -4.83223e-05 2.27679e-06 -3.69603e-05 5.49099e-05 2.44575e-05 
1865.5 0 2.94916e-06 -0.000127787 3.20048e-05 -0.000115668 -0.00150802 -8.15016e-05 -4.34702e-05 0.00015721 6.2149e-06 0.000382075 -3.3875e-05 1.54808e-05 -0.000160219 -6.9036e-06 -0.000139257 -5.91013e-05 -0.000238281 1.81264e-05 -4.50461e-05 -0.000131232 4.66229e-05 5.9099e-05 -2.38097e-05 -1.27977e-05 -2.31117e-05 2.12302e-05 3.40564e-05 -4.68362e-05 6.56785e-06 -3.98323e-05 6.08002e-05 1.76428e-05 
1865.85 0 -4.17594e-06 -0.000113185 3.23883e-05 -0.000112193 -0.00148483 -7.72603e-05 -3.1713e-05 0.000175287 -1.59931e-06 0.000444146 -3.14271e-05 2.81867e-06 -0.000154413 1.12364e-06 -0.000134317 -5.99211e-05 -0.000230692 2.77683e-05 -4.44456e-05 -0.00015452 4.88483e-05 6.57374e-05 -2.01351e-05 -4.49631e-06 -2.44568e-05 1.52236e-05 3.29031e-05 -4.56302e-05 1.30292e-05 -4.3535e-05 6.74192e-05 9.91705e-06 
1866.2 0 -1.00036e-05 -9.73444e-05 3.24286e-05 -0.000108615 -0.00146108 -6.74329e-05 -2.1343e-05 0.000189637 -1.03002e-05 0.000505233 -2.79682e-05 -8.50028e-06 -0.000145911 7.65591e-06 -0.000126012 -5.32427e-05 -0.000225905 3.75837e-05 -4.49548e-05 -0.000171471 5.07354e-05 7.12809e-05 -1.48562e-05 4.55554e-06 -2.87195e-05 1.08894e-05 3.50397e-05 -4.38441e-05 2.09774e-05 -4.63806e-05 7.25283e-05 3.01311e-06 
1866.55 0 -1.44919e-05 -8.22397e-05 3.25478e-05 -0.000105587 -0.00143362 -5.015e-05 -1.23814e-05 0.000201907 -1.90694e-05 0.000565581 -2.53126e-05 -1.69727e-05 -0.000133839 1.27011e-05 -0.000117828 -4.09879e-05 -0.000224362 4.59948e-05 -4.41867e-05 -0.000181976 5.09996e-05 7.62017e-05 -8.31598e-06 1.36095e-05 -3.53079e-05 8.37626e-06 3.76566e-05 -4.08487e-05 2.89061e-05 -4.7265e-05 7.51809e-05 -2.11556e-06 
1866.9 0 -1.72035e-05 -6.84955e-05 3.16349e-05 -0.000103464 -0.00140097 -2.91207e-05 -3.26166e-06 0.000212422 -2.72162e-05 0.00062327 -2.55127e-05 -2.23675e-05 -0.000118554 1.62008e-05 -0.000110999 -2.76504e-05 -0.000225926 5.14382e-05 -4.37692e-05 -0.000189779 4.93806e-05 7.98181e-05 1.07775e-07 2.05593e-05 -4.16191e-05 5.49173e-06 3.82608e-05 -3.68251e-05 3.52824e-05 -4.79123e-05 7.53796e-05 -5.95173e-06 
1867.25 0 -1.68396e-05 -5.49585e-05 2.88013e-05 -0.000100566 -0.00136581 -7.86946e-06 5.77163e-06 0.000221086 -3.5039e-05 0.000674876 -2.88892e-05 -2.34605e-05 -0.0001021 1.7391e-05 -0.000103118 -1.7394e-05 -0.000228125 5.24321e-05 -4.58942e-05 -0.000196526 4.56859e-05 8.05113e-05 9.55981e-06 2.49413e-05 -4.59933e-05 2.58819e-06 3.75462e-05 -3.35556e-05 3.90447e-05 -4.95338e-05 7.27338e-05 -1.01463e-05 
1867.6 0 -1.39616e-05 -4.03585e-05 2.3855e-05 -9.5601e-05 -0.00133048 1.25423e-05 1.45154e-05 0.000227415 -4.43777e-05 0.000719447 -3.33579e-05 -1.89856e-05 -8.76558e-05 1.51436e-05 -9.28997e-05 -1.1656e-05 -0.00022834 4.94219e-05 -4.82711e-05 -0.000202264 3.99311e-05 7.93899e-05 1.79279e-05 2.766e-05 -4.69871e-05 2.36641e-06 3.72773e-05 -3.16894e-05 4.05003e-05 -4.99535e-05 6.79088e-05 -1.41206e-05 
1867.95 0 -9.71568e-06 -2.16604e-05 1.60407e-05 -8.92096e-05 -0.00129482 3.12528e-05 2.39729e-05 0.000229957 -5.5198e-05 0.000760355 -3.83557e-05 -1.01289e-05 -7.82443e-05 1.0888e-05 -8.05756e-05 -1.05927e-05 -0.000227239 4.56394e-05 -4.78568e-05 -0.00020681 3.23831e-05 7.76594e-05 2.28904e-05 2.9324e-05 -4.33652e-05 3.80443e-06 3.79099e-05 -3.16173e-05 4.02642e-05 -4.73857e-05 6.26489e-05 -1.48123e-05 
1868.3 0 -4.26841e-06 3.93455e-07 5.49391e-06 -8.27201e-05 -0.00125797 4.7592e-05 3.38054e-05 0.000227998 -6.38333e-05 0.000801708 -4.53072e-05 2.24804e-06 -7.47503e-05 5.91632e-06 -6.55464e-05 -1.36961e-05 -0.000225701 4.34669e-05 -4.48823e-05 -0.000207635 2.37007e-05 7.50613e-05 2.55409e-05 2.91697e-05 -3.61356e-05 4.47819e-06 3.97537e-05 -3.38249e-05 3.84575e-05 -4.27353e-05 5.81314e-05 -1.2504e-05 
1868.65 0 1.97794e-06 2.19206e-05 -4.61233e-06 -7.67643e-05 -0.00121788 6.05351e-05 4.07501e-05 0.000222742 -6.821e-05 0.000841783 -5.32265e-05 1.88787e-05 -7.49201e-05 9.27409e-07 -4.83037e-05 -1.99606e-05 -0.00022152 4.39948e-05 -4.10091e-05 -0.000202501 1.47868e-05 7.06394e-05 2.83618e-05 2.69861e-05 -2.82294e-05 3.91179e-06 4.25784e-05 -3.76055e-05 3.50284e-05 -3.7051e-05 5.48099e-05 -1.03639e-05 
1869 0 8.48556e-06 4.22296e-05 -1.19358e-05 -7.08896e-05 -0.00117385 7.01674e-05 4.13868e-05 0.000217203 -6.77349e-05 0.000877181 -5.95492e-05 3.85982e-05 -7.59332e-05 -4.58237e-06 -3.06708e-05 -2.70094e-05 -0.000211693 4.7994e-05 -3.69996e-05 -0.000192618 7.0526e-06 6.4574e-05 3.11461e-05 2.41421e-05 -2.11375e-05 2.40759e-06 4.51619e-05 -4.11094e-05 3.05745e-05 -3.01659e-05 5.30242e-05 -9.43248e-06 
1869.35 0 1.57535e-05 6.14197e-05 -1.78175e-05 -6.51487e-05 -0.00112669 7.77684e-05 3.48388e-05 0.000212172 -6.08227e-05 0.000908196 -6.57738e-05 5.7642e-05 -7.66229e-05 -1.15162e-05 -1.46831e-05 -3.38975e-05 -0.00019851 5.55763e-05 -3.231e-05 -0.000181022 2.18564e-06 5.93321e-05 3.3073e-05 2.2065e-05 -1.53287e-05 -4.60223e-07 4.58916e-05 -4.3258e-05 2.58285e-05 -2.27119e-05 5.23332e-05 -9.77255e-06 
1869.7 0 2.41488e-05 7.80738e-05 -2.39632e-05 -6.06623e-05 -0.0010774 8.15493e-05 2.21345e-05 0.000207233 -5.03409e-05 0.000935722 -7.22972e-05 7.54195e-05 -7.45478e-05 -1.80903e-05 -6.25057e-07 -4.20019e-05 -0.00018546 6.49069e-05 -2.63431e-05 -0.000170446 -1.09035e-07 5.46954e-05 3.3502e-05 2.15282e-05 -1.1966e-05 -4.29936e-06 4.39625e-05 -4.44904e-05 2.05817e-05 -1.66699e-05 5.08939e-05 -1.03474e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY3SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0.0735646 #ppz=0 #mEff=0.00583454 #wEff=0.0737956 
1470 0 -1.52873e-17 2.69621e-19 -5.02548e-19 0 1 -7.1365e-20 1.66006e-15 -4.87891e-19 -2.81513e-16 0 1.66224e-15 -2.20663e-19 5.58906e-17 -1.39478e-20 9.22009e-19 8.13152e-19 -5.60261e-17 0 -4.30428e-17 -1.69432e-19 2.33103e-18 3.85186e-34 2.58986e-19 -1.6263e-19 1.48391e-18 0 -1.84314e-18 3.36401e-19 1.32815e-18 0 -1.40201e-18 1.02999e-18 
1470.35 0 1.66869e-10 -0.00433959 -5.18781e-13 -4.03079e-12 0.998726 -6.18723e-10 1.80593e-09 5.34125e-08 -2.97109e-10 -0.0367236 1.6568e-10 -3.50808e-09 1.84977e-11 1.08111e-07 2.69737e-10 -1.19776e-08 1.35478e-09 -3.08808e-08 1.42075e-10 -5.81235e-08 1.11285e-09 4.23545e-09 1.7876e-09 1.94502e-07 -1.09336e-09 -8.6156e-10 -3.62218e-09 6.10585e-11 -1.60886e-10 7.9624e-09 -1.34364e-09 2.22921e-10 
1470.7 0 2.12613e-09 -0.00885222 -4.15423e-12 -2.05638e-10 0.99506 -4.3384e-09 2.90423e-08 4.17843e-07 -3.82497e-09 -0.0733109 -3.57589e-09 -3.23087e-08 5.97588e-10 8.18018e-07 5.13049e-09 -7.98439e-08 2.12365e-08 -2.5421e-07 3.35838e-09 -4.37075e-07 1.659e-09 3.08307e-08 1.4057e-08 2.82437e-07 -7.4293e-09 -5.32841e-09 -4.21669e-08 -2.38575e-10 -3.63002e-09 5.99612e-08 -1.48287e-08 7.76797e-10 
1471.05 0 8.64828e-09 -0.0134276 9.8696e-12 -1.75685e-09 0.989318 -1.22704e-08 1.37268e-07 1.37019e-06 -5.49975e-09 -0.10966 -3.83479e-08 -1.36117e-07 4.19636e-09 2.47368e-06 2.05125e-08 -2.23471e-07 9.92148e-08 -8.78915e-07 1.15522e-08 -1.36438e-06 -1.59255e-08 9.23854e-08 4.19138e-08 -1.32673e-06 -1.02999e-08 -1.32445e-08 -1.42138e-07 -3.39168e-09 -2.05509e-08 1.81008e-07 -4.96921e-08 -3.47052e-10 
1471.4 0 2.1143e-08 -0.018007 1.31311e-10 -6.65557e-09 0.981575 -2.4829e-08 3.85523e-07 3.11573e-06 2.08726e-08 -0.145681 -1.24771e-07 -3.86237e-07 1.37708e-08 5.20967e-06 4.70139e-08 -4.4133e-07 2.83491e-07 -2.12868e-06 1.4962e-08 -3.02174e-06 -7.69087e-08 1.96143e-07 7.01731e-08 -3.15535e-06 2.6725e-08 -2.19609e-08 -3.05837e-07 -1.30268e-08 -5.45361e-08 3.81727e-07 -1.14866e-07 -7.58317e-09 
1471.75 0 3.33037e-08 -0.0226022 4.42851e-10 -1.42051e-08 0.971856 -4.63417e-08 8.25473e-07 5.79896e-06 6.48575e-08 -0.181281 -2.16483e-07 -8.22765e-07 2.51684e-08 9.27109e-06 7.66866e-08 -6.94392e-07 6.40613e-07 -4.20342e-06 -1.30534e-08 -5.56603e-06 -2.13847e-07 3.46848e-07 7.62304e-08 -3.8292e-06 1.45829e-07 -2.61332e-08 -5.25786e-07 -2.66476e-08 -7.98777e-08 6.81218e-07 -2.15228e-07 -2.59614e-08 
1472.1 0 3.03044e-08 -0.0272046 9.0534e-10 -2.21435e-08 0.960208 -9.17098e-08 1.48086e-06 9.57608e-06 3.50777e-09 -0.216371 -1.8564e-07 -1.44724e-06 2.24222e-08 1.5362e-05 9.81889e-08 -9.50019e-07 1.29209e-06 -7.24681e-06 -8.49083e-08 -9.15575e-06 -4.56643e-07 5.512e-07 6.24634e-08 -3.87807e-06 3.4997e-07 -2.20127e-08 -7.7303e-07 -3.96264e-08 -6.52869e-08 1.13699e-06 -3.28171e-07 -5.98461e-08 
1472.45 0 -4.52934e-10 -0.0318067 1.34851e-09 -3.44444e-08 0.946671 -1.79262e-07 2.2985e-06 1.45757e-05 -3.67926e-07 -0.250864 1.52151e-07 -2.26221e-06 -1.56253e-08 2.45112e-05 8.72541e-08 -1.23568e-06 2.42027e-06 -1.13955e-05 -1.95189e-07 -1.39506e-05 -8.11627e-07 8.1704e-07 4.03062e-08 -2.97615e-06 6.20563e-07 -1.02382e-08 -1.04521e-06 -7.3643e-08 -7.98169e-09 1.82641e-06 -4.28898e-07 -1.12748e-07 
1472.8 0 -6.46831e-08 -0.0364048 1.41089e-09 -4.25243e-08 0.931296 -3.09538e-07 3.14389e-06 2.08035e-05 -1.2341e-06 -0.284675 9.54786e-07 -3.29568e-06 -1.12337e-07 3.70202e-05 1.11296e-08 -1.5749e-06 4.16299e-06 -1.68329e-05 -3.73369e-07 -2.0027e-05 -1.24971e-06 1.14529e-06 2.88945e-08 -6.54749e-07 9.85479e-07 7.87098e-09 -1.3772e-06 -1.43082e-07 8.14745e-08 2.7619e-06 -5.16346e-07 -1.69121e-07 
1473.15 0 -1.73378e-07 -0.0409873 4.4681e-10 -1.48803e-08 0.914133 -4.60179e-07 3.89413e-06 2.81806e-05 -2.73927e-06 -0.317721 2.28529e-06 -4.57834e-06 -2.89677e-07 5.18997e-05 -1.13867e-07 -1.92476e-06 6.49755e-06 -2.37923e-05 -6.49467e-07 -2.74112e-05 -1.72954e-06 1.53205e-06 2.59629e-08 2.9592e-06 1.52709e-06 3.54421e-08 -1.77667e-06 -2.2502e-07 1.86545e-07 3.84792e-06 -5.90905e-07 -2.21516e-07 
1473.5 0 -3.41709e-07 -0.0455444 1.31408e-10 5.3021e-08 0.895236 -6.00106e-07 4.50585e-06 3.65948e-05 -4.99422e-06 -0.349923 4.15922e-06 -6.07967e-06 -5.47718e-07 6.77221e-05 -2.46865e-07 -2.17407e-06 9.33066e-06 -3.25256e-05 -1.03301e-06 -3.61471e-05 -2.19463e-06 1.97257e-06 -1.78382e-08 8.29843e-06 2.31177e-06 8.1716e-08 -2.21834e-06 -3.18105e-07 2.70666e-07 4.96581e-06 -6.45475e-07 -3.09557e-07 
1473.85 0 -5.71938e-07 -0.0500678 5.70685e-09 1.05212e-07 0.87466 -6.89641e-07 4.99337e-06 4.5828e-05 -8.05752e-06 -0.381202 6.60587e-06 -7.71761e-06 -8.52656e-07 8.42443e-05 -3.84603e-07 -2.1484e-06 1.27168e-05 -4.32794e-05 -1.57251e-06 -4.62095e-05 -2.57551e-06 2.46059e-06 -9.955e-08 1.57911e-05 3.34958e-06 1.57729e-07 -2.69344e-06 -4.04909e-07 2.92652e-07 6.13953e-06 -6.82731e-07 -4.70392e-07 
1474.2 0 -8.41072e-07 -0.0545444 1.75776e-08 1.09187e-07 0.852467 -6.82019e-07 5.38832e-06 5.56073e-05 -1.19413e-05 -0.411483 9.64588e-06 -9.48754e-06 -1.15938e-06 0.000102811 -5.70872e-07 -1.67269e-06 1.69438e-05 -5.62822e-05 -2.21861e-06 -5.74652e-05 -2.81101e-06 2.98902e-06 -1.0648e-07 2.5371e-05 4.63238e-06 2.79762e-07 -3.2221e-06 -4.00862e-07 2.49841e-07 7.51258e-06 -7.32433e-07 -7.26947e-07 
1474.55 0 -1.10387e-06 -0.0589636 2.65074e-08 9.09396e-08 0.828717 -5.40666e-07 5.62404e-06 6.58972e-05 -1.65748e-05 -0.440694 1.33291e-05 -1.14745e-05 -1.44375e-06 0.000124635 -9.04696e-07 -6.42023e-07 2.23526e-05 -7.18226e-05 -2.73411e-06 -6.97948e-05 -2.88532e-06 3.5546e-06 6.14445e-08 3.76864e-05 6.16621e-06 4.67407e-07 -3.82603e-06 -3.08285e-07 1.68695e-07 9.12205e-06 -8.1583e-07 -1.09988e-06 
1474.9 0 -1.34642e-06 -0.0633159 2.39906e-08 7.91807e-08 0.803477 -2.7271e-07 5.55198e-06 7.69508e-05 -2.17996e-05 -0.468767 1.78098e-05 -1.36476e-05 -1.72186e-06 0.000149821 -1.47698e-06 1.12661e-06 2.9231e-05 -9.03315e-05 -2.96566e-06 -8.3112e-05 -2.82034e-06 4.15437e-06 3.46662e-07 5.32663e-05 7.92702e-06 7.48321e-07 -4.52405e-06 -2.39105e-07 8.54993e-08 1.0865e-05 -9.62676e-07 -1.58036e-06 
1475.25 0 -1.59455e-06 -0.0675866 1.25169e-08 9.29852e-08 0.77682 7.0826e-08 5.12427e-06 8.90433e-05 -2.7473e-05 -0.495636 2.33296e-05 -1.58211e-05 -2.05136e-06 0.000177921 -2.32494e-06 4.08335e-06 3.79197e-05 -0.000112222 -2.99457e-06 -9.73621e-05 -2.6265e-06 4.79055e-06 5.90746e-07 7.15118e-05 9.79181e-06 1.14836e-06 -5.28725e-06 -2.30505e-07 3.05898e-09 1.26875e-05 -1.20414e-06 -2.15384e-06 
1475.6 0 -1.92262e-06 -0.0717635 -9.70177e-10 1.05535e-07 0.748813 4.52059e-07 4.40958e-06 0.000102352 -3.3597e-05 -0.52124 3.0021e-05 -1.78904e-05 -2.48333e-06 0.000208026 -3.48998e-06 8.71189e-06 4.86081e-05 -0.000137824 -3.01231e-06 -0.000112582 -2.29309e-06 5.46106e-06 5.9809e-07 9.25589e-05 1.16268e-05 1.67505e-06 -6.06094e-06 -2.55747e-07 -1.00272e-07 1.46018e-05 -1.49928e-06 -2.76512e-06 
1475.95 0 -2.44549e-06 -0.0758379 -2.13506e-08 6.47381e-08 0.719533 8.27743e-07 3.41445e-06 0.000116916 -4.0347e-05 -0.54552 3.7849e-05 -1.98971e-05 -3.08566e-06 0.000239135 -4.91349e-06 1.52509e-05 6.12073e-05 -0.000167275 -3.21421e-06 -0.000128743 -1.79833e-06 6.13234e-06 2.08767e-07 0.000117374 1.34265e-05 2.30997e-06 -6.84978e-06 -2.76571e-07 -1.50015e-07 1.65879e-05 -1.74538e-06 -3.3437e-06 
1476.3 0 -3.20967e-06 -0.0797961 -5.87204e-08 -1.85792e-08 0.68906 1.14515e-06 2.08648e-06 0.000132577 -4.79746e-05 -0.568422 4.68058e-05 -2.18504e-05 -3.98529e-06 0.000271341 -6.4899e-06 2.35664e-05 7.57367e-05 -0.000200302 -3.66052e-06 -0.000145699 -1.16095e-06 6.77751e-06 -5.44661e-07 0.000145374 1.51942e-05 3.01393e-06 -7.64979e-06 -2.33902e-07 -9.53324e-08 1.87163e-05 -1.87044e-06 -3.93958e-06 
1476.65 0 -4.17527e-06 -0.083624 -1.00442e-07 -5.37401e-08 0.65747 1.42429e-06 4.51946e-07 0.000149059 -5.67295e-05 -0.589897 5.70618e-05 -2.37809e-05 -5.23727e-06 0.00030582 -8.17409e-06 3.32924e-05 9.25417e-05 -0.000236575 -4.38e-06 -0.000163339 -3.62896e-07 7.39976e-06 -1.53954e-06 0.000175796 1.68733e-05 3.77383e-06 -8.42212e-06 -1.43339e-07 -2.56329e-08 2.10786e-05 -1.90023e-06 -4.56307e-06 
1477 0 -5.32453e-06 -0.087314 -1.27792e-07 1.6553e-08 0.62484 1.77286e-06 -1.44784e-06 0.000166106 -6.68533e-05 -0.609896 6.88575e-05 -2.58558e-05 -6.78936e-06 0.00034283 -9.79773e-06 4.41363e-05 0.000112072 -0.000275988 -5.58036e-06 -0.000181436 6.34008e-07 7.99543e-06 -2.76354e-06 0.000209766 1.85171e-05 4.58472e-06 -9.1519e-06 -1.27006e-08 -2.93731e-08 2.34799e-05 -1.92143e-06 -5.2145e-06 
1477.35 0 -6.6972e-06 -0.0908571 -1.46883e-07 8.44706e-08 0.591258 2.30689e-06 -3.54872e-06 0.000183633 -7.85791e-05 -0.628377 8.23457e-05 -2.82039e-05 -8.61633e-06 0.000380928 -1.12536e-05 5.60429e-05 0.000134499 -0.000318694 -7.37754e-06 -0.000199715 1.80922e-06 8.56142e-06 -4.26526e-06 0.000248114 2.02391e-05 5.47024e-06 -9.82667e-06 3.03713e-07 -1.50555e-07 2.5686e-05 -1.99708e-06 -6.0152e-06 
1477.7 0 -8.32525e-06 -0.0942402 -1.75324e-07 4.23167e-08 0.556812 3.12133e-06 -5.6422e-06 0.000201865 -9.20753e-05 -0.645304 9.75478e-05 -3.09159e-05 -1.07696e-05 0.000419231 -1.26049e-05 6.90832e-05 0.000159722 -0.000365045 -9.50128e-06 -0.000218176 3.18499e-06 9.1164e-06 -6.00172e-06 0.000289832 2.20307e-05 6.49007e-06 -1.04661e-05 1.01806e-06 -3.16233e-07 2.78478e-05 -2.09803e-06 -6.96729e-06 
1478.05 0 -1.02031e-05 -0.0974532 -2.14323e-07 -6.06487e-08 0.521587 4.35214e-06 -7.35457e-06 0.000220987 -0.000107544 -0.660643 0.000114188 -3.42285e-05 -1.33453e-05 0.000458449 -1.38878e-05 8.31864e-05 0.000187901 -0.000415268 -1.13334e-05 -0.000237087 4.81213e-06 9.68272e-06 -7.85782e-06 0.000334196 2.37952e-05 7.63819e-06 -1.11093e-05 2.247e-06 -4.17905e-07 3.01306e-05 -2.11826e-06 -8.00782e-06 
1478.4 0 -1.23721e-05 -0.100488 -2.60572e-07 -1.68174e-07 0.485671 6.18786e-06 -8.16183e-06 0.000240529 -0.000125154 -0.674364 0.000131865 -3.86163e-05 -1.64057e-05 0.000498898 -1.5282e-05 9.81068e-05 0.000219492 -0.00046941 -1.21857e-05 -0.000256649 6.86675e-06 1.02265e-05 -9.85351e-06 0.000381574 2.53786e-05 8.80754e-06 -1.17886e-05 3.90156e-06 -4.6956e-07 3.237e-05 -2.02323e-06 -9.1527e-06 
1478.75 0 -1.49686e-05 -0.103335 -3.11463e-07 -2.88936e-07 0.449153 8.72736e-06 -7.72491e-06 0.000259499 -0.000144997 -0.686444 0.000150361 -4.471e-05 -2.00124e-05 0.00053916 -1.70372e-05 0.000113617 0.000254544 -0.000527367 -1.1788e-05 -0.000276842 9.62851e-06 1.06755e-05 -1.21243e-05 0.000432071 2.65731e-05 9.88962e-06 -1.24499e-05 5.74751e-06 -5.783e-07 3.43073e-05 -1.87002e-06 -1.02412e-05 
1479.1 0 -1.80267e-05 -0.105987 -3.5644e-07 -4.65569e-07 0.412123 1.20414e-05 -6.0634e-06 0.00027719 -0.000167245 -0.696861 0.000169446 -5.28989e-05 -2.41209e-05 0.000576718 -1.91181e-05 0.000129444 0.000292656 -0.00058866 -1.0647e-05 -0.000297575 1.2978e-05 1.09782e-05 -1.46418e-05 0.000485601 2.72268e-05 1.08069e-05 -1.30167e-05 7.61137e-06 -7.88537e-07 3.57894e-05 -1.63409e-06 -1.10697e-05 
1479.45 0 -2.14368e-05 -0.108436 -3.4771e-07 -7.66837e-07 0.374673 1.64132e-05 -2.91639e-06 0.000293563 -0.000192097 -0.705599 0.000188711 -6.31015e-05 -2.84869e-05 0.000609555 -2.14701e-05 0.000145125 0.000333238 -0.000652605 -9.659e-06 -0.000318573 1.63343e-05 1.10922e-05 -1.72259e-05 0.000542164 2.73429e-05 1.15041e-05 -1.35162e-05 9.59356e-06 -1.1214e-06 3.69416e-05 -1.23213e-06 -1.15922e-05 
1479.8 0 -2.51102e-05 -0.110675 -2.49388e-07 -1.21402e-06 0.336896 2.22482e-05 2.52955e-06 0.000308493 -0.000219722 -0.712647 0.000207628 -7.52131e-05 -3.30044e-05 0.000637137 -2.39805e-05 0.000160117 0.000375589 -0.000718997 -9.19024e-06 -0.000339243 1.94316e-05 1.10391e-05 -1.97206e-05 0.000601493 2.71143e-05 1.1959e-05 -1.38645e-05 1.1863e-05 -1.58376e-06 3.78974e-05 -6.36657e-07 -1.17204e-05 
1480.15 0 -2.90373e-05 -0.112698 -1.32389e-07 -1.74618e-06 0.298883 2.98031e-05 1.09768e-05 0.000321175 -0.000250395 -0.717999 0.000225743 -8.90469e-05 -3.7895e-05 0.000659164 -2.63416e-05 0.000173881 0.000419221 -0.000788075 -9.14571e-06 -0.000358893 2.25636e-05 1.08616e-05 -2.20135e-05 0.000663411 2.65532e-05 1.21037e-05 -1.40519e-05 1.43856e-05 -2.05653e-06 3.84021e-05 1.84627e-07 -1.16069e-05 
1480.5 0 -3.32662e-05 -0.1145 -6.86815e-08 -2.37234e-06 0.260727 3.91566e-05 2.26799e-05 0.000331125 -0.000284258 -0.721655 0.000243182 -0.000104059 -4.33604e-05 0.000674093 -2.87951e-05 0.000185958 0.00046354 -0.000859861 -9.33999e-06 -0.000376807 2.59244e-05 1.05281e-05 -2.41174e-05 0.000727681 2.55098e-05 1.19562e-05 -1.4215e-05 1.72154e-05 -2.53734e-06 3.81228e-05 1.1755e-06 -1.16845e-05 
1480.85 0 -3.78164e-05 -0.116072 -4.01471e-09 -3.24748e-06 0.222518 5.03427e-05 3.79117e-05 0.000338972 -0.000321215 -0.723616 0.000260303 -0.000120411 -4.94189e-05 0.000680797 -3.22088e-05 0.000196255 0.00050775 -0.000933838 -9.3777e-06 -0.000392626 2.94142e-05 1.00534e-05 -2.60913e-05 0.000793246 2.41988e-05 1.16869e-05 -1.42529e-05 2.04476e-05 -3.19065e-06 3.72399e-05 2.18289e-06 -1.21054e-05 
1481.2 0 -4.26962e-05 -0.117409 7.73682e-08 -4.38864e-06 0.184341 6.36103e-05 5.72197e-05 0.00034561 -0.000361458 -0.72389 0.000277029 -0.000139417 -5.6047e-05 0.000681109 -3.71641e-05 0.000204653 0.000551784 -0.00100919 -9.04761e-06 -0.000406593 3.293e-05 9.49642e-06 -2.80542e-05 0.000859189 2.28503e-05 1.13412e-05 -1.40458e-05 2.39924e-05 -4.03059e-06 3.63904e-05 3.22442e-06 -1.27175e-05 
1481.55 0 -4.81028e-05 -0.11851 9.52613e-08 -5.5441e-06 0.146282 7.95012e-05 8.10955e-05 0.000351313 -0.000405445 -0.722485 0.000293355 -0.000161948 -6.31545e-05 0.0006785 -4.36716e-05 0.000210338 0.000596497 -0.00108539 -8.51303e-06 -0.000418862 3.63e-05 8.84729e-06 -3.02449e-05 0.000925985 2.13332e-05 1.07418e-05 -1.38736e-05 2.77583e-05 -4.90374e-06 3.59381e-05 4.41723e-06 -1.33432e-05 
1481.9 0 -5.42917e-05 -0.119372 9.82883e-08 -6.49791e-06 0.108433 9.86284e-05 0.000109757 0.000355894 -0.000453544 -0.719416 0.000309615 -0.000187298 -7.05679e-05 0.000674829 -5.13e-05 0.000212625 0.000642329 -0.00116239 -7.82193e-06 -0.000429057 3.91823e-05 8.07078e-06 -3.2896e-05 0.00099471 1.96839e-05 9.81181e-06 -1.39606e-05 3.1632e-05 -5.86234e-06 3.5669e-05 5.68955e-06 -1.37919e-05 
1482.25 0 -6.12301e-05 -0.119991 2.31823e-07 -7.34089e-06 0.07088 0.000121639 0.000142927 0.000359002 -0.00050557 -0.714701 0.000325554 -0.000214177 -7.81367e-05 0.000670328 -5.93739e-05 0.000211949 0.000688957 -0.00124027 -6.78186e-06 -0.000437219 4.13314e-05 7.19253e-06 -3.60958e-05 0.00106528 1.81453e-05 8.76076e-06 -1.41006e-05 3.52974e-05 -7.00711e-06 3.51055e-05 7.0239e-06 -1.41225e-05 
1482.6 0 -6.87165e-05 -0.120365 4.89387e-07 -8.12568e-06 0.0337084 0.000149177 0.000179812 0.000360182 -0.00056078 -0.708367 0.000340486 -0.000242173 -8.58169e-05 0.000664991 -6.75276e-05 0.000209248 0.000736249 -0.00131861 -5.1415e-06 -0.000443791 4.28012e-05 6.18541e-06 -3.95925e-05 0.00113612 1.65492e-05 7.78994e-06 -1.41813e-05 3.84935e-05 -8.27535e-06 3.39328e-05 8.50781e-06 -1.46335e-05 
1482.95 0 -7.64455e-05 -0.120493 7.80234e-07 -8.60508e-06 -0.00300088 0.000181629 0.000219311 0.000359252 -0.000618765 -0.700438 0.000354289 -0.00027161 -9.37028e-05 0.000657203 -7.57636e-05 0.000205209 0.000783236 -0.00139668 -2.51609e-06 -0.000448693 4.37036e-05 4.98e-06 -4.28145e-05 0.00120609 1.46572e-05 6.85553e-06 -1.421e-05 4.12179e-05 -9.61646e-06 3.21744e-05 1.00634e-05 -1.54412e-05 
1483.3 0 -8.39685e-05 -0.120373 1.06723e-06 -8.86578e-06 -0.0391685 0.00021928 0.000260408 0.000356354 -0.000679394 -0.690944 0.000367274 -0.0003023 -0.000101981 0.000643544 -8.42517e-05 0.000200012 0.000826816 -0.00147389 1.57956e-06 -0.000451734 4.41491e-05 3.61517e-06 -4.54056e-05 0.00127588 1.25166e-05 5.76875e-06 -1.39484e-05 4.3571e-05 -1.1015e-05 3.00557e-05 1.16567e-05 -1.64217e-05 
1483.65 0 -9.10173e-05 -0.120007 1.37351e-06 -9.3886e-06 -0.0747153 0.000262187 0.000302318 0.000351251 -0.000741949 -0.67992 0.0003799 -0.00033341 -0.000110702 0.000622371 -9.31958e-05 0.000193227 0.00086409 -0.00154995 7.41086e-06 -0.000452959 4.43818e-05 2.2665e-06 -4.73724e-05 0.00134663 1.0215e-05 4.39844e-06 -1.31612e-05 4.56716e-05 -1.2506e-05 2.76119e-05 1.35388e-05 -1.75032e-05 
1484 0 -9.75414e-05 -0.119397 1.65766e-06 -1.02005e-05 -0.109562 0.000310087 0.000344377 0.000343375 -0.000805407 -0.667405 0.000392645 -0.000364538 -0.00011978 0.000594741 -0.000102906 0.000184158 0.000895075 -0.00162447 1.49744e-05 -0.000451997 4.45411e-05 9.99164e-07 -4.8876e-05 0.00141861 7.9358e-06 2.74555e-06 -1.20164e-05 4.77433e-05 -1.39455e-05 2.46516e-05 1.57896e-05 -1.88218e-05 
1484.35 0 -0.000103543 -0.118545 1.90395e-06 -1.11058e-05 -0.14363 0.000362785 0.000386455 0.000332511 -0.000868946 -0.653445 0.000405541 -0.000395879 -0.000129108 0.00056147 -0.000114069 0.00017214 0.000920972 -0.0016966 2.43354e-05 -0.000448227 4.4524e-05 -3.23334e-07 -5.00276e-05 0.00149166 5.83176e-06 8.17714e-07 -1.06902e-05 5.01613e-05 -1.5187e-05 2.11724e-05 1.82142e-05 -2.0452e-05 
1484.7 0 -0.000109001 -0.117453 2.17666e-06 -1.22585e-05 -0.176845 0.000420298 0.000428943 0.000318724 -0.00093203 -0.638089 0.000418355 -0.000427535 -0.00013852 0.000522277 -0.000127376 0.00015643 0.000941838 -0.00176567 3.62698e-05 -0.00044179 4.40243e-05 -1.81636e-06 -5.07028e-05 0.00156453 3.68629e-06 -1.36969e-06 -9.14136e-06 5.33142e-05 -1.64089e-05 1.71414e-05 2.08239e-05 -2.20913e-05 
1485.05 0 -0.000113895 -0.116124 2.52568e-06 -1.39252e-05 -0.20914 0.000482649 0.000472204 0.000301932 -0.000994191 -0.621389 0.000431057 -0.000459119 -0.000147735 0.000477015 -0.000142572 0.000136696 0.000957397 -0.00183142 5.22852e-05 -0.000433266 4.25415e-05 -3.55847e-06 -5.07491e-05 0.00163517 1.32134e-06 -3.748e-06 -7.29461e-06 5.70275e-05 -1.77661e-05 1.24597e-05 2.38839e-05 -2.32456e-05 
1485.4 0 -0.000118194 -0.11456 3.04095e-06 -1.62815e-05 -0.240449 0.000549891 0.000516545 0.000281871 -0.00105477 -0.603394 0.000443193 -0.000490012 -0.000156383 0.000425904 -0.000158696 0.000114018 0.000967607 -0.00189367 7.34572e-05 -0.000422953 3.99137e-05 -5.53093e-06 -5.0265e-05 0.00170332 -1.36224e-06 -6.12656e-06 -4.97374e-06 6.04118e-05 -1.91824e-05 7.38416e-06 2.75076e-05 -2.37976e-05 
1485.75 0 -0.000121995 -0.112767 3.78696e-06 -1.94991e-05 -0.270709 0.000621874 0.000561878 0.000258574 -0.00111301 -0.58416 0.000453905 -0.000520349 -0.00016426 0.00036923 -0.00017537 9.02288e-05 0.000971506 -0.00195227 9.95997e-05 -0.000411016 3.66276e-05 -7.69053e-06 -4.94815e-05 0.00177027 -4.81885e-06 -8.38864e-06 -2.13401e-06 6.27589e-05 -2.05674e-05 2.5154e-06 3.16751e-05 -2.39706e-05 
1486.1 0 -0.000125412 -0.110749 4.60022e-06 -2.38043e-05 -0.29986 0.000697829 0.000607258 0.000232499 -0.00116837 -0.563747 0.000462765 -0.000550744 -0.000171236 0.000309112 -0.000192906 6.56909e-05 0.000967381 -0.00200669 0.000130083 -0.000397631 3.31832e-05 -1.00962e-05 -4.86162e-05 0.00183591 -9.27374e-06 -1.07717e-05 1.13908e-06 6.41307e-05 -2.18881e-05 -1.38711e-06 3.63598e-05 -2.35805e-05 
1486.45 0 -0.000128501 -0.108513 5.38487e-06 -2.88773e-05 -0.327844 0.000776934 0.000651554 0.000203935 -0.00122067 -0.542215 0.000469463 -0.000580936 -0.00017675 0.000250754 -0.000211316 3.9497e-05 0.000955437 -0.0020563 0.000164459 -0.000383296 2.97752e-05 -1.26493e-05 -4.77698e-05 0.0018989 -1.42353e-05 -1.36097e-05 4.96459e-06 6.49661e-05 -2.31064e-05 -3.73324e-06 4.13825e-05 -2.23372e-05 
1486.8 0 -0.000131362 -0.106063 6.2266e-06 -3.35974e-05 -0.354614 0.000859108 0.000694129 0.000173309 -0.00127015 -0.519629 0.000473337 -0.000609646 -0.000180369 0.000198865 -0.000230559 1.12969e-05 0.000938095 -0.00210078 0.000202102 -0.000368713 2.63934e-05 -1.50742e-05 -4.6945e-05 0.00195814 -1.92427e-05 -1.68959e-05 9.40385e-06 6.56524e-05 -2.40149e-05 -4.64775e-06 4.65136e-05 -2.06263e-05 
1487.15 0 -0.000134265 -0.103404 7.08399e-06 -3.68784e-05 -0.380123 0.000944725 0.000734319 0.000141487 -0.00131673 -0.49605 0.000473842 -0.000635349 -0.000182449 0.000152991 -0.0002511 -1.83867e-05 0.000916913 -0.00214002 0.000242306 -0.000354239 2.28626e-05 -1.71693e-05 -4.61855e-05 0.00201267 -2.43451e-05 -2.02559e-05 1.41934e-05 6.62825e-05 -2.4374e-05 -5.3834e-06 5.17524e-05 -1.88809e-05 
1487.5 0 -0.000137424 -0.100543 7.86399e-06 -3.87008e-05 -0.404332 0.00103387 0.00077081 0.000109208 -0.00135967 -0.471543 0.000470847 -0.00065647 -0.000183881 0.000107786 -0.000273273 -4.90083e-05 0.000890611 -0.00217431 0.000284344 -0.000339731 1.90152e-05 -1.90835e-05 -4.53684e-05 0.00206278 -2.97059e-05 -2.33104e-05 1.90519e-05 6.6534e-05 -2.43699e-05 -6.98055e-06 5.72686e-05 -1.70439e-05 
1487.85 0 -0.000140695 -0.0974896 8.58363e-06 -4.02722e-05 -0.427199 0.00112632 0.000802296 7.708e-05 -0.00139831 -0.446175 0.000464499 -0.000671761 -0.000185494 5.95301e-05 -0.00029692 -8.0209e-05 0.000856255 -0.00220473 0.000327409 -0.000324861 1.45382e-05 -2.1197e-05 -4.42436e-05 0.00211057 -3.51274e-05 -2.57099e-05 2.38637e-05 6.64624e-05 -2.44465e-05 -8.66386e-06 6.31786e-05 -1.50494e-05 
1488.2 0 -0.000143621 -0.0942507 9.34732e-06 -4.25017e-05 -0.448686 0.00122138 0.000828961 4.53611e-05 -0.00143203 -0.420016 0.000454835 -0.000680707 -0.000187701 1.08899e-05 -0.000321744 -0.000111321 0.000813195 -0.00223242 0.000371693 -0.000309541 8.86047e-06 -2.35748e-05 -4.27927e-05 0.00215683 -4.03146e-05 -2.74747e-05 2.87582e-05 6.69033e-05 -2.48903e-05 -9.32428e-06 6.93345e-05 -1.28982e-05 
1488.55 0 -0.000145322 -0.0908359 1.03211e-05 -4.48642e-05 -0.468761 0.00131834 0.000852524 1.36567e-05 -0.00145977 -0.393142 0.000441716 -0.000682993 -0.000190844 -3.30284e-05 -0.000347373 -0.000141204 0.000766231 -0.00225783 0.000418878 -0.000294057 1.87018e-06 -2.5917e-05 -4.13146e-05 0.00220006 -4.53524e-05 -2.90766e-05 3.39599e-05 6.83168e-05 -2.57171e-05 -9.49379e-06 7.55289e-05 -1.03924e-05 
1488.9 0 -0.000145322 -0.0872553 1.15268e-05 -4.63322e-05 -0.487393 0.00141691 0.000874335 -1.80334e-05 -0.00147996 -0.365625 0.000424974 -0.000678459 -0.00019569 -7.08858e-05 -0.000373157 -0.000168912 0.000722703 -0.00228038 0.000470194 -0.000279021 -5.89897e-06 -2.7927e-05 -4.01284e-05 0.00223991 -5.04029e-05 -3.09643e-05 3.97018e-05 7.00977e-05 -2.68744e-05 -1.0016e-05 8.18221e-05 -7.44613e-06 
1489.25 0 -0.000143847 -0.0835191 1.26303e-05 -4.67364e-05 -0.504555 0.00151632 0.000894733 -4.89551e-05 -0.00149136 -0.337541 0.000404377 -0.000667928 -0.000203194 -0.000105284 -0.000398797 -0.000194251 0.000685848 -0.00229884 0.000524413 -0.000265687 -1.39725e-05 -2.933e-05 -3.91702e-05 0.00227804 -5.57239e-05 -3.33502e-05 4.61471e-05 7.15492e-05 -2.84088e-05 -1.04875e-05 8.808e-05 -4.44967e-06 
1489.6 0 -0.000141057 -0.0796374 1.32912e-05 -4.68439e-05 -0.520222 0.00161546 0.000913862 -7.93872e-05 -0.00149359 -0.308969 0.000380225 -0.000652773 -0.000213923 -0.000138416 -0.00042492 -0.000217768 0.000653075 -0.00231184 0.000579046 -0.000255052 -2.2202e-05 -2.99334e-05 -3.80611e-05 0.0023153 -6.18477e-05 -3.63685e-05 5.30911e-05 7.30383e-05 -3.03833e-05 -1.0094e-05 9.38633e-05 -2.02379e-06 
1489.95 0 -0.000137084 -0.07562 1.36211e-05 -4.71658e-05 -0.534378 0.00171397 0.000931902 -0.000111346 -0.00148693 -0.279988 0.00035377 -0.000633065 -0.000227594 -0.000169375 -0.000452271 -0.000240272 0.000620404 -0.00231793 0.000633263 -0.000246346 -3.04605e-05 -2.98226e-05 -3.66831e-05 0.00235038 -6.88975e-05 -3.99133e-05 6.00738e-05 7.52484e-05 -3.2748e-05 -8.72295e-06 9.89272e-05 -3.15801e-07 
1490.3 0 -0.000132135 -0.0714773 1.39932e-05 -4.71825e-05 -0.547012 0.00181201 0.000948704 -0.000146601 -0.00147139 -0.250675 0.000325814 -0.000607219 -0.00024304 -0.000195614 -0.000481018 -0.000261884 0.000587302 -0.00231616 0.000687362 -0.000237848 -3.82637e-05 -2.91521e-05 -3.53814e-05 0.00238083 -7.65265e-05 -4.37341e-05 6.67834e-05 7.81025e-05 -3.54805e-05 -6.93832e-06 0.000103437 8.87969e-07 
1490.65 0 -0.000126448 -0.0672193 1.45323e-05 -4.599e-05 -0.558118 0.00190971 0.000963406 -0.000184749 -0.00144658 -0.2211 0.000296408 -0.000573719 -0.000259269 -0.000216847 -0.000511287 -0.000281646 0.000556262 -0.00230688 0.000740679 -0.000229288 -4.55129e-05 -2.79346e-05 -3.41639e-05 0.00240539 -8.48104e-05 -4.73095e-05 7.29346e-05 8.15169e-05 -3.85725e-05 -5.4225e-06 0.000107554 1.87571e-06 
1491 0 -0.00012021 -0.0628554 1.47489e-05 -4.36577e-05 -0.567691 0.00200714 0.000975322 -0.000223626 -0.00141262 -0.191332 0.000265853 -0.000532576 -0.000275839 -0.000235698 -0.000542946 -0.00029843 0.000527627 -0.00229098 0.000792327 -0.000222289 -5.28506e-05 -2.59367e-05 -3.25284e-05 0.00242502 -9.38109e-05 -4.98201e-05 7.81252e-05 8.55094e-05 -4.17301e-05 -4.17156e-06 0.000111476 3.21057e-06 
1491.35 0 -0.000113318 -0.0583955 1.42126e-05 -4.09308e-05 -0.575732 0.00210419 0.000984787 -0.000261728 -0.00136979 -0.16144 0.000234358 -0.000484697 -0.000292206 -0.000254177 -0.000575687 -0.000311952 0.000497694 -0.00226849 0.000841743 -0.000218903 -6.07026e-05 -2.28268e-05 -3.02053e-05 0.00244026 -0.000103276 -5.08621e-05 8.25027e-05 8.98601e-05 -4.46861e-05 -2.7432e-06 0.000115577 5.12759e-06 
1491.7 0 -0.000105363 -0.0538505 1.30807e-05 -3.80479e-05 -0.582247 0.00220026 0.000992679 -0.000299309 -0.00131752 -0.131497 0.000202125 -0.000430964 -0.000308486 -0.000272199 -0.000609563 -0.000321922 0.000462729 -0.00223857 0.00088875 -0.000220222 -6.91878e-05 -1.87434e-05 -2.71362e-05 0.00245027 -0.000112998 -5.06024e-05 8.67323e-05 9.45266e-05 -4.75656e-05 -1.1355e-06 0.000120062 7.14776e-06 
1492.05 0 -9.57062e-05 -0.0492323 1.15273e-05 -3.48942e-05 -0.587244 0.00229452 0.000999675 -0.00033672 -0.0012549 -0.101572 0.0001695 -0.000372087 -0.000325238 -0.000288431 -0.00064456 -0.000326983 0.000423233 -0.00220078 0.000933824 -0.000225998 -7.82127e-05 -1.44008e-05 -2.31093e-05 0.0024556 -0.00012277 -4.917e-05 9.12581e-05 9.92185e-05 -5.06457e-05 2.6704e-07 0.00012469 8.68077e-06 
1492.4 0 -8.40283e-05 -0.044553 9.58823e-06 -3.11682e-05 -0.59073 0.00238609 0.0010059 -0.000373346 -0.00118151 -0.0717378 0.00013675 -0.000308888 -0.000342393 -0.000301854 -0.000679845 -0.000325079 0.000383686 -0.00215547 0.0009771 -0.000235354 -8.7465e-05 -1.02869e-05 -1.80356e-05 0.00245785 -0.000132383 -4.632e-05 9.6587e-05 0.000103465 -5.41061e-05 1.38132e-06 0.000129202 9.81339e-06 
1492.75 0 -7.04383e-05 -0.039824 7.20913e-06 -2.65267e-05 -0.592719 0.00247403 0.0010112 -0.000409217 -0.00109762 -0.0420689 0.000103622 -0.000242654 -0.000360109 -0.000313034 -0.000713681 -0.000314879 0.000348143 -0.00210281 0.00101861 -0.000248017 -9.66665e-05 -6.10785e-06 -1.20907e-05 0.0024568 -0.000141726 -4.20108e-05 0.000103386 0.000107471 -5.79149e-05 2.60079e-06 0.000133729 1.12192e-05 
1493.1 0 -5.52287e-05 -0.0350556 4.45635e-06 -2.13459e-05 -0.593228 0.00255784 0.00101504 -0.000445729 -0.00100422 -0.0126347 6.9089e-05 -0.000174904 -0.000378686 -0.000322865 -0.000744721 -0.000296518 0.000317239 -0.00204236 0.00105889 -0.000264468 -0.000105646 -1.22523e-06 -5.56537e-06 0.00245111 -0.000150858 -3.66198e-05 0.000111633 0.000111682 -6.18673e-05 4.35774e-06 0.000138332 1.32085e-05 
1493.45 0 -3.90237e-05 -0.0302583 1.77014e-06 -1.63981e-05 -0.592278 0.00263697 0.00101673 -0.000484215 -0.000902278 0.0164986 3.20051e-05 -0.000107106 -0.000397437 -0.000331401 -0.000773423 -0.000270621 0.000289149 -0.00197452 0.00109822 -0.00028445 -0.000114428 4.68274e-06 9.73177e-07 0.00244037 -0.000160047 -3.038e-05 0.00012063 0.000115948 -6.57069e-05 6.7129e-06 0.000142828 1.53485e-05 
1493.8 0 -2.24675e-05 -0.0254429 -4.93555e-07 -1.15602e-05 -0.589897 0.00270993 0.00101579 -0.000524917 -0.000792297 0.0452677 -7.34012e-06 -4.02748e-05 -0.000415285 -0.000339434 -0.000801318 -0.000237368 0.000261049 -0.00190106 0.00113524 -0.000306939 -0.000122786 1.15656e-05 7.16553e-06 0.00242469 -0.000169699 -2.34208e-05 0.00012986 0.000119588 -6.93532e-05 9.09164e-06 0.000147085 1.7283e-05 
1494.15 0 -5.53242e-06 -0.0206206 -2.5439e-06 -6.30108e-06 -0.586111 0.00277527 0.00101138 -0.000567614 -0.000675484 0.073611 -4.6996e-05 2.57213e-05 -0.000432204 -0.000348669 -0.000828667 -0.000196541 0.00022983 -0.00182352 0.00116801 -0.000331755 -0.000130665 1.95291e-05 1.32716e-05 0.00240451 -0.000179878 -1.57561e-05 0.000138904 0.000122869 -7.29496e-05 1.06304e-05 0.000151082 1.92968e-05 
1494.5 0 1.22339e-05 -0.015802 -4.83149e-06 -7.44989e-07 -0.58095 0.00283302 0.00100247 -0.00061192 -0.000553106 0.101469 -8.48918e-05 9.10525e-05 -0.000448896 -0.000358893 -0.000853515 -0.000148449 0.000194264 -0.00174225 0.00119651 -0.000359729 -0.000138796 2.85601e-05 1.9501e-05 0.00238061 -0.00018989 -7.326e-06 0.000147142 0.000126427 -7.66173e-05 1.07975e-05 0.000154672 2.16393e-05 
1494.85 0 3.10046e-05 -0.0109973 -7.4932e-06 4.92024e-06 -0.574446 0.00288324 0.00098839 -0.00065787 -0.000425119 0.128786 -0.000120088 0.000154947 -0.000465387 -0.000368292 -0.000873847 -9.43396e-05 0.000156901 -0.00165758 0.00122177 -0.000391343 -0.000147772 3.8437e-05 2.60673e-05 0.00235313 -0.000198977 1.81545e-06 0.000154534 0.00012982 -8.03318e-05 9.58378e-06 0.000157566 2.34625e-05 
1495.2 0 5.0958e-05 -0.00621697 -1.03555e-05 1.08735e-05 -0.566634 0.00292475 0.000968451 -0.000706233 -0.000291256 0.155508 -0.000152734 0.000216729 -0.000480847 -0.00037686 -0.000889757 -3.57495e-05 0.000121351 -0.00157047 0.00124479 -0.000426591 -0.000157623 4.92028e-05 3.32321e-05 0.00232205 -0.000207105 1.16144e-05 0.000161701 0.00013241 -8.39627e-05 7.15369e-06 0.000159964 2.39083e-05 
1495.55 0 7.23385e-05 -0.00147133 -1.28476e-05 1.69379e-05 -0.557553 0.002956 0.000942624 -0.000756887 -0.000151818 0.181582 -0.000183674 0.000276501 -0.000494852 -0.000386264 -0.000901766 2.61455e-05 8.82954e-05 -0.00148203 0.00126663 -0.000465731 -0.000168476 6.10593e-05 4.08426e-05 0.00228768 -0.00021448 2.21897e-05 0.000168707 0.000134066 -8.73399e-05 3.47307e-06 0.000162029 2.3418e-05 
1495.9 0 9.50706e-05 0.00322982 -1.45544e-05 2.23651e-05 -0.547244 0.00297568 0.000912289 -0.000807912 -7.18974e-06 0.206958 -0.000213777 0.000334416 -0.000508492 -0.000397295 -0.000909363 9.13053e-05 5.59325e-05 -0.00139263 0.00128803 -0.000509395 -0.000180123 7.39457e-05 4.84318e-05 0.00224934 -0.000221399 3.36018e-05 0.000175141 0.000134738 -9.04997e-05 -1.47963e-06 0.000163481 2.26699e-05 
1496.25 0 0.000118732 0.00787763 -1.58452e-05 2.6827e-05 -0.535753 0.00298227 0.00087777 -0.0008575 0.000142017 0.231588 -0.000242936 0.000390955 -0.000522833 -0.000409897 -0.000912267 0.000160682 2.30231e-05 -0.00130197 0.00130856 -0.000558209 -0.000191464 8.79745e-05 5.57692e-05 0.00220549 -0.000228209 4.54552e-05 0.000181011 0.000134338 -9.39151e-05 -7.62638e-06 0.000164205 2.19472e-05 
1496.6 0 0.000142912 0.0124632 -1.71906e-05 3.0605e-05 -0.523125 0.0029744 0.000836904 -0.000905639 0.000294612 0.255432 -0.00027062 0.000446364 -0.000538071 -0.000424697 -0.000910713 0.000234709 -1.13595e-05 -0.00120991 0.00132675 -0.000612061 -0.000202129 0.000103464 6.29169e-05 0.00215609 -0.000234643 5.75727e-05 0.000186308 0.000133408 -9.78944e-05 -1.47331e-05 0.000164452 2.15495e-05 
1496.95 0 0.000167345 0.0169775 -1.86909e-05 3.3515e-05 -0.509403 0.00295151 0.00078805 -0.000953504 0.000448986 0.278449 -0.000297214 0.000499546 -0.000554607 -0.000442327 -0.000904724 0.0003117 -5.01761e-05 -0.00111631 0.00134219 -0.000669712 -0.000213202 0.000120394 6.99345e-05 0.00210337 -0.000240407 6.99069e-05 0.000190656 0.00013284 -0.000102389 -2.24711e-05 0.000164481 2.13533e-05 
1497.3 0 0.000191746 0.0214119 -2.00504e-05 3.45554e-05 -0.494631 0.00291398 0.000732282 -0.00100277 0.000603551 0.300595 -0.000323836 0.000549675 -0.0005723 -0.000462236 -0.000894476 0.000388736 -9.67396e-05 -0.00102125 0.0013559 -0.000729357 -0.000225586 0.000138502 7.65922e-05 0.00204895 -0.000245798 8.22357e-05 0.000194024 0.000132749 -0.000107322 -3.06061e-05 0.000164084 2.1135e-05 
1497.65 0 0.000215734 0.0257578 -2.09556e-05 3.3082e-05 -0.478859 0.00286289 0.000671873 -0.00105401 0.000757586 0.321827 -0.000351266 0.000596905 -0.00059047 -0.000483694 -0.000880872 0.000464418 -0.000151503 -0.000925348 0.00136768 -0.000789999 -0.000239002 0.00015737 8.26662e-05 0.00199211 -0.000251263 9.45671e-05 0.000196797 0.000132384 -0.000112372 -3.91799e-05 0.00016273 2.0786e-05 
1498 0 0.000239049 0.0300059 -2.15681e-05 2.97727e-05 -0.46214 0.00279964 0.000608267 -0.00110516 0.000910862 0.342107 -0.000379047 0.000641716 -0.000608193 -0.000506741 -0.000865751 0.000539343 -0.000212707 -0.000829246 0.00137654 -0.000852447 -0.00025279 0.000176989 8.84013e-05 0.00193194 -0.00025708 0.00010675 0.00019931 0.000131206 -0.000117147 -4.83861e-05 0.000160192 2.0179e-05 
1498.35 0 0.000261671 0.0341473 -2.20628e-05 2.56273e-05 -0.444525 0.0027257 0.000542327 -0.00115374 0.00106324 0.361406 -0.000405734 0.000685773 -0.00062436 -0.000531074 -0.000850975 0.000615182 -0.000279003 -0.000733958 0.00138216 -0.000918642 -0.000266536 0.000197829 9.40254e-05 0.00186919 -0.000263085 0.000118508 0.000201677 0.000128987 -0.0001215 -5.78205e-05 0.000156655 1.96419e-05 
1498.7 0 0.000283486 0.0381755 -2.2535e-05 2.07512e-05 -0.426065 0.00264207 0.000474572 -0.00119927 0.00121488 0.379693 -0.000430041 0.000730703 -0.000638988 -0.000555006 -0.000837354 0.000693635 -0.000349342 -0.00064086 0.00138442 -0.000989705 -0.000279657 0.000219922 9.95803e-05 0.00180539 -0.000268637 0.000130225 0.000203733 0.000125549 -0.000125473 -6.65895e-05 0.000152335 1.95655e-05 
1499.05 0 0.000304401 0.0420845 -2.33441e-05 1.51308e-05 -0.406813 0.002549 0.000404624 -0.00124204 0.00136537 0.396937 -0.000451533 0.000775663 -0.000653081 -0.00057613 -0.000824123 0.000775341 -0.000421153 -0.00055017 0.00138396 -0.0010651 -0.000291741 0.000242991 0.000105357 0.00174046 -0.000273331 0.000142294 0.000205155 0.00012145 -0.000129062 -7.43802e-05 0.000147468 1.94734e-05 
1499.4 0 0.000324443 0.045867 -2.44626e-05 1.02276e-05 -0.386829 0.00244648 0.000332704 -0.00128187 0.00151301 0.413112 -0.000469662 0.00081861 -0.00066694 -0.000594041 -0.000809986 0.000858683 -0.00049046 -0.000460934 0.00138339 -0.00114347 -0.000303551 0.000266827 0.000111693 0.00167267 -0.000277558 0.000154333 0.000205839 0.000117719 -0.000132407 -8.19434e-05 0.000142768 1.82647e-05 
1499.75 0 0.000343165 0.0495155 -2.53687e-05 7.49063e-06 -0.366167 0.00233401 0.000261382 -0.00131867 0.00165594 0.4282 -0.000483402 0.000858325 -0.000680048 -0.000611851 -0.000794202 0.000940411 -0.000554809 -0.000373169 0.00138542 -0.00122306 -0.000315775 0.000291008 0.000118664 0.00160205 -0.000281687 0.000166073 0.000205782 0.000114445 -0.000135822 -8.98738e-05 0.000139031 1.61254e-05 
1500.1 0 0.000360449 0.0530236 -2.57635e-05 6.27914e-06 -0.344882 0.00221106 0.000192925 -0.00135257 0.0017932 0.442183 -0.000492468 0.000893944 -0.000692009 -0.000632181 -0.000775376 0.00101831 -0.000614724 -0.000288496 0.00139046 -0.00130109 -0.000327629 0.000314995 0.000126112 0.00153107 -0.0002856 0.000177662 0.000204814 0.000111098 -0.00013928 -9.80087e-05 0.000136323 1.46624e-05 
1500.45 0 0.0003769 0.0563866 -2.59113e-05 5.20055e-06 -0.323026 0.00207881 0.000126488 -0.0013841 0.00192437 0.455041 -0.000497418 0.000924551 -0.000703411 -0.000653812 -0.000751431 0.00109198 -0.00067106 -0.00020838 0.00139626 -0.00137445 -0.000337695 0.000338457 0.000133614 0.00146098 -0.000288971 0.000188965 0.000203106 0.000107456 -0.000142596 -0.000106166 0.000134277 1.44268e-05 
1500.8 0 0.000392668 0.0595991 -2.62997e-05 3.61595e-06 -0.300657 0.00193913 5.92078e-05 -0.0014141 0.00204943 0.466752 -0.000498842 0.000949548 -0.000714973 -0.000674193 -0.000721536 0.00116094 -0.000723811 -0.000133265 0.00139978 -0.00144123 -0.000345563 0.000361362 0.000140526 0.00139038 -0.000291559 0.000199381 0.000201096 0.000103932 -0.000145742 -0.000114213 0.000132829 1.43053e-05 
1501.15 0 0.000407494 0.062654 -2.69086e-05 1.30657e-06 -0.277837 0.00179215 -1.06792e-05 -0.00144282 0.0021685 0.477306 -0.000497067 0.000968455 -0.000726499 -0.000692329 -0.000686228 0.00122302 -0.000773227 -6.33386e-05 0.00140003 -0.00150092 -0.000352547 0.000383833 0.000146615 0.00131786 -0.000293296 0.000208295 0.000198571 0.00010042 -0.000148725 -0.000122235 0.000131938 1.35504e-05 
1501.5 0 0.000421536 0.0655456 -2.74753e-05 -1.97347e-06 -0.254621 0.00163729 -8.22712e-05 -0.00146976 0.00228087 0.486695 -0.000492502 0.00098124 -0.000737299 -0.000709288 -0.000646921 0.00127565 -0.00081941 1.43239e-06 0.00139737 -0.00155371 -0.00036016 0.000405631 0.000151943 0.00124324 -0.000294461 0.000215287 0.000194982 9.61191e-05 -0.00015154 -0.000130444 0.000131451 1.22998e-05 
1501.85 0 0.000435002 0.0682714 -2.80049e-05 -6.51379e-06 -0.231065 0.00147501 -0.000153123 -0.00149491 0.00238535 0.494912 -0.000484868 0.000988389 -0.000746574 -0.000726551 -0.000606134 0.00131747 -0.00086287 6.16827e-05 0.00139255 -0.0016 -0.000369018 0.000426369 0.000156193 0.00116658 -0.000295704 0.0002201 0.000190709 9.09366e-05 -0.00015421 -0.000138457 0.000131201 1.05811e-05 
1502.2 0 0.000447772 0.0708295 -2.8398e-05 -1.20716e-05 -0.207225 0.00130648 -0.000221234 -0.00151903 0.00248115 0.501954 -0.000472989 0.000990121 -0.000754197 -0.000744647 -0.000566304 0.00134822 -0.000905476 0.000118256 0.00138664 -0.00164062 -0.000378778 0.000446091 0.000158915 0.00108817 -0.000297135 0.000223005 0.000186363 8.50714e-05 -0.000157168 -0.000145513 0.000130954 8.60577e-06 
1502.55 0 0.000459561 0.0732173 -2.82069e-05 -1.80331e-05 -0.183159 0.00113231 -0.00028672 -0.00154223 0.00256778 0.507818 -0.000457288 0.000985411 -0.00076141 -0.000764449 -0.00052766 0.00136828 -0.000949825 0.000171861 0.00138019 -0.00167596 -0.000388647 0.000464609 0.000160077 0.00100849 -0.000297996 0.000224712 0.000181399 7.86653e-05 -0.000160785 -0.00015136 0.000130162 7.25794e-06 
1502.9 0 0.000470346 0.0754326 -2.74176e-05 -2.41321e-05 -0.158924 0.000953135 -0.000350955 -0.00156374 0.00264443 0.512508 -0.000440403 0.000972577 -0.0007691 -0.000786311 -0.000489083 0.0013786 -0.000997658 0.000223536 0.00137363 -0.0017057 -0.000398416 0.000481312 0.000159807 0.000928218 -0.000297909 0.000225351 0.000175114 7.23264e-05 -0.000164789 -0.000156191 0.000128351 6.85954e-06 
1503.25 0 0.000479634 0.0774723 -2.64875e-05 -3.04469e-05 -0.134578 0.000770101 -0.000414092 -0.00158305 0.00271082 0.51603 -0.000424161 0.000951587 -0.000776473 -0.00080804 -0.000450635 0.00138004 -0.00104917 0.000273827 0.00136732 -0.00172969 -0.000408306 0.000495913 0.000158579 0.000848824 -0.000297358 0.000224628 0.000167481 6.61486e-05 -0.000168891 -0.00015992 0.000125627 6.7116e-06 
1503.6 0 0.000486819 0.0793326 -2.57659e-05 -3.69603e-05 -0.110175 0.00058349 -0.000476059 -0.00160089 0.00276634 0.518389 -0.000408271 0.000924848 -0.000782009 -0.000826121 -0.000413541 0.00137383 -0.00110313 0.000322261 0.00136059 -0.00174794 -0.000417797 0.000508858 0.000157632 0.000772298 -0.000296968 0.000222795 0.000159042 5.93001e-05 -0.000172937 -0.000162371 0.000122435 6.14392e-06 
1503.95 0 0.000491953 0.0810097 -2.49722e-05 -4.3133e-05 -0.0857698 0.000393592 -0.000538404 -0.00161887 0.00280933 0.51959 -0.000390742 0.000894929 -0.000784529 -0.00083918 -0.000378426 0.00136275 -0.00115762 0.000367961 0.00135297 -0.00176051 -0.000426424 0.000520554 0.000157591 0.00069945 -0.000296944 0.000220478 0.000150588 5.17479e-05 -0.000176836 -0.00016361 0.00011911 5.19559e-06 
1504.3 0 0.000494942 0.0825024 -2.37526e-05 -4.79243e-05 -0.0614149 0.000201297 -0.000602508 -0.00163789 0.00283885 0.519641 -0.000369605 0.00086198 -0.000784626 -0.000847944 -0.00034453 0.00134983 -0.00121186 0.000410294 0.00134576 -0.00176691 -0.000434588 0.000530685 0.000158039 0.000629541 -0.000296876 0.000218173 0.000142149 4.39956e-05 -0.000180597 -0.000163743 0.000115846 4.11468e-06 
1504.65 0 0.000495331 0.0838103 -2.21868e-05 -5.11334e-05 -0.0371661 6.98757e-06 -0.000668206 -0.001657 0.00285522 0.518553 -0.0003443 0.00082481 -0.000783705 -0.000851865 -0.000311262 0.00133572 -0.00126697 0.000449761 0.00134021 -0.00176554 -0.000442568 0.00053881 0.000158391 0.000561736 -0.000296816 0.000215847 0.000133187 3.57852e-05 -0.000184221 -0.000162286 0.000112784 2.72101e-06 
1505 0 0.00049312 0.0849326 -2.04619e-05 -5.3663e-05 -0.0130778 -0.000188995 -0.000734614 -0.00167408 0.00285865 0.51634 -0.000314991 0.000783437 -0.000782338 -0.000847841 -0.000279163 0.00131871 -0.00132403 0.000487712 0.00133557 -0.00175542 -0.000450023 0.000545223 0.000158557 0.000495714 -0.000297024 0.000213036 0.000123863 2.67402e-05 -0.000187737 -0.000158986 0.000109892 6.85283e-07 
1505.35 0 0.000488839 0.0858688 -1.88153e-05 -5.59104e-05 0.0107972 -0.00038459 -0.000801109 -0.00168781 0.00284858 0.51302 -0.000282333 0.000738805 -0.000780588 -0.000833973 -0.00025006 0.00129726 -0.00138101 0.000524984 0.00133007 -0.00173792 -0.000456455 0.000550666 0.000158689 0.000431146 -0.000297792 0.000209593 0.000114677 1.74061e-05 -0.000191311 -0.000154772 0.000106837 -2.26048e-06 
1505.7 0 0.000482511 0.0866183 -1.74635e-05 -5.77759e-05 0.0344072 -0.000576641 -0.000867374 -0.00169821 0.00282511 0.508615 -0.000246572 0.000691426 -0.000778535 -0.000812482 -0.000226614 0.00127188 -0.00143451 0.000560983 0.00132245 -0.00171471 -0.000461715 0.00055538 0.000158826 0.000367977 -0.000299905 0.000205789 0.000105172 8.46488e-06 -0.000195079 -0.000150483 0.0001032 -5.86102e-06 
1506.05 0 0.000473551 0.0871814 -1.64762e-05 -5.97002e-05 0.057703 -0.000763365 -0.00093396 -0.00170543 0.00278892 0.503145 -0.000207529 0.000641315 -0.000776354 -0.000786411 -0.000210423 0.00124434 -0.00148353 0.000595391 0.00131203 -0.00168575 -0.000465426 0.000558868 0.000159343 0.000306349 -0.000303498 0.00020182 9.47042e-05 -7.67333e-08 -0.000198568 -0.000145825 9.89198e-05 -9.51861e-06 
1506.4 0 0.000462018 0.0875599 -1.56901e-05 -6.26161e-05 0.0806371 -0.000943892 -0.00100191 -0.00170888 0.00274011 0.496635 -0.000166402 0.000588353 -0.000773817 -0.000755929 -0.000201174 0.00121538 -0.00152918 0.000629043 0.00129896 -0.00165139 -0.000467558 0.000560692 0.000160616 0.000246033 -0.00030752 0.000197625 8.35398e-05 -8.32504e-06 -0.000201457 -0.000139989 9.42505e-05 -1.28506e-05 
1506.75 0 0.000448371 0.0877552 -1.46201e-05 -6.62376e-05 0.103163 -0.00111747 -0.00107012 -0.00170851 0.00268004 0.48911 -0.0001254 0.000532778 -0.000770174 -0.000719765 -0.000197795 0.00118406 -0.00157151 0.000662159 0.00128387 -0.00161376 -0.000468759 0.000561063 0.00016257 0.000187294 -0.000311248 0.00019295 7.2308e-05 -1.61567e-05 -0.000203827 -0.000132978 8.92768e-05 -1.64453e-05 
1507.1 0 0.000432781 0.0877676 -1.30597e-05 -6.87304e-05 0.125236 -0.00128435 -0.00113578 -0.00170538 0.00261076 0.480599 -8.4996e-05 0.000475303 -0.00076516 -0.000679009 -0.000200007 0.00114943 -0.00160885 0.00069444 0.00126621 -0.00157534 -0.000469251 0.00056035 0.000165362 0.000131529 -0.000315005 0.000187646 6.14741e-05 -2.3626e-05 -0.000205601 -0.00012524 8.36424e-05 -2.11353e-05 
1507.45 0 0.000415531 0.0875978 -1.17106e-05 -6.93791e-05 0.146813 -0.00144477 -0.00119695 -0.00170048 0.00253223 0.471126 -4.40815e-05 0.000415864 -0.000758836 -0.000635945 -0.00020756 0.00111175 -0.0016402 0.000726625 0.00124429 -0.00153702 -0.00046849 0.000558856 0.000168815 7.98263e-05 -0.000319342 0.000181622 5.07904e-05 -3.10021e-05 -0.000206674 -0.000116812 7.69003e-05 -2.67752e-05 
1507.8 0 0.000397131 0.0872482 -1.1395e-05 -6.95939e-05 0.167851 -0.00159678 -0.00125302 -0.00169426 0.0024439 0.46072 -2.2851e-06 0.000353783 -0.000750285 -0.000590595 -0.000219792 0.0010719 -0.00166576 0.00076054 0.00121624 -0.00149675 -0.00046569 0.000556481 0.000171837 3.13901e-05 -0.00032453 0.000174575 3.9668e-05 -3.82936e-05 -0.000207124 -0.000107812 6.92662e-05 -3.28438e-05 
1508.15 0 0.000377863 0.0867228 -1.22482e-05 -7.05468e-05 0.18831 -0.00173743 -0.00130365 -0.00168654 0.002347 0.449412 3.88575e-05 0.000289386 -0.000738099 -0.000542426 -0.000236056 0.00102996 -0.00168633 0.000797189 0.00118085 -0.00145214 -0.000460943 0.000552963 0.000173863 -1.55152e-05 -0.000329696 0.00016643 2.84912e-05 -4.48621e-05 -0.000206871 -9.85021e-05 6.15725e-05 -3.87281e-05 
1508.5 0 0.000357692 0.086025 -1.42288e-05 -7.22047e-05 0.208148 -0.00186601 -0.00134756 -0.00167713 0.0022438 0.437239 7.59397e-05 0.000223891 -0.000721199 -0.000493466 -0.000254865 0.000985305 -0.0017042 0.000836481 0.00113795 -0.00140345 -0.000455173 0.000548684 0.000175258 -6.15865e-05 -0.000333458 0.000157354 1.78133e-05 -5.07179e-05 -0.00020545 -8.87606e-05 5.43822e-05 -4.42132e-05 
1508.85 0 0.000336261 0.0851574 -1.70199e-05 -7.45454e-05 0.227328 -0.00198493 -0.00138333 -0.00166641 0.00213597 0.424239 0.000104952 0.000158687 -0.000698905 -0.000445915 -0.000274847 0.000937506 -0.00172225 0.000878251 0.00108738 -0.0013521 -0.00044866 0.000543908 0.000176366 -0.000105506 -0.000335695 0.000147526 7.4171e-06 -5.67565e-05 -0.000202734 -7.82516e-05 4.74129e-05 -4.97088e-05 
1509.2 0 0.000313637 0.084123 -1.98191e-05 -7.7301e-05 0.245815 -0.00209621 -0.00141068 -0.00165486 0.00202342 0.410448 0.000124257 9.53861e-05 -0.000672282 -0.00039869 -0.000296862 0.000887008 -0.00174028 0.00092215 0.00102938 -0.00129906 -0.000441201 0.000538503 0.000177462 -0.000145827 -0.00033762 0.00013706 -3.22521e-06 -6.34332e-05 -0.000199132 -6.68181e-05 4.02414e-05 -5.54601e-05 
1509.55 0 0.000290219 0.0829251 -2.24032e-05 -7.95679e-05 0.263575 -0.00219947 -0.00143004 -0.00164236 0.00190525 0.395899 0.000136303 3.55845e-05 -0.000643281 -0.000349004 -0.00032306 0.000834935 -0.00175457 0.000967802 0.000964975 -0.00124436 -0.000432757 0.000532226 0.000178651 -0.000182798 -0.000340308 0.000126345 -1.45086e-05 -7.0999e-05 -0.000194541 -5.45219e-05 3.29491e-05 -6.10697e-05 
1509.9 0 0.000266393 0.081568 -2.53534e-05 -8.08109e-05 0.28058 -0.00229458 -0.00144219 -0.00162835 0.00178212 0.380632 0.000144614 -2.02966e-05 -0.000612111 -0.000296222 -0.000353809 0.000782667 -0.00176209 0.00101569 0.000895419 -0.00118824 -0.000423653 0.000525301 0.000179914 -0.000217871 -0.000343918 0.000116087 -2.60428e-05 -7.94405e-05 -0.000188477 -4.1452e-05 2.61181e-05 -6.58733e-05 
1510.25 0 0.000242474 0.0800564 -2.87755e-05 -8.12966e-05 0.296801 -0.00238217 -0.00144749 -0.0016135 0.00165525 0.364689 0.000150613 -7.273e-05 -0.000577553 -0.000242104 -0.000387788 0.000730544 -0.00176361 0.00106677 0.000822728 -0.001132 -0.00041425 0.000518702 0.000181386 -0.00025171 -0.000347968 0.000106141 -3.77588e-05 -8.82382e-05 -0.000181088 -2.76962e-05 2.03902e-05 -6.96397e-05 
1510.6 0 0.000218321 0.0783952 -3.23349e-05 -8.17673e-05 0.312213 -0.00246195 -0.00144566 -0.00159968 0.00152448 0.348112 0.000154518 -0.00012099 -0.000539371 -0.00018792 -0.000423777 0.00067833 -0.00176164 0.00112139 0.000749031 -0.00107628 -0.000404285 0.000512533 0.000183092 -0.000284344 -0.000351793 9.59042e-05 -5.01877e-05 -9.7278e-05 -0.000172673 -1.32397e-05 1.54865e-05 -7.2755e-05 
1510.95 0 0.000193767 0.0765902 -3.61298e-05 -8.25964e-05 0.326788 -0.00253249 -0.00143678 -0.00158762 0.00138958 0.330943 0.000156428 -0.000163342 -0.000497726 -0.000133201 -0.00046151 0.000627433 -0.00175664 0.00117908 0.000674878 -0.00102092 -0.000393056 0.000505733 0.000184941 -0.00031681 -0.0003553 8.56367e-05 -6.32915e-05 -0.000106654 -0.000162861 1.80476e-06 1.06015e-05 -7.55149e-05 
1511.3 0 0.000168514 0.0746466 -4.01098e-05 -8.28258e-05 0.340498 -0.00259258 -0.00142185 -0.00157661 0.00125164 0.31323 0.00015559 -0.000198291 -0.000451816 -7.90734e-05 -0.000501644 0.000580212 -0.00174776 0.00123907 0.000599772 -0.000966334 -0.00038054 0.0004976 0.00018697 -0.000349641 -0.000358859 7.60546e-05 -7.63884e-05 -0.000115949 -0.000151438 1.70189e-05 5.53054e-06 -7.72315e-05 
1511.65 0 0.00014218 0.0725683 -4.39901e-05 -8.1808e-05 0.35332 -0.00264203 -0.00140137 -0.00156685 0.00111111 0.295019 0.000151092 -0.000226585 -0.000400768 -2.90521e-05 -0.000544689 0.00053747 -0.00173723 0.00130008 0.000524029 -0.000913066 -0.000367656 0.000488461 0.00018962 -0.000380637 -0.000362421 6.81655e-05 -8.87572e-05 -0.000124739 -0.000139088 3.21626e-05 6.80607e-07 -7.69363e-05 
1512 0 0.000114597 0.0703599 -4.73338e-05 -8.05534e-05 0.365239 -0.00268051 -0.00137469 -0.00155922 0.00096701 0.27635 0.000142672 -0.000251524 -0.000344489 1.622e-05 -0.000590257 0.000496813 -0.00172972 0.00136046 0.000448717 -0.000861137 -0.000354843 0.000478641 0.000192612 -0.00040695 -0.000365528 6.19356e-05 -9.99401e-05 -0.000133293 -0.000126456 4.75719e-05 -3.40248e-06 -7.43633e-05 
1512.35 0 8.57392e-05 0.0680275 -4.95419e-05 -8.00017e-05 0.376236 -0.00270709 -0.00134243 -0.00155271 0.000818921 0.257262 0.000129725 -0.000274536 -0.000284252 6.05077e-05 -0.000637051 0.000455198 -0.0017267 0.00141902 0.000373919 -0.00081068 -0.000341048 0.000467979 0.000195043 -0.000428556 -0.000368238 5.63043e-05 -0.000109913 -0.00014206 -0.000113521 6.3787e-05 -6.99368e-06 -6.95689e-05 
1512.7 0 5.57778e-05 0.0655773 -5.09944e-05 -8.00206e-05 0.386294 -0.00272033 -0.00130727 -0.00154495 0.000667556 0.237798 0.00011186 -0.000294546 -0.000221964 0.00010712 -0.000683948 0.00041279 -0.00172471 0.00147491 0.0002986 -0.000762315 -0.000325093 0.000456411 0.000196635 -0.000447908 -0.000371006 5.08966e-05 -0.000119031 -0.0001505 -9.97915e-05 8.06965e-05 -1.06346e-05 -6.27015e-05 
1513.05 0 2.52014e-05 0.0630155 -5.27346e-05 -7.98927e-05 0.395401 -0.00271964 -0.00127149 -0.00153513 0.000514978 0.21801 9.11487e-05 -0.000311321 -0.00015831 0.00015677 -0.000730122 0.000371781 -0.00171976 0.00152781 0.000222359 -0.000717043 -0.000307133 0.000444284 0.000197597 -0.000466066 -0.000374011 4.62337e-05 -0.000127503 -0.0001574 -8.49633e-05 9.77425e-05 -1.41385e-05 -5.37127e-05 
1513.4 0 -5.0261e-06 0.0603486 -5.48889e-05 -7.91028e-05 0.403545 -0.00270553 -0.00123531 -0.0015237 0.000363278 0.197944 7.05026e-05 -0.000326684 -9.33037e-05 0.000209351 -0.000773675 0.000333144 -0.00171069 0.00157823 0.000145579 -0.000675269 -0.000288228 0.000431818 0.000197875 -0.000482113 -0.000376566 4.25686e-05 -0.000135103 -0.00016222 -6.93285e-05 0.000114614 -1.69331e-05 -4.26955e-05 
1513.75 0 -3.47012e-05 0.0575828 -5.70521e-05 -7.80176e-05 0.410719 -0.00267835 -0.00119791 -0.00151048 0.000213624 0.177648 4.99967e-05 -0.000342211 -2.73171e-05 0.000265096 -0.000812864 0.000296003 -0.00169851 0.00162692 6.88848e-05 -0.000637635 -0.000269321 0.000419208 0.000196971 -0.000495718 -0.000378011 3.96092e-05 -0.000141629 -0.000165189 -5.31574e-05 0.000131066 -1.93968e-05 -3.06172e-05 
1514.1 0 -6.42319e-05 0.0547246 -5.91314e-05 -7.71526e-05 0.416915 -0.00263824 -0.00115874 -0.00149498 6.64874e-05 0.157166 2.79205e-05 -0.00035799 3.98381e-05 0.000323571 -0.000848054 0.000260435 -0.00168444 0.00167442 -6.77603e-06 -0.00060525 -0.000250641 0.000406621 0.000195162 -0.000507418 -0.00037838 3.73221e-05 -0.000147988 -0.000166739 -3.64679e-05 0.000146627 -2.25866e-05 -1.81776e-05 
1514.45 0 -9.36179e-05 0.0517805 -6.10016e-05 -7.63679e-05 0.422128 -0.00258454 -0.00111855 -0.00147655 -7.85225e-05 0.136547 3.24306e-06 -0.000374258 0.000109353 0.000382835 -0.000880706 0.000228602 -0.00167029 0.00172055 -8.08087e-05 -0.000577515 -0.000231683 0.000393696 0.00019307 -0.000517697 -0.000377872 3.56161e-05 -0.000155133 -0.000167221 -1.94852e-05 0.000161197 -2.6822e-05 -4.98474e-06 
1514.8 0 -0.000122669 0.0487579 -6.2389e-05 -7.53389e-05 0.426359 -0.00251611 -0.00107891 -0.00145465 -0.000221387 0.115838 -2.37421e-05 -0.000392047 0.000181815 0.000441877 -0.000911967 0.000201491 -0.00165902 0.00176404 -0.000152952 -0.000551873 -0.000212534 0.000380114 0.000190513 -0.000526393 -0.000376881 3.39898e-05 -0.000162698 -0.000167234 -2.52681e-06 0.000175419 -3.13922e-05 9.14349e-06 
1515.15 0 -0.000150753 0.0456649 -6.34418e-05 -7.39297e-05 0.429608 -0.00243305 -0.00103953 -0.00142941 -0.000359965 0.0950858 -5.14278e-05 -0.000411752 0.000255971 0.000502687 -0.000942028 0.000177148 -0.00165321 0.00180373 -0.000223035 -0.000526975 -0.000194038 0.000365932 0.000187161 -0.000533851 -0.000375776 3.17589e-05 -0.000169935 -0.000167947 1.44876e-05 0.000190088 -3.56118e-05 2.36379e-05 
1515.5 0 -0.000177009 0.0425087 -6.45867e-05 -7.22626e-05 0.431878 -0.00233773 -0.000999299 -0.00140071 -0.000490787 0.0743348 -7.82837e-05 -0.000432677 0.000330602 0.000567733 -0.00096999 0.000153431 -0.00165256 0.00183977 -0.0002914 -0.000503917 -0.000175976 0.00035139 0.00018346 -0.000540898 -0.000374687 2.90663e-05 -0.000176516 -0.000170018 3.23157e-05 0.000205078 -3.93537e-05 3.79859e-05 
1515.85 0 -0.000201094 0.0392951 -6.55794e-05 -7.06499e-05 0.433174 -0.00223379 -0.000959663 -0.00136891 -0.00061222 0.0536281 -0.000104129 -0.000454639 0.000405949 0.000636598 -0.000995108 0.000130071 -0.00165508 0.00187261 -0.000358174 -0.000484622 -0.000157394 0.000336991 0.000179836 -0.000547199 -0.000373759 2.67892e-05 -0.000182418 -0.000172414 5.1383e-05 0.000219851 -4.25132e-05 5.16768e-05 
1516.2 0 -0.000222576 0.0360303 -6.56399e-05 -6.89493e-05 0.433502 -0.00212342 -0.00092296 -0.00133538 -0.000724319 0.0330066 -0.00012944 -0.00047828 0.000481897 0.000707302 -0.0010189 0.000108377 -0.00166026 0.00190167 -0.000420992 -0.000469597 -0.000138821 0.00032249 0.000175405 -0.000552552 -0.000373435 2.50632e-05 -0.0001879 -0.000173572 7.09084e-05 0.000234009 -4.51493e-05 6.45215e-05 
1516.55 0 -0.000240679 0.0327215 -6.50316e-05 -6.6876e-05 0.432872 -0.00200627 -0.000888751 -0.0013009 -0.000825988 0.0125132 -0.000154191 -0.000504367 0.00055813 0.000779446 -0.00104387 8.96143e-05 -0.00166766 0.00192606 -0.000476184 -0.000457392 -0.000121069 0.000307279 0.000168996 -0.000557815 -0.000373534 2.34583e-05 -0.000193008 -0.000173951 9.02547e-05 0.000247482 -4.70398e-05 7.73658e-05 
1516.9 0 -0.000255629 0.0293764 -6.44651e-05 -6.46283e-05 0.431293 -0.00188139 -0.000855012 -0.00126458 -0.000914874 -0.00780737 -0.000178978 -0.000533656 0.000636278 0.000854935 -0.00107032 7.26804e-05 -0.00167469 0.0019455 -0.000523867 -0.000445854 -0.000103316 0.000291113 0.000160745 -0.000562766 -0.000373115 2.16889e-05 -0.00019746 -0.000175199 0.000109272 0.000260855 -4.75936e-05 9.04532e-05 
1517.25 0 -0.000268416 0.0260027 -6.36184e-05 -6.2451e-05 0.428778 -0.00174977 -0.00082073 -0.00122419 -0.000989281 -0.0279118 -0.000204902 -0.000566279 0.000717331 0.000935555 -0.00109741 5.52323e-05 -0.00167728 0.00195924 -0.000567751 -0.000434313 -8.43998e-05 0.000274261 0.000151885 -0.000566604 -0.000372264 1.94633e-05 -0.000200913 -0.000176972 0.000127563 0.000274561 -4.68886e-05 0.000102754 
1517.6 0 -0.000279407 0.0226072 -6.18221e-05 -6.0077e-05 0.425341 -0.00161401 -0.000785765 -0.00117823 -0.00104922 -0.0477572 -0.00023124 -0.000600741 0.000799064 0.00102053 -0.00112564 3.6748e-05 -0.0016729 0.00196644 -0.000609422 -0.000424104 -6.48691e-05 0.000257806 0.000143361 -0.000569391 -0.000371789 1.68297e-05 -0.000203411 -0.000177587 0.000145288 0.000288671 -4.59531e-05 0.000113792 
1517.95 0 -0.000288476 0.0191972 -5.90634e-05 -5.76975e-05 0.420995 -0.00147627 -0.000750155 -0.00112751 -0.00109541 -0.0673012 -0.000255678 -0.000635753 0.00087898 0.00110714 -0.00115521 1.93732e-05 -0.00166294 0.00196759 -0.000647757 -0.00041599 -4.58082e-05 0.000242756 0.000135183 -0.000571408 -0.000371924 1.48824e-05 -0.000205875 -0.000177059 0.000163203 0.000303152 -4.56249e-05 0.000123962 
1518.3 0 -0.000295689 0.0157793 -5.58171e-05 -5.61856e-05 0.415758 -0.00133775 -0.000714787 -0.00107274 -0.00112858 -0.0865022 -0.000276278 -0.000672802 0.000957216 0.00119336 -0.00118428 5.18226e-06 -0.00165065 0.00196267 -0.000683023 -0.000408626 -2.7303e-05 0.00022878 0.000127168 -0.000572406 -0.000372404 1.47913e-05 -0.000209254 -0.000176426 0.000181785 0.00031742 -4.57831e-05 0.000133089 
1518.65 0 -0.000301338 0.0123606 -5.24313e-05 -5.54301e-05 0.40965 -0.00119941 -0.000681982 -0.00101216 -0.00114999 -0.105321 -0.000293103 -0.00071449 0.00103497 0.0012788 -0.0012107 -6.55754e-06 -0.00163744 0.00194988 -0.000717231 -0.000401199 -9.14299e-06 0.000215322 0.000119343 -0.000571497 -0.000372519 1.65702e-05 -0.000213492 -0.000175622 0.000201077 0.000331135 -4.5949e-05 0.000140587 
1519 0 -0.000305958 0.00894934 -4.89735e-05 -5.51892e-05 0.402692 -0.00106159 -0.000654659 -0.000943903 -0.00116149 -0.123721 -0.000308274 -0.0007614 0.00111253 0.00136425 -0.00123294 -1.83938e-05 -0.00162327 0.0019273 -0.000750269 -0.000395586 8.27627e-06 0.000202668 0.00011153 -0.000568416 -0.000372115 1.94457e-05 -0.000218061 -0.0001741 0.000220444 0.000345338 -4.55926e-05 0.000146566 
1519.35 0 -0.000310162 0.00555242 -4.54503e-05 -5.62337e-05 0.394906 -0.000923834 -0.000633471 -0.00086915 -0.00116438 -0.141665 -0.000322932 -0.000811819 0.00118916 0.00145177 -0.00124988 -3.13328e-05 -0.00160737 0.00189418 -0.000780129 -0.000394403 2.44403e-05 0.000191438 0.000103414 -0.000563485 -0.000371543 2.25936e-05 -0.000223168 -0.000172531 0.00023908 0.000360903 -4.46316e-05 0.000151698 
1519.7 0 -0.000314 0.00217539 -4.17044e-05 -5.80922e-05 0.386316 -0.000785546 -0.000616543 -0.000790764 -0.00115925 -0.159117 -0.000336382 -0.000863975 0.00126402 0.00154209 -0.00126079 -4.32918e-05 -0.00158718 0.00185227 -0.000806017 -0.000397633 3.99285e-05 0.000181549 9.5262e-05 -0.000556333 -0.000370257 2.59465e-05 -0.00022959 -0.000171241 0.000256914 0.000377075 -4.37699e-05 0.00015635 
1520.05 0 -0.00031705 -0.00117539 -3.74297e-05 -5.89822e-05 0.37695 -0.000645959 -0.000601462 -0.000710162 -0.0011461 -0.176041 -0.000348429 -0.000918086 0.00133671 0.00163171 -0.00126645 -5.17259e-05 -0.00156038 0.0018046 -0.00082767 -0.00040401 5.56506e-05 0.000172032 8.7349e-05 -0.00054675 -0.000367495 2.9876e-05 -0.000237144 -0.000169537 0.000274146 0.000392811 -4.32365e-05 0.000160167 
1520.4 0 -0.00031915 -0.00449296 -3.28259e-05 -5.84914e-05 0.366836 -0.000505626 -0.000585913 -0.00062746 -0.0011235 -0.192407 -0.000359106 -0.000975539 0.00140677 0.00171619 -0.00126901 -5.67729e-05 -0.00152773 0.00175259 -0.000845658 -0.000413561 7.21379e-05 0.000162203 7.97962e-05 -0.000535663 -0.000363757 3.4127e-05 -0.000244956 -0.000167444 0.000290634 0.000408316 -4.26122e-05 0.000162919 
1520.75 0 -0.000320288 -0.00777038 -2.83103e-05 -5.76428e-05 0.356002 -0.000367029 -0.000569126 -0.000543754 -0.00109097 -0.208182 -0.000367924 -0.00103673 0.00147408 0.00179505 -0.00126965 -6.03133e-05 -0.00149173 0.00169637 -0.000862355 -0.000427141 8.97989e-05 0.000152003 7.29804e-05 -0.000523767 -0.000359791 3.79437e-05 -0.000252183 -0.000165488 0.000306156 0.000424384 -4.20762e-05 0.000164981 
1521.1 0 -0.000319966 -0.0109999 -2.40631e-05 -5.67907e-05 0.344481 -0.000232096 -0.000552506 -0.000461009 -0.00105012 -0.223336 -0.000374959 -0.00110031 0.00153858 0.0018707 -0.00126928 -6.28128e-05 -0.00145225 0.00163649 -0.000879662 -0.000444849 0.00010892 0.00014138 6.61009e-05 -0.000510774 -0.000355966 4.09681e-05 -0.000258524 -0.000163421 0.000321007 0.000441046 -4.23271e-05 0.000166324 
1521.45 0 -0.000317711 -0.014174 -1.98188e-05 -5.54725e-05 0.332303 -0.000100758 -0.000537116 -0.000381311 -0.0010016 -0.237841 -0.000379501 -0.00116493 0.00159998 0.00194362 -0.00126958 -6.2776e-05 -0.00140627 0.00157397 -0.000896566 -0.000464764 0.000129013 0.000130347 5.74434e-05 -0.000496296 -0.000352546 4.33504e-05 -0.000263913 -0.00016032 0.000335219 0.000458136 -4.35447e-05 0.00016745 
1521.8 0 -0.00031364 -0.0172864 -1.48309e-05 -5.37146e-05 0.319505 2.6787e-05 -0.000521418 -0.000306476 -0.000944923 -0.251667 -0.000379857 -0.00123099 0.00165782 0.0020125 -0.00127039 -5.93674e-05 -0.00135219 0.00150899 -0.000910666 -0.000483805 0.000148605 0.000118854 4.66734e-05 -0.000479895 -0.000348731 4.53365e-05 -0.000267895 -0.000156293 0.000348542 0.000475587 -4.5593e-05 0.00016953 
1522.15 0 -0.000307643 -0.020331 -9.31461e-06 -5.15667e-05 0.306123 0.00014854 -0.000502236 -0.00023693 -0.000880467 -0.26479 -0.000376238 -0.00129996 0.00171236 0.00207661 -0.00126958 -5.43765e-05 -0.0012914 0.00144139 -0.000921692 -0.000500133 0.000166909 0.000106804 3.48582e-05 -0.000461597 -0.000342843 4.6932e-05 -0.000270238 -0.000152361 0.000361645 0.000492872 -4.83502e-05 0.000172796 
1522.5 0 -0.000298792 -0.0233021 -4.04829e-06 -4.87185e-05 0.292193 0.000262826 -0.000478153 -0.000171629 -0.0008101 -0.277188 -0.000371928 -0.00137162 0.00176488 0.00213558 -0.00126574 -5.09893e-05 -0.00122655 0.00137108 -0.000931371 -0.000513859 0.000184939 9.42082e-05 2.27575e-05 -0.000442859 -0.000334532 4.77535e-05 -0.00027127 -0.000148866 0.000374932 0.000509545 -5.17237e-05 0.000176343 
1522.85 0 -0.00028666 -0.026195 1.24091e-06 -4.5e-05 0.277754 0.000370316 -0.000450895 -0.000109574 -0.000735526 -0.288839 -0.000370155 -0.00144345 0.00181574 0.00218893 -0.00125893 -5.06199e-05 -0.00115947 0.00129746 -0.000940995 -0.000526355 0.000203634 8.14147e-05 9.84955e-06 -0.000424825 -0.000325154 4.79342e-05 -0.000271351 -0.000145168 0.000387889 0.000525565 -5.53173e-05 0.000179812 
1523.2 0 -0.000272579 -0.0290043 7.25923e-06 -4.06193e-05 0.262844 0.000470763 -0.000422056 -5.02898e-05 -0.000656536 -0.299723 -0.000370725 -0.00151377 0.00186314 0.00223633 -0.00124983 -5.21819e-05 -0.00108973 0.00122044 -0.000950017 -0.00053827 0.000222543 6.87645e-05 -4.27164e-06 -0.000406916 -0.000316049 4.82698e-05 -0.000271089 -0.000140561 0.000400232 0.000540598 -5.83251e-05 0.000182938 
1523.55 0 -0.000257821 -0.0317229 1.33781e-05 -3.59624e-05 0.247503 0.000561156 -0.000391681 6.66944e-06 -0.000572915 -0.309823 -0.000370518 -0.00158314 0.00190572 0.00227817 -0.00123995 -5.44868e-05 -0.00101431 0.0011408 -0.000956767 -0.000548929 0.000240728 5.68246e-05 -1.89192e-05 -0.000388677 -0.00030801 4.89829e-05 -0.000270555 -0.000135219 0.000412323 0.000554684 -5.99331e-05 0.000185031 
1523.9 0 -0.000242213 -0.034345 1.86969e-05 -3.14033e-05 0.23177 0.000639327 -0.000360062 6.16114e-05 -0.00048663 -0.319126 -0.000366885 -0.00165242 0.00194485 0.00231577 -0.00123021 -5.8325e-05 -0.000930718 0.00105915 -0.000959509 -0.000558401 0.000257038 4.62934e-05 -3.3011e-05 -0.000370502 -0.000300666 4.91505e-05 -0.000269221 -0.000129774 0.00042492 0.000568571 -5.98748e-05 0.00018644 
1524.25 0 -0.000225451 -0.0368665 2.34214e-05 -2.71e-05 0.215682 0.000705749 -0.000327071 0.000114185 -0.000400812 -0.327616 -0.000359144 -0.00172067 0.00198186 0.00234985 -0.00122016 -6.50556e-05 -0.000838587 0.000976034 -0.000957313 -0.000568042 0.000271005 3.73414e-05 -4.60272e-05 -0.000352235 -0.000293141 4.77693e-05 -0.000267125 -0.000124438 0.000438157 0.000582183 -5.89604e-05 0.000188193 
1524.6 0 -0.000208108 -0.0392841 2.75582e-05 -2.28867e-05 0.19928 0.000761162 -0.000292193 0.00016311 -0.000317154 -0.335282 -0.000346814 -0.00178621 0.00201653 0.00237858 -0.00120885 -7.45938e-05 -0.000738999 0.000891459 -0.00095107 -0.000579366 0.000283702 2.93468e-05 -5.81322e-05 -0.000332973 -0.000284633 4.50865e-05 -0.000264711 -0.00011878 0.000451142 0.000594893 -5.83548e-05 0.000190675 
1524.95 0 -0.000190573 -0.0415934 3.0787e-05 -1.85363e-05 0.182605 0.000804839 -0.00025564 0.000207839 -0.000236442 -0.342118 -0.000330414 -0.00184927 0.00204882 0.00239963 -0.00119548 -8.68344e-05 -0.000635377 0.000804503 -0.000942725 -0.000592231 0.000295829 2.14222e-05 -6.94561e-05 -0.000312555 -0.00027401 4.18231e-05 -0.000262604 -0.000111961 0.000463294 0.000606665 -5.86331e-05 0.000193054 
1525.3 0 -0.000173012 -0.0437898 3.36481e-05 -1.3592e-05 0.1657 0.000837347 -0.000218079 0.000248068 -0.000160377 -0.348116 -0.000311991 -0.00191166 0.00207912 0.00241349 -0.00118009 -0.000103643 -0.000531417 0.000714021 -0.000933369 -0.000604225 0.000306945 1.31384e-05 -8.05011e-05 -0.000291765 -0.000261231 3.82292e-05 -0.000261367 -0.000103634 0.000474688 0.000617462 -5.98916e-05 0.000193458 
1525.65 0 -0.000156775 -0.0458693 3.69689e-05 -7.66317e-06 0.148605 0.000861848 -0.000181432 0.00028285 -9.02637e-05 -0.353272 -0.000292253 -0.00197372 0.00210739 0.00242227 -0.00116497 -0.000126918 -0.000427406 0.000619155 -0.000922691 -0.000612296 0.000316804 3.95578e-06 -9.15762e-05 -0.000270635 -0.000248573 3.45027e-05 -0.000260393 -9.44302e-05 0.00048554 0.000627267 -6.16982e-05 0.000190764 
1526 0 -0.00014323 -0.0478288 4.07851e-05 -6.64421e-07 0.131361 0.000880814 -0.000148438 0.000312607 -2.73089e-05 -0.357583 -0.000268963 -0.00203417 0.00213315 0.00242676 -0.00115317 -0.000156406 -0.000321333 0.000520138 -0.000910281 -0.00061521 0.000325216 -6.43362e-06 -0.000101827 -0.000248653 -0.000238089 3.09252e-05 -0.000257602 -8.53801e-05 0.0004961 0.000636172 -6.3015e-05 0.000186779 
1526.35 0 -0.000132197 -0.0496658 4.49089e-05 7.07771e-06 0.11401 0.000895085 -0.000120026 0.000338593 2.70432e-05 -0.36105 -0.000240237 -0.00209109 0.00215575 0.00242574 -0.00114404 -0.000190497 -0.000212121 0.000417847 -0.000896869 -0.000613861 0.000331664 -1.69903e-05 -0.00011067 -0.000226837 -0.000228694 2.7326e-05 -0.000252249 -7.6913e-05 0.000506194 0.000643496 -6.27566e-05 0.000183912 
1526.7 0 -0.000122442 -0.0513789 4.91915e-05 1.46913e-05 0.0965889 0.000906289 -9.38193e-05 0.000361037 7.32126e-05 -0.363673 -0.000207696 -0.00214188 0.00217368 0.00241791 -0.0011342 -0.000227882 -9.96596e-05 0.000313354 -0.000883502 -0.00060832 0.000336185 -2.6543e-05 -0.000119057 -0.000206794 -0.000218059 2.36821e-05 -0.000246082 -6.87348e-05 0.000515172 0.000648361 -6.01483e-05 0.000181981 
1527.05 0 -0.000113218 -0.0529659 5.34534e-05 2.17481e-05 0.0791366 0.000917036 -6.70931e-05 0.000380228 0.000114422 -0.365453 -0.000174791 -0.00218366 0.00218659 0.00240209 -0.0011222 -0.000267219 1.58658e-05 0.000207609 -0.000870135 -0.000597022 0.000340052 -3.5952e-05 -0.000127683 -0.000187539 -0.000206146 2.00786e-05 -0.000240864 -6.06724e-05 0.000522797 0.000651018 -5.52912e-05 0.000179558 
1527.4 0 -0.000104195 -0.0544237 5.78458e-05 2.8144e-05 0.0616923 0.000928391 -4.02124e-05 0.000397619 0.00015348 -0.366393 -0.000142709 -0.00221533 0.00219521 0.00237658 -0.00110974 -0.00030588 0.000131106 0.000100602 -0.000855011 -0.000578686 0.000344145 -4.67289e-05 -0.000135603 -0.000166338 -0.000194618 1.67445e-05 -0.000236113 -5.26999e-05 0.000529393 0.000652234 -4.9154e-05 0.000175958 
1527.75 0 -9.47261e-05 -0.0557505 6.20098e-05 3.3524e-05 0.0442956 0.000940219 -1.4277e-05 0.000413221 0.000190389 -0.3665 -0.000110429 -0.00223947 0.00219914 0.00234219 -0.00109816 -0.00034219 0.000241472 -8.35343e-06 -0.000835912 -0.000553556 0.000347988 -5.86361e-05 -0.000141755 -0.000141932 -0.000183641 1.40458e-05 -0.000230382 -4.43254e-05 0.000534907 0.000652028 -4.26545e-05 0.000171878 
1528.1 0 -8.40423e-05 -0.056945 6.51898e-05 3.88214e-05 0.0269846 0.000953589 1.19946e-05 0.000425268 0.000223897 -0.365786 -7.79065e-05 -0.00225983 0.00219723 0.00230232 -0.00108596 -0.000377402 0.000347384 -0.000119482 -0.000812666 -0.000522309 0.000350644 -7.16351e-05 -0.000146201 -0.000115166 -0.00017188 1.1798e-05 -0.000222992 -3.49849e-05 0.000539005 0.000650103 -3.64431e-05 0.000167913 
1528.45 0 -7.21907e-05 -0.0580071 6.72368e-05 4.51868e-05 0.00979536 0.00097032 4.12066e-05 0.000432931 0.000254881 -0.364264 -4.55142e-05 -0.00227844 0.00218874 0.00225893 -0.00107107 -0.000413687 0.000451967 -0.000232861 -0.000787815 -0.000484518 0.000351985 -8.66205e-05 -0.000149999 -8.65638e-05 -0.000158626 9.44591e-06 -0.000214225 -2.48953e-05 0.000541234 0.000646938 -3.08204e-05 0.000163745 
1528.8 0 -5.97032e-05 -0.0589362 6.86933e-05 5.19961e-05 -0.00723474 0.000989677 7.42452e-05 0.00043649 0.000286339 -0.361946 -1.36958e-05 -0.00229511 0.00217319 0.00221362 -0.00105297 -0.000451812 0.000555623 -0.000349069 -0.000764986 -0.000438051 0.000353162 -0.000104075 -0.000153661 -5.57678e-05 -0.000143916 6.99828e-06 -0.000204598 -1.43705e-05 0.000541297 0.000643069 -2.60225e-05 0.000158813 
1529.15 0 -4.63217e-05 -0.0597309 6.97911e-05 5.85141e-05 -0.0240669 0.00100843 0.000109227 0.000437036 0.000318994 -0.358842 1.67931e-05 -0.00230865 0.00215054 0.00216887 -0.00103377 -0.000491356 0.00065758 -0.000467811 -0.000745511 -0.000380734 0.000354727 -0.000123561 -0.000156753 -2.29183e-05 -0.000128771 4.66445e-06 -0.000194152 -2.87751e-06 0.000539455 0.000638307 -2.19327e-05 0.000152842 
1529.5 0 -3.08878e-05 -0.0603896 7.03381e-05 6.44312e-05 -0.0406635 0.00102576 0.00014386 0.000436876 0.000349942 -0.354967 4.69118e-05 -0.00231857 0.00212173 0.00212595 -0.0010157 -0.000532258 0.000757352 -0.000587631 -0.000727595 -0.000313365 0.00035542 -0.000144474 -0.000159504 1.04752e-05 -0.000113963 2.40398e-06 -0.000182952 9.35638e-06 0.000536105 0.00063286 -1.82368e-05 0.000146751 
1529.85 0 -1.31697e-05 -0.0609121 7.0464e-05 6.9978e-05 -0.0569891 0.001045 0.000177102 0.000438355 0.000377272 -0.350338 7.67434e-05 -0.00232567 0.0020873 0.00208365 -0.000997944 -0.000574408 0.000854234 -0.000707055 -0.000709416 -0.000239726 0.000353795 -0.000166206 -0.000163455 4.31444e-05 -9.85261e-05 2.28499e-07 -0.000171272 2.09941e-05 0.000531416 0.00062696 -1.50022e-05 0.000141177 
1530.2 0 5.08631e-06 -0.0612992 7.05739e-05 7.5819e-05 -0.0730095 0.00106873 0.000209233 0.000441175 0.000403159 -0.344973 0.000103354 -0.00233028 0.00204633 0.00203884 -0.000979335 -0.000616787 0.000947288 -0.000825467 -0.000690303 -0.000162745 0.000349795 -0.000188084 -0.000169599 7.44098e-05 -8.21722e-05 -2.16889e-06 -0.000159225 3.14335e-05 0.000525068 0.000620126 -1.23868e-05 0.000135222 
1530.55 0 2.27601e-05 -0.0615511 7.05567e-05 8.20852e-05 -0.0886942 0.00109569 0.000241427 0.000443431 0.000430767 -0.338895 0.000124804 -0.00233174 0.00199779 0.00199055 -0.000960817 -0.000657883 0.00103623 -0.000942955 -0.000669499 -8.22327e-05 0.000344521 -0.000210165 -0.00017705 0.000103023 -6.63373e-05 -4.43899e-06 -0.00014729 4.11742e-05 0.00051657 0.000611994 -1.02458e-05 0.000127937 
1530.9 0 4.03631e-05 -0.0616691 7.00582e-05 8.84261e-05 -0.104014 0.00112413 0.000274252 0.0004457 0.000461038 -0.332121 0.000141987 -0.00233076 0.00194178 0.00194052 -0.000944009 -0.000696788 0.00112316 -0.00105936 -0.000644957 3.33741e-06 0.000338631 -0.000232612 -0.000184623 0.000128715 -5.18038e-05 -5.20738e-06 -0.000136122 5.11247e-05 0.000505978 0.000602963 -7.78476e-06 0.000119177 
1531.25 0 5.79158e-05 -0.0616557 6.93459e-05 9.43708e-05 -0.118937 0.00115278 0.000307916 0.000450044 0.000493434 -0.324672 0.000156175 -0.00232884 0.00187936 0.0018891 -0.000929685 -0.00073324 0.00121058 -0.00117354 -0.000614283 9.24434e-05 0.000331447 -0.000254881 -0.000191899 0.000153956 -3.81493e-05 -4.26419e-06 -0.000125348 6.15862e-05 0.00049355 0.000593203 -4.22445e-06 0.000109611 
1531.6 0 7.54841e-05 -0.0615116 6.88899e-05 9.95928e-05 -0.133428 0.00118014 0.000343724 0.000456138 0.000528275 -0.316573 0.000168171 -0.00232472 0.00181215 0.00183314 -0.000917166 -0.000766407 0.00129849 -0.00128421 -0.000577552 0.000180921 0.000322207 -0.000276441 -0.000199479 0.000181629 -2.54409e-05 -2.57349e-06 -0.000114665 7.16467e-05 0.000479376 0.000581955 8.51744e-07 9.99259e-05 
1531.95 0 9.33467e-05 -0.0612374 6.80805e-05 0.000103573 -0.147457 0.0012058 0.000382372 0.000461778 0.000567597 -0.307856 0.000178287 -0.00231509 0.00174212 0.0017695 -0.000905118 -0.000795458 0.00138299 -0.00139069 -0.000538001 0.000267379 0.000311462 -0.000297221 -0.000207349 0.000210785 -1.41344e-05 -1.00675e-06 -0.000104956 8.03763e-05 0.00046374 0.000568602 7.47782e-06 9.034e-05 
1532.3 0 0.000110982 -0.0608351 6.63403e-05 0.000106471 -0.161003 0.00122928 0.000421147 0.000466922 0.000611631 -0.29855 0.000185044 -0.00229795 0.00167095 0.00169901 -0.000892306 -0.000820636 0.00145944 -0.00149257 -0.000498198 0.000353745 0.000299816 -0.000318009 -0.000213794 0.000238566 -4.17951e-06 -5.05966e-07 -9.6662e-05 8.81857e-05 0.000446911 0.000552685 1.4855e-05 8.06903e-05 
1532.65 0 0.000128043 -0.0603084 6.38584e-05 0.000109615 -0.174045 0.00124893 0.000456703 0.000475688 0.000658908 -0.288678 0.000185676 -0.00227239 0.00159914 0.00162411 -0.000879008 -0.000842469 0.00152743 -0.00158916 -0.000456937 0.000439854 0.000286816 -0.000339448 -0.000218366 0.000264401 4.03819e-06 -1.6826e-06 -8.92446e-05 9.52474e-05 0.000429185 0.000534289 2.17462e-05 7.04462e-05 
1533 0 0.000144885 -0.0596606 6.07722e-05 0.000113818 -0.186559 0.00126244 0.000488492 0.000492052 0.000710218 -0.278266 0.000179578 -0.00223841 0.00152693 0.00154335 -0.000868267 -0.000859748 0.00158879 -0.00167911 -0.000412154 0.000522127 0.000273156 -0.000360718 -0.000221522 0.00028916 9.78342e-06 -3.32403e-06 -8.26497e-05 0.000100226 0.000410947 0.000514559 2.71876e-05 5.99703e-05 
1533.35 0 0.000162432 -0.0588943 5.71794e-05 0.00011817 -0.198522 0.00126745 0.000517443 0.000514727 0.000766418 -0.267345 0.00016868 -0.00219754 0.00145438 0.0014539 -0.000862381 -0.000870886 0.00164233 -0.00176139 -0.000365142 0.00059709 0.000260795 -0.000380427 -0.000222961 0.00031305 1.35177e-05 -4.45786e-06 -7.67749e-05 0.000102975 0.000392377 0.00049447 3.15545e-05 5.0297e-05 
1533.7 0 0.000181953 -0.0580123 5.31822e-05 0.000121759 -0.209912 0.00126397 0.000543654 0.000539092 0.000826275 -0.255943 0.000154863 -0.00215101 0.00138024 0.00135741 -0.000860759 -0.00087734 0.00168611 -0.00183567 -0.000317928 0.000663715 0.000250693 -0.000398579 -0.000223328 0.00033655 1.60817e-05 -5.46584e-06 -7.1198e-05 0.000105577 0.000373449 0.000473319 3.54571e-05 4.10881e-05 
1534.05 0 0.000202934 -0.0570165 4.88855e-05 0.000125105 -0.220707 0.0012542 0.00056641 0.000563294 0.000888807 -0.244093 0.000138708 -0.00209924 0.00130426 0.0012587 -0.0008615 -0.000882403 0.00172283 -0.00190264 -0.000269552 0.000723058 0.000242636 -0.000415915 -0.000223597 0.000361171 1.81734e-05 -6.25255e-06 -6.51309e-05 0.000109341 0.000354488 0.000450131 3.87436e-05 3.15556e-05 
1534.4 0 0.000223518 -0.0559084 4.46845e-05 0.000128552 -0.230888 0.00123747 0.000585609 0.000588539 0.00095342 -0.231826 0.000119429 -0.00204298 0.00122672 0.00115996 -0.00086236 -0.000887969 0.00175746 -0.0019632 -0.000218635 0.000775664 0.000236297 -0.000431565 -0.000223172 0.000386556 2.03728e-05 -6.31363e-06 -5.76975e-05 0.000114497 0.000336033 0.000425475 4.18774e-05 2.15586e-05 
1534.75 0 0.000243288 -0.0546916 4.01899e-05 0.000131153 -0.24044 0.00121206 0.000602615 0.000615412 0.00101803 -0.219174 9.64026e-05 -0.0019827 0.0011472 0.00105911 -0.000861434 -0.000894223 0.00179067 -0.00201702 -0.000165002 0.000821061 0.000230663 -0.000444215 -0.000221395 0.000409736 2.27908e-05 -5.85903e-06 -4.93065e-05 0.000121467 0.000318334 0.000399829 4.56158e-05 1.09614e-05 
1535.1 0 0.000262184 -0.0533722 3.46923e-05 0.000131924 -0.24935 0.0011797 0.000620393 0.000643601 0.00108073 -0.206168 6.92379e-05 -0.0019187 0.00106635 0.000953576 -0.000857901 -0.000901113 0.00181874 -0.00206438 -0.000108462 0.000859508 0.000224326 -0.000453639 -0.000218763 0.000429326 2.51863e-05 -5.2364e-06 -4.08734e-05 0.000130439 0.000301626 0.000372461 4.9854e-05 -5.7266e-07 
1535.45 0 0.000278986 -0.0519554 2.86947e-05 0.000131088 -0.257607 0.00114199 0.000641206 0.000673282 0.00114163 -0.192841 3.73685e-05 -0.00185156 0.000985042 0.00084346 -0.000852374 -0.00090966 0.0018383 -0.00210659 -4.92963e-05 0.000891872 0.000216874 -0.000460327 -0.000215857 0.000447453 2.69848e-05 -4.53358e-06 -3.235e-05 0.000140427 0.00028605 0.000343354 5.40572e-05 -1.22142e-05 
1535.8 0 0.000292934 -0.0504442 2.3139e-05 0.000129411 -0.265198 0.00109775 0.000664716 0.000704779 0.00120133 -0.179229 1.21819e-06 -0.00178125 0.000902725 0.000730875 -0.000844935 -0.000920178 0.0018487 -0.00214421 9.83811e-06 0.000918375 0.000208239 -0.000464715 -0.000212694 0.000465818 2.80661e-05 -3.56318e-06 -2.3041e-05 0.000150073 0.00027118 0.000313765 5.78087e-05 -2.26396e-05 
1536.15 0 0.000304697 -0.0488425 1.78201e-05 0.000127057 -0.272114 0.00104686 0.000689044 0.000737118 0.00125968 -0.165368 -3.77876e-05 -0.00170729 0.00081853 0.000617113 -0.00083493 -0.00093029 0.00185131 -0.00217666 6.53284e-05 0.000938466 0.00019831 -0.00046664 -0.000209564 0.000483287 2.89341e-05 -1.87145e-06 -1.30544e-05 0.000158994 0.000256272 0.000284414 6.12887e-05 -3.1976e-05 
1536.5 0 0.000314964 -0.0471548 1.23233e-05 0.000123775 -0.278349 0.000991285 0.000711755 0.000768582 0.00131813 -0.151289 -7.826e-05 -0.00162987 0.000733119 0.000501078 -0.000822911 -0.000935736 0.0018467 -0.00220243 0.000116982 0.000952393 0.000186601 -0.000466488 -0.000207262 0.00049894 2.99466e-05 5.14355e-07 -3.54059e-06 0.00016699 0.000241176 0.000255238 6.50343e-05 -4.06402e-05 
1536.85 0 0.000324027 -0.0453851 6.90654e-06 0.000119609 -0.283893 0.000932144 0.000731761 0.000799339 0.0013791 -0.137024 -0.00011915 -0.00155012 0.000648047 0.000381774 -0.00080878 -0.000933427 0.00183271 -0.00222035 0.000168674 0.00096171 0.000172679 -0.000465038 -0.000205345 0.000512986 3.17984e-05 2.92265e-06 5.11189e-06 0.000172938 0.000225768 0.000225915 6.93523e-05 -4.78131e-05 
1537.2 0 0.00033254 -0.0435386 1.58678e-06 0.00011487 -0.288744 0.0008689 0.0007499 0.000830148 0.00144292 -0.122605 -0.000159726 -0.00146963 0.000563479 0.000261739 -0.000790257 -0.000924663 0.00180777 -0.00223104 0.00022389 0.000966947 0.000157166 -0.000462138 -0.000202414 0.00052558 3.48782e-05 4.73526e-06 1.36061e-05 0.000176188 0.000209956 0.000196357 7.38626e-05 -5.34135e-05 
1537.55 0 0.00034179 -0.0416204 -4.20313e-06 0.000110055 -0.292896 0.000801658 0.000768105 0.000860881 0.00150875 -0.108067 -0.000199135 -0.00138897 0.000478878 0.000144412 -0.000766659 -0.000912366 0.00177378 -0.00223471 0.000282706 0.000966845 0.000141017 -0.000457949 -0.000198685 0.000536573 3.86246e-05 6.20461e-06 2.21424e-05 0.000178013 0.000194338 0.00016692 7.77168e-05 -5.87223e-05 
1537.9 0 0.000351952 -0.0396346 -1.04802e-05 0.000105386 -0.296349 0.000731819 0.000787858 0.000891233 0.0015776 -0.093443 -0.000237099 -0.00130845 0.000394803 3.07514e-05 -0.000740102 -0.000896726 0.00173425 -0.00223024 0.000343359 0.000960513 0.000125087 -0.000452947 -0.000195663 0.000545865 4.24774e-05 8.06529e-06 3.05972e-05 0.000180293 0.000178948 0.000137655 8.04635e-05 -6.45157e-05 
1538.25 0 0.000361306 -0.037586 -1.65004e-05 0.000100775 -0.299102 0.00065814 0.000809079 0.000919216 0.00165007 -0.0787653 -0.000273693 -0.00122838 0.000312083 -7.95049e-05 -0.000712918 -0.000876568 0.00169171 -0.00221742 0.00040385 0.000948477 0.000110054 -0.000446927 -0.00019332 0.000553954 4.52102e-05 1.05907e-05 3.9552e-05 0.000183788 0.000163677 0.000108172 8.26469e-05 -7.07589e-05 
1538.6 0 0.000368762 -0.0354796 -2.18904e-05 9.59382e-05 -0.301152 0.000577331 0.000830549 0.000941975 0.00172338 -0.0640675 -0.000307957 -0.00114768 0.000230871 -0.000185891 -0.000686342 -0.000850748 0.00164709 -0.00219755 0.00046218 0.00093252 9.60162e-05 -0.000439619 -0.000190671 0.000561458 4.55269e-05 1.37127e-05 4.95205e-05 0.000188518 0.000148973 7.84569e-05 8.51354e-05 -7.71511e-05 
1538.95 0 0.000374832 -0.0333203 -2.69343e-05 9.09576e-05 -0.302506 0.000488085 0.000851008 0.000959941 0.0017942 -0.049384 -0.000338673 -0.00106475 0.000150828 -0.000287173 -0.000661264 -0.00081878 0.0016005 -0.0021731 0.000517033 0.00091419 8.22118e-05 -0.000431222 -0.000187285 0.000567531 4.39865e-05 1.67987e-05 6.10118e-05 0.000194199 0.000135082 4.91819e-05 8.83218e-05 -8.32774e-05 
1539.3 0 0.000380672 -0.0311147 -3.15897e-05 8.63858e-05 -0.303171 0.000391942 0.000869284 0.000975661 0.00186007 -0.0347459 -0.000366321 -0.000979977 7.12001e-05 -0.000382627 -0.000638527 -0.00078194 0.00155319 -0.00214577 0.000566879 0.00089166 6.80238e-05 -0.000420934 -0.000183379 0.000570997 4.15397e-05 1.96424e-05 7.4444e-05 0.00020029 0.000122467 2.09735e-05 9.15681e-05 -8.86545e-05 
1539.65 0 0.000387169 -0.028869 -3.55899e-05 8.20957e-05 -0.303154 0.000291446 0.000883954 0.000988711 0.00192052 -0.0201833 -0.000391718 -0.000895832 -7.81696e-06 -0.00047239 -0.000619101 -0.00074206 0.00150687 -0.00211478 0.000611911 0.000861923 5.27561e-05 -0.000407472 -0.000180004 0.000572654 3.78245e-05 2.28965e-05 8.87003e-05 0.000206299 0.000111971 -5.84573e-06 9.43147e-05 -9.28512e-05 
1540 0 0.000394654 -0.0265891 -3.894e-05 7.77697e-05 -0.302459 0.00018762 0.000895871 0.000996575 0.00197815 -0.00572856 -0.000413759 -0.000813892 -8.49723e-05 -0.000556977 -0.000602846 -0.00070007 0.00146098 -0.00207923 0.000655628 0.00082527 3.60527e-05 -0.000391627 -0.000177929 0.000574833 3.27933e-05 2.65838e-05 0.000102067 0.000211456 0.0001031 -3.16042e-05 9.65837e-05 -9.56194e-05 
1540.35 0 0.000403091 -0.0242798 -4.1962e-05 7.34351e-05 -0.301093 8.02636e-05 0.000906728 0.000998958 0.00203555 0.00858455 -0.000430963 -0.000733922 -0.000160347 -0.000636688 -0.000587982 -0.000655465 0.00141322 -0.00203928 0.000700965 0.000784222 1.88881e-05 -0.000375455 -0.000176349 0.000578221 2.67802e-05 3.07751e-05 0.0001144 0.000215964 9.48012e-05 -5.68977e-05 9.8708e-05 -9.75374e-05 
1540.7 0 0.000412254 -0.0219453 -4.52008e-05 6.93313e-05 -0.299064 -3.06334e-05 0.000916764 0.000998094 0.00209184 0.0227238 -0.000442627 -0.000656108 -0.000234689 -0.000710803 -0.000574251 -0.000607477 0.00136298 -0.00199499 0.000748869 0.000738452 1.18221e-06 -0.000359335 -0.000173545 0.000581254 1.91252e-05 3.54231e-05 0.000126805 0.000221121 8.65604e-05 -8.22665e-05 0.000101527 -9.95686e-05 
1541.05 0 0.000422151 -0.019589 -4.88394e-05 6.58676e-05 -0.296389 -0.000144718 0.000927129 0.000994978 0.00214443 0.0366607 -0.000448274 -0.000580725 -0.000308535 -0.000778626 -0.000562643 -0.000557376 0.00131293 -0.00194703 0.000798831 0.000684677 -1.79454e-05 -0.000341661 -0.000169447 0.000581914 9.32605e-06 3.9742e-05 0.000139077 0.000227382 7.83456e-05 -0.000107632 0.000105268 -0.000101435 
1541.4 0 0.00043283 -0.017216 -5.25294e-05 6.30384e-05 -0.293085 -0.000261646 0.000938238 0.0009876 0.00219291 0.050371 -0.000448064 -0.000506757 -0.000382677 -0.000841699 -0.00055324 -0.0005062 0.00126554 -0.00189527 0.00084767 0.000621579 -3.77712e-05 -0.000321662 -0.000165423 0.000578881 -2.1117e-06 4.36302e-05 0.000150043 0.000233771 7.02744e-05 -0.00013199 0.000109348 -0.000102161 
1541.75 0 0.000443703 -0.0148336 -5.56327e-05 6.04943e-05 -0.289166 -0.000382442 0.00094709 0.00097303 0.00223753 0.0638317 -0.000441926 -0.000433819 -0.000456997 -0.000903047 -0.000546029 -0.000451907 0.00122011 -0.00183921 0.000891291 0.000550274 -5.74618e-05 -0.000300236 -0.000161518 0.000572915 -1.46543e-05 4.80473e-05 0.000159946 0.000239077 6.22466e-05 -0.000155189 0.000113862 -0.000101608 
1542.1 0 0.000453953 -0.0124482 -5.81027e-05 5.82105e-05 -0.284647 -0.00050888 0.000951317 0.000949828 0.00227613 0.0770167 -0.000429154 -0.000363747 -0.000530136 -0.000964194 -0.000540493 -0.000392467 0.00117386 -0.00177917 0.000928361 0.000473157 -7.75319e-05 -0.000278668 -0.000157254 0.000565964 -2.78055e-05 5.37243e-05 0.000169745 0.000243149 5.42966e-05 -0.000177861 0.000119313 -0.000100615 
1542.45 0 0.000462512 -0.0100642 -6.01748e-05 5.60471e-05 -0.27954 -0.000640431 0.000952819 0.000919189 0.00230676 0.0898968 -0.000409625 -0.000298843 -0.000600824 -0.00102386 -0.000536491 -0.00032733 0.00112449 -0.00171549 0.000960811 0.000393195 -9.88055e-05 -0.000257074 -0.000153092 0.000559567 -4.13074e-05 6.04966e-05 0.000180207 0.000247326 4.62126e-05 -0.000200574 0.000125234 -0.000100879 
1542.8 0 0.000468199 -0.00768561 -6.16817e-05 5.39251e-05 -0.273863 -0.000774392 0.000954033 0.00088239 0.00232928 0.102442 -0.000383782 -0.000239679 -0.000669366 -0.00108029 -0.000535367 -0.0002561 0.00107187 -0.00164843 0.000991289 0.000312045 -0.000120735 -0.000234102 -0.000149356 0.000553933 -5.5294e-05 6.78614e-05 0.00019146 0.000252237 3.76345e-05 -0.000223935 0.000131152 -0.000103218 
1543.15 0 0.000470981 -0.00531779 -6.30326e-05 5.18403e-05 -0.267639 -0.000907791 0.000955167 0.000839098 0.00234368 0.114628 -0.000351625 -0.000185416 -0.000736234 -0.00113455 -0.000537573 -0.000179553 0.00101554 -0.00157888 0.00102018 0.000231111 -0.000142129 -0.000209398 -0.000145416 0.000547581 -6.97933e-05 7.55962e-05 0.00020268 0.00025684 2.85353e-05 -0.000248186 0.000137247 -0.000107254 
1543.5 0 0.000471759 -0.00296711 -6.47633e-05 4.93551e-05 -0.260889 -0.00103825 0.000956108 0.00079039 0.00234975 0.126431 -0.000313302 -0.000134294 -0.000800948 -0.00118881 -0.000542444 -9.96884e-05 0.000953381 -0.00150847 0.00104562 0.000152256 -0.000161636 -0.000184013 -0.000140507 0.00053872 -8.47285e-05 8.37414e-05 0.000213277 0.000260103 1.95328e-05 -0.000273004 0.00014351 -0.000112883 
1543.85 0 0.000471265 -0.000639161 -6.70532e-05 4.58562e-05 -0.253634 -0.00116517 0.000956258 0.000738512 0.00234784 0.137832 -0.000270349 -8.38821e-05 -0.000862973 -0.00124328 -0.000549203 -1.70892e-05 0.000884293 -0.00143808 0.00106548 7.53579e-05 -0.000178513 -0.000158641 -0.000134162 0.000526775 -9.99629e-05 9.30156e-05 0.00022314 0.000262133 1.08578e-05 -0.000297763 0.000150067 -0.000119671 
1544.2 0 0.000470199 0.00166063 -6.99226e-05 4.14626e-05 -0.245896 -0.00128918 0.000955306 0.000683848 0.00233779 0.148809 -0.000225119 -3.38489e-05 -0.000921632 -0.00129736 -0.000557087 6.91716e-05 0.000809316 -0.001368 0.00107904 -1.27765e-06 -0.000193765 -0.000133374 -0.000126424 0.000512495 -0.000115377 0.000103599 0.000232538 0.000263023 2.07536e-06 -0.000322104 0.000157466 -0.000127459 
1544.55 0 0.000469279 0.00392699 -7.32533e-05 3.68728e-05 -0.2377 -0.00140961 0.000953961 0.000626127 0.00231939 0.159344 -0.000179 1.42919e-05 -0.000975941 -0.00135124 -0.000566116 0.000159853 0.000730648 -0.00129819 0.00108714 -7.86926e-05 -0.000208412 -0.000108179 -0.000118315 0.000497042 -0.000131401 0.00011398 0.000242008 0.000261881 -6.54199e-06 -0.000345877 0.000165803 -0.000135997 
1544.9 0 0.000468491 0.00615596 -7.64481e-05 3.18935e-05 -0.229068 -0.0015246 0.000952218 0.00056593 0.00229349 0.169422 -0.000131788 6.08599e-05 -0.00102633 -0.00140443 -0.000575124 0.000254807 0.000649938 -0.00122784 0.00109164 -0.000156893 -0.000222648 -8.22566e-05 -0.00011065 0.000482357 -0.00014783 0.000122263 0.000251219 0.000258304 -1.49438e-05 -0.000369319 0.000174589 -0.000144126 
1545.25 0 0.000467002 0.00834509 -7.88377e-05 2.60859e-05 -0.220022 -0.00163318 0.000949805 0.000503847 0.00226029 0.179023 -8.36776e-05 0.00010797 -0.00107408 -0.00145562 -0.000581451 0.000353684 0.00056813 -0.001156 0.00109478 -0.000234023 -0.00023659 -5.55252e-05 -0.000102997 0.000469876 -0.000164013 0.000128741 0.000259053 0.000253042 -2.36951e-05 -0.000392677 0.000182615 -0.000151433 
1545.6 0 0.000464278 0.0104911 -8.02359e-05 1.96271e-05 -0.210586 -0.00173542 0.000946574 0.00044151 0.00221852 0.18813 -3.60814e-05 0.000154813 -0.00111829 -0.00150513 -0.000584887 0.000456576 0.000484404 -0.00108122 0.00109826 -0.000307418 -0.000250312 -2.91983e-05 -9.47677e-05 0.000458439 -0.000180243 0.000135538 0.000265059 0.000247019 -3.2652e-05 -0.000415208 0.000188999 -0.000158178 
1545.95 0 0.000460188 0.0125886 -8.06233e-05 1.26089e-05 -0.200787 -0.00183157 0.000943096 0.000380671 0.00216762 0.196726 8.41097e-06 0.000198606 -0.00115631 -0.00155294 -0.000587511 0.00056162 0.000395209 -0.00100141 0.00110184 -0.000376356 -0.000264202 -3.30171e-06 -8.60796e-05 0.000446461 -0.000195845 0.000142924 0.000269571 0.000240304 -4.10066e-05 -0.000436141 0.000193609 -0.000163643 
1546.3 0 0.000455439 0.0146332 -8.00272e-05 4.89216e-06 -0.19065 -0.00192251 0.000940939 0.000320755 0.00210914 0.204803 4.61274e-05 0.000239389 -0.00118631 -0.00159652 -0.000589705 0.000665963 0.000297966 -0.00091549 0.00110255 -0.00044184 -0.000277904 2.34637e-05 -7.76898e-05 0.000433969 -0.000209879 0.000150055 0.000272866 0.000232706 -4.86961e-05 -0.000455428 0.000195981 -0.000167644 
1546.65 0 0.00045142 0.0166217 -7.89595e-05 -3.72873e-06 -0.180197 -0.00200919 0.000939442 0.000259417 0.00204518 0.212351 7.59226e-05 0.000277891 -0.00120842 -0.00163293 -0.000591789 0.000768641 0.000194369 -0.000824257 0.001097 -0.000503994 -0.000289907 5.12556e-05 -6.97641e-05 0.00042161 -0.000223426 0.000157584 0.000274447 0.000224704 -5.57443e-05 -0.000472607 0.00019675 -0.000171554 
1547 0 0.000448771 0.0185507 -7.79648e-05 -1.32764e-05 -0.169452 -0.00209196 0.000935764 0.000195852 0.00197692 0.219355 0.000100287 0.000313333 -0.0012225 -0.00166187 -0.000595714 0.000870006 8.76407e-05 -0.000729435 0.00108435 -0.000560698 -0.000299949 7.84187e-05 -6.23575e-05 0.000408198 -0.0002374 0.000166062 0.000273703 0.000216842 -6.16069e-05 -0.000487036 0.000197536 -0.00017561 
1547.35 0 0.000446902 0.020416 -7.68657e-05 -2.37956e-05 -0.158441 -0.00217069 0.000929514 0.000130771 0.00190559 0.225805 0.000121917 0.000345171 -0.00122852 -0.00168484 -0.000602118 0.000969784 -1.97723e-05 -0.000633886 0.00106563 -0.000609646 -0.000308835 0.000103941 -5.59077e-05 0.000392174 -0.000251176 0.000175014 0.000270842 0.000208846 -6.66996e-05 -0.000498593 0.000199304 -0.000178627 
1547.7 0 0.00044446 0.0222136 -7.55177e-05 -3.52485e-05 -0.147193 -0.00224555 0.000922426 6.49109e-05 0.00183156 0.231692 0.000141383 0.000374087 -0.00122872 -0.00170262 -0.000610032 0.00106575 -0.000126321 -0.000540302 0.00104255 -0.000651465 -0.000316378 0.000128237 -4.94418e-05 0.000373905 -0.000263652 0.000183654 0.000266339 0.00020078 -7.16549e-05 -0.00050687 0.000202102 -0.000180189 
1548.05 0 0.000440502 0.0239421 -7.41063e-05 -4.78494e-05 -0.135737 -0.00231741 0.000916255 -1.444e-06 0.00175323 0.237006 0.000157345 0.000401638 -0.00122516 -0.00171508 -0.000618414 0.00115715 -0.000232015 -0.00044788 0.00101742 -0.000689156 -0.000322983 0.000152014 -4.18199e-05 0.000354478 -0.000274902 0.000191495 0.000260108 0.000193012 -7.68307e-05 -0.000511988 0.000205212 -0.000180587 
1548.4 0 0.000435455 0.0255999 -7.22468e-05 -6.09847e-05 -0.124105 -0.0023862 0.000913725 -6.80211e-05 0.00166878 0.241742 0.000169136 0.000428769 -0.00121764 -0.00172182 -0.00062619 0.00124576 -0.000336548 -0.000354253 0.000990523 -0.00072493 -0.000329298 0.000175373 -3.32571e-05 0.000333767 -0.000285647 0.000198998 0.000251949 0.000185008 -8.27249e-05 -0.000515041 0.000208283 -0.000179973 
1548.75 0 0.000429567 0.0271836 -6.95317e-05 -7.2507e-05 -0.112326 -0.00245066 0.000915299 -0.000134227 0.00157713 0.2459 0.000177633 0.00045422 -0.00120595 -0.00172469 -0.000633317 0.00133273 -0.00043802 -0.000259468 0.000959364 -0.00075965 -0.000334807 0.000198801 -2.4358e-05 0.000312243 -0.00029571 0.000206859 0.000242657 0.00017688 -8.91152e-05 -0.000516469 0.000211195 -0.000179113 
1549.1 0 0.000422528 0.0286906 -6.62756e-05 -8.19491e-05 -0.100426 -0.00250962 0.000918786 -0.000199616 0.00147874 0.24948 0.000184264 0.000476247 -0.00119149 -0.00172723 -0.000641026 0.00141632 -0.000535854 -0.000165004 0.000922771 -0.000793871 -0.000339903 0.000222687 -1.58876e-05 0.000291458 -0.000305064 0.000214322 0.000232459 0.000168927 -9.58409e-05 -0.000515894 0.00021365 -0.000178003 
1549.45 0 0.000413929 0.0301202 -6.27495e-05 -9.09118e-05 -0.0884285 -0.00256193 0.000922397 -0.000263481 0.00137603 0.252481 0.000190353 0.00049529 -0.00117561 -0.00173071 -0.000649377 0.00149254 -0.000632463 -7.15972e-05 0.000879928 -0.000827231 -0.000344638 0.000246276 -8.03107e-06 0.000272129 -0.000313537 0.000220341 0.00022035 0.000159789 -0.000102786 -0.000513856 0.000214882 -0.000175689 
1549.8 0 0.00040316 0.0314705 -5.90253e-05 -0.00010025 -0.0763632 -0.0026074 0.000922678 -0.000326705 0.00127039 0.254903 0.000196355 0.000512325 -0.00115743 -0.00173464 -0.000657642 0.00155746 -0.000730247 2.13812e-05 0.000829564 -0.000858632 -0.000347018 0.000269031 -3.99243e-07 0.000254009 -0.000320585 0.000225104 0.000206712 0.000148919 -0.000108893 -0.000511485 0.000214861 -0.00017285 
1550.15 0 0.000390706 0.0327372 -5.55564e-05 -0.000109175 -0.064257 -0.00264574 0.000915289 -0.000392023 0.00116169 0.256748 0.000202273 0.000527961 -0.00113515 -0.00173868 -0.000665742 0.00160867 -0.000829744 0.000114758 0.000773888 -0.000887505 -0.000346213 0.000291171 6.7712e-06 0.000237401 -0.000326586 0.000228788 0.000192598 0.000136701 -0.000113815 -0.000508951 0.00021417 -0.000170943 
1550.5 0 0.000378239 0.0339173 -5.28884e-05 -0.000116556 -0.0521344 -0.00267457 0.000900432 -0.000460398 0.00105159 0.258014 0.000208439 0.000543421 -0.00110845 -0.00174331 -0.000673888 0.00164606 -0.000930899 0.000207539 0.000716466 -0.000913517 -0.000343153 0.000312764 1.23543e-05 0.000222541 -0.000332332 0.000231163 0.000177675 0.000122555 -0.000118261 -0.000505134 0.000212934 -0.000170025 
1550.85 0 0.0003664 0.0350103 -5.05043e-05 -0.000123538 -0.0400226 -0.00269192 0.000882288 -0.000529493 0.000943803 0.258703 0.000214186 0.000559899 -0.00107959 -0.00174921 -0.000681899 0.00167048 -0.00103479 0.000297554 0.000658938 -0.000936431 -0.000338414 0.000333567 1.55164e-05 0.000207621 -0.000337535 0.000232174 0.000161547 0.000106419 -0.000123014 -0.000498949 0.000211298 -0.000169275 
1551.2 0 0.000354161 0.0360142 -4.79531e-05 -0.000131623 -0.027951 -0.00269937 0.000864172 -0.000596309 0.0008402 0.25882 0.000217768 0.000577826 -0.00105179 -0.00175491 -0.00068944 0.00168283 -0.00114215 0.000384468 0.000601914 -0.000957195 -0.000332628 0.000353643 1.70848e-05 0.000191644 -0.000341796 0.000231607 0.000144764 8.92728e-05 -0.000128234 -0.00049144 0.000209507 -0.000168463 
1551.55 0 0.000340993 0.0369262 -4.55361e-05 -0.000139338 -0.015946 -0.00269985 0.000846878 -0.000659856 0.000739193 0.258374 0.000218178 0.000596869 -0.00102434 -0.00175841 -0.000695628 0.00168526 -0.00125112 0.000469368 0.000545737 -0.000977142 -0.000326418 0.000373273 1.87476e-05 0.000176413 -0.000345186 0.000229538 0.000127566 7.1456e-05 -0.000133928 -0.000484023 0.000207429 -0.00016746 
1551.9 0 0.000327265 0.0377457 -4.29068e-05 -0.000145306 -0.00403145 -0.00269429 0.000828678 -0.000720015 0.000638899 0.257371 0.000214653 0.000615357 -0.00099476 -0.00175939 -0.000699817 0.00167974 -0.00135992 0.000552097 0.000489988 -0.000996495 -0.000318692 0.000392223 2.09237e-05 0.000163555 -0.000348367 0.000226047 0.000109993 5.31336e-05 -0.000139873 -0.000476096 0.000205072 -0.000165953 
1552.25 0 0.000313039 0.038473 -3.99241e-05 -0.00015026 0.00776867 -0.00268267 0.000806164 -0.000775749 0.00053852 0.255816 0.000206629 0.000632484 -0.000962923 -0.00175657 -0.00070344 0.00166599 -0.00146795 0.000631117 0.000433866 -0.00101547 -0.000309159 0.000409924 2.2582e-05 0.00015245 -0.000352143 0.000220896 9.27075e-05 3.53182e-05 -0.000145413 -0.000466723 0.00020274 -0.00016341 
1552.6 0 0.000297516 0.0391067 -3.7171e-05 -0.000155387 0.0194294 -0.00266497 0.000778351 -0.000825409 0.000438655 0.253718 0.00019455 0.00064945 -0.000929506 -0.00174793 -0.000708749 0.0016434 -0.0015729 0.000703719 0.000378419 -0.00103402 -0.000300209 0.000426033 2.24087e-05 0.000141842 -0.000356925 0.000214441 7.64973e-05 1.82924e-05 -0.000150099 -0.000455845 0.000200872 -0.00015969 
1552.95 0 0.000279843 0.0396453 -3.46541e-05 -0.000161381 0.0309259 -0.00264188 0.000749164 -0.000867312 0.000340696 0.251087 0.000179934 0.000667296 -0.000894748 -0.00173284 -0.000716195 0.00161256 -0.00167221 0.000768241 0.000325601 -0.00105148 -0.000292891 0.000441098 2.04659e-05 0.000131624 -0.00036236 0.0002075 6.18741e-05 1.04329e-06 -0.000153883 -0.000443545 0.000199766 -0.000155409 
1553.3 0 0.000260122 0.0400889 -3.17425e-05 -0.000168195 0.0422343 -0.00261389 0.00072214 -0.000900828 0.000244607 0.247936 0.000164079 0.000684972 -0.000858867 -0.0017125 -0.00072581 0.00157551 -0.00176563 0.000824948 0.00027408 -0.00106877 -0.000284827 0.000455979 1.79513e-05 0.000121433 -0.000367653 0.000199997 4.84248e-05 -1.74881e-05 -0.000157675 -0.000429933 0.000199468 -0.000151406 
1553.65 0 0.000238631 0.0404383 -2.76147e-05 -0.000175318 0.0533325 -0.00258058 0.000695206 -0.000927119 0.000149159 0.244279 0.00014806 0.000701964 -0.000821994 -0.00168855 -0.000737795 0.0015344 -0.00185496 0.000873632 0.000220205 -0.00108677 -0.00027403 0.00047032 1.54519e-05 0.000110786 -0.000372542 0.000190757 3.48882e-05 -3.71986e-05 -0.000162126 -0.000415351 0.000199352 -0.000147547 
1554 0 0.00021555 0.0406951 -2.23769e-05 -0.000181595 0.0641984 -0.00254014 0.000663587 -0.000946725 5.3677e-05 0.240131 0.000132661 0.000718623 -0.000784379 -0.00166151 -0.000750652 0.00149077 -0.00194133 0.000914369 0.000162587 -0.00110286 -0.000261305 0.000483081 1.22494e-05 0.000100306 -0.000376885 0.000180206 2.07172e-05 -5.70823e-05 -0.000166236 -0.000400373 0.000198382 -0.000143632 
1554.35 0 0.000190783 0.0408618 -1.73728e-05 -0.000185788 0.0748078 -0.00249078 0.000625869 -0.000958508 -4.02794e-05 0.235504 0.000117457 0.000733567 -0.000745591 -0.00163099 -0.000762841 0.00144525 -0.00202423 0.0009481 0.000102863 -0.00111449 -0.000248908 0.000493976 7.87938e-06 8.98965e-05 -0.000381127 0.000169813 6.43595e-06 -7.68469e-05 -0.000169211 -0.000384769 0.000196286 -0.000140483 
1554.7 0 0.000164806 0.0409392 -1.28784e-05 -0.000188321 0.0851369 -0.00243338 0.000584707 -0.000961826 -0.000131082 0.230417 0.000102533 0.000744764 -0.000705175 -0.00159642 -0.000774441 0.00139684 -0.0021034 0.000975074 4.21347e-05 -0.00112288 -0.000237292 0.000503619 2.80227e-06 7.91418e-05 -0.000385999 0.000160085 -7.39499e-06 -9.75527e-05 -0.000171594 -0.000367461 0.000193445 -0.000138587 
1555.05 0 0.000138924 0.0409276 -8.23476e-06 -0.000190993 0.0951671 -0.00236913 0.000541918 -0.00095794 -0.000218283 0.224887 8.80311e-05 0.00075239 -0.000664733 -0.00155677 -0.000786486 0.0013443 -0.00217988 0.000995654 -1.98711e-05 -0.00113112 -0.000225499 0.000512752 -2.82816e-06 6.90721e-05 -0.000391202 0.000150883 -2.10008e-05 -0.000119546 -0.000174032 -0.00034812 0.000190196 -0.000137266 
1555.4 0 0.000113811 0.0408284 -3.20661e-06 -0.000194548 0.104884 -0.00229805 0.000497952 -0.000948594 -0.000301706 0.218931 7.40057e-05 0.000758791 -0.00062668 -0.0015109 -0.000800455 0.00128739 -0.00225365 0.00101195 -8.29982e-05 -0.00114074 -0.00021347 0.000520664 -8.85664e-06 6.04985e-05 -0.000395866 0.000142173 -3.54448e-05 -0.000141693 -0.000177289 -0.000327737 0.000186829 -0.00013611 
1555.75 0 8.95995e-05 0.0406436 2.32927e-06 -0.000198358 0.114274 -0.00221957 0.00045298 -0.000934313 -0.000380961 0.212567 6.16731e-05 0.000765459 -0.000592334 -0.00145808 -0.000816782 0.00122606 -0.00232223 0.00102701 -0.000146277 -0.00115154 -0.000201916 0.000525533 -1.56136e-05 5.23752e-05 -0.000399085 0.000134171 -5.10644e-05 -0.000162697 -0.000182022 -0.000307099 0.000183114 -0.00013511 
1556.1 0 6.58003e-05 0.0403745 7.83979e-06 -0.000201315 0.123321 -0.0021333 0.000406846 -0.000915454 -0.00045496 0.205811 5.11661e-05 0.000770728 -0.000561185 -0.00139827 -0.000833507 0.00116107 -0.00238244 0.0010432 -0.00020829 -0.00116312 -0.000191247 0.000527138 -2.35774e-05 4.32761e-05 -0.000400418 0.000126782 -6.71353e-05 -0.00018265 -0.000187441 -0.000286658 0.000178397 -0.000134237 
1556.45 0 4.13898e-05 0.040022 1.20549e-05 -0.000202455 0.132008 -0.00203956 0.000361558 -0.000893074 -0.000524372 0.198681 4.08091e-05 0.000772534 -0.000530738 -0.00133428 -0.000848871 0.00109348 -0.00243291 0.00106045 -0.000269328 -0.0011754 -0.000181235 0.000526791 -3.25006e-05 3.27903e-05 -0.000400698 0.000118733 -8.25733e-05 -0.000202111 -0.000192426 -0.000266653 0.000172744 -0.000133791 
1556.8 0 1.58258e-05 0.0395865 1.47685e-05 -0.000202459 0.140318 -0.00193776 0.000320909 -0.000868498 -0.000590796 0.191193 2.94807e-05 0.000771631 -0.00049951 -0.00126992 -0.000863402 0.00102326 -0.00247497 0.00107683 -0.000331362 -0.00118836 -0.000170765 0.000525326 -4.15963e-05 2.13975e-05 -0.000400971 0.000109309 -9.74531e-05 -0.000219974 -0.000196681 -0.000246754 0.000166777 -0.000133784 
1557.15 0 -1.07498e-05 0.0390691 1.64503e-05 -0.000202272 0.148239 -0.00182766 0.000285034 -0.000843172 -0.000654255 0.183367 1.73255e-05 0.000770179 -0.000467402 -0.00120626 -0.000878355 0.000950745 -0.00251091 0.00109103 -0.000394569 -0.00120065 -0.000158976 0.000522221 -4.89175e-05 1.02351e-05 -0.00040161 9.92664e-05 -0.000112758 -0.0002352 -0.000199953 -0.00022667 0.000161235 -0.000134311 
1557.5 0 -3.68246e-05 0.0384724 1.76443e-05 -0.000201878 0.155754 -0.00171105 0.000251099 -0.000817831 -0.000713919 0.175222 5.02341e-06 0.000768738 -0.000433871 -0.00114176 -0.000894639 0.000877964 -0.00254222 0.00110264 -0.000457031 -0.00120897 -0.000145991 0.000516939 -5.33859e-05 -1.45046e-07 -0.000402933 8.93017e-05 -0.000128186 -0.00024847 -0.000201695 -0.000206308 0.000156299 -0.000135409 
1557.85 0 -6.05894e-05 0.0377989 1.90668e-05 -0.000200955 0.162851 -0.00158975 0.000218105 -0.000791278 -0.000767918 0.16678 -5.63795e-06 0.000766216 -0.000399413 -0.00107386 -0.000912371 0.000806046 -0.0025691 0.0011109 -0.000516895 -0.0012108 -0.000132125 0.000510419 -5.63779e-05 -1.06007e-05 -0.000405306 7.8996e-05 -0.00014243 -0.000260231 -0.000202056 -0.000185905 0.00015153 -0.000135749 
1558.2 0 -8.1048e-05 0.0370506 2.08705e-05 -0.000198707 0.169517 -0.00146397 0.000187833 -0.000762654 -0.000813983 0.158069 -1.27504e-05 0.000762521 -0.000366426 -0.00100187 -0.000930423 0.000733752 -0.00259163 0.00111453 -0.00057268 -0.00120757 -0.000117525 0.000504844 -5.94424e-05 -2.1077e-05 -0.000407702 6.72909e-05 -0.000155253 -0.000270137 -0.000201909 -0.000165879 0.000146295 -0.000134211 
1558.55 0 -9.82273e-05 0.0362303 2.23402e-05 -0.000194276 0.175746 -0.00133325 0.00016237 -0.000733346 -0.000850431 0.149108 -1.72443e-05 0.000757957 -0.000336369 -0.000927392 -0.000947924 0.000660324 -0.00261048 0.00111423 -0.000624309 -0.0012024 -0.000101583 0.00050101 -6.33477e-05 -2.9449e-05 -0.000409226 5.41455e-05 -0.000167956 -0.00027841 -0.00020176 -0.000146808 0.000140291 -0.000131546 
1558.9 0 -0.000113831 0.0353418 2.35612e-05 -0.000187786 0.181529 -0.0011999 0.000141647 -0.000704325 -0.000875761 0.139913 -2.04985e-05 0.000750674 -0.000308195 -0.000851269 -0.000965421 0.000585982 -0.00262564 0.00111225 -0.000672546 -0.0011966 -8.35388e-05 0.000497458 -6.82094e-05 -3.58617e-05 -0.000410673 4.0469e-05 -0.000182145 -0.000285023 -0.000202197 -0.000128236 0.000133807 -0.000128162 
1559.25 0 -0.000128666 0.0343869 2.52139e-05 -0.000179968 0.186855 -0.00106783 0.000124629 -0.000675121 -0.000890054 0.130505 -2.23012e-05 0.000738571 -0.000280368 -0.000771761 -0.000981672 0.000509343 -0.00263499 0.00110936 -0.000717188 -0.00119032 -6.41952e-05 0.00049236 -7.32572e-05 -4.33419e-05 -0.000411833 2.62777e-05 -0.000198239 -0.000289442 -0.000202874 -0.000108831 0.000127538 -0.000122908 
1559.6 0 -0.000141608 0.0333665 2.70748e-05 -0.000171533 0.191719 -0.000937837 0.000112299 -0.000646424 -0.00089458 0.120908 -2.27958e-05 0.000723098 -0.00025155 -0.000689555 -0.000994058 0.000428711 -0.00263544 0.00110524 -0.000757169 -0.00118342 -4.53767e-05 0.000484783 -7.79462e-05 -5.18623e-05 -0.000411619 1.06449e-05 -0.000215604 -0.000291424 -0.000202788 -8.81237e-05 0.000121451 -0.000115558 
1559.95 0 -0.000151899 0.0322838 2.87141e-05 -0.000163291 0.196119 -0.000808919 0.000106577 -0.000619608 -0.000888441 0.111148 -2.26677e-05 0.000706352 -0.000221981 -0.000607802 -0.00100352 0.000345329 -0.00262688 0.00109898 -0.000791534 -0.00117483 -2.79111e-05 0.000474253 -8.22554e-05 -5.85208e-05 -0.000409413 -6.3098e-06 -0.000232678 -0.000291298 -0.000202071 -6.69324e-05 0.000115161 -0.000107602 
1560.3 0 -0.000159681 0.031145 3.0274e-05 -0.000155269 0.200051 -0.00068196 0.000107988 -0.000594395 -0.000869837 0.101241 -2.20608e-05 0.000687724 -0.000193738 -0.000526685 -0.00101398 0.000260907 -0.00261207 0.00109042 -0.000820735 -0.00116309 -1.19426e-05 0.000461358 -8.58e-05 -6.31346e-05 -0.000405817 -2.41873e-05 -0.000247479 -0.000289613 -0.000201278 -4.65764e-05 0.000108305 -9.99533e-05 
1560.65 0 -0.000164975 0.0299541 3.19244e-05 -0.000147139 0.203502 -0.000558067 0.00011605 -0.00056966 -0.000838653 0.0912114 -1.97937e-05 0.000667397 -0.000167368 -0.000444204 -0.00102688 0.000175694 -0.00259299 0.00108026 -0.00084574 -0.00114708 2.53843e-06 0.000447824 -8.83528e-05 -6.91399e-05 -0.000402008 -4.24985e-05 -0.000260046 -0.000287109 -0.00020045 -2.75854e-05 0.0001002 -9.205e-05 
1561 0 -0.000168779 0.0287123 3.36457e-05 -0.000139139 0.206469 -0.000437688 0.000129736 -0.000544117 -0.000795934 0.0810897 -1.51256e-05 0.000646632 -0.000141475 -0.000358872 -0.00104065 9.07459e-05 -0.00256925 0.0010693 -0.000866733 -0.00112633 1.58368e-05 0.000434788 -8.99047e-05 -7.69362e-05 -0.000398261 -5.99582e-05 -0.000272134 -0.000284819 -0.00019877 -9.72231e-06 9.09483e-05 -8.36567e-05 
1561.35 0 -0.000171749 0.0274216 3.49701e-05 -0.000131247 0.208956 -0.000322038 0.000147285 -0.000517198 -0.000742833 0.0709014 -8.93408e-06 0.000624378 -0.000114886 -0.000270998 -0.00105297 7.99548e-06 -0.00253938 0.00105858 -0.000884391 -0.00110097 2.83941e-05 0.000422378 -9.1244e-05 -8.32712e-05 -0.000394282 -7.56826e-05 -0.00028487 -0.00028287 -0.000195847 7.21499e-06 8.11811e-05 -7.53941e-05 
1561.7 0 -0.000173496 0.026086 3.57559e-05 -0.000123263 0.210966 -0.000211281 0.000166291 -0.000489272 -0.000678863 0.0606672 -2.4614e-06 0.000599143 -8.69594e-05 -0.000182499 -0.00106199 -7.13733e-05 -0.0025035 0.00104712 -0.000899129 -0.00107169 4.02684e-05 0.000409902 -9.42593e-05 -8.63999e-05 -0.000390492 -8.92791e-05 -0.000298602 -0.000280721 -0.000192186 2.27983e-05 7.12543e-05 -6.8288e-05 
1562.05 0 -0.000173998 0.0247113 3.67272e-05 -0.000114911 0.2125 -0.000105914 0.000184597 -0.000460179 -0.000603303 0.0504081 4.2967e-06 0.000570933 -5.91455e-05 -9.49343e-05 -0.00106745 -0.00014815 -0.00246417 0.00103291 -0.00091 -0.00104034 5.0929e-05 0.000396407 -9.94435e-05 -8.68544e-05 -0.000388122 -0.000100565 -0.000313032 -0.000278261 -0.000188157 3.71237e-05 6.17851e-05 -6.25924e-05 
1562.4 0 -0.000173025 0.0233021 3.77481e-05 -0.000105833 0.213556 -8.22947e-06 0.000200676 -0.000429739 -0.000517978 0.0401456 1.17932e-05 0.000540657 -3.30981e-05 -7.02644e-06 -0.00106962 -0.000225148 -0.00242487 0.00101604 -0.000915283 -0.00100931 5.96253e-05 0.000381877 -0.000105775 -8.67221e-05 -0.000387075 -0.000110562 -0.000327298 -0.00027526 -0.000184211 5.15905e-05 5.23296e-05 -5.73171e-05 
1562.75 0 -0.000169966 0.0218598 3.84736e-05 -9.58085e-05 0.214133 8.01082e-05 0.00021426 -0.000398934 -0.000425598 0.0299021 1.89343e-05 0.00051037 -7.57636e-06 8.39174e-05 -0.00106799 -0.000302276 -0.00238527 0.000998026 -0.000912697 -0.000980425 6.61322e-05 0.000366846 -0.000112728 -8.82432e-05 -0.000386677 -0.000120653 -0.000340798 -0.000271256 -0.000180854 6.66127e-05 4.14903e-05 -5.1268e-05 
1563.1 0 -0.000165211 0.020385 3.91474e-05 -8.52367e-05 0.214238 0.000158136 0.000227627 -0.00036881 -0.000328972 0.0197001 2.55444e-05 0.000481542 1.95423e-05 0.000176155 -0.00106304 -0.000377111 -0.00234182 0.000979583 -0.000900131 -0.000953498 7.07132e-05 0.000351844 -0.000120523 -9.13857e-05 -0.000386885 -0.000131154 -0.000353473 -0.000266366 -0.000177793 8.13798e-05 2.92796e-05 -4.3085e-05 
1563.45 0 -0.000159719 0.0188804 3.97231e-05 -7.59225e-05 0.213877 0.000224003 0.000244215 -0.000338939 -0.000231041 0.00956072 3.22957e-05 0.000453807 4.93309e-05 0.000265734 -0.00105758 -0.000449108 -0.00229492 0.000960256 -0.000877425 -0.00092722 7.35236e-05 0.000337149 -0.000129651 -9.39957e-05 -0.000386295 -0.000141448 -0.000365173 -0.000260703 -0.000174099 9.62606e-05 1.6273e-05 -3.20526e-05 
1563.8 0 -0.0001533 0.0173499 3.96799e-05 -6.95747e-05 0.213052 0.000277258 0.000266028 -0.000307669 -0.00013262 -0.000496646 3.78143e-05 0.00042478 8.19447e-05 0.000354592 -0.00105512 -0.000517906 -0.00224743 0.000939777 -0.000847245 -0.000901645 7.4777e-05 0.000322397 -0.000140473 -9.45186e-05 -0.000384106 -0.000150769 -0.00037605 -0.000254287 -0.000168993 0.000111615 2.39753e-06 -1.87213e-05 
1564.15 0 -0.000146344 0.0157972 3.87355e-05 -6.55611e-05 0.211768 0.000318789 0.000292158 -0.000273888 -3.38332e-05 -0.0104529 4.15881e-05 0.000392821 0.000117695 0.000447542 -0.0010582 -0.00058267 -0.00219672 0.000919215 -0.000813826 -0.000877471 7.50982e-05 0.000306239 -0.000151917 -9.29389e-05 -0.000381631 -0.000159214 -0.000386329 -0.000247272 -0.000162492 0.000126798 -1.22686e-05 -4.32407e-06 
1564.5 0 -0.000139469 0.0142262 3.72487e-05 -6.19812e-05 0.210031 0.000349158 0.000319414 -0.000236977 6.26503e-05 -0.0202884 4.55496e-05 0.000359197 0.000157029 0.000543758 -0.00106888 -0.000644046 -0.00213769 0.000900226 -0.000779471 -0.000855185 7.4991e-05 0.000288505 -0.000162713 -9.01182e-05 -0.000379478 -0.000167376 -0.000395214 -0.000239752 -0.000155423 0.000141936 -2.64628e-05 9.13512e-06 
1564.85 0 -0.00013238 0.0126419 3.54799e-05 -5.79702e-05 0.20785 0.000370361 0.000344289 -0.000197668 0.000155025 -0.0299829 5.06973e-05 0.000326876 0.000199779 0.000638322 -0.00108826 -0.000704521 -0.00207025 0.00088374 -0.000743373 -0.00083548 7.39287e-05 0.000270856 -0.000172894 -8.68346e-05 -0.000377321 -0.000175474 -0.000402776 -0.000231242 -0.000148601 0.000157626 -3.90618e-05 2.03706e-05 
1565.2 0 -0.000124807 0.011049 3.35657e-05 -5.35984e-05 0.205232 0.000384794 0.000366303 -0.000157953 0.000244602 -0.0395156 5.65413e-05 0.000297748 0.0002443 0.00072779 -0.00111499 -0.000765188 -0.00199761 0.000868697 -0.000703068 -0.000818008 7.07093e-05 0.000253212 -0.000182571 -8.32488e-05 -0.000375705 -0.00018246 -0.000409809 -0.00022169 -0.000142049 0.000173864 -5.02271e-05 2.98239e-05 
1565.55 0 -0.000116558 0.00945063 3.16861e-05 -4.93372e-05 0.202187 0.00039359 0.000388562 -0.000118484 0.00033264 -0.0488664 6.25787e-05 0.000270532 0.00028744 0.000810443 -0.00114702 -0.00082494 -0.00192148 0.000852934 -0.000658223 -0.000802006 6.57089e-05 0.00023414 -0.000191564 -7.88945e-05 -0.00037515 -0.00018801 -0.000415579 -0.000212179 -0.00013535 0.000190299 -5.98925e-05 3.85258e-05 
1565.9 0 -0.000107541 0.00785037 2.96021e-05 -4.60976e-05 0.198729 0.000397091 0.000413006 -7.93062e-05 0.000417811 -0.058018 6.8389e-05 0.000243333 0.000327625 0.000885006 -0.00118229 -0.000882694 -0.00184303 0.00083578 -0.000611313 -0.000787476 6.00777e-05 0.000214143 -0.000199749 -7.30477e-05 -0.000374638 -0.000193558 -0.000418544 -0.000202787 -0.000128293 0.000206873 -6.81992e-05 4.72718e-05 
1566.25 0 -9.83201e-05 0.00625199 2.67354e-05 -4.41187e-05 0.194867 0.000395376 0.000438962 -4.27366e-05 0.000497165 -0.0669537 7.28692e-05 0.000216786 0.000367312 0.000952417 -0.00121819 -0.000937952 -0.00176438 0.000818584 -0.000564221 -0.000774113 5.41543e-05 0.000194917 -0.000207318 -6.56813e-05 -0.000372788 -0.000199326 -0.000418633 -0.000192642 -0.00012123 0.00022382 -7.59915e-05 5.59098e-05 
1566.6 0 -8.88166e-05 0.00465863 2.31403e-05 -4.24258e-05 0.190608 0.000387104 0.000466028 -1.12594e-05 0.00056994 -0.0756544 7.42519e-05 0.00019225 0.000410133 0.00101617 -0.00125332 -0.000989828 -0.0016864 0.00080162 -0.000518861 -0.000759489 4.87003e-05 0.00017618 -0.000214624 -5.71174e-05 -0.000369702 -0.000204135 -0.000417528 -0.000181959 -0.000114665 0.000241417 -8.37658e-05 6.42617e-05 
1566.95 0 -7.87686e-05 0.0030732 1.94043e-05 -4.00547e-05 0.185966 0.000370369 0.000493783 1.7087e-05 0.000636949 -0.0840991 7.13108e-05 0.000170035 0.000458076 0.00107856 -0.00128729 -0.00103741 -0.00160856 0.000783397 -0.000477739 -0.000741404 4.50822e-05 0.000156748 -0.000221745 -4.72407e-05 -0.000366064 -0.000208209 -0.000415988 -0.00017188 -0.00010749 0.000258743 -9.1528e-05 7.27433e-05 
1567.3 0 -6.92048e-05 0.00149923 1.58342e-05 -3.68994e-05 0.180958 0.000344956 0.000520197 4.61931e-05 0.00069686 -0.0922695 6.45117e-05 0.00015052 0.000511815 0.00113903 -0.00131978 -0.00108031 -0.00152979 0.000764244 -0.000442667 -0.000721222 4.4033e-05 0.000136427 -0.000228355 -3.53468e-05 -0.000361747 -0.000212028 -0.000413686 -0.000163327 -9.824e-05 0.000274729 -9.99264e-05 8.08506e-05 
1567.65 0 -6.03885e-05 -5.94278e-05 1.27666e-05 -3.32732e-05 0.175601 0.000313234 0.000543987 7.83187e-05 0.000747458 -0.100152 5.49515e-05 0.000132871 0.000570391 0.00119781 -0.00134996 -0.00111865 -0.00144889 0.000745064 -0.000413785 -0.000701423 4.47605e-05 0.000115297 -0.00023438 -2.16384e-05 -0.00035534 -0.000214963 -0.00040997 -0.000155438 -8.74124e-05 0.000289865 -0.000109194 8.74648e-05 
1568 0 -5.11338e-05 -0.00159912 1.02492e-05 -2.89394e-05 0.169912 0.000278971 0.000566512 0.000113623 0.000789434 -0.107737 4.33214e-05 0.000115141 0.000630857 0.00125622 -0.00137573 -0.00115554 -0.001364 0.000724506 -0.000388726 -0.000684415 4.63022e-05 9.44398e-05 -0.000239957 -7.45483e-06 -0.000345753 -0.000217374 -0.000404157 -0.000147801 -7.60407e-05 0.000305269 -0.000118659 9.18004e-05 
1568.35 0 -4.14862e-05 -0.00311665 7.97815e-06 -2.39457e-05 0.163905 0.000244373 0.000589311 0.000150133 0.000825387 -0.11501 3.02752e-05 9.76744e-05 0.00069016 0.00131424 -0.00139464 -0.0011949 -0.0012739 0.000701847 -0.000365791 -0.000670879 4.88785e-05 7.42519e-05 -0.000245065 5.99584e-06 -0.000333767 -0.000220554 -0.000397403 -0.000141874 -6.42161e-05 0.00032096 -0.000127927 9.38516e-05 
1568.7 0 -3.21897e-05 -0.00460979 5.33663e-06 -1.8601e-05 0.157594 0.000208438 0.000612146 0.000187116 0.000855196 -0.121956 1.65043e-05 8.32044e-05 0.000746982 0.00137172 -0.00140565 -0.00123618 -0.00117845 0.000677566 -0.000346733 -0.000657456 5.31403e-05 5.30342e-05 -0.000248981 1.84322e-05 -0.0003213 -0.000225051 -0.000390912 -0.000138718 -5.16467e-05 0.000335616 -0.000137151 9.35714e-05 
1569.05 0 -2.26832e-05 -0.00607629 1.61387e-06 -1.24916e-05 0.151 0.000170405 0.000633516 0.000225521 0.000876163 -0.128562 2.37899e-06 7.3658e-05 0.000801196 0.00142763 -0.00140953 -0.00127573 -0.00107729 0.000651387 -0.00033297 -0.000641116 5.97911e-05 3.06127e-05 -0.000251601 3.10949e-05 -0.000309993 -0.00022962 -0.000383818 -0.000137488 -3.83089e-05 0.000348327 -0.000145764 9.14459e-05 
1569.4 0 -1.32054e-05 -0.00751256 -2.97434e-06 -5.7662e-06 0.14414 0.000130468 0.000652463 0.000264801 0.000887669 -0.134817 -1.3056e-05 6.7871e-05 0.000851862 0.00148005 -0.0014063 -0.00131147 -0.000971226 0.000622089 -0.000322799 -0.000621955 6.85092e-05 7.94814e-06 -0.000253841 4.56851e-05 -0.000299725 -0.000232581 -0.000375047 -0.000137036 -2.52764e-05 0.000359694 -0.000152332 8.92756e-05 
1569.75 0 -5.22464e-06 -0.00891427 -7.90576e-06 7.63937e-07 0.137031 8.83531e-05 0.00067027 0.000304286 0.000889733 -0.140712 -3.11719e-05 6.29555e-05 0.000896899 0.00152807 -0.00139566 -0.00134378 -0.000863025 0.000588511 -0.000313978 -0.000599097 7.74003e-05 -1.48953e-05 -0.000256052 6.18599e-05 -0.000289056 -0.000234265 -0.000364772 -0.000137103 -1.40477e-05 0.000370598 -0.000156474 8.76054e-05 
1570.1 0 8.2899e-08 -0.010279 -1.30309e-05 6.47414e-06 0.12969 4.44281e-05 0.000689 0.000345417 0.000881232 -0.146235 -5.19529e-05 5.82531e-05 0.000935124 0.00157108 -0.00137852 -0.00137449 -0.000755583 0.000550817 -0.00030542 -0.000570634 8.54057e-05 -3.78645e-05 -0.000257717 7.86211e-05 -0.000276892 -0.000236622 -0.000353733 -0.000137646 -4.71408e-06 0.000380646 -0.000159354 8.63904e-05 
1570.45 0 3.37418e-06 -0.0116048 -1.86199e-05 1.16596e-05 0.122139 -5.47381e-07 0.000707817 0.000389785 0.000861605 -0.151374 -7.39515e-05 5.58348e-05 0.000966686 0.00160865 -0.00135501 -0.00140563 -0.000649147 0.000509529 -0.000297985 -0.000536745 9.25419e-05 -5.99408e-05 -0.000258366 9.57734e-05 -0.000262865 -0.000240766 -0.000342767 -0.000138761 3.57773e-06 0.000388649 -0.000162579 8.58571e-05 
1570.8 0 6.10503e-06 -0.0128887 -2.49151e-05 1.69818e-05 0.114398 -4.56502e-05 0.000723338 0.000437195 0.000832719 -0.156122 -9.58516e-05 5.73438e-05 0.000992218 0.00163966 -0.0013251 -0.00143724 -0.00054198 0.000464148 -0.000291996 -0.000499223 9.84291e-05 -8.01898e-05 -0.000258482 0.00011105 -0.00024683 -0.000246575 -0.000332266 -0.000140567 1.15144e-05 0.000395336 -0.000167054 8.55134e-05 
1571.15 0 8.74308e-06 -0.0141305 -3.18171e-05 2.1827e-05 0.106482 -8.98132e-05 0.000733872 0.000485896 0.000796617 -0.160472 -0.000118325 6.1598e-05 0.00101148 0.00166311 -0.00129055 -0.00146746 -0.00043408 0.000413745 -0.000284754 -0.000459585 0.000102538 -9.87512e-05 -0.000258694 0.000122921 -0.000229066 -0.000253136 -0.000322341 -0.000143324 1.90203e-05 0.000402665 -0.000172555 8.51351e-05 
1571.5 0 1.09584e-05 -0.0153304 -3.90875e-05 2.5843e-05 0.0984111 -0.000131127 0.000741089 0.000534061 0.000753268 -0.164415 -0.000143307 6.52257e-05 0.0010226 0.00167989 -0.0012528 -0.00149549 -0.00032561 0.000358707 -0.000275334 -0.000418944 0.000105703 -0.000116673 -0.000259383 0.000133587 -0.000210252 -0.00025925 -0.000312459 -0.000146847 2.52916e-05 0.000410766 -0.000178152 8.54503e-05 
1571.85 0 1.21166e-05 -0.0164852 -4.58035e-05 2.96237e-05 0.0902061 -0.00016613 0.000746784 0.000580071 0.000702633 -0.167952 -0.000172401 6.63657e-05 0.0010244 0.001691 -0.0012114 -0.00152107 -0.000214977 0.000302333 -0.00026611 -0.000378499 0.000109505 -0.00013428 -0.000260438 0.000145076 -0.000190355 -0.000263808 -0.000302227 -0.000149806 2.96737e-05 0.000418397 -0.000183502 8.59144e-05 
1572.2 0 1.14924e-05 -0.0175901 -5.0859e-05 3.35655e-05 0.0818873 -0.000191865 0.000751137 0.00062309 0.000646137 -0.171081 -0.000206281 6.51612e-05 0.00101809 0.00169579 -0.00116671 -0.00154209 -0.000100568 0.000247479 -0.000258542 -0.000337847 0.00011413 -0.000151717 -0.000261149 0.000156179 -0.000168909 -0.000266331 -0.000292227 -0.000150927 3.26517e-05 0.000424038 -0.000188517 8.48716e-05 
1572.55 0 9.49401e-06 -0.0186417 -5.46207e-05 3.72607e-05 0.0734727 -0.000208706 0.000754356 0.000664189 0.000585627 -0.173801 -0.000244724 6.17466e-05 0.00100585 0.00169194 -0.00112047 -0.00155655 1.62211e-05 0.000195242 -0.000252347 -0.000295033 0.000118549 -0.000169006 -0.000260549 0.000165871 -0.000146163 -0.00026755 -0.000282615 -0.000150704 3.55185e-05 0.000427482 -0.000193234 8.23563e-05 
1572.9 0 8.31812e-06 -0.0196377 -5.77364e-05 3.9852e-05 0.0649819 -0.000217388 0.000757793 0.000703162 0.000522274 -0.176106 -0.00028787 5.57512e-05 0.000990288 0.00167856 -0.00107256 -0.00156347 0.000130417 0.000146262 -0.00024855 -0.000247999 0.0001227 -0.000185324 -0.000258731 0.000175006 -0.000122945 -0.000268116 -0.000272076 -0.000150205 3.8526e-05 0.00042967 -0.000197588 7.91786e-05 
1573.25 0 9.23539e-06 -0.0205773 -5.99565e-05 4.1815e-05 0.0564339 -0.00021653 0.000761626 0.000738632 0.000457644 -0.177996 -0.000336019 4.67726e-05 0.000973506 0.00165773 -0.00102201 -0.0015632 0.000237526 9.98706e-05 -0.000248339 -0.000197144 0.000126989 -0.000200387 -0.000256715 0.000183734 -0.000100106 -0.000268221 -0.000259297 -0.000149283 4.18131e-05 0.000430824 -0.000201276 7.51456e-05 
1573.6 0 1.11682e-05 -0.0214604 -6.1361e-05 4.48698e-05 0.0478484 -0.000205036 0.000764547 0.000770825 0.000393993 -0.179473 -0.000388619 3.47555e-05 0.000957307 0.00163153 -0.000969947 -0.00155606 0.000336786 5.48537e-05 -0.000251792 -0.000145734 0.000130983 -0.000214527 -0.000256038 0.000192332 -7.79153e-05 -0.00026761 -0.000245317 -0.000148304 4.6082e-05 0.000430639 -0.000205164 6.99726e-05 
1573.95 0 1.2697e-05 -0.0222855 -6.19861e-05 4.95537e-05 0.0392459 -0.000184366 0.000765652 0.000800451 0.000334254 -0.180537 -0.000443954 1.90392e-05 0.000943423 0.00159955 -0.000918492 -0.00154092 0.000429676 1.04718e-05 -0.000258138 -9.57853e-05 0.000134906 -0.000227748 -0.000257407 0.00020055 -5.65536e-05 -0.000265533 -0.000231464 -0.000147464 5.14523e-05 0.000429337 -0.000209681 6.42181e-05 
1574.3 0 1.39912e-05 -0.0230502 -6.15452e-05 5.44093e-05 0.0306449 -0.000156135 0.000764643 0.000827098 0.000279347 -0.181191 -0.000500504 -2.00539e-06 0.000932085 0.0015617 -0.000868307 -0.00151872 0.000517059 -3.3695e-05 -0.000264236 -4.74427e-05 0.000139474 -0.000239577 -0.000259755 0.00020743 -3.5644e-05 -0.000261931 -0.000217825 -0.000146133 5.78843e-05 0.000427615 -0.000213874 5.80578e-05 
1574.65 0 1.48109e-05 -0.0237534 -5.96594e-05 5.86994e-05 0.0220655 -0.000120355 0.000761492 0.000849528 0.00022899 -0.181434 -0.000557196 -2.81769e-05 0.000921773 0.00151955 -0.000819308 -0.00149254 0.000598997 -7.7149e-05 -0.000268046 -8.51473e-07 0.000144767 -0.000250545 -0.000262052 0.000214156 -1.48988e-05 -0.000258043 -0.00020472 -0.000144272 6.51931e-05 0.000425523 -0.000217444 5.07471e-05 
1575 0 1.41531e-05 -0.0243945 -5.65633e-05 6.30537e-05 0.0135284 -7.81804e-05 0.000755794 0.000866333 0.000183699 -0.181273 -0.000612143 -5.63883e-05 0.000910856 0.00147404 -0.00077033 -0.00146437 0.00067688 -0.000117609 -0.0002708 4.39593e-05 0.000149893 -0.000261352 -0.000263163 0.000221866 5.86129e-06 -0.000254556 -0.000192314 -0.000142055 7.26705e-05 0.000422668 -0.000221079 4.18657e-05 
1575.35 0 1.22044e-05 -0.0249735 -5.31646e-05 6.79204e-05 0.00505103 -3.01701e-05 0.000747188 0.000876261 0.000142267 -0.180715 -0.000664398 -8.27492e-05 0.00090048 0.00142479 -0.000719132 -0.00143398 0.000753055 -0.00015338 -0.000272535 8.75705e-05 0.000154482 -0.00027191 -0.000262469 0.000230114 2.72918e-05 -0.00025027 -0.000180126 -0.000139194 7.96292e-05 0.000418562 -0.0002253 3.21153e-05 
1575.7 0 9.67308e-06 -0.025492 -4.93399e-05 7.32906e-05 -0.00335014 2.53576e-05 0.000735799 0.000880235 0.000103876 -0.179765 -0.00071627 -0.000105547 0.000891421 0.00137039 -0.000663963 -0.00139916 0.000828598 -0.000185431 -0.000271769 0.000130477 0.000159398 -0.000282357 -0.000261045 0.000238572 4.97045e-05 -0.000242718 -0.000167555 -0.000135611 8.60443e-05 0.000412613 -0.000229523 2.33018e-05 
1576.05 0 7.52664e-06 -0.0259504 -4.49221e-05 7.86825e-05 -0.0116567 8.95428e-05 0.000722542 0.00088013 7.04788e-05 -0.17843 -0.000770682 -0.000125878 0.000882335 0.0013102 -0.000604963 -0.00135849 0.000901113 -0.000214729 -0.000268294 0.000172488 0.000165269 -0.000292979 -0.000260337 0.000247784 7.23595e-05 -0.000231518 -0.000154261 -0.000130704 9.23934e-05 0.000405715 -0.000232739 1.66029e-05 
1576.4 0 6.82712e-06 -0.0263475 -3.9903e-05 8.27021e-05 -0.0198507 0.00016222 0.000708028 0.000875764 4.60566e-05 -0.176719 -0.000827044 -0.000144285 0.000873336 0.00124774 -0.000543933 -0.00131314 0.000967106 -0.000242148 -0.000262443 0.000213491 0.000171828 -0.000303559 -0.000261381 0.000257657 9.4665e-05 -0.000218819 -0.000139676 -0.000124131 9.91991e-05 0.000399073 -0.000234699 1.16074e-05 
1576.75 0 7.69644e-06 -0.0266825 -3.43663e-05 8.57313e-05 -0.0279157 0.000242211 0.000692596 0.000865793 3.45857e-05 -0.174642 -0.000882883 -0.000159881 0.000865228 0.00118808 -0.000482616 -0.00126517 0.00102777 -0.000268547 -0.000253325 0.000253506 0.000177968 -0.000313449 -0.000263256 0.000266637 0.000116854 -0.000206002 -0.000123657 -0.000116593 0.000106556 0.000392273 -0.000235865 7.38337e-06 
1577.1 0 1.02069e-05 -0.026956 -2.9011e-05 8.9731e-05 -0.0358358 0.000326955 0.000676703 0.000851072 3.54989e-05 -0.172208 -0.000936206 -0.000171976 0.000858137 0.001131 -0.000421346 -0.00121564 0.00108739 -0.000293377 -0.000239953 0.000292462 0.00018312 -0.000322992 -0.000263979 0.000273923 0.000138328 -0.000193023 -0.000107646 -0.000108968 0.000114105 0.000384405 -0.000236538 2.75811e-06 
1577.45 0 1.50464e-05 -0.0271688 -2.40679e-05 9.50891e-05 -0.0435954 0.000414697 0.000659876 0.000834625 4.57555e-05 -0.169423 -0.00098612 -0.000180024 0.000851636 0.00107346 -0.000360188 -0.00116424 0.00114689 -0.000315086 -0.000222109 0.000329885 0.00018709 -0.000332994 -0.000263899 0.000280776 0.00015837 -0.000180083 -9.25149e-05 -0.000101508 0.000121389 0.000375339 -0.000236569 -3.19199e-06 
1577.8 0 2.14804e-05 -0.0273212 -1.92767e-05 0.000100929 -0.0511785 0.000504334 0.000642338 0.000817889 6.61362e-05 -0.166298 -0.00103389 -0.000183282 0.000845434 0.0010151 -0.000300084 -0.00111034 0.00120413 -0.000332706 -0.000199324 0.000363383 0.000188999 -0.000342499 -0.000264275 0.00028915 0.000177276 -0.000167217 -7.68675e-05 -9.40829e-05 0.000128015 0.000365716 -0.000235516 -1.0751e-05 
1578.15 0 2.89271e-05 -0.0274122 -1.44517e-05 0.000107008 -0.058569 0.00059347 0.000625632 0.000799302 9.8454e-05 -0.162846 -0.00108029 -0.00018224 0.00084094 0.00095715 -0.000241607 -0.00105365 0.00125824 -0.000347778 -0.000172422 0.000390018 0.000189117 -0.000349248 -0.00026474 0.00029931 0.000194788 -0.000153804 -5.9927e-05 -8.66769e-05 0.000133782 0.000356191 -0.000234165 -1.95225e-05 
1578.5 0 3.738e-05 -0.0274413 -9.0152e-06 0.000113441 -0.065756 0.000679725 0.000609982 0.000776578 0.000141271 -0.159078 -0.00112436 -0.000179762 0.000839145 0.000898727 -0.000182747 -0.000993692 0.00130917 -0.000362883 -0.000143833 0.00040995 0.000188629 -0.000352638 -0.000265305 0.000308837 0.000211253 -0.000139084 -4.26334e-05 -7.91605e-05 0.000139146 0.000347035 -0.000233354 -2.8543e-05 
1578.85 0 4.65386e-05 -0.0274098 -3.11203e-06 0.000119509 -0.0727292 0.000761128 0.000593919 0.00074981 0.000192438 -0.155004 -0.00116747 -0.000179419 0.000837957 0.000838336 -0.000120604 -0.000931177 0.00135449 -0.000377936 -0.000115414 0.000425178 0.000188249 -0.000353724 -0.000266554 0.000316771 0.000227886 -0.000123197 -2.56743e-05 -7.14603e-05 0.000144559 0.000337664 -0.00023221 -3.75341e-05 
1579.2 0 5.66496e-05 -0.0273192 2.02759e-06 0.000124538 -0.0794736 0.00083663 0.000575232 0.000721744 0.000251382 -0.150632 -0.00121263 -0.000182383 0.000835026 0.000777127 -5.66259e-05 -0.000867597 0.00139178 -0.000392321 -8.75541e-05 0.000438629 0.000187863 -0.000352993 -0.000267904 0.000325081 0.000244608 -0.000106845 -9.36103e-06 -6.31653e-05 0.000150092 0.000327275 -0.000230065 -4.71697e-05 
1579.55 0 6.80128e-05 -0.02717 5.99845e-06 0.000129062 -0.0859742 0.000905852 0.000553906 0.000696185 0.000318108 -0.145978 -0.00125962 -0.000188146 0.00082927 0.000717703 3.98226e-06 -0.000804787 0.00142071 -0.000407434 -5.80393e-05 0.000453982 0.00018603 -0.000350463 -0.000269031 0.000335106 0.00026065 -8.99778e-05 5.89206e-06 -5.43032e-05 0.000155859 0.000315848 -0.000226643 -5.7739e-05 
1579.9 0 8.01974e-05 -0.0269619 9.231e-06 0.000134347 -0.0922224 0.000968902 0.000533931 0.000675884 0.000393354 -0.141055 -0.00130384 -0.000196131 0.000819633 0.000661055 5.91963e-05 -0.00074488 0.00144239 -0.000424766 -2.48438e-05 0.000471494 0.000182384 -0.000347031 -0.000269948 0.000344822 0.000275304 -7.21788e-05 1.95982e-05 -4.60807e-05 0.000161323 0.000303573 -0.000222192 -6.89681e-05 
1580.25 0 9.32655e-05 -0.0266969 1.21678e-05 0.000140616 -0.0982126 0.00102574 0.000518163 0.000661544 0.00047658 -0.135875 -0.00134015 -0.000205133 0.000805196 0.000605566 0.000111991 -0.000688658 0.00145891 -0.00044528 9.83143e-06 0.000488853 0.000178983 -0.000344608 -0.000270382 0.000351243 0.000288567 -5.3612e-05 3.18066e-05 -3.97765e-05 0.000165329 0.000290377 -0.000217289 -8.04034e-05 
1580.6 0 0.000107817 -0.0263771 1.51314e-05 0.000146435 -0.103935 0.00107724 0.000503265 0.000653299 0.000566599 -0.130446 -0.00136662 -0.000213792 0.000785722 0.000549545 0.000165732 -0.000635885 0.00147208 -0.000469328 4.24447e-05 0.000504692 0.000177585 -0.000343609 -0.00027137 0.000354591 0.000301379 -3.48453e-05 4.36058e-05 -3.48764e-05 0.000167248 0.000276341 -0.000212357 -9.2659e-05 
1580.95 0 0.000123768 -0.0260037 1.85871e-05 0.000150621 -0.109376 0.00112331 0.000484117 0.000650253 0.000663782 -0.124781 -0.00138475 -0.000222037 0.000762432 0.000493387 0.000219956 -0.000586854 0.00148246 -0.000496978 7.33794e-05 0.000518462 0.000177162 -0.000342392 -0.000273671 0.000357508 0.00031381 -1.59921e-05 5.58533e-05 -3.01093e-05 0.000167325 0.000262102 -0.000207707 -0.000107623 
1581.3 0 0.000140815 -0.0255766 2.25463e-05 0.000153567 -0.114528 0.0011617 0.000460104 0.000650507 0.000766962 -0.118899 -0.00139632 -0.000230813 0.000736447 0.000438253 0.000271558 -0.000542775 0.00149096 -0.000527981 0.000106117 0.000530861 0.00017488 -0.000340465 -0.000276581 0.000360955 0.000323737 3.00612e-06 6.80228e-05 -2.51272e-05 0.000166363 0.000247923 -0.000202614 -0.000124924 
1581.65 0 0.000157984 -0.0250976 2.59867e-05 0.000156055 -0.119382 0.00119111 0.000435484 0.000654214 0.000872912 -0.112814 -0.00140063 -0.000239957 0.000709142 0.000383681 0.000318257 -0.000505015 0.00149934 -0.000561335 0.000143877 0.00054354 0.000168666 -0.000339254 -0.000280218 0.000364424 0.000329548 2.16686e-05 7.94085e-05 -2.03512e-05 0.000164961 0.000233938 -0.000195713 -0.000141783 
1582 0 0.000174389 -0.0245687 2.88585e-05 0.000157621 -0.123928 0.00121089 0.000413837 0.000663982 0.000980543 -0.106542 -0.0013949 -0.000247423 0.000681111 0.000328159 0.000359334 -0.000472859 0.00150829 -0.000596543 0.000186016 0.00055643 0.000159999 -0.000338617 -0.000284531 0.000367693 0.000332383 3.9751e-05 9.00649e-05 -1.64106e-05 0.000162934 0.000220656 -0.000186514 -0.000156236 
1582.35 0 0.000190839 -0.0239902 3.19969e-05 0.000157974 -0.128156 0.00121923 0.000393097 0.000681927 0.00109012 -0.100097 -0.00137745 -0.000251702 0.000649398 0.000271381 0.000394978 -0.000443739 0.00151816 -0.000633339 0.000229612 0.000567979 0.000150941 -0.000336723 -0.000287679 0.000369961 0.000334219 5.68314e-05 9.96414e-05 -1.21947e-05 0.000159594 0.000207806 -0.000174953 -0.000168718 
1582.7 0 0.000208742 -0.0233629 3.52273e-05 0.000157766 -0.132061 0.00121466 0.000370432 0.000708089 0.00120101 -0.0934961 -0.00134963 -0.000253241 0.000610573 0.000213612 0.000425781 -0.000415512 0.00153042 -0.000669588 0.000273935 0.000575668 0.000140798 -0.000332412 -0.000289185 0.000369566 0.000335763 7.23218e-05 0.000107748 -6.03457e-06 0.000154816 0.000194669 -0.000161147 -0.000180384 
1583.05 0 0.000228546 -0.0226896 3.77565e-05 0.000157156 -0.135639 0.00119695 0.000347056 0.000740354 0.00131311 -0.0867526 -0.00131416 -0.000254169 0.000564605 0.000154222 0.000452358 -0.000387232 0.00154546 -0.000702432 0.000320115 0.000577683 0.00012879 -0.000326003 -0.00029038 0.000366923 0.00033679 8.57352e-05 0.000113938 1.73766e-06 0.00014892 0.000180825 -0.000145736 -0.000191696 
1583.4 0 0.000249755 -0.0219728 3.90028e-05 0.00015639 -0.13888 0.00116574 0.000325927 0.000776635 0.00142731 -0.0798828 -0.00127313 -0.000255914 0.000512495 9.19234e-05 0.000475131 -0.000358536 0.00156139 -0.000731464 0.000368732 0.000574726 0.000116223 -0.00031849 -0.000292537 0.000363886 0.000337064 9.66977e-05 0.000118362 9.45105e-06 0.000142376 0.000166064 -0.000129808 -0.000202467 
1583.75 0 0.000271332 -0.021214 3.91284e-05 0.000155445 -0.14178 0.00111868 0.000306766 0.000815242 0.00154346 -0.0729048 -0.00122671 -0.000258568 0.000454393 2.5429e-05 0.000493735 -0.00032964 0.00157471 -0.000757453 0.000420648 0.00056758 0.000104659 -0.000310564 -0.000295686 0.000360475 0.000336129 0.000106156 0.000121901 1.61961e-05 0.000136117 0.000150782 -0.000114338 -0.000212509 
1584.1 0 0.000293223 -0.0204154 3.92327e-05 0.000153432 -0.144336 0.00105488 0.000288184 0.000854992 0.00165724 -0.0658355 -0.00117293 -0.000262434 0.000390547 -4.37737e-05 0.000509409 -0.000300809 0.00158188 -0.000779714 0.000477236 0.000555569 9.37177e-05 -0.000302283 -0.000299175 0.000355951 0.000334248 0.000115821 0.000125289 2.24975e-05 0.000130839 0.000135278 -9.90811e-05 -0.000221595 
1584.45 0 0.000315373 -0.0195802 4.00634e-05 0.000150552 -0.146549 0.000978214 0.000271653 0.000894958 0.00176343 -0.0586915 -0.00111145 -0.00026814 0.000321599 -0.000113004 0.000525199 -0.00027239 0.00158258 -0.00079694 0.000537993 0.000536819 8.28042e-05 -0.000292785 -0.000303476 0.000350825 0.000332517 0.000126194 0.000128959 2.93878e-05 0.000126466 0.000119202 -8.28038e-05 -0.000230327 
1584.8 0 0.000335841 -0.0187115 4.13063e-05 0.000147853 -0.148421 0.00089284 0.000259837 0.0009333 0.00185996 -0.0514886 -0.00104331 -0.000276208 0.000249022 -0.000182282 0.000541599 -0.000245136 0.00157748 -0.000809439 0.000599173 0.000509719 7.2344e-05 -0.000281198 -0.000308973 0.000345354 0.000331295 0.000136935 0.000132646 3.70159e-05 0.000122795 0.000102638 -6.55627e-05 -0.00023919 
1585.15 0 0.000353282 -0.0178106 4.21798e-05 0.000144735 -0.149952 0.00079915 0.000253687 0.000968979 0.001947 -0.0442387 -0.00096921 -0.000286764 0.00017505 -0.000251613 0.000557795 -0.000219037 0.00156513 -0.000819152 0.00065691 0.000475126 6.24931e-05 -0.000267597 -0.000314279 0.000338994 0.000330196 0.000147989 0.000135337 4.52774e-05 0.000119388 8.63857e-05 -4.81312e-05 -0.000247542 
1585.5 0 0.000368505 -0.0168791 4.23905e-05 0.00014067 -0.151141 0.000696893 0.000253094 0.00100327 0.00202509 -0.0369527 -0.000889718 -0.000299606 9.96757e-05 -0.000318497 0.000573788 -0.000193019 0.00154399 -0.000826805 0.000710406 0.000434563 5.20848e-05 -0.00025284 -0.000318116 0.000331677 0.000328942 0.000159031 0.000136853 5.41764e-05 0.000115644 7.04748e-05 -3.06887e-05 -0.000254747 
1585.85 0 0.000382561 -0.0159198 4.20509e-05 0.000137394 -0.151982 0.000588182 0.000257142 0.00103708 0.00209408 -0.0296459 -0.000805719 -0.000315081 2.17738e-05 -0.000382168 0.000589913 -0.000165139 0.00151564 -0.000830898 0.00075978 0.000388699 4.0248e-05 -0.000237709 -0.000319934 0.000324003 0.000327877 0.00016967 0.000138324 6.3157e-05 0.000111122 5.43312e-05 -1.43111e-05 -0.000260663 
1586.2 0 0.000396376 -0.0149339 4.12288e-05 0.000135073 -0.152472 0.000477366 0.000262697 0.00106964 0.00215256 -0.0223403 -0.000718701 -0.00033401 -5.78365e-05 -0.000444518 0.000607245 -0.000132964 0.00148215 -0.000830111 0.000806179 0.000338541 2.76789e-05 -0.000222494 -0.00032039 0.000315992 0.000326811 0.000180365 0.000141533 7.09703e-05 0.000105159 3.8274e-05 -9.14121e-07 -0.00026573 
1586.55 0 0.000409819 -0.0139224 4.01075e-05 0.000131826 -0.152617 0.000367941 0.000265879 0.00109956 0.00220201 -0.0150569 -0.000629697 -0.000358596 -0.000138264 -0.000505907 0.000626069 -9.54477e-05 0.00144265 -0.000825108 0.000850882 0.000284665 1.58511e-05 -0.000206556 -0.000321009 0.000305414 0.000324537 0.000191892 0.000147789 7.68824e-05 9.73147e-05 2.21562e-05 1.01684e-05 -0.00026995 
1586.9 0 0.000422369 -0.0128896 3.856e-05 0.000127298 -0.152426 0.000258943 0.00026533 0.00112438 0.00224556 -0.00781027 -0.000538883 -0.000390289 -0.000220353 -0.000564918 0.000645879 -5.52795e-05 0.00139638 -0.000816577 0.000893617 0.000226332 5.17853e-06 -0.000188369 -0.00032167 0.00029146 0.000320548 0.000202662 0.000156732 8.11376e-05 8.84088e-05 5.04509e-06 2.1054e-05 -0.00027254 
1587.25 0 0.000434449 -0.0118392 3.58555e-05 0.000123114 -0.151901 0.000148052 0.000262756 0.00114188 0.00228355 -0.000613675 -0.000446353 -0.000427137 -0.000303225 -0.000622279 0.000665809 -1.5282e-05 0.00134645 -0.00080264 0.000933174 0.000164373 -4.43847e-06 -0.000167724 -0.000321909 0.000276679 0.000314786 0.000211745 0.000166334 8.42874e-05 7.94963e-05 -1.34982e-05 3.18845e-05 -0.000274128 
1587.6 0 0.000446695 -0.0107726 3.27667e-05 0.000118952 -0.151043 3.47498e-05 0.000260201 0.0011538 0.00231499 0.00651742 -0.000352715 -0.000468699 -0.000384068 -0.000682542 0.000684532 2.42108e-05 0.00129519 -0.00078239 0.000968993 0.000102312 -1.31303e-05 -0.000146229 -0.000321388 0.000263569 0.000306681 0.000220111 0.000174337 8.74244e-05 7.04077e-05 -3.24375e-05 4.19251e-05 -0.000274766 
1587.95 0 0.000458586 -0.00969153 2.96332e-05 0.000112789 -0.149857 -8.01642e-05 0.000257971 0.00116383 0.00233809 0.0135669 -0.000259227 -0.000515584 -0.000462119 -0.000747558 0.000701749 6.36491e-05 0.00123888 -0.000757517 0.00100206 4.2995e-05 -2.10508e-05 -0.000125147 -0.000320033 0.000252741 0.000295396 0.000228248 0.000180146 9.10553e-05 6.12868e-05 -5.11508e-05 5.08951e-05 -0.00027368 
1588.3 0 0.000468975 -0.00859829 2.59878e-05 0.00010491 -0.148344 -0.000195769 0.000255205 0.0011737 0.00235162 0.0205181 -0.000166067 -0.000566906 -0.000535603 -0.000813694 0.000716391 0.000102304 0.00117351 -0.000728618 0.00103313 -1.44924e-05 -2.90849e-05 -0.000104393 -0.000318901 0.000243485 0.000281337 0.000236022 0.000184774 9.50222e-05 5.26909e-05 -6.99306e-05 5.96475e-05 -0.000271277 
1588.65 0 0.000477412 -0.00749547 2.26098e-05 9.69327e-05 -0.146513 -0.000310524 0.000252808 0.00118211 0.00235648 0.0273548 -7.33324e-05 -0.00062018 -0.00060197 -0.000877142 0.000726178 0.00013731 0.00109943 -0.000695477 0.00106156 -7.4014e-05 -3.80252e-05 -8.32132e-05 -0.000318546 0.000233667 0.00026654 0.000242187 0.000188671 9.89332e-05 4.51079e-05 -8.86139e-05 6.84623e-05 -0.000267935 
1589 0 0.000483547 -0.00638783 1.9387e-05 8.99372e-05 -0.144371 -0.000422178 0.000252042 0.00118654 0.00235334 0.0340632 1.82053e-05 -0.000672508 -0.000660404 -0.000936967 0.000731201 0.00016744 0.00101958 -0.000658562 0.0010849 -0.000137316 -4.70086e-05 -6.21636e-05 -0.000318445 0.00022183 0.000252327 0.000245916 0.000191622 0.000102247 3.88986e-05 -0.000106674 7.69641e-05 -0.000263421 
1589.35 0 0.000487881 -0.00528038 1.52852e-05 8.40686e-05 -0.141924 -0.000529034 0.000252352 0.00118639 0.00234221 0.0406301 0.000107784 -0.000722271 -0.000710864 -0.000993287 0.000735046 0.000193517 0.000935582 -0.000618897 0.0011002 -0.000203623 -5.51847e-05 -4.25662e-05 -0.000318532 0.000209199 0.000239373 0.000247253 0.000194003 0.000105032 3.39682e-05 -0.000123508 8.56052e-05 -0.000257799 
1589.7 0 0.000491692 -0.00417516 1.04296e-05 7.85095e-05 -0.139179 -0.000629281 0.000251997 0.00118224 0.00232354 0.0470396 0.000194801 -0.000768014 -0.000753865 -0.00104365 0.000739766 0.00021581 0.000848457 -0.000577333 0.00110695 -0.00027287 -6.24561e-05 -2.46647e-05 -0.000319027 0.000197725 0.00022717 0.000246113 0.000196239 0.000107636 2.967e-05 -0.000139039 9.43038e-05 -0.000252762 
1590.05 0 0.000495401 -0.00307311 6.04305e-06 7.25351e-05 -0.136147 -0.000720572 0.000249282 0.00117351 0.00229811 0.0532764 0.000280197 -0.000808802 -0.000791208 -0.00108457 0.000743912 0.000234661 0.00076184 -0.000535357 0.00110768 -0.000345354 -6.92526e-05 -7.64477e-06 -0.000319911 0.000187393 0.0002139 0.000242991 0.000198897 0.000109924 2.50788e-05 -0.000153218 0.000102256 -0.000249598 
1590.4 0 0.000498789 -0.001977 2.26882e-06 6.62512e-05 -0.13284 -0.000802262 0.000245058 0.00115907 0.0022681 0.0593295 0.000364116 -0.000846374 -0.000825131 -0.00111698 0.000746995 0.000250441 0.000677574 -0.0004951 0.00110571 -0.000420047 -7.64193e-05 9.0854e-06 -0.00032056 0.000177636 0.00019931 0.000238978 0.000202489 0.000111308 1.99243e-05 -0.000166287 0.000109668 -0.000247314 
1590.75 0 0.000502695 -0.00088964 -1.22419e-06 5.95564e-05 -0.129267 -0.000876202 0.000242748 0.0011393 0.00223482 0.0651887 0.000444461 -0.000881827 -0.00085543 -0.00114462 0.000749624 0.000262354 0.000593112 -0.000458412 0.00110171 -0.000494187 -8.27508e-05 2.56833e-05 -0.000319599 0.000169616 0.000184218 0.00023387 0.000207193 0.000111901 1.48757e-05 -0.00017932 0.000117443 -0.000244698 
1591.1 0 0.00050829 0.000188122 -4.58818e-06 5.22459e-05 -0.125438 -0.000943874 0.000242595 0.00111661 0.00219674 0.0708423 0.00051958 -0.000913077 -0.00088075 -0.00116889 0.000751223 0.000269193 0.000505671 -0.000426164 0.0010928 -0.000565222 -8.60006e-05 4.23793e-05 -0.000317501 0.000163634 0.000168645 0.000227248 0.00021232 0.000112989 1.11607e-05 -0.000192329 0.00012588 -0.000241616 
1591.45 0 0.000514841 0.00125436 -8.57063e-06 4.43433e-05 -0.121368 -0.00100562 0.000241551 0.00109341 0.00215349 0.0762791 0.000589149 -0.000937451 -0.000900009 -0.00118926 0.00074958 0.000271777 0.000415645 -0.000396702 0.00107648 -0.000632932 -8.64442e-05 5.93087e-05 -0.000315876 0.000158331 0.000152302 0.000219296 0.000217027 0.000115553 9.43075e-06 -0.000204157 0.000134609 -0.00023761 
1591.8 0 0.000521176 0.0023048 -1.32291e-05 3.57362e-05 -0.117071 -0.00106271 0.000238213 0.00107093 0.00210612 0.08149 0.00065385 -0.000954664 -0.000912709 -0.00120598 0.000742988 0.00027368 0.000325647 -0.000367372 0.00105306 -0.000698195 -8.53552e-05 7.60548e-05 -0.000314244 0.000152931 0.000136619 0.000210821 0.000220486 0.000119597 8.65464e-06 -0.000214625 0.000142921 -0.000231747 
1592.15 0 0.000526625 0.00333571 -1.78833e-05 2.66024e-05 -0.112559 -0.00111584 0.000232346 0.00105007 0.0020552 0.0864661 0.000713098 -0.000967353 -0.000918561 -0.0012201 0.000731461 0.000277077 0.000236967 -0.00033689 0.0010241 -0.000760423 -8.37284e-05 9.18568e-05 -0.000311777 0.000147479 0.000123513 0.000202915 0.000222718 0.000124992 7.3736e-06 -0.000224457 0.000150806 -0.000225021 
1592.5 0 0.000530502 0.00434615 -2.15401e-05 1.75926e-05 -0.107842 -0.00116518 0.000224228 0.00103055 0.00200137 0.0911971 0.000765851 -0.000977006 -0.000917617 -0.00123037 0.000714713 0.000281708 0.000149447 -0.0003049 0.000990894 -0.000819766 -8.25778e-05 0.000107253 -0.000308086 0.000142491 0.000112351 0.000195975 0.000224199 0.000131385 5.35338e-06 -0.000233677 0.000158262 -0.000219638 
1592.85 0 0.000533336 0.00533609 -2.40808e-05 9.18654e-06 -0.102937 -0.00121136 0.000214665 0.00101011 0.00194498 0.0956722 0.000812854 -0.000982005 -0.000911429 -0.00123426 0.000694019 0.000289327 6.47829e-05 -0.000272055 0.000954703 -0.000877344 -8.19887e-05 0.000123283 -0.000303575 0.000137756 0.000101236 0.000190576 0.000224582 0.000137875 3.53153e-06 -0.000241153 0.000165382 -0.000215624 
1593.2 0 0.000535499 0.00630465 -2.67643e-05 1.37878e-06 -0.097858 -0.00125523 0.000204907 0.000987077 0.00188665 0.0998852 0.000854452 -0.000981553 -0.000902082 -0.00123154 0.000672251 0.000304899 -1.45639e-05 -0.000239494 0.000917387 -0.000932377 -8.2082e-05 0.000139551 -0.000299401 0.000132215 8.90722e-05 0.000187638 0.000223686 0.000143604 2.67439e-06 -0.000246083 0.000173455 -0.000211847 
1593.55 0 0.00053641 0.00725009 -3.03654e-05 -5.62224e-06 -0.0926185 -0.00129971 0.000196343 0.000961643 0.00182601 0.103833 0.000890469 -0.000977 -0.000889222 -0.00122383 0.000649732 0.000330744 -8.80304e-05 -0.00020735 0.000879028 -0.00098411 -8.28427e-05 0.000155457 -0.000295048 0.000125222 7.54725e-05 0.000186398 0.000221221 0.00014736 2.37182e-06 -0.000248602 0.000183624 -0.000207745 
1593.9 0 0.000536603 0.0081705 -3.36097e-05 -1.15233e-05 -0.0872287 -0.00134698 0.000188042 0.000935011 0.00175986 0.10751 0.000921785 -0.000967365 -0.000871844 -0.00121334 0.00062586 0.000364372 -0.000156732 -0.000176251 0.000837701 -0.0010337 -8.33139e-05 0.000170557 -0.000289138 0.000116912 6.06867e-05 0.000184858 0.000216932 0.000148736 1.88477e-06 -0.00024959 0.000195053 -0.000203191 
1594.25 0 0.00053629 0.00906342 -3.51452e-05 -1.65383e-05 -0.0817007 -0.00139418 0.000178437 0.000908439 0.00168634 0.110911 0.000949034 -0.000949081 -0.000852428 -0.00120093 0.00060116 0.000403092 -0.000221049 -0.000146367 0.000792924 -0.00108284 -8.29983e-05 0.000184959 -0.000282107 0.000107711 4.54085e-05 0.000182249 0.000212019 0.000148932 1.00135e-06 -0.00025028 0.000206085 -0.000198905 
1594.6 0 0.000534271 0.00992568 -3.56253e-05 -2.10573e-05 -0.0760504 -0.00143742 0.000168035 0.000881312 0.00160718 0.114029 0.000971261 -0.000920486 -0.00083435 -0.00118578 0.000575147 0.000446451 -0.000278914 -0.000117231 0.000747344 -0.00113231 -8.25252e-05 0.000200035 -0.000274831 9.88262e-05 3.01414e-05 0.000179038 0.000207883 0.00014944 -4.09453e-07 -0.000251102 0.000215744 -0.000194735 
1594.95 0 0.000530347 0.0107544 -3.69162e-05 -2.50484e-05 -0.0702943 -0.00147517 0.000157767 0.0008538 0.00152467 0.116862 0.000986718 -0.000882644 -0.000818184 -0.00116822 0.000546847 0.000494118 -0.000329171 -8.87363e-05 0.000704285 -0.001182 -8.25664e-05 0.000216509 -0.000267453 9.09446e-05 1.42411e-05 0.000175086 0.000204266 0.000150191 -2.13241e-06 -0.000251564 0.000224293 -0.000189917 
1595.3 0 0.000525712 0.0115477 -3.94753e-05 -2.86008e-05 -0.0644452 -0.00150624 0.000147995 0.000827411 0.00143982 0.119406 0.000995721 -0.000836339 -0.000802423 -0.00115093 0.000514684 0.000543493 -0.000373537 -5.97404e-05 0.000664485 -0.0012324 -8.30621e-05 0.000234039 -0.000259792 8.43197e-05 -3.65755e-06 0.00016956 0.00019947 0.000149639 -4.16841e-06 -0.000252371 0.000232424 -0.000184632 
1595.65 0 0.000521051 0.0123057 -4.15246e-05 -3.24454e-05 -0.0585154 -0.00152928 0.000137759 0.000801742 0.00135411 0.121658 0.00100055 -0.000781216 -0.000786222 -0.0011374 0.000478093 0.000593367 -0.000413168 -2.92164e-05 0.000625829 -0.00128499 -8.28972e-05 0.000251703 -0.000251732 7.89582e-05 -2.34133e-05 0.000161983 0.000193434 0.000146885 -6.89602e-06 -0.000254654 0.00024 -0.000178805 
1596 0 0.000516438 0.0130279 -4.24177e-05 -3.73805e-05 -0.0525212 -0.00154397 0.000125001 0.000774547 0.00126917 0.123614 0.00100213 -0.000718231 -0.000770832 -0.00112836 0.000439593 0.000646264 -0.000449406 3.17389e-06 0.000586874 -0.00134191 -8.22443e-05 0.000269258 -0.000242802 7.30668e-05 -4.36212e-05 0.000152312 0.000187818 0.000143273 -9.65408e-06 -0.000258287 0.000246253 -0.00017221 
1596.35 0 0.000512193 0.0137125 -4.31924e-05 -4.27242e-05 -0.0464773 -0.00154956 0.000110659 0.000742914 0.0011846 0.125278 0.000998557 -0.000650921 -0.000756264 -0.00112122 0.000401972 0.000704683 -0.000484342 3.8457e-05 0.000547648 -0.00140272 -8.24057e-05 0.000286473 -0.000232905 6.48682e-05 -6.35111e-05 0.000141475 0.000182929 0.000140639 -1.13643e-05 -0.000262711 0.000249994 -0.000165724 
1596.7 0 0.00050811 0.0143585 -4.40937e-05 -4.70555e-05 -0.0403954 -0.00154526 9.6282e-05 0.000705474 0.00110007 0.126652 0.000987613 -0.000584698 -0.000741627 -0.00111331 0.000364525 0.000768099 -0.00051902 7.65582e-05 0.000507516 -0.00146251 -8.27841e-05 0.000302402 -0.000222667 5.41216e-05 -8.42907e-05 0.000131088 0.00017831 0.000139705 -1.2737e-05 -0.000267378 0.000250921 -0.000160006 
1597.05 0 0.000503395 0.0149654 -4.50087e-05 -5.01715e-05 -0.0342878 -0.00153108 8.08949e-05 0.000663353 0.00101654 0.127736 0.000969739 -0.00052437 -0.00072754 -0.00110413 0.000325436 0.00083229 -0.000553864 0.000115916 0.000466135 -0.00151634 -8.26147e-05 0.000316416 -0.000212961 4.12976e-05 -0.000107459 0.000121005 0.000174469 0.000140567 -1.48616e-05 -0.000272104 0.000249478 -0.000154111 
1597.4 0 0.000496883 0.0155325 -4.60365e-05 -5.27428e-05 -0.0281696 -0.00150958 6.43755e-05 0.000616821 0.000935697 0.128528 0.000947453 -0.000470046 -0.00071483 -0.0010945 0.000285504 0.000891981 -0.000590019 0.000155246 0.000424172 -0.00156361 -8.28596e-05 0.000329009 -0.000203814 2.73223e-05 -0.000132293 0.000109779 0.000172173 0.000142733 -1.7613e-05 -0.000276724 0.000245927 -0.0001472 
1597.75 0 0.000488617 0.0160578 -4.72331e-05 -5.488e-05 -0.0220547 -0.00148588 4.72703e-05 0.000564826 0.000856256 0.12903 0.000922768 -0.000417446 -0.00070338 -0.00108435 0.00024638 0.000944749 -0.000630116 0.000193955 0.000381026 -0.00160654 -8.37419e-05 0.000341134 -0.000194418 1.33686e-05 -0.000156791 9.74832e-05 0.000170737 0.000145101 -2.00867e-05 -0.000281496 0.000240888 -0.000139633 
1598.1 0 0.000480279 0.0165404 -4.78289e-05 -5.62884e-05 -0.0159543 -0.00146067 2.92392e-05 0.000507761 0.000775804 0.129244 0.000897385 -0.000363586 -0.000692492 -0.00107133 0.000208719 0.000990609 -0.000675034 0.000231437 0.000336914 -0.00164495 -8.53807e-05 0.000353371 -0.000184888 4.4926e-07 -0.000179688 8.53957e-05 0.000168782 0.000146949 -2.19696e-05 -0.000286791 0.000235641 -0.000131037 
1598.45 0 0.000472302 0.0169817 -4.73684e-05 -5.73298e-05 -0.0098807 -0.00142945 1.08656e-05 0.000446794 0.000695734 0.129172 0.000872137 -0.000308495 -0.000681533 -0.00105313 0.000173309 0.00102963 -0.000721773 0.000266465 0.000293765 -0.00167669 -8.69104e-05 0.000365434 -0.000175373 -1.15313e-05 -0.00019966 7.38889e-05 0.00016608 0.00014731 -2.35471e-05 -0.000291329 0.00023023 -0.000120877 
1598.8 0 0.00046288 0.0173824 -4.70143e-05 -5.88742e-05 -0.00384805 -0.00138991 -7.09201e-06 0.000382762 0.000620422 0.128818 0.000846343 -0.000253329 -0.000669595 -0.00102953 0.000139176 0.00106244 -0.000768297 0.000297273 0.000252445 -0.00170223 -8.7222e-05 0.000376297 -0.000165432 -2.3322e-05 -0.000216565 6.27406e-05 0.000162645 0.000146161 -2.51468e-05 -0.000293781 0.000224155 -0.00010913 
1599.15 0 0.000451669 0.0177411 -4.73468e-05 -6.15393e-05 0.00213082 -0.00134475 -2.28478e-05 0.000317212 0.000552167 0.128188 0.000819403 -0.000197758 -0.000655722 -0.00100028 0.000104643 0.00108946 -0.00081533 0.000322158 0.00021206 -0.00172463 -8.71494e-05 0.000384807 -0.000154611 -3.49747e-05 -0.000230852 5.19396e-05 0.0001581 0.000144043 -2.80312e-05 -0.000294584 0.000217758 -9.55787e-05 
1599.5 0 0.0004406 0.0180559 -4.6764e-05 -6.46533e-05 0.00804415 -0.00129584 -3.44841e-05 0.000252684 0.000490736 0.127288 0.000790733 -0.000141571 -0.000640434 -0.000964931 6.92534e-05 0.00111142 -0.000862928 0.000339394 0.000170812 -0.00174508 -8.73189e-05 0.000391222 -0.000143206 -4.63994e-05 -0.00024215 4.23158e-05 0.000152688 0.000141008 -3.34342e-05 -0.000295172 0.000211964 -8.17465e-05 
1599.85 0 0.00043095 0.0183265 -4.47677e-05 -6.71243e-05 0.013879 -0.0012424 -4.20934e-05 0.00019123 0.000436305 0.126122 0.00076156 -8.55168e-05 -0.000626158 -0.000925054 3.2666e-05 0.00112814 -0.000908415 0.000349401 0.000128044 -0.00176242 -8.70993e-05 0.000397193 -0.000131297 -5.80761e-05 -0.000250773 3.31535e-05 0.000147007 0.000137211 -4.02672e-05 -0.000295724 0.000207907 -6.94416e-05 
1600.2 0 0.00042286 0.0185529 -4.24653e-05 -6.90915e-05 0.0196214 -0.00118484 -4.66266e-05 0.000133316 0.000389191 0.124698 0.000734046 -2.85425e-05 -0.000612805 -0.000883766 -4.22036e-06 0.00114005 -0.000950981 0.000356005 8.50146e-05 -0.00177552 -8.57013e-05 0.000403127 -0.000118751 -6.97565e-05 -0.000257802 2.35719e-05 0.00014102 0.000132828 -4.65681e-05 -0.000294678 0.000204184 -5.85948e-05 
1600.55 0 0.000416436 0.0187348 -4.03045e-05 -7.17088e-05 0.0252597 -0.00112605 -4.86931e-05 7.89537e-05 0.000348956 0.123022 0.000709503 2.94094e-05 -0.000598052 -0.000842307 -3.99636e-05 0.00114998 -0.000993706 0.000362472 4.31046e-05 -0.00178427 -8.28983e-05 0.000408145 -0.000105836 -8.05625e-05 -0.000265142 1.47759e-05 0.000134911 0.000127947 -5.13417e-05 -0.000291147 0.000198966 -4.84676e-05 
1600.9 0 0.000411511 0.0188748 -3.84192e-05 -7.50559e-05 0.0307829 -0.00106996 -4.88502e-05 2.85766e-05 0.000314407 0.1211 0.000688677 8.64332e-05 -0.000580535 -0.000798856 -7.43107e-05 0.00115921 -0.00103696 0.000369259 2.06269e-06 -0.00178788 -7.97629e-05 0.000411629 -9.32738e-05 -9.07975e-05 -0.000273551 7.48505e-06 0.000129165 0.000122691 -5.50624e-05 -0.000285574 0.000192603 -3.86428e-05 
1601.25 0 0.000407691 0.0189745 -3.59327e-05 -7.82573e-05 0.0361799 -0.00101975 -4.78933e-05 -1.61057e-05 0.000284959 0.118939 0.000669971 0.000142111 -0.000561785 -0.000753513 -0.000107866 0.00116647 -0.00107716 0.000375894 -3.9837e-05 -0.00178475 -7.68986e-05 0.000413532 -8.1813e-05 -0.0001014 -0.000282064 8.0629e-07 0.000123673 0.000117362 -5.90746e-05 -0.000278092 0.000185842 -2.7922e-05 
1601.6 0 0.000404874 0.0190328 -3.25526e-05 -8.15822e-05 0.0414425 -0.000975596 -4.6492e-05 -5.44665e-05 0.000259969 0.11655 0.000649512 0.000196964 -0.000543123 -0.000707474 -0.000139884 0.0011703 -0.00111336 0.00038343 -8.25291e-05 -0.00177432 -7.46357e-05 0.000414046 -7.18296e-05 -0.000111833 -0.000289818 -5.31447e-06 0.000117843 0.000113232 -6.41139e-05 -0.000268584 0.000178399 -1.50706e-05 
1601.95 0 0.00040272 0.0190497 -2.87329e-05 -8.55168e-05 0.046565 -0.000935085 -4.36745e-05 -8.85742e-05 0.000239153 0.11394 0.000624633 0.000249201 -0.00052172 -0.000658143 -0.000171092 0.00117065 -0.0011471 0.000392202 -0.0001246 -0.00175644 -7.39897e-05 0.000412985 -6.33162e-05 -0.000120615 -0.000296705 -1.01795e-05 0.000111324 0.000110734 -6.99582e-05 -0.000257838 0.000169963 -1.01808e-06 
1602.3 0 0.000400582 0.0190262 -2.4143e-05 -8.91187e-05 0.0515378 -0.000896274 -3.81337e-05 -0.000120659 0.000222569 0.111115 0.000595289 0.000297108 -0.000495624 -0.000601786 -0.000204878 0.00116869 -0.0011767 0.000400931 -0.000165007 -0.00173084 -7.51823e-05 0.000410895 -5.56074e-05 -0.000128433 -0.000302906 -1.43521e-05 0.000104806 0.000109138 -7.57614e-05 -0.000246778 0.000161223 1.31503e-05 
1602.65 0 0.000397857 0.0189617 -1.87469e-05 -9.15227e-05 0.0563493 -0.000859342 -2.99282e-05 -0.000151815 0.000210451 0.10808 0.00056282 0.000339386 -0.000466828 -0.000539189 -0.000242862 0.0011653 -0.00119926 0.000408921 -0.000202628 -0.00169836 -7.76504e-05 0.000409142 -4.89311e-05 -0.000136035 -0.000308918 -1.87949e-05 9.88346e-05 0.00010749 -8.05998e-05 -0.000235127 0.000152599 2.72706e-05 
1603 0 0.000394422 0.0188553 -1.305e-05 -9.32492e-05 0.060989 -0.000825361 -2.0445e-05 -0.000181222 0.000203451 0.104844 0.000528124 0.00037466 -0.000438884 -0.000473995 -0.000284343 0.0011612 -0.00121639 0.00041581 -0.000237271 -0.00166008 -8.00009e-05 0.000408504 -4.31392e-05 -0.000142749 -0.000315154 -2.41111e-05 9.29918e-05 0.000105235 -8.4377e-05 -0.000222838 0.00014416 4.14551e-05 
1603.35 0 0.0003908 0.0187073 -7.99168e-06 -9.43959e-05 0.0654462 -0.000795377 -1.22959e-05 -0.000207408 0.000201201 0.101417 0.000490923 0.000403153 -0.000415496 -0.00040866 -0.000328813 0.00115729 -0.00123168 0.000421658 -0.000269919 -0.00161722 -8.11793e-05 0.000409085 -3.65433e-05 -0.000148846 -0.000321077 -3.01042e-05 8.6745e-05 0.000102433 -8.84788e-05 -0.0002109 0.000136141 5.60002e-05 
1603.7 0 0.000387083 0.0185183 -4.09099e-06 -9.49636e-05 0.0697123 -0.000769399 -7.25227e-06 -0.000229289 0.000201721 0.0978121 0.000449042 0.000425667 -0.000398025 -0.000343627 -0.000377275 0.00115384 -0.00124679 0.00042658 -0.000302708 -0.00157128 -8.13201e-05 0.000409868 -2.85779e-05 -0.000153817 -0.000325942 -3.62185e-05 7.90915e-05 9.93608e-05 -9.43865e-05 -0.000199624 0.000127864 7.08521e-05 
1604.05 0 0.000382647 0.0182917 -2.85511e-07 -9.60512e-05 0.0737806 -0.000745724 -4.63576e-06 -0.000245088 0.000203404 0.0940393 0.000402275 0.000442742 -0.00038551 -0.000278221 -0.000430427 0.0011504 -0.00126063 0.000430765 -0.000337287 -0.00152338 -8.12626e-05 0.000409919 -2.06114e-05 -0.000157068 -0.000330772 -4.24559e-05 6.95997e-05 9.55763e-05 -0.000101915 -0.000188339 0.000118172 8.53695e-05 
1604.4 0 0.000377074 0.0180292 4.3836e-06 -9.86616e-05 0.077643 -0.0007234 -2.85797e-06 -0.000254383 0.000206517 0.0901077 0.00035477 0.000454971 -0.00037754 -0.000212371 -0.000487106 0.00114566 -0.00127091 0.000435352 -0.000374085 -0.00147536 -8.12091e-05 0.000409195 -1.34434e-05 -0.000160172 -0.000336402 -4.90266e-05 5.92953e-05 8.99168e-05 -0.000110028 -0.000176483 0.000106612 9.86396e-05 
1604.75 0 0.000370644 0.0177296 9.07141e-06 -0.000101596 0.0812929 -0.000703687 -1.85731e-06 -0.000258569 0.000211071 0.0860295 0.000309596 0.000462219 -0.000372505 -0.000146892 -0.0005449 0.0011378 -0.00127635 0.000442958 -0.000412591 -0.0014286 -8.04132e-05 0.000407114 -6.52624e-06 -0.000163917 -0.000341992 -5.55518e-05 4.85029e-05 8.21117e-05 -0.000117633 -0.000163964 9.3216e-05 0.000110285 
1605.1 0 0.000363778 0.0173938 1.31413e-05 -0.000103869 0.0847292 -0.000688601 -2.7824e-06 -0.000257598 0.000216713 0.0818162 0.000266526 0.000463141 -0.000366545 -8.37567e-05 -0.000601696 0.00112438 -0.00127725 0.000455378 -0.000450566 -0.00138258 -7.8661e-05 0.000403097 6.90634e-07 -0.000166275 -0.000347098 -6.16951e-05 3.72235e-05 7.29521e-05 -0.000124648 -0.000151349 7.86978e-05 0.000120677 
1605.45 0 0.000356402 0.0170257 1.70638e-05 -0.000105976 0.0879521 -0.00068021 -7.04384e-06 -0.000250479 0.000221535 0.0774741 0.000224533 0.000459049 -0.000357557 -2.35344e-05 -0.00065681 0.00110287 -0.00127443 0.000471435 -0.000484725 -0.00133681 -7.68834e-05 0.000397852 8.73442e-06 -0.000166462 -0.000351681 -6.75666e-05 2.58969e-05 6.34456e-05 -0.000131079 -0.000138998 6.37616e-05 0.000130483 
1605.8 0 0.000349064 0.0166287 2.12589e-05 -0.000107329 0.0909576 -0.000677812 -1.35631e-05 -0.000237267 0.00022213 0.0730105 0.000183093 0.000453075 -0.000346537 3.43609e-05 -0.000710199 0.00107319 -0.00126799 0.000490587 -0.000514068 -0.00129121 -7.61711e-05 0.000392238 1.72822e-05 -0.000166409 -0.000355373 -7.30035e-05 1.47186e-05 5.43098e-05 -0.000136167 -0.000126356 4.9199e-05 0.000140259 
1606.15 0 0.000342082 0.0162035 2.45808e-05 -0.000106893 0.0937405 -0.00067767 -1.98458e-05 -0.000217646 0.000218433 0.0684362 0.000142315 0.000446116 -0.000333046 8.85295e-05 -0.000760879 0.00103744 -0.0012577 0.000513588 -0.000539878 -0.00124505 -7.59237e-05 0.000385907 2.49306e-05 -0.000167701 -0.000357561 -7.87574e-05 3.97456e-06 4.56957e-05 -0.000139811 -0.000113188 3.6487e-05 0.000150211 
1606.5 0 0.000334698 0.0157481 2.66828e-05 -0.000105019 0.0962977 -0.000677964 -2.53796e-05 -0.000190389 0.00021409 0.0637638 0.000102351 0.000438137 -0.000314454 0.000137001 -0.000807387 0.00099591 -0.00124465 0.000538934 -0.000563667 -0.00119785 -7.51589e-05 0.000377768 3.1358e-05 -0.000171229 -0.00035771 -8.63488e-05 -6.09705e-06 3.66437e-05 -0.000141799 -0.000100014 2.64069e-05 0.000159785 
1606.85 0 0.000326397 0.0152616 2.85842e-05 -0.000103001 0.0986266 -0.000679983 -3.17721e-05 -0.000154784 0.000211283 0.0590054 6.35827e-05 0.000430238 -0.000290306 0.000181191 -0.000848863 0.000947946 -0.00123082 0.000564145 -0.000587845 -0.0011496 -7.3728e-05 0.000367427 3.8325e-05 -0.000175629 -0.000356286 -9.65517e-05 -1.53817e-05 2.66558e-05 -0.000141244 -8.76358e-05 1.69809e-05 0.000167774 
1607.2 0 0.000317666 0.0147462 3.02193e-05 -0.000100864 0.100724 -0.000685887 -3.99182e-05 -0.00011261 0.000208006 0.0541714 2.72839e-05 0.000422243 -0.000262465 0.000223774 -0.000884346 0.000895647 -0.00121702 0.000587606 -0.000612354 -0.00110049 -7.26104e-05 0.000356844 4.79579e-05 -0.000178102 -0.00035383 -0.000107965 -2.3282e-05 1.66143e-05 -0.000138352 -7.68501e-05 5.67812e-06 0.000173155 
1607.55 0 0.000309237 0.0142048 3.04366e-05 -9.74335e-05 0.102585 -0.000696663 -4.74321e-05 -6.85725e-05 0.000199605 0.0492714 -6.39119e-06 0.000412462 -0.000232814 0.000266106 -0.000912886 0.00084175 -0.00120341 0.000609606 -0.000635004 -0.001051 -7.11242e-05 0.000348156 5.98751e-05 -0.00017838 -0.000350071 -0.000118898 -2.92359e-05 6.58053e-06 -0.000134811 -6.73362e-05 -7.70998e-06 0.000175479 
1607.9 0 0.000300373 0.0136392 2.91833e-05 -9.19525e-05 0.104209 -0.000710059 -5.27558e-05 -2.56925e-05 0.000183531 0.0443163 -3.93563e-05 0.000401568 -0.000201057 0.000308164 -0.000933934 0.000787329 -0.00118986 0.000630345 -0.000656141 -0.00100143 -6.68837e-05 0.000340501 7.12373e-05 -0.000177975 -0.000345171 -0.000128588 -3.40824e-05 -2.88405e-06 -0.000131746 -5.76316e-05 -2.25144e-05 0.000175673 
1608.25 0 0.00028963 0.0130497 2.74368e-05 -8.60005e-05 0.105595 -0.000722612 -5.62767e-05 1.69945e-05 0.000161934 0.0393151 -7.20755e-05 0.000391389 -0.00016637 0.000349782 -0.000948325 0.00073251 -0.00117672 0.000650649 -0.000675921 -0.000951294 -6.04422e-05 0.000332142 8.06713e-05 -0.000177359 -0.000340368 -0.000136004 -3.98619e-05 -1.00891e-05 -0.00012818 -4.63355e-05 -3.81459e-05 0.00017474 
1608.6 0 0.000276139 0.0124365 2.53681e-05 -8.16594e-05 0.106743 -0.000732819 -5.68909e-05 6.1098e-05 0.000137739 0.034276 -0.000101486 0.000383107 -0.000128629 0.000393966 -0.000957334 0.000675944 -0.00116454 0.000674041 -0.00069249 -0.000900431 -5.43213e-05 0.000322286 8.90698e-05 -0.000177058 -0.000336245 -0.000140742 -4.80041e-05 -1.51224e-05 -0.000123193 -3.41616e-05 -5.32592e-05 0.000173897 
1608.95 0 0.000260323 0.0118 2.20776e-05 -7.74736e-05 0.107652 -0.000740648 -5.19991e-05 0.000106912 0.000110495 0.0292105 -0.000125996 0.000379366 -8.66841e-05 0.000443297 -0.000960316 0.000616104 -0.00115054 0.000702723 -0.000704927 -0.000850456 -4.93258e-05 0.000310844 9.7371e-05 -0.000177262 -0.000331276 -0.000143617 -5.6733e-05 -1.92475e-05 -0.000115969 -2.33832e-05 -6.67497e-05 0.000173918 
1609.3 0 0.000244882 0.0111418 1.72428e-05 -7.20869e-05 0.10832 -0.000744196 -4.08855e-05 0.000151896 7.94246e-05 0.0241322 -0.000147672 0.000381944 -3.84289e-05 0.000495036 -0.00095773 0.000553779 -0.00113176 0.000734158 -0.000712739 -0.000803933 -4.50447e-05 0.000299257 0.000105363 -0.000176057 -0.000324875 -0.000145607 -6.40204e-05 -2.26372e-05 -0.000106272 -1.37788e-05 -7.76863e-05 0.000173923 
1609.65 0 0.000231614 0.0104652 1.19425e-05 -6.65594e-05 0.108751 -0.000741621 -2.48961e-05 0.000192613 4.72296e-05 0.0190539 -0.000169076 0.000389201 1.60661e-05 0.000545772 -0.000952957 0.000490999 -0.00110931 0.000762975 -0.000715783 -0.000761807 -4.13625e-05 0.000288275 0.000112856 -0.000172194 -0.00031885 -0.00014754 -7.01565e-05 -2.54759e-05 -9.5016e-05 -4.07206e-06 -8.51709e-05 0.000173773 
1610 0 0.000220427 0.00977291 7.22592e-06 -6.13813e-05 0.108945 -0.000735006 -4.77892e-06 0.000228652 1.61889e-05 0.0139876 -0.000189298 0.000399316 7.41187e-05 0.000594612 -0.000949216 0.00042993 -0.00108451 0.000786815 -0.000715276 -0.000723154 -3.80282e-05 0.000276592 0.000119793 -0.000166096 -0.000315042 -0.000150645 -7.62769e-05 -2.80906e-05 -8.30963e-05 5.63855e-06 -9.01616e-05 0.000174669 
1610.35 0 0.000210513 0.00906738 3.31522e-06 -5.67968e-05 0.108906 -0.000727707 1.78938e-05 0.000262872 -1.24545e-05 0.0089434 -0.000204311 0.000412299 0.000134388 0.000641181 -0.00094593 0.000372396 -0.00105703 0.000806667 -0.000713026 -0.000685917 -3.47422e-05 0.000263277 0.000125694 -0.000158409 -0.000312286 -0.000155216 -8.31362e-05 -2.98416e-05 -7.08154e-05 1.44431e-05 -9.52409e-05 0.000177 
1610.7 0 0.000199794 0.00834965 8.27962e-09 -5.33493e-05 0.108634 -0.000722656 4.10293e-05 0.000296919 -3.90239e-05 0.00393133 -0.000212562 0.000426476 0.000198158 0.000684599 -0.000940165 0.000319706 -0.0010257 0.000822832 -0.000708591 -0.000650302 -3.2934e-05 0.000248785 0.000131363 -0.000149415 -0.000308564 -0.000159894 -9.03455e-05 -3.06213e-05 -5.77181e-05 2.25401e-05 -0.000102203 0.000179877 
1611.05 0 0.000186793 0.00762085 -2.30162e-06 -5.10657e-05 0.108136 -0.000722185 6.45802e-05 0.000328792 -6.66791e-05 -0.00103908 -0.000215525 0.000437234 0.000264033 0.000724172 -0.000930461 0.000271596 -0.000991345 0.000833945 -0.000700504 -0.000617762 -3.28386e-05 0.000234182 0.000138116 -0.000139478 -0.000303467 -0.000163406 -9.71075e-05 -3.19984e-05 -4.44368e-05 3.14273e-05 -0.000110555 0.000182178 
1611.4 0 0.000172405 0.0068836 -3.39894e-06 -4.92832e-05 0.107415 -0.000726354 8.80485e-05 0.000355111 -9.72089e-05 -0.00595917 -0.000214628 0.000442289 0.00032657 0.000760403 -0.000916978 0.00022552 -0.000955268 0.000839772 -0.000688988 -0.000587582 -3.32186e-05 0.000220792 0.000145811 -0.000130507 -0.000297252 -0.000166655 -0.000103285 -3.41338e-05 -3.18364e-05 4.14375e-05 -0.000119271 0.0001837 
1611.75 0 0.000156939 0.00613849 -4.77668e-06 -4.68943e-05 0.106475 -0.000733489 0.000109505 0.000375615 -0.000129599 -0.0108198 -0.00021215 0.000444364 0.00038383 0.000795278 -0.000898734 0.000179734 -0.000915141 0.000841607 -0.000675488 -0.000558051 -3.35953e-05 0.000208298 0.000153277 -0.000124167 -0.000289601 -0.000170821 -0.000108855 -3.66413e-05 -2.00752e-05 5.14974e-05 -0.000128689 0.000184647 
1612.1 0 0.000139868 0.00538428 -7.06398e-06 -4.29161e-05 0.105318 -0.000740909 0.000126257 0.000394434 -0.000163946 -0.015612 -0.000211369 0.0004472 0.00043651 0.000828732 -0.000875626 0.000134755 -0.000867398 0.000839311 -0.000660675 -0.000528473 -3.33892e-05 0.000195785 0.000159717 -0.000118297 -0.000281175 -0.000174597 -0.00011357 -3.95587e-05 -9.55163e-06 6.1861e-05 -0.000138972 0.000184902 
1612.45 0 0.000121701 0.00462255 -9.81559e-06 -3.80776e-05 0.103948 -0.000744895 0.000136953 0.000414884 -0.000201865 -0.0203288 -0.00021224 0.000452575 0.000482361 0.000856706 -0.00084891 9.06117e-05 -0.000814365 0.000832642 -0.000643181 -0.000498859 -3.16716e-05 0.000183383 0.000165121 -0.000109896 -0.000272798 -0.000176242 -0.000118024 -4.24817e-05 -9.26107e-07 7.28628e-05 -0.000149055 0.000184865 
1612.8 0 0.000102957 0.00385701 -1.33802e-05 -3.41995e-05 0.102364 -0.000743665 0.000143212 0.000435584 -0.000243639 -0.0249629 -0.000213241 0.000460535 0.000519831 0.000876064 -0.000819062 4.61006e-05 -0.000762273 0.000823561 -0.000621918 -0.000469201 -2.89728e-05 0.000171918 0.000169193 -9.91837e-05 -0.000263442 -0.00017629 -0.000122545 -4.49855e-05 5.21017e-06 8.36705e-05 -0.000158767 0.000184746 
1613.15 0 8.36371e-05 0.00309019 -1.74734e-05 -3.20376e-05 0.100571 -0.000737534 0.000150165 0.000453506 -0.000288261 -0.0295033 -0.000214323 0.00046901 0.000550611 0.000888267 -0.00078675 1.30019e-06 -0.000713441 0.000814837 -0.000598853 -0.00043964 -2.67629e-05 0.000160867 0.00017177 -8.70628e-05 -0.000252111 -0.000176011 -0.000126754 -4.75663e-05 8.68817e-06 9.38207e-05 -0.000168684 0.00018382 
1613.5 0 6.37797e-05 0.00232394 -2.09488e-05 -2.95832e-05 0.0985729 -0.000725918 0.000161041 0.00046841 -0.000335285 -0.0339387 -0.000215592 0.000474854 0.000577962 0.000895683 -0.000753359 -4.26782e-05 -0.000663566 0.000807952 -0.000577688 -0.000410028 -2.40396e-05 0.000149672 0.000173293 -7.39481e-05 -0.000238728 -0.000175797 -0.000130075 -5.058e-05 1.03219e-05 0.000103356 -0.000178915 0.000181516 
1613.85 0 4.39337e-05 0.00156019 -2.36624e-05 -2.5701e-05 0.096376 -0.000707257 0.000173456 0.000480477 -0.00038447 -0.0382586 -0.00021642 0.00047606 0.000604515 0.000897834 -0.000720223 -8.3765e-05 -0.000609413 0.000802689 -0.000559212 -0.000381183 -1.95681e-05 0.000138622 0.000174324 -6.0762e-05 -0.000223645 -0.000174438 -0.000132642 -5.38848e-05 1.13862e-05 0.000112902 -0.000190077 0.000177578 
1614.2 0 2.55183e-05 0.000800661 -2.66041e-05 -2.20768e-05 0.0939875 -0.000680557 0.000183437 0.000489044 -0.000435047 -0.0424523 -0.000215102 0.000471676 0.000631334 0.0008951 -0.000686936 -0.000120566 -0.000553739 0.000797508 -0.000543209 -0.000353266 -1.33582e-05 0.000126658 0.000174946 -4.80331e-05 -0.000206803 -0.000171215 -0.000135454 -5.81246e-05 1.26152e-05 0.00012235 -0.000202066 0.000172215 
1614.55 0 8.95732e-06 4.76086e-05 -2.98118e-05 -1.96367e-05 0.0914167 -0.000646355 0.000189142 0.000494889 -0.000485267 -0.0465102 -0.000210758 0.000462915 0.000656888 0.000890004 -0.000649669 -0.000156091 -0.00050007 0.000790803 -0.00053048 -0.000325478 -6.24868e-06 0.000112631 0.000174642 -3.44772e-05 -0.000187917 -0.000167224 -0.000138222 -6.28143e-05 1.43013e-05 0.000131065 -0.000213292 0.000165322 
1614.9 0 -7.4626e-06 -0.000696157 -3.34278e-05 -1.7354e-05 0.088672 -0.00060647 0.000192305 0.000499377 -0.000533463 -0.0504274 -0.00020492 0.00045239 0.000679527 0.000884303 -0.000604353 -0.000194943 -0.000447798 0.000782169 -0.000521278 -0.000298593 3.70884e-07 9.74658e-05 0.00017328 -1.97141e-05 -0.00016736 -0.000163552 -0.000140356 -6.70517e-05 1.63381e-05 0.000138713 -0.000222745 0.000156817 
1615.25 0 -2.48531e-05 -0.00143023 -3.7552e-05 -1.40667e-05 0.08576 -0.000563684 0.000195379 0.000502763 -0.000578476 -0.0542001 -0.000201511 0.000442183 0.000699238 0.000876166 -0.000551723 -0.000237021 -0.000394587 0.000769611 -0.000515142 -0.000273499 5.89661e-06 8.21781e-05 0.000172335 -5.28471e-06 -0.000145983 -0.000160863 -0.000142842 -7.09147e-05 1.78354e-05 0.000145851 -0.000231301 0.000147696 
1615.6 0 -4.11305e-05 -0.00215439 -4.14838e-05 -1.01296e-05 0.0826888 -0.000520061 0.000198972 0.000504967 -0.000620372 -0.0578222 -0.000202575 0.000433213 0.000714217 0.000862334 -0.000497077 -0.000277755 -0.000342315 0.000751285 -0.000510914 -0.000250199 1.05817e-05 6.70958e-05 0.000173 8.17587e-06 -0.000125415 -0.000158546 -0.000146134 -7.4979e-05 1.89305e-05 0.000152643 -0.000239954 0.000139079 
1615.95 0 -5.44509e-05 -0.00286696 -4.52558e-05 -5.95241e-06 0.0794668 -0.000474437 0.000203124 0.000505072 -0.000659653 -0.0612864 -0.000205383 0.000424858 0.00072423 0.000843047 -0.000443994 -0.000313472 -0.00029489 0.000729761 -0.000508662 -0.000229019 1.53124e-05 5.37836e-05 0.000173304 2.10589e-05 -0.000106641 -0.000155643 -0.000149881 -8.0177e-05 2.07232e-05 0.000158456 -0.000248235 0.000130989 
1616.3 0 -6.57162e-05 -0.00356712 -4.95346e-05 -1.06118e-06 0.0761007 -0.000425883 0.000207997 0.000501064 -0.000694395 -0.0645864 -0.000206721 0.000417364 0.000733361 0.000821231 -0.000392247 -0.000344634 -0.000252585 0.000707088 -0.000509318 -0.000209766 2.12814e-05 4.33504e-05 0.000170356 3.3927e-05 -8.88149e-05 -0.000152306 -0.000153943 -8.63015e-05 2.38606e-05 0.000162939 -0.000255772 0.000123073 
1616.65 0 -7.66964e-05 -0.00425459 -5.44455e-05 4.94978e-06 0.0725969 -0.000376194 0.000212909 0.000493251 -0.000722372 -0.0677176 -0.000207202 0.000411504 0.000745478 0.000797664 -0.000341536 -0.00037259 -0.000212554 0.000681966 -0.000513492 -0.000190534 2.9128e-05 3.49427e-05 0.000164331 4.71209e-05 -7.06397e-05 -0.000147912 -0.000158468 -9.21321e-05 2.77453e-05 0.000167042 -0.000262815 0.000115269 
1617 0 -8.89312e-05 -0.00492818 -5.89734e-05 1.17202e-05 0.0689623 -0.000327204 0.000216776 0.000485658 -0.000744635 -0.0706737 -0.00020926 0.000405592 0.000759905 0.000770789 -0.000291923 -0.000397376 -0.000174237 0.000652091 -0.000521531 -0.00016943 3.7809e-05 2.66525e-05 0.000156348 6.04009e-05 -5.08386e-05 -0.00014238 -0.000164035 -9.75744e-05 3.06278e-05 0.000172256 -0.000268834 0.000107628 
1617.35 0 -0.000103207 -0.00558517 -6.26469e-05 1.85094e-05 0.0652056 -0.000278521 0.000219701 0.000481458 -0.000763529 -0.0734477 -0.000214905 0.000397074 0.000773617 0.000740987 -0.000242871 -0.000418673 -0.00013976 0.000615978 -0.000533399 -0.000147175 4.65851e-05 1.74942e-05 0.00014728 7.41801e-05 -2.89661e-05 -0.000136651 -0.000169504 -0.000103242 3.22403e-05 0.000178286 -0.000273757 9.89356e-05 
1617.7 0 -0.000118506 -0.00622185 -6.59889e-05 2.49643e-05 0.0613368 -0.000228141 0.00022232 0.000478177 -0.000782038 -0.0760334 -0.000224704 0.000384261 0.000786619 0.000711134 -0.000195208 -0.000435999 -0.000109664 0.000574963 -0.000548887 -0.000125646 5.55821e-05 9.00534e-06 0.000138063 8.88474e-05 -6.51357e-06 -0.000130649 -0.000173124 -0.000108731 3.37745e-05 0.000184309 -0.000277934 8.80733e-05 
1618.05 0 -0.000133604 -0.00683573 -6.85597e-05 3.02228e-05 0.0573653 -0.000173618 0.000226292 0.0004706 -0.000801547 -0.0784258 -0.000237461 0.00036801 0.000800596 0.000684077 -0.00015145 -0.000449653 -8.27847e-05 0.000532125 -0.000566834 -0.000103094 6.34559e-05 1.02501e-06 0.000127965 0.000103942 1.45762e-05 -0.000124134 -0.000175814 -0.000113393 3.54442e-05 0.000190329 -0.000281286 7.59952e-05 
1618.4 0 -0.000148499 -0.00742631 -7.00076e-05 3.35638e-05 0.0533028 -0.000114286 0.000235128 0.000458004 -0.000819854 -0.0806207 -0.000250561 0.000350666 0.000816213 0.000662241 -0.000113455 -0.000460209 -5.82434e-05 0.000489492 -0.000585942 -7.58707e-05 6.95294e-05 -9.2283e-06 0.000116226 0.000118507 3.32872e-05 -0.000115831 -0.000178358 -0.000117924 3.69963e-05 0.000196251 -0.00028391 6.41539e-05 
1618.75 0 -0.000162633 -0.00799308 -7.10922e-05 3.5789e-05 0.0491605 -5.20943e-05 0.000249512 0.00044316 -0.000834561 -0.0826149 -0.000260477 0.000332693 0.000834688 0.000645923 -7.95714e-05 -0.000467336 -3.51085e-05 0.00044709 -0.000606463 -4.45332e-05 7.56438e-05 -2.21055e-05 0.000103089 0.000131607 4.99572e-05 -0.000104771 -0.000179966 -0.00012309 3.86406e-05 0.000202494 -0.000284773 5.21339e-05 
1619.1 0 -0.000175371 -0.00853564 -7.20983e-05 3.78688e-05 0.0449484 1.19169e-05 0.000267091 0.00042636 -0.000845304 -0.0844059 -0.000266272 0.000314961 0.000855277 0.000633605 -4.67609e-05 -0.000470804 -1.2808e-05 0.000402993 -0.000627866 -1.18479e-05 8.26718e-05 -3.57287e-05 8.84872e-05 0.000142765 6.5094e-05 -9.27501e-05 -0.000180176 -0.000128316 4.06984e-05 0.00020955 -0.000283157 3.91814e-05 
1619.45 0 -0.000188053 -0.00905345 -7.30386e-05 4.00774e-05 0.0406785 7.72236e-05 0.000286268 0.00040553 -0.00085195 -0.0859916 -0.000270491 0.000299561 0.000875885 0.000624609 -1.33808e-05 -0.000470354 1.02891e-05 0.000356628 -0.000648444 2.21575e-05 9.01556e-05 -4.87098e-05 7.30399e-05 0.000151677 7.87277e-05 -8.04013e-05 -0.000178956 -0.000132576 4.36876e-05 0.000216086 -0.000280101 2.69218e-05 
1619.8 0 -0.00020111 -0.00954544 -7.44555e-05 4.276e-05 0.0363623 0.000141693 0.000306243 0.00037971 -0.000855226 -0.0873711 -0.000275387 0.000286521 0.00089697 0.000617052 2.10825e-05 -0.000465356 3.70139e-05 0.000308428 -0.000666376 5.91055e-05 9.73593e-05 -6.09377e-05 5.91716e-05 0.00015805 9.09633e-05 -6.64963e-05 -0.000176631 -0.000135077 4.78145e-05 0.000220401 -0.000275879 1.66659e-05 
1620.15 0 -0.000212674 -0.010012 -7.64192e-05 4.66431e-05 0.0320089 0.000205148 0.000327716 0.000351175 -0.000856456 -0.0885438 -0.000280422 0.000274514 0.000918865 0.000608829 5.59591e-05 -0.000455834 6.78677e-05 0.000257868 -0.000680911 9.8678e-05 0.000103488 -7.24632e-05 4.70218e-05 0.000162443 0.000102029 -5.07422e-05 -0.000174011 -0.000135429 5.30993e-05 0.000222795 -0.000270259 8.04816e-06 
1620.5 0 -0.000222661 -0.0104541 -7.88664e-05 5.17385e-05 0.0276276 0.000268017 0.00035284 0.000322359 -0.000853767 -0.0895106 -0.000283815 0.000261971 0.000939405 0.000599523 9.03659e-05 -0.000441567 0.000101386 0.000204594 -0.000693247 0.000138275 0.000107895 -8.18688e-05 3.48902e-05 0.000166355 0.000112882 -3.2916e-05 -0.000172439 -0.000133908 5.92876e-05 0.000224719 -0.000263388 1.13675e-07 
1620.85 0 -0.0002324 -0.0108705 -8.29338e-05 5.7036e-05 0.0232263 0.000329295 0.000381337 0.00029332 -0.000845117 -0.0902739 -0.000284955 0.000246367 0.000955857 0.000590085 0.000123552 -0.000423272 0.000136154 0.000149451 -0.0007064 0.000175139 0.000110837 -8.86634e-05 2.31107e-05 0.000169849 0.000124086 -1.32253e-05 -0.000173164 -0.000131452 6.54964e-05 0.000226597 -0.000254418 -8.00939e-06 
1621.2 0 -0.000242137 -0.0112601 -8.9276e-05 6.25178e-05 0.0188104 0.000389925 0.000408769 0.000264088 -0.000829807 -0.0908341 -0.000284112 0.000227995 0.000968299 0.000582073 0.000155663 -0.000403375 0.000172376 9.28708e-05 -0.000723067 0.000208392 0.00011255 -9.37924e-05 1.19153e-05 0.000171583 0.000136197 6.35934e-06 -0.000176138 -0.000128341 7.01764e-05 0.000228462 -0.000242786 -1.61658e-05 
1621.55 0 -0.000251877 -0.0116216 -9.6048e-05 6.86534e-05 0.0143883 0.000450614 0.000430937 0.000235895 -0.00080585 -0.091188 -0.000281635 0.000210179 0.0009774 0.00057529 0.000187867 -0.00038179 0.000210962 3.37161e-05 -0.000742658 0.000239326 0.00011283 -9.85751e-05 1.15622e-06 0.000171283 0.000149437 2.3636e-05 -0.00018079 -0.000124656 7.35403e-05 0.000230358 -0.000229848 -2.48785e-05 
1621.9 0 -0.000260575 -0.011954 -0.000101577 7.55415e-05 0.0099719 0.000510877 0.000445779 0.000210629 -0.000771664 -0.0913323 -0.000276219 0.000193828 0.000981121 0.000568925 0.000221329 -0.000357143 0.000251531 -2.73822e-05 -0.000761963 0.000269639 0.000112276 -0.000104022 -9.08985e-06 0.000170167 0.000162712 3.84133e-05 -0.000186078 -0.000120631 7.71284e-05 0.000231984 -0.000217122 -3.47948e-05 
1622.25 0 -0.000266646 -0.0122564 -0.000105869 8.26093e-05 0.00557488 0.000571421 0.00045332 0.000188968 -0.000726363 -0.0912693 -0.000267904 0.000176574 0.000978256 0.000563708 0.000257149 -0.000330761 0.000292771 -8.91563e-05 -0.000777576 0.00029858 0.000111029 -0.000109968 -1.9176e-05 0.000169956 0.000174767 5.11377e-05 -0.000190399 -0.000116608 8.14488e-05 0.000233542 -0.000204911 -4.50676e-05 
1622.6 0 -0.000269716 -0.0125271 -0.000108998 8.90522e-05 0.00120807 0.000632107 0.000455726 0.000170209 -0.000670665 -0.0910054 -0.000260195 0.000157083 0.000969963 0.000561239 0.000295536 -0.000304536 0.000333301 -0.000152232 -0.000789085 0.000324191 0.000109096 -0.000115088 -2.98204e-05 0.000170187 0.000185152 6.1669e-05 -0.000193094 -0.00011347 8.62223e-05 0.000235021 -0.000193564 -5.43443e-05 
1622.95 0 -0.000270486 -0.0127648 -0.000111415 9.54289e-05 -0.00312128 0.000690981 0.000455494 0.000152806 -0.000605965 -0.0905433 -0.000256031 0.000134846 0.000957009 0.000562083 0.000335238 -0.00027886 0.000373084 -0.000215692 -0.000798056 0.000347277 0.000107277 -0.000118583 -4.17619e-05 0.00016932 0.000194136 7.12459e-05 -0.000194147 -0.000111265 9.15375e-05 0.000235545 -0.000184399 -6.17438e-05 
1623.3 0 -0.000270076 -0.0129685 -0.000113895 0.000103064 -0.00740612 0.0007461 0.000453632 0.000136583 -0.000534026 -0.0898811 -0.000254995 0.000109235 0.000940622 0.000564227 0.000376307 -0.000254478 0.000412473 -0.000277421 -0.000805673 0.000370258 0.000106056 -0.000121357 -5.40632e-05 0.00016632 0.000203147 8.19121e-05 -0.000193262 -0.000109606 9.68613e-05 0.000234551 -0.000177936 -6.65704e-05 
1623.65 0 -0.000269535 -0.0131391 -0.00011621 0.000111275 -0.0116375 0.000797206 0.000450458 0.000123147 -0.000457208 -0.0890195 -0.000257019 7.94308e-05 0.000922211 0.000565384 0.00042059 -0.000232994 0.000451538 -0.000338122 -0.000812692 0.000394422 0.000105005 -0.000124429 -6.62228e-05 0.000161091 0.000213538 9.41013e-05 -0.000190766 -0.000108086 0.000101801 0.000231965 -0.000172345 -7.01849e-05 
1624 0 -0.000270535 -0.0132781 -0.000117924 0.000118393 -0.0158056 0.000844809 0.000447057 0.000113419 -0.000374284 -0.0879639 -0.00026204 4.62201e-05 0.000901642 0.000565155 0.00046714 -0.000215903 0.000490333 -0.000398515 -0.000818723 0.000420103 0.000103764 -0.000127925 -7.85148e-05 0.000154603 0.000224455 0.000105798 -0.000187714 -0.000106182 0.000106549 0.000228055 -0.000164791 -7.4716e-05 
1624.35 0 -0.000273087 -0.013386 -0.000118832 0.000124013 -0.0199012 0.000887909 0.0004429 0.000106815 -0.000284139 -0.0867208 -0.000267376 1.19365e-05 0.000878262 0.000563608 0.000514022 -0.00020354 0.000527904 -0.000457976 -0.000822454 0.000446299 0.00010257 -0.000132209 -8.90547e-05 0.000148448 0.000235062 0.000115845 -0.000185163 -0.000104029 0.000111231 0.000223461 -0.000154441 -7.97996e-05 
1624.7 0 -0.000274393 -0.0134624 -0.000119159 0.000128815 -0.0239175 0.000927321 0.000435661 0.000101648 -0.000191207 -0.0852965 -0.000269926 -2.37699e-05 0.000851558 0.000560035 0.000561443 -0.000193729 0.000563414 -0.000515773 -0.000822597 0.000469946 0.000100727 -0.000137038 -9.66948e-05 0.000142895 0.000245443 0.000124686 -0.000182844 -0.000102226 0.000115678 0.000219198 -0.000142273 -8.50033e-05 
1625.05 0 -0.000271974 -0.0135069 -0.000119329 0.000133217 -0.0278472 0.000965679 0.000424003 9.44988e-05 -9.77668e-05 -0.0836953 -0.000268188 -6.29832e-05 0.000821273 0.000553353 0.000609292 -0.000184702 0.000596289 -0.000571631 -0.000817021 0.000488694 9.69786e-05 -0.000141386 -0.000104095 0.000136827 0.000254579 0.000132329 -0.000180024 -0.000101654 0.000119392 0.000215651 -0.000129372 -9.08165e-05 
1625.4 0 -0.000265937 -0.0135197 -0.000119417 0.000137135 -0.0316809 0.00100184 0.00040902 8.34902e-05 9.46353e-07 -0.0819211 -0.000261964 -0.00010567 0.000787368 0.000543358 0.000656869 -0.000175198 0.000626786 -0.000626271 -0.000801932 0.000504292 9.20275e-05 -0.000145407 -0.000113539 0.000129394 0.000261741 0.00013906 -0.000176826 -0.000103147 0.000122451 0.000211814 -0.000117377 -9.63196e-05 
1625.75 0 -0.000256939 -0.0135018 -0.000119261 0.000141131 -0.0354096 0.0010299 0.000393297 7.02343e-05 0.000108726 -0.0799785 -0.000252897 -0.000150791 0.000749803 0.000530668 0.00070374 -0.000162664 0.000655627 -0.000680631 -0.000776115 0.00051912 8.80121e-05 -0.000149714 -0.000124348 0.000121562 0.000268056 0.000146469 -0.000174163 -0.00010594 0.000124631 0.000206914 -0.000107315 -9.98261e-05 
1626.1 0 -0.000243989 -0.0134529 -0.000118754 0.000146116 -0.0390256 0.00104428 0.000379307 5.70267e-05 0.000223612 -0.0778743 -0.000243801 -0.000198563 0.000708965 0.000515894 0.00074896 -0.000146516 0.000682204 -0.000735227 -0.000742103 0.00053271 8.63111e-05 -0.000154834 -0.000134976 0.000115453 0.000275048 0.000155206 -0.000172389 -0.000107998 0.000124724 0.000201246 -9.87423e-05 -0.00010135 
1626.45 0 -0.000227076 -0.0133726 -0.000117318 0.000151798 -0.0425213 0.0010438 0.000367121 4.48287e-05 0.000340704 -0.0756149 -0.000236591 -0.000248985 0.000665892 0.000500621 0.000789812 -0.000128101 0.000705427 -0.000789911 -0.00070293 0.000542376 8.70567e-05 -0.000160399 -0.000144686 0.000111821 0.000282914 0.000164464 -0.00017091 -0.000108663 0.000121983 0.000195994 -9.047e-05 -0.000102556 
1626.8 0 -0.00020808 -0.0132598 -0.000114524 0.000156978 -0.0458875 0.00102948 0.00035402 3.11837e-05 0.000456372 -0.0732051 -0.000230632 -0.0002999 0.000621648 0.000486367 0.000824005 -0.000109402 0.000725639 -0.000843267 -0.000661665 0.000546044 8.97975e-05 -0.00016538 -0.000153809 0.000109927 0.000290052 0.000173333 -0.000169787 -0.000108226 0.000117894 0.000192081 -8.1795e-05 -0.000103908 
1627.15 0 -0.000187594 -0.0131145 -0.000110959 0.000160143 -0.0491162 0.00100389 0.000336561 1.24457e-05 0.000570407 -0.0706506 -0.000222706 -0.000349718 0.000577996 0.000472568 0.000852504 -9.25685e-05 0.00074368 -0.000893615 -0.000620583 0.000545115 9.37907e-05 -0.000170719 -0.000162568 0.000108512 0.000295533 0.000181207 -0.000169455 -0.000106402 0.000114302 0.000188736 -7.3652e-05 -0.0001049 
1627.5 0 -0.00016541 -0.0129403 -0.000107111 0.000160952 -0.0522017 0.000968759 0.000312669 -1.14321e-05 0.000684575 -0.06796 -0.000210478 -0.00039877 0.000535656 0.000458821 0.000877547 -7.87193e-05 0.000760064 -0.000942462 -0.000580152 0.000543422 9.8215e-05 -0.000178278 -0.000169816 0.000105454 0.000299479 0.000187863 -0.000169834 -0.000103601 0.000111419 0.000184571 -6.70964e-05 -0.000106079 
1627.85 0 -0.000141073 -0.0127405 -0.000104155 0.00016121 -0.0551384 0.000921705 0.000281722 -3.68618e-05 0.000798179 -0.0651419 -0.000194089 -0.000447303 0.000493158 0.000445063 0.000899535 -6.75273e-05 0.000776495 -0.000991626 -0.00053996 0.000544186 0.000103028 -0.000188358 -0.000175298 9.94555e-05 0.000301723 0.000193596 -0.000170267 -0.000100081 0.00010891 0.000178707 -6.06784e-05 -0.00010817 
1628.2 0 -0.000114889 -0.0125154 -0.000102187 0.000162972 -0.0579217 0.000860803 0.0002443 -5.85208e-05 0.000908136 -0.0622048 -0.000175326 -0.000494449 0.000448728 0.00042996 0.000916854 -5.89093e-05 0.00079533 -0.00103999 -0.000499376 0.000548255 0.000108237 -0.000199255 -0.000179722 9.16736e-05 0.000301979 0.000197935 -0.000169926 -9.60912e-05 0.000106647 0.000171239 -5.24836e-05 -0.000110934 
1628.55 0 -8.8828e-05 -0.0122652 -9.9818e-05 0.000166637 -0.0605488 0.00078683 0.000202314 -7.28019e-05 0.00101078 -0.0591573 -0.000156029 -0.000538817 0.000401264 0.00041035 0.000928294 -5.2597e-05 0.000816236 -0.00108525 -0.000458838 0.000552735 0.000113795 -0.000209538 -0.000182785 8.30636e-05 0.000300151 0.000200655 -0.000168617 -9.19984e-05 0.000104728 0.000163542 -4.35521e-05 -0.000112948 
1628.9 0 -6.3927e-05 -0.0119906 -9.63775e-05 0.000170288 -0.0630169 0.000700568 0.000157404 -8.00061e-05 0.0011039 -0.0560073 -0.000137841 -0.000579747 0.000351124 0.000384451 0.000933951 -4.75378e-05 0.000834852 -0.00112707 -0.000419762 0.000554254 0.000119836 -0.000218545 -0.000184378 7.4598e-05 0.000296945 0.000201685 -0.000166466 -8.67388e-05 0.000103006 0.000156666 -3.46628e-05 -0.000114035 
1629.25 0 -4.0024e-05 -0.0116927 -9.2269e-05 0.000172593 -0.0653226 0.000603779 0.000110679 -8.22884e-05 0.00118603 -0.0527628 -0.000120689 -0.000616449 0.000298937 0.000353858 0.000933174 -4.37114e-05 0.000848859 -0.0011663 -0.000382054 0.000552114 0.000125256 -0.000225344 -0.000185405 6.77023e-05 0.000292292 0.000200344 -0.000163478 -7.96976e-05 0.00010125 0.000149615 -2.5228e-05 -0.000115052 
1629.6 0 -1.78349e-05 -0.0113725 -8.81742e-05 0.000173358 -0.0674615 0.000499895 6.34336e-05 -8.08762e-05 0.00125646 -0.0494323 -0.000102677 -0.000648205 0.000244398 0.000320217 0.000926411 -4.12372e-05 0.00085883 -0.00120307 -0.000344418 0.000545529 0.000128937 -0.000229015 -0.000186483 6.32836e-05 0.000285379 0.000196925 -0.000160375 -7.24121e-05 9.90922e-05 0.000141499 -1.57321e-05 -0.000114983 
1629.95 0 2.26362e-06 -0.0110303 -8.46957e-05 0.000172706 -0.0694299 0.00039165 1.66491e-05 -7.68767e-05 0.00131569 -0.0460261 -8.36208e-05 -0.000675115 0.000185971 0.000284745 0.000914177 -3.73498e-05 0.000864791 -0.00123543 -0.000306975 0.000532128 0.000131326 -0.000229905 -0.000186874 6.00762e-05 0.00027731 0.000193391 -0.000157922 -6.64509e-05 9.61085e-05 0.000131547 -7.22602e-06 -0.000113466 
1630.3 0 1.99922e-05 -0.0106672 -8.21198e-05 0.000171289 -0.0712264 0.000280615 -2.97385e-05 -7.10293e-05 0.00136491 -0.0425527 -6.50043e-05 -0.000698908 0.000124251 0.000247727 0.00089367 -2.87366e-05 0.000866747 -0.00126056 -0.000272697 0.000511565 0.000133221 -0.000229171 -0.000186212 5.63714e-05 0.000269211 0.000191029 -0.000155268 -6.2159e-05 9.17981e-05 0.000120124 1.16364e-06 -0.000111878 
1630.65 0 3.60605e-05 -0.0102842 -7.98482e-05 0.000169109 -0.0728506 0.000166946 -7.73852e-05 -6.33497e-05 0.00140398 -0.0390185 -4.47906e-05 -0.000720926 6.26399e-05 0.000210363 0.000862982 -1.49349e-05 0.000864188 -0.00127794 -0.000243006 0.000487482 0.000133801 -0.000226318 -0.000184055 5.23748e-05 0.000260658 0.000188685 -0.000151082 -5.86127e-05 8.64544e-05 0.000109083 1.01381e-05 -0.000110483 
1631 0 5.19557e-05 -0.00988181 -7.72478e-05 0.000166689 -0.0743012 5.25793e-05 -0.00012506 -5.32196e-05 0.00143054 -0.0354313 -1.99302e-05 -0.000741239 2.59841e-06 0.000173295 0.00082487 3.63076e-06 0.00085756 -0.00128875 -0.000215525 0.000462527 0.000132595 -0.000220833 -0.00018113 4.84883e-05 0.000251627 0.000185971 -0.000145788 -5.53837e-05 8.08674e-05 9.91845e-05 1.84638e-05 -0.000109776 
1631.35 0 6.72457e-05 -0.00945875 -7.49709e-05 0.000163953 -0.0755762 -5.99647e-05 -0.000169435 -3.9472e-05 0.00144516 -0.0317995 9.93696e-06 -0.000760691 -5.55475e-05 0.000134132 0.000781563 2.65137e-05 0.00084763 -0.00129364 -0.000189029 0.000436156 0.000131205 -0.000213662 -0.000178674 4.37923e-05 0.000242126 0.000183979 -0.00014065 -5.25438e-05 7.54224e-05 8.98318e-05 2.5731e-05 -0.000111176 
1631.7 0 8.07681e-05 -0.00901386 -7.37899e-05 0.00016002 -0.0766739 -0.0001693 -0.000208981 -2.06872e-05 0.00144916 -0.0281296 4.36962e-05 -0.000780198 -0.000109141 9.13079e-05 0.000733268 5.25651e-05 0.00083473 -0.00129423 -0.000164796 0.000406485 0.000130032 -0.000205747 -0.000176027 3.75443e-05 0.000231856 0.000183467 -0.000136783 -4.97533e-05 7.06056e-05 7.99888e-05 3.17688e-05 -0.000114917 
1632.05 0 9.08263e-05 -0.00854847 -7.28221e-05 0.000155125 -0.0775916 -0.000275863 -0.000244047 4.20634e-06 0.00144273 -0.0244286 8.021e-05 -0.000799241 -0.000157167 4.64122e-05 0.000680873 8.04336e-05 0.000818143 -0.00129298 -0.000144152 0.000373411 0.000127955 -0.000197909 -0.000172804 3.0752e-05 0.000221096 0.000184766 -0.000134797 -4.62821e-05 6.69941e-05 6.99509e-05 3.60148e-05 -0.000119801 
1632.4 0 9.6999e-05 -0.00806601 -7.09085e-05 0.000150466 -0.0783264 -0.000382245 -0.000275696 3.41378e-05 0.00142651 -0.0207064 0.000118126 -0.000815383 -0.000202022 1.1875e-06 0.000626667 0.000108717 0.000798336 -0.00128967 -0.000126464 0.000338919 0.00012364 -0.0001905 -0.000168869 2.45994e-05 0.000210718 0.000187738 -0.000133219 -4.19941e-05 6.43921e-05 6.05022e-05 3.9066e-05 -0.000124967 
1632.75 0 0.000100406 -0.0075698 -6.81308e-05 0.000146868 -0.0788753 -0.000488937 -0.000303139 6.593e-05 0.00139945 -0.0169753 0.000157109 -0.000826554 -0.00024544 -4.64962e-05 0.000572578 0.000135757 0.000777148 -0.00128176 -0.000110764 0.000303602 0.000116728 -0.000184185 -0.000163494 1.92757e-05 0.000200292 0.000191599 -0.000130666 -3.84931e-05 6.1396e-05 5.18219e-05 4.18065e-05 -0.000129893 
1633.1 0 0.000102057 -0.00706146 -6.42895e-05 0.000144401 -0.0792389 -0.000592118 -0.000325646 9.64801e-05 0.00135969 -0.0132462 0.000197876 -0.00083297 -0.00028721 -9.89188e-05 0.000519746 0.000160959 0.000754106 -0.00126871 -9.77828e-05 0.000266224 0.000108916 -0.000179541 -0.000156942 1.326e-05 0.000189537 0.000195471 -0.000126568 -3.72874e-05 5.70755e-05 4.35245e-05 4.35931e-05 -0.000134111 
1633.45 0 0.000101549 -0.00654212 -5.87979e-05 0.000142879 -0.0794217 -0.000685937 -0.000345785 0.000123368 0.00130891 -0.0095264 0.000239947 -0.00083735 -0.000328967 -0.000154725 0.000468814 0.000185765 0.000728025 -0.00125124 -8.74984e-05 0.000226187 0.000102197 -0.000175902 -0.000150382 6.21237e-06 0.000179356 0.000199204 -0.000120271 -3.78635e-05 5.17428e-05 3.55791e-05 4.39215e-05 -0.000137725 
1633.8 0 9.84373e-05 -0.00601336 -5.15179e-05 0.000141804 -0.0794282 -0.000768709 -0.000365891 0.000145755 0.00125134 -0.0058214 0.000282302 -0.000841209 -0.000373536 -0.000212195 0.000419674 0.000212628 0.000698905 -0.00122914 -7.56187e-05 0.000186135 9.566e-05 -0.000172324 -0.000144011 -2.55522e-07 0.000170084 0.000203255 -0.000111735 -3.96019e-05 4.51189e-05 2.78798e-05 4.34977e-05 -0.000140737 
1634.15 0 9.45818e-05 -0.00547559 -4.32384e-05 0.000140631 -0.0792595 -0.000841228 -0.000384599 0.000164822 0.00118792 -0.00213549 0.000323887 -0.000844649 -0.000422281 -0.000270961 0.000371711 0.000244213 0.000667453 -0.00120141 -5.70986e-05 0.000150335 8.81025e-05 -0.000168893 -0.000137715 -5.3208e-06 0.000160429 0.000208993 -0.000101168 -4.29286e-05 3.72231e-05 2.02356e-05 4.41001e-05 -0.000143557 
1634.5 0 9.09155e-05 -0.00492874 -3.48238e-05 0.000139265 -0.0789155 -0.000901038 -0.0003993 0.000183781 0.00111858 0.00152757 0.000365416 -0.000848717 -0.000473658 -0.000329367 0.000323986 0.000281059 0.000634404 -0.00116652 -3.10972e-05 0.000118956 8.03241e-05 -0.000165787 -0.000132668 -9.24911e-06 0.000148595 0.000216524 -8.89453e-05 -4.6931e-05 2.90823e-05 1.25974e-05 4.62671e-05 -0.000146364 
1634.85 0 8.62209e-05 -0.00437373 -2.67066e-05 0.000137723 -0.0783962 -0.000946191 -0.000409833 0.000204322 0.00104758 0.00516133 0.000410091 -0.000853741 -0.000524459 -0.000386535 0.000277579 0.00032101 0.000600948 -0.00112514 -2.07423e-06 8.85641e-05 7.41438e-05 -0.000162204 -0.000128713 -1.21771e-05 0.000134553 0.000224657 -7.66433e-05 -5.01005e-05 2.18137e-05 4.1269e-06 4.90933e-05 -0.000147786 
1635.2 0 8.17216e-05 -0.00381223 -1.92473e-05 0.000135638 -0.0777028 -0.000978037 -0.000419347 0.000223848 0.000978819 0.00875581 0.000458626 -0.000858443 -0.000572955 -0.000443778 0.000236495 0.000360309 0.000568279 -0.00108002 2.54417e-05 5.7334e-05 6.95782e-05 -0.000158192 -0.000124132 -1.42631e-05 0.000119825 0.00023155 -6.608e-05 -5.10014e-05 1.57726e-05 -6.17341e-06 5.2592e-05 -0.000146966 
1635.55 0 7.9459e-05 -0.00324602 -1.25729e-05 0.000133212 -0.0768371 -0.00099818 -0.000429316 0.000239529 0.000913218 0.0122996 0.00050637 -0.000859443 -0.000619405 -0.000502638 0.000202486 0.000396724 0.00053607 -0.00103279 5.14251e-05 2.59914e-05 6.50987e-05 -0.000155367 -0.000119498 -1.66203e-05 0.000105157 0.00023595 -5.74919e-05 -4.95405e-05 1.01013e-05 -1.80267e-05 5.72226e-05 -0.000145658 
1635.9 0 7.93347e-05 -0.00267737 -6.35442e-06 0.000131227 -0.0758021 -0.0010103 -0.000437194 0.000250388 0.000851726 0.0157822 0.000548497 -0.000854589 -0.000662697 -0.000561817 0.000172295 0.000432508 0.000503512 -0.000983565 7.68676e-05 -5.81036e-06 6.05784e-05 -0.000153756 -0.000115651 -2.07339e-05 8.89097e-05 0.000238645 -4.93928e-05 -4.68467e-05 3.83362e-06 -3.03256e-05 6.32743e-05 -0.000145067 
1636.25 0 8.02544e-05 -0.00210888 5.54201e-07 0.000129471 -0.0746036 -0.00101841 -0.000440033 0.000254654 0.000792345 0.0191939 0.000585843 -0.00084611 -0.000701952 -0.000618972 0.000142695 0.000471114 0.00047136 -0.000932885 0.000102652 -3.91964e-05 5.64539e-05 -0.000152354 -0.000112729 -2.65666e-05 7.00856e-05 0.000241157 -4.11658e-05 -4.33255e-05 -3.93328e-06 -4.18432e-05 7.10598e-05 -0.000142991 
1636.6 0 7.98091e-05 -0.00154239 8.53173e-06 0.00012664 -0.0732492 -0.00102227 -0.000436588 0.000251966 0.000732299 0.0225269 0.000622118 -0.000837112 -0.000738823 -0.000672855 0.000115109 0.000511576 0.000439534 -0.000880631 0.000128958 -7.32828e-05 5.24784e-05 -0.000151979 -0.000111702 -3.25545e-05 5.07996e-05 0.000242872 -3.31685e-05 -3.89462e-05 -1.29067e-05 -5.22422e-05 8.09359e-05 -0.000137709 
1636.95 0 7.60838e-05 -0.000979059 1.63574e-05 0.000122701 -0.0717439 -0.00101994 -0.000427195 0.00024368 0.000671995 0.0257752 0.000657989 -0.000826398 -0.000774258 -0.000724006 9.31271e-05 0.000551797 0.000407091 -0.000825514 0.00015355 -0.000107483 4.81785e-05 -0.000152829 -0.00011251 -3.70644e-05 3.33681e-05 0.000242133 -2.52437e-05 -3.36701e-05 -2.14816e-05 -6.23055e-05 9.17875e-05 -0.000130739 
1637.3 0 6.98546e-05 -0.00041977 2.29094e-05 0.000118274 -0.0700924 -0.00101011 -0.00041417 0.000229415 0.000612265 0.0289329 0.000689817 -0.000811786 -0.00080712 -0.00077266 7.83434e-05 0.000593132 0.000372515 -0.000768071 0.000173724 -0.000142495 4.374e-05 -0.000153438 -0.000114026 -3.99632e-05 1.82258e-05 0.000239293 -1.74446e-05 -2.79958e-05 -2.91893e-05 -7.22023e-05 0.000101933 -0.000123916 
1637.65 0 6.26866e-05 0.000134832 2.85637e-05 0.000114266 -0.0683008 -0.000992509 -0.000400651 0.000208787 0.000552871 0.0319939 0.000714096 -0.00079424 -0.000837481 -0.00081646 6.93983e-05 0.000636711 0.000335943 -0.000711938 0.000188533 -0.000177835 3.93834e-05 -0.000152686 -0.000115171 -4.05542e-05 4.90771e-06 0.000235898 -1.03468e-05 -2.31041e-05 -3.58667e-05 -8.12645e-05 0.000110649 -0.000117406 
1638 0 5.60255e-05 0.000685345 3.36239e-05 0.00011024 -0.0663746 -0.000968508 -0.000386874 0.000183434 0.000492916 0.0349517 0.000730712 -0.000776401 -0.000867787 -0.000854536 6.52236e-05 0.0006802 0.000300969 -0.000659396 0.000199876 -0.00021317 3.49333e-05 -0.00015018 -0.000114957 -3.89504e-05 -6.21044e-06 0.000233263 -4.40706e-06 -2.02491e-05 -4.17297e-05 -8.8748e-05 0.000118063 -0.000110969 
1638.35 0 5.1663e-05 0.00123162 3.79257e-05 0.000104743 -0.0643188 -0.000937042 -0.000371638 0.00015466 0.000431986 0.0378007 0.00074069 -0.00075876 -0.000899554 -0.000888125 6.47835e-05 0.000720006 0.000269659 -0.000608995 0.000210743 -0.000250679 3.12297e-05 -0.000145869 -0.000113684 -3.75352e-05 -1.37303e-05 0.000231369 9.17541e-07 -1.99076e-05 -4.82159e-05 -9.49074e-05 0.000124519 -0.000105058 
1638.7 0 5.00292e-05 0.00177085 4.13628e-05 9.78823e-05 -0.062139 -0.000895951 -0.000355146 0.000122441 0.000373727 0.0405353 0.00074494 -0.000738135 -0.000931727 -0.000917637 6.61865e-05 0.000755611 0.000240739 -0.000558331 0.000223495 -0.000292355 2.92642e-05 -0.000139819 -0.000112276 -3.86069e-05 -1.68713e-05 0.00022866 5.62494e-06 -2.11575e-05 -5.619e-05 -0.000101172 0.000130774 -0.000100094 
1639.05 0 5.06685e-05 0.00229989 4.48227e-05 9.189e-05 -0.059841 -0.000846872 -0.000338123 8.76214e-05 0.000323169 0.0431481 0.000744564 -0.00071071 -0.000962728 -0.000944113 6.92458e-05 0.000788737 0.000214367 -0.000507673 0.000239176 -0.00033671 2.85497e-05 -0.000131603 -0.000109656 -4.21553e-05 -1.70232e-05 0.0002237 9.17705e-06 -2.26115e-05 -6.48777e-05 -0.000109125 0.000137487 -9.63073e-05 
1639.4 0 5.30795e-05 0.00281717 4.87251e-05 8.80129e-05 -0.0574324 -0.000794657 -0.000321269 5.1226e-05 0.000282416 0.0456318 0.000740322 -0.000675706 -0.000993507 -0.000970229 7.50731e-05 0.000819459 0.000191053 -0.000457405 0.000257258 -0.000381335 2.76836e-05 -0.000120389 -0.000104822 -4.77785e-05 -1.62937e-05 0.000216613 1.13397e-05 -2.39233e-05 -7.30036e-05 -0.000117746 0.000143993 -9.33687e-05 
1639.75 0 5.79085e-05 0.00332096 5.16507e-05 8.48158e-05 -0.0549217 -0.000744321 -0.00030461 1.34859e-05 0.000251998 0.0479819 0.000732663 -0.000633155 -0.00102448 -0.000995926 8.43758e-05 0.00084653 0.00016872 -0.000406233 0.000276621 -0.000426586 2.61871e-05 -0.000107391 -9.8334e-05 -5.57571e-05 -1.55983e-05 0.000208552 1.27613e-05 -2.49016e-05 -8.07018e-05 -0.000125556 0.000149213 -9.06482e-05 
1640.1 0 6.55358e-05 0.00380899 5.34806e-05 8.07536e-05 -0.0523165 -0.000698969 -0.000287736 -2.51925e-05 0.000231417 0.0501958 0.000721421 -0.000582336 -0.00105434 -0.00101898 9.66492e-05 0.00087018 0.000145548 -0.00035405 0.00029758 -0.000475077 2.45248e-05 -9.38201e-05 -9.13872e-05 -6.48283e-05 -1.45563e-05 0.000200774 1.45523e-05 -2.44369e-05 -8.80603e-05 -0.000132616 0.000153152 -8.70497e-05 
1640.45 0 7.48289e-05 0.00428011 5.54833e-05 7.51262e-05 -0.0496254 -0.000659319 -0.000270534 -6.39865e-05 0.00021924 0.0522699 0.000705668 -0.00052402 -0.00108255 -0.00103685 0.000111073 0.000892426 0.000120409 -0.000300094 0.00031918 -0.000527099 2.29962e-05 -7.8945e-05 -8.50757e-05 -7.35951e-05 -1.17461e-05 0.000193695 1.73656e-05 -2.18209e-05 -9.44033e-05 -0.000139451 0.000157019 -8.0981e-05 
1640.8 0 8.3416e-05 0.00473483 5.81686e-05 6.89241e-05 -0.0468585 -0.000626009 -0.000255168 -0.000102187 0.000214184 0.0542016 0.000683947 -0.000460116 -0.00110744 -0.00104934 0.000127034 0.000915519 9.43139e-05 -0.000243888 0.00033688 -0.000579605 2.20185e-05 -6.17287e-05 -7.9749e-05 -8.15641e-05 -5.58476e-06 0.0001866 2.10838e-05 -1.72055e-05 -9.97908e-05 -0.000146793 0.000161777 -7.3589e-05 
1641.15 0 9.05613e-05 0.00517371 6.16268e-05 6.31982e-05 -0.0440257 -0.000600405 -0.000245521 -0.000139758 0.000212834 0.0559909 0.000655457 -0.000391657 -0.0011292 -0.00105928 0.000142585 0.000940508 6.90788e-05 -0.000186701 0.000347683 -0.000628158 2.10998e-05 -4.35063e-05 -7.504e-05 -8.85817e-05 3.3239e-06 0.000179354 2.49552e-05 -1.07689e-05 -0.000104996 -0.000153813 0.000166723 -6.78232e-05 
1641.5 0 9.7758e-05 0.00559735 6.54607e-05 5.80151e-05 -0.0411335 -0.000580209 -0.000242521 -0.000175533 0.000210715 0.0576392 0.000622263 -0.000320018 -0.00115048 -0.00106652 0.00015572 0.000967158 4.44297e-05 -0.000128464 0.000352465 -0.000669803 1.93397e-05 -2.61313e-05 -7.14694e-05 -9.4049e-05 1.29234e-05 0.000172794 2.94158e-05 -3.19406e-06 -0.000111013 -0.000159552 0.000171256 -6.48006e-05 
1641.85 0 0.000104809 0.00600662 6.89159e-05 5.3625e-05 -0.0381858 -0.00056117 -0.000244432 -0.000209981 0.000206625 0.0591453 0.000588097 -0.000246902 -0.00117121 -0.00106783 0.000166877 0.000994532 2.0009e-05 -6.73871e-05 0.00035378 -0.000705527 1.64923e-05 -9.26903e-06 -6.94974e-05 -9.71997e-05 2.16452e-05 0.000166374 3.46072e-05 3.27105e-06 -0.000117826 -0.000164273 0.0001752 -6.39124e-05 
1642.2 0 0.000110732 0.00640075 7.18019e-05 4.97346e-05 -0.0351869 -0.000541036 -0.000248365 -0.000244369 0.00020181 0.0605051 0.000555102 -0.000174002 -0.00118811 -0.0010623 0.000178422 0.00102336 -3.2595e-06 -2.87618e-06 0.000352624 -0.000736863 1.34728e-05 7.04717e-06 -6.81775e-05 -9.8393e-05 2.93747e-05 0.00015946 3.91969e-05 6.38638e-06 -0.000124439 -0.000168266 0.000177701 -6.43758e-05 
1642.55 0 0.000115667 0.00677821 7.49452e-05 4.50814e-05 -0.0321412 -0.000519081 -0.000253876 -0.000277136 0.000198029 0.0617161 0.00052167 -0.000104374 -0.00119873 -0.00105097 0.000191215 0.00105431 -2.49893e-05 6.42457e-05 0.000348991 -0.000763958 1.20604e-05 2.24086e-05 -6.70003e-05 -9.81652e-05 3.72926e-05 0.000152769 4.25821e-05 6.76801e-06 -0.000129504 -0.000171759 0.000178704 -6.55869e-05 
1642.9 0 0.000119555 0.00713866 7.85404e-05 3.94087e-05 -0.0290531 -0.000496208 -0.000262111 -0.000307354 0.000197036 0.0627777 0.000485367 -3.9475e-05 -0.00120232 -0.00103485 0.000203485 0.00108525 -4.44802e-05 0.000133417 0.000344675 -0.000787349 1.29585e-05 3.68527e-05 -6.50369e-05 -9.7276e-05 4.44257e-05 0.000146547 4.55403e-05 6.74114e-06 -0.000133253 -0.00017559 0.000178733 -6.6194e-05 
1643.25 0 0.000123286 0.00748235 8.15328e-05 3.36772e-05 -0.0259272 -0.000474196 -0.000272134 -0.000335339 0.000199313 0.0636892 0.000448184 2.19078e-05 -0.00119837 -0.00101744 0.000213578 0.00111398 -6.26335e-05 0.000203328 0.000341918 -0.000808789 1.48337e-05 5.03847e-05 -6.11011e-05 -9.737e-05 4.87952e-05 0.000141353 4.88386e-05 8.11683e-06 -0.000137008 -0.000180339 0.000178223 -6.40244e-05 
1643.6 0 0.000128113 0.00780778 8.34304e-05 2.83866e-05 -0.0227713 -0.000454055 -0.000281045 -0.000361155 0.000203526 0.06445 0.000413515 8.12463e-05 -0.00118629 -0.00100187 0.000219978 0.00113978 -8.32259e-05 0.000271274 0.000341647 -0.000828436 1.48164e-05 6.31855e-05 -5.59048e-05 -0.000100577 5.02047e-05 0.000137666 5.29454e-05 1.11204e-05 -0.000141262 -0.000186681 0.000177371 -5.92552e-05 
1643.95 0 0.000134182 0.00811077 8.51066e-05 2.33139e-05 -0.0195955 -0.000437202 -0.000285094 -0.000384139 0.000207433 0.0650597 0.000383928 0.000139456 -0.00116808 -0.000987163 0.00022 0.00116254 -0.000108034 0.00033463 0.000344016 -0.00084555 1.16531e-05 7.53326e-05 -5.08193e-05 -0.00010701 4.96127e-05 0.000135435 5.92665e-05 1.42559e-05 -0.000145257 -0.000194098 0.000175409 -5.34827e-05 
1644.3 0 0.00014113 0.00838928 8.71619e-05 1.85355e-05 -0.0164081 -0.000423723 -0.00028331 -0.000405085 0.00020957 0.0655163 0.000360649 0.00019643 -0.00114822 -0.00097138 0.000213881 0.00118187 -0.000137057 0.000393631 0.00034715 -0.000862526 6.90436e-06 8.74335e-05 -4.58699e-05 -0.000113815 4.87179e-05 0.00013465 6.80588e-05 1.59574e-05 -0.000148052 -0.000200965 0.00017282 -4.71645e-05 
1644.65 0 0.000148214 0.00864379 8.85063e-05 1.42475e-05 -0.0132178 -0.000411784 -0.000277218 -0.000425122 0.000208944 0.0658193 0.000342162 0.000251754 -0.00112925 -0.000955183 0.000205745 0.00119628 -0.000171511 0.000450043 0.000347681 -0.000880389 1.83319e-06 9.91284e-05 -4.0137e-05 -0.000118341 4.86175e-05 0.00013476 7.74013e-05 1.58078e-05 -0.000149549 -0.000206312 0.000171364 -4.06722e-05 
1645 0 0.000154501 0.00887453 8.82641e-05 9.5985e-06 -0.0100335 -0.000400537 -0.000268985 -0.000443027 0.000207283 0.0659718 0.000325753 0.000305919 -0.00111085 -0.000939 0.000198488 0.00120613 -0.000212655 0.000504705 0.000342878 -0.000897102 -2.36421e-06 0.000110392 -3.3904e-05 -0.000119241 4.83432e-05 0.000134686 8.62672e-05 1.40508e-05 -0.000150467 -0.000209766 0.000171917 -3.53758e-05 
1645.35 0 0.00015945 0.00908297 8.70152e-05 3.65775e-06 -0.00686144 -0.000392527 -0.000262249 -0.000458503 0.000209292 0.0659791 0.000309888 0.000359227 -0.00109298 -0.000921784 0.000191458 0.00121515 -0.000257723 0.000557096 0.000333043 -0.00091171 -5.28253e-06 0.000122176 -2.70182e-05 -0.000116697 4.67623e-05 0.00013298 9.48552e-05 1.15767e-05 -0.000151238 -0.00021163 0.000173241 -3.12233e-05 
1645.7 0 0.000163628 0.0092714 8.47544e-05 -3.08181e-06 -0.00370738 -0.000390546 -0.000258551 -0.000472833 0.000216224 0.0658467 0.000293633 0.000410803 -0.0010744 -0.000903611 0.00018378 0.00122782 -0.000302341 0.000608445 0.000321302 -0.000924952 -8.03176e-06 0.000134549 -1.81416e-05 -0.000111559 4.40707e-05 0.000130136 0.000103143 9.05167e-06 -0.000151958 -0.000212361 0.000173283 -2.63649e-05 
1646.05 0 0.000168192 0.00944066 8.23344e-05 -9.57109e-06 -0.000576508 -0.000393029 -0.000256371 -0.000486405 0.000223552 0.0655787 0.00027794 0.00045899 -0.00105102 -0.000885163 0.000174518 0.00124586 -0.000345368 0.000659599 0.000311134 -0.000936333 -1.18796e-05 0.000146219 -7.51101e-06 -0.000106144 4.01769e-05 0.000127437 0.000110153 6.88977e-06 -0.000153161 -0.000211876 0.000171574 -1.99818e-05 
1646.4 0 0.000172714 0.00958892 8.08548e-05 -1.57684e-05 0.00252802 -0.000396225 -0.000253388 -0.000497285 0.000227601 0.0651782 0.000265184 0.000503198 -0.00102236 -0.000865476 0.000162028 0.00126731 -0.000387215 0.000709081 0.000304339 -0.000944234 -1.69131e-05 0.000156486 2.61719e-06 -0.00010263 3.57327e-05 0.00012513 0.00011602 4.828e-06 -0.000154633 -0.000210316 0.000168897 -1.17653e-05 
1646.75 0 0.000175729 0.00971377 7.93061e-05 -2.17795e-05 0.00560336 -0.000398616 -0.000249052 -0.000504096 0.000228476 0.064644 0.000255136 0.000544721 -0.000990077 -0.000841934 0.000145931 0.00128962 -0.000427788 0.000757169 0.000301083 -0.000949997 -2.14735e-05 0.000166201 1.15989e-05 -0.000100695 3.13582e-05 0.000123388 0.000121453 2.16552e-06 -0.000155185 -0.000208134 0.000165799 -2.08767e-06 
1647.1 0 0.000176621 0.00981382 7.6572e-05 -2.74127e-05 0.00864189 -0.000400328 -0.000243841 -0.000507822 0.000227275 0.0639714 0.000246161 0.000585006 -0.000952384 -0.000812911 0.000125241 0.00131319 -0.0004668 0.000805431 0.000300406 -0.000955237 -2.38098e-05 0.000175933 2.1002e-05 -0.000100013 2.5447e-05 0.000121986 0.000125832 -1.29244e-06 -0.00015369 -0.000205802 0.000162295 7.63885e-06 
1647.45 0 0.000177129 0.00988728 7.32361e-05 -3.29711e-05 0.0116326 -0.000401799 -0.000239382 -0.000509267 0.000223459 0.0631605 0.000239705 0.000623884 -0.000907263 -0.000780093 9.99797e-05 0.00133804 -0.000502909 0.000852482 0.000299057 -0.000959564 -2.32614e-05 0.000186101 3.24805e-05 -0.000101294 1.739e-05 0.000120026 0.000128417 -4.18744e-06 -0.000150187 -0.000203264 0.000158264 1.72784e-05 
1647.8 0 0.000179078 0.00993379 7.10732e-05 -3.87787e-05 0.0145645 -0.0004016 -0.00023871 -0.000506896 0.000217548 0.0622171 0.000236778 0.000660324 -0.000856533 -0.000746355 7.38596e-05 0.00136135 -0.000534881 0.000895382 0.000295461 -0.000963263 -2.11173e-05 0.000196652 4.55681e-05 -0.000103042 9.71962e-06 0.000117008 0.000128439 -4.50863e-06 -0.000145318 -0.000199963 0.000153154 2.61465e-05 
1648.15 0 0.00018211 0.00995511 7.03984e-05 -4.47838e-05 0.0174275 -0.000399664 -0.000241838 -0.00049939 0.000213007 0.061147 0.00023323 0.000693603 -0.000802484 -0.000712674 4.79564e-05 0.00138077 -0.000562513 0.000932224 0.000292204 -0.000967332 -1.96516e-05 0.000207299 5.88943e-05 -0.000103027 3.52408e-06 0.000113123 0.000125469 -2.04597e-06 -0.000139313 -0.000195937 0.000145936 3.28609e-05 
1648.5 0 0.000186267 0.009953 7.05322e-05 -5.09634e-05 0.0202147 -0.000398934 -0.000245352 -0.000488452 0.000211406 0.0599553 0.000226004 0.00072385 -0.000745623 -0.000679 1.94545e-05 0.00139631 -0.000587554 0.000961612 0.00029017 -0.000971908 -1.93641e-05 0.000217742 7.06378e-05 -0.000101273 -3.35859e-06 0.000108646 0.000120289 3.55278e-07 -0.000132055 -0.00019091 0.000136173 3.87996e-05 
1648.85 0 0.000191152 0.00992902 7.11097e-05 -5.72111e-05 0.0229238 -0.000401261 -0.000247908 -0.000474341 0.000211095 0.0586482 0.000216472 0.000751073 -0.000686986 -0.000643909 -1.16797e-05 0.00140932 -0.000613535 0.0009846 0.000286702 -0.000975385 -1.87953e-05 0.000226672 7.88624e-05 -9.8491e-05 -1.09285e-05 0.000103607 0.000113825 3.46685e-07 -0.000123556 -0.000184943 0.000125512 4.65806e-05 
1649.2 0 0.000194751 0.00988432 7.17589e-05 -6.29296e-05 0.0255539 -0.000406624 -0.000250423 -0.000454558 0.000209735 0.0572303 0.000204274 0.000774623 -0.000627201 -0.00060625 -4.31969e-05 0.00142 -0.000642074 0.0010027 0.000281174 -0.000976955 -1.72699e-05 0.000233665 8.35874e-05 -9.41114e-05 -1.7299e-05 9.82011e-05 0.00010706 -1.32577e-06 -0.000114655 -0.000178131 0.000115084 5.51828e-05 
1649.55 0 0.000196198 0.00982066 7.24283e-05 -6.83658e-05 0.0281027 -0.000413786 -0.000252649 -0.000429455 0.000204454 0.0557027 0.000187672 0.0007942 -0.000567723 -0.000566763 -7.43828e-05 0.00142724 -0.000673443 0.00101514 0.000276935 -0.000978172 -1.49998e-05 0.000240052 8.68756e-05 -8.91172e-05 -2.26142e-05 9.33698e-05 0.000100417 -3.08236e-06 -0.000105695 -0.000170213 0.00010435 6.29218e-05 
1649.9 0 0.000197015 0.00973807 7.30387e-05 -7.39715e-05 0.030565 -0.000418679 -0.000252164 -0.00040138 0.000192978 0.0540707 0.0001664 0.000810409 -0.000511257 -0.000525296 -0.000104806 0.0014298 -0.000709065 0.00102221 0.0002773 -0.000979955 -1.28156e-05 0.000245928 8.95649e-05 -8.61672e-05 -2.74686e-05 8.97583e-05 9.29397e-05 -3.92955e-06 -9.69915e-05 -0.00016165 9.37671e-05 7.12456e-05 
1650.25 0 0.000198844 0.00963447 7.28421e-05 -7.93101e-05 0.0329378 -0.000417861 -0.000245408 -0.000371848 0.000178377 0.0523424 0.000140443 0.000824896 -0.000459246 -0.000481696 -0.000134383 0.00142768 -0.00074763 0.00102567 0.000280912 -0.000981248 -1.12103e-05 0.000250331 9.11039e-05 -8.46498e-05 -3.17796e-05 8.69981e-05 8.43424e-05 -3.01595e-06 -8.91588e-05 -0.000153547 8.47229e-05 8.17353e-05 
1650.6 0 0.000202624 0.00950994 7.20129e-05 -8.3578e-05 0.0352179 -0.000413031 -0.000231612 -0.000341217 0.000166024 0.0505212 0.000109209 0.000838971 -0.000411324 -0.000438951 -0.000164206 0.00142143 -0.000786331 0.00102782 0.000283835 -0.00098086 -9.7267e-06 0.000252827 9.19551e-05 -8.33623e-05 -3.54391e-05 8.44744e-05 7.59643e-05 3.04073e-07 -8.26735e-05 -0.000145759 7.74897e-05 9.32966e-05 
1650.95 0 0.000207896 0.00936652 7.18652e-05 -8.62009e-05 0.0373986 -0.000409193 -0.000212769 -0.000309097 0.000157777 0.048612 7.24762e-05 0.000854181 -0.000367677 -0.000398936 -0.000195145 0.00141059 -0.000824362 0.00102996 0.000281409 -0.000978775 -7.95714e-06 0.000254134 9.26051e-05 -8.26364e-05 -3.87982e-05 8.17432e-05 6.93755e-05 4.7063e-06 -7.78308e-05 -0.000137599 7.08679e-05 0.000104141 
1651.3 0 0.000213546 0.00920609 7.21054e-05 -8.79205e-05 0.0394765 -0.000410536 -0.000191208 -0.000277188 0.000151771 0.0466226 3.25e-05 0.00087055 -0.000327723 -0.000360577 -0.000228173 0.00139511 -0.000859402 0.00103263 0.000269447 -0.000975231 -5.18339e-06 0.000255102 9.28176e-05 -8.23009e-05 -4.17597e-05 7.98285e-05 6.53772e-05 8.58839e-06 -7.32192e-05 -0.000128526 6.34532e-05 0.000114084 
1651.65 0 0.000218172 0.00902978 7.17035e-05 -9.03076e-05 0.0414513 -0.000416828 -0.000169572 -0.000247918 0.000145562 0.0445576 -6.18511e-06 0.000885416 -0.000287963 -0.000322505 -0.000264632 0.00137399 -0.000889156 0.0010362 0.000249216 -0.000968401 -8.4398e-07 0.000255208 9.20195e-05 -8.20207e-05 -4.34166e-05 7.92612e-05 6.3394e-05 1.22547e-05 -6.73725e-05 -0.000118716 5.51072e-05 0.000123884 
1652 0 0.0002202 0.00883654 7.14784e-05 -9.30647e-05 0.0433225 -0.000426114 -0.00015 -0.000219467 0.000138159 0.0424201 -3.84228e-05 0.000897661 -0.00024599 -0.000285058 -0.000303858 0.00134567 -0.000912532 0.0010397 0.000225353 -0.000955452 3.8388e-06 0.000253234 8.96257e-05 -8.13752e-05 -4.38779e-05 7.94602e-05 6.28475e-05 1.66646e-05 -6.12988e-05 -0.000109295 4.58584e-05 0.000133494 
1652.35 0 0.000218699 0.00862474 7.24527e-05 -9.50041e-05 0.0450884 -0.000436448 -0.000132701 -0.000188684 0.000127854 0.0402117 -6.2249e-05 0.000908347 -0.000202671 -0.000250167 -0.000342647 0.00131057 -0.00092865 0.00104076 0.00020001 -0.00093612 7.26809e-06 0.000249596 8.62272e-05 -7.94675e-05 -4.36905e-05 8.00046e-05 6.3595e-05 2.19583e-05 -5.64532e-05 -0.000100064 3.65171e-05 0.000141943 
1652.7 0 0.000213436 0.00839517 7.39611e-05 -9.56628e-05 0.0467444 -0.000444694 -0.000116674 -0.000156185 0.000111754 0.0379358 -8.13678e-05 0.000917921 -0.000159231 -0.000219104 -0.000378088 0.00126964 -0.000939266 0.00103936 0.000173039 -0.000912099 9.38158e-06 0.000245828 8.3959e-05 -7.67466e-05 -4.28418e-05 8.0284e-05 6.44741e-05 2.79074e-05 -5.27048e-05 -9.04278e-05 2.86432e-05 0.000148477 
1653.05 0 0.000205312 0.00814968 7.53869e-05 -9.54362e-05 0.0482863 -0.000448681 -0.000102582 -0.000124551 8.85347e-05 0.0355985 -0.00010062 0.000926188 -0.0001157 -0.000191088 -0.000409342 0.00122264 -0.000946871 0.0010358 0.000145646 -0.000884224 1.10301e-05 0.000242307 8.3552e-05 -7.29184e-05 -4.15827e-05 7.94624e-05 6.3653e-05 3.47066e-05 -5.02662e-05 -8.13722e-05 2.1378e-05 0.000153529 
1653.4 0 0.000195717 0.00789016 7.69623e-05 -9.4601e-05 0.0497119 -0.000447202 -9.1237e-05 -9.259e-05 5.96627e-05 0.0332052 -0.000121754 0.000934574 -7.33329e-05 -0.00016415 -0.000437743 0.00116972 -0.00095132 0.00102901 0.000121349 -0.000851995 1.17618e-05 0.000237924 8.29512e-05 -6.73056e-05 -4.07004e-05 7.79796e-05 6.091e-05 4.19662e-05 -4.85591e-05 -7.37504e-05 1.2556e-05 0.000158538 
1653.75 0 0.000185181 0.00761812 7.80194e-05 -9.28149e-05 0.051021 -0.000439578 -8.06264e-05 -5.72989e-05 2.74489e-05 0.0307599 -0.000143726 0.000943739 -3.2769e-05 -0.000137932 -0.000464362 0.00111187 -0.000950949 0.0010207 0.000100774 -0.000817729 1.14689e-05 0.000233859 8.13216e-05 -5.99223e-05 -3.97646e-05 7.71827e-05 5.80609e-05 4.8257e-05 -4.63309e-05 -6.68982e-05 1.81712e-06 0.00016473 
1654.1 0 0.000175011 0.00733419 7.83288e-05 -9.05158e-05 0.0522143 -0.000425971 -6.91758e-05 -2.09985e-05 -6.47179e-06 0.0282666 -0.000164204 0.000951833 8.74789e-06 -0.000113677 -0.000488871 0.0010496 -0.000946026 0.00101311 8.06523e-05 -0.000785611 1.11892e-05 0.000231474 8.03914e-05 -5.22633e-05 -3.70316e-05 7.67119e-05 5.50683e-05 5.31541e-05 -4.41096e-05 -6.01244e-05 -9.87415e-06 0.000171051 
1654.45 0 0.000166329 0.00703786 7.90638e-05 -8.93067e-05 0.0532904 -0.000406655 -5.8158e-05 1.32285e-05 -4.01853e-05 0.0257303 -0.000180714 0.000956874 5.39332e-05 -9.08635e-05 -0.000511467 0.00098399 -0.000939812 0.00100643 5.93167e-05 -0.000756126 1.11779e-05 0.000228961 8.16425e-05 -4.6784e-05 -3.14219e-05 7.49409e-05 5.13881e-05 5.70938e-05 -4.25362e-05 -5.30039e-05 -2.16343e-05 0.000175596 
1654.8 0 0.000159067 0.00672754 8.04556e-05 -9.03344e-05 0.0542446 -0.000385037 -5.11067e-05 4.60456e-05 -7.1466e-05 0.0231574 -0.000193418 0.000957688 0.000103273 -6.73228e-05 -0.000531713 0.000916497 -0.000934804 0.00100042 3.76383e-05 -0.000728072 1.09985e-05 0.000225608 8.4178e-05 -4.37016e-05 -2.26631e-05 7.07593e-05 4.82594e-05 6.0558e-05 -4.15434e-05 -4.54899e-05 -3.24187e-05 0.000178235 
1655.15 0 0.000153647 0.00640217 8.23027e-05 -9.26666e-05 0.055071 -0.000365887 -4.9677e-05 7.90359e-05 -0.000100733 0.0205535 -0.000204202 0.000952582 0.000155731 -4.25543e-05 -0.000549622 0.000848421 -0.000930542 0.000994874 1.81181e-05 -0.000701494 1.03246e-05 0.000222822 8.54923e-05 -4.14009e-05 -1.20326e-05 6.49339e-05 4.59255e-05 6.32368e-05 -4.06518e-05 -3.83308e-05 -4.20787e-05 0.000178041 
1655.5 0 0.000149943 0.00606177 8.44014e-05 -9.42021e-05 0.0557655 -0.00034869 -5.30196e-05 0.000112743 -0.00013132 0.0179245 -0.000212759 0.0009398 0.000209563 -1.9547e-05 -0.000566301 0.000782173 -0.00092642 0.000989329 3.46607e-06 -0.000677553 1.02089e-05 0.000221103 8.37407e-05 -3.84167e-05 -2.39445e-06 5.89646e-05 4.31998e-05 6.3909e-05 -3.88302e-05 -3.21182e-05 -5.10513e-05 0.000173671 
1655.85 0 0.000147382 0.00570854 8.65714e-05 -9.40933e-05 0.0563279 -0.000328523 -5.98861e-05 0.000146059 -0.000165241 0.0152769 -0.000216798 0.000919533 0.000264144 -1.52575e-06 -0.000581969 0.000719419 -0.000923618 0.000983264 -5.36558e-06 -0.00065699 1.14564e-05 0.000219593 7.80844e-05 -3.33289e-05 3.82717e-06 5.37086e-05 3.89638e-05 6.2092e-05 -3.67745e-05 -2.67814e-05 -5.88411e-05 0.000165659 
1656.2 0 0.000144203 0.00534614 8.92551e-05 -9.32666e-05 0.056758 -0.000302371 -6.79546e-05 0.000179148 -0.000200208 0.0126166 -0.00021511 0.00089226 0.000319483 1.24315e-05 -0.00059509 0.000657907 -0.000922983 0.000974731 -1.00672e-05 -0.00063906 1.30886e-05 0.000216939 6.94988e-05 -2.6507e-05 6.65418e-06 4.96077e-05 3.30576e-05 5.98907e-05 -3.55844e-05 -2.15412e-05 -6.50844e-05 0.000156196 
1656.55 0 0.000137385 0.00497589 9.20808e-05 -9.28298e-05 0.0570546 -0.000272571 -7.52442e-05 0.000213606 -0.000235978 0.00995168 -0.000208982 0.000859633 0.000373739 2.53913e-05 -0.000603126 0.00059437 -0.000923526 0.000962917 -1.212e-05 -0.000623423 1.33581e-05 0.000212995 6.11949e-05 -1.97652e-05 8.01952e-06 4.65297e-05 2.6804e-05 5.98023e-05 -3.43185e-05 -1.54622e-05 -7.07091e-05 0.000148023 
1656.9 0 0.000126784 0.00459755 9.37045e-05 -9.27305e-05 0.0572183 -0.000239393 -8.13978e-05 0.000249446 -0.000275018 0.00728955 -0.000201716 0.000824641 0.000424826 3.83181e-05 -0.000604069 0.000528973 -0.00092311 0.000949115 -1.12863e-05 -0.00061115 1.16482e-05 0.000209216 5.50029e-05 -1.41077e-05 1.00538e-05 4.39462e-05 2.19616e-05 6.10201e-05 -3.23876e-05 -8.81745e-06 -7.5612e-05 0.000142771 
1657.25 0 0.000114936 0.00421163 9.34398e-05 -9.25351e-05 0.0572511 -0.000197662 -8.60802e-05 0.000285026 -0.000316042 0.00463464 -0.000195752 0.000789667 0.0004732 4.95654e-05 -0.00059903 0.000463422 -0.000920894 0.0009322 -9.40999e-06 -0.000602395 9.16009e-06 0.000207486 5.10687e-05 -8.98492e-06 1.32371e-05 4.10724e-05 1.84305e-05 6.17695e-05 -3.06253e-05 -2.82781e-06 -7.87061e-05 0.000139718 
1657.6 0 0.000103492 0.00381996 9.23804e-05 -9.23976e-05 0.0571544 -0.000144335 -8.9353e-05 0.000317757 -0.000355447 0.00199151 -0.000189231 0.000756418 0.000519762 5.77289e-05 -0.000591379 0.000399289 -0.000918968 0.00090877 -9.97831e-06 -0.000595323 7.24501e-06 0.00020796 4.81438e-05 -3.56864e-06 1.71433e-05 3.73569e-05 1.49627e-05 6.22877e-05 -2.95051e-05 1.70631e-06 -8.01735e-05 0.000137206 
1657.95 0 9.21283e-05 0.00342491 9.17031e-05 -9.23215e-05 0.0569307 -8.2203e-05 -9.2445e-05 0.000344857 -0.000389878 -0.000632782 -0.000177983 0.00072579 0.000563023 6.40139e-05 -0.000583243 0.000339345 -0.000918776 0.000876322 -1.38316e-05 -0.00058676 5.09712e-06 0.000208764 4.46712e-05 2.30211e-06 2.15345e-05 3.38478e-05 1.05987e-05 6.28831e-05 -2.82028e-05 5.0315e-06 -8.11723e-05 0.000134004 
1658.3 0 8.14323e-05 0.00302747 9.12248e-05 -9.16882e-05 0.0565829 -1.58567e-05 -9.53966e-05 0.000366599 -0.00041845 -0.00323107 -0.000159188 0.000697395 0.000599895 7.03472e-05 -0.000574709 0.00028543 -0.000920136 0.000835683 -1.98394e-05 -0.000572773 1.49634e-06 0.000207915 4.00514e-05 8.88772e-06 2.65146e-05 3.20459e-05 4.91431e-06 6.34842e-05 -2.61704e-05 7.81839e-06 -8.13588e-05 0.000128943 
1658.65 0 7.25579e-05 0.00262732 9.01855e-05 -8.98391e-05 0.0561141 5.22822e-05 -9.83e-05 0.000385615 -0.000442158 -0.00579822 -0.000132477 0.000671456 0.000629862 7.65929e-05 -0.000564197 0.000236256 -0.00092316 0.000790336 -2.61078e-05 -0.000553072 -3.10348e-06 0.000206072 3.3835e-05 1.72185e-05 3.2084e-05 3.0741e-05 -1.05993e-06 6.39333e-05 -2.40723e-05 9.83567e-06 -8.03775e-05 0.000121451 
1659 0 6.51872e-05 0.00222499 8.84109e-05 -8.67232e-05 0.055527 0.000120624 -0.000102363 0.000402366 -0.000461373 -0.0083296 -0.000100141 0.000649765 0.000655581 8.30732e-05 -0.000549526 0.000189984 -0.000928192 0.000744088 -3.05749e-05 -0.000533163 -8.09828e-06 0.000204618 2.63513e-05 2.82795e-05 3.85407e-05 2.77851e-05 -7.41763e-06 6.36347e-05 -2.29065e-05 1.17047e-05 -7.92182e-05 0.000111827 
1659.35 0 5.91252e-05 0.00182158 8.63466e-05 -8.26167e-05 0.0548254 0.000187212 -0.000107165 0.000414446 -0.000475995 -0.0108203 -6.6613e-05 0.000633984 0.000680123 9.34134e-05 -0.000528822 0.00014603 -0.000934468 0.000698917 -3.32404e-05 -0.000515991 -1.30656e-05 0.000202279 1.82562e-05 4.16576e-05 4.66648e-05 2.23931e-05 -1.60011e-05 6.23421e-05 -2.28752e-05 1.45796e-05 -7.87787e-05 0.00010059 
1659.7 0 5.46148e-05 0.00141735 8.33232e-05 -7.75424e-05 0.0540132 0.000252576 -0.000112127 0.000422124 -0.00048522 -0.0132669 -3.59861e-05 0.000623346 0.000706614 0.000110299 -0.000502678 0.000105184 -0.000938485 0.000656416 -3.57752e-05 -0.000499604 -1.6904e-05 0.000197092 9.40976e-06 5.53095e-05 5.58864e-05 1.52364e-05 -2.50522e-05 6.17305e-05 -2.2186e-05 1.9152e-05 -7.99651e-05 8.83185e-05 
1660.05 0 5.00982e-05 0.00101148 7.89981e-05 -7.29023e-05 0.0530906 0.000317776 -0.00011661 0.000428171 -0.000487635 -0.0156656 -9.09404e-06 0.000613863 0.000738403 0.000132293 -0.000474021 6.67241e-05 -0.000938357 0.000617148 -3.95446e-05 -0.000484483 -1.92735e-05 0.000190576 -3.00327e-07 6.63229e-05 6.44174e-05 7.74418e-06 -3.07055e-05 6.27706e-05 -1.97176e-05 2.58871e-05 -8.32737e-05 7.59026e-05 
1660.4 0 4.5233e-05 0.000603595 7.47465e-05 -6.99761e-05 0.0520571 0.000382848 -0.000119124 0.000431868 -0.000482184 -0.01801 1.52115e-05 0.000602125 0.000775715 0.00015931 -0.00044613 2.79365e-05 -0.000935321 0.000577469 -4.65536e-05 -0.000471502 -1.98953e-05 0.000185621 -9.67131e-06 7.434e-05 7.13543e-05 1.03322e-06 -3.25955e-05 6.48225e-05 -1.56428e-05 3.36547e-05 -8.78391e-05 6.33857e-05 
1660.75 0 4.05576e-05 0.000195743 7.14282e-05 -6.80213e-05 0.0509148 0.000448039 -0.000118414 0.000428749 -0.000469215 -0.0202958 3.96315e-05 0.000587892 0.000816363 0.000192027 -0.000421626 -1.28093e-05 -0.00092904 0.000532928 -5.82409e-05 -0.000457521 -1.96221e-05 0.000182434 -1.66993e-05 8.10179e-05 7.66026e-05 -5.19281e-06 -3.24222e-05 6.79855e-05 -1.00377e-05 4.12717e-05 -9.21539e-05 5.05485e-05 
1661.1 0 3.6332e-05 -0.000209997 6.89988e-05 -6.74189e-05 0.0496654 0.000510944 -0.000113719 0.000418164 -0.000451194 -0.0225191 6.63554e-05 0.000573523 0.000857513 0.000229098 -0.00039901 -5.36758e-05 -0.000919308 0.000482084 -7.56008e-05 -0.000439261 -1.91955e-05 0.000179203 -2.1277e-05 8.64518e-05 8.09585e-05 -1.14667e-05 -3.1439e-05 7.12126e-05 -2.91886e-06 4.88597e-05 -9.57879e-05 3.83348e-05 
1661.45 0 3.37426e-05 -0.000612655 6.71799e-05 -6.87135e-05 0.048312 0.000569535 -0.00010719 0.000404569 -0.000429403 -0.0246741 9.52141e-05 0.000560663 0.000896162 0.000268122 -0.000374217 -9.0743e-05 -0.000907791 0.000427951 -9.86845e-05 -0.000417071 -1.79566e-05 0.000175669 -2.52749e-05 9.09579e-05 8.4495e-05 -1.72976e-05 -3.09536e-05 7.38644e-05 5.39955e-06 5.61141e-05 -9.85314e-05 2.68544e-05 
1661.8 0 3.44276e-05 -0.00101075 6.55916e-05 -7.12255e-05 0.0468582 0.000624207 -0.000101766 0.000390186 -0.000401683 -0.0267539 0.000125103 0.000548288 0.000930654 0.00030711 -0.000345478 -0.000121154 -0.000897164 0.00037348 -0.000124377 -0.000392881 -1.55125e-05 0.000172644 -2.96281e-05 9.47718e-05 8.67771e-05 -2.23605e-05 -3.20435e-05 7.62874e-05 1.38416e-05 6.30929e-05 -0.00010034 1.56071e-05 
1662.15 0 3.76103e-05 -0.001403 6.42338e-05 -7.41235e-05 0.0453087 0.000673102 -9.7724e-05 0.000375444 -0.000366169 -0.0287513 0.000153023 0.000534903 0.000960796 0.000347731 -0.000313593 -0.000145074 -0.000887781 0.000319469 -0.000150042 -0.000366852 -1.20458e-05 0.000168857 -3.46933e-05 9.7674e-05 8.84978e-05 -2.62854e-05 -3.489e-05 7.84577e-05 2.24304e-05 7.03668e-05 -0.000102476 4.82728e-06 
1662.5 0 4.04582e-05 -0.00178844 6.34672e-05 -7.68243e-05 0.0436696 0.000712358 -9.3452e-05 0.000364468 -0.000325236 -0.030661 0.000176087 0.000519731 0.000986187 0.000391249 -0.000279286 -0.000164786 -0.000875724 0.000266614 -0.00017588 -0.000338488 -8.33763e-06 0.000163158 -4.08414e-05 9.95366e-05 9.0388e-05 -2.81031e-05 -3.8158e-05 8.0637e-05 3.10599e-05 7.84818e-05 -0.000106327 -4.9553e-06 
1662.85 0 4.12575e-05 -0.00216613 6.2717e-05 -7.87986e-05 0.0419468 0.000741365 -8.78309e-05 0.000361754 -0.000283354 -0.0324812 0.000195344 0.000502899 0.00100565 0.000434088 -0.00024242 -0.000182442 -0.000858252 0.000213793 -0.000201894 -0.000308783 -4.45367e-06 0.000157015 -4.68976e-05 0.000100252 9.22661e-05 -2.77836e-05 -4.1304e-05 8.29912e-05 3.882e-05 8.7649e-05 -0.000111261 -1.45106e-05 
1663.2 0 4.00471e-05 -0.00253652 6.13418e-05 -7.96761e-05 0.0401439 0.000764089 -8.12367e-05 0.000365356 -0.000244636 -0.0342103 0.000212363 0.000485581 0.00101977 0.000471135 -0.000204835 -0.000199866 -0.000836035 0.000159186 -0.000226847 -0.000279169 -4.05979e-09 0.000151502 -5.14486e-05 9.9538e-05 9.43495e-05 -2.60844e-05 -4.47226e-05 8.56533e-05 4.63829e-05 9.72527e-05 -0.000115489 -2.44601e-05 
1663.55 0 3.65736e-05 -0.00290091 6.00002e-05 -7.95643e-05 0.0382657 0.000786152 -7.26997e-05 0.000370333 -0.00020977 -0.0358453 0.000225686 0.00046845 0.00102917 0.000501327 -0.000168745 -0.000217666 -0.000810818 0.000102758 -0.000250212 -0.000250219 4.26234e-06 0.000145417 -5.52474e-05 9.79798e-05 9.71912e-05 -2.42547e-05 -4.76441e-05 8.85853e-05 5.43371e-05 0.000106933 -0.000117177 -3.43005e-05 
1663.9 0 3.1018e-05 -0.00325859 5.77783e-05 -7.85071e-05 0.0363178 0.000811419 -6.12453e-05 0.00037365 -0.000174467 -0.0373844 0.000232915 0.000451264 0.00103211 0.000527812 -0.000134334 -0.000235315 -0.000784079 4.61618e-05 -0.000273393 -0.000223506 8.0243e-06 0.000137666 -5.95324e-05 9.68356e-05 0.000100426 -2.36567e-05 -4.87783e-05 9.14937e-05 6.15958e-05 0.000116763 -0.000115844 -4.38913e-05 
1664.25 0 2.49334e-05 -0.00360747 5.46096e-05 -7.64385e-05 0.0343042 0.000839624 -4.82844e-05 0.000373766 -0.000134077 -0.0388265 0.000234222 0.000432631 0.00102765 0.000553387 -9.98125e-05 -0.000250391 -0.000753746 -8.90673e-06 -0.0002979 -0.000199765 1.07961e-05 0.000128983 -6.32459e-05 9.7337e-05 0.000102515 -2.3732e-05 -4.93617e-05 9.40567e-05 6.67345e-05 0.000127143 -0.000113236 -5.32314e-05 
1664.6 0 2.05842e-05 -0.00394537 5.22936e-05 -7.32369e-05 0.032229 0.000868244 -3.42115e-05 0.00037113 -8.92976e-05 -0.0401693 0.000231934 0.000410602 0.00101553 0.000578016 -6.39887e-05 -0.000260511 -0.000717426 -6.14899e-05 -0.000323696 -0.000176133 1.2912e-05 0.00011958 -6.50937e-05 0.000100061 0.000102269 -2.3037e-05 -4.99562e-05 9.52663e-05 7.02071e-05 0.000137346 -0.000110565 -6.21998e-05 
1664.95 0 1.93445e-05 -0.00426988 5.09637e-05 -6.9333e-05 0.0300972 0.000897253 -1.94019e-05 0.000368172 -4.20257e-05 -0.0414093 0.000227946 0.000385723 0.000996612 0.000601217 -2.86406e-05 -0.000265124 -0.000676222 -0.000111648 -0.000350258 -0.000151222 1.59051e-05 0.000109021 -6.62008e-05 0.000104263 0.000100544 -2.12757e-05 -4.80586e-05 9.44304e-05 7.26565e-05 0.000145548 -0.000108341 -6.97243e-05 
1665.3 0 2.04318e-05 -0.00457915 4.99578e-05 -6.53586e-05 0.0279145 0.000925894 -6.092e-06 0.000363641 9.18726e-06 -0.0425411 0.000222775 0.000359857 0.000972977 0.000624263 4.62799e-06 -0.000263692 -0.000632116 -0.000161104 -0.00037595 -0.000126905 1.90683e-05 9.73893e-05 -6.76199e-05 0.000108203 9.92558e-05 -1.86539e-05 -4.29459e-05 9.23869e-05 7.44052e-05 0.000152121 -0.000107123 -7.42858e-05 
1665.65 0 2.29357e-05 -0.00487218 4.86039e-05 -6.16236e-05 0.0256873 0.000950678 5.1563e-06 0.000353486 6.57271e-05 -0.0435586 0.000216727 0.000332744 0.000946216 0.000647562 3.66087e-05 -0.000257417 -0.000586573 -0.000211061 -0.00039799 -0.000101678 2.06764e-05 8.39357e-05 -6.83557e-05 0.00011039 9.87192e-05 -1.5752e-05 -3.60491e-05 8.94063e-05 7.63796e-05 0.000158741 -0.000107346 -7.62261e-05 
1666 0 2.66765e-05 -0.00514952 4.60206e-05 -5.84517e-05 0.0234229 0.000969863 1.59265e-05 0.000338464 0.000126402 -0.0444571 0.000210564 0.000305216 0.000915909 0.000670331 6.78992e-05 -0.000248916 -0.000540439 -0.000259619 -0.000416335 -7.20039e-05 2.16394e-05 6.94609e-05 -6.8543e-05 0.000111266 9.79515e-05 -1.26683e-05 -2.77862e-05 8.53562e-05 7.84614e-05 0.000165359 -0.000109199 -7.68513e-05 
1666.35 0 3.15443e-05 -0.00541142 4.14254e-05 -5.51444e-05 0.0211302 0.00098296 2.67164e-05 0.000320742 0.000189803 -0.0452359 0.000203969 0.000280965 0.000881023 0.000691927 9.78347e-05 -0.000239177 -0.000492529 -0.000303049 -0.000432504 -3.69419e-05 2.34351e-05 5.63905e-05 -6.83538e-05 0.000111553 9.68949e-05 -8.03901e-06 -1.96018e-05 8.04619e-05 7.9773e-05 0.000171503 -0.0001121 -7.69441e-05 
1666.7 0 3.8738e-05 -0.00565686 3.52342e-05 -5.11189e-05 0.0188175 0.000990407 3.59287e-05 0.000300802 0.000254 -0.0458959 0.000195898 0.000262419 0.000841617 0.00071171 0.000125061 -0.000227841 -0.000441829 -0.000340449 -0.000446689 3.70935e-06 2.62301e-05 4.45261e-05 -6.7543e-05 0.000110401 9.5272e-05 -7.6485e-07 -1.35259e-05 7.51228e-05 8.06664e-05 0.000177759 -0.000113925 -7.75042e-05 
1667.05 0 4.85806e-05 -0.00588544 2.89702e-05 -4.625e-05 0.0164907 0.000992197 4.11511e-05 0.000279886 0.000320192 -0.0464382 0.000187434 0.000247134 0.000798169 0.000730579 0.000148028 -0.000215454 -0.000388592 -0.000373431 -0.00045833 4.8567e-05 2.9545e-05 3.30277e-05 -6.75488e-05 0.000107576 9.29297e-05 8.19333e-06 -1.01822e-05 6.98245e-05 8.12005e-05 0.000183977 -0.000113416 -7.80458e-05 
1667.4 0 5.98945e-05 -0.0060976 2.41317e-05 -4.00325e-05 0.0141553 0.000983859 4.0623e-05 0.00025861 0.000390611 -0.0468664 0.000179199 0.000231545 0.000752687 0.000750461 0.000166526 -0.000202258 -0.00033217 -0.000402717 -0.0004681 9.59312e-05 3.32493e-05 2.17332e-05 -6.9049e-05 0.000103601 9.03103e-05 1.77502e-05 -8.9691e-06 6.50086e-05 8.09765e-05 0.000189944 -0.000112282 -7.8216e-05 
1667.75 0 7.13464e-05 -0.00629402 2.08365e-05 -3.32668e-05 0.011815 0.000960356 3.37895e-05 0.000237611 0.000463668 -0.0471848 0.00017111 0.000213704 0.000708789 0.00077222 0.000181741 -0.000186102 -0.000270276 -0.000428657 -0.000477237 0.000144253 3.79172e-05 1.07289e-05 -7.12438e-05 9.86477e-05 8.69783e-05 2.86485e-05 -8.61043e-06 6.11464e-05 8.10194e-05 0.000196254 -0.000110822 -7.86147e-05 
1668.1 0 8.24052e-05 -0.00647551 1.84087e-05 -2.75432e-05 0.00947308 0.000922704 2.28528e-05 0.0002173 0.00053461 -0.0473946 0.000163038 0.000192374 0.000669232 0.000794016 0.000194428 -0.00016504 -0.000201032 -0.000453605 -0.000486177 0.000190506 4.41443e-05 3.29402e-07 -7.33004e-05 9.31316e-05 8.33409e-05 4.06967e-05 -8.55606e-06 5.89658e-05 8.29408e-05 0.000202877 -0.000107175 -7.88703e-05 
1668.45 0 9.18745e-05 -0.00664269 1.59852e-05 -2.38334e-05 0.00713405 0.00087842 1.16108e-05 0.000195582 0.00059862 -0.0474953 0.000155034 0.000166491 0.000633722 0.000812695 0.000202986 -0.000140333 -0.000125299 -0.000480463 -0.000494688 0.000231739 5.12283e-05 -9.25516e-06 -7.68576e-05 8.72625e-05 8.10579e-05 5.20797e-05 -8.85849e-06 5.88626e-05 8.73113e-05 0.000208674 -0.000101653 -7.82792e-05 
1668.8 0 9.77453e-05 -0.00679495 1.27816e-05 -2.12835e-05 0.00480212 0.000832854 2.89306e-06 0.000168679 0.00065433 -0.0474863 0.000147577 0.000135246 0.000600172 0.000826588 0.000207473 -0.000116229 -4.32457e-05 -0.00050921 -0.000503814 0.000268283 5.81012e-05 -1.88514e-05 -8.30545e-05 8.14305e-05 8.10716e-05 6.12807e-05 -1.02293e-05 6.03035e-05 9.28749e-05 0.000212369 -9.60994e-05 -7.69443e-05 
1669.15 0 0.000100673 -0.00693052 9.11794e-06 -1.84951e-05 0.00247987 0.000786355 -3.32073e-06 0.000136727 0.000702231 -0.0473669 0.000141166 9.86322e-05 0.000567568 0.0008341 0.000210713 -9.64662e-05 4.4278e-05 -0.00053787 -0.000514406 0.000306329 6.3849e-05 -2.99048e-05 -8.99192e-05 7.53673e-05 8.23416e-05 6.87877e-05 -1.21034e-05 6.24614e-05 9.77602e-05 0.000214182 -9.12094e-05 -7.61196e-05 
1669.5 0 0.000102379 -0.00704902 6.50855e-06 -1.53676e-05 0.00017213 0.000740389 -7.97624e-06 0.000104113 0.000742968 -0.0471349 0.00013506 5.80026e-05 0.000535935 0.000834537 0.000214473 -8.19872e-05 0.000132686 -0.00056671 -0.000524566 0.000350236 6.68837e-05 -4.14462e-05 -9.4547e-05 6.8954e-05 8.33901e-05 7.60759e-05 -1.24424e-05 6.44226e-05 0.000101241 0.000214179 -8.66582e-05 -7.67767e-05 
1669.85 0 0.000103614 -0.00714975 5.07147e-06 -1.22169e-05 -0.00211292 0.00069849 -1.21276e-05 7.39769e-05 0.000777425 -0.0467907 0.000127327 1.52589e-05 0.00050482 0.000829105 0.000220755 -7.32302e-05 0.000217594 -0.000596139 -0.00053363 0.000398976 6.68593e-05 -5.11599e-05 -9.58978e-05 6.36326e-05 8.41971e-05 8.37247e-05 -1.14764e-05 6.5228e-05 0.000105271 0.000212501 -8.1839e-05 -7.85295e-05 
1670.2 0 0.00010514 -0.00723131 2.85506e-06 -9.804e-06 -0.00436709 0.000662073 -1.85996e-05 4.90798e-05 0.000807776 -0.0463366 0.000115812 -2.63447e-05 0.000475102 0.000819976 0.000231544 -7.0667e-05 0.00029666 -0.000623586 -0.000542857 0.000449939 6.51279e-05 -5.88715e-05 -9.61213e-05 5.97501e-05 8.50557e-05 9.12577e-05 -1.06758e-05 6.4738e-05 0.00011019 0.000210437 -7.67685e-05 -8.07394e-05 
1670.55 0 0.000107308 -0.00729173 -5.48859e-07 -8.03918e-06 -0.00658387 0.000629238 -3.00997e-05 3.25871e-05 0.000836185 -0.0457756 9.87787e-05 -6.50606e-05 0.000448606 0.000809046 0.000244212 -7.12083e-05 0.000369673 -0.000647284 -0.000550738 0.000499241 6.28827e-05 -6.60217e-05 -9.74488e-05 5.62553e-05 8.50079e-05 9.89348e-05 -9.45768e-06 6.37176e-05 0.000114203 0.00020907 -7.16889e-05 -8.23652e-05 
1670.9 0 0.000110593 -0.00733202 -4.59118e-06 -6.7758e-06 -0.00875895 0.000597379 -4.62497e-05 2.44441e-05 0.000862832 -0.0451114 7.6498e-05 -0.000103088 0.000425353 0.000797152 0.000254456 -7.17979e-05 0.000436446 -0.000668144 -0.000553585 0.000542388 6.02175e-05 -7.23946e-05 -9.98836e-05 5.19275e-05 8.32103e-05 0.000107068 -6.80415e-06 6.22895e-05 0.000116602 0.000208846 -6.67934e-05 -8.29827e-05 
1671.25 0 0.000116138 -0.007356 -8.80328e-06 -6.08216e-06 -0.0108873 0.000564091 -6.48243e-05 2.171e-05 0.000887497 -0.0443482 5.15606e-05 -0.000143007 0.000403165 0.000783023 0.000260496 -7.30007e-05 0.000498439 -0.00068914 -0.000550587 0.000577768 5.7865e-05 -7.65411e-05 -0.000102814 4.61788e-05 8.01521e-05 0.000115062 -4.09657e-06 5.998e-05 0.000117342 0.000208606 -6.18228e-05 -8.38639e-05 
1671.6 0 0.000124545 -0.00736531 -1.2172e-05 -6.05545e-06 -0.0129649 0.000528995 -8.4507e-05 2.02428e-05 0.000911864 -0.043491 2.71358e-05 -0.000183778 0.000378878 0.000763026 0.000264423 -7.56075e-05 0.000559165 -0.000711283 -0.000544952 0.000606138 5.74324e-05 -7.75685e-05 -0.000105901 3.96291e-05 7.81344e-05 0.00012206 -2.48385e-06 5.78489e-05 0.000116159 0.000207441 -5.61027e-05 -8.57089e-05 
1671.95 0 0.00013402 -0.00735964 -1.43095e-05 -6.7395e-06 -0.0149886 0.000493204 -0.000105946 1.55587e-05 0.00093732 -0.0425451 4.60778e-06 -0.000222674 0.000351675 0.000735807 0.000270661 -7.79267e-05 0.000619278 -0.000732084 -0.000540017 0.000629427 5.88231e-05 -7.64014e-05 -0.000109037 3.28608e-05 7.896e-05 0.00012806 -2.10675e-06 5.80639e-05 0.000113464 0.000205212 -4.99335e-05 -8.88409e-05 
1672.3 0 0.000141958 -0.00733763 -1.52048e-05 -7.43323e-06 -0.0169534 0.00045524 -0.000130271 7.59079e-06 0.000961734 -0.0415154 -1.6644e-05 -0.000259864 0.000323313 0.000702764 0.000280916 -7.81953e-05 0.000676838 -0.000750238 -0.000536363 0.000651075 5.93456e-05 -7.48511e-05 -0.000112673 2.61831e-05 8.15177e-05 0.000133338 -2.55092e-06 6.02877e-05 0.000110285 0.000201844 -4.33631e-05 -9.42892e-05 
1672.65 0 0.000147004 -0.00729847 -1.5452e-05 -7.9048e-06 -0.0188553 0.000413682 -0.000156884 -7.16654e-07 0.000980718 -0.0404061 -3.69778e-05 -0.000297334 0.000294505 0.000664611 0.000295258 -7.58112e-05 0.000729424 -0.000767113 -0.000533153 0.000672364 5.74222e-05 -7.36684e-05 -0.000116238 1.91667e-05 8.34267e-05 0.000137138 -3.03156e-06 6.31412e-05 0.000107033 0.000197229 -3.56011e-05 -0.000101657 
1673 0 0.000149466 -0.00724321 -1.5391e-05 -8.58264e-06 -0.0206906 0.000370157 -0.000184516 -8.28683e-06 0.000990969 -0.0392206 -5.56045e-05 -0.000336515 0.000264186 0.000623107 0.00031594 -7.18681e-05 0.000774553 -0.000783219 -0.000529139 0.000692653 5.36781e-05 -7.34701e-05 -0.000117819 1.14472e-05 8.46226e-05 0.000138276 -3.5144e-06 6.596e-05 0.000102414 0.000191385 -2.66459e-05 -0.000110243 
1673.35 0 0.000150844 -0.0071728 -1.46344e-05 -8.5677e-06 -0.022456 0.000327699 -0.00021165 -1.54743e-05 0.000992354 -0.0379633 -7.28173e-05 -0.000376625 0.000230321 0.000581163 0.000342761 -6.84431e-05 0.000811664 -0.000796409 -0.000522311 0.000711306 4.87491e-05 -7.45437e-05 -0.000118092 4.22786e-06 8.53473e-05 0.00013738 -4.40476e-06 6.76305e-05 9.6832e-05 0.000184348 -1.8487e-05 -0.000120103 
1673.7 0 0.000151595 -0.00708711 -1.38561e-05 -6.61734e-06 -0.0241498 0.000287771 -0.000236964 -2.25505e-05 0.000987153 -0.0366397 -8.79269e-05 -0.000415811 0.000193555 0.000539257 0.000371414 -6.4692e-05 0.000842407 -0.000803584 -0.000510822 0.000727283 4.3498e-05 -7.66412e-05 -0.000118741 -1.51539e-06 8.42767e-05 0.00013742 -6.09298e-06 6.6758e-05 9.19087e-05 0.000176913 -1.25139e-05 -0.000130419 
1674.05 0 0.000151231 -0.00698616 -1.294e-05 -3.22117e-06 -0.0257702 0.000250829 -0.000260579 -2.9353e-05 0.000976308 -0.0352523 -9.97646e-05 -0.000453698 0.00015747 0.000496939 0.000398055 -5.81446e-05 0.000868758 -0.000806388 -0.000493756 0.000740329 3.87576e-05 -7.98079e-05 -0.000119468 -6.97863e-06 8.02325e-05 0.000139278 -8.37908e-06 6.37404e-05 8.738e-05 0.000169894 -7.63659e-06 -0.000140337 
1674.4 0 0.000150453 -0.00687132 -1.06133e-05 5.93147e-07 -0.0273139 0.000217844 -0.000282733 -3.51429e-05 0.000961383 -0.0338011 -0.000107327 -0.000490085 0.000123056 0.000453826 0.000419311 -4.82463e-05 0.000891853 -0.000808553 -0.000471175 0.000750432 3.38426e-05 -8.33183e-05 -0.00012007 -1.32239e-05 7.27104e-05 0.000141115 -1.05467e-05 5.97655e-05 8.2771e-05 0.000163324 -2.48232e-06 -0.00014855 
1674.75 0 0.000150695 -0.00674416 -6.8686e-06 4.53968e-06 -0.0287761 0.000189028 -0.000301318 -4.02457e-05 0.000945837 -0.0322895 -0.000109644 -0.000523993 8.81382e-05 0.000409829 0.000433729 -3.4854e-05 0.000911656 -0.000809321 -0.000444227 0.000757497 2.79901e-05 -8.70352e-05 -0.000120715 -1.96548e-05 6.28961e-05 0.000141992 -1.27351e-05 5.50285e-05 7.76576e-05 0.000156452 3.25786e-06 -0.000153707 
1675.1 0 0.000153037 -0.00660488 -3.12338e-06 8.99043e-06 -0.0301545 0.000162508 -0.00031433 -4.32882e-05 0.000932273 -0.0307238 -0.000106369 -0.000555426 5.23122e-05 0.000365491 0.000442226 -1.75816e-05 0.00092835 -0.000806148 -0.000416129 0.000760349 2.24394e-05 -9.10856e-05 -0.000121105 -2.5332e-05 5.25187e-05 0.000141045 -1.41214e-05 4.93049e-05 7.16811e-05 0.000148829 9.93169e-06 -0.000156094 
1675.45 0 0.000157217 -0.00645334 -1.46008e-07 1.4045e-05 -0.0314494 0.000134821 -0.000323647 -4.37105e-05 0.000918519 -0.0291079 -9.73096e-05 -0.00058458 1.72067e-05 0.000320309 0.000446024 1.98068e-06 0.000942365 -0.000799902 -0.000391537 0.000754186 1.90541e-05 -9.2546e-05 -0.000120929 -2.94742e-05 4.2019e-05 0.000137759 -1.43349e-05 4.34259e-05 6.54663e-05 0.000140672 1.69333e-05 -0.000157012 
1675.8 0 0.000161608 -0.00628929 2.07888e-06 1.9349e-05 -0.0326586 0.000103736 -0.000333074 -4.41323e-05 0.000900295 -0.0274445 -8.44756e-05 -0.000610785 -1.69152e-05 0.000273369 0.000446484 2.24165e-05 0.000954315 -0.000793448 -0.000372346 0.000736829 1.74938e-05 -9.03292e-05 -0.000120406 -3.10032e-05 3.09397e-05 0.000134112 -1.49748e-05 3.77304e-05 6.00298e-05 0.000132433 2.31591e-05 -0.000156466 
1676.15 0 0.000166131 -0.00611215 3.54891e-06 2.44608e-05 -0.0337802 7.00091e-05 -0.000345265 -4.50852e-05 0.00087709 -0.0257387 -7.17825e-05 -0.000633601 -5.08439e-05 0.00022482 0.000444076 4.43566e-05 0.000965506 -0.000788539 -0.000357772 0.000710438 1.65621e-05 -8.61978e-05 -0.000119497 -3.04466e-05 1.97951e-05 0.000131922 -1.68285e-05 2.95385e-05 5.55141e-05 0.000124571 2.92279e-05 -0.000153935 
1676.5 0 0.000170367 -0.00592209 4.92271e-06 2.88228e-05 -0.0348121 3.79767e-05 -0.000360717 -4.6437e-05 0.000851943 -0.0239941 -6.20202e-05 -0.000653358 -8.52441e-05 0.000174206 0.000436865 6.78687e-05 0.000976734 -0.000786097 -0.000347206 0.000676637 1.63235e-05 -8.07509e-05 -0.000118916 -2.98946e-05 8.67578e-06 0.000131725 -1.93441e-05 1.72239e-05 5.11041e-05 0.000116913 3.59386e-05 -0.000150385 
1676.85 0 0.000171816 -0.00571961 6.85483e-06 3.18546e-05 -0.0357499 1.01275e-05 -0.000378377 -4.84915e-05 0.000827411 -0.0222121 -5.52288e-05 -0.000670614 -0.000120376 0.000119493 0.000422241 9.3195e-05 0.000987766 -0.000785969 -0.00033836 0.000636367 1.72904e-05 -7.46151e-05 -0.000119215 -3.05894e-05 -3.82879e-06 0.000133304 -2.15502e-05 3.51717e-06 4.60277e-05 0.000108756 4.30716e-05 -0.000146085 
1677.2 0 0.000170362 -0.00550603 8.61209e-06 3.38162e-05 -0.0365917 -1.32305e-05 -0.000396406 -5.11026e-05 0.000801952 -0.0203975 -4.92638e-05 -0.000687147 -0.000155836 5.89906e-05 0.000401479 0.000120675 0.000997638 -0.000786656 -0.000327734 0.000589996 1.90717e-05 -6.87246e-05 -0.000120224 -3.23002e-05 -1.65311e-05 0.000135672 -2.40032e-05 -8.25367e-06 4.04311e-05 9.92096e-05 5.10106e-05 -0.000140048 
1677.55 0 0.000168051 -0.005284 8.84535e-06 3.51373e-05 -0.0373388 -2.95234e-05 -0.00041286 -5.56665e-05 0.000774386 -0.0185579 -4.28263e-05 -0.000704198 -0.000190123 -6.94147e-06 0.000378713 0.000147686 0.00100408 -0.000787534 -0.000313478 0.000538511 2.07327e-05 -6.37366e-05 -0.000121714 -3.4642e-05 -2.66303e-05 0.000137486 -2.79622e-05 -1.67033e-05 3.5099e-05 8.78806e-05 5.97559e-05 -0.000134058 
1677.9 0 0.000165699 -0.00505521 8.77178e-06 3.57313e-05 -0.0379917 -3.72073e-05 -0.000425659 -6.36289e-05 0.000746796 -0.0167002 -3.7254e-05 -0.000719879 -0.000223992 -7.43947e-05 0.000355139 0.000172226 0.00100459 -0.000790414 -0.000296492 0.000486153 2.12582e-05 -6.02745e-05 -0.000123742 -3.707e-05 -3.45421e-05 0.000137996 -3.27509e-05 -2.27468e-05 2.98987e-05 7.50156e-05 6.88968e-05 -0.000130596 
1678.25 0 0.000162494 -0.00481952 9.30522e-06 3.60509e-05 -0.0385501 -3.9077e-05 -0.000432214 -7.38625e-05 0.000719887 -0.0148305 -3.42421e-05 -0.000732918 -0.000260818 -0.000138985 0.000330585 0.000195805 0.000998877 -0.000795655 -0.00028035 0.000436437 2.04062e-05 -5.86793e-05 -0.000126853 -3.81642e-05 -4.23632e-05 0.000136701 -3.6015e-05 -2.86794e-05 2.35542e-05 6.10623e-05 7.86684e-05 -0.00012909 
1678.6 0 0.000159067 -0.00457647 9.57283e-06 3.68994e-05 -0.0390164 -3.77506e-05 -0.000432847 -8.43423e-05 0.000692956 -0.0129549 -3.25196e-05 -0.000746782 -0.000300464 -0.000199564 0.000305586 0.000218994 0.000988618 -0.00080069 -0.000266442 0.000388062 1.98214e-05 -5.77794e-05 -0.000131424 -3.80864e-05 -5.13196e-05 0.000132864 -3.71614e-05 -3.52446e-05 1.55152e-05 4.59266e-05 8.81827e-05 -0.00012766 
1678.95 0 0.000156571 -0.00432684 8.8751e-06 3.80079e-05 -0.0393938 -3.30421e-05 -0.000431593 -9.50011e-05 0.000669097 -0.0110752 -2.86366e-05 -0.000763937 -0.00033918 -0.000257273 0.000281418 0.000239418 0.00097534 -0.000803815 -0.000250497 0.000338974 1.95634e-05 -5.58282e-05 -0.000137255 -3.77438e-05 -6.12351e-05 0.000125884 -3.71722e-05 -4.24321e-05 6.63606e-06 2.98813e-05 9.51109e-05 -0.000125005 
1679.3 0 0.00015522 -0.00407151 7.85341e-06 3.85973e-05 -0.0396807 -2.64964e-05 -0.000428983 -0.000105994 0.000651538 -0.0091925 -2.151e-05 -0.000782842 -0.000373525 -0.000311735 0.000259299 0.000255472 0.000958671 -0.000806419 -0.000228543 0.000287602 1.74309e-05 -5.17362e-05 -0.000142607 -3.62731e-05 -7.13346e-05 0.00011775 -3.7342e-05 -5.04178e-05 -2.7389e-06 1.34955e-05 9.87178e-05 -0.000120357 
1679.65 0 0.00015613 -0.0038102 8.00025e-06 3.92908e-05 -0.0398741 -2.15952e-05 -0.00042152 -0.000116113 0.000639731 -0.00731051 -1.40538e-05 -0.000802147 -0.000404342 -0.00036313 0.000238063 0.000268091 0.00093975 -0.000810805 -0.000199701 0.000233515 1.32773e-05 -4.58234e-05 -0.000146125 -3.26709e-05 -7.95309e-05 0.000111029 -3.9088e-05 -5.86093e-05 -1.25115e-05 -2.46596e-06 0.000100765 -0.000112813 
1680 0 0.000160818 -0.00354206 8.95012e-06 3.96518e-05 -0.0399748 -1.99416e-05 -0.000408427 -0.000124121 0.000633311 -0.00543446 -9.21134e-06 -0.00082153 -0.000434804 -0.000413567 0.000214964 0.000277454 0.000920878 -0.000817182 -0.000166129 0.000178454 9.06116e-06 -3.99382e-05 -0.000148515 -2.75898e-05 -8.37158e-05 0.000106333 -4.29212e-05 -6.62126e-05 -2.20891e-05 -1.70623e-05 0.000102853 -0.000102283 
1680.35 0 0.00016798 -0.00326765 9.14802e-06 3.84021e-05 -0.0399854 -2.22648e-05 -0.000393266 -0.000130222 0.000632597 -0.00356813 -4.10854e-06 -0.000839294 -0.000464267 -0.000464235 0.000189689 0.000282309 0.000902431 -0.00082239 -0.000131074 0.000124886 4.72348e-06 -3.55855e-05 -0.000150416 -2.29502e-05 -8.36093e-05 0.000103554 -4.76922e-05 -7.20891e-05 -3.09742e-05 -3.01459e-05 0.000104859 -9.11812e-05 
1680.7 0 0.000175201 -0.00298792 8.89817e-06 3.60067e-05 -0.039908 -2.83488e-05 -0.000379815 -0.000136282 0.000635102 -0.00171525 5.79229e-06 -0.000851546 -0.000489663 -0.0005147 0.000164335 0.000284557 0.000882053 -0.000823787 -9.73882e-05 7.35385e-05 -5.44612e-07 -3.23595e-05 -0.000151755 -1.86485e-05 -8.02348e-05 0.000103205 -5.11415e-05 -7.58662e-05 -3.87494e-05 -4.24597e-05 0.000105999 -8.29712e-05 
1681.05 0 0.000182383 -0.00270375 8.26023e-06 3.44382e-05 -0.0397463 -3.4708e-05 -0.000370456 -0.000144857 0.000640152 0.00011979 2.19393e-05 -0.000857534 -0.00051086 -0.000564304 0.000142278 0.000288433 0.000858812 -0.000821096 -6.77506e-05 2.42455e-05 -6.20976e-06 -2.85426e-05 -0.000153438 -1.36032e-05 -7.50968e-05 0.00010643 -5.26091e-05 -7.80167e-05 -4.49137e-05 -5.51883e-05 0.000106764 -7.8668e-05 
1681.4 0 0.000189484 -0.00241629 7.48752e-06 3.4292e-05 -0.0395031 -4.00916e-05 -0.000364369 -0.000157667 0.000649517 0.0019342 4.21618e-05 -0.000858947 -0.000528348 -0.000614274 0.000128092 0.000295321 0.000833804 -0.000814192 -4.24123e-05 -2.15841e-05 -1.14282e-05 -2.35748e-05 -0.000156006 -7.63158e-06 -6.88605e-05 0.00011255 -5.2656e-05 -7.8896e-05 -5.04819e-05 -6.86281e-05 0.000108393 -7.75601e-05 
1681.75 0 0.000195698 -0.00212504 7.58958e-06 3.41224e-05 -0.0391771 -4.68091e-05 -0.000358733 -0.000174928 0.000662529 0.00372559 6.33156e-05 -0.000854754 -0.0005422 -0.000665541 0.000122235 0.000304419 0.000805984 -0.000805398 -2.0234e-05 -6.2332e-05 -1.58893e-05 -1.73757e-05 -0.000159199 -6.0046e-07 -6.24427e-05 0.00012086 -5.17829e-05 -7.9299e-05 -5.7016e-05 -8.22251e-05 0.000111127 -7.83557e-05 
1682.1 0 0.000200731 -0.00182996 8.23742e-06 3.31469e-05 -0.0387666 -5.68942e-05 -0.000352129 -0.000195252 0.000677677 0.00549041 8.41855e-05 -0.000844372 -0.000554931 -0.000716302 0.000121566 0.000316159 0.00077284 -0.00079721 -1.47629e-06 -9.67757e-05 -1.97341e-05 -9.71248e-06 -0.000161869 6.1625e-06 -5.62862e-05 0.000131223 -5.1141e-05 -8.09849e-05 -6.49319e-05 -9.53206e-05 0.000114604 -7.90326e-05 
1682.45 0 0.000204726 -0.00153356 7.99214e-06 3.19981e-05 -0.0382703 -7.16899e-05 -0.000344453 -0.000215703 0.000692033 0.0072252 0.000104478 -0.000828462 -0.000570338 -0.000763573 0.000124367 0.000331997 0.00073436 -0.000787036 1.28539e-05 -0.00012406 -2.27543e-05 -9.81339e-07 -0.000162568 1.17949e-05 -5.09622e-05 0.000142031 -5.17366e-05 -8.44842e-05 -7.30116e-05 -0.000107379 0.000118385 -7.86332e-05 
1682.8 0 0.00020756 -0.00123703 6.40202e-06 3.09885e-05 -0.0376885 -9.05166e-05 -0.000334076 -0.000232562 0.000702287 0.00892437 0.000123324 -0.000806832 -0.000587906 -0.000804589 0.000129848 0.000352731 0.000692087 -0.000771395 2.2961e-05 -0.000146723 -2.49681e-05 7.33273e-06 -0.000161432 1.74476e-05 -4.73104e-05 0.000152326 -5.37621e-05 -8.86539e-05 -7.95012e-05 -0.000118134 0.000121899 -7.71166e-05 
1683.15 0 0.000208644 -0.000939833 4.56299e-06 3.03855e-05 -0.0370249 -0.000112573 -0.00031982 -0.000244283 0.000709322 0.0105828 0.000139894 -0.000779332 -0.000605387 -0.000838941 0.000136088 0.000377156 0.000647115 -0.000751318 2.97839e-05 -0.00017015 -2.60086e-05 1.40442e-05 -0.000158572 2.33576e-05 -4.55558e-05 0.000162091 -5.63823e-05 -9.26746e-05 -8.39125e-05 -0.00012853 0.000124926 -7.39022e-05 
1683.5 0 0.000208515 -0.000642865 3.73636e-06 3.01096e-05 -0.0362834 -0.000138788 -0.000302882 -0.000253764 0.000714416 0.0121986 0.000155135 -0.000746647 -0.000623275 -0.000870511 0.00014145 0.000403572 0.000600575 -0.000729445 3.48805e-05 -0.000196368 -2.55426e-05 1.91222e-05 -0.000153164 2.79547e-05 -4.52002e-05 0.0001706 -5.85863e-05 -9.64072e-05 -8.73305e-05 -0.000138985 0.000127673 -6.91442e-05 
1683.85 0 0.000208355 -0.000349163 4.98786e-06 2.85341e-05 -0.0354658 -0.000167714 -0.000283085 -0.000262562 0.000717212 0.0137697 0.000171514 -0.000711389 -0.000643292 -0.000903085 0.000144901 0.000430469 0.000552669 -0.000707168 3.96906e-05 -0.000223673 -2.38357e-05 2.26033e-05 -0.000146035 3.07356e-05 -4.70986e-05 0.0001782 -5.88852e-05 -0.000100196 -9.12341e-05 -0.000149095 0.000130157 -6.3964e-05 
1684.2 0 0.000208173 -6.09943e-05 8.19025e-06 2.53053e-05 -0.0345737 -0.000196394 -0.000260302 -0.000270053 0.000719218 0.0152895 0.000191215 -0.000676546 -0.000666842 -0.00093502 0.00014555 0.000455098 0.00050336 -0.000683719 4.37265e-05 -0.000251841 -2.06557e-05 2.55063e-05 -0.000138704 3.39368e-05 -5.13238e-05 0.000185216 -5.70986e-05 -0.00010411 -9.58323e-05 -0.000159392 0.000132484 -5.76982e-05 
1684.55 0 0.000208165 0.000220972 1.20587e-05 2.19823e-05 -0.0336109 -0.000224989 -0.00023755 -0.000276707 0.000722461 0.0167499 0.00021363 -0.000641359 -0.000692187 -0.000963168 0.000143817 0.000476194 0.00045307 -0.000656687 4.65163e-05 -0.000279807 -1.61841e-05 2.84265e-05 -0.000131098 3.8892e-05 -5.68374e-05 0.000190906 -5.49369e-05 -0.000107797 -9.98512e-05 -0.000170193 0.000135347 -4.96174e-05 
1684.9 0 0.000209232 0.000496964 1.5795e-05 1.90968e-05 -0.032583 -0.00025548 -0.000217709 -0.000281835 0.000727159 0.0181466 0.000236997 -0.000602985 -0.000715462 -0.000986242 0.000141204 0.000496054 0.000401075 -0.000625902 4.93621e-05 -0.000304757 -1.12508e-05 3.11791e-05 -0.000122751 4.45758e-05 -6.38553e-05 0.000195012 -5.3043e-05 -0.000111062 -0.000101763 -0.000180783 0.000139071 -4.01634e-05 
1685.25 0 0.000210826 0.000767352 1.8753e-05 1.63221e-05 -0.0314954 -0.000289789 -0.000200162 -0.000283495 0.000733178 0.0194792 0.000259013 -0.000560547 -0.000734562 -0.00100458 0.000138587 0.000517653 0.000345699 -0.000593773 5.494e-05 -0.000325739 -6.95273e-06 3.31708e-05 -0.000113387 4.95345e-05 -7.18189e-05 0.000198017 -5.07469e-05 -0.000113655 -0.000101554 -0.000190498 0.000143776 -2.97245e-05 
1685.6 0 0.000212281 0.00103207 2.05708e-05 1.33887e-05 -0.0303535 -0.000327174 -0.000182309 -0.000280244 0.000738682 0.0207477 0.000276988 -0.000516502 -0.000749451 -0.00101865 0.000135428 0.000538938 0.000286316 -0.000562999 6.42955e-05 -0.000343907 -3.7825e-06 3.45865e-05 -0.000102754 5.3502e-05 -7.92573e-05 0.000199502 -4.80972e-05 -0.000115766 -9.99651e-05 -0.000199286 0.000149243 -1.83788e-05 
1685.95 0 0.000213482 0.00128958 2.11905e-05 9.93332e-06 -0.0291616 -0.00036362 -0.000164022 -0.000272483 0.00074117 0.0219506 0.000290253 -0.000473834 -0.000761944 -0.00102812 0.000130345 0.000555973 0.000224229 -0.00053431 7.54442e-05 -0.000360125 -1.1355e-06 3.68285e-05 -9.16415e-05 5.76104e-05 -8.50309e-05 0.000199319 -4.63679e-05 -0.000117212 -9.66279e-05 -0.000206818 0.000154393 -6.61127e-06 
1686.3 0 0.000213885 0.00153957 2.02344e-05 5.27634e-06 -0.0279216 -0.000397952 -0.000148601 -0.000262539 0.000739482 0.0230855 0.000300697 -0.000433767 -0.000773748 -0.0010314 0.000122152 0.000568055 0.00016141 -0.000505603 8.68947e-05 -0.000373832 1.83743e-06 3.91156e-05 -8.04986e-05 6.30023e-05 -8.88829e-05 0.000196813 -4.71978e-05 -0.000117791 -9.09125e-05 -0.000213257 0.000159605 5.05446e-06 
1686.65 0 0.000213655 0.00178313 1.78052e-05 -1.15717e-07 -0.0266381 -0.000430821 -0.000138248 -0.000251458 0.000734844 0.0241499 0.000310449 -0.000393288 -0.000783754 -0.00102738 0.000111198 0.000577693 0.000100072 -0.000476018 9.97814e-05 -0.000384151 4.85743e-06 3.8866e-05 -6.89773e-05 6.81467e-05 -9.02547e-05 0.000191347 -5.01847e-05 -0.000118008 -8.50687e-05 -0.000219707 0.000165033 1.60937e-05 
1687 0 0.000213484 0.00202023 1.55961e-05 -4.96903e-06 -0.0253168 -0.000463934 -0.000132066 -0.000239934 0.000730099 0.0251423 0.000319846 -0.000350462 -0.000791134 -0.00101724 9.92439e-05 0.000588501 4.25357e-05 -0.000447601 0.000114639 -0.000392959 6.61957e-06 3.58591e-05 -5.68127e-05 7.18844e-05 -8.86718e-05 0.000185435 -5.2589e-05 -0.000118376 -8.11615e-05 -0.000226527 0.000170696 2.55092e-05 
1687.35 0 0.000215008 0.00225081 1.42764e-05 -8.41285e-06 -0.0239629 -0.000499935 -0.000129492 -0.000230015 0.000726381 0.0260624 0.000326961 -0.00030854 -0.000797798 -0.00100269 8.89045e-05 0.000601876 -1.09743e-05 -0.000420339 0.000130838 -0.000403168 7.15621e-06 3.18008e-05 -4.43657e-05 7.45959e-05 -8.5528e-05 0.000180425 -5.35203e-05 -0.000118399 -7.953e-05 -0.000232982 0.00017676 3.26734e-05 
1687.7 0 0.000218008 0.00247417 1.37883e-05 -1.07264e-05 -0.0225807 -0.000539895 -0.000130685 -0.000223355 0.000723142 0.026912 0.000329509 -0.000268884 -0.000806501 -0.000984587 8.02894e-05 0.000618055 -6.16754e-05 -0.000392534 0.00014971 -0.000415033 6.60351e-06 2.805e-05 -3.19889e-05 7.63899e-05 -8.409e-05 0.000174866 -5.41245e-05 -0.000117342 -8.02292e-05 -0.000238225 0.00018167 3.75857e-05 
1688.05 0 0.000220879 0.00268929 1.41412e-05 -1.2754e-05 -0.0211723 -0.000584657 -0.000134947 -0.000221163 0.000717284 0.0276925 0.000326643 -0.000228201 -0.000818682 -0.000962502 7.05586e-05 0.000636587 -0.000109762 -0.000363145 0.000172711 -0.000426198 4.23152e-06 2.52363e-05 -1.89478e-05 7.7619e-05 -8.64037e-05 0.000167429 -5.41433e-05 -0.000116183 -8.2287e-05 -0.000242201 0.000184433 4.20023e-05 
1688.4 0 0.00022302 0.00289579 1.49512e-05 -1.43198e-05 -0.0197403 -0.000632911 -0.000141004 -0.000223049 0.000704344 0.028402 0.000317525 -0.000182845 -0.000833254 -0.000936471 5.74518e-05 0.000654272 -0.000153608 -0.000332675 0.000199387 -0.000434678 6.07824e-07 2.30756e-05 -5.96953e-06 7.93655e-05 -9.13819e-05 0.000158297 -5.24506e-05 -0.000116106 -8.40887e-05 -0.000245588 0.000185163 4.75624e-05 
1688.75 0 0.000223741 0.00309407 1.53589e-05 -1.54858e-05 -0.0182881 -0.000683573 -0.000147995 -0.000226999 0.000682284 0.0290386 0.000302643 -0.000130903 -0.000848577 -0.000909443 4.02377e-05 0.000668185 -0.000192589 -0.000301305 0.000228327 -0.000438981 -3.4021e-06 2.08039e-05 5.38107e-06 8.17165e-05 -9.62944e-05 0.000148774 -4.92822e-05 -0.00011653 -8.5347e-05 -0.000248728 0.000184001 5.40601e-05 
1689.1 0 0.000223253 0.00328353 1.53828e-05 -1.66574e-05 -0.0168193 -0.000736129 -0.000155088 -0.000231958 0.000650845 0.0296025 0.000285973 -7.14621e-05 -0.000862435 -0.000883907 2.00521e-05 0.000678764 -0.000228774 -0.000267932 0.000258049 -0.000439111 -8.63713e-06 1.82911e-05 1.45445e-05 8.30395e-05 -9.89605e-05 0.000139383 -4.56837e-05 -0.000115846 -8.76444e-05 -0.000251316 0.000181529 5.99305e-05 
1689.45 0 0.000221673 0.00346311 1.60854e-05 -1.80262e-05 -0.0153354 -0.000786028 -0.000161948 -0.000238551 0.000611771 0.0300948 0.000272191 -5.16847e-06 -0.000872552 -0.000858556 -1.83016e-07 0.000687364 -0.000263941 -0.000231778 0.000287629 -0.000437529 -1.50631e-05 1.65037e-05 2.17651e-05 8.28984e-05 -9.99595e-05 0.000130028 -4.31598e-05 -0.000113884 -9.12038e-05 -0.000253052 0.000178983 6.35344e-05 
1689.8 0 0.00021774 0.00363322 1.71419e-05 -1.85645e-05 -0.0138406 -0.000830417 -0.000168885 -0.000247661 0.00056735 0.0305146 0.000261724 6.45961e-05 -0.000876454 -0.000831745 -1.81319e-05 0.000693901 -0.000298365 -0.000193098 0.000317305 -0.000436668 -2.15158e-05 1.58521e-05 2.80485e-05 8.06184e-05 -0.000101485 0.000120131 -4.24038e-05 -0.000111294 -9.48109e-05 -0.000254421 0.000176555 6.5851e-05 
1690.15 0 0.000211655 0.00379414 1.7013e-05 -1.78397e-05 -0.0123421 -0.000870952 -0.000174984 -0.000258441 0.000518836 0.0308621 0.000251483 0.000134327 -0.000873174 -0.000806011 -3.30881e-05 0.000699511 -0.000332639 -0.000152743 0.000346842 -0.000437944 -2.75189e-05 1.41299e-05 3.39243e-05 7.52327e-05 -0.000104667 0.000108858 -4.2534e-05 -0.000108057 -9.80065e-05 -0.000255499 0.000174082 6.93876e-05 
1690.5 0 0.00020504 0.00394505 1.53192e-05 -1.85081e-05 -0.0108451 -0.000908741 -0.000178993 -0.000268221 0.000466855 0.0311394 0.000238452 0.000201644 -0.000864737 -0.000783512 -4.46304e-05 0.000705917 -0.000368375 -0.000110336 0.000374651 -0.000442029 -3.36296e-05 1.01671e-05 4.03119e-05 6.71677e-05 -0.000108179 9.6501e-05 -4.17968e-05 -0.000103829 -0.000101224 -0.000255327 0.000171849 7.38334e-05 
1690.85 0 0.00019902 0.00408405 1.21298e-05 -2.15828e-05 -0.00935005 -0.000942462 -0.000180522 -0.000276373 0.000410623 0.0313492 0.000220066 0.000263544 -0.000852766 -0.000762645 -5.46109e-05 0.000713888 -0.000405511 -6.49014e-05 0.000399801 -0.000446842 -3.99387e-05 5.58593e-06 4.73216e-05 5.77731e-05 -0.000111399 8.45565e-05 -3.94754e-05 -9.90808e-05 -0.000104012 -0.000253714 0.000169081 7.71258e-05 
1691.2 0 0.000192799 0.00421128 7.18201e-06 -2.46342e-05 -0.00785637 -0.000972309 -0.000180562 -0.000283517 0.000350444 0.0314913 0.000198129 0.000318224 -0.000835922 -0.000743351 -6.51742e-05 0.000721656 -0.00044116 -1.67401e-05 0.000422109 -0.000448532 -4.50856e-05 9.16932e-07 5.35091e-05 4.81878e-05 -0.000114678 7.38534e-05 -3.59245e-05 -9.46251e-05 -0.000106598 -0.000251576 0.000164378 8.03521e-05 
1691.55 0 0.000185232 0.00432858 1.40102e-06 -2.68922e-05 -0.00636619 -0.00100034 -0.000181709 -0.000289681 0.00028775 0.0315652 0.000175101 0.000366853 -0.000813086 -0.000727555 -7.45658e-05 0.000725923 -0.000472376 3.10403e-05 0.000440854 -0.000445288 -4.831e-05 -4.49829e-06 5.86462e-05 3.89126e-05 -0.000115361 6.45532e-05 -3.18974e-05 -9.01688e-05 -0.00011042 -0.000250106 0.000156427 8.44993e-05 
1691.9 0 0.000177008 0.00443627 -3.54311e-06 -2.9431e-05 -0.00488305 -0.00102672 -0.000185766 -0.000295086 0.000222151 0.0315708 0.000150532 0.000411873 -0.00078708 -0.00071331 -8.16943e-05 0.000725861 -0.000497839 7.68714e-05 0.000456093 -0.00043775 -5.12215e-05 -1.01319e-05 6.29223e-05 2.99976e-05 -0.000113234 5.69806e-05 -2.83368e-05 -8.46613e-05 -0.000115531 -0.000249081 0.00014607 8.80401e-05 
1692.25 0 0.000168872 0.00453227 -7.25292e-06 -3.22933e-05 -0.00340953 -0.00105083 -0.000190711 -0.000300484 0.000154628 0.0315101 0.000126456 0.000456525 -0.000761528 -0.000696627 -8.71834e-05 0.000722875 -0.000517136 0.000123776 0.000469192 -0.000428111 -5.46581e-05 -1.53243e-05 6.59773e-05 2.13112e-05 -0.000111028 5.07249e-05 -2.57464e-05 -7.84928e-05 -0.000121344 -0.000248277 0.000135926 9.04929e-05 
1692.6 0 0.000159737 0.00461599 -1.05729e-05 -3.49522e-05 -0.00194567 -0.00107294 -0.000194045 -0.000304858 8.76456e-05 0.0313832 0.000104778 0.000503627 -0.000735914 -0.000677181 -9.15894e-05 0.000718463 -0.000529832 0.000172746 0.000479772 -0.000418285 -5.73719e-05 -2.0971e-05 6.84073e-05 1.42829e-05 -0.000110165 4.46569e-05 -2.42882e-05 -7.21626e-05 -0.000126272 -0.000248606 0.000127215 9.24808e-05 
1692.95 0 0.00014839 0.00468932 -1.39961e-05 -3.70234e-05 -0.000496133 -0.00109171 -0.000195118 -0.000306717 2.23444e-05 0.0311884 8.59712e-05 0.000553259 -0.000708717 -0.000657949 -9.4245e-05 0.000714049 -0.000537073 0.000221766 0.000485615 -0.00040907 -5.93285e-05 -2.75177e-05 7.03505e-05 7.87165e-06 -0.000110439 3.81375e-05 -2.30931e-05 -6.45256e-05 -0.000128975 -0.000249623 0.000119695 9.4443e-05 
1693.3 0 0.000135016 0.00475163 -1.77117e-05 -3.76256e-05 0.000932283 -0.0011049 -0.000193571 -0.000306837 -4.17656e-05 0.0309296 7.09357e-05 0.000602677 -0.000679325 -0.000640478 -9.40952e-05 0.00071064 -0.000541572 0.000268905 0.000485353 -0.000401329 -6.10026e-05 -3.39527e-05 7.15943e-05 4.41992e-07 -0.000110326 3.15047e-05 -2.10627e-05 -5.48023e-05 -0.000130266 -0.000250288 0.000112913 9.61227e-05 
1693.65 0 0.000119865 0.00480183 -2.133e-05 -3.54318e-05 0.00233637 -0.00111057 -0.000190526 -0.000306126 -0.000106073 0.0306111 6.03205e-05 0.000649032 -0.000648435 -0.00062365 -9.17324e-05 0.00070716 -0.000544447 0.000312404 0.000478762 -0.000395733 -6.13505e-05 -3.8664e-05 7.24545e-05 -6.00983e-06 -0.000108178 2.4734e-05 -1.85436e-05 -4.45778e-05 -0.000130999 -0.000250225 0.000106242 9.80179e-05 
1694 0 0.000102749 0.0048417 -2.44698e-05 -3.09497e-05 0.00371398 -0.00110778 -0.000188197 -0.000303919 -0.000171037 0.0302348 5.43246e-05 0.000692328 -0.000618183 -0.000607374 -8.7004e-05 0.000700743 -0.00054603 0.000352949 0.000465691 -0.00039124 -5.92998e-05 -4.15726e-05 7.36919e-05 -9.25499e-06 -0.000102916 1.6746e-05 -1.67918e-05 -3.63069e-05 -0.000131362 -0.000248761 9.93093e-05 0.000100789 
1694.35 0 8.49546e-05 0.00487419 -2.71411e-05 -2.57977e-05 0.00506369 -0.0010949 -0.0001886 -0.000297905 -0.000236573 0.0298037 5.25647e-05 0.000734022 -0.00059053 -0.000592692 -7.78376e-05 0.000689611 -0.000547247 0.000391241 0.000447956 -0.000386226 -5.51655e-05 -4.36254e-05 7.54709e-05 -1.01897e-05 -9.49477e-05 7.09674e-06 -1.61888e-05 -3.06531e-05 -0.000132199 -0.000245807 9.14617e-05 0.000103509 
1694.7 0 6.74333e-05 0.00489932 -2.95816e-05 -2.12869e-05 0.00638511 -0.00106984 -0.00019276 -0.000287925 -0.000301277 0.0293222 5.32204e-05 0.00077289 -0.000566964 -0.000579231 -6.51424e-05 0.000674576 -0.000548119 0.000426974 0.000430361 -0.00038128 -5.00608e-05 -4.47366e-05 7.72573e-05 -1.09854e-05 -8.58222e-05 -2.83467e-06 -1.63689e-05 -2.72387e-05 -0.000133481 -0.000241662 8.192e-05 0.000105719 
1695.05 0 5.00171e-05 0.00491455 -3.17483e-05 -1.84745e-05 0.00767787 -0.00103369 -0.000199322 -0.00027505 -0.000363406 0.0287937 5.51846e-05 0.000804939 -0.000546514 -0.000563851 -5.32802e-05 0.00065669 -0.000548632 0.000460736 0.000417106 -0.000376351 -4.38325e-05 -4.57106e-05 7.89361e-05 -1.26426e-05 -7.66517e-05 -1.22135e-05 -1.64983e-05 -2.53946e-05 -0.000133547 -0.000236492 7.15827e-05 0.000108682 
1695.4 0 3.31742e-05 0.00491856 -3.34784e-05 -1.64121e-05 0.0089415 -0.000989663 -0.000204309 -0.000258833 -0.000422048 0.0282208 5.86545e-05 0.00082976 -0.000526902 -0.000544302 -4.41815e-05 0.000634024 -0.000549197 0.00049241 0.000408961 -0.00037029 -3.69078e-05 -4.67367e-05 8.04463e-05 -1.43891e-05 -6.73329e-05 -2.20443e-05 -1.56945e-05 -2.38339e-05 -0.00013079 -0.00023009 6.18865e-05 0.00011271 
1695.75 0 1.76447e-05 0.00491154 -3.4705e-05 -1.33541e-05 0.010175 -0.000940757 -0.000203624 -0.000240353 -0.000477113 0.0276045 6.27393e-05 0.000851197 -0.00050698 -0.000521421 -3.75655e-05 0.000604886 -0.000549959 0.000520784 0.000403931 -0.000363292 -3.02366e-05 -4.70997e-05 8.07064e-05 -1.49587e-05 -5.78898e-05 -3.24616e-05 -1.428e-05 -2.18198e-05 -0.000124823 -0.000222597 5.25699e-05 0.000116689 
1696.1 0 2.48713e-06 0.00489397 -3.52663e-05 -8.98821e-06 0.0113776 -0.000887994 -0.000198413 -0.000221099 -0.000530436 0.026945 6.7002e-05 0.000871861 -0.000486258 -0.0004972 -3.27774e-05 0.000570906 -0.000551093 0.00054465 0.000400112 -0.000355718 -2.37322e-05 -4.69012e-05 7.80905e-05 -1.41226e-05 -4.88099e-05 -4.23872e-05 -1.22893e-05 -1.91662e-05 -0.000116291 -0.000214599 4.38843e-05 0.000119956 
1696.45 0 -1.34478e-05 0.00486718 -3.47702e-05 -3.71882e-06 0.0125472 -0.000830807 -0.000192225 -0.000200267 -0.000583371 0.0262415 7.03635e-05 0.000891489 -0.000466266 -0.000471558 -2.82211e-05 0.000535308 -0.000554088 0.000563403 0.000397893 -0.000348069 -1.8792e-05 -4.58519e-05 7.27128e-05 -1.22383e-05 -3.9953e-05 -5.16281e-05 -9.45467e-06 -1.59738e-05 -0.000106874 -0.000206249 3.70907e-05 0.000122339 
1696.8 0 -2.95814e-05 0.00483198 -3.35866e-05 2.19045e-06 0.0136783 -0.000768791 -0.000183927 -0.00017921 -0.000635553 0.0254942 7.05142e-05 0.000909198 -0.000448201 -0.000443303 -2.30445e-05 0.000499629 -0.000559121 0.000578623 0.000396733 -0.000341507 -1.62975e-05 -4.37217e-05 6.75205e-05 -1.13981e-05 -3.26242e-05 -6.04219e-05 -7.19373e-06 -1.33914e-05 -9.82231e-05 -0.000197098 3.28983e-05 0.000123702 
1697.15 0 -4.50528e-05 0.00478748 -3.25115e-05 7.30293e-06 0.0147663 -0.000701093 -0.000171994 -0.000161273 -0.000685867 0.0247071 6.72836e-05 0.000925828 -0.000430748 -0.00041262 -1.65545e-05 0.000464103 -0.000565232 0.000594244 0.000393285 -0.000336264 -1.43446e-05 -4.041e-05 6.42753e-05 -1.27868e-05 -2.73097e-05 -6.96366e-05 -5.33477e-06 -1.03107e-05 -9.06577e-05 -0.000186767 3.05251e-05 0.000125395 
1697.5 0 -5.9687e-05 0.00473312 -3.10714e-05 1.11181e-05 0.0158093 -0.000627438 -0.000158234 -0.00014714 -0.000731135 0.0238831 6.09008e-05 0.000943783 -0.00041245 -0.00038039 -7.43333e-06 0.000429233 -0.000571213 0.000612377 0.000386998 -0.000332237 -1.19213e-05 -3.44478e-05 6.25989e-05 -1.45802e-05 -2.15064e-05 -8.01114e-05 -2.72125e-06 -4.4894e-06 -8.42319e-05 -0.000176304 2.90053e-05 0.000126946 
1697.85 0 -7.30707e-05 0.00466971 -2.86142e-05 1.43575e-05 0.0168061 -0.000549927 -0.000144642 -0.000133638 -0.000769545 0.0230226 5.18525e-05 0.000963929 -0.000394232 -0.00034861 3.65012e-06 0.000396904 -0.000576241 0.000630193 0.000378979 -0.000328608 -8.82308e-06 -2.57133e-05 6.20992e-05 -1.62419e-05 -1.40935e-05 -9.0742e-05 -4.11197e-07 3.83846e-06 -7.94364e-05 -0.000165713 2.83171e-05 0.000126901 
1698.2 0 -8.50104e-05 0.00459746 -2.64225e-05 1.7526e-05 0.0177555 -0.000469812 -0.000131892 -0.000117846 -0.000803149 0.0221289 4.31914e-05 0.000983149 -0.000377147 -0.000319238 1.63404e-05 0.000369766 -0.000581471 0.000644781 0.000369721 -0.000325121 -6.59799e-06 -1.57394e-05 6.2897e-05 -1.92612e-05 -5.91171e-06 -0.000100661 7.62095e-07 1.33759e-05 -7.55224e-05 -0.000154255 2.97416e-05 0.000126556 
1698.55 0 -9.65577e-05 0.00451571 -2.57739e-05 2.07383e-05 0.0186576 -0.000386268 -0.000119356 -9.92283e-05 -0.000833868 0.0212052 3.72465e-05 0.000997991 -0.000359515 -0.000293473 3.12578e-05 0.000347806 -0.000588556 0.000657233 0.000359573 -0.0003214 -6.13053e-06 -6.1707e-06 6.46378e-05 -2.27203e-05 1.72222e-06 -0.000110376 1.34339e-06 2.23178e-05 -7.15312e-05 -0.000142455 3.31189e-05 0.00012729 
1698.9 0 -0.000108425 0.00442552 -2.57723e-05 2.4081e-05 0.0195149 -0.000298694 -0.000107226 -7.73971e-05 -0.000860703 0.0202508 3.36156e-05 0.00100723 -0.000338964 -0.000270845 4.81105e-05 0.000329699 -0.000596748 0.000669406 0.000347654 -0.000317811 -6.64622e-06 2.63956e-06 6.55465e-05 -2.41497e-05 8.00241e-06 -0.000120391 2.64878e-06 2.97469e-05 -6.77483e-05 -0.00013109 3.62254e-05 0.000129158 
1699.25 0 -0.000119296 0.00432997 -2.49114e-05 2.82154e-05 0.0203282 -0.000208237 -9.5865e-05 -5.32174e-05 -0.000880401 0.0192635 2.88647e-05 0.00101013 -0.000315096 -0.000250775 6.59658e-05 0.000314154 -0.000605221 0.000680605 0.000332693 -0.000316623 -7.2398e-06 1.10454e-05 6.52001e-05 -2.36322e-05 1.35674e-05 -0.000130201 4.10986e-06 3.49163e-05 -6.44342e-05 -0.000119179 3.81517e-05 0.000131356 
1699.6 0 -0.000126711 0.00422947 -2.25336e-05 3.249e-05 0.0210954 -0.00011889 -8.56099e-05 -2.84189e-05 -0.000891161 0.0182441 2.02228e-05 0.00100443 -0.000288778 -0.000231665 8.30397e-05 0.000299311 -0.000616527 0.00068992 0.000314045 -0.000318432 -7.15783e-06 1.77612e-05 6.58555e-05 -2.39006e-05 1.83118e-05 -0.000138984 4.32009e-06 3.64419e-05 -6.08777e-05 -0.000105826 3.89035e-05 0.000133239 
1699.95 0 -0.000129558 0.00412229 -1.84481e-05 3.58622e-05 0.0218153 -3.31936e-05 -7.77742e-05 -4.05426e-06 -0.000893934 0.0171978 9.33928e-06 0.000989343 -0.000259849 -0.000209914 9.73186e-05 0.000283421 -0.000631109 0.000697904 0.00029325 -0.000322891 -5.42723e-06 2.18529e-05 6.83345e-05 -2.64718e-05 2.02248e-05 -0.00014704 5.06802e-06 3.50403e-05 -5.67828e-05 -9.11061e-05 3.77596e-05 0.000134485 
1700.3 0 -0.000129316 0.00400718 -1.31816e-05 3.85753e-05 0.0224858 4.93976e-05 -7.29751e-05 1.85092e-05 -0.000888881 0.0161288 -1.30553e-06 0.000966953 -0.000228034 -0.000182447 0.000107207 0.000267051 -0.00064664 0.000704687 0.000272739 -0.000331525 -2.80344e-06 2.44325e-05 7.11922e-05 -2.90876e-05 1.88656e-05 -0.000153754 7.19575e-06 3.32384e-05 -5.23807e-05 -7.55641e-05 3.44978e-05 0.000135629 
1700.65 0 -0.000129097 0.00388359 -7.64582e-06 4.20111e-05 0.0231036 0.000127402 -6.75962e-05 3.70284e-05 -0.000875368 0.0150374 -1.05121e-05 0.000938436 -0.000193213 -0.000148627 0.000111231 0.000251055 -0.000661649 0.000709624 0.000251765 -0.000345481 -9.22007e-07 2.7026e-05 7.39963e-05 -2.89189e-05 1.56438e-05 -0.000158859 9.72994e-06 3.3022e-05 -4.79437e-05 -6.05526e-05 3.02917e-05 0.000137811 
1701 0 -0.000130274 0.00375214 -2.21211e-06 4.58844e-05 0.023667 0.000197535 -5.93873e-05 4.9228e-05 -0.000856517 0.0139237 -1.74466e-05 0.000904894 -0.000155027 -0.00011078 0.000108202 0.00023374 -0.000676156 0.000710569 0.000229851 -0.000361969 9.47386e-07 3.00216e-05 7.82385e-05 -2.64411e-05 1.16015e-05 -0.000163079 1.26333e-05 3.48031e-05 -4.43221e-05 -4.66735e-05 2.5301e-05 0.000140884 
1701.35 0 -0.000130589 0.00361457 3.23176e-06 4.82126e-05 0.0241766 0.000260646 -4.83214e-05 5.61673e-05 -0.000835624 0.0127899 -2.21271e-05 0.000868043 -0.000114955 -7.08747e-05 9.88206e-05 0.000214311 -0.000691017 0.000706633 0.000208504 -0.000375413 2.7645e-06 3.26326e-05 8.3604e-05 -2.38835e-05 7.09958e-06 -0.000165564 1.65135e-05 3.7115e-05 -4.20969e-05 -3.37265e-05 1.91329e-05 0.000143294 
1701.7 0 -0.000128564 0.00347138 8.06006e-06 4.94221e-05 0.0246337 0.000319528 -3.34608e-05 6.10392e-05 -0.000811248 0.01164 -2.47547e-05 0.00082841 -7.51603e-05 -3.04392e-05 8.7201e-05 0.000195566 -0.000704689 0.000701713 0.000186963 -0.00038425 3.56648e-06 3.50735e-05 8.79346e-05 -2.17745e-05 2.55543e-06 -0.000166297 2.16e-05 3.89721e-05 -4.0429e-05 -2.09583e-05 1.2433e-05 0.000144051 
1702.05 0 -0.000125062 0.00332213 1.16999e-05 5.03114e-05 0.0250389 0.000373528 -1.63938e-05 6.4638e-05 -0.000781543 0.0104767 -2.56445e-05 0.000786688 -3.45552e-05 7.6932e-06 7.69038e-05 0.000179819 -0.000715103 0.000698509 0.000163323 -0.000390439 3.49638e-06 3.84648e-05 8.94749e-05 -1.88473e-05 -1.57379e-06 -0.000167164 2.71439e-05 4.01622e-05 -3.88598e-05 -8.01136e-06 5.5933e-06 0.000142693 
1702.4 0 -0.000121876 0.00316652 1.46888e-05 5.04918e-05 0.0253914 0.00042071 -1.35574e-06 6.78938e-05 -0.000747617 0.00930203 -2.45648e-05 0.00074418 8.12747e-06 4.17104e-05 6.73163e-05 0.000165844 -0.000722086 0.000694018 0.000136427 -0.000395031 3.86592e-06 4.27451e-05 8.79184e-05 -1.51877e-05 -5.28146e-06 -0.000168722 3.20544e-05 4.0276e-05 -3.70658e-05 4.52714e-06 -1.5939e-06 0.000139341 
1702.75 0 -0.000119199 0.00300529 1.73946e-05 4.94878e-05 0.0256915 0.00046249 8.19756e-06 7.37364e-05 -0.000711604 0.00811874 -2.10387e-05 0.000702171 5.1227e-05 7.08927e-05 5.71237e-05 0.000150681 -0.000726082 0.000685525 0.000106935 -0.000399337 5.87741e-06 4.72645e-05 8.57363e-05 -1.11039e-05 -8.84343e-06 -0.000170096 3.45178e-05 4.03605e-05 -3.42224e-05 1.70575e-05 -9.23559e-06 0.000134849 
1703.1 0 -0.000116057 0.00283951 1.8545e-05 4.63411e-05 0.0259396 0.000501583 1.27902e-05 8.45329e-05 -0.000674894 0.00692802 -1.59104e-05 0.000662567 9.35025e-05 9.57471e-05 4.63753e-05 0.000133146 -0.000730303 0.000673991 7.86539e-05 -0.000404791 8.95642e-06 5.13291e-05 8.43434e-05 -6.73633e-06 -1.22981e-05 -0.000170533 3.2793e-05 4.20542e-05 -3.00827e-05 2.99608e-05 -1.79399e-05 0.00013011 
1703.45 0 -0.000112559 0.0026698 1.67278e-05 4.08087e-05 0.0261345 0.000537077 1.59579e-05 9.85304e-05 -0.00063725 0.00573107 -1.11679e-05 0.000627289 0.000136367 0.000118448 3.54351e-05 0.000113945 -0.000739141 0.000662141 5.50894e-05 -0.00041219 1.27771e-05 5.44328e-05 8.26008e-05 -2.38617e-06 -1.63568e-05 -0.000170616 2.74845e-05 4.42195e-05 -2.50141e-05 4.19469e-05 -2.69512e-05 0.000125359 
1703.8 0 -0.000108418 0.00249633 1.33849e-05 3.39512e-05 0.0262746 0.000568679 1.92977e-05 0.000113151 -0.000598204 0.0045316 -7.80837e-06 0.000596198 0.000180713 0.000140844 2.30103e-05 9.24077e-05 -0.000753761 0.000651923 3.61327e-05 -0.000420282 1.86892e-05 5.55187e-05 7.99723e-05 1.95688e-06 -2.1734e-05 -0.000171372 2.00526e-05 4.5725e-05 -1.99923e-05 5.19022e-05 -3.49005e-05 0.000121134 
1704.15 0 -0.00010333 0.0023189 9.87844e-06 2.70427e-05 0.0263609 0.000598305 2.38852e-05 0.000128318 -0.000555484 0.00333316 -3.41253e-06 0.000569344 0.000226275 0.000164999 8.26414e-06 6.65155e-05 -0.000772253 0.000642035 1.95754e-05 -0.000426414 2.63824e-05 5.40602e-05 7.69414e-05 6.70879e-06 -2.78159e-05 -0.000173645 1.20249e-05 4.76924e-05 -1.52299e-05 6.06103e-05 -4.25677e-05 0.000118357 
1704.5 0 -9.7348e-05 0.00213983 5.47362e-06 2.11645e-05 0.0263952 0.000625451 3.23428e-05 0.000145223 -0.000509302 0.00213595 4.17167e-06 0.00054933 0.000272858 0.000192963 -6.86314e-06 3.55683e-05 -0.000792486 0.000630522 2.70208e-06 -0.00043021 3.36731e-05 4.98031e-05 7.47164e-05 1.15095e-05 -3.25649e-05 -0.000177023 6.46889e-06 5.1329e-05 -9.26508e-06 6.91887e-05 -5.12732e-05 0.000117478 
1704.85 0 -9.05301e-05 0.00196075 -2.4573e-07 1.70212e-05 0.0263754 0.000650035 4.58011e-05 0.000162581 -0.000464406 0.000942322 1.15408e-05 0.000538119 0.000320445 0.000225814 -2.08148e-05 7.87098e-09 -0.000811768 0.000618485 -1.54147e-05 -0.000432816 3.93976e-05 4.33753e-05 7.17476e-05 1.37341e-05 -3.53533e-05 -0.000180461 5.9111e-06 5.68345e-05 -1.88851e-06 7.80553e-05 -6.0677e-05 0.000117688 
1705.2 0 -8.41373e-05 0.00177853 -6.42915e-06 1.3567e-05 0.0263009 0.00067481 6.16252e-05 0.000179044 -0.000420707 -0.000241392 1.49777e-05 0.000534654 0.000369629 0.000262156 -3.43619e-05 -3.69555e-05 -0.000827704 0.000604986 -3.46186e-05 -0.000432435 4.32217e-05 3.64568e-05 6.50439e-05 1.32953e-05 -3.78696e-05 -0.000183456 9.6434e-06 6.40067e-05 5.97258e-06 8.74293e-05 -7.00369e-05 0.000117911 
1705.55 0 -8.04548e-05 0.0015913 -1.25182e-05 8.85712e-06 0.026175 0.000699379 7.59892e-05 0.000196224 -0.000373858 -0.00141376 1.53099e-05 0.000536053 0.000420348 0.000301946 -4.77254e-05 -7.16113e-05 -0.000839871 0.000586667 -5.44758e-05 -0.00042642 4.40595e-05 3.08333e-05 5.52495e-05 1.35835e-05 -4.05119e-05 -0.000186011 1.60164e-05 7.26589e-05 1.43888e-05 9.7033e-05 -7.88424e-05 0.00011811 
1705.9 0 -7.89953e-05 0.00140238 -1.76635e-05 4.10063e-06 0.0259986 0.000720743 8.77071e-05 0.000216018 -0.000324799 -0.00257821 1.53188e-05 0.000539758 0.000470254 0.000345948 -5.83635e-05 -0.000102555 -0.00084687 0.000561668 -7.44237e-05 -0.000416117 4.12979e-05 2.71984e-05 4.55929e-05 1.52104e-05 -4.18856e-05 -0.000187422 2.38424e-05 8.14266e-05 2.26275e-05 0.000106436 -8.75972e-05 0.000118813 
1706.25 0 -7.78834e-05 0.00121377 -2.24127e-05 4.30913e-07 0.0257689 0.00074001 9.78907e-05 0.000236212 -0.000276611 -0.00373373 1.56404e-05 0.000541827 0.000517167 0.000390604 -6.36859e-05 -0.000129398 -0.000847335 0.000531443 -9.72577e-05 -0.000404055 3.73805e-05 2.50924e-05 3.77255e-05 1.56354e-05 -4.12286e-05 -0.0001862 3.10287e-05 8.82059e-05 2.94963e-05 0.000115749 -9.71957e-05 0.000119873 
1706.6 0 -7.61396e-05 0.00102396 -2.78201e-05 -2.99761e-06 0.0254861 0.000757697 0.000103387 0.000254279 -0.00022783 -0.00487437 1.4526e-05 0.00053821 0.000561998 0.00043202 -6.37635e-05 -0.000153326 -0.000843328 0.000498902 -0.00012597 -0.000391121 3.55851e-05 2.14022e-05 3.22857e-05 1.37471e-05 -3.8726e-05 -0.000181929 3.66115e-05 9.34636e-05 3.50809e-05 0.000124504 -0.00010695 0.00012033 
1706.95 0 -7.17303e-05 0.000832289 -3.27587e-05 -6.42342e-06 0.0251528 0.000770871 0.000101309 0.000269683 -0.000175886 -0.00599569 1.11861e-05 0.000527066 0.000605496 0.000470096 -6.04984e-05 -0.000176337 -0.000838362 0.000466167 -0.000158782 -0.000377627 3.51516e-05 1.5318e-05 2.96183e-05 1.05174e-05 -3.42128e-05 -0.000176827 4.18824e-05 9.78912e-05 3.97658e-05 0.00013147 -0.000115668 0.000119156 
1707.3 0 -6.41978e-05 0.000638619 -3.61366e-05 -9.02586e-06 0.0247696 0.000777814 9.48238e-05 0.00028026 -0.000120037 -0.00709675 7.29453e-06 0.000509311 0.000647173 0.000505724 -5.51226e-05 -0.000200356 -0.000833121 0.000432129 -0.000192749 -0.000362595 3.50189e-05 8.88799e-06 2.80322e-05 7.16488e-06 -2.72717e-05 -0.000173182 4.86091e-05 0.000100287 4.4386e-05 0.000136515 -0.000123177 0.000115948 
1707.65 0 -5.51999e-05 0.000442575 -3.90724e-05 -1.02029e-05 0.0243345 0.000777445 8.62498e-05 0.00028486 -5.99803e-05 -0.00817624 3.70639e-06 0.000487969 0.000685584 0.00053869 -4.64588e-05 -0.000227281 -0.000828147 0.000394725 -0.000227598 -0.000344971 3.72424e-05 3.94384e-06 2.543e-05 4.618e-06 -1.84527e-05 -0.00017115 5.65155e-05 0.000101154 5.03829e-05 0.000140955 -0.000129426 0.000110739 
1708 0 -4.44602e-05 0.000245938 -4.28454e-05 -1.00233e-05 0.023847 0.000768623 7.49556e-05 0.000284045 3.9599e-06 -0.00922911 7.19724e-07 0.000467108 0.000718408 0.00057001 -3.29662e-05 -0.000256365 -0.000823875 0.000353882 -0.000262818 -0.000324661 4.10934e-05 4.94543e-07 2.17577e-05 3.89713e-06 -9.6968e-06 -0.00016936 6.37671e-05 0.000102863 5.72949e-05 0.000145882 -0.000135013 0.000103963 
1708.35 0 -3.15277e-05 5.13996e-05 -4.7161e-05 -8.96057e-06 0.0233099 0.000752305 6.20679e-05 0.000278421 6.94651e-05 -0.0102508 -6.66129e-07 0.000448258 0.000744021 0.000601679 -1.44962e-05 -0.000283526 -0.000818885 0.000310703 -0.000297651 -0.000302006 4.45138e-05 -1.54541e-06 1.81461e-05 4.69042e-06 -1.26364e-06 -0.000165497 6.9932e-05 0.000104386 6.3836e-05 0.000151778 -0.000140605 9.6042e-05 
1708.7 0 -1.80202e-05 -0.000140327 -5.1524e-05 -7.39277e-06 0.0227273 0.000732012 4.62627e-05 0.000269819 0.000133893 -0.0112399 2.4755e-07 0.000429055 0.00076268 0.000634576 8.68447e-06 -0.000305332 -0.000811693 0.000266763 -0.000331397 -0.000277069 4.76741e-05 -1.69246e-06 1.49977e-05 5.6911e-06 7.49553e-06 -0.000159516 7.53577e-05 0.00010424 6.95148e-05 0.000158523 -0.000145622 8.74784e-05 
1709.05 0 -5.75304e-06 -0.000330141 -5.54795e-05 -6.15313e-06 0.022102 0.000709333 2.54423e-05 0.000261007 0.00019602 -0.0121958 3.15631e-06 0.000404606 0.000776268 0.000666981 3.72469e-05 -0.000322427 -0.000801106 0.00022183 -0.000362704 -0.000251568 4.94823e-05 2.63594e-07 1.21635e-05 6.72696e-06 1.74685e-05 -0.000152702 7.99298e-05 0.000102936 7.46291e-05 0.000166115 -0.000150539 7.91349e-05 
1709.4 0 5.26489e-06 -0.000519206 -5.8813e-05 -6.0122e-06 0.0214364 0.000683471 1.71266e-06 0.000251932 0.000253357 -0.0131165 6.28068e-06 0.000371785 0.00078625 0.000697329 7.12092e-05 -0.000338036 -0.000786916 0.00017383 -0.000391037 -0.000227869 4.79685e-05 4.00324e-06 9.72629e-06 7.45799e-06 2.93742e-05 -0.000144565 8.25874e-05 0.000100982 7.96554e-05 0.000173202 -0.000157238 7.2184e-05 
1709.75 0 1.52084e-05 -0.000707112 -6.17757e-05 -5.72174e-06 0.0207318 0.00065654 -2.21603e-05 0.000241512 0.000302964 -0.0139987 8.7642e-06 0.000333033 0.00079283 0.0007248 0.000108842 -0.000354193 -0.000768247 0.000122826 -0.000417413 -0.000206925 4.26634e-05 7.99664e-06 7.25916e-06 7.68551e-06 4.26338e-05 -0.000134132 8.35385e-05 9.77254e-05 8.45768e-05 0.000178627 -0.000165053 6.7594e-05 
1710.1 0 2.39469e-05 -0.000893149 -6.39148e-05 -4.63943e-06 0.0199882 0.000631822 -4.61829e-05 0.000229784 0.000346392 -0.0148432 1.20418e-05 0.000293328 0.000796509 0.000748255 0.000146898 -0.000370273 -0.000744985 7.13393e-05 -0.000441428 -0.000188608 3.49615e-05 1.16233e-05 4.68586e-06 6.94335e-06 5.57787e-05 -0.000121852 8.39203e-05 9.3332e-05 8.90398e-05 0.000183317 -0.000171474 6.53195e-05 
1710.45 0 3.24234e-05 -0.00107736 -6.54272e-05 -3.34276e-06 0.0192045 0.000608076 -7.12342e-05 0.000217418 0.000386883 -0.0156517 1.98705e-05 0.000255258 0.000798768 0.000768601 0.000182881 -0.000383443 -0.000719298 2.06738e-05 -0.000460073 -0.000171643 2.67245e-05 1.4873e-05 3.6472e-06 4.37218e-06 6.91769e-05 -0.000108573 8.38888e-05 8.84941e-05 9.33473e-05 0.00018753 -0.000175489 6.47713e-05 
1710.8 0 4.18758e-05 -0.0012584 -6.71245e-05 -1.37888e-06 0.018379 0.000582224 -9.72194e-05 0.000205525 0.000424212 -0.0164218 3.41943e-05 0.000218327 0.000801443 0.000787568 0.000216415 -0.000391024 -0.000691972 -2.9558e-05 -0.000472026 -0.000157695 1.90525e-05 1.84249e-05 5.38149e-06 8.41649e-07 8.41656e-05 -9.43719e-05 8.32632e-05 8.28355e-05 9.80617e-05 0.000190476 -0.000177058 6.37895e-05 
1711.15 0 5.29378e-05 -0.00143355 -6.90104e-05 1.73725e-06 0.0175127 0.000554845 -0.00012337 0.0001935 0.000458832 -0.0171475 5.40356e-05 0.000180355 0.00080619 0.000805557 0.000247911 -0.000391704 -0.000662007 -8.11194e-05 -0.000478731 -0.000150214 1.20879e-05 2.30743e-05 8.23121e-06 -1.71174e-06 9.88528e-05 -8.00569e-05 8.08538e-05 7.6604e-05 0.00010385 0.000192062 -0.000175974 5.96964e-05 
1711.5 0 6.48834e-05 -0.00160062 -7.09985e-05 6.18768e-06 0.0166117 0.000527618 -0.000149666 0.000180063 0.000493492 -0.0178262 7.78603e-05 0.00013923 0.000812788 0.000822712 0.000278163 -0.000384035 -0.000628616 -0.000135474 -0.000480398 -0.000149117 5.30451e-06 2.87186e-05 9.29012e-06 -2.80558e-06 0.000110692 -6.75565e-05 7.66079e-05 6.99917e-05 0.000110253 0.000193248 -0.000173604 5.30507e-05 
1711.85 0 7.60677e-05 -0.00175947 -7.35507e-05 1.25436e-05 0.0156813 0.000498914 -0.00017642 0.000165347 0.000530027 -0.0184584 0.000101943 9.32351e-05 0.000818449 0.000838219 0.000307795 -0.000367345 -0.000591988 -0.000192284 -0.000477314 -0.000151129 -4.54199e-07 3.56457e-05 8.12064e-06 -3.49386e-06 0.000119389 -5.70097e-05 7.19399e-05 6.22318e-05 0.000115895 0.000194879 -0.000171645 4.66691e-05 
1712.2 0 8.64196e-05 -0.00191166 -7.70611e-05 1.97657e-05 0.0147262 0.000466276 -0.000202989 0.000150358 0.000565416 -0.0190425 0.000121583 4.32271e-05 0.000820567 0.00085166 0.000334773 -0.000344073 -0.000552681 -0.000249578 -0.000471369 -0.0001535 -4.3507e-06 4.42557e-05 6.80646e-06 -5.13689e-06 0.000125317 -4.85106e-05 6.79377e-05 5.43298e-05 0.000119453 0.000197681 -0.000170495 4.17133e-05 
1712.55 0 9.70369e-05 -0.00205813 -7.97217e-05 2.54978e-05 0.0137522 0.000431903 -0.0002283 0.000135027 0.000594948 -0.0195762 0.000134016 -7.72987e-06 0.000817739 0.00086316 0.000355275 -0.000316796 -0.000511821 -0.000305783 -0.00046361 -0.000155388 -6.61237e-06 5.40795e-05 4.56502e-06 -7.69139e-06 0.000129037 -4.14859e-05 6.51656e-05 4.71961e-05 0.000119763 0.000203017 -0.000170631 3.83313e-05 
1712.9 0 0.00010766 -0.00219902 -8.03152e-05 2.86298e-05 0.0127633 0.00039896 -0.000251948 0.000118932 0.000619662 -0.0200591 0.000140709 -5.86563e-05 0.000809131 0.000872945 0.000367134 -0.000287489 -0.000470987 -0.000358707 -0.000454887 -0.000156061 -7.45657e-06 6.43556e-05 -7.5296e-07 -1.01509e-05 0.000131422 -3.39753e-05 6.36856e-05 4.08901e-05 0.000117857 0.000210004 -0.000171747 3.65778e-05 
1713.25 0 0.000116933 -0.00233327 -7.98329e-05 3.11446e-05 0.0117605 0.000366507 -0.000273449 0.000102238 0.000641243 -0.0204935 0.000145807 -0.000109691 0.000795761 0.000882111 0.000371273 -0.000257821 -0.000429295 -0.000405448 -0.000445675 -0.000154467 -7.40004e-06 7.39016e-05 -8.02892e-06 -1.23483e-05 0.000134467 -2.50024e-05 6.26437e-05 3.54898e-05 0.00011547 0.000215664 -0.0001727 3.46575e-05 
1713.6 0 0.000123987 -0.00246014 -7.9408e-05 3.58274e-05 0.0107424 0.00033297 -0.000292497 8.62812e-05 0.000657185 -0.0208798 0.000151991 -0.000161824 0.000780261 0.000891217 0.000370539 -0.000226963 -0.000385423 -0.000446448 -0.000434413 -0.000150208 -7.05631e-06 8.20617e-05 -1.54825e-05 -1.53434e-05 0.000138405 -1.44888e-05 6.14824e-05 3.04518e-05 0.000113264 0.000219869 -0.000173653 3.10849e-05 
1713.95 0 0.000128506 -0.00258099 -7.88591e-05 4.19467e-05 0.0097092 0.000301129 -0.000308415 7.10798e-05 0.000665534 -0.0212166 0.000159368 -0.000216571 0.000765047 0.000900503 0.000367886 -0.000194559 -0.000340298 -0.000484444 -0.000419026 -0.000144831 -6.69865e-06 8.97155e-05 -2.19609e-05 -1.88999e-05 0.000141393 -3.00141e-06 6.01554e-05 2.53403e-05 0.000111799 0.000223949 -0.000175484 2.66374e-05 
1714.3 0 0.00013138 -0.00269723 -7.76828e-05 4.72922e-05 0.00866237 0.000274031 -0.000321333 5.56397e-05 0.000669807 -0.021504 0.000165913 -0.000274204 0.000749457 0.000909763 0.000363708 -0.000161873 -0.000293212 -0.000521221 -0.000400072 -0.000140361 -5.75861e-06 9.68537e-05 -2.60382e-05 -2.18816e-05 0.000142155 9.33818e-06 5.84892e-05 2.08851e-05 0.000111207 0.00022707 -0.000177739 2.24932e-05 
1714.65 0 0.000135361 -0.00280839 -7.6918e-05 5.14966e-05 0.00760582 0.000249825 -0.000333054 4.0608e-05 0.000675517 -0.0217428 0.00017033 -0.000333711 0.000730702 0.000916029 0.000357592 -0.000131192 -0.000241951 -0.000557414 -0.000379528 -0.000137694 -4.16943e-06 0.000103383 -2.63889e-05 -2.28891e-05 0.0001412 2.18331e-05 5.66999e-05 1.74248e-05 0.000110827 0.000228728 -0.000179087 1.93732e-05 
1715 0 0.000141633 -0.00291193 -7.77406e-05 5.47745e-05 0.00654546 0.000226503 -0.000344192 2.53227e-05 0.00068245 -0.0219323 0.000171823 -0.00039298 0.00070711 0.000916706 0.000351485 -0.000103447 -0.000187719 -0.000592123 -0.000359034 -0.000135996 -2.33872e-06 0.000110168 -2.4596e-05 -2.16218e-05 0.000140064 3.35597e-05 5.45771e-05 1.47133e-05 0.000108851 0.000229749 -0.000179954 1.80195e-05 
1715.35 0 0.000148098 -0.00300642 -7.95307e-05 5.69949e-05 0.00548504 0.000203608 -0.000353148 8.13919e-06 0.000686504 -0.0220727 0.000169742 -0.000450932 0.000678398 0.000910909 0.000346739 -7.74464e-05 -0.000133017 -0.000623489 -0.000339403 -0.000133173 -3.44163e-07 0.000117246 -2.47013e-05 -1.88531e-05 0.000140142 4.43155e-05 5.23821e-05 1.3078e-05 0.000104705 0.000229305 -0.000180345 1.86246e-05 
1715.7 0 0.00015296 -0.00309198 -8.13006e-05 5.72652e-05 0.00442509 0.000180371 -0.000358915 -1.20206e-05 0.000684616 -0.0221647 0.000164425 -0.000506793 0.000645017 0.000897839 0.00034168 -5.26338e-05 -7.87599e-05 -0.000649851 -0.000321828 -0.000128207 1.72294e-06 0.000124294 -2.81313e-05 -1.62123e-05 0.000142125 5.33467e-05 5.13629e-05 1.24482e-05 0.000100484 0.000226058 -0.000178654 1.99055e-05 
1716.05 0 0.00015655 -0.00317004 -8.31893e-05 5.63109e-05 0.00336702 0.000158913 -0.000361498 -3.59129e-05 0.000676039 -0.0222074 0.000157227 -0.000558999 0.000608376 0.000877503 0.000334683 -2.89824e-05 -2.49071e-05 -0.000671518 -0.000307604 -0.000119446 2.8429e-06 0.000130814 -3.31804e-05 -1.4749e-05 0.000145094 6.08061e-05 5.21616e-05 1.13075e-05 9.71923e-05 0.00021982 -0.000174709 1.94309e-05 
1716.4 0 0.000158858 -0.00324198 -8.46987e-05 5.65648e-05 0.00231498 0.00014169 -0.00036035 -6.07581e-05 0.000661817 -0.0222004 0.000150265 -0.000606327 0.000569071 0.000850078 0.000326961 -4.63087e-06 2.68957e-05 -0.000691873 -0.00029639 -0.000105945 3.99952e-06 0.000135672 -3.77473e-05 -1.31419e-05 0.000147408 6.82e-05 5.55711e-05 7.88885e-06 9.37416e-05 0.000212771 -0.00017053 1.65743e-05 
1716.75 0 0.000159799 -0.00330676 -8.43454e-05 5.80229e-05 0.00127188 0.000126596 -0.000356672 -8.28125e-05 0.00064134 -0.0221455 0.000144794 -0.000647738 0.000524833 0.000818059 0.000321666 2.04312e-05 7.24172e-05 -0.000714264 -0.000287335 -8.97655e-05 7.09164e-06 0.000138661 -4.11311e-05 -9.42366e-06 0.000149039 7.47329e-05 6.12571e-05 3.3629e-06 8.99044e-05 0.000206521 -0.000166637 1.15017e-05 
1717.1 0 0.000160388 -0.00336164 -8.32109e-05 5.89116e-05 0.000238582 0.000112293 -0.000352157 -0.000102451 0.000614183 -0.0220418 0.000138355 -0.00068092 0.000472782 0.000787645 0.000320525 4.34397e-05 0.000110305 -0.000737314 -0.000280404 -7.11768e-05 1.10592e-05 0.000141158 -4.45008e-05 -3.86736e-06 0.000150001 7.82354e-05 6.78191e-05 7.22696e-07 8.60018e-05 0.000200835 -0.000163492 5.2525e-06 
1717.45 0 0.000160022 -0.00340557 -8.34501e-05 5.89086e-05 -0.000783724 9.90866e-05 -0.000349077 -0.000120968 0.000583549 -0.0218873 0.000128819 -0.000704731 0.000413669 0.000763103 0.000323242 6.46028e-05 0.000143835 -0.000756144 -0.000275443 -4.9426e-05 1.46403e-05 0.000143896 -4.78576e-05 7.50442e-07 0.000149676 7.97874e-05 7.42432e-05 -1.32683e-07 8.03501e-05 0.000196336 -0.000161863 2.65548e-07 
1717.8 0 0.00015785 -0.00344068 -8.42431e-05 5.80868e-05 -0.00179128 8.56135e-05 -0.000348818 -0.000138783 0.000553113 -0.0216816 0.000116403 -0.00072154 0.000352023 0.000744439 0.000327593 8.69314e-05 0.000175253 -0.000768185 -0.000270781 -2.62648e-05 1.8284e-05 0.000146674 -5.00949e-05 2.58515e-06 0.000147689 8.20482e-05 7.92374e-05 -9.34075e-07 7.1585e-05 0.000193887 -0.000161006 -2.6525e-06 
1718.15 0 0.000155283 -0.00346925 -8.35287e-05 5.62792e-05 -0.00278 7.22586e-05 -0.000349256 -0.000157056 0.000523442 -0.0214274 0.000100286 -0.000734583 0.000291143 0.000731693 0.000330998 0.000110876 0.000206628 -0.000773443 -0.000264823 -3.41948e-06 2.24145e-05 0.000149312 -5.11192e-05 2.65646e-06 0.00014351 8.57513e-05 8.1967e-05 -1.26571e-06 6.07157e-05 0.000192799 -0.000159419 -3.97197e-06 
1718.5 0 0.000153092 -0.00349177 -8.17332e-05 5.39837e-05 -0.00374788 6.32113e-05 -0.000348686 -0.00017673 0.000494046 -0.0211285 7.82511e-05 -0.000743989 0.000232162 0.00072408 0.000331428 0.000133229 0.000241159 -0.000772484 -0.000258734 1.89473e-05 2.63013e-05 0.000151135 -5.26716e-05 3.07972e-06 0.000137434 8.93874e-05 8.31688e-05 4.36541e-08 4.92199e-05 0.000192043 -0.000156602 -4.46794e-06 
1718.85 0 0.000149349 -0.00350807 -8.05439e-05 5.1962e-05 -0.00469422 6.12864e-05 -0.000348215 -0.00019783 0.000467276 -0.0207882 5.05157e-05 -0.000747722 0.000175765 0.000719489 0.000326478 0.000152729 0.000279998 -0.000765355 -0.000254144 4.20672e-05 2.96838e-05 0.000152269 -5.61672e-05 4.4088e-06 0.00013113 9.20395e-05 8.32747e-05 2.81758e-06 3.8658e-05 0.000191543 -0.000153512 -4.93238e-06 
1719.2 0 0.000142452 -0.00351817 -8.08422e-05 5.04622e-05 -0.00561903 6.45644e-05 -0.000349588 -0.000218358 0.000445328 -0.0204082 1.97068e-05 -0.000746392 0.000123298 0.000715392 0.000316842 0.000173306 0.000322711 -0.000752628 -0.000250661 6.71559e-05 3.26481e-05 0.000154117 -6.0438e-05 5.59037e-06 0.000126592 9.52972e-05 8.07226e-05 5.47708e-06 2.98393e-05 0.000191623 -0.000150815 -6.3465e-06 
1719.55 0 0.000132929 -0.00352192 -8.16988e-05 4.87391e-05 -0.00652326 6.98665e-05 -0.000354124 -0.000235541 0.000426495 -0.0199894 -1.24742e-05 -0.000743475 7.55737e-05 0.000708935 0.000307075 0.000197749 0.000371403 -0.000736214 -0.000248694 9.22937e-05 3.507e-05 0.000156944 -6.42024e-05 6.69549e-06 0.000124583 0.000100056 7.46498e-05 7.15312e-06 2.23331e-05 0.000192118 -0.000147335 -1.01754e-05 
1719.9 0 0.000122091 -0.00351835 -8.16369e-05 4.57996e-05 -0.00740564 7.69307e-05 -0.000362734 -0.000248612 0.000407053 -0.0195324 -4.35197e-05 -0.000739865 3.17414e-05 0.000696705 0.000299821 0.000223424 0.000428055 -0.000719327 -0.000247338 0.000114391 3.66575e-05 0.000158517 -6.71674e-05 8.92236e-06 0.000123247 0.000104988 6.64816e-05 8.84302e-06 1.60655e-05 0.0001938 -0.000142096 -1.64402e-05 
1720.25 0 0.000111409 -0.00350661 -8.09697e-05 4.14261e-05 -0.00826175 9.02492e-05 -0.000373735 -0.00025869 0.000386894 -0.0190383 -6.81354e-05 -0.000732988 -9.94123e-06 0.000675911 0.000295788 0.000246203 0.000489384 -0.000704509 -0.000243385 0.000131413 3.72992e-05 0.000156733 -6.92696e-05 1.18475e-05 0.000121679 0.000109078 5.78488e-05 1.04806e-05 1.26081e-05 0.000196593 -0.000135915 -2.31986e-05 
1720.6 0 0.000101924 -0.00348746 -8.10613e-05 3.68162e-05 -0.00908859 0.000111631 -0.000384568 -0.000267319 0.000371269 -0.0185101 -8.64207e-05 -0.000722439 -5.07844e-05 0.000647413 0.000295641 0.000265355 0.00055071 -0.000691427 -0.000236407 0.000143024 3.77715e-05 0.000150672 -6.96176e-05 1.38739e-05 0.000120716 0.000113868 4.96364e-05 1.14804e-05 1.19177e-05 0.000198287 -0.000130851 -2.96873e-05 
1720.95 0 9.53242e-05 -0.00346246 -8.15891e-05 3.42083e-05 -0.00988708 0.000135028 -0.000396041 -0.000274758 0.000363042 -0.0179512 -0.000103143 -0.000711918 -9.19967e-05 0.000614035 0.000298101 0.000282957 0.000611273 -0.000679477 -0.000228847 0.000149359 3.76178e-05 0.000141504 -6.82269e-05 1.32603e-05 0.000119595 0.000121165 4.31098e-05 1.31872e-05 1.16976e-05 0.000197896 -0.000127255 -3.58198e-05 
1721.3 0 9.28231e-05 -0.00343256 -8.15453e-05 3.38839e-05 -0.0106568 0.000155331 -0.000409566 -0.000279075 0.000359666 -0.0173622 -0.000120296 -0.000702997 -0.000134506 0.000577442 0.000301233 0.000299915 0.000671409 -0.000667964 -0.000220741 0.000150984 3.51417e-05 0.000130931 -6.78118e-05 9.7769e-06 0.000118411 0.000130288 3.88586e-05 1.58762e-05 1.02039e-05 0.000196805 -0.000124608 -4.0896e-05 
1721.65 0 9.28936e-05 -0.00339684 -8.07753e-05 3.48279e-05 -0.0113934 0.000171998 -0.000423991 -0.000279058 0.000359025 -0.0167439 -0.000136879 -0.000693585 -0.000176451 0.000539587 0.000302102 0.000315566 0.000730509 -0.000656571 -0.000212504 0.000149547 3.15513e-05 0.000120816 -7.06654e-05 5.7023e-06 0.000117397 0.000140761 3.72596e-05 1.79855e-05 7.43544e-06 0.000196907 -0.000122554 -4.60472e-05 
1722 0 9.37904e-05 -0.00335391 -7.9305e-05 3.58167e-05 -0.0120935 0.000186864 -0.000438844 -0.000277592 0.000360515 -0.0161004 -0.000148208 -0.000681968 -0.000214178 0.000501587 0.000297131 0.000328486 0.000788029 -0.00064478 -0.000205516 0.000148374 3.0047e-05 0.000112348 -7.61195e-05 2.50128e-06 0.000115679 0.000153319 3.80199e-05 1.91667e-05 4.60588e-06 0.000198338 -0.00011998 -5.23251e-05 
1722.35 0 9.41488e-05 -0.00330437 -7.64832e-05 3.5959e-05 -0.0127582 0.000201412 -0.000455178 -0.000275441 0.00036564 -0.0154363 -0.000150739 -0.00066692 -0.000247115 0.000463158 0.000288321 0.00033812 0.00084408 -0.000631854 -0.000200659 0.000151871 3.21586e-05 0.000104307 -8.24364e-05 -1.70096e-06 0.000114718 0.000167624 3.99939e-05 1.97979e-05 1.43738e-06 0.000199438 -0.000115252 -5.82809e-05 
1722.7 0 9.39338e-05 -0.00325049 -7.23078e-05 3.59233e-05 -0.0133923 0.000214736 -0.000473235 -0.000270128 0.000374288 -0.0147514 -0.000147541 -0.000646499 -0.00027709 0.000421219 0.000279854 0.000345881 0.000898974 -0.000619155 -0.000197808 0.000161519 3.77781e-05 9.60348e-05 -8.67701e-05 -9.32202e-06 0.000114629 0.000181319 4.25026e-05 2.0567e-05 -2.20003e-06 0.000198308 -0.000106635 -6.31269e-05 
1723.05 0 9.33614e-05 -0.0031939 -6.78784e-05 3.59109e-05 -0.0139968 0.000228346 -0.000492064 -0.000261202 0.000384059 -0.014043 -0.000142632 -0.000620163 -0.000305986 0.0003712 0.000270761 0.000353677 0.000951272 -0.000607972 -0.000195018 0.000176272 4.52083e-05 8.84125e-05 -8.78654e-05 -1.89188e-05 0.000112657 0.000192708 4.46757e-05 2.30377e-05 -4.69102e-06 0.000194179 -9.47047e-05 -6.63791e-05 
1723.4 0 9.10859e-05 -0.00313304 -6.33859e-05 3.52302e-05 -0.0145681 0.000244256 -0.000509414 -0.00025036 0.000396547 -0.0133126 -0.000137533 -0.00059016 -0.000335923 0.000312623 0.000258012 0.000363344 0.000996703 -0.000597051 -0.000191302 0.000196074 5.12596e-05 8.19803e-05 -8.53871e-05 -2.72246e-05 0.000108196 0.00020114 4.64276e-05 2.746e-05 -6.50878e-06 0.000187983 -8.15103e-05 -6.70558e-05 
1723.75 0 8.75083e-05 -0.00306465 -5.73602e-05 3.4086e-05 -0.0151061 0.000261283 -0.000523277 -0.000238192 0.000415504 -0.0125633 -0.000134164 -0.000559957 -0.000369749 0.000249839 0.000239091 0.00037618 0.00103269 -0.000584334 -0.000188998 0.000220033 5.49644e-05 7.66778e-05 -7.94775e-05 -3.43091e-05 0.000102816 0.000206004 4.74238e-05 3.21614e-05 -9.93887e-06 0.000180711 -6.74025e-05 -6.53774e-05 
1724.1 0 8.50059e-05 -0.00298882 -4.91415e-05 3.37275e-05 -0.015613 0.000275372 -0.000533683 -0.000224344 0.000442312 -0.0117937 -0.000134462 -0.000531572 -0.000407379 0.000186286 0.000211479 0.000390085 0.00106064 -0.000566217 -0.000188593 0.00024505 5.74202e-05 7.21552e-05 -7.07891e-05 -4.18309e-05 9.80658e-05 0.000207913 4.61615e-05 3.63081e-05 -1.48689e-05 0.000172197 -5.37014e-05 -6.21759e-05 
1724.45 0 8.67966e-05 -0.00290755 -3.96245e-05 3.38462e-05 -0.0160861 0.000283415 -0.000541322 -0.000210241 0.000474008 -0.0110007 -0.000138283 -0.000505711 -0.0004448 0.000121862 0.000174438 0.000403026 0.00108196 -0.000539446 -0.000187494 0.000267469 5.95116e-05 6.80377e-05 -6.13646e-05 -4.8396e-05 9.45134e-05 0.000209243 4.2851e-05 3.91669e-05 -1.98615e-05 0.000162936 -4.30939e-05 -5.9339e-05 
1724.8 0 9.35674e-05 -0.00281991 -3.08071e-05 3.27882e-05 -0.0165201 0.000286135 -0.000546173 -0.000198873 0.000508827 -0.0101847 -0.000142513 -0.000483299 -0.000480081 5.66813e-05 0.000129742 0.000414882 0.00109578 -0.000504961 -0.000184229 0.000285685 6.10469e-05 6.49329e-05 -5.40446e-05 -5.21933e-05 9.05226e-05 0.000210814 3.91946e-05 4.01762e-05 -2.47833e-05 0.000154746 -3.56096e-05 -5.96618e-05 
1725.15 0 0.000102973 -0.00272409 -2.49078e-05 2.96914e-05 -0.0169124 0.000282335 -0.000547878 -0.000192164 0.000547335 -0.00935017 -0.000143327 -0.000464133 -0.00051302 -7.77038e-06 8.12799e-05 0.000424155 0.0011031 -0.00046592 -0.000179123 0.000300071 6.12648e-05 6.42674e-05 -4.87127e-05 -5.45724e-05 8.46597e-05 0.00021228 3.48734e-05 3.99532e-05 -2.96382e-05 0.000147427 -2.96163e-05 -6.32537e-05 
1725.5 0 0.000112005 -0.00262274 -2.11533e-05 2.48085e-05 -0.0172616 0.000269222 -0.000546843 -0.000189457 0.000587056 -0.00850279 -0.000139605 -0.000446633 -0.000543691 -7.08497e-05 3.39808e-05 0.000428478 0.00110746 -0.000424524 -0.000171555 0.000312855 5.9796e-05 6.58032e-05 -4.4018e-05 -5.68567e-05 7.78719e-05 0.000214211 2.9352e-05 4.00672e-05 -3.43926e-05 0.000139123 -2.38654e-05 -6.86006e-05 
1725.85 0 0.000118118 -0.0025192 -1.86163e-05 1.90958e-05 -0.0175668 0.000246364 -0.000543129 -0.000188596 0.000623681 -0.00764635 -0.00013276 -0.000428078 -0.000572799 -0.000133289 -1.04939e-05 0.000428531 0.00110997 -0.000382359 -0.000160403 0.000325054 5.6855e-05 6.8599e-05 -3.93408e-05 -5.80205e-05 7.03429e-05 0.00021732 2.40845e-05 4.15241e-05 -3.82883e-05 0.000128313 -1.74742e-05 -7.55775e-05 
1726.2 0 0.000121705 -0.0024119 -1.80737e-05 1.46501e-05 -0.017829 0.000214501 -0.000535629 -0.000189398 0.000654502 -0.00678171 -0.000122282 -0.00040743 -0.00059756 -0.000195702 -5.27854e-05 0.000427026 0.00110929 -0.000339919 -0.000145832 0.000335684 5.26235e-05 7.19114e-05 -3.32209e-05 -5.63829e-05 6.16691e-05 0.000221275 1.94732e-05 4.38028e-05 -4.04135e-05 0.000114813 -1.03204e-05 -8.33506e-05 
1726.55 0 0.000124179 -0.00229875 -1.86198e-05 1.26736e-05 -0.0180504 0.000174505 -0.000524226 -0.000192766 0.000678781 -0.00590934 -0.000107142 -0.000385688 -0.000615449 -0.000259002 -9.15013e-05 0.000425301 0.00110388 -0.000298673 -0.000128918 0.000343762 4.63151e-05 7.54289e-05 -2.51171e-05 -5.24164e-05 5.26335e-05 0.000225112 1.42925e-05 4.59117e-05 -4.15758e-05 0.000100306 -3.5205e-06 -8.94667e-05 
1726.9 0 0.000125233 -0.00218061 -1.89373e-05 1.22214e-05 -0.0182294 0.000127515 -0.00050857 -0.000197762 0.000697571 -0.0050314 -8.94656e-05 -0.000363252 -0.000628674 -0.00032321 -0.000125856 0.000422272 0.00109235 -0.000259831 -0.000110507 0.00034822 3.72795e-05 7.93174e-05 -1.62182e-05 -4.81915e-05 4.52097e-05 0.0002286 7.34169e-06 4.76138e-05 -4.30493e-05 8.65944e-05 1.55886e-06 -9.27124e-05 
1727.25 0 0.000124655 -0.00205799 -1.87833e-05 1.27372e-05 -0.0183636 7.75506e-05 -0.000487438 -0.000201075 0.000713005 -0.00415239 -7.24112e-05 -0.000341706 -0.000639436 -0.000387757 -0.000158653 0.000417134 0.00107431 -0.000222156 -9.14118e-05 0.000347882 2.65791e-05 8.2957e-05 -8.55231e-06 -4.48946e-05 3.9752e-05 0.000232132 -1.45842e-06 4.85745e-05 -4.48774e-05 7.35765e-05 4.39751e-06 -9.48689e-05 
1727.6 0 0.000121461 -0.00193148 -1.82604e-05 1.37362e-05 -0.0184549 2.87475e-05 -0.000463485 -0.000201493 0.000729223 -0.00327553 -5.62689e-05 -0.00032233 -0.000647735 -0.000450413 -0.000192339 0.00040995 0.00105127 -0.00018415 -7.21722e-05 0.000341307 1.50323e-05 8.62698e-05 -3.16134e-06 -4.23796e-05 3.46503e-05 0.000235906 -1.12959e-05 4.84551e-05 -4.66043e-05 6.08473e-05 5.72627e-06 -9.77592e-05 
1727.95 0 0.000115469 -0.00180264 -1.74484e-05 1.46611e-05 -0.0185044 -1.8889e-05 -0.000439779 -0.000201036 0.000747351 -0.00240246 -3.92929e-05 -0.00030389 -0.000653063 -0.000507499 -0.000225822 0.000399966 0.00102753 -0.00014825 -5.11528e-05 0.000328496 4.53842e-07 8.89759e-05 2.66412e-06 -3.98228e-05 2.88309e-05 0.000240261 -2.2122e-05 4.62512e-05 -4.80732e-05 4.85895e-05 7.48837e-06 -0.000100736 
1728.3 0 0.000109754 -0.00167135 -1.68051e-05 1.52194e-05 -0.0185113 -6.51307e-05 -0.000416331 -0.000201153 0.000763584 -0.00153517 -2.03682e-05 -0.000284375 -0.000655993 -0.000559428 -0.000256589 0.000386577 0.00100559 -0.000116689 -2.60138e-05 0.000311854 -1.72235e-05 9.03373e-05 1.00699e-05 -3.71748e-05 2.2798e-05 0.000245333 -3.39725e-05 3.99398e-05 -4.91828e-05 3.67046e-05 1.02582e-05 -0.000102656 
1728.65 0 0.000105822 -0.0015375 -1.68535e-05 1.59571e-05 -0.0184752 -0.000108036 -0.000394999 -0.000201676 0.000777963 -0.000677757 -1.1395e-06 -0.000262477 -0.00065718 -0.000609034 -0.00028322 0.000373088 0.000982592 -8.72994e-05 4.72476e-06 0.000294318 -3.5103e-05 8.9463e-05 1.64888e-05 -3.49265e-05 1.70119e-05 0.000252186 -4.56811e-05 2.94469e-05 -4.97317e-05 2.41095e-05 1.37258e-05 -0.000104012 
1729 0 0.000103138 -0.00140351 -1.77623e-05 1.81521e-05 -0.018397 -0.000150112 -0.000376877 -0.000201043 0.000792844 0.000166354 1.69907e-05 -0.000238785 -0.000655584 -0.000656977 -0.000306612 0.000362455 0.00095593 -5.89408e-05 4.22773e-05 0.000276523 -5.1237e-05 8.6588e-05 2.14112e-05 -3.3908e-05 1.04962e-05 0.000260275 -5.55287e-05 1.77159e-05 -4.99435e-05 1.0227e-05 1.88003e-05 -0.000106233 
1729.35 0 0.000101933 -0.00127053 -1.77681e-05 2.08862e-05 -0.0182781 -0.000196406 -0.000358253 -0.000200206 0.000805097 0.00099505 3.42905e-05 -0.00021351 -0.000650103 -0.000701427 -0.000327829 0.000354536 0.000927278 -3.37838e-05 8.64549e-05 0.000258435 -6.52343e-05 8.36523e-05 2.44219e-05 -3.39127e-05 1.8791e-06 0.000267206 -6.34918e-05 7.54044e-06 -4.98141e-05 -3.34284e-06 2.48154e-05 -0.000109691 
1729.7 0 0.00010082 -0.00113807 -1.52305e-05 2.23993e-05 -0.0181221 -0.000246903 -0.00033584 -0.000201033 0.000808829 0.00180597 5.04066e-05 -0.00018695 -0.000642916 -0.000739835 -0.000347008 0.000349878 0.000899272 -1.27567e-05 0.000132885 0.00024173 -7.67247e-05 8.10091e-05 2.44001e-05 -3.51801e-05 -9.66931e-06 0.000272549 -6.9968e-05 -5.53888e-07 -4.88568e-05 -1.52036e-05 3.04144e-05 -0.000112739 
1730.05 0 9.77438e-05 -0.00100545 -1.18842e-05 2.28053e-05 -0.0179328 -0.000294801 -0.000311493 -0.000201412 0.000801617 0.00260032 6.42395e-05 -0.000161188 -0.000635949 -0.00077284 -0.000363157 0.000348221 0.000872495 4.64039e-06 0.000177773 0.00022771 -8.53911e-05 7.8225e-05 2.17418e-05 -3.76481e-05 -2.40381e-05 0.000277667 -7.59128e-05 -6.7533e-06 -4.64925e-05 -2.61352e-05 3.6138e-05 -0.000112658 
1730.4 0 9.20362e-05 -0.000872481 -9.51883e-06 2.33748e-05 -0.0177096 -0.000332818 -0.000286941 -0.000198903 0.000788093 0.00337961 7.48547e-05 -0.000137667 -0.000628263 -0.000801848 -0.000376759 0.00034627 0.000845764 1.79711e-05 0.000220082 0.000215597 -9.25056e-05 7.54184e-05 1.73794e-05 -4.03193e-05 -3.93613e-05 0.000283039 -8.22398e-05 -1.01239e-05 -4.32303e-05 -3.80078e-05 4.35658e-05 -0.000109308 
1730.75 0 8.46348e-05 -0.000739813 -7.6393e-06 2.60561e-05 -0.017452 -0.000360667 -0.000260679 -0.000193927 0.0007747 0.00413988 8.40085e-05 -0.000115065 -0.000622059 -0.00082806 -0.000389254 0.000342092 0.000818987 2.60446e-05 0.000258801 0.00020321 -0.000101261 7.13872e-05 1.33794e-05 -4.23008e-05 -5.26928e-05 0.000288522 -8.90838e-05 -9.8633e-06 -4.13423e-05 -5.11707e-05 5.32745e-05 -0.000103694 
1731.1 0 7.84708e-05 -0.000607441 -5.61758e-06 2.95554e-05 -0.0171622 -0.000382081 -0.000231169 -0.000188231 0.000763064 0.00487666 9.26493e-05 -9.25226e-05 -0.000621623 -0.000852069 -0.000399943 0.000336987 0.000791203 3.04085e-05 0.000292515 0.000189852 -0.000112011 6.4346e-05 9.79939e-06 -4.31487e-05 -6.29627e-05 0.000293295 -9.59308e-05 -8.75533e-06 -4.1629e-05 -6.39217e-05 6.48768e-05 -9.74888e-05 
1731.45 0 7.49038e-05 -0.000474467 -3.95745e-06 3.20464e-05 -0.0168423 -0.000399674 -0.000199268 -0.000182588 0.000753068 0.00558753 0.000100755 -6.95464e-05 -0.000624725 -0.000871312 -0.00040924 0.000331719 0.000761223 3.64786e-05 0.000320202 0.000176006 -0.000121929 5.45385e-05 4.34604e-06 -4.38025e-05 -7.25568e-05 0.00029614 -0.000102054 -9.30646e-06 -4.2663e-05 -7.60555e-05 7.72351e-05 -9.26614e-05 
1731.8 0 7.29215e-05 -0.000341466 -2.6844e-06 3.37792e-05 -0.016497 -0.000414287 -0.000165605 -0.000176637 0.000742667 0.00627346 0.000108945 -4.47367e-05 -0.000626176 -0.000884916 -0.000418539 0.000327257 0.000729784 4.70905e-05 0.000342412 0.000161941 -0.000129658 4.34274e-05 -2.32941e-06 -4.64713e-05 -8.36955e-05 0.000296666 -0.000107233 -1.11808e-05 -4.38839e-05 -8.82549e-05 8.93061e-05 -8.9029e-05 
1732.15 0 7.19122e-05 -0.00021017 -1.3241e-06 3.48543e-05 -0.0161289 -0.000425034 -0.000129867 -0.000170553 0.000728139 0.00693826 0.000117513 -1.93833e-05 -0.000624315 -0.000893313 -0.000427302 0.000325903 0.000698105 6.18136e-05 0.000360922 0.000146111 -0.000135322 3.2277e-05 -9.13186e-06 -4.95887e-05 -9.57461e-05 0.00029506 -0.000110127 -1.32612e-05 -4.43829e-05 -0.000100177 0.000100218 -8.55252e-05 
1732.5 0 7.16594e-05 -8.00731e-05 -5.71911e-07 3.57951e-05 -0.0157378 -0.000431572 -9.22998e-05 -0.0001658 0.000710316 0.00758389 0.000125119 1.3854e-06 -0.000619116 -0.000897119 -0.000432937 0.00032732 0.000666375 7.88249e-05 0.000375848 0.000129551 -0.000140188 2.20841e-05 -1.63478e-05 -5.01068e-05 -0.000106234 0.000291281 -0.00011004 -1.4235e-05 -4.3471e-05 -0.000110453 0.000109576 -8.26788e-05 
1732.85 0 7.17989e-05 4.98893e-05 -1.53128e-06 3.66582e-05 -0.015324 -0.000435796 -5.37529e-05 -0.000162264 0.000691877 0.00820911 0.000129421 1.50528e-05 -0.000610735 -0.00089782 -0.00043318 0.000327051 0.000634137 9.48179e-05 0.000386002 0.000114201 -0.000146218 1.35997e-05 -2.39031e-05 -4.75697e-05 -0.000114592 0.000284555 -0.000109177 -1.33466e-05 -4.2353e-05 -0.000118476 0.000116859 -8.12536e-05 
1733.2 0 7.12875e-05 0.00017971 -3.85656e-06 3.76193e-05 -0.0148884 -0.000439628 -1.54297e-05 -0.000160414 0.000673229 0.00881159 0.000129812 2.40294e-05 -0.000599645 -0.000894935 -0.00042676 0.000321859 0.000600686 0.000107735 0.000391709 9.8222e-05 -0.000153597 7.18516e-06 -3.14672e-05 -4.32491e-05 -0.000121243 0.00027479 -0.000110328 -1.20648e-05 -4.20185e-05 -0.000124863 0.000121811 -8.00796e-05 
1733.55 0 6.98835e-05 0.000308929 -5.86946e-06 3.8992e-05 -0.0144313 -0.000444028 2.14048e-05 -0.000160354 0.000654856 0.00939004 0.000127042 3.09458e-05 -0.000586849 -0.000887179 -0.000413278 0.000313332 0.000566872 0.000118055 0.000394233 8.21902e-05 -0.000161212 1.26106e-06 -3.74074e-05 -3.8071e-05 -0.000126216 0.000263122 -0.000114296 -1.2015e-05 -4.22439e-05 -0.000130429 0.000125011 -7.77235e-05 
1733.9 0 6.90905e-05 0.000437329 -6.63828e-06 4.04465e-05 -0.0139529 -0.000450372 5.76774e-05 -0.000158275 0.000637753 0.00994347 0.000124171 3.58931e-05 -0.00057361 -0.00087613 -0.000395025 0.000305433 0.000535221 0.000128628 0.000396419 6.93664e-05 -0.000168193 -5.473e-06 -3.98513e-05 -3.24568e-05 -0.000129837 0.000251757 -0.00011987 -1.31664e-05 -4.25828e-05 -0.000135698 0.000127238 -7.43652e-05 
1734.25 0 6.97013e-05 0.000564321 -6.50923e-06 4.06893e-05 -0.0134538 -0.00046011 9.57011e-05 -0.000151262 0.000621773 0.0104734 0.000124638 3.71032e-05 -0.000560257 -0.000865139 -0.000374249 0.000299821 0.000506224 0.000141141 0.00039975 5.9643e-05 -0.000173647 -1.21919e-05 -3.97668e-05 -2.69033e-05 -0.000131743 0.000242754 -0.000126316 -1.51011e-05 -4.28392e-05 -0.000139924 0.000128808 -6.97633e-05 
1734.6 0 7.00925e-05 0.000689248 -6.25004e-06 3.88801e-05 -0.0129344 -0.000473096 0.000135859 -0.00013956 0.000606433 0.0109825 0.000129719 3.3657e-05 -0.000546496 -0.000852792 -0.000349859 0.000295958 0.0004777 0.000154192 0.000402689 5.05723e-05 -0.000176803 -1.95843e-05 -3.96118e-05 -2.20961e-05 -0.000131833 0.000236749 -0.000133365 -1.84093e-05 -4.19807e-05 -0.000143634 0.000130548 -6.3735e-05 
1734.95 0 6.95613e-05 0.000811938 -6.90754e-06 3.74756e-05 -0.0123956 -0.000489217 0.000176566 -0.000123293 0.000591947 0.011471 0.000139365 2.8669e-05 -0.000531112 -0.000836425 -0.000320683 0.000293557 0.000450624 0.000167161 0.000403202 4.0555e-05 -0.000176554 -2.93455e-05 -3.95559e-05 -1.77308e-05 -0.000130596 0.000233192 -0.000138955 -2.34731e-05 -3.84114e-05 -0.000148199 0.00013357 -5.64978e-05 
1735.3 0 6.90153e-05 0.000933191 -8.18653e-06 3.6839e-05 -0.0118375 -0.000506896 0.000215506 -0.000104002 0.000578052 0.011937 0.000153939 2.7254e-05 -0.000512305 -0.000818636 -0.000286491 0.000291988 0.000426544 0.000181395 0.000400174 2.88844e-05 -0.000172747 -4.03016e-05 -3.85744e-05 -1.2258e-05 -0.000127851 0.000230673 -0.000140657 -2.97563e-05 -3.22215e-05 -0.000152186 0.000137378 -4.76764e-05 
1735.65 0 6.84824e-05 0.00105406 -8.61773e-06 3.51603e-05 -0.0112584 -0.000524199 0.000251617 -8.68205e-05 0.000564837 0.0123787 0.000173161 3.21711e-05 -0.000489066 -0.000801922 -0.000246016 0.00029001 0.000402217 0.000197352 0.000392744 1.75571e-05 -0.000166883 -5.04391e-05 -3.71191e-05 -6.03296e-06 -0.000122512 0.000226449 -0.000137762 -3.59858e-05 -2.49784e-05 -0.000155522 0.000140978 -3.84829e-05 
1736 0 6.9212e-05 0.00117332 -8.03177e-06 3.34959e-05 -0.010658 -0.000542104 0.000283703 -7.47048e-05 0.000553499 0.012793 0.00019523 4.20904e-05 -0.000461094 -0.000787151 -0.000200488 0.000288152 0.000375868 0.000211343 0.000382164 8.87951e-06 -0.000160665 -5.86304e-05 -3.75456e-05 -1.21154e-06 -0.000114812 0.000219243 -0.000131091 -4.15683e-05 -1.79345e-05 -0.000160118 0.000143384 -3.12005e-05 
1736.35 0 7.19649e-05 0.00128795 -7.02326e-06 3.34852e-05 -0.0100401 -0.000562702 0.000310833 -6.55406e-05 0.000542863 0.0131759 0.000218617 5.05733e-05 -0.000430783 -0.000775152 -0.000152586 0.000286575 0.000350346 0.000219912 0.000371759 1.74506e-06 -0.000155126 -6.41556e-05 -4.14398e-05 3.64563e-07 -0.000106588 0.000208761 -0.000122372 -4.8246e-05 -1.14724e-05 -0.000165047 0.000143838 -2.51229e-05 
1736.7 0 7.43064e-05 0.00139519 -6.58153e-06 3.46641e-05 -0.00940819 -0.000587231 0.00033358 -5.89037e-05 0.000528719 0.0135262 0.00024193 5.32934e-05 -0.000401979 -0.000765435 -0.000101936 0.00028092 0.000325711 0.000226001 0.000362608 -5.44661e-06 -0.000149747 -6.708e-05 -4.97416e-05 -6.15422e-07 -9.92212e-05 0.000193909 -0.000112613 -5.68541e-05 -5.8128e-06 -0.000168678 0.000141301 -1.8322e-05 
1737.05 0 7.3046e-05 0.00149513 -7.42382e-06 3.67557e-05 -0.00876329 -0.000614706 0.000352513 -5.67239e-05 0.000508785 0.0138456 0.000262952 5.20896e-05 -0.00037446 -0.000754827 -4.93323e-05 0.000266321 0.000299594 0.000233673 0.000354854 -1.25672e-05 -0.00014275 -6.8273e-05 -6.06329e-05 -1.13309e-06 -9.36343e-05 0.000175449 -0.000103207 -6.44469e-05 -8.12316e-07 -0.000170972 0.000135201 -9.73915e-06 
1737.4 0 6.79507e-05 0.00158899 -9.0494e-06 4.00693e-05 -0.00810714 -0.000643286 0.00036833 -5.83396e-05 0.000482756 0.0141329 0.000279481 5.06987e-05 -0.000346805 -0.000742443 1.59754e-06 0.000242127 0.000272429 0.000241521 0.000348772 -1.86946e-05 -0.000134248 -6.8274e-05 -7.06897e-05 1.15887e-09 -8.86731e-05 0.000156063 -9.59791e-05 -6.84056e-05 4.13347e-06 -0.000172482 0.000127002 1.19559e-06 
1737.75 0 6.12767e-05 0.00167769 -1.10604e-05 4.36452e-05 -0.00744299 -0.000671936 0.00038211 -6.18238e-05 0.000452163 0.0143874 0.000290223 5.06219e-05 -0.00032045 -0.000730391 4.83194e-05 0.000210705 0.000244682 0.000246906 0.000341687 -2.46573e-05 -0.000125862 -6.74991e-05 -7.92644e-05 1.56496e-06 -8.22702e-05 0.000137149 -9.058e-05 -6.95819e-05 8.59523e-06 -0.000174385 0.000119506 1.30229e-05 
1738.1 0 5.48087e-05 0.00176292 -1.30427e-05 4.62342e-05 -0.00677285 -0.00070001 0.000392335 -6.61594e-05 0.000418416 0.0146135 0.000296518 5.11787e-05 -0.000297157 -0.000718902 8.99322e-05 0.000173688 0.000214897 0.000251652 0.000331043 -3.28665e-05 -0.000118286 -6.70721e-05 -8.68327e-05 3.86709e-06 -7.42689e-05 0.00011856 -8.63356e-05 -7.01739e-05 1.06934e-05 -0.000176964 0.000114369 2.44442e-05 
1738.45 0 4.89361e-05 0.00184657 -1.42752e-05 4.66955e-05 -0.00609636 -0.000726256 0.000397188 -7.12705e-05 0.000381109 0.0148152 0.000300379 5.12038e-05 -0.000277597 -0.000705982 0.00012589 0.000131304 0.000181952 0.000257572 0.000317563 -4.46783e-05 -0.000112111 -6.79725e-05 -9.3948e-05 6.93924e-06 -6.53948e-05 0.00010062 -8.33593e-05 -7.17714e-05 9.70062e-06 -0.000179498 0.000111194 3.59138e-05 
1738.8 0 4.27418e-05 0.00192852 -1.49882e-05 4.47083e-05 -0.00541155 -0.000750492 0.000398404 -7.71758e-05 0.000340925 0.0149928 0.000302474 5.05127e-05 -0.000261428 -0.000690787 0.000155535 8.66451e-05 0.000146748 0.00026354 0.000304606 -5.9557e-05 -0.000106907 -7.02729e-05 -0.000100146 8.12516e-06 -5.60503e-05 8.43132e-05 -8.07541e-05 -7.52839e-05 6.30302e-06 -0.000181338 0.000109646 4.78477e-05 
1739.15 0 3.56634e-05 0.00200666 -1.46852e-05 4.18208e-05 -0.0047178 -0.000774348 0.000398408 -8.35798e-05 0.000297725 0.0151449 0.000302527 4.95572e-05 -0.000249235 -0.000673672 0.000178621 4.41265e-05 0.000110593 0.000268229 0.000295924 -7.65592e-05 -0.000101944 -7.32396e-05 -0.000104256 6.16392e-06 -4.61326e-05 6.97952e-05 -7.67066e-05 -7.94544e-05 9.62223e-07 -0.000182411 0.000111015 5.88418e-05 
1739.5 0 2.69941e-05 0.00207949 -1.21837e-05 4.0317e-05 -0.00401492 -0.000797173 0.000399355 -9.23925e-05 0.000249242 0.0152693 0.000299421 4.78233e-05 -0.000242418 -0.000654887 0.000194324 5.03365e-06 7.445e-05 0.000273192 0.000293498 -9.456e-05 -9.78308e-05 -7.57851e-05 -0.000105414 2.69684e-06 -3.68911e-05 5.69983e-05 -7.11924e-05 -8.23267e-05 -5.07326e-06 -0.000182791 0.000115043 6.72664e-05 
1739.85 0 1.75042e-05 0.00214783 -7.6284e-06 4.01616e-05 -0.00330155 -0.000816269 0.00040323 -0.000104507 0.000196267 0.0153623 0.000292957 4.37733e-05 -0.000239575 -0.000634418 0.000201984 -3.21295e-05 3.91424e-05 0.000281599 0.000294348 -0.000111441 -9.4112e-05 -7.80447e-05 -0.000103806 -6.35303e-07 -2.95682e-05 4.57948e-05 -6.59816e-05 -8.42642e-05 -1.0392e-05 -0.000182606 0.000118541 7.44283e-05 
1740.2 0 8.40047e-06 0.00221121 -2.61947e-06 4.01442e-05 -0.00257896 -0.000832153 0.000409344 -0.000116862 0.000145211 0.015419 0.000284141 3.80507e-05 -0.000236728 -0.000612724 0.00020311 -6.81082e-05 5.89792e-06 0.000294293 0.000292197 -0.000124669 -8.95093e-05 -8.08568e-05 -0.000101424 -4.09568e-06 -2.30483e-05 3.57258e-05 -6.18572e-05 -8.53799e-05 -1.5656e-05 -0.000182721 0.000118808 8.18339e-05 
1740.55 0 -5.84777e-07 0.00226725 2.18635e-06 3.95833e-05 -0.00185319 -0.000850332 0.000414294 -0.000125987 9.88255e-05 0.0154366 0.000273051 3.18062e-05 -0.000230974 -0.000590822 0.000199488 -0.000101712 -2.35574e-05 0.000308219 0.00028505 -0.00013492 -8.4488e-05 -8.33803e-05 -9.96047e-05 -8.09347e-06 -1.60345e-05 2.68015e-05 -5.82501e-05 -8.54699e-05 -2.16795e-05 -0.000183712 0.000116291 8.88163e-05 
1740.9 0 -9.064e-06 0.0023143 6.81889e-06 3.87347e-05 -0.00113233 -0.000872561 0.000416359 -0.00013217 5.16237e-05 0.0154159 0.000259449 2.43714e-05 -0.000222225 -0.00056901 0.000190833 -0.000133117 -4.7998e-05 0.00032119 0.00027496 -0.000144974 -8.10324e-05 -8.40983e-05 -9.88264e-05 -1.14821e-05 -8.6996e-06 1.88775e-05 -5.61833e-05 -8.55032e-05 -2.70324e-05 -0.000186152 0.000112093 9.38189e-05 
1741.25 0 -1.81526e-05 0.00235428 1.11228e-05 3.84414e-05 -0.00042037 -0.000892671 0.000416773 -0.000137424 -2.77018e-06 0.0153597 0.000243858 1.6394e-05 -0.000211995 -0.000547859 0.000176579 -0.000164056 -6.78749e-05 0.000334944 0.000263153 -0.000155536 -7.88625e-05 -8.4529e-05 -0.000100345 -1.21254e-05 -1.33639e-06 1.11482e-05 -5.64182e-05 -8.65482e-05 -3.0121e-05 -0.000190368 0.000106856 9.67153e-05 
1741.6 0 -3.04262e-05 0.00239067 1.41211e-05 3.93556e-05 0.000281226 -0.00090378 0.000413677 -0.000141708 -6.39853e-05 0.0152714 0.000226654 9.64498e-06 -0.000200844 -0.000529175 0.000157683 -0.000194995 -8.675e-05 0.000353012 0.000249155 -0.000164617 -7.58485e-05 -8.77652e-05 -0.000103576 -1.10475e-05 5.62218e-06 2.91177e-06 -5.72417e-05 -8.91333e-05 -3.19789e-05 -0.000194906 0.000102057 9.69404e-05 
1741.95 0 -4.51428e-05 0.00242329 1.65679e-05 4.15925e-05 0.00097362 -0.000904293 0.000404168 -0.00014397 -0.000128008 0.0151537 0.000209975 4.76341e-06 -0.000185674 -0.000513378 0.000135864 -0.000224774 -0.000108372 0.000375827 0.000233699 -0.000171365 -7.1681e-05 -9.34074e-05 -0.000105614 -1.02965e-05 1.08911e-05 -6.04602e-06 -5.68793e-05 -9.24555e-05 -3.43116e-05 -0.000198497 9.8482e-05 9.37893e-05 
1742.3 0 -5.92027e-05 0.0024514 2.05494e-05 4.36643e-05 0.00165926 -0.000895849 0.000389174 -0.000145533 -0.000192158 0.015006 0.00019641 2.1164e-06 -0.000164197 -0.000499267 0.000113948 -0.000251636 -0.000132902 0.000401191 0.000218021 -0.000177547 -6.55301e-05 -9.92328e-05 -0.000104331 -9.72842e-06 1.40122e-05 -1.50772e-05 -5.6063e-05 -9.46578e-05 -3.73145e-05 -0.000201018 9.47817e-05 8.86733e-05 
1742.65 0 -7.07599e-05 0.00247528 2.65643e-05 4.42173e-05 0.00233761 -0.00087925 0.00037146 -0.000146983 -0.000254587 0.0148264 0.000186277 1.34753e-06 -0.00013569 -0.000485849 9.42703e-05 -0.000274554 -0.000159401 0.000427235 0.000202531 -0.000184012 -5.68392e-05 -0.000104362 -0.000100215 -8.05084e-06 1.49713e-05 -2.39295e-05 -5.59114e-05 -9.48109e-05 -4.07913e-05 -0.000202604 9.01926e-05 8.40336e-05 
1743 0 -8.02917e-05 0.00249504 3.38495e-05 4.36909e-05 0.00300629 -0.000854731 0.000354532 -0.000146597 -0.00031239 0.0146142 0.000177797 6.2985e-07 -0.000100602 -0.000472774 7.81996e-05 -0.000293457 -0.000188411 0.00045383 0.000186369 -0.000189375 -4.69584e-05 -0.000108829 -9.57758e-05 -5.85083e-06 1.3932e-05 -3.35774e-05 -5.72052e-05 -9.46989e-05 -4.36877e-05 -0.000203015 8.51578e-05 8.21453e-05 
1743.35 0 -8.8752e-05 0.00251075 4.14323e-05 4.27163e-05 0.00366288 -0.000826374 0.00034109 -0.000142084 -0.000363153 0.0143734 0.000166525 -1.77279e-06 -6.00975e-05 -0.000458318 6.59124e-05 -0.000309342 -0.000220202 0.000482116 0.000167928 -0.000192519 -3.58028e-05 -0.000113211 -9.18616e-05 -4.812e-06 1.20604e-05 -4.32194e-05 -5.92212e-05 -9.48759e-05 -4.52443e-05 -0.000201987 7.96508e-05 8.40418e-05 
1743.7 0 -9.49956e-05 0.00252161 4.82517e-05 4.25138e-05 0.00430605 -0.000799267 0.000331028 -0.000134011 -0.000407596 0.0141065 0.000148292 -5.92137e-06 -1.43475e-05 -0.000439251 5.53215e-05 -0.000324424 -0.000251858 0.000510533 0.000146685 -0.00019478 -2.26698e-05 -0.000116724 -8.74221e-05 -4.43441e-06 1.02545e-05 -5.14732e-05 -6.07192e-05 -9.30997e-05 -4.60777e-05 -0.00019951 7.30991e-05 8.78417e-05 
1744.05 0 -9.95392e-05 0.0025274 5.37455e-05 4.31226e-05 0.00493466 -0.000774452 0.000321388 -0.00012394 -0.000448815 0.0138137 0.000124342 -9.06524e-06 3.48539e-05 -0.000415059 4.41772e-05 -0.000339708 -0.000279612 0.000535599 0.00012199 -0.000198095 -8.95909e-06 -0.000118535 -8.22483e-05 -3.15462e-06 8.91653e-06 -5.87497e-05 -6.09578e-05 -8.95795e-05 -4.57979e-05 -0.000196063 6.56703e-05 9.13087e-05 
1744.4 0 -0.000104321 0.00252836 5.6667e-05 4.20959e-05 0.00554852 -0.000750545 0.000308598 -0.000111581 -0.000487802 0.0134959 9.80727e-05 -9.4908e-06 8.31491e-05 -0.000388138 3.31721e-05 -0.000355288 -0.000302385 0.000557528 9.4317e-05 -0.000204003 3.5288e-06 -0.000118615 -7.69437e-05 -1.1903e-06 7.99555e-06 -6.54245e-05 -5.91274e-05 -8.79178e-05 -4.34828e-05 -0.00019287 5.89252e-05 9.35457e-05 
1744.75 0 -0.000110592 0.00252436 5.696e-05 3.84781e-05 0.00614735 -0.000727083 0.000291889 -9.7146e-05 -0.000522751 0.0131536 7.14291e-05 -8.08311e-06 0.000128769 -0.000361643 2.44753e-05 -0.000370306 -0.000320466 0.000576822 6.56333e-05 -0.000212548 1.43526e-05 -0.000117022 -7.15576e-05 4.52221e-07 7.48202e-06 -7.25961e-05 -5.54551e-05 -9.04967e-05 -3.94525e-05 -0.000190594 5.37242e-05 9.43417e-05 
1745.1 0 -0.000119252 0.00251568 5.67764e-05 3.35725e-05 0.00672877 -0.000703026 0.000271092 -8.01911e-05 -0.000555396 0.0127852 4.55599e-05 -6.24279e-06 0.000170174 -0.000338712 1.91785e-05 -0.000383715 -0.000334445 0.000591804 3.9522e-05 -0.000222271 2.38965e-05 -0.000114789 -6.62188e-05 1.00516e-06 8.21258e-06 -8.0919e-05 -5.11433e-05 -9.61421e-05 -3.51376e-05 -0.000189183 5.02503e-05 9.40767e-05 
1745.45 0 -0.000130346 0.0025024 5.66514e-05 2.8405e-05 0.00728927 -0.000675225 0.000247597 -6.00828e-05 -0.000588276 0.0123903 2.18486e-05 -4.37901e-06 0.000205463 -0.000321343 1.64083e-05 -0.000396737 -0.0003462 0.000602683 1.95732e-05 -0.000233297 3.29546e-05 -0.000113276 -6.13939e-05 -1.05301e-06 1.11883e-05 -9.03785e-05 -4.68781e-05 -0.000103425 -3.18235e-05 -0.000187978 4.85232e-05 9.24138e-05 
1745.8 0 -0.000142798 0.00248361 5.60563e-05 2.3037e-05 0.0078272 -0.000641412 0.000223319 -3.80258e-05 -0.000620887 0.0119711 1.0937e-06 -1.42876e-06 0.00023426 -0.000308073 1.43805e-05 -0.000410488 -0.000359431 0.000609892 5.4197e-06 -0.000247749 4.33199e-05 -0.000113177 -5.6556e-05 -4.42844e-06 1.55488e-05 -0.000101799 -4.14971e-05 -0.000110308 -2.92736e-05 -0.000186125 4.73464e-05 8.8133e-05 
1746.15 0 -0.000155296 0.00245851 5.48035e-05 1.81629e-05 0.00834167 -0.000601104 0.000199539 -1.57533e-05 -0.000651063 0.0115287 -1.74289e-05 4.85137e-06 0.000254363 -0.000295174 1.23556e-05 -0.000422787 -0.00037631 0.000613328 -4.34146e-06 -0.000265647 5.47267e-05 -0.00011385 -5.15689e-05 -6.74763e-06 1.91358e-05 -0.000114491 -3.26473e-05 -0.000114109 -2.78219e-05 -0.000183721 4.50773e-05 8.17569e-05 
1746.5 0 -0.000166221 0.00242656 5.2064e-05 1.43684e-05 0.00883322 -0.000555304 0.000177798 5.64206e-06 -0.000676319 0.0110654 -3.66867e-05 1.49984e-05 0.000265237 -0.000280285 1.10284e-05 -0.000429972 -0.000396143 0.000614283 -1.03216e-05 -0.000282591 6.55651e-05 -0.000114098 -4.68599e-05 -7.19675e-06 2.13441e-05 -0.000125487 -1.98651e-05 -0.000114895 -2.78773e-05 -0.00018124 4.1237e-05 7.52643e-05 
1746.85 0 -0.000174956 0.00238943 4.7928e-05 1.1075e-05 0.0093032 -0.000505821 0.000158097 2.74794e-05 -0.000693076 0.0105816 -6.05881e-05 2.75587e-05 0.00027173 -0.000262852 1.13928e-05 -0.000432546 -0.000418053 0.000614586 -1.37846e-05 -0.000293069 7.59652e-05 -0.000113641 -4.24428e-05 -5.96109e-06 2.35868e-05 -0.000133385 -4.38927e-06 -0.000114612 -2.87312e-05 -0.000179251 3.63944e-05 6.99599e-05 
1747.2 0 -0.000181135 0.00234798 4.37403e-05 6.68714e-06 0.00974974 -0.00045721 0.000138128 5.02419e-05 -0.000698898 0.0100761 -9.14175e-05 4.21341e-05 0.000277151 -0.000241839 1.38384e-05 -0.000434124 -0.000440485 0.000615637 -1.6054e-05 -0.000295583 8.75145e-05 -0.000111755 -3.65231e-05 -4.87598e-06 2.6777e-05 -0.000139352 1.21582e-05 -0.000113131 -3.03768e-05 -0.000177486 3.06039e-05 6.61037e-05 
1747.55 0 -0.000183649 0.00230106 4.03283e-05 1.63775e-06 0.0101692 -0.000413477 0.000116989 7.26968e-05 -0.000696994 0.00954904 -0.000127967 5.93334e-05 0.000281844 -0.00021739 1.80212e-05 -0.000435233 -0.00046202 0.000618916 -1.70015e-05 -0.00029043 0.000100699 -0.000108723 -2.88573e-05 -4.86705e-06 3.11378e-05 -0.000144063 2.76339e-05 -0.000108636 -3.21705e-05 -0.000174426 2.33327e-05 6.22241e-05 
1747.9 0 -0.000182222 0.00224858 3.74623e-05 -2.59021e-06 0.0105579 -0.000373406 9.49964e-05 9.72308e-05 -0.000691571 0.00900199 -0.000165419 7.75737e-05 0.000287771 -0.000190943 2.30073e-05 -0.000433365 -0.00048327 0.000625299 -1.61318e-05 -0.000278174 0.000113974 -0.000105949 -2.23302e-05 -5.99956e-06 3.66268e-05 -0.000147205 4.10238e-05 -0.000101613 -3.2703e-05 -0.000168994 1.53113e-05 5.64915e-05 
1748.25 0 -0.000178826 0.00219131 3.39045e-05 -6.13814e-06 0.0109135 -0.00033395 7.22184e-05 0.000126539 -0.000682839 0.00843852 -0.00019852 9.31034e-05 0.000297767 -0.000162767 2.9904e-05 -0.000427878 -0.000504066 0.000633586 -1.36594e-05 -0.000262126 0.000125011 -0.000104593 -1.83059e-05 -7.05298e-06 4.32913e-05 -0.000149333 5.29773e-05 -9.43129e-05 -3.17239e-05 -0.000161682 7.83293e-06 4.90644e-05 
1748.6 0 -0.000175621 0.00213005 2.88833e-05 -9.80808e-06 0.0112365 -0.000295291 5.23147e-05 0.00015912 -0.000671685 0.00786398 -0.000227321 0.000103899 0.000312582 -0.000132456 3.98876e-05 -0.000419814 -0.000521738 0.000640521 -9.51187e-06 -0.000245938 0.00013317 -0.000104081 -1.52977e-05 -6.24542e-06 5.06355e-05 -0.000150614 6.36387e-05 -8.64566e-05 -2.95999e-05 -0.000154702 1.37103e-06 4.14112e-05 
1748.95 0 -0.000173077 0.00206684 2.35222e-05 -1.27632e-05 0.0115304 -0.000257545 3.77863e-05 0.000190207 -0.000659644 0.00728383 -0.000253823 0.000109312 0.000329818 -0.000101624 5.3133e-05 -0.000409605 -0.000532929 0.000642125 -4.05716e-06 -0.000230622 0.000139327 -0.000102672 -1.20774e-05 -2.7971e-06 5.79402e-05 -0.000150082 7.21521e-05 -7.72541e-05 -2.73086e-05 -0.000149223 -4.58135e-06 3.59719e-05 
1749.3 0 -0.000169564 0.00200415 1.93999e-05 -1.38149e-05 0.0117984 -0.00022003 2.7437e-05 0.000213735 -0.000646055 0.00669939 -0.000276744 0.000109806 0.000346688 -7.28052e-05 6.97922e-05 -0.000397995 -0.000538478 0.000636287 3.15018e-07 -0.000214309 0.000142978 -9.91887e-05 -7.62861e-06 8.90353e-07 6.56995e-05 -0.000147411 7.72853e-05 -6.78291e-05 -2.58581e-05 -0.000143835 -1.04454e-05 3.28079e-05 
1749.65 0 -0.000163352 0.0019405 1.75111e-05 -1.41796e-05 0.0120412 -0.000183505 1.81462e-05 0.000227764 -0.000630211 0.00611039 -0.000293977 0.000107665 0.000363668 -4.56754e-05 8.87817e-05 -0.00038407 -0.000542297 0.000624141 8.38566e-07 -0.000195092 0.000143996 -9.43675e-05 -1.95183e-06 2.7451e-07 7.41228e-05 -0.000143345 7.85873e-05 -5.97273e-05 -2.52758e-05 -0.000137479 -1.64908e-05 2.99059e-05 
1750 0 -0.000154885 0.00187134 1.80029e-05 -1.61757e-05 0.0122597 -0.000148792 6.13744e-06 0.000234368 -0.000613124 0.00551585 -0.000305895 0.000103523 0.000382073 -1.74702e-05 0.000107584 -0.000365823 -0.000547096 0.000606289 -1.79257e-06 -0.000174957 0.000142935 -8.88853e-05 3.02953e-06 -4.4859e-06 8.17771e-05 -0.000138562 7.64882e-05 -5.34931e-05 -2.48858e-05 -0.000129868 -2.24259e-05 2.69478e-05 
1750.35 0 -0.000146375 0.00179484 1.97369e-05 -2.00612e-05 0.0124524 -0.000115693 -8.77926e-06 0.000235351 -0.000594635 0.0049119 -0.000312696 9.61094e-05 0.000400945 1.27367e-05 0.000123556 -0.000343828 -0.00055364 0.000581782 -4.67365e-06 -0.00015725 0.000141142 -8.40485e-05 4.44319e-06 -9.31442e-06 8.76703e-05 -0.000134546 7.16623e-05 -4.77803e-05 -2.34895e-05 -0.000121353 -2.81349e-05 2.46345e-05 
1750.7 0 -0.000139539 0.00171217 2.20079e-05 -2.42702e-05 0.0126138 -8.43384e-05 -2.40342e-05 0.000233126 -0.000573528 0.00429661 -0.000313022 8.60736e-05 0.000419451 4.4803e-05 0.000137289 -0.000319736 -0.000561582 0.000550647 -6.48919e-06 -0.000142762 0.000139152 -8.1324e-05 2.28329e-06 -1.2367e-05 9.2778e-05 -0.0001324 6.54327e-05 -3.97422e-05 -2.02824e-05 -0.000113491 -3.46821e-05 2.19559e-05 
1751.05 0 -0.000134704 0.00162477 2.43791e-05 -2.7568e-05 0.0127393 -5.40118e-05 -3.74283e-05 0.00022874 -0.000550796 0.00367381 -0.000306816 7.44786e-05 0.000437706 7.88859e-05 0.000150366 -0.000293692 -0.000568614 0.000515288 -8.73298e-06 -0.000129212 0.0001361 -8.14179e-05 -1.7517e-06 -1.42143e-05 9.76791e-05 -0.000130434 5.96266e-05 -2.92661e-05 -1.60936e-05 -0.000107238 -4.26427e-05 1.79895e-05 
1751.4 0 -0.000132598 0.00153367 2.68077e-05 -3.03154e-05 0.0128283 -2.34383e-05 -4.8818e-05 0.000221922 -0.000527236 0.00305038 -0.000294882 6.09762e-05 0.000457298 0.000114648 0.000163764 -0.000265957 -0.000573389 0.000479023 -1.39787e-05 -0.000115256 0.000132553 -8.3705e-05 -5.81126e-06 -1.50419e-05 0.000101715 -0.00012591 5.6964e-05 -1.80395e-05 -1.38006e-05 -0.000101506 -5.07967e-05 1.33794e-05 
1751.75 0 -0.000132838 0.00144045 2.9221e-05 -3.28304e-05 0.0128834 7.65306e-06 -5.83924e-05 0.00021235 -0.000502935 0.00243111 -0.000277871 4.78176e-05 0.000478437 0.0001517 0.000178499 -0.000238589 -0.000576951 0.000442567 -2.16503e-05 -0.000102335 0.000129463 -8.39705e-05 -8.70065e-06 -1.41337e-05 0.000103576 -0.000119029 5.80265e-05 -7.08257e-06 -1.39641e-05 -9.51663e-05 -5.73772e-05 8.69552e-06 
1752.1 0 -0.00013332 0.00134667 2.95944e-05 -3.46327e-05 0.0129055 3.95288e-05 -6.42199e-05 0.00020151 -0.000477283 0.00181715 -0.000256961 3.96111e-05 0.00050077 0.000189654 0.000195153 -0.000212609 -0.000579765 0.000406231 -2.99347e-05 -9.04744e-05 0.000127527 -7.94258e-05 -1.08879e-05 -1.15413e-05 0.000103177 -0.000111387 5.97391e-05 2.6031e-06 -1.40192e-05 -8.82152e-05 -6.29469e-05 4.67226e-06 
1752.45 0 -0.000133014 0.00125313 2.77364e-05 -3.63062e-05 0.0128964 7.15148e-05 -6.50166e-05 0.000192085 -0.000450052 0.00120817 -0.000235135 3.8163e-05 0.000524515 0.000227681 0.000213339 -0.000186253 -0.000579804 0.000370189 -3.88851e-05 -7.86283e-05 0.000126937 -7.0866e-05 -1.28917e-05 -8.123e-06 0.000101919 -0.000103125 5.97897e-05 1.10246e-05 -1.24004e-05 -8.12265e-05 -6.88688e-05 2.01992e-06 
1752.8 0 -0.000131889 0.00115977 2.48341e-05 -3.83962e-05 0.0128586 0.000103151 -6.10062e-05 0.000184861 -0.000420568 0.000603922 -0.000216022 4.19297e-05 0.000549019 0.000264113 0.000230719 -0.000158236 -0.000574907 0.000334607 -4.95407e-05 -6.82422e-05 0.000125825 -6.01884e-05 -1.55783e-05 -5.06072e-06 0.000100724 -9.40459e-05 5.89216e-05 1.92175e-05 -9.42739e-06 -7.44599e-05 -7.4363e-05 1.4202e-06 
1753.15 0 -0.000130238 0.00106599 2.16221e-05 -4.10418e-05 0.0127938 0.000134486 -5.42764e-05 0.000179494 -0.000388181 5.72551e-06 -0.000200281 4.83e-05 0.000574261 0.000297408 0.000244492 -0.000128654 -0.000567037 0.000299001 -6.1081e-05 -6.03093e-05 0.000123043 -4.87267e-05 -1.92255e-05 -2.43884e-06 9.93731e-05 -8.35576e-05 5.89287e-05 2.73945e-05 -6.53189e-06 -6.83902e-05 -7.8988e-05 2.84019e-06 
1753.5 0 -0.000127729 0.000971923 1.91144e-05 -4.34195e-05 0.012705 0.000165578 -4.90996e-05 0.000176321 -0.000354863 -0.0005842 -0.000186384 5.44889e-05 0.000599432 0.000328235 0.000252499 -9.88305e-05 -0.000558029 0.000262743 -7.09372e-05 -5.41873e-05 0.000119176 -3.61111e-05 -2.35647e-05 7.29741e-07 9.8353e-05 -7.11841e-05 6.07284e-05 3.56605e-05 -4.4373e-06 -6.29594e-05 -8.24549e-05 3.75433e-06 
1753.85 0 -0.000124872 0.000878216 1.7577e-05 -4.40278e-05 0.0125932 0.000195886 -4.61443e-05 0.000173844 -0.000322225 -0.00116621 -0.000172987 5.93263e-05 0.000622635 0.000358208 0.000253985 -7.3209e-05 -0.000547926 0.000224839 -7.69875e-05 -5.07092e-05 0.000113747 -2.20938e-05 -2.8954e-05 4.34058e-06 9.72528e-05 -5.81147e-05 6.31438e-05 4.4752e-05 -2.54667e-06 -5.65297e-05 -8.3898e-05 2.39487e-06 
1754.2 0 -0.000122436 0.000783528 1.70705e-05 -4.286e-05 0.0124557 0.000224607 -4.25809e-05 0.000169265 -0.000292377 -0.0017405 -0.000157307 6.54564e-05 0.000642436 0.000389469 0.000251007 -5.41055e-05 -0.000536415 0.000185944 -8.03775e-05 -4.85923e-05 0.000107152 -7.35675e-06 -3.6378e-05 7.65777e-06 9.46225e-05 -4.63239e-05 6.48629e-05 5.40155e-05 6.51881e-07 -4.85368e-05 -8.3361e-05 1.94218e-07 
1754.55 0 -0.000121299 0.000686872 1.72895e-05 -4.02348e-05 0.0122906 0.000252789 -3.76944e-05 0.000161354 -0.000267782 -0.00230411 -0.000137243 7.60858e-05 0.000659874 0.000422546 0.000248136 -3.88381e-05 -0.000521941 0.000148243 -8.40024e-05 -4.59933e-05 0.000100405 7.82398e-06 -4.57255e-05 1.2199e-05 9.21494e-05 -3.64409e-05 6.55793e-05 6.27613e-05 5.91488e-06 -3.90975e-05 -8.09451e-05 -1.34095e-06 
1754.9 0 -0.000121621 0.000589776 1.68275e-05 -3.77285e-05 0.0120995 0.000281182 -3.34427e-05 0.000151578 -0.000250561 -0.00285255 -0.000116033 9.04803e-05 0.000676134 0.000455143 0.000248275 -2.50144e-05 -0.00050441 0.000109926 -8.92042e-05 -4.36253e-05 9.41414e-05 2.32811e-05 -5.43872e-05 1.92145e-05 9.1762e-05 -2.85296e-05 6.45357e-05 7.11831e-05 1.25041e-05 -2.81815e-05 -7.73355e-05 -3.07602e-06 
1755.25 0 -0.000121234 0.000494488 1.42365e-05 -3.72131e-05 0.0118861 0.000310157 -3.29547e-05 0.000141628 -0.000240811 -0.00338359 -9.86858e-05 0.00010684 0.000688673 0.000486144 0.000249618 -1.23858e-05 -0.000484176 6.84275e-05 -9.52681e-05 -4.27595e-05 8.82823e-05 3.87698e-05 -6.1664e-05 2.81326e-05 9.26385e-05 -2.26444e-05 6.22289e-05 7.93605e-05 1.86026e-05 -1.7533e-05 -7.44404e-05 -5.03357e-06 
1755.6 0 -0.000119891 0.000401929 1.02623e-05 -3.89255e-05 0.0116521 0.000340227 -3.86389e-05 0.000131201 -0.000235359 -0.0038977 -8.70072e-05 0.000124005 0.000693664 0.000513892 0.000250239 -5.25341e-07 -0.000460262 2.6214e-05 -0.000100642 -4.51402e-05 8.22675e-05 5.33578e-05 -6.87721e-05 3.67929e-05 9.44829e-05 -1.7597e-05 5.97655e-05 8.70446e-05 2.30112e-05 -9.394e-06 -7.37149e-05 -6.85503e-06 
1755.95 0 -0.000119038 0.000311067 7.05886e-06 -4.22506e-05 0.011399 0.000369119 -5.06709e-05 0.000120202 -0.000231718 -0.00439165 -8.13547e-05 0.000140597 0.00069046 0.000534055 0.000249891 1.16066e-05 -0.000434017 -1.26611e-05 -0.000103794 -5.10814e-05 7.63068e-05 6.53637e-05 -7.53661e-05 4.47272e-05 9.79863e-05 -1.27149e-05 5.72072e-05 9.41931e-05 2.59477e-05 -4.06038e-06 -7.35012e-05 -1.03591e-05 
1756.3 0 -0.000118573 0.000221188 5.3476e-06 -4.70591e-05 0.0111314 0.000393733 -6.72388e-05 0.000109681 -0.000230636 -0.00486157 -8.05865e-05 0.000155513 0.000681378 0.00054559 0.000248726 2.26949e-05 -0.000410377 -4.56937e-05 -0.000105099 -5.90695e-05 7.16959e-05 7.44659e-05 -7.94337e-05 5.36556e-05 0.000100426 -9.36233e-06 5.47761e-05 0.000101642 2.79087e-05 -6.29695e-07 -7.25226e-05 -1.66033e-05 
1756.65 0 -0.00011735 0.000132047 3.9803e-06 -5.25848e-05 0.0108541 0.000413605 -8.52723e-05 0.000100587 -0.000234507 -0.00531082 -7.97085e-05 0.000167443 0.000669919 0.000554272 0.000247314 3.15158e-05 -0.000391989 -7.22809e-05 -0.000106831 -6.74106e-05 6.94336e-05 8.12433e-05 -8.08758e-05 6.37879e-05 9.91367e-05 -8.25896e-06 5.23972e-05 0.00011026 2.95766e-05 2.09339e-06 -7.23284e-05 -2.29579e-05 
1757 0 -0.000114442 4.34913e-05 1.98108e-06 -5.80205e-05 0.0105669 0.000432121 -0.000101646 9.26363e-05 -0.000241363 -0.00574613 -7.59294e-05 0.000176421 0.00065816 0.000566251 0.000246699 3.66113e-05 -0.00037719 -9.41522e-05 -0.000113092 -7.43393e-05 6.95172e-05 8.68377e-05 -8.15842e-05 7.24219e-05 9.60286e-05 -8.02198e-06 5.00913e-05 0.000120085 3.22446e-05 5.79678e-06 -7.32095e-05 -2.8044e-05 
1757.35 0 -0.00010979 -4.5004e-05 -1.13264e-06 -6.32836e-05 0.0102667 0.000452375 -0.000114879 8.47824e-05 -0.000245915 -0.0061674 -7.00287e-05 0.000184391 0.000647816 0.000582908 0.000245774 3.60152e-05 -0.000361953 -0.000112773 -0.000126866 -7.93048e-05 7.09971e-05 9.23308e-05 -8.27607e-05 7.70575e-05 9.23972e-05 -6.71033e-06 4.75077e-05 0.000130106 3.61047e-05 1.16639e-05 -7.53243e-05 -3.38492e-05 
1757.7 0 -0.000103231 -0.000134493 -3.95696e-06 -6.86541e-05 0.0099529 0.000473373 -0.000125507 7.50172e-05 -0.000245094 -0.006573 -6.17516e-05 0.000192801 0.000638701 0.000601789 0.000243554 3.05152e-05 -0.000343273 -0.000129169 -0.000146868 -8.40048e-05 7.25126e-05 9.73752e-05 -8.4627e-05 7.9145e-05 8.83781e-05 -3.39599e-06 4.30097e-05 0.000138285 3.96514e-05 2.03653e-05 -7.87406e-05 -4.04446e-05 
1758.05 0 -9.59677e-05 -0.000225348 -5.91908e-06 -7.39579e-05 0.00962474 0.000492828 -0.000133329 6.22618e-05 -0.000240469 -0.006966 -5.01994e-05 0.000201393 0.000627491 0.000622593 0.000241645 2.35404e-05 -0.000319263 -0.000142922 -0.000169101 -8.82672e-05 7.29959e-05 0.000100455 -8.64478e-05 8.02426e-05 8.4349e-05 1.96856e-06 3.653e-05 0.000142914 4.26942e-05 3.11417e-05 -8.1929e-05 -4.67361e-05 
1758.4 0 -8.83799e-05 -0.000318807 -7.49992e-06 -7.78218e-05 0.00927907 0.000509814 -0.00013666 4.80832e-05 -0.000233475 -0.00734732 -3.55038e-05 0.0002084 0.000613521 0.000644876 0.000242919 1.72898e-05 -0.000287467 -0.000154416 -0.000191642 -9.0235e-05 7.31314e-05 0.000101585 -8.6919e-05 7.99055e-05 8.09094e-05 7.9201e-06 2.97874e-05 0.000144297 4.54257e-05 4.19597e-05 -8.33522e-05 -5.2602e-05 
1758.75 0 -8.00215e-05 -0.00041494 -8.45509e-06 -7.9483e-05 0.00891557 0.000523705 -0.000136436 3.49654e-05 -0.000222902 -0.00771289 -1.90789e-05 0.000213958 0.000596433 0.000665022 0.000248979 1.06845e-05 -0.00024743 -0.000167887 -0.000215279 -8.89606e-05 7.37649e-05 0.000102225 -8.67888e-05 7.82926e-05 7.87309e-05 1.2076e-05 2.32184e-05 0.000144049 4.72496e-05 5.12363e-05 -8.29632e-05 -5.78445e-05 
1759.1 0 -7.22002e-05 -0.000511828 -8.53084e-06 -7.98369e-05 0.00853536 0.000533615 -0.000136563 2.27876e-05 -0.000207573 -0.00806037 -1.32768e-06 0.000220335 0.000574324 0.000679818 0.00025796 2.8544e-06 -0.00020258 -0.000185163 -0.000238922 -8.51864e-05 7.4294e-05 0.000102843 -8.72804e-05 7.5825e-05 7.72282e-05 1.43438e-05 1.61893e-05 0.00014371 4.75492e-05 5.94259e-05 -8.18911e-05 -6.11511e-05 
1759.45 0 -6.48949e-05 -0.00060772 -7.89436e-06 -8.02641e-05 0.00813775 0.000540424 -0.000139417 8.94252e-06 -0.000189028 -0.00839127 1.89203e-05 0.000227798 0.000546477 0.000689054 0.00026761 -3.87477e-06 -0.000158095 -0.000203192 -0.000257396 -7.95113e-05 7.35728e-05 0.000102347 -8.68277e-05 7.30609e-05 7.59988e-05 1.64189e-05 8.85444e-06 0.000143483 4.59708e-05 6.6649e-05 -8.04783e-05 -6.21419e-05 
1759.8 0 -5.66704e-05 -0.000700579 -7.08876e-06 -8.08434e-05 0.00772139 0.000547586 -0.000144034 -6.72742e-06 -0.000167095 -0.00870707 4.0398e-05 0.000233787 0.000514257 0.000696049 0.000276945 -6.63729e-06 -0.000116468 -0.000219431 -0.00026867 -7.17427e-05 7.15446e-05 9.91917e-05 -8.52986e-05 7.10216e-05 7.50657e-05 2.01567e-05 2.68959e-06 0.000143659 4.23744e-05 7.18756e-05 -7.78206e-05 -6.29673e-05 
1760.15 0 -4.78616e-05 -0.000788826 -6.59989e-06 -8.15766e-05 0.00728729 0.000554951 -0.00014772 -2.21056e-05 -0.000138594 -0.00900536 5.93332e-05 0.000235929 0.00047909 0.000704897 0.000285659 -6.02229e-06 -7.73317e-05 -0.000233199 -0.000275734 -6.12731e-05 6.89339e-05 9.39199e-05 -8.33317e-05 6.86255e-05 7.41319e-05 2.51079e-05 -3.12093e-07 0.000145379 3.72285e-05 7.59723e-05 -7.28978e-05 -6.5991e-05 
1760.5 0 -3.86695e-05 -0.000872601 -7.2372e-06 -8.24964e-05 0.00684122 0.000558509 -0.00014956 -3.75886e-05 -0.00010517 -0.00928364 7.3063e-05 0.000235718 0.000441616 0.000715556 0.000293185 -5.53117e-06 -3.7278e-05 -0.00024361 -0.000281292 -4.80162e-05 6.69151e-05 8.89074e-05 -7.99087e-05 6.47573e-05 7.19929e-05 2.8494e-05 -5.68137e-07 0.000148436 3.11893e-05 8e-05 -6.63074e-05 -7.19363e-05 
1760.85 0 -2.84724e-05 -0.000953094 -8.84146e-06 -8.29928e-05 0.00638684 0.000558132 -0.000151 -5.49782e-05 -7.15781e-05 -0.00954514 8.34923e-05 0.000234706 0.000402521 0.000723383 0.000300503 -5.92901e-06 7.6974e-06 -0.000250535 -0.00028629 -3.22319e-05 6.50561e-05 8.36207e-05 -7.56151e-05 5.96199e-05 6.87338e-05 2.87669e-05 -3.13599e-07 0.000151895 2.3841e-05 8.39921e-05 -5.99649e-05 -7.9219e-05 
1761.2 0 -1.80544e-05 -0.00103153 -9.61109e-06 -8.26199e-05 0.00592237 0.000554944 -0.000153406 -7.49396e-05 -3.57518e-05 -0.0097895 9.24989e-05 0.000231043 0.000362302 0.000726149 0.000310525 -4.25408e-06 5.63074e-05 -0.000254637 -0.000291239 -1.6022e-05 6.10382e-05 7.71875e-05 -7.19635e-05 5.44932e-05 6.56032e-05 2.59844e-05 8.36209e-07 0.000155276 1.48381e-05 8.8088e-05 -5.56941e-05 -8.66817e-05 
1761.55 0 -8.12687e-06 -0.00110823 -9.16404e-06 -8.15765e-05 0.00544712 0.000546254 -0.000156145 -9.74477e-05 4.54578e-06 -0.0100122 9.88251e-05 0.000222704 0.000321657 0.000725279 0.000323213 1.24532e-06 0.000106053 -0.0002576 -0.000295244 -1.41804e-06 5.32684e-05 7.23954e-05 -6.78046e-05 5.1766e-05 6.27656e-05 2.14371e-05 3.6877e-06 0.000158344 5.22452e-06 9.2658e-05 -5.50093e-05 -9.34573e-05 
1761.9 0 1.46052e-06 -0.00118267 -9.66279e-06 -8.04784e-05 0.00496113 0.000532467 -0.000157392 -0.000119913 4.4874e-05 -0.0102129 0.000101786 0.000209038 0.000281429 0.000720431 0.00033601 8.89463e-06 0.000156775 -0.000261006 -0.000298588 1.10954e-05 4.31808e-05 7.16928e-05 -6.35534e-05 5.18697e-05 5.88762e-05 1.72349e-05 6.59256e-06 0.000160166 -2.90569e-06 9.80024e-05 -5.83697e-05 -9.83744e-05 
1762.25 0 1.00716e-05 -0.00125314 -1.21234e-05 -7.91425e-05 0.00446428 0.00051801 -0.000159975 -0.000138945 8.31019e-05 -0.0103932 0.000102713 0.000191279 0.000242553 0.000709818 0.000348044 1.39037e-05 0.00020643 -0.000265629 -0.000302835 2.03862e-05 3.33991e-05 7.43561e-05 -5.97439e-05 5.45889e-05 5.22709e-05 1.3751e-05 8.41694e-06 0.000160286 -9.91115e-06 0.000103042 -6.41848e-05 -0.000100955 
1762.6 0 1.74334e-05 -0.00131745 -1.42168e-05 -7.69661e-05 0.00395709 0.000504815 -0.000167069 -0.000152165 0.000119057 -0.0105537 0.000101952 0.000173824 0.000204565 0.000694186 0.000359801 1.28724e-05 0.000251205 -0.000272326 -0.000307388 2.59162e-05 2.37038e-05 7.8832e-05 -5.50529e-05 5.83232e-05 4.36527e-05 1.07161e-05 8.59456e-06 0.000159441 -1.66971e-05 0.000106918 -7.12701e-05 -0.000100701 
1762.95 0 2.38669e-05 -0.0013759 -1.43366e-05 -7.50596e-05 0.00344031 0.00049219 -0.000177755 -0.000159415 0.000152065 -0.0106895 9.83449e-05 0.000161496 0.000165444 0.000677506 0.000370445 8.23462e-06 0.0002895 -0.00027897 -0.000311831 2.7326e-05 1.46603e-05 8.38015e-05 -4.99582e-05 6.08484e-05 3.57694e-05 9.04217e-06 7.09745e-06 0.000158393 -2.26172e-05 0.000109902 -7.89552e-05 -9.73186e-05 
1763.3 0 2.84204e-05 -0.00142892 -1.37464e-05 -7.48977e-05 0.00291647 0.000479686 -0.000191276 -0.00016397 0.000181394 -0.0107957 9.1673e-05 0.000154555 0.000127136 0.000664833 0.000376996 4.75556e-06 0.000324378 -0.000282601 -0.000315909 2.27902e-05 7.24288e-06 8.81298e-05 -4.65166e-05 6.18163e-05 2.89329e-05 8.90771e-06 4.76875e-06 0.00015684 -2.71678e-05 0.000112627 -8.46703e-05 -9.21049e-05 
1763.65 0 3.07535e-05 -0.00147691 -1.3484e-05 -7.49521e-05 0.00239023 0.000468822 -0.00020522 -0.000168742 0.00020594 -0.0108711 8.37475e-05 0.000147297 9.44267e-05 0.000655539 0.000376635 4.64968e-06 0.000360316 -0.000284376 -0.000318718 1.29055e-05 7.42512e-07 9.19424e-05 -4.54662e-05 6.21022e-05 2.19673e-05 9.2065e-06 1.84651e-06 0.000154199 -3.02389e-05 0.000115572 -8.75259e-05 -8.62523e-05 
1764 0 3.2343e-05 -0.00152015 -1.38278e-05 -7.51303e-05 0.00186617 0.0004627 -0.00021536 -0.000173158 0.000226557 -0.0109205 7.6847e-05 0.000135124 6.83258e-05 0.00064405 0.000369717 8.07571e-06 0.000397759 -0.000287122 -0.000318832 6.78563e-07 -7.02474e-06 9.70467e-05 -4.54018e-05 6.2898e-05 1.60985e-05 8.91784e-06 -1.84069e-06 0.00015045 -3.23039e-05 0.000118893 -8.88923e-05 -8.01051e-05 
1764.35 0 3.39679e-05 -0.00155714 -1.51996e-05 -7.72893e-05 0.00134493 0.000461131 -0.000219661 -0.000174248 0.000245478 -0.0109484 7.28477e-05 0.000119384 4.63491e-05 0.000628613 0.000360794 1.58125e-05 0.000433495 -0.000292503 -0.000315869 -1.16088e-05 -1.60711e-05 0.000102782 -4.49566e-05 6.39535e-05 1.24342e-05 8.9125e-06 -5.85075e-06 0.000145294 -3.50342e-05 0.000121895 -8.91248e-05 -7.45243e-05 
1764.7 0 3.55754e-05 -0.00158747 -1.63588e-05 -8.09655e-05 0.000825403 0.000461876 -0.00021988 -0.000169088 0.000263432 -0.0109519 7.1115e-05 0.000101241 2.69456e-05 0.000611422 0.000353134 2.81224e-05 0.000465605 -0.000300525 -0.000310673 -2.35938e-05 -2.48275e-05 0.000106759 -4.39559e-05 6.4918e-05 1.0372e-05 1.07269e-05 -9.1369e-06 0.000139231 -3.91443e-05 0.000124226 -8.74641e-05 -7.05369e-05 
1765.05 0 3.76845e-05 -0.00161098 -1.60074e-05 -8.39628e-05 0.000310903 0.000464812 -0.00021662 -0.0001592 0.000280516 -0.0109261 6.94729e-05 7.9881e-05 8.98803e-06 0.000591961 0.00034605 4.36383e-05 0.000494104 -0.000309352 -0.000305249 -3.58901e-05 -3.27115e-05 0.000108499 -4.22684e-05 6.59121e-05 9.30795e-06 1.40028e-05 -1.18377e-05 0.000132962 -4.39667e-05 0.000126137 -8.36132e-05 -6.81748e-05 
1765.4 0 4.05478e-05 -0.00162697 -1.48704e-05 -8.62692e-05 -0.000194818 0.000469737 -0.0002119 -0.000148008 0.000298775 -0.0108707 6.76374e-05 5.62005e-05 -7.41292e-06 0.000569093 0.000339507 6.16893e-05 0.000517899 -0.000319028 -0.000301871 -4.74003e-05 -3.75821e-05 0.00010821 -4.01621e-05 6.53892e-05 9.25672e-06 1.68917e-05 -1.39438e-05 0.000127094 -4.90109e-05 0.000127955 -7.84009e-05 -6.72115e-05 
1765.75 0 4.37079e-05 -0.0016379 -1.41335e-05 -8.91796e-05 -0.000689316 0.000474567 -0.000208683 -0.000136686 0.000320759 -0.0107867 6.53089e-05 3.34599e-05 -2.24996e-05 0.000545718 0.00033426 8.35095e-05 0.00053718 -0.000332572 -0.000299797 -5.71662e-05 -3.85634e-05 0.000106367 -3.81898e-05 6.17841e-05 9.75767e-06 1.89657e-05 -1.47988e-05 0.000123273 -5.31248e-05 0.00013055 -7.32435e-05 -6.72676e-05 
1766.1 0 4.70249e-05 -0.00164836 -1.50941e-05 -9.29618e-05 -0.00116931 0.000476716 -0.000204864 -0.000125795 0.000345355 -0.010677 6.19166e-05 1.23144e-05 -3.80229e-05 0.000523842 0.000329227 0.000109342 0.000554373 -0.000349768 -0.000296647 -6.51945e-05 -3.81298e-05 0.000103929 -3.71531e-05 5.70978e-05 9.90406e-06 2.07539e-05 -1.41351e-05 0.000122261 -5.60538e-05 0.000133991 -6.96948e-05 -6.74737e-05 
1766.45 0 4.96621e-05 -0.00165965 -1.83993e-05 -9.72833e-05 -0.00163449 0.000474529 -0.000198681 -0.000115549 0.000370097 -0.0105492 5.80357e-05 -8.43894e-06 -5.47407e-05 0.000502518 0.000323573 0.00013654 0.000570134 -0.000366921 -0.000292009 -7.13065e-05 -3.67299e-05 0.000101909 -3.6086e-05 5.47601e-05 9.2595e-06 2.24528e-05 -1.19264e-05 0.000122822 -5.88495e-05 0.000137086 -6.90911e-05 -6.79048e-05 
1766.8 0 5.11872e-05 -0.001669 -2.41607e-05 -0.000101601 -0.00208879 0.00046873 -0.000193074 -0.000104383 0.000393918 -0.0104071 5.46166e-05 -2.92233e-05 -7.32207e-05 0.000480645 0.000318087 0.000163365 0.000583451 -0.000381182 -0.000285716 -7.60593e-05 -3.44907e-05 0.000101353 -3.35862e-05 5.40136e-05 8.15209e-06 2.53641e-05 -9.89504e-06 0.000123848 -6.15514e-05 0.000138989 -6.99699e-05 -6.85997e-05 
1767.15 0 5.17632e-05 -0.00167449 -3.10991e-05 -0.000105354 -0.00253525 0.000460722 -0.000187413 -9.18738e-05 0.000417524 -0.0102476 5.15964e-05 -5.05379e-05 -9.45487e-05 0.000458256 0.00031316 0.000188511 0.000594508 -0.000391557 -0.000276725 -8.03743e-05 -3.276e-05 0.000102346 -3.07719e-05 5.19406e-05 8.07713e-06 3.09689e-05 -9.80344e-06 0.00012387 -6.43888e-05 0.000139948 -6.88353e-05 -6.94768e-05 
1767.5 0 5.13957e-05 -0.00167639 -3.71799e-05 -0.00010796 -0.00297342 0.000450214 -0.00017732 -7.81377e-05 0.000442396 -0.0100656 4.80837e-05 -7.24168e-05 -0.000118261 0.000435411 0.000308481 0.000209781 0.000604008 -0.000398169 -0.000267332 -8.33687e-05 -3.15142e-05 0.000103562 -2.88283e-05 4.92884e-05 1.10773e-05 3.85985e-05 -1.02567e-05 0.000122336 -6.77079e-05 0.000141202 -6.4309e-05 -7.1332e-05 
1767.85 0 5.12266e-05 -0.00167515 -4.13588e-05 -0.00010984 -0.00340167 0.000436425 -0.000163259 -6.14247e-05 0.000470648 -0.00986049 4.43824e-05 -9.2574e-05 -0.00014135 0.000411433 0.000303625 0.000228126 0.000610723 -0.000402645 -0.000260377 -8.51985e-05 -3.1744e-05 0.000105509 -2.65694e-05 4.91547e-05 1.74564e-05 4.58361e-05 -9.71388e-06 0.000119911 -7.00633e-05 0.000143274 -5.83693e-05 -7.48208e-05 
1768.2 0 5.31859e-05 -0.00167063 -4.34889e-05 -0.000111194 -0.00381964 0.000418839 -0.000149485 -4.18071e-05 0.000502008 -0.00963434 4.20124e-05 -0.000111238 -0.000162058 0.000387015 0.000299372 0.000248011 0.000612933 -0.000406123 -0.00025535 -8.59534e-05 -3.43463e-05 0.000108163 -2.32121e-05 5.05522e-05 2.54651e-05 5.27181e-05 -9.76285e-06 0.000115175 -7.00139e-05 0.000145312 -5.29823e-05 -7.97011e-05 
1768.55 0 5.68099e-05 -0.00166299 -4.43761e-05 -0.000111551 -0.00422625 0.000395155 -0.000138185 -1.97118e-05 0.000534687 -0.00938866 4.10575e-05 -0.000131598 -0.000181328 0.000362599 0.000295683 0.000269001 0.000610449 -0.000408168 -0.000249248 -8.42951e-05 -3.85694e-05 0.000109632 -1.9222e-05 5.08147e-05 3.24759e-05 5.98814e-05 -1.18797e-05 0.000107485 -6.83729e-05 0.000147156 -4.91033e-05 -8.52674e-05 
1768.9 0 6.10917e-05 -0.00165334 -4.4697e-05 -0.000110181 -0.00462103 0.000363644 -0.000126615 2.2707e-06 0.000566291 -0.00912696 4.049e-05 -0.000152814 -0.000200538 0.000338903 0.000291095 0.00028568 0.00060153 -0.000408696 -0.000240194 -8.00526e-05 -4.30686e-05 0.000108736 -1.44334e-05 4.91451e-05 3.71909e-05 6.71594e-05 -1.59035e-05 9.72812e-05 -6.57889e-05 0.00014905 -4.72228e-05 -9.00435e-05 
1769.25 0 6.65119e-05 -0.00164313 -4.48364e-05 -0.000106912 -0.00500554 0.000326674 -0.000113098 2.11939e-05 0.000594879 -0.00885194 4.05088e-05 -0.000172086 -0.000220588 0.000317215 0.00028381 0.000296055 0.000584299 -0.000406284 -0.000228105 -7.21058e-05 -4.65198e-05 0.000105484 -9.93867e-06 4.60681e-05 3.85151e-05 7.50613e-05 -2.01966e-05 8.61699e-05 -6.20811e-05 0.000151728 -4.58139e-05 -9.3871e-05 
1769.6 0 7.19101e-05 -0.00163301 -4.56207e-05 -0.000103395 -0.00538 0.000286172 -9.79346e-05 3.84242e-05 0.000620377 -0.00856345 4.46924e-05 -0.00018908 -0.000240506 0.000297936 0.000271575 0.000300012 0.000560116 -0.000398292 -0.000212816 -5.95992e-05 -4.87297e-05 0.000101047 -7.05532e-06 4.29384e-05 3.5981e-05 8.31108e-05 -2.42977e-05 7.57657e-05 -5.6833e-05 0.000156417 -4.36796e-05 -9.6533e-05 
1769.95 0 7.57318e-05 -0.00162206 -4.82055e-05 -0.000101061 -0.00574135 0.000242634 -8.10197e-05 5.65806e-05 0.000642981 -0.00826185 5.37462e-05 -0.000202387 -0.000257747 0.000279714 0.000254396 0.000297293 0.000532823 -0.000383781 -0.000196 -4.3622e-05 -4.87412e-05 9.59742e-05 -5.08595e-06 4.18845e-05 3.1608e-05 9.04818e-05 -2.88362e-05 6.71397e-05 -5.01015e-05 0.000162993 -4.21583e-05 -9.66124e-05 
1770.3 0 7.7998e-05 -0.00160792 -5.12352e-05 -9.99764e-05 -0.00608723 0.00019771 -6.21205e-05 7.47904e-05 0.000661688 -0.00794962 6.45336e-05 -0.000209575 -0.000270174 0.000261709 0.000234442 0.000290483 0.000505765 -0.000365655 -0.000178744 -2.55546e-05 -4.7994e-05 8.99608e-05 -2.60486e-06 4.37687e-05 2.70345e-05 9.71326e-05 -3.37592e-05 6.06436e-05 -4.35179e-05 0.000170035 -4.17821e-05 -9.43928e-05 
1770.65 0 8.15892e-05 -0.00158909 -5.2946e-05 -9.91169e-05 -0.00641809 0.00015193 -3.9994e-05 9.13423e-05 0.00067455 -0.00762672 7.72591e-05 -0.000211225 -0.000278869 0.000243454 0.000212624 0.000281334 0.000480182 -0.000348859 -0.000161605 -6.76732e-06 -4.88918e-05 8.24261e-05 6.5648e-07 4.68167e-05 2.25676e-05 0.000102908 -3.87458e-05 5.59602e-05 -3.79824e-05 0.000175623 -4.20424e-05 -9.10601e-05 
1771 0 8.86343e-05 -0.00156549 -5.35092e-05 -9.79681e-05 -0.00673271 0.000105611 -1.59565e-05 0.000105967 0.000681147 -0.00729017 9.38654e-05 -0.000209699 -0.000288278 0.000224056 0.000190248 0.000270482 0.000455376 -0.00033628 -0.000144423 9.65348e-06 -5.06832e-05 7.35449e-05 2.49797e-06 4.98049e-05 1.81965e-05 0.000108597 -4.39121e-05 5.2699e-05 -3.23745e-05 0.000178984 -4.22552e-05 -8.58989e-05 
1771.35 0 9.6909e-05 -0.00153761 -5.44646e-05 -9.63551e-05 -0.00702894 5.85095e-05 7.33795e-06 0.000117893 0.000683216 -0.00693967 0.000112733 -0.0002074 -0.00030166 0.000203505 0.000168921 0.000258734 0.000429914 -0.00032598 -0.000125415 2.00644e-05 -5.14788e-05 6.50477e-05 7.65719e-07 5.20023e-05 1.2938e-05 0.000114759 -4.90917e-05 5.03595e-05 -2.52913e-05 0.00018101 -4.12942e-05 -7.97121e-05 
1771.7 0 0.000104263 -0.00150713 -5.67747e-05 -9.3602e-05 -0.00730465 9.98542e-06 3.12085e-05 0.000125241 0.000682783 -0.00657674 0.00013209 -0.000206374 -0.000317 0.000182385 0.000147983 0.00024572 0.000404577 -0.000315172 -0.000104593 2.45485e-05 -5.08613e-05 5.91152e-05 -4.21864e-06 5.26138e-05 6.74579e-06 0.000120709 -5.36476e-05 4.83658e-05 -1.78357e-05 0.000182172 -3.90186e-05 -7.43885e-05 
1772.05 0 0.000110118 -0.0014761 -5.90217e-05 -9.02676e-05 -0.00755786 -3.9392e-05 5.80362e-05 0.000129993 0.000681057 -0.0062044 0.000151875 -0.000208133 -0.000331565 0.000159947 0.000126993 0.000232504 0.000382215 -0.00030654 -8.47565e-05 2.61921e-05 -4.91436e-05 5.59766e-05 -9.85518e-06 5.19046e-05 1.08571e-06 0.000126347 -5.71434e-05 4.60932e-05 -1.20871e-05 0.000182551 -3.64553e-05 -6.9951e-05 
1772.4 0 0.000114514 -0.00144553 -5.89926e-05 -8.74502e-05 -0.00779057 -8.83323e-05 8.63153e-05 0.000138061 0.000677261 -0.00582691 0.000171991 -0.000214049 -0.000348637 0.000136362 0.000107 0.000221305 0.000364467 -0.000302868 -6.6957e-05 2.54232e-05 -4.76678e-05 5.57211e-05 -1.41795e-05 4.9841e-05 -3.25929e-06 0.000131359 -6.03947e-05 4.46145e-05 -7.52689e-06 0.00018212 -3.324e-05 -6.46691e-05 
1772.75 0 0.000117983 -0.00141494 -5.78286e-05 -8.54157e-05 -0.00800813 -0.000137215 0.000113286 0.000152593 0.000669273 -0.00544499 0.000190518 -0.000224265 -0.000371308 0.000112052 8.76002e-05 0.000211966 0.000352066 -0.000300736 -4.97325e-05 1.97921e-05 -4.7398e-05 5.81144e-05 -1.74178e-05 4.64822e-05 -7.34022e-06 0.000134467 -6.47097e-05 4.49138e-05 -3.28413e-06 0.000181111 -2.75765e-05 -5.77536e-05 
1773.1 0 0.000122285 -0.00138376 -5.68631e-05 -8.48014e-05 -0.00821199 -0.000186581 0.000137341 0.000172345 0.00065546 -0.00505542 0.000206665 -0.000237219 -0.000396241 8.732e-05 6.85521e-05 0.000203743 0.000343392 -0.00029607 -3.36883e-05 8.09633e-06 -4.73578e-05 6.09082e-05 -2.10094e-05 4.38191e-05 -1.17686e-05 0.000135663 -7.01824e-05 4.59371e-05 -1.1725e-06 0.000180152 -1.97417e-05 -5.06342e-05 
1773.45 0 0.000127274 -0.00134924 -5.57258e-05 -8.51824e-05 -0.00839883 -0.000233368 0.000157608 0.000195 0.000636615 -0.00465713 0.000219726 -0.000251671 -0.000419435 6.36357e-05 5.14122e-05 0.000197297 0.000334246 -0.000287949 -1.94739e-05 -8.53853e-06 -4.68573e-05 6.18667e-05 -2.61701e-05 4.37402e-05 -1.58664e-05 0.000136093 -7.59531e-05 4.57888e-05 -2.446e-06 0.000179403 -1.14327e-05 -4.59142e-05 
1773.8 0 0.000130672 -0.00130807 -5.49338e-05 -8.56118e-05 -0.00856707 -0.000273982 0.000175988 0.000220018 0.00061519 -0.00425114 0.00023058 -0.000265475 -0.000438701 4.20436e-05 3.47684e-05 0.00019272 0.000323951 -0.000276139 -4.9397e-06 -2.85823e-05 -4.5573e-05 6.11884e-05 -3.25055e-05 4.52961e-05 -2.01099e-05 0.000136057 -8.01509e-05 4.36827e-05 -5.97344e-06 0.000178548 -3.39511e-06 -4.30156e-05 
1774.15 0 0.000131837 -0.00126071 -5.55672e-05 -8.55465e-05 -0.00871615 -0.000309654 0.000196719 0.000246549 0.000592554 -0.00383822 0.000243093 -0.000274715 -0.000453553 2.29855e-05 1.57612e-05 0.000190359 0.000315384 -0.000259543 1.19345e-05 -5.05805e-05 -4.25565e-05 6.10565e-05 -3.79288e-05 4.5865e-05 -2.38139e-05 0.000135601 -8.18758e-05 4.18477e-05 -1.08555e-05 0.000177125 4.21266e-06 -4.12061e-05 
1774.5 0 0.000131621 -0.00121015 -5.7369e-05 -8.42953e-05 -0.00884224 -0.000344209 0.000221148 0.000272093 0.000566585 -0.00342032 0.000260535 -0.000277494 -0.000463496 6.48542e-06 -5.75292e-06 0.00019141 0.000309583 -0.0002375 3.04248e-05 -7.25166e-05 -3.87612e-05 6.19711e-05 -4.09438e-05 4.46488e-05 -2.68847e-05 0.000134592 -8.24364e-05 4.34788e-05 -1.66078e-05 0.000175325 1.16759e-05 -4.07438e-05 
1774.85 0 0.000130396 -0.00115709 -5.93561e-05 -8.1461e-05 -0.00894541 -0.000377483 0.00024743 0.000292388 0.000533527 -0.00300097 0.00028228 -0.00027587 -0.000469086 -9.2247e-06 -2.69616e-05 0.000195997 0.000305884 -0.000212104 4.73638e-05 -9.37096e-05 -3.74054e-05 6.24869e-05 -4.27153e-05 4.21559e-05 -3.04255e-05 0.000132976 -8.22265e-05 4.83725e-05 -2.18621e-05 0.000173463 1.9622e-05 -4.12925e-05 
1775.2 0 0.000127059 -0.00110124 -6.11645e-05 -7.65586e-05 -0.00902852 -0.000406275 0.000271849 0.000303313 0.000493352 -0.00258167 0.00030643 -0.000271972 -0.000471315 -2.75794e-05 -4.56616e-05 0.000201934 0.000303535 -0.000187228 6.10262e-05 -0.00011322 -4.02337e-05 6.2393e-05 -4.52284e-05 3.73221e-05 -3.52939e-05 0.000130557 -8.11826e-05 5.39049e-05 -2.58654e-05 0.00017082 2.86817e-05 -4.24164e-05 
1775.55 0 0.000122083 -0.00104324 -6.25161e-05 -6.97658e-05 -0.00909029 -0.000431654 0.000291958 0.000305708 0.000450494 -0.00216387 0.000331417 -0.000266363 -0.000470917 -5.14165e-05 -6.11582e-05 0.000207282 0.000302728 -0.000165362 7.35816e-05 -0.000128356 -4.74361e-05 6.17702e-05 -4.78299e-05 2.91272e-05 -4.16652e-05 0.000127582 -8.08369e-05 5.68956e-05 -2.90209e-05 0.000167015 3.88043e-05 -4.35281e-05 
1775.9 0 0.000117853 -0.000984701 -6.29171e-05 -6.14526e-05 -0.00912925 -0.00045703 0.000307937 0.000303613 0.000406759 -0.00175062 0.000355307 -0.000260353 -0.00046844 -8.06171e-05 -7.47033e-05 0.00021159 0.000303537 -0.000146184 8.60233e-05 -0.000138795 -5.61441e-05 5.94894e-05 -4.96094e-05 1.87054e-05 -4.88771e-05 0.000123365 -8.23118e-05 5.67424e-05 -3.24968e-05 0.000162384 4.94094e-05 -4.4173e-05 
1776.25 0 0.000114357 -0.000926619 -6.14688e-05 -5.1905e-05 -0.00914726 -0.000481205 0.000320175 0.000298372 0.000361613 -0.00134331 0.000376258 -0.000254802 -0.000464695 -0.000111955 -8.75451e-05 0.000214411 0.00030467 -0.000129994 9.81888e-05 -0.000145925 -6.41113e-05 5.45896e-05 -5.18298e-05 8.35818e-06 -5.47201e-05 0.0001181 -8.43056e-05 5.57849e-05 -3.7431e-05 0.00015757 5.91163e-05 -4.41815e-05 
1776.6 0 0.00010932 -0.000868424 -5.76969e-05 -4.19477e-05 -0.0091482 -0.000501782 0.000329949 0.000288239 0.000316407 -0.000941089 0.000392955 -0.000250352 -0.000459962 -0.000141067 -9.95378e-05 0.000215495 0.000303751 -0.000116504 0.000109327 -0.000151319 -7.13217e-05 4.82825e-05 -5.49516e-05 -8.21371e-07 -5.80952e-05 0.000112767 -8.5124e-05 5.48969e-05 -4.39921e-05 0.000152891 6.76522e-05 -4.41049e-05 
1776.95 0 0.000101693 -0.000810123 -5.17877e-05 -3.17399e-05 -0.00913452 -0.000520669 0.000338927 0.000270824 0.000273822 -0.000541015 0.000406277 -0.000248336 -0.000454812 -0.000165629 -0.000110714 0.000214086 0.00029985 -0.000104546 0.000118132 -0.000156756 -7.72206e-05 4.12892e-05 -5.82064e-05 -9.06902e-06 -5.97267e-05 0.000106532 -8.4706e-05 5.35652e-05 -5.13722e-05 0.000147482 7.52933e-05 -4.34819e-05 
1777.3 0 9.18299e-05 -0.000750953 -4.5276e-05 -2.0968e-05 -0.00910509 -0.000540215 0.000347026 0.000245346 0.000233177 -0.00014029 0.000417479 -0.000249742 -0.000450147 -0.00018738 -0.000120983 0.000210962 0.00029112 -9.44236e-05 0.000123882 -0.000161902 -7.99894e-05 3.36201e-05 -6.12999e-05 -1.63694e-05 -5.97767e-05 9.89995e-05 -8.37673e-05 5.15984e-05 -5.87738e-05 0.000141362 8.07388e-05 -4.22462e-05 
1777.65 0 8.04236e-05 -0.000689243 -3.85592e-05 -1.08319e-05 -0.00905879 -0.000558927 0.000352569 0.000214338 0.000191073 0.000258885 0.000427085 -0.000256705 -0.000446387 -0.000206329 -0.00013033 0.000206813 0.000273907 -8.73054e-05 0.000127846 -0.000166163 -7.89801e-05 2.71562e-05 -6.48273e-05 -2.2526e-05 -5.80779e-05 9.06518e-05 -8.26692e-05 4.97255e-05 -6.57091e-05 0.000135614 8.44354e-05 -4.14976e-05 
1778 0 6.83828e-05 -0.000625265 -3.09706e-05 -1.45804e-06 -0.00899544 -0.000574132 0.000355912 0.000181712 0.000147455 0.000651985 0.000434646 -0.000268426 -0.00044536 -0.000219532 -0.000137767 0.000199692 0.000248341 -8.23325e-05 0.000132213 -0.000170653 -7.56762e-05 2.32199e-05 -6.8329e-05 -2.91016e-05 -5.60145e-05 8.07822e-05 -8.131e-05 4.94762e-05 -7.24674e-05 0.000131305 8.71573e-05 -4.07194e-05 
1778.35 0 5.60049e-05 -0.000560314 -2.25106e-05 7.52266e-06 -0.00891521 -0.00058652 0.000359267 0.000151182 0.000105148 0.00103884 0.00044002 -0.000280447 -0.000449242 -0.000226118 -0.000141872 0.000189949 0.000219904 -7.73397e-05 0.000137866 -0.000174799 -7.33405e-05 2.07323e-05 -6.98227e-05 -3.68094e-05 -5.46967e-05 7.08444e-05 -7.94994e-05 5.20073e-05 -7.91823e-05 0.000129232 8.85921e-05 -3.82984e-05 
1778.7 0 4.34392e-05 -0.000495179 -1.41974e-05 1.54359e-05 -0.00881807 -0.000597145 0.000365422 0.000124798 6.2537e-05 0.00142008 0.000442266 -0.000291323 -0.000456857 -0.000228255 -0.000142724 0.000180245 0.000194294 -7.03644e-05 0.000145838 -0.000176783 -7.36241e-05 1.97973e-05 -6.78897e-05 -4.35578e-05 -5.29157e-05 6.38839e-05 -7.62915e-05 5.55076e-05 -8.54665e-05 0.000128828 8.92874e-05 -3.45877e-05 
1779.05 0 3.03123e-05 -0.000429161 -6.15867e-06 2.1945e-05 -0.00870523 -0.000602621 0.000375144 0.000102644 1.88624e-05 0.00179708 0.000440867 -0.000301362 -0.000465851 -0.00022901 -0.000142209 0.000171401 0.000172159 -6.09661e-05 0.00015509 -0.000176993 -7.40125e-05 2.06647e-05 -6.40574e-05 -4.81892e-05 -5.02408e-05 5.96815e-05 -7.13971e-05 5.72876e-05 -9.1093e-05 0.000128027 9.10314e-05 -3.08725e-05 
1779.4 0 1.58097e-05 -0.000361973 1.15019e-06 2.75327e-05 -0.00857812 -0.000601626 0.000386709 8.36974e-05 -2.13408e-05 0.00217387 0.000436073 -0.000309976 -0.000476126 -0.000228834 -0.000140996 0.000163361 0.000150627 -4.84702e-05 0.000163242 -0.000176904 -7.27923e-05 2.26859e-05 -5.92929e-05 -5.00377e-05 -4.73514e-05 5.45244e-05 -6.62065e-05 5.78614e-05 -9.69495e-05 0.000125805 9.41726e-05 -2.83556e-05 
1779.75 0 1.69007e-06 -0.000293072 7.38191e-06 3.33233e-05 -0.00843454 -0.00059486 0.000398098 6.67831e-05 -5.53235e-05 0.00255026 0.000428698 -0.000315226 -0.000486241 -0.000226941 -0.000137606 0.000155345 0.000129204 -3.20736e-05 0.000170689 -0.000176026 -7.09642e-05 2.44398e-05 -5.38125e-05 -5.00788e-05 -4.59377e-05 4.52024e-05 -6.19178e-05 5.92175e-05 -0.000104066 0.000122134 9.72233e-05 -2.75535e-05 
1780.1 0 -1.04623e-05 -0.000223564 1.30303e-05 4.01628e-05 -0.00827276 -0.000582641 0.000409015 5.38065e-05 -8.32319e-05 0.00292223 0.000421883 -0.000314913 -0.000494781 -0.000225768 -0.000131857 0.000145892 0.000110864 -1.18465e-05 0.000179678 -0.000172767 -7.06126e-05 2.50348e-05 -4.78549e-05 -5.1796e-05 -4.60981e-05 3.19956e-05 -5.8182e-05 6.19767e-05 -0.000111732 0.000117605 9.85964e-05 -2.77213e-05 
1780.45 0 -2.05381e-05 -0.000156015 1.89368e-05 4.58405e-05 -0.00809214 -0.000565629 0.000422501 4.60194e-05 -0.000106556 0.00328589 0.000416548 -0.000310402 -0.000499754 -0.000229224 -0.000125073 0.000135952 9.63673e-05 1.09604e-05 0.000189289 -0.000166701 -7.32334e-05 2.4259e-05 -4.16274e-05 -5.45418e-05 -4.52716e-05 1.69799e-05 -5.44329e-05 6.47088e-05 -0.000118565 0.000112609 9.77782e-05 -2.78685e-05 
1780.8 0 -2.78996e-05 -9.05303e-05 2.57862e-05 4.85965e-05 -0.00789359 -0.00054369 0.000440239 4.21111e-05 -0.000126182 0.00363864 0.00041031 -0.000305394 -0.000501332 -0.000238325 -0.000117777 0.00012576 8.32497e-05 3.52387e-05 0.000194834 -0.000158998 -7.7852e-05 2.23449e-05 -3.59716e-05 -5.48969e-05 -4.28644e-05 2.13302e-06 -5.0361e-05 6.63021e-05 -0.000123331 0.000106039 9.52858e-05 -2.81646e-05 
1781.15 0 -3.25942e-05 -2.61424e-05 3.18856e-05 5.06795e-05 -0.00768001 -0.000518565 0.000458868 3.93591e-05 -0.000142031 0.00398157 0.000402283 -0.000302712 -0.000501064 -0.000251455 -0.000111765 0.000112738 6.9877e-05 6.27406e-05 0.000192999 -0.0001528 -8.28417e-05 2.07233e-05 -3.0061e-05 -5.17415e-05 -4.12652e-05 -1.12233e-05 -4.75143e-05 6.68653e-05 -0.000125879 9.77815e-05 9.15609e-05 -2.88048e-05 
1781.5 0 -3.54207e-05 3.82067e-05 3.73997e-05 5.38204e-05 -0.0074531 -0.000493123 0.000473825 3.56301e-05 -0.000156626 0.00431596 0.000394678 -0.000301879 -0.000498375 -0.00026399 -0.000108298 9.49353e-05 5.64984e-05 9.27173e-05 0.000186104 -0.000147795 -8.99417e-05 1.89357e-05 -2.27528e-05 -4.54664e-05 -4.20213e-05 -2.29965e-05 -4.73222e-05 6.63504e-05 -0.000127992 8.99474e-05 8.68063e-05 -2.79282e-05 
1781.85 0 -3.73217e-05 0.000103569 4.4186e-05 5.71831e-05 -0.00721271 -0.000465862 0.00048543 3.15809e-05 -0.00016908 0.00463942 0.000389636 -0.000300563 -0.000495688 -0.000272432 -0.000105284 7.34858e-05 4.47253e-05 0.000122715 0.000179204 -0.000142454 -9.99054e-05 1.58456e-05 -1.53036e-05 -3.73905e-05 -4.35197e-05 -3.3537e-05 -4.75517e-05 6.45029e-05 -0.000130783 8.3855e-05 8.10989e-05 -2.42264e-05 
1782.2 0 -3.95393e-05 0.000169351 5.18755e-05 6.05969e-05 -0.00695988 -0.000436646 0.000495898 2.78524e-05 -0.000174034 0.00494843 0.000387397 -0.000297439 -0.000495216 -0.000278337 -0.000100539 5.18389e-05 3.574e-05 0.000153239 0.000173886 -0.000138521 -0.000110739 1.21698e-05 -8.02343e-06 -2.88062e-05 -4.31105e-05 -4.22641e-05 -4.60614e-05 6.09432e-05 -0.000133746 7.97453e-05 7.39494e-05 -1.90793e-05 
1782.55 0 -4.02638e-05 0.000233938 5.8838e-05 6.3815e-05 -0.00669617 -0.000407269 0.000504709 2.35503e-05 -0.000171618 0.00524334 0.000386473 -0.000293724 -0.000493312 -0.00028361 -9.3525e-05 3.29968e-05 2.89875e-05 0.0001854 0.000166378 -0.000136947 -0.000120655 9.79323e-06 -1.04566e-06 -1.99149e-05 -3.94745e-05 -4.84955e-05 -4.38939e-05 5.48215e-05 -0.000135486 7.75554e-05 6.60643e-05 -1.36644e-05 
1782.9 0 -3.77954e-05 0.000297442 6.3842e-05 6.60828e-05 -0.00642136 -0.000376651 0.000509856 1.74813e-05 -0.000163146 0.00552709 0.000385216 -0.000292312 -0.000484853 -0.000287843 -8.33552e-05 1.79598e-05 2.40271e-05 0.000218347 0.000154061 -0.000136747 -0.000129513 9.3034e-06 3.12871e-06 -1.06871e-05 -3.25566e-05 -5.31299e-05 -4.2684e-05 4.63839e-05 -0.000135436 7.65456e-05 5.96428e-05 -7.81154e-06 
1783.25 0 -3.40058e-05 0.000360982 6.65725e-05 6.78823e-05 -0.00613616 -0.000348015 0.000512211 9.18827e-06 -0.000147523 0.00580018 0.000383645 -0.000295467 -0.000468629 -0.000291876 -7.02331e-05 5.47074e-06 2.04787e-05 0.000250222 0.000140567 -0.000137129 -0.000137357 8.38383e-06 4.04746e-06 -2.17234e-06 -2.38456e-05 -5.71194e-05 -4.26605e-05 3.65268e-05 -0.000134193 7.5632e-05 5.48273e-05 -1.03365e-06 
1783.6 0 -3.09059e-05 0.000425309 6.77392e-05 7.05365e-05 -0.00584147 -0.000326959 0.000512821 -1.19632e-07 -0.000127777 0.00606137 0.000382357 -0.000301415 -0.000446935 -0.000296663 -5.79671e-05 -6.47737e-06 1.83831e-05 0.000279601 0.000128594 -0.000137381 -0.000143754 6.04242e-06 3.5035e-06 4.11886e-06 -1.52554e-05 -6.08177e-05 -4.26256e-05 2.5207e-05 -0.000132099 7.41662e-05 4.97128e-05 6.40598e-06 
1783.95 0 -2.95199e-05 0.000490479 6.74522e-05 7.41417e-05 -0.00553651 -0.000313084 0.000509865 -9.19066e-06 -0.000109626 0.00630971 0.000381376 -0.000306015 -0.000422561 -0.000302685 -5.10435e-05 -1.96926e-05 1.90059e-05 0.000306407 0.000116294 -0.000136721 -0.000148195 3.85137e-06 1.40238e-06 7.11318e-06 -7.76761e-06 -6.35185e-05 -4.18522e-05 1.20156e-05 -0.000129122 7.26714e-05 4.42214e-05 1.40466e-05 
1784.3 0 -3.11872e-05 0.000554777 6.59725e-05 7.73026e-05 -0.00522132 -0.000300805 0.000499503 -1.69898e-05 -9.50978e-05 0.0065443 0.000379514 -0.00030727 -0.000396794 -0.000310701 -4.99367e-05 -3.42253e-05 2.26873e-05 0.000330693 0.00010242 -0.000134426 -0.000149839 3.40863e-06 -3.4568e-06 7.32883e-06 -1.2607e-06 -6.46506e-05 -4.12646e-05 -1.63246e-06 -0.000125525 7.12261e-05 3.93182e-05 2.12942e-05 
1784.65 0 -3.58296e-05 0.000616525 6.40621e-05 7.98058e-05 -0.0048954 -0.000286782 0.000480793 -2.23673e-05 -8.30965e-05 0.00676307 0.000374857 -0.000304683 -0.000370256 -0.000319845 -5.18679e-05 -4.86005e-05 2.65073e-05 0.000352437 8.82504e-05 -0.000130633 -0.000149208 3.84344e-06 -1.00392e-05 6.52283e-06 3.1827e-06 -6.47541e-05 -4.21647e-05 -1.3352e-05 -0.000121094 6.81225e-05 3.59095e-05 2.68224e-05 
1785 0 -4.17283e-05 0.000674575 6.17055e-05 8.34921e-05 -0.00455838 -0.000271753 0.000456502 -2.39187e-05 -7.46394e-05 0.00696264 0.000365396 -0.000298592 -0.00034303 -0.000328505 -5.37187e-05 -6.06041e-05 2.64169e-05 0.00037196 7.59841e-05 -0.000127386 -0.000147382 3.38622e-06 -1.67182e-05 4.91267e-06 4.52636e-06 -6.53116e-05 -4.41628e-05 -2.22498e-05 -0.000115975 6.25303e-05 3.51539e-05 3.13934e-05 
1785.35 0 -4.78543e-05 0.000727696 5.82186e-05 8.83279e-05 -0.00421152 -0.000256798 0.000430048 -2.07826e-05 -7.15945e-05 0.00714117 0.000349328 -0.000290182 -0.000315448 -0.0003358 -5.41037e-05 -6.80219e-05 2.08107e-05 0.000389944 6.59258e-05 -0.00012714 -0.000143691 1.82255e-06 -2.25965e-05 1.57724e-06 3.91039e-06 -6.81594e-05 -4.58171e-05 -2.83591e-05 -0.00011034 5.48527e-05 3.66517e-05 3.71249e-05 
1785.7 0 -5.25283e-05 0.000775693 5.4738e-05 9.23441e-05 -0.00385716 -0.000242981 0.000403035 -1.42574e-05 -7.37011e-05 0.00729992 0.000327239 -0.000282781 -0.000288223 -0.000342342 -5.28579e-05 -7.01557e-05 1.244e-05 0.000408048 5.52665e-05 -0.000129985 -0.000137418 -8.02658e-07 -2.63386e-05 -2.77932e-06 3.4841e-06 -7.29171e-05 -4.73353e-05 -3.1406e-05 -0.000104676 4.47575e-05 3.77395e-05 4.41172e-05 
1786.05 0 -5.30837e-05 0.000819853 5.31414e-05 9.3957e-05 -0.00349685 -0.000231819 0.000376623 -5.83867e-06 -7.85624e-05 0.00743933 0.000300217 -0.000280839 -0.000262842 -0.000348603 -5.10097e-05 -6.93179e-05 3.54649e-06 0.000428727 4.32049e-05 -0.000133113 -0.000130232 -4.96336e-06 -2.8586e-05 -6.89392e-06 4.47913e-06 -7.76399e-05 -4.90837e-05 -3.18813e-05 -9.89171e-05 3.2367e-05 3.59918e-05 5.09821e-05 
1786.4 0 -4.97488e-05 0.000861387 5.18831e-05 9.38908e-05 -0.00313304 -0.00022525 0.000351849 3.59283e-06 -8.2799e-05 0.00755817 0.000269371 -0.000284723 -0.000237915 -0.000352157 -4.95858e-05 -6.85583e-05 -6.03461e-06 0.000452606 3.26213e-05 -0.000133949 -0.000123557 -1.05056e-05 -3.13616e-05 -1.08819e-05 7.29968e-06 -7.99541e-05 -5.06465e-05 -3.1305e-05 -9.31627e-05 1.88598e-05 3.03174e-05 5.70834e-05 
1786.75 0 -4.53313e-05 0.000900851 4.99678e-05 9.44435e-05 -0.00276841 -0.000224989 0.000328951 1.46776e-05 -8.55928e-05 0.00765531 0.000236411 -0.00029287 -0.000208896 -0.000351766 -4.78194e-05 -6.87999e-05 -1.62619e-05 0.000475805 2.38403e-05 -0.000130062 -0.000117307 -1.73484e-05 -3.47917e-05 -1.46558e-05 1.13354e-05 -7.77199e-05 -5.27762e-05 -3.10497e-05 -8.79691e-05 5.89946e-06 2.2295e-05 6.14291e-05 
1787.1 0 -4.15784e-05 0.000939113 4.82999e-05 9.57515e-05 -0.00240326 -0.000230709 0.000309188 3.05935e-05 -8.86549e-05 0.00773074 0.000203127 -0.000303773 -0.00017559 -0.000349957 -4.52228e-05 -6.92496e-05 -2.68497e-05 0.000496303 1.39321e-05 -0.000122768 -0.000110454 -2.40785e-05 -3.79132e-05 -1.9077e-05 1.51362e-05 -7.11978e-05 -5.55975e-05 -3.13683e-05 -8.34507e-05 -5.8939e-06 1.51563e-05 6.28223e-05 
1787.45 0 -3.77481e-05 0.000975548 4.63169e-05 9.71986e-05 -0.00203493 -0.000240192 0.000293891 5.10062e-05 -9.23472e-05 0.00778601 0.000170392 -0.000314113 -0.00014153 -0.000349549 -4.35284e-05 -6.86488e-05 -3.88829e-05 0.000515829 1.70558e-06 -0.000118045 -0.000103032 -2.91047e-05 -4.05952e-05 -2.49225e-05 1.84548e-05 -6.2641e-05 -5.92457e-05 -3.26336e-05 -8.00869e-05 -1.703e-05 1.06712e-05 6.11189e-05 
1787.8 0 -3.3911e-05 0.00100903 4.28231e-05 9.95069e-05 -0.00166421 -0.000251977 0.000283886 7.26118e-05 -9.54155e-05 0.00782246 0.000138247 -0.000321918 -0.000108885 -0.000352131 -4.44864e-05 -6.51378e-05 -5.26857e-05 0.00053605 -1.17042e-05 -0.000118732 -9.56871e-05 -3.27047e-05 -4.40602e-05 -3.01592e-05 2.2117e-05 -5.41911e-05 -6.31557e-05 -3.63266e-05 -7.71221e-05 -2.78381e-05 8.27988e-06 5.62058e-05 
1788.15 0 -3.25673e-05 0.0010392 3.80209e-05 0.000103077 -0.00129398 -0.000266286 0.000279402 9.37145e-05 -9.88898e-05 0.00784121 0.000108455 -0.000329323 -7.83876e-05 -0.000356977 -4.70043e-05 -5.93483e-05 -6.76764e-05 0.000556913 -2.58497e-05 -0.000122214 -8.79473e-05 -3.52522e-05 -4.83284e-05 -3.27289e-05 2.67711e-05 -4.71198e-05 -6.62101e-05 -4.2541e-05 -7.40074e-05 -3.6819e-05 5.82288e-06 4.90484e-05 
1788.5 0 -3.28487e-05 0.0010669 3.33706e-05 0.000107837 -0.000922708 -0.000282398 0.000277916 0.000115795 -0.000106071 0.00784389 8.27552e-05 -0.000337718 -5.01731e-05 -0.000361594 -4.88894e-05 -5.44606e-05 -8.44652e-05 0.000575197 -3.99356e-05 -0.000125161 -7.9037e-05 -3.74388e-05 -5.27848e-05 -3.33456e-05 3.27614e-05 -4.10608e-05 -6.77928e-05 -4.99252e-05 -7.09424e-05 -4.22567e-05 1.41027e-06 4.1102e-05 
1788.85 0 -3.19944e-05 0.00109251 2.99244e-05 0.000112744 -0.000548735 -0.000298447 0.000274597 0.000138447 -0.000116693 0.00783045 5.8571e-05 -0.00034568 -2.52598e-05 -0.000363911 -5.05895e-05 -5.08491e-05 -0.000104197 0.000586586 -5.07771e-05 -0.000128924 -6.99231e-05 -3.91885e-05 -5.8584e-05 -3.36258e-05 3.8395e-05 -3.51683e-05 -6.72742e-05 -5.70162e-05 -6.72997e-05 -4.41057e-05 -4.86305e-06 3.31504e-05 
1789.2 0 -2.95992e-05 0.00111369 2.69474e-05 0.000116885 -0.000174282 -0.000317447 0.000267553 0.000155961 -0.000129389 0.0077988 3.42992e-05 -0.000351631 -5.01223e-06 -0.000361893 -5.61094e-05 -4.71373e-05 -0.000124747 0.00059099 -5.63725e-05 -0.000133775 -6.332e-05 -4.06412e-05 -6.67094e-05 -3.46214e-05 4.13025e-05 -2.94744e-05 -6.51089e-05 -6.42692e-05 -6.3222e-05 -4.45473e-05 -1.30685e-05 2.60878e-05 
1789.55 0 -2.73284e-05 0.00112819 2.39551e-05 0.000120156 0.000198866 -0.000341239 0.000257481 0.000165164 -0.000147873 0.00774847 1.31989e-05 -0.000354844 1.09705e-05 -0.000357535 -6.9191e-05 -4.33061e-05 -0.000141787 0.000590667 -5.95397e-05 -0.000137223 -5.82905e-05 -4.15597e-05 -7.63459e-05 -3.67997e-05 4.15538e-05 -2.43765e-05 -6.17421e-05 -7.25213e-05 -6.05439e-05 -4.51419e-05 -2.3348e-05 2.08566e-05 
1789.9 0 -2.75249e-05 0.0011369 2.21245e-05 0.000121338 0.000569584 -0.000362528 0.000243218 0.000168122 -0.000174676 0.00767891 -6.95469e-07 -0.000354972 2.37221e-05 -0.000354101 -8.99779e-05 -3.99764e-05 -0.000156602 0.00058578 -6.40807e-05 -0.000139838 -5.25926e-05 -4.06898e-05 -8.61628e-05 -3.93686e-05 4.15749e-05 -2.02202e-05 -5.75766e-05 -8.06209e-05 -5.96623e-05 -4.59236e-05 -3.45931e-05 1.68301e-05 
1790.25 0 -3.09791e-05 0.00114081 2.22252e-05 0.000120948 0.000935351 -0.000374025 0.000224199 0.000167025 -0.000205752 0.00758756 -7.18549e-06 -0.00035225 3.54538e-05 -0.000350324 -0.000114186 -3.88086e-05 -0.000172287 0.000576415 -6.97869e-05 -0.000142792 -4.62727e-05 -3.82517e-05 -9.4166e-05 -4.11867e-05 4.16359e-05 -1.73845e-05 -5.35664e-05 -8.84946e-05 -5.95549e-05 -4.76006e-05 -4.60498e-05 1.11884e-05 
1790.6 0 -3.69815e-05 0.00114007 2.42326e-05 0.000120412 0.00129188 -0.000374707 0.000203863 0.000162745 -0.000238473 0.0074735 -1.02402e-05 -0.000344888 4.93924e-05 -0.000345522 -0.000133768 -4.12845e-05 -0.000187022 0.000562435 -7.50948e-05 -0.000143804 -3.92347e-05 -3.6494e-05 -9.94884e-05 -4.1959e-05 3.96932e-05 -1.57778e-05 -5.03191e-05 -9.70002e-05 -6.0256e-05 -4.9202e-05 -5.90216e-05 2.72998e-06 
1790.95 0 -4.40469e-05 0.00113645 2.67982e-05 0.000119456 0.00163668 -0.000365339 0.00018341 0.000157627 -0.000273164 0.00734 -1.55969e-05 -0.000329753 6.64195e-05 -0.000341175 -0.000144502 -4.71979e-05 -0.000200494 0.000543399 -8.17987e-05 -0.000141371 -3.06936e-05 -3.63718e-05 -0.000102914 -4.12207e-05 3.51441e-05 -1.27476e-05 -4.7365e-05 -0.000105931 -6.17647e-05 -5.04374e-05 -7.40495e-05 -5.50653e-06 
1791.3 0 -4.95498e-05 0.00113168 2.74196e-05 0.000118025 0.00196963 -0.000345477 0.0001588 0.000153281 -0.000307539 0.00719173 -2.56889e-05 -0.00030711 8.54706e-05 -0.000336388 -0.00014915 -5.72501e-05 -0.000212929 0.000520701 -8.94436e-05 -0.000138133 -2.19378e-05 -3.69347e-05 -0.000104281 -3.83072e-05 3.06914e-05 -7.70373e-06 -4.3971e-05 -0.000115062 -6.27868e-05 -5.25736e-05 -8.87073e-05 -1.02616e-05 
1791.65 0 -5.19908e-05 0.00112609 2.45412e-05 0.000115845 0.00229114 -0.000316659 0.000131203 0.000148286 -0.000338044 0.00703103 -4.03217e-05 -0.000279017 0.000105307 -0.000329792 -0.0001525 -7.29299e-05 -0.000222138 0.000496931 -9.40187e-05 -0.000135677 -1.4288e-05 -3.9013e-05 -0.000102523 -3.26333e-05 2.82472e-05 -2.98083e-06 -4.00755e-05 -0.000123985 -6.32984e-05 -5.52334e-05 -0.000100398 -1.27432e-05 
1792 0 -5.12194e-05 0.00112037 1.90097e-05 0.000112305 0.00260235 -0.000284167 0.000106599 0.000141961 -0.000364023 0.0068576 -5.63927e-05 -0.000247143 0.000125297 -0.000320641 -0.000157236 -9.38645e-05 -0.00022714 0.000474625 -9.53886e-05 -0.000132772 -5.97238e-06 -4.2901e-05 -9.89875e-05 -2.51675e-05 2.66309e-05 -1.38439e-07 -3.46096e-05 -0.00013184 -6.46342e-05 -5.81991e-05 -0.00010812 -1.57237e-05 
1792.35 0 -4.96786e-05 0.00111509 1.32594e-05 0.000107969 0.00290411 -0.000253325 8.6811e-05 0.000132996 -0.000385595 0.00667221 -7.09852e-05 -0.00021279 0.000146325 -0.000309413 -0.00016215 -0.000117643 -0.000230343 0.000453769 -9.64837e-05 -0.000129549 4.4107e-06 -4.55635e-05 -9.59096e-05 -1.77426e-05 2.50563e-05 1.43522e-06 -2.7445e-05 -0.000138119 -6.7052e-05 -6.26741e-05 -0.000112403 -2.10085e-05 
1792.7 0 -4.95053e-05 0.00110996 8.6534e-06 0.000103301 0.00319707 -0.000225909 7.04852e-05 0.000118684 -0.000404204 0.0064773 -8.32914e-05 -0.000179251 0.000167776 -0.000298311 -0.000164897 -0.000141018 -0.00023533 0.000432191 -9.8769e-05 -0.000126224 1.7113e-05 -4.64457e-05 -9.20234e-05 -1.06152e-05 2.17653e-05 1.97537e-06 -1.97983e-05 -0.000142693 -6.95178e-05 -7.02343e-05 -0.000113721 -2.79404e-05 
1793.05 0 -4.98552e-05 0.00110377 5.57892e-06 9.85453e-05 0.00348192 -0.000199028 5.68315e-05 9.79206e-05 -0.000421111 0.00627402 -9.34575e-05 -0.000149194 0.000187272 -0.000287931 -0.000165469 -0.000164297 -0.000243725 0.000410546 -0.000102563 -0.000122715 3.25058e-05 -4.64812e-05 -8.65342e-05 -2.97915e-06 1.60021e-05 3.90062e-07 -1.17972e-05 -0.000144815 -7.10774e-05 -8.01017e-05 -0.000112335 -3.40921e-05 
1793.4 0 -4.99203e-05 0.00109612 4.64376e-06 9.39665e-05 0.00375893 -0.00017059 4.5085e-05 7.2374e-05 -0.000434799 0.00606196 -0.000103299 -0.000122308 0.000204387 -0.000276628 -0.000165434 -0.000188942 -0.000257132 0.000390202 -0.000108711 -0.000118347 5.01095e-05 -4.54626e-05 -7.9808e-05 4.27875e-06 8.72201e-06 -2.56857e-06 -4.47564e-06 -0.000144088 -7.08317e-05 -8.91512e-05 -0.000109277 -3.8297e-05 
1793.75 0 -4.96498e-05 0.00108792 5.70432e-06 8.91254e-05 0.00402838 -0.0001408 3.50427e-05 4.65923e-05 -0.000445104 0.00584107 -0.000114094 -9.78316e-05 0.000220377 -0.000259821 -0.000165576 -0.000211871 -0.000277157 0.000370328 -0.000117671 -0.000111907 6.8559e-05 -4.29911e-05 -7.19992e-05 9.78395e-06 5.37631e-07 -5.37451e-06 1.15521e-06 -0.000142195 -6.77003e-05 -9.66201e-05 -0.000105457 -4.10379e-05 
1794.1 0 -4.89844e-05 0.00108032 7.59256e-06 8.47972e-05 0.00429071 -0.000110393 2.47587e-05 2.36599e-05 -0.000452186 0.00561068 -0.000125125 -7.64789e-05 0.000236423 -0.00023329 -0.000166267 -0.000229072 -0.000301236 0.000349287 -0.000128863 -0.000106073 8.72613e-05 -3.83594e-05 -6.29575e-05 1.33174e-05 -7.75928e-06 -7.19931e-06 5.33447e-06 -0.000140494 -6.22649e-05 -0.000102853 -0.000101403 -4.27271e-05 
1794.45 0 -4.75134e-05 0.001072 8.91108e-06 8.16733e-05 0.00454444 -8.08112e-05 1.03157e-05 3.99599e-06 -0.000456578 0.00537057 -0.000135376 -5.85817e-05 0.000251169 -0.000198353 -0.000166627 -0.000240968 -0.000325345 0.000326444 -0.00013898 -0.000104285 0.00010428 -3.11143e-05 -5.29214e-05 1.55233e-05 -1.44384e-05 -8.67195e-06 7.15399e-06 -0.00013739 -5.62001e-05 -0.000107009 -9.86268e-05 -4.34148e-05 
1794.8 0 -4.63178e-05 0.00106039 7.60992e-06 7.93038e-05 0.00478623 -5.1102e-05 -6.59725e-06 -1.17716e-05 -0.000457356 0.00512068 -0.000144412 -4.14102e-05 0.00026236 -0.000157726 -0.000165101 -0.000250887 -0.000346061 0.000304234 -0.00014472 -0.000106162 0.000117231 -2.2187e-05 -4.41728e-05 1.70864e-05 -1.90848e-05 -9.60098e-06 5.33581e-06 -0.000132253 -5.06591e-05 -0.000108783 -9.81739e-05 -4.409e-05 
1795.15 0 -4.76731e-05 0.00104393 4.16329e-06 7.61088e-05 0.00501411 -2.07108e-05 -2.16471e-05 -2.30008e-05 -0.000452035 0.00486142 -0.000150981 -2.28966e-05 0.000270303 -0.000112702 -0.000160709 -0.000261533 -0.000360999 0.000283084 -0.000145626 -0.000110465 0.00012719 -1.44563e-05 -3.6223e-05 1.86917e-05 -2.31042e-05 -9.20725e-06 1.39096e-06 -0.000126429 -4.60194e-05 -0.000107763 -9.88391e-05 -4.4573e-05 
1795.5 0 -5.05535e-05 0.0010235 1.2068e-06 7.15054e-05 0.0052291 8.37241e-06 -3.34359e-05 -3.05703e-05 -0.000440492 0.00459224 -0.000156211 -3.34115e-06 0.000275386 -6.47607e-05 -0.000153777 -0.000274085 -0.00036986 0.000261047 -0.000141886 -0.000117252 0.000136433 -1.01974e-05 -2.64544e-05 2.18299e-05 -2.70081e-05 -7.7969e-06 -2.156e-06 -0.000119863 -4.14281e-05 -0.000103745 -9.8833e-05 -4.42384e-05 
1795.85 0 -5.27967e-05 0.00100095 -9.26047e-07 6.58076e-05 0.00542979 3.31611e-05 -4.10118e-05 -3.80731e-05 -0.000423548 0.00431266 -0.000162732 1.68195e-05 0.000277917 -1.72556e-05 -0.000146436 -0.000289169 -0.0003753 0.000236079 -0.000133939 -0.000124876 0.000144817 -1.00234e-05 -1.49725e-05 2.59886e-05 -3.07973e-05 -5.61505e-06 -3.94962e-06 -0.00011093 -3.54553e-05 -9.81091e-05 -9.71481e-05 -4.33172e-05 
1796.2 0 -5.36828e-05 0.000975288 -4.25468e-06 5.91826e-05 0.00561305 5.1553e-05 -4.31549e-05 -4.72356e-05 -0.000402842 0.00402439 -0.00017148 3.73166e-05 0.000278416 2.70019e-05 -0.000139482 -0.000304412 -0.000378805 0.000207324 -0.000124336 -0.000130283 0.000150554 -1.1736e-05 -3.89055e-06 3.04382e-05 -3.50759e-05 -1.47814e-06 -3.32287e-06 -9.94119e-05 -2.75077e-05 -9.38763e-05 -9.36742e-05 -4.13681e-05 
1796.55 0 -5.35584e-05 0.000944884 -9.39202e-06 5.1746e-05 0.00577686 6.68728e-05 -4.13753e-05 -5.79635e-05 -0.000378643 0.00373042 -0.00018052 5.64004e-05 0.000276264 6.61864e-05 -0.000132827 -0.000316853 -0.000379165 0.000176097 -0.000117994 -0.000134734 0.000153616 -1.22837e-05 5.35204e-06 3.53686e-05 -4.0215e-05 5.06321e-06 -1.00449e-06 -8.74082e-05 -1.93827e-05 -9.19863e-05 -8.67681e-05 -3.69151e-05 
1796.9 0 -5.30367e-05 0.000909716 -1.5134e-05 4.40399e-05 0.0059216 8.20721e-05 -3.98616e-05 -7.15859e-05 -0.000350349 0.00343227 -0.00018985 7.28997e-05 0.000270791 9.96981e-05 -0.000126225 -0.000325935 -0.000376922 0.000143267 -0.000116675 -0.00013902 0.000155956 -1.1983e-05 1.26893e-05 4.14042e-05 -4.33207e-05 1.13124e-05 1.43885e-06 -7.65995e-05 -1.29075e-05 -9.10607e-05 -7.60368e-05 -2.92956e-05 
1797.25 0 -5.12525e-05 0.000872059 -2.06836e-05 3.62823e-05 0.00604713 9.62935e-05 -4.08241e-05 -8.68514e-05 -0.000319483 0.00312902 -0.000202508 8.62157e-05 0.00026311 0.000128935 -0.000119216 -0.000330608 -0.000373597 0.000110689 -0.000119173 -0.00013903 0.000158991 -1.16627e-05 1.79198e-05 4.80266e-05 -4.23416e-05 1.56346e-05 4.27838e-06 -6.69392e-05 -8.3932e-06 -9.01712e-05 -6.42128e-05 -2.14455e-05 
1797.6 0 -4.72901e-05 0.000833826 -2.6648e-05 2.93556e-05 0.00615131 0.000109332 -4.60772e-05 -0.000100833 -0.000288743 0.00282338 -0.000218856 9.60422e-05 0.000256693 0.000156531 -0.000111838 -0.000330638 -0.000367574 8.12828e-05 -0.000125377 -0.000134591 0.000163003 -9.95373e-06 2.00247e-05 5.27953e-05 -3.85737e-05 1.82269e-05 8.96829e-06 -5.76809e-05 -5.98411e-06 -8.95469e-05 -5.30672e-05 -1.58023e-05 
1797.95 0 -4.2235e-05 0.0007947 -3.33513e-05 2.37174e-05 0.00623402 0.000121583 -5.78644e-05 -0.000112725 -0.000259703 0.00251945 -0.000237065 0.000103912 0.000253605 0.000181471 -0.000102976 -0.000326944 -0.00035805 5.41232e-05 -0.00013401 -0.000129988 0.000166952 -6.09092e-06 1.87686e-05 5.57942e-05 -3.33986e-05 1.96055e-05 1.46802e-05 -4.86564e-05 -3.82052e-06 -8.83864e-05 -4.33054e-05 -1.13733e-05 
1798.3 0 -3.75404e-05 0.000755114 -4.00699e-05 1.82749e-05 0.00629657 0.000133116 -7.56324e-05 -0.000123658 -0.000233459 0.00221713 -0.000254583 0.000109265 0.000251089 0.000201864 -9.09542e-05 -0.000319474 -0.000348056 2.83757e-05 -0.000140575 -0.000127309 0.000169172 -8.08413e-07 1.60675e-05 5.94007e-05 -2.69708e-05 2.18915e-05 1.89267e-05 -3.98284e-05 -9.69381e-07 -8.60248e-05 -3.47117e-05 -7.17961e-06 
1798.65 0 -3.33136e-05 0.000716571 -4.56439e-05 1.28336e-05 0.00633977 0.000144985 -9.52099e-05 -0.000135287 -0.000209349 0.00191593 -0.000269157 0.00011012 0.000246581 0.00021821 -7.6236e-05 -0.000309502 -0.000340362 3.98926e-06 -0.000142235 -0.000127181 0.000168952 4.24071e-06 1.44799e-05 6.40505e-05 -1.82389e-05 2.54454e-05 2.08763e-05 -3.15476e-05 1.49691e-06 -8.23577e-05 -2.60173e-05 -4.38839e-06 
1799 0 -2.87825e-05 0.000679703 -4.94361e-05 7.58416e-06 0.00636452 0.000155552 -0.00011397 -0.000148003 -0.000184651 0.00161719 -0.000279569 0.000108055 0.000240834 0.00023271 -5.99775e-05 -0.000298949 -0.000335861 -2.08582e-05 -0.000139417 -0.000130057 0.000166378 7.47921e-06 1.48017e-05 6.92229e-05 -6.97581e-06 2.8437e-05 2.19147e-05 -2.37629e-05 3.73815e-06 -7.77653e-05 -1.66793e-05 -4.60688e-06 
1799.35 0 -2.3117e-05 0.0006452 -5.15313e-05 1.44788e-06 0.00637535 0.000160628 -0.000130866 -0.000161311 -0.000160386 0.00132293 -0.000283147 0.000106102 0.000233816 0.000247254 -4.10011e-05 -0.000289007 -0.000332638 -4.80031e-05 -0.000131915 -0.000133697 0.000161842 8.76565e-06 1.51448e-05 7.38667e-05 4.70774e-06 2.94067e-05 2.38041e-05 -1.70429e-05 6.36404e-06 -7.32814e-05 -7.65989e-06 -8.19207e-06 
1799.7 0 -1.68802e-05 0.000613636 -5.26243e-05 -5.38054e-06 0.00637902 0.000160664 -0.000145032 -0.000175798 -0.000140369 0.00103594 -0.000279117 0.000105971 0.000222512 0.000263561 -1.60827e-05 -0.000279516 -0.000329196 -7.56227e-05 -0.000119859 -0.000136007 0.000157593 9.47666e-06 1.20814e-05 7.64701e-05 1.44075e-05 2.77026e-05 2.76186e-05 -1.15868e-05 8.63557e-06 -6.87049e-05 -8.73895e-07 -1.40661e-05 
1800.05 0 -1.26908e-05 0.000583078 -5.26333e-05 -1.15389e-05 0.00637811 0.000159275 -0.000155323 -0.000192404 -0.000125549 0.000756665 -0.00027025 0.000107413 0.000205538 0.000282412 1.48549e-05 -0.000268613 -0.000323769 -0.000100487 -0.000104922 -0.000136072 0.000153335 1.08526e-05 5.56957e-06 7.80332e-05 2.12862e-05 2.44653e-05 3.29564e-05 -5.87072e-06 9.09722e-06 -6.35623e-05 3.47829e-06 -2.01179e-05 
1800.4 0 -1.2918e-05 0.000549886 -4.98922e-05 -1.71331e-05 0.00637163 0.000156675 -0.00016093 -0.00020802 -0.00011708 0.000481775 -0.000260129 0.000108355 0.000184591 0.000300977 4.94815e-05 -0.000253721 -0.000313524 -0.000120734 -9.01071e-05 -0.000132796 0.000147691 1.34878e-05 -1.22936e-06 7.93621e-05 2.57801e-05 2.15586e-05 3.86163e-05 1.26144e-06 8.10035e-06 -5.80666e-05 6.7598e-06 -2.36409e-05 
1800.75 0 -1.64312e-05 0.000512602 -4.37294e-05 -2.31346e-05 0.00635808 0.000151547 -0.000163958 -0.000218378 -0.000116308 0.000208638 -0.000250483 0.000108452 0.000163048 0.000315662 8.56089e-05 -0.000233102 -0.000299452 -0.000135993 -7.72544e-05 -0.000126839 0.00014164 1.8169e-05 -6.74668e-06 7.86991e-05 2.84734e-05 1.92784e-05 4.30851e-05 9.77477e-06 6.31031e-06 -5.17363e-05 9.55526e-06 -2.38389e-05 
1801.1 0 -2.2188e-05 0.000471027 -3.60705e-05 -2.93036e-05 0.00633578 0.000145977 -0.000166806 -0.000223299 -0.000122724 -6.45066e-05 -0.000241554 0.00010853 0.00014383 0.000326626 0.000119501 -0.000205955 -0.000284457 -0.000147323 -6.65208e-05 -0.000119541 0.00013565 2.23214e-05 -1.01261e-05 7.44078e-05 3.01145e-05 1.74097e-05 4.56833e-05 1.91081e-05 3.83595e-06 -4.49155e-05 1.19203e-05 -2.11955e-05 
1801.45 0 -2.84467e-05 0.00042447 -2.85486e-05 -3.47827e-05 0.00630255 0.000144471 -0.00016869 -0.000223845 -0.000134331 -0.000338217 -0.000232891 0.000108019 0.000128761 0.000335896 0.000147629 -0.00017159 -0.000268599 -0.000156724 -5.79625e-05 -0.000112368 0.000128984 2.30232e-05 -1.18392e-05 6.62341e-05 3.09733e-05 1.64744e-05 4.78589e-05 2.94276e-05 1.60275e-06 -3.92941e-05 1.4574e-05 -1.66395e-05 
1801.8 0 -3.31903e-05 0.000373734 -2.10076e-05 -3.91595e-05 0.0062555 0.000149507 -0.000168987 -0.000220986 -0.0001457 -0.000611055 -0.000222284 0.000104848 0.00011687 0.0003443 0.000170839 -0.000131575 -0.000249786 -0.000164964 -5.28647e-05 -0.000106651 0.000120389 2.11474e-05 -1.35981e-05 5.69356e-05 3.24046e-05 1.70891e-05 5.04707e-05 4.03231e-05 9.30101e-07 -3.56822e-05 1.70232e-05 -1.09057e-05 
1802.15 0 -3.62637e-05 0.000322077 -1.40525e-05 -4.33393e-05 0.00619168 0.000156371 -0.000170469 -0.000217569 -0.000153374 -0.000880263 -0.00021067 9.82879e-05 0.000105977 0.000348694 0.00019143 -9.16234e-05 -0.000228519 -0.00017005 -5.1788e-05 -0.000102743 0.000109871 1.7809e-05 -1.55737e-05 4.96358e-05 3.65132e-05 1.87484e-05 5.27002e-05 4.86622e-05 1.39339e-06 -3.41384e-05 1.85773e-05 -5.34377e-06 
1802.5 0 -3.81399e-05 0.000272585 -8.70684e-06 -4.88205e-05 0.00611022 0.000160482 -0.000176609 -0.000214234 -0.000158688 -0.00114127 -0.000199672 9.19423e-05 9.72424e-05 0.000346039 0.000208808 -5.51123e-05 -0.000206819 -0.000169521 -5.21504e-05 -0.000100525 9.88261e-05 1.33834e-05 -1.81853e-05 4.53308e-05 4.19358e-05 2.1036e-05 5.45362e-05 5.22389e-05 1.65683e-06 -3.46566e-05 1.89985e-05 -2.30046e-06 
1802.85 0 -4.07143e-05 0.000225967 -4.13613e-06 -5.56417e-05 0.00601552 0.00016365 -0.000188205 -0.000210151 -0.000163893 -0.00138996 -0.00018698 8.89765e-05 9.3452e-05 0.000335324 0.000224362 -1.93733e-05 -0.000186011 -0.000163013 -5.05264e-05 -0.000101008 8.79981e-05 9.35045e-06 -2.21153e-05 4.31286e-05 4.52592e-05 2.32116e-05 5.64561e-05 5.21576e-05 1.59379e-06 -3.6469e-05 1.85745e-05 -2.89192e-06 
1803.2 0 -4.47299e-05 0.000181372 -1.68248e-07 -6.26756e-05 0.00591485 0.00017019 -0.000204709 -0.000206222 -0.00016909 -0.00162669 -0.00017185 9.04185e-05 9.5218e-05 0.000318887 0.000239937 1.62907e-05 -0.000167452 -0.000153982 -4.51854e-05 -0.000104991 7.79166e-05 6.11572e-06 -2.64562e-05 4.193e-05 4.59098e-05 2.38125e-05 5.78981e-05 4.96685e-05 2.19733e-06 -3.91109e-05 1.8145e-05 -5.18342e-06 
1803.55 0 -4.86258e-05 0.000137992 2.35921e-06 -6.80427e-05 0.00580938 0.000182116 -0.000223531 -0.000202502 -0.000171244 -0.00185698 -0.000155255 9.60205e-05 0.000101287 0.000299832 0.000252963 4.96372e-05 -0.000151754 -0.000146571 -3.64667e-05 -0.000109653 6.93652e-05 2.11816e-06 -3.09418e-05 4.06948e-05 4.51824e-05 2.28288e-05 5.92987e-05 4.49903e-05 3.83874e-06 -4.16905e-05 1.73865e-05 -6.05961e-06 
1803.9 0 -5.00756e-05 9.42134e-05 3.66267e-06 -7.21652e-05 0.00569601 0.00019766 -0.000241026 -0.000197626 -0.00016603 -0.00208462 -0.000135699 0.000103458 0.000109773 0.000280475 0.000262271 8.06516e-05 -0.000139599 -0.000141822 -2.55e-05 -0.000111335 6.42458e-05 -3.08619e-06 -3.60854e-05 3.90301e-05 4.51015e-05 2.08989e-05 6.31382e-05 3.86381e-05 5.96933e-06 -4.35085e-05 1.58825e-05 -5.36535e-06 
1804.25 0 -4.7637e-05 4.82366e-05 4.57705e-06 -7.53713e-05 0.00557368 0.000213366 -0.00025603 -0.000190734 -0.000153857 -0.0023093 -0.000113196 0.000109543 0.000120819 0.000263739 0.000268485 0.000109194 -0.000128763 -0.000139305 -1.37636e-05 -0.000111494 6.29736e-05 -7.8618e-06 -4.2165e-05 3.64563e-05 4.5956e-05 1.77945e-05 6.91913e-05 3.26921e-05 8.0216e-06 -4.54208e-05 1.33838e-05 -6.26467e-06 
1804.6 0 -4.26915e-05 2.36904e-07 6.06158e-06 -7.71362e-05 0.00544053 0.000227117 -0.000266583 -0.000182655 -0.000138425 -0.00252926 -8.84113e-05 0.000111691 0.000134785 0.000250469 0.000271082 0.000133195 -0.00011688 -0.000141484 -4.39447e-06 -0.000111593 6.28238e-05 -1.08368e-05 -5.01097e-05 3.28583e-05 4.62869e-05 1.36433e-05 7.41691e-05 2.90363e-05 1.03018e-05 -4.74162e-05 8.42429e-06 -9.21568e-06 
1804.95 0 -3.7201e-05 -4.84953e-05 8.3193e-06 -7.81747e-05 0.00529564 0.000236233 -0.000273597 -0.000173776 -0.00012207 -0.00274436 -6.13811e-05 0.000108167 0.000147633 0.000241277 0.000272808 0.00014952 -0.000104449 -0.000149027 -3.12728e-06 -0.000108766 6.27238e-05 -1.24874e-05 -5.8229e-05 2.97977e-05 4.71549e-05 9.41809e-06 7.71691e-05 2.71511e-05 1.33423e-05 -4.80814e-05 8.3166e-07 -1.26114e-05 
1805.3 0 -3.12854e-05 -9.68153e-05 9.99109e-06 -7.87895e-05 0.00513981 0.000239044 -0.000282013 -0.000162468 -0.000106724 -0.00295612 -3.20223e-05 0.000100423 0.000155369 0.000237112 0.00027842 0.000157019 -9.239e-05 -0.000159062 -1.06166e-05 -0.000100599 6.31529e-05 -1.39226e-05 -6.44746e-05 2.85822e-05 4.99985e-05 6.09962e-06 7.92753e-05 2.5787e-05 1.58535e-05 -4.70166e-05 -7.47553e-06 -1.61575e-05 
1805.65 0 -2.70179e-05 -0.000144335 1.07345e-05 -7.886e-05 0.00497269 0.000235642 -0.000294586 -0.000146967 -9.39609e-05 -0.00316353 -3.60946e-07 9.20677e-05 0.000157928 0.000237413 0.000290167 0.000158706 -7.98521e-05 -0.000169967 -2.18128e-05 -8.98501e-05 6.47545e-05 -1.39861e-05 -6.87653e-05 2.98648e-05 5.45955e-05 4.39192e-06 8.09303e-05 2.37739e-05 1.66947e-05 -4.47663e-05 -1.51517e-05 -2.0526e-05 
1806 0 -2.58127e-05 -0.000189978 1.17211e-05 -7.97274e-05 0.00479442 0.000226671 -0.000310156 -0.000128086 -8.32716e-05 -0.00336443 3.38481e-05 8.33865e-05 0.000155703 0.000241453 0.000306632 0.000157834 -6.71105e-05 -0.000179988 -3.26928e-05 -8.16089e-05 6.80597e-05 -1.10455e-05 -7.03103e-05 3.33686e-05 5.97702e-05 4.11769e-06 8.08158e-05 2.06238e-05 1.57664e-05 -4.17449e-05 -2.2795e-05 -2.55078e-05 
1806.35 0 -2.57238e-05 -0.000233121 1.21954e-05 -8.20136e-05 0.00460454 0.000215003 -0.000326144 -0.000108022 -7.4457e-05 -0.00355619 6.98082e-05 7.17092e-05 0.000150293 0.000249444 0.00032317 0.000155883 -5.47059e-05 -0.000187144 -4.28343e-05 -7.90717e-05 7.27377e-05 -6.46611e-06 -7.00003e-05 3.75098e-05 6.50915e-05 4.5708e-06 7.85223e-05 1.68912e-05 1.37244e-05 -3.85772e-05 -3.07423e-05 -2.93138e-05 
1806.7 0 -2.66459e-05 -0.000274341 1.03355e-05 -8.53958e-05 0.00440253 0.000203453 -0.000340339 -9.12103e-05 -6.69325e-05 -0.00373545 0.000106677 5.63639e-05 0.000145711 0.000262229 0.000337499 0.000152619 -4.30694e-05 -0.00019037 -5.25514e-05 -8.20865e-05 7.75274e-05 -2.10334e-06 -7.07441e-05 4.22147e-05 7.04922e-05 6.37486e-06 7.52432e-05 1.35887e-05 1.2291e-05 -3.5386e-05 -3.75187e-05 -3.22744e-05 
1807.05 0 -2.93485e-05 -0.000312945 6.15736e-06 -8.95249e-05 0.00419057 0.000192613 -0.000350877 -8.10949e-05 -6.05263e-05 -0.00390092 0.000145067 3.99265e-05 0.000144525 0.000280527 0.000349495 0.000146328 -3.09784e-05 -0.000189282 -6.19898e-05 -8.65961e-05 8.17556e-05 1.06862e-06 -7.20912e-05 4.80925e-05 7.48106e-05 1.06379e-05 7.30826e-05 9.92332e-06 1.1812e-05 -3.23023e-05 -4.19421e-05 -3.69244e-05 
1807.4 0 -3.2328e-05 -0.000346014 1.94331e-06 -9.45066e-05 0.00397358 0.000183325 -0.000357573 -7.67827e-05 -5.52988e-05 -0.00405275 0.000184046 2.66547e-05 0.000146121 0.000301086 0.00035943 0.000137238 -1.63601e-05 -0.000184815 -7.19525e-05 -8.89807e-05 8.62587e-05 3.74099e-06 -7.3446e-05 5.40822e-05 7.71363e-05 1.63556e-05 7.29218e-05 5.65718e-06 1.14767e-05 -2.92108e-05 -4.48011e-05 -4.31949e-05 
1807.75 0 -3.38005e-05 -0.000372597 -2.12235e-07 -0.000101382 0.00375696 0.000176917 -0.000363007 -7.69909e-05 -4.94381e-05 -0.00419116 0.000220857 1.76509e-05 0.000147734 0.000319233 0.000368289 0.000128714 -6.35375e-07 -0.000178274 -8.23389e-05 -8.86899e-05 9.06516e-05 6.41361e-06 -7.56596e-05 5.86609e-05 7.73687e-05 2.21211e-05 7.39556e-05 2.39791e-06 1.03312e-05 -2.64391e-05 -4.73175e-05 -4.92738e-05 
1808.1 0 -3.33071e-05 -0.000395854 -1.29053e-06 -0.000110196 0.00354469 0.000172587 -0.000368622 -8.11419e-05 -4.26573e-05 -0.00431873 0.00025372 9.57047e-06 0.000148137 0.000333183 0.000375498 0.000120839 1.28041e-05 -0.000171085 -9.23316e-05 -8.66889e-05 9.2189e-05 9.45129e-06 -7.80929e-05 6.10895e-05 7.57383e-05 2.69633e-05 7.60664e-05 1.27267e-07 8.65794e-06 -2.50038e-05 -5.00754e-05 -5.41469e-05 
1808.45 0 -3.07002e-05 -0.00041989 -3.37676e-06 -0.000118944 0.00333765 0.000169901 -0.000372315 -8.87532e-05 -3.71035e-05 -0.00444031 0.000281214 2.81038e-06 0.000149771 0.000344827 0.00037945 0.000109721 2.33696e-05 -0.000165207 -0.000103431 -8.40513e-05 9.06416e-05 1.34358e-05 -7.99239e-05 6.05374e-05 7.24563e-05 3.10448e-05 7.79118e-05 -2.68122e-06 8.13243e-06 -2.32504e-05 -5.34983e-05 -5.74649e-05 
1808.8 0 -2.71605e-05 -0.000446685 -6.73789e-06 -0.000126162 0.00313197 0.00017088 -0.000374347 -9.77333e-05 -3.16976e-05 -0.00455823 0.000303626 1.46596e-06 0.000154482 0.000355268 0.000379666 9.48739e-05 3.28318e-05 -0.000163462 -0.000117224 -8.19755e-05 8.86806e-05 1.78204e-05 -8.05783e-05 5.69193e-05 6.72568e-05 3.64939e-05 7.88278e-05 -6.19183e-06 9.72835e-06 -1.84217e-05 -5.59304e-05 -5.87522e-05 
1809.15 0 -2.32645e-05 -0.000475812 -1.16892e-05 -0.000132557 0.00292149 0.000174331 -0.000377187 -0.000105825 -2.37628e-05 -0.0046717 0.00032257 6.40852e-06 0.000161576 0.00036382 0.000377684 7.87499e-05 4.34568e-05 -0.000167654 -0.000131594 -8.17065e-05 8.71648e-05 2.32672e-05 -7.88445e-05 5.28779e-05 6.0629e-05 4.39499e-05 7.97296e-05 -1.06234e-05 1.18329e-05 -1.13675e-05 -5.60693e-05 -5.7546e-05 
1809.5 0 -1.77048e-05 -0.000505379 -1.68195e-05 -0.000137228 0.00270292 0.000176542 -0.000380676 -0.000111518 -1.39033e-05 -0.00477897 0.000337 1.49532e-05 0.000169854 0.000369232 0.000374799 6.55925e-05 5.8132e-05 -0.000177791 -0.000143586 -8.24744e-05 8.69525e-05 3.04757e-05 -7.54996e-05 5.00406e-05 5.39494e-05 5.21919e-05 8.01916e-05 -1.5582e-05 1.20519e-05 -6.10906e-06 -5.39362e-05 -5.3719e-05 
1809.85 0 -9.63824e-06 -0.00053446 -2.0724e-05 -0.000139032 0.00247886 0.000175407 -0.000383461 -0.000114562 -3.77514e-06 -0.00487658 0.000343486 2.43479e-05 0.000176934 0.000369615 0.000369938 5.76906e-05 7.76673e-05 -0.000191602 -0.000149605 -8.42472e-05 8.82787e-05 3.87222e-05 -7.27594e-05 4.87935e-05 4.77851e-05 6.00625e-05 7.88334e-05 -1.98451e-05 1.1377e-05 -3.57499e-06 -4.99806e-05 -4.7175e-05 
1810.2 0 -6.67571e-07 -0.000563024 -2.4189e-05 -0.000139228 0.00225159 0.000170405 -0.000381833 -0.000116269 5.97335e-06 -0.00496251 0.000340697 3.26885e-05 0.000179769 0.000366539 0.000361504 5.42398e-05 0.000100225 -0.000206295 -0.000147408 -8.81047e-05 9.01083e-05 4.59278e-05 -7.08216e-05 4.97347e-05 4.21248e-05 6.69515e-05 7.64293e-05 -2.3142e-05 1.18538e-05 -9.17949e-07 -4.56669e-05 -3.73324e-05 
1810.55 0 7.59473e-06 -0.000591936 -2.76795e-05 -0.000137951 0.00201877 0.000161924 -0.000372492 -0.00011855 1.42367e-05 -0.00503597 0.00032909 3.89179e-05 0.000177387 0.000362939 0.000349061 5.16623e-05 0.000126513 -0.000219908 -0.000139011 -9.51685e-05 9.23934e-05 5.20916e-05 -6.97607e-05 5.26494e-05 3.80564e-05 7.13417e-05 7.444e-05 -2.53922e-05 1.35271e-05 3.10364e-06 -4.23308e-05 -2.47634e-05 
1810.9 0 1.51364e-05 -0.000619853 -2.97775e-05 -0.000134481 0.00177997 0.00015299 -0.000356505 -0.000123602 2.20483e-05 -0.00509639 0.000310437 4.42951e-05 0.000172365 0.000356796 0.000332461 4.68107e-05 0.000158483 -0.000232242 -0.000126455 -0.00010238 9.41766e-05 5.83002e-05 -7.10225e-05 5.73652e-05 3.69922e-05 7.36941e-05 7.17379e-05 -2.57143e-05 1.54524e-05 8.13248e-06 -4.08886e-05 -1.14643e-05 
1811.25 0 2.13729e-05 -0.000644905 -2.89877e-05 -0.000129253 0.00153709 0.000146614 -0.00033628 -0.000131376 2.93205e-05 -0.00514258 0.000287815 5.02667e-05 0.000165736 0.00034506 0.000312703 3.82865e-05 0.000193905 -0.000244309 -0.000110874 -0.000106345 9.37005e-05 6.36902e-05 -7.31014e-05 6.24948e-05 3.9596e-05 7.53653e-05 6.78368e-05 -2.3112e-05 1.77694e-05 1.37026e-05 -3.94545e-05 1.49644e-06 
1811.6 0 2.65016e-05 -0.000666731 -2.62901e-05 -0.00012266 0.0012934 0.000143576 -0.000313618 -0.000139975 3.38989e-05 -0.00517448 0.000263606 5.79613e-05 0.000156793 0.000330572 0.000291798 2.45593e-05 0.000230065 -0.000254088 -9.46098e-05 -0.000106612 9.11273e-05 6.73514e-05 -7.32312e-05 6.56173e-05 4.37083e-05 7.51841e-05 6.45345e-05 -1.75392e-05 2.10795e-05 1.96097e-05 -3.6324e-05 1.30627e-05 
1811.95 0 3.2238e-05 -0.000685935 -2.33347e-05 -0.000114508 0.0010516 0.000142048 -0.00029069 -0.000148534 3.69429e-05 -0.00519335 0.000240289 6.75153e-05 0.000146914 0.000317293 0.000271695 6.41014e-06 0.000267212 -0.000259246 -7.88926e-05 -0.000102688 8.7602e-05 7.05349e-05 -6.99441e-05 6.47398e-05 4.55948e-05 7.16053e-05 6.36685e-05 -9.83554e-06 2.56256e-05 2.59829e-05 -3.18346e-05 2.26607e-05 
1812.3 0 4.00805e-05 -0.000703566 -2.00216e-05 -0.000105867 0.000813583 0.000139547 -0.00026958 -0.000156472 4.14798e-05 -0.00520273 0.000218959 7.73657e-05 0.000137785 0.000306221 0.000253904 -1.167e-05 0.000306103 -0.000260117 -6.30271e-05 -9.25892e-05 8.23987e-05 7.47876e-05 -6.45099e-05 6.0799e-05 4.37828e-05 6.4938e-05 6.45683e-05 -1.875e-06 3.03801e-05 3.21967e-05 -2.63313e-05 3.05612e-05 
1812.65 0 4.92846e-05 -0.00072043 -1.55854e-05 -9.71653e-05 0.000578681 0.000134327 -0.000249033 -0.000162765 4.79166e-05 -0.00520744 0.000198277 8.41257e-05 0.000129997 0.000297398 0.000237586 -2.58801e-05 0.000346962 -0.000259037 -4.51595e-05 -7.61199e-05 7.45626e-05 8.03463e-05 -5.90883e-05 5.58181e-05 3.91211e-05 5.72248e-05 6.49109e-05 4.19437e-06 3.40335e-05 3.7899e-05 -1.96454e-05 3.82986e-05 
1813 0 5.73832e-05 -0.00073796 -1.01551e-05 -8.94509e-05 0.000345791 0.000127715 -0.000225739 -0.000167294 5.36187e-05 -0.00520941 0.000176762 8.59894e-05 0.00012344 0.000288323 0.000221066 -3.71454e-05 0.00038794 -0.000258195 -2.39705e-05 -5.63503e-05 6.5218e-05 8.64054e-05 -5.41951e-05 4.99399e-05 3.41398e-05 4.96474e-05 6.36632e-05 8.60706e-06 3.62224e-05 4.24192e-05 -1.18476e-05 4.64985e-05 
1813.35 0 6.31923e-05 -0.000757129 -4.52351e-06 -8.35105e-05 0.000115295 0.000121338 -0.000198897 -0.000171129 5.731e-05 -0.00520886 0.000155624 8.52786e-05 0.000116486 0.000276234 0.000202792 -4.65019e-05 0.000423635 -0.000257809 -1.10765e-06 -3.6342e-05 5.50999e-05 9.31289e-05 -5.01739e-05 4.28907e-05 3.04611e-05 4.25631e-05 6.10004e-05 1.35143e-05 3.69629e-05 4.51427e-05 -3.56554e-06 5.34132e-05 
1813.7 0 6.71712e-05 -0.000776523 8.67933e-07 -7.8549e-05 -0.000116363 0.000116224 -0.000172102 -0.000175692 5.90619e-05 -0.00520476 0.000139231 8.34511e-05 0.000108486 0.000262831 0.000182252 -5.21486e-05 0.000447777 -0.000258147 2.07928e-05 -1.51402e-05 4.35436e-05 0.000100621 -4.81725e-05 3.52937e-05 2.90259e-05 3.6589e-05 5.72973e-05 1.88808e-05 3.62108e-05 4.63057e-05 4.94162e-06 5.76087e-05 
1814.05 0 6.81486e-05 -0.000793727 5.39189e-06 -7.34528e-05 -0.000353424 0.000113105 -0.000148656 -0.000180405 5.89075e-05 -0.00519136 0.000129642 8.02304e-05 9.83996e-05 0.000253491 0.000162592 -5.38354e-05 0.000460469 -0.000261159 4.18522e-05 9.18013e-06 3.04645e-05 0.000107914 -4.72304e-05 2.90343e-05 2.91697e-05 3.09666e-05 5.16943e-05 2.31081e-05 3.4966e-05 4.69654e-05 1.37938e-05 5.94334e-05 
1814.4 0 6.59155e-05 -0.000806986 8.27978e-06 -6.81391e-05 -0.000593871 0.000112388 -0.000127809 -0.000182754 5.59884e-05 -0.00516366 0.000123439 7.58063e-05 8.36656e-05 0.000249721 0.000147664 -5.26577e-05 0.00046754 -0.000264478 6.36917e-05 3.69088e-05 1.78586e-05 0.000114079 -4.37928e-05 2.51778e-05 2.86343e-05 2.4387e-05 4.34466e-05 2.57992e-05 3.39259e-05 4.8346e-05 2.25403e-05 6.05058e-05 
1814.75 0 6.25986e-05 -0.00081588 1.03747e-05 -6.39842e-05 -0.000833385 0.000115996 -0.000107482 -0.000179172 4.98178e-05 -0.0051206 0.000115081 7.06825e-05 6.51832e-05 0.000248584 0.000137452 -4.83491e-05 0.000474037 -0.000263809 8.66335e-05 6.42633e-05 7.08582e-06 0.00011863 -3.73404e-05 2.22284e-05 2.68909e-05 1.72263e-05 3.31404e-05 2.82688e-05 3.20884e-05 4.99217e-05 2.96105e-05 6.13327e-05 
1815.1 0 5.93394e-05 -0.000821379 1.32179e-05 -6.1165e-05 -0.00106989 0.000124535 -8.62868e-05 -0.000169506 4.10516e-05 -0.00506186 0.000101151 6.36288e-05 4.43261e-05 0.000245888 0.00012928 -4.14119e-05 0.000481879 -0.000259684 0.000110272 8.46939e-05 -2.70509e-06 0.000121432 -3.00966e-05 1.93043e-05 2.42799e-05 1.13302e-05 2.15112e-05 3.19405e-05 2.90167e-05 5.1675e-05 3.32115e-05 6.13898e-05 
1815.45 0 5.766e-05 -0.000823153 1.64721e-05 -5.931e-05 -0.00130203 0.00013862 -6.31196e-05 -0.000158925 3.21458e-05 -0.00498766 8.28852e-05 5.40163e-05 2.02005e-05 0.000239268 0.000121075 -3.28615e-05 0.000489758 -0.000253443 0.000133278 9.58416e-05 -1.18496e-05 0.000122144 -2.38343e-05 1.72009e-05 2.0372e-05 8.15574e-06 9.19904e-06 3.58479e-05 2.53011e-05 5.37666e-05 3.26648e-05 6.08636e-05 
1815.8 0 5.80692e-05 -0.000819618 1.90215e-05 -5.64973e-05 -0.00152814 0.000157131 -3.87395e-05 -0.000151595 2.74885e-05 -0.0048994 6.4565e-05 4.35188e-05 -5.18978e-06 0.000229614 0.000112052 -2.30338e-05 0.000497543 -0.000241841 0.000151887 0.000101177 -1.78866e-05 0.000120366 -1.91138e-05 1.54085e-05 1.55651e-05 8.81141e-06 -2.50487e-06 3.87811e-05 2.09728e-05 5.58339e-05 3.05456e-05 6.00279e-05 
1816.15 0 6.01101e-05 -0.000811391 2.05704e-05 -5.16992e-05 -0.00174669 0.00017341 -1.64983e-05 -0.000145752 2.68663e-05 -0.00479964 4.80232e-05 3.39176e-05 -2.73538e-05 0.000216579 0.000101216 -1.15034e-05 0.000504998 -0.000222675 0.000164221 0.000105296 -2.01618e-05 0.000116235 -1.52591e-05 1.16966e-05 1.18463e-05 1.16185e-05 -1.23844e-05 4.29349e-05 1.61817e-05 5.84471e-05 2.9268e-05 5.96241e-05 
1816.5 0 6.32701e-05 -0.000801652 2.18003e-05 -4.70766e-05 -0.00195534 0.000182102 2.47401e-06 -0.000136811 2.80181e-05 -0.0046897 3.27505e-05 2.52381e-05 -4.45739e-05 0.00020096 8.75877e-05 1.97959e-06 0.000510558 -0.000199486 0.000171229 0.000109356 -2.1064e-05 0.000111366 -1.29702e-05 5.34217e-06 9.32602e-06 1.36943e-05 -1.97629e-05 4.96649e-05 1.27736e-05 6.1609e-05 2.85475e-05 6.01044e-05 
1816.85 0 6.59634e-05 -0.000793126 2.38481e-05 -4.39348e-05 -0.00215198 0.000183364 1.92676e-05 -0.000123945 3.03229e-05 -0.00457107 1.97114e-05 1.64842e-05 -5.79367e-05 0.00018481 7.22185e-05 1.53138e-05 0.000514066 -0.000177004 0.000173592 0.000112896 -2.20811e-05 0.000106896 -1.38379e-05 -2.10219e-07 7.05824e-06 1.52297e-05 -2.52724e-05 5.67529e-05 1.2301e-05 6.47969e-05 2.6454e-05 6.05309e-05 
1817.2 0 6.62709e-05 -0.000785359 2.6392e-05 -4.08996e-05 -0.00234024 0.000182626 3.32877e-05 -0.000108837 3.32707e-05 -0.00444576 9.513e-06 5.50699e-06 -6.7442e-05 0.000167097 5.59511e-05 2.70094e-05 0.000514981 -0.000157082 0.000172371 0.00011623 -2.23012e-05 0.000101681 -1.78545e-05 -3.14028e-06 5.14369e-06 1.81892e-05 -2.92733e-05 6.16715e-05 1.45639e-05 6.75782e-05 2.23719e-05 5.97292e-05 
1817.55 0 6.41388e-05 -0.000777361 2.84299e-05 -3.71787e-05 -0.00252383 0.000185447 4.29055e-05 -9.37762e-05 3.76262e-05 -0.00431167 2.52207e-06 -5.47045e-06 -7.31629e-05 0.000146211 3.83382e-05 3.63054e-05 0.000512457 -0.000141891 0.000171508 0.000119691 -2.10384e-05 9.47609e-05 -2.37929e-05 -5.5622e-06 3.94037e-06 2.29149e-05 -3.10729e-05 6.46497e-05 1.80172e-05 6.93427e-05 1.78786e-05 5.81407e-05 
1817.9 0 6.1602e-05 -0.000768314 2.84639e-05 -3.28937e-05 -0.00270222 0.000192863 5.13119e-05 -7.95202e-05 4.49575e-05 -0.00416733 -8.25319e-07 -1.23004e-05 -7.87421e-05 0.000123629 1.92655e-05 4.30666e-05 0.000508079 -0.000132831 0.000173785 0.0001244 -1.87161e-05 8.55119e-05 -2.87827e-05 -7.98109e-06 3.44189e-06 2.97898e-05 -3.0601e-05 6.7402e-05 2.1225e-05 7.06579e-05 1.34905e-05 5.62847e-05 
1818.25 0 6.07407e-05 -0.000757451 2.58551e-05 -2.78377e-05 -0.00287616 0.000201486 6.22683e-05 -6.52185e-05 5.62997e-05 -0.00401521 -1.41024e-07 -1.44569e-05 -8.71411e-05 9.99437e-05 -1.03198e-06 4.97518e-05 0.000503782 -0.000128299 0.000178121 0.000130515 -1.66891e-05 7.40562e-05 -3.05097e-05 -1.01296e-05 3.6102e-06 3.77995e-05 -2.82917e-05 7.14057e-05 2.23899e-05 7.32562e-05 8.9451e-06 5.43867e-05 
1818.6 0 6.13878e-05 -0.000744358 2.236e-05 -2.3193e-05 -0.00304638 0.000207203 7.51945e-05 -5.16985e-05 7.18201e-05 -0.00385733 2.90268e-06 -1.36455e-05 -9.92771e-05 7.51847e-05 -2.12481e-05 5.68049e-05 0.000499279 -0.000125621 0.000183436 0.000137366 -1.74508e-05 6.20539e-05 -2.96046e-05 -1.18059e-05 5.8031e-06 4.45621e-05 -2.48036e-05 7.58436e-05 2.16121e-05 7.78647e-05 5.45758e-06 5.29132e-05 
1818.95 0 6.26523e-05 -0.000728616 1.96727e-05 -1.96549e-05 -0.00321185 0.000207975 8.6756e-05 -3.94852e-05 8.93403e-05 -0.00369466 5.8224e-06 -1.18234e-05 -0.000114972 4.98981e-05 -3.92177e-05 6.08681e-05 0.000495454 -0.000122267 0.000190648 0.000145231 -2.21036e-05 5.15375e-05 -2.80332e-05 -1.21825e-05 1.08343e-05 4.85601e-05 -2.09593e-05 7.9506e-05 2.02629e-05 8.21581e-05 3.56733e-06 5.0402e-05 
1819.3 0 6.48123e-05 -0.000711708 1.77086e-05 -1.631e-05 -0.00337205 0.000204875 9.36074e-05 -2.78227e-05 0.000106219 -0.00352512 8.74131e-06 -9.83844e-06 -0.000132886 2.13254e-05 -5.31864e-05 6.09721e-05 0.000492584 -0.000117836 0.000201508 0.000153454 -2.95031e-05 4.40625e-05 -2.65613e-05 -1.22953e-05 1.72378e-05 5.06502e-05 -1.8074e-05 8.12516e-05 1.95741e-05 8.37421e-05 2.85716e-06 4.54613e-05 
1819.65 0 6.81831e-05 -0.000695975 1.56765e-05 -1.30315e-05 -0.00352489 0.000200118 9.55753e-05 -1.68804e-05 0.000120726 -0.00334594 1.41988e-05 -9.05913e-06 -0.000150195 -1.3282e-05 -6.32803e-05 5.97999e-05 0.000487418 -0.00011258 0.000216592 0.000159199 -3.82883e-05 3.93381e-05 -2.50223e-05 -1.22683e-05 2.20422e-05 5.12566e-05 -1.69299e-05 7.9775e-05 1.96789e-05 8.191e-05 3.89343e-06 3.91636e-05 
1820 0 7.28664e-05 -0.000680139 1.36718e-05 -1.00558e-05 -0.00366947 0.00019572 9.48071e-05 -8.09949e-06 0.000134509 -0.00315888 2.52042e-05 -9.89099e-06 -0.000165479 -5.30497e-05 -7.13563e-05 5.91793e-05 0.00047762 -0.000107236 0.000233448 0.000159135 -4.57137e-05 3.60749e-05 -2.49174e-05 -1.08852e-05 2.35128e-05 4.87941e-05 -1.7031e-05 7.71859e-05 2.01021e-05 7.73375e-05 5.54857e-06 3.39889e-05 
1820.35 0 7.69777e-05 -0.000662385 1.11064e-05 -6.95918e-06 -0.00380647 0.000191559 9.1498e-05 -2.13002e-06 0.000151473 -0.00296559 3.96497e-05 -1.1146e-05 -0.000179182 -9.37897e-05 -7.76976e-05 5.8626e-05 0.000464523 -0.000102065 0.000250248 0.000152398 -5.03725e-05 3.36266e-05 -2.6334e-05 -8.90098e-06 2.29824e-05 4.37755e-05 -1.70089e-05 7.79838e-05 2.09254e-05 7.16242e-05 5.22513e-06 2.99981e-05 
1820.7 0 7.78031e-05 -0.000642506 7.52459e-06 -3.80138e-06 -0.00393459 0.000185272 8.73697e-05 2.98104e-06 0.000171378 -0.0027663 5.29122e-05 -1.18314e-05 -0.000191258 -0.000132312 -8.32669e-05 5.58501e-05 0.000451303 -9.68464e-05 0.00026608 0.000140619 -5.36009e-05 3.19808e-05 -2.63794e-05 -7.38394e-06 2.15084e-05 3.79788e-05 -1.65661e-05 8.28384e-05 2.23231e-05 6.60016e-05 2.09231e-06 2.5854e-05 
1821.05 0 7.57775e-05 -0.000621237 3.20246e-06 -2.24227e-06 -0.00405283 0.000174955 8.66047e-05 8.84349e-06 0.000191955 -0.00256183 6.36758e-05 -1.26013e-05 -0.000202907 -0.00016924 -8.95033e-05 5.03062e-05 0.00043871 -9.10798e-05 0.000278853 0.000125357 -5.65251e-05 3.11913e-05 -2.27864e-05 -6.06989e-06 2.06182e-05 3.26125e-05 -1.68922e-05 8.98857e-05 2.34975e-05 6.09035e-05 -2.88011e-06 2.20895e-05 
1821.4 0 7.3939e-05 -0.000599892 -1.8627e-06 -2.05716e-06 -0.00416088 0.000162558 9.23309e-05 1.47592e-05 0.000212784 -0.00235443 7.17961e-05 -1.39425e-05 -0.000214588 -0.000205353 -9.62411e-05 4.18433e-05 0.000426121 -8.48395e-05 0.000288064 0.000107802 -5.98521e-05 3.07861e-05 -1.48144e-05 -4.23069e-06 2.25238e-05 2.71484e-05 -1.95592e-05 9.7553e-05 2.31046e-05 5.56574e-05 -8.33688e-06 2.00541e-05 
1821.75 0 7.43166e-05 -0.000579545 -7.12813e-06 -1.81815e-06 -0.00425996 0.000150779 0.000104044 1.96298e-05 0.000236744 -0.0021471 7.61274e-05 -1.41703e-05 -0.000226288 -0.000239064 -0.000103892 3.07378e-05 0.000413514 -7.97202e-05 0.000293154 9.0069e-05 -6.32857e-05 2.9775e-05 -3.57231e-06 -3.23498e-06 2.71614e-05 2.12473e-05 -2.39756e-05 0.000104558 2.12784e-05 5.0997e-05 -1.40005e-05 1.94642e-05 
1822.1 0 7.74103e-05 -0.000560075 -1.19814e-05 -1.37409e-06 -0.0043533 0.000136188 0.000117375 2.40224e-05 0.000265518 -0.00193957 7.71108e-05 -1.2993e-05 -0.00023989 -0.000267192 -0.000112855 1.99014e-05 0.000400304 -7.65944e-05 0.000293528 7.36258e-05 -6.74612e-05 2.92584e-05 8.48655e-06 -3.33217e-06 3.28677e-05 1.59842e-05 -2.80069e-05 0.000110672 1.82425e-05 4.69193e-05 -1.94344e-05 1.86899e-05 
1822.45 0 8.25832e-05 -0.000540307 -1.58908e-05 -9.03943e-07 -0.00444086 0.000115337 0.000128115 2.87001e-05 0.000298746 -0.00173072 7.75026e-05 -1.1787e-05 -0.000258223 -0.00028859 -0.000120841 1.2879e-05 0.000387554 -7.3621e-05 0.000292056 5.8696e-05 -7.43789e-05 3.13011e-05 1.80993e-05 -1.3534e-06 3.94709e-05 1.16093e-05 -3.16737e-05 0.000114886 1.48207e-05 4.29342e-05 -2.29679e-05 1.63556e-05 
1822.8 0 8.80133e-05 -0.000519118 -1.8517e-05 -8.71408e-07 -0.00451806 8.90713e-05 0.000136439 3.32226e-05 0.000334816 -0.00152137 8.10685e-05 -1.21659e-05 -0.000279829 -0.00030636 -0.000125833 1.0309e-05 0.00037709 -6.69234e-05 0.00029167 4.5321e-05 -8.43627e-05 3.50626e-05 2.35772e-05 3.09272e-06 4.60646e-05 6.76472e-06 -3.69535e-05 0.000116127 1.17178e-05 3.9013e-05 -2.46502e-05 1.18383e-05 
1823.15 0 9.17801e-05 -0.000495506 -1.9761e-05 -1.25584e-06 -0.004582 5.89533e-05 0.000145313 3.96041e-05 0.000371111 -0.00130884 9.00549e-05 -1.56065e-05 -0.000300421 -0.000323839 -0.000127533 1.10361e-05 0.000369857 -5.72494e-05 0.000290899 3.25993e-05 -9.5537e-05 3.74673e-05 2.64675e-05 7.98945e-06 5.21568e-05 2.35631e-06 -4.42822e-05 0.00011661 9.65862e-06 3.46198e-05 -2.70522e-05 6.20363e-06 
1823.5 0 9.31502e-05 -0.000469686 -2.02698e-05 -1.46916e-06 -0.00463169 2.4106e-05 0.000154661 4.93517e-05 0.000403827 -0.00109228 0.000103011 -2.36493e-05 -0.000318402 -0.000341001 -0.000125361 1.41466e-05 0.000363516 -4.7165e-05 0.000286945 1.73371e-05 -0.0001073 3.81802e-05 2.92477e-05 1.14768e-05 5.71908e-05 1.55698e-06 -5.27112e-05 0.000118356 9.45803e-06 2.96912e-05 -3.0602e-05 4.74701e-07 
1823.85 0 9.2778e-05 -0.000443373 -1.99849e-05 -2.47579e-06 -0.00466786 -1.53709e-05 0.000163581 6.0201e-05 0.000430159 -0.000875334 0.000118663 -3.47809e-05 -0.000333142 -0.000355946 -0.000121462 1.78652e-05 0.000354219 -3.57925e-05 0.000280316 -2.64708e-06 -0.000119701 3.71974e-05 3.16177e-05 1.12061e-05 5.98585e-05 5.76526e-06 -6.10474e-05 0.000119272 1.0457e-05 2.46769e-05 -3.2796e-05 -6.26272e-06 
1824.2 0 9.25025e-05 -0.000418163 -1.8515e-05 -5.22137e-06 -0.00469161 -5.86811e-05 0.00017267 7.00316e-05 0.000451061 -0.000659257 0.000135722 -4.58209e-05 -0.00034413 -0.000365633 -0.000117769 2.09121e-05 0.000339134 -2.14551e-05 0.000272272 -2.81908e-05 -0.000131344 3.42907e-05 3.46591e-05 8.16199e-06 6.0252e-05 1.329e-05 -6.76972e-05 0.000117718 1.17539e-05 1.94276e-05 -3.28207e-05 -1.4463e-05 
1824.55 0 9.46884e-05 -0.000394601 -1.56614e-05 -8.41538e-06 -0.00470305 -0.000105441 0.000182289 7.87117e-05 0.000468066 -0.000444599 0.000149686 -5.41914e-05 -0.000351731 -0.00036912 -0.000112438 2.45426e-05 0.00031873 -4.52661e-06 0.000262451 -5.63354e-05 -0.00014106 2.98266e-05 3.89635e-05 6.4413e-06 5.96145e-05 2.13542e-05 -7.21479e-05 0.0001162 1.31541e-05 1.3473e-05 -3.14249e-05 -2.23284e-05 
1824.9 0 9.95448e-05 -0.000372188 -1.12508e-05 -1.13914e-05 -0.00470438 -0.000156698 0.000192162 8.77738e-05 0.000483589 -0.000232452 0.000157453 -5.93684e-05 -0.000356632 -0.000367089 -0.000106904 3.01255e-05 0.000296876 1.32705e-05 0.000247882 -8.24501e-05 -0.000149204 2.55981e-05 4.22311e-05 8.11248e-06 5.94119e-05 2.92412e-05 -7.47473e-05 0.000115944 1.39564e-05 8.20146e-06 -2.78265e-05 -2.79789e-05 
1825.25 0 0.000105292 -0.000350099 -5.46671e-06 -1.42643e-05 -0.00469934 -0.000214145 0.000202115 9.68259e-05 0.00049704 -2.15488e-05 0.000159882 -6.4121e-05 -0.000358448 -0.000360469 -0.000105606 3.90485e-05 0.000275763 3.16781e-05 0.000226193 -0.000102194 -0.00015532 2.20443e-05 4.2631e-05 1.15429e-05 6.09359e-05 3.70701e-05 -7.70132e-05 0.000115199 1.3273e-05 5.01109e-06 -2.12643e-05 -3.13815e-05 
1825.6 0 0.000109846 -0.000328114 7.54857e-07 -1.74359e-05 -0.00468741 -0.000277555 0.000211545 0.000105322 0.000505726 0.00019195 0.00015927 -7.09314e-05 -0.000356057 -0.00035168 -0.000110567 5.11453e-05 0.000255351 5.10754e-05 0.000197761 -0.000113651 -0.00015832 1.87454e-05 3.99421e-05 1.54674e-05 6.3721e-05 4.39453e-05 -7.89579e-05 0.000112496 1.15745e-05 3.06995e-06 -1.17855e-05 -3.43791e-05 
1825.95 0 0.000111268 -0.000304058 5.88337e-06 -2.12244e-05 -0.00466503 -0.000342812 0.000220236 0.00011378 0.000507669 0.000407798 0.000158671 -7.86888e-05 -0.000349349 -0.000343914 -0.000120579 6.33817e-05 0.000236989 7.15848e-05 0.000165097 -0.000119733 -0.000158932 1.67132e-05 3.54513e-05 2.10017e-05 6.56265e-05 4.88769e-05 -8.06923e-05 0.000108514 9.33176e-06 1.43186e-06 -2.02209e-06 -3.87928e-05 
1826.3 0 0.000108737 -0.000275414 9.27678e-06 -2.48423e-05 -0.00463211 -0.000405199 0.000228843 0.00012193 0.00050316 0.00062287 0.000159875 -8.63297e-05 -0.000338881 -0.000339848 -0.000132612 7.53052e-05 0.000220722 9.42122e-05 0.000131578 -0.000123418 -0.000157746 1.66199e-05 3.04425e-05 2.67795e-05 6.48517e-05 5.23779e-05 -8.18327e-05 0.000104481 6.72733e-06 -2.84716e-07 5.64879e-06 -4.58684e-05 
1826.65 0 0.00010393 -0.000242562 1.11077e-05 -2.66933e-05 -0.00458869 -0.000462905 0.000236146 0.000130304 0.000492032 0.00083738 0.000162763 -9.42663e-05 -0.000324493 -0.000339559 -0.000143965 8.83024e-05 0.000205418 0.000119516 9.84789e-05 -0.000125935 -0.00015506 1.8736e-05 2.44199e-05 3.02223e-05 6.11683e-05 5.52744e-05 -8.26503e-05 0.000101177 4.78024e-06 -3.10255e-06 1.12601e-05 -5.40981e-05 
1827 0 9.79621e-05 -0.000207423 1.12668e-05 -2.57267e-05 -0.00453269 -0.000514183 0.000239853 0.0001394 0.000472904 0.0010523 0.000164712 -0.00010225 -0.000305507 -0.000341621 -0.00015247 0.000101587 0.000190846 0.000147164 6.64988e-05 -0.000130645 -0.00015225 2.25761e-05 1.68321e-05 3.06372e-05 5.60648e-05 5.7917e-05 -8.53257e-05 9.74007e-05 3.9069e-06 -7.5868e-06 1.46785e-05 -6.18122e-05 
1827.35 0 9.06503e-05 -0.00017127 1.10397e-05 -2.2558e-05 -0.00446041 -0.000557507 0.000237352 0.000147802 0.000447957 0.0012664 0.000164209 -0.000109848 -0.000281697 -0.000343904 -0.000158025 0.000112623 0.000174255 0.000174215 3.56648e-05 -0.00014078 -0.000150874 2.64912e-05 8.38787e-06 2.87939e-05 4.89799e-05 6.01311e-05 -9.01773e-05 9.07902e-05 3.74976e-06 -1.2852e-05 1.70881e-05 -6.91337e-05 
1827.7 0 8.31105e-05 -0.00013429 1.18775e-05 -1.84733e-05 -0.00436936 -0.00059501 0.000227944 0.000153126 0.000421816 0.00147715 0.000164993 -0.000114966 -0.000256002 -0.000342849 -0.000161513 0.000119824 0.000152839 0.000196528 7.82009e-06 -0.000154669 -0.000150798 2.94822e-05 1.15651e-06 2.63068e-05 3.93531e-05 6.09101e-05 -9.58532e-05 7.9593e-05 4.79627e-06 -1.81631e-05 1.94477e-05 -7.4916e-05 
1828.05 0 7.72383e-05 -9.76658e-05 1.27099e-05 -1.4829e-05 -0.0042604 -0.00063073 0.000214644 0.00015465 0.000392902 0.00168125 0.000169371 -0.000117205 -0.00023009 -0.000335837 -0.000162165 0.000123238 0.000128915 0.000214826 -1.28516e-05 -0.000166867 -0.000150299 3.19439e-05 -6.00109e-06 2.51372e-05 3.02549e-05 6.02889e-05 -0.000100686 6.30957e-05 7.75078e-06 -2.301e-05 2.1304e-05 -7.71199e-05 
1828.4 0 7.1156e-05 -6.27773e-05 1.34837e-05 -1.26652e-05 -0.00413706 -0.00066365 0.000201024 0.000153497 0.000355501 0.00187418 0.000174803 -0.000119843 -0.000204262 -0.000324351 -0.000160039 0.000121683 0.000107002 0.000231184 -2.5572e-05 -0.000173833 -0.000147839 3.4726e-05 -1.5313e-05 2.55504e-05 2.4086e-05 5.8591e-05 -0.000103615 4.43036e-05 1.22261e-05 -2.60774e-05 2.2257e-05 -7.56914e-05 
1828.75 0 6.25386e-05 -2.9724e-05 1.42837e-05 -1.13366e-05 -0.00400571 -0.000690752 0.000186338 0.000151945 0.000307371 0.00205497 0.000179962 -0.000122867 -0.000181779 -0.000313871 -0.000156855 0.000115385 8.84379e-05 0.000246059 -3.39852e-05 -0.000176498 -0.000142808 3.72082e-05 -2.41971e-05 2.59896e-05 2.04615e-05 5.65656e-05 -0.000106089 2.72673e-05 1.68773e-05 -2.65172e-05 2.24987e-05 -7.21794e-05 
1829.1 0 5.45422e-05 2.19163e-06 1.5363e-05 -1.00776e-05 -0.00386948 -0.000711759 0.000167977 0.000152093 0.000252139 0.00222668 0.000186365 -0.000123088 -0.000164952 -0.000307266 -0.000152564 0.000106879 7.27794e-05 0.00025936 -4.08575e-05 -0.000177847 -0.000136139 3.86177e-05 -3.03443e-05 2.50668e-05 1.92824e-05 5.49569e-05 -0.000108919 1.34684e-05 2.00048e-05 -2.5158e-05 2.32712e-05 -6.89939e-05 
1829.45 0 4.86146e-05 3.34609e-05 1.72847e-05 -8.25625e-06 -0.00372683 -0.00072753 0.000147412 0.000153175 0.000194106 0.00239038 0.000194555 -0.000117205 -0.000154292 -0.000304564 -0.000147763 9.91487e-05 6.06757e-05 0.000271227 -4.63583e-05 -0.000180328 -0.000128193 3.86557e-05 -3.51565e-05 2.31435e-05 1.94407e-05 5.39532e-05 -0.000111179 8.66631e-07 2.19168e-05 -2.25927e-05 2.51476e-05 -6.78483e-05 
1829.8 0 4.28798e-05 6.35034e-05 1.96372e-05 -5.91044e-06 -0.00357591 -0.000737309 0.00012677 0.000154247 0.00013413 0.00254471 0.000202782 -0.000105125 -0.000148739 -0.000305771 -0.000141214 9.48928e-05 4.97599e-05 0.000282711 -5.20222e-05 -0.000183658 -0.0001177 3.72341e-05 -4.04286e-05 2.11055e-05 1.91778e-05 5.37119e-05 -0.000111927 -1.22335e-05 2.34892e-05 -1.91465e-05 2.79657e-05 -6.77425e-05 
1830.15 0 3.64987e-05 9.27474e-05 2.176e-05 -3.15241e-06 -0.00341751 -0.000738494 0.000105219 0.000154437 7.44285e-05 0.00268723 0.000205745 -8.93463e-05 -0.000146282 -0.000307388 -0.000129704 9.29862e-05 3.65078e-05 0.000292401 -5.90402e-05 -0.000185556 -0.000106069 3.58741e-05 -4.63054e-05 1.87385e-05 1.81267e-05 5.19286e-05 -0.000110761 -2.48156e-05 2.53476e-05 -1.61587e-05 3.09322e-05 -6.7385e-05 
1830.5 0 2.93823e-05 0.000122866 2.37011e-05 1.77728e-07 -0.00325429 -0.000732407 8.24299e-05 0.000153046 1.95785e-05 0.00281717 0.000200845 -7.19696e-05 -0.000145803 -0.000305787 -0.000112902 9.06083e-05 2.04035e-05 0.000298144 -6.55162e-05 -0.000183096 -9.50383e-05 3.4918e-05 -5.14122e-05 1.5275e-05 1.64358e-05 4.71344e-05 -0.000108568 -3.69979e-05 2.71862e-05 -1.33742e-05 3.31345e-05 -6.56259e-05 
1830.85 0 2.14667e-05 0.000154536 2.62839e-05 3.32921e-06 -0.0030861 -0.000722435 5.99877e-05 0.000151618 -3.11215e-05 0.00293585 0.000188321 -5.41258e-05 -0.00014517 -0.000301566 -9.24192e-05 8.80734e-05 2.70059e-06 0.000300776 -6.94907e-05 -0.000173855 -8.34912e-05 3.28433e-05 -5.47501e-05 1.09734e-05 1.58064e-05 4.07787e-05 -0.000106906 -5.04772e-05 2.87895e-05 -1.03625e-05 3.4079e-05 -6.30821e-05 
1831.2 0 1.21521e-05 0.000186874 2.86011e-05 6.25711e-06 -0.00291206 -0.000708377 3.97169e-05 0.000151664 -8.14762e-05 0.00304392 0.00016886 -3.75297e-05 -0.000141707 -0.000298236 -7.00749e-05 8.6674e-05 -1.53579e-05 0.000302961 -7.05218e-05 -0.000158532 -7.05055e-05 2.93848e-05 -5.78658e-05 5.06929e-06 1.69264e-05 3.43639e-05 -0.000107675 -6.55154e-05 3.05141e-05 -8.27199e-06 3.28333e-05 -6.18186e-05 
1831.55 0 1.38226e-06 0.000217135 2.9315e-05 1.01782e-05 -0.00273262 -0.000689297 2.28022e-05 0.000151195 -0.000131899 0.00314315 0.000144052 -2.44778e-05 -0.000134243 -0.00029774 -4.85289e-05 8.50851e-05 -3.38385e-05 0.00030481 -6.77219e-05 -0.000141618 -5.71824e-05 2.43682e-05 -6.22376e-05 -1.93402e-06 1.87833e-05 2.84998e-05 -0.000111144 -8.05747e-05 3.25468e-05 -7.19343e-06 2.80581e-05 -6.14967e-05 
1831.9 0 -1.00538e-05 0.000244959 2.837e-05 1.50513e-05 -0.00254785 -0.000663724 9.8809e-06 0.000146467 -0.000181619 0.00323335 0.000115842 -1.66345e-05 -0.000123846 -0.000298407 -3.19611e-05 8.1287e-05 -5.44649e-05 0.00030624 -6.15098e-05 -0.000127179 -4.43574e-05 1.86818e-05 -6.71686e-05 -6.98402e-06 2.04314e-05 2.4367e-05 -0.000114848 -9.33047e-05 3.56347e-05 -6.04516e-06 2.05127e-05 -6.03565e-05 
1832.25 0 -2.16938e-05 0.000273846 2.60911e-05 1.91508e-05 -0.00235979 -0.000630234 -7.6614e-07 0.000137306 -0.000231331 0.00331414 8.97789e-05 -1.47692e-05 -0.000112284 -0.000296792 -2.00065e-05 7.46197e-05 -7.7751e-05 0.000307638 -5.42812e-05 -0.000115918 -3.29337e-05 1.41538e-05 -7.07965e-05 -1.00577e-05 2.16867e-05 2.20263e-05 -0.000117351 -0.000101728 3.95022e-05 -4.78298e-06 1.32317e-05 -5.76079e-05 
1832.6 0 -3.30504e-05 0.000305152 2.2631e-05 2.16397e-05 -0.00217029 -0.000590913 -1.0534e-05 0.000127603 -0.000279064 0.0033883 6.96995e-05 -1.76214e-05 -0.000100822 -0.000290385 -7.15586e-06 6.56525e-05 -0.000100961 0.000307193 -4.86125e-05 -0.000106316 -2.36557e-05 1.10784e-05 -7.18193e-05 -1.36048e-05 2.30171e-05 2.07828e-05 -0.000119315 -0.00010724 4.32518e-05 -3.49471e-06 7.46249e-06 -5.41536e-05 
1832.95 0 -4.21461e-05 0.00033644 1.92398e-05 2.31061e-05 -0.00197743 -0.000548677 -1.8132e-05 0.00012048 -0.000320515 0.00345755 5.40684e-05 -2.36092e-05 -9.18141e-05 -0.000280145 9.08071e-06 5.51994e-05 -0.000121287 0.000305179 -4.5473e-05 -9.63451e-05 -1.53659e-05 7.43522e-06 -6.97357e-05 -1.85447e-05 2.37531e-05 2.11762e-05 -0.000121336 -0.000111462 4.60399e-05 -1.98193e-06 2.94969e-06 -5.17112e-05 
1833.3 0 -4.74054e-05 0.000365644 1.7079e-05 2.4356e-05 -0.0017816 -0.000504705 -2.41822e-05 0.000117105 -0.000353811 0.00351892 3.92526e-05 -3.17777e-05 -8.50177e-05 -0.000269905 2.75276e-05 4.46263e-05 -0.000138169 0.00030534 -4.19235e-05 -8.48438e-05 -7.28336e-06 2.20097e-06 -6.5339e-05 -2.40652e-05 2.36476e-05 2.41343e-05 -0.000123363 -0.000113994 4.72095e-05 -1.11756e-06 3.32679e-08 -5.03842e-05 
1833.65 0 -4.88618e-05 0.000390894 1.6666e-05 2.5511e-05 -0.00158674 -0.000458791 -3.09581e-05 0.000116076 -0.000379588 0.00357028 2.09009e-05 -4.13207e-05 -7.56341e-05 -0.000262309 4.57891e-05 3.53609e-05 -0.00015205 0.000306816 -3.47546e-05 -7.16718e-05 -9.41581e-07 -4.81554e-06 -6.00854e-05 -2.89609e-05 2.21051e-05 2.84594e-05 -0.000126213 -0.000114502 4.67086e-05 -1.12688e-06 -7.59224e-07 -4.82618e-05 
1834 0 -4.82717e-05 0.00041196 1.82532e-05 2.73106e-05 -0.00139383 -0.000413848 -3.64037e-05 0.000114867 -0.000396743 0.00361212 -2.66496e-06 -5.12066e-05 -6.29425e-05 -0.000255776 6.07255e-05 2.68537e-05 -0.000166383 0.000305306 -2.37118e-05 -5.90593e-05 3.59472e-06 -1.44452e-05 -5.45182e-05 -3.22023e-05 1.9659e-05 3.1109e-05 -0.000129208 -0.000112347 4.53303e-05 -1.94949e-06 8.69874e-07 -4.35734e-05 
1834.35 0 -4.66902e-05 0.000430446 2.04191e-05 3.1012e-05 -0.00120387 -0.000375126 -3.78339e-05 0.000110903 -0.000406592 0.00364537 -3.01811e-05 -5.98251e-05 -5.08143e-05 -0.000246422 7.04559e-05 1.79445e-05 -0.000184659 0.000301129 -9.24805e-06 -4.97657e-05 7.65462e-06 -2.47528e-05 -4.88041e-05 -3.33387e-05 1.85589e-05 3.12249e-05 -0.000130201 -0.000107142 4.4471e-05 -3.69608e-06 4.00685e-06 -3.61049e-05 
1834.7 0 -4.34783e-05 0.000447618 2.15687e-05 3.55977e-05 -0.00101624 -0.000341439 -3.47571e-05 0.000102809 -0.00041129 0.00367065 -6.018e-05 -6.78799e-05 -4.04874e-05 -0.000230409 7.26802e-05 7.77971e-06 -0.000207796 0.000296874 7.989e-06 -4.22477e-05 9.33697e-06 -3.33744e-05 -4.48491e-05 -3.12472e-05 1.9403e-05 2.93913e-05 -0.000127882 -9.95275e-05 4.39491e-05 -5.72657e-06 7.46508e-06 -2.61973e-05 
1835.05 0 -3.99953e-05 0.000464605 2.19938e-05 3.93759e-05 -0.000828541 -0.00031245 -2.94585e-05 9.08147e-05 -0.000410705 0.00368796 -8.88412e-05 -7.62792e-05 -3.10915e-05 -0.000205824 6.47053e-05 -5.03355e-06 -0.000233579 0.00029195 2.52697e-05 -3.22359e-05 6.48515e-06 -3.97366e-05 -4.24235e-05 -2.61952e-05 2.07315e-05 2.55864e-05 -0.000122961 -9.15044e-05 4.16451e-05 -8.90673e-06 9.74908e-06 -1.48813e-05 
1835.4 0 -3.67652e-05 0.000480605 2.20936e-05 4.17538e-05 -0.000641493 -0.000292003 -2.51477e-05 7.39105e-05 -0.000407658 0.0036976 -0.000111864 -8.41048e-05 -2.27272e-05 -0.000174596 4.79196e-05 -2.02605e-05 -0.000260596 0.000284949 4.23877e-05 -1.69023e-05 -4.27913e-07 -4.50261e-05 -4.06378e-05 -1.96464e-05 2.20019e-05 2.16938e-05 -0.000118087 -8.61626e-05 3.70494e-05 -1.38398e-05 1.0611e-05 -4.45905e-06 
1835.75 0 -3.42212e-05 0.000494697 2.27597e-05 4.335e-05 -0.000457533 -0.000278512 -2.28237e-05 5.45896e-05 -0.000404719 0.00369937 -0.00013017 -9.19499e-05 -1.57145e-05 -0.000137841 2.75348e-05 -3.57546e-05 -0.000288607 0.000278373 6.15282e-05 2.02984e-06 -8.82094e-06 -5.05687e-05 -4.17094e-05 -1.31863e-05 2.46935e-05 1.94252e-05 -0.000115141 -8.509e-05 3.13692e-05 -1.81554e-05 1.14639e-05 2.15114e-06 
1836.1 0 -3.42523e-05 0.000506219 2.52815e-05 4.49662e-05 -0.000277981 -0.000266773 -2.23972e-05 3.73176e-05 -0.000399039 0.00369449 -0.000145354 -0.000100435 -8.665e-06 -9.44735e-05 7.48389e-06 -5.02264e-05 -0.000315569 0.000276056 8.39257e-05 1.96188e-05 -1.75348e-05 -5.56332e-05 -4.65319e-05 -8.31021e-06 2.82368e-05 1.78306e-05 -0.000114643 -8.63315e-05 2.63438e-05 -1.88062e-05 1.36871e-05 4.38963e-06 
1836.45 0 -3.66636e-05 0.000514186 2.93922e-05 4.67621e-05 -0.000100676 -0.000253754 -2.26882e-05 2.21923e-05 -0.000388331 0.00368323 -0.000157328 -0.000108487 2.73635e-06 -4.65125e-05 -1.11958e-05 -6.36391e-05 -0.000338999 0.000277526 0.000109192 3.48172e-05 -2.59748e-05 -5.98081e-05 -5.24138e-05 -5.04976e-06 3.17488e-05 1.62142e-05 -0.000115661 -8.90477e-05 2.29629e-05 -1.62819e-05 1.70849e-05 4.37968e-06 
1836.8 0 -4.04906e-05 0.000518472 3.44108e-05 4.73297e-05 7.28631e-05 -0.000238448 -2.25097e-05 8.44467e-06 -0.000374377 0.00366274 -0.000167759 -0.000115765 2.04861e-05 2.67665e-06 -2.99146e-05 -7.65964e-05 -0.0003593 0.000277884 0.000134861 4.71873e-05 -3.26171e-05 -6.33327e-05 -5.64327e-05 -3.67297e-06 3.46185e-05 1.52481e-05 -0.00011796 -9.2544e-05 2.12279e-05 -1.17172e-05 2.20048e-05 4.04306e-06 
1837.15 0 -4.43198e-05 0.000518598 3.89916e-05 4.52892e-05 0.000238409 -0.000223592 -1.95162e-05 -4.73009e-06 -0.000359057 0.00363152 -0.000177255 -0.000119853 4.12757e-05 5.44725e-05 -4.96702e-05 -9.03162e-05 -0.000376614 0.000273867 0.000158389 5.47608e-05 -3.662e-05 -6.68046e-05 -5.7525e-05 -4.2665e-06 3.57174e-05 1.42279e-05 -0.000122095 -9.55343e-05 2.04306e-05 -5.04003e-06 2.93089e-05 4.78605e-06 
1837.5 0 -4.60732e-05 0.000516036 4.17291e-05 4.15537e-05 0.000396675 -0.000210392 -1.23065e-05 -2.12753e-05 -0.000344643 0.00359057 -0.000187463 -0.000117165 6.12496e-05 0.000108981 -7.05574e-05 -0.000103478 -0.000388066 0.000266573 0.00017923 5.66362e-05 -3.79198e-05 -7.10448e-05 -5.80608e-05 -5.58697e-06 3.48604e-05 1.16797e-05 -0.000125536 -9.77481e-05 2.00373e-05 3.24503e-06 3.77427e-05 6.97855e-06 
1837.85 0 -4.65651e-05 0.000514009 4.21863e-05 3.83276e-05 0.000550829 -0.000196567 -5.36291e-07 -4.34025e-05 -0.000332474 0.00354255 -0.00019846 -0.000107795 7.91054e-05 0.000162702 -9.32605e-05 -0.000112465 -0.000392761 0.000257882 0.000197389 5.52849e-05 -3.63405e-05 -7.75576e-05 -5.96947e-05 -6.40358e-06 3.26316e-05 5.74059e-06 -0.000124864 -9.87128e-05 2.04769e-05 1.21396e-05 4.67157e-05 9.80076e-06 
1838.2 0 -4.71242e-05 0.000514083 4.23122e-05 3.67537e-05 0.000703573 -0.000183532 1.75322e-05 -6.82732e-05 -0.000322341 0.00348945 -0.000207022 -9.3589e-05 9.55174e-05 0.00021211 -0.000115911 -0.00011524 -0.000393892 0.00024805 0.000210019 5.52538e-05 -3.10183e-05 -8.65916e-05 -6.02692e-05 -6.01587e-06 3.02613e-05 -4.74225e-06 -0.000119682 -9.7773e-05 2.12625e-05 2.03379e-05 5.51844e-05 1.15087e-05 
1838.55 0 -4.80027e-05 0.00051535 4.39803e-05 3.56562e-05 0.000853852 -0.000174333 4.25022e-05 -9.28315e-05 -0.000313064 0.00343152 -0.00021007 -7.88386e-05 0.000110789 0.00025745 -0.000136777 -0.00010975 -0.000393635 0.000236479 0.000214147 6.12733e-05 -2.20009e-05 -9.68847e-05 -5.89585e-05 -5.64228e-06 2.7669e-05 -1.6985e-05 -0.000110201 -9.38705e-05 2.03774e-05 2.76746e-05 6.13264e-05 1.12668e-05 
1838.9 0 -5.07292e-05 0.000515466 4.6388e-05 3.42462e-05 0.000998374 -0.000170268 7.19268e-05 -0.000115033 -0.000303747 0.00337063 -0.000205447 -6.93969e-05 0.000123617 0.000299469 -0.000154629 -9.73222e-05 -0.000391482 0.000223441 0.000210796 7.36153e-05 -1.19064e-05 -0.000106708 -5.65682e-05 -7.06842e-06 2.49247e-05 -2.80689e-05 -9.66811e-05 -8.76769e-05 1.71503e-05 3.52519e-05 6.57307e-05 1.12041e-05 
1839.25 0 -5.66972e-05 0.000513913 4.79816e-05 3.16728e-05 0.00113731 -0.000169219 0.000101635 -0.000134465 -0.000294716 0.00330886 -0.000193832 -6.50485e-05 0.000132688 0.000337263 -0.000167284 -8.27379e-05 -0.000385639 0.000211867 0.000203089 8.8301e-05 -2.17563e-06 -0.00011445 -5.34644e-05 -9.35273e-06 2.31683e-05 -3.75637e-05 -8.14465e-05 -8.03745e-05 1.25012e-05 4.38609e-05 6.83508e-05 1.19295e-05 
1839.6 0 -6.4949e-05 0.000512772 5.00172e-05 2.78324e-05 0.00127404 -0.000167155 0.000128294 -0.000152749 -0.000286815 0.00324467 -0.0001787 -6.22271e-05 0.000140816 0.000370564 -0.000174496 -6.81317e-05 -0.000374416 0.000204821 0.000192735 0.00010095 5.28413e-06 -0.00012039 -4.93753e-05 -1.09841e-05 2.2471e-05 -4.51626e-05 -6.70659e-05 -7.16469e-05 7.36157e-06 5.39777e-05 6.8481e-05 1.14676e-05 
1839.95 0 -7.23353e-05 0.000512112 5.47526e-05 2.34393e-05 0.0014092 -0.000161033 0.0001507 -0.000171389 -0.000280302 0.00317507 -0.000162377 -5.99334e-05 0.000152653 0.000398712 -0.000178839 -5.23558e-05 -0.000359344 0.000200573 0.000178358 0.000110447 9.05907e-06 -0.000125758 -4.58303e-05 -1.26423e-05 2.13871e-05 -5.14754e-05 -5.51071e-05 -6.19687e-05 3.26402e-06 6.37099e-05 6.53389e-05 9.21901e-06 
1840.3 0 -7.81153e-05 0.000510114 6.15904e-05 1.8613e-05 0.0015392 -0.000150048 0.000166361 -0.000188848 -0.000272465 0.00310018 -0.000144127 -5.92432e-05 0.000169032 0.000422561 -0.000182704 -3.56461e-05 -0.000341468 0.000194066 0.000158986 0.000118179 1.06492e-05 -0.000130995 -4.38633e-05 -1.37227e-05 1.90698e-05 -5.68109e-05 -4.6065e-05 -5.34054e-05 1.5211e-06 7.1018e-05 5.89253e-05 7.67249e-06 
1840.65 0 -8.3542e-05 0.000506613 6.81598e-05 1.363e-05 0.00166264 -0.000137423 0.000173483 -0.000201356 -0.000260579 0.00302277 -0.000124691 -6.0806e-05 0.00018673 0.000444548 -0.000186524 -2.15626e-05 -0.000322871 0.000180358 0.000136292 0.000124252 1.13581e-05 -0.00013612 -4.21035e-05 -1.24123e-05 1.53096e-05 -6.03781e-05 -3.89532e-05 -4.62302e-05 2.28123e-06 7.6464e-05 5.11991e-05 7.3388e-06 
1841 0 -8.83412e-05 0.00050334 7.32439e-05 9.84287e-06 0.00178124 -0.000125909 0.000173919 -0.0002066 -0.000244569 0.00294555 -0.000106939 -6.12712e-05 0.000202208 0.000465186 -0.000190584 -1.17386e-05 -0.000305726 0.000157591 0.000112367 0.000126202 1.01196e-05 -0.000140533 -3.99e-05 -1.00058e-05 8.22148e-06 -6.18879e-05 -3.13679e-05 -3.94792e-05 4.70859e-06 8.08552e-05 4.44478e-05 6.11049e-06 
1841.35 0 -9.29081e-05 0.000500761 7.72221e-05 7.46e-06 0.00189496 -0.000116062 0.000169404 -0.000206887 -0.00022679 0.00286837 -9.16755e-05 -5.6423e-05 0.000214835 0.000483271 -0.000193557 -4.31002e-06 -0.00028881 0.00012741 8.93812e-05 0.000122397 5.83559e-06 -0.000142891 -3.81384e-05 -9.37185e-06 -1.32327e-06 -6.06766e-05 -2.38871e-05 -3.43673e-05 8.43569e-06 8.41832e-05 3.94555e-05 5.42184e-06 
1841.7 0 -9.89755e-05 0.00049767 7.9609e-05 5.08852e-06 0.00200334 -0.000108894 0.000160111 -0.000207157 -0.000210599 0.00278898 -7.86306e-05 -4.56712e-05 0.00022621 0.000498299 -0.000191854 2.99237e-06 -0.000271943 9.36355e-05 7.04657e-05 0.000112258 -4.40298e-07 -0.00014349 -3.74498e-05 -1.11801e-05 -1.03914e-05 -5.71358e-05 -1.88613e-05 -3.27527e-05 1.37005e-05 8.70779e-05 3.58655e-05 6.2528e-06 
1842.05 0 -0.00010614 0.000494105 7.9457e-05 2.56807e-06 0.00210912 -0.000104048 0.000147163 -0.000209256 -0.000197969 0.00270612 -6.73398e-05 -3.02992e-05 0.000236271 0.00051231 -0.000184866 1.27464e-05 -0.000257664 5.9524e-05 5.64713e-05 9.46792e-05 -6.91489e-06 -0.000143355 -3.66889e-05 -1.34851e-05 -1.86041e-05 -5.24393e-05 -1.62166e-05 -3.39905e-05 1.86139e-05 8.99841e-05 3.24112e-05 7.27392e-06 
1842.4 0 -0.00011138 0.000489731 7.76245e-05 1.11145e-06 0.00221538 -9.91835e-05 0.000133995 -0.000209781 -0.000187879 0.00261929 -5.78822e-05 -1.35566e-05 0.000243562 0.000527629 -0.000173636 2.75006e-05 -0.000245559 2.65393e-05 4.65401e-05 7.04997e-05 -1.27962e-05 -0.000142853 -3.51589e-05 -1.57987e-05 -2.61383e-05 -4.71477e-05 -1.34936e-05 -3.59321e-05 2.12769e-05 9.3815e-05 2.87201e-05 9.16925e-06 
1842.75 0 -0.000113428 0.000484187 7.54057e-05 5.65722e-07 0.002321 -9.3931e-05 0.000121852 -0.000206673 -0.00017748 0.00252727 -5.10608e-05 2.66934e-06 0.00024948 0.000541615 -0.000158182 4.56722e-05 -0.000234142 -5.0838e-06 3.99923e-05 4.05239e-05 -1.69181e-05 -0.000141184 -3.35738e-05 -1.82422e-05 -3.21461e-05 -4.22211e-05 -8.91171e-06 -3.7531e-05 2.28647e-05 9.91288e-05 2.50863e-05 1.35253e-05 
1843.1 0 -0.000112624 0.000477885 7.20871e-05 -4.74085e-08 0.0024212 -8.73106e-05 0.000109305 -0.000202265 -0.00016741 0.00242974 -4.68058e-05 1.80905e-05 0.000255324 0.000551583 -0.000140366 6.2667e-05 -0.000224963 -3.61952e-05 3.69423e-05 6.11194e-06 -1.86493e-05 -0.000138444 -3.22233e-05 -2.05751e-05 -3.58845e-05 -3.87723e-05 -2.74391e-06 -3.85961e-05 2.47831e-05 0.000104255 2.15176e-05 1.94446e-05 
1843.45 0 -0.000110659 0.000470002 6.70274e-05 -4.09293e-07 0.00251424 -7.73712e-05 9.8203e-05 -0.000198862 -0.000158601 0.00232842 -4.23659e-05 3.13858e-05 0.00026073 0.000559276 -0.000122063 7.4189e-05 -0.000218107 -6.55148e-05 3.98758e-05 -3.09821e-05 -1.89404e-05 -0.000134897 -3.13114e-05 -2.32048e-05 -3.65859e-05 -3.77921e-05 4.17051e-06 -3.85487e-05 2.5455e-05 0.000107758 1.79756e-05 2.62043e-05 
1843.8 0 -0.000107878 0.000459183 6.1518e-05 -6.17524e-07 0.00260191 -6.50954e-05 9.38135e-05 -0.000196844 -0.000151796 0.00222314 -3.59341e-05 4.2157e-05 0.000264896 0.000566121 -0.000102707 8.03137e-05 -0.000209901 -9.09488e-05 4.89036e-05 -6.9379e-05 -2.00118e-05 -0.000130352 -3.01768e-05 -2.67022e-05 -3.36533e-05 -3.73967e-05 1.21191e-05 -3.77936e-05 2.37546e-05 0.000109937 1.51706e-05 3.29812e-05 
1844.15 0 -0.000103063 0.000444956 5.551e-05 -2.07687e-06 0.00268455 -5.08517e-05 9.97313e-05 -0.000195429 -0.000146782 0.00211084 -2.79538e-05 5.05063e-05 0.000265736 0.000571412 -8.25281e-05 8.22787e-05 -0.000198017 -0.000111767 6.03669e-05 -0.000105995 -2.20648e-05 -0.000124639 -2.92301e-05 -3.1069e-05 -2.83248e-05 -3.58706e-05 2.16586e-05 -3.79603e-05 2.11003e-05 0.000112168 1.45644e-05 3.89888e-05 
1844.5 0 -9.63256e-05 0.00042887 4.80571e-05 -5.20452e-06 0.00275843 -3.74421e-05 0.000113175 -0.000193471 -0.000140528 0.00198971 -1.8638e-05 5.84747e-05 0.000264236 0.000572936 -6.40392e-05 7.94997e-05 -0.000183613 -0.000128307 7.05602e-05 -0.000136541 -2.22811e-05 -0.000117468 -2.87895e-05 -3.50269e-05 -2.18338e-05 -3.49834e-05 3.15487e-05 -3.90006e-05 1.827e-05 0.000114582 1.54586e-05 4.42211e-05 
1844.85 0 -8.82831e-05 0.000413411 4.06956e-05 -9.16421e-06 0.00282105 -2.70503e-05 0.00012735 -0.000189415 -0.000135013 0.00186212 -7.21099e-06 6.89514e-05 0.000264789 0.000567863 -4.83485e-05 7.3303e-05 -0.000168962 -0.000142991 7.73415e-05 -0.000159057 -1.95325e-05 -0.000108754 -2.93459e-05 -3.79658e-05 -1.3721e-05 -3.55686e-05 4.0054e-05 -3.97909e-05 1.43209e-05 0.000117199 1.73673e-05 4.86215e-05 
1845.2 0 -7.96689e-05 0.000399171 3.3893e-05 -1.32258e-05 0.00287531 -1.70926e-05 0.000138839 -0.000183491 -0.000132738 0.00173283 5.45833e-06 8.22325e-05 0.000267406 0.000556551 -3.36706e-05 6.60645e-05 -0.000156682 -0.000157134 8.09539e-05 -0.000174098 -1.44112e-05 -0.000100592 -3.16404e-05 -4.0647e-05 -3.68183e-06 -3.7264e-05 4.78477e-05 -4.03802e-05 8.9066e-06 0.000119302 2.03777e-05 5.11746e-05 
1845.55 0 -7.07487e-05 0.000385676 2.64656e-05 -1.64535e-05 0.0029259 -6.80629e-06 0.000147442 -0.000176323 -0.000131505 0.00160435 1.77302e-05 9.70476e-05 0.000270182 0.00054257 -1.92287e-05 5.97687e-05 -0.000147424 -0.000169434 8.35727e-05 -0.000182898 -6.45589e-06 -9.38518e-05 -3.53843e-05 -4.23833e-05 6.90109e-06 -4.08756e-05 5.75818e-05 -4.20418e-05 1.7096e-06 0.000119639 2.36843e-05 5.15119e-05 
1845.9 0 -6.26914e-05 0.000373663 1.945e-05 -1.92109e-05 0.00297384 2.18294e-07 0.000152124 -0.000169543 -0.000129206 0.00147544 2.93679e-05 0.000112328 0.000272205 0.000530175 -3.87941e-06 5.51364e-05 -0.000141692 -0.00018043 8.85126e-05 -0.000186098 4.0126e-06 -8.7235e-05 -3.94757e-05 -4.19084e-05 1.78477e-05 -4.64555e-05 6.85346e-05 -4.55144e-05 -7.02963e-06 0.00011845 2.60359e-05 5.01877e-05 
1846.25 0 -5.73011e-05 0.00036309 1.33224e-05 -2.2573e-05 0.00301819 2.89884e-06 0.000152475 -0.000163649 -0.000127024 0.00134592 3.85602e-05 0.000127313 0.00027293 0.000522681 1.62571e-05 5.11473e-05 -0.000139049 -0.000189841 9.66202e-05 -0.000184553 1.55801e-05 -8.02948e-05 -4.22911e-05 -4.08498e-05 3.03512e-05 -5.08395e-05 7.87152e-05 -4.88345e-05 -1.59839e-05 0.000116682 2.55673e-05 4.61951e-05 
1846.6 0 -5.47933e-05 0.000352073 7.80394e-06 -2.59906e-05 0.00306048 3.71714e-06 0.000149198 -0.000157744 -0.000125651 0.00121647 4.16594e-05 0.000140485 0.000273678 0.000519681 4.02153e-05 4.54705e-05 -0.000136447 -0.000196728 0.000106116 -0.000180205 2.77984e-05 -7.36213e-05 -4.31237e-05 -4.06988e-05 4.27568e-05 -5.16246e-05 8.58941e-05 -4.91992e-05 -2.40323e-05 0.000114802 2.21926e-05 3.90059e-05 
1846.95 0 -5.33793e-05 0.00033986 3.2242e-06 -2.83174e-05 0.00310107 5.25227e-06 0.000142262 -0.000151398 -0.000124869 0.00108424 3.86005e-05 0.000151956 0.000274971 0.000518864 6.22899e-05 3.55075e-05 -0.000129104 -0.000200445 0.000115984 -0.000176357 3.98219e-05 -6.8244e-05 -4.28681e-05 -4.23393e-05 5.23575e-05 -5.1499e-05 8.98906e-05 -4.51172e-05 -3.02803e-05 0.000113147 1.78149e-05 3.15708e-05 
1847.3 0 -5.19226e-05 0.000325885 -1.44708e-06 -2.89022e-05 0.00313821 1.05023e-05 0.000131303 -0.00014746 -0.000122989 0.000947709 3.1111e-05 0.000165035 0.000277644 0.000517386 8.06681e-05 2.18173e-05 -0.000114879 -0.000200535 0.000126498 -0.000176619 5.00252e-05 -6.37311e-05 -4.27704e-05 -4.56601e-05 5.91849e-05 -5.24822e-05 9.25675e-05 -3.71573e-05 -3.54012e-05 0.000111982 1.44756e-05 2.62024e-05 
1847.65 0 -5.06059e-05 0.000310831 -6.01552e-06 -2.91881e-05 0.00316976 1.98269e-05 0.000115253 -0.00014838 -0.000118456 0.000807286 2.04291e-05 0.000180407 0.000282827 0.000512811 9.53442e-05 9.48791e-06 -9.62338e-05 -0.000199135 0.000136052 -0.00017981 5.78113e-05 -5.92656e-05 -4.21402e-05 -4.89103e-05 6.4958e-05 -5.36161e-05 9.66405e-05 -2.71964e-05 -3.98073e-05 0.000109973 1.28529e-05 2.28776e-05 
1848 0 -4.7827e-05 0.000295818 -9.86096e-06 -3.07785e-05 0.00319238 3.09353e-05 9.40121e-05 -0.000152795 -0.000110688 0.000664724 8.54042e-06 0.000195746 0.000289795 0.000505217 0.000106801 1.24756e-06 -7.50037e-05 -0.000198556 0.000143319 -0.000181711 6.36537e-05 -5.33864e-05 -4.10389e-05 -5.14617e-05 7.1284e-05 -5.45378e-05 0.000103031 -1.72747e-05 -4.23822e-05 0.000105949 1.10193e-05 2.04869e-05 
1848.35 0 -4.29517e-05 0.000280699 -1.38158e-05 -3.31123e-05 0.00320607 4.27732e-05 7.06282e-05 -0.000157196 -9.82805e-05 0.000521692 -5.02555e-06 0.000209873 0.000297161 0.000495544 0.000116157 -6.77909e-06 -5.10585e-05 -0.000199171 0.000149364 -0.000177979 6.95277e-05 -4.60748e-05 -4.06861e-05 -5.31199e-05 7.85915e-05 -5.60183e-05 0.000109921 -9.67457e-06 -4.33952e-05 0.000101006 5.94025e-06 1.65854e-05 
1848.7 0 -3.72569e-05 0.000265266 -1.90169e-05 -3.48485e-05 0.00321338 5.39645e-05 4.94215e-05 -0.000158044 -8.04807e-05 0.000377951 -2.10379e-05 0.000224356 0.000303322 0.000484347 0.000122291 -2.02952e-05 -2.44763e-05 -0.000199861 0.000154323 -0.000167851 7.6423e-05 -3.86089e-05 -4.06484e-05 -5.45509e-05 8.45222e-05 -5.90817e-05 0.000117213 -3.99103e-06 -4.30432e-05 9.66028e-05 -3.24804e-06 1.10342e-05 
1849.05 0 -3.16295e-05 0.000248319 -2.56007e-05 -3.52322e-05 0.00321474 6.12061e-05 3.20263e-05 -0.000155239 -6.14301e-05 0.000232271 -3.63379e-05 0.000239945 0.000308257 0.00047191 0.000124617 -4.02073e-05 3.51621e-06 -0.000197886 0.000155876 -0.000155192 8.33616e-05 -2.99892e-05 -4.03651e-05 -5.64268e-05 8.7428e-05 -6.28303e-05 0.000125008 1.77751e-06 -4.15983e-05 9.32769e-05 -1.33385e-05 5.54042e-06 
1849.4 0 -2.84165e-05 0.000229147 -3.16665e-05 -3.47665e-05 0.00320903 6.40762e-05 1.69679e-05 -0.00015157 -4.80892e-05 8.35406e-05 -4.91562e-05 0.00025284 0.000312726 0.000456743 0.000124109 -6.33937e-05 3.25201e-05 -0.000193323 0.000153445 -0.000143485 8.8447e-05 -2.05341e-05 -4.06937e-05 -5.86175e-05 8.73323e-05 -6.69341e-05 0.000132352 7.43811e-06 -3.99347e-05 9.04185e-05 -2.02434e-05 1.02707e-06 
1849.75 0 -3.04736e-05 0.000208647 -3.58511e-05 -3.47999e-05 0.00319606 6.64514e-05 3.98764e-06 -0.000147784 -4.10906e-05 -6.6235e-05 -5.96306e-05 0.000260261 0.000315644 0.000437742 0.000120543 -8.58351e-05 6.32922e-05 -0.000187966 0.000148035 -0.000132232 9.17692e-05 -1.19183e-05 -4.12834e-05 -6.08157e-05 8.49785e-05 -7.23352e-05 0.000139213 1.14609e-05 -3.72726e-05 8.69746e-05 -2.4598e-05 -2.5494e-06 
1850.1 0 -3.64998e-05 0.000187783 -3.80827e-05 -3.50591e-05 0.00317772 7.14083e-05 -5.87488e-06 -0.000142902 -3.78034e-05 -0.000213228 -6.65488e-05 0.000261395 0.000315786 0.000415563 0.000113514 -0.000103179 9.51087e-05 -0.000181914 0.000138953 -0.000120256 9.42424e-05 -2.99089e-06 -4.01458e-05 -6.24817e-05 8.21848e-05 -7.79218e-05 0.000145091 1.39467e-05 -3.37275e-05 8.27999e-05 -2.78265e-05 -6.84448e-06 
1850.45 0 -4.29208e-05 0.000166768 -3.84849e-05 -3.53983e-05 0.00315635 7.8591e-05 -1.35335e-05 -0.000135533 -3.63935e-05 -0.000356235 -6.85827e-05 0.000254774 0.000312197 0.000391833 0.00010637 -0.000114393 0.000124491 -0.000177691 0.000125612 -0.000108331 9.59796e-05 7.49474e-06 -3.72962e-05 -6.25568e-05 8.0269e-05 -8.11347e-05 0.000149206 1.51611e-05 -3.06789e-05 7.88998e-05 -3.06365e-05 -1.4302e-05 
1850.8 0 -4.80844e-05 0.000145625 -3.7043e-05 -3.62001e-05 0.00313205 8.73213e-05 -2.40591e-05 -0.000126568 -3.57382e-05 -0.000495655 -6.58627e-05 0.000240053 0.000303039 0.00036879 0.000103245 -0.000121434 0.000150326 -0.000178414 0.00011037 -9.81704e-05 9.61607e-05 1.87114e-05 -3.26159e-05 -6.08469e-05 7.901e-05 -8.02687e-05 0.000150881 1.48116e-05 -2.85788e-05 7.53521e-05 -3.43243e-05 -2.46959e-05 
1851.15 0 -5.24279e-05 0.000123387 -3.36847e-05 -3.77149e-05 0.00310434 9.80793e-05 -3.96159e-05 -0.000119825 -3.37151e-05 -0.000630434 -5.89255e-05 0.000218987 0.000287133 0.000346245 0.000106 -0.000127791 0.000174166 -0.000182945 9.79733e-05 -8.90941e-05 9.38028e-05 2.77013e-05 -2.56154e-05 -5.8326e-05 7.81908e-05 -7.5969e-05 0.000150633 1.2697e-05 -2.76745e-05 7.19995e-05 -3.95547e-05 -3.50409e-05 
1851.5 0 -5.51686e-05 9.95144e-05 -2.97733e-05 -4.00202e-05 0.00307472 0.000109528 -5.76351e-05 -0.000117489 -2.82025e-05 -0.000761974 -4.89865e-05 0.000194348 0.000265286 0.00032439 0.000114061 -0.000136083 0.0001972 -0.00018813 9.08267e-05 -7.99334e-05 9.02873e-05 3.41071e-05 -1.70769e-05 -5.63496e-05 7.84526e-05 -6.96238e-05 0.00015086 9.75835e-06 -2.82001e-05 6.87502e-05 -4.57016e-05 -4.37874e-05 
1851.85 0 -5.47052e-05 7.42358e-05 -2.62679e-05 -4.22896e-05 0.00304305 0.000119508 -7.66788e-05 -0.00012031 -1.79824e-05 -0.000893329 -3.76621e-05 0.000170476 0.000240944 0.000303762 0.000123793 -0.000146417 0.000220111 -0.000192109 8.73024e-05 -6.94731e-05 8.73171e-05 4.06265e-05 -9.45157e-06 -5.66122e-05 7.93012e-05 -6.1874e-05 0.000150588 7.50834e-06 -3.04009e-05 6.56968e-05 -5.12738e-05 -5.14155e-05 
1852.2 0 -4.98679e-05 4.67076e-05 -2.32646e-05 -4.38189e-05 0.00300614 0.000125858 -9.69294e-05 -0.000125202 -2.94677e-06 -0.00102454 -2.4447e-05 0.000150839 0.000216263 0.00028308 0.000131703 -0.000155805 0.000241431 -0.000194909 8.37473e-05 -5.77282e-05 8.48496e-05 4.70854e-05 -4.41402e-06 -5.92913e-05 7.84214e-05 -5.25675e-05 0.000147253 6.62446e-06 -3.30784e-05 6.33253e-05 -5.33848e-05 -5.82478e-05 
1852.55 0 -4.09551e-05 1.59069e-05 -2.15602e-05 -4.46827e-05 0.00296125 0.000127797 -0.000118529 -0.000128406 1.70392e-05 -0.00115599 -9.15439e-06 0.000136544 0.000190066 0.000262923 0.000137834 -0.000158925 0.000260275 -0.000196643 7.89925e-05 -4.85995e-05 8.22322e-05 5.30352e-05 -3.37577e-06 -6.25035e-05 7.51138e-05 -4.33191e-05 0.000140964 7.2416e-06 -3.45918e-05 6.20485e-05 -5.06277e-05 -6.28166e-05 
1852.9 0 -3.05629e-05 -1.70895e-05 -2.08996e-05 -4.49704e-05 0.00290626 0.000123271 -0.000139095 -0.000131823 4.28118e-05 -0.00128994 5.01668e-06 0.000124505 0.000162254 0.000244051 0.000144005 -0.000151675 0.000280192 -0.000196907 7.48474e-05 -4.3735e-05 7.95719e-05 5.97248e-05 -6.91411e-06 -6.36566e-05 7.03766e-05 -3.58288e-05 0.000133582 8.17785e-06 -3.52523e-05 6.25364e-05 -4.60231e-05 -6.54022e-05 
1853.25 0 -2.12281e-05 -5.06141e-05 -2.03147e-05 -4.45687e-05 0.00283752 0.000111209 -0.000156082 -0.000137182 7.18453e-05 -0.00142604 1.57128e-05 0.000109872 0.000134393 0.000224488 0.00014994 -0.000138014 0.000302989 -0.000196116 7.15084e-05 -4.22785e-05 7.81045e-05 6.68732e-05 -1.40146e-05 -6.24724e-05 6.46384e-05 -3.04185e-05 0.000126981 8.89641e-06 -3.55806e-05 6.36885e-05 -4.37191e-05 -6.75479e-05 
1853.6 0 -1.48551e-05 -8.3563e-05 -2.01699e-05 -4.36462e-05 0.00275513 9.50619e-05 -0.000170269 -0.000142044 0.000100225 -0.00156023 2.38884e-05 9.37268e-05 0.000109644 0.000204029 0.000155142 -0.000123927 0.000324994 -0.000195447 6.95019e-05 -4.26499e-05 7.79817e-05 7.4278e-05 -2.25296e-05 -5.93118e-05 5.9002e-05 -2.70556e-05 0.000121963 1.05231e-05 -3.56851e-05 6.43337e-05 -4.51003e-05 -6.94038e-05 
1853.95 0 -1.12609e-05 -0.000114852 -2.01826e-05 -4.22548e-05 0.00266365 7.79327e-05 -0.000182806 -0.000145152 0.000125108 -0.00169081 3.14928e-05 8.0193e-05 9.07473e-05 0.000182523 0.000159989 -0.000110689 0.000343489 -0.000195845 6.96533e-05 -4.34036e-05 7.83958e-05 8.25261e-05 -3.0613e-05 -5.32198e-05 5.48721e-05 -2.51482e-05 0.000118468 1.31089e-05 -3.51197e-05 6.47045e-05 -4.85947e-05 -7.27161e-05 
1854.3 0 -8.01581e-06 -0.000143534 -2.02277e-05 -4.15477e-05 0.00256511 6.04621e-05 -0.000194691 -0.000146618 0.0001448 -0.00181883 4.03312e-05 7.04823e-05 7.83381e-05 0.000156015 0.00016416 -9.73508e-05 0.00035947 -0.000198495 7.11457e-05 -4.2848e-05 7.92658e-05 9.15754e-05 -3.81328e-05 -4.51791e-05 5.16088e-05 -2.41544e-05 0.00011473 1.62121e-05 -3.37885e-05 6.48285e-05 -5.26259e-05 -7.81457e-05 
1854.65 0 -3.89602e-06 -0.000170308 -2.05915e-05 -4.27507e-05 0.00245833 4.2873e-05 -0.000206696 -0.000143465 0.000158756 -0.00194285 5.07442e-05 6.42728e-05 7.07932e-05 0.000123173 0.000167129 -8.18051e-05 0.000371553 -0.000204984 7.19764e-05 -3.93224e-05 7.89484e-05 0.000100037 -4.60517e-05 -3.76074e-05 4.75109e-05 -2.30962e-05 0.000108364 1.9324e-05 -3.22392e-05 6.45292e-05 -5.63562e-05 -8.33681e-05 
1855 0 -6.55411e-07 -0.000195754 -2.21848e-05 -4.46642e-05 0.00234426 2.56086e-05 -0.000218204 -0.000132877 0.000167893 -0.00205885 6.12737e-05 6.06521e-05 6.40198e-05 8.53122e-05 0.000168913 -6.34138e-05 0.000376778 -0.000215037 7.15573e-05 -3.31737e-05 7.67652e-05 0.000105889 -5.46234e-05 -2.99999e-05 4.1501e-05 -2.04577e-05 9.95656e-05 2.21656e-05 -3.11186e-05 6.27955e-05 -6.01656e-05 -8.63391e-05 
1855.35 0 5.97578e-07 -0.00021945 -2.53561e-05 -4.59419e-05 0.00222634 9.49823e-06 -0.000228436 -0.000114871 0.00017273 -0.00216592 7.12382e-05 5.88762e-05 5.51598e-05 4.25579e-05 0.000171398 -4.31247e-05 0.000375296 -0.000226698 7.2697e-05 -2.68953e-05 7.41569e-05 0.000109777 -6.13052e-05 -2.05391e-05 3.36909e-05 -1.62569e-05 8.97146e-05 2.53322e-05 -3.11967e-05 5.91331e-05 -6.43408e-05 -8.66953e-05 
1855.7 0 1.44376e-06 -0.000241324 -2.8295e-05 -4.70482e-05 0.0021052 -3.52289e-06 -0.000236245 -9.24475e-05 0.000173259 -0.00226655 7.98148e-05 6.23085e-05 4.26602e-05 -3.3369e-06 0.00017448 -2.19426e-05 0.000367775 -0.000237217 7.70599e-05 -2.35813e-05 7.20174e-05 0.000113852 -6.54948e-05 -1.01602e-05 2.45867e-05 -1.08664e-05 7.91013e-05 2.92296e-05 -3.29485e-05 5.42753e-05 -6.83453e-05 -8.48953e-05 
1856.05 0 2.93016e-06 -0.000260995 -2.84802e-05 -4.81225e-05 0.0019784 -1.33674e-05 -0.000240315 -6.9607e-05 0.000169422 -0.00236016 8.67067e-05 7.3997e-05 2.66632e-05 -4.68722e-05 0.000173956 -4.90649e-09 0.000355189 -0.000245202 8.39795e-05 -2.40773e-05 7.03645e-05 0.000119278 -6.93853e-05 -5.61749e-07 1.47621e-05 -4.19254e-06 6.79869e-05 3.37722e-05 -3.58133e-05 4.82956e-05 -7.16745e-05 -8.02558e-05 
1856.4 0 3.97769e-06 -0.00027789 -2.67383e-05 -4.80078e-05 0.00184519 -2.25097e-05 -0.000239791 -4.91879e-05 0.000161503 -0.00244293 9.15363e-05 9.2358e-05 9.1013e-06 -8.41568e-05 0.000167197 2.29412e-05 0.000339295 -0.000252195 8.99835e-05 -2.55736e-05 6.91367e-05 0.000124591 -7.44549e-05 7.79167e-06 5.82866e-06 2.18126e-06 5.71592e-05 3.75391e-05 -3.7754e-05 4.18289e-05 -7.46339e-05 -7.27289e-05 
1856.75 0 3.44387e-06 -0.000291437 -2.51065e-05 -4.71233e-05 0.00170854 -3.1343e-05 -0.000235669 -3.12276e-05 0.00015104 -0.00251305 9.61924e-05 0.000111845 -6.98558e-06 -0.00011686 0.000154054 4.71861e-05 0.000321797 -0.000259134 9.13549e-05 -2.74428e-05 6.89719e-05 0.000127629 -7.93587e-05 1.4489e-05 -1.16535e-06 7.12225e-06 4.73844e-05 3.98314e-05 -3.81787e-05 3.58593e-05 -7.83528e-05 -6.40552e-05 
1857.1 0 1.6272e-06 -0.000301861 -2.31014e-05 -4.68366e-05 0.00157184 -3.76434e-05 -0.0002294 -1.67242e-05 0.000139868 -0.00257349 0.000102978 0.000127574 -2.08908e-05 -0.000147411 0.000137347 7.12312e-05 0.000303022 -0.000264614 9.01113e-05 -3.23514e-05 7.01454e-05 0.00012766 -8.14497e-05 1.86982e-05 -5.57346e-06 9.88067e-06 3.92534e-05 4.17751e-05 -3.86829e-05 3.09592e-05 -8.32963e-05 -5.70188e-05 
1857.45 0 3.3275e-07 -0.00031073 -2.07694e-05 -4.73055e-05 0.00143547 -4.20042e-05 -0.00021952 -9.33714e-06 0.000128637 -0.00262648 0.000108951 0.000136226 -3.46566e-05 -0.000173673 0.000120615 9.14253e-05 0.00028278 -0.000266675 8.99323e-05 -4.0551e-05 7.19848e-05 0.000125445 -8.05454e-05 1.99435e-05 -8.45015e-06 1.02695e-05 3.31763e-05 4.42177e-05 -4.00843e-05 2.77172e-05 -8.9164e-05 -5.19075e-05 
1857.8 0 6.71191e-07 -0.000319863 -1.89017e-05 -4.76764e-05 0.0013005 -4.62913e-05 -0.000205077 -1.08886e-05 0.000117473 -0.00267109 0.000112617 0.000137052 -4.87874e-05 -0.000191915 0.000105126 0.000104118 0.000263587 -0.000263648 8.93175e-05 -4.75415e-05 7.48866e-05 0.000121361 -7.8752e-05 1.91523e-05 -1.03253e-05 9.83195e-06 2.92689e-05 4.82802e-05 -4.09711e-05 2.56778e-05 -9.56886e-05 -4.6642e-05 
1858.15 0 2.23992e-06 -0.000329323 -1.72691e-05 -4.67494e-05 0.00116827 -5.17752e-05 -0.000187645 -1.84044e-05 0.000106655 -0.00270711 0.000116057 0.000132042 -6.15503e-05 -0.00020258 9.00911e-05 0.000108101 0.000247813 -0.000255799 8.56525e-05 -5.0846e-05 7.72864e-05 0.000115909 -7.75654e-05 1.73131e-05 -1.0671e-05 1.04656e-05 2.80217e-05 5.38478e-05 -3.98437e-05 2.37718e-05 -0.000101381 -4.13836e-05 
1858.5 0 3.6648e-06 -0.00033972 -1.57846e-05 -4.34329e-05 0.00103896 -5.82276e-05 -0.000167499 -2.89917e-05 9.4554e-05 -0.00273668 0.000120843 0.00012332 -7.166e-05 -0.000207366 7.54669e-05 0.000103506 0.000235043 -0.000244483 8.14546e-05 -5.16031e-05 7.74236e-05 0.000110705 -7.77682e-05 1.55144e-05 -1.02247e-05 1.19755e-05 2.83212e-05 5.83982e-05 -3.68359e-05 2.22828e-05 -0.0001045 -3.827e-05 
1858.85 0 2.40128e-06 -0.000351016 -1.46778e-05 -3.84383e-05 0.00091246 -6.32759e-05 -0.000146167 -4.11199e-05 8.01549e-05 -0.00276301 0.000126799 0.00011183 -7.92531e-05 -0.000209557 6.25316e-05 9.2976e-05 0.000224995 -0.000230737 8.01227e-05 -4.96726e-05 7.58689e-05 0.000107601 -7.93474e-05 1.5066e-05 -1.01504e-05 1.32804e-05 2.837e-05 6.08161e-05 -3.38868e-05 2.32411e-05 -0.000105313 -3.74641e-05 
1859.2 0 -2.7202e-06 -0.000362391 -1.44167e-05 -3.38473e-05 0.000787403 -6.63708e-05 -0.00012639 -5.28126e-05 6.25203e-05 -0.00278455 0.000132684 9.97114e-05 -8.57635e-05 -0.000212672 5.18121e-05 8.01767e-05 0.000217917 -0.00021497 8.32633e-05 -4.45744e-05 7.30844e-05 0.000106627 -8.10104e-05 1.64754e-05 -1.14206e-05 1.35903e-05 2.65821e-05 6.28895e-05 -3.2373e-05 2.69766e-05 -0.000105342 -3.7574e-05 
1859.55 0 -1.14574e-05 -0.000373221 -1.45552e-05 -3.0807e-05 0.000661722 -6.69607e-05 -0.000108419 -6.21913e-05 4.29837e-05 -0.00279804 0.000138127 8.88668e-05 -9.22208e-05 -0.000217909 4.25443e-05 6.69248e-05 0.000213718 -0.000195556 8.95793e-05 -3.79035e-05 6.94769e-05 0.000106146 -8.27207e-05 1.80363e-05 -1.37944e-05 1.27052e-05 2.28862e-05 6.53418e-05 -3.27218e-05 3.16644e-05 -0.00010558 -3.77311e-05 
1859.9 0 -2.25549e-05 -0.000383974 -1.45268e-05 -2.9346e-05 0.000533968 -6.38184e-05 -9.11939e-05 -6.90134e-05 2.40537e-05 -0.00280306 0.000141588 7.8495e-05 -9.75063e-05 -0.000226655 3.48301e-05 5.29643e-05 0.000208944 -0.000172489 9.63798e-05 -3.00612e-05 6.53704e-05 0.000104835 -8.33338e-05 1.65145e-05 -1.69432e-05 1.09015e-05 1.80388e-05 6.9841e-05 -3.38532e-05 3.45509e-05 -0.000106107 -3.69696e-05 
1860.25 0 -3.4434e-05 -0.000395261 -1.4818e-05 -2.95263e-05 0.000404694 -5.52368e-05 -7.31713e-05 -7.12463e-05 4.71524e-06 -0.00280249 0.000141888 6.7923e-05 -9.99193e-05 -0.000237852 2.80003e-05 3.80237e-05 0.000198922 -0.000149377 0.000104328 -1.95784e-05 5.90657e-05 0.000102436 -8.24698e-05 1.13755e-05 -2.13812e-05 8.93335e-06 1.26804e-05 7.68266e-05 -3.38519e-05 3.45519e-05 -0.000106644 -3.37721e-05 
1860.6 0 -4.67071e-05 -0.000406181 -1.64987e-05 -2.97882e-05 0.000274998 -4.08734e-05 -5.43909e-05 -6.68707e-05 -1.60567e-05 -0.00279965 0.000139721 5.6534e-05 -0.000100654 -0.000245335 2.03099e-05 2.1536e-05 0.000181887 -0.000130247 0.000111632 -6.12568e-06 5.08629e-05 9.87914e-05 -7.92636e-05 5.28955e-06 -2.61297e-05 6.95025e-06 7.41342e-06 8.28379e-05 -3.19707e-05 3.32618e-05 -0.000107058 -2.73449e-05 
1860.95 0 -5.93886e-05 -0.000416291 -1.86198e-05 -2.89633e-05 0.000144966 -1.95315e-05 -3.91039e-05 -5.8116e-05 -3.68938e-05 -0.00279605 0.000135753 4.38828e-05 -0.000102454 -0.000244607 1.03215e-05 4.44248e-06 0.000160095 -0.000116594 0.000115397 7.29419e-06 4.27445e-05 9.3457e-05 -7.3522e-05 4.90577e-07 -2.92772e-05 4.75631e-06 1.80675e-06 8.59231e-05 -2.9238e-05 3.27011e-05 -0.000109095 -1.85888e-05 
1861.3 0 -7.16299e-05 -0.000425689 -1.94065e-05 -2.79436e-05 1.34675e-05 1.09694e-05 -2.89494e-05 -4.83405e-05 -5.44986e-05 -0.00279006 0.000130981 2.87272e-05 -0.000106269 -0.00023825 -2.3543e-06 -1.0458e-05 0.000137739 -0.000106606 0.000116759 1.74441e-05 3.55721e-05 8.57401e-05 -6.63855e-05 -2.10688e-06 -3.06676e-05 3.94836e-06 -4.08842e-06 8.6951e-05 -2.64823e-05 3.36939e-05 -0.000112943 -1.00415e-05 
1861.65 0 -8.08998e-05 -0.000434098 -1.93456e-05 -2.88194e-05 -0.000119499 4.96611e-05 -2.32751e-05 -3.90752e-05 -6.71814e-05 -0.00277839 0.000127092 1.11132e-05 -0.000111584 -0.000231668 -1.63413e-05 -2.40797e-05 0.000116486 -9.68516e-05 0.000118553 2.44093e-05 3.03572e-05 7.68252e-05 -5.80446e-05 -3.29816e-06 -3.14909e-05 6.46954e-06 -7.6668e-06 8.69193e-05 -2.36947e-05 3.51381e-05 -0.000116643 -4.92675e-06 
1862 0 -8.47686e-05 -0.000441842 -1.92846e-05 -3.15842e-05 -0.000252453 9.18854e-05 -2.13114e-05 -3.03666e-05 -7.50537e-05 -0.00275942 0.000125917 -5.50618e-06 -0.000117665 -0.000224987 -2.9104e-05 -3.8229e-05 9.62195e-05 -8.54412e-05 0.000123513 3.17852e-05 2.61005e-05 6.91513e-05 -4.84424e-05 -4.17132e-06 -3.21302e-05 1.25828e-05 -7.99077e-06 8.68304e-05 -2.09048e-05 3.62095e-05 -0.000118305 -3.85895e-06 
1862.35 0 -8.0601e-05 -0.000449123 -2.04857e-05 -3.41247e-05 -0.000384178 0.000133298 -1.89685e-05 -1.93795e-05 -7.86659e-05 -0.00273316 0.000127979 -1.87756e-05 -0.000123046 -0.000215937 -3.79945e-05 -5.12074e-05 7.78585e-05 -7.20789e-05 0.000132592 4.17769e-05 2.02899e-05 6.25149e-05 -3.9958e-05 -3.3818e-06 -3.3135e-05 1.96723e-05 -8.14477e-06 8.81459e-05 -1.72219e-05 3.74421e-05 -0.000116459 -4.91811e-06 
1862.7 0 -6.92108e-05 -0.000455495 -2.33967e-05 -3.45114e-05 -0.000514294 0.000171339 -1.27979e-05 -4.52025e-06 -7.67591e-05 -0.00270047 0.000131622 -3.06651e-05 -0.000124679 -0.000207191 -4.28821e-05 -6.04785e-05 6.38949e-05 -5.79828e-05 0.000141418 5.28718e-05 1.20075e-05 5.50627e-05 -3.57783e-05 -6.6542e-07 -3.41394e-05 2.57485e-05 -1.06385e-05 9.06249e-05 -1.32312e-05 3.83655e-05 -0.000110921 -7.72619e-06 
1863.05 0 -5.54213e-05 -0.000461342 -2.62225e-05 -3.28657e-05 -0.000643029 0.000203782 -5.3737e-06 1.23495e-05 -6.92285e-05 -0.00266184 0.000134113 -4.34992e-05 -0.000123634 -0.000202308 -4.63162e-05 -6.54013e-05 5.40803e-05 -4.50719e-05 0.000147238 6.39002e-05 2.07474e-06 4.68233e-05 -3.54164e-05 2.50572e-06 -3.4612e-05 3.1003e-05 -1.43107e-05 9.26221e-05 -1.05834e-05 3.87236e-05 -0.000103181 -1.27125e-05 
1863.4 0 -4.37514e-05 -0.000465842 -2.81083e-05 -3.01878e-05 -0.000771376 0.000231096 8.11885e-08 2.97526e-05 -5.84264e-05 -0.00261682 0.000134477 -5.49848e-05 -0.000124259 -0.000199137 -4.96725e-05 -6.62922e-05 4.6084e-05 -3.10706e-05 0.000149862 7.28318e-05 -8.1292e-06 3.93718e-05 -3.62332e-05 5.29013e-06 -3.57808e-05 3.70371e-05 -1.84636e-05 9.33368e-05 -9.37243e-06 3.88411e-05 -9.51133e-05 -1.9212e-05 
1863.75 0 -3.4418e-05 -0.00046744 -2.93374e-05 -2.73879e-05 -0.00089899 0.000255732 3.54084e-06 4.77707e-05 -4.44097e-05 -0.00256317 0.000133911 -6.21429e-05 -0.000127412 -0.000194914 -5.17097e-05 -6.42567e-05 3.87148e-05 -1.3036e-05 0.000148068 7.59798e-05 -1.64603e-05 3.46104e-05 -3.55229e-05 7.17403e-06 -3.88289e-05 4.49242e-05 -2.36394e-05 9.27255e-05 -8.35388e-06 3.91427e-05 -8.68457e-05 -2.60827e-05 
1864.1 0 -2.44884e-05 -0.000465436 -3.01154e-05 -2.5013e-05 -0.00102366 0.000278912 6.14137e-06 6.71372e-05 -2.46767e-05 -0.00249921 0.000132967 -6.46668e-05 -0.000132469 -0.000189283 -5.26891e-05 -6.12129e-05 3.22184e-05 6.80547e-06 0.000141351 7.26751e-05 -2.17574e-05 3.25311e-05 -3.25841e-05 8.74999e-06 -4.37815e-05 5.15591e-05 -2.98244e-05 9.1077e-05 -5.38821e-06 3.88773e-05 -7.80993e-05 -3.23155e-05 
1864.45 0 -1.28173e-05 -0.000459885 -3.24096e-05 -2.39219e-05 -0.0011421 0.000298127 9.51575e-06 8.90586e-05 1.00825e-06 -0.00242648 0.000132428 -6.28645e-05 -0.000140581 -0.000182756 -5.45847e-05 -5.85743e-05 2.52508e-05 2.52308e-05 0.000130071 6.51621e-05 -2.42771e-05 3.14197e-05 -2.8748e-05 1.06308e-05 -5.01721e-05 5.463e-05 -3.5817e-05 8.89634e-05 -6.17533e-07 3.80627e-05 -7.09712e-05 -3.69244e-05 
1864.8 0 -5.73175e-07 -0.00045209 -3.62333e-05 -2.55745e-05 -0.00125318 0.000310156 1.4148e-05 0.000111632 3.06254e-05 -0.00234816 0.000131451 -5.8682e-05 -0.000151181 -0.000171313 -5.80449e-05 -5.68724e-05 1.56953e-05 4.13705e-05 0.000115883 5.24766e-05 -2.54118e-05 3.03563e-05 -2.58071e-05 1.11779e-05 -5.72064e-05 5.64982e-05 -4.02702e-05 8.58265e-05 2.83213e-06 3.78836e-05 -6.73416e-05 -3.94221e-05 
1865.15 0 1.19931e-05 -0.00044472 -3.92654e-05 -2.83843e-05 -0.00135786 0.000314615 1.98316e-05 0.000131145 6.59445e-05 -0.00226475 0.000129998 -5.45205e-05 -0.000162434 -0.000152631 -6.31012e-05 -5.55318e-05 4.80416e-06 5.66603e-05 0.000101159 3.41246e-05 -2.69049e-05 2.81092e-05 -2.32924e-05 9.32e-06 -6.42142e-05 6.0867e-05 -4.19138e-05 8.04378e-05 3.89075e-06 3.87524e-05 -6.63195e-05 -3.98473e-05 
1865.5 0 2.53839e-05 -0.000437859 -4.13573e-05 -3.09876e-05 -0.00145619 0.000311795 2.71109e-05 0.000145749 0.000107271 -0.00217617 0.000129682 -5.1979e-05 -0.000173107 -0.000130082 -6.68678e-05 -5.363e-05 -6.89331e-06 7.26793e-05 8.71539e-05 1.45483e-05 -2.98864e-05 2.47745e-05 -1.96725e-05 7.36477e-06 -6.99116e-05 6.93231e-05 -3.90328e-05 7.39036e-05 4.15326e-06 4.07273e-05 -6.48426e-05 -3.9351e-05 
1865.85 0 3.97657e-05 -0.000428201 -4.42388e-05 -3.49546e-05 -0.00154738 0.000301582 3.45462e-05 0.000155282 0.000148933 -0.00208428 0.000130083 -5.03139e-05 -0.000182091 -0.000105919 -6.64917e-05 -4.96063e-05 -1.84636e-05 9.04515e-05 7.44072e-05 -2.9035e-06 -3.29902e-05 2.28167e-05 -1.62719e-05 6.43315e-06 -7.33623e-05 8.05633e-05 -3.18974e-05 6.70951e-05 4.71166e-06 4.3413e-05 -5.96623e-05 -3.7977e-05 
1866.2 0 5.42212e-05 -0.000415076 -4.77655e-05 -4.06938e-05 -0.00163145 0.000285149 4.01189e-05 0.000160715 0.000184503 -0.00198886 0.000130606 -4.87048e-05 -0.000187839 -8.01894e-05 -6.28275e-05 -4.11844e-05 -2.67967e-05 0.000109842 6.43954e-05 -1.72863e-05 -3.43447e-05 2.51262e-05 -1.55155e-05 5.15389e-06 -7.49461e-05 9.12387e-05 -2.27031e-05 5.96663e-05 4.89076e-06 4.57234e-05 -5.03144e-05 -3.4071e-05 
1866.55 0 6.75112e-05 -0.00040112 -5.0188e-05 -4.56257e-05 -0.00170665 0.000264312 4.64157e-05 0.000163741 0.000211398 -0.0018883 0.000131581 -4.81956e-05 -0.000189852 -5.65442e-05 -5.71942e-05 -2.90167e-05 -3.03199e-05 0.000129325 5.84885e-05 -2.69167e-05 -3.40522e-05 3.205e-05 -1.82845e-05 4.00293e-06 -7.64054e-05 9.73528e-05 -1.42707e-05 5.26794e-05 3.81393e-06 4.75533e-05 -4.02139e-05 -2.7076e-05 
1866.9 0 7.91471e-05 -0.000387345 -5.06465e-05 -4.95948e-05 -0.00177108 0.000239332 5.41581e-05 0.000169279 0.000230479 -0.00178385 0.000131539 -4.91966e-05 -0.000189105 -3.98162e-05 -4.93196e-05 -1.73283e-05 -3.11391e-05 0.00014776 5.53511e-05 -3.15979e-05 -3.38417e-05 4.00305e-05 -2.27004e-05 3.54762e-06 -7.88814e-05 9.7192e-05 -9.93435e-06 4.77606e-05 2.10468e-06 5.00701e-05 -3.21039e-05 -1.81529e-05 
1867.25 0 8.97048e-05 -0.000374654 -5.00155e-05 -5.43714e-05 -0.00182812 0.000211352 5.9965e-05 0.000179795 0.000243497 -0.00167773 0.000128252 -5.23134e-05 -0.000185751 -2.87692e-05 -4.14045e-05 -7.8895e-06 -3.08693e-05 0.000166458 5.31636e-05 -3.53704e-05 -3.47833e-05 4.64435e-05 -2.65997e-05 2.12322e-06 -8.13656e-05 9.16721e-05 -1.03036e-05 4.47962e-05 5.65577e-07 5.31343e-05 -2.62742e-05 -7.7407e-06 
1867.6 0 9.82988e-05 -0.000364943 -4.7765e-05 -5.94749e-05 -0.00188201 0.000180778 6.13884e-05 0.000191305 0.000252686 -0.00157039 0.000122004 -5.95976e-05 -0.000179019 -2.13263e-05 -3.58094e-05 -4.86848e-07 -2.88833e-05 0.000184688 5.1935e-05 -4.10239e-05 -3.57919e-05 5.07494e-05 -3.04187e-05 -2.77544e-07 -8.23942e-05 8.20076e-05 -1.27444e-05 4.27203e-05 -1.48627e-06 5.44376e-05 -2.29944e-05 3.94128e-06 
1867.95 0 0.00010436 -0.000357745 -4.23803e-05 -6.30133e-05 -0.00193336 0.000146398 5.93154e-05 0.000199828 0.00025844 -0.00146227 0.000113049 -7.25045e-05 -0.000169259 -1.79126e-05 -3.37772e-05 3.65882e-06 -2.53721e-05 0.000200088 5.10491e-05 -4.91714e-05 -3.60667e-05 5.45526e-05 -3.46524e-05 -1.3569e-06 -8.18861e-05 7.06962e-05 -1.48578e-05 4.16663e-05 -4.16537e-06 5.22616e-05 -2.26178e-05 1.50263e-05 
1868.3 0 0.000108777 -0.000350421 -3.45697e-05 -6.39911e-05 -0.00198056 0.000110387 5.51124e-05 0.000202564 0.000259851 -0.00135379 0.000101374 -9.06942e-05 -0.000158194 -1.82018e-05 -3.80909e-05 3.29664e-06 -2.18114e-05 0.0002107 4.97541e-05 -5.90243e-05 -3.51265e-05 5.9255e-05 -3.93051e-05 -6.38912e-07 -8.10093e-05 6.10387e-05 -1.69802e-05 4.24326e-05 -6.89623e-06 4.82729e-05 -2.33079e-05 2.44563e-05 
1868.65 0 0.000111002 -0.000341003 -2.67976e-05 -6.34707e-05 -0.00202317 7.60846e-05 5.12298e-05 0.000199234 0.000258508 -0.00124338 8.91525e-05 -0.000110799 -0.00014756 -1.96361e-05 -4.96843e-05 8.03234e-07 -1.91509e-05 0.000216408 4.82663e-05 -6.67275e-05 -3.32771e-05 6.35588e-05 -4.52994e-05 3.73391e-07 -8.05729e-05 5.54839e-05 -1.91621e-05 4.46447e-05 -9.70418e-06 4.41788e-05 -2.30538e-05 3.21008e-05 
1869 0 0.000110534 -0.000330207 -2.09034e-05 -6.26815e-05 -0.00206029 4.39389e-05 5.13565e-05 0.000191977 0.000255289 -0.00113066 7.7836e-05 -0.000129056 -0.000137567 -2.02629e-05 -6.73017e-05 -3.19122e-07 -1.56273e-05 0.000218361 4.67077e-05 -6.85218e-05 -3.18096e-05 6.54189e-05 -5.14598e-05 1.35397e-06 -7.95534e-05 5.4214e-05 -2.04164e-05 4.76072e-05 -1.37129e-05 4.09692e-05 -2.08794e-05 3.83896e-05 
1869.35 0 0.000107844 -0.000318818 -1.65563e-05 -6.18944e-05 -0.00209039 1.38984e-05 5.74168e-05 0.000183016 0.000247875 -0.00101858 6.95963e-05 -0.000142829 -0.000127394 -2.12411e-05 -9.01814e-05 1.45502e-06 -1.00065e-05 0.000217652 4.41176e-05 -6.43909e-05 -3.2084e-05 6.50937e-05 -5.59562e-05 2.08198e-06 -7.73643e-05 5.50156e-05 -1.95464e-05 5.1137e-05 -1.85089e-05 3.93432e-05 -1.71237e-05 4.37579e-05 
1869.7 0 0.000102017 -0.000306089 -1.30597e-05 -6.0447e-05 -0.00211369 -1.26362e-05 6.81125e-05 0.000174488 0.000234779 -0.000908324 6.61437e-05 -0.000151559 -0.000117244 -2.48974e-05 -0.000115495 5.74181e-06 -3.39562e-06 0.000215828 3.81644e-05 -5.58966e-05 -3.3573e-05 6.38276e-05 -5.90674e-05 2.26566e-06 -7.36012e-05 5.7581e-05 -1.8547e-05 5.4943e-05 -2.35502e-05 3.83626e-05 -1.28179e-05 4.77136e-05 


==> anc/Fig2_SpectralFunctionSFX0SFY6SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0.14673 #ppz=0 #mEff=0.0139485 #wEff=0.147392 
1470 0 -6.49437e-17 1.94542e-19 -3.09034e-19 0 1 -1.1638e-21 8.32144e-16 -5.42101e-19 -1.93747e-16 0 8.01334e-16 2.63062e-21 -5.59448e-17 3.29842e-19 -6.14152e-19 4.06576e-20 5.5091e-17 0 4.75965e-17 7.30395e-19 -2.92735e-18 1.25185e-33 3.85652e-20 -7.58942e-19 5.97445e-19 0 2.20093e-17 -5.02466e-19 -2.69695e-18 0 -5.28636e-19 -7.99599e-19 
1470.35 0 3.19753e-10 -0.00838369 -1.0349e-12 -4.50022e-12 0.996742 -1.23105e-09 1.81669e-09 1.06493e-07 -4.14849e-10 -0.0731986 1.4754e-10 -6.99456e-09 3.66834e-11 1.07159e-07 5.3724e-10 -1.18757e-08 2.70115e-09 -3.08713e-08 2.82241e-10 -5.75996e-08 1.09088e-09 8.44278e-09 1.77196e-09 3.87728e-07 -1.05298e-09 -1.7178e-09 -3.59096e-09 1.21673e-10 -1.57649e-10 1.58729e-08 -1.33102e-09 4.44111e-10 
1470.7 0 4.04104e-09 -0.0168875 -8.2782e-12 -1.62734e-10 0.987044 -8.55616e-09 2.90844e-08 8.32079e-07 -5.51643e-09 -0.145828 -3.69437e-09 -6.43501e-08 1.18043e-09 8.09126e-07 1.01856e-08 -7.92355e-08 4.22881e-08 -2.53882e-07 6.65813e-09 -4.31898e-07 1.16629e-09 6.1335e-08 1.39056e-08 5.61989e-07 -6.61714e-09 -1.06264e-08 -4.17253e-08 -4.77109e-10 -3.50557e-09 1.19333e-07 -1.46367e-08 1.54008e-09 
1471.05 0 1.62909e-08 -0.0253544 1.9675e-11 -1.19606e-09 0.971284 -2.3777e-08 1.36341e-07 2.72306e-06 -1.30812e-08 -0.217392 -3.77474e-08 -2.70575e-07 8.26442e-09 2.43792e-06 4.05489e-08 -2.23383e-07 1.97143e-07 -8.76301e-07 2.28082e-08 -1.34085e-06 -1.75659e-08 1.83098e-07 4.13256e-08 -2.6356e-06 -6.6474e-09 -2.65387e-08 -1.40074e-07 -6.74152e-09 -1.96283e-08 3.59204e-07 -4.88016e-08 -7.15051e-10 
1471.4 0 3.93095e-08 -0.0336814 2.60294e-10 -4.27307e-09 0.949636 -4.68372e-08 3.78371e-07 6.17468e-06 -4.57204e-10 -0.287423 -1.19796e-07 -7.65568e-07 2.70146e-08 5.10781e-06 9.24889e-08 -4.45899e-07 5.61677e-07 -2.11739e-06 2.94132e-08 -2.94296e-06 -7.79651e-08 3.86311e-07 6.8944e-08 -6.2516e-06 3.54506e-08 -4.44419e-08 -2.99375e-07 -2.57527e-08 -5.14271e-08 7.54463e-07 -1.12112e-07 -1.5056e-08 
1471.75 0 6.00737e-08 -0.0418368 8.73613e-10 -8.83238e-09 0.922255 -8.50447e-08 7.98278e-07 1.14506e-05 1.91368e-08 -0.355459 -2.00828e-07 -1.62503e-06 4.90017e-08 9.0294e-06 1.50034e-07 -7.05587e-07 1.2647e-06 -4.16881e-06 -2.5613e-08 -5.35477e-06 -2.06775e-07 6.77183e-07 7.46885e-08 -7.56074e-06 1.58458e-07 -5.36424e-08 -5.09597e-07 -5.24125e-08 -7.40531e-08 1.33952e-06 -2.08198e-07 -5.11753e-08 
1472.1 0 4.89705e-08 -0.0497701 1.77546e-09 -1.67112e-08 0.889353 -1.66097e-07 1.41314e-06 1.88245e-05 -7.80605e-08 -0.421055 -1.53901e-07 -2.84644e-06 4.24436e-08 1.48371e-05 1.91001e-07 -9.63004e-07 2.5394e-06 -7.1607e-06 -1.65927e-07 -8.68603e-06 -4.30473e-07 1.06508e-06 6.12987e-08 -7.6212e-06 3.58729e-07 -4.64984e-08 -7.38383e-07 -7.75456e-08 -5.92724e-08 2.22152e-06 -3.13321e-07 -1.17e-07 
1472.45 0 -1.90155e-08 -0.0574331 2.63508e-09 -3.76267e-08 0.851167 -3.23479e-07 2.16987e-06 2.85004e-05 -4.96135e-07 -0.483787 2.0152e-07 -4.42739e-06 -3.4371e-08 2.3432e-05 1.69067e-07 -1.24536e-06 4.72991e-06 -1.12064e-05 -3.79399e-07 -1.30305e-05 -7.4908e-07 1.56024e-06 4.08395e-08 -5.8241e-06 6.07962e-07 -2.47726e-08 -9.79193e-07 -1.42943e-07 -7.91768e-09 3.54029e-06 -4.01772e-07 -2.18218e-07 
1472.8 0 -1.54946e-07 -0.0647833 2.72248e-09 -5.8582e-08 0.807971 -5.54766e-07 2.93154e-06 4.0428e-05 -1.4169e-06 -0.543249 1.01429e-06 -6.41282e-06 -2.26418e-07 3.49667e-05 2.18936e-08 -1.5867e-06 8.08117e-06 -1.64532e-05 -7.2004e-07 -1.83526e-05 -1.11874e-06 2.15569e-06 3.33039e-08 -1.3036e-06 9.27862e-07 7.44842e-09 -1.26213e-06 -2.74843e-07 6.51107e-08 5.30422e-06 -4.70644e-07 -3.23494e-07 
1473.15 0 -3.79001e-07 -0.0717727 6.87327e-10 -2.5082e-08 0.760071 -8.12157e-07 3.5759e-06 5.43805e-05 -2.97323e-06 -0.599063 2.31633e-06 -8.85052e-06 -5.74448e-07 4.83663e-05 -2.18968e-07 -1.94995e-06 1.25171e-05 -2.30834e-05 -1.24256e-06 -2.45256e-05 -1.49388e-06 2.8319e-06 3.81661e-08 5.61667e-06 1.4033e-06 5.48473e-08 -1.59036e-06 -4.27003e-07 1.40263e-07 7.31589e-06 -5.18509e-07 -4.18049e-07 
1473.5 0 -7.17629e-07 -0.0783572 -2.84e-10 9.37292e-08 0.707797 -1.03162e-06 4.06846e-06 7.00579e-05 -5.24959e-06 -0.650873 4.07603e-06 -1.16692e-05 -1.07544e-06 6.21845e-05 -4.74197e-07 -2.19904e-06 1.78243e-05 -3.12827e-05 -1.96174e-06 -3.14163e-05 -1.81603e-06 3.56606e-06 1.14637e-08 1.56561e-05 2.08887e-06 1.36268e-07 -1.93406e-06 -5.94173e-07 1.84684e-07 9.33965e-06 -5.36485e-07 -5.76659e-07 
1473.85 0 -1.17087e-06 -0.0844969 9.86635e-09 2.3026e-07 0.651509 -1.13477e-06 4.42332e-06 8.69591e-05 -8.26932e-06 -0.698353 6.2871e-06 -1.46968e-05 -1.66115e-06 7.60913e-05 -7.34263e-07 -2.1251e-06 2.40687e-05 -4.12216e-05 -2.96296e-06 -3.87816e-05 -2.01165e-06 4.32937e-06 -3.89729e-08 2.94906e-05 2.97096e-06 2.74222e-07 -2.27933e-06 -7.39566e-07 1.6812e-07 1.14095e-05 -5.23308e-07 -8.66405e-07 
1474.2 0 -1.69149e-06 -0.0901501 3.18005e-08 3.06209e-07 0.591592 -1.03098e-06 4.70532e-06 0.000104489 -1.20109e-05 -0.741206 8.94534e-06 -1.79006e-05 -2.24457e-06 9.11711e-05 -1.07733e-06 -1.58659e-06 3.17398e-05 -5.30429e-05 -4.14591e-06 -4.62539e-05 -2.07164e-06 5.08967e-06 -8.78775e-09 4.68026e-05 4.01447e-06 4.94274e-07 -2.64159e-06 -7.07937e-07 9.85653e-08 1.37715e-05 -5.02444e-07 -1.32358e-06 
1474.55 0 -2.19389e-06 -0.0952806 4.79819e-08 3.41259e-07 0.52845 -6.49222e-07 4.96878e-06 0.000122494 -1.63778e-05 -0.77917 1.2082e-05 -2.14115e-05 -2.7817e-06 0.000108313 -1.67782e-06 -5.78039e-07 4.1397e-05 -6.6931e-05 -5.07023e-06 -5.35875e-05 -2.04602e-06 5.82958e-06 1.7868e-07 6.85563e-05 5.18215e-06 8.222e-07 -3.03797e-06 -5.182e-07 4.42982e-09 1.6463e-05 -4.91628e-07 -1.9757e-06 
1474.9 0 -2.65389e-06 -0.0998568 4.24526e-08 4.08339e-07 0.462508 1.98333e-09 5.17453e-06 0.000141325 -2.11967e-05 -0.812013 1.58217e-05 -2.5156e-05 -3.30528e-06 0.000127383 -2.68613e-06 1.03344e-06 5.34821e-05 -8.31845e-05 -5.46553e-06 -6.07289e-05 -1.9344e-06 6.5441e-06 4.53875e-07 9.54644e-05 6.41668e-06 1.30203e-06 -3.48134e-06 -3.81444e-07 -8.56849e-08 1.92711e-05 -5.15252e-07 -2.79586e-06 
1475.25 0 -3.12047e-06 -0.103846 2.02126e-08 5.35378e-07 0.394211 8.40686e-07 5.25502e-06 0.000161353 -2.63184e-05 -0.839543 2.03302e-05 -2.87992e-05 -3.92394e-06 0.000147701 -4.15118e-06 3.73734e-06 6.8513e-05 -0.00010205 -5.48954e-06 -6.76622e-05 -1.69985e-06 7.23783e-06 6.66682e-07 0.000126127 7.58444e-06 1.98044e-06 -3.94718e-06 -3.54977e-07 -1.75968e-07 2.20762e-05 -5.98831e-07 -3.74534e-06 
1475.6 0 -3.72553e-06 -0.107222 -5.38833e-09 6.67294e-07 0.324011 1.81644e-06 5.18305e-06 0.000182777 -3.17058e-05 -0.861603 2.56485e-05 -3.21592e-05 -4.72983e-06 0.000168132 -6.12558e-06 8.00481e-06 8.66776e-05 -0.000123654 -5.48535e-06 -7.43548e-05 -1.31692e-06 7.89863e-06 6.55788e-07 0.000160421 8.5704e-06 2.86692e-06 -4.38692e-06 -3.83399e-07 -2.88571e-07 2.48713e-05 -7.1129e-07 -4.71276e-06 
1475.95 0 -4.66065e-06 -0.109964 -4.15647e-08 7.58507e-07 0.252373 2.86933e-06 4.87816e-06 0.000205534 -3.74408e-05 -0.878071 3.16175e-05 -3.52859e-05 -5.83719e-06 0.000187547 -8.4891e-06 1.39076e-05 0.000107628 -0.000147912 -5.78878e-06 -8.06471e-05 -7.49747e-07 8.45317e-06 3.22689e-07 0.000199683 9.44198e-06 3.91511e-06 -4.79105e-06 -3.9581e-07 -3.7849e-07 2.75942e-05 -7.76409e-07 -5.57887e-06 
1476.3 0 -5.98701e-06 -0.112053 -1.03612e-07 8.03087e-07 0.179773 3.92299e-06 4.27007e-06 0.000229193 -4.36605e-05 -0.888867 3.80587e-05 -3.8145e-05 -7.45194e-06 0.000205768 -1.10582e-05 2.11123e-05 0.000131209 -0.000174359 -6.49562e-06 -8.61959e-05 -4.47453e-08 8.83905e-06 -2.66459e-07 0.000242525 1.02233e-05 5.03896e-06 -5.14129e-06 -2.90734e-07 -4.39906e-07 3.03349e-05 -7.42383e-07 -6.44027e-06 
1476.65 0 -7.61453e-06 -0.113473 -1.71228e-07 8.26386e-07 0.106681 5.02387e-06 3.42487e-06 0.000253106 -5.05061e-05 -0.893948 4.50047e-05 -4.07487e-05 -9.64084e-06 0.000223428 -1.37496e-05 2.90759e-05 0.000157812 -0.000202491 -7.65221e-06 -9.06379e-05 8.05456e-07 9.04578e-06 -9.90857e-07 0.000287211 1.08507e-05 6.1948e-06 -5.39567e-06 -9.99564e-08 -5.49665e-07 3.31992e-05 -6.27173e-07 -7.30094e-06 
1477 0 -9.49187e-06 -0.114217 -2.1463e-07 9.52474e-07 0.0335731 6.35145e-06 2.32767e-06 0.000276695 -5.8097e-05 -0.893308 5.2504e-05 -4.33576e-05 -1.22791e-05 0.000240407 -1.62666e-05 3.73008e-05 0.000187966 -0.000232021 -9.581e-06 -9.35623e-05 1.90986e-06 9.05663e-06 -1.82337e-06 0.000335154 1.14199e-05 7.34971e-06 -5.53514e-06 1.83824e-07 -7.58843e-07 3.58244e-05 -5.02784e-07 -8.16548e-06 
1477.35 0 -1.1659e-05 -0.114282 -2.40228e-07 1.21639e-06 -0.0390743 8.07069e-06 9.43088e-07 0.000299707 -6.65298e-05 -0.886982 6.04919e-05 -4.61842e-05 -1.52929e-05 0.000255257 -1.84582e-05 4.55505e-05 0.000221695 -0.000262873 -1.24048e-05 -9.46638e-05 3.18627e-06 8.86644e-06 -2.76015e-06 0.000387187 1.19691e-05 8.52642e-06 -5.57061e-06 8.17212e-07 -1.10556e-06 3.78274e-05 -4.24328e-07 -9.23907e-06 
1477.7 0 -1.41266e-05 -0.113665 -2.74972e-07 1.42119e-06 -0.110791 1.03006e-05 -3.69133e-07 0.000322362 -7.58405e-05 -0.875042 6.89015e-05 -4.93671e-05 -1.8745e-05 0.000266991 -2.04614e-05 5.36993e-05 0.000258501 -0.0002951 -1.56402e-05 -9.41085e-05 4.38978e-06 8.51624e-06 -3.72925e-06 0.000441204 1.24188e-05 9.79879e-06 -5.56413e-06 2.09027e-06 -1.54513e-06 3.94376e-05 -3.51599e-07 -1.04777e-05 
1478.05 0 -1.68352e-05 -0.112373 -3.22344e-07 1.44939e-06 -0.181121 1.32338e-05 -8.16481e-07 0.000344757 -8.60129e-05 -0.857598 7.7377e-05 -5.31761e-05 -2.27696e-05 0.000275866 -2.23363e-05 6.1368e-05 0.000298245 -0.000328612 -1.83293e-05 -9.23412e-05 5.33483e-06 8.05662e-06 -4.63341e-06 0.000495689 1.27384e-05 1.1112e-05 -5.56313e-06 4.0956e-06 -1.99722e-06 4.08523e-05 -1.92518e-07 -1.17487e-05 
1478.4 0 -1.98011e-05 -0.110414 -3.80023e-07 1.44873e-06 -0.249617 1.7127e-05 4.72345e-07 0.000365997 -9.6909e-05 -0.834797 8.54496e-05 -5.81304e-05 -2.74308e-05 0.000281754 -2.43448e-05 6.78996e-05 0.000341241 -0.000363119 -1.94607e-05 -8.93646e-05 6.08362e-06 7.4317e-06 -5.46429e-06 0.000550697 1.27501e-05 1.2256e-05 -5.56084e-06 6.61067e-06 -2.46981e-06 4.17715e-05 4.38537e-08 -1.30642e-05 
1478.75 0 -2.31842e-05 -0.107801 -4.48476e-07 1.60085e-06 -0.315846 2.20583e-05 3.88728e-06 0.000384543 -0.000108329 -0.80682 9.29896e-05 -6.49366e-05 -3.27827e-05 0.000283318 -2.68094e-05 7.25954e-05 0.00038713 -0.000398175 -1.87176e-05 -8.46382e-05 6.94147e-06 6.50142e-06 -6.24394e-06 0.000605709 1.22928e-05 1.30349e-05 -5.48246e-06 9.21561e-06 -3.04459e-06 4.18275e-05 2.51762e-07 -1.41619e-05 
1479.1 0 -2.69692e-05 -0.104553 -5.23077e-07 1.90281e-06 -0.379394 2.80236e-05 9.08701e-06 0.000399427 -0.00012014 -0.773882 9.98381e-05 -7.39908e-05 -3.87009e-05 0.000278848 -2.96461e-05 7.49155e-05 0.000434867 -0.000433082 -1.69724e-05 -7.7747e-05 8.04707e-06 5.17069e-06 -6.88947e-06 0.000660084 1.14706e-05 1.3329e-05 -5.24038e-06 1.16678e-05 -3.71789e-06 4.0849e-05 3.74197e-07 -1.47908e-05 
1479.45 0 -3.09213e-05 -0.100692 -5.4322e-07 2.16727e-06 -0.439867 3.53067e-05 1.57009e-05 0.000410615 -0.00013219 -0.736227 0.000105688 -8.51457e-05 -4.47454e-05 0.000267253 -3.28093e-05 7.46146e-05 0.000483183 -0.000467104 -1.55646e-05 -6.8613e-05 9.04799e-06 3.40253e-06 -7.29935e-06 0.000713456 1.04084e-05 1.3104e-05 -4.80478e-06 1.41595e-05 -4.42783e-06 3.90674e-05 3.99903e-07 -1.4933e-05 
1479.8 0 -3.48556e-05 -0.0962446 -4.50723e-07 2.26519e-06 -0.496893 4.43377e-05 2.41159e-05 0.000417883 -0.000144247 -0.694134 0.000110231 -9.82949e-05 -5.07097e-05 0.0002485 -3.61334e-05 7.15857e-05 0.000530653 -0.00049994 -1.50151e-05 -5.68819e-05 9.566e-06 1.26265e-06 -7.45301e-06 0.000765045 9.36792e-06 1.2386e-05 -4.11365e-06 1.6847e-05 -5.16502e-06 3.66848e-05 3.53274e-07 -1.44928e-05 
1480.15 0 -3.8711e-05 -0.0912414 -3.31233e-07 2.40827e-06 -0.550126 5.52561e-05 3.50025e-05 0.000420265 -0.000156113 -0.647911 0.000113139 -0.000113113 -5.68841e-05 0.00022279 -3.91951e-05 6.57629e-05 0.000576226 -0.000531577 -1.529e-05 -4.16192e-05 9.75079e-06 -1.19585e-06 -7.3238e-06 0.000814239 8.42807e-06 1.1107e-05 -3.23633e-06 1.95713e-05 -5.92766e-06 3.33698e-05 3.08051e-07 -1.37739e-05 
1480.5 0 -4.24901e-05 -0.0857164 -2.74995e-07 2.85373e-06 -0.599251 6.78913e-05 4.85487e-05 0.00041754 -0.000167547 -0.597887 0.000114739 -0.000128779 -6.3498e-05 0.000189726 -4.23472e-05 5.73697e-05 0.000618902 -0.000561816 -1.61942e-05 -2.2051e-05 9.74042e-06 -4.04421e-06 -6.88997e-06 0.000860373 7.14816e-06 9.3475e-06 -2.33394e-06 2.24109e-05 -6.79474e-06 2.87983e-05 2.51583e-07 -1.33302e-05 
1480.85 0 -4.6143e-05 -0.0797056 -2.05929e-07 3.36312e-06 -0.64398 8.20143e-05 6.48009e-05 0.00041093 -0.000178218 -0.54442 0.000116082 -0.000145476 -7.05083e-05 0.00014949 -4.6515e-05 4.65453e-05 0.000657606 -0.000590232 -1.71561e-05 1.37541e-06 9.27792e-06 -7.22566e-06 -6.1693e-06 0.000901686 5.33732e-06 7.40023e-06 -1.35415e-06 2.54138e-05 -7.87452e-06 2.33482e-05 9.99035e-08 -1.31791e-05 
1481.2 0 -4.9614e-05 -0.0732492 -1.19894e-07 3.45772e-06 -0.684059 9.77255e-05 8.39186e-05 0.000401694 -0.000187954 -0.487884 0.000117906 -0.0001646 -7.78313e-05 0.000103829 -5.20018e-05 3.24237e-05 0.000692263 -0.000616257 -1.79936e-05 2.73177e-05 8.27061e-06 -1.05872e-05 -5.26416e-06 0.000936743 3.27873e-06 5.26422e-06 -2.58634e-07 2.82898e-05 -9.09613e-06 1.77937e-05 -8.28834e-08 -1.31052e-05 
1481.55 0 -5.30694e-05 -0.0663906 -1.19585e-07 3.09594e-06 -0.719267 0.000115476 0.000105727 0.00039023 -0.00019658 -0.428668 0.000120396 -0.000186507 -8.52771e-05 5.45993e-05 -5.85289e-05 1.36363e-05 0.000723726 -0.000639398 -1.90637e-05 5.50627e-05 6.80341e-06 -1.40995e-05 -4.2475e-06 0.000965771 1.12863e-06 2.59154e-06 7.60173e-07 3.09641e-05 -1.03363e-05 1.24097e-05 -1.90603e-07 -1.30217e-05 
1481.9 0 -5.66901e-05 -0.0591747 -1.31709e-07 2.65521e-06 -0.749412 0.000135639 0.000129769 0.0003766 -0.000203695 -0.36718 0.000123501 -0.00020969 -9.25471e-05 2.50909e-06 -6.55823e-05 -9.72382e-06 0.000752151 -0.000659514 -2.02612e-05 8.49497e-05 4.73026e-06 -1.78197e-05 -3.07622e-06 0.000989563 -9.30101e-07 -6.64104e-07 1.57132e-06 3.34043e-05 -1.15884e-05 6.87718e-06 -3.01914e-07 -1.27825e-05 
1482.25 0 -6.02908e-05 -0.051649 -1.09986e-08 2.47483e-06 -0.774341 0.000158417 0.000155534 0.000360855 -0.000208495 -0.303841 0.000126578 -0.00023256 -9.9353e-05 -5.19394e-05 -7.25944e-05 -3.59193e-05 0.000776947 -0.000676593 -2.11049e-05 0.000117237 2.08779e-06 -2.17873e-05 -1.71746e-06 0.00100819 -2.68796e-06 -4.10193e-06 2.26037e-06 3.51644e-05 -1.27803e-05 7.77772e-07 -3.42821e-07 -1.24725e-05 
1482.6 0 -6.34954e-05 -0.0438648 2.11182e-07 2.86204e-06 -0.793936 0.000183814 0.000182243 0.000342914 -0.000209859 -0.239083 0.000128859 -0.000254733 -0.000105554 -0.000108076 -7.93778e-05 -6.35028e-05 0.000798005 -0.000690328 -2.12602e-05 0.000151715 -7.11452e-07 -2.6091e-05 -5.10138e-08 0.00102055 -4.45387e-06 -7.47269e-06 2.90373e-06 3.60467e-05 -1.38488e-05 -6.03815e-06 -1.11606e-07 -1.23409e-05 
1482.95 0 -6.58554e-05 -0.0358731 4.60272e-07 3.98582e-06 -0.808115 0.000211441 0.00020897 0.00032297 -0.000207117 -0.173339 0.00013027 -0.000276374 -0.000111262 -0.000166042 -8.59662e-05 -9.1897e-05 0.000814324 -0.000700259 -2.01915e-05 0.00018817 -3.50723e-06 -3.077e-05 2.10371e-06 0.00102532 -6.60189e-06 -1.08448e-05 3.60343e-06 3.62981e-05 -1.48849e-05 -1.33189e-05 3.16757e-07 -1.23411e-05 
1483.3 0 -6.68833e-05 -0.0277251 7.18418e-07 5.36562e-06 -0.816833 0.000240752 0.000235161 0.00030137 -0.000199946 -0.107047 0.000131219 -0.000297017 -0.000116705 -0.000225789 -9.23869e-05 -0.000120615 0.000822672 -0.000706118 -1.73198e-05 0.000226163 -6.33567e-06 -3.5643e-05 4.62678e-06 0.00102271 -9.1294e-06 -1.43654e-05 4.57294e-06 3.60476e-05 -1.59969e-05 -2.06171e-05 7.74684e-07 -1.22063e-05 
1483.65 0 -6.63529e-05 -0.0194733 9.94887e-07 6.46502e-06 -0.82008 0.000270885 0.000260361 0.000277921 -0.00018785 -0.0406496 0.000132033 -0.00031572 -0.000121928 -0.000285606 -9.87895e-05 -0.000149004 0.000820573 -0.000707915 -1.25944e-05 0.000265468 -9.06163e-06 -4.05016e-05 7.29205e-06 0.00101375 -1.19272e-05 -1.80352e-05 5.7807e-06 3.54058e-05 -1.71772e-05 -2.77595e-05 1.21412e-06 -1.1907e-05 
1484 0 -6.42999e-05 -0.0111715 1.2065e-06 7.57589e-06 -0.817883 0.000300823 0.000283931 0.000252611 -0.000170524 0.0254154 0.000132787 -0.000332088 -0.000126815 -0.000343858 -0.000105899 -0.000176711 0.000808984 -0.000705495 -6.21921e-06 0.000306668 -1.17922e-05 -4.53843e-05 9.91792e-06 0.000998919 -1.5034e-05 -2.17836e-05 7.02129e-06 3.46284e-05 -1.82747e-05 -3.48049e-05 1.63907e-06 -1.16863e-05 
1484.35 0 -6.09097e-05 -0.00287389 1.31506e-06 8.97356e-06 -0.810308 0.000329863 0.000305893 0.000226201 -0.000147927 0.090713 0.000133637 -0.000346091 -0.00013116 -0.000400502 -0.000114982 -0.000204125 0.000789874 -0.000698342 1.68568e-06 0.000350029 -1.49958e-05 -5.03876e-05 1.24034e-05 0.00097851 -1.85768e-05 -2.56482e-05 8.29754e-06 3.39085e-05 -1.91319e-05 -4.17216e-05 1.98208e-06 -1.15111e-05 
1484.7 0 -5.63018e-05 0.00536582 1.41868e-06 1.04272e-05 -0.797454 0.000357547 0.000327294 0.000199352 -0.000120235 0.154816 0.000134883 -0.000357542 -0.000134724 -0.000455367 -0.00012679 -0.000231942 0.000764105 -0.000686117 1.13466e-05 0.000394782 -1.90965e-05 -5.5514e-05 1.47836e-05 0.000951913 -2.2463e-05 -2.95823e-05 9.62369e-06 3.33836e-05 -1.97776e-05 -4.86099e-05 2.21864e-06 -1.08677e-05 
1485.05 0 -5.05008e-05 0.0134947 1.61105e-06 1.17468e-05 -0.77946 0.000383448 0.000349591 0.000172116 -8.7544e-05 0.217314 0.000136202 -0.000366142 -0.000137231 -0.000507233 -0.000140567 -0.000260073 0.000732648 -0.000668802 2.34293e-05 0.000440133 -2.42161e-05 -6.07962e-05 1.71015e-05 0.000917907 -2.60976e-05 -3.34127e-05 1.09805e-05 3.28174e-05 -2.0298e-05 -5.54935e-05 2.46688e-06 -9.39144e-06 
1485.4 0 -4.34541e-05 0.0214615 1.96299e-06 1.27869e-05 -0.756493 0.000407165 0.000373846 0.000144202 -4.96792e-05 0.27781 0.000136133 -0.000371756 -0.00013834 -0.000555177 -0.000155103 -0.000287066 0.000696437 -0.000646592 3.8168e-05 0.000485692 -2.97785e-05 -6.61529e-05 1.93583e-05 0.000876931 -2.91465e-05 -3.68999e-05 1.24541e-05 3.14007e-05 -2.06124e-05 -6.2e-05 2.98866e-06 -7.42133e-06 
1485.75 0 -3.51989e-05 0.0292173 2.50797e-06 1.32181e-05 -0.728753 0.000428115 0.000399561 0.000115267 -6.51254e-06 0.335927 0.000133647 -0.000374875 -0.000137983 -0.000599033 -0.0001701 -0.000311618 0.000654868 -0.000619861 5.47221e-05 0.00053072 -3.47065e-05 -7.13727e-05 2.16439e-05 0.000830385 -3.20675e-05 -4.00618e-05 1.41117e-05 2.87402e-05 -2.06855e-05 -6.77732e-05 3.9103e-06 -5.35491e-06 
1486.1 0 -2.58726e-05 0.0367139 3.11726e-06 1.24545e-05 -0.696469 0.000445196 0.000424946 8.47906e-05 4.1674e-05 0.3913 0.000129325 -0.000375848 -0.000136209 -0.000638098 -0.000185525 -0.000333881 0.000606645 -0.000588875 7.22703e-05 0.000573797 -3.86003e-05 -7.62255e-05 2.40274e-05 0.00077881 -3.49147e-05 -4.31945e-05 1.60124e-05 2.53097e-05 -2.06256e-05 -7.27179e-05 4.95791e-06 -2.96965e-06 
1486.45 0 -1.56195e-05 0.0439043 3.67091e-06 1.02583e-05 -0.659901 0.0004573 0.000448463 5.21223e-05 9.43587e-05 0.443592 0.000123715 -0.000374108 -0.000132718 -0.000670856 -0.000200956 -0.000354144 0.000552328 -0.000554098 9.04977e-05 0.000613629 -4.16843e-05 -8.04201e-05 2.64612e-05 0.000722493 -3.69889e-05 -4.64807e-05 1.81765e-05 2.16296e-05 -2.04093e-05 -7.68216e-05 5.81287e-06 -2.55674e-07 
1486.8 0 -4.60088e-06 0.0507449 4.16143e-06 7.45849e-06 -0.619332 0.000463887 0.000468938 1.73544e-05 0.000151143 0.492485 0.00011644 -0.000368956 -0.00012757 -0.000696828 -0.000216513 -0.000371616 0.000494378 -0.000516391 0.000109125 0.000649331 -4.40721e-05 -8.3667e-05 2.88741e-05 0.000661539 -3.82251e-05 -4.97826e-05 2.05821e-05 1.81137e-05 -1.99376e-05 -8.01017e-05 6.3807e-06 2.03418e-06 
1487.15 0 7.05298e-06 0.0571947 4.52763e-06 5.56359e-06 -0.575069 0.000464572 0.000485299 -1.89446e-05 0.000211964 0.537693 0.000107709 -0.000360288 -0.000121705 -0.000717287 -0.000232949 -0.000385261 0.000434515 -0.000476543 0.00012803 0.000679758 -4.58723e-05 -8.58823e-05 3.13186e-05 0.000595666 -3.93491e-05 -5.28077e-05 2.30097e-05 1.50089e-05 -1.92707e-05 -8.27486e-05 6.79459e-06 3.52038e-06 
1487.5 0 1.94074e-05 0.0632161 4.71385e-06 5.2136e-06 -0.52744 0.000458681 0.00049682 -5.64212e-05 0.000276769 0.578953 9.87005e-05 -0.000348216 -0.000116191 -0.000732724 -0.00025022 -0.000394451 0.000372696 -0.000434901 0.000146688 0.00070394 -4.70691e-05 -8.72535e-05 3.4011e-05 0.000525661 -4.06443e-05 -5.52015e-05 2.52616e-05 1.20079e-05 -1.8604e-05 -8.46358e-05 7.13729e-06 4.74672e-06 
1487.85 0 3.25162e-05 0.0687757 4.81144e-06 5.30419e-06 -0.476793 0.000445224 0.000503111 -9.46558e-05 0.000345155 0.616032 9.00758e-05 -0.000333232 -0.000111614 -0.000741375 -0.000267206 -0.000398509 0.000309096 -0.000391466 0.000163806 0.000721418 -4.7659e-05 -8.79445e-05 3.70309e-05 0.000453011 -4.15749e-05 -5.65206e-05 2.73879e-05 9.08754e-06 -1.81315e-05 -8.518e-05 7.64473e-06 6.12243e-06 
1488.2 0 4.63231e-05 0.0738423 4.95451e-06 4.56125e-06 -0.423492 0.000422864 0.00050488 -0.000133216 0.000416185 0.648724 8.12133e-05 -0.000316213 -0.000107983 -0.000741851 -0.00028314 -0.00039666 0.000245681 -0.000346186 0.000178727 0.000732255 -4.83334e-05 -8.80158e-05 4.01381e-05 0.000378302 -4.1848e-05 -5.68321e-05 2.94058e-05 6.85993e-06 -1.78829e-05 -8.43636e-05 8.54372e-06 7.50843e-06 
1488.55 0 6.08984e-05 0.0783862 5.27794e-06 3.35489e-06 -0.367918 0.000390787 0.000504756 -0.000172 0.000488715 0.676855 7.13214e-05 -0.000298045 -0.000105302 -0.00073565 -0.000297989 -0.000388228 0.000185835 -0.000299019 0.000191779 0.000736884 -4.97958e-05 -8.73832e-05 4.27147e-05 0.000302284 -4.17676e-05 -5.65817e-05 3.13076e-05 5.28942e-06 -1.77451e-05 -8.30007e-05 9.60049e-06 8.96196e-06 
1488.9 0 7.59705e-05 0.0823827 5.78137e-06 2.77889e-06 -0.31046 0.000348884 0.000505089 -0.000210888 0.00056181 0.700284 6.0014e-05 -0.000279997 -0.00010403 -0.000726235 -0.000311596 -0.000372973 0.000132283 -0.000249417 0.000202478 0.000734999 -5.12228e-05 -8.57139e-05 4.43319e-05 0.000226383 -4.14043e-05 -5.59183e-05 3.32457e-05 3.55654e-06 -1.7755e-05 -8.14897e-05 1.03921e-05 1.05979e-05 
1489.25 0 9.10146e-05 0.0858126 6.26885e-06 2.89613e-06 -0.251518 0.000296963 0.000505129 -0.000249602 0.000634053 0.718903 4.70851e-05 -0.000263742 -0.000104363 -0.00071634 -0.000324037 -0.000351494 8.48374e-05 -0.000196536 0.000209131 0.000725371 -5.12948e-05 -8.26275e-05 4.5117e-05 0.000151348 -4.08894e-05 -5.47582e-05 3.51839e-05 1.62712e-06 -1.81964e-05 -7.97442e-05 1.06185e-05 1.21112e-05 
1489.6 0 0.000105814 0.0886596 6.6164e-06 2.96239e-06 -0.191498 0.000235006 0.000502479 -0.00028836 0.000703789 0.732636 3.3159e-05 -0.000250248 -0.000105782 -0.000706566 -0.000335806 -0.000325024 4.08907e-05 -0.000140121 0.000211098 0.000708112 -5.04102e-05 -7.80592e-05 4.52926e-05 7.75655e-05 -4.08607e-05 -5.2855e-05 3.68179e-05 2.34774e-07 -1.91027e-05 -7.79259e-05 9.98849e-06 1.32965e-05 
1489.95 0 0.000120426 0.090911 6.88354e-06 2.61957e-06 -0.130811 0.000163685 0.000496338 -0.000327495 0.000769786 0.741442 1.96839e-05 -0.000239493 -0.000107531 -0.000696172 -0.000346731 -0.000294029 -2.26958e-06 -8.06181e-05 0.000209731 0.000685673 -4.97587e-05 -7.23966e-05 4.50918e-05 5.86154e-06 -4.14668e-05 -4.95956e-05 3.79903e-05 -7.24058e-07 -2.0091e-05 -7.62349e-05 8.4964e-06 1.45095e-05 
1490.3 0 0.000134799 0.0925577 7.09899e-06 2.17836e-06 -0.0698648 8.41312e-05 0.000486772 -0.000366289 0.000831098 0.745317 7.38365e-06 -0.00023135 -0.000109133 -0.000684549 -0.000355957 -0.000257407 -4.56173e-05 -1.89303e-05 0.000206916 0.000660481 -4.92828e-05 -6.61473e-05 4.45581e-05 -6.32858e-05 -4.20971e-05 -4.46309e-05 3.86451e-05 -1.83343e-06 -2.09618e-05 -7.46836e-05 6.71612e-06 1.59302e-05 
1490.65 0 0.000148804 0.0935959 7.14972e-06 2.25233e-06 -0.00906115 -2.70435e-06 0.000472844 -0.000403379 0.00088703 0.744288 -3.83477e-06 -0.000226514 -0.000110556 -0.000671503 -0.00036279 -0.000213528 -8.84143e-05 4.38637e-05 0.00020435 0.000632675 -4.86973e-05 -5.96266e-05 4.38005e-05 -0.000130173 -4.23851e-05 -3.7953e-05 3.85007e-05 -3.19475e-06 -2.18682e-05 -7.30813e-05 5.16169e-06 1.73098e-05 
1491 0 0.000162508 0.0940263 6.85684e-06 2.96696e-06 0.0512039 -9.62864e-05 0.000453723 -0.00043807 0.00093691 0.738418 -1.38385e-05 -0.000226815 -0.000111714 -0.000656387 -0.000366746 -0.000162121 -0.000130169 0.000106935 0.000203345 0.000600656 -4.83132e-05 -5.29201e-05 4.31744e-05 -0.000194579 -4.21999e-05 -2.96531e-05 3.74605e-05 -4.91801e-06 -2.29753e-05 -7.10857e-05 3.98777e-06 1.84744e-05 
1491.35 0 0.000176 0.0938526 6.2194e-06 3.98269e-06 0.110541 -0.000196645 0.000429678 -0.000470794 0.000980125 0.727794 -2.22687e-05 -0.000233505 -0.000112021 -0.00063811 -0.000367334 -0.000105159 -0.000171427 0.000169583 0.000204331 0.000563085 -4.8235e-05 -4.59662e-05 4.27282e-05 -0.000255658 -4.13245e-05 -2.02104e-05 3.58866e-05 -7.05476e-06 -2.43716e-05 -6.86846e-05 3.31174e-06 1.92537e-05 
1491.7 0 0.000189245 0.0930814 5.54237e-06 5.04809e-06 0.168573 -0.000304298 0.000401791 -0.000502074 0.00101612 0.712537 -2.91462e-05 -0.000246376 -0.000111254 -0.0006161 -0.000363993 -4.50554e-05 -0.000212348 0.000230845 0.000206862 0.000520286 -4.8391e-05 -3.86624e-05 4.22297e-05 -0.000312594 -3.97874e-05 -1.02188e-05 3.41943e-05 -9.46274e-06 -2.60275e-05 -6.604e-05 3.20401e-06 1.93778e-05 
1492.05 0 0.000202002 0.0917238 4.9219e-06 6.07475e-06 0.224936 -0.000419639 0.000370833 -0.000531519 0.00104392 0.692794 -3.4587e-05 -0.000265199 -0.000110001 -0.000590127 -0.000356447 1.698e-05 -0.000251501 0.000289684 0.000210109 0.000473724 -4.85444e-05 -3.09181e-05 4.13813e-05 -0.00036438 -3.80315e-05 -2.7464e-08 3.26133e-05 -1.21247e-05 -2.7669e-05 -6.30678e-05 3.47441e-06 1.87566e-05 
1492.4 0 0.000213637 0.0897953 4.17635e-06 7.1289e-06 0.279279 -0.000542811 0.000336455 -0.000558017 0.00106238 0.668738 -3.81126e-05 -0.000290178 -0.000108834 -0.000560655 -0.000344308 8.02621e-05 -0.000286839 0.000345473 0.000213464 0.000424292 -4.82111e-05 -2.25483e-05 3.99331e-05 -0.000410657 -3.6132e-05 1.02297e-05 3.13784e-05 -1.49318e-05 -2.91611e-05 -5.96166e-05 4.04512e-06 1.78573e-05 
1492.75 0 0.000223617 0.0873145 3.30163e-06 8.26755e-06 0.331266 -0.000673507 0.000298246 -0.000581227 0.00106943 0.640571 -3.98343e-05 -0.000321113 -0.000107976 -0.000529776 -0.000326966 0.000143689 -0.000318307 0.000398174 0.000217056 0.000371915 -4.71415e-05 -1.30612e-05 3.79459e-05 -0.000452033 -3.3426e-05 2.02166e-05 3.05406e-05 -1.73444e-05 -3.06869e-05 -5.57742e-05 5.05116e-06 1.69829e-05 
1493.1 0 0.000231564 0.0843023 2.21916e-06 9.3138e-06 0.380583 -0.000809896 0.000256727 -0.000602172 0.00106232 0.608522 -4.10653e-05 -0.000357305 -0.000107135 -0.000499401 -0.000305255 0.000205812 -0.000348315 0.000447864 0.000221717 0.000317237 -4.57202e-05 -2.21594e-06 3.52846e-05 -0.00048862 -2.97776e-05 2.96067e-05 2.95119e-05 -1.88858e-05 -3.21114e-05 -5.19791e-05 6.1825e-06 1.57337e-05 
1493.45 0 0.000236702 0.0807838 5.67162e-07 1.00929e-05 0.426941 -0.000949615 0.000213151 -0.000621328 0.00103933 0.57284 -4.24637e-05 -0.00039777 -0.000105856 -0.000469216 -0.000281415 0.000265145 -0.000378987 0.000494161 0.000227877 0.000262535 -4.42761e-05 9.45828e-06 3.18515e-05 -0.000519851 -2.60273e-05 3.84947e-05 2.76068e-05 -1.99996e-05 -3.30012e-05 -4.88357e-05 6.96322e-06 1.41477e-05 
1493.8 0 0.000238564 0.0767877 -1.79859e-06 1.09773e-05 0.470067 -0.00109101 0.000168099 -0.000637971 0.000999245 0.533795 -4.31029e-05 -0.0004411 -0.000104163 -0.000437913 -0.000256333 0.00032034 -0.00041008 0.000536383 0.000234413 0.000209878 -4.2388e-05 2.12058e-05 2.80918e-05 -0.00054584 -2.24387e-05 4.68699e-05 2.47715e-05 -2.121e-05 -3.34349e-05 -4.64356e-05 7.25327e-06 1.31844e-05 
1494.15 0 0.000237409 0.0723446 -4.37549e-06 1.23113e-05 0.509716 -0.00123206 0.000121183 -0.00065157 0.00094086 0.491677 -4.27422e-05 -0.000485688 -0.000102459 -0.000405167 -0.000228583 0.000370691 -0.000440387 0.000573565 0.000240167 0.000159778 -4.02672e-05 3.24506e-05 2.41368e-05 -0.000567149 -1.81902e-05 5.45117e-05 2.12644e-05 -2.20478e-05 -3.39701e-05 -4.38374e-05 7.09956e-06 1.32952e-05 
1494.5 0 0.000233442 0.0674872 -6.59237e-06 1.33692e-05 0.545669 -0.00137032 7.29665e-05 -0.000662376 0.000864368 0.446793 -4.26782e-05 -0.000530503 -0.000101281 -0.000370265 -0.000196842 0.000415666 -0.00046962 0.000604668 0.000245593 0.000111986 -3.88901e-05 4.27561e-05 1.95258e-05 -0.000583658 -1.31325e-05 6.1498e-05 1.74152e-05 -2.2405e-05 -3.47197e-05 -4.00666e-05 6.82141e-06 1.36764e-05 
1494.85 0 0.000226897 0.0622516 -8.40811e-06 1.35959e-05 0.577733 -0.00150399 2.48776e-05 -0.0006709 0.000771061 0.399461 -4.35574e-05 -0.00057498 -0.00010099 -0.000331537 -0.000162025 0.000453741 -0.000496715 0.000629332 0.000251179 6.6882e-05 -3.8122e-05 5.18664e-05 1.42067e-05 -0.000595433 -8.24344e-06 6.78404e-05 1.32631e-05 -2.31738e-05 -3.5329e-05 -3.53077e-05 6.81039e-06 1.35111e-05 
1495.2 0 0.000218113 0.0566751 -1.01616e-05 1.37336e-05 0.605742 -0.00163125 -2.22825e-05 -0.000676689 0.000661681 0.350012 -4.48653e-05 -0.00061808 -0.000101379 -0.000289404 -0.000126309 0.000483337 -0.000519983 0.000647912 0.000256516 2.59361e-05 -3.72409e-05 5.96184e-05 8.50068e-06 -0.00060282 -4.10755e-06 7.30371e-05 8.62047e-06 -2.47054e-05 -3.57085e-05 -3.0093e-05 7.0768e-06 1.32808e-05 
1495.55 0 0.000206933 0.0507961 -1.19429e-05 1.4514e-05 0.629557 -0.00174977 -6.78627e-05 -0.000678614 0.000536569 0.298787 -4.69405e-05 -0.000658197 -0.000101896 -0.000245187 -9.11492e-05 0.000504083 -0.00053969 0.000660987 0.000261248 -9.89867e-06 -3.61792e-05 6.62348e-05 2.47991e-06 -0.000605006 -6.33159e-08 7.67282e-05 3.67414e-06 -2.65892e-05 -3.60557e-05 -2.45774e-05 7.35039e-06 1.3892e-05 
1495.9 0 0.000192766 0.0446558 -1.34757e-05 1.59661e-05 0.64907 -0.00185754 -0.000111119 -0.000676753 0.000396052 0.246132 -5.13671e-05 -0.000694177 -0.000102078 -0.00019787 -5.71609e-05 0.000516386 -0.000555985 0.000669408 0.000264844 -4.12941e-05 -3.48371e-05 7.21994e-05 -3.69598e-06 -0.000601013 4.4504e-06 7.92149e-05 -1.39914e-06 -2.8707e-05 -3.64176e-05 -1.90658e-05 7.44193e-06 1.52331e-05 
1496.25 0 0.0001755 0.0382953 -1.46965e-05 1.8034e-05 0.664199 -0.00195235 -0.000152493 -0.000672575 0.000240627 0.1924 -5.87196e-05 -0.00072579 -0.000100997 -0.000146885 -2.48588e-05 0.000520963 -0.000566587 0.000674006 0.000266495 -6.83188e-05 -3.28498e-05 7.74373e-05 -9.83838e-06 -0.000591126 9.09855e-06 8.07824e-05 -6.90466e-06 -3.09765e-05 -3.64547e-05 -1.39121e-05 7.30884e-06 1.67216e-05 
1496.6 0 0.000155473 0.0317558 -1.57959e-05 2.04085e-05 0.674894 -0.0020312 -0.000193308 -0.000666489 7.1891e-05 0.137947 -6.81539e-05 -0.000752669 -9.7096e-05 -9.44841e-05 5.36616e-06 0.000518284 -0.000570084 0.000674944 0.000266777 -8.89432e-05 -3.0813e-05 8.12905e-05 -1.58456e-05 -0.000575882 1.36125e-05 8.1316e-05 -1.31125e-05 -3.31304e-05 -3.57037e-05 -9.01721e-06 7.00952e-06 1.80962e-05 
1496.95 0 0.000132828 0.0250806 -1.67896e-05 2.24081e-05 0.681133 -0.00209146 -0.000233064 -0.000657028 -0.000108051 0.0831244 -7.87888e-05 -0.000773505 -8.94087e-05 -4.25541e-05 3.31004e-05 0.000508471 -0.000568131 0.000671813 0.000267238 -0.000101311 -2.95587e-05 8.30812e-05 -2.13841e-05 -0.000555844 1.7786e-05 8.0833e-05 -1.97617e-05 -3.54471e-05 -3.40592e-05 -4.31786e-06 6.43256e-06 1.93438e-05 
1497.3 0 0.000107542 0.0183132 -1.76835e-05 2.38487e-05 0.682918 -0.00213149 -0.000269274 -0.000642653 -0.000297259 0.0282866 -9.01775e-05 -0.000787033 -7.8398e-05 9.3446e-06 5.80269e-05 0.000492217 -0.000562358 0.000664242 0.00026804 -0.000105288 -2.84864e-05 8.26186e-05 -2.62325e-05 -0.000532273 2.17436e-05 7.96431e-05 -2.62174e-05 -3.84066e-05 -3.17579e-05 -2.72463e-07 5.54274e-06 2.07641e-05 
1497.65 0 7.99632e-05 0.0114965 -1.87734e-05 2.53669e-05 0.68028 -0.00215016 -0.000300331 -0.000622978 -0.000493429 -0.0262133 -0.000102351 -0.00079276 -6.50097e-05 6.16895e-05 8.01582e-05 0.000470327 -0.000552915 0.000652086 0.000267852 -0.000101504 -2.63865e-05 8.04295e-05 -3.0532e-05 -0.000505907 2.57482e-05 7.78624e-05 -3.20835e-05 -4.18831e-05 -2.89794e-05 2.95101e-06 4.57694e-06 2.22876e-05 
1498 0 5.09918e-05 0.00467453 -2.01796e-05 2.69849e-05 0.673282 -0.00214599 -0.000326342 -0.000598709 -0.000693834 -0.0800277 -0.00011444 -0.000791097 -4.96993e-05 0.000114497 9.92462e-05 0.000442307 -0.000540161 0.000635274 0.000265827 -9.06267e-05 -2.3125e-05 7.70167e-05 -3.45397e-05 -0.000476522 2.92269e-05 7.56053e-05 -3.75452e-05 -4.53337e-05 -2.56283e-05 6.02443e-06 3.58837e-06 2.3534e-05 
1498.35 0 2.12936e-05 -0.00210865 -2.16956e-05 2.81788e-05 0.662015 -0.002118 -0.000347453 -0.000570942 -0.000895235 -0.13282 -0.000124422 -0.000783256 -3.29284e-05 0.000168007 0.000115503 0.000406658 -0.000523748 0.000614332 0.000262096 -7.31908e-05 -1.91925e-05 7.2276e-05 -3.83649e-05 -0.000444409 3.2113e-05 7.2998e-05 -4.29195e-05 -4.84471e-05 -2.16856e-05 9.21792e-06 2.48332e-06 2.46968e-05 
1498.7 0 -8.592e-06 -0.00881095 -2.30256e-05 2.88331e-05 0.646592 -0.00206712 -0.000363515 -0.000540733 -0.00109435 -0.184262 -0.000131467 -0.000769853 -1.5656e-05 0.000220478 0.000130441 0.000362755 -0.000502449 0.000590458 0.000256457 -4.91396e-05 -1.45853e-05 6.61611e-05 -4.16294e-05 -0.000410644 3.54808e-05 6.99999e-05 -4.81313e-05 -5.10412e-05 -1.75962e-05 1.20932e-05 1.30939e-06 2.57452e-05 
1499.05 0 -3.81564e-05 -0.0153917 -2.4055e-05 2.873e-05 0.627152 -0.0019953 -0.00037458 -0.000508596 -0.00128926 -0.23404 -0.00013674 -0.000750567 1.06954e-06 0.000269867 0.000145209 0.000311185 -0.000477313 0.000564807 0.000247973 -1.8036e-05 -9.44926e-06 5.88372e-05 -4.36679e-05 -0.00037576 3.96526e-05 6.64727e-05 -5.30063e-05 -5.26709e-05 -1.37055e-05 1.43931e-05 1.7313e-07 2.58979e-05 
1499.4 0 -6.7114e-05 -0.0218102 -2.50204e-05 2.77684e-05 0.603863 -0.00190373 -0.0003803 -0.000473916 -0.00147947 -0.281849 -0.000141265 -0.000724533 1.67572e-05 0.000316848 0.00015956 0.000252655 -0.00045017 0.000538265 0.000235296 1.96792e-05 -4.38623e-06 5.0299e-05 -4.44307e-05 -0.000339286 4.38101e-05 6.20566e-05 -5.75583e-05 -5.33247e-05 -9.65318e-06 1.63896e-05 -8.93978e-07 2.50075e-05 
1499.75 0 -9.53555e-05 -0.0280268 -2.63364e-05 2.63216e-05 0.576912 -0.00179242 -0.000380484 -0.000436035 -0.00166382 -0.327406 -0.000145318 -0.000690596 3.19888e-05 0.000362414 0.000173169 0.000187926 -0.000420567 0.000511621 0.000217036 6.24578e-05 8.48003e-07 4.04242e-05 -4.48866e-05 -0.000301548 4.77095e-05 5.64095e-05 -6.19617e-05 -5.34819e-05 -4.99968e-06 1.8619e-05 -1.83963e-06 2.39711e-05 
1500.1 0 -0.000122916 -0.0340044 -2.79762e-05 2.46997e-05 0.546506 -0.00166166 -0.000376529 -0.000395042 -0.00183972 -0.370443 -0.000149916 -0.000648451 4.77976e-05 0.000406241 0.00018622 0.000118411 -0.00038723 0.000484916 0.000192226 0.000108756 7.13729e-06 2.91488e-05 -4.60188e-05 -0.000264166 5.20186e-05 4.95131e-05 -6.64009e-05 -5.32885e-05 3.35778e-08 2.11719e-05 -2.57797e-06 2.33135e-05 
1500.45 0 -0.000149859 -0.0397095 -2.94018e-05 2.31167e-05 0.512867 -0.00151218 -0.000370835 -0.000350568 -0.0020049 -0.410709 -0.00015707 -0.000598567 6.43773e-05 0.000448057 0.000198628 4.56309e-05 -0.0003493 0.000457703 0.000161336 0.000157742 1.45685e-05 1.65497e-05 -4.80348e-05 -0.000227558 5.71605e-05 4.15812e-05 -7.09061e-05 -5.20993e-05 5.02446e-06 2.35508e-05 -3.2523e-06 2.23384e-05 
1500.8 0 -0.000176136 -0.04511 -3.03574e-05 2.1946e-05 0.476244 -0.00134447 -0.000364156 -0.000301953 -0.00215762 -0.447972 -0.000168084 -0.000540926 8.15792e-05 0.000487257 0.000209465 -2.868e-05 -0.000306225 0.000429801 0.000126968 0.000208975 2.19309e-05 3.1321e-06 -5.05627e-05 -0.000190167 6.22261e-05 3.30967e-05 -7.51209e-05 -4.96551e-05 9.66014e-06 2.54901e-05 -4.37546e-06 2.03008e-05 
1501.15 0 -0.000201561 -0.050174 -3.09971e-05 2.10233e-05 0.436899 -0.00115921 -0.000354483 -0.000250223 -0.0022961 -0.482025 -0.000181496 -0.000475257 9.98318e-05 0.000522392 0.000217432 -0.000101858 -0.000258944 0.000401024 9.0724e-05 0.000261697 2.85733e-05 -1.04462e-05 -5.31047e-05 -0.000151414 6.58327e-05 2.47974e-05 -7.8697e-05 -4.71886e-05 1.40028e-05 2.71975e-05 -6.28376e-06 1.76227e-05 
1501.5 0 -0.000225899 -0.0548717 -3.15167e-05 1.9947e-05 0.395107 -0.00095767 -0.000340492 -0.000196883 -0.00241817 -0.512684 -0.000194576 -0.000401858 0.000119677 0.000553083 0.00022278 -0.000171194 -0.000209702 0.00037113 5.07453e-05 0.000314834 3.60739e-05 -2.43666e-05 -5.54349e-05 -0.000112787 6.85689e-05 1.72428e-05 -8.18027e-05 -4.54726e-05 1.84666e-05 2.89482e-05 -8.78997e-06 1.5331e-05 
1501.85 0 -0.000248758 -0.0591787 -3.20363e-05 1.91371e-05 0.351153 -0.000741305 -0.000323807 -0.000141373 -0.00252176 -0.539785 -0.00020695 -0.000321838 0.00014083 0.000580695 0.00022806 -0.000234625 -0.000160566 0.000339704 4.70809e-06 0.000367192 4.58582e-05 -3.90081e-05 -5.72093e-05 -7.51962e-05 7.18258e-05 1.08463e-05 -8.45504e-05 -4.32856e-05 2.32038e-05 3.08995e-05 -1.15166e-05 1.31467e-05 
1502.2 0 -0.000269743 -0.0630732 -3.23468e-05 1.94974e-05 0.305337 -0.000511394 -0.000306017 -8.28559e-05 -0.00260515 -0.563188 -0.000219343 -0.0002375 0.000162698 0.00060657 0.000234962 -0.000291195 -0.000112563 0.000306392 -4.7261e-05 0.000417343 5.70775e-05 -5.38614e-05 -5.78883e-05 -3.86096e-05 7.47498e-05 5.71474e-06 -8.66487e-05 -3.93901e-05 2.81575e-05 3.28775e-05 -1.3964e-05 9.78207e-06 
1502.55 0 -0.000288592 -0.0665347 -3.20648e-05 2.04675e-05 0.257967 -0.00027009 -0.000286436 -2.23774e-05 -0.00266654 -0.582777 -0.000230264 -0.000151065 0.00018518 0.000631187 0.000242668 -0.000341766 -6.53935e-05 0.000271018 -0.000103768 0.000464266 6.84632e-05 -6.85763e-05 -5.70286e-05 -3.41789e-06 7.57582e-05 1.60203e-06 -8.79632e-05 -3.44394e-05 3.3442e-05 3.48709e-05 -1.58105e-05 5.2061e-06 
1502.9 0 -0.000304578 -0.069545 -3.11738e-05 2.04769e-05 0.20936 -2.05334e-05 -0.000263752 3.87812e-05 -0.00270466 -0.59846 -0.000237409 -6.35411e-05 0.000207718 0.000655135 0.000250514 -0.000387612 -1.83685e-05 0.000233565 -0.000164441 0.000508151 8.02126e-05 -8.33758e-05 -5.454e-05 3.01071e-05 7.5415e-05 -1.61084e-06 -8.8524e-05 -2.96083e-05 3.89663e-05 3.71244e-05 -1.68147e-05 6.15258e-07 
1503.25 0 -0.000316591 -0.0720894 -3.00693e-05 1.93284e-05 0.159836 0.000234799 -0.000238162 0.000100154 -0.00271841 -0.610172 -0.000241125 2.43813e-05 0.000228956 0.000678431 0.000258978 -0.000428575 2.91328e-05 0.000194444 -0.000229577 0.000549355 9.32574e-05 -9.79899e-05 -5.13942e-05 6.20947e-05 7.54409e-05 -4.1573e-06 -8.81663e-05 -2.46059e-05 4.43175e-05 3.939e-05 -1.66923e-05 -3.83944e-06 
1503.6 0 -0.00032446 -0.0741554 -2.92377e-05 1.78011e-05 0.109721 0.000493373 -0.000210845 0.00016117 -0.00270599 -0.617875 -0.000243844 0.000111836 0.000248121 0.000699599 0.000267958 -0.00046362 7.77842e-05 0.000154357 -0.000298371 0.000587475 0.000107398 -0.00011199 -4.85314e-05 9.20306e-05 7.59489e-05 -6.71119e-06 -8.69408e-05 -1.81073e-05 4.91196e-05 4.13949e-05 -1.54203e-05 -8.66759e-06 
1503.95 0 -0.000328769 -0.0757336 -2.85603e-05 1.55965e-05 0.059339 0.000751602 -0.000181802 0.000221353 -0.00266687 -0.621555 -0.000247152 0.000198643 0.000264652 0.000717623 0.000277441 -0.000491943 0.000127934 0.000114002 -0.000369215 0.000621911 0.000121086 -0.000125251 -4.55663e-05 0.000119313 7.6021e-05 -9.75633e-06 -8.49613e-05 -9.94875e-06 5.31997e-05 4.35188e-05 -1.38208e-05 -1.32163e-05 
1504.3 0 -0.000329713 -0.0768185 -2.80041e-05 1.15785e-05 0.00901406 0.00100592 -0.000149732 0.000280333 -0.0026022 -0.621224 -0.00025089 0.000284822 0.000277675 0.000733074 0.000288731 -0.000513127 0.000179493 7.44919e-05 -0.000441275 0.000651772 0.000133363 -0.000137489 -4.17306e-05 0.000143774 7.57352e-05 -1.27826e-05 -8.22421e-05 -1.40106e-06 5.6849e-05 4.6156e-05 -1.28409e-05 -1.67447e-05 
1504.65 0 -0.000327176 -0.0774089 -2.80155e-05 5.79475e-06 -0.0409345 0.00125349 -0.000113897 0.000337325 -0.00251332 -0.616918 -0.000254107 0.000370038 0.000287432 0.000746064 0.000303515 -0.000527635 0.000231965 3.71318e-05 -0.000514465 0.000676094 0.000144825 -0.000148405 -3.67352e-05 0.000165265 7.56631e-05 -1.52441e-05 -7.90536e-05 6.66093e-06 6.04992e-05 4.87329e-05 -1.24349e-05 -1.98053e-05 
1505 0 -0.000320829 -0.0775053 -2.86106e-05 -3.97162e-07 -0.0901924 0.00149244 -7.5829e-05 0.000391498 -0.00240145 -0.608698 -0.00025619 0.000454148 0.000294583 0.000754988 0.000322067 -0.000536091 0.000285191 2.57072e-06 -0.000588312 0.000694266 0.000156259 -0.000158041 -3.06994e-05 0.000183819 7.56323e-05 -1.72061e-05 -7.57653e-05 1.45943e-05 6.40267e-05 5.04952e-05 -1.21422e-05 -2.31325e-05 
1505.35 0 -0.000310512 -0.077112 -2.9615e-05 -5.8827e-06 -0.138452 0.00172212 -3.77706e-05 0.000442069 -0.00226711 -0.596651 -0.00025638 0.000536496 0.0002989 0.000757713 0.000343714 -0.000538376 0.000339567 -2.91023e-05 -0.000660961 0.000705408 0.000166788 -0.000166481 -2.44607e-05 0.000199936 7.55679e-05 -1.85548e-05 -7.22244e-05 2.2856e-05 6.72144e-05 5.1673e-05 -1.16608e-05 -2.61428e-05 
1505.7 0 -0.000296861 -0.0762363 -3.09506e-05 -1.05813e-05 -0.185415 0.0019412 1.94216e-08 0.000488209 -0.00210921 -0.580886 -0.000253774 0.000615586 0.000300199 0.000752833 0.000368824 -0.000534532 0.000394964 -5.76415e-05 -0.000730616 0.00070799 0.00017545 -0.000173878 -1.90145e-05 0.000214182 7.63636e-05 -1.9168e-05 -6.82751e-05 3.07566e-05 7.02392e-05 5.30562e-05 -1.07707e-05 -2.80386e-05 
1506.05 0 -0.000280497 -0.0748885 -3.22937e-05 -1.50469e-05 -0.230793 0.00214613 3.8006e-05 0.000529638 -0.00192729 -0.561538 -0.000248536 0.000690563 0.000298546 0.000740541 0.00039746 -0.000525354 0.000449701 -8.3351e-05 -0.00079687 0.000701404 0.000182486 -0.000180609 -1.39701e-05 0.00022694 7.87955e-05 -1.88648e-05 -6.39313e-05 3.75318e-05 7.29277e-05 5.4784e-05 -9.40327e-06 -2.93119e-05 
1506.4 0 -0.00026118 -0.073081 -3.32751e-05 -1.92626e-05 -0.274312 0.00233322 7.58541e-05 0.000566479 -0.00172451 -0.538759 -0.000241135 0.000761519 0.000293588 0.000722113 0.000427902 -0.000511843 0.000501715 -0.000107113 -0.000859533 0.000686998 0.00018821 -0.000186511 -8.90647e-06 0.00023815 8.23018e-05 -1.75894e-05 -5.88298e-05 4.28138e-05 7.49056e-05 5.59228e-05 -7.21268e-06 -3.0813e-05 
1506.75 0 -0.000238698 -0.0708291 -3.36893e-05 -2.27663e-05 -0.315712 0.0025011 0.000112023 0.000599414 -0.00150477 -0.512722 -0.000230461 0.000828501 0.000285187 0.000698289 0.000458766 -0.000494478 0.000550191 -0.000129438 -0.000917628 0.000666535 0.000192753 -0.000190938 -4.72785e-06 0.000247695 8.54354e-05 -1.56281e-05 -5.25836e-05 4.66941e-05 7.62663e-05 5.57836e-05 -4.08844e-06 -3.26092e-05 
1507.1 0 -0.000213238 -0.0681494 -3.35095e-05 -2.5869e-05 -0.354745 0.00264907 0.000144936 0.000629385 -0.00126992 -0.483617 -0.000214644 0.000890514 0.000273567 0.000669109 0.000490554 -0.000472958 0.000594651 -0.000150876 -0.000968992 0.000640843 0.000195991 -0.000193275 -2.14447e-06 0.000254725 8.74143e-05 -1.33027e-05 -4.54751e-05 4.95908e-05 7.71221e-05 5.4925e-05 -3.56674e-07 -3.42183e-05 
1507.45 0 -0.000185027 -0.065061 -3.26636e-05 -2.94657e-05 -0.391184 0.00277577 0.000173827 0.000656603 -0.001021 -0.451654 -0.000193689 0.000946093 0.000258793 0.000635253 0.000524358 -0.000448065 0.000634065 -0.000172449 -0.00101105 0.000610561 0.000197889 -0.000193338 -9.16862e-07 0.00025715 8.87834e-05 -1.09058e-05 -3.79031e-05 5.18233e-05 7.73833e-05 5.37114e-05 3.94458e-06 -3.52714e-05 
1507.8 0 -0.000154743 -0.0615876 -3.11548e-05 -3.32881e-05 -0.424817 0.0028791 0.000198325 0.00068104 -0.000759794 -0.417056 -0.000169674 0.00099449 0.000240533 0.000598008 0.00055995 -0.000422329 0.000668452 -0.000194162 -0.00104175 0.000575888 0.000198403 -0.000191512 3.03569e-08 0.00025476 9.03332e-05 -8.62522e-06 -3.00011e-05 5.36242e-05 7.70815e-05 5.17932e-05 8.66941e-06 -3.5912e-05 
1508.15 0 -0.000123179 -0.0577555 -2.91355e-05 -3.59453e-05 -0.455451 0.00295671 0.000218352 0.000703295 -0.000489565 -0.380065 -0.000144352 0.00103586 0.000219247 0.00055703 0.000595616 -0.00039755 0.000698599 -0.000214556 -0.00106073 0.000536476 0.00019756 -0.000188439 1.61307e-06 0.000250082 9.22484e-05 -6.45375e-06 -2.19956e-05 5.4722e-05 7.62181e-05 4.96881e-05 1.34528e-05 -3.61662e-05 
1508.5 0 -9.07373e-05 -0.0535918 -2.65485e-05 -3.72297e-05 -0.482914 0.0030075 0.000233331 0.000723777 -0.000214535 -0.340938 -0.000118064 0.00107005 0.000196013 0.000511203 0.000629757 -0.000373684 0.000723857 -0.000232819 -0.00106932 0.000492523 0.000195694 -0.000184368 3.83449e-06 0.00024456 9.44818e-05 -4.3355e-06 -1.40482e-05 5.50813e-05 7.46935e-05 4.85986e-05 1.81824e-05 -3.57703e-05 
1508.85 0 -5.73513e-05 -0.049125 -2.34915e-05 -3.83562e-05 -0.507058 0.00303214 0.000242585 0.000742318 6.15168e-05 -0.299945 -9.01505e-05 0.00109593 0.000171482 0.000461931 0.000661694 -0.000350347 0.000743322 -0.000248893 -0.00106818 0.000445206 0.000192735 -0.00017949 6.21146e-06 0.000237304 9.66292e-05 -2.21645e-06 -6.04747e-06 5.54814e-05 7.27056e-05 4.81766e-05 2.30506e-05 -3.4634e-05 
1509.2 0 -2.29382e-05 -0.044386 -2.03362e-05 -3.97945e-05 -0.527758 0.00303156 0.000246878 0.000759366 0.000336759 -0.257362 -5.94621e-05 0.00111179 0.000146563 0.000411621 0.000691669 -0.000328007 0.000758217 -0.000262663 -0.00105648 0.000394947 0.000188368 -0.000174241 8.0666e-06 0.000227058 9.83724e-05 -1.09941e-07 2.48245e-06 5.64033e-05 7.07199e-05 4.70437e-05 2.83874e-05 -3.2597e-05 
1509.55 0 1.22929e-05 -0.0394075 -1.73561e-05 -4.10867e-05 -0.544907 0.00300605 0.000247767 0.000775529 0.000610282 -0.213471 -2.63207e-05 0.00111661 0.000121887 0.000360033 0.000720176 -0.000308295 0.000769805 -0.00027425 -0.00103359 0.000340173 0.000182602 -0.000168627 9.04154e-06 0.000213773 0.000100146 1.53416e-06 1.1795e-05 5.75737e-05 6.89215e-05 4.51324e-05 3.43462e-05 -2.99452e-05 
1509.9 0 4.75355e-05 -0.0342239 -1.49118e-05 -4.22113e-05 -0.558425 0.0029562 0.00024668 0.000790164 0.000880251 -0.16856 7.32041e-06 0.00111135 9.78068e-05 0.000306284 0.000746039 -0.000292564 0.000777691 -0.000283547 -0.00100028 0.000279671 0.000175679 -0.000162453 9.3625e-06 0.000199215 0.000101728 2.42363e-06 2.17101e-05 5.90674e-05 6.70714e-05 4.30218e-05 4.03406e-05 -2.73254e-05 
1510.25 0 8.1663e-05 -0.0288695 -1.29074e-05 -4.30529e-05 -0.568253 0.00288231 0.000244454 0.000801878 0.00114371 -0.122928 4.07329e-05 0.00109729 7.51801e-05 0.000251048 0.000766927 -0.000279857 0.000781918 -0.000290637 -0.000957801 0.00021487 0.000167585 -0.000155676 9.87319e-06 0.000185106 0.000102368 2.83209e-06 3.23495e-05 6.15257e-05 6.49016e-05 4.07177e-05 4.59059e-05 -2.43595e-05 
1510.6 0 0.000114416 -0.0233781 -1.0775e-05 -4.31888e-05 -0.57436 0.00278438 0.000241164 0.000809884 0.00139752 -0.0768709 7.45091e-05 0.00107478 5.38452e-05 0.000194652 0.00078145 -0.000268855 0.000782702 -0.000296447 -0.000907231 0.000148514 0.000158007 -0.000148251 1.09905e-05 0.000171468 0.000102153 2.69886e-06 4.39954e-05 6.48677e-05 6.2295e-05 3.83658e-05 5.11996e-05 -2.04327e-05 
1510.95 0 0.000146073 -0.0177846 -8.18687e-06 -4.26968e-05 -0.576737 0.00266287 0.0002366 0.000814429 0.00163944 -0.0306871 0.000109284 0.001044 3.21182e-05 0.0001367 0.000789746 -0.000259923 0.00077905 -0.000301836 -0.000849603 8.23084e-05 0.000146751 -0.000139679 1.23375e-05 0.00015788 0.000101752 1.89707e-06 5.65828e-05 6.86187e-05 5.89674e-05 3.60296e-05 5.61959e-05 -1.55188e-05 
1511.3 0 0.000177009 -0.0121258 -5.52909e-06 -4.21662e-05 -0.575398 0.00251882 0.000231514 0.00081556 0.00186748 0.0153288 0.000144904 0.00100486 8.8156e-06 7.79166e-05 0.000793042 -0.000254614 0.000770576 -0.000306772 -0.000785666 1.70555e-05 0.000133611 -0.000129277 1.34056e-05 0.000144432 0.000102119 4.54476e-07 6.9248e-05 7.23076e-05 5.48098e-05 3.31845e-05 6.11176e-05 -1.0551e-05 
1511.65 0 0.00020715 -0.00643807 -3.37874e-06 -4.16224e-05 -0.570378 0.00235353 0.000226895 0.000813858 0.00208007 0.0608849 0.000180177 0.000958227 -1.53521e-05 1.92445e-05 0.000791867 -0.000254228 0.000759637 -0.000311543 -0.000716498 -4.64408e-05 0.00011913 -0.000117169 1.36201e-05 0.00013089 0.000103396 -2.18859e-06 8.10044e-05 7.56332e-05 5.00682e-05 2.94288e-05 6.62383e-05 -7.23402e-06 
1512 0 0.000236062 -0.000757415 -1.74476e-06 -4.07528e-05 -0.561739 0.00216784 0.00022187 0.000810196 0.00227606 0.105693 0.000213767 0.000907188 -3.98335e-05 -4.06164e-05 0.000785525 -0.000257648 0.000748986 -0.000317111 -0.000642599 -0.000108488 0.000103857 -0.000103803 1.30734e-05 0.000116591 0.000104457 -6.66002e-06 9.15264e-05 7.92673e-05 4.49872e-05 2.47326e-05 7.12628e-05 -6.36804e-06 
1512.35 0 0.000263684 0.00488053 -4.92502e-07 -3.92604e-05 -0.549562 0.0019623 0.000215978 0.00080411 0.00245396 0.149472 0.000245159 0.000854243 -6.50986e-05 -0.000103458 0.000773353 -0.000261624 0.000738734 -0.000323429 -0.000562946 -0.00017023 8.70154e-05 -8.95614e-05 1.24489e-05 0.000100726 0.000104094 -1.25449e-05 0.000101194 8.33217e-05 3.94128e-05 1.88839e-05 7.56221e-05 -7.29386e-06 
1512.7 0 0.000290032 0.0104398 9.74326e-07 -3.68119e-05 -0.533956 0.00173806 0.000211031 0.000794399 0.00261149 0.191951 0.000274602 0.000798224 -9.13438e-05 -0.00016945 0.000755284 -0.000263801 0.000727366 -0.000329625 -0.000477724 -0.000231558 6.86819e-05 -7.46326e-05 1.16621e-05 8.25535e-05 0.000102045 -1.87759e-05 0.000110454 8.64383e-05 3.29434e-05 1.19914e-05 7.88263e-05 -8.86648e-06 
1513.05 0 0.000313932 0.0158848 3.3279e-06 -3.40696e-05 -0.515047 0.00149697 0.000208171 0.000780997 0.00274599 0.232871 0.000301644 0.000737088 -0.000118705 -0.000237897 0.000731367 -0.000264807 0.000714016 -0.000335528 -0.000389436 -0.000290636 5.0257e-05 -5.92587e-05 1.01645e-05 6.31203e-05 9.89023e-05 -2.50651e-05 0.000119277 8.80203e-05 2.578e-05 4.45359e-06 8.08292e-05 -1.03243e-05 
1513.4 0 0.000334114 0.0211818 6.25829e-06 -3.19406e-05 -0.492978 0.00124064 0.000207106 0.000765306 0.00285471 0.271979 0.000324773 0.000672357 -0.000147534 -0.00030868 0.000701457 -0.0002657 0.000698374 -0.000340893 -0.000299964 -0.000346005 3.20222e-05 -4.37467e-05 8.19758e-06 4.42563e-05 9.49857e-05 -3.16902e-05 0.000127256 8.84129e-05 1.85548e-05 -3.60818e-06 8.17644e-05 -1.13967e-05 
1513.75 0 0.000350712 0.0262999 9.18967e-06 -3.03895e-05 -0.467917 0.000971509 0.000207952 0.000748544 0.00293521 0.309037 0.000342832 0.000606951 -0.000177552 -0.000382588 0.000664986 -0.000264571 0.000679521 -0.000344159 -0.000210083 -0.000397131 1.3517e-05 -2.81825e-05 6.32892e-06 2.5833e-05 9.00704e-05 -3.84125e-05 0.000133964 8.7678e-05 1.14187e-05 -1.20347e-05 8.20184e-05 -1.22891e-05 
1514.1 0 0.000364145 0.0312085 1.20914e-05 -2.93589e-05 -0.440048 0.000693432 0.000211111 0.00073113 0.00298646 0.343821 0.000356298 0.000541573 -0.000207731 -0.000458878 0.000620676 -0.000259324 0.000656326 -0.000344199 -0.000120738 -0.000443362 -5.55502e-06 -1.25737e-05 4.10735e-06 6.88979e-06 8.37411e-05 -4.50164e-05 0.000139475 8.5935e-05 4.1646e-06 -2.02341e-05 8.22577e-05 -1.31757e-05 
1514.45 0 0.000373779 0.0358774 1.50845e-05 -2.88646e-05 -0.409574 0.000409411 0.000217134 0.000712926 0.00300939 0.376128 0.000367397 0.000475671 -0.000237224 -0.000534847 0.000568273 -0.00025057 0.000629298 -0.000342098 -3.28979e-05 -0.000484263 -2.51387e-05 3.43748e-06 1.04204e-06 -1.22672e-05 7.61781e-05 -5.18642e-05 0.000144077 8.2781e-05 -3.3531e-06 -2.79402e-05 8.24775e-05 -1.38799e-05 
1514.8 0 0.000379218 0.0402787 1.82864e-05 -2.86716e-05 -0.376712 0.000120769 0.000225841 0.000692658 0.00300398 0.405769 0.000377558 0.000409198 -0.000266297 -0.000609868 0.000509996 -0.000239883 0.000599977 -0.000339731 5.18648e-05 -0.000520095 -4.40233e-05 2.00404e-05 -2.07172e-06 -3.14995e-05 6.83232e-05 -5.91545e-05 0.000147558 7.78849e-05 -1.0845e-05 -3.5394e-05 8.20186e-05 -1.46403e-05 
1515.15 0 0.000380713 0.0443856 2.16044e-05 -2.82367e-05 -0.341693 -0.000169355 0.000235093 0.000669036 0.00296816 0.432578 0.000386033 0.000342386 -0.000296066 -0.000685713 0.000448535 -0.000228289 0.000567179 -0.000336866 0.000132552 -0.000550738 -6.13135e-05 3.67556e-05 -4.71571e-06 -5.06407e-05 6.03459e-05 -6.64317e-05 0.000149797 7.20942e-05 -1.76976e-05 -4.31773e-05 8.0421e-05 -1.61617e-05 
1515.5 0 0.000377968 0.0481741 2.45755e-05 -2.70193e-05 -0.304758 -0.000455286 0.000242988 0.000641594 0.00290075 0.456407 0.000391585 0.000276411 -0.000327093 -0.00076291 0.000384896 -0.000216225 0.000528085 -0.000331284 0.000209562 -0.000574967 -7.78601e-05 5.29554e-05 -7.18316e-06 -6.78969e-05 5.18037e-05 -7.32619e-05 0.000150976 6.60097e-05 -2.42798e-05 -5.17188e-05 7.76188e-05 -1.8352e-05 
1515.85 0 0.000370337 0.0516247 2.69093e-05 -2.52141e-05 -0.266159 -0.000731984 0.000250473 0.000611261 0.0028027 0.477128 0.000393764 0.000213177 -0.00035886 -0.000839403 0.000319011 -0.000202555 0.000482161 -0.000321747 0.000283118 -0.000591455 -9.46972e-05 6.79034e-05 -9.45714e-06 -8.25843e-05 4.28856e-05 -7.92374e-05 0.000151496 5.89072e-05 -3.16236e-05 -6.02553e-05 7.35498e-05 -2.02985e-05 
1516.2 0 0.000357757 0.0547199 2.87337e-05 -2.3517e-05 -0.226155 -0.000996124 0.000259558 0.000580251 0.00267532 0.494633 0.000392992 0.000152742 -0.000390768 -0.000912436 0.000252418 -0.000185866 0.000431148 -0.00030789 0.000352337 -0.000600659 -0.000111079 8.16816e-05 -1.10748e-05 -9.65284e-05 3.40762e-05 -8.38633e-05 0.000152076 4.99506e-05 -3.96475e-05 -6.77108e-05 6.84327e-05 -2.10276e-05 
1516.55 0 0.000340747 0.0574424 3.02353e-05 -2.22133e-05 -0.185014 -0.00124432 0.000270296 0.000549735 0.00252016 0.508838 0.000389016 9.41486e-05 -0.000422077 -0.000980147 0.000188354 -0.000166492 0.000376774 -0.000288815 0.000415786 -0.000604955 -0.000125511 9.54337e-05 -1.19633e-05 -0.000110983 2.58227e-05 -8.7254e-05 0.000152572 3.95551e-05 -4.7748e-05 -7.40403e-05 6.25936e-05 -2.04235e-05 
1516.9 0 0.000320062 0.0597763 3.14478e-05 -2.0955e-05 -0.143007 -0.00147309 0.00028113 0.000518293 0.00234037 0.519677 0.000380423 3.73544e-05 -0.000451913 -0.00104229 0.000127868 -0.000144677 0.000319754 -0.000264068 0.000472922 -0.000606452 -0.000137514 0.000109852 -1.23051e-05 -0.000125295 1.80349e-05 -8.96062e-05 0.000151637 2.89666e-05 -5.57944e-05 -7.99716e-05 5.62133e-05 -1.93774e-05 
1517.25 0 0.000296348 0.0617096 3.25744e-05 -1.92816e-05 -0.100404 -0.0016803 0.000290474 0.000484075 0.00214002 0.527105 0.00036672 -1.7912e-05 -0.000479831 -0.00109943 6.94922e-05 -0.000119988 0.000259242 -0.000233628 0.000524681 -0.000605331 -0.000147739 0.000124082 -1.19994e-05 -0.000138536 9.91364e-06 -9.0636e-05 0.000148311 1.8668e-05 -6.37259e-05 -8.58948e-05 4.95593e-05 -1.83269e-05 
1517.6 0 0.000270271 0.0632343 3.35966e-05 -1.70586e-05 -0.0574841 -0.00186504 0.000297657 0.000447989 0.00192245 0.531096 0.000348984 -7.22519e-05 -0.000505643 -0.00115114 1.26335e-05 -9.34389e-05 0.000193614 -0.000197294 0.000571929 -0.000601089 -0.000156427 0.000136614 -1.09183e-05 -0.000151095 1.13793e-06 -9.06545e-05 0.000143181 8.01469e-06 -7.13905e-05 -9.1669e-05 4.30163e-05 -1.65972e-05 
1517.95 0 0.00024239 0.0643437 3.3983e-05 -1.45047e-05 -0.014526 -0.00202622 0.0003025 0.000411781 0.00169073 0.531648 0.000328136 -0.000123804 -0.00052806 -0.00119548 -4.20216e-05 -6.71841e-05 0.000122507 -0.000155191 0.00061392 -0.000594738 -0.000162971 0.000147019 -9.69304e-06 -0.000164279 -7.42074e-06 -9.04324e-05 0.00013753 -3.19843e-06 -7.89389e-05 -9.7207e-05 3.63656e-05 -1.37832e-05 
1518.3 0 0.000212631 0.0650339 3.38181e-05 -1.17365e-05 0.0281916 -0.00216347 0.000305174 0.000374913 0.00144838 0.528784 0.000304039 -0.000169368 -0.000545681 -0.00123132 -9.49952e-05 -4.06554e-05 4.76135e-05 -0.000108078 0.000649811 -0.000587568 -0.000167425 0.000155632 -8.84316e-06 -0.00017885 -1.48182e-05 -8.92055e-05 0.000131983 -1.4293e-05 -8.66205e-05 -0.000102397 2.91818e-05 -1.03959e-05 
1518.65 0 0.000181158 0.0653032 3.35927e-05 -9.05207e-06 0.0703961 -0.00227691 0.000307563 0.000335562 0.00119771 0.522551 0.000276684 -0.00020899 -0.000557953 -0.00125961 -0.000147682 -1.10711e-05 -2.99842e-05 -5.62063e-05 0.000679794 -0.000578772 -0.000170553 0.000162664 -7.99436e-06 -0.000194019 -2.08076e-05 -8.5843e-05 0.000126647 -2.51083e-05 -9.40298e-05 -0.000107118 2.2044e-05 -7.05849e-06 
1519 0 0.000148897 0.0651527 3.34819e-05 -6.26637e-06 0.111822 -0.00236544 0.000311973 0.000293493 0.000940396 0.513015 0.000247143 -0.000244511 -0.000563978 -0.00128113 -0.000200303 2.22609e-05 -0.000111156 1.79654e-07 0.000704004 -0.000565667 -0.000172237 0.00016804 -7.19986e-06 -0.000208679 -2.58416e-05 -8.07024e-05 0.000121586 -3.60895e-05 -0.000100441 -0.00011138 1.55327e-05 -4.33817e-06 
1519.35 0 0.000116463 0.0645861 3.30462e-05 -2.74102e-06 0.15221 -0.00242778 0.000318418 0.000251367 0.000679636 0.500262 0.000216794 -0.000276578 -0.000563049 -0.00129501 -0.000251837 5.84467e-05 -0.00019734 5.94098e-05 0.000722097 -0.000546336 -0.000172049 0.000172063 -7.18619e-06 -0.000222444 -3.07596e-05 -7.44722e-05 0.000117117 -4.71527e-05 -0.000105179 -0.000114609 9.46054e-06 -2.20737e-06 
1519.7 0 8.38791e-05 0.0636109 3.15142e-05 1.62431e-06 0.191309 -0.00246466 0.000325714 0.000212311 0.000419205 0.484395 0.000186257 -0.00030576 -0.000554953 -0.00129913 -0.000300498 9.70186e-05 -0.000288191 0.000119366 0.000733792 -0.00052218 -0.000170338 0.000175645 -8.51874e-06 -0.000236089 -3.57978e-05 -6.75783e-05 0.000113389 -5.80919e-05 -0.000108094 -0.000115894 3.66011e-06 8.53968e-08 
1520.05 0 5.12357e-05 0.062237 2.91163e-05 6.19726e-06 0.228877 -0.0024783 0.000332246 0.000177453 0.000161288 0.46554 0.000154935 -0.000332001 -0.000539687 -0.00129239 -0.000344239 0.000137079 -0.000381452 0.00017781 0.00073887 -0.000496327 -0.000167091 0.000179524 -1.14351e-05 -0.000250706 -4.03168e-05 -6.06776e-05 0.000109624 -6.87194e-05 -0.0001098 -0.000114867 -1.86281e-06 2.91197e-06 
1520.4 0 1.85533e-05 0.0604766 2.67642e-05 1.04669e-05 0.264683 -0.00246953 0.000335586 0.000146374 -9.35429e-05 0.443838 0.000122002 -0.000353469 -0.000518582 -0.00127487 -0.000381751 0.00017755 -0.000475191 0.000232322 0.000737464 -0.000471103 -0.000162443 0.000183624 -1.56143e-05 -0.000266168 -4.3711e-05 -5.41939e-05 0.000104579 -7.87468e-05 -0.000110702 -0.000112136 -7.32124e-06 5.70503e-06 
1520.75 0 -1.42909e-05 0.0583445 2.48596e-05 1.4686e-05 0.298506 -0.00243777 0.000335007 0.000118861 -0.000344772 0.419451 8.76381e-05 -0.00036813 -0.000494535 -0.0012467 -0.000412831 0.000218393 -0.000567922 0.000281326 0.0007305 -0.00044856 -0.00015705 0.000186983 -2.01439e-05 -0.000282163 -4.56875e-05 -4.79422e-05 9.78721e-05 -8.83806e-05 -0.000110773 -0.000108563 -1.28296e-05 8.09902e-06 
1521.1 0 -4.68895e-05 0.0558568 2.32491e-05 1.90105e-05 0.330143 -0.00238279 0.000331719 9.51611e-05 -0.000591353 0.392557 5.15204e-05 -0.000375769 -0.000470114 -0.00120766 -0.000437489 0.000259913 -0.000658024 0.000324646 0.00071923 -0.000431187 -0.000150915 0.00018938 -2.40189e-05 -0.000297719 -4.57188e-05 -4.12682e-05 9.01593e-05 -9.77667e-05 -0.000110079 -0.000104644 -1.80405e-05 9.95656e-06 
1521.45 0 -7.82348e-05 0.0530315 2.16172e-05 2.35255e-05 0.359403 -0.00230402 0.000326188 7.52861e-05 -0.000831417 0.363348 1.23212e-05 -0.000377221 -0.000446191 -0.00115834 -0.000456784 0.00030217 -0.000743718 0.000363179 0.000704727 -0.000420951 -0.000143698 0.000191591 -2.67816e-05 -0.000311031 -4.4946e-05 -3.38135e-05 8.16514e-05 -0.000106767 -0.000108977 -0.00010095 -2.24166e-05 1.05169e-05 
1521.8 0 -0.000107476 0.0498903 1.99465e-05 2.82148e-05 0.386115 -0.0022 0.000317727 5.89183e-05 -0.0010612 0.332032 -2.92219e-05 -0.000372821 -0.000422608 -0.00110113 -0.000473382 0.000345391 -0.000823835 0.000397969 0.000687474 -0.000418372 -0.000135199 0.000193884 -2.87698e-05 -0.000322068 -4.56733e-05 -2.58808e-05 7.20058e-05 -0.000115255 -0.000107763 -9.75893e-05 -2.57582e-05 1.06003e-05 
1522.15 0 -0.000134746 0.0464567 1.8386e-05 3.24427e-05 0.410124 -0.00207102 0.000305852 4.50805e-05 -0.00127585 0.298831 -7.14347e-05 -0.00036289 -0.000399314 -0.00103799 -0.000488015 0.000390577 -0.000899478 0.000430057 0.000668402 -0.000423052 -0.000125553 0.000196082 -3.0157e-05 -0.000331981 -4.74097e-05 -1.74912e-05 6.12857e-05 -0.000122791 -0.000106154 -9.38577e-05 -2.83727e-05 1.24853e-05 
1522.5 0 -0.00016059 0.0427561 1.66724e-05 3.56325e-05 0.431297 -0.00192047 0.000291122 3.25919e-05 -0.00147255 0.263979 -0.000115329 -0.000348757 -0.000375447 -0.000968025 -0.000498445 0.000438973 -0.000972829 0.000460591 0.000648963 -0.000434276 -0.000115265 0.00019816 -3.03613e-05 -0.000340327 -4.79171e-05 -8.17855e-06 4.97878e-05 -0.000129149 -0.000103724 -8.96069e-05 -3.02115e-05 1.62793e-05 
1522.85 0 -0.000184625 0.0388154 1.44246e-05 3.81881e-05 0.44952 -0.00175222 0.000274298 2.1154e-05 -0.00165079 0.227715 -0.000162502 -0.000331365 -0.000349115 -0.000889475 -0.00050353 0.000490113 -0.00104347 0.000489804 0.000629524 -0.000451183 -0.000104711 0.000200087 -2.88923e-05 -0.000345963 -4.69494e-05 1.76657e-06 3.78297e-05 -0.000134568 -0.000100497 -8.54917e-05 -3.11099e-05 2.05643e-05 
1523.2 0 -0.000205641 0.0346629 1.17927e-05 4.07235e-05 0.464701 -0.00156832 0.000255343 1.1439e-05 -0.00180981 0.190284 -0.000212613 -0.000310096 -0.000318882 -0.000802577 -0.000503269 0.000542896 -0.00110921 0.000516839 0.000609409 -0.000473654 -9.40645e-05 0.000201638 -2.64555e-05 -0.000349951 -4.46742e-05 1.19686e-05 2.60549e-05 -0.000139465 -9.68421e-05 -8.12073e-05 -3.17805e-05 2.53567e-05 
1523.55 0 -0.000223063 0.0303274 9.52767e-06 4.3236e-05 0.476766 -0.00137027 0.000233466 3.39283e-06 -0.00194714 0.151942 -0.0002658 -0.000284819 -0.000284659 -0.00070828 -0.000497192 0.000597684 -0.00116931 0.000540774 0.000587667 -0.000502608 -8.29289e-05 0.000202903 -2.44405e-05 -0.000353698 -3.99361e-05 2.28988e-05 1.48575e-05 -0.000144021 -9.30969e-05 -7.56722e-05 -3.27503e-05 3.01224e-05 
1523.9 0 -0.000237346 0.0258373 8.34014e-06 4.55281e-05 0.485664 -0.00116134 0.000206957 -4.80488e-06 -0.00205973 0.112944 -0.000322798 -0.000256956 -0.000247387 -0.000606223 -0.00048669 0.000655307 -0.00122306 0.000560684 0.000563718 -0.00053732 -7.05795e-05 0.000203918 -2.32914e-05 -0.000356318 -3.29219e-05 3.51784e-05 4.01823e-06 -0.00014769 -8.89722e-05 -6.83177e-05 -3.35454e-05 3.27258e-05 
1524.25 0 -0.000248587 0.0212225 7.61775e-06 4.75827e-05 0.491366 -0.000946256 0.000174495 -1.36251e-05 -0.00214668 0.0735467 -0.00038225 -0.000228401 -0.000207868 -0.000495915 -0.000474415 0.000715289 -0.00126792 0.000576185 0.000537721 -0.000575285 -5.72613e-05 0.00020444 -2.24145e-05 -0.000356767 -2.59262e-05 4.90097e-05 -6.27661e-06 -0.000149515 -8.36995e-05 -5.87439e-05 -3.33197e-05 3.22554e-05 
1524.6 0 -0.000256255 0.0165146 6.3562e-06 4.92557e-05 0.493863 -0.000728065 0.000137459 -2.18427e-05 -0.00220945 0.0340035 -0.000440975 -0.000200494 -0.000165873 -0.000378393 -0.000460985 0.000776325 -0.00130204 0.000587879 0.00051026 -0.000616177 -4.46665e-05 0.000204976 -2.1479e-05 -0.00035541 -2.01872e-05 6.37543e-05 -1.57734e-05 -0.000149317 -7.72163e-05 -4.67415e-05 -3.15834e-05 3.03008e-05 
1524.95 0 -0.000260393 0.0117444 4.75356e-06 5.02208e-05 0.493163 -0.000507658 9.92582e-05 -2.94199e-05 -0.00224854 -0.00542704 -0.000497252 -0.000173023 -0.000121556 -0.000255638 -0.000444534 0.000838033 -0.00132614 0.000596295 0.00048113 -0.000660968 -3.31743e-05 0.000205887 -2.05697e-05 -0.00035255 -1.4303e-05 7.80636e-05 -2.513e-05 -0.000148453 -6.99708e-05 -3.35987e-05 -2.87208e-05 2.8039e-05 
1525.3 0 -0.000261702 0.00694198 3.20653e-06 5.04225e-05 0.489299 -0.000287341 6.06316e-05 -3.67396e-05 -0.0022634 -0.0444886 -0.000551839 -0.000145053 -7.54115e-05 -0.000128824 -0.000424326 0.000901379 -0.00134146 0.000601484 0.000449015 -0.000709221 -2.06713e-05 0.000207169 -1.93666e-05 -0.000346806 -7.4104e-06 9.12e-05 -3.43688e-05 -0.000147473 -6.22308e-05 -2.13456e-05 -2.54342e-05 2.44869e-05 
1525.65 0 -0.000260604 0.0021394 1.92746e-06 5.07371e-05 0.482324 -7.11928e-05 1.90202e-05 -4.37051e-05 -0.00225583 -0.0829328 -0.000605786 -0.000117082 -2.75762e-05 1.69404e-06 -0.000402003 0.0009663 -0.00134729 0.000602809 0.000414499 -0.000760503 -6.22248e-06 0.00020912 -1.833e-05 -0.000337085 -4.79897e-07 0.000103473 -4.29923e-05 -0.000145116 -5.41434e-05 -1.04225e-05 -2.21685e-05 1.86987e-05 
1526 0 -0.000257663 -0.00263083 1.24711e-06 5.21955e-05 0.472308 0.000137878 -2.60688e-05 -5.05701e-05 -0.00222895 -0.120518 -0.000658863 -9.06334e-05 2.07697e-05 0.000134472 -0.000379373 0.00103092 -0.00134233 0.000599929 0.000380572 -0.000814869 8.88824e-06 0.000211594 -1.87294e-05 -0.000324591 4.94196e-06 0.0001156 -5.09583e-05 -0.000140706 -4.58224e-05 3.47454e-07 -1.93197e-05 1.11083e-05 
1526.35 0 -0.000253748 -0.00733897 8.10261e-07 5.41678e-05 0.459342 0.000339138 -7.05125e-05 -5.85439e-05 -0.00218502 -0.157008 -0.000708664 -6.6969e-05 6.89954e-05 0.000266691 -0.000356789 0.00109302 -0.00132747 0.000593829 0.000348977 -0.000870052 2.3141e-05 0.000213637 -2.09037e-05 -0.000311018 8.14953e-06 0.000127955 -5.85262e-05 -0.000134892 -3.72089e-05 1.12985e-05 -1.70227e-05 2.87312e-06 
1526.7 0 -0.00024963 -0.0119566 -4.68579e-08 5.51537e-05 0.443535 0.000532824 -0.000109241 -6.80808e-05 -0.00212613 -0.192176 -0.000752713 -4.73198e-05 0.000118321 0.000397256 -0.000332961 0.00115069 -0.00130381 0.000585064 0.000318939 -0.000921852 3.63989e-05 0.000214402 -2.39007e-05 -0.000296238 1.02858e-05 0.000140446 -6.53656e-05 -0.000128464 -2.83368e-05 2.19059e-05 -1.51748e-05 -5.15396e-06 
1527.05 0 -0.000245764 -0.0164551 -1.40483e-06 5.48202e-05 0.425016 0.000719396 -0.000140583 -7.92554e-05 -0.00205506 -0.22581 -0.000790461 -3.23431e-05 0.000169466 0.000526735 -0.000306476 0.00120144 -0.00126955 0.000573305 0.000288501 -0.000968107 4.95831e-05 0.00021456 -2.67202e-05 -0.000279239 1.25972e-05 0.000152424 -7.13335e-05 -0.000121543 -1.967e-05 3.26969e-05 -1.35721e-05 -1.31007e-05 
1527.4 0 -0.000242117 -0.0208067 -2.67838e-06 5.3365e-05 0.403926 0.000899205 -0.000166372 -9.42102e-05 -0.00197358 -0.257706 -0.000822173 -2.06303e-05 0.000222016 0.000654066 -0.000277106 0.00124335 -0.00122217 0.000558233 0.000256019 -0.00100873 6.32565e-05 0.000214616 -2.89822e-05 -0.000260068 1.5256e-05 0.000163597 -7.71575e-05 -0.000113958 -1.13194e-05 4.45159e-05 -1.22456e-05 -2.12396e-05 
1527.75 0 -0.000238204 -0.0249849 -3.68471e-06 5.06702e-05 0.380424 0.00107301 -0.000189699 -0.000115302 -0.0018819 -0.287673 -0.000847673 -1.09136e-05 0.000275378 0.000777549 -0.000245198 0.00127782 -0.00116134 0.000539445 0.000221524 -0.00104315 7.71446e-05 0.000213819 -3.09668e-05 -0.000238614 1.78213e-05 0.000174599 -8.32635e-05 -0.000105862 -2.40478e-06 5.72921e-05 -1.07551e-05 -2.96329e-05 
1528.1 0 -0.000233954 -0.0289634 -4.80215e-06 4.7025e-05 0.354684 0.00124232 -0.000212017 -0.000142041 -0.00177884 -0.315536 -0.000865966 -4.25742e-06 0.000329128 0.000896052 -0.000211099 0.00130706 -0.00108831 0.000516096 0.000186126 -0.00106979 9.04127e-05 0.000211315 -3.2971e-05 -0.000214482 1.9869e-05 0.00018524 -8.96575e-05 -9.76516e-05 7.88825e-06 7.01931e-05 -8.03632e-06 -3.83194e-05 
1528.45 0 -0.000229697 -0.0327187 -6.0987e-06 4.2898e-05 0.326888 0.00140784 -0.000232689 -0.000171515 -0.00166362 -0.341134 -0.000876022 -2.4128e-06 0.0003823 0.00100825 -0.000174904 0.00133066 -0.00100485 0.000487545 0.000149788 -0.0010878 0.000102585 0.000206841 -3.42347e-05 -0.0001892 2.10696e-05 0.000194419 -9.62388e-05 -8.9709e-05 1.91391e-05 8.26169e-05 -4.39028e-06 -4.69229e-05 
1528.8 0 -0.000225303 -0.0362303 -7.21316e-06 3.86074e-05 0.297229 0.00156979 -0.000250577 -0.000202228 -0.001537 -0.364319 -0.000876777 -6.31398e-06 0.000433578 0.00111293 -0.000135797 0.00134628 -0.000912782 0.000453707 0.000111896 -0.00109767 0.000113634 0.000200849 -3.36404e-05 -0.000164109 2.14108e-05 0.000201644 -0.000102954 -8.18425e-05 3.01577e-05 9.47165e-05 -1.16015e-06 -5.44427e-05 
1529.15 0 -0.000220162 -0.0394787 -7.63578e-06 3.41557e-05 0.265918 0.00172841 -0.000264232 -0.000235041 -0.00139929 -0.384957 -0.000868191 -1.56366e-05 0.000481536 0.00120943 -9.24128e-05 0.00135122 -0.000813772 0.000414455 7.24932e-05 -0.00109929 0.000123642 0.000193259 -3.09224e-05 -0.000137915 2.17502e-05 0.000206755 -0.000109675 -7.34562e-05 4.0327e-05 0.000106914 1.52529e-06 -6.06631e-05 
1529.5 0 -0.000213412 -0.0424437 -7.38191e-06 2.9648e-05 0.233176 0.00188218 -0.000273645 -0.000269433 -0.00124944 -0.402941 -0.000852037 -2.91318e-05 0.000524453 0.00129832 -4.59233e-05 0.00134327 -0.00070859 0.000370005 3.13232e-05 -0.00109117 0.000132976 0.000183424 -2.66368e-05 -0.000109344 2.2329e-05 0.000209417 -0.000115771 -6.40592e-05 4.98081e-05 0.000119064 4.06195e-06 -6.64652e-05 
1529.85 0 -0.000204197 -0.0451075 -7.1218e-06 2.56767e-05 0.199224 0.00202868 -0.000281584 -0.000302521 -0.00108707 -0.418182 -0.000829761 -4.53744e-05 0.000561346 0.00137954 8.21593e-07 0.00132183 -0.000596574 0.000322007 -1.2232e-05 -0.00107272 0.000141771 0.00017149 -2.13132e-05 -8.00386e-05 2.23969e-05 0.000209717 -0.000120339 -5.36061e-05 5.88478e-05 0.000130683 6.11937e-06 -7.18218e-05 
1530.2 0 -0.000192155 -0.0474563 -7.43928e-06 2.23419e-05 0.16429 0.00216652 -0.000290114 -0.000332363 -0.000912854 -0.430605 -0.000801921 -6.30402e-05 0.000592275 0.00145089 4.70535e-05 0.00128776 -0.000478056 0.000272157 -5.80957e-05 -0.00104546 0.000149442 0.000158274 -1.56782e-05 -5.18767e-05 2.15661e-05 0.000208177 -0.000123002 -4.24497e-05 6.71427e-05 0.000141351 7.42258e-06 -7.60611e-05 
1530.55 0 -0.000177226 -0.0494779 -8.28573e-06 1.93956e-05 0.128608 0.00229475 -0.000297916 -0.000359176 -0.000727239 -0.440156 -0.000769266 -8.17902e-05 0.000617194 0.00151081 9.34911e-05 0.00124192 -0.000355316 0.000221034 -0.000105917 -0.00101008 0.000155626 0.00014423 -1.04319e-05 -2.45832e-05 1.98674e-05 0.000205476 -0.000124177 -3.10659e-05 7.46517e-05 0.000150646 8.22413e-06 -7.914e-05 
1530.9 0 -0.000159387 -0.0511618 -9.47661e-06 1.70943e-05 0.092414 0.00241252 -0.000303852 -0.0003826 -0.000530369 -0.446797 -0.000733025 -0.000102389 0.000636372 0.00155934 0.000140264 0.00118438 -0.000229706 0.000169199 -0.000155034 -0.000965375 0.000161569 0.000129033 -5.59778e-06 1.91988e-06 1.78501e-05 0.000201727 -0.000124415 -1.95479e-05 8.19048e-05 0.000158471 8.9994e-06 -8.11976e-05 
1531.25 0 -0.00013903 -0.0525011 -1.11745e-05 1.52169e-05 0.0559448 0.00251907 -0.000309482 -0.00040035 -0.000322885 -0.450509 -0.000694895 -0.000125559 0.00065096 0.00159639 0.000185522 0.00111534 -0.000101581 0.00011728 -0.000203194 -0.000911239 0.000167798 0.000111977 -7.4457e-07 2.74414e-05 1.64785e-05 0.000197029 -0.000123803 -7.44659e-06 8.88024e-05 0.000165528 9.87154e-06 -8.27845e-05 
1531.6 0 -0.000116629 -0.0534914 -1.30374e-05 1.24686e-05 0.0194412 0.00261329 -0.000315358 -0.000410779 -0.000105509 -0.451291 -0.000655682 -0.000151295 0.000662157 0.0016218 0.000225237 0.00103557 2.78716e-05 6.54848e-05 -0.000247577 -0.000849348 0.000172433 9.32098e-05 4.51262e-06 5.31707e-05 1.56087e-05 0.000191548 -0.000121849 5.02789e-06 9.51928e-05 0.000171809 1.12119e-05 -8.46252e-05 
1531.95 0 -9.24785e-05 -0.0541285 -1.47252e-05 8.19352e-06 -0.0168568 0.00269323 -0.00031927 -0.000414653 0.000121065 -0.449166 -0.000613636 -0.000178053 0.000670582 0.00163535 0.000257132 0.000945312 0.000157983 1.47402e-05 -0.000286981 -0.000781021 0.000173997 7.37016e-05 1.01883e-05 7.98635e-05 1.39269e-05 0.000184951 -0.000117845 1.65481e-05 0.000101784 0.000176315 1.33956e-05 -8.63498e-05 
1532.3 0 -6.71141e-05 -0.0544113 -1.6466e-05 2.8697e-06 -0.0527179 0.00275682 -0.000319341 -0.000413381 0.000355275 -0.444175 -0.000566383 -0.000203699 0.000677291 0.00163557 0.000282885 0.000845811 0.00028786 -3.45605e-05 -0.000322002 -0.000706531 0.000173201 5.44128e-05 1.61637e-05 0.000106432 1.12907e-05 0.000176843 -0.000111798 2.6108e-05 0.00010852 0.000178611 1.63182e-05 -8.72137e-05 
1532.65 0 -4.0438e-05 -0.0543425 -1.81219e-05 -2.86517e-06 -0.0879179 0.0028035 -0.000315842 -0.000406997 0.000595142 -0.436379 -0.000514616 -0.000227541 0.000682183 0.00162156 0.000305079 0.00073962 0.000414149 -8.43805e-05 -0.000352605 -0.000625145 0.000170872 3.54987e-05 2.23294e-05 0.000132328 8.73946e-06 0.000166795 -0.000104957 3.40795e-05 0.000114679 0.000178884 2.02003e-05 -8.74869e-05 
1533 0 -1.21726e-05 -0.0539263 -1.94032e-05 -8.41356e-06 -0.122238 0.00283356 -0.000309803 -0.000393422 0.000840054 -0.425852 -0.000461288 -0.000249491 0.000682708 0.00159502 0.000324601 0.000628814 0.000533504 -0.000135257 -0.000376859 -0.000536905 0.000166977 1.62372e-05 2.83041e-05 0.000158184 6.39703e-06 0.000154096 -9.8029e-05 4.09429e-05 0.000119984 0.00017765 2.46225e-05 -8.78973e-05 
1533.35 0 1.7936e-05 -0.0531677 -2.04888e-05 -1.33359e-05 -0.155466 0.00284571 -0.000301681 -0.000370411 0.00109046 -0.412687 -0.000408172 -0.000269184 0.000677246 0.0015579 0.000340836 0.00051551 0.000645627 -0.000184791 -0.000392883 -0.000444356 0.000162221 -3.36268e-06 3.39094e-05 0.000182362 3.46917e-06 0.00013954 -9.11857e-05 4.66312e-05 0.0001245 0.00017585 2.8015e-05 -8.8668e-05 
1533.7 0 5.06532e-05 -0.0520754 -2.14939e-05 -1.77651e-05 -0.187399 0.00283863 -0.000292316 -0.000337929 0.0013467 -0.396988 -0.000354326 -0.000287166 0.000667366 0.00151054 0.000352497 0.000401271 0.000751392 -0.000232114 -0.000400049 -0.000351347 0.000157706 -2.29841e-05 3.86755e-05 0.000202625 -7.90864e-07 0.000124566 -8.44589e-05 5.15218e-05 0.000128069 0.000173875 3.00758e-05 -8.87556e-05 
1534.05 0 8.56126e-05 -0.0506602 -2.20473e-05 -2.19526e-05 -0.217838 0.00281095 -0.000281744 -0.000298529 0.00160909 -0.378878 -0.000298239 -0.000304021 0.000653903 0.00145315 0.000359826 0.000285458 0.000850579 -0.000279329 -0.000398413 -0.000261063 0.000153199 -4.2602e-05 4.20588e-05 0.000220067 -5.72982e-06 0.000109106 -7.75396e-05 5.63469e-05 0.000130758 0.000170844 3.13476e-05 -8.65521e-05 
1534.4 0 0.000121494 -0.0489339 -2.24388e-05 -2.57957e-05 -0.2466 0.00275902 -0.000268177 -0.00025581 0.00187643 -0.358499 -0.000240836 -0.000319911 0.000636084 0.00138673 0.000364286 0.00016728 0.000942197 -0.00032667 -0.000389826 -0.000173676 0.000148713 -6.25446e-05 4.44211e-05 0.000236051 -9.93451e-06 9.34089e-05 -6.99699e-05 6.13485e-05 0.000132885 0.000166282 3.13728e-05 -8.2169e-05 
1534.75 0 0.000158025 -0.0469107 -2.29347e-05 -2.95162e-05 -0.273515 0.0026789 -0.000252139 -0.000211182 0.00214462 -0.336005 -0.000184327 -0.000335765 0.000614416 0.00131255 0.000365581 4.75403e-05 0.00102488 -0.000371753 -0.000376958 -8.76492e-05 0.000145106 -8.30507e-05 4.64375e-05 0.000250078 -1.353e-05 7.86366e-05 -6.09901e-05 6.73613e-05 0.000134222 0.000161158 2.99678e-05 -7.67785e-05 
1535.1 0 0.000195536 -0.0446074 -2.29135e-05 -3.39176e-05 -0.29843 0.00256942 -0.000236413 -0.000163051 0.00240907 -0.311557 -0.000129523 -0.000352846 0.000590391 0.00123203 0.000362415 -7.28975e-05 0.00109823 -0.000412837 -0.000359495 -2.89826e-06 0.000141389 -0.000103956 4.78992e-05 0.000262068 -1.70825e-05 6.51606e-05 -5.0365e-05 7.53551e-05 0.000134662 0.000155932 2.82048e-05 -7.07055e-05 
1535.45 0 0.000233684 -0.0420414 -2.1887e-05 -3.88632e-05 -0.321203 0.00243092 -0.000221037 -0.000109927 0.00266668 -0.28533 -7.74814e-05 -0.00037158 0.000564567 0.00114489 0.000354465 -0.000193557 0.00116356 -0.000450641 -0.00033617 7.90554e-05 0.000135644 -0.00012433 4.8024e-05 0.000273381 -2.02598e-05 5.18604e-05 -3.80177e-05 8.44833e-05 0.000134625 0.000149689 2.72322e-05 -6.43175e-05 
1535.8 0 0.000271721 -0.0392307 -2.0678e-05 -4.33204e-05 -0.341705 0.00226425 -0.000203221 -5.27594e-05 0.00291461 -0.257508 -3.0226e-05 -0.000390813 0.000536529 0.00104917 0.000341251 -0.000313433 0.00122078 -0.000486995 -0.000308726 0.000155749 0.000127299 -0.000142469 4.6348e-05 0.000285135 -2.37427e-05 3.7737e-05 -2.37703e-05 9.35991e-05 0.00013421 0.000142199 2.67566e-05 -5.83273e-05 
1536.15 0 0.000308492 -0.0361941 -2.02142e-05 -4.70279e-05 -0.359824 0.00207115 -0.000180586 5.7502e-06 0.00315027 -0.228284 1.22222e-05 -0.000408973 0.000506614 0.000945378 0.000321798 -0.000431174 0.00126748 -0.000523044 -0.000279929 0.000224758 0.000116726 -0.000157001 4.29558e-05 0.000296315 -2.85724e-05 2.31781e-05 -8.29455e-06 0.000102355 0.000133132 0.000134093 2.63216e-05 -5.21876e-05 
1536.5 0 0.000342785 -0.0329539 -2.00865e-05 -5.00831e-05 -0.375466 0.00185359 -0.000152728 6.29592e-05 0.00337144 -0.197858 5.02532e-05 -0.000424625 0.000475241 0.000836518 0.00029662 -0.000545527 0.00130314 -0.000558149 -0.00025087 0.00028565 0.000104261 -0.000167249 3.90546e-05 0.000305113 -3.39531e-05 8.63465e-06 7.3436e-06 0.000110012 0.00013127 0.000125726 2.62781e-05 -4.49337e-05 
1536.85 0 0.000374241 -0.0295338 -1.98306e-05 -5.22087e-05 -0.388552 0.00161364 -0.000120106 0.000117144 0.00357543 -0.166436 8.38899e-05 -0.000436625 0.000442241 0.000724411 0.000266939 -0.000654411 0.00132988 -0.000590743 -0.000221701 0.000339192 9.01717e-05 -0.000172518 3.6316e-05 0.000311246 -3.93363e-05 -5.7956e-06 2.19765e-05 0.000115545 0.000128558 0.000117365 2.69503e-05 -3.69002e-05 
1537.2 0 0.00040341 -0.025958 -1.96555e-05 -5.31677e-05 -0.399022 0.00135416 -8.31906e-05 0.000167208 0.00375971 -0.134232 0.000115586 -0.000445401 0.000407685 0.000609473 0.000233905 -0.000755719 0.00134947 -0.0006205 -0.0001925 0.000385386 7.4519e-05 -0.000173206 3.5751e-05 0.000314887 -4.42355e-05 -1.99546e-05 3.41452e-05 0.000118452 0.000125253 0.000109279 2.8185e-05 -2.84881e-05 
1537.55 0 0.000431406 -0.0222521 -1.96035e-05 -5.33386e-05 -0.406836 0.00107867 -4.17238e-05 0.000213226 0.00392358 -0.101459 0.000147651 -0.000452078 0.000371142 0.000492092 0.00020016 -0.000848662 0.00136265 -0.000648095 -0.000163035 0.000423816 5.72656e-05 -0.00017135 3.67447e-05 0.000315744 -4.71462e-05 -3.34892e-05 4.30833e-05 0.00011811 0.000121754 0.000100836 2.98203e-05 -2.0363e-05 
1537.9 0 0.000458846 -0.0184423 -1.9509e-05 -5.30333e-05 -0.411967 0.000788497 4.8589e-06 0.000255566 0.00406814 -0.0683318 0.000179539 -0.000457123 0.000332202 0.000372639 0.000168605 -0.000932602 0.00136877 -0.000674025 -0.00013359 0.000453824 3.94567e-05 -0.000168343 3.79151e-05 0.000314988 -4.80236e-05 -4.62491e-05 5.01377e-05 0.000114369 0.000117811 9.10079e-05 3.20405e-05 -1.43048e-05 
1538.25 0 0.000485193 -0.014553 -1.92179e-05 -5.22949e-05 -0.414406 0.000482551 5.55689e-05 0.000293046 0.00419297 -0.0350674 0.000210369 -0.000460899 0.000291331 0.00025171 0.000140346 -0.00100658 0.0013653 -0.000698481 -0.000104766 0.000473813 2.25819e-05 -0.000163957 3.81054e-05 0.000314294 -4.91016e-05 -5.86934e-05 5.68683e-05 0.000108047 0.000112926 7.96956e-05 3.4596e-05 -1.0639e-05 
1538.6 0 0.000509135 -0.0106078 -1.8522e-05 -5.15801e-05 -0.414163 0.000160426 0.000107916 0.00032438 0.00429596 -0.00188329 0.000239992 -0.000463382 0.000249132 0.000131438 0.000115296 -0.0010702 0.00135055 -0.000720938 -7.71558e-05 0.000483802 7.98142e-06 -0.000158164 3.66227e-05 0.000312766 -5.13922e-05 -7.10874e-05 6.33708e-05 0.000100032 0.000106989 6.73591e-05 3.68572e-05 -7.33996e-06 
1538.95 0 0.000529484 -0.00663261 -1.74891e-05 -5.06206e-05 -0.411269 -0.000177483 0.000159461 0.000350614 0.00437547 0.0310099 0.000267824 -0.000463636 0.000205859 1.42199e-05 9.19352e-05 -0.00112323 0.00132609 -0.000740089 -5.10575e-05 0.000486586 -3.90683e-06 -0.000151328 3.39713e-05 0.000308188 -5.41363e-05 -8.31107e-05 6.97432e-05 9.13177e-05 0.000100235 5.45366e-05 3.84411e-05 -3.69193e-06 
1539.3 0 0.000546161 -0.00265333 -1.62374e-05 -4.84211e-05 -0.405765 -0.000531151 0.000209969 0.000374524 0.004429 0.063407 0.000294053 -0.000461462 0.000161584 -9.96959e-05 6.76488e-05 -0.00116476 0.0012944 -0.000754705 -2.64822e-05 0.000483668 -1.34966e-05 -0.000143418 3.18534e-05 0.00029941 -5.74685e-05 -9.43922e-05 7.64311e-05 8.29279e-05 9.26525e-05 4.24132e-05 3.97784e-05 -9.03126e-08 
1539.65 0 0.000560263 0.00130477 -1.49978e-05 -4.54358e-05 -0.39771 -0.000898575 0.000259904 0.00039766 0.00445159 0.0951061 0.000319469 -0.000457697 0.000116039 -0.000210103 4.16532e-05 -0.00119377 0.00125613 -0.000764599 -3.94335e-06 0.000473522 -2.13348e-05 -0.000133568 3.0499e-05 0.000286715 -6.15126e-05 -0.00010508 8.34844e-05 7.58182e-05 8.39867e-05 3.1917e-05 4.11939e-05 4.31244e-06 
1540 0 0.000572067 0.00521603 -1.45348e-05 -4.28981e-05 -0.387177 -0.00127483 0.00030836 0.000419346 0.00444003 0.12591 0.000344898 -0.000452911 6.95453e-05 -0.000314788 1.51659e-05 -0.00120966 0.0012121 -0.000770458 1.66487e-05 0.000455081 -2.82203e-05 -0.000120989 2.82521e-05 0.00027093 -6.51623e-05 -0.000114922 9.0038e-05 7.02532e-05 7.433e-05 2.16394e-05 4.18961e-05 1.04225e-05 
1540.35 0 0.000580722 0.00905469 -1.49366e-05 -4.03448e-05 -0.374255 -0.00165606 0.000354345 0.000439064 0.00439516 0.155629 0.00037231 -0.000448058 2.29598e-05 -0.000412899 -9.67924e-06 -0.00121266 0.00116441 -0.000772734 3.68237e-05 0.000429139 -3.53356e-05 -0.000106075 2.43506e-05 0.000253229 -6.73256e-05 -0.000122712 9.51097e-05 6.58959e-05 6.41306e-05 1.00481e-05 4.12191e-05 1.77839e-05 
1540.7 0 0.000585339 0.0127969 -1.55393e-05 -3.68851e-05 -0.359048 -0.00203982 0.000398868 0.000457253 0.00431844 0.184082 0.00040309 -0.000444843 -2.31945e-05 -0.000506655 -3.01801e-05 -0.00120366 0.00111288 -0.000771944 5.81693e-05 0.00039585 -4.38008e-05 -8.97917e-05 1.93711e-05 0.00023509 -6.77513e-05 -0.000127963 9.85978e-05 6.19433e-05 5.38407e-05 -2.05802e-06 3.9742e-05 2.53159e-05 
1541.05 0 0.000585047 0.016421 -1.59278e-05 -3.3096e-05 -0.341676 -0.00242307 0.000443718 0.00047405 0.00420964 0.211094 0.00043575 -0.000443451 -6.94634e-05 -0.000597304 -4.44794e-05 -0.00118335 0.00105546 -0.000769319 8.0474e-05 0.000355273 -5.37088e-05 -7.29149e-05 1.42275e-05 0.00021655 -6.65762e-05 -0.000131902 0.000100853 5.71313e-05 4.38031e-05 -1.32705e-05 3.79121e-05 3.22841e-05 
1541.4 0 0.000579029 0.0199054 -1.59977e-05 -3.01839e-05 -0.322273 -0.00280251 0.000489374 0.000488595 0.00406688 0.236506 0.000468094 -0.000442288 -0.000117062 -0.000683543 -5.41146e-05 -0.0011514 0.000991998 -0.000765562 0.000101802 0.000308331 -6.40881e-05 -5.5351e-05 9.50714e-06 0.000195431 -6.44602e-05 -0.000135027 0.000102615 5.04851e-05 3.40377e-05 -2.29366e-05 3.49324e-05 3.83744e-05 
1541.75 0 0.000567554 0.0232275 -1.53368e-05 -2.86676e-05 -0.300985 -0.00317472 0.000534336 0.000498702 0.00388776 0.260175 0.000501322 -0.000440893 -0.000167119 -0.000764467 -6.24431e-05 -0.0011072 0.000923212 -0.000760794 0.000119764 0.000254863 -7.33924e-05 -3.65243e-05 5.72747e-06 0.000170374 -6.2515e-05 -0.000136421 0.000104007 4.21545e-05 2.42379e-05 -3.146e-05 3.06349e-05 4.41441e-05 
1542.1 0 0.000551452 0.0263656 -1.41687e-05 -2.79271e-05 -0.277963 -0.00353442 0.000575756 0.000502161 0.00367129 0.281966 0.000538353 -0.000440084 -0.000220329 -0.000839854 -7.01339e-05 -0.00105171 0.000848591 -0.000754625 0.000133178 0.000194824 -8.10252e-05 -1.71047e-05 2.65446e-06 0.000144064 -6.06363e-05 -0.00013597 0.000104422 3.35582e-05 1.42178e-05 -4.00338e-05 2.61183e-05 5.04112e-05 
1542.45 0 0.000529761 0.0293033 -1.3058e-05 -2.66461e-05 -0.253367 -0.0038759 0.000612172 0.000498141 0.00341937 0.301756 0.000579495 -0.000440066 -0.000276127 -0.000908683 -7.58188e-05 -0.000986473 0.000767313 -0.000746145 0.000142306 0.000130662 -8.75577e-05 1.23026e-06 9.62444e-08 0.000119806 -5.77279e-05 -0.00013453 0.000104214 2.57262e-05 3.93099e-06 -4.92392e-05 2.18175e-05 5.67321e-05 
1542.8 0 0.000501903 0.0320268 -1.18215e-05 -2.39676e-05 -0.227368 -0.00419633 0.000643548 0.000487061 0.00313359 0.319434 0.000622406 -0.000440697 -0.000333627 -0.000969887 -7.80807e-05 -0.000912379 0.000679147 -0.000734199 0.000146853 6.59868e-05 -9.30977e-05 1.83542e-05 -1.20124e-06 9.7239e-05 -5.32435e-05 -0.00013244 0.000104503 1.87048e-05 -6.45243e-06 -5.85697e-05 1.70016e-05 6.16995e-05 
1543.15 0 0.00046933 0.0345216 -1.04413e-05 -2.01276e-05 -0.200151 -0.00449259 0.000669714 0.000469208 0.00281438 0.334906 0.000663259 -0.000442566 -0.000392456 -0.00102342 -7.57937e-05 -0.000830569 0.000585364 -0.000718182 0.000146886 3.73421e-06 -9.78744e-05 3.50901e-05 -1.60753e-06 7.40393e-05 -4.84124e-05 -0.00012913 0.00010527 1.23186e-05 -1.70154e-05 -6.73744e-05 1.11198e-05 6.40194e-05 
1543.5 0 0.000432764 0.0367721 -9.29167e-06 -1.57673e-05 -0.171902 -0.00475933 0.000691612 0.000446091 0.00246483 0.348097 0.000699555 -0.000446679 -0.000452686 -0.00107053 -6.91632e-05 -0.000742516 0.000487586 -0.000698619 0.00014356 -5.44627e-05 -0.000102088 5.14839e-05 -2.30883e-06 4.96535e-05 -4.55262e-05 -0.000123757 0.000106192 5.8074e-06 -2.76176e-05 -7.5483e-05 4.52596e-06 6.43045e-05 
1543.85 0 0.000391716 0.038765 -8.79191e-06 -1.12634e-05 -0.14281 -0.0049931 0.000710343 0.000419828 0.00209037 0.358947 0.000731392 -0.000453594 -0.000514011 -0.0011114 -5.85005e-05 -0.0006491 0.000385603 -0.000674927 0.00013694 -0.000109757 -0.000104558 6.7929e-05 -3.29273e-06 2.48461e-05 -4.47026e-05 -0.000115801 0.000106868 -1.48401e-06 -3.76954e-05 -8.32414e-05 -2.31305e-06 6.44988e-05 
1544.2 0 0.000346512 0.0404894 -8.66675e-06 -6.37047e-06 -0.113069 -0.00519297 0.000725349 0.000390198 0.00169564 0.367408 0.000758687 -0.000463281 -0.000574754 -0.00114398 -4.38499e-05 -0.000550859 0.000279492 -0.00064517 0.000126598 -0.000163662 -0.000104 8.4686e-05 -3.9916e-06 5.37096e-07 -4.41463e-05 -0.000105509 0.000105933 -8.61997e-06 -4.73144e-05 -9.07527e-05 -9.36464e-06 6.50873e-05 
1544.55 0 0.000297919 0.0419373 -8.23307e-06 -9.89926e-07 -0.0828741 -0.00535754 0.000735644 0.000356002 0.00128392 0.373447 0.000779898 -0.000474114 -0.000633623 -0.00116734 -2.62438e-05 -0.000447738 0.000171326 -0.000608209 0.000112948 -0.000215028 -0.000101091 0.000100922 -4.2552e-06 -2.23998e-05 -4.25892e-05 -9.3766e-05 0.000102759 -1.43799e-05 -5.68484e-05 -9.79094e-05 -1.63919e-05 6.51522e-05 
1544.9 0 0.000246252 0.0431033 -7.7671e-06 3.93592e-06 -0.0524198 -0.0054848 0.000740662 0.000317497 0.000858058 0.377047 0.000794224 -0.000485269 -0.000690931 -0.00118261 -7.6554e-06 -0.000338867 6.20925e-05 -0.000564014 9.69123e-05 -0.000261931 -9.78294e-05 0.000115954 -4.49008e-06 -4.36564e-05 -4.05978e-05 -8.1265e-05 9.7898e-05 -1.9091e-05 -6.66849e-05 -0.000105167 -2.27413e-05 6.39725e-05 
1545.25 0 0.00019185 0.0439838 -7.84624e-06 7.83087e-06 -0.0219028 -0.00557337 0.000740606 0.000276152 0.00042144 0.378209 0.00080276 -0.000498568 -0.000747047 -0.00119 1.05655e-05 -0.000225717 -4.95432e-05 -0.000512718 7.96071e-05 -0.000303516 -9.51621e-05 0.000129814 -4.695e-06 -6.37968e-05 -3.94208e-05 -6.85611e-05 9.15752e-05 -2.4392e-05 -7.73467e-05 -0.000113026 -2.83068e-05 6.21311e-05 
1545.6 0 0.000135476 0.0445762 -8.13475e-06 1.12195e-05 0.00848235 -0.0056223 0.000735558 0.000233389 -2.2762e-05 0.376948 0.000805897 -0.000515298 -0.000801037 -0.00118828 2.86535e-05 -0.000112151 -0.000164661 -0.000453411 6.11338e-05 -0.000339825 -9.18817e-05 0.000142463 -3.74973e-06 -8.37161e-05 -3.90205e-05 -5.57326e-05 8.40499e-05 -3.13336e-05 -8.9166e-05 -0.00012074 -3.42265e-05 6.08094e-05 
1545.95 0 7.7627e-05 0.0448797 -8.00916e-06 1.45931e-05 0.0385452 -0.00563037 0.000725229 0.000189253 -0.000471693 0.373295 0.000801634 -0.000534509 -0.000850599 -0.00117617 4.61545e-05 5.8458e-08 -0.000282654 -0.000384897 4.16372e-05 -0.000371533 -8.72513e-05 0.000154248 -1.11986e-06 -0.000103006 -3.85501e-05 -4.18493e-05 7.60206e-05 -3.89897e-05 -0.00010159 -0.000127046 -4.13245e-05 6.03228e-05 
1546.3 0 1.89385e-05 0.0448953 -7.75714e-06 1.77773e-05 0.0680978 -0.00559647 0.000711197 0.000142562 -0.00092177 0.367295 0.000787898 -0.000555635 -0.000892481 -0.00115314 6.13894e-05 0.000110788 -0.000401491 -0.000307113 2.22543e-05 -0.00039834 -8.17009e-05 0.000165707 2.18017e-06 -0.000121005 -3.78616e-05 -2.62322e-05 6.72353e-05 -4.65232e-05 -0.00011316 -0.000131323 -4.88084e-05 6.06294e-05 
1546.65 0 -4.00333e-05 0.0446241 -7.99997e-06 1.99489e-05 0.0969562 -0.00551984 0.000696226 9.34433e-05 -0.00136795 0.359005 0.000764964 -0.000579198 -0.000923584 -0.00111902 7.30731e-05 0.00021895 -0.000518821 -0.000221683 2.16236e-06 -0.000418684 -7.48063e-05 0.000175976 4.94525e-06 -0.000137641 -3.68018e-05 -9.26479e-06 5.70258e-05 -5.4175e-05 -0.000122928 -0.000133081 -5.57839e-05 6.17339e-05 
1547 0 -9.83319e-05 0.044069 -8.87879e-06 2.09016e-05 0.124945 -0.0054017 0.000680786 4.39105e-05 -0.00180521 0.348499 0.000734055 -0.000606087 -0.000942485 -0.00107353 8.02822e-05 0.000322771 -0.000633072 -0.000130867 -2.15651e-05 -0.000431919 -6.55058e-05 0.000183981 6.72747e-06 -0.000153049 -3.51903e-05 8.14977e-06 4.58068e-05 -6.15035e-05 -0.000130729 -0.000132691 -6.21081e-05 6.33721e-05 
1547.35 0 -0.000154248 0.0432357 -1.0336e-05 2.13067e-05 0.151894 -0.00524371 0.000662864 -4.80918e-06 -0.00222889 0.33586 0.000696876 -0.000636785 -0.000948775 -0.00101802 8.19359e-05 0.000420125 -0.000742455 -3.61924e-05 -4.91783e-05 -0.000438404 -5.4514e-05 0.00019005 6.73039e-06 -0.000167554 -3.39403e-05 2.50004e-05 3.41088e-05 -6.70634e-05 -0.000136467 -0.000131051 -6.80205e-05 6.56836e-05 
1547.7 0 -0.000207628 0.0421322 -1.254e-05 2.16066e-05 0.17764 -0.00504741 0.000642399 -5.19853e-05 -0.0026335 0.321187 0.000655939 -0.000670066 -0.000942163 -0.000954372 7.75794e-05 0.000508952 -0.000846219 6.10094e-05 -7.76591e-05 -0.000437838 -4.37733e-05 0.000194477 5.00192e-06 -0.000181342 -3.32067e-05 4.10203e-05 2.15275e-05 -7.05047e-05 -0.000140043 -0.000128238 -7.3181e-05 6.89633e-05 
1548.05 0 -0.000259223 0.0407678 -1.5524e-05 2.22906e-05 0.202028 -0.00481646 0.000621785 -9.57669e-05 -0.00301594 0.304591 0.000612113 -0.000703155 -0.000922301 -0.000883457 6.7319e-05 0.000588392 -0.000945064 0.00015898 -0.000105962 -0.000430964 -3.37878e-05 0.000196995 3.521e-06 -0.000193669 -3.17727e-05 5.61034e-05 8.04427e-06 -7.2796e-05 -0.000141596 -0.000124169 -7.70189e-05 7.27329e-05 
1548.4 0 -0.000308354 0.0391546 -1.84557e-05 2.3463e-05 0.224918 -0.00455417 0.000602412 -0.000135981 -0.00337616 0.286195 0.000564641 -0.000733821 -0.000889557 -0.000806253 5.12801e-05 0.000659547 -0.00103988 0.00025496 -0.00013636 -0.000421102 -2.38231e-05 0.000197399 3.06271e-06 -0.000204128 -2.93834e-05 7.0074e-05 -5.88224e-06 -7.46728e-05 -0.00014122 -0.000119132 -7.99841e-05 7.58554e-05 
1548.75 0 -0.000354155 0.0373054 -2.08101e-05 2.51253e-05 0.246173 -0.0042618 0.000583608 -0.000174518 -0.00371219 0.266129 0.000513992 -0.000761151 -0.000846265 -0.000723214 2.97303e-05 0.000723139 -0.00113068 0.000346061 -0.00017057 -0.00041037 -1.3441e-05 0.000195533 2.37539e-06 -0.000213352 -2.74221e-05 8.26632e-05 -2.00137e-05 -7.61586e-05 -0.000138726 -0.00011302 -8.22456e-05 7.73838e-05 
1549.1 0 -0.000396421 0.0352344 -2.30549e-05 2.73168e-05 0.265673 -0.00394232 0.000565312 -0.000212043 -0.00402012 0.244538 0.000462435 -0.00078291 -0.000794838 -0.000633818 3.31473e-06 0.000778314 -0.00121678 0.000431104 -0.000208009 -0.000397807 -2.81654e-06 0.000191275 9.94698e-07 -0.000221822 -2.68409e-05 9.30893e-05 -3.37393e-05 -7.7472e-05 -0.000134354 -0.000105071 -8.3603e-05 7.76631e-05 
1549.45 0 -0.000434703 0.0329579 -2.51592e-05 2.95286e-05 0.283308 -0.00359991 0.000548106 -0.000247567 -0.00429747 0.221573 0.000412145 -0.000796214 -0.000736688 -0.000537712 -2.66873e-05 0.000825465 -0.00129711 0.000509573 -0.000248536 -0.000382183 8.35328e-06 0.000184846 -9.04872e-07 -0.000229862 -2.68908e-05 0.000101512 -4.59947e-05 -7.89572e-05 -0.000128573 -9.55454e-05 -8.46466e-05 7.7823e-05 
1549.8 0 -0.00046891 0.030493 -2.69492e-05 3.10007e-05 0.298983 -0.00323764 0.000530226 -0.000281012 -0.00454238 0.197394 0.000363876 -0.000801129 -0.0006736 -0.000435293 -5.84823e-05 0.000865699 -0.00136994 0.000581301 -0.000291783 -0.000363325 2.02942e-05 0.000177235 -3.4326e-06 -0.000237152 -2.64917e-05 0.000108917 -5.61346e-05 -8.02046e-05 -0.000121059 -8.56979e-05 -8.55614e-05 7.7811e-05 
1550.15 0 -0.000498924 0.027857 -2.89568e-05 3.18213e-05 0.312616 -0.0028585 0.000510325 -0.00031355 -0.00475342 0.172163 0.000317852 -0.000799302 -0.000605761 -0.00032648 -9.04949e-05 0.000898204 -0.00143306 0.000647464 -0.000334479 -0.000341009 3.21865e-05 0.00016941 -6.42518e-06 -0.000242959 -2.61291e-05 0.000115891 -6.48507e-05 -8.09546e-05 -0.000111609 -7.5998e-05 -8.6114e-05 7.68659e-05 
1550.5 0 -0.000524236 0.0250672 -3.11637e-05 3.28261e-05 0.324136 -0.00246615 0.000490388 -0.000344919 -0.00492944 0.146047 0.00027451 -0.000790933 -0.000531782 -0.000212626 -0.000121264 0.000921661 -0.00148416 0.000708144 -0.000372488 -0.00031449 4.33035e-05 0.000161154 -9.87368e-06 -0.000247389 -2.62216e-05 0.000122728 -7.32171e-05 -8.16623e-05 -0.000101046 -6.54024e-05 -8.62089e-05 7.5298e-05 
1550.85 0 -0.000544837 0.0221416 -3.31222e-05 3.31968e-05 0.333487 -0.00206495 0.000473401 -0.000373321 -0.0050699 0.119221 0.000233096 -0.00077488 -0.000452009 -9.69439e-05 -0.000149931 0.000936738 -0.00152411 0.000761541 -0.000404474 -0.000283925 5.37339e-05 0.000151823 -1.4435e-05 -0.000250994 -2.609e-05 0.000129271 -8.11686e-05 -8.25271e-05 -9.02772e-05 -5.30771e-05 -8.60295e-05 7.31325e-05 
1551.2 0 -0.000561725 0.0191001 -3.46472e-05 3.19466e-05 0.340629 -0.00165893 0.000460369 -0.000397455 -0.00517541 0.0918615 0.000192685 -0.000750814 -0.000367885 2.03547e-05 -0.000177652 0.000945623 -0.00155531 0.000805863 -0.000432376 -0.000251014 6.39141e-05 0.000141378 -2.05216e-05 -0.000253459 -2.59454e-05 0.000135831 -8.80583e-05 -8.31632e-05 -7.93584e-05 -4.01686e-05 -8.58772e-05 6.98781e-05 
1551.55 0 -0.000575726 0.0159637 -3.55139e-05 3.07857e-05 0.345532 -0.00125124 0.00044991 -0.000418017 -0.00524638 0.0641482 0.000155165 -0.000720781 -0.000280111 0.000140951 -0.000205364 0.000949218 -0.00157665 0.000840229 -0.0004593 -0.000217519 7.43196e-05 0.000130474 -2.7717e-05 -0.00025364 -2.66001e-05 0.000143027 -9.37726e-05 -8.33161e-05 -6.79244e-05 -2.75647e-05 -8.50967e-05 6.60693e-05 
1551.9 0 -0.00058682 0.0127536 -3.57988e-05 3.16923e-05 0.348184 -0.00084511 0.000439302 -0.000436846 -0.00528217 0.0362597 0.000123081 -0.00068693 -0.00018856 0.000263237 -0.000231394 0.000945813 -0.00158497 0.000864531 -0.000486971 -0.000183235 8.50316e-05 0.000119112 -3.50759e-05 -0.000251207 -2.76684e-05 0.000149754 -9.87243e-05 -8.23321e-05 -5.56706e-05 -1.46412e-05 -8.27847e-05 6.23007e-05 
1552.25 0 -0.00059456 0.00949062 -3.61121e-05 3.38787e-05 0.348588 -0.000444367 0.000426546 -0.000454317 -0.00528366 0.00837478 9.68125e-05 -0.000648353 -9.36357e-05 0.000382961 -0.00025466 0.000933417 -0.00157939 0.000877991 -0.000513763 -0.000146915 9.49033e-05 0.000106747 -4.15193e-05 -0.000247686 -2.87332e-05 0.000154224 -0.000103264 -7.96732e-05 -4.28551e-05 -1.01925e-06 -7.93065e-05 5.82023e-05 
1552.6 0 -0.000598839 0.00619495 -3.67354e-05 3.52628e-05 0.346757 -5.07109e-05 0.000412414 -0.000468998 -0.00525353 -0.0193259 7.62916e-05 -0.000602837 2.47362e-06 0.000498645 -0.000275467 0.000912062 -0.00156152 0.000879971 -0.00053689 -0.000108584 0.000102681 9.32139e-05 -4.71754e-05 -0.000243137 -2.99933e-05 0.000156034 -0.000107305 -7.62609e-05 -3.01095e-05 1.25369e-05 -7.53801e-05 5.40145e-05 
1552.95 0 -0.000599951 0.00288808 -3.74542e-05 3.52878e-05 0.342724 0.000336451 0.000399147 -0.000479342 -0.00519247 -0.0466652 6.11445e-05 -0.000549652 9.7144e-05 0.000611267 -0.000293093 0.000883631 -0.00153233 0.000870932 -0.000555607 -7.05832e-05 0.000108676 7.94849e-05 -5.28989e-05 -0.000235483 -3.13213e-05 0.000155886 -0.000110371 -7.3593e-05 -1.798e-05 2.50869e-05 -7.17302e-05 5.03287e-05 
1553.3 0 -0.000597757 -0.000406794 -3.80624e-05 3.48804e-05 0.336534 0.000715924 0.000388097 -0.000486421 -0.0050994 -0.0734714 5.08888e-05 -0.00049015 0.000188372 0.00071961 -0.000307599 0.000850091 -0.00149196 0.000851065 -0.000571505 -3.54527e-05 0.000114673 6.68825e-05 -5.80229e-05 -0.000223967 -3.26368e-05 0.000154816 -0.000112474 -7.22032e-05 -6.89314e-06 3.61828e-05 -6.81499e-05 4.69283e-05 
1553.65 0 -0.000591256 -0.00366794 -3.82588e-05 3.44729e-05 0.328245 0.00108429 0.000378209 -0.000492033 -0.00497546 -0.0995775 4.57967e-05 -0.000425262 0.000275061 0.00082127 -0.000320034 0.000812281 -0.00144129 0.000820418 -0.000586185 -2.56683e-06 0.000122559 5.46771e-05 -6.11718e-05 -0.000209693 -3.36576e-05 0.000152902 -0.000114098 -7.0857e-05 3.04987e-06 4.60679e-05 -6.41528e-05 4.40631e-05 
1554 0 -0.000579155 -0.00687574 -3.77994e-05 3.38058e-05 0.317927 0.00144022 0.0003671 -0.000494083 -0.00482371 -0.124822 4.55296e-05 -0.000355105 0.000355773 0.000916154 -0.000330213 0.000771842 -0.0013814 0.000779612 -0.000597507 3.11779e-05 0.000132478 4.18307e-05 -6.27536e-05 -0.000193852 -3.3617e-05 0.000150449 -0.000115196 -6.76196e-05 1.25817e-05 5.52581e-05 -5.99708e-05 4.1643e-05 
1554.35 0 -0.000562278 -0.0100111 -3.73137e-05 3.28954e-05 0.305663 0.00178354 0.000354806 -0.000489264 -0.0046447 -0.149052 4.91027e-05 -0.000281074 0.000429121 0.00100504 -0.00033752 0.000729577 -0.00131194 0.00073114 -0.000601925 6.68804e-05 0.000142267 2.90819e-05 -6.46933e-05 -0.000177164 -3.27095e-05 0.000148059 -0.000115758 -6.225e-05 2.21686e-05 6.42766e-05 -5.56954e-05 3.87713e-05 
1554.7 0 -0.000542818 -0.0130544 -3.67151e-05 3.13742e-05 0.291547 0.00210943 0.000343813 -0.000477335 -0.0044379 -0.172121 5.62408e-05 -0.000204542 0.000495682 0.00108779 -0.000341271 0.000684891 -0.00123297 0.000677969 -0.00059986 0.000103211 0.000149956 1.66274e-05 -6.67422e-05 -0.000159829 -3.16293e-05 0.000145923 -0.000116288 -5.65999e-05 3.08859e-05 7.39466e-05 -5.13495e-05 3.55207e-05 
1555.05 0 -0.000521002 -0.0159855 -3.49945e-05 2.81327e-05 0.275688 0.00241262 0.000334922 -0.000458967 -0.00420643 -0.193892 6.64576e-05 -0.000126789 0.000556314 0.00116489 -0.000341091 0.000637152 -0.00114589 0.000621443 -0.000594499 0.000138524 0.000155943 3.68572e-06 -6.74975e-05 -0.000141503 -3.03993e-05 0.00014395 -0.000116754 -5.25121e-05 3.80925e-05 8.38051e-05 -4.62643e-05 3.22673e-05 
1555.4 0 -0.000496449 -0.0187857 -3.18933e-05 2.32999e-05 0.258199 0.002692 0.000326263 -0.000434799 -0.00395357 -0.21424 7.93927e-05 -4.87927e-05 0.000611403 0.00123696 -0.000337347 0.000584956 -0.00105105 0.000562111 -0.000587815 0.000170596 0.000161684 -9.42214e-06 -6.69728e-05 -0.000122657 -2.89226e-05 0.000141395 -0.000116538 -5.00545e-05 4.44223e-05 9.22141e-05 -3.95923e-05 2.85166e-05 
1555.75 0 -0.000469089 -0.021439 -2.79157e-05 1.83769e-05 0.239204 0.00294755 0.000314522 -0.000406398 -0.00368051 -0.233045 9.4612e-05 3.0144e-05 0.000661435 0.00130329 -0.00032942 0.00052801 -0.000949143 0.0005004 -0.000579088 0.000197495 0.000167684 -2.18215e-05 -6.53574e-05 -0.000104289 -2.73668e-05 0.000137576 -0.000115393 -4.79672e-05 5.10962e-05 9.91565e-05 -3.1533e-05 2.40123e-05 
1556.1 0 -0.000439276 -0.0239312 -2.41179e-05 1.43495e-05 0.218838 0.00317903 0.000298455 -0.000374875 -0.00338838 -0.250198 0.000110233 0.00011029 0.000706553 0.00136364 -0.000315764 0.000468654 -0.00084266 0.00043722 -0.000565566 0.000219796 0.000173116 -3.33837e-05 -6.2893e-05 -8.59436e-05 -2.56274e-05 0.000133364 -0.000113525 -4.55171e-05 5.89141e-05 0.000105762 -2.27255e-05 1.89421e-05 
1556.45 0 -0.00040791 -0.0262474 -2.18664e-05 1.08903e-05 0.197243 0.00338416 0.000281078 -0.000339795 -0.00307859 -0.265602 0.00012454 0.000189177 0.000747333 0.00141907 -0.000296495 0.000408861 -0.000733333 0.000374034 -0.000546635 0.000238832 0.000178053 -4.44827e-05 -5.94282e-05 -6.68758e-05 -2.37666e-05 0.000129708 -0.000110664 -4.27955e-05 6.7335e-05 0.000112641 -1.29436e-05 1.31759e-05 
1556.8 0 -0.000374361 -0.0283738 -2.11741e-05 6.8468e-06 0.174566 0.0035596 0.000264439 -0.000300909 -0.00275356 -0.279176 0.000138045 0.000264413 0.000784174 0.00147062 -0.000273187 0.000348045 -0.000620967 0.000311148 -0.000525116 0.000254747 0.000183122 -5.50801e-05 -5.44841e-05 -4.6451e-05 -2.24939e-05 0.000125381 -0.000106436 -3.90095e-05 7.49552e-05 0.00011984 -2.28267e-06 7.08251e-06 
1557.15 0 -0.000337457 -0.0302981 -2.11701e-05 1.77274e-06 0.15096 0.00370346 0.000247478 -0.000258364 -0.0024158 -0.290848 0.000151886 0.000336513 0.000816621 0.00151754 -0.000246445 0.000285815 -0.000505179 0.000247696 -0.000501721 0.000268574 0.000186787 -6.52358e-05 -4.84214e-05 -2.41843e-05 -2.18716e-05 0.000119458 -0.000100917 -3.32075e-05 8.13788e-05 0.00012709 8.16794e-06 1.43217e-06 
1557.5 0 -0.000296989 -0.0320098 -2.11527e-05 -3.59413e-06 0.126586 0.00381396 0.000230315 -0.000210747 -0.00206888 -0.300558 0.000166897 0.000405957 0.000844141 0.00155805 -0.00021664 0.000222592 -0.000386895 0.000182784 -0.000474407 0.000281473 0.000187516 -7.46029e-05 -4.22171e-05 -7.84967e-07 -2.17101e-05 0.000112531 -9.42237e-05 -2.63433e-05 8.72745e-05 0.000134061 1.81801e-05 -2.97451e-06 
1557.85 0 -0.000254066 -0.0334996 -2.09515e-05 -8.65742e-06 0.101605 0.00389109 0.000213869 -0.000157345 -0.00171773 -0.308259 0.000184756 0.000472781 0.000865454 0.00159073 -0.000183366 0.000157457 -0.000267917 0.000115774 -0.000442472 0.0002924 0.000186449 -8.23633e-05 -3.70725e-05 2.27567e-05 -2.15857e-05 0.000104817 -8.74318e-05 -1.88833e-05 9.28049e-05 0.000140457 2.75515e-05 -5.06545e-06 
1558.2 0 -0.000210569 -0.0347597 -2.07262e-05 -1.35169e-05 0.0761836 0.00393574 0.000197501 -9.95854e-05 -0.00136581 -0.31392 0.000205673 0.000538355 0.000878838 0.00161568 -0.000145121 9.03742e-05 -0.000149045 4.69202e-05 -0.000406694 0.000300109 0.000184366 -8.85304e-05 -3.26623e-05 4.61382e-05 -2.04948e-05 9.61909e-05 -8.20466e-05 -9.52124e-06 9.77118e-05 0.000145927 3.55334e-05 -4.87019e-06 
1558.55 0 -0.000166563 -0.0357839 -2.04921e-05 -1.78537e-05 0.0504914 0.00394733 0.000181225 -3.90236e-05 -0.00101544 -0.317519 0.000227312 0.000603646 0.000883788 0.00163351 -0.000101854 2.38818e-05 -2.89331e-05 -2.20096e-05 -0.000367987 0.000304225 0.000180155 -9.38347e-05 -2.78194e-05 6.92016e-05 -1.80822e-05 8.686e-05 -7.86388e-05 1.98383e-06 0.000101626 0.000151073 4.21854e-05 -3.54689e-06 
1558.9 0 -0.000121323 -0.0365676 -1.95728e-05 -2.17703e-05 0.0246973 0.00392515 0.00016664 2.30132e-05 -0.000668529 -0.319055 0.000247693 0.000666855 0.000880965 0.00164406 -5.5729e-05 -3.9743e-05 9.36355e-05 -8.9585e-05 -0.000328081 0.000304138 0.000173607 -9.95062e-05 -2.27672e-05 9.11684e-05 -1.45304e-05 7.76919e-05 -7.65004e-05 1.45122e-05 0.000104229 0.000157223 4.82931e-05 -2.02502e-06 
1559.25 0 -7.55604e-05 -0.037109 -1.80421e-05 -2.63796e-05 -0.00103464 0.00386898 0.000153617 8.42252e-05 -0.000327195 -0.318536 0.000267002 0.000724883 0.000870575 0.00164679 -8.0526e-06 -0.000101564 0.000219645 -0.000154693 -0.000289094 0.000299252 0.000164794 -0.000106038 -1.81778e-05 0.000111472 -9.76528e-06 6.87823e-05 -7.35313e-05 2.78002e-05 0.000106189 0.00016383 5.44312e-05 -6.10472e-07 
1559.6 0 -3.04364e-05 -0.0374081 -1.68182e-05 -3.18622e-05 -0.0265428 0.00377801 0.000141258 0.000141128 5.32163e-06 -0.315983 0.00028558 0.00077822 0.000853824 0.00163972 4.17802e-05 -0.000163497 0.000349489 -0.000216199 -0.000251722 0.000290011 0.000152756 -0.000112041 -1.37618e-05 0.000131599 -3.58458e-06 5.92183e-05 -6.83438e-05 4.09154e-05 0.000107522 0.000169006 5.94991e-05 2.41164e-07 
1559.95 0 1.42609e-05 -0.0374641 -1.58357e-05 -3.72824e-05 -0.0516669 0.00365185 0.000129506 0.000191143 0.000323424 -0.311428 0.000301895 0.000828659 0.000831663 0.00162108 9.33588e-05 -0.000224344 0.000480328 -0.000274546 -0.000216614 0.000278304 0.000138722 -0.000116352 -8.96985e-06 0.000152971 3.53509e-06 4.97722e-05 -6.17408e-05 5.22979e-05 0.000107773 0.000172426 6.26316e-05 -1.32341e-08 
1560.3 0 5.87178e-05 -0.0372776 -1.4972e-05 -4.18971e-05 -0.0762508 0.00349256 0.000117383 0.000233994 0.000620347 -0.304918 0.000315005 0.000874674 0.000804149 0.00159208 0.000144845 -0.000282827 0.000609348 -0.000329025 -0.000183903 0.000267265 0.000124597 -0.000119542 -5.04332e-06 0.000174077 1.04236e-05 4.12388e-05 -5.47548e-05 6.30102e-05 0.000107185 0.000174551 6.47554e-05 -1.00809e-06 
1560.65 0 0.000100993 -0.0368524 -1.38222e-05 -4.49702e-05 -0.100143 0.00330401 0.000103874 0.000271598 0.000891518 -0.296509 0.00032589 0.000914706 0.000773293 0.0015536 0.000195277 -0.000339639 0.000736714 -0.000378259 -0.00015194 0.000258734 0.00010977 -0.000122223 -3.6151e-06 0.000193274 1.66377e-05 3.3053e-05 -4.70717e-05 7.38782e-05 0.000106184 0.000175764 6.6698e-05 -2.18175e-06 
1561 0 0.000138307 -0.0361939 -1.20316e-05 -4.63401e-05 -0.123194 0.00308926 8.93516e-05 0.000305657 0.00113413 -0.286268 0.000335143 0.000949901 0.000740861 0.00150385 0.000244381 -0.000394867 0.000861878 -0.000423214 -0.000120653 0.000251304 9.40972e-05 -0.00012367 -3.71647e-06 0.000211227 2.28726e-05 2.50827e-05 -3.90842e-05 8.31565e-05 0.000105399 0.000176367 6.87191e-05 -3.55989e-06 
1561.35 0 0.000169742 -0.035308 -1.04614e-05 -4.69964e-05 -0.145262 0.00285102 7.25338e-05 0.000335521 0.00134475 -0.274279 0.000341216 0.000980539 0.000706611 0.00144222 0.000291105 -0.000446022 0.000983056 -0.000465216 -9.26916e-05 0.000244122 7.97395e-05 -0.000123813 -3.15324e-06 0.000227864 2.93429e-05 1.84726e-05 -3.22847e-05 9.00935e-05 0.0001047 0.000175984 7.14653e-05 -5.54238e-06 
1561.7 0 0.000196253 -0.0342024 -9.58929e-06 -4.77201e-05 -0.166214 0.00259367 4.94598e-05 0.000360393 0.00152091 -0.260631 0.000343217 0.0010045 0.000669949 0.00137046 0.000333766 -0.000490961 0.00109962 -0.000505201 -6.87607e-05 0.000237567 6.72047e-05 -0.00012359 -9.64804e-07 0.000241875 3.49661e-05 1.33532e-05 -2.65658e-05 9.61643e-05 0.000103276 0.000174475 7.62534e-05 -8.07783e-06 
1562.05 0 0.000218769 -0.0328863 -9.12487e-06 -4.86224e-05 -0.185926 0.00232201 1.96389e-05 0.000380502 0.00166186 -0.245428 0.000342774 0.00102208 0.000629589 0.00128988 0.000372572 -0.000530349 0.00121089 -0.000544002 -4.63298e-05 0.000230822 5.42164e-05 -0.00012323 2.60403e-06 0.000253194 3.90012e-05 7.71538e-06 -2.11877e-05 0.000101885 0.000101158 0.000172521 8.32539e-05 -1.03899e-05 
1562.4 0 0.000237447 -0.0313702 -8.25336e-06 -5.02623e-05 -0.204285 0.00204114 -1.31241e-05 0.00039487 0.00176589 -0.228781 0.000340638 0.00103721 0.000584214 0.00120149 0.000409297 -0.000564174 0.00131592 -0.000581239 -2.42664e-05 0.00022328 3.9532e-05 -0.000122127 6.52109e-06 0.000261976 4.23267e-05 5.05406e-07 -1.61378e-05 0.000106196 9.8369e-05 0.000170321 9.0561e-05 -1.17528e-05 
1562.75 0 0.000251296 -0.0296665 -6.21201e-06 -5.28903e-05 -0.221185 0.0017574 -4.56729e-05 0.000401674 0.00183206 -0.210805 0.000335026 0.00105028 0.00053351 0.00110636 0.000444791 -0.000589177 0.0014152 -0.000616642 -3.41922e-06 0.00021683 2.38228e-05 -0.000120846 9.47635e-06 0.000268632 4.60632e-05 -6.26968e-06 -1.12486e-05 0.000108221 9.52717e-05 0.000166998 9.68014e-05 -1.25991e-05 
1563.1 0 0.000258929 -0.0277878 -3.57614e-06 -5.5352e-05 -0.236528 0.00147457 -7.60329e-05 0.00040217 0.00186212 -0.191626 0.000324579 0.0010566 0.000477948 0.00100502 0.00047912 -0.000603834 0.00150887 -0.000650003 1.3965e-05 0.000215034 8.7929e-06 -0.000120554 1.11944e-05 0.000274629 5.00943e-05 -1.17288e-05 -5.45781e-06 0.000107344 9.26261e-05 0.000161949 0.000102977 -1.37285e-05 
1563.45 0 0.000260109 -0.0257462 -1.19234e-06 -5.62451e-05 -0.250227 0.00119393 -0.000105242 0.000400136 0.00185642 -0.171376 0.000309609 0.00105323 0.000417771 0.000897058 0.000512078 -0.000610279 0.00159624 -0.00068078 2.48152e-05 0.000220044 -3.58527e-06 -0.00012114 1.33909e-05 0.000280629 5.43521e-05 -1.7631e-05 1.94367e-06 0.00010446 8.98803e-05 0.000155391 0.000109009 -1.49598e-05 
1563.8 0 0.000256033 -0.0235545 7.05636e-07 -5.55695e-05 -0.262207 0.000920708 -0.000136983 0.000398166 0.00181187 -0.150195 0.00029008 0.00104048 0.000351986 0.000780859 0.000543335 -0.000610889 0.00167591 -0.000708378 3.01763e-05 0.000230467 -1.34579e-05 -0.000122074 1.73771e-05 0.000286028 5.91283e-05 -2.4504e-05 1.044e-05 0.000101131 8.56357e-05 0.000147979 0.000113283 -1.61151e-05 
1564.15 0 0.000247615 -0.0212277 1.72272e-06 -5.43396e-05 -0.272406 0.000665595 -0.000172815 0.000395365 0.00172965 -0.128227 0.000265059 0.00102028 0.000280335 0.000656478 0.000571155 -0.000606176 0.00174582 -0.000731307 3.51199e-05 0.00024377 -2.25503e-05 -0.000123015 2.17157e-05 0.000289749 6.35151e-05 -3.14187e-05 1.91636e-05 9.72494e-05 7.94172e-05 0.000139534 0.000115606 -1.73152e-05 
1564.5 0 0.000233627 -0.0187834 2.43033e-06 -5.28917e-05 -0.280773 0.000435779 -0.00021108 0.000389623 0.00161913 -0.10562 0.00023506 0.000994383 0.000205256 0.000525551 0.000593201 -0.000594635 0.00180531 -0.00074754 4.38344e-05 0.00026034 -3.17014e-05 -0.000124309 2.54888e-05 0.000291109 6.65844e-05 -3.77194e-05 2.77922e-05 9.2101e-05 7.15208e-05 0.000128925 0.00011717 -1.78978e-05 
1564.85 0 0.000214115 -0.0162386 4.20551e-06 -5.05926e-05 -0.28727 0.000229992 -0.000249285 0.000381619 0.00148819 -0.0825252 0.000202352 0.000963066 0.000128978 0.000388422 0.000608903 -0.000575088 0.00185362 -0.000756675 5.735e-05 0.000281558 -4.09914e-05 -0.000126565 3.0843e-05 0.000290114 6.84385e-05 -4.36447e-05 3.68791e-05 8.59873e-05 6.22774e-05 0.000115826 0.000118497 -1.77896e-05 
1565.2 0 0.000192578 -0.0136106 6.65794e-06 -4.69923e-05 -0.291874 4.8518e-05 -0.000285182 0.00037289 0.00133845 -0.0590925 0.000169447 0.000926815 5.16797e-05 0.000244829 0.000619444 -0.000548067 0.00188761 -0.000759004 7.34109e-05 0.000306401 -5.01094e-05 -0.000129141 3.82702e-05 0.000286706 6.93519e-05 -4.92384e-05 4.68746e-05 7.87276e-05 5.27677e-05 0.000101052 0.000119276 -1.70819e-05 
1565.55 0 0.000170774 -0.0109172 8.03333e-06 -4.25051e-05 -0.294573 -0.000103866 -0.000317597 0.000362984 0.00117369 -0.0354704 0.000136937 0.000886064 -2.49535e-05 9.62249e-05 0.000627757 -0.000515303 0.00190346 -0.000753131 8.78811e-05 0.000333131 -5.75339e-05 -0.000131079 4.54019e-05 0.000281375 7.03972e-05 -5.42166e-05 5.76171e-05 7.00894e-05 4.41872e-05 8.46587e-05 0.00011956 -1.55389e-05 
1565.9 0 0.000147622 -0.00817572 8.17277e-06 -3.77928e-05 -0.295363 -0.000227131 -0.000347292 0.000352092 0.00100034 -0.0118083 0.000103116 0.000840446 -9.79812e-05 -5.42035e-05 0.000636343 -0.000478654 0.00190078 -0.000738816 9.86932e-05 0.000361541 -6.21035e-05 -0.000131898 5.13411e-05 0.000275689 7.23321e-05 -5.91283e-05 6.86167e-05 6.07837e-05 3.61999e-05 6.57417e-05 0.000119235 -1.38958e-05 
1566.25 0 0.000123151 -0.00540319 7.93934e-06 -3.32922e-05 -0.294253 -0.000324839 -0.00037501 0.00034162 0.000819883 0.0117416 6.70515e-05 0.000790535 -0.00016689 -0.000204368 0.000645032 -0.000439599 0.00188268 -0.000717087 0.000107094 0.000391565 -6.49636e-05 -0.000130954 5.66348e-05 0.000270493 7.44858e-05 -6.44192e-05 7.87885e-05 5.12661e-05 2.80365e-05 4.46283e-05 0.000117914 -1.30315e-05 
1566.6 0 9.78104e-05 -0.00261693 7.55082e-06 -2.99057e-05 -0.291265 -0.00039562 -0.000399077 0.000331944 0.000631675 0.0350293 2.98729e-05 0.000738034 -0.000232065 -0.000353282 0.00065181 -0.000398614 0.00185161 -0.000687375 0.000114109 0.000422635 -6.704e-05 -0.00012864 5.96314e-05 0.000265051 7.63608e-05 -6.93867e-05 8.7348e-05 4.11245e-05 1.9315e-05 2.28257e-05 0.000115484 -1.33968e-05 
1566.95 0 7.02425e-05 0.000164835 6.69099e-06 -2.76682e-05 -0.286432 -0.000437406 -0.000418399 0.000323338 0.000440639 0.0579097 -6.9328e-06 0.00068364 -0.00029278 -0.000499346 0.0006548 -0.000355296 0.00180819 -0.000649962 0.000119139 0.000453407 -6.75006e-05 -0.000125507 5.97352e-05 0.000258078 7.82485e-05 -7.28719e-05 9.46227e-05 3.05441e-05 9.93988e-06 8.45428e-07 0.000112008 -1.50038e-05 
1567.3 0 4.07561e-05 0.00292361 5.36672e-06 -2.56436e-05 -0.279793 -0.000451914 -0.000432859 0.000315897 0.000252308 0.0802388 -4.26407e-05 0.000626085 -0.000348236 -0.000641994 0.000653822 -0.00030949 0.00175305 -0.000607963 0.000122062 0.000481792 -6.62061e-05 -0.000122049 5.93612e-05 0.000248994 8.04135e-05 -7.401e-05 0.000100571 2.04233e-05 3.14386e-07 -2.15089e-05 0.000107697 -1.76998e-05 
1567.65 0 1.12812e-05 0.00564107 3.98597e-06 -2.39156e-05 -0.271405 -0.000439637 -0.000440779 0.000309812 6.98761e-05 0.101874 -7.72231e-05 0.000563811 -0.000398768 -0.000781737 0.000648498 -0.000261844 0.00168765 -0.000563772 0.000123233 0.000506068 -6.45996e-05 -0.00011922 5.8954e-05 0.000237552 8.24769e-05 -7.26792e-05 0.000105539 1.15341e-05 -9.11498e-06 -4.41626e-05 0.000103035 -2.18075e-05 
1568 0 -1.72078e-05 0.00829929 2.9219e-06 -2.28802e-05 -0.26134 -0.0004012 -0.00043979 0.0003043 -0.000101718 0.122679 -0.000109924 0.000496772 -0.000444609 -0.000918913 0.000637518 -0.000213371 0.0016138 -0.000517173 0.000121971 0.000524857 -6.35607e-05 -0.000116581 5.70276e-05 0.000223458 8.32716e-05 -6.91822e-05 0.000110145 3.51321e-06 -1.83672e-05 -6.64985e-05 9.84487e-05 -2.70738e-05 
1568.35 0 -4.39657e-05 0.010881 1.65762e-06 -2.29301e-05 -0.249679 -0.000339653 -0.000430826 0.000297489 -0.000257466 0.142532 -0.000138976 0.000425626 -0.000485525 -0.00105435 0.000620655 -0.000164426 0.00153196 -0.000468434 0.000116138 0.000538856 -6.19608e-05 -0.000113121 5.38734e-05 0.000207479 8.20437e-05 -6.44319e-05 0.000114807 -4.65547e-06 -2.65582e-05 -8.79878e-05 9.46135e-05 -3.21932e-05 
1568.7 0 -6.80871e-05 0.0133703 -9.08354e-07 -2.39077e-05 -0.236508 -0.000258051 -0.00041766 0.000288466 -0.000395321 0.161315 -0.000162833 0.000350505 -0.000521984 -0.00118772 0.000599195 -0.000114252 0.00144093 -0.000418048 0.000104862 0.000549619 -5.82988e-05 -0.000108424 5.07194e-05 0.00019131 7.86897e-05 -5.99723e-05 0.000120158 -1.31408e-05 -3.31511e-05 -0.000108956 9.20904e-05 -3.56655e-05 
1569.05 0 -8.92996e-05 0.0157529 -4.53619e-06 -2.46739e-05 -0.221919 -0.00015909 -0.000403113 0.000276504 -0.000513605 0.178915 -0.00018132 0.000271308 -0.000555105 -0.00131719 0.000575244 -6.2504e-05 0.00133966 -0.000364772 8.94143e-05 0.000556893 -5.22706e-05 -0.000102033 4.79587e-05 0.000175491 7.38948e-05 -5.6681e-05 0.000126343 -2.11075e-05 -3.93026e-05 -0.000129369 9.04641e-05 -3.60401e-05 
1569.4 0 -0.000107756 0.0180153 -7.59758e-06 -2.49176e-05 -0.206017 -4.73603e-05 -0.000387766 0.000260485 -0.000609722 0.195227 -0.000196314 0.000187994 -0.000585017 -0.00144099 0.000549922 -1.09814e-05 0.0012271 -0.000307055 7.09326e-05 0.000560387 -4.4641e-05 -9.36699e-05 4.58584e-05 0.000159224 6.93653e-05 -5.452e-05 0.000132899 -2.81592e-05 -4.55933e-05 -0.000148365 8.90067e-05 -3.318e-05 
1569.75 0 -0.000122612 0.0201439 -8.59369e-06 -2.5063e-05 -0.188915 7.1099e-05 -0.000371079 0.000241001 -0.000683128 0.210155 -0.000209834 0.00010249 -0.000610679 -0.00155628 0.00052204 3.71734e-05 0.00110259 -0.000245489 5.02455e-05 0.000560292 -3.59989e-05 -8.35626e-05 4.42768e-05 0.000141542 6.60018e-05 -5.39761e-05 0.000139538 -3.42094e-05 -5.11218e-05 -0.000165695 8.67959e-05 -2.85193e-05 
1570.1 0 -0.000132929 0.0221252 -7.64612e-06 -2.45065e-05 -0.170732 0.000192615 -0.000352258 0.000219739 -0.000735235 0.22361 -0.000222573 1.85297e-05 -0.000632109 -0.00166012 0.000489593 8.18432e-05 0.000967877 -0.000182192 2.88625e-05 0.000556392 -2.67361e-05 -7.15112e-05 4.14685e-05 0.000122003 6.36225e-05 -5.42675e-05 0.000145314 -3.92221e-05 -5.49939e-05 -0.000181613 8.29092e-05 -2.33287e-05 
1570.45 0 -0.000139915 0.0239461 -5.92721e-06 -2.2586e-05 -0.151594 0.000315413 -0.00033148 0.00019701 -0.000765682 0.235515 -0.000234511 -6.25718e-05 -0.000650123 -0.00175167 0.000451393 0.000124694 0.000825685 -0.000117611 7.59467e-06 0.000549474 -1.67876e-05 -5.72104e-05 3.63506e-05 0.000100348 6.18809e-05 -5.4224e-05 0.00014858 -4.32505e-05 -5.77344e-05 -0.000195534 7.77342e-05 -1.86057e-05 
1570.8 0 -0.000144604 0.0255943 -4.44823e-06 -2.04969e-05 -0.131635 0.00043588 -0.000310692 0.000171509 -0.000774606 0.245804 -0.000244047 -0.000140892 -0.000664241 -0.00183093 0.000406398 0.000165646 0.000677619 -5.07957e-05 -1.38165e-05 0.000540782 -6.33266e-06 -4.14923e-05 3.06279e-05 7.76487e-05 5.97679e-05 -5.35255e-05 0.000148322 -4.66729e-05 -6.08278e-05 -0.000206884 7.14701e-05 -1.58449e-05 
1571.15 0 -0.000146696 0.0270603 -3.62975e-06 -1.95694e-05 -0.110991 0.000551059 -0.000291574 0.000141379 -0.000763991 0.254425 -0.000248894 -0.000216081 -0.000672893 -0.00189678 0.0003541 0.000204262 0.000524134 1.85157e-05 -3.6881e-05 0.000529716 4.45152e-06 -2.53506e-05 2.50445e-05 5.57477e-05 5.59754e-05 -5.11045e-05 0.000144841 -5.00376e-05 -6.49771e-05 -0.000216505 6.45385e-05 -1.52039e-05 
1571.5 0 -0.000146372 0.0283382 -2.63937e-06 -1.88691e-05 -0.0898002 0.000658717 -0.000275658 0.000104418 -0.000735018 0.261336 -0.00024912 -0.000287465 -0.000675008 -0.00194809 0.000296366 0.00024081 0.000366001 8.97971e-05 -6.23239e-05 0.000514707 1.61773e-05 -9.01042e-06 1.96402e-05 3.47372e-05 5.03361e-05 -4.66289e-05 0.000138438 -5.34265e-05 -6.96026e-05 -0.000225601 5.80203e-05 -1.56737e-05 
1571.85 0 -0.000143167 0.0294229 -1.02293e-06 -1.70917e-05 -0.0682048 0.000756234 -0.000263831 5.98893e-05 -0.000689443 0.266507 -0.00024606 -0.000353708 -0.000670573 -0.00198469 0.00023587 0.000275791 0.000205221 0.000161364 -8.80462e-05 0.000496801 2.87508e-05 6.56871e-06 1.48762e-05 1.40517e-05 4.27385e-05 -4.16282e-05 0.000129597 -5.60446e-05 -7.34345e-05 -0.000233893 5.28501e-05 -1.71608e-05 
1572.2 0 -0.000136957 0.0303092 2.1468e-07 -1.41219e-05 -0.0463498 0.000842117 -0.000253005 9.39357e-06 -0.000628508 0.269918 -0.000239488 -0.00041256 -0.000659737 -0.00200692 0.000175265 0.00030931 4.34816e-05 0.000230768 -0.000111603 0.000478014 4.10148e-05 2.02416e-05 1.01204e-05 -6.42589e-06 3.30578e-05 -3.83197e-05 0.000120247 -5.74216e-05 -7.52369e-05 -0.000240261 4.85737e-05 -1.93719e-05 
1572.55 0 -0.000128581 0.0309931 -1.11994e-07 -1.04859e-05 -0.0243813 0.000914272 -0.000239391 -4.59781e-05 -0.00055228 0.271565 -0.000230775 -0.000463349 -0.000641834 -0.00201446 0.000116903 0.00034236 -0.000119002 0.000295169 -0.000133973 0.000457854 5.34835e-05 3.24513e-05 5.11333e-06 -2.71977e-05 2.18544e-05 -3.66407e-05 0.00011136 -5.74652e-05 -7.47845e-05 -0.000244415 4.38757e-05 -2.17566e-05 
1572.9 0 -0.000118649 0.0314718 -1.48014e-06 -6.72681e-06 -0.00244147 0.000970046 -0.000223743 -0.000107038 -0.000463286 0.271456 -0.000222049 -0.000507654 -0.000617192 -0.0020066 5.99557e-05 0.000374899 -0.000280823 0.000350985 -0.000156999 0.000436759 6.66551e-05 4.36473e-05 4.37528e-07 -4.87782e-05 8.63536e-06 -3.57109e-05 0.000102197 -5.47123e-05 -7.33454e-05 -0.000246816 3.90591e-05 -2.36127e-05 
1573.25 0 -0.000108052 0.0317435 -2.48976e-06 -3.65254e-06 0.0193326 0.00100771 -0.000207903 -0.000172879 -0.000366818 0.269607 -0.000212154 -0.00054483 -0.000589067 -0.00198378 2.20802e-06 0.000405754 -0.000440075 0.000395748 -0.000180008 0.000417097 7.8379e-05 5.34162e-05 -4.4872e-06 -7.04641e-05 -6.66648e-06 -3.54312e-05 9.28544e-05 -4.87581e-05 -7.16634e-05 -0.000246749 3.46683e-05 -2.33974e-05 
1573.6 0 -9.77064e-05 0.0318085 -3.00208e-06 -1.97126e-06 0.0408041 0.00102679 -0.000191592 -0.000240001 -0.00026685 0.266043 -0.000198181 -0.000573373 -0.000560944 -0.0019459 -5.6987e-05 0.000435927 -0.000596368 0.000431921 -0.000202818 0.000399035 8.6868e-05 6.16613e-05 -1.00986e-05 -9.15897e-05 -2.2258e-05 -3.54038e-05 8.37621e-05 -4.20066e-05 -6.91552e-05 -0.000243172 3.03537e-05 -2.01371e-05 
1573.95 0 -8.78824e-05 0.0316679 -3.40903e-06 -1.20687e-06 0.0618368 0.00102691 -0.000175471 -0.000305734 -0.000165965 0.260799 -0.000179028 -0.000594199 -0.000532505 -0.00189226 -0.000116706 0.000466114 -0.000748207 0.000464253 -0.000227904 0.000380562 9.34492e-05 6.88631e-05 -1.47002e-05 -0.000111541 -3.57626e-05 -3.50385e-05 7.48121e-05 -3.65122e-05 -6.59999e-05 -0.000236707 2.59194e-05 -1.44628e-05 
1574.3 0 -7.83061e-05 0.0313241 -3.57739e-06 -5.31479e-07 0.0822985 0.00100788 -0.000161999 -0.000370082 -6.89909e-05 0.253926 -0.000156675 -0.000607637 -0.000501375 -0.00182539 -0.000176361 0.000494293 -0.000892719 0.000493708 -0.000256036 0.00036146 9.94017e-05 7.52319e-05 -1.74707e-05 -0.000129547 -4.6684e-05 -3.43713e-05 6.5546e-05 -3.16001e-05 -6.29282e-05 -0.000229025 2.15764e-05 -8.4146e-06 
1574.65 0 -6.89612e-05 0.0307811 -3.22062e-06 7.08413e-08 0.102062 0.000971414 -0.000151675 -0.000433219 1.91736e-05 0.245481 -0.000132702 -0.000610676 -0.000467562 -0.00174898 -0.000236331 0.000519459 -0.00103014 0.000518867 -0.000285148 0.000344023 0.000103634 8.04517e-05 -2.0053e-05 -0.000146103 -5.69874e-05 -3.35782e-05 5.60381e-05 -2.66443e-05 -5.99121e-05 -0.000220891 1.69692e-05 -2.90562e-06 
1575 0 -5.9959e-05 0.0300436 -2.55299e-06 5.29213e-07 0.121005 0.000919853 -0.000142241 -0.000493782 9.75101e-05 0.235534 -0.000106396 -0.000602381 -0.000431804 -0.00166224 -0.000295684 0.000544308 -0.00116238 0.00054077 -0.000314177 0.000329981 0.000105718 8.43649e-05 -2.36077e-05 -0.000161919 -6.727e-05 -3.17582e-05 4.66598e-05 -2.20898e-05 -5.65218e-05 -0.000211849 1.17073e-05 3.19827e-06 
1575.35 0 -5.11966e-05 0.029118 -1.65414e-06 1.25633e-06 0.139013 0.000854192 -0.000132679 -0.000549514 0.000165864 0.224163 -7.85542e-05 -0.000587052 -0.000392365 -0.00156202 -0.000352567 0.000570427 -0.00128833 0.000560816 -0.000342981 0.000319362 0.000106669 8.68098e-05 -2.75051e-05 -0.000176801 -7.53899e-05 -2.87044e-05 3.73884e-05 -1.77582e-05 -5.24702e-05 -0.00020093 6.22037e-06 9.80696e-06 
1575.7 0 -4.29276e-05 0.0280139 -3.10372e-07 2.59139e-06 0.155981 0.000775323 -0.000124292 -0.000598496 0.000220343 0.211455 -5.24509e-05 -0.000568357 -0.000348145 -0.00144845 -0.000407257 0.000595534 -0.001405 0.000578334 -0.000370715 0.00031132 0.000106356 8.81105e-05 -3.08643e-05 -0.000190568 -8.10077e-05 -2.53698e-05 2.80701e-05 -1.3427e-05 -4.73277e-05 -0.000187694 9.60638e-07 1.5124e-05 
1576.05 0 -3.58754e-05 0.0267402 9.95444e-07 3.87147e-06 0.171807 0.000686883 -0.000118633 -0.000640978 0.000255739 0.197502 -2.864e-05 -0.000545951 -0.00030085 -0.00132505 -0.000460318 0.000617131 -0.00151164 0.000592594 -0.000396555 0.000305922 0.000103862 8.88368e-05 -3.41555e-05 -0.000204158 -8.60794e-05 -2.25011e-05 1.81917e-05 -9.88621e-06 -4.14058e-05 -0.000173012 -4.18261e-06 1.90734e-05 
1576.4 0 -3.09354e-05 0.0253038 1.26114e-06 4.66958e-06 0.186403 0.000594409 -0.000116225 -0.000677268 0.000270469 0.182407 -5.61162e-06 -0.000518948 -0.000252583 -0.00119403 -0.00050927 0.000635744 -0.00161 0.000603878 -0.000421437 0.000304465 0.000100313 8.82645e-05 -3.73393e-05 -0.000217694 -9.1183e-05 -1.94919e-05 7.35233e-06 -7.6428e-06 -3.57926e-05 -0.000157905 -9.76723e-06 2.2704e-05 
1576.75 0 -2.79927e-05 0.023715 7.85731e-07 5.59238e-06 0.199688 0.000501851 -0.000117829 -0.000705841 0.000264671 0.166273 1.50881e-05 -0.000488556 -0.000204519 -0.00105417 -0.000550793 0.000651793 -0.00169968 0.000611994 -0.00044692 0.000306053 9.8395e-05 8.54971e-05 -3.95416e-05 -0.000228513 -9.53842e-05 -1.59279e-05 -3.92066e-06 -5.69947e-06 -3.0983e-05 -0.00014212 -1.52878e-05 2.61332e-05 
1577.1 0 -2.72569e-05 0.0219883 4.28314e-07 7.53622e-06 0.211589 0.000411893 -0.000124575 -0.00072719 0.000239046 0.14921 3.01785e-05 -0.000454568 -0.000158636 -0.000905453 -0.000585279 0.000663085 -0.00177611 0.000617143 -0.00047288 0.000307314 9.88621e-05 8.12413e-05 -4.18449e-05 -0.000235819 -9.86509e-05 -1.31686e-05 -1.53577e-05 -3.29674e-06 -2.63803e-05 -0.000124238 -2.05192e-05 2.83373e-05 
1577.45 0 -3.02028e-05 0.0201377 5.40785e-07 9.68836e-06 0.22204 0.000326597 -0.000136789 -0.000743615 0.000194485 0.131335 4.00068e-05 -0.000415614 -0.000116102 -0.000751152 -0.000615879 0.00066992 -0.00183681 0.000620601 -0.000498049 0.000306585 0.000100623 7.58997e-05 -4.45348e-05 -0.000242016 -0.000102068 -1.15998e-05 -2.70824e-05 -2.23648e-07 -2.16156e-05 -0.00010357 -2.67514e-05 2.9445e-05 
1577.8 0 -3.68203e-05 0.0181752 1.11039e-06 1.04707e-05 0.230988 0.000249032 -0.000153658 -0.000754946 0.000129436 0.112769 4.72865e-05 -0.000374199 -7.6702e-05 -0.000593307 -0.000642603 0.000674783 -0.0018827 0.000622721 -0.000521441 0.000303688 0.000102616 6.8898e-05 -4.6779e-05 -0.00024875 -0.000105214 -1.01097e-05 -3.8787e-05 3.84443e-06 -1.66168e-05 -8.22426e-05 -3.44347e-05 3.10679e-05 
1578.15 0 -4.62619e-05 0.0161124 1.53719e-06 1.0318e-05 0.23839 0.000184598 -0.000174174 -0.000759876 4.34169e-05 0.0936358 5.27318e-05 -0.000334133 -3.97626e-05 -0.000432742 -0.000662276 0.000676756 -0.00191415 0.000623551 -0.000543569 0.000297905 0.000104217 6.0174e-05 -4.86173e-05 -0.000255603 -0.000106943 -7.98758e-06 -4.95164e-05 8.63224e-06 -1.15518e-05 -6.24613e-05 -4.28912e-05 3.37638e-05 
1578.5 0 -5.79491e-05 0.0139627 1.47003e-06 1.09795e-05 0.244215 0.000138004 -0.000197959 -0.000758702 -6.05497e-05 0.0740618 5.51187e-05 -0.000294806 -4.05852e-06 -0.000270971 -0.000673589 0.00067279 -0.00193121 0.000622912 -0.000565764 0.000289109 0.000105492 4.99463e-05 -4.93973e-05 -0.000261287 -0.000106936 -5.16587e-06 -5.84398e-05 1.30151e-05 -6.45837e-06 -4.41298e-05 -5.11044e-05 3.66951e-05 
1578.85 0 -7.02358e-05 0.011741 9.22817e-07 1.25725e-05 0.248438 0.000111404 -0.000225947 -0.00075147 -0.000178829 0.0541719 5.33438e-05 -0.000252207 3.14693e-05 -0.000110108 -0.00067877 0.000662545 -0.00193422 0.000620447 -0.00058811 0.000278106 0.000107391 3.85119e-05 -4.87507e-05 -0.000265771 -0.000106266 -1.6714e-06 -6.4881e-05 1.67906e-05 -1.07333e-06 -2.64378e-05 -5.80303e-05 3.87316e-05 
1579.2 0 -8.19863e-05 0.00946222 1.67834e-07 1.43797e-05 0.251042 0.000106295 -0.000258652 -0.000738508 -0.000307329 0.0340954 4.91147e-05 -0.000204145 6.71735e-05 4.90883e-05 -0.000680311 0.000648749 -0.00192347 0.000616038 -0.000607511 0.000263512 0.000109537 2.73936e-05 -4.85117e-05 -0.000269698 -0.000106431 2.59034e-06 -6.89136e-05 2.09649e-05 4.32533e-06 -8.96085e-06 -6.32279e-05 4.0067e-05 
1579.55 0 -9.45808e-05 0.0071417 -4.02921e-07 1.60406e-05 0.252023 0.000123146 -0.000293534 -0.000721824 -0.000441425 0.0139624 4.53507e-05 -0.00015157 0.000102468 0.000206297 -0.000676368 0.000634537 -0.00189889 0.000610324 -0.000620827 0.000242906 0.000110324 1.79533e-05 -4.97668e-05 -0.000272643 -0.000106761 7.58966e-06 -7.18297e-05 2.55088e-05 9.08855e-06 8.83385e-06 -6.68186e-05 4.18634e-05 
1579.9 0 -0.000109476 0.00479517 -5.66249e-07 1.63023e-05 0.251387 0.00016192 -0.000327679 -0.000703489 -0.00057873 -0.0060987 4.07868e-05 -9.73448e-05 0.000136955 0.00036001 -0.00066299 0.000621808 -0.00186036 0.000603536 -0.000628406 0.00021542 0.000109316 1.09264e-05 -5.16665e-05 -0.000274028 -0.000105196 1.278e-05 -7.4807e-05 2.96081e-05 1.30427e-05 2.69914e-05 -6.89493e-05 4.41785e-05 
1580.25 0 -0.000126687 0.00243782 2.06785e-07 1.46261e-05 0.249154 0.000224155 -0.0003606 -0.000684884 -0.000717129 -0.0259617 3.11668e-05 -4.32112e-05 0.000170157 0.000509119 -0.000639394 0.000610595 -0.0018095 0.00059422 -0.000631559 0.000181954 0.000107332 6.52662e-06 -5.3489e-05 -0.000273601 -0.000101303 1.6719e-05 -7.86071e-05 3.27694e-05 1.71424e-05 4.46565e-05 -7.01388e-05 4.63097e-05 
1580.6 0 -0.000145092 8.50847e-05 1.45878e-06 1.20376e-05 0.245351 0.000311111 -0.000392288 -0.000666247 -0.000851197 -0.0455023 1.33869e-05 1.19372e-05 0.000200279 0.000653862 -0.000608628 0.000600991 -0.00174852 0.000582023 -0.000630749 0.000144681 0.000104945 4.31713e-06 -5.44461e-05 -0.000272153 -9.60737e-05 1.93659e-05 -8.34367e-05 3.5033e-05 2.20582e-05 6.10803e-05 -7.14733e-05 4.8534e-05 
1580.95 0 -0.000162333 -0.00224924 1.64792e-06 9.51423e-06 0.240013 0.00042139 -0.000421312 -0.000646579 -0.000975062 -0.0645983 -1.27746e-05 6.77452e-05 0.000226579 0.000793833 -0.000574559 0.000593289 -0.00167746 0.000569402 -0.000625883 0.000105792 0.000102302 3.82316e-06 -5.30544e-05 -0.000270309 -8.99601e-05 2.23207e-05 -8.919e-05 3.70421e-05 2.67198e-05 7.60261e-05 -7.34185e-05 5.2228e-05 
1581.3 0 -0.00017592 -0.00455176 8.19728e-07 7.21495e-06 0.23319 0.000553208 -0.000446003 -0.000624659 -0.00108614 -0.0831337 -4.49739e-05 0.00012242 0.000250468 0.000926708 -0.000538522 0.000585986 -0.00159622 0.000558536 -0.000617394 6.6393e-05 9.95665e-05 4.37888e-06 -4.93258e-05 -0.000266919 -8.1728e-05 2.60409e-05 -9.54672e-05 3.91787e-05 3.01907e-05 8.99243e-05 -7.56356e-05 5.77117e-05 
1581.65 0 -0.000185223 -0.00680761 5.68279e-07 4.55415e-06 0.224934 0.000705996 -0.00046639 -0.000600042 -0.00118162 -0.100999 -8.10642e-05 0.00017661 0.00027277 0.00105148 -0.000498863 0.000576766 -0.00150633 0.000550302 -0.000606767 2.6553e-05 9.7048e-05 5.12922e-06 -4.54731e-05 -0.000261918 -6.98733e-05 2.99847e-05 -0.000101616 4.12396e-05 3.28421e-05 0.000103172 -7.79296e-05 6.32429e-05 
1582 0 -0.000191367 -0.00900307 8.42998e-07 1.53324e-06 0.215303 0.000877209 -0.000483195 -0.000573641 -0.00125737 -0.118085 -0.000121368 0.000232021 0.000293959 0.00116873 -0.000453744 0.000565542 -0.00140844 0.000544715 -0.000593902 -1.24604e-05 9.46369e-05 5.31666e-06 -4.26755e-05 -0.00025578 -5.50448e-05 3.41543e-05 -0.000107778 4.32331e-05 3.57569e-05 0.000115715 -8.06866e-05 6.66799e-05 
1582.35 0 -0.000195216 -0.011125 1.22661e-07 -1.35113e-06 0.204371 0.00106275 -0.000494455 -0.000546823 -0.00131249 -0.134284 -0.000167486 0.000287309 0.000316073 0.00127699 -0.000404207 0.000553047 -0.00130312 0.000541077 -0.000576711 -4.70257e-05 9.14364e-05 4.01234e-06 -4.04388e-05 -0.000247473 -3.97776e-05 3.86978e-05 -0.000113433 4.54489e-05 3.9956e-05 0.000127145 -8.38144e-05 6.73266e-05 
1582.7 0 -0.000197348 -0.0131601 -1.72412e-06 -3.89579e-06 0.19222 0.00126087 -0.000498281 -0.00051918 -0.00134766 -0.149503 -0.000219371 0.000340386 0.000340963 0.00137479 -0.000352817 0.000538003 -0.00119226 0.000537687 -0.000555159 -7.4908e-05 8.72281e-05 1.23171e-06 -3.89635e-05 -0.000235906 -2.60572e-05 4.29214e-05 -0.000116771 4.69394e-05 4.5548e-05 0.000136846 -8.68147e-05 6.64657e-05 
1583.05 0 -0.000198637 -0.0150951 -3.52542e-06 -5.51584e-06 0.178938 0.0014716 -0.000497038 -0.000489305 -0.00136134 -0.163654 -0.000275516 0.000392047 0.000368003 0.0014633 -0.000300427 0.000518937 -0.00107688 0.000532305 -0.000530985 -9.65056e-05 8.33496e-05 -1.63664e-06 -3.82083e-05 -0.000221932 -1.35725e-05 4.61677e-05 -0.000117224 4.66757e-05 5.18022e-05 0.000145094 -8.91967e-05 6.58735e-05 
1583.4 0 -0.000199532 -0.0169189 -4.45934e-06 -5.90434e-06 0.164616 0.00169366 -0.000494699 -0.000457117 -0.00135003 -0.176658 -0.000335142 0.000444123 0.000395566 0.00154233 -0.000246883 0.000495307 -0.000955889 0.000523595 -0.000504292 -0.000111183 8.08484e-05 -4.07327e-06 -3.70219e-05 -0.000207354 -1.61221e-06 4.88376e-05 -0.000116347 4.58324e-05 5.79025e-05 0.000152752 -9.01168e-05 6.58207e-05 
1583.75 0 -0.000199027 -0.0186229 -4.63798e-06 -6.10676e-06 0.14935 0.00192323 -0.000492077 -0.000421563 -0.00131122 -0.188439 -0.000397116 0.000496449 0.000423145 0.00160928 -0.000193642 0.00046679 -0.000829297 0.00051067 -0.000473402 -0.000116222 7.82119e-05 -7.83937e-06 -3.43341e-05 -0.000192457 9.39854e-06 5.1145e-05 -0.000114916 4.5968e-05 6.35779e-05 0.000159632 -8.9005e-05 6.56647e-05 
1584.1 0 -0.000195616 -0.0201976 -3.92377e-06 -7.22687e-06 0.133241 0.00215728 -0.000486615 -0.000378986 -0.00124492 -0.19893 -0.0004592 0.000548104 0.000449328 0.00166407 -0.000142366 0.000433036 -0.000698882 0.000492447 -0.000436767 -0.000111521 7.40319e-05 -1.38219e-05 -3.04991e-05 -0.000176058 1.91082e-05 5.24741e-05 -0.000111352 4.64114e-05 6.87056e-05 0.000165091 -8.70064e-05 6.54226e-05 
1584.45 0 -0.000189332 -0.0216326 -2.14562e-06 -9.10328e-06 0.116398 0.00239432 -0.000477249 -0.000327197 -0.00114986 -0.208073 -0.000519817 0.000598815 0.000471399 0.00170946 -9.29223e-05 0.000395758 -0.000564703 0.000470124 -0.000395092 -0.000100665 6.96279e-05 -2.03202e-05 -2.62588e-05 -0.000156727 2.78736e-05 5.33108e-05 -0.000105147 4.57781e-05 7.31221e-05 0.000169679 -8.6074e-05 6.53918e-05 
1584.8 0 -0.00018032 -0.0229173 5.17226e-07 -1.12505e-05 0.098932 0.00263117 -0.000466288 -0.000266779 -0.00102288 -0.215816 -0.000578728 0.000648186 0.000489251 0.00174522 -4.56798e-05 0.000357931 -0.000425822 0.000446568 -0.000350197 -8.64957e-05 6.6653e-05 -2.62988e-05 -2.12942e-05 -0.000134484 3.63592e-05 5.48078e-05 -9.85731e-05 4.46899e-05 7.69985e-05 0.000174169 -8.63132e-05 6.51905e-05 
1585.15 0 -0.000167584 -0.0240431 3.84229e-06 -1.39354e-05 0.0809614 0.00286289 -0.000456352 -0.0001987 -0.000862427 -0.222122 -0.000635343 0.000694472 0.000504873 0.00176831 -2.77456e-06 0.000320473 -0.000283684 0.000423087 -0.000302129 -7.0267e-05 6.46742e-05 -3.25136e-05 -1.57192e-05 -0.000111333 4.44929e-05 5.724e-05 -9.32471e-05 4.45821e-05 8.07428e-05 0.000178004 -8.70627e-05 6.46488e-05 
1585.5 0 -0.000150402 -0.0250048 7.55801e-06 -1.71161e-05 0.062602 0.00308474 -0.000448266 -0.000124739 -0.000668423 -0.226959 -0.000688214 0.000734771 0.000519633 0.00177786 3.57583e-05 0.000282616 -0.000140415 0.000398257 -0.000248903 -5.30504e-05 6.20123e-05 -3.97146e-05 -1.02981e-05 -8.91482e-05 5.24144e-05 6.04503e-05 -8.87041e-05 4.5871e-05 8.44138e-05 0.000180094 -8.83137e-05 6.39554e-05 
1585.85 0 -0.000128317 -0.0257997 1.10876e-05 -1.97774e-05 0.0439715 0.00329105 -0.000440919 -4.7016e-05 -0.00044048 -0.230306 -0.00073722 0.000767739 0.000533605 0.00177408 7.12739e-05 0.000242407 3.83382e-06 0.000370097 -0.000188684 -3.48019e-05 5.73038e-05 -4.80878e-05 -5.0891e-06 -6.79447e-05 6.04657e-05 6.42468e-05 -8.42841e-05 4.78478e-05 8.80739e-05 0.000180252 -8.96451e-05 6.17704e-05 
1586.2 0 -0.000100076 -0.0264255 1.36645e-05 -2.14182e-05 0.0251924 0.00347468 -0.000433219 3.3257e-05 -0.000179806 -0.232148 -0.000781954 0.000795562 0.000546198 0.00175595 0.000102592 0.000198904 0.000148022 0.000338028 -0.000123159 -1.41943e-05 5.05645e-05 -5.72609e-05 7.6908e-07 -4.59841e-05 6.78786e-05 6.8496e-05 -8.01974e-05 4.96896e-05 9.14061e-05 0.000179444 -9.04176e-05 5.69465e-05 
1586.55 0 -6.49335e-05 -0.0268789 1.54335e-05 -2.32303e-05 0.00638863 0.00363084 -0.000426588 0.000115981 0.000109105 -0.232486 -0.000819369 0.00082011 0.000557081 0.00172424 0.000129231 0.000154616 0.000289298 0.000301662 -5.42316e-05 1.02389e-05 4.19517e-05 -6.74974e-05 6.90594e-06 -2.10394e-05 7.34237e-05 7.27426e-05 -7.68503e-05 5.17118e-05 9.40627e-05 0.000178115 -9.02046e-05 5.02373e-05 
1586.9 0 -2.48905e-05 -0.0271555 1.69122e-05 -2.58143e-05 -0.0123191 0.00375698 -0.000421795 0.00020331 0.000421788 -0.231329 -0.000847256 0.000839617 0.000564998 0.00168088 0.000153455 0.000112771 0.000426837 0.000261415 2.03252e-05 3.85609e-05 3.06287e-05 -8.00877e-05 1.14298e-05 7.61347e-06 7.67336e-05 7.64256e-05 -7.36364e-05 5.36201e-05 9.63665e-05 0.000175422 -8.91598e-05 4.25758e-05 
1587.25 0 1.72892e-05 -0.0272524 1.73699e-05 -2.82664e-05 -0.0308123 0.00384905 -0.000416761 0.000297473 0.000755046 -0.228693 -0.000866494 0.000850971 0.000569616 0.00162534 0.000176246 7.34889e-05 0.000560343 0.000218575 0.000102306 6.83118e-05 1.70898e-05 -9.47447e-05 1.36428e-05 3.78542e-05 7.79326e-05 7.85938e-05 -6.904e-05 5.4509e-05 9.85443e-05 0.00017093 -8.75148e-05 3.4802e-05 
1587.6 0 6.0406e-05 -0.027169 1.64861e-05 -2.98524e-05 -0.048972 0.00390261 -0.000409883 0.000396968 0.0011037 -0.224605 -0.000877702 0.000853086 0.000572144 0.00155746 0.000196363 3.39421e-05 0.000687797 0.000171531 0.000190061 9.66837e-05 2.92406e-06 -0.000109666 1.47761e-05 6.61148e-05 7.76959e-05 7.84969e-05 -6.2178e-05 5.50335e-05 0.000100578 0.000164568 -8.58142e-05 2.80139e-05 
1587.95 0 0.000104606 -0.0269081 1.49821e-05 -3.0183e-05 -0.0666795 0.00391716 -0.000399889 0.000498232 0.00146029 -0.219097 -0.000880163 0.000846116 0.00057142 0.00147969 0.000212168 -8.42263e-06 0.0008085 0.000117577 0.000280355 0.000123892 -1.1709e-05 -0.000123238 1.59644e-05 8.9994e-05 7.68079e-05 7.64845e-05 -5.31368e-05 5.63305e-05 0.000102769 0.000156545 -8.45973e-05 2.28812e-05 
1588.3 0 0.000150182 -0.0264754 1.33262e-05 -2.95816e-05 -0.0838181 0.0038952 -0.000385124 0.000598815 0.00182085 -0.212215 -0.000873337 0.00083082 0.000565219 0.00139421 0.000223353 -5.36196e-05 0.000923807 5.76581e-05 0.000368403 0.00015244 -2.65844e-05 -0.000135205 1.73129e-05 0.000110577 7.53172e-05 7.37078e-05 -4.25966e-05 5.80389e-05 0.000105109 0.000147327 -8.38672e-05 1.92103e-05 
1588.65 0 0.000196492 -0.0258756 1.19937e-05 -2.90152e-05 -0.100277 0.00383614 -0.000366958 0.000699175 0.00218455 -0.204017 -0.000857389 0.000807608 0.000554129 0.00130078 0.000230525 -9.9928e-05 0.00103482 -5.09694e-06 0.000450056 0.000183427 -4.11276e-05 -0.00014616 1.98764e-05 0.000130546 7.29794e-05 7.12213e-05 -3.0133e-05 6.02864e-05 0.000107006 0.000137246 -8.29736e-05 1.66575e-05 
1589 0 0.000243629 -0.0251124 1.14824e-05 -2.93596e-05 -0.115954 0.00373598 -0.000347514 0.000800582 0.00254663 -0.194572 -0.000833026 0.000775845 0.000540596 0.00119874 0.000233536 -0.000146553 0.00114092 -7.01985e-05 0.000526894 0.000214874 -5.64126e-05 -0.000155683 2.51011e-05 0.000150089 7.00401e-05 6.98006e-05 -1.52834e-05 6.30762e-05 0.000108348 0.000126089 -8.16191e-05 1.50265e-05 
1589.35 0 0.000293229 -0.0241912 1.18456e-05 -3.00452e-05 -0.130757 0.00359359 -0.000325051 0.000902031 0.00289962 -0.183951 -0.000800051 0.00073483 0.000523767 0.00108901 0.000231743 -0.000193993 0.00124027 -0.000139409 0.000602198 0.000243839 -7.32054e-05 -0.000162602 3.10354e-05 0.000168136 6.63445e-05 6.96902e-05 1.23637e-06 6.48414e-05 0.000109814 0.000113571 -7.93686e-05 1.40474e-05 
1589.7 0 0.000344223 -0.0231196 1.20173e-05 -3.01557e-05 -0.1446 0.00341183 -0.00029579 0.000999554 0.00323956 -0.172231 -0.000758043 0.000685142 0.000499139 0.000973342 0.0002262 -0.000243263 0.00133144 -0.00021192 0.000674301 0.000268838 -9.03781e-05 -0.000165902 3.42129e-05 0.000184098 6.24223e-05 7.01104e-05 1.74214e-05 6.41866e-05 0.000110795 0.000100415 -7.58012e-05 1.42739e-05 
1590.05 0 0.000393045 -0.0219069 1.10529e-05 -2.9607e-05 -0.1574 0.00319203 -0.000259612 0.00108923 0.00356366 -0.159495 -0.000708585 0.000628133 0.000464699 0.00085252 0.000219593 -0.000295025 0.00141317 -0.000284717 0.000738411 0.000291747 -0.000105896 -0.000166393 3.534e-05 0.00019774 5.97641e-05 7.05462e-05 3.09161e-05 6.11913e-05 0.000109474 8.78416e-05 -7.09548e-05 1.59433e-05 
1590.4 0 0.000438162 -0.0205635 9.92968e-06 -2.91172e-05 -0.169082 0.00293542 -0.000221528 0.00117124 0.00386451 -0.145834 -0.000653983 0.000565237 0.000421173 0.000726799 0.00021307 -0.000349353 0.00148328 -0.00035536 0.000792155 0.00031509 -0.000118823 -0.000166428 3.65488e-05 0.000210067 5.8889e-05 7.07955e-05 4.14123e-05 5.75064e-05 0.000105098 7.57067e-05 -6.40626e-05 1.78289e-05 
1590.75 0 0.000478701 -0.0190988 9.69122e-06 -2.9197e-05 -0.179574 0.00264737 -0.000186177 0.00124776 0.00413616 -0.131349 -0.000595516 0.000499763 0.000368912 0.000597834 0.00020629 -0.000406267 0.00154054 -0.000420484 0.000837924 0.000338196 -0.000130701 -0.000167497 3.73701e-05 0.000221899 5.95566e-05 7.04815e-05 5.05118e-05 5.44471e-05 9.86282e-05 6.32406e-05 -5.46324e-05 1.8504e-05 
1591.1 0 0.00051329 -0.0175226 9.67733e-06 -2.9867e-05 -0.18882 0.00233371 -0.000153249 0.0013179 0.00437873 -0.116144 -0.000534123 0.000435087 0.000310778 0.000467628 0.000198593 -0.000463794 0.00158569 -0.000476674 0.000879193 0.000358509 -0.000143473 -0.000169467 3.79578e-05 0.000232719 6.01964e-05 6.98848e-05 6.01239e-05 5.12201e-05 9.15048e-05 5.10992e-05 -4.33058e-05 1.69475e-05 
1591.45 0 0.000542461 -0.0158459 9.55278e-06 -3.12702e-05 -0.196775 0.00199751 -0.000120588 0.00137851 0.00459229 -0.100325 -0.000469383 0.000371321 0.000250425 0.000336292 0.000190405 -0.000519756 0.00161946 -0.000524654 0.000916559 0.000376202 -0.000156878 -0.000171486 4.07115e-05 0.000241614 5.88316e-05 6.88134e-05 7.0805e-05 4.59288e-05 8.39959e-05 3.95707e-05 -3.09164e-05 1.44638e-05 
1591.8 0 0.000568477 -0.0140805 9.44872e-06 -3.30634e-05 -0.203399 0.00164181 -8.75882e-05 0.00142776 0.00477423 -0.0839979 -0.000402259 0.000307749 0.000187215 0.000203509 0.000183276 -0.00057488 0.00164103 -0.000566237 0.000948615 0.000394917 -0.000168962 -0.000172128 4.64584e-05 0.000247176 5.64816e-05 6.66391e-05 8.19764e-05 3.78955e-05 7.63672e-05 2.7408e-05 -1.80441e-05 1.28861e-05 
1592.15 0 0.000592462 -0.0122398 8.61132e-06 -3.44353e-05 -0.208663 0.00126954 -5.57671e-05 0.00146439 0.00492358 -0.0672719 -0.000335486 0.000244822 0.000120451 7.09912e-05 0.00017602 -0.000630631 0.00165051 -0.000599765 0.000974383 0.000417097 -0.000178073 -0.000170666 5.33512e-05 0.000249037 5.44733e-05 6.3516e-05 9.29463e-05 2.86908e-05 6.91347e-05 1.44854e-05 -4.91019e-06 1.23416e-05 
1592.5 0 0.00061444 -0.0103376 6.66216e-06 -3.56975e-05 -0.212546 0.000881874 -2.79862e-05 0.00148812 0.00504065 -0.0502571 -0.000270376 0.000183307 5.23369e-05 -5.9434e-05 0.000166651 -0.00068791 0.00164992 -0.00062455 0.000994598 0.000443642 -0.00018432 -0.000167911 5.88107e-05 0.00024823 5.25671e-05 5.89576e-05 0.000103277 1.98975e-05 6.18165e-05 2.10768e-06 8.9519e-06 1.27826e-05 
1592.85 0 0.000633321 -0.00838789 4.46581e-06 -3.7114e-05 -0.215035 0.000480074 -5.6873e-06 0.00150012 0.00512504 -0.0330658 -0.000206544 0.000126159 -1.57956e-05 -0.000187058 0.000154816 -0.000747304 0.00164024 -0.000642406 0.00100949 0.000474907 -0.000188083 -0.000164012 6.12751e-05 0.000246625 5.01848e-05 5.16084e-05 0.000112649 1.13702e-05 5.41387e-05 -9.67974e-06 2.31771e-05 1.43105e-05 
1593.2 0 0.00064767 -0.00640224 3.06417e-06 -3.7388e-05 -0.216127 6.68691e-05 1.07957e-05 0.00150204 0.00517463 -0.0158127 -0.000143018 7.7454e-05 -8.42634e-05 -0.000312213 0.000141397 -0.000806488 0.00162263 -0.000653063 0.00101716 0.000510099 -0.000189049 -0.000158852 6.12695e-05 0.000246058 4.77478e-05 4.18649e-05 0.000120236 3.68294e-06 4.66193e-05 -2.23769e-05 3.66843e-05 1.66109e-05 
1593.55 0 0.00065679 -0.0043917 2.18922e-06 -3.57322e-05 -0.215831 -0.000352444 2.13732e-05 0.00149605 0.005187 0.00138924 -8.04853e-05 3.814e-05 -0.000152953 -0.000437074 0.000127273 -0.000861464 0.00159812 -0.000654664 0.00101681 0.000547847 -0.000188002 -0.000153032 5.96462e-05 0.000245213 4.59883e-05 3.13709e-05 0.00012564 -1.20823e-06 3.95813e-05 -3.60185e-05 4.92822e-05 1.82636e-05 
1593.9 0 0.000660068 -0.00236895 8.86083e-07 -3.33484e-05 -0.214163 -0.000771492 2.73281e-05 0.00148414 0.00516166 0.0184351 -1.97095e-05 6.72058e-06 -0.000221023 -0.000562689 0.000111599 -0.000910949 0.00156519 -0.000646518 0.0010098 0.000585837 -0.000187177 -0.00014676 5.73318e-05 0.000242252 4.44443e-05 2.11328e-05 0.000129187 -2.68775e-06 3.24864e-05 -4.95585e-05 6.20145e-05 1.83291e-05 
1594.25 0 0.000657797 -0.000347052 -7.42108e-07 -3.08387e-05 -0.211144 -0.0011854 3.08914e-05 0.00146689 0.00509875 0.035221 4.06902e-05 -1.73677e-05 -0.000287938 -0.000688367 9.36518e-05 -0.000955578 0.00152208 -0.000629895 0.000996486 0.000620916 -0.000188158 -0.00014005 5.58122e-05 0.00023762 4.21984e-05 1.0797e-05 0.000130971 -2.54882e-06 2.46755e-05 -6.31071e-05 7.55705e-05 1.75301e-05 
1594.6 0 0.000652028 0.00166059 -2.10124e-06 -2.77988e-05 -0.206802 -0.00158815 3.24957e-05 0.00144446 0.0049989 0.0516395 0.000102086 -3.33335e-05 -0.000353503 -0.000813251 7.61358e-05 -0.000993626 0.00146749 -0.00060628 0.000974893 0.000650092 -0.000190361 -0.000133408 5.52641e-05 0.0002313 3.92825e-05 -2.15505e-07 0.000130914 -3.74283e-06 1.68953e-05 -7.67782e-05 8.93031e-05 1.76737e-05 
1594.95 0 0.000643465 0.0036402 -2.99396e-06 -2.45075e-05 -0.20118 -0.00197506 2.97396e-05 0.0014162 0.00486674 0.0675873 0.000162428 -4.14174e-05 -0.000416571 -0.000934954 6.31766e-05 -0.00102148 0.00140184 -0.000576088 0.000943511 0.000671731 -0.000191674 -0.00012681 5.51315e-05 0.000221947 3.75394e-05 -1.21546e-05 0.000129418 -8.19473e-06 1.0318e-05 -9.04372e-05 0.000102354 1.98995e-05 
1595.3 0 0.000632167 0.00557873 -3.23189e-06 -2.13553e-05 -0.194326 -0.00234698 2.00086e-05 0.00138087 0.00470507 0.0829696 0.000217885 -4.36389e-05 -0.000475982 -0.00105145 5.44243e-05 -0.00103651 0.00132762 -0.000539587 0.000904818 0.000686444 -0.00019013 -0.000119749 5.57843e-05 0.000210417 3.82188e-05 -2.51097e-05 0.000127796 -1.53487e-05 5.41614e-06 -0.000103518 0.000113647 2.31517e-05 
1595.65 0 0.000618655 0.00746471 -3.01406e-06 -1.88626e-05 -0.186293 -0.00270292 3.86039e-06 0.00133833 0.00451227 0.0976949 0.00026821 -4.28916e-05 -0.00053156 -0.00116186 4.54062e-05 -0.00104015 0.0012454 -0.000496547 0.00086464 0.000694652 -0.00018557 -0.000111002 5.60606e-05 0.000199347 4.10085e-05 -3.80343e-05 0.000126903 -2.40445e-05 1.5517e-06 -0.00011503 0.000122589 2.62094e-05 
1596 0 0.000602169 0.00928786 -2.68583e-06 -1.76838e-05 -0.177142 -0.00303721 -1.50939e-05 0.00128896 0.00428971 0.111673 0.000315963 -3.96824e-05 -0.000582732 -0.00126428 3.37014e-05 -0.00103697 0.00115545 -0.000447272 0.00082635 0.000695431 -0.000178415 -9.97532e-05 5.3956e-05 0.00018845 4.55946e-05 -5.0132e-05 0.000125472 -3.37009e-05 -2.27523e-06 -0.00012465 0.000129088 2.87313e-05 
1596.35 0 0.000580614 0.0110371 -2.21601e-06 -1.75859e-05 -0.166944 -0.00334611 -3.3434e-05 0.00123365 0.00404217 0.124823 0.00036251 -3.08993e-05 -0.000629097 -0.00135789 2.01735e-05 -0.00102897 0.00105941 -0.000392678 0.000789391 0.000688336 -0.000168749 -8.69601e-05 4.98806e-05 0.00017609 5.18319e-05 -6.11908e-05 0.000121819 -4.31503e-05 -6.12312e-06 -0.000133383 0.000133377 2.97121e-05 
1596.7 0 0.000553833 0.0127016 -1.99325e-06 -1.73087e-05 -0.155772 -0.00362987 -4.9955e-05 0.00117246 0.00377201 0.137072 0.000406997 -1.41962e-05 -0.00066997 -0.00144446 6.2864e-06 -0.00101466 0.000957268 -0.000333197 0.000751207 0.000673642 -0.000156686 -7.32945e-05 4.63395e-05 0.000162857 5.93741e-05 -7.0941e-05 0.000115599 -5.11576e-05 -9.90025e-06 -0.000142427 0.000136566 2.76139e-05 
1597.05 0 0.00052418 0.0142722 -2.00971e-06 -1.62661e-05 -0.143701 -0.00388718 -6.57318e-05 0.00110413 0.0034798 0.14835 0.000448403 8.90306e-06 -0.000703783 -0.00152517 -7.04827e-06 -0.000991097 0.000847016 -0.00026943 0.000709513 0.000652235 -0.000142757 -5.96383e-05 4.42414e-05 0.0001488 6.70157e-05 -7.88222e-05 0.000107031 -5.71467e-05 -1.39615e-05 -0.000151174 0.000140179 2.17974e-05 
1597.4 0 0.000492805 0.0157393 -2.04934e-06 -1.50221e-05 -0.130816 -0.00411472 -8.17678e-05 0.00102915 0.00316856 0.158591 0.000486599 3.33895e-05 -0.000729146 -0.00159882 -1.87598e-05 -0.000956527 0.000728035 -0.000202176 0.000663976 0.00062453 -0.000128039 -4.77273e-05 4.22981e-05 0.000132719 7.33938e-05 -8.54126e-05 9.71169e-05 -6.09715e-05 -1.80954e-05 -0.000158804 0.000145245 1.26322e-05 
1597.75 0 0.000459093 0.0170925 -1.49812e-06 -1.42418e-05 -0.117206 -0.0043106 -9.79073e-05 0.000949648 0.00284259 0.167739 0.000520739 5.58094e-05 -0.000744916 -0.00166413 -2.79777e-05 -0.000913105 0.000601336 -0.000132788 0.000614853 0.000589834 -0.000113135 -3.82114e-05 3.95404e-05 0.000115328 7.79552e-05 -9.2943e-05 8.75888e-05 -6.22445e-05 -2.20689e-05 -0.000165264 0.000150874 5.03882e-07 
1598.1 0 0.000422211 0.0183244 5.29581e-07 -1.42521e-05 -0.102962 -0.0044744 -0.000114728 0.000867393 0.0025053 0.175742 0.000549491 7.66512e-05 -0.000751787 -0.00171995 -3.48937e-05 -0.000862952 0.000467008 -6.38874e-05 0.000562511 0.000548122 -9.86616e-05 -2.93585e-05 3.62345e-05 9.70482e-05 8.00901e-05 -0.000101961 7.95143e-05 -6.01998e-05 -2.57089e-05 -0.000170893 0.000154914 -1.39656e-05 
1598.45 0 0.000382958 0.0194283 3.55347e-06 -1.48253e-05 -0.0881825 -0.00460639 -0.000131545 0.000783823 0.00215899 0.182558 0.000573666 9.71663e-05 -0.000751281 -0.00176556 -3.95411e-05 -0.000805953 0.000324473 2.60936e-06 0.000508417 0.000500602 -8.68375e-05 -1.91756e-05 3.30827e-05 7.72135e-05 7.86726e-05 -0.000111222 7.19713e-05 -5.56308e-05 -2.85967e-05 -0.000175622 0.000156632 -2.88577e-05 
1598.8 0 0.000342527 0.0203979 6.47775e-06 -1.57176e-05 -0.0729663 -0.00470545 -0.000145536 0.000700202 0.00180489 0.188151 0.000594564 0.00011841 -0.000743253 -0.00180044 -3.90123e-05 -0.000741901 0.000174106 6.65885e-05 0.000452997 0.000448355 -7.81803e-05 -7.80725e-06 2.99012e-05 5.66171e-05 7.5211e-05 -0.000120196 6.36471e-05 -5.13976e-05 -3.06414e-05 -0.000179172 0.000156 -4.14166e-05 
1599.15 0 0.000300415 0.0212287 8.42378e-06 -1.70177e-05 -0.0574158 -0.00477012 -0.000157196 0.000616165 0.00144466 0.192496 0.000608378 0.000140419 -0.000727058 -0.0018246 -3.0375e-05 -0.000671612 1.76025e-05 0.000128237 0.000395608 0.000392133 -7.04489e-05 3.6771e-06 2.61875e-05 3.61881e-05 7.27194e-05 -0.000128329 5.42003e-05 -4.93577e-05 -3.23012e-05 -0.000181882 0.000152803 -5.1455e-05 
1599.5 0 0.000256133 0.0219176 8.85284e-06 -1.86237e-05 -0.0416344 -0.00479988 -0.000168947 0.000531081 0.00108223 0.195579 0.000610905 0.000161844 -0.00070271 -0.00183722 -1.69003e-05 -0.000597116 -0.000143044 0.000187719 0.000337767 0.000333517 -6.24478e-05 1.40606e-05 2.15172e-05 1.60241e-05 7.08602e-05 -0.000134456 4.40037e-05 -4.86843e-05 -3.40406e-05 -0.000184484 0.00014663 -6.02648e-05 
1599.85 0 0.000210225 0.0224619 8.67831e-06 -1.97232e-05 -0.025723 -0.00479605 -0.000179418 0.000445888 0.000723668 0.197395 0.000603566 0.000180328 -0.000669977 -0.00183771 -2.81759e-06 -0.000520606 -0.000305232 0.00024524 0.000281787 0.000273363 -5.42857e-05 2.29776e-05 1.61452e-05 -3.33315e-06 6.87091e-05 -0.000137264 3.40564e-05 -4.8229e-05 -3.59815e-05 -0.000186556 0.000138404 -6.76189e-05 
1600.2 0 0.000163753 0.02286 9.73795e-06 -2.05122e-05 -0.0097822 -0.00476147 -0.000186871 0.00036062 0.000373182 0.197941 0.000588763 0.000193846 -0.000629956 -0.00182706 1.15914e-05 -0.000445637 -0.000469228 0.000299926 0.00022677 0.000211741 -4.56174e-05 3.11751e-05 1.10345e-05 -2.20209e-05 6.75006e-05 -0.000137212 2.43295e-05 -4.7165e-05 -3.76249e-05 -0.000187339 0.000130622 -7.36366e-05 
1600.55 0 0.000117017 0.0231094 1.20005e-05 -2.13024e-05 0.00608603 -0.00469842 -0.000192418 0.000275417 3.25072e-05 0.197226 0.000566457 0.000203901 -0.000584301 -0.00180414 2.58791e-05 -0.000375869 -0.000636632 0.000350021 0.000171037 0.000149276 -3.73007e-05 3.85436e-05 6.88121e-06 -4.11754e-05 6.77612e-05 -0.000136708 1.42348e-05 -4.44834e-05 -3.73866e-05 -0.000187601 0.000123989 -7.98509e-05 
1600.9 0 7.06096e-05 0.0232089 1.41467e-05 -2.19093e-05 0.0217819 -0.00460827 -0.0001958 0.000191791 -0.000297455 0.195265 0.00053725 0.000214785 -0.000533516 -0.00176697 3.81686e-05 -0.000310497 -0.000804588 0.000393538 0.000114636 8.54804e-05 -3.09999e-05 4.4536e-05 3.17984e-06 -6.02196e-05 6.78108e-05 -0.000136709 4.43281e-06 -4.07937e-05 -3.43652e-05 -0.000187129 0.000116473 -8.69663e-05 
1601.25 0 2.51851e-05 0.0231594 1.57459e-05 -2.25079e-05 0.0372064 -0.00449163 -0.000195281 0.000110487 -0.000614022 0.192078 0.00050388 0.000227421 -0.000478526 -0.00171586 4.86165e-05 -0.00024503 -0.000969092 0.000428786 5.71555e-05 2.01276e-05 -2.61531e-05 4.91972e-05 -1.8244e-06 -7.8876e-05 6.64809e-05 -0.000135475 -3.93986e-06 -3.79546e-05 -3.00178e-05 -0.000184335 0.000107272 -9.40974e-05 
1601.6 0 -1.97158e-05 0.0229624 1.71177e-05 -2.30842e-05 0.0522615 -0.0043514 -0.000192274 3.20217e-05 -0.000913249 0.187697 0.000467523 0.000238464 -0.00042059 -0.00165148 5.97716e-05 -0.000177801 -0.00112888 0.000454428 -2.74704e-06 -4.60144e-05 -2.06246e-05 5.28828e-05 -6.97721e-06 -9.77367e-05 6.43829e-05 -0.000131932 -1.04741e-05 -3.64259e-05 -2.63211e-05 -0.000178922 9.79273e-05 -0.000100665 
1601.95 0 -6.219e-05 0.0226205 1.82059e-05 -2.34739e-05 0.0668549 -0.00419009 -0.000190423 -4.42491e-05 -0.00119573 0.182162 0.000425187 0.000245861 -0.000361676 -0.00157331 7.19577e-05 -0.000110474 -0.001282 0.000470438 -6.41162e-05 -0.000113 -1.41383e-05 5.70263e-05 -9.73782e-06 -0.000115834 6.15227e-05 -0.000126585 -1.5498e-05 -3.46471e-05 -2.38123e-05 -0.000171427 8.93441e-05 -0.000107361 
1602.3 0 -0.000100338 0.022138 1.93316e-05 -2.41418e-05 0.0809003 -0.00400598 -0.000190667 -0.000121333 -0.00146059 0.175519 0.000375139 0.000250076 -0.000304811 -0.00148144 8.12603e-05 -4.40067e-05 -0.00142635 0.000478991 -0.000123052 -0.000179761 -8.27066e-06 6.24326e-05 -1.15187e-05 -0.000131336 5.63378e-05 -0.000120523 -1.96098e-05 -3.15927e-05 -2.2867e-05 -0.000162171 8.13765e-05 -0.000114056 
1602.65 0 -0.000134864 0.0215195 2.11348e-05 -2.50096e-05 0.0943143 -0.00380141 -0.000190835 -0.000200074 -0.0017023 0.167818 0.000320487 0.000253029 -0.000252582 -0.00137524 8.43801e-05 2.15188e-05 -0.00156125 0.000483404 -0.00017726 -0.000244058 -3.66788e-06 6.82112e-05 -1.34278e-05 -0.000143331 4.82907e-05 -0.000114302 -2.2827e-05 -2.86882e-05 -2.32018e-05 -0.000151569 7.38591e-05 -0.00011879 
1603 0 -0.000166456 0.0207706 2.27197e-05 -2.46342e-05 0.107017 -0.0035827 -0.000189041 -0.000278874 -0.00191816 0.159118 0.000265365 0.000256488 -0.000204242 -0.00125483 8.12149e-05 8.54958e-05 -0.00168567 0.000486138 -0.000228302 -0.00030476 1.24772e-06 7.45746e-05 -1.55129e-05 -0.000152131 3.88286e-05 -0.000107579 -2.55454e-05 -2.68738e-05 -2.34541e-05 -0.000139734 6.7448e-05 -0.000120147 
1603.35 0 -0.000194951 0.0198974 2.31009e-05 -2.24456e-05 0.118934 -0.0033544 -0.000186168 -0.000355555 -0.00210796 0.149481 0.000211424 0.00026168 -0.000157045 -0.00112383 7.39466e-05 0.000146878 -0.00179776 0.000487311 -0.000278 -0.000361276 7.43558e-06 8.16584e-05 -1.78065e-05 -0.0001596 3.00211e-05 -0.000100785 -2.90302e-05 -2.50464e-05 -2.31092e-05 -0.000126805 6.24919e-05 -0.000118567 
1603.7 0 -0.000219784 0.0189045 2.31806e-05 -1.92431e-05 0.129994 -0.00311863 -0.000184075 -0.000426935 -0.00227175 0.138979 0.000157477 0.000268742 -0.000110904 -0.000985989 6.43739e-05 0.000206625 -0.00189659 0.000485681 -0.000326512 -0.000413255 1.40738e-05 8.84175e-05 -2.0803e-05 -0.000166245 2.25047e-05 -9.46306e-05 -3.37238e-05 -2.2847e-05 -2.32226e-05 -0.000112628 5.75093e-05 -0.000115819 
1604.05 0 -0.000241724 0.0177987 2.40255e-05 -1.56846e-05 0.14014 -0.00287805 -0.000183795 -0.000491106 -0.00240964 0.127686 0.000102975 0.000276154 -6.77401e-05 -0.000842084 5.15689e-05 0.000266277 -0.00198179 0.000481281 -0.000373543 -0.000461069 2.04706e-05 9.37672e-05 -2.52837e-05 -0.000170717 1.49976e-05 -8.91877e-05 -3.91622e-05 -2.07688e-05 -2.42365e-05 -9.6943e-05 5.12714e-05 -0.000112821 
1604.4 0 -0.000261596 0.0165892 2.5108e-05 -1.20758e-05 0.149315 -0.0026359 -0.000185449 -0.000548671 -0.00252414 0.115678 5.02943e-05 0.000282951 -2.70333e-05 -0.000692343 3.44817e-05 0.000324435 -0.00205139 0.000475407 -0.000418366 -0.000505237 2.66817e-05 9.67579e-05 -3.07412e-05 -0.000174158 6.38219e-06 -8.43225e-05 -4.43658e-05 -1.87435e-05 -2.50682e-05 -7.99319e-05 4.27913e-05 -0.000109256 
1604.75 0 -0.000278962 0.0152843 2.57134e-05 -9.19271e-06 0.15747 -0.00239238 -0.000188638 -0.000600744 -0.00261755 0.103039 1.50833e-06 0.00029 1.25269e-05 -0.000538711 1.46886e-05 0.000379165 -0.00210343 0.000468673 -0.00045982 -0.000545867 3.24978e-05 9.75383e-05 -3.65778e-05 -0.000178273 -2.76626e-06 -7.92115e-05 -4.84565e-05 -1.58196e-05 -2.55462e-05 -6.21635e-05 3.13722e-05 -0.000105552 
1605.1 0 -0.000293423 0.0138923 2.59233e-05 -7.22094e-06 0.164562 -0.0021484 -0.000191155 -0.000648186 -0.00268933 0.0898525 -4.4268e-05 0.00029752 5.09151e-05 -0.000383563 -6.26308e-06 0.00043002 -0.00213835 0.000460519 -0.00049626 -0.000582318 3.67116e-05 9.76938e-05 -4.19904e-05 -0.000182549 -1.19796e-05 -7.23371e-05 -5.17331e-05 -1.24566e-05 -2.65927e-05 -4.4627e-05 1.76027e-05 -0.00010281 
1605.45 0 -0.000304783 0.0124225 2.54903e-05 -5.02688e-06 0.170552 -0.00190751 -0.000190588 -0.000691402 -0.00274047 0.0762066 -8.7827e-05 0.000304331 8.78156e-05 -0.000228266 -3.00847e-05 0.000476392 -0.00215841 0.000449628 -0.000528727 -0.000613804 4.01481e-05 9.75584e-05 -4.65555e-05 -0.00018665 -2.20896e-05 -6.27431e-05 -5.48585e-05 -1.02771e-05 -2.77496e-05 -2.76623e-05 2.53748e-06 -0.000100758 
1605.8 0 -0.000313169 0.0108843 2.40996e-05 -1.56055e-06 0.175413 -0.00167263 -0.000188965 -0.00072877 -0.00277358 0.0621925 -0.000126968 0.000310945 0.000123099 -7.38201e-05 -5.92258e-05 0.000516206 -0.00216429 0.000435024 -0.000559425 -0.000640089 4.40877e-05 9.59973e-05 -5.0609e-05 -0.000189871 -3.31845e-05 -5.14377e-05 -5.73003e-05 -8.49887e-06 -2.79326e-05 -1.07275e-05 -1.22706e-05 -9.80445e-05 
1606.15 0 -0.000318738 0.00928923 2.23773e-05 2.74944e-06 0.179122 -0.00144482 -0.000190983 -0.000757807 -0.00279107 0.0479019 -0.000157942 0.000319872 0.000155072 7.78258e-05 -9.29443e-05 0.000547929 -0.00215633 0.00041722 -0.000586998 -0.000661579 4.72919e-05 9.32061e-05 -5.42651e-05 -0.000191014 -4.45295e-05 -3.9914e-05 -5.82775e-05 -5.84192e-06 -2.74198e-05 6.68206e-06 -2.58297e-05 -9.39901e-05 
1606.5 0 -0.000322441 0.00764974 2.10887e-05 7.01434e-06 0.181667 -0.00122385 -0.000197836 -0.00077796 -0.00279514 0.0334264 -0.000178698 0.000332576 0.000181647 0.000225984 -0.00012793 0.000572446 -0.00213781 0.000398196 -0.000606836 -0.00067829 4.75424e-05 9.02126e-05 -5.74726e-05 -0.000191122 -5.5362e-05 -2.85814e-05 -5.83094e-05 -2.75059e-06 -2.7069e-05 2.44787e-05 -3.78281e-05 -8.79948e-05 
1606.85 0 -0.000325581 0.00597606 2.02619e-05 1.10383e-05 0.18304 -0.00100973 -0.000205188 -0.000789454 -0.00278756 0.01886 -0.000190664 0.000348839 0.00020305 0.000372987 -0.000160508 0.000591137 -0.00211185 0.00037973 -0.000616195 -0.000690502 4.48035e-05 8.68984e-05 -5.99399e-05 -0.00019235 -6.45333e-05 -1.80821e-05 -5.7753e-05 -1.51345e-06 -2.67257e-05 4.18092e-05 -4.80952e-05 -7.96357e-05 
1607.2 0 -0.000328507 0.00427674 1.96796e-05 1.53389e-05 0.183243 -0.000803385 -0.000210101 -0.000792253 -0.00276904 0.00429647 -0.00019699 0.000367431 0.000219942 0.000520732 -0.000189186 0.0006048 -0.00207624 0.00036233 -0.000617551 -0.00070013 4.19277e-05 8.32756e-05 -6.13042e-05 -0.000194167 -7.13608e-05 -9.12694e-06 -5.62977e-05 -3.34035e-06 -2.62491e-05 5.84748e-05 -5.69689e-05 -6.9624e-05 
1607.55 0 -0.000330881 0.00256283 1.89149e-05 1.9993e-05 0.182285 -0.000605792 -0.000214444 -0.000787452 -0.00274049 -0.0101729 -0.000199617 0.000386754 0.00023241 0.000667297 -0.000215639 0.000613835 -0.00202722 0.000346574 -0.000612966 -0.000709333 4.07047e-05 8.03786e-05 -6.13882e-05 -0.000194978 -7.61831e-05 -2.23921e-06 -5.38882e-05 -6.4509e-06 -2.55034e-05 7.54594e-05 -6.50541e-05 -5.88936e-05 
1607.9 0 -0.000331559 0.000846577 1.76332e-05 2.45152e-05 0.180182 -0.000416305 -0.000219775 -0.000776769 -0.00270291 -0.0244595 -0.00019855 0.000406579 0.000242346 0.000810673 -0.000242268 0.000617247 -0.00196457 0.000332945 -0.000601525 -0.000719226 4.10145e-05 7.85992e-05 -6.02471e-05 -0.000194611 -8.00558e-05 2.21407e-06 -5.09792e-05 -8.98404e-06 -2.46562e-05 9.31881e-05 -7.27677e-05 -4.77938e-05 
1608.25 0 -0.000329597 -0.000861083 1.68588e-05 2.86377e-05 0.176957 -0.000233692 -0.000225019 -0.00076095 -0.00265661 -0.0384769 -0.000192257 0.00042888 0.000251836 0.000950349 -0.000270208 0.000614064 -0.00188849 0.000320266 -0.000583064 -0.000728628 4.19128e-05 7.72577e-05 -5.83386e-05 -0.000193685 -8.31228e-05 5.38269e-06 -4.8687e-05 -1.07587e-05 -2.41921e-05 0.000111596 -8.13427e-05 -3.65984e-05 
1608.6 0 -0.000325468 -0.00254959 1.7927e-05 3.13021e-05 0.172639 -5.77937e-05 -0.00022808 -0.000739401 -0.00260193 -0.0521396 -0.000179283 0.000454588 0.000261412 0.00108446 -0.000300091 0.000606962 -0.00179828 0.000308203 -0.000560114 -0.000735565 4.26399e-05 7.5286e-05 -5.65054e-05 -0.000192214 -8.46318e-05 1.01709e-05 -4.73808e-05 -1.25669e-05 -2.42242e-05 0.000129982 -9.09278e-05 -2.6343e-05 
1608.95 0 -0.000320312 -0.00420874 2.07828e-05 3.22064e-05 0.167263 0.000111484 -0.000228553 -0.000711926 -0.00253963 -0.065365 -0.00015801 0.000481097 0.000271854 0.00120997 -0.000330624 0.000598561 -0.0016947 0.000297618 -0.000535282 -0.00074117 4.32396e-05 7.30246e-05 -5.50562e-05 -0.000189302 -8.48008e-05 1.75729e-05 -4.60882e-05 -1.44728e-05 -2.36857e-05 0.000146747 -9.91294e-05 -1.76928e-05 
1609.3 0 -0.000314596 -0.00582923 2.3825e-05 3.27201e-05 0.16087 0.000274314 -0.000227112 -0.000680096 -0.00246987 -0.0780745 -0.00012804 0.000506295 0.000284966 0.00132486 -0.000356909 0.000587085 -0.00158223 0.00028793 -0.000508149 -0.000748521 4.35413e-05 7.1505e-05 -5.30197e-05 -0.000184084 -8.42001e-05 2.56514e-05 -4.43532e-05 -1.56281e-05 -2.12333e-05 0.000161154 -0.00010516 -1.096e-05 
1609.65 0 -0.000307744 -0.00740118 2.60919e-05 3.42734e-05 0.153507 0.000430865 -0.000223838 -0.000646541 -0.00239317 -0.0901924 -9.26918e-05 0.000531674 0.000301932 0.00143079 -0.000375219 0.000570929 -0.00146423 0.00027575 -0.000476445 -0.000758904 4.30175e-05 7.15038e-05 -4.95175e-05 -0.000176297 -8.35164e-05 3.38917e-05 -4.22481e-05 -1.51635e-05 -1.70475e-05 0.000173866 -0.000109904 -6.67266e-06 
1610 0 -0.000299723 -0.00891423 2.76294e-05 3.67032e-05 0.145227 0.000580081 -0.000218598 -0.000613576 -0.0023108 -0.101646 -5.62643e-05 0.000557277 0.000320633 0.00152895 -0.00038703 0.000552029 -0.00133985 0.00025692 -0.000439717 -0.000769803 4.06882e-05 7.20661e-05 -4.46804e-05 -0.000166706 -8.43064e-05 4.30486e-05 -4.04137e-05 -1.40933e-05 -1.28183e-05 0.000185856 -0.00011268 -3.89796e-06 
1610.35 0 -0.000290025 -0.0103592 2.84962e-05 3.85304e-05 0.136088 0.000721304 -0.000212158 -0.000579054 -0.00222559 -0.112368 -2.12608e-05 0.000579526 0.000336831 0.00161767 -0.000395789 0.000531388 -0.00120888 0.000230148 -0.000399884 -0.00077689 3.66653e-05 7.09743e-05 -3.93465e-05 -0.000155972 -8.6869e-05 5.19703e-05 -3.86826e-05 -1.41033e-05 -9.76855e-06 0.000196456 -0.000112725 -5.49411e-07 
1610.7 0 -0.000278808 -0.0117275 2.88907e-05 3.90492e-05 0.126156 0.000857547 -0.000206871 -0.000539039 -0.00213863 -0.122294 1.16205e-05 0.000596494 0.000348261 0.00169607 -0.000403639 0.000506321 -0.00107353 0.00019737 -0.00035806 -0.000779149 3.21381e-05 6.86806e-05 -3.56846e-05 -0.000144353 -9.04047e-05 5.87319e-05 -3.63046e-05 -1.47918e-05 -7.18339e-06 0.000204632 -0.000111339 4.62428e-06 
1611.05 0 -0.000268313 -0.0130111 2.9015e-05 3.87896e-05 0.115501 0.000990154 -0.000203707 -0.00049327 -0.00204847 -0.131369 4.4014e-05 0.000610441 0.000354539 0.00176472 -0.000409585 0.000475668 -0.000934308 0.000161369 -0.000312418 -0.00077808 2.6769e-05 6.63714e-05 -3.33839e-05 -0.00013241 -9.32364e-05 6.35436e-05 -3.32249e-05 -1.47454e-05 -4.2507e-06 0.000210958 -0.000110876 1.17578e-05 
1611.4 0 -0.000258892 -0.0142031 2.8417e-05 3.81838e-05 0.104197 0.00111803 -0.000200071 -0.000442814 -0.00195573 -0.139543 7.70942e-05 0.000622497 0.000355438 0.00182276 -0.000410419 0.00044234 -0.000790264 0.00012444 -0.000262112 -0.000775182 1.99141e-05 6.45359e-05 -3.00457e-05 -0.000119835 -9.30922e-05 6.86379e-05 -2.88e-05 -1.41585e-05 -1.56405e-06 0.00021632 -0.000111783 1.98262e-05 
1611.75 0 -0.000249051 -0.0152965 2.67823e-05 3.69727e-05 0.0923202 0.0012427 -0.000194085 -0.000388789 -0.00186093 -0.146774 0.000109185 0.000630914 0.000352219 0.00186923 -0.000403795 0.00040835 -0.000641823 8.77009e-05 -0.000209683 -0.000771963 1.18548e-05 6.44019e-05 -2.54159e-05 -0.000106449 -8.9084e-05 7.43842e-05 -2.31431e-05 -1.35373e-05 3.10879e-07 0.000220202 -0.000112334 2.76514e-05 
1612.1 0 -0.00023832 -0.0162855 2.46673e-05 3.49022e-05 0.0799474 0.00136609 -0.000185273 -0.000333027 -0.00176237 -0.153025 0.000138151 0.000635705 0.000347092 0.00190465 -0.000389081 0.000374316 -0.000489168 5.06582e-05 -0.00015769 -0.000768002 2.97771e-06 6.64673e-05 -1.99724e-05 -9.34654e-05 -8.30574e-05 7.89807e-05 -1.81687e-05 -1.30177e-05 2.15427e-06 0.000222174 -0.000111779 3.44401e-05 
1612.45 0 -0.000226674 -0.0171656 2.21783e-05 3.1907e-05 0.0671574 0.00148957 -0.000173924 -0.000276262 -0.00165897 -0.158264 0.000164831 0.000637571 0.000340623 0.00192894 -0.000365808 0.000341952 -0.000333302 1.27758e-05 -0.000107513 -0.000760622 -5.1421e-06 6.86538e-05 -1.39329e-05 -8.12346e-05 -7.69649e-05 8.2709e-05 -1.51112e-05 -1.27212e-05 4.66131e-06 0.00022279 -0.000110423 3.98122e-05 
1612.8 0 -0.00021455 -0.0179328 1.88743e-05 2.84265e-05 0.0540315 0.00161452 -0.000161164 -0.000216432 -0.00154904 -0.162462 0.000190367 0.000634738 0.000332976 0.00194181 -0.000332776 0.00031111 -0.000176237 -2.57074e-05 -5.93736e-05 -0.000748301 -1.11406e-05 6.87656e-05 -7.80332e-06 -6.81199e-05 -7.11037e-05 8.66324e-05 -1.29579e-05 -1.21971e-05 6.78101e-06 0.000222247 -0.000107644 4.37316e-05 
1613.15 0 -0.000202164 -0.0185832 1.52882e-05 2.49571e-05 0.0406536 0.00174138 -0.000147216 -0.000151974 -0.00143026 -0.165601 0.000213083 0.000625843 0.000324238 0.00194352 -0.000289784 0.000279444 -1.82764e-05 -6.45736e-05 -1.29452e-05 -0.000732858 -1.54309e-05 6.73548e-05 -1.29766e-06 -5.33172e-05 -6.49635e-05 9.03527e-05 -1.06955e-05 -1.11567e-05 7.51643e-06 0.000220872 -0.000103344 4.67644e-05 
1613.5 0 -0.000188985 -0.0191127 1.20394e-05 2.19789e-05 0.0271074 0.00186988 -0.000131306 -8.449e-05 -0.00129995 -0.167667 0.000229813 0.000610581 0.000314708 0.00193384 -0.000240389 0.000246389 0.000139721 -0.000103119 3.13823e-05 -0.000716618 -1.90689e-05 6.51597e-05 6.09413e-06 -3.75738e-05 -5.8241e-05 9.32841e-05 -8.28603e-06 -9.80869e-06 7.62334e-06 0.00021942 -9.82581e-05 4.89454e-05 
1613.85 0 -0.000174134 -0.0195181 9.18349e-06 1.97976e-05 0.0134749 0.00199842 -0.000113238 -1.67367e-05 -0.00115499 -0.168652 0.000240229 0.000588982 0.000304291 0.00191241 -0.000189082 0.000212901 0.000293773 -0.000140982 7.2832e-05 -0.000699763 -2.2557e-05 6.18714e-05 1.45239e-05 -2.16413e-05 -5.13953e-05 9.56414e-05 -5.17924e-06 -8.41247e-06 8.74044e-06 0.000218355 -9.2754e-05 5.04647e-05 
1614.2 0 -0.000156253 -0.0197963 5.97622e-06 1.74604e-05 -0.000160168 0.00212434 -9.48347e-05 4.96176e-05 -0.000994061 -0.168551 0.000246049 0.000561418 0.000292319 0.00188062 -0.000136606 0.000178626 0.00044172 -0.000177246 0.000109692 -0.000680544 -2.62007e-05 5.72216e-05 2.30504e-05 -4.95166e-06 -4.43313e-05 9.76511e-05 -6.75054e-07 -7.51583e-06 1.10336e-05 0.000217119 -8.61583e-05 5.17107e-05 
1614.55 0 -0.000134724 -0.0199447 2.74544e-06 1.45217e-05 -0.0137088 0.00224397 -7.99806e-05 0.000114673 -0.000816965 -0.167365 0.000247789 0.000530081 0.000278321 0.00183909 -8.29663e-05 0.000142077 0.00058576 -0.000212315 0.000140245 -0.000657309 -2.96906e-05 5.12818e-05 3.05169e-05 1.38922e-05 -3.71139e-05 9.8638e-05 5.21694e-06 -7.05627e-06 1.33061e-05 0.000214777 -7.82948e-05 5.19934e-05 
1614.9 0 -0.000110074 -0.0199616 -2.0585e-08 1.12449e-05 -0.027079 0.00235257 -7.13916e-05 0.000178913 -0.000624383 -0.165106 0.000245806 0.000497324 0.000261019 0.00178581 -2.89495e-05 0.000103608 0.000726727 -0.000246907 0.000165997 -0.000630124 -3.29248e-05 4.51351e-05 3.72172e-05 3.58935e-05 -3.04577e-05 9.84545e-05 1.27663e-05 -6.33365e-06 1.55515e-05 0.000210959 -6.97002e-05 5.16305e-05 
1615.25 0 -8.25339e-05 -0.0198467 -2.33375e-06 7.49135e-06 -0.0401812 0.00244684 -6.71596e-05 0.000240517 -0.000418366 -0.161797 0.000240145 0.000463361 0.000240198 0.00171979 2.66351e-05 6.41429e-05 0.000862438 -0.000280414 0.000189462 -0.000599514 -3.65816e-05 4.07691e-05 4.33509e-05 6.00402e-05 -2.36178e-05 9.70246e-05 2.12623e-05 -5.48992e-06 1.72659e-05 0.000205149 -6.09411e-05 5.18641e-05 
1615.6 0 -5.22949e-05 -0.0196019 -4.16416e-06 3.60445e-06 -0.0529301 0.00252589 -6.38122e-05 0.000297625 -0.000199293 -0.157467 0.000229975 0.000427958 0.000215602 0.00164147 8.3546e-05 2.48459e-05 0.000990589 -0.000311906 0.000210266 -0.000565242 -4.06629e-05 3.8221e-05 4.84919e-05 8.3912e-05 -1.57984e-05 9.45184e-05 2.90514e-05 -5.55023e-06 1.81074e-05 0.000196919 -5.31174e-05 5.29087e-05 
1615.95 0 -2.01005e-05 -0.0192304 -5.89932e-06 5.12912e-07 -0.0652443 0.00258781 -6.05338e-05 0.000349067 3.34461e-05 -0.152153 0.000215693 0.000391338 0.000187997 0.00155208 0.000139215 -1.33048e-05 0.0011091 -0.000339271 0.000226649 -0.000527205 -4.39168e-05 3.65543e-05 5.29149e-05 0.000105253 -6.76577e-06 9.11967e-05 3.53341e-05 -7.31689e-06 1.841e-05 0.000187227 -4.62174e-05 5.44423e-05 
1616.3 0 1.36317e-05 -0.018737 -7.35364e-06 -8.35415e-07 -0.0770469 0.00262829 -5.69592e-05 0.000393143 0.000278465 -0.145898 0.000198 0.00035471 0.000159353 0.00145401 0.000192052 -5.02776e-05 0.00121714 -0.000361413 0.000238744 -0.00048418 -4.55508e-05 3.48749e-05 5.64464e-05 0.000123018 3.01561e-06 8.69811e-05 4.04202e-05 -1.03665e-05 1.80108e-05 0.000177354 -3.952e-05 5.54174e-05 
1616.65 0 4.89171e-05 -0.0181266 -8.4978e-06 -5.6592e-07 -0.0882665 0.00264407 -5.19849e-05 0.000429986 0.000532616 -0.138752 0.000177499 0.000318182 0.000130243 0.00134877 0.0002418 -8.54497e-05 0.00131527 -0.000378556 0.000247179 -0.000434787 -4.51952e-05 3.31284e-05 5.90797e-05 0.000137208 1.21187e-05 8.15721e-05 4.46709e-05 -1.36171e-05 1.6822e-05 0.000167412 -3.24078e-05 5.56009e-05 
1617 0 8.60352e-05 -0.017404 -9.39982e-06 -1.22191e-07 -0.0988377 0.00263432 -4.60605e-05 0.00046163 0.000793789 -0.130766 0.000154557 0.00028101 0.000100841 0.00123787 0.000288509 -0.000118027 0.00140334 -0.000391151 0.000252484 -0.000379105 -4.25482e-05 3.12038e-05 6.10562e-05 0.000147608 2.04764e-05 7.41964e-05 4.77161e-05 -1.57148e-05 1.49351e-05 0.000157445 -2.56592e-05 5.65794e-05 
1617.35 0 0.0001252 -0.0165743 -9.46128e-06 -9.33268e-07 -0.108696 0.00259765 -3.93251e-05 0.000489852 0.00106177 -0.121995 0.000129097 0.000241768 7.14001e-05 0.00112343 0.000332947 -0.000146198 0.00148184 -0.00039982 0.000256053 -0.000317866 -3.82164e-05 2.88182e-05 6.20721e-05 0.000155817 3.03563e-05 6.5996e-05 4.97764e-05 -1.54168e-05 1.2777e-05 0.000146787 -2.05534e-05 5.91458e-05 
1617.7 0 0.000166007 -0.0156426 -8.58545e-06 -2.37574e-06 -0.117777 0.00253139 -2.97078e-05 0.000513878 0.00133484 -0.112505 9.93181e-05 0.000197759 4.14754e-05 0.00100458 0.000375631 -0.000168868 0.00155132 -0.000403343 0.000258743 -0.00025142 -3.38731e-05 2.63324e-05 6.12758e-05 0.000162765 4.29956e-05 5.90524e-05 5.12784e-05 -1.28588e-05 1.11561e-05 0.000134151 -1.69401e-05 6.11507e-05 
1618.05 0 0.000207334 -0.014615 -7.39192e-06 -3.56732e-06 -0.126032 0.00243334 -1.53546e-05 0.000532006 0.00160972 -0.102366 6.52813e-05 0.000147661 1.20139e-05 0.000880106 0.000414036 -0.000187016 0.00160869 -0.000399563 0.000258878 -0.000181081 -3.03381e-05 2.34267e-05 5.73318e-05 0.000166113 5.59907e-05 5.4582e-05 5.28429e-05 -9.4908e-06 9.92376e-06 0.00011901 -1.43271e-05 6.09487e-05 
1618.4 0 0.000247501 -0.0135003 -5.78918e-06 -4.36124e-06 -0.133415 0.00230177 3.15123e-06 0.000542454 0.00188279 -0.0916466 3.24065e-05 9.23117e-05 -1.54703e-05 0.000754045 0.000445734 -0.000201508 0.00165234 -0.000389525 0.000253351 -0.000109534 -2.73518e-05 1.95736e-05 4.98193e-05 0.000165067 6.75882e-05 5.27004e-05 5.4844e-05 -6.61091e-06 8.29783e-06 0.000101951 -1.18525e-05 5.89876e-05 
1618.75 0 0.000284962 -0.0123087 -3.36023e-06 -4.26064e-06 -0.139888 0.00213585 2.40645e-05 0.000544569 0.00214857 -0.0804151 5.21362e-06 3.39257e-05 -4.06641e-05 0.000630104 0.000471304 -0.000212363 0.00168605 -0.000374968 0.000240738 -3.84913e-05 -2.45762e-05 1.4862e-05 3.988e-05 0.000162128 7.78077e-05 5.29239e-05 5.77453e-05 -4.77188e-06 6.08485e-06 8.47169e-05 -7.98579e-06 5.53515e-05 
1619.1 0 0.000318795 -0.0110489 1.58406e-07 -4.02799e-06 -0.145409 0.00193702 4.53472e-05 0.000539992 0.00240105 -0.0687464 -1.5837e-05 -2.44725e-05 -6.39417e-05 0.000506795 0.000492974 -0.000219777 0.00171337 -0.000356406 0.00022194 3.20272e-05 -2.20323e-05 1.09085e-05 2.89145e-05 0.000161117 8.62663e-05 5.46015e-05 6.1591e-05 -4.31896e-06 3.3117e-06 6.91386e-05 -1.6201e-06 5.14849e-05 
1619.45 0 0.000349073 -0.00972718 4.10238e-06 -5.50468e-06 -0.149951 0.00170741 6.49398e-05 0.000530937 0.00263551 -0.0567237 -3.41383e-05 -8.03283e-05 -8.52922e-05 0.000382221 0.000513226 -0.000223031 0.00173432 -0.000335901 0.000198996 0.000102983 -1.99279e-05 8.87368e-06 1.80164e-05 0.000162981 9.42498e-05 5.68508e-05 6.5597e-05 -5.50695e-06 -3.27926e-08 5.46722e-05 7.04299e-06 4.96118e-05 
1619.8 0 0.000376264 -0.00835148 7.72712e-06 -8.00434e-06 -0.153495 0.00144897 8.26331e-05 0.000519044 0.0028476 -0.0444286 -5.46826e-05 -0.000133071 -0.00010497 0.000256076 0.000530637 -0.000220596 0.00174782 -0.000316638 0.000174484 0.000174702 -1.83399e-05 8.74778e-06 7.39066e-06 0.000164785 0.000102969 5.91171e-05 6.88996e-05 -7.91504e-06 -3.64542e-06 3.91025e-05 1.71614e-05 4.90972e-05 
1620.15 0 0.000400535 -0.00693195 1.07166e-05 -9.60659e-06 -0.156026 0.00116324 0.000100205 0.000504574 0.00303502 -0.0319395 -7.78564e-05 -0.000183351 -0.000124243 0.000127904 0.000540717 -0.000212364 0.00175214 -0.000298146 0.000149359 0.000246045 -1.68558e-05 9.81267e-06 -3.23985e-06 0.000165106 0.000111793 6.11088e-05 7.03165e-05 -1.06783e-05 -7.22734e-06 2.18682e-05 2.82112e-05 4.85705e-05 
1620.5 0 0.000421604 -0.0054776 1.23188e-05 -1.01361e-05 -0.157534 0.000851486 0.000118473 0.000487457 0.00319552 -0.0193375 -0.000100662 -0.000232358 -0.000142839 -2.00434e-06 0.000541506 -0.000199329 0.00174557 -0.000277872 0.000121775 0.000315978 -1.51479e-05 1.00955e-05 -1.34385e-05 0.000164107 0.000121034 6.21187e-05 6.92683e-05 -1.35148e-05 -1.11352e-05 4.05832e-06 3.93955e-05 4.65985e-05 
1620.85 0 0.000439132 -0.00399791 1.16158e-05 -1.04202e-05 -0.158015 0.000517128 0.000135192 0.000467811 0.00332515 -0.00670689 -0.000122383 -0.000281571 -0.000159867 -0.000132006 0.000533833 -0.000183599 0.0017275 -0.000257579 9.0129e-05 0.000383743 -1.28018e-05 8.87818e-06 -2.283e-05 0.000161452 0.000130047 6.13439e-05 6.63074e-05 -1.63112e-05 -1.62214e-05 -1.28575e-05 4.9079e-05 4.15662e-05 
1621.2 0 0.000452368 -0.00250327 9.67265e-06 -1.12161e-05 -0.157478 0.000164905 0.000147029 0.000444135 0.00342202 0.00586896 -0.000143685 -0.000331457 -0.000177443 -0.00025923 0.000519891 -0.000167966 0.00169845 -0.000239701 5.5917e-05 0.000450222 -9.642e-06 6.63813e-06 -3.19523e-05 0.000157548 0.000136772 5.95503e-05 6.15023e-05 -1.91837e-05 -2.27435e-05 -2.83007e-05 5.54768e-05 3.35202e-05 
1621.55 0 0.000460397 -0.00100298 7.86718e-06 -1.24722e-05 -0.155937 -0.000202275 0.000151845 0.0004168 0.00348543 0.01831 -0.000163891 -0.000381437 -0.000197494 -0.000381969 0.000502018 -0.000154128 0.00166023 -0.000222409 2.10654e-05 0.00051767 -6.30708e-06 2.8456e-06 -3.99189e-05 0.000153341 0.000139992 5.80649e-05 5.52903e-05 -2.28906e-05 -2.98471e-05 -4.33795e-05 5.92025e-05 2.31582e-05 
1621.9 0 0.000464104 0.00049414 6.11481e-06 -1.38223e-05 -0.15341 -0.000581222 0.000150631 0.000388288 0.00351266 0.0305399 -0.000181369 -0.0004297 -0.000218748 -0.000500402 0.000481217 -0.000143889 0.0016146 -0.000203749 -1.24102e-05 0.000586157 -2.99181e-06 -2.37442e-06 -4.58848e-05 0.00014871 0.000139264 5.74322e-05 4.85911e-05 -2.7974e-05 -3.69984e-05 -5.86693e-05 6.19897e-05 1.13559e-05 
1622.25 0 0.0004646 0.00197745 4.13341e-06 -1.54018e-05 -0.149921 -0.000966185 0.000145543 0.000358852 0.00350299 0.042484 -0.000195645 -0.000473765 -0.000240003 -0.000614769 0.000457523 -0.000137841 0.00156229 -0.000184327 -4.21972e-05 0.000653635 1.64972e-06 -8.11815e-06 -5.10717e-05 0.000142736 0.000134909 5.83453e-05 4.19984e-05 -3.37516e-05 -4.43133e-05 -7.32857e-05 6.43299e-05 -1.53648e-08 
1622.6 0 0.000460793 0.003436 2.10351e-06 -1.78677e-05 -0.145496 -0.00135341 0.000137764 0.000327406 0.0034578 0.0540686 -0.000208136 -0.000512103 -0.000261404 -0.000724782 0.000431285 -0.000133832 0.00150334 -0.000164687 -6.69686e-05 0.000718103 6.89081e-06 -1.41995e-05 -5.64277e-05 0.000136325 0.000128175 6.06793e-05 3.55881e-05 -3.90554e-05 -5.18287e-05 -8.71696e-05 6.6655e-05 -9.42147e-06 
1622.95 0 0.000451236 0.00486153 2.574e-07 -2.11944e-05 -0.140171 -0.00174132 0.00012841 0.000294442 0.00337551 0.0652218 -0.000220174 -0.000543932 -0.000283018 -0.00083029 0.000402863 -0.000129707 0.00143811 -0.000143949 -8.79186e-05 0.000778671 1.1886e-05 -2.10733e-05 -6.16972e-05 0.000130615 0.000119744 6.38131e-05 2.92186e-05 -4.41389e-05 -5.95614e-05 -0.000101168 6.97926e-05 -1.67943e-05 
1623.3 0 0.000436352 0.0062469 -1.42349e-06 -2.48899e-05 -0.133989 -0.00212465 0.000116733 0.000260247 0.0032525 0.0758768 -0.000230903 -0.000569664 -0.00030406 -0.00093119 0.00037152 -0.000124707 0.00136632 -0.000122486 -0.000106899 0.000833217 1.78937e-05 -2.8199e-05 -6.65544e-05 0.000125419 0.000109875 6.76418e-05 2.28536e-05 -4.87033e-05 -6.77293e-05 -0.000114561 7.46862e-05 -2.24263e-05 
1623.65 0 0.000416456 0.00758462 -3.31398e-06 -2.92725e-05 -0.126991 -0.00249587 0.000101218 0.00022178 0.00309006 0.0859704 -0.000239085 -0.000591112 -0.000324669 -0.00102579 0.000336908 -0.000120252 0.00128721 -0.000102484 -0.000124446 0.000879369 2.52509e-05 -3.4876e-05 -7.22859e-05 0.000119467 9.96247e-05 7.10411e-05 1.6411e-05 -5.11675e-05 -7.52816e-05 -0.000126528 8.20847e-05 -2.61586e-05 
1624 0 0.000390683 0.00886592 -5.86422e-06 -3.42154e-05 -0.119227 -0.00285148 8.22435e-05 0.000177358 0.00289244 0.0954413 -0.000245928 -0.000608677 -0.000345861 -0.00111228 0.000299182 -0.000118542 0.00120232 -8.44782e-05 -0.00014013 0.000918373 3.21287e-05 -4.14728e-05 -7.76838e-05 0.000111272 9.0097e-05 7.20661e-05 9.7397e-06 -5.06753e-05 -8.17987e-05 -0.000137823 9.11271e-05 -2.87533e-05 
1624.35 0 0.000360228 0.0100819 -8.35152e-06 -3.87369e-05 -0.110751 -0.00318801 6.22424e-05 0.00012981 0.00265895 0.104233 -0.000252497 -0.000621867 -0.00036861 -0.00119141 0.000256401 -0.000118693 0.00111379 -6.77935e-05 -0.000153783 0.000951067 3.72382e-05 -4.82591e-05 -8.02357e-05 0.000101017 8.0611e-05 7.00791e-05 3.02239e-06 -4.88607e-05 -8.73442e-05 -0.000148525 0.000100314 -3.17644e-05 
1624.7 0 0.000327263 0.0112256 -1.07936e-05 -4.28389e-05 -0.101621 -0.00349823 4.23343e-05 8.11882e-05 0.0023901 0.112291 -0.000256548 -0.000631665 -0.000392715 -0.00126405 0.000207124 -0.000118639 0.00102208 -5.07092e-05 -0.000165946 0.000974448 4.12565e-05 -5.42135e-05 -8.06553e-05 8.99154e-05 7.00795e-05 6.50705e-05 -3.16638e-06 -4.73531e-05 -9.13355e-05 -0.000157238 0.000109093 -3.53755e-05 
1625.05 0 0.000292576 0.0122898 -1.36749e-05 -4.71081e-05 -0.0919017 -0.00377585 2.28784e-05 2.94944e-05 0.00209234 0.119568 -0.000255545 -0.000638521 -0.000417494 -0.00132937 0.000154499 -0.000118378 0.000927849 -3.20293e-05 -0.000176737 0.000987678 4.47081e-05 -5.84311e-05 -8.11712e-05 7.78643e-05 5.93059e-05 5.71854e-05 -9.369e-06 -4.64116e-05 -9.43893e-05 -0.000163741 0.000116323 -3.88872e-05 
1625.4 0 0.000254903 0.0132664 -1.64756e-05 -5.05985e-05 -0.0816622 -0.00402013 4.49505e-06 -2.59798e-05 0.00177312 0.126023 -0.000250933 -0.000641137 -0.000442321 -0.00138832 0.000103676 -0.000117662 0.000832491 -1.06839e-05 -0.00018678 0.000994389 4.84113e-05 -6.22544e-05 -8.25821e-05 6.52409e-05 4.88233e-05 4.77937e-05 -1.61684e-05 -4.6814e-05 -9.75861e-05 -0.000169584 0.000120852 -4.31629e-05 
1625.75 0 0.000213312 0.0141492 -1.79489e-05 -5.27122e-05 -0.0709713 -0.00423408 -1.4964e-05 -8.37944e-05 0.00143486 0.131622 -0.000245534 -0.000639055 -0.000465664 -0.00144391 5.61903e-05 -0.000115647 0.000735383 1.45681e-05 -0.00019729 0.000996103 5.44511e-05 -6.69788e-05 -8.35054e-05 5.44428e-05 3.67758e-05 3.77914e-05 -2.22642e-05 -4.83644e-05 -0.000101045 -0.000175225 0.000123471 -4.82644e-05 
1626.1 0 0.000168256 0.014935 -1.86697e-05 -5.48237e-05 -0.0599011 -0.00441776 -3.87238e-05 -0.000143582 0.00107617 0.136335 -0.000240985 -0.000631419 -0.000486633 -0.00149536 1.04852e-05 -0.00011298 0.000633416 4.37522e-05 -0.000206239 0.000991974 6.21022e-05 -7.25e-05 -8.32798e-05 4.56935e-05 2.25881e-05 2.71279e-05 -2.62092e-05 -4.94188e-05 -0.000104523 -0.00017985 0.000124724 -5.25188e-05 
1626.45 0 0.000120566 0.0156207 -2.04855e-05 -5.73229e-05 -0.048526 -0.0045681 -6.63874e-05 -0.000204343 0.000697686 0.140138 -0.000237067 -0.000616508 -0.000505325 -0.00153935 -3.58118e-05 -0.000109844 0.000526402 7.60187e-05 -0.000210434 0.00098136 6.91987e-05 -7.73168e-05 -8.22251e-05 3.73659e-05 7.07208e-06 1.66455e-05 -2.75585e-05 -4.96286e-05 -0.000108723 -0.000183004 0.000125031 -5.50442e-05 
1626.8 0 7.06698e-05 0.0162034 -2.31292e-05 -6.0091e-05 -0.0369186 -0.00468135 -9.64707e-05 -0.00026623 0.00030169 0.143015 -0.000230968 -0.000593086 -0.000521094 -0.00157582 -8.36679e-05 -0.000104852 0.000415958 0.00011061 -0.000210495 0.000963261 7.54487e-05 -7.93533e-05 -8.09208e-05 2.83644e-05 -8.37952e-06 6.5664e-06 -2.71787e-05 -4.89747e-05 -0.000113867 -0.000184656 0.000125419 -5.56959e-05 
1627.15 0 1.89475e-05 0.0166799 -2.63165e-05 -6.3095e-05 -0.0251518 -0.00475315 -0.000129415 -0.000330275 -0.000109319 0.144954 -0.00022076 -0.000560533 -0.000532495 -0.00160586 -0.000132386 -9.57141e-05 0.000301932 0.000146678 -0.000208302 0.000938308 8.08086e-05 -7.90808e-05 -8.05409e-05 1.76936e-05 -2.24668e-05 -3.64763e-06 -2.70054e-05 -4.70643e-05 -0.000118288 -0.000186399 0.000126049 -5.52255e-05 
1627.5 0 -3.40024e-05 0.0170457 -3.06979e-05 -6.47042e-05 -0.0133009 -0.00477923 -0.000165689 -0.000394381 -0.000530684 0.145947 -0.000206953 -0.000519345 -0.000537477 -0.00162938 -0.000181629 -8.11224e-05 0.000184799 0.000183901 -0.000203319 0.000909329 8.44095e-05 -7.8554e-05 -8.19148e-05 5.4059e-06 -3.53489e-05 -1.34538e-05 -2.80244e-05 -4.32583e-05 -0.00012034 -0.000189109 0.000126432 -5.50355e-05 
1627.85 0 -8.85002e-05 0.0172971 -3.51402e-05 -6.36552e-05 -0.00144213 -0.0047602 -0.000203438 -0.000454419 -0.000954556 0.14599 -0.00018935 -0.000471224 -0.000535729 -0.00164597 -0.000231427 -6.10351e-05 6.61807e-05 0.000221882 -0.000193035 0.000877537 8.46686e-05 -7.76461e-05 -8.43098e-05 -7.3215e-06 -4.81847e-05 -2.19992e-05 -2.91979e-05 -3.70622e-05 -0.000120167 -0.000191069 0.000126085 -5.54821e-05 
1628.2 0 -0.000143621 0.0174339 -3.86668e-05 -6.076e-05 0.0103473 -0.00470114 -0.000239952 -0.000508988 -0.00137664 0.145089 -0.000166082 -0.000417542 -0.000530062 -0.00165479 -0.000280021 -3.50427e-05 -5.35954e-05 0.000259592 -0.000176677 0.000839162 8.07442e-05 -7.45776e-05 -8.48913e-05 -1.93188e-05 -6.07177e-05 -2.90866e-05 -2.97811e-05 -2.99553e-05 -0.000118939 -0.000190275 0.000124097 -5.56476e-05 
1628.55 0 -0.000197149 0.0174582 -4.11223e-05 -5.77842e-05 0.0219892 -0.00460321 -0.000275 -0.000561207 -0.00179745 0.143254 -0.000136334 -0.000360455 -0.000521907 -0.00165405 -0.000324505 -3.28537e-06 -0.000175152 0.000296399 -0.000156256 0.000790616 7.41328e-05 -6.93812e-05 -8.27781e-05 -3.11452e-05 -7.19828e-05 -3.42066e-05 -3.05828e-05 -2.35542e-05 -0.000117145 -0.000186992 0.000120056 -5.57477e-05 
1628.9 0 -0.000248121 0.0173706 -4.18859e-05 -5.54562e-05 0.0334073 -0.00446435 -0.000309481 -0.000613532 -0.00221501 0.140507 -9.95888e-05 -0.000301694 -0.000509649 -0.00164242 -0.000362942 3.17455e-05 -0.000297246 0.00033272 -0.000132632 0.000734227 6.64717e-05 -6.42148e-05 -8.0046e-05 -4.48503e-05 -8.27065e-05 -3.7446e-05 -3.19011e-05 -1.74369e-05 -0.000113755 -0.000182836 0.000114231 -5.64558e-05 
1629.25 0 -0.000296564 0.0171701 -4.13617e-05 -5.32624e-05 0.0445323 -0.00428298 -0.000342487 -0.000665368 -0.00262254 0.136876 -5.53849e-05 -0.000240536 -0.000491317 -0.0016202 -0.000393665 6.8357e-05 -0.000418674 0.000369009 -0.000104649 0.000674249 5.82254e-05 -6.03662e-05 -7.8419e-05 -5.93413e-05 -9.39759e-05 -3.93068e-05 -3.26936e-05 -1.15849e-05 -0.000108042 -0.00017859 0.000107318 -5.6493e-05 
1629.6 0 -0.000342871 0.0168598 -4.08444e-05 -5.02474e-05 0.0552986 -0.00406051 -0.000373007 -0.000716542 -0.00301259 0.13239 -5.12708e-06 -0.000176766 -0.000466527 -0.00158589 -0.000414498 0.00010708 -0.000539909 0.000404862 -7.29994e-05 0.000611855 5.08636e-05 -5.74051e-05 -7.70299e-05 -7.13787e-05 -0.000104993 -4.0592e-05 -3.26548e-05 -6.50329e-06 -0.00010104 -0.000174472 0.00010027 -5.30551e-05 
1629.95 0 -0.000386634 0.0164444 -4.01467e-05 -4.45683e-05 0.0656368 -0.00380117 -0.00040224 -0.000766752 -0.00338076 0.127081 4.78072e-05 -0.000111344 -0.000436881 -0.00153741 -0.000425357 0.000148281 -0.000659672 0.000439299 -4.03134e-05 0.000546372 4.56963e-05 -5.49573e-05 -7.45304e-05 -8.17129e-05 -0.000113162 -4.15252e-05 -3.1921e-05 -7.32116e-07 -9.47449e-05 -0.000169522 9.318e-05 -4.52993e-05 
1630.3 0 -0.000427511 0.0159273 -3.82122e-05 -3.63663e-05 0.0754808 -0.00350869 -0.000431535 -0.000814863 -0.00372402 0.120992 0.000100582 -4.56449e-05 -0.000404471 -0.00147678 -0.000429439 0.000191539 -0.000774975 0.000471936 -7.56832e-06 0.000478229 4.14217e-05 -5.19128e-05 -7.09353e-05 -9.19455e-05 -0.000117043 -4.18532e-05 -2.98361e-05 6.9252e-06 -8.86329e-05 -0.000161695 8.57532e-05 -3.4719e-05 
1630.65 0 -0.00046537 0.0153113 -3.52358e-05 -2.83353e-05 0.0847723 -0.00318761 -0.00045971 -0.000859787 -0.00403905 0.114165 0.000152629 1.8986e-05 -0.000369163 -0.00140678 -0.000428905 0.000236444 -0.000884192 0.0005028 2.59156e-05 0.000409467 3.63618e-05 -4.69864e-05 -6.63775e-05 -0.000101849 -0.000117673 -4.21211e-05 -2.597e-05 1.50748e-05 -8.01111e-05 -0.000150615 7.73435e-05 -2.31499e-05 
1631 0 -0.000499072 0.0146006 -3.2703e-05 -2.1689e-05 0.0934561 -0.00284263 -0.000483696 -0.000900343 -0.00432401 0.106648 0.000204432 8.12909e-05 -0.000329345 -0.0013274 -0.000423612 0.00028272 -0.000987041 0.000530052 5.99472e-05 0.000341473 3.08232e-05 -3.94822e-05 -6.15817e-05 -0.000112395 -0.000116664 -4.20186e-05 -2.06401e-05 2.2218e-05 -6.90521e-05 -0.00013755 6.70854e-05 -1.15162e-05 
1631.35 0 -0.000529172 0.013799 -3.07823e-05 -1.57124e-05 0.101478 -0.00247644 -0.000502098 -0.000935811 -0.00457804 0.0984895 0.000255228 0.000139473 -0.00028539 -0.00123879 -0.000413335 0.000328784 -0.00108301 0.000550587 9.32415e-05 0.000273669 2.5476e-05 -2.90401e-05 -5.77421e-05 -0.000125233 -0.000114451 -3.99082e-05 -1.52435e-05 2.85403e-05 -5.67017e-05 -0.000123897 5.56677e-05 7.81618e-08 
1631.7 0 -0.000557683 0.0129101 -2.8788e-05 -9.14398e-06 0.108791 -0.00209026 -0.00051458 -0.000965231 -0.0048004 0.0897476 0.000303452 0.000191893 -0.000240896 -0.00114255 -0.000398982 0.000372763 -0.00117239 0.000563695 0.000124254 0.000205971 1.9724e-05 -1.70769e-05 -5.51386e-05 -0.000138825 -0.000111261 -3.54749e-05 -1.18538e-05 3.45137e-05 -4.36766e-05 -0.000110419 4.46763e-05 1.07819e-05 
1632.05 0 -0.000585866 0.011941 -2.68479e-05 -1.05519e-06 0.115351 -0.0016843 -0.000520085 -0.000987583 -0.00498889 0.0804797 0.000348359 0.000237522 -0.000197981 -0.00103916 -0.00038151 0.00041393 -0.00125637 0.000571181 0.000151779 0.000139469 1.30948e-05 -5.29645e-06 -5.28292e-05 -0.000150837 -0.000108271 -2.92996e-05 -1.10967e-05 3.976e-05 -3.12534e-05 -9.63926e-05 3.51595e-05 2.00195e-05 
1632.4 0 -0.000612781 0.0109003 -2.44009e-05 7.76507e-06 0.12112 -0.00126009 -0.000517718 -0.00100393 -0.00513977 0.0707495 0.000389098 0.00027581 -0.000155134 -0.000926982 -0.000359562 0.000451644 -0.00133414 0.000574047 0.000174293 7.48951e-05 5.77114e-06 5.5103e-06 -4.9564e-05 -0.000161066 -0.000106201 -2.19134e-05 -1.23418e-05 4.34e-05 -2.05931e-05 -8.10125e-05 2.75304e-05 2.87131e-05 
1632.75 0 -0.000635915 0.00979595 -2.06178e-05 1.63231e-05 0.126063 -0.000820158 -0.000508832 -0.0010163 -0.00524869 0.0606261 0.000422906 0.000307677 -0.000112287 -0.000805227 -0.000331188 0.000485388 -0.00140207 0.000572898 0.000190786 1.16637e-05 -2.03629e-06 1.51414e-05 -4.55308e-05 -0.000168978 -0.000104552 -1.41555e-05 -1.47197e-05 4.45011e-05 -1.16216e-05 -6.43744e-05 2.09107e-05 3.76529e-05 
1633.1 0 -0.000653487 0.00863685 -1.61609e-05 2.38944e-05 0.130156 -0.00036762 -0.000495189 -0.00102685 -0.00531139 0.0501783 0.000445783 0.000333746 -7.05253e-05 -0.000675385 -0.000297323 0.000516501 -0.00145831 0.000569891 0.000201732 -5.11248e-05 -1.03202e-05 2.36293e-05 -4.16512e-05 -0.000174439 -0.000102078 -6.12763e-06 -1.79718e-05 4.264e-05 -4.08223e-06 -4.66246e-05 1.39833e-05 4.66013e-05 
1633.45 0 -0.000665476 0.00743164 -1.19921e-05 3.01366e-05 0.133377 9.22772e-05 -0.000476492 -0.00103599 -0.00532566 0.0394772 0.000455778 0.000351136 -2.906e-05 -0.000538648 -0.000261627 0.000545663 -0.00150289 0.00056621 0.000208436 -0.000112177 -1.83453e-05 3.11155e-05 -3.76804e-05 -0.000178733 -9.90343e-05 2.47604e-06 -2.19217e-05 3.82896e-05 2.62762e-06 -2.86775e-05 7.13158e-06 5.52686e-05 
1633.8 0 -0.000671379 0.00618708 -8.19233e-06 3.55052e-05 0.135713 0.000552679 -0.000451205 -0.00104316 -0.0052927 0.0285948 0.00045594 0.000357858 1.21827e-05 -0.000395919 -0.000226063 0.000570515 -0.00153519 0.000560689 0.00021195 -0.000169218 -2.54056e-05 3.81211e-05 -3.23651e-05 -0.000183065 -9.60241e-05 1.0569e-05 -2.65152e-05 3.2275e-05 9.9299e-06 -1.1228e-05 1.55115e-06 6.43655e-05 
1634.15 0 -0.000670064 0.00490873 -5.33098e-06 4.09506e-05 0.137157 0.00100733 -0.000418649 -0.001048 -0.00521524 0.017601 0.000449749 0.000356759 5.23955e-05 -0.000249174 -0.000188578 0.000589946 -0.00155561 0.00055332 0.000212223 -0.000220451 -3.07815e-05 4.44173e-05 -2.60712e-05 -0.000187739 -9.1284e-05 1.80352e-05 -3.26525e-05 2.50794e-05 1.86927e-05 5.59167e-06 -2.73957e-06 7.46493e-05 
1634.5 0 -0.000662251 0.00360282 -3.80729e-06 4.69154e-05 0.137703 0.00145016 -0.000381276 -0.0010491 -0.0050947 0.00656453 0.000436178 0.000350961 9.29795e-05 -0.000100596 -0.000145481 0.000607331 -0.0015654 0.000544205 0.000210129 -0.000265463 -3.329e-05 4.89562e-05 -2.04777e-05 -0.000192258 -8.261e-05 2.63444e-05 -4.08919e-05 1.68255e-05 2.83256e-05 2.16483e-05 -6.01926e-06 8.59101e-05 
1634.85 0 -0.000650051 0.00227757 -3.11714e-06 5.2813e-05 0.137348 0.00187531 -0.000341601 -0.00104543 -0.00493373 -0.004443 0.000412096 0.000340342 0.00013492 4.88436e-05 -9.69001e-05 0.000625074 -0.00156545 0.000532505 0.000207775 -0.000305299 -3.27508e-05 5.08735e-05 -1.54687e-05 -0.000195745 -6.9725e-05 3.57166e-05 -5.02472e-05 8.63865e-06 3.76969e-05 3.79709e-05 -7.81525e-06 9.64346e-05 
1635.2 0 -0.000634327 0.000943873 -2.20129e-06 5.76553e-05 0.136099 0.00227874 -0.000298871 -0.00103735 -0.0047382 -0.0153477 0.000377256 0.000325155 0.000177612 0.000200229 -4.69877e-05 0.000641669 -0.00155586 0.000518502 0.000206282 -0.000339599 -3.04091e-05 4.95834e-05 -1.0113e-05 -0.000196837 -5.45268e-05 4.51074e-05 -5.96966e-05 2.61798e-06 4.53354e-05 5.55562e-05 -8.68529e-06 0.000104467 
1635.55 0 -0.000613844 -0.000386326 -3.61273e-07 6.10249e-05 0.133968 0.00265947 -0.000251771 -0.00102444 -0.00451218 -0.0260772 0.000333893 0.000306527 0.000220851 0.000353668 8.46895e-08 0.000655994 -0.00153492 0.000502928 0.000203108 -0.000365597 -2.72858e-05 4.45757e-05 -4.8604e-06 -0.000194313 -3.89256e-05 5.4897e-05 -6.86492e-05 -1.11517e-06 5.11407e-05 7.38608e-05 -9.069e-06 0.000109831 
1635.9 0 -0.000588043 -0.00170327 2.19022e-06 6.26384e-05 0.130973 0.00301689 -0.000202691 -0.00100543 -0.00425533 -0.0365622 0.000285678 0.000284091 0.000264618 0.000506341 4.26751e-05 0.000667604 -0.00150015 0.00048552 0.000194266 -0.000382 -2.35358e-05 3.64623e-05 8.95316e-08 -0.000187781 -2.34636e-05 6.5203e-05 -7.63624e-05 -3.53994e-06 5.6971e-05 9.14947e-05 -8.1122e-06 0.000113082 
1636.25 0 -0.000557708 -0.00299912 4.42355e-06 6.33593e-05 0.127139 0.00334761 -0.000155194 -0.000980282 -0.00396814 -0.0467341 0.000236139 0.000257507 0.000309234 0.000653733 8.31967e-05 0.000674751 -0.00145167 0.000467023 0.000178732 -0.000389176 -1.98313e-05 2.5828e-05 5.2079e-06 -0.000178165 -7.60636e-06 7.47628e-05 -8.27388e-05 -5.12285e-06 6.40148e-05 0.000107611 -5.68575e-06 0.000113785 
1636.6 0 -0.000523613 -0.00426629 6.30415e-06 6.42898e-05 0.1225 0.00364846 -0.000110611 -0.000946802 -0.00365267 -0.0565252 0.000185053 0.000228072 0.000355512 0.000793895 0.000124202 0.000676762 -0.00139211 0.000447325 0.000157299 -0.000386735 -1.71486e-05 1.21596e-05 9.92741e-06 -0.000167135 8.26129e-06 8.2543e-05 -8.66141e-05 -6.82143e-06 7.16425e-05 0.000122101 -2.26856e-06 0.000111495 
1636.95 0 -0.000486212 -0.00549676 7.739e-06 6.59341e-05 0.117097 0.00391633 -7.01059e-05 -0.000901963 -0.00331129 -0.0658729 0.000130732 0.000196427 0.000402639 0.000926515 0.000165395 0.000674422 -0.00132175 0.000425596 0.000129594 -0.000375658 -1.47468e-05 -3.94121e-06 1.43378e-05 -0.000155262 2.25929e-05 8.80211e-05 -8.63261e-05 -1.00234e-05 7.90987e-05 0.000135143 2.40985e-06 0.000107278 
1637.3 0 -0.000444899 -0.00668219 8.47138e-06 6.76364e-05 0.11097 0.00414793 -3.77996e-05 -0.000846702 -0.00295004 -0.0747193 7.33726e-05 0.000161965 0.000450283 0.00104871 0.000205521 0.000667309 -0.00124092 0.000402453 9.68682e-05 -0.00035762 -1.16744e-05 -2.15665e-05 1.852e-05 -0.000142308 3.4997e-05 9.06666e-05 -8.13442e-05 -1.38634e-05 8.53268e-05 0.000147317 7.9638e-06 0.000102559 
1637.65 0 -0.000400242 -0.00781391 9.29286e-06 6.779e-05 0.104164 0.00434193 -1.5264e-05 -0.00078478 -0.00257395 -0.083009 1.37843e-05 0.000124494 0.000497933 0.00115833 0.00024259 0.000654736 -0.0011526 0.000378438 6.53496e-05 -0.000333365 -8.95858e-06 -3.92692e-05 2.14303e-05 -0.00012826 4.5033e-05 9.03742e-05 -7.2073e-05 -1.80539e-05 8.97484e-05 0.000158652 1.31774e-05 9.75598e-05 
1638 0 -0.000352895 -0.00888387 1.06229e-05 6.60321e-05 0.0967321 0.00449792 1.75899e-06 -0.000718578 -0.00218597 -0.0906887 -4.69317e-05 8.38393e-05 0.000545136 0.00125603 0.000274306 0.000635922 -0.00105931 0.00035504 3.82287e-05 -0.000302003 -5.71443e-06 -5.56712e-05 2.3496e-05 -0.000113731 5.18169e-05 8.70602e-05 -6.01325e-05 -2.38658e-05 9.30323e-05 0.000168378 1.75416e-05 9.27739e-05 
1638.35 0 -0.000302755 -0.00988517 1.27847e-05 6.36712e-05 0.0887306 0.00461712 1.58097e-05 -0.000647685 -0.00178914 -0.0977119 -0.000108043 4.05507e-05 0.000593345 0.00134216 0.000299177 0.000609692 -0.000962723 0.000333311 1.21938e-05 -0.000262903 5.11691e-07 -6.96306e-05 2.46979e-05 -9.90869e-05 5.5468e-05 8.03583e-05 -4.72027e-05 -2.94723e-05 9.58912e-05 0.000176223 1.95621e-05 8.94762e-05 
1638.7 0 -0.00025112 -0.0108127 1.63891e-05 6.1742e-05 0.0802187 0.00469947 2.57184e-05 -0.000571069 -0.00138655 -0.10404 -0.000167523 -4.08433e-06 0.000643724 0.00141586 0.000316354 0.000576812 -0.000864743 0.000311103 -1.56079e-05 -0.000216618 9.1287e-06 -8.09692e-05 2.50412e-05 -8.53663e-05 5.78207e-05 7.21968e-05 -3.50551e-05 -3.13652e-05 9.93289e-05 0.000182376 1.74257e-05 8.88869e-05 
1639.05 0 -0.000198853 -0.0116639 2.13801e-05 6.02652e-05 0.071255 0.00474462 3.16298e-05 -0.000487054 -0.000981573 -0.109637 -0.000224237 -5.02346e-05 0.000695223 0.00147795 0.000326396 0.000537492 -0.000766064 0.000285585 -4.46999e-05 -0.000163908 1.69127e-05 -9.06612e-05 2.48556e-05 -7.2702e-05 6.21353e-05 6.53334e-05 -2.47428e-05 -2.93342e-05 0.000104221 0.000187589 1.21087e-05 8.98843e-05 
1639.4 0 -0.000145975 -0.0124354 2.64555e-05 5.8773e-05 0.0619016 0.00475309 3.57563e-05 -0.000394052 -0.000576119 -0.114474 -0.000277915 -9.69915e-05 0.000746116 0.0015303 0.000329459 0.000490218 -0.0006648 0.000255659 -7.49505e-05 -0.000107131 2.28976e-05 -9.98746e-05 2.48007e-05 -5.91877e-05 6.88135e-05 6.0181e-05 -1.60721e-05 -2.64934e-05 0.000110791 0.000193093 5.80826e-06 8.96699e-05 
1639.75 0 -9.29115e-05 -0.0131207 3.02712e-05 5.59012e-05 0.0522239 0.00472575 3.87603e-05 -0.000292264 -0.000173625 -0.118525 -0.000326206 -0.000143408 0.00079581 0.00157268 0.000325347 0.000436122 -0.000558236 0.000220664 -0.000107721 -5.13001e-05 2.84746e-05 -0.000109161 2.49536e-05 -4.39656e-05 7.65197e-05 5.5598e-05 -8.01079e-06 -2.4371e-05 0.000118208 0.000198992 -6.81584e-07 8.68413e-05 
1640.1 0 -4.16275e-05 -0.0137136 3.28694e-05 5.16582e-05 0.0422884 0.00466317 4.04867e-05 -0.000185084 0.000221856 -0.12177 -0.000367468 -0.000191242 0.000842054 0.00160348 0.000315944 0.000376967 -0.00044588 0.000179132 -0.000141536 -1.29829e-07 3.43318e-05 -0.000117987 2.50764e-05 -2.79282e-05 8.51203e-05 5.01437e-05 6.46483e-08 -2.23295e-05 0.00012479 0.000203217 -6.78537e-06 8.12465e-05 
1640.45 0 7.4653e-06 -0.0142115 3.47324e-05 4.78247e-05 0.0321628 0.00456457 4.27481e-05 -7.55198e-05 0.00060461 -0.124194 -0.000403965 -0.000240906 0.000879596 0.00162066 0.000302887 0.000312006 -0.000330624 0.0001321 -0.000173745 4.73391e-05 4.08686e-05 -0.000126201 2.61138e-05 -1.15863e-05 9.3821e-05 4.30379e-05 8.57966e-06 -2.03941e-05 0.000129324 0.000204381 -1.21847e-05 7.20604e-05 
1640.8 0 5.53234e-05 -0.0146127 3.61931e-05 4.51551e-05 0.0219178 0.00443268 4.72528e-05 3.74175e-05 0.000967483 -0.125788 -0.00043603 -0.000291336 0.00090772 0.00162421 0.000284087 0.000241448 -0.00021727 8.38216e-05 -0.000204947 9.19368e-05 4.86309e-05 -0.000133165 2.72617e-05 6.21663e-06 9.94171e-05 3.54841e-05 1.82281e-05 -1.84016e-05 0.000131948 0.000203728 -1.65215e-05 5.98539e-05 
1641.15 0 0.000101227 -0.0149145 3.85754e-05 4.237e-05 0.0116237 0.00427292 5.43203e-05 0.000153873 0.0013071 -0.126551 -0.000459505 -0.000342607 0.000929428 0.00161775 0.000259364 0.000166614 -0.000108856 3.58353e-05 -0.000235601 0.000131393 5.70782e-05 -0.00013722 2.71304e-05 2.46416e-05 0.000101042 2.80511e-05 2.8402e-05 -1.53165e-05 0.000133742 0.000202666 -1.89953e-05 4.79401e-05 
1641.5 0 0.000143861 -0.0151163 4.21036e-05 3.86002e-05 0.00134841 0.00408966 6.39213e-05 0.000269967 0.00162378 -0.126486 -0.000473892 -0.000395868 0.000944603 0.00160548 0.000233075 8.83867e-05 -4.90784e-06 -1.31841e-05 -0.000264131 0.00016412 6.43483e-05 -0.000138198 2.56439e-05 4.10469e-05 0.000101529 2.05212e-05 3.80592e-05 -1.09249e-05 0.000135743 0.000200748 -1.97639e-05 3.81352e-05 
1641.85 0 0.000182298 -0.0152192 4.54776e-05 3.43318e-05 -0.00884139 0.00388495 7.63817e-05 0.00038228 0.001919 -0.125601 -0.00048392 -0.00045111 0.000953037 0.00158812 0.000207232 6.2518e-06 9.61262e-05 -6.33581e-05 -0.000288836 0.000191035 6.91934e-05 -0.000137581 2.39116e-05 5.49602e-05 0.000102069 1.24323e-05 4.71998e-05 -6.62047e-06 0.000137636 0.000197317 -1.89916e-05 2.87001e-05 
1642.2 0 0.000217195 -0.0152231 4.81242e-05 2.99105e-05 -0.0188805 0.00365925 9.2174e-05 0.000490199 0.00219167 -0.12391 -0.000490893 -0.000505413 0.000955551 0.00156499 0.000180208 -7.91166e-05 0.000194002 -0.000114746 -0.000309323 0.00021227 7.28698e-05 -0.000136002 2.29256e-05 6.83261e-05 0.000100229 2.70501e-06 5.69579e-05 -3.76363e-06 0.000138093 0.000192607 -1.76405e-05 1.89027e-05 
1642.55 0 0.000249166 -0.0151275 5.0116e-05 2.56669e-05 -0.0287051 0.00341562 0.000110938 0.000591366 0.00243868 -0.121434 -0.000491237 -0.000556276 0.000951199 0.00153658 0.000152331 -0.00016467 0.000288322 -0.000166896 -0.000326193 0.0002262 7.68025e-05 -0.000132795 2.21042e-05 8.15819e-05 9.57819e-05 -9.62636e-06 6.7897e-05 -2.28705e-06 0.000136798 0.000186952 -1.7016e-05 1.09582e-05 
1642.9 0 0.00027723 -0.0149334 5.1485e-05 2.11104e-05 -0.0382519 0.00315905 0.000131633 0.000682492 0.00265881 -0.118197 -0.000483711 -0.000604096 0.000940778 0.00150356 0.000126005 -0.000248244 0.00038157 -0.000217664 -0.00033963 0.00023414 8.09328e-05 -0.000127465 2.07486e-05 9.30243e-05 9.22067e-05 -2.39472e-05 7.97351e-05 -1.71714e-06 0.000133924 0.000180441 -1.72625e-05 5.69689e-06 
1643.25 0 0.000300213 -0.0146439 5.32917e-05 1.6112e-05 -0.0474615 0.0028921 0.000153551 0.000763053 0.00285387 -0.114228 -0.000470597 -0.000650959 0.000925904 0.00146487 0.000101257 -0.000330252 0.000476474 -0.000267548 -0.000349941 0.000239804 8.43397e-05 -0.000119242 1.97723e-05 0.000100921 9.13515e-05 -3.82121e-05 9.20361e-05 -9.25959e-07 0.000129616 0.000173068 -1.77023e-05 1.4511e-06 
1643.6 0 0.000319486 -0.0142649 5.55906e-05 1.14318e-05 -0.0562776 0.00261479 0.000176298 0.000833127 0.00302454 -0.109562 -0.000453082 -0.000698013 0.000904893 0.00141903 7.60752e-05 -0.000412381 0.000571404 -0.000318718 -0.000357206 0.000245147 8.59401e-05 -0.00010775 2.0397e-05 0.000105767 9.24022e-05 -5.13296e-05 0.000103315 6.22323e-07 0.000124633 0.000164806 -1.75164e-05 -3.00653e-06 
1643.95 0 0.000337806 -0.013801 5.72896e-05 7.4044e-06 -0.0646472 0.0023285 0.000199297 0.000891378 0.00316949 -0.10424 -0.000430602 -0.000743926 0.000875789 0.001366 5.09741e-05 -0.00049406 0.000663663 -0.000370782 -0.000362475 0.000249407 8.60277e-05 -9.43198e-05 2.1463e-05 0.000110147 9.44875e-05 -6.35113e-05 0.0001117 1.45488e-06 0.000119282 0.000155292 -1.66446e-05 -8.00183e-06 
1644.3 0 0.000355188 -0.0132539 5.80372e-05 3.9523e-06 -0.0725245 0.00203703 0.000219737 0.000936947 0.00328757 -0.0983063 -0.000403683 -0.000787688 0.000838238 0.00130579 2.80836e-05 -0.000572633 0.00075269 -0.000421295 -0.000368508 0.000251557 8.69529e-05 -8.10243e-05 2.12072e-05 0.000114031 9.68564e-05 -7.4926e-05 0.000116463 5.83778e-07 0.000113116 0.000144169 -1.48468e-05 -1.44474e-05 
1644.65 0 0.000368556 -0.0126271 5.82647e-05 1.01996e-06 -0.0798704 0.00174339 0.000232 0.000970966 0.00337963 -0.0918038 -0.000373642 -0.000829837 0.000793697 0.00123819 7.56367e-06 -0.000647131 0.000838153 -0.000468862 -0.000375672 0.000251657 8.98309e-05 -6.96321e-05 2.0153e-05 0.000115588 9.80701e-05 -8.58803e-05 0.000118982 -5.05008e-07 0.000105756 0.000132661 -1.23939e-05 -2.24999e-05 
1645 0 0.000377541 -0.0119266 5.87198e-05 -1.84378e-06 -0.0866449 0.00144762 0.00023465 0.000995193 0.00344673 -0.0847746 -0.000341987 -0.000870759 0.000744002 0.00116523 -1.07436e-05 -0.000718492 0.000918842 -0.000513762 -0.00037905 0.000249873 9.3297e-05 -5.98575e-05 2.06295e-05 0.000115014 9.72478e-05 -9.6154e-05 0.000121387 -3.72143e-07 9.74363e-05 0.000122317 -1.0524e-05 -3.11389e-05 
1645.35 0 0.000384861 -0.0111576 5.95213e-05 -4.37594e-06 -0.0928067 0.00115153 0.000231864 0.00100873 0.00348852 -0.0772667 -0.000310072 -0.000908419 0.000690621 0.00108912 -2.71116e-05 -0.000786885 0.000995371 -0.000555817 -0.000374586 0.000246686 9.67019e-05 -4.94612e-05 2.25831e-05 0.000114569 9.41988e-05 -0.000105028 0.000123689 1.48575e-06 8.85614e-05 0.000113319 -1.01995e-05 -3.97182e-05 
1645.7 0 0.000391255 -0.0103237 6.02645e-05 -5.94131e-06 -0.0983197 0.000859036 0.000227677 0.00100996 0.0035062 -0.0693342 -0.000278708 -0.000939858 0.000634943 0.00100914 -4.14173e-05 -0.000850451 0.00106832 -0.00059595 -0.0003617 0.000243359 9.97961e-05 -3.78707e-05 2.43851e-05 0.00011571 9.001e-05 -0.000111675 0.000124545 4.77061e-06 7.95748e-05 0.000105194 -1.0744e-05 -4.74229e-05 
1646.05 0 0.000395945 -0.00942937 5.99193e-05 -6.71512e-06 -0.103153 0.000571912 0.000224542 0.000999886 0.00350124 -0.0610321 -0.000250053 -0.000964438 0.000576468 0.000924457 -5.22214e-05 -0.00090806 0.00113693 -0.000635594 -0.000343165 0.000240705 0.000102475 -2.59019e-05 2.53568e-05 0.00011774 8.64279e-05 -0.000116181 0.000123391 7.83236e-06 7.09191e-05 9.72258e-05 -1.08232e-05 -5.45937e-05 
1646.4 0 0.000397716 -0.00848035 5.80123e-05 -7.17459e-06 -0.10728 0.000291091 0.000223227 0.000981482 0.0034743 -0.0524164 -0.000226377 -0.000983241 0.000514693 0.00083512 -5.88872e-05 -0.000961242 0.00120113 -0.0006745 -0.000323223 0.000237922 0.000105469 -1.41292e-05 2.47501e-05 0.000118391 8.33529e-05 -0.000119709 0.000119912 1.04047e-05 6.21923e-05 8.77279e-05 -9.56501e-06 -6.29602e-05 
1646.75 0 0.000395439 -0.0074856 5.54522e-05 -6.85654e-06 -0.11068 1.74783e-05 0.000221853 0.000957043 0.00342816 -0.0435452 -0.000208126 -0.000995733 0.000449624 0.000740328 -6.30264e-05 -0.00101304 0.0012612 -0.000712809 -0.000304121 0.000234544 0.000109735 -3.15678e-06 2.32124e-05 0.000116203 7.9095e-05 -0.000124647 0.000114427 1.3387e-05 5.27961e-05 7.61994e-05 -6.53308e-06 -7.31538e-05 
1647.1 0 0.000390159 -0.00645511 5.2524e-05 -5.65845e-06 -0.113339 -0.000248497 0.000218063 0.000928286 0.00336535 -0.0344796 -0.000193552 -0.000998429 0.000379587 0.000640025 -6.67024e-05 -0.00106351 0.00131601 -0.000750183 -0.000284336 0.000230354 0.000114537 6.719e-06 2.25414e-05 0.000112182 7.20186e-05 -0.000132281 0.000108343 1.78444e-05 4.22768e-05 6.4355e-05 -3.68506e-06 -8.37573e-05 
1647.45 0 0.000383703 -0.00539666 4.92022e-05 -5.13621e-06 -0.115248 -0.000506038 0.000212161 0.000895237 0.00328789 -0.0252837 -0.000179592 -0.000990008 0.000303861 0.000535934 -6.85689e-05 -0.00110856 0.00136485 -0.000783442 -0.000260551 0.000224083 0.000117932 1.56184e-05 2.31199e-05 0.0001079 6.22642e-05 -0.0001407 0.000102077 2.3883e-05 3.01126e-05 5.34287e-05 -2.54574e-06 -9.27727e-05 
1647.8 0 0.000377418 -0.00431678 4.62399e-05 -7.50547e-06 -0.116407 -0.000757631 0.000205705 0.000855749 0.00319747 -0.0160194 -0.00016575 -0.000971966 0.000224931 0.000430099 -6.55604e-05 -0.0011455 0.00140762 -0.000808774 -0.000231949 0.000217324 0.000119355 2.2506e-05 2.52974e-05 0.000104556 5.22896e-05 -0.000148773 9.53519e-05 3.03267e-05 1.65493e-05 4.28468e-05 -2.49619e-06 -9.95917e-05 
1648.15 0 0.000372743 -0.00322155 4.31651e-05 -1.31695e-05 -0.116822 -0.00100709 0.000198871 0.000810462 0.00309232 -0.00674547 -0.000153555 -0.000945408 0.00014625 0.000323401 -5.91376e-05 -0.00117406 0.00144268 -0.000825662 -0.00020079 0.000213825 0.000119416 2.62736e-05 2.87068e-05 0.000102782 4.34317e-05 -0.000156597 8.9335e-05 3.65458e-05 3.09557e-06 3.12871e-05 -2.90686e-06 -0.000105381 
1648.5 0 0.000367923 -0.00211681 3.90948e-05 -2.01365e-05 -0.116497 -0.00125385 0.000191267 0.000763112 0.00297018 0.00248242 -0.000141671 -0.000911367 6.92823e-05 0.000214794 -5.32363e-05 -0.00119551 0.00146745 -0.000836589 -0.000169286 0.000213974 0.000118627 2.79427e-05 3.0938e-05 0.000102597 3.46336e-05 -0.000163911 8.52062e-05 4.32665e-05 -9.76205e-06 1.76399e-05 -3.95357e-06 -0.000110426 
1648.85 0 0.00035908 -0.00100794 3.42578e-05 -2.64418e-05 -0.115441 -0.00149549 0.000183063 0.000715354 0.00283049 0.0116077 -0.000128692 -0.000870009 -6.53584e-06 0.000104465 -4.85389e-05 -0.00121045 0.00148054 -0.000842849 -0.000137736 0.000215295 0.000117093 2.89543e-05 3.14895e-05 0.00010259 2.5122e-05 -0.000170045 8.3059e-05 5.14117e-05 -2.19725e-05 2.69363e-06 -5.36947e-06 -0.000113842 
1649.2 0 0.00034515 9.75972e-05 2.93782e-05 -3.17876e-05 -0.113666 -0.00172978 0.000174424 0.000664338 0.00267214 0.0205749 -0.000115038 -0.000821546 -8.05412e-05 -5.6559e-06 -4.50076e-05 -0.00121782 0.0014832 -0.000843074 -0.000106185 0.000215976 0.000113924 3.02441e-05 3.16175e-05 0.00010049 1.44483e-05 -0.000175301 8.20225e-05 6.09963e-05 -3.27432e-05 -1.15672e-05 -6.42171e-06 -0.000115882 
1649.55 0 0.000327305 0.00119081 2.47645e-05 -3.6893e-05 -0.111191 -0.00195544 0.000165439 0.000605946 0.00249473 0.0293303 -9.9912e-05 -0.000767662 -0.000152444 -0.00011518 -4.30624e-05 -0.00121642 0.00147742 -0.000836659 -7.44171e-05 0.000218448 0.000106823 3.1201e-05 3.18909e-05 9.71789e-05 2.50492e-06 -0.000180937 8.07587e-05 7.09307e-05 -4.20841e-05 -2.42569e-05 -7.95818e-06 -0.000117275 
1649.9 0 0.000307956 0.0022651 1.94441e-05 -4.24059e-05 -0.108037 -0.00217044 0.000157127 0.000542221 0.00229691 0.0378199 -8.37143e-05 -0.000710941 -0.000222477 -0.000224794 -4.2141e-05 -0.00120659 0.00146329 -0.000824378 -4.24239e-05 0.00022723 9.53459e-05 3.09311e-05 3.24587e-05 9.44777e-05 -1.01454e-05 -0.000186954 7.99567e-05 7.87161e-05 -5.07378e-05 -3.60173e-05 -1.15174e-05 -0.000118207 
1650.25 0 0.000287737 0.00331593 1.28728e-05 -4.80074e-05 -0.104233 -0.0023694 0.00014869 0.00047917 0.00207844 0.0459941 -6.85785e-05 -0.000653103 -0.000289456 -0.000333949 -4.26343e-05 -0.00119092 0.00143902 -0.00080731 -1.128e-05 0.00024211 8.22641e-05 3.12956e-05 3.16526e-05 9.19744e-05 -2.36572e-05 -0.000191857 7.97994e-05 8.36411e-05 -5.88704e-05 -4.80725e-05 -1.76559e-05 -0.000119153 
1650.6 0 0.000264404 0.0043384 5.25464e-06 -5.31862e-05 -0.0998093 -0.00254911 0.000138144 0.000418758 0.00184267 0.0538076 -5.51942e-05 -0.000594187 -0.00035269 -0.000440594 -4.6299e-05 -0.00117174 0.00140376 -0.000785972 2.0242e-05 0.00026016 6.89887e-05 3.32663e-05 2.88646e-05 8.93963e-05 -3.84912e-05 -0.000194133 7.83183e-05 8.70604e-05 -6.62779e-05 -6.07011e-05 -2.55814e-05 -0.000119694 
1650.95 0 0.000237186 0.00532747 -3.1812e-06 -5.83347e-05 -0.0947988 -0.00270991 0.000127189 0.000360785 0.00159071 0.0612159 -4.28043e-05 -0.000533497 -0.000411982 -0.000542461 -5.50147e-05 -0.00114906 0.00135798 -0.000760762 5.44893e-05 0.00028019 5.48857e-05 3.51291e-05 2.58705e-05 8.62173e-05 -5.39466e-05 -0.000192857 7.48182e-05 8.93853e-05 -7.32125e-05 -7.31568e-05 -3.37315e-05 -0.000118723 
1651.3 0 0.000207217 0.00627686 -1.21292e-05 -6.33853e-05 -0.0892376 -0.00284862 0.000119348 0.000305249 0.00132124 0.0681778 -3.05716e-05 -0.000471572 -0.000467308 -0.000638422 -7.03106e-05 -0.00112163 0.00130257 -0.00073171 9.09273e-05 0.000301656 4.07681e-05 3.60742e-05 2.34598e-05 8.11579e-05 -6.84407e-05 -0.000188089 7.01709e-05 9.03894e-05 -7.98023e-05 -8.56599e-05 -4.09857e-05 -0.000115773 
1651.65 0 0.000174492 0.00717835 -2.13613e-05 -6.75125e-05 -0.083164 -0.00295842 0.000115018 0.000252025 0.00103743 0.0746548 -1.79183e-05 -0.000409441 -0.000518489 -0.000729174 -9.0687e-05 -0.00108735 0.0012383 -0.000698752 0.000127057 0.000324687 2.82589e-05 3.63962e-05 2.17529e-05 7.38986e-05 -8.05215e-05 -0.000180597 6.49445e-05 9.07842e-05 -8.6382e-05 -9.78327e-05 -4.70725e-05 -0.000111634 
1652 0 0.000139496 0.00802506 -2.98145e-05 -7.07835e-05 -0.0766182 -0.00303641 0.000113498 0.000201395 0.000745289 0.0806084 -5.08514e-06 -0.000349286 -0.000566316 -0.000814528 -0.00011074 -0.00104446 0.00116392 -0.000663035 0.000160864 0.000349017 1.70778e-05 3.62396e-05 2.17214e-05 6.63098e-05 -8.97259e-05 -0.000170707 5.92853e-05 9.21043e-05 -9.25264e-05 -0.000108635 -5.19384e-05 -0.000107951 
1652.35 0 0.000104215 0.00881331 -3.71751e-05 -7.356e-05 -0.0696464 -0.00308316 0.000114951 0.0001541 0.00044924 0.086004 6.10917e-06 -0.000295169 -0.000611891 -0.00089224 -0.000126189 -0.000994311 0.00107924 -0.000624104 0.000191213 0.000373858 6.08879e-06 3.52753e-05 2.31502e-05 6.07498e-05 -9.66079e-05 -0.000158704 5.28907e-05 9.48487e-05 -9.68953e-05 -0.000117671 -5.51382e-05 -0.000105363 
1652.7 0 6.97263e-05 0.00954052 -4.39879e-05 -7.63884e-05 -0.0622961 -0.00310056 0.000119188 0.000111218 0.000152872 0.0908147 1.44035e-05 -0.000248827 -0.000653554 -0.000959954 -0.000136873 -0.000940721 0.000986604 -0.000580585 0.000215607 0.000398685 -5.14485e-06 3.28101e-05 2.5275e-05 5.73315e-05 -0.000102581 -0.000146152 4.63228e-05 9.79762e-05 -9.90859e-05 -0.000124649 -5.62365e-05 -0.000103617 
1653.05 0 3.61106e-05 0.0102048 -5.07284e-05 -7.96185e-05 -0.0546135 -0.00309012 0.000124822 7.32415e-05 -0.000141865 0.0950173 2.08619e-05 -0.000208188 -0.000688955 -0.00101586 -0.000143564 -0.000885819 0.000889435 -0.000532565 0.000231432 0.000423053 -1.68603e-05 2.90923e-05 2.79138e-05 5.4475e-05 -0.000108828 -0.000133756 4.10575e-05 0.000100848 -9.91199e-05 -0.000129699 -5.60763e-05 -0.000101973 
1653.4 0 3.4693e-06 0.0108031 -5.77902e-05 -8.26045e-05 -0.0466475 -0.00305237 0.000130523 3.98584e-05 -0.000432359 0.0985912 2.64153e-05 -0.000171992 -0.000717184 -0.00105974 -0.000145882 -0.000829157 0.000790767 -0.00048047 0.00023763 0.000446469 -2.92056e-05 2.55218e-05 3.00963e-05 4.97494e-05 -0.000114463 -0.000120798 3.78879e-05 0.000103111 -9.73063e-05 -0.000133528 -5.50619e-05 -9.98311e-05 
1653.75 0 -2.87411e-05 0.0113301 -6.44356e-05 -8.4821e-05 -0.0384484 -0.0029893 0.00013395 1.03978e-05 -0.000715064 0.10152 2.93525e-05 -0.000139874 -0.000739061 -0.00109292 -0.000143748 -0.000770895 0.000692694 -0.000424831 0.000234487 0.000469949 -4.12224e-05 2.23069e-05 3.0834e-05 4.21541e-05 -0.000118673 -0.000107478 3.61924e-05 0.000104885 -9.47665e-05 -0.000136206 -5.21668e-05 -9.79005e-05 
1654.1 0 -6.13054e-05 0.0117818 -6.98035e-05 -8.7288e-05 -0.0300662 -0.00290301 0.000131825 -1.33626e-05 -0.000988492 0.10379 2.80826e-05 -0.000109387 -0.000755804 -0.00111613 -0.000137345 -0.000710803 0.000595158 -0.000365841 0.000225342 0.000495895 -5.30106e-05 1.94295e-05 2.95592e-05 3.35991e-05 -0.000122669 -9.50147e-05 3.5916e-05 0.000105013 -9.19223e-05 -0.000136716 -4.74397e-05 -9.63685e-05 
1654.45 0 -9.40518e-05 0.0121566 -7.4069e-05 -9.0179e-05 -0.0215541 -0.00279469 0.000123825 -2.84143e-05 -0.00125145 0.105388 2.28757e-05 -7.91807e-05 -0.000767421 -0.00112919 -0.000127032 -0.000644258 0.000497272 -0.000305067 0.000214263 0.000524007 -6.47222e-05 1.9236e-05 2.61121e-05 2.65649e-05 -0.000127709 -8.3069e-05 3.63249e-05 0.000101015 -8.86838e-05 -0.000135375 -4.21638e-05 -9.39468e-05 
1654.8 0 -0.000127135 0.0124541 -7.72252e-05 -9.16905e-05 -0.0129685 -0.00266466 0.000112426 -3.49985e-05 -0.00150275 0.106305 1.60803e-05 -5.30881e-05 -0.000775469 -0.00113342 -0.000113969 -0.000568089 0.000399304 -0.000244029 0.000201468 0.000551081 -7.425e-05 2.30729e-05 2.09771e-05 2.08787e-05 -0.000133755 -7.17023e-05 3.50761e-05 9.2917e-05 -8.4748e-05 -0.000133347 -3.62376e-05 -8.89427e-05 
1655.15 0 -0.000162014 0.0126723 -7.95044e-05 -9.10241e-05 -0.00436519 -0.00251297 9.93046e-05 -3.58996e-05 -0.00174153 0.106543 9.65591e-06 -3.40475e-05 -0.000781048 -0.00113014 -9.80999e-05 -0.000485211 0.000301033 -0.000182009 0.00018599 0.000573982 -8.01825e-05 2.95857e-05 1.52582e-05 1.48491e-05 -0.000138926 -6.23692e-05 3.06437e-05 8.39471e-05 -8.01441e-05 -0.000130141 -3.05971e-05 -8.08643e-05 
1655.5 0 -0.000198204 0.0128097 -8.10708e-05 -8.95691e-05 0.004204 -0.00234066 8.55208e-05 -3.40647e-05 -0.00196751 0.106105 2.03476e-06 -2.09594e-05 -0.000781703 -0.00111963 -7.97415e-05 -0.000399579 0.000202749 -0.000119551 0.000169058 0.00059132 -8.44717e-05 3.67997e-05 1.09126e-05 8.26705e-06 -0.000141697 -5.4477e-05 2.31499e-05 7.57268e-05 -7.53579e-05 -0.000125592 -2.74222e-05 -7.04298e-05 
1655.85 0 -0.000233788 0.0128657 -8.12467e-05 -8.85426e-05 0.0126864 -0.00214824 7.18757e-05 -3.18296e-05 -0.00217922 0.104995 -8.23966e-06 -1.14243e-05 -0.000777039 -0.00110216 -6.14183e-05 -0.000314013 0.000106917 -5.93379e-05 0.000152166 0.000602716 -8.84005e-05 4.3181e-05 9.90996e-06 5.16963e-07 -0.000142112 -4.62634e-05 1.30102e-05 6.66653e-05 -7.07597e-05 -0.000121088 -2.6634e-05 -5.79195e-05 
1656.2 0 -0.000266137 0.0128395 -8.06046e-05 -8.66158e-05 0.0210279 -0.00193663 5.79147e-05 -2.97384e-05 -0.00237298 0.103224 -1.95066e-05 -2.48941e-06 -0.000770212 -0.00107914 -4.61644e-05 -0.000229844 1.50821e-05 -9.8013e-07 0.000136178 0.000607693 -9.03731e-05 4.75767e-05 1.322e-05 -8.94301e-06 -0.000140715 -3.69329e-05 9.08548e-07 5.55682e-05 -6.68179e-05 -0.000117237 -2.69497e-05 -4.37166e-05 
1656.55 0 -0.000292191 0.0127309 -7.94446e-05 -8.25832e-05 0.0291754 -0.00170766 4.31957e-05 -2.62425e-05 -0.00254556 0.100808 -2.85023e-05 6.71881e-06 -0.000762891 -0.00105251 -3.48034e-05 -0.0001446 -7.31242e-05 5.73649e-05 0.000120771 0.00060445 -8.89624e-05 5.04593e-05 1.83786e-05 -1.92884e-05 -0.000137524 -2.57139e-05 -1.23363e-05 4.35719e-05 -6.43669e-05 -0.000113482 -2.74646e-05 -2.86967e-05 
1656.9 0 -0.000312058 0.0125409 -7.68725e-05 -7.6732e-05 0.037079 -0.00146362 2.79719e-05 -1.99553e-05 -0.00269462 0.0977685 -3.34542e-05 1.32003e-05 -0.000755557 -0.00102265 -2.58192e-05 -5.76166e-05 -0.000157857 0.00011559 0.000104854 0.000590768 -8.50286e-05 5.19393e-05 2.1627e-05 -2.87011e-05 -0.000132486 -1.37466e-05 -2.65989e-05 3.30767e-05 -6.30677e-05 -0.000109269 -2.63882e-05 -1.46713e-05 
1657.25 0 -0.000328045 0.0122723 -7.30889e-05 -6.94765e-05 0.0446911 -0.00120844 1.28022e-05 -9.51431e-06 -0.00281894 0.094128 -3.4666e-05 1.65981e-05 -0.000747843 -0.000988717 -1.76803e-05 2.5747e-05 -0.000239236 0.000172944 8.86497e-05 0.000565259 -8.01699e-05 5.11711e-05 2.21874e-05 -3.63117e-05 -0.00012678 -4.43861e-06 -4.079e-05 2.50958e-05 -6.18355e-05 -0.0001038 -2.46138e-05 -2.43276e-06 
1657.6 0 -0.00034134 0.0119284 -6.8891e-05 -6.1202e-05 0.051965 -0.000947211 -2.18264e-06 5.29716e-06 -0.00291894 0.0899132 -3.37023e-05 2.07074e-05 -0.000738175 -0.00095125 -8.737e-06 0.00010235 -0.000318042 0.000228996 7.28779e-05 0.000527455 -7.5192e-05 4.91232e-05 2.0843e-05 -4.30732e-05 -0.000121076 2.23441e-06 -5.28967e-05 1.91653e-05 -5.96214e-05 -9.70704e-05 -2.53049e-05 8.78165e-06 
1657.95 0 -0.00035231 0.0115116 -6.52821e-05 -5.33535e-05 0.0588548 -0.000683711 -1.75482e-05 2.23328e-05 -0.00299619 0.0851546 -3.27984e-05 2.75059e-05 -0.000725164 -0.000911319 1.01144e-06 0.000173134 -0.000394418 0.000283038 5.74092e-05 0.000478105 -7.09114e-05 4.81232e-05 1.82891e-05 -4.96221e-05 -0.000115693 9.33929e-06 -6.24738e-05 1.49723e-05 -5.58064e-05 -9.02763e-05 -2.811e-05 1.90453e-05 
1658.3 0 -0.00036119 0.0110236 -6.29464e-05 -4.69266e-05 0.0653165 -0.000419286 -3.41628e-05 3.89217e-05 -0.00305255 0.0798855 -3.35775e-05 3.62077e-05 -0.0007088 -0.000867251 9.00868e-06 0.000238372 -0.00046704 0.000334149 4.32476e-05 0.000418318 -6.85938e-05 4.89369e-05 1.52693e-05 -5.64045e-05 -0.000111994 1.81878e-05 -7.08596e-05 1.2554e-05 -5.11308e-05 -8.38831e-05 -3.04792e-05 2.8384e-05 
1658.65 0 -0.000367444 0.0104671 -6.12404e-05 -4.07575e-05 0.0713106 -0.000153539 -5.06805e-05 5.35569e-05 -0.00308967 0.0741434 -3.5395e-05 4.59516e-05 -0.000688621 -0.000817945 1.24654e-05 0.000297217 -0.000534985 0.000382932 3.22866e-05 0.000348444 -6.86791e-05 5.07201e-05 1.24176e-05 -6.40449e-05 -0.000111391 2.78813e-05 -7.87304e-05 1.06366e-05 -4.71562e-05 -7.73781e-05 -3.09935e-05 3.81296e-05 
1659 0 -0.000370415 0.00984557 -5.86007e-05 -3.42311e-05 0.0768022 0.000115298 -6.58899e-05 6.46201e-05 -0.00310712 0.0679687 -3.55518e-05 5.68263e-05 -0.000664234 -0.000763941 1.07236e-05 0.000349167 -0.000598712 0.000428548 2.25021e-05 0.000268772 -6.99252e-05 5.34536e-05 9.26106e-06 -7.18776e-05 -0.000112775 3.76272e-05 -8.5742e-05 8.02967e-06 -4.4253e-05 -7.06905e-05 -3.00447e-05 5.03451e-05 
1659.35 0 -0.000370494 0.00916368 -5.50229e-05 -2.79127e-05 0.0817597 0.000386297 -8.16553e-05 7.03248e-05 -0.0031017 0.0614043 -3.24942e-05 6.94207e-05 -0.000637412 -0.000705337 3.7899e-06 0.000395399 -0.000658367 0.000469865 1.20189e-05 0.000180588 -7.1917e-05 5.74927e-05 5.4185e-06 -7.84758e-05 -0.000113859 4.7023e-05 -9.18124e-05 4.75291e-06 -4.16592e-05 -6.45925e-05 -2.83537e-05 6.43883e-05 
1659.7 0 -0.000367315 0.00842756 -5.17046e-05 -2.1586e-05 0.0861552 0.000655605 -9.83967e-05 6.99447e-05 -0.00307237 0.054495 -2.50608e-05 8.53496e-05 -0.000609239 -0.000642697 -8.77627e-06 0.000436872 -0.000714164 0.000508171 2.3757e-06 8.63592e-05 -7.47147e-05 6.26621e-05 1.24829e-06 -8.30458e-05 -0.000113886 5.56132e-05 -9.78779e-05 6.43158e-07 -3.90899e-05 -5.90903e-05 -2.61891e-05 7.83616e-05 
1660.05 0 -0.000360579 0.00764344 -4.87197e-05 -1.51667e-05 0.0899646 0.000920633 -0.000114521 6.39855e-05 -0.00301989 0.0472871 -1.29105e-05 0.000106665 -0.000579402 -0.000576912 -2.39939e-05 0.000473637 -0.00076675 0.000544566 -5.12346e-06 -1.12951e-05 -7.79136e-05 6.78548e-05 -3.28235e-06 -8.50945e-05 -0.000111773 6.30769e-05 -0.000104882 -4.56679e-06 -3.62612e-05 -5.28887e-05 -2.37835e-05 9.11316e-05 
1660.4 0 -0.000351308 0.0068167 -4.54764e-05 -9.46926e-06 0.0931678 0.00117739 -0.000128408 5.3937e-05 -0.00294512 0.0398284 9.69776e-07 0.000133728 -0.000548218 -0.000509089 -3.76252e-05 0.000505696 -0.000816122 0.000579253 -1.00047e-05 -0.000110973 -8.11013e-05 7.17353e-05 -7.00648e-06 -8.49762e-05 -0.000106653 6.91568e-05 -0.000112936 -1.05459e-05 -3.32489e-05 -4.57524e-05 -2.19963e-05 0.000101649 
1660.75 0 -0.000338941 0.00595226 -4.17494e-05 -5.03031e-06 0.0957488 0.0014215 -0.000138913 4.11919e-05 -0.00285044 0.0321699 1.35746e-05 0.000166194 -0.000515615 -0.000439803 -4.96607e-05 0.000533589 -0.000861446 0.000612865 -1.27603e-05 -0.000211399 -8.38545e-05 7.3302e-05 -8.647e-06 -8.37621e-05 -9.95796e-05 7.39803e-05 -0.000120813 -1.70534e-05 -3.0385e-05 -3.84598e-05 -2.17642e-05 0.000109395 
1661.1 0 -0.000323258 0.0050563 -3.75173e-05 -1.20887e-06 0.097696 0.00165249 -0.000146887 2.49726e-05 -0.00273898 0.0243645 2.6766e-05 0.000204854 -0.000480942 -0.000368498 -6.19239e-05 0.000557573 -0.00090245 0.000644794 -1.49985e-05 -0.000310889 -8.57762e-05 7.37344e-05 -7.83013e-06 -8.13438e-05 -9.23881e-05 7.80081e-05 -0.000127138 -2.42535e-05 -2.72778e-05 -3.16718e-05 -2.27495e-05 0.000115136 
1661.45 0 -0.000305272 0.004136 -3.34796e-05 2.43711e-06 0.0990034 0.00187114 -0.000154343 3.2078e-06 -0.00261323 0.0164655 4.38741e-05 0.000250183 -0.000444321 -0.000294191 -7.37146e-05 0.000577957 -0.000938789 0.000673027 -1.60432e-05 -0.00040592 -8.66198e-05 7.4207e-05 -5.18483e-06 -7.81852e-05 -8.45426e-05 8.17789e-05 -0.00013245 -3.22614e-05 -2.40553e-05 -2.54495e-05 -2.42956e-05 0.00011953 
1661.8 0 -0.000286209 0.00319702 -3.00641e-05 5.74784e-06 0.0996705 0.00207845 -0.000161752 -2.23656e-05 -0.00247437 0.00852391 6.48013e-05 0.000300885 -0.000406434 -0.000215053 -8.33895e-05 0.000595753 -0.000969567 0.000694625 -1.42409e-05 -0.000493995 -8.56724e-05 7.37743e-05 -1.87682e-06 -7.52552e-05 -7.51445e-05 8.53243e-05 -0.00013693 -4.0579e-05 -2.1326e-05 -1.89412e-05 -2.60892e-05 0.00012193 
1662.15 0 -0.000266586 0.00224429 -2.67592e-05 9.56023e-06 0.0996999 0.00227537 -0.000168527 -4.92593e-05 -0.00232041 0.000587571 8.80782e-05 0.000355456 -0.000369823 -0.000130663 -9.06368e-05 0.000611394 -0.000993604 0.000708583 -9.225e-06 -0.00057679 -8.35027e-05 7.2549e-05 1.67718e-06 -7.21353e-05 -6.54136e-05 8.83015e-05 -0.000140363 -4.75603e-05 -1.88134e-05 -1.12967e-05 -2.84045e-05 0.000122609 
1662.5 0 -0.000245853 0.00128377 -2.3621e-05 1.40053e-05 0.0990945 0.0024586 -0.00017294 -7.90375e-05 -0.00214893 -0.00729628 0.000113502 0.000412802 -0.000335552 -4.3241e-05 -9.65953e-05 0.000625251 -0.00100999 0.000717423 -2.19621e-06 -0.000655329 -8.18532e-05 7.16168e-05 5.74302e-06 -6.81292e-05 -5.59155e-05 9.10738e-05 -0.00014353 -5.32159e-05 -1.63841e-05 -2.42429e-06 -3.22153e-05 0.000123063 
1662.85 0 -0.000222854 0.000321533 -2.03213e-05 1.84782e-05 0.0978601 0.0026226 -0.000174379 -0.000112986 -0.00196202 -0.0150785 0.000139884 0.000470676 -0.000301562 4.545e-05 -0.000102646 0.000638401 -0.00101778 0.000722299 3.99506e-06 -0.000726927 -8.0436e-05 7.0457e-05 9.87149e-06 -6.34198e-05 -4.58676e-05 9.45587e-05 -0.00014653 -5.8795e-05 -1.44163e-05 7.73571e-06 -3.73181e-05 0.000123458 
1663.2 0 -0.000197164 -0.000635877 -1.61134e-05 2.20951e-05 0.0960069 0.00276524 -0.000174102 -0.000148317 -0.0017654 -0.022709 0.000164575 0.000525851 -0.000267218 0.000135034 -0.000108477 0.000650012 -0.00101677 0.000723363 8.05815e-06 -0.000789115 -7.78431e-05 6.84401e-05 1.24354e-05 -5.76521e-05 -3.53911e-05 9.91626e-05 -0.000147982 -6.4278e-05 -1.25776e-05 1.93823e-05 -4.25542e-05 0.000123279 
1663.55 0 -0.000171044 -0.00158189 -1.20715e-05 2.46331e-05 0.0935483 0.00288831 -0.00017311 -0.000182085 -0.00156347 -0.030138 0.000185211 0.000577503 -0.000231975 0.00022572 -0.000113735 0.000657148 -0.00100666 0.00072244 1.06128e-05 -0.000843009 -7.38287e-05 6.61513e-05 1.18782e-05 -5.10822e-05 -2.53014e-05 0.000105259 -0.000147946 -6.87359e-05 -9.52376e-06 3.09727e-05 -4.76715e-05 0.000122682 
1663.9 0 -0.000147986 -0.0025115 -9.38747e-06 2.68138e-05 0.0905043 0.00299316 -0.000171503 -0.000213723 -0.00135802 -0.0373157 0.000202332 0.000626456 -0.000193136 0.000315252 -0.000120005 0.000659024 -0.000986578 0.000720222 1.22869e-05 -0.000889415 -6.92791e-05 6.31805e-05 9.35963e-06 -4.37682e-05 -1.60972e-05 0.000112989 -0.000148242 -7.21878e-05 -5.51789e-06 4.09499e-05 -5.23688e-05 0.000122517 
1664.25 0 -0.000128753 -0.00341865 -7.34419e-06 2.84484e-05 0.0869016 0.00308055 -0.000168653 -0.000243443 -0.00115172 -0.0441962 0.000218062 0.000673526 -0.000150088 0.000401017 -0.000127338 0.000657422 -0.000957612 0.000714824 1.2549e-05 -0.000927202 -6.43546e-05 5.81551e-05 8.28932e-06 -3.43228e-05 -7.48661e-06 0.000120725 -0.000148395 -7.50806e-05 -1.82052e-06 4.92303e-05 -5.54734e-05 0.000123504 
1664.6 0 -0.000109545 -0.00429566 -5.63851e-06 2.95248e-05 0.0827692 0.00315411 -0.000163931 -0.000271856 -0.00094708 -0.050739 0.000232004 0.000718349 -0.000105033 0.000482025 -0.000135057 0.000654618 -0.000920985 0.000706016 1.14726e-05 -0.000956527 -5.92449e-05 5.15484e-05 9.32347e-06 -2.38137e-05 1.25389e-06 0.000127628 -0.000146501 -7.68756e-05 2.22352e-06 5.64889e-05 -5.66692e-05 0.00012489 
1664.95 0 -8.8519e-05 -0.00513726 -4.55908e-06 2.99782e-05 0.0781381 0.00321822 -0.000155616 -0.000300111 -0.000742494 -0.0569062 0.000242405 0.000758155 -5.85742e-05 0.000555946 -0.000145062 0.000651658 -0.000877286 0.000694532 1.04894e-05 -0.000977414 -5.52409e-05 4.4478e-05 9.78749e-06 -1.50016e-05 9.62948e-06 0.000134293 -0.000143303 -7.80574e-05 7.42323e-06 6.31711e-05 -5.70264e-05 0.000125398 
1665.3 0 -6.76019e-05 -0.00593992 -3.68285e-06 2.95592e-05 0.0730407 0.0032724 -0.000141588 -0.000327871 -0.000535514 -0.0626613 0.000250502 0.000790296 -1.17807e-05 0.00062049 -0.000158627 0.000648045 -0.000827888 0.000678335 1.00366e-05 -0.000988418 -5.21834e-05 3.63609e-05 9.32411e-06 -7.97149e-06 1.63496e-05 0.000141494 -0.000140156 -7.98444e-05 1.31878e-05 6.89531e-05 -5.71508e-05 0.000124436 
1665.65 0 -4.72533e-05 -0.00669917 -2.34722e-06 2.86157e-05 0.0675109 0.00331454 -0.000121702 -0.000352976 -0.000325969 -0.0679698 0.000259201 0.000812677 3.34793e-05 0.0006761 -0.000173119 0.000643115 -0.000775404 0.000656899 8.81642e-06 -0.000988976 -4.8331e-05 2.6536e-05 9.46852e-06 -3.10711e-07 2.20219e-05 0.000148617 -0.000136604 -8.29352e-05 1.90987e-05 7.39514e-05 -5.56692e-05 0.000121659 
1666 0 -2.64338e-05 -0.00740816 -2.4458e-07 2.72051e-05 0.0615855 0.0033443 -9.90598e-05 -0.000373499 -0.000113708 -0.0728008 0.000267297 0.000825661 7.79721e-05 0.000724695 -0.000184693 0.000635581 -0.000720704 0.000632524 4.59565e-06 -0.000980477 -4.1951e-05 1.54792e-05 1.08173e-05 8.52072e-06 2.83948e-05 0.000153525 -0.000131764 -8.65783e-05 2.53361e-05 7.82138e-05 -5.2478e-05 0.000116644 
1666.35 0 -3.847e-06 -0.0080616 1.73772e-06 2.49271e-05 0.0553052 0.00336133 -7.68793e-05 -0.000388591 0.000103049 -0.0771243 0.000271855 0.000831273 0.00012351 0.000765562 -0.000191536 0.00062473 -0.000663284 0.000606453 -2.48105e-06 -0.00096432 -3.39717e-05 2.98075e-06 1.3196e-05 1.59151e-05 3.53225e-05 0.00015622 -0.000124955 -8.93167e-05 3.12398e-05 8.1454e-05 -5.0017e-05 0.000109488 
1666.7 0 2.15772e-05 -0.00865733 2.82012e-06 2.21011e-05 0.0487164 0.00336334 -5.47805e-05 -0.000395416 0.000325158 -0.0809122 0.000272267 0.000829366 0.000170949 0.000798506 -0.000193505 0.000609362 -0.000604874 0.000576542 -1.27278e-05 -0.000940996 -2.43963e-05 -1.07851e-05 1.63209e-05 2.14863e-05 4.23779e-05 0.000157595 -0.00011462 -9.20933e-05 3.60442e-05 8.30995e-05 -4.87836e-05 0.0001012 
1667.05 0 4.92154e-05 -0.00919234 3.35543e-06 2.01088e-05 0.0418696 0.00334669 -3.45523e-05 -0.00039186 0.000550225 -0.0841437 0.000269797 0.000820552 0.00021804 0.000826193 -0.000192485 0.000586739 -0.000546783 0.000540588 -2.87017e-05 -0.00091247 -1.13352e-05 -2.29846e-05 1.80509e-05 2.82527e-05 5.00082e-05 0.000157644 -0.000100721 -9.44302e-05 4.0054e-05 8.36388e-05 -4.73007e-05 9.26841e-05 
1667.4 0 7.65276e-05 -0.00966187 3.5911e-06 1.9505e-05 0.0348146 0.00331043 -1.8341e-05 -0.000380703 0.000774842 -0.0868057 0.000266292 0.000806913 0.000261024 0.000850912 -0.000191333 0.000556908 -0.000487803 0.000500038 -4.87718e-05 -0.000879188 3.54968e-06 -3.21369e-05 1.68754e-05 3.6884e-05 5.84048e-05 0.000157106 -8.59046e-05 -9.45411e-05 4.35028e-05 8.34126e-05 -4.50844e-05 8.32838e-05 
1667.75 0 0.000101631 -0.0100634 3.60528e-06 2.03617e-05 0.0275983 0.00325671 -4.05727e-06 -0.000363435 0.000997088 -0.0888871 0.000261887 0.000788662 0.000298833 0.000873045 -0.000191363 0.000522194 -0.000425123 0.000457548 -6.91588e-05 -0.000839202 1.77447e-05 -3.96536e-05 1.38922e-05 4.4857e-05 6.55678e-05 0.000156478 -7.19393e-05 -9.30525e-05 4.6363e-05 8.24426e-05 -4.18276e-05 7.2134e-05 
1668.1 0 0.000124119 -0.0103979 4.15661e-06 2.2413e-05 0.0202681 0.00318648 1.03238e-05 -0.000337909 0.00121574 -0.0903788 0.000255951 0.000765988 0.000331237 0.000891749 -0.000191385 0.000483169 -0.000357543 0.000411873 -8.9036e-05 -0.000792526 3.1154e-05 -4.64046e-05 1.12848e-05 5.14435e-05 6.95136e-05 0.000154602 -5.87065e-05 -9.14285e-05 4.87173e-05 8.19297e-05 -3.62701e-05 5.96939e-05 
1668.45 0 0.000144694 -0.0106652 4.65959e-06 2.4924e-05 0.0128727 0.0031002 2.25505e-05 -0.000303018 0.00142852 -0.0912771 0.00024995 0.000740206 0.000356053 0.000906215 -0.00018936 0.000441317 -0.000285394 0.000361608 -0.000109689 -0.000740651 4.50189e-05 -5.21471e-05 1.01941e-05 5.79272e-05 7.02568e-05 0.000150431 -4.58097e-05 -8.98291e-05 5.14896e-05 8.29564e-05 -2.85118e-05 4.61987e-05 
1668.8 0 0.00016451 -0.0108631 3.67834e-06 2.72914e-05 0.00546005 0.00300007 2.91087e-05 -0.000259179 0.00163426 -0.0915828 0.000245318 0.000711107 0.000373036 0.000916012 -0.000184156 0.000399272 -0.000208632 0.000308632 -0.000130532 -0.0006848 5.90958e-05 -5.66048e-05 1.07987e-05 6.36846e-05 6.87485e-05 0.000144562 -3.3125e-05 -8.63795e-05 5.50169e-05 8.46815e-05 -1.99877e-05 3.19288e-05 
1669.15 0 0.00018506 -0.0109907 1.38232e-06 2.99115e-05 -0.00192161 0.00288759 3.03524e-05 -0.000207809 0.0018332 -0.0912992 0.000241449 0.00067776 0.000383157 0.000920388 -0.000175497 0.00035765 -0.000126159 0.000254584 -0.000150557 -0.000627205 7.23553e-05 -5.98165e-05 1.30823e-05 6.7832e-05 6.65131e-05 0.000137985 -2.13055e-05 -7.98477e-05 5.85474e-05 8.63548e-05 -1.15654e-05 1.83907e-05 
1669.5 0 0.000207335 -0.0110476 -9.96263e-07 3.19641e-05 -0.00922608 0.00276284 2.74781e-05 -0.000151009 0.00202579 -0.0904353 0.000236404 0.000640448 0.000386806 0.000918179 -0.000162883 0.00031658 -3.81245e-05 0.000200658 -0.000171552 -0.000570147 8.48625e-05 -6.24689e-05 1.62903e-05 7.09237e-05 6.53358e-05 0.000130494 -1.00193e-05 -7.05185e-05 6.11587e-05 8.86399e-05 -4.15731e-06 5.48179e-06 
1669.85 0 0.000230736 -0.0110339 -1.85725e-06 3.22523e-05 -0.0164091 0.00262385 2.09396e-05 -9.1025e-05 0.00221227 -0.0890011 0.000229279 0.000600262 0.000384385 0.00090888 -0.000146416 0.000277202 5.36053e-05 0.000149261 -0.00019559 -0.000514769 9.55099e-05 -6.49574e-05 1.94243e-05 7.2931e-05 6.49691e-05 0.000122372 2.02311e-06 -5.97905e-05 6.29857e-05 9.03534e-05 1.4424e-06 -8.05333e-06 
1670.2 0 0.00025436 -0.0109503 -1.05058e-06 3.10035e-05 -0.0234259 0.00246659 1.23861e-05 -3.06544e-05 0.00238993 -0.0870076 0.000220019 0.000556949 0.000376993 0.000891464 -0.000125133 0.00023923 0.000147027 0.000102564 -0.000223197 -0.000459159 0.000103217 -6.70961e-05 2.19192e-05 7.38624e-05 6.48792e-05 0.000113523 1.55403e-05 -4.96843e-05 6.45057e-05 8.9201e-05 5.64751e-06 -2.16673e-05 
1670.55 0 0.000278036 -0.0107983 8.82042e-07 2.92276e-05 -0.0302328 0.00229011 2.78754e-06 2.89388e-05 0.00255394 -0.0844712 0.000207007 0.000510375 0.000366197 0.000864877 -9.82847e-05 0.000200922 0.000239099 6.0005e-05 -0.000252597 -0.000400893 0.000108509 -6.81933e-05 2.35222e-05 7.49691e-05 6.53557e-05 0.000103164 3.03098e-05 -4.17402e-05 6.51565e-05 8.46364e-05 7.8842e-06 -3.48978e-05 
1670.9 0 0.000301002 -0.0105787 3.66105e-06 2.79971e-05 -0.0367882 0.00209814 -9.07839e-06 8.95802e-05 0.00270156 -0.0814121 0.00018871 0.000462098 0.000351968 0.000829361 -6.80151e-05 0.000160633 0.000326079 2.07528e-05 -0.000280329 -0.000340955 0.00011321 -6.75095e-05 2.40441e-05 7.75408e-05 6.63961e-05 9.25934e-05 4.52032e-05 -3.66587e-05 6.46042e-05 7.76419e-05 7.6727e-06 -4.79677e-05 
1671.25 0 0.000322008 -0.0102915 6.17872e-06 2.73593e-05 -0.0430507 0.00189281 -2.27318e-05 0.00015166 0.00283236 -0.0778518 0.000166595 0.000413231 0.000333998 0.000786181 -3.75839e-05 0.000118752 0.000405121 -1.3695e-05 -0.000302874 -0.000283176 0.000118461 -6.47805e-05 2.35754e-05 8.09498e-05 6.65303e-05 8.4286e-05 5.83554e-05 -3.3349e-05 6.28465e-05 6.96375e-05 5.8092e-06 -6.01278e-05 
1671.6 0 0.000341313 -0.00993843 8.30171e-06 2.65056e-05 -0.0489771 0.00167464 -3.47527e-05 0.000213551 0.00294402 -0.0738157 0.000143559 0.000361786 0.000313214 0.000737701 -8.5667e-06 7.74214e-05 0.000474242 -4.18205e-05 -0.000320259 -0.000229701 0.000124467 -6.08485e-05 2.24597e-05 8.37849e-05 6.49653e-05 7.8985e-05 6.83652e-05 -3.01018e-05 6.05356e-05 6.22832e-05 3.86696e-06 -7.09082e-05 
1671.95 0 0.000358679 -0.00952326 1.02636e-05 2.502e-05 -0.0545284 0.00144752 -4.32427e-05 0.000274158 0.00303494 -0.0693386 0.000121941 0.000305652 0.000290436 0.000687092 1.87455e-05 3.68396e-05 0.00053364 -6.27483e-05 -0.000336672 -0.000180071 0.000131567 -5.61391e-05 2.0639e-05 8.52323e-05 6.16688e-05 7.4782e-05 7.54812e-05 -2.60758e-05 5.86945e-05 5.55938e-05 2.42377e-06 -8.00643e-05 
1672.3 0 0.000373413 -0.00905121 1.15607e-05 2.31201e-05 -0.0596738 0.0012151 -5.06018e-05 0.000332438 0.00310632 -0.0644587 0.000102585 0.00024543 0.000267627 0.000635121 4.54892e-05 -4.3951e-06 0.000586521 -7.71e-05 -0.000355844 -0.000133652 0.000140293 -5.02396e-05 1.87968e-05 8.47695e-05 5.8176e-05 7.14447e-05 8.02121e-05 -2.03316e-05 5.71031e-05 4.81721e-05 1.2659e-06 -8.67717e-05 
1672.65 0 0.00038542 -0.00852666 1.24541e-05 2.05053e-05 -0.0643866 0.000978758 -5.96358e-05 0.000386727 0.00315975 -0.0592132 8.43913e-05 0.00018233 0.000246098 0.000581365 7.31826e-05 -4.677e-05 0.000635098 -8.65001e-05 -0.000377058 -8.94642e-05 0.000149079 -4.34312e-05 1.68879e-05 8.29796e-05 5.58454e-05 6.98579e-05 8.26786e-05 -1.18163e-05 5.57726e-05 3.98349e-05 2.32044e-06 -9.18538e-05 
1673 0 0.000394302 -0.0079529 1.3006e-05 1.6697e-05 -0.0686415 0.000739034 -6.90231e-05 0.000436824 0.00319616 -0.0536389 6.74522e-05 0.000118181 0.000227269 0.000525951 0.000102581 -8.87938e-05 0.000680442 -9.12634e-05 -0.000397523 -4.63036e-05 0.000156486 -3.68398e-05 1.40624e-05 7.96615e-05 5.39774e-05 6.84208e-05 8.3238e-05 -1.13253e-06 5.49893e-05 3.16756e-05 7.53984e-06 -9.76542e-05 
1673.35 0 0.000399912 -0.00733488 1.35694e-05 1.23259e-05 -0.0724152 0.000496407 -7.73997e-05 0.000484164 0.00321602 -0.0477754 5.38539e-05 5.33745e-05 0.000212727 0.000467758 0.000134746 -0.000127403 0.00072254 -9.32876e-05 -0.000417605 -4.02198e-06 0.000162894 -3.08282e-05 1.101e-05 7.39689e-05 5.1093e-05 6.51401e-05 8.26417e-05 1.0455e-05 5.4261e-05 2.33164e-05 1.6866e-05 -0.000104054 
1673.7 0 0.000402472 -0.0066782 1.42921e-05 9.17765e-06 -0.0756882 0.000251633 -8.6345e-05 0.000529784 0.00321764 -0.0416663 4.29673e-05 -1.42468e-05 0.000201419 0.000405364 0.000173413 -0.000162084 0.000760864 -9.61117e-05 -0.00043926 3.49095e-05 0.000168404 -2.50725e-05 9.33109e-06 6.67926e-05 4.8708e-05 5.8931e-05 8.22306e-05 2.1764e-05 5.311e-05 1.36428e-05 2.90088e-05 -0.000108845 
1674.05 0 0.000402732 -0.00598766 1.51488e-05 7.47755e-06 -0.0784468 7.01864e-06 -9.84288e-05 0.000572871 0.0031987 -0.0353561 3.00162e-05 -8.50708e-05 0.000191228 0.000338945 0.000219324 -0.000194423 0.000795117 -0.000101299 -0.000461501 6.74093e-05 0.000172948 -1.98575e-05 8.02803e-06 5.88006e-05 4.83737e-05 4.95265e-05 8.18969e-05 3.27949e-05 5.18782e-05 3.56697e-06 4.1239e-05 -0.000112623 
1674.4 0 0.000400594 -0.00526838 1.59317e-05 5.56296e-06 -0.0806808 -0.000234968 -0.000114916 0.000612127 0.00316026 -0.0288859 1.21884e-05 -0.000158101 0.0001802 0.000270296 0.000267226 -0.000224759 0.000825331 -0.000107722 -0.000480969 9.48149e-05 0.000175646 -1.68422e-05 4.56113e-06 5.03498e-05 4.74694e-05 3.7517e-05 8.11772e-05 4.43039e-05 5.12366e-05 -5.46582e-06 5.08547e-05 -0.000116203 
1674.75 0 0.000394565 -0.00452507 1.58183e-05 2.63093e-06 -0.0823818 -0.000472977 -0.000133795 0.000647456 0.0031035 -0.0222974 -9.22842e-06 -0.00023233 0.000167911 0.000199252 0.000311843 -0.000253982 0.000850963 -0.000114992 -0.000494628 0.000119676 0.000175401 -1.61664e-05 -1.33895e-06 4.30724e-05 4.42095e-05 2.40054e-05 8.11637e-05 5.5736e-05 5.06187e-05 -1.39032e-05 5.68327e-05 -0.000117466 
1675.1 0 0.00038303 -0.0037616 1.47123e-05 -1.258e-06 -0.0835453 -0.000704098 -0.000150599 0.000677653 0.00302771 -0.0156328 -3.33644e-05 -0.000305346 0.000153682 0.000123475 0.00035169 -0.000284536 0.000869597 -0.000124056 -0.00050202 0.000141683 0.000173412 -1.58988e-05 -8.5278e-06 3.84357e-05 4.03942e-05 1.06739e-05 8.27048e-05 6.61104e-05 4.85997e-05 -2.27609e-05 5.94721e-05 -0.000116105 
1675.45 0 0.000366184 -0.00298118 1.36783e-05 -6.36417e-06 -0.0841676 -0.000923325 -0.000162837 0.000700814 0.00293217 -0.00893358 -6.03354e-05 -0.000374612 0.000137012 4.31444e-05 0.000385108 -0.000316982 0.000877996 -0.000133745 -0.000506273 0.000160794 0.000172135 -1.51853e-05 -1.49564e-05 3.65621e-05 3.63402e-05 -1.56031e-06 8.47471e-05 7.5962e-05 4.45079e-05 -3.21515e-05 5.94494e-05 -0.000114111 
1675.8 0 0.000345628 -0.00218641 1.35985e-05 -1.21755e-05 -0.0842469 -0.00112576 -0.000171321 0.000718058 0.00281718 -0.00224162 -8.74476e-05 -0.00043938 0.000119591 -3.79906e-05 0.000409726 -0.000348543 0.000874426 -0.000142694 -0.000510283 0.000178498 0.00017152 -1.49473e-05 -1.91134e-05 3.58197e-05 3.17094e-05 -1.19228e-05 8.59674e-05 8.61217e-05 3.97064e-05 -4.24991e-05 5.81921e-05 -0.000111053 
1676.15 0 0.000322193 -0.00138136 1.3111e-05 -1.67452e-05 -0.0837861 -0.00130943 -0.000178893 0.000731299 0.00268549 0.00440108 -0.000111824 -0.00049942 0.000103126 -0.000115679 0.000426002 -0.000377597 0.000861119 -0.000151733 -0.000514302 0.000194055 0.000169515 -1.54938e-05 -2.1193e-05 3.33532e-05 2.79964e-05 -1.94226e-05 8.66492e-05 9.57556e-05 3.49696e-05 -5.34857e-05 5.73491e-05 -0.000106373 
1676.5 0 0.000297109 -0.000573185 1.10676e-05 -1.93707e-05 -0.0827922 -0.00147523 -0.000188266 0.000739058 0.00254086 0.0109522 -0.000135113 -0.000552491 8.68324e-05 -0.000188567 0.000435878 -0.000403484 0.000841415 -0.000162783 -0.000516297 0.000205267 0.000165403 -1.57229e-05 -2.13209e-05 2.71145e-05 2.59259e-05 -2.40968e-05 8.74972e-05 0.000103356 2.88768e-05 -6.29252e-05 5.76847e-05 -0.000100958 
1676.85 0 0.000272818 0.000230146 7.92532e-06 -2.12516e-05 -0.0812764 -0.0016226 -0.000201197 0.000740327 0.0023857 0.0173697 -0.000159466 -0.00059714 6.87168e-05 -0.000255859 0.000440385 -0.000424253 0.000816503 -0.000175083 -0.00051406 0.000212519 0.000160579 -1.50393e-05 -1.99066e-05 1.8067e-05 2.381e-05 -2.70353e-05 8.81773e-05 0.00010934 2.14191e-05 -6.99571e-05 6.00712e-05 -9.6021e-05 
1677.2 0 0.000249408 0.00102192 4.74131e-06 -2.35029e-05 -0.0792536 -0.00175034 -0.00021789 0.000736933 0.00222408 0.0236115 -0.000183315 -0.000634182 4.95413e-05 -0.000315513 0.000439727 -0.000439467 0.00078803 -0.000186066 -0.000504781 0.000216468 0.000154367 -1.35038e-05 -1.79947e-05 8.14119e-06 2.0937e-05 -3.09191e-05 8.85046e-05 0.000115413 1.41599e-05 -7.51506e-05 6.52586e-05 -9.20495e-05 
1677.55 0 0.000225925 0.00179709 1.65715e-06 -2.65713e-05 -0.0767443 -0.00186145 -0.000235805 0.000726947 0.00205961 0.0296364 -0.000205044 -0.000664647 3.04816e-05 -0.000366747 0.000434261 -0.000450029 0.000758016 -0.000196425 -0.000486766 0.000215329 0.000145231 -1.13777e-05 -1.45442e-05 -1.67065e-06 1.8432e-05 -3.872e-05 8.86446e-05 0.000121658 7.84499e-06 -7.96195e-05 7.13632e-05 -8.93021e-05 
1677.9 0 0.000203347 0.00255147 -1.89525e-06 -3.00033e-05 -0.0737747 -0.0019582 -0.000253451 0.000705831 0.00189172 0.0354076 -0.000224444 -0.00068869 1.00143e-05 -0.000410774 0.000424548 -0.000455875 0.000726658 -0.000208536 -0.00045982 0.000209967 0.000133924 -9.80346e-06 -8.45568e-06 -1.10419e-05 1.57807e-05 -5.03157e-05 8.79236e-05 0.000127363 2.02427e-06 -8.44988e-05 7.50937e-05 -8.78179e-05 
1678.25 0 0.000183512 0.00328176 -5.58507e-06 -3.31324e-05 -0.0703691 -0.00203933 -0.00026969 0.000675153 0.00172151 0.0408937 -0.00024084 -0.00070638 -1.48418e-05 -0.000448868 0.000410809 -0.000456132 0.00069351 -0.000221501 -0.000423455 0.000204256 0.000120905 -9.61908e-06 -9.92383e-07 -1.84913e-05 1.13983e-05 -6.32669e-05 8.69678e-05 0.000132767 -4.44334e-06 -9.0023e-05 7.54605e-05 -8.66043e-05 
1678.6 0 0.000166985 0.00398609 -9.17668e-06 -3.49079e-05 -0.0665504 -0.00210535 -0.000281289 0.000639766 0.00155349 0.0460633 -0.000253627 -0.000719319 -4.52645e-05 -0.000483103 0.00039279 -0.000450985 0.000659161 -0.000230913 -0.000378713 0.000198251 0.000105478 -9.87091e-06 5.2107e-06 -2.32468e-05 4.65467e-06 -7.60768e-05 8.69663e-05 0.000137856 -1.15209e-05 -9.5223e-05 7.27739e-05 -8.47269e-05 
1678.95 0 0.000152147 0.00466201 -1.37494e-05 -3.51326e-05 -0.062344 -0.00216019 -0.000286257 0.000600201 0.00139001 0.0508868 -0.000261107 -0.000727758 -7.93731e-05 -0.000515781 0.000370823 -0.000442409 0.00062286 -0.000232548 -0.000329481 0.000190126 8.85495e-05 -9.53744e-06 8.28638e-06 -2.70913e-05 -4.21457e-06 -8.85647e-05 8.78671e-05 0.000141454 -1.7933e-05 -9.88634e-05 6.70857e-05 -8.13246e-05 
1679.3 0 0.000136686 0.00530381 -1.95229e-05 -3.48053e-05 -0.0577797 -0.00220667 -0.000286677 0.000554023 0.0012293 0.0553364 -0.000261929 -0.000730439 -0.000114959 -0.0005474 0.000347165 -0.000431064 0.00058388 -0.000226672 -0.000278945 0.00017952 7.08502e-05 -7.34324e-06 8.20996e-06 -3.30247e-05 -1.31504e-05 -9.9956e-05 8.87942e-05 0.000143366 -2.35744e-05 -0.000101847 5.84717e-05 -7.55804e-05 
1679.65 0 0.000119452 0.00590432 -2.44617e-05 -3.49618e-05 -0.0528895 -0.00224432 -0.000285374 0.000499281 0.00106817 0.0593859 -0.000257977 -0.000728138 -0.000152087 -0.000577406 0.000323134 -0.000415862 0.000542435 -0.000215748 -0.000226675 0.000167382 5.12374e-05 -2.74704e-06 6.73823e-06 -4.23345e-05 -2.06529e-05 -0.00010846 8.8279e-05 0.000142953 -2.91407e-05 -0.000104931 4.74309e-05 -6.77066e-05 
1680 0 0.000101042 0.0064583 -2.731e-05 -3.56634e-05 -0.0477102 -0.00227022 -0.000282667 0.000436764 0.00090424 0.0630108 -0.000249302 -0.000720882 -0.000191662 -0.000603819 0.00029839 -0.000397083 0.000498249 -0.00020092 -0.000171789 0.000154994 2.98453e-05 3.35419e-06 5.56549e-06 -5.43803e-05 -2.72518e-05 -0.000112864 8.603e-05 0.000138966 -3.47904e-05 -0.0001076 3.53359e-05 -5.77316e-05 
1680.35 0 8.20667e-05 0.00696122 -2.82887e-05 -3.61562e-05 -0.0422813 -0.00228177 -0.000277933 0.00036903 0.000738688 0.0661896 -0.000234012 -0.000706176 -0.000233948 -0.000624931 0.000273598 -0.000375502 0.000451036 -0.000181729 -0.000114933 0.000143399 8.53497e-06 1.016e-05 4.51834e-06 -6.72929e-05 -3.27032e-05 -0.000112871 8.2835e-05 0.000131612 -4.08359e-05 -0.00010929 2.33516e-05 -4.61696e-05 
1680.7 0 6.26615e-05 0.00741055 -2.80072e-05 -3.65146e-05 -0.0366435 -0.00227982 -0.000271349 0.000299155 0.000575127 0.0689038 -0.000212706 -0.000682241 -0.000278018 -0.000638895 0.000248583 -0.000351029 0.000400845 -0.000157437 -5.65035e-05 0.000132348 -1.13586e-05 1.73312e-05 3.21508e-06 -7.84777e-05 -3.74897e-05 -0.000107979 7.92891e-05 0.000122633 -4.72978e-05 -0.000109938 1.24159e-05 -3.42317e-05 
1681.05 0 4.32263e-05 0.00780598 -2.76649e-05 -3.64462e-05 -0.0308396 -0.00226638 -0.000262345 0.000229455 0.000414863 0.0711396 -0.000185632 -0.000648875 -0.000320964 -0.000643926 0.000222514 -0.000322416 0.000350755 -0.000128516 4.98414e-06 0.000119115 -3.02491e-05 2.47913e-05 2.82448e-06 -8.69962e-05 -4.30178e-05 -9.84138e-05 7.51584e-05 0.000114291 -5.3528e-05 -0.00011006 3.62831e-06 -2.17683e-05 
1681.4 0 2.52741e-05 0.00814728 -2.76941e-05 -3.50055e-05 -0.0249134 -0.00224006 -0.000249328 0.000159131 0.000257418 0.0728913 -0.000152918 -0.000607425 -0.000359611 -0.000642303 0.000197288 -0.000288049 0.000303996 -9.52361e-05 7.00381e-05 0.000101156 -4.89366e-05 3.25901e-05 4.36423e-06 -9.34812e-05 -4.76619e-05 -8.6051e-05 7.06835e-05 0.000107785 -5.96159e-05 -0.000109507 -2.18355e-06 -8.10211e-06 
1681.75 0 1.01043e-05 0.00843311 -2.79415e-05 -3.31266e-05 -0.0189062 -0.00219923 -0.000231828 8.47371e-05 0.000105904 0.0741583 -0.000118975 -0.000559754 -0.000392276 -0.000637842 0.000174676 -0.000247594 0.000258701 -5.88679e-05 0.000135523 7.91006e-05 -6.7588e-05 4.10139e-05 6.35212e-06 -9.84129e-05 -4.87057e-05 -7.27406e-05 6.55316e-05 0.000102823 -6.62101e-05 -0.000108016 -4.56564e-06 5.40031e-06 
1682.1 0 -1.84387e-06 0.00866202 -2.79885e-05 -3.2007e-05 -0.0128575 -0.00214686 -0.000211316 4.64096e-06 -3.4762e-05 0.0749421 -8.81839e-05 -0.00050759 -0.000419 -0.000629735 0.000153207 -0.000202669 0.000212542 -2.13196e-05 0.000197813 5.68448e-05 -8.68299e-05 4.93756e-05 7.48138e-06 -0.00010193 -4.68418e-05 -5.96843e-05 5.98017e-05 9.81407e-05 -7.25661e-05 -0.00010629 -3.53301e-06 1.64324e-05 
1682.45 0 -1.07108e-05 0.00883316 -2.72314e-05 -3.08899e-05 -0.00680599 -0.00208825 -0.000188715 -8.01545e-05 -0.000162679 0.0752478 -6.03191e-05 -0.000451052 -0.000440046 -0.000616632 0.000130754 -0.000156053 0.00016785 1.73238e-05 0.000255262 3.69854e-05 -0.000106292 5.82862e-05 7.57569e-06 -0.000103177 -4.45674e-05 -4.81398e-05 5.43596e-05 9.20166e-05 -7.77413e-05 -0.000104396 -6.15589e-07 2.39618e-05 
1682.8 0 -1.7409e-05 0.00894714 -2.61512e-05 -2.94894e-05 -0.000785847 -0.00202838 -0.00016471 -0.000168833 -0.000278984 0.0750811 -3.36847e-05 -0.00038988 -0.000454654 -0.00060035 0.000106879 -0.000108429 0.000127058 5.61304e-05 0.000307437 2.03433e-05 -0.00012409 6.87929e-05 7.22281e-06 -0.000100852 -4.32729e-05 -3.85821e-05 4.8044e-05 8.47406e-05 -8.15941e-05 -0.000101085 1.94605e-06 2.84902e-05 
1683.15 0 -2.262e-05 0.00900538 -2.53489e-05 -2.82002e-05 0.00516766 -0.00197039 -0.000140359 -0.000260395 -0.000386183 0.074447 -9.0129e-06 -0.000325602 -0.000463086 -0.000582634 8.10342e-05 -5.84247e-05 8.87671e-05 9.20277e-05 0.000353946 8.0967e-06 -0.000139519 7.9939e-05 6.94932e-06 -9.63168e-05 -4.33715e-05 -3.0334e-05 3.92637e-05 7.69798e-05 -8.39634e-05 -9.58423e-05 2.71588e-06 3.11845e-05 
1683.5 0 -2.70827e-05 0.0090078 -2.51083e-05 -2.70041e-05 0.0110171 -0.00191591 -0.000117811 -0.000352888 -0.000485677 0.0733554 1.34085e-05 -0.00025979 -0.000468244 -0.000562428 5.17533e-05 -6.00621e-06 5.07204e-05 0.000123345 0.00039326 1.84831e-06 -0.000152173 8.96521e-05 7.04315e-06 -9.20113e-05 -4.52805e-05 -2.2652e-05 2.76699e-05 6.90617e-05 -8.47703e-05 -8.95528e-05 1.00748e-06 3.33256e-05 
1683.85 0 -3.09652e-05 0.00895361 -2.59082e-05 -2.56541e-05 0.0167274 -0.00186617 -9.94195e-05 -0.000443192 -0.000580395 0.071821 3.57008e-05 -0.000192187 -0.000472741 -0.000538019 2.04602e-05 4.7481e-05 1.40752e-05 0.00015194 0.000425791 1.30965e-06 -0.000162646 9.66845e-05 7.33518e-06 -8.7842e-05 -4.84688e-05 -1.41045e-05 1.4505e-05 6.10993e-05 -8.46637e-05 -8.24645e-05 -3.80118e-06 3.51792e-05 
1684.2 0 -3.41368e-05 0.00884321 -2.78271e-05 -2.483e-05 0.0222666 -0.00182014 -8.46623e-05 -0.000530528 -0.000674478 0.0698589 5.94845e-05 -0.000122301 -0.000476484 -0.000510206 -8.67537e-06 0.000101796 -1.8748e-05 0.000181659 0.000453871 4.94639e-06 -0.000171907 0.000101391 5.78867e-06 -8.31622e-05 -5.18695e-05 -2.93423e-06 7.0674e-07 5.23947e-05 -8.4538e-05 -7.46763e-05 -1.06726e-05 3.73395e-05 
1684.55 0 -3.81421e-05 0.00867924 -3.0592e-05 -2.48543e-05 0.0276037 -0.00177501 -7.19512e-05 -0.000614434 -0.000768833 0.0674849 8.39029e-05 -5.00882e-05 -0.000477189 -0.000481452 -3.14993e-05 0.000157075 -4.73026e-05 0.000215613 0.000478277 1.33012e-05 -0.000180205 0.000102367 1.07237e-06 -7.83913e-05 -5.37565e-05 1.1613e-05 -1.32996e-05 4.19521e-05 -8.50166e-05 -6.76571e-05 -1.68071e-05 4.11385e-05 
1684.9 0 -4.52864e-05 0.00846431 -3.33787e-05 -2.50124e-05 0.0327061 -0.0017294 -6.12362e-05 -0.000691726 -0.00086495 0.0647178 0.000106058 2.29168e-05 -0.000473239 -0.000453253 -4.76653e-05 0.000213328 -7.25015e-05 0.00025298 0.000497957 2.59346e-05 -0.000187084 9.83203e-05 -5.30253e-06 -7.49474e-05 -5.39602e-05 2.82807e-05 -2.60742e-05 2.96084e-05 -8.5789e-05 -6.26204e-05 -1.9916e-05 4.66473e-05 
1685.25 0 -5.65141e-05 0.00819892 -3.59133e-05 -2.44835e-05 0.037544 -0.00168151 -5.24915e-05 -0.00075945 -0.000966482 0.0615818 0.000124335 9.41522e-05 -0.000465049 -0.000426402 -5.96993e-05 0.000271526 -9.47599e-05 0.000291916 0.000512505 4.11526e-05 -0.000191987 9.06909e-05 -1.19361e-05 -7.28707e-05 -5.32915e-05 4.47966e-05 -3.64909e-05 1.62127e-05 -8.5776e-05 -5.8873e-05 -2.04518e-05 5.34888e-05 
1685.6 0 -7.03706e-05 0.00788517 -3.86969e-05 -2.30129e-05 0.0420925 -0.00162813 -4.51334e-05 -0.000817 -0.00107336 0.0581022 0.000138328 0.000160709 -0.000452234 -0.000402449 -6.87436e-05 0.000331777 -0.000115248 0.000331261 0.000522544 5.8473e-05 -0.000195151 8.1477e-05 -1.82091e-05 -6.9709e-05 -5.11158e-05 6.03429e-05 -4.41251e-05 2.71032e-06 -8.47507e-05 -5.45052e-05 -1.98124e-05 6.00162e-05 
1685.95 0 -8.42365e-05 0.00752679 -4.1612e-05 -2.12119e-05 0.0463283 -0.0015664 -3.86504e-05 -0.000865047 -0.00118213 0.0543033 0.000147651 0.000221641 -0.000433641 -0.000382038 -7.50494e-05 0.000391271 -0.000135803 0.000368409 0.000527993 7.97586e-05 -0.000196551 7.13893e-05 -2.35515e-05 -6.50979e-05 -4.74304e-05 7.45546e-05 -4.96622e-05 -1.03395e-05 -8.28403e-05 -4.92341e-05 -1.89805e-05 6.45479e-05 
1686.3 0 -9.72379e-05 0.00712714 -4.39526e-05 -1.97474e-05 0.0502294 -0.00149575 -3.34831e-05 -0.000903678 -0.00129015 0.0502122 0.000152161 0.000278548 -0.000410797 -0.000364008 -7.89676e-05 0.000447211 -0.000156371 0.000400589 0.000527348 0.000107032 -0.000196251 6.03631e-05 -2.92754e-05 -5.98423e-05 -4.28376e-05 8.74022e-05 -5.35953e-05 -2.25282e-05 -8.01242e-05 -4.39928e-05 -1.83497e-05 6.81228e-05 
1686.65 0 -0.000111318 0.00669088 -4.59238e-05 -1.88778e-05 0.0537761 -0.00141666 -3.07834e-05 -0.000932595 -0.00139725 0.0458576 0.000152017 0.000332188 -0.000385678 -0.000346376 -8.09881e-05 0.000498776 -0.000175521 0.000428829 0.000519493 0.000138499 -0.000194929 4.90677e-05 -3.75498e-05 -5.39816e-05 -3.68095e-05 9.97219e-05 -5.6232e-05 -3.40634e-05 -7.69264e-05 -3.94695e-05 -1.65194e-05 7.13545e-05 
1687 0 -0.000127845 0.00622134 -4.78296e-05 -1.81423e-05 0.0569514 -0.00132805 -3.08044e-05 -0.000953431 -0.00150263 0.0412703 0.000146444 0.000381981 -0.000357633 -0.000328772 -8.25258e-05 0.000544349 -0.000192261 0.000454134 0.000505718 0.000170588 -0.000193065 3.79566e-05 -4.72543e-05 -4.88061e-05 -2.95568e-05 0.000110371 -5.82542e-05 -4.54917e-05 -7.37234e-05 -3.5443e-05 -1.20938e-05 7.28914e-05 
1687.35 0 -0.00014469 0.00571969 -4.9567e-05 -1.67678e-05 0.0597417 -0.00122913 -3.31564e-05 -0.000969852 -0.00160493 0.036483 0.000135456 0.000429309 -0.000327524 -0.000312807 -8.49429e-05 0.000583833 -0.000207154 0.00047541 0.000487777 0.000202551 -0.000190582 2.67675e-05 -5.53289e-05 -4.54647e-05 -2.30949e-05 0.00011756 -5.96667e-05 -5.75171e-05 -7.04699e-05 -3.10111e-05 -6.2886e-06 7.22526e-05 
1687.7 0 -0.000160098 0.00518855 -5.03182e-05 -1.44932e-05 0.0621348 -0.00112019 -3.89481e-05 -0.000983941 -0.00170266 0.0315286 0.000120894 0.000475631 -0.000298254 -0.000298841 -8.86314e-05 0.000619682 -0.000221848 0.000493202 0.000467744 0.000237085 -0.000186907 1.49342e-05 -6.15754e-05 -4.35169e-05 -1.85869e-05 0.000122251 -6.01176e-05 -7.02062e-05 -6.70837e-05 -2.55516e-05 -9.47183e-07 7.07351e-05 
1688.05 0 -0.000174794 0.00463065 -4.94207e-05 -1.25847e-05 0.0641211 -0.00100191 -4.8329e-05 -0.00099476 -0.00179322 0.0264378 0.000105783 0.000519301 -0.00027092 -0.000285144 -9.34023e-05 0.000654022 -0.000236017 0.000510788 0.000448687 0.000275681 -0.000181249 3.11677e-06 -6.61476e-05 -4.2944e-05 -1.50583e-05 0.000127004 -5.87204e-05 -8.29088e-05 -6.28601e-05 -1.96714e-05 3.48068e-06 6.97198e-05 
1688.4 0 -0.000188588 0.0040477 -4.75404e-05 -1.15076e-05 0.0656952 -0.000874517 -5.91609e-05 -0.00100134 -0.00187424 0.0212392 9.18848e-05 0.000557435 -0.000243361 -0.000271684 -9.80677e-05 0.00068617 -0.000247984 0.00053142 0.000432397 0.000316475 -0.000172885 -6.61906e-06 -6.8084e-05 -4.37283e-05 -1.0916e-05 0.000131656 -5.60733e-05 -9.44889e-05 -5.67736e-05 -1.50212e-05 8.08959e-06 6.87528e-05 
1688.75 0 -0.000200524 0.00344302 -4.56344e-05 -9.9997e-06 0.0668515 -0.000738575 -6.91117e-05 -0.00100309 -0.00194414 0.0159607 7.86326e-05 0.000590085 -0.000211984 -0.000260403 -0.000100532 0.000713894 -0.000258303 0.000555711 0.000419178 0.00035804 -0.00016225 -1.3897e-05 -6.8824e-05 -4.58675e-05 -5.89921e-06 0.000134119 -5.4368e-05 -0.000104287 -4.94519e-05 -1.20685e-05 1.24053e-05 6.64161e-05 
1689.1 0 -0.000211312 0.00282093 -4.37712e-05 -7.49658e-06 0.0675846 -0.000596597 -7.66557e-05 -0.000998036 -0.00200199 0.0106327 6.45151e-05 0.000618544 -0.000174685 -0.00025167 -0.000100383 0.000737632 -0.00026961 0.000581843 0.000408011 0.000399333 -0.000151046 -1.97154e-05 -6.98042e-05 -4.89128e-05 -8.72798e-07 0.000135022 -5.45915e-05 -0.000112353 -4.243e-05 -9.73405e-06 1.50583e-05 6.13437e-05 
1689.45 0 -0.000222434 0.00218526 -4.12574e-05 -4.61169e-06 0.0678917 -0.00045082 -8.15564e-05 -0.000985199 -0.00205014 0.00528797 4.98745e-05 0.000640875 -0.000131846 -0.000243665 -9.93475e-05 0.000759086 -0.000283643 0.000607152 0.000397485 0.000437571 -0.000140505 -2.54443e-05 -7.02335e-05 -5.12808e-05 2.26075e-06 0.000136578 -5.6448e-05 -0.000119467 -3.62903e-05 -7.09073e-06 1.72753e-05 5.40091e-05 
1689.8 0 -0.000234417 0.00154119 -3.78018e-05 -2.30729e-06 0.0677732 -0.000300189 -8.36688e-05 -0.000966147 -0.00209206 -3.87929e-05 3.67143e-05 0.000654738 -8.40095e-05 -0.000234816 -9.8122e-05 0.000777361 -0.00029925 0.00062873 0.000386273 0.000470459 -0.000130717 -3.2679e-05 -6.94439e-05 -5.16762e-05 2.64083e-06 0.000138105 -5.86831e-05 -0.000126534 -2.93942e-05 -4.49824e-06 2.05906e-05 4.67987e-05 
1690.15 0 -0.000247032 0.000894856 -3.41232e-05 -1.54951e-06 0.0672334 -0.000140538 -8.28098e-05 -0.000942926 -0.00212793 -0.00531138 2.51109e-05 0.000661229 -3.1621e-05 -0.000225202 -9.70366e-05 0.000790777 -0.000313394 0.000642761 0.000372275 0.000497156 -0.000120356 -4.13774e-05 -6.74358e-05 -5.03418e-05 1.1706e-06 0.000138546 -6.03848e-05 -0.000133134 -2.07681e-05 -2.92063e-06 2.38792e-05 4.17898e-05 
1690.5 0 -0.000259822 0.000250866 -3.09277e-05 -2.05946e-06 0.0662833 3.04906e-05 -8.04748e-05 -0.000915923 -0.00215464 -0.010496 1.37511e-05 0.000662582 2.16239e-05 -0.000216047 -9.7396e-05 0.000799064 -0.000325283 0.000646749 0.000353873 0.000518363 -0.000107961 -5.05564e-05 -6.36223e-05 -4.62367e-05 -6.72053e-07 0.000137967 -6.13933e-05 -0.000138971 -1.15553e-05 -2.95396e-06 2.64334e-05 3.99351e-05 
1690.85 0 -0.000271716 -0.000385545 -2.85446e-05 -1.84594e-06 0.0649361 0.000211047 -7.97214e-05 -0.000883569 -0.00216978 -0.0155643 2.21492e-06 0.000660545 7.20473e-05 -0.000207468 -9.91925e-05 0.00080242 -0.000337281 0.000641213 0.00032973 0.000535127 -9.24425e-05 -5.93372e-05 -5.78872e-05 -3.90311e-05 -1.14741e-06 0.0001374 -6.11911e-05 -0.000144181 -2.67112e-06 -3.81066e-06 2.93697e-05 4.06078e-05 
1691.2 0 -0.000282147 -0.00100983 -2.61474e-05 -1.61026e-07 0.0632027 0.000398722 -8.37549e-05 -0.00084435 -0.00217209 -0.0204878 -1.02407e-05 0.000655726 0.000118232 -0.000197472 -0.000101777 0.00080007 -0.000350979 0.000627665 0.000300639 0.000545948 -7.42074e-05 -6.71484e-05 -5.08965e-05 -3.09326e-05 3.85777e-07 0.000137573 -5.94254e-05 -0.000147699 6.17076e-06 -4.4426e-06 3.43556e-05 4.154e-05 
1691.55 0 -0.000290318 -0.00161998 -2.26374e-05 2.46581e-06 0.0610964 0.000593511 -9.1873e-05 -0.000799376 -0.00216095 -0.0252364 -2.293e-05 0.000648446 0.000160121 -0.000184197 -0.000105877 0.00079153 -0.000364177 0.000608797 0.000270101 0.000549878 -5.51506e-05 -7.35746e-05 -4.31321e-05 -2.35832e-05 2.72343e-06 0.000137418 -5.67577e-05 -0.000148931 1.50758e-05 -4.58751e-06 4.16335e-05 4.15606e-05 
1691.9 0 -0.000296045 -0.00221369 -1.76023e-05 5.54404e-06 0.0586352 0.000797663 -0.000100826 -0.000749656 -0.00213403 -0.0297825 -3.34151e-05 0.000639026 0.000199899 -0.000169009 -0.000111731 0.000778634 -0.000375254 0.00058715 0.000239976 0.00054947 -3.65853e-05 -7.89072e-05 -3.4665e-05 -1.72973e-05 5.24288e-06 0.000135661 -5.33978e-05 -0.000147643 2.34131e-05 -3.72617e-06 5.06978e-05 4.13047e-05 
1692.25 0 -0.00029937 -0.00278793 -1.10375e-05 8.60914e-06 0.0558378 0.00100907 -0.000109624 -0.000694209 -0.00208766 -0.0341009 -4.01938e-05 0.000625436 0.000239146 -0.000153457 -0.000117009 0.000763219 -0.000386264 0.000563006 0.000210689 0.000545486 -1.96173e-05 -8.27655e-05 -2.3676e-05 -1.29667e-05 7.9008e-06 0.00013078 -4.89676e-05 -0.000144533 3.12919e-05 -2.31614e-06 6.11963e-05 4.15788e-05 
1692.6 0 -0.000297333 -0.00334117 -4.49641e-06 1.20865e-05 0.0527247 0.00122318 -0.000117885 -0.000632818 -0.00201999 -0.038168 -4.47161e-05 0.000605669 0.00027792 -0.000136692 -0.000119251 0.000744583 -0.000398971 0.000535687 0.000182227 0.000535128 -4.67802e-06 -8.42308e-05 -9.10176e-06 -1.06812e-05 1.14108e-05 0.000121646 -4.40875e-05 -0.000141825 3.9002e-05 -1.08738e-06 7.02546e-05 4.25387e-05 
1692.95 0 -0.00028726 -0.0038712 9.40386e-07 1.65301e-05 0.0493175 0.00143769 -0.000124519 -0.000567328 -0.0019289 -0.0419647 -4.90622e-05 0.000578904 0.000316746 -0.000117531 -0.000120495 0.000722472 -0.000413229 0.000504762 0.000153462 0.000516193 9.48719e-06 -8.28716e-05 6.82267e-06 -8.65266e-06 1.57589e-05 0.000111594 -3.986e-05 -0.000140018 4.56712e-05 6.83713e-07 7.545e-05 4.35449e-05 
1693.3 0 -0.000269805 -0.0043742 6.14487e-06 2.13076e-05 0.0456357 0.00164778 -0.000129721 -0.000501203 -0.0018122 -0.0454748 -5.15276e-05 0.000544065 0.000355506 -9.44673e-05 -0.000124523 0.000695996 -0.000428933 0.000470105 0.000124486 0.000488607 2.39805e-05 -7.86943e-05 2.0834e-05 -5.80466e-06 2.04496e-05 0.000102972 -3.71993e-05 -0.000137624 5.04727e-05 3.82866e-06 7.90675e-05 4.41939e-05 
1693.65 0 -0.000248234 -0.00484697 1.14962e-05 2.55521e-05 0.0416985 0.00184731 -0.000132854 -0.000436698 -0.001671 -0.0486782 -5.05408e-05 0.000503566 0.000392763 -6.57188e-05 -0.00013121 0.000663534 -0.000444748 0.000432364 9.65633e-05 0.000452847 3.90803e-05 -7.31628e-05 3.10777e-05 -3.26891e-06 2.51287e-05 9.40668e-05 -3.64374e-05 -0.000133448 5.37527e-05 8.26387e-06 8.26892e-05 4.43676e-05 
1694 0 -0.000226239 -0.00528751 1.68228e-05 2.89426e-05 0.0375292 0.00203285 -0.000132328 -0.00037421 -0.00150765 -0.0515514 -4.70329e-05 0.000461249 0.000427162 -3.19341e-05 -0.000137915 0.000625222 -0.000457173 0.000391537 6.81178e-05 0.000409035 5.34888e-05 -6.79553e-05 3.77215e-05 -4.46929e-07 2.96734e-05 8.40979e-05 -3.69362e-05 -0.000126965 5.61673e-05 1.33916e-05 8.4759e-05 4.39219e-05 
1694.35 0 -0.000204926 -0.00569235 2.29752e-05 3.16248e-05 0.0331572 0.00220163 -0.000128513 -0.00031348 -0.00132349 -0.0540729 -4.2978e-05 0.000417853 0.000455932 4.75009e-06 -0.000143762 0.000582284 -0.000464726 0.000348756 3.61778e-05 0.000358182 6.52105e-05 -6.4044e-05 4.3395e-05 5.05015e-06 3.46522e-05 7.40765e-05 -3.72874e-05 -0.000119539 5.76169e-05 1.88607e-05 8.4263e-05 4.20964e-05 
1694.7 0 -0.000182531 -0.00605717 3.00109e-05 3.41116e-05 0.0286157 0.00235185 -0.000125152 -0.000253068 -0.00112161 -0.0562275 -3.81475e-05 0.000370472 0.000477987 4.31627e-05 -0.000151362 0.000533942 -0.000468496 0.000308384 1.51202e-06 0.000301663 7.45035e-05 -6.07952e-05 5.00988e-05 1.37937e-05 3.96169e-05 6.4006e-05 -3.54689e-05 -0.000112873 5.83019e-05 2.43388e-05 8.17688e-05 3.84275e-05 
1695.05 0 -0.000156968 -0.00637845 3.64435e-05 3.69471e-05 0.0239382 0.00248254 -0.00012469 -0.000193252 -0.000904639 -0.058007 -3.03101e-05 0.000318371 0.000496222 8.34671e-05 -0.00016087 0.000477543 -0.000470467 0.000272471 -2.97462e-05 0.000240709 8.17207e-05 -5.64565e-05 5.64607e-05 2.47621e-05 4.42369e-05 5.29077e-05 -3.09086e-05 -0.000108337 5.86352e-05 2.94706e-05 7.72559e-05 3.26027e-05 
1695.4 0 -0.000127283 -0.00665359 4.17792e-05 4.00552e-05 0.0191568 0.00259168 -0.000124869 -0.000135512 -0.000671965 -0.0594069 -1.96019e-05 0.000265831 0.000512227 0.000127341 -0.000169579 0.000412927 -0.000470848 0.000238348 -5.3674e-05 0.00017806 8.83852e-05 -5.08327e-05 6.07127e-05 3.62467e-05 4.76601e-05 4.2478e-05 -2.46874e-05 -0.000107184 5.84011e-05 3.46225e-05 7.08251e-05 2.37579e-05 
1695.75 0 -9.42533e-05 -0.00688142 4.63155e-05 4.2758e-05 0.0143031 0.0026762 -0.000123897 -7.89967e-05 -0.000422374 -0.0604241 -7.95456e-06 0.000216184 0.000524564 0.000174823 -0.000178071 0.000343596 -0.000467549 0.000204181 -7.02134e-05 0.000116853 9.59793e-05 -4.45334e-05 6.37048e-05 4.6327e-05 4.83755e-05 3.47614e-05 -1.81714e-05 -0.000106998 5.80137e-05 4.0268e-05 6.38434e-05 1.30801e-05 
1696.1 0 -5.95957e-05 -0.00706327 4.93932e-05 4.34871e-05 0.00940891 0.00273286 -0.00012068 -2.35965e-05 -0.000158327 -0.0610568 4.68602e-06 0.000168933 0.000532992 0.000224454 -0.000188438 0.000274313 -0.00045935 0.000170825 -8.00262e-05 5.87167e-05 0.000104568 -3.76739e-05 6.64716e-05 5.45179e-05 4.67385e-05 2.92613e-05 -1.22658e-05 -0.000105687 5.76355e-05 4.52748e-05 5.8254e-05 3.2907e-06 
1696.45 0 -2.44548e-05 -0.00720039 5.14592e-05 4.2655e-05 0.0045039 0.00275953 -0.000115032 2.80098e-05 0.000115986 -0.0613074 1.84882e-05 0.000120955 0.000537835 0.000277144 -0.000198456 0.000207242 -0.000445521 0.000138786 -8.65695e-05 3.57364e-06 0.000114619 -3.1103e-05 6.80403e-05 6.13239e-05 4.52017e-05 2.34491e-05 -7.28855e-06 -0.000102139 5.61902e-05 4.8293e-05 5.55961e-05 -4.76964e-06 
1696.8 0 1.08506e-05 -0.00729321 5.34906e-05 4.23758e-05 -0.000385164 0.00275555 -0.000107458 7.37865e-05 0.000396569 -0.0611775 3.10241e-05 7.09836e-05 0.000538093 0.000333385 -0.000205206 0.00014165 -0.00042387 0.000109714 -9.37581e-05 -4.79651e-05 0.000124758 -2.53912e-05 6.79411e-05 6.66941e-05 4.46823e-05 1.47167e-05 -2.95437e-06 -9.47542e-05 5.38869e-05 4.97838e-05 5.48332e-05 -1.33417e-05 
1697.15 0 4.64766e-05 -0.00734162 5.54857e-05 4.35265e-05 -0.00523008 0.00272174 -9.76655e-05 0.000114022 0.000677983 -0.0606674 4.22298e-05 2.00734e-05 0.000535571 0.000390846 -0.000208532 7.8864e-05 -0.000392685 8.58434e-05 -0.000103864 -9.49204e-05 0.000132791 -1.9354e-05 6.69441e-05 7.18296e-05 4.32925e-05 4.02539e-06 1.00353e-06 -8.42635e-05 5.14546e-05 5.11326e-05 5.3129e-05 -2.34494e-05 
1697.5 0 8.26434e-05 -0.00734415 5.79849e-05 4.55217e-05 -0.00999944 0.00265911 -8.69943e-05 0.000148665 0.000954825 -0.0597819 5.37649e-05 -3.2704e-05 0.000532763 0.000446006 -0.00020743 2.1033e-05 -0.000352809 6.5898e-05 -0.000117536 -0.000136911 0.000138753 -1.16465e-05 6.46464e-05 7.9197e-05 4.06696e-05 -6.21798e-06 5.10132e-06 -7.20649e-05 4.91138e-05 5.32883e-05 5.0014e-05 -3.35634e-05 
1697.85 0 0.00011825 -0.0072983 6.0539e-05 4.75992e-05 -0.0146632 0.00256649 -7.82129e-05 0.000178242 0.00122381 -0.0585309 6.61951e-05 -8.77812e-05 0.000529159 0.000495803 -0.000201173 -3.27559e-05 -0.000306515 4.83833e-05 -0.00013086 -0.000174242 0.000141416 -1.64481e-06 6.02069e-05 8.8172e-05 3.75221e-05 -1.56805e-05 9.07166e-06 -5.85063e-05 4.73047e-05 5.6508e-05 4.54706e-05 -4.27715e-05 
1698.2 0 0.000152289 -0.007204 6.14709e-05 4.861e-05 -0.0191935 0.00244278 -7.05245e-05 0.000203566 0.00148129 -0.0569241 8.03022e-05 -0.000143524 0.000524873 0.000538655 -0.000190315 -8.40304e-05 -0.000256057 3.38765e-05 -0.000139498 -0.000206843 0.000138967 9.3341e-06 5.57546e-05 9.51319e-05 3.39063e-05 -2.35791e-05 1.0991e-05 -4.57046e-05 4.60378e-05 6.02073e-05 3.96911e-05 -5.05362e-05 
1698.55 0 0.000185626 -0.00706459 6.16872e-05 4.83989e-05 -0.0235607 0.00229091 -6.13378e-05 0.000226031 0.00172415 -0.0549736 9.71251e-05 -0.000197473 0.000522039 0.0005733 -0.000174954 -0.000133164 -0.000202466 2.1089e-05 -0.000143474 -0.000232454 0.00013234 1.84944e-05 5.26181e-05 9.89059e-05 2.99266e-05 -2.97216e-05 1.0426e-05 -3.61505e-05 4.42441e-05 6.25278e-05 3.41996e-05 -5.63527e-05 
1698.9 0 0.000218484 -0.00688357 6.32744e-05 4.80496e-05 -0.0277372 0.00211289 -4.96095e-05 0.000247554 0.00195302 -0.0526976 0.000116495 -0.000247591 0.000520053 0.000597706 -0.000154416 -0.000177828 -0.000147129 6.46002e-06 -0.000144129 -0.000248807 0.000124921 2.42869e-05 4.9139e-05 0.000101638 2.6685e-05 -3.4862e-05 8.60651e-06 -3.02417e-05 4.23435e-05 6.33984e-05 2.92991e-05 -6.03951e-05 
1699.25 0 0.000250595 -0.00666188 6.50689e-05 4.76569e-05 -0.0317001 0.00190867 -3.63328e-05 0.000270215 0.00216591 -0.0501157 0.000135826 -0.000293285 0.000516767 0.000613391 -0.000128754 -0.000215444 -9.23562e-05 -1.10853e-05 -0.000141276 -0.000256074 0.000118961 2.64419e-05 4.47426e-05 0.0001047 2.47037e-05 -3.87788e-05 6.91231e-06 -2.61554e-05 4.13079e-05 6.45925e-05 2.44869e-05 -6.37927e-05 
1699.6 0 0.000280873 -0.00640032 6.56404e-05 4.69727e-05 -0.0354285 0.00168169 -2.16007e-05 0.000294519 0.00235731 -0.0472444 0.000152199 -0.000335448 0.000511731 0.000624642 -0.000100194 -0.000245811 -3.65201e-05 -3.07369e-05 -0.000135685 -0.000256827 0.000114659 2.59648e-05 3.8744e-05 0.000107488 2.28294e-05 -4.1057e-05 5.64427e-06 -2.23026e-05 4.07977e-05 6.68103e-05 2.07903e-05 -6.72075e-05 
1699.95 0 0.000307132 -0.00610111 6.51744e-05 4.60102e-05 -0.0388997 0.00143595 -5.41578e-06 0.000318578 0.00252358 -0.0441015 0.000164716 -0.000375093 0.000506205 0.000631252 -7.07277e-05 -0.000271967 2.4827e-05 -5.14584e-05 -0.000129697 -0.000251926 0.000111928 2.35358e-05 3.10378e-05 0.000109722 2.02439e-05 -4.40386e-05 3.99913e-06 -1.76463e-05 4.03204e-05 6.99289e-05 1.92988e-05 -7.07649e-05 
1700.3 0 0.000328717 -0.00576723 6.44426e-05 4.35576e-05 -0.0420923 0.00117458 1.24893e-05 0.00034137 0.00266196 -0.0407096 0.000174157 -0.000409401 0.000501731 0.000629419 -3.98293e-05 -0.000296625 9.20581e-05 -7.35691e-05 -0.00012504 -0.000240489 0.000110583 1.88424e-05 2.25665e-05 0.000110945 1.73259e-05 -5.01306e-05 2.84369e-06 -1.26009e-05 4.01238e-05 7.28822e-05 1.80547e-05 -7.37676e-05 
1700.65 0 0.000346066 -0.00540208 6.36769e-05 3.9174e-05 -0.0449883 0.00090073 3.23408e-05 0.000362447 0.00277011 -0.0370949 0.000180877 -0.000435737 0.000497415 0.000617318 -5.68497e-06 -0.000319939 0.000162447 -9.85903e-05 -0.000122658 -0.00022414 0.000111275 1.29954e-05 1.45317e-05 0.000110993 1.46908e-05 -5.68652e-05 3.58418e-06 -7.10668e-06 4.05723e-05 7.38599e-05 1.55661e-05 -7.56568e-05 
1701 0 0.000359939 -0.00500839 6.21192e-05 3.38125e-05 -0.0475733 0.00061826 5.52275e-05 0.000381036 0.00284551 -0.0332851 0.000184263 -0.000453927 0.00049062 0.000594891 3.25156e-05 -0.000341995 0.00023345 -0.000126776 -0.000121494 -0.000204652 0.000112968 8.12476e-06 7.30023e-06 0.000109849 1.31866e-05 -6.18467e-05 5.03126e-06 -3.45465e-07 4.09236e-05 7.25601e-05 1.33981e-05 -7.60752e-05 
1701.35 0 0.000370567 -0.00458859 5.91221e-05 2.86755e-05 -0.0498353 0.000333224 8.2461e-05 0.000396977 0.00288663 -0.029307 0.00018206 -0.000463792 0.000480064 0.000562363 7.4343e-05 -0.000360782 0.000303635 -0.00015597 -0.000122081 -0.000182495 0.000114807 4.85377e-06 9.69967e-07 0.000107534 1.3868e-05 -6.53248e-05 5.01634e-06 7.0104e-06 4.02482e-05 6.91392e-05 1.29358e-05 -7.56289e-05 
1701.7 0 0.000377574 -0.00414542 5.58421e-05 2.37168e-05 -0.0517649 5.1706e-05 0.00011225 0.00041132 0.00289437 -0.0251878 0.000172179 -0.000467209 0.000465711 0.000519433 0.000117495 -0.000371788 0.000370979 -0.000185299 -0.000125352 -0.00015767 0.000116756 1.71813e-06 -4.43347e-06 0.000104794 1.55718e-05 -6.83257e-05 3.10407e-06 1.48348e-05 3.78096e-05 6.42697e-05 1.39771e-05 -7.54046e-05 
1702.05 0 0.000379475 -0.00368157 5.29825e-05 1.82594e-05 -0.0533568 -0.00022303 0.000142751 0.000425176 0.00287151 -0.0209552 0.000155248 -0.000469254 0.000446349 0.000468522 0.000159196 -0.000373148 0.000431535 -0.00021626 -0.000131638 -0.000130879 0.000118189 -2.54309e-06 -9.20833e-06 0.00010189 1.73076e-05 -7.16444e-05 9.02025e-07 2.33662e-05 3.50826e-05 5.84421e-05 1.53526e-05 -7.44454e-05 
1702.4 0 0.000375708 -0.00320064 4.94542e-05 1.31529e-05 -0.0546076 -0.000490277 0.000171825 0.000438786 0.00282054 -0.0166331 0.000133112 -0.00047353 0.000421991 0.00041323 0.000197747 -0.000367618 0.000483247 -0.000248194 -0.000141873 -0.000103624 0.000118813 -7.2275e-06 -1.19707e-05 9.8556e-05 2.00085e-05 -7.5218e-05 1.35106e-08 3.25352e-05 3.38152e-05 5.19529e-05 1.6102e-05 -7.2569e-05 
1702.75 0 0.000369143 -0.00270614 4.49196e-05 8.45887e-06 -0.0555113 -0.000748689 0.000196792 0.000451178 0.00274202 -0.0122449 0.000108205 -0.000479768 0.00039446 0.000355214 0.000230924 -0.00035847 0.00052644 -0.000280447 -0.000154416 -7.77284e-05 0.000117828 -1.04526e-05 -1.15287e-05 9.6006e-05 2.35584e-05 -7.77599e-05 3.71966e-07 4.21172e-05 3.32976e-05 4.56821e-05 1.61738e-05 -7.08782e-05 
1703.1 0 0.000361628 -0.002199 3.99312e-05 4.02063e-06 -0.0560637 -0.000995687 0.000217603 0.000459583 0.0026367 -0.00781879 8.44477e-05 -0.000485933 0.00036451 0.000294909 0.000257096 -0.000348061 0.00056214 -0.000313665 -0.000166466 -5.33805e-05 0.000114844 -1.19805e-05 -1.05568e-05 9.46337e-05 2.73382e-05 -7.9039e-05 1.07281e-06 5.07971e-05 3.2673e-05 3.86056e-05 1.66487e-05 -6.90687e-05 
1703.45 0 0.000350913 -0.00168027 3.45212e-05 5.44572e-07 -0.056266 -0.00122916 0.000234909 0.000461941 0.00250633 -0.00338151 6.45177e-05 -0.000489241 0.000332325 0.00023301 0.000277516 -0.000338338 0.000590317 -0.00034766 -0.000179137 -2.73775e-05 0.000110911 -1.34897e-05 -1.16625e-05 9.198e-05 3.13096e-05 -8.10118e-05 1.05946e-06 5.82428e-05 3.14806e-05 3.04159e-05 1.77817e-05 -6.6785e-05 
1703.8 0 0.000334602 -0.00115315 2.901e-05 -2.54529e-06 -0.056118 -0.00144636 0.000247651 0.000460927 0.00235281 0.00104352 4.7842e-05 -0.000488 0.000297342 0.000171978 0.000293907 -0.000328682 0.000609917 -0.000381242 -0.000193421 4.41964e-06 0.000106214 -1.70193e-05 -1.41049e-05 8.54507e-05 3.5188e-05 -8.55458e-05 -1.52993e-07 6.57182e-05 2.87904e-05 2.34793e-05 1.80942e-05 -6.43446e-05 
1704.15 0 0.000312865 -0.000622129 2.42304e-05 -6.43108e-06 -0.0556185 -0.00164401 0.00025595 0.000460709 0.00217855 0.00542991 3.14511e-05 -0.000481943 0.00025967 0.000114079 0.000306508 -0.000317367 0.000621677 -0.000411128 -0.000206093 4.16841e-05 0.000100815 -2.27346e-05 -1.55151e-05 7.57568e-05 3.82313e-05 -9.26717e-05 -1.56067e-06 7.35774e-05 2.41935e-05 1.90355e-05 1.56073e-05 -6.14703e-05 
1704.5 0 0.000287629 -9.10423e-05 2.05383e-05 -1.11304e-05 -0.054771 -0.00181922 0.000262154 0.000460816 0.00198642 0.00974534 1.46125e-05 -0.000471611 0.000221967 5.92616e-05 0.000314653 -0.000303874 0.000628932 -0.000435913 -0.000214951 8.07256e-05 9.58088e-05 -2.93236e-05 -1.40747e-05 6.45987e-05 3.96399e-05 -9.97666e-05 -2.12879e-06 8.2315e-05 1.87967e-05 1.53322e-05 9.25514e-06 -5.82936e-05 
1704.85 0 0.000261332 0.000435417 1.68703e-05 -1.58643e-05 -0.0535859 -0.00197 0.000267851 0.00045939 0.00178047 0.0139581 -8.61698e-07 -0.000457942 0.000185724 5.71958e-06 0.000319143 -0.000287241 0.000633725 -0.000457225 -0.000221018 0.000119879 9.03576e-05 -3.66853e-05 -9.43546e-06 5.08883e-05 4.0321e-05 -0.000103976 -1.70755e-06 9.32315e-05 1.44094e-05 1.13412e-05 -5.09556e-07 -5.62101e-05 
1705.2 0 0.000235323 0.000951051 1.2679e-05 -1.96742e-05 -0.0520751 -0.00209548 0.00027378 0.000457068 0.0015654 0.0180409 -1.49517e-05 -0.00044221 0.000150351 -4.79864e-05 0.000321087 -0.000265545 0.000635199 -0.000476567 -0.000225469 0.00015873 8.12437e-05 -4.53042e-05 -2.85606e-06 3.50834e-05 4.00356e-05 -0.000103983 8.83897e-08 0.000104985 1.11158e-05 7.34488e-06 -1.20801e-05 -5.59347e-05 
1705.55 0 0.000209461 0.00145185 8.05709e-06 -2.17428e-05 -0.0502522 -0.00219742 0.0002796 0.000455638 0.00134606 0.0219661 -2.86862e-05 -0.000426572 0.000115331 -0.000102178 0.000320364 -0.000238934 0.000634523 -0.000494405 -0.000230702 0.000196741 6.86223e-05 -5.45952e-05 4.24425e-06 2.01829e-05 3.75071e-05 -9.9998e-05 4.05733e-06 0.000114572 8.84542e-06 3.98461e-06 -2.31296e-05 -5.57459e-05 
1705.9 0 0.00018251 0.00193668 3.53925e-06 -2.27005e-05 -0.0481361 -0.00227671 0.000282434 0.000454979 0.00112352 0.0257085 -4.25179e-05 -0.000411157 8.18861e-05 -0.000156658 0.000317108 -0.000209672 0.000633152 -0.000511552 -0.000237196 0.000232266 5.45032e-05 -6.24484e-05 1.08859e-05 7.06914e-06 3.28629e-05 -9.33392e-05 1.01707e-05 0.000120765 7.3369e-06 2.00016e-06 -3.23335e-05 -5.46619e-05 
1706.25 0 0.000153396 0.00240283 -1.71801e-07 -2.34944e-05 -0.0457472 -0.00233113 0.000280886 0.000451257 0.000898939 0.0292494 -5.65821e-05 -0.000393973 4.90735e-05 -0.000210811 0.000312337 -0.000178615 0.000629572 -0.000528943 -0.000242365 0.000265273 4.08654e-05 -6.81572e-05 1.64862e-05 -4.68027e-06 2.657e-05 -8.45461e-05 1.6581e-05 0.000122954 6.3681e-06 8.07228e-07 -3.93066e-05 -5.31268e-05 
1706.6 0 0.000122768 0.00284748 -3.58747e-06 -2.34432e-05 -0.0431024 -0.0023597 0.000274483 0.000442283 0.000676892 0.0325727 -7.23609e-05 -0.000374048 1.57173e-05 -0.000264537 0.000306025 -0.000145596 0.000621067 -0.000545453 -0.00024442 0.000298339 2.92699e-05 -7.34514e-05 2.19649e-05 -1.4133e-05 1.86013e-05 -7.43317e-05 2.345e-05 0.000121464 5.66961e-06 -3.30454e-07 -4.4181e-05 -5.08934e-05 
1706.95 0 9.23546e-05 0.00327029 -7.17863e-06 -2.27774e-05 -0.0402205 -0.002363 0.000262082 0.000429003 0.000460706 0.035663 -9.04911e-05 -0.000352142 -1.79283e-05 -0.000317517 0.000296543 -0.000110284 0.000604827 -0.000560405 -0.000241868 0.000333321 1.90682e-05 -7.93397e-05 2.83482e-05 -2.08412e-05 8.00117e-06 -6.229e-05 3.19732e-05 0.000117776 4.75748e-06 -1.77142e-06 -4.83072e-05 -4.66568e-05 
1707.3 0 6.41339e-05 0.0036701 -1.10374e-05 -2.2323e-05 -0.0371194 -0.00234089 0.000243838 0.000413488 0.000252705 0.0385081 -0.000108804 -0.000331847 -5.23446e-05 -0.000366652 0.00028302 -7.26895e-05 0.00058028 -0.000573886 -0.000232834 0.00037118 9.57064e-06 -8.49236e-05 3.56581e-05 -2.62483e-05 -4.63095e-06 -4.81357e-05 4.23285e-05 0.000113232 3.24624e-06 -3.7102e-06 -5.05736e-05 -3.9127e-05 
1707.65 0 3.92896e-05 0.00404483 -1.5252e-05 -2.11367e-05 -0.033816 -0.00229495 0.000221087 0.000398 5.63206e-05 0.0410933 -0.000127302 -0.000315024 -8.85691e-05 -0.000409597 0.000265673 -3.43891e-05 0.000550955 -0.000584939 -0.00021632 0.000409886 9.15675e-07 -8.78155e-05 4.29802e-05 -3.01555e-05 -1.62376e-05 -3.47205e-05 5.35817e-05 0.000109313 7.78396e-07 -6.11362e-06 -5.0128e-05 -2.82691e-05 
1708 0 1.76736e-05 0.00439354 -2.02822e-05 -1.82294e-05 -0.0303318 -0.00223023 0.000195738 0.000383401 -0.000124309 0.0434028 -0.000147473 -0.000300159 -0.000126323 -0.00044822 0.000243524 4.18734e-06 0.000520804 -0.000591857 -0.000192731 0.000444724 -7.49978e-06 -8.73982e-05 4.91329e-05 -3.23713e-05 -2.52447e-05 -2.30213e-05 6.35647e-05 0.000106714 -3.29369e-06 -8.99041e-06 -4.89474e-05 -1.57616e-05 
1708.35 0 -1.72682e-06 0.00471452 -2.4836e-05 -1.49737e-05 -0.0266917 -0.00215269 0.000169925 0.000368073 -0.000288864 0.0454261 -0.000167471 -0.00028628 -0.00016319 -0.000484687 0.000214645 4.30379e-05 0.000489139 -0.000594023 -0.000163663 0.000473911 -1.62762e-05 -8.50805e-05 5.46507e-05 -3.41863e-05 -3.20126e-05 -1.11681e-05 7.09456e-05 0.000105451 -9.66535e-06 -1.18417e-05 -4.79878e-05 -3.02361e-06 
1708.7 0 -1.87799e-05 0.00500571 -2.67117e-05 -1.26387e-05 -0.0229179 -0.00206504 0.000145857 0.000351308 -0.000439683 0.0471552 -0.000184937 -0.000273576 -0.000198807 -0.000517749 0.000179553 8.14794e-05 0.000453208 -0.000591128 -0.000130251 0.000499118 -2.61939e-05 -8.22719e-05 5.96722e-05 -3.6613e-05 -3.6632e-05 2.0096e-06 7.61843e-05 0.000104633 -1.66802e-05 -1.48831e-05 -4.65023e-05 8.5215e-06 
1709.05 0 -3.25248e-05 0.00526568 -2.66282e-05 -9.90339e-06 -0.0190313 -0.00196713 0.00012487 0.000335372 -0.000575413 0.0485803 -0.000199285 -0.000262895 -0.000233917 -0.000546833 0.000141716 0.000118231 0.000412857 -0.000581087 -9.55854e-05 0.000519751 -3.77307e-05 -7.89637e-05 6.31097e-05 -4.08062e-05 -4.00638e-05 1.59461e-05 8.02895e-05 0.000102433 -2.21041e-05 -1.87872e-05 -4.4301e-05 1.67123e-05 
1709.4 0 -4.38695e-05 0.00549254 -2.69263e-05 -5.65145e-06 -0.0150558 -0.00186125 0.000104573 0.000319932 -0.000691515 0.0496911 -0.00021158 -0.000255453 -0.000267003 -0.000573169 0.000103666 0.000151443 0.000369513 -0.000564035 -6.40459e-05 0.000531752 -5.02578e-05 -7.33921e-05 6.53995e-05 -4.76243e-05 -4.45441e-05 2.9656e-05 8.3078e-05 9.72071e-05 -2.57632e-05 -2.2801e-05 -4.26076e-05 2.07896e-05 
1709.75 0 -5.26863e-05 0.00568377 -2.85125e-05 -9.51149e-07 -0.0110179 -0.00175435 8.24876e-05 0.00030088 -0.000787762 0.0504806 -0.000222819 -0.000251054 -0.000296447 -0.00059647 6.48388e-05 0.000179255 0.000324884 -0.000542208 -3.60283e-05 0.00053347 -6.16467e-05 -6.49005e-05 6.87691e-05 -5.61005e-05 -5.11178e-05 4.33947e-05 8.37052e-05 8.84115e-05 -2.93661e-05 -2.6025e-05 -4.15631e-05 2.20893e-05 
1710.1 0 -5.64852e-05 0.00583762 -3.0986e-05 2.85326e-06 -0.00694404 -0.00165124 5.95169e-05 0.000277971 -0.000869486 0.050945 -0.000232694 -0.000247537 -0.000323633 -0.000616712 2.5026e-05 0.000200374 0.000280245 -0.000516396 -9.57259e-06 0.000526926 -6.95308e-05 -5.56318e-05 7.19614e-05 -6.41139e-05 -5.95197e-05 5.71464e-05 8.22188e-05 7.77627e-05 -3.49314e-05 -2.85642e-05 -3.92453e-05 2.14143e-05 
1710.45 0 -5.65696e-05 0.00595337 -3.33714e-05 5.24018e-06 -0.00286064 -0.00155176 3.81129e-05 0.000254327 -0.000940164 0.0510843 -0.000239565 -0.000243117 -0.000349812 -0.000633815 -1.46422e-05 0.000214956 0.000234192 -0.000484815 1.54504e-05 0.000512762 -7.39351e-05 -4.7e-05 7.0739e-05 -7.17122e-05 -7.07823e-05 6.91601e-05 8.00097e-05 6.71181e-05 -4.26518e-05 -3.12769e-05 -3.44071e-05 1.97838e-05 
1710.8 0 -5.71099e-05 0.00602927 -3.48719e-05 7.46892e-06 0.00120496 -0.00145647 2.05306e-05 0.000230531 -0.00100093 0.0509009 -0.000240976 -0.00023735 -0.000373672 -0.000646602 -5.25107e-05 0.000224564 0.000184702 -0.000446847 3.65334e-05 0.000490058 -7.57804e-05 -3.83797e-05 6.49495e-05 -7.94646e-05 -8.45354e-05 7.8028e-05 7.76586e-05 5.78597e-05 -5.07026e-05 -3.43765e-05 -2.77342e-05 2.0005e-05 
1711.15 0 -5.91595e-05 0.00606368 -3.57747e-05 9.92741e-06 0.00522551 -0.00136657 7.0776e-06 0.000206237 -0.00105402 0.0504002 -0.000237471 -0.000231305 -0.000394542 -0.000655721 -8.7284e-05 0.000231322 0.00013105 -0.000404732 4.99976e-05 0.000459852 -7.65147e-05 -2.9358e-05 5.75535e-05 -8.58353e-05 -9.79498e-05 8.41104e-05 7.39773e-05 5.13367e-05 -5.75177e-05 -3.67416e-05 -2.01158e-05 2.37808e-05 
1711.5 0 -6.23552e-05 0.00605741 -3.66015e-05 1.13092e-05 0.00917535 -0.00128141 -4.34937e-06 0.000182705 -0.00110081 0.0495889 -0.00023163 -0.00022676 -0.000413314 -0.000662422 -0.000119851 0.000235392 7.28432e-05 -0.000360157 5.26492e-05 0.000425029 -7.77811e-05 -1.98868e-05 4.99201e-05 -8.95432e-05 -0.00010961 8.78242e-05 6.90437e-05 4.72618e-05 -6.26669e-05 -3.78991e-05 -1.2118e-05 3.0876e-05 
1711.85 0 -6.65151e-05 0.00601288 -3.72291e-05 1.20221e-05 0.0130305 -0.00120054 -1.69041e-05 0.000161943 -0.00114111 0.0484753 -0.000223144 -0.000223491 -0.00042925 -0.000665708 -0.00015192 0.000235021 9.78565e-06 -0.000312561 4.50481e-05 0.000386523 -8.01698e-05 -8.43182e-06 4.20413e-05 -9.14219e-05 -0.000119341 8.89714e-05 6.38752e-05 4.40294e-05 -6.64124e-05 -3.78984e-05 -4.48517e-06 4.14703e-05 
1712.2 0 -7.20317e-05 0.00593275 -3.73403e-05 1.35274e-05 0.0167682 -0.00112485 -3.33971e-05 0.000143236 -0.00117554 0.0470698 -0.000209641 -0.000219649 -0.000440221 -0.000662122 -0.000184984 0.000229984 -5.67576e-05 -0.000261175 3.14061e-05 0.000343376 -8.28836e-05 5.67907e-06 3.37073e-05 -9.20721e-05 -0.000125855 8.82228e-05 5.76639e-05 4.01354e-05 -6.88556e-05 -3.71597e-05 1.99027e-06 5.48358e-05 
1712.55 0 -7.90399e-05 0.00581903 -3.66032e-05 1.60657e-05 0.0203667 -0.00105491 -5.4948e-05 0.000125401 -0.00120607 0.0453841 -0.000187714 -0.000215163 -0.000445248 -0.000650066 -0.000220855 0.000220835 -0.000124608 -0.000205996 1.71436e-05 0.000295938 -8.52466e-05 2.08719e-05 2.47588e-05 -9.19404e-05 -0.000128177 8.71735e-05 4.86284e-05 3.48172e-05 -6.98994e-05 -3.6213e-05 7.56807e-06 6.87807e-05 
1712.9 0 -8.77124e-05 0.0056723 -3.50681e-05 1.84271e-05 0.0238058 -0.000989785 -7.94207e-05 0.000109024 -0.00123421 0.0434298 -0.00015536 -0.000209693 -0.00044465 -0.000629403 -0.000257685 0.000207015 -0.000192432 -0.000146921 6.68766e-06 0.000244681 -8.67425e-05 3.56711e-05 1.54727e-05 -9.1773e-05 -0.000125453 8.58785e-05 3.6192e-05 2.83576e-05 -6.90438e-05 -3.54461e-05 1.3636e-05 8.07065e-05 
1713.25 0 -9.76576e-05 0.00549117 -3.35874e-05 1.98122e-05 0.0270655 -0.000928662 -0.000102162 9.38822e-05 -0.00126086 0.0412192 -0.000115194 -0.000201893 -0.000438187 -0.000601898 -0.000291918 0.000190603 -0.000257118 -8.42566e-05 1.53168e-06 0.000189303 -8.74034e-05 4.93191e-05 6.93564e-06 -9.25634e-05 -0.000119077 8.37223e-05 2.13497e-05 2.17826e-05 -6.64181e-05 -3.45455e-05 2.13301e-05 8.80788e-05 
1713.6 0 -0.000107126 0.00527437 -3.14053e-05 1.95865e-05 0.0301255 -0.000870806 -0.000118528 7.96349e-05 -0.00128782 0.0387685 -6.95084e-05 -0.000193211 -0.000425533 -0.000570657 -0.000321141 0.00017578 -0.000317205 -2.10271e-05 -2.63969e-07 0.000131067 -8.76178e-05 6.09068e-05 2.27396e-07 -9.34221e-05 -0.000111506 7.92611e-05 4.94309e-06 1.5749e-05 -6.20095e-05 -3.33169e-05 3.11066e-05 9.18199e-05 
1713.95 0 -0.000115058 0.00502492 -2.77151e-05 1.89254e-05 0.032967 -0.00081488 -0.00012883 6.67813e-05 -0.00131609 0.0360962 -1.98508e-05 -0.000186126 -0.000407949 -0.000536374 -0.000344384 0.000162197 -0.000372891 3.94682e-05 -2.97415e-06 7.13374e-05 -8.7779e-05 6.97975e-05 -4.99789e-06 -9.18182e-05 -0.000102866 7.11943e-05 -1.20896e-05 1.09184e-05 -5.56364e-05 -3.28152e-05 4.08081e-05 9.39283e-05 
1714.3 0 -0.000121819 0.00474716 -2.34294e-05 1.90257e-05 0.0355728 -0.000760815 -0.000136986 5.43551e-05 -0.00134452 0.0332219 3.40049e-05 -0.000181057 -0.000386899 -0.000499392 -0.000361941 0.000146201 -0.000424498 9.54981e-05 -9.02903e-06 1.08196e-05 -8.91621e-05 7.54993e-05 -9.19961e-06 -8.73317e-05 -9.34058e-05 6.17466e-05 -2.76212e-05 7.64645e-06 -4.78313e-05 -3.32624e-05 4.73112e-05 9.51357e-05 
1714.65 0 -0.000127712 0.00444415 -1.98146e-05 1.92363e-05 0.0379265 -0.000710376 -0.000144216 4.09664e-05 -0.00137349 0.0301667 9.11498e-05 -0.000177332 -0.000363169 -0.000459276 -0.000371825 0.000125781 -0.000472674 0.000147728 -1.60388e-05 -4.99641e-05 -9.15719e-05 7.83806e-05 -1.27515e-05 -8.16894e-05 -8.29951e-05 5.40216e-05 -3.8897e-05 4.10771e-06 -3.9385e-05 -3.38862e-05 5.12564e-05 9.54914e-05 
1715 0 -0.000133091 0.00411832 -1.67643e-05 1.88775e-05 0.0400144 -0.000665298 -0.000149615 2.49892e-05 -0.00140785 0.0269553 0.000145835 -0.000173938 -0.000336403 -0.000415364 -0.000373612 9.99947e-05 -0.000517886 0.000197308 -2.24684e-05 -0.000110151 -9.22913e-05 7.97779e-05 -1.70355e-05 -7.65801e-05 -7.25009e-05 4.79245e-05 -4.55068e-05 -1.39326e-06 -3.1029e-05 -3.3876e-05 5.48703e-05 9.43123e-05 
1715.35 0 -0.000140276 0.00377138 -1.37807e-05 1.7987e-05 0.0418283 -0.000621291 -0.000151766 6.15182e-06 -0.00145345 0.0236137 0.000194346 -0.000169041 -0.000307551 -0.000368143 -0.000372536 6.9912e-05 -0.000560143 0.000244036 -2.80821e-05 -0.000165795 -9.04322e-05 8.0347e-05 -2.3202e-05 -7.18965e-05 -6.37107e-05 4.25373e-05 -4.86194e-05 -7.97683e-06 -2.27999e-05 -3.36495e-05 5.86558e-05 9.2283e-05 
1715.7 0 -0.000151898 0.00340494 -1.08668e-05 1.74368e-05 0.0433644 -0.000570025 -0.000148342 -1.30771e-05 -0.00151088 0.0201647 0.000239166 -0.000162186 -0.000277057 -0.000318444 -0.000372305 3.79341e-05 -0.000599324 0.000288689 -3.23642e-05 -0.000213754 -8.7511e-05 8.14396e-05 -3.01774e-05 -6.69216e-05 -5.59606e-05 3.76864e-05 -4.83418e-05 -1.39796e-05 -1.46331e-05 -3.32952e-05 6.32385e-05 9.10378e-05 
1716.05 0 -0.000167594 0.00302067 -7.70697e-06 1.69338e-05 0.0446203 -0.000506753 -0.00013977 -3.1039e-05 -0.00157726 0.0166283 0.000283223 -0.000154685 -0.000244252 -0.000265248 -0.000370777 5.23637e-06 -0.000635712 0.000331043 -3.73404e-05 -0.00025543 -8.42221e-05 8.54237e-05 -3.6209e-05 -6.16932e-05 -4.80824e-05 3.25337e-05 -4.68672e-05 -1.96193e-05 -6.17819e-06 -3.18958e-05 6.95266e-05 9.02602e-05 
1716.4 0 -0.000185805 0.00262168 -4.54074e-06 1.55747e-05 0.0455927 -0.000429973 -0.0001324 -4.87031e-05 -0.00164968 0.0130247 0.000326905 -0.000147091 -0.000209392 -0.000206039 -0.000363635 -2.83874e-05 -0.000666689 0.000369091 -4.50911e-05 -0.000293557 -7.99058e-05 9.19589e-05 -4.05209e-05 -5.6832e-05 -4.03009e-05 2.52139e-05 -4.80414e-05 -2.49124e-05 3.02432e-06 -2.91805e-05 7.70673e-05 8.87646e-05 
1716.75 0 -0.00020484 0.00221092 -1.4683e-06 1.34654e-05 0.0462759 -0.000337839 -0.000130888 -6.7597e-05 -0.00172351 0.00937478 0.00036814 -0.00013786 -0.000172053 -0.000141923 -0.000349321 -6.23312e-05 -0.000687977 0.000401708 -5.29389e-05 -0.000330576 -7.64452e-05 9.82738e-05 -4.2778e-05 -5.36829e-05 -3.30349e-05 1.5435e-05 -5.37542e-05 -2.89568e-05 1.2547e-05 -2.55914e-05 8.46389e-05 8.63465e-05 
1717.1 0 -0.000222286 0.00179026 2.41609e-06 1.12131e-05 0.0466658 -0.000228036 -0.000133141 -8.78844e-05 -0.00179282 0.00570175 0.000405972 -0.000126086 -0.000131568 -7.71534e-05 -0.000329463 -9.43425e-05 -0.000699256 0.000428739 -5.84772e-05 -0.000367152 -7.51652e-05 0.000101533 -4.28554e-05 -5.18186e-05 -2.62552e-05 4.64337e-06 -6.30067e-05 -3.28135e-05 2.13301e-05 -2.15922e-05 9.1619e-05 8.40728e-05 
1717.45 0 -0.00023684 0.00136191 7.66158e-06 9.57866e-06 0.0467622 -0.000101039 -0.000137056 -0.000109041 -0.00185255 0.00203069 0.000440351 -0.000112275 -8.76146e-05 -1.36326e-05 -0.000304554 -0.000123339 -0.000702413 0.000449776 -6.27553e-05 -0.000402381 -7.4653e-05 0.000100973 -4.11835e-05 -4.99104e-05 -1.89602e-05 -6.13786e-06 -7.25704e-05 -3.75107e-05 2.91119e-05 -1.78136e-05 9.71659e-05 8.19451e-05 
1717.8 0 -0.000248539 0.000927961 1.40573e-05 8.4244e-06 0.0465705 3.79101e-05 -0.000141142 -0.000131505 -0.00189968 -0.00161323 0.000469816 -9.61121e-05 -4.00406e-05 4.8027e-05 -0.000274824 -0.000149889 -0.000697127 0.000463915 -6.78102e-05 -0.00043521 -7.35039e-05 9.76846e-05 -3.79808e-05 -4.63362e-05 -1.10453e-05 -1.70587e-05 -8.0219e-05 -4.32498e-05 3.65129e-05 -1.41644e-05 0.000100491 7.95897e-05 
1718.15 0 -0.000257071 0.000493123 2.03518e-05 6.28184e-06 0.0460986 0.000184552 -0.000145645 -0.000154968 -0.00193457 -0.00520968 0.000495178 -7.63839e-05 1.04306e-05 0.000106214 -0.000240424 -0.000174641 -0.000684237 0.000470657 -7.65508e-05 -0.00046538 -6.97333e-05 9.27416e-05 -3.44275e-05 -3.97093e-05 -2.46775e-06 -2.884e-05 -8.61585e-05 -4.95169e-05 4.37258e-05 -1.04977e-05 0.000101724 7.74414e-05 
1718.5 0 -0.000262819 6.23192e-05 2.59174e-05 3.1866e-06 0.0453517 0.000338218 -0.000153008 -0.000179668 -0.00195812 -0.00874193 0.000516743 -5.27505e-05 6.18367e-05 0.000160158 -0.000200835 -0.000197849 -0.000666859 0.000470106 -8.9457e-05 -0.000491995 -6.31729e-05 8.62479e-05 -3.1417e-05 -3.20573e-05 7.86365e-06 -4.17013e-05 -9.21958e-05 -5.42501e-05 5.04542e-05 -7.77139e-06 0.000101839 7.51686e-05 
1718.85 0 -0.000266458 -0.000363544 3.06254e-05 -9.19454e-08 0.0443339 0.000499072 -0.000162288 -0.000205621 -0.00197042 -0.0121913 0.000531388 -2.50007e-05 0.000110982 0.000210043 -0.000156287 -0.000220224 -0.000646257 0.000463174 -0.000105304 -0.000511598 -5.56458e-05 7.64041e-05 -2.86385e-05 -2.65513e-05 1.98372e-05 -5.57871e-05 -9.80428e-05 -5.65822e-05 5.69774e-05 -5.87436e-06 0.000101423 7.15401e-05 
1719.2 0 -0.00026871 -0.000784478 3.40335e-05 -3.07e-06 0.0430511 0.000666191 -0.000170444 -0.000231631 -0.00196847 -0.0155364 0.00053691 7.66032e-06 0.000156162 0.00025595 -0.000109044 -0.000241624 -0.000622698 0.00045109 -0.00012462 -0.000522145 -4.84253e-05 6.32417e-05 -2.63142e-05 -2.2228e-05 3.16248e-05 -7.01653e-05 -0.000101576 -5.66319e-05 6.34802e-05 -4.42376e-06 9.96461e-05 6.64924e-05 
1719.55 0 -0.000269699 -0.00119803 3.60776e-05 -4.88423e-06 0.0415119 0.000834316 -0.00017682 -0.000256529 -0.00195006 -0.0187551 0.00053521 4.4375e-05 0.000197134 0.000297889 -6.28504e-05 -0.00026166 -0.000597199 0.000434108 -0.000147793 -0.000524355 -4.22226e-05 4.8228e-05 -2.32587e-05 -1.6587e-05 4.19346e-05 -8.36673e-05 -0.000102377 -5.58765e-05 6.90183e-05 -3.68327e-06 9.58528e-05 6.09627e-05 
1719.9 0 -0.000268353 -0.00160084 3.66876e-05 -5.62992e-06 0.039729 0.00100026 -0.000183067 -0.000277289 -0.0019175 -0.0218261 0.000528015 8.52201e-05 0.000233352 0.000338125 -2.00645e-05 -0.000280624 -0.000571045 0.00041252 -0.000173954 -0.000518466 -3.67314e-05 3.30089e-05 -1.89924e-05 -8.35267e-06 5.11183e-05 -9.57469e-05 -9.99466e-05 -5.61056e-05 7.31318e-05 -2.94166e-06 9.0106e-05 5.5302e-05 
1720.25 0 -0.000265626 -0.00198894 3.60426e-05 -5.12786e-06 0.0377187 0.00116774 -0.000190589 -0.000291525 -0.00187233 -0.0247327 0.000514694 0.000131416 0.000264414 0.000380257 1.98044e-05 -0.000297359 -0.000544116 0.00038744 -0.000201236 -0.000505671 -3.14345e-05 2.03193e-05 -1.48846e-05 1.96636e-06 5.94854e-05 -0.000105576 -9.39615e-05 -5.83492e-05 7.59347e-05 -1.97167e-06 8.36958e-05 4.92065e-05 
1720.6 0 -0.000263281 -0.00236042 3.50038e-05 -3.00208e-06 0.0354952 0.00133963 -0.000200555 -0.000300919 -0.00181173 -0.0274601 0.000494972 0.0001811 0.000291093 0.000425455 5.78326e-05 -0.000309718 -0.000514711 0.000360894 -0.000228268 -0.000486513 -2.5103e-05 1.09095e-05 -1.11831e-05 1.25361e-05 6.77582e-05 -0.000113459 -8.64919e-05 -6.26186e-05 7.72048e-05 -1.96361e-07 7.81704e-05 4.26652e-05 
1720.95 0 -0.000259842 -0.00271434 3.4645e-05 -8.1617e-07 0.0330732 0.00151133 -0.000213219 -0.000306252 -0.00173277 -0.0299928 0.000468045 0.000231125 0.000315872 0.000472111 9.37247e-05 -0.000316491 -0.000481054 0.000333474 -0.000252277 -0.000459051 -1.74975e-05 3.89352e-06 -6.40624e-06 2.33512e-05 7.65759e-05 -0.000121451 -7.93648e-05 -6.74715e-05 7.70843e-05 3.57893e-06 7.34561e-05 3.55616e-05 
1721.3 0 -0.000253717 -0.00304763 3.55821e-05 -6.68825e-07 0.0304684 0.00167722 -0.000224782 -0.000306557 -0.00163736 -0.0323172 0.000433906 0.000280581 0.000341151 0.000518206 0.000125938 -0.000317058 -0.000442209 0.000305136 -0.000270249 -0.000424772 -9.27015e-06 -8.50789e-07 -6.11913e-07 3.39033e-05 8.47523e-05 -0.000130371 -7.44203e-05 -7.21105e-05 7.72221e-05 8.34514e-06 6.80021e-05 2.75989e-05 
1721.65 0 -0.000246007 -0.00335783 3.66651e-05 -2.11221e-06 0.0276977 0.00183685 -0.00023184 -0.000302226 -0.00152763 -0.0344194 0.000394796 0.000330232 0.000368285 0.000562018 0.000154565 -0.000311302 -0.000397137 0.000276291 -0.000282973 -0.000387279 -1.08125e-06 -5.25269e-06 6.12905e-06 4.24023e-05 9.12503e-05 -0.000139069 -7.37218e-05 -7.63788e-05 7.8107e-05 1.24067e-05 6.13284e-05 1.96113e-05 
1722 0 -0.0002361 -0.0036447 3.73219e-05 -3.58786e-06 0.02478 0.00199068 -0.000236499 -0.000293303 -0.0014033 -0.036287 0.000353004 0.000379291 0.000397536 0.000601216 0.00018082 -0.000299401 -0.000346017 0.00024572 -0.000293004 -0.000349824 6.47177e-06 -1.18832e-05 1.54799e-05 4.82766e-05 9.70352e-05 -0.000146687 -7.58695e-05 -7.99415e-05 7.80273e-05 1.54476e-05 5.35998e-05 1.19496e-05 
1722.35 0 -0.000221175 -0.00390816 3.82196e-05 -4.74615e-06 0.0217365 0.00213812 -0.000243655 -0.00028038 -0.0012638 -0.0379097 0.00030924 0.000424102 0.000427702 0.000633932 0.000206074 -0.000281514 -0.000290829 0.000211067 -0.000299612 -0.000315019 1.33206e-05 -2.08638e-05 2.63006e-05 5.32801e-05 0.000103271 -0.000152995 -7.77931e-05 -8.17097e-05 7.70116e-05 1.81105e-05 4.45012e-05 3.17543e-06 
1722.7 0 -0.000200427 -0.0041453 3.89582e-05 -5.84208e-06 0.0185894 0.00227623 -0.000254235 -0.000264813 -0.00110596 -0.0392806 0.000262055 0.000460811 0.000455926 0.000660248 0.000232349 -0.00025783 -0.00023458 0.000170595 -0.000299154 -0.000282275 1.8544e-05 -3.11257e-05 3.5577e-05 5.97392e-05 0.000109422 -0.000157468 -7.782e-05 -8.17848e-05 7.66271e-05 2.11834e-05 3.38894e-05 -7.47417e-06 
1723.05 0 -0.00017516 -0.00435333 3.85998e-05 -6.39024e-06 0.0153592 0.00239953 -0.000264022 -0.000247662 -0.000927643 -0.0403957 0.000211393 0.000488275 0.000479427 0.000680854 0.000260946 -0.000229039 -0.00017867 0.000124499 -0.0002924 -0.00024967 2.16277e-05 -4.25368e-05 4.2015e-05 6.63825e-05 0.000113923 -0.000160423 -7.51022e-05 -8.16722e-05 7.74147e-05 2.53726e-05 2.23267e-05 -1.90159e-05 
1723.4 0 -0.000147809 -0.00453273 3.73948e-05 -6.35217e-06 0.012067 0.00250472 -0.000269908 -0.000227897 -0.000731468 -0.0412509 0.000160753 0.000507308 0.000498353 0.000696802 0.000292641 -0.000196919 -0.00012354 7.44241e-05 -0.000284521 -0.000215325 2.30055e-05 -5.36116e-05 4.53607e-05 7.21161e-05 0.000117206 -0.000161735 -6.93207e-05 -8.11324e-05 7.83748e-05 3.07618e-05 9.89506e-06 -3.02229e-05 
1723.75 0 -0.000120842 -0.0046834 3.61316e-05 -5.23478e-06 0.0087347 0.00258888 -0.000274721 -0.000202512 -0.000520773 -0.0418444 0.000112414 0.000519003 0.000512978 0.000710085 0.000327442 -0.000163621 -6.87749e-05 2.07033e-05 -0.00027925 -0.000178892 2.37031e-05 -6.16851e-05 4.67574e-05 7.76727e-05 0.000120596 -0.00015983 -6.18589e-05 -7.96373e-05 7.88509e-05 3.65737e-05 -3.26732e-06 -4.0808e-05 
1724.1 0 -9.35821e-05 -0.00480388 3.42828e-05 -2.89828e-06 0.00538241 0.00264655 -0.000283409 -0.000171179 -0.000300338 -0.0421732 6.51637e-05 0.000524091 0.000522156 0.0007222 0.000364693 -0.000129149 -1.31539e-05 -3.58741e-05 -0.000276279 -0.000142529 2.4575e-05 -6.6611e-05 4.91138e-05 8.24691e-05 0.000124131 -0.000153129 -5.52555e-05 -7.81484e-05 7.91177e-05 4.27009e-05 -1.54155e-05 -5.14497e-05 
1724.45 0 -6.32263e-05 -0.0048926 3.14774e-05 -6.60067e-07 0.00203218 0.00267633 -0.00029678 -0.000135639 -7.6709e-05 -0.0422352 1.77768e-05 0.00052127 0.000526292 0.00073242 0.000401952 -9.29388e-05 4.43462e-05 -9.29228e-05 -0.000273477 -0.000107668 2.58994e-05 -7.07042e-05 5.26083e-05 8.58526e-05 0.000126967 -0.00014284 -5.01504e-05 -7.74929e-05 7.88961e-05 4.96119e-05 -2.41248e-05 -6.29836e-05 
1724.8 0 -2.96288e-05 -0.00495001 2.9548e-05 3.71394e-07 -0.00129259 0.00268218 -0.000312947 -9.58818e-05 0.00014702 -0.0420337 -2.83974e-05 0.000509581 0.000527331 0.000738491 0.000437381 -5.64749e-05 0.000103885 -0.000149832 -0.000269926 -7.50615e-05 2.8034e-05 -7.4877e-05 5.49912e-05 8.71378e-05 0.000128774 -0.000133139 -4.45429e-05 -7.7687e-05 7.82475e-05 5.61498e-05 -2.97023e-05 -7.4687e-05 
1725.15 0 4.53429e-06 -0.00497799 2.92395e-05 1.6048e-06 -0.00457127 0.00266591 -0.000330257 -5.162e-05 0.000371517 -0.041575 -7.2952e-05 0.00049059 0.000523357 0.000737574 0.000471832 -2.12121e-05 0.000165981 -0.00020722 -0.000264406 -4.70714e-05 3.1731e-05 -7.78197e-05 5.55373e-05 8.67723e-05 0.000129584 -0.000126643 -3.74116e-05 -7.84927e-05 7.81583e-05 6.0129e-05 -3.53356e-05 -8.5914e-05 
1725.5 0 3.76439e-05 -0.00497619 2.88918e-05 4.60865e-06 -0.00778378 0.0026252 -0.000346829 -4.19917e-06 0.000595303 -0.0408651 -0.000117129 0.000464822 0.000513054 0.000726481 0.000503141 1.28504e-05 0.00022984 -0.000261218 -0.000255146 -2.54384e-05 3.72342e-05 -7.92167e-05 5.54088e-05 8.68569e-05 0.000128274 -0.000121495 -3.00813e-05 -7.86251e-05 7.76848e-05 6.17462e-05 -4.31299e-05 -9.61007e-05 
1725.85 0 6.90576e-05 -0.00494189 2.88289e-05 8.04876e-06 -0.0109109 0.00255859 -0.000361803 4.56374e-05 0.000813569 -0.0399148 -0.000159207 0.000431881 0.000500339 0.000704115 0.00052643 4.35128e-05 0.000291714 -0.000307835 -0.000241867 -1.02942e-05 4.33928e-05 -7.9433e-05 5.47188e-05 8.67158e-05 0.00012396 -0.00011574 -2.22442e-05 -7.7026e-05 7.50282e-05 6.28504e-05 -5.30904e-05 -0.000104111 
1726.2 0 9.80615e-05 -0.00487623 2.9171e-05 9.81495e-06 -0.0139374 0.00246875 -0.000375681 9.60065e-05 0.00102163 -0.0387353 -0.000196491 0.00039426 0.000488032 0.00067345 0.000541265 6.86023e-05 0.000347455 -0.000348623 -0.000225576 -1.22956e-06 4.83036e-05 -7.76003e-05 5.30112e-05 8.3257e-05 0.00011764 -0.000107986 -1.29129e-05 -7.46492e-05 7.09192e-05 6.36584e-05 -6.44834e-05 -0.000109734 
1726.55 0 0.000123726 -0.0047823 2.87511e-05 9.5756e-06 -0.0168483 0.00236219 -0.000389002 0.000144638 0.00121797 -0.0373347 -0.00023007 0.000354016 0.000475993 0.000638941 0.000550749 8.99668e-05 0.000395487 -0.000386596 -0.000206987 4.56292e-06 5.17944e-05 -7.37354e-05 5.03023e-05 7.70797e-05 0.000110552 -9.71032e-05 -3.05445e-06 -7.23841e-05 6.61012e-05 6.26597e-05 -7.52161e-05 -0.000113835 
1726.9 0 0.000145264 -0.00466127 2.75098e-05 8.3491e-06 -0.0196272 0.00224343 -0.000401532 0.000192597 0.00140485 -0.0357227 -0.000264078 0.000310361 0.000462637 0.000603225 0.000556436 0.000109132 0.000437273 -0.00042356 -0.000185625 9.87085e-06 5.53619e-05 -6.93555e-05 4.70412e-05 7.03222e-05 0.000103256 -8.3728e-05 6.59896e-06 -7.00998e-05 6.00106e-05 5.85181e-05 -8.31261e-05 -0.000116818 
1727.25 0 0.000163067 -0.00451516 2.64536e-05 7.06865e-06 -0.0222601 0.00211009 -0.000411692 0.000240858 0.00158344 -0.0339128 -0.000301015 0.000261758 0.00044597 0.000565799 0.000557097 0.000123333 0.000474525 -0.000459508 -0.00016181 1.45062e-05 6.06003e-05 -6.44944e-05 4.47252e-05 6.38799e-05 9.51249e-05 -6.98805e-05 1.6342e-05 -6.74794e-05 5.33826e-05 5.20048e-05 -8.81065e-05 -0.00011869 
1727.6 0 0.000179489 -0.00434562 2.56955e-05 5.59651e-06 -0.0247349 0.0019595 -0.000418185 0.000288186 0.00174919 -0.0319168 -0.000338815 0.000210514 0.000423863 0.000526389 0.00055009 0.000131521 0.000506275 -0.000493516 -0.000139223 1.81344e-05 6.82161e-05 -5.92219e-05 4.43056e-05 5.9376e-05 8.55804e-05 -5.67329e-05 2.61911e-05 -6.41091e-05 4.70164e-05 4.495e-05 -9.1307e-05 -0.000119311 
1727.95 0 0.000195689 -0.00415155 2.48041e-05 4.51664e-06 -0.0270396 0.00179542 -0.000423869 0.00033535 0.00189831 -0.0297451 -0.000374593 0.000158459 0.000395191 0.000487384 0.000535832 0.000137202 0.000530415 -0.000523427 -0.000121556 2.02434e-05 7.78583e-05 -5.39339e-05 4.46829e-05 5.85655e-05 7.54528e-05 -4.32876e-05 3.63797e-05 -5.90362e-05 3.99383e-05 3.77942e-05 -9.28998e-05 -0.000118585 
1728.3 0 0.000210143 -0.00393169 2.41892e-05 5.18707e-06 -0.0291611 0.00162238 -0.000432296 0.000381524 0.00203166 -0.0274084 -0.000406647 0.000103637 0.000361611 0.00045191 0.00051709 0.000142341 0.000548255 -0.000545016 -0.000105905 2.01657e-05 8.7018e-05 -4.76282e-05 4.51749e-05 5.97786e-05 6.60273e-05 -2.97784e-05 4.66388e-05 -5.21105e-05 3.21563e-05 3.08936e-05 -9.27279e-05 -0.000117219 
1728.65 0 0.000221975 -0.00368725 2.40945e-05 6.95848e-06 -0.0310824 0.00144273 -0.000440999 0.000423329 0.00214996 -0.0249184 -0.000435136 4.59791e-05 0.00032812 0.000420849 0.000494914 0.000146827 0.000563385 -0.000557107 -8.6912e-05 1.85481e-05 9.37351e-05 -4.0358e-05 4.66313e-05 6.17812e-05 5.79192e-05 -1.65183e-05 5.54422e-05 -4.51553e-05 2.44484e-05 2.58919e-05 -9.10711e-05 -0.000116256 
1729 0 0.000232139 -0.00342076 2.50208e-05 8.53606e-06 -0.0327866 0.0012585 -0.000444984 0.000459138 0.00225243 -0.0222957 -0.000460998 -1.2479e-05 0.000297063 0.000392719 0.00046772 0.000150222 0.000578235 -0.000563797 -6.48418e-05 1.69134e-05 9.86686e-05 -3.36584e-05 4.88068e-05 6.43432e-05 4.92828e-05 -3.32588e-06 6.2114e-05 -3.91154e-05 1.71721e-05 2.27534e-05 -8.76432e-05 -0.000115173 
1729.35 0 0.000240649 -0.00313569 2.60195e-05 9.92434e-06 -0.034265 0.00106984 -0.000442655 0.00048982 0.00233906 -0.0195627 -0.000481931 -7.08509e-05 0.000267758 0.000363398 0.000434732 0.000151535 0.000593614 -0.000567207 -4.35859e-05 1.57017e-05 0.00010207 -2.80425e-05 5.07025e-05 6.56231e-05 3.99426e-05 8.78968e-06 6.78598e-05 -3.29887e-05 1.12088e-05 2.00671e-05 -8.30679e-05 -0.000111932 
1729.7 0 0.000246734 -0.00283556 2.55655e-05 1.20217e-05 -0.0355112 0.000877431 -0.000433992 0.000516155 0.00240817 -0.0167383 -0.000496059 -0.000127286 0.000241698 0.000330347 0.000397477 0.000149737 0.000607402 -0.000566795 -2.53127e-05 1.42009e-05 0.000103347 -2.26225e-05 5.24767e-05 6.47155e-05 3.29429e-05 1.89637e-05 7.20372e-05 -2.63134e-05 7.1076e-06 1.69208e-05 -7.87653e-05 -0.000107682 
1730.05 0 0.00024977 -0.00252348 2.39343e-05 1.58525e-05 -0.0365207 0.000684793 -0.000419883 0.000538594 0.00245959 -0.0138431 -0.000504329 -0.000179167 0.000219846 0.000294042 0.000357402 0.000145577 0.000617564 -0.000565295 -9.1501e-06 1.33489e-05 0.000102499 -1.86285e-05 5.35306e-05 6.15603e-05 2.90624e-05 2.82179e-05 7.32225e-05 -1.89325e-05 3.87828e-06 1.44748e-05 -7.52512e-05 -0.000106025 
1730.4 0 0.000249842 -0.00220153 2.29611e-05 1.92103e-05 -0.0372932 0.000492646 -0.000400997 0.00055879 0.00249573 -0.0108987 -0.000507293 -0.000228131 0.000200089 0.000255159 0.000314756 0.000140251 0.000624249 -0.000566507 6.24549e-06 1.43905e-05 9.93853e-05 -1.68094e-05 5.44065e-05 5.60513e-05 2.52061e-05 3.79688e-05 7.3169e-05 -1.1819e-05 1.05943e-06 1.41452e-05 -7.19455e-05 -0.000108161 
1730.75 0 0.000249304 -0.00187248 2.33128e-05 1.93462e-05 -0.0378302 0.000299927 -0.000377088 0.000576288 0.00251674 -0.00792426 -0.000504057 -0.000276885 0.000179624 0.000215005 0.000270533 0.000132019 0.00062898 -0.000569966 1.89064e-05 1.61339e-05 9.55772e-05 -1.52822e-05 5.57227e-05 4.86163e-05 1.81572e-05 4.76126e-05 7.42549e-05 -5.80767e-06 -7.52251e-07 1.46845e-05 -6.92716e-05 -0.000111537 
1731.1 0 0.00025022 -0.00153836 2.36817e-05 1.64504e-05 -0.0381306 0.000107768 -0.000349754 0.000588464 0.00252148 -0.00493921 -0.000495382 -0.000323653 0.000158009 0.000173917 0.000227457 0.000120778 0.000632571 -0.000574608 2.89665e-05 1.75137e-05 9.22198e-05 -1.30314e-05 5.6652e-05 4.07471e-05 7.44481e-06 5.69444e-05 7.65854e-05 8.60613e-08 -2.4064e-06 1.51075e-05 -6.82252e-05 -0.000112824 
1731.45 0 0.000252494 -0.00119964 2.29846e-05 1.19912e-05 -0.0381958 -8.09526e-05 -0.000320701 0.000594088 0.00250925 -0.00196362 -0.000484166 -0.000367417 0.000134725 0.000131796 0.000185439 0.000108094 0.000633209 -0.0005805 3.83443e-05 1.87469e-05 8.86803e-05 -1.00744e-05 5.6009e-05 3.32498e-05 -5.8489e-06 6.6567e-05 7.97415e-05 6.04355e-06 -4.63239e-06 1.54809e-05 -6.73612e-05 -0.000110198 
1731.8 0 0.000253841 -0.000856804 2.07892e-05 7.68066e-06 -0.0380311 -0.000264241 -0.000292279 0.000592855 0.00248237 0.000985094 -0.00047099 -0.00040962 0.000109586 8.9857e-05 0.000140879 9.37564e-05 0.000629979 -0.000586737 4.75022e-05 2.05991e-05 8.42741e-05 -5.53346e-06 5.30126e-05 2.68322e-05 -1.98448e-05 7.60099e-05 8.29367e-05 1.20359e-05 -6.95473e-06 1.51325e-05 -6.47892e-05 -0.000103552 
1732.15 0 0.00025208 -0.000511735 1.75183e-05 4.57551e-06 -0.0376415 -0.000443145 -0.000265551 0.000584999 0.00244163 0.00389245 -0.00045364 -0.000450117 8.28593e-05 4.83767e-05 9.23575e-05 7.83442e-05 0.000624336 -0.000592888 5.79467e-05 2.37854e-05 7.7646e-05 1.49474e-07 4.89388e-05 2.19823e-05 -3.23516e-05 8.45362e-05 8.51947e-05 1.66785e-05 -8.30177e-06 1.43025e-05 -5.98259e-05 -9.49305e-05 
1732.5 0 0.000246844 -0.000167606 1.33663e-05 2.00966e-06 -0.0370296 -0.000616646 -0.000237413 0.000571195 0.00238409 0.00674284 -0.00042978 -0.000488498 5.38541e-05 7.14736e-06 4.06916e-05 6.44995e-05 0.000617175 -0.000598747 7.05771e-05 2.72176e-05 6.95767e-05 6.90918e-06 4.47844e-05 1.99972e-05 -4.37846e-05 9.18157e-05 8.619e-05 1.78215e-05 -8.85142e-06 1.35133e-05 -5.20239e-05 -8.71724e-05 
1732.85 0 0.000238633 0.000174041 9.00571e-06 -1.56796e-07 -0.0362015 -0.000781255 -0.000206772 0.000550943 0.00231003 0.00951795 -0.000398185 -0.000525655 2.14816e-05 -3.38501e-05 -1.19388e-05 5.2255e-05 0.00060879 -0.000603606 8.39801e-05 3.09406e-05 6.31495e-05 1.45786e-05 4.06285e-05 2.17981e-05 -5.57329e-05 9.71316e-05 8.56559e-05 1.64972e-05 -9.50169e-06 1.28771e-05 -4.14063e-05 -8.00556e-05 
1733.2 0 0.000228056 0.00051247 5.54249e-06 -2.62126e-06 -0.0351679 -0.000935037 -0.000176106 0.000524979 0.00222325 0.0122027 -0.000360988 -0.000560301 -1.48473e-05 -7.46365e-05 -6.33624e-05 3.94263e-05 0.00060009 -0.000605496 9.82839e-05 3.53467e-05 5.92609e-05 2.202e-05 3.66548e-05 2.57605e-05 -6.82208e-05 9.98767e-05 8.45525e-05 1.54008e-05 -1.02244e-05 1.27291e-05 -2.93722e-05 -7.27041e-05 
1733.55 0 0.000216004 0.000846296 3.15786e-06 -5.92432e-06 -0.0339377 -0.00107719 -0.000145464 0.000493408 0.00212738 0.0147851 -0.000320413 -0.000590716 -5.35963e-05 -0.000114941 -0.000114936 2.52432e-05 0.000591578 -0.000603295 0.000114296 3.81304e-05 5.67053e-05 2.96922e-05 3.3085e-05 3.05675e-05 -8.20261e-05 0.000100337 8.38619e-05 1.53007e-05 -1.01678e-05 1.27563e-05 -1.71162e-05 -6.50187e-05 
1733.9 0 0.00020335 0.00117352 1.67903e-06 -1.0097e-05 -0.0325194 -0.00120726 -0.000114282 0.000455178 0.00202657 0.017253 -0.000276223 -0.000615961 -9.34491e-05 -0.000154637 -0.000168553 1.06316e-05 0.000581398 -0.000598267 0.000129992 3.85805e-05 5.45034e-05 3.78684e-05 2.97975e-05 3.50887e-05 -9.7684e-05 9.87649e-05 8.31389e-05 1.59006e-05 -9.56952e-06 1.22477e-05 -5.47977e-06 -5.57807e-05 
1734.25 0 0.000190867 0.00149091 2.90106e-07 -1.52867e-05 -0.0309215 -0.00132744 -8.40641e-05 0.000410958 0.00192244 0.019594 -0.000228993 -0.000635842 -0.000134557 -0.000193182 -0.000222496 -2.68356e-06 0.000568192 -0.00058955 0.000142608 3.8053e-05 5.19623e-05 4.63834e-05 2.77435e-05 3.749e-05 -0.000113395 9.53833e-05 8.13759e-05 1.65084e-05 -8.84593e-06 1.00406e-05 4.28557e-06 -4.42034e-05 
1734.6 0 0.000179163 0.00179528 -2.08461e-06 -2.03645e-05 -0.0291528 -0.00143788 -5.66011e-05 0.000362269 0.00181288 0.0217948 -0.000181665 -0.000650714 -0.000173555 -0.00023194 -0.000275322 -1.59691e-05 0.000551345 -0.000575484 0.000151223 3.78994e-05 4.8548e-05 5.48531e-05 2.65697e-05 3.77263e-05 -0.000127723 9.07652e-05 7.82237e-05 1.72331e-05 -7.93315e-06 5.12874e-06 1.10056e-05 -3.25617e-05 
1734.95 0 0.000168027 0.0020845 -4.98214e-06 -2.46052e-05 -0.0272259 -0.00153871 -3.03313e-05 0.00031109 0.00169949 0.0238397 -0.000134871 -0.000659229 -0.000208053 -0.000270897 -0.000327165 -3.25159e-05 0.00052914 -0.000559039 0.000158718 3.83747e-05 4.38903e-05 6.36165e-05 2.56188e-05 3.64653e-05 -0.000141281 8.63418e-05 7.40434e-05 1.83716e-05 -7.35505e-06 -1.77546e-06 1.4399e-05 -2.19703e-05 
1735.3 0 0.000159541 0.00235617 -7.02422e-06 -2.79129e-05 -0.0251569 -0.00163297 -2.64749e-06 0.000258189 0.00158452 0.0257156 -8.91895e-05 -0.000657628 -0.000241589 -0.00030607 -0.000375602 -5.22753e-05 0.000502083 -0.000543084 0.000167034 3.90627e-05 3.9252e-05 7.32503e-05 2.45578e-05 3.34751e-05 -0.000154387 8.35768e-05 6.80149e-05 1.95679e-05 -7.51136e-06 -9.24225e-06 1.70504e-05 -1.08722e-05 
1735.65 0 0.000154344 0.00260793 -8.13607e-06 -3.03038e-05 -0.0229618 -0.00172154 2.5147e-05 0.00020488 0.00146993 0.0274135 -4.59008e-05 -0.000645404 -0.000275908 -0.000336751 -0.000418384 -7.24008e-05 0.000473612 -0.000526287 0.0001746 3.81351e-05 3.54821e-05 8.25151e-05 2.17212e-05 2.85487e-05 -0.000167102 8.16857e-05 5.92401e-05 2.13983e-05 -7.85366e-06 -1.64998e-05 2.23113e-05 2.82437e-06 
1736 0 0.000150226 0.00283855 -9.49355e-06 -3.25517e-05 -0.0206568 -0.00180699 5.11145e-05 0.000151946 0.00135788 0.0289273 -5.86644e-06 -0.0006258 -0.000308277 -0.000365661 -0.000455377 -9.18578e-05 0.000444009 -0.000508135 0.000180371 3.30562e-05 3.16427e-05 8.90624e-05 1.84113e-05 2.33775e-05 -0.000177537 7.7831e-05 4.76148e-05 2.41861e-05 -8.09522e-06 -2.35422e-05 2.96673e-05 2.00204e-05 
1736.35 0 0.000147077 0.00305047 -1.18453e-05 -3.45171e-05 -0.0182564 -0.00189329 7.49859e-05 9.74547e-05 0.00124607 0.0302517 3.06727e-05 -0.00060127 -0.000338747 -0.000394015 -0.000488845 -0.000111198 0.000411345 -0.000490331 0.000184022 2.37326e-05 2.74997e-05 9.13524e-05 1.73532e-05 2.06246e-05 -0.000183885 7.19645e-05 3.56691e-05 2.72765e-05 -9.57037e-06 -3.19197e-05 3.55888e-05 3.89191e-05 
1736.7 0 0.000145726 0.00324671 -1.43852e-05 -3.58455e-05 -0.0157738 -0.00197984 9.52335e-05 3.96878e-05 0.0011296 0.0313837 6.54788e-05 -0.000573306 -0.000371246 -0.000422522 -0.000520991 -0.000130634 0.000374901 -0.000473236 0.000185143 1.37656e-05 2.32004e-05 9.03721e-05 1.71472e-05 1.85766e-05 -0.000187289 6.63895e-05 2.64361e-05 3.10846e-05 -1.29239e-05 -4.19927e-05 3.89364e-05 5.63338e-05 
1737.05 0 0.000144985 0.00342506 -1.63221e-05 -3.73515e-05 -0.0132194 -0.00206357 0.000110999 -1.86763e-05 0.00100771 0.0323211 0.00010089 -0.00054234 -0.000408085 -0.000450456 -0.000551153 -0.00015028 0.000332453 -0.00045426 0.000184624 6.63815e-06 1.93255e-05 8.88466e-05 1.39426e-05 1.39957e-05 -0.000189353 6.23127e-05 2.02429e-05 3.57927e-05 -1.74925e-05 -5.2625e-05 4.11469e-05 7.08936e-05 
1737.4 0 0.000142573 0.00358088 -1.75105e-05 -3.92648e-05 -0.0106052 -0.00214416 0.000122737 -7.48611e-05 0.000882449 0.0330578 0.000137147 -0.000509309 -0.000447873 -0.000476009 -0.000577066 -0.000169501 0.000282743 -0.000431528 0.000183203 7.54806e-07 1.70049e-05 8.90601e-05 7.65255e-06 6.53161e-06 -0.000189655 6.00231e-05 1.53784e-05 4.19751e-05 -2.23987e-05 -6.29068e-05 4.28002e-05 8.27871e-05 
1737.75 0 0.000137827 0.00371072 -1.80294e-05 -4.08985e-05 -0.00794791 -0.00222186 0.000130421 -0.000130774 0.000752721 0.0335861 0.00017335 -0.000475067 -0.000489527 -0.000498098 -0.000597679 -0.000187087 0.000227062 -0.000404634 0.000182236 -7.31964e-06 1.48425e-05 9.19136e-05 6.57184e-08 -3.3768e-06 -0.000188334 5.9623e-05 9.8706e-06 4.98162e-05 -2.7158e-05 -7.12033e-05 4.37922e-05 9.24113e-05 
1738.1 0 0.000130266 0.0038135 -1.85896e-05 -4.12996e-05 -0.00526702 -0.00229397 0.000135369 -0.000190049 0.000616744 0.0339025 0.000210206 -0.000438386 -0.000532974 -0.000516636 -0.000611651 -0.000201603 0.000167336 -0.00037249 0.00018243 -1.89471e-05 1.15003e-05 9.71672e-05 -8.12227e-06 -1.48672e-05 -0.000185902 6.04792e-05 1.35242e-06 5.75405e-05 -3.2243e-05 -7.65982e-05 4.55069e-05 0.000100833 
1738.45 0 0.000119598 0.00388991 -1.97969e-05 -4.06826e-05 -0.00258048 -0.0023573 0.000139058 -0.000253225 0.000475337 0.0340078 0.000245704 -0.000397855 -0.0005761 -0.000531819 -0.000617004 -0.000212051 0.000105661 -0.000332883 0.000182568 -3.34812e-05 8.29546e-06 0.000102336 -1.51251e-05 -2.67135e-05 -0.000181332 6.10851e-05 -1.14454e-05 6.51665e-05 -3.80844e-05 -7.94596e-05 4.84509e-05 0.000108242 
1738.8 0 0.000107661 0.00393973 -2.11389e-05 -4.09582e-05 9.4756e-05 -0.00241144 0.000141475 -0.000317526 0.000330492 0.0339018 0.000274587 -0.000354528 -0.000615498 -0.000542565 -0.000615167 -0.000217229 4.46712e-05 -0.00028421 0.000181175 -4.93301e-05 5.31276e-06 0.000105173 -1.95438e-05 -3.75901e-05 -0.000175521 6.08898e-05 -2.72178e-05 7.4069e-05 -4.36337e-05 -7.99133e-05 5.17815e-05 0.000114439 
1739.15 0 9.6117e-05 0.00396158 -2.30375e-05 -4.27591e-05 0.00273844 -0.0024572 0.000142596 -0.000381018 0.000181792 0.0335836 0.000296522 -0.000310399 -0.000647446 -0.000548791 -0.000608031 -0.000216867 -1.30428e-05 -0.000227327 0.00017779 -6.59894e-05 1.01105e-06 0.000105532 -2.29637e-05 -4.61038e-05 -0.000169261 5.95143e-05 -4.45092e-05 8.41437e-05 -4.79345e-05 -7.9279e-05 5.47184e-05 0.000120553 
1739.5 0 8.48971e-05 0.00395548 -2.52946e-05 -4.50207e-05 0.00532773 -0.00249377 0.000142489 -0.000442394 2.73933e-05 0.0330581 0.000314402 -0.000266377 -0.000669008 -0.000551842 -0.000594244 -0.000211863 -6.85595e-05 -0.000166905 0.000174025 -8.31306e-05 -5.76094e-06 0.000102763 -2.87889e-05 -5.16414e-05 -0.000160432 5.76443e-05 -6.22293e-05 9.41677e-05 -5.1673e-05 -7.89365e-05 5.5495e-05 0.000126305 
1739.85 0 7.20147e-05 0.00392426 -2.67695e-05 -4.64651e-05 0.00784321 -0.00251826 0.000141916 -0.000499545 -0.000132542 0.0323392 0.000328023 -0.000223949 -0.000681286 -0.000549626 -0.000573179 -0.000203612 -0.000124517 -0.000107318 0.000171778 -9.93438e-05 -1.55415e-05 9.66467e-05 -3.85498e-05 -5.39518e-05 -0.000148611 5.7601e-05 -7.87268e-05 0.00010235 -5.47068e-05 -7.81843e-05 5.4276e-05 0.000129963 
1740.2 0 5.44028e-05 0.00387159 -2.75364e-05 -4.54034e-05 0.0102744 -0.00252801 0.000141486 -0.000551667 -0.000296428 0.0314419 0.000337104 -0.000183678 -0.000686512 -0.000540161 -0.000547946 -0.000194228 -0.00017932 -4.87988e-05 0.000170352 -0.000114292 -2.73098e-05 8.83982e-05 -4.90583e-05 -5.31081e-05 -0.000136314 5.92969e-05 -9.33821e-05 0.000107584 -5.64351e-05 -7.52721e-05 5.33638e-05 0.000131591 
1740.55 0 3.27142e-05 0.00380015 -2.78323e-05 -4.29086e-05 0.0126152 -0.00252221 0.000140461 -0.000600585 -0.000462594 0.0303756 0.000345167 -0.000142772 -0.000686523 -0.000525986 -0.000521495 -0.000184985 -0.000229008 7.85967e-06 0.000168327 -0.000130028 -4.08192e-05 7.93384e-05 -5.58561e-05 -5.02684e-05 -0.000123655 6.11995e-05 -0.000106518 0.000110049 -5.78331e-05 -6.98078e-05 5.36203e-05 0.000133287 
1740.9 0 1.10809e-05 0.00371126 -2.71504e-05 -4.09595e-05 0.0148564 -0.00250181 0.000138495 -0.000650118 -0.000628892 0.0291452 0.000354189 -9.89906e-05 -0.000684337 -0.000510894 -0.000493149 -0.000175041 -0.00027134 6.12495e-05 0.00016469 -0.000145651 -5.53798e-05 6.98462e-05 -5.81428e-05 -4.78649e-05 -0.000108306 6.35144e-05 -0.000118593 0.000109786 -6.00791e-05 -6.30042e-05 5.51466e-05 0.000136149 
1741.25 0 -7.63127e-06 0.0036045 -2.46919e-05 -3.96713e-05 0.0169877 -0.00246948 0.000132859 -0.000700862 -0.000792315 0.0277572 0.000362527 -5.39263e-05 -0.000682184 -0.000497954 -0.000462735 -0.000162485 -0.000308716 0.000112985 0.00015948 -0.000156299 -6.90842e-05 5.87415e-05 -5.85938e-05 -4.74464e-05 -9.02228e-05 6.5899e-05 -0.000129322 0.00010666 -6.30316e-05 -5.66276e-05 5.90729e-05 0.000139209 
1741.6 0 -2.33219e-05 0.003479 -2.09549e-05 -3.84118e-05 0.0189987 -0.0024277 0.000120534 -0.000749301 -0.000951515 0.0262195 0.000369229 -9.56884e-06 -0.000678332 -0.000486972 -0.000432155 -0.000146161 -0.000345567 0.00016602 0.000155369 -0.000159749 -7.99928e-05 4.57383e-05 -5.95855e-05 -4.89187e-05 -7.04427e-05 6.60587e-05 -0.000137128 9.99328e-05 -6.6397e-05 -5.17039e-05 6.5098e-05 0.000141207 
1741.95 0 -3.82819e-05 0.00333371 -1.71211e-05 -3.63353e-05 0.0208791 -0.00237481 0.000103664 -0.000793727 -0.00110775 0.0245421 0.000372978 3.28285e-05 -0.000669064 -0.000475452 -0.000402062 -0.000125657 -0.000385175 0.000220535 0.000155287 -0.000157775 -8.72578e-05 3.29768e-05 -6.19996e-05 -5.21747e-05 -4.92029e-05 6.24548e-05 -0.000141783 9.13617e-05 -6.95835e-05 -4.75217e-05 7.13484e-05 0.000139853 
1742.3 0 -5.4636e-05 0.00316776 -1.41543e-05 -3.33029e-05 0.0226182 -0.00230836 8.78474e-05 -0.000833799 -0.00126138 0.0227355 0.000374108 7.24233e-05 -0.000653313 -0.000461406 -0.000370619 -0.000101692 -0.000427501 0.000275031 0.000157683 -0.000151824 -9.13182e-05 2.07736e-05 -6.51527e-05 -5.59751e-05 -2.79603e-05 5.54799e-05 -0.000145024 8.367e-05 -7.17795e-05 -4.2075e-05 7.57014e-05 0.00013435 
1742.65 0 -7.23369e-05 0.00298233 -1.18666e-05 -3.076e-05 0.0242047 -0.00222821 7.42367e-05 -0.000868346 -0.00141209 0.0208107 0.000372782 0.000108763 -0.000631139 -0.00044437 -0.000334739 -7.55154e-05 -0.000470004 0.000328473 0.000159137 -0.000143423 -9.30696e-05 8.65058e-06 -6.75851e-05 -5.7368e-05 -7.23672e-06 4.76462e-05 -0.000147249 7.81179e-05 -7.23809e-05 -3.40254e-05 7.76538e-05 0.000125302 
1743 0 -9.10383e-05 0.00277984 -1.00897e-05 -2.98014e-05 0.0256271 -0.00213474 6.27552e-05 -0.000896844 -0.00156018 0.0187795 0.000367553 0.000141725 -0.000602583 -0.000424417 -0.000295593 -4.92683e-05 -0.00051095 0.00037899 0.000158142 -0.000134001 -9.38161e-05 -2.79332e-06 -6.76401e-05 -5.56745e-05 1.15326e-05 4.1045e-05 -0.000147856 7.4224e-05 -7.1066e-05 -2.50008e-05 7.84003e-05 0.000112594 
1743.35 0 -0.000110394 0.00256283 -9.40411e-06 -3.00583e-05 0.0268775 -0.00202687 5.36632e-05 -0.000918595 -0.00170449 0.0166573 0.000358497 0.00017253 -0.000569411 -0.000400876 -0.000254827 -2.36976e-05 -0.000548863 0.000424109 0.000153036 -0.000124534 -9.36844e-05 -1.28679e-05 -6.46091e-05 -5.23887e-05 2.64523e-05 3.65406e-05 -0.000146773 7.15231e-05 -6.88149e-05 -1.74813e-05 7.84064e-05 9.84232e-05 
1743.7 0 -0.000129389 0.00233517 -9.72232e-06 -2.94349e-05 0.0279523 -0.00190468 4.3972e-05 -0.000933951 -0.00184159 0.0144612 0.000345258 0.000201172 -0.000534608 -0.000372263 -0.000210517 9.73647e-07 -0.000583413 0.000464228 0.000142932 -0.000114525 -9.38395e-05 -2.18599e-05 -5.92702e-05 -4.89598e-05 3.68518e-05 3.32517e-05 -0.000144441 6.94412e-05 -6.6333e-05 -1.25096e-05 7.81778e-05 8.54289e-05 
1744.05 0 -0.000147306 0.00209897 -1.07757e-05 -2.59019e-05 0.02885 -0.00177063 3.1673e-05 -0.000942056 -0.00196892 0.0122063 0.00032677 0.000228615 -0.0004988 -0.000337133 -0.000162677 2.37557e-05 -0.000615105 0.00050194 0.000129115 -0.000102776 -9.53258e-05 -3.0801e-05 -5.35233e-05 -4.57546e-05 4.37776e-05 2.97845e-05 -0.000140796 6.63223e-05 -6.27937e-05 -9.20487e-06 7.71226e-05 7.54167e-05 
1744.4 0 -0.000164715 0.00185466 -1.30474e-05 -2.03871e-05 0.0295702 -0.00162852 1.82756e-05 -0.000941773 -0.00208472 0.00990324 0.000302614 0.00025576 -0.000461491 -0.000295447 -0.000115471 4.58642e-05 -0.00064265 0.000536439 0.000112611 -9.09432e-05 -9.71223e-05 -3.93619e-05 -4.85595e-05 -4.28793e-05 4.91881e-05 2.75451e-05 -0.00013663 6.16321e-05 -5.7994e-05 -5.51092e-06 7.58894e-05 6.8546e-05 
1744.75 0 -0.000182367 0.00160217 -1.71132e-05 -1.5324e-05 0.0301123 -0.00148165 5.10577e-06 -0.0009358 -0.00218983 0.00756246 0.000273796 0.000281701 -0.000423594 -0.000247888 -7.2391e-05 6.81168e-05 -0.000665244 0.000565293 9.33107e-05 -8.13081e-05 -9.78228e-05 -4.79371e-05 -4.47316e-05 -4.15956e-05 5.40385e-05 2.64487e-05 -0.00013276 5.65532e-05 -5.27734e-05 -1.03887e-06 7.57715e-05 6.32824e-05 
1745.1 0 -0.000200925 0.00134122 -2.21158e-05 -1.10936e-05 0.0304743 -0.00132864 -8.07055e-06 -0.000925315 -0.00228594 0.00519664 0.000239961 0.000306304 -0.000385574 -0.000194813 -3.44354e-05 9.07587e-05 -0.000682767 0.000588217 7.13061e-05 -7.28361e-05 -9.74878e-05 -5.79975e-05 -4.25236e-05 -4.13845e-05 5.85534e-05 2.59846e-05 -0.000127215 5.19775e-05 -4.83726e-05 2.70989e-06 7.59279e-05 5.87099e-05 
1745.45 0 -0.000221165 0.00107319 -2.56158e-05 -5.62997e-06 0.0306524 -0.00116674 -2.1232e-05 -0.000907629 -0.00237175 0.00282024 0.000203 0.000329714 -0.000347558 -0.000137143 -1.43159e-06 0.000113466 -0.000694872 0.000604837 4.75816e-05 -6.38784e-05 -9.70688e-05 -6.7727e-05 -4.06855e-05 -4.12764e-05 6.34089e-05 2.72429e-05 -0.000117304 4.7723e-05 -4.50005e-05 5.80659e-06 7.6424e-05 5.47406e-05 
1745.8 0 -0.00024195 0.000800479 -2.6809e-05 1.45036e-06 0.030646 -0.000995763 -3.68924e-05 -0.0008816 -0.00244631 0.000449745 0.000167526 0.000352734 -0.000310389 -7.47864e-05 2.82758e-05 0.000135851 -0.000701991 0.000615251 2.22748e-05 -5.38045e-05 -9.63836e-05 -7.41432e-05 -3.66979e-05 -4.14039e-05 6.91015e-05 2.94668e-05 -0.000104955 4.3145e-05 -4.08931e-05 1.01345e-05 7.74132e-05 4.99562e-05 
1746.15 0 -0.000260615 0.000524986 -2.71062e-05 8.75713e-06 0.0304583 -0.000816114 -5.88713e-05 -0.000848321 -0.00250957 -0.0019006 0.000136409 0.000375096 -0.000273549 -6.38469e-06 5.57e-05 0.000160006 -0.000701972 0.000620732 -3.57033e-06 -4.07019e-05 -9.60747e-05 -7.78055e-05 -2.95274e-05 -4.14476e-05 7.50315e-05 3.14992e-05 -9.39254e-05 3.81372e-05 -3.5062e-05 1.68632e-05 7.86643e-05 4.40559e-05 
1746.5 0 -0.000275137 0.000248598 -2.74382e-05 1.48293e-05 0.0300904 -0.000627711 -8.50415e-05 -0.00080768 -0.00256085 -0.00421948 0.000108353 0.000393733 -0.00023672 6.34436e-05 8.18618e-05 0.000186488 -0.000692835 0.000621541 -2.85096e-05 -2.30832e-05 -9.69044e-05 -8.17576e-05 -2.11729e-05 -4.05318e-05 8.13775e-05 3.16861e-05 -8.45811e-05 3.27403e-05 -2.85524e-05 2.55821e-05 8.06517e-05 3.82975e-05 
1746.85 0 -0.000286714 -2.67889e-05 -2.78539e-05 1.85201e-05 0.0295414 -0.000430428 -0.000113401 -0.000757747 -0.00259673 -0.00649377 8.09488e-05 0.000407485 -0.000200699 0.000129417 0.000108053 0.000214711 -0.000678205 0.000618535 -5.27442e-05 -1.42759e-06 -9.88485e-05 -8.69726e-05 -1.38347e-05 -3.82443e-05 8.72086e-05 2.953e-05 -7.47485e-05 2.7117e-05 -2.34342e-05 3.43184e-05 8.23e-05 3.2941e-05 
1747.2 0 -0.00029612 -0.000298453 -2.7567e-05 2.07347e-05 0.0288158 -0.000228336 -0.000145159 -0.000698524 -0.00261286 -0.00870794 5.35527e-05 0.000415222 -0.000165204 0.000191956 0.000134684 0.000245924 -0.000661765 0.000613314 -7.6412e-05 2.22252e-05 -0.000102011 -9.12628e-05 -6.32978e-06 -3.43589e-05 9.18565e-05 2.70646e-05 -6.38234e-05 1.97099e-05 -2.06849e-05 4.08387e-05 8.34438e-05 2.76127e-05 
1747.55 0 -0.000301148 -0.000563955 -2.60097e-05 2.30888e-05 0.0279222 -2.8531e-05 -0.000180099 -0.000632585 -0.00260907 -0.0108484 2.4516e-05 0.000415348 -0.000129609 0.000252488 0.000161334 0.000276702 -0.000643088 0.000606517 -9.91629e-05 4.58096e-05 -0.000104546 -9.33951e-05 2.18065e-06 -3.0352e-05 9.58325e-05 2.43734e-05 -5.37851e-05 8.59528e-06 -1.90186e-05 4.53515e-05 8.50169e-05 2.18721e-05 
1747.9 0 -0.000301284 -0.00082354 -2.41947e-05 2.56883e-05 0.0268696 0.000164939 -0.000217259 -0.00056294 -0.00258906 -0.0129037 -7.21749e-06 0.000410508 -9.37786e-05 0.000310479 0.000185653 0.000301477 -0.000620742 0.000598378 -0.000120159 6.89432e-05 -0.000103482 -9.45875e-05 9.422e-06 -2.75278e-05 9.7719e-05 2.0665e-05 -4.63057e-05 -5.75663e-06 -1.78483e-05 5.05201e-05 8.57562e-05 1.54404e-05 
1748.25 0 -0.000299439 -0.00107788 -2.26303e-05 2.75903e-05 0.0256664 0.000351221 -0.000258153 -0.000491736 -0.00255523 -0.0148645 -3.73405e-05 0.000404094 -5.75502e-05 0.000365496 0.000203896 0.000319866 -0.000594103 0.000588404 -0.000135825 9.13214e-05 -9.86079e-05 -9.69582e-05 1.41242e-05 -2.52686e-05 9.65569e-05 1.62375e-05 -4.1334e-05 -2.00051e-05 -1.72578e-05 5.72039e-05 8.53289e-05 9.2847e-06 
1748.6 0 -0.000296641 -0.00132639 -2.08287e-05 2.84021e-05 0.0243197 0.000529667 -0.000300534 -0.000420304 -0.00250895 -0.0167227 -6.1349e-05 0.000397995 -2.16088e-05 0.000418424 0.000215795 0.000333874 -0.000563479 0.000576928 -0.000139951 0.000111742 -9.30943e-05 -0.000101706 1.67443e-05 -2.22744e-05 9.47099e-05 1.01399e-05 -3.76935e-05 -3.1179e-05 -1.66513e-05 6.41004e-05 8.5252e-05 4.49073e-06 
1748.95 0 -0.000293557 -0.00156652 -1.88101e-05 2.92321e-05 0.0228353 0.000699464 -0.000338063 -0.00035061 -0.00245174 -0.0184682 -7.92301e-05 0.000393197 1.31233e-05 0.000471502 0.000223333 0.000345626 -0.00052873 0.000565248 -0.00013402 0.000128614 -8.86011e-05 -0.000108366 1.68528e-05 -1.7099e-05 9.33246e-05 1.61473e-06 -3.30365e-05 -3.89928e-05 -1.54943e-05 6.95781e-05 8.5603e-05 6.77841e-07 
1749.3 0 -0.000292156 -0.00179396 -1.67424e-05 3.15851e-05 0.0212217 0.000861136 -0.000370039 -0.000284475 -0.00238551 -0.0200874 -9.23153e-05 0.00038828 4.67922e-05 0.000524447 0.000227623 0.000356849 -0.000488307 0.000554612 -0.00012621 0.000141527 -8.59457e-05 -0.000115687 1.53493e-05 -9.26906e-06 9.18283e-05 -8.50753e-06 -2.5202e-05 -4.37405e-05 -1.39544e-05 7.29385e-05 8.51592e-05 -2.12336e-06 
1749.65 0 -0.000293063 -0.00200493 -1.46127e-05 3.56333e-05 0.0194915 0.00101694 -0.000399697 -0.000221069 -0.00231039 -0.0215677 -0.000101254 0.000379067 8.02001e-05 0.000574524 0.000228646 0.00036694 -0.000442323 0.000544955 -0.000119527 0.000151478 -8.68135e-05 -0.000122056 1.49676e-05 -6.33916e-07 9.06324e-05 -1.97717e-05 -1.42232e-05 -4.77884e-05 -1.24871e-05 7.45056e-05 8.34771e-05 -3.37425e-06 
1750 0 -0.000294572 -0.00219859 -1.2626e-05 4.04384e-05 0.0176602 0.00116753 -0.000428332 -0.000160043 -0.00222515 -0.0228993 -0.00010504 0.000364275 0.000114261 0.000620586 0.000226787 0.000372806 -0.000391637 0.000535943 -0.000112167 0.00015973 -9.05147e-05 -0.00012579 1.76476e-05 6.65273e-06 9.12688e-05 -3.25188e-05 -2.57532e-06 -5.40899e-05 -1.09292e-05 7.53553e-05 7.89032e-05 -2.90314e-06 
1750.35 0 -0.000293618 -0.00237563 -1.04642e-05 4.44615e-05 0.0157433 0.0013117 -0.000455943 -0.000102608 -0.00212934 -0.0240764 -0.000103833 0.000346148 0.000150801 0.000662132 0.000224311 0.000373476 -0.000336214 0.00052699 -0.00010164 0.000167065 -9.53369e-05 -0.000127388 2.28914e-05 1.29627e-05 9.53264e-05 -4.41977e-05 7.35834e-06 -6.32096e-05 -8.83559e-06 7.65366e-05 7.0325e-05 -2.06382e-06 
1750.7 0 -0.000288578 -0.00253636 -7.70775e-06 4.68009e-05 0.0137554 0.00144952 -0.000479615 -4.90823e-05 -0.00202306 -0.0250968 -9.92555e-05 0.000325586 0.000189861 0.000697107 0.000221959 0.000368885 -0.000276375 0.000514852 -8.56253e-05 0.000172296 -9.92144e-05 -0.000128254 2.86485e-05 1.89399e-05 0.000102047 -5.31919e-05 1.55448e-05 -7.56121e-05 -5.74813e-06 7.82751e-05 5.92617e-05 -3.54768e-06 
1751.05 0 -0.00028036 -0.00268031 -4.61392e-06 4.68382e-05 0.01171 0.00157995 -0.000494915 1.62558e-07 -0.00190482 -0.0259577 -9.23574e-05 0.000301693 0.000228759 0.000723977 0.000219447 0.000358502 -0.000213391 0.000498444 -6.41654e-05 0.00017393 -9.86273e-05 -0.000128878 3.47893e-05 2.271e-05 0.000108788 -5.98669e-05 2.26487e-05 -9.04173e-05 -1.50296e-06 7.99609e-05 4.68675e-05 -8.22691e-06 
1751.4 0 -0.000269269 -0.00280844 -1.86032e-06 4.45867e-05 0.00961997 0.00169933 -0.000501493 4.62433e-05 -0.00177532 -0.026657 -8.45686e-05 0.000272756 0.000266214 0.000742759 0.00021747 0.00034159 -0.000146794 0.000479281 -3.83239e-05 0.000173186 -9.27347e-05 -0.000129679 4.1564e-05 2.30355e-05 0.000113952 -6.41629e-05 2.93502e-05 -0.000104434 3.09988e-06 8.06464e-05 3.38755e-05 -1.50398e-05 
1751.75 0 -0.00025559 -0.00292271 7.63644e-07 4.17732e-05 0.00749472 0.001806 -0.000501707 9.16212e-05 -0.00163858 -0.0271967 -7.84998e-05 0.000239932 0.000302326 0.000752158 0.000216297 0.000317357 -7.56283e-05 0.000456738 -7.64721e-06 0.000172086 -8.3551e-05 -0.00013075 4.71474e-05 2.18258e-05 0.000117507 -6.6519e-05 3.76275e-05 -0.000115814 8.01072e-06 8.03542e-05 2.11155e-05 -2.38106e-05 
1752.1 0 -0.000240981 -0.00302271 3.88599e-06 3.93315e-05 0.00534184 0.00190268 -0.000494893 0.000137508 -0.00149855 -0.0275769 -7.57008e-05 0.000207445 0.000336132 0.000750722 0.00021318 0.000287325 -3.48621e-06 0.000429352 2.68299e-05 0.000170273 -7.22339e-05 -0.000130858 4.93965e-05 2.1905e-05 0.000118742 -6.75823e-05 4.79972e-05 -0.000124443 1.34218e-05 7.95854e-05 1.01116e-05 -3.41661e-05 
1752.45 0 -0.000227518 -0.00310571 6.87931e-06 3.71688e-05 0.00317012 0.00199244 -0.000478668 0.000182616 -0.00135409 -0.027795 -7.4531e-05 0.000177889 0.000365923 0.000741864 0.000207869 0.000254212 6.41756e-05 0.000397837 6.0636e-05 0.000167128 -5.93359e-05 -0.000129669 4.89221e-05 2.46708e-05 0.000117023 -6.88394e-05 5.89035e-05 -0.000129928 1.88485e-05 7.85029e-05 1.76446e-06 -4.50829e-05 
1752.8 0 -0.000214678 -0.0031698 8.63008e-06 3.57217e-05 0.00098752 0.00207271 -0.00045357 0.000225453 -0.00120402 -0.027846 -7.48119e-05 0.000150818 0.00039098 0.000731855 0.000203445 0.000219969 0.000126705 0.00036361 9.02889e-05 0.000162522 -4.59738e-05 -0.000127297 4.99487e-05 3.00679e-05 0.000111917 -7.13459e-05 6.95064e-05 -0.000132108 2.35129e-05 7.79126e-05 -4.49878e-06 -5.59578e-05 
1753.15 0 -0.000198733 -0.00321424 8.69906e-06 3.4824e-05 -0.0011928 0.0021423 -0.000423623 0.000264571 -0.00105323 -0.0277231 -7.8396e-05 0.000124765 0.000411932 0.000723541 0.000202611 0.000185348 0.000187594 0.000327715 0.000115641 0.00015653 -3.26026e-05 -0.000123901 5.28708e-05 3.87054e-05 0.000104186 -7.5985e-05 7.93777e-05 -0.000132297 2.77896e-05 7.81092e-05 -8.86947e-06 -6.58149e-05 
1753.5 0 -0.000179728 -0.00323706 7.81812e-06 3.36033e-05 -0.00335078 0.00220456 -0.000392953 0.000297823 -0.000902491 -0.0274258 -8.74552e-05 9.92265e-05 0.000429545 0.000714873 0.000203913 0.000151159 0.000249529 0.000290767 0.000137287 0.000149457 -1.80823e-05 -0.000120283 5.27094e-05 5.03765e-05 9.55878e-05 -8.2687e-05 9.01504e-05 -0.000131778 3.16303e-05 7.78115e-05 -1.33837e-05 -7.50561e-05 
1753.85 0 -0.000160829 -0.00323678 6.33657e-06 3.17597e-05 -0.00546889 0.00225998 -0.000363061 0.000323126 -0.000748249 -0.0269591 -0.000101727 7.34548e-05 0.000444792 0.000701785 0.000201852 0.000118608 0.000312836 0.000253041 0.000157212 0.000140819 -1.98651e-06 -0.000115576 4.96939e-05 6.26311e-05 8.66482e-05 -8.97312e-05 0.000103241 -0.000130448 3.5476e-05 7.61465e-05 -2.00097e-05 -8.38522e-05 
1754.2 0 -0.000141635 -0.00321502 3.68559e-06 2.95271e-05 -0.00753229 0.00230724 -0.000331231 0.000340065 -0.00059024 -0.0263288 -0.000117658 4.71831e-05 0.000458605 0.00068188 0.000194278 8.89416e-05 0.00037624 0.000214727 0.000177857 0.000132948 1.42119e-05 -0.000108185 4.73072e-05 7.35758e-05 7.73291e-05 -9.58818e-05 0.000116963 -0.00012782 3.97061e-05 7.34657e-05 -2.9211e-05 -9.0936e-05 
1754.55 0 -0.000119775 -0.00317403 1.47522e-07 2.68714e-05 -0.00952695 0.00234582 -0.000293816 0.000349042 -0.000428174 -0.025544 -0.000130637 1.99922e-05 0.000470038 0.00065569 0.000183979 6.25285e-05 0.000438957 0.00017466 0.000199371 0.000129208 2.85509e-05 -9.92738e-05 4.4179e-05 8.24542e-05 6.83112e-05 -9.986e-05 0.000129158 -0.000123743 4.41978e-05 7.04806e-05 -4.1112e-05 -9.51802e-05 
1754.9 0 -9.64601e-05 -0.00311545 -3.92457e-06 2.29845e-05 -0.0114438 0.00237505 -0.000248964 0.000351281 -0.000257798 -0.0246148 -0.000139006 -8.24623e-06 0.000476579 0.00062314 0.000175348 3.77267e-05 0.00050147 0.000131752 0.000218222 0.000131696 4.06827e-05 -9.14113e-05 3.78658e-05 8.84472e-05 6.11504e-05 -0.000100133 0.000139827 -0.000118569 4.90999e-05 6.74971e-05 -5.52125e-05 -9.78943e-05 
1755.25 0 -7.4178e-05 -0.00304087 -8.77466e-06 1.76141e-05 -0.0132758 0.00239134 -0.000199595 0.00035054 -7.7126e-05 -0.0235466 -0.000143624 -3.60737e-05 0.000477663 0.000583131 0.000171104 1.3425e-05 0.00056157 8.88311e-05 0.000231375 0.000139408 5.16722e-05 -8.44801e-05 3.02264e-05 9.25328e-05 5.53652e-05 -9.50594e-05 0.000149607 -0.000111916 5.41588e-05 6.37524e-05 -6.89039e-05 -0.000101156 
1755.6 0 -5.28405e-05 -0.0029499 -1.40786e-05 1.17577e-05 -0.0150129 0.00239246 -0.000149448 0.000349292 0.000108851 -0.0223444 -0.000145822 -6.10067e-05 0.00047668 0.000535864 0.000172163 -9.00147e-06 0.000615012 4.79883e-05 0.000239499 0.000148305 6.10521e-05 -7.60106e-05 2.3122e-05 9.69983e-05 4.90873e-05 -8.41398e-05 0.000158116 -0.000104169 5.8456e-05 5.88493e-05 -7.80712e-05 -0.00010515 
1755.95 0 -3.18721e-05 -0.00284006 -1.77804e-05 6.53456e-06 -0.0166422 0.00238058 -9.90432e-05 0.000346971 0.000296829 -0.021017 -0.000147116 -8.16833e-05 0.000474694 0.000483129 0.000177201 -2.5413e-05 0.00065894 6.90516e-06 0.00024423 0.000155074 6.86608e-05 -6.58328e-05 1.64717e-05 0.000101686 4.15124e-05 -6.96767e-05 0.000164461 -9.62947e-05 6.12748e-05 5.39564e-05 -8.03601e-05 -0.000108186 
1756.3 0 -1.05131e-05 -0.00271169 -1.86727e-05 2.53296e-06 -0.0181546 0.00235738 -4.80499e-05 0.000343862 0.0004884 -0.0195757 -0.000147847 -9.9253e-05 0.00046919 0.000428158 0.000183809 -3.07254e-05 0.000693122 -3.50459e-05 0.000246849 0.000160429 7.45118e-05 -5.53931e-05 1.06378e-05 0.000103852 3.35064e-05 -5.53013e-05 0.000168465 -8.86764e-05 6.3577e-05 5.02609e-05 -7.67018e-05 -0.000109012 
1756.65 0 1.21582e-05 -0.0025689 -1.89197e-05 1.5341e-07 -0.019544 0.00231994 3.29196e-06 0.00033999 0.000685769 -0.0180305 -0.000147668 -0.000117442 0.000459925 0.000374033 0.000191047 -2.50895e-05 0.000719836 -7.61659e-05 0.000248184 0.000167256 7.84906e-05 -4.48443e-05 5.86925e-06 0.000102992 2.54389e-05 -4.39264e-05 0.000170951 -8.19802e-05 6.62185e-05 4.80385e-05 -6.98045e-05 -0.000109156 
1757 0 3.65569e-05 -0.00241406 -2.06092e-05 -2.79648e-06 -0.0208026 0.00226257 5.48399e-05 0.000334141 0.000888145 -0.0163912 -0.000147383 -0.000138184 0.000449212 0.000322812 0.000197405 -1.40547e-05 0.000741894 -0.0001157 0.000248209 0.00017924 8.18726e-05 -3.44219e-05 2.05928e-06 0.000100801 1.62475e-05 -3.69934e-05 0.000172837 -7.66288e-05 6.79807e-05 4.75495e-05 -6.3557e-05 -0.000109583 
1757.35 0 6.26306e-05 -0.0022477 -2.26737e-05 -9.07404e-06 -0.021924 0.00218178 0.00010614 0.000327558 0.00109101 -0.0146695 -0.000148549 -0.000160621 0.000438812 0.000276732 0.000201046 -2.83198e-06 0.00076223 -0.000153458 0.000245845 0.00019916 8.60651e-05 -2.36271e-05 -1.19229e-06 9.79069e-05 4.73321e-06 -3.36112e-05 0.000174138 -7.12098e-05 6.80207e-05 4.78194e-05 -6.01989e-05 -0.000109028 
1757.7 0 8.90226e-05 -0.00206898 -2.3157e-05 -1.78108e-05 -0.0229043 0.00207824 0.000156232 0.000322653 0.00128815 -0.0128747 -0.000151176 -0.000183103 0.000428798 0.000233165 0.000201434 4.95791e-06 0.000784466 -0.00018909 0.000241802 0.000224839 9.00733e-05 -1.20401e-05 -5.34219e-06 9.51793e-05 -9.13765e-06 -3.24696e-05 0.000173414 -6.4681e-05 6.67296e-05 4.72822e-05 -5.92178e-05 -0.00010566 
1758.05 0 0.000113608 -0.00187707 -2.2092e-05 -2.56008e-05 -0.02374 0.0019548 0.000204186 0.000319094 0.00147436 -0.0110182 -0.000155401 -0.000203836 0.000419432 0.000185836 0.000198572 8.75061e-06 0.000808697 -0.000222987 0.000238467 0.000251963 9.30713e-05 -7.2169e-07 -9.92622e-06 9.34149e-05 -2.37467e-05 -3.36302e-05 0.000169793 -5.75416e-05 6.5676e-05 4.51361e-05 -5.87261e-05 -9.89221e-05 
1758.4 0 0.000136863 -0.00167396 -2.07552e-05 -3.01042e-05 -0.024429 0.00181459 0.000251518 0.000314873 0.00164703 -0.00911353 -0.000162102 -0.00022185 0.000411041 0.000131198 0.00019063 1.06598e-05 0.000832076 -0.000256772 0.000237262 0.000280187 9.52973e-05 9.46698e-06 -1.26786e-05 9.0918e-05 -3.88735e-05 -3.7635e-05 0.000163563 -4.95812e-05 6.56593e-05 4.17967e-05 -5.87442e-05 -8.86594e-05 
1758.75 0 0.000159903 -0.00146265 -1.97496e-05 -3.23358e-05 -0.0249694 0.00165969 0.000300031 0.000310081 0.00180621 -0.00717152 -0.000168914 -0.00023812 0.000401258 6.94176e-05 0.000176748 1.37259e-05 0.000851381 -0.00029109 0.000235534 0.000310456 9.74276e-05 1.83867e-05 -1.36722e-05 8.67273e-05 -5.35594e-05 -4.20925e-05 0.000155651 -4.02643e-05 6.54636e-05 3.81049e-05 -6.07306e-05 -7.4538e-05 
1759.1 0 0.000182316 -0.00124438 -1.89934e-05 -3.42938e-05 -0.0253593 0.00149049 0.000346711 0.000306288 0.00195123 -0.00520213 -0.000172788 -0.000255633 0.000388131 2.94564e-06 0.000157705 1.83021e-05 0.000864117 -0.000323642 0.000230142 0.000340966 9.97246e-05 2.64052e-05 -1.54396e-05 8.21188e-05 -6.55509e-05 -4.45328e-05 0.000146712 -3.03656e-05 6.46089e-05 3.43746e-05 -6.45094e-05 -5.86735e-05 
1759.45 0 0.000202319 -0.00102011 -1.83374e-05 -3.68634e-05 -0.0255976 0.00130829 0.000387259 0.000305079 0.00207958 -0.00321734 -0.000172298 -0.000275275 0.000372117 -6.54103e-05 0.00013393 2.08418e-05 0.0008698 -0.000352171 0.000221879 0.000370304 0.000101628 3.42946e-05 -1.82828e-05 7.83231e-05 -7.37013e-05 -4.48663e-05 0.000136835 -2.02537e-05 6.43117e-05 3.01266e-05 -6.97433e-05 -4.31433e-05 
1759.8 0 0.000219403 -0.000791257 -1.80381e-05 -3.93417e-05 -0.0256834 0.00111545 0.000422141 0.000307321 0.00218855 -0.00122841 -0.000166884 -0.000295288 0.000353432 -0.00013494 0.000107601 1.90666e-05 0.000868899 -0.000377126 0.000212822 0.00039585 0.000101137 4.27666e-05 -2.12512e-05 7.48577e-05 -7.84169e-05 -4.33652e-05 0.00012585 -9.0958e-06 6.49117e-05 2.42141e-05 -7.50141e-05 -2.93638e-05 
1760.15 0 0.00023422 -0.000559003 -1.80413e-05 -4.0948e-05 -0.0256155 0.000913068 0.000453454 0.000310761 0.00227809 0.000754728 -0.000156919 -0.000314167 0.000329957 -0.000205954 8.18176e-05 1.3187e-05 0.000859492 -0.00040013 0.000202601 0.000413314 9.81847e-05 5.19267e-05 -2.47067e-05 7.20622e-05 -8.07577e-05 -4.19878e-05 0.00011425 2.70688e-06 6.5539e-05 1.61695e-05 -7.80755e-05 -1.94076e-05 
1760.5 0 0.000247033 -0.00032281 -1.87177e-05 -4.11699e-05 -0.0253942 0.000700489 0.000479704 0.000310747 0.00234661 0.0027207 -0.000144365 -0.000329461 0.000301081 -0.000276705 5.83025e-05 5.82418e-06 0.000838259 -0.000420532 0.000191074 0.000421561 9.46512e-05 6.09281e-05 -2.81408e-05 7.04007e-05 -8.24949e-05 -4.1983e-05 0.00010226 1.46746e-05 6.60971e-05 6.53406e-06 -7.94156e-05 -1.42221e-05 
1760.85 0 0.000257884 -8.32654e-05 -1.94351e-05 -3.97417e-05 -0.0250212 0.000481044 0.000500223 0.000304747 0.00239106 0.00465809 -0.000131678 -0.000341719 0.000269465 -0.000344172 3.75503e-05 1.16111e-06 0.000804654 -0.000436771 0.000179353 0.000424234 9.04407e-05 6.8299e-05 -3.13576e-05 6.91682e-05 -8.5526e-05 -4.27929e-05 8.95909e-05 2.66946e-05 6.60493e-05 -3.90437e-06 -8.06502e-05 -1.13428e-05 
1761.2 0 0.00026554 0.000156324 -1.8612e-05 -3.75031e-05 -0.024499 0.000260469 0.000516631 0.000293604 0.00241226 0.00655556 -0.000119976 -0.000354858 0.000236394 -0.000406479 1.77048e-05 7.36936e-07 0.000760341 -0.000449227 0.000168275 0.000426593 8.40485e-05 7.28292e-05 -3.42644e-05 6.67902e-05 -8.97533e-05 -4.32351e-05 7.65557e-05 3.87035e-05 6.46342e-05 -1.41159e-05 -8.31823e-05 -6.94754e-06 
1761.55 0 0.000269044 0.000392152 -1.6528e-05 -3.58752e-05 -0.023828 4.07261e-05 0.000531284 0.000280771 0.002413 0.00840168 -0.000108292 -0.000371503 0.000201576 -0.000462851 -3.03097e-06 2.56027e-06 0.000707902 -0.000458478 0.000158288 0.000430618 7.42693e-05 7.39539e-05 -3.51901e-05 6.31453e-05 -9.42263e-05 -4.15068e-05 6.41265e-05 4.91619e-05 6.24179e-05 -2.34212e-05 -8.60395e-05 -4.23481e-07 
1761.9 0 0.000270198 0.000623441 -1.53549e-05 -3.5494e-05 -0.0230105 -0.000177281 0.000544256 0.000269045 0.00239484 0.0101827 -9.63184e-05 -0.00038942 0.00016611 -0.00051388 -2.45667e-05 4.15484e-06 0.000650364 -0.000464265 0.000148486 0.000433851 6.2281e-05 7.30581e-05 -3.26455e-05 5.94263e-05 -9.88099e-05 -3.73505e-05 5.30158e-05 5.5967e-05 6.00199e-05 -3.19543e-05 -8.72684e-05 6.47079e-06 
1762.25 0 0.000269713 0.000850219 -1.56113e-05 -3.56263e-05 -0.0220548 -0.000392211 0.000555315 0.000257071 0.00235846 0.0118864 -8.47634e-05 -0.000404215 0.000131373 -0.000560435 -4.71482e-05 4.98332e-06 0.000590188 -0.000466386 0.000138298 0.000434272 4.9439e-05 7.19618e-05 -2.72545e-05 5.502e-05 -0.000103173 -3.24152e-05 4.31269e-05 5.95263e-05 5.61179e-05 -4.03226e-05 -8.72118e-05 1.30199e-05 
1762.6 0 0.000267945 0.00107012 -1.47757e-05 -3.49426e-05 -0.0209707 -0.000602347 0.000565439 0.00024164 0.00230451 0.0135031 -7.29417e-05 -0.000414018 9.67703e-05 -0.000603105 -7.08933e-05 5.89372e-06 0.00052825 -0.000465453 0.000127359 0.000432873 3.65506e-05 7.06509e-05 -2.03599e-05 4.8867e-05 -0.000106246 -2.73059e-05 3.36823e-05 6.06862e-05 5.03165e-05 -4.85832e-05 -8.81377e-05 1.87778e-05 
1762.95 0 0.000266136 0.00128025 -1.17959e-05 -3.31874e-05 -0.0197663 -0.000805192 0.000572739 0.000222505 0.00223547 0.0150238 -5.82369e-05 -0.000418826 6.11744e-05 -0.000642195 -9.57602e-05 6.67888e-06 0.000464087 -0.000461486 0.000114226 0.000429994 2.46884e-05 6.81216e-05 -1.38522e-05 4.06024e-05 -0.000108964 -2.08645e-05 2.38096e-05 5.98918e-05 4.45829e-05 -5.68328e-05 -9.07497e-05 2.29208e-05 
1763.3 0 0.000263517 0.00147931 -8.59631e-06 -3.12899e-05 -0.0184493 -0.00100159 0.000573426 0.000199913 0.00215367 0.0164388 -3.69616e-05 -0.000417907 2.4799e-05 -0.000677423 -0.000120236 9.49029e-06 0.000397156 -0.000454425 9.74698e-05 0.000425468 1.4725e-05 6.43704e-05 -8.65422e-06 3.04139e-05 -0.000112528 -1.20717e-05 1.23566e-05 5.83441e-05 3.98258e-05 -6.59145e-05 -9.34112e-05 2.66767e-05 
1763.65 0 0.000258756 0.00166653 -7.27723e-06 -2.93388e-05 -0.0170301 -0.00119284 0.000566419 0.000174563 0.00205711 0.0177403 -9.44697e-06 -0.000413922 -1.19531e-05 -0.000707698 -0.000141523 1.69629e-05 0.000328338 -0.000444636 7.8316e-05 0.000421028 6.34184e-06 5.90673e-05 -4.10792e-06 1.93195e-05 -0.000115463 -1.16946e-06 -8.57831e-07 5.66069e-05 3.50752e-05 -7.6394e-05 -9.4264e-05 3.19113e-05 
1764 0 0.000252461 0.00184144 -7.81471e-06 -2.66807e-05 -0.0155198 -0.00137622 0.000554807 0.000149266 0.00194295 0.0189212 2.03411e-05 -0.000409922 -4.90245e-05 -0.000734549 -0.000159418 2.7283e-05 0.000257867 -0.000430664 5.93572e-05 0.000416547 -5.29419e-07 5.27868e-05 6.35656e-08 8.08215e-06 -0.000115983 1.03378e-05 -1.41693e-05 5.32771e-05 2.92974e-05 -8.72641e-05 -9.31014e-05 3.84944e-05 
1764.35 0 0.000244884 0.00200284 -8.57682e-06 -2.40324e-05 -0.0139293 -0.00154718 0.000541581 0.000124802 0.00181301 0.0199756 4.93451e-05 -0.000406529 -8.58431e-05 -0.000759223 -0.000177076 3.73794e-05 0.000183755 -0.000409952 4.15602e-05 0.000409231 -5.03368e-06 4.70857e-05 3.00988e-06 -3.78379e-06 -0.000114737 2.20396e-05 -2.66539e-05 4.80167e-05 2.25845e-05 -9.66565e-05 -8.99918e-05 4.54637e-05 
1764.7 0 0.000235814 0.00214805 -8.2184e-06 -2.23793e-05 -0.0122702 -0.0017053 0.000527501 9.96757e-05 0.00167196 0.0208996 7.76684e-05 -0.000403189 -0.000121732 -0.000777963 -0.000195407 4.6362e-05 0.000105065 -0.000382385 2.46728e-05 0.000398599 -7.70685e-06 4.09291e-05 5.93409e-06 -1.52997e-05 -0.000111717 3.34317e-05 -3.80024e-05 4.18864e-05 1.6276e-05 -0.000103519 -8.52337e-05 5.2247e-05 
1765.05 0 0.000226974 0.00227793 -6.93192e-06 -2.15241e-05 -0.0105523 -0.00185283 0.000511414 7.34562e-05 0.00152099 0.0216907 0.0001048 -0.000398434 -0.000154691 -0.000786851 -0.000212093 5.6719e-05 2.4751e-05 -0.000349319 8.95212e-06 0.000385786 -8.95077e-06 3.3947e-05 9.08503e-06 -2.33884e-05 -0.000106996 4.38803e-05 -4.74967e-05 3.57171e-05 1.16671e-05 -0.000108743 -8.07783e-05 5.72986e-05 
1765.4 0 0.000218348 0.00239545 -5.49927e-06 -2.15204e-05 -0.00878317 -0.00198924 0.000491303 4.602e-05 0.00135983 0.0223462 0.000130278 -0.000392592 -0.000181795 -0.000785422 -0.000225931 6.85112e-05 -5.42471e-05 -0.000312861 -3.11565e-06 0.000370443 -9.79069e-06 2.75448e-05 1.02105e-05 -2.76492e-05 -0.00010168 5.39172e-05 -5.63542e-05 3.04167e-05 9.13248e-06 -0.000113558 -7.85748e-05 6.04951e-05 
1765.75 0 0.000208379 0.00249957 -5.16847e-06 -2.18586e-05 -0.00697044 -0.00211408 0.000469284 1.71063e-05 0.00119181 0.0228622 0.000154382 -0.000387947 -0.000201593 -0.000774612 -0.00023629 7.79984e-05 -0.000130464 -0.000276492 -1.11259e-05 0.000351472 -1.18841e-05 2.09511e-05 9.57242e-06 -3.10494e-05 -9.59846e-05 6.45509e-05 -6.54823e-05 2.60097e-05 8.18639e-06 -0.000117633 -7.92461e-05 6.21214e-05 
1766.1 0 0.000197597 0.00258761 -6.56622e-06 -2.17272e-05 -0.00512395 -0.00223161 0.000448021 -1.30666e-05 0.00101873 0.0232344 0.000177363 -0.000385351 -0.000214761 -0.000756631 -0.0002414 8.13707e-05 -0.000203732 -0.000245176 -1.81811e-05 0.000327944 -1.47255e-05 1.34874e-05 8.83699e-06 -3.50084e-05 -9.04656e-05 7.56168e-05 -7.2452e-05 2.18029e-05 7.0167e-06 -0.000119203 -8.08017e-05 6.18978e-05 
1766.45 0 0.000186577 0.00265908 -8.76827e-06 -2.208e-05 -0.00325649 -0.00234441 0.000426183 -4.4283e-05 0.000837154 0.023459 0.000198851 -0.000381384 -0.000225433 -0.000733048 -0.00023939 7.71439e-05 -0.000273881 -0.000222029 -2.69862e-05 0.000300399 -1.62592e-05 7.04845e-06 6.71287e-06 -3.82763e-05 -8.55869e-05 8.60277e-05 -7.61582e-05 1.78201e-05 4.68351e-06 -0.00011881 -8.15102e-05 5.91768e-05 
1766.8 0 0.000173536 0.00271447 -1.13917e-05 -2.28369e-05 -0.00138106 -0.00244885 0.00040012 -7.65231e-05 0.000643243 0.0235347 0.000217672 -0.000373088 -0.000238399 -0.000705032 -0.000230869 6.8501e-05 -0.000338224 -0.000203915 -3.76316e-05 0.000270193 -1.56568e-05 2.13047e-06 1.32841e-06 -4.08274e-05 -8.27599e-05 9.62819e-05 -7.79787e-05 1.53294e-05 8.66086e-07 -0.000118435 -8.09523e-05 5.38572e-05 
1767.15 0 0.000155418 0.00275175 -1.39598e-05 -2.38587e-05 0.000490623 -0.00254046 0.000369685 -0.000109926 0.000436988 0.0234603 0.000233943 -0.000360351 -0.000254975 -0.000674604 -0.000216939 5.84861e-05 -0.000396159 -0.000186431 -4.69092e-05 0.000236844 -1.42906e-05 -2.41488e-06 -6.65772e-06 -4.34588e-05 -8.33419e-05 0.000105463 -7.85108e-05 1.46033e-05 -4.09098e-06 -0.000118114 -7.76656e-05 4.86296e-05 
1767.5 0 0.000131721 0.00276916 -1.59158e-05 -2.47985e-05 0.00234435 -0.00261717 0.00033891 -0.000144878 0.000218963 0.0232354 0.000246617 -0.000344467 -0.000275007 -0.000641746 -0.000197906 4.73944e-05 -0.000450801 -0.000168234 -5.25693e-05 0.000200779 -1.24097e-05 -7.81232e-06 -1.50504e-05 -4.6104e-05 -8.68014e-05 0.000111165 -7.74846e-05 1.43273e-05 -8.44767e-06 -0.000117996 -7.19496e-05 4.68059e-05 
1767.85 0 0.000103397 0.00276805 -1.76912e-05 -2.43961e-05 0.00416485 -0.00267432 0.000310843 -0.00018197 -1.12785e-05 0.0228638 0.000254326 -0.000328073 -0.000298238 -0.000603952 -0.000176738 3.44922e-05 -0.00050517 -0.000148788 -5.54127e-05 0.00016478 -9.32134e-06 -1.38796e-05 -2.3483e-05 -4.86097e-05 -9.15182e-05 0.000113146 -7.41397e-05 1.45961e-05 -1.19099e-05 -0.000117424 -6.64184e-05 5.03656e-05 
1768.2 0 6.99188e-05 0.00275061 -1.95457e-05 -2.27145e-05 0.00593931 -0.00270649 0.00028554 -0.000221802 -0.000250769 0.0223517 0.000257629 -0.000312669 -0.000322839 -0.000557911 -0.000157785 1.9715e-05 -0.000558937 -0.000126265 -5.73686e-05 0.00013111 -5.17457e-06 -1.95922e-05 -3.09429e-05 -5.19581e-05 -9.47646e-05 0.000114515 -6.84282e-05 1.65443e-05 -1.5182e-05 -0.000114837 -6.21679e-05 5.93544e-05 
1768.55 0 3.31252e-05 0.00271662 -2.02013e-05 -2.00694e-05 0.0076575 -0.00271079 0.000260282 -0.000262745 -0.00049551 0.0217068 0.000258525 -0.000298687 -0.000346212 -0.000503448 -0.000143514 1.12549e-06 -0.000609091 -0.000100676 -5.90267e-05 0.000101019 -7.09482e-07 -2.3719e-05 -3.53745e-05 -5.69021e-05 -9.45796e-05 0.00011739 -6.20062e-05 2.12854e-05 -1.81996e-05 -0.000109643 -5.68286e-05 7.14323e-05 
1768.9 0 -3.96452e-06 0.00266484 -1.89042e-05 -1.66188e-05 0.0093114 -0.00268593 0.000232916 -0.000303716 -0.000742251 0.0209355 0.000258652 -0.000283436 -0.000367876 -0.000442097 -0.000132747 -2.41682e-05 -0.000654114 -7.3603e-05 -5.87597e-05 7.42939e-05 3.04602e-06 -2.51642e-05 -3.78794e-05 -6.23744e-05 -8.97924e-05 0.000120487 -5.69878e-05 2.87997e-05 -2.03453e-05 -0.000101762 -4.96002e-05 8.32507e-05 
1769.25 0 -4.19213e-05 0.00259526 -1.72046e-05 -1.24042e-05 0.010892 -0.00263249 0.000206032 -0.000344814 -0.00098669 0.0200426 0.000257379 -0.000261996 -0.000387826 -0.000373837 -0.000122546 -5.38502e-05 -0.000693253 -4.49422e-05 -5.55313e-05 4.95355e-05 5.32221e-06 -2.43942e-05 -4.03299e-05 -6.68637e-05 -8.06274e-05 0.000123245 -5.38099e-05 3.77189e-05 -2.20583e-05 -9.10816e-05 -4.08267e-05 9.15375e-05 
1769.6 0 -8.15118e-05 0.00250928 -1.62045e-05 -8.51198e-06 0.0123894 -0.00255027 0.000183259 -0.000385879 -0.00122671 0.0190329 0.000253608 -0.000234543 -0.000405237 -0.000299467 -0.000110786 -8.36427e-05 -0.00072251 -1.34274e-05 -5.13974e-05 2.44805e-05 6.25253e-06 -2.274e-05 -4.16321e-05 -6.99774e-05 -6.86226e-05 0.000125406 -5.18231e-05 4.72451e-05 -2.50196e-05 -7.76586e-05 -2.90973e-05 9.44058e-05 
1769.95 0 -0.000121537 0.00240818 -1.47419e-05 -6.35683e-06 0.0137943 -0.00243632 0.000163325 -0.000426677 -0.0014607 0.017913 0.000246851 -0.000204866 -0.00041928 -0.000224037 -9.69382e-05 -0.000112948 -0.000738291 2.19457e-05 -4.87362e-05 -1.02172e-06 5.44535e-06 -2.14762e-05 -4.13018e-05 -7.21618e-05 -5.58879e-05 0.000124908 -5.07405e-05 5.8123e-05 -2.92759e-05 -6.31228e-05 -1.43791e-05 9.26942e-05 
1770.3 0 -0.000160687 0.00229387 -1.29211e-05 -5.77652e-06 0.0150987 -0.00228983 0.000142826 -0.000466061 -0.00168288 0.0166902 0.000236811 -0.000174814 -0.000428791 -0.000153375 -8.20053e-05 -0.000140979 -0.000742985 6.12307e-05 -4.61679e-05 -2.51126e-05 2.96853e-07 -2.06593e-05 -4.05508e-05 -7.45083e-05 -4.37214e-05 0.000121345 -4.96891e-05 6.99883e-05 -3.35607e-05 -4.99018e-05 1.84028e-06 8.95644e-05 
1770.65 0 -0.000197994 0.00216777 -1.15996e-05 -5.4611e-06 0.0162947 -0.00211403 0.000123268 -0.000502453 -0.00188413 0.0153748 0.000222939 -0.000145135 -0.000432131 -8.79498e-05 -6.73148e-05 -0.000166209 -0.000742249 0.000100946 -4.17426e-05 -4.74294e-05 -9.14356e-06 -1.92415e-05 -3.84313e-05 -7.91541e-05 -3.16558e-05 0.000115407 -4.86217e-05 7.91922e-05 -3.73981e-05 -3.85637e-05 1.90092e-05 8.66821e-05 
1771 0 -0.000231214 0.00202947 -9.62285e-06 -4.48209e-06 0.0173778 -0.00191547 0.000108531 -0.000535007 -0.00206048 0.0139783 0.000206143 -0.000116012 -0.000430881 -2.49858e-05 -5.39187e-05 -0.000188788 -0.000738197 0.000137264 -3.77349e-05 -6.88863e-05 -1.85882e-05 -1.66724e-05 -3.33716e-05 -8.55207e-05 -1.95671e-05 0.000106836 -4.83949e-05 8.41817e-05 -3.97362e-05 -2.93372e-05 3.69132e-05 8.20032e-05 
1771.35 0 -0.000258587 0.00187972 -7.08558e-06 -2.06707e-06 0.0183442 -0.0016994 9.97041e-05 -0.0005634 -0.00221244 0.0125087 0.000188763 -8.49602e-05 -0.000428457 3.54315e-05 -4.09457e-05 -0.000210637 -0.000729541 0.000170433 -3.86257e-05 -8.90974e-05 -2.67886e-05 -1.41688e-05 -2.74561e-05 -9.07143e-05 -8.87025e-06 9.61913e-05 -4.9307e-05 8.64205e-05 -3.97055e-05 -2.11694e-05 5.52084e-05 7.43614e-05 
1771.7 0 -0.000280573 0.00172066 -5.12757e-06 1.24413e-06 0.0191891 -0.0014696 9.47689e-05 -0.00058653 -0.00233953 0.0109743 0.000172192 -4.86594e-05 -0.000424727 9.30494e-05 -2.59103e-05 -0.000230647 -0.000716151 0.000202386 -4.61177e-05 -0.000104315 -3.40406e-05 -1.28172e-05 -2.16395e-05 -9.38067e-05 -6.17785e-07 8.45837e-05 -5.01653e-05 8.62683e-05 -3.85923e-05 -1.18203e-05 7.29587e-05 6.5592e-05 
1772.05 0 -0.000297837 0.00155257 -3.8078e-06 4.85797e-06 0.0199102 -0.00123101 9.01458e-05 -0.000602531 -0.00244144 0.00938493 0.000153892 -7.92192e-06 -0.000417874 0.000150078 -7.56704e-06 -0.000245482 -0.000696756 0.000233176 -5.76299e-05 -0.000110346 -3.93551e-05 -1.23903e-05 -1.5218e-05 -9.5804e-05 4.84664e-06 7.18974e-05 -5.04237e-05 8.48628e-05 -3.76414e-05 -1.12414e-06 8.96143e-05 5.79995e-05 
1772.4 0 -0.00030956 0.00137493 -3.71112e-06 8.70313e-06 0.0205055 -0.00098997 8.32035e-05 -0.000608448 -0.00252088 0.00774784 0.000130675 3.36985e-05 -0.000407553 0.000207122 1.09988e-05 -0.00025614 -0.000669502 0.000262889 -6.92112e-05 -0.000105998 -4.32617e-05 -1.33497e-05 -8.29826e-06 -9.62777e-05 7.57601e-06 5.71774e-05 -5.13345e-05 8.41815e-05 -3.69104e-05 9.07474e-06 0.000103821 5.3378e-05 
1772.75 0 -0.00031623 0.00118924 -4.36676e-06 1.25088e-05 0.0209668 -0.000748988 7.5305e-05 -0.000601137 -0.00257986 0.00607033 0.000104025 7.49577e-05 -0.000393853 0.000262528 2.64146e-05 -0.00026601 -0.000633569 0.000292051 -7.87085e-05 -9.40141e-05 -4.90413e-05 -1.70718e-05 -4.04575e-06 -9.43586e-05 9.52944e-06 4.09602e-05 -5.3121e-05 8.4096e-05 -3.58709e-05 1.75689e-05 0.000113879 5.28966e-05 
1773.1 0 -0.000321345 0.000997874 -3.75167e-06 1.59697e-05 0.0212856 -0.000510014 7.12205e-05 -0.000580557 -0.00261626 0.00436684 7.69956e-05 0.000115928 -0.000376615 0.000313935 4.01433e-05 -0.000275399 -0.000590673 0.000320019 -8.82829e-05 -7.9441e-05 -5.70208e-05 -2.33617e-05 -2.54399e-06 -9.03559e-05 1.18837e-05 2.55189e-05 -5.4029e-05 8.16672e-05 -3.41019e-05 2.50078e-05 0.000120357 5.47598e-05 
1773.45 0 -0.000325646 0.000803106 -1.88826e-06 1.84353e-05 0.0214617 -0.00027533 7.03287e-05 -0.000550782 -0.0026319 0.00265558 4.93837e-05 0.000155011 -0.000355635 0.000360382 5.29915e-05 -0.000283063 -0.000543164 0.000346139 -0.000102631 -6.53578e-05 -6.28392e-05 -3.06444e-05 8.87739e-08 -8.45652e-05 1.39291e-05 1.14016e-05 -5.37896e-05 7.59301e-05 -3.14658e-05 3.20191e-05 0.000125607 5.74725e-05 
1773.8 0 -0.000326572 0.000606546 -7.42724e-08 1.9701e-05 0.0214997 -4.39084e-05 6.76591e-05 -0.00051522 -0.00263006 0.000950997 2.05479e-05 0.000190653 -0.000329677 0.000401211 6.31527e-05 -0.000288467 -0.000491441 0.000370716 -0.000123136 -5.21522e-05 -6.47435e-05 -3.82934e-05 4.20376e-06 -7.69214e-05 1.66043e-05 -2.91082e-06 -5.37023e-05 6.91613e-05 -2.86302e-05 3.8893e-05 0.000131008 6.17131e-05 
1774.15 0 -0.000323086 0.000409803 1.9509e-06 2.00422e-05 0.0214027 0.000183814 5.96296e-05 -0.000473751 -0.0026093 -0.000735308 -8.19565e-06 0.000221823 -0.000297445 0.000435431 6.96006e-05 -0.000291146 -0.000437963 0.00039286 -0.000146808 -4.08683e-05 -6.41319e-05 -4.62591e-05 6.07444e-06 -6.836e-05 2.1269e-05 -1.78125e-05 -5.36912e-05 6.32774e-05 -2.58034e-05 4.54943e-05 0.000135494 6.67585e-05 
1774.5 0 -0.000316594 0.000214483 4.30573e-06 1.9723e-05 0.0211746 0.000402819 4.67586e-05 -0.000426056 -0.00256942 -0.00239198 -3.51463e-05 0.000246787 -0.00025999 0.000465442 7.23625e-05 -0.000290754 -0.000385517 0.000409995 -0.000169476 -3.37241e-05 -6.26307e-05 -5.3851e-05 4.27729e-06 -5.93512e-05 2.79201e-05 -3.20218e-05 -5.31524e-05 5.84028e-05 -2.21927e-05 5.10194e-05 0.000137717 7.12454e-05 
1774.85 0 -0.00030873 2.19767e-05 5.97383e-06 1.97853e-05 0.0208217 0.000610682 3.22801e-05 -0.000372895 -0.00251423 -0.00401061 -5.9072e-05 0.000266404 -0.000221487 0.000492479 7.32998e-05 -0.000288897 -0.000333095 0.000420112 -0.000191604 -3.05901e-05 -6.12665e-05 -6.09235e-05 -6.37007e-07 -4.99433e-05 3.70033e-05 -4.52893e-05 -5.19335e-05 5.44122e-05 -1.73979e-05 5.52319e-05 0.000137152 7.46074e-05 
1775.2 0 -0.000301248 -0.00016801 6.81615e-06 2.05406e-05 0.0203496 0.000807694 1.69361e-05 -0.000315757 -0.00244537 -0.00558532 -8.05405e-05 0.000283003 -0.000186524 0.000515213 7.40155e-05 -0.000287284 -0.000280013 0.000424777 -0.000215346 -2.89071e-05 -6.05249e-05 -6.78638e-05 -7.22954e-06 -4.04028e-05 4.83383e-05 -5.73477e-05 -4.8756e-05 5.00936e-05 -1.25132e-05 5.7773e-05 0.000133998 7.56099e-05 
1775.55 0 -0.000293873 -0.000354846 8.23244e-06 2.16458e-05 0.0197608 0.000992724 -9.04983e-08 -0.000256344 -0.00236245 -0.00711155 -9.89088e-05 0.000296686 -0.000155967 0.000533895 7.31234e-05 -0.00028718 -0.000226279 0.000427728 -0.000240027 -2.66021e-05 -6.00879e-05 -7.38356e-05 -1.34256e-05 -3.05687e-05 6.0352e-05 -6.97236e-05 -4.17247e-05 4.31113e-05 -8.71714e-06 5.81385e-05 0.000130026 7.38644e-05 
1775.9 0 -0.000285647 -0.000537031 1.05489e-05 2.25191e-05 0.0190568 0.00116441 -1.71334e-05 -0.00019642 -0.0022652 -0.00858132 -0.000112845 0.000308359 -0.000126507 0.000548113 7.13069e-05 -0.000288255 -0.000172749 0.000429316 -0.000263768 -2.2449e-05 -5.85593e-05 -7.82384e-05 -1.9032e-05 -2.16754e-05 7.31777e-05 -8.39552e-05 -3.20187e-05 3.20521e-05 -6.09321e-06 5.64172e-05 0.000124915 6.89237e-05 
1776.25 0 -0.000277552 -0.00071427 1.36397e-05 2.27149e-05 0.0182423 0.00132155 -3.29898e-05 -0.000134876 -0.00215512 -0.00998444 -0.000124364 0.000317384 -9.71226e-05 0.000558416 7.15353e-05 -0.000288052 -0.000119922 0.000426969 -0.000284752 -1.39492e-05 -5.50823e-05 -8.26361e-05 -2.36358e-05 -1.37138e-05 8.63564e-05 -9.81144e-05 -2.09928e-05 1.86416e-05 -4.81135e-06 5.37356e-05 0.000117503 5.926e-05 
1776.6 0 -0.000269109 -0.000885703 1.72516e-05 2.23969e-05 0.0173234 0.00146441 -4.63149e-05 -6.7876e-05 -0.00203638 -0.0113137 -0.000135597 0.000321108 -6.97303e-05 0.000566358 7.40374e-05 -0.000284688 -6.64862e-05 0.000421697 -0.000301277 -1.32694e-06 -5.1044e-05 -8.67271e-05 -2.56556e-05 -6.12035e-06 9.84896e-05 -0.000110373 -8.57396e-06 5.09269e-06 -4.85807e-06 5.18825e-05 0.000107868 4.60188e-05 
1776.95 0 -0.000258599 -0.00105001 2.12611e-05 2.25134e-05 0.0163058 0.00159534 -5.49163e-05 5.46038e-06 -0.00191243 -0.0125613 -0.000144847 0.000318822 -4.2158e-05 0.000571309 7.71848e-05 -0.000279939 -1.1391e-05 0.000416131 -0.000315288 1.22547e-05 -4.61591e-05 -8.95075e-05 -2.6049e-05 8.67637e-08 0.000109522 -0.000120066 4.52702e-06 -8.70653e-06 -5.23328e-06 5.13107e-05 9.60631e-05 3.20498e-05 
1777.3 0 -0.00024572 -0.00120597 2.61012e-05 2.25839e-05 0.0151983 0.00171466 -5.93454e-05 8.15565e-05 -0.00178231 -0.0137195 -0.000149157 0.000313119 -1.1201e-05 0.00057186 8.10276e-05 -0.000276069 4.44592e-05 0.000408669 -0.000328936 2.35458e-05 -3.91276e-05 -9.07058e-05 -2.58984e-05 4.60521e-06 0.000119885 -0.000126236 1.86112e-05 -2.18781e-05 -4.52252e-06 5.1594e-05 8.2827e-05 1.74763e-05 
1777.65 0 -0.000230629 -0.00135319 3.0959e-05 2.12696e-05 0.0140103 0.00181959 -6.22278e-05 0.000155531 -0.00164636 -0.0147852 -0.000149932 0.000307354 2.22486e-05 0.00056763 8.62841e-05 -0.000272632 0.000101101 0.000396862 -0.000341544 3.13882e-05 -3.05354e-05 -8.9148e-05 -2.43808e-05 7.65204e-06 0.000128046 -0.000129425 3.39437e-05 -3.27013e-05 -2.55245e-06 5.10979e-05 7.0299e-05 8.55363e-07 
1778 0 -0.000214103 -0.0014925 3.4969e-05 1.88449e-05 0.012747 0.00191031 -6.46369e-05 0.000223512 -0.00150814 -0.0157569 -0.000151041 0.000304138 5.68007e-05 0.000555893 9.23062e-05 -0.000267891 0.00015854 0.000380383 -0.000352313 3.80254e-05 -2.15044e-05 -8.42056e-05 -2.19036e-05 8.23514e-06 0.000131649 -0.00013204 4.81417e-05 -4.11116e-05 -8.19769e-08 4.87807e-05 5.95433e-05 -1.65191e-05 
1778.35 0 -0.000197268 -0.00162416 3.84192e-05 1.53126e-05 0.011412 0.00198862 -6.41754e-05 0.000285653 -0.00136927 -0.016629 -0.000154162 0.000303785 9.08273e-05 0.000534746 9.73552e-05 -0.000260351 0.000212771 0.000359711 -0.000361339 4.62895e-05 -1.22445e-05 -7.72973e-05 -1.95704e-05 6.48089e-06 0.0001317 -0.00013539 5.98064e-05 -4.77971e-05 1.86468e-06 4.50086e-05 5.02469e-05 -3.26998e-05 
1778.7 0 -0.000180397 -0.00174667 4.12087e-05 1.11229e-05 0.0100108 0.00205564 -5.91555e-05 0.000346161 -0.0012295 -0.0173945 -0.000158165 0.000303389 0.000122324 0.000505273 9.90773e-05 -0.000249042 0.000259716 0.000336588 -0.000370937 5.56528e-05 -2.75666e-06 -6.84765e-05 -1.71285e-05 4.31722e-06 0.000128722 -0.000138996 6.92014e-05 -5.23445e-05 3.02682e-06 3.97267e-05 4.14643e-05 -4.81327e-05 
1779.05 0 -0.000163163 -0.00185747 4.28869e-05 7.65704e-06 0.0085527 0.00211074 -5.28886e-05 0.000407617 -0.00108949 -0.0180476 -0.000160597 0.000298241 0.000151111 0.000469593 9.73289e-05 -0.000235198 0.000297343 0.000312431 -0.000381846 6.38359e-05 5.34736e-06 -5.70373e-05 -1.36049e-05 3.18385e-06 0.00012221 -0.000142837 7.58773e-05 -5.38749e-05 4.1101e-06 3.3204e-05 3.33734e-05 -6.2552e-05 
1779.4 0 -0.0001454 -0.00195407 4.37607e-05 5.32539e-06 0.00704941 0.00215504 -4.78332e-05 0.00046982 -0.000950849 -0.0185841 -0.000160802 0.00028811 0.000177138 0.000430935 9.32019e-05 -0.000222284 0.000324808 0.000286378 -0.000391948 7.06739e-05 8.99765e-06 -4.39759e-05 -9.85453e-06 2.7668e-06 0.000113114 -0.000146809 7.90278e-05 -5.41923e-05 5.16618e-06 2.65385e-05 2.54524e-05 -7.52839e-05 
1779.75 0 -0.000128457 -0.0020356 4.43203e-05 3.59693e-06 0.00551258 0.00219269 -4.23742e-05 0.000533015 -0.000813703 -0.0189996 -0.000160034 0.000276558 0.000200734 0.00039355 8.68098e-05 -0.000209916 0.000343811 0.000258076 -0.000400212 7.69827e-05 8.22229e-06 -3.0672e-05 -7.1193e-06 1.90595e-06 0.000103412 -0.000149164 7.90925e-05 -5.66776e-05 5.45771e-06 2.09795e-05 1.6526e-05 -8.72252e-05 
1780.1 0 -0.000113869 -0.00210302 4.54354e-05 2.4536e-06 0.00395453 0.0022274 -3.58521e-05 0.000597031 -0.00067676 -0.0192912 -0.000159418 0.000263993 0.000224286 0.000358965 8.08111e-05 -0.00019442 0.000359025 0.000227956 -0.000405889 8.22961e-05 6.96583e-06 -1.69931e-05 -4.74201e-06 8.81307e-07 9.31313e-05 -0.000149101 7.64086e-05 -6.22951e-05 5.10292e-06 1.77295e-05 7.56755e-06 -9.89058e-05 
1780.45 0 -0.000100693 -0.00215621 4.70852e-05 8.62597e-07 0.00238606 0.00226051 -3.02277e-05 0.000660548 -0.000537677 -0.0194589 -0.000159312 0.000248195 0.000248117 0.000324705 7.84587e-05 -0.000176036 0.000373844 0.000196509 -0.000407517 8.54827e-05 7.61699e-06 -4.92274e-06 -1.46406e-06 1.93944e-07 8.14626e-05 -0.000147355 7.06841e-05 -6.88625e-05 4.54949e-06 1.6225e-05 -9.20136e-07 -0.000109192 
1780.8 0 -8.63859e-05 -0.00219414 4.86251e-05 -1.11759e-06 0.000817297 0.00229322 -2.62871e-05 0.000722212 -0.000393059 -0.0195011 -0.000159892 0.000227527 0.000271817 0.000288038 7.83482e-05 -0.000157841 0.000389693 0.000165087 -0.000402806 8.52893e-05 8.48862e-06 2.90364e-06 2.51131e-06 -1.12428e-06 6.82406e-05 -0.000143534 6.38108e-05 -7.4654e-05 3.39314e-06 1.46221e-05 -9.65179e-06 -0.000116251 
1781.15 0 -7.0171e-05 -0.00221762 5.02485e-05 -2.07103e-06 -0.000739147 0.00232353 -2.20215e-05 0.00078042 -0.000238384 -0.0194177 -0.000160052 0.000201398 0.000296204 0.00024668 7.7699e-05 -0.000141525 0.000405398 0.000133725 -0.000389344 8.13021e-05 9.03615e-06 7.08076e-06 6.85845e-06 -2.99295e-06 5.47431e-05 -0.000137306 5.86752e-05 -8.06715e-05 2.80145e-06 1.25334e-05 -1.81702e-05 -0.000119304 
1781.5 0 -5.16696e-05 -0.00222795 5.13563e-05 -2.38186e-06 -0.00227307 0.00234467 -1.51522e-05 0.000833222 -7.35355e-05 -0.0192138 -0.000159509 0.000172118 0.000320229 0.00020096 7.52525e-05 -0.000126641 0.000417363 0.000100013 -0.000365793 7.31866e-05 1.15636e-05 1.01547e-05 1.19208e-05 -4.36044e-06 4.21208e-05 -0.000129059 5.60504e-05 -8.73363e-05 3.92271e-06 1.03158e-05 -2.55023e-05 -0.000120029 
1781.85 0 -3.20835e-05 -0.00222669 5.16597e-05 -3.22918e-06 -0.00377869 0.00235318 -4.34775e-06 0.000879066 9.60592e-05 -0.0188929 -0.000157852 0.000144216 0.00034086 0.000154173 7.0332e-05 -0.000111145 0.000424158 6.3307e-05 -0.000332706 6.26799e-05 1.72006e-05 1.30811e-05 1.53608e-05 -5.33774e-06 3.08522e-05 -0.000118878 5.45815e-05 -9.20796e-05 6.04705e-06 7.71171e-06 -3.10925e-05 -0.0001196 
1782.2 0 -1.52068e-05 -0.00221465 5.21995e-05 -4.57175e-06 -0.00524985 0.00235065 1.0751e-05 0.000918735 0.000266869 -0.0184561 -0.000154956 0.000118765 0.000358218 0.000108755 6.33015e-05 -9.29362e-05 0.000427177 2.4531e-05 -0.000292093 5.2487e-05 2.35646e-05 1.61481e-05 1.5914e-05 -4.30009e-06 2.16626e-05 -0.000108127 5.32309e-05 -9.34571e-05 8.17353e-06 4.31532e-06 -3.52425e-05 -0.000118936 
1782.55 0 -2.05066e-06 -0.00218992 5.34757e-05 -5.50092e-06 -0.00667828 0.0023393 2.97626e-05 0.000954096 0.00043757 -0.0179064 -0.000152094 9.43199e-05 0.000373289 6.51515e-05 5.5362e-05 -7.30324e-05 0.00042741 -1.76974e-05 -0.000248132 4.20394e-05 2.82041e-05 1.90955e-05 1.60152e-05 9.67234e-07 1.4513e-05 -9.88186e-05 5.20839e-05 -9.24139e-05 1.02568e-05 3.66239e-07 -3.98013e-05 -0.000119349 
1782.9 0 9.20438e-06 -0.00214933 5.43696e-05 -6.02468e-06 -0.00805595 0.00232104 5.11326e-05 0.000984812 0.000609086 -0.0172488 -0.000150177 7.03546e-05 0.000383982 2.23414e-05 4.57155e-05 -5.43087e-05 0.000425438 -6.36695e-05 -0.000205007 2.85737e-05 3.13112e-05 2.13922e-05 1.67121e-05 9.85976e-06 7.02668e-06 -9.11055e-05 5.1676e-05 -8.85502e-05 1.23309e-05 -3.0547e-06 -4.52736e-05 -0.000121207 
1783.25 0 2.06748e-05 -0.00209233 5.43113e-05 -7.74595e-06 -0.00937261 0.00229373 7.11738e-05 0.00100757 0.000783873 -0.0164858 -0.000147612 4.6868e-05 0.0003898 -1.9677e-05 3.32203e-05 -3.94574e-05 0.000421952 -0.000111608 -0.000163838 1.27666e-05 3.29605e-05 2.33712e-05 1.84183e-05 1.96501e-05 -2.94625e-06 -8.39439e-05 5.22143e-05 -8.10672e-05 1.34452e-05 -5.11097e-06 -4.97416e-05 -0.000122706 
1783.6 0 3.41848e-05 -0.00201931 5.40843e-05 -1.09497e-05 -0.0106145 0.00225257 8.83068e-05 0.00102188 0.000959609 -0.0156217 -0.000143132 2.34844e-05 0.000390938 -5.99462e-05 1.74156e-05 -2.80621e-05 0.000416508 -0.000161091 -0.000122865 -1.70522e-06 3.07089e-05 2.56816e-05 2.11391e-05 2.85481e-05 -1.44702e-05 -7.64389e-05 5.32119e-05 -7.23274e-05 1.39224e-05 -5.97319e-06 -5.23785e-05 -0.000122615 
1783.95 0 4.99178e-05 -0.00193215 5.3092e-05 -1.48302e-05 -0.0117713 0.00219616 0.000104955 0.00103034 0.00113046 -0.014666 -0.000136403 -6.67375e-07 0.000386289 -9.77399e-05 -1.83109e-06 -1.82679e-05 0.000407048 -0.000209676 -8.15117e-05 -1.38886e-05 2.45283e-05 2.95782e-05 2.31544e-05 3.46902e-05 -2.63084e-05 -6.88219e-05 5.38063e-05 -6.57898e-05 1.48362e-05 -6.38688e-06 -5.33553e-05 -0.000121082 
1784.3 0 6.62559e-05 -0.00183532 5.03105e-05 -1.8849e-05 -0.0128365 0.00212849 0.000122236 0.00103337 0.0012953 -0.0136291 -0.000125481 -2.37277e-05 0.000377002 -0.000130912 -2.4839e-05 -1.07834e-05 0.000393155 -0.000254879 -4.10368e-05 -2.48917e-05 1.66796e-05 3.52176e-05 2.25828e-05 3.80475e-05 -3.8271e-05 -6.25992e-05 5.2303e-05 -6.19882e-05 1.47604e-05 -6.80471e-06 -5.31496e-05 -0.0001184 
1784.65 0 8.15663e-05 -0.0017307 4.63164e-05 -2.19067e-05 -0.0138055 0.00205223 0.000140178 0.0010316 0.00145794 -0.0125197 -0.000108299 -4.24605e-05 0.000364193 -0.000158174 -5.20892e-05 -4.85315e-06 0.000377143 -0.000296024 -2.0674e-06 -3.42085e-05 7.09055e-06 4.02124e-05 2.08315e-05 4.09647e-05 -4.98837e-05 -5.84817e-05 4.8063e-05 -6.09031e-05 1.26686e-05 -7.3676e-06 -5.26221e-05 -0.000114239 
1785 0 9.63676e-05 -0.00161716 4.20363e-05 -2.36322e-05 -0.0146755 0.00196561 0.000159672 0.0010282 0.00162036 -0.011346 -8.45965e-05 -5.80434e-05 0.000349257 -0.000181881 -8.11797e-05 2.98596e-06 0.000361186 -0.000331355 3.47271e-05 -4.33022e-05 -3.12717e-06 4.38384e-05 2.01486e-05 4.42854e-05 -6.02973e-05 -5.60014e-05 4.28172e-05 -6.53539e-05 9.5813e-06 -7.93985e-06 -5.31649e-05 -0.000108588 
1785.35 0 0.000112499 -0.00149461 3.79776e-05 -2.49988e-05 -0.0154452 0.00186568 0.000178835 0.00102365 0.00178011 -0.0101158 -5.47764e-05 -7.61676e-05 0.000334577 -0.00020391 -0.000108663 1.3873e-05 0.000345199 -0.000360781 6.84253e-05 -5.53823e-05 -8.77883e-06 4.73591e-05 2.16652e-05 4.73772e-05 -6.92527e-05 -5.40397e-05 3.70666e-05 -7.52415e-05 7.16092e-06 -8.34899e-06 -5.60968e-05 -0.000102984 
1785.7 0 0.000131255 -0.00136475 3.38944e-05 -2.64778e-05 -0.0161117 0.00175299 0.000195026 0.00101458 0.00193235 -0.00883608 -2.04021e-05 -0.00010003 0.000320092 -0.000222104 -0.000132827 2.45278e-05 0.000328044 -0.000385934 0.000100041 -7.26183e-05 -7.44282e-06 5.11925e-05 2.49356e-05 4.95159e-05 -7.77201e-05 -5.09473e-05 3.03776e-05 -8.53217e-05 6.36018e-06 -8.96652e-06 -6.15944e-05 -9.80018e-05 
1786.05 0 0.000152174 -0.00122982 2.89691e-05 -2.6156e-05 -0.0166718 0.00163008 0.000208349 0.000998222 0.00207513 -0.00751502 1.53558e-05 -0.000127064 0.000302849 -0.000235593 -0.000152328 3.18109e-05 0.000311397 -0.000408705 0.00012978 -9.57346e-05 -3.88227e-07 5.49383e-05 2.75304e-05 5.08928e-05 -8.54588e-05 -4.4842e-05 2.29666e-05 -9.18325e-05 6.47755e-06 -1.00383e-05 -6.87548e-05 -9.30337e-05 
1786.4 0 0.000172895 -0.00108976 2.34823e-05 -2.32709e-05 -0.0171258 0.00149774 0.000218908 0.000973921 0.00220899 -0.00616247 4.98779e-05 -0.000154178 0.000280236 -0.000247324 -0.000167839 3.54251e-05 0.000297266 -0.000430118 0.000157 -0.00012301 1.13709e-05 5.80425e-05 2.7875e-05 5.3455e-05 -9.16561e-05 -3.51637e-05 1.53283e-05 -9.33357e-05 6.68318e-06 -9.88181e-06 -7.58909e-05 -8.91991e-05 
1786.75 0 0.000191782 -0.000942406 1.89434e-05 -1.98286e-05 -0.017476 0.00135504 0.000226413 0.000941501 0.00233406 -0.00478565 8.55547e-05 -0.000180323 0.000252924 -0.000259626 -0.000181616 3.49445e-05 0.000285494 -0.000448918 0.000182035 -0.000150797 2.52522e-05 5.9617e-05 2.75575e-05 5.74358e-05 -9.70486e-05 -2.37427e-05 8.05277e-06 -8.81661e-05 7.17365e-06 -8.0732e-06 -8.06695e-05 -8.65945e-05 
1787.1 0 0.000210166 -0.000787192 1.63088e-05 -1.69054e-05 -0.0177202 0.00120099 0.000231459 0.000901696 0.00244858 -0.00338966 0.000125473 -0.000203753 0.00022451 -0.000272861 -0.000191796 2.97118e-05 0.000274151 -0.000464719 0.000205188 -0.000176877 3.74792e-05 5.89362e-05 2.931e-05 6.21363e-05 -0.000102182 -1.309e-05 1.88994e-06 -7.61217e-05 8.38332e-06 -6.83629e-06 -8.28103e-05 -8.35949e-05 
1787.45 0 0.000229543 -0.000625694 1.52395e-05 -1.3603e-05 -0.0178526 0.0010364 0.000234326 0.000856291 0.00254971 -0.00198281 0.000166182 -0.000223341 0.000196871 -0.000285651 -0.000194136 2.2199e-05 0.000260889 -0.000479352 0.000224161 -0.000201178 4.60988e-05 5.65911e-05 3.37201e-05 6.71823e-05 -0.00010763 -2.79459e-06 -1.94065e-06 -6.0117e-05 1.14387e-05 -6.87946e-06 -8.31397e-05 -8.00439e-05 
1787.8 0 0.000248855 -0.000459231 1.3383e-05 -1.004e-05 -0.0178711 0.000864259 0.000232847 0.000805421 0.0026371 -0.000577793 0.000202123 -0.000240227 0.000168566 -0.000297538 -0.000189152 1.4978e-05 0.000246045 -0.000493576 0.00023716 -0.000223486 4.94995e-05 5.47725e-05 3.97216e-05 7.09372e-05 -0.000114718 7.9587e-06 -3.55346e-06 -4.31529e-05 1.5905e-05 -7.19553e-06 -8.10486e-05 -7.5842e-05 
1788.15 0 0.000267861 -0.000290098 1.06e-05 -7.58293e-06 -0.0177797 0.0006858 0.000226681 0.000747717 0.00271399 0.000814935 0.000231602 -0.000255135 0.0001375 -0.00030982 -0.000180896 8.50657e-06 0.000228886 -0.000506877 0.000246428 -0.000240838 4.78347e-05 5.40132e-05 4.71514e-05 7.04539e-05 -0.000122961 1.79758e-05 -4.83358e-06 -2.89714e-05 1.92358e-05 -8.45424e-06 -7.62147e-05 -6.92498e-05 
1788.5 0 0.000289026 -0.000121359 8.29376e-06 -5.39204e-06 -0.0175813 0.000498111 0.000217869 0.000685039 0.00278192 0.00218922 0.000255093 -0.000268171 0.000102178 -0.000321922 -0.000172041 3.77693e-06 0.000206821 -0.000517376 0.000253724 -0.000249849 4.59489e-05 5.21079e-05 5.44979e-05 6.49589e-05 -0.000130363 2.6054e-05 -6.65691e-06 -1.92654e-05 2.06282e-05 -1.18414e-05 -7.02468e-05 -5.98889e-05 
1788.85 0 0.000311902 4.44904e-05 6.11955e-06 -2.49745e-06 -0.0172766 0.000298812 0.000209885 0.000622762 0.00283655 0.00353722 0.000274093 -0.000278908 6.2974e-05 -0.000332539 -0.000164127 2.42058e-06 0.000179248 -0.000522847 0.000259256 -0.000250818 4.6845e-05 4.66834e-05 5.82494e-05 5.60569e-05 -0.000136483 3.2189e-05 -7.63714e-06 -1.15618e-05 2.05529e-05 -1.56382e-05 -6.50099e-05 -4.78915e-05 
1789.2 0 0.000332293 0.000205088 3.39868e-06 -3.53869e-07 -0.0168687 9.06804e-05 0.000207167 0.000563869 0.00287225 0.00484775 0.000291425 -0.000286158 2.16246e-05 -0.000339861 -0.000157776 3.70273e-06 0.000148297 -0.000522268 0.000261063 -0.000247412 5.05945e-05 3.92781e-05 5.70673e-05 4.57004e-05 -0.000140041 3.71502e-05 -6.15568e-06 -4.10648e-06 1.92114e-05 -1.81543e-05 -6.17209e-05 -3.23139e-05 
1789.55 0 0.000346725 0.000358837 7.09738e-07 3.87958e-07 -0.0163661 -0.000120601 0.000210152 0.000505187 0.00288726 0.0061114 0.000309621 -0.000288668 -1.8596e-05 -0.000342192 -0.000151442 6.28933e-06 0.000117704 -0.000515378 0.000256397 -0.000240801 5.59603e-05 3.32516e-05 5.41818e-05 3.54879e-05 -0.000138536 4.16819e-05 -3.40738e-06 4.35715e-06 1.75025e-05 -1.999e-05 -6.09664e-05 -1.43665e-05 
1789.9 0 0.000355651 0.000506531 -2.51913e-06 1.73617e-07 -0.0157771 -0.000330269 0.000215533 0.000444438 0.00288197 0.0073251 0.000327703 -0.000286589 -5.49861e-05 -0.000341655 -0.000141792 9.46187e-06 9.07909e-05 -0.000502248 0.00024706 -0.000230396 6.00876e-05 2.99019e-05 5.30853e-05 2.69332e-05 -0.00013107 4.67792e-05 -1.2806e-06 1.37837e-05 1.72509e-05 -2.18259e-05 -6.18631e-05 2.18067e-06 
1790.25 0 0.000361818 0.000651723 -7.50821e-06 -8.72022e-07 -0.0151056 -0.000535847 0.000221655 0.000382538 0.00286017 0.00848743 0.000343032 -0.000281436 -8.71812e-05 -0.000341944 -0.000128755 1.20588e-05 6.78592e-05 -0.000483753 0.000237474 -0.000217632 6.14012e-05 2.86771e-05 5.34797e-05 1.96465e-05 -0.000120573 5.35481e-05 -5.21663e-07 2.13595e-05 1.80823e-05 -2.39479e-05 -6.28463e-05 1.53033e-05 
1790.6 0 0.000366891 0.000795041 -1.27419e-05 -1.91815e-06 -0.0143541 -0.000739131 0.000226553 0.00032121 0.00282633 0.00959334 0.0003559 -0.000274773 -0.000115446 -0.000344313 -0.000113068 1.40251e-05 4.58498e-05 -0.000460694 0.000228093 -0.000204129 6.11728e-05 2.73091e-05 5.41827e-05 1.06905e-05 -0.000109734 6.2395e-05 -1.04652e-06 2.67672e-05 1.84722e-05 -2.6469e-05 -6.27184e-05 2.65432e-05 
1790.95 0 0.000370797 0.00093284 -1.66213e-05 -2.40572e-06 -0.0135253 -0.000941416 0.000227299 0.000260295 0.00278019 0.0106362 0.000366191 -0.000268024 -0.000139569 -0.000348245 -9.41231e-05 1.54343e-05 2.1975e-05 -0.000434259 0.000219262 -0.000189947 5.96366e-05 2.42622e-05 5.5029e-05 -7.49528e-07 -9.84219e-05 7.20541e-05 -2.26798e-06 3.23934e-05 1.77735e-05 -2.94378e-05 -5.98794e-05 3.65869e-05 
1791.3 0 0.000373507 0.00106313 -1.90999e-05 -3.02054e-06 -0.0126212 -0.00113979 0.000225312 0.000197945 0.00271993 0.0116111 0.00037232 -0.000259854 -0.000159542 -0.000352597 -7.23976e-05 1.66206e-05 -3.37382e-06 -0.000405601 0.00021289 -0.000174549 5.65584e-05 2.02458e-05 5.58542e-05 -1.18205e-05 -8.70205e-05 8.05527e-05 -3.07022e-06 3.9198e-05 1.66773e-05 -3.27096e-05 -5.43582e-05 4.52758e-05 
1791.65 0 0.000376455 0.00118751 -2.06288e-05 -4.50224e-06 -0.0116435 -0.00133208 0.000224272 0.000133777 0.00264871 0.0125124 0.00037268 -0.000248632 -0.000176215 -0.000356939 -4.87358e-05 2.028e-05 -2.92882e-05 -0.000376396 0.000207087 -0.000156865 5.21399e-05 1.60962e-05 5.56565e-05 -2.0305e-05 -7.72009e-05 8.80864e-05 -4.08623e-06 4.71095e-05 1.62956e-05 -3.61188e-05 -4.72781e-05 5.37283e-05 
1792 0 0.000378322 0.00130713 -2.1807e-05 -6.21354e-06 -0.0105981 -0.0015218 0.000224485 7.10482e-05 0.00256874 0.013333 0.000367181 -0.000235004 -0.000193388 -0.000360537 -2.64974e-05 2.54064e-05 -5.59472e-05 -0.000348097 0.000196787 -0.000136714 4.62685e-05 1.15439e-05 5.35139e-05 -2.83763e-05 -6.88576e-05 9.47596e-05 -6.25594e-06 5.57858e-05 1.72734e-05 -3.93142e-05 -3.9286e-05 6.35282e-05 
1792.35 0 0.000375772 0.00141885 -2.33613e-05 -7.07085e-06 -0.00949391 -0.00171277 0.000222964 1.13975e-05 0.00247496 0.0140697 0.00035936 -0.000218309 -0.00021343 -0.000361902 -8.92286e-06 2.69704e-05 -8.15437e-05 -0.000318695 0.000179243 -0.000115723 3.9139e-05 6.74311e-06 4.99072e-05 -3.79601e-05 -5.98636e-05 0.000100098 -8.96354e-06 6.46123e-05 1.88937e-05 -4.17418e-05 -3.16362e-05 7.47779e-05 
1792.7 0 0.00036789 0.00151931 -2.42741e-05 -7.5904e-06 -0.00833823 -0.00189968 0.000217733 -4.49408e-05 0.00236009 0.0147191 0.000352584 -0.000197137 -0.000234325 -0.000362101 3.61897e-06 2.34082e-05 -0.000104677 -0.000285561 0.000156023 -9.46645e-05 3.03564e-05 2.42414e-06 4.62457e-05 -4.69872e-05 -4.82929e-05 0.000104376 -1.19884e-05 7.22557e-05 1.99436e-05 -4.30091e-05 -2.52936e-05 8.49264e-05 
1793.05 0 0.000354904 0.0016085 -2.40344e-05 -8.50524e-06 -0.0071391 -0.00207232 0.000209739 -9.55214e-05 0.00222558 0.0152779 0.000347351 -0.000170879 -0.000254196 -0.000361553 1.14662e-05 1.65385e-05 -0.000126951 -0.00024956 0.000129414 -7.41303e-05 1.98009e-05 -2.42626e-06 4.37293e-05 -5.38961e-05 -3.44825e-05 0.000108482 -1.6935e-05 7.66179e-05 2.05354e-05 -4.35858e-05 -1.97019e-05 9.20365e-05 
1793.4 0 0.000338804 0.00168676 -2.36941e-05 -8.97788e-06 -0.00590392 -0.00222775 0.000200231 -0.000137999 0.0020801 0.0157444 0.000343224 -0.000141174 -0.000273693 -0.000359639 1.59635e-05 7.80965e-06 -0.000148092 -0.000212868 0.000100625 -5.7374e-05 9.13187e-06 -8.89375e-06 4.37356e-05 -5.8491e-05 -1.87914e-05 0.000112606 -2.3346e-05 7.7495e-05 2.13182e-05 -4.37532e-05 -1.22923e-05 9.61316e-05 
1793.75 0 0.000322698 0.00175396 -2.32726e-05 -9.77495e-06 -0.00463955 -0.00236935 0.00018931 -0.00017553 0.00192899 0.016116 0.00034012 -0.000107983 -0.0002934 -0.000357655 2.01719e-05 -2.40213e-06 -0.000167036 -0.000175975 7.04343e-05 -4.69481e-05 4.95432e-07 -1.62537e-05 4.65747e-05 -6.03542e-05 -1.2535e-06 0.000114722 -2.96843e-05 7.60931e-05 2.29091e-05 -4.35912e-05 -2.86766e-06 9.66929e-05 
1794.1 0 0.000308104 0.00181097 -2.33715e-05 -1.15456e-05 -0.00335394 -0.00249997 0.000177207 -0.000213377 0.00177274 0.0163904 0.000338109 -6.90501e-05 -0.000312175 -0.00035632 2.6802e-05 -1.16966e-05 -0.000184482 -0.000140217 4.04953e-05 -3.96874e-05 -6.64674e-06 -2.46079e-05 5.00834e-05 -6.0402e-05 1.61922e-05 0.000114827 -3.41619e-05 7.33883e-05 2.56537e-05 -4.4006e-05 6.71047e-06 9.31523e-05 
1794.45 0 0.000294151 0.00185769 -2.53426e-05 -1.34364e-05 -0.00205397 -0.00262032 0.000165208 -0.000251851 0.0016119 0.0165678 0.000336985 -2.51753e-05 -0.000329984 -0.000355611 3.53691e-05 -1.83135e-05 -0.000202602 -0.000108784 1.14462e-05 -3.11363e-05 -1.27831e-05 -3.33719e-05 5.10923e-05 -6.12837e-05 3.12494e-05 0.00011457 -3.50211e-05 6.88307e-05 2.80429e-05 -4.48335e-05 1.54188e-05 8.61814e-05 
1794.8 0 0.000279157 0.00189442 -2.87766e-05 -1.63552e-05 -0.000744662 -0.00273107 0.000151774 -0.000287106 0.00144638 0.0166468 0.000335188 2.08281e-05 -0.000347287 -0.000353355 4.37928e-05 -2.44343e-05 -0.000223263 -8.15442e-05 -1.76158e-05 -2.03098e-05 -1.78841e-05 -4.09057e-05 4.94619e-05 -6.47316e-05 4.23109e-05 0.000114571 -3.30513e-05 6.33571e-05 2.78733e-05 -4.56018e-05 2.36039e-05 7.77194e-05 
1795.15 0 0.000263144 0.00192167 -3.13222e-05 -1.99694e-05 0.000567576 -0.00283155 0.000135371 -0.00031644 0.0012749 0.0166245 0.000330185 6.84542e-05 -0.000362927 -0.000346387 5.04575e-05 -3.26674e-05 -0.00024485 -5.63568e-05 -4.61591e-05 -8.69115e-06 -2.39073e-05 -4.70452e-05 4.69445e-05 -7.14464e-05 4.95099e-05 0.000113573 -2.98847e-05 5.74894e-05 2.49714e-05 -4.71668e-05 3.15691e-05 7.04271e-05 
1795.5 0 0.000247113 0.00193651 -3.25524e-05 -2.20392e-05 0.00187546 -0.00292113 0.000115427 -0.000340985 0.00109672 0.0164999 0.000322775 0.000117354 -0.00037577 -0.000335077 5.47721e-05 -4.1746e-05 -0.000266091 -3.39864e-05 -7.38887e-05 9.66126e-07 -2.98608e-05 -5.20077e-05 4.4224e-05 -8.0226e-05 5.44131e-05 0.000112101 -2.62651e-05 4.95996e-05 2.06147e-05 -4.99094e-05 3.85204e-05 6.54068e-05 
1795.85 0 0.000231118 0.00193668 -3.32427e-05 -2.22261e-05 0.00317167 -0.00299962 9.22151e-05 -0.000364059 0.000909838 0.0162717 0.000314844 0.000165623 -0.000387176 -0.000320459 5.73361e-05 -4.98497e-05 -0.000286967 -1.47116e-05 -9.99314e-05 8.12123e-06 -3.37118e-05 -5.55852e-05 4.0391e-05 -8.75745e-05 5.85779e-05 0.000111789 -2.35979e-05 3.91668e-05 1.52989e-05 -5.28172e-05 4.49226e-05 6.19614e-05 
1796.2 0 0.000214237 0.00192378 -3.35352e-05 -2.25423e-05 0.00444664 -0.00306605 6.90193e-05 -0.000387921 0.000713684 0.015938 0.000307258 0.000212145 -0.000398149 -0.000302054 5.86692e-05 -5.52856e-05 -0.000306335 5.67974e-06 -0.000123746 1.40374e-05 -3.401e-05 -5.78219e-05 3.45782e-05 -9.23184e-05 6.23692e-05 0.000112195 -2.29277e-05 2.75246e-05 8.87186e-06 -5.44622e-05 5.28482e-05 5.88753e-05 
1796.55 0 0.00019524 0.00189892 -3.32081e-05 -2.40024e-05 0.00568867 -0.00312105 4.87706e-05 -0.000412083 0.000508919 0.0154994 0.000299543 0.000256372 -0.000405102 -0.000280126 6.0117e-05 -5.72126e-05 -0.000323487 2.96306e-05 -0.000147294 1.92792e-05 -3.08055e-05 -6.03955e-05 2.69099e-05 -9.64669e-05 6.5284e-05 0.000111311 -2.4169e-05 1.75096e-05 1.95855e-06 -5.47993e-05 6.2833e-05 5.48878e-05 
1796.9 0 0.000172899 0.00186142 -3.24676e-05 -2.63504e-05 0.00688746 -0.00316343 3.08329e-05 -0.000432774 0.000294604 0.014961 0.000290906 0.000297589 -0.000405297 -0.00025686 6.32268e-05 -5.53651e-05 -0.000339372 5.39404e-05 -0.000172561 2.37789e-05 -2.61078e-05 -6.44766e-05 1.67358e-05 -0.000101366 6.73482e-05 0.00010956 -2.52335e-05 1.03295e-05 -4.01071e-06 -5.4934e-05 7.35471e-05 5.05866e-05 
1797.25 0 0.000145379 0.00181053 -3.23094e-05 -2.87011e-05 0.00803628 -0.00318815 1.21589e-05 -0.000448884 7.10478e-05 0.0143293 0.00028089 0.000332471 -0.000400787 -0.000234481 6.91316e-05 -4.94295e-05 -0.000355775 7.67582e-05 -0.000198407 2.66849e-05 -2.1982e-05 -6.88623e-05 5.49369e-06 -0.00010594 7.07768e-05 0.000108578 -2.45217e-05 4.62841e-06 -9.02382e-06 -5.47172e-05 8.49613e-05 4.71326e-05 
1797.6 0 0.000113157 0.00174692 -3.24139e-05 -3.11377e-05 0.00912883 -0.00319174 -8.57142e-06 -0.000462412 -0.000159048 0.0136083 0.000269316 0.000359134 -0.000392951 -0.000213458 7.67737e-05 -4.11263e-05 -0.000375018 9.83258e-05 -0.000222599 2.81435e-05 -1.84757e-05 -7.30456e-05 -3.42789e-06 -0.000108209 7.59566e-05 0.00010717 -2.17951e-05 -2.42458e-06 -1.47572e-05 -5.31661e-05 9.76934e-05 4.37091e-05 
1797.95 0 7.86531e-05 0.0016726 -3.12758e-05 -3.37834e-05 0.0101565 -0.00317399 -3.23486e-05 -0.000473849 -0.000392474 0.0128025 0.000257946 0.000380366 -0.000382639 -0.000191468 8.4052e-05 -3.29172e-05 -0.000398345 0.000118514 -0.000244498 2.87702e-05 -1.32902e-05 -7.65594e-05 -8.63257e-06 -0.000108799 8.22484e-05 0.000102845 -1.70378e-05 -1.02427e-05 -2.03485e-05 -5.04202e-05 0.000110305 3.94874e-05 
1798.3 0 4.40919e-05 0.00158861 -2.94365e-05 -3.64186e-05 0.0111108 -0.00313593 -5.87965e-05 -0.000482902 -0.000627015 0.0119205 0.000247766 0.000397524 -0.000370331 -0.000165687 9.09908e-05 -2.58714e-05 -0.000424144 0.000139285 -0.000261724 2.71737e-05 -6.62741e-06 -7.92106e-05 -1.03702e-05 -0.000110006 8.98071e-05 9.44057e-05 -1.07394e-05 -1.62544e-05 -2.38131e-05 -4.70478e-05 0.000121251 3.40711e-05 
1798.65 0 1.16669e-05 0.00149385 -2.71523e-05 -3.94058e-05 0.0119871 -0.00307813 -8.56557e-05 -0.00049079 -0.000860485 0.0109704 0.000238071 0.000410237 -0.000354676 -0.000135905 9.81714e-05 -2.15634e-05 -0.000449021 0.000161034 -0.000274458 2.10801e-05 1.03847e-06 -8.07342e-05 -1.05254e-05 -0.000111762 9.77473e-05 8.11592e-05 -3.01052e-06 -2.0844e-05 -2.52378e-05 -4.29479e-05 0.000129994 2.71733e-05 
1799 0 -1.81607e-05 0.00138784 -2.35156e-05 -4.31014e-05 0.0127814 -0.00300122 -0.000113343 -0.000499319 -0.00109058 0.00995638 0.000228173 0.000418802 -0.000334815 -0.000104779 0.000103843 -2.09507e-05 -0.000472026 0.000182513 -0.00028524 1.04301e-05 9.96847e-06 -8.01786e-05 -1.17783e-05 -0.000112398 0.000104329 6.355e-05 6.44872e-06 -2.37595e-05 -2.51523e-05 -3.87016e-05 0.000135756 1.91244e-05 
1799.35 0 -4.75233e-05 0.00127288 -1.87001e-05 -4.61667e-05 0.013487 -0.00290702 -0.000142438 -0.000509214 -0.00131589 0.00888528 0.000217145 0.000422218 -0.000309632 -7.23803e-05 0.000105536 -2.3785e-05 -0.000494351 0.000202494 -0.000293904 -3.85137e-06 1.83088e-05 -7.53043e-05 -1.49162e-05 -0.000110284 0.000107655 4.36006e-05 1.7751e-05 -2.41728e-05 -2.34265e-05 -3.44773e-05 0.000138287 1.09939e-05 
1799.7 0 -7.7117e-05 0.00115311 -1.38088e-05 -4.79152e-05 0.0140997 -0.00279734 -0.000172813 -0.000520301 -0.00153683 0.00776827 0.000204627 0.000420086 -0.000279668 -3.59582e-05 0.000101994 -2.96831e-05 -0.000516093 0.000219588 -0.000299949 -2.02448e-05 2.39755e-05 -6.55285e-05 -1.76664e-05 -0.000106361 0.00010732 2.33117e-05 2.81134e-05 -2.32568e-05 -1.97975e-05 -2.94973e-05 0.000137758 3.57523e-06 
1800.05 0 -0.000105139 0.00103029 -9.48785e-06 -4.83151e-05 0.0146194 -0.00267011 -0.000204438 -0.000529274 -0.0017521 0.00661486 0.000192307 0.000413011 -0.000246963 6.69875e-06 9.49075e-05 -3.72848e-05 -0.000532932 0.000232931 -0.000303219 -3.68848e-05 2.81376e-05 -5.34444e-05 -1.88086e-05 -0.00010333 0.000105041 4.77306e-06 3.52992e-05 -2.25586e-05 -1.51566e-05 -2.38463e-05 0.000134586 -2.95023e-06 
1800.4 0 -0.000131741 0.000903652 -5.99143e-06 -4.75192e-05 0.0150458 -0.00252427 -0.000236414 -0.000531211 -0.00195594 0.00543071 0.000179018 0.00039951 -0.000211921 5.35302e-05 8.80549e-05 -4.50476e-05 -0.000541387 0.000241781 -0.000302486 -5.44254e-05 3.34204e-05 -4.12193e-05 -1.83105e-05 -0.000102565 0.000102196 -1.14458e-05 3.96331e-05 -2.13815e-05 -1.09812e-05 -1.71838e-05 0.000130161 -8.24036e-06 
1800.75 0 -0.000157658 0.000771009 -3.04219e-06 -4.65983e-05 0.0153777 -0.00236311 -0.000266453 -0.000523854 -0.00214401 0.00422174 0.000162321 0.000377654 -0.000174332 0.000103767 8.06959e-05 -5.42453e-05 -0.000543057 0.000245942 -0.000298171 -7.58789e-05 3.97629e-05 -2.89281e-05 -1.65137e-05 -0.00010353 9.87435e-05 -2.57572e-05 4.19448e-05 -1.82624e-05 -7.90145e-06 -9.98579e-06 0.000125078 -1.12878e-05 
1801.1 0 -0.000181934 0.00063132 -1.91324e-07 -4.51393e-05 0.0156138 -0.00218956 -0.000293671 -0.000509781 -0.00231403 0.00299434 0.000144828 0.000350635 -0.000136589 0.000158468 7.16142e-05 -6.71793e-05 -0.000538576 0.00024575 -0.000293718 -0.000104429 4.62991e-05 -1.62028e-05 -1.52818e-05 -0.000104184 9.62474e-05 -3.75808e-05 4.25994e-05 -1.29773e-05 -5.13868e-06 -2.86594e-06 0.000120092 -1.29849e-05 
1801.45 0 -0.000204729 0.000486881 1.52933e-06 -4.38201e-05 0.0157526 -0.00200547 -0.000319819 -0.000494339 -0.00246599 0.00175541 0.000128712 0.000325252 -0.000102459 0.000216269 6.30424e-05 -8.16991e-05 -0.000528032 0.00024359 -0.000290881 -0.000139492 5.33597e-05 -4.5569e-06 -1.63188e-05 -0.000103371 9.49288e-05 -4.73458e-05 4.26756e-05 -5.87178e-06 -2.1221e-06 4.85658e-06 0.000116373 -1.73595e-05 
1801.8 0 -0.000227766 0.000340782 1.87471e-06 -4.28785e-05 0.0157934 -0.00181201 -0.000346235 -0.000481083 -0.00260245 0.000512069 0.000113398 0.000303987 -7.21249e-05 0.000275054 5.58511e-05 -9.21024e-05 -0.000511754 0.000241634 -0.000288715 -0.000174296 5.96249e-05 5.41417e-06 -1.99909e-05 -0.000101534 9.1972e-05 -5.65952e-05 4.35746e-05 2.73884e-06 7.26806e-07 1.28297e-05 0.000114 -2.4674e-05 
1802.15 0 -0.000252498 0.000194273 1.91597e-06 -4.1467e-05 0.0157348 -0.00160945 -0.000371367 -0.000468529 -0.00272549 -0.000727838 9.79261e-05 0.000284518 -4.42068e-05 0.000332035 5.04123e-05 -9.53444e-05 -0.000488851 0.000238054 -0.000287328 -0.000202168 6.20312e-05 1.4707e-05 -2.47852e-05 -9.97137e-05 8.6343e-05 -6.68903e-05 4.57498e-05 1.08331e-05 3.77888e-06 2.12428e-05 0.000112323 -3.1364e-05 
1802.5 0 -0.000278699 4.76912e-05 1.52898e-06 -3.95948e-05 0.0155774 -0.001397 -0.000394304 -0.000453531 -0.00283604 -0.00195458 8.02342e-05 0.000265491 -1.97507e-05 0.000386981 4.8214e-05 -9.25649e-05 -0.000460272 0.000230441 -0.000286308 -0.000222459 6.06728e-05 2.41153e-05 -2.72256e-05 -9.74451e-05 7.90502e-05 -7.85814e-05 4.9223e-05 1.57127e-05 7.09872e-06 3.05473e-05 0.000109288 -3.50284e-05 
1802.85 0 -0.000303676 -9.766e-05 1.16605e-06 -3.66718e-05 0.0153258 -0.00117289 -0.000415429 -0.000434982 -0.00293353 -0.0031589 5.82669e-05 0.000246561 -9.004e-07 0.000441791 4.84325e-05 -8.5518e-05 -0.000427727 0.000220196 -0.000281873 -0.000236801 5.68236e-05 3.38492e-05 -2.57368e-05 -9.24721e-05 7.19041e-05 -8.99766e-05 5.36734e-05 1.65133e-05 9.50047e-06 4.06697e-05 0.000103972 -3.50571e-05 
1803.2 0 -0.000324734 -0.000240422 1.82208e-06 -3.28447e-05 0.0149845 -0.000937185 -0.000433514 -0.000415182 -0.0030154 -0.00433401 3.2866e-05 0.000228715 1.39369e-05 0.000497496 4.83909e-05 -7.64238e-05 -0.000389952 0.000210649 -0.000271411 -0.000246958 5.11522e-05 4.48873e-05 -2.2376e-05 -8.43864e-05 6.64848e-05 -0.000100155 5.75462e-05 1.46555e-05 1.03373e-05 5.13333e-05 9.75017e-05 -3.33552e-05 
1803.55 0 -0.000341102 -0.000379665 3.5148e-06 -2.78506e-05 0.014556 -0.000693271 -0.000446989 -0.000397358 -0.00307987 -0.00547554 6.81048e-06 0.000214445 2.85872e-05 0.000551935 4.84599e-05 -6.53082e-05 -0.00034448 0.000201701 -0.000256287 -0.000252719 4.49711e-05 5.56135e-05 -1.92177e-05 -7.51045e-05 6.29809e-05 -0.000108816 5.82037e-05 1.18731e-05 9.92526e-06 6.1424e-05 9.07448e-05 -3.2357e-05 
1803.9 0 -0.000354309 -0.000515306 6.12087e-06 -2.12922e-05 0.0140385 -0.000444774 -0.000455457 -0.000379752 -0.00312532 -0.00657797 -1.87744e-05 0.000202734 4.48107e-05 0.000602346 5.06382e-05 -5.04592e-05 -0.000291237 0.000191946 -0.000240881 -0.000254914 3.85743e-05 6.33166e-05 -1.67613e-05 -6.62758e-05 6.08627e-05 -0.000116335 5.61891e-05 9.30302e-06 9.08051e-06 7.0215e-05 8.45382e-05 -3.28515e-05 
1804.25 0 -0.000366061 -0.000647076 1.03979e-05 -1.42107e-05 0.013432 -0.00019465 -0.000460152 -0.000361903 -0.00315189 -0.00763061 -4.38748e-05 0.000191592 6.14197e-05 0.000648136 5.45922e-05 -3.32377e-05 -0.00023189 0.000181215 -0.000228299 -0.000256625 3.16405e-05 6.8079e-05 -1.33728e-05 -5.76825e-05 5.94846e-05 -0.000124616 5.33827e-05 7.38948e-06 8.35322e-06 7.80023e-05 7.79884e-05 -3.41383e-05 
1804.6 0 -0.000375819 -0.000773152 1.63754e-05 -6.69716e-06 0.0127448 5.77853e-05 -0.000462691 -0.000346386 -0.00316027 -0.00862442 -6.84727e-05 0.000181 7.68777e-05 0.00068833 5.94445e-05 -1.41718e-05 -0.000168301 0.000170047 -0.000218507 -0.000257709 2.43834e-05 7.07948e-05 -9.2187e-06 -4.83744e-05 5.76708e-05 -0.000132738 5.07818e-05 5.2305e-06 7.60525e-06 8.52189e-05 6.82553e-05 -3.60976e-05 
1804.95 0 -0.000382925 -0.000891103 2.38443e-05 1.04962e-06 0.0119852 0.000313091 -0.000465017 -0.000333542 -0.00314607 -0.0095568 -9.15463e-05 0.00016894 9.19378e-05 0.000721196 6.51652e-05 7.10297e-06 -0.000102484 0.000158624 -0.000210953 -0.000256456 1.75181e-05 7.26511e-05 -5.34699e-06 -3.85373e-05 5.35668e-05 -0.000138134 4.91404e-05 1.8835e-06 7.27431e-06 9.25968e-05 5.53767e-05 -3.89295e-05 
1805.3 0 -0.000386645 -0.00100022 3.13958e-05 8.11524e-06 0.0111567 0.00056786 -0.000467797 -0.000321009 -0.00310583 -0.0104242 -0.000111977 0.000153887 0.00010717 0.000746708 7.16845e-05 2.70747e-05 -3.4551e-05 0.000146509 -0.000203534 -0.00025208 1.18645e-05 7.47319e-05 -1.64512e-06 -3.03937e-05 4.71743e-05 -0.000139925 4.82255e-05 -2.72623e-06 7.95557e-06 0.000100137 4.20813e-05 -4.1326e-05 
1805.65 0 -0.000387149 -0.00110219 3.679e-05 1.39595e-05 0.0102639 0.000818367 -0.000469626 -0.000306898 -0.00303903 -0.0112204 -0.000129947 0.00013843 0.000121916 0.000764534 7.90636e-05 4.10015e-05 3.62023e-05 0.000133024 -0.000195757 -0.000245786 8.95508e-06 7.7907e-05 1.98129e-06 -2.54784e-05 4.07289e-05 -0.000138668 4.6283e-05 -8.04361e-06 8.79629e-06 0.00010751 2.9799e-05 -4.22324e-05 
1806 0 -0.000385214 -0.00119773 3.92377e-05 1.79068e-05 0.00931486 0.00106104 -0.00047079 -0.000291189 -0.00294774 -0.0119402 -0.000147443 0.000126846 0.000134683 0.000772465 8.61066e-05 5.02664e-05 0.000109708 0.000117256 -0.000187691 -0.000239905 9.09764e-06 8.12228e-05 6.26459e-06 -2.2591e-05 3.53898e-05 -0.000134228 4.21024e-05 -1.22482e-05 8.85825e-06 0.000114208 1.87567e-05 -4.18396e-05 
1806.35 0 -0.000381021 -0.00128561 3.98294e-05 1.89288e-05 0.00831887 0.00129307 -0.000470998 -0.00027324 -0.00283575 -0.01258 -0.000165322 0.000118095 0.000144276 0.000768961 9.01279e-05 5.9589e-05 0.000183044 9.9774e-05 -0.00017798 -0.000234091 1.08714e-05 8.30367e-05 1.16877e-05 -2.02178e-05 3.05988e-05 -0.000127863 3.62752e-05 -1.37429e-05 7.35065e-06 0.000119331 1.02905e-05 -4.03998e-05 
1806.7 0 -0.00037331 -0.00136535 4.08791e-05 1.80203e-05 0.00728362 0.00151287 -0.000468479 -0.000252387 -0.00270541 -0.0131379 -0.000181239 0.000107653 0.00015134 0.000755826 9.12938e-05 6.98397e-05 0.000252113 8.32309e-05 -0.000166806 -0.000225255 1.26223e-05 8.23045e-05 1.74345e-05 -1.81692e-05 2.60078e-05 -0.000122145 3.01667e-05 -1.30043e-05 4.21757e-06 0.00012174 4.26928e-06 -3.72835e-05 
1807.05 0 -0.000361818 -0.00143673 4.36192e-05 1.68419e-05 0.00621493 0.00171925 -0.00046341 -0.000228219 -0.00255721 -0.0136122 -0.00019289 9.20748e-05 0.000157294 0.000734926 9.2276e-05 7.90939e-05 0.000315429 6.89009e-05 -0.00015504 -0.000212329 1.35381e-05 7.96179e-05 2.18649e-05 -1.60013e-05 2.32879e-05 -0.000117331 2.54802e-05 -1.21705e-05 1.26854e-06 0.000121269 -6.93944e-07 -3.19989e-05 
1807.4 0 -0.000348479 -0.00149957 4.67205e-05 1.59061e-05 0.00511881 0.00191074 -0.000456543 -0.000202191 -0.00239357 -0.0140028 -0.000201728 7.06489e-05 0.000163711 0.000707783 9.43173e-05 8.52849e-05 0.00037473 5.70902e-05 -0.000141258 -0.000195892 1.36142e-05 7.63813e-05 2.50038e-05 -1.33866e-05 2.4925e-05 -0.000113594 2.16638e-05 -1.22538e-05 -2.02299e-07 0.000118688 -5.06982e-06 -2.65158e-05 
1807.75 0 -0.000333655 -0.00155381 4.89882e-05 1.57263e-05 0.0040015 0.00208719 -0.000446542 -0.000175156 -0.00221881 -0.0143097 -0.000210137 4.74558e-05 0.000172239 0.000674026 9.59776e-05 8.83447e-05 0.000432564 4.564e-05 -0.000124399 -0.000176005 1.35858e-05 7.26867e-05 2.73054e-05 -1.1274e-05 3.03365e-05 -0.000112205 1.74254e-05 -1.3418e-05 -6.56388e-07 0.000115367 -9.78879e-06 -2.49338e-05 
1808.1 0 -0.000316979 -0.00159942 4.99289e-05 1.625e-05 0.00286756 0.00225212 -0.000432958 -0.000147992 -0.00203457 -0.0145309 -0.000217667 2.66251e-05 0.000181629 0.000631506 9.55227e-05 9.09781e-05 0.000488653 3.20143e-05 -0.00010484 -0.000153667 1.45938e-05 6.92733e-05 2.72838e-05 -9.93642e-06 3.53192e-05 -0.000113064 1.35614e-05 -1.47213e-05 -6.25573e-07 0.000112413 -1.66121e-05 -2.94401e-05 
1808.45 0 -0.000299148 -0.00163599 4.92043e-05 1.68699e-05 0.0017212 0.00240627 -0.000416235 -0.00012172 -0.00183728 -0.0146653 -0.000223514 6.94983e-06 0.000189613 0.000580239 9.25457e-05 9.41068e-05 0.000540546 1.59981e-05 -8.16504e-05 -0.000130587 1.59682e-05 6.75739e-05 2.54945e-05 -7.88349e-06 3.71224e-05 -0.000115264 1.12144e-05 -1.47092e-05 -8.60687e-07 0.000109859 -2.6254e-05 -3.75628e-05 
1808.8 0 -0.000279038 -0.00166317 4.7336e-05 1.7365e-05 0.000566734 0.00254373 -0.000396786 -9.72684e-05 -0.00162663 -0.0147135 -0.000227018 -1.35226e-05 0.000193384 0.000520641 8.70094e-05 9.45248e-05 0.000587979 -1.95696e-06 -5.72065e-05 -0.000107778 1.6361e-05 6.84732e-05 2.4357e-05 -4.51402e-06 3.63492e-05 -0.000116688 9.20538e-06 -1.30172e-05 -2.25043e-06 0.00010701 -3.84912e-05 -4.59561e-05 
1809.15 0 -0.000256366 -0.00168007 4.56989e-05 1.68998e-05 -0.000591389 0.00266151 -0.000375941 -7.53176e-05 -0.001407 -0.0146738 -0.000228083 -3.32965e-05 0.000189005 0.000452907 7.92943e-05 9.02258e-05 0.000629501 -1.95523e-05 -3.39044e-05 -8.33032e-05 1.3589e-05 6.99704e-05 2.23775e-05 -6.15419e-07 3.42916e-05 -0.000115188 4.60274e-06 -1.03613e-05 -5.21702e-06 0.000102554 -5.25104e-05 -5.3795e-05 
1809.5 0 -0.000234314 -0.00168645 4.45709e-05 1.71671e-05 -0.00174724 0.00276021 -0.000354195 -5.3683e-05 -0.00117982 -0.0145415 -0.000228245 -4.9961e-05 0.000177337 0.000380187 7.03964e-05 8.22293e-05 0.000662774 -3.31455e-05 -1.17108e-05 -5.31973e-05 7.77206e-06 6.83235e-05 1.917e-05 2.63639e-06 3.09399e-05 -0.000109817 -2.6356e-06 -9.28464e-06 -8.37031e-06 9.51039e-05 -6.81401e-05 -6.12094e-05 
1809.85 0 -0.000211971 -0.00168275 4.342e-05 1.97123e-05 -0.00289165 0.00283979 -0.000332456 -2.8687e-05 -0.000945069 -0.0143139 -0.000228487 -6.22323e-05 0.000163876 0.00030541 6.10947e-05 7.15267e-05 0.000687277 -4.3876e-05 8.95015e-06 -1.76097e-05 1.86143e-06 6.26925e-05 1.81249e-05 5.8412e-06 2.619e-05 -9.95685e-05 -9.95506e-06 -1.10135e-05 -1.07671e-05 8.61445e-05 -8.40784e-05 -6.76416e-05 
1810.2 0 -0.00018503 -0.00166759 4.2967e-05 2.26603e-05 -0.00401464 0.00290073 -0.000311009 -6.34142e-08 -0.000701963 -0.0139931 -0.000228247 -7.10504e-05 0.000151063 0.000232289 5.11243e-05 5.86807e-05 0.000702844 -5.71864e-05 2.88462e-05 1.92655e-05 -2.6013e-06 5.48131e-05 1.91429e-05 1.06325e-05 2.07777e-05 -8.51424e-05 -1.54101e-05 -1.38996e-05 -1.29812e-05 7.66321e-05 -9.68114e-05 -7.25928e-05 
1810.55 0 -0.000153545 -0.00163986 4.31029e-05 2.45883e-05 -0.00510895 0.00293968 -0.000288514 2.92724e-05 -0.000449319 -0.0135842 -0.000225847 -7.84323e-05 0.000136258 0.000163898 4.01163e-05 4.41184e-05 0.000711329 -7.50104e-05 4.8524e-05 5.55321e-05 -5.46546e-06 4.63315e-05 1.92491e-05 1.57482e-05 1.50316e-05 -7.0264e-05 -1.92676e-05 -1.65788e-05 -1.41914e-05 6.61639e-05 -0.000104295 -7.62595e-05 
1810.9 0 -0.000120775 -0.00160187 4.16579e-05 2.57745e-05 -0.00616707 0.00295258 -0.000264728 5.86272e-05 -0.000191647 -0.0130884 -0.000221103 -8.45231e-05 0.00011808 9.97809e-05 2.87465e-05 2.88126e-05 0.000714026 -9.4311e-05 6.85425e-05 9.12429e-05 -6.68548e-06 3.69366e-05 1.6974e-05 1.89204e-05 8.97791e-06 -5.75968e-05 -2.30616e-05 -1.79563e-05 -1.41741e-05 5.51136e-05 -0.000107979 -7.89545e-05 
1811.25 0 -8.88131e-05 -0.00155447 3.82572e-05 2.69329e-05 -0.00718042 0.00294118 -0.000239645 8.79622e-05 6.43994e-05 -0.0125087 -0.000214764 -8.93799e-05 9.71101e-05 3.93329e-05 1.73959e-05 1.38734e-05 0.000711196 -0.000112448 9.00371e-05 0.000125355 -7.57007e-06 2.6518e-05 1.20191e-05 2.17835e-05 3.66358e-06 -4.69004e-05 -2.781e-05 -1.83531e-05 -1.4615e-05 4.36847e-05 -0.000109501 -8.12813e-05 
1811.6 0 -5.75934e-05 -0.00149708 3.40911e-05 2.85503e-05 -0.00814437 0.00290875 -0.000212709 0.000115972 0.00031656 -0.0118505 -0.000207069 -9.40537e-05 7.30647e-05 -1.74451e-05 5.84095e-06 -9.87378e-07 0.000705075 -0.00012697 0.000112156 0.000157798 -8.48406e-06 1.59049e-05 5.39841e-06 2.5105e-05 -7.66901e-07 -3.78038e-05 -3.4174e-05 -1.8579e-05 -1.56255e-05 3.23448e-05 -0.000108833 -8.3771e-05 
1811.95 0 -2.61908e-05 -0.00143117 2.96279e-05 3.02516e-05 -0.00905244 0.00285549 -0.000184058 0.000141392 0.000563484 -0.0111171 -0.000196409 -9.83044e-05 4.89608e-05 -7.15897e-05 -5.38762e-06 -1.53513e-05 0.00069679 -0.00013533 0.000133315 0.000187241 -9.13102e-06 5.75239e-06 -9.3787e-07 2.81208e-05 -5.93165e-06 -3.04701e-05 -4.24461e-05 -1.90852e-05 -1.64669e-05 2.13729e-05 -0.000106717 -8.58692e-05 
1812.3 0 6.02301e-06 -0.0013573 2.56798e-05 3.17365e-05 -0.00989652 0.00278218 -0.000154632 0.000162825 0.000802192 -0.0103135 -0.00018158 -0.000101878 2.81076e-05 -0.000124055 -1.47205e-05 -2.85022e-05 0.000685425 -0.0001398 0.000152533 0.000212066 -9.45873e-06 -5.10049e-06 -6.28436e-06 3.17158e-05 -1.12699e-05 -2.51068e-05 -5.15244e-05 -2.07685e-05 -1.69749e-05 9.34056e-06 -0.000104309 -8.72841e-05 
1812.65 0 3.8023e-05 -0.00127465 2.21741e-05 3.45617e-05 -0.010671 0.00268849 -0.000124243 0.000179302 0.0010311 -0.00944405 -0.000165189 -0.000104288 9.26064e-06 -0.000175653 -2.13619e-05 -4.14829e-05 0.000669877 -0.000143554 0.000169501 0.000231696 -1.02693e-05 -1.76636e-05 -1.13037e-05 3.67769e-05 -1.65386e-05 -2.15234e-05 -5.83124e-05 -2.39467e-05 -1.70127e-05 -4.17072e-06 -0.000103449 -8.96059e-05 
1813 0 6.93172e-05 -0.00118274 1.85175e-05 3.88151e-05 -0.0113688 0.00257303 -9.27835e-05 0.00019121 0.0012468 -0.00851353 -0.000150342 -0.000106816 -8.8348e-06 -0.00022609 -2.5987e-05 -5.31309e-05 0.000648874 -0.000146828 0.00018294 0.000246098 -1.15034e-05 -3.0325e-05 -1.52309e-05 4.22693e-05 -2.42149e-05 -1.69722e-05 -6.15519e-05 -2.83774e-05 -1.7835e-05 -1.69835e-05 -0.00010586 -9.3257e-05 
1813.35 0 0.000100587 -0.00108234 1.53234e-05 4.27358e-05 -0.0119831 0.00244023 -6.11382e-05 0.000198424 0.00144599 -0.00753056 -0.000136403 -0.000110603 -2.66842e-05 -0.000273721 -3.03981e-05 -6.41194e-05 0.000622408 -0.000149644 0.000194126 0.000257128 -1.23658e-05 -4.16834e-05 -1.77616e-05 4.6754e-05 -3.50927e-05 -1.02641e-05 -6.18731e-05 -3.33302e-05 -2.00175e-05 -2.80554e-05 -0.000110145 -9.56506e-05 
1813.7 0 0.000131557 -0.000974634 1.25618e-05 4.65767e-05 -0.0125104 0.00229522 -2.94079e-05 0.000200678 0.00163129 -0.00650492 -0.000121768 -0.000111888 -4.46036e-05 -0.000317542 -3.65342e-05 -7.68241e-05 0.000592036 -0.00015281 0.000205326 0.000265483 -1.24652e-05 -5.19197e-05 -1.97105e-05 5.09039e-05 -4.6479e-05 -1.87081e-06 -5.93503e-05 -3.75644e-05 -2.3137e-05 -3.79007e-05 -0.00011503 -9.40199e-05 
1814.05 0 0.000161479 -0.000860957 1.0409e-05 5.05506e-05 -0.0129482 0.00213749 1.54049e-06 0.000196677 0.00180611 -0.00544599 -0.000105342 -0.000109335 -6.26042e-05 -0.000358324 -4.4662e-05 -8.95159e-05 0.000558924 -0.000157435 0.00021814 0.000269848 -1.36676e-05 -6.08504e-05 -1.98947e-05 5.39079e-05 -5.65847e-05 8.77055e-06 -5.37808e-05 -4.06862e-05 -2.66581e-05 -4.62383e-05 -0.000119502 -8.84733e-05 
1814.4 0 0.000190999 -0.000743952 8.26964e-06 5.34002e-05 -0.0132939 0.00196546 3.18591e-05 0.000185235 0.00196932 -0.00436227 -8.52579e-05 -0.000104966 -8.21025e-05 -0.000396928 -5.37558e-05 -9.97181e-05 0.000521679 -0.000162058 0.000232722 0.000272475 -1.63049e-05 -6.73283e-05 -1.74452e-05 5.40645e-05 -6.55271e-05 2.18893e-05 -4.51016e-05 -4.59078e-05 -2.89476e-05 -5.34324e-05 -0.000122226 -8.11536e-05 
1814.75 0 0.000221016 -0.000625338 4.2739e-06 5.58322e-05 -0.0135458 0.00178039 6.19225e-05 0.000168692 0.00211889 -0.00326445 -6.08356e-05 -9.95839e-05 -0.000101695 -0.000432194 -6.20572e-05 -0.00010544 0.000479516 -0.000163957 0.000247272 0.000276875 -1.70455e-05 -7.03481e-05 -1.46442e-05 5.12631e-05 -7.35019e-05 3.86512e-05 -3.49405e-05 -5.4223e-05 -2.98712e-05 -6.02532e-05 -0.000121442 -7.28561e-05 
1815.1 0 0.000251214 -0.000507625 -1.4992e-06 5.91483e-05 -0.0137065 0.00158315 9.17461e-05 0.000151103 0.00225569 -0.00216252 -3.32377e-05 -9.50315e-05 -0.000118307 -0.000462701 -6.83018e-05 -0.000106107 0.000435451 -0.000163859 0.000261465 0.00028378 -1.4071e-05 -7.0019e-05 -1.35076e-05 4.50511e-05 -8.07077e-05 5.81164e-05 -2.54835e-05 -6.26302e-05 -3.05182e-05 -6.61439e-05 -0.000115456 -6.3725e-05 
1815.45 0 0.000280771 -0.00039281 -7.41805e-06 6.26194e-05 -0.013779 0.00137196 0.000122206 0.000134047 0.00237916 -0.0010628 -4.0428e-06 -9.33077e-05 -0.000131977 -0.000489058 -7.35283e-05 -0.000103522 0.000391935 -0.00016261 0.000275031 0.000291194 -8.71938e-06 -6.65634e-05 -1.45047e-05 3.77818e-05 -8.82711e-05 7.69001e-05 -1.86519e-05 -6.83645e-05 -3.09742e-05 -7.0834e-05 -0.000104607 -5.43194e-05 
1815.8 0 0.000308736 -0.000278538 -1.21276e-05 6.46412e-05 -0.0137658 0.00114568 0.000153174 0.000117616 0.00248565 3.05732e-05 2.52129e-05 -9.53679e-05 -0.000143174 -0.000512339 -7.89322e-05 -9.91845e-05 0.000348321 -0.000160807 0.000286094 0.000297826 -2.77476e-06 -6.18144e-05 -1.82968e-05 3.31974e-05 -9.65166e-05 9.31058e-05 -1.6171e-05 -7.06267e-05 -3.04444e-05 -7.55243e-05 -9.03355e-05 -4.43189e-05 
1816.15 0 0.00033315 -0.00016053 -1.6623e-05 6.45306e-05 -0.0136687 0.000906 0.00018301 0.00010323 0.00257119 0.00111297 5.35775e-05 -0.000101436 -0.000150963 -0.000532348 -8.40504e-05 -9.17863e-05 0.000303484 -0.000159537 0.000293886 0.000302955 2.44726e-06 -5.81215e-05 -2.50942e-05 3.18595e-05 -0.000105024 0.000106036 -1.7694e-05 -7.06531e-05 -2.85337e-05 -8.10467e-05 -7.48616e-05 -3.31394e-05 
1816.5 0 0.000351535 -3.76945e-05 -2.11618e-05 6.21998e-05 -0.0134881 0.000657488 0.000210662 9.12662e-05 0.00263419 0.00218092 7.91845e-05 -0.000112744 -0.000154487 -0.000549122 -8.94032e-05 -7.9735e-05 0.000258361 -0.00016013 0.00029798 0.00030385 7.32982e-06 -5.60033e-05 -3.22125e-05 3.08794e-05 -0.000112367 0.000116631 -2.16279e-05 -6.95524e-05 -2.67333e-05 -8.6795e-05 -6.05523e-05 -2.0718e-05 
1816.85 0 0.00036431 8.84871e-05 -2.45809e-05 5.80909e-05 -0.0132216 0.000404388 0.000235022 8.1233e-05 0.00267311 0.00322966 0.00010013 -0.000129235 -0.000156752 -0.000564203 -9.80044e-05 -6.60219e-05 0.000214753 -0.000162688 0.000298489 0.000298821 1.19811e-05 -5.5663e-05 -3.63226e-05 2.97037e-05 -0.000117596 0.00012538 -2.65938e-05 -6.64918e-05 -2.57459e-05 -9.25543e-05 -4.76089e-05 -8.76607e-06 
1817.2 0 0.000373173 0.00021599 -2.7299e-05 5.30918e-05 -0.0128688 0.000150387 0.000255421 7.22438e-05 0.00268586 0.0042492 0.000120219 -0.000144555 -0.000161095 -0.000579837 -0.000110166 -5.37111e-05 0.000172886 -0.000165064 0.000296014 0.000288407 1.57362e-05 -5.69244e-05 -3.90113e-05 2.76561e-05 -0.000120864 0.000131185 -3.13446e-05 -6.12838e-05 -2.59361e-05 -9.82163e-05 -3.54868e-05 1.95971e-06 
1817.55 0 0.000376936 0.000341446 -3.00171e-05 4.62587e-05 -0.0124323 -0.00010055 0.000270809 6.35824e-05 0.00267211 0.00522909 0.000143971 -0.000153493 -0.000167437 -0.000596639 -0.00012187 -4.08978e-05 0.000130319 -0.000164792 0.000292919 0.000273126 1.81491e-05 -5.95285e-05 -4.25111e-05 2.38156e-05 -0.000121519 0.000133039 -3.41361e-05 -5.48484e-05 -2.81648e-05 -0.000103854 -2.44964e-05 1.20188e-05 
1817.9 0 0.000374037 0.000462905 -3.19409e-05 3.82632e-05 -0.011917 -0.000344504 0.000283187 5.3359e-05 0.00263339 0.00616102 0.00017057 -0.000158299 -0.000174147 -0.000610317 -0.000129911 -2.46296e-05 8.40807e-05 -0.000160546 0.000291798 0.000252254 2.04035e-05 -6.22956e-05 -4.52386e-05 1.91995e-05 -0.000119825 0.000131833 -3.35873e-05 -4.83226e-05 -3.24324e-05 -0.00011002 -1.53309e-05 2.10372e-05 
1818.25 0 0.000365872 0.000579361 -3.25342e-05 3.20051e-05 -0.0113305 -0.000578685 0.000294599 3.86684e-05 0.00257178 0.0070411 0.000197738 -0.000164137 -0.00018068 -0.000617433 -0.000135754 -5.66617e-06 3.26501e-05 -0.00015102 0.000290906 0.00022802 2.45433e-05 -6.47005e-05 -4.54782e-05 1.42871e-05 -0.000117452 0.000129445 -2.88986e-05 -4.05704e-05 -3.67495e-05 -0.000115896 -8.53774e-06 2.86293e-05 
1818.6 0 0.000354568 0.00068928 -3.37088e-05 2.68122e-05 -0.010678 -0.000803019 0.000304661 2.05571e-05 0.00248999 0.00786719 0.000225535 -0.00017249 -0.000186468 -0.000616982 -0.000142234 1.44387e-05 -2.38649e-05 -0.000135896 0.000286367 0.000205237 2.90298e-05 -6.64943e-05 -4.41742e-05 9.90506e-06 -0.000114404 0.000128024 -1.91023e-05 -2.98104e-05 -3.9008e-05 -0.000120069 -4.06737e-06 3.65467e-05 
1818.95 0 0.000341161 0.000792072 -3.67821e-05 2.08899e-05 -0.00996299 -0.00101739 0.000312275 3.06066e-06 0.002389 0.00863415 0.000253164 -0.000180933 -0.000190767 -0.000606428 -0.000147867 3.30089e-05 -8.2812e-05 -0.000117442 0.000275678 0.000186285 3.17798e-05 -6.60177e-05 -4.24469e-05 7.48019e-06 -0.000110072 0.000128587 -5.26504e-06 -1.74782e-05 -3.87585e-05 -0.000122222 -5.74047e-07 4.63207e-05 
1819.3 0 0.000325724 0.000889013 -4.01143e-05 1.48863e-05 -0.00919055 -0.00121963 0.000316883 -1.19774e-05 0.00227058 0.0093352 0.000277839 -0.000184441 -0.000195103 -0.000585992 -0.000150766 4.86471e-05 -0.000138511 -9.87021e-05 0.000259506 0.000169458 3.32995e-05 -6.15917e-05 -4.10587e-05 6.43427e-06 -0.000104967 0.000130922 8.87244e-06 -5.72858e-06 -3.67543e-05 -0.000122771 3.12421e-06 5.66522e-05 
1819.65 0 0.000307864 0.000980719 -4.22754e-05 9.37073e-06 -0.00836956 -0.00140941 0.000318051 -2.63535e-05 0.00213713 0.00996715 0.000298744 -0.000180328 -0.000201028 -0.000560858 -0.000153779 6.40994e-05 -0.000187138 -7.99992e-05 0.000240517 0.000152754 3.4842e-05 -5.42916e-05 -3.97239e-05 5.16487e-06 -0.000100524 0.00013423 2.0326e-05 4.73364e-06 -3.34522e-05 -0.000122038 8.30672e-06 6.57122e-05 
1820 0 0.00028854 0.00106561 -4.37361e-05 4.81554e-06 -0.00750608 -0.00158618 0.000316546 -3.97035e-05 0.0019888 0.0105301 0.000319173 -0.000170763 -0.000207621 -0.000533959 -0.000156265 8.18056e-05 -0.000230573 -5.92334e-05 0.000220362 0.000135768 3.66671e-05 -4.62563e-05 -3.7959e-05 3.97149e-06 -9.63691e-05 0.000137272 2.84406e-05 1.40882e-05 -2.92851e-05 -0.00011974 1.54092e-05 7.4645e-05 
1820.35 0 0.00026977 0.00114305 -4.49667e-05 1.7379e-06 -0.0066031 -0.00174774 0.00031489 -5.12207e-05 0.00182689 0.0110217 0.000337178 -0.000159499 -0.000212113 -0.000504201 -0.000152081 0.000101644 -0.000272135 -3.59809e-05 0.000198548 0.000117892 3.81548e-05 -3.83249e-05 -3.62331e-05 3.23128e-06 -9.0471e-05 0.000138104 3.39568e-05 2.2479e-05 -2.52221e-05 -0.000115387 2.46008e-05 8.37479e-05 
1820.7 0 0.00025164 0.00121358 -4.51406e-05 -8.74345e-07 -0.0056663 -0.00189388 0.000312263 -6.2226e-05 0.00165376 0.0114388 0.000347555 -0.00014835 -0.000211404 -0.000469885 -0.000140741 0.000121208 -0.000311395 -1.19451e-05 0.000176058 9.89172e-05 3.87034e-05 -3.11236e-05 -3.42751e-05 1.04349e-06 -8.35857e-05 0.000134937 3.89362e-05 3.02674e-05 -2.06044e-05 -0.000108642 3.43971e-05 9.26997e-05 
1821.05 0 0.000232206 0.00127529 -4.418e-05 -3.65593e-06 -0.00470162 -0.00202464 0.000306093 -7.35401e-05 0.00146979 0.0117812 0.000349937 -0.000137449 -0.000204035 -0.000430902 -0.000126254 0.000137764 -0.000345004 1.09803e-05 0.000156468 7.97679e-05 3.72701e-05 -2.38592e-05 -3.16863e-05 -3.61495e-06 -7.52111e-05 0.000128373 4.40673e-05 3.78525e-05 -1.42608e-05 -9.96841e-05 4.23765e-05 0.000102895 
1821.4 0 0.000210111 0.00132623 -4.27837e-05 -6.28068e-06 -0.00371366 -0.00213826 0.00029761 -8.42298e-05 0.00127706 0.0120464 0.00034489 -0.000126282 -0.00019186 -0.000389492 -0.000110865 0.000150594 -0.000371062 3.03948e-05 0.000140821 6.17794e-05 3.29582e-05 -1.58094e-05 -2.90145e-05 -7.58252e-06 -6.29669e-05 0.000121242 4.8397e-05 4.52507e-05 -6.72863e-06 -8.91917e-05 4.78615e-05 0.000112867 
1821.75 0 0.000185741 0.0013666 -4.12149e-05 -8.49847e-06 -0.00271191 -0.00223275 0.000287876 -9.46053e-05 0.00107922 0.0122283 0.000332684 -0.000114643 -0.000179418 -0.000348704 -9.70006e-05 0.000160566 -0.000390846 4.51578e-05 0.000125789 4.56252e-05 2.6659e-05 -6.78616e-06 -2.58377e-05 -9.06757e-06 -4.828e-05 0.000115909 5.13004e-05 5.16373e-05 1.98961e-06 -7.77525e-05 5.19829e-05 0.000119536 
1822.1 0 0.000161205 0.00139684 -4.03909e-05 -1.06157e-05 -0.00170967 -0.00230905 0.000273083 -0.000105978 0.000879094 0.0123267 0.000315349 -0.000102174 -0.000168949 -0.000309416 -8.61365e-05 0.000167534 -0.000407579 5.70835e-05 0.000108739 3.09003e-05 1.95901e-05 2.06881e-06 -2.09766e-05 -9.31574e-06 -3.45731e-05 0.000111702 5.2068e-05 5.64169e-05 1.22722e-05 -6.58689e-05 5.57576e-05 0.000122349 
1822.45 0 0.000139385 0.0014168 -4.09187e-05 -1.34722e-05 -0.000716479 -0.00236985 0.000251428 -0.000118536 0.000678896 0.0123486 0.000297042 -8.7773e-05 -0.000158985 -0.000269643 -7.88101e-05 0.000172122 -0.000422649 6.88787e-05 9.16743e-05 1.64631e-05 1.22102e-05 9.0094e-06 -1.49784e-05 -8.84651e-06 -2.29468e-05 0.000107494 5.09779e-05 5.91345e-05 2.26604e-05 -5.39997e-05 5.96369e-05 0.000123192 
1822.8 0 0.000119918 0.00142687 -4.21985e-05 -1.64467e-05 0.000264147 -0.00241769 0.000224549 -0.000132669 0.000480011 0.0122978 0.00028112 -7.09229e-05 -0.000149281 -0.000228636 -7.43759e-05 0.000175508 -0.000435337 8.18558e-05 7.63905e-05 2.62804e-06 5.7817e-06 1.34035e-05 -1.04637e-05 -6.57496e-06 -1.15542e-05 0.000103106 5.06311e-05 5.99786e-05 3.08277e-05 -4.24205e-05 6.41631e-05 0.000123156 
1823.15 0 0.000100255 0.00142819 -4.36769e-05 -1.84164e-05 0.00122682 -0.00245396 0.000194248 -0.000147061 0.000280657 0.012174 0.000269364 -5.07333e-05 -0.000141148 -0.000189833 -7.09589e-05 0.000177925 -0.000446313 9.66185e-05 6.30728e-05 -8.58253e-06 3.73703e-08 1.79516e-05 -8.17733e-06 -3.73305e-06 -3.74764e-07 9.9264e-05 5.23888e-05 6.00403e-05 3.60006e-05 -3.15936e-05 6.91289e-05 0.00012063 
1823.5 0 7.97289e-05 0.00142121 -4.4491e-05 -1.98029e-05 0.0021668 -0.00247684 0.000162771 -0.00016033 7.77858e-05 0.0119812 0.000259904 -2.70029e-05 -0.000134827 -0.000154143 -6.57462e-05 0.000179754 -0.000457653 0.000113206 5.07397e-05 -1.54843e-05 -5.68791e-06 2.52041e-05 -7.30742e-06 -7.84154e-07 8.9478e-06 9.5775e-05 5.37249e-05 5.96836e-05 3.91163e-05 -2.16968e-05 7.44498e-05 0.000114444 
1823.85 0 5.71838e-05 0.00140853 -4.39697e-05 -2.06376e-05 0.00308254 -0.0024857 0.000129995 -0.000172 -0.00012791 0.0117226 0.000246605 1.38953e-06 -0.000129207 -0.000117722 -5.84299e-05 0.000180809 -0.000468161 0.000132296 3.92002e-05 -1.89874e-05 -1.22354e-05 3.35087e-05 -8.09088e-06 2.75228e-06 1.40058e-05 9.14053e-05 5.22899e-05 5.88538e-05 4.12864e-05 -1.22396e-05 7.94943e-05 0.000106512 
1824.2 0 3.11259e-05 0.00139113 -4.21438e-05 -2.02808e-05 0.0039701 -0.0024807 9.5031e-05 -0.000182387 -0.000336241 0.011398 0.000226719 3.33561e-05 -0.000121013 -7.87865e-05 -5.1657e-05 0.000182079 -0.00047458 0.000152879 2.88288e-05 -2.10534e-05 -1.97864e-05 4.03296e-05 -8.50935e-06 5.15365e-06 1.48535e-05 8.65274e-05 4.90156e-05 5.68639e-05 4.35282e-05 -2.85797e-06 8.40301e-05 0.000101518 
1824.55 0 3.64776e-06 0.00136631 -3.98042e-05 -1.892e-05 0.00482332 -0.00245764 5.82204e-05 -0.000191736 -0.000547261 0.011009 0.000201514 6.46184e-05 -0.00010729 -3.85294e-05 -4.74356e-05 0.00018285 -0.000476232 0.000171075 1.9069e-05 -2.12808e-05 -2.71869e-05 4.51179e-05 -6.87835e-06 4.40406e-06 1.56055e-05 7.97782e-05 4.58321e-05 5.31257e-05 4.60079e-05 6.11007e-06 8.77588e-05 0.000100764 
1824.9 0 -2.27715e-05 0.00133162 -3.62034e-05 -1.72225e-05 0.00563884 -0.00241279 2.16227e-05 -0.000200185 -0.000757391 0.0105598 0.000173236 9.38607e-05 -8.72036e-05 2.93356e-06 -4.54323e-05 0.000181055 -0.000474389 0.000184243 1.14358e-05 -1.89047e-05 -3.23409e-05 4.83269e-05 -4.14765e-06 8.18749e-07 1.88038e-05 7.09891e-05 4.35047e-05 4.73967e-05 4.77277e-05 1.39729e-05 8.87653e-05 0.000101355 
1825.25 0 -4.77802e-05 0.00128717 -3.08032e-05 -1.57164e-05 0.00641458 -0.00234719 -1.15639e-05 -0.000208633 -0.000962158 0.010053 0.000143454 0.000120369 -6.16883e-05 4.50678e-05 -4.46496e-05 0.000173863 -0.000469008 0.000191953 8.28308e-06 -1.35746e-05 -3.39417e-05 5.11655e-05 -9.34684e-07 -3.0124e-06 2.49284e-05 6.2538e-05 4.06027e-05 4.17642e-05 4.90648e-05 2.06603e-05 8.70236e-05 0.000100997 
1825.6 0 -7.12186e-05 0.0012345 -2.54686e-05 -1.495e-05 0.00714649 -0.00226412 -3.87278e-05 -0.000217359 -0.00115977 0.00949015 0.000113651 0.0001447 -3.36679e-05 8.64139e-05 -4.43672e-05 0.000159579 -0.000459339 0.000195156 6.5891e-06 -5.28052e-06 -3.41365e-05 5.37817e-05 2.27633e-06 -5.93338e-06 3.41683e-05 5.54291e-05 3.47773e-05 3.89392e-05 5.02911e-05 2.66585e-05 8.46648e-05 9.91957e-05 
1825.95 0 -9.42105e-05 0.00117522 -2.16871e-05 -1.55156e-05 0.00783109 -0.00216539 -5.95466e-05 -0.000225281 -0.00135043 0.00887507 8.51024e-05 0.000168703 -5.93055e-06 0.000126287 -4.41001e-05 0.000141014 -0.000444484 0.000194163 -7.7155e-08 3.86807e-06 -3.45308e-05 5.57408e-05 4.03034e-06 -9.30831e-06 4.57548e-05 4.84583e-05 2.704e-05 3.91905e-05 5.14818e-05 3.22527e-05 8.37274e-05 9.58149e-05 
1826.3 0 -0.000117128 0.00110902 -1.9889e-05 -1.62536e-05 0.00846386 -0.00205148 -7.81344e-05 -0.00023244 -0.00153293 0.00821024 5.89124e-05 0.000191595 2.10853e-05 0.000164206 -4.46209e-05 0.000121704 -0.000424195 0.000187744 -1.45648e-05 1.08281e-05 -3.45225e-05 5.69719e-05 4.46122e-06 -1.42817e-05 5.82029e-05 4.05305e-05 1.85357e-05 4.07538e-05 5.34532e-05 3.66182e-05 8.39625e-05 9.04307e-05 
1826.65 0 -0.000138736 0.00103506 -1.95967e-05 -1.53808e-05 0.00903996 -0.0019235 -9.82443e-05 -0.000240408 -0.00170549 0.00749946 3.5692e-05 0.000209906 4.59787e-05 0.000197778 -4.63941e-05 0.000104033 -0.000399003 0.000176056 -3.4681e-05 1.48708e-05 -3.4322e-05 5.64663e-05 4.6301e-06 -1.96948e-05 6.97024e-05 3.18308e-05 9.15493e-06 4.24734e-05 5.54938e-05 3.89688e-05 8.51158e-05 8.16961e-05 
1827 0 -0.000158126 0.000955613 -1.87009e-05 -1.36354e-05 0.00955605 -0.00178283 -0.000119405 -0.000250597 -0.00186694 0.00674957 1.51616e-05 0.00022072 6.67333e-05 0.000227084 -5.01039e-05 8.91477e-05 -0.000372608 0.000161646 -5.48504e-05 1.77376e-05 -3.46406e-05 5.43481e-05 4.65113e-06 -2.47383e-05 7.7944e-05 2.23079e-05 4.34219e-08 4.41312e-05 5.5899e-05 4.02768e-05 8.71337e-05 7.0525e-05 
1827.35 0 -0.000174877 0.000872833 -1.60669e-05 -1.15545e-05 0.0100104 -0.00162945 -0.00013935 -0.000263538 -0.00201577 0.00596927 -2.62151e-06 0.000223255 8.48961e-05 0.000255601 -5.64477e-05 7.4628e-05 -0.000347276 0.000147469 -7.07545e-05 2.08716e-05 -3.70917e-05 5.19382e-05 4.87579e-06 -2.99119e-05 8.28154e-05 1.20769e-05 -8.61341e-06 4.53774e-05 5.46502e-05 4.26439e-05 8.87669e-05 5.96551e-05 
1827.7 0 -0.000189247 0.000788029 -1.19819e-05 -9.26772e-06 0.0104049 -0.00146342 -0.000155053 -0.000277717 -0.00214911 0.00516478 -1.75483e-05 0.000219876 0.000104569 0.000282871 -6.39029e-05 5.83541e-05 -0.000320867 0.000132731 -8.26008e-05 2.6117e-05 -4.27008e-05 4.78768e-05 5.47438e-06 -3.48057e-05 8.58205e-05 2.1818e-06 -1.77346e-05 4.54867e-05 5.36474e-05 4.72304e-05 8.893e-05 4.95255e-05 
1828.05 0 -0.000201709 0.000701586 -7.52461e-06 -7.16714e-06 0.010742 -0.00128806 -0.000164307 -0.000290386 -0.00226263 0.00433634 -2.92566e-05 0.000212377 0.000126376 0.000305196 -6.97335e-05 4.19265e-05 -0.000292835 0.000113103 -9.25752e-05 3.56286e-05 -5.05246e-05 4.14391e-05 5.49141e-06 -3.95562e-05 8.74106e-05 -5.91621e-06 -2.55786e-05 4.4129e-05 5.52615e-05 5.2615e-05 8.95042e-05 3.88516e-05 
1828.4 0 -0.000212738 0.00061028 -4.36239e-06 -4.70763e-06 0.0110194 -0.0011076 -0.000169327 -0.000298909 -0.0023564 0.0034811 -3.74795e-05 0.00020155 0.000147867 0.00032136 -7.23378e-05 2.78862e-05 -0.000264898 8.63843e-05 -0.000103506 4.93825e-05 -5.91856e-05 3.47256e-05 3.76186e-06 -4.55582e-05 8.77572e-05 -1.28091e-05 -3.10516e-05 4.10381e-05 5.88789e-05 5.66018e-05 9.23043e-05 2.80617e-05 
1828.75 0 -0.000222764 0.000510546 -2.4255e-06 -1.42303e-06 0.0112283 -0.000922236 -0.000175283 -0.000300416 -0.00243364 0.00260003 -4.45817e-05 0.00018808 0.000165104 0.000332089 -7.1987e-05 1.73826e-05 -0.000237212 5.48254e-05 -0.000115427 6.45604e-05 -6.7701e-05 2.906e-05 3.7817e-07 -5.24407e-05 8.77871e-05 -2.06465e-05 -3.4418e-05 3.54784e-05 6.16153e-05 5.88036e-05 9.61949e-05 1.90903e-05 
1829.1 0 -0.000232114 0.000403103 -1.29225e-06 2.16763e-06 0.0113584 -0.000732343 -0.000184878 -0.000294054 -0.00249421 0.00170344 -5.17919e-05 0.000171508 0.000176416 0.000337749 -7.10733e-05 9.72038e-06 -0.00020845 2.33073e-05 -0.00012527 7.81873e-05 -7.36053e-05 2.45423e-05 -2.46396e-06 -5.7323e-05 8.81319e-05 -3.07756e-05 -3.61787e-05 2.72006e-05 6.16404e-05 6.00269e-05 9.86954e-05 1.29116e-05 
1829.45 0 -0.000240532 0.000291771 -1.86675e-07 5.60867e-06 0.0114079 -0.000543554 -0.000197401 -0.000281596 -0.00253879 0.000806396 -5.77816e-05 0.000150644 0.000184953 0.000337591 -7.12417e-05 3.60984e-06 -0.000177646 -4.66776e-06 -0.00012932 8.9501e-05 -7.59291e-05 2.04821e-05 -2.29864e-06 -5.88054e-05 8.90943e-05 -4.21593e-05 -3.75114e-05 1.89577e-05 5.88343e-05 6.07051e-05 9.82563e-05 7.6954e-06 
1829.8 0 -0.000246735 0.000180227 2.56732e-06 8.30727e-06 0.0113822 -0.00035826 -0.000207906 -0.000265905 -0.00257242 -8.25249e-05 -6.09758e-05 0.000125133 0.000193744 0.000330605 -7.24649e-05 -3.62201e-06 -0.000146713 -2.98533e-05 -0.000127546 9.91236e-05 -7.61538e-05 1.48974e-05 -6.30647e-07 -5.76948e-05 8.9143e-05 -5.39048e-05 -3.9188e-05 1.28842e-05 5.4182e-05 6.03542e-05 9.49699e-05 6.56494e-07 
1830.15 0 -0.000251374 7.00289e-05 7.56171e-06 9.67674e-06 0.0112832 -0.000173525 -0.000214433 -0.000247764 -0.0025958 -0.00096139 -5.98239e-05 9.85537e-05 0.000201855 0.000319131 -7.40557e-05 -1.35099e-05 -0.000118014 -5.38942e-05 -0.000123707 0.000106976 -7.51533e-05 7.72043e-06 -9.68618e-07 -5.59459e-05 8.73785e-05 -6.57407e-05 -3.95117e-05 9.5485e-06 5.05034e-05 5.74553e-05 8.84142e-05 -7.11689e-06 
1830.5 0 -0.000256128 -3.9464e-05 1.25557e-05 1.10397e-05 0.0111101 9.86768e-06 -0.000219571 -0.000228877 -0.00260624 -0.00182558 -5.37697e-05 7.39295e-05 0.000207346 0.000305294 -7.47268e-05 -2.45098e-05 -9.12751e-05 -7.67761e-05 -0.00011889 0.000112756 -7.47641e-05 1.53252e-06 -2.87973e-06 -5.38508e-05 8.47599e-05 -7.62942e-05 -3.79211e-05 7.70114e-06 4.87306e-05 5.20191e-05 7.89381e-05 -1.36496e-05 
1830.85 0 -0.000261351 -0.000146872 1.64424e-05 1.30508e-05 0.0108657 0.000189715 -0.000223114 -0.000210482 -0.00260704 -0.00266569 -4.34264e-05 5.04091e-05 0.000209237 0.000289121 -7.49945e-05 -3.66531e-05 -6.59237e-05 -9.89096e-05 -0.000112282 0.000118876 -7.57062e-05 -2.56168e-06 -4.86275e-06 -4.91383e-05 8.12099e-05 -8.52535e-05 -3.57993e-05 5.03631e-06 4.75268e-05 4.66522e-05 6.78042e-05 -1.96152e-05 
1831.2 0 -0.000268563 -0.000249059 2.01345e-05 1.47046e-05 0.0105581 0.0003695 -0.000223225 -0.000191681 -0.00260223 -0.00347296 -2.95173e-05 2.70632e-05 0.00020579 0.000271031 -7.51498e-05 -5.11775e-05 -4.09186e-05 -0.000119536 -0.000105128 0.000125164 -7.68006e-05 -4.6172e-06 -7.06302e-06 -4.08417e-05 7.57735e-05 -9.22685e-05 -3.41787e-05 2.38481e-06 4.60408e-05 4.19567e-05 5.54717e-05 -2.48043e-05 
1831.55 0 -0.000278673 -0.000344952 2.37462e-05 1.636e-05 0.0101963 0.000554044 -0.000219263 -0.000173323 -0.00258999 -0.00424332 -1.38618e-05 4.39478e-06 0.000196428 0.000253265 -7.43784e-05 -6.72107e-05 -1.64515e-05 -0.000136533 -9.82599e-05 0.000129943 -7.80724e-05 -5.23704e-06 -7.76846e-06 -3.19593e-05 6.92176e-05 -9.64925e-05 -3.37926e-05 -2.64052e-07 4.37293e-05 3.64348e-05 4.30365e-05 -2.77794e-05 
1831.9 0 -0.000289543 -0.00043598 2.681e-05 1.90722e-05 0.009786 0.000746749 -0.000210568 -0.000155882 -0.00256624 -0.00497624 1.56449e-06 -1.55119e-05 0.000183398 0.000238979 -7.46923e-05 -8.29249e-05 4.83685e-06 -0.000148891 -9.24999e-05 0.000135296 -7.87972e-05 -5.38177e-06 -4.94748e-06 -2.55686e-05 6.32051e-05 -9.82522e-05 -3.35846e-05 -5.27485e-06 4.01209e-05 3.05009e-05 3.15922e-05 -2.9251e-05 
1832.25 0 -0.00029929 -0.000524665 2.96015e-05 2.12689e-05 0.00933015 0.000948781 -0.000196893 -0.000137976 -0.00252735 -0.00567329 1.76395e-05 -3.20927e-05 0.00016836 0.000229707 -7.85812e-05 -9.71878e-05 2.25504e-05 -0.000157991 -8.82179e-05 0.000141511 -7.91434e-05 -4.59075e-06 3.91676e-07 -2.16188e-05 5.74819e-05 -9.7382e-05 -3.1995e-05 -1.22322e-05 3.49829e-05 2.59371e-05 2.12292e-05 -3.0742e-05 
1832.6 0 -0.000307199 -0.000612009 3.23384e-05 2.13444e-05 0.00883034 0.00115872 -0.000177997 -0.000120298 -0.00247168 -0.00633599 3.71642e-05 -4.56272e-05 0.000150026 0.000223832 -8.49454e-05 -0.000110657 3.98016e-05 -0.00016634 -8.36128e-05 0.000148262 -8.00473e-05 -2.82482e-06 7.84135e-06 -1.90905e-05 5.21048e-05 -9.47752e-05 -2.99635e-05 -2.0709e-05 2.96476e-05 2.25084e-05 1.2423e-05 -3.17433e-05 
1832.95 0 -0.000311596 -0.000698186 3.45952e-05 2.06842e-05 0.008287 0.00137595 -0.000154572 -0.000102026 -0.00239724 -0.00696257 5.92887e-05 -5.42732e-05 0.000128243 0.000218704 -9.10545e-05 -0.000121683 5.79645e-05 -0.000173752 -7.85761e-05 0.00015774 -7.98361e-05 -1.34184e-06 1.72694e-05 -1.72832e-05 4.92194e-05 -9.14014e-05 -2.80133e-05 -2.94718e-05 2.52793e-05 1.9667e-05 6.10392e-06 -3.21728e-05 
1833.3 0 -0.000312002 -0.000783229 3.71453e-05 2.04504e-05 0.00770179 0.00159776 -0.000128401 -8.12732e-05 -0.00229926 -0.00754777 8.0285e-05 -5.90152e-05 0.000104239 0.0002135 -9.61093e-05 -0.000127104 7.633e-05 -0.000179277 -7.39462e-05 0.000169643 -7.7635e-05 -9.43248e-08 2.72842e-05 -1.42899e-05 4.85916e-05 -8.91994e-05 -2.62316e-05 -3.64642e-05 2.19225e-05 1.75616e-05 3.04233e-06 -3.49076e-05 
1833.65 0 -0.000307948 -0.000865328 4.00842e-05 2.03606e-05 0.00707786 0.00181714 -0.000101039 -5.93524e-05 -0.00217479 -0.00808726 9.93876e-05 -6.27543e-05 7.8919e-05 0.000210023 -0.000101462 -0.000127118 9.56678e-05 -0.000181256 -7.14778e-05 0.000183084 -7.42455e-05 1.42553e-07 3.65996e-05 -8.30188e-06 4.67821e-05 -8.95388e-05 -2.48553e-05 -4.21511e-05 1.96873e-05 1.58525e-05 1.06827e-06 -4.11247e-05 
1834 0 -0.000298011 -0.000940752 4.25469e-05 2.03802e-05 0.00641578 0.00202744 -7.47014e-05 -3.81879e-05 -0.00202446 -0.00857904 0.000117021 -6.72643e-05 5.53674e-05 0.000209452 -0.000106718 -0.000124494 0.000117185 -0.000178517 -7.23752e-05 0.000198258 -7.03984e-05 -9.29692e-07 4.38858e-05 -2.47061e-07 4.23377e-05 -9.11214e-05 -2.27446e-05 -4.78926e-05 1.82432e-05 1.51242e-05 -8.49385e-07 -4.92953e-05 
1834.35 0 -0.000282325 -0.0010079 4.50438e-05 1.99705e-05 0.00571621 0.00222275 -5.12129e-05 -1.83866e-05 -0.00185071 -0.00901772 0.000130987 -7.28997e-05 3.62883e-05 0.000209533 -0.000109989 -0.00011954 0.000139419 -0.00017278 -7.42014e-05 0.000214423 -6.61841e-05 -2.23575e-06 5.00828e-05 7.47001e-06 3.51908e-05 -9.38535e-05 -2.06553e-05 -5.41235e-05 1.7137e-05 1.64532e-05 -1.31081e-06 -5.85809e-05 
1834.7 0 -0.00026045 -0.00106701 4.86806e-05 1.8e-05 0.00498686 0.00239797 -3.11448e-05 1.32803e-06 -0.00165885 -0.00939818 0.000138468 -8.04486e-05 2.06224e-05 0.000208642 -0.000110058 -0.000111469 0.000160188 -0.000168124 -7.43127e-05 0.000229154 -6.13559e-05 -3.972e-06 5.68016e-05 1.49077e-05 2.59674e-05 -9.93347e-05 -1.97434e-05 -6.05806e-05 1.64775e-05 1.84914e-05 -7.03968e-07 -6.75714e-05 
1835.05 0 -0.000233018 -0.00111622 5.29646e-05 1.5134e-05 0.00423467 0.00255072 -1.41595e-05 2.11018e-05 -0.0014541 -0.00972148 0.000139688 -8.96102e-05 5.6613e-06 0.000207641 -0.000106376 -0.000102624 0.000181256 -0.000166004 -7.28213e-05 0.000239419 -5.62011e-05 -6.0672e-06 6.13248e-05 2.22214e-05 1.5895e-05 -0.000106738 -1.881e-05 -6.6518e-05 1.61616e-05 1.95909e-05 -2.77219e-06 -7.47742e-05 
1835.4 0 -0.000203001 -0.00115492 5.59965e-05 1.18364e-05 0.00346231 0.00267951 1.82872e-08 3.92251e-05 -0.00123813 -0.00998666 0.000137297 -9.8179e-05 -9.74324e-06 0.000205318 -9.89399e-05 -9.49054e-05 0.000204699 -0.000165266 -6.98876e-05 0.000246131 -5.18738e-05 -8.1544e-06 6.18807e-05 2.74486e-05 6.7973e-06 -0.000112429 -1.67522e-05 -7.17431e-05 1.49327e-05 2.07618e-05 -1.02679e-05 -8.06235e-05 
1835.75 0 -0.000172496 -0.0011857 5.74036e-05 7.25192e-06 0.00267477 0.00278271 1.14163e-05 5.68867e-05 -0.00101199 -0.010193 0.000132671 -0.000104803 -2.50036e-05 0.000198845 -8.91071e-05 -8.8344e-05 0.000230344 -0.00016378 -6.46969e-05 0.000252092 -4.83968e-05 -9.96794e-06 6.16574e-05 3.05397e-05 -1.09588e-06 -0.000113697 -1.32095e-05 -7.70632e-05 1.13124e-05 2.18613e-05 -2.10187e-05 -8.64074e-05 
1836.1 0 -0.000141026 -0.00121156 5.87633e-05 1.57366e-06 0.00187511 0.00286119 2.04704e-05 7.74947e-05 -0.000780515 -0.010343 0.000127029 -0.000108947 -3.89659e-05 0.00018602 -7.77885e-05 -8.34706e-05 0.000257545 -0.00016119 -5.85101e-05 0.000256487 -4.32736e-05 -9.75751e-06 6.22006e-05 3.28615e-05 -9.86725e-06 -0.000111701 -8.39744e-06 -8.21637e-05 6.16645e-06 2.19756e-05 -3.2115e-05 -9.17519e-05 
1836.45 0 -0.000109199 -0.00123266 5.97677e-05 -3.77453e-06 0.00106454 0.002917 2.82414e-05 0.000100842 -0.000545895 -0.0104359 0.000121296 -0.000111201 -5.17736e-05 0.000165786 -6.50145e-05 -8.02057e-05 0.000283692 -0.000157905 -5.30257e-05 0.000256854 -3.46982e-05 -6.32534e-06 6.02831e-05 3.56605e-05 -2.15485e-05 -0.000106694 -4.19367e-06 -8.51217e-05 1.65575e-06 2.07111e-05 -4.326e-05 -9.4626e-05 
1836.8 0 -7.87805e-05 -0.0012475 5.87037e-05 -8.38364e-06 0.000246298 0.00294889 3.58004e-05 0.000125764 -0.000307337 -0.0104673 0.000116013 -0.000112944 -6.39707e-05 0.00013883 -5.07769e-05 -7.93807e-05 0.000306292 -0.000154108 -4.80325e-05 0.000253582 -2.37262e-05 -1.99261e-06 5.66158e-05 3.88813e-05 -3.48273e-05 -9.86093e-05 -2.70449e-06 -8.52099e-05 -3.02392e-06 1.77956e-05 -5.3229e-05 -9.36395e-05 
1837.15 0 -4.93006e-05 -0.00125653 5.62817e-05 -1.21568e-05 -0.000574587 0.00295637 4.47745e-05 0.000151865 -6.62167e-05 -0.0104348 0.000109913 -0.000113117 -7.71627e-05 0.000107918 -3.50506e-05 -8.116e-05 0.000324791 -0.00015187 -4.27609e-05 0.000246574 -1.21518e-05 4.02438e-07 5.42527e-05 4.14175e-05 -4.58156e-05 -8.94154e-05 -4.22752e-06 -8.30807e-05 -9.41466e-06 1.34264e-05 -6.02392e-05 -8.98918e-05 
1837.5 0 -1.86135e-05 -0.0012602 5.37984e-05 -1.49749e-05 -0.0013938 0.00293958 5.59907e-05 0.000176756 0.000175478 -0.0103386 0.000100735 -0.000111891 -9.34072e-05 7.50462e-05 -1.86551e-05 -8.4466e-05 0.000339197 -0.000150515 -3.91553e-05 0.000236559 -1.26866e-06 -7.37052e-07 5.2763e-05 4.38674e-05 -5.35557e-05 -8.08609e-05 -6.9961e-06 -7.91315e-05 -1.62519e-05 9.04495e-06 -6.35771e-05 -8.4412e-05 
1837.85 0 1.31925e-05 -0.00125622 5.0782e-05 -1.76352e-05 -0.00220753 0.00289769 6.72063e-05 0.000199125 0.000414129 -0.0101801 8.87858e-05 -0.000110684 -0.000110753 4.25311e-05 -3.49611e-06 -8.97597e-05 0.000348448 -0.000146152 -3.90243e-05 0.000226829 7.43364e-06 -4.2622e-06 5.0568e-05 4.74112e-05 -5.91951e-05 -7.47189e-05 -8.29186e-06 -7.38705e-05 -2.21943e-05 4.81142e-06 -6.47184e-05 -7.73042e-05 
1838.2 0 4.3939e-05 -0.00124305 4.71663e-05 -1.984e-05 -0.00301107 0.00283167 7.60165e-05 0.000220042 0.000643945 -0.00995847 7.55895e-05 -0.000109954 -0.000126036 1.22498e-05 1.00214e-05 -9.77506e-05 0.00035295 -0.000138336 -4.14652e-05 0.000219359 1.37268e-05 -8.10346e-06 4.71488e-05 5.17775e-05 -6.34161e-05 -7.04662e-05 -7.33899e-06 -6.89927e-05 -2.78136e-05 -2.48742e-07 -6.64639e-05 -7.01537e-05 
1838.55 0 7.06691e-05 -0.0012203 4.37573e-05 -2.11722e-05 -0.0037972 0.00274768 8.17618e-05 0.000240343 0.000862162 -0.00967309 6.21546e-05 -0.000110097 -0.000137721 -1.61239e-05 2.28674e-05 -0.000108785 0.000352807 -0.00012957 -4.42966e-05 0.00021191 1.95302e-05 -1.21043e-05 4.14442e-05 5.66445e-05 -6.76631e-05 -6.6394e-05 -5.5982e-06 -6.56007e-05 -3.37809e-05 -6.30994e-06 -6.99948e-05 -6.35987e-05 
1838.9 0 9.20017e-05 -0.00118793 4.1021e-05 -2.12094e-05 -0.00455872 0.0026504 8.52489e-05 0.000259969 0.00107026 -0.00932508 4.88395e-05 -0.000110552 -0.00014603 -4.27842e-05 3.71224e-05 -0.000122971 0.000348104 -0.000120773 -4.54133e-05 0.000202443 2.6955e-05 -1.63747e-05 3.46322e-05 6.06842e-05 -7.2507e-05 -6.10414e-05 -4.26225e-06 -6.29939e-05 -3.95921e-05 -1.27229e-05 -7.47691e-05 -5.64673e-05 
1839.25 0 0.000111058 -0.00114602 3.84755e-05 -1.97955e-05 -0.00528805 0.00254068 8.6925e-05 0.000278002 0.00126858 -0.00891611 3.45504e-05 -0.000110015 -0.000152005 -6.80024e-05 5.34944e-05 -0.000139708 0.000341564 -0.000109825 -4.27628e-05 0.00019082 3.56485e-05 -1.87872e-05 2.83907e-05 6.39421e-05 -7.77511e-05 -5.3294e-05 -3.0132e-06 -5.91615e-05 -4.41267e-05 -1.81239e-05 -7.84253e-05 -4.8376e-05 
1839.6 0 0.0001308 -0.00109482 3.49693e-05 -1.80935e-05 -0.0059774 0.00241932 8.88488e-05 0.000294668 0.00145754 -0.00844969 1.89746e-05 -0.000106715 -0.000154936 -9.36572e-05 7.05726e-05 -0.000156214 0.000336665 -9.58686e-05 -3.45255e-05 0.000177067 4.32063e-05 -1.76672e-05 2.29554e-05 6.58251e-05 -8.34372e-05 -4.41684e-05 -2.52799e-06 -5.31496e-05 -4.74585e-05 -2.18203e-05 -7.86139e-05 -3.86854e-05 
1839.95 0 0.000152499 -0.00103659 3.0899e-05 -1.62847e-05 -0.00662129 0.00228615 9.39278e-05 0.00031004 0.00163739 -0.00793057 2.97606e-06 -0.000101443 -0.000155339 -0.000122288 8.70432e-05 -0.000169272 0.000333966 -8.1266e-05 -2.14154e-05 0.000160401 4.79578e-05 -1.45292e-05 1.81867e-05 6.58157e-05 -8.84077e-05 -3.55021e-05 -5.55686e-06 -4.56834e-05 -5.0348e-05 -2.4373e-05 -7.50565e-05 -2.57474e-05 
1840.3 0 0.000175226 -0.00097318 2.77393e-05 -1.35935e-05 -0.0072183 0.00213908 0.000102234 0.000322727 0.0018077 -0.00736379 -1.2522e-05 -9.61302e-05 -0.000155482 -0.00015489 0.000101795 -0.000178156 0.000330155 -6.62201e-05 -5.0783e-06 0.000141323 4.89917e-05 -1.27001e-05 1.26008e-05 6.51656e-05 -9.06421e-05 -2.91503e-05 -1.10919e-05 -3.80202e-05 -5.34233e-05 -2.59419e-05 -6.92019e-05 -9.56147e-06 
1840.65 0 0.000195784 -0.000904951 2.56606e-05 -9.98968e-06 -0.00776863 0.00197639 0.000112043 0.000330959 0.00196618 -0.00675112 -2.68851e-05 -8.95371e-05 -0.000154448 -0.000189278 0.000115297 -0.00018214 0.000323167 -4.91835e-05 1.45969e-05 0.000120988 4.61981e-05 -1.21289e-05 6.10692e-06 6.54872e-05 -8.80755e-05 -2.48087e-05 -1.60098e-05 -3.1831e-05 -5.62674e-05 -2.60332e-05 -6.30678e-05 8.2433e-06 
1841 0 0.000212772 -0.000832034 2.4449e-05 -6.16688e-06 -0.00826782 0.00180047 0.000123137 0.000333317 0.00210908 -0.00609442 -4.17146e-05 -8.06797e-05 -0.000149519 -0.000222663 0.000128335 -0.000180599 0.00031456 -3.12253e-05 3.69934e-05 0.000100484 4.15381e-05 -1.23674e-05 9.7981e-07 6.74026e-05 -8.01695e-05 -2.09182e-05 -2.08604e-05 -2.84797e-05 -5.84362e-05 -2.55136e-05 -5.73139e-05 2.43603e-05 
1841.35 0 0.000227988 -0.000753784 2.46933e-05 -2.5461e-06 -0.00870972 0.00161623 0.000134651 0.000329835 0.00223528 -0.00540028 -5.71583e-05 -7.07469e-05 -0.000141599 -0.000254871 0.000138914 -0.000174239 0.000306226 -1.53187e-05 5.92801e-05 8.02302e-05 3.78054e-05 -1.31909e-05 -2.16813e-06 7.04675e-05 -6.8856e-05 -1.79346e-05 -2.51186e-05 -2.65518e-05 -6.01494e-05 -2.57285e-05 -5.23105e-05 3.62799e-05 
1841.7 0 0.00024308 -0.000669126 2.62257e-05 5.17976e-07 -0.0090927 0.0014252 0.000144979 0.000321132 0.00234584 -0.0046748 -7.15402e-05 -6.13591e-05 -0.000134703 -0.000287481 0.000146873 -0.00016449 0.000296227 -2.68026e-06 7.9654e-05 6.08121e-05 3.52979e-05 -1.32035e-05 -4.89989e-06 7.34659e-05 -5.65178e-05 -1.62966e-05 -2.72491e-05 -2.38269e-05 -6.17952e-05 -2.73574e-05 -4.89322e-05 4.4103e-05 
1842.05 0 0.000257495 -0.000578369 2.81532e-05 3.19018e-06 -0.00941307 0.00122729 0.00015444 0.000309394 0.0024384 -0.00392066 -8.4168e-05 -5.36342e-05 -0.00013105 -0.000320431 0.000154029 -0.000151304 0.000281531 7.47598e-06 9.97795e-05 4.48959e-05 3.33428e-05 -1.312e-05 -8.79104e-06 7.56887e-05 -4.57655e-05 -1.35307e-05 -2.75179e-05 -2.01986e-05 -6.33744e-05 -3.03683e-05 -4.79736e-05 4.85131e-05 
1842.4 0 0.000269774 -0.000482115 3.03173e-05 5.68856e-06 -0.00966521 0.00102419 0.000165136 0.000297524 0.00251106 -0.00314395 -9.53473e-05 -4.99033e-05 -0.000129927 -0.000350913 0.00016031 -0.000134978 0.000262013 1.48928e-05 0.00012186 3.45192e-05 3.19589e-05 -1.30716e-05 -1.35157e-05 7.55353e-05 -3.83272e-05 -7.99965e-06 -2.61832e-05 -1.63358e-05 -6.37164e-05 -3.39892e-05 -4.79341e-05 5.14857e-05 
1842.75 0 0.000279237 -0.000383035 3.26439e-05 8.05652e-06 -0.00984794 0.000817599 0.000178741 0.000286609 0.00256501 -0.00235388 -0.000105566 -4.83073e-05 -0.000131875 -0.000376144 0.000164021 -0.000117184 0.000241362 1.96598e-05 0.00014441 2.92537e-05 3.14743e-05 -1.17739e-05 -1.77671e-05 7.23693e-05 -3.34075e-05 -1.08369e-06 -2.4514e-05 -1.25717e-05 -6.27247e-05 -3.72615e-05 -4.79622e-05 5.54796e-05 
1843.1 0 0.000285933 -0.000284005 3.54954e-05 9.53629e-06 -0.00996309 0.000609232 0.000193422 0.000277661 0.00260177 -0.00155754 -0.000113932 -4.54135e-05 -0.000137905 -0.000397777 0.000163578 -9.85019e-05 0.000222077 2.49335e-05 0.000165031 2.65954e-05 3.18335e-05 -1.06201e-05 -2.01995e-05 6.83601e-05 -2.89437e-05 6.18253e-06 -2.48725e-05 -8.45516e-06 -6.17546e-05 -3.94917e-05 -4.7654e-05 6.16144e-05 
1843.45 0 0.000290949 -0.000186104 3.83207e-05 9.39391e-06 -0.0100106 0.000401842 0.000209051 0.000270329 0.00262272 -0.000759383 -0.000118139 -3.91826e-05 -0.00014587 -0.000419787 0.00015834 -7.85879e-05 0.000202147 3.45582e-05 0.000183106 2.42351e-05 3.21732e-05 -1.17672e-05 -1.99977e-05 6.54938e-05 -2.31566e-05 1.26236e-05 -2.79867e-05 -3.97801e-06 -6.07873e-05 -4.20227e-05 -4.64282e-05 6.83944e-05 
1843.8 0 0.000295322 -8.80571e-05 3.97442e-05 7.43607e-06 -0.00999098 0.00019603 0.000225786 0.0002621 0.00262881 3.48111e-05 -0.000116831 -3.04409e-05 -0.000152458 -0.000442306 0.000149232 -5.5842e-05 0.000177343 4.88137e-05 0.000197088 2.1952e-05 3.33443e-05 -1.55926e-05 -1.74448e-05 6.2316e-05 -1.61913e-05 1.76366e-05 -3.09663e-05 3.09409e-08 -6.00569e-05 -4.55261e-05 -4.47831e-05 7.33752e-05 
1844.15 0 0.000299079 9.5539e-06 4.00145e-05 4.24929e-06 -0.00990823 -1.00497e-05 0.000241293 0.000251994 0.00262029 0.000818998 -0.000109394 -2.02794e-05 -0.000156402 -0.000461609 0.000138528 -3.09823e-05 0.000146921 6.64351e-05 0.00020598 2.02811e-05 3.5388e-05 -2.09332e-05 -1.37506e-05 5.66716e-05 -9.00362e-06 2.09618e-05 -3.14027e-05 4.63277e-06 -5.98817e-05 -4.95482e-05 -4.40925e-05 7.6321e-05 
1844.5 0 0.000301255 0.000103778 4.04808e-05 1.52185e-06 -0.0097644 -0.000218303 0.000255645 0.000240741 0.00259592 0.00158532 -9.68675e-05 -8.54598e-06 -0.000156828 -0.000477464 0.000127962 -5.54375e-06 0.000113912 8.58096e-05 0.000211028 1.97287e-05 3.61678e-05 -2.61174e-05 -1.03713e-05 4.8955e-05 -1.41679e-06 2.30975e-05 -2.9603e-05 1.03568e-05 -5.99796e-05 -5.33764e-05 -4.38574e-05 7.78453e-05 
1844.85 0 0.000299772 0.000193058 4.16121e-05 -8.77147e-07 -0.0095625 -0.000427259 0.00027065 0.000227643 0.00255327 0.00232633 -8.03607e-05 4.4891e-06 -0.000154214 -0.000491624 0.000116168 1.84585e-05 7.80223e-05 0.000103545 0.000212773 1.90247e-05 3.52566e-05 -2.98639e-05 -8.03508e-06 4.08079e-05 5.49732e-06 2.34796e-05 -2.69009e-05 1.52504e-05 -5.89777e-05 -5.69416e-05 -4.41814e-05 7.9107e-05 
1845.2 0 0.000294297 0.00027886 4.11711e-05 -3.779e-06 -0.00930761 -0.000633139 0.000287188 0.000210497 0.00249068 0.00304027 -6.02517e-05 2.02273e-05 -0.00014997 -0.000501896 0.000103194 3.82765e-05 3.81343e-05 0.000117916 0.000210109 1.67626e-05 3.2962e-05 -3.23424e-05 -4.97814e-06 3.39457e-05 1.2156e-05 2.27087e-05 -2.37361e-05 1.87689e-05 -5.60682e-05 -6.10932e-05 -4.62827e-05 8.10823e-05 
1845.55 0 0.000287386 0.000362723 3.77802e-05 -5.95344e-06 -0.00900216 -0.000831552 0.00030384 0.000188111 0.00240995 0.00372824 -3.84757e-05 3.93588e-05 -0.000143664 -0.000506026 9.00078e-05 5.44462e-05 -3.87087e-06 0.000129106 0.000201947 1.47556e-05 2.94456e-05 -3.42314e-05 -2.32803e-06 2.83233e-05 1.96565e-05 2.26471e-05 -1.97047e-05 2.16081e-05 -5.29482e-05 -6.55261e-05 -5.0069e-05 8.26224e-05 
1845.9 0 0.00027778 0.000444565 3.26597e-05 -7.07263e-06 -0.00864483 -0.00102032 0.000316386 0.000162219 0.00231523 0.00438954 -1.53436e-05 5.89564e-05 -0.000134426 -0.000505159 7.67465e-05 6.83498e-05 -4.6721e-05 0.000137001 0.000189769 1.60923e-05 2.44872e-05 -3.60132e-05 -1.52998e-06 2.29149e-05 2.80205e-05 2.37702e-05 -1.49138e-05 2.37657e-05 -5.09302e-05 -6.96174e-05 -5.47313e-05 8.2437e-05 
1846.25 0 0.000263466 0.000523383 2.64097e-05 -7.89993e-06 -0.00823636 -0.00120052 0.000323729 0.000136962 0.00220597 0.00502006 8.6113e-06 7.62249e-05 -0.000122987 -0.000499477 6.24587e-05 7.81567e-05 -9.15594e-05 0.000142708 0.000177637 2.0578e-05 1.76622e-05 -3.77747e-05 -4.85993e-08 1.60487e-05 3.66075e-05 2.53647e-05 -9.79881e-06 2.46236e-05 -4.94076e-05 -7.30953e-05 -5.96254e-05 7.98532e-05 
1846.6 0 0.00024698 0.000596509 1.94065e-05 -7.56953e-06 -0.00778152 -0.00137213 0.000329004 0.000113581 0.00207856 0.00561411 3.28416e-05 9.09753e-05 -0.000110868 -0.000488122 4.49455e-05 8.30398e-05 -0.000138278 0.000147845 0.000168746 2.48547e-05 1.00435e-05 -3.84049e-05 3.57213e-06 7.79043e-06 4.31954e-05 2.79759e-05 -4.21884e-06 2.41125e-05 -4.73769e-05 -7.44484e-05 -6.4319e-05 7.47797e-05 
1846.95 0 0.00023106 0.000663299 1.18405e-05 -6.26269e-06 -0.007287 -0.00153308 0.000334029 9.00619e-05 0.00193274 0.00616702 5.79202e-05 0.000103833 -9.9926e-05 -0.000470953 2.66312e-05 8.35405e-05 -0.000184532 0.000153484 0.000163003 2.7108e-05 2.41354e-06 -3.66227e-05 6.70918e-06 1.5201e-07 4.67014e-05 3.24661e-05 1.78047e-06 2.3665e-05 -4.42015e-05 -7.22994e-05 -6.82604e-05 6.74786e-05 
1847.3 0 0.000213941 0.000725525 3.66997e-06 -5.75155e-06 -0.00675912 -0.00167946 0.000338971 6.80394e-05 0.00177069 0.00667837 8.21556e-05 0.000115996 -8.95321e-05 -0.000448222 1.19103e-05 8.01925e-05 -0.000225926 0.000158677 0.000157559 2.72622e-05 -5.34136e-06 -3.14371e-05 6.51974e-06 -6.20693e-06 4.82823e-05 3.91282e-05 7.02238e-06 2.28671e-05 -3.9499e-05 -6.74993e-05 -7.11632e-05 5.83619e-05 
1847.65 0 0.000193259 0.000783908 -4.41349e-06 -6.72331e-06 -0.00620013 -0.00180663 0.000341362 5.00952e-05 0.00159491 0.00715052 0.000102695 0.00012628 -7.85196e-05 -0.000422865 1.51309e-06 7.52255e-05 -0.000261161 0.000161646 0.000147857 2.49793e-05 -1.10992e-05 -2.2965e-05 4.67553e-06 -1.21482e-05 4.83515e-05 4.81912e-05 1.05001e-05 2.1538e-05 -3.30074e-05 -6.20614e-05 -7.14933e-05 4.93434e-05 
1848 0 0.000169726 0.000837642 -1.10868e-05 -8.49139e-06 -0.00560865 -0.00191191 0.000337696 3.69863e-05 0.00140864 0.0075823 0.000117533 0.000132883 -6.69444e-05 -0.000396924 -4.54298e-06 7.04705e-05 -0.000294392 0.000164904 0.000134369 2.02767e-05 -1.47052e-05 -1.25696e-05 3.70548e-06 -1.77209e-05 4.78574e-05 5.85077e-05 1.31902e-05 2.15433e-05 -2.63885e-05 -5.71727e-05 -6.86078e-05 4.28136e-05 
1848.35 0 0.000144063 0.000886149 -1.55844e-05 -1.07407e-05 -0.00498562 -0.00199472 0.000327908 2.992e-05 0.00121446 0.00796799 0.00012558 0.000136695 -5.42419e-05 -0.000367846 -7.03538e-06 6.57549e-05 -0.000327678 0.000171604 0.000120006 1.31217e-05 -1.8185e-05 -1.67462e-06 4.14919e-06 -2.20878e-05 4.79611e-05 6.828e-05 1.51797e-05 2.29577e-05 -2.08761e-05 -5.24268e-05 -6.37311e-05 3.78426e-05 
1848.7 0 0.000117709 0.000930446 -1.86679e-05 -1.36273e-05 -0.00433512 -0.00205301 0.000314577 2.93162e-05 0.00101528 0.00830306 0.000127314 0.000139961 -3.87988e-05 -0.000332379 -1.02565e-05 5.97587e-05 -0.00035876 0.000181433 0.000105597 3.66369e-06 -2.26258e-05 8.11189e-06 7.21867e-06 -2.58704e-05 4.83388e-05 7.67688e-05 1.68319e-05 2.42575e-05 -1.5801e-05 -4.7329e-05 -5.85557e-05 3.30607e-05 
1849.05 0 9.39538e-05 0.000970518 -2.01388e-05 -1.58001e-05 -0.00366004 -0.00208567 0.000298871 3.27841e-05 0.000818165 0.00858808 0.000125796 0.000143341 -2.05048e-05 -0.000291507 -1.70021e-05 5.36831e-05 -0.00038565 0.00019275 8.97992e-05 -8.16484e-06 -2.65602e-05 1.67315e-05 1.37196e-05 -2.95947e-05 4.84034e-05 8.56393e-05 1.82176e-05 2.42587e-05 -9.75086e-06 -4.20812e-05 -5.31607e-05 2.83188e-05 
1849.4 0 7.52639e-05 0.00100472 -2.09226e-05 -1.65046e-05 -0.00296064 -0.002097 0.000279045 3.71687e-05 0.000629981 0.00882157 0.000123597 0.000144787 -1.35685e-06 -0.000249041 -2.52227e-05 4.87766e-05 -0.000409293 0.000202681 7.21509e-05 -2.05266e-05 -2.90064e-05 2.39386e-05 2.17033e-05 -3.25232e-05 4.80306e-05 9.48591e-05 1.76716e-05 2.40813e-05 -1.64544e-06 -3.60015e-05 -4.52035e-05 2.34323e-05 
1849.75 0 6.1771e-05 0.00103246 -2.25158e-05 -1.76219e-05 -0.00224092 -0.00209325 0.00025554 4.0994e-05 0.000452327 0.00899833 0.000119577 0.000144031 1.5229e-05 -0.000205394 -3.35275e-05 4.36818e-05 -0.000430414 0.000207793 5.36345e-05 -3.22946e-05 -3.09218e-05 2.94152e-05 2.84187e-05 -3.39535e-05 4.68983e-05 0.000102219 1.4409e-05 2.34009e-05 7.90404e-06 -2.83276e-05 -3.49334e-05 1.82072e-05 
1850.1 0 5.05688e-05 0.00105418 -2.48943e-05 -2.01133e-05 -0.00150788 -0.00207702 0.000230992 4.21674e-05 0.000283493 0.00911593 0.000113713 0.000142654 2.68535e-05 -0.000160099 -4.3715e-05 3.65931e-05 -0.000446983 0.000208078 3.43489e-05 -4.42418e-05 -3.13932e-05 3.35626e-05 3.15108e-05 -3.32648e-05 4.43555e-05 0.000107341 9.44901e-06 2.08636e-05 1.67992e-05 -2.05929e-05 -2.45317e-05 1.23504e-05 
1850.45 0 3.75468e-05 0.00107036 -2.70989e-05 -2.30449e-05 -0.000767831 -0.00204926 0.000205678 3.92325e-05 0.000123061 0.00917518 0.000108106 0.000142509 3.38028e-05 -0.000115287 -5.67567e-05 2.70199e-05 -0.000458409 0.00020618 1.46732e-05 -5.46565e-05 -2.98102e-05 3.70395e-05 3.1496e-05 -3.07668e-05 4.01782e-05 0.000111347 3.99875e-06 1.69755e-05 2.34641e-05 -1.43802e-05 -1.5103e-05 6.4985e-06 
1850.8 0 2.23839e-05 0.00108088 -2.95275e-05 -2.57992e-05 -2.46557e-05 -0.00201209 0.000177846 3.31745e-05 -3.04982e-05 0.00917848 0.000102675 0.000143015 3.65442e-05 -7.18612e-05 -6.9633e-05 1.47132e-05 -0.000466136 0.000204312 -4.58649e-06 -6.20466e-05 -2.61088e-05 3.99534e-05 3.1248e-05 -2.71525e-05 3.66315e-05 0.000114799 -2.5539e-06 1.28171e-05 2.87091e-05 -8.71669e-06 -4.87335e-06 2.53998e-06 
1851.15 0 6.50344e-06 0.00108569 -3.29811e-05 -2.79089e-05 0.000718272 -0.0019661 0.000146926 2.51467e-05 -0.00017862 0.00912562 9.4328e-05 0.000145014 3.59362e-05 -2.91363e-05 -7.9984e-05 -2.30246e-06 -0.000471343 0.000204222 -2.26596e-05 -6.76098e-05 -2.05719e-05 4.14351e-05 3.25102e-05 -2.32203e-05 3.61724e-05 0.000115903 -1.09351e-05 1.02746e-05 3.30071e-05 -2.66684e-06 7.24359e-06 -2.16836e-07 
1851.5 0 -8.61277e-06 0.00108429 -3.58929e-05 -2.96484e-05 0.00145597 -0.00191218 0.000114008 1.55954e-05 -0.000320381 0.00901508 8.29615e-05 0.000151039 3.5047e-05 1.28257e-05 -9.03327e-05 -2.28854e-05 -0.000473141 0.000205696 -3.96899e-05 -7.36638e-05 -1.53396e-05 4.05461e-05 3.54711e-05 -2.14695e-05 3.71882e-05 0.000114363 -2.01208e-05 1.00914e-05 3.5717e-05 3.9196e-06 2.05026e-05 -3.88726e-06 
1851.85 0 -2.16627e-05 0.00107503 -3.71801e-05 -3.20253e-05 0.00218412 -0.00185047 7.87545e-05 4.01575e-06 -0.000452981 0.00884431 7.37397e-05 0.00016113 3.57509e-05 5.17938e-05 -0.000101448 -4.25766e-05 -0.000471344 0.000207295 -5.76875e-05 -8.2192e-05 -1.20129e-05 3.76641e-05 3.79058e-05 -2.29172e-05 3.71797e-05 0.00011117 -2.80461e-05 1.07943e-05 3.74052e-05 1.06734e-05 3.32874e-05 -7.39191e-06 
1852.2 0 -3.31548e-05 0.0010555 -3.71845e-05 -3.4389e-05 0.00289576 -0.00178123 3.98903e-05 -1.1473e-05 -0.000573495 0.00861174 6.94379e-05 0.000172477 3.85656e-05 8.72178e-05 -0.000109568 -5.73093e-05 -0.000467522 0.00021047 -7.62756e-05 -9.21004e-05 -1.08064e-05 3.43322e-05 3.86628e-05 -2.60429e-05 3.67937e-05 0.000107716 -3.33812e-05 1.06024e-05 3.82841e-05 1.67949e-05 4.50612e-05 -9.80458e-06 
1852.55 0 -4.37345e-05 0.00102611 -3.61096e-05 -3.44113e-05 0.0035836 -0.00170772 -1.4113e-06 -2.93109e-05 -0.000682248 0.00832097 6.80572e-05 0.000181309 4.60452e-05 0.00011904 -0.000113733 -6.63917e-05 -0.000461305 0.000216472 -9.19092e-05 -9.99298e-05 -1.07983e-05 3.11719e-05 3.93753e-05 -2.72139e-05 3.73212e-05 0.00010346 -3.58234e-05 8.54108e-06 3.84991e-05 2.19645e-05 5.74296e-05 -1.26318e-05 
1852.9 0 -5.3092e-05 0.000991404 -3.42003e-05 -3.18836e-05 0.00424233 -0.00163384 -4.20238e-05 -4.6266e-05 -0.000783854 0.00797483 6.66931e-05 0.000185391 5.94546e-05 0.000145042 -0.000116426 -7.14287e-05 -0.00045215 0.000223281 -0.000102641 -0.0001056 -1.0119e-05 2.96554e-05 4.17659e-05 -2.58891e-05 3.83399e-05 9.62965e-05 -3.64162e-05 5.45174e-06 3.92488e-05 2.67409e-05 7.01924e-05 -1.69881e-05 
1853.25 0 -6.09439e-05 0.000953152 -3.19034e-05 -2.89319e-05 0.00486665 -0.00155931 -8.06266e-05 -6.2202e-05 -0.000881493 0.00757709 6.6048e-05 0.000183645 7.64949e-05 0.000164798 -0.000118206 -7.51352e-05 -0.00044113 0.000228699 -0.000109825 -0.000110564 -8.18814e-06 3.05302e-05 4.6141e-05 -2.58737e-05 3.91607e-05 8.61071e-05 -3.8039e-05 4.18053e-06 4.13895e-05 3.13447e-05 8.11391e-05 -2.23656e-05 
1853.6 0 -6.80066e-05 0.000909406 -2.88094e-05 -2.61634e-05 0.00545406 -0.00148307 -0.000116562 -7.76136e-05 -0.000974112 0.00713155 6.92159e-05 0.00017761 9.55788e-05 0.000179328 -0.000115669 -8.00167e-05 -0.000429366 0.000232023 -0.000114672 -0.000115386 -6.95208e-06 3.14057e-05 5.10459e-05 -2.77587e-05 4.04008e-05 7.43127e-05 -4.15763e-05 6.12905e-06 4.53436e-05 3.56241e-05 8.98028e-05 -2.88557e-05 
1853.95 0 -7.48334e-05 0.00085977 -2.44623e-05 -2.32823e-05 0.00600049 -0.00140412 -0.000148296 -9.34198e-05 -0.00105959 0.00663796 7.56829e-05 0.000170998 0.000116477 0.000189731 -0.000105959 -8.56989e-05 -0.000418057 0.000232412 -0.000117852 -0.000121277 -8.32118e-06 2.98862e-05 5.39574e-05 -3.05468e-05 4.17094e-05 6.1583e-05 -4.52132e-05 9.19826e-06 5.08316e-05 3.96727e-05 9.69648e-05 -3.71508e-05 
1854.3 0 -8.3036e-05 0.000802903 -2.03094e-05 -2.04463e-05 0.00649883 -0.00132098 -0.000174876 -0.000108983 -0.00113817 0.00609811 8.1658e-05 0.00016518 0.00013839 0.000198724 -8.93107e-05 -9.06929e-05 -0.000407611 0.000229702 -0.000118691 -0.000127867 -1.25292e-05 2.58913e-05 5.44032e-05 -3.43076e-05 4.15817e-05 4.77878e-05 -4.68402e-05 1.04751e-05 5.75343e-05 4.29894e-05 0.000102077 -4.67792e-05 
1854.65 0 -9.30116e-05 0.000738335 -1.78693e-05 -1.71948e-05 0.00694508 -0.00123399 -0.000196727 -0.000122997 -0.00121404 0.00551674 8.59398e-05 0.000160622 0.000160876 0.000209425 -6.65649e-05 -9.56435e-05 -0.000397235 0.000224316 -0.000116012 -0.000134172 -1.81513e-05 2.07717e-05 5.47609e-05 -3.75271e-05 3.86416e-05 3.28586e-05 -4.63668e-05 8.87757e-06 6.46131e-05 4.50295e-05 0.000104594 -5.61475e-05 
1855 0 -0.000101916 0.000667857 -1.58417e-05 -1.32602e-05 0.00733485 -0.00114171 -0.000214655 -0.000134943 -0.001289 0.00489885 8.78261e-05 0.000159766 0.000182986 0.000223248 -3.75019e-05 -0.000101226 -0.000387019 0.000214588 -0.000109462 -0.000139983 -2.36978e-05 1.43959e-05 5.57087e-05 -3.9676e-05 3.31209e-05 1.58916e-05 -4.37997e-05 5.80471e-06 7.11264e-05 4.62525e-05 0.000105155 -6.30582e-05 
1855.35 0 -0.000108702 0.00059238 -1.35639e-05 -9.89422e-06 0.00766082 -0.0010445 -0.000228943 -0.000144232 -0.00135888 0.00425397 8.49795e-05 0.00016533 0.000202484 0.000241754 -4.79979e-06 -0.000104291 -0.00037653 0.000199824 -0.000100386 -0.000146104 -2.90779e-05 7.51079e-06 5.58069e-05 -4.02658e-05 2.61604e-05 -2.61557e-06 -3.81005e-05 2.25072e-06 7.7851e-05 4.71754e-05 0.000103526 -6.60205e-05 
1855.7 0 -0.000114359 0.00051483 -1.17377e-05 -6.54875e-06 0.00792241 -0.000944075 -0.000239255 -0.000150725 -0.00142221 0.00359399 7.74803e-05 0.000174095 0.000218661 0.000264657 2.62285e-05 -0.000100434 -0.000362982 0.000180764 -9.00736e-05 -0.000152719 -3.45877e-05 2.58611e-06 5.38149e-05 -3.69667e-05 1.97127e-05 -1.93169e-05 -2.92411e-05 -2.21627e-06 8.46044e-05 4.83518e-05 9.9395e-05 -6.33503e-05 
1856.05 0 -0.000121041 0.000440858 -1.01327e-05 -2.71105e-06 0.00812576 -0.000841093 -0.000245592 -0.000154637 -0.00147762 0.0029252 6.86583e-05 0.00018064 0.000232263 0.000289982 5.33941e-05 -9.03225e-05 -0.000345708 0.000158863 -7.98515e-05 -0.000157686 -4.02219e-05 2.38433e-07 5.02642e-05 -2.96593e-05 1.63803e-05 -3.41889e-05 -1.95465e-05 -7.4701e-06 9.00885e-05 5.1468e-05 9.32986e-05 -5.54105e-05 
1856.4 0 -0.000128085 0.000371836 -7.7852e-06 3.66744e-07 0.00827387 -0.000738497 -0.000249528 -0.000155478 -0.00152385 0.00225018 6.25016e-05 0.000185102 0.000244852 0.000318947 7.67622e-05 -7.72113e-05 -0.000324944 0.00013543 -6.9314e-05 -0.000158859 -4.56781e-05 -1.32567e-06 4.78713e-05 -2.20932e-05 1.76768e-05 -4.69266e-05 -1.06425e-05 -1.36078e-05 9.37337e-05 5.66325e-05 8.48416e-05 -4.5616e-05 
1856.75 0 -0.000132571 0.000304311 -4.02864e-06 3.254e-06 0.00836641 -0.00063727 -0.000252568 -0.000154447 -0.00156221 0.00157328 5.92461e-05 0.000189116 0.000258589 0.000350932 9.72968e-05 -6.25215e-05 -0.000299303 0.0001107 -5.65085e-05 -0.000156659 -5.00201e-05 -3.21927e-06 4.61053e-05 -1.70384e-05 2.2343e-05 -5.48287e-05 -3.2019e-06 -2.05636e-05 9.67373e-05 6.25642e-05 7.65286e-05 -3.74411e-05 
1857.1 0 -0.000134328 0.000235102 3.00563e-07 6.06653e-06 0.00840247 -0.000537619 -0.000256047 -0.000153256 -0.00159389 0.000900551 5.80308e-05 0.000193173 0.000273606 0.000382499 0.000115241 -4.63936e-05 -0.00026733 8.26267e-05 -4.10706e-05 -0.000151822 -5.35468e-05 -5.85837e-06 4.31019e-05 -1.47318e-05 2.63159e-05 -5.90564e-05 2.27293e-06 -2.61598e-05 0.000100425 6.89826e-05 7.05575e-05 -3.22168e-05 
1857.45 0 -0.000134702 0.000163782 3.67595e-06 8.14783e-06 0.00838294 -0.000441219 -0.000258686 -0.000150395 -0.001622 0.000237537 5.89378e-05 0.000195875 0.000286235 0.000410734 0.000131241 -2.7411e-05 -0.000228906 5.0708e-05 -2.39468e-05 -0.000145296 -5.77312e-05 -8.26358e-06 3.80739e-05 -1.36462e-05 2.73554e-05 -6.08128e-05 5.87533e-06 -2.93958e-05 0.000104168 7.55708e-05 6.6124e-05 -2.8846e-05 
1857.8 0 -0.000136572 9.31213e-05 6.40855e-06 8.97468e-06 0.00830942 -0.000347031 -0.000257585 -0.000143962 -0.00164957 -0.000412365 5.95848e-05 0.000193653 0.000293313 0.000433016 0.000146438 -6.72006e-06 -0.000186517 1.64361e-05 -6.93881e-06 -0.000137355 -6.23563e-05 -9.80663e-06 3.03762e-05 -1.22781e-05 2.58208e-05 -6.07243e-05 7.37427e-06 -3.07212e-05 0.000105857 8.18157e-05 6.30483e-05 -2.68181e-05 
1858.15 0 -0.00014293 2.45254e-05 9.65308e-06 7.99592e-06 0.00818329 -0.0002509 -0.000252559 -0.000134266 -0.00167658 -0.001045 5.76534e-05 0.000187989 0.000294015 0.000448124 0.000160383 1.20416e-05 -0.000142678 -1.85539e-05 7.8267e-06 -0.000128721 -6.66104e-05 -1.15811e-05 2.20652e-05 -1.17962e-05 2.20596e-05 -6.02422e-05 7.07982e-06 -3.14116e-05 0.00010496 8.6996e-05 6.10026e-05 -2.57178e-05 
1858.5 0 -0.000152433 -4.26635e-05 1.33257e-05 5.422e-06 0.00800943 -0.000148574 -0.00024586 -0.000122851 -0.00169954 -0.00165507 5.3714e-05 0.000182276 0.000289531 0.00045539 0.000171277 2.87335e-05 -9.93128e-05 -5.23849e-05 1.99575e-05 -0.000121089 -6.99988e-05 -1.47354e-05 1.68245e-05 -1.35164e-05 1.62054e-05 -5.96801e-05 6.35242e-06 -3.3395e-05 0.000102001 9.06565e-05 5.95663e-05 -2.37418e-05 
1858.85 0 -0.000161791 -0.000109297 1.74494e-05 2.04943e-06 0.00779331 -4.04135e-05 -0.000237026 -0.000111733 -0.00171539 -0.00224234 5.0906e-05 0.000176812 0.00028329 0.000455976 0.000178302 4.33954e-05 -5.89559e-05 -8.46421e-05 2.98572e-05 -0.000113771 -7.22062e-05 -1.87764e-05 1.50909e-05 -1.76719e-05 8.97208e-06 -6.02908e-05 6.63718e-06 -3.82489e-05 9.82115e-05 9.25193e-05 5.75051e-05 -1.94652e-05 
1859.2 0 -0.000169039 -0.000176506 2.1726e-05 -2.2753e-07 0.00753558 7.17355e-05 -0.000224507 -0.000101441 -0.00172448 -0.00280844 5.08155e-05 0.00017171 0.000277366 0.000452382 0.000182475 5.51409e-05 -2.16464e-05 -0.000115909 3.53873e-05 -0.000105205 -7.11219e-05 -2.29579e-05 1.42981e-05 -2.37698e-05 2.05454e-06 -6.13474e-05 7.42977e-06 -4.57349e-05 9.48991e-05 9.22271e-05 5.29418e-05 -1.34253e-05 
1859.55 0 -0.000173912 -0.00024431 2.47211e-05 -1.29199e-07 0.00723486 0.000187424 -0.0002104 -9.03467e-05 -0.00172666 -0.00335005 5.29433e-05 0.000165964 0.000271626 0.000445447 0.000183679 6.45651e-05 1.45513e-05 -0.000147484 3.55828e-05 -9.55725e-05 -6.61469e-05 -2.7377e-05 1.35272e-05 -2.9199e-05 -3.5577e-06 -6.10308e-05 8.51815e-06 -5.33555e-05 9.09509e-05 9.09078e-05 4.75254e-05 -6.17508e-06 
1859.9 0 -0.000176913 -0.000310184 2.59871e-05 1.78502e-06 0.00689415 0.000305207 -0.000198399 -7.69215e-05 -0.00172155 -0.00386036 5.61346e-05 0.000158361 0.000263474 0.000437002 0.000183284 7.26587e-05 5.00067e-05 -0.000180687 3.34014e-05 -8.54722e-05 -5.87911e-05 -3.13241e-05 1.28333e-05 -3.24457e-05 -6.80923e-06 -6.0723e-05 1.1359e-05 -5.88426e-05 8.50842e-05 8.97335e-05 4.42032e-05 2.20895e-06 
1860.25 0 -0.00017961 -0.000371174 2.6311e-05 4.8257e-06 0.0065198 0.000424144 -0.000190183 -6.1549e-05 -0.00170939 -0.00433634 5.66854e-05 0.000149457 0.000250092 0.000429872 0.000181816 7.95924e-05 8.60501e-05 -0.000214312 3.16702e-05 -7.55257e-05 -5.05504e-05 -3.319e-05 1.20064e-05 -3.40646e-05 -7.62085e-06 -6.15557e-05 1.51656e-05 -6.14237e-05 7.65615e-05 8.8648e-05 4.1293e-05 1.02536e-05 
1860.6 0 -0.000181984 -0.000426815 2.67518e-05 8.39074e-06 0.00611509 0.000545369 -0.000183922 -4.54453e-05 -0.00168864 -0.00477773 5.46024e-05 0.000138784 0.000229742 0.000424631 0.000177118 8.55531e-05 0.000124277 -0.00024721 3.00808e-05 -6.49434e-05 -4.22089e-05 -3.30266e-05 1.11315e-05 -3.5644e-05 -7.72367e-06 -6.13111e-05 1.72765e-05 -6.18823e-05 6.50963e-05 8.80297e-05 3.67235e-05 1.77025e-05 
1860.95 0 -0.000182655 -0.000477956 2.70173e-05 1.19039e-05 0.0056848 0.000669355 -0.000178985 -2.68971e-05 -0.0016569 -0.00518132 5.24583e-05 0.000125388 0.000201718 0.000419411 0.000170033 8.97718e-05 0.000164047 -0.000277599 2.75976e-05 -5.29896e-05 -3.35872e-05 -3.24182e-05 1.01841e-05 -3.79441e-05 -6.51939e-06 -5.95829e-05 1.68429e-05 -6.0614e-05 5.12581e-05 8.76901e-05 3.18508e-05 2.46914e-05 
1861.3 0 -0.000180998 -0.000524888 2.74023e-05 1.4351e-05 0.00523646 0.000794837 -0.000175115 -3.15032e-06 -0.00161393 -0.0055488 4.99225e-05 0.000109347 0.000168034 0.000412768 0.000162111 9.10284e-05 0.000203792 -0.000303812 2.53445e-05 -4.28055e-05 -2.60313e-05 -3.26536e-05 9.43202e-06 -4.21649e-05 -3.52834e-06 -5.79546e-05 1.41994e-05 -5.7987e-05 3.61005e-05 8.67185e-05 2.71926e-05 2.91941e-05 
1861.65 0 -0.000176558 -0.000569936 2.9065e-05 1.54468e-05 0.00477193 0.000920901 -0.000170996 2.43169e-05 -0.00156043 -0.00588541 4.68108e-05 9.15007e-05 0.000129245 0.000404912 0.000153775 8.92533e-05 0.000243156 -0.000324528 2.34072e-05 -3.81402e-05 -2.05628e-05 -3.40039e-05 8.52089e-06 -4.89512e-05 -1.76821e-08 -5.65075e-05 1.02233e-05 -5.54976e-05 2.22682e-05 8.52603e-05 2.18441e-05 3.01139e-05 
1862 0 -0.00017008 -0.000615353 3.05575e-05 1.57057e-05 0.00428996 0.00104678 -0.000167952 5.13709e-05 -0.0014943 -0.0061908 4.41957e-05 7.32612e-05 8.67182e-05 0.000394585 0.000146167 8.49712e-05 0.000282882 -0.000337156 2.23833e-05 -3.98169e-05 -1.67453e-05 -3.59134e-05 6.28275e-06 -5.50731e-05 2.99384e-06 -5.47446e-05 6.61854e-06 -5.43006e-05 1.03546e-05 8.41122e-05 1.67289e-05 2.82622e-05 
1862.35 0 -0.000163103 -0.000658744 3.13235e-05 1.5099e-05 0.00379169 0.00116998 -0.00016541 7.41218e-05 -0.00141579 -0.00646112 4.11971e-05 5.63256e-05 4.43782e-05 0.000379303 0.000140908 7.91594e-05 0.000322651 -0.000341933 2.31653e-05 -4.55868e-05 -1.28599e-05 -3.74543e-05 2.44758e-06 -5.68687e-05 3.99835e-06 -5.30636e-05 4.31086e-06 -5.46978e-05 -9.12244e-07 8.27746e-05 1.2643e-05 2.46492e-05 
1862.7 0 -0.000156732 -0.000697779 3.17003e-05 1.4149e-05 0.00327756 0.00128993 -0.000160538 9.24178e-05 -0.001329 -0.00669437 3.62857e-05 4.04355e-05 3.83823e-06 0.00035833 0.000137504 7.39165e-05 0.000361163 -0.000340321 2.30159e-05 -5.05303e-05 -5.70696e-06 -3.84832e-05 -2.25263e-06 -5.48575e-05 2.26676e-06 -5.25623e-05 3.33019e-06 -5.53013e-05 -1.13662e-05 8.04916e-05 9.05543e-06 2.14118e-05 
1863.05 0 -0.000150423 -0.000733032 3.12814e-05 1.33553e-05 0.00274788 0.00140755 -0.000154313 0.000110655 -0.00123591 -0.00688861 2.9584e-05 2.67051e-05 -3.42615e-05 0.000331883 0.000134617 7.11563e-05 0.000397144 -0.000333092 1.72223e-05 -5.09865e-05 5.78091e-06 -3.92091e-05 -5.74418e-06 -5.14987e-05 -5.94603e-07 -5.43594e-05 3.44959e-06 -5.44215e-05 -2.11114e-05 7.73893e-05 5.21838e-06 2.05829e-05 
1863.4 0 -0.000143263 -0.000764463 3.02172e-05 1.25188e-05 0.0022063 0.00152393 -0.000149547 0.000132494 -0.00113325 -0.0070418 2.27088e-05 1.57055e-05 -6.92703e-05 0.000301315 0.000132837 7.18939e-05 0.000429144 -0.000322241 4.08539e-06 -4.89302e-05 1.92151e-05 -3.97298e-05 -7.22661e-06 -4.71541e-05 -3.4161e-06 -5.66004e-05 4.05944e-06 -5.15768e-05 -3.04533e-05 7.29638e-05 1.80865e-07 2.20007e-05 
1863.75 0 -0.000134216 -0.000789746 2.86889e-05 1.24527e-05 0.00165711 0.00163639 -0.000145909 0.000157966 -0.0010147 -0.00715533 1.38736e-05 3.96864e-06 -0.000102385 0.000268839 0.000132677 7.56119e-05 0.000456489 -0.000308714 -1.35003e-05 -4.75184e-05 3.28614e-05 -4.09438e-05 -6.10162e-06 -4.25922e-05 -5.00158e-06 -5.81109e-05 5.56911e-06 -4.78524e-05 -3.93466e-05 6.7408e-05 -7.1287e-06 2.61143e-05 
1864.1 0 -0.000121845 -0.000809634 2.76113e-05 1.4164e-05 0.001101 0.00173887 -0.00014128 0.00018454 -0.000878657 -0.00722997 1.211e-06 -1.00044e-05 -0.00013282 0.000233938 0.000131416 7.97865e-05 0.000479879 -0.000292456 -3.27369e-05 -4.64988e-05 4.68486e-05 -4.1988e-05 -3.40902e-06 -3.99223e-05 -4.08725e-06 -5.91638e-05 9.08049e-06 -4.37379e-05 -4.76794e-05 6.13426e-05 -1.75463e-05 3.25736e-05 
1864.45 0 -0.000106985 -0.00082572 2.79422e-05 1.75308e-05 0.000541019 0.00182629 -0.000133895 0.000211065 -0.000729096 -0.00726383 -1.30887e-05 -2.55683e-05 -0.000160195 0.000194218 0.000125848 8.12786e-05 0.000499878 -0.000275577 -5.30941e-05 -4.44437e-05 6.0679e-05 -4.10878e-05 -1.13044e-06 -3.70939e-05 3.70185e-07 -5.79549e-05 1.26208e-05 -3.87094e-05 -5.43671e-05 5.49556e-05 -3.06781e-05 3.88164e-05 
1864.8 0 -9.12335e-05 -0.000835607 2.82426e-05 2.07767e-05 -1.85624e-05 0.0018973 -0.000123422 0.000239113 -0.000571744 -0.00725622 -2.61828e-05 -4.19681e-05 -0.000185767 0.000149116 0.000115417 7.78556e-05 0.000514383 -0.000258418 -7.49644e-05 -4.2586e-05 7.35477e-05 -3.82913e-05 1.46203e-06 -3.30356e-05 7.41494e-06 -5.31648e-05 1.35031e-05 -3.33243e-05 -5.87145e-05 4.8416e-05 -4.44221e-05 4.34978e-05 
1865.15 0 -7.45214e-05 -0.000838769 2.7261e-05 2.22835e-05 -0.000574254 0.00195335 -0.00011149 0.000266544 -0.00040946 -0.0072053 -3.69231e-05 -5.75844e-05 -0.000209772 0.000101986 0.000100819 6.95142e-05 0.000520712 -0.000240546 -9.76802e-05 -4.31292e-05 8.53443e-05 -3.41125e-05 4.60584e-06 -3.03796e-05 1.55477e-05 -4.6095e-05 1.23734e-05 -2.76153e-05 -6.22235e-05 4.03711e-05 -5.6606e-05 4.66296e-05 
1865.5 0 -5.65595e-05 -0.000837753 2.50002e-05 2.27422e-05 -0.00111959 0.00199652 -9.94113e-05 0.000288314 -0.000241697 -0.00711185 -4.65029e-05 -7.09761e-05 -0.000233355 5.61855e-05 8.25463e-05 5.8011e-05 0.000518726 -0.000222476 -0.000118637 -4.65154e-05 9.53674e-05 -2.89365e-05 7.18512e-06 -2.90018e-05 2.41229e-05 -3.78443e-05 1.15786e-05 -2.11748e-05 -6.65906e-05 2.99751e-05 -6.6312e-05 4.63956e-05 
1865.85 0 -3.83978e-05 -0.000832307 2.26615e-05 2.38681e-05 -0.00165013 0.00202599 -8.74955e-05 0.000302847 -6.81797e-05 -0.00698164 -5.65568e-05 -8.25612e-05 -0.000257329 1.27378e-05 6.13346e-05 4.56854e-05 0.000508943 -0.000201721 -0.000135971 -5.01068e-05 0.000103843 -2.41699e-05 9.66333e-06 -2.76367e-05 3.09438e-05 -2.95535e-05 1.24029e-05 -1.48042e-05 -7.18004e-05 1.8839e-05 -7.25561e-05 4.12042e-05 
1866.2 0 -2.01142e-05 -0.000821706 2.13273e-05 2.52843e-05 -0.00216885 0.00203926 -7.65441e-05 0.000313699 0.000110095 -0.00681663 -6.83425e-05 -9.23019e-05 -0.000279577 -2.79718e-05 4.10371e-05 3.35247e-05 0.000491314 -0.000175568 -0.000147558 -5.05831e-05 0.000111701 -2.01878e-05 1.40217e-05 -2.74532e-05 3.36255e-05 -2.23162e-05 1.50407e-05 -8.07225e-06 -7.70745e-05 8.52505e-06 -7.6458e-05 3.30342e-05 
1866.55 0 -7.95385e-07 -0.000808082 2.09221e-05 2.55874e-05 -0.00267531 0.00203562 -6.59527e-05 0.00032368 0.000292019 -0.00661456 -8.49017e-05 -9.9568e-05 -0.000296379 -6.30362e-05 2.40396e-05 2.16829e-05 0.000468254 -0.000146045 -0.000151633 -4.84347e-05 0.000118409 -1.65426e-05 2.13358e-05 -2.75352e-05 3.27007e-05 -1.43424e-05 1.84568e-05 7.24807e-07 -8.14031e-05 -3.74389e-08 -7.92008e-05 2.48236e-05 
1866.9 0 2.15265e-05 -0.000792124 2.05305e-05 2.40967e-05 -0.00316583 0.00201535 -5.38959e-05 0.00033367 0.000477056 -0.00637854 -0.000107634 -0.000104438 -0.000307444 -9.31641e-05 6.83129e-06 1.09989e-05 0.000444885 -0.000116819 -0.000148499 -4.62498e-05 0.000122768 -1.36823e-05 3.0296e-05 -2.68687e-05 3.05085e-05 -4.57895e-06 2.26041e-05 1.33992e-05 -8.33265e-05 -6.59055e-06 -7.90323e-05 1.91548e-05 
1867.25 0 4.81117e-05 -0.0007748 1.89513e-05 2.12411e-05 -0.00364119 0.00197809 -3.72328e-05 0.000341735 0.000663659 -0.00611 -0.000133038 -0.000107762 -0.000315124 -0.000122977 -1.37583e-05 2.37975e-06 0.000422006 -8.7916e-05 -0.000139519 -4.7019e-05 0.000122577 -1.09843e-05 3.73563e-05 -2.48855e-05 2.88015e-05 4.0889e-06 2.72316e-05 2.96716e-05 -8.32601e-05 -1.29224e-05 -7.50992e-05 1.60083e-05 
1867.6 0 7.57026e-05 -0.000754521 1.63915e-05 1.91008e-05 -0.00410031 0.0019241 -1.35056e-05 0.000345009 0.000849224 -0.00580609 -0.000156965 -0.000110129 -0.000318834 -0.000153565 -3.65735e-05 -5.58188e-06 0.000396588 -5.77503e-05 -0.000127723 -5.11327e-05 0.000117472 -8.00153e-06 4.01429e-05 -1.87424e-05 2.81685e-05 9.61147e-06 3.23451e-05 4.55005e-05 -8.3096e-05 -2.06308e-05 -7.04838e-05 1.36068e-05 
1867.95 0 9.95894e-05 -0.000727829 1.50018e-05 1.89381e-05 -0.00453597 0.00185353 1.52076e-05 0.00034315 0.00103117 -0.00546559 -0.000179939 -0.000110056 -0.000315419 -0.000183467 -6.0623e-05 -1.41287e-05 0.000367483 -2.60235e-05 -0.00011658 -5.80298e-05 0.000108949 -3.5254e-06 4.18081e-05 -9.23285e-06 2.80944e-05 1.4458e-05 3.8868e-05 5.83923e-05 -8.30691e-05 -2.86442e-05 -6.69435e-05 1.11578e-05 
1868.3 0 0.000120985 -0.000693829 1.5387e-05 2.05222e-05 -0.00494087 0.00176525 4.47194e-05 0.000338001 0.00120587 -0.00509136 -0.000201668 -0.000107392 -0.000304845 -0.000210481 -8.80001e-05 -2.22926e-05 0.000335735 4.88189e-06 -0.000106706 -6.78076e-05 9.86899e-05 4.61907e-06 4.53309e-05 -3.01538e-07 2.79812e-05 2.1075e-05 4.70663e-05 6.7247e-05 -8.18806e-05 -3.61966e-05 -6.31297e-05 8.54794e-06 
1868.65 0 0.000143275 -0.000654797 1.53903e-05 2.31849e-05 -0.00531284 0.00166075 7.14239e-05 0.00033203 0.001372 -0.00468728 -0.00021635 -0.00010355 -0.00029016 -0.000232498 -0.00011723 -3.18561e-05 0.000303396 3.26599e-05 -9.58906e-05 -7.9854e-05 8.94519e-05 1.80205e-05 4.92623e-05 6.02214e-06 2.9536e-05 2.77473e-05 5.51361e-05 7.19762e-05 -7.91447e-05 -4.33806e-05 -5.81005e-05 5.43782e-06 
1869 0 0.00016584 -0.000613044 1.40904e-05 2.59064e-05 -0.00564962 0.0015402 9.66095e-05 0.00032553 0.00153061 -0.00425497 -0.000221818 -9.6031e-05 -0.000271815 -0.000250274 -0.000143679 -4.33838e-05 0.000271671 5.79021e-05 -8.01182e-05 -9.29576e-05 8.13459e-05 3.49312e-05 5.18135e-05 1.02013e-05 3.37495e-05 3.22378e-05 6.08051e-05 7.4643e-05 -7.60326e-05 -5.06792e-05 -5.25533e-05 8.28415e-07 
1869.35 0 0.000187263 -0.000568612 1.18881e-05 2.78462e-05 -0.00594699 0.00140276 0.000124385 0.000316777 0.00167935 -0.00379864 -0.000219192 -8.36244e-05 -0.000248394 -0.000265364 -0.000166558 -5.16131e-05 0.000239896 8.05236e-05 -5.93223e-05 -0.000108078 7.28288e-05 5.24744e-05 5.30328e-05 1.4492e-05 3.81613e-05 3.4447e-05 6.23771e-05 7.61215e-05 -7.35726e-05 -5.82824e-05 -4.62345e-05 -4.77801e-06 
1869.7 0 0.000206986 -0.000519799 8.69615e-06 2.9197e-05 -0.00620346 0.00124995 0.000155589 0.000302855 0.00181348 -0.00332501 -0.00020912 -7.08618e-05 -0.000220937 -0.00027683 -0.000186566 -5.35447e-05 0.000208246 9.9436e-05 -3.68628e-05 -0.000126016 6.41042e-05 6.848e-05 5.32927e-05 1.9511e-05 4.11927e-05 3.37651e-05 5.98494e-05 7.61693e-05 -7.15733e-05 -6.64869e-05 -3.8649e-05 -1.05724e-05 


==> anc/Fig2_SpectralFunctionSFX1SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.0245412 #ppy=0 #ppz=0 #mEff=0.00342618 #wEff=0.0247792 
1470 0 -1.54174e-16 1.81271e-19 -7.60387e-19 0 1 5.76562e-19 -1.81821e-16 1.37931e-19 4.94105e-15 0 4.95963e-15 -1.7702e-19 8.21283e-17 -9.18214e-20 -8.70343e-17 8.5283e-20 -4.73483e-19 0 1.51788e-18 2.05721e-19 -6.59144e-19 0 2.49366e-18 9.12903e-20 -5.90327e-19 0 -3.14419e-18 3.25509e-20 3.01624e-19 0 -3.33121e-17 -6.5302e-20 
1470.35 0 7.84678e-11 -0.00313818 4.39281e-13 -3.89069e-12 0.999315 2.81805e-11 1.80089e-09 -0.0122537 -2.56799e-10 1.77408e-08 1.72581e-10 -5.50029e-09 -3.57055e-11 1.08395e-07 3.44477e-10 -1.20114e-08 6.90587e-11 -3.08735e-08 4.22974e-10 -5.82802e-08 1.11987e-09 6.49105e-08 1.79816e-09 -1.41319e-09 -1.10814e-09 7.58243e-10 -3.63147e-09 -9.11962e-11 -1.61954e-10 -6.68822e-11 -1.34737e-09 -2.65458e-09 
1470.7 0 1.08791e-09 -0.00645879 7.11747e-13 -2.18326e-10 0.997444 2.22535e-10 2.90136e-08 -0.0244769 -3.24289e-09 1.39629e-07 -3.52356e-09 -4.38138e-08 -4.90473e-10 8.20674e-07 5.60096e-09 -8.00387e-08 1.53229e-09 -2.54201e-07 9.13851e-10 -4.38646e-07 1.82407e-09 9.44283e-08 1.4114e-08 -1.03097e-08 -7.72877e-09 6.26886e-09 -4.22989e-08 -6.07594e-10 -3.67197e-09 -1.45343e-10 -1.48847e-08 -1.99619e-08 
1471.05 0 4.275e-09 -0.00985925 -2.87109e-11 -1.92292e-09 0.994692 8.78615e-10 1.37555e-07 -0.0366505 -2.87768e-09 4.59211e-07 -3.84963e-08 -1.50613e-07 -2.16398e-09 2.48442e-06 2.67438e-08 -2.23438e-07 6.44106e-09 -8.79177e-07 -6.59334e-10 -1.37166e-06 -1.53625e-08 -4.42543e-07 4.20639e-08 -3.10695e-08 -1.16568e-08 2.1913e-08 -1.42756e-07 -5.87829e-10 -2.08616e-08 2.78925e-10 -4.99459e-08 -6.02783e-08 
1471.4 0 1.01855e-08 -0.0132878 -1.47076e-10 -7.36613e-09 0.991122 2.32135e-09 3.87982e-07 -0.0487589 2.82549e-08 1.04628e-06 -1.26324e-07 -3.69658e-07 -6.36368e-09 5.24037e-06 7.74706e-08 -4.39551e-07 1.63567e-08 -2.13028e-06 -3.27494e-09 -3.04668e-06 -7.64899e-08 -1.05311e-06 7.04531e-08 -6.65126e-08 2.34033e-08 5.38702e-08 -3.07773e-07 1.27134e-09 -5.55805e-08 6.96108e-10 -1.1564e-07 -1.27819e-07 
1471.75 0 1.88567e-08 -0.0167635 -4.0977e-10 -1.5831e-08 0.986741 5.46546e-09 8.35006e-07 -0.060786 8.07856e-08 1.95307e-06 -2.21566e-07 -7.56113e-07 -1.46807e-08 9.34418e-06 1.76398e-07 -6.89967e-07 3.23833e-08 -4.20883e-06 -6.56907e-09 -5.63395e-06 -2.16026e-07 -1.27756e-06 7.64868e-08 -1.18686e-07 1.40671e-07 1.07466e-07 -5.30656e-07 1.74326e-09 -8.1834e-08 -1.48511e-09 -2.17222e-07 -2.30764e-07 
1472.1 0 2.78582e-08 -0.0202849 -9.29551e-10 -2.38286e-08 0.981574 1.20641e-08 1.50494e-06 -0.0727161 3.25669e-08 3.23329e-06 -1.96115e-07 -1.39175e-06 -2.68353e-08 1.55214e-05 3.55006e-07 -9.44216e-07 5.57979e-08 -7.26067e-06 -2.46141e-08 -9.30781e-06 -4.64942e-07 -1.29208e-06 6.2169e-08 -1.90618e-07 3.45267e-07 1.85411e-07 -7.83559e-07 1.33452e-09 -6.73298e-08 -7.18952e-09 -3.32487e-07 -3.90316e-07 
1472.45 0 3.1126e-08 -0.0238513 -1.88037e-09 -3.34407e-08 0.975638 2.15927e-08 2.3451e-06 -0.0845339 -3.20676e-07 4.92767e-06 1.35345e-07 -2.39174e-06 -3.92309e-08 2.48408e-05 6.58268e-07 -1.22967e-06 8.2964e-08 -1.14264e-05 -7.15661e-08 -1.42495e-05 -8.31623e-07 -9.87412e-07 3.8645e-08 -2.86648e-07 6.22103e-07 2.90001e-07 -1.06553e-06 8.5483e-09 -8.09731e-09 -1.3844e-08 -4.37073e-07 -6.29793e-07 
1472.8 0 2.53679e-08 -0.0274662 -3.28227e-09 -3.7163e-08 0.968952 3.31729e-08 3.22252e-06 -0.0962245 -1.16404e-06 7.03479e-06 9.32956e-07 -3.86869e-06 -4.64375e-08 3.76521e-05 1.12543e-06 -1.56602e-06 1.09975e-07 -1.68972e-05 -1.44884e-07 -2.05738e-05 -1.29206e-06 -2.07274e-07 2.49266e-08 -4.08821e-07 1.00103e-06 4.25472e-07 -1.41298e-06 2.55168e-08 8.68313e-08 -2.92354e-08 -5.30714e-07 -9.46026e-07 
1473.15 0 1.35236e-08 -0.0311248 -5.03251e-09 -1.06896e-08 0.961535 5.77156e-08 4.01483e-06 -0.107773 -2.64497e-06 9.52881e-06 2.27039e-06 -5.91072e-06 -4.17205e-08 5.29946e-05 1.76262e-06 -1.90813e-06 1.64034e-07 -2.39189e-05 -2.35723e-07 -2.83614e-05 -1.80643e-06 1.00655e-06 1.82736e-08 -5.57384e-07 1.56219e-06 5.96788e-07 -1.83503e-06 4.63009e-08 2.02152e-07 -6.84293e-08 -6.14632e-07 -1.30746e-06 
1473.5 0 -6.49025e-10 -0.0348244 -6.16216e-09 4.16913e-08 0.953404 1.18818e-07 4.67662e-06 -0.119166 -4.88217e-06 1.2393e-05 4.18063e-06 -8.61541e-06 -1.71936e-08 6.94497e-05 2.54726e-06 -2.15342e-06 2.99612e-07 -3.27603e-05 -3.38585e-07 -3.77195e-05 -2.31935e-06 2.80537e-06 -3.22555e-08 -7.31063e-07 2.37462e-06 8.09164e-07 -2.30784e-06 7.10909e-08 3.00346e-07 -1.29067e-07 -6.82627e-07 -1.68903e-06 
1473.85 0 -1.42652e-08 -0.0385631 -5.35851e-09 6.72584e-08 0.944576 2.40043e-07 5.22397e-06 -0.130388 -7.94573e-06 1.55693e-05 6.70583e-06 -1.20917e-05 3.19713e-08 8.68051e-05 3.47369e-06 -2.14018e-06 5.60913e-07 -4.36866e-05 -4.33415e-07 -4.87041e-05 -2.76357e-06 5.34568e-06 -1.24577e-07 -9.26507e-07 3.45603e-06 1.06913e-06 -2.82437e-06 1.07689e-07 3.36744e-07 -2.04752e-07 -7.38993e-07 -2.11106e-06 
1474.2 0 -2.58782e-08 -0.0423345 -4.1028e-09 4.8593e-08 0.935068 4.36431e-07 5.67928e-06 -0.141426 -1.18594e-05 1.8944e-05 9.87552e-06 -1.64124e-05 1.04309e-07 0.000106494 4.61126e-06 -1.68265e-06 9.92027e-07 -5.6949e-05 -4.87038e-07 -6.12744e-05 -3.06044e-06 8.62206e-06 -1.43284e-07 -1.14238e-06 4.80673e-06 1.38314e-06 -3.4064e-06 1.35006e-07 3.05001e-07 -3.00199e-07 -8.1577e-07 -2.61078e-06 
1474.55 0 -4.048e-08 -0.0461345 -3.61213e-09 1.4167e-08 0.924895 7.12455e-07 5.93558e-06 -0.152266 -1.6559e-05 2.24777e-05 1.37464e-05 -2.16456e-05 1.92099e-07 0.000129839 6.09739e-06 -6.41815e-07 1.62977e-06 -7.28647e-05 -5.14846e-07 -7.53641e-05 -3.17033e-06 1.28729e-05 1.72761e-08 -1.37537e-06 6.44835e-06 1.76005e-06 -4.07714e-06 1.18191e-07 2.3088e-07 -4.09429e-07 -9.35452e-07 -3.19506e-06 
1474.9 0 -6.21593e-08 -0.0499598 -2.84416e-09 -2.36584e-08 0.914076 1.07251e-06 5.80668e-06 -0.162895 -2.18891e-05 2.62466e-05 1.84809e-05 -2.79203e-05 2.81615e-07 0.00015703 8.03631e-06 1.18137e-06 2.47678e-06 -9.18984e-05 -5.32786e-07 -9.08783e-05 -3.12219e-06 1.82981e-05 3.04444e-07 -1.61314e-06 8.37048e-06 2.21037e-06 -4.85724e-06 8.84611e-08 1.53403e-07 -5.36027e-07 -1.12959e-06 -3.87537e-06 
1475.25 0 -8.69054e-08 -0.0538016 -2.87956e-09 -5.04345e-08 0.902629 1.54127e-06 5.25295e-06 -0.173302 -2.77129e-05 3.03467e-05 2.43448e-05 -3.53717e-05 3.56557e-07 0.000187706 1.04455e-05 4.21889e-06 3.54841e-06 -0.000114508 -4.46002e-07 -0.000107751 -2.94376e-06 2.47189e-05 5.62534e-07 -1.84594e-06 1.04549e-05 2.74057e-06 -5.71628e-06 8.82319e-08 7.78828e-08 -6.9395e-07 -1.43122e-06 -4.66162e-06 
1475.6 0 -1.13073e-07 -0.0576534 -2.83775e-09 -8.10388e-08 0.890571 2.15272e-06 4.3806e-06 -0.183472 -3.40506e-05 3.48401e-05 3.15024e-05 -4.406e-05 4.07505e-07 0.000221057 1.3306e-05 8.95442e-06 4.89206e-06 -0.000141085 -1.47113e-07 -0.000126054 -2.63069e-06 3.22135e-05 5.85778e-07 -2.07815e-06 1.25625e-05 3.35446e-06 -6.59813e-06 9.26299e-08 -1.69467e-08 -8.78285e-07 -1.79661e-06 -5.50941e-06 
1475.95 0 -1.37729e-07 -0.0615122 6.78474e-09 -1.6737e-07 0.877919 2.92823e-06 3.23187e-06 -0.193394 -4.1109e-05 3.97289e-05 3.99658e-05 -5.39966e-05 4.41007e-07 0.000256153 1.66212e-05 1.56866e-05 6.5906e-06 -0.000171836 3.8556e-07 -0.000145822 -2.16818e-06 4.11378e-05 1.91717e-07 -2.31471e-06 1.46603e-05 4.04334e-06 -7.51292e-06 9.28891e-08 -4.65634e-08 -1.09602e-06 -2.1152e-06 -6.36958e-06 
1476.3 0 -1.50691e-07 -0.065369 3.32837e-08 -2.93341e-07 0.864695 3.90214e-06 1.76491e-06 -0.203058 -4.91777e-05 4.49617e-05 4.97966e-05 -6.52436e-05 4.67682e-07 0.000293209 2.04918e-05 2.43593e-05 8.7614e-06 -0.000206549 1.19233e-06 -0.000167007 -1.56618e-06 5.13047e-05 -5.95096e-07 -2.55208e-06 1.67404e-05 4.78436e-06 -8.46189e-06 1.34212e-07 5.60574e-08 -1.34719e-06 -2.30872e-06 -7.25824e-06 
1476.65 0 -1.40481e-07 -0.0692145 6.90411e-08 -3.46841e-07 0.850913 5.13402e-06 -4.40311e-09 -0.21245 -5.85489e-05 5.04671e-05 6.12203e-05 -7.79506e-05 4.87646e-07 0.000333619 2.5154e-05 3.46801e-05 1.14745e-05 -0.000244941 2.42178e-06 -0.000189618 -8.03593e-07 6.2469e-05 -1.64485e-06 -2.78501e-06 1.87513e-05 5.56928e-06 -9.40807e-06 2.61631e-07 1.98597e-07 -1.60485e-06 -2.40565e-06 -8.22032e-06 
1477 0 -9.73482e-08 -0.0730457 1.06389e-07 -2.97997e-07 0.836589 6.69064e-06 -2.00677e-06 -0.221561 -6.95158e-05 5.61582e-05 7.45467e-05 -9.22523e-05 4.92748e-07 0.000377801 3.08221e-05 4.6443e-05 1.47297e-05 -0.000286957 4.27807e-06 -0.000213534 1.26784e-07 7.5052e-05 -2.94699e-06 -3.00755e-06 2.0732e-05 6.40893e-06 -1.03393e-05 4.66788e-07 2.81981e-07 -1.86591e-06 -2.49764e-06 -9.25894e-06 
1477.35 0 -1.86583e-08 -0.0768581 1.44768e-07 -3.11289e-07 0.821746 8.64678e-06 -4.12888e-06 -0.230379 -8.23667e-05 6.20066e-05 9.00135e-05 -0.000108228 4.62505e-07 0.000424362 3.74476e-05 5.96708e-05 1.85395e-05 -0.000332822 6.9171e-06 -0.000238534 1.22272e-06 8.93687e-05 -4.56941e-06 -3.21597e-06 2.28189e-05 7.31523e-06 -1.12352e-05 7.18729e-07 2.64112e-07 -2.17157e-06 -2.64988e-06 -1.03694e-05 
1477.7 0 8.97802e-08 -0.080642 1.81515e-07 -4.61981e-07 0.806406 1.10569e-05 -6.2117e-06 -0.238896 -9.73219e-05 6.81154e-05 0.00010769 -0.000125946 3.67514e-07 0.000472525 4.47769e-05 7.45217e-05 2.30091e-05 -0.000382993 1.04401e-05 -0.000264583 2.61334e-06 0.000105076 -6.48251e-06 -3.41503e-06 2.50296e-05 8.2875e-06 -1.20991e-05 9.96321e-07 2.29538e-07 -2.54408e-06 -2.83723e-06 -1.15901e-05 
1478.05 0 2.43144e-07 -0.08439 2.15949e-07 -6.31559e-07 0.790586 1.39218e-05 -8.05266e-06 -0.247102 -0.000114665 7.45822e-05 0.000127353 -0.000145418 1.85511e-07 0.000523249 5.2732e-05 9.10734e-05 2.82552e-05 -0.000437816 1.48755e-05 -0.000291896 4.45534e-06 0.000121944 -8.57059e-06 -3.62346e-06 2.7252e-05 9.31153e-06 -1.29672e-05 1.26798e-06 2.97065e-07 -2.9138e-06 -2.95052e-06 -1.29098e-05 
1478.4 0 4.96216e-07 -0.0880969 2.56003e-07 -7.94053e-07 0.774306 1.72151e-05 -9.29198e-06 -0.254988 -0.000134681 8.13034e-05 0.000148638 -0.000166575 -9.32223e-08 0.000577107 6.14639e-05 0.000109295 3.42468e-05 -0.000497479 2.02014e-05 -0.000320794 6.98159e-06 0.000140182 -1.08697e-05 -3.8577e-06 2.93628e-05 1.03734e-05 -1.389e-05 1.53622e-06 4.51842e-07 -3.20992e-06 -2.94097e-06 -1.42693e-05 
1478.75 0 9.05559e-07 -0.0917563 3.1729e-07 -1.03627e-06 0.757587 2.0901e-05 -9.64875e-06 -0.262544 -0.000157578 8.80478e-05 0.000171289 -0.000189444 -4.88209e-07 0.000632767 7.09385e-05 0.000129213 4.08666e-05 -0.000562022 2.64108e-05 -0.000351549 1.04671e-05 0.000159924 -1.35611e-05 -4.11686e-06 3.1151e-05 1.14562e-05 -1.48275e-05 1.83681e-06 5.78787e-07 -3.43959e-06 -2.84534e-06 -1.56127e-05 
1479.1 0 1.48131e-06 -0.0953622 4.06997e-07 -1.41835e-06 0.740449 2.49343e-05 -9.05093e-06 -0.269764 -0.00018366 9.4673e-05 0.000195064 -0.00021419 -1.01928e-06 0.000687561 8.08933e-05 0.000150727 4.80662e-05 -0.000631055 3.34694e-05 -0.000384295 1.46898e-05 0.00018119 -1.6644e-05 -4.37547e-06 3.23557e-05 1.25371e-05 -1.57123e-05 2.19023e-06 6.14897e-07 -3.62565e-06 -2.60279e-06 -1.68545e-05 
1479.45 0 2.18436e-06 -0.098909 5.24146e-07 -1.95808e-06 0.722914 2.92394e-05 -7.01152e-06 -0.27664 -0.00021329 0.000101123 0.000219567 -0.00024091 -1.65729e-06 0.00073927 9.10719e-05 0.000173331 5.59196e-05 -0.000703924 4.13038e-05 -0.000418748 1.89791e-05 0.000203998 -1.99178e-05 -4.5937e-06 3.2921e-05 1.36211e-05 -1.65948e-05 2.61759e-06 5.05687e-07 -3.78054e-06 -2.08679e-06 -1.79671e-05 
1479.8 0 3.00314e-06 -0.10239 6.67792e-07 -2.63397e-06 0.705005 3.36871e-05 -2.5879e-06 -0.283165 -0.000246841 0.000107274 0.000244223 -0.000269586 -2.3933e-06 0.000787301 0.000101312 0.000196344 6.45654e-05 -0.000780493 4.98611e-05 -0.000454305 2.31375e-05 0.000228278 -2.31812e-05 -4.74833e-06 3.29989e-05 1.47411e-05 -1.73857e-05 3.11926e-06 2.41407e-07 -3.91922e-06 -1.26082e-06 -1.89677e-05 
1480.15 0 3.99463e-06 -0.1058 8.20993e-07 -3.45053e-06 0.686745 3.82246e-05 4.85768e-06 -0.289334 -0.000284839 0.000112852 0.00026858 -0.00030024 -3.27941e-06 0.000831307 0.000111647 0.000219084 7.40986e-05 -0.000861145 5.90476e-05 -0.000490525 2.75417e-05 0.000254026 -2.63015e-05 -4.82643e-06 3.25576e-05 1.59016e-05 -1.8043e-05 3.63373e-06 -1.98603e-09 -4.03499e-06 -1.02163e-07 -1.97679e-05 
1480.5 0 5.18171e-06 -0.109133 9.64344e-07 -4.53781e-06 0.668156 4.2898e-05 1.55395e-05 -0.295141 -0.000327656 0.00011763 0.000292695 -0.00033303 -4.35818e-06 0.00086943 0.00012213 0.000240861 8.44313e-05 -0.000946028 6.87299e-05 -0.000526917 3.24169e-05 0.000281265 -2.93213e-05 -4.81356e-06 3.15998e-05 1.70673e-05 -1.86887e-05 4.16958e-06 -1.77072e-07 -4.05893e-06 1.3227e-06 -2.02712e-05 
1480.85 0 6.55237e-06 -0.112381 1.10733e-06 -6.03357e-06 0.649261 4.76665e-05 2.97749e-05 -0.300581 -0.000375395 0.000121698 0.000316541 -0.000368165 -5.65367e-06 0.000900121 0.000132624 0.000261535 9.52473e-05 -0.00103461 7.89392e-05 -0.000562914 3.77604e-05 0.000309677 -3.23169e-05 -4.69872e-06 3.058e-05 1.82065e-05 -1.92015e-05 4.76968e-06 -4.65397e-07 -3.97667e-06 2.83915e-06 -2.05904e-05 
1481.2 0 8.0981e-06 -0.115537 1.26611e-06 -7.75589e-06 0.630075 5.23323e-05 4.81948e-05 -0.305649 -0.000428509 0.000125288 0.000339552 -0.000405791 -7.2194e-06 0.000925311 0.000143151 0.000281468 0.000106244 -0.001126 8.96904e-05 -0.000598331 4.35218e-05 0.000338931 -3.5418e-05 -4.45802e-06 2.97214e-05 1.9291e-05 -1.94213e-05 5.35882e-06 -9.20445e-07 -3.89672e-06 4.44649e-06 -2.09965e-05 
1481.55 0 9.8075e-06 -0.118598 1.44598e-06 -9.29886e-06 0.610618 5.66509e-05 7.14836e-05 -0.31034 -0.000487838 0.000128459 0.00036156 -0.000445967 -9.13029e-06 0.000949224 0.000154144 0.000300347 0.000117244 -0.00121971 0.000100828 -0.000633158 4.94473e-05 0.000369255 -3.89513e-05 -4.03477e-06 2.874e-05 2.02773e-05 -1.9646e-05 5.96909e-06 -1.37759e-06 -3.87827e-06 6.26546e-06 -2.15995e-05 
1481.9 0 1.16189e-05 -0.121561 1.64127e-06 -1.05036e-05 0.590914 6.04114e-05 0.000100122 -0.314649 -0.000554242 0.000131112 0.000383063 -0.000488584 -1.14721e-05 0.000974339 0.000166105 0.000317341 0.00012817 -0.00131583 0.000112343 -0.000667202 5.51072e-05 0.00040114 -4.32779e-05 -3.39631e-06 2.75633e-05 2.11276e-05 -2.01258e-05 6.79325e-06 -1.9066e-06 -3.96848e-06 8.2378e-06 -2.22384e-05 
1482.25 0 1.34365e-05 -0.124419 1.82876e-06 -1.16825e-05 0.570987 6.34263e-05 0.000133953 -0.318577 -0.000628075 0.000133151 0.000404078 -0.000533223 -1.42915e-05 0.0010009 0.00017937 0.000332322 0.000139256 -0.00141464 0.000124463 -0.000700884 6.01536e-05 0.00043455 -4.85459e-05 -2.61241e-06 2.63906e-05 2.18282e-05 -2.05977e-05 7.9131e-06 -2.69226e-06 -4.2742e-06 1.03109e-05 -2.27855e-05 
1482.6 0 1.51536e-05 -0.127167 1.9944e-06 -1.31131e-05 0.550858 6.55974e-05 0.000172182 -0.322119 -0.000709112 0.000134492 0.000424109 -0.000579243 -1.75672e-05 0.00102873 0.000194101 0.00034598 0.000150902 -0.00151587 0.000137344 -0.000735 6.44899e-05 0.000468799 -5.44946e-05 -1.77538e-06 2.51321e-05 2.23879e-05 -2.09344e-05 9.18242e-06 -3.68945e-06 -4.75044e-06 1.25057e-05 -2.32938e-05 
1482.95 0 1.6685e-05 -0.129798 2.13318e-06 -1.45634e-05 0.530544 6.69268e-05 0.000213662 -0.325274 -0.000797397 0.000135115 0.000443048 -0.000626341 -2.12938e-05 0.00105573 0.00020982 0.000359109 0.000163062 -0.00161882 0.000150781 -0.000769567 6.81666e-05 0.000503496 -6.04469e-05 -8.77788e-07 2.37019e-05 2.28465e-05 -2.11992e-05 1.04278e-05 -4.77409e-06 -5.19001e-06 1.47391e-05 -2.37686e-05 
1483.3 0 1.80649e-05 -0.132309 2.25608e-06 -1.59301e-05 0.510066 6.754e-05 0.000257218 -0.328039 -0.000893243 0.000135068 0.000461067 -0.000674818 -2.5468e-05 0.00107703 0.000225298 0.000371817 0.000175206 -0.00172289 0.000164601 -0.000804267 7.13513e-05 0.000539133 -6.58264e-05 1.43383e-07 2.22388e-05 2.31969e-05 -2.11569e-05 1.1705e-05 -5.84891e-06 -5.55177e-06 1.70501e-05 -2.41044e-05 
1483.65 0 1.9347e-05 -0.134698 2.41222e-06 -1.76529e-05 0.489442 6.76257e-05 0.000301903 -0.330412 -0.000996331 0.000134212 0.000478598 -0.000725076 -3.0028e-05 0.0010893 0.000239469 0.000383186 0.000186972 -0.00182767 0.000179202 -0.000839195 7.43583e-05 0.000576311 -7.04907e-05 1.24139e-06 2.08172e-05 2.34016e-05 -2.04387e-05 1.30833e-05 -6.96261e-06 -5.99321e-06 1.98351e-05 -2.43325e-05 
1484 0 2.05187e-05 -0.136962 2.61121e-06 -1.99635e-05 0.468698 6.71883e-05 0.000347036 -0.332393 -0.00110586 0.000132148 0.000496386 -0.000777186 -3.4961e-05 0.00109312 0.000252017 0.000392072 0.00019833 -0.00193273 0.000195098 -0.00087441 7.74522e-05 0.00061516 -7.45809e-05 2.31236e-06 1.96871e-05 2.34036e-05 -1.91602e-05 1.44298e-05 -8.00148e-06 -6.54841e-06 2.32221e-05 -2.45652e-05 
1484.35 0 2.16432e-05 -0.139097 2.7851e-06 -2.27274e-05 0.447861 6.60756e-05 0.000392389 -0.333983 -0.00122111 0.000128397 0.000514561 -0.000831004 -4.04136e-05 0.00108965 0.000262961 0.000397831 0.000209175 -0.00203728 0.000212457 -0.000909619 8.07987e-05 0.000655695 -7.82061e-05 3.3387e-06 1.9163e-05 2.31373e-05 -1.75801e-05 1.57259e-05 -8.84887e-06 -7.16666e-06 2.69763e-05 -2.47509e-05 
1484.7 0 2.27674e-05 -0.1411 2.88762e-06 -2.59943e-05 0.426955 6.42221e-05 0.000437827 -0.335183 -0.00134162 0.000122697 0.000532664 -0.000886282 -4.6592e-05 0.00107836 0.000272218 0.000399889 0.000219344 -0.00214076 0.00023148 -0.00094502 8.43412e-05 0.000697604 -8.11578e-05 4.34582e-06 1.89737e-05 2.25973e-05 -1.56656e-05 1.7151e-05 -9.74121e-06 -7.93032e-06 3.11425e-05 -2.46986e-05 
1485.05 0 2.36843e-05 -0.142966 2.95601e-06 -3.00043e-05 0.406003 6.15454e-05 0.000482808 -0.335996 -0.00146718 0.000114991 0.000550714 -0.000942496 -5.35512e-05 0.00105818 0.000279756 0.00039778 0.000228817 -0.00224304 0.00025252 -0.000981212 8.75546e-05 0.000740188 -8.31967e-05 5.36663e-06 1.85672e-05 2.1809e-05 -1.33053e-05 1.87588e-05 -1.08487e-05 -8.90621e-06 3.60455e-05 -2.41856e-05 
1485.4 0 2.4155e-05 -0.144692 3.02111e-06 -3.49266e-05 0.385025 5.78302e-05 0.000526826 -0.336423 -0.00159749 0.000105341 0.000568802 -0.000999021 -6.1141e-05 0.00102861 0.000285954 0.00039222 0.00023764 -0.00234406 0.000275689 -0.00101847 8.99496e-05 0.000783307 -8.44929e-05 6.42955e-06 1.75062e-05 2.08335e-05 -1.02825e-05 2.03394e-05 -1.21205e-05 -9.9481e-06 4.16897e-05 -2.30892e-05 
1485.75 0 2.41637e-05 -0.146276 3.04461e-06 -4.07926e-05 0.364043 5.30169e-05 0.000569669 -0.336466 -0.001732 9.40482e-05 0.00058633 -0.0010554 -6.90691e-05 0.000989738 0.000291453 0.000385052 0.00024568 -0.00244359 0.000300621 -0.00105651 9.16098e-05 0.00082741 -8.55121e-05 7.57717e-06 1.53143e-05 1.96767e-05 -6.59148e-06 2.16542e-05 -1.34694e-05 -1.07583e-05 4.79299e-05 -2.15586e-05 
1486.1 0 2.38498e-05 -0.147717 3.02422e-06 -4.74502e-05 0.343081 4.73249e-05 0.000610766 -0.33613 -0.00187018 8.14793e-05 0.000602305 -0.00111127 -7.68929e-05 0.000944075 0.000296928 0.000376965 0.000252591 -0.00254092 0.000326881 -0.00109427 9.29135e-05 0.000872419 -8.66423e-05 8.85501e-06 1.17144e-05 1.82174e-05 -2.47903e-06 2.27657e-05 -1.48014e-05 -1.11369e-05 5.48555e-05 -2.00942e-05 
1486.45 0 2.33743e-05 -0.149012 3.08124e-06 -5.4126e-05 0.322161 4.11075e-05 0.000649363 -0.335417 -0.0020119 6.77993e-05 0.000615836 -0.00116609 -8.42409e-05 0.000898223 0.000303419 0.000366911 0.00025818 -0.00263505 0.000354486 -0.00113109 9.41787e-05 0.00091772 -8.79609e-05 1.02777e-05 6.93334e-06 1.63792e-05 2.13311e-06 2.39871e-05 -1.61167e-05 -1.11606e-05 6.24083e-05 -1.92957e-05 
1486.8 0 2.27519e-05 -0.150156 3.28863e-06 -5.96923e-05 0.301299 3.45873e-05 0.000685326 -0.334331 -0.00215789 5.31082e-05 0.000626259 -0.00121923 -9.11509e-05 0.000858747 0.000312074 0.000353743 0.00026262 -0.00272516 0.000383679 -0.0011671 9.54069e-05 0.000962949 -8.9399e-05 1.18679e-05 1.43972e-06 1.42231e-05 7.30467e-06 2.55232e-05 -1.72225e-05 -1.09313e-05 7.02919e-05 -1.9302e-05 
1487.15 0 2.18945e-05 -0.151147 3.54613e-06 -6.37436e-05 0.28051 2.77316e-05 0.000718524 -0.332877 -0.00230883 3.75949e-05 0.000632851 -0.00127036 -9.78909e-05 0.000825545 0.00032317 0.000337026 0.000266064 -0.00281056 0.000414402 -0.00120192 9.62982e-05 0.00100787 -9.11575e-05 1.36365e-05 -4.45259e-06 1.18936e-05 1.28343e-05 2.74069e-05 -1.7735e-05 -1.03589e-05 7.83899e-05 -1.9381e-05 
1487.5 0 2.07399e-05 -0.151984 3.79463e-06 -6.69364e-05 0.259806 2.05287e-05 0.000747691 -0.331059 -0.00246449 2.12295e-05 0.000634703 -0.00132009 -0.000104631 0.000790575 0.000335993 0.000316311 0.000268443 -0.00289144 0.000446333 -0.00123451 9.65398e-05 0.00105257 -9.3399e-05 1.5583e-05 -1.0707e-05 9.51843e-06 1.85086e-05 2.97291e-05 -1.77521e-05 -9.4825e-06 8.69175e-05 -1.85963e-05 
1487.85 0 1.9295e-05 -0.152668 4.03217e-06 -7.03303e-05 0.239205 1.32466e-05 0.000771071 -0.328882 -0.00262463 3.58791e-06 0.000631351 -0.00136949 -0.000111422 0.000746307 0.000349472 0.000290843 0.000269811 -0.00296935 0.000479244 -0.00126379 9.56828e-05 0.001098 -9.59073e-05 1.77378e-05 -1.71856e-05 7.09394e-06 2.40555e-05 3.25413e-05 -1.77202e-05 -8.55349e-06 9.59425e-05 -1.71176e-05 
1488.2 0 1.75714e-05 -0.153199 4.16909e-06 -7.42814e-05 0.218727 6.28251e-06 0.000788177 -0.32635 -0.00278893 -1.56908e-05 0.000622972 -0.00141893 -0.000118307 0.000694572 0.000363069 0.000260494 0.000270448 -0.00304621 0.00051312 -0.0012894 9.33538e-05 0.00114475 -9.84382e-05 2.00668e-05 -2.35612e-05 4.59239e-06 2.9609e-05 3.56574e-05 -1.79699e-05 -7.775e-06 0.000105109 -1.6012e-05 
1488.55 0 1.55571e-05 -0.153576 4.11846e-06 -7.82747e-05 0.198392 -1.74583e-07 0.000799409 -0.323471 -0.00295615 -3.64361e-05 0.00060991 -0.00146774 -0.000125328 0.000643674 0.000377439 0.000225998 0.000270658 -0.00312305 0.000547952 -0.00131194 9.00455e-05 0.00119228 -0.000100875 2.24891e-05 -2.98349e-05 1.98863e-06 3.55474e-05 3.87566e-05 -1.85844e-05 -7.28111e-06 0.000114226 -1.57246e-05 
1488.9 0 1.3323e-05 -0.153801 3.98227e-06 -8.15367e-05 0.178219 -6.1956e-06 0.000804458 -0.32025 -0.00312423 -5.80158e-05 0.000592417 -0.00151503 -0.000132509 0.00059912 0.000394116 0.00018788 0.000270718 -0.00319977 0.000583575 -0.00133175 8.62947e-05 0.00124041 -0.0001032 2.50248e-05 -3.62617e-05 -7.62322e-07 4.20828e-05 4.17386e-05 -1.94783e-05 -7.12429e-06 0.000123722 -1.57037e-05 
1489.25 0 1.11071e-05 -0.153875 3.92225e-06 -8.35709e-05 0.158233 -1.17746e-05 0.00080364 -0.316695 -0.00329098 -7.94658e-05 0.000570478 -0.00156065 -0.00013992 0.000560286 0.000413966 0.000145984 0.000270613 -0.00327548 0.000620103 -0.00134911 8.1751e-05 0.00129003 -0.000105235 2.77588e-05 -4.31119e-05 -3.72543e-06 4.94496e-05 4.47894e-05 -2.04773e-05 -7.08002e-06 0.000133807 -1.55167e-05 
1489.6 0 9.13068e-06 -0.153801 3.97913e-06 -8.45868e-05 0.138458 -1.67925e-05 0.000799138 -0.312815 -0.0034552 -0.000100151 0.000544052 -0.00160495 -0.000147664 0.000524627 0.000436405 9.98987e-05 0.000269704 -0.00334872 0.00065797 -0.00136495 7.63869e-05 0.00134169 -0.000106524 3.0759e-05 -5.05389e-05 -6.99989e-06 5.75428e-05 4.78755e-05 -2.15741e-05 -6.89112e-06 0.00014434 -1.52139e-05 
1489.95 0 7.49778e-06 -0.153577 4.11209e-06 -8.50512e-05 0.118917 -2.14987e-05 0.000792795 -0.30862 -0.00361689 -0.000120574 0.000513464 -0.00164796 -0.000155783 0.000492494 0.000460788 4.85706e-05 0.000267161 -0.00341746 0.000697012 -0.00137983 7.12496e-05 0.00139453 -0.000107222 3.39611e-05 -5.82861e-05 -1.06942e-05 6.5798e-05 5.08905e-05 -2.30209e-05 -6.4994e-06 0.000155352 -1.50455e-05 
1490.3 0 6.43678e-06 -0.153203 4.35296e-06 -8.47269e-05 0.0996276 -2.65416e-05 0.000785195 -0.304119 -0.00377582 -0.000141652 0.000478529 -0.00168903 -0.000164515 0.000467558 0.000487811 -9.73068e-06 0.000262449 -0.00347975 0.000736788 -0.00139342 6.73979e-05 0.00144704 -0.000108083 3.71417e-05 -6.61063e-05 -1.48448e-05 7.39107e-05 5.41942e-05 -2.51815e-05 -5.87246e-06 0.000166961 -1.5088e-05 
1490.65 0 6.10125e-06 -0.152681 4.64365e-06 -8.29423e-05 0.0806047 -3.26785e-05 0.000776925 -0.299322 -0.00393133 -0.000163339 0.000438559 -0.00172762 -0.000174559 0.000451433 0.000519198 -7.64406e-05 0.000255226 -0.00353515 0.000777507 -0.00140562 6.48675e-05 0.00149865 -0.000109316 4.02775e-05 -7.45713e-05 -1.9343e-05 8.18223e-05 5.80335e-05 -2.81842e-05 -4.94844e-06 0.000178996 -1.49465e-05 
1491 0 6.38934e-06 -0.152011 4.78901e-06 -7.98704e-05 0.0618611 -4.05985e-05 0.000769128 -0.294236 -0.00408387 -0.000184559 0.000393441 -0.00176391 -0.000186573 0.000440163 0.00055565 -0.000152282 0.000245181 -0.00358444 0.00081911 -0.00141672 6.29859e-05 0.0015499 -0.000110675 4.36157e-05 -8.42849e-05 -2.41384e-05 8.92311e-05 6.19701e-05 -3.13218e-05 -3.68934e-06 0.000191289 -1.43504e-05 
1491.35 0 7.00849e-06 -0.151195 4.73916e-06 -7.63522e-05 0.043409 -5.08337e-05 0.000763218 -0.288873 -0.00423451 -0.000204198 0.000342913 -0.00179793 -0.000200734 0.00042868 0.000595884 -0.000237325 0.000232157 -0.00362728 0.000860395 -0.00142708 6.12382e-05 0.00160087 -0.000112043 4.72751e-05 -9.52498e-05 -2.93463e-05 9.64291e-05 6.56195e-05 -3.37262e-05 -1.90592e-06 0.000203878 -1.35213e-05 
1491.7 0 7.56432e-06 -0.150232 4.60747e-06 -7.27733e-05 0.0252577 -6.38823e-05 0.000759701 -0.283241 -0.00438307 -0.000222138 0.000286471 -0.0018288 -0.00021694 0.000415021 0.000637947 -0.000330387 0.000215903 -0.00366187 0.000900309 -0.00143729 5.93883e-05 0.00165098 -0.000113193 5.11507e-05 -0.000107011 -3.50822e-05 0.000104198 6.92428e-05 -3.53087e-05 5.27069e-07 0.00021679 -1.2806e-05 
1492.05 0 7.9262e-06 -0.149125 4.43543e-06 -6.92159e-05 0.0074175 -8.01511e-05 0.000757957 -0.27735 -0.00452846 -0.000238864 0.000223763 -0.00185528 -0.000235166 0.000400233 0.00068086 -0.000429335 0.000196331 -0.00368649 0.000939313 -0.00144746 5.72894e-05 0.00170058 -0.000113148 5.51141e-05 -0.000118875 -4.12798e-05 0.000112565 7.33346e-05 -3.67442e-05 3.249e-06 0.000229825 -1.22165e-05 
1492.4 0 8.31944e-06 -0.147881 4.0856e-06 -6.53493e-05 -0.0100959 -9.9432e-05 0.000757641 -0.271207 -0.0046707 -0.000254342 0.000154314 -0.00187673 -0.000255413 0.000387136 0.000725226 -0.000531754 0.000173905 -0.00370067 0.000978686 -0.00145647 5.46832e-05 0.00175073 -0.000111054 5.91584e-05 -0.000130634 -4.76691e-05 0.000121465 7.77939e-05 -3.87234e-05 5.9232e-06 0.000242651 -1.17299e-05 
1492.75 0 8.73523e-06 -0.146501 3.43637e-06 -6.03831e-05 -0.0272649 -0.000121225 0.000759109 -0.264825 -0.00481022 -0.000268081 7.77378e-05 -0.00189304 -0.000277347 0.000378511 0.000771719 -0.000635596 0.000149044 -0.00370405 0.00101878 -0.00146339 5.15225e-05 0.00180149 -0.000107393 6.3312e-05 -0.000143038 -5.40785e-05 0.000131299 8.20805e-05 -4.10439e-05 8.568e-06 0.000255129 -1.1746e-05 
1493.1 0 8.98494e-06 -0.144986 2.60002e-06 -5.41217e-05 -0.0440756 -0.000145558 0.000762145 -0.258214 -0.00494679 -0.000279754 -5.96495e-06 -0.00190401 -0.000300385 0.000376246 0.000819584 -0.000739922 0.000122067 -0.00369572 0.001059 -0.0014683 4.82152e-05 0.00185203 -0.000102882 6.78264e-05 -0.000156939 -6.04663e-05 0.000142158 8.6107e-05 -4.35204e-05 1.1256e-05 0.000267316 -1.25356e-05 
1493.45 0 8.98184e-06 -0.143338 1.69697e-06 -4.69235e-05 -0.0605185 -0.000172539 0.000765982 -0.251384 -0.00507995 -0.000289771 -9.71635e-05 -0.00190975 -0.000324058 0.000381267 0.000867738 -0.000844217 9.35108e-05 -0.00367585 0.00109889 -0.00147121 4.50783e-05 0.00190175 -9.80309e-05 7.31391e-05 -0.00017212 -6.6723e-05 0.000153644 9.02828e-05 -4.68164e-05 1.40742e-05 0.000279308 -1.36575e-05 
1493.8 0 8.58309e-06 -0.141561 6.71499e-07 -3.89655e-05 -0.0765859 -0.000202354 0.00077027 -0.244347 -0.005209 -0.000298813 -0.00019659 -0.00191096 -0.000348061 0.000391856 0.000916021 -0.000947605 6.36425e-05 -0.00364622 0.00113889 -0.00147165 4.22614e-05 0.00195057 -9.33432e-05 7.93735e-05 -0.000187805 -7.29319e-05 0.000165532 9.48795e-05 -5.13163e-05 1.72327e-05 0.000291218 -1.43266e-05 
1494.15 0 7.97093e-06 -0.139658 -6.37234e-07 -3.09854e-05 -0.0922693 -0.00023522 0.000774627 -0.237115 -0.00533363 -0.000306863 -0.000303628 -0.00190809 -0.000372229 0.000403943 0.000964339 -0.00104931 3.21369e-05 -0.0036073 0.00117949 -0.00146987 3.98551e-05 0.00199864 -8.87068e-05 8.62822e-05 -0.000203651 -7.94131e-05 0.000177808 9.97708e-05 -5.62702e-05 2.08566e-05 0.000302962 -1.42709e-05 
1494.5 0 7.37109e-06 -0.137634 -2.37932e-06 -2.42717e-05 -0.107558 -0.000270717 0.000777865 -0.229703 -0.00545423 -0.000313374 -0.000415612 -0.00190103 -0.00039638 0.000415557 0.00101205 -0.00114945 -1.43849e-06 -0.00355745 0.00122055 -0.00146617 3.7503e-05 0.00204607 -8.34734e-05 9.37607e-05 -0.000219259 -8.63526e-05 0.00018987 0.000104713 -6.07955e-05 2.47267e-05 0.00031399 -1.39812e-05 
1494.85 0 6.32313e-06 -0.135494 -4.48537e-06 -1.91226e-05 -0.122443 -0.000308433 0.000778308 -0.222125 -0.00557091 -0.000318475 -0.000529579 -0.00188941 -0.000420259 0.000428063 0.00105863 -0.00124844 -3.70537e-05 -0.00349572 0.00126139 -0.00145986 3.44253e-05 0.00209245 -7.71086e-05 0.000101646 -0.000233729 -9.36977e-05 0.000201739 0.000109334 -6.46667e-05 2.85025e-05 0.000323716 -1.39731e-05 
1495.2 0 4.34701e-06 -0.133239 -6.54669e-06 -1.49524e-05 -0.136914 -0.000348582 0.000774486 -0.214392 -0.00568316 -0.000322833 -0.000643736 -0.00187308 -0.000443839 0.00044251 0.00110398 -0.00134616 -7.45066e-05 -0.00342306 0.00130098 -0.00145142 3.00415e-05 0.0021372 -6.9323e-05 0.000109351 -0.000246261 -0.000101148 0.000214497 0.000113254 -6.82066e-05 3.18316e-05 0.000332513 -1.42515e-05 
1495.55 0 1.60203e-06 -0.130873 -8.42152e-06 -1.15864e-05 -0.150967 -0.000390955 0.000766082 -0.206517 -0.00579015 -0.000326134 -0.000756747 -0.00185247 -0.000467425 0.000457408 0.00114771 -0.0014423 -0.000113355 -0.00334163 0.00133822 -0.00144258 2.44942e-05 0.00217957 -6.0032e-05 0.000116522 -0.00025652 -0.000108245 0.000228072 0.000116359 -7.18949e-05 3.41851e-05 0.000340606 -1.44831e-05 
1495.9 0 -1.56687e-06 -0.128396 -1.03972e-05 -9.39535e-06 -0.164601 -0.000434933 0.000753453 -0.198511 -0.00589025 -0.000327244 -0.000867179 -0.00182808 -0.000491183 0.000469858 0.00118903 -0.0015359 -0.00015274 -0.00325386 0.00137254 -0.00143294 1.87913e-05 0.00221809 -4.93278e-05 0.000123535 -0.000264624 -0.000114751 0.000241307 0.000118736 -7.57074e-05 3.54284e-05 0.00034763 -1.43213e-05 
1496.25 0 -4.52908e-06 -0.125809 -1.25818e-05 -8.64329e-06 -0.177821 -0.000479901 0.000736387 -0.190382 -0.00598154 -0.000325949 -0.000974149 -0.00180023 -0.00051509 0.000477857 0.00122764 -0.00162629 -0.000192457 -0.00316129 0.00140386 -0.00142054 1.39545e-05 0.00225145 -3.72448e-05 0.000130829 -0.000271211 -0.000120644 0.000254441 0.000120321 -7.94818e-05 3.59973e-05 0.000353672 -1.35936e-05 
1496.6 0 -6.81827e-06 -0.123114 -1.49497e-05 -9.37182e-06 -0.190635 -0.000525009 0.000715776 -0.182137 -0.0060629 -0.00032287 -0.00107729 -0.00176943 -0.000539143 0.000480234 0.00126358 -0.00171318 -0.000232888 -0.00306473 0.00143223 -0.00140538 1.01743e-05 0.00227989 -2.37704e-05 0.000138306 -0.000276859 -0.000125959 0.000268387 0.000121278 -8.31206e-05 3.61409e-05 0.000358784 -1.23064e-05 
1496.95 0 -8.83963e-06 -0.120319 -1.74531e-05 -1.19344e-05 -0.20304 -0.000570275 0.000693568 -0.173784 -0.00613398 -0.000318516 -0.00117639 -0.00173621 -0.000563202 0.000476094 0.0012961 -0.0017963 -0.000273818 -0.00296472 0.00145838 -0.00138868 7.2399e-06 0.00230496 -8.66096e-06 0.000145664 -0.000281549 -0.000130805 0.000282956 0.000122133 -8.68555e-05 3.59677e-05 0.000363223 -1.05665e-05 
1497.3 0 -1.09449e-05 -0.117427 -2.00814e-05 -1.67244e-05 -0.215029 -0.000616953 0.000670599 -0.165333 -0.00619506 -0.000313018 -0.00127149 -0.00170103 -0.000587082 0.000465312 0.00132399 -0.0018768 -0.000314631 -0.00286246 0.00148377 -0.00137113 4.75386e-06 0.00232788 8.25812e-06 0.000152583 -0.000285553 -0.000135187 0.000298227 0.000123063 -9.15995e-05 3.57019e-05 0.000367424 -8.37977e-06 
1497.65 0 -1.28534e-05 -0.114443 -2.3098e-05 -2.37312e-05 -0.226598 -0.000666116 0.000647433 -0.156796 -0.00624627 -0.000305926 -0.0013625 -0.0016643 -0.000611024 0.000448705 0.00134739 -0.00195604 -0.000355182 -0.00275937 0.00150938 -0.00135349 2.24722e-06 0.00234846 2.65553e-05 0.000158893 -0.000289255 -0.000139055 0.000314575 0.000123956 -9.79654e-05 3.53865e-05 0.000370923 -5.78989e-06 
1498 0 -1.41942e-05 -0.111369 -2.66358e-05 -3.24236e-05 -0.237748 -0.000717879 0.00062536 -0.148183 -0.00628746 -0.000296624 -0.00144912 -0.00162579 -0.0006357 0.000427426 0.00136765 -0.0020342 -0.000395758 -0.00265558 0.00153556 -0.00133618 -4.47572e-07 0.00236566 4.55479e-05 0.000164802 -0.000292187 -0.000142439 0.000331677 0.000125048 -0.000105767 3.50124e-05 0.000373441 -3.06803e-06 
1498.35 0 -1.51052e-05 -0.108213 -3.05512e-05 -4.24116e-05 -0.248477 -0.000771438 0.000606111 -0.139504 -0.00631892 -0.000284965 -0.00153161 -0.00158517 -0.00066162 0.000402218 0.00138518 -0.00211237 -0.00043639 -0.0025508 0.00156265 -0.0013192 -3.453e-06 0.00237916 6.49044e-05 0.000170717 -0.000293963 -0.000145292 0.000349633 0.000126492 -0.000114762 3.46797e-05 0.000375976 -4.23629e-07 
1498.7 0 -1.65064e-05 -0.104977 -3.47254e-05 -5.39949e-05 -0.258782 -0.000826141 0.000590677 -0.130767 -0.00634164 -0.000271146 -0.00161089 -0.00154299 -0.000688743 0.000375462 0.00139946 -0.00219289 -0.000476282 -0.00244556 0.00159033 -0.00130279 -6.56783e-06 0.00238987 8.42767e-05 0.000176774 -0.000294671 -0.000147536 0.000368793 0.000128077 -0.000124495 3.41043e-05 0.000379363 1.86362e-06 
1499.05 0 -1.9096e-05 -0.101664 -3.89738e-05 -6.68039e-05 -0.268662 -0.00088197 0.0005779 -0.121984 -0.0063566 -0.000255465 -0.00168723 -0.0014997 -0.000716999 0.000352991 0.00141042 -0.00227573 -0.000514272 -0.00234019 0.00161761 -0.00128701 -9.22616e-06 0.00239794 0.000103176 0.000182808 -0.000294426 -0.000149182 0.000389082 0.000130075 -0.000134095 3.28573e-05 0.000383413 3.48328e-06 
1499.4 0 -2.27682e-05 -0.0982759 -4.30635e-05 -7.90899e-05 -0.278123 -0.00093845 0.000565407 -0.113165 -0.00636471 -0.000238664 -0.00175911 -0.00145475 -0.000746686 0.000338348 0.00141903 -0.00235837 -0.000550206 -0.00223455 0.00164447 -0.00127181 -1.10747e-05 0.00240163 0.000121632 0.000188561 -0.000293456 -0.000150197 0.000410252 0.000133239 -0.000143387 3.09948e-05 0.000388066 4.72098e-06 
1499.75 0 -2.71785e-05 -0.0948162 -4.70668e-05 -8.98547e-05 -0.287171 -0.000994447 0.000551664 -0.104317 -0.00636689 -0.000221905 -0.00182435 -0.00140754 -0.000777909 0.000327613 0.00142565 -0.00243793 -0.000584811 -0.00212929 0.00167185 -0.00125725 -1.22735e-05 0.00240009 0.000139643 0.000193781 -0.000291924 -0.000150528 0.000431792 0.000137726 -0.000152897 2.86518e-05 0.000393171 5.98483e-06 
1500.1 0 -3.22298e-05 -0.0912921 -5.12302e-05 -9.98986e-05 -0.295802 -0.00104913 0.000535769 -0.0954467 -0.00636412 -0.000206094 -0.00188211 -0.00135903 -0.00080995 0.000314307 0.00142942 -0.00251156 -0.000618418 -0.0020258 0.00169989 -0.00124313 -1.29312e-05 0.00239499 0.000156952 0.000198501 -0.000289967 -0.000150178 0.000453789 0.000143331 -0.000162801 2.60485e-05 0.000398213 7.36219e-06 
1500.45 0 -3.76491e-05 -0.0877069 -5.55728e-05 -0.000110322 -0.30401 -0.0011024 0.000516818 -0.0865624 -0.00635742 -0.000191375 -0.00193296 -0.00131172 -0.000841563 0.000295966 0.00142959 -0.00257709 -0.000650988 -0.00192532 0.00172855 -0.00122976 -1.30584e-05 0.00238778 0.00017384 0.000202979 -0.000287843 -0.000149249 0.000476981 0.000150134 -0.000172716 2.38228e-05 0.000402909 8.72948e-06 
1500.8 0 -4.29971e-05 -0.0840612 -5.97822e-05 -0.000121565 -0.311798 -0.00115456 0.000495554 -0.0776742 -0.00634724 -0.000177727 -0.00197715 -0.00126775 -0.00087168 0.000274145 0.00142581 -0.00263394 -0.000682688 -0.00182862 0.00175815 -0.00121762 -1.26939e-05 0.00237741 0.00019068 0.000207294 -0.000285789 -0.000147817 0.000501463 0.000157839 -0.000182538 2.22575e-05 0.000407362 9.83164e-06 
1501.15 0 -4.79336e-05 -0.0803578 -6.36325e-05 -0.000133886 -0.319172 -0.00120607 0.000473335 -0.0687907 -0.00633308 -0.000165149 -0.00201355 -0.00122757 -0.000899538 0.00025112 0.00141765 -0.00268233 -0.000713695 -0.0017365 0.00178871 -0.00120617 -1.10813e-05 0.00236181 0.000207862 0.000211359 -0.000283555 -0.000145787 0.000526522 0.000165991 -0.000192392 2.10974e-05 0.000411346 1.04373e-05 
1501.5 0 -5.23623e-05 -0.0766011 -6.72084e-05 -0.000147291 -0.326142 -0.00125716 0.000450849 -0.0599171 -0.00631426 -0.000153605 -0.00204129 -0.00119025 -0.000924633 0.00022824 0.00140533 -0.00272221 -0.000744118 -0.00164977 0.00182015 -0.00119421 -7.13789e-06 0.00234034 0.000225757 0.000215046 -0.000280346 -0.000142994 0.000551727 0.000174201 -0.000202341 1.99756e-05 0.000414649 1.07785e-05 
1501.85 0 -5.65945e-05 -0.0727949 -7.07553e-05 -0.000161074 -0.33271 -0.00130807 0.000429243 -0.0510591 -0.00628992 -0.000143174 -0.00206189 -0.00115443 -0.000946736 0.000206025 0.00139091 -0.00275383 -0.000774281 -0.00156931 0.00185225 -0.00118178 -4.31949e-07 0.00231414 0.000244285 0.000217987 -0.000275802 -0.000139174 0.000577433 0.000182139 -0.000212556 1.87877e-05 0.000417093 1.11696e-05 
1502.2 0 -6.11429e-05 -0.0689429 -7.45793e-05 -0.000174146 -0.338879 -0.00135929 0.000409698 -0.0422253 -0.00625938 -0.000134223 -0.00207837 -0.00111964 -0.000966099 0.000186636 0.00137721 -0.00277731 -0.000804492 -0.00149503 0.00188507 -0.00116985 9.09845e-06 0.00228452 0.000263322 0.000220048 -0.00027069 -0.000133929 0.000603528 0.000189712 -0.000223078 1.73527e-05 0.000418022 1.10141e-05 
1502.55 0 -6.62511e-05 -0.0650496 -7.88604e-05 -0.000185029 -0.344649 -0.00141153 0.000392194 -0.0334258 -0.00622235 -0.000127829 -0.00209212 -0.00108657 -0.00098325 0.000173157 0.00136541 -0.00279169 -0.000834095 -0.00142565 0.00191902 -0.00115819 2.12936e-05 0.00225145 0.00028267 0.000221497 -0.00026585 -0.000127336 0.000629395 0.000196635 -0.000234131 1.54907e-05 0.000417237 9.52851e-06 
1502.9 0 -7.18832e-05 -0.0611184 -8.35155e-05 -0.000193051 -0.350024 -0.00146521 0.000376058 -0.0246692 -0.00617824 -0.000124865 -0.00210231 -0.00105602 -0.000997976 0.000164726 0.0013546 -0.00279701 -0.000862425 -0.00136001 0.00195415 -0.00114564 3.53966e-05 0.00221436 0.000302142 0.000222391 -0.000260778 -0.000120219 0.000654717 0.000202513 -0.000246061 1.3825e-05 0.000415379 7.14096e-06 
1503.25 0 -7.81707e-05 -0.0571525 -8.8007e-05 -0.000199527 -0.355008 -0.00152059 0.00036164 -0.0159626 -0.00612657 -0.000124739 -0.00210772 -0.00102839 -0.00100994 0.000157174 0.0013433 -0.00279486 -0.000890472 -0.0012979 0.00199019 -0.00113111 5.02805e-05 0.00217325 0.000321577 0.00022257 -0.000254589 -0.00011339 0.00067928 0.000207394 -0.00025914 1.30768e-05 0.000412912 5.07767e-06 
1503.6 0 -8.53102e-05 -0.0531556 -9.18441e-05 -0.000206462 -0.359604 -0.00157797 0.000349787 -0.00731184 -0.00606831 -0.000126013 -0.00210859 -0.00100422 -0.00102025 0.000148506 0.00133127 -0.00278591 -0.000919933 -0.00123999 0.0020265 -0.0011141 6.58494e-05 0.00212826 0.000341254 0.000222198 -0.000247123 -0.000106899 0.000703548 0.000211545 -0.000273682 1.347e-05 0.000410011 3.7984e-06 
1503.95 0 -9.35236e-05 -0.0491313 -9.50857e-05 -0.00021428 -0.363815 -0.00163727 0.000338703 0.00127884 -0.0060046 -0.000127673 -0.00210645 -0.000984224 -0.00103011 0.000140493 0.00131968 -0.0027694 -0.000951693 -0.00118753 0.0020622 -0.00109498 8.288e-05 0.00207991 0.000361732 0.000221567 -0.000239014 -0.000100148 0.000728539 0.000215332 -0.000289561 1.48416e-05 0.000407253 2.94271e-06 
1504.3 0 -0.000102969 -0.0450833 -9.7855e-05 -0.000221705 -0.367644 -0.00169846 0.000324869 0.00980506 -0.00593465 -0.000129235 -0.00210188 -0.000968389 -0.00103919 0.000133525 0.00130966 -0.00274493 -0.000985298 -0.00114079 0.00209757 -0.00107416 0.000101041 0.00202895 0.000383171 0.00022047 -0.000231026 -9.283e-05 0.000754517 0.000219336 -0.000306388 1.65539e-05 0.000405146 2.86839e-06 
1504.65 0 -0.000113214 -0.0410149 -0.000100165 -0.000228185 -0.371095 -0.00176132 0.000307533 0.0182615 -0.00585658 -0.000130329 -0.0020943 -0.000955505 -0.00104689 0.000123394 0.00130109 -0.00271292 -0.00101934 -0.00109889 0.00213408 -0.00105178 0.000119597 0.00197554 0.000405435 0.000218459 -0.000222817 -8.50763e-05 0.000780745 0.000223384 -0.000324023 1.82555e-05 0.000403131 4.58897e-06 
1505 0 -0.000123807 -0.03693 -0.00010228 -0.000235109 -0.374172 -0.00182469 0.000288632 0.0266418 -0.00576936 -0.000130713 -0.00208307 -0.000944102 -0.00105313 0.000105851 0.00129289 -0.0026734 -0.00105323 -0.00106092 0.0021721 -0.00102771 0.000138514 0.00191948 0.000428699 0.000215318 -0.000213016 -7.65641e-05 0.000806179 0.000226743 -0.000342271 2.04565e-05 0.000400134 8.40568e-06 
1505.35 0 -0.000134828 -0.032832 -0.000104287 -0.000243955 -0.376882 -0.00188695 0.000269096 0.0349387 -0.00567347 -0.000130596 -0.00206712 -0.000933843 -0.00105774 7.97944e-05 0.0012846 -0.00262608 -0.00108796 -0.00102665 0.00221072 -0.00100187 0.000157685 0.00186032 0.000453331 0.000211176 -0.000200559 -6.65763e-05 0.000830259 0.000229486 -0.000361092 2.37599e-05 0.000395819 1.40444e-05 
1505.7 0 -0.000146754 -0.0287239 -0.000105782 -0.00025479 -0.379231 -0.00194645 0.000247594 0.0431458 -0.0055703 -0.00013087 -0.00204613 -0.000925459 -0.00106059 4.46505e-05 0.00127672 -0.00257133 -0.0011246 -0.000996594 0.00224894 -0.000974845 0.000176429 0.00179735 0.000479136 0.000206368 -0.000185322 -5.489e-05 0.000853281 0.000231703 -0.000380387 2.79936e-05 0.000390445 2.11467e-05 
1506.05 0 -0.000160045 -0.0246091 -0.0001067 -0.000267053 -0.381228 -0.00200199 0.000222628 0.0512571 -0.00546069 -0.000132376 -0.00202129 -0.000919445 -0.00106153 -5.46733e-07 0.00126914 -0.00251006 -0.00116312 -0.000971761 0.00228554 -0.000947261 0.000193925 0.00173049 0.000505501 0.0002011 -0.000168122 -4.19141e-05 0.000875446 0.00023289 -0.000400133 3.21572e-05 0.000384266 2.92613e-05 
1506.4 0 -0.000174728 -0.0204919 -0.000107377 -0.000280514 -0.38288 -0.0020528 0.000193517 0.0592652 -0.00534447 -0.000134812 -0.00199281 -0.000915347 -0.00106033 -5.48727e-05 0.00126047 -0.00244327 -0.00120223 -0.000953291 0.002319 -0.000918836 0.000210005 0.00166061 0.000531993 0.000195215 -0.000149914 -2.81655e-05 0.000897098 0.000232949 -0.000420607 3.52146e-05 0.00037755 3.81127e-05 
1506.75 0 -0.000190363 -0.0163757 -0.000108111 -0.000295121 -0.384189 -0.00209749 0.000159388 0.0671612 -0.00522153 -0.000136186 -0.00195935 -0.000912535 -0.00105744 -0.000115736 0.0012496 -0.00237156 -0.00123956 -0.000941666 0.00234857 -0.000889948 0.000225212 0.00158777 0.000558262 0.000188451 -0.000131213 -1.4099e-05 0.000919031 0.000232372 -0.000442162 3.70953e-05 0.000370035 4.80174e-05 
1507.1 0 -0.000206522 -0.0122623 -0.000109064 -0.000310566 -0.385158 -0.00213432 0.000119475 0.0749389 -0.00509202 -0.00013429 -0.00191998 -0.00091098 -0.00105383 -0.000183811 0.00123652 -0.00229427 -0.00127395 -0.000936202 0.00237479 -0.000861299 0.000239879 0.00151081 0.00058405 0.000180996 -0.000112362 -1.75116e-07 0.000941138 0.000231229 -0.000465186 3.86101e-05 0.000361063 5.95429e-05 
1507.45 0 -0.000222913 -0.00815355 -0.000110205 -0.000327201 -0.385794 -0.00216213 7.35965e-05 0.082596 -0.00495696 -0.000128733 -0.00187504 -0.000910923 -0.00104971 -0.000263385 0.00122072 -0.00221061 -0.00130646 -0.000934896 0.00239775 -0.000831958 0.000253642 0.00142975 0.000609236 0.000173374 -9.32673e-05 1.32393e-05 0.000962806 0.000229022 -0.000489636 4.04801e-05 0.000350517 7.26984e-05 
1507.8 0 -0.00023953 -0.00405241 -0.000111215 -0.00034573 -0.386101 -0.00218006 2.17242e-05 0.0901306 -0.0048173 -0.000120692 -0.00182594 -0.000912323 -0.00104459 -0.000356003 0.00120127 -0.00212072 -0.0013388 -0.000934899 0.0024163 -0.000800353 0.00026601 0.0013458 0.000633679 0.000165719 -7.34756e-05 2.62424e-05 0.000984308 0.000225578 -0.0005152 4.31551e-05 0.000339088 8.70741e-05 
1508.15 0 -0.000256544 3.76732e-05 -0.000111795 -0.000365897 -0.386085 -0.00218763 -3.57778e-05 0.0975389 -0.00467283 -0.000111356 -0.00177459 -0.00091444 -0.00103793 -0.00045824 0.00117963 -0.00202575 -0.00137206 -0.000934326 0.00242963 -0.000766614 0.000276452 0.00125963 0.000657243 0.000157545 -5.2905e-05 3.9505e-05 0.00100617 0.000221067 -0.000541979 4.67172e-05 0.000327321 0.000102326 
1508.5 0 -0.000273837 0.00411291 -0.000111924 -0.00038637 -0.385748 -0.00218527 -9.74308e-05 0.104816 -0.00452305 -0.000100976 -0.00172238 -0.000916126 -0.00102901 -0.00056555 0.00115954 -0.00192607 -0.00140576 -0.000933962 0.00243779 -0.000731629 0.0002849 0.00117156 0.000679797 0.000148584 -3.23025e-05 5.3972e-05 0.00102767 0.00021527 -0.000570258 5.09608e-05 0.00031475 0.000117894 
1508.85 0 -0.000290581 0.00817021 -0.000111176 -0.000405401 -0.385095 -0.00217417 -0.000161222 0.111957 -0.00436846 -8.92664e-05 -0.00166956 -0.000917208 -0.00101695 -0.000675192 0.00114328 -0.00182149 -0.00143883 -0.000936059 0.00244085 -0.000695116 0.000292157 0.00108172 0.000701127 0.000139194 -1.16239e-05 7.01078e-05 0.00104747 0.00020795 -0.000599244 5.63917e-05 0.000301687 0.000132739 
1509.2 0 -0.000306007 0.0122081 -0.000109177 -0.000421809 -0.384131 -0.00215488 -0.00022553 0.118955 -0.00420978 -7.57169e-05 -0.00161712 -0.000918018 -0.00100086 -0.000785964 0.00113079 -0.00171343 -0.00147158 -0.00094067 0.0024391 -0.000656635 0.0002986 0.000989284 0.000721196 0.000129612 1.04279e-05 8.71297e-05 0.00106524 0.000199392 -0.000627422 6.38264e-05 0.000289202 0.000146674 
1509.55 0 -0.000320396 0.0162258 -0.000106338 -0.000435435 -0.382865 -0.00212788 -0.000289115 0.125806 -0.00404812 -5.9407e-05 -0.00156743 -0.00091818 -0.000980202 -0.00089876 0.00112253 -0.00160457 -0.00150472 -0.000945684 0.00243322 -0.000616783 0.000303759 0.000892955 0.00074051 0.000119954 3.41174e-05 0.00010395 0.00108159 0.000190015 -0.000654402 7.30814e-05 0.000277499 0.000161117 
1509.9 0 -0.000334192 0.0202201 -0.000103125 -0.000446812 -0.381308 -0.00209465 -0.000350533 0.132506 -0.00388538 -4.04741e-05 -0.00152235 -0.000917364 -0.000955767 -0.00101637 0.00111988 -0.00149705 -0.0015376 -0.000949944 0.00242404 -0.000576335 0.000307628 0.000792598 0.00075888 0.000110565 5.8566e-05 0.000120405 0.00109717 0.000180537 -0.000680732 8.36265e-05 0.000265926 0.000177269 
1510.25 0 -0.000347561 0.024186 -9.97791e-05 -0.000457003 -0.379465 -0.00205702 -0.00040925 0.139054 -0.00372251 -2.04839e-05 -0.0014821 -0.000916047 -0.000928874 -0.00114055 0.0011219 -0.00139091 -0.00156887 -0.000954109 0.00241235 -0.000535015 0.000311181 0.000689908 0.000776032 0.000101319 8.3053e-05 0.000136794 0.00111183 0.00017139 -0.000706952 9.54398e-05 0.000254078 0.000194536 
1510.6 0 -0.000360675 0.0281187 -9.62012e-05 -0.00046677 -0.377339 -0.00201648 -0.00046646 0.145445 -0.00355931 1.11906e-08 -0.00144586 -0.000914282 -0.000899787 -0.00126945 0.00112476 -0.00128595 -0.00159798 -0.000958438 0.00239821 -0.000491804 0.000315066 0.000587044 0.000792633 9.15284e-05 0.000107143 0.000152893 0.0011253 0.000162154 -0.000733278 0.000108726 0.000242115 0.000211595 
1510.95 0 -0.00037315 0.0320142 -9.19913e-05 -0.000475696 -0.374931 -0.00197382 -0.000522772 0.151674 -0.0033962 2.22829e-05 -0.00141272 -0.000911813 -0.000868624 -0.00139858 0.00112655 -0.00118375 -0.00162503 -0.000962111 0.00238116 -0.000446871 0.000319194 0.000485114 0.000809226 8.08463e-05 0.000130672 0.000168523 0.00113814 0.000152183 -0.000760237 0.000123011 0.000229893 0.000228346 
1511.3 0 -0.000384471 0.0358692 -8.67509e-05 -0.000482266 -0.372241 -0.00192855 -0.000576716 0.157735 -0.00323373 4.77411e-05 -0.00138181 -0.000909932 -0.00083643 -0.00152472 0.00112955 -0.00108585 -0.00164905 -0.000964695 0.00236084 -0.000401861 0.000323099 0.000383885 0.00082539 6.94234e-05 0.000153706 0.000183946 0.00115072 0.000141445 -0.000787771 0.000137522 0.000217237 0.000245182 
1511.65 0 -0.000394871 0.0396823 -8.05852e-05 -0.000484565 -0.369277 -0.00188077 -0.00062686 0.163624 -0.00307145 7.65331e-05 -0.00135309 -0.000910121 -0.000804362 -0.00164912 0.00113619 -0.000992594 -0.00166872 -0.00096551 0.00233822 -0.000357778 0.00032663 0.000282166 0.000840342 5.75198e-05 0.00017632 0.000199041 0.00116222 0.000130814 -0.000814268 0.000151998 0.000204644 0.00026186 
1512 0 -0.000403815 0.043454 -7.40149e-05 -0.000481856 -0.366046 -0.00183108 -0.000673306 0.169338 -0.00290883 0.000107324 -0.00132766 -0.000911294 -0.000771755 -0.00177596 0.00114579 -0.000904186 -0.00168344 -0.000962962 0.00231591 -0.000314248 0.00032963 0.000178782 0.000853811 4.56075e-05 0.000198181 0.000213767 0.00117223 0.000121205 -0.000838764 0.000165984 0.000192619 0.000278279 
1512.35 0 -0.000411017 0.047184 -6.67826e-05 -0.00047536 -0.36256 -0.00177807 -0.000715706 0.174874 -0.00274647 0.000138067 -0.00130546 -0.000910832 -0.000737196 -0.00190795 0.00115579 -0.000821238 -0.00169355 -0.000956204 0.00229579 -0.000271456 0.000331182 7.34368e-05 0.000866182 3.39622e-05 0.000219378 0.000229139 0.00118117 0.000112802 -0.000861807 0.000179289 0.000181379 0.000295128 
1512.7 0 -0.00041764 0.0508703 -5.85328e-05 -0.000466858 -0.358828 -0.00172049 -0.000753735 0.180233 -0.00258642 0.00016756 -0.00128477 -0.000906851 -0.00070097 -0.00204472 0.00116478 -0.000743611 -0.00170075 -0.000946279 0.00227716 -0.000230865 0.000330842 -3.29935e-05 0.000877779 2.22384e-05 0.000240386 0.00024638 0.00118898 0.00010561 -0.000884261 0.000192598 0.00017093 0.000313564 
1513.05 0 -0.000424456 0.0545097 -4.98413e-05 -0.000457136 -0.354855 -0.00165911 -0.000788905 0.185415 -0.00243061 0.000196236 -0.00126459 -0.000898843 -0.000663622 -0.00218653 0.00117386 -0.000670207 -0.00170728 -0.000935481 0.00225808 -0.000193473 0.000329272 -0.000139038 0.000888374 1.02915e-05 0.000261353 0.000265895 0.00119508 9.97295e-05 -0.000906362 0.000206293 0.000161503 0.000334336 
1513.4 0 -0.000431394 0.0580989 -4.1305e-05 -0.000447096 -0.350646 -0.00159555 -0.000823139 0.190418 -0.00227899 0.000225397 -0.00124567 -0.000886874 -0.000624852 -0.00233649 0.0011839 -0.000600087 -0.00171334 -0.000925271 0.00223801 -0.00015841 0.000327291 -0.000243232 0.000898474 -1.55205e-06 0.000282253 0.000287183 0.00119925 9.52533e-05 -0.000927592 0.000219818 0.000153324 0.000356624 
1513.75 0 -0.000437965 0.0616352 -3.29508e-05 -0.000438302 -0.346205 -0.00153096 -0.000856823 0.195241 -0.00213085 0.000255733 -0.00122854 -0.000870448 -0.000585264 -0.00249479 0.00119274 -0.000532771 -0.00171678 -0.000915489 0.00221753 -0.000123989 0.000325124 -0.000343812 0.000909589 -1.27869e-05 0.000302474 0.000309248 0.0012019 9.16935e-05 -0.000947599 0.000232934 0.000146398 0.000378192 
1514.1 0 -0.000444016 0.0651157 -2.4669e-05 -0.000430543 -0.341537 -0.00146575 -0.000889472 0.199879 -0.00198553 0.0002871 -0.0012123 -0.000849323 -0.000546433 -0.0026557 0.00119751 -0.000468859 -0.00171576 -0.000905218 0.00219617 -8.87429e-05 0.000322624 -0.000439873 0.000922108 -2.33905e-05 0.00032156 0.000331491 0.00120369 8.83249e-05 -0.000966588 0.000245927 0.000140936 0.000397603 
1514.45 0 -0.000449726 0.0685382 -1.65923e-05 -0.000421739 -0.336646 -0.00140064 -0.00092111 0.204328 -0.00184192 0.000318732 -0.00119624 -0.000824647 -0.000509151 -0.00281338 0.00119785 -0.000410518 -0.00170994 -0.000893969 0.00217304 -5.23254e-05 0.000319752 -0.000532445 0.000936007 -3.42479e-05 0.000339529 0.000353939 0.0012053 8.51056e-05 -0.00098511 0.000258912 0.000136973 0.000414995 
1514.8 0 -0.000454751 0.0719012 -8.99579e-06 -0.000410539 -0.331539 -0.00133643 -0.000951613 0.208589 -0.00169966 0.000349126 -0.00118023 -0.000798076 -0.000473023 -0.00296635 0.00119503 -0.000359738 -0.00170008 -0.000881659 0.00214817 -1.59935e-05 0.000316924 -0.000623189 0.000951935 -4.63951e-05 0.000356175 0.000376588 0.00120669 8.20685e-05 -0.00100338 0.00027185 0.000134028 0.000430955 
1515.15 0 -0.00045868 0.0752025 -1.79404e-06 -0.000396701 -0.326224 -0.00127316 -0.000980358 0.212661 -0.00155965 0.000376861 -0.00116412 -0.000770521 -0.00043808 -0.00311673 0.00118947 -0.00031645 -0.00168744 -0.000867452 0.00212198 1.88725e-05 0.000314504 -0.000712271 0.000969011 -6.02017e-05 0.000371753 0.000399163 0.00120737 7.89293e-05 -0.00102098 0.00028479 0.000131063 0.000446157 
1515.5 0 -0.00046184 0.0784393 5.31155e-06 -0.000380548 -0.320707 -0.00121078 -0.00100663 0.216541 -0.00142317 0.000401836 -0.00114823 -0.00074214 -0.000405434 -0.00326788 0.00117983 -0.000278728 -0.00167344 -0.00084988 0.00209429 5.08644e-05 0.000311981 -0.000799009 0.000985247 -7.58135e-05 0.000387004 0.000421604 0.00120705 7.56808e-05 -0.0010375 0.000297702 0.000127559 0.000460815 
1515.85 0 -0.00046493 0.0816105 1.24963e-05 -0.000362866 -0.314997 -0.00114995 -0.00102966 0.220222 -0.00129205 0.000424727 -0.00113307 -0.000712602 -0.00037597 -0.00342066 0.00116408 -0.00024512 -0.00165842 -0.000829331 0.00206368 7.94387e-05 0.000309011 -0.000884121 0.00100011 -9.2983e-05 0.000401787 0.000444017 0.00120498 7.24203e-05 -0.00105339 0.0003099 0.000124315 0.00047435 
1516.2 0 -0.000467997 0.0847152 1.9408e-05 -0.000344154 -0.309102 -0.00109222 -0.00104894 0.223703 -0.00116797 0.000445509 -0.00111816 -0.000680487 -0.00035012 -0.00357222 0.00114111 -0.000214996 -0.00164142 -0.000809044 0.00202864 0.000105784 0.00030632 -0.000968575 0.00101427 -0.000111215 0.000415779 0.000466045 0.00120089 6.94633e-05 -0.00106847 0.000320892 0.000121863 0.00048647 
1516.55 0 -0.000470332 0.0877517 2.52185e-05 -0.000324197 -0.303032 -0.00103855 -0.00106447 0.226986 -0.00105098 0.00046463 -0.0011032 -0.000643595 -0.00032799 -0.00372082 0.00111079 -0.000187548 -0.00162239 -0.000791766 0.00198903 0.000131218 0.000304153 -0.00105159 0.0010283 -0.00012981 0.000429816 0.000487623 0.00119545 6.68405e-05 -0.00108152 0.000331104 0.000119839 0.000498184 
1516.9 0 -0.000471912 0.0907181 2.96843e-05 -0.000303229 -0.296793 -0.000988324 -0.00107628 0.230072 -0.000939952 0.000483333 -0.00108872 -0.000601192 -0.000308748 -0.0038687 0.00107332 -0.000160958 -0.00160372 -0.00077785 0.00194446 0.000156106 0.000302346 -0.00113169 0.00104177 -0.000147858 0.000444658 0.000509576 0.00118934 6.35182e-05 -0.00109236 0.000341383 0.000118089 0.000510733 
1517.25 0 -0.000472977 0.0936128 3.34341e-05 -0.000282327 -0.290393 -0.000940622 -0.00108484 0.232961 -0.000833517 0.000501951 -0.0010749 -0.000554349 -0.000290992 -0.00401683 0.00102844 -0.000133892 -0.00158836 -0.000766603 0.0018934 0.000180242 0.000301549 -0.00120843 0.00105356 -0.000165012 0.000460394 0.000532389 0.00118261 5.88472e-05 -0.0011018 0.000351743 0.000117334 0.000523747 
1517.6 0 -0.000473629 0.0964343 3.68082e-05 -0.000262096 -0.283839 -0.000894378 -0.00109233 0.235651 -0.000729833 0.000519885 -0.00106209 -0.000503915 -0.00027482 -0.00416088 0.000975398 -0.000106702 -0.00157593 -0.000756832 0.00183621 0.000203555 0.000301972 -0.00128242 0.0010632 -0.000181771 0.000477099 0.000555706 0.0011755 5.36535e-05 -0.00111046 0.000361334 0.000118077 0.000535845 
1517.95 0 -0.00047494 0.0991788 3.94553e-05 -0.000241883 -0.277137 -0.000849626 -0.00110054 0.238143 -0.000627414 0.000536794 -0.00105093 -0.000449479 -0.00026088 -0.0042956 0.000913891 -8.03313e-05 -0.00156421 -0.000747188 0.00177591 0.000225888 0.000302649 -0.00135359 0.00107172 -0.000198936 0.000495052 0.000579032 0.00116873 4.87188e-05 -0.00111849 0.000370169 0.000120318 0.000546937 
1518.3 0 -0.000477188 0.101842 4.1604e-05 -0.000220709 -0.270293 -0.00080751 -0.00110974 0.240435 -0.000526889 0.000552114 -0.00104189 -0.000390543 -0.000248299 -0.00442065 0.000845669 -5.52435e-05 -0.00155299 -0.000736587 0.00171538 0.000247416 0.000303295 -0.00142067 0.00108016 -0.000216349 0.000514673 0.000602141 0.00116241 4.37403e-05 -0.0011257 0.000378768 0.000124037 0.000558538 
1518.65 0 -0.000478823 0.104424 4.39002e-05 -0.000199072 -0.263313 -0.000767151 -0.00112022 0.242522 -0.000430177 0.000564896 -0.00103552 -0.000327584 -0.000236384 -0.0045395 0.000773896 -3.05743e-05 -0.00154266 -0.000723662 0.00165594 0.000269352 0.000304276 -0.00148381 0.00108832 -0.000233656 0.000535516 0.000624871 0.00115622 3.82202e-05 -0.00113189 0.00038715 0.000128717 0.00057117 
1519 0 -0.000479246 0.106922 4.63812e-05 -0.000178047 -0.256207 -0.000725629 -0.00113184 0.244402 -0.000337498 0.000575155 -0.00103143 -0.000260916 -0.00022556 -0.00465404 0.000700093 -4.7931e-06 -0.00153237 -0.000707169 0.00159721 0.00029325 0.000305089 -0.00154444 0.00109556 -0.000251295 0.000556233 0.000646947 0.0011501 3.19373e-05 -0.00113698 0.000395043 0.000133554 0.000583201 
1519.35 0 -0.000479369 0.109337 4.89301e-05 -0.000157596 -0.248985 -0.00068196 -0.00114405 0.246078 -0.000247264 0.000583007 -0.00102871 -0.000190593 -0.000216218 -0.0047635 0.000623024 2.25784e-05 -0.00152054 -0.000687549 0.0015374 0.00032031 0.000305254 -0.00160301 0.00110188 -0.000269431 0.0005756 0.000668289 0.00114453 2.46763e-05 -0.00114043 0.000402372 0.000138262 0.000593022 
1519.7 0 -0.000479299 0.111667 5.16631e-05 -0.000137027 -0.241655 -0.000637782 -0.00115686 0.247549 -0.000157372 0.000587151 -0.00102716 -0.000117526 -0.00020813 -0.00486565 0.000540871 4.99854e-05 -0.00150655 -0.000667148 0.00147474 0.000351256 0.00030463 -0.00165916 0.00110734 -0.000287861 0.000592882 0.000688724 0.00113932 1.66292e-05 -0.00114151 0.000408749 0.000143468 0.000601341 
1520.05 0 -0.000478709 0.11391 5.48087e-05 -0.000115236 -0.234222 -0.000594321 -0.00116961 0.248814 -6.56118e-05 0.000586112 -0.00102715 -4.28169e-05 -0.000201242 -0.00495957 0.000454188 7.41986e-05 -0.00149043 -0.000647964 0.00140943 0.000387167 0.000303007 -0.00171294 0.00111211 -0.000306881 0.000607818 0.000707803 0.00113346 8.28244e-06 -0.0011398 0.000412946 0.000149525 0.000609841 
1520.4 0 -0.000477645 0.116066 5.80575e-05 -9.21258e-05 -0.226694 -0.000552003 -0.00118098 0.249872 2.84567e-05 0.000580422 -0.00102856 3.30609e-05 -0.000196145 -0.00504731 0.000364362 9.43345e-05 -0.00147151 -0.000630253 0.00134253 0.000428162 0.000300447 -0.001765 0.00111678 -0.000327185 0.000620392 0.000725586 0.001127 -7.30285e-07 -0.00113568 0.000414461 0.000155279 0.000618945 
1520.75 0 -0.000475973 0.118131 6.13075e-05 -6.94524e-05 -0.21908 -0.000510677 -0.00118991 0.250726 0.000123282 0.000571617 -0.00103053 0.000110253 -0.000192714 -0.00513057 0.000271267 0.00011272 -0.00144952 -0.000614365 0.00127352 0.000472235 0.000296896 -0.00181557 0.00112128 -0.000348675 0.000631164 0.000742642 0.00112019 -1.09308e-05 -0.00112994 0.000414169 0.000160229 0.00062815 
1521.1 0 -0.000474055 0.120104 6.50022e-05 -4.86158e-05 -0.211387 -0.000469489 -0.00119575 0.251374 0.00021718 0.000560159 -0.00103228 0.000188646 -0.000190299 -0.00520804 0.000173921 0.000131319 -0.00142484 -0.000602218 0.00120076 0.000517637 0.00029169 -0.00186418 0.00112461 -0.000370235 0.000640937 0.000759122 0.00111233 -2.20832e-05 -0.00112307 0.000412668 0.000165263 0.000636957 
1521.45 0 -0.000472501 0.121983 6.8802e-05 -2.92286e-05 -0.203622 -0.000427866 -0.00119892 0.251814 0.000310162 0.000546899 -0.0010334 0.000267661 -0.000188004 -0.00527666 7.26829e-05 0.000150033 -0.00139788 -0.000595529 0.00112345 0.000563486 0.000284465 -0.0019111 0.00112601 -0.000391079 0.000650309 0.000774569 0.00110304 -3.39418e-05 -0.00111481 0.000409953 0.000170944 0.000645409 
1521.8 0 -0.000471415 0.123765 7.21544e-05 -9.98842e-06 -0.195789 -0.000385691 -0.00120108 0.252046 0.000403919 0.000533412 -0.00103304 0.000348028 -0.000185549 -0.00533426 -2.98371e-05 0.000167768 -0.00136968 -0.000592703 0.00104175 0.000608461 0.000275866 -0.00195724 0.00112516 -0.000410967 0.000659461 0.000788521 0.0010927 -4.6834e-05 -0.00110452 0.000406125 0.000176399 0.00065387 
1522.15 0 -0.000470689 0.12545 7.4836e-05 1.03312e-05 -0.187894 -0.000343366 -0.0012033 0.252072 0.000499307 0.000519955 -0.00102999 0.000431358 -0.000184563 -0.00538105 -0.000130449 0.00018528 -0.00134158 -0.000590108 0.000956092 0.000651068 0.000266714 -0.00200259 0.00112212 -0.00043004 0.000668182 0.000801179 0.00108202 -6.03567e-05 -0.00109327 0.000401076 0.000180342 0.000662252 
1522.5 0 -0.000470169 0.127038 7.68166e-05 3.23157e-05 -0.179948 -0.000302181 -0.00120624 0.251893 0.000594875 0.000505595 -0.00102397 0.000517661 -0.000186551 -0.00541922 -0.000228972 0.000204656 -0.00131362 -0.000587299 0.000866898 0.000690202 0.000257166 -0.00204675 0.001117 -0.000448929 0.000675944 0.000813603 0.00107152 -7.3848e-05 -0.0010829 0.000394755 0.000182603 0.000669947 
1522.85 0 -0.000469087 0.128527 7.83976e-05 5.5437e-05 -0.17196 -0.000262587 -0.00121091 0.251511 0.000689586 0.000489563 -0.00101545 0.000605707 -0.000191364 -0.00545088 -0.00032773 0.000227139 -0.00128584 -0.000586005 0.000774 0.00072618 0.000246905 -0.0020902 0.00110934 -0.000467951 0.000681998 0.000826337 0.00106111 -8.77907e-05 -0.00107279 0.000387672 0.000183426 0.000676941 
1523.2 0 -0.000467282 0.129915 7.97481e-05 7.87091e-05 -0.163941 -0.000224225 -0.00121764 0.250928 0.000784208 0.000471415 -0.00100531 0.00069542 -0.000197957 -0.00547559 -0.000427218 0.000252276 -0.00125905 -0.000585925 0.000677364 0.000760751 0.000236114 -0.00213327 0.00109859 -0.000486779 0.000686359 0.000838462 0.00105093 -0.000102777 -0.00106177 0.000379698 0.000183007 0.000684046 
1523.55 0 -0.000465205 0.131197 8.08433e-05 0.000101977 -0.155898 -0.000188038 -0.00122624 0.250147 0.000879873 0.000450832 -0.000995289 0.000788289 -0.000205313 -0.00549245 -0.000524272 0.000278316 -0.00123209 -0.000585769 0.000576906 0.00079504 0.000225431 -0.00217484 0.00108424 -0.000504805 0.000689452 0.000849234 0.00104124 -0.000119404 -0.00105081 0.000370154 0.000181177 0.000692748 
1523.9 0 -0.000462303 0.132372 8.17421e-05 0.000125435 -0.147834 -0.000154548 -0.00123592 0.249168 0.000977466 0.000426027 -0.000987206 0.000884941 -0.000212595 -0.00550352 -0.000614983 0.000304272 -0.00120359 -0.000585932 0.000471525 0.000830003 0.00021496 -0.00221367 0.00106626 -0.000521609 0.000691184 0.00085912 0.00103158 -0.000138262 -0.00104133 0.000359656 0.000177783 0.000703821 
1524.25 0 -0.000458033 0.133442 8.28753e-05 0.000148579 -0.139753 -0.000121789 -0.00124484 0.247994 0.00107728 0.000393746 -0.000981339 0.000983865 -0.000218433 -0.00551166 -0.000698777 0.000330557 -0.00117506 -0.000586805 0.000360532 0.000867555 0.000204498 -0.0022492 0.00104508 -0.000537261 0.000691462 0.00086822 0.00102152 -0.000159165 -0.00103297 0.000349204 0.000172998 0.000716486 
1524.6 0 -0.00045348 0.134406 8.4836e-05 0.000170775 -0.131662 -8.81384e-05 -0.00125162 0.246626 0.00117925 0.000352877 -0.000976484 0.00108374 -0.000221496 -0.00551698 -0.00077803 0.000358352 -0.00114859 -0.000586115 0.000243903 0.000909135 0.000194366 -0.002281 0.00102115 -0.000552611 0.000691181 0.000875982 0.00101123 -0.000181656 -0.00102479 0.000339213 0.000167192 0.000729931 
1524.95 0 -0.000449641 0.135265 8.79419e-05 0.000192271 -0.123567 -5.49217e-05 -0.00125692 0.245064 0.0012838 0.000305658 -0.000971993 0.00118508 -0.00022042 -0.00551752 -0.000853508 0.000387506 -0.00112388 -0.000581038 0.000122435 0.000954475 0.000184949 -0.00231013 0.000995069 -0.000568375 0.000691087 0.000882673 0.00100085 -0.000205389 -0.00101652 0.000329504 0.00016152 0.000744475 
1525.3 0 -0.000446155 0.136018 9.22666e-05 0.000213874 -0.115479 -2.39483e-05 -0.00126236 0.24331 0.00139153 0.000254321 -0.000967547 0.00128951 -0.000214182 -0.00551182 -0.000922917 0.000416248 -0.00109789 -0.000570857 -1.72963e-06 0.00100211 0.00017599 -0.00233894 0.000967438 -0.00058425 0.000690617 0.000889096 0.000990486 -0.000229849 -0.00100774 0.000319162 0.000156611 0.000759848 
1525.65 0 -0.000442614 0.136664 9.74159e-05 0.000235872 -0.107406 4.94544e-06 -0.00126836 0.24137 0.00150312 0.000199072 -0.000961482 0.00139935 -0.000203606 -0.00549971 -0.000985447 0.000444289 -0.0010678 -0.000556668 -0.000125974 0.00105038 0.000166814 -0.00236826 0.000938748 -0.000599901 0.000689192 0.000895568 0.000979906 -0.000254133 -0.000997846 0.000308116 0.000152045 0.000774538 
1526 0 -0.000439485 0.137203 0.000102714 0.000257822 -0.0993553 3.29549e-05 -0.0012744 0.239249 0.0016189 0.000139809 -0.000951888 0.00151671 -0.000189993 -0.00548192 -0.00104356 0.000472385 -0.00103394 -0.000540432 -0.000247633 0.00109833 0.000157464 -0.00239722 0.000909561 -0.000615747 0.000687293 0.000902502 0.000968138 -0.000277368 -0.000987177 0.000297426 0.000147552 0.000787947 
1526.35 0 -0.000437531 0.137631 0.000107662 0.000279239 -0.0913293 6.02344e-05 -0.00128139 0.236948 0.00173909 7.85377e-05 -0.000938916 0.001641 -0.000173528 -0.00545988 -0.00109935 0.000500454 -0.000998309 -0.000524371 -0.000364882 0.00114652 0.00014873 -0.00242552 0.000879602 -0.00063233 0.000685748 0.000910868 0.000954222 -0.000299625 -0.00097679 0.000287649 0.000143067 0.000801141 
1526.7 0 -0.000437011 0.137951 0.000112172 0.000300299 -0.0833317 8.51253e-05 -0.00129134 0.234471 0.00186469 1.7644e-05 -0.000923832 0.00176852 -0.000154244 -0.00543468 -0.00115179 0.000528111 -0.000962105 -0.000509997 -0.000477199 0.00119599 0.00014105 -0.0024542 0.000848443 -0.000649362 0.00068425 0.000920471 0.00093795 -0.000321472 -0.000967423 0.000278001 0.000138399 0.000815225 
1527.05 0 -0.000436864 0.138165 0.00011619 0.000321358 -0.0753712 0.000105969 -0.00130558 0.231819 0.00199563 -4.3045e-05 -0.000907088 0.0018953 -0.000133296 -0.0054061 -0.00119916 0.000555799 -0.000924614 -0.000497317 -0.000584906 0.00124624 0.000134379 -0.00248424 0.000816627 -0.000665974 0.000681981 0.000929784 0.000919834 -0.000343361 -0.000958817 0.000267823 0.000133116 0.00082955 
1527.4 0 -0.000435811 0.138274 0.000119775 0.000342354 -0.0674596 0.000124552 -0.00132351 0.228998 0.00213059 -0.000104463 -0.000888731 0.00201915 -0.000111537 -0.00537312 -0.00124254 0.000583055 -0.000884854 -0.00048352 -0.000689533 0.00129491 0.000128368 -0.00251585 0.000784371 -0.000681978 0.000678964 0.00093745 0.000900765 -0.00036505 -0.000950206 0.000257796 0.000127269 0.000843007 
1527.75 0 -0.000434654 0.138277 0.000123582 0.000362953 -0.0596057 0.000143433 -0.00134317 0.226015 0.00227012 -0.000165301 -0.000869288 0.00213967 -8.89099e-05 -0.00533558 -0.00128417 0.000607007 -0.000844183 -0.000465276 -0.000792386 0.00133998 0.000122682 -0.00254818 0.000751523 -0.000697635 0.000675661 0.000943192 0.000880798 -0.000385456 -0.000942118 0.000249109 0.000121144 0.000856306 
1528.1 0 -0.000434267 0.138172 0.000127977 0.000382586 -0.0518121 0.000161889 -0.00136414 0.222872 0.00241604 -0.000223652 -0.00084948 0.00225752 -6.63633e-05 -0.00529405 -0.00132437 0.000626143 -0.000805151 -0.000443118 -0.000891589 0.00138129 0.000117768 -0.00257963 0.00071871 -0.00071242 0.000672255 0.000947831 0.000859554 -0.00040385 -0.000935677 0.000242257 0.000114478 0.000870731 
1528.45 0 -0.000434341 0.137961 0.000132476 0.000400888 -0.0440817 0.000177488 -0.00138811 0.219567 0.00256806 -0.000278749 -0.000829877 0.00237416 -4.50396e-05 -0.00524873 -0.00136179 0.00064247 -0.000768229 -0.000419581 -0.00098422 0.00141853 0.000114336 -0.00261131 0.000686343 -0.000726124 0.000668748 0.000952449 0.000837188 -0.0004215 -0.000929972 0.000236775 0.000107321 0.000886349 
1528.8 0 -0.000434209 0.137645 0.000136358 0.000418179 -0.0364228 0.000187944 -0.00141593 0.216104 0.00272443 -0.000330209 -0.000811332 0.0024916 -2.4795e-05 -0.00520118 -0.00139584 0.00065813 -0.000731562 -0.000395296 -0.00107186 0.00145097 0.000111814 -0.00264615 0.000653775 -0.000739855 0.000665435 0.000958129 0.000813764 -0.000440793 -0.000922778 0.000232482 0.00010044 0.000902681 
1529.15 0 -0.000433181 0.137227 0.000139278 0.000434441 -0.028846 0.00019301 -0.00144523 0.212486 0.00288473 -0.000378387 -0.000794786 0.00261121 -4.5402e-06 -0.00515456 -0.00142791 0.000673534 -0.000694573 -0.000369539 -0.0011584 0.00147845 0.000108875 -0.00268452 0.0006206 -0.000754767 0.000662658 0.000965657 0.000789778 -0.000461246 -0.000913119 0.000229263 9.39393e-05 0.000919676 
1529.5 0 -0.000431074 0.136706 0.000141722 0.000449519 -0.0213593 0.000194264 -0.00147234 0.208718 0.00304926 -0.000424763 -0.00077958 0.00273214 1.58729e-05 -0.00510955 -0.00146054 0.00068893 -0.000657379 -0.000341695 -0.00124313 0.00150035 0.000105167 -0.00272482 0.000587816 -0.000771329 0.000660319 0.000975047 0.000765582 -0.000480626 -0.000901417 0.000226212 8.80138e-05 0.000936471 
1529.85 0 -0.000427869 0.136084 0.000143712 0.00046402 -0.0139688 0.000194147 -0.00149521 0.204805 0.00321632 -0.000470651 -0.000763352 0.00285225 3.42378e-05 -0.00506376 -0.00149653 0.000704893 -0.000618966 -0.000312257 -0.00132319 0.00151651 0.000101019 -0.00276601 0.000555934 -0.0007895 0.000657974 0.000985038 0.000740299 -0.000498977 -0.000888491 0.000223145 8.2966e-05 0.000951387 
1530.2 0 -0.000424555 0.135362 0.000144327 0.000478775 -0.00667888 0.000194896 -0.00151457 0.200753 0.00338319 -0.000516386 -0.000743868 0.00297156 4.93748e-05 -0.00501526 -0.00153766 0.000722711 -0.000579115 -0.000282263 -0.00139836 0.00152804 9.67798e-05 -0.00280748 0.000523613 -0.000808417 0.000655118 0.000994015 0.000713805 -0.000517152 -0.00087469 0.000219755 7.76963e-05 0.000964614 
1530.55 0 -0.000422259 0.13454 0.000143917 0.00049393 0.000507547 0.000196722 -0.00153311 0.196569 0.00354883 -0.000561874 -0.000719442 0.00309176 6.42608e-05 -0.00496449 -0.00158158 0.000743418 -0.000537522 -0.000251931 -0.00147016 0.00153497 9.21525e-05 -0.00284869 0.000489531 -0.000826677 0.000651635 0.00100228 0.000687219 -0.000535198 -0.000860414 0.000214802 7.15937e-05 0.000978924 
1530.9 0 -0.000421006 0.13362 0.000144323 0.000508991 0.00758677 0.000200383 -0.00155147 0.19226 0.00371318 -0.000607371 -0.000689009 0.00321287 8.23411e-05 -0.00491212 -0.00162273 0.000764833 -0.000493701 -0.000221938 -0.00153991 0.00153598 8.68328e-05 -0.00288922 0.000454091 -0.000843738 0.000647543 0.00101182 0.000660545 -0.000553027 -0.000846218 0.000208448 6.53766e-05 0.000995474 
1531.25 0 -0.000421487 0.132604 0.000146478 0.000523559 0.0145517 0.000206265 -0.00156837 0.187833 0.00387599 -0.000651924 -0.000652532 0.00333279 0.000103506 -0.00485719 -0.00165908 0.000783118 -0.000450046 -0.000193462 -0.00160823 0.00153065 8.17858e-05 -0.00292981 0.000418593 -0.000860453 0.000642683 0.00102288 0.000633102 -0.000570843 -0.00083195 0.000202188 5.8947e-05 0.00101208 
1531.6 0 -0.000423015 0.131495 0.000149401 0.000537351 0.0213941 0.000213053 -0.00158382 0.183291 0.00403701 -0.000693611 -0.000610927 0.00345118 0.00012589 -0.00479942 -0.00169372 0.000797369 -0.00041 -0.000166905 -0.00167557 0.00151971 7.79837e-05 -0.00297133 0.000383529 -0.000877497 0.000637094 0.00103391 0.000604773 -0.000588634 -0.00081737 0.000196411 5.16821e-05 0.00102671 
1531.95 0 -0.000423867 0.130293 0.000151635 0.000549771 0.0281071 0.000220586 -0.00159819 0.178638 0.00419584 -0.000732597 -0.000565753 0.00356961 0.000148197 -0.0047393 -0.00173073 0.000809664 -0.000374427 -0.000142197 -0.0017419 0.00150349 7.51925e-05 -0.00301324 0.000348654 -0.000895127 0.000631102 0.00104472 0.000575711 -0.000606465 -0.000802424 0.000190336 4.38798e-05 0.00103844 
1532.3 0 -0.000423326 0.128998 0.000152721 0.000560706 0.0346872 0.000228058 -0.00161099 0.173878 0.00435179 -0.000769399 -0.00051894 0.00368807 0.000171939 -0.00467587 -0.00177287 0.000821025 -0.000342612 -0.000119553 -0.0018064 0.00148158 7.30869e-05 -0.00305456 0.000313887 -0.000913542 0.000624891 0.00105575 0.000546022 -0.000624587 -0.000787399 0.000184044 3.62403e-05 0.00104704 
1532.65 0 -0.000419715 0.127612 0.000153703 0.000571103 0.0411329 0.000234987 -0.00162074 0.169015 0.00450482 -0.000803452 -0.000472523 0.00380505 0.000200362 -0.00460907 -0.0018207 0.000830866 -0.000314637 -0.000100478 -0.00186849 0.00145403 7.21416e-05 -0.00309596 0.000279352 -0.000932207 0.000618914 0.0010664 0.000515516 -0.000642573 -0.000773009 0.000178504 2.8745e-05 0.00105394 
1533 0 -0.000411774 0.126136 0.000155527 0.000581754 0.0474438 0.000243663 -0.00162494 0.164057 0.00465514 -0.000835789 -0.000427625 0.00391839 0.000233791 -0.00454081 -0.00187235 0.000838623 -0.000290246 -8.69244e-05 -0.00192873 0.0014219 7.28081e-05 -0.00313883 0.000245761 -0.000950655 0.00061354 0.00107584 0.00048363 -0.000660012 -0.000759505 0.000173674 2.14178e-05 0.00106065 
1533.35 0 -0.000400967 0.12457 0.000157726 0.000592694 0.0536204 0.000255053 -0.00162164 0.159009 0.00480243 -0.000868154 -0.000383161 0.00402551 0.000269898 -0.00447217 -0.00192536 0.0008443 -0.000267514 -7.97493e-05 -0.00198725 0.00138631 7.52508e-05 -0.00318266 0.000213333 -0.000969436 0.000608335 0.00108402 0.000450432 -0.000677078 -0.000746834 0.00016829 1.42482e-05 0.00106715 
1533.7 0 -0.000389319 0.122918 0.000159775 0.000603602 0.0596605 0.00026811 -0.00161116 0.153873 0.00494587 -0.000900446 -0.000336649 0.0041244 0.000306914 -0.0044023 -0.00197919 0.000849124 -0.000243397 -7.85596e-05 -0.00204351 0.00134756 7.90634e-05 -0.00322621 0.000181334 -0.000989643 0.000603367 0.00109085 0.0004167 -0.000694088 -0.000735128 0.000161758 7.02716e-06 0.00107293 
1534.05 0 -0.000378065 0.121184 0.000162201 0.000614807 0.0655564 0.000281855 -0.00159408 0.148653 0.00508417 -0.000930899 -0.000287462 0.00421559 0.000344748 -0.00433054 -0.00203498 0.000854063 -0.000216117 -8.16598e-05 -0.00209884 0.00130555 8.37469e-05 -0.00326974 0.000149496 -0.00101178 0.000599516 0.00109582 0.000382545 -0.000711405 -0.000724436 0.000155177 -2.34051e-07 0.00107819 
1534.4 0 -0.000367051 0.119371 0.000165632 0.000626357 0.0712988 0.000294977 -0.00157067 0.143361 0.00521657 -0.000958557 -0.000237729 0.0043007 0.000384743 -0.0042591 -0.00209368 0.000858417 -0.000186042 -8.70905e-05 -0.00215553 0.00126152 8.92858e-05 -0.00331405 0.000118014 -0.00103525 0.00059709 0.00109906 0.000347094 -0.000729028 -0.000714688 0.000149683 -7.82068e-06 0.00108295 
1534.75 0 -0.000355196 0.117481 0.000170329 0.000637098 0.0768825 0.000307781 -0.00154213 0.138008 0.0053439 -0.000984224 -0.000190256 0.00437951 0.000429367 -0.00418939 -0.00215633 0.000860851 -0.000153944 -9.36032e-05 -0.00221426 0.00121766 9.51764e-05 -0.00335866 8.69256e-05 -0.00105975 0.00059539 0.00110072 0.000309842 -0.000747156 -0.000705746 0.000145326 -1.61251e-05 0.00108668 
1535.1 0 -0.000342284 0.115516 0.000176548 0.000646677 0.082307 0.000322421 -0.00150923 0.132602 0.00546811 -0.00100858 -0.000146816 0.00445134 0.000479659 -0.00411844 -0.00222258 0.000859901 -0.000120148 -0.000100137 -0.00227431 0.00117446 0.000100549 -0.00340209 5.64172e-05 -0.00108576 0.000593501 0.00110048 0.000270718 -0.000765755 -0.000697163 0.000142252 -2.4411e-05 0.00109003 
1535.45 0 -0.000329168 0.113477 0.000183813 0.000656416 0.087572 0.000340145 -0.00147221 0.127143 0.00559061 -0.00103285 -0.000107793 0.00451594 0.000533482 -0.00404302 -0.00228823 0.000855871 -8.61133e-05 -0.000105822 -0.00233384 0.00113038 0.000105575 -0.00344389 2.71621e-05 -0.00111304 0.000591278 0.00109832 0.000230074 -0.000784144 -0.00068821 0.00014068 -3.19048e-05 0.00109443 
1535.8 0 -0.000316614 0.111366 0.000191469 0.000667153 0.0926741 0.000360873 -0.00143241 0.121629 0.00571094 -0.00105966 -7.26346e-05 0.00457196 0.000588046 -0.00396395 -0.00234892 0.000851859 -5.34813e-05 -0.000111041 -0.00239003 0.0010841 0.000110654 -0.00348453 -2.73801e-07 -0.00114058 0.000588988 0.00109406 0.000188499 -0.000801916 -0.000678532 0.000140148 -3.86764e-05 0.00109973 
1536.15 0 -0.000305148 0.109184 0.000199201 0.000678173 0.0976096 0.000383723 -0.00139215 0.116064 0.00582744 -0.00109059 -3.99045e-05 0.00461867 0.000642345 -0.00388367 -0.00240463 0.000850821 -2.26203e-05 -0.000116081 -0.00244111 0.00103641 0.000114712 -0.0035241 -2.63957e-05 -0.00116756 0.00058643 0.00108707 0.000146546 -0.000818752 -0.000667901 0.000139574 -4.52707e-05 0.00110512 
1536.5 0 -0.000294945 0.106934 0.000206732 0.000688588 0.102376 0.00040724 -0.00135258 0.110452 0.00593918 -0.00112342 -7.37653e-06 0.00465701 0.000696797 -0.0038022 -0.00245722 0.000852772 8.05615e-06 -0.000119449 -0.00248688 0.000988678 0.000116273 -0.00356192 -5.22845e-05 -0.00119353 0.000583025 0.00107717 0.000105291 -0.000833616 -0.000655828 0.000137792 -5.19716e-05 0.00111107 
1536.85 0 -0.000285476 0.10462 0.000213829 0.000698733 0.106973 0.000431494 -0.00131316 0.104799 0.00604724 -0.00115411 2.68925e-05 0.0046881 0.000751402 -0.00371916 -0.00250801 0.00085612 4.01142e-05 -0.000119194 -0.00252692 0.000941368 0.000115577 -0.00359793 -7.83163e-05 -0.00121866 0.000578816 0.00106522 6.56535e-05 -0.000846063 -0.000642048 0.000135105 -5.8682e-05 0.00111785 
1537.2 0 -0.000277013 0.102244 0.000220951 0.000708284 0.111399 0.000458119 -0.00127321 0.099113 0.00615351 -0.00118038 6.36945e-05 0.00471239 0.000804508 -0.00363597 -0.00255873 0.000859407 7.35453e-05 -0.000116073 -0.00256047 0.000894472 0.000113758 -0.0036325 -0.000103664 -0.00124346 0.000574585 0.00105236 2.76207e-05 -0.000857224 -0.00062746 0.000132022 -6.47237e-05 0.00112451 
1537.55 0 -0.00027073 0.0998087 0.00022821 0.000716121 0.115655 0.000486206 -0.00123219 0.0933998 0.00625846 -0.00120233 0.000103296 0.00472909 0.000854415 -0.00355235 -0.00261061 0.000860801 0.000108402 -0.000113099 -0.00258702 0.00084832 0.00011146 -0.0036661 -0.000126966 -0.00126779 0.000571029 0.00103936 -9.33964e-06 -0.000867959 -0.000613249 0.000128747 -6.95036e-05 0.0011303 
1537.9 0 -0.000265688 0.0973167 0.000235384 0.000722824 0.119738 0.000514006 -0.00118917 0.0876653 0.00636097 -0.00122043 0.00014653 0.00473625 0.000902186 -0.00346785 -0.00266316 0.000858719 0.00014311 -0.000111859 -0.00260608 0.000803058 0.000109287 -0.00369889 -0.000147518 -0.00129139 0.000569022 0.00102608 -4.5428e-05 -0.000877691 -0.000599652 0.000126353 -7.2869e-05 0.00113532 
1538.25 0 -0.000260508 0.0947714 0.000242539 0.000729391 0.123647 0.000542343 -0.00114268 0.0819146 0.0064601 -0.00123322 0.000193851 0.00473388 0.000951502 -0.00338479 -0.0027151 0.000852687 0.000173474 -0.000112181 -0.00261837 0.000758201 0.000107793 -0.00372974 -0.000165992 -0.00131419 0.000569376 0.00101171 -8.07051e-05 -0.000885284 -0.000586276 0.000125134 -7.48882e-05 0.00114014 
1538.6 0 -0.000255711 0.0921758 0.000250068 0.000735616 0.12738 0.000570698 -0.00109115 0.0761547 0.0065554 -0.0012395 0.000244311 0.00472575 0.00100509 -0.00330361 -0.0027657 0.000843272 0.000197663 -0.000114062 -0.00262419 0.000713291 0.000107506 -0.00375724 -0.000183199 -0.00133565 0.000572037 0.000996462 -0.000115196 -0.000889686 -0.000572331 0.000124299 -7.56893e-05 0.00114505 
1538.95 0 -0.000251486 0.0895325 0.000258052 0.000741495 0.130938 0.000595723 -0.00103407 0.0703944 0.00664568 -0.00124113 0.000296176 0.00471623 0.00106068 -0.00321994 -0.00281444 0.000832021 0.000217977 -0.000117298 -0.00262198 0.000667275 0.000109495 -0.00378066 -0.000199324 -0.00135621 0.000576381 0.000981425 -0.000149132 -0.000891117 -0.000557691 0.000123391 -7.538e-05 0.00114996 
1539.3 0 -0.000246099 0.0868434 0.000265757 0.000748229 0.134326 0.000615891 -0.000972403 0.064641 0.00673002 -0.0012411 0.000347389 0.0047056 0.00111535 -0.00312936 -0.00286031 0.000821095 0.000237246 -0.000121337 -0.00261097 0.000619748 0.00011454 -0.00379924 -0.000215073 -0.00137705 0.000582152 0.000967247 -0.000183056 -0.000890308 -0.000543351 0.000122666 -7.45724e-05 0.00115389 
1539.65 0 -0.000238478 0.0841112 0.000273247 0.000756489 0.137544 0.000632783 -0.000907246 0.0588986 0.00680838 -0.00124057 0.000396106 0.00469057 0.00117017 -0.00303316 -0.00290361 0.000811705 0.000256049 -0.000125259 -0.00259216 0.000571436 0.000121494 -0.0038127 -0.000231552 -0.00139814 0.000589072 0.000953828 -0.000216855 -0.000886977 -0.000529882 0.000122848 -7.36775e-05 0.00115605 
1540 0 -0.000229547 0.0813392 0.000281073 0.000765021 0.14059 0.000647687 -0.00083901 0.0531706 0.00687969 -0.00123923 0.000442679 0.00466884 0.00122718 -0.00293592 -0.00294725 0.000803324 0.000273594 -0.000127796 -0.00256787 0.000523459 0.000128705 -0.00382231 -0.000249435 -0.00141798 0.00059653 0.000940575 -0.000249928 -0.000880714 -0.000516892 0.000124528 -7.30263e-05 0.001157 
1540.35 0 -0.000220667 0.0785304 0.000289019 0.000772382 0.143461 0.000660848 -0.000768088 0.047461 0.00694165 -0.00123678 0.000489129 0.00464182 0.00128741 -0.00283885 -0.00299418 0.000795266 0.000288525 -0.000127823 -0.00254005 0.000476733 0.000135795 -0.00383009 -0.00026879 -0.0014355 0.000604908 0.000926719 -0.000281891 -0.000871705 -0.00050332 0.000127756 -7.30371e-05 0.00115753 
1540.7 0 -0.000212583 0.0756859 0.000296663 0.00077908 0.146155 0.000673101 -0.000694792 0.0417735 0.00699213 -0.00123276 0.000535926 0.0046125 0.00134981 -0.00273924 -0.00304329 0.000787216 0.000300587 -0.000124585 -0.00251065 0.000431408 0.00014327 -0.0038367 -0.00028949 -0.0014508 0.000615131 0.00091174 -0.000313287 -0.000860987 -0.000488629 0.000131507 -7.3603e-05 0.0011573 
1541.05 0 -0.000205272 0.0728075 0.000303216 0.000786211 0.148674 0.000685384 -0.000619635 0.0361102 0.00703076 -0.00122598 0.000581786 0.00458097 0.00141129 -0.00263464 -0.0030923 0.000779195 0.000312692 -0.000118514 -0.00248222 0.000387924 0.000151338 -0.00384131 -0.000311654 -0.00146379 0.000626257 0.000895527 -0.000344564 -0.000850085 -0.000473316 0.00013452 -7.38527e-05 0.00115416 
1541.4 0 -0.000198462 0.069898 0.000307835 0.000794156 0.151022 0.00069868 -0.000544263 0.0304738 0.00705932 -0.00121493 0.000626484 0.00454432 0.00146846 -0.00252385 -0.00314132 0.000771782 0.000329281 -0.000110813 -0.00245642 0.00034739 0.000159209 -0.00384345 -0.000335261 -0.00147396 0.000636417 0.00087801 -0.00037495 -0.000839857 -0.000457717 0.000136327 -7.30616e-05 0.00114728 
1541.75 0 -0.000191917 0.0669597 0.000309943 0.000803741 0.153201 0.0007151 -0.000470635 0.0248684 0.00707951 -0.00119879 0.000670819 0.00450064 0.00151975 -0.00240704 -0.00318863 0.000766406 0.00035167 -0.000102218 -0.00243237 0.000310768 0.000165599 -0.00384276 -0.000359397 -0.00148127 0.000645137 0.000858688 -0.000403541 -0.000829431 -0.000441849 0.000137183 -7.17244e-05 0.00113866 
1542.1 0 -0.000185367 0.0639952 0.000310254 0.000815473 0.155215 0.000736388 -0.000399148 0.0192986 0.00709026 -0.00117723 0.000714862 0.00444992 0.00156649 -0.00228715 -0.00323065 0.00076342 0.000376461 -9.29379e-05 -0.00240696 0.00027907 0.000169687 -0.00383754 -0.000382892 -0.00148652 0.000653099 0.000837207 -0.000430663 -0.00081761 -0.000425687 0.000137705 -7.05983e-05 0.00112981 
1542.45 0 -0.000178844 0.0610083 0.000310075 0.000828163 0.157064 0.000761327 -0.000328174 0.0137675 0.00708942 -0.00115053 0.000757866 0.00439164 0.0016094 -0.00216776 -0.00326619 0.000761009 0.000399464 -8.33924e-05 -0.00237835 0.000252845 0.000172228 -0.00382689 -0.000405864 -0.00149076 0.00066124 0.000813837 -0.00045713 -0.00080426 -0.00040941 0.000138146 -6.97962e-05 0.00112066 
1542.8 0 -0.000172909 0.0580028 0.000309593 0.000840279 0.158744 0.000786129 -0.000255959 0.00827974 0.00707679 -0.0011209 0.000798105 0.00432519 0.0016469 -0.00205034 -0.00329615 0.000756791 0.000419631 -7.45766e-05 -0.00234778 0.000231291 0.00017523 -0.00381285 -0.000429319 -0.00149478 0.000669853 0.00078926 -0.000483447 -0.000789938 -0.000393321 0.000138444 -6.89002e-05 0.00111046 
1543.15 0 -0.000167457 0.0549819 0.000307988 0.000851393 0.160254 0.000807659 -0.000183154 0.0028429 0.00705395 -0.001092 0.000832849 0.00425094 0.00167762 -0.00193431 -0.0033219 0.00074857 0.000438594 -6.72294e-05 -0.00231722 0.000212513 0.000179651 -0.00379735 -0.000453556 -0.00149885 0.00067814 0.000764282 -0.000509832 -0.00077496 -0.000377249 0.000139359 -6.76649e-05 0.00109889 
1543.5 0 -0.00016091 0.0519495 0.000304765 0.000861899 0.161593 0.00082697 -0.000110696 -0.00253487 0.00702356 -0.00106644 0.00086002 0.00417109 0.00170183 -0.00181802 -0.00334383 0.000734918 0.000457477 -6.1541e-05 -0.00228897 0.000194809 0.000184357 -0.00377996 -0.000478551 -0.00150246 0.000685131 0.000739543 -0.000536577 -0.000759215 -0.000360648 0.000142073 -6.64583e-05 0.0010862 
1543.85 0 -0.000152668 0.0489077 0.000300364 0.000872013 0.162767 0.000846626 -3.75498e-05 -0.00784815 0.00698814 -0.00104378 0.000879366 0.00408947 0.00172038 -0.00169893 -0.00336222 0.000715391 0.000476345 -5.83129e-05 -0.00226433 0.000178083 0.00018824 -0.00375853 -0.000503787 -0.00150444 0.000690352 0.00071597 -0.000563581 -0.000742399 -0.000343087 0.000146552 -6.53477e-05 0.00107181 
1544.2 0 -0.000143209 0.0458568 0.000295266 0.000882135 0.163781 0.000866017 3.73812e-05 -0.0130955 0.00694853 -0.00102112 0.000892234 0.00400768 0.00173444 -0.00157527 -0.00337882 0.00068948 0.000494572 -5.77069e-05 -0.00224139 0.000162035 0.000190809 -0.00373116 -0.000528343 -0.00150399 0.000694013 0.000694442 -0.000590224 -0.000724929 -0.00032413 0.000152245 -6.38727e-05 0.001055 
1544.55 0 -0.000132518 0.0427978 0.000289629 0.000892508 0.164639 0.000884484 0.000114085 -0.0182773 0.00690354 -0.000995511 0.000899124 0.00392482 0.00174541 -0.00144881 -0.00339502 0.000656865 0.000510314 -5.79561e-05 -0.00221719 0.000145555 0.000191641 -0.0036981 -0.000551785 -0.00150088 0.000697179 0.000674516 -0.000616197 -0.000707211 -0.000303578 0.000158765 -6.19381e-05 0.00103614 
1544.9 0 -0.000120844 0.0397331 0.000283864 0.000901844 0.165343 0.000902164 0.000189994 -0.0233918 0.0068509 -0.000966319 0.000899181 0.00384026 0.00175258 -0.00132342 -0.00341067 0.000619118 0.000523214 -5.76195e-05 -0.00219058 0.000128525 0.000190407 -0.00366203 -0.000574481 -0.00149451 0.000700117 0.000654673 -0.000641252 -0.000689493 -0.000282137 0.000165441 -5.93312e-05 0.00101551 
1545.25 0 -0.00010848 0.0366652 0.000278055 0.00090781 0.165892 0.000918143 0.000261896 -0.0284338 0.00678944 -0.000934339 0.000893583 0.0037533 0.00175318 -0.00119936 -0.00342567 0.000579603 0.00053618 -5.68616e-05 -0.00216367 0.000110264 0.000186596 -0.00362467 -0.000597642 -0.00148455 0.000701888 0.000633523 -0.000664717 -0.000673109 -0.000260808 0.000171793 -5.53587e-05 0.00099302 
1545.6 0 -9.57079e-05 0.0335975 0.000271082 0.000910273 0.16629 0.000930487 0.000328393 -0.033398 0.00672054 -0.000899197 0.000885802 0.00366357 0.00174601 -0.00107328 -0.00343993 0.000540953 0.000551644 -5.68053e-05 -0.0021404 8.97087e-05 0.000180746 -0.00358471 -0.000622467 -0.00147103 0.000701782 0.000610718 -0.000685855 -0.000657857 -0.000239528 0.000178416 -5.00585e-05 0.000969197 
1545.95 0 -8.20657e-05 0.0305338 0.00026199 0.000911585 0.166536 0.000937441 0.000388308 -0.0382804 0.00664677 -0.000859725 0.000877785 0.00357186 0.0017334 -0.000944154 -0.00345168 0.000503246 0.000566484 -5.8365e-05 -0.00212163 6.74194e-05 0.000173596 -0.0035409 -0.000648776 -0.00145452 0.000700228 0.000587077 -0.000704365 -0.000641518 -0.000217084 0.000186626 -4.41645e-05 0.000944713 
1546.3 0 -6.64709e-05 0.0274771 0.000251528 0.000913645 0.166629 0.00094026 0.000441583 -0.0430777 0.00656959 -0.000816078 0.000867592 0.00347904 0.00171783 -0.000812004 -0.00345842 0.000464297 0.000575371 -6.1739e-05 -0.00210462 4.4969e-05 0.000164832 -0.0034934 -0.000675549 -0.00143584 0.000698097 0.000563129 -0.000721504 -0.000623696 -0.000192603 0.000196033 -3.81503e-05 0.000919127 
1546.65 0 -4.89541e-05 0.0244287 0.000240359 0.000917471 0.166571 0.00094138 0.000490777 -0.0477877 0.00648833 -0.000771154 0.00085201 0.00338655 0.00169862 -0.000675055 -0.00345904 0.000422392 0.000578414 -6.70604e-05 -0.00208766 2.43248e-05 0.000154623 -0.00344237 -0.000701954 -0.00141491 0.0006948 0.000538483 -0.000739238 -0.000605348 -0.000166486 0.000204647 -3.21495e-05 0.000892042 
1547 0 -3.09131e-05 0.0213902 0.000228026 0.000923755 0.166364 0.000940048 0.000538862 -0.0524085 0.00640233 -0.00072833 0.000829827 0.00329611 0.00167497 -0.000533168 -0.00345275 0.000378291 0.000580071 -7.51931e-05 -0.00207074 7.13841e-06 0.000144044 -0.0033871 -0.000727755 -0.00139141 0.00068822 0.000513386 -0.000758429 -0.000586656 -0.000139569 0.000211993 -2.65083e-05 0.000864283 
1547.35 0 -1.23062e-05 0.0183644 0.000214757 0.000932057 0.166015 0.000932874 0.000587353 -0.0569373 0.00631312 -0.00068869 0.000801772 0.00320859 0.00164746 -0.000389696 -0.00343877 0.000334487 0.000583539 -8.63138e-05 -0.00205471 -6.59749e-06 0.00013397 -0.00332673 -0.000752853 -0.00136626 0.000678056 0.00048866 -0.000778711 -0.000568224 -0.000112066 0.000219366 -2.14512e-05 0.000836381 
1547.7 0 8.48512e-06 0.0153541 0.000201102 0.000940674 0.165525 0.000919355 0.000637095 -0.0613696 0.00622185 -0.000651742 0.000768138 0.00312468 0.00161689 -0.000247714 -0.00341852 0.00029215 0.000588889 -9.85619e-05 -0.00204117 -1.90139e-05 0.000124542 -0.0032616 -0.000776655 -0.00134062 0.000666071 0.000464859 -0.000799987 -0.000549676 -8.38386e-05 0.000228111 -1.63723e-05 0.000808228 
1548.05 0 3.06784e-05 0.0123608 0.000187169 0.000948822 0.164898 0.000901693 0.000688083 -0.0657007 0.00612726 -0.000617587 0.000728086 0.0030445 0.00158481 -0.000105893 -0.00339447 0.000249882 0.000593976 -0.000109935 -0.00202997 -3.25868e-05 0.000115016 -0.00319238 -0.000799355 -0.00131378 0.000653354 0.000442686 -0.000822746 -0.000530031 -5.47402e-05 0.000237734 -1.06682e-05 0.000780353 
1548.4 0 5.2576e-05 0.00938477 0.000173263 0.000956721 0.164136 0.000880753 0.000738387 -0.0699282 0.00602723 -0.000585822 0.000681034 0.00296726 0.00155255 3.90158e-05 -0.00336671 0.000206207 0.000598882 -0.000119835 -0.00201987 -4.75966e-05 0.000105107 -0.00311864 -0.000821874 -0.00128393 0.000639645 0.000422154 -0.000846658 -0.000510311 -2.45765e-05 0.000246194 -4.42199e-06 0.000753198 
1548.75 0 7.38637e-05 0.00642705 0.000159796 0.000964117 0.163244 0.000857934 0.000785179 -0.0740544 0.00592031 -0.000554554 0.000628152 0.00289302 0.00152037 0.000188097 -0.0033345 0.000160731 0.000606907 -0.000128464 -0.00201009 -6.25243e-05 9.50342e-05 -0.0030402 -0.000844076 -0.00125046 0.000623789 0.000402225 -0.000870388 -0.000491353 6.5346e-06 0.000253078 2.34695e-06 0.000725995 
1549.1 0 9.4086e-05 0.00349044 0.000147346 0.00097038 0.162227 0.000834461 0.000827711 -0.0780815 0.00580639 -0.000522058 0.000571684 0.00282291 0.00148771 0.000339661 -0.00329938 0.000112945 0.00062068 -0.000135861 -0.00199975 -7.65055e-05 8.45594e-05 -0.00295829 -0.000865152 -0.00121455 0.000604389 0.00038232 -0.000893518 -0.000472588 3.87908e-05 0.000259312 9.93392e-06 0.000697943 
1549.45 0 0.000112743 0.000577297 0.000135806 0.000974471 0.161084 0.000808903 0.000867623 -0.0820077 0.00568635 -0.000489248 0.000513223 0.00275779 0.00145215 0.000491637 -0.00326403 6.39354e-05 0.000639535 -0.000140797 -0.0019883 -8.96661e-05 7.40357e-05 -0.00287363 -0.000884733 -0.00117774 0.000580934 0.00036181 -0.000916753 -0.000453211 7.2714e-05 0.000265376 1.76606e-05 0.000668338 
1549.8 0 0.000129509 -0.00231024 0.000124241 0.000975338 0.159821 0.0007787 0.000905872 -0.0858303 0.00556077 -0.000458084 0.000452912 0.00269666 0.00141261 0.00064421 -0.00323133 1.79259e-05 0.000660213 -0.000140788 -0.001975 -0.00010193 6.47833e-05 -0.00278518 -0.000902407 -0.00114117 0.000554235 0.000339843 -0.00094013 -0.000432253 0.000107816 0.000271501 2.4624e-05 0.000636501 
1550.15 0 0.000145202 -0.00516897 0.000112142 0.000973017 0.158437 0.000742388 0.000942035 -0.0895485 0.00542934 -0.000428352 0.000389604 0.0026362 0.00137274 0.00080014 -0.00320258 -2.17076e-05 0.000680326 -0.000134594 -0.0019574 -0.000112767 5.68801e-05 -0.00269272 -0.000917805 -0.00110472 0.000525603 0.000316269 -0.000963162 -0.000409338 0.000142772 0.000277718 3.12465e-05 0.000602877 
1550.5 0 0.000161364 -0.00799582 9.99174e-05 0.000968878 0.156938 0.000702087 0.000976334 -0.09316 0.0052925 -0.000399822 0.000321405 0.00257452 0.0013365 0.000961035 -0.00317614 -5.56788e-05 0.000700466 -0.000123233 -0.001933 -0.000120697 4.91905e-05 -0.00259751 -0.000931258 -0.00106691 0.00049625 0.000291286 -0.000986637 -0.000384573 0.000176727 0.000284056 3.85891e-05 0.000568146 
1550.85 0 0.000177717 -0.0107884 8.75585e-05 0.000964154 0.155326 0.000660732 0.00100891 -0.0966591 0.00515181 -0.000373971 0.000246699 0.00251341 0.00130336 0.00112365 -0.00314814 -8.66831e-05 0.000721777 -0.00010857 -0.0019022 -0.000123676 4.19269e-05 -0.00249976 -0.000943551 -0.00102728 0.000466465 0.000265512 -0.00101131 -0.000358116 0.000209673 0.000290856 4.68679e-05 0.000532748 
1551.2 0 0.000193502 -0.0135453 7.39898e-05 0.000957932 0.153606 0.0006183 0.00103909 -0.100042 0.00500854 -0.000351979 0.000166244 0.0024546 0.00127059 0.00128314 -0.0031156 -0.000115418 0.000744721 -9.25173e-05 -0.00186843 -0.000121528 3.58803e-05 -0.00239904 -0.000954635 -0.000986868 0.000435448 0.000240123 -0.00103722 -0.000330403 0.000242298 0.000297138 5.57013e-05 0.000496789 
1551.55 0 0.000208945 -0.0162662 5.8253e-05 0.00094869 0.15178 0.000575562 0.0010666 -0.103308 0.00486248 -0.000334983 8.24145e-05 0.00239768 0.00123613 0.00143827 -0.00307889 -0.000140358 0.000769859 -7.67475e-05 -0.00183323 -0.000115917 3.02637e-05 -0.00229533 -0.00096349 -0.000946243 0.00040304 0.000215614 -0.00106465 -0.000301338 0.000275485 0.000301774 6.48251e-05 0.000460422 
1551.9 0 0.000223647 -0.0189499 4.03338e-05 0.000936804 0.149853 0.000535265 0.00109226 -0.106459 0.00471283 -0.000324441 -3.63754e-06 0.00234002 0.00119969 0.00158987 -0.00303991 -0.000160673 0.000796807 -6.23398e-05 -0.00179458 -0.000108693 2.40527e-05 -0.0021896 -0.000969956 -0.000905204 0.000370189 0.000191178 -0.00109354 -0.000270869 0.000308982 0.000304892 7.41286e-05 0.00042438 
1552.25 0 0.00023733 -0.0215948 2.11204e-05 0.000923704 0.147825 0.00049865 0.00111622 -0.109494 0.00455899 -0.000320523 -9.16596e-05 0.00227936 0.00116194 0.00173829 -0.00299898 -0.000177962 0.0008244 -4.87892e-05 -0.00175112 -0.000101168 1.76731e-05 -0.00208254 -0.000974936 -0.000863619 0.000337488 0.000165678 -0.00112303 -0.000239784 0.00034242 0.000306737 8.37951e-05 0.000388687 
1552.6 0 0.000250244 -0.0241997 1.02818e-06 0.00091066 0.1457 0.000466118 0.00113733 -0.112413 0.00440035 -0.000321589 -0.000181222 0.00221652 0.00112267 0.00188441 -0.00295549 -0.000194838 0.000851799 -3.38796e-05 -0.00170646 -9.30345e-05 1.1296e-05 -0.00197343 -0.000979775 -0.000821652 0.000304853 0.000138682 -0.00115242 -0.000209533 0.000375378 0.0003072 9.42125e-05 0.000352186 
1552.95 0 0.000262174 -0.0267641 -1.99247e-05 0.000898692 0.143484 0.000437921 0.00115595 -0.115218 0.00423785 -0.00032468 -0.000271433 0.00215316 0.001083 0.00202983 -0.00290887 -0.000213229 0.000878607 -1.65213e-05 -0.00166671 -8.24184e-05 4.13306e-06 -0.00186157 -0.000985485 -0.000779484 0.000272303 0.000110443 -0.00118097 -0.000180056 0.000406784 0.000306586 0.000105231 0.000314876 
1553.3 0 0.000273149 -0.0292878 -4.07814e-05 0.000887755 0.141181 0.000413344 0.00117343 -0.117909 0.00407406 -0.000326527 -0.000361042 0.00208889 0.00104487 0.00217492 -0.00285878 -0.000233849 0.000903456 3.07743e-06 -0.00163225 -6.74981e-05 -3.44092e-06 -0.00174724 -0.000991544 -0.000736723 0.000239893 8.18908e-05 -0.00120808 -0.000149808 0.000436451 0.000305014 0.000116046 0.000276729 
1553.65 0 0.000284079 -0.0317701 -6.1049e-05 0.000876407 0.138794 0.000391421 0.00118947 -0.120484 0.00391061 -0.000325017 -0.000448275 0.00202138 0.00100746 0.00231909 -0.00280736 -0.000254481 0.000925472 2.50635e-05 -0.00159791 -4.68666e-05 -1.04968e-05 -0.00163175 -0.000996866 -0.000692446 0.000207618 5.40314e-05 -0.0012337 -0.000119219 0.000464873 0.000301735 0.000126622 0.000237046 
1554 0 0.000295832 -0.0342088 -8.17399e-05 0.000863467 0.136325 0.000371867 0.00120365 -0.122939 0.00374723 -0.000319633 -0.000531543 0.00194955 0.000968651 0.0024626 -0.00275645 -0.000271922 0.000946343 4.9667e-05 -0.00156119 -2.07521e-05 -1.66759e-05 -0.00151568 -0.00100143 -0.000646447 0.000175942 2.70332e-05 -0.00125784 -8.97448e-05 0.000492263 0.000296676 0.000137979 0.000195897 
1554.35 0 0.000309425 -0.0366001 -0.000103997 0.000848855 0.133777 0.00035487 0.00121731 -0.125275 0.00358355 -0.000310632 -0.000609459 0.00187414 0.000927832 0.00260818 -0.00270501 -0.000285251 0.000967034 7.68947e-05 -0.00152335 8.19227e-06 -2.21724e-05 -0.00139815 -0.00100613 -0.000599294 0.000145795 3.9339e-07 -0.0012805 -6.13446e-05 0.000518837 0.000290592 0.000150813 0.000152502 
1554.7 0 0.000325327 -0.0389427 -0.000127428 0.000833969 0.131151 0.00034209 0.0012328 -0.127491 0.00341983 -0.000299775 -0.000680384 0.00179531 0.00088484 0.00275873 -0.00265222 -0.000295995 0.000985937 0.000107976 -0.00148606 3.66887e-05 -2.76453e-05 -0.00127838 -0.00101166 -0.000551585 0.000118284 -2.7008e-05 -0.00130147 -3.33918e-05 0.000544802 0.000284089 0.0001656 0.000106082 
1555.05 0 0.000342235 -0.0412373 -0.000151283 0.000821157 0.128448 0.000334703 0.00125114 -0.12959 0.00325757 -0.000288369 -0.00074431 0.00171384 0.000838997 0.00291333 -0.0025981 -0.000305657 0.00100133 0.000143921 -0.00145039 6.3022e-05 -3.36326e-05 -0.00115667 -0.00101861 -0.000503643 9.35901e-05 -5.58302e-05 -0.00132034 -5.91954e-06 0.000570218 0.00027712 0.00018233 5.78154e-05 
1555.4 0 0.000358967 -0.0434851 -0.000175874 0.000811568 0.125673 0.000331889 0.00127081 -0.131574 0.00309899 -0.000276203 -0.00080202 0.00163255 0.000792318 0.00306713 -0.00254102 -0.000314546 0.00101379 0.000183263 -0.0014163 8.73578e-05 -4.08611e-05 -0.00103369 -0.00102691 -0.00045503 7.00483e-05 -8.5063e-05 -0.00133681 1.99755e-05 0.000595898 0.000268624 0.000199771 9.4136e-06 
1555.75 0 0.000375716 -0.0456854 -0.000200673 0.000803523 0.122832 0.000333157 0.00128995 -0.133443 0.00294429 -0.00026168 -0.000852668 0.00155354 0.000748384 0.00321475 -0.00247953 -0.000322579 0.00102601 0.000223467 -0.00138327 0.000110688 -5.05253e-05 -0.000909249 -0.00103569 -0.00040559 4.57775e-05 -0.000113574 -0.00135078 4.38571e-05 0.000622446 0.000257729 0.000216587 -3.86292e-05 
1556.1 0 0.000392682 -0.0478354 -0.000224521 0.000793771 0.119929 0.000338494 0.00130745 -0.135199 0.00279058 -0.000242944 -0.000894731 0.00147714 0.000707844 0.00335359 -0.00241587 -0.000329316 0.00104 0.000262797 -0.00135039 0.000135138 -6.33956e-05 -0.000783616 -0.00104432 -0.000355195 1.98858e-05 -0.000141881 -0.00136256 6.65422e-05 0.000649257 0.000245026 0.000232102 -8.6681e-05 
1556.45 0 0.00041017 -0.0499331 -0.000247224 0.000780278 0.116964 0.00034735 0.00132277 -0.136842 0.00263461 -0.000221159 -0.000928509 0.0014029 0.000669838 0.00348607 -0.00235201 -0.000333264 0.00105421 0.000301521 -0.00131744 0.000162085 -7.97451e-05 -0.00065802 -0.00105397 -0.00030353 -7.5536e-06 -0.000171497 -0.00137216 8.87252e-05 0.000675091 0.000231629 0.000246098 -0.000134345 
1556.8 0 0.00042908 -0.0519785 -0.000269654 0.000764205 0.113935 0.000359314 0.00133695 -0.138369 0.00247612 -0.000199575 -0.000956723 0.00133037 0.000634534 0.00361797 -0.00228515 -0.000334663 0.00106594 0.000341205 -0.00128566 0.000190035 -9.86094e-05 -0.000531894 -0.00106596 -0.000249923 -3.61152e-05 -0.000204072 -0.00137912 0.00011056 0.000698806 0.000217335 0.00025933 -0.000181625 
1557.15 0 0.000449796 -0.0539706 -0.00029262 0.000747575 0.110848 0.000374515 0.00135143 -0.139781 0.00231712 -0.000179498 -0.000982332 0.00126078 0.00060472 0.00375149 -0.00221289 -0.000338194 0.00107376 0.000383241 -0.00125593 0.000216307 -0.000118287 -0.000404237 -0.00107941 -0.000193833 -6.56147e-05 -0.000240137 -0.00138334 0.000131667 0.00071978 0.000201792 0.000272325 -0.000230144 
1557.5 0 0.000471168 -0.0559091 -0.000315031 0.000730483 0.107703 0.000393073 0.00136649 -0.141079 0.0021602 -0.000159127 -0.00100731 0.00119525 0.000582678 0.00388407 -0.00213776 -0.000347988 0.00107733 0.000428021 -0.00122597 0.000240417 -0.000138287 -0.000276423 -0.00109256 -0.000135763 -9.62832e-05 -0.000278057 -0.001386 0.000152048 0.000738271 0.000185815 0.000284485 -0.000280608 
1557.85 0 0.00049166 -0.0577946 -0.000335966 0.000712653 0.104507 0.000412855 0.00138103 -0.142261 0.00200733 -0.000136135 -0.00103138 0.00113356 0.000566036 0.004013 -0.00206261 -0.000363775 0.00107639 0.000475176 -0.00119205 0.000263965 -0.000158577 -0.00014994 -0.00110462 -7.66209e-05 -0.000128196 -0.000315935 -0.00138808 0.000171263 0.000755378 0.000170678 0.000295818 -0.000331357 
1558.2 0 0.000511815 -0.0596265 -0.000355572 0.000693896 0.101264 0.000431223 0.00139328 -0.143327 0.00185958 -0.000110521 -0.00105389 0.00107541 0.000551636 0.00413636 -0.00198693 -0.000384521 0.00107053 0.000524107 -0.0011541 0.000287389 -0.000178883 -2.38798e-05 -0.00111604 -1.74204e-05 -0.000159847 -0.000352994 -0.00138919 0.000189393 0.000771875 0.000156383 0.000306903 -0.00038017 
1558.55 0 0.000531854 -0.0614037 -0.000374138 0.00067355 0.0979794 0.000448496 0.00140307 -0.144278 0.00171713 -8.29521e-05 -0.0010759 0.00101985 0.000537846 0.00425449 -0.00190835 -0.000409786 0.00105959 0.000574241 -0.00111286 0.000309828 -0.000198511 0.000102838 -0.00112768 4.06099e-05 -0.000189815 -0.000389608 -0.00138881 0.000208214 0.000787643 0.000141858 0.000317895 -0.000425768 
1558.9 0 0.000550071 -0.0631251 -0.000392343 0.000651889 0.0946557 0.000464642 0.00141128 -0.145114 0.00157863 -5.29671e-05 -0.0010976 0.000965673 0.000524306 0.00436992 -0.00182408 -0.000438992 0.00104376 0.000624776 -0.00106777 0.000331046 -0.000216705 0.000229934 -0.00113973 9.78259e-05 -0.000218821 -0.000426724 -0.00138716 0.000227796 0.000802034 0.000126814 0.000328546 -0.000468078 
1559.25 0 0.000565915 -0.0647891 -0.000410364 0.000629949 0.0912941 0.000477793 0.00141841 -0.145835 0.00144274 -2.03719e-05 -0.00111749 0.00091166 0.000511566 0.00448405 -0.00173204 -0.000471835 0.00102238 0.000674619 -0.0010206 0.000351357 -0.000233665 0.000356258 -0.00115167 0.000155173 -0.000247425 -0.000464076 -0.00138461 0.000246804 0.000814355 0.000112336 0.000337984 -0.00050713 
1559.6 0 0.000580545 -0.0663951 -0.000428054 0.000608482 0.0878954 0.000487675 0.00142545 -0.146439 0.00130931 1.37497e-05 -0.0011351 0.000857021 0.00050031 0.00459587 -0.00163181 -0.00050742 0.00099358 0.000722615 -0.000973299 0.000370619 -0.000249636 0.000482323 -0.00116271 0.000213052 -0.00027469 -0.000500436 -0.00138214 0.000265118 0.000824272 9.80537e-05 0.000346073 -0.000543345 
1559.95 0 0.000594844 -0.067943 -0.000445475 0.000587553 0.0844631 0.000494477 0.00143329 -0.146926 0.00117872 4.77749e-05 -0.00115198 0.00080142 0.000490941 0.00470278 -0.00152693 -0.000544719 0.000957591 0.000767589 -0.000926453 0.000389539 -0.000264598 0.000609898 -0.00117195 0.000271418 -0.000300255 -0.000534961 -0.00138116 0.000282556 0.000831784 8.1983e-05 0.000353782 -0.000578524 
1560.3 0 0.000609451 -0.0694328 -0.000462724 0.000566738 0.0810025 0.000497218 0.00144322 -0.147298 0.00105162 8.00734e-05 -0.00116928 0.000743304 0.000483762 0.00480294 -0.00142292 -0.000583184 0.000916882 0.000809079 -0.000881046 0.000410125 -0.000279217 0.000738357 -0.00117831 0.000329598 -0.000325192 -0.000568244 -0.00138225 0.000298463 0.000836967 6.40409e-05 0.00036148 -0.000613571 
1560.65 0 0.000624582 -0.0708635 -0.000478892 0.000546165 0.077517 0.000495333 0.00145727 -0.147558 0.000928296 0.000109436 -0.00118659 0.000680481 0.000478751 0.0048973 -0.00132126 -0.000621995 0.000873161 0.000847634 -0.000837109 0.000432764 -0.000294466 0.000865807 -0.00118101 0.000386862 -0.000350553 -0.000601795 -0.00138394 0.000312623 0.000839552 4.54937e-05 0.000368165 -0.000647558 
1561 0 0.00064009 -0.0722345 -0.000494011 0.000526904 0.0740071 0.00048896 0.00147584 -0.147709 0.00080869 0.000136583 -0.00120246 0.000612744 0.000475871 0.00498714 -0.00121854 -0.000659741 0.000827106 0.000883539 -0.000791369 0.000454647 -0.000310224 0.00099017 -0.00117983 0.000442853 -0.00037683 -0.000636434 -0.00138414 0.000325884 0.00083951 2.65405e-05 0.000373161 -0.000679172 
1561.35 0 0.000656061 -0.0735456 -0.000509843 0.000508846 0.0704752 0.000478964 0.0014969 -0.14775 0.000692246 0.000163163 -0.00121389 0.000542254 0.000476896 0.00507149 -0.00111087 -0.000695823 0.000780086 0.000917237 -0.000739086 0.000473343 -0.00032572 0.00111037 -0.00117462 0.000497271 -0.000403343 -0.000671379 -0.00138227 0.000339188 0.000837705 6.89122e-06 0.000376416 -0.000708222 
1561.7 0 0.000671882 -0.0747964 -0.000527108 0.000489714 0.0669259 0.000466985 0.0015198 -0.147682 0.000578358 0.000190587 -0.00121858 0.000471 0.000483184 0.0051481 -0.000997007 -0.000729977 0.000733892 0.000949615 -0.000677623 0.000489236 -0.000340692 0.00122652 -0.00116565 0.000550476 -0.000428273 -0.00070598 -0.00137829 0.000352901 0.000834485 -1.33728e-05 0.000377438 -0.000734909 
1562.05 0 0.00068591 -0.0759868 -0.000544888 0.000467543 0.0633652 0.000452568 0.00154504 -0.147503 0.000467517 0.000220045 -0.00121653 0.000400068 0.000493504 0.00521531 -0.000878232 -0.000761159 0.000688606 0.000980039 -0.000608226 0.000504497 -0.000354451 0.00133937 -0.00115387 0.000603236 -0.000450571 -0.000740134 -0.00137233 0.000366717 0.000829134 -3.39335e-05 0.000376445 -0.000759162 
1562.4 0 0.000697725 -0.0771166 -0.000562529 0.000442201 0.059798 0.000432978 0.00157027 -0.147215 0.000361209 0.000252567 -0.00120761 0.000329087 0.000504942 0.00527294 -0.000757092 -0.000789546 0.000643003 0.00100696 -0.000535623 0.000521769 -0.000366746 0.0014503 -0.00114011 0.000656116 -0.000469541 -0.000772882 -0.00136515 0.000380539 0.000822118 -5.41865e-05 0.000374575 -0.00078113 
1562.75 0 0.000709277 -0.0781849 -0.000580128 0.000415024 0.0562265 0.000407559 0.00159368 -0.146823 0.000260103 0.000287536 -0.00119138 0.000258376 0.000514745 0.00532244 -0.000635594 -0.00081744 0.000596136 0.0010312 -0.000463677 0.000542054 -0.000379302 0.0015591 -0.00112463 0.000709336 -0.000484245 -0.000803861 -0.00135753 0.000394926 0.000815458 -7.37871e-05 0.000372604 -0.000800937 
1563.1 0 0.000722402 -0.0791911 -0.000598027 0.000388143 0.0526513 0.000378611 0.00161657 -0.146328 0.000163765 0.00032292 -0.00116827 0.000190048 0.000521162 0.0053649 -0.000513233 -0.000845679 0.000548171 0.00105566 -0.000393023 0.000564691 -0.000393337 0.00166413 -0.00110696 0.00076188 -0.000495052 -0.00083343 -0.00134971 0.000410194 0.000809877 -9.25714e-05 0.000370107 -0.000818278 
1563.45 0 0.000736472 -0.0801354 -0.000616507 0.000362417 0.0490747 0.000347762 0.00163965 -0.14573 7.04e-05 0.000358196 -0.00114016 0.00012537 0.000523748 0.00540084 -0.000388694 -0.00087299 0.000498997 0.00108215 -0.000322838 0.000588393 -0.000408327 0.00176439 -0.00108628 0.000812745 -0.000503069 -0.000861491 -0.00134102 0.000425996 0.000805286 -0.000110289 0.000366793 -0.000833412 
1563.8 0 0.00075034 -0.0810172 -0.000635308 0.000337491 0.0455005 0.000313903 0.00166225 -0.145028 -2.1782e-05 0.000394332 -0.00110908 6.40619e-05 0.00052372 0.0054323 -0.000262612 -0.000900046 0.000449562 0.00111061 -0.000252175 0.000612182 -0.000424029 0.00185954 -0.00106214 0.000862602 -0.00050963 -0.000888549 -0.00133149 0.000441913 0.000801651 -0.000127388 0.000362723 -0.000846729 
1564.15 0 0.000764378 -0.0818351 -0.000653286 0.000313095 0.0419318 0.000275524 0.00168359 -0.144226 -0.000112714 0.000430932 -0.00107427 6.60685e-06 0.000523261 0.00546138 -0.000135933 -0.000929612 0.00040229 0.00113948 -0.00018002 0.000635153 -0.000440869 0.00194986 -0.00103481 0.000912702 -0.000516547 -0.000914888 -0.00132137 0.0004572 0.000798157 -0.000143805 0.000357159 -0.000858922 
1564.5 0 0.000778704 -0.0825891 -0.000668787 0.000289316 0.0383716 0.000233033 0.00170317 -0.14333 -0.000201677 0.000467684 -0.00103311 -4.71994e-05 0.000522866 0.00548789 -8.70713e-06 -0.000963593 0.000358714 0.00116715 -0.000106189 0.000655267 -0.000459102 0.00203553 -0.00100497 0.000962589 -0.000524323 -0.000939768 -0.00131018 0.000470815 0.000794044 -0.000159262 0.000349827 -0.00087098 
1564.85 0 0.00079255 -0.0832801 -0.000680722 0.000266233 0.0348236 0.000187749 0.00172132 -0.142341 -0.000288693 0.000507522 -0.000985288 -9.8278e-05 0.000521515 0.00551064 0.000119314 -0.00100195 0.000319597 0.00119253 -3.1608e-05 0.000671876 -0.000478145 0.00211584 -0.000973112 0.00101105 -0.000531397 -0.000963708 -0.00129799 0.000482135 0.000789319 -0.000173922 0.000341389 -0.000883092 
1565.2 0 0.000805522 -0.0839083 -0.000689016 0.000243691 0.0312913 0.000141107 0.00173818 -0.141258 -0.000373676 0.000552478 -0.00093323 -0.000147402 0.000518329 0.00552907 0.000247156 -0.00104357 0.000285175 0.00121529 4.28873e-05 0.000687151 -0.000496642 0.00219064 -0.000939393 0.00105829 -0.00053709 -0.00098755 -0.0012847 0.000491566 0.000784415 -0.000187675 0.000332535 -0.000894363 
1565.55 0 0.000818085 -0.0844738 -0.000694383 0.000221306 0.027777 9.46458e-05 0.00175267 -0.140081 -0.000454713 0.00060042 -0.000878756 -0.000196132 0.000511431 0.00554356 0.000373723 -0.00108683 0.000254167 0.00123661 0.000117418 0.00070362 -0.000514253 0.00226156 -0.000903579 0.00110471 -0.000541787 -0.00101047 -0.00127018 0.000499949 0.000779556 -0.000200834 0.000324292 -0.000903795 
1565.9 0 0.000830801 -0.0849768 -0.000698512 0.000199058 0.0242834 5.05146e-05 0.00176412 -0.138812 -0.000529484 0.000649939 -0.000822035 -0.000246014 0.00049878 0.00555599 0.000500315 -0.00113013 0.000225947 0.00125756 0.000192027 0.00072232 -0.000531724 0.00232967 -0.000865162 0.00115025 -0.000545923 -0.00103105 -0.00125466 0.000507454 0.000774433 -0.000214674 0.000317635 -0.000911829 
1566.25 0 0.00084376 -0.0854184 -0.000703016 0.00017758 0.0208149 1.0303e-05 0.0017726 -0.13745 -0.000598689 0.000701324 -0.000761577 -0.00029714 0.00048111 0.00556761 0.000627116 -0.00117262 0.000201229 0.00127694 0.000266924 0.000742559 -0.000549339 0.0023942 -0.000824673 0.00119525 -0.000549792 -0.0010486 -0.00123847 0.000514762 0.000768584 -0.000229485 0.00031214 -0.000919816 
1566.6 0 0.000856762 -0.0857987 -0.000707643 0.00015681 0.0173765 -2.61664e-05 0.0017778 -0.135998 -0.000664403 0.000752828 -0.000697279 -0.000350542 0.000460839 0.00557838 0.000751013 -0.00121399 0.000179138 0.00129217 0.000343945 0.000762803 -0.00056628 0.002454 -0.00078341 0.00123932 -0.000553543 -0.0010627 -0.00122188 0.000522986 0.000762123 -0.000244158 0.000306459 -0.000928271 
1566.95 0 0.000868882 -0.0861175 -0.000711166 0.000136407 0.0139688 -5.98023e-05 0.00177884 -0.134459 -0.000728313 0.000801938 -0.000632602 -0.000408611 0.000438885 0.00558765 0.000869916 -0.00125335 0.000159002 0.00130296 0.000424365 0.000781746 -0.000581907 0.0025091 -0.000741456 0.00128199 -0.000557732 -0.00107369 -0.00120511 0.000532423 0.000755923 -0.000257887 0.000299519 -0.000936444 
1567.3 0 0.000879335 -0.0863759 -0.000713214 0.000116517 0.0105917 -9.19597e-05 0.00177539 -0.132839 -0.000791946 0.000848186 -0.00057068 -0.000470591 0.000415141 0.00559292 0.000984317 -0.0012894 0.000143491 0.00131101 0.000507957 0.000798618 -0.000596705 0.00256007 -0.000698533 0.00132391 -0.00056253 -0.00108267 -0.00118794 0.000543118 0.00075055 -0.000271315 0.000291461 -0.000943142 
1567.65 0 0.000888978 -0.0865743 -0.000714391 9.69018e-05 0.00724781 -0.000124056 0.00176816 -0.131143 -0.000856229 0.000894584 -0.000511656 -0.000532445 0.00038978 0.00559208 0.00109405 -0.00132197 0.000135306 0.00131623 0.000592498 0.000812798 -0.000610817 0.00260659 -0.000655216 0.00136521 -0.000567087 -0.00109038 -0.00117002 0.00055445 0.000744867 -0.000284057 0.000282687 -0.000948152 
1568 0 0.000898398 -0.0867113 -0.000715263 7.75003e-05 0.00393759 -0.000156087 0.00175792 -0.129372 -0.000921333 0.00094549 -0.000454322 -0.000590809 0.000363851 0.00558665 0.00119792 -0.00135177 0.000133952 0.00131612 0.000673814 0.000824603 -0.000623849 0.00264813 -0.000612179 0.00140579 -0.000570741 -0.00109675 -0.00115088 0.000566015 0.000736947 -0.000295313 0.000273173 -0.000951943 
1568.35 0 0.000906734 -0.0867881 -0.000715214 5.86886e-05 0.000659969 -0.000187271 0.00174631 -0.127522 -0.000987387 0.00100202 -0.000397052 -0.000645396 0.000338876 0.00557912 0.00129664 -0.00138026 0.00013801 0.00130877 0.000750497 0.000834375 -0.000636218 0.00268544 -0.000569157 0.00144543 -0.000572941 -0.00110101 -0.00113002 0.000578369 0.000727099 -0.000306222 0.000262997 -0.000955102 
1568.7 0 0.000912269 -0.0868064 -0.000713003 4.04868e-05 -0.00258329 -0.000219403 0.00173548 -0.125593 -0.00105431 0.00106311 -0.000339298 -0.000698112 0.000314937 0.00557099 0.00139223 -0.00140899 0.00014623 0.00129556 0.000824253 0.000841076 -0.000647647 0.00272005 -0.000525478 0.00148377 -0.000572537 -0.00110351 -0.0011075 0.000591544 0.000716845 -0.000318443 0.000252646 -0.000958756 
1569.05 0 0.000914848 -0.0867668 -0.000708702 2.3269e-05 -0.00578942 -0.000256417 0.00172501 -0.12359 -0.00112174 0.00112802 -0.000281753 -0.000750243 0.000288323 0.00556214 0.00148606 -0.0014385 0.000156532 0.00127807 0.000896234 0.000844382 -0.000657081 0.00275157 -0.00048028 0.00152121 -0.000569498 -0.00110604 -0.00108332 0.000605454 0.000706019 -0.000331832 0.000241953 -0.000963511 
1569.4 0 0.000916173 -0.0866693 -0.000703983 6.92473e-06 -0.00895537 -0.000298319 0.00171315 -0.121515 -0.00118935 0.00119609 -0.000224113 -0.000802712 0.000255355 0.00555085 0.00157891 -0.0014676 0.000166498 0.00125674 0.000965192 0.000845481 -0.000664552 0.00277946 -0.000433216 0.00155741 -0.000565243 -0.00110967 -0.00105727 0.00061984 0.000693917 -0.000346146 0.000229868 -0.000968617 
1569.75 0 0.00091631 -0.0865142 -0.000699639 -9.18617e-06 -0.012076 -0.000340983 0.00169914 -0.11937 -0.00125611 0.00126541 -0.000166188 -0.000856366 0.000214839 0.00553547 0.00167038 -0.00149479 0.000175237 0.00123318 0.00102947 0.000845735 -0.00067098 0.00280487 -0.000384391 0.00159122 -0.000560786 -0.00111451 -0.00102949 0.000634737 0.000680873 -0.000361864 0.000216947 -0.000973419 
1570.1 0 0.000913915 -0.0863014 -0.000696032 -2.54373e-05 -0.0151462 -0.000382218 0.00168326 -0.117158 -0.00132182 0.00133416 -0.000109885 -0.000910717 0.000167247 0.00551564 0.00175905 -0.00152103 0.000182617 0.00120887 0.00108962 0.000845098 -0.000677036 0.0028292 -0.00033461 0.00162249 -0.000556823 -0.00111972 -0.00100035 0.000650033 0.000667251 -0.000378358 0.0002048 -0.000977891 
1570.45 0 0.000909406 -0.0860319 -0.000693495 -4.18848e-05 -0.0181631 -0.000421958 0.00166544 -0.114883 -0.00138761 0.00140236 -5.72338e-05 -0.000965127 0.000115401 0.00549289 0.00184406 -0.00154928 0.000188158 0.00118297 0.0011473 0.000842543 -0.000682521 0.00285231 -0.000285219 0.0016527 -0.000553688 -0.00112436 -0.000970303 0.000665128 0.000653244 -0.00039419 0.000192943 -0.000982278 
1570.8 0 0.000903149 -0.0857074 -0.000691312 -5.86896e-05 -0.0211248 -0.000459608 0.00164525 -0.112547 -0.00145483 0.0014702 -8.80016e-06 -0.00102035 6.17477e-05 0.00546847 0.00192518 -0.00158013 0.000192661 0.00115445 0.00120234 0.00083763 -0.000686975 0.0028729 -0.000237093 0.00168355 -0.000550468 -0.00112769 -0.000939755 0.000679646 0.000638907 -0.000409041 0.000179795 -0.000986483 
1571.15 0 0.000894486 -0.085328 -0.000688282 -7.66689e-05 -0.0240296 -0.000495202 0.00162286 -0.110151 -0.00152336 0.00153748 3.55955e-05 -0.00107848 6.55375e-06 0.00544225 0.00200361 -0.0016105 0.000198232 0.001125 0.00125347 0.000831318 -0.000689958 0.0028908 -0.000191244 0.00171525 -0.000545761 -0.00113012 -0.000908648 0.000694623 0.000624186 -0.000422837 0.000166063 -0.000990217 
1571.5 0 0.000883615 -0.0848934 -0.000683347 -9.61169e-05 -0.0268749 -0.000527941 0.00159863 -0.107693 -0.00159164 0.00160513 7.61873e-05 -0.00113902 -5.09762e-05 0.00541341 0.00207984 -0.00163808 0.0002051 0.00109737 0.00130152 0.000824831 -0.000691845 0.00290769 -0.000147616 0.00174764 -0.000539542 -0.00113247 -0.000875819 0.000710647 0.000609595 -0.000435275 0.000154023 -0.000994111 
1571.85 0 0.000870213 -0.0844036 -0.000676336 -0.000115864 -0.0296576 -0.00055636 0.00157273 -0.105175 -0.00165959 0.00167408 0.000113328 -0.00119869 -0.000110589 0.00538094 0.00215236 -0.00166368 0.000212013 0.00107244 0.00134783 0.000818272 -0.000693892 0.00292381 -0.000105287 0.00178056 -0.000532609 -0.00113437 -0.000840937 0.000726413 0.000595701 -0.000447061 0.000144217 -0.000998351 
1572.2 0 0.00085347 -0.0838592 -0.000667518 -0.00013487 -0.0323753 -0.000581177 0.00154503 -0.102601 -0.00172754 0.00174379 0.000147776 -0.00125567 -0.00016945 0.00534511 0.00222141 -0.00168847 0.000218861 0.00104974 0.0013915 0.000812596 -0.000697139 0.00293806 -6.43029e-05 0.00181352 -0.000525898 -0.001136 -0.000805309 0.00074126 0.000582515 -0.000459501 0.000135091 -0.00100315 
1572.55 0 0.0008335 -0.0832608 -0.000656336 -0.000153504 -0.0350266 -0.000604472 0.0015145 -0.0999733 -0.00179607 0.00181371 0.000182109 -0.00131084 -0.000224545 0.00530714 0.0022881 -0.00171212 0.000226219 0.00102801 0.00143211 0.000809212 -0.000701489 0.00295014 -2.52664e-05 0.00184601 -0.000520376 -0.00113877 -0.000769836 0.00075616 0.000569945 -0.000473237 0.000125386 -0.00100928 
1572.9 0 0.000811819 -0.0826102 -0.000642136 -0.000172125 -0.0376092 -0.000627848 0.00147941 -0.0972954 -0.00186482 0.00188387 0.000220012 -0.00136601 -0.000276761 0.00526693 0.00235284 -0.00173366 0.000232909 0.00100595 0.00147105 0.000808867 -0.000706319 0.0029604 1.15918e-05 0.0018778 -0.000515743 -0.00114312 -0.000735405 0.000772143 0.000558117 -0.000487839 0.000115138 -0.0010165 
1573.25 0 0.000790588 -0.0819087 -0.000625929 -0.000190482 -0.0401201 -0.000650414 0.00143903 -0.0945697 -0.00193189 0.00195393 0.000263506 -0.00142193 -0.000330112 0.00522312 0.00241615 -0.00175117 0.000235811 0.000983533 0.00150976 0.000812092 -0.000711312 0.00296873 4.73441e-05 0.00190917 -0.000510877 -0.00114853 -0.000702437 0.000789444 0.000546845 -0.000501989 0.000104832 -0.00102418 
1573.6 0 0.000770431 -0.0811555 -0.000610169 -0.000208027 -0.0425593 -0.000670018 0.00139462 -0.0917993 -0.00199559 0.00202322 0.000310095 -0.00147828 -0.000385932 0.00517512 0.00247866 -0.0017625 0.000232627 0.000962821 0.00154862 0.000819303 -0.000716067 0.00297431 8.30314e-05 0.00194092 -0.000505232 -0.00115449 -0.000670603 0.000806906 0.00053569 -0.000514024 9.51612e-05 -0.00103194 
1573.95 0 0.000751364 -0.0803507 -0.000596249 -0.000224539 -0.0449301 -0.000687013 0.00134815 -0.0889855 -0.00205522 0.00209108 0.000354241 -0.00153469 -0.000441243 0.0051249 0.00254193 -0.00176848 0.000223842 0.000945724 0.00158744 0.000830651 -0.000719519 0.00297673 0.000118847 0.00197352 -0.000499863 -0.00116086 -0.000639554 0.000822804 0.000524235 -0.000522629 8.65393e-05 -0.00103959 
1574.3 0 0.00073412 -0.0794965 -0.000583229 -0.000239705 -0.0472343 -0.000702579 0.00130115 -0.0861302 -0.00211112 0.0021566 0.000393195 -0.00159088 -0.000493279 0.00507494 0.00260659 -0.00177268 0.000212171 0.000931956 0.00162487 0.000843867 -0.000721745 0.00297711 0.000153866 0.00200674 -0.000496396 -0.00116768 -0.000608331 0.000836632 0.000513152 -0.000528241 7.85402e-05 -0.0010472 
1574.65 0 0.000718719 -0.0785954 -0.00057016 -0.000253844 -0.0494699 -0.00071708 0.00125439 -0.0832381 -0.00216355 0.00221919 0.000427884 -0.00164591 -0.000543059 0.00502415 0.00266987 -0.00177741 0.000201968 0.000920898 0.00165861 0.000854146 -0.000724133 0.00297647 0.000187253 0.00203962 -0.00049425 -0.00117455 -0.000576595 0.000848446 0.000503253 -0.000532788 7.07758e-05 -0.00105395 
1575 0 0.000704633 -0.0776488 -0.000558429 -0.000268126 -0.0516329 -0.000731332 0.00120761 -0.080315 -0.00221271 0.00227862 0.00045717 -0.0016984 -0.000592885 0.00497027 0.00273007 -0.0017813 0.000196998 0.000911023 0.00168713 0.000859191 -0.00072752 0.00297457 0.000219007 0.00207122 -0.000492192 -0.00118065 -0.00054549 0.000857936 0.00049429 -0.000536938 6.36747e-05 -0.0010587 
1575.35 0 0.000691716 -0.0766557 -0.0005494 -0.000282986 -0.0537216 -0.000745171 0.00115941 -0.0773655 -0.00225897 0.00233373 0.000478941 -0.00174816 -0.00064412 0.00491271 0.00278829 -0.00178027 0.000198089 0.000900228 0.00171101 0.00086068 -0.000731976 0.00297047 0.000249206 0.00210088 -0.000491017 -0.00118577 -0.000515315 0.000865114 0.000486479 -0.000540586 5.69312e-05 -0.00106202 
1575.7 0 0.000678776 -0.0756154 -0.000543327 -0.000298015 -0.0557383 -0.000757126 0.00110773 -0.0743909 -0.0023028 0.00238355 0.000493979 -0.00179546 -0.000698439 0.00485119 0.00284552 -0.00176969 0.000204705 0.00088875 0.00173172 0.000859816 -0.000737112 0.0029634 0.000277051 0.00212764 -0.00049217 -0.00119011 -0.000484548 0.000870005 0.000479539 -0.000544454 4.94396e-05 -0.00106501 
1576.05 0 0.000664346 -0.0745282 -0.000539861 -0.000312544 -0.0576851 -0.000766323 0.00104994 -0.0713903 -0.00234432 0.00242802 0.000504402 -0.00184047 -0.000757216 0.00478371 0.00290258 -0.00174841 0.000216264 0.000877349 0.00174954 0.000854824 -0.000742175 0.00295438 0.000301625 0.00215146 -0.000495534 -0.00119358 -0.000451765 0.000872395 0.000471196 -0.000549346 4.09483e-05 -0.00106687 
1576.4 0 0.000648922 -0.0733957 -0.000538006 -0.000326421 -0.0595614 -0.000772142 0.000984515 -0.0683649 -0.00238339 0.00246694 0.00051175 -0.0018839 -0.000819494 0.00470664 0.0029604 -0.00171875 0.000230839 0.000865026 0.00176219 0.000844836 -0.000747177 0.00294536 0.000322544 0.00217326 -0.000499686 -0.00119617 -0.000417168 0.000871957 0.000460735 -0.000555519 3.13219e-05 -0.00106616 
1576.75 0 0.000633971 -0.0722193 -0.00053692 -0.0003403 -0.0613637 -0.000774366 0.000913579 -0.0653178 -0.00241901 0.00249959 0.000517428 -0.0019255 -0.000882548 0.0046183 0.00301879 -0.00168297 0.000245386 0.000850673 0.00176735 0.00083183 -0.000752084 0.00293695 0.000339486 0.00219298 -0.000503068 -0.00119785 -0.000380947 0.000869495 0.000449712 -0.000562767 2.07034e-05 -0.00106299 
1577.1 0 0.000619989 -0.0710001 -0.000536441 -0.000354847 -0.0630887 -0.000773695 0.000840228 -0.0622498 -0.00245077 0.00252606 0.000521935 -0.00196437 -0.00094479 0.00451997 0.00307828 -0.00164188 0.000257005 0.000834734 0.00176558 0.000817148 -0.000756105 0.0029285 0.000353735 0.00220993 -0.000504994 -0.00119795 -0.000343271 0.000865625 0.000439355 -0.000570758 1.01514e-05 -0.00105866 
1577.45 0 0.000606886 -0.0697398 -0.000536663 -0.000369632 -0.0647327 -0.000770902 0.000765363 -0.0591606 -0.00248053 0.00254775 0.000524732 -0.00200055 -0.00100702 0.00441347 0.00314049 -0.00159664 0.000265 0.000818766 0.00175845 0.000801658 -0.000759382 0.00291965 0.000367197 0.00222391 -0.000505556 -0.00119644 -0.000304865 0.000859754 0.000429547 -0.00057954 3.78831e-07 -0.00105443 
1577.8 0 0.000594048 -0.0684395 -0.0005377 -0.00038415 -0.0662922 -0.000765747 0.000689168 -0.0560536 -0.00251015 0.00256688 0.000525478 -0.00203314 -0.00106915 0.00429971 0.00320534 -0.00154904 0.000270836 0.000802917 0.00174715 0.000786192 -0.000763022 0.00291092 0.000380327 0.00223493 -0.000504838 -0.00119439 -0.000266458 0.000851574 0.000419705 -0.000588935 -9.52901e-06 -0.00105049 
1578.15 0 0.000580721 -0.0670996 -0.000539139 -0.000399024 -0.0677684 -0.000758845 0.000611645 -0.0529351 -0.0025405 0.00258532 0.000525572 -0.00206102 -0.00112891 0.00418079 0.0032704 -0.00149948 0.000276541 0.000787204 0.0017325 0.000770572 -0.000766655 0.00290244 0.000392321 0.00224423 -0.00050388 -0.00119113 -0.000228711 0.000841146 0.000410003 -0.000599036 -2.09924e-05 -0.00104643 
1578.5 0 0.000568896 -0.0657211 -0.00054023 -0.000414331 -0.0691657 -0.000750768 0.000533363 -0.0498082 -0.00257046 0.00260356 0.000529377 -0.00208547 -0.00118604 0.00405869 0.00333319 -0.00144629 0.000284514 0.000773675 0.00171302 0.000754684 -0.000769799 0.00289408 0.000402359 0.00225338 -0.000503577 -0.00118488 -0.000192025 0.000828344 0.000400621 -0.000610052 -3.36868e-05 -0.00104176 
1578.85 0 0.000560157 -0.0643058 -0.000541342 -0.000430216 -0.0704855 -0.000739453 0.000457035 -0.0466732 -0.00259837 0.00262224 0.000540356 -0.00210841 -0.00124274 0.00393229 0.00339261 -0.00138845 0.00029454 0.000764694 0.00168642 0.000738571 -0.000773143 0.00288763 0.000411153 0.00226205 -0.000503163 -0.00117541 -0.000156304 0.0008139 0.000391373 -0.00062097 -4.60057e-05 -0.00103605 
1579.2 0 0.000552849 -0.0628556 -0.000542884 -0.000446906 -0.0717264 -0.000724822 0.000385009 -0.0435328 -0.00262311 0.0026423 0.000558414 -0.00213078 -0.00129926 0.00380116 0.00344871 -0.0013271 0.000302225 0.000761457 0.00165134 0.000722151 -0.000776747 0.00288483 0.000418586 0.00226872 -0.000501483 -0.00116408 -0.000121527 0.000798163 0.00038267 -0.000630804 -5.73744e-05 -0.00102963 
1579.55 0 0.000545407 -0.061373 -0.000543782 -0.000463542 -0.0728877 -0.000710801 0.0003166 -0.0403908 -0.00264213 0.00266251 0.000580965 -0.00215172 -0.00135279 0.0036673 0.00350096 -0.0012636 0.000302258 0.000763629 0.00160766 0.00070579 -0.000779767 0.00288529 0.000424402 0.0022729 -0.000497735 -0.00115242 -8.78751e-05 0.000781285 0.000375137 -0.000639396 -6.81197e-05 -0.00102308 
1579.9 0 0.000538655 -0.0598611 -0.000542988 -0.000479125 -0.0739681 -0.000700754 0.00024872 -0.0372501 -0.00265391 0.00268012 0.000604229 -0.0021709 -0.0014023 0.0035318 0.00354811 -0.00119887 0.000291986 0.00076992 0.00155905 0.000688155 -0.00078154 0.00288721 0.00043001 0.00227476 -0.000492719 -0.00114086 -5.5114e-05 0.000763579 0.000368391 -0.000646807 -7.77372e-05 -0.00101627 
1580.25 0 0.000534058 -0.0583209 -0.000541162 -0.000493532 -0.0749656 -0.000693379 0.000177838 -0.0341126 -0.0026594 0.00269369 0.000627009 -0.00218982 -0.00144907 0.00339505 0.00358993 -0.00113373 0.00027199 0.000779022 0.00151189 0.000666111 -0.000782644 0.00288906 0.000436755 0.00227415 -0.000488524 -0.00113 -2.36168e-05 0.000744777 0.000361654 -0.000653336 -8.60874e-05 -0.00100911 
1580.6 0 0.000531078 -0.0567528 -0.000539496 -0.000506653 -0.0758784 -0.000684865 0.000102082 -0.0309791 -0.00266185 0.00270195 0.000651628 -0.00220883 -0.00149239 0.00325747 0.00362726 -0.00106815 0.000244287 0.000790798 0.00147025 0.00063952 -0.000783902 0.00289052 0.000444493 0.00227134 -0.000486135 -0.00111998 5.87241e-06 0.000724351 0.00035502 -0.000658706 -9.43119e-05 -0.0010019 
1580.95 0 0.000528027 -0.0551575 -0.000538015 -0.000519118 -0.0767048 -0.000673526 2.22249e-05 -0.027852 -0.00266444 0.00270339 0.000678316 -0.00222725 -0.00152973 0.00311881 0.00366046 -0.00100151 0.000209301 0.000806338 0.00143371 0.000611012 -0.000785536 0.00289202 0.000451086 0.00226631 -0.000484617 -0.00111014 3.47129e-05 0.000703947 0.000348598 -0.000661889 -0.000102538 -0.000994679 
1581.3 0 0.000524595 -0.0535362 -0.000535601 -0.000531396 -0.0774448 -0.000660732 -5.99166e-05 -0.0247343 -0.00266659 0.00269851 0.000703045 -0.00224533 -0.00156076 0.0029794 0.00369043 -0.000934201 0.000167568 0.000824627 0.0014 0.000581185 -0.000786829 0.00289404 0.000454292 0.00225932 -0.000483021 -0.00110011 6.47307e-05 0.000686226 0.000341813 -0.000663022 -0.000109717 -0.000986708 
1581.65 0 0.000521419 -0.0518909 -0.000531832 -0.000543859 -0.0780982 -0.000648746 -0.000143564 -0.0216284 -0.00266633 0.00268963 0.00072206 -0.00226385 -0.00158679 0.00283825 0.00371808 -0.000867085 0.000120838 0.0008426 0.00136755 0.00055046 -0.000787234 0.00289644 0.000454275 0.00225132 -0.000481462 -0.00108963 9.4943e-05 0.000671294 0.000334893 -0.000662808 -0.000115935 -0.00097835 
1582 0 0.00051801 -0.0502248 -0.000527187 -0.000556794 -0.0786648 -0.000638867 -0.000228299 -0.018537 -0.00266332 0.00267802 0.000734201 -0.00228216 -0.00160941 0.00269467 0.0037418 -0.000801249 7.0756e-05 0.000859103 0.00133577 0.000522293 -0.000786967 0.00289937 0.00045216 0.00224285 -0.000480322 -0.00107859 0.000124017 0.000657411 0.000328595 -0.0006608 -0.000121218 -0.0009707 
1582.35 0 0.000513509 -0.0485418 -0.000522722 -0.000569004 -0.0791438 -0.000630831 -0.000313453 -0.0154647 -0.002659 0.00266273 0.000741322 -0.00229748 -0.00163243 0.00254999 0.00375973 -0.000737042 1.75175e-05 0.000874742 0.00130451 0.000499357 -0.000786517 0.00290275 0.000448496 0.00223332 -0.000479171 -0.00106714 0.000152798 0.000644201 0.000322546 -0.000655956 -0.000125297 -0.000963253 
1582.7 0 0.000507771 -0.046844 -0.000519669 -0.000579452 -0.0795345 -0.000622577 -0.000399574 -0.0124149 -0.00265585 0.00264271 0.000746603 -0.00230792 -0.00165796 0.00240766 0.00377341 -0.000673042 -3.78332e-05 0.000889994 0.00127189 0.000480725 -0.000785553 0.00290533 0.000442915 0.00222198 -0.000477259 -0.00105515 0.00018232 0.000631336 0.000315861 -0.000649765 -0.000128298 -0.000954852 
1583.05 0 0.000501328 -0.0451317 -0.000517553 -0.000587797 -0.0798387 -0.00061179 -0.000488145 -0.00938988 -0.0026545 0.00261876 0.000752912 -0.00231329 -0.00168152 0.00227104 0.00378546 -0.000608993 -8.95591e-05 0.000905416 0.00123462 0.000464575 -0.000783587 0.00290641 0.000434677 0.00220909 -0.000474473 -0.00104248 0.000211758 0.000618116 0.000308611 -0.000644545 -0.000130893 -0.000945466 
1583.4 0 0.000494792 -0.0434062 -0.00051406 -0.00059499 -0.0800588 -0.00059651 -0.000579538 -0.00639165 -0.0026531 0.00259337 0.00076382 -0.00231475 -0.00169787 0.0021393 0.00379526 -0.000546164 -0.000133691 0.000921852 0.0011922 0.00045025 -0.000781175 0.00290642 0.00042375 0.00219525 -0.000469957 -0.00102921 0.000240587 0.000604393 0.000300857 -0.000640359 -0.00013315 -0.000935355 
1583.75 0 0.000488248 -0.0416688 -0.000508123 -0.000602606 -0.0801987 -0.000574957 -0.000671891 -0.00342326 -0.00265041 0.00256959 0.000780572 -0.00231331 -0.00170753 0.0020097 0.00380106 -0.000485932 -0.000174122 0.000939373 0.00114738 0.000437389 -0.000778933 0.00290567 0.000410376 0.00218105 -0.000461896 -0.0010166 0.000269137 0.00059008 0.000292276 -0.000636121 -0.000134637 -0.000924171 
1584.1 0 0.00048144 -0.0399211 -0.0005015 -0.0006114 -0.080264 -0.000547111 -0.000762532 -0.000488648 -0.00264711 0.00254818 0.000800457 -0.00230785 -0.00171349 0.00188139 0.00380195 -0.000428156 -0.000215555 0.000957113 0.00110193 0.000427 -0.000775719 0.00290368 0.000394777 0.00216728 -0.000450467 -0.00100495 0.000296965 0.000574364 0.000283378 -0.000632477 -0.000135863 -0.000912532 
1584.45 0 0.000473489 -0.0381644 -0.000496594 -0.000620865 -0.0802596 -0.000515455 -0.000850293 0.00240935 -0.00264482 0.00252769 0.000820329 -0.00229657 -0.00171652 0.00175432 0.00379759 -0.00037171 -0.000257696 0.000975148 0.00105425 0.0004209 -0.000769613 0.00290096 0.000376874 0.00215341 -0.000438014 -0.000993184 0.000324013 0.000556965 0.000275121 -0.000629874 -0.000137148 -0.000900782 
1584.8 0 0.000463357 -0.0363996 -0.000493428 -0.000630368 -0.0801846 -0.000483823 -0.000935913 0.00527013 -0.00264366 0.00250758 0.000838122 -0.00227918 -0.00171524 0.00162832 0.00378843 -0.000316218 -0.000298743 0.00099355 0.00100285 0.000418855 -0.000759286 0.00289832 0.000356529 0.00213838 -0.000425919 -0.000980316 0.000350972 0.000539123 0.000267355 -0.000627159 -0.000138174 -0.000889051 
1585.15 0 0.000451081 -0.034627 -0.000490108 -0.000639962 -0.0800359 -0.000455288 -0.00102157 0.00809484 -0.00264386 0.00248859 0.000851701 -0.00225737 -0.001709 0.00150544 0.00377471 -0.000260306 -0.000337563 0.00101114 0.000949038 0.000418949 -0.000745404 0.00289532 0.000334387 0.00212193 -0.000414677 -0.000965806 0.000377302 0.00052212 0.000260101 -0.000623469 -0.000138651 -0.00087728 
1585.5 0 0.000438723 -0.0328459 -0.0004858 -0.000649787 -0.0798126 -0.00042991 -0.00110735 0.0108845 -0.00264756 0.00247094 0.00086008 -0.00223269 -0.00169885 0.001386 0.00375794 -0.00020161 -0.000372353 0.00102816 0.000895736 0.000421028 -0.000730472 0.0028916 0.000310556 0.00210454 -0.000404408 -0.000950472 0.000401754 0.00050595 0.000253771 -0.00061863 -0.000138296 -0.000864499 
1585.85 0 0.00042779 -0.0310579 -0.000481473 -0.000660645 -0.0795167 -0.000405411 -0.00119051 0.0136372 -0.00265645 0.00245443 0.000863677 -0.00220449 -0.00168598 0.00126508 0.00373881 -0.000140549 -0.000402438 0.00104629 0.000844414 0.000426118 -0.000715497 0.00288741 0.000284794 0.00208634 -0.000394268 -0.000936211 0.00042424 0.000489599 0.000248194 -0.000612081 -0.000137609 -0.000850589 
1586.2 0 0.000416704 -0.0292656 -0.000477811 -0.000673989 -0.0791508 -0.000380652 -0.00126772 0.0163486 -0.00267124 0.00243901 0.000862588 -0.00217106 -0.00166999 0.00113838 0.00371606 -7.96525e-05 -0.000428801 0.00106707 0.000793943 0.000434936 -0.000699414 0.00288203 0.000258348 0.00206676 -0.000383814 -0.00092438 0.000444513 0.000472913 0.000243307 -0.000603859 -0.000137402 -0.000835836 
1586.55 0 0.000402952 -0.027472 -0.000473623 -0.000689936 -0.0787188 -0.000357729 -0.00133801 0.0190158 -0.00269254 0.00242466 0.000855521 -0.00213254 -0.00164984 0.00100833 0.0036904 -2.12962e-05 -0.000452104 0.00109043 0.000743622 0.000448176 -0.000679473 0.00287491 0.000232167 0.00204543 -0.000373395 -0.000914641 0.000462973 0.000456666 0.000238613 -0.000594906 -0.00013774 -0.00082021 
1586.9 0 0.000386112 -0.0256792 -0.000468044 -0.000706505 -0.0782236 -0.00033948 -0.00140583 0.0216382 -0.00271864 0.00241197 0.000841578 -0.00209138 -0.00162509 0.00088012 0.00366397 3.29033e-05 -0.000471655 0.0011121 0.000693779 0.000463562 -0.000655083 0.00286661 0.000206191 0.00202208 -0.000364063 -0.000904995 0.000481077 0.00044124 0.000233192 -0.000586668 -0.000139798 -0.000803529 
1587.25 0 0.00036779 -0.0238876 -0.000461382 -0.000721559 -0.0776665 -0.000325397 -0.00147488 0.0242157 -0.00274708 0.0024014 0.000822424 -0.00204963 -0.00159588 0.000755901 0.00363729 8.32991e-05 -0.000487047 0.00112788 0.000645142 0.000477003 -0.000630088 0.00285765 0.000180782 0.00199726 -0.000356679 -0.000893615 0.000498724 0.000427212 0.000227997 -0.000579571 -0.000145342 -0.000785648 
1587.6 0 0.000348882 -0.0220971 -0.000454247 -0.000734436 -0.0770493 -0.000312675 -0.00154262 0.0267467 -0.00277838 0.00239264 0.000802617 -0.00200792 -0.00156315 0.000635329 0.00360871 0.000130933 -0.000499832 0.001139 0.00059978 0.000487892 -0.00060731 0.00284771 0.000156815 0.00197172 -0.000351677 -0.000880838 0.000515444 0.000414987 0.000224334 -0.000573003 -0.000154038 -0.000767125 
1587.95 0 0.000329619 -0.0203081 -0.000446294 -0.000746044 -0.076375 -0.000299354 -0.00160558 0.0292299 -0.00281183 0.00238564 0.000785188 -0.00196522 -0.00152606 0.000517528 0.00357721 0.000175246 -0.00051176 0.00114743 0.000559489 0.000498018 -0.000585351 0.00283626 0.000133969 0.00194494 -0.000348483 -0.000868166 0.000531622 0.000403348 0.000221741 -0.000566404 -0.00016434 -0.000748203 
1588.3 0 0.000310558 -0.0185219 -0.000436026 -0.000757418 -0.0756456 -0.000283006 -0.00166351 0.0316643 -0.00284188 0.00238114 0.000768233 -0.00191935 -0.00148403 0.000400621 0.00354435 0.000214342 -0.000523754 0.0011523 0.000524497 0.000507702 -0.000562648 0.002824 0.000112035 0.00191646 -0.000346097 -0.000856419 0.000547056 0.000390888 0.000219761 -0.000559557 -0.000174568 -0.000728857 
1588.65 0 0.000291192 -0.0167407 -0.000423529 -0.000769147 -0.0748593 -0.000262484 -0.00171701 0.034049 -0.0028642 0.0023795 0.000748813 -0.001869 -0.0014405 0.00028218 0.00351168 0.000247111 -0.000536326 0.00115265 0.00049457 0.000515531 -0.000539202 0.00281196 9.25217e-05 0.00188694 -0.000344028 -0.000845861 0.000561678 0.000377671 0.000219002 -0.000551988 -0.000183469 -0.000709441 
1589 0 0.000270359 -0.0149668 -0.000410513 -0.000781106 -0.0740122 -0.000239261 -0.0017648 0.036383 -0.00287872 0.00238016 0.000726258 -0.00181434 -0.00139926 0.000162016 0.00347904 0.000276079 -0.000549781 0.00114792 0.000470832 0.000520469 -0.000515475 0.00279987 7.62279e-05 0.00185673 -0.000342282 -0.000835399 0.000575401 0.000364545 0.000218713 -0.000542939 -0.00019142 -0.000689725 
1589.35 0 0.000248546 -0.0132023 -0.00039752 -0.00079232 -0.0731027 -0.000214354 -0.00180316 0.0386654 -0.00288642 0.00238263 0.000701292 -0.00175847 -0.00135967 4.0769e-05 0.00344569 0.000304635 -0.000564183 0.00113714 0.000453773 0.000522929 -0.000491862 0.00278623 6.33717e-05 0.00182551 -0.000342003 -0.00082377 0.000587534 0.000350963 0.000217002 -0.000532242 -0.000198561 -0.000668683 
1589.7 0 0.00022791 -0.0114483 -0.000382899 -0.000802008 -0.0721324 -0.000186579 -0.00183016 0.0408943 -0.00288758 0.00238553 0.000675557 -0.00170434 -0.00131977 -8.17394e-05 0.00341131 0.000331811 -0.000579548 0.00112023 0.000440294 0.000523403 -0.000468356 0.00277008 5.3469e-05 0.00179225 -0.000344353 -0.000811759 0.000598306 0.000335625 0.00021298 -0.000520798 -0.0002036 -0.000645755 
1590.05 0 0.000209619 -0.00970543 -0.00036552 -0.000810675 -0.0711069 -0.00015384 -0.00184725 0.0430664 -0.00288094 0.00238655 0.00065094 -0.00165158 -0.00128113 -0.000203504 0.00337509 0.000355698 -0.000594808 0.001098 0.00042636 0.00052143 -0.000445256 0.00275135 4.50019e-05 0.00175557 -0.000348849 -0.000799808 0.000609083 0.000318313 0.000207012 -0.000509233 -0.000206221 -0.000621969 
1590.4 0 0.000192556 -0.0079746 -0.000346051 -0.000818951 -0.0700331 -0.000115066 -0.00185654 0.0451785 -0.00286472 0.0023838 0.00063065 -0.00159786 -0.00124573 -0.000319646 0.00333521 0.000377575 -0.000608998 0.00107136 0.000410918 0.000515186 -0.000423276 0.00272938 3.77594e-05 0.00171495 -0.000353303 -0.000786875 0.000620514 0.000299472 0.000199843 -0.000497003 -0.000207355 -0.000598521 
1590.75 0 0.000174307 -0.00625712 -0.000325544 -0.000826042 -0.0689142 -7.3363e-05 -0.00185847 0.0472299 -0.0028382 0.00237706 0.000617089 -0.00154159 -0.0012138 -0.000426103 0.00329156 0.000399474 -0.000621673 0.00104007 0.000395625 0.000502606 -0.000402619 0.00270396 3.25107e-05 0.00167085 -0.000355438 -0.000771559 0.000632241 0.000278824 0.000191112 -0.000483729 -0.000207896 -0.000576372 
1591.1 0 0.000154853 -0.00455467 -0.000304532 -0.000831 -0.067749 -3.45195e-05 -0.00185271 0.0492201 -0.00280119 0.00236817 0.000609053 -0.00148258 -0.00118481 -0.000524231 0.00324498 0.000422446 -0.000630429 0.00100227 0.000382069 0.000483042 -0.00038216 0.00267625 2.96059e-05 0.0016245 -0.000355389 -0.000752757 0.000644336 0.000256241 0.000180341 -0.000469798 -0.000209034 -0.000556793 
1591.45 0 0.000135778 -0.00286903 -0.000283141 -0.000834956 -0.066537 -1.55169e-06 -0.00183965 0.0511479 -0.00275361 0.00235927 0.000605725 -0.00142223 -0.00115825 -0.000618394 0.00319485 0.000447213 -0.000632052 0.000957638 0.000371153 0.000457463 -0.000360071 0.00264685 2.8526e-05 0.00157739 -0.000354529 -0.000730221 0.00065671 0.000232148 0.000168638 -0.00045582 -0.000211562 -0.000540001 
1591.8 0 0.000116789 -0.00120117 -0.000261138 -0.000839584 -0.0652806 2.4669e-05 -0.00182125 0.0530129 -0.00269613 0.0023507 0.00060834 -0.00136092 -0.00113466 -0.000709241 0.00313962 0.000473547 -0.000625931 0.000908518 0.000362835 0.000428616 -0.000335377 0.00261523 2.79009e-05 0.0015307 -0.00035271 -0.000705046 0.000668367 0.000206433 0.000157227 -0.000443173 -0.000214308 -0.000525097 
1592.15 0 9.67854e-05 0.000448357 -0.000238111 -0.000844685 -0.0639819 4.39618e-05 -0.0017995 0.0548152 -0.00263122 0.00234066 0.000617986 -0.00129658 -0.00111595 -0.000795914 0.00307909 0.000500083 -0.000614287 0.000856985 0.000356692 0.000399305 -0.000309117 0.00258072 2.68325e-05 0.00148481 -0.000349865 -0.000677914 0.00067863 0.000179463 0.000146021 -0.00043283 -0.000216794 -0.000510621 
1592.5 0 7.59462e-05 0.00207936 -0.000214096 -0.000849582 -0.0626396 5.82716e-05 -0.00177481 0.0565546 -0.00256271 0.0023284 0.000634519 -0.00122901 -0.00110262 -0.000880379 0.0030151 0.000526997 -0.000601128 0.000803694 0.000353804 0.000369303 -0.000282596 0.00254299 2.59145e-05 0.00143784 -0.000345657 -0.00064944 0.000687714 0.000152426 0.000134888 -0.000424102 -0.000220581 -0.000495403 
1592.85 0 5.48235e-05 0.0036909 -0.000189577 -0.000853748 -0.0612555 7.20886e-05 -0.00174585 0.0582312 -0.00249568 0.00231607 0.000656663 -0.00115982 -0.00109261 -0.000964699 0.00294996 0.000554662 -0.000588403 0.000748314 0.000356198 0.000336768 -0.000256496 0.0025018 2.61461e-05 0.00138823 -0.000339542 -0.000620484 0.000694913 0.000126796 0.0001239 -0.000415875 -0.00022586 -0.000479143 
1593.2 0 3.26792e-05 0.00528009 -0.000164715 -0.000856932 -0.0598324 8.789e-05 -0.00171184 0.0598458 -0.0024334 0.00230471 0.00068376 -0.00109053 -0.0010836 -0.00104948 0.00288486 0.000582107 -0.000575542 0.00068961 0.000364327 0.000301805 -0.000231482 0.00245794 2.74446e-05 0.00133704 -0.000332018 -0.000591328 0.000699184 0.000103104 0.0001129 -0.000407102 -0.000232054 -0.000462121 
1593.55 0 8.86832e-06 0.00684582 -0.000139031 -0.000859341 -0.0583699 0.000104128 -0.00167517 0.0613979 -0.00237353 0.00229161 0.00071504 -0.00102212 -0.00107543 -0.00113435 0.00281995 0.000609909 -0.000562627 0.000627045 0.000375816 0.000264658 -0.000207761 0.00241255 3.01537e-05 0.00128519 -0.000324054 -0.000562584 0.000700205 8.06936e-05 0.000102141 -0.000397539 -0.000239637 -0.000444669 
1593.9 0 -1.69433e-05 0.00838842 -0.000112187 -0.000860609 -0.056867 0.000118111 -0.00164036 0.0628856 -0.00231174 0.0022742 0.000748458 -0.00095583 -0.00106998 -0.00122019 0.00275481 0.00064017 -0.000550439 0.000561146 0.000387622 0.000224237 -0.000184838 0.002366 3.55366e-05 0.00123157 -0.000316535 -0.000535404 0.000698218 5.83319e-05 9.16824e-05 -0.00038783 -0.000248814 -0.000426128 
1594.25 0 -4.47693e-05 0.00990617 -8.44539e-05 -0.000861281 -0.0553249 0.000127482 -0.00161037 0.0643066 -0.00224716 0.00225395 0.000781728 -0.000892544 -0.00106808 -0.00130891 0.00268808 0.000673634 -0.000538347 0.000492699 0.000397173 0.000179331 -0.000162224 0.00231794 4.45835e-05 0.00117522 -0.000309768 -0.000510631 0.000694029 3.47718e-05 8.1298e-05 -0.00037922 -0.000258661 -0.000405928 
1594.6 0 -7.35934e-05 0.0113958 -5.62535e-05 -0.000862229 -0.0537456 0.000131792 -0.00158604 0.0656587 -0.00218191 0.00223369 0.00081301 -0.000832207 -0.00106744 -0.00139931 0.00261831 0.000707583 -0.000524954 0.000423716 0.000403224 0.000129551 -0.000140073 0.00226723 5.67918e-05 0.00111621 -0.000304173 -0.000487767 0.000688538 9.49171e-06 7.12923e-05 -0.000372334 -0.000268111 -0.000383823 
1594.95 0 -0.000102903 0.0128563 -2.78294e-05 -0.000862728 -0.0521313 0.00013274 -0.00156823 0.0669411 -0.0021171 0.00221457 0.000843329 -0.000775337 -0.00106469 -0.00149037 0.00254454 0.000737985 -0.000510867 0.000356321 0.000405221 7.48922e-05 -0.000119044 0.00221315 6.98381e-05 0.0010554 -0.000300434 -0.000466283 0.000682171 -1.73031e-05 6.20128e-05 -0.000365443 -0.000277722 -0.000360178 
1595.3 0 -0.000132829 0.0142887 1.23348e-06 -0.000862627 -0.0504879 0.00013106 -0.00155768 0.0681546 -0.0020527 0.00219419 0.000875194 -0.000721922 -0.00105965 -0.00158455 0.00246537 0.000763178 -0.000498113 0.000291831 0.000401535 1.64577e-05 -9.92395e-05 0.00215577 8.1499e-05 0.000994779 -0.000298332 -0.000446698 0.00067525 -4.44367e-05 5.32289e-05 -0.000357085 -0.000288534 -0.000336348 
1595.65 0 -0.00016403 0.0156927 3.07747e-05 -0.0008631 -0.0488214 0.000126101 -0.00155377 0.0693006 -0.0019906 0.00217083 0.000909244 -0.000670828 -0.00105536 -0.00168305 0.00238124 0.000783942 -0.000486866 0.000230171 0.000391191 -4.40006e-05 -7.96713e-05 0.00209538 9.16533e-05 0.000934317 -0.000297553 -0.000428759 0.000668927 -7.07019e-05 4.33492e-05 -0.000348038 -0.000300631 -0.000313086 
1596 0 -0.000197358 0.0170677 5.98163e-05 -0.000864808 -0.0471358 0.000117195 -0.00155582 0.0703814 -0.00193432 0.00214759 0.000943848 -0.000620716 -0.00105303 -0.00178432 0.00229438 0.00080222 -0.000476188 0.000169461 0.000375815 -0.000105499 -5.90782e-05 0.0020323 0.000100972 0.000873304 -0.000297833 -0.00041174 0.000663062 -9.60865e-05 3.15227e-05 -0.000338817 -0.000313099 -0.000290327 
1596.35 0 -0.000232067 0.0184129 8.79915e-05 -0.000867436 -0.0454324 0.000105164 -0.00156379 0.0713986 -0.00188382 0.00212599 0.000975016 -0.000570372 -0.00105138 -0.00188419 0.00220557 0.00081944 -0.000467088 0.000109889 0.000357118 -0.000166766 -3.69262e-05 0.00196762 0.000110095 0.00081245 -0.000298716 -0.000395223 0.000656248 -0.000121753 1.92146e-05 -0.000328821 -0.000324749 -0.000268081 
1596.7 0 -0.000267569 0.0197279 0.000116035 -0.000869746 -0.0437103 9.16361e-05 -0.00157602 0.0723522 -0.00183512 0.00210364 0.00100039 -0.000520037 -0.00104924 -0.00197874 0.00211386 0.000834916 -0.00046024 5.41255e-05 0.000335623 -0.000226173 -1.38691e-05 0.00190219 0.000120257 0.00075167 -0.00029979 -0.000379404 0.000647962 -0.00014809 7.25243e-06 -0.000317866 -0.000333741 -0.000246315 
1597.05 0 -0.000305188 0.0210125 0.000144126 -0.000871016 -0.0419672 7.61703e-05 -0.00159088 0.0732422 -0.00178722 0.00207848 0.00102118 -0.000470767 -0.00104678 -0.00206852 0.0020177 0.000847591 -0.00045361 2.53239e-06 0.000311189 -0.000284035 9.85596e-06 0.0018349 0.000132499 0.000690018 -0.00030098 -0.000365467 0.000638431 -0.000174295 -5.02666e-06 -0.000306704 -0.000340224 -0.000225225 
1597.4 0 -0.000345048 0.0222661 0.000171463 -0.000871804 -0.0402026 5.84798e-05 -0.00160811 0.0740701 -0.00174224 0.00205101 0.00104001 -0.000423112 -0.00104452 -0.00215466 0.00191602 0.00085942 -0.000444975 -4.65231e-05 0.000282598 -0.000342057 3.46619e-05 0.00176529 0.00014558 0.00062773 -0.000301781 -0.000353741 0.000627472 -0.00020024 -1.79032e-05 -0.000296465 -0.000346236 -0.000205127 
1597.75 0 -0.000384828 0.0234873 0.000197129 -0.000872382 -0.0384183 4.21034e-05 -0.00162569 0.0748359 -0.0016996 0.00202272 0.00105822 -0.000377963 -0.00104346 -0.00223637 0.00180857 0.000873372 -0.000434983 -9.47942e-05 0.000248405 -0.000400854 6.01697e-05 0.00169347 0.000157705 0.000567228 -0.000301222 -0.000343092 0.000616119 -0.000226624 -3.18097e-05 -0.00028804 -0.00035274 -0.000186302 
1598.1 0 -0.000422185 0.0246744 0.000220933 -0.000873007 -0.0366167 3.05086e-05 -0.00164049 0.0755381 -0.00165817 0.00199337 0.00107553 -0.000337448 -0.0010441 -0.00231325 0.00169477 0.000890196 -0.000424603 -0.000143383 0.000208963 -0.000460871 8.55491e-05 0.00161998 0.000169217 0.000510349 -0.000299273 -0.000332649 0.000605939 -0.000252705 -4.59342e-05 -0.000281776 -0.000359086 -0.00016926 
1598.45 0 -0.000456758 0.0258276 0.000244286 -0.000874558 -0.0348007 2.42083e-05 -0.00165 0.0761761 -0.00161824 0.0019626 0.00109256 -0.000302727 -0.00104559 -0.00238539 0.00157471 0.000908172 -0.00041477 -0.000190315 0.000167356 -0.000522083 0.000110353 0.00154596 0.00018062 0.000455713 -0.000296286 -0.000322364 0.000597221 -0.000276682 -5.87228e-05 -0.000276308 -0.000365666 -0.000154083 
1598.8 0 -0.000490135 0.0269471 0.000268809 -0.000877989 -0.032974 2.19016e-05 -0.00165355 0.0767517 -0.00157933 0.00193153 0.00111079 -0.000273204 -0.00104714 -0.00245284 0.00144996 0.00092706 -0.000408211 -0.000232224 0.000126326 -0.000583322 0.000135329 0.00147222 0.000191851 0.000401006 -0.000293042 -0.00031212 0.00059021 -0.000298438 -7.02693e-05 -0.000270634 -0.000374024 -0.000140056 
1599.15 0 -0.000522792 0.0280329 0.00029444 -0.000882847 -0.0311382 2.22137e-05 -0.00165463 0.077266 -0.0015408 0.00189991 0.00113038 -0.000248598 -0.00104701 -0.0025146 0.00132393 0.000946691 -0.000407269 -0.000267861 8.41132e-05 -0.000642182 0.000160644 0.00139937 0.000203152 0.000345232 -0.000290393 -0.000301763 0.00058478 -0.000320315 -8.15525e-05 -0.000264862 -0.000384785 -0.000125972 
1599.5 0 -0.000554416 0.0290848 0.000320731 -0.000887405 -0.0292942 2.51077e-05 -0.0016569 0.0777182 -0.00150216 0.00186606 0.0011487 -0.000228577 -0.00104144 -0.00257014 0.00120033 0.000965251 -0.00041223 -0.000298824 3.69407e-05 -0.000696395 0.00018389 0.00132643 0.000213979 0.000288478 -0.000287475 -0.000290817 0.000580313 -0.000343436 -9.32051e-05 -0.000258885 -0.000398343 -0.000111475 
1599.85 0 -0.000585515 0.0301024 0.000348021 -0.00089053 -0.0274438 3.02791e-05 -0.00165944 0.0781073 -0.00146388 0.00182956 0.00116252 -0.000211149 -0.00102974 -0.00262277 0.00107982 0.00098042 -0.000421336 -0.000326904 -1.67982e-05 -0.000745159 0.000203292 0.00125233 0.000223356 0.000231473 -0.000283329 -0.000279382 0.000576309 -0.000367082 -0.000104374 -0.000252914 -0.000413156 -9.72983e-05 
1600.2 0 -0.000616143 0.0310849 0.000375563 -0.000893424 -0.025588 3.74678e-05 -0.00166119 0.0784338 -0.00142668 0.00179085 0.00117077 -0.000194253 -0.00101435 -0.00267831 0.000961301 0.000990294 -0.000431285 -0.00035266 -7.6631e-05 -0.000789155 0.00022012 0.00117734 0.000230683 0.000175012 -0.000277958 -0.000268506 0.000572371 -0.00039029 -0.000114334 -0.000246961 -0.000427435 -8.30507e-05 
1600.55 0 -0.000645829 0.0320331 0.000402138 -0.000897594 -0.023727 4.66372e-05 -0.00166262 0.0787005 -0.00139038 0.00175012 0.00117475 -0.000176773 -0.000996568 -0.0027401 0.000844786 0.000995955 -0.000438268 -0.000377712 -0.000139847 -0.000830388 0.000235869 0.00110263 0.000236281 0.000119139 -0.000273053 -0.000258325 0.000567681 -0.00041263 -0.000123675 -0.000240117 -0.000441818 -6.73326e-05 
1600.9 0 -0.000673594 0.032947 0.000427502 -0.000902911 -0.0218632 5.79986e-05 -0.00166288 0.0789096 -0.00135562 0.00170687 0.00117755 -0.000158689 -0.000976586 -0.00280829 0.000730128 0.00100007 -0.000440472 -0.000402673 -0.000203589 -0.000869814 0.000250972 0.00102922 0.000240549 6.41859e-05 -0.000269784 -0.000247853 0.000561235 -0.000435148 -0.000132713 -0.000231294 -0.000457073 -4.97545e-05 
1601.25 0 -0.00069897 0.0338257 0.00045246 -0.000908143 -0.0200004 7.19186e-05 -0.00166098 0.0790621 -0.00132373 0.00166006 0.00117951 -0.000141404 -0.000954549 -0.0028808 0.000617064 0.00100223 -0.000439935 -0.000425287 -0.000267406 -0.000905887 0.000265677 0.000956435 0.000243691 1.09651e-05 -0.000267315 -0.000236692 0.000553281 -0.000458487 -0.000141773 -0.000220608 -0.000472235 -3.08229e-05 
1601.6 0 -0.00072165 0.0346668 0.000477804 -0.000912196 -0.0181412 8.73908e-05 -0.00165657 0.0791587 -0.00129549 0.00161052 0.00117852 -0.000125537 -0.000931155 -0.00295353 0.000505878 0.000999852 -0.000438504 -0.000443902 -0.000332422 -0.000938275 0.000279181 0.000884243 0.000244631 -4.01659e-05 -0.000264848 -0.000225688 0.000545608 -0.000481357 -0.000150403 -0.000209892 -0.000486559 -1.2166e-05 
1601.95 0 -0.000741464 0.0354693 0.000503755 -0.000915171 -0.0162853 0.000102863 -0.00164904 0.0791979 -0.00126909 0.0015601 0.0011743 -0.000109807 -0.000907669 -0.00302005 0.000395654 0.000993326 -0.0004349 -0.00045739 -0.000398092 -0.000968494 0.000290199 0.000813631 0.000242372 -8.95191e-05 -0.000262855 -0.000215038 0.000538429 -0.000502421 -0.000157485 -0.000200845 -0.000500461 4.1361e-06 
1602.3 0 -0.000758809 0.0362347 0.000529648 -0.000916806 -0.0144346 0.000116878 -0.00163807 0.0791793 -0.00124212 0.00151002 0.00117 -9.34225e-05 -0.00088523 -0.00307491 0.000285367 0.000986056 -0.000427722 -0.000465303 -0.000462953 -0.000997092 0.000298881 0.000744055 0.000238316 -0.000137076 -0.000261766 -0.000204321 0.000531174 -0.000523299 -0.0001633 -0.000193955 -0.000514169 1.79647e-05 
1602.65 0 -0.00077444 0.036963 0.000554019 -0.000915717 -0.0125949 0.000129139 -0.00162447 0.0791047 -0.0012131 0.00145939 0.00116795 -7.50133e-05 -0.000863371 -0.00311806 0.000175399 0.000981214 -0.000418296 -0.000469854 -0.000527584 -0.00102412 0.000306752 0.000673662 0.000234315 -0.000182203 -0.000259822 -0.000193787 0.000524072 -0.000545865 -0.000168858 -0.000188372 -0.000527413 3.08729e-05 
1603 0 -0.000790125 0.0376534 0.000576073 -0.00091087 -0.0107682 0.000139084 -0.00160944 0.0789763 -0.00118046 0.00140635 0.00116687 -5.21288e-05 -0.000840841 -0.00315241 6.67248e-05 0.000979505 -0.000410364 -0.000472737 -0.000592294 -0.00104916 0.000314938 0.000601835 0.000231121 -0.000225699 -0.000255694 -0.00018342 0.000517948 -0.000569746 -0.000173251 -0.000182625 -0.000538974 4.41664e-05 
1603.35 0 -0.000806587 0.0383083 0.000595392 -0.000902431 -0.00895371 0.000145579 -0.00159333 0.0787957 -0.00114378 0.00134953 0.00116437 -2.49239e-05 -0.000816198 -0.00318269 -3.99682e-05 0.000980218 -0.000405913 -0.000471343 -0.000657264 -0.00107189 0.000323068 0.000530681 0.000228936 -0.000269055 -0.000250313 -0.00017338 0.000513363 -0.000594022 -0.00017592 -0.000176572 -0.000548712 5.83596e-05 
1603.7 0 -0.000824004 0.0389306 0.000612779 -0.000892288 -0.00715129 0.000149847 -0.00157662 0.0785635 -0.00110466 0.00128885 0.00115868 2.5341e-06 -0.000789228 -0.00321466 -0.00014506 0.000983378 -0.000402305 -0.000464689 -0.000724225 -0.00109269 0.000330085 0.000461593 0.000226467 -0.000313558 -0.000245067 -0.000163621 0.000509789 -0.000618407 -0.000178267 -0.00017136 -0.000557321 7.31257e-05 
1604.05 0 -0.000842717 0.0395199 0.000628927 -0.00088322 -0.00536033 0.00015454 -0.00156154 0.0782813 -0.00106309 0.00122553 0.00115068 2.34589e-05 -0.000763303 -0.00325058 -0.00024973 0.00098797 -0.000395499 -0.000454354 -0.000794114 -0.00111297 0.000335566 0.000393526 0.000221797 -0.000359301 -0.000240123 -0.000154322 0.000506314 -0.000642699 -0.000180729 -0.000167328 -0.0005651 8.79122e-05 
1604.4 0 -0.000861459 0.0400753 0.000642948 -0.000876322 -0.00358089 0.000162376 -0.00155126 0.0779499 -0.00101739 0.00116039 0.00114201 3.31609e-05 -0.000740853 -0.00328829 -0.000354628 0.000992772 -0.000384497 -0.000439448 -0.000864981 -0.00113432 0.000339951 0.000325148 0.000214986 -0.000404928 -0.000234542 -0.000146676 0.000501961 -0.000666909 -0.000182783 -0.00016298 -0.000572349 0.000102456 
1604.75 0 -0.00087867 0.0405965 0.000655476 -0.000870673 -0.00181454 0.000175151 -0.00154558 0.0775695 -0.000967315 0.00109389 0.00113234 3.34934e-05 -0.000720247 -0.00332427 -0.000460164 0.000996748 -0.000371894 -0.000418372 -0.000934786 -0.00115864 0.000343703 0.000255315 0.000206328 -0.000449099 -0.000227662 -0.000140682 0.000496819 -0.000690993 -0.000184062 -0.000157486 -0.000578377 0.00011642 
1605.1 0 -0.000894117 0.0410832 0.000667957 -0.000865421 -6.23646e-05 0.000191466 -0.00154144 0.0771404 -0.000913654 0.00102791 0.00112173 3.0599e-05 -0.000698783 -0.00335634 -0.000567347 0.000998684 -0.000359504 -0.000393768 -0.00100207 -0.00118809 0.000347034 0.000184088 0.000195799 -0.00049168 -0.000219739 -0.000135162 0.00049117 -0.000714274 -0.000185155 -0.000151195 -0.000583079 0.000129655 
1605.45 0 -0.000907649 0.0415353 0.000680481 -0.000859111 0.00167446 0.000209386 -0.00153674 0.0766616 -0.000857954 0.000965685 0.00111188 2.92722e-05 -0.000675587 -0.00338418 -0.000676385 0.000999011 -0.000346205 -0.000369561 -0.00106602 -0.00122357 0.000350099 0.000113126 0.000184574 -0.000534305 -0.000210542 -0.000128606 0.000486112 -0.00073698 -0.000186607 -0.000143437 -0.000587336 0.000141885 
1605.8 0 -0.000918892 0.0419534 0.000692538 -0.00085044 0.0033927 0.000228611 -0.00153049 0.0761329 -0.00080155 0.000909308 0.00110275 2.90007e-05 -0.00065201 -0.00340819 -0.000787297 0.000999386 -0.000331281 -0.000345697 -0.00112758 -0.00126632 0.00035282 4.31498e-05 0.000173103 -0.000578955 -0.000198769 -0.000119986 0.000483024 -0.000759439 -0.00018806 -0.000132961 -0.000591185 0.000152594 
1606.15 0 -0.00092733 0.0423363 0.000704002 -0.000839023 0.00508965 0.000249319 -0.00152336 0.0755557 -0.00074247 0.000857773 0.00109174 2.74174e-05 -0.000629857 -0.00342628 -0.00089908 0.00100161 -0.000316248 -0.000320378 -0.0011871 -0.00131694 0.000355029 -2.57313e-05 0.000160566 -0.000626184 -0.000184184 -0.000110172 0.00048167 -0.000780659 -0.00018849 -0.000120955 -0.000594229 0.0001622 
1606.5 0 -0.000932499 0.042683 0.00071455 -0.000824542 0.00676597 0.000272246 -0.00151598 0.0749304 -0.000678675 0.000808414 0.00107785 2.58713e-05 -0.000608888 -0.00343744 -0.00100986 0.0010052 -0.000302503 -0.000293407 -0.00124243 -0.00137407 0.00035712 -9.30671e-05 0.000146863 -0.000675481 -0.000168603 -0.000100609 0.000481406 -0.000798779 -0.000187262 -0.000109799 -0.000596189 0.000170985 
1606.85 0 -0.000935284 0.0429944 0.000723691 -0.000808224 0.00842222 0.000298561 -0.00150769 0.0742566 -0.000611713 0.000758677 0.00106256 2.80722e-05 -0.00058697 -0.00344273 -0.00112102 0.00100831 -0.000291276 -0.000266473 -0.00129137 -0.00143488 0.00036021 -0.000158024 0.000131915 -0.000725355 -0.000154268 -9.03828e-05 0.000482659 -0.000812836 -0.000183413 -9.92662e-05 -0.000597241 0.000179044 
1607.2 0 -0.000937927 0.0432723 0.000731773 -0.000791375 0.0100577 0.000328079 -0.00150012 0.0735333 -0.000544507 0.000706695 0.0010464 3.54135e-05 -0.000563059 -0.00344062 -0.0012333 0.00101023 -0.000283685 -0.000241474 -0.00133366 -0.00149723 0.000365636 -0.000219816 0.000115171 -0.000774283 -0.000140962 -7.78457e-05 0.000486184 -0.000823167 -0.000176521 -8.7572e-05 -0.000597272 0.000187671 
1607.55 0 -0.000940787 0.0435176 0.000738845 -0.00077369 0.0116715 0.000358417 -0.00149598 0.0727602 -0.000479757 0.000653087 0.00102786 4.7838e-05 -0.000537067 -0.00342934 -0.00134397 0.00101027 -0.000278339 -0.000219897 -0.00137082 -0.00155916 0.000373225 -0.000278805 9.67226e-05 -0.000822119 -0.000127384 -6.27402e-05 0.000491105 -0.00083054 -0.000168162 -7.44693e-05 -0.000596068 0.00019767 
1607.9 0 -0.000942664 0.0437294 0.000744928 -0.000754717 0.0132644 0.000388317 -0.00149376 0.0719396 -0.000418758 0.000600194 0.00100676 6.53289e-05 -0.000509792 -0.00341061 -0.00145086 0.00100691 -0.000272873 -0.000202169 -0.00140456 -0.00161794 0.000381723 -0.000336329 7.70181e-05 -0.0008686 -0.000113527 -4.57652e-05 0.000496768 -0.000836454 -0.000160417 -6.05544e-05 -0.00059342 0.00020832 
1608.25 0 -0.000943346 0.043907 0.000749544 -0.000735361 0.0148357 0.000417387 -0.00148905 0.0710753 -0.000359636 0.000548453 0.00098398 8.64287e-05 -0.000484101 -0.0033869 -0.00155412 0.00100073 -0.00026766 -0.000188844 -0.00143599 -0.0016731 0.000390917 -0.000393425 5.7108e-05 -0.00091325 -9.88855e-05 -2.7961e-05 0.000503635 -0.000842403 -0.000154164 -4.61037e-05 -0.000589774 0.00021893 
1608.6 0 -0.000942465 0.04405 0.000751626 -0.000716758 0.0163827 0.000444546 -0.00147931 0.0701689 -0.000300158 0.000498029 0.000959083 0.000108628 -0.000461393 -0.00335933 -0.00165382 0.00099525 -0.000264831 -0.000179214 -0.00146541 -0.0017241 0.00040116 -0.000450143 3.86122e-05 -0.000956589 -8.33467e-05 -1.07587e-05 0.000510725 -0.000848645 -0.000148993 -3.08883e-05 -0.000585307 0.000229839 
1608.95 0 -0.000939792 0.044159 0.000752323 -0.000698878 0.0179025 0.00046937 -0.00146486 0.0692202 -0.000241022 0.000450175 0.000932002 0.000131938 -0.000440599 -0.0033303 -0.00174902 0.000991276 -0.000265553 -0.000170618 -0.00149209 -0.00176859 0.000411504 -0.000506145 2.17319e-05 -0.000998374 -6.76372e-05 4.25753e-06 0.000517575 -0.000854478 -0.000143713 -1.47464e-05 -0.000579645 0.00024147 
1609.3 0 -0.000935962 0.0442346 0.000753306 -0.000681648 0.0193943 0.000492077 -0.00144634 0.0682303 -0.000183405 0.000405027 0.000903721 0.000158474 -0.000420661 -0.00330158 -0.00183902 0.000986949 -0.000269503 -0.00016215 -0.00151459 -0.00180712 0.000421301 -0.000561022 5.36361e-06 -0.00103726 -5.19225e-05 1.79317e-05 0.000525023 -0.000859219 -0.000137763 2.44017e-06 -0.000573092 0.000253454 
1609.65 0 -0.000932037 0.0442777 0.00075416 -0.000664829 0.0208602 0.000514033 -0.00142513 0.0672004 -0.000127518 0.000362582 0.000875186 0.000186679 -0.000399693 -0.00327291 -0.00192348 0.000982532 -0.000275922 -0.000155604 -0.00153228 -0.00184018 0.000430673 -0.000614323 -1.09177e-05 -0.00107327 -3.74025e-05 3.25025e-05 0.000532767 -0.00086244 -0.000131432 2.04042e-05 -0.000566133 0.000265161 
1610 0 -0.000929268 0.0442897 0.000754116 -0.000648447 0.0222995 0.00053763 -0.00140319 0.0661315 -7.27529e-05 0.000323946 0.00084753 0.000213067 -0.000375959 -0.00324451 -0.00200185 0.000978607 -0.000284038 -0.000152661 -0.00154544 -0.00186622 0.000438981 -0.000667227 -2.75257e-05 -0.00110781 -2.54918e-05 4.7099e-05 0.000540406 -0.000863923 -0.000124398 3.86981e-05 -0.000559482 0.000276433 
1610.35 0 -0.000927753 0.0442713 0.000752742 -0.000631901 0.0237093 0.000564619 -0.00138202 0.0650257 -1.69951e-05 0.000288637 0.000820863 0.000236839 -0.000348466 -0.00321747 -0.0020751 0.000974435 -0.000293019 -0.000153372 -0.00155521 -0.00188519 0.00044553 -0.000720428 -4.48355e-05 -0.00114151 -1.59574e-05 5.92024e-05 0.000547972 -0.00086428 -0.000116229 5.6839e-05 -0.000554809 0.000286764 
1610.7 0 -0.000927087 0.044223 0.000750441 -0.000614649 0.0250892 0.000595508 -0.00136114 0.0638842 4.24749e-05 0.000253601 0.000793626 0.000259129 -0.000317502 -0.00319248 -0.00214743 0.000970859 -0.000300988 -0.000157256 -0.00156257 -0.00189692 0.000450068 -0.000772718 -6.29826e-05 -0.00117383 -8.03179e-06 6.8543e-05 0.000554375 -0.000864927 -0.00010712 7.42712e-05 -0.000552205 0.000296182 
1611.05 0 -0.000926978 0.0441461 0.000747149 -0.000596969 0.0264381 0.000629688 -0.00134066 0.0627077 0.000106181 0.000215374 0.000764256 0.000281428 -0.000285062 -0.00316849 -0.00222186 0.000969219 -0.000305731 -0.00016353 -0.00156807 -0.0019004 0.000453363 -0.000823166 -8.16901e-05 -0.00120414 -1.84303e-06 7.77948e-05 0.000559204 -0.000867142 -9.83383e-05 9.14922e-05 -0.000549936 0.00030574 
1611.4 0 -0.000926719 0.0440409 0.000741964 -0.000579448 0.0277545 0.000667682 -0.00132278 0.0614982 0.000172385 0.000173093 0.00073274 0.000303808 -0.000252256 -0.00314437 -0.00229741 0.00096876 -0.00030758 -0.000171514 -0.00157177 -0.00189687 0.00045624 -0.000871388 -0.000100936 -0.00123269 2.3607e-06 8.93117e-05 0.000562726 -0.000870714 -9.04674e-05 0.000109673 -0.000547379 0.000315322 
1611.75 0 -0.000926341 0.0439064 0.000734581 -0.000562634 0.0290381 0.000709987 -0.00130779 0.0602567 0.000239529 0.000129259 0.000699562 0.000325451 -0.000220096 -0.00311995 -0.00237171 0.000967243 -0.000309098 -0.000180117 -0.00157278 -0.00188742 0.00045811 -0.000916366 -0.000120933 -0.00126005 4.43346e-06 0.000103218 0.000565022 -0.000874851 -8.18982e-05 0.000128736 -0.000545048 0.000324291 
1612.1 0 -0.000925189 0.0437419 0.000725484 -0.000546514 0.03029 0.000754109 -0.00129198 0.0589832 0.00030692 8.74322e-05 0.000663461 0.000345959 -0.000190091 -0.00309413 -0.00244289 0.000964268 -0.000310538 -0.000187408 -0.00157036 -0.00187281 0.000458007 -0.000957252 -0.00014123 -0.00128612 4.1088e-06 0.000118328 0.000566936 -0.000878844 -7.19696e-05 0.000147459 -0.000543047 0.000332096 
1612.45 0 -0.000921105 0.0435487 0.000714945 -0.00052972 0.0315096 0.000797455 -0.00127119 0.0576788 0.000375156 4.87123e-05 0.000622381 0.000366098 -0.000162154 -0.00306442 -0.00251024 0.000961402 -0.000310935 -0.000192698 -0.00156306 -0.00185511 0.000455592 -0.000994588 -0.000160203 -0.00131138 1.82199e-06 0.000133233 0.000568241 -0.000881806 -6.20637e-05 0.000165448 -0.000541925 0.000338477 
1612.8 0 -0.00091329 0.0433282 0.000703433 -0.000511148 0.0326925 0.000839955 -0.0012449 0.0563448 0.000444904 1.22486e-05 0.000576031 0.000387665 -0.000133695 -0.00303027 -0.00257436 0.000960906 -0.000311975 -0.000196791 -0.00154883 -0.00183598 0.000450783 -0.00103051 -0.000176546 -0.00133718 -1.24575e-06 0.000147079 0.000567174 -0.000883563 -5.18228e-05 0.000182697 -0.000542951 0.00034306 
1613.15 0 -0.000902632 0.0430805 0.000692419 -0.000491729 0.0338344 0.000882475 -0.00121528 0.0549844 0.000517728 -2.18678e-05 0.000526383 0.000412386 -0.00010385 -0.00299159 -0.00263534 0.000964924 -0.000315257 -0.000198946 -0.00152756 -0.00181555 0.00044334 -0.00106637 -0.000190026 -0.00136422 -3.72025e-06 0.000160408 0.000563575 -0.000884402 -3.96996e-05 0.000198213 -0.000546174 0.000345387 
1613.5 0 -0.000889938 0.0428049 0.000682134 -0.000472273 0.0349362 0.000926112 -0.00118421 0.053602 0.000593804 -5.40042e-05 0.000475928 0.000440381 -7.34534e-05 -0.00294724 -0.00269027 0.000973781 -0.000319943 -0.000198086 -0.00150204 -0.00179327 0.000432879 -0.00110011 -0.000200435 -0.00139236 -4.88612e-06 0.000173796 0.000558606 -0.000884397 -2.67476e-05 0.000212069 -0.000550021 0.000345944 
1613.85 0 -0.000875822 0.042502 0.000671636 -0.000453078 0.036001 0.000971528 -0.00115223 0.0521996 0.000671138 -8.60145e-05 0.000426592 0.00046989 -4.19283e-05 -0.00289991 -0.0027353 0.000985159 -0.000324543 -0.000194809 -0.00147589 -0.00176869 0.000419658 -0.00112966 -0.000208008 -0.00142173 -5.02165e-06 0.000186044 0.00055301 -0.000882978 -1.54263e-05 0.000225795 -0.000552563 0.000345526 
1614.2 0 -0.000860887 0.0421728 0.000660313 -0.000434941 0.0370286 0.0010177 -0.00111947 0.0507776 0.000747567 -0.000118476 0.000377287 0.000498933 -7.99334e-06 -0.00285336 -0.00277047 0.000995907 -0.000327079 -0.000190143 -0.00145017 -0.00174217 0.000406041 -0.00115582 -0.000212739 -0.00145243 -4.71402e-06 0.000195619 0.000546006 -0.000879267 -5.41955e-06 0.000239682 -0.000553737 0.000344368 
1614.55 0 -0.000844363 0.0418168 0.000648344 -0.00041761 0.0380176 0.00106236 -0.00108568 0.0493365 0.000820954 -0.00015058 0.000325547 0.000527128 2.8276e-05 -0.00280657 -0.00279956 0.00100506 -0.000325258 -0.000183684 -0.00142447 -0.00171324 0.000393824 -0.00118021 -0.000215086 -0.00148413 -5.07277e-06 0.000203015 0.000536634 -0.000873831 4.85662e-06 0.000253362 -0.000554776 0.000342688 
1614.9 0 -0.000825365 0.0414334 0.000636482 -0.000400319 0.0389678 0.00110549 -0.00104816 0.0478764 0.000891411 -0.000183929 0.000270529 0.000553112 6.38421e-05 -0.00275562 -0.00282572 0.00101272 -0.000319688 -0.000175946 -0.00139795 -0.00168063 0.00038201 -0.00120412 -0.000216543 -0.0015165 -6.39184e-06 0.000210607 0.000525609 -0.000868102 1.47268e-05 0.000267191 -0.000554813 0.000341045 
1615.25 0 -0.000805011 0.0410232 0.000625032 -0.000383209 0.0398797 0.0011476 -0.00100478 0.0463982 0.000961254 -0.000221982 0.00021216 0.000572663 9.51829e-05 -0.00269785 -0.0028489 0.00101792 -0.000313782 -0.000169247 -0.00136885 -0.00164306 0.000370428 -0.00122826 -0.000217272 -0.0015497 -7.86863e-06 0.000219663 0.000513192 -0.000863035 2.27556e-05 0.000281356 -0.000552505 0.000339918 
1615.6 0 -0.000783936 0.0405881 0.000613982 -0.000366493 0.0407526 0.00118649 -0.000956474 0.0449009 0.00103103 -0.000265813 0.000149556 0.000582283 0.000121275 -0.00263427 -0.0028672 0.00101899 -0.000309343 -0.000163961 -0.0013365 -0.0016009 0.000359991 -0.00125221 -0.00021671 -0.0015833 -9.52306e-06 0.000229191 0.000499447 -0.000859121 2.91618e-05 0.000295523 -0.000548277 0.000339216 
1615.95 0 -0.000761242 0.0401306 0.000602857 -0.000351138 0.0415826 0.00121928 -0.000904995 0.0433804 0.00109799 -0.000314114 8.41917e-05 0.00058339 0.00014363 -0.00256893 -0.00288141 0.00101629 -0.000305297 -0.000157172 -0.00130323 -0.0015575 0.000351007 -0.00127641 -0.000215284 -0.00161561 -1.17517e-05 0.000238751 0.000485365 -0.000856539 3.42449e-05 0.00030941 -0.000543061 0.000337588 
1616.3 0 -0.000736668 0.0396517 0.000591564 -0.000337986 0.0423666 0.00124704 -0.000853616 0.0418375 0.00115988 -0.000365335 1.8996e-05 0.000580107 0.000164719 -0.00250495 -0.00289499 0.00101165 -0.00030137 -0.000148634 -0.00127257 -0.00151578 0.000342324 -0.00130156 -0.0002132 -0.00164624 -1.31608e-05 0.000249349 0.000470828 -0.000855236 3.73305e-05 0.000323831 -0.000536211 0.000334775 
1616.65 0 -0.000711821 0.0391508 0.000580357 -0.000326126 0.043105 0.00127424 -0.000805035 0.0402773 0.00121653 -0.000418745 -4.54572e-05 0.000576043 0.000185819 -0.00244286 -0.00290915 0.00100439 -0.000299134 -0.000140493 -0.00124504 -0.00147621 0.000332167 -0.0013265 -0.000209868 -0.00167653 -1.30769e-05 0.000260855 0.000454964 -0.00085397 3.90638e-05 0.000340077 -0.000526669 0.000332002 
1617 0 -0.000688754 0.0386276 0.000569656 -0.000314397 0.0438003 0.00130255 -0.000758334 0.0387035 0.00126795 -0.000474555 -0.000108566 0.000574501 0.000207988 -0.00238084 -0.00292352 0.000993578 -0.000298678 -0.000132291 -0.00121768 -0.00144028 0.000320602 -0.00134973 -0.000205497 -0.00170697 -1.19771e-05 0.000272533 0.000438407 -0.000852173 4.05907e-05 0.000357474 -0.00051505 0.000329759 
1617.35 0 -0.00066729 0.0380834 0.000560401 -0.000301668 0.0444539 0.00132932 -0.000712273 0.0371157 0.00131509 -0.000532354 -0.000170282 0.000577522 0.000231477 -0.00231656 -0.00293681 0.000980058 -0.000297478 -0.000123293 -0.00118896 -0.00140905 0.000310299 -0.00137059 -0.000200811 -0.0017366 -1.01262e-05 0.000284603 0.000421456 -0.000850422 4.21958e-05 0.000374903 -0.000502356 0.000328617 
1617.7 0 -0.000644604 0.037519 0.000552733 -0.000286668 0.0450639 0.00135287 -0.000667801 0.0355138 0.00135919 -0.000591096 -0.00023107 0.000585147 0.0002561 -0.00225107 -0.00294568 0.000964739 -0.000293286 -0.000113251 -0.0011582 -0.00137999 0.000303871 -0.00138826 -0.000195962 -0.00176534 -8.39729e-06 0.000296643 0.000403905 -0.000847745 4.46762e-05 0.000392228 -0.000489387 0.000329565 
1618.05 0 -0.000618893 0.0369344 0.000546487 -0.000270255 0.0456299 0.0013745 -0.00062345 0.0339016 0.00139991 -0.000650343 -0.000290356 0.000596739 0.000281964 -0.00218831 -0.00294894 0.000948936 -0.000285842 -0.000101266 -0.00112403 -0.001351 0.000301451 -0.00140234 -0.000190937 -0.00179413 -7.73417e-06 0.000308247 0.000386158 -0.000843372 4.77945e-05 0.000408652 -0.000476346 0.000332354 
1618.4 0 -0.000590802 0.0363303 0.000541241 -0.000254576 0.0461537 0.0013945 -0.000575059 0.0322841 0.00143573 -0.000711268 -0.000347227 0.00061097 0.000307579 -0.00212849 -0.00294807 0.000934155 -0.000274069 -8.79384e-05 -0.00108686 -0.00132415 0.000302524 -0.00141334 -0.00018625 -0.00182362 -7.97868e-06 0.000319492 0.000368729 -0.00083762 5.10441e-05 0.000423258 -0.000463354 0.00033582 
1618.75 0 -0.000561081 0.0357082 0.000536346 -0.000239823 0.0466358 0.00141154 -0.000520865 0.030664 0.00146731 -0.0007749 -0.00040087 0.00062647 0.00033228 -0.00206665 -0.00294312 0.000920539 -0.000256923 -7.38307e-05 -0.0010482 -0.00130281 0.000307009 -0.00142215 -0.000182071 -0.00185392 -7.95502e-06 0.000329092 0.000350766 -0.000830344 5.53703e-05 0.000436837 -0.000449902 0.000338342 
1619.1 0 -0.000531012 0.0350683 0.000532237 -0.000224697 0.0470754 0.00142453 -0.000462709 0.0290447 0.00149726 -0.000841861 -0.000451384 0.000642857 0.000355779 -0.00200095 -0.00293317 0.000905318 -0.000236358 -5.85731e-05 -0.0010088 -0.00128614 0.000314624 -0.00143024 -0.000177635 -0.0018834 -6.95399e-06 0.000336549 0.000331633 -0.000821845 6.05416e-05 0.000449243 -0.000434498 0.000339065 
1619.45 0 -0.000502531 0.0344099 0.000527705 -0.000208711 0.0474725 0.00143046 -0.00040419 0.02743 0.00152688 -0.000913483 -0.0004983 0.00065865 0.00037468 -0.00193534 -0.00291857 0.000886617 -0.000213365 -4.34749e-05 -0.000968435 -0.00127245 0.000324396 -0.00143759 -0.000172683 -0.00191027 -5.34333e-06 0.000342531 0.00031194 -0.000812415 6.5147e-05 0.000459549 -0.000417218 0.000338666 
1619.8 0 -0.00047515 0.0337341 0.000521614 -0.000192102 0.0478277 0.00142647 -0.000347117 0.0258205 0.00155431 -0.00098989 -0.000540384 0.00067169 0.000388587 -0.0018741 -0.00290035 0.000865775 -0.000188297 -2.88412e-05 -0.000926612 -0.00126138 0.000335562 -0.00144373 -0.000167919 -0.00193457 -2.97241e-06 0.000346921 0.000291221 -0.000802084 6.98912e-05 0.000468702 -0.000398178 0.000338558 
1620.15 0 -0.000447581 0.0330419 0.000515842 -0.000175203 0.0481407 0.00141401 -0.000292058 0.024214 0.00157587 -0.00106985 -0.000577882 0.000681302 0.000399222 -0.0018171 -0.00287867 0.000844852 -0.000163585 -1.27668e-05 -0.00088486 -0.00125214 0.000347935 -0.00144901 -0.000163819 -0.00195694 1.01612e-06 0.000349918 0.000268752 -0.000790547 7.57693e-05 0.000477527 -0.000376725 0.000339635 
1620.5 0 -0.000419234 0.032333 0.000511245 -0.00015751 0.0484121 0.00139698 -0.000237699 0.0226099 0.00158931 -0.00115218 -0.000611485 0.00068788 0.000406987 -0.00176165 -0.00285317 0.000824942 -0.000141064 4.23054e-06 -0.000844559 -0.00124278 0.000360563 -0.00145352 -0.000159545 -0.00197698 6.46548e-06 0.000351639 0.000243889 -0.000776792 8.28534e-05 0.000486294 -0.000352607 0.000341425 
1620.85 0 -0.000390693 0.0316072 0.000507548 -0.000138751 0.0486436 0.00137727 -0.000182466 0.0210101 0.00159556 -0.00123478 -0.000641201 0.000692727 0.000413668 -0.00170807 -0.00282406 0.000805731 -0.000120561 2.03271e-05 -0.000805457 -0.00123033 0.000373314 -0.00145651 -0.0001546 -0.00199359 1.26102e-05 0.00035143 0.000217051 -0.000760792 9.14354e-05 0.000495632 -0.000327023 0.000343499 
1621.2 0 -0.00036388 0.0308659 0.000504363 -0.00011941 0.0488355 0.00135343 -0.000128671 0.0194156 0.00159766 -0.0013158 -0.000666232 0.000696816 0.000420275 -0.00165857 -0.00279229 0.00078793 -9.96953e-05 3.50202e-05 -0.000769044 -0.00121563 0.000385577 -0.00145704 -0.000149277 -0.0020072 1.89604e-05 0.000349359 0.000190606 -0.000743012 0.000101307 0.000505633 -0.000301574 0.00034577 
1621.55 0 -0.000340391 0.0301107 0.000500673 -0.000100466 0.0489886 0.00132433 -7.94189e-05 0.0178274 0.0015974 -0.00139317 -0.000686791 0.000700787 0.000426695 -0.00161307 -0.00276015 0.000770656 -7.63189e-05 4.82465e-05 -0.000737832 -0.00120347 0.000396119 -0.00145448 -0.000143535 -0.00201995 2.49372e-05 0.000345916 0.000164802 -0.000724093 0.000111048 0.000516056 -0.000275141 0.000347742 
1621.9 0 -0.000320851 0.0293429 0.000496709 -8.39661e-05 0.0491038 0.00129098 -3.57805e-05 0.0162479 0.00159323 -0.00146521 -0.000703813 0.000704668 0.000433582 -0.00156744 -0.00272999 0.000749376 -5.01623e-05 5.87762e-05 -0.000711459 -0.00119703 0.000405509 -0.00144967 -0.000137336 -0.00203263 2.94505e-05 0.000342573 0.000137994 -0.000705186 0.00011954 0.000525612 -0.000246965 0.00034964 
1622.25 0 -0.000304665 0.0285636 0.000492994 -7.06896e-05 0.0491814 0.0012553 2.16615e-06 0.0146801 0.00158363 -0.00153141 -0.000717108 0.000706405 0.00044194 -0.00151613 -0.0027015 0.000722665 -2.05018e-05 6.57286e-05 -0.000687935 -0.00119501 0.000414283 -0.00144443 -0.000129832 -0.00204423 3.36195e-05 0.000340638 0.000110367 -0.000686687 0.000127075 0.000533078 -0.000219207 0.000351949 
1622.6 0 -0.000290354 0.0277743 0.000489347 -5.79449e-05 0.0492204 0.00122001 3.7489e-05 0.0131269 0.0015693 -0.00159113 -0.000727066 0.000706015 0.000452366 -0.00145703 -0.00267212 0.000692987 1.15135e-05 6.93759e-05 -0.000666235 -0.00119521 0.000420912 -0.00143992 -0.000120677 -0.00205376 3.96255e-05 0.00033971 8.33995e-05 -0.000668754 0.000133633 0.000538953 -0.000193171 0.000353493 
1622.95 0 -0.000276645 0.0269762 0.000485974 -4.33053e-05 0.0492179 0.00118717 7.6002e-05 0.0115909 0.00155197 -0.00164579 -0.000733665 0.000705306 0.00046488 -0.00139323 -0.00264127 0.000661134 4.22065e-05 7.02022e-05 -0.000646228 -0.00119681 0.000424656 -0.00143607 -0.000110881 -0.00206058 4.75953e-05 0.000339112 5.701e-05 -0.000651846 0.000138529 0.000544311 -0.000168126 0.00035221 
1623.3 0 -0.000262602 0.0261692 0.000482859 -2.76886e-05 0.0491743 0.00115813 0.000119564 0.0100738 0.00153181 -0.00169997 -0.000736327 0.000705411 0.000479689 -0.00132794 -0.00261151 0.000625288 6.92495e-05 6.92759e-05 -0.000626699 -0.00119738 0.000427123 -0.00143066 -0.000100976 -0.00206424 5.61081e-05 0.00033835 3.08783e-05 -0.00063537 0.000140393 0.00054915 -0.000143408 0.000348808 
1623.65 0 -0.00024805 0.0253522 0.000479876 -1.26295e-05 0.0490928 0.0011326 0.000166415 0.00857362 0.00150828 -0.00175696 -0.000735615 0.000707445 0.000495745 -0.00126271 -0.0025841 0.000584567 9.36276e-05 6.80429e-05 -0.000605751 -0.00119453 0.000430048 -0.00142242 -9.12236e-05 -0.00206505 6.41516e-05 0.00033796 5.9323e-06 -0.000619228 0.000139449 0.000553221 -0.0001191 0.000345316 
1624 0 -0.000233191 0.0245254 0.00047642 1.21701e-06 0.048975 0.00110843 0.00021544 0.00708613 0.00148271 -0.00181628 -0.000732572 0.000711363 0.000509635 -0.00119853 -0.00255911 0.000540161 0.000116154 6.77183e-05 -0.000583762 -0.00118773 0.000434402 -0.00141239 -8.20867e-05 -0.0020645 7.18345e-05 0.000338831 -1.74142e-05 -0.000604686 0.000138688 0.000556716 -9.49201e-05 0.000341877 
1624.35 0 -0.000217924 0.02369 0.000472126 1.42138e-05 0.0488213 0.00108377 0.000265914 0.00560839 0.00145669 -0.00187435 -0.000727791 0.000717315 0.000519465 -0.00113398 -0.00253661 0.000493919 0.000135392 6.71776e-05 -0.000562696 -0.00117702 0.000440002 -0.00140113 -7.37829e-05 -0.00206358 7.95084e-05 0.000340596 -3.96389e-05 -0.000591763 0.00013952 0.000558666 -7.02118e-05 0.000338401 
1624.7 0 -0.000201669 0.0228471 0.000468042 2.77326e-05 0.0486309 0.0010565 0.000316851 0.00414055 0.0014304 -0.00192878 -0.000721075 0.000726229 0.000525262 -0.00106674 -0.00251531 0.000447315 0.000150349 6.2376e-05 -0.000542471 -0.00116373 0.000445975 -0.00138852 -6.53669e-05 -0.00206098 8.71062e-05 0.000342937 -6.07749e-05 -0.0005789 0.000141011 0.00055862 -4.49832e-05 0.000335169 
1625.05 0 -0.000184362 0.0219962 0.00046458 4.30386e-05 0.0484027 0.00102455 0.000367074 0.00268569 0.00140332 -0.00198126 -0.000711976 0.000738393 0.000527004 -0.000996972 -0.0024945 0.000400169 0.000161999 5.09838e-05 -0.000522053 -0.00114883 0.000451442 -0.0013752 -5.6065e-05 -0.0020554 9.41354e-05 0.000345372 -8.18636e-05 -0.000565849 0.00014216 0.000558285 -1.96498e-05 0.000331707 
1625.4 0 -0.000166882 0.021136 0.000461543 5.98188e-05 0.0481369 0.00098806 0.000415494 0.00124681 0.00137467 -0.00203481 -0.000701011 0.000752404 0.000524667 -0.000924955 -0.00247436 0.000352047 0.000171686 3.33738e-05 -0.000503345 -0.00113277 0.000455394 -0.00136292 -4.66013e-05 -0.00204743 9.96212e-05 0.000347463 -0.00010359 -0.000553003 0.000141701 0.000559678 5.11649e-06 0.000327545 
1625.75 0 -0.00014979 0.0202656 0.000458971 7.7264e-05 0.0478345 0.00094892 0.000459741 -0.000174676 0.00134404 -0.00208936 -0.000689806 0.000766165 0.00051751 -0.000849271 -0.00245452 0.000303864 0.000179757 9.93332e-06 -0.000486342 -0.00111821 0.000456844 -0.0013532 -3.6867e-05 -0.00203804 0.000103352 0.000348785 -0.000124794 -0.000540129 0.000139803 0.000562505 2.84273e-05 0.000321952 
1626.1 0 -0.000133345 0.0193866 0.000455997 9.51659e-05 0.0474955 0.000909757 0.000498259 -0.00157957 0.00131067 -0.00214252 -0.000679309 0.000779276 0.000506155 -0.00076876 -0.00243502 0.000257113 0.000186155 -1.68234e-05 -0.000466866 -0.00110751 0.000454633 -0.00134524 -2.52359e-05 -0.00202664 0.000105756 0.000348713 -0.000144023 -0.000527469 0.000138258 0.0005651 4.94754e-05 0.000314586 
1626.45 0 -0.000118902 0.0185021 0.00045207 0.000113549 0.0471186 0.000874408 0.000532024 -0.00296922 0.0012736 -0.00219177 -0.000670135 0.000791604 0.000493641 -0.000683574 -0.00241642 0.000212801 0.000189954 -4.15933e-05 -0.000441344 -0.00110027 0.000448737 -0.00133715 -9.95691e-06 -0.00201246 0.000107358 0.000346564 -0.00016049 -0.000515039 0.000137466 0.000566972 6.87847e-05 0.000305367 
1626.8 0 -0.000108606 0.0176148 0.000447385 0.000132429 0.0467021 0.000843378 0.000561725 -0.00434286 0.00123338 -0.00223397 -0.000664279 0.000802198 0.00048119 -0.000594473 -0.00239986 0.000171231 0.000191179 -6.15978e-05 -0.000410848 -0.00109605 0.000440442 -0.00132854 8.96287e-06 -0.00199546 0.000108956 0.000342039 -0.00017498 -0.000501894 0.000136921 0.000567669 8.73468e-05 0.000293835 
1627.15 0 -0.000102174 0.0167265 0.000442283 0.00015183 0.0462466 0.000814278 0.000585944 -0.00569779 0.0011934 -0.002266 -0.000661242 0.000810728 0.000469555 -0.000502793 -0.00238568 0.000132055 0.000190797 -7.8776e-05 -0.000377428 -0.00109507 0.000430379 -0.00131965 3.03263e-05 -0.00197581 0.000109964 0.000336185 -0.000188107 -0.000487256 0.00013631 0.000566433 0.000105643 0.00028113 
1627.5 0 -9.7521e-05 0.015839 0.000437771 0.000171046 0.0457537 0.000787046 0.00060257 -0.00703174 0.00115615 -0.00228726 -0.000657475 0.000816594 0.000458924 -0.000409966 -0.00237147 9.39055e-05 0.000188685 -9.68404e-05 -0.000342024 -0.00109705 0.000418115 -0.00131029 5.27354e-05 -0.00195439 0.000109481 0.000330981 -0.000198862 -0.000472263 0.00013553 0.000563236 0.00012346 0.000268608 
1627.85 0 -9.32693e-05 0.0149529 0.000433726 0.000189954 0.0452265 0.000763089 0.000611561 -0.00834369 0.00112113 -0.00230137 -0.000652613 0.000817756 0.00044636 -0.000317389 -0.00235429 5.64469e-05 0.000183994 -0.00011776 -0.000304117 -0.00109993 0.000403481 -0.00130004 7.39712e-05 -0.00193263 0.000106959 0.000327138 -0.000207313 -0.000457474 0.00013515 0.000558878 0.000140493 0.000256519 
1628.2 0 -8.80706e-05 0.0140668 0.000428884 0.000208948 0.044668 0.000742027 0.000615783 -0.00963367 0.00108664 -0.00231388 -0.000647809 0.000814091 0.000430793 -0.000227755 -0.00233427 2.09994e-05 0.000176102 -0.000141317 -0.000261539 -0.00110128 0.000387733 -0.00128965 9.1683e-05 -0.00191169 0.000103306 0.000323618 -0.000214171 -0.000442625 0.000135731 0.000555103 0.000157301 0.000244521 
1628.55 0 -8.00461e-05 0.0131792 0.000422873 0.000227587 0.0440795 0.000722672 0.000618279 -0.0109007 0.00105011 -0.0023273 -0.000644175 0.00080748 0.000414809 -0.000140735 -0.00231356 -1.32646e-05 0.000164427 -0.000165693 -0.000213836 -0.0010999 0.000372817 -0.0012802 0.000105755 -0.0018914 0.000101519 0.000318936 -0.000219303 -0.000426828 0.000137423 0.000553146 0.000174722 0.000231659 
1628.9 0 -6.9352e-05 0.0122903 0.000415631 0.000247019 0.0434633 0.000702924 0.000620735 -0.0121446 0.0010093 -0.00234128 -0.000641846 0.000798326 0.000398442 -5.33952e-05 -0.00229267 -4.80903e-05 0.000150041 -0.00018895 -0.000161836 -0.00109467 0.000359778 -0.00127021 0.00011846 -0.00186988 0.000102317 0.000312069 -0.000223713 -0.000408458 0.000139162 0.000551828 0.000192305 0.000218203 
1629.25 0 -5.73238e-05 0.0114024 0.000406533 0.000268413 0.0428187 0.000680365 0.00062484 -0.013367 0.000963777 -0.00235558 -0.000639107 0.000785821 0.000380981 3.38731e-05 -0.00227042 -8.14641e-05 0.000135874 -0.000210635 -0.000106665 -0.00108486 0.000348442 -0.00125962 0.000131795 -0.0018463 0.000104237 0.00030379 -0.000228764 -0.000387645 0.00013966 0.000549616 0.000209805 0.000204319 
1629.6 0 -4.49749e-05 0.0105172 0.000396677 0.000290825 0.0421399 0.000655243 0.000631884 -0.0145652 0.000914467 -0.00236974 -0.000635271 0.000770133 0.000364931 0.000119461 -0.00224674 -0.000111741 0.000123377 -0.000230916 -5.1146e-05 -0.00107103 0.000338721 -0.00125035 0.000146218 -0.00182158 0.000106139 0.000295998 -0.000235462 -0.000366042 0.000139257 0.000546378 0.000227951 0.000189203 
1629.95 0 -3.32517e-05 0.00963514 0.000388055 0.000313332 0.0414257 0.000629099 0.000640468 -0.0157352 0.000861787 -0.00238325 -0.000630335 0.000751765 0.000352167 0.000202974 -0.00222199 -0.000140168 0.000111865 -0.000248623 2.17912e-06 -0.00105221 0.000330358 -0.00124189 0.000161141 -0.00179594 0.000107739 0.000289251 -0.000244136 -0.000344745 0.000138902 0.000542127 0.000245709 0.000173674 
1630.3 0 -2.22841e-05 0.00875683 0.000380988 0.000335382 0.0406808 0.000602715 0.000649153 -0.0168756 0.000806345 -0.00239545 -0.000624509 0.000730671 0.000341495 0.000284138 -0.00219547 -0.000167544 0.000101593 -0.00026254 5.20857e-05 -0.00102801 0.000322626 -0.0012317 0.000175635 -0.0017697 0.000109785 0.000282923 -0.000254102 -0.00032395 0.000138636 0.000536944 0.000261596 0.00015974 
1630.65 0 -1.07024e-05 0.00788134 0.00037457 0.000357065 0.0399112 0.000575797 0.000658199 -0.0179866 0.000749486 -0.00240439 -0.000618548 0.000707119 0.000330236 0.000362978 -0.0021663 -0.00019359 9.38408e-05 -0.000273865 9.79412e-05 -0.00100095 0.000315237 -0.00121775 0.000190042 -0.00174271 0.000113123 0.000277395 -0.000265093 -0.000303295 0.000138419 0.00053138 0.000275835 0.000148955 
1631 0 2.41091e-06 0.0070071 0.000367463 0.00037901 0.0391207 0.000548048 0.000667754 -0.0190699 0.000691961 -0.00240929 -0.000613667 0.000682288 0.000318369 0.000439615 -0.00213332 -0.000217076 9.0449e-05 -0.000283421 0.000140005 -0.000973881 0.000308074 -0.00120069 0.000205157 -0.00171443 0.000118247 0.000273325 -0.000276905 -0.000282843 0.000138875 0.000525828 0.000288623 0.000141409 
1631.35 0 1.54652e-05 0.00613358 0.000360444 0.000401098 0.03831 0.000518829 0.000677394 -0.0201277 0.000635459 -0.00241125 -0.000611343 0.000658632 0.000308334 0.00051527 -0.00209721 -0.000236635 9.22667e-05 -0.000289433 0.000177267 -0.000948653 0.000301091 -0.00118294 0.000221234 -0.00168563 0.000124551 0.000270686 -0.000288156 -0.000262829 0.00014009 0.000520629 0.00030032 0.000135283 
1631.7 0 2.78722e-05 0.00526234 0.000354628 0.000422775 0.0374765 0.00048762 0.000686482 -0.0211597 0.000583094 -0.00241119 -0.000611431 0.000636551 0.000300617 0.000591661 -0.00206121 -0.000254314 9.82585e-05 -0.000289829 0.000209296 -0.000927606 0.000294527 -0.00116552 0.000238375 -0.00165663 0.000130885 0.000268882 -0.000297075 -0.000243083 0.000140923 0.000515463 0.000313004 0.000129791 
1632.05 0 4.18463e-05 0.00439498 0.000349282 0.000443597 0.0366155 0.000456597 0.000695612 -0.0221628 0.000536132 -0.00240853 -0.00061195 0.000614198 0.000294834 0.000667928 -0.00202847 -0.00027336 0.000106211 -0.000283256 0.000239221 -0.000911711 0.00028937 -0.00114802 0.000257536 -0.00162718 0.000137657 0.000266182 -0.000303642 -0.000223467 0.000140184 0.000509058 0.000327491 0.000124733 
1632.4 0 5.8379e-05 0.00353205 0.000343424 0.000462699 0.0357256 0.000429069 0.00070709 -0.0231327 0.000491321 -0.00240075 -0.00061264 0.000590409 0.000290154 0.000741926 -0.00200091 -0.000292905 0.000112775 -0.000270369 0.000269633 -0.00089863 0.000286499 -0.00113103 0.000278593 -0.00159589 0.00014512 0.000261436 -0.000308023 -0.000203409 0.000138328 0.000500889 0.000342433 0.000118974 
1632.75 0 7.59664e-05 0.00267516 0.000336727 0.000479397 0.0348097 0.000404142 0.000721662 -0.024066 0.00044542 -0.00238732 -0.000615129 0.000565288 0.000284256 0.000812455 -0.00197858 -0.000310639 0.000115626 -0.000252098 0.000298982 -0.0008865 0.000285375 -0.00111486 0.000299099 -0.00156154 0.000152122 0.000254833 -0.000309082 -0.000181847 0.000137476 0.000491368 0.000356365 0.000111766 
1633.1 0 9.37529e-05 0.00182656 0.000328724 0.00049337 0.0338706 0.000378137 0.000737585 -0.0249649 0.000398557 -0.00237077 -0.00061967 0.000540108 0.000274931 0.000881235 -0.00196033 -0.000325964 0.000115413 -0.000228282 0.000326013 -0.000876035 0.000284045 -0.00109877 0.000316794 -0.00152616 0.000158167 0.000247027 -0.000307508 -0.000158492 0.000138104 0.000482107 0.000368323 0.000103486 
1633.45 0 0.000111803 0.000986537 0.000319014 0.000506145 0.0329105 0.000349039 0.000752624 -0.0258338 0.000354881 -0.00235468 -0.00062533 0.000515607 0.000261991 0.000952189 -0.00194204 -0.000339569 0.000113646 -0.000200362 0.000351777 -0.000868073 0.000281624 -0.00108264 0.000331279 -0.00149192 0.000163552 0.000238949 -0.000305213 -0.000134548 0.000138578 0.000474304 0.00037849 9.48643e-05 
1633.8 0 0.00012952 0.000154221 0.000307507 0.000519346 0.0319315 0.00031705 0.000765024 -0.0266744 0.000317531 -0.00234065 -0.000631876 0.000491371 0.000244409 0.00102448 -0.00191765 -0.00035218 0.00011133 -0.000170714 0.000377197 -0.000863306 0.00027829 -0.00106773 0.000344362 -0.00146007 0.000169044 0.00023188 -0.000302849 -0.000111275 0.00013778 0.000468007 0.000387069 8.63163e-05 
1634.15 0 0.000146411 -0.00067007 0.00029368 0.000532568 0.0309346 0.000285575 0.000775146 -0.0274848 0.000284762 -0.00232553 -0.000639388 0.000466669 0.000219609 0.00109419 -0.00188482 -0.000362425 0.000108085 -0.000139929 0.000402776 -0.000861306 0.000274141 -0.00105518 0.000356835 -0.0014308 0.000174968 0.000225951 -0.000300449 -8.84377e-05 0.000135482 0.000463243 0.00039408 7.85166e-05 
1634.5 0 0.000162051 -0.00148527 0.000277602 0.000544709 0.0299211 0.000257753 0.000786553 -0.0282635 0.000254059 -0.002306 -0.000646515 0.000440979 0.000189905 0.00115941 -0.001844 -0.000370027 0.000103074 -0.000107778 0.000427883 -0.000861714 0.000269904 -0.00104381 0.000367733 -0.00140336 0.000180946 0.000220621 -0.000297933 -6.60279e-05 0.000132403 0.000458536 0.00040075 7.31034e-05 
1634.85 0 0.000177109 -0.00228956 0.000260867 0.000555976 0.0288927 0.000231654 0.000802028 -0.029012 0.000225728 -0.00228105 -0.000651663 0.000414469 0.000159434 0.0012218 -0.0017956 -0.000376899 9.67168e-05 -7.3572e-05 0.000450559 -0.000863643 0.00026649 -0.00103198 0.000375858 -0.00137723 0.000187265 0.000216061 -0.000294854 -4.43332e-05 0.000130402 0.000452328 0.000407633 7.13024e-05 
1635.2 0 0.000194281 -0.00308139 0.000244182 0.000567949 0.0278494 0.000205511 0.000822124 -0.0297314 0.000202214 -0.00225132 -0.000653901 0.000388337 0.000128559 0.00128296 -0.0017415 -0.000383522 9.03786e-05 -3.63321e-05 0.000469767 -0.0008642 0.000263576 -0.00102002 0.000381098 -0.00135042 0.000194207 0.000212341 -0.000290178 -2.3081e-05 0.000129702 0.00044485 0.000413865 7.2834e-05 
1635.55 0 0.00021498 -0.00386008 0.000227331 0.000581219 0.0267907 0.000181404 0.000846589 -0.0304202 0.00018365 -0.00221863 -0.000653292 0.0003655 9.7056e-05 0.00134258 -0.0016839 -0.000388208 8.44049e-05 1.48336e-06 0.000485615 -0.000859578 0.000260278 -0.00100849 0.00038438 -0.00132119 0.000201344 0.000209217 -0.000284105 -2.29909e-06 0.000129368 0.000436877 0.00041836 7.66769e-05 
1635.9 0 0.000237187 -0.00462553 0.000210232 0.000595271 0.0257165 0.000160308 0.000873319 -0.031076 0.000166998 -0.0021834 -0.00065303 0.000347586 6.64844e-05 0.00140037 -0.0016231 -0.00038954 7.84517e-05 3.59817e-05 0.000497495 -0.000847775 0.000255831 -0.000996404 0.000385646 -0.00128977 0.000207575 0.000207827 -0.000277783 1.69171e-05 0.000129676 0.000428901 0.000420659 8.13076e-05 
1636.25 0 0.000259077 -0.00537842 0.000193044 0.000609433 0.0246286 0.000139147 0.00089936 -0.0316972 0.000149751 -0.00214544 -0.000655435 0.000333236 3.92241e-05 0.00145724 -0.00155974 -0.00038749 7.24006e-05 6.66658e-05 0.000504767 -0.000830273 0.000250652 -0.000982577 0.000384298 -0.00125757 0.000212005 0.000209017 -0.000271722 3.40382e-05 0.000130843 0.000421025 0.000420573 8.54356e-05 
1636.6 0 0.000280335 -0.00611825 0.000175819 0.000623009 0.0235311 0.000114507 0.00092331 -0.0322819 0.000130957 -0.0021053 -0.000657656 0.000321707 1.66524e-05 0.00151505 -0.00149565 -0.000382479 6.65571e-05 9.521e-05 0.00050784 -0.00080943 0.000245486 -0.000967829 0.000381536 -0.00122533 0.000214936 0.000212002 -0.000266235 4.9853e-05 0.000132158 0.000412553 0.000418947 8.90314e-05 
1636.95 0 0.000300666 -0.00684313 0.000157335 0.000635216 0.0224276 8.52494e-05 0.000944469 -0.0328289 0.00011107 -0.00206376 -0.000656673 0.000313082 -1.73532e-06 0.00157538 -0.00143296 -0.000376553 6.25297e-05 0.000122137 0.000506521 -0.000785561 0.000241185 -0.000954203 0.000379289 -0.0011918 0.000217029 0.000215197 -0.000261718 6.55168e-05 0.000133853 0.000403043 0.000416835 9.10867e-05 
1637.3 0 0.000320791 -0.00755202 0.000136567 0.000646159 0.0213191 5.39696e-05 0.000962665 -0.0333396 9.13919e-05 -0.00202158 -0.000654228 0.000307091 -1.85053e-05 0.00163871 -0.00137211 -0.00037098 6.1684e-05 0.000146101 0.000500014 -0.00075698 0.000238063 -0.000942225 0.000378085 -0.00115587 0.000218302 0.000217624 -0.000257788 8.21482e-05 0.000136745 0.000393643 0.000413619 9.15113e-05 
1637.65 0 0.000340386 -0.00824471 0.000114012 0.00065738 0.0202044 2.32731e-05 0.000980733 -0.0338153 7.36288e-05 -0.00197863 -0.000654355 0.000302231 -3.6992e-05 0.00170289 -0.00131081 -0.000364855 6.14919e-05 0.000165174 0.000489634 -0.000722385 0.000235593 -0.000931177 0.000376705 -0.00111802 0.000219094 0.000220276 -0.000253015 9.96377e-05 0.000139844 0.000385002 0.000409655 9.20482e-05 
1638 0 0.000358564 -0.00892148 9.06008e-05 0.000669261 0.0190821 -8.71308e-06 0.00099945 -0.0342545 5.90124e-05 -0.00193286 -0.000657592 0.000296138 -5.89236e-05 0.00176203 -0.00124731 -0.000358229 5.93722e-05 0.000180175 0.000478322 -0.000682838 0.000233176 -0.00092034 0.000375027 -0.00107976 0.000219618 0.000223977 -0.000246351 0.00011624 0.00014213 0.000375707 0.000405976 9.39081e-05 
1638.35 0 0.000376224 -0.0095837 6.66675e-05 0.0006793 0.017954 -4.20092e-05 0.00101575 -0.0346579 4.64343e-05 -0.00188321 -0.000662268 0.000287045 -8.3601e-05 0.00181262 -0.00118225 -0.000352291 5.51141e-05 0.00019434 0.000469358 -0.000639916 0.000229183 -0.000909528 0.000373936 -0.00104157 0.000220361 0.000228349 -0.000238527 0.000131481 0.000144795 0.000365819 0.000403091 9.65061e-05 
1638.7 0 0.00039333 -0.0102325 4.1868e-05 0.000687086 0.0168214 -7.43024e-05 0.00102725 -0.0350312 3.23532e-05 -0.00183247 -0.00066933 0.000274275 -0.000109394 0.00185733 -0.00111703 -0.000347172 4.80575e-05 0.000210457 0.000465515 -0.000594929 0.00022294 -0.000900576 0.000373537 -0.00100341 0.000222827 0.000232471 -0.000230637 0.000145885 0.000148517 0.000357199 0.000400789 9.89794e-05 
1639.05 0 0.000409568 -0.0108668 1.72802e-05 0.000694538 0.015685 -0.000106816 0.0010339 -0.0353777 1.31121e-05 -0.00178374 -0.000680594 0.000258163 -0.000135449 0.00189922 -0.00105169 -0.000342233 3.67051e-05 0.000228066 0.000466807 -0.000549154 0.000215648 -0.000895397 0.000373191 -0.000966466 0.000227999 0.000236452 -0.000223289 0.000160237 0.000151351 0.000350476 0.000398683 0.000101486 
1639.4 0 0.000425594 -0.0114836 -6.05773e-06 0.000701758 0.0145464 -0.000142342 0.00103809 -0.0356967 -1.2204e-05 -0.00173889 -0.000694646 0.000240211 -0.000162036 0.00193993 -0.000985468 -0.000337523 2.16354e-05 0.000245334 0.000472707 -0.00050264 0.000208323 -0.000893142 0.000373255 -0.000931373 0.000234238 0.000240288 -0.000216209 0.000176164 0.000151987 0.000345533 0.000396617 0.000105019 
1639.75 0 0.00044108 -0.0120812 -2.84008e-05 0.00070809 0.013407 -0.000180234 0.0010429 -0.0359877 -4.30146e-05 -0.00169927 -0.000707025 0.000222117 -0.000188353 0.00197992 -0.000918428 -0.000332564 4.44485e-06 0.000261082 0.000483207 -0.000455676 0.000201627 -0.000891375 0.000375073 -0.000897617 0.000240886 0.000244117 -0.00020915 0.000194064 0.000150961 0.00034383 0.000394104 0.000109439 
1640.1 0 0.000454069 -0.0126593 -5.01234e-05 0.000713341 0.0122682 -0.000217161 0.00104877 -0.0362516 -7.836e-05 -0.00166437 -0.000715814 0.000203845 -0.000212334 0.00201798 -0.000852839 -0.000325391 -1.71288e-05 0.000274846 0.00049712 -0.0004086 0.000195581 -0.000888245 0.000378327 -0.000864891 0.000250277 0.000247822 -0.000203179 0.000212146 0.00014993 0.000345535 0.000390152 0.00011374 
1640.45 0 0.000464007 -0.0132172 -7.14077e-05 0.000717871 0.011131 -0.000250528 0.00105346 -0.0364868 -0.00011523 -0.00163214 -0.000722987 0.000183302 -0.00023146 0.00205346 -0.000788734 -0.000314375 -4.63541e-05 0.000286676 0.000510908 -0.00036103 0.00018952 -0.000883525 0.000382077 -0.000833385 0.00026304 0.000251201 -0.000199414 0.000229426 0.000149423 0.000348489 0.000384468 0.000118254 
1640.8 0 0.000472752 -0.0137551 -9.13602e-05 0.000721919 0.00999732 -0.00027963 0.00105604 -0.0366894 -0.000150627 -0.00160182 -0.00072948 0.00015929 -0.000243823 0.00208853 -0.000721997 -0.000300562 -8.15569e-05 0.000296891 0.000521405 -0.000313742 0.000183402 -0.000877174 0.000386364 -0.000802913 0.000276596 0.00025507 -0.00019848 0.000247492 0.000149673 0.000351047 0.000377575 0.00012253 
1641.15 0 0.000481792 -0.0142736 -0.000108955 0.000724992 0.0088709 -0.000306004 0.00105797 -0.0368577 -0.000182329 -0.00157493 -0.000733102 0.00013532 -0.000248761 0.00212565 -0.000649706 -0.00028604 -0.000116899 0.000306736 0.000528318 -0.000267914 0.000178004 -0.000868885 0.000391626 -0.000772659 0.000288069 0.000259613 -0.000199141 0.000266301 0.000151144 0.000353234 0.000369506 0.000125202 
1641.5 0 0.000490897 -0.0147735 -0.000124004 0.000726823 0.00775396 -0.000332108 0.00105986 -0.0369931 -0.000208297 -0.00155123 -0.000732377 0.00011508 -0.000244681 0.00216349 -0.000572767 -0.000272073 -0.000149604 0.000316011 0.000533567 -0.000225164 0.000173676 -0.000859863 0.00039765 -0.000741839 0.000296873 0.000265184 -0.000199604 0.000284453 0.000152053 0.000356162 0.00036017 0.000126003 
1641.85 0 0.000498973 -0.0152555 -0.000136756 0.000727624 0.00664492 -0.000360074 0.00106128 -0.0370979 -0.000227894 -0.0015286 -0.000728531 9.91857e-05 -0.000230402 0.00219884 -0.000493622 -0.000260202 -0.000181738 0.000323311 0.000539759 -0.000184759 0.000170902 -0.000850984 0.000402794 -0.00070855 0.000303777 0.000271692 -0.000199593 0.000301645 0.000151311 0.000359373 0.000349894 0.000126198 
1642.2 0 0.000505391 -0.01572 -0.0001491 0.000727645 0.00554277 -0.000392648 0.00106169 -0.0371728 -0.000240551 -0.0015063 -0.000724188 8.84085e-05 -0.000208696 0.00223071 -0.000414669 -0.000250971 -0.000215143 0.000330612 0.000547656 -0.000143916 0.000169487 -0.000843111 0.000405376 -0.000671974 0.000310434 0.000278905 -0.000197947 0.000318009 0.000150178 0.00036218 0.000338967 0.000127003 
1642.55 0 0.000510788 -0.0161658 -0.000163132 0.000727802 0.00444767 -0.000430904 0.00106143 -0.037217 -0.00024615 -0.00148396 -0.000722912 8.19263e-05 -0.000183703 0.00225978 -0.000335456 -0.000243008 -0.00025029 0.000339628 0.000557436 -0.000102655 0.000167899 -0.000835996 0.000405962 -0.000633838 0.000317484 0.000286467 -0.000193955 0.000333819 0.00014868 0.000365545 0.00032806 0.000128877 
1642.9 0 0.000514925 -0.0165912 -0.000178291 0.000728864 0.00335785 -0.000472875 0.0010602 -0.0372302 -0.000247586 -0.00146052 -0.00072658 7.62356e-05 -0.000157443 0.00228531 -0.000253269 -0.00023614 -0.000284807 0.00034825 0.000568781 -6.38015e-05 0.000166057 -0.00082702 0.000405764 -0.000595682 0.000323184 0.000293261 -0.000189018 0.000348872 0.000145765 0.00036914 0.000318342 0.000130878 
1643.25 0 0.000516456 -0.0169956 -0.000193174 0.000729683 0.00227057 -0.000516291 0.00105576 -0.0372133 -0.000247446 -0.00143426 -0.000733515 6.81429e-05 -0.000130868 0.00230517 -0.000168235 -0.000230943 -0.000312637 0.000354666 0.000579365 -2.88087e-05 0.000164078 -0.000814961 0.000405166 -0.000557924 0.00032578 0.000297986 -0.000184433 0.000363021 0.000141449 0.000371607 0.00030967 0.000131636 
1643.6 0 0.000515045 -0.0173791 -0.000207785 0.000728526 0.00118472 -0.000558894 0.00104768 -0.0371653 -0.000245894 -0.00140532 -0.000740103 5.71419e-05 -0.000102815 0.00231931 -8.39098e-05 -0.000226771 -0.000330545 0.000358726 0.000587866 2.68938e-06 0.00016202 -0.000800895 0.000404937 -0.000520556 0.000325749 0.000299975 -0.000180171 0.000376415 0.000136686 0.000373337 0.000301372 0.000130368 
1643.95 0 0.000511492 -0.0177421 -0.000221226 0.000725789 0.000103447 -0.000598004 0.00103802 -0.0370848 -0.000242429 -0.00137622 -0.000744829 4.40073e-05 -7.23795e-05 0.00232994 -2.60958e-06 -0.000223115 -0.000341969 0.000359813 0.000594451 3.13007e-05 0.000160446 -0.000785554 0.000405201 -0.00048357 0.000325904 0.000299507 -0.000175504 0.000389869 0.000132538 0.0003758 0.000293541 0.000127292 
1644.3 0 0.000506087 -0.0180851 -0.000231973 0.000722854 -0.00096814 -0.000633524 0.00102836 -0.0369735 -0.00023756 -0.00134744 -0.000747948 2.83328e-05 -4.14527e-05 0.00233724 7.6203e-05 -0.000219034 -0.000351012 0.000356497 0.000598696 5.76486e-05 0.00015874 -0.000769507 0.000405283 -0.000447491 0.00032717 0.000296645 -0.000170209 0.000404511 0.000128759 0.00037913 0.000285705 0.000123286 
1644.65 0 0.00049943 -0.0184086 -0.000240179 0.000719535 -0.0020285 -0.000667149 0.00101816 -0.0368331 -0.000233589 -0.00131609 -0.000748095 7.56529e-06 -1.12685e-05 0.00233987 0.000153406 -0.000212348 -0.000357197 0.000349115 0.000601237 8.15295e-05 0.00015577 -0.000754008 0.000404411 -0.000412394 0.000328369 0.000290065 -0.000165158 0.000420212 0.000123966 0.000382967 0.000276761 0.000118933 
1645 0 0.000492361 -0.018714 -0.000246593 0.000715106 -0.00307778 -0.000699987 0.00100572 -0.0366634 -0.000232321 -0.00128035 -0.000745356 -1.93543e-05 1.96631e-05 0.00233916 0.000228419 -0.000202949 -0.000359291 0.000341665 0.00060263 0.000103072 0.000151025 -0.000739103 0.000402056 -0.000377823 0.000329019 0.000278797 -0.000160631 0.000435064 0.000117399 0.000386379 0.000266578 0.000113504 
1645.35 0 0.00048466 -0.0190025 -0.00025114 0.000709716 -0.00411384 -0.000732231 0.000990112 -0.0364647 -0.000234423 -0.00124143 -0.000741507 -5.08528e-05 5.27654e-05 0.00233929 0.000299944 -0.000193152 -0.000357071 0.00033723 0.000601533 0.000124235 0.000144374 -0.000724956 0.000398054 -0.000343591 0.000328462 0.000265218 -0.000156715 0.000448055 0.000108584 0.000387424 0.000255932 0.00010598 
1645.7 0 0.000475803 -0.019273 -0.000254287 0.000703712 -0.00513504 -0.000762893 0.000972186 -0.0362358 -0.000238996 -0.00120341 -0.000737975 -8.61052e-05 8.7492e-05 0.00234268 0.000367161 -0.000185895 -0.000350634 0.000334529 0.000597482 0.000146495 0.000136441 -0.000712307 0.000392415 -0.000309618 0.000326317 0.000252965 -0.000153383 0.000460516 9.83496e-05 0.000386127 0.000245553 9.74139e-05 
1646.05 0 0.00046565 -0.019525 -0.000257517 0.000696078 -0.00614128 -0.000790866 0.000951517 -0.0359773 -0.000244321 -0.001168 -0.000736212 -0.000125085 0.000122488 0.00234599 0.000429571 -0.000184708 -0.000339905 0.000331094 0.000591168 0.000168038 0.000128092 -0.000699894 0.000385979 -0.000276774 0.000322902 0.000242486 -0.000150296 0.00047306 8.77736e-05 0.000383955 0.000235229 8.93568e-05 
1646.4 0 0.000454778 -0.019759 -0.000262179 0.000684809 -0.00713337 -0.000816127 0.000925779 -0.0356938 -0.000251568 -0.00113347 -0.000736832 -0.000168115 0.000155248 0.00234476 0.000487001 -0.000192489 -0.000325824 0.000324572 0.000583705 0.000187161 0.000118777 -0.00068675 0.000378928 -0.000244572 0.000319117 0.00023113 -0.000148221 0.00048549 7.63344e-05 0.000381498 0.000224738 8.19887e-05 
1646.75 0 0.000443513 -0.0199753 -0.000269272 0.000669197 -0.00811363 -0.000839434 0.000894677 -0.0353899 -0.000262826 -0.00110148 -0.00074012 -0.000214682 0.000182729 0.00233816 0.000540055 -0.00020878 -0.000309799 0.000313038 0.000575403 0.00020656 0.000108658 -0.000673267 0.000370672 -0.000211517 0.000315743 0.000217621 -0.000147917 0.000497557 6.37606e-05 0.000378941 0.000214802 7.49244e-05 
1647.1 0 0.000431278 -0.0201738 -0.000278667 0.00065083 -0.00908534 -0.00086171 0.000858308 -0.0350653 -0.000277841 -0.00107521 -0.000744649 -0.000262728 0.000203824 0.00232843 0.000590426 -0.000231083 -0.00029089 0.000296747 0.000563164 0.000230202 9.95058e-05 -0.000660289 0.000361812 -0.000178242 0.000313011 0.000203384 -0.000148222 0.000507856 5.10983e-05 0.000376212 0.000206569 6.77672e-05 
1647.45 0 0.000417845 -0.0203539 -0.000289534 0.000632354 -0.0100485 -0.000883427 0.000817665 -0.0347172 -0.000294309 -0.00105327 -0.000747347 -0.00031011 0.000219447 0.00231659 0.000640961 -0.00025705 -0.000266292 0.000277515 0.000544503 0.000258225 9.10095e-05 -0.000647353 0.000353977 -0.000146274 0.000311299 0.000190034 -0.000147848 0.000515403 3.91336e-05 0.000372361 0.000200417 5.99731e-05 
1647.8 0 0.00040464 -0.0205146 -0.000300983 0.000615427 -0.0109986 -0.000902715 0.000776254 -0.0343457 -0.00030996 -0.00103303 -0.000746904 -0.000356479 0.000230713 0.00230263 0.000694857 -0.000283117 -0.000235467 0.000255625 0.000520753 0.000288387 8.22653e-05 -0.000632841 0.000348154 -0.000115257 0.000310306 0.000178145 -0.000147678 0.000520156 2.80271e-05 0.000366892 0.00019675 5.19244e-05 
1648.15 0 0.00039308 -0.0206553 -0.000313165 0.000600183 -0.0119335 -0.000918775 0.000735949 -0.0339524 -0.000323543 -0.00101468 -0.000743178 -0.000401501 0.00023893 0.00228669 0.000754598 -0.000305643 -0.000199788 0.00023063 0.000493634 0.000319697 7.40145e-05 -0.000616663 0.000343905 -8.3621e-05 0.000308387 0.00016815 -0.000148927 0.000522142 1.69377e-05 0.000358806 0.000195457 4.48354e-05 
1648.5 0 0.000383725 -0.0207784 -0.000326146 0.000584826 -0.0128526 -0.000933391 0.000696541 -0.0335372 -0.000334497 -0.000998355 -0.000736764 -0.000443856 0.000247169 0.0022689 0.00081837 -0.000322662 -0.000159607 0.000202056 0.000463091 0.000352833 6.64946e-05 -0.000600177 0.000339883 -5.03383e-05 0.000305374 0.00016134 -0.000150936 0.000521345 4.00499e-06 0.00034687 0.000195207 3.91655e-05 
1648.85 0 0.000376888 -0.0208844 -0.000338175 0.000568575 -0.0137534 -0.000948125 0.000659586 -0.033102 -0.000342662 -0.00098324 -0.000729012 -0.000483362 0.000256094 0.00225038 0.000883034 -0.000334219 -0.000116206 0.000169228 0.000428641 0.000387378 5.93273e-05 -0.000584863 0.000335634 -1.58995e-05 0.000302288 0.000157276 -0.000153069 0.000518669 -1.0703e-05 0.000331964 0.000195888 3.53719e-05 
1649.2 0 0.00037223 -0.0209718 -0.000348365 0.000552283 -0.0146366 -0.000962986 0.00062709 -0.032649 -0.000347969 -0.000969063 -0.000721207 -0.000522159 0.000262334 0.00223183 0.000948752 -0.000343048 -7.27424e-05 0.000133818 0.000391149 0.000422738 5.26151e-05 -0.000571082 0.000331731 1.89489e-05 0.00029968 0.000153907 -0.000155746 0.000514817 -2.65823e-05 0.000315903 0.000197298 3.32299e-05 
1649.55 0 0.000369602 -0.0210403 -0.000357454 0.000536422 -0.0155035 -0.000976143 0.000599052 -0.0321778 -0.000351295 -0.000955564 -0.000713215 -0.00056242 0.000264053 0.00221241 0.00101438 -0.000350962 -3.2525e-05 9.90885e-05 0.000353262 0.00046067 4.61843e-05 -0.000557688 0.000328433 5.47649e-05 0.000298469 0.000150158 -0.000158681 0.000510049 -4.38501e-05 0.000299442 0.000198274 3.09877e-05 
1649.9 0 0.000370304 -0.0210905 -0.00036572 0.000520881 -0.0163525 -0.000984861 0.000575112 -0.0316862 -0.000353795 -0.000942911 -0.000703984 -0.000603636 0.000263464 0.00218987 0.00107637 -0.000358754 4.39726e-06 6.81348e-05 0.000316901 0.000502731 3.90041e-05 -0.000543221 0.000324739 9.16717e-05 0.000299779 0.000146071 -0.000161951 0.000504218 -6.1537e-05 0.000282514 0.000198527 2.71611e-05 
1650.25 0 0.000374434 -0.0211237 -0.000373419 0.000504425 -0.0171804 -0.000988015 0.00055572 -0.0311745 -0.000354921 -0.00093102 -0.00069414 -0.000643579 0.000264548 0.00216271 0.00113259 -0.000366856 4.11977e-05 4.24935e-05 0.000281161 0.000548186 3.03764e-05 -0.000527262 0.000320011 0.000129147 0.000303247 0.000141656 -0.000166856 0.000497431 -7.8267e-05 0.000265153 0.000197881 2.12272e-05 
1650.6 0 0.000380011 -0.0211425 -0.000380261 0.000485866 -0.0179836 -0.000987669 0.000540576 -0.0306441 -0.00035437 -0.000919495 -0.000685222 -0.000681198 0.000270583 0.00213205 0.00118407 -0.00037428 8.08554e-05 2.17268e-05 0.000246003 0.000594412 2.07725e-05 -0.000510569 0.000314697 0.000167518 0.000306446 0.000136788 -0.000174078 0.000489901 -9.42277e-05 0.000247531 0.000196932 1.29036e-05 
1650.95 0 0.000386007 -0.0211478 -0.000384191 0.000465368 -0.0187606 -0.000986617 0.000527719 -0.0300967 -0.000352672 -0.000908224 -0.00067613 -0.000716863 0.00028035 0.00209917 0.0012342 -0.000380392 0.00012327 5.00121e-06 0.000212212 0.000638836 9.95027e-06 -0.000494025 0.000309379 0.000206508 0.000307178 0.000131332 -0.000183796 0.000481572 -0.000108995 0.000230033 0.000196786 3.46679e-06 
1651.3 0 0.000391637 -0.0211382 -0.000385079 0.000444423 -0.0195154 -0.000986125 0.00051604 -0.0295339 -0.000350745 -0.000897467 -0.000664373 -0.000751103 0.000288389 0.00206347 0.0012871 -0.000385677 0.000166533 -8.43373e-06 0.000178895 0.000681679 -1.86872e-06 -0.000479178 0.000304296 0.000244722 0.000305222 0.000124937 -0.000195655 0.00047269 -0.000121465 0.000212596 0.00019798 -4.7412e-06 
1651.65 0 0.000395771 -0.0211128 -0.000385611 0.000424315 -0.0202538 -0.000986897 0.000505379 -0.0289567 -0.000348769 -0.000888395 -0.00064915 -0.000784074 0.000290418 0.00202396 0.00134269 -0.00039042 0.000209392 -2.14825e-05 0.000145045 0.000724398 -1.3468e-05 -0.000466782 0.000299236 0.000281559 0.000302009 0.000118022 -0.000209889 0.000464034 -0.000131808 0.000195085 0.000201658 -1.12426e-05 
1652 0 0.000398189 -0.0210709 -0.000387744 0.000404549 -0.0209765 -0.000989594 0.000496825 -0.0283661 -0.00034655 -0.000882104 -0.000632988 -0.000814302 0.000285294 0.00198156 0.0013974 -0.000395081 0.000251417 -3.67472e-05 0.000110917 0.000768256 -2.5192e-05 -0.000455299 0.000292995 0.000317321 0.000298475 0.000111812 -0.000227543 0.00045744 -0.000139904 0.000176577 0.000208199 -1.63428e-05 
1652.35 0 0.000399776 -0.021011 -0.000390744 0.000384133 -0.0216807 -0.000996065 0.0004924 -0.0277641 -0.000345115 -0.000878524 -0.000617328 -0.00083936 0.000274322 0.00193844 0.0014489 -0.00040023 0.000292646 -5.30694e-05 7.78783e-05 0.000812347 -3.7533e-05 -0.000442562 0.000284431 0.000352835 0.000294361 0.000106448 -0.000247236 0.000453641 -0.000146134 0.000157087 0.000215229 -2.09531e-05 
1652.7 0 0.00040194 -0.0209321 -0.000392736 0.000363015 -0.0223662 -0.00100712 0.000491957 -0.0271502 -0.000346406 -0.000877579 -0.000602379 -0.000859317 0.000260618 0.00189549 0.00149602 -0.000404617 0.000331002 -6.95117e-05 4.64994e-05 0.000852315 -5.00934e-05 -0.000428368 0.000273911 0.000387695 0.000289656 0.000102492 -0.000266387 0.000450659 -0.000152509 0.000138664 0.000221448 -2.58853e-05 
1653.05 0 0.000404502 -0.020835 -0.000392308 0.000341377 -0.0230337 -0.00101959 0.000493655 -0.0265206 -0.000351431 -0.00087913 -0.000588986 -0.000878128 0.00024758 0.00185304 0.00153814 -0.000407758 0.000363721 -8.60404e-05 1.52831e-05 0.000882686 -6.34737e-05 -0.000413507 0.000262071 0.000420937 0.000283946 0.000100138 -0.000284183 0.000446625 -0.000160029 0.00012261 0.000227153 -3.10563e-05 
1653.4 0 0.000406435 -0.0207211 -0.000389035 0.000320044 -0.0236811 -0.00102949 0.000496364 -0.0258721 -0.000359022 -0.000881926 -0.00057607 -0.000897517 0.00023674 0.0018119 0.00157609 -0.000409952 0.000390883 -0.000100008 -1.77017e-05 0.000901108 -7.7834e-05 -0.000397752 0.0002494 0.000453765 0.000277579 9.7125e-05 -0.000301082 0.000441608 -0.000168224 0.000108364 0.000230977 -3.63523e-05 
1653.75 0 0.000406678 -0.020591 -0.000383651 0.000299989 -0.0243063 -0.00103644 0.000499578 -0.0252053 -0.00036629 -0.000884041 -0.000561704 -0.000912966 0.000227449 0.00177116 0.00161151 -0.000412018 0.000414719 -0.000110349 -5.14454e-05 0.000911382 -9.22463e-05 -0.000382271 0.000237211 0.000488365 0.00027153 9.28127e-05 -0.000317057 0.00043747 -0.00017716 9.49384e-05 0.000231829 -4.19038e-05 
1654.1 0 0.000404827 -0.0204447 -0.000377271 0.000281325 -0.0249081 -0.0010427 0.000501205 -0.024522 -0.000370042 -0.000884026 -0.000544191 -0.000920693 0.000219677 0.00172917 0.00164474 -0.000416573 0.000434586 -0.000119739 -8.27438e-05 0.000918946 -0.000105714 -0.000368551 0.000226124 0.000524196 0.000266216 9.01696e-05 -0.000331789 0.000434658 -0.000185638 8.3313e-05 0.000230407 -4.75733e-05 
1654.45 0 0.000401912 -0.0202826 -0.000369333 0.000263786 -0.0254845 -0.00104683 0.000498671 -0.0238232 -0.000369017 -0.000881459 -0.000523271 -0.000920954 0.000213663 0.00168434 0.00167447 -0.000425086 0.000447919 -0.00012974 -0.000110005 0.000925644 -0.000118161 -0.000356724 0.000217015 0.000559621 0.000262636 9.01748e-05 -0.000346192 0.000430983 -0.000191557 7.38406e-05 0.00022802 -5.32602e-05 
1654.8 0 0.000398625 -0.0201054 -0.000359228 0.000246996 -0.0260323 -0.00104559 0.000492493 -0.0231099 -0.000365598 -0.000876518 -0.000500513 -0.000913975 0.000208556 0.00163563 0.0016998 -0.00043526 0.000455201 -0.000140162 -0.000134458 0.000930665 -0.000129586 -0.000345609 0.000210465 0.000594372 0.000260913 9.15519e-05 -0.000359665 0.000424724 -0.000195114 6.43852e-05 0.000226204 -5.7908e-05 
1655.15 0 0.000395451 -0.0199131 -0.000347906 0.000230747 -0.0265497 -0.0010405 0.000484102 -0.022385 -0.000361048 -0.000867743 -0.000475274 -0.000900914 0.000203536 0.00158391 0.00172181 -0.000445042 0.000458727 -0.000150595 -0.000156682 0.000931718 -0.000139301 -0.000333375 0.000205643 0.000628702 0.000258757 9.36224e-05 -0.000370192 0.000417229 -0.000198061 5.27166e-05 0.000226021 -6.08103e-05 
1655.5 0 0.000393109 -0.019707 -0.000337296 0.000215303 -0.0270378 -0.00103538 0.000474445 -0.0216504 -0.000352988 -0.000854823 -0.00044367 -0.000884305 0.000198642 0.00153247 0.00174084 -0.000454716 0.00045955 -0.000160494 -0.000175058 0.000929791 -0.000147777 -0.00031866 0.000202657 0.000662928 0.000254561 9.50203e-05 -0.00037713 0.00041 -0.000201731 3.82997e-05 0.00022578 -6.35484e-05 
1655.85 0 0.000391427 -0.0194892 -0.000328281 0.000200804 -0.0274982 -0.00103279 0.000465291 -0.020905 -0.000340346 -0.000840509 -0.000403003 -0.000866369 0.000192965 0.00148446 0.00175569 -0.000464632 0.000458313 -0.000169357 -0.000187773 0.000928147 -0.000156209 -0.00030179 0.000202339 0.000696545 0.00024898 9.43399e-05 -0.000381319 0.000403017 -0.000205656 2.23664e-05 0.000223838 -6.82025e-05 
1656.2 0 0.00038992 -0.0192602 -0.000319914 0.000186926 -0.027933 -0.00103296 0.000456402 -0.0201469 -0.000323548 -0.000826775 -0.000354738 -0.000847836 0.000184097 0.00144092 0.00176734 -0.000475137 0.000456505 -0.00017771 -0.0001952 0.000928386 -0.000164731 -0.000283557 0.000203515 0.000728848 0.000242528 9.23613e-05 -0.000383778 0.000394972 -0.000209003 6.28176e-06 0.000221763 -7.46858e-05 
1656.55 0 0.000387882 -0.0190192 -0.000309794 0.000173538 -0.0283444 -0.0010337 0.000446731 -0.0193769 -0.000301459 -0.000812363 -0.000301185 -0.000828766 0.00017208 0.00139985 0.00177949 -0.000486448 0.000457448 -0.000186732 -0.000200769 0.000929381 -0.000173692 -0.000263289 0.000204391 0.000759659 0.000235083 8.99665e-05 -0.00038469 0.000385101 -0.000212261 -1.00671e-05 0.000221166 -8.15216e-05 
1656.9 0 0.000384355 -0.0187657 -0.000296614 0.000160462 -0.0287329 -0.00103351 0.000437494 -0.0185974 -0.000274287 -0.000794448 -0.00024405 -0.000808944 0.00015913 0.00135888 0.00179576 -0.000498882 0.000463458 -0.000195735 -0.000208827 0.000928121 -0.000183186 -0.00024087 0.000204548 0.000789639 0.000227056 8.5647e-05 -0.000384995 0.000374288 -0.000215677 -2.66881e-05 0.000221666 -8.65269e-05 
1657.25 0 0.000379687 -0.0185001 -0.000282034 0.000147838 -0.0290961 -0.00103307 0.000429638 -0.0178088 -0.000245836 -0.000772103 -0.000185002 -0.000788581 0.000146011 0.00131728 0.00181857 -0.000513115 0.000474059 -0.000203292 -0.000221309 0.000923046 -0.000192207 -0.00021611 0.000205244 0.000819642 0.000217729 7.85411e-05 -0.000385792 0.000364282 -0.000218278 -4.33234e-05 0.000221758 -8.71271e-05 
1657.6 0 0.000375376 -0.0182224 -0.000269075 0.000135689 -0.0294317 -0.00103309 0.00042302 -0.0170137 -0.000220393 -0.000746316 -0.000125926 -0.000769099 0.000131073 0.00127534 0.0018469 -0.000528338 0.000487286 -0.000209187 -0.000235635 0.000913903 -0.000200696 -0.000189305 0.000207651 0.000850586 0.000207499 7.01484e-05 -0.000385643 0.000356048 -0.000218888 -6.0042e-05 0.000220667 -8.36169e-05 
1657.95 0 0.000371406 -0.0179335 -0.000259259 0.000124552 -0.0297392 -0.00103376 0.000417648 -0.016214 -0.000199415 -0.000716416 -7.0302e-05 -0.000751032 0.000113355 0.00123417 0.00187798 -0.000543377 0.000501577 -0.000214728 -0.000247218 0.000899797 -0.000209672 -0.000162487 0.000211939 0.000882846 0.000198412 6.24247e-05 -0.000381954 0.000347671 -0.000218158 -7.77606e-05 0.000218582 -7.79755e-05 
1658.3 0 0.000366185 -0.0176351 -0.000251424 0.000115456 -0.0300188 -0.00103518 0.000411956 -0.0154092 -0.000181778 -0.000679147 -1.93994e-05 -0.000733977 9.21036e-05 0.00119279 0.00190992 -0.000557152 0.00051586 -0.000220304 -0.000254615 0.000881831 -0.000218839 -0.000137551 0.000217493 0.000916597 0.000191701 5.60631e-05 -0.000374701 0.000337214 -0.000216461 -9.61233e-05 0.000215303 -7.10526e-05 
1658.65 0 0.000357383 -0.0173295 -0.000244313 0.000108409 -0.0302719 -0.00104029 0.000402258 -0.0145997 -0.000166674 -0.000634457 2.87919e-05 -0.000717524 6.55999e-05 0.00114918 0.00194192 -0.00056758 0.000529315 -0.000224118 -0.000257771 0.000864116 -0.000226766 -0.000114908 0.000223637 0.000951297 0.000186621 5.12583e-05 -0.000364621 0.000324888 -0.000213892 -0.000114166 0.000211136 -6.23188e-05 
1659 0 0.000344344 -0.0170191 -0.000237756 0.000103211 -0.0304993 -0.00105318 0.000385377 -0.0137894 -0.000153651 -0.000585 7.69783e-05 -0.000703174 3.33622e-05 0.00110108 0.00197464 -0.000573922 0.000542514 -0.000225317 -0.000256057 0.000849683 -0.000233873 -9.41808e-05 0.000229225 0.000985002 0.000181836 4.81221e-05 -0.000352296 0.000310734 -0.000210246 -0.000131666 0.000207171 -5.27938e-05 
1659.35 0 0.000328812 -0.0167041 -0.000232001 9.89111e-05 -0.0307027 -0.00107211 0.00036179 -0.0129827 -0.00014248 -0.000533757 0.000125218 -0.000691341 -4.08587e-06 0.00104756 0.00200719 -0.000577321 0.00055606 -0.000223622 -0.000249921 0.000841446 -0.000241851 -7.67326e-05 0.000233493 0.00101686 0.000176493 4.43639e-05 -0.000339515 0.000295581 -0.000204769 -0.000149273 0.000204315 -4.48819e-05 
1659.7 0 0.000312457 -0.0163832 -0.000227772 9.50386e-05 -0.0308842 -0.00109131 0.000334059 -0.0121813 -0.00013377 -0.0004839 0.000170977 -0.000679746 -4.42538e-05 0.000991144 0.00203865 -0.000579251 0.000570123 -0.000218867 -0.000241182 0.000840069 -0.000250292 -6.24049e-05 0.000236758 0.00104745 0.000169991 3.83634e-05 -0.000326552 0.000281759 -0.000197695 -0.000167058 0.000202296 -3.81669e-05 
1660.05 0 0.000296393 -0.0160539 -0.000224673 9.18313e-05 -0.0310454 -0.00110766 0.000303575 -0.0113874 -0.000127769 -0.000435934 0.000212767 -0.000667022 -8.38741e-05 0.000932607 0.00206932 -0.000579401 0.000583899 -0.000212667 -0.000232673 0.000841378 -0.00025734 -4.9449e-05 0.000240523 0.0010769 0.000161666 3.11243e-05 -0.000312988 0.000270152 -0.000189364 -0.00018372 0.00020017 -3.07979e-05 
1660.4 0 0.000282094 -0.0157146 -0.00022229 8.87014e-05 -0.0311861 -0.00112126 0.00027037 -0.0106023 -0.000125688 -0.000386754 0.000251618 -0.000653396 -0.000121461 0.000871391 0.00209779 -0.000575278 0.000596311 -0.000206229 -0.000226316 0.000843387 -0.00026296 -3.72198e-05 0.000245581 0.00110515 0.000150652 2.36157e-05 -0.000299617 0.000260333 -0.000179824 -0.000199144 0.000197722 -2.22002e-05 
1660.75 0 0.000270076 -0.015365 -0.000220816 8.54766e-05 -0.0313039 -0.00113298 0.000235884 -0.00982425 -0.000126249 -0.000333635 0.000287734 -0.000640434 -0.000156863 0.000808139 0.0021226 -0.000564166 0.000607823 -0.00019962 -0.000222815 0.000848391 -0.000268617 -2.57307e-05 0.000250816 0.00113307 0.000136979 1.55548e-05 -0.000286737 0.000251376 -0.000170258 -0.000213621 0.000195529 -1.16975e-05 
1661.1 0 0.000259563 -0.0150068 -0.000219969 8.27141e-05 -0.031397 -0.00114415 0.000202019 -0.00905152 -0.000125004 -0.000278406 0.000319251 -0.000628048 -0.00018924 0.000744737 0.00214435 -0.000545365 0.000618751 -0.000193657 -0.000221675 0.000856278 -0.000274592 -1.48451e-05 0.000255487 0.00116142 0.000121777 6.93818e-06 -0.000274033 0.000242494 -0.000160941 -0.000225527 0.000194683 9.1405e-07 
1661.45 0 0.00024933 -0.0146424 -0.00021877 8.13617e-05 -0.0314647 -0.00115533 0.000168975 -0.00828571 -0.000119222 -0.000224998 0.000343653 -0.000614279 -0.000216555 0.000683525 0.00216349 -0.000520781 0.000627787 -0.000190338 -0.000222522 0.000863568 -0.000280374 -5.17341e-06 0.000259375 0.00118848 0.000105891 -6.60829e-07 -0.000261947 0.000233287 -0.00015138 -0.000232717 0.000194666 1.46722e-05 
1661.8 0 0.000238247 -0.0142732 -0.000216906 8.1825e-05 -0.031508 -0.00116631 0.000135048 -0.0075283 -0.000108735 -0.000174173 0.000359846 -0.000599215 -0.000237769 0.000625814 0.00218076 -0.000492283 0.000634478 -0.00019012 -0.000226472 0.000867793 -0.000286158 1.9499e-06 0.000261387 0.00121188 8.99739e-05 -6.84199e-06 -0.00025077 0.000224397 -0.000142288 -0.000236484 0.000193247 2.84868e-05 
1662.15 0 0.000225593 -0.0138998 -0.000215239 8.32405e-05 -0.0315273 -0.00117598 9.93673e-05 -0.00677885 -9.4505e-05 -0.000124587 0.000370102 -0.000586052 -0.000252413 0.00057122 0.00219551 -0.000461007 0.000640542 -0.000190562 -0.000232905 0.000868084 -0.000293009 6.42217e-06 0.000260154 0.00123238 7.41478e-05 -1.30767e-05 -0.000240057 0.000216785 -0.00013473 -0.000239499 0.000188735 4.12294e-05 
1662.5 0 0.000211638 -0.0135218 -0.000213447 8.34773e-05 -0.0315244 -0.00118338 6.38076e-05 -0.00603632 -7.96025e-05 -7.63984e-05 0.00037777 -0.000577577 -0.000260545 0.000518835 0.00220561 -0.000428243 0.000647066 -0.000189348 -0.000238537 0.000864758 -0.000300758 9.89027e-06 0.000255582 0.00125204 5.84095e-05 -2.06355e-05 -0.000228154 0.000210881 -0.000129148 -0.000242138 0.000181509 5.24397e-05 
1662.85 0 0.000197684 -0.0131395 -0.000211096 8.09471e-05 -0.0315017 -0.00118784 3.0019e-05 -0.00530003 -6.88955e-05 -2.97169e-05 0.000384141 -0.000572975 -0.000265106 0.000469669 0.00221147 -0.000395728 0.000654476 -0.000187577 -0.000242343 0.000859023 -0.000307295 1.40377e-05 0.000248771 0.00127102 4.30291e-05 -2.88315e-05 -0.000213399 0.000205654 -0.000124157 -0.000244449 0.000173487 6.25975e-05 
1663.2 0 0.000183694 -0.0127539 -0.000209284 7.71362e-05 -0.0314597 -0.00118893 -2.73608e-06 -0.00457055 -6.27577e-05 1.71756e-05 0.000390741 -0.000569999 -0.000269686 0.000423593 0.00221587 -0.000366805 0.000663385 -0.000186368 -0.000245244 0.000853727 -0.00031094 1.86777e-05 0.000240459 0.00128916 2.86747e-05 -3.67331e-05 -0.000195713 0.000201221 -0.000118507 -0.000246393 0.000165788 7.20156e-05 
1663.55 0 0.000169212 -0.0123649 -0.000208345 7.45862e-05 -0.0313989 -0.00118717 -3.59888e-05 -0.00384859 -5.77669e-05 6.55658e-05 0.000399028 -0.000568743 -0.000273792 0.000377492 0.00221917 -0.000342936 0.000673022 -0.000184607 -0.000246142 0.000851566 -0.000312149 2.30911e-05 0.000232089 0.00130663 1.68385e-05 -4.34617e-05 -0.000175349 0.000198829 -0.000114148 -0.000247233 0.000156998 8.08975e-05 
1663.9 0 0.000154881 -0.0119724 -0.000207466 7.36867e-05 -0.0313184 -0.00118111 -6.96015e-05 -0.00313492 -5.25482e-05 0.000115265 0.000409309 -0.000572511 -0.000274759 0.000330421 0.00222058 -0.000322327 0.000682914 -0.000182617 -0.000245434 0.000851517 -0.000311517 2.8425e-05 0.000224591 0.00132256 7.8734e-06 -4.81156e-05 -0.000152585 0.00019774 -0.000113123 -0.000247338 0.00014651 9.00172e-05 
1664.25 0 0.000140771 -0.0115751 -0.000206458 7.38717e-05 -0.0312182 -0.00116965 -0.000102414 -0.00243095 -4.6475e-05 0.000164153 0.000421769 -0.00058314 -0.000273564 0.000283815 0.00221999 -0.000302475 0.00069304 -0.000181612 -0.000246058 0.000851361 -0.00030852 3.60528e-05 0.000217563 0.00133592 7.05942e-07 -5.01947e-05 -0.000129582 0.000196026 -0.000114704 -0.000247883 0.000135083 9.94059e-05 
1664.6 0 0.000126889 -0.0111722 -0.000205737 7.45447e-05 -0.0310997 -0.0011558 -0.000133104 -0.00173573 -3.88303e-05 0.000209402 0.000434671 -0.000597339 -0.000272513 0.000238273 0.00221701 -0.000281448 0.000701788 -0.000180388 -0.000250125 0.000851642 -0.000303124 4.54193e-05 0.0002109 0.00134714 -4.24949e-06 -5.0047e-05 -0.000108811 0.000191787 -0.000117273 -0.000249648 0.000123774 0.000108006 
1664.95 0 0.00011382 -0.010765 -0.000204978 7.50481e-05 -0.0309619 -0.0011433 -0.00015964 -0.00104548 -2.94169e-05 0.000250378 0.000445805 -0.000608281 -0.000273253 0.000194567 0.0022113 -0.000259074 0.00070808 -0.000178049 -0.000257389 0.000853606 -0.000296052 5.65066e-05 0.000203879 0.00135677 -6.31084e-06 -4.74409e-05 -9.01791e-05 0.000184898 -0.000120424 -0.000253597 0.000113219 0.00011528 
1665.3 0 0.000102338 -0.0103554 -0.000204788 7.54595e-05 -0.0308005 -0.00113296 -0.000182207 -0.000358446 -1.76901e-05 0.00028747 0.000455823 -0.000612254 -0.000276253 0.000153784 0.00220366 -0.000235405 0.00071358 -0.000175796 -0.00026373 0.000856537 -0.000288794 6.90198e-05 0.000195566 0.00136408 -5.84034e-06 -4.19081e-05 -7.24899e-05 0.000176467 -0.000124264 -0.000260286 0.000102271 0.000121717 
1665.65 0 9.2332e-05 -0.00994281 -0.000205459 7.60715e-05 -0.0306144 -0.00112163 -0.00020342 0.000325343 -2.6394e-06 0.000320251 0.000465964 -0.000609609 -0.000277802 0.000115154 0.00219453 -0.000210958 0.000719136 -0.000175227 -0.000264775 0.000858298 -0.000283914 8.18283e-05 0.00018561 0.00136823 -3.04897e-06 -3.47461e-05 -5.51291e-05 0.000166694 -0.000128455 -0.000268285 9.02285e-05 0.000127635 
1666 0 8.2168e-05 -0.00952689 -0.00020612 7.60823e-05 -0.0304055 -0.00110724 -0.000225371 0.00100403 1.59826e-05 0.000347732 0.000476655 -0.000603216 -0.000275331 7.81391e-05 0.00218439 -0.000186583 0.000724082 -0.000177656 -0.000260057 0.000856412 -0.000282875 9.55746e-05 0.00017439 0.00136992 1.07994e-06 -2.80662e-05 -3.84535e-05 0.000156107 -0.000132516 -0.000275979 7.77547e-05 0.000133527 
1666.35 0 7.21991e-05 -0.00910727 -0.000207263 7.45832e-05 -0.030175 -0.00109096 -0.00024909 0.00167509 3.6074e-05 0.000370333 0.000486783 -0.000595305 -0.000270051 4.3655e-05 0.00217304 -0.000162134 0.000728431 -0.00018347 -0.00025194 0.000849201 -0.000284433 0.000110614 0.000163005 0.00137092 4.80036e-06 -2.30727e-05 -2.26148e-05 0.000147026 -0.000135637 -0.000282887 6.59108e-05 0.000139141 
1666.7 0 6.34115e-05 -0.00868472 -0.000209263 7.16099e-05 -0.0299252 -0.00107297 -0.000275002 0.00233811 5.55578e-05 0.00039004 0.000494317 -0.000584627 -0.000263523 1.16579e-05 0.00215863 -0.000138502 0.000733176 -0.000190205 -0.000243289 0.000835881 -0.000286598 0.000126672 0.000152522 0.00137168 5.86086e-06 -1.91582e-05 -6.23134e-06 0.00014147 -0.000137018 -0.000288152 5.51864e-05 0.00014509 
1667.05 0 5.56199e-05 -0.00826068 -0.000212447 6.81837e-05 -0.029658 -0.00105373 -0.000302627 0.00299345 7.52549e-05 0.000410201 0.000498594 -0.000570228 -0.000256623 -2.06641e-05 0.00214137 -0.000116528 0.000738541 -0.000194845 -0.000235696 0.000817058 -0.000288044 0.000143974 0.00014484 0.00137262 2.95863e-06 -1.52234e-05 1.20656e-05 0.000139543 -0.000137027 -0.000290815 4.56888e-05 0.000151788 
1667.4 0 4.85435e-05 -0.00783528 -0.000218035 6.46662e-05 -0.0293746 -0.00103385 -0.000331874 0.00364171 9.61071e-05 0.000433557 0.000500013 -0.000553519 -0.000248957 -5.72675e-05 0.00212112 -9.47266e-05 0.000743869 -0.000197485 -0.000227889 0.000795279 -0.000287701 0.000162798 0.000141792 0.0013754 -3.68108e-06 -1.0434e-05 3.23978e-05 0.000139323 -0.000136655 -0.000292507 3.75873e-05 0.000158733 
1667.75 0 4.10528e-05 -0.00740746 -0.000226353 6.08064e-05 -0.0290768 -0.00101375 -0.000362586 0.00428425 0.000119039 0.000459684 0.000500237 -0.000536125 -0.000239278 -9.87486e-05 0.00209711 -7.13334e-05 0.000749433 -0.000199353 -0.000218852 0.000772817 -0.000285605 0.000182138 0.00014271 0.0013788 -1.32988e-05 -4.8188e-06 5.33574e-05 0.000139342 -0.000135956 -0.000294607 2.98034e-05 0.000166718 
1668.1 0 3.25474e-05 -0.00697656 -0.000235409 5.7051e-05 -0.0287639 -0.000993523 -0.00039319 0.00492276 0.00014463 0.000487721 0.000501063 -0.00051869 -0.000225947 -0.000143964 0.0020694 -4.61283e-05 0.00075396 -0.000200817 -0.000207407 0.000750661 -0.000282691 0.000200506 0.000145476 0.00137956 -2.35755e-05 6.48841e-07 7.2856e-05 0.000140123 -0.000134974 -0.000295137 2.11793e-05 0.000176095 
1668.45 0 2.35237e-05 -0.00654274 -0.000243369 5.2478e-05 -0.0284342 -0.000971998 -0.000421203 0.00555567 0.000171165 0.000518169 0.000502801 -0.000500766 -0.000209646 -0.000193153 0.00203871 -2.08223e-05 0.000754075 -0.000201485 -0.000193094 0.000729657 -0.000279628 0.000218636 0.000147814 0.00137718 -3.11287e-05 4.68302e-06 9.04886e-05 0.000141613 -0.00013363 -0.000293501 1.23451e-05 0.000186344 
1668.8 0 1.53816e-05 -0.00610769 -0.00025091 4.47672e-05 -0.0280881 -0.000948091 -0.000444966 0.006177 0.000198892 0.000550429 0.000505069 -0.000480404 -0.000192472 -0.000245799 0.00200514 3.59512e-06 0.000748989 -0.000200724 -0.000177616 0.00071016 -0.000277109 0.00023582 0.00014745 0.00137267 -3.50509e-05 6.97444e-06 0.000106686 0.000142865 -0.000131916 -0.000292322 4.31215e-06 0.00019744 
1669.15 0 8.29553e-06 -0.00567357 -0.000258302 3.43099e-05 -0.0277268 -0.000921973 -0.00046432 0.00678326 0.000231571 0.000581235 0.000507806 -0.000458907 -0.000174299 -0.000300045 0.00196736 2.80552e-05 0.000738869 -0.000200128 -0.000162567 0.000691815 -0.000275565 0.000249496 0.000141671 0.00136584 -3.63169e-05 9.29292e-06 0.00012154 0.000142933 -0.000130542 -0.0002922 -2.39216e-06 0.000209497 
1669.5 0 8.03268e-07 -0.00524192 -0.000265395 2.38716e-05 -0.0273501 -0.000897296 -0.000480172 0.0073747 0.000271301 0.000608383 0.000510154 -0.000440754 -0.000154911 -0.000354649 0.001924 5.34841e-05 0.000722556 -0.000202334 -0.000148005 0.000673908 -0.000274271 0.000260681 0.000129713 0.00135671 -3.5713e-05 1.25675e-05 0.000135236 0.000141482 -0.000130188 -0.000291622 -7.32059e-06 0.000222573 
1669.85 0 -6.33835e-06 -0.00481366 -0.00027284 1.52192e-05 -0.0269581 -0.000876913 -0.000494077 0.00794954 0.000314352 0.000632075 0.000510664 -0.000427246 -0.000134219 -0.000407893 0.00187591 8.03464e-05 0.000700282 -0.000208242 -0.000132675 0.000656582 -0.000273203 0.000271132 0.000113528 0.0013469 -3.42145e-05 1.64736e-05 0.000147772 0.000139285 -0.000131064 -0.000289214 -1.01846e-05 0.000235285 
1670.2 0 -1.19283e-05 -0.0043883 -0.000279847 7.85469e-06 -0.0265526 -0.000858342 -0.000506434 0.00850643 0.000354877 0.000654076 0.000509329 -0.000416651 -0.000110786 -0.000456702 0.00182353 0.000108737 0.000673572 -0.000215487 -0.00011521 0.000640654 -0.000274272 0.0002798 9.52328e-05 0.00133624 -3.33797e-05 2.06713e-05 0.000159008 0.000136745 -0.000131992 -0.00028569 -1.2913e-05 0.000245279 
1670.55 0 -1.72738e-05 -0.00396537 -0.00028557 9.99113e-07 -0.0261353 -0.00083975 -0.000516438 0.00904638 0.000389044 0.000677531 0.000508389 -0.000406785 -8.42649e-05 -0.00049805 0.00176683 0.0001378 0.00064391 -0.000220439 -9.65734e-05 0.000626611 -0.000277475 0.000287636 7.67437e-05 0.00132392 -3.38901e-05 2.49722e-05 0.000168946 0.000133002 -0.000131981 -0.000281975 -1.73686e-05 0.000252406 
1670.9 0 -2.31228e-05 -0.00354553 -0.00028978 -4.75949e-06 -0.0257043 -0.00082013 -0.00052598 0.00956974 0.000414279 0.000703605 0.000506728 -0.000395014 -5.62007e-05 -0.00053204 0.00170792 0.000165123 0.000612069 -0.000222535 -8.0245e-05 0.000615267 -0.000281017 0.000297829 5.90698e-05 0.00131188 -3.4685e-05 2.93745e-05 0.000177851 0.000127968 -0.00013087 -0.000278253 -2.27699e-05 0.000257512 
1671.25 0 -3.02933e-05 -0.00312841 -0.000292937 -1.0223e-05 -0.025258 -0.00079609 -0.000537475 0.0100771 0.000429109 0.000729713 0.000500224 -0.000378741 -3.0638e-05 -0.000561853 0.00164884 0.00018829 0.000579221 -0.000222092 -6.8377e-05 0.000607448 -0.000284404 0.000310744 4.16016e-05 0.00130209 -3.57295e-05 3.40667e-05 0.000186772 0.000124054 -0.000128266 -0.000274301 -2.72565e-05 0.000260467 
1671.6 0 -3.94172e-05 -0.00271279 -0.000297238 -1.74191e-05 -0.0247966 -0.000768014 -0.000550676 0.01057 0.000433135 0.000754194 0.000489163 -0.000356259 -1.24891e-05 -0.000589204 0.0015898 0.000207037 0.000545528 -0.000219115 -5.87499e-05 0.000601789 -0.000287932 0.000324882 2.41127e-05 0.00129426 -3.70971e-05 3.94736e-05 0.000197357 0.000122703 -0.000124935 -0.000269265 -2.88049e-05 0.000260683 
1671.95 0 -4.89723e-05 -0.0022976 -0.000303837 -2.70879e-05 -0.024319 -0.000738605 -0.000563435 0.0110499 0.00042746 0.000778999 0.000477571 -0.000328895 -3.01167e-06 -0.000614383 0.00152864 0.000223075 0.000509824 -0.000215566 -4.84964e-05 0.000594035 -0.000292455 0.000339603 7.38571e-06 0.00128599 -3.84214e-05 4.62533e-05 0.000209765 0.000123126 -0.000122403 -0.000263268 -2.63785e-05 0.000257728 
1672.3 0 -5.89804e-05 -0.00188235 -0.000311437 -3.86873e-05 -0.0238244 -0.000709984 -0.000574098 0.011519 0.000415393 0.000806053 0.000467576 -0.000299159 1.18547e-06 -0.0006375 0.00146428 0.000238443 0.000472069 -0.000214225 -3.6662e-05 0.000582962 -0.000298069 0.000354762 -7.56717e-06 0.00127618 -3.97432e-05 5.39507e-05 0.000222363 0.000124863 -0.000120193 -0.000257174 -2.0905e-05 0.000252532 
1672.65 0 -6.94636e-05 -0.00146862 -0.000317782 -5.11239e-05 -0.0233138 -0.000683974 -0.000583091 0.0119802 0.000401552 0.000833918 0.000460121 -0.000268473 4.79415e-06 -0.000659122 0.00139691 0.000254812 0.000432986 -0.000214332 -2.36094e-05 0.000574488 -0.000304214 0.000371245 -2.00783e-05 0.00126615 -4.09785e-05 6.12479e-05 0.000233987 0.000127249 -0.000117078 -0.000251343 -1.42741e-05 0.000247702 
1673 0 -7.94863e-05 -0.00105906 -0.000321025 -6.2986e-05 -0.022787 -0.000659718 -0.000589428 0.0124347 0.000388798 0.000859676 0.000458424 -0.000237603 1.01787e-05 -0.000680205 0.00132634 0.000273524 0.000391272 -0.000212502 -9.62318e-06 0.000575977 -0.000310822 0.000389212 -3.07088e-05 0.00125632 -4.09335e-05 6.65244e-05 0.000244476 0.000130102 -0.000113166 -0.000245616 -8.16464e-06 0.000245202 
1673.35 0 -8.86359e-05 -0.000654633 -0.000321263 -7.36708e-05 -0.0222428 -0.000636842 -0.000590613 0.0128819 0.00037855 0.000881095 0.000463663 -0.00020668 1.77726e-05 -0.000699797 0.00125225 0.000296238 0.00034497 -0.000206541 7.35751e-06 0.000589201 -0.000316614 0.000407589 -4.10983e-05 0.00124615 -3.87789e-05 6.91156e-05 0.000254025 0.00013335 -0.000109848 -0.000239436 -2.9796e-06 0.000243907 
1673.7 0 -9.6538e-05 -0.000254611 -0.00031963 -8.31179e-05 -0.0216822 -0.000616088 -0.000588438 0.0133178 0.000371989 0.000897459 0.000473312 -0.000176682 2.90135e-05 -0.000715314 0.00117433 0.000323708 0.000293671 -0.000196265 3.02077e-05 0.000610851 -0.000321388 0.000424913 -5.15802e-05 0.00123474 -3.53958e-05 6.97595e-05 0.000261959 0.000136795 -0.000108043 -0.000232544 1.35868e-06 0.000241629 
1674.05 0 -0.000102902 0.000140607 -0.00031574 -9.14721e-05 -0.0211091 -0.000596534 -0.000585285 0.0137402 0.000368551 0.000910779 0.000484727 -0.000149141 4.6151e-05 -0.000724452 0.00109359 0.000354126 0.000238203 -0.000183516 5.9218e-05 0.000636693 -0.000327782 0.000438216 -6.21327e-05 0.00122132 -3.14234e-05 6.92365e-05 0.000267704 0.000139866 -0.000107477 -0.000225467 3.94313e-06 0.000238093 
1674.4 0 -0.000107582 0.000529005 -0.000309165 -9.89421e-05 -0.0205252 -0.000575881 -0.000581006 0.0141512 0.000367381 0.000922683 0.000497116 -0.000124398 6.96579e-05 -0.000726906 0.00101337 0.000383297 0.000182136 -0.000170668 9.11101e-05 0.000663721 -0.000336679 0.00044731 -7.38235e-05 0.00120622 -2.80806e-05 6.79519e-05 0.000271859 0.000141727 -0.000108344 -0.000219663 3.67577e-06 0.000234113 
1674.75 0 -0.000111561 0.000910376 -0.000301432 -0.000105731 -0.0199303 -0.000552201 -0.000575344 0.0145489 0.00036882 0.000932757 0.000510797 -0.000101953 9.7171e-05 -0.0007247 0.000936953 0.000407222 0.000130713 -0.000158481 0.000121408 0.000690348 -0.000347051 0.000454794 -8.71e-05 0.0011889 -2.70038e-05 6.62906e-05 0.000275597 0.000142425 -0.000111275 -0.000215939 2.3767e-07 0.000229363 
1675.1 0 -0.000116295 0.00128686 -0.000294286 -0.000112009 -0.0193264 -0.000525817 -0.000568323 0.0149277 0.000372508 0.000940907 0.000525248 -8.14458e-05 0.000126056 -0.00072059 0.000864434 0.00042399 8.76081e-05 -0.000146653 0.000147191 0.000714929 -0.000357438 0.000461808 -0.000100896 0.00116914 -2.8486e-05 6.5593e-05 0.000278829 0.000142371 -0.000115375 -0.000213503 -5.7723e-06 0.000223587 
1675.45 0 -0.000121979 0.00166087 -0.000287586 -0.000118153 -0.0187155 -0.000497346 -0.000562284 0.015286 0.000378089 0.000948017 0.000539827 -6.19346e-05 0.000154234 -0.000716513 0.000794503 0.000431958 5.27214e-05 -0.000134182 0.000168319 0.000736252 -0.000367565 0.000468794 -0.000114891 0.00114805 -3.14328e-05 6.73129e-05 0.000281092 0.000141594 -0.000118388 -0.000210799 -1.2728e-05 0.000217612 
1675.8 0 -0.000128399 0.0020326 -0.00028014 -0.000125069 -0.0180969 -0.000465668 -0.000560673 0.0156264 0.000385212 0.000955497 0.000555069 -4.09741e-05 0.000177699 -0.000713209 0.00072837 0.00042934 2.15664e-05 -0.000122103 0.000186927 0.000753176 -0.000377809 0.000476512 -0.00012935 0.0011261 -3.46466e-05 7.06203e-05 0.000282535 0.000140445 -0.00011875 -0.000207823 -1.92686e-05 0.000211884 
1676.15 0 -0.000135802 0.00240004 -0.000271311 -0.00013369 -0.0174682 -0.000428895 -0.000564692 0.0159495 0.000390153 0.000963323 0.000571737 -1.62064e-05 0.000193019 -0.000711287 0.000667061 0.000417642 -1.03861e-05 -0.000113072 0.000204349 0.000765707 -0.000387726 0.000484427 -0.000143806 0.00110343 -3.81359e-05 7.38765e-05 0.000282619 0.000138631 -0.000116702 -0.000206613 -2.52181e-05 0.000206141 
1676.5 0 -0.000145527 0.00275993 -0.0002607 -0.000143665 -0.0168284 -0.000387361 -0.00057201 0.0162552 0.00038981 0.000970188 0.000590548 1.18265e-05 0.000201415 -0.000712663 0.000609463 0.000401951 -4.31643e-05 -0.000107962 0.000219696 0.000773166 -0.00039596 0.000490453 -0.000157836 0.00108078 -4.25308e-05 7.62302e-05 0.000281604 0.00013568 -0.000113984 -0.000208224 -3.1186e-05 0.000200843 
1676.85 0 -0.000157788 0.00311106 -0.000248444 -0.000154441 -0.0161779 -0.000345397 -0.000580313 0.0165434 0.000384565 0.000976142 0.000611856 4.1622e-05 0.000205705 -0.000720819 0.000554021 0.000385861 -7.65057e-05 -0.000107594 0.000231702 0.000773564 -0.000401533 0.000494197 -0.000171398 0.00105829 -4.7339e-05 7.8581e-05 0.00028079 0.000130957 -0.000112041 -0.000210632 -3.68866e-05 0.000195567 
1677.2 0 -0.000170439 0.00345487 -0.000236109 -0.000166413 -0.0155178 -0.000306913 -0.000588472 0.0168129 0.000376114 0.00098356 0.000635239 7.22052e-05 0.000207803 -0.000736708 0.000499312 0.000368891 -0.000111651 -0.000113516 0.000239198 0.00076773 -0.000405282 0.000496095 -0.000184588 0.00103489 -5.05375e-05 8.23848e-05 0.00028198 0.00012407 -0.000110847 -0.000212164 -4.19334e-05 0.000189567 
1677.55 0 -0.000181735 0.00379176 -0.000224555 -0.000179015 -0.014848 -0.000272359 -0.000594991 0.0170619 0.000366122 0.00099278 0.000659547 0.000103659 0.000208661 -0.000757401 0.000445525 0.000349926 -0.000146424 -0.000124813 0.00024227 0.000758502 -0.000408366 0.000496754 -0.00019712 0.00101052 -5.13473e-05 8.71432e-05 0.000286207 0.000116042 -0.0001105 -0.000211726 -4.61283e-05 0.000182419 
1677.9 0 -0.000191653 0.00412058 -0.000214248 -0.00019106 -0.0141673 -0.000240336 -0.000597352 0.0172897 0.000355884 0.00100038 0.000684439 0.000135219 0.000208767 -0.00078137 0.000394492 0.000329076 -0.000178469 -0.000139223 0.000242159 0.000747255 -0.00041085 0.000496283 -0.000208683 0.000985719 -5.06637e-05 9.13115e-05 0.000292762 0.000108141 -0.000112607 -0.000209194 -4.97725e-05 0.000174471 
1678.25 0 -0.000200557 0.00444116 -0.0002061 -0.000201768 -0.0134763 -0.000207923 -0.00059485 0.017497 0.000345652 0.00100441 0.000708785 0.000166715 0.000211073 -0.0008081 0.000348143 0.000308304 -0.000207392 -0.000155653 0.000240068 0.000734315 -0.000413374 0.00049434 -0.000218919 0.000961056 -4.95948e-05 9.42591e-05 0.000299517 0.000100701 -0.000117303 -0.000206709 -5.40641e-05 0.000166753 
1678.6 0 -0.000208894 0.00475395 -0.000199661 -0.000210726 -0.0127786 -0.000172893 -0.000586735 0.0176847 0.000336171 0.00100399 0.00073005 0.000198731 0.000218362 -0.000836825 0.00030505 0.000289034 -0.000232674 -0.000174241 0.00023675 0.000720917 -0.000417162 0.000491978 -0.000227969 0.000936688 -4.98202e-05 9.72879e-05 0.000304699 9.26241e-05 -0.000123142 -0.000206382 -5.91609e-05 0.000158533 
1678.95 0 -0.000217059 0.00505781 -0.000193379 -0.000219088 -0.0120788 -0.000136267 -0.000573448 0.0178539 0.000328794 0.000997845 0.000746441 0.000230616 0.000228884 -0.000867358 0.000262134 0.000270063 -0.000254045 -0.000195309 0.000233076 0.000708478 -0.000419833 0.000490803 -0.000235396 0.000911829 -5.20128e-05 0.000101831 0.000307467 8.32983e-05 -0.000129701 -0.000208919 -6.40598e-05 0.000149219 
1679.3 0 -0.00022402 0.00535064 -0.000186241 -0.000228256 -0.0113786 -9.86096e-05 -0.000559375 0.0180055 0.000324958 0.000985966 0.000756779 0.000261933 0.000238593 -0.000897378 0.000219159 0.000249669 -0.000272721 -0.000218436 0.000231119 0.000697729 -0.000419559 0.00049199 -0.000240953 0.000885394 -5.62394e-05 0.000107897 0.000309516 7.34568e-05 -0.000138074 -0.00021366 -6.80544e-05 0.000138239 
1679.65 0 -0.00022932 0.00563166 -0.000177848 -0.000237447 -0.0106763 -5.79669e-05 -0.000547099 0.0181382 0.000324763 0.000969597 0.000760952 0.00029252 0.000246624 -0.000923605 0.000176402 0.000228475 -0.000290044 -0.000243499 0.000233186 0.000687612 -0.000418025 0.000495056 -0.000244858 0.000858076 -6.32449e-05 0.000113619 0.000311161 6.40326e-05 -0.000148323 -0.000219231 -7.09381e-05 0.000125003 
1680 0 -0.000234552 0.00590268 -0.000167824 -0.000244903 -0.00997229 -1.48157e-05 -0.000535569 0.0182497 0.000326127 0.000948696 0.000758793 0.000324159 0.000254381 -0.000945651 0.000134117 0.000208433 -0.000305349 -0.00026849 0.000239746 0.000677539 -0.000416587 0.000497852 -0.000247983 0.000831621 -7.24849e-05 0.000117803 0.000310728 5.42028e-05 -0.000158787 -0.000224494 -7.30408e-05 0.000110272 
1680.35 0 -0.000241407 0.00616506 -0.000157928 -0.000250524 -0.00927076 2.79268e-05 -0.00052355 0.0183417 0.000329269 0.000924454 0.000749331 0.000358486 0.000263267 -0.000966374 9.05724e-05 0.000191184 -0.000318988 -0.000290051 0.000248915 0.000666553 -0.000414916 0.000498462 -0.000251201 0.000805684 -8.14637e-05 0.000121809 0.000308118 4.34813e-05 -0.000169157 -0.000229349 -7.53486e-05 9.49869e-05 
1680.7 0 -0.00024975 0.00641787 -0.000149989 -0.000256553 -0.00857333 6.87169e-05 -0.000511311 0.0184173 0.000336249 0.000899355 0.000732699 0.00039439 0.000274289 -0.000986964 4.29157e-05 0.000177549 -0.000332616 -0.000307282 0.000260164 0.000653539 -0.000411883 0.000497739 -0.000254945 0.000779351 -8.90282e-05 0.000126148 0.000303894 3.47691e-05 -0.000179613 -0.00023398 -7.85085e-05 7.99999e-05 
1681.05 0 -0.000257259 0.00666105 -0.000144076 -0.000264364 -0.0078778 0.000108523 -0.000499122 0.0184752 0.000345886 0.000873861 0.000711343 0.000430776 0.00028568 -0.00100591 -8.59768e-06 0.000167136 -0.000347835 -0.000322722 0.000274781 0.000638523 -0.000407622 0.000496596 -0.000259002 0.000752853 -9.50472e-05 0.000130082 0.000299208 3.04668e-05 -0.000189312 -0.000236833 -8.32202e-05 6.60519e-05 
1681.4 0 -0.000262083 0.00689579 -0.000139051 -0.000274068 -0.00718387 0.000149595 -0.00048366 0.0185141 0.000354179 0.000847783 0.000689632 0.000467293 0.000295081 -0.00102558 -6.01663e-05 0.00015905 -0.000366502 -0.000338917 0.00029144 0.000619968 -0.000404243 0.000494275 -0.000263403 0.0007273 -9.84939e-05 0.000133383 0.000296066 2.88957e-05 -0.000197319 -0.000237284 -8.87008e-05 5.34262e-05 
1681.75 0 -0.000265306 0.00712275 -0.000133862 -0.000285244 -0.00649234 0.000191145 -0.000460493 0.0185363 0.000360556 0.000824118 0.000670671 0.000503554 0.000300662 -0.00104783 -0.000108889 0.000150298 -0.000389318 -0.000354598 0.000306707 0.000596484 -0.000402062 0.000491901 -0.000268486 0.000702868 -9.90189e-05 0.00013608 0.000295956 2.79421e-05 -0.000204189 -0.000236747 -9.36936e-05 4.22003e-05 
1682.1 0 -0.000268853 0.00734232 -0.000128313 -0.000295548 -0.00580321 0.000229395 -0.00043181 0.0185446 0.000367277 0.000808245 0.000653079 0.00053931 0.000302403 -0.0010704 -0.000154485 0.000140525 -0.000416468 -0.000368082 0.000320945 0.000570018 -0.000399783 0.000490429 -0.000272754 0.000679031 -9.79766e-05 0.000138772 0.000298538 2.75584e-05 -0.000210582 -0.000236888 -9.85344e-05 3.32065e-05 
1682.45 0 -0.000272752 0.00755564 -0.000121761 -0.000303977 -0.00511615 0.000264219 -0.000403666 0.0185407 0.0003738 0.00080144 0.000636216 0.000575884 0.000303419 -0.00108951 -0.000198231 0.000131221 -0.000447071 -0.0003812 0.000334855 0.000545217 -0.000397158 0.000490461 -0.000275297 0.000655671 -9.71195e-05 0.000141448 0.000302868 2.72464e-05 -0.000215366 -0.00023958 -0.00010295 2.54526e-05 
1682.8 0 -0.00027546 0.00776381 -0.000113773 -0.000311014 -0.004433 0.000300057 -0.000377577 0.0185272 0.000379996 0.000799719 0.000623548 0.000615886 0.000304678 -0.00110158 -0.00024132 0.000121454 -0.000478522 -0.000395308 0.000344968 0.000525697 -0.000394401 0.000491861 -0.000277716 0.000631877 -9.74724e-05 0.000143387 0.000308998 2.77929e-05 -0.00021799 -0.000244487 -0.000106274 1.76348e-05 
1683.15 0 -0.000276662 0.0079647 -0.000105049 -0.000317523 -0.00375509 0.000337784 -0.000350885 0.0185069 0.00038625 0.000798836 0.000617523 0.000660074 0.000305706 -0.00110677 -0.00028433 0.000110595 -0.000509 -0.000409716 0.00034929 0.000512327 -0.000390513 0.000493704 -0.000279665 0.000606847 -9.86317e-05 0.000146106 0.000316202 3.03211e-05 -0.000220209 -0.000249382 -0.000108475 1.0123e-05 
1683.5 0 -0.000276768 0.00815567 -9.55954e-05 -0.000324418 -0.00307951 0.000374498 -0.000323401 0.0184791 0.000389938 0.000796061 0.000615714 0.000706545 0.000307711 -0.00110698 -0.000328547 9.95942e-05 -0.000538339 -0.00042441 0.000348575 0.00050286 -0.00038422 0.000496773 -0.000280369 0.000580986 -0.000100121 0.000150363 0.00032189 3.36494e-05 -0.000222577 -0.000252579 -0.000110711 2.63683e-06 
1683.85 0 -0.000276093 0.0083366 -8.60971e-05 -0.000332006 -0.00240368 0.000408903 -0.000296176 0.0184385 0.00039065 0.000789212 0.000613695 0.00075484 0.000311505 -0.00110144 -0.000374929 8.95259e-05 -0.000566854 -0.000439514 0.000343973 0.000495418 -0.000375998 0.000502008 -0.000281039 0.000555885 -0.000101731 0.000153929 0.000324322 3.60473e-05 -0.000223944 -0.000253842 -0.000114248 -5.78599e-06 
1684.2 0 -0.00027523 0.00850828 -7.8423e-05 -0.000340045 -0.00173075 0.000440538 -0.000268827 0.0183813 0.000390537 0.00077762 0.000607394 0.000803969 0.000318269 -0.00108772 -0.000422049 8.01458e-05 -0.000592247 -0.000454152 0.000336176 0.000489793 -0.000365287 0.000508461 -0.000281991 0.000532 -0.000103385 0.000155424 0.000324352 3.66578e-05 -0.000224135 -0.000254425 -0.000118811 -1.54835e-05 
1684.55 0 -0.000275536 0.00867059 -7.2573e-05 -0.000347898 -0.00106617 0.000469678 -0.000242064 0.0183075 0.000390476 0.000763019 0.000596151 0.000851211 0.000327064 -0.00106604 -0.000467222 6.9369e-05 -0.000610771 -0.000466738 0.00032664 0.000485511 -0.000351499 0.000515215 -0.00028257 0.000508057 -0.00010553 0.000154872 0.00032317 3.54496e-05 -0.000223597 -0.000254669 -0.000123079 -2.59921e-05 
1684.9 0 -0.000277665 0.00882248 -6.78652e-05 -0.000355426 -0.000411112 0.000497079 -0.000215766 0.018218 0.000389086 0.000748508 0.000581315 0.000894587 0.000335019 -0.00103884 -0.000509691 5.51993e-05 -0.000624849 -0.000476197 0.000318887 0.000481823 -0.000335834 0.000522775 -0.000282496 0.000482754 -0.000107519 0.000152865 0.00032113 3.24908e-05 -0.000222998 -0.000255381 -0.000126624 -3.68955e-05 
1685.25 0 -0.000280629 0.00896428 -6.31272e-05 -0.000362973 0.000237857 0.000521656 -0.000187815 0.0181118 0.000385298 0.000734673 0.000564001 0.000932749 0.000342157 -0.00100718 -0.000549263 3.67474e-05 -0.000639453 -0.000482309 0.000314 0.000478475 -0.000319529 0.00053205 -0.000283173 0.000456469 -0.000109331 0.000148755 0.000318327 2.76405e-05 -0.000221831 -0.000257551 -0.000129271 -4.75389e-05 
1685.6 0 -0.000282472 0.00909792 -5.63986e-05 -0.000370049 0.00088325 0.0005421 -0.000158263 0.0179875 0.000381446 0.000721338 0.000546247 0.000965062 0.000348447 -0.000972838 -0.000585218 1.34162e-05 -0.000655918 -0.000483637 0.00031035 0.000474989 -0.000302552 0.000541841 -0.000285299 0.000429013 -0.000111115 0.000141448 0.000315818 2.1597e-05 -0.000218575 -0.000259993 -0.0001309 -5.76576e-05 
1685.95 0 -0.000283451 0.00922368 -4.73243e-05 -0.0003759 0.0015238 0.000559622 -0.000129945 0.0178458 0.000380039 0.000711156 0.000528441 0.000990606 0.000351942 -0.000939415 -0.00061926 -1.28041e-05 -0.000672799 -0.00047852 0.000309102 0.000470339 -0.00028596 0.000550055 -0.000288071 0.000399477 -0.000112749 0.000131076 0.000313767 1.49195e-05 -0.000212599 -0.000260595 -0.000131559 -6.66156e-05 
1686.3 0 -0.000285165 0.00933984 -3.66871e-05 -0.000379778 0.00215589 0.000575989 -0.000104016 0.017687 0.000380549 0.000705122 0.000510014 0.00100807 0.000352386 -0.000908915 -0.000652666 -3.73318e-05 -0.000689215 -0.000466418 0.000312134 0.000465523 -0.000270732 0.000556587 -0.000291089 0.000368114 -0.000113495 0.00011785 0.0003103 7.20692e-06 -0.000204471 -0.000259342 -0.000131052 -7.36361e-05 
1686.65 0 -0.000287559 0.00944555 -2.54763e-05 -0.000381859 0.0027763 0.000591645 -8.01874e-05 0.0175125 0.000382033 0.000702116 0.00048967 0.00101826 0.000351048 -0.000880579 -0.000685915 -5.69333e-05 -0.000705571 -0.00044927 0.000318438 0.000461612 -0.000255727 0.000561969 -0.000293518 0.000335955 -0.000112174 0.000102584 0.000304078 -2.04116e-06 -0.000194432 -0.000258688 -0.000129483 -7.93874e-05 
1687 0 -0.000289608 0.00954028 -1.48529e-05 -0.000383361 0.00338297 0.00060644 -5.75887e-05 0.0173247 0.000385331 0.000700602 0.000467902 0.00102502 0.000348297 -0.000851924 -0.000719261 -7.13933e-05 -0.000721143 -0.000430232 0.000325789 0.000459056 -0.000240845 0.000566535 -0.000294156 0.000305429 -0.00010989 8.73493e-05 0.000295645 -1.19444e-05 -0.000181965 -0.00025876 -0.000126903 -8.492e-05 
1687.35 0 -0.000290838 0.00962355 -4.79987e-06 -0.000384008 0.00397623 0.000621268 -3.54395e-05 0.017124 0.000391684 0.000699634 0.000447661 0.00103258 0.000345156 -0.00082249 -0.000752398 -8.14007e-05 -0.00073595 -0.000413156 0.000332522 0.000457687 -0.00022653 0.000571493 -0.000293961 0.000276729 -0.000107185 7.36776e-05 0.000286984 -2.13072e-05 -0.000168028 -0.00025641 -0.00012343 -9.21786e-05 
1687.7 0 -0.000291262 0.00969673 5.07314e-06 -0.000383519 0.00455755 0.00063802 -1.43197e-05 0.0169101 0.00040049 0.000699783 0.000428029 0.00104166 0.000342934 -0.000794031 -0.000786076 -8.73947e-05 -0.000750585 -0.000399955 0.000336898 0.000455393 -0.00021228 0.000578036 -0.000294703 0.000246553 -0.000104072 6.14695e-05 0.000279008 -2.9773e-05 -0.000154022 -0.000250484 -0.000119329 -0.000101734 
1688.05 0 -0.000290787 0.00976173 1.45207e-05 -0.000381969 0.00512662 0.000655305 4.19856e-06 0.0166824 0.000410066 0.000701313 0.000406443 0.00105056 0.00034264 -0.000765021 -0.000818605 -9.13418e-05 -0.000764877 -0.000388648 0.000338406 0.000450462 -0.000196958 0.000585077 -0.0002956 0.0002143 -0.000102312 4.88915e-05 0.00027102 -3.71577e-05 -0.00014056 -0.000242252 -0.000114899 -0.0001112 
1688.4 0 -0.000288454 0.00981966 2.42022e-05 -0.000378555 0.00568075 0.000671003 1.87752e-05 0.0164427 0.000419953 0.000700081 0.000382705 0.00105924 0.00034537 -0.000734041 -0.000845746 -9.35646e-05 -0.000778741 -0.000376019 0.000337666 0.000443421 -0.00018076 0.000590639 -0.000294924 0.00018201 -0.000103131 3.37818e-05 0.000262925 -4.47424e-05 -0.000126862 -0.000233237 -0.000111444 -0.000119708 
1688.75 0 -0.000284426 0.00987089 3.54209e-05 -0.000372848 0.00621839 0.000685814 3.2482e-05 0.0161942 0.000431185 0.000692964 0.000357736 0.00106767 0.000351537 -0.000703162 -0.000867454 -9.1785e-05 -0.000791622 -0.000359328 0.000335643 0.000434107 -0.000164842 0.000594136 -0.000292394 0.000149646 -0.000106625 1.59975e-05 0.000254845 -5.38084e-05 -0.000112085 -0.000224408 -0.000108787 -0.000128016 
1689.1 0 -0.000279254 0.00991433 4.81358e-05 -0.000364573 0.00674125 0.000699798 4.93079e-05 0.0159384 0.000442086 0.000682729 0.000332103 0.00107352 0.000357894 -0.00067509 -0.00088902 -8.53843e-05 -0.000803152 -0.000338908 0.000334723 0.000422333 -0.000149165 0.000596445 -0.000288116 0.000117754 -0.000112494 -2.91233e-06 0.000246729 -6.41398e-05 -9.70381e-05 -0.000214891 -0.000105804 -0.000136371 
1689.45 0 -0.000273642 0.00994802 6.01055e-05 -0.000354657 0.00725271 0.000712935 6.79539e-05 0.0156739 0.000448137 0.000672577 0.000307374 0.00107367 0.000360925 -0.000647334 -0.000916494 -7.52256e-05 -0.00081361 -0.000318446 0.00033646 0.00040992 -0.000135114 0.000599401 -0.000282536 8.84056e-05 -0.000119623 -2.19885e-05 0.000239398 -7.50328e-05 -8.31756e-05 -0.000203925 -0.000102891 -0.000144914 
1689.8 0 -0.000269542 0.00997113 7.0351e-05 -0.00034391 0.00775393 0.000726125 8.64758e-05 0.0153979 0.000447794 0.000663664 0.000285948 0.00106689 0.000361627 -0.000613312 -0.000949027 -6.27662e-05 -0.000822093 -0.00029975 0.000339566 0.000397568 -0.000124797 0.000602673 -0.000276602 6.16155e-05 -0.000126521 -4.13403e-05 0.000233106 -8.57357e-05 -7.05003e-05 -0.000191976 -0.000101026 -0.000153921 
1690.15 0 -0.000267341 0.00998353 7.98524e-05 -0.000332119 0.00824298 0.0007395 0.000104206 0.0151104 0.000443778 0.000657728 0.000266703 0.00105473 0.000361049 -0.000572807 -0.000980575 -5.12961e-05 -0.000828509 -0.00028108 0.000341413 0.000383303 -0.000117591 0.000606172 -0.000271678 3.6582e-05 -0.000131754 -6.097e-05 0.000228308 -9.52208e-05 -5.73844e-05 -0.000179766 -0.000100294 -0.000164387 
1690.5 0 -0.000265784 0.00998527 8.94534e-05 -0.000319472 0.00871927 0.000753988 0.000119722 0.0148119 0.00044048 0.00065558 0.00024657 0.0010398 0.000356973 -0.00053285 -0.00100665 -4.55166e-05 -0.000834106 -0.000260005 0.000341338 0.000363713 -0.000111849 0.000610016 -0.000267723 1.27794e-05 -0.000136255 -8.03826e-05 0.000225668 -0.00010282 -4.3079e-05 -0.000167004 -9.95173e-05 -0.000175624 
1690.85 0 -0.000265284 0.00997786 9.80283e-05 -0.000307053 0.00918441 0.000770752 0.000132519 0.0145023 0.000439365 0.000656984 0.000225416 0.00102327 0.000345982 -0.000497528 -0.00102626 -4.72115e-05 -0.000840094 -0.000236807 0.000340396 0.000337548 -0.000106433 0.000613364 -0.000263165 -1.1484e-05 -0.000142133 -9.7543e-05 0.000226009 -0.00010964 -2.95146e-05 -0.000151792 -9.86676e-05 -0.000185315 
1691.2 0 -0.000265695 0.00996348 0.00010434 -0.000295711 0.00963974 0.000789099 0.000144853 0.014181 0.000439038 0.000662205 0.000203912 0.00100544 0.000329337 -0.000464206 -0.00104258 -5.4652e-05 -0.000846748 -0.000214119 0.000338049 0.000306886 -0.000100313 0.000615082 -0.000258924 -3.72318e-05 -0.000149369 -0.000110128 0.000229633 -0.000116299 -1.76471e-05 -0.000134203 -9.77787e-05 -0.000192176 
1691.55 0 -0.000265522 0.00994261 0.000109057 -0.000286157 0.0100855 0.00080698 0.000158878 0.0138486 0.000439119 0.000670644 0.000181341 0.000988253 0.000309317 -0.000432302 -0.0010597 -6.79804e-05 -0.000852249 -0.000193915 0.000334478 0.000275494 -9.38439e-05 0.00061553 -0.000255967 -6.27704e-05 -0.000156763 -0.000118196 0.000234214 -0.000121616 -6.66816e-06 -0.000115965 -9.55451e-05 -0.000196765 
1691.9 0 -0.000264801 0.0099142 0.000113143 -0.000279503 0.0105208 0.000822672 0.000173122 0.0135055 0.000440051 0.000680991 0.000157146 0.000973893 0.000284304 -0.000404455 -0.00108049 -8.65057e-05 -0.000855445 -0.000177378 0.000332631 0.00024661 -8.87739e-05 0.00061555 -0.000253556 -8.69956e-05 -0.000163231 -0.000124351 0.000238343 -0.000125058 3.54523e-06 -9.78004e-05 -9.18602e-05 -0.000200301 
1692.25 0 -0.000264859 0.00987706 0.000116818 -0.000275424 0.0109446 0.000836224 0.000184591 0.0131538 0.000440736 0.000694439 0.000132851 0.000962725 0.000251807 -0.000381998 -0.00110563 -0.000105221 -0.000856154 -0.000164108 0.000334766 0.000221027 -8.67523e-05 0.000615814 -0.000250783 -0.00011155 -0.000169133 -0.000130319 0.000242999 -0.000127366 1.28637e-05 -8.1342e-05 -8.72031e-05 -0.000203073 
1692.6 0 -0.000265774 0.00983095 0.000119962 -0.00027288 0.0113558 0.000849832 0.000191054 0.0127958 0.000439417 0.000713027 0.000111435 0.000954523 0.000213179 -0.000364598 -0.00113473 -0.000120309 -0.000853525 -0.000152786 0.000340022 0.000200927 -8.77872e-05 0.000616662 -0.000248542 -0.000136629 -0.000174789 -0.000135583 0.000247789 -0.000129967 2.07536e-05 -6.7245e-05 -8.1711e-05 -0.000206143 
1692.95 0 -0.000266308 0.00977601 0.000122306 -0.00027097 0.0117544 0.000865509 0.000192613 0.0124337 0.000437487 0.000734691 9.25697e-05 0.000950322 0.000172204 -0.000349244 -0.00116764 -0.00013244 -0.000848068 -0.00014326 0.000346439 0.000190128 -8.92993e-05 0.000616859 -0.000248416 -0.000160676 -0.000178657 -0.000139167 0.000251558 -0.000133485 2.7722e-05 -5.39241e-05 -7.54901e-05 -0.00021092 
1693.3 0 -0.00026508 0.00971294 0.00012369 -0.000268721 0.0121419 0.00088283 0.000191432 0.0120685 0.00043565 0.000755732 7.5774e-05 0.000952114 0.000132586 -0.000331743 -0.00120288 -0.000144259 -0.000841876 -0.000135591 0.000352968 0.000187968 -8.83039e-05 0.000616265 -0.000250447 -0.000182479 -0.000180965 -0.000140934 0.000253983 -0.000137023 3.47499e-05 -4.05197e-05 -6.86369e-05 -0.000217486 
1693.65 0 -0.000261363 0.00964303 0.000124786 -0.00026533 0.0125171 0.000900644 0.000190193 0.0116973 0.000431876 0.000774617 6.22465e-05 0.000960146 9.68264e-05 -0.000311041 -0.00123765 -0.000156671 -0.000836358 -0.000130504 0.000358572 0.000190631 -8.52686e-05 0.000614799 -0.000254321 -0.000202113 -0.000181887 -0.000142181 0.000254963 -0.000139072 4.03822e-05 -2.7666e-05 -6.16319e-05 -0.000225519 
1694 0 -0.000255799 0.00956622 0.000127358 -0.000260489 0.0128762 0.000917212 0.000192038 0.0113187 0.000425382 0.000792686 5.09279e-05 0.000971827 6.62484e-05 -0.000288193 -0.00126871 -0.000169759 -0.000832149 -0.000127725 0.000362964 0.000195867 -8.10228e-05 0.000611446 -0.000259018 -0.000220126 -0.000180511 -0.000144899 0.000254858 -0.000139567 4.39456e-05 -1.61234e-05 -5.48697e-05 -0.000233969 
1694.35 0 -0.000249932 0.00948088 0.000131715 -0.000254338 0.0132191 0.000929634 0.000196489 0.0109349 0.000416431 0.000811392 4.0883e-05 0.000983446 3.9681e-05 -0.000266486 -0.00129201 -0.000183178 -0.000829708 -0.000122857 0.000366601 0.000203924 -7.50246e-05 0.000607627 -0.000263877 -0.000236119 -0.000177079 -0.00014939 0.000253316 -0.00013914 4.63108e-05 -7.10776e-06 -4.85749e-05 -0.000240713 
1694.7 0 -0.000244867 0.00938711 0.000135887 -0.00024905 0.0135499 0.000937197 0.000200705 0.0105477 0.000406918 0.000830184 3.37487e-05 0.00099364 1.74016e-05 -0.000247438 -0.00130693 -0.000196292 -0.000827209 -0.000112553 0.000370431 0.000216202 -6.76553e-05 0.000605209 -0.000269165 -0.000249645 -0.000173564 -0.000154182 0.000248857 -0.000138427 4.70264e-05 -8.28344e-07 -4.25141e-05 -0.000244315 
1695.05 0 -0.000240877 0.00928702 0.000139014 -0.000245226 0.0138696 0.000941569 0.000200241 0.0101571 0.000400253 0.000845708 3.07693e-05 0.00100197 -2.62501e-07 -0.00022856 -0.00131475 -0.000208102 -0.000823117 -9.7274e-05 0.000374461 0.000232854 -5.86311e-05 0.000602131 -0.000274442 -0.000260818 -0.000170235 -0.000158347 0.000241122 -0.000137182 4.56592e-05 4.71832e-06 -3.69868e-05 -0.000243897 
1695.4 0 -0.000237874 0.00918206 0.000140281 -0.000242209 0.0141742 0.000944283 0.000191725 0.00976534 0.000397509 0.000854441 2.98257e-05 0.00100685 -1.58869e-05 -0.000208694 -0.00131688 -0.000215721 -0.000819056 -7.87854e-05 0.000381327 0.00025239 -4.88575e-05 0.000595382 -0.000278429 -0.000271519 -0.000165513 -0.000162651 0.000231989 -0.000134636 4.34393e-05 1.08731e-05 -3.26428e-05 -0.000240582 
1695.75 0 -0.000235613 0.00907188 0.000139778 -0.000239773 0.014461 0.000947506 0.000178863 0.00937254 0.00039702 0.000858539 2.81369e-05 0.00100853 -2.90938e-05 -0.000188378 -0.00131599 -0.000217348 -0.000816343 -5.94778e-05 0.000394603 0.000271199 -3.81143e-05 0.000584947 -0.000281534 -0.000282885 -0.000159516 -0.000167316 0.000223947 -0.000131282 4.20878e-05 1.72795e-05 -2.99013e-05 -0.000235891 
1696.1 0 -0.000232701 0.00895526 0.000139116 -0.000237156 0.0147304 0.000953655 0.000167162 0.00897489 0.000396502 0.00086407 2.54325e-05 0.0010079 -3.83707e-05 -0.000167741 -0.00131426 -0.000214559 -0.000815973 -4.25047e-05 0.000413047 0.000286999 -2.48614e-05 0.000571805 -0.000284799 -0.000294319 -0.000152817 -0.000171029 0.000216945 -0.000125181 4.1867e-05 2.36356e-05 -2.89894e-05 -0.000230591 
1696.45 0 -0.000227118 0.0088314 0.000140318 -0.000233481 0.0149825 0.000962861 0.000159326 0.00857008 0.000395195 0.000874779 2.37234e-05 0.00100307 -4.49653e-05 -0.000146252 -0.00131118 -0.000211467 -0.000819071 -2.83617e-05 0.000433918 0.000300557 -1.07864e-05 0.00055675 -0.000287833 -0.00030536 -0.000145038 -0.000173781 0.000209288 -0.00011554 4.11605e-05 3.02118e-05 -2.96492e-05 -0.000225291 
1696.8 0 -0.000218564 0.00870019 0.000143317 -0.000228396 0.015217 0.000972109 0.000156521 0.00816055 0.000394679 0.000889309 2.35437e-05 0.000991816 -5.23609e-05 -0.000123975 -0.00130418 -0.00021032 -0.000823801 -1.53302e-05 0.000453569 0.000310332 3.689e-07 0.000541101 -0.000290216 -0.000316988 -0.000136504 -0.000176747 0.000199164 -0.000104904 3.78759e-05 3.75954e-05 -3.0953e-05 -0.000220084 
1697.15 0 -0.000207883 0.00856131 0.000146174 -0.00022271 0.0154363 0.000978893 0.000157498 0.0077503 0.000393743 0.000905406 2.51534e-05 0.000973977 -5.98873e-05 -0.000102014 -0.00129408 -0.00020937 -0.000826164 -4.51807e-06 0.000468877 0.00031429 8.08395e-06 0.00052698 -0.000291991 -0.000330047 -0.000128742 -0.000180568 0.00018676 -9.3115e-05 3.22614e-05 4.51188e-05 -3.22305e-05 -0.000215562 
1697.5 0 -0.000196271 0.00841631 0.000148036 -0.000218457 0.015644 0.00098402 0.000158331 0.00734167 0.0003889 0.000920945 2.89278e-05 0.000951391 -6.35533e-05 -8.06282e-05 -0.00128366 -0.000208048 -0.000823885 1.73497e-06 0.000478953 0.000310182 1.40641e-05 0.000514913 -0.00029331 -0.000344053 -0.000122486 -0.000185388 0.000174889 -7.91526e-05 2.65562e-05 5.17196e-05 -3.32891e-05 -0.000211703 
1697.85 0 -0.000184817 0.00826704 0.000148782 -0.000215177 0.015841 0.000988746 0.000156723 0.00693635 0.000381273 0.000934164 3.33841e-05 0.000924857 -6.23496e-05 -5.76903e-05 -0.0012722 -0.000207867 -0.000818844 4.47808e-06 0.000482622 0.000296991 1.90626e-05 0.00050224 -0.000294121 -0.000359774 -0.000117819 -0.000190599 0.00016476 -6.4698e-05 2.18597e-05 5.85163e-05 -3.36379e-05 -0.000207588 
1698.2 0 -0.0001743 0.0081123 0.000148837 -0.000210254 0.0160252 0.0009914 0.000153893 0.00653423 0.000375791 0.000945029 3.73807e-05 0.000893397 -5.91162e-05 -3.19282e-05 -0.00125767 -0.000210537 -0.000813923 7.26537e-06 0.000479621 0.000278618 2.30654e-05 0.000486625 -0.000293942 -0.000377534 -0.000114191 -0.000196059 0.000154852 -5.25075e-05 1.7099e-05 6.72323e-05 -3.26126e-05 -0.000202423 
1698.55 0 -0.000164751 0.00795067 0.000148802 -0.000203047 0.0161947 0.000989662 0.000151549 0.00613368 0.000374491 0.000952404 4.16478e-05 0.00085864 -5.67909e-05 -4.0802e-06 -0.00123967 -0.000216862 -0.000808607 1.29353e-05 0.000473311 0.000259406 2.60586e-05 0.000468369 -0.000293186 -0.000396333 -0.000111393 -0.000201517 0.000143722 -4.22483e-05 1.13373e-05 7.78026e-05 -2.95262e-05 -0.000196081 
1698.9 0 -0.000156512 0.00778282 0.000149581 -0.000194803 0.0163493 0.000984961 0.000149244 0.00573389 0.000374183 0.000955936 4.78044e-05 0.000823606 -5.75491e-05 2.39804e-05 -0.00121891 -0.000226495 -0.000800168 2.31726e-05 0.000467677 0.00024084 2.81677e-05 0.000449858 -0.000292449 -0.000415587 -0.000109429 -0.000205639 0.000130271 -3.21241e-05 4.30945e-06 8.82153e-05 -2.36128e-05 -0.000190197 
1699.25 0 -0.000150676 0.00761112 0.000151118 -0.000187379 0.0164898 0.000979261 0.000146817 0.00533499 0.000372488 0.000956742 5.58623e-05 0.000789308 -6.29467e-05 5.07848e-05 -0.00119662 -0.000237238 -0.000786166 3.79207e-05 0.000463548 0.000224421 2.95487e-05 0.000432802 -0.000291311 -0.000433746 -0.00010781 -0.000207978 0.000115184 -2.15981e-05 -2.30185e-06 9.66003e-05 -1.52558e-05 -0.000186557 
1699.6 0 -0.000146751 0.00743574 0.00015371 -0.000181051 0.0166167 0.00097249 0.000145651 0.00493742 0.000370263 0.000956263 6.4863e-05 0.000756724 -7.14159e-05 7.65066e-05 -0.00117251 -0.000246175 -0.000766904 5.51637e-05 0.000460948 0.000209133 3.03237e-05 0.000416792 -0.00028914 -0.000450074 -0.000106275 -0.000209638 0.00010049 -1.11915e-05 -6.52395e-06 0.000103324 -5.33956e-06 -0.000184515 
1699.95 0 -0.000142732 0.00725534 0.000158234 -0.000174784 0.0167318 0.000964141 0.000146288 0.00454081 0.000368789 0.000957307 7.47757e-05 0.00072738 -8.06227e-05 9.9839e-05 -0.00114508 -0.000253699 -0.000744338 7.28661e-05 0.000460244 0.000192421 3.03542e-05 0.000400471 -0.000286404 -0.000464809 -0.000105146 -0.000211576 8.68301e-05 -5.29729e-07 -9.46832e-06 0.000108161 5.42139e-06 -0.000182165 
1700.3 0 -0.000138339 0.00706961 0.00016405 -0.000169349 0.0168368 0.000953908 0.000148009 0.00414478 0.00036596 0.000959818 8.60096e-05 0.000701442 -9.04952e-05 0.000119053 -0.0011135 -0.000262386 -0.000719016 9.15099e-05 0.0004617 0.000171526 2.93613e-05 0.000384385 -0.000283344 -0.000478908 -0.000104353 -0.00021422 7.50236e-05 1.14276e-05 -1.29786e-05 0.000110944 1.6371e-05 -0.000179427 
1700.65 0 -0.000135168 0.00687884 0.000169017 -0.000165121 0.0169321 0.000942409 0.000149758 0.00374813 0.000358664 0.000961429 9.72811e-05 0.000677772 -0.000102067 0.000136051 -0.00107842 -0.000272682 -0.000693115 0.000112079 0.000463535 0.000143995 2.7963e-05 0.000370789 -0.000280407 -0.000494354 -0.00010362 -0.000217167 6.5338e-05 2.51207e-05 -1.74467e-05 0.000113377 2.68844e-05 -0.000178388 
1701 0 -0.000133304 0.00668358 0.000172114 -0.000160539 0.0170164 0.000931021 0.000151865 0.00334908 0.000347188 0.000960392 0.000106709 0.000654641 -0.000113695 0.000153004 -0.0010419 -0.000281835 -0.000668494 0.00013374 0.000461431 0.000111444 2.72404e-05 0.000359404 -0.000277329 -0.000511729 -0.000103406 -0.000220057 5.82602e-05 4.01565e-05 -2.26665e-05 0.000116042 3.67669e-05 -0.000178993 
1701.35 0 -0.000130959 0.00648442 0.000174029 -0.000154379 0.017089 0.000921724 0.000155199 0.00294818 0.00033329 0.000954758 0.000113239 0.000631538 -0.000123522 0.000170164 -0.00100619 -0.000288659 -0.000645017 0.000155291 0.000451407 7.74053e-05 2.79306e-05 0.000348899 -0.000272863 -0.000530553 -0.000103992 -0.00022382 5.43089e-05 5.49901e-05 -2.8117e-05 0.000119337 4.63593e-05 -0.000179713 
1701.7 0 -0.000127239 0.00628268 0.000174857 -0.000147117 0.0171482 0.000914706 0.000159034 0.00254851 0.00031863 0.000944233 0.000114828 0.000607721 -0.000132338 0.000186721 -0.000972556 -0.000295058 -0.00062315 0.000177066 0.000434694 4.48807e-05 2.98103e-05 0.000338236 -0.000266266 -0.000550305 -0.000104685 -0.000229098 5.14293e-05 6.83814e-05 -3.35766e-05 0.000124949 5.49463e-05 -0.00017973 
1702.05 0 -0.000122057 0.00607888 0.000173657 -0.000140366 0.0171921 0.000907574 0.00016298 0.00215269 0.000304432 0.000930562 0.000108604 0.000582352 -0.000142207 0.000203421 -0.000940981 -0.000300583 -0.000603869 0.00019907 0.000416022 1.74291e-05 3.25433e-05 0.000327252 -0.000257675 -0.00056975 -0.000104158 -0.000236224 4.73011e-05 7.95858e-05 -3.93294e-05 0.000133971 6.17374e-05 -0.00017875 
1702.4 0 -0.000115455 0.00587276 0.000170147 -0.000135308 0.0172202 0.000897709 0.000168293 0.00176079 0.000291939 0.000914213 9.54087e-05 0.000555795 -0.000154539 0.000220826 -0.00091236 -0.00030237 -0.000586138 0.000217915 0.000398547 -3.38776e-06 3.70397e-05 0.000316626 -0.000248759 -0.00058706 -0.000102221 -0.000245079 4.13751e-05 8.77439e-05 -4.54597e-05 0.000144423 6.72195e-05 -0.000177711 
1702.75 0 -0.000108448 0.00566454 0.000164817 -0.000132846 0.0172334 0.000882463 0.000174386 0.00137293 0.000281184 0.000893257 7.98132e-05 0.000526612 -0.000169131 0.000238225 -0.000889464 -0.000300189 -0.000566807 0.000230177 0.000382251 -1.88588e-05 4.40479e-05 0.000306308 -0.000240377 -0.000601738 -9.96535e-05 -0.000254518 3.23058e-05 9.28379e-05 -5.14697e-05 0.000153607 7.12484e-05 -0.000177802 
1703.1 0 -0.000101034 0.0054539 0.000158252 -0.000132497 0.0172334 0.000860704 0.000179374 0.000990797 0.000270405 0.000866315 6.29181e-05 0.000493755 -0.000182953 0.000256227 -0.000873125 -0.000294542 -0.000545586 0.000236023 0.000366042 -2.82182e-05 5.26951e-05 0.000295993 -0.000232465 -0.000614437 -9.57594e-05 -0.000264513 2.01772e-05 9.62261e-05 -5.72286e-05 0.000160925 7.24526e-05 -0.000178902 
1703.45 0 -9.28113e-05 0.00524102 0.00015253 -0.000132269 0.0172229 0.000834375 0.000185248 0.000614781 0.000258712 0.000835423 4.29572e-05 0.000459591 -0.000193515 0.000276062 -0.000859462 -0.000285266 -0.000524692 0.000238605 0.000349188 -3.23103e-05 6.20887e-05 0.000285486 -0.000224654 -0.000625903 -9.03591e-05 -0.000274877 8.54595e-06 9.84319e-05 -6.36545e-05 0.000166722 7.23542e-05 -0.000180695 
1703.8 0 -8.4209e-05 0.00502826 0.000148125 -0.000130967 0.0172007 0.000805144 0.000195731 0.000243797 0.000245187 0.000803805 2.06257e-05 0.000426689 -0.000202746 0.000295823 -0.000843407 -0.000274908 -0.000505396 0.000241791 0.000331156 -3.42943e-05 7.23442e-05 0.000273192 -0.000216021 -0.000636275 -8.35916e-05 -0.000285922 -1.7865e-06 9.87088e-05 -7.23474e-05 0.000171117 7.30492e-05 -0.000184058 
1704.15 0 -7.48064e-05 0.00481656 0.000142907 -0.000129626 0.0171625 0.000774152 0.000210707 -0.000123006 0.000228857 0.000770246 -1.49102e-06 0.000396674 -0.000212282 0.000311926 -0.000822381 -0.000264466 -0.000487011 0.000246982 0.000311806 -3.42921e-05 8.37657e-05 0.000257473 -0.000206815 -0.000644889 -7.44311e-05 -0.000297981 -1.1718e-05 9.67341e-05 -8.3193e-05 0.000172807 7.34615e-05 -0.000189379 
1704.5 0 -6.48471e-05 0.00460459 0.000136593 -0.000129277 0.0171068 0.0007423 0.000227393 -0.000487291 0.000210732 0.000732096 -2.12887e-05 0.000369251 -0.000221511 0.00032291 -0.000795806 -0.000250784 -0.000467709 0.000253937 0.000291833 -3.32782e-05 9.53674e-05 0.000238065 -0.000197542 -0.00065333 -6.35424e-05 -0.000309144 -2.1165e-05 9.33827e-05 -9.38847e-05 0.000171202 7.20961e-05 -0.00019558 
1704.85 0 -5.58109e-05 0.00439131 0.000130448 -0.00013021 0.0170362 0.000710558 0.000243842 -0.000850995 0.000191501 0.000689587 -3.91461e-05 0.000344502 -0.000229256 0.000330392 -0.000765461 -0.000233615 -0.000447677 0.000262907 0.000272407 -3.29307e-05 0.000105816 0.000215825 -0.000188069 -0.000663768 -5.37395e-05 -0.000318196 -3.15796e-05 9.00268e-05 -0.000101453 0.000167299 6.88456e-05 -0.000201269 
1705.2 0 -4.87566e-05 0.00417706 0.000125561 -0.000131923 0.0169537 0.000680873 0.000259224 -0.00121494 0.000170952 0.000643207 -5.5971e-05 0.000325674 -0.000234653 0.000337358 -0.000733306 -0.000216585 -0.000426332 0.000273071 0.000255854 -3.3944e-05 0.000115218 0.000193072 -0.000177853 -0.000675673 -4.75057e-05 -0.000325662 -4.45461e-05 8.83693e-05 -0.000104932 0.000161718 6.44752e-05 -0.000205488 
1705.55 0 -4.31026e-05 0.0039619 0.000121912 -0.000133822 0.0168597 0.000654006 0.000272181 -0.00157821 0.000148696 0.00059376 -7.2213e-05 0.000314259 -0.000237785 0.000343887 -0.000699562 -0.000200948 -0.000402183 0.000283384 0.000243514 -3.76831e-05 0.000123322 0.000171998 -0.000167192 -0.000687722 -4.48669e-05 -0.000330975 -6.06512e-05 8.94554e-05 -0.000105128 0.000154022 5.93911e-05 -0.000207931 
1705.9 0 -3.8043e-05 0.00374576 0.000118405 -0.000135254 0.0167533 0.000628084 0.000281186 -0.00193979 0.000124093 0.000543767 -8.77343e-05 0.00030883 -0.000238536 0.00034926 -0.000663709 -0.000185614 -0.00037482 0.000296122 0.000231823 -4.32193e-05 0.000129278 0.000153516 -0.000157396 -0.000698408 -4.56572e-05 -0.000333454 -7.86006e-05 9.37429e-05 -0.000102422 0.000143811 5.32129e-05 -0.000208233 
1706.25 0 -3.31134e-05 0.00352931 0.000114395 -0.000135732 0.0166323 0.000600969 0.000285807 -0.00229737 9.71532e-05 0.000494464 -0.00010261 0.000307921 -0.000237362 0.000353369 -0.000626354 -0.000171382 -0.000346713 0.000313284 0.000215482 -4.91237e-05 0.000132201 0.000136585 -0.00014947 -0.000707078 -4.78457e-05 -0.00033405 -9.4511e-05 0.000101375 -9.67706e-05 0.000132633 4.60551e-05 -0.000205843 
1706.6 0 -2.80446e-05 0.00331319 0.000110138 -0.000136045 0.0164965 0.000574051 0.000286601 -0.00264773 6.89548e-05 0.000445078 -0.00012024 0.000310339 -0.000236057 0.000355799 -0.000589681 -0.000160974 -0.000320907 0.00033358 0.000193915 -5.69982e-05 0.000131695 0.000120255 -0.000143984 -0.000715108 -4.94344e-05 -0.000334317 -0.000106871 0.00011059 -8.90166e-05 0.000122153 3.89682e-05 -0.000201427 
1706.95 0 -2.30951e-05 0.00309806 0.000106003 -0.000136543 0.0163461 0.000548561 0.00028418 -0.00299229 4.1236e-05 0.000393808 -0.000140707 0.000312537 -0.000235231 0.000356553 -0.000556052 -0.000154268 -0.000296376 0.000353163 0.000168744 -6.74156e-05 0.000129216 0.000103557 -0.000140965 -0.000723127 -5.10026e-05 -0.000335123 -0.000116736 0.000117965 -8.10766e-05 0.000113673 3.20328e-05 -0.000196314 
1707.3 0 -1.74758e-05 0.0028846 0.000101891 -0.000136924 0.0161816 0.000524831 0.000278583 -0.00333174 1.33356e-05 0.000340718 -0.000159114 0.000310894 -0.000233176 0.000355185 -0.000526791 -0.000150069 -0.000271347 0.000369912 0.000141925 -7.87804e-05 0.00012711 8.597e-05 -0.000139028 -0.000730101 -5.19466e-05 -0.000336164 -0.000124314 0.000123457 -7.35905e-05 0.000106767 2.55366e-05 -0.000190619 
1707.65 0 -1.13997e-05 0.00267516 9.82823e-05 -0.000137344 0.0160063 0.000502597 0.000270642 -0.00366223 -1.72721e-05 0.000289136 -0.000173642 0.000304821 -0.000231362 0.000352506 -0.000502605 -0.000147333 -0.000245892 0.000384375 0.000117222 -8.77313e-05 0.000126642 6.88096e-05 -0.000136201 -0.000734698 -5.12863e-05 -0.000336421 -0.000130114 0.00012792 -6.67911e-05 9.93492e-05 2.06101e-05 -0.000184805 
1708 0 -6.87145e-06 0.00247038 9.49544e-05 -0.000137891 0.0158225 0.000480395 0.000261265 -0.00397952 -5.0809e-05 0.00024191 -0.000184947 0.000294549 -0.000233145 0.000350398 -0.000484713 -0.000143196 -0.000219971 0.000396843 9.71143e-05 -9.0464e-05 0.000126842 5.22039e-05 -0.000130943 -0.000736234 -4.96983e-05 -0.000337055 -0.00013561 0.000130904 -6.12709e-05 9.12423e-05 1.83459e-05 -0.000179781 
1708.35 0 -5.51384e-06 0.00226705 9.07815e-05 -0.000138458 0.0156325 0.000459398 0.000250934 -0.00428357 -8.43798e-05 0.000198576 -0.000192475 0.000281586 -0.000236809 0.000349113 -0.000474787 -0.000137252 -0.000193905 0.000406278 8.22774e-05 -8.60652e-05 0.000125388 3.57894e-05 -0.000123419 -0.000735158 -4.77323e-05 -0.000339459 -0.000142533 0.000132215 -5.77601e-05 8.39785e-05 1.85635e-05 -0.000175237 
1708.7 0 -5.27802e-06 0.00206281 8.58543e-05 -0.000138814 0.0154407 0.000442337 0.000241709 -0.00457682 -0.000115153 0.000156668 -0.000196424 0.000268443 -0.000238091 0.000346354 -0.000473234 -0.000129673 -0.000170189 0.000410857 7.2678e-05 -7.79015e-05 0.000122101 2.00971e-05 -0.000114184 -0.000732061 -4.45755e-05 -0.000342368 -0.000152547 0.000132186 -5.66619e-05 7.76125e-05 1.98686e-05 -0.000170517 
1709.05 0 -2.9799e-06 0.00185808 8.11145e-05 -0.000140713 0.0152509 0.000429027 0.000235809 -0.00486111 -0.000143364 0.000114712 -0.000199293 0.000255784 -0.000235163 0.00034278 -0.000476234 -0.000120227 -0.00015133 0.000410571 6.74458e-05 -7.18357e-05 0.000119382 5.27559e-06 -0.000104194 -0.000727688 -3.94199e-05 -0.000344712 -0.000166151 0.000131627 -5.73989e-05 7.08006e-05 2.25788e-05 -0.000166359 
1709.4 0 1.94667e-06 0.00165487 7.75804e-05 -0.000144368 0.015061 0.00041647 0.000234296 -0.0051394 -0.000171245 7.3351e-05 -0.000201997 0.000243178 -0.000229411 0.000342743 -0.000477417 -0.000109512 -0.000138045 0.000407901 6.55749e-05 -7.35262e-05 0.000117857 -9.2155e-06 -9.55142e-05 -0.000723498 -3.3786e-05 -0.000347504 -0.000182685 0.00013199 -5.91162e-05 6.35256e-05 2.7222e-05 -0.000163938 
1709.75 0 7.93221e-06 0.0014533 7.47602e-05 -0.000147525 0.0148639 0.000401399 0.000236145 -0.00541262 -0.000199333 3.42721e-05 -0.000202824 0.000231287 -0.00022645 0.000345316 -0.00047342 -9.82631e-05 -0.00012907 0.0004056 6.49588e-05 -8.42229e-05 0.000116398 -2.3617e-05 -8.95355e-05 -0.00072125 -2.87591e-05 -0.000350374 -0.00020079 0.000134938 -6.07615e-05 5.78917e-05 3.33113e-05 -0.000162249 
1710.1 0 1.3854e-05 0.00125174 7.12783e-05 -0.000150619 0.0146553 0.000382169 0.000238838 -0.00567717 -0.000226123 -2.70602e-06 -0.00019955 0.000221083 -0.000229232 0.000347486 -0.000463519 -8.72608e-05 -0.000121671 0.000405309 6.20257e-05 -0.000101294 0.000114469 -3.72236e-05 -8.66766e-05 -0.000721632 -2.39761e-05 -0.000351257 -0.000219525 0.000140122 -6.15094e-05 5.4891e-05 4.09241e-05 -0.000159846 
1710.45 0 1.88442e-05 0.00105107 6.90646e-05 -0.00015434 0.0144353 0.000359951 0.000243079 -0.00592794 -0.000250895 -4.08717e-05 -0.000193164 0.000212554 -0.000235282 0.000350953 -0.000449015 -7.87184e-05 -0.000112403 0.000406087 5.19591e-05 -0.000122158 0.000112329 -4.90016e-05 -8.7329e-05 -0.000723903 -1.95568e-05 -0.000349607 -0.000238131 0.000145561 -6.14516e-05 5.34381e-05 5.06567e-05 -0.000156328 
1710.8 0 2.20661e-05 0.000853251 6.93305e-05 -0.000156602 0.0142059 0.000336235 0.000250268 -0.00616463 -0.000274561 -8.17293e-05 -0.000186834 0.000205549 -0.000242016 0.000356624 -0.000431479 -7.45247e-05 -0.000100587 0.000405397 3.25866e-05 -0.000146039 0.000111317 -5.81645e-05 -9.13059e-05 -0.000728357 -1.65502e-05 -0.000346765 -0.000254802 0.000150373 -6.00462e-05 5.21943e-05 6.1471e-05 -0.000151997 
1711.15 0 2.5013e-05 0.000659022 7.07277e-05 -0.000157188 0.0139698 0.000310695 0.000257797 -0.00639008 -0.00029836 -0.000122326 -0.00018192 0.000201218 -0.000247575 0.00036213 -0.0004123 -7.51344e-05 -8.67754e-05 0.000401843 5.51498e-06 -0.000172104 0.000111459 -6.57967e-05 -9.73275e-05 -0.000734919 -1.44429e-05 -0.000343967 -0.000268554 0.000155241 -5.73635e-05 4.98354e-05 7.23601e-05 -0.000148635 
1711.5 0 2.95289e-05 0.000467992 7.24596e-05 -0.000157117 0.0137286 0.000284729 0.000265064 -0.00660499 -0.000323733 -0.000160529 -0.000177117 0.000201387 -0.000252591 0.000367458 -0.000392169 -8.15942e-05 -7.03112e-05 0.000395669 -2.59222e-05 -0.000197689 0.000111167 -7.3272e-05 -0.000104478 -0.00074167 -1.20912e-05 -0.000341561 -0.000280229 0.000160506 -5.49619e-05 4.53696e-05 8.38712e-05 -0.000146299 
1711.85 0 3.49501e-05 0.00027888 7.36186e-05 -0.000156341 0.0134817 0.000260764 0.00027413 -0.00680863 -0.000351642 -0.000196598 -0.000168787 0.000205565 -0.000258655 0.000373583 -0.000369368 -9.38059e-05 -5.13296e-05 0.000388689 -5.9223e-05 -0.000221989 0.000110748 -8.06263e-05 -0.000111307 -0.000748988 -1.01123e-05 -0.000338974 -0.000289838 0.000165243 -5.35195e-05 3.85866e-05 9.60853e-05 -0.000143394 
1712.2 0 3.85933e-05 9.0605e-05 7.28979e-05 -0.000154679 0.0132296 0.000236711 0.00028478 -0.00700269 -0.000381699 -0.000230147 -0.000154222 0.000210214 -0.000265236 0.000379704 -0.000343038 -0.000108009 -3.14245e-05 0.000383555 -9.19875e-05 -0.000249397 0.000111768 -8.7522e-05 -0.000116377 -0.000757729 -9.09347e-06 -0.000334818 -0.000297712 0.000168161 -5.27664e-05 3.00392e-05 0.000107962 -0.00013865 
1712.55 0 4.09009e-05 -9.54102e-05 6.97792e-05 -0.000152128 0.0129713 0.000208511 0.000294325 -0.00719072 -0.000411588 -0.000261761 -0.000135393 0.000212777 -0.000273257 0.000385303 -0.000314701 -0.00011965 -1.20749e-05 0.000381019 -0.000122786 -0.000282561 0.000114713 -9.48052e-05 -0.00011912 -0.000767234 -8.68888e-06 -0.000328852 -0.000305726 0.000167934 -5.18284e-05 2.17561e-05 0.000119831 -0.000131381 
1712.9 0 4.3919e-05 -0.000278273 6.51574e-05 -0.000149155 0.0127047 0.000176216 0.000302289 -0.00737305 -0.000439349 -0.000291662 -0.000115655 0.000213607 -0.000285164 0.000390682 -0.000285453 -0.000125822 4.57248e-06 0.000379039 -0.00015067 -0.000320751 0.000118941 -0.000102855 -0.000119028 -0.000776493 -8.59696e-06 -0.000321889 -0.000314266 0.000165163 -4.96672e-05 1.52331e-05 0.000133644 -0.000122522 
1713.25 0 4.69582e-05 -0.000459219 6.06185e-05 -0.000147021 0.0124304 0.000138024 0.000310035 -0.00754852 -0.000464524 -0.000318316 -9.76993e-05 0.000212724 -0.000300851 0.000394634 -0.000254529 -0.000126993 1.80946e-05 0.000375997 -0.000172967 -0.000362983 0.000123662 -0.000110685 -0.000116302 -0.000784798 -8.20411e-06 -0.000314618 -0.00032208 0.000161437 -4.61431e-05 1.02355e-05 0.000149694 -0.000112487 
1713.6 0 4.92663e-05 -0.000639136 5.64066e-05 -0.000145829 0.012151 9.34515e-05 0.0003164 -0.0077186 -0.000486857 -0.000340827 -8.19696e-05 0.000210704 -0.00031715 0.000396253 -0.000221099 -0.000124867 3.01503e-05 0.000374134 -0.000187755 -0.000408594 0.000128143 -0.000118419 -0.000111529 -0.000792736 -7.32591e-06 -0.000308286 -0.000328552 0.000157032 -4.18346e-05 7.1448e-06 0.000165453 -0.00010056 
1713.95 0 5.01693e-05 -0.000817821 5.30123e-05 -0.000144341 0.0118653 4.85097e-05 0.000319196 -0.00788493 -0.000505213 -0.000359214 -6.656e-05 0.00020911 -0.00033076 0.000396158 -0.000185265 -0.00011998 4.21212e-05 0.000376894 -0.000196956 -0.00045727 0.000132467 -0.000127086 -0.00010504 -0.000801536 -5.71922e-06 -0.000303359 -0.000332788 0.000151725 -3.65935e-05 6.09456e-06 0.000177409 -8.67546e-05 
1714.3 0 4.95084e-05 -0.000993883 5.09696e-05 -0.000141987 0.0115724 7.95597e-06 0.000317667 -0.0080465 -0.000517381 -0.000373971 -5.00609e-05 0.00020833 -0.000342737 0.000395189 -0.000146763 -0.000111967 5.43027e-05 0.00038554 -0.000203064 -0.00050775 0.000137153 -0.000137358 -9.77036e-05 -0.00081192 -2.79154e-06 -0.000299666 -0.000334544 0.000145513 -2.91808e-05 6.17097e-06 0.000185162 -7.32882e-05 
1714.65 0 4.84423e-05 -0.00116615 4.92075e-05 -0.000139069 0.011273 -2.87689e-05 0.000310026 -0.00820323 -0.000520964 -0.000384811 -3.19304e-05 0.000206731 -0.000356858 0.000393305 -0.000107329 -0.000102453 6.54358e-05 0.000400147 -0.00020634 -0.000556854 0.000141587 -0.000149384 -8.93387e-05 -0.000822685 2.08034e-06 -0.000296926 -0.000335141 0.000138787 -1.96747e-05 6.62809e-06 0.000192303 -6.26982e-05 
1715 0 4.77003e-05 -0.0013353 4.61746e-05 -0.000136096 0.0109676 -6.39748e-05 0.00029488 -0.00835609 -0.000515999 -0.000392099 -1.27185e-05 0.000202815 -0.00037581 0.000389325 -7.01461e-05 -9.48423e-05 7.26024e-05 0.000419915 -0.000205089 -0.00060112 0.000144876 -0.000162225 -7.98139e-05 -0.000830865 8.29554e-06 -0.000295051 -0.000336212 0.000132341 -9.06506e-06 7.45308e-06 0.000199507 -5.47973e-05 
1715.35 0 4.69448e-05 -0.00150311 4.25077e-05 -0.000133354 0.0106581 -9.95107e-05 0.000273262 -0.0085038 -0.000504882 -0.000398273 8.21987e-06 0.000197324 -0.000398003 0.000381792 -3.73093e-05 -9.1663e-05 7.4341e-05 0.00044319 -0.000198692 -0.000638848 0.000147099 -0.000173291 -7.06927e-05 -0.00083539 1.43525e-05 -0.000293928 -0.000337895 0.000126928 2.37173e-06 7.41287e-06 0.000204423 -4.73425e-05 
1715.7 0 4.58205e-05 -0.00166951 4.02013e-05 -0.000131029 0.0103468 -0.000137386 0.000248238 -0.00864517 -0.000490683 -0.000404513 3.23103e-05 0.000192018 -0.000420677 0.000369738 -8.64052e-06 -9.31497e-05 7.15078e-05 0.000467132 -0.00019056 -0.000670954 0.000148304 -0.000181853 -6.40527e-05 -0.000836897 2.00224e-05 -0.00029258 -0.000339981 0.000124022 1.49426e-05 5.48193e-06 0.000205776 -3.89196e-05 
1716.05 0 4.36074e-05 -0.00183449 4.01118e-05 -0.000129004 0.0100323 -0.000177977 0.000221071 -0.008781 -0.000477423 -0.000411893 5.81626e-05 0.000188132 -0.000442596 0.000353774 1.69728e-05 -9.70986e-05 6.46696e-05 0.000489276 -0.000186218 -0.000697228 0.000148866 -0.000189746 -5.9809e-05 -0.000834974 2.65248e-05 -0.000291276 -0.000342876 0.000123828 2.79634e-05 1.66985e-06 0.000204006 -3.06095e-05 
1716.4 0 3.92466e-05 -0.00199742 4.22519e-05 -0.000126427 0.00971344 -0.000219571 0.000191572 -0.00891223 -0.000468891 -0.000422376 8.25344e-05 0.000186508 -0.000463123 0.000335278 3.84139e-05 -0.000101718 5.46696e-05 0.000506972 -0.00018881 -0.00071772 0.000149254 -0.00019865 -5.63723e-05 -0.000829818 3.48342e-05 -0.000290877 -0.000347408 0.000125229 3.97772e-05 -3.59907e-06 0.00020041 -2.40312e-05 
1716.75 0 3.35413e-05 -0.0021576 4.51508e-05 -0.000122039 0.00939091 -0.000260875 0.000161722 -0.00903854 -0.000464652 -0.000435517 0.000104626 0.000186684 -0.000482018 0.000316347 5.31914e-05 -0.000106494 4.10923e-05 0.000517304 -0.000195482 -0.000734547 0.000149896 -0.000208974 -5.19399e-05 -0.000821823 4.40291e-05 -0.00029087 -0.000354037 0.000126884 4.9825e-05 -8.17805e-06 0.000196391 -1.93146e-05 
1717.1 0 2.90972e-05 -0.00231611 4.70042e-05 -0.00011524 0.0090651 -0.000300532 0.000132816 -0.00915963 -0.000461383 -0.000449088 0.000125106 0.000185839 -0.000499169 0.000300156 6.10592e-05 -0.000111432 2.38678e-05 0.000520057 -0.000201015 -0.000748607 0.00015026 -0.000219052 -4.46442e-05 -0.000810958 5.27042e-05 -0.000290454 -0.000361195 0.000127273 5.84885e-05 -1.09165e-05 0.000193146 -1.67166e-05 
1717.45 0 2.5769e-05 -0.00247317 4.70948e-05 -0.000106468 0.00873638 -0.000335998 0.00010476 -0.00927419 -0.000457406 -0.000460976 0.000143386 0.000180853 -0.000514571 0.000288171 6.49998e-05 -0.000117073 4.87488e-06 0.000517551 -0.000203306 -0.000757959 0.00014959 -0.00022803 -3.42709e-05 -0.000798299 6.1075e-05 -0.000290748 -0.000367223 0.000124967 6.60645e-05 -1.21964e-05 0.000191338 -1.64798e-05 
1717.8 0 2.03133e-05 -0.00262661 4.55072e-05 -9.67461e-05 0.00840433 -0.000367276 7.74215e-05 -0.00937842 -0.000450919 -0.00046899 0.000157266 0.000170908 -0.000528309 0.000278613 6.8462e-05 -0.000123276 -1.37552e-05 0.000513609 -0.000203452 -0.000760375 0.000149386 -0.000236362 -2.35243e-05 -0.00078424 7.06127e-05 -0.000292248 -0.000372246 0.000119561 7.2364e-05 -1.32325e-05 0.000190311 -1.91386e-05 
1718.15 0 1.20369e-05 -0.00277612 4.33418e-05 -8.7881e-05 0.00806829 -0.000396891 4.94528e-05 -0.00946902 -0.000440565 -0.000473435 0.000165791 0.000155803 -0.000539062 0.000268889 7.19066e-05 -0.00012694 -2.81798e-05 0.000510821 -0.000202603 -0.000756422 0.000151285 -0.000243341 -1.43993e-05 -0.000767732 8.05904e-05 -0.000294253 -0.000376614 0.000113426 7.68592e-05 -1.50321e-05 0.000189166 -2.43535e-05 
1718.5 0 3.10631e-06 -0.0029232 4.24836e-05 -8.04612e-05 0.0077309 -0.000426716 1.96972e-05 -0.00954633 -0.000427456 -0.000475793 0.000171707 0.000135797 -0.000545905 0.00025906 7.44313e-05 -0.000126086 -3.57891e-05 0.000509451 -0.000199887 -0.00074979 0.000153481 -0.000248282 -7.87939e-06 -0.000748638 9.0013e-05 -0.000296667 -0.000380089 0.000110012 7.89545e-05 -1.86256e-05 0.000187908 -3.01937e-05 
1718.85 0 -5.73737e-06 -0.0030666 4.2706e-05 -7.27795e-05 0.00739463 -0.000455743 -1.15903e-05 -0.00961231 -0.00041384 -0.000475788 0.000177662 0.000112222 -0.000550227 0.000250376 7.52058e-05 -0.000122616 -3.74976e-05 0.000507912 -0.0001946 -0.000743846 0.000153622 -0.000251632 -3.71304e-06 -0.000728285 9.87362e-05 -0.000299053 -0.000383081 0.000110337 7.91328e-05 -2.52962e-05 0.000186507 -3.51605e-05 
1719.2 0 -1.53315e-05 -0.00320492 4.25967e-05 -6.34071e-05 0.00705868 -0.000480134 -4.44727e-05 -0.00966798 -0.00040336 -0.000473207 0.000183709 8.6604e-05 -0.000553863 0.000243374 7.44219e-05 -0.000117428 -3.7544e-05 0.000503555 -0.00018844 -0.000738772 0.000151284 -0.000254627 -8.28546e-07 -0.000707636 0.000106439 -0.000300691 -0.000386297 0.000113024 7.91769e-05 -3.46296e-05 0.000185069 -4.0092e-05 
1719.55 0 -2.61883e-05 -0.00333833 4.1338e-05 -5.28194e-05 0.006723 -0.000497377 -8.03441e-05 -0.00971395 -0.000397206 -0.000470254 0.000187792 6.03861e-05 -0.000557034 0.000238526 7.22378e-05 -0.000109785 -3.98629e-05 0.000495886 -0.000184439 -0.000731746 0.000146824 -0.000258752 6.33211e-07 -0.000685993 0.000112857 -0.000300477 -0.000389645 0.000116473 8.05066e-05 -4.57435e-05 0.000184664 -4.645e-05 
1719.9 0 -3.83769e-05 -0.00346761 3.92559e-05 -4.22599e-05 0.00638838 -0.000507919 -0.000120426 -0.00975146 -0.000393481 -0.000468346 0.000187709 3.30237e-05 -0.00055971 0.000237059 6.8539e-05 -0.000100867 -4.41793e-05 0.000486742 -0.000186031 -0.000721483 0.000141274 -0.000265435 -4.52529e-07 -0.000661791 0.000116883 -0.000297657 -0.000392216 0.000120061 8.29441e-05 -5.78731e-05 0.000185125 -5.36436e-05 
1720.25 0 -5.11276e-05 -0.00359405 3.60621e-05 -3.25791e-05 0.00605522 -0.000513323 -0.000164276 -0.00978213 -0.000393067 -0.000466813 0.000183292 3.93952e-06 -0.00056468 0.000239761 6.2592e-05 -9.0859e-05 -4.85122e-05 0.000477782 -0.000196407 -0.000711268 0.000137184 -0.000275341 -4.95475e-06 -0.000634929 0.000119541 -0.00029344 -0.000394751 0.000123574 8.57721e-05 -6.92139e-05 0.00018511 -6.0833e-05 
1720.6 0 -6.37923e-05 -0.0037171 3.19677e-05 -2.31305e-05 0.00572168 -0.000514053 -0.000210279 -0.00980822 -0.000398436 -0.000462779 0.000175162 -2.55644e-05 -0.000572075 0.000246914 5.48116e-05 -7.8589e-05 -5.27848e-05 0.000469863 -0.000217856 -0.000701705 0.000136307 -0.000287775 -1.42007e-05 -0.000608497 0.000123492 -0.000289293 -0.000398443 0.000126062 8.78366e-05 -7.79757e-05 0.000185731 -6.82524e-05 
1720.95 0 -7.7399e-05 -0.0038361 2.77933e-05 -1.20113e-05 0.00538487 -0.000509716 -0.00025552 -0.00983164 -0.000408449 -0.000454368 0.000165224 -5.40656e-05 -0.000579323 0.000256821 4.69632e-05 -6.45964e-05 -5.68836e-05 0.000462142 -0.000250244 -0.000690105 0.00013747 -0.000301818 -2.78775e-05 -0.000583992 0.000129531 -0.000286053 -0.000402224 0.000126458 8.9142e-05 -8.39921e-05 0.000188231 -7.58482e-05 
1721.3 0 -9.1792e-05 -0.00395098 2.34791e-05 -2.1306e-07 0.00504699 -0.000501206 -0.00029741 -0.00985048 -0.000420528 -0.000443822 0.000155544 -8.0881e-05 -0.000584434 0.000267338 4.00734e-05 -5.03667e-05 -5.91185e-05 0.000453203 -0.000289776 -0.000676915 0.000139191 -0.00031509 -4.15373e-05 -0.000559821 0.000136571 -0.000283579 -0.000404663 0.000123202 9.1102e-05 -8.89749e-05 0.000191054 -8.18427e-05 
1721.65 0 -0.000104462 -0.00406146 1.91068e-05 1.07637e-05 0.00471371 -0.000491018 -0.000334945 -0.0098626 -0.000433615 -0.000433102 0.000146667 -0.000106921 -0.000587343 0.000280337 3.64482e-05 -3.75977e-05 -5.94743e-05 0.000442101 -0.000332259 -0.000665855 0.000141559 -0.000325599 -5.20451e-05 -0.000535581 0.000144788 -0.000280731 -0.000405283 0.00011595 9.25479e-05 -9.39918e-05 0.000192643 -8.55028e-05 
1722 0 -0.000114129 -0.00416728 1.5443e-05 2.05222e-05 0.0043856 -0.000481426 -0.000367792 -0.009867 -0.000445067 -0.00042231 0.000138922 -0.00013377 -0.000589714 0.000294952 3.78745e-05 -2.58686e-05 -6.12349e-05 0.000428863 -0.000374963 -0.000660432 0.000144279 -0.00033438 -5.96921e-05 -0.000512265 0.00015446 -0.000276866 -0.00040479 0.00010614 9.21159e-05 -9.97731e-05 0.000192835 -8.82611e-05 
1722.35 0 -0.000121107 -0.00426833 1.1892e-05 2.84076e-05 0.00405895 -0.000471285 -0.000396459 -0.00986217 -0.000452665 -0.000411537 0.000135291 -0.000161286 -0.00059293 0.00030629 4.38829e-05 -1.23247e-05 -6.59091e-05 0.000415322 -0.000416444 -0.00066082 0.000147231 -0.000342292 -6.49682e-05 -0.000490062 0.000163739 -0.000271715 -0.000402915 9.51937e-05 9.15803e-05 -0.000107297 0.000192389 -9.08102e-05 
1722.7 0 -0.000126862 -0.00436433 7.83187e-06 3.45346e-05 0.00373331 -0.000458461 -0.000422881 -0.00984718 -0.000457306 -0.000400589 0.000137581 -0.000187087 -0.000596517 0.000312689 5.27668e-05 5.05705e-06 -7.32686e-05 0.000403567 -0.000453835 -0.000665208 0.000150355 -0.000347873 -6.80429e-05 -0.000468937 0.000171428 -0.000265031 -0.000398211 8.42564e-05 9.31183e-05 -0.000115388 0.000192005 -9.31701e-05 
1723.05 0 -0.000131916 -0.00445542 3.96015e-06 3.96097e-05 0.00341087 -0.000442525 -0.000448526 -0.00982415 -0.000460879 -0.000388508 0.000142575 -0.000210392 -0.000600448 0.000316411 6.14978e-05 2.61198e-05 -8.3868e-05 0.000392818 -0.000483499 -0.000670195 0.000152797 -0.000350278 -6.96487e-05 -0.000449002 0.000177689 -0.000256935 -0.000391684 7.40757e-05 9.6928e-05 -0.000122067 0.000191609 -9.51978e-05 
1723.4 0 -0.000136238 -0.00454217 1.3735e-06 4.48679e-05 0.00309104 -0.000423562 -0.000473588 -0.00979505 -0.00046502 -0.00037499 0.000145594 -0.000232758 -0.000604136 0.00032173 6.60121e-05 5.01424e-05 -9.74469e-05 0.000381226 -0.000504388 -0.000672128 0.000155136 -0.000351439 -7.16832e-05 -0.000429863 0.000182088 -0.000248548 -0.000384466 6.6287e-05 0.000102967 -0.000126937 0.000191132 -9.63969e-05 
1723.75 0 -0.000139376 -0.00462495 1.86638e-06 5.2212e-05 0.00277225 -0.000402244 -0.000497534 -0.00975966 -0.000470421 -0.000359394 0.000143621 -0.000254039 -0.000605961 0.000331141 6.40055e-05 7.77509e-05 -0.000111157 0.000368512 -0.000519099 -0.000671786 0.000158279 -0.000351799 -7.39809e-05 -0.000411496 0.000185084 -0.000240593 -0.000377128 6.24077e-05 0.00011087 -0.00013006 0.00019171 -9.66741e-05 
1724.1 0 -0.000141068 -0.00470403 4.75787e-06 6.13182e-05 0.00245227 -0.00037817 -0.000519629 -0.00971887 -0.000477058 -0.000342281 0.000136556 -0.00027255 -0.000605282 0.000343782 5.93814e-05 0.000108044 -0.0001217 0.000353913 -0.000530091 -0.000671801 0.000162371 -0.000350831 -7.49114e-05 -0.000393982 0.000188235 -0.000231827 -0.000370837 6.16362e-05 0.000118278 -0.000130735 0.000192787 -9.5503e-05 
1724.45 0 -0.000142031 -0.00478 6.52634e-06 7.08438e-05 0.00212955 -0.000350686 -0.000540232 -0.00967393 -0.000482475 -0.000325527 0.000128545 -0.000287254 -0.000601289 0.000358118 5.76747e-05 0.000139031 -0.000129171 0.000337336 -0.000537502 -0.000671708 0.000166335 -0.000349208 -7.50024e-05 -0.00037769 0.000193649 -0.000220907 -0.000366412 6.18753e-05 0.000123666 -0.000129251 0.000192097 -9.15402e-05 
1724.8 0 -0.000142499 -0.00485334 6.64018e-06 8.11515e-05 0.00180597 -0.000321336 -0.000558524 -0.00962519 -0.000484318 -0.000311286 0.000122035 -0.000298449 -0.000592592 0.000370508 6.00133e-05 0.000169579 -0.000136144 0.000319184 -0.000541797 -0.000669973 0.000168731 -0.000347181 -7.43795e-05 -0.000362479 0.00020166 -0.000208293 -0.000364356 6.3119e-05 0.000126787 -0.000127835 0.000189593 -8.48282e-05 
1725.15 0 -0.000143082 -0.00492339 6.02163e-06 9.11467e-05 0.00148402 -0.000291823 -0.000572551 -0.00957039 -0.000483912 -0.000300047 0.000115872 -0.000308173 -0.000579673 0.000376089 6.46118e-05 0.000199409 -0.000145568 0.000300573 -0.000544505 -0.000665939 0.000168744 -0.000343656 -7.2777e-05 -0.000347962 0.000209723 -0.00019706 -0.000363281 6.52418e-05 0.000128871 -0.000127994 0.000187207 -7.75909e-05 
1725.5 0 -0.000145159 -0.0049881 3.73251e-06 9.91703e-05 0.00116515 -0.000262343 -0.00058257 -0.00950567 -0.000484221 -0.000289629 0.000108351 -0.000316066 -0.000565028 0.00037469 7.03956e-05 0.000228227 -0.00015949 0.0002841 -0.000547877 -0.000658758 0.000167582 -0.000338185 -7.03554e-05 -0.000333494 0.000216253 -0.000188619 -0.000360198 6.64947e-05 0.000130324 -0.000129669 0.000185323 -7.0833e-05 
1725.85 0 -0.000149001 -0.00504621 4.75828e-08 0.000106162 0.000850012 -0.00023307 -0.000592049 -0.00942933 -0.000487271 -0.000281066 9.86277e-05 -0.00032122 -0.000550832 0.000368613 7.98801e-05 0.000255895 -0.000177182 0.000268035 -0.000552808 -0.000646556 0.000166917 -0.000332247 -6.75432e-05 -0.000319299 0.000221199 -0.000180341 -0.000354986 6.6803e-05 0.000129851 -0.00013157 0.000182474 -6.31675e-05 
1726.2 0 -0.00015378 -0.00509885 -3.12951e-06 0.000114295 0.000537906 -0.000203022 -0.000603868 -0.00934212 -0.00049263 -0.000280079 8.8059e-05 -0.000325014 -0.000539014 0.000355768 9.8014e-05 0.000282178 -0.000197192 0.000249318 -0.00055676 -0.000627453 0.000166313 -0.000328089 -6.4715e-05 -0.000307237 0.000224997 -0.000170997 -0.000349856 6.70782e-05 0.000127868 -0.000131919 0.000178034 -5.32762e-05 
1726.55 0 -0.000158111 -0.00514694 -5.69411e-06 0.000123945 0.000227717 -0.000169517 -0.0006168 -0.00924423 -0.000499419 -0.00029052 7.8807e-05 -0.000328453 -0.000530656 0.000332174 0.000125978 0.000305215 -0.000217494 0.000228672 -0.000557003 -0.000603642 0.000164084 -0.00032719 -6.21241e-05 -0.000297976 0.000227621 -0.000161837 -0.000344995 6.7732e-05 0.000125385 -0.000130384 0.000172245 -4.09667e-05 
1726.9 0 -0.000159733 -0.00518987 -8.79425e-06 0.000133903 -8.12895e-05 -0.000131631 -0.000626931 -0.00913734 -0.000507987 -0.000309956 7.27796e-05 -0.000330449 -0.00052461 0.000300185 0.000159324 0.000322233 -0.000233554 0.000209001 -0.000554238 -0.000578349 0.000160467 -0.000328698 -5.91481e-05 -0.00028805 0.000228461 -0.000153428 -0.000340818 6.88675e-05 0.000122748 -0.000127575 0.000165907 -2.64536e-05 
1727.25 0 -0.000158033 -0.00522727 -1.20153e-05 0.000144741 -0.000388856 -9.08595e-05 -0.000630338 -0.00902571 -0.000518409 -0.000334469 6.96777e-05 -0.000329044 -0.000518851 0.00026617 0.000192012 0.000331499 -0.000245029 0.000193672 -0.000551474 -0.000551621 0.000157132 -0.000332055 -5.5686e-05 -0.000273614 0.000228138 -0.000145325 -0.000337921 6.99932e-05 0.000120442 -0.000123585 0.000160437 -1.15964e-05 
1727.6 0 -0.000154533 -0.0052589 -1.42006e-05 0.00015813 -0.000695204 -5.12596e-05 -0.000623563 -0.00891221 -0.000529754 -0.000360582 6.57502e-05 -0.000324017 -0.000512546 0.000234516 0.000220916 0.000332811 -0.000255148 0.000183495 -0.000549925 -0.000524248 0.000155033 -0.000336988 -5.1404e-05 -0.000255908 0.000226827 -0.000138103 -0.000335275 7.10429e-05 0.000118686 -0.000120176 0.000155725 1.83861e-06 
1727.95 0 -0.000150112 -0.00528464 -1.56418e-05 0.000173554 -0.0010018 -1.76531e-05 -0.000605451 -0.00879817 -0.000541901 -0.000384025 5.90213e-05 -0.000317477 -0.000505089 0.000207531 0.000247048 0.000329155 -0.000262538 0.000174717 -0.000547291 -0.000497155 0.000154412 -0.000342514 -4.56712e-05 -0.000237346 0.000222982 -0.00013278 -0.000332301 7.25287e-05 0.000116309 -0.000119637 0.00015039 1.28265e-05 
1728.3 0 -0.000145518 -0.00530575 -1.73145e-05 0.000190138 -0.00130866 8.19727e-06 -0.000578106 -0.00868262 -0.000554207 -0.000401858 5.02061e-05 -0.000313778 -0.00049583 0.000185827 0.000271366 0.000325151 -0.00026346 0.000163496 -0.000542604 -0.000469769 0.000155089 -0.000347461 -3.8069e-05 -0.000218596 0.000216723 -0.000129129 -0.000328468 7.41704e-05 0.000112658 -0.000121465 0.000143262 2.13787e-05 
1728.65 0 -0.000141535 -0.00532388 -2.05389e-05 0.000206826 -0.00161368 2.74313e-05 -0.000545876 -0.00856102 -0.000564404 -0.000414518 3.95255e-05 -0.000315119 -0.000485475 0.000166965 0.000293714 0.000323637 -0.000257817 0.00015123 -0.000536193 -0.000441634 0.00015679 -0.000350022 -2.76806e-05 -0.000200023 0.000210819 -0.000126171 -0.000322481 7.40098e-05 0.000109158 -0.000123543 0.000134646 2.93052e-05 
1729 0 -0.000137926 -0.00533931 -2.47426e-05 0.000222581 -0.00191531 4.2454e-05 -0.000512175 -0.00843028 -0.000571407 -0.000423561 2.78533e-05 -0.000320416 -0.000473801 0.000148176 0.000315668 0.000324578 -0.000248246 0.000141329 -0.000527554 -0.000413783 0.000158005 -0.000348333 -1.54174e-05 -0.000181635 0.00020721 -0.000122338 -0.000314061 7.00567e-05 0.000106856 -0.000126164 0.000125427 3.67271e-05 
1729.35 0 -0.000134423 -0.00535011 -2.82484e-05 0.000236918 -0.00221427 5.47928e-05 -0.000476863 -0.00829223 -0.000575579 -0.000428846 1.79183e-05 -0.000328216 -0.000461663 0.000128511 0.000336305 0.000326954 -0.000236816 0.000134508 -0.000516674 -0.000386995 0.00015776 -0.000342472 -3.88993e-06 -0.000163219 0.000205907 -0.000115953 -0.000305099 6.31996e-05 0.000105851 -0.000130331 0.000115946 4.2505e-05 
1729.7 0 -0.000130113 -0.00535398 -3.12573e-05 0.000249834 -0.00251211 6.57592e-05 -0.000440038 -0.00814673 -0.000575397 -0.000430934 1.18874e-05 -0.000337433 -0.00045006 0.000109484 0.00035233 0.000329093 -0.000225463 0.000127947 -0.00050316 -0.000362141 0.000155419 -0.00033557 6.18436e-06 -0.000144908 0.000205953 -0.00010719 -0.000296673 5.55595e-05 0.000106131 -0.0001348 0.000106573 4.62316e-05 
1730.05 0 -0.000123903 -0.00535082 -3.40951e-05 0.000261109 -0.00280914 7.72825e-05 -0.00040337 -0.00798823 -0.000570467 -0.000430753 9.73226e-06 -0.00034759 -0.000435954 9.39009e-05 0.000362805 0.000330977 -0.000214795 0.000118449 -0.000486245 -0.00034094 0.00014992 -0.000329122 1.70158e-05 -0.000126203 0.000206093 -9.71735e-05 -0.000287873 4.87535e-05 0.000107723 -0.000137369 9.74067e-05 4.77192e-05 
1730.4 0 -0.000115725 -0.00534106 -3.56695e-05 0.000270967 -0.00310284 8.89564e-05 -0.000368806 -0.00781461 -0.000564392 -0.000427576 1.14294e-05 -0.000359427 -0.000414802 8.17358e-05 0.000368917 0.000332785 -0.00020356 0.000105857 -0.000465255 -0.000324368 0.000141776 -0.000321377 2.93666e-05 -0.000107159 0.000205666 -8.63987e-05 -0.000278548 4.33955e-05 0.000110118 -0.000136887 8.98892e-05 4.85399e-05 
1730.75 0 -0.000107354 -0.00532402 -3.51033e-05 0.000279575 -0.00338937 9.86997e-05 -0.000338214 -0.00762961 -0.000559246 -0.000420251 1.62534e-05 -0.000373991 -0.000386708 6.97088e-05 0.00037197 0.000333797 -0.00019099 9.11815e-05 -0.000441056 -0.000311281 0.000132101 -0.000311798 4.16041e-05 -8.8234e-05 0.00020395 -7.60374e-05 -0.000267902 3.85038e-05 0.000112768 -0.000133873 8.4284e-05 4.92836e-05 
1731.1 0 -0.000100668 -0.00530108 -3.41669e-05 0.000285968 -0.00366759 0.000104744 -0.00031258 -0.00743774 -0.000555368 -0.000408932 2.27203e-05 -0.000393445 -0.000355384 5.76982e-05 0.000371938 0.000335968 -0.000177311 7.6889e-05 -0.000416026 -0.000300372 0.000121131 -0.000303266 5.26443e-05 -6.86834e-05 0.000199898 -6.72016e-05 -0.00025442 3.27062e-05 0.000115151 -0.000129038 7.99212e-05 4.81014e-05 
1731.45 0 -9.61621e-05 -0.00527587 -3.49228e-05 0.000289953 -0.00393751 0.000106995 -0.000290823 -0.00724035 -0.000552943 -0.000395621 2.9558e-05 -0.000418792 -0.000325282 4.76859e-05 0.000370139 0.000341118 -0.000163199 6.59285e-05 -0.000390891 -0.000288942 0.000110175 -0.000298195 6.22728e-05 -4.80848e-05 0.000193319 -6.0318e-05 -0.000238202 2.64935e-05 0.000116911 -0.000122608 7.53812e-05 4.3355e-05 
1731.8 0 -9.33689e-05 -0.00524905 -3.76194e-05 0.000292087 -0.0041964 0.000107005 -0.000272808 -0.00703884 -0.000552404 -0.000381621 3.3078e-05 -0.000447492 -0.000297836 3.96422e-05 0.000368882 0.000349924 -0.000148395 5.76688e-05 -0.000364423 -0.00027401 0.000100469 -0.000295587 7.07806e-05 -2.63977e-05 0.000184283 -5.40652e-05 -0.000220576 2.10126e-05 0.000117539 -0.00011427 6.90337e-05 3.55609e-05 
1732.15 0 -9.19567e-05 -0.00521736 -4.11868e-05 0.000293638 -0.00444205 0.000105344 -0.0002591 -0.00683564 -0.000554084 -0.000366785 3.0928e-05 -0.000477815 -0.000271362 3.4095e-05 0.000369697 0.000360191 -0.000132429 4.92084e-05 -0.000336465 -0.00025658 9.22113e-05 -0.000294464 7.94095e-05 -2.88717e-06 0.000173073 -4.65388e-05 -0.000203724 1.66591e-05 0.000116845 -0.000104664 6.20653e-05 2.73277e-05 
1732.5 0 -9.07742e-05 -0.00517961 -4.45811e-05 0.00029685 -0.00467656 0.000101209 -0.000247949 -0.00663104 -0.000558329 -0.000349774 2.48028e-05 -0.000510104 -0.000244646 3.11195e-05 0.000372382 0.000368592 -0.000116484 3.99225e-05 -0.000307809 -0.000238359 8.57059e-05 -0.000294312 8.95271e-05 2.3227e-05 0.000160891 -3.71757e-05 -0.000189592 1.35581e-05 0.000115544 -9.52792e-05 5.46771e-05 2.06028e-05 
1732.85 0 -8.8304e-05 -0.00513829 -4.81005e-05 0.000302294 -0.00490228 9.58376e-05 -0.000234152 -0.00642426 -0.000565234 -0.000329403 1.72182e-05 -0.000543781 -0.00021862 2.7742e-05 0.000375736 0.000376305 -0.000102092 3.0212e-05 -0.000280442 -0.000220007 8.23389e-05 -0.000293502 9.98833e-05 5.12282e-05 0.000149149 -2.71553e-05 -0.000177118 1.10777e-05 0.000114572 -8.70946e-05 4.81425e-05 1.67381e-05 
1733.2 0 -8.45814e-05 -0.00509492 -5.29162e-05 0.000308296 -0.00512052 8.86074e-05 -0.000216136 -0.00621497 -0.000574188 -0.000304775 8.76053e-06 -0.000577109 -0.000193773 2.00788e-05 0.000379168 0.000384866 -8.8771e-05 2.09391e-05 -0.000257579 -0.000203571 8.26862e-05 -0.000291067 0.000108508 7.84375e-05 0.000138427 -1.76662e-05 -0.000164339 7.84061e-06 0.000113912 -8.13613e-05 4.46429e-05 1.69585e-05 
1733.55 0 -7.97141e-05 -0.00504916 -5.81968e-05 0.000313205 -0.00533181 7.88877e-05 -0.000196625 -0.00600157 -0.000584857 -0.000277422 2.22936e-07 -0.000609525 -0.000169688 7.51567e-06 0.000381741 0.000393141 -7.55212e-05 1.33454e-05 -0.000241387 -0.000190395 8.4864e-05 -0.000286405 0.000115468 0.000102276 0.000127197 -8.702e-06 -0.000151725 3.87139e-06 0.000112674 -7.84742e-05 4.28833e-05 2.03271e-05 
1733.9 0 -7.45367e-05 -0.0049995 -6.19642e-05 0.000316592 -0.00553417 6.8936e-05 -0.000177808 -0.00578294 -0.000597043 -0.000250352 -5.95843e-06 -0.000640523 -0.000146867 -8.29212e-06 0.000380226 0.000399871 -6.19028e-05 8.26955e-06 -0.000231637 -0.000178335 8.74178e-05 -0.000278392 0.000121314 0.000120705 0.000114823 7.05506e-07 -0.000139838 1.50301e-07 0.000109615 -7.75563e-05 4.1165e-05 2.45886e-05 
1734.25 0 -6.97877e-05 -0.00494483 -6.34062e-05 0.000319368 -0.00572547 6.17339e-05 -0.000161351 -0.00556128 -0.000609445 -0.000226044 -7.63087e-06 -0.000669995 -0.000125891 -2.50006e-05 0.00037222 0.000405374 -4.65509e-05 5.08857e-06 -0.00022747 -0.000164972 9.00806e-05 -0.000268137 0.000126116 0.000134546 0.00010174 1.21711e-05 -0.000128037 -2.45056e-06 0.000104181 -7.81204e-05 3.98535e-05 2.84425e-05 
1734.6 0 -6.5663e-05 -0.00488445 -6.23679e-05 0.000322682 -0.00590547 5.87171e-05 -0.000147597 -0.00533847 -0.000619847 -0.000208034 -3.5308e-06 -0.000699666 -0.000105424 -3.82731e-05 0.0003584 0.00040849 -2.77569e-05 2.91346e-06 -0.000226645 -0.000149441 9.17231e-05 -0.000259318 0.000130632 0.000147273 8.93231e-05 2.67124e-05 -0.000116838 -2.86104e-06 9.71933e-05 -8.03191e-05 3.86858e-05 3.26003e-05 
1734.95 0 -6.25356e-05 -0.0048171 -5.89969e-05 0.000326586 -0.00607553 5.93209e-05 -0.000137013 -0.00511288 -0.000627037 -0.000198349 7.96262e-06 -0.000730135 -8.47912e-05 -4.67416e-05 0.000341569 0.00040566 -6.92298e-06 1.67729e-06 -0.000226612 -0.000133472 9.1791e-05 -0.000253701 0.00013658 0.000159823 7.86217e-05 4.26467e-05 -0.000106684 -1.51081e-06 9.01599e-05 -8.36781e-05 3.637e-05 3.74426e-05 
1735.3 0 -6.17207e-05 -0.0047435 -5.32405e-05 0.000329012 -0.00623877 6.22197e-05 -0.00012844 -0.00488345 -0.000630986 -0.000195184 2.85785e-05 -0.000759709 -6.51691e-05 -5.17037e-05 0.000323357 0.000395073 1.20171e-05 1.62288e-06 -0.000227004 -0.00012017 9.114e-05 -0.00025069 0.000144783 0.000171427 6.98908e-05 5.75253e-05 -9.77774e-05 -4.67667e-07 8.442e-05 -8.72501e-05 3.38463e-05 4.18971e-05 
1735.65 0 -6.40494e-05 -0.00466629 -4.51035e-05 0.000329035 -0.00639792 6.51339e-05 -0.000119913 -0.00465193 -0.00063165 -0.000195475 5.56072e-05 -0.000785613 -4.80672e-05 -5.26144e-05 0.000305386 0.000378145 2.72464e-05 1.72844e-06 -0.00022779 -0.000110713 8.94163e-05 -0.000248195 0.000154819 0.000182386 6.38008e-05 6.96028e-05 -9.04528e-05 -2.16456e-07 8.05194e-05 -8.99185e-05 3.35207e-05 4.59619e-05 
1736 0 -6.66198e-05 -0.00458631 -3.62495e-05 0.000326316 -0.00655202 6.62252e-05 -0.000111051 -0.004422 -0.000630634 -0.000197325 8.3554e-05 -0.000806404 -3.33433e-05 -4.91086e-05 0.000288219 0.000357791 3.95421e-05 1.01363e-06 -0.000228573 -0.000104871 8.44855e-05 -0.000244973 0.000166008 0.000193579 5.98278e-05 7.85828e-05 -8.54345e-05 8.31675e-07 7.78857e-05 -9.15517e-05 3.62445e-05 4.94496e-05 
1736.35 0 -6.61767e-05 -0.00450423 -2.84712e-05 0.000321133 -0.00669688 6.572e-05 -0.000101606 -0.00419484 -0.000628592 -0.000200029 0.00010901 -0.00082235 -2.00176e-05 -4.22958e-05 0.000271546 0.000336858 5.0586e-05 1.9187e-06 -0.000229849 -0.000100741 7.70125e-05 -0.000242075 0.000177751 0.000206003 5.60003e-05 8.57703e-05 -8.26122e-05 2.49696e-06 7.56347e-05 -9.18254e-05 4.04342e-05 5.2575e-05 
1736.7 0 -6.28911e-05 -0.00442244 -2.20555e-05 0.000314437 -0.00682747 6.38057e-05 -9.32046e-05 -0.00396985 -0.000624087 -0.000201332 0.000131802 -0.000832869 -7.37857e-06 -3.64028e-05 0.00025608 0.000318459 6.07347e-05 7.22694e-06 -0.000231804 -9.38317e-05 7.01324e-05 -0.000239992 0.000190332 0.000220405 5.12249e-05 9.34426e-05 -8.10192e-05 3.08264e-06 7.35852e-05 -9.03136e-05 4.40899e-05 5.58857e-05 
1737.05 0 -5.77517e-05 -0.00434209 -1.78964e-05 0.000306508 -0.0069433 6.09919e-05 -8.76229e-05 -0.00374723 -0.000616539 -0.000198043 0.000152884 -0.000838195 5.21229e-06 -3.39143e-05 0.00024275 0.000304515 6.90449e-05 1.49338e-05 -0.000234146 -7.97505e-05 6.53447e-05 -0.000237412 0.000203356 0.000237611 4.58693e-05 0.000102662 -7.953e-05 2.7581e-06 7.26956e-05 -8.77528e-05 4.61205e-05 6.02007e-05 
1737.4 0 -5.09266e-05 -0.00426178 -1.68295e-05 0.000297188 -0.00704828 5.83793e-05 -8.28925e-05 -0.00352645 -0.000606571 -0.000189987 0.000172742 -0.000839995 1.90735e-05 -3.48287e-05 0.000234264 0.000293838 7.42625e-05 2.1718e-05 -0.000237741 -5.91194e-05 6.26949e-05 -0.000233451 0.000215037 0.000256646 4.15927e-05 0.000112659 -7.73064e-05 2.71421e-06 7.32467e-05 -8.52105e-05 4.66381e-05 6.581e-05 
1737.75 0 -4.26746e-05 -0.00417961 -1.73727e-05 0.000286579 -0.00714677 5.48332e-05 -7.45579e-05 -0.00330473 -0.000596291 -0.000178911 0.000189973 -0.000838521 3.43346e-05 -3.77334e-05 0.000232017 0.000283273 7.67048e-05 2.6146e-05 -0.000244371 -3.629e-05 6.27431e-05 -0.000229529 0.000224291 0.000274933 3.94844e-05 0.000122163 -7.42382e-05 3.23506e-06 7.32185e-05 -8.37069e-05 4.698e-05 7.23344e-05 
1738.1 0 -3.46834e-05 -0.0040955 -1.8285e-05 0.000276061 -0.00724103 4.82986e-05 -5.99046e-05 -0.00308101 -0.00058678 -0.000167909 0.000203804 -0.000834873 4.80636e-05 -3.89494e-05 0.000232594 0.000271578 7.81609e-05 2.91467e-05 -0.000252928 -1.45053e-05 6.52449e-05 -0.000225314 0.000232545 0.00029162 3.84628e-05 0.000129271 -7.01174e-05 4.11359e-06 7.17741e-05 -8.37383e-05 4.89545e-05 7.8578e-05 
1738.45 0 -2.82273e-05 -0.00401165 -1.99208e-05 0.000265971 -0.00733043 3.63291e-05 -3.86218e-05 -0.00285835 -0.000576811 -0.00016086 0.000217575 -0.000830948 5.64419e-05 -3.65883e-05 0.00022998 0.000259022 8.08688e-05 3.49411e-05 -0.00026057 3.94997e-06 6.86952e-05 -0.000220443 0.000240927 0.000305498 3.773e-05 0.000132306 -6.55653e-05 5.29482e-06 6.99439e-05 -8.50693e-05 5.39086e-05 8.4184e-05 
1738.8 0 -2.18897e-05 -0.00392947 -2.22712e-05 0.000256606 -0.00741501 2.00077e-05 -1.31376e-05 -0.00263803 -0.000565413 -0.000158354 0.000236124 -0.000827307 6.0356e-05 -3.29664e-05 0.000222612 0.000245678 8.52866e-05 4.53418e-05 -0.00026715 1.7701e-05 7.20059e-05 -0.000216954 0.000249817 0.000315506 3.76451e-05 0.000132758 -6.25022e-05 7.32294e-06 6.85636e-05 -8.69821e-05 6.14973e-05 9.09342e-05 
1739.15 0 -1.58632e-05 -0.00384936 -2.35704e-05 0.000248807 -0.00749524 3.37606e-06 1.18443e-05 -0.00241859 -0.000553219 -0.000158816 0.000260648 -0.000825065 6.43829e-05 -3.28093e-05 0.000213155 0.000231349 9.0156e-05 5.79426e-05 -0.000273231 2.93346e-05 7.50223e-05 -0.000216514 0.00025892 0.000323919 3.8672e-05 0.000133374 -6.09998e-05 9.97014e-06 6.79364e-05 -8.97969e-05 6.99544e-05 9.95507e-05 
1739.5 0 -1.25796e-05 -0.00376954 -2.31417e-05 0.000242646 -0.00756775 -1.26788e-05 3.28366e-05 -0.00220005 -0.000539742 -0.000161403 0.000287184 -0.000825195 7.17007e-05 -3.76062e-05 0.000203007 0.000216288 9.66776e-05 7.05173e-05 -0.000278699 4.17786e-05 7.76023e-05 -0.000218423 0.000266356 0.000332329 4.00472e-05 0.000134678 -5.92732e-05 1.15058e-05 6.75789e-05 -9.4045e-05 7.74309e-05 0.000108633 
1739.85 0 -1.32579e-05 -0.00368556 -2.07077e-05 0.000237484 -0.00763133 -2.885e-05 4.90416e-05 -0.0019843 -0.000523635 -0.000163901 0.00031148 -0.000825749 8.25046e-05 -4.34653e-05 0.000191829 0.000202077 0.000105483 7.9799e-05 -0.000283181 5.5956e-05 7.89211e-05 -0.00022155 0.000270299 0.000340103 3.99224e-05 0.000137054 -5.70297e-05 1.11968e-05 6.62177e-05 -9.83366e-05 8.22802e-05 0.000116234 
1740.2 0 -1.66233e-05 -0.0035969 -1.64859e-05 0.000232402 -0.0076892 -4.38933e-05 6.11871e-05 -0.00177269 -0.000505919 -0.000164425 0.000332644 -0.000823532 9.42453e-05 -4.59448e-05 0.00018018 0.000191404 0.000114496 8.27835e-05 -0.000285108 7.26532e-05 7.86205e-05 -0.000225645 0.000270646 0.000347808 3.72398e-05 0.000141715 -5.44488e-05 9.25626e-06 6.45246e-05 -0.000100151 8.41186e-05 0.000121565 
1740.55 0 -2.09787e-05 -0.00350763 -1.16854e-05 0.000226818 -0.0077402 -5.64227e-05 6.98034e-05 -0.00156538 -0.000489796 -0.00016557 0.000348691 -0.000817135 0.000106005 -4.36932e-05 0.00016938 0.000184969 0.000123038 8.11434e-05 -0.000283106 9.08969e-05 7.71097e-05 -0.000229294 0.000267654 0.000355161 3.42519e-05 0.000147369 -5.16976e-05 6.55616e-06 6.44242e-05 -9.86143e-05 8.45177e-05 0.000124807 
1740.9 0 -2.56767e-05 -0.00341782 -7.18318e-06 0.000220697 -0.00778312 -6.60614e-05 7.53707e-05 -0.00136291 -0.000477375 -0.00017121 0.000356164 -0.00080661 0.000119567 -3.80142e-05 0.000159649 0.000181192 0.000131352 7.8628e-05 -0.000276914 0.000108249 7.47582e-05 -0.00023087 0.000262558 0.000359804 3.29743e-05 0.000151829 -5.02878e-05 4.16008e-06 6.62601e-05 -9.60353e-05 8.42045e-05 0.000126808 
1741.25 0 -3.00008e-05 -0.00332645 -3.52661e-06 0.00021431 -0.0078223 -7.09312e-05 7.99448e-05 -0.00116489 -0.000468785 -0.00018285 0.000355238 -0.000792211 0.000134903 -3.25528e-05 0.000151678 0.000179025 0.000138287 7.65514e-05 -0.000268392 0.000122862 7.18432e-05 -0.000230811 0.000257973 0.00036123 3.32078e-05 0.000155774 -4.95859e-05 1.43209e-06 6.92857e-05 -9.59209e-05 8.28949e-05 0.000129633 
1741.6 0 -3.27651e-05 -0.00323429 -1.52983e-06 0.00020811 -0.0078592 -6.95616e-05 8.63528e-05 -0.000969398 -0.000462193 -0.000198854 0.000348037 -0.000773916 0.000149702 -2.91444e-05 0.000146884 0.000177676 0.000145833 7.56428e-05 -0.000260952 0.000132153 6.9638e-05 -0.000229962 0.000255295 0.000360676 3.3922e-05 0.000160425 -4.78521e-05 -3.86684e-06 7.32819e-05 -9.8398e-05 8.09769e-05 0.000134099 
1741.95 0 -3.41678e-05 -0.00314165 -1.85946e-06 0.000202966 -0.00789286 -6.55831e-05 9.52074e-05 -0.000774284 -0.000454184 -0.000215421 0.000337337 -0.000751802 0.000162003 -2.77325e-05 0.000145108 0.000176855 0.000155198 7.60793e-05 -0.00025583 0.000135615 6.93209e-05 -0.000228336 0.000253887 0.000360961 3.55201e-05 0.000164746 -4.5806e-05 -1.3198e-05 7.83754e-05 -0.000100952 7.89314e-05 0.000138808 
1742.3 0 -3.55906e-05 -0.00304914 -4.65624e-06 0.000197727 -0.00792312 -6.66033e-05 0.000103578 -0.000578483 -0.000440868 -0.000231007 0.000325982 -0.000727156 0.000172699 -2.90803e-05 0.000145553 0.000177399 0.000164516 7.7538e-05 -0.000250531 0.00013529 7.05362e-05 -0.000224921 0.000253531 0.000365029 3.9833e-05 0.000168432 -4.34959e-05 -2.59871e-05 8.53939e-05 -0.000104156 7.63104e-05 0.000142505 
1742.65 0 -3.68602e-05 -0.00295577 -8.51234e-06 0.000191689 -0.00794806 -7.62915e-05 0.000108307 -0.000380539 -0.000420955 -0.000245523 0.000317126 -0.000700836 0.000184709 -3.08197e-05 0.000148052 0.000180322 0.00017311 7.90987e-05 -0.000243325 0.000132635 7.11783e-05 -0.000219082 0.000254984 0.000372586 4.68153e-05 0.000171855 -3.96339e-05 -4.01756e-05 9.51839e-05 -0.000108813 7.26152e-05 0.000144832 
1743 0 -3.84183e-05 -0.00285959 -1.12658e-05 0.000185739 -0.00796564 -9.18512e-05 0.000109644 -0.000178736 -0.000396394 -0.00025782 0.000313232 -0.000671269 0.000198609 -3.10995e-05 0.000153602 0.000185896 0.000180788 7.87073e-05 -0.000235205 0.000127551 6.96414e-05 -0.00021101 0.000257988 0.000381542 5.46809e-05 0.000175555 -3.34481e-05 -5.41849e-05 0.000107042 -0.000113351 6.80586e-05 0.000146758 
1743.35 0 -4.10978e-05 -0.00276113 -1.322e-05 0.000179881 -0.00797633 -0.000109444 0.00010964 2.65839e-05 -0.000371225 -0.000267016 0.000313147 -0.000637875 0.000212491 -3.20325e-05 0.000162926 0.000193399 0.000188498 7.5983e-05 -0.00022803 0.0001189 6.60837e-05 -0.000201384 0.000261327 0.000391332 6.26152e-05 0.00017982 -2.49551e-05 -6.80734e-05 0.00012027 -0.000116317 6.23406e-05 0.000150051 
1743.7 0 -4.47488e-05 -0.00266146 -1.54698e-05 0.00017466 -0.00798158 -0.000125631 0.000109672 0.000232761 -0.000348787 -0.000273767 0.000313669 -0.00060161 0.000226283 -3.4871e-05 0.00017576 0.000202716 0.00019696 7.46665e-05 -0.000222225 0.000108987 6.22745e-05 -0.000190315 0.000264221 0.000401843 7.02751e-05 0.000183361 -1.40992e-05 -8.22262e-05 0.000133871 -0.000116971 5.51151e-05 0.000155024 
1744.05 0 -5.05361e-05 -0.0025598 -1.70508e-05 0.000170755 -0.00798132 -0.000139956 0.000108737 0.000436848 -0.000329503 -0.000279216 0.000313945 -0.000563085 0.000240801 -3.88504e-05 0.000190331 0.000212552 0.000204914 7.74842e-05 -0.00021609 0.000102455 5.99139e-05 -0.000178586 0.000267063 0.000411304 7.61416e-05 0.000185324 -1.1463e-06 -9.63153e-05 0.000145258 -0.000115039 4.7822e-05 0.000161212 
1744.4 0 -5.8489e-05 -0.00245505 -1.76317e-05 0.000167622 -0.00797557 -0.000154014 0.000105279 0.000638525 -0.000312417 -0.000285614 0.000312283 -0.000522599 0.000255472 -4.26445e-05 0.000203959 0.000220238 0.000210948 8.39876e-05 -0.000207296 9.85955e-05 5.86369e-05 -0.000167794 0.000269739 0.00041856 7.95946e-05 0.000185571 1.19023e-05 -0.000109394 0.000154267 -0.000111224 4.18786e-05 0.000168772 
1744.75 0 -6.6119e-05 -0.00234839 -1.81503e-05 0.000164366 -0.00796641 -0.000167743 0.000101605 0.000838849 -0.00029731 -0.000296068 0.000304586 -0.000481576 0.000269284 -4.67057e-05 0.000213392 0.000224701 0.000214286 9.283e-05 -0.000194973 9.4661e-05 5.76645e-05 -0.000157981 0.000272988 0.000424451 8.03425e-05 0.000184957 2.21007e-05 -0.000120253 0.000164112 -0.000105557 3.73992e-05 0.000177109 
1745.1 0 -7.17728e-05 -0.00224083 -1.8918e-05 0.00016064 -0.00795316 -0.000180217 0.000100685 0.00103689 -0.000285884 -0.000310844 0.000290123 -0.000443554 0.000282056 -5.1857e-05 0.000215243 0.000226532 0.000215594 0.00010093 -0.000179827 9.24911e-05 5.75705e-05 -0.000148498 0.000277261 0.000429234 7.9046e-05 0.000183647 2.91685e-05 -0.000128988 0.000176131 -9.7697e-05 3.37649e-05 0.000185629 
1745.45 0 -7.53659e-05 -0.00212974 -2.03559e-05 0.000157588 -0.00793545 -0.000191311 0.000102176 0.00123125 -0.000277989 -0.000327501 0.000269927 -0.000409617 0.000292338 -5.78284e-05 0.00021068 0.000228102 0.000217839 0.000105505 -0.000164042 9.35904e-05 5.81787e-05 -0.000138824 0.000280655 0.000432188 7.76104e-05 0.000179938 3.49823e-05 -0.000136898 0.000187506 -8.86569e-05 3.03304e-05 0.000194175 
1745.8 0 -7.79784e-05 -0.0020134 -2.39257e-05 0.000156074 -0.00791676 -0.000199998 0.000106153 0.00142191 -0.000270552 -0.000345056 0.000245591 -0.000378153 0.000298844 -6.30768e-05 0.000203064 0.00023029 0.000223127 0.000107826 -0.000148573 9.57345e-05 5.93681e-05 -0.000128044 0.000282955 0.000433741 7.63095e-05 0.000173615 3.90084e-05 -0.000143949 0.000195094 -8.02747e-05 2.71619e-05 0.000201184 
1746.15 0 -8.07542e-05 -0.00189291 -3.02242e-05 0.000155605 -0.00789752 -0.000206457 0.000112805 0.0016112 -0.000262604 -0.000364019 0.000220305 -0.000349179 0.000301928 -6.55199e-05 0.000193341 0.00023051 0.000229368 0.000111944 -0.00013188 9.67968e-05 6.12769e-05 -0.00011605 0.000285118 0.000435243 7.55362e-05 0.000165738 4.04512e-05 -0.000150547 0.000198816 -7.40748e-05 2.39159e-05 0.00020642 
1746.5 0 -8.20457e-05 -0.00177087 -3.81434e-05 0.00015473 -0.00787326 -0.000211979 0.00012158 0.00180041 -0.000254215 -0.000381968 0.000196993 -0.000322781 0.000302176 -6.35848e-05 0.000182737 0.000228411 0.000234401 0.000120707 -0.000113814 9.48051e-05 6.18636e-05 -0.000103216 0.000286954 0.000436891 7.54595e-05 0.000158111 4.21075e-05 -0.000158236 0.000200993 -7.1009e-05 1.97235e-05 0.000210623 
1746.85 0 -8.05546e-05 -0.00164913 -4.62457e-05 0.000153089 -0.00784074 -0.00021803 0.000130995 0.00198896 -0.00024555 -0.000395103 0.000178229 -0.000298054 0.00029996 -5.74512e-05 0.000171727 0.00022594 0.000239426 0.000133278 -9.55837e-05 8.91455e-05 5.90564e-05 -8.99881e-05 0.000288526 0.000438461 7.52304e-05 0.00015241 4.61921e-05 -0.000167425 0.000203509 -7.09302e-05 1.53507e-05 0.000213376 
1747.2 0 -7.72171e-05 -0.0015271 -5.29861e-05 0.000151409 -0.00780068 -0.000227465 0.000140258 0.00217715 -0.000236715 -0.000401244 0.000164407 -0.000274052 0.000294182 -5.04612e-05 0.000160337 0.000221449 0.000243592 0.00014579 -7.86379e-05 8.1822e-05 5.43283e-05 -7.62116e-05 0.000290342 0.000439533 7.45952e-05 0.000148932 5.18991e-05 -0.000178213 0.000207256 -7.25257e-05 1.26679e-05 0.000215118 
1747.55 0 -7.29206e-05 -0.00140371 -5.79584e-05 0.000149127 -0.00775386 -0.000241004 0.000149148 0.00236525 -0.000226493 -0.000401149 0.000153315 -0.000248535 0.000283282 -4.55986e-05 0.00014811 0.000211753 0.000245417 0.000154482 -6.32192e-05 7.6181e-05 4.98234e-05 -6.24337e-05 0.000293827 0.00044048 7.28962e-05 0.000146402 5.85199e-05 -0.000190431 0.00021163 -7.3991e-05 1.25221e-05 0.000216505 
1747.9 0 -6.91692e-05 -0.00128009 -6.17447e-05 0.000145919 -0.00769924 -0.000256427 0.000157007 0.002553 -0.000213301 -0.000397263 0.000144381 -0.000218696 0.000269272 -4.31723e-05 0.000133455 0.000197361 0.000246173 0.000156653 -4.93519e-05 7.48133e-05 4.60752e-05 -5.1763e-05 0.000299157 0.000441262 6.97803e-05 0.000143432 6.63514e-05 -0.000203661 0.00021418 -7.32989e-05 1.43865e-05 0.000217797 
1748.25 0 -6.66203e-05 -0.00115815 -6.47437e-05 0.000141964 -0.0076352 -0.000273524 0.000163417 0.00273968 -0.000196343 -0.000392569 0.000138644 -0.000187446 0.000256715 -4.36821e-05 0.000116786 0.00018098 0.000248767 0.000150409 -3.65372e-05 7.99441e-05 4.36551e-05 -4.53903e-05 0.000305919 0.000441191 6.63498e-05 0.000140545 7.37662e-05 -0.000217456 0.000212552 -7.04065e-05 1.76866e-05 0.000218923 
1748.6 0 -6.41116e-05 -0.00103824 -6.7275e-05 0.000136849 -0.00756257 -0.000290693 0.000167474 0.00292143 -0.000176957 -0.000390258 0.000134908 -0.000162014 0.000248823 -4.6665e-05 9.86588e-05 0.000163664 0.000255927 0.00013542 -2.33934e-05 9.20526e-05 4.29126e-05 -4.18769e-05 0.000312528 0.000439849 6.37543e-05 0.000138568 8.027e-05 -0.000231431 0.000206887 -6.68598e-05 2.1262e-05 0.000219495 
1748.95 0 -6.15558e-05 -0.000921346 -6.94926e-05 0.000129819 -0.00748231 -0.00030299 0.000167634 0.00309499 -0.000155653 -0.000390627 0.000131351 -0.000144669 0.000246082 -4.97581e-05 7.76593e-05 0.000145708 0.000268222 0.000113065 -9.24232e-06 0.000105285 4.27073e-05 -4.06258e-05 0.000316327 0.000437802 6.29125e-05 0.000137061 8.64903e-05 -0.000243635 0.000197367 -6.39224e-05 2.31499e-05 0.000218634 
1749.3 0 -5.88692e-05 -0.000806834 -7.13524e-05 0.000121188 -0.00739308 -0.000307396 0.000165607 0.00326039 -0.000132719 -0.000393599 0.000127778 -0.000133455 0.000246701 -5.05099e-05 5.21358e-05 0.000126722 0.00028343 8.53207e-05 7.7712e-06 0.000114197 4.10385e-05 -4.08638e-05 0.000317498 0.000436352 6.44176e-05 0.000135911 9.14692e-05 -0.000251785 0.000184956 -6.32967e-05 2.241e-05 0.000215848 
1749.65 0 -5.49287e-05 -0.00069279 -7.38372e-05 0.000112235 -0.00729546 -0.000305589 0.000165216 0.00341795 -0.000109748 -0.000399328 0.000125863 -0.000126763 0.000248003 -4.88307e-05 2.49058e-05 0.000106302 0.000299752 5.64392e-05 2.95585e-05 0.00011908 3.81422e-05 -4.31252e-05 0.000318749 0.000435487 6.74483e-05 0.000135808 9.56561e-05 -0.000256445 0.000172023 -6.65214e-05 1.95675e-05 0.000212311 
1750 0 -4.97598e-05 -0.000579472 -7.73647e-05 0.000103367 -0.00718957 -0.00030187 0.000166936 0.00356915 -8.62464e-05 -0.000405439 0.000128279 -0.000123026 0.000250623 -4.61085e-05 1.81974e-06 8.49254e-05 0.000318599 3.02364e-05 5.41445e-05 0.000121304 3.54397e-05 -4.82861e-05 0.000321583 0.000435409 7.09777e-05 0.000137632 0.000100544 -0.000260179 0.000159511 -7.28017e-05 1.73214e-05 0.000208909 
1750.35 0 -4.42098e-05 -0.000467837 -8.11206e-05 9.45784e-05 -0.00707381 -0.000299746 0.000167541 0.00371536 -5.96012e-05 -0.000409827 0.000135494 -0.000120535 0.000256277 -4.08525e-05 -1.57144e-05 6.14009e-05 0.000340931 7.75567e-06 7.86252e-05 0.000123575 3.21306e-05 -5.42222e-05 0.000326418 0.000436221 7.39053e-05 0.000142202 0.000105912 -0.000263777 0.00014835 -8.09591e-05 1.72751e-05 0.00020499 
1750.7 0 -3.80965e-05 -0.000358842 -8.42453e-05 8.70068e-05 -0.00694771 -0.000299201 0.000164415 0.00385452 -2.96543e-05 -0.000412534 0.000144843 -0.000118369 0.00026423 -3.06813e-05 -2.84512e-05 3.49592e-05 0.000363017 -1.1829e-05 0.000103259 0.000128728 2.67155e-05 -5.90505e-05 0.000333103 0.000436432 7.52793e-05 0.000148021 0.000111578 -0.00026787 0.000140064 -8.99367e-05 1.80538e-05 0.000200109 
1751.05 0 -3.13348e-05 -0.000252736 -8.61909e-05 8.1179e-05 -0.00681261 -0.000298185 0.000156387 0.00398508 2.57302e-06 -0.000414017 0.000153524 -0.000115805 0.000272916 -1.70801e-05 -3.61627e-05 5.235e-06 0.000380584 -3.08245e-05 0.000127317 0.000136602 1.88798e-05 -6.25817e-05 0.000340374 0.000435167 7.6183e-05 0.000152867 0.000117119 -0.000274247 0.000135007 -9.84385e-05 1.87041e-05 0.000194659 
1751.4 0 -2.43624e-05 -0.000148489 -8.74459e-05 7.56966e-05 -0.00667089 -0.000293803 0.000142906 0.00410827 3.60476e-05 -0.000414425 0.000161493 -0.000111787 0.000282285 -3.66466e-06 -4.14026e-05 -2.80799e-05 0.000393861 -4.95625e-05 0.000148348 0.000144685 8.92189e-06 -6.49295e-05 0.000346488 0.000432742 7.78118e-05 0.000156095 0.000121633 -0.000283047 0.000132768 -0.000105888 1.88163e-05 0.000189248 
1751.75 0 -1.79778e-05 -4.46247e-05 -8.84868e-05 6.90547e-05 -0.00652421 -0.000284818 0.000125485 0.00422622 6.9425e-05 -0.000413408 0.000168497 -0.000104592 0.00029196 7.43592e-06 -4.87592e-05 -6.3642e-05 0.000405292 -6.68411e-05 0.000166234 0.000150402 -2.32772e-06 -6.49722e-05 0.000349966 0.00042999 8.00514e-05 0.000157904 0.000125249 -0.00029171 0.000132078 -0.000111649 1.94114e-05 0.000184285 
1752.1 0 -1.22224e-05 5.90394e-05 -8.83185e-05 6.11388e-05 -0.00637226 -0.000272536 0.000106922 0.00433908 0.000101005 -0.000410403 0.000172449 -9.26424e-05 0.000299487 1.65206e-05 -5.85595e-05 -9.85754e-05 0.000414839 -8.32252e-05 0.000182905 0.000153693 -1.23466e-05 -6.16948e-05 0.00035159 0.000428412 7.99191e-05 0.000159644 0.000128922 -0.000297651 0.000131222 -0.000116043 2.07817e-05 0.000179699 
1752.45 0 -7.68371e-06 0.000161981 -8.68775e-05 5.31482e-05 -0.00621577 -0.000258966 8.67143e-05 0.00444459 0.000128273 -0.000405297 0.000172665 -7.60935e-05 0.00030393 2.37221e-05 -6.64213e-05 -0.000129939 0.000423244 -9.79352e-05 0.00020007 0.000155429 -1.94919e-05 -5.68319e-05 0.000352084 0.000428413 7.56801e-05 0.000162571 0.000134003 -0.000300629 0.000128755 -0.000120229 2.16654e-05 0.000174594 
1752.8 0 -4.96382e-06 0.000264207 -8.54743e-05 4.63308e-05 -0.0060579 -0.000243752 6.24696e-05 0.00454296 0.00014979 -0.000397731 0.000167136 -5.63071e-05 0.000306898 2.77042e-05 -6.9393e-05 -0.000157668 0.000431216 -0.000108485 0.000216756 0.000156474 -2.57589e-05 -5.2653e-05 0.000352533 0.000428707 6.99571e-05 0.000166121 0.000140517 -0.000302106 0.000124504 -0.000123349 2.18616e-05 0.000169425 
1753.15 0 -3.28482e-06 0.000365553 -8.41817e-05 3.93728e-05 -0.00589953 -0.000224703 3.6257e-05 0.00463716 0.000167604 -0.000388379 0.000153453 -3.4276e-05 0.000309189 2.77202e-05 -6.73542e-05 -0.000183048 0.000438864 -0.000114736 0.000232068 0.00015792 -3.20565e-05 -4.88359e-05 0.000354165 0.000427058 6.43246e-05 0.00016859 0.000147175 -0.000302702 0.000119633 -0.000124377 1.9933e-05 0.000165462 
1753.5 0 -1.55127e-06 0.000466048 -8.14321e-05 2.94771e-05 -0.00573898 -0.000202978 1.38229e-05 0.00472815 0.000185231 -0.000379723 0.000133238 -1.17174e-05 0.000309433 2.45302e-05 -6.22626e-05 -0.00020723 0.000446916 -0.000118927 0.000248452 0.000161811 -3.71101e-05 -4.43388e-05 0.000357492 0.00042226 5.83407e-05 0.00016904 0.000151409 -0.00030297 0.00011461 -0.000123961 1.43994e-05 0.000161642 
1753.85 0 4.78985e-07 0.000564881 -7.7144e-05 1.66635e-05 -0.00557501 -0.000181531 -2.60836e-06 0.00481416 0.000202604 -0.000371923 0.000109324 8.94515e-06 0.000305163 1.9002e-05 -5.69884e-05 -0.000231015 0.000454525 -0.000123649 0.000265931 0.000169638 -3.97638e-05 -3.95565e-05 0.00036125 0.000416304 5.21847e-05 0.000167817 0.000151977 -0.000303171 0.000109538 -0.000123112 6.67226e-06 0.000157455 
1754.2 0 2.19101e-06 0.000660987 -7.2864e-05 3.1659e-06 -0.00540821 -0.000162638 -1.48242e-05 0.00489413 0.000218952 -0.000363775 8.166e-05 2.50792e-05 0.00029528 1.16756e-05 -5.21384e-05 -0.000252898 0.000457719 -0.000130037 0.000281714 0.000180764 -3.99013e-05 -3.60454e-05 0.000363744 0.000412998 4.67294e-05 0.00016536 0.000150364 -0.000302184 0.000105724 -0.000121409 -9.47797e-07 0.000153639 
1754.55 0 4.18472e-06 0.000753413 -6.95002e-05 -8.79912e-06 -0.00524014 -0.000149874 -2.33825e-05 0.00496706 0.000233776 -0.000354674 4.97932e-05 3.67423e-05 0.000281498 3.0877e-06 -4.49647e-05 -0.000268793 0.000453264 -0.000137411 0.000293987 0.000194447 -3.85173e-05 -3.39806e-05 0.000364809 0.000412283 4.25291e-05 0.000160135 0.000148323 -0.000299207 0.000103119 -0.000118342 -6.1394e-06 0.000149753 
1754.9 0 7.86803e-06 0.000842591 -6.72236e-05 -1.82856e-05 -0.0050712 -0.000144448 -2.92047e-05 0.00502969 0.000246844 -0.000343774 1.76042e-05 4.63263e-05 0.000269521 -8.19684e-06 -3.37071e-05 -0.000276089 0.000442125 -0.000143535 0.000302047 0.000209155 -3.70479e-05 -3.27925e-05 0.000364168 0.000410219 3.96245e-05 0.000152216 0.000145455 -0.000295223 9.93013e-05 -0.000115178 -9.4683e-06 0.000145404 
1755.25 0 1.26525e-05 0.000930571 -6.55443e-05 -2.60153e-05 -0.00490339 -0.000144398 -3.30046e-05 0.005081 0.000258781 -0.000331006 -1.08339e-05 5.42545e-05 0.00026328 -2.21402e-05 -2.0563e-05 -0.00027524 0.00042829 -0.000146652 0.000304976 0.000223049 -3.67714e-05 -3.31054e-05 0.000362892 0.000406329 3.83315e-05 0.000143852 0.000140637 -0.000291476 9.29381e-05 -0.000112793 -1.3617e-05 0.000140986 
1755.6 0 1.72775e-05 0.0010169 -6.46173e-05 -3.24986e-05 -0.00473879 -0.000146633 -3.43782e-05 0.00512414 0.000270907 -0.000318815 -3.57595e-05 6.08296e-05 0.000259355 -3.66758e-05 -7.49655e-06 -0.000269295 0.000415381 -0.000146072 0.000303231 0.00023593 -3.74084e-05 -3.41959e-05 0.000361607 0.000402764 3.86548e-05 0.000135929 0.000134608 -0.000289179 8.51454e-05 -0.000110285 -1.90752e-05 0.000137768 
1755.95 0 2.05526e-05 0.00110122 -6.50861e-05 -3.77047e-05 -0.00457463 -0.00014864 -3.39855e-05 0.00516077 0.000284667 -0.000307898 -5.5951e-05 6.73684e-05 0.000253712 -5.13797e-05 6.20125e-06 -0.000260332 0.000403543 -0.000141047 0.000298518 0.000249596 -3.79873e-05 -3.41158e-05 0.000358361 0.000399226 4.0076e-05 0.000128321 0.000128999 -0.000288397 7.79505e-05 -0.000108709 -2.47593e-05 0.00013593 
1756.3 0 2.2311e-05 0.00118527 -6.57868e-05 -4.19073e-05 -0.00440918 -0.00015176 -3.32189e-05 0.00518911 0.000300237 -0.000295116 -6.7903e-05 7.49249e-05 0.000247614 -6.4579e-05 2.00718e-05 -0.000250046 0.000389689 -0.000131148 0.000293206 0.000264966 -3.85662e-05 -3.30024e-05 0.000352181 0.000395285 4.18226e-05 0.000120641 0.000125264 -0.000287393 7.225e-05 -0.000110403 -2.99193e-05 0.000135573 
1756.65 0 2.37801e-05 0.00126953 -6.56272e-05 -4.47127e-05 -0.00424335 -0.000156799 -3.34773e-05 0.00520802 0.000315536 -0.000277896 -7.15004e-05 8.36764e-05 0.000245491 -7.36052e-05 3.32311e-05 -0.000240412 0.00037 -0.000118703 0.000289431 0.000280713 -3.8297e-05 -3.1521e-05 0.000342946 0.000391405 4.29548e-05 0.000112618 0.000123805 -0.000286186 6.75694e-05 -0.000114691 -3.6151e-05 0.000137143 
1757 0 2.56872e-05 0.00135387 -6.48616e-05 -4.49621e-05 -0.00407864 -0.000163252 -3.58435e-05 0.00522075 0.000328744 -0.000255981 -7.07661e-05 9.36056e-05 0.000249108 -7.87416e-05 4.59127e-05 -0.000231372 0.000345807 -0.000106341 0.000286407 0.00029571 -3.71102e-05 -2.99098e-05 0.00033073 0.000387654 4.33873e-05 0.000104772 0.000122421 -0.000286642 6.39895e-05 -0.000119304 -4.46822e-05 0.000140817 
1757.35 0 2.86189e-05 0.001437 -6.39607e-05 -4.27962e-05 -0.00391655 -0.000171106 -3.95176e-05 0.00523137 0.000339292 -0.000230205 -6.98194e-05 0.000103759 0.000256289 -8.22279e-05 5.92073e-05 -0.000224123 0.000322157 -9.54488e-05 0.00028341 0.000310142 -3.65702e-05 -2.74738e-05 0.000317716 0.000384563 4.20005e-05 9.80883e-05 0.00011989 -0.000288345 6.19406e-05 -0.000122977 -5.37156e-05 0.000145727 
1757.7 0 3.12768e-05 0.00151705 -6.20675e-05 -3.98317e-05 -0.0037559 -0.000179888 -4.46651e-05 0.00523994 0.00034498 -0.000202721 -6.88867e-05 0.000112747 0.000264311 -8.44395e-05 7.00827e-05 -0.000220802 0.000300207 -8.8412e-05 0.00028197 0.00032355 -3.69804e-05 -2.2973e-05 0.000305258 0.000382156 3.72888e-05 9.19977e-05 0.00011795 -0.000290551 6.13286e-05 -0.000126413 -6.12239e-05 0.000150067 
1758.05 0 3.27277e-05 0.00159494 -5.88937e-05 -3.71378e-05 -0.00359665 -0.000188551 -5.2502e-05 0.00524534 0.000343237 -0.000175825 -6.67093e-05 0.000119681 0.000270669 -8.38173e-05 7.5556e-05 -0.00021882 0.000278924 -8.66635e-05 0.000282319 0.00033395 -3.80667e-05 -1.64408e-05 0.000292735 0.000378833 3.03337e-05 8.53058e-05 0.000117868 -0.000292477 6.05633e-05 -0.000131254 -6.68812e-05 0.000153355 
1758.4 0 3.38608e-05 0.001671 -5.58265e-05 -3.52684e-05 -0.00344091 -0.000195555 -6.14662e-05 0.00524926 0.000333945 -0.000148941 -6.33761e-05 0.000123632 0.000275459 -8.04934e-05 7.82082e-05 -0.000215812 0.000258756 -9.0841e-05 0.00028296 0.000338872 -3.95615e-05 -8.92661e-06 0.000279583 0.000374019 2.14023e-05 7.9739e-05 0.000118526 -0.000292779 5.78311e-05 -0.000137261 -7.08573e-05 0.000155291 
1758.75 0 3.54808e-05 0.00174405 -5.31092e-05 -3.41647e-05 -0.00328943 -0.000199582 -6.90461e-05 0.00525273 0.000321127 -0.000120907 -5.84567e-05 0.000124376 0.000280144 -7.65275e-05 8.08445e-05 -0.000214908 0.00023867 -9.95308e-05 0.00028134 0.000338537 -4.00942e-05 9.79456e-08 0.000265878 0.000369211 1.03972e-05 7.69108e-05 0.000118611 -0.000291235 5.32714e-05 -0.000142144 -7.36756e-05 0.000154806 
1759.1 0 3.8037e-05 0.0018144 -4.98715e-05 -3.22075e-05 -0.00314164 -0.000200457 -7.5172e-05 0.00525522 0.000308632 -9.1995e-05 -5.22129e-05 0.00012306 0.00028526 -7.35076e-05 8.38378e-05 -0.000218693 0.000217775 -0.000108764 0.000278398 0.000335788 -3.85796e-05 1.11126e-05 0.000252898 0.000364754 -9.61077e-07 7.58547e-05 0.000118586 -0.000288472 4.77472e-05 -0.000145167 -7.48455e-05 0.000151766 
1759.45 0 4.20546e-05 0.00188385 -4.4681e-05 -2.89901e-05 -0.00299528 -0.000200101 -8.15783e-05 0.00525966 0.000297222 -6.16678e-05 -4.52898e-05 0.00012011 0.000289717 -7.08759e-05 8.70005e-05 -0.000227256 0.000198936 -0.000115653 0.000277006 0.000332124 -3.58037e-05 2.39855e-05 0.00024143 0.000360763 -1.14285e-05 7.41797e-05 0.000119205 -0.000285675 4.17624e-05 -0.000147676 -7.34191e-05 0.000145872 
1759.8 0 4.74909e-05 0.00195367 -3.77123e-05 -2.49097e-05 -0.0028479 -0.000199689 -8.86364e-05 0.00526879 0.000286542 -3.04483e-05 -3.94915e-05 0.000116168 0.000291514 -6.74679e-05 9.08666e-05 -0.000239585 0.000185338 -0.000120406 0.000277669 0.000326147 -3.43499e-05 3.82757e-05 0.000231241 0.000358175 -2.05492e-05 7.03259e-05 0.000120532 -0.000283333 3.49826e-05 -0.000149685 -7.03339e-05 0.000137344 
1760.15 0 5.33679e-05 0.00202353 -3.06759e-05 -2.07596e-05 -0.00270011 -0.000198813 -9.40219e-05 0.00528111 0.000276984 1.18193e-06 -3.58056e-05 0.00011075 0.000290166 -6.26331e-05 9.60561e-05 -0.00025353 0.000177048 -0.000124756 0.000278235 0.000316054 -3.51641e-05 5.2498e-05 0.000221114 0.000356682 -2.92753e-05 6.61146e-05 0.000122968 -0.000280423 2.90921e-05 -0.000150945 -6.68962e-05 0.000127223 
1760.5 0 5.90013e-05 0.00209123 -2.52157e-05 -1.72048e-05 -0.00255395 -0.000198956 -9.62798e-05 0.00529425 0.000270542 3.36005e-05 -3.05109e-05 0.000104148 0.000285651 -5.52862e-05 0.00010234 -0.000266015 0.000172358 -0.000129535 0.000277781 0.000303749 -3.80328e-05 6.57857e-05 0.000210469 0.000355016 -3.79336e-05 6.34545e-05 0.000126801 -0.000276643 2.61385e-05 -0.000151527 -6.28036e-05 0.000117452 
1760.85 0 6.5029e-05 0.00215377 -2.1299e-05 -1.42806e-05 -0.00240963 -0.000201245 -9.52671e-05 0.00530732 0.000268266 6.64393e-05 -1.98447e-05 9.97008e-05 0.000279448 -4.52616e-05 0.000109175 -0.000276791 0.000167937 -0.000135838 0.000278538 0.000290794 -4.2939e-05 7.90522e-05 0.000199503 0.000352591 -4.52741e-05 6.25724e-05 0.000131602 -0.000273492 2.52416e-05 -0.000150552 -5.79582e-05 0.000108882 
1761.2 0 7.20406e-05 0.00221138 -1.71584e-05 -1.14957e-05 -0.00226574 -0.00020412 -9.21407e-05 0.00532035 0.000268001 9.78609e-05 -3.89658e-06 9.98944e-05 0.00027348 -3.30897e-05 0.000115441 -0.000287207 0.000160651 -0.000143455 0.000283301 0.000275428 -4.87692e-05 9.38115e-05 0.000189262 0.000350944 -5.18182e-05 6.24307e-05 0.000135924 -0.000271213 2.3808e-05 -0.000147994 -5.31426e-05 0.000100479 
1761.55 0 8.02054e-05 0.00226683 -1.24686e-05 -8.49656e-06 -0.00212143 -0.000204549 -8.9009e-05 0.00533305 0.000268173 0.000127119 1.54339e-05 0.000106104 0.000265957 -2.11791e-05 0.000120706 -0.000297437 0.000149682 -0.000150997 0.000293133 0.000258681 -5.55204e-05 0.000109966 0.000179897 0.000350843 -5.7635e-05 6.17696e-05 0.000139019 -0.000268386 2.06626e-05 -0.000143704 -4.76812e-05 9.23186e-05 
1761.9 0 8.80212e-05 0.00232201 -8.56429e-06 -5.20409e-06 -0.00197663 -0.000200475 -8.61202e-05 0.00534641 0.000270883 0.000156379 3.45696e-05 0.000118004 0.000256105 -1.16665e-05 0.000124581 -0.000307398 0.000134454 -0.000158549 0.000308747 0.000243858 -6.38441e-05 0.000125454 0.000170567 0.000351516 -6.06337e-05 6.12526e-05 0.000142315 -0.000264904 1.68103e-05 -0.000136638 -4.1534e-05 8.51189e-05 
1762.25 0 9.39081e-05 0.00237665 -5.28461e-06 -1.8855e-06 -0.00183118 -0.000193186 -8.30172e-05 0.00536221 0.000276244 0.000185755 5.02123e-05 0.000131802 0.000247087 -3.95095e-06 0.000125934 -0.000317515 0.000115873 -0.000166513 0.000331195 0.000231785 -7.43201e-05 0.000139874 0.000161553 0.000352894 -6.16277e-05 6.09739e-05 0.000147446 -0.000260374 1.32956e-05 -0.000127447 -3.61111e-05 7.77228e-05 
1762.6 0 9.78675e-05 0.00242998 -1.62008e-06 1.86113e-06 -0.00168293 -0.000184871 -8.09359e-05 0.00537884 0.000280954 0.000213346 6.15926e-05 0.000144624 0.000241754 4.62836e-06 0.000123804 -0.00032724 9.6074e-05 -0.000173866 0.000360049 0.000222095 -8.61562e-05 0.00015416 0.000152357 0.000353638 -6.24535e-05 5.94992e-05 0.000155026 -0.000253155 9.81547e-06 -0.000116771 -3.233e-05 6.86398e-05 
1762.95 0 0.000100821 0.00248246 2.64374e-06 6.38874e-06 -0.00153109 -0.000176515 -8.18072e-05 0.0053912 0.000282877 0.000239526 6.8225e-05 0.000154797 0.00023952 1.45847e-05 0.000118558 -0.000335471 7.54703e-05 -0.000181163 0.000391733 0.000213533 -9.75328e-05 0.000167702 0.00014176 0.000351482 -6.19852e-05 5.79572e-05 0.000163523 -0.000243278 5.59061e-06 -0.000105047 -3.00037e-05 5.82695e-05 
1763.3 0 0.000103 0.00253387 7.36342e-06 1.06089e-05 -0.00137842 -0.000166631 -8.30626e-05 0.00539729 0.000281527 0.000264508 7.02368e-05 0.000159269 0.000236524 2.53064e-05 0.000111787 -0.000341588 5.29071e-05 -0.000189653 0.000423294 0.000205742 -0.000107049 0.000179027 0.000129366 0.000346026 -5.84958e-05 5.75788e-05 0.000170409 -0.000231237 4.87553e-07 -9.27266e-05 -2.94247e-05 4.81405e-05 
1763.65 0 0.000103968 0.00258253 1.26493e-05 1.41449e-05 -0.00122687 -0.000153949 -8.13996e-05 0.00539867 0.000276311 0.000286662 7.01183e-05 0.000155538 0.00022961 3.64331e-05 0.000105363 -0.000345594 2.66361e-05 -0.000197459 0.000452198 0.000198513 -0.000113902 0.000187633 0.000116113 0.000338762 -5.30147e-05 5.67278e-05 0.000176406 -0.000217537 -5.48879e-06 -7.87107e-05 -3.06414e-05 3.91203e-05 
1764 0 0.000105103 0.00262781 1.81429e-05 1.69906e-05 -0.00107488 -0.000139543 -7.63041e-05 0.00539593 0.000267122 0.000305887 7.12836e-05 0.000144799 0.000218273 4.56959e-05 9.9327e-05 -0.000348469 -1.29311e-06 -0.000200971 0.000473386 0.000190203 -0.00011861 0.000193572 0.000103594 0.000330592 -4.80919e-05 5.37375e-05 0.000183526 -0.000203178 -1.21326e-05 -6.32228e-05 -3.31046e-05 3.094e-05 
1764.35 0 0.00010816 0.00267022 2.24544e-05 1.86855e-05 -0.000920853 -0.000124798 -6.72161e-05 0.0053875 0.000256009 0.00032322 7.42744e-05 0.000130076 0.000205337 5.05572e-05 9.42212e-05 -0.000350923 -2.58981e-05 -0.000197738 0.000483508 0.000179618 -0.000122512 0.00019685 9.24482e-05 0.000321773 -4.51538e-05 4.94022e-05 0.000191636 -0.000188378 -1.79704e-05 -4.81869e-05 -3.60639e-05 2.3702e-05 
1764.7 0 0.000112311 0.0027087 2.62389e-05 1.96536e-05 -0.000767223 -0.000111244 -5.48828e-05 0.00537247 0.000245445 0.000336672 7.78368e-05 0.000113849 0.000193631 4.96378e-05 9.22002e-05 -0.000354004 -4.58265e-05 -0.000188206 0.000485704 0.000166353 -0.000125911 0.000197189 8.23765e-05 0.000312767 -4.4478e-05 4.60636e-05 0.000200421 -0.000174755 -2.14212e-05 -3.41123e-05 -3.70389e-05 1.80414e-05 
1765.05 0 0.000116874 0.00274165 2.97915e-05 2.10788e-05 -0.000615605 -0.000100527 -4.21211e-05 0.00535018 0.000236207 0.000343804 8.11732e-05 9.82938e-05 0.000181092 4.43371e-05 9.31131e-05 -0.000357894 -6.51495e-05 -0.00017535 0.000483197 0.000150888 -0.000129435 0.000195705 7.33183e-05 0.000304685 -4.47431e-05 4.4417e-05 0.000209739 -0.000165297 -2.13074e-05 -2.00879e-05 -3.43063e-05 1.38406e-05 
1765.4 0 0.000121706 0.0027688 3.25428e-05 2.34573e-05 -0.000464577 -9.21697e-05 -3.07788e-05 0.00531702 0.000228497 0.000345699 8.26077e-05 8.61861e-05 0.000163867 3.70118e-05 9.43131e-05 -0.00036004 -8.71599e-05 -0.000160258 0.000478366 0.000136054 -0.000134304 0.000194552 6.56543e-05 0.000299216 -4.39404e-05 4.25762e-05 0.000218997 -0.000159431 -1.8096e-05 -6.85846e-06 -2.95031e-05 1.10559e-05 
1765.75 0 0.000125115 0.00279077 3.43824e-05 2.59889e-05 -0.00031284 -8.25177e-05 -2.21444e-05 0.00527042 0.000220501 0.000346181 8.03787e-05 8.05719e-05 0.000142272 2.78099e-05 9.45008e-05 -0.000359184 -0.000110519 -0.000143789 0.000475934 0.000123096 -0.000140076 0.000194991 5.95927e-05 0.000296044 -4.23181e-05 3.87985e-05 0.00022909 -0.0001553 -1.47134e-05 4.56076e-06 -2.51158e-05 9.52732e-06 
1766.1 0 0.000125454 0.00280869 3.64754e-05 2.74261e-05 -0.00016018 -6.9661e-05 -1.63878e-05 0.00521244 0.000211687 0.00034888 7.50067e-05 8.20666e-05 0.000122711 1.71771e-05 9.30427e-05 -0.000357638 -0.000132238 -0.000129539 0.00047786 0.000111235 -0.000144514 0.000196415 5.44388e-05 0.000293552 -4.17441e-05 3.35785e-05 0.000239921 -0.00015326 -1.32452e-05 1.42888e-05 -2.12727e-05 8.14676e-06 
1766.45 0 0.0001243 0.00282436 3.98077e-05 2.77226e-05 -9.31932e-06 -5.49759e-05 -1.11894e-05 0.00514906 0.000204663 0.000354493 6.89142e-05 8.73959e-05 0.000109918 6.02835e-06 8.89653e-05 -0.00035785 -0.000149822 -0.000120299 0.000482334 0.000101855 -0.000145752 0.000196693 5.03174e-05 0.000290729 -4.31417e-05 2.72213e-05 0.00025095 -0.000154013 -1.34846e-05 2.36201e-05 -1.77002e-05 6.35677e-06 
1766.8 0 0.0001229 0.00283828 4.43604e-05 2.70904e-05 0.000136056 -4.08493e-05 -4.38708e-06 0.00508445 0.000201877 0.00036184 6.41627e-05 9.11906e-05 0.000102944 -5.83128e-06 8.25523e-05 -0.000359036 -0.000164031 -0.000113848 0.000487241 9.62657e-05 -0.000142455 0.000194594 4.71245e-05 0.00028719 -4.5539e-05 1.93768e-05 0.000262285 -0.000157108 -1.46364e-05 3.34952e-05 -1.40921e-05 4.6614e-06 
1767.15 0 0.000121242 0.00284981 4.97676e-05 2.67619e-05 0.000276094 -2.90178e-05 3.12742e-06 0.0050174 0.000205027 0.000368816 6.02204e-05 8.95336e-05 9.66159e-05 -1.7654e-05 7.58449e-05 -0.00036149 -0.000177494 -0.000106106 0.000492859 9.2319e-05 -0.00013597 0.00018984 4.50677e-05 0.000282967 -4.78275e-05 8.5085e-06 0.000274229 -0.00016036 -1.681e-05 4.27814e-05 -8.87246e-06 3.16446e-06 
1767.5 0 0.000119058 0.00285896 5.4218e-05 2.69848e-05 0.000414194 -1.83664e-05 1.03522e-05 0.00494508 0.000213807 0.000374973 5.40509e-05 8.41656e-05 8.75744e-05 -2.72953e-05 7.13842e-05 -0.000366094 -0.000190499 -9.56379e-05 0.000501915 8.85765e-05 -0.000129318 0.000183404 4.54952e-05 0.000276559 -4.9023e-05 -5.415e-06 0.00028591 -0.000161832 -2.08086e-05 5.05417e-05 -2.63668e-06 1.26251e-06 
1767.85 0 0.000114779 0.00286501 5.66501e-05 2.73278e-05 0.000552993 -7.34491e-06 1.68013e-05 0.0048671 0.000227994 0.000381407 4.46694e-05 7.7092e-05 7.62622e-05 -3.24392e-05 7.16774e-05 -0.000370326 -0.000201236 -8.40513e-05 0.000514684 8.71594e-05 -0.000123669 0.00017828 4.84594e-05 0.00026781 -4.95931e-05 -1.90967e-05 0.00029621 -0.000162699 -2.63437e-05 5.69092e-05 3.42689e-06 -1.43383e-08 
1768.2 0 0.000107433 0.002867 5.88207e-05 2.7621e-05 0.000691936 4.03097e-06 2.16271e-05 0.00478431 0.000248708 0.000386826 3.41829e-05 6.82977e-05 6.3917e-05 -3.5113e-05 7.76376e-05 -0.000372325 -0.000208135 -7.17265e-05 0.00052844 8.91477e-05 -0.00011983 0.000176133 5.11318e-05 0.000257851 -5.04382e-05 -3.04895e-05 0.000304682 -0.000164029 -3.19345e-05 6.30302e-05 9.38886e-06 -3.3524e-07 
1768.55 0 9.94372e-05 0.00286616 6.23829e-05 2.665e-05 0.000828055 1.57544e-05 2.32569e-05 0.00469705 0.00027615 0.000389969 2.3295e-05 5.91968e-05 5.00413e-05 -3.90267e-05 8.45445e-05 -0.000371826 -0.000211248 -5.95605e-05 0.000541553 9.22022e-05 -0.000117728 0.000175389 5.08204e-05 0.000246849 -5.19305e-05 -3.95317e-05 0.000311574 -0.000165173 -3.60819e-05 7.04335e-05 1.5761e-05 -7.82273e-07 
1768.9 0 9.30342e-05 0.00286373 6.64894e-05 2.40509e-05 0.00095932 2.95859e-05 1.97403e-05 0.00460625 0.000307149 0.000391424 1.12225e-05 5.22459e-05 3.4366e-05 -4.46593e-05 8.9525e-05 -0.000368822 -0.000211199 -5.15521e-05 0.000553193 9.43936e-05 -0.000117224 0.000173615 4.72309e-05 0.000235696 -5.42048e-05 -4.61492e-05 0.000316634 -0.000164958 -3.72315e-05 7.88735e-05 2.24559e-05 -1.21792e-06 
1769.25 0 8.73807e-05 0.00286065 6.93712e-05 2.04391e-05 0.00108672 4.66243e-05 1.31396e-05 0.00451399 0.000337008 0.000391602 -1.61063e-06 4.73249e-05 1.75136e-05 -5.13182e-05 9.36537e-05 -0.000363736 -0.000207532 -5.02654e-05 0.000562976 9.54077e-05 -0.000118106 0.000170204 4.12408e-05 0.000224756 -5.61338e-05 -5.01783e-05 0.0003195 -0.000163 -3.61581e-05 8.61259e-05 2.77986e-05 -1.87342e-06 
1769.6 0 8.13468e-05 0.00285839 7.04309e-05 1.47201e-05 0.00121199 6.24939e-05 6.41458e-06 0.00442156 0.000363098 0.000389967 -1.29713e-05 4.39047e-05 1.01053e-06 -5.64399e-05 9.45912e-05 -0.000358618 -0.000199771 -5.46158e-05 0.000570212 9.43582e-05 -0.000118496 0.00016641 3.43001e-05 0.000212848 -5.6544e-05 -5.20048e-05 0.000318835 -0.00016031 -3.55001e-05 9.03448e-05 3.09264e-05 -2.7684e-06 
1769.95 0 7.5725e-05 0.00285654 7.06431e-05 6.92188e-06 0.00133599 7.27983e-05 -1.39275e-06 0.0043283 0.000386087 0.000385793 -2.11788e-05 4.35643e-05 -1.47389e-05 -5.50344e-05 9.05311e-05 -0.000355929 -0.000188989 -6.27433e-05 0.000575065 9.01607e-05 -0.000117659 0.000163326 2.67152e-05 0.000199195 -5.60295e-05 -5.16773e-05 0.000312838 -0.000158075 -3.50194e-05 9.10273e-05 3.23986e-05 -3.39168e-06 
1770.3 0 7.08719e-05 0.00285451 7.09559e-05 -8.85908e-07 0.00145685 8.17237e-05 -1.04256e-05 0.00423366 0.000407462 0.000378878 -2.64427e-05 4.71899e-05 -2.93409e-05 -4.46015e-05 8.30038e-05 -0.00035568 -0.000177197 -7.46717e-05 0.000576916 8.21106e-05 -0.000117352 0.000161014 1.89899e-05 0.000183976 -5.69822e-05 -4.99105e-05 0.000302515 -0.000155088 -3.27386e-05 8.82874e-05 3.3175e-05 -4.90963e-06 
1770.65 0 6.56941e-05 0.00285106 7.1369e-05 -6.63231e-06 0.00157194 9.61292e-05 -1.90201e-05 0.00413774 0.000425965 0.000369023 -2.8577e-05 5.30439e-05 -4.13869e-05 -2.80386e-05 7.36157e-05 -0.000358563 -0.000164725 -8.99675e-05 0.000575355 6.82638e-05 -0.000116891 0.000159345 1.18749e-05 0.000167142 -6.00839e-05 -4.84411e-05 0.000290474 -0.000149402 -2.88788e-05 8.27357e-05 3.39177e-05 -8.53767e-06 
1771 0 5.91684e-05 0.00284443 7.09547e-05 -1.00814e-05 0.00168125 0.000117187 -2.73754e-05 0.00404325 0.00044066 0.000356647 -2.81536e-05 5.95016e-05 -5.10041e-05 -1.03489e-05 6.54202e-05 -0.00036461 -0.000152412 -0.000106342 0.000571633 4.96284e-05 -0.000113866 0.000158731 5.54007e-06 0.000148943 -6.42748e-05 -4.78892e-05 0.000277331 -0.000142046 -2.51997e-05 7.55283e-05 3.40026e-05 -1.43929e-05 
1771.35 0 5.10534e-05 0.00283279 6.93378e-05 -1.29693e-05 0.00178809 0.000139678 -3.60865e-05 0.00395283 0.000452815 0.000341978 -2.67866e-05 6.7745e-05 -5.93438e-05 4.57179e-06 6.1881e-05 -0.000370204 -0.000142459 -0.000121944 0.000568466 2.97735e-05 -0.000108734 0.000160491 8.47827e-07 0.00013035 -6.9679e-05 -4.74196e-05 0.000264302 -0.000133984 -2.25095e-05 6.77767e-05 3.43881e-05 -2.18277e-05 
1771.7 0 4.42894e-05 0.00281633 6.70709e-05 -1.67622e-05 0.00189613 0.000159797 -4.37998e-05 0.00386379 0.000464482 0.000325996 -2.75576e-05 8.0401e-05 -6.72007e-05 1.46807e-05 6.38984e-05 -0.000372537 -0.000135824 -0.000135893 0.000568229 9.81941e-06 -0.000104994 0.000164866 -1.25206e-06 0.000111145 -7.59051e-05 -4.66078e-05 0.00025441 -0.000126226 -2.03505e-05 6.18522e-05 3.66081e-05 -2.99779e-05 
1772.05 0 4.07892e-05 0.00279766 6.46869e-05 -2.08498e-05 0.00200351 0.00017984 -4.7652e-05 0.00377272 0.000476401 0.000312187 -3.65744e-05 9.75454e-05 -7.58664e-05 2.11903e-05 7.25088e-05 -0.000370378 -0.000131117 -0.000147032 0.00057075 -9.64993e-06 -0.00010431 0.000170088 -9.20122e-07 9.11277e-05 -8.27423e-05 -4.58344e-05 0.000248149 -0.000118765 -1.83097e-05 5.89817e-05 3.91611e-05 -3.82638e-05 
1772.4 0 3.82096e-05 0.00277779 6.18999e-05 -2.45712e-05 0.00210627 0.000200466 -4.71918e-05 0.00368026 0.000488618 0.000303199 -5.50857e-05 0.000116573 -8.60232e-05 2.5662e-05 8.9805e-05 -0.000364109 -0.00012595 -0.000154003 0.000576042 -2.61667e-05 -0.000104468 0.000174375 1.27065e-06 7.20878e-05 -9.05132e-05 -4.43312e-05 0.000242866 -0.000111056 -1.59878e-05 5.79809e-05 4.07269e-05 -4.57675e-05 
1772.75 0 3.50716e-05 0.00275649 5.88098e-05 -2.79466e-05 0.00220436 0.000219273 -4.4147e-05 0.00358965 0.000502214 0.000298506 -7.79058e-05 0.000136564 -9.5918e-05 2.96354e-05 0.00011616 -0.000355882 -0.000121363 -0.000155652 0.000584046 -3.85858e-05 -0.000104521 0.000177383 5.51488e-06 5.54653e-05 -9.71612e-05 -4.13477e-05 0.000237513 -0.00010346 -1.25894e-05 5.73145e-05 4.07064e-05 -5.13921e-05 
1773.1 0 3.2385e-05 0.00273391 5.55878e-05 -3.03665e-05 0.0023009 0.000234969 -3.91813e-05 0.00350262 0.000517836 0.000295801 -0.000102003 0.000159293 -0.000102747 3.36212e-05 0.00015015 -0.000346576 -0.000119622 -0.000153755 0.000592028 -4.70327e-05 -0.000106048 0.000179688 1.00196e-05 4.06698e-05 -0.000101226 -3.84691e-05 0.000231509 -9.62841e-05 -7.71334e-06 5.65471e-05 3.92407e-05 -5.36608e-05 
1773.45 0 3.12725e-05 0.00270953 5.32076e-05 -3.05717e-05 0.00240037 0.000248417 -3.31047e-05 0.00341667 0.00053375 0.000292799 -0.000126419 0.000186165 -0.000105307 3.67645e-05 0.000187454 -0.000336341 -0.000121092 -0.000152618 0.000596594 -5.00801e-05 -0.000109689 0.000181506 1.2206e-05 2.66138e-05 -0.000104143 -3.82197e-05 0.000223497 -8.88222e-05 -3.55661e-07 5.59556e-05 3.74801e-05 -5.08909e-05 
1773.8 0 3.20829e-05 0.00268304 5.31475e-05 -2.84176e-05 0.00250246 0.000261684 -2.60947e-05 0.00332761 0.000545473 0.000288014 -0.000149657 0.000216245 -0.000105271 3.79428e-05 0.000220996 -0.00032535 -0.000126026 -0.000154074 0.000595528 -4.66241e-05 -0.000114406 0.000182415 1.22618e-05 1.43958e-05 -0.000106382 -4.1081e-05 0.000212747 -8.15476e-05 9.4991e-06 5.69905e-05 3.53351e-05 -4.42448e-05 
1774.15 0 3.41663e-05 0.00265558 5.53447e-05 -2.53404e-05 0.00260023 0.000275119 -1.62088e-05 0.00323217 0.000551279 0.000277942 -0.000171429 0.000246697 -0.000104294 3.89477e-05 0.000244959 -0.000312362 -0.000134205 -0.000158993 0.000587519 -3.89262e-05 -0.000119172 0.000182551 1.05117e-05 5.05297e-06 -0.000106746 -4.52186e-05 0.000200095 -7.56941e-05 1.96764e-05 5.99148e-05 3.24986e-05 -3.64686e-05 
1774.5 0 3.69584e-05 0.0026278 5.80991e-05 -2.29602e-05 0.00268954 0.00028574 -3.16253e-06 0.00312976 0.0005521 0.000261017 -0.000191456 0.000273458 -0.000102397 4.23291e-05 0.000256118 -0.000297471 -0.000145073 -0.000168267 0.000573796 -3.24514e-05 -0.000123029 0.000182809 7.72093e-06 -2.65944e-06 -0.000103566 -4.95322e-05 0.000186041 -7.13064e-05 2.81816e-05 6.32715e-05 3.04939e-05 -2.9959e-05 
1774.85 0 3.9698e-05 0.00260017 5.99618e-05 -2.24629e-05 0.00277408 0.000291058 1.06318e-05 0.00302184 0.000549007 0.000242753 -0.000208987 0.000294411 -9.85194e-05 4.90749e-05 0.000254065 -0.000283415 -0.000157892 -0.00018029 0.000556316 -3.12913e-05 -0.000125301 0.000184727 3.61898e-06 -9.28401e-06 -9.74841e-05 -5.3273e-05 0.000171718 -6.80407e-05 3.41898e-05 6.64042e-05 2.97993e-05 -2.61921e-05 
1775.2 0 4.03272e-05 0.00257394 6.07508e-05 -2.37089e-05 0.00285924 0.000290341 2.45331e-05 0.00291114 0.000543071 0.000231704 -0.000221418 0.000311495 -9.33731e-05 5.84608e-05 0.000242337 -0.000270702 -0.000170832 -0.000193739 0.000537481 -3.6645e-05 -0.000125885 0.000188834 -2.22806e-06 -1.4652e-05 -9.14362e-05 -5.57595e-05 0.000159939 -6.52149e-05 3.76445e-05 6.9648e-05 2.91627e-05 -2.45497e-05 
1775.55 0 3.71272e-05 0.00254986 6.1023e-05 -2.69349e-05 0.00294685 0.000283743 3.74441e-05 0.00280084 0.000532843 0.000230703 -0.000225922 0.000326968 -8.62327e-05 6.94737e-05 0.000225808 -0.000256929 -0.000184275 -0.000208786 0.000520304 -4.70435e-05 -0.000125659 0.000193639 -9.03048e-06 -1.91899e-05 -8.57256e-05 -5.71226e-05 0.000152385 -6.14893e-05 4.00599e-05 7.28189e-05 2.8093e-05 -2.34821e-05 
1775.9 0 3.13164e-05 0.00252559 6.15642e-05 -3.09897e-05 0.003035 0.000273419 4.65538e-05 0.0026923 0.000518708 0.000237733 -0.000223045 0.000341939 -7.55659e-05 8.14975e-05 0.000209138 -0.000241679 -0.000200098 -0.00022295 0.00050411 -5.94139e-05 -0.000126013 0.000197339 -1.60174e-05 -2.29932e-05 -7.9176e-05 -5.80628e-05 0.000147997 -5.59147e-05 4.27323e-05 7.56393e-05 2.71092e-05 -2.14214e-05 
1776.25 0 2.44942e-05 0.00249839 6.12187e-05 -3.55133e-05 0.00312018 0.000263325 5.01999e-05 0.00258213 0.000503439 0.000250634 -0.000216349 0.000356899 -6.35133e-05 9.07267e-05 0.000194704 -0.000226903 -0.000218442 -0.000233492 0.000486823 -7.03808e-05 -0.000127113 0.000198803 -2.25716e-05 -2.4856e-05 -7.30027e-05 -5.82528e-05 0.00014548 -4.84753e-05 4.42533e-05 7.88581e-05 2.7213e-05 -1.77772e-05 
1776.6 0 1.7236e-05 0.00246923 5.82977e-05 -4.16063e-05 0.00319936 0.000255974 4.85807e-05 0.00246808 0.000489216 0.000265601 -0.000208902 0.000370899 -5.27152e-05 9.35136e-05 0.000182149 -0.00021473 -0.000236739 -0.000240542 0.00046776 -7.7568e-05 -0.000128122 0.000197837 -2.97522e-05 -2.58754e-05 -6.86238e-05 -5.79728e-05 0.000144233 -4.076e-05 4.36645e-05 8.30225e-05 2.81986e-05 -1.29309e-05 
1776.95 0 1.09153e-05 0.00243972 5.39665e-05 -4.89499e-05 0.00327198 0.000252115 4.45984e-05 0.0023518 0.000478462 0.000277841 -0.000201197 0.000383286 -4.38497e-05 8.97343e-05 0.000171878 -0.000204494 -0.00025148 -0.000244165 0.000446365 -7.96476e-05 -0.00012915 0.000194768 -3.88868e-05 -2.80226e-05 -6.67098e-05 -5.78907e-05 0.000142218 -3.47551e-05 4.14496e-05 8.80214e-05 2.92307e-05 -7.75466e-06 
1777.3 0 6.07843e-06 0.00240846 5.02532e-05 -5.62412e-05 0.00333985 0.000251324 4.22612e-05 0.00223523 0.000471987 0.000285832 -0.000192867 0.000393577 -3.60766e-05 8.14272e-05 0.000161642 -0.000195175 -0.000261275 -0.000243778 0.000423066 -7.83714e-05 -0.000129851 0.000189945 -4.98456e-05 -3.11398e-05 -6.69178e-05 -5.78272e-05 0.000138647 -3.15709e-05 3.87791e-05 9.41653e-05 3.15605e-05 -3.3121e-06 
1777.65 0 3.17094e-06 0.00237312 4.76587e-05 -6.21751e-05 0.00340483 0.000250767 4.29969e-05 0.00211803 0.00046662 0.00029085 -0.000186026 0.000399745 -2.72555e-05 7.05085e-05 0.000148982 -0.000186314 -0.00026586 -0.000241292 0.000401 -7.64188e-05 -0.000129763 0.000184242 -6.22742e-05 -3.48808e-05 -6.89487e-05 -5.73464e-05 0.000134062 -3.14319e-05 3.65403e-05 0.000101364 3.55922e-05 1.05159e-06 
1778 0 2.50579e-06 0.00233328 4.63346e-05 -6.6477e-05 0.0034677 0.000246898 4.59731e-05 0.0019983 0.000456938 0.000294426 -0.000181977 0.000401036 -1.79917e-05 5.8174e-05 0.000135322 -0.000175979 -0.000265314 -0.000241444 0.000383851 -7.32136e-05 -0.000128158 0.000178016 -7.73854e-05 -3.94607e-05 -7.34053e-05 -5.68749e-05 0.00012978 -3.35698e-05 3.42144e-05 0.000108334 4.05073e-05 5.49679e-06 
1778.35 0 2.00889e-06 0.0022904 4.6169e-05 -7.08859e-05 0.00352796 0.000238413 4.80353e-05 0.00187542 0.000439556 0.000298427 -0.000179149 0.000400948 -1.26627e-05 4.58611e-05 0.000118815 -0.000164508 -0.000259945 -0.0002463 0.000371056 -6.65979e-05 -0.000123902 0.00017081 -9.53984e-05 -4.50297e-05 -7.8799e-05 -5.68413e-05 0.000127148 -3.62329e-05 3.17535e-05 0.000113958 4.60886e-05 8.97368e-06 
1778.7 0 4.69691e-08 0.00224567 4.65215e-05 -7.69142e-05 0.00358392 0.000228879 4.59176e-05 0.00175024 0.000414833 0.000302385 -0.000177398 0.000402038 -1.3283e-05 3.39246e-05 9.74943e-05 -0.000154155 -0.000251884 -0.000252845 0.000359789 -5.48137e-05 -0.000117868 0.000162677 -0.000113384 -5.09449e-05 -8.33402e-05 -5.7546e-05 0.00012504 -3.67252e-05 2.8814e-05 0.000119408 5.15738e-05 1.08315e-05 
1779.05 0 -2.75391e-06 0.00220088 4.76935e-05 -8.35807e-05 0.00363493 0.000223346 4.0213e-05 0.0016221 0.000385022 0.000302781 -0.000177809 0.000402943 -1.83796e-05 2.23134e-05 7.29134e-05 -0.000145635 -0.000243596 -0.000256956 0.0003486 -3.73291e-05 -0.000109862 0.000154501 -0.0001292 -5.7435e-05 -8.66077e-05 -5.96738e-05 0.000121463 -3.42879e-05 2.45791e-05 0.000125678 5.66999e-05 1.12331e-05 
1779.4 0 -5.034e-06 0.00215638 4.99741e-05 -8.85843e-05 0.00368287 0.000221709 3.22498e-05 0.00149043 0.000351716 0.000298048 -0.000180766 0.000401318 -2.57222e-05 1.14565e-05 4.80538e-05 -0.000139027 -0.000235127 -0.000257994 0.00033713 -1.81389e-05 -9.84119e-05 0.000147455 -0.000143494 -6.64436e-05 -8.80804e-05 -6.3712e-05 0.000116623 -2.96594e-05 1.85376e-05 0.000132993 6.18358e-05 1.19119e-05 
1779.75 0 -5.53078e-06 0.00210999 5.38166e-05 -9.212e-05 0.00373137 0.000221508 2.47546e-05 0.0013545 0.000316102 0.00029027 -0.000184339 0.000396965 -3.34305e-05 1.05525e-06 2.53975e-05 -0.000134894 -0.000225187 -0.000258381 0.000325689 -4.4334e-06 -8.47192e-05 0.000141714 -0.000157402 -7.85716e-05 -8.82733e-05 -6.92654e-05 0.000111489 -2.34087e-05 1.09105e-05 0.000141618 6.6734e-05 1.29691e-05 
1780.1 0 -3.35409e-06 0.00205986 5.88488e-05 -9.49387e-05 0.00378016 0.000222841 2.25469e-05 0.00121624 0.000280097 0.000281841 -0.000184091 0.000389463 -4.20641e-05 -8.41686e-06 5.17863e-06 -0.000132217 -0.000212904 -0.000260703 0.000314761 1.1191e-06 -7.12676e-05 0.000136228 -0.000170239 -9.17078e-05 -8.73121e-05 -7.48615e-05 0.000105955 -1.55633e-05 1.58055e-06 0.000150587 7.21723e-05 1.3305e-05 
1780.45 0 1.30449e-06 0.0020056 6.34776e-05 -9.71859e-05 0.0038258 0.000226922 2.75464e-05 0.00107816 0.000245768 0.000273185 -0.000178292 0.000378819 -5.10861e-05 -1.65632e-05 -1.33758e-05 -0.000129652 -0.00019951 -0.000265408 0.00030496 1.75605e-06 -5.88215e-05 0.000131106 -0.000180698 -0.000103967 -8.35269e-05 -7.9343e-05 0.000100934 -7.13844e-06 -8.97623e-06 0.00015778 7.95602e-05 1.25989e-05 
1780.8 0 7.26938e-06 0.00194901 6.7488e-05 -9.95658e-05 0.0038658 0.000231983 3.81612e-05 0.000938059 0.000213685 0.000266625 -0.00016985 0.000367305 -5.79761e-05 -2.29905e-05 -3.07941e-05 -0.000126881 -0.000185524 -0.000270784 0.000296515 4.4285e-07 -4.7682e-05 0.000126746 -0.000189493 -0.000115215 -7.69856e-05 -8.16113e-05 9.81361e-05 1.02781e-06 -2.07012e-05 0.000161755 8.78593e-05 1.04568e-05 
1781.15 0 1.32083e-05 0.0018922 7.21972e-05 -0.000102309 0.00389873 0.000234628 5.31883e-05 0.000796126 0.000181965 0.000264633 -0.000161842 0.000357614 -6.29153e-05 -2.66672e-05 -4.75139e-05 -0.000123822 -0.000169988 -0.000275628 0.000289729 -7.0531e-07 -3.8506e-05 0.000123746 -0.000198725 -0.000125244 -7.00523e-05 -8.13784e-05 9.65707e-05 9.51194e-06 -3.20332e-05 0.000163836 9.46404e-05 7.57573e-06 
1781.5 0 1.81414e-05 0.0018351 7.80505e-05 -0.000105733 0.00392487 0.000234194 7.17598e-05 0.000657985 0.000149426 0.000266745 -0.000154617 0.00034987 -6.76195e-05 -2.71925e-05 -6.40742e-05 -0.000120599 -0.000152783 -0.000279056 0.000284248 -9.22233e-07 -3.14243e-05 0.000123565 -0.000209434 -0.000133578 -6.42298e-05 -7.97441e-05 9.39999e-05 1.78686e-05 -4.08686e-05 0.000165354 9.97724e-05 4.18402e-06 
1781.85 0 2.23887e-05 0.00177587 8.42352e-05 -0.000109959 0.00394563 0.000232958 9.15215e-05 0.000527462 0.000116746 0.000271222 -0.000147999 0.000342522 -7.13346e-05 -2.39928e-05 -8.29676e-05 -0.000117379 -0.000134169 -0.000280914 0.000278733 -2.45029e-07 -2.70771e-05 0.000125977 -0.000221279 -0.000139954 -5.96503e-05 -7.83802e-05 8.98947e-05 2.55978e-05 -4.75034e-05 0.000164912 0.00010426 -7.81533e-07 
1782.2 0 2.69296e-05 0.00171298 8.97408e-05 -0.000113803 0.00396215 0.00023351 0.000112218 0.000402587 8.45279e-05 0.000276647 -0.000141784 0.000334932 -7.29733e-05 -1.67187e-05 -0.000102923 -0.000114499 -0.000114781 -0.000280922 0.000273122 6.11803e-07 -2.63767e-05 0.00012929 -0.000233574 -0.000145524 -5.65761e-05 -7.81513e-05 8.54951e-05 3.37912e-05 -5.27774e-05 0.000161287 0.000107833 -6.98398e-06 
1782.55 0 3.20798e-05 0.00164765 9.31697e-05 -0.000116699 0.00397412 0.000234851 0.000135101 0.000279804 5.20114e-05 0.00028179 -0.000136955 0.000327684 -7.4398e-05 -6.35057e-06 -0.000119064 -0.000112013 -9.58438e-05 -0.000278997 0.000270434 1.51351e-06 -2.78389e-05 0.000131246 -0.000245821 -0.00015164 -5.4217e-05 -7.92655e-05 8.11281e-05 4.37542e-05 -5.75947e-05 0.000154937 0.000109795 -1.51869e-05 
1782.9 0 3.79965e-05 0.0015823 9.43164e-05 -0.000119557 0.00398087 0.000234934 0.000157426 0.000158626 1.74181e-05 0.000285761 -0.000136236 0.000320664 -7.71797e-05 5.32334e-06 -0.000129069 -0.000110739 -7.74088e-05 -0.000275844 0.000273297 4.38738e-06 -2.96488e-05 0.000130516 -0.000257218 -0.000158142 -5.18807e-05 -8.17558e-05 7.63561e-05 5.62012e-05 -6.2339e-05 0.000146018 0.000110039 -2.53147e-05 
1783.25 0 4.40604e-05 0.0015178 9.42483e-05 -0.000122933 0.0039829 0.00023308 0.000174488 3.96695e-05 -2.04961e-05 0.000288174 -0.000139706 0.000311536 -8.1408e-05 1.69526e-05 -0.000133272 -0.000111698 -5.99881e-05 -0.000271137 0.000279905 1.05657e-05 -3.20217e-05 0.000127674 -0.000267525 -0.00016394 -4.90164e-05 -8.54721e-05 7.077e-05 7.05354e-05 -6.63782e-05 0.000135599 0.000109171 -3.53093e-05 
1783.6 0 4.97116e-05 0.00145454 9.29025e-05 -0.000127239 0.00398108 0.000229566 0.000183774 -7.66514e-05 -5.95779e-05 0.000288642 -0.000145877 0.000298578 -8.75091e-05 2.95783e-05 -0.000134946 -0.00011477 -4.58957e-05 -0.000262371 0.000286933 1.79973e-05 -3.59801e-05 0.000123775 -0.000276107 -0.000168861 -4.49735e-05 -9.03153e-05 6.47003e-05 8.44839e-05 -7.06166e-05 0.000124869 0.000107985 -4.38172e-05 
1783.95 0 5.49791e-05 0.0013925 8.99656e-05 -0.000131938 0.00397487 0.000224391 0.000187278 -0.000190065 -9.64153e-05 0.000287266 -0.000154893 0.000282529 -9.44052e-05 4.42991e-05 -0.000136918 -0.000118728 -3.69392e-05 -0.000248145 0.000294317 2.42865e-05 -4.0989e-05 0.00011934 -0.000281354 -0.000173621 -4.0247e-05 -9.52882e-05 5.75846e-05 9.73313e-05 -7.61439e-05 0.000114768 0.000106306 -5.0965e-05 
1784.3 0 6.01271e-05 0.00133035 8.75857e-05 -0.000136067 0.00396299 0.000217489 0.000190128 -0.000300173 -0.00012985 0.000284816 -0.000167873 0.000265864 -9.99675e-05 5.81461e-05 -0.000139564 -0.000123164 -3.2176e-05 -0.000228584 0.000302023 3.06684e-05 -4.47536e-05 0.000114295 -0.000283194 -0.000177972 -3.47051e-05 -9.91907e-05 4.92405e-05 0.000109218 -8.1045e-05 0.000105629 0.000104629 -5.68829e-05 
1784.65 0 6.54335e-05 0.00126693 8.65518e-05 -0.00014051 0.00394517 0.000208066 0.000195694 -0.000406021 -0.000157324 0.000279768 -0.000183083 0.000251324 -0.000105723 6.91329e-05 -0.000142901 -0.000128195 -2.83148e-05 -0.00020373 0.00030616 3.72556e-05 -4.56135e-05 0.000108894 -0.000282888 -0.000181388 -2.8669e-05 -0.00010145 4.12765e-05 0.000119541 -8.35934e-05 9.71411e-05 0.000103391 -6.19257e-05 
1785 0 7.14698e-05 0.00120195 8.4905e-05 -0.000146001 0.00392167 0.000195947 0.000201965 -0.000507585 -0.000173516 0.000270638 -0.000197877 0.000238266 -0.000112398 7.84608e-05 -0.000146748 -0.000133165 -2.41114e-05 -0.000174951 0.000303912 4.07933e-05 -4.48152e-05 0.000103455 -0.000279892 -0.000184765 -2.27829e-05 -0.000103713 3.37582e-05 0.000127891 -8.41016e-05 8.83805e-05 0.000102138 -6.5775e-05 
1785.35 0 7.74142e-05 0.00113401 8.17774e-05 -0.000151999 0.00389409 0.000182089 0.000208138 -0.000607412 -0.00017815 0.000256149 -0.00021133 0.00022592 -0.000118847 8.72054e-05 -0.000149556 -0.000137331 -2.02813e-05 -0.000144826 0.000297457 4.1625e-05 -4.46742e-05 9.79122e-05 -0.000274697 -0.000189672 -1.70552e-05 -0.000107208 2.61713e-05 0.000134263 -8.41279e-05 7.83548e-05 9.98283e-05 -6.79798e-05 
1785.7 0 8.15852e-05 0.00106345 7.82311e-05 -0.000157618 0.00386423 0.000166502 0.00021495 -0.000707354 -0.000175001 0.000235344 -0.000222793 0.000213315 -0.000125508 9.67373e-05 -0.000151105 -0.000137807 -1.80227e-05 -0.000114744 0.000289603 4.35858e-05 -4.45943e-05 9.23608e-05 -0.000270633 -0.00019592 -1.09371e-05 -0.000110388 2.01023e-05 0.000139746 -8.50347e-05 6.74156e-05 9.66913e-05 -6.98325e-05 
1786.05 0 8.30412e-05 0.000992372 7.62514e-05 -0.000161936 0.00383258 0.000148806 0.000222322 -0.000805168 -0.000167919 0.000208868 -0.000231852 0.000197417 -0.000133903 0.000107283 -0.000152721 -0.000133393 -1.6497e-05 -8.71626e-05 0.000281931 4.92871e-05 -4.4324e-05 8.70167e-05 -0.000268552 -0.000202063 -4.40253e-06 -0.000111462 1.61829e-05 0.000147026 -8.68187e-05 5.56472e-05 9.48215e-05 -7.26912e-05 
1786.4 0 8.13947e-05 0.000922145 7.64475e-05 -0.000164377 0.00380082 0.000129518 0.000229431 -0.000899204 -0.000161584 0.000180193 -0.000237542 0.000178852 -0.000144391 0.000120059 -0.000157148 -0.000126754 -1.42655e-05 -6.43294e-05 0.000274205 5.77613e-05 -4.39281e-05 8.17343e-05 -0.000267137 -0.00020773 1.55715e-06 -0.000110564 1.27901e-05 0.000156202 -8.93746e-05 4.32844e-05 9.46215e-05 -7.75899e-05 
1786.75 0 7.75212e-05 0.000852694 7.82157e-05 -0.000164025 0.003768 0.000109516 0.000234016 -0.000991295 -0.00015737 0.000152186 -0.000239475 0.000162372 -0.000155494 0.000138672 -0.000165891 -0.0001205 -1.23001e-05 -4.65847e-05 0.000265611 6.7381e-05 -4.35291e-05 7.52176e-05 -0.000266825 -0.000211636 5.85147e-06 -0.000107652 8.22108e-06 0.000165912 -9.34348e-05 3.28366e-05 9.50057e-05 -8.46478e-05 
1787.1 0 7.31473e-05 0.000781394 8.03756e-05 -0.000160731 0.00373225 9.20042e-05 0.000236305 -0.00108219 -0.000152713 0.000123139 -0.000237759 0.000146378 -0.000165531 0.000163502 -0.000176444 -0.000114966 -1.28307e-05 -3.3473e-05 0.000256947 7.702e-05 -4.31942e-05 6.73911e-05 -0.000267207 -0.000213637 7.90398e-06 -0.000102442 2.14525e-06 0.000175361 -9.76067e-05 2.61938e-05 9.55894e-05 -9.34906e-05 
1787.45 0 6.87686e-05 0.000709075 8.16151e-05 -0.000155604 0.00369463 7.94464e-05 0.000237658 -0.0011722 -0.000146957 9.24808e-05 -0.000233766 0.000127123 -0.000173039 0.000189968 -0.000185361 -0.00010962 -1.4529e-05 -2.06449e-05 0.00024926 8.53072e-05 -4.26435e-05 5.97068e-05 -0.000266117 -0.000215019 8.70234e-06 -9.81696e-05 -5.26325e-06 0.000184365 -0.000100188 2.21772e-05 9.60837e-05 -0.000102603 
1787.8 0 6.33997e-05 0.000639142 8.15799e-05 -0.000149601 0.00365361 7.1195e-05 0.000235754 -0.00126266 -0.000140612 6.2294e-05 -0.000230152 0.000106341 -0.000177551 0.000213412 -0.000189932 -0.000103313 -1.45044e-05 -4.78213e-06 0.000242609 9.03544e-05 -4.33207e-05 5.10523e-05 -0.000263752 -0.000215804 9.56022e-06 -9.70742e-05 -1.4101e-05 0.000194237 -0.000101284 1.92417e-05 9.57417e-05 -0.000110949 
1788.15 0 5.53769e-05 0.000572374 8.07525e-05 -0.000142478 0.00360625 6.51533e-05 0.000227951 -0.00135465 -0.000133264 3.41518e-05 -0.000226882 8.66387e-05 -0.000178121 0.000232375 -0.000188621 -9.47973e-05 -1.45006e-05 1.21982e-05 0.000235753 9.17597e-05 -4.51838e-05 3.89264e-05 -0.000261536 -0.000214924 1.09021e-05 -9.88211e-05 -2.46688e-05 0.000205539 -0.000100716 1.74081e-05 9.3795e-05 -0.000118037 
1788.5 0 4.50934e-05 0.000509402 8.08739e-05 -0.000133557 0.00355085 5.94952e-05 0.000212982 -0.00144753 -0.000124745 9.17335e-06 -0.000222408 6.92498e-05 -0.000174474 0.000245133 -0.000183841 -8.41026e-05 -1.87642e-05 2.96612e-05 0.000227985 9.06657e-05 -4.51327e-05 2.40502e-05 -0.000259497 -0.000212316 1.28019e-05 -0.000102602 -3.54951e-05 0.000217463 -9.85636e-05 1.6543e-05 8.97838e-05 -0.000122615 
1788.85 0 3.45738e-05 0.000449982 8.34603e-05 -0.000123582 0.00348789 5.63743e-05 0.000191515 -0.00153939 -0.000115029 -9.05751e-06 -0.000216958 5.57263e-05 -0.000166585 0.000250994 -0.000180065 -7.13868e-05 -2.70566e-05 4.93023e-05 0.000220772 8.71911e-05 -4.34029e-05 9.23027e-06 -0.000256218 -0.00020836 1.52039e-05 -0.000106664 -4.50877e-05 0.000228714 -9.62684e-05 1.47711e-05 8.34337e-05 -0.000124747 
1789.2 0 2.53299e-05 0.000393051 8.78572e-05 -0.000113876 0.00342159 5.8408e-05 0.000166712 -0.00162918 -0.000103885 -1.83244e-05 -0.000210182 4.79764e-05 -0.000156603 0.000251894 -0.000178921 -5.85885e-05 -3.61852e-05 7.2773e-05 0.000214976 8.15382e-05 -4.21811e-05 -3.84198e-06 -0.000251667 -0.000203085 1.84281e-05 -0.000109538 -5.22342e-05 0.000239135 -9.40428e-05 1.2231e-05 7.5458e-05 -0.000125217 
1789.55 0 1.84315e-05 0.000338499 9.09086e-05 -0.000104818 0.00335573 6.47737e-05 0.000142096 -0.00171677 -9.27115e-05 -2.07437e-05 -0.000201409 4.52012e-05 -0.000147525 0.000249847 -0.000178476 -4.9999e-05 -4.50526e-05 0.000100504 0.000212142 7.52974e-05 -4.19652e-05 -1.49707e-05 -0.000246353 -0.00019918 2.25216e-05 -0.000110784 -5.64799e-05 0.000249743 -9.17891e-05 1.08007e-05 6.69056e-05 -0.000124506 
1789.9 0 1.44396e-05 0.00028557 9.13604e-05 -9.59525e-05 0.00329227 7.32471e-05 0.000120138 -0.00180142 -8.33721e-05 -1.83723e-05 -0.000190792 4.414e-05 -0.000139064 0.000245432 -0.000177365 -4.6775e-05 -5.22554e-05 0.000128585 0.000212356 7.13096e-05 -4.22245e-05 -2.42255e-05 -0.000240606 -0.000198317 2.58485e-05 -0.000111616 -6.00185e-05 0.000260248 -8.97457e-05 9.65188e-06 6.0219e-05 -0.000124791 
1790.25 0 1.18039e-05 0.000232868 9.06844e-05 -8.75619e-05 0.00323364 8.24719e-05 0.000101302 -0.00188138 -7.34634e-05 -1.45662e-05 -0.000176595 4.22035e-05 -0.00013225 0.000238644 -0.000176318 -4.37491e-05 -5.57031e-05 0.000155081 0.000213441 7.11816e-05 -4.24508e-05 -3.16548e-05 -0.000234248 -0.000199147 2.77913e-05 -0.000114317 -6.42058e-05 0.000270929 -8.76489e-05 7.17544e-06 5.84797e-05 -0.000127352 
1790.6 0 9.33174e-06 0.000179421 8.94232e-05 -8.11251e-05 0.00318101 9.06366e-05 8.51645e-05 -0.00195593 -5.97111e-05 -1.23986e-05 -0.000156409 3.87543e-05 -0.000128588 0.000231763 -0.000174957 -3.44718e-05 -5.72592e-05 0.000182417 0.000215244 7.37864e-05 -4.21762e-05 -3.77341e-05 -0.000226408 -0.000202294 2.90772e-05 -0.000119765 -6.86825e-05 0.000282276 -8.5632e-05 4.24745e-06 6.12944e-05 -0.000131721 
1790.95 0 7.97268e-06 0.000124773 8.76113e-05 -7.62001e-05 0.00313295 9.72082e-05 7.19031e-05 -0.00202684 -4.30396e-05 -1.08863e-05 -0.000131875 3.56008e-05 -0.000125809 0.000226095 -0.000171016 -1.63014e-05 -5.88399e-05 0.000212187 0.000218683 7.74382e-05 -4.07043e-05 -4.2476e-05 -0.00021795 -0.000208559 2.96173e-05 -0.000126711 -7.35692e-05 0.000293348 -8.38061e-05 2.35186e-06 6.56439e-05 -0.000137631 
1791.3 0 8.04891e-06 7.08189e-05 8.68144e-05 -7.17687e-05 0.00308832 0.000102772 6.19837e-05 -0.00209627 -2.70685e-05 -8.26901e-06 -0.000105883 3.43425e-05 -0.000121066 0.000218554 -0.000162549 9.03733e-06 -5.90691e-05 0.00024185 0.000223899 8.1015e-05 -3.79686e-05 -4.57843e-05 -0.000211987 -0.000216725 2.94541e-05 -0.000133025 -7.92211e-05 0.00030346 -8.32318e-05 1.76132e-06 6.93967e-05 -0.000144118 
1791.65 0 9.15304e-06 1.85059e-05 8.83477e-05 -6.82908e-05 0.00304579 0.000107766 5.76964e-05 -0.00216408 -1.32216e-05 -5.19457e-06 -7.73782e-05 3.39701e-05 -0.000114194 0.000207738 -0.000149995 3.67978e-05 -5.79329e-05 0.000267125 0.000229436 8.39889e-05 -3.39362e-05 -4.70726e-05 -0.000209187 -0.000224592 2.91588e-05 -0.000139114 -8.57596e-05 0.000313268 -8.58181e-05 2.7342e-06 7.20531e-05 -0.000149481 
1792 0 1.06679e-05 -3.30143e-05 9.09494e-05 -6.46619e-05 0.00300396 0.000110787 5.92344e-05 -0.00223036 -9.11395e-08 -3.25522e-06 -4.45191e-05 3.32968e-05 -0.000106113 0.000196564 -0.000136279 6.34408e-05 -5.6788e-05 0.000286981 0.000234589 8.72768e-05 -2.8542e-05 -4.51181e-05 -0.000206445 -0.00023041 2.79054e-05 -0.000146164 -9.4211e-05 0.000323614 -9.12343e-05 5.07936e-06 7.27359e-05 -0.000152411 
1792.35 0 1.3339e-05 -8.4367e-05 9.36926e-05 -5.93741e-05 0.00296152 0.000110284 6.37661e-05 -0.00229405 1.28797e-05 -2.36677e-06 -7.60417e-06 3.17731e-05 -9.71378e-05 0.000186519 -0.000125229 8.64809e-05 -5.49814e-05 0.000303133 0.000239323 9.18771e-05 -2.37201e-05 -4.1022e-05 -0.000201683 -0.000233851 2.49713e-05 -0.000154238 -0.000105015 0.000333648 -9.72395e-05 7.21539e-06 7.26471e-05 -0.000153079 
1792.7 0 1.70114e-05 -0.000137194 9.58093e-05 -5.35386e-05 0.00291804 0.000107509 7.04606e-05 -0.00235219 2.52581e-05 -2.30576e-06 3.11495e-05 2.94343e-05 -8.83674e-05 0.000176481 -0.000119328 0.000103202 -5.12185e-05 0.000316948 0.000242956 9.47957e-05 -2.01282e-05 -3.61459e-05 -0.000195913 -0.000236618 2.08538e-05 -0.000162386 -0.000116277 0.000343441 -0.000103017 8.64965e-06 7.31396e-05 -0.000152132 
1793.05 0 1.95413e-05 -0.000191474 9.66161e-05 -4.93856e-05 0.00287297 0.000104549 7.95979e-05 -0.00240306 3.70094e-05 -3.47978e-06 6.90501e-05 2.61228e-05 -7.93544e-05 0.000165667 -0.000117073 0.00011477 -4.6169e-05 0.000328319 0.000246143 9.04925e-05 -1.68287e-05 -3.18677e-05 -0.000189646 -0.000239901 1.6776e-05 -0.000169096 -0.0001261 0.000353535 -0.000108509 1.0121e-05 7.39225e-05 -0.000150218 
1793.4 0 1.95578e-05 -0.000245667 9.67529e-05 -4.75623e-05 0.00282409 0.000101083 9.1381e-05 -0.00244645 4.84133e-05 -5.58747e-06 0.000103638 2.23604e-05 -7.07887e-05 0.000155942 -0.000116413 0.000123337 -4.10662e-05 0.000337537 0.000248277 7.76684e-05 -1.44398e-05 -3.13988e-05 -0.000181771 -0.000243929 1.28699e-05 -0.000173783 -0.000133377 0.000363021 -0.000111835 1.05841e-05 7.58929e-05 -0.000148629 
1793.75 0 1.80927e-05 -0.00029883 9.66926e-05 -4.62963e-05 0.00277042 9.78155e-05 0.000104862 -0.0024854 6.01616e-05 -4.59346e-06 0.000132221 1.9878e-05 -6.5212e-05 0.000149018 -0.000116954 0.000128935 -3.74034e-05 0.000346611 0.000248074 6.05874e-05 -1.47121e-05 -3.66458e-05 -0.00017199 -0.000248167 7.93722e-06 -0.000177428 -0.000137344 0.00037152 -0.000112141 9.03557e-06 7.96413e-05 -0.000146986 
1794.1 0 1.50679e-05 -0.00035069 9.74527e-05 -4.41969e-05 0.00271362 9.67751e-05 0.000116696 -0.00252503 7.34409e-05 3.6718e-06 0.000152628 1.98804e-05 -6.29124e-05 0.000144072 -0.000118205 0.000129944 -3.61699e-05 0.000355162 0.000247904 4.40549e-05 -1.88725e-05 -4.56277e-05 -0.000160684 -0.000251424 2.07081e-06 -0.000180512 -0.000138337 0.000379499 -0.000110988 6.71788e-06 8.47606e-05 -0.000144984 
1794.45 0 1.06299e-05 -0.000401811 0.000100348 -4.13597e-05 0.00265615 9.85885e-05 0.000124379 -0.0025687 8.90832e-05 1.99184e-05 0.000163534 2.17172e-05 -6.32568e-05 0.000141111 -0.000119297 0.000125414 -3.66671e-05 0.000361616 0.00024925 3.05045e-05 -2.63736e-05 -5.51937e-05 -0.0001489 -0.000252898 -2.98257e-06 -0.000182146 -0.000138245 0.000386357 -0.000109718 4.81071e-06 8.94106e-05 -0.000143589 
1794.8 0 6.23183e-06 -0.00045254 0.000104139 -3.75008e-05 0.00259928 0.000103732 0.000128512 -0.00261676 0.000106663 4.1345e-05 0.000163674 2.37166e-05 -6.56589e-05 0.000138952 -0.000118637 0.000117009 -3.68529e-05 0.000365919 0.000250195 2.1725e-05 -3.50157e-05 -6.44561e-05 -0.000138629 -0.00025138 -5.78827e-06 -0.000181385 -0.000137994 0.000392342 -0.000109283 2.78456e-06 9.17621e-05 -0.000142801 
1795.15 0 3.47691e-06 -0.000503408 0.000106557 -3.38132e-05 0.00254169 0.000110906 0.000128957 -0.00266427 0.000121786 6.37491e-05 0.000155921 2.50604e-05 -6.75373e-05 0.000134631 -0.000114658 0.000107433 -3.6103e-05 0.000368354 0.000250712 1.76632e-05 -4.28818e-05 -7.40153e-05 -0.000131096 -0.000247045 -6.59705e-06 -0.000179475 -0.00013692 0.000398039 -0.000108685 1.15129e-06 9.24121e-05 -0.000140862 
1795.5 0 2.83892e-06 -0.000555466 0.000107621 -3.22544e-05 0.00248145 0.000118644 0.000125382 -0.00270499 0.000130465 8.41434e-05 0.000146843 2.61748e-05 -6.7023e-05 0.000127216 -0.000107335 9.74959e-05 -3.49845e-05 0.000368529 0.000249494 1.72157e-05 -5.05051e-05 -8.28659e-05 -0.000126131 -0.000241501 -5.87761e-06 -0.000178531 -0.000134811 0.00040228 -0.000105897 1.26876e-06 9.29778e-05 -0.000136598 
1795.85 0 3.47499e-06 -0.000607143 0.000108139 -3.26211e-05 0.00241797 0.000127393 0.000119055 -0.00273825 0.000134284 0.000101065 0.000137975 2.79916e-05 -6.69502e-05 0.000116543 -9.96611e-05 8.58613e-05 -3.38294e-05 0.000364443 0.000245067 1.8928e-05 -5.81865e-05 -9.02493e-05 -0.00012143 -0.000236986 -4.48306e-06 -0.000178238 -0.000131225 0.000405257 -0.000101627 3.39742e-06 9.41594e-05 -0.000130921 
1796.2 0 5.67105e-06 -0.000655868 0.00010825 -3.37286e-05 0.00235149 0.000137723 0.000112584 -0.00276656 0.000136036 0.000114546 0.000125972 2.99521e-05 -7.14411e-05 0.000103352 -9.28232e-05 7.4123e-05 -3.30417e-05 0.000353619 0.000239414 2.26562e-05 -6.36336e-05 -9.75361e-05 -0.000116344 -0.000234812 -3.72252e-06 -0.000176525 -0.000127156 0.000407805 -9.857e-05 6.78399e-06 9.51103e-05 -0.000124732 
1796.55 0 1.09849e-05 -0.000702309 0.00010712 -3.369e-05 0.0022832 0.00014862 0.000107471 -0.00279252 0.000136094 0.00012442 0.00011134 3.14058e-05 -8.01796e-05 8.87426e-05 -8.60961e-05 6.66832e-05 -3.37596e-05 0.000336089 0.000234608 2.9668e-05 -6.4743e-05 -0.000105692 -0.000111455 -0.000234217 -4.56824e-06 -0.000172804 -0.000123038 0.000410387 -9.66183e-05 1.00189e-05 9.58177e-05 -0.00011886 
1796.9 0 1.9313e-05 -0.000747911 0.000104123 -3.10826e-05 0.00221395 0.000157881 0.000102328 -0.00281867 0.000132476 0.000129012 9.69215e-05 3.11671e-05 -8.9333e-05 7.36873e-05 -8.06117e-05 6.58242e-05 -3.77928e-05 0.000315806 0.000230422 3.93436e-05 -6.29118e-05 -0.000114226 -0.000106682 -0.000234675 -6.89005e-06 -0.000167687 -0.000118531 0.000412943 -9.4771e-05 1.33793e-05 9.79014e-05 -0.0001127 
1797.25 0 2.95615e-05 -0.000792227 0.000100846 -2.59743e-05 0.00214267 0.00016426 9.63239e-05 -0.00284484 0.000125342 0.000126673 8.16364e-05 2.81601e-05 -9.72791e-05 6.00564e-05 -7.63003e-05 7.07687e-05 -4.7161e-05 0.000294314 0.000225984 4.79185e-05 -6.03777e-05 -0.000122662 -0.000102789 -0.000236123 -9.16434e-06 -0.000161361 -0.000115297 0.000414347 -9.34598e-05 1.83798e-05 0.000101963 -0.000105604 
1797.6 0 4.09961e-05 -0.00083424 9.75625e-05 -1.87537e-05 0.00206804 0.000167301 8.92901e-05 -0.00286858 0.00011622 0.000119213 6.45371e-05 2.36196e-05 -0.000104867 4.97085e-05 -7.17801e-05 8.03101e-05 -6.16309e-05 0.00027142 0.000219448 5.24693e-05 -5.69468e-05 -0.000129419 -9.89722e-05 -0.000237982 -1.0347e-05 -0.000153502 -0.000114234 0.000414154 -9.12831e-05 2.39967e-05 0.000106547 -9.85053e-05 
1797.95 0 5.37198e-05 -0.000874168 9.37682e-05 -1.07963e-05 0.00199028 0.000166217 8.2403e-05 -0.00288902 0.000106286 0.00010914 4.69288e-05 1.80425e-05 -0.00011359 4.34214e-05 -6.71109e-05 9.3398e-05 -7.81306e-05 0.000249362 0.000207028 5.46255e-05 -5.22314e-05 -0.000133296 -9.31954e-05 -0.000239565 -1.03844e-05 -0.000144578 -0.00011323 0.000412575 -8.71378e-05 2.86854e-05 0.000110579 -9.1577e-05 
1798.3 0 6.70307e-05 -0.000913023 8.93349e-05 -4.01363e-06 0.0019092 0.000160443 7.7478e-05 -0.00290564 9.66591e-05 9.70424e-05 2.94585e-05 9.01707e-06 -0.000125116 4.15321e-05 -6.40712e-05 0.000109609 -9.39052e-05 0.000230449 0.000187723 5.6657e-05 -4.66197e-05 -0.000135254 -8.40283e-05 -0.000240601 -1.01318e-05 -0.000136008 -0.000110438 0.000410051 -8.11349e-05 3.37728e-05 0.000113582 -8.62567e-05 
1798.65 0 7.89108e-05 -0.00095216 8.36994e-05 1.15601e-06 0.00182376 0.000149692 7.36587e-05 -0.00291792 8.74134e-05 8.33002e-05 1.1626e-05 -3.74234e-06 -0.000138894 4.47572e-05 -6.3958e-05 0.000129182 -0.000109855 0.000215082 0.000165929 5.94954e-05 -4.11768e-05 -0.000136427 -7.19154e-05 -0.000239609 -9.45563e-06 -0.000127528 -0.000107017 0.00040684 -7.37101e-05 4.10002e-05 0.000115592 -8.41254e-05 
1799 0 8.88819e-05 -0.000992154 7.68134e-05 5.31878e-06 0.00173404 0.000133845 6.89389e-05 -0.0029266 7.80562e-05 6.86704e-05 -5.78601e-06 -1.77041e-05 -0.000153926 5.44042e-05 -6.57859e-05 0.000152381 -0.000128867 0.00020248 0.000145415 6.41241e-05 -3.59757e-05 -0.000137882 -5.89309e-05 -0.000235022 -8.24394e-06 -0.000118396 -0.000105089 0.000403593 -6.56881e-05 4.93102e-05 0.000116651 -8.44717e-05 
1799.35 0 9.69467e-05 -0.00103191 7.03277e-05 9.66312e-06 0.00164116 0.000112954 6.14748e-05 -0.00293209 6.7937e-05 5.4705e-05 -2.08237e-05 -3.10792e-05 -0.000168556 7.04445e-05 -6.82762e-05 0.000178352 -0.000151358 0.000191094 0.00012507 7.19609e-05 -3.03309e-05 -0.000139342 -4.65742e-05 -0.000225699 -5.94531e-06 -0.000109039 -0.000104681 0.000401386 -5.82753e-05 5.83715e-05 0.000118085 -8.61042e-05 
1799.7 0 0.000103977 -0.00106943 6.67447e-05 1.49601e-05 0.00154716 8.72537e-05 5.09061e-05 -0.00293503 5.69312e-05 4.14732e-05 -3.40373e-05 -4.38858e-05 -0.000181943 8.9591e-05 -7.03937e-05 0.000203123 -0.000176324 0.000177927 0.000103468 8.38725e-05 -2.55521e-05 -0.000139175 -3.49344e-05 -0.000211353 -2.22564e-06 -9.95066e-05 -0.000106147 0.000400463 -5.06506e-05 6.99931e-05 0.000120087 -8.83916e-05 
1800.05 0 0.000110824 -0.0011031 6.55751e-05 2.04277e-05 0.00145289 6.02236e-05 3.81355e-05 -0.00293384 4.46568e-05 2.85239e-05 -4.79736e-05 -5.61702e-05 -0.000194422 0.000108768 -7.33796e-05 0.000223769 -0.000201295 0.000162756 8.225e-05 9.99143e-05 -2.37711e-05 -0.000137384 -2.25054e-05 -0.0001943 9.44825e-07 -8.98312e-05 -0.000111946 0.000399406 -4.10004e-05 8.38704e-05 0.000121191 -9.08879e-05 
1800.4 0 0.000116166 -0.00113304 6.53083e-05 2.54988e-05 0.0013593 3.59197e-05 2.4828e-05 -0.00292559 3.08366e-05 1.58759e-05 -6.27413e-05 -6.49891e-05 -0.000203549 0.000127737 -7.95488e-05 0.000239781 -0.000221435 0.000146377 6.19264e-05 0.000119585 -2.50516e-05 -0.000134455 -8.79188e-06 -0.000176886 2.34633e-06 -7.97095e-05 -0.000122314 0.00039491 -3.05949e-05 9.83914e-05 0.00012103 -9.26828e-05 
1800.75 0 0.000120207 -0.00115923 6.61665e-05 2.92504e-05 0.00126736 1.46055e-05 1.30958e-05 -0.00291078 1.72037e-05 2.37226e-06 -7.55461e-05 -6.80637e-05 -0.000206321 0.00014627 -8.83776e-05 0.000250058 -0.000236029 0.000128131 4.14523e-05 0.00013933 -2.75448e-05 -0.000130929 5.6338e-06 -0.000160125 4.33992e-06 -6.87974e-05 -0.000135032 0.000385422 -2.14189e-05 0.000113381 0.000120196 -9.42997e-05 
1801.1 0 0.000124003 -0.00118212 6.82274e-05 3.07587e-05 0.00117775 -4.89103e-06 3.24242e-06 -0.00289272 3.4574e-06 -1.11529e-05 -8.43706e-05 -6.64706e-05 -0.000204232 0.000164565 -9.78699e-05 0.000253555 -0.00024968 0.000109584 2.31266e-05 0.000153338 -3.02019e-05 -0.000128187 2.08574e-05 -0.000145283 9.25479e-06 -5.85713e-05 -0.000147507 0.000372319 -1.30018e-05 0.000127242 0.000118868 -9.60329e-05 
1801.45 0 0.000126728 -0.0012029 6.98306e-05 3.13634e-05 0.00109143 -2.19311e-05 -6.7418e-06 -0.00287548 -1.12981e-05 -2.12452e-05 -8.7336e-05 -6.12251e-05 -0.000201294 0.000183384 -0.000105141 0.000253161 -0.0002636 9.36448e-05 1.06284e-05 0.00015936 -3.35112e-05 -0.000126053 3.60341e-05 -0.000132575 1.49899e-05 -5.02267e-05 -0.000157442 0.000358234 -3.834e-06 0.000137828 0.000116413 -9.75832e-05 
1801.8 0 0.000127187 -0.00122171 6.98772e-05 3.17483e-05 0.00100831 -3.47757e-05 -1.82533e-05 -0.00286011 -2.51889e-05 -2.89515e-05 -8.50785e-05 -5.23432e-05 -0.000201348 0.00019976 -0.000107381 0.000252084 -0.000275079 8.14279e-05 5.62238e-06 0.000158887 -3.7556e-05 -0.00012364 5.04057e-05 -0.000122068 1.9952e-05 -4.36102e-05 -0.000163996 0.00034686 5.80413e-06 0.000146263 0.000113643 -9.81938e-05 
1802.15 0 0.000125253 -0.00123751 6.82333e-05 3.06512e-05 0.000926907 -4.21364e-05 -2.958e-05 -0.0028425 -3.80363e-05 -3.66073e-05 -8.19666e-05 -4.30745e-05 -0.000204453 0.000210426 -0.0001047 0.00025109 -0.000283434 7.05476e-05 6.26152e-06 0.000152586 -4.21077e-05 -0.000121169 6.40538e-05 -0.00011473 2.50213e-05 -3.78779e-05 -0.000167857 0.000339624 1.46313e-05 0.000153606 0.000112016 -9.55849e-05 
1802.5 0 0.000122216 -0.00125127 6.66727e-05 2.79157e-05 0.000845616 -4.58547e-05 -3.93939e-05 -0.00281875 -5.07395e-05 -4.50334e-05 -7.92836e-05 -3.76744e-05 -0.000207087 0.00021644 -0.000100636 0.000250379 -0.000288824 5.72155e-05 8.06923e-06 0.000140232 -4.56114e-05 -0.000118265 7.73856e-05 -0.000108989 3.05029e-05 -3.20072e-05 -0.000169891 0.000334861 2.21791e-05 0.000158524 0.000111302 -8.89517e-05 
1802.85 0 0.000120946 -0.00126509 6.62471e-05 2.58761e-05 0.000765348 -4.93699e-05 -5.0967e-05 -0.00279015 -6.26438e-05 -5.39905e-05 -7.48315e-05 -3.54112e-05 -0.000208236 0.000220876 -0.000100069 0.000249404 -0.00029046 3.91953e-05 9.23627e-06 0.000123753 -4.69779e-05 -0.000113849 9.05851e-05 -0.00010273 3.4979e-05 -2.59672e-05 -0.000171187 0.000330779 2.80057e-05 0.000159801 0.00011021 -8.08643e-05 
1803.2 0 0.000121194 -0.00127854 6.59479e-05 2.60325e-05 0.000688463 -5.29308e-05 -6.49197e-05 -0.00276146 -7.28479e-05 -6.24213e-05 -6.65848e-05 -3.39262e-05 -0.000206989 0.000223691 -0.000105446 0.000246602 -0.000288144 1.65276e-05 8.92455e-06 0.000105587 -4.64186e-05 -0.000108754 0.000102769 -9.54931e-05 3.7578e-05 -1.98191e-05 -0.000171328 0.000326219 3.17475e-05 0.000157603 0.000107834 -7.38342e-05 
1803.55 0 0.000120226 -0.00129075 6.53787e-05 2.67489e-05 0.00061562 -5.635e-05 -7.8587e-05 -0.00273557 -8.00797e-05 -7.03021e-05 -5.54377e-05 -3.28901e-05 -0.000199132 0.000224042 -0.000115818 0.000241991 -0.00028267 -8.16993e-06 6.85174e-06 8.63543e-05 -4.31524e-05 -0.000103962 0.000113824 -8.76766e-05 3.94861e-05 -1.42215e-05 -0.000169238 0.000320609 3.2965e-05 0.000153894 0.000103662 -6.72071e-05 
1803.9 0 0.000117879 -0.00130239 6.54809e-05 2.76697e-05 0.000544778 -6.06913e-05 -9.0716e-05 -0.00271156 -8.34519e-05 -7.79912e-05 -4.43016e-05 -3.30297e-05 -0.000183016 0.000223999 -0.00012767 0.00023598 -0.000274449 -3.08364e-05 4.54927e-06 6.5845e-05 -3.7779e-05 -9.99002e-05 0.000124448 -7.92624e-05 4.05228e-05 -9.95234e-06 -0.000164968 0.000313185 3.11429e-05 0.000150915 9.8395e-05 -6.03299e-05 
1804.25 0 0.000114899 -0.00131523 6.5489e-05 2.9475e-05 0.000474966 -6.63333e-05 -0.000100956 -0.00268641 -8.20633e-05 -8.49493e-05 -3.28978e-05 -3.40673e-05 -0.000164328 0.000224969 -0.000138455 0.000226418 -0.000262275 -4.93273e-05 2.58164e-06 4.45925e-05 -3.15154e-05 -9.68467e-05 0.000134388 -7.01867e-05 3.96618e-05 -7.15788e-06 -0.000159226 0.000303896 2.69669e-05 0.000148931 9.21666e-05 -5.44718e-05 
1804.6 0 0.000110908 -0.00132997 6.44283e-05 3.13331e-05 0.00040667 -7.3219e-05 -0.000110961 -0.00265885 -7.42741e-05 -9.2166e-05 -2.00556e-05 -3.39623e-05 -0.000148159 0.000225067 -0.000148337 0.000214286 -0.000246385 -6.49154e-05 -5.61537e-07 2.45436e-05 -2.47736e-05 -9.40602e-05 0.000143774 -6.07259e-05 3.75622e-05 -5.13158e-06 -0.000152533 0.000292899 2.17271e-05 0.00014677 8.47776e-05 -4.94326e-05 
1804.95 0 0.00010505 -0.00134579 6.28537e-05 3.16961e-05 0.000337973 -7.85538e-05 -0.000122354 -0.00263083 -6.1671e-05 -0.000100713 -7.56166e-06 -3.32068e-05 -0.000135727 0.000223208 -0.000158062 0.000203471 -0.000229179 -7.96158e-05 -7.00851e-06 8.591e-06 -1.76316e-05 -9.10026e-05 0.00015309 -5.05958e-05 3.46694e-05 -3.66025e-06 -0.000146083 0.000280343 1.62351e-05 0.000143908 7.73435e-05 -4.42346e-05 
1805.3 0 9.65028e-05 -0.00136154 6.09043e-05 3.05824e-05 0.000266127 -7.73363e-05 -0.000134984 -0.00260276 -4.63339e-05 -0.000110228 5.02445e-06 -3.55806e-05 -0.000123598 0.000220855 -0.000167562 0.000195158 -0.000212288 -9.36704e-05 -1.64101e-05 -8.77995e-07 -9.92628e-06 -8.8352e-05 0.000160912 -3.93903e-05 3.11302e-05 -3.85654e-06 -0.000141059 0.000266672 9.62357e-06 0.000139782 7.03542e-05 -3.96409e-05 
1805.65 0 8.53432e-05 -0.00137732 5.87279e-05 2.89606e-05 0.000191672 -6.86915e-05 -0.000146666 -0.00257299 -2.94088e-05 -0.000121054 1.9727e-05 -4.29206e-05 -0.000105274 0.000219044 -0.000176419 0.000187139 -0.000196443 -0.000105349 -2.50276e-05 -6.02522e-06 -1.36326e-06 -8.58254e-05 0.000165973 -2.86276e-05 2.82579e-05 -6.1386e-06 -0.000138179 0.000253024 2.10596e-06 0.000133582 6.37536e-05 -3.61612e-05 
1806 0 7.41389e-05 -0.00139227 5.7383e-05 2.68606e-05 0.0001162 -5.72807e-05 -0.00015415 -0.00254137 -1.2868e-05 -0.000132647 3.54401e-05 -5.39058e-05 -7.9932e-05 0.000217916 -0.000183036 0.000178204 -0.000183505 -0.00011078 -3.10843e-05 -1.18062e-05 8.50544e-06 -8.40552e-05 0.000168507 -1.97092e-05 2.6936e-05 -9.25612e-06 -0.000136574 0.000239717 -3.36858e-06 0.000125949 5.78819e-05 -3.35931e-05 
1806.35 0 6.445e-05 -0.00140478 5.74143e-05 2.47e-05 3.94392e-05 -4.64432e-05 -0.000155555 -0.00250862 -5.07604e-08 -0.000143921 4.89309e-05 -6.54646e-05 -5.33386e-05 0.000217341 -0.000185658 0.000169543 -0.000174015 -0.000109184 -3.75716e-05 -2.13509e-05 1.89671e-05 -8.4951e-05 0.00016876 -1.20573e-05 2.69406e-05 -1.24645e-05 -0.000134672 0.000227822 -6.50105e-06 0.000118963 5.33927e-05 -3.26287e-05 
1806.7 0 5.53065e-05 -0.00141434 5.82409e-05 2.2926e-05 -3.74183e-05 -3.69433e-05 -0.000151807 -0.00247599 4.04353e-06 -0.000156033 5.83438e-05 -7.53345e-05 -3.01957e-05 0.000217521 -0.000186195 0.000162449 -0.000167059 -0.000104065 -4.82542e-05 -3.39671e-05 3.00797e-05 -8.86719e-05 0.000167218 -5.40573e-06 2.77259e-05 -1.49885e-05 -0.000132394 0.000218194 -8.84843e-06 0.000112976 5.01271e-05 -3.33142e-05 
1807.05 0 4.74102e-05 -0.00142075 5.96922e-05 2.14005e-05 -0.000113642 -2.85255e-05 -0.000145025 -0.00244463 -2.41838e-06 -0.000169683 6.26852e-05 -8.50962e-05 -1.14058e-05 0.000217513 -0.000186985 0.000157162 -0.000161998 -9.9283e-05 -6.48482e-05 -4.58194e-05 4.08979e-05 -9.47685e-05 0.000165651 4.54802e-07 2.95595e-05 -1.49223e-05 -0.00012924 0.000210126 -1.14292e-05 0.000106593 4.69625e-05 -3.36787e-05 
1807.4 0 4.22754e-05 -0.0014259 6.17433e-05 1.98395e-05 -0.000189816 -2.24834e-05 -0.000135575 -0.00241316 -1.57835e-05 -0.000184281 6.13438e-05 -9.80136e-05 3.88825e-06 0.000215133 -0.000187719 0.000153022 -0.00015873 -9.66392e-05 -8.48112e-05 -5.34526e-05 5.02848e-05 -0.00010279 0.00016552 6.43306e-06 3.20284e-05 -1.24222e-05 -0.000124733 0.000202617 -1.50018e-05 0.000100451 4.23718e-05 -3.29731e-05 
1807.75 0 3.88097e-05 -0.00143142 6.45443e-05 1.74982e-05 -0.000263505 -2.21129e-05 -0.000124309 -0.00238153 -3.13451e-05 -0.000199759 5.4984e-05 -0.00011268 1.62975e-05 0.000210303 -0.000188375 0.000148704 -0.000157497 -9.55373e-05 -0.000101609 -5.54555e-05 5.92206e-05 -0.000110784 0.000167037 1.30049e-05 3.36094e-05 -8.38304e-06 -0.000120004 0.000195298 -2.01886e-05 9.67324e-05 3.68074e-05 -3.15336e-05 
1808.1 0 3.52428e-05 -0.00143669 6.74706e-05 1.56274e-05 -0.00033411 -2.89118e-05 -0.000112911 -0.00235105 -4.47586e-05 -0.000214862 4.56281e-05 -0.000125049 2.46562e-05 0.000206095 -0.000188251 0.000142845 -0.000155628 -9.5261e-05 -0.000110124 -5.08966e-05 6.77697e-05 -0.000117192 0.000170592 1.98519e-05 3.32284e-05 -2.19899e-06 -0.000116366 0.000187813 -2.68418e-05 9.63613e-05 3.17127e-05 -2.90532e-05 
1808.45 0 3.16172e-05 -0.00144217 6.90491e-05 1.55462e-05 -0.000404702 -4.00077e-05 -0.000102898 -0.00232057 -5.42974e-05 -0.000226648 3.57466e-05 -0.000133764 2.93877e-05 0.000200436 -0.000186343 0.000135966 -0.000150405 -9.54974e-05 -0.00011145 -3.85354e-05 7.51497e-05 -0.000121001 0.000175105 2.60494e-05 3.22368e-05 4.27301e-06 -0.000114483 0.000180037 -3.43043e-05 9.84229e-05 2.71007e-05 -2.63098e-05 
1808.8 0 2.81774e-05 -0.00144841 6.8924e-05 1.53611e-05 -0.000476696 -5.24847e-05 -9.59674e-05 -0.0022891 -5.9911e-05 -0.000233304 2.49889e-05 -0.000139304 3.12681e-05 0.000187691 -0.000184888 0.000132798 -0.000141862 -9.52467e-05 -0.000109923 -1.85454e-05 8.07651e-05 -0.000122486 0.00017795 3.18568e-05 3.14396e-05 7.95274e-06 -0.000114822 0.00017187 -4.24965e-05 0.00010143 2.22939e-05 -2.32292e-05 
1809.15 0 2.43508e-05 -0.00145523 6.61723e-05 1.3941e-05 -0.000548974 -6.47084e-05 -9.13816e-05 -0.00225728 -6.10892e-05 -0.000236667 1.22351e-05 -0.000144084 2.96494e-05 0.000168718 -0.000184887 0.000137506 -0.000129759 -9.4254e-05 -0.000107833 4.64201e-06 8.38352e-05 -0.000122139 0.000179202 3.80222e-05 2.89169e-05 8.94329e-06 -0.000118123 0.000163017 -5.14331e-05 0.000104947 1.72222e-05 -1.85228e-05 
1809.5 0 1.85918e-05 -0.00146252 6.10131e-05 1.28085e-05 -0.000620069 -7.56333e-05 -8.73151e-05 -0.00222762 -5.79455e-05 -0.000239656 -2.50398e-06 -0.000150203 2.38905e-05 0.000147562 -0.000186128 0.000149803 -0.000113568 -9.17875e-05 -0.000105149 2.6454e-05 8.6868e-05 -0.000119696 0.000180429 4.39665e-05 2.32936e-05 8.84979e-06 -0.000124225 0.000153215 -6.02589e-05 0.000108898 1.15829e-05 -1.34773e-05 
1809.85 0 1.14379e-05 -0.00146903 5.51507e-05 1.38639e-05 -0.00068997 -8.73951e-05 -8.53114e-05 -0.00220169 -5.16605e-05 -0.000241339 -1.90191e-05 -0.000156486 1.51164e-05 0.000126587 -0.000189515 0.000167388 -9.58483e-05 -8.62627e-05 -0.000103265 4.60242e-05 9.20876e-05 -0.000116472 0.000182434 4.76511e-05 1.60519e-05 8.55121e-06 -0.000129747 0.000142625 -6.80669e-05 0.000112345 5.04472e-06 -9.64907e-06 
1810.2 0 5.9278e-06 -0.00147266 4.903e-05 1.77247e-05 -0.000759669 -9.9638e-05 -8.55375e-05 -0.00217496 -4.31564e-05 -0.000238268 -3.65191e-05 -0.000160876 5.59741e-06 0.000109646 -0.00019421 0.000188122 -7.88056e-05 -7.90387e-05 -0.000104163 6.34322e-05 9.83487e-05 -0.00011453 0.000186012 4.78427e-05 9.51207e-06 8.16898e-06 -0.000132926 0.000132882 -7.47746e-05 0.000114385 -2.36405e-06 -6.86994e-06 
1810.55 0 3.85876e-06 -0.00147298 4.25237e-05 2.3643e-05 -0.000829635 -0.000108664 -8.38343e-05 -0.00214419 -3.13239e-05 -0.000231702 -5.2325e-05 -0.000162915 -2.89367e-06 0.000101551 -0.000199597 0.000208018 -6.25294e-05 -7.17095e-05 -0.000107856 8.02016e-05 0.000104988 -0.000113192 0.000191771 4.55001e-05 4.83861e-06 7.91835e-06 -0.000135655 0.000124826 -8.0022e-05 0.000116403 -1.01416e-05 -5.67308e-06 
1810.9 0 4.71195e-06 -0.00147062 3.65435e-05 3.03708e-05 -0.000898569 -0.000115286 -7.51703e-05 -0.0021103 -1.52742e-05 -0.000226688 -6.40507e-05 -0.000163014 -1.03661e-05 0.000102221 -0.000205744 0.00022201 -4.94122e-05 -6.38177e-05 -0.000112838 9.91302e-05 0.000112 -0.000112172 0.000198149 4.07934e-05 3.09182e-06 7.9853e-06 -0.00013846 0.000117047 -8.37179e-05 0.000119009 -1.8878e-05 -7.18882e-06 
1811.25 0 7.35123e-06 -0.0014665 3.20533e-05 3.55326e-05 -0.00096592 -0.000122116 -5.85351e-05 -0.00207387 2.91777e-06 -0.000225178 -7.13588e-05 -0.000161725 -1.70941e-05 0.00010498 -0.000210958 0.000227535 -4.0968e-05 -5.77897e-05 -0.000118895 0.000121155 0.000119083 -0.000111797 0.000203266 3.32723e-05 4.37655e-06 9.7923e-06 -0.000140475 0.000107979 -8.61647e-05 0.000120375 -2.93459e-05 -1.00061e-05 
1811.6 0 1.0176e-05 -0.00146096 2.79998e-05 3.7389e-05 -0.00103159 -0.000128712 -3.63558e-05 -0.00203501 2.04748e-05 -0.00022795 -7.45589e-05 -0.000162601 -2.36878e-05 0.000105399 -0.000213734 0.00022486 -3.63584e-05 -5.55767e-05 -0.000127286 0.000144149 0.000126022 -0.000111533 0.000207453 2.48467e-05 7.68348e-06 1.40453e-05 -0.000141861 9.80101e-05 -8.73247e-05 0.000120567 -3.95871e-05 -1.15213e-05 
1811.95 0 1.18226e-05 -0.00145218 2.30121e-05 3.79846e-05 -0.00109522 -0.000134363 -1.23841e-05 -0.00199282 3.5828e-05 -0.00023552 -7.41149e-05 -0.000168103 -3.22618e-05 0.000104531 -0.000212481 0.000214419 -3.60556e-05 -5.5885e-05 -0.000137685 0.000165565 0.000132482 -0.000111208 0.0002121 1.82231e-05 1.15309e-05 1.82575e-05 -0.000144196 8.89283e-05 -8.78269e-05 0.000121007 -4.60344e-05 -1.00537e-05 
1812.3 0 1.11569e-05 -0.00143968 1.68431e-05 3.85796e-05 -0.00115734 -0.000139031 8.95353e-06 -0.00194706 4.80419e-05 -0.00024582 -7.07791e-05 -0.000176021 -4.43876e-05 0.000104439 -0.00020637 0.000198132 -4.17306e-05 -5.61404e-05 -0.000147676 0.000183947 0.000136919 -0.000111311 0.000217854 1.35546e-05 1.55705e-05 2.10601e-05 -0.000147163 8.22535e-05 -8.85975e-05 0.000122614 -4.67545e-05 -6.75922e-06 
1812.65 0 7.49512e-06 -0.00142504 1.01615e-05 3.78217e-05 -0.00121853 -0.000142595 2.39596e-05 -0.00189868 5.65392e-05 -0.000254156 -6.70713e-05 -0.000182219 -5.91766e-05 0.00010463 -0.000196825 0.000179847 -5.22345e-05 -5.32031e-05 -0.000154677 0.000196447 0.000138368 -0.000110993 0.00022467 1.08366e-05 1.87548e-05 2.4162e-05 -0.000149676 7.77541e-05 -9.01953e-05 0.000127238 -4.26873e-05 -3.3672e-06 
1813 0 1.99957e-06 -0.00140869 3.81682e-06 3.46696e-05 -0.00128011 -0.000143868 3.02603e-05 -0.00184876 6.28657e-05 -0.000258006 -6.62487e-05 -0.000183192 -7.51584e-05 0.000102394 -0.000187399 0.000162348 -6.23276e-05 -4.71799e-05 -0.000157202 0.000203579 0.0001374 -0.000109436 0.000230696 1.13249e-05 1.87974e-05 2.88432e-05 -0.000151778 7.39262e-05 -9.31901e-05 0.000135207 -3.6067e-05 -1.01879e-06 
1813.35 0 -2.36415e-06 -0.00139044 -2.07042e-06 3.03271e-05 -0.00134203 -0.000142164 2.93123e-05 -0.00179644 6.982e-05 -0.000257126 -6.87481e-05 -0.000177819 -9.13304e-05 9.56477e-05 -0.000179705 0.000144201 -6.59478e-05 -3.88591e-05 -0.000154571 0.000207621 0.000134762 -0.000107351 0.000233219 1.3195e-05 1.53839e-05 3.4265e-05 -0.000152512 7.20742e-05 -9.68119e-05 0.000144408 -2.84081e-05 5.61456e-07 
1813.7 0 -4.79378e-06 -0.00137152 -6.71634e-06 2.57789e-05 -0.00140252 -0.00013903 2.56274e-05 -0.00173994 7.61839e-05 -0.00025019 -7.34209e-05 -0.000167631 -0.00010776 8.48124e-05 -0.000170824 0.000124067 -6.2269e-05 -2.89253e-05 -0.000146511 0.000208658 0.000130812 -0.000105893 0.000231975 1.6001e-05 9.27817e-06 3.98733e-05 -0.000151633 7.44263e-05 -9.93733e-05 0.000152932 -2.18009e-05 2.93276e-06 
1814.05 0 -6.90897e-06 -0.00135406 -9.20255e-06 2.2249e-05 -0.00146151 -0.000137199 2.17677e-05 -0.0016795 7.67528e-05 -0.000235916 -7.79176e-05 -0.000155811 -0.000124041 7.30273e-05 -0.000157966 0.000103746 -5.48801e-05 -1.92255e-05 -0.000136893 0.000206052 0.000126501 -0.000105516 0.000229151 2.16024e-05 1.03226e-06 4.59472e-05 -0.000150023 7.85922e-05 -9.88206e-05 0.000160253 -1.61691e-05 6.70803e-06 
1814.4 0 -9.0827e-06 -0.00133797 -1.02741e-05 2.05884e-05 -0.00151927 -0.000135563 1.52461e-05 -0.00161587 7.0537e-05 -0.000214767 -8.04796e-05 -0.000145508 -0.000138834 6.09607e-05 -0.000143083 8.64336e-05 -4.80228e-05 -1.03577e-05 -0.00013159 0.000198225 0.000123907 -0.000105353 0.000226256 2.892e-05 -6.29971e-06 5.0865e-05 -0.00014802 8.0573e-05 -9.46849e-05 0.000167604 -1.15197e-05 1.03395e-05 
1814.75 0 -1.10927e-05 -0.00131965 -1.14641e-05 2.0711e-05 -0.00157691 -0.000131894 6.39132e-06 -0.00154939 6.21342e-05 -0.000190483 -8.16375e-05 -0.000137207 -0.000149963 4.86568e-05 -0.000130065 7.47506e-05 -4.2881e-05 -4.27242e-06 -0.000132349 0.000184689 0.00012365 -0.00010554 0.000223678 3.57367e-05 -9.51017e-06 5.22038e-05 -0.000145623 7.88267e-05 -8.85568e-05 0.000174667 -8.89892e-06 1.23577e-05 
1815.1 0 -1.36876e-05 -0.00129828 -1.29888e-05 2.16303e-05 -0.00163675 -0.000128277 -1.72232e-06 -0.00148041 5.68835e-05 -0.000165298 -8.23294e-05 -0.000129956 -0.000154836 3.66649e-05 -0.000120888 6.71815e-05 -3.89702e-05 -3.16869e-06 -0.000136638 0.00016717 0.000124795 -0.000107778 0.0002206 4.16701e-05 -8.35218e-06 4.99887e-05 -0.00014229 7.4882e-05 -8.2243e-05 0.000179673 -8.33634e-06 1.27923e-05 
1815.45 0 -1.76294e-05 -0.00127656 -1.51709e-05 2.03422e-05 -0.00169773 -0.000125567 -1.02224e-05 -0.00141054 5.74344e-05 -0.000138643 -8.07815e-05 -0.000125581 -0.000155046 2.71905e-05 -0.000116029 6.09621e-05 -3.36808e-05 -5.17279e-06 -0.000140558 0.000148119 0.000125721 -0.000112218 0.00021638 4.77005e-05 -5.47723e-06 4.63795e-05 -0.000137623 7.07378e-05 -7.76841e-05 0.000181205 -8.23443e-06 1.23448e-05 
1815.8 0 -2.32589e-05 -0.0012556 -1.87089e-05 1.70686e-05 -0.00175614 -0.000120048 -2.11351e-05 -0.00134373 6.13679e-05 -0.000110196 -7.33471e-05 -0.0001267 -0.00015345 2.42621e-05 -0.00011281 5.58229e-05 -2.56935e-05 -6.86974e-06 -0.000143106 0.00012906 0.000125322 -0.000117179 0.00021145 5.26645e-05 -3.12265e-06 4.279e-05 -0.000132262 6.64966e-05 -7.5685e-05 0.000179679 -7.73616e-06 1.20321e-05 
1816.15 0 -3.02978e-05 -0.0012343 -2.24212e-05 1.36566e-05 -0.00180942 -0.000108157 -3.40263e-05 -0.00128051 6.52205e-05 -8.03643e-05 -5.8095e-05 -0.000131273 -0.000149675 2.81416e-05 -0.000107525 5.41402e-05 -1.68489e-05 -5.20969e-06 -0.000146356 0.000111903 0.000123955 -0.000121371 0.000205302 5.65279e-05 -1.00309e-06 3.92489e-05 -0.000126528 6.19498e-05 -7.36601e-05 0.000175582 -8.09585e-06 1.16316e-05 
1816.5 0 -3.7337e-05 -0.00121255 -2.49546e-05 9.40002e-06 -0.00185502 -9.10847e-05 -4.84407e-05 -0.00121681 6.91906e-05 -5.0904e-05 -3.81717e-05 -0.000134972 -0.000142465 3.53916e-05 -0.000100378 5.72785e-05 -8.72395e-06 9.90067e-07 -0.00015225 9.85438e-05 0.000121955 -0.000123217 0.000198002 6.10692e-05 1.44411e-06 3.69133e-05 -0.000120827 5.60085e-05 -6.92613e-05 0.000169188 -1.19078e-05 1.00802e-05 
1816.85 0 -4.24553e-05 -0.00119054 -2.75975e-05 3.21785e-06 -0.00189019 -7.02084e-05 -6.31476e-05 -0.0011515 7.4547e-05 -2.40175e-05 -2.09638e-05 -0.000136876 -0.000132519 4.20823e-05 -9.35549e-05 6.51249e-05 -2.71527e-06 9.59156e-06 -0.000161479 9.04112e-05 0.000118245 -0.000122355 0.000190302 6.56909e-05 2.64479e-06 3.59653e-05 -0.000115986 4.74229e-05 -6.29894e-05 0.000161163 -1.94754e-05 8.04311e-06 
1817.2 0 -4.568e-05 -0.00116728 -3.21408e-05 -4.51143e-06 -0.00191572 -4.59186e-05 -7.60123e-05 -0.00108625 8.06646e-05 -1.86707e-06 -9.55053e-06 -0.000138232 -0.000120933 4.62863e-05 -8.66556e-05 7.60038e-05 1.89995e-06 1.77416e-05 -0.000173006 8.79509e-05 0.000113962 -0.000119565 0.000181922 6.87788e-05 1.57565e-06 3.47892e-05 -0.00011316 3.74884e-05 -5.6127e-05 0.000152435 -2.75643e-05 7.33259e-06 
1817.55 0 -4.73008e-05 -0.00114322 -3.85867e-05 -1.18873e-05 -0.00193439 -2.00297e-05 -8.63456e-05 -0.00101917 8.43437e-05 1.35871e-05 -2.19048e-06 -0.000139782 -0.00010857 4.80717e-05 -7.87554e-05 8.87191e-05 7.75167e-06 2.44744e-05 -0.000185186 8.96407e-05 0.000111709 -0.000114999 0.000172128 7.02729e-05 6.35219e-08 3.24285e-05 -0.000113432 2.80609e-05 -4.88966e-05 0.000144197 -3.4203e-05 7.45207e-06 
1817.9 0 -4.79766e-05 -0.00112042 -4.6143e-05 -1.79955e-05 -0.00194669 4.88831e-06 -9.46311e-05 -0.000948696 8.36806e-05 2.21906e-05 3.74979e-06 -0.000141009 -9.71714e-05 4.83849e-05 -7.13424e-05 0.000102963 1.50641e-05 2.87062e-05 -0.000198871 9.2609e-05 0.00011198 -0.000107719 0.000161476 7.23088e-05 -5.52762e-07 2.9469e-05 -0.000115405 1.84764e-05 -4.13942e-05 0.000136734 -4.00467e-05 6.24329e-06 
1818.25 0 -4.90636e-05 -0.00109968 -5.39165e-05 -2.16504e-05 -0.00195239 2.44809e-05 -0.00010113 -0.000877416 8.01092e-05 2.51738e-05 9.86016e-06 -0.000143146 -8.76932e-05 4.88141e-05 -6.28546e-05 0.000116677 2.3345e-05 2.91013e-05 -0.000215274 9.38877e-05 0.000111603 -9.86806e-05 0.000152182 7.57266e-05 -1.28551e-06 2.74958e-05 -0.000117011 7.80996e-06 -3.47284e-05 0.000129623 -4.60096e-05 3.94672e-06 
1818.6 0 -5.18167e-05 -0.00108057 -6.20986e-05 -2.15978e-05 -0.00195317 3.68808e-05 -0.000104881 -0.000807807 7.72778e-05 2.59277e-05 1.62535e-05 -0.000147905 -7.90067e-05 4.79052e-05 -4.85607e-05 0.00012886 3.34107e-05 2.68998e-05 -0.000233514 9.04105e-05 0.000108365 -8.9134e-05 0.000146172 7.85779e-05 -4.16541e-06 2.59152e-05 -0.000119126 -3.95591e-06 -2.95458e-05 0.000122967 -5.14169e-05 1.77257e-06 
1818.95 0 -5.73198e-05 -0.00106296 -7.06543e-05 -1.98859e-05 -0.0019497 4.59915e-05 -0.000106021 -0.000739677 8.04038e-05 2.77584e-05 2.37784e-05 -0.000154449 -7.12507e-05 4.27588e-05 -2.92891e-05 0.000141168 4.50014e-05 2.47744e-05 -0.000251004 8.05232e-05 0.000103549 -8.0851e-05 0.000142788 7.9385e-05 -9.24875e-06 2.42574e-05 -0.00012203 -1.48395e-05 -2.47839e-05 0.000116423 -5.41834e-05 -1.45057e-07 
1819.3 0 -6.51453e-05 -0.00104702 -7.83421e-05 -1.86613e-05 -0.00194156 5.64342e-05 -0.000106233 -0.000671863 9.10048e-05 3.28164e-05 3.23133e-05 -0.000161662 -6.52022e-05 3.31133e-05 -1.01661e-05 0.000155942 5.70682e-05 2.43796e-05 -0.000264986 6.6627e-05 9.78105e-05 -7.46541e-05 0.00014057 7.74578e-05 -1.46877e-05 2.37584e-05 -0.000122721 -2.28331e-05 -2.00062e-05 0.000108477 -5.55693e-05 -6.15682e-07 
1819.65 0 -7.31083e-05 -0.00103158 -8.44794e-05 -1.81984e-05 -0.0019292 6.90458e-05 -0.000107118 -0.000605917 0.000106166 3.98362e-05 3.93436e-05 -0.000169908 -5.84656e-05 2.18416e-05 6.54719e-06 0.000174515 6.87494e-05 2.45679e-05 -0.00027618 5.37533e-05 9.06911e-05 -6.83884e-05 0.000138442 7.26045e-05 -2.0637e-05 2.51345e-05 -0.000120051 -2.97871e-05 -1.58897e-05 9.9746e-05 -5.76207e-05 2.60668e-06 
1820 0 -7.81428e-05 -0.00101321 -8.93663e-05 -1.76715e-05 -0.00191632 8.30167e-05 -0.000108688 -0.000541343 0.000123193 4.64127e-05 4.3216e-05 -0.000180114 -4.80072e-05 1.32637e-05 2.16705e-05 0.000194767 7.98868e-05 2.45442e-05 -0.000286071 4.47509e-05 8.20426e-05 -6.00552e-05 0.000135356 6.527e-05 -2.73236e-05 2.76682e-05 -0.000115624 -3.82257e-05 -1.20883e-05 9.13177e-05 -6.07203e-05 8.75453e-06 
1820.35 0 -7.94874e-05 -0.00099224 -9.36675e-05 -1.71628e-05 -0.00190565 9.93783e-05 -0.000108676 -0.000474194 0.000139679 5.28685e-05 4.21494e-05 -0.000192682 -3.46168e-05 8.57338e-06 3.36026e-05 0.000214959 9.22169e-05 2.61571e-05 -0.000293911 3.90517e-05 7.17633e-05 -4.9657e-05 0.000132357 5.83339e-05 -3.39513e-05 3.06561e-05 -0.000111342 -4.86099e-05 -7.83047e-06 8.23528e-05 -6.50858e-05 1.53246e-05 
1820.7 0 -7.90668e-05 -0.000971132 -9.86785e-05 -1.80842e-05 -0.00189581 0.000119221 -0.000106973 -0.000405144 0.000153974 5.94693e-05 3.63323e-05 -0.000208033 -2.01242e-05 6.63346e-06 3.85922e-05 0.000234124 0.000107136 3.11121e-05 -0.000298383 3.66132e-05 6.03408e-05 -3.88966e-05 0.000130302 5.49163e-05 -4.00482e-05 3.36483e-05 -0.000108516 -5.9155e-05 -2.60114e-06 7.27535e-05 -6.89545e-05 2.15675e-05 
1821.05 0 -7.78468e-05 -0.00094947 -0.000105029 -1.98762e-05 -0.00188811 0.000141004 -0.000104988 -0.000337968 0.000165781 6.35662e-05 2.74279e-05 -0.000223683 -4.11807e-06 8.02448e-06 3.5469e-05 0.000251667 0.000123401 3.97784e-05 -0.000296351 3.86044e-05 4.99081e-05 -2.94214e-05 0.000129005 5.50149e-05 -4.45385e-05 3.72175e-05 -0.000107203 -6.76305e-05 4.70469e-06 6.26398e-05 -7.06981e-05 2.75402e-05 
1821.4 0 -7.42038e-05 -0.000926569 -0.000111642 -2.02762e-05 -0.00188466 0.000161342 -0.000101384 -0.000272581 0.000173062 6.43931e-05 1.67058e-05 -0.000235796 1.38284e-05 1.31087e-05 2.60625e-05 0.00026581 0.000140305 5.26104e-05 -0.000285918 4.35152e-05 4.35272e-05 -2.04496e-05 0.000129541 5.71284e-05 -4.8246e-05 4.25163e-05 -0.000106726 -7.43564e-05 1.37631e-05 5.12181e-05 -7.07705e-05 3.29062e-05 
1821.75 0 -6.70442e-05 -0.000902987 -0.000115962 -1.83658e-05 -0.00188253 0.000177672 -9.47872e-05 -0.000207719 0.000174933 6.54769e-05 6.14935e-06 -0.000243039 3.28299e-05 2.11835e-05 1.25903e-05 0.000273726 0.000157699 6.5808e-05 -0.000267197 4.66051e-05 4.22823e-05 -1.03718e-05 0.000132189 6.09329e-05 -5.24214e-05 4.85678e-05 -0.000107543 -8.07006e-05 2.28332e-05 3.81098e-05 -7.06643e-05 3.60664e-05 
1822.1 0 -5.82192e-05 -0.00087818 -0.000116733 -1.45039e-05 -0.00187892 0.000188042 -8.70199e-05 -0.000144497 0.000172361 6.94064e-05 -3.13629e-06 -0.000245267 4.96177e-05 3.21082e-05 -3.67418e-06 0.000274166 0.000174568 7.34097e-05 -0.00024054 4.67315e-05 4.34305e-05 1.59902e-07 0.000134041 6.65216e-05 -5.71695e-05 5.39098e-05 -0.000109831 -8.63817e-05 3.15349e-05 2.3714e-05 -6.9982e-05 3.57595e-05 
1822.45 0 -4.9611e-05 -0.000850768 -0.000115555 -8.17315e-06 -0.00187577 0.000190544 -7.95674e-05 -8.35889e-05 0.000165853 7.6424e-05 -1.00674e-05 -0.000243282 6.23822e-05 4.41571e-05 -2.11872e-05 0.000266806 0.000187752 7.44638e-05 -0.000208967 4.89625e-05 4.42575e-05 9.22465e-06 0.00013223 7.39085e-05 -6.11292e-05 5.89819e-05 -0.000112731 -9.03849e-05 3.91052e-05 1.04366e-05 -6.81669e-05 3.20229e-05 
1822.8 0 -3.97203e-05 -0.00082101 -0.000114063 -1.10633e-07 -0.00187523 0.000186396 -7.10502e-05 -2.37072e-05 0.000156588 8.50402e-05 -1.37419e-05 -0.000238218 7.31251e-05 5.4385e-05 -3.87301e-05 0.000253127 0.000194042 7.077e-05 -0.000175824 5.72466e-05 4.45481e-05 1.60808e-05 0.000128961 8.26475e-05 -6.36509e-05 6.43793e-05 -0.000115762 -9.25107e-05 4.45691e-05 9.31475e-07 -6.49316e-05 2.48159e-05 
1823.15 0 -2.87349e-05 -0.000790571 -0.000112996 6.67887e-06 -0.00187608 0.000180553 -6.07323e-05 3.50302e-05 0.00014478 9.26065e-05 -1.50069e-05 -0.000230112 8.37711e-05 6.00547e-05 -5.66274e-05 0.000235833 0.000195201 6.40666e-05 -0.000142475 6.95615e-05 4.46304e-05 2.1774e-05 0.000128004 9.13528e-05 -6.62681e-05 6.9001e-05 -0.000118255 -9.30412e-05 4.81346e-05 -3.78617e-06 -5.93804e-05 1.52759e-05 
1823.5 0 -1.99644e-05 -0.000760564 -0.000113479 1.02628e-05 -0.0018764 0.000174971 -5.17721e-05 9.03869e-05 0.000130926 9.83374e-05 -1.55246e-05 -0.00021882 9.4196e-05 6.06767e-05 -7.33811e-05 0.000218685 0.000196935 5.57179e-05 -0.000110246 8.20355e-05 4.27463e-05 2.73074e-05 0.000129468 9.97879e-05 -6.99269e-05 7.20162e-05 -0.000120351 -9.20597e-05 5.05614e-05 -4.29102e-06 -5.22407e-05 4.89691e-06 
1823.85 0 -1.5276e-05 -0.000731555 -0.000115886 1.11539e-05 -0.00187634 0.000167724 -4.58951e-05 0.000143064 0.000117389 0.000103729 -1.5417e-05 -0.000205536 0.000104632 5.84753e-05 -8.6757e-05 0.000203413 0.000202305 4.75514e-05 -8.09928e-05 9.29944e-05 3.90685e-05 3.26407e-05 0.000132541 0.000107002 -7.54845e-05 7.46834e-05 -0.00012198 -8.93665e-05 5.40091e-05 -2.91701e-06 -4.46931e-05 -5.86479e-06 
1824.2 0 -1.47915e-05 -0.00070289 -0.000119239 1.13952e-05 -0.00187461 0.000158657 -4.38726e-05 0.00019367 0.000106613 0.000110685 -1.28345e-05 -0.000191175 0.000115728 5.69962e-05 -9.54729e-05 0.000187894 0.000210318 3.97584e-05 -5.58204e-05 0.000101629 3.75496e-05 3.81411e-05 0.000134992 0.00011196 -8.17299e-05 7.81254e-05 -0.000122555 -8.59748e-05 6.06151e-05 -2.5449e-06 -3.79238e-05 -1.56497e-05 
1824.55 0 -1.59384e-05 -0.000672872 -0.000122005 1.26155e-05 -0.00187141 0.000149362 -4.57839e-05 0.000240997 0.000100766 0.000119707 -8.96311e-06 -0.000177103 0.000125678 5.80795e-05 -9.8062e-05 0.000172954 0.000217369 3.087e-05 -3.54269e-05 0.000108343 3.861e-05 4.31314e-05 0.000133525 0.000116718 -8.61446e-05 8.16858e-05 -0.000122476 -8.38306e-05 6.93756e-05 -3.69737e-06 -3.36485e-05 -2.32325e-05 
1824.9 0 -1.55809e-05 -0.000642437 -0.000124076 1.44724e-05 -0.00186694 0.000141003 -4.83707e-05 0.000285609 9.99259e-05 0.000129031 -7.22963e-06 -0.000164919 0.000133809 6.02309e-05 -9.45303e-05 0.000162385 0.000221611 1.99842e-05 -2.03101e-05 0.000112856 4.08494e-05 4.7247e-05 0.000129241 0.000122318 -8.93929e-05 8.43468e-05 -0.000121464 -8.39059e-05 7.72722e-05 -5.12684e-06 -3.28523e-05 -2.81929e-05 
1825.25 0 -1.40454e-05 -0.00061189 -0.000124744 1.55716e-05 -0.00185924 0.000133113 -4.75821e-05 0.000328266 0.000102317 0.000136302 -7.85509e-06 -0.000155573 0.000141844 6.1286e-05 -8.56396e-05 0.000155081 0.000226548 7.96893e-06 -8.25662e-06 0.000113069 4.46253e-05 5.16215e-05 0.000126037 0.000127495 -9.29054e-05 8.57267e-05 -0.000119777 -8.64239e-05 8.39741e-05 -6.11268e-06 -3.51478e-05 -3.05969e-05 
1825.6 0 -1.23968e-05 -0.000580959 -0.000123898 1.51493e-05 -0.00184884 0.0001239 -4.0603e-05 0.000370302 0.000105932 0.000139805 -1.09961e-05 -0.000149264 0.00015176 6.10208e-05 -7.28384e-05 0.000147039 0.000235493 -3.80844e-06 5.141e-06 0.000109549 4.97073e-05 5.5612e-05 0.000123242 0.000131972 -9.64878e-05 8.65757e-05 -0.000117371 -9.18008e-05 9.16989e-05 -7.06881e-06 -4e-05 -3.05326e-05 
1825.95 0 -9.86969e-06 -0.000549537 -0.000121157 1.36588e-05 -0.00183917 0.000113267 -2.60005e-05 0.000412223 0.000108389 0.000139786 -1.5673e-05 -0.000143803 0.000163652 6.01204e-05 -5.83993e-05 0.000136997 0.000246475 -1.55777e-05 2.14672e-05 0.000104048 5.50855e-05 5.7147e-05 0.000118718 0.000136547 -9.92162e-05 8.74644e-05 -0.000112662 -9.96366e-05 0.000101022 -9.41234e-06 -4.65814e-05 -2.84414e-05 
1826.3 0 -6.12658e-06 -0.000518283 -0.000116132 1.25479e-05 -0.00183033 0.00010161 -6.1417e-06 0.000452383 0.000106663 0.000136999 -1.87509e-05 -0.00013677 0.00017498 5.79578e-05 -4.427e-05 0.000125398 0.000256034 -2.69378e-05 3.65463e-05 9.88118e-05 6.05908e-05 5.60989e-05 0.000113673 0.000140826 -9.94269e-05 8.86767e-05 -0.000105245 -0.000107818 0.000109259 -1.3512e-05 -5.31885e-05 -2.51444e-05 
1826.65 0 -1.57184e-06 -0.000487756 -0.000109685 1.26531e-05 -0.00182058 8.67634e-05 1.2843e-05 0.000488813 0.000101117 0.000132021 -2.02107e-05 -0.000128093 0.000185277 5.4807e-05 -3.04856e-05 0.000110531 0.000263996 -3.69075e-05 4.73563e-05 9.55406e-05 6.55631e-05 5.35144e-05 0.000109384 0.000143696 -9.77847e-05 9.03339e-05 -9.58372e-05 -0.000114374 0.000113707 -1.89918e-05 -5.85415e-05 -2.11875e-05 
1827 0 3.57743e-06 -0.00045847 -0.000104161 1.41872e-05 -0.00180987 6.75049e-05 2.61013e-05 0.000522099 9.49062e-05 0.000124722 -2.07469e-05 -0.000119119 0.000194678 5.33166e-05 -1.67334e-05 9.2405e-05 0.000272606 -4.31136e-05 5.37116e-05 9.4858e-05 6.93324e-05 5.01463e-05 0.000104584 0.000145323 -9.58927e-05 9.07094e-05 -8.53896e-05 -0.000119274 0.000115296 -2.58501e-05 -6.20727e-05 -1.64935e-05 
1827.35 0 8.19971e-06 -0.000430501 -0.000102197 1.74968e-05 -0.00179816 4.55485e-05 3.24637e-05 0.000554238 9.20585e-05 0.000114439 -1.92085e-05 -0.000110205 0.000201811 5.46531e-05 -9.99351e-07 7.52488e-05 0.000282948 -4.33251e-05 5.48426e-05 9.67123e-05 7.35252e-05 4.62655e-05 9.79385e-05 0.000146413 -9.31495e-05 8.76273e-05 -7.52489e-05 -0.00012274 0.000115839 -3.35422e-05 -6.29281e-05 -1.04419e-05 
1827.7 0 1.02722e-05 -0.000402926 -0.000103442 2.12457e-05 -0.00178418 2.15742e-05 3.17132e-05 0.000585981 9.34911e-05 0.000101657 -1.50931e-05 -9.99901e-05 0.000204903 5.63296e-05 1.79279e-05 6.1775e-05 0.000293812 -3.98103e-05 5.21513e-05 9.94608e-05 7.90469e-05 4.22498e-05 9.03053e-05 0.00014697 -8.94585e-05 8.23712e-05 -6.59685e-05 -0.000125085 0.000116702 -4.10903e-05 -6.04357e-05 -4.28089e-06 
1828.05 0 9.17871e-06 -0.000373877 -0.000105642 2.43167e-05 -0.00176733 -4.23618e-06 2.55649e-05 0.000618062 9.58549e-05 8.7186e-05 -1.09627e-05 -8.96576e-05 0.000202613 5.65337e-05 3.56041e-05 5.19523e-05 0.000301683 -3.6429e-05 4.78575e-05 0.000100443 8.43057e-05 3.89545e-05 8.16776e-05 0.000146187 -8.64414e-05 7.8748e-05 -5.6943e-05 -0.000127825 0.000118238 -4.77593e-05 -5.56638e-05 1.42612e-06 
1828.4 0 5.48073e-06 -0.000343244 -0.000107021 2.7537e-05 -0.00174799 -3.12783e-05 1.68493e-05 0.000651262 9.65338e-05 7.45361e-05 -1.00916e-05 -8.24207e-05 0.000196057 5.59796e-05 4.80047e-05 4.6251e-05 0.000301631 -3.48403e-05 4.35431e-05 9.76654e-05 8.94846e-05 3.65766e-05 7.24728e-05 0.000143705 -8.45892e-05 7.8503e-05 -4.73769e-05 -0.000131894 0.000118887 -5.37069e-05 -5.07446e-05 8.11491e-06 
1828.75 0 1.34872e-06 -0.000312881 -0.000106221 3.14032e-05 -0.001727 -5.8858e-05 5.86784e-06 0.000684438 9.61473e-05 6.65204e-05 -1.38444e-05 -7.807e-05 0.000187276 5.61331e-05 5.64138e-05 4.44864e-05 0.000291941 -3.29464e-05 3.92772e-05 9.10211e-05 9.54243e-05 3.45123e-05 6.30025e-05 0.000140387 -8.23838e-05 8.05035e-05 -3.73733e-05 -0.000136328 0.000117109 -6.05091e-05 -4.70759e-05 1.56956e-05 
1829.1 0 -5.32852e-07 -0.000284102 -0.000104412 3.50183e-05 -0.00170588 -8.42801e-05 -5.56011e-06 0.000715894 9.56304e-05 6.1371e-05 -2.18261e-05 -7.28286e-05 0.000177183 5.66096e-05 6.4236e-05 4.47292e-05 0.000275412 -2.73881e-05 3.45475e-05 8.1135e-05 0.000100242 3.21345e-05 5.29173e-05 0.000137574 -7.90134e-05 8.41077e-05 -2.71998e-05 -0.000138832 0.000113184 -6.74728e-05 -4.56151e-05 2.29078e-05 
1829.45 0 1.19711e-07 -0.000256624 -0.000103909 3.78908e-05 -0.0016864 -0.000105377 -1.42436e-05 0.000744964 9.56542e-05 5.65571e-05 -3.36852e-05 -6.33604e-05 0.000167381 5.56481e-05 7.20824e-05 4.5115e-05 0.000255285 -1.70904e-05 2.98443e-05 6.83556e-05 0.000103006 2.87277e-05 4.24078e-05 0.000136653 -7.48286e-05 9.00893e-05 -1.73484e-05 -0.000139297 0.000107776 -7.22474e-05 -4.53242e-05 2.8892e-05 
1829.8 0 1.38629e-06 -0.000230408 -0.000104267 3.9528e-05 -0.00167015 -0.000122336 -2.16521e-05 0.000770745 9.4415e-05 5.25822e-05 -4.75965e-05 -5.14601e-05 0.000159088 5.10816e-05 7.73851e-05 4.45231e-05 0.000235747 -2.50945e-06 2.40522e-05 5.32596e-05 0.000104222 2.4033e-05 3.25449e-05 0.000137859 -6.96039e-05 9.70019e-05 -7.66902e-06 -0.000140158 0.000100837 -7.5016e-05 -4.43902e-05 3.36737e-05 
1830.15 0 1.65857e-06 -0.000205218 -0.000104563 3.97015e-05 -0.00165965 -0.000136432 -2.96062e-05 0.000794509 8.69515e-05 5.21862e-05 -5.89081e-05 -4.15722e-05 0.000151575 4.42132e-05 7.82385e-05 4.18034e-05 0.000220427 1.47624e-05 1.534e-05 3.64637e-05 0.00010365 1.90974e-05 2.27993e-05 0.000139471 -6.27e-05 0.00010134 1.68233e-06 -0.00014259 9.27296e-05 -7.69694e-05 -4.34473e-05 3.79722e-05 
1830.5 0 1.9509e-06 -0.00017926 -0.000104503 3.95005e-05 -0.00165486 -0.000151709 -3.66733e-05 0.000819409 7.35351e-05 5.68713e-05 -6.46155e-05 -3.68052e-05 0.000142903 3.80329e-05 7.6599e-05 3.46467e-05 0.000209854 3.12783e-05 1.76002e-06 2.09336e-05 0.000101704 1.57636e-05 1.32462e-05 0.000139793 -5.51608e-05 0.000103544 9.51198e-06 -0.000146306 8.51594e-05 -7.87345e-05 -4.36561e-05 4.11016e-05 
1830.85 0 3.52548e-06 -0.000150443 -0.000104086 3.9882e-05 -0.00165359 -0.000173131 -4.14975e-05 0.000846914 5.888e-05 6.42212e-05 -6.44622e-05 -3.88564e-05 0.000132501 3.22967e-05 7.57399e-05 2.2823e-05 0.000202545 4.53641e-05 -1.77377e-05 9.03969e-06 9.86952e-05 1.33989e-05 5.17892e-06 0.000138726 -4.76987e-05 0.000105045 1.46558e-05 -0.00015113 7.95596e-05 -8.09984e-05 -4.49535e-05 4.26961e-05 
1831.2 0 5.124e-06 -0.000119011 -0.000102483 4.12622e-05 -0.00165379 -0.00020065 -4.54008e-05 0.000876405 4.56179e-05 7.19586e-05 -5.82518e-05 -4.52499e-05 0.000121299 2.42751e-05 7.7318e-05 9.10034e-06 0.000196839 5.75953e-05 -4.16244e-05 6.24428e-07 9.39247e-05 1.12796e-05 -1.488e-06 0.000136206 -4.01374e-05 0.000105099 1.73617e-05 -0.00015727 7.69293e-05 -8.641e-05 -4.66383e-05 4.39826e-05 
1831.55 0 5.48315e-06 -8.67627e-05 -0.000100339 4.46623e-05 -0.00165217 -0.000228095 -5.14455e-05 0.000907299 3.35015e-05 7.88273e-05 -4.66184e-05 -5.27689e-05 0.000109813 1.21211e-05 7.97397e-05 -2.35195e-06 0.000191564 6.88036e-05 -6.80535e-05 -3.44177e-06 8.77115e-05 9.4465e-06 -7.34695e-06 0.000131968 -3.35634e-05 0.000103635 1.82031e-05 -0.000163427 7.70496e-05 -9.5175e-05 -4.8362e-05 4.54501e-05 
1831.9 0 5.14808e-06 -5.61237e-05 -9.7915e-05 4.93839e-05 -0.00164508 -0.00024957 -5.97196e-05 0.000940377 2.26291e-05 8.34244e-05 -3.25198e-05 -6.20661e-05 0.000100669 -3.33893e-06 8.01081e-05 -9.14496e-06 0.00018265 7.81047e-05 -9.41596e-05 -1.83444e-06 8.21427e-05 7.9732e-06 -1.17225e-05 0.000125931 -2.82572e-05 0.000101435 1.68678e-05 -0.00016866 7.75844e-05 -0.000103819 -4.90253e-05 4.63319e-05 
1832.25 0 4.13681e-06 -2.7075e-05 -9.33649e-05 5.35653e-05 -0.00163056 -0.000263635 -6.63039e-05 0.000974437 1.26351e-05 8.37283e-05 -2.02008e-05 -7.45339e-05 9.51377e-05 -1.85361e-05 7.7867e-05 -1.3221e-05 0.000167453 8.38118e-05 -0.000118066 5.40247e-06 7.86497e-05 7.1574e-06 -1.39287e-05 0.000119593 -2.2574e-05 9.91403e-05 1.34687e-05 -0.00017415 7.78862e-05 -0.000111327 -4.96085e-05 4.65227e-05 
1832.6 0 1.336e-06 3.03481e-06 -8.72096e-05 5.78524e-05 -0.00161011 -0.000273568 -6.82892e-05 0.00100697 3.635e-06 7.84556e-05 -1.27817e-05 -9.12523e-05 9.29291e-05 -3.35682e-05 7.53278e-05 -1.67631e-05 0.000150033 8.67054e-05 -0.000138523 1.72001e-05 7.751e-05 7.0923e-06 -1.47626e-05 0.000115569 -1.62909e-05 9.64319e-05 9.28395e-06 -0.000180131 7.83196e-05 -0.000117703 -5.25164e-05 4.7471e-05 
1832.95 0 -3.37395e-06 3.49357e-05 -8.10126e-05 6.26573e-05 -0.00158636 -0.000282541 -6.73605e-05 0.00103693 -3.21285e-06 7.02164e-05 -9.61003e-06 -0.000112676 9.53276e-05 -5.24545e-05 7.3895e-05 -2.2794e-05 0.000134497 8.90477e-05 -0.00015329 3.19952e-05 7.73866e-05 8.59316e-06 -1.53262e-05 0.000115304 -1.03882e-05 9.16934e-05 5.00071e-06 -0.000186102 7.72238e-05 -0.000121517 -5.69636e-05 4.92283e-05 
1833.3 0 -9.83175e-06 6.76004e-05 -7.54094e-05 6.68336e-05 -0.00156045 -0.000291203 -6.55021e-05 0.00106576 -8.38216e-06 6.11641e-05 -9.75948e-06 -0.000136569 0.000101147 -7.52831e-05 7.09731e-05 -3.46524e-05 0.000118595 9.17091e-05 -0.000160115 4.77781e-05 7.62319e-05 1.24356e-05 -1.57118e-05 0.000117878 -4.64261e-06 8.46509e-05 3.2601e-07 -0.00019186 7.34289e-05 -0.000122394 -6.05577e-05 4.97296e-05 
1833.65 0 -1.77078e-05 9.98891e-05 -7.12095e-05 7.00735e-05 -0.00153114 -0.000300157 -6.20163e-05 0.00109575 -1.46591e-05 4.9223e-05 -1.40323e-05 -0.000161274 0.000107584 -9.64533e-05 6.37518e-05 -5.10371e-05 9.8093e-05 9.43983e-05 -0.0001586 6.19247e-05 7.349e-05 1.96387e-05 -1.6057e-05 0.000120246 1.8409e-06 7.79314e-05 -3.81684e-06 -0.000195636 6.83305e-05 -0.000121045 -6.20912e-05 4.86879e-05 
1834 0 -2.51255e-05 0.000132107 -6.80784e-05 7.3852e-05 -0.00149678 -0.000309641 -5.68555e-05 0.00112645 -2.40444e-05 3.5206e-05 -2.23232e-05 -0.000185455 0.000112232 -0.000113481 5.10783e-05 -6.99116e-05 7.56505e-05 9.64328e-05 -0.000150554 7.09862e-05 7.08883e-05 3.03751e-05 -1.61782e-05 0.000120076 1.05937e-05 7.35162e-05 -6.07378e-06 -0.000196409 6.33287e-05 -0.000118054 -6.19874e-05 4.69429e-05 
1834.35 0 -3.08898e-05 0.000164387 -6.66313e-05 7.89853e-05 -0.00145748 -0.000318071 -5.17164e-05 0.00115692 -3.56095e-05 2.18755e-05 -3.37599e-05 -0.000207793 0.000111973 -0.000129148 3.43983e-05 -8.80618e-05 5.66158e-05 9.6914e-05 -0.000138819 7.49941e-05 6.98896e-05 4.11314e-05 -1.56226e-05 0.000118704 2.27765e-05 7.10696e-05 -8.04228e-06 -0.000196499 5.83377e-05 -0.000113198 -6.23879e-05 4.42675e-05 
1834.7 0 -3.5682e-05 0.000195682 -6.7726e-05 8.43903e-05 -0.00141546 -0.000324024 -4.71298e-05 0.00118713 -4.60289e-05 9.89145e-06 -4.65372e-05 -0.00022825 0.000107322 -0.000146111 1.71452e-05 -0.000101536 4.06015e-05 9.54453e-05 -0.00012518 7.41874e-05 7.02248e-05 4.79957e-05 -1.43817e-05 0.000116921 3.71254e-05 6.957e-05 -1.02242e-05 -0.000197492 5.44106e-05 -0.000108433 -6.26654e-05 4.1143e-05 
1835.05 0 -3.9935e-05 0.000224652 -6.95078e-05 8.89011e-05 -0.00137194 -0.000327593 -4.27295e-05 0.00121796 -5.28561e-05 1.18177e-06 -5.78506e-05 -0.0002457 9.97088e-05 -0.000165425 2.06348e-06 -0.000110298 2.52926e-05 9.23852e-05 -0.000109264 6.78213e-05 7.01879e-05 5.17911e-05 -1.19216e-05 0.000114791 5.1623e-05 6.88739e-05 -1.11691e-05 -0.00019861 5.18718e-05 -0.000105769 -6.20388e-05 3.9647e-05 
1835.4 0 -4.33951e-05 0.000251057 -7.08684e-05 9.27546e-05 -0.00132605 -0.000328432 -4.11491e-05 0.00124731 -5.67148e-05 -1.44538e-06 -6.61965e-05 -0.00025768 8.90975e-05 -0.000186092 -9.88124e-06 -0.000116737 9.40424e-06 8.78834e-05 -9.21587e-05 5.83598e-05 6.84293e-05 5.51126e-05 -7.64261e-06 0.000114283 6.37527e-05 6.93905e-05 -1.0286e-05 -0.000199562 4.93819e-05 -0.000103539 -6.24116e-05 4.04307e-05 
1835.75 0 -4.63457e-05 0.000275102 -7.23342e-05 9.77789e-05 -0.00127738 -0.000325904 -4.57826e-05 0.00127386 -5.90918e-05 2.07419e-06 -7.02808e-05 -0.000262684 7.66297e-05 -0.000203802 -1.85868e-05 -0.000122465 -7.86994e-06 8.31655e-05 -7.64523e-05 5.09047e-05 6.54069e-05 5.79518e-05 -2.37698e-06 0.000116944 7.15979e-05 7.22582e-05 -8.48684e-06 -0.000200904 4.73188e-05 -9.95212e-05 -6.41097e-05 4.28889e-05 
1836.1 0 -4.85818e-05 0.000297495 -7.39936e-05 0.000104654 -0.0012268 -0.00032075 -5.59823e-05 0.00129878 -5.93228e-05 9.87864e-06 -7.04088e-05 -0.00026074 6.32402e-05 -0.000215061 -2.44296e-05 -0.000128207 -2.44826e-05 7.91351e-05 -6.40849e-05 4.77031e-05 6.27441e-05 6.06637e-05 2.6858e-06 0.000121202 7.62413e-05 7.72587e-05 -5.44844e-06 -0.00020307 4.58377e-05 -9.3877e-05 -6.38922e-05 4.54564e-05 
1836.45 0 -5.03264e-05 0.000318643 -7.47754e-05 0.00011238 -0.00117454 -0.000313316 -7.04272e-05 0.00132142 -5.40131e-05 1.97783e-05 -6.91853e-05 -0.000254146 4.94275e-05 -0.000218335 -2.7842e-05 -0.00013486 -3.91133e-05 7.5224e-05 -5.40274e-05 4.59467e-05 6.12122e-05 6.37378e-05 7.01803e-06 0.000123376 8.02289e-05 8.21077e-05 -5.31832e-07 -0.000205814 4.4687e-05 -8.67817e-05 -6.26357e-05 4.7067e-05 
1836.8 0 -5.40173e-05 0.000339028 -7.30981e-05 0.000118721 -0.00112128 -0.000303318 -8.83674e-05 0.00133998 -4.15322e-05 2.88693e-05 -6.89196e-05 -0.000246136 3.61704e-05 -0.000214544 -2.81799e-05 -0.000141641 -5.22504e-05 7.26852e-05 -4.41489e-05 4.25223e-05 5.90198e-05 6.65355e-05 1.07405e-05 0.000121624 8.45088e-05 8.55205e-05 4.36658e-06 -0.000209185 4.52268e-05 -7.90159e-05 -6.41159e-05 4.72041e-05 
1837.15 0 -6.02514e-05 0.000358538 -6.90216e-05 0.000120586 -0.00107028 -0.000291243 -0.000105351 0.00135466 -2.46279e-05 3.44145e-05 -7.10047e-05 -0.000237896 2.36432e-05 -0.000206883 -2.59005e-05 -0.000146721 -6.18258e-05 7.26072e-05 -3.44538e-05 3.81258e-05 5.55683e-05 6.80618e-05 1.34652e-05 0.000117848 8.76451e-05 8.79341e-05 6.84183e-06 -0.000212386 4.8434e-05 -7.18194e-05 -6.83587e-05 4.59114e-05 
1837.5 0 -6.76391e-05 0.000376618 -6.34952e-05 0.000117178 -0.00102297 -0.000277569 -0.000119773 0.00136793 -8.53817e-06 3.4624e-05 -7.69411e-05 -0.000229969 1.16975e-05 -0.000198256 -2.1512e-05 -0.000149608 -6.68431e-05 7.55678e-05 -2.53916e-05 3.34188e-05 5.31908e-05 6.8304e-05 1.45709e-05 0.000114458 8.96185e-05 8.94883e-05 7.86377e-06 -0.000216092 5.23486e-05 -6.70812e-05 -7.28874e-05 4.44175e-05 
1837.85 0 -7.48971e-05 0.000394793 -5.61118e-05 0.0001095 -0.000978873 -0.00026367 -0.000135422 0.00137996 3.95854e-06 3.07669e-05 -8.70343e-05 -0.000222539 1.40254e-06 -0.000190154 -1.76924e-05 -0.000150702 -6.92708e-05 8.28095e-05 -1.74751e-05 2.5792e-05 5.25125e-05 6.81114e-05 1.29215e-05 0.000111984 9.11257e-05 8.91436e-05 9.08972e-06 -0.000222954 5.48529e-05 -6.78883e-05 -7.58084e-05 4.30787e-05 
1838.2 0 -8.04511e-05 0.000413607 -4.62109e-05 9.85427e-05 -0.000936769 -0.000249741 -0.000152756 0.00138974 1.4036e-05 2.73699e-05 -9.76302e-05 -0.000215247 -6.79903e-06 -0.000183374 -1.78471e-05 -0.000151279 -7.17485e-05 9.47887e-05 -1.05892e-05 1.4891e-05 5.30283e-05 6.71712e-05 8.7487e-06 0.000110274 9.25414e-05 8.61604e-05 1.0577e-05 -0.000232624 5.56195e-05 -7.37661e-05 -7.73569e-05 4.1534e-05 
1838.55 0 -8.31136e-05 0.000431055 -3.48803e-05 8.68533e-05 -0.000895501 -0.000233588 -0.000167419 0.00139896 2.15189e-05 2.70927e-05 -0.000104238 -0.00020812 -1.27377e-05 -0.000177302 -2.09482e-05 -0.000152772 -7.53422e-05 0.000110531 -3.03513e-06 4.24757e-06 5.46491e-05 6.40645e-05 3.84166e-06 0.000108981 9.51812e-05 8.15362e-05 1.30632e-05 -0.000242889 5.55524e-05 -8.02903e-05 -7.81043e-05 4.03785e-05 
1838.9 0 -8.42413e-05 0.000444921 -2.35077e-05 7.70165e-05 -0.000855126 -0.000214129 -0.000176816 0.00140933 2.61676e-05 3.03612e-05 -0.000106617 -0.000200662 -1.49713e-05 -0.000172185 -2.39614e-05 -0.000156445 -8.08194e-05 0.000127903 6.56641e-06 -2.97947e-06 5.58277e-05 5.92867e-05 -8.09794e-07 0.000107221 9.89867e-05 7.67915e-05 1.72733e-05 -0.000252819 5.57762e-05 -8.56707e-05 -7.73109e-05 4.07921e-05 
1839.25 0 -8.58362e-05 0.000454852 -1.28631e-05 6.80051e-05 -0.000815512 -0.00019302 -0.000182144 0.00141902 2.94106e-05 3.61709e-05 -0.000108479 -0.000192744 -1.42853e-05 -0.000168767 -2.69325e-05 -0.000163109 -8.76668e-05 0.00014438 1.73593e-05 -7.22801e-06 5.52405e-05 5.47475e-05 -6.2729e-06 0.0001052 0.000102145 7.22883e-05 2.30538e-05 -0.000262149 5.64274e-05 -9.11499e-05 -7.38018e-05 4.18163e-05 
1839.6 0 -8.84186e-05 0.000462396 -4.12487e-06 5.77049e-05 -0.000775601 -0.000171073 -0.000185725 0.00142776 3.43584e-05 4.27785e-05 -0.000112582 -0.000185671 -1.23475e-05 -0.000166408 -3.02852e-05 -0.00017276 -9.30682e-05 0.000158866 2.77912e-05 -1.14416e-05 5.31762e-05 5.08203e-05 -1.29071e-05 0.000103606 0.000103983 6.71884e-05 3.05588e-05 -0.000270403 5.6919e-05 -9.68364e-05 -6.85697e-05 4.19611e-05 
1839.95 0 -9.01778e-05 0.000469425 2.7624e-06 4.65271e-05 -0.000736483 -0.000148593 -0.000188887 0.00143748 4.26474e-05 4.95496e-05 -0.00011676 -0.000180714 -1.0819e-05 -0.000165211 -3.3701e-05 -0.000185392 -9.62361e-05 0.000168598 3.88557e-05 -1.64263e-05 4.96115e-05 4.76466e-05 -2.02286e-05 0.000102758 0.000105483 6.10293e-05 3.93226e-05 -0.000277466 5.61618e-05 -0.000102413 -6.34353e-05 4.20473e-05 
1840.3 0 -8.88093e-05 0.000476582 7.4665e-06 3.62526e-05 -0.000699292 -0.000124976 -0.00019008 0.0014497 5.38183e-05 5.67285e-05 -0.000116288 -0.000178324 -1.21466e-05 -0.000165674 -3.82309e-05 -0.000201013 -9.84227e-05 0.000170827 5.20373e-05 -2.29815e-05 4.47749e-05 4.57176e-05 -2.73367e-05 0.000102237 0.000106786 5.4133e-05 4.74911e-05 -0.000284542 5.41892e-05 -0.000108273 -5.91128e-05 4.2277e-05 
1840.65 0 -8.48496e-05 0.000485555 9.90111e-06 2.7273e-05 -0.000661958 -0.000100393 -0.000187051 0.00146473 6.67144e-05 6.37576e-05 -0.000110664 -0.000177486 -1.70853e-05 -0.000167457 -4.56946e-05 -0.000216876 -9.91005e-05 0.000165814 6.90018e-05 -3.22359e-05 4.00273e-05 4.44191e-05 -3.29138e-05 0.00010164 0.000107497 4.69175e-05 5.44948e-05 -0.000292078 5.23214e-05 -0.000113277 -5.54861e-05 4.15983e-05 
1841 0 -7.98378e-05 0.000496582 1.0586e-05 1.79248e-05 -0.000623888 -7.57269e-05 -0.000179485 0.00148031 8.08983e-05 6.93398e-05 -0.000104021 -0.000176744 -2.56119e-05 -0.000169014 -5.61502e-05 -0.000229266 -9.79248e-05 0.000156088 8.99361e-05 -4.35755e-05 3.55311e-05 4.22043e-05 -3.71249e-05 9.98658e-05 0.00010706 3.97774e-05 6.18581e-05 -0.00029841 5.19165e-05 -0.000115766 -5.10259e-05 4.15026e-05 
1841.35 0 -7.52276e-05 0.000506959 1.00771e-05 6.8499e-06 -0.000587567 -5.07673e-05 -0.000167963 0.00149421 9.62205e-05 7.38801e-05 -9.7912e-05 -0.000175214 -3.40751e-05 -0.000168023 -6.72362e-05 -0.00023653 -9.42678e-05 0.000146016 0.000110797 -5.59453e-05 3.06292e-05 3.7906e-05 -4.02591e-05 9.65581e-05 0.000105483 3.31212e-05 7.02118e-05 -0.000300669 5.29716e-05 -0.000116276 -4.57646e-05 4.24762e-05 
1841.7 0 -7.10906e-05 0.000515547 1.04986e-05 -4.68214e-06 -0.000557092 -2.73981e-05 -0.00015414 0.00150527 0.000110791 7.7304e-05 -9.21086e-05 -0.00017132 -3.95781e-05 -0.000163274 -7.64881e-05 -0.000238569 -8.74067e-05 0.000139555 0.00012816 -6.70089e-05 2.69086e-05 3.27797e-05 -4.22705e-05 9.29893e-05 0.000102507 2.75374e-05 7.8001e-05 -0.000298152 5.47867e-05 -0.000116024 -4.15585e-05 4.30253e-05 
1842.05 0 -6.66847e-05 0.000523456 1.09576e-05 -1.53057e-05 -0.000533391 -8.21085e-06 -0.00014094 0.00151272 0.000123085 7.75784e-05 -8.58997e-05 -0.000163513 -4.42279e-05 -0.000155929 -8.28837e-05 -0.000233865 -7.86851e-05 0.000136339 0.000140355 -7.47952e-05 2.56462e-05 2.88207e-05 -4.33536e-05 8.89663e-05 9.73435e-05 2.34993e-05 8.42201e-05 -0.000293547 5.69335e-05 -0.000115435 -3.97688e-05 4.28807e-05 
1842.4 0 -6.12873e-05 0.00053148 9.96001e-06 -2.49589e-05 -0.000513004 6.75328e-06 -0.00012934 0.00151705 0.000133719 7.39283e-05 -7.82251e-05 -0.000152572 -4.72258e-05 -0.000146635 -8.80633e-05 -0.000222499 -7.05092e-05 0.000133067 0.000147586 -7.96928e-05 2.63714e-05 2.6234e-05 -4.20067e-05 8.29315e-05 8.97991e-05 2.02338e-05 8.84784e-05 -0.000289211 5.93205e-05 -0.000114355 -3.99575e-05 4.2051e-05 
1842.75 0 -5.46035e-05 0.000540908 8.58605e-06 -3.28201e-05 -0.000493953 1.96745e-05 -0.000117386 0.00151912 0.00014306 6.89572e-05 -7.07057e-05 -0.000141027 -4.8441e-05 -0.000137126 -9.44261e-05 -0.000208532 -6.33237e-05 0.000128764 0.000153642 -8.2327e-05 2.81048e-05 2.45069e-05 -3.65596e-05 7.62101e-05 8.09313e-05 1.7553e-05 9.07517e-05 -0.000286905 6.07093e-05 -0.000112785 -4.13184e-05 4.0193e-05 
1843.1 0 -4.73872e-05 0.000552416 6.31048e-06 -3.82551e-05 -0.000476349 3.18558e-05 -0.000102286 0.00151831 0.000151568 6.36313e-05 -6.51112e-05 -0.000131458 -5.03994e-05 -0.000128545 -0.000103136 -0.000195654 -5.67472e-05 0.000123773 0.000162291 -8.28923e-05 3.00709e-05 2.32313e-05 -2.90215e-05 7.19807e-05 7.29939e-05 1.5928e-05 9.11717e-05 -0.000286519 6.0613e-05 -0.000111051 -4.23645e-05 3.81973e-05 
1843.45 0 -3.97561e-05 0.000566476 3.66325e-06 -4.22255e-05 -0.000457548 4.30135e-05 -8.44933e-05 0.00151321 0.000159732 5.78716e-05 -6.02037e-05 -0.000122409 -5.46833e-05 -0.000118392 -0.000113446 -0.000184944 -5.12717e-05 0.000119129 0.00017493 -8.11426e-05 3.1756e-05 2.15993e-05 -2.24447e-05 7.10419e-05 6.67001e-05 1.42906e-05 8.78934e-05 -0.000285347 6.183e-05 -0.000110448 -4.18114e-05 3.72866e-05 
1843.8 0 -3.06127e-05 0.000584172 1.40505e-06 -4.51702e-05 -0.000433317 5.24083e-05 -6.55971e-05 0.0015046 0.000164879 5.42338e-05 -5.60497e-05 -0.000111307 -6.05946e-05 -0.000104423 -0.000122731 -0.00017528 -4.6287e-05 0.000115186 0.000189951 -7.57718e-05 3.3064e-05 1.92938e-05 -1.76104e-05 7.38469e-05 6.10061e-05 1.20997e-05 8.03233e-05 -0.000280459 6.67024e-05 -0.000110955 -4.10434e-05 3.69725e-05 
1844.15 0 -1.98554e-05 0.000604452 -9.15315e-07 -4.70934e-05 -0.00040231 5.90686e-05 -4.52365e-05 0.00149431 0.000165925 5.22551e-05 -5.53714e-05 -9.95198e-05 -6.47814e-05 -8.82532e-05 -0.000130587 -0.000165537 -4.21036e-05 0.000111955 0.000205979 -6.72235e-05 3.37359e-05 1.63964e-05 -1.37542e-05 7.93778e-05 5.59202e-05 9.93438e-06 7.07451e-05 -0.000271749 7.39529e-05 -0.000110528 -4.17881e-05 3.54982e-05 
1844.5 0 -9.3885e-06 0.000623676 -2.68743e-06 -4.77404e-05 -0.000367327 6.26711e-05 -2.43162e-05 0.00148454 0.000164762 4.98607e-05 -5.79483e-05 -8.87637e-05 -6.62149e-05 -7.30201e-05 -0.000138627 -0.000155736 -3.8731e-05 0.000109052 0.00022224 -5.74758e-05 3.32396e-05 1.18236e-05 -1.06452e-05 8.45498e-05 5.26729e-05 9.78708e-06 6.03997e-05 -0.000260361 8.06842e-05 -0.000108892 -4.37163e-05 3.25734e-05 
1844.85 0 -1.90141e-06 0.000639207 -2.91849e-06 -4.66644e-05 -0.00033129 6.4751e-05 -6.58535e-06 0.00147828 0.000161596 4.91761e-05 -6.06999e-05 -7.85853e-05 -6.68789e-05 -6.05242e-05 -0.000146564 -0.000146972 -3.47725e-05 0.000106131 0.000237103 -4.77441e-05 3.11053e-05 6.62321e-06 -9.52225e-06 8.88208e-05 5.13358e-05 1.21856e-05 4.99424e-05 -0.000246514 8.74099e-05 -0.000107423 -4.68954e-05 2.84322e-05 
1845.2 0 1.44598e-06 0.000653073 -3.47407e-07 -4.51166e-05 -0.000294057 6.63203e-05 4.70191e-06 0.0014766 0.000157245 5.21488e-05 -6.22265e-05 -6.67149e-05 -6.73254e-05 -5.22166e-05 -0.000155092 -0.000140016 -3.15382e-05 0.000103107 0.000249043 -3.94287e-05 2.96279e-05 3.43571e-06 -9.35109e-06 9.20289e-05 5.16522e-05 1.50901e-05 3.95465e-05 -0.000231136 9.5206e-05 -0.000107799 -5.08431e-05 2.38207e-05 
1845.55 0 3.07495e-06 0.000667367 4.76144e-06 -4.45479e-05 -0.000254156 6.8703e-05 9.77714e-06 0.00147759 0.000154415 5.66284e-05 -6.14691e-05 -5.131e-05 -6.67838e-05 -4.75142e-05 -0.000163268 -0.000134717 -3.17249e-05 9.79685e-05 0.000257452 -3.56535e-05 3.2154e-05 1.69368e-06 -8.12522e-06 9.22892e-05 5.41544e-05 1.73456e-05 2.87501e-05 -0.000215543 0.000103025 -0.000110889 -5.47353e-05 2.10557e-05 
1845.9 0 5.00428e-06 0.000680775 1.00643e-05 -4.48432e-05 -0.00020907 7.40119e-05 1.4006e-05 0.00147775 0.000154393 6.02005e-05 -5.75887e-05 -3.37001e-05 -6.35512e-05 -4.46685e-05 -0.000168957 -0.000129689 -3.67219e-05 9.00476e-05 0.000261602 -3.92447e-05 3.75459e-05 -9.26661e-07 -7.6889e-06 8.91103e-05 5.8368e-05 1.82996e-05 1.86219e-05 -0.000200332 0.000110058 -0.000115777 -5.80454e-05 1.98717e-05 
1846.25 0 5.809e-06 0.000692679 1.40615e-05 -4.60658e-05 -0.000159593 8.0976e-05 2.1598e-05 0.00147415 0.000155582 6.26553e-05 -5.1555e-05 -1.5713e-05 -5.63681e-05 -4.42952e-05 -0.000173046 -0.0001249 -4.73004e-05 8.17462e-05 0.000259385 -5.04512e-05 4.18239e-05 -4.04896e-06 -1.10666e-05 8.47299e-05 6.29423e-05 1.65529e-05 1.18463e-05 -0.000184916 0.000115302 -0.000120949 -6.09678e-05 1.75632e-05 
1846.6 0 4.02319e-06 0.000703316 1.69239e-05 -4.90634e-05 -0.0001118 8.70434e-05 3.01982e-05 0.00146607 0.000155653 6.55796e-05 -4.43217e-05 3.82482e-08 -4.66914e-05 -4.71393e-05 -0.00017746 -0.000119307 -6.45063e-05 7.52992e-05 0.000251085 -6.65258e-05 4.25705e-05 -6.20205e-06 -1.85966e-05 8.09707e-05 6.74938e-05 1.34648e-05 9.62487e-06 -0.000168832 0.000116858 -0.000126383 -6.52298e-05 1.26657e-05 
1846.95 0 9.99114e-07 0.000712002 1.90191e-05 -5.28229e-05 -6.85269e-05 9.20516e-05 3.61981e-05 0.00145512 0.000152845 7.13141e-05 -3.51055e-05 1.27332e-05 -3.69045e-05 -5.10019e-05 -0.000183989 -0.000110189 -8.61475e-05 7.12814e-05 0.000239963 -8.48292e-05 4.11534e-05 -6.21162e-06 -2.78858e-05 7.84356e-05 7.1811e-05 1.06396e-05 1.1769e-05 -0.000153458 0.000114167 -0.000132482 -6.96712e-05 5.52979e-06 
1847.3 0 -1.60713e-06 0.000719756 2.04552e-05 -5.55078e-05 -2.70512e-05 9.6136e-05 3.81714e-05 0.00144309 0.000145681 7.93746e-05 -2.23517e-05 2.56385e-05 -2.76048e-05 -5.33065e-05 -0.000193241 -9.77515e-05 -0.000107297 6.74135e-05 0.000230104 -0.000104087 3.9015e-05 -3.98824e-06 -3.6534e-05 7.76968e-05 7.59321e-05 8.01485e-06 1.67328e-05 -0.000140446 0.000109676 -0.00013795 -7.16246e-05 -2.65657e-06 
1847.65 0 -3.30505e-06 0.000727691 2.17572e-05 -5.69585e-05 1.55147e-05 9.95349e-05 3.66958e-05 0.00142991 0.000134511 8.81598e-05 -6.24956e-06 4.07705e-05 -1.92999e-05 -5.20477e-05 -0.000203957 -8.42587e-05 -0.000125373 6.25578e-05 0.000222296 -0.000121412 3.66863e-05 -5.47545e-07 -4.39503e-05 7.81949e-05 7.87919e-05 4.91796e-06 2.27019e-05 -0.000130758 0.000105793 -0.000142007 -7.12394e-05 -1.19367e-05 
1848 0 -3.55638e-06 0.000736651 2.26553e-05 -5.73873e-05 5.99638e-05 0.000102659 3.45919e-05 0.00141516 0.000123714 9.53615e-05 1.29051e-05 5.73176e-05 -1.21584e-05 -4.69419e-05 -0.000215124 -7.12029e-05 -0.000140434 5.75685e-05 0.000215912 -0.000134288 3.52707e-05 2.60549e-06 -5.04859e-05 7.84799e-05 7.93062e-05 1.37052e-06 2.9012e-05 -0.000124481 0.000102359 -0.000144744 -7.00274e-05 -2.21623e-05 
1848.35 0 -2.44673e-06 0.000746439 2.3677e-05 -5.78105e-05 0.000105198 0.000107229 3.39363e-05 0.00140168 0.000114966 9.88446e-05 3.36984e-05 7.34234e-05 -3.95542e-06 -4.00987e-05 -0.000225816 -5.85658e-05 -0.000152033 5.33229e-05 0.00021151 -0.000143245 3.44285e-05 5.6373e-06 -5.72402e-05 7.78493e-05 7.67233e-05 -2.01727e-06 3.38925e-05 -0.000119379 9.92966e-05 -0.000146224 -6.81906e-05 -3.31297e-05 
1848.7 0 -1.41527e-06 0.000755445 2.63021e-05 -5.85722e-05 0.000155518 0.000111531 3.40527e-05 0.00138969 0.000105786 9.7863e-05 5.45022e-05 8.68138e-05 5.86537e-06 -3.35025e-05 -0.000235142 -4.82549e-05 -0.000156876 4.98806e-05 0.000208878 -0.000148471 3.4277e-05 1.02908e-05 -6.52026e-05 7.83117e-05 6.99987e-05 -4.66306e-06 3.61327e-05 -0.000112746 9.72366e-05 -0.000147439 -6.66942e-05 -4.35996e-05 
1849.05 0 -1.31993e-07 0.000764015 3.04982e-05 -5.87298e-05 0.000212373 0.000111087 3.18907e-05 0.00137675 9.6311e-05 9.48188e-05 7.48867e-05 9.59724e-05 1.63821e-05 -2.93057e-05 -0.000240886 -4.23458e-05 -0.000154419 4.77248e-05 0.000207191 -0.000151115 3.55772e-05 1.6194e-05 -7.2796e-05 8.12408e-05 5.94992e-05 -6.82234e-06 3.76589e-05 -0.000104089 9.70817e-05 -0.000148862 -6.72294e-05 -5.20529e-05 
1849.4 0 1.18063e-06 0.000770258 3.47307e-05 -5.75692e-05 0.000271111 0.00010584 2.59603e-05 0.0013648 8.72265e-05 9.47046e-05 9.34345e-05 0.000100787 2.64419e-05 -2.78534e-05 -0.000242904 -4.16824e-05 -0.00014886 4.72246e-05 0.000204442 -0.000151869 3.77142e-05 2.12539e-05 -7.86482e-05 8.75069e-05 4.72184e-05 -9.48627e-06 3.9643e-05 -9.36336e-05 9.81197e-05 -0.000150574 -6.83365e-05 -5.9579e-05 
1849.75 0 1.50387e-06 0.000772672 3.79675e-05 -5.51984e-05 0.000330029 9.93268e-05 1.74689e-05 0.00135469 7.80671e-05 0.000100128 0.000106952 0.000100861 3.4758e-05 -2.76105e-05 -0.000244037 -4.73258e-05 -0.000144985 4.72909e-05 0.000197691 -0.00014894 3.86396e-05 2.54492e-05 -8.2585e-05 9.49602e-05 3.5274e-05 -1.3214e-05 4.24007e-05 -8.28188e-05 9.9151e-05 -0.0001514 -6.77094e-05 -6.6722e-05 
1850.1 0 3.59215e-07 0.000772528 3.99122e-05 -5.19265e-05 0.000388286 9.46448e-05 9.6478e-06 0.00134295 6.92826e-05 0.000111756 0.00011406 9.58137e-05 4.09985e-05 -2.77792e-05 -0.000247107 -5.74137e-05 -0.000143614 4.86171e-05 0.00018419 -0.000142253 3.74283e-05 3.00777e-05 -8.62054e-05 0.000100833 2.42101e-05 -1.70861e-05 4.73094e-05 -7.53686e-05 9.98428e-05 -0.000148793 -6.45515e-05 -7.42965e-05 
1850.45 0 -2.63766e-06 0.000771273 4.05607e-05 -4.72338e-05 0.000445573 8.92006e-05 1.74474e-06 0.00132786 6.3437e-05 0.000128935 0.000116449 8.8015e-05 4.60584e-05 -2.83588e-05 -0.000254916 -6.80141e-05 -0.000142257 5.16493e-05 0.000162652 -0.000134441 3.46416e-05 3.57007e-05 -9.20844e-05 0.000106003 1.47895e-05 -1.75978e-05 5.41752e-05 -7.15751e-05 0.000101058 -0.000142454 -5.96088e-05 -8.10052e-05 
1850.8 0 -5.70691e-06 0.000770124 4.08404e-05 -4.12568e-05 0.000502061 8.08625e-05 -9.56909e-06 0.00131054 6.20345e-05 0.000149179 0.000116599 7.89197e-05 4.96901e-05 -2.78473e-05 -0.000267777 -7.6558e-05 -0.000140627 5.37881e-05 0.000137027 -0.000126479 3.1777e-05 4.16396e-05 -9.90483e-05 0.000112322 7.15354e-06 -1.39009e-05 6.12147e-05 -6.79683e-05 0.000103789 -0.000135172 -5.4714e-05 -8.49368e-05 
1851.15 0 -6.67957e-06 0.000768967 4.17361e-05 -3.54977e-05 0.000555978 7.40175e-05 -2.41371e-05 0.00129254 6.31614e-05 0.000169214 0.000116163 6.96423e-05 4.97775e-05 -2.59695e-05 -0.000283142 -8.33487e-05 -0.000142351 5.29227e-05 0.000111945 -0.000118718 3.06826e-05 4.57265e-05 -0.000105067 0.000116783 6.66529e-07 -1.00866e-05 6.81771e-05 -6.37908e-05 0.0001061 -0.000129418 -5.15399e-05 -8.70396e-05 
1851.5 0 -5.61393e-06 0.000765568 4.31748e-05 -3.1651e-05 0.000604981 7.37496e-05 -3.8044e-05 0.00127352 6.59352e-05 0.000187198 0.000113941 6.44542e-05 4.63598e-05 -2.24756e-05 -0.000297514 -8.98778e-05 -0.000150787 5.04729e-05 8.80256e-05 -0.000112937 3.07816e-05 4.79569e-05 -0.000108501 0.000117754 -3.75655e-06 -9.09107e-06 7.42016e-05 -6.06407e-05 0.000105722 -0.000126323 -4.99445e-05 -8.79771e-05 
1851.85 0 -3.86572e-06 0.000758828 4.49753e-05 -2.88087e-05 0.000648452 8.04509e-05 -4.66204e-05 0.00125204 6.96703e-05 0.000200478 0.000107484 6.66091e-05 3.90393e-05 -1.66913e-05 -0.000308277 -9.79824e-05 -0.00016559 4.78271e-05 6.76539e-05 -0.000110352 3.10039e-05 5.04591e-05 -0.000108888 0.000117679 -4.91627e-06 -1.04854e-05 7.76548e-05 -5.93013e-05 0.000102419 -0.000124445 -4.84133e-05 -8.64362e-05 
1852.2 0 -2.07423e-06 0.000750713 4.51598e-05 -2.60936e-05 0.000685998 9.32695e-05 -4.95166e-05 0.00123009 7.53648e-05 0.000207687 9.73268e-05 7.32797e-05 2.60723e-05 -9.71006e-06 -0.000314946 -0.000108598 -0.000182851 4.44657e-05 5.34023e-05 -0.000111523 3.17554e-05 5.34646e-05 -0.000107801 0.000117553 -3.19084e-06 -1.42252e-05 7.79237e-05 -5.87721e-05 9.81585e-05 -0.000121511 -4.58292e-05 -8.28374e-05 
1852.55 0 -2.39525e-07 0.00074253 4.41458e-05 -2.40561e-05 0.00071816 0.000108842 -4.92709e-05 0.00121026 8.52852e-05 0.00020952 8.56774e-05 7.84284e-05 8.22905e-06 -3.03985e-06 -0.000317926 -0.000122365 -0.000200115 4.11649e-05 4.53307e-05 -0.000116737 3.26542e-05 5.64066e-05 -0.000105893 0.000116858 7.0098e-07 -2.03766e-05 7.56667e-05 -5.63438e-05 9.41744e-05 -0.000116596 -4.1925e-05 -7.83198e-05 
1852.9 0 2.76321e-06 0.000734345 4.41929e-05 -2.30504e-05 0.000745904 0.000122762 -4.57688e-05 0.00119199 9.84054e-05 0.000206875 7.48094e-05 7.78325e-05 -1.57329e-05 2.15435e-06 -0.000315998 -0.000138213 -0.000216868 4.09604e-05 4.26432e-05 -0.000125842 3.29266e-05 5.87554e-05 -0.000104052 0.000115457 6.39182e-06 -2.71118e-05 7.28963e-05 -5.08587e-05 9.01418e-05 -0.000110311 -3.61856e-05 -7.2897e-05 
1853.25 0 6.67315e-06 0.000725329 4.32119e-05 -2.18363e-05 0.000769947 0.000133106 -3.96344e-05 0.00117272 0.000109681 0.000200315 6.80765e-05 7.25217e-05 -4.51408e-05 6.73557e-06 -0.000309608 -0.000154177 -0.000232637 4.38276e-05 4.23439e-05 -0.000137906 3.21804e-05 5.86927e-05 -0.00010366 0.000114092 1.43119e-05 -3.32265e-05 7.15999e-05 -4.28488e-05 8.57455e-05 -0.000103536 -2.71394e-05 -6.72626e-05 
1853.6 0 1.07071e-05 0.000714248 3.95394e-05 -1.97097e-05 0.000788993 0.000139721 -3.20075e-05 0.00115048 0.000115872 0.000192062 6.53188e-05 6.46599e-05 -7.49175e-05 1.08295e-05 -0.000300398 -0.000168392 -0.000247738 4.73362e-05 4.01627e-05 -0.000150792 3.04609e-05 5.61398e-05 -0.000105039 0.000113709 2.29587e-05 -3.99743e-05 7.3145e-05 -3.33113e-05 8.2741e-05 -9.65728e-05 -1.57428e-05 -6.30106e-05 
1853.95 0 1.56115e-05 0.000700966 3.37807e-05 -1.81403e-05 0.000801887 0.000144746 -2.30641e-05 0.00112494 0.000117734 0.000185843 6.33181e-05 5.30479e-05 -0.0001028 1.32243e-05 -0.000288692 -0.000177927 -0.000262552 5.07596e-05 3.48089e-05 -0.000161203 3.00197e-05 5.3388e-05 -0.000108278 0.000114511 2.91766e-05 -4.85846e-05 7.80617e-05 -2.40086e-05 8.11069e-05 -8.81825e-05 -4.03422e-06 -6.05728e-05 
1854.3 0 2.0541e-05 0.000687584 2.69392e-05 -1.72481e-05 0.000809862 0.000150068 -1.38783e-05 0.00109708 0.000116664 0.000183821 5.84348e-05 3.73049e-05 -0.000127809 1.39308e-05 -0.000274225 -0.000181821 -0.000276061 5.52936e-05 2.73858e-05 -0.000166659 3.27124e-05 5.13196e-05 -0.000111935 0.000115276 3.23009e-05 -5.76015e-05 8.53062e-05 -1.63225e-05 7.89509e-05 -7.79235e-05 8.09308e-06 -5.89905e-05 
1854.65 0 2.4638e-05 0.000675458 2.0903e-05 -1.61663e-05 0.000813973 0.000153382 -4.5909e-06 0.00106683 0.000113752 0.000186089 4.98706e-05 2.01167e-05 -0.000147788 1.38357e-05 -0.00025664 -0.000181215 -0.000286776 6.1005e-05 1.88875e-05 -0.000166632 3.75228e-05 4.90231e-05 -0.000114311 0.000114256 3.38727e-05 -6.42852e-05 9.44103e-05 -1.04224e-05 7.51037e-05 -6.78632e-05 2.08094e-05 -5.77787e-05 
1855 0 2.78282e-05 0.000663227 1.6884e-05 -1.41905e-05 0.000814119 0.000151688 4.71458e-06 0.00103333 0.00011198 0.000191195 4.00554e-05 2.30986e-06 -0.000161326 1.35573e-05 -0.000236291 -0.000176255 -0.000294482 6.74295e-05 1.09104e-05 -0.000161562 4.34854e-05 4.66472e-05 -0.000115886 0.000109464 3.46663e-05 -6.79115e-05 0.000104835 -6.15621e-06 7.11878e-05 -5.96931e-05 3.16543e-05 -5.60846e-05 
1855.35 0 3.08742e-05 0.000650313 1.42411e-05 -1.10103e-05 0.000811993 0.000142803 1.26041e-05 0.000997713 0.000112755 0.000195722 3.28983e-05 -1.64791e-05 -0.000167864 1.20616e-05 -0.000215075 -0.000165291 -0.000301023 7.32684e-05 4.24694e-06 -0.000151134 5.02265e-05 4.43447e-05 -0.000117171 0.000100706 3.4717e-05 -7.03293e-05 0.000114215 -3.85904e-06 6.82001e-05 -5.25932e-05 3.76875e-05 -5.3842e-05 
1855.7 0 3.58486e-05 0.000638453 1.10902e-05 -7.02104e-06 0.000810017 0.000128824 1.88591e-05 0.00096186 0.000113881 0.000198311 3.07201e-05 -3.45786e-05 -0.000167937 8.28698e-06 -0.0001964 -0.000148454 -0.000307975 7.70066e-05 -1.89994e-06 -0.000136216 5.61568e-05 4.27105e-05 -0.000118193 8.93915e-05 3.57867e-05 -7.35078e-05 0.000120422 -2.38762e-06 6.59038e-05 -4.57718e-05 3.96894e-05 -5.24163e-05 
1856.05 0 4.37124e-05 0.00062753 7.20341e-06 -2.83948e-06 0.000808895 0.000114196 2.6537e-05 0.000925057 0.000115192 0.000199786 3.29724e-05 -4.85238e-05 -0.000162807 1.60273e-06 -0.000181957 -0.000129869 -0.000315143 8.05883e-05 -7.76606e-06 -0.000118931 5.91796e-05 4.26845e-05 -0.000116763 7.63383e-05 3.8066e-05 -7.62456e-05 0.000122236 -2.33158e-06 6.37712e-05 -3.8811e-05 3.99196e-05 -5.17191e-05 
1856.4 0 5.24318e-05 0.000616108 4.73417e-06 7.10582e-07 0.00080793 0.000101093 3.83036e-05 0.000885251 0.00011808 0.000197476 3.95287e-05 -5.87233e-05 -0.000152724 -6.42045e-06 -0.000170885 -0.000113011 -0.000322213 8.5003e-05 -1.5147e-05 -0.000101942 6.01082e-05 4.29094e-05 -0.000112871 6.24238e-05 3.85312e-05 -7.73065e-05 0.000121793 -4.8213e-06 6.26006e-05 -3.23549e-05 3.84531e-05 -5.18287e-05 
1856.75 0 6.06339e-05 0.000605066 4.40233e-06 3.85208e-06 0.000804275 8.89874e-05 5.23859e-05 0.000843036 0.000121109 0.000189094 5.11251e-05 -6.68325e-05 -0.000138211 -1.19092e-05 -0.000161401 -9.80693e-05 -0.000326579 8.71731e-05 -2.40424e-05 -8.98711e-05 6.05422e-05 4.12175e-05 -0.000109924 4.77253e-05 3.45373e-05 -7.65633e-05 0.000121778 -8.1009e-06 6.35362e-05 -2.78941e-05 3.52129e-05 -5.31622e-05 
1857.1 0 6.88484e-05 0.000595357 4.07365e-06 7.07229e-06 0.000798633 7.71793e-05 6.73256e-05 0.000801908 0.000121371 0.000176707 6.69957e-05 -7.14331e-05 -0.000121299 -1.36667e-05 -0.000149928 -8.40327e-05 -0.000326624 8.38055e-05 -3.18286e-05 -8.51812e-05 6.09909e-05 3.83438e-05 -0.000109834 3.24369e-05 2.72516e-05 -7.24826e-05 0.000121338 -1.12026e-05 6.5965e-05 -2.48482e-05 3.04599e-05 -5.55049e-05 
1857.45 0 7.72623e-05 0.000589418 1.88023e-06 9.82354e-06 0.000795679 6.49363e-05 8.01086e-05 0.00076452 0.000118316 0.000163732 8.43272e-05 -7.19633e-05 -0.000103718 -1.40539e-05 -0.000133777 -6.9518e-05 -0.000324391 7.54783e-05 -3.76497e-05 -8.83046e-05 6.19118e-05 3.59616e-05 -0.000111019 1.66687e-05 1.99325e-05 -6.45663e-05 0.000119984 -1.35031e-05 6.85529e-05 -2.28424e-05 2.50316e-05 -5.87325e-05 
1857.8 0 8.60739e-05 0.000589392 -1.56829e-06 1.11486e-05 0.00079652 5.34803e-05 8.94792e-05 0.000731054 0.000113073 0.000152824 9.87475e-05 -6.86722e-05 -8.58162e-05 -1.34571e-05 -0.000112858 -5.69496e-05 -0.000322047 6.36019e-05 -3.96402e-05 -9.83926e-05 6.16116e-05 3.3352e-05 -0.000112104 7.86295e-07 1.47411e-05 -5.40766e-05 0.000119021 -1.30733e-05 7.01521e-05 -2.37237e-05 2.08156e-05 -6.20659e-05 
1858.15 0 9.469e-05 0.000593049 -5.48609e-06 1.12172e-05 0.000801011 4.34184e-05 9.82977e-05 0.000700819 0.000107651 0.0001467 0.000108668 -6.09532e-05 -6.86838e-05 -1.11393e-05 -8.98211e-05 -4.89542e-05 -0.000319406 4.69623e-05 -3.77143e-05 -0.000111724 5.9725e-05 3.01773e-05 -0.000114855 -1.3737e-05 1.11497e-05 -4.28725e-05 0.00012005 -9.76293e-06 7.06894e-05 -2.86111e-05 1.80046e-05 -6.4541e-05 
1858.5 0 0.000101887 0.000596597 -1.03928e-05 9.92241e-06 0.000810364 3.42024e-05 0.000108694 0.000673424 0.000103703 0.000146458 0.000115725 -4.80889e-05 -5.43948e-05 -9.84339e-06 -6.99994e-05 -4.45833e-05 -0.000314 2.51874e-05 -3.65257e-05 -0.000124739 5.65869e-05 2.92302e-05 -0.000118623 -2.60101e-05 7.58853e-06 -3.32512e-05 0.000123458 -4.38013e-06 7.02645e-05 -3.58524e-05 1.54822e-05 -6.68668e-05 
1858.85 0 0.000105831 0.000597828 -1.59461e-05 7.01521e-06 0.000823432 2.41042e-05 0.000120802 0.000647732 0.000100669 0.000149613 0.000121661 -3.0798e-05 -4.49733e-05 -1.14371e-05 -5.68672e-05 -4.15851e-05 -0.000304099 8.62364e-07 -4.15168e-05 -0.000135697 5.07891e-05 3.18021e-05 -0.000121901 -3.61349e-05 4.42608e-06 -2.611e-05 0.000127209 1.29804e-06 6.79511e-05 -4.28164e-05 1.31523e-05 -7.04686e-05 
1859.2 0 0.000106358 0.000596616 -2.0805e-05 3.83911e-06 0.000838081 1.3519e-05 0.000132716 0.000623261 9.92288e-05 0.00015314 0.000126849 -9.2705e-06 -4.10642e-05 -1.52598e-05 -4.94366e-05 -4.03638e-05 -0.000290991 -2.20976e-05 -5.5061e-05 -0.000142794 4.33001e-05 3.61616e-05 -0.000125882 -4.38935e-05 2.33714e-06 -2.07475e-05 0.000129418 5.78407e-06 6.30709e-05 -4.79691e-05 1.27585e-05 -7.4127e-05 
1859.55 0 0.000103943 0.000594143 -2.44575e-05 1.60871e-06 0.000855781 5.32246e-06 0.000140177 0.000599456 9.97312e-05 0.000155445 0.000132804 1.58606e-05 -4.14233e-05 -2.12137e-05 -4.43351e-05 -4.19079e-05 -0.000273457 -4.18932e-05 -7.35623e-05 -0.000144371 3.68853e-05 4.21355e-05 -0.000131739 -4.79106e-05 4.7921e-07 -1.55551e-05 0.000130403 9.21266e-06 5.54121e-05 -5.17708e-05 1.41151e-05 -7.53382e-05 
1859.9 0 9.86275e-05 0.000591229 -2.55029e-05 -1.64791e-07 0.000878251 5.26295e-07 0.00014131 0.000575175 0.000101472 0.000154311 0.000139614 4.09022e-05 -4.24534e-05 -2.91812e-05 -4.03649e-05 -4.24107e-05 -0.000250605 -5.78532e-05 -9.18052e-05 -0.000140401 3.25524e-05 5.03742e-05 -0.00013918 -4.83837e-05 -6.91812e-07 -1.13638e-05 0.000130626 1.12246e-05 4.5282e-05 -5.46092e-05 1.58726e-05 -7.43122e-05 
1860.25 0 9.01168e-05 0.000586521 -2.26556e-05 -2.1572e-06 0.000903418 -3.6693e-06 0.000136826 0.000549437 0.000102811 0.000150536 0.000143798 6.30238e-05 -4.03489e-05 -3.74329e-05 -3.80297e-05 -3.85693e-05 -0.000225753 -6.84915e-05 -0.000106942 -0.000131754 3.11412e-05 5.85164e-05 -0.000145456 -4.82231e-05 1.31604e-07 -1.01347e-05 0.000128638 1.09562e-05 3.33328e-05 -5.79139e-05 1.66889e-05 -7.30427e-05 
1860.6 0 7.85443e-05 0.000579194 -1.81285e-05 -4.48175e-06 0.000927954 -8.67868e-06 0.000126756 0.000519796 0.000102392 0.000146066 0.000145794 8.17006e-05 -3.32071e-05 -4.5744e-05 -3.63533e-05 -3.17745e-05 -0.000201819 -7.3098e-05 -0.000117779 -0.000119901 3.17694e-05 6.25812e-05 -0.000148577 -4.97436e-05 3.4892e-06 -1.13215e-05 0.000124324 9.16042e-06 2.14274e-05 -6.32489e-05 1.48571e-05 -7.21679e-05 
1860.95 0 6.47287e-05 0.000570171 -1.53701e-05 -6.29906e-06 0.000949849 -1.21607e-05 0.00011275 0.000485297 9.99981e-05 0.000138389 0.000147673 9.79473e-05 -2.16171e-05 -5.53952e-05 -3.69398e-05 -2.64013e-05 -0.000181327 -7.20716e-05 -0.000123714 -0.000107883 3.31882e-05 6.25781e-05 -0.000149023 -5.37682e-05 9.16108e-06 -1.40641e-05 0.000119014 7.83941e-06 1.15092e-05 -6.98311e-05 1.01967e-05 -7.10383e-05 
1861.3 0 4.99607e-05 0.000559676 -1.52891e-05 -7.29806e-06 0.000968864 -1.2886e-05 9.7203e-05 0.000447018 9.57969e-05 0.000125717 0.000149589 0.000112592 -9.57779e-06 -6.46336e-05 -4.29683e-05 -2.65265e-05 -0.000165613 -6.52324e-05 -0.000124965 -9.69993e-05 3.50362e-05 6.31778e-05 -0.000148454 -5.90362e-05 1.63902e-05 -1.7918e-05 0.000113284 8.01697e-06 2.82141e-06 -7.52598e-05 3.25766e-06 -6.95836e-05 
1861.65 0 3.48283e-05 0.000546715 -1.67968e-05 -7.47448e-06 0.000984683 -1.15779e-05 8.32507e-05 0.000405564 9.07692e-05 0.000110413 0.000153969 0.000126868 -1.6727e-06 -6.99696e-05 -5.40791e-05 -3.15962e-05 -0.000153662 -5.29638e-05 -0.000121559 -8.77003e-05 3.67217e-05 6.61447e-05 -0.00014804 -6.34666e-05 2.4588e-05 -2.3043e-05 0.000106705 9.06293e-06 -5.05729e-06 -7.89116e-05 -4.23673e-06 -6.87016e-05 
1862 0 2.00696e-05 0.000532436 -1.82416e-05 -7.48219e-06 0.000995611 -8.76641e-06 7.24852e-05 0.000365097 8.6071e-05 9.77955e-05 0.000162011 0.000140977 1.30095e-06 -7.09128e-05 -6.61605e-05 -4.08737e-05 -0.000145454 -3.70079e-05 -0.000114394 -8.16987e-05 3.82776e-05 6.93036e-05 -0.000147896 -6.50419e-05 3.35574e-05 -2.99857e-05 0.00010027 1.01871e-05 -1.16006e-05 -8.16353e-05 -1.00078e-05 -6.92329e-05 
1862.35 0 7.25313e-06 0.000518338 -1.96143e-05 -8.05728e-06 0.00100176 -3.90231e-06 6.32246e-05 0.000329577 8.25973e-05 9.05012e-05 0.000170682 0.000153956 1.59698e-07 -6.89558e-05 -7.65775e-05 -5.53805e-05 -0.000141742 -2.02697e-05 -0.000103984 -7.86425e-05 4.10969e-05 7.16916e-05 -0.000146583 -6.39544e-05 4.22854e-05 -3.81407e-05 9.51709e-05 1.31759e-05 -1.76717e-05 -8.27208e-05 -1.41997e-05 -7.1111e-05 
1862.7 0 -2.0606e-06 0.000503759 -2.25714e-05 -8.2981e-06 0.00100565 3.86875e-06 5.50606e-05 0.00029819 7.93781e-05 8.80962e-05 0.000178611 0.000165235 -3.51363e-06 -6.59805e-05 -8.61183e-05 -7.1677e-05 -0.000142768 -5.52314e-06 -9.02079e-05 -7.36043e-05 4.58345e-05 7.20695e-05 -0.000142694 -6.21452e-05 4.87209e-05 -4.57326e-05 9.17855e-05 2.01215e-05 -2.28126e-05 -8.09902e-05 -1.69527e-05 -7.36712e-05 
1863.05 0 -6.4636e-06 0.000487705 -2.63247e-05 -7.52623e-06 0.00100885 1.37802e-05 5.00682e-05 0.00026935 7.49517e-05 8.8141e-05 0.000186581 0.000175578 -6.04733e-06 -6.13894e-05 -9.69779e-05 -8.63668e-05 -0.000149045 6.94427e-06 -7.46035e-05 -6.39711e-05 5.13973e-05 6.92805e-05 -0.00013771 -6.12246e-05 5.22384e-05 -5.23281e-05 9.00693e-05 3.05673e-05 -2.60496e-05 -7.71704e-05 -1.72693e-05 -7.58154e-05 
1863.4 0 -5.58827e-06 0.000470499 -2.82752e-05 -5.5544e-06 0.00101014 2.24647e-05 5.0804e-05 0.000242214 6.89036e-05 8.90473e-05 0.000194144 0.000184963 -6.70332e-06 -5.42546e-05 -0.000108968 -9.98627e-05 -0.00015953 1.63393e-05 -5.87463e-05 -5.12203e-05 5.71318e-05 6.43351e-05 -0.00013368 -6.18534e-05 5.28818e-05 -5.80167e-05 8.91619e-05 4.19279e-05 -2.76418e-05 -7.26367e-05 -1.61599e-05 -7.60573e-05 
1863.75 0 -1.78783e-06 0.000451591 -2.87857e-05 -3.62481e-06 0.00100839 2.55937e-05 5.7147e-05 0.000215977 6.00244e-05 9.04371e-05 0.00020079 0.000191825 -9.70592e-06 -4.46801e-05 -0.000119041 -0.000110475 -0.000172771 2.23646e-05 -4.34146e-05 -3.69692e-05 6.38184e-05 5.90924e-05 -0.000130392 -6.40845e-05 5.0865e-05 -6.30835e-05 8.78467e-05 5.13061e-05 -2.76399e-05 -6.75117e-05 -1.40577e-05 -7.56805e-05 
1864.1 0 2.16575e-06 0.000430453 -2.97613e-05 -3.29493e-06 0.00100327 2.2129e-05 6.6903e-05 0.000190184 4.82591e-05 9.07206e-05 0.000205 0.000194341 -1.73262e-05 -3.20352e-05 -0.000124104 -0.000114564 -0.000189622 2.66165e-05 -2.79942e-05 -2.38703e-05 7.10029e-05 5.50498e-05 -0.000126491 -6.87229e-05 4.66367e-05 -6.62917e-05 8.50776e-05 5.80844e-05 -2.78014e-05 -6.13751e-05 -1.07533e-05 -7.57493e-05 
1864.45 0 3.86085e-06 0.000408037 -3.15375e-05 -4.08018e-06 0.000993639 1.63982e-05 7.64719e-05 0.000165309 3.66119e-05 8.8419e-05 0.000203369 0.000191014 -2.85366e-05 -1.6034e-05 -0.00012312 -0.000110692 -0.000210205 2.78874e-05 -1.20048e-05 -1.62038e-05 7.59118e-05 5.26401e-05 -0.000121671 -7.6245e-05 4.00399e-05 -6.76597e-05 8.01177e-05 6.30078e-05 -2.94789e-05 -5.4934e-05 -7.45581e-06 -7.51846e-05 
1864.8 0 2.07817e-06 0.000385849 -3.21688e-05 -4.08772e-06 0.000981721 1.22406e-05 8.2756e-05 0.000141433 2.62527e-05 8.21356e-05 0.000194225 0.000180918 -4.12545e-05 2.00962e-06 -0.000118066 -0.00010268 -0.000232035 2.60959e-05 3.54274e-06 -1.51249e-05 7.71469e-05 5.15692e-05 -0.00011759 -8.57233e-05 3.22406e-05 -6.76593e-05 7.34164e-05 6.71773e-05 -3.15273e-05 -4.89097e-05 -6.36731e-06 -7.33895e-05 
1865.15 0 -1.10251e-06 0.000364022 -3.03879e-05 -2.32364e-06 0.00097007 1.1379e-05 8.51774e-05 0.000116434 1.46568e-05 7.05405e-05 0.00017991 0.000165706 -5.28965e-05 1.93988e-05 -0.000112767 -9.58946e-05 -0.000252045 2.55589e-05 1.59901e-05 -2.14771e-05 7.71202e-05 5.06786e-05 -0.00011592 -9.61789e-05 2.61645e-05 -6.54919e-05 6.66101e-05 7.2295e-05 -3.35628e-05 -4.36151e-05 -8.95568e-06 -6.98294e-05 
1865.5 0 -1.89287e-06 0.000341328 -2.72211e-05 2.36803e-07 0.000958101 1.40006e-05 8.53533e-05 9.0206e-05 -1.41426e-06 5.48007e-05 0.000165006 0.000149191 -6.10753e-05 3.37915e-05 -0.000109024 -9.41781e-05 -0.000268298 2.81544e-05 2.45134e-05 -3.59019e-05 7.91501e-05 4.94031e-05 -0.00011556 -0.000105891 2.23824e-05 -6.11426e-05 6.02985e-05 7.94425e-05 -3.61075e-05 -4.11781e-05 -1.34688e-05 -6.45649e-05 
1865.85 0 8.9752e-07 0.000319307 -2.5124e-05 2.61299e-06 0.000943434 2.0134e-05 8.66225e-05 6.38844e-05 -2.17024e-05 3.86054e-05 0.000153297 0.00013488 -6.7448e-05 4.49182e-05 -0.000105121 -9.8426e-05 -0.000281099 3.15713e-05 2.94754e-05 -5.50101e-05 8.21903e-05 4.80496e-05 -0.000113998 -0.000114134 1.84862e-05 -5.68594e-05 5.56252e-05 8.74468e-05 -3.76139e-05 -4.29914e-05 -1.80058e-05 -5.92503e-05 
1866.2 0 4.10552e-06 0.000299787 -2.5754e-05 4.98109e-06 0.000923457 2.74261e-05 9.14873e-05 3.84816e-05 -4.15956e-05 2.50763e-05 0.000144951 0.000125881 -7.27653e-05 5.28593e-05 -9.72908e-05 -0.000104871 -0.000292099 3.39108e-05 3.04281e-05 -7.47848e-05 8.34121e-05 4.61584e-05 -0.000110719 -0.000122057 1.24025e-05 -5.37774e-05 5.32236e-05 9.44235e-05 -3.74044e-05 -4.73322e-05 -2.18941e-05 -5.49778e-05 
1866.55 0 5.12966e-06 0.000281929 -2.73078e-05 9.16074e-06 0.000898474 3.19856e-05 9.85255e-05 1.38022e-05 -5.8541e-05 1.53797e-05 0.000138113 0.000122956 -7.61311e-05 5.71841e-05 -8.34458e-05 -0.000110246 -0.000301322 3.29251e-05 2.89582e-05 -9.38119e-05 8.29634e-05 4.36613e-05 -0.000107864 -0.000130867 5.28275e-06 -5.02503e-05 5.21228e-05 9.85455e-05 -3.79312e-05 -5.09705e-05 -2.4031e-05 -5.20664e-05 
1866.9 0 3.33819e-06 0.000264626 -2.79897e-05 1.60192e-05 0.000870748 3.36299e-05 0.000105751 -1.03752e-05 -7.2108e-05 9.79855e-06 0.000132323 0.000124061 -7.75253e-05 5.63039e-05 -6.44004e-05 -0.000114442 -0.000307991 2.61355e-05 2.95083e-05 -0.000111864 8.23204e-05 4.09235e-05 -0.000106817 -0.000140607 -6.96418e-07 -4.42934e-05 5.02304e-05 9.9605e-05 -3.94174e-05 -5.34666e-05 -2.32734e-05 -5.02432e-05 
1867.25 0 -9.25169e-07 0.000247157 -2.75876e-05 2.32554e-05 0.000844442 3.50483e-05 0.000112293 -3.40354e-05 -8.18562e-05 6.84873e-06 0.000129192 0.000127601 -7.91177e-05 4.99442e-05 -4.22508e-05 -0.000118125 -0.000312079 1.51447e-05 3.32576e-05 -0.000127036 8.19428e-05 3.82314e-05 -0.000106908 -0.000150368 -6.00755e-06 -3.75595e-05 4.65512e-05 9.92807e-05 -3.80697e-05 -5.54059e-05 -2.03992e-05 -4.94133e-05 
1867.6 0 -5.48167e-06 0.000228162 -2.75692e-05 2.87223e-05 0.000822397 3.89065e-05 0.000117896 -5.8772e-05 -8.90497e-05 3.76298e-06 0.000130276 0.000135021 -8.35495e-05 3.95451e-05 -1.92165e-05 -0.000120436 -0.000315398 3.28271e-06 3.83089e-05 -0.000140167 8.07566e-05 3.5404e-05 -0.000106923 -0.000159575 -1.13877e-05 -3.2234e-05 4.12823e-05 0.000100341 -3.27383e-05 -5.60687e-05 -1.71463e-05 -4.80961e-05 
1867.95 0 -9.69939e-06 0.000209474 -2.79055e-05 3.16994e-05 0.000804212 4.60152e-05 0.000122535 -8.57122e-05 -9.63061e-05 -5.99814e-07 0.000134471 0.000145281 -8.90394e-05 2.48615e-05 3.38444e-06 -0.000120025 -0.000318908 -7.27976e-06 4.32843e-05 -0.000153443 7.73068e-05 3.23501e-05 -0.00010648 -0.000168097 -1.57741e-05 -2.83541e-05 3.49026e-05 0.000103344 -2.62108e-05 -5.64166e-05 -1.3601e-05 -4.47476e-05 
1868.3 0 -1.44392e-05 0.000195154 -2.67299e-05 3.18185e-05 0.000787297 5.67591e-05 0.00012618 -0.000112615 -0.000104551 -4.5373e-06 0.000140129 0.000156101 -9.26902e-05 7.25226e-06 2.34464e-05 -0.000116959 -0.000318741 -1.57947e-05 4.72345e-05 -0.000166394 7.10596e-05 2.85088e-05 -0.000105368 -0.000175061 -1.89871e-05 -2.55913e-05 2.85444e-05 0.000106581 -1.92587e-05 -5.72535e-05 -9.97113e-06 -4.00134e-05 
1868.65 0 -1.95192e-05 0.00018625 -2.46695e-05 3.02446e-05 0.000771705 6.98863e-05 0.000129983 -0.000136913 -0.000113321 -7.55993e-06 0.00014771 0.00016701 -9.46827e-05 -9.61218e-06 4.01152e-05 -0.000112503 -0.000311304 -2.1324e-05 5.03302e-05 -0.000176506 6.39463e-05 2.29053e-05 -0.000103249 -0.000178195 -2.23908e-05 -2.24552e-05 2.1887e-05 0.000109338 -1.03949e-05 -5.66136e-05 -7.61692e-06 -3.54436e-05 
1869 0 -2.42848e-05 0.000181047 -2.39459e-05 2.83004e-05 0.000758491 8.22863e-05 0.000135277 -0.000159085 -0.000122108 -1.11254e-05 0.000156508 0.000178459 -9.56716e-05 -2.31576e-05 5.44872e-05 -0.00010962 -0.000298202 -2.40459e-05 5.1884e-05 -0.000182056 5.77065e-05 1.5025e-05 -0.000100282 -0.000176403 -2.67035e-05 -1.86124e-05 1.55178e-05 0.000112499 7.06532e-08 -5.45315e-05 -6.80087e-06 -3.20593e-05 
1869.35 0 -2.81904e-05 0.000176386 -2.53798e-05 2.76077e-05 0.000748269 9.26447e-05 0.000142178 -0.000181613 -0.000131248 -1.41858e-05 0.000165943 0.000192739 -9.58465e-05 -3.3571e-05 6.78482e-05 -0.000111158 -0.000283026 -2.61839e-05 5.05994e-05 -0.000183919 5.3434e-05 7.90811e-06 -9.70824e-05 -0.000171826 -3.27365e-05 -1.55638e-05 8.99154e-06 0.000115033 1.00806e-05 -5.18509e-05 -5.46128e-06 -2.86162e-05 
1869.7 0 -3.00572e-05 0.000169911 -2.80552e-05 2.91758e-05 0.000741615 0.000102169 0.000149536 -0.000206021 -0.000142007 -1.36179e-05 0.00017604 0.000208576 -9.50612e-05 -4.30239e-05 8.01484e-05 -0.000117504 -0.000268823 -2.9841e-05 4.58169e-05 -0.000182063 5.13886e-05 2.89518e-06 -9.37617e-05 -0.000167108 -3.87628e-05 -1.50584e-05 2.21359e-06 0.000115039 1.75257e-05 -4.82151e-05 -2.35741e-06 -2.56124e-05 


==> anc/Fig2_SpectralFunctionSFX1SFY0SFZ1ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.0245412 #ppy=0 #ppz=0.0245412 #mEff=0.00372736 #wEff=0.0349061 
1470 0 2.67133e-17 5.67012e-20 1.57333e-20 0 1 -2.08104e-21 5.35166e-17 -1.14183e-20 3.50816e-15 0 -3.17631e-17 -2.92032e-20 -9.16257e-18 -5.40277e-21 -6.79763e-17 -3.2112e-19 1.36767e-18 0 1.80282e-16 1.57599e-19 6.52653e-19 0 -1.7353e-17 1.86911e-19 2.00806e-18 0 2.03521e-17 -7.78778e-20 2.86322e-19 0 -1.69887e-17 1.2657e-20 
1470.35 0 1.62413e-11 -0.00328846 6.99491e-13 -3.91166e-12 0.999242 7.24914e-11 1.80226e-09 -0.0122534 -2.55789e-10 1.66718e-08 1.73389e-10 -0.0122534 -1.3102e-10 1.08354e-07 7.66302e-10 -1.20077e-08 8.1495e-11 -3.08491e-08 8.47023e-10 -5.82795e-08 1.12226e-09 6.41518e-08 1.79525e-09 -1.12379e-09 -1.10814e-09 6.56538e-08 -3.62935e-09 -2.74414e-09 -1.62458e-10 -7.89077e-11 -1.34473e-09 -2.72605e-09 
1470.7 0 1.94382e-10 -0.00675833 5.37136e-12 -2.16484e-10 0.997146 2.62068e-10 2.90334e-08 -0.0244745 -3.23536e-09 1.29058e-07 -3.5235e-09 -0.0244744 -1.80868e-09 8.20308e-07 6.56742e-09 -8.00041e-08 2.29207e-09 -2.54016e-07 7.70624e-09 -4.38628e-07 1.8751e-09 8.81771e-08 1.41372e-08 -8.47506e-09 -7.7423e-09 1.00516e-07 -4.22669e-08 -2.05438e-08 -3.67941e-09 -8.66093e-11 -1.48525e-08 -2.02971e-08 
1471.05 0 1.07051e-09 -0.0103062 -4.24554e-12 -1.89863e-09 0.994019 -7.91889e-11 1.37638e-07 -0.0366423 -2.8669e-09 4.13833e-07 -3.85659e-08 -0.0366422 -7.65582e-09 2.48302e-06 2.74344e-08 -2.23218e-07 9.1534e-09 -8.78615e-07 3.19402e-08 -1.37157e-06 -1.51554e-08 -4.64153e-07 4.22219e-08 -2.6285e-08 -1.17039e-08 -4.21338e-07 -1.42605e-07 -6.0714e-08 -2.08912e-08 4.65689e-10 -4.98257e-08 -6.02415e-08 
1471.4 0 4.88874e-09 -0.0138797 -9.4931e-11 -7.29851e-09 0.989926 1.42326e-11 3.88128e-07 -0.0487396 2.82799e-08 9.18495e-07 -1.26734e-07 -0.0487395 -2.06781e-08 5.23651e-06 7.81947e-08 -4.38657e-07 2.18357e-08 -2.12911e-06 9.27202e-08 -3.04633e-06 -7.59605e-08 -1.10562e-06 7.09467e-08 -5.79762e-08 2.32982e-08 -1.00092e-06 -3.07327e-07 -1.25891e-07 -5.56344e-08 9.90917e-10 -1.15341e-07 -1.26278e-07 
1471.75 0 1.50086e-08 -0.0174971 -3.30653e-10 -1.5799e-08 0.984874 5.95333e-09 8.35006e-07 -0.0607483 8.08486e-08 1.68389e-06 -2.22936e-07 -0.0607481 -4.33888e-08 9.33511e-06 1.77015e-07 -6.87786e-07 3.77781e-08 -4.20707e-06 2.1508e-07 -5.63265e-06 -2.14975e-07 -1.38165e-06 7.77241e-08 -1.07343e-07 1.40502e-07 -1.17293e-06 -5.2965e-07 -2.27231e-07 -8.18764e-08 -3.19628e-09 -2.1664e-07 -2.29733e-07 
1472.1 0 3.2088e-08 -0.0211561 -7.09834e-10 -2.38908e-08 0.978892 2.41959e-08 1.50409e-06 -0.0726513 3.26079e-08 2.75975e-06 -1.99205e-07 -0.0726508 -7.38297e-08 1.55022e-05 3.4556e-07 -9.4057e-07 5.89056e-08 -7.26009e-06 4.22511e-07 -9.30399e-06 -4.62944e-07 -1.47201e-06 6.49448e-08 -1.79124e-07 3.44786e-07 -1.10952e-06 -7.81762e-07 -3.85235e-07 -6.72892e-08 -2.04428e-08 -3.31605e-07 -3.92441e-07 
1472.45 0 5.3741e-08 -0.0248554 -1.29376e-09 -3.33118e-08 0.971998 5.75839e-08 2.34212e-06 -0.0844315 -3.20469e-07 4.17917e-06 1.30251e-07 -0.0844304 -1.06569e-07 2.48029e-05 6.22634e-07 -1.22452e-06 9.60415e-08 -1.14327e-05 7.54279e-07 -1.42407e-05 -8.28012e-07 -1.2716e-06 4.39488e-08 -2.7842e-07 6.20641e-07 -6.95995e-07 -1.06281e-06 -6.12698e-07 -7.88909e-09 -4.70828e-08 -4.35979e-07 -6.29899e-07 
1472.8 0 7.99561e-08 -0.0285977 -2.4879e-09 -3.63675e-08 0.964213 1.10613e-07 3.2163e-06 -0.0960724 -1.16266e-06 5.93817e-06 9.25746e-07 -0.0960702 -1.39365e-07 3.7582e-05 1.06047e-06 -1.55813e-06 1.46483e-07 -1.69182e-05 1.2724e-06 -2.05565e-05 -1.28611e-06 -6.29755e-07 3.40071e-08 -4.08215e-07 9.98146e-07 2.32702e-07 -1.40923e-06 -9.01375e-07 8.72956e-08 -8.14388e-08 -5.29446e-07 -9.3798e-07 
1473.15 0 1.14752e-07 -0.0323775 -4.96275e-09 -8.89235e-09 0.955561 1.96765e-07 4.00456e-06 -0.107558 -2.6411e-06 8.0192e-06 2.26023e-06 -0.107554 -1.71861e-07 5.28744e-05 1.6739e-06 -1.89472e-06 2.20394e-07 -2.39586e-05 2.02609e-06 -2.83304e-05 -1.7963e-06 4.06865e-07 3.33215e-08 -5.70308e-07 1.55744e-06 1.64264e-06 -1.83013e-06 -1.23171e-06 2.03007e-07 -1.44442e-07 -6.12969e-07 -1.29362e-06 
1473.5 0 1.65111e-07 -0.0361912 -7.38723e-09 4.51083e-08 0.94606 3.34194e-07 4.66057e-06 -0.118872 -4.87413e-06 1.04263e-05 4.16618e-06 -0.118866 -2.00958e-07 6.92586e-05 2.43876e-06 -2.13206e-06 3.71489e-07 -3.2818e-05 3.01709e-06 -3.76662e-05 -2.30169e-06 1.9853e-06 -9.26255e-09 -7.65151e-07 2.36665e-06 3.68899e-06 -2.30173e-06 -1.59418e-06 3.0182e-07 -2.40482e-07 -6.80126e-07 -1.66651e-06 
1473.85 0 2.3579e-07 -0.0400365 -7.21334e-09 7.32646e-08 0.935732 5.35171e-07 5.19955e-06 -0.129999 -7.92805e-06 1.31299e-05 6.68564e-06 -0.12999 -2.24565e-07 8.65187e-05 3.37753e-06 -2.10881e-06 6.5336e-07 -4.37611e-05 4.23559e-06 -4.8617e-05 -2.73453e-06 4.25542e-06 -9.42089e-08 -9.90466e-07 3.44296e-06 6.53268e-06 -2.81686e-06 -2.00479e-06 3.39259e-07 -3.55969e-07 -7.35231e-07 -2.06352e-06 
1474.2 0 3.29173e-07 -0.0439059 -6.22402e-09 5.656e-08 0.924597 7.95161e-07 5.64289e-06 -0.140924 -1.18206e-05 1.60213e-05 9.84768e-06 -0.140912 -2.51795e-07 0.000106075 4.60138e-06 -1.63695e-06 1.12445e-06 -5.70358e-05 5.74181e-06 -6.11409e-05 -3.01455e-06 7.20107e-06 -1.07796e-07 -1.24718e-06 4.78565e-06 1.01699e-05 -3.39675e-06 -2.51059e-06 3.09087e-07 -4.95128e-07 -8.09993e-07 -2.5338e-06 
1474.55 0 4.46548e-07 -0.0477948 -7.41996e-09 2.18633e-08 0.912674 1.09235e-06 5.88176e-06 -0.151632 -1.64852e-05 1.90223e-05 1.37082e-05 -0.151616 -3.06388e-07 0.000129235 6.22412e-06 -5.78928e-07 1.85704e-06 -7.29527e-05 7.61297e-06 -7.51722e-05 -3.10074e-06 1.10429e-05 5.55999e-08 -1.53812e-06 6.41448e-06 1.48327e-05 -4.0637e-06 -3.15004e-06 2.36581e-07 -6.47357e-07 -9.26338e-07 -3.09204e-06 
1474.9 0 5.94085e-07 -0.0516991 -1.20407e-08 -1.49695e-08 0.899986 1.39446e-06 5.73061e-06 -0.162109 -2.17652e-05 2.21941e-05 1.84264e-05 -0.162087 -4.23756e-07 0.000156177 8.31877e-06 1.2512e-06 2.87623e-06 -9.19714e-05 9.88113e-06 -9.0614e-05 -3.02334e-06 1.59607e-05 3.40999e-07 -1.86175e-06 8.31898e-06 2.07158e-05 -4.83713e-06 -3.89164e-06 1.59911e-07 -7.95592e-07 -1.11527e-06 -3.71196e-06 
1475.25 0 7.81458e-07 -0.0556094 -2.10814e-08 -3.60515e-08 0.886558 1.68196e-06 5.1517e-06 -0.17234 -2.75199e-05 2.57062e-05 2.42608e-05 -0.172312 -6.41315e-07 0.000186533 1.09444e-05 4.26196e-06 4.17792e-06 -0.000114539 1.2654e-05 -0.000107393 -2.81096e-06 2.17628e-05 5.92721e-07 -2.22197e-06 1.03828e-05 2.76406e-05 -5.68579e-06 -4.66773e-06 8.45399e-08 -9.36794e-07 -1.40972e-06 -4.40459e-06 
1475.6 0 1.00784e-06 -0.0595183 -3.09012e-08 -6.0346e-08 0.872409 1.95037e-06 4.2528e-06 -0.182313 -3.37702e-05 2.97077e-05 3.13656e-05 -0.182278 -9.80807e-07 0.000219479 1.4084e-05 8.91429e-06 5.73298e-06 -0.000141033 1.61025e-05 -0.000125568 -2.46101e-06 2.85181e-05 6.12309e-07 -2.63508e-06 1.24711e-05 3.56874e-05 -6.55424e-06 -5.45807e-06 -9.51179e-09 -1.0459e-06 -1.76674e-06 -5.18919e-06 
1475.95 0 1.27666e-06 -0.0634223 -3.27121e-08 -1.4383e-07 0.857563 2.20051e-06 3.08079e-06 -0.192014 -4.0725e-05 3.42443e-05 3.97389e-05 -0.19197 -1.43921e-06 0.000254074 1.76799e-05 1.54936e-05 7.49281e-06 -0.000171652 2.03055e-05 -0.000145166 -1.96006e-06 3.65822e-05 2.20657e-07 -3.10889e-06 1.45541e-05 4.51984e-05 -7.4542e-06 -6.28229e-06 -3.84172e-08 -1.13804e-06 -2.07633e-06 -6.04054e-06 
1476.3 0 1.60469e-06 -0.0673117 -2.32004e-08 -2.69453e-07 0.842047 2.46527e-06 1.59593e-06 -0.20143 -4.86637e-05 3.92758e-05 4.94304e-05 -0.201376 -2.00344e-06 0.000290512 2.18062e-05 2.39365e-05 9.49198e-06 -0.000206192 2.53064e-05 -0.000166131 -1.3148e-06 4.57862e-05 -5.64524e-07 -3.6238e-06 1.66219e-05 5.59561e-05 -8.38718e-06 -7.17027e-06 6.23243e-08 -1.24468e-06 -2.26072e-06 -6.94582e-06 
1476.65 0 2.0076e-06 -0.0711766 -9.38886e-09 -3.22056e-07 0.82588 2.80866e-06 -1.87569e-07 -0.21055 -5.78521e-05 4.47004e-05 6.06579e-05 -0.210485 -2.67597e-06 0.000330156 2.67549e-05 3.39453e-05 1.17551e-05 -0.000244372 3.1303e-05 -0.000188467 -5.06419e-07 5.58999e-05 -1.62156e-06 -4.15591e-06 1.8623e-05 6.77077e-05 -9.31452e-06 -8.1034e-06 1.98797e-07 -1.31825e-06 -2.34917e-06 -7.90173e-06 
1477 0 2.49914e-06 -0.0750134 7.3283e-09 -2.68517e-07 0.809084 3.27985e-06 -2.19457e-06 -0.219361 -6.85552e-05 5.04028e-05 7.3716e-05 -0.219284 -3.48529e-06 0.000373392 3.28705e-05 4.53089e-05 1.4176e-05 -0.000286141 3.86211e-05 -0.000212045 4.65629e-07 6.73306e-05 -2.94009e-06 -4.693e-06 2.06013e-05 8.08974e-05 -1.02224e-05 -9.01297e-06 2.72571e-07 -1.34643e-06 -2.43361e-06 -8.91434e-06 
1477.35 0 3.09301e-06 -0.078817 3.18677e-08 -2.73243e-07 0.791688 3.91432e-06 -4.30561e-06 -0.227853 -8.10462e-05 5.6354e-05 8.88259e-05 -0.227762 -4.47633e-06 0.000418817 4.01809e-05 5.80366e-05 1.66869e-05 -0.000331722 4.74252e-05 -0.000236639 1.60383e-06 8.03634e-05 -4.57812e-06 -5.22564e-06 2.26899e-05 9.58844e-05 -1.10902e-05 -9.84859e-06 2.45322e-07 -1.42939e-06 -2.57939e-06 -1.00365e-05 
1477.7 0 3.78379e-06 -0.082577 6.0455e-08 -4.16282e-07 0.77372 4.7251e-06 -6.37292e-06 -0.236016 -9.55483e-05 6.26144e-05 0.000106059 -0.235909 -5.68892e-06 0.000465637 4.84304e-05 7.22598e-05 1.94221e-05 -0.000381542 5.77523e-05 -0.000262209 3.04751e-06 9.46452e-05 -6.49529e-06 -5.75317e-06 2.49002e-05 0.000112367 -1.1921e-05 -1.06475e-05 2.05913e-07 -1.61501e-06 -2.76191e-06 -1.13256e-05 
1478.05 0 4.56107e-06 -0.0862858 8.99969e-08 -5.87597e-07 0.755204 5.68064e-06 -8.21565e-06 -0.243838 -0.00011235 6.92082e-05 0.000125203 -0.243715 -7.15855e-06 0.000514763 5.75405e-05 8.8033e-05 2.26109e-05 -0.000435899 6.97605e-05 -0.000288969 4.95223e-06 0.000109959 -8.57445e-06 -6.29714e-06 2.71196e-05 0.000130131 -1.27502e-05 -1.15064e-05 2.75896e-07 -1.80432e-06 -2.87206e-06 -1.27726e-05 
1478.4 0 5.44988e-06 -0.0899375 1.29302e-07 -7.63974e-07 0.736165 6.729e-06 -9.48524e-06 -0.251311 -0.000131729 7.59318e-05 0.000145905 -0.25117 -8.94999e-06 0.000566715 6.75952e-05 0.000105322 2.64154e-05 -0.000494934 8.36351e-05 -0.000317233 7.53528e-06 0.000126527 -1.08492e-05 -6.88994e-06 2.92257e-05 0.000149379 -1.36271e-05 -1.24214e-05 4.41782e-07 -1.84982e-06 -2.85813e-06 -1.43663e-05 
1478.75 0 6.4868e-06 -0.0935253 1.9392e-07 -1.02208e-06 0.716632 7.83502e-06 -9.88853e-06 -0.258425 -0.000153888 8.23585e-05 0.000167912 -0.258265 -1.11529e-05 0.000620146 7.8371e-05 0.000124171 3.0766e-05 -0.000558638 9.93314e-05 -0.000347272 1.10479e-05 0.000144495 -1.34888e-05 -7.53865e-06 3.10232e-05 0.000170216 -1.45093e-05 -1.32607e-05 5.86955e-07 -1.56702e-06 -2.75541e-06 -1.60696e-05 
1479.1 0 7.63832e-06 -0.0970428 2.82521e-07 -1.41014e-06 0.696631 8.99878e-06 -9.31508e-06 -0.265172 -0.000179125 8.81969e-05 0.000190955 -0.264993 -1.38193e-05 0.000672407 8.94653e-05 0.000144486 3.52929e-05 -0.000626587 0.000116607 -0.000379221 1.52526e-05 0.000163902 -1.64889e-05 -8.18507e-06 3.22787e-05 0.000192606 -1.533e-05 -1.39194e-05 6.43687e-07 -8.65288e-07 -2.50494e-06 -1.77534e-05 
1479.45 0 8.83475e-06 -0.100484 3.80549e-07 -1.94582e-06 0.676191 1.01967e-05 -7.24129e-06 -0.271545 -0.000207787 9.3461e-05 0.000214597 -0.271346 -1.69213e-05 0.0007213 0.000100562 0.000165731 3.97811e-05 -0.000698112 0.000135157 -0.000412782 1.94966e-05 0.000184765 -1.96524e-05 -8.74421e-06 3.29346e-05 0.000216525 -1.61409e-05 -1.44104e-05 5.57371e-07 6.12152e-08 -1.98084e-06 -1.93867e-05 
1479.8 0 1.00833e-05 -0.103842 4.93295e-07 -2.61052e-06 0.655342 1.14125e-05 -2.72843e-06 -0.277538 -0.000240221 9.81135e-05 0.00023827 -0.277317 -2.04579e-05 0.000766242 0.000111395 0.00018719 4.44925e-05 -0.000773061 0.000154749 -0.000447324 2.36145e-05 0.000207001 -2.27764e-05 -9.16463e-06 3.31192e-05 0.00024192 -1.68513e-05 -1.47557e-05 3.22064e-07 1.01673e-06 -1.14848e-06 -2.09792e-05 
1480.15 0 1.14543e-05 -0.107111 6.09539e-07 -3.40481e-06 0.634112 1.28093e-05 4.84088e-06 -0.283144 -0.000276911 0.000101852 0.00026155 -0.282901 -2.45125e-05 0.000806903 0.000121879 0.000208181 4.96995e-05 -0.000851794 0.000175233 -0.000482391 2.79739e-05 0.000230617 -2.57271e-05 -9.41781e-06 3.28066e-05 0.000268803 -1.74164e-05 -1.49377e-05 1.10897e-07 2.071e-06 1.23096e-08 -2.24037e-05 
1480.5 0 1.29851e-05 -0.110285 7.09449e-07 -4.44757e-06 0.612534 1.46836e-05 1.57039e-05 -0.288356 -0.00031818 0.000104475 0.000284505 -0.288091 -2.91403e-05 0.000841476 0.000131935 0.000228004 5.5292e-05 -0.000934437 0.000196311 -0.00051748 3.27615e-05 0.000255673 -2.85487e-05 -9.49545e-06 3.20161e-05 0.000297144 -1.79558e-05 -1.48696e-05 -3.41333e-08 3.36898e-06 1.43426e-06 -2.35506e-05 
1480.85 0 1.46671e-05 -0.113356 8.24037e-07 -5.86659e-06 0.590635 1.71498e-05 3.02352e-05 -0.293172 -0.000364088 0.000106037 0.000307126 -0.292882 -3.43002e-05 0.000868483 0.000141299 0.000246478 6.09327e-05 -0.00102045 0.000217704 -0.000552032 3.79581e-05 0.000281887 -3.13201e-05 -9.41165e-06 3.11948e-05 0.000326579 -1.83545e-05 -1.45349e-05 -2.95393e-07 4.89772e-06 2.93312e-06 -2.45225e-05 
1481.2 0 1.64741e-05 -0.116316 9.87971e-07 -7.49915e-06 0.568438 2.00195e-05 4.9088e-05 -0.297586 -0.000415055 0.000106382 0.000328879 -0.297272 -3.99414e-05 0.000889851 0.000149917 0.000263975 6.64664e-05 -0.00110892 0.000239465 -0.000585919 4.3528e-05 0.000308926 -3.41595e-05 -9.14245e-06 3.05531e-05 0.000356779 -1.84565e-05 -1.41432e-05 -7.21318e-07 6.48541e-06 4.49852e-06 -2.56167e-05 
1481.55 0 1.84112e-05 -0.119163 1.16715e-06 -8.9597e-06 0.545969 2.30608e-05 7.29218e-05 -0.301594 -0.000471904 0.000104958 0.000349619 -0.301257 -4.61256e-05 0.000909717 0.000158216 0.00028027 7.20422e-05 -0.00119926 0.000261994 -0.000619215 4.92371e-05 0.000336963 -3.73834e-05 -8.61235e-06 2.97937e-05 0.00038797 -1.85476e-05 -1.37954e-05 -1.14252e-06 8.03801e-06 6.25681e-06 -2.69608e-05 
1481.9 0 2.04488e-05 -0.121893 1.2992e-06 -1.00823e-05 0.523261 2.61334e-05 0.00010219 -0.305193 -0.000535454 0.000101407 0.000369853 -0.304832 -5.29672e-05 0.000930482 0.000166906 0.000294593 7.78679e-05 -0.00129142 0.000285671 -0.000651762 5.468e-05 0.000366428 -4.13816e-05 -7.82715e-06 2.88375e-05 0.000420585 -1.88634e-05 -1.33843e-05 -1.625e-06 9.52316e-06 8.16021e-06 -2.84269e-05 
1482.25 0 2.24694e-05 -0.1245 1.38633e-06 -1.11803e-05 0.500343 2.90684e-05 0.000136713 -0.308382 -0.00060595 9.59763e-05 0.000389577 -0.307998 -6.04975e-05 0.000952341 0.000176526 0.000306781 8.43128e-05 -0.00138555 0.00031054 -0.000683925 5.95547e-05 0.00039727 -4.63226e-05 -6.89608e-06 2.78827e-05 0.000454468 -1.9145e-05 -1.28177e-05 -2.34749e-06 1.07494e-05 1.01513e-05 -2.99906e-05 
1482.6 0 2.43246e-05 -0.126977 1.47049e-06 -1.25304e-05 0.477244 3.16817e-05 0.000175666 -0.311157 -0.000683094 8.89129e-05 0.000408291 -0.310752 -6.87371e-05 0.000975083 0.000187126 0.000317469 9.19373e-05 -0.00148123 0.000336523 -0.000716426 6.37921e-05 0.000428856 -5.18918e-05 -5.87202e-06 2.68365e-05 0.000488874 -1.92689e-05 -1.20145e-05 -3.2646e-06 1.16437e-05 1.22445e-05 -3.17317e-05 
1482.95 0 2.59603e-05 -0.12932 1.547e-06 -1.38652e-05 0.453988 3.38852e-05 0.000217919 -0.313518 -0.000766978 8.01755e-05 0.000425907 -0.313092 -7.78274e-05 0.000996647 0.000198063 0.000327429 0.000100799 -0.00157763 0.000363285 -0.00074927 6.74021e-05 0.000460833 -5.73488e-05 -4.69907e-06 2.56229e-05 0.000523422 -1.92913e-05 -1.08622e-05 -4.26159e-06 1.24215e-05 1.43686e-05 -3.35115e-05 
1483.3 0 2.74734e-05 -0.131525 1.6147e-06 -1.50346e-05 0.430603 3.57802e-05 0.000262401 -0.315462 -0.000857994 6.98487e-05 0.000442592 -0.315018 -8.79011e-05 0.0010123 0.000208214 0.000336748 0.000110242 -0.00167406 0.000390174 -0.000782137 7.0498e-05 0.000493681 -6.21482e-05 -3.26946e-06 2.43977e-05 0.000558479 -1.89838e-05 -9.25186e-06 -5.25618e-06 1.32132e-05 1.65559e-05 -3.49843e-05 
1483.65 0 2.89628e-05 -0.133589 1.77038e-06 -1.64758e-05 0.407113 3.75631e-05 0.000308286 -0.31699 -0.000955826 5.8075e-05 0.000458735 -0.31653 -9.88962e-05 0.00101885 0.000216852 0.000344517 0.000119558 -0.00177006 0.000417027 -0.000815071 7.33882e-05 0.000528005 -6.6226e-05 -1.51679e-06 2.32393e-05 0.00059441 -1.79949e-05 -7.26057e-06 -6.31303e-06 1.39564e-05 1.91665e-05 -3.60271e-05 
1484 0 3.04127e-05 -0.13551 2.07298e-06 -1.84735e-05 0.383552 3.91976e-05 0.000354965 -0.318103 -0.00105965 4.47215e-05 0.000475037 -0.317631 -0.000110801 0.00101684 0.00022389 0.000349628 0.000128365 -0.00186514 0.000444306 -0.000848083 7.63547e-05 0.000564003 -6.97179e-05 5.79107e-07 2.23934e-05 0.000631155 -1.64265e-05 -5.09659e-06 -7.3341e-06 1.46414e-05 2.23191e-05 -3.68345e-05 
1484.35 0 3.18341e-05 -0.137285 2.4146e-06 -2.09142e-05 0.359951 4.03325e-05 0.000402244 -0.318802 -0.00116878 2.92349e-05 0.000491585 -0.318323 -0.000123903 0.00100737 0.00022932 0.000351519 0.000136498 -0.00195838 0.000472453 -0.000880886 7.95653e-05 0.00060175 -7.26926e-05 2.9993e-06 2.21488e-05 0.000668624 -1.45045e-05 -2.71999e-06 -8.22454e-06 1.5289e-05 2.57935e-05 -3.74234e-05 
1484.7 0 3.3224e-05 -0.138909 2.66146e-06 -2.37975e-05 0.336343 4.05928e-05 0.000449996 -0.319092 -0.00128278 1.09128e-05 0.000507894 -0.318609 -0.00013855 0.000989966 0.000233228 0.000349767 0.000144081 -0.00204915 0.00050168 -0.000913701 8.2985e-05 0.000640946 -7.50115e-05 5.60274e-06 2.21912e-05 0.000706518 -1.21822e-05 3.10172e-08 -9.23085e-06 1.57213e-05 2.96463e-05 -3.74439e-05 
1485.05 0 3.4389e-05 -0.14038 2.83822e-06 -2.73395e-05 0.312755 3.96561e-05 0.000497628 -0.318973 -0.00140127 -1.04945e-05 0.000523988 -0.318492 -0.000154809 0.000963608 0.000236151 0.000344017 0.00015155 -0.00213729 0.000531885 -0.000947141 8.61473e-05 0.00068091 -7.65609e-05 8.23437e-06 2.19513e-05 0.000744189 -9.36777e-06 3.08639e-06 -1.05062e-05 1.57123e-05 3.42193e-05 -3.66236e-05 
1485.4 0 3.50454e-05 -0.141694 3.03976e-06 -3.17637e-05 0.289213 3.73202e-05 0.000544537 -0.31845 -0.0015237 -3.44844e-05 0.000540006 -0.317974 -0.000172464 0.000927791 0.000238815 0.000334893 0.000159385 -0.00222272 0.00056268 -0.000981446 8.85946e-05 0.000721505 -7.75345e-05 1.08473e-05 2.1026e-05 0.000781569 -5.8984e-06 6.32868e-06 -1.19891e-05 1.53266e-05 3.95349e-05 -3.50687e-05 
1485.75 0 3.49451e-05 -0.14285 3.25309e-06 -3.7173e-05 0.265746 3.36328e-05 0.000590448 -0.317525 -0.00164943 -6.01003e-05 0.000555423 -0.31706 -0.000191197 0.000882593 0.000241545 0.000323985 0.00016769 -0.00230514 0.000593686 -0.00101622 9.03619e-05 0.000763238 -7.8308e-05 1.35239e-05 1.90335e-05 0.000819145 -1.80075e-06 9.6903e-06 -1.36023e-05 1.50076e-05 4.54554e-05 -3.32005e-05 
1486.1 0 3.40743e-05 -0.143847 3.4269e-06 -4.34564e-05 0.242383 2.88174e-05 0.000634865 -0.316204 -0.00177802 -8.66907e-05 0.00056928 -0.315755 -0.000210641 0.000830432 0.000244264 0.000311801 0.000175815 -0.00238367 0.000625023 -0.00105038 9.17431e-05 0.000806137 -7.91585e-05 1.64974e-05 1.57888e-05 0.000856742 2.68893e-06 1.29985e-05 -1.52428e-05 1.52178e-05 5.20577e-05 -3.15806e-05 
1486.45 0 3.2762e-05 -0.144682 3.63327e-06 -4.98341e-05 0.219151 2.34652e-05 0.000677165 -0.31449 -0.00190953 -0.000114164 0.000580676 -0.314064 -0.000230394 0.00077758 0.00024755 0.000297283 0.000182864 -0.00245711 0.000658114 -0.00108334 9.30144e-05 0.000849584 -8.0092e-05 1.99791e-05 1.15138e-05 0.000893751 7.66651e-06 1.62116e-05 -1.68813e-05 1.59108e-05 5.92407e-05 -3.06137e-05 
1486.8 0 3.11947e-05 -0.145353 3.95404e-06 -5.51323e-05 0.196073 1.83183e-05 0.000717257 -0.312389 -0.00204477 -0.000142308 0.000589005 -0.311992 -0.000250188 0.000730107 0.000252827 0.000279343 0.000188714 -0.00252461 0.00069529 -0.00111532 9.41963e-05 0.000893138 -8.10157e-05 2.39692e-05 6.61845e-06 0.000929897 1.321e-05 1.9574e-05 -1.83219e-05 1.68417e-05 6.66764e-05 -3.03325e-05 
1487.15 0 2.91892e-05 -0.145856 4.32586e-06 -5.89111e-05 0.173167 1.3628e-05 0.000755063 -0.309907 -0.0021844 -0.000170488 0.000593618 -0.309544 -0.000269973 0.000687596 0.000260632 0.000257516 0.000193427 -0.00258578 0.000737762 -0.00114593 9.49968e-05 0.000936518 -8.21309e-05 2.83777e-05 1.40113e-06 0.000965049 1.91571e-05 2.35161e-05 -1.92019e-05 1.81821e-05 7.42634e-05 -3.025e-05 
1487.5 0 2.65986e-05 -0.146192 4.67525e-06 -6.18116e-05 0.150453 9.31913e-06 0.000789529 -0.307051 -0.00232808 -0.00019839 0.000593584 -0.306725 -0.000289866 0.000642271 0.000270055 0.00023129 0.000196401 -0.00264114 0.00078439 -0.00117411 9.5103e-05 0.000979753 -8.36615e-05 3.32827e-05 -4.09131e-06 0.000999418 2.53335e-05 2.84107e-05 -1.96238e-05 1.99058e-05 8.22345e-05 -2.96146e-05 
1487.85 0 2.36804e-05 -0.146363 4.92e-06 -6.48908e-05 0.127954 5.74135e-06 0.000819074 -0.303828 -0.00247529 -0.000226404 0.000588397 -0.303543 -0.000309977 0.00058726 0.000280143 0.000199979 0.000197308 -0.00269234 0.000832714 -0.00119881 9.41515e-05 0.00102365 -8.55092e-05 3.87795e-05 -9.80352e-06 0.00103374 3.14839e-05 3.40027e-05 -2.00267e-05 2.13706e-05 9.06635e-05 -2.83975e-05 
1488.2 0 2.06737e-05 -0.146368 4.99382e-06 -6.8578e-05 0.105693 3.80983e-06 0.000843069 -0.300245 -0.00262537 -0.000254766 0.000578407 -0.300008 -0.0003304 0.000524626 0.000290975 0.000163528 0.000196982 -0.00274092 0.000881133 -0.00121971 9.18854e-05 0.00106867 -8.74734e-05 4.4719e-05 -1.55062e-05 0.00106825 3.77116e-05 3.93926e-05 -2.07263e-05 2.20076e-05 9.92429e-05 -2.74088e-05 
1488.55 0 1.74573e-05 -0.146209 4.8788e-06 -7.25075e-05 0.0836958 4.0186e-06 0.00086166 -0.296309 -0.00277687 -0.000282805 0.000564302 -0.296128 -0.000351237 0.000462188 0.000303375 0.000122588 0.000196487 -0.00278746 0.000929655 -0.0012374 8.87819e-05 0.00111421 -8.93658e-05 5.09311e-05 -2.11315e-05 0.0011022 4.43345e-05 4.39482e-05 -2.18102e-05 2.18532e-05 0.00010782 -2.71417e-05 
1488.9 0 1.40171e-05 -0.145885 4.66238e-06 -7.59416e-05 0.0619849 6.0883e-06 0.000874456 -0.292028 -0.00292776 -0.000309431 0.000546522 -0.291911 -0.000372419 0.000404988 0.000317937 7.75384e-05 0.000196054 -0.00283157 0.000978931 -0.00125221 8.52899e-05 0.00116013 -9.11039e-05 5.74466e-05 -2.68168e-05 0.0011353 5.15307e-05 4.80466e-05 -2.32238e-05 2.12439e-05 0.000116773 -2.71782e-05 
1489.25 0 1.06032e-05 -0.145402 4.51889e-06 -7.81805e-05 0.040587 9.77393e-06 0.000881752 -0.287411 -0.00307606 -0.000333667 0.000525127 -0.287365 -0.000393827 0.000352489 0.00033437 2.81029e-05 0.000195325 -0.00287244 0.00102956 -0.00126447 8.10041e-05 0.00120744 -9.25155e-05 6.43098e-05 -3.28275e-05 0.00116832 5.94851e-05 5.25264e-05 -2.48022e-05 2.04957e-05 0.00012627 -2.69836e-05 
1489.6 0 7.48399e-06 -0.14476 4.47925e-06 -7.9262e-05 0.0195305 1.50684e-05 0.00088571 -0.28247 -0.00322072 -0.00035535 0.000500254 -0.282503 -0.00041553 0.000302337 0.000351635 -2.60861e-05 0.000193888 -0.00290882 0.00108186 -0.00127517 7.58226e-05 0.00125677 -9.31446e-05 7.16153e-05 -3.93633e-05 0.00120166 6.80755e-05 5.74577e-05 -2.65391e-05 1.97786e-05 0.000136166 -2.65717e-05 
1489.95 0 4.79899e-06 -0.143961 4.39205e-06 -7.97834e-05 -0.00115905 2.15502e-05 0.00088829 -0.277218 -0.0033619 -0.000375635 0.000472385 -0.277337 -0.000437651 0.000254726 0.00036893 -8.56674e-05 0.000191243 -0.00293876 0.00113516 -0.00128505 7.06966e-05 0.00130736 -9.31634e-05 7.93807e-05 -4.61575e-05 0.00123441 7.68437e-05 6.2081e-05 -2.86881e-05 1.93618e-05 0.000146484 -2.63787e-05 
1490.3 0 2.7142e-06 -0.143006 4.25228e-06 -7.97318e-05 -0.0214619 2.81733e-05 0.000890289 -0.271666 -0.0034994 -0.000395682 0.00044127 -0.271879 -0.000460589 0.000213115 0.000386563 -0.000151832 0.000186472 -0.00296031 0.0011885 -0.00129415 6.65899e-05 0.00135783 -9.34379e-05 8.73753e-05 -5.29067e-05 0.00126507 8.55953e-05 6.60651e-05 -3.1598e-05 1.97717e-05 0.000157369 -2.66403e-05 
1490.65 0 1.29048e-06 -0.141895 4.0374e-06 -7.83962e-05 -0.0413614 3.39782e-05 0.00089244 -0.265825 -0.00363236 -0.000415388 0.000406046 -0.266139 -0.000485377 0.000179316 0.000405944 -0.000225775 0.000178741 -0.00297309 0.00124169 -0.00130257 6.34881e-05 0.0014076 -9.42373e-05 9.5518e-05 -6.01539e-05 0.00129322 9.43222e-05 7.00161e-05 -3.5438e-05 2.12304e-05 0.000168695 -2.70282e-05 
1491 0 2.85332e-07 -0.140632 3.49741e-06 -7.5727e-05 -0.0608415 3.8465e-05 0.000895844 -0.259705 -0.00376103 -0.000434066 0.000366504 -0.260125 -0.00051319 0.000149641 0.000427704 -0.000308258 0.000168104 -0.00297821 0.00129463 -0.00131061 6.07892e-05 0.00145718 -9.5087e-05 0.000103988 -6.85118e-05 0.00131952 0.000102772 7.46053e-05 -3.95949e-05 2.34286e-05 0.000180333 -2.75157e-05 
1491.35 0 -6.62112e-07 -0.139218 2.54795e-06 -7.25586e-05 -0.0798881 4.12921e-05 0.000901625 -0.253319 -0.00388675 -0.000451369 0.000322466 -0.253849 -0.000544836 0.000118975 0.000449975 -0.000399441 0.000155343 -0.00297584 0.00134632 -0.00131871 5.80862e-05 0.00150671 -9.55224e-05 0.000112612 -7.7969e-05 0.00134398 0.000111211 7.99053e-05 -4.32586e-05 2.6168e-05 0.000192365 -2.86453e-05 
1491.7 0 -1.69882e-06 -0.137654 1.35141e-06 -6.94181e-05 -0.0984895 4.21715e-05 0.000910034 -0.24668 -0.00401006 -0.000467182 0.000273588 -0.247321 -0.000580788 8.56133e-05 0.000469962 -0.000498168 0.000140823 -0.00296443 0.00139587 -0.00132753 5.51412e-05 0.00155553 -9.52925e-05 0.000120918 -8.80592e-05 0.00136583 0.000120293 8.57133e-05 -4.63088e-05 2.93158e-05 0.000204842 -3.04593e-05 
1492.05 0 -2.58347e-06 -0.135944 -5.1868e-09 -6.62643e-05 -0.116634 4.10888e-05 0.000920403 -0.239796 -0.00413033 -0.000481221 0.000219626 -0.240552 -0.000621275 5.12724e-05 0.000487088 -0.000602288 0.000124738 -0.00294221 0.00144393 -0.00133703 5.18195e-05 0.00160384 -9.38735e-05 0.0001287 -9.81857e-05 0.0013853 0.00012994 9.19242e-05 -4.93254e-05 3.22692e-05 0.000217557 -3.20868e-05 
1492.4 0 -3.01807e-06 -0.134095 -1.55986e-06 -6.25201e-05 -0.134304 3.84043e-05 0.000932305 -0.232681 -0.00424716 -0.000493111 0.000160317 -0.233554 -0.000666182 1.88071e-05 0.000503589 -0.00070948 0.000108011 -0.00290841 0.00149214 -0.00134593 4.80147e-05 0.00165252 -9.08495e-05 0.000135985 -0.000108308 0.00140357 0.000140049 9.82078e-05 -5.29502e-05 3.45529e-05 0.000230203 -3.29284e-05 
1492.75 0 -3.25598e-06 -0.132109 -3.34779e-06 -5.74665e-05 -0.151481 3.43549e-05 0.000945867 -0.225346 -0.00436036 -0.000502664 9.56949e-05 -0.22634 -0.000714881 -9.78555e-06 0.000521365 -0.000817859 9.18404e-05 -0.00286263 0.0015412 -0.00135326 4.38201e-05 0.00170165 -8.65519e-05 0.000142723 -0.000119153 0.00142086 0.000150989 0.000104197 -5.69858e-05 3.63245e-05 0.00024266 -3.35737e-05 
1493.1 0 -3.73438e-06 -0.129989 -5.30466e-06 -5.1106e-05 -0.168152 2.89585e-05 0.000960721 -0.217805 -0.00446976 -0.000509783 2.60959e-05 -0.218922 -0.00076645 -3.31489e-05 0.00053979 -0.000926523 7.67857e-05 -0.00280407 0.00159047 -0.00135914 3.96108e-05 0.00175037 -8.12363e-05 0.000149086 -0.000131273 0.00143655 0.000162832 0.000110246 -6.12384e-05 3.80093e-05 0.000254963 -3.47383e-05 
1493.45 0 -4.6022e-06 -0.127737 -7.45938e-06 -4.37487e-05 -0.184306 2.26403e-05 0.000976096 -0.210071 -0.00457552 -0.000514623 -4.87299e-05 -0.211313 -0.000819901 -5.02126e-05 0.000557443 -0.00103485 6.26847e-05 -0.00273314 0.00163981 -0.00136372 3.55994e-05 0.00179802 -7.51976e-05 0.000155496 -0.000144281 0.00145029 0.00017519 0.000117262 -6.63298e-05 3.96955e-05 0.000267077 -3.61442e-05 
1493.8 0 -5.66948e-06 -0.125357 -9.85471e-06 -3.54548e-05 -0.199936 1.57609e-05 0.000991651 -0.202155 -0.00467742 -0.000517283 -0.000129352 -0.203527 -0.000874121 -6.23077e-05 0.000573783 -0.00114172 4.92129e-05 -0.00265187 0.00169003 -0.00136661 3.18489e-05 0.00184448 -6.90765e-05 0.000162099 -0.000157502 0.00146179 0.00018784 0.000125538 -7.26413e-05 4.13908e-05 0.000278952 -3.7141e-05 
1494.15 0 -6.36543e-06 -0.122856 -1.25107e-05 -2.70025e-05 -0.215034 8.57455e-06 0.00100719 -0.194071 -0.00477513 -0.000516979 -0.000215035 -0.195574 -0.000928296 -7.29971e-05 0.000588431 -0.00124631 3.57733e-05 -0.0025613 0.00174064 -0.00136782 2.83665e-05 0.00189025 -6.30497e-05 0.000168639 -0.000170709 0.001471 0.000200786 0.000134555 -7.95142e-05 4.33693e-05 0.000290531 -3.75601e-05 
1494.5 0 -6.23194e-06 -0.120238 -1.55766e-05 -1.9714e-05 -0.22959 1.54132e-06 0.00102204 -0.185834 -0.00486865 -0.000512632 -0.000303292 -0.187468 -0.000982217 -8.3728e-05 0.000601116 -0.00134886 2.12489e-05 -0.00246082 0.00178963 -0.00136743 2.48193e-05 0.00193565 -5.66583e-05 0.000174981 -0.000183611 0.00147834 0.000213495 0.0001439 -8.62169e-05 4.56498e-05 0.000301429 -3.76894e-05 
1494.85 0 -5.34864e-06 -0.117507 -1.90477e-05 -1.39449e-05 -0.243593 -5.21605e-06 0.00103493 -0.177459 -0.00495784 -0.000504554 -0.000391458 -0.179221 -0.00103587 -9.30236e-05 0.0006119 -0.0014497 4.87211e-06 -0.00235076 0.00183553 -0.00136469 2.05845e-05 0.00198007 -4.93069e-05 0.000180995 -0.000195463 0.00148397 0.000225938 0.000153139 -9.25797e-05 4.76612e-05 0.000311181 -3.80523e-05 
1495.2 0 -3.92813e-06 -0.114669 -2.24729e-05 -9.22412e-06 -0.257037 -1.23707e-05 0.00104442 -0.168962 -0.00504233 -0.000493867 -0.0004779 -0.170844 -0.00108888 -9.9999e-05 0.000620468 -0.00154842 -1.3211e-05 -0.00223289 0.00187739 -0.00136013 1.5241e-05 0.00202274 -4.05686e-05 0.000186317 -0.000205659 0.00148785 0.000239043 0.000161824 -9.88255e-05 4.85205e-05 0.000320144 -3.88013e-05 
1495.55 0 -1.86639e-06 -0.111726 -2.56725e-05 -5.34069e-06 -0.269919 -2.07027e-05 0.00104979 -0.160355 -0.00512165 -0.000480499 -0.000561333 -0.162352 -0.00114117 -0.000106022 0.000625914 -0.00164453 -3.19856e-05 -0.0021095 0.0019141 -0.00135546 9.10428e-06 0.00206283 -3.0308e-05 0.000190737 -0.000214034 0.00148992 0.000252786 0.000170107 -0.000105328 4.76637e-05 0.00032859 -3.94818e-05 
1495.9 0 1.02715e-06 -0.10868 -2.90977e-05 -2.59118e-06 -0.282238 -3.06454e-05 0.00105068 -0.151651 -0.0051947 -0.000462963 -0.000640439 -0.153756 -0.00119322 -0.000113598 0.000627038 -0.00173734 -5.05887e-05 -0.00198281 0.00194504 -0.00135032 3.02809e-06 0.00209909 -1.85961e-05 0.00019444 -0.000220598 0.00148923 0.000266221 0.00017838 -0.000112084 4.5754e-05 0.000336225 -3.97359e-05 
1496.25 0 5.06878e-06 -0.105534 -3.28999e-05 -1.29324e-06 -0.294 -4.20253e-05 0.00104657 -0.142858 -0.00526018 -0.000440119 -0.000714814 -0.145067 -0.00124572 -0.000124356 0.000622679 -0.00182634 -6.98698e-05 -0.00185448 0.00197005 -0.0013427 -2.47717e-06 0.00213059 -5.519e-06 0.000197771 -0.000225684 0.00148468 0.000279628 0.00018655 -0.000119035 4.38916e-05 0.000343075 -3.95331e-05 
1496.6 0 1.03654e-05 -0.102292 -3.69379e-05 -1.36433e-06 -0.305211 -5.41432e-05 0.0010384 -0.133987 -0.0053174 -0.000412003 -0.000784736 -0.136295 -0.00129925 -0.000139028 0.000612443 -0.00191108 -9.06892e-05 -0.0017257 0.0019889 -0.00133239 -7.44201e-06 0.00215752 8.79052e-06 0.00020089 -0.000229766 0.00147645 0.00029376 0.000194789 -0.000126105 4.23644e-05 0.000349174 -3.86584e-05 
1496.95 0 1.64731e-05 -0.0989599 -4.11444e-05 -2.83538e-06 -0.315872 -6.71317e-05 0.00102795 -0.125047 -0.00536611 -0.000379392 -0.000850284 -0.127448 -0.00135357 -0.00015814 0.000596502 -0.00199086 -0.000112113 -0.00159705 0.00200177 -0.00132038 -1.19033e-05 0.00218098 2.44054e-05 0.000203743 -0.000232916 0.0014658 0.000308318 0.000203543 -0.000133366 4.12415e-05 0.000354657 -3.68002e-05 
1497.3 0 2.29862e-05 -0.0955432 -4.52931e-05 -6.00576e-06 -0.325976 -8.22194e-05 0.00101561 -0.116049 -0.00540627 -0.000343126 -0.000911497 -0.11854 -0.00140799 -0.000181676 0.000575306 -0.00206635 -0.000132705 -0.00146921 0.00200937 -0.00130739 -1.60697e-05 0.00220171 4.14808e-05 0.000206065 -0.000235425 0.00145403 0.000323364 0.00021286 -0.000141561 4.0486e-05 0.000359888 -3.39205e-05 
1497.65 0 3.005e-05 -0.0920452 -4.94483e-05 -1.09762e-05 -0.335522 -0.000100628 0.0010015 -0.107005 -0.00543764 -0.00030307 -0.000968483 -0.109582 -0.00146307 -0.000209057 0.00055025 -0.00213899 -0.000151453 -0.00134311 0.00201318 -0.00129422 -2.03508e-05 0.00221946 5.97643e-05 0.000207556 -0.000237712 0.00144127 0.000339346 0.000222833 -0.000151208 3.96033e-05 0.000364554 -3.03676e-05 
1498 0 3.80091e-05 -0.0884714 -5.39699e-05 -1.73039e-05 -0.344513 -0.00012272 0.000986788 -0.0979254 -0.00546002 -0.00025786 -0.00102159 -0.100585 -0.00151999 -0.000239902 0.000523228 -0.00220955 -0.000167479 -0.00121869 0.0020154 -0.00128092 -2.48583e-05 0.00223383 7.87415e-05 0.000208404 -0.000239571 0.00142691 0.000356013 0.000233824 -0.000162118 3.84663e-05 0.000368389 -2.65884e-05 
1498.35 0 4.64567e-05 -0.0848282 -5.89059e-05 -2.476e-05 -0.352949 -0.000147848 0.000973126 -0.0888192 -0.00547387 -0.000206188 -0.00107139 -0.0915565 -0.00157877 -0.000274285 0.000495157 -0.00227949 -0.000179761 -0.00109595 0.00201697 -0.00126691 -2.94824e-05 0.00224492 9.80893e-05 0.000209377 -0.000240843 0.00141123 0.000373384 0.000245466 -0.000174054 3.73175e-05 0.000372226 -2.29162e-05 
1498.7 0 5.43918e-05 -0.0811205 -6.40257e-05 -3.3995e-05 -0.360829 -0.000175428 0.000960921 -0.0796977 -0.00548023 -0.000148062 -0.00111847 -0.0825046 -0.00163821 -0.000310462 0.000465401 -0.0023512 -0.000186829 -0.000976052 0.00201644 -0.00125201 -3.38712e-05 0.00225363 0.000117524 0.000210896 -0.000241425 0.0013957 0.000391628 0.000256864 -0.0001866 3.57874e-05 0.000376831 -2.00992e-05 
1499.05 0 6.15653e-05 -0.0773506 -6.89182e-05 -4.48141e-05 -0.368153 -0.000205392 0.000948647 -0.0705737 -0.00548041 -8.4704e-05 -0.00116307 -0.0734413 -0.00169736 -0.000343335 0.000432941 -0.00242462 -0.000187834 -0.000859954 0.00201273 -0.00123636 -3.76773e-05 0.00226014 0.000136837 0.000212537 -0.000241155 0.00138032 0.000410554 0.000268161 -0.000199038 3.31939e-05 0.00038213 -1.84682e-05 
1499.4 0 6.85904e-05 -0.0735209 -7.32655e-05 -5.51832e-05 -0.374931 -0.000237352 0.000934366 -0.0614584 -0.00547555 -1.76861e-05 -0.00120431 -0.0643767 -0.00175665 -0.000369768 0.000398722 -0.00249703 -0.000183237 -0.000747728 0.00200689 -0.00122031 -4.06085e-05 0.00226287 0.000156044 0.000213647 -0.000240457 0.00136319 0.000429864 0.000280262 -0.000211233 2.91634e-05 0.000388101 -1.70546e-05 
1499.75 0 7.59204e-05 -0.0696382 -7.72691e-05 -6.39154e-05 -0.381172 -0.000270135 0.000916809 -0.0523595 -0.00546613 5.23652e-05 -0.00124053 -0.0553178 -0.00181672 -0.000393372 0.000363962 -0.00256513 -0.000173675 -0.000639888 0.00199913 -0.00120418 -4.26655e-05 0.00226099 0.000174866 0.000213607 -0.000239878 0.00134369 0.000449118 0.00029332 -0.000223668 2.38285e-05 0.000394436 -1.55808e-05 
1500.1 0 8.30547e-05 -0.0657102 -8.12569e-05 -7.19518e-05 -0.386874 -0.000303008 0.000895128 -0.0432852 -0.00545227 0.000126188 -0.00127106 -0.0462746 -0.00187661 -0.000419926 0.000327687 -0.00262596 -0.000159738 -0.000537815 0.00198735 -0.00118781 -4.41052e-05 0.00225586 0.000193036 0.000212066 -0.000239364 0.00132346 0.000468424 0.000307146 -0.000236401 1.79811e-05 0.000400604 -1.46473e-05 
1500.45 0 8.96849e-05 -0.0617405 -8.51267e-05 -8.04568e-05 -0.392035 -0.000335961 0.000868913 -0.0342473 -0.00543414 0.000204537 -0.00129713 -0.0372618 -0.00193442 -0.000451226 0.000289202 -0.00267785 -0.000142839 -0.000442684 0.00197018 -0.0011714 -4.53865e-05 0.00224842 0.000210914 0.000209374 -0.000238641 0.00130347 0.000488381 0.000321491 -0.00024905 1.28184e-05 0.000406477 -1.42804e-05 
1500.8 0 9.60951e-05 -0.0577305 -8.85012e-05 -8.98409e-05 -0.396661 -0.00036874 0.000839779 -0.025258 -0.00541157 0.000286427 -0.0013199 -0.0282931 -0.00198884 -0.000485337 0.000249377 -0.00272048 -0.000124732 -0.00035536 0.0019475 -0.00115558 -4.69003e-05 0.00223719 0.000228829 0.000206182 -0.000237817 0.0012825 0.000508863 0.00033564 -0.000261775 8.85064e-06 0.000412054 -1.42735e-05 
1501.15 0 0.000102741 -0.0536836 -9.13583e-05 -0.000100256 -0.400765 -0.000401161 0.00080979 -0.0163257 -0.00538384 0.000369829 -0.00133883 -0.0193773 -0.00203879 -0.000519726 0.000208826 -0.00275336 -0.000106408 -0.000276856 0.00191924 -0.0011404 -4.78921e-05 0.00222014 0.000247036 0.000202632 -0.00023688 0.00125923 0.00052911 0.000349326 -0.000274789 5.83175e-06 0.000416905 -1.45109e-05 
1501.5 0 0.000109782 -0.0496049 -9.40285e-05 -0.000111539 -0.404359 -0.00043315 0.000779565 -0.00745477 -0.00535025 0.000453519 -0.00135283 -0.0105193 -0.00208299 -0.000553024 0.000168136 -0.00277548 -8.81081e-05 -0.000207743 0.00188567 -0.00112558 -4.71573e-05 0.0021972 0.000265689 0.000198276 -0.000235225 0.00123364 0.000548959 0.000362532 -0.000287936 3.23574e-06 0.000420831 -1.46552e-05 
1501.85 0 0.000116717 -0.0454986 -9.6583e-05 -0.000123058 -0.407447 -0.000465125 0.000749382 0.00134959 -0.00530981 0.000537589 -0.0013626 -0.00172458 -0.00212067 -0.000585335 0.000128763 -0.00278687 -6.94697e-05 -0.000148308 0.00184739 -0.00111182 -4.42607e-05 0.00216993 0.000284752 0.000192237 -0.000232434 0.00120676 0.000569102 0.000374878 -0.000301207 6.34718e-07 0.000424045 -1.45957e-05 
1502.2 0 0.000122935 -0.0413691 -9.91096e-05 -0.000133912 -0.410035 -0.000497815 0.000719618 0.0100785 -0.00526223 0.000622489 -0.00137061 0.0069985 -0.00215271 -0.000615479 9.22992e-05 -0.00278822 -4.99519e-05 -9.83377e-05 0.00180631 -0.00110019 -3.9236e-05 0.00213985 0.00030433 0.000183954 -0.000229038 0.00117985 0.000589625 0.00038619 -0.000314681 -1.94786e-06 0.000426377 -1.45141e-05 
1502.55 0 0.000128144 -0.0372212 -0.000101917 -0.000142814 -0.412126 -0.000532062 0.000690144 0.018721 -0.00520835 0.000707599 -0.00137845 0.0156401 -0.00218032 -0.000640831 5.97193e-05 -0.00277903 -2.94237e-05 -5.7101e-05 0.00176571 -0.00109018 -3.21617e-05 0.00210719 0.000324337 0.000173739 -0.00022568 0.00115324 0.000609691 0.000396496 -0.000328631 -4.09746e-06 0.000427646 -1.46343e-05 
1502.9 0 0.000132496 -0.0330593 -0.000104946 -0.00014915 -0.413729 -0.000568498 0.000660569 0.0272679 -0.00514884 0.000791144 -0.00138584 0.0241913 -0.00220328 -0.000661879 3.03247e-05 -0.00275903 -8.13401e-06 -2.4003e-05 0.00172778 -0.00108024 -2.35564e-05 0.00207143 0.000344521 0.00016207 -0.000222162 0.00112633 0.000628686 0.000405818 -0.000343401 -5.30035e-06 0.000428199 -1.49697e-05 
1503.25 0 0.000136026 -0.0288877 -0.000107787 -0.000154116 -0.414851 -0.000607398 0.00063161 0.0357116 -0.00508366 0.000872011 -0.00139184 0.0326435 -0.00222134 -0.000682288 2.27902e-06 -0.00272931 1.35523e-05 1.18039e-06 0.00169255 -0.00106933 -1.43018e-05 0.0020323 0.000364488 0.000148969 -0.000218044 0.00109865 0.000646508 0.000414379 -0.000359344 -5.40341e-06 0.000428253 -1.48231e-05 
1503.6 0 0.000138561 -0.0247105 -0.000110188 -0.000159701 -0.415498 -0.000649082 0.000604458 0.0440461 -0.00501324 0.000951003 -0.00139671 0.0409878 -0.00223546 -0.000703588 -2.47938e-05 -0.00269053 3.51027e-05 1.83243e-05 0.00165887 -0.00105713 -4.47751e-06 0.00198968 0.000384329 0.000134368 -0.000213157 0.00107039 0.000663536 0.000422271 -0.000376822 -4.26501e-06 0.000427808 -1.37117e-05 
1503.95 0 0.000140066 -0.0205311 -0.000111803 -0.000166278 -0.415678 -0.000693089 0.000577955 0.0522667 -0.00493839 0.00102904 -0.00140194 0.0492154 -0.00224658 -0.000723919 -4.96075e-05 -0.0026425 5.52042e-05 2.71104e-05 0.00162602 -0.00104337 6.36005e-06 0.00194371 0.000404692 0.000118522 -0.000207919 0.00104189 0.000680337 0.00042951 -0.000395575 -1.79508e-06 0.000427269 -1.2011e-05 
1504.3 0 0.000140571 -0.0163532 -0.000112307 -0.000172261 -0.4154 -0.000738121 0.000549584 0.0603696 -0.00485889 0.0011053 -0.00140791 0.0573196 -0.00225465 -0.000743385 -7.13919e-05 -0.00258521 7.28452e-05 2.81887e-05 0.00159459 -0.00102786 1.78745e-05 0.00189475 0.000425724 0.000101695 -0.000202868 0.00101296 0.000697038 0.000436622 -0.000414981 1.48622e-06 0.000427087 -9.42617e-06 
1504.65 0 0.000140381 -0.0121817 -0.000111813 -0.000176903 -0.414673 -0.00078307 0.000518972 0.06835 -0.00477331 0.00117828 -0.00141386 0.0652943 -0.00225893 -0.000765891 -9.09026e-05 -0.00251915 8.86133e-05 2.33412e-05 0.00156435 -0.00101108 2.9682e-05 0.00184299 0.000446882 8.37725e-05 -0.000197705 0.000983387 0.000713304 0.00044397 -0.000434692 5.19488e-06 0.000426967 -4.93916e-06 
1505 0 0.000139852 -0.00802117 -0.000110794 -0.000181739 -0.413505 -0.00082728 0.000487995 0.0762004 -0.00468049 0.00124782 -0.00141896 0.0731327 -0.00225921 -0.000793988 -0.000109454 -0.00244479 0.000103336 1.40614e-05 0.00153314 -0.000993782 4.1837e-05 0.00178867 0.00046817 6.45653e-05 -0.000191455 0.000953776 0.000728636 0.000451705 -0.00045448 9.81112e-06 0.000426236 1.6692e-06 
1505.35 0 0.000139036 -0.00387541 -0.000109575 -0.00018829 -0.411906 -0.000870284 0.000458102 0.0839119 -0.00458074 0.00131481 -0.0014221 0.0808273 -0.00225565 -0.000826904 -0.000127264 -0.00236276 0.000116045 5.42641e-07 0.00150016 -0.0009764 5.42623e-05 0.0017319 0.00049029 4.45057e-05 -0.000183335 0.000924839 0.000742661 0.000460146 -0.000474355 1.58492e-05 0.000424642 1.00462e-05 
1505.7 0 0.000137464 0.000252258 -0.000107948 -0.000196547 -0.409887 -0.000911647 0.000428699 0.0914764 -0.0044754 0.001379 -0.00142308 0.0883715 -0.00224842 -0.000864397 -0.000143467 -0.00227415 0.000124834 -1.83685e-05 0.00146636 -0.000959591 6.6441e-05 0.00167207 0.000513365 2.42385e-05 -0.000173086 0.000896465 0.000755529 0.000468676 -0.000494328 2.28718e-05 0.000422223 1.99464e-05 
1506.05 0 0.00013495 0.00435801 -0.000106076 -0.000206015 -0.407461 -0.000951213 0.000398746 0.0988872 -0.00436544 0.00143941 -0.00142319 0.0957613 -0.00223766 -0.000907568 -0.00015786 -0.00217989 0.000128722 -4.44274e-05 0.00143136 -0.000943655 7.75777e-05 0.00160842 0.000536964 3.70231e-06 -0.000161291 0.000868632 0.000767286 0.000476132 -0.000514355 2.96805e-05 0.000419049 3.08991e-05 
1506.4 0 0.000131981 0.00843756 -0.000104234 -0.000216661 -0.404638 -0.000988509 0.000367698 0.106138 -0.00425099 0.00149613 -0.00142274 0.102993 -0.00222313 -0.000955873 -0.000172092 -0.00208081 0.000128828 -7.89934e-05 0.00139305 -0.000927791 8.75667e-05 0.00154092 0.000560869 -1.77034e-05 -0.000148956 0.000842103 0.000778209 0.000482099 -0.000534613 3.48965e-05 0.000415319 4.2253e-05 
1506.75 0 0.000128997 0.0124872 -0.000102219 -0.000228614 -0.401424 -0.00102208 0.000334518 0.11322 -0.00413204 0.0015509 -0.00142025 0.11006 -0.00220556 -0.00100657 -0.00018829 -0.00197765 0.000127872 -0.000122445 0.00135073 -0.000912051 9.71653e-05 0.00146961 0.000585054 -4.05269e-05 -0.000136813 0.000816494 0.000789063 0.000487233 -0.000555294 3.82834e-05 0.000410963 5.41398e-05 
1507.1 0 0.000125718 0.0165039 -0.000100147 -0.000241442 -0.397827 -0.00105027 0.000298316 0.120129 -0.00400927 0.00160528 -0.0014137 0.116958 -0.00218706 -0.00105927 -0.000207255 -0.00187063 0.000126761 -0.000173625 0.00130646 -0.00089695 0.000106821 0.00139421 0.000609438 -6.45022e-05 -0.000125019 0.000790108 0.000799789 0.000492127 -0.00057642 4.12328e-05 0.000405676 6.72531e-05 
1507.45 0 0.000121756 0.0204848 -9.82675e-05 -0.000255198 -0.393858 -0.00107236 0.000259195 0.126861 -0.0038843 0.00165851 -0.00140233 0.123681 -0.00216863 -0.00111719 -0.000229156 -0.0017598 0.00012314 -0.000229539 0.00126155 -0.000881413 0.000116075 0.00131572 0.000633806 -8.88167e-05 -0.000112961 0.000762127 0.000809928 0.000496349 -0.000597788 4.49955e-05 0.000399415 8.15039e-05 
1507.8 0 0.000117183 0.0244271 -9.61233e-05 -0.000270649 -0.389525 -0.00108738 0.000218237 0.133413 -0.00375816 0.0017082 -0.00138725 0.130224 -0.00214922 -0.00118187 -0.000254431 -0.00164583 0.000113862 -0.000286593 0.00121471 -0.000863944 0.000124199 0.00123551 0.000657652 -0.000113121 -9.99517e-05 0.000732979 0.000819841 0.000499084 -0.000619403 4.96342e-05 0.000392601 9.60497e-05 
1508.15 0 0.000111768 0.0283278 -9.31314e-05 -0.000288169 -0.384838 -0.00109407 0.000177188 0.139781 -0.00363 0.00175261 -0.00137014 0.136583 -0.00212717 -0.00125103 -0.000282305 -0.00152993 9.79387e-05 -0.000342783 0.00116447 -0.000845168 0.000130725 0.00115352 0.000680243 -0.000137465 -8.58959e-05 0.000703432 0.000830061 0.000500032 -0.000641696 5.47154e-05 0.000385518 0.000110196 
1508.5 0 0.000105114 0.0321831 -8.93656e-05 -0.0003071 -0.379806 -0.00109271 0.000137722 0.145961 -0.00349801 0.00179204 -0.0013519 0.142754 -0.00210164 -0.00132161 -0.000310556 -0.00141268 7.69567e-05 -0.000398468 0.00111159 -0.00082652 0.000135842 0.00106939 0.000701417 -0.000161483 -7.13276e-05 0.000674369 0.000839885 0.0004993 -0.000664923 6.02854e-05 0.000377857 0.000123384 
1508.85 0 9.78631e-05 0.0359895 -8.50485e-05 -0.00032591 -0.374439 -0.00108514 0.000100686 0.15195 -0.00336222 0.00182778 -0.00133245 0.148732 -0.00207268 -0.00139237 -0.000337902 -0.00129413 5.28088e-05 -0.000455135 0.00105778 -0.000807312 0.000140185 0.000983318 0.000721581 -0.00018409 -5.61533e-05 0.000646433 0.00084803 0.000496363 -0.000688403 6.71335e-05 0.00036961 0.000134923 
1509.2 0 9.1085e-05 0.0397449 -8.02881e-05 -0.000343299 -0.368747 -0.00107236 6.62951e-05 0.157745 -0.00322409 0.00186098 -0.00131223 0.154515 -0.00204008 -0.001464 -0.000364478 -0.00117524 2.59146e-05 -0.000513093 0.00100374 -0.000785898 0.00014368 0.000895322 0.00074093 -0.000204789 -3.94218e-05 0.000618693 0.000854417 0.000490615 -0.000710979 7.60494e-05 0.00036137 0.00014475 
1509.55 0 8.4854e-05 0.0434471 -7.51334e-05 -0.000359168 -0.362742 -0.00105436 3.51773e-05 0.163338 -0.00308496 0.00189304 -0.00129236 0.1601 -0.00200331 -0.0015387 -0.00038979 -0.00105818 -3.69959e-06 -0.000571353 0.000949469 -0.000762465 0.000145742 0.000804885 0.00075954 -0.000223774 -2.09523e-05 0.000589502 0.000860088 0.000482508 -0.000732385 8.66363e-05 0.000353351 0.00015398 
1509.9 0 7.89635e-05 0.0470931 -6.9353e-05 -0.00037386 -0.356437 -0.00103118 8.63153e-06 0.168728 -0.00294525 0.00192413 -0.00127298 0.165483 -0.00196264 -0.00161855 -0.000412327 -0.000944501 -3.44581e-05 -0.000629165 0.000895148 -0.000738335 0.000146552 0.00071161 0.000777066 -0.000241131 -1.34637e-06 0.000558604 0.000865578 0.000473382 -0.000752775 9.80928e-05 0.000344978 0.000163573 
1510.25 0 7.29785e-05 0.0506789 -6.28687e-05 -0.00038742 -0.349846 -0.00100343 -1.27536e-05 0.173911 -0.00280452 0.00195313 -0.001253 0.170659 -0.00191911 -0.00170395 -0.00043239 -0.000833566 -6.48808e-05 -0.000685834 0.000841214 -0.000713255 0.000147145 0.000616472 0.00079394 -0.000257158 1.90887e-05 0.000526824 0.000870351 0.00046421 -0.000772177 0.000110403 0.000336015 0.000172933 
1510.6 0 6.62856e-05 0.0542008 -5.59056e-05 -0.000400101 -0.342977 -0.000973014 -2.9824e-05 0.178886 -0.00266381 0.00197961 -0.0012317 0.175625 -0.00187333 -0.00179311 -0.000452987 -0.000725166 -9.54028e-05 -0.000740179 0.000788155 -0.000685287 0.000148127 0.000521476 0.00081133 -0.000272104 4.0221e-05 0.000494828 0.00087403 0.000454489 -0.000790808 0.00012381 0.000326832 0.00018135 
1510.95 0 5.93708e-05 0.0576549 -4.84215e-05 -0.000412235 -0.335838 -0.000941605 -4.34632e-05 0.183648 -0.00252531 0.00200415 -0.0012094 0.180378 -0.00182537 -0.00188301 -0.000475128 -0.000620993 -0.000126884 -0.000791333 0.000736408 -0.000653735 0.000149412 0.000427968 0.000829097 -0.000285985 6.16236e-05 0.000463454 0.000877191 0.000443132 -0.000809141 0.000138122 0.000317263 0.000189592 
1511.3 0 5.28538e-05 0.0610387 -4.01409e-05 -0.000423274 -0.328436 -0.000909083 -5.39306e-05 0.188193 -0.00238989 0.00202748 -0.00118627 0.184916 -0.00177553 -0.00197238 -0.000496196 -0.000522428 -0.000158532 -0.00084003 0.000686815 -0.000619957 0.000150631 0.000335699 0.000846302 -0.000298774 8.28717e-05 0.000433327 0.000880061 0.000430054 -0.00082714 0.000152677 0.000307054 0.000198277 
1511.65 0 4.63827e-05 0.0643509 -3.1239e-05 -0.000431606 -0.320783 -0.000875682 -6.22547e-05 0.192516 -0.00225702 0.00204933 -0.00116223 0.189237 -0.0017244 -0.00206352 -0.000514746 -0.000429446 -0.000188309 -0.000887245 0.000640963 -0.000585023 0.000151569 0.000243655 0.000862377 -0.000310409 0.00010379 0.000403745 0.000882002 0.000416056 -0.000843425 0.000166328 0.000296751 0.000206965 
1512 0 4.04888e-05 0.0675906 -2.22013e-05 -0.000436086 -0.312892 -0.000842288 -7.07012e-05 0.196617 -0.00212583 0.00206803 -0.00113754 0.193342 -0.00167197 -0.00216001 -0.000532627 -0.000341377 -0.000213888 -0.000932023 0.000599958 -0.000549035 0.000152108 0.000151483 0.000877332 -0.00032076 0.000123671 0.000373764 0.000882942 0.000401393 -0.000857247 0.000177732 0.000286956 0.000215438 
1512.35 0 3.60473e-05 0.0707566 -1.293e-05 -0.000437098 -0.304775 -0.000807765 -8.04331e-05 0.200494 -0.00199579 0.00208151 -0.00111127 0.19723 -0.00161764 -0.0022628 -0.000551986 -0.000257526 -0.000233968 -0.000972512 0.000563028 -0.000513011 0.000151598 5.93355e-05 0.000891706 -0.000330013 0.00014235 0.000343227 0.000883291 0.000385845 -0.000869139 0.000186776 0.000277825 0.000224528 
1512.7 0 3.25758e-05 0.073847 -3.36417e-06 -0.000435654 -0.296445 -0.000770799 -9.10984e-05 0.204147 -0.00186756 0.00208883 -0.00108155 0.200899 -0.00156205 -0.00237005 -0.000572285 -0.000176827 -0.000250146 -0.00100717 0.000528518 -0.000478812 0.00014936 -3.26809e-05 0.000905586 -0.000338865 0.000160808 0.000312588 0.000882709 0.00037031 -0.00087962 0.000194399 0.000269307 0.000235338 
1513.05 0 2.93754e-05 0.0768595 5.62823e-06 -0.000432354 -0.287912 -0.000731776 -0.000102738 0.207576 -0.00174186 0.00209027 -0.00104778 0.204349 -0.0015064 -0.00248142 -0.000591803 -9.78119e-05 -0.000265107 -0.0010352 0.00049568 -0.000446564 0.000145856 -0.000124076 0.000918323 -0.000347749 0.000179561 0.000282522 0.000880705 0.000355927 -0.000888811 0.000200342 0.000261491 0.000247971 
1513.4 0 2.67763e-05 0.0797915 1.32979e-05 -0.000428453 -0.279186 -0.000691866 -0.000116437 0.210783 -0.00161816 0.00208632 -0.00101094 0.207578 -0.00145087 -0.00259887 -0.000610686 -1.94609e-05 -0.000278871 -0.00105679 0.000463602 -0.0004145 0.000142415 -0.000213761 0.000930191 -0.000356596 0.000198239 0.000253087 0.000877776 0.000342602 -0.000896478 0.000203653 0.000254475 0.000261134 
1513.75 0 2.57894e-05 0.0826404 1.99043e-05 -0.000425638 -0.270276 -0.000651538 -0.000132756 0.213766 -0.00149616 0.00207702 -0.000971869 0.210587 -0.00139603 -0.00272139 -0.000631069 5.79374e-05 -0.00028979 -0.00107283 0.0004308 -0.00038133 0.000139365 -0.000300001 0.000942942 -0.000365025 0.000215906 0.000224093 0.000874839 0.000329522 -0.000902443 0.000204731 0.000248232 0.000272991 
1514.1 0 2.6816e-05 0.0854041 2.58761e-05 -0.000423775 -0.261191 -0.000610772 -0.000151037 0.216521 -0.00137689 0.00206165 -0.000930317 0.213375 -0.00134323 -0.00284411 -0.000654654 0.000133241 -0.000297642 -0.00108399 0.000396202 -0.000346126 0.000136135 -0.00038183 0.000957351 -0.000372834 0.00023213 0.000195987 0.000871948 0.000315695 -0.000907056 0.000204851 0.000242641 0.000282915 
1514.45 0 2.93885e-05 0.0880804 3.12905e-05 -0.00042129 -0.251942 -0.000569912 -0.000170533 0.219047 -0.00126071 0.00203844 -0.000886351 0.215938 -0.00129213 -0.00296285 -0.000681121 0.000205337 -0.000303569 -0.00109004 0.000359102 -0.000308031 0.000132494 -0.00045991 0.000973043 -0.000380528 0.000247045 0.000168995 0.000868699 0.000300619 -0.000910898 0.000204569 0.00023772 0.000291152 
1514.8 0 3.2886e-05 0.0906666 3.62521e-05 -0.000417112 -0.242538 -0.000529266 -0.000189918 0.221343 -0.00114745 0.00200501 -0.000840875 0.218274 -0.00124098 -0.00307701 -0.000709801 0.000273365 -0.0003076 -0.0010896 0.000319454 -0.000267751 0.00012891 -0.000535036 0.000990035 -0.000389191 0.000260374 0.000142653 0.000864663 0.000284428 -0.000914343 0.000203388 0.000233746 0.000297918 
1515.15 0 3.71696e-05 0.09316 4.11519e-05 -0.000410904 -0.232992 -0.000489565 -0.000207341 0.223409 -0.00103742 0.0019596 -0.000794485 0.220381 -0.00118904 -0.00318866 -0.000740941 0.000337333 -0.000308585 -0.0010816 0.000277275 -0.000227342 0.000126033 -0.000607134 0.0010077 -0.000399487 0.000272176 0.000116432 0.000859532 0.000267137 -0.000917658 0.000201213 0.000230155 0.000303822 
1515.5 0 4.20689e-05 0.095559 4.62185e-05 -0.000402873 -0.223311 -0.000452054 -0.000222175 0.225241 -0.000931008 0.00190235 -0.000747553 0.222258 -0.00113665 -0.00330061 -0.000775974 0.000398777 -0.000306906 -0.00106674 0.000231481 -0.000189194 0.000123646 -0.000676339 0.00102476 -0.000411635 0.000283328 9.00719e-05 0.000853004 0.000249038 -0.000920833 0.000198515 0.000225839 0.000309048 
1515.85 0 4.65218e-05 0.0978638 5.1366e-05 -0.000393871 -0.21351 -0.000418465 -0.000235306 0.226837 -0.000829108 0.00183526 -0.000700625 0.223904 -0.0010838 -0.00341297 -0.000817246 0.000459779 -0.000303725 -0.00104705 0.000180133 -0.000154536 0.000121483 -0.00074418 0.00104103 -0.000425587 0.000294092 6.2995e-05 0.000844857 0.000230287 -0.000923652 0.000194891 0.000220752 0.000312704 
1516.2 0 4.9778e-05 0.100073 5.65562e-05 -0.000384229 -0.203603 -0.000391426 -0.000248054 0.228199 -0.000732755 0.00176066 -0.000653947 0.225321 -0.00103055 -0.00352187 -0.000866486 0.000521531 -0.000298612 -0.00102439 0.000121798 -0.000122877 0.000120069 -0.000811877 0.00105722 -0.000440804 0.000304061 3.4341e-05 0.00083569 0.000210809 -0.000925244 0.000190046 0.000215607 0.00031437 
1516.55 0 5.23413e-05 0.102185 6.14969e-05 -0.000373232 -0.193603 -0.000372893 -0.00026103 0.22933 -0.000641845 0.00168044 -0.000608668 0.226511 -0.000978606 -0.00362441 -0.000923556 0.000583267 -0.00029161 -0.000999503 5.71526e-05 -9.31473e-05 0.000119393 -0.000878742 0.00107381 -0.000456066 0.000313567 3.94702e-06 0.00082652 0.000191143 -0.000924756 0.000184585 0.000210811 0.000315081 
1516.9 0 5.49377e-05 0.104198 6.57812e-05 -0.000360753 -0.18352 -0.000361851 -0.000273252 0.230232 -0.000555405 0.00159624 -0.00056679 0.227475 -0.000929851 -0.0037226 -0.000987643 0.000644046 -0.000284847 -0.00097292 -1.25109e-05 -6.42449e-05 0.000119086 -0.0009437 0.00109037 -0.000470453 0.000322977 -2.70292e-05 0.000817691 0.000171733 -0.000922588 0.000178636 0.00020613 0.00031568 
1517.25 0 5.806e-05 0.106112 6.92853e-05 -0.000348166 -0.173365 -0.000355028 -0.000283585 0.230905 -0.00047254 0.00150873 -0.000529351 0.228214 -0.000884269 -0.00381871 -0.00105891 0.000704079 -0.000279463 -0.000945761 -8.7405e-05 -3.52069e-05 0.000119669 -0.00100661 0.00110555 -0.000483856 0.000332091 -5.74449e-05 0.000809031 0.000152014 -0.000919442 0.000171642 0.000201623 0.000315608 
1517.6 0 6.16778e-05 0.107925 7.20239e-05 -0.000336422 -0.163152 -0.000348904 -0.000292935 0.231348 -0.000392092 0.0014167 -0.000496534 0.228728 -0.000841093 -0.00390937 -0.00113781 0.000763706 -0.000273568 -0.000918456 -0.000167545 -5.84837e-06 0.000121758 -0.00106799 0.00111777 -0.000496585 0.000340535 -8.76173e-05 0.000800825 0.000131445 -0.000915613 0.000163434 0.000197838 0.000314147 
1517.95 0 6.46196e-05 0.109635 7.41759e-05 -0.000324336 -0.152892 -0.000342486 -0.000302993 0.231561 -0.000313201 0.00131836 -0.000467587 0.229018 -0.000799848 -0.00398889 -0.00122314 0.0008226 -0.000264974 -0.000890404 -0.000251189 2.3112e-05 0.000125037 -0.00112775 0.00112669 -0.000509309 0.000348711 -0.000117818 0.000793567 0.000110331 -0.00091118 0.000154652 0.000195359 0.000311903 
1518.3 0 6.62917e-05 0.111238 7.59588e-05 -0.000310056 -0.142593 -0.000337744 -0.000314067 0.231543 -0.000236804 0.00121295 -0.000442053 0.229089 -0.00076008 -0.00405607 -0.00131132 0.00088007 -0.000253834 -0.000861295 -0.000336264 5.20482e-05 0.0001292 -0.00118484 0.00113273 -0.000522332 0.000357885 -0.000147157 0.000786972 8.91897e-05 -0.000906154 0.000145888 0.000194464 0.00031012 
1518.65 0 6.76473e-05 0.112737 7.7384e-05 -0.000293619 -0.132267 -0.000335817 -0.000326011 0.231292 -0.000164613 0.00110121 -0.000421015 0.228938 -0.000721627 -0.0041144 -0.00139841 0.000936191 -0.000241459 -0.000831427 -0.000421587 8.32764e-05 0.000134673 -0.00123974 0.00113578 -0.00053553 0.000368224 -0.000175341 0.000780459 6.82602e-05 -0.000900523 0.00013705 0.000194427 0.00030917 
1519 0 6.93136e-05 0.11413 7.85009e-05 -0.000276387 -0.12193 -0.000334806 -0.00033901 0.230811 -9.69275e-05 0.000985338 -0.00040541 0.228567 -0.000684092 -0.00416701 -0.00148284 0.000991947 -0.000228366 -0.000800749 -0.000507688 0.000118525 0.000141429 -0.00129415 0.00113568 -0.000548339 0.000378408 -0.000203499 0.000773984 4.70936e-05 -0.000894115 0.000127897 0.000194197 0.00030832 
1519.35 0 7.03201e-05 0.115417 7.98343e-05 -0.000259399 -0.111594 -0.000332645 -0.000352923 0.230104 -3.30964e-05 0.000867082 -0.000395144 0.227977 -0.000646496 -0.00421409 -0.0015656 0.00104787 -0.000214159 -0.000769247 -0.00059696 0.000157959 0.000149181 -0.00134812 0.001133 -0.000559854 0.000386956 -0.000232578 0.000767607 2.44721e-05 -0.000886479 0.000118559 0.000193792 0.00030679 
1519.7 0 6.98766e-05 0.116596 8.18619e-05 -0.000242538 -0.10127 -0.000329941 -0.000367954 0.229177 2.79192e-05 0.000746167 -0.000389761 0.227168 -0.000607779 -0.00425352 -0.0016482 0.0011024 -0.000198518 -0.000737527 -0.00069197 0.000201503 0.000157628 -0.00140044 0.00112837 -0.000569628 0.000393183 -0.000262689 0.000760785 -1.15239e-07 -0.000876915 0.000108743 0.000194131 0.000305027 
1520.05 0 6.85645e-05 0.117667 8.45102e-05 -0.000224395 -0.0909647 -0.000327315 -0.00038429 0.22803 8.79823e-05 0.000621715 -0.000388496 0.226143 -0.000567659 -0.00428319 -0.00173014 0.00115274 -0.000180622 -0.00070661 -0.000792663 0.000249508 0.000166027 -0.00145055 0.00112215 -0.000578076 0.000397183 -0.00029371 0.000752852 -2.61662e-05 -0.000865149 9.73338e-05 0.000195542 0.000304327 
1520.4 0 6.71195e-05 0.118629 8.71782e-05 -0.000204208 -0.0806866 -0.000324052 -0.000401264 0.226666 0.000148489 0.000495265 -0.000390136 0.224903 -0.000525966 -0.00430319 -0.00180936 0.00119786 -0.000159236 -0.00067739 -0.000896665 0.000301806 0.000173721 -0.00149872 0.00111441 -0.000586365 0.000399243 -0.000325152 0.000743871 -5.32621e-05 -0.000851551 8.40746e-05 0.000196929 0.000305199 
1520.75 0 6.57526e-05 0.119483 9.00057e-05 -0.000182931 -0.0704473 -0.000319583 -0.000417817 0.225088 0.000209499 0.000369608 -0.000393787 0.22345 -0.000481513 -0.00431418 -0.00188444 0.00123901 -0.000134488 -0.000650115 -0.0010019 0.000357151 0.000180385 -0.00154483 0.00110464 -0.000595309 0.000399843 -0.000356747 0.000733795 -8.10293e-05 -0.000836911 6.98493e-05 0.00019739 0.00030707 
1521.1 0 6.40394e-05 0.120229 9.34876e-05 -0.000161652 -0.0602599 -0.000313699 -0.000433164 0.223303 0.000270192 0.000245297 -0.00039886 0.221785 -0.000433845 -0.00431539 -0.00195486 0.00127796 -0.000107047 -0.000625838 -0.00110826 0.000414892 0.000185324 -0.00158858 0.00109212 -0.000604545 0.000399658 -0.000388794 0.000722104 -0.000109687 -0.000821969 5.49627e-05 0.000197453 0.000309071 
1521.45 0 6.16964e-05 0.120864 9.71439e-05 -0.000140448 -0.0501348 -0.00030653 -0.000447355 0.221314 0.000330675 0.000121294 -0.000404924 0.219912 -0.000383157 -0.00430552 -0.00202 0.00131526 -7.70404e-05 -0.000606166 -0.00121713 0.00047534 0.000188198 -0.00163064 0.00107607 -0.000613448 0.000399354 -0.000421473 0.000709133 -0.000139911 -0.000806496 3.88127e-05 0.000198128 0.000311615 
1521.8 0 5.90564e-05 0.121387 0.000100522 -0.00011896 -0.0400804 -0.000298346 -0.000461704 0.219121 0.000392893 -3.48741e-06 -0.000411572 0.217836 -0.000330034 -0.00428394 -0.00207807 0.00135048 -4.51705e-05 -0.000590554 -0.0013291 0.000537406 0.000189371 -0.00167225 0.0010558 -0.000621812 0.000399023 -0.000454745 0.000695857 -0.000171863 -0.000789773 2.12839e-05 0.000199215 0.000315675 
1522.15 0 5.62796e-05 0.121799 0.000103317 -9.64478e-05 -0.0301057 -0.000289771 -0.000476904 0.216728 0.000458435 -0.000129394 -0.000417621 0.215563 -0.000276083 -0.00425076 -0.00212752 0.00138459 -1.36182e-05 -0.000577586 -0.00144315 0.000598354 0.000188783 -0.00171389 0.00103211 -0.00063028 0.000398398 -0.000487856 0.000682345 -0.000204669 -0.000772476 3.01736e-06 0.000199529 0.000320875 
1522.5 0 5.34959e-05 0.122101 0.000105306 -7.19578e-05 -0.0202208 -0.00028197 -0.00049271 0.214138 0.00052605 -0.000255616 -0.000422125 0.213098 -0.000222053 -0.00420697 -0.00216884 0.00141945 1.54776e-05 -0.000567852 -0.00155773 0.0006564 0.000186155 -0.00175542 0.00100686 -0.000639511 0.000397173 -0.000519677 0.000668095 -0.00023756 -0.000755664 -1.55825e-05 0.000198739 0.000326149 
1522.85 0 5.1166e-05 0.122294 0.00010688 -4.5839e-05 -0.0104384 -0.000274449 -0.000509281 0.211356 0.000593825 -0.000381448 -0.000424921 0.210444 -0.00016773 -0.00415363 -0.00220406 0.00145528 4.09748e-05 -0.000562401 -0.00167239 0.000712083 0.000181639 -0.00179693 0.000980651 -0.000649404 0.000394534 -0.000550344 0.000652985 -0.00027072 -0.000738906 -3.41826e-05 0.000197012 0.000330853 
1523.2 0 4.8668e-05 0.122376 0.000108136 -1.93482e-05 -0.00077149 -0.000266054 -0.000526866 0.208389 0.000661636 -0.000507568 -0.000426219 0.207606 -0.000112598 -0.00409041 -0.00223469 0.001491 6.25268e-05 -0.000559871 -0.00178718 0.000767234 0.000175866 -0.00183804 0.000952716 -0.000659179 0.00039045 -0.000580491 0.00063737 -0.000304481 -0.000721765 -5.27406e-05 0.000194348 0.000334721 
1523.55 0 4.53066e-05 0.122347 0.000109027 6.63156e-06 0.00877146 -0.000257509 -0.000546638 0.205242 0.000730681 -0.000635542 -0.000427641 0.204591 -5.56443e-05 -0.00401787 -0.00226031 0.00152565 8.12391e-05 -0.000558322 -0.00190244 0.000823062 0.000169515 -0.00187758 0.000922217 -0.000668119 0.000385597 -0.000609394 0.00062154 -0.000339174 -0.000705249 -7.12491e-05 0.000190569 0.000337941 
1523.9 0 4.20732e-05 0.122207 0.000109865 3.14516e-05 0.0181849 -0.000248965 -0.000569766 0.20192 0.000802232 -0.000766242 -0.000431039 0.201404 3.79798e-06 -0.0039403 -0.00228035 0.00156005 9.78449e-05 -0.000558195 -0.00201928 0.000880635 0.000162384 -0.00191479 0.000889134 -0.000676307 0.00037954 -0.00063654 0.000605003 -0.000374715 -0.00069007 -8.89512e-05 0.00018543 0.000340872 
1524.25 0 4.01542e-05 0.121955 0.000110975 5.46143e-05 0.0274627 -0.000237791 -0.000594366 0.198429 0.000876855 -0.000899632 -0.000436403 0.198049 6.60623e-05 -0.00386152 -0.00229594 0.00159594 0.000112137 -0.000560317 -0.00213914 0.000941726 0.000153952 -0.00194925 0.000854374 -0.000683699 0.000371529 -0.000662608 0.000587275 -0.00041052 -0.000675694 -0.000105449 0.000179184 0.000343432 
1524.6 0 3.92048e-05 0.121595 0.000112463 7.61681e-05 0.0365977 -0.000221038 -0.000617398 0.194771 0.00095453 -0.00103517 -0.000442768 0.194528 0.000131536 -0.0037805 -0.00230882 0.0016336 0.000124613 -0.00056457 -0.00226323 0.00100662 0.000144518 -0.00198067 0.000818954 -0.000690394 0.000361989 -0.000687675 0.00056875 -0.000446349 -0.000662281 -0.000120528 0.000172289 0.000345852 
1524.95 0 3.79617e-05 0.121127 0.000114118 9.65554e-05 0.0455817 -0.000199296 -0.000638419 0.190951 0.001036 -0.00117174 -0.00044928 0.190846 0.00020107 -0.00369407 -0.00231838 0.00167184 0.000136439 -0.000571616 -0.00239045 0.00107369 0.000134646 -0.00201003 0.000782916 -0.000696798 0.000351729 -0.000711012 0.000549679 -0.000482664 -0.000650426 -0.000134032 0.000164818 0.000348901 
1525.3 0 3.63837e-05 0.120553 0.000115838 0.000116562 0.0544048 -0.00017554 -0.00065958 0.186974 0.00112319 -0.00130742 -0.000455658 0.187009 0.000276608 -0.00360132 -0.00232207 0.00171015 0.000149329 -0.000582266 -0.00251816 0.00114164 0.000124536 -0.00203906 0.000745357 -0.000703047 0.000340955 -0.000732618 0.000530323 -0.000520217 -0.000639259 -0.000146372 0.000156368 0.000352328 
1525.65 0 3.53426e-05 0.119874 0.000117943 0.000136857 0.0630563 -0.00015008 -0.000683432 0.182844 0.00121787 -0.00143959 -0.000461373 0.183024 0.000358983 -0.00350338 -0.00231983 0.00174902 0.000165058 -0.000596254 -0.00264511 0.00120946 0.000114016 -0.00206833 0.000706036 -0.000709121 0.000329387 -0.000752841 0.000511087 -0.000558585 -0.000627252 -0.000157702 0.00014716 0.000354996 
1526 0 3.44041e-05 0.119089 0.000120314 0.000157778 0.0715281 -0.00012233 -0.000710106 0.17857 0.00132046 -0.00156653 -0.000464684 0.178896 0.00044648 -0.00340052 -0.00231443 0.00178785 0.000183931 -0.000613339 -0.00276999 0.00127609 0.000102772 -0.00209747 0.000665785 -0.000714841 0.000317732 -0.000770915 0.000491476 -0.000596265 -0.000614335 -0.000167584 0.000138182 0.000356642 
1526.35 0 3.30888e-05 0.118199 0.000122368 0.000179789 0.0798149 -9.4499e-05 -0.000738242 0.174155 0.00143092 -0.00168706 -0.000465027 0.174632 0.000536877 -0.00329317 -0.00230791 0.00182454 0.000204731 -0.000633536 -0.0028901 0.00134166 9.07416e-05 -0.00212665 0.000625075 -0.000719845 0.000307522 -0.000785744 0.000470307 -0.000632074 -0.000600981 -0.000176116 0.000129973 0.000358128 
1526.7 0 3.1821e-05 0.117205 0.000123723 0.000202961 0.0879118 -6.95612e-05 -0.000767745 0.169605 0.00154915 -0.00180024 -0.000463301 0.170236 0.000628405 -0.00318332 -0.00229998 0.0018576 0.000226126 -0.000656076 -0.00300269 0.0014077 7.8413e-05 -0.00215675 0.000583773 -0.000723433 0.000298386 -0.000797757 0.000447201 -0.000665731 -0.000587428 -0.000184431 0.000122123 0.000360271 
1527.05 0 3.12527e-05 0.116109 0.000123962 0.000226617 0.0958124 -4.8954e-05 -0.000800775 0.164924 0.00167318 -0.00190679 -0.00045989 0.165712 0.000719601 -0.00307213 -0.0022895 0.0018873 0.000248198 -0.000681408 -0.0031071 0.00147471 6.64625e-05 -0.00218822 0.000542112 -0.000725011 0.000288877 -0.000808325 0.000423068 -0.000697454 -0.00057401 -0.000193362 0.000114166 0.000362307 
1527.4 0 3.17243e-05 0.11491 0.000123156 0.000250481 0.10351 -3.12031e-05 -0.000838999 0.160116 0.00179982 -0.00200822 -0.000454882 0.161066 0.000810864 -0.00295892 -0.00227706 0.00191397 0.000271384 -0.000710491 -0.00320571 0.00154082 5.43628e-05 -0.00222054 0.000500505 -0.000724604 0.000278445 -0.000818165 0.000398728 -0.000727298 -0.000560278 -0.000202005 0.000105752 0.000363053 
1527.75 0 3.22052e-05 0.113612 0.000122317 0.000274961 0.110997 -1.43802e-05 -0.000881606 0.155186 0.00192776 -0.00210334 -0.000448168 0.156303 0.000903525 -0.00284292 -0.00226477 0.00193698 0.000293784 -0.000742047 -0.00330127 0.00160369 4.15291e-05 -0.00225312 0.000459468 -0.000722948 0.000267652 -0.000826692 0.000374271 -0.000754955 -0.000545871 -0.000208492 9.63684e-05 0.000362981 
1528.1 0 3.20509e-05 0.112216 0.00012217 0.000299678 0.118268 1.64804e-06 -0.000927617 0.150141 0.00205687 -0.00218818 -0.000440507 0.151429 0.000997361 -0.00272307 -0.00225347 0.00195642 0.000311925 -0.000774981 -0.00339326 0.00166228 2.83353e-05 -0.00228526 0.000419333 -0.000720543 0.000257559 -0.000833333 0.000349663 -0.000780157 -0.000531645 -0.000211695 8.60435e-05 0.000363165 
1528.45 0 3.12193e-05 0.110725 0.000122218 0.000324027 0.125315 1.72972e-05 -0.000976674 0.144988 0.00218609 -0.00225981 -0.000434067 0.146449 0.00109154 -0.0025977 -0.00224081 0.00197302 0.000324131 -0.00081005 -0.00347956 0.00171686 1.55737e-05 -0.00231707 0.000379286 -0.000717471 0.000248676 -0.000839064 0.00032481 -0.000803621 -0.000517589 -0.000211735 7.57799e-05 0.000363965 
1528.8 0 2.90184e-05 0.109141 0.000121527 0.000347945 0.132132 3.22601e-05 -0.00102734 0.139733 0.00231441 -0.00231935 -0.000431891 0.14137 0.00118543 -0.00246868 -0.00222417 0.00198666 0.00033155 -0.000846525 -0.00356064 0.00176786 3.72676e-06 -0.00234966 0.000338555 -0.000714064 0.000241096 -0.000844709 0.000299562 -0.000826543 -0.000502222 -0.000208911 6.62039e-05 0.000365146 
1529.15 0 2.61055e-05 0.107465 0.000119841 0.000371338 0.138715 4.59862e-05 -0.00107666 0.134384 0.00244192 -0.00237108 -0.000436078 0.1362 0.00127887 -0.00234093 -0.00220463 0.0019981 0.00033611 -0.000882413 -0.0036385 0.00181443 -7.69992e-06 -0.00238275 0.000297684 -0.00071091 0.000234322 -0.000849325 0.00027419 -0.000849224 -0.000485122 -0.000203627 5.66007e-05 0.00036664 
1529.5 0 2.41714e-05 0.1057 0.000117992 0.000394086 0.145059 5.9771e-05 -0.00112198 0.128946 0.00256892 -0.00241894 -0.000444808 0.130942 0.00137185 -0.0022166 -0.00218436 0.00200995 0.0003398 -0.000917475 -0.00371284 0.00185422 -1.91139e-05 -0.0024153 0.000257802 -0.000708577 0.000228124 -0.000852095 0.000248809 -0.0008715 -0.000466799 -0.00019698 4.6554e-05 0.000368226 
1529.85 0 2.32954e-05 0.103848 0.000116526 0.00041637 0.151162 7.43622e-05 -0.00116198 0.123425 0.00269421 -0.00246401 -0.000454542 0.125601 0.00146328 -0.00209387 -0.0021638 0.00202403 0.000344263 -0.000952395 -0.00378185 0.00188608 -2.984e-05 -0.00244757 0.000219507 -0.00070725 0.000222877 -0.000854338 0.000222821 -0.000893318 -0.000447833 -0.000189783 3.64848e-05 0.000369003 
1530.2 0 2.21032e-05 0.101912 0.000114955 0.000438983 0.157018 8.8111e-05 -0.00119711 0.11783 0.00281519 -0.00250451 -0.000462861 0.120182 0.00155273 -0.00197027 -0.00214249 0.00204029 0.000349052 -0.000987733 -0.00384377 0.00191162 -3.92684e-05 -0.00248014 0.000182004 -0.000706377 0.000218669 -0.000857392 0.000195859 -0.000914294 -0.000428884 -0.000182712 2.58735e-05 0.000369132 
1530.55 0 1.99291e-05 0.0998933 0.000113401 0.000462726 0.162625 9.8969e-05 -0.00122936 0.112171 0.00293081 -0.00253768 -0.000468075 0.114694 0.00164253 -0.00184548 -0.00211806 0.00205744 0.000352273 -0.00102321 -0.00389744 0.00193313 -4.77445e-05 -0.00251275 0.000143627 -0.000704859 0.000215445 -0.000860579 0.000167724 -0.000933973 -0.000409866 -0.00017612 1.38696e-05 0.00037075 
1530.9 0 1.72365e-05 0.0977966 0.000112794 0.000487513 0.167978 0.000106925 -0.00125895 0.106455 0.00304222 -0.00256268 -0.000469384 0.10914 0.00173445 -0.00172105 -0.00208711 0.0020738 0.000352072 -0.00105655 -0.00394231 0.00195143 -5.60408e-05 -0.00254496 0.000103937 -0.00070211 0.000213047 -0.000862965 0.000138682 -0.000951943 -0.000389653 -0.000169246 -5.1937e-08 0.0003747 
1531.25 0 1.40315e-05 0.0956245 0.000113394 0.000512015 0.173074 0.0001127 -0.00128391 0.100689 0.00314992 -0.00258091 -0.000467024 0.10353 0.00182762 -0.00159894 -0.00204997 0.00208909 0.000346492 -0.00108441 -0.00397816 0.00196548 -6.37308e-05 -0.00257691 6.45358e-05 -0.000698957 0.000211426 -0.000864952 0.000109137 -0.000968092 -0.000367579 -0.000161337 -1.59165e-05 0.000379438 
1531.6 0 1.03212e-05 0.0933792 0.000114233 0.00053437 0.177906 0.000116063 -0.00130384 0.0948798 0.00325237 -0.00259375 -0.000462287 0.0978702 0.00192086 -0.00148074 -0.00201088 0.0021039 0.000334832 -0.00110578 -0.00400611 0.00197455 -6.9696e-05 -0.00260857 2.67996e-05 -0.000696965 0.000210713 -0.000867043 7.92909e-05 -0.000982858 -0.000344412 -0.000152474 -3.32633e-05 0.000383897 
1531.95 0 6.76721e-06 0.0910636 0.000114305 0.000553534 0.18247 0.000116867 -0.00131975 0.0890292 0.00334866 -0.00260193 -0.000456371 0.0921699 0.00201376 -0.00136608 -0.00197339 0.00211969 0.000318492 -0.00112316 -0.00402892 0.00197729 -7.44736e-05 -0.00263914 -9.76815e-06 -0.000696974 0.000210776 -0.000868535 4.95168e-05 -0.000997193 -0.00032058 -0.000142593 -5.119e-05 0.000387789 
1532.3 0 3.62704e-06 0.0886807 0.000113558 0.000570289 0.186765 0.000114909 -0.00133145 0.0831418 0.00343954 -0.00260561 -0.000448471 0.086435 0.00210643 -0.00125252 -0.00193907 0.00213605 0.000298597 -0.00113903 -0.00404918 0.00197242 -7.90142e-05 -0.0026683 -4.5582e-05 -0.000697973 0.000211774 -0.000869065 1.95542e-05 -0.00101146 -0.000295848 -0.000131189 -6.8096e-05 0.000391205 
1532.65 0 1.64033e-06 0.0862326 0.000112402 0.000586444 0.190789 0.00011046 -0.0013383 0.0772258 0.00352612 -0.00260522 -0.000438219 0.0806706 0.0021982 -0.00113971 -0.00190838 0.00215025 0.000275057 -0.00115466 -0.00406683 0.00196102 -8.26748e-05 -0.0026966 -8.05352e-05 -0.000698242 0.000214088 -0.00086929 -1.11136e-05 -0.00102485 -0.000271065 -0.000117981 -8.42102e-05 0.000395075 
1533 0 1.55684e-06 0.0837208 0.000110406 0.000602402 0.194546 0.000106302 -0.00133955 0.071291 0.00360975 -0.00260199 -0.000426678 0.074881 0.00228756 -0.00102999 -0.0018812 0.00216168 0.000248693 -0.00116961 -0.00407995 0.00194585 -8.47915e-05 -0.00272362 -0.000114518 -0.000697434 0.000217056 -0.00086991 -4.30652e-05 -0.00103704 -0.000246657 -0.000103557 -0.000100706 0.000399521 
1533.35 0 2.4517e-06 0.0811478 0.000107128 0.000617146 0.198038 0.000104024 -0.00133432 0.0653436 0.00369154 -0.00259696 -0.00041347 0.0690689 0.00237534 -0.000923616 -0.00185799 0.00217108 0.000221665 -0.00118123 -0.00408737 0.00192837 -8.51234e-05 -0.00274811 -0.000147088 -0.000696381 0.000219634 -0.000871421 -7.6158e-05 -0.00104883 -0.000222146 -8.92949e-05 -0.000117682 0.000403715 
1533.7 0 3.58452e-06 0.0785183 0.000103642 0.000630249 0.201266 0.000103129 -0.00132282 0.0593869 0.00377124 -0.00258934 -0.000396862 0.0632377 0.0024638 -0.000817461 -0.00183983 0.00217838 0.000196034 -0.00118811 -0.00408922 0.00190719 -8.34458e-05 -0.00277001 -0.000177837 -0.000695797 0.000221838 -0.000875105 -0.000109667 -0.00106115 -0.000198098 -7.59002e-05 -0.000134387 0.000407739 
1534.05 0 4.89106e-06 0.0758365 0.000101393 0.000642264 0.204225 0.0001043 -0.00130561 0.0534269 0.00384751 -0.0025765 -0.000376008 0.0573942 0.00255311 -0.000710551 -0.0018277 0.00218113 0.000173369 -0.00119124 -0.00408733 0.00188143 -7.97089e-05 -0.00279074 -0.000207119 -0.000695309 0.000224591 -0.000882215 -0.000143502 -0.00107395 -0.000175718 -6.31715e-05 -0.00014976 0.000412063 
1534.4 0 6.22742e-06 0.0731059 0.000100493 0.000653035 0.206912 0.00010769 -0.00128316 0.0474743 0.00391892 -0.0025573 -0.000351308 0.0515481 0.0026418 -0.000606789 -0.00182188 0.00217586 0.000154775 -0.00119126 -0.00408372 0.00185288 -7.45722e-05 -0.00281145 -0.000236087 -0.000693692 0.000228616 -0.000892071 -0.000178383 -0.00108655 -0.000155153 -5.07266e-05 -0.000164319 0.000416225 
1534.75 0 7.13528e-06 0.0703294 0.00010011 0.000661271 0.209327 0.000112172 -0.00125668 0.0415399 0.00398576 -0.00253389 -0.000324394 0.0457072 0.00272963 -0.000508979 -0.00182239 0.00216144 0.00013977 -0.00118676 -0.00407904 0.00182363 -6.94075e-05 -0.0028311 -0.000265475 -0.00069059 0.000233758 -0.000903065 -0.000214818 -0.00109951 -0.00013549 -3.82795e-05 -0.000179439 0.000418934 
1535.1 0 7.35685e-06 0.0675099 9.99493e-05 0.000666555 0.211474 0.000116784 -0.00122755 0.0356282 0.00404914 -0.00250926 -0.000296634 0.0398773 0.00281665 -0.000414743 -0.00182897 0.00213856 0.000126539 -0.00117583 -0.00407184 0.00179371 -6.54062e-05 -0.00284848 -0.000294857 -0.000687102 0.000239315 -0.000914436 -0.000252289 -0.00111315 -0.000115761 -2.58398e-05 -0.000194949 0.000420048 
1535.45 0 7.28586e-06 0.0646498 0.000100096 0.000670761 0.213355 0.00012153 -0.00119696 0.0297404 0.0041098 -0.00248501 -0.000268886 0.0340642 0.00290101 -0.000320081 -0.00183836 0.00210914 0.000112798 -0.00115789 -0.0040574 0.00176191 -6.25791e-05 -0.00286433 -0.000323935 -0.00068434 0.000245353 -0.000925845 -0.000289499 -0.00112638 -9.46152e-05 -1.37489e-05 -0.000209686 0.00042066 
1535.8 0 7.50367e-06 0.0617518 0.000100424 0.000676006 0.214973 0.000127893 -0.00116654 0.0238783 0.00416764 -0.00246192 -0.000242408 0.0282746 0.00298014 -0.000224259 -0.00184567 0.00207585 9.63226e-05 -0.00113339 -0.00403042 0.00172764 -6.02136e-05 -0.00287893 -0.000352399 -0.000682003 0.000252306 -0.000937714 -0.000326125 -0.00113868 -7.08687e-05 -2.40043e-06 -0.000222666 0.000421044 
1536.15 0 7.87753e-06 0.0588187 0.000100559 0.000682438 0.216327 0.000137236 -0.00113809 0.0180449 0.00422086 -0.00244058 -0.000217991 0.0225157 0.00305211 -0.000129505 -0.00184827 0.00204106 7.59155e-05 -0.00110408 -0.00399035 0.00169216 -5.85933e-05 -0.00289107 -0.000380585 -0.00067883 0.00025987 -0.000950989 -0.000362467 -0.00115068 -4.52169e-05 7.88974e-06 -0.000234086 0.000421114 
1536.5 0 7.89532e-06 0.0558546 0.000100434 0.000688888 0.21742 0.000149561 -0.00111214 0.0122448 0.00426866 -0.00242014 -0.000194611 0.0167956 0.00311603 -3.71309e-05 -0.00184736 0.00200669 5.29736e-05 -0.00107294 -0.00394147 0.00165692 -5.89634e-05 -0.00289988 -0.000409662 -0.000674159 0.000266818 -0.000965875 -0.000397513 -0.00116268 -1.88372e-05 1.66014e-05 -0.000245002 0.000421202 
1536.85 0 7.82974e-06 0.0528639 0.000100111 0.000694533 0.218251 0.00016444 -0.00108756 0.00648437 0.00431196 -0.00239822 -0.000170545 0.0111202 0.00317274 5.30272e-05 -0.00184622 0.00197381 3.03353e-05 -0.00104165 -0.00388791 0.00162207 -6.14892e-05 -0.00290607 -0.000439399 -0.000668561 0.000272612 -0.000981918 -0.000430727 -0.00117385 7.40526e-06 2.38451e-05 -0.000256076 0.000421508 
1537.2 0 7.94313e-06 0.04985 9.99194e-05 0.000698161 0.218823 0.000181233 -0.00106324 0.000772087 0.00435025 -0.00237211 -0.000146249 0.00549381 0.00322449 0.000141155 -0.00184754 0.00194179 9.63339e-06 -0.00101108 -0.00383065 0.00158691 -6.53355e-05 -0.0029105 -0.000468079 -0.000662338 0.000277786 -0.000998129 -0.00046271 -0.00118361 3.22617e-05 3.02405e-05 -0.000266894 0.000421749 
1537.55 0 7.94608e-06 0.0468157 0.000100435 0.000699037 0.219139 0.000197569 -0.00103917 -0.00488301 0.00438189 -0.00234091 -0.000123122 -7.99759e-05 0.0032719 0.000228837 -0.00185166 0.00190893 -8.56159e-06 -0.000980801 -0.00376825 0.00154996 -6.97929e-05 -0.00291288 -0.00049487 -0.000655137 0.000282998 -0.00101354 -0.000493421 -0.0011923 5.52415e-05 3.66295e-05 -0.000277228 0.000421401 
1537.9 0 8.40842e-06 0.0437647 0.000101395 0.000698681 0.219205 0.000211435 -0.00101614 -0.0104738 0.00440662 -0.002305 -0.000100787 -0.00559672 0.00331387 0.000316476 -0.00185692 0.00187424 -2.49071e-05 -0.000948322 -0.00369883 0.00150948 -7.44394e-05 -0.00291245 -0.000520321 -0.000647462 0.000288731 -0.00102822 -0.000522766 -0.0011997 7.61657e-05 4.36345e-05 -0.000287432 0.00042005 
1538.25 0 9.57914e-06 0.0407015 0.000101949 0.000698266 0.219023 0.000222718 -0.00099416 -0.0159961 0.00442494 -0.00226404 -7.70988e-05 -0.0110508 0.00335159 0.000400708 -0.00186249 0.0018367 -4.04025e-05 -0.000912018 -0.00362193 0.00146504 -7.87798e-05 -0.00290876 -0.000545104 -0.00063974 0.000295357 -0.0010428 -0.000551473 -0.00120507 9.49002e-05 5.05661e-05 -0.000297599 0.00041753 
1538.6 0 1.04585e-05 0.0376296 0.000102355 0.00069741 0.218599 0.000230501 -0.00097178 -0.0214457 0.00443619 -0.00221848 -5.01444e-05 -0.016436 0.00338806 0.000480368 -0.0018689 0.00179543 -5.47751e-05 -0.000871433 -0.00353789 0.0014171 -8.20684e-05 -0.00290181 -0.000569616 -0.000631491 0.000303584 -0.00105756 -0.000579971 -0.00120842 0.000112473 5.67359e-05 -0.000307437 0.000413908 
1538.95 0 1.01824e-05 0.034552 0.000103538 0.000696064 0.217933 0.000232739 -0.000947604 -0.0268166 0.00443912 -0.00217015 -2.00946e-05 -0.0217469 0.00342384 0.000558761 -0.00187502 0.00175087 -6.746e-05 -0.000825995 -0.00344679 0.00136502 -8.36481e-05 -0.00289135 -0.000594336 -0.000622506 0.000313691 -0.00107174 -0.000607853 -0.00121044 0.000129541 6.19834e-05 -0.000316845 0.000409489 
1539.3 0 9.23536e-06 0.0314703 0.000105631 0.000694684 0.21703 0.000228683 -0.000921076 -0.0321028 0.00443415 -0.00212002 1.0618e-05 -0.0269804 0.0034578 0.000638202 -0.00187807 0.0017041 -7.89486e-05 -0.000776123 -0.00334903 0.00130789 -8.34533e-05 -0.00287736 -0.000619487 -0.000613398 0.000324757 -0.00108444 -0.000634501 -0.00121116 0.000146064 6.62964e-05 -0.000326483 0.000404203 
1539.65 0 8.69298e-06 0.0283863 0.000108695 0.000693207 0.2159 0.000219063 -0.00089171 -0.0372999 0.00442258 -0.00206719 3.91581e-05 -0.0321345 0.00348976 0.000717016 -0.00187717 0.00165565 -9.0654e-05 -0.000722633 -0.00324624 0.00124549 -8.17602e-05 -0.00285995 -0.000644565 -0.000604482 0.000335805 -0.00109561 -0.000659682 -0.00120989 0.000162143 7.00504e-05 -0.000336537 0.000397716 
1540 0 9.25949e-06 0.025304 0.000112205 0.000690858 0.214549 0.000205458 -0.000859428 -0.0424041 0.00440401 -0.00201065 6.38493e-05 -0.0372068 0.00352005 0.000792895 -0.0018731 0.00160471 -0.000103145 -0.000666384 -0.00314145 0.00117999 -7.90051e-05 -0.00283927 -0.000669444 -0.00059449 0.000346494 -0.00110598 -0.000683797 -0.00120634 0.000177417 7.32763e-05 -0.00034646 0.00039018 
1540.35 0 1.06326e-05 0.0222278 0.000115232 0.000686991 0.212978 0.000190006 -0.000824287 -0.0474115 0.00437728 -0.00194981 8.50552e-05 -0.0421931 0.00354997 0.00086706 -0.00186579 0.00154952 -0.000115443 -0.000608049 -0.00303674 0.00111539 -7.55198e-05 -0.00281615 -0.000694253 -0.000581999 0.000356877 -0.00111704 -0.000706748 -0.00120103 0.000191864 7.58099e-05 -0.000356148 0.00038184 
1540.7 0 1.20165e-05 0.0191603 0.000117811 0.000682462 0.211191 0.000174247 -0.000785889 -0.0523172 0.00434275 -0.00188395 0.000104518 -0.0470867 0.00357996 0.000940905 -0.0018538 0.00148888 -0.00012716 -0.000547176 -0.00293193 0.00105304 -7.09447e-05 -0.00279099 -0.000718849 -0.000566875 0.000367552 -0.00112959 -0.000727925 -0.00119467 0.000206297 7.78131e-05 -0.000365806 0.000372829 
1541.05 0 1.30913e-05 0.0161031 0.000120126 0.00067827 0.209193 0.000158224 -0.000744156 -0.0571175 0.00430237 -0.00181374 0.000122852 -0.051882 0.00360772 0.00101164 -0.00183566 0.0014237 -0.000138909 -0.000483025 -0.0028255 0.000991768 -6.5026e-05 -0.00276283 -0.000743318 -0.000550192 0.000379076 -0.00114301 -0.00074665 -0.00118778 0.000220738 7.92279e-05 -0.000374879 0.000362312 
1541.4 0 1.41647e-05 0.0130601 0.000121901 0.00067376 0.206992 0.000140498 -0.000700263 -0.0618107 0.00425707 -0.00174131 0.000140066 -0.0565756 0.00363073 0.00107736 -0.00181261 0.00135733 -0.00015045 -0.000415394 -0.00271687 0.000931028 -5.81855e-05 -0.00273123 -0.000767213 -0.000533371 0.000391204 -0.00115639 -0.000762773 -0.00118087 0.000234178 7.91766e-05 -0.000382626 0.000348821 
1541.75 0 1.49911e-05 0.010036 0.00012281 0.000669178 0.204593 0.000120522 -0.000657406 -0.0663942 0.00420687 -0.00166836 0.000156452 -0.0611644 0.00364921 0.00114182 -0.00178655 0.00129308 -0.00016079 -0.000344718 -0.00260651 0.000871919 -5.15477e-05 -0.0026968 -0.000789936 -0.00051675 0.000403504 -0.00116931 -0.000777028 -0.00117407 0.000245968 7.69471e-05 -0.000389242 0.000333174 
1542.1 0 1.49881e-05 0.00703296 0.000123208 0.000666646 0.201999 0.000100145 -0.000618684 -0.0708638 0.00415276 -0.00159518 0.000172288 -0.0656447 0.00366518 0.00120901 -0.00175544 0.00122988 -0.000170199 -0.000271873 -0.00249296 0.000815404 -4.67135e-05 -0.00265993 -0.000811565 -0.000499747 0.000415133 -0.00118188 -0.000790684 -0.00116702 0.000256418 7.32099e-05 -0.00039555 0.00031769 
1542.45 0 1.41344e-05 0.00405292 0.000123861 0.000667066 0.199215 8.14499e-05 -0.000583969 -0.0752147 0.00409595 -0.00152148 0.000188861 -0.0700141 0.00367816 0.00127809 -0.00171585 0.00116367 -0.000181143 -0.000197749 -0.0023739 0.000761363 -4.49319e-05 -0.00262099 -0.000832691 -0.000481795 0.000426009 -0.00119453 -0.000804415 -0.00115916 0.00026631 6.93599e-05 -0.000402395 0.000302956 
1542.8 0 1.21771e-05 0.00109913 0.000124793 0.000669085 0.196246 6.38869e-05 -0.000550664 -0.0794423 0.00403733 -0.0014482 0.000207236 -0.0742698 0.00368541 0.00134596 -0.00166738 0.0010926 -0.000196308 -0.00012222 -0.00224969 0.000709264 -4.5847e-05 -0.0025807 -0.000854041 -0.000462634 0.000437699 -0.00120845 -0.000817478 -0.00115005 0.000275691 6.55142e-05 -0.000410139 0.000288704 
1543.15 0 8.95147e-06 -0.00182472 0.000125402 0.000671679 0.193097 4.51431e-05 -0.000518399 -0.0835418 0.00397697 -0.00137718 0.000226394 -0.0784064 0.00368573 0.00141177 -0.00161172 0.00101675 -0.000215607 -4.51819e-05 -0.00212252 0.000658137 -4.74511e-05 -0.00253954 -0.000875674 -0.000442142 0.000451513 -0.00122414 -0.000828868 -0.00113931 0.000283422 6.1319e-05 -0.000418224 0.000275261 
1543.5 0 5.65027e-06 -0.00471427 0.000125404 0.000674536 0.189775 2.53304e-05 -0.000488809 -0.0875096 0.00391461 -0.00130932 0.000243838 -0.0824177 0.00367972 0.00147633 -0.00155109 0.00093519 -0.000237323 3.11331e-05 -0.00199449 0.000606497 -4.87483e-05 -0.00249746 -0.000896929 -0.000420317 0.000466765 -0.00124062 -0.000838669 -0.00112699 0.000289327 5.77187e-05 -0.000425753 0.000262699 
1543.85 0 3.71563e-06 -0.00756716 0.000125405 0.000677081 0.186287 7.00593e-06 -0.000461365 -0.0913434 0.00385 -0.00124363 0.000258867 -0.0862993 0.00366686 0.0015398 -0.00148733 0.000846883 -0.000259933 0.00010405 -0.00186686 0.000553894 -5.0136e-05 -0.00245368 -0.000916833 -0.000397528 0.000480494 -0.00125599 -0.000846982 -0.00111364 0.000294393 5.54822e-05 -0.000432014 0.000250345 
1544.2 0 3.39933e-06 -0.010383 0.000125738 0.000679017 0.182641 -8.87218e-06 -0.000432991 -0.0950429 0.00378332 -0.0011773 0.000273937 -0.09005 0.00364577 0.00160127 -0.00142205 0.000752377 -0.000282485 0.000171826 -0.00173983 0.000500842 -5.23893e-05 -0.00240715 -0.000935003 -0.00037344 0.000491223 -0.00126849 -0.000853846 -0.0011002 0.000298935 5.49499e-05 -0.000436908 0.000237069 
1544.55 0 3.82467e-06 -0.0131604 0.000126283 0.000680513 0.178846 -2.36041e-05 -0.000400763 -0.0986087 0.00371569 -0.00110893 0.000289149 -0.0936712 0.0036173 0.00165915 -0.00135697 0.000653074 -0.00030536 0.000232295 -0.00161521 0.000448881 -5.57466e-05 -0.00235831 -0.000952105 -0.000346657 0.000500808 -0.00127789 -0.000859783 -0.00108751 0.000303015 5.64989e-05 -0.000440805 0.000222567 
1544.9 0 4.41323e-06 -0.0158982 0.000127634 0.000680737 0.174905 -3.96212e-05 -0.000364229 -0.102039 0.00364838 -0.00103964 0.000301189 -0.0971632 0.00358261 0.00171303 -0.00129367 0.000550374 -0.000329499 0.000285082 -0.00149737 0.000399953 -5.93616e-05 -0.0023083 -0.000968962 -0.000316786 0.00051057 -0.00128524 -0.000864822 -0.00107566 0.000307221 5.98763e-05 -0.000443662 0.00020677 
1545.25 0 6.03161e-06 -0.0185951 0.000130028 0.000678314 0.170828 -5.86483e-05 -0.000324658 -0.10533 0.00358109 -0.000969638 0.000309034 -0.100523 0.00354088 0.00176545 -0.00123333 0.00044625 -0.000353094 0.000333021 -0.00138939 0.000354631 -6.2099e-05 -0.0022567 -0.000985844 -0.000284487 0.000519584 -0.00129222 -0.000868183 -0.00106406 0.000311836 6.38037e-05 -0.000445406 0.000190124 
1545.6 0 9.91906e-06 -0.021248 0.000132536 0.000674167 0.166621 -8.03674e-05 -0.000284046 -0.108481 0.00351281 -0.000897239 0.000316006 -0.103745 0.00349159 0.00181914 -0.00117479 0.000342772 -0.000372128 0.000378538 -0.00128924 0.000312301 -6.38626e-05 -0.0022023 -0.00100294 -0.000249871 0.000526807 -0.00129981 -0.000869482 -0.00105093 0.000316897 6.76973e-05 -0.000446332 0.00017338 
1545.95 0 1.62149e-05 -0.0238538 0.000133762 0.000670585 0.16229 -0.000103816 -0.00024342 -0.111491 0.00344389 -0.000821372 0.000324639 -0.106824 0.003437 0.00187502 -0.00111554 0.000240721 -0.000387144 0.000422546 -0.0011914 0.000273304 -6.60205e-05 -0.00214524 -0.00102026 -0.00021328 0.000533246 -0.00130752 -0.000869151 -0.00103536 0.000322977 7.24502e-05 -0.000447441 0.000155787 
1546.3 0 2.41029e-05 -0.0264106 0.000134002 0.000668488 0.157841 -0.000128401 -0.000201377 -0.114361 0.00337552 -0.000742219 0.000332145 -0.109762 0.00338037 0.00193409 -0.00105383 0.000138975 -0.000403181 0.00046597 -0.00109276 0.000237512 -6.99737e-05 -0.00208672 -0.00103783 -0.000175738 0.000540488 -0.00131499 -0.000867448 -0.00101938 0.000330199 7.80187e-05 -0.000449726 0.000136569 
1546.65 0 3.25406e-05 -0.0289171 0.000134193 0.000668376 0.153283 -0.000153527 -0.000156126 -0.11709 0.00330721 -0.000661621 0.000335028 -0.112556 0.00332008 0.00199669 -0.000988408 3.64147e-05 -0.000422436 0.000508836 -0.000993753 0.000205083 -7.5453e-05 -0.002027 -0.00105575 -0.000137692 0.000547913 -0.00132228 -0.000865266 -0.0010048 0.00033765 8.27102e-05 -0.00045297 0.000116171 
1547 0 4.06559e-05 -0.0313704 0.000133595 0.000670867 0.148624 -0.000178785 -0.000108834 -0.119678 0.00323663 -0.000581972 0.000333798 -0.115204 0.0032527 0.0020604 -0.000919693 -6.61529e-05 -0.000441927 0.000549698 -0.000895557 0.000177286 -8.11025e-05 -0.00196531 -0.00107402 -9.99784e-05 0.000553523 -0.00132926 -0.000863376 -0.000990392 0.000344956 8.52834e-05 -0.000456059 9.49034e-05 
1547.35 0 4.82911e-05 -0.0337669 0.000131705 0.000674978 0.143869 -0.00020455 -6.29193e-05 -0.122123 0.0031622 -0.000503677 0.000331134 -0.117706 0.00317857 0.00212227 -0.000850621 -0.000167736 -0.00045783 0.000588831 -0.000798397 0.000153765 -8.66715e-05 -0.00190128 -0.00109226 -6.36287e-05 0.00055698 -0.00133596 -0.000862091 -0.000974473 0.000352563 8.62188e-05 -0.000458352 7.30113e-05 
1547.7 0 5.54665e-05 -0.0361058 0.000129103 0.000678886 0.139018 -0.000231447 -2.02954e-05 -0.124424 0.00308358 -0.000426878 0.000327184 -0.120061 0.00309998 0.00218237 -0.000783766 -0.00026912 -0.000468942 0.000628105 -0.000701004 0.00013254 -9.28332e-05 -0.00183573 -0.00110975 -2.85494e-05 0.000559159 -0.00134196 -0.000861486 -0.00095698 0.000360019 8.64621e-05 -0.00045952 5.14099e-05 
1548.05 0 6.14128e-05 -0.0383885 0.000126088 0.000682186 0.134076 -0.000258521 1.92499e-05 -0.126578 0.00300114 -0.000352369 0.000319386 -0.12227 0.0030185 0.00224301 -0.000719096 -0.000372427 -0.000476268 0.000667499 -0.000601447 0.000111679 -9.94926e-05 -0.00176922 -0.00112591 6.1784e-06 0.000560013 -0.00134668 -0.000861578 -0.000938997 0.000367362 8.61981e-05 -0.000459179 3.10741e-05 
1548.4 0 6.57881e-05 -0.0406146 0.000122902 0.000685128 0.129053 -0.000283634 5.57797e-05 -0.128586 0.00291576 -0.000279389 0.000305785 -0.124334 0.00293451 0.00230488 -0.000656437 -0.000478182 -0.000481227 0.000706567 -0.000499851 9.21546e-05 -0.00010642 -0.00170042 -0.00114032 4.17853e-05 0.000559781 -0.00134977 -0.00086261 -0.000921026 0.000375852 8.52606e-05 -0.000457813 1.18302e-05 
1548.75 0 6.97606e-05 -0.0427824 0.000120407 0.000687119 0.123959 -0.000303793 8.93517e-05 -0.130448 0.00282761 -0.000207199 0.000286662 -0.126252 0.00284847 0.00236673 -0.000597524 -0.00058388 -0.000484601 0.000746411 -0.000397297 7.76963e-05 -0.000114544 -0.00162848 -0.00115218 7.8669e-05 0.000558811 -0.00135043 -0.000864623 -0.000901525 0.000385967 8.40853e-05 -0.000455898 -7.57499e-06 
1549.1 0 7.39056e-05 -0.0448906 0.000119111 0.000687889 0.118799 -0.000316409 0.000120483 -0.132167 0.00273624 -0.0001383 0.000265983 -0.128026 0.00276148 0.00242682 -0.00054494 -0.000686694 -0.000486047 0.000787677 -0.000292886 6.98118e-05 -0.000124745 -0.00155407 -0.00116086 0.000115852 0.000556396 -0.0013484 -0.000867051 -0.000878906 0.000397564 8.2964e-05 -0.000452871 -2.83114e-05 
1549.45 0 7.77955e-05 -0.046939 0.000118467 0.000687242 0.11358 -0.000321359 0.000148946 -0.133743 0.00264233 -7.53728e-05 0.000248596 -0.129657 0.0026741 0.00248335 -0.000500343 -0.000784669 -0.000484994 0.00082983 -0.000185581 6.59669e-05 -0.00013643 -0.00147799 -0.00116673 0.000151754 0.000552017 -0.00134452 -0.000869505 -0.000853456 0.000411063 8.14678e-05 -0.00044907 -5.02134e-05 
1549.8 0 8.11527e-05 -0.0489265 0.000117401 0.000684384 0.10831 -0.00032025 0.000174079 -0.135179 0.00254664 -1.74559e-05 0.00023502 -0.131146 0.00258712 0.00253607 -0.000463553 -0.00087615 -0.000481243 0.000871533 -7.72162e-05 6.47393e-05 -0.0001473 -0.00140088 -0.00117058 0.00018635 0.000545393 -0.00133984 -0.000872757 -0.000826277 0.000425911 7.90618e-05 -0.000445328 -7.20595e-05 
1550.15 0 8.43701e-05 -0.0508504 0.000115632 0.00067933 0.102995 -0.000314422 0.000195625 -0.136473 0.00244868 3.75993e-05 0.000222776 -0.132491 0.00250259 0.00258684 -0.000432531 -0.000961803 -0.000474775 0.00090972 3.01121e-05 6.67252e-05 -0.000156247 -0.00132359 -0.00117309 0.000220741 0.000535878 -0.0013351 -0.000876914 -0.000797423 0.00044043 7.7055e-05 -0.000441219 -9.27647e-05 
1550.5 0 8.78225e-05 -0.0527076 0.000113719 0.000673545 0.0976405 -0.000304356 0.000215173 -0.137624 0.00234836 9.09764e-05 0.000208953 -0.13369 0.00242189 0.00263604 -0.000404505 -0.0010439 -0.000467373 0.000941181 0.000137575 7.11726e-05 -0.000164324 -0.00124696 -0.00117523 0.000255784 0.00052383 -0.00132959 -0.000881367 -0.000765877 0.000453984 7.69344e-05 -0.000436032 -0.000112487 
1550.85 0 9.167e-05 -0.0544962 0.000111598 0.000667851 0.0922512 -0.000289998 0.000235261 -0.138632 0.00224614 0.000142656 0.000190534 -0.134745 0.00234511 0.00268076 -0.000378201 -0.00112403 -0.000460353 0.000965552 0.000246252 7.57244e-05 -0.000171847 -0.0011715 -0.00117764 0.000291724 0.000510152 -0.00132204 -0.000885631 -0.000731372 0.000467015 7.78014e-05 -0.000429734 -0.000132353 
1551.2 0 9.5822e-05 -0.0562165 0.000108856 0.000661613 0.0868312 -0.00027078 0.00025726 -0.139496 0.00214144 0.000192074 0.000167175 -0.135659 0.00227176 0.00271979 -0.000353743 -0.00120238 -0.000452671 0.000984161 0.0003533 7.744e-05 -0.000178784 -0.00109727 -0.00118011 0.000327703 0.000494635 -0.0013126 -0.000889325 -0.000694562 0.000479202 7.87145e-05 -0.000422856 -0.000153134 
1551.55 0 9.96668e-05 -0.0578706 0.000105534 0.000654702 0.081386 -0.000246277 0.000280806 -0.140219 0.00203327 0.000239655 0.000141283 -0.136434 0.0021995 0.00275623 -0.000330813 -0.0012777 -0.0004436 0.000997416 0.000456068 7.44359e-05 -0.000186115 -0.00102422 -0.00118192 0.000362324 0.000477157 -0.00130213 -0.000892819 -0.000655732 0.000489284 7.98712e-05 -0.000416102 -0.000174448 
1551.9 0 0.000103044 -0.059459 0.000101186 0.000647783 0.0759243 -0.000217242 0.000304997 -0.140803 0.00192102 0.000287074 0.000113925 -0.137072 0.00212526 0.00279252 -0.000308729 -0.00134849 -0.000433117 0.00100393 0.000556443 6.84425e-05 -0.000194697 -0.000952623 -0.00118285 0.000395376 0.000458527 -0.00129059 -0.000896646 -0.000614474 0.000496088 8.10616e-05 -0.000409716 -0.000195479 
1552.25 0 0.000106335 -0.0609792 9.566e-05 0.000641398 0.0704532 -0.00018496 0.000329246 -0.141246 0.00180526 0.000334489 8.41104e-05 -0.137575 0.00204843 0.00282753 -0.000287934 -0.00141476 -0.00042144 0.00100254 0.000657826 6.24275e-05 -0.000204436 -0.00088246 -0.00118307 0.000427442 0.00043903 -0.00127796 -0.000900068 -0.000571041 0.000500115 8.24932e-05 -0.000402819 -0.00021589 
1552.6 0 0.000109441 -0.0624287 8.94663e-05 0.000635779 0.0649751 -0.00015004 0.000351969 -0.141552 0.00168705 0.000381544 5.14263e-05 -0.137946 0.00196951 0.00285786 -0.000268558 -0.00147694 -0.000410413 0.000995324 0.000759344 5.70153e-05 -0.000215281 -0.000813341 -0.00118215 0.000458119 0.000418372 -0.00126584 -0.000902697 -0.000526907 0.000503392 8.44298e-05 -0.000394886 -0.000235167 
1552.95 0 0.00011227 -0.0638072 8.21411e-05 0.000630528 0.059492 -0.000111856 0.000371748 -0.141724 0.00156497 0.000428833 1.70539e-05 -0.138183 0.0018896 0.00288086 -0.000249588 -0.00153352 -0.000402039 0.000985888 0.000857355 5.30845e-05 -0.000228163 -0.000744983 -0.00117992 0.00048695 0.000396407 -0.00125536 -0.000905427 -0.000482872 0.000506674 8.61046e-05 -0.000386934 -0.000253181 
1553.3 0 0.000114929 -0.065116 7.31011e-05 0.000625241 0.0540091 -6.86616e-05 0.000388874 -0.141763 0.00143827 0.000476443 -1.66656e-05 -0.138287 0.00181073 0.00289726 -0.000230547 -0.00158129 -0.000396894 0.000974849 0.00095146 5.20196e-05 -0.000243371 -0.000677805 -0.00117755 0.000513748 0.000373406 -0.00124508 -0.000908415 -0.000438364 0.000509647 8.68813e-05 -0.000380417 -0.000270707 
1553.65 0 0.000117522 -0.0663554 6.25677e-05 0.00061908 0.0485337 -1.99375e-05 0.000403293 -0.14167 0.00131003 0.000524935 -4.71449e-05 -0.13826 0.00173383 0.00290994 -0.000212482 -0.00161754 -0.000395392 0.000961294 0.00104487 5.41219e-05 -0.000259384 -0.0006121 -0.00117548 0.000538605 0.000351024 -0.0012333 -0.000910979 -0.00039325 0.000512248 8.74632e-05 -0.000375408 -0.000288109 
1554 0 0.0001207 -0.0675235 5.12465e-05 0.000611557 0.043071 3.18548e-05 0.000413791 -0.141444 0.00118417 0.000574551 -7.33602e-05 -0.138106 0.00165906 0.00292152 -0.000195438 -0.00164388 -0.000398145 0.000945278 0.0011403 5.75408e-05 -0.000274935 -0.000547761 -0.00117297 0.000562295 0.000331373 -0.00121966 -0.000912413 -0.000348397 0.000513453 8.86173e-05 -0.000370588 -0.000304944 
1554.35 0 0.00012573 -0.068618 3.98225e-05 0.000602856 0.037625 8.32619e-05 0.000420769 -0.141088 0.00106224 0.000624216 -9.50018e-05 -0.137825 0.00158663 0.00293294 -0.000177766 -0.00166613 -0.000405228 0.00092663 0.00123849 5.90529e-05 -0.000290263 -0.000484592 -0.00116934 0.000585616 0.000315296 -0.00120464 -0.000912992 -0.000304278 0.000511988 9.03868e-05 -0.000365459 -0.00032148 
1554.7 0 0.000133698 -0.0696386 2.91305e-05 0.000593666 0.0321996 0.000133139 0.000427209 -0.140602 0.000943122 0.00067277 -0.000111551 -0.137418 0.00151522 0.0029441 -0.000158724 -0.00168869 -0.000417271 0.000904238 0.00133914 5.71113e-05 -0.000305589 -0.000422197 -0.00116512 0.00060895 0.000302423 -0.0011885 -0.000912685 -0.000260219 0.000507798 9.29341e-05 -0.000360749 -0.00033799 
1555.05 0 0.000143916 -0.0705867 1.95198e-05 0.000585483 0.0267998 0.00018166 0.00043655 -0.13999 0.000826036 0.000720309 -0.000121863 -0.136884 0.00144182 0.00295231 -0.000139096 -0.00171177 -0.000434598 0.000877255 0.00144046 5.11237e-05 -0.000320599 -0.000360562 -0.00116147 0.000631674 0.000291672 -0.00117044 -0.000910512 -0.000215301 0.000502199 9.58083e-05 -0.00035663 -0.00035471 
1555.4 0 0.000154784 -0.0714632 1.0228e-05 0.000578526 0.0214319 0.00022741 0.000449284 -0.139253 0.000712213 0.000769573 -0.000125128 -0.136222 0.00136634 0.00295366 -0.000121097 -0.00173483 -0.000454816 0.000846616 0.00154051 4.15701e-05 -0.000334965 -0.000299679 -0.00115847 0.000653326 0.000281596 -0.00114954 -0.000905994 -0.000168962 0.000496931 9.86419e-05 -0.000352571 -0.000372303 
1555.75 0 0.000165688 -0.0722674 9.1915e-07 0.000571105 0.0161028 0.000268747 0.000462912 -0.138396 0.000603026 0.000824041 -0.000121692 -0.135434 0.00129242 0.00294739 -0.000106473 -0.00175924 -0.000475642 0.000814582 0.00163913 3.0332e-05 -0.000348947 -0.00023924 -0.00115527 0.000674678 0.000270651 -0.00112597 -0.000899606 -0.000121463 0.000492831 0.00010166 -0.000348748 -0.000390264 
1556.1 0 0.000176743 -0.0729989 -7.5687e-06 0.000561843 0.0108168 0.000305541 0.000476004 -0.137422 0.000497904 0.000885521 -0.000112374 -0.134521 0.00122268 0.00293631 -9.41839e-05 -0.00178647 -0.000496907 0.000782488 0.00173696 1.88877e-05 -0.000363032 -0.000179088 -0.00115131 0.000696623 0.000258128 -0.00110106 -0.000891412 -7.31547e-05 0.000489262 0.000104306 -0.00034557 -0.000407808 
1556.45 0 0.000187713 -0.0736589 -1.44922e-05 0.000550286 0.00557715 0.000337842 0.000488674 -0.136334 0.000394979 0.000954244 -9.93577e-05 -0.133483 0.00115631 0.00292334 -8.21806e-05 -0.00181703 -0.000518425 0.000750138 0.00183405 6.60165e-06 -0.000377526 -0.000118929 -0.00114689 0.000719595 0.000244198 -0.00107591 -0.00088076 -2.42142e-05 0.000485028 0.000105928 -0.000342192 -0.000425086 
1556.8 0 0.000197405 -0.0742479 -2.0494e-05 0.000536805 0.000389322 0.000365449 0.000500593 -0.135134 0.000293633 0.00102857 -8.70389e-05 -0.132326 0.00109115 0.00291109 -6.98286e-05 -0.0018508 -0.000539244 0.0007176 0.00192922 -7.80272e-06 -0.000392889 -5.82425e-05 -0.0011427 0.000744409 0.000228558 -0.00105223 -0.000868282 2.44297e-05 0.000479411 0.00010624 -0.000337317 -0.000442464 
1557.15 0 0.000205223 -0.074765 -2.66315e-05 0.000522693 -0.00474212 0.000389166 0.000511057 -0.133824 0.000195351 0.00110489 -7.81922e-05 -0.13105 0.00102597 0.00290072 -5.76137e-05 -0.00188675 -0.000559027 0.000685583 0.00202148 -2.36579e-05 -0.00040922 2.54649e-06 -0.00113885 0.000771352 0.000211085 -0.00103174 -0.000855268 7.20778e-05 0.000471941 0.00010489 -0.000330646 -0.000460279 
1557.5 0 0.000212169 -0.0752112 -3.34513e-05 0.000508256 -0.00981311 0.000410651 0.000520908 -0.132407 0.000101149 0.00118123 -7.2449e-05 -0.129657 0.000960786 0.00289126 -4.60677e-05 -0.0019238 -0.000577494 0.000654591 0.00211031 -3.97966e-05 -0.00042629 6.2286e-05 -0.00113495 0.000798826 0.000193015 -0.00101302 -0.000841892 0.000118901 0.000462622 0.000102268 -0.000322625 -0.000478264 
1557.85 0 0.000219111 -0.075588 -4.11318e-05 0.000493286 -0.0148181 0.00043144 0.000533351 -0.130883 1.10188e-05 0.00126 -6.79421e-05 -0.128154 0.000896346 0.00288211 -3.44956e-05 -0.00196139 -0.000593415 0.000625702 0.00219558 -5.7273e-05 -0.000443704 0.000120255 -0.00113131 0.000824939 0.000175599 -0.000993259 -0.000828326 0.00016503 0.000452654 9.97023e-05 -0.000313935 -0.000495797 
1558.2 0 0.000225712 -0.0758959 -4.89727e-05 0.00047735 -0.0197515 0.000451369 0.000550036 -0.129255 -7.51279e-05 0.00134368 -6.19502e-05 -0.126547 0.000832051 0.00287258 -2.246e-05 -0.00199885 -0.000606614 0.000600875 0.00227712 -7.68173e-05 -0.000460371 0.000176967 -0.00112866 0.000849385 0.000159746 -0.000972326 -0.000815666 0.000210595 0.000443272 9.76469e-05 -0.000304435 -0.000513365 
1558.55 0 0.000231994 -0.0761363 -5.6384e-05 0.000459787 -0.0246088 0.000468293 0.000569602 -0.127523 -0.000157608 0.00143126 -5.30851e-05 -0.12484 0.00076591 0.00286265 -1.12679e-05 -0.00203546 -0.000617678 0.000579482 0.00235378 -9.69266e-05 -0.000475195 0.000233182 -0.00112644 0.000872705 0.000145654 -0.000952178 -0.000803586 0.000255885 0.000433807 9.44698e-05 -0.000293899 -0.000531295 
1558.9 0 0.000238328 -0.0763112 -6.38566e-05 0.000441163 -0.0293844 0.000480412 0.000591036 -0.125692 -0.000237098 0.00151931 -4.10526e-05 -0.123032 0.000698588 0.00285353 -1.45501e-06 -0.00207046 -0.000626227 0.000558947 0.00242569 -0.000116812 -0.00048778 0.000289556 -0.00112333 0.000895447 0.000132298 -0.000932704 -0.000790632 0.000301401 0.000423672 8.91755e-05 -0.000282912 -0.000549063 
1559.25 0 0.000244945 -0.0764211 -7.20166e-05 0.000423076 -0.0340733 0.000487288 0.00061388 -0.123765 -0.000313105 0.00160476 -2.53306e-05 -0.121125 0.00063206 0.00284498 7.48924e-06 -0.00210412 -0.000632176 0.000539385 0.00249554 -0.000137665 -0.000498628 0.000346525 -0.00111861 0.000917288 0.000119355 -0.000912493 -0.000776412 0.000347549 0.000413166 8.23416e-05 -0.000272281 -0.000566441 
1559.6 0 0.000251789 -0.0764652 -8.0992e-05 0.000406435 -0.0386725 0.000490196 0.000636023 -0.121748 -0.000383937 0.00168678 -5.66263e-06 -0.119125 0.000565888 0.00283492 1.54805e-05 -0.00213671 -0.000635666 0.000521592 0.00256601 -0.000160659 -0.000508069 0.000403434 -0.00111155 0.00093685 0.000107656 -0.000891579 -0.000761014 0.00039437 0.000402411 7.42579e-05 -0.000262212 -0.000583608 
1559.95 0 0.000258313 -0.0764428 -9.09628e-05 0.000390892 -0.0431809 0.00049027 0.000654933 -0.119643 -0.000450944 0.00176561 1.72489e-05 -0.117033 0.000497591 0.00282058 2.06847e-05 -0.00216684 -0.000637529 0.000503703 0.00263803 -0.000186219 -0.000516517 0.000458945 -0.0011018 0.00095254 9.77759e-05 -0.000870096 -0.000744222 0.000441985 0.000391277 6.53144e-05 -0.000251871 -0.000600917 
1560.3 0 0.000263532 -0.076356 -0.000102119 0.000375362 -0.0475976 0.000486726 0.000669456 -0.117452 -0.000518095 0.0018421 4.10031e-05 -0.114856 0.000426509 0.0027996 2.10018e-05 -0.00219242 -0.00063907 0.000484333 0.00271123 -0.000213995 -0.000523455 0.00051217 -0.00108991 0.000963714 8.92991e-05 -0.000848347 -0.000726073 0.000490712 0.000379631 5.58743e-05 -0.000240817 -0.000617512 
1560.65 0 0.00026679 -0.0762079 -0.000113833 0.000359568 -0.0519177 0.000478367 0.000678531 -0.115177 -0.000586913 0.00191533 6.24632e-05 -0.112597 0.000354041 0.00277168 1.75434e-05 -0.00221177 -0.000639709 0.000465828 0.00278499 -0.000243961 -0.000527227 0.000563651 -0.00107695 0.000971104 8.17668e-05 -0.000827206 -0.000707648 0.000539922 0.000367379 4.66829e-05 -0.000228834 -0.000632054 
1561 0 0.000269247 -0.0759986 -0.000125753 0.000344049 -0.0561356 0.000465323 0.00068231 -0.112825 -0.000654142 0.00198218 7.92824e-05 -0.11026 0.000281029 0.00273826 1.32135e-05 -0.00222428 -0.000639481 0.000450477 0.00285834 -0.00027638 -0.000527489 0.000613571 -0.00106392 0.000975177 7.57802e-05 -0.000806927 -0.000690227 0.000588206 0.000354012 3.94093e-05 -0.000215912 -0.000644534 
1561.35 0 0.00027299 -0.0757267 -0.000138065 0.000328724 -0.0602485 0.00044865 0.000683469 -0.110395 -0.00071554 0.00204053 9.14839e-05 -0.107847 0.000207893 0.00270095 8.94182e-06 -0.00223132 -0.000639086 0.000438029 0.00293083 -0.000311371 -0.000525016 0.000661633 -0.00105013 0.000976082 7.16866e-05 -0.000787371 -0.000673665 0.000635507 0.000339962 3.3952e-05 -0.000202347 -0.000655391 
1561.7 0 0.000278315 -0.0753909 -0.000150523 0.000312995 -0.0642553 0.000430218 0.000685395 -0.107889 -0.000770846 0.0020902 0.000101433 -0.10536 0.000135472 0.00266114 4.5655e-06 -0.00223576 -0.000636364 0.000428255 0.00300263 -0.000348978 -0.00052053 0.000708253 -0.0010336 0.00097421 6.87605e-05 -0.000768496 -0.000657281 0.000682389 0.000326163 2.88454e-05 -0.000188201 -0.00066499 
1562.05 0 0.000283444 -0.0749927 -0.000162292 0.000296962 -0.0681535 0.000410352 0.000690189 -0.105307 -0.000822367 0.00213198 0.000112422 -0.1028 6.46395e-05 0.00261972 -1.76934e-07 -0.00224003 -0.000629772 0.000421705 0.00307377 -0.00038921 -0.000514809 0.000754865 -0.00101296 0.000970111 6.69982e-05 -0.000750025 -0.000640612 0.000728412 0.000312659 2.3911e-05 -0.000173587 -0.000673996 
1562.4 0 0.000287685 -0.0745344 -0.000173114 0.000280776 -0.0719361 0.000387176 0.000696637 -0.102654 -0.000871733 0.00216618 0.000126261 -0.100167 -5.18963e-06 0.00257573 -6.09541e-06 -0.00224403 -0.000622281 0.000418239 0.00314444 -0.000432172 -0.000508262 0.000802728 -0.00098805 0.000964884 6.81453e-05 -0.000731483 -0.000623844 0.000773311 0.000299415 1.88772e-05 -0.00015909 -0.000682317 
1562.75 0 0.000291591 -0.0740163 -0.000183833 0.00026416 -0.0755976 0.000359583 0.00070134 -0.0999386 -0.000920005 0.0021929 0.000142302 -0.0974649 -7.58427e-05 0.00252779 -1.36546e-05 -0.00224479 -0.000616853 0.000416332 0.00321542 -0.000476718 -0.000501445 0.000851342 -0.000960021 0.00095906 7.28814e-05 -0.000712953 -0.00060786 0.000817461 0.000286333 1.22461e-05 -0.000145007 -0.000689053 
1563.1 0 0.000294921 -0.0734392 -0.000195182 0.000247638 -0.0791367 0.000327706 0.000702379 -0.0971631 -0.000967335 0.00221416 0.000160237 -0.0946981 -0.000147906 0.00247609 -2.16919e-05 -0.00223992 -0.000613785 0.000414104 0.0032865 -0.000520484 -0.000495499 0.000899584 -0.000930279 0.000952609 8.02759e-05 -0.000694723 -0.000592731 0.000860563 0.000272184 3.8366e-06 -0.00013111 -0.000694037 
1563.45 0 0.000296968 -0.0728057 -0.000206279 0.000231854 -0.0825513 0.000291129 0.000699328 -0.0943286 -0.00101268 0.00223277 0.000180173 -0.0918706 -0.000219422 0.00242204 -2.75237e-05 -0.00223098 -0.000613251 0.000409844 0.00335605 -0.000561165 -0.0004907 0.000946343 -0.000899182 0.000946204 8.94947e-05 -0.000677133 -0.0005782 0.000902156 0.000256046 -5.52761e-06 -0.000116996 -0.000698249 
1563.8 0 0.000298294 -0.072118 -0.000216161 0.000216399 -0.0858389 0.000249292 0.000692152 -0.091435 -0.00105491 0.00224844 0.000201913 -0.0889866 -0.000287874 0.00236603 -2.94233e-05 -0.00222194 -0.000614961 0.000403507 0.0034227 -0.000597261 -0.00048663 0.000991495 -0.000865979 0.000941018 9.91198e-05 -0.000660236 -0.000564408 0.000941956 0.00023828 -1.50843e-05 -0.000102723 -0.000702547 
1564.15 0 0.000299213 -0.0713779 -0.000224881 0.000200375 -0.0889967 0.000202881 0.000680696 -0.0884841 -0.00109341 0.00225821 0.000225224 -0.0860516 -0.000351624 0.00230808 -2.82134e-05 -0.00221478 -0.000618767 0.000396153 0.00348579 -0.000629209 -0.00048287 0.00103585 -0.000829472 0.000937416 0.000107942 -0.000642724 -0.000550704 0.000979633 0.000218992 -2.40037e-05 -8.85179e-05 -0.000706565 
1564.5 0 0.000298465 -0.070586 -0.000232823 0.000184318 -0.0920199 0.000152916 0.000664227 -0.0854815 -0.0011279 0.00226051 0.000249181 -0.0830721 -0.000410329 0.0022489 -2.63675e-05 -0.00220956 -0.000624642 0.000387858 0.00354585 -0.000657721 -0.000479089 0.00107932 -0.000789051 0.000934624 0.000116117 -0.000623608 -0.000536814 0.00101534 0.000198762 -3.27351e-05 -7.46126e-05 -0.000709938 
1564.85 0 0.000294918 -0.0697428 -0.000240631 0.000168916 -0.0949063 9.97943e-05 0.000642923 -0.0824339 -0.00115809 0.00225631 0.000271611 -0.0800522 -0.000465197 0.00218735 -2.60825e-05 -0.00220578 -0.000631115 0.000378653 0.00360346 -0.000680235 -0.000475259 0.00111965 -0.000745795 0.000931695 0.000124702 -0.000604102 -0.000522871 0.00104949 0.000179177 -4.21413e-05 -6.14657e-05 -0.000712006 
1565.2 0 0.00028856 -0.0688496 -0.000248382 0.000153939 -0.0976583 4.40686e-05 0.00061798 -0.0793454 -0.00118251 0.00224633 0.000290788 -0.0769933 -0.00051873 0.00212232 -2.60566e-05 -0.00220312 -0.000636893 0.000369595 0.00365712 -0.000695014 -0.000471489 0.00115541 -0.000701304 0.000928594 0.000133981 -0.000585535 -0.000508642 0.00108178 0.000161353 -5.165e-05 -4.86369e-05 -0.000712019 
1565.55 0 0.000279274 -0.0679086 -0.000255304 0.000139177 -0.100279 -1.30659e-05 0.000589432 -0.0762181 -0.00119961 0.00222982 0.000306643 -0.0738968 -0.000574592 0.0020557 -2.2961e-05 -0.00220111 -0.000642377 0.0003619 0.00370422 -0.000703954 -0.000467264 0.00118783 -0.00065621 0.000925587 0.000143955 -0.000568257 -0.000494369 0.00111081 0.000145113 -6.12797e-05 -3.52419e-05 -0.000710705 
1565.9 0 0.000267618 -0.0669225 -0.000261618 0.000124584 -0.10277 -7.04075e-05 0.000555715 -0.0730565 -0.00120849 0.00220572 0.000319249 -0.0707659 -0.000635773 0.00198969 -1.42704e-05 -0.00219924 -0.00064744 0.000355724 0.00374392 -0.000708783 -0.000461791 0.00121861 -0.000610776 0.000922325 0.000154486 -0.000551959 -0.000480736 0.0011356 0.000129549 -7.26163e-05 -2.05251e-05 -0.0007089 
1566.25 0 0.000255974 -0.0658931 -0.00026823 0.000110496 -0.105127 -0.000126082 0.000516797 -0.0698659 -0.00120921 0.00217388 0.000329693 -0.0676058 -0.000701617 0.00192374 1.46544e-06 -0.00219811 -0.000651652 0.000350174 0.00377721 -0.000708779 -0.000455611 0.00124825 -0.000564627 0.000918391 0.000165185 -0.000535371 -0.000468077 0.00115697 0.000114074 -8.585e-05 -4.29629e-06 -0.000706522 
1566.6 0 0.000245651 -0.064821 -0.000274923 9.76878e-05 -0.107346 -0.000177965 0.000476019 -0.0666504 -0.00120394 0.00213617 0.000340335 -0.0644217 -0.000768713 0.00185563 2.45094e-05 -0.0021979 -0.000657333 0.000343757 0.0038051 -0.000704183 -0.000449535 0.00127695 -0.000517852 0.000913951 0.000176484 -0.000516655 -0.000455504 0.001177 9.81517e-05 -9.99944e-05 1.22456e-05 -0.000703124 
1566.95 0 0.000235549 -0.0637048 -0.000281055 8.63103e-05 -0.109428 -0.00022587 0.000435889 -0.0634144 -0.00119517 0.00209552 0.000352403 -0.0612198 -0.000836243 0.00178436 5.31439e-05 -0.00219649 -0.00066682 0.000336399 0.00382744 -0.000698718 -0.000442629 0.00130444 -0.000471091 0.000909918 0.000189137 -0.00049622 -0.000442417 0.00119676 8.23096e-05 -0.000115182 2.79086e-05 -0.000698493 
1567.3 0 0.000225108 -0.0625436 -0.000287159 7.52198e-05 -0.111374 -0.000271056 0.000396376 -0.0601603 -0.00118352 0.00205515 0.000366236 -0.0580028 -0.000906662 0.00171266 8.4475e-05 -0.00219198 -0.000679161 0.000330172 0.00384422 -0.000694828 -0.000433781 0.00132987 -0.000424368 0.00090703 0.000202576 -0.000476851 -0.000429075 0.00121612 6.71438e-05 -0.000131256 4.25256e-05 -0.000692141 
1567.65 0 0.000215175 -0.0613385 -0.000294062 6.42671e-05 -0.113186 -0.000313976 0.00035739 -0.0568877 -0.00116763 0.00201799 0.000382574 -0.0547699 -0.000979947 0.00164447 0.000117747 -0.00218455 -0.000692819 0.000326736 0.0038575 -0.000690518 -0.000422534 0.00135321 -0.000376936 0.000904956 0.000215467 -0.000460546 -0.000414815 0.00123532 5.18763e-05 -0.000147127 5.61091e-05 -0.000683706 
1568 0 0.000206856 -0.0600919 -0.000301146 5.42713e-05 -0.114861 -0.000354036 0.000319229 -0.053596 -0.00114728 0.00198457 0.000401237 -0.05152 -0.00105259 0.00157887 0.00015409 -0.00217551 -0.000707551 0.000326908 0.00386985 -0.000683053 -0.000409039 0.00137489 -0.000327885 0.000902511 0.000227504 -0.000446988 -0.000398433 0.00125489 3.56281e-05 -0.000161944 6.86943e-05 -0.000673341 
1568.35 0 0.000200356 -0.058807 -0.000307895 4.45066e-05 -0.116398 -0.000390007 0.000282809 -0.0502862 -0.00112393 0.00195338 0.00042058 -0.0482562 -0.00112261 0.00151138 0.000194079 -0.00216572 -0.000722731 0.000330378 0.00388132 -0.000672407 -0.000394125 0.0013958 -0.000277528 0.000898524 0.000238486 -0.000434059 -0.000380244 0.00127433 1.89103e-05 -0.00017555 7.97687e-05 -0.000662222 
1568.7 0 0.000194158 -0.057486 -0.000314625 3.3205e-05 -0.117794 -0.000422212 0.000249423 -0.0469638 -0.00109782 0.00192293 0.000439076 -0.044984 -0.00119046 0.00143963 0.000236455 -0.00215539 -0.000737185 0.000336126 0.00388891 -0.000659385 -0.000378202 0.00141708 -0.000226927 0.000892971 0.000247702 -0.000421183 -0.000361645 0.00129231 3.70705e-06 -0.00018826 8.93917e-05 -0.000651143 
1569.05 0 0.000186367 -0.0561304 -0.000320672 2.00528e-05 -0.119052 -0.000452239 0.000219262 -0.0436361 -0.00106752 0.00189205 0.000455648 -0.0417074 -0.00125669 0.00136442 0.000280198 -0.00214556 -0.000749737 0.000343378 0.00388986 -0.00064366 -0.000360927 0.00143845 -0.000177269 0.000886651 0.000255143 -0.000409581 -0.000342573 0.00130797 -9.06135e-06 -0.000201057 9.89813e-05 -0.000639052 
1569.4 0 0.000176188 -0.0547423 -0.000324867 6.2903e-06 -0.120172 -0.000480487 0.000191225 -0.0403071 -0.00103199 0.00186051 0.000469203 -0.0384302 -0.00132245 0.00128721 0.00032473 -0.00213716 -0.000758774 0.000352668 0.00388387 -0.000624304 -0.000342529 0.00145907 -0.000128504 0.000879975 0.000261461 -0.000399878 -0.000322128 0.00132187 -2.05867e-05 -0.00021431 0.000109443 -0.000624957 
1569.75 0 0.000163688 -0.0533244 -0.00032713 -7.42216e-06 -0.121153 -0.000506081 0.000162592 -0.0369784 -0.000992944 0.00182923 0.000478975 -0.0351579 -0.00138987 0.00120916 0.000370374 -0.00213085 -0.000762845 0.000365046 0.00387227 -0.000599274 -0.000323959 0.00147824 -7.99099e-05 0.000873269 0.000266671 -0.000391933 -0.00030054 0.00133473 -3.23714e-05 -0.000227787 0.000120318 -0.000607924 
1570.1 0 0.000149235 -0.051877 -0.000328458 -2.14871e-05 -0.121994 -0.000527491 0.000130408 -0.0336524 -0.000952401 0.00179892 0.000484857 -0.0318956 -0.00145998 0.00113055 0.000420092 -0.00212676 -0.000761847 0.00038112 0.00385676 -0.000566105 -0.000306112 0.00149511 -3.17949e-05 0.000866878 0.000270018 -0.000385001 -0.000278214 0.00134686 -4.43959e-05 -0.000241714 0.000130797 -0.000587891 
1570.45 0 0.000133286 -0.0504008 -0.000329837 -3.5486e-05 -0.122699 -0.000542783 9.45223e-05 -0.0303328 -0.000910362 0.00176982 0.000487491 -0.0286468 -0.00153091 0.0010502 0.000476268 -0.00212452 -0.000757553 0.000400524 0.00383788 -0.00052519 -0.000289002 0.00150875 1.56406e-05 0.000861531 0.000270558 -0.000377946 -0.000255519 0.00135842 -5.60001e-05 -0.00025613 0.000141217 -0.000566076 
1570.8 0 0.000116861 -0.0488989 -0.000331396 -4.88847e-05 -0.123271 -0.000549707 5.73033e-05 -0.0270234 -0.000866311 0.00174085 0.000487743 -0.025412 -0.00159965 0.000966712 0.000537407 -0.00212391 -0.000752578 0.000421863 0.00381434 -0.000480533 -0.000272234 0.00151986 6.30439e-05 0.000857251 0.000268087 -0.000370203 -0.000233164 0.00136964 -6.65887e-05 -0.000270932 0.000152531 -0.000543725 
1571.15 0 0.000100704 -0.0473727 -0.000332395 -6.22903e-05 -0.12371 -0.000546381 2.17523e-05 -0.0237276 -0.00082171 0.00171115 0.000487351 -0.0221896 -0.00166584 0.000881085 0.000599692 -0.00212512 -0.000748587 0.000443936 0.00378509 -0.000436141 -0.000255782 0.00153023 0.000111276 0.000852373 0.000262988 -0.000361483 -0.000212271 0.00138064 -7.6143e-05 -0.000286517 0.000164441 -0.000521018 
1571.5 0 8.5431e-05 -0.0458219 -0.000331947 -7.56063e-05 -0.124014 -0.000534398 -9.92525e-06 -0.0204494 -0.000779757 0.00168177 0.000487879 -0.0189805 -0.00173057 0.000795617 0.000661503 -0.00212837 -0.000746035 0.000466408 0.00375167 -0.000393042 -0.000239569 0.00154115 0.000160329 0.00084649 0.00025688 -0.000352411 -0.00019308 0.0013921 -8.47475e-05 -0.000302632 0.000175464 -0.000497561 
1571.85 0 7.27526e-05 -0.0442473 -0.000329859 -8.78669e-05 -0.124186 -0.000516712 -3.76205e-05 -0.0171924 -0.000743354 0.00165285 0.000488633 -0.0157873 -0.00179509 0.000709083 0.000723954 -0.00213321 -0.000744568 0.000487768 0.00371657 -0.000351146 -0.000223225 0.00155185 0.000208927 0.000841071 0.000251226 -0.000344167 -0.000173969 0.00140433 -9.31627e-05 -0.000318938 0.000184525 -0.000473047 
1572.2 0 6.33832e-05 -0.0426517 -0.000327536 -9.98159e-05 -0.124225 -0.000495226 -6.30935e-05 -0.0139573 -0.000712104 0.00162308 0.000488147 -0.0126147 -0.00186016 0.000616724 0.000788147 -0.00213847 -0.000743281 0.000504877 0.00367853 -0.000310667 -0.000206762 0.00156058 0.000254985 0.000836042 0.000245678 -0.000336564 -0.00015373 0.00141661 -0.000102217 -0.000335074 0.000191157 -0.000447101 
1572.55 0 5.60222e-05 -0.0410372 -0.00032626 -0.000113178 -0.124131 -0.000472367 -8.82006e-05 -0.0107445 -0.000683099 0.00159178 0.000487236 -0.009469 -0.00192367 0.000517225 0.000853194 -0.00214288 -0.000741909 0.000516931 0.00363447 -0.000272685 -0.000191441 0.00156701 0.000297983 0.000829916 0.000238633 -0.000329548 -0.000132916 0.00142919 -0.000112354 -0.000351407 0.000195499 -0.000420707 
1572.9 0 4.99545e-05 -0.0394049 -0.0003249 -0.000128301 -0.123907 -0.000451146 -0.000115068 -0.00755626 -0.000654793 0.00155922 0.000488942 -0.00635495 -0.00198286 0.000415423 0.000916353 -0.00214591 -0.000741224 0.000525443 0.00358432 -0.000239251 -0.000178867 0.00157062 0.000339196 0.000822285 0.000229466 -0.00032353 -0.000112071 0.00144177 -0.000124886 -0.000368361 0.000198583 -0.000395468 
1573.25 0 4.55293e-05 -0.0377562 -0.000321714 -0.00014389 -0.123555 -0.000430701 -0.000146007 -0.00439408 -0.000627534 0.00152811 0.000493771 -0.00327536 -0.00203906 0.000317536 0.000976093 -0.00214853 -0.000743042 0.00053192 0.00352855 -0.00021085 -0.00016981 0.00157126 0.000379475 0.000814169 0.000218884 -0.000317989 -9.07855e-05 0.00145248 -0.000140441 -0.000385584 0.000201739 -0.000371199 
1573.6 0 4.14237e-05 -0.0360934 -0.000317143 -0.000158222 -0.123078 -0.000408271 -0.000181642 -0.00126025 -0.000600986 0.00150169 0.000499488 -0.000232728 -0.00209615 0.000225534 0.00103422 -0.00215232 -0.00074843 0.000538443 0.00346648 -0.000184933 -0.0001632 0.00156957 0.000418607 0.000807507 0.000207722 -0.000313671 -6.8418e-05 0.00146072 -0.000157294 -0.000402567 0.000204709 -0.000346592 
1573.95 0 3.684e-05 -0.0344188 -0.000313351 -0.000170505 -0.12248 -0.000383691 -0.000222296 0.00184196 -0.000574262 0.0014791 0.000504155 0.00277153 -0.00215541 0.000136787 0.00109245 -0.00215639 -0.000756619 0.000547989 0.00339722 -0.000157753 -0.000156977 0.00156512 0.000455665 0.000803471 0.000196539 -0.000312099 -4.51214e-05 0.00146713 -0.000173658 -0.000419403 0.000206453 -0.000322168 
1574.3 0 3.25503e-05 -0.0327343 -0.000311017 -0.000181794 -0.121763 -0.000356813 -0.000268661 0.00490961 -0.000547263 0.0014572 0.000506275 0.00573612 -0.00221327 4.76222e-05 0.00114891 -0.00215781 -0.000764825 0.00056104 0.00331898 -0.000127715 -0.000151126 0.00155785 0.000490048 0.000800768 0.000184535 -0.000312964 -2.11362e-05 0.00147212 -0.000189662 -0.000435923 0.000207584 -0.000299605 
1574.65 0 2.80141e-05 -0.03104 -0.000308669 -0.000193666 -0.120927 -0.000327724 -0.000320132 0.00793918 -0.000521234 0.00143567 0.000504917 0.00865905 -0.00226631 -4.25809e-05 0.00120107 -0.00215532 -0.000770249 0.000574558 0.00322966 -9.64533e-05 -0.000145779 0.00154898 0.000521278 0.000797697 0.000170861 -0.000314395 3.7117e-06 0.00147547 -0.000205044 -0.000451386 0.000209043 -0.000278574 
1575 0 2.26533e-05 -0.0293358 -0.000305591 -0.000206243 -0.119972 -0.000298232 -0.000375634 0.0109269 -0.000497066 0.00141668 0.000499401 0.0115377 -0.00231398 -0.000130992 0.00125045 -0.00214812 -0.000771775 0.000587105 0.00312938 -6.5907e-05 -0.000139531 0.00153987 0.000547897 0.000793671 0.000156295 -0.000315754 3.07736e-05 0.00147753 -0.000218634 -0.000465465 0.000209736 -0.000258327 
1575.35 0 1.76151e-05 -0.0276221 -0.000301765 -0.000218501 -0.118904 -0.000270131 -0.000433136 0.0138694 -0.000475452 0.00140218 0.000489454 0.0143703 -0.00235815 -0.000215537 0.00130015 -0.00213457 -0.000770338 0.00059991 0.00302187 -3.7827e-05 -0.000132491 0.0015313 0.000569675 0.000787832 0.000141987 -0.000318525 6.07614e-05 0.00147898 -0.000229959 -0.000478405 0.000209169 -0.000239761 
1575.7 0 1.46895e-05 -0.0258998 -0.00029767 -0.000230203 -0.117726 -0.000243868 -0.00048991 0.016764 -0.000456919 0.00139215 0.000476878 0.0171574 -0.00240164 -0.000297101 0.00134994 -0.00211308 -0.000767306 0.000613207 0.00291172 -1.28242e-05 -0.000125353 0.00152326 0.000588261 0.00077993 0.000128522 -0.00032281 9.25168e-05 0.00147975 -0.0002392 -0.000491192 0.000207685 -0.000223374 
1576.05 0 1.45116e-05 -0.0241714 -0.000294102 -0.000241037 -0.11644 -0.000218654 -0.00054486 0.0196111 -0.000441097 0.00138459 0.000465848 0.0198993 -0.00244478 -0.000376948 0.00139744 -0.00208064 -0.000763238 0.000625908 0.00280136 1.05779e-05 -0.00011782 0.00151531 0.000606578 0.000770648 0.000115765 -0.000326264 0.000124989 0.00147974 -0.00024654 -0.0005043 0.000204998 -0.000208089 
1576.4 0 1.59151e-05 -0.0224388 -0.000291255 -0.000250592 -0.115043 -0.000194463 -0.000597939 0.0224124 -0.000429002 0.00137806 0.000459887 0.0225927 -0.00248553 -0.000457136 0.00144128 -0.00203388 -0.000758704 0.000637393 0.00269122 3.4244e-05 -0.000109654 0.00150697 0.000626404 0.000760915 0.000103727 -0.00032735 0.000158182 0.00147887 -0.000252138 -0.000517016 0.000201216 -0.000192351 
1576.75 0 1.75143e-05 -0.0207038 -0.000288591 -0.000260392 -0.113535 -0.000173551 -0.000648761 0.0251662 -0.000420273 0.00137155 0.000458222 0.0252336 -0.00252175 -0.000538095 0.00148042 -0.00197317 -0.000755241 0.000647747 0.00257891 5.81264e-05 -0.000100727 0.00149788 0.000646996 0.000751175 9.29287e-05 -0.000327009 0.000191945 0.00147592 -0.000256519 -0.000528143 0.000196864 -0.000175996 
1577.1 0 1.85389e-05 -0.0189683 -0.000285753 -0.000271569 -0.111919 -0.000158393 -0.000697782 0.0278675 -0.000410886 0.00136397 0.000457864 0.0278218 -0.00255231 -0.000616331 0.001514 -0.0019022 -0.000754304 0.000657317 0.00246117 8.236e-05 -9.10387e-05 0.00148724 0.000667111 0.000740996 8.37697e-05 -0.000326588 0.000225829 0.00146983 -0.000260506 -0.000537841 0.000191476 -0.000159757 
1577.45 0 1.90633e-05 -0.0172337 -0.000282852 -0.000283559 -0.110199 -0.000149527 -0.000746503 0.030512 -0.000396563 0.00135412 0.000458305 0.0303597 -0.00257819 -0.000688144 0.00154244 -0.00182345 -0.000755977 0.000665786 0.00233783 0.000107202 -8.07546e-05 0.00147442 0.000685616 0.000729453 7.62273e-05 -0.000325933 0.000259317 0.00146074 -0.000265045 -0.000547345 0.000184432 -0.000144344 
1577.8 0 1.97732e-05 -0.0155013 -0.000281116 -0.000295237 -0.108381 -0.000146151 -0.000795436 0.0330979 -0.000377466 0.00134025 0.000460932 0.032848 -0.00260104 -0.000751313 0.00156671 -0.00173774 -0.000759342 0.000673309 0.0022117 0.000133324 -6.89878e-05 0.00146019 0.000702645 0.000716079 6.97837e-05 -0.000323934 0.000290811 0.00144956 -0.000269882 -0.00055708 0.000176313 -0.000130252 
1578.15 0 2.09182e-05 -0.0137731 -0.000281357 -0.000305661 -0.106469 -0.000147394 -0.000844463 0.0356221 -0.000357207 0.00132091 0.000465899 0.0352845 -0.00261996 -0.000806202 0.00158806 -0.0016454 -0.000762754 0.000682732 0.00208318 0.000161265 -5.47891e-05 0.00144574 0.000718468 0.00070038 6.32111e-05 -0.000320664 0.000320162 0.00143642 -0.000273897 -0.000566608 0.000167623 -0.000116873 
1578.5 0 2.22004e-05 -0.0120494 -0.000282346 -0.000315357 -0.104465 -0.0001519 -0.00089358 0.0380817 -0.000337203 0.00129679 0.000472869 0.0376662 -0.00263236 -0.000855886 0.00160753 -0.00154581 -0.000765372 0.000696024 0.00194965 0.000188602 -3.95539e-05 0.00143161 0.000733268 0.000681921 5.5727e-05 -0.00031686 0.000348625 0.00142185 -0.000276825 -0.000574602 0.000158452 -0.000104165 
1578.85 0 2.29862e-05 -0.0103311 -0.000282061 -0.000325514 -0.102372 -0.000157554 -0.000942092 0.040477 -0.000318656 0.00126892 0.000480743 0.0399906 -0.00263709 -0.00090127 0.00162454 -0.0014401 -0.000767835 0.000712267 0.00181154 0.000212023 -2.55069e-05 0.00141855 0.00074757 0.000661233 4.76766e-05 -0.000313239 0.000376689 0.00140652 -0.000278346 -0.000580495 0.00014891 -9.27909e-05 
1579.2 0 2.24108e-05 -0.00862136 -0.000280216 -0.000335594 -0.100191 -0.000163897 -0.000989607 0.0428083 -0.000304154 0.00123774 0.000487656 0.0422561 -0.00263588 -0.000940545 0.00163805 -0.00133081 -0.000770137 0.000729795 0.00167077 0.000231033 -1.32449e-05 0.00140749 0.00076075 0.000638867 3.9429e-05 -0.000309926 0.000403661 0.00139037 -0.000278153 -0.000585112 0.000138406 -8.34506e-05 
1579.55 0 2.03174e-05 -0.00692271 -0.000277744 -0.000345148 -0.0979225 -0.000172091 -0.0010377 0.045073 -0.000294176 0.00120494 0.000492482 0.0444619 -0.00262996 -0.000973959 0.00164682 -0.00121869 -0.000771686 0.000747886 0.00152841 0.000248042 -2.24517e-06 0.00139883 0.000771908 0.000615894 3.09949e-05 -0.000306782 0.000429168 0.00137292 -0.000276242 -0.00058864 0.00012651 -7.63949e-05 
1579.9 0 1.67795e-05 -0.00523598 -0.000274273 -0.000354665 -0.0955704 -0.000181727 -0.00108746 0.0472674 -0.00028643 0.00117301 0.000495276 0.0466071 -0.00261821 -0.00100208 0.00165125 -0.00110454 -0.000772508 0.000766643 0.00138582 0.00026453 8.01489e-06 0.00139127 0.000780545 0.000593498 2.17434e-05 -0.000303732 0.000453806 0.00135269 -0.000273701 -0.000590144 0.000113315 -7.07146e-05 
1580.25 0 1.16312e-05 -0.00356247 -0.00026913 -0.000363752 -0.0931385 -0.000191414 -0.00113833 0.0493897 -0.000279013 0.00114293 0.000495651 0.0486889 -0.00260017 -0.00102653 0.0016544 -0.00098971 -0.000773201 0.000784461 0.00124359 0.000279639 1.83115e-05 0.00138211 0.000786496 0.000571562 1.11155e-05 -0.000300492 0.00047822 0.00132999 -0.000272501 -0.000588973 9.91368e-05 -6.54148e-05 
1580.6 0 4.74832e-06 -0.00190309 -0.000262621 -0.000372429 -0.0906301 -0.000200424 -0.00118946 0.0514408 -0.000271474 0.00111286 0.000492762 0.0507023 -0.00257775 -0.00105148 0.00165955 -0.000874483 -0.0007733 0.000798598 0.0011034 0.000292094 2.86697e-05 0.00137042 0.000791075 0.000549353 -8.7528e-07 -0.000297052 0.000502196 0.00130739 -0.000273135 -0.000586039 8.51053e-05 -5.92712e-05 
1580.95 0 -3.26819e-06 -0.000258045 -0.000255569 -0.000380788 -0.0880487 -0.000207951 -0.00123953 0.0534204 -0.00026398 0.00107944 0.000487786 0.0526422 -0.00255317 -0.00108001 0.00166714 -0.000758841 -0.000769831 0.000808523 0.000967714 0.000301986 3.8754e-05 0.00135794 0.000795825 0.000526646 -1.33288e-05 -0.000293409 0.000524775 0.00128596 -0.000274422 -0.000581885 7.26316e-05 -5.12235e-05 
1581.3 0 -1.0906e-05 0.00137102 -0.000248529 -0.00038847 -0.085397 -0.000212415 -0.00128698 0.0553269 -0.000255888 0.00104084 0.000481751 0.0545045 -0.00252788 -0.00111216 0.00167422 -0.000642954 -0.000761749 0.000816624 0.000836262 0.00031018 4.85308e-05 0.00134638 0.000801019 0.000502752 -2.48864e-05 -0.000289752 0.000545349 0.00126518 -0.000274989 -0.000576142 6.23602e-05 -4.14013e-05 
1581.65 0 -1.6907e-05 0.0029816 -0.000242222 -0.00039573 -0.0826762 -0.000212682 -0.00133108 0.0571575 -0.000246281 0.000998567 0.000474971 0.056288 -0.00250187 -0.00114523 0.00167835 -0.000527417 -0.000751042 0.000824759 0.000706865 0.000317908 5.87016e-05 0.00133642 0.00080564 0.000477022 -3.57663e-05 -0.000286331 0.000564453 0.00124454 -0.000274457 -0.00056955 5.42407e-05 -3.0585e-05 
1582 0 -2.06617e-05 0.00457184 -0.000237257 -0.000402727 -0.0798877 -0.000209826 -0.00137135 0.0589087 -0.00023431 0.000954493 0.000469563 0.0579913 -0.00247359 -0.00117538 0.00167963 -0.00041349 -0.000738404 0.00083234 0.000577873 0.000326469 6.98368e-05 0.00132766 0.00080857 0.000449706 -4.74122e-05 -0.000283417 0.000583344 0.00122428 -0.000273153 -0.000562231 4.76683e-05 -1.87973e-05 
1582.35 0 -2.2356e-05 0.00614031 -0.000233816 -0.000409121 -0.0770356 -0.000206165 -0.00140697 0.0605772 -0.000220436 0.000908752 0.000467068 0.0596119 -0.0024418 -0.00120087 0.00167896 -0.000300231 -0.000722975 0.000838806 0.000448503 0.000335242 8.1952e-05 0.0013182 0.000809788 0.000420716 -6.01224e-05 -0.000282532 0.000602032 0.00120406 -0.000271593 -0.000552261 4.26085e-05 -5.42032e-06 
1582.7 0 -2.31318e-05 0.00768496 -0.000231632 -0.000414603 -0.0741254 -0.000204655 -0.0014372 0.0621615 -0.000205351 0.000861287 0.000466664 0.0611504 -0.0024064 -0.0012222 0.00167653 -0.000185379 -0.000704972 0.0008451 0.000317592 0.000342384 9.47387e-05 0.00130571 0.000809248 0.00039035 -7.29392e-05 -0.000284266 0.000618861 0.00118278 -0.000269809 -0.000539262 4.02215e-05 9.25902e-06 
1583.05 0 -2.47503e-05 0.00920384 -0.000230664 -0.000419484 -0.0711625 -0.000208228 -0.00146255 0.0636624 -0.00018817 0.000812534 0.000467264 0.0626087 -0.00236747 -0.0012399 0.00167148 -6.8123e-05 -0.000684895 0.000852483 0.000183737 0.000348736 0.000108714 0.00129027 0.00080669 0.000359625 -8.53707e-05 -0.000287958 0.000632378 0.00116019 -0.000267857 -0.000525447 4.07973e-05 2.35873e-05 
1583.4 0 -2.86845e-05 0.0106958 -0.000230833 -0.000425407 -0.0681522 -0.000217924 -0.00148487 0.0650794 -0.00016739 0.000763223 0.000468916 0.0639881 -0.00232323 -0.00125187 0.00166193 5.13402e-05 -0.000663033 0.000861096 4.74973e-05 0.000357557 0.000124787 0.00127418 0.000802123 0.000328745 -9.71358e-05 -0.000292631 0.000643185 0.00113691 -0.000266604 -0.00051162 4.32003e-05 3.57079e-05 
1583.75 0 -3.51444e-05 0.0121594 -0.000231114 -0.000432945 -0.0650993 -0.000233232 -0.00150592 0.0664091 -0.000142335 0.000714273 0.000471508 0.0652861 -0.00227183 -0.00125548 0.00164753 0.000171457 -0.000639966 0.000869294 -8.70725e-05 0.000370297 0.000142256 0.00125759 0.000796432 0.000297932 -0.000107553 -0.000297452 0.000652948 0.001113 -0.000266677 -0.000496958 4.5926e-05 4.56819e-05 
1584.1 0 -4.36635e-05 0.0135933 -0.000231351 -0.00044024 -0.0620073 -0.000252553 -0.00152678 0.06765 -0.000114544 0.000665886 0.000474226 0.0664991 -0.00221398 -0.00125404 0.00163035 0.000290588 -0.000616174 0.000876193 -0.000216403 0.000386715 0.000158728 0.00123856 0.000790759 0.000267631 -0.000116229 -0.000302187 0.000661827 0.00108852 -0.00026758 -0.000481287 4.78444e-05 5.45359e-05 
1584.45 0 -5.39657e-05 0.0149962 -0.000232766 -0.000446087 -0.0588797 -0.000273128 -0.00154742 0.0688023 -8.68592e-05 0.000618517 0.000477254 0.0676261 -0.00215076 -0.00125365 0.00161161 0.000408571 -0.000591288 0.000883005 -0.000341046 0.000406253 0.000172873 0.00121628 0.000785319 0.000237776 -0.000123562 -0.000306551 0.000668881 0.00106411 -0.000268211 -0.000465657 4.90278e-05 6.27534e-05 
1584.8 0 -6.6084e-05 0.0163669 -0.00023587 -0.000451537 -0.0557211 -0.000292504 -0.00156784 0.0698659 -5.97507e-05 0.00057341 0.000481468 0.0686689 -0.00208209 -0.00125505 0.00159204 0.000524009 -0.000563529 0.000890871 -0.000464186 0.000428133 0.000185658 0.00119148 0.000779115 0.000208521 -0.000130575 -0.000310648 0.000672955 0.00103969 -0.000267691 -0.000450359 5.07578e-05 7.12728e-05 
1585.15 0 -8.03476e-05 0.0177049 -0.000239642 -0.000457919 -0.0525357 -0.000309653 -0.00158915 0.0708405 -3.03258e-05 0.000532086 0.000487738 0.0696312 -0.00200906 -0.00125498 0.00157304 0.000633633 -0.000532413 0.000899369 -0.000588098 0.000452514 0.000198242 0.00116597 0.000771796 0.000180163 -0.000137663 -0.000314316 0.000673726 0.0010147 -0.000266287 -0.000434586 5.35948e-05 8.0142e-05 
1585.5 0 -9.72987e-05 0.0190111 -0.000242973 -0.000465425 -0.0493265 -0.00032362 -0.00161232 0.071726 2.78521e-06 0.000495076 0.000495981 0.0705154 -0.00193453 -0.00125188 0.00155359 0.000736246 -0.000500414 0.000907061 -0.000713049 0.00047888 0.000210265 0.00114094 0.000764239 0.000152948 -0.000144512 -0.000316985 0.000672564 0.000989445 -0.000264082 -0.0004178 5.69346e-05 8.84205e-05 
1585.85 0 -0.000116678 0.0202854 -0.000246046 -0.000473811 -0.0460959 -0.000332984 -0.00163693 0.0725242 3.76146e-05 0.000460515 0.000505022 0.0713228 -0.00186029 -0.00124715 0.00153235 0.000833315 -0.000471135 0.000913657 -0.000839149 0.000503858 0.000221002 0.00111657 0.000756519 0.000126607 -0.000151343 -0.000318414 0.000670866 0.000964748 -0.000261168 -0.000400441 6.01189e-05 9.61438e-05 
1586.2 0 -0.000137216 0.0215256 -0.000249725 -0.000483026 -0.0428464 -0.000336868 -0.00166249 0.0732376 7.39224e-05 0.000426466 0.000513459 0.072054 -0.00178766 -0.00124187 0.00151047 0.000927229 -0.000445801 0.000918256 -0.000966309 0.000523967 0.000231023 0.00109283 0.000747683 9.95244e-05 -0.000158233 -0.000317803 0.000668473 0.000939947 -0.000258232 -0.000383333 6.38035e-05 0.000103915 
1586.55 0 -0.000157994 0.0227296 -0.000254202 -0.000492771 -0.0395802 -0.000335576 -0.00168969 0.0738685 0.000114354 0.000391886 0.000520789 0.0727081 -0.00171904 -0.00123619 0.0014893 0.0010187 -0.000422407 0.000919683 -0.00109385 0.000538932 0.000240784 0.00106991 0.000738073 7.052e-05 -0.00016547 -0.000314563 0.000664971 0.000913323 -0.000255519 -0.000366191 6.92417e-05 0.000112104 
1586.9 0 -0.0001792 0.0238966 -0.000259292 -0.000503035 -0.0363002 -0.000329455 -0.00171846 0.0744184 0.000160204 0.000354832 0.000527764 0.0732844 -0.00165629 -0.00123067 0.00146886 0.00110698 -0.000399713 0.000918276 -0.00122119 0.000550875 0.000249341 0.00104809 0.000728573 4.04572e-05 -0.00017421 -0.000309676 0.000660414 0.000884228 -0.000253055 -0.000347537 7.59594e-05 0.000121006 
1587.25 0 -0.000201458 0.0250255 -0.000264768 -0.000513836 -0.0330095 -0.000318658 -0.00174762 0.0748878 0.000211233 0.000313277 0.000535832 0.0737814 -0.00159801 -0.00122565 0.0014479 0.00119223 -0.000377628 0.000914797 -0.00134762 0.000561349 0.000256525 0.0010272 0.000719968 1.02259e-05 -0.000184825 -0.000304158 0.000655697 0.000853243 -0.000250799 -0.000327638 8.28632e-05 0.000131259 
1587.6 0 -0.000224255 0.0261149 -0.000269806 -0.000525129 -0.0297124 -0.000303471 -0.00177601 0.0752763 0.00026684 0.000268128 0.000546774 0.0741969 -0.00154104 -0.0012206 0.00142518 0.00127648 -0.000354231 0.000910544 -0.00147217 0.000568953 0.000263238 0.00100697 0.000713067 -2.11958e-05 -0.000196801 -0.000298176 0.000650795 0.000821175 -0.000248439 -0.000308198 8.93542e-05 0.000142758 
1587.95 0 -0.000247341 0.0271636 -0.000274088 -0.000536949 -0.0264143 -0.000283416 -0.001803 0.0755832 0.00032621 0.000222595 0.000562166 0.0745299 -0.00148355 -0.00121538 0.00140033 0.00136165 -0.000327124 0.000907788 -0.00159424 0.000573026 0.000270413 0.000987856 0.00070789 -5.42753e-05 -0.000209815 -0.000291995 0.000644337 0.000788453 -0.000245894 -0.000290184 9.59691e-05 0.000154447 
1588.3 0 -0.000271673 0.0281705 -0.000277809 -0.000548881 -0.0231208 -0.000258819 -0.00182905 0.0758071 0.000387516 0.000177665 0.000581038 0.0747823 -0.00142505 -0.00121037 0.00137389 0.00144716 -0.000295559 0.000907492 -0.00171268 0.000574528 0.00027825 0.000970223 0.000704364 -8.77245e-05 -0.000223357 -0.000284897 0.000636605 0.000755245 -0.00024323 -0.000272787 0.000103358 0.000165492 
1588.65 0 -0.000296893 0.0291356 -0.000281239 -0.00055975 -0.0198379 -0.000232132 -0.00185382 0.0759476 0.000448804 0.000131107 0.000598945 0.0749556 -0.0013648 -0.00120561 0.00134708 0.00153085 -0.000261454 0.000906817 -0.00182516 0.000574656 0.000285379 0.000953218 0.000701645 -0.000120469 -0.000236978 -0.000274802 0.000628499 0.000720864 -0.00024013 -0.000254992 0.000111657 0.000175486 
1589 0 -0.000320373 0.0300576 -0.000283969 -0.000568861 -0.0165709 -0.000203747 -0.001877 0.076007 0.000510213 8.14003e-05 0.000611865 0.0750505 -0.00130169 -0.00120154 0.00132119 0.00161018 -0.000225744 0.000901928 -0.00193076 0.000574471 0.000290995 0.000936056 0.000698316 -0.000152893 -0.000251586 -0.000260711 0.000620088 0.000684858 -0.000235838 -0.000237615 0.000120841 0.000184438 
1589.35 0 -0.000341647 0.0309363 -0.000285604 -0.000576012 -0.0133221 -0.000171478 -0.00190032 0.0759889 0.000572903 2.95873e-05 0.000620294 0.0750685 -0.00123735 -0.00119897 0.00129706 0.00168506 -0.000186078 0.000891242 -0.00202997 0.000573992 0.000295831 0.000918906 0.000694176 -0.000185376 -0.000268038 -0.000242971 0.000611119 0.000648339 -0.000230737 -0.000220853 0.000129924 0.000193056 
1589.7 0 -0.000363216 0.0317728 -0.000286988 -0.000581229 -0.0100928 -0.000137278 -0.00192512 0.0758958 0.000637646 -2.31619e-05 0.00062704 0.0750109 -0.00117456 -0.00119755 0.0012745 0.00175856 -0.000140648 0.000875451 -0.0021239 0.000572817 0.000300474 0.000902099 0.000689852 -0.000217843 -0.000285239 -0.000222791 0.000601258 0.00061212 -0.000225272 -0.000203822 0.000137557 0.000201489 
1590.05 0 -0.000385401 0.0325672 -0.000288479 -0.000584146 -0.00688444 -0.000105956 -0.0019502 0.0757271 0.00070442 -7.56356e-05 0.000632274 0.0748772 -0.00111386 -0.00119468 0.00125307 0.00183214 -9.04048e-05 0.000856413 -0.0022137 0.000570312 0.000304672 0.000885011 0.000686389 -0.000250394 -0.000301542 -0.000201175 0.000590326 0.000575739 -0.000219495 -0.000185846 0.000144187 0.000209632 
1590.4 0 -0.000406355 0.0333183 -0.000289462 -0.000584839 -0.00370061 -7.82704e-05 -0.00197214 0.0754829 0.000771134 -0.000125356 0.000633766 0.0746642 -0.0010547 -0.00118781 0.00123274 0.00190343 -3.7523e-05 0.000833453 -0.0023001 0.000565782 0.000308973 0.000865343 0.000684326 -0.000282574 -0.000317332 -0.000179457 0.000578261 0.000537672 -0.000214714 -0.000167658 0.000151083 0.000217671 
1590.75 0 -0.000425298 0.0340251 -0.000289576 -0.000584526 -0.000547694 -5.27955e-05 -0.00198854 0.0751668 0.000835818 -0.000170528 0.000631967 0.0743711 -0.000994999 -0.00117562 0.00121237 0.00197005 1.7794e-05 0.000804729 -0.00238504 0.000559749 0.000315037 0.000841596 0.000682657 -0.000314185 -0.000333849 -0.000159718 0.000564596 0.000496946 -0.000211525 -0.000151611 0.000158394 0.000225561 
1591.1 0 -0.00044337 0.0346867 -0.000288456 -0.000584223 0.00256783 -3.04802e-05 -0.00199931 0.074782 0.000898268 -0.000212394 0.000630307 0.0740001 -0.000932543 -0.00115772 0.0011891 0.00203195 7.6976e-05 0.000771556 -0.00247084 0.000555173 0.000324808 0.000815237 0.000680664 -0.000345006 -0.000351418 -0.000141919 0.000549061 0.000453902 -0.000209619 -0.000139156 0.000165732 0.000232712 
1591.45 0 -0.000461416 0.0353033 -0.000286112 -0.000584218 0.00564287 -1.37593e-05 -0.00200557 0.0743278 0.000957695 -0.000253943 0.00063108 0.0735551 -0.000868881 -0.00113356 0.00115997 0.0020907 0.000138347 0.000736306 -0.00255823 0.000554115 0.000338835 0.000788459 0.000678788 -0.000375652 -0.000369101 -0.00012356 0.000532584 0.000409848 -0.000208882 -0.000128932 0.000173171 0.000238935 
1591.8 0 -0.000479564 0.0358755 -0.000283849 -0.000584605 0.00867649 -3.20705e-06 -0.00200681 0.0738025 0.00101237 -0.000296225 0.000632223 0.0730379 -0.000806198 -0.00110334 0.00112479 0.00214744 0.000195323 0.000700156 -0.00264535 0.000556602 0.000354761 0.000761687 0.000677447 -0.000406579 -0.000385208 -0.000103393 0.000515196 0.000365305 -0.000208934 -0.000118896 0.000181519 0.000244876 
1592.15 0 -0.000497952 0.0364042 -0.000282498 -0.000585698 0.0116651 2.61259e-06 -0.00200014 0.0732075 0.00106245 -0.000339541 0.0006306 0.0724501 -0.000743887 -0.00106667 0.00108593 0.00220225 0.000244224 0.000664368 -0.00272906 0.000561791 0.000370047 0.00073492 0.000676875 -0.000436923 -0.000399677 -8.33387e-05 0.000496267 0.000319547 -0.000209188 -0.00010941 0.000190613 0.00025013 
1592.5 0 -0.00051693 0.0368886 -0.000281326 -0.000586628 0.0146048 5.85117e-06 -0.00198363 0.0725452 0.00110868 -0.000383842 0.000626041 0.0717943 -0.000680434 -0.00102227 0.00104651 0.00225497 0.000288023 0.0006292 -0.00280632 0.000568237 0.000384834 0.000708175 0.000677455 -0.000465639 -0.000413615 -6.49191e-05 0.00047515 0.000272026 -0.000209632 -0.000100628 0.000199636 0.000254306 
1592.85 0 -0.000537498 0.0373308 -0.000279006 -0.000586573 0.0174953 6.3085e-06 -0.00195883 0.0718172 0.0011508 -0.000427225 0.00061753 0.071072 -0.000616176 -0.000971513 0.00100956 0.00230421 0.000328246 0.00059371 -0.00287706 0.000576164 0.000400296 0.000680993 0.000677793 -0.000492413 -0.000427008 -4.75908e-05 0.000451758 0.000222328 -0.000210129 -9.11749e-05 0.00020789 0.000257668 
1593.2 0 -0.000560023 0.0377349 -0.000275433 -0.000586566 0.0203334 2.77244e-06 -0.00192935 0.0710256 0.00118979 -0.000467282 0.000601921 0.070285 -0.000553397 -0.00091788 0.000976265 0.00234903 0.000363313 0.00055775 -0.00294501 0.000586318 0.000416324 0.000652781 0.000675781 -0.000517206 -0.000439603 -3.20137e-05 0.000427363 0.000170831 -0.000210323 -8.05075e-05 0.00021442 0.000259921 
1593.55 0 -0.000584152 0.0381021 -0.000270981 -0.000587926 0.0231134 -3.04153e-06 -0.00189766 0.0701733 0.00122667 -0.000504001 0.000578566 0.0694378 -0.000493125 -0.000864665 0.000945293 0.00239098 0.000393282 0.000522139 -0.00301297 0.000598744 0.000431392 0.000623771 0.000672091 -0.000539807 -0.000451852 -1.84733e-05 0.000402822 0.000118064 -0.000210986 -6.89935e-05 0.000219779 0.000260859 
1593.9 0 -0.000609183 0.0384309 -0.000265534 -0.000591306 0.0258337 -8.3681e-06 -0.00186463 0.0692628 0.00125988 -0.000538412 0.000549835 0.0685337 -0.000434269 -0.000814602 0.000914704 0.00243065 0.000420542 0.000487672 -0.00308008 0.000612473 0.000444058 0.000594615 0.000668165 -0.000561298 -0.000463705 -5.64355e-06 0.000377693 6.41399e-05 -0.000212956 -5.70479e-05 0.000225355 0.000260966 
1594.25 0 -0.000634485 0.0387215 -0.000259084 -0.000596578 0.0284957 -1.12948e-05 -0.00183126 0.0682959 0.00128768 -0.000570191 0.00051791 0.0675737 -0.000375738 -0.000768003 0.000884369 0.00246615 0.000446104 0.000455695 -0.00314374 0.000625574 0.00045352 0.000565659 0.000662531 -0.000582684 -0.00047551 6.84973e-06 0.000351447 9.45698e-06 -0.000216363 -4.47468e-05 0.000232156 0.000260691 
1594.6 0 -0.000660802 0.0389743 -0.000252215 -0.000602054 0.031098 -1.11401e-05 -0.00179839 0.0672756 0.00131023 -0.000599426 0.000485396 0.0665603 -0.000317734 -0.000724064 0.000855287 0.00249598 0.000468016 0.000427986 -0.0032031 0.000637142 0.000460491 0.000536238 0.000653643 -0.000603826 -0.000488049 1.86293e-05 0.000324137 -4.51505e-05 -0.000221272 -3.26431e-05 0.000239868 0.000260516 
1594.95 0 -0.000688373 0.0391875 -0.000245371 -0.000606845 0.0336384 -8.95744e-06 -0.00176716 0.066206 0.001329 -0.000625926 0.000452987 0.0654981 -0.000259778 -0.00068341 0.000827646 0.0025215 0.000484292 0.000405859 -0.00325871 0.000647337 0.00046688 0.000506789 0.000643222 -0.000624163 -0.00050048 3.04115e-05 0.000296814 -9.95199e-05 -0.00022708 -2.20525e-05 0.000247293 0.000261056 
1595.3 0 -0.000715772 0.03936 -0.000237368 -0.000611015 0.0361188 -5.05411e-06 -0.00173839 0.0650865 0.00134466 -0.00064867 0.000418633 0.0643908 -0.000201604 -0.000645559 0.0008003 0.00254423 0.000496196 0.000389357 -0.00330967 0.000654293 0.000473163 0.000479136 0.000634509 -0.000643673 -0.000512784 4.33518e-05 0.00027068 -0.000153782 -0.000232775 -1.41729e-05 0.00025464 0.000262614 
1595.65 0 -0.000741695 0.0394932 -0.000227347 -0.000613873 0.0385394 1.31464e-06 -0.00171203 0.0639153 0.00135567 -0.000667152 0.000381912 0.063241 -0.000145609 -0.000608806 0.000771685 0.00256349 0.000506447 0.000377857 -0.00335447 0.000655817 0.000479181 0.000452967 0.000628912 -0.000662724 -0.000527043 5.75447e-05 0.000245581 -0.000207532 -0.000237749 -8.7492e-06 0.000262842 0.00026491 
1596 0 -0.000765708 0.0395879 -0.00021633 -0.00061498 0.0408985 1.10744e-05 -0.00168741 0.0626941 0.0013615 -0.000681459 0.000345532 0.06205 -9.49833e-05 -0.000573064 0.00074087 0.00257889 0.000514088 0.000371082 -0.00339391 0.000652718 0.000484332 0.000426782 0.000624534 -0.000681084 -0.000544162 7.2617e-05 0.000221569 -0.000259684 -0.000242624 -4.59548e-06 0.000271846 0.000267756 
1596.35 0 -0.000788488 0.0396445 -0.00020588 -0.000614838 0.0431967 2.55391e-05 -0.00166276 0.0614274 0.00136458 -0.000691678 0.000311585 0.0608167 -5.11908e-05 -0.000540051 0.000708276 0.00259193 0.000514841 0.000367772 -0.00343014 0.000647034 0.000487371 0.00040018 0.000619095 -0.000698384 -0.00056231 8.89336e-05 0.00019943 -0.000309006 -0.000248457 -5.41112e-07 0.000280986 0.000271653 
1596.7 0 -0.000810758 0.0396638 -0.000196732 -0.000614447 0.0454332 4.46669e-05 -0.00163677 0.0601187 0.00136664 -0.000698537 0.000276905 0.0595398 -1.36698e-05 -0.000510444 0.00067562 0.00260413 0.000505977 0.000366487 -0.00346356 0.000639987 0.000487935 0.00037415 0.000612539 -0.000714075 -0.00057924 0.000106796 0.000179534 -0.000355409 -0.000255068 4.49032e-06 0.000289473 0.000276412 
1597.05 0 -0.000831472 0.039646 -0.000188171 -0.000614388 0.0476035 6.70584e-05 -0.00160894 0.0587705 0.00136741 -0.000702581 0.000236949 0.0582187 1.98105e-05 -0.000484131 0.000643731 0.00261359 0.00048846 0.000367485 -0.00349323 0.000631991 0.000486598 0.000348956 0.000605914 -0.000727183 -0.000595191 0.000125423 0.000161387 -0.000399815 -0.000261583 1.0388e-05 0.000296987 0.000280484 
1597.4 0 -0.000848698 0.0395919 -0.000179003 -0.000614578 0.0497015 9.16756e-05 -0.00157949 0.0573866 0.00136674 -0.000704328 0.00019257 0.0568554 5.07519e-05 -0.000462398 0.00061235 0.00261607 0.00046592 0.000373188 -0.00351904 0.000623061 0.000483748 0.000324264 0.000599783 -0.000737277 -0.00061161 0.000143059 0.000144243 -0.000443145 -0.000266566 1.66851e-05 0.000302425 0.000283773 
1597.75 0 -0.000862253 0.0395024 -0.000169145 -0.000615181 0.051724 0.000118929 -0.00155012 0.0559713 0.00136561 -0.000704281 0.000147082 0.0554552 7.94954e-05 -0.000444678 0.000583198 0.00261093 0.00044147 0.000386409 -0.00354118 0.000613723 0.000479023 0.000300786 0.000593729 -0.00074485 -0.000628941 0.000159165 0.000126966 -0.000486385 -0.0002695 2.43962e-05 0.000305169 0.000287439 
1598.1 0 -0.000873183 0.0393777 -0.000159025 -0.000616121 0.0536731 0.000148569 -0.00152173 0.0545263 0.00136598 -0.000702934 0.000102143 0.0540218 0.000108035 -0.000427901 0.000558887 0.00259951 0.000415859 0.000405889 -0.00355999 0.000604701 0.000472754 0.000279491 0.000586518 -0.000750184 -0.000646564 0.000175131 0.000109322 -0.000530488 -0.00027156 3.35765e-05 0.000306454 0.000291665 
1598.45 0 -0.000882171 0.0392181 -0.000148217 -0.000616125 0.0555505 0.00017972 -0.00149426 0.0530511 0.00136925 -0.000700623 5.68271e-05 0.0525551 0.000138761 -0.000409651 0.000540787 0.00258202 0.000390666 0.000426858 -0.00357708 0.000595392 0.000466193 0.000260068 0.000577415 -0.000752691 -0.000663731 0.0001918 9.17795e-05 -0.000575545 -0.000272778 4.31541e-05 0.000306937 0.000296145 
1598.8 0 -0.000890397 0.0390242 -0.000136232 -0.000614065 0.0573557 0.000211467 -0.00146757 0.0515451 0.00137566 -0.000697079 9.2614e-06 0.0510533 0.000172121 -0.000388212 0.000528947 0.00255886 0.000367878 0.000447172 -0.00359447 0.000585197 0.000459762 0.000241171 0.000566484 -0.000752189 -0.000679779 0.00020831 7.47616e-05 -0.000620614 -0.000272149 5.31112e-05 0.000305448 0.000301141 
1599.15 0 -0.00089811 0.0387974 -0.000123609 -0.000609842 0.0590868 0.000242984 -0.00144067 0.05001 0.00138556 -0.000690093 -4.16122e-05 0.0495169 0.00020904 -0.000362669 0.00052165 0.00253133 0.000347903 0.000467866 -0.00361164 0.00057363 0.00045314 0.000221654 0.000554372 -0.000749819 -0.000693332 0.000223204 5.83746e-05 -0.000665067 -0.000269968 6.33848e-05 0.000301147 0.000306764 
1599.5 0 -0.000903308 0.038538 -0.000110663 -0.00060346 0.0607417 0.000275506 -0.00141121 0.0484494 0.0013971 -0.000677978 -9.46547e-05 0.0479495 0.000250742 -0.000334001 0.000514906 0.00249868 0.000330714 0.000489573 -0.00362693 0.000561079 0.000445736 0.000201665 0.000542321 -0.000746125 -0.000704486 0.000235881 4.22249e-05 -0.000709456 -0.000266548 7.3841e-05 0.00029501 0.000312553 
1599.85 0 -0.000905104 0.0382459 -9.75736e-05 -0.00059573 0.062319 0.00031161 -0.00137506 0.0468663 0.00140629 -0.000663561 -0.000146296 0.0463552 0.000296529 -0.000303414 0.000504481 0.00245959 0.000316482 0.00051182 -0.00363977 0.00054821 0.000437434 0.0001823 0.000529781 -0.000741188 -0.000714801 0.000247131 2.64904e-05 -0.000754231 -0.000262517 8.3754e-05 0.000287178 0.00031864 
1600.2 0 -0.000904803 0.0379208 -8.46954e-05 -0.000588001 0.0638192 0.000350547 -0.00133116 0.0452622 0.00141225 -0.000650703 -0.000193652 0.0447381 0.000344602 -0.000269785 0.00048982 0.00241611 0.00030689 0.000532548 -0.00365138 0.000533984 0.000429586 0.000164663 0.000515344 -0.000735867 -0.000725112 0.000259341 1.10019e-05 -0.00079984 -0.000259078 9.2113e-05 0.000276986 0.000324624 
1600.55 0 -0.000902905 0.0375643 -7.23718e-05 -0.000580629 0.0652434 0.000389216 -0.00128479 0.0436375 0.00141615 -0.000639945 -0.000235346 0.0430988 0.000393387 -0.000230711 0.000473125 0.00237121 0.000302994 0.000550331 -0.00366324 0.000517654 0.000422008 0.000148686 0.000499935 -0.000730988 -0.000735015 0.000273428 -4.53349e-06 -0.000846633 -0.000255506 9.92164e-05 0.000264093 0.000328792 
1600.9 0 -0.000899588 0.0371781 -6.01404e-05 -0.000573328 0.0665915 0.000425787 -0.00123944 0.0419922 0.00141836 -0.000630158 -0.000271999 0.0414367 0.000442268 -0.000186524 0.000456091 0.0023263 0.00030238 0.000566748 -0.00367456 0.000498675 0.000412462 0.000132879 0.000485011 -0.000727466 -0.000743923 0.000287655 -1.99128e-05 -0.000893692 -0.000250623 0.000105205 0.000248527 0.000330462 
1601.25 0 -0.000894619 0.0367632 -4.77552e-05 -0.000566204 0.0678625 0.000459867 -0.00119278 0.0403269 0.00141972 -0.00062056 -0.000305449 0.0397532 0.000490906 -0.000139405 0.000438617 0.00228223 0.000302922 0.000582824 -0.00368347 0.000476058 0.000400244 0.000115753 0.000470032 -0.000725959 -0.000752756 0.000300676 -3.52566e-05 -0.000939508 -0.000244925 0.000109968 0.000231464 0.000330433 
1601.6 0 -0.000887942 0.0363214 -3.58898e-05 -0.000559125 0.0690547 0.000493947 -0.00114189 0.0386435 0.00142181 -0.000612921 -0.000336195 0.0380519 0.000539839 -9.01707e-05 0.000420309 0.00223822 0.000304386 0.000596557 -0.00368898 0.000449251 0.000386701 9.64494e-05 0.000454064 -0.000725638 -0.000762817 0.000312216 -5.08107e-05 -0.000983322 -0.000239341 0.000114802 0.000214999 0.000329261 
1601.95 0 -0.000881662 0.0358529 -2.54335e-05 -0.000552176 0.0701666 0.000528631 -0.00108646 0.0369444 0.00142502 -0.000611873 -0.000365176 0.0363366 0.000588753 -3.8548e-05 0.000400954 0.00219137 0.000308643 0.000605014 -0.00369231 0.000419319 0.000373667 7.52764e-05 0.00043648 -0.000725596 -0.000773859 0.000323614 -6.59723e-05 -0.00102536 -0.000233301 0.0001202 0.000200099 0.000326065 
1602.3 0 -0.000876659 0.0353569 -1.68803e-05 -0.000545058 0.0711996 0.000561595 -0.00102856 0.0352292 0.00142916 -0.000621223 -0.000396019 0.0346071 0.000636245 1.5906e-05 0.000380405 0.00214173 0.000319745 0.000608265 -0.00369412 0.00038743 0.000362185 5.38325e-05 0.000416299 -0.00072581 -0.000784467 0.00033654 -8.01482e-05 -0.00106524 -0.00022592 0.000125754 0.000186096 0.000319684 
1602.65 0 -0.000872278 0.0348338 -9.34044e-06 -0.000537212 0.0721533 0.000593251 -0.000970386 0.0334956 0.00143309 -0.000640515 -0.000429989 0.032861 0.000681652 7.27908e-05 0.000358936 0.0020923 0.000339473 0.000609947 -0.00369137 0.00035347 0.000351171 3.33895e-05 0.000393662 -0.00072689 -0.000794593 0.000349565 -9.34725e-05 -0.00110263 -0.000217437 0.000131581 0.000172719 0.000309634 
1603 0 -0.000868441 0.0342841 -2.19218e-06 -0.000528553 0.0730242 0.00062423 -0.00091264 0.0317425 0.00143407 -0.000665423 -0.000464295 0.0311001 0.000725769 0.000131678 0.000338328 0.00204416 0.000366717 0.0006133 -0.00368099 0.000317651 0.000339404 1.37058e-05 0.000369832 -0.000729316 -0.000804301 0.000360286 -0.000106466 -0.00113828 -0.000208562 0.000136971 0.000159705 0.000297466 
1603.35 0 -0.000863967 0.0337077 4.79503e-06 -0.000519183 0.0738096 0.000654312 -0.000856059 0.0299719 0.0014301 -0.000691665 -0.000495819 0.0293308 0.000770379 0.000191325 0.000321898 0.00199519 0.000401169 0.000617347 -0.00366257 0.000280738 0.000328308 -6.78889e-06 0.000344591 -0.000732667 -0.000813361 0.000369217 -0.000118997 -0.0011729 -0.000199188 0.000141088 0.000146761 0.0002858 
1603.7 0 -0.0008561 0.0331055 1.20972e-05 -0.000509824 0.0745109 0.000685013 -0.000802379 0.0281878 0.00142227 -0.000718429 -0.000520654 0.0275574 0.000816539 0.00024992 0.000310238 0.00194337 0.000442297 0.000619831 -0.00363721 0.000243031 0.000318786 -2.77834e-05 0.000316512 -0.000735686 -0.000821564 0.000378413 -0.000131681 -0.00120632 -0.000188686 0.000143748 0.000134035 0.000275645 
1604.05 0 -0.000844541 0.0324796 1.95738e-05 -0.000500967 0.0751305 0.000718298 -0.000751447 0.0263938 0.00141073 -0.000746905 -0.000537609 0.0257786 0.000864078 0.000307899 0.000300766 0.00188908 0.000488211 0.000619945 -0.00360657 0.000205106 0.000308838 -4.74387e-05 0.000286057 -0.000738169 -0.000828342 0.000388859 -0.000145595 -0.001238 -0.000177132 0.000144793 0.000122356 0.000266114 
1604.4 0 -0.000831858 0.0318326 2.70727e-05 -0.000491977 0.0756682 0.000753103 -0.00070047 0.0245941 0.00139337 -0.00077715 -0.000550425 0.0239925 0.000912292 0.000367193 0.000291521 0.00183224 0.000536502 0.000618198 -0.00357141 0.000166928 0.000297095 -6.51603e-05 0.000253188 -0.000740734 -0.000833636 0.000398715 -0.000160179 -0.00126763 -0.000164787 0.000144973 0.000112027 0.000256536 
1604.75 0 -0.000819747 0.0311655 3.50143e-05 -0.000482156 0.0761219 0.000786352 -0.000649135 0.0227942 0.00136971 -0.000808527 -0.000563344 0.0222028 0.000960177 0.000427131 0.000282872 0.00177356 0.000584367 0.000616453 -0.00353118 0.000128078 0.000285196 -8.16757e-05 0.000217704 -0.000744144 -0.000838516 0.000405532 -0.000174364 -0.00129502 -0.000151874 0.000145948 0.000102118 0.000246649 
1605.1 0 -0.000807635 0.0304787 4.41517e-05 -0.000471932 0.0764924 0.00081642 -0.000600008 0.0209997 0.00133938 -0.000840184 -0.000578092 0.0204162 0.00100702 0.000484573 0.000274767 0.00171588 0.00062943 0.000616277 -0.00348587 8.79783e-05 0.000274762 -9.75865e-05 0.000181276 -0.000749021 -0.000844393 0.00041058 -0.000186916 -0.00132064 -0.000139247 0.000148687 9.23482e-05 0.00023542 
1605.45 0 -0.000794657 0.0297738 5.49839e-05 -0.000462516 0.0767853 0.000844196 -0.000553218 0.0192131 0.00130207 -0.00087182 -0.000595755 0.0186358 0.00105193 0.000538649 0.000265499 0.00165938 0.00067058 0.000616458 -0.00343641 4.6202e-05 0.000265606 -0.000112191 0.000145325 -0.000754627 -0.000851755 0.000417384 -0.000198085 -0.00134469 -0.000126909 0.000153309 8.32274e-05 0.000221997 
1605.8 0 -0.00078054 0.0290524 6.66516e-05 -0.000454283 0.0770041 0.000872113 -0.00050653 0.0174322 0.00125852 -0.000903795 -0.000617365 0.016861 0.00109372 0.000590526 0.000254701 0.00160123 0.000707291 0.000615626 -0.00338282 4.64633e-06 0.000257277 -0.000125523 0.000110692 -0.000759993 -0.000859789 0.000426154 -0.000209213 -0.00136663 -0.000113683 0.000159499 7.51097e-05 0.000206987 
1606.15 0 -0.000765916 0.0283151 7.77392e-05 -0.000446987 0.0771484 0.000901611 -0.000457087 0.0156552 0.00120968 -0.000935886 -0.000643414 0.0150924 0.00113168 0.000639876 0.00024396 0.0015392 0.000740423 0.0006138 -0.00332617 -3.50629e-05 0.000249099 -0.000139051 7.6841e-05 -0.00076508 -0.000867514 0.000434325 -0.000220178 -0.00138674 -9.97986e-05 0.000166996 6.82589e-05 0.000191395 
1606.5 0 -0.000751149 0.0275623 8.85688e-05 -0.00044046 0.0772162 0.000931956 -0.000402576 0.0138838 0.00115874 -0.000967088 -0.000671893 0.013333 0.00116546 0.000687289 0.000235269 0.00147342 0.000770949 0.000610705 -0.00326905 -7.39278e-05 0.000240407 -0.000153155 4.24253e-05 -0.000770069 -0.000874279 0.00044101 -0.000230065 -0.00140593 -8.59509e-05 0.000176354 6.21651e-05 0.000175991 
1606.85 0 -0.000735713 0.0267942 0.000100027 -0.000434812 0.0772069 0.000962191 -0.000344189 0.0121209 0.00110991 -0.000996897 -0.000699167 0.0115846 0.00119493 0.000734705 0.000231078 0.00140576 0.000797833 0.000606166 -0.00321251 -0.000113389 0.000231134 -0.000166854 7.03486e-06 -0.000774652 -0.000878832 0.000447624 -0.000238899 -0.00142561 -7.25939e-05 0.000187624 5.68728e-05 0.000161108 
1607.2 0 -0.000719041 0.0260111 0.00011166 -0.000430228 0.0771205 0.000991043 -0.000285362 0.010369 0.00106596 -0.00102501 -0.000724403 0.00984709 0.00122085 0.000780557 0.000231851 0.00133691 0.000819775 0.000600992 -0.00315608 -0.000152815 0.000221378 -0.000179772 -2.92812e-05 -0.000778538 -0.000881305 0.000455593 -0.000246683 -0.00144704 -5.95805e-05 0.00020004 5.28701e-05 0.000147034 
1607.55 0 -0.000700384 0.0252131 0.000122329 -0.000426458 0.0769577 0.00101766 -0.0002276 0.00862926 0.00102885 -0.00105133 -0.000748542 0.00812066 0.00124396 0.000820011 0.000235854 0.00126741 0.000836628 0.000597456 -0.0030987 -0.000191952 0.000211636 -0.00019206 -6.6097e-05 -0.00078175 -0.000883062 0.000464559 -0.000251855 -0.00146935 -4.63674e-05 0.000213682 4.92662e-05 0.000134585 
1607.9 0 -0.00067994 0.0244014 0.000132054 -0.00042243 0.0767196 0.00104176 -0.00017213 0.00690127 0.000998132 -0.00107572 -0.000771117 0.00640695 0.00126481 0.000851072 0.000241615 0.00119906 0.000849581 0.000597012 -0.00303934 -0.000232246 0.000202844 -0.000204289 -0.00010314 -0.000784323 -0.000884942 0.000474734 -0.000253839 -0.00149076 -3.19102e-05 0.000228816 4.56024e-05 0.000124128 
1608.25 0 -0.000658418 0.0235774 0.00014167 -0.00041768 0.0764079 0.00106212 -0.000121793 0.00518351 0.000970737 -0.00109641 -0.000790971 0.00470823 0.00128315 0.000875954 0.000248161 0.00113205 0.000859106 0.000599193 -0.00297756 -0.000273336 0.000194961 -0.000216959 -0.000140879 -0.000785721 -0.000886268 0.000486369 -0.000255057 -0.00151041 -1.55336e-05 0.000244826 4.31375e-05 0.000114565 
1608.6 0 -0.000635764 0.0227434 0.000150642 -0.000412996 0.0760229 0.00107824 -7.83047e-05 0.0034755 0.000944318 -0.00111268 -0.000809296 0.00302722 0.00129827 0.000898663 0.000255157 0.00106487 0.000865031 0.000602028 -0.00291222 -0.000312338 0.000187911 -0.000229911 -0.000179407 -0.000784376 -0.000885649 0.000498986 -0.000256951 -0.00152791 1.98447e-06 0.000260078 4.31132e-05 0.000105212 
1608.95 0 -0.000612849 0.0219015 0.000157421 -0.000408339 0.0755636 0.00109076 -4.1271e-05 0.00177945 0.000919348 -0.00112668 -0.000827809 0.0013648 0.00131119 0.000922606 0.000264297 0.000997346 0.000868516 0.000602971 -0.0028421 -0.000347144 0.000182135 -0.000243848 -0.000218604 -0.000779831 -0.000882665 0.000512401 -0.000258467 -0.00154301 1.98031e-05 0.000274471 4.50283e-05 9.65136e-05 
1609.3 0 -0.000590773 0.0210534 0.000162606 -0.000402457 0.0750308 0.00110041 -8.92928e-06 9.96937e-05 0.000895744 -0.00113927 -0.000846337 -0.000279093 0.0013236 0.000947809 0.000276471 0.000930371 0.000869831 0.000600475 -0.00276871 -0.000378981 0.000176978 -0.00025845 -0.000258285 -0.000773482 -0.000877347 0.000525535 -0.000258818 -0.00155594 3.78504e-05 0.000288473 4.78413e-05 8.85213e-05 
1609.65 0 -0.000568447 0.0202003 0.000168252 -0.000394679 0.074426 0.00110954 2.0732e-05 -0.00155999 0.000872514 -0.00114901 -0.000864006 -0.00190261 0.00133405 0.000971806 0.000289131 0.000862856 0.000867685 0.000595045 -0.0026951 -0.00040936 0.000171203 -0.000273248 -0.000298398 -0.000766029 -0.00087014 0.000537137 -0.000258031 -0.00156707 5.58919e-05 0.000301404 5.06596e-05 8.07517e-05 
1610 0 -0.000544107 0.0193428 0.000174249 -0.00038548 0.0737504 0.00112252 5.026e-05 -0.00319557 0.0008496 -0.00115356 -0.000877722 -0.00350347 0.00134045 0.000992709 0.000299278 0.000793346 0.000861252 0.000588112 -0.00262341 -0.000437956 0.000163606 -0.000288409 -0.000338432 -0.000756819 -0.000861864 0.000547235 -0.000255838 -0.00157649 7.37848e-05 0.000313261 5.29382e-05 7.31488e-05 
1610.35 0 -0.000517761 0.0184809 0.000180021 -0.000376336 0.073006 0.0011393 8.24648e-05 -0.00480365 0.000826191 -0.00115176 -0.000882159 -0.0050793 0.0013425 0.00101217 0.000306493 0.000721868 0.000850509 0.000579949 -0.00255553 -0.000465102 0.000154805 -0.000302877 -0.000377607 -0.000744668 -0.000851751 0.000556209 -0.000251869 -0.00158483 9.21062e-05 0.000325632 5.46669e-05 6.60878e-05 
1610.7 0 -0.000489572 0.0176146 0.000186406 -0.00036721 0.0721971 0.00115495 0.00011736 -0.00638425 0.00080049 -0.00114439 -0.000875968 -0.00662797 0.00134086 0.00103494 0.000314479 0.000650575 0.000835385 0.000570014 -0.00249162 -0.000492171 0.000145682 -0.000314954 -0.000416057 -0.000730546 -0.000838593 0.000564244 -0.000246024 -0.00159305 0.000111479 0.000340578 5.54791e-05 5.96796e-05 
1611.05 0 -0.000459437 0.0167446 0.000194393 -0.000356668 0.0713278 0.00116675 0.000154406 -0.00794033 0.000773887 -0.00113152 -0.000862315 -0.00814901 0.00133557 0.00106143 0.00032812 0.000581898 0.000816619 0.000557694 -0.00242938 -0.000518296 0.000135885 -0.00032487 -0.000454825 -0.000717066 -0.000822946 0.000571175 -0.000239004 -0.00160207 0.000131332 0.000357665 5.53746e-05 5.36971e-05 
1611.4 0 -0.00042769 0.0158718 0.000203661 -0.000344688 0.0703972 0.00117449 0.000194771 -0.00947224 0.000749852 -0.00111384 -0.000844236 -0.00964189 0.00132749 0.00108798 0.000346506 0.000516812 0.000798133 0.000541825 -0.00236776 -0.000539679 0.000125782 -0.000334169 -0.000493135 -0.000705389 -0.000806402 0.000577804 -0.000231532 -0.00161209 0.000150715 0.000374043 5.44965e-05 4.77071e-05 
1611.75 0 -0.000394283 0.014996 0.000214146 -0.0003324 0.0694045 0.00117816 0.000238448 -0.0109765 0.000729533 -0.00109334 -0.000820644 -0.011106 0.00131954 0.00111206 0.000364028 0.000455521 0.000785445 0.000522259 -0.00230664 -0.00055672 0.000116164 -0.000342143 -0.000529235 -0.000695999 -0.00078989 0.000584887 -0.000224311 -0.00162224 0.000169319 0.000387338 5.32066e-05 4.23269e-05 
1612.1 0 -0.000359462 0.0141182 0.000225875 -0.000321353 0.0683521 0.00117818 0.000283216 -0.0124501 0.000712859 -0.00107096 -0.00078773 -0.0125416 0.00131342 0.0011334 0.000377421 0.000397917 0.000779904 0.000500206 -0.00224542 -0.000573773 0.000106872 -0.000347584 -0.000562938 -0.000688061 -0.00077258 0.000591508 -0.000218931 -0.00163177 0.000187247 0.00039797 5.24652e-05 3.82798e-05 
1612.45 0 -0.000324761 0.0132412 0.00023753 -0.000311982 0.0672411 0.0011741 0.000326982 -0.013891 0.00069919 -0.00104818 -0.000745455 -0.0139477 0.00130834 0.00115167 0.000386168 0.000343582 0.000777188 0.000476264 -0.00218498 -0.000592321 9.79258e-05 -0.000351342 -0.00059474 -0.000679203 -0.000753051 0.000596646 -0.0002154 -0.00164017 0.00020435 0.000407235 5.27115e-05 3.49474e-05 
1612.8 0 -0.000291373 0.0123655 0.000247736 -0.000304121 0.0660717 0.00116463 0.000367834 -0.0152963 0.000686761 -0.00102638 -0.00069901 -0.0153221 0.00130424 0.00116541 0.000390598 0.000291957 0.000772236 0.000450349 -0.00212788 -0.000610233 8.92986e-05 -0.000354134 -0.000624753 -0.000668448 -0.00073145 0.000600725 -0.000212122 -0.001647 0.000220128 0.00041521 5.29589e-05 3.12068e-05 
1613.15 0 -0.00026017 0.01149 0.000256486 -0.000297221 0.0648485 0.00114968 0.000406178 -0.0166661 0.00067422 -0.00100562 -0.000653336 -0.0166638 0.00130397 0.00117404 0.000391829 0.000241931 0.000763537 0.000422196 -0.00207525 -0.00062545 8.05659e-05 -0.000356084 -0.000652953 -0.000656365 -0.000708846 0.000604499 -0.000208436 -0.00165192 0.000234107 0.000421346 5.204e-05 2.66277e-05 
1613.5 0 -0.000231611 0.0106156 0.000264311 -0.000289875 0.0635755 0.0011279 0.000442467 -0.0180034 0.000661461 -0.000985324 -0.000610033 -0.0179736 0.00130827 0.00117864 0.000390545 0.000192412 0.00075263 0.000391868 -0.00202339 -0.000638688 7.2913e-05 -0.000357865 -0.000679851 -0.000644811 -0.000686111 0.000607732 -0.000204956 -0.00165518 0.000246994 0.000424376 4.98705e-05 2.1674e-05 
1613.85 0 -0.00020466 0.00974425 0.00027108 -0.000281268 0.0622525 0.00109825 0.000475349 -0.0193089 0.000649602 -0.000964492 -0.000567898 -0.0192519 0.00131488 0.00118167 0.000387421 0.000142126 0.000740777 0.000361142 -0.00196842 -0.000651845 6.7021e-05 -0.000359611 -0.000705645 -0.00063536 -0.000664192 0.000609433 -0.000202762 -0.00165858 0.000259561 0.000424019 4.74235e-05 1.63604e-05 
1614.2 0 -0.000178663 0.0088771 0.00027684 -0.000272487 0.0608809 0.00106206 0.000504668 -0.0205807 0.000639512 -0.000942791 -0.00052488 -0.0204969 0.00132242 0.00118412 0.000383479 8.95169e-05 0.000726704 0.000331584 -0.00191096 -0.000665671 6.11852e-05 -0.000361192 -0.000729939 -0.000627823 -0.00064263 0.000609231 -0.000202993 -0.00166274 0.000270967 0.000421613 4.63162e-05 9.69204e-06 
1614.55 0 -0.000154069 0.00801544 0.000281978 -0.000266031 0.0594656 0.00102126 0.000531734 -0.0218146 0.000631403 -0.000920622 -0.000480124 -0.0217068 0.00133073 0.00118657 0.000379245 3.44158e-05 0.000708353 0.000302886 -0.00185263 -0.000679851 5.45908e-05 -0.000362531 -0.00075301 -0.000620973 -0.000619876 0.000607603 -0.000205643 -0.00166753 0.000280748 0.000418281 4.79704e-05 1.37067e-06 
1614.9 0 -0.000131056 0.00716049 0.000286626 -0.000261782 0.0580101 0.000976124 0.000557334 -0.023008 0.000624328 -0.000898944 -0.000435559 -0.0228792 0.00133962 0.00119056 0.000375017 -2.17049e-05 0.000685521 0.000275178 -0.00179546 -0.000694504 4.82512e-05 -0.000363662 -0.000775319 -0.000613263 -0.000595023 0.000604313 -0.000209488 -0.00167293 0.000290255 0.000414508 5.26027e-05 -7.22113e-06 
1615.25 0 -0.000109243 0.00631244 0.00029086 -0.000256545 0.0565163 0.000925573 0.000582587 -0.0241595 0.00061817 -0.000878485 -0.000394035 -0.0240113 0.0013486 0.00119621 0.000371058 -7.7247e-05 0.0006602 0.000248995 -0.00174021 -0.000709507 4.18951e-05 -0.000364234 -0.000797204 -0.000604005 -0.000568626 0.000599546 -0.000213901 -0.00167778 0.000300336 0.000409987 5.89954e-05 -1.55165e-05 
1615.6 0 -8.85808e-05 0.00547254 0.000294836 -0.00024853 0.0549855 0.00086929 0.00060823 -0.0252683 0.00061454 -0.000857628 -0.000356137 -0.025102 0.00135763 0.00120119 0.000365185 -0.000130919 0.000634619 0.000223977 -0.0016847 -0.000723842 3.46448e-05 -0.000363389 -0.000818125 -0.000594381 -0.000540895 0.000594629 -0.000219546 -0.00168145 0.000310064 0.000405114 6.56379e-05 -2.39757e-05 
1615.95 0 -6.94674e-05 0.00464072 0.000298131 -0.000238756 0.0534194 0.00080929 0.000633082 -0.0263343 0.000615171 -0.00083366 -0.000322043 -0.0261518 0.00136853 0.0012027 0.000355186 -0.000182117 0.000608127 0.000199352 -0.0016274 -0.000736955 2.65251e-05 -0.000361263 -0.000837444 -0.000585634 -0.00051119 0.000590242 -0.000227095 -0.00168402 0.000318619 0.000401041 7.18736e-05 -3.22996e-05 
1616.3 0 -5.17568e-05 0.00381554 0.000300614 -0.000228083 0.0518213 0.000746149 0.000656935 -0.027357 0.000619559 -0.000806927 -0.000292229 -0.0271607 0.00138323 0.00120167 0.000340587 -0.000230987 0.00058015 0.000175018 -0.00156791 -0.000749613 1.81909e-05 -0.000357926 -0.000854121 -0.000577888 -0.000480291 0.000586083 -0.000235904 -0.00168488 0.000326582 0.000397069 7.84194e-05 -4.10203e-05 
1616.65 0 -3.44956e-05 0.00299704 0.000302635 -0.000216416 0.0501954 0.000678344 0.000680592 -0.0283368 0.000624375 -0.000780148 -0.000264651 -0.0281285 0.00140065 0.00120031 0.000322115 -0.000278249 0.000552329 0.000150553 -0.00150412 -0.000762215 1.05509e-05 -0.000352736 -0.000868994 -0.000570806 -0.000450127 0.000582725 -0.000245597 -0.00168385 0.000334127 0.000392279 8.58948e-05 -5.02727e-05 
1617 0 -1.6571e-05 0.00218698 0.000304056 -0.000204362 0.0485438 0.000607706 0.000704368 -0.0292745 0.000627325 -0.000756325 -0.000237133 -0.0290577 0.0014181 0.00119709 0.000302145 -0.000324283 0.00052528 0.00012597 -0.00143455 -0.000774042 3.97802e-06 -0.000345379 -0.000883832 -0.000564086 -0.000420872 0.000579779 -0.000255661 -0.00168092 0.000341082 0.000386711 9.38965e-05 -6.00343e-05 
1617.35 0 2.00735e-06 0.00138734 0.000304838 -0.000192721 0.0468662 0.000538887 0.000730154 -0.0301695 0.000626729 -0.000735811 -0.000209932 -0.0299497 0.00143393 0.00119044 0.000282975 -0.000368576 0.000498739 0.000102885 -0.0013604 -0.000786854 -2.17064e-06 -0.000337063 -0.000897829 -0.000558074 -0.0003925 0.000575298 -0.00026418 -0.00167553 0.00034719 0.000379935 0.000102432 -7.07014e-05 
1617.7 0 1.9376e-05 0.000598598 0.000305455 -0.000181377 0.0451639 0.000473866 0.000760102 -0.0310177 0.00062059 -0.000716083 -0.000184308 -0.0308034 0.00144643 0.00118271 0.000265748 -0.000411134 0.000473779 8.13366e-05 -0.00128462 -0.000803297 -7.89194e-06 -0.000328807 -0.000910139 -0.000552444 -0.000365679 0.0005694 -0.000270551 -0.00166838 0.000351278 0.000372283 0.000111245 -8.20489e-05 
1618.05 0 3.43876e-05 -0.000180236 0.000305329 -0.000169107 0.0434399 0.00041 0.000792013 -0.0318177 0.000609532 -0.000694936 -0.000161392 -0.0316182 0.00145226 0.00117681 0.000251879 -0.000452673 0.000450537 5.98423e-05 -0.00120891 -0.000823116 -1.31535e-05 -0.000320012 -0.000921367 -0.000546747 -0.000339265 0.000563336 -0.000276021 -0.00166064 0.000352722 0.000365893 0.000119252 -9.32009e-05 
1618.4 0 4.86764e-05 -0.000949355 0.000303727 -0.000154614 0.041696 0.000344074 0.000822243 -0.0325726 0.000596343 -0.000670938 -0.000143223 -0.0323948 0.00145033 0.00117154 0.00024226 -0.000494205 0.000425266 3.86856e-05 -0.00113243 -0.000843573 -1.92534e-05 -0.000310057 -0.000931142 -0.000541623 -0.000311926 0.000557918 -0.000281016 -0.00165193 0.000352064 0.000361593 0.000126262 -0.000103557 
1618.75 0 6.35633e-05 -0.00170605 0.000301936 -0.000137453 0.0399319 0.000277259 0.0008505 -0.0332869 0.000581802 -0.000644896 -0.000131295 -0.0331348 0.00144181 0.00116306 0.000234359 -0.000536471 0.000395819 1.80917e-05 -0.001053 -0.000863623 -2.74436e-05 -0.00030022 -0.000938538 -0.000537689 -0.000284825 0.000553741 -0.000284426 -0.00164134 0.00034918 0.000357573 0.000132942 -0.000112812 
1619.1 0 7.81338e-05 -0.0024482 0.000300799 -0.000118787 0.0381438 0.000212606 0.000877392 -0.0339613 0.000565197 -0.000619437 -0.000124203 -0.033839 0.00142665 0.00115075 0.000223759 -0.000578026 0.000364595 -4.65259e-06 -0.000970416 -0.000885444 -3.81597e-05 -0.000292476 -0.000943832 -0.000535714 -0.000258444 0.000549687 -0.00028706 -0.00162942 0.000345125 0.000352935 0.000139982 -0.000121067 
1619.45 0 9.16833e-05 -0.00317723 0.000300225 -0.000100618 0.0363303 0.000152929 0.000902833 -0.0345921 0.000546266 -0.000596638 -0.000119851 -0.0345031 0.00140546 0.00113767 0.000207451 -0.000616174 0.000334491 -2.99472e-05 -0.000887856 -0.000909918 -5.06546e-05 -0.000286098 -0.000948339 -0.000535829 -0.000232501 0.000544445 -0.000290981 -0.00161644 0.000341823 0.000347664 0.000148061 -0.000129083 
1619.8 0 0.000104358 -0.00389353 0.000300547 -8.38933e-05 0.0344967 0.000100094 0.000926928 -0.0351775 0.000524749 -0.00057713 -0.000116387 -0.0351224 0.00137865 0.00112598 0.000185293 -0.000650037 0.000307762 -5.64736e-05 -0.000807495 -0.00093654 -6.32145e-05 -0.000279823 -0.00095306 -0.000536976 -0.000208108 0.000538648 -0.000295911 -0.00160143 0.000337724 0.000341247 0.000157125 -0.000137414 
1620.15 0 0.000116568 -0.00459518 0.000301515 -6.80651e-05 0.0326487 5.36196e-05 0.000950518 -0.035718 0.000501053 -0.000559816 -0.000113303 -0.0356969 0.00134691 0.00111495 0.000157052 -0.000681995 0.000287005 -8.56181e-05 -0.000729039 -0.000963877 -7.56074e-05 -0.000273953 -0.000957404 -0.000537821 -0.000185908 0.000533403 -0.000300221 -0.00158393 0.000331438 0.000333528 0.000166194 -0.000146174 
1620.5 0 0.000127767 -0.005281 0.000302162 -5.23698e-05 0.0307879 1.19392e-05 0.00097449 -0.0362149 0.000475918 -0.000543947 -0.000112553 -0.0362297 0.00131351 0.00110294 0.000121464 -0.000714445 0.000274235 -0.000117801 -0.000652476 -0.000990462 -8.83052e-05 -0.000268948 -0.000960633 -0.000538078 -0.000165068 0.000529275 -0.000301908 -0.00156441 0.000324265 0.00032538 0.000174298 -0.00015485 
1620.85 0 0.000137037 -0.00595118 0.000301467 -3.64741e-05 0.028914 -2.55871e-05 0.000997985 -0.0366688 0.000448628 -0.000530464 -0.000116592 -0.0367229 0.00128002 0.00109166 8.02433e-05 -0.000748116 0.000268276 -0.000151583 -0.000578537 -0.00101783 -0.000101197 -0.000264712 -0.000963137 -0.000538308 -0.000145665 0.000526441 -0.000301314 -0.00154287 0.000317485 0.000317369 0.000182392 -0.000164262 
1621.2 0 0.000144414 -0.00660575 0.00029907 -1.95506e-05 0.0270282 -5.81329e-05 0.00101919 -0.0370796 0.000417366 -0.000520796 -0.000125358 -0.0371756 0.00124438 0.00108405 3.58409e-05 -0.000784466 0.00026669 -0.000185051 -0.000506277 -0.00104728 -0.000113755 -0.000261336 -0.000965459 -0.000537525 -0.000128832 0.000524744 -0.000301028 -0.00151935 0.000312217 0.000309506 0.000192531 -0.000175592 
1621.55 0 0.000151403 -0.00724464 0.000295361 -1.64425e-06 0.0251329 -8.4699e-05 0.00103758 -0.0374471 0.000381383 -0.000516114 -0.000136614 -0.0375851 0.0012041 0.00107881 -9.68442e-06 -0.000823752 0.00026863 -0.000217389 -0.000434491 -0.00107721 -0.000126263 -0.000259078 -0.000967906 -0.000533856 -0.000114057 0.000523649 -0.000301027 -0.00149478 0.000308363 0.000302303 0.000204231 -0.000187718 
1621.9 0 0.000159129 -0.00786909 0.0002906 1.59304e-05 0.0232328 -0.000104485 0.00105483 -0.0377722 0.000341739 -0.000515507 -0.000148273 -0.0379497 0.00115995 0.0010728 -5.51783e-05 -0.000863709 0.000273258 -0.000250634 -0.000363547 -0.00110543 -0.00013952 -0.000258093 -0.000970283 -0.000528397 -9.86226e-05 0.000522852 -0.00029986 -0.00146961 0.000303995 0.000296539 0.00021612 -0.000200091 
1622.25 0 0.000166989 -0.00847987 0.000285549 3.2896e-05 0.0213322 -0.000118553 0.00107297 -0.0380567 0.000299383 -0.000517047 -0.000159597 -0.0382695 0.00111543 0.00106437 -0.000101102 -0.000903519 0.000278031 -0.000286893 -0.000293016 -0.00113116 -0.000153242 -0.000257802 -0.00097245 -0.000523059 -8.11656e-05 0.000522898 -0.000297538 -0.00144418 0.000298023 0.000292338 0.000228566 -0.000213131 
1622.6 0 0.000175238 -0.0090758 0.000280429 4.94235e-05 0.0194316 -0.000129935 0.00109172 -0.0383034 0.000253689 -0.000521686 -0.000171736 -0.038547 0.00107303 0.00105178 -0.000147942 -0.000943477 0.000280499 -0.00032489 -0.000223453 -0.00115409 -0.000166705 -0.000256325 -0.000975514 -0.000517728 -6.26517e-05 0.000524236 -0.000295072 -0.0014188 0.000289938 0.000289268 0.00024141 -0.00022559 
1622.95 0 0.000183444 -0.00965509 0.000274579 6.55345e-05 0.0175302 -0.000139851 0.00110865 -0.038515 0.000203443 -0.000530161 -0.000187417 -0.0387834 0.00103391 0.00103346 -0.000195062 -0.000981531 0.000280571 -0.00036301 -0.000158308 -0.00117402 -0.000179479 -0.000252453 -0.000980437 -0.000512504 -4.40805e-05 0.000526188 -0.000292813 -0.00139185 0.000279186 0.000285978 0.000252898 -0.000235609 
1623.3 0 0.00018951 -0.0102162 0.000268465 8.09422e-05 0.0156272 -0.000149792 0.00112135 -0.0386923 0.000148618 -0.000539419 -0.000209296 -0.0389777 0.000997948 0.00101031 -0.000240616 -0.00101446 0.000279903 -0.000399953 -0.000100172 -0.00119406 -0.00019186 -0.000247363 -0.000986538 -0.000507334 -2.61984e-05 0.000527914 -0.000289821 -0.00136235 0.000267427 0.000281135 0.000262348 -0.000243806 
1623.65 0 0.000193844 -0.010759 0.000262814 9.57514e-05 0.0137228 -0.000162094 0.00112979 -0.0388328 9.12404e-05 -0.000546129 -0.000236686 -0.039128 0.000963718 0.000986087 -0.000282305 -0.00104102 0.000279313 -0.000434456 -4.8497e-05 -0.00121771 -0.000204624 -0.000241485 -0.000992576 -0.000501314 -9.62946e-06 0.000529088 -0.000286469 -0.0013312 0.000255426 0.000274814 0.000270587 -0.000251413 
1624 0 0.000199025 -0.0112837 0.000258112 0.000110748 0.0118206 -0.00017681 0.0011354 -0.0389332 3.30761e-05 -0.000550003 -0.000266077 -0.0392335 0.000931395 0.000961963 -0.000316648 -0.00106165 0.000280509 -0.00046722 -1.07758e-06 -0.00124498 -0.000217717 -0.000233774 -0.000997707 -0.000493782 5.95217e-06 0.000529798 -0.000283253 -0.0012987 0.000242322 0.000267217 0.000277939 -0.000258454 
1624.35 0 0.000205918 -0.0117895 0.000254614 0.000125547 0.00992607 -0.000191833 0.00113798 -0.0389912 -2.62988e-05 -0.000552764 -0.000294948 -0.039296 0.000900514 0.000935685 -0.000341965 -0.00107606 0.000286499 -0.000498357 4.27497e-05 -0.00127491 -0.000230764 -0.000224056 -0.00100134 -0.000485777 2.17307e-05 0.00053079 -0.000279089 -0.00126499 0.000228591 0.00025888 0.000283714 -0.000265718 
1624.7 0 0.00021364 -0.0122757 0.000251001 0.000138945 0.00804268 -0.000205911 0.00113661 -0.0390054 -8.68726e-05 -0.000554856 -0.00032251 -0.0393195 0.000868795 0.000907481 -0.000360635 -0.00108369 0.000295746 -0.000525838 8.19711e-05 -0.00130592 -0.000243767 -0.000212422 -0.00100368 -0.00047824 3.78344e-05 0.000532231 -0.000273303 -0.00123116 0.000215668 0.000250364 0.000288164 -0.000273331 
1625.05 0 0.00022142 -0.0127433 0.000246979 0.000151137 0.00617213 -0.000219584 0.00113082 -0.0389755 -0.000146245 -0.000556249 -0.000348205 -0.0393063 0.000835819 0.000879712 -0.000374049 -0.00108706 0.000303699 -0.000547455 0.000116903 -0.00133719 -0.00025568 -0.000198096 -0.00100525 -0.000470171 5.35854e-05 0.00053385 -0.000265878 -0.00119754 0.000204314 0.000240747 0.000291937 -0.000279136 
1625.4 0 0.000228956 -0.0131934 0.000243262 0.000163664 0.00431824 -0.000234254 0.00111934 -0.0389028 -0.000200136 -0.000556824 -0.000372179 -0.0392559 0.00080187 0.000852401 -0.000381424 -0.00109057 0.000309618 -0.000562842 0.000150302 -0.00136873 -0.000264477 -0.00018142 -0.00100633 -0.000460956 6.96005e-05 0.000535829 -0.000258497 -0.00116466 0.000194019 0.000229554 0.00029433 -0.000282304 
1625.75 0 0.000236239 -0.0136252 0.000239399 0.000176804 0.00248477 -0.000250541 0.0011017 -0.0387879 -0.000246225 -0.000556287 -0.000395228 -0.0391668 0.000766655 0.000824226 -0.000383659 -0.00109604 0.000314729 -0.000572509 0.000185521 -0.00139938 -0.000270383 -0.000164037 -0.00100664 -0.000451207 8.67511e-05 0.000538755 -0.0002523 -0.00113243 0.000184032 0.000218606 0.000294966 -0.000283865 
1626.1 0 0.000243374 -0.0140381 0.000234721 0.000189795 0.000672532 -0.000267576 0.00107949 -0.0386314 -0.000287686 -0.000556151 -0.000417353 -0.0390388 0.00073075 0.000794996 -0.000383463 -0.00110182 0.000318716 -0.000576391 0.000222908 -0.00142862 -0.000274537 -0.000146472 -0.00100609 -0.000442062 0.000105479 0.000542655 -0.000246152 -0.00109983 0.000174129 0.000209025 0.000295348 -0.000284724 
1626.45 0 0.000251095 -0.0144326 0.000229733 0.000201729 -0.00111887 -0.000284651 0.00105572 -0.0384366 -0.000329035 -0.000558733 -0.000436832 -0.038873 0.000695569 0.000765076 -0.000383656 -0.00110737 0.00032194 -0.000575783 0.000258366 -0.0014572 -0.000277395 -0.000128401 -0.00100538 -0.00043373 0.000125364 0.000546719 -0.000239123 -0.00106594 0.000163994 0.000200292 0.000297106 -0.000285912 
1626.8 0 0.000260575 -0.0148089 0.000225478 0.000211298 -0.00288927 -0.000300984 0.00103431 -0.0382064 -0.00037264 -0.000565885 -0.000449957 -0.0386701 0.000661029 0.000734667 -0.000383611 -0.00111569 0.000324308 -0.000573286 0.000289074 -0.00148352 -0.000280123 -0.000110324 -0.00100451 -0.000424807 0.000145531 0.000549517 -0.000231022 -0.00103096 0.000152791 0.000191928 0.000300179 -0.000287589 
1627.15 0 0.000271157 -0.015166 0.00022217 0.000217429 -0.00463824 -0.000317215 0.00101749 -0.0379402 -0.000419613 -0.000579586 -0.000455132 -0.0384304 0.000623995 0.000703313 -0.000379398 -0.00112845 0.000325321 -0.000568925 0.000313759 -0.0015044 -0.00028252 -9.33891e-05 -0.00100342 -0.000414536 0.000166093 0.000550661 -0.000221394 -0.000995539 0.000140979 0.000182749 0.000303605 -0.000290074 
1627.5 0 0.000281486 -0.015504 0.000218917 0.000221784 -0.00636688 -0.000335775 0.00100444 -0.0376387 -0.000469976 -0.000600131 -0.000455069 -0.0381543 0.000581968 0.000671301 -0.000369644 -0.00114411 0.00032488 -0.000559523 0.000332429 -0.00151957 -0.000283623 -7.70472e-05 -0.00100289 -0.000403774 0.000187277 0.000550755 -0.000210583 -0.000958555 0.000129843 0.00017234 0.000307372 -0.000293799 
1627.85 0 0.000291066 -0.0158233 0.000214821 0.000226666 -0.00807612 -0.000357665 0.000993963 -0.0373039 -0.000521755 -0.000624241 -0.000453914 -0.0378427 0.000535747 0.000638548 -0.000355705 -0.00116055 0.000321759 -0.000542623 0.000346134 -0.00153112 -0.000283905 -6.07227e-05 -0.0010038 -0.000392758 0.00020867 0.000548945 -0.000200459 -0.000920568 0.00012052 0.000161625 0.000311434 -0.000298087 
1628.2 0 0.000299719 -0.0161232 0.000209867 0.000231954 -0.00976372 -0.000382198 0.000986007 -0.0369372 -0.000573289 -0.000648088 -0.000455863 -0.0374953 0.000488103 0.000605241 -0.000339353 -0.00117556 0.000315359 -0.00051864 0.000355897 -0.00154012 -0.00028435 -4.41507e-05 -0.00100543 -0.000380071 0.000229896 0.000545519 -0.000192308 -0.000883234 0.000113221 0.000151528 0.000315479 -0.000301974 
1628.55 0 0.000306952 -0.016403 0.000205092 0.000236886 -0.0114275 -0.000409011 0.000980115 -0.0365406 -0.000624676 -0.000669638 -0.000462701 -0.0371146 0.000441493 0.000572904 -0.00032261 -0.00118723 0.000306838 -0.000490863 0.000363864 -0.00154845 -0.000284853 -2.70288e-05 -0.00100673 -0.000365113 0.000249989 0.00054219 -0.000185094 -0.000847157 0.000106269 0.000141607 0.000319558 -0.000304483 
1628.9 0 0.000312017 -0.0166625 0.000200851 0.000241849 -0.0130674 -0.000437373 0.000973963 -0.0361135 -0.000675128 -0.000688047 -0.000472911 -0.0367014 0.00039735 0.000541962 -0.00030745 -0.00119616 0.000298688 -0.000463622 0.000372633 -0.00155959 -0.000284792 -1.06515e-05 -0.00100839 -0.000348907 0.000267772 0.000538846 -0.000178046 -0.000811435 9.84909e-05 0.000131883 0.000322928 -0.000305553 
1629.25 0 0.000315114 -0.0169013 0.000196103 0.000247552 -0.0146819 -0.000465851 0.000965588 -0.0356523 -0.000722905 -0.000702789 -0.000484604 -0.0362518 0.000356062 0.0005097 -0.000293448 -0.00120373 0.000292228 -0.000440299 0.000383972 -0.00157249 -0.000284511 4.30132e-06 -0.0010111 -0.000332177 0.000283228 0.000535104 -0.000171428 -0.00077402 9.14674e-05 0.000123724 0.000324116 -0.000305278 
1629.6 0 0.000317166 -0.0171206 0.000190175 0.000254056 -0.016267 -0.000492803 0.000956367 -0.0351548 -0.000766927 -0.000714014 -0.000496527 -0.0357641 0.000316114 0.00047393 -0.000277254 -0.00121027 0.000286113 -0.000420603 0.00039835 -0.00158338 -0.000284945 1.92237e-05 -0.00101416 -0.000314964 0.000297783 0.000531702 -0.000163756 -0.000734092 8.61428e-05 0.000116875 0.000322944 -0.000303172 
1629.95 0 0.000318868 -0.0173215 0.000183341 0.000260983 -0.0178169 -0.000516825 0.000949526 -0.0346218 -0.000807621 -0.000722164 -0.000508723 -0.0352416 0.000274803 0.000435673 -0.000257694 -0.00121669 0.000280104 -0.000404126 0.000416109 -0.00159252 -0.000286704 3.54467e-05 -0.00101563 -0.000297615 0.000312999 0.00052964 -0.000153718 -0.000692471 8.04354e-05 0.0001095 0.000320508 -0.000299797 
1630.3 0 0.000319814 -0.0175031 0.000175992 0.000267575 -0.0193283 -0.000536759 0.000945118 -0.0340559 -0.000846549 -0.000727072 -0.000521714 -0.0346877 0.000232051 0.000397512 -0.000237651 -0.00122496 0.00027594 -0.000392369 0.000438836 -0.001601 -0.000290331 5.24581e-05 -0.00101443 -0.000280178 0.000328916 0.000528189 -0.000141865 -0.000649363 7.35653e-05 0.000100979 0.000317184 -0.000296272 
1630.65 0 0.000320133 -0.0176643 0.000169305 0.000273247 -0.0208022 -0.000552972 0.000939773 -0.0334583 -0.000884499 -0.000729174 -0.000534487 -0.0341027 0.00019082 0.000361699 -0.000219272 -0.00123543 0.000274611 -0.000385806 0.000467899 -0.00160784 -0.00029586 6.79814e-05 -0.00101163 -0.00026263 0.000344947 0.000525547 -0.00012907 -0.000604707 6.62918e-05 9.2208e-05 0.000312609 -0.000293259 
1631 0 0.000320887 -0.0178053 0.000165078 0.000278532 -0.0222408 -0.000565694 0.000930679 -0.0328271 -0.000921257 -0.000728998 -0.000544203 -0.0334877 0.000151765 0.000328625 -0.000201864 -0.00124806 0.000275702 -0.000382658 0.000502126 -0.00161126 -0.000303234 8.15958e-05 -0.00100865 -0.000245453 0.000360336 0.00052094 -0.000114932 -0.000558911 5.9646e-05 8.38284e-05 0.000306759 -0.000290736 
1631.35 0 0.000322092 -0.0179257 0.000162583 0.000284516 -0.0236453 -0.000575178 0.000916612 -0.0321622 -0.000956316 -0.000726622 -0.000548689 -0.0328437 0.000113208 0.000295204 -0.000183983 -0.00126381 0.000278004 -0.000379011 0.000539449 -0.00161093 -0.000311939 9.46602e-05 -0.00100502 -0.000227766 0.000375598 0.000514256 -9.83848e-05 -0.000512135 5.34413e-05 7.53387e-05 0.000299694 -0.000288614 
1631.7 0 0.000322904 -0.018025 0.000160599 0.000290834 -0.0250139 -0.000584336 0.000896423 -0.0314673 -0.000991073 -0.000722025 -0.000549128 -0.0321692 7.41493e-05 0.000257441 -0.000164898 -0.00128185 0.000279474 -0.000372172 0.000576036 -0.00160905 -0.000321274 0.00010735 -0.00100038 -0.00020817 0.000392286 0.00050643 -7.87897e-05 -0.000464667 4.65168e-05 6.64688e-05 0.00029159 -0.00028665 
1632.05 0 0.000323087 -0.0181041 0.000158922 0.00029677 -0.0263417 -0.00059632 0.00087074 -0.0307485 -0.00102801 -0.000712821 -0.000548493 -0.0314644 3.34482e-05 0.000216794 -0.000143507 -0.00130022 0.000279718 -0.000362049 0.000607688 -0.00160739 -0.000330944 0.000119075 -0.000996533 -0.000186737 0.000411191 0.000498038 -5.70129e-05 -0.000416229 3.87824e-05 5.7065e-05 0.000283166 -0.000284835 
1632.4 0 0.000323433 -0.0181642 0.000157305 0.000303293 -0.0276241 -0.000611241 0.000841076 -0.0300118 -0.00106707 -0.000697081 -0.000547806 -0.0307322 -6.82683e-06 0.000178416 -0.000117998 -0.0013179 0.000280548 -0.000349327 0.000635585 -0.00160416 -0.000339518 0.000129415 -0.000994567 -0.000164064 0.000430942 0.00048855 -3.50707e-05 -0.000367416 3.05979e-05 4.70051e-05 0.000274634 -0.000283102 
1632.75 0 0.000324621 -0.0182051 0.000156427 0.000311539 -0.0288616 -0.000627006 0.00080754 -0.029258 -0.0011049 -0.000675618 -0.000544942 -0.0299771 -4.43068e-05 0.000144495 -8.68198e-05 -0.00133487 0.000283295 -0.000335501 0.000663511 -0.00159632 -0.000346178 0.000137654 -0.000992838 -0.000140713 0.000450239 0.000476471 -1.36995e-05 -0.000319903 2.11056e-05 3.65963e-05 0.000266752 -0.000281161 
1633.1 0 0.000326425 -0.0182273 0.000155846 0.000321702 -0.0300597 -0.000640925 0.000772158 -0.0284853 -0.00113935 -0.000648895 -0.00053809 -0.0292029 -8.04345e-05 0.000111997 -5.16846e-05 -0.00135217 0.000287126 -0.000323808 0.000693491 -0.00158305 -0.000352237 0.000143531 -0.000988546 -0.000116889 0.000468694 0.000460656 7.59924e-06 -0.000273481 1.0411e-05 2.5594e-05 0.000259992 -0.000278611 
1633.45 0 0.000328897 -0.0182315 0.000154332 0.00033217 -0.0312209 -0.000650714 0.000739513 -0.0276927 -0.00117147 -0.00061714 -0.000527047 -0.0284115 -0.00011633 7.66796e-05 -1.77597e-05 -0.00136985 0.000289151 -0.000314607 0.000725886 -0.0015629 -0.000358311 0.00014737 -0.000980777 -9.19773e-05 0.000485775 0.000441833 2.80417e-05 -0.000226889 2.27415e-07 1.3443e-05 0.0002535 -0.000273824 
1633.8 0 0.000332816 -0.0182177 0.000152461 0.000341551 -0.0323439 -0.000656005 0.000710674 -0.0268801 -0.0012018 -0.00058213 -0.000512006 -0.0276023 -0.000150987 4.09442e-05 1.09269e-05 -0.00138662 0.000286502 -0.000306265 0.000760708 -0.00153321 -0.00036335 0.000149603 -0.00097054 -6.5396e-05 0.000502545 0.000422411 4.62371e-05 -0.000180035 -9.12724e-06 -2.86143e-07 0.000246609 -0.000266325 
1634.15 0 0.00033756 -0.0181855 0.000151166 0.000350643 -0.0334261 -0.000659509 0.000682386 -0.0260489 -0.00122965 -0.000545712 -0.000494325 -0.0267752 -0.000182445 9.00205e-06 3.43555e-05 -0.00140086 0.00027872 -0.000298736 0.000798001 -0.00149324 -0.000366606 0.000150544 -0.000958661 -3.82117e-05 0.000520318 0.000404714 6.18268e-05 -0.000133993 -1.78009e-05 -1.52441e-05 0.000239064 -0.000257451 
1634.5 0 0.000342127 -0.0181342 0.000150676 0.000360991 -0.0344669 -0.000664058 0.000651302 -0.0252006 -0.00125427 -0.000508244 -0.000476174 -0.0259307 -0.000210162 -2.07263e-05 5.55106e-05 -0.00141118 0.000267216 -0.000291214 0.000837059 -0.00144478 -0.000368364 0.000148953 -0.000945168 -1.20693e-05 0.000537971 0.000388401 7.60506e-05 -8.92779e-05 -2.46508e-05 -3.00975e-05 0.000230958 -0.000248521 
1634.85 0 0.00034531 -0.0180644 0.000150595 0.00037236 -0.0354657 -0.000668589 0.000617118 -0.0243368 -0.00127486 -0.000470326 -0.000460024 -0.025069 -0.000235305 -5.23125e-05 7.57053e-05 -0.00141864 0.000252562 -0.000283134 0.00087765 -0.00139103 -0.000369092 0.000143456 -0.000929091 1.31148e-05 0.000554082 0.000371332 8.99384e-05 -4.55107e-05 -2.98627e-05 -4.33239e-05 0.000222521 -0.000240777 
1635.2 0 0.000345462 -0.0179771 0.000150318 0.000383374 -0.0364219 -0.00067253 0.000581412 -0.0234595 -0.00129167 -0.000434281 -0.000448275 -0.0241913 -0.00025715 -8.54365e-05 9.38426e-05 -0.00142514 0.000235397 -0.000277638 0.00092022 -0.00133528 -0.000368313 0.000134659 -0.000909408 3.84217e-05 0.000568727 0.000352491 0.000103268 -2.80401e-06 -3.42798e-05 -5.45187e-05 0.00021331 -0.000233988 
1635.55 0 0.000342943 -0.0178736 0.000150145 0.000394916 -0.0373358 -0.0006771 0.00054457 -0.0225724 -0.00130512 -0.000402014 -0.000443162 -0.0233011 -0.000274448 -0.000118292 0.000109611 -0.00143185 0.00021777 -0.000276436 0.000964499 -0.00128088 -0.000365359 0.000123565 -0.000886989 6.46818e-05 0.000582248 0.000331894 0.000115425 3.92761e-05 -3.68881e-05 -6.38405e-05 0.000203453 -0.000226483 
1635.9 0 0.000340174 -0.0177563 0.000149523 0.000408311 -0.0382073 -0.000680466 0.00050821 -0.0216796 -0.0013144 -0.000373892 -0.000444012 -0.0224004 -0.000288169 -0.000151751 0.000123551 -0.00143989 0.000200373 -0.000276925 0.00100944 -0.00122826 -0.000360603 0.000110842 -0.000863394 9.19594e-05 0.000594257 0.000309267 0.000125978 8.21789e-05 -3.77139e-05 -7.1464e-05 0.000193754 -0.000217178 
1636.25 0 0.000337621 -0.0176251 0.000146935 0.000423222 -0.0390343 -0.000679075 0.000475387 -0.0207833 -0.00131775 -0.000349471 -0.000448259 -0.0214894 -0.00030119 -0.000186143 0.000135889 -0.00145054 0.000182387 -0.000276376 0.00105388 -0.00117581 -0.000354489 9.74135e-05 -0.000839657 0.000120438 0.000605635 0.000284956 0.000135973 0.00012678 -3.75991e-05 -7.77107e-05 0.000185378 -0.000205956 
1636.6 0 0.000334062 -0.0174781 0.000141499 0.000438927 -0.0398166 -0.000673407 0.000446882 -0.0198843 -0.00131304 -0.00032884 -0.000456291 -0.020569 -0.000316635 -0.000220003 0.000146853 -0.00146385 0.000164411 -0.000274495 0.00109731 -0.00112442 -0.000346936 8.39614e-05 -0.000815648 0.000149208 0.000616826 0.000259302 0.000146325 0.000172133 -3.66434e-05 -8.36763e-05 0.000178064 -0.000193088 
1636.95 0 0.000329627 -0.017314 0.00013392 0.00045494 -0.0405567 -0.000664845 0.000422321 -0.0189814 -0.00130083 -0.00031117 -0.000468159 -0.0196409 -0.000334483 -0.000251364 0.000156304 -0.00147809 0.0001475 -0.00027238 0.00114002 -0.00107593 -0.000338883 7.10123e-05 -0.000790986 0.000176317 0.000626851 0.00023293 0.000156671 0.000217022 -3.45679e-05 -8.98788e-05 0.000171758 -0.000178859 
1637.3 0 0.000324589 -0.0171332 0.000125577 0.000471376 -0.0412582 -0.000653502 0.00040012 -0.0180716 -0.00128455 -0.000296915 -0.000481189 -0.0187056 -0.000352246 -0.000280212 0.000162758 -0.00149231 0.000130597 -0.000269839 0.00118326 -0.00103048 -0.000332173 5.89093e-05 -0.00076539 0.000201413 0.000635977 0.000207201 0.000166394 0.000261444 -3.16575e-05 -9.63285e-05 0.00016657 -0.000164814 
1637.65 0 0.000319375 -0.0169372 0.000117474 0.000487452 -0.0419193 -0.000639379 0.000375901 -0.0171513 -0.00126689 -0.000288215 -0.000492431 -0.0177614 -0.000368217 -0.000308263 0.000162476 -0.00150441 0.000112431 -0.000266233 0.00122572 -0.000987257 -0.000328087 4.78861e-05 -0.000739094 0.000224292 0.000645481 0.000183582 0.000174707 0.000304656 -2.86284e-05 -0.000103192 0.000161531 -0.00015285 
1638 0 0.00031492 -0.0167247 0.000110088 0.000501737 -0.0425343 -0.000622866 0.000346353 -0.0162201 -0.00124675 -0.000286421 -0.000500577 -0.0168063 -0.000383305 -0.000333598 0.000154382 -0.0015111 9.13018e-05 -0.000263617 0.00126318 -0.000945804 -0.000326711 3.68595e-05 -0.0007141 0.000244551 0.000655341 0.0001634 0.000181816 0.000346226 -2.5585e-05 -0.000110463 0.000157187 -0.00014263 
1638.35 0 0.000311588 -0.0164953 0.00010317 0.000514166 -0.0431029 -0.000605051 0.000312765 -0.015279 -0.00122167 -0.000290937 -0.000503968 -0.0158388 -0.000398847 -0.000353255 0.00014358 -0.00151173 6.62556e-05 -0.000264278 0.00129429 -0.000906668 -0.000327022 2.42773e-05 -0.000691357 0.000262052 0.000663902 0.00014602 0.000188709 0.000387211 -2.24288e-05 -0.000118676 0.000154609 -0.000132964 
1638.7 0 0.000308663 -0.0162507 9.64919e-05 0.000524865 -0.0436259 -0.000587045 0.000278277 -0.0143298 -0.00119174 -0.000297913 -0.000501025 -0.0148597 -0.000414945 -0.000367315 0.000135622 -0.00150885 3.93856e-05 -0.000267884 0.00132151 -0.000868487 -0.000327076 1.04447e-05 -0.000670101 0.00027784 0.000670101 0.000129986 0.000195276 0.000427498 -1.97923e-05 -0.000127245 0.000152915 -0.00012359 
1639.05 0 0.000305669 -0.0159913 8.97701e-05 0.000534778 -0.0441019 -0.000568518 0.000244322 -0.0133737 -0.0011589 -0.000303884 -0.000493923 -0.0138742 -0.000430379 -0.000377606 0.000131742 -0.00150426 1.32225e-05 -0.000273401 0.00134772 -0.000828568 -0.000326352 -3.68845e-06 -0.000650475 0.000293354 0.000674624 0.000114409 0.000201533 0.000465904 -1.84341e-05 -0.000133696 0.000150602 -0.000113979 
1639.4 0 0.000302975 -0.0157167 8.36428e-05 0.000545099 -0.0445295 -0.000547521 0.000212428 -0.0124106 -0.00112495 -0.00030865 -0.00048656 -0.0128864 -0.000443021 -0.000388969 0.00013041 -0.00149836 -1.27196e-05 -0.000280037 0.00137268 -0.000787939 -0.000325548 -1.71259e-05 -0.000633145 0.000309443 0.000678642 9.82024e-05 0.0002073 0.000502274 -1.80669e-05 -0.000136493 0.000147535 -0.000103998 
1639.75 0 0.000301096 -0.015428 7.84638e-05 0.000554184 -0.0449069 -0.000523016 0.000184217 -0.0114412 -0.00109024 -0.000312336 -0.000482932 -0.0118964 -0.00045223 -0.000404933 0.000127404 -0.0014919 -3.86927e-05 -0.000285523 0.00139256 -0.000748772 -0.000323509 -2.8939e-05 -0.000617315 0.000326672 0.000681507 7.98933e-05 0.000212201 0.000537358 -1.74061e-05 -0.000137863 0.000143048 -9.37658e-05 
1640.1 0 0.000299781 -0.0151271 7.39903e-05 0.000560388 -0.0452332 -0.000495633 0.000159552 -0.0104678 -0.00105483 -0.000314523 -0.000484619 -0.0109036 -0.000460337 -0.000422758 0.000120682 -0.00148586 -5.93126e-05 -0.000287892 0.00140617 -0.000713533 -0.000317938 -3.89827e-05 -0.000601377 0.000345595 0.000681193 6.02574e-05 0.000217321 0.000571976 -1.57309e-05 -0.000140715 0.000136434 -8.28438e-05 
1640.45 0 0.00029865 -0.0148145 6.95409e-05 0.000564695 -0.0455099 -0.000466073 0.000136479 -0.00949226 -0.00101968 -0.000315226 -0.000489967 -0.00990758 -0.000470892 -0.000437996 0.000111453 -0.00148197 -6.96921e-05 -0.000287237 0.00141772 -0.000684433 -0.000309125 -4.72302e-05 -0.000584439 0.000365735 0.000677745 4.09818e-05 0.00022327 0.000606583 -1.28266e-05 -0.000144691 0.000128594 -7.25152e-05 
1640.8 0 0.000298428 -0.0144911 6.42592e-05 0.000568266 -0.0457388 -0.000434272 0.000113454 -0.00851728 -0.000987592 -0.000313574 -0.000497621 -0.00890742 -0.000484141 -0.000451422 9.90195e-05 -0.0014802 -7.2558e-05 -0.000284888 0.00143197 -0.000659594 -0.000300078 -5.33014e-05 -0.000565807 0.000385462 0.000672731 2.22269e-05 0.000229603 0.000641153 -9.08131e-06 -0.000149318 0.00012106 -6.39524e-05 
1641.15 0 0.000299026 -0.0141574 5.88735e-05 0.000570542 -0.0459206 -0.000399972 9.11162e-05 -0.00754582 -0.000962021 -0.000308718 -0.000506257 -0.00790499 -0.000497505 -0.000465764 8.2718e-05 -0.00147776 -7.3533e-05 -0.000282934 0.0014487 -0.000634443 -0.000292605 -5.78541e-05 -0.000546094 0.000404166 0.000667218 3.87062e-06 0.000235729 0.000675784 -5.13402e-06 -0.000155671 0.000114551 -5.62462e-05 
1641.5 0 0.000299439 -0.0138135 5.41504e-05 0.00057157 -0.0460565 -0.000364196 7.11079e-05 -0.00657886 -0.000942549 -0.00030161 -0.000514315 -0.00690454 -0.000509697 -0.000483273 6.45742e-05 -0.00147201 -7.41765e-05 -0.00028224 0.0014648 -0.000605693 -0.000286418 -6.18291e-05 -0.000526695 0.000422471 0.000662557 -1.45958e-05 0.000241731 0.000711451 -1.01513e-06 -0.000163502 0.000108825 -4.87944e-05 
1641.85 0 0.00029972 -0.0134601 4.91642e-05 0.000571439 -0.046145 -0.000327487 5.44692e-05 -0.00561547 -0.000926318 -0.000293771 -0.000520941 -0.00590948 -0.00051987 -0.000505691 4.57994e-05 -0.00146107 -7.3419e-05 -0.000281106 0.00147919 -0.0005743 -0.000281462 -6.42058e-05 -0.000507013 0.000440132 0.000659005 -3.36556e-05 0.00024781 0.000748467 2.62697e-06 -0.000171284 0.000103366 -4.18836e-05 
1642.2 0 0.000299772 -0.0130973 4.37341e-05 0.000569875 -0.0461832 -0.000288381 4.12298e-05 -0.00465505 -0.000911892 -0.000285838 -0.000524307 -0.00492251 -0.000526222 -0.000530665 2.76522e-05 -0.00144464 -6.94786e-05 -0.000277869 0.00149171 -0.000542649 -0.000276938 -6.31502e-05 -0.000486254 0.000456265 0.000654962 -5.31198e-05 0.000253317 0.000784893 3.85225e-06 -0.000179471 9.76676e-05 -3.58113e-05 
1642.55 0 0.00029926 -0.0127246 3.91776e-05 0.000566857 -0.0461705 -0.000246844 2.93161e-05 -0.00369775 -0.000898578 -0.000278694 -0.000523153 -0.00394587 -0.000530947 -0.0005549 1.12509e-05 -0.00142447 -6.17733e-05 -0.000271806 0.00149991 -0.000512087 -0.000271382 -5.94519e-05 -0.000465157 0.000470404 0.000650201 -7.23376e-05 0.000258506 0.000820242 2.30561e-06 -0.000188497 9.0716e-05 -3.11176e-05 
1642.9 0 0.000299588 -0.0123424 3.51235e-05 0.000562494 -0.0461068 -0.000204145 1.64455e-05 -0.00274381 -0.000885192 -0.000271916 -0.000517509 -0.00297956 -0.000539207 -0.000576609 -3.76789e-06 -0.0014001 -5.38515e-05 -0.000260727 0.00150207 -0.000483102 -0.000265976 -5.55551e-05 -0.000444468 0.000481309 0.000645738 -9.18127e-05 0.000263542 0.000856082 -2.13108e-08 -0.000197769 8.2043e-05 -2.72977e-05 
1643.25 0 0.000301387 -0.011952 3.02516e-05 0.000558192 -0.0459904 -0.000162653 2.66688e-06 -0.00179338 -0.000869704 -0.000262156 -0.000508261 -0.00202245 -0.000551448 -0.000595387 -1.85205e-05 -0.00137042 -4.99464e-05 -0.00024213 0.00149921 -0.000454373 -0.000262149 -5.3023e-05 -0.000424048 0.000488932 0.00064303 -0.000111894 0.000267523 0.000892419 -1.26733e-06 -0.000206956 7.28895e-05 -2.34912e-05 
1643.6 0 0.000304711 -0.0115537 2.44842e-05 0.000555462 -0.0458214 -0.000125094 -1.02874e-05 -0.00084684 -0.000851262 -0.000247834 -0.000497837 -0.00107479 -0.00056405 -0.000612051 -3.42381e-05 -0.00133603 -4.94327e-05 -0.000215777 0.00149154 -0.000424728 -0.000259384 -5.15767e-05 -0.000403023 0.000494463 0.000640917 -0.000132549 0.000270535 0.000927475 -9.05821e-07 -0.000216728 6.39164e-05 -1.89998e-05 
1643.95 0 0.00030937 -0.0111484 1.82928e-05 0.000554158 -0.0456037 -9.1679e-05 -2.08365e-05 9.35804e-05 -0.000830971 -0.000229506 -0.000486277 -0.000137178 -0.000573723 -0.000626347 -5.15035e-05 -0.0012984 -4.7273e-05 -0.000184669 0.00147758 -0.000396056 -0.000255982 -4.98409e-05 -0.000380295 0.000498017 0.000636952 -0.000153215 0.00027346 0.000960127 9.51495e-07 -0.000226749 5.54016e-05 -1.41456e-05 
1644.3 0 0.000313932 -0.0107373 1.17917e-05 0.000552565 -0.0453416 -6.1778e-05 -3.00971e-05 0.00102481 -0.000809 -0.000208039 -0.000471643 0.000789817 -0.000580228 -0.000637077 -7.13795e-05 -0.00125915 -4.05299e-05 -0.000152562 0.00145746 -0.000370061 -0.000251488 -4.7212e-05 -0.000355657 0.000499938 0.000631941 -0.000173046 0.000276766 0.000990415 3.79893e-06 -0.000235925 4.78101e-05 -1.0074e-05 
1644.65 0 0.000316586 -0.0103218 5.13548e-06 0.00054955 -0.0450371 -3.60467e-05 -4.03196e-05 0.00194451 -0.000782494 -0.000185896 -0.000455107 0.00170496 -0.000585906 -0.000643492 -9.40931e-05 -0.00121879 -3.03294e-05 -0.000122793 0.00143391 -0.000344502 -0.000246609 -4.43834e-05 -0.000330709 0.000501541 0.000627984 -0.00019135 0.000280822 0.00101877 7.25994e-06 -0.000244635 4.09553e-05 -7.54737e-06 
1645 0 0.000316635 -0.00990294 -1.60903e-06 0.00054607 -0.0446924 -1.42891e-05 -5.23016e-05 0.00284982 -0.000748485 -0.000167647 -0.000440365 0.00260437 -0.000591235 -0.000646801 -0.000118223 -0.00117721 -1.78636e-05 -9.84661e-05 0.00141079 -0.000317175 -0.0002418 -4.28606e-05 -0.000305765 0.000503329 0.000624984 -0.000207725 0.000285724 0.00104562 1.11547e-05 -0.000253907 3.44396e-05 -6.54251e-06 
1645.35 0 0.000313995 -0.00948111 -8.42233e-06 0.000541559 -0.0443117 3.34216e-06 -6.5698e-05 0.00373879 -0.000708745 -0.000156335 -0.000428509 0.00348425 -0.000594357 -0.000649908 -0.00014301 -0.0011349 -3.39929e-06 -7.94888e-05 0.00138934 -0.000289533 -0.000236518 -4.358e-05 -0.000279884 0.000504546 0.000622637 -0.000222709 0.000290922 0.00107118 1.56266e-05 -0.000263766 2.82856e-05 -6.71107e-06 
1645.7 0 0.000310129 -0.0090567 -1.58491e-05 0.000534833 -0.0438975 1.63441e-05 -8.14422e-05 0.00461046 -0.000666951 -0.000150211 -0.000417749 0.00434635 -0.000594549 -0.000652599 -0.000168615 -0.001093 1.21629e-05 -6.33243e-05 0.00136921 -0.00026424 -0.000230167 -4.61895e-05 -0.000253852 0.000504436 0.000620682 -0.000236815 0.000295177 0.00109554 2.07532e-05 -0.000274541 2.26106e-05 -8.34356e-06 
1646.05 0 0.000306334 -0.00862915 -2.45982e-05 0.000527721 -0.0434502 2.73908e-05 -9.98888e-05 0.00546451 -0.000625732 -0.000146688 -0.000405476 0.00519624 -0.000592331 -0.000653794 -0.000193032 -0.00105056 2.72836e-05 -4.81064e-05 0.00135197 -0.000240515 -0.000223659 -4.91938e-05 -0.000229265 0.000502503 0.000618434 -0.000250243 0.0002978 0.00111824 2.66977e-05 -0.000286332 1.76553e-05 -1.13844e-05 
1646.4 0 0.000302563 -0.00819792 -3.48105e-05 0.000521941 -0.0429684 3.9132e-05 -0.00011849 0.00630141 -0.000586737 -0.000144249 -0.000391008 0.00603658 -0.000587435 -0.00065576 -0.000214326 -0.00100557 4.04834e-05 -3.26186e-05 0.00133615 -0.000216007 -0.000218306 -5.06073e-05 -0.000206777 0.00049767 0.000615835 -0.000263281 0.000299796 0.00113933 3.24582e-05 -0.000298162 1.32803e-05 -1.62779e-05 
1646.75 0 0.000299127 -0.00776315 -4.54729e-05 0.000517579 -0.0424495 5.34539e-05 -0.000134332 0.00712038 -0.000552175 -0.000140515 -0.000373785 0.00686442 -0.000579193 -0.000659075 -0.000233526 -0.000958543 5.00549e-05 -1.643e-05 0.0013169 -0.000190724 -0.000215149 -5.05867e-05 -0.000185324 0.000490348 0.000613098 -0.000275354 0.000301667 0.00116037 3.69206e-05 -0.000309195 8.53052e-06 -2.28246e-05 
1647.1 0 0.000296073 -0.00732474 -5.55761e-05 0.000515236 -0.041892 7.27808e-05 -0.000146333 0.00791846 -0.000523558 -0.000135638 -0.000352074 0.0076757 -0.000568347 -0.000661986 -0.000249655 -0.000910136 5.57647e-05 -6.83772e-07 0.00129301 -0.000164446 -0.000213729 -5.05895e-05 -0.000164648 0.00048253 0.000610078 -0.000286454 0.000302173 0.00118223 4.05188e-05 -0.000320805 3.0053e-06 -2.8975e-05 
1647.45 0 0.000293359 -0.006883 -6.51362e-05 0.000513998 -0.0412982 9.78737e-05 -0.000155068 0.00869514 -0.00049847 -0.000131949 -0.000324832 0.00846978 -0.000556903 -0.000663977 -0.000259471 -0.000860915 5.96733e-05 1.21667e-05 0.00126599 -0.000136033 -0.000211972 -5.24435e-05 -0.000145464 0.000475164 0.000605744 -0.000297436 0.000299998 0.00120322 4.38141e-05 -0.000333574 -1.92544e-06 -3.41508e-05 
1647.8 0 0.000290264 -0.00643945 -7.4756e-05 0.000512294 -0.0406709 0.000126912 -0.00016055 0.00945511 -0.00047259 -0.000130848 -0.00029293 0.00924803 -0.000547827 -0.00066504 -0.000262794 -0.000811893 6.29069e-05 1.98472e-05 0.00123684 -0.000107007 -0.000209147 -5.66306e-05 -0.000126953 0.00046856 0.000599696 -0.000308176 0.000295108 0.00122182 4.64326e-05 -0.000346048 -4.53928e-06 -3.95544e-05 
1648.15 0 0.000285946 -0.0059962 -8.45158e-05 0.000510022 -0.0400093 0.00015881 -0.000161117 0.0102003 -0.000444917 -0.000132028 -0.000259375 0.0100106 -0.000542649 -0.000664951 -0.000262394 -0.000763743 6.61131e-05 2.197e-05 0.00120627 -8.06992e-05 -0.000206551 -6.06406e-05 -0.00010781 0.000462396 0.000592131 -0.00031754 0.000289315 0.00123708 4.92833e-05 -0.000357197 -4.25515e-06 -4.50231e-05 
1648.5 0 0.000280529 -0.00555444 -9.37244e-05 0.000507142 -0.0393128 0.000193981 -0.000153687 0.0109254 -0.000417559 -0.000132553 -0.000226707 0.0107545 -0.000541452 -0.000664104 -0.000258793 -0.000716859 7.10473e-05 2.10083e-05 0.00117453 -5.86104e-05 -0.000204832 -6.2722e-05 -8.77575e-05 0.000457353 0.000583354 -0.000325423 0.000284452 0.00124894 5.30502e-05 -0.000367964 -2.15349e-06 -4.86978e-05 
1648.85 0 0.000274601 -0.00511524 -0.00010237 0.000504008 -0.0385823 0.000231147 -0.000137977 0.0116255 -0.000393489 -0.000130383 -0.000194918 0.0114773 -0.000543787 -0.000664822 -0.000251508 -0.000670897 7.90559e-05 1.96027e-05 0.00114272 -3.91789e-05 -0.00020208 -6.28839e-05 -6.7438e-05 0.000454095 0.000574307 -0.000332439 0.000280232 0.00125959 5.69423e-05 -0.000379613 4.4612e-07 -4.95445e-05 
1649.2 0 0.000268863 -0.00467911 -0.000111144 0.000500551 -0.0378179 0.000267685 -0.000119336 0.0122992 -0.000375446 -0.000125518 -0.000163453 0.0121789 -0.000546926 -0.000671676 -0.000242132 -0.000625376 8.87191e-05 1.8837e-05 0.00111155 -1.97503e-05 -0.000197283 -6.1611e-05 -4.78796e-05 0.000451394 0.000565984 -0.000338527 0.000275536 0.0012711 6.01875e-05 -0.000391984 3.29687e-06 -4.76877e-05 
1649.55 0 0.000263179 -0.00424549 -0.000119836 0.000494839 -0.0370227 0.000302165 -0.000102062 0.0129467 -0.00036426 -0.000119472 -0.000132264 0.0128609 -0.000548704 -0.000686206 -0.000233594 -0.000581238 9.75537e-05 1.78236e-05 0.00108063 1.08117e-06 -0.000192551 -5.97716e-05 -2.91644e-05 0.000448266 0.000557656 -0.000343263 0.00027022 0.00128399 6.23772e-05 -0.000404713 6.34912e-06 -4.40072e-05 
1649.9 0 0.000256639 -0.00381412 -0.000128278 0.000486372 -0.0362011 0.000334144 -8.5348e-05 0.0135686 -0.0003603 -0.000113671 -0.000101675 0.0135244 -0.00054963 -0.000706154 -0.000227412 -0.000538944 0.000105576 1.62853e-05 0.00104911 2.41768e-05 -0.000188423 -5.80836e-05 -1.05518e-05 0.000444672 0.000548473 -0.000347225 0.000265553 0.0012971 6.39274e-05 -0.000417913 8.76046e-06 -3.91542e-05 
1650.25 0 0.000249581 -0.00338529 -0.000136145 0.000476597 -0.0353552 0.000364623 -6.7371e-05 0.0141659 -0.000363887 -0.00010778 -7.22382e-05 0.0141685 -0.000549456 -0.000730511 -0.000222032 -0.000498186 0.000113954 1.48364e-05 0.00101487 4.80356e-05 -0.000183217 -5.71337e-05 8.74606e-06 0.000441086 0.000537838 -0.000351182 0.000262779 0.00130918 6.52541e-05 -0.000430825 1.09356e-05 -3.38652e-05 
1650.6 0 0.000242645 -0.00295916 -0.000142641 0.000465759 -0.0344863 0.000395088 -4.72259e-05 0.0147398 -0.000372717 -0.00010116 -4.266e-05 0.0147902 -0.000549054 -0.000758844 -0.000215912 -0.000459405 0.000121778 1.32701e-05 0.000975744 7.10536e-05 -0.000175468 -5.76654e-05 2.97907e-05 0.000438542 0.000526083 -0.000354935 0.00026128 0.00131986 6.62788e-05 -0.000442049 1.30606e-05 -2.78106e-05 
1650.95 0 0.000235368 -0.0025363 -0.000148393 0.000453151 -0.0335967 0.000423734 -2.56898e-05 0.0152916 -0.000382253 -9.32589e-05 -1.15581e-05 0.0153885 -0.000549674 -0.000787351 -0.000207953 -0.000419909 0.000128644 1.04318e-05 0.000931932 9.36317e-05 -0.000164876 -5.90694e-05 5.29865e-05 0.000436653 0.000515122 -0.000358052 0.000260856 0.00132883 6.70759e-05 -0.000451764 1.38606e-05 -1.9827e-05 
1651.3 0 0.00022774 -0.00211764 -0.000154183 0.000439075 -0.0326855 0.000447234 -5.24847e-06 0.0158214 -0.000389431 -8.27934e-05 2.10451e-05 0.0159634 -0.000549831 -0.000810978 -0.000197511 -0.000376551 0.000135888 6.88695e-06 0.000886592 0.000116677 -0.000153187 -5.98147e-05 7.77444e-05 0.000434603 0.000505763 -0.000360612 0.000261202 0.00133621 6.72216e-05 -0.000461075 1.36966e-05 -1.1241e-05 
1651.65 0 0.000219875 -0.00170379 -0.000159543 0.000424711 -0.0317506 0.000465303 1.14866e-05 0.0163289 -0.000392857 -6.92729e-05 5.44034e-05 0.0165155 -0.00054846 -0.000827154 -0.000185296 -0.000331338 0.000141768 6.05891e-06 0.000842784 0.000141701 -0.000142546 -5.97865e-05 0.000102926 0.000432602 0.000498391 -0.000362768 0.000261537 0.0013413 6.50795e-05 -0.000470369 1.28765e-05 -3.84409e-06 
1652 0 0.000211448 -0.00129533 -0.000163343 0.000411202 -0.0307929 0.00047989 2.25902e-05 0.0168137 -0.000393646 -5.32901e-05 8.6096e-05 0.0170438 -0.000545965 -0.00083608 -0.000173112 -0.000287642 0.000142766 9.49546e-06 0.000801222 0.000168027 -0.000133671 -6.04199e-05 0.000128138 0.000430779 0.000493614 -0.000364068 0.000262385 0.00134378 5.97459e-05 -0.00048004 1.15319e-05 2.68811e-06 
1652.35 0 0.000202158 -0.000893632 -0.000164393 0.000398835 -0.0298157 0.000493299 2.82554e-05 0.0172746 -0.000395127 -3.53757e-05 0.00011367 0.0175464 -0.000541212 -0.000838561 -0.000161869 -0.000247487 0.000138916 1.66613e-05 0.000763275 0.000192597 -0.00012567 -6.19917e-05 0.000153383 0.000429259 0.000490214 -0.000364334 0.000263949 0.0013454 5.25783e-05 -0.000489642 9.79017e-06 9.59637e-06 
1652.7 0 0.000192449 -0.000499037 -0.000162527 0.00038705 -0.0288199 0.000505746 2.92638e-05 0.0177096 -0.000397736 -1.62683e-05 0.000138283 0.0180222 -0.000532389 -0.000835608 -0.000151134 -0.000211145 0.000132935 2.58243e-05 0.000729304 0.000212665 -0.000116487 -6.3669e-05 0.00017833 0.000428037 0.000487058 -0.000363628 0.000265804 0.00134756 4.54016e-05 -0.000498437 6.509e-06 1.72099e-05 
1653.05 0 0.000183406 -0.000108842 -0.000159031 0.000375704 -0.0278068 0.000515187 2.48248e-05 0.0181178 -0.000399838 4.25975e-06 0.000163119 0.0184729 -0.000518315 -0.000829346 -0.00014119 -0.000177231 0.000127256 3.3454e-05 0.000697214 0.00022841 -0.000104377 -6.52484e-05 0.000202555 0.000426082 0.000483879 -0.000362614 0.000267896 0.00135066 4.02215e-05 -0.000505671 9.88498e-07 2.54673e-05 
1653.4 0 0.000175429 0.000277996 -0.000154448 0.000364338 -0.0267812 0.000519834 1.54861e-05 0.0185003 -0.000401416 2.65356e-05 0.000189156 0.0189018 -0.000500291 -0.000822034 -0.000132633 -0.000145253 0.000121708 3.80523e-05 0.000665258 0.000242597 -8.94297e-05 -6.60764e-05 0.00022562 0.000423131 0.000480729 -0.000361319 0.000270624 0.00135375 3.80441e-05 -0.000509991 -5.44008e-06 3.4753e-05 
1653.75 0 0.000168369 0.000658993 -0.000149569 0.000352949 -0.0257454 0.000519575 5.5797e-06 0.0188582 -0.000402935 4.9189e-05 0.000214743 0.0193091 -0.000483461 -0.000815187 -0.000125931 -0.000115712 0.000114813 4.0679e-05 0.00063283 0.000255687 -7.34778e-05 -6.48861e-05 0.000247914 0.000420444 0.000477839 -0.000358961 0.000274016 0.0013558 3.76305e-05 -0.000511278 -1.20746e-05 4.549e-05 
1654.1 0 0.000161871 0.00103248 -0.00014635 0.000341788 -0.0247003 0.000515461 -7.84214e-07 0.0191922 -0.000404863 6.98123e-05 0.000239211 0.0196923 -0.000470985 -0.000810755 -0.000121504 -8.74367e-05 0.000108718 4.11233e-05 0.000600597 0.000267314 -5.75681e-05 -6.21431e-05 0.000269559 0.000419397 0.000474761 -0.000356024 0.000277748 0.00135697 3.70055e-05 -0.000511573 -1.97102e-05 5.69778e-05 
1654.45 0 0.000154664 0.00139841 -0.000144914 0.000331183 -0.0236481 0.000506889 -4.9045e-06 0.0195046 -0.000405749 8.60359e-05 0.00026436 0.0200489 -0.000461585 -0.000807043 -0.000119124 -5.88121e-05 0.000106623 3.91432e-05 0.000569346 0.000278274 -4.129e-05 -5.90958e-05 0.000289753 0.000419464 0.000470512 -0.00035342 0.000283594 0.00135726 3.57631e-05 -0.000512199 -2.74177e-05 6.84732e-05 
1654.8 0 0.000146084 0.00175785 -0.000143966 0.00032284 -0.0225896 0.0004915 -1.07958e-05 0.0197974 -0.00040274 9.7275e-05 0.000291144 0.0203764 -0.000454437 -0.000801349 -0.000116958 -2.9858e-05 0.000107713 3.58055e-05 0.000537323 0.000287732 -2.4484e-05 -5.62916e-05 0.000308463 0.000418769 0.000464433 -0.000351346 0.000292339 0.00135659 3.44509e-05 -0.000513221 -3.39401e-05 7.96348e-05 
1655.15 0 0.000136714 0.00211124 -0.000144014 0.000317022 -0.0215244 0.000470639 -1.95263e-05 0.0200699 -0.000395086 0.000103337 0.000317878 0.0206743 -0.000449349 -0.00079477 -0.000113452 4.7474e-07 0.000109339 3.21562e-05 0.000502387 0.000296683 -6.87185e-06 -5.39844e-05 0.000326147 0.000417011 0.000455903 -0.000350719 0.000301519 0.00135519 3.39145e-05 -0.000514584 -3.97655e-05 9.02537e-05 
1655.5 0 0.000127245 0.00245747 -0.000145481 0.000311914 -0.0204518 0.000448116 -2.99944e-05 0.0203179 -0.000383431 0.000103756 0.000341425 0.020945 -0.000444444 -0.000787743 -0.000105806 3.42459e-05 0.000109863 3.01163e-05 0.000465643 0.000307012 1.09836e-05 -5.20143e-05 0.000343009 0.000414866 0.000445816 -0.000352749 0.000310172 0.00135254 3.40355e-05 -0.00051606 -4.4774e-05 0.000100924 
1655.85 0 0.000118314 0.00279564 -0.000147752 0.000306381 -0.0193729 0.000428173 -4.03763e-05 0.0205373 -0.000366471 0.000101061 0.000358848 0.0211915 -0.000438218 -0.000779008 -9.25578e-05 7.13368e-05 0.000108628 2.86164e-05 0.000428438 0.000318684 2.66195e-05 -5.12735e-05 0.000359534 0.000412941 0.00043513 -0.000356169 0.000317919 0.0013476 3.26636e-05 -0.000517435 -4.79322e-05 0.000111081 
1656.2 0 0.000109478 0.00312479 -0.000150956 0.000299697 -0.0182913 0.000414785 -4.95933e-05 0.0207296 -0.000342753 9.80434e-05 0.00037119 0.0214144 -0.000431245 -0.000769524 -7.8419e-05 0.000109488 0.000106069 2.45736e-05 0.000388991 0.000332489 3.84064e-05 -5.24251e-05 0.000377315 0.000412091 0.00042315 -0.000359324 0.000324568 0.00133987 3.06372e-05 -0.000518171 -4.90807e-05 0.000121052 
1656.55 0 0.000100576 0.00344342 -0.000155485 0.00029093 -0.0172088 0.000408777 -5.789e-05 0.0208992 -0.000312277 9.4261e-05 0.000381785 0.0216136 -0.000425021 -0.00076129 -6.70694e-05 0.000147514 0.000103705 1.93527e-05 0.000343534 0.000348518 4.77052e-05 -5.34054e-05 0.000395775 0.000411703 0.000409345 -0.000362456 0.000330857 0.00132963 3.00385e-05 -0.000516977 -4.99619e-05 0.00013343 
1656.9 0 9.30357e-05 0.00375162 -0.000161155 0.000280718 -0.0161244 0.000409074 -6.5733e-05 0.0210472 -0.000273134 8.94771e-05 0.000393923 0.0217905 -0.000420762 -0.000754387 -5.76957e-05 0.000187087 0.000102142 1.32597e-05 0.000292454 0.00036565 5.71085e-05 -5.24397e-05 0.000413643 0.000409935 0.000394173 -0.000364975 0.000337483 0.00131779 2.9339e-05 -0.0005128 -5.24135e-05 0.000148601 
1657.25 0 8.84617e-05 0.00405224 -0.000167497 0.000270426 -0.0150364 0.000414166 -7.28232e-05 0.0211747 -0.000224228 8.54486e-05 0.00040897 0.0219454 -0.000418606 -0.000747203 -5.02248e-05 0.000229945 9.9514e-05 4.5212e-06 0.000239082 0.000382795 6.67e-05 -5.05119e-05 0.000431653 0.000406426 0.00037923 -0.000365608 0.000345121 0.00130412 2.783e-05 -0.000505062 -5.71824e-05 0.000164808 
1657.6 0 8.72817e-05 0.00434716 -0.000173682 0.000260735 -0.0139445 0.000424293 -7.79625e-05 0.0212826 -0.000168586 8.33605e-05 0.000423871 0.022078 -0.00041738 -0.000739046 -4.62633e-05 0.000274513 9.46484e-05 -5.34396e-06 0.000184642 0.000400006 7.55778e-05 -4.83348e-05 0.000450375 0.000402243 0.000364654 -0.000364612 0.000353145 0.00128822 2.63173e-05 -0.000494975 -6.40115e-05 0.000180331 
1657.95 0 8.80957e-05 0.0046349 -0.000178917 0.000251744 -0.0128495 0.00044075 -8.04877e-05 0.0213695 -0.000111428 8.41979e-05 0.000437575 0.022188 -0.000417354 -0.000730911 -4.63815e-05 0.00031868 8.93457e-05 -1.44433e-05 0.000129326 0.000418039 8.42327e-05 -4.66587e-05 0.000468501 0.000397386 0.00034869 -0.000363671 0.000360559 0.00127138 2.49569e-05 -0.000484459 -7.27853e-05 0.000193793 
1658.3 0 9.00882e-05 0.00491328 -0.000183899 0.000243462 -0.011753 0.000461007 -8.15901e-05 0.0214344 -5.56691e-05 8.74535e-05 0.000451176 0.0222756 -0.000418398 -0.000722435 -4.86236e-05 0.000362785 8.51516e-05 -2.29061e-05 7.34659e-05 0.000435843 9.33339e-05 -4.66135e-05 0.000484515 0.00039065 0.000331033 -0.000363281 0.00036744 0.00125463 2.27893e-05 -0.000474101 -8.22502e-05 0.000204036 
1658.65 0 9.45529e-05 0.00518173 -0.000188832 0.000235787 -0.0106577 0.000481689 -8.29708e-05 0.0214792 -1.49807e-06 8.96301e-05 0.000465184 0.0223406 -0.000419691 -0.000712357 -5.10545e-05 0.000405801 8.03363e-05 -3.2499e-05 1.76768e-05 0.000450932 0.000101412 -4.82835e-05 0.000498299 0.000381464 0.000312412 -0.000362383 0.000373843 0.00123688 1.91854e-05 -0.000463092 -9.09145e-05 0.000211446 
1659 0 0.000101114 0.00544059 -0.000193346 0.000229084 -0.00956476 0.000501486 -8.45157e-05 0.0215067 5.30206e-05 8.88153e-05 0.000481801 0.0223835 -0.00042145 -0.000699887 -5.23822e-05 0.000447104 7.26816e-05 -4.48045e-05 -3.66667e-05 0.000462759 0.000106963 -5.07116e-05 0.000510959 0.000370963 0.000294294 -0.000360957 0.000378953 0.00121678 1.48417e-05 -0.000451512 -9.97876e-05 0.000217999 
1659.35 0 0.000107438 0.00569 -0.00019745 0.00022313 -0.00847438 0.000518727 -8.60591e-05 0.0215169 0.000109533 8.69787e-05 0.000502487 0.0224065 -0.000422657 -0.000684861 -5.09954e-05 0.000487457 6.19815e-05 -6.05248e-05 -8.76194e-05 0.00047244 0.000111225 -5.30532e-05 0.000524489 0.000361288 0.000278462 -0.000359033 0.000383051 0.00119444 1.13581e-05 -0.00043903 -0.000109872 0.00022591 
1659.7 0 0.000112041 0.00593058 -0.000201463 0.000217045 -0.0073859 0.000531348 -8.79281e-05 0.0215078 0.000168715 8.59179e-05 0.000526582 0.0224099 -0.000422188 -0.000667566 -4.49964e-05 0.000527644 4.70499e-05 -7.94115e-05 -0.000133484 0.000479366 0.000115518 -5.53456e-05 0.000538888 0.000353444 0.000265766 -0.000356429 0.000386725 0.00117008 9.12548e-06 -0.000425087 -0.000121047 0.000236081 
1660.05 0 0.000114108 0.00616294 -0.000206001 0.000211637 -0.0062995 0.000538832 -8.88447e-05 0.0214778 0.000230992 8.71868e-05 0.000552303 0.0223909 -0.000419844 -0.000649171 -3.38667e-05 0.000569032 2.71131e-05 -9.97391e-05 -0.000172458 0.000484565 0.000120001 -5.79942e-05 0.000552964 0.000346749 0.000255916 -0.000354352 0.00039041 0.00114401 6.7516e-06 -0.000410499 -0.000132654 0.000247395 
1660.4 0 0.000113625 0.00638672 -0.000210689 0.000207875 -0.00521813 0.000541692 -8.63851e-05 0.0214262 0.000295108 9.28052e-05 0.000577774 0.0223483 -0.000413985 -0.000632112 -1.96421e-05 0.000613086 4.77755e-06 -0.000118511 -0.000203605 0.000490947 0.000125407 -6.26521e-05 0.000566209 0.00034024 0.000246917 -0.000353858 0.000394566 0.00111647 3.76241e-06 -0.000395773 -0.000144468 0.000259229 
1660.75 0 0.000113062 0.00660081 -0.00021436 0.000204773 -0.00414543 0.000541607 -7.95561e-05 0.0213535 0.00035802 0.000102714 0.000602745 0.0222832 -0.000401576 -0.000617858 -4.93863e-06 0.000658191 -1.76387e-05 -0.000133841 -0.000229248 0.000500495 0.000132785 -7.02986e-05 0.000578286 0.000332422 0.000236325 -0.000355043 0.000398654 0.00108802 1.15379e-06 -0.000380833 -0.000157035 0.000271474 
1661.1 0 0.000115021 0.00680399 -0.000216579 0.000201058 -0.00308254 0.000541847 -6.81721e-05 0.0212599 0.000417206 0.000115533 0.000627328 0.0221976 -0.000382646 -0.000604985 9.17701e-06 0.000699544 -3.90514e-05 -0.000145935 -0.000251859 0.000514433 0.000141384 -7.91549e-05 0.000588247 0.000322009 0.000223497 -0.000357424 0.000402315 0.00105966 -6.64476e-07 -0.000366002 -0.000170604 0.000283217 
1661.45 0 0.000118976 0.00699542 -0.000218055 0.000197149 -0.00202922 0.000543432 -5.14296e-05 0.0211444 0.00047312 0.00012734 0.000651882 0.0220928 -0.000360832 -0.000590829 2.50538e-05 0.000734177 -5.88842e-05 -0.000156812 -0.000270953 0.00053278 0.000149201 -8.74902e-05 0.000595575 0.000310041 0.000209777 -0.000359301 0.000405386 0.00103227 -1.87434e-06 -0.000350599 -0.000184707 0.000293531 
1661.8 0 0.000122844 0.00717567 -0.000218663 0.000194459 -0.000985101 0.000542037 -2.94546e-05 0.021007 0.000527203 0.000134838 0.000677458 0.0219692 -0.000337266 -0.000575188 4.55988e-05 0.000762856 -7.89531e-05 -0.000169356 -0.000285544 0.000554786 0.000156149 -9.47941e-05 0.000602209 0.000297086 0.00019707 -0.000359382 0.00040702 0.00100581 -2.38382e-06 -0.00033454 -0.000199106 0.000301428 
1662.15 0 0.000125942 0.00734645 -0.000217744 0.000193296 4.89729e-05 0.000532844 -5.90628e-06 0.0208485 0.000578825 0.000138285 0.000702258 0.0218275 -0.000309924 -0.000560085 7.10901e-05 0.000786345 -0.0001011 -0.000184901 -0.000297013 0.000579752 0.000163237 -0.000100053 0.000609869 0.000282248 0.000186457 -0.000357236 0.000405977 0.000979317 -2.48205e-06 -0.000319904 -0.000213936 0.000307585 
1662.5 0 0.000127425 0.00750779 -0.000216195 0.000193357 0.00107061 0.00051628 1.32241e-05 0.0206701 0.000627299 0.000136589 0.000721626 0.0216693 -0.000276484 -0.000547607 9.88232e-05 0.000804791 -0.000126464 -0.000202385 -0.000307705 0.000605509 0.000169213 -0.000103981 0.000618497 0.000264615 0.000176943 -0.000353467 0.000401575 0.000952804 -2.70307e-06 -0.000307854 -0.000228512 0.000312879 
1662.85 0 0.000126561 0.00765741 -0.000213943 0.000194395 0.00207986 0.000496418 2.47559e-05 0.0204743 0.000671509 0.000127753 0.000734332 0.0214947 -0.000238367 -0.000538536 0.00012527 0.000818039 -0.000156633 -0.000218728 -0.000318388 0.000628864 0.000172152 -0.000108271 0.000626922 0.000244424 0.000166445 -0.000350063 0.000393788 0.000926836 -3.06863e-06 -0.000297653 -0.000241435 0.000318056 
1663.2 0 0.000124544 0.00779422 -0.000210654 0.00019586 0.0030801 0.000476888 3.01894e-05 0.0202626 0.000709063 0.000112138 0.000743702 0.0213026 -0.000200563 -0.000532125 0.000150399 0.000827424 -0.00019126 -0.000231384 -0.00033077 0.000649282 0.000172593 -0.000113344 0.000633214 0.000223166 0.000154077 -0.000348693 0.000383059 0.000900507 -3.6309e-06 -0.000288826 -0.000252394 0.000324135 
1663.55 0 0.000123237 0.00791866 -0.000206408 0.000196992 0.00407177 0.000458702 3.3267e-05 0.0200333 0.000739232 9.16166e-05 0.000751935 0.0210925 -0.000166184 -0.000526093 0.000177881 0.000834948 -0.000228237 -0.000241658 -0.000345888 0.000667916 0.000172691 -0.000119181 0.000636545 0.000200994 0.000141534 -0.000349622 0.000371066 0.000873601 -4.42734e-06 -0.000280714 -0.000261359 0.000331399 
1663.9 0 0.000123169 0.00803113 -0.000200792 0.000197666 0.00505153 0.000440394 3.62668e-05 0.0197847 0.000763447 6.88843e-05 0.00075809 0.0208659 -0.000136734 -0.000520554 0.000210635 0.000840435 -0.000266796 -0.00025229 -0.000360262 0.000683808 0.000174304 -0.000124845 0.00063841 0.000176909 0.000130001 -0.00035182 0.000358657 0.000847485 -5.20603e-06 -0.000272771 -0.000268348 0.000339067 
1664.25 0 0.000123488 0.00813246 -0.000193639 0.000197356 0.0060147 0.000420335 3.87425e-05 0.0195181 0.000781839 4.52129e-05 0.000761655 0.020622 -0.000112117 -0.000519485 0.000246887 0.00084237 -0.000305868 -0.000264346 -0.000372044 0.000696072 0.000177852 -0.000128751 0.000640964 0.000152741 0.000117854 -0.000354748 0.000345935 0.000822639 -5.42365e-06 -0.000264459 -0.00027364 0.000347572 
1664.6 0 0.000123959 0.00822284 -0.0001845 0.000194711 0.00695873 0.000399046 3.97171e-05 0.0192373 0.00079338 1.94045e-05 0.000762486 0.0203588 -8.92965e-05 -0.000524326 0.000282957 0.000840336 -0.00034285 -0.00027517 -0.000385076 0.000704648 0.000181868 -0.000129696 0.000643961 0.00013096 0.00010341 -0.000359026 0.000333263 0.000799779 -5.05369e-06 -0.000254872 -0.000277339 0.000357673 
1664.95 0 0.000125702 0.00830288 -0.000173112 0.000189501 0.007883 0.000379064 3.961e-05 0.0189438 0.000798592 -9.7593e-06 0.000759951 0.020076 -6.62867e-05 -0.000532621 0.000316277 0.000834532 -0.000374992 -0.000282058 -0.000402638 0.000709364 0.000184964 -0.000128643 0.000645409 0.000111821 8.67709e-05 -0.000365169 0.000320535 0.000779649 -6.48637e-06 -0.000244424 -0.000280065 0.000368606 
1665.3 0 0.000128702 0.00837311 -0.000160693 0.000182409 0.00878562 0.000361507 4.13233e-05 0.0186378 0.000799326 -4.1165e-05 0.000753998 0.0197751 -4.42031e-05 -0.000541686 0.000346014 0.000827278 -0.000400534 -0.00028602 -0.000424779 0.000709223 0.000187102 -0.000127074 0.000644211 9.39791e-05 6.89029e-05 -0.000372719 0.000307243 0.000761331 -1.03396e-05 -0.000233543 -0.000283188 0.000379154 
1665.65 0 0.000131664 0.00843305 -0.000148983 0.000173927 0.00966649 0.000344886 4.8584e-05 0.0183191 0.000796456 -7.19469e-05 0.000744907 0.0194569 -2.38126e-05 -0.000549892 0.000372618 0.000821325 -0.000419461 -0.000286864 -0.000449893 0.000705942 0.000188688 -0.000124532 0.000640722 7.68801e-05 5.02688e-05 -0.000380659 0.000292565 0.000743486 -1.45361e-05 -0.000222069 -0.00028603 0.000388621 
1666 0 0.000134839 0.00848271 -0.000138516 0.000164914 0.010526 0.000327427 6.28493e-05 0.0179877 0.000788028 -0.000102146 0.000733366 0.0191216 -3.52237e-06 -0.000555743 0.000397593 0.000816681 -0.00043251 -0.000284194 -0.000476758 0.000705654 0.000189928 -0.000121263 0.000635802 6.14457e-05 3.13081e-05 -0.000388779 0.000277271 0.000725097 -1.83153e-05 -0.000211137 -0.000287775 0.000396927 
1666.35 0 0.000138676 0.00852135 -0.00012865 0.000156647 0.0113626 0.000307756 8.1047e-05 0.0176446 0.000774002 -0.000133808 0.000720655 0.0187688 1.88463e-05 -0.00055883 0.00042384 0.000813754 -0.000439519 -0.000279443 -0.000504488 0.000713103 0.00019086 -0.000117806 0.000629796 4.78697e-05 1.24812e-05 -0.000396402 0.000262283 0.00070513 -2.13993e-05 -0.000202644 -0.00028946 0.00040406 
1666.7 0 0.00014154 0.00854884 -0.00011962 0.000148572 0.0121761 0.000283642 9.79512e-05 0.0172893 0.000760157 -0.000167166 0.000706918 0.0183965 4.49757e-05 -0.000560133 0.000452281 0.000813495 -0.000442319 -0.000272236 -0.000531966 0.000729701 0.00019112 -0.000113403 0.000622457 3.5579e-05 -6.14367e-06 -0.000403195 0.000246252 0.000682719 -2.35665e-05 -0.000196722 -0.000290946 0.000409882 
1667.05 0 0.000142623 0.00856669 -0.000112165 0.000140126 0.012967 0.000256003 0.00011019 0.016921 0.00075289 -0.000201414 0.00069017 0.0180052 7.6241e-05 -0.000558281 0.000481763 0.000815524 -0.000445372 -0.000261498 -0.000558495 0.000752928 0.000190299 -0.000107641 0.000613767 2.39239e-05 -2.4218e-05 -0.000409323 0.000228888 0.000657791 -2.62888e-05 -0.000192538 -0.000292157 0.000415251 
1667.4 0 0.000142042 0.00857667 -0.000105223 0.00013309 0.013734 0.00023096 0.000118093 0.0165396 0.000752541 -0.000235132 0.000670765 0.0175948 0.000112126 -0.000552167 0.000512041 0.000819404 -0.0004496 -0.000247874 -0.000584266 0.000777136 0.000188932 -0.000101283 0.000604489 1.16514e-05 -4.18127e-05 -0.000413466 0.000211259 0.000631395 -3.07718e-05 -0.000189261 -0.000293268 0.000420578 
1667.75 0 0.000139664 0.00857921 -9.67427e-05 0.000127836 0.0144739 0.000211156 0.000123651 0.0161464 0.000754378 -0.000266617 0.00065241 0.0171662 0.000148185 -0.00054351 0.000542459 0.000824206 -0.000452319 -0.000230812 -0.000610089 0.00079834 0.000188587 -9.52644e-05 0.000594068 -7.25973e-07 -5.87132e-05 -0.000414135 0.000193808 0.000604603 -3.57898e-05 -0.000185284 -0.000293697 0.000424617 
1668.1 0 0.000135692 0.00857415 -8.71192e-05 0.000122071 0.0151852 0.000192119 0.000127806 0.0157426 0.000752776 -0.000295185 0.000637462 0.0167255 0.000179181 -0.000533264 0.000569272 0.000830506 -0.000451326 -0.000208706 -0.000635753 0.000816198 0.000189936 -9.043e-05 0.000582193 -1.17332e-05 -7.53085e-05 -0.000411151 0.000177388 0.000577169 -3.81145e-05 -0.000180273 -0.000293137 0.000426589 
1668.45 0 0.000130408 0.00856256 -7.83232e-05 0.000115424 0.0158697 0.000168343 0.000129741 0.0153285 0.000745764 -0.000319361 0.000625754 0.0162793 0.000205382 -0.000519897 0.000590732 0.000838985 -0.000444356 -0.000182807 -0.000659051 0.000832313 0.000192873 -8.66227e-05 0.000569717 -2.1926e-05 -9.29615e-05 -0.000405743 0.00016227 0.000548976 -3.60659e-05 -0.000174732 -0.000291562 0.000428152 
1668.8 0 0.000123473 0.00854479 -7.04325e-05 0.000110107 0.0165311 0.00013754 0.000127146 0.0149057 0.000735823 -0.000337997 0.000614241 0.0158307 0.000231032 -0.000502325 0.000610662 0.000848052 -0.000430305 -0.000157807 -0.000676212 0.000847152 0.000197098 -8.36216e-05 0.000557668 -3.28095e-05 -0.000110338 -0.000398924 0.000147584 0.000520927 -3.16404e-05 -0.000168526 -0.000289839 0.000429394 
1669.15 0 0.000114886 0.00852036 -6.27124e-05 0.000106761 0.0171724 0.000101667 0.000119309 0.0144775 0.000726001 -0.000351802 0.000599416 0.0153793 0.000258727 -0.000482633 0.000631801 0.000856436 -0.000410242 -0.000138154 -0.000687035 0.000859213 0.000202244 -8.19347e-05 0.00054556 -4.58502e-05 -0.000125821 -0.000390179 0.000132259 0.000494434 -2.70725e-05 -0.00016208 -0.000288641 0.000428703 
1669.5 0 0.000105329 0.0084887 -5.4796e-05 0.000104137 0.0177918 6.46623e-05 0.000107249 0.014045 0.000719027 -0.000362947 0.000582526 0.014923 0.000288703 -0.000465256 0.000653608 0.000863219 -0.000386856 -0.000124124 -0.000695875 0.000869063 0.000208277 -8.19733e-05 0.000532183 -6.12674e-05 -0.000138991 -0.000380808 0.000115988 0.000470276 -2.26959e-05 -0.000156741 -0.000287748 0.000426914 
1669.85 0 9.51349e-05 0.00844819 -4.72438e-05 0.000100502 0.0183859 2.65e-05 9.22145e-05 0.0136063 0.000714269 -0.000374548 0.000566399 0.0144618 0.000318947 -0.000452677 0.000675528 0.000867625 -0.000361274 -0.000113882 -0.000706737 0.000877477 0.000214548 -8.47088e-05 0.000517878 -7.7597e-05 -0.000150666 -0.000374055 9.94855e-05 0.000448408 -1.82734e-05 -0.000153943 -0.000287269 0.000425526 
1670.2 0 8.35175e-05 0.00839787 -4.08886e-05 9.48887e-05 0.0189532 -1.4411e-05 7.5543e-05 0.0131597 0.000708854 -0.000388789 0.000550203 0.0139954 0.000347876 -0.000443432 0.000697014 0.000869157 -0.00033348 -0.000107377 -0.000721116 0.000882777 0.000219841 -8.96431e-05 0.000502582 -9.25352e-05 -0.000162783 -0.000370594 8.28346e-05 0.000428552 -1.48259e-05 -0.000153518 -0.000287124 0.000424877 
1670.55 0 6.95518e-05 0.00833846 -3.49088e-05 8.83486e-05 0.0194936 -5.63638e-05 5.77851e-05 0.0127045 0.00070275 -0.000405531 0.00053153 0.0135211 0.00037441 -0.000434648 0.000715807 0.000867255 -0.000303671 -0.000105223 -0.000739159 0.000882477 0.000223726 -9.49831e-05 0.000485742 -0.000104472 -0.000176593 -0.000369037 6.63098e-05 0.000410778 -1.27789e-05 -0.00015506 -0.000286558 0.000424543 
1670.9 0 5.35708e-05 0.0082717 -2.88273e-05 8.16891e-05 0.0200079 -9.58907e-05 3.93596e-05 0.0122414 0.00069436 -0.000423143 0.000510098 0.0130363 0.00039713 -0.000425308 0.00072859 0.000862245 -0.00027322 -0.000104543 -0.000759866 0.00087661 0.00022648 -0.000100736 0.00046756 -0.000113095 -0.000192164 -0.000368526 5.04694e-05 0.00039486 -1.16602e-05 -0.000156197 -0.000285616 0.000424069 
1671.25 0 3.48935e-05 0.00819972 -2.35791e-05 7.39193e-05 0.0204981 -0.0001318 2.09838e-05 0.011772 0.000679781 -0.000439169 0.000486314 0.0125413 0.000416885 -0.000414556 0.000734512 0.000855523 -0.000246467 -0.000100187 -0.000782792 0.000868226 0.00022871 -0.000107565 0.00044886 -0.000118748 -0.000209825 -0.000368378 3.59717e-05 0.000379072 -1.17014e-05 -0.000155282 -0.00028568 0.000423092 
1671.6 0 1.3374e-05 0.00812417 -1.89601e-05 6.53426e-05 0.0209687 -0.000165674 1.99725e-06 0.0112954 0.000658579 -0.0004522 0.000458859 0.0120377 0.000436526 -0.00040116 0.000736517 0.000847205 -0.000225089 -9.08347e-05 -0.000808906 0.000858838 0.000232342 -0.00011458 0.000431045 -0.00012233 -0.000228211 -0.00036824 2.3135e-05 0.000361529 -1.26586e-05 -0.000153286 -0.000287777 0.000421109 
1671.95 0 -8.93218e-06 0.00804539 -1.35915e-05 5.66625e-05 0.0214225 -0.000195863 -2.0731e-05 0.0108103 0.00063551 -0.000463209 0.000426248 0.0115268 0.000456125 -0.000386136 0.000737614 0.000835847 -0.000206009 -7.90338e-05 -0.000838747 0.000848252 0.000238973 -0.000120734 0.000414383 -0.000125374 -0.000246914 -0.000369917 1.1726e-05 0.000342199 -1.3419e-05 -0.000150587 -0.000291403 0.000419295 
1672.3 0 -3.10709e-05 0.0079613 -7.99446e-06 4.74512e-05 0.021858 -0.000218273 -4.75118e-05 0.010319 0.000614318 -0.000473336 0.000390621 0.0110116 0.000473155 -0.000370922 0.000737741 0.000820611 -0.00018623 -6.60781e-05 -0.000869281 0.000836213 0.000247621 -0.000125977 0.000399283 -0.000129194 -0.000266347 -0.000374208 8.54186e-07 0.000322032 -1.34704e-05 -0.000145861 -0.000295252 0.00041921 
1672.65 0 -5.35197e-05 0.00786936 -3.28621e-06 3.82631e-05 0.0222753 -0.00023269 -7.45469e-05 0.0098252 0.00059385 -0.00048188 0.000353223 0.0104936 0.000487616 -0.000354684 0.000734332 0.000800738 -0.000164944 -5.12443e-05 -0.000897283 0.000823362 0.000256738 -0.000130087 0.000386641 -0.000133248 -0.000284666 -0.000380205 -1.10696e-05 0.000300229 -1.26502e-05 -0.000139514 -0.000297776 0.000420193 
1673 0 -7.59328e-05 0.00776837 9.07054e-07 3.11307e-05 0.0226751 -0.000240434 -0.000100464 0.00932923 0.00057176 -0.000486952 0.000315553 0.0099716 0.000501403 -0.000336412 0.000726978 0.000775314 -0.000141909 -3.24626e-05 -0.000921118 0.000811783 0.000265766 -0.000133379 0.000376677 -0.000135915 -0.000301101 -0.000387786 -2.37041e-05 0.000277028 -1.05669e-05 -0.000134277 -0.000298774 0.000421513 
1673.35 0 -9.75595e-05 0.00765769 4.18926e-06 2.57732e-05 0.0230566 -0.000242436 -0.000126901 0.008829 0.000548411 -0.000488047 0.000281868 0.00944457 0.000513767 -0.000318969 0.00071822 0.000744902 -0.000117468 -9.30984e-06 -0.000939986 0.000802296 0.000274746 -0.000136863 0.00036876 -0.000137427 -0.000316201 -0.000397217 -3.52166e-05 0.00025315 -7.57791e-06 -0.000131608 -0.000299393 0.000423511 
1673.7 0 -0.000117751 0.00753675 6.55398e-06 1.93237e-05 0.0234179 -0.000239815 -0.000155561 0.00832186 0.000527046 -0.000486195 0.000255288 0.00891387 0.000522983 -0.000304692 0.000707997 0.000711785 -9.27118e-05 1.40807e-05 -0.000955941 0.000793162 0.000283509 -0.000140437 0.000360568 -0.000139833 -0.000329959 -0.00040729 -4.51148e-05 0.000228332 -5.31448e-06 -0.000130621 -0.000300145 0.000426524 
1674.05 0 -0.000137238 0.00740515 9.37059e-06 1.04791e-05 0.0237582 -0.000233947 -0.000187205 0.00780744 0.000510496 -0.000481009 0.000235504 0.00837831 0.000527417 -0.000292802 0.000693355 0.000678941 -6.99631e-05 3.45679e-05 -0.000971344 0.00078326 0.000291292 -0.000142055 0.000349849 -0.000143814 -0.000342524 -0.000415458 -5.35684e-05 0.000203382 -5.13148e-06 -0.000129916 -0.000300688 0.000429802 
1674.4 0 -0.00015716 0.00726274 1.24548e-05 1.23934e-07 0.0240765 -0.000225907 -0.000221446 0.00728802 0.000499031 -0.000472921 0.000220698 0.00783421 0.000526706 -0.000280929 0.00067334 0.000647803 -5.21357e-05 5.47101e-05 -0.000986049 0.000772773 0.00029747 -0.000141273 0.000337179 -0.000148633 -0.00035428 -0.000420842 -6.09498e-05 0.000180257 -6.42841e-06 -0.000129131 -0.00030035 0.000432598 
1674.75 0 -0.000178263 0.0071113 1.46087e-05 -9.17769e-06 0.024371 -0.000216958 -0.000256646 0.00676648 0.000490678 -0.000464341 0.000208745 0.00728134 0.000522242 -0.000267092 0.000649306 0.000618899 -4.03441e-05 7.70216e-05 -0.000998281 0.00076029 0.000302362 -0.000140196 0.000325341 -0.000154135 -0.000365589 -0.000425113 -6.82491e-05 0.000160056 -7.42677e-06 -0.000128073 -0.000299415 0.000434495 
1675.1 0 -0.000199826 0.00695292 1.52117e-05 -1.50433e-05 0.0246377 -0.000207912 -0.000291196 0.00624529 0.000483431 -0.000457484 0.000197118 0.00672327 0.00051438 -0.000251441 0.000622906 0.000593649 -3.50533e-05 9.98996e-05 -0.00100925 0.000745311 0.000305741 -0.000139767 0.000315247 -0.000159946 -0.000376258 -0.000429171 -7.62535e-05 0.000141308 -7.5103e-06 -0.000126317 -0.000297708 0.000435843 
1675.45 0 -0.000221034 0.0067875 1.38343e-05 -1.81615e-05 0.0248753 -0.000197159 -0.000324527 0.00572577 0.000477423 -0.000452074 0.000183701 0.00616312 0.00050176 -0.000234216 0.000595563 0.000572416 -3.71825e-05 0.000122756 -0.00102283 0.000728898 0.000306535 -0.000138241 0.000306377 -0.000165585 -0.00038516 -0.000431864 -8.48256e-05 0.000121786 -6.98774e-06 -0.000123481 -0.000295154 0.00043595 
1675.8 0 -0.000241047 0.00661506 1.05125e-05 -2.0507e-05 0.0250856 -0.000183579 -0.000354675 0.00520567 0.000471168 -0.000445923 0.000167358 0.00560068 0.000486042 -0.000212974 0.000569047 0.000555302 -4.68117e-05 0.000147414 -0.00103982 0.000711038 0.000304171 -0.000134536 0.000298749 -0.000170902 -0.000392118 -0.000431824 -9.44764e-05 0.000100095 -6.28649e-06 -0.000118647 -0.000293489 0.000433968 
1676.15 0 -0.000258077 0.00643609 6.38875e-06 -2.31411e-05 0.0252684 -0.000167555 -0.000378222 0.00468353 0.000464707 -0.000438182 0.000149321 0.00503505 0.000470427 -0.000186804 0.000545507 0.000542456 -6.25813e-05 0.000174085 -0.00105733 0.000693009 0.000300499 -0.000130335 0.00029112 -0.000175065 -0.000397804 -0.000429992 -0.000105109 7.67997e-05 -5.30513e-06 -0.000111295 -0.000292746 0.00043069 
1676.5 0 -0.000271362 0.0062515 2.24649e-06 -2.70589e-05 0.0254224 -0.000151578 -0.00039656 0.00416075 0.000460053 -0.000429058 0.000132283 0.00446739 0.000456566 -0.000157902 0.00052475 0.00053158 -8.2684e-05 0.000201718 -0.00107132 0.000676664 0.000297959 -0.000126987 0.000282607 -0.00017717 -0.000401863 -0.000427773 -0.000114604 5.28161e-05 -4.01581e-06 -0.000102029 -0.000291124 0.000426142 
1676.85 0 -0.000281866 0.00606266 -6.65787e-07 -3.26806e-05 0.0255458 -0.000138957 -0.000412881 0.00363824 0.000455673 -0.000418848 0.000117438 0.00389907 0.000445826 -0.000127237 0.00050465 0.000518632 -0.000105596 0.000229289 -0.00108116 0.000661214 0.000296081 -0.000124231 0.000273075 -0.000177832 -0.000405013 -0.000425363 -0.000121702 2.73904e-05 -2.51141e-06 -9.18921e-05 -0.000288762 0.000419677 
1677.2 0 -0.000290039 0.00586989 -1.20778e-06 -3.90374e-05 0.0256372 -0.000132025 -0.000427394 0.00311669 0.000448438 -0.000408227 0.000105166 0.00333103 0.000437645 -9.35584e-05 0.000484862 0.000502846 -0.000128364 0.000256228 -0.00108815 0.000645856 0.000294175 -0.00012176 0.000262749 -0.000179094 -0.000408553 -0.000422374 -0.00012794 8.84036e-07 -3.40291e-07 -8.18271e-05 -0.000287018 0.000412416 
1677.55 0 -0.000294842 0.00567375 -5.50114e-07 -4.51318e-05 0.0256972 -0.000129987 -0.000439663 0.00259718 0.000437474 -0.000398316 9.63252e-05 0.002763 0.000431412 -5.74551e-05 0.000467669 0.000486315 -0.000147838 0.000282053 -0.00109205 0.000631533 0.000291309 -0.000119131 0.00025212 -0.000181801 -0.00041351 -0.000418379 -0.000135371 -2.5235e-05 1.7437e-06 -7.18927e-05 -0.000285747 0.000405861 
1677.9 0 -0.000297314 0.00547487 -7.05743e-07 -5.11824e-05 0.0257257 -0.000130194 -0.000450013 0.00208065 0.000424116 -0.000390173 9.08593e-05 0.00219544 0.000428635 -2.10056e-05 0.000453732 0.000469883 -0.000164038 0.000306124 -0.00109293 0.000618411 0.000286562 -0.000116057 0.000242129 -0.000185469 -0.000421175 -0.00041466 -0.00014349 -5.02598e-05 1.82292e-06 -6.13901e-05 -0.000285261 0.00039999 
1678.25 0 -0.00029934 0.00527231 -2.32574e-06 -5.82232e-05 0.0257243 -0.000131821 -0.000460771 0.00156824 0.000410666 -0.000384011 8.6344e-05 0.00163155 0.000429166 1.45872e-05 0.000440981 0.000453627 -0.000178678 0.000328337 -0.00109097 0.000605457 0.000280001 -0.000112041 0.000233715 -0.000189553 -0.000431039 -0.000410869 -0.000150824 -7.45405e-05 -1.66492e-07 -5.02809e-05 -0.000285882 0.000394897 
1678.6 0 -0.000302305 0.00506687 -4.68154e-06 -6.75347e-05 0.0256964 -0.000134424 -0.000474482 0.00105978 0.000399085 -0.000380643 8.01192e-05 0.0010735 0.000429072 4.92898e-05 0.00042779 0.000436818 -0.000193186 0.000351531 -0.001085 0.00059174 0.000271332 -0.000106247 0.000226458 -0.000193029 -0.000441065 -0.000405292 -0.000157201 -9.81602e-05 -2.37657e-06 -3.96607e-05 -0.000285629 0.000391614 
1678.95 0 -0.000306756 0.00486033 -7.56998e-06 -7.86593e-05 0.0256424 -0.000137148 -0.000492101 0.000556043 0.000389041 -0.000380746 7.15439e-05 0.000522705 0.000423812 8.3546e-05 0.000413581 0.000419479 -0.000207597 0.000377893 -0.00107405 0.000577692 0.00026097 -9.8974e-05 0.00021807 -0.000195243 -0.000450118 -0.00039866 -0.000163415 -0.000120147 -4.1475e-06 -2.96458e-05 -0.000283189 0.000390617 
1679.3 0 -0.000310949 0.00465169 -1.10967e-05 -9.0771e-05 0.0255624 -0.000137916 -0.000512696 6.0977e-05 0.000378475 -0.000383432 6.37033e-05 -1.88338e-05 0.00041285 0.000116313 0.000397507 0.000404869 -0.000222592 0.000406156 -0.00105897 0.000564278 0.000249517 -9.12516e-05 0.00020716 -0.000197384 -0.00045763 -0.000391536 -0.000169596 -0.000140733 -5.45604e-06 -1.89162e-05 -0.000278603 0.000391417 
1679.65 0 -0.000312958 0.004439 -1.51393e-05 -0.000104168 0.02546 -0.000136754 -0.000534066 -0.000422271 0.000365259 -0.000387065 6.041e-05 -0.00055105 0.000400091 0.000147198 0.000380503 0.000394085 -0.000240319 0.000434843 -0.00104188 0.000550739 0.000236839 -8.17876e-05 0.000194698 -0.000200253 -0.000461383 -0.00038239 -0.000175577 -0.000160315 -5.79887e-06 -7.94338e-06 -0.000271745 0.000393727 
1680 0 -0.000311132 0.00422188 -1.85339e-05 -0.000118452 0.025339 -0.00013702 -0.000554991 -0.000896043 0.000350808 -0.000390143 6.13145e-05 -0.00107495 0.000389363 0.000177325 0.000364453 0.000384379 -0.000261122 0.000462672 -0.00102373 0.000536364 0.000224032 -6.93667e-05 0.000180964 -0.000203076 -0.000461172 -0.000370479 -0.000181024 -0.000178164 -4.76483e-06 1.83959e-06 -0.00026343 0.00039601 
1680.35 0 -0.00030523 0.00400102 -1.99922e-05 -0.000133044 0.0252005 -0.000140001 -0.000575888 -0.00136351 0.000338475 -0.000390463 6.52241e-05 -0.00158961 0.000381391 0.000207747 0.000346777 0.000374779 -0.000283508 0.0004871 -0.00100517 0.000521732 0.000213151 -5.58734e-05 0.000166023 -0.000205311 -0.000460435 -0.000356398 -0.000185317 -0.000194719 -1.9733e-06 1.06886e-05 -0.000254932 0.000396148 
1680.7 0 -0.000297551 0.0037765 -2.04571e-05 -0.000147689 0.0250434 -0.000145688 -0.000597045 -0.00182409 0.000327884 -0.000386172 7.09091e-05 -0.00209429 0.00037543 0.000239565 0.000324511 0.00036602 -0.000307159 0.000505705 -0.000987663 0.00050922 0.000204026 -4.30905e-05 0.000150726 -0.000206471 -0.000461241 -0.000340191 -0.000189289 -0.000211285 2.50895e-06 1.93641e-05 -0.000247266 0.000393587 
1681.05 0 -0.000289631 0.00354869 -2.15854e-05 -0.000161598 0.0248667 -0.000154209 -0.000618122 -0.00227843 0.000315947 -0.00037895 7.51809e-05 -0.00258989 0.000372351 0.000273059 0.000298257 0.000358576 -0.000333443 0.000517399 -0.000970987 0.000501589 0.000195944 -3.16437e-05 0.000135348 -0.000206029 -0.000463363 -0.00032269 -0.000193542 -0.00022887 8.03895e-06 2.9417e-05 -0.000241348 0.000389441 
1681.4 0 -0.000281334 0.00331879 -2.34184e-05 -0.000173853 0.0246685 -0.00016404 -0.000638575 -0.00272827 0.000301091 -0.00037184 7.58186e-05 -0.00307583 0.000374466 0.000307394 0.000271366 0.000351501 -0.00036323 0.000523024 -0.00095576 0.000497883 0.000188328 -2.21233e-05 0.000120041 -0.000204525 -0.000466117 -0.000306057 -0.000197226 -0.000247542 1.40058e-05 4.24283e-05 -0.000237553 0.000385665 
1681.75 0 -0.000273345 0.00308831 -2.47873e-05 -0.000184041 0.024448 -0.000172562 -0.000656047 -0.00317204 0.000283551 -0.000365147 7.18533e-05 -0.00355102 0.000382495 0.000342323 0.000247672 0.000342786 -0.00039469 0.000526045 -0.000942887 0.0004933 0.000180207 -1.43932e-05 0.000105732 -0.00020282 -0.000469759 -0.000291017 -0.000200668 -0.000266419 1.98179e-05 5.79933e-05 -0.000234988 0.000382026 
1682.1 0 -0.000266738 0.00285689 -2.40528e-05 -0.000192904 0.0242054 -0.000178261 -0.000667281 -0.00360786 0.000263931 -0.000358194 6.13839e-05 -0.00401525 0.000391915 0.000376049 0.000227206 0.000332019 -0.000424805 0.000529533 -0.00093079 0.000484619 0.000171985 -7.51497e-06 9.30712e-05 -0.000201416 -0.000474612 -0.000277181 -0.000204657 -0.000284979 2.51588e-05 7.58624e-05 -0.000232455 0.000376678 
1682.45 0 -0.000261951 0.00262387 -2.08924e-05 -0.000201567 0.0239429 -0.00018185 -0.000670868 -0.00403727 0.000243735 -0.000350035 4.20016e-05 -0.00446842 0.000396541 0.000405627 0.000208287 0.000321847 -0.000450855 0.000532332 -0.000915427 0.000472093 0.000164109 -1.40922e-06 8.23567e-05 -0.000200164 -0.000479324 -0.000263329 -0.000208957 -0.000302665 2.97624e-05 9.54209e-05 -0.000228852 0.000369877 
1682.8 0 -0.000258857 0.00238965 -1.6601e-05 -0.000209779 0.0236641 -0.00018445 -0.000670208 -0.00446201 0.00022375 -0.000339375 1.23315e-05 -0.00491096 0.000394395 0.000429822 0.000191112 0.00031441 -0.000470761 0.000531876 -0.000891783 0.00045829 0.000157047 3.42887e-06 7.40782e-05 -0.00019642 -0.000483127 -0.000248571 -0.000212818 -0.00031926 3.35786e-05 0.000114842 -0.000223857 0.000362187 
1683.15 0 -0.000256989 0.00215549 -1.1415e-05 -0.000217105 0.0233707 -0.000184978 -0.000669931 -0.00488105 0.000203947 -0.000326618 -2.70609e-05 -0.00534426 0.000387425 0.000448736 0.000175475 0.000310726 -0.000485156 0.000528025 -0.000858961 0.00044535 0.000150794 7.26145e-06 6.79888e-05 -0.000188397 -0.000487198 -0.000233721 -0.00021572 -0.000334664 3.73718e-05 0.000132856 -0.000218622 0.000353944 
1683.5 0 -0.000255486 0.00192298 -4.73871e-06 -0.000222859 0.0230622 -0.00018166 -0.000669756 -0.00528955 0.000184998 -0.00031113 -7.29874e-05 -0.00576784 0.000378219 0.00046239 0.000160356 0.00030992 -0.000495891 0.000522481 -0.000819977 0.000434211 0.000145511 1.14521e-05 6.30657e-05 -0.000178244 -0.000491649 -0.000219534 -0.000218698 -0.000348221 4.15243e-05 0.00014946 -0.000214837 0.000346071 
1683.85 0 -0.000253784 0.00169411 3.13862e-06 -0.000226366 0.0227381 -0.00017572 -0.000667643 -0.00568399 0.000166015 -0.000291354 -0.000120657 -0.0061791 0.000369192 0.000470072 0.000145602 0.000309702 -0.000504017 0.000516253 -0.000780296 0.000426638 0.000142249 1.6601e-05 5.74506e-05 -0.000167848 -0.000493878 -0.000205352 -0.00022252 -0.000359416 4.44806e-05 0.00016537 -0.000213567 0.00033794 
1684.2 0 -0.000251974 0.00146851 1.18533e-05 -0.000227748 0.0223983 -0.000169799 -0.000663095 -0.00606394 0.000145826 -0.000268772 -0.000167878 -0.00657664 0.00036233 0.000474403 0.000133419 0.00030749 -0.000510666 0.000508643 -0.000743895 0.000422681 0.00014034 1.99262e-05 5.00839e-05 -0.00015696 -0.000491852 -0.00019136 -0.000226222 -0.000368085 4.52834e-05 0.000180726 -0.000213394 0.000328642 
1684.55 0 -0.00025048 0.0012445 2.01784e-05 -0.000227002 0.0220431 -0.000162654 -0.000655619 -0.00642963 0.000125186 -0.000247018 -0.000215285 -0.00696126 0.000358276 0.00047836 0.000125925 0.000301253 -0.000518535 0.0004996 -0.000710757 0.000421511 0.00013824 1.92885e-05 4.20578e-05 -0.000145401 -0.000487426 -0.000178352 -0.000230053 -0.000376904 4.4992e-05 0.000195907 -0.000212788 0.000318556 
1684.9 0 -0.000250018 0.00102072 2.74865e-05 -0.000224992 0.0216726 -0.000151655 -0.000643848 -0.00678352 0.000106415 -0.000230307 -0.000262667 -0.00733323 0.00035685 0.000480969 0.000122877 0.000291594 -0.000529847 0.000489588 -0.000681221 0.000423281 0.000134874 1.52172e-05 3.41047e-05 -0.000133482 -0.00048368 -0.00016644 -0.000234029 -0.000388075 4.56803e-05 0.000211433 -0.000211277 0.000309277 
1685.25 0 -0.000249924 0.000795538 3.39416e-05 -0.000222588 0.0212886 -0.00013799 -0.000627391 -0.00712932 9.13873e-05 -0.000221606 -0.000308614 -0.0076919 0.000356272 0.000482487 0.000124677 0.000279802 -0.000542916 0.000477296 -0.000654192 0.000425964 0.000129631 8.93674e-06 2.69284e-05 -0.000122156 -0.000481963 -0.000155324 -0.000237352 -0.000400358 4.87388e-05 0.000226748 -0.000208426 0.000301707 
1685.6 0 -0.000248587 0.000568193 3.78009e-05 -0.000219786 0.0208915 -0.000124588 -0.000606328 -0.00746834 8.00962e-05 -0.000219756 -0.000351436 -0.00803772 0.000354531 0.000485447 0.000131247 0.00026649 -0.000555555 0.000461865 -0.000627035 0.000428845 0.000123098 1.07042e-06 2.08931e-05 -0.000112012 -0.000482006 -0.000145218 -0.000240868 -0.000413503 5.32993e-05 0.000242015 -0.000204814 0.000295708 
1685.95 0 -0.000246827 0.000338919 3.87598e-05 -0.000216709 0.0204796 -0.00011302 -0.00058293 -0.00779956 7.18456e-05 -0.000222444 -0.000392008 -0.00837096 0.000352539 0.00049093 0.000140375 0.000251859 -0.000569035 0.000445625 -0.000599276 0.000432775 0.00011724 -8.46542e-06 1.47684e-05 -0.000102123 -0.000481968 -0.000136374 -0.00024606 -0.000428039 5.74098e-05 0.000257912 -0.000201441 0.0002908 
1686.3 0 -0.000246068 0.000108758 3.89331e-05 -0.000213412 0.0200514 -0.000103126 -0.000561538 -0.00812362 6.72477e-05 -0.000228883 -0.000433304 -0.00869166 0.000352653 0.000497048 0.000150616 0.00023646 -0.000585596 0.000430178 -0.000571594 0.000436551 0.000112299 -1.98725e-05 7.88427e-06 -9.07704e-05 -0.000479757 -0.00012763 -0.00025316 -0.000442603 6.01699e-05 0.000273668 -0.000198716 0.000286315 
1686.65 0 -0.000245761 -0.000121472 3.94852e-05 -0.000210474 0.019605 -9.29035e-05 -0.000542403 -0.00844392 6.71907e-05 -0.000238606 -0.000474881 -0.00900092 0.000356251 0.000501601 0.000159671 0.000221924 -0.000604521 0.000413625 -0.000544433 0.000438637 0.000107453 -3.28106e-05 1.44677e-06 -7.81156e-05 -0.000474942 -0.000117643 -0.00026101 -0.000455709 6.2076e-05 0.000288167 -0.000196555 0.000281871 
1687 0 -0.000245376 -0.000350648 4.02308e-05 -0.000208092 0.01914 -8.07996e-05 -0.000521655 -0.00876308 6.84693e-05 -0.000249033 -0.000511113 -0.00930088 0.000363043 0.000505044 0.000164055 0.000209993 -0.000621626 0.000393072 -0.000517274 0.000438838 0.000102276 -4.6817e-05 -4.00625e-06 -6.61913e-05 -0.000467513 -0.000107179 -0.000268422 -0.000466906 6.31028e-05 0.000300736 -0.000195014 0.000277947 
1687.35 0 -0.000244284 -0.000577509 4.0679e-05 -0.000206796 0.0186542 -6.72191e-05 -0.000496797 -0.00907892 6.56517e-05 -0.000257951 -0.000538401 -0.00959271 0.00037183 0.000509641 0.000163675 0.000200373 -0.000633354 0.000368648 -0.000489689 0.000437891 9.74081e-05 -6.16706e-05 -9.97972e-06 -5.50407e-05 -0.000457017 -9.79564e-05 -0.000274861 -0.000477653 6.33646e-05 0.000311205 -0.000192687 0.00027398 
1687.7 0 -0.000241793 -0.000802023 4.12691e-05 -0.000206829 0.0181456 -5.27408e-05 -0.00046953 -0.00938681 5.67407e-05 -0.000264786 -0.000557652 -0.00987585 0.000381039 0.000516628 0.00016048 0.000190379 -0.000640345 0.000345407 -0.000461707 0.000436521 9.37699e-05 -7.58359e-05 -1.80869e-05 -4.34131e-05 -0.000444716 -9.02904e-05 -0.000279856 -0.000488489 6.36413e-05 0.000319528 -0.000188739 0.000267511 
1688.05 0 -0.000237397 -0.00102456 4.21636e-05 -0.000207943 0.0176177 -3.87197e-05 -0.000442292 -0.00968566 4.35794e-05 -0.000267107 -0.000571164 -0.0101482 0.000389658 0.00052533 0.000154834 0.000178215 -0.000644526 0.000326555 -0.000432598 0.000435592 9.12179e-05 -8.78376e-05 -2.81441e-05 -3.12548e-05 -0.000431599 -8.30354e-05 -0.000283763 -0.000498927 6.41851e-05 0.0003257 -0.000184605 0.00025695 
1688.4 0 -0.000230895 -0.00124313 4.38715e-05 -0.000209212 0.0170749 -2.63137e-05 -0.00041496 -0.00997731 2.75319e-05 -0.000263007 -0.000580619 -0.0104092 0.000398302 0.000536323 0.000146734 0.000162379 -0.000645903 0.000309676 -0.000401983 0.000436007 8.88111e-05 -9.78233e-05 -3.82866e-05 -1.80835e-05 -0.000418773 -7.5261e-05 -0.000287966 -0.000508766 6.49522e-05 0.000329558 -0.000181527 0.000243539 
1688.75 0 -0.000223276 -0.0014553 4.67648e-05 -0.000209126 0.016516 -1.72224e-05 -0.000385055 -0.0102614 8.76062e-06 -0.000253686 -0.000586119 -0.0106585 0.000405403 0.000549769 0.000138705 0.00014104 -0.000644854 0.000291712 -0.00036901 0.000439359 8.56787e-05 -0.000106386 -4.81972e-05 -3.94964e-06 -0.000406197 -6.71836e-05 -0.00029286 -0.000518255 6.5926e-05 0.000331295 -0.000179575 0.000229574 
1689.1 0 -0.000215439 -0.00166056 4.99312e-05 -0.000207987 0.0159394 -1.34911e-05 -0.000351448 -0.0105339 -1.17719e-05 -0.000241369 -0.000590187 -0.0108929 0.000407642 0.000563677 0.000133091 0.000113648 -0.000642472 0.000271396 -0.000333516 0.000447976 8.18988e-05 -0.000114548 -5.92351e-05 9.39354e-06 -0.000392323 -5.85897e-05 -0.00029842 -0.000527147 6.65736e-05 0.00033144 -0.000177445 0.000216036 
1689.45 0 -0.000208377 -0.00185873 5.22812e-05 -0.000206873 0.0153467 -1.37663e-05 -0.000317408 -0.0107897 -3.161e-05 -0.000228671 -0.000596173 -0.0111103 0.000406122 0.000577491 0.000127663 8.02684e-05 -0.000639259 0.000247646 -0.000294668 0.000463013 7.74672e-05 -0.000124402 -7.07179e-05 2.04846e-05 -0.000377217 -4.91386e-05 -0.000304835 -0.000534637 6.5639e-05 0.000331383 -0.000173217 0.000203847 
1689.8 0 -0.000203685 -0.00205048 5.54218e-05 -0.000205049 0.0147419 -1.50528e-05 -0.000286569 -0.0110257 -4.93184e-05 -0.000218158 -0.000604821 -0.0113101 0.000406976 0.000592446 0.000118296 4.0891e-05 -0.0006354 0.00022011 -0.000249584 0.00048019 7.13802e-05 -0.000136401 -8.05925e-05 2.89774e-05 -0.000361815 -3.93889e-05 -0.00031149 -0.000540909 6.19664e-05 0.000332418 -0.000165534 0.000194285 
1690.15 0 -0.000202142 -0.00223794 6.25102e-05 -0.000202117 0.0141323 -1.52604e-05 -0.000259442 -0.0112423 -6.61894e-05 -0.000209709 -0.000615153 -0.0114932 0.000411526 0.000607648 0.000103667 -2.28003e-06 -0.000631482 0.000190452 -0.000197317 0.000491653 6.33089e-05 -0.000147401 -8.84021e-05 3.50083e-05 -0.000345617 -2.91726e-05 -0.000318469 -0.000547337 5.66752e-05 0.000334616 -0.000154298 0.000186519 
1690.5 0 -0.000203173 -0.00242293 7.27677e-05 -0.000199554 0.0135238 -1.46747e-05 -0.000237085 -0.0114428 -8.34917e-05 -0.000201387 -0.00062592 -0.0116619 0.000415263 0.000622641 8.50803e-05 -4.53666e-05 -0.000629392 0.000162956 -0.000141562 0.000494941 5.53637e-05 -0.000154771 -9.72796e-05 3.99715e-05 -0.000328107 -1.76898e-05 -0.000326678 -0.000553902 5.14963e-05 0.000336138 -0.000140259 0.000178523 
1690.85 0 -0.000204403 -0.00260646 8.34621e-05 -0.000197126 0.0129169 -1.50258e-05 -0.000221792 -0.0116297 -9.92271e-05 -0.000193372 -0.00063508 -0.0118185 0.000415549 0.000639766 6.55456e-05 -8.58569e-05 -0.000629865 0.000139438 -8.68441e-05 0.00049244 4.91118e-05 -0.000160385 -0.000110762 4.50697e-05 -0.000309083 -5.75224e-06 -0.000334908 -0.000559302 4.56978e-05 0.000335202 -0.00012433 0.000169052 
1691.2 0 -0.000203995 -0.00278802 9.29804e-05 -0.000193215 0.0123075 -1.6699e-05 -0.000211597 -0.0118017 -0.000110769 -0.000187639 -0.000639759 -0.0119639 0.00041234 0.000658515 4.72703e-05 -0.000121411 -0.000631801 0.000117475 -3.53399e-05 0.000483431 4.45421e-05 -0.000166731 -0.000127323 5.06379e-05 -0.000289047 5.76761e-06 -0.00034127 -0.00056351 3.94675e-05 0.000332209 -0.000107847 0.000158458 
1691.55 0 -0.000202291 -0.00296525 9.9775e-05 -0.000188146 0.0116934 -1.90532e-05 -0.000203215 -0.0119591 -0.000118985 -0.000184388 -0.000636705 -0.0120972 0.000406268 0.00067647 3.04344e-05 -0.000151486 -0.000632291 9.61492e-05 1.24801e-05 0.000466568 4.20743e-05 -0.000173321 -0.00014408 5.64852e-05 -0.000269787 1.74458e-05 -0.00034618 -0.000567534 3.40235e-05 0.000328013 -9.2081e-05 0.000148951 
1691.9 0 -0.000199454 -0.00313621 0.000102884 -0.000183073 0.011074 -2.33815e-05 -0.000196464 -0.0121054 -0.000126844 -0.000181124 -0.000624452 -0.0122159 0.000397253 0.000692269 1.52275e-05 -0.000179384 -0.000628534 7.61506e-05 5.70584e-05 0.000444797 4.1591e-05 -0.000178682 -0.000161548 6.22368e-05 -0.00025126 2.92891e-05 -0.000349814 -0.000570929 2.97854e-05 0.000323704 -7.85198e-05 0.000140967 
1692.25 0 -0.000194238 -0.00330117 0.000102384 -0.000178543 0.0104504 -3.28362e-05 -0.000193319 -0.0122408 -0.00013717 -0.000175591 -0.000604807 -0.0123172 0.000384792 0.000705841 1.9346e-06 -0.000207205 -0.000622613 5.66863e-05 9.85065e-05 0.000422757 4.23715e-05 -0.000181661 -0.000180891 6.83872e-05 -0.000232746 4.06279e-05 -0.000351168 -0.000573056 2.62851e-05 0.000320555 -6.72903e-05 0.000131978 
1692.6 0 -0.000186091 -0.00346081 9.90802e-05 -0.000174513 0.00982557 -4.84879e-05 -0.000195158 -0.0123601 -0.000151973 -0.00016735 -0.000580441 -0.0124014 0.00037075 0.000719562 -7.79528e-06 -0.000235331 -0.000619077 3.73324e-05 0.000136006 0.000402386 4.26193e-05 -0.000181897 -0.000201708 7.52905e-05 -0.000216469 5.0986e-05 -0.000350471 -0.0005737 2.32933e-05 0.000318132 -5.72119e-05 0.000120132 
1692.95 0 -0.000177248 -0.0036143 9.44282e-05 -0.000171092 0.00920286 -6.79096e-05 -0.000200095 -0.0124602 -0.000172083 -0.000157738 -0.000553914 -0.0124717 0.000357698 0.000734746 -1.13902e-05 -0.000263945 -0.000618832 1.93415e-05 0.000169214 0.000383677 4.08783e-05 -0.000179636 -0.000222549 8.19172e-05 -0.000203821 5.88632e-05 -0.000349228 -0.000572443 2.00861e-05 0.000315765 -4.74459e-05 0.000105668 
1693.3 0 -0.000170528 -0.00376091 8.92287e-05 -0.000168828 0.0085834 -8.99737e-05 -0.000206265 -0.012541 -0.000196978 -0.000149442 -0.000528628 -0.012533 0.000346008 0.000752243 -7.4435e-06 -0.000292625 -0.000620166 2.2726e-06 0.000197132 0.000366424 3.85059e-05 -0.00017605 -0.000242473 8.78866e-05 -0.000193111 6.36969e-05 -0.000348547 -0.000569915 1.55496e-05 0.000313517 -3.81841e-05 9.02619e-05 
1693.65 0 -0.000165763 -0.00390121 8.33842e-05 -0.000167203 0.00796585 -0.000114599 -0.000214211 -0.0126019 -0.000223227 -0.000144494 -0.000505093 -0.0125894 0.000334515 0.000772783 5.06847e-06 -0.000318269 -0.000621507 -1.47273e-05 0.000219484 0.000348787 3.71508e-05 -0.000172855 -0.000260874 9.35757e-05 -0.000182712 6.6186e-05 -0.000348336 -0.000567415 9.25097e-06 0.000311125 -2.97302e-05 7.51673e-05 
1694 0 -0.000162424 -0.00403616 7.76796e-05 -0.000165262 0.00734808 -0.000139131 -0.000224808 -0.0126432 -0.000247359 -0.000142226 -0.00048104 -0.0126408 0.000321784 0.00079173 2.40858e-05 -0.000338742 -0.000621627 -3.04699e-05 0.000238717 0.000327711 3.61237e-05 -0.00017013 -0.000277691 9.85113e-05 -0.00017183 6.70376e-05 -0.000347149 -0.000565694 1.20899e-06 0.000308275 -2.04938e-05 6.10325e-05 
1694.35 0 -0.000160568 -0.00416615 7.29721e-05 -0.000163587 0.00672982 -0.000162121 -0.000238738 -0.012669 -0.00026924 -0.000141095 -0.000454129 -0.0126844 0.000305206 0.000803678 4.62866e-05 -0.000354471 -0.000620699 -4.29281e-05 0.000256677 0.000301732 3.3804e-05 -0.00016696 -0.000294769 0.000102125 -0.000160534 6.74353e-05 -0.000345229 -0.00056459 -7.88476e-06 0.000304646 -9.81327e-06 4.85067e-05 
1694.7 0 -0.000158676 -0.00429029 6.87655e-05 -0.000163133 0.00611255 -0.000184265 -0.000255962 -0.0126841 -0.000289051 -0.000140071 -0.00042359 -0.0127192 0.00028309 0.000809098 7.0337e-05 -0.00036573 -0.000619928 -4.94938e-05 0.000272633 0.000271541 2.88947e-05 -0.000163124 -0.000313008 0.000104492 -0.000148682 6.94763e-05 -0.000343906 -0.000563713 -1.67669e-05 0.000299173 1.39421e-06 3.75213e-05 
1695.05 0 -0.000156446 -0.00440745 6.40718e-05 -0.000163388 0.00549621 -0.000204409 -0.000276087 -0.0126905 -0.000305855 -0.000139979 -0.000391686 -0.0127467 0.000256359 0.000811649 9.62057e-05 -0.00037382 -0.00061913 -4.92409e-05 0.000286301 0.000239486 2.18962e-05 -0.000160573 -0.000331704 0.000106239 -0.000136564 7.3552e-05 -0.000343186 -0.000563131 -2.50387e-05 0.000291538 1.20214e-05 2.72861e-05 
1695.4 0 -0.000154219 -0.00451857 6.00782e-05 -0.000162331 0.0048807 -0.000220763 -0.000298826 -0.0126853 -0.000320295 -0.000141926 -0.000360895 -0.0127665 0.00022879 0.000813937 0.000123361 -0.00038011 -0.000618085 -4.48215e-05 0.000299873 0.000207895 1.41265e-05 -0.000161288 -0.000349607 0.000108092 -0.000124709 7.77045e-05 -0.00034262 -0.000562085 -3.24122e-05 0.000283495 2.19149e-05 1.6782e-05 
1695.75 0 -0.000151816 -0.00462473 5.85016e-05 -0.000158991 0.00426772 -0.000231453 -0.000322422 -0.0126665 -0.000333173 -0.000144465 -0.000331433 -0.0127747 0.000201946 0.000816965 0.000151013 -0.000384818 -0.000618566 -3.9298e-05 0.000315692 0.000176045 6.43809e-06 -0.000163216 -0.000366219 0.000109901 -0.000112439 8.11004e-05 -0.000341364 -0.000559713 -3.83101e-05 0.000276686 3.12241e-05 4.97112e-06 
1696.1 0 -0.000150549 -0.00472573 5.75042e-05 -0.000154765 0.00365677 -0.00023829 -0.000345203 -0.012638 -0.000343544 -0.000143824 -0.000301705 -0.0127703 0.000175146 0.000820259 0.00017724 -0.000387275 -0.000622408 -3.35908e-05 0.000333421 0.000143616 -3.46495e-07 -0.00016315 -0.000380656 0.000110763 -9.81057e-05 8.37801e-05 -0.000339424 -0.000555525 -4.17967e-05 0.000270815 3.92659e-05 -8.58362e-06 
1696.45 0 -0.000150112 -0.00482042 5.52632e-05 -0.000151168 0.00304427 -0.000245925 -0.000368877 -0.0126032 -0.000350356 -0.00013766 -0.000270191 -0.0127535 0.000149397 0.000822248 0.000199488 -0.000386606 -0.000628703 -2.68619e-05 0.000351852 0.000114185 -6.8643e-06 -0.000160114 -0.000392491 0.000111377 -8.16475e-05 8.58875e-05 -0.000337861 -0.000549473 -4.29115e-05 0.000264372 4.62674e-05 -2.21814e-05 
1696.8 0 -0.000148896 -0.0049089 5.18566e-05 -0.000149208 0.00242946 -0.0002525 -0.00039584 -0.0125616 -0.000352274 -0.00012784 -0.000234678 -0.0127249 0.00012626 0.000821492 0.00021748 -0.000383684 -0.000634858 -1.92314e-05 0.000370668 9.2059e-05 -1.57518e-05 -0.000155233 -0.000402664 0.000113815 -6.52439e-05 8.87688e-05 -0.00033717 -0.00054211 -4.2783e-05 0.000257437 5.37787e-05 -3.4404e-05 
1697.15 0 -0.000147293 -0.00499281 4.79221e-05 -0.000149891 0.00181631 -0.000253999 -0.000423359 -0.0125098 -0.000348954 -0.000118587 -0.000194421 -0.0126868 0.000106916 0.000819237 0.000233685 -0.000381298 -0.000640465 -1.29624e-05 0.000389476 7.6402e-05 -2.74871e-05 -0.000149813 -0.000411173 0.000119602 -4.95745e-05 9.19531e-05 -0.000336258 -0.000533995 -4.2483e-05 0.000252052 6.31446e-05 -4.51919e-05 
1697.5 0 -0.000145094 -0.00507193 4.5192e-05 -0.000152736 0.0012079 -0.000250605 -0.000446321 -0.0124424 -0.000341999 -0.000112749 -0.000152574 -0.0126394 8.94895e-05 0.000818 0.000252378 -0.000382256 -0.000645931 -9.12315e-06 0.00040673 6.07943e-05 -3.90341e-05 -0.000143531 -0.000417185 0.000127142 -3.56169e-05 9.37112e-05 -0.000334393 -0.000526277 -4.29272e-05 0.000248949 7.49418e-05 -5.48051e-05 
1697.85 0 -0.000141964 -0.00514553 4.33538e-05 -0.00015644 0.000602283 -0.000245571 -0.000463298 -0.0123575 -0.000333126 -0.000109117 -0.000111396 -0.0125801 7.00516e-05 0.000819333 0.000274131 -0.000385872 -0.000650384 -5.88004e-06 0.000421576 4.04955e-05 -4.85234e-05 -0.000135213 -0.000420737 0.000133077 -2.49857e-05 9.43361e-05 -0.000332261 -0.000519595 -4.43679e-05 0.000247663 8.83787e-05 -6.44416e-05 
1698.2 0 -0.000138814 -0.00521482 4.12879e-05 -0.000159701 -2.61613e-06 -0.000243161 -0.000475961 -0.0122577 -0.000323022 -0.000104499 -7.31309e-05 -0.0125089 4.83872e-05 0.000823931 0.000295875 -0.000389542 -0.000653268 -2.17893e-06 0.000437626 1.83872e-05 -5.63825e-05 -0.000125539 -0.000421574 0.000136206 -1.71751e-05 9.57951e-05 -0.000330347 -0.000513666 -4.57371e-05 0.000247555 0.000103475 -7.47998e-05 
1698.55 0 -0.000138173 -0.00527978 4.01785e-05 -0.00016211 -0.000605143 -0.000244822 -0.00048661 -0.0121431 -0.000312647 -9.82151e-05 -4.19206e-05 -0.0124285 2.66729e-05 0.000829284 0.00031625 -0.000392535 -0.000653114 2.20941e-06 0.00045862 -3.90533e-07 -6.29492e-05 -0.000115776 -0.000419494 0.000138074 -1.06513e-05 0.000100081 -0.00032787 -0.000508969 -4.61378e-05 0.000248012 0.000120669 -8.56914e-05 
1698.9 0 -0.000140467 -0.00533799 4.10029e-05 -0.000163816 -0.00120178 -0.000250615 -0.000497046 -0.0120116 -0.000304406 -9.25024e-05 -2.08567e-05 -0.0123397 7.43454e-06 0.000830409 0.000335828 -0.000394561 -0.000647813 8.33646e-06 0.000483812 -1.53606e-05 -6.89589e-05 -0.000105369 -0.000415708 0.000140167 -3.63325e-06 0.000106427 -0.000324699 -0.000505112 -4.63233e-05 0.000248805 0.000138834 -9.54065e-05 
1699.25 0 -0.000142452 -0.00538795 4.35773e-05 -0.000165225 -0.00178953 -0.000259539 -0.00050787 -0.0118638 -0.000298206 -8.85251e-05 -1.01733e-05 -0.0122378 -7.52612e-06 0.000824688 0.000355639 -0.000394967 -0.000636967 1.84911e-05 0.000510789 -2.90837e-05 -7.56292e-05 -9.45251e-05 -0.000413154 0.000142618 4.35365e-06 0.000112823 -0.000321871 -0.000499761 -4.75855e-05 0.000249695 0.000156584 -0.000102003 
1699.6 0 -0.00014318 -0.00543127 4.66781e-05 -0.000166443 -0.0023672 -0.000270656 -0.000520187 -0.0117012 -0.000290657 -8.40938e-05 -5.69607e-06 -0.0121187 -1.82541e-05 0.000814407 0.000374741 -0.000393258 -0.000621059 3.30288e-05 0.00053915 -4.18243e-05 -8.25611e-05 -8.45019e-05 -0.00041237 0.000145527 1.27982e-05 0.000118826 -0.000320316 -0.000491225 -5.03818e-05 0.000249609 0.000173811 -0.000105832 
1699.95 0 -0.00014411 -0.00547 4.91926e-05 -0.000166636 -0.00293358 -0.000284698 -0.000535196 -0.0115249 -0.000281478 -7.60067e-05 -2.96258e-06 -0.0119824 -2.47264e-05 0.00080215 0.00039111 -0.000390466 -0.000600418 4.90461e-05 0.000566581 -5.20357e-05 -8.83025e-05 -7.64269e-05 -0.000412805 0.000150226 2.21319e-05 0.000124577 -0.000318822 -0.000480649 -5.37082e-05 0.000246774 0.000190066 -0.000108707 
1700.3 0 -0.000145693 -0.00550414 5.0434e-05 -0.000165738 -0.00348913 -0.000301789 -0.000554038 -0.011337 -0.000273341 -6.47321e-05 1.36986e-06 -0.0118321 -2.82549e-05 0.000788848 0.000403735 -0.000387283 -0.000576735 6.3719e-05 0.0005891 -5.99577e-05 -9.29071e-05 -7.14322e-05 -0.000414913 0.000157056 3.21088e-05 0.000129982 -0.000316317 -0.000470178 -5.65439e-05 0.000240241 0.000203692 -0.000111821 
1700.65 0 -0.000147224 -0.00553443 5.06884e-05 -0.000164454 -0.00403729 -0.000319085 -0.000576617 -0.0111376 -0.000268867 -5.29249e-05 8.94784e-06 -0.0116698 -3.05406e-05 0.000775606 0.000413995 -0.000383492 -0.000554225 7.64068e-05 0.00060615 -6.72971e-05 -9.72656e-05 -6.98186e-05 -0.000418477 0.000165886 4.24138e-05 0.000134347 -0.000312732 -0.000460582 -5.77006e-05 0.000231531 0.000214657 -0.000115181 
1701 0 -0.000148825 -0.00556071 5.04475e-05 -0.000163003 -0.00458001 -0.000332315 -0.000599435 -0.0109262 -0.000267898 -4.11462e-05 1.8483e-05 -0.0114934 -3.26672e-05 0.000763041 0.000424036 -0.000379591 -0.00053531 8.89717e-05 0.000619201 -7.57889e-05 -0.000100889 -6.96158e-05 -0.000421871 0.000176558 5.16559e-05 0.000139072 -0.000308628 -0.000451503 -5.71703e-05 0.00022252 0.000223194 -0.000118727 
1701.35 0 -0.000152476 -0.00557952 4.93651e-05 -0.00016123 -0.00511655 -0.000340674 -0.000620312 -0.0107057 -0.000267878 -2.64202e-05 2.85514e-05 -0.0113026 -3.45214e-05 0.000751051 0.000433652 -0.000376775 -0.000517079 9.97602e-05 0.000629995 -8.4866e-05 -0.000102053 -6.91081e-05 -0.000423811 0.000188471 5.87953e-05 0.000146884 -0.000304201 -0.000442605 -5.72932e-05 0.000213955 0.000230142 -0.00012135 
1701.7 0 -0.000157846 -0.0055885 4.69153e-05 -0.000159298 -0.00564692 -0.000345498 -0.000641751 -0.0104782 -0.00026715 -5.90037e-06 3.65014e-05 -0.0110981 -3.55459e-05 0.000738874 0.000440862 -0.000376162 -0.000497038 0.000104692 0.000641229 -9.45139e-05 -0.000100639 -6.85469e-05 -0.000425672 0.000200536 6.36381e-05 0.000156723 -0.000299601 -0.000434104 -5.78891e-05 0.000207474 0.000237689 -0.00012168 
1702.05 0 -0.000163749 -0.00558878 4.2704e-05 -0.000156669 -0.00617017 -0.000346096 -0.000663573 -0.0102428 -0.000265024 1.99157e-05 4.13334e-05 -0.0108791 -3.80223e-05 0.000725361 0.000444718 -0.000377162 -0.000476523 0.000103881 0.00065551 -0.000106125 -9.81677e-05 -6.88264e-05 -0.000428409 0.000212083 6.61206e-05 0.000165833 -0.00029619 -0.00042531 -5.7131e-05 0.00020429 0.000245948 -0.000120684 
1702.4 0 -0.000169877 -0.00558129 3.61527e-05 -0.000152613 -0.00668264 -0.000343015 -0.000682563 -0.00999744 -0.000262735 4.992e-05 4.33469e-05 -0.0106455 -4.51146e-05 0.000707996 0.000444425 -0.000377118 -0.000456226 0.00010065 0.000673038 -0.00011995 -9.43746e-05 -7.01091e-05 -0.000431181 0.000221621 6.74496e-05 0.000173427 -0.000292969 -0.000414628 -5.5e-05 0.000203489 0.000254155 -0.000120709 
1702.75 0 -0.000175075 -0.00556657 2.8025e-05 -0.000147899 -0.00717939 -0.000336651 -0.000698752 -0.00974108 -0.000260112 8.40021e-05 4.15737e-05 -0.0103999 -5.53303e-05 0.000686485 0.00043937 -0.000374688 -0.000434971 9.70453e-05 0.000689594 -0.000135034 -8.90339e-05 -7.15201e-05 -0.000434893 0.00022725 6.77434e-05 0.000179909 -0.00028829 -0.00040155 -5.24517e-05 0.000203178 0.00026317 -0.000122308 
1703.1 0 -0.000179103 -0.00554617 2.16725e-05 -0.000143033 -0.00765613 -0.000325338 -0.00071244 -0.00947554 -0.000254255 0.000118786 3.62382e-05 -0.0101446 -6.54664e-05 0.000665907 0.000430685 -0.000369699 -0.00041075 9.20901e-05 0.000701474 -0.000150352 -8.31484e-05 -7.18928e-05 -0.00043951 0.000228627 6.70459e-05 0.000185962 -0.000282523 -0.000387001 -5.00249e-05 0.000202054 0.00027312 -0.000125916 
1703.45 0 -0.000182788 -0.00552102 1.88233e-05 -0.000138337 -0.00811137 -0.000309125 -0.000722218 -0.00920471 -0.000246665 0.000151102 2.79414e-05 -0.00988251 -7.66944e-05 0.000648857 0.000419566 -0.000362378 -0.000382639 8.38702e-05 0.000709291 -0.000165186 -7.75197e-05 -7.17307e-05 -0.000443835 0.00022691 6.73695e-05 0.000192368 -0.000277164 -0.00037246 -4.77965e-05 0.000200362 0.000283083 -0.000132584 
1703.8 0 -0.00018588 -0.00549152 1.69463e-05 -0.000136239 -0.00854669 -0.000289725 -0.000726998 -0.00892871 -0.000242157 0.000181145 1.61872e-05 -0.00961645 -8.98598e-05 0.000632485 0.000406104 -0.000353879 -0.000351009 7.17809e-05 0.000712716 -0.000177606 -7.2754e-05 -7.19573e-05 -0.000449274 0.000224034 6.99479e-05 0.000198294 -0.00027327 -0.000358143 -4.68593e-05 0.000197659 0.000291912 -0.000141905 
1704.15 0 -0.000187393 -0.0054572 1.37193e-05 -0.000137618 -0.00896321 -0.000268009 -0.000727144 -0.00864312 -0.00024258 0.000210039 3.83129e-06 -0.0093459 -0.000101416 0.000615764 0.000391548 -0.000344635 -0.000314875 5.73246e-05 0.000710127 -0.000186641 -6.87947e-05 -7.16788e-05 -0.000456355 0.000221724 7.38837e-05 0.000203189 -0.00026892 -0.000343678 -4.79982e-05 0.00019317 0.000298825 -0.000151854 
1704.5 0 -0.0001874 -0.00541679 1.02252e-05 -0.000140048 -0.00936269 -0.000245164 -0.000722811 -0.00834601 -0.000246135 0.000237658 -3.85097e-06 -0.00906843 -0.000109179 0.000599518 0.000378582 -0.000334511 -0.000274825 4.40192e-05 0.000701701 -0.000194543 -6.68254e-05 -7.06817e-05 -0.000462883 0.000220621 7.81806e-05 0.000207368 -0.0002613 -0.000329649 -5.03486e-05 0.000187457 0.000304065 -0.000161377 
1704.85 0 -0.000187069 -0.00537042 7.40555e-06 -0.000142337 -0.00974648 -0.000223259 -0.000714346 -0.00803962 -0.000249582 0.000264423 -4.56118e-06 -0.00878344 -0.000114489 0.000583375 0.000367106 -0.000323561 -0.000234082 3.40612e-05 0.000690672 -0.00020444 -6.76462e-05 -6.93262e-05 -0.000466115 0.000221048 8.2127e-05 0.00021127 -0.000250925 -0.000316251 -5.34738e-05 0.000180748 0.000308532 -0.000171065 
1705.2 0 -0.000187213 -0.00531826 5.62574e-06 -0.000145256 -0.0101143 -0.000203881 -0.000703313 -0.00772632 -0.000250082 0.000291823 -4.49359e-07 -0.00849308 -0.000118629 0.000567477 0.000355631 -0.00031379 -0.000193934 2.5093e-05 0.000682333 -0.000217363 -6.93261e-05 -6.71191e-05 -0.000464531 0.000223186 8.52104e-05 0.000214557 -0.000239559 -0.000303622 -5.68274e-05 0.000172221 0.000312328 -0.00018137 
1705.55 0 -0.000187032 -0.00525989 4.86446e-06 -0.000149791 -0.0104655 -0.0001875 -0.000691139 -0.007406 -0.000246522 0.000321517 6.35264e-06 -0.00820055 -0.000121998 0.000551653 0.000344919 -0.000307807 -0.000153349 1.33986e-05 0.000678762 -0.000231239 -6.89599e-05 -6.36957e-05 -0.000459821 0.000226017 8.69756e-05 0.000217442 -0.000228257 -0.000292469 -5.93659e-05 0.000161577 0.000314555 -0.000192202 
1705.9 0 -0.000185577 -0.00519549 4.77753e-06 -0.000156174 -0.0107997 -0.000174397 -0.000678586 -0.0070802 -0.000239175 0.000351901 1.6434e-05 -0.0079077 -0.000124195 0.000534523 0.00033557 -0.000307959 -0.000113048 -3.48256e-07 0.000678285 -0.000241083 -6.58628e-05 -6.01306e-05 -0.000455717 0.000228386 8.83992e-05 0.000220432 -0.00021765 -0.000281961 -6.11001e-05 0.000148975 0.000315539 -0.000203212 
1706.25 0 -0.000183061 -0.00512669 4.99712e-06 -0.000163527 -0.0111177 -0.000164948 -0.000663633 -0.00675195 -0.000229118 0.000379578 2.98481e-05 -0.00761166 -0.000125849 0.000516023 0.000326235 -0.000313308 -7.57574e-05 -1.36557e-05 0.000678661 -0.000244841 -6.12717e-05 -5.88307e-05 -0.00045343 0.000229305 9.016e-05 0.00022374 -0.000207573 -0.000270338 -6.28098e-05 0.00013514 0.000316395 -0.000214343 
1706.6 0 -0.000179943 -0.00505472 4.73264e-06 -0.000170946 -0.0114204 -0.000157393 -0.000644134 -0.00642353 -0.000218058 0.000402995 4.46293e-05 -0.00731137 -0.000127682 0.000497884 0.000316606 -0.00032128 -4.31588e-05 -2.53493e-05 0.000677868 -0.000245639 -5.60804e-05 -5.94852e-05 -0.000451798 0.000229591 9.12553e-05 0.000229055 -0.000198304 -0.000257531 -6.45633e-05 0.000121633 0.000319065 -0.000226091 
1706.95 0 -0.000176054 -0.00497695 3.84421e-06 -0.000178757 -0.0117094 -0.000148639 -0.000621731 -0.00609822 -0.000207352 0.000421765 5.72772e-05 -0.00700951 -0.00013055 0.000482087 0.00030647 -0.000329439 -1.43125e-05 -3.36385e-05 0.000672701 -0.000246884 -5.12461e-05 -6.04881e-05 -0.000448782 0.000230569 9.09937e-05 0.000237046 -0.000189644 -0.000245077 -6.64725e-05 0.000110645 0.000323717 -0.000239445 
1707.3 0 -0.000171132 -0.004893 3.40521e-06 -0.000187312 -0.0119861 -0.000136083 -0.000598916 -0.00577799 -0.000199093 0.000438023 6.4781e-05 -0.00670524 -0.000134624 0.000470016 0.000294109 -0.000335128 1.3821e-05 -3.74115e-05 0.000660413 -0.000249361 -4.71661e-05 -6.20241e-05 -0.000443711 0.000232218 8.99456e-05 0.000245959 -0.000180774 -0.000233743 -6.90904e-05 0.000103297 0.000328834 -0.000254471 
1707.65 0 -0.000166473 -0.00480556 4.35257e-06 -0.000197344 -0.0122492 -0.00012008 -0.000577272 -0.00546078 -0.000194086 0.000453697 6.65328e-05 -0.00639637 -0.000139774 0.000461598 0.000279211 -0.00033534 4.39994e-05 -3.8991e-05 0.00064233 -0.000252573 -4.28338e-05 -6.42443e-05 -0.000437775 0.000233232 8.95816e-05 0.000254393 -0.000171864 -0.000224635 -7.27548e-05 9.85448e-05 0.000332265 -0.000270164 
1708 0 -0.000163015 -0.00471563 6.1367e-06 -0.000209587 -0.0124958 -0.000102718 -0.000556652 -0.00514379 -0.000188929 0.000468161 6.32852e-05 -0.00608275 -0.000145679 0.000457606 0.000262744 -0.00032818 7.32925e-05 -4.08232e-05 0.0006216 -0.00025678 -3.85004e-05 -6.6489e-05 -0.000431787 0.000231618 9.03551e-05 0.000261305 -0.000164337 -0.00021874 -7.69401e-05 9.37389e-05 0.000333698 -0.000285735 
1708.35 0 -0.000160459 -0.00462223 8.08062e-06 -0.000222568 -0.012723 -8.46928e-05 -0.000534494 -0.00482907 -0.000180505 0.000480855 5.67531e-05 -0.00576537 -0.000151294 0.000457859 0.000246021 -0.000315563 9.73398e-05 -4.27875e-05 0.000602704 -0.000263219 -3.49889e-05 -6.82655e-05 -0.000425257 0.000227345 9.16437e-05 0.000267334 -0.00015846 -0.00021475 -8.08542e-05 8.65538e-05 0.00033308 -0.000300338 
1708.7 0 -0.000158224 -0.00452343 1.00099e-05 -0.000234624 -0.0129309 -6.78098e-05 -0.000510288 -0.0045196 -0.000169701 0.000491876 5.10854e-05 -0.00544526 -0.000154602 0.000459811 0.000230087 -0.000297688 0.000115334 -4.47931e-05 0.000590459 -0.000272281 -3.15887e-05 -6.99648e-05 -0.000417636 0.000221747 9.42124e-05 0.000274166 -0.000152147 -0.000211339 -8.34141e-05 7.77159e-05 0.000329262 -0.000313468 
1709.05 0 -0.000154932 -0.0044191 1.19984e-05 -0.000244133 -0.0131232 -5.37118e-05 -0.000487247 -0.00421435 -0.000159279 0.000501793 4.84563e-05 -0.00512228 -0.00015471 0.000460636 0.000215361 -0.000274097 0.000126786 -4.77804e-05 0.000585727 -0.000282511 -2.85165e-05 -7.17247e-05 -0.000408361 0.000215387 9.97108e-05 0.000281565 -0.000144222 -0.000208013 -8.34877e-05 6.91437e-05 0.000323484 -0.000324854 
1709.4 0 -0.00015011 -0.00431159 1.39297e-05 -0.000250131 -0.0133006 -4.19892e-05 -0.000466174 -0.00391254 -0.000148918 0.000509983 4.74091e-05 -0.00479594 -0.000153876 0.000458117 0.000202856 -0.000246796 0.000131411 -5.08306e-05 0.000586406 -0.000291429 -2.73032e-05 -7.25448e-05 -0.000398183 0.000209243 0.000105864 0.00028766 -0.000135608 -0.000203875 -8.07154e-05 6.18044e-05 0.000317974 -0.000333927 
1709.75 0 -0.000144741 -0.00420184 1.52766e-05 -0.000253676 -0.0134606 -3.09206e-05 -0.0004453 -0.00361472 -0.000135996 0.000514657 4.58263e-05 -0.00446595 -0.000153706 0.000452008 0.000194833 -0.00021734 0.000131355 -5.35826e-05 0.000590842 -0.000297368 -2.82089e-05 -7.19833e-05 -0.000388755 0.000204338 0.000109441 0.000291839 -0.000127723 -0.000197575 -7.59826e-05 5.60505e-05 0.000313665 -0.000339888 
1710.1 0 -0.00014005 -0.0040897 1.64912e-05 -0.000256514 -0.0136026 -2.02863e-05 -0.000424257 -0.00331869 -0.000119458 0.000514891 4.33984e-05 -0.00413342 -0.00015084 0.000443598 0.000193231 -0.000187395 0.000131069 -5.72755e-05 0.000597129 -0.00030108 -3.11599e-05 -7.08654e-05 -0.000380523 0.000201361 0.000111134 0.000295107 -0.000121814 -0.0001885 -7.165e-05 5.21836e-05 0.000309359 -0.000343284 
1710.45 0 -0.000135023 -0.00397564 1.87515e-05 -0.000259361 -0.0137266 -1.07013e-05 -0.000403347 -0.00302128 -0.00010053 0.000510681 4.04238e-05 -0.00380036 -0.000143811 0.000434212 0.00019556 -0.000160701 0.000132778 -6.11494e-05 0.000603844 -0.000305633 -3.54403e-05 -6.92963e-05 -0.000373434 0.000200381 0.00011306 0.000298169 -0.00011792 -0.000177712 -6.91666e-05 5.12793e-05 0.000303285 -0.000344892 
1710.8 0 -0.000129227 -0.00386019 2.16715e-05 -0.000261875 -0.013833 -2.28381e-08 -0.000381298 -0.00272298 -8.1512e-05 0.000501532 3.629e-05 -0.00346675 -0.000136891 0.000423131 0.000196089 -0.000139699 0.000136245 -6.26656e-05 0.000611165 -0.000313629 -3.90992e-05 -6.60514e-05 -0.000366755 0.00019989 0.000115778 0.000300241 -0.000115293 -0.000166007 -6.67881e-05 5.26638e-05 0.000296012 -0.000344887 
1711.15 0 -0.00012462 -0.00374436 2.3315e-05 -0.000264064 -0.0139229 1.14102e-05 -0.000357703 -0.00242661 -6.57591e-05 0.000487816 3.16478e-05 -0.00313282 -0.000135386 0.000408844 0.000190135 -0.000122419 0.00014254 -6.07997e-05 0.000619318 -0.00032539 -3.95563e-05 -6.11911e-05 -0.000359335 0.000198411 0.000119524 0.000300967 -0.000114056 -0.000153687 -6.26461e-05 5.36625e-05 0.000290782 -0.000343627 
1711.5 0 -0.000121912 -0.00362897 2.18887e-05 -0.000266515 -0.0139991 2.23448e-05 -0.000333941 -0.00213408 -5.58375e-05 0.000468918 2.77368e-05 -0.00280113 -0.000140864 0.000392148 0.000178409 -0.000106166 0.00015415 -5.75696e-05 0.000627397 -0.000339601 -3.59605e-05 -5.57018e-05 -0.000351557 0.000197257 0.000125329 0.000300214 -0.000114413 -0.000140634 -5.76163e-05 5.27632e-05 0.000289516 -0.000341082 
1711.85 0 -0.000120611 -0.00351326 1.84817e-05 -0.000269209 -0.0140643 3.26934e-05 -0.000310105 -0.00184446 -5.17266e-05 0.000444992 2.50532e-05 -0.00247215 -0.000149402 0.000373022 0.000165558 -9.16146e-05 0.000171937 -5.55744e-05 0.000635926 -0.000356413 -2.92508e-05 -5.05147e-05 -0.000343622 0.000198006 0.000132373 0.000297 -0.000114692 -0.000125654 -5.29976e-05 5.01889e-05 0.00029109 -0.000337827 
1712.2 0 -0.000119449 -0.00339623 1.57678e-05 -0.000271496 -0.0141193 3.98191e-05 -0.00028549 -0.00155527 -5.22221e-05 0.000418835 2.53557e-05 -0.00214633 -0.00015762 0.000349715 0.000151655 -8.08946e-05 0.000194618 -5.42488e-05 0.000644947 -0.000377414 -2.15682e-05 -4.59374e-05 -0.000334643 0.000200992 0.000138965 0.000291929 -0.000113523 -0.000109362 -4.87715e-05 4.5673e-05 0.000293963 -0.000335339 
1712.55 0 -0.000116296 -0.00327784 1.37955e-05 -0.000272561 -0.014164 4.26732e-05 -0.000259166 -0.0012646 -5.46467e-05 0.000392956 3.00426e-05 -0.00182521 -0.000166698 0.000323783 0.000135148 -7.34063e-05 0.000219319 -5.17361e-05 0.000651749 -0.000401402 -1.51535e-05 -4.1619e-05 -0.000324592 0.000205623 0.000144759 0.000287383 -0.000110246 -9.28684e-05 -4.55215e-05 3.88806e-05 0.000297307 -0.000333216 
1712.9 0 -0.000111443 -0.00315807 1.11078e-05 -0.000271793 -0.0141985 4.20876e-05 -0.000231227 -0.000970705 -5.66845e-05 0.000370245 3.84337e-05 -0.00150734 -0.000178093 0.00029832 0.000119223 -6.48695e-05 0.000242068 -4.74466e-05 0.000655516 -0.000425273 -1.04293e-05 -3.74316e-05 -0.000313781 0.000210918 0.000149893 0.000284497 -0.000103833 -7.66498e-05 -4.33998e-05 3.0406e-05 0.000300002 -0.000331559 
1713.25 0 -0.000106372 -0.00303668 7.72627e-06 -0.000269935 -0.0142213 3.78784e-05 -0.000201795 -0.00067227 -5.59777e-05 0.000352819 4.74989e-05 -0.00119065 -0.000191428 0.00027485 0.000106731 -5.30832e-05 0.000260192 -4.24179e-05 0.000657127 -0.000445668 -7.74097e-06 -3.37622e-05 -0.000302214 0.000216482 0.000154178 0.000282946 -9.36333e-05 -6.12677e-05 -4.09945e-05 2.11222e-05 0.000301185 -0.000331904 
1713.6 0 -0.00010188 -0.00291328 3.9288e-06 -0.000266947 -0.0142308 3.15142e-05 -0.00017035 -0.000369745 -4.91862e-05 0.000337584 5.5293e-05 -0.000875098 -0.000205439 0.000254027 9.69936e-05 -3.96465e-05 0.000273244 -3.77378e-05 0.000658997 -0.000461247 -6.81833e-06 -3.09146e-05 -0.000289321 0.000222334 0.000157255 0.00028235 -7.98144e-05 -4.57506e-05 -3.73149e-05 1.09039e-05 0.000300175 -0.000333684 
1713.95 0 -9.90247e-05 -0.00278781 2.01498e-07 -0.000262502 -0.0142277 2.7215e-05 -0.000138763 -6.67457e-05 -3.57143e-05 0.000320796 6.22545e-05 -0.000561907 -0.000219135 0.000235519 8.96037e-05 -2.6641e-05 0.000283166 -3.39926e-05 0.000663473 -0.000472478 -4.91758e-06 -2.97476e-05 -0.000275367 0.000228121 0.000159668 0.000283502 -6.35219e-05 -3.0272e-05 -3.35959e-05 -2.4271e-07 0.000297201 -0.00033337 
1714.3 0 -9.83194e-05 -0.00266009 -3.34409e-06 -0.000256619 -0.0142144 2.63854e-05 -0.000111631 0.000233989 -1.68642e-05 0.000303154 6.87281e-05 -0.00025246 -0.000233441 0.000219517 8.58632e-05 -1.44105e-05 0.00029089 -3.14083e-05 0.000670486 -0.000478569 -2.93257e-08 -3.24021e-05 -0.000262693 0.000233744 0.000163508 0.000286039 -4.60215e-05 -1.63169e-05 -3.10132e-05 -1.08375e-05 0.000293687 -0.000329454 
1714.65 0 -9.83018e-05 -0.00252912 -7.54205e-06 -0.000249041 -0.0141929 2.5165e-05 -9.11814e-05 0.000531987 6.68677e-06 0.000287923 7.47341e-05 5.43495e-05 -0.0002481 0.000206386 8.40582e-05 -1.92791e-06 0.000295037 -2.79572e-05 0.000679323 -0.000478825 6.16937e-06 -3.81085e-05 -0.000251747 0.000239147 0.000169516 0.000287714 -2.92005e-05 -2.47662e-06 -2.96244e-05 -2.08687e-05 0.000290892 -0.000324197 
1715 0 -9.69457e-05 -0.00239525 -1.24157e-05 -0.000240446 -0.0141637 2.13297e-05 -7.29286e-05 0.000825631 3.26327e-05 0.00027721 7.99065e-05 0.000360886 -0.000261979 0.000196338 8.00548e-05 1.14164e-05 0.000295617 -2.24655e-05 0.00068999 -0.000476182 1.09889e-05 -4.31534e-05 -0.000240769 0.000243959 0.000175438 0.00028754 -1.39268e-05 1.24771e-05 -2.88269e-05 -3.12188e-05 0.000287132 -0.000319165 
1715.35 0 -9.33593e-05 -0.00226098 -1.72311e-05 -0.000231622 -0.0141228 1.68761e-05 -5.10399e-05 0.00111218 5.78336e-05 0.000271005 8.43351e-05 0.00066697 -0.000275345 0.00018751 7.17124e-05 2.78078e-05 0.000294639 -1.63265e-05 0.000702562 -0.000476269 1.43464e-05 -4.53882e-05 -0.000229004 0.000246415 0.000178888 0.000284857 1.00559e-06 2.73711e-05 -2.75227e-05 -4.08165e-05 0.000280766 -0.00031441 
1715.7 0 -8.79892e-05 -0.00212742 -2.12704e-05 -0.000223832 -0.0140652 1.24562e-05 -2.59885e-05 0.00139004 7.98591e-05 0.000269896 9.0272e-05 0.000970502 -0.000289971 0.000176185 6.09369e-05 4.73565e-05 0.000294209 -1.11391e-05 0.000716527 -0.000482449 1.60108e-05 -4.51883e-05 -0.000217633 0.000245294 0.000180208 0.000279108 1.77534e-05 4.14201e-05 -2.63934e-05 -4.83477e-05 0.00027366 -0.000309493 
1716.05 0 -8.26759e-05 -0.00199346 -2.51947e-05 -0.000217758 -0.0139902 5.70005e-06 -2.74419e-06 0.00165959 9.81657e-05 0.000273393 9.91644e-05 0.00126834 -0.000307192 0.000160873 5.12153e-05 6.6859e-05 0.000294857 -7.42778e-06 0.000731475 -0.000492362 1.56718e-05 -4.3029e-05 -0.000207631 0.000241888 0.000181146 0.000271717 3.63698e-05 5.57536e-05 -2.63355e-05 -5.45324e-05 0.000267474 -0.00030465 
1716.4 0 -7.84482e-05 -0.00185784 -2.88239e-05 -0.000212109 -0.0138993 -5.37102e-06 1.32755e-05 0.00192168 0.00011231 0.000279907 0.000109372 0.00155779 -0.000326215 0.000141914 4.34501e-05 8.54934e-05 0.000295888 -5.04559e-06 0.000746209 -0.000500775 1.4647e-05 -3.87315e-05 -0.000197881 0.000237172 0.000182901 0.000264402 5.52211e-05 7.07754e-05 -2.73767e-05 -5.99102e-05 0.000261942 -0.000299886 
1716.75 0 -7.49522e-05 -0.00171934 -3.02195e-05 -0.000206178 -0.0137964 -2.0231e-05 2.12136e-05 0.00217726 0.000121838 0.000290572 0.000118208 0.00183811 -0.000345331 0.000118869 3.77079e-05 0.000104046 0.000295649 -3.49568e-06 0.000758443 -0.000504513 1.28324e-05 -3.28634e-05 -0.000187636 0.000230973 0.000184831 0.000256674 7.30521e-05 8.64071e-05 -2.81949e-05 -6.48624e-05 0.000255597 -0.000294859 
1717.1 0 -7.17537e-05 -0.00157926 -2.85645e-05 -0.000200657 -0.0136868 -3.73382e-05 2.52036e-05 0.00242958 0.000128542 0.000304463 0.000124947 0.00211057 -0.000362812 9.11919e-05 3.39005e-05 0.000121751 0.000294348 -1.78664e-06 0.000767186 -0.000503342 1.06727e-05 -2.64702e-05 -0.000175827 0.000224273 0.000185667 0.000247984 8.88672e-05 0.00010213 -2.84405e-05 -6.96576e-05 0.000247814 -0.000290216 
1717.45 0 -6.89901e-05 -0.00143889 -2.47287e-05 -0.000195355 -0.013569 -5.52204e-05 2.78854e-05 0.00268223 0.000134399 0.000316544 0.000129496 0.0023775 -0.000377985 5.97998e-05 3.00986e-05 0.000136654 0.000291985 2.29681e-07 0.00077192 -0.000497706 9.65389e-06 -1.93929e-05 -0.000160934 0.000217825 0.000187229 0.000240338 0.000102207 0.000116679 -2.93842e-05 -7.49036e-05 0.000239296 -0.000286441 
1717.8 0 -6.69471e-05 -0.0012969 -2.09156e-05 -0.000190157 -0.0134403 -7.26252e-05 3.07346e-05 0.00293479 0.000141167 0.000323287 0.000131695 0.00263987 -0.000390052 2.83631e-05 2.37676e-05 0.000147636 0.000288978 2.98956e-06 0.000774684 -0.000487367 9.93375e-06 -1.2853e-05 -0.000143087 0.000212303 0.000190432 0.00023549 0.000113602 0.000128968 -3.15944e-05 -8.24616e-05 0.000229855 -0.000282591 
1718.15 0 -6.60094e-05 -0.00115437 -1.76997e-05 -0.00018628 -0.0133016 -8.91577e-05 3.56579e-05 0.00318454 0.000148906 0.000325763 0.000133356 0.00289681 -0.000396891 7.37954e-07 1.33827e-05 0.000154893 0.00028598 8.44016e-06 0.0007778 -0.000472757 1.10328e-05 -8.72659e-06 -0.000124636 0.000208165 0.000194547 0.000233719 0.000124515 0.000138179 -3.4669e-05 -9.08198e-05 0.00021923 -0.000277762 
1718.5 0 -6.72607e-05 -0.001013 -1.39563e-05 -0.000184533 -0.013154 -0.000106607 4.16897e-05 0.00343018 0.000155796 0.000327804 0.000134645 0.00314706 -0.000399993 -2.19009e-05 -9.00781e-07 0.000159086 0.00028064 1.93274e-05 0.000780469 -0.000456026 1.25455e-05 -7.35529e-06 -0.000108583 0.000205271 0.000199071 0.000233574 0.000136741 0.000146051 -3.77955e-05 -9.78262e-05 0.000208257 -0.000272715 
1718.85 0 -7.13878e-05 -0.000871739 -9.92294e-06 -0.000183795 -0.0129982 -0.000127695 4.62021e-05 0.00367292 0.000161022 0.000330902 0.000131623 0.00338999 -0.000403057 -4.0107e-05 -1.89897e-05 0.000158794 0.000271515 3.5964e-05 0.000779128 -0.000438448 1.44869e-05 -7.83047e-06 -9.45096e-05 0.000202514 0.0002034 0.000233139 0.000150842 0.000153957 -3.96505e-05 -0.000104158 0.000198205 -0.000268796 
1719.2 0 -7.80303e-05 -0.000728703 -5.83389e-06 -0.000182319 -0.0128334 -0.000152585 4.7829e-05 0.00391343 0.000164025 0.000333616 0.00012064 0.00362601 -0.000407763 -5.59233e-05 -4.03819e-05 0.000152839 0.000259816 5.5903e-05 0.000770718 -0.000418997 1.64682e-05 -8.89369e-06 -8.03e-05 0.000198466 0.000206172 0.000231265 0.00016555 0.000161278 -3.90466e-05 -0.000110036 0.00018988 -0.000266612 
1719.55 0 -8.7439e-05 -0.000582686 -2.33448e-06 -0.000180145 -0.0126572 -0.00017863 4.83035e-05 0.0041495 0.000163722 0.000333471 0.000103158 0.00385707 -0.000414037 -7.1286e-05 -6.15377e-05 0.000144309 0.000247753 7.64472e-05 0.000756027 -0.000396762 1.71087e-05 -9.87673e-06 -6.73426e-05 0.000193637 0.000206681 0.000227394 0.000179841 0.000167076 -3.5657e-05 -0.000114338 0.000184025 -0.000265449 
1719.9 0 -0.000100557 -0.000433269 -1.08583e-06 -0.000177515 -0.0124687 -0.000204031 4.89567e-05 0.00437872 0.000162502 0.000328979 8.23158e-05 0.00408373 -0.000419186 -8.63145e-05 -7.87714e-05 0.000136603 0.000236327 9.53515e-05 0.000736536 -0.000372238 1.67726e-05 -1.17832e-05 -5.79849e-05 0.000188897 0.000207094 0.000221476 0.000194348 0.000171982 -3.03921e-05 -0.000117058 0.000180084 -0.000264744 
1720.25 0 -0.000116492 -0.000280637 -1.92799e-06 -0.000174876 -0.0122673 -0.000228178 4.77763e-05 0.00460251 0.000163644 0.000322453 5.99663e-05 0.00430486 -0.000421037 -0.000100122 -9.30369e-05 0.000130452 0.000226446 0.000111615 0.000711363 -0.000347533 1.69841e-05 -1.44856e-05 -5.0937e-05 0.000184081 0.000210744 0.000212655 0.00020971 0.000177813 -2.4428e-05 -0.000119337 0.000176743 -0.000265202 
1720.6 0 -0.00013168 -0.00012525 -3.646e-06 -0.000172144 -0.012053 -0.000249696 4.40167e-05 0.0048206 0.00016575 0.000317322 3.79846e-05 0.00452011 -0.000421505 -0.000109826 -0.000107262 0.000124171 0.000219758 0.000126505 0.000680587 -0.000324135 1.87207e-05 -1.64947e-05 -4.44153e-05 0.000180251 0.000218201 0.000199554 0.000225467 0.000184896 -1.87026e-05 -0.000121082 0.000173635 -0.0002663 
1720.95 0 -0.000142834 3.02747e-05 -6.37357e-06 -0.000167018 -0.0118279 -0.000266413 3.81926e-05 0.00503188 0.000167125 0.000313396 1.88823e-05 0.00472891 -0.000423085 -0.000114706 -0.000120759 0.000117537 0.000216256 0.000140724 0.000645743 -0.000299395 2.22221e-05 -1.84081e-05 -3.89046e-05 0.000177493 0.00022715 0.000182113 0.000240189 0.00019159 -1.4386e-05 -0.000121778 0.000170191 -0.000265614 
1721.3 0 -0.000151087 0.000183064 -1.00889e-05 -0.000158861 -0.0115927 -0.000277997 3.17429e-05 0.00523868 0.000168714 0.00030889 5.38461e-06 0.004929 -0.00042393 -0.000117541 -0.000132093 0.000111897 0.000215238 0.000154386 0.000608362 -0.000269924 2.63194e-05 -1.97868e-05 -3.4633e-05 0.000174666 0.000234527 0.000162839 0.000252383 0.000197195 -1.09976e-05 -0.000122099 0.00016602 -0.000261756 
1721.65 0 -0.000158789 0.00033187 -1.42493e-05 -0.000148596 -0.0113462 -0.000287876 2.77788e-05 0.00544064 0.000171607 0.000302518 -9.75696e-07 0.00511822 -0.000420804 -0.000119159 -0.000141731 0.000106438 0.000216662 0.000167964 0.000570345 -0.000237567 3.00767e-05 -1.82605e-05 -3.12693e-05 0.000171516 0.000238958 0.000144395 0.000261204 0.000202347 -8.41531e-06 -0.000123305 0.000160516 -0.000255691 
1722 0 -0.000166217 0.000477347 -1.86087e-05 -0.000138515 -0.0110881 -0.000297973 2.68951e-05 0.00563515 0.0001781 0.000292647 -1.22849e-06 0.0052963 -0.000412628 -0.000118974 -0.000151516 9.9336e-05 0.000222258 0.000180965 0.00053427 -0.00020742 3.32368e-05 -1.38019e-05 -2.87653e-05 0.000168275 0.000241355 0.000127891 0.000266363 0.000206381 -8.11166e-06 -0.000126351 0.000153863 -0.00024915 
1722.35 0 -0.000174 0.000620105 -2.26705e-05 -0.000130757 -0.0108208 -0.000308423 2.62121e-05 0.00582295 0.000187963 0.000277626 3.63784e-06 0.00546472 -0.000402094 -0.000116709 -0.000163528 9.05269e-05 0.000231895 0.000194081 0.000503607 -0.000182647 3.55797e-05 -8.86182e-06 -2.72159e-05 0.000165489 0.000242575 0.000112367 0.00026877 0.000208657 -1.02115e-05 -0.00013081 0.000146361 -0.000242823 
1722.7 0 -0.000182729 0.000760313 -2.72511e-05 -0.0001249 -0.0105454 -0.000320699 2.34275e-05 0.00600619 0.000197045 0.000257773 1.31946e-05 0.00562539 -0.000392179 -0.000114169 -0.000178604 8.13279e-05 0.00024256 0.000207843 0.000480223 -0.000162212 3.7513e-05 -5.10468e-06 -2.68403e-05 0.000163144 0.000242825 9.74898e-05 0.00026926 0.000211302 -1.35589e-05 -0.000136022 0.000137867 -0.000237704 
1723.05 0 -0.000191355 0.000898898 -3.41318e-05 -0.000119978 -0.0102634 -0.000333778 1.99909e-05 0.00618406 0.000202716 0.000236017 2.51766e-05 0.00577828 -0.000383063 -0.000112829 -0.000195716 7.17922e-05 0.000251219 0.000220292 0.000461745 -0.000143275 3.90847e-05 -2.91417e-06 -2.75102e-05 0.000160429 0.00024095 8.45125e-05 0.000268065 0.000216822 -1.63693e-05 -0.000140538 0.000128433 -0.000235271 
1723.4 0 -0.000198518 0.00103475 -4.30351e-05 -0.000114901 -0.00997615 -0.000343436 1.9461e-05 0.00635382 0.000204759 0.000214133 3.71371e-05 0.00592395 -0.000374473 -0.000110358 -0.000211897 6.24005e-05 0.00025697 0.000228966 0.000444218 -0.000124386 3.99768e-05 -1.51396e-06 -2.97145e-05 0.000157793 0.000236203 7.38696e-05 0.00026524 0.000226539 -1.74247e-05 -0.000143468 0.000118743 -0.000235721 
1723.75 0 -0.000203243 0.00116659 -5.20336e-05 -0.000108006 -0.00967978 -0.000349506 2.35585e-05 0.00651248 0.000203063 0.00019056 4.75253e-05 0.00606268 -0.00036653 -0.000105775 -0.0002229 5.51918e-05 0.000262302 0.000232564 0.00042479 -0.000106156 4.06198e-05 2.92732e-07 -3.2727e-05 0.000156201 0.000229194 6.4276e-05 0.000262117 0.000238897 -1.73464e-05 -0.000144917 0.000110211 -0.000237886 
1724.1 0 -0.000204445 0.00129418 -6.00233e-05 -0.000100229 -0.00937251 -0.0003538 3.32956e-05 0.00665746 0.00019845 0.000164149 5.81448e-05 0.00619283 -0.000359786 -0.000101396 -0.000226578 5.26393e-05 0.000269493 0.000231172 0.000399659 -9.00151e-05 4.03214e-05 1.52557e-06 -3.41225e-05 0.000155153 0.000220718 5.37572e-05 0.000259623 0.000250077 -1.78591e-05 -0.000145015 0.000103334 -0.000240631 
1724.45 0 -0.000202873 0.00141812 -6.72446e-05 -9.327e-05 -0.00905649 -0.000355977 4.82658e-05 0.00678916 0.000193914 0.000134165 7.15332e-05 0.0063127 -0.000355676 -9.79337e-05 -0.000224409 5.82717e-05 0.000278036 0.000226839 0.000366369 -7.51901e-05 3.74841e-05 1.87947e-06 -3.30314e-05 0.00015323 0.000212831 4.10834e-05 0.000256542 0.000257922 -1.92501e-05 -0.00014445 9.72425e-05 -0.000242336 
1724.8 0 -0.000200688 0.00153859 -7.38485e-05 -8.75621e-05 -0.00873415 -0.000356246 6.51452e-05 0.00690927 0.0001918 0.000101054 8.55432e-05 0.00642477 -0.00035375 -9.47848e-05 -0.000219488 7.61632e-05 0.000285215 0.000219884 0.000326912 -6.08606e-05 3.18043e-05 2.69638e-06 -3.02481e-05 0.0001491 0.000206383 2.73329e-05 0.000252258 0.000262907 -2.18399e-05 -0.000143783 9.0952e-05 -0.000243065 
1725.15 0 -0.000198914 0.00165427 -7.97215e-05 -8.2215e-05 -0.00840429 -0.000355813 8.02029e-05 0.00702072 0.000190408 6.74207e-05 9.76343e-05 0.0065309 -0.000351206 -9.20532e-05 -0.000213493 0.000105276 0.000290015 0.000207802 0.000285381 -4.75901e-05 2.45111e-05 4.24929e-06 -2.62739e-05 0.000142712 0.00019995 1.57969e-05 0.000246986 0.000265596 -2.45699e-05 -0.000143758 8.40828e-05 -0.000244373 
1725.5 0 -0.000198199 0.00176608 -8.52663e-05 -7.62839e-05 -0.00806409 -0.000354001 9.16098e-05 0.00712676 0.000186424 3.43416e-05 0.000107958 0.00662913 -0.000345789 -9.20654e-05 -0.000205842 0.000139106 0.000294326 0.000191483 0.000242446 -3.65897e-05 1.65417e-05 6.43068e-06 -2.18294e-05 0.000134241 0.000193359 6.67522e-06 0.000241843 0.000265848 -2.57232e-05 -0.000143898 7.58049e-05 -0.000245447 
1725.85 0 -0.000198461 0.00187501 -9.09569e-05 -6.94417e-05 -0.00771385 -0.000348552 9.82561e-05 0.00722591 0.000179774 1.01131e-06 0.000117838 0.00672045 -0.000336627 -9.44297e-05 -0.000197026 0.00017167 0.000298313 0.000172883 0.000199717 -3.1116e-05 8.48113e-06 8.58032e-06 -1.77763e-05 0.00012384 0.000187695 -2.45196e-06 0.000237289 0.000265028 -2.55752e-05 -0.000142948 6.5993e-05 -0.000244339 
1726.2 0 -0.000198316 0.00197999 -9.58491e-05 -6.06397e-05 -0.00735706 -0.000336069 0.000100521 0.0073155 0.00017241 -3.5035e-05 0.000130224 0.00680826 -0.000324875 -9.7508e-05 -0.000186993 0.000199555 0.00029935 0.000151897 0.000160722 -3.32619e-05 1.53549e-06 9.7576e-06 -1.45447e-05 0.000111916 0.000183136 -1.18982e-05 0.000233176 0.00026401 -2.48528e-05 -0.000141011 5.55258e-05 -0.000240927 
1726.55 0 -0.000197072 0.00207986 -9.96362e-05 -4.96833e-05 -0.00699686 -0.000317004 0.000101515 0.0073943 0.00016418 -7.5384e-05 0.000146702 0.0068933 -0.000313838 -0.000101775 -0.000175144 0.000221474 0.000295434 0.000127578 0.000124319 -4.19978e-05 -3.83848e-06 1.10782e-05 -1.26018e-05 9.79454e-05 0.000179542 -2.12167e-05 0.000230623 0.000263557 -2.42133e-05 -0.00013903 4.55608e-05 -0.000237718 
1726.9 0 -0.000194446 0.00217614 -0.000103152 -3.82582e-05 -0.00663504 -0.000296172 0.00010513 0.00746138 0.000154692 -0.000119548 0.000165575 0.00697456 -0.0003055 -0.000106477 -0.000161973 0.000237312 0.000288449 0.000101633 8.76503e-05 -5.43957e-05 -7.44536e-06 1.29148e-05 -1.19637e-05 8.34308e-05 0.000176013 -3.11172e-05 0.000229519 0.000264046 -2.36328e-05 -0.000136721 3.80396e-05 -0.000236417 
1727.25 0 -0.000191116 0.00226966 -0.000105849 -2.76898e-05 -0.00627216 -0.000279516 0.000111506 0.00751728 0.000145491 -0.000167083 0.000183484 0.00705083 -0.000299678 -0.000111887 -0.000148272 0.000247932 0.00028144 7.78325e-05 5.05844e-05 -6.76437e-05 -8.49693e-06 1.35921e-05 -1.12988e-05 7.10314e-05 0.000171224 -4.21475e-05 0.000228555 0.000264719 -2.27625e-05 -0.000133061 3.29676e-05 -0.000237154 
1727.6 0 -0.000187487 0.00235968 -0.000106313 -1.83149e-05 -0.0059079 -0.000269136 0.000118874 0.0075622 0.000137882 -0.00021624 0.000198239 0.00712116 -0.000296971 -0.000119644 -0.000135354 0.000254995 0.000275471 5.73206e-05 1.45938e-05 -7.99208e-05 -8.70581e-06 1.27342e-05 -9.08715e-06 6.12332e-05 0.000165006 -5.43693e-05 0.00022782 0.000265373 -2.15983e-05 -0.000128718 2.79006e-05 -0.000239251 
1727.95 0 -0.000183739 0.00244515 -0.000105315 -9.53682e-06 -0.00554345 -0.000262483 0.000127299 0.00759393 0.000130986 -0.000264687 0.00021004 0.00718372 -0.000298236 -0.00012913 -0.000122173 0.000258551 0.000270516 3.85114e-05 -1.88277e-05 -8.94431e-05 -9.68429e-06 1.13987e-05 -4.81554e-06 5.42186e-05 0.000158831 -6.65139e-05 0.000228679 0.000265907 -2.01868e-05 -0.000125978 2.11592e-05 -0.000241639 
1728.3 0 -0.000180196 0.0025256 -0.000103494 -2.04037e-07 -0.00518057 -0.000257733 0.000135428 0.00761063 0.000122656 -0.000310737 0.000219019 0.0072365 -0.000301283 -0.000140676 -0.000105954 0.00025788 0.000265821 2.1048e-05 -5.1609e-05 -9.49556e-05 -1.18524e-05 1.0294e-05 1.26329e-06 5.02682e-05 0.000154219 -7.68872e-05 0.000230836 0.000266335 -1.87575e-05 -0.000125287 1.32933e-05 -0.000242064 
1728.65 0 -0.000176201 0.00260225 -0.000101322 8.94637e-06 -0.00482096 -0.00025347 0.000143501 0.00761441 0.000114135 -0.000353931 0.000225407 0.00727984 -0.000304117 -0.000155336 -8.71501e-05 0.000254155 0.00026117 5.78872e-06 -8.64272e-05 -9.40382e-05 -1.45364e-05 1.04377e-05 8.0995e-06 4.90261e-05 0.000150734 -8.53861e-05 0.000232349 0.000265457 -1.73214e-05 -0.000125356 6.35816e-06 -0.000238476 
1729 0 -0.000172742 0.00267591 -0.000100744 1.66741e-05 -0.00446748 -0.000250156 0.000153258 0.00760926 0.00010802 -0.000395536 0.000231974 0.00731491 -0.000303466 -0.00017162 -6.92279e-05 0.000250552 0.000257928 -6.71043e-06 -0.000122958 -8.50408e-05 -1.41357e-05 1.32849e-05 1.36219e-05 4.96635e-05 0.000148789 -9.34252e-05 0.000232862 0.000262542 -1.54208e-05 -0.000125689 7.93103e-07 -0.000232118 
1729.35 0 -0.000170237 0.00274666 -0.000101515 2.3412e-05 -0.00412287 -0.0002516 0.000164624 0.00759758 0.000104178 -0.000434765 0.000239484 0.00734209 -0.000296341 -0.00018779 -5.51384e-05 0.000250132 0.000255837 -1.57499e-05 -0.0001576 -7.04279e-05 -9.34847e-06 1.86452e-05 1.72171e-05 5.13607e-05 0.000149956 -0.000100708 0.000231497 0.000259747 -1.21236e-05 -0.000125483 -4.5323e-06 -0.000225508 
1729.7 0 -0.000166882 0.00281585 -0.000102063 2.87722e-05 -0.00378611 -0.000256479 0.000179366 0.00758145 0.000101168 -0.000469543 0.000245754 0.00736105 -0.00028361 -0.000202305 -4.45271e-05 0.000253022 0.000253172 -2.34655e-05 -0.000186488 -5.30806e-05 -2.76338e-06 2.57224e-05 2.10758e-05 5.35036e-05 0.000152147 -0.000106148 0.000226723 0.000258645 -6.60012e-06 -0.000124336 -1.03389e-05 -0.000219185 
1730.05 0 -0.000163666 0.0028858 -0.000102226 3.22798e-05 -0.00345336 -0.000261858 0.000200427 0.00756257 9.76287e-05 -0.000498749 0.00025071 0.00737218 -0.000266069 -0.000214534 -3.55554e-05 0.000257525 0.000251102 -3.29854e-05 -0.000209676 -3.5261e-05 4.34719e-06 3.33248e-05 2.76474e-05 5.44114e-05 0.000151613 -0.000110535 0.000219459 0.000258962 1.48565e-06 -0.000121724 -1.68781e-05 -0.00021199 
1730.4 0 -0.000163248 0.00295707 -0.000101727 3.33859e-05 -0.00312076 -0.00027034 0.000225617 0.00754133 9.43353e-05 -0.000521523 0.00025325 0.00737615 -0.000244322 -0.000226599 -2.81865e-05 0.000263511 0.000250953 -4.37031e-05 -0.00023035 -2.20288e-05 1.07798e-05 3.95246e-05 3.68604e-05 5.14065e-05 0.000148485 -0.000114985 0.000211216 0.000259667 1.09222e-05 -0.000116722 -2.35556e-05 -0.00020321 
1730.75 0 -0.000165941 0.0030274 -0.000100051 3.16293e-05 -0.00278455 -0.000284143 0.000250356 0.007516 9.38324e-05 -0.000536528 0.000247601 0.00737355 -0.000221572 -0.000239814 -2.28258e-05 0.000272504 0.000253166 -5.34649e-05 -0.000250626 -1.73153e-05 1.53134e-05 4.32792e-05 4.79299e-05 4.42355e-05 0.000143532 -0.000120143 0.000203091 0.000259585 2.05505e-05 -0.000110975 -3.00947e-05 -0.000194123 
1731.1 0 -0.000170625 0.00309287 -9.66568e-05 2.80809e-05 -0.00244339 -0.000300022 0.000271532 0.00748378 9.77006e-05 -0.000543742 0.000232142 0.00736452 -0.000199405 -0.000253621 -1.88504e-05 0.000285208 0.000258693 -5.94945e-05 -0.000269984 -2.05304e-05 1.849e-05 4.50512e-05 5.99998e-05 3.52288e-05 0.000136069 -0.000126637 0.000196043 0.000258875 3.06221e-05 -0.000105936 -3.7159e-05 -0.000185808 
1731.45 0 -0.00017658 0.00315194 -9.11308e-05 2.50477e-05 -0.00209949 -0.000315819 0.000289052 0.00744138 0.000105403 -0.000544493 0.000212421 0.00734847 -0.00017735 -0.000269219 -1.48051e-05 0.000299693 0.000266507 -6.16776e-05 -0.000286497 -3.00575e-05 2.02455e-05 4.59443e-05 7.18875e-05 2.42625e-05 0.000127036 -0.000134054 0.000190495 0.000258862 4.09593e-05 -0.000101563 -4.46301e-05 -0.000177026 
1731.8 0 -0.000181433 0.00320662 -8.44381e-05 2.1856e-05 -0.00175744 -0.000331577 0.000304211 0.00738725 0.000116456 -0.000539924 0.000192557 0.00732461 -0.000154726 -0.000286966 -9.36307e-06 0.000313689 0.000275669 -6.27844e-05 -0.000299949 -4.62755e-05 2.08312e-05 4.67231e-05 8.35427e-05 1.0557e-05 0.000118912 -0.000140679 0.000186102 0.000259414 5.06985e-05 -9.82007e-05 -5.21217e-05 -0.000166465 
1732.15 0 -0.000182879 0.00325841 -7.72364e-05 1.74875e-05 -0.00141971 -0.000345201 0.000316208 0.00732421 0.000131106 -0.000532708 0.0001736 0.00729313 -0.000131514 -0.000302127 -3.19495e-06 0.000326578 0.000286902 -6.51581e-05 -0.000309938 -6.6472e-05 2.09634e-05 4.83691e-05 9.59537e-05 -3.98836e-06 0.000111981 -0.000145436 0.000182236 0.000259448 5.98626e-05 -9.6275e-05 -5.97073e-05 -0.000155166 
1732.5 0 -0.00018089 0.00330842 -7.06689e-05 1.38956e-05 -0.00108523 -0.000354793 0.000324171 0.00725859 0.000147722 -0.000527257 0.000157259 0.00725522 -0.000107085 -0.000312573 2.04507e-06 0.000337738 0.000299685 -6.87601e-05 -0.00031529 -8.42732e-05 2.08176e-05 5.22577e-05 0.000108062 -1.78925e-05 0.000104243 -0.000148189 0.00017859 0.000258332 6.88525e-05 -9.55027e-05 -6.74195e-05 -0.000143233 
1732.85 0 -0.000176191 0.00335722 -6.54745e-05 1.1486e-05 -0.000753734 -0.000360651 0.000329448 0.00719483 0.000163421 -0.000527108 0.000145084 0.007212 -7.90865e-05 -0.000322151 7.08939e-06 0.000347024 0.000315347 -7.18323e-05 -0.000318063 -9.78018e-05 2.27052e-05 5.89066e-05 0.000116712 -3.09446e-05 9.48273e-05 -0.000148678 0.000174335 0.000255968 7.64666e-05 -9.60834e-05 -7.43277e-05 -0.000129864 
1733.2 0 -0.000170477 0.00340381 -6.16532e-05 9.42848e-06 -0.000425022 -0.000365194 0.000333859 0.00713121 0.000177065 -0.000533245 0.00013704 0.00716237 -4.73726e-05 -0.000332451 1.13232e-05 0.000354484 0.000336898 -7.39681e-05 -0.00032139 -0.000111542 2.83314e-05 6.72212e-05 0.000121054 -4.34288e-05 8.4067e-05 -0.000147019 0.000168818 0.000253176 8.17281e-05 -9.78279e-05 -7.93867e-05 -0.000115615 
1733.55 0 -0.000165065 0.00344745 -5.89349e-05 8.5463e-06 -9.78176e-05 -0.000370985 0.00033801 0.00706499 0.000188059 -0.000543534 0.000131956 0.00710471 -1.56158e-05 -0.000341325 1.14789e-05 0.00036032 0.000363474 -7.64712e-05 -0.000325018 -0.000128494 3.67719e-05 7.43258e-05 0.000123224 -5.56525e-05 7.17318e-05 -0.000145811 0.000161842 0.000251073 8.50284e-05 -0.00010038 -8.30043e-05 -0.000101332 
1733.9 0 -0.000160385 0.00348645 -5.6855e-05 9.4179e-06 0.000229843 -0.000378996 0.000341463 0.00699737 0.000195243 -0.000554325 0.000126027 0.00704054 1.1981e-05 -0.000347139 3.82895e-06 0.000365258 0.000391003 -8.12637e-05 -0.000328346 -0.000146202 4.74332e-05 7.88819e-05 0.000125456 -6.82628e-05 5.69362e-05 -0.000146546 0.000154728 0.000250151 8.55272e-05 -0.000103277 -8.61694e-05 -8.85661e-05 
1734.25 0 -0.000155275 0.00351959 -5.4893e-05 1.08984e-05 0.000559627 -0.000389284 0.000343776 0.00692882 0.000197908 -0.000563944 0.000117356 0.00696932 3.57189e-05 -0.000348517 -1.2572e-05 0.000371566 0.000416287 -9.03812e-05 -0.000331767 -0.000162804 5.98448e-05 8.20617e-05 0.000128378 -8.16155e-05 3.90932e-05 -0.000148587 0.000149207 0.000249901 8.18562e-05 -0.00010439 -8.98894e-05 -7.86227e-05 
1734.6 0 -0.000148233 0.00354756 -5.25645e-05 1.09845e-05 0.000889233 -0.000399662 0.00034547 0.00685972 0.00019643 -0.000573218 0.00010773 0.0068867 5.75375e-05 -0.000345466 -3.39437e-05 0.000379463 0.000438959 -0.000103678 -0.000334952 -0.000177212 7.13711e-05 8.43794e-05 0.00013146 -9.46197e-05 2.07289e-05 -0.000151526 0.000144268 0.000248896 7.48682e-05 -0.000103435 -9.41911e-05 -7.1123e-05 
1734.95 0 -0.000139907 0.00357114 -5.00066e-05 9.31988e-06 0.00121408 -0.000409268 0.00034575 0.00679034 0.000192395 -0.000583325 9.88576e-05 0.0067901 7.77144e-05 -0.000340209 -5.338e-05 0.000383943 0.000460424 -0.000116993 -0.000338666 -0.000186846 8.04864e-05 8.61133e-05 0.000134304 -0.000106416 4.3894e-06 -0.000155784 0.000139305 0.00024661 6.69352e-05 -0.000103181 -9.86146e-05 -6.49515e-05 
1735.3 0 -0.000131388 0.00359176 -4.65365e-05 7.27824e-06 0.00153004 -0.000419281 0.000344269 0.00671923 0.000188214 -0.000594698 9.18703e-05 0.00668202 9.58448e-05 -0.000334751 -6.74341e-05 0.000382238 0.000480555 -0.000128516 -0.000344178 -0.00019256 8.75564e-05 8.62349e-05 0.000137962 -0.000117257 -1.05964e-05 -0.000161366 0.000135492 0.000243826 5.83357e-05 -0.000104164 -0.000103583 -6.03749e-05 
1735.65 0 -0.000124185 0.00361091 -4.17665e-05 4.6955e-06 0.00183546 -0.000430179 0.000341299 0.00664569 0.000184803 -0.000607196 8.72477e-05 0.00656742 0.000111182 -0.000329657 -7.92016e-05 0.000377431 0.000498645 -0.00014123 -0.000352152 -0.000195916 9.35293e-05 8.56441e-05 0.000143005 -0.000127332 -2.56064e-05 -0.000166804 0.000132895 0.000241136 4.84693e-05 -0.000104502 -0.000108769 -5.6343e-05 
1736 0 -0.000118878 0.00362823 -3.69491e-05 4.33862e-07 0.00213238 -0.000439917 0.00033505 0.0065689 0.000180622 -0.000618824 8.38448e-05 0.00644977 0.000122289 -0.000322824 -9.15172e-05 0.000370947 0.000516227 -0.000156897 -0.000363161 -0.000194678 9.89137e-05 8.5308e-05 0.000149027 -0.000136196 -3.88766e-05 -0.000170979 0.000131472 0.000239646 3.74463e-05 -0.000103072 -0.000113396 -5.05837e-05 
1736.35 0 -0.000114798 0.00364201 -3.40007e-05 -4.57486e-06 0.00242438 -0.000446917 0.000324204 0.00648725 0.000173155 -0.000626826 7.88228e-05 0.00632987 0.000129691 -0.0003127 -0.000104464 0.00036169 0.000535655 -0.000175254 -0.000377169 -0.000187432 0.000104326 8.4051e-05 0.000155764 -0.000143605 -4.86477e-05 -0.00017501 0.000131687 0.000239328 2.60257e-05 -0.000100561 -0.000118403 -4.27831e-05 
1736.7 0 -0.000111734 0.00365039 -3.26819e-05 -7.81713e-06 0.00271473 -0.000452358 0.000308616 0.00639706 0.000162461 -0.000627586 7.14595e-05 0.00620639 0.000135632 -0.000301877 -0.000118151 0.000350679 0.000556262 -0.000195493 -0.000394263 -0.000174894 0.000110824 8.13928e-05 0.000162241 -0.00014978 -5.64725e-05 -0.000180201 0.000131842 0.000238702 1.5219e-05 -9.80088e-05 -0.000123547 -3.44234e-05 
1737.05 0 -0.000110554 0.00365355 -3.13947e-05 -8.54131e-06 0.00300426 -0.000456583 0.000288282 0.00629424 0.000152195 -0.000619342 6.26358e-05 0.00607694 0.000142123 -0.000295175 -0.000132276 0.000340272 0.000574133 -0.000217914 -0.00041546 -0.000156185 0.000118704 7.72501e-05 0.00016805 -0.000153822 -6.45352e-05 -0.000186261 0.000129418 0.000235624 5.02784e-06 -9.55216e-05 -0.000129181 -2.75838e-05 
1737.4 0 -0.000111229 0.00365363 -2.98743e-05 -8.4003e-06 0.00328833 -0.000459902 0.00026346 0.00617832 0.000145264 -0.000602762 5.27255e-05 0.00594221 0.000150111 -0.00029161 -0.000145038 0.000333056 0.000586829 -0.000244159 -0.000442506 -0.000131395 0.000126667 7.07051e-05 0.000173925 -0.000155243 -7.29355e-05 -0.000192463 0.000124661 0.000229298 -4.77604e-06 -9.2814e-05 -0.000137281 -2.31208e-05 
1737.75 0 -0.000111885 0.00365028 -2.99305e-05 -7.05247e-06 0.00356366 -0.000462634 0.000236424 0.00605307 0.000142001 -0.00057931 3.99943e-05 0.00580451 0.000159222 -0.000285047 -0.000152842 0.000328832 0.000595121 -0.000273327 -0.000472733 -0.000103675 0.000132547 6.17852e-05 0.000179448 -0.000154705 -8.03786e-05 -0.000198565 0.000119245 0.00022129 -1.5212e-05 -8.99892e-05 -0.00014702 -1.90506e-05 
1738.1 0 -0.000111812 0.00364238 -3.23075e-05 -3.98233e-06 0.00383229 -0.000464699 0.000210402 0.00592164 0.000143173 -0.000551547 2.38892e-05 0.00566265 0.000167809 -0.000273622 -0.000153539 0.000323738 0.00059982 -0.000301523 -0.000498836 -7.8021e-05 0.000136767 5.30323e-05 0.000184616 -0.000154213 -8.65945e-05 -0.000204652 0.000113597 0.00021197 -2.70578e-05 -8.69425e-05 -0.000156448 -1.39781e-05 
1738.45 0 -0.000111439 0.00363027 -3.63564e-05 -4.97906e-07 0.00409431 -0.000467234 0.000186266 0.0057863 0.000149035 -0.000521769 5.44178e-06 0.00551344 0.000171366 -0.000259427 -0.000149246 0.000315423 0.000600146 -0.000324408 -0.000516606 -5.73666e-05 0.000140213 4.7002e-05 0.000191868 -0.000155466 -9.16287e-05 -0.000210822 0.000107838 0.000200475 -3.99859e-05 -8.27949e-05 -0.000164084 -7.69522e-06 
1738.8 0 -0.000111823 0.00361394 -4.09676e-05 3.01361e-06 0.00434797 -0.00047127 0.000162352 0.00564869 0.000157333 -0.000492394 -1.47199e-05 0.00535699 0.000165757 -0.000245004 -0.000142057 0.000305766 0.000596941 -0.000339677 -0.000527168 -4.10263e-05 0.000141943 4.34623e-05 0.000201466 -0.000157707 -9.67879e-05 -0.000216711 0.000102432 0.000187912 -5.37675e-05 -7.78494e-05 -0.000168315 4.99621e-07 
1739.15 0 -0.00011368 0.0035916 -4.45512e-05 6.89484e-06 0.00459407 -0.000477423 0.000137362 0.00550595 0.000166195 -0.000466736 -3.54378e-05 0.00519341 0.000151311 -0.000232446 -0.000132072 0.00029773 0.000592905 -0.00034743 -0.000533707 -2.67467e-05 0.000141077 4.01695e-05 0.000210243 -0.000159467 -0.000102886 -0.000220676 9.69992e-05 0.000175826 -6.80423e-05 -7.23642e-05 -0.000169255 1.16627e-05 
1739.5 0 -0.000116935 0.00356233 -4.70258e-05 1.18017e-05 0.00483252 -0.000484995 0.000111877 0.00535317 0.000175204 -0.000447142 -5.78396e-05 0.00502295 0.000132313 -0.000222746 -0.000119219 0.000291481 0.000589214 -0.000348787 -0.000540843 -1.35697e-05 0.000137288 3.65768e-05 0.000214498 -0.000161968 -0.000108802 -0.000222786 9.17191e-05 0.000164347 -8.19031e-05 -6.6323e-05 -0.000169216 2.50589e-05 
1739.85 0 -0.00012127 0.0035288 -4.88845e-05 1.73442e-05 0.00505903 -0.000491485 8.62404e-05 0.00519077 0.000184759 -0.000433688 -8.21759e-05 0.00485076 0.000113006 -0.000215299 -0.00010562 0.000284766 0.000585753 -0.000347113 -0.000549118 -3.19127e-06 0.000131006 3.32515e-05 0.000214171 -0.000166118 -0.000114362 -0.000223732 8.7402e-05 0.000153784 -9.56905e-05 -6.08407e-05 -0.000170257 3.77715e-05 
1740.2 0 -0.000126001 0.00349364 -5.05108e-05 2.2412e-05 0.0052709 -0.000494642 5.92444e-05 0.00502491 0.000193712 -0.000424868 -0.000105707 0.00468109 9.50032e-05 -0.000207046 -9.40632e-05 0.000278537 0.000579623 -0.000345693 -0.00055694 3.42427e-06 0.000123616 3.08567e-05 0.000212154 -0.000170402 -0.000119524 -0.00022312 8.50186e-05 0.000144255 -0.000108786 -5.68281e-05 -0.000173616 4.87164e-05 
1740.55 0 -0.000130544 0.00345646 -5.30686e-05 2.77193e-05 0.00547008 -0.000492392 2.98714e-05 0.00485951 0.000200462 -0.000420246 -0.000127974 0.00451333 7.99136e-05 -0.000195953 -8.47471e-05 0.000275626 0.000567626 -0.000343575 -0.000566335 6.51439e-06 0.000115749 3.06693e-05 0.000209713 -0.000173211 -0.000125066 -0.000220997 8.47039e-05 0.00013585 -0.000120123 -5.47185e-05 -0.00017839 5.91623e-05 
1740.9 0 -0.000134381 0.00341645 -5.68488e-05 3.46371e-05 0.00565772 -0.00048409 -4.06377e-07 0.00469376 0.000203968 -0.000419859 -0.000149777 0.00434528 6.87014e-05 -0.000182104 -7.58301e-05 0.00027428 0.000549373 -0.000338364 -0.000579065 5.94502e-06 0.000107209 3.20349e-05 0.000206952 -0.00017537 -0.000131051 -0.000217673 8.57718e-05 0.000127743 -0.00013004 -5.46534e-05 -0.000184946 6.99443e-05 
1741.25 0 -0.000137309 0.00337312 -6.02532e-05 4.37562e-05 0.00583292 -0.000469431 -2.79689e-05 0.00452656 0.000205116 -0.000420498 -0.000172339 0.00417558 5.90831e-05 -0.000166587 -6.56931e-05 0.000271009 0.000526508 -0.000330599 -0.000596647 1.89712e-06 9.82037e-05 3.26923e-05 0.000202284 -0.000178146 -0.000136212 -0.000212176 8.87637e-05 0.000118597 -0.000138907 -5.65721e-05 -0.000194284 8.13011e-05 
1741.6 0 -0.000139972 0.00332746 -6.17759e-05 5.32755e-05 0.00599682 -0.000449073 -4.97786e-05 0.00435702 0.00020753 -0.000419122 -0.000195288 0.00400261 4.89908e-05 -0.00015169 -5.65825e-05 0.000263396 0.000502068 -0.000323329 -0.000619137 -3.44593e-06 8.95067e-05 3.15837e-05 0.000195916 -0.000180672 -0.000139704 -0.000204505 9.2964e-05 0.000108798 -0.000144897 -5.94196e-05 -0.000204654 9.29302e-05 
1741.95 0 -0.000141432 0.00327995 -6.19683e-05 6.20457e-05 0.00615109 -0.000425938 -6.64891e-05 0.00418329 0.000211431 -0.000415265 -0.000215502 0.00382722 3.84269e-05 -0.000138664 -5.05357e-05 0.000250726 0.000477494 -0.000317736 -0.000641906 -8.04567e-06 8.1576e-05 2.87701e-05 0.000190541 -0.000181233 -0.000141517 -0.000196811 9.72847e-05 9.85368e-05 -0.000146466 -6.272e-05 -0.000214139 0.000104409 
1742.3 0 -0.000139611 0.00323037 -6.31808e-05 7.0973e-05 0.00629724 -0.000400788 -8.23105e-05 0.00400456 0.000214455 -0.000408658 -0.00022866 0.0036507 2.92313e-05 -0.000128285 -4.69387e-05 0.000232626 0.000452423 -0.000313779 -0.000661952 -1.27374e-05 7.32916e-05 2.47675e-05 0.000186447 -0.00018006 -0.000143022 -0.000189257 0.000102148 8.80863e-05 -0.000146078 -6.65279e-05 -0.000222565 0.000115338 
1742.65 0 -0.00013513 0.00317952 -6.6464e-05 8.02659e-05 0.00643628 -0.000373549 -0.000100782 0.00382255 0.000215563 -0.000397905 -0.000233116 0.00347263 2.22158e-05 -0.000120332 -4.51316e-05 0.000207302 0.000424102 -0.000313519 -0.000678077 -1.8122e-05 6.33977e-05 2.00818e-05 0.000181796 -0.00017874 -0.000145385 -0.000181194 0.000106911 7.84104e-05 -0.000146207 -7.10631e-05 -0.000229405 0.000126237 
1743 0 -0.000131212 0.00312778 -7.07841e-05 8.90219e-05 0.00657001 -0.00034661 -0.000121556 0.00363945 0.00021369 -0.000385938 -0.00023222 0.00329435 1.38373e-05 -0.000115401 -4.45218e-05 0.0001757 0.000392213 -0.000315994 -0.000689012 -2.25411e-05 5.25481e-05 1.56878e-05 0.000176458 -0.000178384 -0.000149022 -0.000173436 0.000110364 6.93631e-05 -0.000146029 -7.67049e-05 -0.000233643 0.000136606 
1743.35 0 -0.000128565 0.00307464 -7.55151e-05 9.63846e-05 0.00669997 -0.000322108 -0.000142584 0.00345627 0.000206828 -0.000378055 -0.000230648 0.00311803 1.12842e-06 -0.000115398 -4.56406e-05 0.000141718 0.000358277 -0.000315907 -0.000696088 -2.55458e-05 4.16482e-05 1.35514e-05 0.000172558 -0.000179977 -0.000153865 -0.000167253 0.000112753 6.03156e-05 -0.000145495 -8.21775e-05 -0.000234378 0.000144685 
1743.7 0 -0.000125233 0.00302021 -7.97728e-05 0.000102952 0.00682618 -0.000300079 -0.000160477 0.00327328 0.000194852 -0.000375238 -0.000229211 0.00294462 -1.53369e-05 -0.000118801 -4.92666e-05 0.000108565 0.000321901 -0.000311522 -0.000700871 -2.92043e-05 3.15932e-05 1.50088e-05 0.000171576 -0.000182916 -0.000160101 -0.000163024 0.00011439 5.1516e-05 -0.000145675 -8.65999e-05 -0.000232629 0.000150728 
1744.05 0 -0.00012093 0.00296461 -8.32979e-05 0.000110273 0.00694703 -0.000281453 -0.000173383 0.00309241 0.000180449 -0.000376285 -0.00022593 0.00277407 -3.38548e-05 -0.000123247 -5.36382e-05 7.79913e-05 0.000285326 -0.000304923 -0.000702884 -3.55565e-05 2.35147e-05 1.91392e-05 0.000173034 -0.000185657 -0.000166309 -0.000158954 0.000113925 4.39275e-05 -0.000146237 -8.98962e-05 -0.000230045 0.000156489 
1744.4 0 -0.000116585 0.0029075 -8.45993e-05 0.000116939 0.00706252 -0.000267473 -0.000183776 0.00291711 0.000165524 -0.000379141 -0.00022144 0.00260352 -5.19635e-05 -0.000128669 -5.81672e-05 4.93647e-05 0.000251241 -0.00029816 -0.000702883 -4.62934e-05 1.73988e-05 2.44338e-05 0.000176512 -0.00018789 -0.000170679 -0.000152964 0.000110912 3.77603e-05 -0.00014589 -9.2354e-05 -0.000227662 0.000161844 
1744.75 0 -0.00011154 0.00285025 -8.19267e-05 0.000121335 0.0071732 -0.000256607 -0.000195254 0.00274803 0.00015001 -0.000381549 -0.000217858 0.00243007 -6.89103e-05 -0.000134083 -6.53185e-05 2.13886e-05 0.000219523 -0.000290438 -0.000702467 -6.20662e-05 1.15872e-05 2.94474e-05 0.000182551 -0.000190033 -0.000173447 -0.000147116 0.000107216 3.24903e-05 -0.000142985 -9.46848e-05 -0.000225151 0.000166804 
1745.1 0 -0.000105051 0.00279438 -7.57752e-05 0.000123676 0.00727691 -0.000243369 -0.000205984 0.00258324 0.000135533 -0.000382828 -0.000215874 0.0022551 -8.37916e-05 -0.000138148 -7.66064e-05 -6.4916e-06 0.000191575 -0.000281 -0.000701245 -7.94601e-05 4.67845e-06 3.26382e-05 0.000190358 -0.000192428 -0.000176044 -0.000144276 0.000104241 2.61942e-05 -0.000138486 -9.69233e-05 -0.000221101 0.000172194 
1745.45 0 -9.85995e-05 0.00273851 -6.77763e-05 0.000124467 0.00737251 -0.000224304 -0.000212427 0.00242001 0.000124045 -0.000383881 -0.000215241 0.0020802 -9.64398e-05 -0.000138599 -8.95036e-05 -3.31729e-05 0.000168177 -0.000272121 -0.000697531 -9.20413e-05 -2.22904e-06 3.55005e-05 0.000198022 -0.000194852 -0.000178972 -0.000143286 0.000102086 1.8569e-05 -0.000134669 -9.91025e-05 -0.000215885 0.000178088 
1745.8 0 -9.31682e-05 0.00268013 -6.0479e-05 0.000124904 0.00746125 -0.000200959 -0.000214775 0.00225532 0.000113998 -0.000386466 -0.000214606 0.00190408 -0.000108097 -0.000135761 -0.000100194 -5.65421e-05 0.000147311 -0.000263582 -0.000690893 -9.46197e-05 -7.48125e-06 3.96777e-05 0.00020402 -0.000196888 -0.000182445 -0.000142561 9.89182e-05 1.26444e-05 -0.000131425 -0.000101283 -0.000210469 0.000182901 
1746.15 0 -8.74671e-05 0.00261804 -5.47402e-05 0.000124866 0.00754414 -0.000176331 -0.000214662 0.00208992 0.000103367 -0.000391681 -0.000210923 0.00172615 -0.000119978 -0.000131989 -0.000108914 -7.55889e-05 0.000126333 -0.000253364 -0.000683495 -8.51496e-05 -1.13924e-05 4.4662e-05 0.00020837 -0.000197804 -0.000185393 -0.000142351 9.41269e-05 8.62171e-06 -0.0001272 -0.000102336 -0.00020405 0.000186639 
1746.5 0 -7.99469e-05 0.00255229 -5.03018e-05 0.000124045 0.0076224 -0.000150611 -0.000212487 0.00192397 9.20101e-05 -0.000397803 -0.000203682 0.00154605 -0.000131534 -0.000126064 -0.000118788 -8.96259e-05 0.000105712 -0.0002416 -0.000678452 -6.55342e-05 -1.47336e-05 5.03789e-05 0.00021154 -0.000196946 -0.000187206 -0.000142667 8.91272e-05 3.97832e-06 -0.00012172 -0.000101599 -0.000196107 0.000190985 
1746.85 0 -7.19992e-05 0.00248396 -4.67613e-05 0.00012315 0.00769474 -0.000122518 -0.000207864 0.00175306 8.00976e-05 -0.000401953 -0.000194447 0.00136377 -0.000139787 -0.000116601 -0.000133623 -0.000100142 8.77499e-05 -0.000230797 -0.000675448 -3.80319e-05 -1.87408e-05 5.58978e-05 0.000214043 -0.00019413 -0.000188753 -0.000144072 8.34511e-05 -2.02315e-06 -0.000115664 -9.82523e-05 -0.000187595 0.000195643 
1747.2 0 -6.49563e-05 0.00241376 -4.31789e-05 0.000122892 0.00775885 -9.33139e-05 -0.000199786 0.00157595 6.64362e-05 -0.000405016 -0.000183827 0.00118104 -0.000144997 -0.000104137 -0.000153634 -0.000112454 7.23027e-05 -0.000221985 -0.000673077 -5.25888e-06 -2.35792e-05 5.97986e-05 0.000216536 -0.000190014 -0.00019044 -0.000146544 7.45369e-05 -9.68414e-06 -0.000108929 -9.42566e-05 -0.000179897 0.000198901 
1747.55 0 -5.75024e-05 0.00234203 -3.95211e-05 0.000123733 0.0078165 -6.43299e-05 -0.000188066 0.00139631 5.16892e-05 -0.000409695 -0.000171296 0.000997153 -0.000149925 -9.04044e-05 -0.000174471 -0.00012858 5.87953e-05 -0.000214312 -0.000671854 3.07296e-05 -2.78489e-05 6.24921e-05 0.000218805 -0.0001851 -0.000191895 -0.000149267 6.12806e-05 -1.94844e-05 -0.00010243 -9.33358e-05 -0.000172709 0.00019967 
1747.9 0 -4.88019e-05 0.00226878 -3.51061e-05 0.000125999 0.00786965 -3.50047e-05 -0.00017315 0.00121555 3.83418e-05 -0.000415778 -0.000157236 0.000811313 -0.000154911 -7.80882e-05 -0.00019287 -0.000147327 4.68259e-05 -0.000208276 -0.000672592 6.69291e-05 -3.07402e-05 6.43351e-05 0.000220325 -0.000179095 -0.000193575 -0.000151957 4.46821e-05 -3.08053e-05 -9.78342e-05 -9.48999e-05 -0.00016391 0.000199056 
1748.25 0 -3.88877e-05 0.0021933 -3.0009e-05 0.000128816 0.00791786 -4.96725e-06 -0.000157437 0.00103217 2.78416e-05 -0.000422595 -0.00014148 0.000624796 -0.00015815 -6.97105e-05 -0.000208207 -0.000168236 3.50186e-05 -0.000206313 -0.000673797 9.91029e-05 -3.2147e-05 6.42387e-05 0.000220663 -0.000172584 -0.000196585 -0.000152945 2.59703e-05 -4.2487e-05 -9.4303e-05 -9.6436e-05 -0.000153143 0.000198679 
1748.6 0 -2.77579e-05 0.00211616 -2.52775e-05 0.000130742 0.00795842 2.55153e-05 -0.000141868 0.000845146 2.0202e-05 -0.000430271 -0.000124179 0.000438465 -0.000157647 -6.39235e-05 -0.000220852 -0.000189559 2.24437e-05 -0.000208659 -0.000673134 0.000124799 -3.32895e-05 6.13418e-05 0.000218824 -0.000166314 -0.000200373 -0.000150479 6.69219e-06 -5.40306e-05 -8.97888e-05 -9.62881e-05 -0.000141999 0.00019905 
1748.95 0 -1.56889e-05 0.00203803 -2.21072e-05 0.000131649 0.00798972 5.64328e-05 -0.00012507 0.000654386 1.41937e-05 -0.000438642 -0.000106136 0.000254192 -0.000154426 -5.94264e-05 -0.000231586 -0.000208115 8.88443e-06 -0.0002139 -0.000669076 0.000144614 -3.45861e-05 5.46685e-05 0.000214175 -0.000160393 -0.000204098 -0.000145669 -1.12677e-05 -6.41563e-05 -8.53988e-05 -9.40108e-05 -0.000132641 0.000200404 
1749.3 0 -3.61092e-06 0.001959 -2.221e-05 0.000131301 0.00801325 8.84583e-05 -0.000106309 0.000461108 6.98374e-06 -0.000446852 -8.84208e-05 7.49354e-05 -0.000151165 -5.85725e-05 -0.00024085 -0.000221078 -5.78088e-06 -0.000223417 -0.000662872 0.000161035 -3.6404e-05 4.38593e-05 0.000207217 -0.000154296 -0.000207062 -0.000140925 -2.67831e-05 -7.23044e-05 -8.26348e-05 -8.98821e-05 -0.000125349 0.000202253 
1749.65 0 7.22601e-06 0.0018779 -2.56218e-05 0.000129994 0.00802995 0.000121527 -8.42213e-05 0.000266843 -1.39455e-06 -0.000453868 -7.30569e-05 -9.89706e-05 -0.000148094 -5.90659e-05 -0.000248354 -0.000229613 -2.15102e-05 -0.000236652 -0.000657371 0.000176117 -3.91231e-05 3.16805e-05 0.000199551 -0.000146689 -0.000209431 -0.000136704 -3.81578e-05 -7.98366e-05 -8.16574e-05 -8.38633e-05 -0.000119947 0.000203295 
1750 0 1.58843e-05 0.00179343 -2.94823e-05 0.000129184 0.00804069 0.000154543 -5.91657e-05 7.03201e-05 -9.21471e-06 -0.00045957 -5.97732e-05 -0.000269251 -0.000145461 -5.60428e-05 -0.000254859 -0.000235595 -3.68199e-05 -0.000249888 -0.000652353 0.000190495 -4.18162e-05 2.06753e-05 0.000193671 -0.00013706 -0.000210784 -0.000132374 -4.45499e-05 -8.8909e-05 -8.28956e-05 -7.61434e-05 -0.000115901 0.00020272 
1750.35 0 2.27352e-05 0.0017064 -3.27482e-05 0.000129164 0.00804509 0.00018612 -3.36086e-05 -0.000130663 -1.67436e-05 -0.00046566 -4.55516e-05 -0.000436335 -0.000145247 -4.87419e-05 -0.000261457 -0.000239582 -5.13638e-05 -0.000261285 -0.000645586 0.000207451 -4.46006e-05 9.943e-06 0.00019009 -0.000125558 -0.000211035 -0.0001277 -4.82045e-05 -9.97748e-05 -8.72567e-05 -6.84093e-05 -0.000111245 0.000201652 
1750.7 0 2.89558e-05 0.00161747 -3.55901e-05 0.000129877 0.00803872 0.000215059 -7.92818e-06 -0.000336004 -2.3629e-05 -0.0004743 -2.68898e-05 -0.000601466 -0.000144645 -3.91698e-05 -0.000266058 -0.000241639 -6.77285e-05 -0.000272415 -0.000635802 0.000228731 -4.71314e-05 -2.25658e-06 0.000187113 -0.000113571 -0.000211004 -0.000123623 -5.07959e-05 -0.000111633 -9.36662e-05 -6.17698e-05 -0.000106593 0.00020095 
1751.05 0 3.57206e-05 0.00152613 -3.66977e-05 0.000130824 0.00801763 0.000240924 1.77657e-05 -0.000543448 -2.77814e-05 -0.000483493 -3.99755e-06 -0.000765965 -0.000139063 -2.90816e-05 -0.000266208 -0.000241858 -8.82278e-05 -0.00028278 -0.000624569 0.000249322 -4.86184e-05 -1.51543e-05 0.000183274 -0.000103489 -0.000210064 -0.000121468 -5.26333e-05 -0.000124533 -9.92834e-05 -5.60465e-05 -0.000103505 0.000199856 
1751.4 0 4.35736e-05 0.0014332 -3.67996e-05 0.000131392 0.00798376 0.000264111 4.25917e-05 -0.000751801 -2.76504e-05 -0.000488806 2.0169e-05 -0.000929219 -0.00012842 -1.96559e-05 -0.000262916 -0.00023975 -0.000111127 -0.000289292 -0.000611566 0.000265556 -4.92566e-05 -2.58727e-05 0.000177767 -9.59895e-05 -0.000207951 -0.00012097 -5.41947e-05 -0.000137737 -0.000102246 -5.17862e-05 -0.00010136 0.000197618 
1751.75 0 5.33019e-05 0.00134161 -3.71101e-05 0.000131033 0.00793956 0.000285058 6.53937e-05 -0.000960484 -2.37561e-05 -0.000489505 4.36851e-05 -0.00109078 -0.00011587 -9.7538e-06 -0.000257707 -0.000236252 -0.000132016 -0.000290817 -0.000595524 0.00027896 -4.91776e-05 -3.29147e-05 0.000170482 -8.98935e-05 -0.000206399 -0.000120915 -5.55183e-05 -0.000149422 -0.000103538 -4.8128e-05 -9.96854e-05 0.000194743 
1752.1 0 6.46479e-05 0.00125203 -3.7074e-05 0.000129695 0.0078841 0.000304192 8.69156e-05 -0.00116663 -1.94185e-05 -0.00048862 6.74437e-05 -0.00124984 -0.000103666 1.29832e-06 -0.000249879 -0.000233625 -0.000147434 -0.000289283 -0.000577271 0.000290882 -4.93786e-05 -3.73811e-05 0.000161643 -8.45505e-05 -0.000206579 -0.000120281 -5.60751e-05 -0.00015835 -0.000105612 -4.32624e-05 -9.9872e-05 0.000191743 
1752.45 0 7.5757e-05 0.00116293 -3.54164e-05 0.00012637 0.00781683 0.000319878 0.000108444 -0.00136699 -1.74516e-05 -0.000486608 9.06465e-05 -0.00140478 -9.18161e-05 1.03304e-05 -0.000239728 -0.000233083 -0.000154216 -0.000284796 -0.000558788 0.000301156 -5.04029e-05 -3.98954e-05 0.000151743 -7.94745e-05 -0.000207284 -0.000119413 -5.57435e-05 -0.000164632 -0.000107772 -3.7632e-05 -0.000101068 0.000188264 
1752.8 0 8.59009e-05 0.00107185 -3.21491e-05 0.000121208 0.00773895 0.000331302 0.000128553 -0.00156117 -1.70681e-05 -0.000481358 0.000112603 -0.00155414 -8.12174e-05 1.60099e-05 -0.000228222 -0.000235711 -0.000149795 -0.000274344 -0.000541174 0.000309153 -5.21707e-05 -3.99476e-05 0.00014244 -7.41044e-05 -0.000207107 -0.000120174 -5.51766e-05 -0.000168332 -0.000108603 -3.28032e-05 -0.000100559 0.000185293 
1753.15 0 9.52051e-05 0.000977187 -2.82596e-05 0.000116473 0.00765341 0.000339855 0.000144747 -0.00174944 -1.64831e-05 -0.000471222 0.000135101 -0.00169946 -7.36219e-05 1.95886e-05 -0.000214916 -0.000240225 -0.00013492 -0.000258231 -0.000525378 0.000312713 -5.41934e-05 -3.85018e-05 0.000135179 -6.78757e-05 -0.000205905 -0.000122661 -5.549e-05 -0.000170003 -0.000108932 -2.94463e-05 -9.79538e-05 0.000184471 
1753.5 0 0.000103617 0.000880047 -2.47578e-05 0.000113105 0.00756102 0.00034512 0.000156358 -0.00193165 -1.59466e-05 -0.000456816 0.000160669 -0.00184569 -7.0848e-05 2.30969e-05 -0.000200042 -0.000244326 -0.000113729 -0.000238259 -0.000512925 0.000312033 -5.61715e-05 -3.73855e-05 0.000129412 -5.92625e-05 -0.000205291 -0.000126174 -5.6852e-05 -0.000170374 -0.000108387 -2.85122e-05 -9.39006e-05 0.000186223 
1753.85 0 0.00011207 0.000780279 -2.18047e-05 0.000110202 0.00745999 0.000344364 0.000164351 -0.0021074 -1.71416e-05 -0.000439009 0.000187973 -0.0019954 -7.1999e-05 2.97189e-05 -0.000183337 -0.00024867 -9.17673e-05 -0.000215004 -0.000505186 0.000309749 -5.73082e-05 -3.75171e-05 0.000124288 -4.85118e-05 -0.000204725 -0.000130435 -5.76958e-05 -0.000169739 -0.000105383 -3.10018e-05 -8.86746e-05 0.000189434 
1754.2 0 0.000122116 0.000677577 -1.85125e-05 0.000107108 0.00734904 0.000336363 0.000170908 -0.00227635 -1.94899e-05 -0.000416381 0.000212489 -0.00214679 -7.42738e-05 4.22085e-05 -0.000165012 -0.000254117 -7.2625e-05 -0.000190978 -0.000502394 0.000306325 -5.74551e-05 -3.83936e-05 0.00011898 -3.60503e-05 -0.000204651 -0.000134072 -5.75962e-05 -0.000168908 -9.89344e-05 -3.66724e-05 -8.32083e-05 0.000191853 
1754.55 0 0.000133854 0.000573376 -1.49004e-05 0.000104186 0.00722683 0.000321723 0.000178719 -0.00243914 -1.98375e-05 -0.000387867 0.000232046 -0.00229716 -7.52584e-05 6.10935e-05 -0.000145558 -0.000259591 -5.48332e-05 -0.000169716 -0.000502629 0.000302337 -5.75495e-05 -3.99083e-05 0.00011257 -2.25417e-05 -0.000206975 -0.000135099 -5.81638e-05 -0.000169261 -8.83417e-05 -4.35352e-05 -7.78642e-05 0.000193548 
1754.9 0 0.000145373 0.000469308 -1.18272e-05 0.000102028 0.00709397 0.000302233 0.000186992 -0.00259782 -1.67213e-05 -0.000353465 0.000248154 -0.00244451 -7.38635e-05 8.38648e-05 -0.000123157 -0.000264005 -3.61704e-05 -0.000152022 -0.000503801 0.000299492 -5.78701e-05 -4.2125e-05 0.000105649 -1.06967e-05 -0.000212028 -0.00013316 -6.07642e-05 -0.00017172 -7.38294e-05 -4.94776e-05 -7.26293e-05 0.000196741 
1755.25 0 0.000155277 0.000365543 -1.02303e-05 0.000100312 0.00695215 0.00028062 0.000194605 -0.00275511 -1.03395e-05 -0.000317099 0.00026336 -0.00258676 -7.10195e-05 0.000106616 -9.71954e-05 -0.000267144 -1.72874e-05 -0.000136934 -0.000505093 0.000297173 -5.79985e-05 -4.45538e-05 9.81812e-05 -1.20049e-06 -0.000217763 -0.0001301 -6.49221e-05 -0.000176065 -5.84563e-05 -5.41401e-05 -6.67341e-05 0.00020238 
1755.6 0 0.000163046 0.000261156 -1.03328e-05 9.88585e-05 0.00680211 0.000258971 0.000202867 -0.00291049 -5.30788e-07 -0.00028361 0.000276921 -0.0027237 -6.95623e-05 0.000126521 -7.10936e-05 -0.000270052 1.70381e-06 -0.000125287 -0.00050522 0.000292061 -5.77413e-05 -4.79835e-05 8.94546e-05 5.86243e-06 -0.000222022 -0.000127257 -6.91077e-05 -0.000181883 -4.59783e-05 -5.85685e-05 -6.06589e-05 0.00020936 
1755.95 0 0.000168152 0.000156858 -1.18921e-05 9.73981e-05 0.00664329 0.000236646 0.000213127 -0.00306016 9.80969e-06 -0.000254858 0.000287495 -0.00285883 -7.11736e-05 0.000142515 -4.99428e-05 -0.000271921 2.24291e-05 -0.000116392 -0.000502782 0.000283415 -5.77186e-05 -5.25667e-05 8.00141e-05 1.01442e-05 -0.000225237 -0.000124222 -7.36687e-05 -0.000187507 -3.61785e-05 -6.3155e-05 -5.54802e-05 0.000216937 
1756.3 0 0.000171873 5.3834e-05 -1.30893e-05 9.5041e-05 0.00647601 0.000212543 0.000224701 -0.00320146 1.71885e-05 -0.000231632 0.000297279 -0.00299269 -7.45935e-05 0.000155829 -3.52851e-05 -0.00027098 4.42306e-05 -0.000105921 -0.000495018 0.000273266 -5.78718e-05 -5.66657e-05 6.94971e-05 1.12916e-05 -0.000228587 -0.000121447 -7.94359e-05 -0.000191302 -2.78445e-05 -6.72937e-05 -5.09216e-05 0.000225914 
1756.65 0 0.00017671 -4.64228e-05 -1.16923e-05 9.19603e-05 0.0063028 0.000189729 0.000234467 -0.00333472 2.04147e-05 -0.000211245 0.000310091 -0.00312208 -7.81792e-05 0.000168366 -2.42543e-05 -0.000269429 6.46689e-05 -9.15653e-05 -0.000479735 0.000263858 -5.73648e-05 -5.9358e-05 5.80298e-05 1.01947e-05 -0.000231414 -0.000118341 -8.65557e-05 -0.000194723 -2.20724e-05 -7.07506e-05 -4.71993e-05 0.000235939 
1757 0 0.000183098 -0.000141591 -7.58345e-06 9.03415e-05 0.00612156 0.00017159 0.000240048 -0.00346022 1.77743e-05 -0.000192006 0.000327309 -0.00324764 -8.24779e-05 0.000180196 -1.29353e-05 -0.000270853 8.14674e-05 -7.5284e-05 -0.000459271 0.000255747 -5.70807e-05 -6.2508e-05 4.69566e-05 9.2113e-06 -0.000232516 -0.000114025 -9.44205e-05 -0.000198898 -1.878e-05 -7.33811e-05 -4.38338e-05 0.000244343 
1757.35 0 0.00019108 -0.00023169 -1.92184e-06 9.13736e-05 0.00592888 0.00015677 0.000243077 -0.00357816 1.07856e-05 -0.000176033 0.000347185 -0.00337039 -8.83994e-05 0.000190378 4.75851e-07 -0.000276838 9.34982e-05 -5.94809e-05 -0.000437601 0.000247016 -5.82606e-05 -6.75943e-05 3.69107e-05 9.58175e-06 -0.000232365 -0.000109014 -0.000102114 -0.000203466 -1.50513e-05 -7.56217e-05 -3.8105e-05 0.000249302 
1757.7 0 0.000200038 -0.000317523 4.3519e-06 9.33243e-05 0.00572905 0.000142501 0.000245891 -0.00368932 4.41126e-06 -0.000165171 0.000367153 -0.0034881 -9.48999e-05 0.000199226 1.38764e-05 -0.000286345 0.000102473 -4.55882e-05 -0.000417366 0.00023474 -6.05579e-05 -7.48727e-05 2.80423e-05 1.03847e-05 -0.000232814 -0.000102861 -0.000109581 -0.00020831 -9.63946e-06 -7.84051e-05 -2.95487e-05 0.000252369 
1758.05 0 0.000208481 -0.000399722 9.98106e-06 9.44738e-05 0.00552872 0.000125601 0.000248994 -0.00379498 1.92893e-06 -0.00015803 0.000385974 -0.00359921 -9.98795e-05 0.00020807 2.63726e-05 -0.000294727 0.000111333 -3.39436e-05 -0.00039763 0.000217999 -6.13924e-05 -8.40157e-05 1.94023e-05 1.08473e-05 -0.000234758 -9.63787e-05 -0.000116375 -0.000213074 -3.75487e-06 -8.23372e-05 -2.05012e-05 0.000255647 
1758.4 0 0.000215949 -0.00048006 1.4345e-05 9.41242e-05 0.00533003 0.000103228 0.000251183 -0.00389644 3.74026e-06 -0.000152249 0.00040273 -0.00370391 -0.000101678 0.00021632 3.98851e-05 -0.000298548 0.000119408 -2.56951e-05 -0.000374705 0.000198896 -5.87612e-05 -9.32719e-05 1.11205e-05 1.19424e-05 -0.000236566 -8.95974e-05 -0.0001209 -0.000217759 1.78371e-06 -8.58695e-05 -1.28535e-05 0.000260053 
1758.75 0 0.000222971 -0.000558821 1.82102e-05 9.32174e-05 0.00513139 7.70584e-05 0.000251399 -0.00399419 7.48161e-06 -0.000146558 0.000416188 -0.00380195 -9.90653e-05 0.000221887 5.46653e-05 -0.000300837 0.000122574 -2.25894e-05 -0.000347536 0.000180986 -5.45312e-05 -0.000101112 4.24745e-06 1.35803e-05 -0.000236534 -8.1232e-05 -0.000123318 -0.000221893 6.62338e-06 -8.70739e-05 -6.02662e-06 0.000265485 
1759.1 0 0.000229337 -0.000634313 2.23547e-05 9.35597e-05 0.00493161 5.00421e-05 0.000251051 -0.00408629 1.06211e-05 -0.00014141 0.000428636 -0.00389092 -9.37114e-05 0.000222977 6.91166e-05 -0.000306174 0.000120604 -2.39659e-05 -0.000316199 0.000166075 -5.17412e-05 -0.000107701 -8.75537e-07 1.53958e-05 -0.000234061 -7.08874e-05 -0.000125853 -0.000224292 1.04457e-05 -8.68191e-05 6.63702e-07 0.000271027 
1759.45 0 0.000234374 -0.000705082 2.66342e-05 9.46951e-05 0.00473091 2.10181e-05 0.000251358 -0.0041708 1.0866e-05 -0.000138184 0.000443496 -0.00396899 -9.10331e-05 0.000219993 8.41236e-05 -0.000314153 0.000117063 -2.85463e-05 -0.000280059 0.000152923 -5.03628e-05 -0.000111919 -4.37319e-06 1.75056e-05 -0.000229014 -5.94179e-05 -0.000130007 -0.000224734 1.23159e-05 -8.5967e-05 7.2141e-06 0.000275858 
1759.8 0 0.000238894 -0.00077017 2.94446e-05 9.51069e-05 0.00453011 -9.99734e-06 0.000252185 -0.00424855 8.55797e-06 -0.000137443 0.000460473 -0.00403494 -9.53199e-05 0.000215017 0.00010131 -0.000321288 0.000112928 -3.66063e-05 -0.000241429 0.000139909 -4.82348e-05 -0.000114458 -7.32514e-06 1.9454e-05 -0.000223853 -4.73299e-05 -0.000134672 -0.000223089 1.21138e-05 -8.277e-05 1.32825e-05 0.000279034 
1760.15 0 0.000242615 -0.000829609 3.08648e-05 9.43075e-05 0.0043298 -3.94316e-05 0.000253724 -0.00431656 6.75994e-06 -0.000138977 0.000477054 -0.00408914 -0.000106092 0.000211145 0.000118502 -0.000325044 0.000107875 -4.64436e-05 -0.000203075 0.000125643 -4.36384e-05 -0.000117032 -8.99619e-06 2.1188e-05 -0.000220457 -3.50185e-05 -0.000138007 -0.000219247 1.2253e-05 -7.61009e-05 1.93046e-05 0.000281608 
1760.5 0 0.00024443 -0.000885106 3.18947e-05 9.42878e-05 0.00413219 -6.54892e-05 0.000255426 -0.00437162 5.23771e-06 -0.00014249 0.000489524 -0.00413382 -0.000122205 0.000210388 0.00013355 -0.000326462 0.000103813 -5.36569e-05 -0.000165687 0.000109139 -3.73585e-05 -0.000119046 -1.012e-05 2.31085e-05 -0.0002176 -2.35074e-05 -0.000139162 -0.000215226 1.39229e-05 -6.7185e-05 2.65446e-05 0.000284699 
1760.85 0 0.000244671 -0.000938174 3.16366e-05 9.58684e-05 0.00393933 -8.83303e-05 0.000254801 -0.00441641 3.17367e-06 -0.000145804 0.000497134 -0.00417053 -0.000140923 0.000211069 0.000146893 -0.000327216 0.000102347 -5.77878e-05 -0.000129478 9.06419e-05 -3.06206e-05 -0.000121525 -1.32584e-05 2.58067e-05 -0.000215536 -1.41406e-05 -0.000138376 -0.000212399 1.5645e-05 -5.72713e-05 3.46072e-05 0.000285596 
1761.2 0 0.000245178 -0.000989957 2.97321e-05 9.7459e-05 0.00375039 -0.000107454 0.000249327 -0.004456 4.10397e-07 -0.000146939 0.000501043 -0.00420064 -0.000158716 0.000211285 0.000159421 -0.000326848 0.00010262 -6.19916e-05 -9.4963e-05 7.0352e-05 -2.40616e-05 -0.000126067 -1.74055e-05 3.05923e-05 -0.000214433 -7.36924e-06 -0.000136255 -0.000210111 1.72081e-05 -4.6575e-05 4.12931e-05 0.000282636 
1761.55 0 0.000248467 -0.00104104 2.64898e-05 9.83683e-05 0.00356366 -0.000121802 0.000240795 -0.00449428 -4.2894e-06 -0.000145116 0.000501865 -0.00422592 -0.000175101 0.000210833 0.000171642 -0.000323448 0.000103747 -6.84097e-05 -6.29015e-05 4.8244e-05 -1.93303e-05 -0.000132352 -2.1689e-05 3.66307e-05 -0.000213701 -1.19847e-06 -0.000133639 -0.000206953 2.00844e-05 -3.61031e-05 4.68112e-05 0.000278369 
1761.9 0 0.000255126 -0.00109159 2.31485e-05 9.93013e-05 0.00337814 -0.000132722 0.000232403 -0.00453191 -9.79927e-06 -0.000140511 0.000501346 -0.00424846 -0.000189618 0.000209985 0.000182607 -0.000316152 0.000106505 -7.87804e-05 -3.25633e-05 2.58193e-05 -1.7122e-05 -0.000139673 -2.67504e-05 4.12251e-05 -0.000213079 6.35439e-06 -0.00013088 -0.000202586 2.48386e-05 -2.769e-05 5.3618e-05 0.000274056 
1762.25 0 0.000262578 -0.0011416 2.17622e-05 0.000100683 0.00319215 -0.000143816 0.000224027 -0.00456577 -1.36839e-05 -0.000135994 0.000500973 -0.0042687 -0.00020101 0.000207826 0.000192874 -0.000304082 0.000112009 -9.41818e-05 -2.37834e-06 3.77957e-06 -1.61484e-05 -0.000147376 -3.09797e-05 4.17157e-05 -0.000211689 1.49017e-05 -0.000127765 -0.000197374 3.0868e-05 -2.22633e-05 6.31149e-05 0.000268946 
1762.6 0 0.000268465 -0.00119139 2.27132e-05 0.000101547 0.00300385 -0.000158107 0.000213104 -0.00459433 -1.60445e-05 -0.000134078 0.00050089 -0.00428589 -0.000209325 0.000202621 0.000204543 -0.000287084 0.000119201 -0.000113396 2.90247e-05 -1.69273e-05 -1.37509e-05 -0.000153506 -3.33538e-05 3.79869e-05 -0.000207812 2.37929e-05 -0.00012502 -0.000191962 3.70722e-05 -1.99531e-05 7.37447e-05 0.000262754 
1762.95 0 0.000274063 -0.00124084 2.34209e-05 0.00010108 0.00281397 -0.00017442 0.000198884 -0.00461863 -1.68236e-05 -0.000135607 0.000500051 -0.00430211 -0.000215195 0.000193559 0.000215616 -0.000264658 0.000124126 -0.000135133 6.15325e-05 -3.30478e-05 -9.59313e-06 -0.000156586 -3.54068e-05 3.28387e-05 -0.00020171 3.31911e-05 -0.000122684 -0.000186817 4.16279e-05 -2.04277e-05 8.25876e-05 0.000256519 
1763.3 0 0.000278995 -0.00128845 2.26408e-05 9.89593e-05 0.00262338 -0.000188875 0.00018462 -0.00463923 -1.76396e-05 -0.000139939 0.000497485 -0.00431992 -0.000218462 0.000181053 0.000222762 -0.000238056 0.000123004 -0.000159489 9.41409e-05 -4.20334e-05 -5.70024e-06 -0.000156832 -3.7564e-05 2.86744e-05 -0.000194206 4.23523e-05 -0.000119486 -0.000181547 4.30918e-05 -2.22243e-05 8.85652e-05 0.000252221 
1763.65 0 0.000281676 -0.00133344 2.12813e-05 9.49619e-05 0.00243091 -0.000202225 0.000171646 -0.00465452 -2.28746e-05 -0.000145248 0.00049149 -0.00433694 -0.000218682 0.00016788 0.000227278 -0.000211478 0.000114539 -0.00018467 0.000125225 -4.51034e-05 -2.63588e-06 -0.000155363 -4.06107e-05 2.45475e-05 -0.000185525 5.11256e-05 -0.000114692 -0.000176032 4.26217e-05 -2.27227e-05 9.18672e-05 0.000249254 
1764 0 0.000283167 -0.00137749 2.07315e-05 8.99689e-05 0.0022376 -0.000216996 0.000158762 -0.00466299 -3.29805e-05 -0.000147218 0.000481846 -0.00434932 -0.000216777 0.000155144 0.000232344 -0.000188155 0.000100602 -0.000206363 0.000153228 -4.44794e-05 6.80925e-07 -0.000153525 -4.57765e-05 1.90592e-05 -0.000176969 5.95862e-05 -0.00010899 -0.000170183 4.19578e-05 -2.11553e-05 9.4436e-05 0.000244699 
1764.35 0 0.000283824 -0.0014218 2.15316e-05 8.45425e-05 0.00204553 -0.000233111 0.000145564 -0.00466437 -4.26453e-05 -0.000143558 0.000467013 -0.00435658 -0.000213668 0.000141024 0.000240145 -0.000169901 8.46507e-05 -0.000223842 0.000177083 -3.943e-05 4.22004e-06 -0.000153098 -5.15838e-05 1.40261e-05 -0.000168374 6.65664e-05 -0.000102437 -0.000163143 4.08029e-05 -1.79672e-05 9.70634e-05 0.000237835 
1764.7 0 0.000283334 -0.00146658 2.34533e-05 7.89708e-05 0.00185384 -0.000249377 0.000133486 -0.00465936 -4.78762e-05 -0.000135785 0.000445261 -0.00436157 -0.000209527 0.000125781 0.000250885 -0.000158008 6.82418e-05 -0.000238607 0.000197806 -2.85841e-05 6.13796e-06 -0.000154027 -5.55488e-05 1.03495e-05 -0.000159267 7.19201e-05 -9.42868e-05 -0.000154501 3.84292e-05 -1.41999e-05 9.95108e-05 0.000230297 
1765.05 0 0.00028227 -0.00151156 2.5699e-05 7.43896e-05 0.00166088 -0.000263781 0.000123837 -0.00465134 -4.87328e-05 -0.000125729 0.000417836 -0.00436612 -0.000206382 0.000110087 0.000262914 -0.000153129 5.12322e-05 -0.000251867 0.000215659 -1.10316e-05 4.95568e-06 -0.000155538 -5.78821e-05 7.51331e-06 -0.000149069 7.70498e-05 -8.51107e-05 -0.00014715 3.46949e-05 -1.02672e-05 0.000101899 0.000224642 
1765.4 0 0.000280732 -0.00155587 2.77427e-05 7.19649e-05 0.00146617 -0.000272447 0.000116959 -0.00464243 -4.46869e-05 -0.000113188 0.000386984 -0.00436888 -0.000205059 9.37812e-05 0.000274136 -0.000154218 3.33455e-05 -0.00026667 0.000227912 1.25273e-05 1.15593e-06 -0.000156642 -5.95264e-05 5.5946e-06 -0.000136621 8.34262e-05 -7.6397e-05 -0.000142449 3.02284e-05 -5.64706e-06 0.000104327 0.000222222 
1765.75 0 0.000278094 -0.00159869 3.05215e-05 7.21388e-05 0.00127128 -0.000272049 0.00011101 -0.00462991 -3.47495e-05 -9.84491e-05 0.000355879 -0.00436843 -0.000204853 7.86588e-05 0.000281731 -0.000161149 1.51062e-05 -0.000284094 0.000234605 4.02509e-05 -4.11633e-06 -0.000155381 -6.01832e-05 4.8131e-06 -0.000121475 9.01295e-05 -6.94848e-05 -0.000138931 2.55955e-05 -5.23874e-07 0.000107135 0.000222302 
1766.1 0 0.00027421 -0.00163975 3.48752e-05 7.43578e-05 0.00107944 -0.000262867 0.000104382 -0.00461127 -2.01541e-05 -8.35203e-05 0.000326534 -0.00436257 -0.000205263 6.74959e-05 0.000284825 -0.000172812 -3.7791e-06 -0.000301247 0.000237869 6.86889e-05 -9.49709e-06 -0.000151378 -6.17392e-05 3.71948e-06 -0.000105203 9.53697e-05 -6.44801e-05 -0.00013518 2.10991e-05 3.74495e-06 0.000109989 0.000222554 
1766.45 0 0.000270171 -0.00167998 3.97736e-05 7.80635e-05 0.000891685 -0.000247303 9.92791e-05 -0.00458729 -5.28904e-06 -6.9324e-05 0.000299785 -0.00435062 -0.000205169 6.11413e-05 0.000285934 -0.00018426 -2.29803e-05 -0.000317204 0.00023897 9.4967e-05 -1.34823e-05 -0.000146688 -6.57922e-05 1.323e-06 -8.97855e-05 9.97879e-05 -6.10051e-05 -0.000130142 1.69775e-05 6.69204e-06 0.000113074 0.000219683 
1766.8 0 0.000265708 -0.00172033 4.37852e-05 8.18546e-05 0.000707005 -0.000230784 9.87411e-05 -0.00455933 4.85368e-06 -5.50139e-05 0.000275661 -0.00433597 -0.000203933 5.74709e-05 0.000288743 -0.00019204 -4.01729e-05 -0.000333352 0.000237565 0.000120817 -1.48344e-05 -0.000143465 -7.29611e-05 -1.60648e-06 -7.43405e-05 0.000102783 -5.85227e-05 -0.000123995 1.31027e-05 9.11213e-06 0.000118524 0.000212675 
1767.15 0 0.000261325 -0.00175969 4.63278e-05 8.3784e-05 0.000524631 -0.000220014 0.000100882 -0.00452775 1.01876e-05 -4.02085e-05 0.000251115 -0.00431931 -0.000200669 5.34178e-05 0.000295511 -0.000195744 -5.38538e-05 -0.000350722 0.000233352 0.000149668 -1.31559e-05 -0.000141935 -8.24966e-05 -3.69206e-06 -5.66187e-05 0.000103237 -5.5809e-05 -0.000117696 9.21359e-06 1.05092e-05 0.000126293 0.000202884 
1767.5 0 0.000258999 -0.00179717 4.70865e-05 8.3319e-05 0.000344243 -0.000214219 0.000102863 -0.00449347 1.07685e-05 -2.42836e-05 0.000225322 -0.00429992 -0.000195264 4.7286e-05 0.000307238 -0.000194871 -6.35319e-05 -0.000368583 0.000226451 0.000180427 -9.55556e-06 -0.000140455 -9.1994e-05 -3.84448e-06 -3.72515e-05 0.000102235 -5.30298e-05 -0.00011173 5.51997e-06 1.07611e-05 0.000133753 0.000192149 
1767.85 0 0.0002577 -0.00183308 4.53482e-05 8.22463e-05 0.000165008 -0.000210038 0.00010539 -0.00445689 8.42465e-06 -6.24458e-06 0.000202456 -0.00427911 -0.00018859 3.69442e-05 0.000324805 -0.000190608 -7.00676e-05 -0.000383143 0.000215643 0.000209824 -6.61503e-06 -0.000137852 -0.000101693 -1.5075e-06 -1.86789e-05 0.000100709 -5.20073e-05 -0.000106103 2.49894e-06 1.13317e-05 0.00014001 0.000183751 
1768.2 0 0.000254372 -0.00186716 4.23101e-05 8.15151e-05 -1.31557e-05 -0.000206332 0.000109527 -0.00441759 9.33057e-06 1.42586e-05 0.000184337 -0.00425728 -0.000181232 2.03651e-05 0.000346912 -0.000186025 -7.72787e-05 -0.000391297 0.000202039 0.000235963 -6.10787e-06 -0.000133774 -0.00011236 2.65585e-06 -2.1266e-06 9.94222e-05 -5.29395e-05 -0.000102529 5.70801e-07 1.25874e-05 0.000145794 0.000180355 
1768.55 0 0.000248156 -0.00189839 3.98165e-05 8.08146e-05 -0.000189939 -0.000202333 0.000112378 -0.00437645 1.54606e-05 3.83619e-05 0.000167534 -0.00423313 -0.000176483 5.19065e-07 0.000367935 -0.000181455 -8.83017e-05 -0.00039331 0.00018916 0.000257382 -6.66423e-06 -0.000129506 -0.000123527 7.20874e-06 1.26004e-05 9.92148e-05 -5.30067e-05 -0.000103057 5.90309e-07 1.34355e-05 0.000150878 0.000181144 
1768.9 0 0.000240265 -0.00192709 3.72315e-05 8.00225e-05 -0.000364874 -0.000195822 0.00011308 -0.00433417 2.18323e-05 6.81668e-05 0.00014895 -0.00420237 -0.000175555 -1.92098e-05 0.000381647 -0.000175717 -0.000103561 -0.000391198 0.000178111 0.000273315 -6.97397e-06 -0.000126006 -0.000135668 1.10831e-05 2.47859e-05 0.000100403 -4.98247e-05 -0.000105835 1.88473e-06 1.42972e-05 0.00015431 0.000183486 
1769.25 0 0.000231392 -0.00195424 3.45761e-05 7.9112e-05 -0.000535713 -0.000186097 0.00011406 -0.00429135 2.30344e-05 0.000103914 0.000128953 -0.00416278 -0.000175059 -3.49447e-05 0.000386846 -0.000170015 -0.000123055 -0.000388059 0.000167904 0.000284716 -7.34897e-06 -0.000121382 -0.000149279 1.43385e-05 3.42853e-05 0.000103319 -4.34723e-05 -0.000108603 2.52564e-06 1.61207e-05 0.000155797 0.000185185 
1769.6 0 0.000223794 -0.00197981 3.25789e-05 7.86038e-05 -0.000700918 -0.000175153 0.000116925 -0.00424723 1.78752e-05 0.000143878 0.000107634 -0.00411784 -0.000173628 -4.31769e-05 0.00038576 -0.00016681 -0.000145154 -0.000384865 0.000159446 0.000293555 -8.67787e-06 -0.000114666 -0.000163222 1.68322e-05 4.24632e-05 0.000106752 -3.63853e-05 -0.000112575 1.53895e-06 1.84175e-05 0.000156307 0.000184465 
1769.95 0 0.000219878 -0.00200392 3.05278e-05 7.78093e-05 -0.000862249 -0.000164477 0.000122942 -0.0041989 8.53872e-06 0.000185248 8.49689e-05 -0.004072 -0.00017327 -4.37726e-05 0.00037975 -0.000165191 -0.000165997 -0.000381198 0.00015422 0.000302915 -1.0202e-05 -0.00010674 -0.000174938 1.89906e-05 4.80766e-05 0.000107985 -2.99958e-05 -0.000118555 -6.95447e-08 2.10618e-05 0.00015676 0.000180808 
1770.3 0 0.00021889 -0.00202776 2.83877e-05 7.64123e-05 -0.00102337 -0.000154507 0.000133867 -0.00414431 -1.86919e-06 0.00022495 6.22472e-05 -0.0040272 -0.000174347 -3.79307e-05 0.000370139 -0.000160955 -0.00018148 -0.000379625 0.000155654 0.000314197 -1.04177e-05 -9.89417e-05 -0.000181817 2.10432e-05 4.96027e-05 0.000105935 -2.45261e-05 -0.000124636 -2.09913e-06 2.43304e-05 0.000157795 0.000175355 
1770.65 0 0.000218605 -0.00205211 2.72042e-05 7.48115e-05 -0.00118622 -0.000146783 0.000150021 -0.0040826 -1.14226e-05 0.000260245 4.13553e-05 -0.00398461 -0.000174922 -2.73706e-05 0.000356887 -0.000151089 -0.000189359 -0.000383083 0.000165819 0.000326872 -9.91181e-06 -9.36137e-05 -0.000183072 2.2992e-05 4.8975e-05 0.000103269 -2.05609e-05 -0.000128826 -5.74554e-06 2.69126e-05 0.000159088 0.000169876 
1771 0 0.000218112 -0.0020755 2.77603e-05 7.28039e-05 -0.00135121 -0.000142392 0.000169232 -0.00401543 -1.96643e-05 0.000288456 2.22035e-05 -0.00394433 -0.000174006 -1.35771e-05 0.000339847 -0.000133167 -0.000193974 -0.00038894 0.000184239 0.000337903 -1.11028e-05 -9.15069e-05 -0.000180919 2.57107e-05 4.93519e-05 0.00010271 -1.74377e-05 -0.000128468 -1.0312e-05 2.78049e-05 0.000159414 0.000164578 
1771.35 0 0.000217932 -0.00209585 2.93222e-05 7.01092e-05 -0.00151811 -0.000141591 0.000187786 -0.00394689 -2.71884e-05 0.000309309 2.22032e-06 -0.00390361 -0.000172544 9.28454e-07 0.000321613 -0.000107946 -0.000202935 -0.000391742 0.000209937 0.000343834 -1.46179e-05 -9.0653e-05 -0.00017833 2.87552e-05 5.05518e-05 0.000104315 -1.38341e-05 -0.00012315 -1.40946e-05 2.70806e-05 0.00015883 0.000157533 
1771.7 0 0.00021899 -0.00211288 3.03312e-05 6.67017e-05 -0.00168582 -0.00014131 0.000203658 -0.00387972 -3.52375e-05 0.000324769 -1.89189e-05 -0.00386064 -0.000171601 1.28708e-05 0.000304065 -7.97214e-05 -0.00021906 -0.000388863 0.000239381 0.000344743 -1.90908e-05 -9.03513e-05 -0.00017661 3.06536e-05 5.02519e-05 0.000106501 -9.49883e-06 -0.000115151 -1.74341e-05 2.64633e-05 0.000158482 0.000148062 
1772.05 0 0.000220134 -0.00212772 3.04653e-05 6.30715e-05 -0.00185328 -0.000138886 0.0002179 -0.00381346 -4.48593e-05 0.000336275 -3.98702e-05 -0.00381332 -0.000172421 2.08083e-05 0.000287704 -4.98674e-05 -0.000240609 -0.000381696 0.00026778 0.000341881 -2.30385e-05 -8.93944e-05 -0.000175683 3.20335e-05 4.86402e-05 0.000107923 -5.77796e-06 -0.00010737 -2.14654e-05 2.77808e-05 0.000159129 0.000137641 
1772.4 0 0.000219901 -0.0021397 2.96023e-05 5.97624e-05 -0.00201795 -0.000137182 0.000230865 -0.00374741 -5.58773e-05 0.000343126 -5.9836e-05 -0.00375865 -0.000175319 2.68541e-05 0.00027293 -1.90176e-05 -0.000264006 -0.00037267 0.000291325 0.000336321 -2.64607e-05 -8.68785e-05 -0.000175132 3.43384e-05 4.73492e-05 0.000108464 -3.61301e-06 -0.00010114 -2.53353e-05 3.12401e-05 0.000160728 0.000127387 
1772.75 0 0.000217866 -0.00214719 2.72061e-05 5.71179e-05 -0.00217914 -0.000139534 0.000241442 -0.00368135 -6.61069e-05 0.000343077 -7.63614e-05 -0.00369664 -0.000180195 3.25974e-05 0.000260229 1.05851e-05 -0.000285678 -0.000362985 0.000312407 0.000330339 -3.01031e-05 -8.44189e-05 -0.000174638 3.75128e-05 4.68094e-05 0.00010786 -2.44847e-06 -9.58768e-05 -2.56774e-05 3.58618e-05 0.000161487 0.000116482 
1773.1 0 0.000213946 -0.00214956 2.34133e-05 5.5026e-05 -0.00233806 -0.000148443 0.000247734 -0.00361493 -7.59242e-05 0.000336159 -8.56971e-05 -0.00362936 -0.000184944 3.56017e-05 0.000250121 3.70671e-05 -0.00030359 -0.000352634 0.000334599 0.000325547 -3.26435e-05 -8.31766e-05 -0.000173418 4.07091e-05 4.73533e-05 0.000104365 -1.3758e-06 -9.03825e-05 -2.11402e-05 4.04745e-05 0.000161126 0.000104121 
1773.45 0 0.000209535 -0.00214721 1.94645e-05 5.38113e-05 -0.00249362 -0.000163904 0.000246331 -0.00354692 -8.85859e-05 0.000325517 -8.67225e-05 -0.00355634 -0.000187741 3.36028e-05 0.00024325 5.69145e-05 -0.000317815 -0.000342948 0.000357487 0.000320711 -3.35521e-05 -8.23383e-05 -0.000170761 4.27347e-05 4.88863e-05 9.78574e-05 -5.87346e-07 -8.30143e-05 -1.39316e-05 4.4528e-05 0.000160855 9.24621e-05 
1773.8 0 0.000205029 -0.00214044 1.57058e-05 5.35344e-05 -0.0026433 -0.000181468 0.000237966 -0.00347713 -0.000103281 0.000315109 -8.15933e-05 -0.00347854 -0.000190904 2.78153e-05 0.000240175 6.90377e-05 -0.000329754 -0.000336669 0.000379418 0.000316257 -3.4145e-05 -8.01771e-05 -0.000166122 4.36389e-05 4.96872e-05 9.04451e-05 -9.62471e-07 -7.38989e-05 -6.31541e-06 4.79373e-05 0.000161815 8.32608e-05 
1774.15 0 0.000200355 -0.00212978 1.09167e-05 5.25366e-05 -0.00278677 -0.000197603 0.000227123 -0.0034073 -0.000115783 0.000305703 -7.48705e-05 -0.0033992 -0.000196329 2.12748e-05 0.000240934 7.6597e-05 -0.000339814 -0.000334845 0.000399576 0.000315055 -3.43141e-05 -7.65733e-05 -0.000160979 4.4988e-05 4.88282e-05 8.37783e-05 -3.4176e-06 -6.33209e-05 1.27088e-06 5.1934e-05 0.000165199 7.53955e-05 
1774.5 0 0.000197462 -0.00211584 5.03463e-06 5.01624e-05 -0.00292435 -0.000211587 0.000216825 -0.0033382 -0.000123615 0.000296755 -7.04499e-05 -0.00332034 -0.000202017 1.60155e-05 0.000243719 8.22204e-05 -0.000345669 -0.000336534 0.000418082 0.000317493 -3.41047e-05 -7.19711e-05 -0.000156729 4.74172e-05 4.58453e-05 7.90252e-05 -8.78457e-06 -5.15763e-05 8.34614e-06 5.74955e-05 0.000169941 6.73718e-05 
1774.85 0 0.000197625 -0.00209853 -2.0814e-07 4.79702e-05 -0.00305588 -0.000223073 0.000208155 -0.00326873 -0.000128277 0.000288738 -6.8084e-05 -0.00324277 -0.000204855 1.21573e-05 0.000246224 8.73467e-05 -0.000343202 -0.000341665 0.000432543 0.000321371 -3.35034e-05 -6.61029e-05 -0.000152849 5.09887e-05 4.05314e-05 7.6646e-05 -1.53711e-05 -4.04718e-05 1.34793e-05 6.35191e-05 0.000173047 5.91513e-05 
1775.2 0 0.000199849 -0.00207823 -4.05732e-06 4.7289e-05 -0.00318135 -0.000231567 0.000200377 -0.0031971 -0.000130983 0.000280195 -6.46223e-05 -0.00316677 -0.000203224 1.03309e-05 0.000246792 9.37037e-05 -0.000331199 -0.000349119 0.000440732 0.000323998 -3.21717e-05 -5.92043e-05 -0.000148427 5.53842e-05 3.31514e-05 7.63216e-05 -2.13574e-05 -3.19698e-05 1.63368e-05 6.73226e-05 0.000173897 5.13228e-05 
1775.55 0 0.000202313 -0.002058 -6.9554e-06 4.77929e-05 -0.0033004 -0.000238029 0.000193514 -0.00312245 -0.000133017 0.000270238 -5.66794e-05 -0.00309141 -0.000199336 1.17122e-05 0.000245233 9.99303e-05 -0.000312346 -0.000355214 0.000444728 0.000323988 -2.92149e-05 -5.23537e-05 -0.000142973 5.8477e-05 2.51789e-05 7.80271e-05 -2.62994e-05 -2.55514e-05 1.82206e-05 6.85197e-05 0.000173668 4.47693e-05 
1775.9 0 0.000203065 -0.00204045 -9.9552e-06 4.78847e-05 -0.00341338 -0.000243996 0.000187839 -0.00304521 -0.00013595 0.000261076 -4.64503e-05 -0.00301543 -0.000196941 1.59132e-05 0.000241944 0.000104065 -0.000290865 -0.000358226 0.000446236 0.000320235 -2.48884e-05 -4.55157e-05 -0.000136803 5.98251e-05 1.81393e-05 8.07315e-05 -3.04251e-05 -2.0365e-05 2.05235e-05 6.82252e-05 0.000172347 3.9101e-05 
1776.25 0 0.000201931 -0.00202526 -1.32556e-05 4.65262e-05 -0.00352279 -0.00024978 0.000183596 -0.00296638 -0.000140489 0.000252917 -3.88528e-05 -0.00293469 -0.000197901 2.24506e-05 0.000237421 0.000105169 -0.00026793 -0.000357535 0.000441704 0.000312619 -2.09701e-05 -3.71755e-05 -0.000129716 6.20485e-05 1.13334e-05 8.36051e-05 -3.42879e-05 -1.61967e-05 2.34608e-05 6.61165e-05 0.000170275 3.34912e-05 
1776.6 0 0.000200317 -0.00201068 -1.65359e-05 4.45779e-05 -0.00362907 -0.000253395 0.000180454 -0.00288467 -0.000145922 0.000242942 -3.55931e-05 -0.00284575 -0.000202821 3.05173e-05 0.000232639 0.000102472 -0.000241302 -0.000351663 0.000431077 0.00030278 -1.71806e-05 -2.6487e-05 -0.000122166 6.61534e-05 2.9281e-06 8.81359e-05 -3.6811e-05 -1.26213e-05 2.65528e-05 6.202e-05 0.000168603 2.86659e-05 
1776.95 0 0.000197752 -0.00199391 -2.03605e-05 4.22256e-05 -0.00373265 -0.000251023 0.000176704 -0.00279941 -0.0001495 0.000229489 -3.53677e-05 -0.00274947 -0.000208916 3.86084e-05 0.000228045 9.77165e-05 -0.00021021 -0.000339974 0.000416696 0.00029211 -1.30655e-05 -1.53168e-05 -0.000115422 7.06177e-05 -8.55248e-06 9.3853e-05 -3.78247e-05 -1.02975e-05 3.02943e-05 5.80932e-05 0.000168522 2.50218e-05 
1777.3 0 0.00019373 -0.00197336 -2.42603e-05 3.91311e-05 -0.00383552 -0.000240892 0.000171811 -0.00271184 -0.000150785 0.000213467 -3.65612e-05 -0.00264566 -0.000212889 4.4737e-05 0.000223387 9.36179e-05 -0.000178109 -0.000325798 0.000398825 0.000282144 -8.52814e-06 -6.56045e-06 -0.000109346 7.45939e-05 -2.02908e-05 9.92464e-05 -3.87852e-05 -8.83533e-06 3.55188e-05 5.62393e-05 0.000170409 2.10329e-05 
1777.65 0 0.000190455 -0.00194907 -2.76876e-05 3.46626e-05 -0.00393735 -0.000224674 0.000165914 -0.00262201 -0.000151121 0.000196023 -4.03461e-05 -0.00253516 -0.000213619 4.64707e-05 0.00021666 9.15165e-05 -0.00014791 -0.000314487 0.000379292 0.000275255 -3.23842e-06 -1.67391e-06 -0.000103068 7.82026e-05 -2.95337e-05 0.000104111 -3.93718e-05 -7.7942e-06 4.17066e-05 5.56631e-05 0.000173198 1.58282e-05 
1778 0 0.000188407 -0.00192232 -3.07901e-05 2.90365e-05 -0.00403429 -0.00020544 0.000159502 -0.00252802 -0.000150497 0.000177048 -4.69086e-05 -0.00242056 -0.000211191 4.4485e-05 0.000206529 9.31619e-05 -0.000120327 -0.000308456 0.000359007 0.000271836 3.10305e-06 4.25768e-07 -9.63283e-05 8.0972e-05 -3.71303e-05 0.000108265 -3.91682e-05 -8.22772e-06 4.61308e-05 5.44291e-05 0.00017626 1.02422e-05 
1778.35 0 0.000186569 -0.00189317 -3.42055e-05 2.26651e-05 -0.00412078 -0.000185829 0.000152799 -0.00242888 -0.000149819 0.000156609 -5.43717e-05 -0.0023007 -0.000205887 4.00896e-05 0.000194608 0.000100078 -9.62375e-05 -0.000305704 0.00033806 0.000270091 1.10466e-05 2.08042e-06 -8.91115e-05 8.24698e-05 -4.41454e-05 0.000111915 -3.89567e-05 -9.68109e-06 4.82976e-05 5.20265e-05 0.000178781 3.76667e-06 
1778.7 0 0.000183837 -0.00186148 -3.721e-05 1.52838e-05 -0.00419502 -0.000164316 0.000146606 -0.00232653 -0.00014987 0.000136068 -6.08024e-05 -0.00217559 -0.000199175 3.2695e-05 0.000183673 0.000110212 -7.60035e-05 -0.000301426 0.000318678 0.00026689 1.90926e-05 5.13142e-06 -8.2713e-05 8.33576e-05 -5.09259e-05 0.000115238 -3.92549e-05 -1.15466e-05 4.97975e-05 5.07218e-05 0.00017934 -4.38479e-06 
1779.05 0 0.000178774 -0.00182806 -3.88247e-05 7.5012e-06 -0.00425995 -0.000140154 0.000142472 -0.00222354 -0.000150134 0.000118365 -6.60973e-05 -0.00204838 -0.000193497 2.16183e-05 0.000176287 0.00011892 -5.89637e-05 -0.000292084 0.000301903 0.000262644 2.64982e-05 9.38213e-06 -7.80257e-05 8.35211e-05 -5.73805e-05 0.000117241 -4.03185e-05 -1.36158e-05 5.2178e-05 5.26116e-05 0.000177794 -1.41321e-05 
1779.4 0 0.000171446 -0.00179281 -3.95692e-05 -1.60262e-08 -0.00431859 -0.00011768 0.000140404 -0.00212097 -0.000150671 0.000103831 -6.92696e-05 -0.00192044 -0.000189004 7.49201e-06 0.00017246 0.000122274 -4.34177e-05 -0.000277405 0.000287764 0.000259564 3.36873e-05 1.23756e-05 -7.41039e-05 8.25993e-05 -6.26966e-05 0.000117515 -4.14699e-05 -1.48064e-05 5.649e-05 5.64755e-05 0.000175336 -2.44887e-05 
1779.75 0 0.000163726 -0.00175443 -4.01719e-05 -7.13222e-06 -0.00437115 -0.000101043 0.000138739 -0.002018 -0.000152403 8.82669e-05 -6.9146e-05 -0.00179129 -0.000184463 -7.48751e-06 0.000170934 0.000120629 -2.82402e-05 -0.000261198 0.000275948 0.000256546 4.06814e-05 1.25433e-05 -6.94625e-05 8.12558e-05 -6.56078e-05 0.000115782 -4.19944e-05 -1.43908e-05 6.27348e-05 6.00211e-05 0.000173253 -3.36751e-05 
1780.1 0 0.000157147 -0.00171318 -4.05589e-05 -1.37142e-05 -0.00441828 -8.9732e-05 0.000135572 -0.00191361 -0.000156642 7.08947e-05 -6.73798e-05 -0.00166174 -0.000180002 -2.11813e-05 0.000170991 0.000117766 -1.38587e-05 -0.000246723 0.000264723 0.000251958 4.69938e-05 1.08314e-05 -6.35789e-05 7.99677e-05 -6.7836e-05 0.000111675 -4.18418e-05 -1.21915e-05 7.08806e-05 6.14432e-05 0.000171561 -4.14122e-05 
1780.45 0 0.000151362 -0.00167214 -4.09779e-05 -1.93366e-05 -0.00446056 -8.09136e-05 0.000130033 -0.00180891 -0.000162379 5.49663e-05 -6.51244e-05 -0.00153252 -0.00017611 -3.05587e-05 0.000172869 0.000115413 -1.49346e-06 -0.00023231 0.000252575 0.000248019 5.29366e-05 9.00057e-06 -5.63917e-05 7.92073e-05 -7.21107e-05 0.000105912 -4.2408e-05 -8.01958e-06 8.03567e-05 6.07523e-05 0.000169066 -4.79559e-05 
1780.8 0 0.000145147 -0.00163207 -4.11524e-05 -2.35554e-05 -0.00449851 -7.19822e-05 0.000121444 -0.00170599 -0.000168793 4.05082e-05 -6.26266e-05 -0.00140391 -0.000170632 -3.42937e-05 0.000176479 0.000114449 6.4192e-06 -0.000216714 0.000240783 0.000247223 5.97203e-05 8.56917e-06 -4.7839e-05 7.99304e-05 -7.83053e-05 0.000101527 -4.38943e-05 -2.39417e-06 8.93469e-05 5.94456e-05 0.000164543 -5.27772e-05 
1781.15 0 0.000138885 -0.00159142 -4.00451e-05 -2.76969e-05 -0.00453327 -6.19489e-05 0.000112228 -0.00160359 -0.000176186 2.68153e-05 -6.16517e-05 -0.00127617 -0.000162245 -3.52999e-05 0.0001808 0.000115448 1.04578e-05 -0.000201898 0.000230473 0.000248015 6.78795e-05 1.11005e-05 -4.00674e-05 8.15475e-05 -8.55763e-05 9.99039e-05 -4.4729e-05 2.5311e-06 9.74455e-05 5.89602e-05 0.000157822 -5.62232e-05 
1781.5 0 0.000133165 -0.00154926 -3.79434e-05 -3.28382e-05 -0.00456181 -5.31469e-05 0.000104907 -0.00149925 -0.000182541 1.42298e-05 -6.5426e-05 -0.00114889 -0.000152712 -3.6735e-05 0.000185105 0.000116594 1.6615e-05 -0.000188617 0.000221239 0.000248847 7.73293e-05 1.69874e-05 -3.51159e-05 8.30735e-05 -9.31123e-05 9.93791e-05 -4.48184e-05 6.18112e-06 0.000105392 6.03935e-05 0.000149982 -5.96846e-05 
1781.85 0 0.000128204 -0.00150481 -3.66569e-05 -3.71101e-05 -0.00458234 -4.90632e-05 9.81778e-05 -0.0013933 -0.000185233 1.58044e-06 -7.51798e-05 -0.00102273 -0.000143799 -3.94265e-05 0.00018858 0.000116006 2.86245e-05 -0.00017587 0.000214085 0.000250786 8.74727e-05 2.40556e-05 -3.02509e-05 8.46349e-05 -9.99316e-05 9.74925e-05 -4.57043e-05 1.0139e-05 0.000113273 6.36196e-05 0.000142782 -6.37307e-05 
1782.2 0 0.000123221 -0.00145767 -3.72388e-05 -3.96389e-05 -0.00459948 -5.06102e-05 9.36061e-05 -0.00128497 -0.000183372 -1.30757e-05 -8.66743e-05 -0.0008974 -0.00013594 -4.41951e-05 0.00019071 0.000112492 4.54315e-05 -0.000162727 0.000210678 0.000253783 9.7311e-05 2.99406e-05 -2.30153e-05 8.70618e-05 -0.000104478 9.37559e-05 -4.72249e-05 1.57423e-05 0.000120232 6.72142e-05 0.000136874 -6.79873e-05 
1782.55 0 0.000117247 -0.00140777 -3.77519e-05 -4.19056e-05 -0.00461665 -5.79196e-05 9.31743e-05 -0.00117038 -0.000176728 -2.95473e-05 -9.68442e-05 -0.000770396 -0.000127812 -5.13705e-05 0.000192287 0.000106216 6.43792e-05 -0.00015056 0.000211841 0.000254557 0.000106925 3.41021e-05 -1.34786e-05 8.99001e-05 -0.000104412 8.99011e-05 -4.72812e-05 2.30496e-05 0.000125676 7.02972e-05 0.000132294 -7.25162e-05 
1782.9 0 0.000110551 -0.00135599 -3.60905e-05 -4.49789e-05 -0.00463131 -6.92565e-05 9.44192e-05 -0.00104796 -0.000166843 -4.31451e-05 -0.000107618 -0.000640723 -0.000118411 -6.10578e-05 0.00019359 9.64479e-05 8.37463e-05 -0.000141229 0.000215798 0.000251003 0.000116326 3.80027e-05 -2.19302e-06 9.24948e-05 -9.9907e-05 8.55287e-05 -4.56986e-05 3.05343e-05 0.000130286 7.19524e-05 0.000128376 -7.74965e-05 
1783.25 0 0.000102737 -0.00130415 -3.33204e-05 -4.90745e-05 -0.00463934 -8.17069e-05 9.37505e-05 -0.00092037 -0.000157106 -5.03621e-05 -0.000119725 -0.000511299 -0.000109103 -7.34081e-05 0.000194108 8.26188e-05 0.000103493 -0.000134142 0.000219957 0.000244936 0.000124943 4.23284e-05 8.81465e-06 9.60601e-05 -9.29668e-05 7.96821e-05 -4.44251e-05 3.78007e-05 0.000133552 7.26233e-05 0.000123149 -8.26574e-05 
1783.6 0 9.42508e-05 -0.00125385 -3.08854e-05 -5.37275e-05 -0.00463828 -9.19199e-05 8.83186e-05 -0.000791659 -0.000148786 -5.26239e-05 -0.00013116 -0.000387852 -0.000101844 -8.7356e-05 0.00019403 6.64954e-05 0.000122133 -0.000128567 0.000223852 0.000239188 0.000133088 4.65792e-05 1.7727e-05 0.000100346 -8.55893e-05 7.34304e-05 -4.3901e-05 4.52612e-05 0.000134548 7.28278e-05 0.000115843 -8.71968e-05 
1783.95 0 8.57804e-05 -0.00120375 -2.87765e-05 -5.80692e-05 -0.00462841 -9.68647e-05 7.88548e-05 -0.000665201 -0.000141406 -5.311e-05 -0.000138658 -0.000274315 -9.61649e-05 -0.000102538 0.000193043 4.89471e-05 0.000137412 -0.000122907 0.000228632 0.000234467 0.000140879 5.0319e-05 2.56063e-05 0.000103445 -7.88893e-05 6.74184e-05 -4.39645e-05 5.37548e-05 0.000134081 7.24795e-05 0.000108412 -9.02675e-05 
1784.3 0 7.6884e-05 -0.00115062 -2.58339e-05 -6.30179e-05 -0.00461436 -9.69207e-05 6.84386e-05 -0.000540792 -0.000136025 -5.38926e-05 -0.000140859 -0.000168753 -9.01252e-05 -0.000120313 0.000189101 3.00536e-05 0.000148542 -0.000115758 0.000234662 0.000228851 0.000147859 5.3761e-05 3.37445e-05 0.000104751 -7.2075e-05 6.11837e-05 -4.36749e-05 6.24741e-05 0.000132874 7.13732e-05 0.000103225 -9.15597e-05 
1784.65 0 6.78114e-05 -0.00109502 -2.14706e-05 -6.90702e-05 -0.00459751 -9.29619e-05 5.76626e-05 -0.000416483 -0.000132893 -5.57188e-05 -0.000139459 -6.58544e-05 -8.38364e-05 -0.000139706 0.000181073 1.1345e-05 0.000157091 -0.000108021 0.000240673 0.000218166 0.000152806 5.68371e-05 4.15065e-05 0.000104825 -6.47922e-05 5.47466e-05 -4.19492e-05 7.01424e-05 0.000130903 6.84404e-05 0.000100652 -9.08739e-05 
1785 0 5.83398e-05 -0.00103985 -1.66745e-05 -7.41413e-05 -0.00457346 -8.34584e-05 4.5706e-05 -0.00029173 -0.000129925 -5.82015e-05 -0.000134339 3.70487e-05 -7.65621e-05 -0.00015725 0.000171387 -5.41771e-06 0.00016291 -0.000102474 0.000246576 0.000200018 0.000154228 5.76575e-05 4.76046e-05 0.000103958 -5.64128e-05 4.96735e-05 -3.92488e-05 7.7223e-05 0.000129318 6.45271e-05 9.93525e-05 -8.91636e-05 
1785.35 0 4.90369e-05 -0.000986747 -1.20804e-05 -7.67688e-05 -0.00453975 -6.9242e-05 3.33819e-05 -0.000167334 -0.000125425 -6.00533e-05 -0.000125138 0.000141498 -6.84902e-05 -0.000171905 0.000162704 -2.01231e-05 0.000163514 -9.99086e-05 0.000250958 0.000177418 0.000152724 5.61099e-05 5.20361e-05 0.000102567 -4.45085e-05 4.66872e-05 -3.64044e-05 8.34855e-05 0.000128559 6.02393e-05 9.84603e-05 -8.8775e-05 
1785.7 0 4.15999e-05 -0.00093616 -9.23013e-06 -7.87872e-05 -0.004497 -5.2599e-05 2.11826e-05 -4.55519e-05 -0.000120022 -5.99744e-05 -0.000113162 0.000247722 -6.01755e-05 -0.000185217 0.000153346 -3.24761e-05 0.000160022 -9.96513e-05 0.000251467 0.000154404 0.000150667 5.37742e-05 5.64734e-05 0.000101782 -3.00959e-05 4.49097e-05 -3.25885e-05 8.84585e-05 0.000127449 5.54113e-05 9.65874e-05 -9.10286e-05 
1786.05 0 3.53143e-05 -0.000887711 -8.56865e-06 -8.09302e-05 -0.00444732 -3.50204e-05 7.76211e-06 7.10454e-05 -0.000116209 -5.7769e-05 -9.96392e-05 0.000352839 -4.9719e-05 -0.000197219 0.000141178 -4.12991e-05 0.000154966 -0.000101719 0.000249758 0.000132287 0.000149064 5.13062e-05 6.26749e-05 0.000102817 -1.59135e-05 4.17804e-05 -2.76143e-05 9.18071e-05 0.000125215 5.15122e-05 9.25058e-05 -9.4783e-05 
1786.4 0 2.89191e-05 -0.000841602 -9.70865e-06 -8.21644e-05 -0.00439286 -1.72725e-05 -6.68152e-06 0.000181996 -0.000114814 -5.62014e-05 -8.61566e-05 0.000454613 -3.65995e-05 -0.000207592 0.000127147 -4.70215e-05 0.000150431 -0.000105219 0.000248599 0.000112379 0.00014882 4.94624e-05 7.11576e-05 0.000105468 -3.35587e-06 3.75726e-05 -2.16024e-05 9.18983e-05 0.000120775 4.88592e-05 8.73118e-05 -9.89548e-05 
1786.75 0 2.18113e-05 -0.000798064 -1.15308e-05 -8.2064e-05 -0.00433388 1.18051e-07 -1.94757e-05 0.000288461 -0.000113792 -5.79933e-05 -7.38e-05 0.000551497 -2.16044e-05 -0.000215769 0.000114642 -5.22374e-05 0.000147296 -0.000107905 0.000247635 9.60009e-05 0.000150111 4.94416e-05 8.18492e-05 0.000108545 7.34852e-06 3.54416e-05 -1.56422e-05 8.83463e-05 0.000114184 4.76369e-05 8.25667e-05 -0.000102868 
1787.1 0 1.44024e-05 -0.000755707 -1.23768e-05 -8.06647e-05 -0.00426946 1.69264e-05 -2.8081e-05 0.000391322 -0.000110139 -6.3528e-05 -6.46087e-05 0.000642666 -5.37275e-06 -0.000221916 0.000106635 -5.75932e-05 0.000144753 -0.000109271 0.000246086 8.30735e-05 0.000152783 5.11559e-05 9.33491e-05 0.000110449 1.71332e-05 3.69733e-05 -1.15597e-05 8.29305e-05 0.000106883 4.72178e-05 7.77056e-05 -0.000105905 
1787.45 0 8.06361e-06 -0.000713274 -1.1796e-05 -7.86777e-05 -0.00420133 3.29215e-05 -3.26137e-05 0.000489746 -0.000101971 -7.33378e-05 -6.08744e-05 0.000728801 1.33696e-05 -0.000227762 0.000102508 -6.34547e-05 0.000142783 -0.000108873 0.000245069 7.1836e-05 0.000156576 5.29315e-05 0.000104297 0.000110647 2.63374e-05 4.13297e-05 -1.06109e-05 7.81874e-05 9.81273e-05 4.61433e-05 7.27111e-05 -0.000106773 
1787.8 0 2.26415e-06 -0.000670771 -9.83796e-06 -7.65757e-05 -0.00413409 4.61211e-05 -3.31423e-05 0.000585332 -8.97119e-05 -8.86578e-05 -6.31971e-05 0.000812214 3.42478e-05 -0.000234848 0.000101269 -6.96496e-05 0.000142821 -0.000105293 0.000245841 5.99049e-05 0.00016084 5.26654e-05 0.000113823 0.000110603 3.39164e-05 4.70203e-05 -1.20568e-05 7.58078e-05 8.72288e-05 4.37367e-05 6.78617e-05 -0.000104542 
1788.15 0 -4.2577e-06 -0.000628907 -7.06515e-06 -7.38196e-05 -0.00406907 5.45905e-05 -3.06424e-05 0.000680348 -7.30622e-05 -0.000105649 -7.11995e-05 0.000895727 5.42051e-05 -0.000243359 0.000101084 -7.45875e-05 0.000147236 -9.7081e-05 0.000248131 4.58525e-05 0.00016415 5.05766e-05 0.000121449 0.000111334 3.97443e-05 5.25984e-05 -1.46492e-05 7.5953e-05 7.69506e-05 4.13323e-05 6.43073e-05 -0.00010092 
1788.5 0 -1.13013e-05 -0.000589285 -3.78742e-06 -7.12209e-05 -0.00400393 5.97067e-05 -2.55372e-05 0.000772794 -5.16466e-05 -0.000118196 -8.39474e-05 0.000977963 7.20414e-05 -0.000249948 9.88022e-05 -7.79601e-05 0.000155724 -8.48222e-05 0.000248677 2.93454e-05 0.00016508 4.79853e-05 0.000127859 0.000113398 4.51655e-05 5.73921e-05 -1.73228e-05 7.58556e-05 6.80906e-05 4.00567e-05 6.26008e-05 -9.77144e-05 
1788.85 0 -1.87239e-05 -0.000551787 1.82231e-07 -6.9539e-05 -0.00393751 6.26733e-05 -1.83879e-05 0.000860742 -2.92863e-05 -0.000124985 -9.92865e-05 0.00105642 8.72859e-05 -0.000249397 9.35203e-05 -7.78052e-05 0.000166189 -7.05035e-05 0.000243545 9.23006e-06 0.000163536 4.52108e-05 0.000132969 0.000116604 5.17636e-05 6.00217e-05 -1.888e-05 7.29613e-05 5.95241e-05 3.89142e-05 6.11928e-05 -9.44978e-05 
1789.2 0 -2.59737e-05 -0.000514526 4.63842e-06 -6.68946e-05 -0.00387158 6.35263e-05 -1.13826e-05 0.000945272 -1.13408e-05 -0.000126111 -0.000114659 0.00113177 0.000100448 -0.00024091 8.61668e-05 -7.23886e-05 0.000175001 -5.47979e-05 0.000234843 -1.55809e-05 0.000159309 4.19535e-05 0.000135822 0.000119767 5.99722e-05 6.01035e-05 -1.82149e-05 6.77176e-05 5.09743e-05 3.59144e-05 5.85362e-05 -8.96334e-05 
1789.55 0 -3.33527e-05 -0.000477289 8.94301e-06 -6.37121e-05 -0.00380643 6.38992e-05 -6.44232e-06 0.00102737 -8.98685e-09 -0.000119782 -0.000127637 0.00120514 0.000113331 -0.000228504 7.73266e-05 -6.38773e-05 0.000178723 -3.8716e-05 0.000227897 -4.29389e-05 0.000152361 3.77347e-05 0.000136847 0.000121834 6.8951e-05 5.89341e-05 -1.49628e-05 6.14623e-05 4.17297e-05 3.1277e-05 5.41394e-05 -8.27325e-05 
1789.9 0 -4.15322e-05 -0.000439252 1.2937e-05 -6.2559e-05 -0.0037409 6.49947e-05 -3.65838e-06 0.00110742 5.76922e-06 -0.00010618 -0.00013852 0.00127733 0.000125802 -0.000213686 6.63839e-05 -5.72177e-05 0.00017681 -2.41381e-05 0.000223663 -6.8434e-05 0.000143851 3.20941e-05 0.000136681 0.000122208 7.81376e-05 5.74473e-05 -9.93154e-06 5.6087e-05 3.22847e-05 2.69683e-05 4.99479e-05 -7.49309e-05 
1790.25 0 -4.99705e-05 -0.000399493 1.61587e-05 -6.23985e-05 -0.00367438 6.73575e-05 -2.78696e-06 0.00118367 8.16627e-06 -8.87404e-05 -0.000149777 0.00134906 0.000136376 -0.000197202 5.24197e-05 -5.35115e-05 0.000170169 -1.20912e-05 0.000220994 -9.01052e-05 0.000135944 2.51336e-05 0.000135323 0.000121418 8.68381e-05 5.49719e-05 -3.17166e-06 5.37514e-05 2.38301e-05 2.4425e-05 4.79322e-05 -6.67473e-05 
1790.6 0 -5.95118e-05 -0.000359179 1.7037e-05 -6.11469e-05 -0.00360583 7.09979e-05 -1.56975e-06 0.00125474 6.81872e-06 -7.00076e-05 -0.000165137 0.00141969 0.000144784 -0.000182407 3.47492e-05 -4.92698e-05 0.000158685 -2.83207e-06 0.000221015 -0.000108976 0.000128286 1.68398e-05 0.000133289 0.00012079 9.46692e-05 5.16258e-05 5.19013e-06 5.44247e-05 1.6398e-05 2.46694e-05 4.75029e-05 -5.94526e-05 
1790.95 0 -7.04095e-05 -0.000319598 1.52624e-05 -5.79422e-05 -0.00353359 7.44712e-05 3.21816e-06 0.00132023 7.1197e-07 -5.26832e-05 -0.000187136 0.00148866 0.000151109 -0.000169935 1.37643e-05 -4.27195e-05 0.000144123 5.75017e-06 0.000224339 -0.000124231 0.000119912 9.03169e-06 0.000131287 0.000120936 0.000100985 4.82754e-05 1.57805e-05 5.49837e-05 9.76721e-06 2.62986e-05 4.69866e-05 -5.40204e-05 
1791.3 0 -8.09117e-05 -0.00028126 1.28834e-05 -5.25777e-05 -0.00345465 7.64337e-05 1.09479e-05 0.00138013 -8.68558e-06 -3.96088e-05 -0.000215051 0.00155601 0.000154789 -0.000158851 -8.37073e-06 -3.39518e-05 0.00012951 1.62108e-05 0.000229314 -0.00013502 0.000111226 3.19613e-06 0.000129631 0.000121145 0.000105793 4.66874e-05 2.88856e-05 5.43966e-05 3.42312e-06 2.71648e-05 4.60307e-05 -4.91174e-05 
1791.65 0 -8.90684e-05 -0.000244446 1.09461e-05 -4.66495e-05 -0.00336931 7.77982e-05 1.96219e-05 0.00143599 -1.92551e-05 -3.0824e-05 -0.000246539 0.00162039 0.000154821 -0.000149089 -3.08675e-05 -2.38248e-05 0.000116801 3.00416e-05 0.000235005 -0.000141636 0.00010193 -1.69619e-06 0.000128253 0.000120948 0.000109652 4.74215e-05 4.18605e-05 5.35657e-05 -1.33778e-06 2.5693e-05 4.62749e-05 -4.4151e-05 
1792 0 -9.47841e-05 -0.000210259 8.86181e-06 -4.06879e-05 -0.00328067 8.00739e-05 2.71369e-05 0.00148884 -2.98325e-05 -2.41363e-05 -0.00027803 0.00168322 0.000151903 -0.000139668 -5.37484e-05 -1.32263e-05 0.000106142 4.76369e-05 0.000242606 -0.000146346 9.16969e-05 -6.84154e-06 0.000126931 0.000119398 0.00011361 4.83944e-05 5.27843e-05 5.24004e-05 -2.33046e-06 2.21046e-05 4.7411e-05 -3.947e-05 
1792.35 0 -9.94493e-05 -0.000177655 6.78638e-06 -3.4775e-05 -0.00319046 8.17687e-05 2.98136e-05 0.00153865 -4.01974e-05 -1.89299e-05 -0.000308599 0.00174624 0.00014725 -0.000130412 -7.53956e-05 -2.25066e-06 9.70819e-05 6.70405e-05 0.000253723 -0.000151384 8.08001e-05 -1.15295e-05 0.000124601 0.000115506 0.000118128 4.91429e-05 6.06458e-05 5.09005e-05 -1.31421e-07 1.64136e-05 4.8776e-05 -3.59033e-05 
1792.7 0 -0.000104804 -0.000144431 5.24699e-06 -3.0111e-05 -0.00310211 8.24001e-05 2.50138e-05 0.00158561 -4.94547e-05 -1.53399e-05 -0.000338835 0.00180938 0.000139508 -0.000122532 -9.38082e-05 9.68735e-06 8.88913e-05 8.35856e-05 0.000267463 -0.000157186 6.94287e-05 -1.53725e-05 0.000119654 0.000109929 0.000122263 5.07139e-05 6.53768e-05 5.02219e-05 2.21895e-06 8.63882e-06 5.0553e-05 -3.47422e-05 
1793.05 0 -0.000111608 -0.000109758 4.30449e-06 -2.75071e-05 -0.00301702 8.55995e-05 1.27172e-05 0.00163171 -5.66259e-05 -1.17123e-05 -0.000367789 0.00187264 0.00012526 -0.000116926 -0.000109285 2.34043e-05 7.95826e-05 9.51107e-05 0.000281638 -0.000163596 5.84148e-05 -1.81089e-05 0.000113512 0.000103858 0.000126278 5.39286e-05 6.81223e-05 5.20459e-05 3.41602e-06 1.10567e-06 5.25891e-05 -3.52288e-05 
1793.4 0 -0.000119182 -7.37093e-05 3.10696e-06 -2.5851e-05 -0.00293256 9.35048e-05 -5.82653e-06 0.00167878 -6.03693e-05 -6.79985e-06 -0.000393819 0.0019345 0.000104908 -0.000112868 -0.000122562 3.98375e-05 6.8145e-05 0.000103995 0.000296328 -0.00017012 4.78237e-05 -1.9328e-05 0.000109088 9.7034e-05 0.000131914 5.82779e-05 6.96614e-05 5.66693e-05 4.231e-06 -3.66817e-06 5.4964e-05 -3.4773e-05 
1793.75 0 -0.000125687 -3.48798e-05 2.42154e-06 -2.40954e-05 -0.00284613 0.000104598 -2.94974e-05 0.00172769 -5.86378e-05 -1.1636e-06 -0.000416411 0.00199298 8.30654e-05 -0.00011044 -0.000134323 5.892e-05 5.50738e-05 0.000112484 0.000311744 -0.000177195 3.73088e-05 -1.97931e-05 0.000106473 8.90275e-05 0.000139437 6.36146e-05 7.08166e-05 6.10746e-05 5.24772e-06 -7.01586e-06 5.81904e-05 -3.25515e-05 
1794.1 0 -0.00012955 8.86945e-06 3.5552e-06 -2.34436e-05 -0.00275648 0.000118424 -5.73779e-05 0.00177781 -5.12371e-05 2.95379e-06 -0.000435257 0.00204745 6.22191e-05 -0.000109924 -0.000146059 7.77416e-05 4.1218e-05 0.000119952 0.000326117 -0.000184875 2.78172e-05 -1.93889e-05 0.000104228 7.99156e-05 0.000146241 7.09527e-05 7.3001e-05 6.36432e-05 5.98516e-06 -1.16686e-05 6.22754e-05 -3.01654e-05 
1794.45 0 -0.000131329 5.70952e-05 5.91585e-06 -2.48279e-05 -0.00266078 0.000132955 -8.59597e-05 0.00182799 -4.01112e-05 3.08754e-06 -0.000449329 0.00209863 4.40756e-05 -0.000109595 -0.000159011 9.44421e-05 2.53549e-05 0.000124695 0.000339788 -0.000192729 1.99619e-05 -1.83284e-05 0.000101867 7.03089e-05 0.000150801 8.05454e-05 7.64184e-05 6.64687e-05 7.41208e-06 -1.67026e-05 6.56453e-05 -2.83108e-05 
1794.8 0 -0.000132098 0.000107349 7.54449e-06 -2.6854e-05 -0.002555 0.000144459 -0.000110221 0.00187859 -2.97221e-05 -2.66189e-07 -0.000459811 0.00214652 3.06244e-05 -0.0001067 -0.000173382 0.000111509 6.95673e-06 0.000126372 0.00035243 -0.000200994 1.41069e-05 -1.72007e-05 9.92391e-05 6.0791e-05 0.000153224 9.19591e-05 8.02457e-05 7.09686e-05 1.04892e-05 -2.05268e-05 6.64912e-05 -2.77544e-05 
1795.15 0 -0.000132311 0.000156992 6.74518e-06 -2.87809e-05 -0.00243864 0.000152029 -0.00013045 0.00192875 -2.38569e-05 -3.55154e-06 -0.000467181 0.00219019 2.25668e-05 -0.000100325 -0.000188356 0.000129663 -1.3424e-05 0.00012493 0.000360669 -0.000210711 1.04717e-05 -1.60492e-05 9.53998e-05 5.17014e-05 0.000153797 0.000103489 8.47894e-05 7.72169e-05 1.47365e-05 -2.24011e-05 6.53781e-05 -2.98144e-05 
1795.5 0 -0.000131416 0.000204346 2.78052e-06 -3.08441e-05 -0.00231521 0.000158665 -0.000146914 0.00197646 -2.15359e-05 -4.49671e-06 -0.000472831 0.00222999 1.826e-05 -9.1823e-05 -0.000200822 0.000145739 -3.31838e-05 0.000120229 0.000361463 -0.000221604 7.79877e-06 -1.42059e-05 9.03621e-05 4.35523e-05 0.000154535 0.000114507 8.93714e-05 8.41705e-05 1.94503e-05 -2.14959e-05 6.30565e-05 -3.41502e-05 
1795.85 0 -0.000128575 0.000248725 -4.89103e-06 -3.36457e-05 -0.00218819 0.000166438 -0.000156017 0.0020195 -2.06124e-05 -2.07385e-06 -0.000478537 0.00226544 1.67636e-05 -8.34753e-05 -0.000208231 0.000157119 -4.5845e-05 0.000112025 0.000354163 -0.000231136 5.6962e-06 -1.06178e-05 8.56115e-05 3.73538e-05 0.000156331 0.000124453 9.35693e-05 8.95276e-05 2.35168e-05 -1.75128e-05 5.87418e-05 -3.93461e-05 
1796.2 0 -0.000123758 0.000289412 -1.34813e-05 -3.77845e-05 -0.00205854 0.000172734 -0.000157891 0.00205645 -2.03667e-05 5.19243e-06 -0.00048017 0.00229546 1.8582e-05 -7.51582e-05 -0.000210141 0.000163671 -4.65654e-05 0.000100602 0.000341358 -0.000238126 4.38694e-06 -6.43677e-06 8.1213e-05 3.37668e-05 0.000159273 0.000132593 9.86368e-05 9.15974e-05 2.62222e-05 -1.29608e-05 5.20031e-05 -4.32088e-05 
1796.55 0 -0.00011823 0.000326136 -1.85191e-05 -4.16331e-05 -0.00192737 0.000173883 -0.00015795 0.00208686 -2.07209e-05 1.73663e-05 -0.000473609 0.00231977 2.25231e-05 -6.47109e-05 -0.000207164 0.000165772 -3.6498e-05 8.6345e-05 0.00032791 -0.000243496 2.97526e-06 -3.75249e-06 7.67735e-05 3.13889e-05 0.000162769 0.000139032 0.000104984 9.16501e-05 2.82737e-05 -1.07283e-05 4.33447e-05 -4.53471e-05 
1796.9 0 -0.00011313 0.000359082 -1.90698e-05 -4.25934e-05 -0.00179822 0.0001701 -0.00016099 0.00211122 -2.31724e-05 3.40307e-05 -0.000460796 0.00234015 2.60897e-05 -5.41313e-05 -0.000200128 0.000164199 -2.23952e-05 7.03692e-05 0.000318045 -0.000246942 4.10552e-07 -2.03517e-06 7.32032e-05 2.84871e-05 0.000165698 0.000144613 0.000111 9.25508e-05 3.01481e-05 -1.17803e-05 3.34033e-05 -4.73574e-05 
1797.25 0 -0.000108504 0.000390097 -1.75689e-05 -4.11063e-05 -0.00167292 0.000163734 -0.000166394 0.00213165 -2.872e-05 5.31575e-05 -0.000444397 0.0023574 2.94423e-05 -4.71347e-05 -0.000189386 0.000160026 -1.02035e-05 5.50633e-05 0.000310121 -0.000247083 -2.55889e-06 8.01474e-07 7.08769e-05 2.52927e-05 0.000168003 0.000149901 0.000116978 9.45812e-05 3.1442e-05 -1.58692e-05 2.36376e-05 -4.98354e-05 
1797.6 0 -0.00010345 0.000421118 -1.64469e-05 -3.87636e-05 -0.00155016 0.000157037 -0.000171739 0.00214976 -3.51575e-05 7.16244e-05 -0.000425232 0.00237146 3.56593e-05 -4.38289e-05 -0.000175704 0.000152918 -1.78765e-06 4.14227e-05 0.000298838 -0.0002456 -5.03064e-06 5.37518e-06 6.96399e-05 2.35622e-05 0.000169472 0.000153087 0.000123798 9.73267e-05 3.15682e-05 -2.08313e-05 1.45602e-05 -5.27763e-05 
1797.95 0 -9.83712e-05 0.000452807 -1.60465e-05 -3.64871e-05 -0.00142803 0.000151618 -0.000174514 0.00216648 -4.1385e-05 8.88373e-05 -0.000402517 0.00238114 4.45131e-05 -4.17773e-05 -0.000161545 0.000141113 2.45783e-06 2.8167e-05 0.000284261 -0.000245006 -7.49852e-06 1.02874e-05 7.13915e-05 2.42385e-05 0.000170524 0.000154277 0.000129411 0.000101021 3.14493e-05 -2.45197e-05 5.27232e-06 -5.52279e-05 
1798.3 0 -9.43661e-05 0.0004857 -1.55622e-05 -3.4421e-05 -0.00130681 0.000144637 -0.000173175 0.00218167 -4.82885e-05 0.000107029 -0.000377495 0.00238447 5.25672e-05 -3.81505e-05 -0.000146985 0.00012356 4.11458e-06 1.48164e-05 0.000270243 -0.000244656 -9.11725e-06 1.37174e-05 7.6413e-05 2.61188e-05 0.000172587 0.000154409 0.000133072 0.000105326 3.17563e-05 -2.67901e-05 -4.02509e-06 -5.56759e-05 
1798.65 0 -9.13317e-05 0.000520511 -1.44919e-05 -3.2218e-05 -0.00118807 0.00013471 -0.000168917 0.00219379 -5.50065e-05 0.000126719 -0.000353808 0.00238254 5.73945e-05 -3.32913e-05 -0.000130914 0.000101348 7.48656e-06 1.47239e-06 0.000257056 -0.000241058 -9.02411e-06 1.46433e-05 8.22342e-05 2.67188e-05 0.000174374 0.000154457 0.000136825 0.000109141 3.16443e-05 -2.86606e-05 -1.16971e-05 -5.42761e-05 
1799 0 -9.03796e-05 0.000556949 -1.28908e-05 -3.05105e-05 -0.00107076 0.00012354 -0.000164971 0.00220202 -6.12057e-05 0.000144454 -0.000332666 0.00237673 5.94096e-05 -2.86555e-05 -0.000114423 7.69163e-05 1.62086e-05 -1.16954e-05 0.000240985 -0.000233639 -7.28505e-06 1.39414e-05 8.72211e-05 2.41409e-05 0.000173809 0.000154693 0.00014022 0.000112286 3.20979e-05 -3.10152e-05 -1.60293e-05 -5.26165e-05 
1799.35 0 -9.1116e-05 0.000592301 -1.07695e-05 -3.00416e-05 -0.000950946 0.000113516 -0.000165963 0.00220673 -6.83531e-05 0.00015833 -0.000314218 0.00236963 6.18391e-05 -2.47232e-05 -9.92862e-05 5.11524e-05 2.97136e-05 -2.56761e-05 0.00022207 -0.000223999 -5.85029e-06 1.27479e-05 9.21163e-05 1.87117e-05 0.00017202 0.000154739 0.000140216 0.00011489 3.32368e-05 -3.40894e-05 -1.66469e-05 -5.27322e-05 
1799.7 0 -9.21604e-05 0.000625025 -7.59035e-06 -3.07745e-05 -0.000825575 0.00010685 -0.000172688 0.00220804 -7.75168e-05 0.000167388 -0.00029817 0.00236239 6.57839e-05 -2.12235e-05 -8.56141e-05 2.35212e-05 4.5391e-05 -4.21101e-05 0.000203409 -0.000211442 -7.40284e-06 1.19558e-05 9.71206e-05 1.30912e-05 0.000169491 0.000155898 0.000137996 0.000115277 3.31949e-05 -3.87743e-05 -1.45868e-05 -5.43086e-05 
1800.05 0 -9.42908e-05 0.000655087 -4.41644e-06 -3.11736e-05 -0.000697827 0.000103237 -0.000182341 0.00220686 -8.89718e-05 0.000170341 -0.000282603 0.00235354 6.7875e-05 -1.73173e-05 -7.13495e-05 -5.59335e-06 6.20748e-05 -6.01751e-05 0.000187864 -0.000195825 -1.18927e-05 1.30762e-05 0.000102204 8.76896e-06 0.00016552 0.000157944 0.000135879 0.000113911 3.05085e-05 -4.5337e-05 -1.21583e-05 -5.52802e-05 
1800.4 0 -9.70707e-05 0.00068174 -2.43181e-06 -2.99169e-05 -0.000571935 0.000101476 -0.000192795 0.00220374 -0.000102787 0.000167518 -0.000267628 0.00234439 6.84934e-05 -1.46948e-05 -5.46712e-05 -3.21245e-05 7.76626e-05 -7.65715e-05 0.000177473 -0.000178149 -1.6574e-05 1.63091e-05 0.000109312 7.55297e-06 0.000160896 0.000160219 0.000132302 0.00011177 2.51814e-05 -5.27284e-05 -1.1789e-05 -5.47613e-05 
1800.75 0 -9.88679e-05 0.000704975 -9.62278e-08 -2.78178e-05 -0.000448876 0.000100312 -0.000203669 0.00219837 -0.000117648 0.000159536 -0.000254198 0.00233828 7.10475e-05 -1.66863e-05 -3.66422e-05 -5.19381e-05 8.98724e-05 -8.90456e-05 0.000170708 -0.000161157 -2.02629e-05 2.01346e-05 0.000118802 9.71115e-06 0.000156605 0.000162385 0.000125535 0.000108833 1.95969e-05 -5.99993e-05 -1.26541e-05 -5.29798e-05 
1801.1 0 -0.000101138 0.000725689 3.12586e-06 -2.63984e-05 -0.000327005 9.93257e-05 -0.000214021 0.0021915 -0.00013182 0.000148538 -0.000242753 0.00233509 7.56831e-05 -2.34298e-05 -2.02891e-05 -6.37652e-05 9.7736e-05 -9.77138e-05 0.000163428 -0.000147584 -2.4657e-05 2.49638e-05 0.000127445 1.30732e-05 0.000154092 0.00016292 0.000115795 0.000106248 1.55394e-05 -6.67431e-05 -1.32213e-05 -5.07766e-05 
1801.45 0 -0.000105724 0.00074457 5.75895e-06 -2.56534e-05 -0.000205772 0.000100915 -0.000223199 0.00218438 -0.0001436 0.000137431 -0.000234445 0.0023307 8.08487e-05 -3.23543e-05 -7.49243e-06 -6.61365e-05 0.000101137 -0.000103187 0.000154416 -0.000136986 -3.03176e-05 3.03497e-05 0.000133559 1.66983e-05 0.000152509 0.000160253 0.000104576 0.000105632 1.26299e-05 -7.35923e-05 -1.35693e-05 -4.98202e-05 
1801.8 0 -0.000111968 0.000762323 7.74869e-06 -2.54852e-05 -8.67829e-05 0.000107089 -0.000231443 0.00217704 -0.000153143 0.000128177 -0.000227414 0.00232181 8.61694e-05 -4.13121e-05 7.30747e-07 -6.18764e-05 0.000100935 -0.000103436 0.00014567 -0.000128122 -3.6166e-05 3.47043e-05 0.000139578 2.09437e-05 0.00015038 0.000153742 9.445e-05 0.000106722 1.07744e-05 -7.97794e-05 -1.41198e-05 -5.05276e-05 
1802.15 0 -0.000117949 0.000779532 8.89185e-06 -2.53691e-05 2.81894e-05 0.000115559 -0.000239378 0.00216776 -0.00016029 0.000121749 -0.000219815 0.00230751 9.00415e-05 -4.82862e-05 3.97154e-06 -5.63955e-05 9.72687e-05 -9.67207e-05 0.00013641 -0.00012131 -4.22438e-05 3.88325e-05 0.000146951 2.38901e-05 0.000150008 0.000143856 8.68082e-05 0.000107287 9.26086e-06 -8.24391e-05 -1.62938e-05 -5.02948e-05 
1802.5 0 -0.000122095 0.000794928 7.86144e-06 -2.39262e-05 0.000138461 0.000125676 -0.00024659 0.00215544 -0.000162185 0.000114666 -0.000211548 0.00228755 9.07348e-05 -5.12994e-05 3.02479e-06 -5.06872e-05 9.00951e-05 -8.54592e-05 0.00012502 -0.000115024 -4.87527e-05 4.29605e-05 0.00015617 2.31739e-05 0.000153188 0.00013216 8.26865e-05 0.00010478 7.47286e-06 -8.2274e-05 -2.04211e-05 -4.68615e-05 
1802.85 0 -0.000124897 0.000807917 6.18088e-06 -2.06998e-05 0.000243816 0.000138009 -0.000251607 0.0021407 -0.000158382 0.000101692 -0.000202335 0.00226083 8.92486e-05 -5.08771e-05 -1.02452e-06 -4.32499e-05 8.08182e-05 -7.29946e-05 0.000115221 -0.000109139 -5.4588e-05 4.53317e-05 0.000167018 1.85175e-05 0.000159469 0.000119904 8.27359e-05 9.91546e-05 5.76386e-06 -8.19371e-05 -2.58944e-05 -4.15973e-05 
1803.2 0 -0.000127978 0.000819894 6.38744e-06 -1.78237e-05 0.000344016 0.000149732 -0.000253582 0.00212421 -0.000151444 8.15023e-05 -0.000193805 0.00222823 8.60351e-05 -5.00066e-05 -8.21124e-06 -3.42253e-05 6.96364e-05 -6.10586e-05 0.00011128 -0.000104453 -5.90059e-05 4.56434e-05 0.000176966 1.10992e-05 0.000167594 0.000107338 8.42797e-05 9.11313e-05 4.02992e-06 -8.16022e-05 -3.18013e-05 -3.70901e-05 
1803.55 0 -0.000132363 0.000832287 8.29698e-06 -1.75937e-05 0.000439691 0.000158226 -0.000253723 0.00210437 -0.00014259 5.4647e-05 -0.000188012 0.00218914 8.18544e-05 -5.01757e-05 -1.75147e-05 -2.52171e-05 5.64268e-05 -4.9893e-05 0.000111225 -9.87563e-05 -6.22666e-05 4.50838e-05 0.000183107 2.57135e-06 0.000176271 9.49716e-05 8.52535e-05 8.19652e-05 9.19879e-08 -8.12338e-05 -3.69951e-05 -3.39149e-05 
1803.9 0 -0.000137278 0.000844147 9.10296e-06 -2.05807e-05 0.000530542 0.000164707 -0.000253127 0.00208011 -0.000133305 2.10388e-05 -0.000184642 0.00214285 7.93065e-05 -5.14854e-05 -2.62813e-05 -1.71312e-05 4.09738e-05 -3.94088e-05 0.000111649 -9.03842e-05 -6.50018e-05 4.47176e-05 0.000184564 -4.71481e-06 0.000184127 8.17921e-05 8.63269e-05 7.3654e-05 -7.56854e-06 -8.07564e-05 -4.14049e-05 -3.14292e-05 
1804.25 0 -0.000140776 0.000855469 5.72231e-06 -2.66184e-05 0.000616852 0.00017103 -0.00025113 0.00205395 -0.000126493 -1.98128e-05 -0.000182639 0.00209175 8.18646e-05 -5.41574e-05 -3.26886e-05 -8.96424e-06 2.49464e-05 -2.98022e-05 0.00011216 -8.07049e-05 -6.76451e-05 4.46938e-05 0.000182718 -9.47076e-06 0.000189745 6.89804e-05 8.7519e-05 6.87569e-05 -1.7096e-05 -7.98118e-05 -4.64919e-05 -2.93065e-05 
1804.6 0 -0.000143194 0.000868277 -1.22431e-06 -3.5516e-05 0.000699427 0.000177079 -0.000247039 0.00202829 -0.00012295 -6.42473e-05 -0.0001814 0.00203822 9.04158e-05 -5.92045e-05 -3.59579e-05 1.32046e-06 1.0202e-05 -2.07262e-05 0.000113853 -7.24958e-05 -7.07153e-05 4.5135e-05 0.000180159 -1.2265e-05 0.000194044 5.83375e-05 8.85937e-05 6.74961e-05 -2.60445e-05 -7.92565e-05 -5.22554e-05 -2.72168e-05 
1804.95 0 -0.000144775 0.000882611 -9.08268e-06 -4.66222e-05 0.000779526 0.000180622 -0.000242308 0.00200415 -0.000121441 -0.000107347 -0.000179582 0.00198457 0.00010081 -6.65449e-05 -3.83059e-05 1.18568e-05 -6.03369e-06 -1.26707e-05 0.00011412 -6.75987e-05 -7.34255e-05 4.5073e-05 0.000177926 -1.39121e-05 0.000198731 5.00264e-05 8.966e-05 6.7917e-05 -3.4244e-05 -7.95495e-05 -5.66975e-05 -2.49279e-05 
1805.3 0 -0.000144395 0.000897856 -1.70268e-05 -5.86628e-05 0.000859479 0.000180912 -0.000238276 0.00198362 -0.000121798 -0.000145542 -0.000177104 0.00193197 0.00011099 -7.42374e-05 -4.24178e-05 1.908e-05 -2.96302e-05 -7.57576e-06 0.000108812 -6.56309e-05 -7.43639e-05 4.34801e-05 0.000176079 -1.47735e-05 0.000204461 4.34979e-05 9.03188e-05 7.01329e-05 -4.29054e-05 -7.86968e-05 -5.9929e-05 -2.14561e-05 
1805.65 0 -0.000140909 0.000912426 -2.50027e-05 -7.05593e-05 0.000940296 0.000177572 -0.000233825 0.00196695 -0.000124098 -0.000178791 -0.00017366 0.00188159 0.000122829 -8.05855e-05 -4.85857e-05 2.13966e-05 -6.17198e-05 -5.22009e-06 9.72888e-05 -6.59635e-05 -7.37777e-05 3.98434e-05 0.000174592 -1.37006e-05 0.000210205 3.71087e-05 9.07333e-05 7.44664e-05 -5.28116e-05 -7.64881e-05 -6.33032e-05 -1.70945e-05 
1806 0 -0.000134413 0.000923932 -3.23323e-05 -8.09876e-05 0.00102065 0.000170681 -0.000228343 0.00195124 -0.000125528 -0.00021026 -0.000167741 0.00183478 0.00013583 -8.41726e-05 -5.62324e-05 1.84161e-05 -9.77875e-05 -5.35493e-06 8.39217e-05 -7.0208e-05 -7.27793e-05 3.40713e-05 0.000173631 -1.28352e-05 0.000214361 3.17077e-05 9.24236e-05 8.01043e-05 -6.31458e-05 -7.36123e-05 -6.68672e-05 -1.21246e-05 
1806.35 0 -0.000128694 0.000932482 -3.84828e-05 -8.9224e-05 0.00109907 0.000161681 -0.000222697 0.00193377 -0.000123738 -0.000239959 -0.000159849 0.00179133 0.000146443 -8.45382e-05 -6.29751e-05 1.18492e-05 -0.000134437 -7.16863e-06 7.30433e-05 -7.93844e-05 -7.09728e-05 2.75382e-05 0.000172099 -1.49695e-05 0.000217014 2.84242e-05 9.64987e-05 8.59239e-05 -7.29359e-05 -6.92299e-05 -6.98886e-05 -6.41188e-06 
1806.7 0 -0.00012646 0.000940669 -4.34468e-05 -9.47795e-05 0.00117415 0.000151191 -0.000216207 0.00191489 -0.000118486 -0.000266767 -0.000150975 0.00175438 0.000153298 -8.15697e-05 -6.76927e-05 3.81049e-06 -0.0001708 -8.27533e-06 6.40818e-05 -9.12635e-05 -6.84205e-05 2.06974e-05 0.000167864 -1.96676e-05 0.000220456 2.61705e-05 0.000101719 9.11657e-05 -8.26277e-05 -6.33872e-05 -7.30076e-05 -1.04855e-06 
1807.05 0 -0.000126683 0.000949551 -4.69196e-05 -9.84789e-05 0.00124614 0.000140845 -0.000208764 0.00189439 -0.000112497 -0.000290309 -0.000142332 0.00172363 0.000156165 -7.56232e-05 -7.24945e-05 -3.4804e-06 -0.000204459 -9.41952e-06 5.5153e-05 -0.000103839 -6.5956e-05 1.44828e-05 0.000161519 -2.70582e-05 0.000225506 2.53864e-05 0.000106086 9.52469e-05 -9.19686e-05 -5.73384e-05 -7.73521e-05 3.79663e-06 
1807.4 0 -0.000127929 0.000957625 -4.81394e-05 -0.00010269 0.00131717 0.000131845 -0.000201007 0.00187036 -0.000109552 -0.000308966 -0.000133802 0.00169361 0.000154828 -6.54249e-05 -7.85083e-05 -9.04952e-06 -0.000230721 -1.08138e-05 4.56643e-05 -0.000116212 -6.36956e-05 9.9191e-06 0.000155383 -3.52829e-05 0.000229622 2.52158e-05 0.000108312 9.71202e-05 -9.95645e-05 -5.1289e-05 -8.1003e-05 7.94996e-06 
1807.75 0 -0.000127886 0.000964324 -4.76165e-05 -0.000107978 0.00138779 0.000125627 -0.000192199 0.00184393 -0.00010836 -0.000322331 -0.000122594 0.00166004 0.000152652 -5.14888e-05 -8.4458e-05 -1.38601e-05 -0.000248202 -1.12286e-05 3.60796e-05 -0.00012639 -6.19735e-05 7.15606e-06 0.000150703 -3.97973e-05 0.000230179 2.36222e-05 0.000109176 9.55826e-05 -0.00010601 -4.5054e-05 -8.3147e-05 1.13823e-05 
1808.1 0 -0.000125399 0.000970461 -4.62286e-05 -0.000113794 0.00145668 0.000125141 -0.000182573 0.00181755 -0.000104183 -0.000331359 -0.000105974 0.00162151 0.00015368 -3.74e-05 -8.95556e-05 -1.54035e-05 -0.000258435 -1.00307e-05 2.71815e-05 -0.000134281 -6.1471e-05 6.36112e-06 0.000146858 -4.05817e-05 0.000227499 1.99699e-05 0.000109877 9.09064e-05 -0.000111554 -3.88122e-05 -8.59533e-05 1.50143e-05 
1808.45 0 -0.000120661 0.000976192 -4.49131e-05 -0.000119274 0.0015227 0.000129358 -0.000174195 0.00179036 -9.67067e-05 -0.00033499 -8.42655e-05 0.00158088 0.000157273 -2.46342e-05 -9.49638e-05 -1.1567e-05 -0.000263134 -5.55964e-06 1.98888e-05 -0.000141705 -6.3186e-05 7.08327e-06 0.000142513 -4.01928e-05 0.000223535 1.54e-05 0.000109564 8.47203e-05 -0.000116499 -3.30415e-05 -9.0924e-05 1.93595e-05 
1808.8 0 -0.000114416 0.000981142 -4.50542e-05 -0.000123094 0.00158667 0.000134591 -0.000167442 0.0017616 -8.86614e-05 -0.000333184 -5.96003e-05 0.00154033 0.000161888 -1.34228e-05 -0.000101162 -4.56016e-06 -0.000263213 1.00319e-06 1.21756e-05 -0.000148533 -6.79127e-05 7.82803e-06 0.000136451 -4.01942e-05 0.000217609 1.20675e-05 0.000107196 7.8883e-05 -0.000121288 -2.96266e-05 -9.81213e-05 2.55633e-05 
1809.15 0 -0.000109089 0.000986579 -4.59274e-05 -0.000124926 0.00164933 0.000138947 -0.000163814 0.00173181 -8.07907e-05 -0.000327939 -3.44595e-05 0.00150097 0.000167567 -3.47154e-06 -0.000106403 4.08897e-06 -0.000257996 7.03852e-06 1.04633e-06 -0.000153684 -7.44058e-05 7.43249e-06 0.000128956 -4.21751e-05 0.00020783 9.96937e-06 0.000103856 7.46904e-05 -0.000124448 -2.92316e-05 -0.00010507 3.32759e-05 
1809.5 0 -0.000106106 0.000991769 -4.66115e-05 -0.000125825 0.00170915 0.000142012 -0.000165176 0.00170085 -7.3778e-05 -0.000321645 -1.19522e-05 0.00146487 0.000172881 6.8436e-06 -0.000110572 1.47601e-05 -0.000247834 1.14165e-05 -1.35731e-05 -0.000157614 -8.10311e-05 6.06085e-06 0.000121009 -4.60196e-05 0.000195071 7.57696e-06 0.000100339 7.06875e-05 -0.000125254 -3.01771e-05 -0.000109129 4.04993e-05 
1809.85 0 -0.000104822 0.00099412 -4.92719e-05 -0.000126784 0.00176583 0.000143609 -0.000169644 0.00166818 -6.87363e-05 -0.000316769 4.90165e-06 0.00143282 0.00017736 1.81144e-05 -0.00011259 2.85939e-05 -0.000233423 1.47171e-05 -2.97754e-05 -0.000159906 -8.7739e-05 4.26285e-06 0.000112426 -5.05362e-05 0.000180105 3.47029e-06 9.68788e-05 6.52211e-05 -0.000124573 -3.05481e-05 -0.000112033 4.64862e-05 
1810.2 0 -0.000106411 0.000993458 -5.55633e-05 -0.000127068 0.00182085 0.000145836 -0.000176761 0.00163417 -6.3952e-05 -0.000314416 1.44661e-05 0.00140215 0.000184479 2.74157e-05 -0.000112077 4.55915e-05 -0.000215797 1.82199e-05 -4.58663e-05 -0.000160183 -9.52015e-05 1.3447e-06 0.000103114 -5.54872e-05 0.00016346 -2.44581e-06 9.35018e-05 5.82401e-05 -0.000122319 -3.00447e-05 -0.000116131 5.13877e-05 
1810.55 0 -0.000112329 0.000989867 -6.35061e-05 -0.000125724 0.00187619 0.000152101 -0.000187362 0.00159795 -5.71591e-05 -0.000312167 1.68852e-05 0.00136844 0.000194843 3.17263e-05 -0.000112128 6.28156e-05 -0.000197673 2.21939e-05 -6.37341e-05 -0.000160725 -0.00010184 -3.43028e-06 9.2696e-05 -5.9809e-05 0.000146749 -8.98932e-06 9.06401e-05 4.953e-05 -0.00011811 -3.06129e-05 -0.000120947 5.6212e-05 
1810.9 0 -0.00011928 0.000982582 -7.13804e-05 -0.000122921 0.00193137 0.000163939 -0.000198451 0.00155698 -4.75012e-05 -0.000306762 1.47618e-05 0.00132949 0.00020459 3.34573e-05 -0.00011452 7.70337e-05 -0.000181215 2.51024e-05 -8.42983e-05 -0.000161468 -0.000105005 -9.08655e-06 8.14775e-05 -6.07698e-05 0.000131837 -1.41773e-05 8.88869e-05 4.00473e-05 -0.000112686 -3.35805e-05 -0.000125858 6.0113e-05 
1811.25 0 -0.000123573 0.000972004 -7.89573e-05 -0.000118675 0.00198308 0.000178138 -0.000205083 0.00151225 -3.65624e-05 -0.000298553 1.13724e-05 0.00128529 0.00021075 3.463e-05 -0.000118183 8.58654e-05 -0.000167906 2.8074e-05 -0.000103931 -0.00015755 -0.000104561 -1.29849e-05 7.03787e-05 -5.83799e-05 0.00011893 -1.7721e-05 8.74258e-05 3.09376e-05 -0.000106013 -3.7523e-05 -0.000130789 6.15679e-05 
1811.6 0 -0.000124344 0.000961104 -8.53442e-05 -0.00011307 0.00202792 0.000191594 -0.000206942 0.0014646 -2.55192e-05 -0.00028938 6.85878e-06 0.00123842 0.000213404 3.43397e-05 -0.000120978 8.83776e-05 -0.000158124 3.48247e-05 -0.000119429 -0.000147901 -0.000101562 -1.28372e-05 5.96755e-05 -5.49813e-05 0.000106387 -2.17157e-05 8.48094e-05 2.25344e-05 -9.79307e-05 -4.05215e-05 -0.000134477 6.13378e-05 
1811.95 0 -0.000122851 0.000952417 -8.98555e-05 -0.000106787 0.00206553 0.00020424 -0.000208382 0.00141297 -1.37069e-05 -0.000279981 -3.04166e-07 0.00119389 0.000213064 3.1788e-05 -0.000120321 8.43834e-05 -0.000149738 4.52792e-05 -0.000130595 -0.00013611 -9.70993e-05 -1.0482e-05 5.04437e-05 -5.19008e-05 9.31752e-05 -2.73179e-05 8.1007e-05 1.57384e-05 -8.96913e-05 -4.25716e-05 -0.000137314 6.03025e-05 
1812.3 0 -0.000120315 0.000946083 -9.3376e-05 -0.000101239 0.00209835 0.000215497 -0.000211615 0.00135999 -1.60099e-06 -0.000270539 -1.0366e-05 0.00115276 0.00020973 2.8568e-05 -0.000114439 7.66119e-05 -0.000140155 5.66796e-05 -0.000139176 -0.000125118 -9.26107e-05 -9.59031e-06 4.29309e-05 -4.9992e-05 8.07543e-05 -3.3227e-05 7.66256e-05 1.05453e-05 -8.16628e-05 -4.34401e-05 -0.000140087 5.8359e-05 
1812.65 0 -0.000117197 0.000940314 -9.6368e-05 -9.64661e-05 0.00212919 0.000224097 -0.00021411 0.00130751 9.20389e-06 -0.000261947 -2.33827e-05 0.00111394 0.000204992 2.63186e-05 -0.000102882 6.86962e-05 -0.000128155 6.98469e-05 -0.000146922 -0.000116954 -8.92983e-05 -9.83047e-06 3.66746e-05 -4.9527e-05 7.03842e-05 -3.87527e-05 7.21431e-05 5.92544e-06 -7.2985e-05 -4.12645e-05 -0.000139962 5.59282e-05 
1813 0 -0.000114416 0.000934094 -9.92902e-05 -9.20283e-05 0.00216219 0.000230073 -0.00021342 0.00125216 1.79886e-05 -0.000255654 -3.92522e-05 0.00107837 0.000199241 2.41249e-05 -8.60913e-05 6.26592e-05 -0.000112871 8.66495e-05 -0.000154737 -0.000111075 -8.74965e-05 -9.41138e-06 3.25819e-05 -4.9585e-05 6.04957e-05 -4.38427e-05 6.7674e-05 1.46659e-06 -6.38446e-05 -3.56694e-05 -0.000135784 5.32674e-05 
1813.35 0 -0.00011248 0.000927007 -0.000102476 -8.74706e-05 0.00219961 0.000234706 -0.00020961 0.00119177 2.68364e-05 -0.00025248 -5.78873e-05 0.00104503 0.000191831 2.20501e-05 -6.60515e-05 5.98215e-05 -9.54687e-05 0.000104939 -0.000163761 -0.000106416 -8.75908e-05 -9.17616e-06 3.06546e-05 -5.07736e-05 4.96302e-05 -4.8682e-05 6.43459e-05 -3.00125e-06 -5.43883e-05 -2.83515e-05 -0.000129895 5.09521e-05 
1813.7 0 -0.000111233 0.000917569 -0.000105318 -8.20045e-05 0.00223811 0.000239031 -0.000204579 0.00112855 3.78233e-05 -0.000251864 -7.85066e-05 0.0010103 0.000183542 2.23785e-05 -4.61916e-05 6.01003e-05 -7.76564e-05 0.000121249 -0.000172868 -0.000104739 -8.9915e-05 -1.05642e-05 3.00715e-05 -5.46513e-05 3.83682e-05 -5.439e-05 6.27357e-05 -6.53088e-06 -4.39669e-05 -2.35497e-05 -0.000123502 4.89277e-05 
1814.05 0 -0.000109946 0.000905424 -0.00010796 -7.59729e-05 0.00227142 0.000244491 -0.000200315 0.00106612 4.90708e-05 -0.000252107 -9.80121e-05 0.000973593 0.000175555 2.6484e-05 -2.96989e-05 6.06675e-05 -5.91646e-05 0.000135476 -0.000179881 -0.000105427 -9.34267e-05 -1.16548e-05 3.10672e-05 -6.03476e-05 2.73001e-05 -6.15268e-05 6.06202e-05 -9.15328e-06 -3.21707e-05 -2.45718e-05 -0.000116954 4.67465e-05 
1814.4 0 -0.00010762 0.000892853 -0.000111392 -7.11381e-05 0.00229796 0.000251524 -0.000197379 0.0010035 5.76062e-05 -0.000252306 -0.000113102 0.000937902 0.000166515 3.42222e-05 -1.51615e-05 5.92686e-05 -4.11692e-05 0.000148367 -0.000186666 -0.000105856 -9.64449e-05 -1.0427e-05 3.28326e-05 -6.55408e-05 1.64665e-05 -6.88877e-05 5.79645e-05 -1.23623e-05 -2.01693e-05 -3.12364e-05 -0.000111256 4.46934e-05 
1814.75 0 -0.000104903 0.000882112 -0.000115738 -6.82331e-05 0.00232107 0.000260019 -0.000196502 0.000939932 6.3285e-05 -0.000252781 -0.000122668 0.000905484 0.000154138 4.33067e-05 1.00201e-06 5.51246e-05 -2.62804e-05 0.000159534 -0.000194899 -0.000106857 -9.81258e-05 -8.83487e-06 3.31793e-05 -6.83836e-05 5.41849e-06 -7.53132e-05 5.62613e-05 -1.64985e-05 -8.28511e-06 -4.07422e-05 -0.00010498 4.23347e-05 
1815.1 0 -0.000103539 0.000872605 -0.000119921 -6.67359e-05 0.00234513 0.000269753 -0.000197861 0.000875764 6.72142e-05 -0.000255816 -0.000126784 0.000875631 0.00013837 5.16224e-05 1.73188e-05 4.78837e-05 -1.51524e-05 0.000169431 -0.000201604 -0.000109484 -9.91031e-05 -8.14069e-06 3.17724e-05 -6.92e-05 -6.02989e-06 -8.16642e-05 5.51844e-05 -1.98088e-05 4.45073e-06 -4.95305e-05 -9.75866e-05 3.86866e-05 
1815.45 0 -0.000103712 0.000861329 -0.000123727 -6.50096e-05 0.00237096 0.000278343 -0.000202253 0.00081024 6.83429e-05 -0.000263145 -0.000126463 0.00084757 0.00011983 5.82164e-05 3.09133e-05 4.1079e-05 -6.568e-06 0.00017654 -0.000204014 -0.000112299 -0.000100393 -8.47693e-06 3.03273e-05 -7.0793e-05 -1.78406e-05 -8.91873e-05 5.40482e-05 -2.13935e-05 1.67762e-05 -5.52793e-05 -8.95231e-05 3.38648e-05 
1815.8 0 -0.000104285 0.000846474 -0.000126756 -6.39786e-05 0.00239453 0.000283973 -0.000209287 0.000744077 6.44366e-05 -0.000272114 -0.000124652 0.000820372 0.000101088 6.33782e-05 4.39123e-05 3.71369e-05 -1.29303e-08 0.000177872 -0.000203355 -0.000112179 -0.000102488 -9.41356e-06 2.95554e-05 -7.37364e-05 -2.88462e-05 -9.68176e-05 5.29214e-05 -2.31102e-05 2.57264e-05 -5.80406e-05 -8.09048e-05 2.72535e-05 
1816.15 0 -0.000104033 0.000829053 -0.000128334 -6.47412e-05 0.00241136 0.000287771 -0.000216772 0.00067809 5.52935e-05 -0.000278434 -0.00012342 0.000792903 8.66179e-05 6.91967e-05 5.78999e-05 3.55623e-05 5.83369e-06 0.000175737 -0.000202517 -0.000106186 -0.000104887 -1.06191e-05 2.85763e-05 -7.70872e-05 -3.78457e-05 -0.000103042 5.16213e-05 -2.67993e-05 3.01623e-05 -6.01869e-05 -7.39532e-05 1.74196e-05 
1816.5 0 -0.0001032 0.000810058 -0.000129092 -6.57259e-05 0.0024199 0.0002923 -0.000222907 0.000613362 4.33251e-05 -0.000282024 -0.00012175 0.000766133 7.99901e-05 7.59635e-05 7.09686e-05 3.65511e-05 1.24044e-05 0.000174143 -0.000202848 -9.27365e-05 -0.000106094 -1.29175e-05 2.72468e-05 -7.96514e-05 -4.50869e-05 -0.000107984 4.86277e-05 -3.22467e-05 3.09827e-05 -6.30205e-05 -6.89323e-05 6.72699e-06 
1816.85 0 -0.000102664 0.000789267 -0.000129577 -6.56794e-05 0.00242265 0.00029616 -0.000226898 0.000551132 3.21673e-05 -0.000285882 -0.000118704 0.000740211 8.20825e-05 8.31936e-05 8.1566e-05 3.79501e-05 2.07483e-05 0.000172006 -0.000204461 -7.53641e-05 -0.000104412 -1.546e-05 2.64452e-05 -8.19519e-05 -5.18375e-05 -0.000111342 4.33612e-05 -3.95021e-05 3.05411e-05 -6.52692e-05 -6.47805e-05 -1.50561e-06 
1817.2 0 -0.000100574 0.000767582 -0.000129 -6.50966e-05 0.00242329 0.000296376 -0.000228441 0.000489939 2.46522e-05 -0.00028845 -0.000112905 0.000711463 9.01529e-05 8.98885e-05 8.78848e-05 3.55167e-05 3.34355e-05 0.00016874 -0.000207226 -6.12024e-05 -9.97745e-05 -1.55353e-05 2.58118e-05 -8.45286e-05 -5.89962e-05 -0.000113616 3.72263e-05 -4.87278e-05 3.06345e-05 -6.57666e-05 -6.08439e-05 -6.88188e-06 
1817.55 0 -9.65318e-05 0.000746012 -0.000127619 -6.55042e-05 0.00242399 0.000294444 -0.000228447 0.000427408 2.11406e-05 -0.000288217 -0.000102863 0.000676856 9.75728e-05 9.70184e-05 8.89303e-05 2.70618e-05 5.06487e-05 0.00016514 -0.000209456 -5.24809e-05 -9.34202e-05 -1.30033e-05 2.34857e-05 -8.586e-05 -6.53812e-05 -0.000115278 3.13091e-05 -5.90059e-05 3.05213e-05 -6.43717e-05 -5.67362e-05 -1.04669e-05 
1817.9 0 -9.27683e-05 0.000724246 -0.00012671 -6.70463e-05 0.00242502 0.000292135 -0.000226804 0.000364204 2.01932e-05 -0.000285792 -8.93543e-05 0.000635817 0.000100363 0.000107403 8.5821e-05 1.4604e-05 6.77956e-05 0.000159768 -0.000207607 -4.70882e-05 -8.75322e-05 -1.06786e-05 1.89937e-05 -8.57907e-05 -7.00651e-05 -0.000114766 2.50904e-05 -6.84584e-05 3.02535e-05 -6.20176e-05 -5.22664e-05 -1.4031e-05 
1818.25 0 -8.99933e-05 0.000700884 -0.000126922 -6.85937e-05 0.00242533 0.000287333 -0.000220672 0.000304083 1.98191e-05 -0.000283321 -7.43765e-05 0.000589221 9.98561e-05 0.000120798 7.99968e-05 2.48894e-06 8.23207e-05 0.000152426 -0.000200767 -4.38335e-05 -8.24681e-05 -9.7241e-06 1.62701e-05 -8.44275e-05 -7.37401e-05 -0.000111764 1.87048e-05 -7.5742e-05 3.02286e-05 -6.03353e-05 -4.83761e-05 -1.74544e-05 
1818.6 0 -8.68821e-05 0.00067517 -0.000128046 -6.87553e-05 0.00242525 0.000279651 -0.000209534 0.000251253 1.82213e-05 -0.000283006 -6.0847e-05 0.000538339 9.89071e-05 0.000133758 7.25863e-05 -5.75361e-06 9.54271e-05 0.000145435 -0.000191647 -4.37325e-05 -7.71087e-05 -9.89323e-06 1.7853e-05 -8.21641e-05 -7.72225e-05 -0.000107875 1.363e-05 -8.05639e-05 2.8901e-05 -5.90729e-05 -4.5016e-05 -1.918e-05 
1818.95 0 -8.16409e-05 0.000648582 -0.000128475 -6.85849e-05 0.00242605 0.000272244 -0.00019454 0.000205679 1.7252e-05 -0.000283307 -4.96122e-05 0.000485479 9.82672e-05 0.000144824 6.4541e-05 -1.03648e-05 0.00010948 0.000142587 -0.00018432 -4.67078e-05 -7.12282e-05 -1.05539e-05 2.13937e-05 -7.89216e-05 -7.94432e-05 -0.000103444 1.02062e-05 -8.37089e-05 2.50066e-05 -5.71842e-05 -4.15116e-05 -1.87451e-05 
1819.3 0 -7.41894e-05 0.000623152 -0.00012627 -6.91828e-05 0.00242746 0.00026552 -0.00017757 0.000163003 2.03267e-05 -0.000282344 -3.82858e-05 0.000432193 9.62004e-05 0.000153468 5.6103e-05 -1.30977e-05 0.000124637 0.000146803 -0.000180726 -5.06391e-05 -6.51455e-05 -1.09155e-05 2.45764e-05 -7.6249e-05 -8.009e-05 -9.7982e-05 8.08516e-06 -8.59479e-05 1.96652e-05 -5.40894e-05 -3.83379e-05 -1.69484e-05 
1819.65 0 -6.61096e-05 0.000598725 -0.000122346 -7.03258e-05 0.00242738 0.000256883 -0.000159854 0.00012036 2.92992e-05 -0.000280369 -2.46859e-05 0.000379427 9.19095e-05 0.000158168 4.82255e-05 -1.50459e-05 0.00013679 0.000157736 -0.000177142 -5.57189e-05 -5.99517e-05 -1.06575e-05 2.82381e-05 -7.59102e-05 -8.06596e-05 -9.35955e-05 6.34041e-06 -8.72652e-05 1.50859e-05 -5.01347e-05 -3.57249e-05 -1.5054e-05 
1820 0 -6.00334e-05 0.000573915 -0.000119679 -7.15752e-05 0.00242539 0.000244955 -0.000141711 7.7968e-05 4.39908e-05 -0.0002789 -1.1798e-05 0.000327568 8.76461e-05 0.000157523 4.04288e-05 -1.72736e-05 0.000144418 0.000171571 -0.000167148 -6.13848e-05 -5.56665e-05 -1.01254e-05 3.29879e-05 -7.64549e-05 -8.11355e-05 -9.10924e-05 4.45891e-06 -8.84169e-05 1.18815e-05 -4.61013e-05 -3.37463e-05 -1.44546e-05 
1820.35 0 -5.65938e-05 0.000549311 -0.000118528 -7.33937e-05 0.00242037 0.000230639 -0.000125459 3.84112e-05 6.42277e-05 -0.000279421 -3.06439e-06 0.000276168 8.3817e-05 0.00015167 3.0143e-05 -2.01279e-05 0.000149033 0.000184795 -0.000148361 -6.56406e-05 -5.33916e-05 -9.6841e-06 3.65442e-05 -7.58794e-05 -8.09173e-05 -8.88446e-05 3.01653e-06 -9.11273e-05 9.60623e-06 -4.27074e-05 -3.3656e-05 -1.49091e-05 
1820.7 0 -5.46083e-05 0.000524933 -0.000117849 -7.49832e-05 0.00241191 0.0002166 -0.000111173 1.9521e-06 8.83958e-05 -0.000280693 3.69292e-06 0.000225725 7.84392e-05 0.00014061 1.57234e-05 -2.28745e-05 0.000150943 0.000195691 -0.000123268 -6.6805e-05 -5.41966e-05 -8.56619e-06 3.8202e-05 -7.37477e-05 -8.06183e-05 -8.40542e-05 1.12839e-06 -9.50906e-05 5.85646e-06 -4.09323e-05 -3.606e-05 -1.62341e-05 
1821.05 0 -5.39082e-05 0.0005017 -0.000118141 -7.54842e-05 0.00240193 0.000204642 -9.81311e-05 -3.51783e-05 0.000112866 -0.000281374 1.35374e-05 0.000174694 7.12491e-05 0.00012631 -1.47829e-06 -2.65735e-05 0.000149162 0.000202197 -9.71663e-05 -6.21056e-05 -5.58636e-05 -6.6847e-06 3.90968e-05 -7.00053e-05 -7.97946e-05 -7.56955e-05 -2.45395e-06 -9.86384e-05 -4.0926e-07 -4.02209e-05 -3.92027e-05 -1.91753e-05 
1821.4 0 -5.4784e-05 0.000480642 -0.000120154 -7.49528e-05 0.00238996 0.000195333 -8.67482e-05 -7.51468e-05 0.000137091 -0.000283545 2.80401e-05 0.000122653 6.51789e-05 0.000112907 -1.92296e-05 -3.27882e-05 0.00014151 0.000203105 -7.24222e-05 -4.99137e-05 -5.63957e-05 -5.31492e-06 3.89317e-05 -6.38706e-05 -7.57751e-05 -6.64378e-05 -7.88155e-06 -0.000100812 -6.9107e-06 -3.83615e-05 -4.14162e-05 -2.43529e-05 
1821.75 0 -5.55622e-05 0.00045925 -0.000123177 -7.396e-05 0.00237502 0.000189823 -7.59784e-05 -0.000117238 0.000161769 -0.000289185 4.24219e-05 7.09521e-05 6.17419e-05 0.00010162 -3.69021e-05 -4.20957e-05 0.00013055 0.000198676 -4.80893e-05 -3.10869e-05 -5.58288e-05 -5.47391e-06 3.63055e-05 -5.57833e-05 -6.8677e-05 -5.87825e-05 -1.44036e-05 -0.000101139 -1.13299e-05 -3.49785e-05 -4.25946e-05 -3.11009e-05 
1822.1 0 -5.43399e-05 0.000435862 -0.000125841 -7.23054e-05 0.00235801 0.000187587 -6.42231e-05 -0.000159735 0.000184095 -0.000296851 5.43094e-05 1.98458e-05 6.05361e-05 9.2318e-05 -5.37836e-05 -5.30295e-05 0.000122431 0.000190537 -2.46133e-05 -9.40972e-06 -5.42629e-05 -6.29188e-06 3.10956e-05 -4.82183e-05 -6.20718e-05 -5.30909e-05 -2.159e-05 -9.86101e-05 -1.37328e-05 -2.95413e-05 -4.32774e-05 -3.84786e-05 
1822.45 0 -5.12498e-05 0.00041189 -0.000126225 -6.98624e-05 0.00234029 0.000184459 -5.18969e-05 -0.000202508 0.00020148 -0.000305771 6.61142e-05 -3.08599e-05 6.10742e-05 8.31275e-05 -6.91985e-05 -6.22124e-05 0.000119228 0.00018139 -4.63217e-06 1.07754e-05 -5.0887e-05 -5.76325e-06 2.47231e-05 -4.19589e-05 -5.72128e-05 -4.78137e-05 -3.03572e-05 -9.28738e-05 -1.58101e-05 -2.243e-05 -4.31502e-05 -4.50405e-05 
1822.8 0 -4.72654e-05 0.000388789 -0.000124879 -6.66556e-05 0.00232269 0.000177471 -3.91158e-05 -0.000248395 0.000213759 -0.00031563 8.08893e-05 -8.21847e-05 6.11167e-05 7.34025e-05 -8.19381e-05 -6.98101e-05 0.000119441 0.000172482 8.16162e-06 2.7556e-05 -4.70276e-05 -4.25887e-06 1.85981e-05 -3.56073e-05 -5.31194e-05 -4.22202e-05 -4.06544e-05 -8.45737e-05 -1.72605e-05 -1.57817e-05 -4.18714e-05 -4.94389e-05 
1823.15 0 -4.31902e-05 0.000366619 -0.000123376 -6.1621e-05 0.00230494 0.000167331 -2.47814e-05 -0.000297866 0.0002226 -0.000323297 9.88796e-05 -0.000134004 5.85406e-05 6.59865e-05 -8.92877e-05 -7.76308e-05 0.000120997 0.000161824 1.18372e-05 4.18226e-05 -4.36608e-05 -4.33474e-06 1.23781e-05 -2.89946e-05 -4.82466e-05 -3.73413e-05 -5.02827e-05 -7.58056e-05 -1.77849e-05 -1.22237e-05 -3.97286e-05 -5.2363e-05 
1823.5 0 -3.75205e-05 0.000344591 -0.00012192 -5.53552e-05 0.00228711 0.00015489 -9.15811e-06 -0.000348766 0.000229983 -0.000325043 0.000118703 -0.000183019 5.33202e-05 6.19538e-05 -9.04229e-05 -8.5729e-05 0.000121837 0.000146989 5.98174e-06 5.38731e-05 -4.09794e-05 -8.35983e-06 5.36887e-06 -2.3048e-05 -4.15394e-05 -3.30896e-05 -5.79034e-05 -6.95184e-05 -1.84908e-05 -1.22175e-05 -3.81586e-05 -5.62855e-05 
1823.85 0 -2.90002e-05 0.000321676 -0.000119658 -4.97117e-05 0.00226819 0.000140245 6.94154e-06 -0.000400543 0.00023489 -0.000320319 0.000140167 -0.000226925 4.68897e-05 6.09991e-05 -8.69472e-05 -9.41289e-05 0.000119847 0.000129789 -7.05443e-06 6.52055e-05 -3.83747e-05 -1.64415e-05 -2.16959e-06 -1.80724e-05 -3.44084e-05 -2.92351e-05 -6.35423e-05 -6.60981e-05 -2.0472e-05 -1.52776e-05 -3.96303e-05 -6.22318e-05 
1824.2 0 -2.02651e-05 0.000297626 -0.000115648 -4.41544e-05 0.00224587 0.000123932 2.23902e-05 -0.000453433 0.000234147 -0.00031057 0.000162927 -0.000267025 3.97001e-05 6.19339e-05 -7.93119e-05 -0.00010198 0.00011676 0.000112813 -2.2194e-05 7.49711e-05 -3.49742e-05 -2.66547e-05 -1.04241e-05 -1.43237e-05 -2.97081e-05 -2.596e-05 -6.67426e-05 -6.48892e-05 -2.46876e-05 -2.05287e-05 -4.41423e-05 -6.81271e-05 
1824.55 0 -1.25176e-05 0.000274506 -0.000109714 -3.83576e-05 0.00222108 0.000105756 3.71147e-05 -0.000506664 0.00022712 -0.000294894 0.000184977 -0.000304828 3.27764e-05 6.22238e-05 -6.81413e-05 -0.000106587 0.000116207 9.81376e-05 -3.64082e-05 7.98223e-05 -3.02948e-05 -3.64565e-05 -2.02307e-05 -1.24088e-05 -2.77725e-05 -2.255e-05 -6.78647e-05 -6.59651e-05 -2.86287e-05 -2.52074e-05 -4.87964e-05 -7.23406e-05 
1824.9 0 -4.90769e-06 0.000254982 -0.000102099 -3.43104e-05 0.00219371 8.54639e-05 5.19024e-05 -0.00055997 0.000215561 -0.000272765 0.000204649 -0.000340443 2.85996e-05 6.12625e-05 -5.49564e-05 -0.000108229 0.000117518 8.794e-05 -4.96123e-05 8.02413e-05 -2.52806e-05 -4.53522e-05 -3.10021e-05 -1.25841e-05 -2.62568e-05 -1.84691e-05 -6.86168e-05 -6.83495e-05 -2.92016e-05 -2.82211e-05 -5.16995e-05 -7.41341e-05 
1825.25 0 -1.0342e-08 0.000238952 -9.44501e-05 -3.23049e-05 0.00216131 6.11253e-05 6.63952e-05 -0.000611686 0.000201395 -0.000248869 0.000220481 -0.000374453 2.93817e-05 5.99643e-05 -4.08882e-05 -0.000107793 0.000116798 8.06248e-05 -6.32333e-05 7.93612e-05 -2.25347e-05 -5.38608e-05 -4.16695e-05 -1.43521e-05 -2.15402e-05 -1.4162e-05 -6.96544e-05 -7.06323e-05 -2.6871e-05 -3.04481e-05 -5.44199e-05 -7.42925e-05 
1825.6 0 1.1365e-06 0.000224378 -8.86481e-05 -3.16939e-05 0.00212404 3.19077e-05 7.91574e-05 -0.000659521 0.000186969 -0.000228794 0.000231129 -0.000407463 3.41897e-05 5.88653e-05 -2.77979e-05 -0.000104967 0.000111273 7.41156e-05 -7.95755e-05 7.76441e-05 -2.24332e-05 -6.16371e-05 -5.12995e-05 -1.8319e-05 -1.275e-05 -1.01514e-05 -7.06147e-05 -7.32245e-05 -2.39066e-05 -3.26772e-05 -5.74611e-05 -7.40945e-05 
1825.95 0 -2.43286e-07 0.000208805 -8.62232e-05 -3.10104e-05 0.00208554 1.38068e-06 8.7947e-05 -0.000702434 0.000176707 -0.000212133 0.000235315 -0.000440449 4.05455e-05 5.95102e-05 -1.44165e-05 -0.000102591 0.000103838 6.77063e-05 -0.000101333 7.31517e-05 -2.32238e-05 -6.85773e-05 -6.05587e-05 -2.41862e-05 -3.64308e-06 -6.85728e-06 -7.19486e-05 -7.77579e-05 -2.21745e-05 -3.57274e-05 -5.87626e-05 -7.34578e-05 
1826.3 0 -2.68712e-06 0.00018997 -8.56843e-05 -2.96298e-05 0.00204798 -2.60061e-05 9.14634e-05 -0.000742697 0.00017624 -0.000197053 0.000233827 -0.000476051 4.73749e-05 6.17184e-05 -4.43757e-07 -0.000103235 9.74497e-05 6.01236e-05 -0.000128031 6.67767e-05 -2.53621e-05 -7.32033e-05 -7.01835e-05 -2.99917e-05 1.9631e-06 -4.75903e-06 -7.35142e-05 -8.39122e-05 -2.12447e-05 -3.81717e-05 -5.68879e-05 -7.28577e-05 
1826.65 0 -4.71542e-06 0.000166727 -8.33347e-05 -2.93655e-05 0.00200854 -4.86276e-05 9.13825e-05 -0.000782602 0.000186766 -0.000183073 0.000229008 -0.00051741 5.31876e-05 6.61867e-05 1.075e-05 -0.000105835 9.04011e-05 5.16572e-05 -0.000154905 6.11283e-05 -3.00834e-05 -7.48307e-05 -8.0497e-05 -3.5235e-05 3.81845e-06 -3.67261e-06 -7.41153e-05 -9.06954e-05 -2.05038e-05 -3.8441e-05 -5.19609e-05 -7.11082e-05 
1827 0 -6.96625e-06 0.000140726 -7.84607e-05 -3.03621e-05 0.00196265 -6.94119e-05 9.05401e-05 -0.000822404 0.00020284 -0.000172123 0.000220152 -0.000562524 5.62977e-05 7.25333e-05 1.83643e-05 -0.000109384 8.22429e-05 4.41327e-05 -0.000178307 5.65829e-05 -3.78168e-05 -7.32847e-05 -9.22716e-05 -3.90836e-05 2.32051e-06 -3.31029e-06 -7.37288e-05 -9.74212e-05 -2.03689e-05 -3.79689e-05 -4.55122e-05 -6.81801e-05 
1827.35 0 -1.15897e-05 0.000113999 -7.36498e-05 -3.20939e-05 0.00190948 -9.19226e-05 8.89399e-05 -0.000862869 0.00021721 -0.000166097 0.000203903 -0.000605421 5.77976e-05 7.64308e-05 2.09277e-05 -0.000112496 7.48101e-05 3.75872e-05 -0.000196678 5.19505e-05 -4.65411e-05 -6.71206e-05 -0.000105494 -4.20834e-05 -2.33224e-06 -4.06131e-06 -7.36286e-05 -0.000102345 -2.13494e-05 -3.82908e-05 -4.03626e-05 -6.70007e-05 
1827.7 0 -1.82451e-05 8.86113e-05 -7.00711e-05 -3.38993e-05 0.00185144 -0.000113498 8.5786e-05 -0.000902228 0.00022594 -0.00016336 0.000177542 -0.000643874 5.9022e-05 7.84334e-05 1.76449e-05 -0.000114057 6.81796e-05 3.12416e-05 -0.000208997 4.51062e-05 -5.34016e-05 -5.68855e-05 -0.000118374 -4.45237e-05 -7.55934e-06 -6.07265e-06 -7.45002e-05 -0.000104211 -2.31465e-05 -3.89583e-05 -3.69487e-05 -6.84044e-05 
1828.05 0 -2.46428e-05 6.68599e-05 -6.64793e-05 -3.54476e-05 0.00179138 -0.000129659 8.16576e-05 -0.00093698 0.000229469 -0.000161531 0.000144185 -0.000677117 5.88674e-05 8.15184e-05 1.21374e-05 -0.000114139 6.09802e-05 2.74573e-05 -0.000213928 3.43551e-05 -5.8107e-05 -4.38214e-05 -0.000129129 -4.71098e-05 -1.06452e-05 -9.83089e-06 -7.54574e-05 -0.000103823 -2.59848e-05 -3.96022e-05 -3.37226e-05 -7.27893e-05 
1828.4 0 -2.87734e-05 4.91231e-05 -6.20075e-05 -3.83844e-05 0.0017325 -0.000140282 7.74039e-05 -0.000967117 0.000228172 -0.000158699 0.000109143 -0.000703586 5.66224e-05 8.58669e-05 6.71834e-06 -0.000112618 5.13039e-05 2.90141e-05 -0.000214187 1.99586e-05 -6.2429e-05 -2.94795e-05 -0.000137694 -4.91906e-05 -1.14243e-05 -1.53213e-05 -7.53059e-05 -0.000102043 -3.14013e-05 -3.94662e-05 -2.98971e-05 -8.07288e-05 
1828.75 0 -3.07355e-05 3.44471e-05 -5.75409e-05 -4.23567e-05 0.00167706 -0.000146677 7.56995e-05 -0.000994008 0.000219978 -0.000154861 7.64974e-05 -0.000724983 5.22116e-05 8.95511e-05 2.25792e-06 -0.000109766 3.82606e-05 3.57511e-05 -0.000215349 3.12455e-06 -6.69101e-05 -1.58345e-05 -0.000144294 -4.81927e-05 -1.17004e-05 -2.14414e-05 -7.42656e-05 -9.75311e-05 -3.89987e-05 -3.74136e-05 -2.71475e-05 -9.00469e-05 
1829.1 0 -3.25885e-05 2.30171e-05 -5.49204e-05 -4.55435e-05 0.00162437 -0.000151518 7.7692e-05 -0.00101642 0.000205652 -0.000150662 4.9576e-05 -0.000744939 4.56521e-05 9.14606e-05 1.17319e-06 -0.000105946 2.40836e-05 4.75397e-05 -0.000220565 -1.26308e-05 -7.02627e-05 -3.04124e-06 -0.000148562 -4.45384e-05 -1.25781e-05 -2.73059e-05 -7.31532e-05 -9.12672e-05 -4.64482e-05 -3.36716e-05 -2.69351e-05 -9.84424e-05 
1829.45 0 -3.49638e-05 1.46725e-05 -5.32418e-05 -4.73789e-05 0.00157447 -0.000157743 8.09279e-05 -0.00103327 0.000189719 -0.000144409 2.77077e-05 -0.00076455 3.76477e-05 9.35233e-05 4.36489e-06 -0.000102539 1.19935e-05 6.49737e-05 -0.000230295 -2.33038e-05 -7.19763e-05 1.02431e-05 -0.000150259 -4.10447e-05 -1.40503e-05 -3.381e-05 -7.11545e-05 -8.68963e-05 -5.19181e-05 -2.85953e-05 -2.79715e-05 -0.000105503 
1829.8 0 -3.70776e-05 6.18644e-06 -5.14448e-05 -4.79538e-05 0.00152872 -0.000164705 8.30377e-05 -0.0010464 0.000175925 -0.000135943 8.32528e-06 -0.000781826 2.88822e-05 9.7674e-05 1.00678e-05 -0.000101177 2.72104e-06 8.72059e-05 -0.000242704 -2.80469e-05 -7.15908e-05 2.31743e-05 -0.000150128 -3.89457e-05 -1.60289e-05 -4.08046e-05 -6.93571e-05 -8.63036e-05 -5.5283e-05 -2.23136e-05 -2.8876e-05 -0.000111148 
1830.15 0 -3.80454e-05 -7.38946e-06 -5.0229e-05 -4.64331e-05 0.00148748 -0.000170571 8.38184e-05 -0.00105938 0.000165242 -0.000129098 -8.5944e-06 -0.000795782 2.10781e-05 0.000103994 1.9145e-05 -0.000100598 -4.79559e-06 0.000111437 -0.000255189 -2.76843e-05 -6.85063e-05 3.4028e-05 -0.000149454 -3.81683e-05 -1.92857e-05 -4.72241e-05 -6.90088e-05 -8.82694e-05 -5.74844e-05 -1.57387e-05 -2.93709e-05 -0.000114438 
1830.5 0 -3.78226e-05 -2.678e-05 -4.89215e-05 -4.28131e-05 0.00144773 -0.000175556 8.32268e-05 -0.00107527 0.000158065 -0.000124965 -2.20418e-05 -0.000807704 1.46689e-05 0.000111067 3.41111e-05 -9.87694e-05 -1.08315e-05 0.000134366 -0.00026684 -2.47852e-05 -6.39044e-05 4.29984e-05 -0.0001475 -3.80152e-05 -2.45087e-05 -5.32487e-05 -6.8476e-05 -9.0233e-05 -5.84977e-05 -9.15665e-06 -2.96243e-05 -0.000114964 
1830.85 0 -3.70985e-05 -4.8484e-05 -4.66686e-05 -3.78243e-05 0.00140432 -0.000179379 8.11586e-05 -0.00109302 0.000153153 -0.000120662 -3.40298e-05 -0.000817986 8.38437e-06 0.000117825 5.38039e-05 -9.64919e-05 -1.53124e-05 0.000154527 -0.000277729 -2.06337e-05 -5.94106e-05 5.15387e-05 -0.000143748 -3.75466e-05 -3.12691e-05 -5.91728e-05 -6.59167e-05 -9.22361e-05 -5.80114e-05 -3.46536e-06 -2.99827e-05 -0.000112756 
1831.2 0 -3.70791e-05 -6.88937e-05 -4.37392e-05 -3.34326e-05 0.00135787 -0.000179963 7.84561e-05 -0.00110799 0.000150315 -0.000114533 -4.72454e-05 -0.000826071 3.21955e-06 0.000122523 7.57082e-05 -9.44185e-05 -1.88143e-05 0.000171531 -0.000287248 -1.41373e-05 -5.54478e-05 6.01555e-05 -0.000140798 -3.74911e-05 -3.97277e-05 -6.43915e-05 -6.12815e-05 -9.56962e-05 -5.58833e-05 -3.02754e-08 -3.03022e-05 -0.000107351 
1831.55 0 -3.83213e-05 -8.74946e-05 -3.99143e-05 -3.17745e-05 0.00131233 -0.000176041 7.62126e-05 -0.00111728 0.000149677 -0.000103972 -6.36351e-05 -0.000833345 8.36964e-07 0.000126103 9.65769e-05 -9.23152e-05 -2.39582e-05 0.000183045 -0.000292578 -6.40407e-06 -5.21052e-05 6.80255e-05 -0.000139943 -3.8971e-05 -4.96477e-05 -6.95254e-05 -5.60846e-05 -9.96163e-05 -5.21501e-05 2.18721e-06 -2.98066e-05 -9.95806e-05 
1831.9 0 -4.07596e-05 -0.000105663 -3.61501e-05 -3.06409e-05 0.00126883 -0.000168305 7.4798e-05 -0.00112163 0.000148279 -8.82243e-05 -8.41495e-05 -0.000841858 2.1672e-07 0.000130035 0.000111888 -9.09812e-05 -3.10607e-05 0.000187853 -0.000290148 2.94694e-07 -5.09844e-05 7.43121e-05 -0.00014166 -4.00705e-05 -5.91346e-05 -7.49676e-05 -5.26945e-05 -0.000101352 -4.73575e-05 4.94848e-06 -2.88955e-05 -9.23677e-05 
1832.25 0 -4.20499e-05 -0.000124138 -3.27334e-05 -2.77251e-05 0.00122548 -0.000158039 7.43272e-05 -0.00112144 0.000142573 -7.1176e-05 -0.000103864 -0.000852693 -5.98503e-07 0.000132241 0.000118813 -8.96113e-05 -3.78128e-05 0.000188764 -0.00028032 4.2433e-06 -5.32142e-05 8.02671e-05 -0.000145575 -3.93067e-05 -6.62764e-05 -8.00219e-05 -5.11919e-05 -9.89032e-05 -4.49719e-05 7.65152e-06 -2.81702e-05 -8.7697e-05 
1832.6 0 -4.08472e-05 -0.000143013 -2.75569e-05 -2.516e-05 0.00118032 -0.000147034 7.3783e-05 -0.00111736 0.000129444 -5.41665e-05 -0.000117921 -0.000865214 -3.4673e-06 0.000132372 0.000117858 -8.74521e-05 -4.45683e-05 0.000187433 -0.000267528 5.23298e-06 -5.75326e-05 8.62436e-05 -0.000148776 -3.57406e-05 -7.13449e-05 -8.37745e-05 -4.90269e-05 -9.36427e-05 -4.59888e-05 8.56755e-06 -2.83402e-05 -8.51146e-05 
1832.95 0 -3.73653e-05 -0.000159986 -1.99627e-05 -2.4504e-05 0.00113269 -0.000137879 7.18545e-05 -0.00110884 0.000108667 -3.65007e-05 -0.000127569 -0.000876691 -8.70857e-06 0.000133967 0.000112023 -8.59452e-05 -5.29892e-05 0.000184232 -0.000255013 5.30223e-06 -6.19434e-05 8.94868e-05 -0.000149954 -2.76786e-05 -7.52428e-05 -8.37613e-05 -4.54399e-05 -8.87773e-05 -4.80632e-05 8.14322e-06 -3.19443e-05 -8.37451e-05 
1833.3 0 -3.24216e-05 -0.000173073 -1.22896e-05 -2.46807e-05 0.00108342 -0.000128988 6.94472e-05 -0.00109493 8.49548e-05 -1.72217e-05 -0.000136398 -0.000885211 -1.58784e-05 0.000138817 0.000104158 -8.51941e-05 -6.33449e-05 0.000178766 -0.000242788 6.76764e-06 -6.45497e-05 8.92551e-05 -0.000149395 -1.55309e-05 -7.74679e-05 -8.01389e-05 -4.14865e-05 -8.54642e-05 -5.00615e-05 7.40528e-06 -3.9546e-05 -8.30178e-05 
1833.65 0 -2.72892e-05 -0.0001831 -6.60759e-06 -2.55837e-05 0.00103474 -0.000119342 6.82473e-05 -0.00107803 6.35167e-05 2.75619e-06 -0.000144882 -0.000889104 -2.40672e-05 0.000146956 9.48979e-05 -8.53345e-05 -7.1972e-05 0.000173069 -0.000230268 1.16506e-05 -6.37781e-05 8.65945e-05 -0.000147271 -2.17302e-06 -7.85983e-05 -7.68448e-05 -3.84113e-05 -8.27516e-05 -5.17206e-05 7.82803e-06 -4.80291e-05 -8.24027e-05 
1834 0 -2.15225e-05 -0.000193188 -3.15278e-06 -2.6936e-05 0.000989681 -0.000111396 6.80649e-05 -0.00106216 4.60944e-05 1.93362e-05 -0.000151356 -0.000888136 -3.24696e-05 0.000158172 8.31596e-05 -8.74503e-05 -7.41403e-05 0.000170404 -0.000216976 2.20705e-05 -6.16567e-05 8.13675e-05 -0.00014376 8.02224e-06 -7.98619e-05 -7.52539e-05 -3.73032e-05 -7.97157e-05 -5.36388e-05 1.00557e-05 -5.49888e-05 -8.23652e-05 
1834.35 0 -1.56612e-05 -0.000206306 -8.07896e-07 -2.79888e-05 0.000948895 -0.000106335 6.76972e-05 -0.00105015 3.16254e-05 2.9815e-05 -0.000155036 -0.000882907 -4.02819e-05 0.000170021 6.85874e-05 -9.27147e-05 -6.96722e-05 0.000169299 -0.000204978 3.83457e-05 -6.2145e-05 7.42794e-05 -0.000139152 1.40448e-05 -8.27025e-05 -7.40341e-05 -3.77413e-05 -7.76441e-05 -5.58751e-05 1.18431e-05 -5.9042e-05 -8.36543e-05 
1834.7 0 -1.14002e-05 -0.000222306 1.75986e-06 -2.91031e-05 0.000910678 -0.000102435 6.56166e-05 -0.00104367 2.08714e-05 3.28114e-05 -0.000158393 -0.00087522 -4.83194e-05 0.00017978 5.36433e-05 -0.000101062 -6.18352e-05 0.000166703 -0.000197172 5.78649e-05 -6.51079e-05 6.75772e-05 -0.000134451 1.91451e-05 -8.86491e-05 -7.28658e-05 -4.01189e-05 -7.76248e-05 -5.83893e-05 1.10376e-05 -5.97882e-05 -8.58514e-05 
1835.05 0 -8.52493e-06 -0.000239449 3.78156e-06 -2.98611e-05 0.000871037 -9.46158e-05 6.03856e-05 -0.00104321 1.5927e-05 2.94042e-05 -0.000166209 -0.00086963 -5.77932e-05 0.000185257 4.03514e-05 -0.000109009 -5.17112e-05 0.000162691 -0.000193016 7.82706e-05 -6.64499e-05 6.0815e-05 -0.000132049 2.52749e-05 -9.84051e-05 -7.30816e-05 -4.4525e-05 -7.81422e-05 -6.28421e-05 8.24676e-06 -5.84775e-05 -8.93219e-05 
1835.4 0 -6.19424e-06 -0.000257608 4.56527e-06 -2.86185e-05 0.00082505 -8.09499e-05 5.43726e-05 -0.0010454 1.63284e-05 2.24789e-05 -0.000178468 -0.000869727 -6.70276e-05 0.000186927 2.89737e-05 -0.000114008 -4.00631e-05 0.000158763 -0.000190033 9.79085e-05 -6.34404e-05 5.30143e-05 -0.000133117 3.13159e-05 -0.000109607 -7.58519e-05 -4.88583e-05 -7.6777e-05 -6.83631e-05 5.54894e-06 -5.56402e-05 -9.58145e-05 
1835.75 0 -2.1349e-06 -0.000276181 4.64445e-06 -2.58161e-05 0.000769624 -6.6833e-05 5.23608e-05 -0.00104728 2.02333e-05 1.39796e-05 -0.000192781 -0.00087429 -7.51109e-05 0.000187525 2.08632e-05 -0.000115997 -2.68467e-05 0.000156149 -0.000186769 0.000114401 -5.58328e-05 4.67409e-05 -0.000135718 3.52578e-05 -0.000118026 -8.00706e-05 -5.25121e-05 -7.35603e-05 -7.37491e-05 3.45397e-06 -5.1672e-05 -0.000104834 
1836.1 0 5.99127e-06 -0.000292629 4.34175e-06 -2.34626e-05 0.000706548 -5.55278e-05 5.56259e-05 -0.00104794 2.68762e-05 4.00923e-06 -0.000205773 -0.000881464 -8.14855e-05 0.000188337 1.7785e-05 -0.000115246 -1.10547e-05 0.000154729 -0.000184385 0.000127737 -4.62703e-05 4.29393e-05 -0.000138155 3.67011e-05 -0.000123174 -8.29005e-05 -5.73802e-05 -6.94525e-05 -7.9268e-05 2.30748e-06 -4.82799e-05 -0.000113498 
1836.45 0 1.6436e-05 -0.000305613 4.84632e-06 -2.22818e-05 0.000641555 -4.61978e-05 6.43472e-05 -0.0010469 3.49683e-05 -9.61572e-06 -0.000213471 -0.00088903 -8.47913e-05 0.000187992 2.03547e-05 -0.000113359 6.28543e-06 0.000153476 -0.000184525 0.000138495 -3.7027e-05 4.15061e-05 -0.000141916 3.79406e-05 -0.000127212 -8.47464e-05 -6.39941e-05 -6.44666e-05 -8.39522e-05 1.35537e-06 -4.52186e-05 -0.000119397 
1836.8 0 2.67415e-05 -0.000317011 5.8291e-06 -2.12647e-05 0.000578671 -3.75412e-05 7.88201e-05 -0.00104585 4.26678e-05 -2.72287e-05 -0.00021423 -0.000894118 -8.5164e-05 0.000185699 2.8513e-05 -0.000112743 2.27264e-05 0.000150308 -0.000187414 0.000144617 -2.66562e-05 4.14651e-05 -0.000147907 4.16711e-05 -0.000133005 -8.7101e-05 -7.09791e-05 -5.83566e-05 -8.72236e-05 -5.27625e-07 -4.16884e-05 -0.000122689 
1837.15 0 3.77604e-05 -0.000328889 5.38384e-06 -1.99649e-05 0.000517854 -2.97043e-05 9.82402e-05 -0.0010456 4.91871e-05 -4.57844e-05 -0.000208169 -0.000897575 -8.46964e-05 0.000182145 3.99262e-05 -0.000113356 3.50573e-05 0.000143232 -0.00019234 0.000145454 -1.55161e-05 4.01899e-05 -0.000153697 4.81886e-05 -0.000140445 -8.9638e-05 -7.63814e-05 -5.27117e-05 -8.89445e-05 -2.53849e-06 -3.75831e-05 -0.000123826 
1837.5 0 5.11604e-05 -0.000341516 3.89449e-06 -1.87453e-05 0.000459446 -2.39438e-05 0.000121547 -0.00104569 5.5238e-05 -6.23779e-05 -0.000197128 -0.000900831 -8.43504e-05 0.000177309 5.1739e-05 -0.000114137 4.30617e-05 0.000132387 -0.000198326 0.000142734 -6.20828e-06 3.67362e-05 -0.00015695 5.62148e-05 -0.00014906 -9.20361e-05 -7.88822e-05 -4.93466e-05 -8.93105e-05 -2.81643e-06 -3.28491e-05 -0.000123571 
1837.85 0 6.33755e-05 -0.00035528 2.03327e-06 -1.70417e-05 0.000405991 -2.2402e-05 0.000146756 -0.00104852 6.20125e-05 -7.43377e-05 -0.000183459 -0.000904614 -8.20414e-05 0.000171521 6.05136e-05 -0.000114718 4.88101e-05 0.000118581 -0.000202128 0.000138287 1.65236e-06 3.21088e-05 -0.000157476 6.50424e-05 -0.000159215 -9.4627e-05 -7.80952e-05 -4.79222e-05 -8.90362e-05 3.82742e-08 -2.89003e-05 -0.00012282 
1838.2 0 7.11631e-05 -0.000369038 -2.04685e-07 -1.33615e-05 0.000357487 -2.89738e-05 0.000171202 -0.00105542 6.79544e-05 -7.98547e-05 -0.000171613 -0.000909056 -7.55558e-05 0.000166854 6.48303e-05 -0.000114989 5.50706e-05 0.00010221 -0.000200256 0.000133593 1.07594e-05 2.65605e-05 -0.000156375 7.3677e-05 -0.000168643 -9.76564e-05 -7.45379e-05 -4.76745e-05 -8.7045e-05 4.49159e-06 -2.76013e-05 -0.000120382 
1838.55 0 7.54448e-05 -0.000380842 -2.31189e-06 -7.24004e-06 0.000311031 -4.35684e-05 0.000194305 -0.00106345 7.2047e-05 -8.01003e-05 -0.000163723 -0.000914915 -6.67847e-05 0.000164022 6.65061e-05 -0.000114596 6.24665e-05 8.45064e-05 -0.000193829 0.000129774 2.08605e-05 2.16364e-05 -0.000154772 8.04227e-05 -0.000174261 -0.000100661 -6.989e-05 -4.80254e-05 -8.22427e-05 8.92261e-06 -2.90409e-05 -0.000115161 
1838.9 0 7.55979e-05 -0.000391062 -4.03942e-06 -3.72067e-07 0.000264729 -6.29426e-05 0.000217165 -0.00107182 7.62782e-05 -7.83916e-05 -0.000158752 -0.000924511 -5.71662e-05 0.000163969 6.47714e-05 -0.00011483 6.73443e-05 6.59575e-05 -0.000187392 0.000125419 2.91067e-05 1.84951e-05 -0.00015094 8.61593e-05 -0.000175032 -0.000104048 -6.59955e-05 -4.78642e-05 -7.5737e-05 1.26114e-05 -3.18292e-05 -0.000108626 
1839.25 0 7.06131e-05 -0.000401411 -4.73459e-06 5.28266e-06 0.000217304 -8.51751e-05 0.000239484 -0.00108 8.45109e-05 -7.52165e-05 -0.000154281 -0.00093659 -4.59877e-05 0.000169044 5.63966e-05 -0.000117943 6.72655e-05 4.61544e-05 -0.000184118 0.000116453 3.55723e-05 1.561e-05 -0.000143563 9.2357e-05 -0.000170952 -0.000109607 -6.29306e-05 -4.79705e-05 -7.00767e-05 1.42869e-05 -3.54884e-05 -0.000101875 
1839.6 0 6.29189e-05 -0.000413297 -2.919e-06 9.91561e-06 0.000168445 -0.000109418 0.000259285 -0.0010871 9.8006e-05 -6.96735e-05 -0.000147623 -0.000948588 -3.47418e-05 0.000180624 4.03453e-05 -0.000124413 6.05691e-05 2.49455e-05 -0.000183789 0.000102136 4.2989e-05 1.23674e-05 -0.000134136 9.92699e-05 -0.000162363 -0.000116646 -6.01445e-05 -5.04738e-05 -6.71323e-05 1.41165e-05 -4.00206e-05 -9.52184e-05 
1839.95 0 5.60108e-05 -0.000428087 2.11282e-06 1.39247e-05 0.000119699 -0.000132608 0.000276274 -0.0010947 0.000114042 -6.25189e-05 -0.000139069 -0.000960979 -2.59188e-05 0.000196466 2.03934e-05 -0.00013229 4.44826e-05 5.65543e-06 -0.000183048 8.33601e-05 5.19892e-05 8.77501e-06 -0.000126142 0.000105535 -0.000152533 -0.000122448 -5.76388e-05 -5.65222e-05 -6.76419e-05 1.31699e-05 -4.55579e-05 -8.93337e-05 
1840.3 0 4.94477e-05 -0.000444593 8.73918e-06 1.62256e-05 7.10777e-05 -0.000150636 0.000291436 -0.00110455 0.000130799 -5.15389e-05 -0.000130483 -0.0009743 -2.0011e-05 0.000213513 2.3789e-06 -0.000137147 2.03843e-05 -9.66797e-06 -0.000177714 5.97981e-05 6.05228e-05 3.84842e-06 -0.000121678 0.000108716 -0.000143122 -0.000125268 -5.37358e-05 -6.40926e-05 -7.04526e-05 1.31809e-05 -5.25846e-05 -8.31038e-05 
1840.65 0 4.06653e-05 -0.000459709 1.53048e-05 1.73652e-05 1.93605e-05 -0.000162193 0.000304745 -0.00111409 0.000147618 -3.45532e-05 -0.000122539 -0.000986709 -1.43656e-05 0.0002292 -9.45258e-06 -0.000137771 -5.41387e-06 -2.12326e-05 -0.000164467 3.29393e-05 6.75506e-05 -3.22185e-06 -0.000119295 0.000108624 -0.000132535 -0.000124994 -4.69703e-05 -6.91221e-05 -7.2591e-05 1.48251e-05 -5.9578e-05 -7.52847e-05 
1841 0 3.01718e-05 -0.000473569 2.24219e-05 1.95833e-05 -3.57551e-05 -0.000168277 0.000314333 -0.00111907 0.000161213 -1.34044e-05 -0.000113763 -0.000993621 -8.10429e-06 0.000240438 -1.74959e-05 -0.000135683 -2.6764e-05 -3.13912e-05 -0.000145564 6.14473e-06 7.38465e-05 -1.11309e-05 -0.000116398 0.000107469 -0.000120051 -0.000122766 -3.78833e-05 -6.98092e-05 -7.29672e-05 1.67245e-05 -6.57115e-05 -6.63581e-05 
1841.35 0 2.03493e-05 -0.000488038 2.89517e-05 2.32136e-05 -8.95611e-05 -0.000170483 0.000322566 -0.00111996 0.000168363 8.65643e-06 -0.000103016 -0.000991109 -3.59653e-06 0.000246961 -2.53234e-05 -0.000130637 -4.43182e-05 -4.47011e-05 -0.000127089 -1.84311e-05 8.01001e-05 -1.68133e-05 -0.000112785 0.000105685 -0.000106293 -0.000118931 -2.92866e-05 -6.78359e-05 -7.18723e-05 1.83964e-05 -7.16234e-05 -5.70028e-05 
1841.7 0 1.25558e-05 -0.000503515 3.20832e-05 2.56881e-05 -0.000139666 -0.000169796 0.000332477 -0.00111906 0.000170932 2.99607e-05 -8.83692e-05 -0.000980153 -4.57442e-07 0.000252533 -3.42197e-05 -0.000122557 -6.08359e-05 -6.34918e-05 -0.000113702 -4.15577e-05 8.66987e-05 -1.93082e-05 -0.000109554 0.000101157 -9.25181e-05 -0.00011311 -2.40732e-05 -6.5534e-05 -6.97604e-05 1.95665e-05 -7.72619e-05 -4.86584e-05 
1842.05 0 6.54123e-06 -0.000520529 3.12646e-05 2.61618e-05 -0.000187535 -0.000168443 0.000341984 -0.00111309 0.000173442 5.11611e-05 -6.94659e-05 -0.000965313 4.05942e-06 0.000259495 -4.40282e-05 -0.000113334 -7.71573e-05 -8.52204e-05 -0.000105129 -6.43876e-05 9.27099e-05 -1.89225e-05 -0.000106227 9.32472e-05 -8.02984e-05 -0.000106352 -2.10012e-05 -6.3277e-05 -6.66771e-05 2.08087e-05 -8.18396e-05 -4.01019e-05 
1842.4 0 1.69798e-06 -0.000538957 2.82438e-05 2.59685e-05 -0.000234391 -0.000169132 0.000348125 -0.00109936 0.000177534 7.15335e-05 -5.01123e-05 -0.000952717 1.03101e-05 0.000266034 -5.30689e-05 -0.00010344 -9.33101e-05 -0.000104104 -9.87402e-05 -8.74297e-05 9.64047e-05 -1.59648e-05 -0.000102043 8.37248e-05 -7.08565e-05 -9.98853e-05 -1.81592e-05 -6.22936e-05 -6.34278e-05 2.32796e-05 -8.44499e-05 -3.00167e-05 
1842.75 0 -2.99692e-06 -0.000557086 2.46152e-05 2.58646e-05 -0.000282339 -0.000172623 0.000350311 -0.00108108 0.000184569 8.86238e-05 -3.46046e-05 -0.000944675 1.8154e-05 0.000271309 -6.14308e-05 -9.18649e-05 -0.000108664 -0.000117782 -9.38721e-05 -0.000109383 9.5974e-05 -1.29405e-05 -9.83938e-05 7.30316e-05 -6.37927e-05 -9.46602e-05 -1.58512e-05 -6.36383e-05 -6.09805e-05 2.63455e-05 -8.45965e-05 -2.0681e-05 
1843.1 0 -8.14547e-06 -0.000574299 2.13673e-05 2.5784e-05 -0.000333305 -0.000178333 0.000351126 -0.00106113 0.000194037 0.000101087 -2.46009e-05 -0.000938522 2.80165e-05 0.000276886 -7.03897e-05 -7.804e-05 -0.000123206 -0.000125241 -8.97275e-05 -0.000127614 9.19401e-05 -1.0627e-05 -9.67382e-05 6.07737e-05 -5.85446e-05 -9.02923e-05 -1.44056e-05 -6.56936e-05 -5.9088e-05 2.90456e-05 -8.38249e-05 -1.38058e-05 
1843.45 0 -1.29171e-05 -0.000590841 1.86721e-05 2.49442e-05 -0.000385799 -0.000182959 0.000353862 -0.00103963 0.000201191 0.000109282 -1.99683e-05 -0.000931467 3.85443e-05 0.000283505 -7.76799e-05 -6.32617e-05 -0.000136415 -0.000124028 -8.41921e-05 -0.000141101 8.68638e-05 -6.57846e-06 -9.86341e-05 4.7606e-05 -5.55838e-05 -8.49964e-05 -1.29964e-05 -6.61768e-05 -5.76236e-05 3.16421e-05 -8.27646e-05 -8.49397e-06 
1843.8 0 -1.78884e-05 -0.000605427 1.63474e-05 2.36395e-05 -0.000439442 -0.00018332 0.00035676 -0.00101635 0.000204208 0.000113437 -1.878e-05 -0.000922661 4.71189e-05 0.000289195 -8.04951e-05 -5.04292e-05 -0.000146447 -0.000114264 -7.55455e-05 -0.00015094 8.2129e-05 -8.27837e-07 -0.000103599 3.49803e-05 -5.43834e-05 -7.89266e-05 -1.09673e-05 -6.45793e-05 -5.66998e-05 3.54495e-05 -8.00095e-05 -3.85601e-06 
1844.15 0 -2.30955e-05 -0.000617004 1.46921e-05 2.32182e-05 -0.000495548 -0.000181081 0.00035642 -0.00099066 0.000203629 0.000114902 -1.83581e-05 -0.000911642 5.2554e-05 0.000289967 -7.78604e-05 -4.01365e-05 -0.000154277 -9.7624e-05 -6.50088e-05 -0.000157468 7.75371e-05 3.78138e-06 -0.000109042 2.39668e-05 -5.20837e-05 -7.45281e-05 -9.15519e-06 -6.20109e-05 -5.54784e-05 4.15143e-05 -7.4535e-05 3.09439e-07 
1844.5 0 -2.67044e-05 -0.000625579 1.35571e-05 2.38162e-05 -0.000552968 -0.000180896 0.000353765 -0.000962376 0.000199141 0.000116545 -1.89764e-05 -0.00089719 5.56582e-05 0.000283355 -7.01409e-05 -3.00217e-05 -0.000162131 -7.60905e-05 -5.33267e-05 -0.000160031 7.38712e-05 6.11565e-06 -0.000113264 1.54498e-05 -4.88958e-05 -7.27368e-05 -7.46791e-06 -5.94028e-05 -5.27616e-05 4.80155e-05 -6.72157e-05 3.61631e-06 
1844.85 0 -2.78103e-05 -0.00063046 1.25153e-05 2.51469e-05 -0.000608134 -0.00018245 0.000351613 -0.000932822 0.000191949 0.000120807 -2.25441e-05 -0.000878343 5.77395e-05 0.000269811 -6.07191e-05 -1.88365e-05 -0.000168463 -5.5344e-05 -3.85468e-05 -0.000157928 7.20715e-05 6.77229e-06 -0.000115841 9.90913e-06 -4.76927e-05 -7.17349e-05 -4.97968e-06 -5.52133e-05 -4.92972e-05 5.27779e-05 -6.015e-05 6.06047e-06 
1845.2 0 -2.83949e-05 -0.000631684 1.16787e-05 2.75585e-05 -0.000659106 -0.000182019 0.000348578 -0.000903085 0.000183611 0.00012796 -2.79419e-05 -0.000856549 5.99418e-05 0.00025268 -5.34573e-05 -8.64557e-06 -0.000170367 -3.99397e-05 -1.78304e-05 -0.000149672 7.11082e-05 6.0013e-06 -0.000117407 7.53403e-06 -4.90591e-05 -7.02241e-05 -5.01619e-07 -4.87952e-05 -4.57563e-05 5.60512e-05 -5.41056e-05 8.4985e-06 
1845.55 0 -2.96343e-05 -0.00063049 1.22759e-05 3.06315e-05 -0.000707943 -0.000179581 0.00034117 -0.000873104 0.00017488 0.000136111 -3.23384e-05 -0.000832534 6.3226e-05 0.000233012 -4.86783e-05 -1.84694e-06 -0.000166102 -2.7157e-05 6.64648e-06 -0.000135877 6.86816e-05 4.31991e-06 -0.000119963 8.19945e-06 -5.13181e-05 -6.9448e-05 6.00174e-06 -4.10011e-05 -4.1466e-05 5.83952e-05 -4.94654e-05 1.09475e-05 
1845.9 0 -3.1685e-05 -0.000626287 1.46652e-05 3.23545e-05 -0.000755958 -0.000179036 0.000328454 -0.000841315 0.000166469 0.000144951 -3.32255e-05 -0.000803667 6.63993e-05 0.000209885 -4.66289e-05 2.366e-06 -0.000154568 -1.33077e-05 2.96584e-05 -0.000116752 6.59153e-05 3.42406e-06 -0.000122885 1.11405e-05 -5.19258e-05 -6.91223e-05 1.24977e-05 -3.22107e-05 -3.82758e-05 5.9109e-05 -4.69828e-05 1.16285e-05 
1846.25 0 -3.40468e-05 -0.00061897 1.71951e-05 3.22941e-05 -0.000801629 -0.000183346 0.000309287 -0.000805571 0.000158352 0.000155426 -3.18963e-05 -0.000768552 6.8504e-05 0.000184701 -4.90589e-05 6.26836e-06 -0.000137959 2.03245e-06 4.70356e-05 -9.06632e-05 6.52891e-05 3.63771e-06 -0.000123464 1.31622e-05 -4.98583e-05 -6.8784e-05 1.77316e-05 -2.38007e-05 -3.75664e-05 5.66085e-05 -4.5948e-05 1.06546e-05 
1846.6 0 -3.65107e-05 -0.000610572 2.00583e-05 3.14506e-05 -0.000843222 -0.000190395 0.000284773 -0.00076465 0.00015113 0.000167148 -3.16121e-05 -0.000729292 6.90545e-05 0.000161302 -5.5111e-05 9.43778e-06 -0.000118718 1.75545e-05 5.65225e-05 -6.00389e-05 6.72365e-05 2.8612e-06 -0.000121626 1.07576e-05 -4.60676e-05 -6.80825e-05 2.15712e-05 -1.6981e-05 -3.89844e-05 4.97995e-05 -4.40711e-05 9.05138e-06 
1846.95 0 -3.92872e-05 -0.000601564 2.39188e-05 3.08553e-05 -0.000880241 -0.000196709 0.000255992 -0.000718923 0.000148801 0.000178094 -3.27471e-05 -0.000690179 6.87299e-05 0.000143143 -6.18653e-05 9.48156e-06 -9.87842e-05 3.02212e-05 5.83072e-05 -2.89865e-05 7.0504e-05 -1.0914e-07 -0.00011859 5.85114e-06 -4.13066e-05 -6.68244e-05 2.29095e-05 -1.21034e-05 -4.09756e-05 4.03034e-05 -4.03991e-05 7.48224e-06 
1847.3 0 -4.13614e-05 -0.000591517 2.85524e-05 3.20612e-05 -0.000911979 -0.000198552 0.000225316 -0.000670137 0.000155429 0.000185428 -3.39712e-05 -0.000652475 6.99221e-05 0.000130788 -6.75483e-05 5.6671e-06 -8.36328e-05 3.88505e-05 5.59216e-05 2.20306e-06 7.29998e-05 -4.55218e-06 -0.000114135 1.71794e-06 -3.57323e-05 -6.63416e-05 2.16426e-05 -8.96628e-06 -4.26858e-05 3.06456e-05 -3.57473e-05 6.20899e-06 
1847.65 0 -4.2535e-05 -0.000581182 3.42846e-05 3.48758e-05 -0.000938314 -0.000196874 0.000198004 -0.000620579 0.000169316 0.000188954 -3.38655e-05 -0.000616054 7.26342e-05 0.000123025 -7.2644e-05 -2.32096e-06 -7.7892e-05 4.35886e-05 5.28577e-05 3.30064e-05 7.59915e-05 -9.89241e-06 -0.000108584 -1.27118e-06 -2.90302e-05 -6.69224e-05 2.01189e-05 -8.34692e-06 -4.36914e-05 2.13335e-05 -2.93906e-05 4.89133e-06 
1848 0 -4.23014e-05 -0.000572512 4.12169e-05 3.67377e-05 -0.000959996 -0.000197242 0.000175132 -0.000571702 0.000182967 0.000191251 -3.34218e-05 -0.000581772 7.40396e-05 0.00011915 -7.78712e-05 -1.47555e-05 -7.91807e-05 4.67163e-05 5.18761e-05 6.15669e-05 8.0832e-05 -1.47325e-05 -0.000102766 -2.71038e-06 -2.11592e-05 -6.76692e-05 1.9576e-05 -1.01567e-05 -4.346e-05 1.34434e-05 -2.00283e-05 3.60557e-06 
1848.35 0 -4.08681e-05 -0.000564693 4.76788e-05 3.59996e-05 -0.0009774 -0.000200276 0.000155191 -0.000523537 0.000190492 0.000191922 -3.36609e-05 -0.000550864 7.26206e-05 0.000117223 -8.36723e-05 -2.95949e-05 -8.16713e-05 5.081e-05 5.53137e-05 8.6883e-05 8.46842e-05 -1.73784e-05 -9.64064e-05 -1.29686e-06 -1.38219e-05 -6.81368e-05 1.99468e-05 -1.34929e-05 -4.34314e-05 7.3884e-06 -8.24968e-06 1.97907e-06 
1848.7 0 -3.9458e-05 -0.000555466 5.2998e-05 3.26118e-05 -0.000992731 -0.000202654 0.00013798 -0.000474546 0.00019273 0.000188859 -3.39253e-05 -0.00052259 6.93731e-05 0.000114822 -9.11278e-05 -4.43461e-05 -8.22918e-05 5.51063e-05 6.29953e-05 0.000106827 8.55464e-05 -1.73392e-05 -9.01236e-05 2.2596e-06 -8.95497e-06 -6.88454e-05 1.95561e-05 -1.76966e-05 -4.34031e-05 1.89659e-06 4.45607e-06 -5.8446e-07 
1849.05 0 -4.01449e-05 -0.000543919 5.77875e-05 2.75806e-05 -0.00100654 -0.000202705 0.000123104 -0.00042525 0.000191896 0.000181754 -3.20052e-05 -0.000495324 6.38778e-05 0.000110989 -0.000100635 -6.01854e-05 -8.18796e-05 5.65751e-05 7.47211e-05 0.00011989 8.4789e-05 -1.5606e-05 -8.52138e-05 6.61839e-06 -6.92431e-06 -6.98851e-05 1.59158e-05 -2.16055e-05 -4.26914e-05 -3.24894e-06 1.53799e-05 -3.7476e-06 
1849.4 0 -4.52834e-05 -0.000529557 6.2161e-05 2.25448e-05 -0.00101895 -0.000200974 0.000109189 -0.000376941 0.000188247 0.000171438 -2.65358e-05 -0.00046881 5.48282e-05 0.000106112 -0.000110747 -7.86785e-05 -8.23732e-05 5.18174e-05 8.96999e-05 0.000126518 8.64171e-05 -1.44377e-05 -8.16757e-05 1.21217e-05 -5.92278e-06 -6.99793e-05 1.09552e-05 -2.42465e-05 -4.10531e-05 -8.07756e-06 2.20468e-05 -6.74858e-06 
1849.75 0 -5.28502e-05 -0.0005138 6.56274e-05 1.88888e-05 -0.00103132 -0.000196669 9.5035e-05 -0.000329884 0.000183135 0.000159307 -1.98901e-05 -0.000442219 4.37517e-05 0.000100507 -0.000118421 -9.95053e-05 -8.31047e-05 4.20841e-05 0.000105591 0.000128079 9.16956e-05 -1.32745e-05 -7.84168e-05 2.0275e-05 -5.1275e-06 -6.80769e-05 8.50274e-06 -2.59897e-05 -3.8651e-05 -1.27981e-05 2.53633e-05 -9.21166e-06 
1850.1 0 -5.99248e-05 -0.000498025 6.84523e-05 1.58563e-05 -0.00104399 -0.000189314 8.00055e-05 -0.00028587 0.000178445 0.000146764 -1.40835e-05 -0.000413533 3.1918e-05 9.43169e-05 -0.00012215 -0.000122699 -8.27565e-05 2.97119e-05 0.000121273 0.000126871 9.81977e-05 -1.16736e-05 -7.40999e-05 3.00104e-05 -5.49439e-06 -6.4336e-05 9.88864e-06 -2.6312e-05 -3.74436e-05 -1.63575e-05 2.62469e-05 -1.07804e-05 
1850.45 0 -6.66634e-05 -0.000480818 7.08051e-05 1.26951e-05 -0.0010566 -0.000180368 6.41288e-05 -0.000246121 0.000174441 0.000135499 -1.01135e-05 -0.000383874 1.81584e-05 8.92145e-05 -0.000122843 -0.000145521 -8.12184e-05 1.72553e-05 0.000137366 0.000126179 0.000104915 -1.13679e-05 -6.85021e-05 3.86773e-05 -7.28518e-06 -5.96698e-05 1.26398e-05 -2.46362e-05 -3.77422e-05 -1.85033e-05 2.52396e-05 -1.14844e-05 
1850.8 0 -7.29485e-05 -0.000461239 7.27674e-05 1.00143e-05 -0.0010689 -0.000171571 4.83352e-05 -0.000211543 0.000172165 0.000125731 -8.5954e-06 -0.000355203 2.17679e-06 8.45992e-05 -0.000122953 -0.000163377 -7.70956e-05 7.0013e-06 0.000152905 0.000128642 0.00011243 -1.3338e-05 -6.37728e-05 4.57517e-05 -1.06777e-05 -5.46994e-05 1.40353e-05 -2.07065e-05 -3.92052e-05 -1.981e-05 2.37384e-05 -1.10137e-05 
1851.15 0 -7.89613e-05 -0.000441291 7.41944e-05 8.06671e-06 -0.00107873 -0.000164814 3.46239e-05 -0.000184257 0.000171785 0.000117607 -9.53838e-06 -0.00032663 -1.49932e-05 7.75663e-05 -0.000123131 -0.000174523 -6.86297e-05 -2.55657e-06 0.000165494 0.000134583 0.000118534 -1.67283e-05 -6.25317e-05 5.13403e-05 -1.586e-05 -4.84066e-05 1.31698e-05 -1.36686e-05 -4.15473e-05 -1.98431e-05 2.22715e-05 -9.68703e-06 
1851.5 0 -8.52928e-05 -0.00042206 7.43391e-05 5.84017e-06 -0.00108605 -0.000159901 2.55967e-05 -0.000164662 0.000171041 0.000112016 -1.37864e-05 -0.000299371 -3.11746e-05 6.69841e-05 -0.000121911 -0.000180348 -5.69963e-05 -1.33911e-05 0.000173484 0.000143611 0.00012274 -2.02955e-05 -6.48468e-05 5.7217e-05 -2.16539e-05 -4.0477e-05 1.13604e-05 -3.61112e-06 -4.44862e-05 -1.83305e-05 2.08784e-05 -9.37447e-06 
1851.85 0 -9.10156e-05 -0.000402831 7.24972e-05 2.60215e-06 -0.00109195 -0.000154695 1.97476e-05 -0.000151421 0.000168011 0.00010872 -2.33601e-05 -0.000275118 -4.43653e-05 5.61424e-05 -0.000119535 -0.000183236 -4.49414e-05 -2.30973e-05 0.000176277 0.00015418 0.00012746 -2.35558e-05 -6.80306e-05 6.47343e-05 -2.61467e-05 -3.26989e-05 9.8992e-06 7.52619e-06 -4.78045e-05 -1.56821e-05 2.00551e-05 -1.11597e-05 
1852.2 0 -9.49187e-05 -0.000383852 7.03448e-05 -1.00686e-06 -0.00109543 -0.000146005 1.54886e-05 -0.000144343 0.000161341 0.000107503 -3.74234e-05 -0.000252961 -5.56846e-05 4.79225e-05 -0.000116472 -0.000184183 -3.42314e-05 -2.92747e-05 0.000173675 0.000165552 0.000131426 -2.77351e-05 -7.00748e-05 7.1899e-05 -2.93009e-05 -2.61393e-05 8.76444e-06 1.74423e-05 -5.06146e-05 -1.27291e-05 2.06038e-05 -1.42627e-05 
1852.55 0 -9.79205e-05 -0.000366727 6.88828e-05 -3.85327e-06 -0.00109606 -0.000132917 1.44119e-05 -0.000141738 0.000149762 0.000106927 -5.3444e-05 -0.000233465 -6.6993e-05 4.05259e-05 -0.000112623 -0.000182549 -2.57024e-05 -3.27792e-05 0.000166509 0.00017766 0.000133033 -3.34856e-05 -7.08587e-05 7.6361e-05 -3.11668e-05 -2.03758e-05 8.41728e-06 2.39009e-05 -5.20644e-05 -9.50556e-06 2.2735e-05 -1.74213e-05 
1852.9 0 -0.00010044 -0.000351254 6.7136e-05 -5.35633e-06 -0.00109519 -0.000117394 1.49552e-05 -0.000140238 0.000134861 0.000105001 -7.09552e-05 -0.000218207 -7.68267e-05 3.26536e-05 -0.000109481 -0.000179585 -1.87391e-05 -3.44871e-05 0.000156734 0.000188093 0.000133087 -3.85059e-05 -6.97886e-05 7.74506e-05 -2.95017e-05 -1.74354e-05 9.22791e-06 2.60256e-05 -5.27748e-05 -5.41068e-06 2.52938e-05 -1.99627e-05 
1853.25 0 -0.000101453 -0.000337362 6.4856e-05 -5.31247e-06 -0.00109487 -0.000100363 1.42553e-05 -0.000138032 0.000122329 0.000100836 -8.90888e-05 -0.000207078 -8.43998e-05 2.60148e-05 -0.000106245 -0.000176607 -1.52127e-05 -3.32935e-05 0.000150465 0.00019461 0.000131289 -4.09772e-05 -6.51984e-05 7.53237e-05 -2.15277e-05 -1.9055e-05 1.08114e-05 2.54929e-05 -5.48695e-05 8.33074e-08 2.69575e-05 -2.20786e-05 
1853.6 0 -0.000100888 -0.000325108 6.27983e-05 -5.44855e-06 -0.00109441 -8.39161e-05 1.20842e-05 -0.000133185 0.000116408 9.33602e-05 -0.000103639 -0.000200601 -9.07363e-05 2.00064e-05 -0.000100396 -0.000173697 -1.98451e-05 -2.78116e-05 0.000152118 0.000197008 0.000127199 -4.12725e-05 -5.82253e-05 7.03399e-05 -7.69467e-06 -2.20151e-05 1.37286e-05 2.44882e-05 -5.86474e-05 4.98658e-06 2.89858e-05 -2.31742e-05 
1853.95 0 -9.79667e-05 -0.000313068 6.15397e-05 -7.24385e-06 -0.00109468 -7.18162e-05 9.43955e-06 -0.000122789 0.000115843 8.12435e-05 -0.000109408 -0.000198544 -9.73548e-05 1.30896e-05 -9.29679e-05 -0.000172622 -3.25299e-05 -1.84003e-05 0.000158914 0.000196198 0.000122717 -3.91998e-05 -5.28679e-05 6.27754e-05 7.3559e-06 -2.39002e-05 1.7813e-05 2.42308e-05 -6.12968e-05 8.02509e-06 3.33504e-05 -2.04079e-05 
1854.3 0 -9.24349e-05 -0.000300109 6.00374e-05 -8.97536e-06 -0.00109789 -6.37874e-05 7.46768e-06 -0.000104806 0.000117192 6.3738e-05 -0.000105172 -0.000197082 -0.000106003 3.62662e-06 -8.85979e-05 -0.00017466 -4.72729e-05 -6.0405e-06 0.000167239 0.000195587 0.000118391 -3.47991e-05 -5.03916e-05 5.46157e-05 1.92728e-05 -2.60641e-05 2.20789e-05 2.63811e-05 -6.12929e-05 1.02069e-05 3.94872e-05 -1.4062e-05 
1854.65 0 -8.67484e-05 -0.000284977 5.69516e-05 -9.16757e-06 -0.00110223 -5.801e-05 6.88604e-06 -7.87654e-05 0.000117533 4.18401e-05 -9.51076e-05 -0.000192231 -0.000116705 -7.48465e-06 -8.96238e-05 -0.00017882 -5.91189e-05 9.28336e-06 0.000174537 0.000198607 0.000113163 -2.91692e-05 -4.92846e-05 4.806e-05 2.66288e-05 -2.93606e-05 2.54875e-05 3.11842e-05 -6.0885e-05 1.20516e-05 4.6351e-05 -6.81058e-06 
1855 0 -8.23864e-05 -0.000268262 5.28344e-05 -7.91304e-06 -0.00110344 -5.32541e-05 6.23552e-06 -4.68424e-05 0.00011544 1.66771e-05 -8.48434e-05 -0.000183105 -0.000126792 -1.7704e-05 -9.39992e-05 -0.000182983 -6.78633e-05 2.46161e-05 0.000177031 0.00020498 0.000106954 -2.36651e-05 -4.88052e-05 4.21323e-05 3.04457e-05 -3.17162e-05 2.75897e-05 3.84035e-05 -6.08011e-05 1.37256e-05 5.4714e-05 -2.87578e-07 
1855.35 0 -8.01909e-05 -0.000250883 4.9309e-05 -5.89375e-06 -0.00109979 -4.98141e-05 3.1215e-06 -1.18584e-05 0.000111187 -1.13638e-05 -7.94835e-05 -0.000171199 -0.000136708 -2.59117e-05 -9.91463e-05 -0.000184855 -7.45977e-05 3.62284e-05 0.000173384 0.000211184 9.9606e-05 -1.98853e-05 -4.93383e-05 3.45932e-05 3.3056e-05 -3.26227e-05 2.91287e-05 4.71416e-05 -6.06199e-05 1.61651e-05 6.56334e-05 4.30556e-06 
1855.7 0 -7.88843e-05 -0.000232978 4.62947e-05 -3.54138e-06 -0.00109297 -4.90975e-05 -3.01949e-06 2.47466e-05 0.000106133 -4.0908e-05 -8.07857e-05 -0.000156812 -0.000149525 -3.25251e-05 -0.000102998 -0.000182056 -7.9203e-05 4.53919e-05 0.000164969 0.000215644 9.19142e-05 -1.96742e-05 -5.13484e-05 2.66197e-05 3.52656e-05 -3.4007e-05 3.05517e-05 5.52766e-05 -6.09774e-05 1.93121e-05 7.61175e-05 6.57191e-06 
1856.05 0 -7.78805e-05 -0.000216507 4.30697e-05 -1.448e-06 -0.00108482 -4.88917e-05 -1.24485e-05 6.1993e-05 0.000101968 -6.91235e-05 -8.38294e-05 -0.000139215 -0.000164884 -3.92368e-05 -0.000105744 -0.000172874 -8.16029e-05 5.51745e-05 0.000153288 0.000220499 8.5755e-05 -2.29476e-05 -5.5378e-05 2.1037e-05 3.64042e-05 -3.84125e-05 3.26146e-05 6.18592e-05 -6.05045e-05 2.31464e-05 8.36575e-05 6.81131e-06 
1856.4 0 -7.75613e-05 -0.000205243 3.90497e-05 -1.1467e-09 -0.00107633 -4.84846e-05 -2.3937e-05 9.7257e-05 9.81859e-05 -9.32136e-05 -8.37897e-05 -0.00012078 -0.000179756 -4.7105e-05 -0.000108935 -0.000158832 -8.41226e-05 6.30081e-05 0.000139576 0.000226427 8.15789e-05 -2.81083e-05 -6.01292e-05 1.84599e-05 3.85709e-05 -4.47005e-05 3.53164e-05 6.76015e-05 -5.90107e-05 2.78619e-05 8.90169e-05 4.89716e-06 
1856.75 0 -7.52318e-05 -0.000199246 3.42799e-05 1.10778e-06 -0.00106728 -4.90025e-05 -3.60392e-05 0.000128963 9.15071e-05 -0.000111362 -8.09251e-05 -0.000106843 -0.000190538 -5.36279e-05 -0.000109712 -0.000143065 -8.74602e-05 6.53268e-05 0.000123803 0.000234152 7.91196e-05 -3.52638e-05 -6.42128e-05 1.71989e-05 4.37076e-05 -4.8768e-05 3.69845e-05 7.34002e-05 -5.76596e-05 3.18676e-05 9.39274e-05 2.37587e-06 
1857.1 0 -6.95409e-05 -0.000194743 2.9516e-05 2.46923e-06 -0.00105835 -4.90764e-05 -4.87504e-05 0.000155159 8.07164e-05 -0.000123351 -7.54947e-05 -9.69613e-05 -0.000195973 -5.64173e-05 -0.000103509 -0.000128111 -9.07325e-05 6.4845e-05 0.000104964 0.000244186 7.60814e-05 -4.3157e-05 -6.80514e-05 1.59694e-05 4.93597e-05 -4.92807e-05 3.71307e-05 7.97898e-05 -5.66571e-05 3.38036e-05 9.8662e-05 2.88461e-07 
1857.45 0 -6.27493e-05 -0.000189738 2.52836e-05 3.06609e-06 -0.00105173 -4.83807e-05 -5.89223e-05 0.000171919 6.68691e-05 -0.000128453 -6.51938e-05 -8.61498e-05 -0.000197787 -5.56699e-05 -9.32595e-05 -0.000114616 -9.33573e-05 6.29313e-05 8.31656e-05 0.000254891 7.11377e-05 -5.01908e-05 -7.17108e-05 1.4427e-05 5.12778e-05 -4.78138e-05 3.70938e-05 8.71351e-05 -5.64343e-05 3.37468e-05 0.000102393 -2.83734e-06 
1857.8 0 -5.79357e-05 -0.000184612 2.17523e-05 2.39848e-06 -0.00104765 -4.87945e-05 -6.51039e-05 0.000179077 4.9972e-05 -0.00012695 -4.91077e-05 -7.22877e-05 -0.000197611 -5.31336e-05 -8.2459e-05 -0.000101472 -9.42046e-05 5.75863e-05 5.91393e-05 0.000264379 6.59671e-05 -5.58577e-05 -7.39262e-05 1.36503e-05 4.93358e-05 -4.64759e-05 3.78493e-05 9.51581e-05 -5.63206e-05 3.30785e-05 0.000104691 -7.68654e-06 
1858.15 0 -5.738e-05 -0.000180508 1.87065e-05 1.32179e-06 -0.0010444 -5.21498e-05 -6.95527e-05 0.000180755 3.01323e-05 -0.000121669 -3.14132e-05 -5.80317e-05 -0.000195865 -5.13068e-05 -7.05434e-05 -8.57157e-05 -9.4274e-05 4.91892e-05 3.56315e-05 0.000273263 6.09022e-05 -5.89337e-05 -7.4001e-05 1.43415e-05 4.56043e-05 -4.54201e-05 4.02263e-05 0.000101787 -5.68814e-05 3.25488e-05 0.000105155 -1.29116e-05 
1858.5 0 -5.9742e-05 -0.000177526 1.59239e-05 8.707e-07 -0.00104087 -5.61375e-05 -7.51684e-05 0.000179996 9.69051e-06 -0.000114089 -1.59186e-05 -4.6583e-05 -0.000193327 -4.93712e-05 -5.70015e-05 -6.78384e-05 -9.39623e-05 3.99023e-05 1.54718e-05 0.000283312 5.35527e-05 -5.94442e-05 -7.37826e-05 1.46281e-05 4.11401e-05 -4.30249e-05 4.4851e-05 0.00010481 -5.97525e-05 3.16442e-05 0.000104445 -1.56627e-05 
1858.85 0 -6.34037e-05 -0.00017324 1.3648e-05 2.77773e-06 -0.00103826 -5.61237e-05 -8.36931e-05 0.000178235 -8.26e-06 -0.000105235 -9.49025e-07 -3.87427e-05 -0.00019016 -4.55513e-05 -4.22429e-05 -5.25429e-05 -9.23865e-05 3.17581e-05 7.86708e-08 0.000293967 4.26611e-05 -6.05765e-05 -7.44328e-05 1.31282e-05 3.58798e-05 -3.8078e-05 5.0057e-05 0.000105157 -6.62791e-05 3.08765e-05 0.000103875 -1.51734e-05 
1859.2 0 -6.83145e-05 -0.000166695 1.28803e-05 6.56291e-06 -0.00103875 -5.23539e-05 -9.62502e-05 0.000177842 -2.37188e-05 -9.7651e-05 1.54498e-05 -3.19017e-05 -0.000185002 -4.09681e-05 -2.63879e-05 -4.0662e-05 -9.00919e-05 2.45615e-05 -1.02614e-05 0.000302019 3.01287e-05 -6.46014e-05 -7.42278e-05 1.11106e-05 3.10038e-05 -3.07458e-05 5.30176e-05 0.000104501 -7.53696e-05 3.10042e-05 0.000104345 -1.23097e-05 
1859.55 0 -7.38e-05 -0.000160175 1.38698e-05 9.79154e-06 -0.00104226 -4.76077e-05 -0.000112442 0.000180445 -3.89815e-05 -9.08426e-05 2.99322e-05 -2.38427e-05 -0.000177937 -3.83606e-05 -1.08381e-05 -2.98708e-05 -8.8117e-05 1.94797e-05 -1.93326e-05 0.00030546 1.82012e-05 -7.00465e-05 -7.27935e-05 1.0928e-05 2.74844e-05 -2.19614e-05 5.33887e-05 0.000103621 -8.46231e-05 3.19242e-05 0.00010557 -7.97157e-06 
1859.9 0 -7.8233e-05 -0.000155518 1.50729e-05 1.16359e-05 -0.00104601 -4.26721e-05 -0.000130785 0.000184967 -5.37897e-05 -8.31389e-05 4.14685e-05 -1.32577e-05 -0.000168948 -3.88127e-05 2.52109e-06 -1.95138e-05 -8.53581e-05 2.05971e-05 -2.98829e-05 0.000304909 7.91676e-06 -7.50689e-05 -7.04965e-05 1.38573e-05 2.4641e-05 -1.32287e-05 5.25602e-05 0.000103563 -9.20157e-05 3.27407e-05 0.000105961 -3.04097e-06 
1860.25 0 -8.19403e-05 -0.000151066 1.58023e-05 1.33353e-05 -0.00104747 -3.81326e-05 -0.000149653 0.000190421 -6.56738e-05 -7.43217e-05 5.45947e-05 1.9192e-06 -0.000157445 -4.30009e-05 1.34264e-05 -1.00182e-05 -8.08216e-05 2.91726e-05 -4.01987e-05 0.000303279 -5.90394e-07 -7.82712e-05 -6.79167e-05 1.86713e-05 2.22619e-05 -6.05715e-06 5.11181e-05 0.000104221 -9.59219e-05 3.19639e-05 0.000104511 8.23634e-07 
1860.6 0 -8.5514e-05 -0.000145145 1.70644e-05 1.44293e-05 -0.00104675 -3.61159e-05 -0.000166802 0.000199774 -7.06432e-05 -6.27179e-05 7.03078e-05 2.06986e-05 -0.000143714 -5.08655e-05 2.0738e-05 -3.24499e-06 -7.57081e-05 4.15714e-05 -4.81436e-05 0.000301379 -7.18139e-06 -7.91348e-05 -6.52124e-05 2.32557e-05 2.05205e-05 -3.96842e-07 4.92769e-05 0.000104029 -9.66127e-05 2.78931e-05 0.000101919 3.03715e-06 
1860.95 0 -8.81634e-05 -0.000138228 1.92408e-05 1.44914e-05 -0.00104394 -3.68936e-05 -0.000181119 0.000214992 -6.81982e-05 -4.7959e-05 8.5434e-05 3.96246e-05 -0.000129027 -5.98323e-05 2.46902e-05 -2.3276e-07 -7.00389e-05 5.41515e-05 -5.16379e-05 0.000297424 -1.35068e-05 -7.64663e-05 -6.07547e-05 2.76015e-05 1.98485e-05 4.4788e-06 4.6741e-05 0.000102105 -9.44696e-05 2.14825e-05 9.86102e-05 3.8135e-06 
1861.3 0 -8.99e-05 -0.000130239 2.08753e-05 1.42613e-05 -0.001039 -3.91797e-05 -0.000191175 0.000234624 -6.35759e-05 -3.04456e-05 9.83319e-05 5.67078e-05 -0.000114245 -6.7212e-05 2.79655e-05 8.24635e-07 -6.35642e-05 6.44221e-05 -5.03505e-05 0.000292297 -2.10253e-05 -7.02352e-05 -5.50601e-05 3.23258e-05 2.20504e-05 9.06357e-06 4.35011e-05 0.00010044 -8.97086e-05 1.52633e-05 9.60659e-05 2.62156e-06 
1861.65 0 -9.13326e-05 -0.000119612 2.2562e-05 1.40733e-05 -0.00103145 -4.2824e-05 -0.000195001 0.000257987 -6.20177e-05 -9.63795e-06 0.000111021 7.05562e-05 -9.82821e-05 -7.50984e-05 3.2194e-05 3.8254e-07 -5.67772e-05 7.10917e-05 -4.5771e-05 0.000289487 -2.78741e-05 -6.25136e-05 -4.95183e-05 3.71007e-05 2.71574e-05 1.40033e-05 4.10962e-05 0.000102889 -8.36135e-05 1.05454e-05 9.48692e-05 1.78322e-07 
1862 0 -9.17971e-05 -0.00010708 2.56091e-05 1.38845e-05 -0.00102157 -4.70753e-05 -0.000190532 0.000282204 -6.48135e-05 1.13652e-05 0.00012624 7.9666e-05 -8.20213e-05 -8.57372e-05 3.56549e-05 -1.61035e-06 -4.98294e-05 7.16925e-05 -3.9543e-05 0.000290524 -3.24669e-05 -5.6053e-05 -4.32876e-05 4.04511e-05 3.3258e-05 1.89091e-05 4.01633e-05 0.000109945 -7.6433e-05 7.4836e-06 9.33584e-05 -1.37835e-06 
1862.35 0 -9.09053e-05 -9.58448e-05 2.95535e-05 1.38639e-05 -0.00101122 -5.06548e-05 -0.000177122 0.000302657 -6.99604e-05 2.8514e-05 0.000143522 8.44735e-05 -6.69726e-05 -9.73487e-05 3.60479e-05 -6.17897e-06 -4.11198e-05 6.48284e-05 -3.41772e-05 0.000294182 -3.54462e-05 -5.2275e-05 -3.50115e-05 4.22226e-05 3.8593e-05 2.27819e-05 3.91941e-05 0.000118166 -6.72145e-05 4.49464e-06 9.12621e-05 -9.26722e-07 
1862.7 0 -8.93074e-05 -8.611e-05 3.48466e-05 1.47978e-05 -0.00100417 -5.69749e-05 -0.000158071 0.000317796 -7.60295e-05 3.9897e-05 0.000160252 8.82574e-05 -5.05813e-05 -0.000107371 3.33665e-05 -1.51587e-05 -2.97988e-05 5.28115e-05 -2.94031e-05 0.000297564 -3.78972e-05 -5.05224e-05 -2.54245e-05 4.3211e-05 4.24431e-05 2.59971e-05 3.66821e-05 0.000124392 -5.76867e-05 -4.11342e-07 8.99762e-05 1.29713e-06 
1863.05 0 -8.7755e-05 -7.67491e-05 4.15562e-05 1.68507e-05 -0.00100096 -7.11536e-05 -0.000136966 0.000328826 -8.25395e-05 4.61348e-05 0.000173197 9.37164e-05 -3.20374e-05 -0.000118079 2.95946e-05 -2.73723e-05 -1.83401e-05 3.67422e-05 -2.38808e-05 0.000298946 -4.08197e-05 -4.90982e-05 -1.62768e-05 4.38123e-05 4.4905e-05 2.82694e-05 3.2194e-05 0.000127391 -5.05848e-05 -7.09336e-06 8.94026e-05 3.9066e-06 
1863.4 0 -8.74166e-05 -6.6074e-05 4.77731e-05 1.73291e-05 -0.000996347 -9.4954e-05 -0.000115483 0.000336342 -8.90731e-05 4.89911e-05 0.000180255 9.90219e-05 -1.2499e-05 -0.000131774 2.53812e-05 -3.96367e-05 -1.0255e-05 1.68242e-05 -1.75521e-05 0.000298887 -4.39359e-05 -4.58107e-05 -7.01228e-06 4.43295e-05 4.57168e-05 2.78979e-05 2.6992e-05 0.000127484 -4.59098e-05 -1.47202e-05 8.95362e-05 6.04521e-06 
1863.75 0 -8.90176e-05 -5.27564e-05 5.32221e-05 1.6694e-05 -0.000986191 -0.000123028 -9.59945e-05 0.000341711 -9.48168e-05 5.01257e-05 0.000179398 0.000103406 8.20028e-06 -0.000146986 2.15482e-05 -5.1259e-05 -6.62099e-06 -3.38058e-06 -9.1702e-06 0.000297137 -4.60137e-05 -4.05385e-05 2.92653e-06 4.61342e-05 4.6196e-05 2.52811e-05 2.11825e-05 0.000125497 -4.30467e-05 -2.28389e-05 8.98315e-05 8.53692e-06 
1864.1 0 -9.32897e-05 -3.9066e-05 5.6904e-05 1.60863e-05 -0.000967997 -0.000146965 -7.95712e-05 0.000348198 -0.000100554 5.06524e-05 0.000171204 0.000109583 3.12425e-05 -0.000163933 1.70765e-05 -6.15366e-05 -7.31059e-06 -1.99202e-05 2.63604e-06 0.000294893 -4.55394e-05 -3.54565e-05 1.1975e-05 5.0872e-05 4.84282e-05 2.33408e-05 1.44514e-05 0.000123114 -4.21419e-05 -2.99705e-05 8.79776e-05 1.06034e-05 
1864.45 0 -9.97688e-05 -2.62769e-05 5.78538e-05 1.49298e-05 -0.00094426 -0.000165305 -6.4456e-05 0.000355412 -0.000109971 5.12808e-05 0.000158849 0.000119772 5.60719e-05 -0.00018142 8.13716e-06 -6.95771e-05 -1.10096e-05 -3.08493e-05 1.62613e-05 0.000293482 -4.17981e-05 -3.15269e-05 1.7959e-05 5.63593e-05 5.34915e-05 2.27196e-05 1.05028e-05 0.000122506 -4.13751e-05 -3.48464e-05 8.46211e-05 1.08783e-05 
1864.8 0 -0.000106269 -1.4394e-05 5.59905e-05 1.42479e-05 -0.000921705 -0.000180095 -5.14644e-05 0.000360674 -0.000126002 5.16487e-05 0.000145219 0.000137448 7.99279e-05 -0.000198222 -4.24984e-06 -7.69217e-05 -1.47984e-05 -3.68983e-05 2.84297e-05 0.00029136 -3.59665e-05 -2.80129e-05 2.17369e-05 6.07403e-05 6.09241e-05 2.19418e-05 1.16064e-05 0.000125195 -3.88543e-05 -3.7912e-05 8.118e-05 9.05022e-06 
1865.15 0 -0.000110847 -4.14116e-06 5.26304e-05 1.40633e-05 -0.000902978 -0.000193289 -4.27427e-05 0.000364323 -0.000147198 5.05919e-05 0.000131371 0.000163202 0.000100272 -0.00021457 -1.53594e-05 -8.51008e-05 -1.9221e-05 -3.92153e-05 3.86236e-05 0.000287659 -3.12266e-05 -2.59855e-05 2.7058e-05 6.36854e-05 6.95885e-05 2.10228e-05 1.42997e-05 0.00012932 -3.43977e-05 -3.92735e-05 7.89959e-05 5.16193e-06 
1865.5 0 -0.000111983 6.20238e-06 5.01729e-05 1.34126e-05 -0.000886592 -0.000206209 -3.84045e-05 0.000368891 -0.000170648 4.96466e-05 0.000115186 0.000192973 0.000115525 -0.000230601 -2.30113e-05 -9.49719e-05 -2.63718e-05 -3.77058e-05 4.68684e-05 0.000281343 -2.91058e-05 -2.54067e-05 3.5369e-05 6.42027e-05 7.83666e-05 2.09989e-05 1.50627e-05 0.000132754 -2.82781e-05 -3.99692e-05 7.9265e-05 1.18285e-06 
1865.85 0 -0.000109897 1.88165e-05 4.95955e-05 1.26391e-05 -0.00087056 -0.000219455 -3.7351e-05 0.000374984 -0.000194389 5.00979e-05 9.48327e-05 0.0002246 0.000124226 -0.000244224 -2.85148e-05 -0.000105773 -3.3996e-05 -3.41617e-05 5.3022e-05 0.000270267 -2.8316e-05 -2.54409e-05 4.52054e-05 6.26312e-05 8.60426e-05 2.31799e-05 1.40367e-05 0.000135993 -2.08182e-05 -4.15e-05 8.17477e-05 -4.37861e-07 
1866.2 0 -0.000106052 3.17024e-05 5.04947e-05 1.34024e-05 -0.000852773 -0.000231697 -3.99573e-05 0.000382531 -0.000216669 5.13701e-05 6.96912e-05 0.000257976 0.000126111 -0.000251977 -3.44213e-05 -0.000114686 -4.01536e-05 -3.15953e-05 5.77967e-05 0.000254115 -2.73052e-05 -2.71661e-05 5.4874e-05 6.14411e-05 9.19825e-05 2.78689e-05 1.3e-05 0.000139465 -1.2499e-05 -4.23736e-05 8.49067e-05 3.15131e-08 
1866.55 0 -0.000102555 4.17284e-05 5.17243e-05 1.57066e-05 -0.000833797 -0.000238263 -4.69623e-05 0.000390345 -0.000234208 5.0966e-05 4.02928e-05 0.000291396 0.000123011 -0.000253804 -4.29978e-05 -0.00011829 -4.66144e-05 -3.01385e-05 6.16504e-05 0.000235084 -2.55828e-05 -3.04655e-05 6.37329e-05 6.07212e-05 9.61501e-05 3.36842e-05 1.1959e-05 0.000142632 -3.41122e-06 -4.17143e-05 8.69526e-05 2.17803e-07 
1866.9 0 -0.000100148 4.86129e-05 5.13428e-05 1.78798e-05 -0.00081577 -0.000235102 -5.52967e-05 0.000397076 -0.000246393 4.74877e-05 9.11867e-06 0.000325192 0.00011932 -0.00025074 -5.52292e-05 -0.000115256 -5.45781e-05 -2.90393e-05 6.35182e-05 0.000216644 -2.23349e-05 -3.262e-05 7.28648e-05 5.79703e-05 0.000100383 4.037e-05 1.07443e-05 0.000144289 5.64925e-06 -3.97008e-05 8.74164e-05 -1.98474e-06 
1867.25 0 -9.7066e-05 5.53892e-05 4.98675e-05 2.04562e-05 -0.000799313 -0.000221463 -6.00653e-05 0.000402477 -0.000257154 4.38746e-05 -2.07325e-05 0.00035868 0.000118559 -0.000244156 -6.85492e-05 -0.000106663 -6.4305e-05 -2.95864e-05 6.17007e-05 0.000199182 -1.76175e-05 -3.14757e-05 8.20528e-05 5.26787e-05 0.000106792 4.87789e-05 1.02143e-05 0.00014387 1.40675e-05 -3.67165e-05 8.63155e-05 -6.30511e-06 
1867.6 0 -9.28784e-05 6.49756e-05 4.87097e-05 2.44823e-05 -0.000784961 -0.000202311 -5.9556e-05 0.000408825 -0.000265994 4.32885e-05 -4.65533e-05 0.000390165 0.000118635 -0.000236333 -7.93003e-05 -9.49095e-05 -7.55776e-05 -3.10211e-05 5.69916e-05 0.000182219 -1.22153e-05 -2.80909e-05 9.08103e-05 4.69309e-05 0.000114359 5.57021e-05 9.39071e-06 0.000141856 2.27612e-05 -3.37052e-05 8.33345e-05 -1.02752e-05 
1867.95 0 -8.71102e-05 7.84312e-05 4.65261e-05 3.03383e-05 -0.000770734 -0.000184184 -5.54183e-05 0.000418577 -0.000269207 4.57691e-05 -6.76835e-05 0.000420981 0.000117166 -0.000228023 -8.70219e-05 -8.38031e-05 -8.65527e-05 -3.24519e-05 5.20816e-05 0.000166931 -6.38629e-06 -2.47667e-05 9.86011e-05 4.17198e-05 0.000120249 5.85333e-05 5.74024e-06 0.000138967 3.1481e-05 -3.02928e-05 7.88884e-05 -1.22877e-05 
1868.3 0 -8.02398e-05 9.58478e-05 4.20643e-05 3.70448e-05 -0.000755451 -0.000167047 -4.9337e-05 0.000432365 -0.000265317 4.85357e-05 -8.59458e-05 0.000452847 0.000113377 -0.00021918 -9.23002e-05 -7.56565e-05 -9.48604e-05 -3.17711e-05 4.87021e-05 0.000154072 -1.42802e-06 -2.4592e-05 0.000103776 3.71773e-05 0.000123506 5.77293e-05 -4.9676e-07 0.000134328 4.07051e-05 -2.59283e-05 7.41828e-05 -1.28695e-05 
1868.65 0 -7.51008e-05 0.000114745 3.7132e-05 4.29084e-05 -0.000739366 -0.000149752 -4.1943e-05 0.000449593 -0.000255209 4.6117e-05 -0.000104845 0.000486526 0.00010862 -0.000210367 -9.57409e-05 -6.80653e-05 -9.93016e-05 -2.60108e-05 4.4304e-05 0.00014313 2.16874e-06 -2.79798e-05 0.000106609 3.24189e-05 0.000125028 5.517e-05 -6.22554e-06 0.000128481 5.12529e-05 -2.10683e-05 7.0272e-05 -1.28316e-05 
1869 0 -7.07031e-05 0.000133104 3.49335e-05 4.85589e-05 -0.000721089 -0.000133698 -3.45748e-05 0.00046699 -0.000240662 3.51609e-05 -0.000126217 0.000521394 0.000105111 -0.000201579 -9.83204e-05 -5.97654e-05 -0.000100037 -1.73371e-05 3.69889e-05 0.000132672 5.60729e-06 -3.27236e-05 0.000108147 2.63932e-05 0.000126238 5.20971e-05 -1.00027e-05 0.000123832 6.28926e-05 -1.67406e-05 6.79829e-05 -1.14244e-05 
1869.35 0 -6.52683e-05 0.000150474 3.60638e-05 5.45422e-05 -0.000699431 -0.000119839 -2.80704e-05 0.000481117 -0.00022219 1.76814e-05 -0.000148168 0.000553459 0.000103301 -0.000191485 -9.95741e-05 -5.18934e-05 -9.61831e-05 -6.95914e-06 2.7074e-05 0.000121331 8.85165e-06 -3.66316e-05 0.000108196 2.02987e-05 0.00012782 4.90315e-05 -1.26074e-05 0.000120006 7.33814e-05 -1.48328e-05 6.72778e-05 -9.11677e-06 
1869.7 0 -6.10402e-05 0.000167043 3.83887e-05 5.94399e-05 -0.000674228 -0.000109994 -2.27719e-05 0.000491518 -0.000199963 -6.16409e-07 -0.00016661 0.000580112 0.000102186 -0.000179984 -9.87084e-05 -4.33417e-05 -8.61288e-05 6.84102e-06 1.57799e-05 0.000109783 1.26219e-05 -3.85782e-05 0.000107708 1.52255e-05 0.000128301 4.59572e-05 -1.43365e-05 0.000115789 8.0655e-05 -1.68038e-05 6.77169e-05 -7.11747e-06 


==> anc/Fig2_SpectralFunctionSFX1SFY1SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.0245412 #ppy=0.0245412 #ppz=0 #mEff=0.00372736 #wEff=0.0349061 
1470 0 3.07244e-17 4.61336e-19 -8.6585e-20 0 1 8.05669e-20 3.77544e-17 1.74912e-19 3.98351e-17 0 3.46553e-15 1.43908e-20 1.13606e-17 -1.57572e-20 -6.84551e-18 -2.09429e-19 -1.00517e-17 0 1.53734e-16 1.59958e-19 -1.80909e-17 0 1.3038e-17 1.3921e-18 -4.91921e-19 0 4.36222e-18 -4.14665e-20 2.63978e-18 0 -1.3957e-18 -3.59989e-21 
1470.35 0 1.34738e-10 -0.00328845 2.66098e-13 -4.01711e-12 0.999242 -1.78339e-10 1.79864e-09 -0.0122534 -2.60873e-10 -0.0122532 1.72868e-10 -6.67254e-09 -2.95137e-11 1.08361e-07 4.34515e-10 -1.20082e-08 5.21081e-10 -3.0873e-08 4.70285e-10 -5.82689e-08 1.1092e-09 6.6322e-08 1.79884e-09 6.34831e-08 -1.10926e-09 4.70783e-10 -3.62977e-09 -7.08235e-11 -1.62691e-10 2.58899e-09 -1.34705e-09 -2.57935e-09 
1470.7 0 1.80647e-09 -0.00675831 -6.74428e-13 -2.18748e-10 0.997146 -1.2293e-09 2.8989e-08 -0.0244743 -3.31206e-09 -0.0244737 -3.51755e-09 -5.46097e-08 -2.90371e-10 8.20336e-07 7.31475e-09 -8.00361e-08 8.6201e-09 -2.5418e-07 2.03558e-09 -4.38501e-07 1.79067e-09 1.0471e-07 1.41349e-08 8.3974e-08 -7.73454e-09 4.49072e-09 -4.22745e-08 -6.87096e-10 -3.67845e-09 1.98634e-08 -1.48821e-08 -1.96944e-08 
1471.05 0 7.20481e-09 -0.0103062 -2.54074e-11 -1.9035e-09 0.994019 -3.24868e-09 1.37469e-07 -0.0366417 -3.21943e-09 -0.0366403 -3.84449e-08 -1.96099e-07 -7.57874e-10 2.48303e-06 3.36021e-08 -2.23609e-07 3.95731e-08 -8.7897e-07 3.20482e-09 -1.37088e-06 -1.53898e-08 -4.1161e-07 4.21217e-08 -4.74116e-07 -1.16723e-08 1.74958e-08 -1.42645e-07 -1.72029e-09 -2.08724e-08 6.07258e-08 -4.99426e-08 -6.03619e-08 
1471.4 0 1.73731e-08 -0.0138796 -1.03161e-10 -7.24059e-09 0.989926 -6.09516e-09 3.87781e-07 -0.0487382 2.72998e-08 -0.0487356 -1.26091e-07 -4.98769e-07 -1.7434e-09 5.23643e-06 9.32016e-08 -4.40518e-07 1.11098e-07 -2.1294e-06 1.73608e-09 -3.04384e-06 -7.64395e-08 -9.87198e-07 7.04652e-08 -1.12092e-06 2.33214e-08 4.65536e-08 -3.07457e-07 -3.08459e-09 -5.55834e-08 1.28308e-07 -1.15619e-07 -1.30266e-07 
1471.75 0 3.02689e-08 -0.0174969 -2.6155e-10 -1.54615e-08 0.984875 -1.03689e-08 8.3447e-07 -0.0607456 7.88791e-08 -0.0607411 -2.2086e-07 -1.03129e-06 -6.21075e-09 9.33482e-06 2.02063e-07 -6.92974e-07 2.46667e-07 -4.20652e-06 -1.09392e-08 -5.62605e-06 -2.15561e-07 -1.16069e-06 7.61992e-08 -1.39932e-06 1.40211e-07 9.87565e-08 -5.29947e-07 -7.176e-09 -8.18535e-08 2.26551e-07 -2.17048e-07 -2.39247e-07 
1472.1 0 3.85245e-08 -0.0211557 -6.259e-10 -2.3278e-08 0.978893 -1.93948e-08 1.50342e-06 -0.0726467 2.92769e-08 -0.0726393 -1.94444e-07 -1.87609e-06 -1.91972e-08 1.5501e-05 3.87813e-07 -9.51697e-07 4.88489e-07 -7.25589e-06 -5.3072e-08 -9.2895e-06 -4.63265e-07 -1.10584e-06 6.13626e-08 -1.48897e-06 3.43556e-07 1.78029e-07 -7.82164e-07 -1.19391e-08 -6.74488e-08 3.74046e-07 -3.3183e-07 -4.09931e-07 
1472.45 0 3.18794e-08 -0.0248548 -1.42676e-09 -3.31191e-08 0.971999 -3.99595e-08 2.34178e-06 -0.0844243 -3.25988e-07 -0.0844129 1.3872e-07 -3.14924e-06 -4.41654e-08 2.4799e-05 6.8714e-07 -1.2466e-06 8.94637e-07 -1.14171e-05 -1.37054e-07 -1.42116e-05 -8.27638e-07 -7.1079e-07 3.70773e-08 -1.28363e-06 6.17494e-07 2.86429e-07 -1.06295e-06 -1.61729e-08 -8.41444e-09 5.99846e-07 -4.35376e-07 -6.66762e-07 
1472.8 0 5.13718e-09 -0.0285968 -2.8034e-09 -3.69009e-08 0.964215 -7.3289e-08 3.21689e-06 -0.0960616 -1.17162e-06 -0.096045 9.38373e-07 -4.97275e-06 -8.35218e-08 3.75736e-05 1.12809e-06 -1.60085e-06 1.50857e-06 -1.68797e-05 -2.70363e-07 -2.0503e-05 -1.28429e-06 1.81112e-07 2.19511e-08 -6.25822e-07 9.91666e-07 4.2775e-07 -1.40838e-06 -2.26639e-08 8.61755e-08 9.0112e-07 -5.27106e-07 -1.00132e-06 
1473.15 0 -4.24767e-08 -0.0323763 -4.86324e-09 -8.9291e-09 0.955564 -1.01218e-07 4.00705e-06 -0.107542 -2.65397e-06 -0.107519 2.27598e-06 -7.44506e-06 -1.3797e-07 5.28612e-05 1.72214e-06 -1.97237e-06 2.35133e-06 -2.38877e-05 -4.54365e-07 -2.82426e-05 -1.79323e-06 1.52705e-06 1.32448e-08 4.45066e-07 1.54665e-06 6.08001e-07 -1.82722e-06 -2.97411e-08 2.0109e-07 1.23132e-06 -6.08031e-07 -1.37952e-06 
1473.5 0 -1.1239e-07 -0.0361897 -6.0741e-09 4.66126e-08 0.946064 -9.00096e-08 4.66772e-06 -0.118851 -4.88979e-06 -0.11882 4.18204e-06 -1.06534e-05 -1.99796e-07 6.92402e-05 2.4603e-06 -2.26118e-06 3.44747e-06 -3.27089e-05 -6.86901e-07 -3.75338e-05 -2.29888e-06 3.47666e-06 -3.99058e-08 2.08126e-06 2.35071e-06 8.35377e-07 -2.29547e-06 -3.68819e-08 2.99251e-07 1.55318e-06 -6.72086e-07 -1.78966e-06 
1473.85 0 -2.02619e-07 -0.0400344 -3.36447e-09 7.55488e-08 0.935737 -3.04889e-09 5.21587e-06 -0.129971 -7.94543e-06 -0.129931 6.69825e-06 -1.4679e-05 -2.52957e-07 8.64929e-05 3.33766e-06 -2.3088e-06 4.86118e-06 -4.3608e-05 -9.64605e-07 -4.84208e-05 -2.73452e-06 6.18416e-06 -1.35609e-07 4.43738e-06 3.41952e-06 1.11996e-06 -2.80612e-06 -3.06022e-08 3.36548e-07 1.88178e-06 -7.24002e-07 -2.26453e-06 
1474.2 0 -3.04029e-07 -0.0439033 1.93267e-09 5.88526e-08 0.924605 1.90099e-07 5.67675e-06 -0.140889 -1.18413e-05 -0.140837 9.85411e-06 -1.95929e-05 -2.83746e-07 0.00010604 4.40814e-06 -1.93403e-06 6.73639e-06 -5.68333e-05 -1.23803e-06 -6.08496e-05 -3.0239e-06 9.64153e-06 -1.56913e-07 7.50166e-06 4.75191e-06 1.4739e-06 -3.38098e-06 -3.17838e-09 3.06913e-07 2.26222e-06 -7.96024e-07 -2.84912e-06 
1474.55 0 -4.06189e-07 -0.0477916 5.48242e-09 2.4414e-08 0.912685 5.05768e-07 5.94753e-06 -0.151588 -1.65128e-05 -0.151523 1.37042e-05 -2.5492e-05 -2.91653e-07 0.000129188 5.77424e-06 -1.00521e-06 9.22919e-06 -7.26974e-05 -1.44191e-06 -7.47451e-05 -3.12846e-06 1.40844e-05 3.52499e-09 1.15092e-05 6.36845e-06 1.9131e-06 -4.043e-06 1.05648e-08 2.36289e-07 2.7147e-06 -9.10281e-07 -3.55766e-06 
1474.9 0 -5.08326e-07 -0.0516952 5.43832e-09 -1.36709e-08 0.900001 9.45129e-07 5.84403e-06 -0.162055 -2.18023e-05 -0.161974 1.84084e-05 -3.24937e-05 -2.95748e-07 0.000156113 7.50729e-06 6.67927e-07 1.24441e-05 -9.16611e-05 -1.53926e-06 -9.00108e-05 -3.07733e-06 1.97092e-05 2.91602e-07 1.66652e-05 8.25508e-06 2.45765e-06 -4.81261e-06 3.91098e-09 1.63699e-07 3.20182e-06 -1.09738e-06 -4.3989e-06 
1475.25 0 -6.15195e-07 -0.0556046 1.564e-09 -3.96047e-08 0.886577 1.51403e-06 5.32677e-06 -0.172275 -2.75665e-05 -0.172177 2.4233e-05 -4.0667e-05 -3.31854e-07 0.000186441 9.61017e-06 3.51143e-06 1.65173e-05 -0.000114181 -1.46281e-06 -0.000106591 -2.90113e-06 2.63364e-05 5.49364e-07 2.27903e-05 1.02881e-05 3.12267e-06 -5.65986e-06 5.87816e-09 9.37255e-08 3.69254e-06 -1.38966e-06 -5.37787e-06 
1475.6 0 -7.50681e-07 -0.0595127 -2.93186e-09 -6.84822e-08 0.872433 2.23155e-06 4.50028e-06 -0.182235 -3.38163e-05 -0.182117 3.13433e-05 -5.00339e-05 -4.26899e-07 0.000219351 1.2048e-05 8.00444e-06 2.15681e-05 -0.000140647 -1.17128e-06 -0.000124566 -2.59495e-06 3.40409e-05 5.70792e-07 2.99453e-05 1.23293e-05 3.91461e-06 -6.52911e-06 4.06667e-10 4.37269e-09 4.1978e-06 -1.74424e-06 -6.4316e-06 
1475.95 0 -9.51764e-07 -0.0634157 -3.13345e-10 -1.50107e-07 0.857593 3.10253e-06 3.40102e-06 -0.19192 -4.07455e-05 -0.191782 3.9746e-05 -6.06189e-05 -5.97969e-07 0.000253903 1.48432e-05 1.44352e-05 2.7658e-05 -0.000171253 -7.11071e-07 -0.000143965 -2.14012e-06 4.31639e-05 1.74517e-07 3.84774e-05 1.43519e-05 4.81898e-06 -7.43018e-06 -8.24709e-09 -2.11877e-08 4.70569e-06 -2.05036e-06 -7.48666e-06 
1476.3 0 -1.22519e-06 -0.0673041 1.31252e-08 -2.70138e-07 0.842084 4.14143e-06 1.98558e-06 -0.20132 -4.86295e-05 -0.201159 4.94909e-05 -7.24865e-05 -8.78932e-07 0.000290289 1.81315e-05 2.27262e-05 3.49194e-05 -0.000205777 -6.3855e-08 -0.000164728 -1.55091e-06 5.35081e-05 -6.12805e-07 4.82099e-05 1.63512e-05 5.80003e-06 -8.3635e-06 4.55152e-08 8.15819e-08 5.24247e-06 -2.22863e-06 -8.57549e-06 
1476.65 0 -1.54672e-06 -0.0711679 3.42039e-08 -3.22481e-07 0.825926 5.41303e-06 2.79101e-07 -0.210422 -5.77478e-05 -0.210235 6.07917e-05 -8.5795e-05 -1.29008e-06 0.000329866 2.21617e-05 3.25524e-05 4.35517e-05 -0.00024392 9.07612e-07 -0.000186881 -8.14275e-07 6.48287e-05 -1.66158e-06 5.89064e-05 1.82764e-05 6.84571e-06 -9.29163e-06 2.01174e-07 2.20115e-07 5.86922e-06 -2.3082e-06 -9.74643e-06 
1477 0 -1.90167e-06 -0.0750036 6.17936e-08 -2.73977e-07 0.809139 7.02026e-06 -1.64318e-06 -0.219214 -6.83764e-05 -0.219 7.39455e-05 -0.000100734 -1.82337e-06 0.000373025 2.72031e-05 4.36726e-05 5.37226e-05 -0.000285612 2.33198e-06 -0.000210316 7.55873e-08 7.75401e-05 -2.9637e-06 7.09933e-05 2.01646e-05 7.96605e-06 -1.02015e-05 4.45958e-07 2.97168e-07 6.52303e-06 -2.38111e-06 -1.10021e-05 
1477.35 0 -2.3026e-06 -0.0788059 9.28982e-08 -2.82119e-07 0.791753 9.07814e-06 -3.67151e-06 -0.227684 -8.07822e-05 -0.227442 8.91875e-05 -0.000117424 -2.49222e-06 0.000418357 3.32442e-05 5.60862e-05 6.55173e-05 -0.000331063 4.31842e-06 -0.000234817 1.11405e-06 9.19499e-05 -4.58081e-06 8.47955e-05 2.21396e-05 9.18192e-06 -1.10722e-05 7.98581e-07 2.70875e-07 7.08175e-06 -2.51246e-06 -1.23795e-05 
1477.7 0 -2.76845e-06 -0.0825646 1.18637e-07 -4.25647e-07 0.773797 1.16742e-05 -5.64123e-06 -0.235823 -9.51714e-05 -0.235552 0.000106602 -0.000135959 -3.3451e-06 0.000465063 4.00114e-05 6.99339e-05 7.90218e-05 -0.00038071 7.05804e-06 -0.000260364 2.41947e-06 0.00010772 -6.46871e-06 9.99839e-05 2.42093e-05 1.05148e-05 -1.19086e-05 1.31511e-06 2.24723e-07 7.57857e-06 -2.67546e-06 -1.39191e-05 
1478.05 0 -3.28493e-06 -0.086272 1.38083e-07 -5.95765e-07 0.755294 1.48558e-05 -7.3304e-06 -0.24362 -0.000111821 -0.243318 0.000125974 -0.000156437 -4.43915e-06 0.000514056 4.74126e-05 8.5268e-05 9.44291e-05 -0.000434867 1.07965e-05 -0.000287213 4.13914e-06 0.000124625 -8.50238e-06 0.00011631 2.62666e-05 1.19506e-05 -1.27466e-05 2.00997e-06 2.76793e-07 8.14522e-06 -2.76103e-06 -1.55886e-05 
1478.4 0 -3.81515e-06 -0.0899225 1.60464e-07 -7.70688e-07 0.736271 1.86618e-05 -8.36095e-06 -0.251066 -0.000131006 -0.250732 0.000146934 -0.000178966 -5.80794e-06 0.00056586 5.55295e-05 0.000102027 0.000111894 -0.000493679 1.57568e-05 -0.000315728 6.49938e-06 0.000142861 -1.07158e-05 0.000133926 2.81844e-05 1.34402e-05 -1.36349e-05 2.85845e-06 4.09987e-07 8.79664e-06 -2.72229e-06 -1.73352e-05 
1478.75 0 -4.35427e-06 -0.0935089 2.02565e-07 -1.02437e-06 0.716754 2.30917e-05 -8.43819e-06 -0.258153 -0.000152915 -0.257786 0.000169226 -0.000203809 -7.49472e-06 0.000619135 6.42316e-05 0.000120191 0.000131343 -0.000557139 2.20292e-05 -0.000346187 9.77156e-06 0.000162527 -1.32926e-05 0.000152916 2.97426e-05 1.49297e-05 -1.4533e-05 3.81639e-06 5.05696e-07 9.43482e-06 -2.59746e-06 -1.90473e-05 
1479.1 0 -4.90852e-06 -0.0970251 2.75649e-07 -1.39903e-06 0.696771 2.81281e-05 -7.49249e-06 -0.264871 -0.00017781 -0.264472 0.000192618 -0.000231274 -9.50678e-06 0.00067123 7.32666e-05 0.000139601 0.000152611 -0.000624827 2.94018e-05 -0.000378685 1.37448e-05 0.000183619 -1.62439e-05 0.000173316 3.06904e-05 1.63693e-05 -1.53725e-05 4.84205e-06 5.02698e-07 9.98238e-06 -2.33444e-06 -2.05644e-05 
1479.45 0 -5.4825e-06 -0.100465 3.96243e-07 -1.91504e-06 0.676351 3.38018e-05 -5.06571e-06 -0.271214 -0.00020599 -0.270782 0.000216708 -0.000261425 -1.17322e-05 0.000719952 8.24008e-05 0.000159723 0.000175583 -0.000696076 3.74802e-05 -0.00041288 1.77616e-05 0.000206134 -1.93762e-05 0.000195199 3.0987e-05 1.77414e-05 -1.62012e-05 5.99009e-06 3.49693e-07 1.04704e-05 -1.81478e-06 -2.18395e-05 
1479.8 0 -6.06023e-06 -0.103822 5.76363e-07 -2.55538e-06 0.655523 4.0136e-05 -2.3208e-07 -0.277176 -0.000237778 -0.276709 0.000240917 -0.000294197 -1.41273e-05 0.000764725 9.15155e-05 0.000179872 0.000200176 -0.000770741 4.60779e-05 -0.000448142 2.16152e-05 0.000230002 -2.24807e-05 0.000218534 3.07947e-05 1.90671e-05 -1.6927e-05 7.32607e-06 3.35874e-08 1.09321e-05 -9.96225e-07 -2.28563e-05 
1480.15 0 -6.58628e-06 -0.10709 7.72687e-07 -3.31809e-06 0.634316 4.71807e-05 7.66133e-06 -0.28275 -0.00027367 -0.282249 0.000264767 -0.000329543 -1.68254e-05 0.000805209 0.000100757 0.000199367 0.000226333 -0.000849195 5.51403e-05 -0.000484059 2.56773e-05 0.000255235 -2.54247e-05 0.000243306 3.00931e-05 2.03247e-05 -1.7505e-05 8.78467e-06 -2.78822e-07 1.12815e-05 1.51479e-07 -2.35782e-05 
1480.5 0 -7.06121e-06 -0.110263 9.38922e-07 -4.34235e-06 0.612762 5.50227e-05 1.88417e-05 -0.287932 -0.000314008 -0.287396 0.000288293 -0.000367421 -1.99457e-05 0.000839551 0.000110088 0.000217514 0.00025377 -0.000931585 6.46058e-05 -0.000520192 3.01787e-05 0.00028184 -2.82549e-05 0.000269482 2.8875e-05 2.1483e-05 -1.80571e-05 1.03957e-05 -5.47668e-07 1.14568e-05 1.5632e-06 -2.40714e-05 
1480.85 0 -7.51031e-06 -0.113332 1.10396e-06 -5.7865e-06 0.590889 6.36473e-05 3.36367e-05 -0.292716 -0.000358865 -0.292146 0.000311498 -0.000408087 -2.35226e-05 0.000866246 0.000119029 0.000234129 0.000281886 -0.00101737 7.46452e-05 -0.000556033 3.51006e-05 0.000309499 -3.1037e-05 0.000296724 2.75638e-05 2.25688e-05 -1.84686e-05 1.22417e-05 -9.5043e-07 1.15295e-05 3.06349e-06 -2.45163e-05 
1481.2 0 -7.95066e-06 -0.116291 1.29072e-06 -7.47313e-06 0.568719 7.29634e-05 5.26911e-05 -0.297098 -0.000408674 -0.296494 0.000333877 -0.000452182 -2.76039e-05 0.000887243 0.000127354 0.000249461 0.000310363 -0.00110559 8.53526e-05 -0.000591462 4.03836e-05 0.000337898 -3.3889e-05 0.000324758 2.63766e-05 2.35746e-05 -1.85855e-05 1.42274e-05 -1.53117e-06 1.16339e-05 4.65016e-06 -2.51246e-05 
1481.55 0 -8.4755e-06 -0.119138 1.47456e-06 -8.98986e-06 0.546279 8.2946e-05 7.66833e-05 -0.301072 -0.000464232 -0.300436 0.000355277 -0.000500121 -3.22361e-05 0.000906686 0.000135465 0.0002631 0.000339374 -0.00119569 9.65217e-05 -0.000626516 4.57876e-05 0.000367255 -3.7131e-05 0.000353875 2.50546e-05 2.43997e-05 -1.87042e-05 1.63503e-05 -2.12403e-06 1.18639e-05 6.44414e-06 -2.59276e-05 
1481.9 0 -9.25523e-06 -0.121867 1.66599e-06 -1.01567e-05 0.523601 9.36406e-05 0.000106086 -0.304637 -0.000526337 -0.303969 0.000376135 -0.000551564 -3.7448e-05 0.00092698 0.000144017 0.000274225 0.000369047 -0.00128773 0.000108112 -0.000660987 5.08827e-05 0.000398032 -4.11047e-05 0.000384579 2.35627e-05 2.49767e-05 -1.90707e-05 1.87514e-05 -2.79351e-06 1.21026e-05 8.37836e-06 -2.66903e-05 
1482.25 0 -1.03861e-05 -0.124472 1.8981e-06 -1.12495e-05 0.500715 0.000105144 0.000140778 -0.307789 -0.000595288 -0.30709 0.000396376 -0.000605611 -4.32396e-05 0.000948368 0.000153607 0.000282821 0.000399519 -0.00138204 0.000120403 -0.000695206 5.532e-05 0.000430207 -4.59464e-05 0.000416789 2.21077e-05 2.5363e-05 -1.94265e-05 2.13944e-05 -3.70996e-06 1.20583e-05 1.03913e-05 -2.73123e-05 
1482.6 0 -1.19088e-05 -0.126949 2.15803e-06 -1.25379e-05 0.477649 0.000117659 0.00018003 -0.310529 -0.000670798 -0.3098 0.000415466 -0.000661469 -4.95806e-05 0.000970653 0.000164547 0.000289668 0.000431141 -0.00147835 0.000133638 -0.000729891 5.90418e-05 0.0004631 -5.14062e-05 0.000449812 2.05569e-05 2.56444e-05 -1.96439e-05 2.4031e-05 -4.83213e-06 1.16406e-05 1.2512e-05 -2.79664e-05 
1482.95 0 -1.38006e-05 -0.129292 2.40551e-06 -1.38268e-05 0.454429 0.000131402 0.000222738 -0.312855 -0.000752837 -0.312096 0.000433338 -0.000718981 -5.65012e-05 0.000991755 0.000176361 0.000295568 0.0004635 -0.00157595 0.000147753 -0.00076508 6.21388e-05 0.000496292 -5.68235e-05 0.00048326 1.8798e-05 2.58453e-05 -1.97764e-05 2.64766e-05 -6.05613e-06 1.1044e-05 1.46706e-05 -2.87114e-05 
1483.3 0 -1.58624e-05 -0.131496 2.63444e-06 -1.50457e-05 0.431079 0.000146679 0.000267765 -0.314765 -0.000841647 -0.313976 0.000450204 -0.000778379 -6.40667e-05 0.001007 0.000187754 0.000300567 0.000494885 -0.00167421 0.00016276 -0.000800515 6.4754e-05 0.000530264 -6.16451e-05 0.000517544 1.70013e-05 2.58819e-05 -1.95931e-05 2.88225e-05 -7.29573e-06 1.03778e-05 1.6906e-05 -2.94049e-05 
1483.65 0 -1.79412e-05 -0.133559 2.90231e-06 -1.66107e-05 0.407629 0.000163773 0.000314268 -0.316258 -0.000936854 -0.315442 0.000466494 -0.000839728 -7.22344e-05 0.00101332 0.000197609 0.000303701 0.000523803 -0.00177273 0.000179159 -0.000836325 6.7153e-05 0.000565668 -6.57429e-05 0.000553124 1.52504e-05 2.56569e-05 -1.87541e-05 3.11817e-05 -8.5912e-06 9.49169e-06 1.95936e-05 -3.00509e-05 
1484 0 -2.00291e-05 -0.13548 3.20732e-06 -1.87146e-05 0.384108 0.000182659 0.000361648 -0.317336 -0.00103759 -0.316494 0.000482989 -0.000902936 -8.09606e-05 0.00101139 0.000205546 0.000303806 0.000550177 -0.00187109 0.000197456 -0.000872599 6.95957e-05 0.000602663 -6.92531e-05 0.000590041 1.37294e-05 2.51091e-05 -1.73892e-05 3.35112e-05 -9.82823e-06 8.27438e-06 2.28585e-05 -3.08084e-05 
1484.35 0 -2.20603e-05 -0.137254 3.48111e-06 -2.12297e-05 0.36055 0.000203173 0.000409688 -0.318 -0.00114309 -0.317136 0.000499913 -0.000967958 -9.0355e-05 0.00100231 0.00021138 0.000300197 0.000574321 -0.00196847 0.000217855 -0.000909113 7.22277e-05 0.000641204 -7.22652e-05 0.000628231 1.27088e-05 2.41833e-05 -1.57464e-05 3.59587e-05 -1.09029e-05 6.77422e-06 2.64708e-05 -3.1665e-05 
1484.7 0 -2.39779e-05 -0.138879 3.69879e-06 -2.42006e-05 0.336986 0.000225314 0.000458338 -0.318255 -0.00125291 -0.317371 0.000516886 -0.00103462 -0.000100563 0.000985609 0.00021477 0.000292282 0.000596046 -0.00206427 0.000240903 -0.000946126 7.49237e-05 0.000680926 -7.45515e-05 0.000667244 1.19543e-05 2.28815e-05 -1.37874e-05 3.88742e-05 -1.20439e-05 4.90431e-06 3.04558e-05 -3.23376e-05 
1485.05 0 -2.5975e-05 -0.14035 3.90805e-06 -2.7822e-05 0.313445 0.000249071 0.000507295 -0.318102 -0.00136686 -0.317204 0.000533918 -0.00110225 -0.000111537 0.000960425 0.000215749 0.000279669 0.000615146 -0.00215828 0.0002676 -0.000984236 7.71479e-05 0.000721118 -7.58544e-05 0.000706302 1.10023e-05 2.12475e-05 -1.14074e-05 4.22462e-05 -1.34006e-05 2.55959e-06 3.51161e-05 -3.24194e-05 
1485.4 0 -2.82759e-05 -0.141664 4.17581e-06 -3.22592e-05 0.289953 0.000274317 0.000556258 -0.317546 -0.00148462 -0.316636 0.000550982 -0.00116998 -0.000122987 0.000926421 0.000215039 0.0002632 0.000631587 -0.00225048 0.000298532 -0.00102367 7.85001e-05 0.000761639 -7.63363e-05 0.000745334 9.52676e-06 1.94116e-05 -8.40807e-06 4.55187e-05 -1.49174e-05 -3.26748e-08 4.04653e-05 -3.17141e-05 
1485.75 0 -3.09472e-05 -0.142821 4.4966e-06 -3.76244e-05 0.266538 0.000301002 0.000605026 -0.316591 -0.00160561 -0.315673 0.000567325 -0.0012374 -0.00013454 0.000883715 0.000213414 0.000244741 0.00064486 -0.00234073 0.000333319 -0.00106416 7.91564e-05 0.000802918 -7.64892e-05 0.000784923 7.13347e-06 1.744e-05 -4.77935e-06 4.81646e-05 -1.65038e-05 -2.34859e-06 4.63797e-05 -3.04326e-05 
1486.1 0 -3.39082e-05 -0.14382 4.80207e-06 -4.38617e-05 0.243229 0.000329099 0.000652938 -0.31524 -0.00172921 -0.314318 0.000581867 -0.00130443 -0.000145706 0.000834784 0.000211374 0.000224956 0.000653957 -0.00242839 0.000371302 -0.00110489 7.94912e-05 0.000844817 -7.67415e-05 0.000825067 3.57807e-06 1.51351e-05 -7.35745e-07 5.02429e-05 -1.80574e-05 -3.85419e-06 5.29269e-05 -2.89928e-05 
1486.45 0 -3.70299e-05 -0.144656 5.1743e-06 -5.02294e-05 0.220055 0.000358694 0.000699176 -0.3135 -0.00185521 -0.312578 0.000593691 -0.00137052 -0.000155893 0.000786147 0.000209871 0.000202874 0.00065877 -0.00251252 0.000412302 -0.00114552 7.97422e-05 0.000886768 -7.71799e-05 0.000865162 -9.22658e-07 1.22875e-05 3.81758e-06 5.22222e-05 -1.95581e-05 -4.33727e-06 6.00278e-05 -2.78428e-05 
1486.8 0 -4.0334e-05 -0.145329 5.7285e-06 -5.55766e-05 0.197037 0.000390066 0.000743579 -0.311375 -0.00198422 -0.310459 0.000602168 -0.0014345 -0.000164939 0.000744167 0.000210061 0.000177496 0.000660437 -0.00259248 0.000456276 -0.00118637 7.98773e-05 0.000928505 -7.77224e-05 0.00090476 -5.96737e-06 8.95147e-06 8.92883e-06 5.44435e-05 -2.08202e-05 -3.94677e-06 6.74019e-05 -2.72199e-05 
1487.15 0 -4.40315e-05 -0.145834 6.35701e-06 -5.94283e-05 0.174195 0.000423478 0.000786012 -0.308871 -0.00211675 -0.307965 0.00060669 -0.00149538 -0.000173198 0.000708625 0.000212095 0.000148517 0.000659701 -0.00266784 0.000502849 -0.00122713 7.96682e-05 0.000969859 -7.85347e-05 0.000943506 -1.13141e-05 5.41846e-06 1.4356e-05 5.69634e-05 -2.15013e-05 -3.16932e-06 7.49721e-05 -2.65838e-05 
1487.5 0 -4.83143e-05 -0.146173 6.96118e-06 -6.23422e-05 0.151547 0.000459113 0.000825247 -0.305994 -0.0022524 -0.305103 0.00060648 -0.001553 -0.000181164 0.000671834 0.000215104 0.000115517 0.000655847 -0.002739 0.000551427 -0.00126679 7.88735e-05 0.00101087 -7.97344e-05 0.000981535 -1.69104e-05 1.94894e-06 1.98834e-05 5.97393e-05 -2.16864e-05 -2.54872e-06 8.29851e-05 -2.50768e-05 
1487.85 0 -5.31398e-05 -0.146346 7.53196e-06 -6.5348e-05 0.129115 0.000497297 0.000859652 -0.30275 -0.00239078 -0.301879 0.000601094 -0.0016077 -0.000189231 0.000626802 0.000217982 7.77437e-05 0.000647475 -0.00280757 0.000601532 -0.00130439 7.70441e-05 0.00105227 -8.11068e-05 0.00101981 -2.25697e-05 -1.34726e-06 2.52945e-05 6.28353e-05 -2.17966e-05 -2.03757e-06 9.1515e-05 -2.28846e-05 
1488.2 0 -5.82931e-05 -0.146355 8.01527e-06 -6.88611e-05 0.106924 0.000538316 0.000888962 -0.299146 -0.00253147 -0.298303 0.000590681 -0.00165944 -0.000197635 0.000575428 0.000220259 3.51909e-05 0.000634341 -0.00287535 0.000653312 -0.00133983 7.37646e-05 0.00109458 -8.24024e-05 0.00105867 -2.80386e-05 -4.50468e-06 3.0695e-05 6.64111e-05 -2.21665e-05 -1.33436e-06 0.000100217 -2.10143e-05 
1488.55 0 -6.33767e-05 -0.146199 8.39858e-06 -7.23839e-05 0.0849976 0.000582205 0.000913803 -0.295192 -0.00267333 -0.294384 0.000575803 -0.00170731 -0.000206572 0.000525638 0.000222751 -1.11839e-05 0.000618705 -0.00294334 0.000707565 -0.00137388 6.94709e-05 0.00113742 -8.34911e-05 0.00109727 -3.34839e-05 -7.73383e-06 3.63922e-05 7.03927e-05 -2.29058e-05 -7.38532e-07 0.000108915 -1.97885e-05 
1488.9 0 -6.8068e-05 -0.145879 8.80148e-06 -7.50935e-05 0.06336 0.000628911 0.000933968 -0.290895 -0.00281446 -0.29013 0.000557106 -0.00175024 -0.000216391 0.000482551 0.000227261 -6.06331e-05 0.000604128 -0.00301145 0.000764841 -0.00140722 6.47225e-05 0.00118071 -8.44348e-05 0.00113533 -3.91753e-05 -1.12861e-05 4.26203e-05 7.4497e-05 -2.39748e-05 -6.28747e-07 0.000118009 -1.86372e-05 
1489.25 0 -7.21999e-05 -0.145401 9.24128e-06 -7.65612e-05 0.0420367 0.000678222 0.000949708 -0.286264 -0.00295273 -0.28555 0.00053478 -0.00178826 -0.000227616 0.000445269 0.000234774 -0.000113189 0.000592248 -0.00307885 0.000824904 -0.00144059 5.92449e-05 0.00122538 -8.52061e-05 0.00117368 -4.52455e-05 -1.5347e-05 4.9618e-05 7.85843e-05 -2.52515e-05 -5.79119e-07 0.000127673 -1.73059e-05 
1489.6 0 -7.56276e-05 -0.144764 9.59491e-06 -7.71947e-05 0.0210561 0.000729851 0.000963045 -0.28131 -0.00308686 -0.280657 0.000508716 -0.00182223 -0.000240703 0.000411138 0.000244407 -0.000169295 0.000581507 -0.00314411 0.000887064 -0.0014752 5.30056e-05 0.00127206 -8.54007e-05 0.00121283 -5.17819e-05 -2.01278e-05 5.72411e-05 8.27143e-05 -2.673e-05 5.87993e-08 0.000137736 -1.61257e-05 
1489.95 0 -7.83426e-05 -0.143971 9.85528e-06 -7.75627e-05 0.000443497 0.000783436 0.000975651 -0.276047 -0.00321678 -0.275464 0.000479069 -0.00185217 -0.000255652 0.000380588 0.000255069 -0.00023005 0.000569453 -0.00320517 0.000950607 -0.00151163 4.69725e-05 0.00131995 -8.50187e-05 0.00125202 -5.85912e-05 -2.57877e-05 6.49719e-05 8.71148e-05 -2.86103e-05 1.40135e-06 0.000148151 -1.54451e-05 
1490.3 0 -8.02527e-05 -0.143022 1.02356e-05 -7.7369e-05 -0.019781 0.000838461 0.000987849 -0.270487 -0.00334233 -0.269984 0.00044558 -0.00187661 -0.000272161 0.000357278 0.00026719 -0.000296976 0.00055545 -0.0032602 0.00101503 -0.00154959 4.21002e-05 0.00136763 -8.47119e-05 0.00128973 -6.54752e-05 -3.23199e-05 7.25479e-05 9.21652e-05 -3.12223e-05 3.21888e-06 0.000158946 -1.5269e-05 
1490.65 0 -8.13541e-05 -0.141919 1.0783e-05 -7.58142e-05 -0.039601 0.000894365 0.000999908 -0.264639 -0.0034629 -0.264227 0.000407626 -0.00189409 -0.00029039 0.000342682 0.000282219 -0.000371087 0.00054039 -0.00330897 0.00107998 -0.00158897 3.8345e-05 0.00141452 -8.47335e-05 0.00132527 -7.29197e-05 -3.93924e-05 7.98707e-05 9.80932e-05 -3.4712e-05 5.25515e-06 0.000169941 -1.50892e-05 
1491 0 -8.18842e-05 -0.140663 1.10946e-05 -7.29633e-05 -0.0590011 0.000950694 0.00101271 -0.258516 -0.00357894 -0.2582 0.000365194 -0.00190449 -0.000310739 0.000333006 0.000300735 -0.00045273 0.000524131 -0.00335229 0.00114477 -0.00162994 3.50826e-05 0.00146119 -8.48317e-05 0.00135933 -8.13645e-05 -4.65594e-05 8.66035e-05 0.000104518 -3.84365e-05 7.52132e-06 0.000181039 -1.43705e-05 
1491.35 0 -8.20865e-05 -0.139256 1.08812e-05 -6.96437e-05 -0.0779674 0.00100717 0.00102742 -0.252127 -0.00369143 -0.251914 0.000318089 -0.00190794 -0.00033315 0.000323708 0.000321518 -0.000541742 0.000504739 -0.00338972 0.00120785 -0.00167276 3.19481e-05 0.00150789 -8.48558e-05 0.00139219 -9.07239e-05 -5.36896e-05 9.30032e-05 0.000110982 -4.15699e-05 1.03461e-05 0.000192393 -1.3162e-05 
1491.7 0 -8.2136e-05 -0.1377 1.02767e-05 -6.6289e-05 -0.0964881 0.00106347 0.00104443 -0.245484 -0.00380021 -0.245378 0.000265957 -0.00190387 -0.000357571 0.000313227 0.000342591 -0.000636869 0.000480166 -0.00341933 0.00126815 -0.00171805 2.87297e-05 0.00155405 -8.45707e-05 0.0014232 -0.000100678 -6.0918e-05 9.98253e-05 0.000117713 -4.40032e-05 1.37852e-05 0.00020414 -1.19671e-05 
1492.05 0 -8.18567e-05 -0.135999 9.40429e-06 -6.29684e-05 -0.114551 0.00111919 0.00106333 -0.238598 -0.00390441 -0.238606 0.000208736 -0.00189131 -0.000384144 0.000302651 0.00036298 -0.000735871 0.000450425 -0.00343952 0.00132645 -0.00176616 2.51408e-05 0.00159966 -8.30981e-05 0.00145236 -0.000110791 -6.82073e-05 0.000107144 0.000125033 -4.63794e-05 1.73003e-05 0.000216055 -1.10777e-05 
1492.4 0 -8.08412e-05 -0.134158 8.1829e-06 -5.92843e-05 -0.13214 0.00117451 0.00108417 -0.23148 -0.0040042 -0.231608 0.000146302 -0.00186994 -0.000412713 0.000294628 0.000383579 -0.000836117 0.000417948 -0.00345 0.00138408 -0.00181643 2.08941e-05 0.00164539 -7.97769e-05 0.00148034 -0.000120959 -7.51744e-05 0.000114955 0.000132566 -4.93347e-05 2.05886e-05 0.000227763 -1.04942e-05 
1492.75 0 -7.91037e-05 -0.132182 6.47129e-06 -5.43823e-05 -0.149239 0.00122985 0.00110746 -0.224142 -0.00410007 -0.224401 7.84863e-05 -0.00184019 -0.000442921 0.000291612 0.000405795 -0.000935498 0.000385226 -0.0034505 0.00144128 -0.00186834 1.61124e-05 0.00169131 -7.51071e-05 0.00150705 -0.000131857 -8.16116e-05 0.000123664 0.000139809 -5.26197e-05 2.39512e-05 0.000239199 -1.0281e-05 
1493.1 0 -7.6917e-05 -0.130072 4.43013e-06 -4.81035e-05 -0.165832 0.00128521 0.00113289 -0.216599 -0.00419194 -0.216997 5.25629e-06 -0.00180254 -0.000474322 0.000295079 0.000429718 -0.00103324 0.000353268 -0.00343999 0.00149746 -0.00192226 1.13305e-05 0.00173687 -6.96803e-05 0.00153204 -0.000144225 -8.76089e-05 0.00013333 0.000146861 -5.59992e-05 2.77839e-05 0.000250423 -1.04385e-05 
1493.45 0 -7.45167e-05 -0.127831 2.46295e-06 -4.09781e-05 -0.181909 0.0013404 0.00115955 -0.208861 -0.00427964 -0.209409 -7.39085e-05 -0.00175779 -0.000506205 0.00030559 0.000454408 -0.001129 0.000322026 -0.00341863 0.00155215 -0.00197814 6.79102e-06 0.00178174 -6.39357e-05 0.00155545 -0.000157764 -9.31342e-05 0.000143535 0.000154161 -6.00143e-05 3.22819e-05 0.000261331 -1.07122e-05 
1493.8 0 -7.22195e-05 -0.125464 7.32953e-07 -3.33348e-05 -0.197464 0.00139482 0.00118709 -0.200944 -0.00436252 -0.201651 -0.000159856 -0.00170712 -0.000537776 0.000321298 0.000479019 -0.00122188 0.000290489 -0.00338824 0.00160518 -0.00203509 2.53349e-06 0.00182584 -5.83801e-05 0.0015773 -0.000171652 -9.82663e-05 0.000154027 0.000161734 -6.50111e-05 3.7297e-05 0.000271931 -1.06848e-05 
1494.15 0 -6.98815e-05 -0.122976 -1.07476e-06 -2.58194e-05 -0.212488 0.00144777 0.00121512 -0.192862 -0.00444023 -0.193734 -0.00025202 -0.00165101 -0.000568744 0.000338491 0.000503009 -0.00131105 0.000256784 -0.00334964 0.00165618 -0.00209278 -1.33587e-06 0.00186943 -5.29771e-05 0.00159754 -0.000185599 -0.000103244 0.000164747 0.000169469 -7.04057e-05 4.22824e-05 0.000282288 -1.01841e-05 
1494.5 0 -6.71268e-05 -0.12037 -3.44249e-06 -1.93797e-05 -0.226972 0.0014997 0.00124243 -0.184629 -0.00451312 -0.185671 -0.000347712 -0.00158936 -0.000599102 0.000355823 0.000526385 -0.00139671 0.000219818 -0.00330171 0.00170474 -0.00215094 -5.12697e-06 0.00191268 -4.71798e-05 0.0016165 -0.000199421 -0.000108247 0.000175084 0.000177383 -7.54718e-05 4.65406e-05 0.00029199 -9.58838e-06 
1494.85 0 -6.4306e-05 -0.117653 -6.43511e-06 -1.40764e-05 -0.240905 0.00155113 0.0012674 -0.17626 -0.00458123 -0.177473 -0.000443621 -0.00152223 -0.000628488 0.000374862 0.000549805 -0.00147937 0.000180699 -0.00324374 0.00175049 -0.00220804 -9.5038e-06 0.00195516 -4.04528e-05 0.00163404 -0.000212467 -0.000113318 0.000185033 0.000185042 -8.00692e-05 4.97272e-05 0.000300389 -9.622e-06 
1495.2 0 -6.1803e-05 -0.114829 -9.5176e-06 -9.34324e-06 -0.25428 0.00160136 0.00128841 -0.167771 -0.00464417 -0.169153 -0.000537403 -0.00144987 -0.000656406 0.000396263 0.000573794 -0.00155891 0.000141243 -0.0031766 0.00179287 -0.0022634 -1.49306e-05 0.0019964 -3.25095e-05 0.00164946 -0.000224038 -0.000118139 0.000195607 0.000191822 -8.44577e-05 5.17178e-05 0.000307748 -1.06702e-05 
1495.55 0 -5.9295e-05 -0.1119 -1.21795e-05 -5.08243e-06 -0.267094 0.00164976 0.00130469 -0.159174 -0.0047014 -0.160722 -0.000627634 -0.0013729 -0.000682947 0.000418224 0.000598322 -0.00163516 0.000102304 -0.00310214 0.00183138 -0.00231796 -2.13399e-05 0.00203576 -2.33078e-05 0.00166217 -0.000233775 -0.000122117 0.000206782 0.000197577 -8.89136e-05 5.22035e-05 0.00031435 -1.24145e-05 
1495.9 0 -5.62668e-05 -0.108869 -1.45076e-05 -1.75062e-06 -0.279347 0.00169623 0.00131623 -0.15048 -0.00475185 -0.15219 -0.000713416 -0.00129192 -0.00070892 0.000438067 0.000623089 -0.00170752 6.38232e-05 -0.00302226 0.00186612 -0.00237147 -2.78858e-05 0.00207177 -1.29845e-05 0.00167155 -0.000241744 -0.000125017 0.000217544 0.000202482 -9.33807e-05 5.12636e-05 0.000319926 -1.43575e-05 
1496.25 0 -5.21898e-05 -0.105738 -1.69153e-05 2.99728e-07 -0.291046 0.00174052 0.00132262 -0.1417 -0.00479419 -0.143567 -0.000794594 -0.00120701 -0.00073509 0.000454079 0.000647751 -0.00177529 2.50416e-05 -0.00293815 0.00189715 -0.00242242 -3.35743e-05 0.00210335 -1.77865e-06 0.00167707 -0.000248475 -0.000127064 0.000228111 0.000206401 -9.78225e-05 4.93532e-05 0.000324579 -1.61355e-05 
1496.6 0 -4.68296e-05 -0.10251 -1.96921e-05 1.04816e-06 -0.302197 0.00178239 0.00132411 -0.13284 -0.00482749 -0.134862 -0.000871416 -0.00111854 -0.00076188 0.000465195 0.000672124 -0.00183814 -1.52578e-05 -0.00285047 0.00192345 -0.00247069 -3.82361e-05 0.00213105 1.01514e-05 0.00167884 -0.000254434 -0.000128293 0.000239232 0.000209563 -0.000102274 4.65753e-05 0.000328513 -1.73857e-05 
1496.95 0 -4.05674e-05 -0.0991934 -2.28288e-05 1.31397e-07 -0.312797 0.00182101 0.00132204 -0.123912 -0.00485152 -0.126085 -0.000944056 -0.00102789 -0.000789634 0.000470648 0.000695821 -0.00189607 -5.84616e-05 -0.00275964 0.00194465 -0.00251703 -4.23645e-05 0.00215645 2.31784e-05 0.0016779 -0.000259606 -0.000128698 0.000250708 0.000212932 -0.000106891 4.3002e-05 0.000332014 -1.81292e-05 
1497.3 0 -3.36647e-05 -0.0957922 -2.60779e-05 -3.05733e-06 -0.322844 0.00185513 0.00131754 -0.114928 -0.00486699 -0.117247 -0.00101271 -0.000936366 -0.000818269 0.000470489 0.000718171 -0.00195032 -0.000105594 -0.00266647 0.00196209 -0.00256183 -4.66013e-05 0.0021807 3.76021e-05 0.00167502 -0.000264181 -0.000128437 0.00026261 0.000217023 -0.000112325 3.91142e-05 0.000335305 -1.85655e-05 
1497.65 0 -2.60578e-05 -0.0923107 -2.93774e-05 -8.71117e-06 -0.332334 0.00188415 0.00131177 -0.105903 -0.0048745 -0.108361 -0.0010774 -0.000844274 -0.000847782 0.000465301 0.000739265 -0.00200197 -0.00015663 -0.00257203 0.00197677 -0.00260557 -5.12481e-05 0.00220345 5.29934e-05 0.00166986 -0.000268412 -0.000127548 0.000275192 0.000221568 -0.000119025 3.52386e-05 0.000337763 -1.88536e-05 
1498 0 -1.77999e-05 -0.0887542 -3.29178e-05 -1.63529e-05 -0.34127 0.00190839 0.00130619 -0.0968463 -0.00487425 -0.0994379 -0.00113812 -0.000750687 -0.000878382 0.000455681 0.000759602 -0.0020505 -0.000210739 -0.00247647 0.00198876 -0.00264849 -5.62626e-05 0.00222357 6.86828e-05 0.00166176 -0.000271951 -0.00012615 0.000288175 0.000226382 -0.000126816 3.12536e-05 0.000338924 -1.92937e-05 
1498.35 0 -9.20536e-06 -0.0851284 -3.67103e-05 -2.54946e-05 -0.349654 0.00192899 0.0013024 -0.0877671 -0.00486667 -0.090487 -0.00119522 -0.000653433 -0.000909709 0.000442325 0.000778686 -0.00209587 -0.000267452 -0.00237992 0.00199804 -0.00269048 -6.17508e-05 0.00224097 8.42914e-05 0.00165105 -0.000274624 -0.000124411 0.000301771 0.000231228 -0.000135532 2.71865e-05 0.000339706 -1.99815e-05 
1498.7 0 -1.11192e-06 -0.0814384 -4.06667e-05 -3.62162e-05 -0.357486 0.00194701 0.0013011 -0.0786747 -0.00485238 -0.0815179 -0.00124928 -0.000551148 -0.000941174 0.000427953 0.000795426 -0.00213985 -0.000326211 -0.0022836 0.00200394 -0.00273147 -6.74665e-05 0.0022566 9.95948e-05 0.00163897 -0.000276658 -0.000122153 0.000316283 0.000235638 -0.000144961 2.30598e-05 0.000341084 -2.09849e-05 
1499.05 0 5.96594e-06 -0.0776873 -4.4795e-05 -4.80004e-05 -0.364768 0.00196295 0.00130093 -0.0695813 -0.00483217 -0.0725425 -0.00129998 -0.000444434 -0.000972762 0.000418124 0.00081009 -0.00218284 -0.000384791 -0.0021885 0.00200583 -0.00277103 -7.28314e-05 0.00227059 0.000114441 0.00162559 -0.000278288 -0.000119132 0.000331515 0.000239957 -0.000154455 1.86611e-05 0.000342993 -2.2688e-05 
1499.4 0 1.22268e-05 -0.0738778 -4.8988e-05 -5.90589e-05 -0.371506 0.00197757 0.00129987 -0.0604985 -0.00480703 -0.0635725 -0.00134525 -0.000334415 -0.00100489 0.000415563 0.000824367 -0.00222308 -0.000440498 -0.00209459 0.00200527 -0.00280869 -7.77648e-05 0.00228137 0.000129183 0.0016092 -0.000279786 -0.00011526 0.000347251 0.000245357 -0.000163806 1.36362e-05 0.000345339 -2.54126e-05 
1499.75 0 1.76348e-05 -0.0700159 -5.31728e-05 -6.83394e-05 -0.377711 0.00199152 0.00129751 -0.0514349 -0.0047782 -0.0546167 -0.00138271 -0.000222195 -0.00103769 0.000416012 0.00083897 -0.00225832 -0.000492504 -0.00200208 0.00200533 -0.00284399 -8.26347e-05 0.0022881 0.00014407 0.00158908 -0.000281184 -0.000110296 0.000363133 0.000252193 -0.000173339 7.65793e-06 0.000348009 -2.89579e-05 
1500.1 0 2.20108e-05 -0.0661084 -5.73867e-05 -7.67488e-05 -0.383381 0.00200488 0.00129397 -0.0423987 -0.00474677 -0.0456839 -0.00141154 -0.000109862 -0.00107043 0.000413514 0.000853507 -0.00228648 -0.000541704 -0.00191193 0.00200749 -0.00287617 -8.7419e-05 0.00229212 0.000158823 0.00156705 -0.000282371 -0.000104032 0.000379214 0.000260107 -0.000183003 1.03349e-06 0.000350656 -3.26819e-05 
1500.45 0 2.59045e-05 -0.0621589 -6.1681e-05 -8.56456e-05 -0.388515 0.00201796 0.00128856 -0.0334005 -0.00471346 -0.0367854 -0.00143233 -3.56314e-07 -0.00110228 0.000406336 0.000867831 -0.00230644 -0.000589056 -0.00182516 0.00201127 -0.00290508 -9.18647e-05 0.0022946 0.000173204 0.00154464 -0.000283382 -9.66739e-05 0.000396123 0.000268772 -0.00019234 -5.37273e-06 0.000353133 -3.63734e-05 
1500.8 0 3.0056e-05 -0.0581693 -6.58978e-05 -9.55863e-05 -0.393117 0.00203117 0.00128129 -0.0244523 -0.00467777 -0.0279338 -0.00144538 0.000103791 -0.00113276 0.000396272 0.000881862 -0.00231852 -0.000635093 -0.00174233 0.00201478 -0.0029311 -9.58916e-05 0.00229443 0.000186957 0.00152089 -0.00028429 -8.85549e-05 0.000413996 0.000277677 -0.0002012 -1.11012e-05 0.000355523 -4.04041e-05 
1501.15 0 3.49487e-05 -0.0541433 -6.9718e-05 -0.000106725 -0.3972 0.002044 0.00127257 -0.0155633 -0.00463829 -0.019138 -0.00145013 0.000200831 -0.00116132 0.000385273 0.000895846 -0.00232359 -0.000680057 -0.00166377 0.00201623 -0.0029539 -9.9062e-05 0.00228982 0.000200369 0.00149377 -0.000284956 -7.97914e-05 0.000432167 0.000286658 -0.000209703 -1.64443e-05 0.000357632 -4.48631e-05 
1501.5 0 4.08633e-05 -0.0500862 -7.31218e-05 -0.000119076 -0.400774 0.00205579 0.00126272 -0.00673912 -0.00459441 -0.010404 -0.00144642 0.000290113 -0.00118754 0.000373672 0.000910647 -0.00232212 -0.00072346 -0.0015897 0.00201566 -0.00297234 -0.000100845 0.00228025 0.000214138 0.00146248 -0.000284886 -7.04084e-05 0.000450126 0.000295945 -0.000218016 -2.17689e-05 0.000359347 -4.96174e-05 
1501.85 0 4.76021e-05 -0.0460025 -7.63884e-05 -0.000132329 -0.403844 0.00206618 0.00125298 0.00201371 -0.00454629 -0.00173725 -0.00143599 0.000372243 -0.00121137 0.000360728 0.000926799 -0.00231483 -0.000764872 -0.00152049 0.00201451 -0.00298579 -0.000101108 0.00226666 0.000228425 0.00142774 -0.000283836 -6.04543e-05 0.000468176 0.000305644 -0.000226528 -2.66347e-05 0.000360649 -5.49506e-05 
1502.2 0 5.48325e-05 -0.0418964 -7.98635e-05 -0.000145621 -0.406415 0.00207463 0.00124463 0.010686 -0.00449422 0.0068546 -0.00142193 0.00044793 -0.00123336 0.000347882 0.000944306 -0.00230245 -0.000804729 -0.001456 0.00201424 -0.00299419 -9.97158e-05 0.00225 0.000243038 0.00139103 -0.000282379 -4.96728e-05 0.000486277 0.000315476 -0.000235623 -3.04097e-05 0.00036113 -6.12326e-05 
1502.55 0 6.25034e-05 -0.0377718 -8.37093e-05 -0.000157218 -0.408493 0.00208026 0.00123749 0.0192682 -0.0044383 0.0153627 -0.00140608 0.000516504 -0.00125484 0.000338293 0.000963763 -0.00228491 -0.000843143 -0.00139513 0.00201534 -0.0029963 -9.66258e-05 0.00223001 0.000257599 0.00135335 -0.000281128 -3.79665e-05 0.00050377 0.000325031 -0.000245519 -3.31467e-05 0.000360501 -6.81104e-05 
1502.9 0 7.07057e-05 -0.0336324 -8.79134e-05 -0.000166157 -0.410084 0.00208264 0.00123039 0.0277522 -0.00437813 0.0237794 -0.00138848 0.0005767 -0.00127619 0.000331844 0.000986073 -0.00226232 -0.000880013 -0.00133638 0.00201767 -0.00298996 -9.24196e-05 0.00220592 0.000271856 0.00131487 -0.00027967 -2.63683e-05 0.000520278 0.000334373 -0.000256249 -3.49565e-05 0.000358852 -7.47879e-05 
1503.25 0 7.88209e-05 -0.0294819 -9.20433e-05 -0.000173599 -0.411199 0.00208162 0.00122325 0.0361314 -0.0043134 0.0320991 -0.00136871 0.000628283 -0.00129656 0.000325363 0.00101109 -0.00223551 -0.000916891 -0.0012791 0.00202129 -0.00297361 -8.79803e-05 0.00217757 0.000285904 0.00127561 -0.00027725 -1.61089e-05 0.00053579 0.000343709 -0.000267994 -3.57361e-05 0.000356335 -8.0769e-05 
1503.6 0 8.60027e-05 -0.0253252 -9.55721e-05 -0.000181483 -0.411845 0.00207651 0.00121663 0.0443993 -0.00424513 0.0403161 -0.00134738 0.000671763 -0.00131595 0.000317561 0.00103797 -0.00220459 -0.000955885 -0.00122405 0.00202556 -0.00294739 -8.31327e-05 0.00214557 0.000300348 0.0012359 -0.000273851 -7.14466e-06 0.000550949 0.000352723 -0.000280992 -3.54787e-05 0.00035309 -8.64039e-05 
1503.95 0 9.20343e-05 -0.0211671 -9.83868e-05 -0.000190305 -0.412027 0.00206681 0.0012085 0.0525494 -0.00417479 0.048423 -0.00132542 0.000707412 -0.00133457 0.000310158 0.00106598 -0.00216813 -0.000997253 -0.00117265 0.00202951 -0.00291304 -7.71798e-05 0.00211095 0.000315658 0.00119597 -0.000270363 1.55329e-06 0.000566766 0.000361512 -0.000294939 -3.45017e-05 0.00034964 -9.23042e-05 
1504.3 0 9.69423e-05 -0.0170112 -0.000100507 -0.000198674 -0.411753 0.00205246 0.00119537 0.0605756 -0.00410221 0.0564115 -0.0013024 0.000735247 -0.00135207 0.000303558 0.00109511 -0.00212495 -0.00103975 -0.0011256 0.00203406 -0.00287239 -7.06128e-05 0.00207426 0.000331635 0.00115569 -0.000267416 1.05982e-05 0.000583469 0.000370527 -0.000309493 -3.38061e-05 0.000346701 -9.78885e-05 
1504.65 0 0.00010117 -0.0128614 -0.000102061 -0.000205811 -0.411032 0.00203327 0.00117639 0.0684724 -0.00402564 0.0642733 -0.00127773 0.000755628 -0.00136861 0.00029477 0.00112549 -0.00207488 -0.00108313 -0.00108247 0.00204092 -0.00282626 -6.41594e-05 0.00203527 0.000347921 0.00111474 -0.000264345 1.99411e-05 0.000600391 0.000379195 -0.000324617 -3.37249e-05 0.000343932 -0.000102233 
1505 0 0.000105297 -0.00872183 -0.000103421 -0.000213122 -0.409874 0.0020097 0.00115339 0.0762343 -0.00394386 0.0720013 -0.00125165 0.000768982 -0.00138466 0.000281353 0.00115649 -0.0020177 -0.00112968 -0.00104226 0.00204981 -0.0027746 -5.76961e-05 0.00199366 0.000364693 0.00107273 -0.000259819 2.97207e-05 0.000616831 0.000386773 -0.000340181 -3.32785e-05 0.000340356 -0.000105487 
1505.35 0 0.000109385 -0.00459667 -0.000104779 -0.000222278 -0.408289 0.00198308 0.00112753 0.0838556 -0.00385735 0.0795891 -0.00122412 0.000775236 -0.0014002 0.000263259 0.00118715 -0.00195366 -0.00118165 -0.00100421 0.0020592 -0.00271751 -5.09296e-05 0.00194928 0.000382323 0.00102958 -0.000253299 4.03172e-05 0.000632537 0.000393473 -0.000356206 -3.17192e-05 0.000335778 -0.000108361 
1505.7 0 0.000112645 -0.00048963 -0.000106073 -0.000233391 -0.406287 0.00195517 0.00109783 0.0913304 -0.0037674 0.0870306 -0.0011948 0.000773883 -0.00141524 0.000239882 0.0012161 -0.0018842 -0.00123887 -0.000968528 0.00206758 -0.00265567 -4.40757e-05 0.0019019 0.000400524 0.000985497 -0.000245254 5.18999e-05 0.000647675 0.000399366 -0.00037256 -2.92517e-05 0.000330554 -0.000111476 
1506.05 0 0.000114109 0.00359581 -0.00010738 -0.000245713 -0.403882 0.00192692 0.00106272 0.0986526 -0.00367445 0.0943208 -0.00116413 0.000764563 -0.00142998 0.000209604 0.00124129 -0.00181067 -0.00129983 -0.000936012 0.00207305 -0.00258921 -3.74796e-05 0.00185142 0.000418611 0.000940813 -0.00023654 6.41603e-05 0.000662269 0.000403748 -0.00038903 -2.644e-05 0.000325001 -0.000115042 
1506.4 0 0.000113532 0.00765587 -0.000108734 -0.000258875 -0.401084 0.00189885 0.00102105 0.105815 -0.0035781 0.101456 -0.00113234 0.000747826 -0.00144453 0.000173176 0.00126163 -0.00173379 -0.00136342 -0.000907596 0.00207354 -0.00251694 -3.11565e-05 0.00179812 0.000436466 0.000896107 -0.000227541 7.642e-05 0.000676628 0.00040634 -0.000405835 -2.34788e-05 0.000319242 -0.000118588 
1506.75 0 0.000111351 0.0116873 -0.000109927 -0.000272527 -0.397903 0.00187205 0.000972522 0.112811 -0.00347819 0.108433 -0.00109875 0.000724212 -0.00145929 0.000133781 0.00127811 -0.00165375 -0.00142814 -0.000883854 0.00206886 -0.00243847 -2.48417e-05 0.00174213 0.000454086 0.000851489 -0.000218143 8.82281e-05 0.00069143 0.000407822 -0.000423424 -2.05887e-05 0.000312836 -0.000121475 
1507.1 0 0.000108036 0.0156871 -0.000110764 -0.000285982 -0.394345 0.00184765 0.000917839 0.119635 -0.00337472 0.115249 -0.00106269 0.000692835 -0.00147537 9.09435e-05 0.00129229 -0.00157016 -0.00149217 -0.000864184 0.00206017 -0.00235458 -1.83051e-05 0.00168292 0.000471268 0.000806524 -0.000208499 9.95639e-05 0.000706571 0.000408424 -0.000442008 -1.83279e-05 0.000305277 -0.000123288 
1507.45 0 0.000103876 0.0196517 -0.000111641 -0.000299684 -0.390419 0.00182647 0.000857614 0.126283 -0.00326845 0.121898 -0.00102389 0.000652484 -0.00149361 4.00388e-05 0.00130425 -0.00148281 -0.00155494 -0.000846235 0.00204745 -0.00226549 -1.18461e-05 0.00162096 0.000487918 0.000761277 -0.000198831 0.000110099 0.000721465 0.000407698 -0.000461356 -1.66994e-05 0.000296555 -0.000123922 
1507.8 0 9.9197e-05 0.0235781 -0.000112895 -0.00031504 -0.386133 0.00181001 0.000791784 0.132754 -0.00316011 0.128374 -0.000982646 0.000603638 -0.00151348 -2.09525e-05 0.00131305 -0.00139184 -0.00161782 -0.000827133 0.00202961 -0.00217095 -6.04071e-06 0.00155742 0.000503854 0.000715969 -0.000188628 0.000119413 0.000736187 0.000405523 -0.000481296 -1.44306e-05 0.000287163 -0.000123468 
1508.15 0 9.39857e-05 0.0274632 -0.00011428 -0.000332432 -0.381497 0.00180037 0.000720733 0.139043 -0.00304885 0.134666 -0.000941001 0.000548047 -0.00153365 -8.93278e-05 0.00131976 -0.00129798 -0.00168286 -0.000805404 0.00200611 -0.00207174 -1.378e-06 0.00149239 0.00051907 0.00067014 -0.000177081 0.000128124 0.000751169 0.000402062 -0.000501929 -1.01541e-05 0.000277509 -0.00012188 
1508.5 0 8.81095e-05 0.0313034 -0.000115723 -0.000350584 -0.376521 0.00179791 0.000646297 0.145148 -0.00293342 0.140773 -0.000901972 0.000486842 -0.00155249 -0.000161176 0.00132823 -0.00120148 -0.00175036 -0.000782007 0.00197713 -0.00196885 2.049e-06 0.00142564 0.000533733 0.00062365 -0.000164336 0.000137566 0.000765973 0.00039703 -0.000523449 -3.38473e-06 0.000267254 -0.000119331 
1508.85 0 8.22792e-05 0.0350955 -0.000116885 -0.000367629 -0.371213 0.00180085 0.000570596 0.151062 -0.00281339 0.146692 -0.000867685 0.000420095 -0.00156847 -0.000234113 0.00134211 -0.00110231 -0.0018192 -0.000759317 0.00194252 -0.00186181 4.58018e-06 0.00135712 0.000547572 0.000577304 -0.00015069 0.000148289 0.000779709 0.000390101 -0.000545093 6.09198e-06 0.000256728 -0.000116526 
1509.2 0 7.72443e-05 0.0388374 -0.000117448 -0.000382396 -0.365585 0.00180793 0.000494636 0.156783 -0.00268892 0.152418 -0.000839378 0.000348709 -0.00158084 -0.000307489 0.00136204 -0.00100193 -0.001888 -0.000738036 0.00190229 -0.00174995 6.10522e-06 0.00128635 0.000560497 0.000531222 -0.000135925 0.000159388 0.000792166 0.000381503 -0.000565522 1.795e-05 0.000246889 -0.000113831 
1509.55 0 7.24809e-05 0.042527 -0.000117614 -0.000394695 -0.359649 0.00181831 0.000419147 0.162305 -0.00256088 0.157948 -0.000817325 0.000275752 -0.00158953 -0.000382797 0.0013864 -0.000902489 -0.00195453 -0.000717136 0.00185718 -0.0016337 6.09709e-06 0.00121259 0.000573125 0.000484913 -0.00012028 0.000169849 0.000804029 0.000371582 -0.000584459 3.11278e-05 0.000237936 -0.000110308 
1509.9 0 6.70713e-05 0.0461613 -0.000117659 -0.000405073 -0.353418 0.00183002 0.000345266 0.167624 -0.00243056 0.163279 -0.000801077 0.000204411 -0.00159534 -0.000463035 0.00141369 -0.000804898 -0.00201652 -0.000696006 0.00180865 -0.00151448 4.73751e-06 0.00113557 0.00058564 0.000438756 -0.000104091 0.000180007 0.000816146 0.00036118 -0.000602361 4.53315e-05 0.000229511 -0.000104556 
1510.25 0 6.08437e-05 0.0497363 -0.000117803 -0.000414666 -0.346903 0.00184105 0.000273144 0.172738 -0.00229886 0.168406 -0.00079036 0.000135168 -0.00159939 -0.000549713 0.00144238 -0.000708834 -0.00207429 -0.000674916 0.00175873 -0.00139295 2.94868e-06 0.00105652 0.000598229 0.000393245 -8.74402e-05 0.000190495 0.000828456 0.000351073 -0.000619594 6.14173e-05 0.000221525 -9.6652e-05 
1510.6 0 5.42206e-05 0.0532484 -0.000117935 -0.000424117 -0.340113 0.00185043 0.000201901 0.177643 -0.0021666 0.173328 -0.000784484 6.77231e-05 -0.00160223 -0.000641026 0.00146964 -0.00061461 -0.00213034 -0.000653868 0.00170873 -0.00126881 1.35076e-06 0.000977285 0.000611378 0.000348138 -7.075e-05 0.000200768 0.000840684 0.000340818 -0.000636294 8.03093e-05 0.000213779 -8.7797e-05 
1510.95 0 4.78758e-05 0.0566945 -0.000117632 -0.000432801 -0.333055 0.00185776 0.000131683 0.182335 -0.00203472 0.178042 -0.000782146 3.11422e-06 -0.00160403 -0.000733264 0.00149395 -0.000523105 -0.00218557 -0.000632299 0.0016583 -0.00114237 1.26157e-07 0.000898749 0.000624859 0.000303333 -5.45471e-05 0.000210372 0.000853111 0.000329628 -0.000652903 0.000101516 0.000205632 -7.81591e-05 
1511.3 0 4.21999e-05 0.0600713 -0.000116518 -0.00043901 -0.32574 0.00186322 6.39656e-05 0.186809 -0.00190321 0.182548 -0.000782181 -5.80945e-05 -0.00160495 -0.000824222 0.00151726 -0.000434617 -0.00223634 -0.000610358 0.00160636 -0.00101437 -8.93919e-07 0.000820632 0.00063783 0.000259326 -3.90952e-05 0.000219698 0.000865759 0.000317931 -0.000669583 0.000123267 0.000197049 -6.72636e-05 
1511.65 0 3.65245e-05 0.0633761 -0.000115063 -0.000441019 -0.318177 0.00186626 -1.71634e-07 0.191062 -0.00177151 0.186843 -0.000784264 -0.000116286 -0.00160549 -0.000915923 0.00154143 -0.000349131 -0.0022782 -0.00058833 0.00155403 -0.000884949 -1.95731e-06 0.000742179 0.000650028 0.000216597 -2.4408e-05 0.000229224 0.000877838 0.000307323 -0.000685394 0.000144677 0.000188665 -5.54376e-05 
1512 0 3.07112e-05 0.0666073 -0.00011396 -0.00043835 -0.31038 0.0018655 -6.00391e-05 0.195092 -0.00164067 0.190924 -0.000789313 -0.000171258 -0.00160524 -0.00101207 0.00156508 -0.000266972 -0.00231044 -0.000565159 0.00150499 -0.000754029 -3.60321e-06 0.000662608 0.000661584 0.000175132 -1.07478e-05 0.000239227 0.000888963 0.00029865 -0.000699886 0.00016555 0.00018099 -4.28119e-05 
1512.35 0 2.5067e-05 0.0697646 -0.00011261 -0.000431918 -0.30236 0.00186164 -0.000113985 0.198897 -0.00151316 0.194786 -0.000797515 -0.000221208 -0.0016034 -0.0011139 0.00158623 -0.00018916 -0.00233445 -0.000539759 0.00146102 -0.000622674 -6.54975e-06 0.00058165 0.000672316 0.000134144 1.62683e-06 0.000250085 0.000899349 0.000291024 -0.000713506 0.000185835 0.00017395 -2.86207e-05 
1512.7 0 1.87987e-05 0.0728469 -0.000110098 -0.00042328 -0.294132 0.00185661 -0.00016165 0.202479 -0.00139129 0.198427 -0.000807344 -0.000263655 -0.00160053 -0.00122007 0.00160427 -0.000115575 -0.00235176 -0.000512619 0.00141956 -0.000493043 -1.04761e-05 0.000499762 0.000681853 9.28946e-05 1.30883e-05 0.000262246 0.000908866 0.000283693 -0.000726608 0.000206042 0.000167229 -1.21352e-05 
1513.05 0 1.09866e-05 0.075852 -0.000106619 -0.000413222 -0.285707 0.00185105 -0.000205234 0.20584 -0.00127579 0.201848 -0.00081769 -0.000297044 -0.00159679 -0.00132979 0.001619 -4.47004e-05 -0.00236389 -0.000485623 0.00137732 -0.00036736 -1.44672e-05 0.000418056 0.000690043 5.17547e-05 2.43693e-05 0.000276117 0.000917287 0.000277246 -0.000739215 0.000226035 0.000161468 7.19678e-06 
1513.4 0 1.94058e-06 0.0787773 -0.000102837 -0.000402512 -0.277094 0.00184381 -0.000246607 0.208979 -0.00116595 0.205048 -0.000829378 -0.000321358 -0.00159153 -0.00144428 0.00163007 2.441e-05 -0.00237122 -0.000460343 0.00133428 -0.000246624 -1.81552e-05 0.000337969 0.000697938 1.14251e-05 3.59099e-05 0.000291675 0.000924596 0.000272383 -0.000751007 0.000245127 0.000157469 2.89772e-05 
1513.75 0 -6.92351e-06 0.0816204 -9.90008e-05 -0.00039267 -0.268303 0.00183393 -0.000285714 0.211898 -0.00106195 0.208023 -0.000843091 -0.000336783 -0.00158513 -0.00156259 0.00163644 9.24274e-05 -0.00237287 -0.00043694 0.00129157 -0.000130393 -2.15323e-05 0.000260926 0.000706785 -2.7786e-05 4.68745e-05 0.000308281 0.000930838 0.000268722 -0.00076188 0.000263628 0.000154768 5.11446e-05 
1514.1 0 -1.50375e-05 0.084379 -9.51946e-05 -0.000383882 -0.259344 0.00182139 -0.000322199 0.214592 -0.000964475 0.210773 -0.000856722 -0.000343033 -0.00157872 -0.00168113 0.00163713 0.000159825 -0.00236795 -0.000414969 0.00124845 -1.73481e-05 -2.45393e-05 0.000187375 0.000716298 -6.58007e-05 5.66119e-05 0.000325439 0.000935893 0.000265667 -0.000772114 0.00028225 0.000152919 7.21878e-05 
1514.45 0 -2.25768e-05 0.0870504 -9.15683e-05 -0.000374676 -0.250226 0.0018062 -0.000356976 0.217061 -0.000872759 0.213294 -0.00086744 -0.000340314 -0.00157247 -0.00179852 0.00163259 0.000225432 -0.00235684 -0.000394448 0.00120354 9.31177e-05 -2.6963e-05 0.000116493 0.000726038 -0.000103223 6.55272e-05 0.000342884 0.000939927 0.000263038 -0.000782123 0.000300904 0.000151946 9.21871e-05 
1514.8 0 -2.91665e-05 0.0896316 -8.79892e-05 -0.000363969 -0.240961 0.00178888 -0.000391241 0.219306 -0.000785708 0.215584 -0.000874087 -0.000330052 -0.0015656 -0.00191648 0.00162385 0.000287219 -0.00234136 -0.000375558 0.00115656 0.000199967 -2.89045e-05 4.74486e-05 0.000736437 -0.000141232 7.37122e-05 0.000360553 0.000943034 0.00026058 -0.00079211 0.000318756 0.000151899 0.00011148 
1515.15 0 -3.48788e-05 0.0921203 -8.40022e-05 -0.000351418 -0.231561 0.00177059 -0.000424621 0.221323 -0.000703264 0.217642 -0.000876627 -0.000314767 -0.0015585 -0.00203709 0.00161068 0.00034339 -0.00232363 -0.000357602 0.00110804 0.000302148 -3.10431e-05 -1.9438e-05 0.000747182 -0.000180471 8.12245e-05 0.000378389 0.000945276 0.000257604 -0.000801873 0.00033497 0.000152397 0.000130065 
1515.5 0 -4.11116e-05 0.0945153 -7.93561e-05 -0.000337025 -0.222037 0.00175145 -0.000456284 0.223111 -0.000625863 0.21947 -0.000875603 -0.000296555 -0.00155295 -0.00216178 0.00159134 0.000393787 -0.00230502 -0.00033903 0.00105785 0.000399287 -3.3595e-05 -8.3969e-05 0.000757278 -0.000220762 8.84934e-05 0.000396513 0.000946849 0.000253825 -0.00081101 0.000349631 0.000152524 0.000147874 
1515.85 0 -4.8981e-05 0.0968162 -7.42223e-05 -0.000321331 -0.212399 0.00173006 -0.000487197 0.224664 -0.000554592 0.221069 -0.000872085 -0.000275374 -0.00154964 -0.00229014 0.00156453 0.000440341 -0.00228617 -0.000319466 0.00100461 0.000491952 -3.58261e-05 -0.000147742 0.000766436 -0.000261931 9.55905e-05 0.000415203 0.000947144 0.000249518 -0.000819897 0.000363617 0.000152157 0.000164809 
1516.2 0 -5.80254e-05 0.0990226 -6.93881e-05 -0.000304916 -0.202661 0.00170526 -0.000518979 0.225986 -0.000490093 0.222439 -0.00086702 -0.000249111 -0.00154812 -0.00241925 0.00153014 0.00048587 -0.00226745 -0.000301163 0.000947263 0.000581433 -3.71484e-05 -0.000211912 0.000774994 -0.000304475 0.000102222 0.000434458 0.000945803 0.000245165 -0.000828809 0.000377247 0.000151769 0.000180999 
1516.55 0 -6.67794e-05 0.101134 -6.60344e-05 -0.000287703 -0.192835 0.00167765 -0.000551894 0.227079 -0.000431331 0.223585 -0.000861259 -0.000216234 -0.0015477 -0.00254713 0.00148843 0.000533053 -0.00224928 -0.000286227 0.000885728 0.000667638 -3.79588e-05 -0.000275389 0.000783245 -0.000348489 0.000108657 0.000454549 0.000943449 0.000240549 -0.000836728 0.000389836 0.000151361 0.000197533 
1516.9 0 -7.47562e-05 0.10315 -6.42755e-05 -0.000269729 -0.182931 0.00164928 -0.000585277 0.227948 -0.000376366 0.224507 -0.000856042 -0.000178407 -0.00154724 -0.00267527 0.00143947 0.000584161 -0.00223283 -0.000273622 0.000818883 0.000749289 -3.81446e-05 -0.000336911 0.000790891 -0.000392774 0.000115508 0.000476068 0.000940581 0.000234631 -0.000842929 0.000401156 0.000151133 0.000215218 
1517.25 0 -8.24872e-05 0.105068 -6.31104e-05 -0.000251989 -0.17296 0.0016215 -0.000618616 0.228595 -0.000323277 0.225206 -0.000852701 -0.000138169 -0.00154574 -0.00280408 0.00138291 0.00063951 -0.00221961 -0.000261339 0.000745608 0.00082487 -3.64774e-05 -0.000396206 0.000797448 -0.000436537 0.000122994 0.000498786 0.000937406 0.000227683 -0.000848115 0.000411791 0.000152076 0.000233658 
1517.6 0 -9.08211e-05 0.106888 -6.20168e-05 -0.000235154 -0.162935 0.00159387 -0.000652056 0.229019 -0.00027036 0.22568 -0.000852553 -9.52715e-05 -0.0015441 -0.00292914 0.00131829 0.000697416 -0.00220872 -0.000248728 0.000668367 0.000892819 -3.27136e-05 -0.000453374 0.000802968 -0.000480447 0.000130988 0.000521771 0.000934331 0.000221107 -0.000852953 0.000422106 0.000154512 0.000252075 
1517.95 0 -0.000100643 0.108606 -6.14737e-05 -0.000218677 -0.152865 0.00156394 -0.000685698 0.229221 -0.000216275 0.225929 -0.000855677 -4.73448e-05 -0.00154373 -0.00304536 0.0012454 0.000756836 -0.0021983 -0.000234988 0.000590478 0.000952596 -2.80075e-05 -0.00050797 0.000808183 -0.000524981 0.000139603 0.000544595 0.000931665 0.000214524 -0.000857192 0.000432437 0.000157756 0.000270269 
1518.3 0 -0.000111625 0.110218 -6.16576e-05 -0.000201623 -0.142758 0.00152935 -0.000719629 0.229199 -0.000161284 0.225954 -0.000861941 7.0704e-06 -0.0015438 -0.00315237 0.00116544 0.000818244 -0.00218924 -0.000219672 0.000512614 0.00100554 -2.30293e-05 -0.000559524 0.000813294 -0.000569149 0.000150088 0.000567556 0.000929238 0.000206343 -0.000860525 0.000442941 0.000161416 0.000288843 
1518.65 0 -0.0001222 0.111726 -6.19539e-05 -0.000184135 -0.132627 0.00149025 -0.000754861 0.228951 -0.000107115 0.225754 -0.000872793 6.72141e-05 -0.00154254 -0.00325334 0.00108089 0.000882099 -0.00218368 -0.000203379 0.000434629 0.00105392 -1.76213e-05 -0.000608851 0.000817306 -0.000612678 0.000163135 0.000590772 0.000926978 0.000195992 -0.000862852 0.000453092 0.000164961 0.000307557 
1519 0 -0.000131429 0.113129 -6.19065e-05 -0.000167029 -0.122485 0.00144957 -0.000792775 0.22848 -5.44262e-05 0.225331 -0.000888394 0.000131593 -0.00153873 -0.00335017 0.000993138 0.000948237 -0.0021824 -0.00018694 0.000356674 0.00109912 -1.19214e-05 -0.000657108 0.000819272 -0.000657432 0.000177516 0.000613877 0.00092536 0.000183734 -0.000864116 0.000462228 0.000167569 0.000324709 
1519.35 0 -0.000140201 0.114424 -6.16664e-05 -0.000150342 -0.112346 0.0014092 -0.000834083 0.227787 -2.34272e-06 0.224686 -0.000906024 0.000198737 -0.00153192 -0.00344241 0.000901946 0.00101633 -0.00218441 -0.000171468 0.000278475 0.0011415 -6.21197e-06 -0.0007044 0.000819297 -0.000704827 0.000191349 0.000636645 0.000924775 0.0001697 -0.000863842 0.000470168 0.000169176 0.000339432 
1519.7 0 -0.000148817 0.115611 -6.17086e-05 -0.000133501 -0.102218 0.00136878 -0.000878977 0.226877 4.98251e-05 0.223821 -0.000922393 0.000267111 -0.0015225 -0.00352885 0.000807312 0.00108584 -0.00218806 -0.000157898 0.000199769 0.00118169 -6.74445e-07 -0.000750398 0.000817582 -0.000754429 0.000203667 0.000658751 0.000924388 0.000154403 -0.000861423 0.00047699 0.000170361 0.000353331 
1520.05 0 -0.000156775 0.116692 -6.20954e-05 -0.000115357 -0.0921095 0.00132951 -0.000927051 0.225748 0.000103098 0.222735 -0.000936674 0.00033591 -0.00151141 -0.00360892 0.000711706 0.0011553 -0.00219231 -0.000146595 0.000120739 0.00122218 4.48842e-06 -0.000795624 0.000813965 -0.000805538 0.00021492 0.000680012 0.00092272 0.00013837 -0.000857001 0.0004825 0.000171801 0.00036858 
1520.4 0 -0.000164246 0.117666 -6.25717e-05 -9.54234e-05 -0.082034 0.00129284 -0.00097687 0.224404 0.000158279 0.221432 -0.000949945 0.000404044 -0.00150009 -0.00368364 0.000617571 0.0012232 -0.00219734 -0.000137253 4.1243e-05 0.00126524 9.38626e-06 -0.000841053 0.000809155 -0.000858205 0.00022567 0.000700908 0.00091954 0.000121433 -0.000851023 0.000486842 0.00017366 0.000385254 
1520.75 0 -0.000171674 0.118532 -6.28715e-05 -7.48083e-05 -0.0720057 0.00125825 -0.00102637 0.222849 0.000213416 0.219915 -0.000963373 0.000470562 -0.00148954 -0.00375306 0.000524627 0.00128885 -0.00220426 -0.00012987 -3.97313e-05 0.0013099 1.44362e-05 -0.000886556 0.000803785 -0.000912257 0.000236234 0.000721661 0.000915267 0.000103291 -0.000843807 0.000490642 0.00017617 0.000402278 
1521.1 0 -0.000179415 0.119291 -6.26526e-05 -5.46537e-05 -0.0620355 0.00122532 -0.00107422 0.221088 0.0002654 0.218189 -0.000978408 0.000536438 -0.0014798 -0.00381436 0.000430958 0.00135178 -0.00221317 -0.000126237 -0.00012419 0.00135432 1.99278e-05 -0.000930997 0.000797007 -0.00096648 0.000246764 0.000742187 0.00090959 8.42366e-05 -0.000835304 0.000494362 0.000179775 0.000418771 
1521.45 0 -0.00018744 0.11994 -6.21355e-05 -3.48942e-05 -0.0521316 0.0011949 -0.00112073 0.219123 0.000313768 0.216259 -0.0009949 0.000603488 -0.00147062 -0.00386418 0.000334948 0.00141214 -0.00222253 -0.000127784 -0.000213623 0.00139819 2.57056e-05 -0.000973796 0.000787957 -0.00101956 0.000257 0.000762353 0.000901851 6.50747e-05 -0.00082495 0.000497804 0.000184218 0.000434624 
1521.8 0 -0.000195463 0.120478 -6.19347e-05 -1.48592e-05 -0.0423004 0.00116799 -0.00116738 0.216955 0.000360804 0.214129 -0.00100984 0.000673066 -0.00146206 -0.00390218 0.000236809 0.00147089 -0.00223093 -0.000133044 -0.000307467 0.001441 3.13656e-05 -0.00101553 0.000776479 -0.0010709 0.000266635 0.000782033 0.000892274 4.59243e-05 -0.000812581 0.000500584 0.000188575 0.00045014 
1522.15 0 -0.000203513 0.120907 -6.20845e-05 5.86383e-06 -0.0325496 0.00114452 -0.00121483 0.214589 0.000408596 0.211801 -0.00102031 0.000745407 -0.00145464 -0.0039304 0.000138037 0.0015295 -0.00223829 -0.000139743 -0.000404468 0.00148057 3.67056e-05 -0.00105636 0.00076279 -0.00112078 0.000275721 0.000801726 0.000881927 2.63847e-05 -0.000799693 0.00050237 0.000191892 0.000465221 
1522.5 0 -0.000211821 0.121227 -6.21407e-05 2.7546e-05 -0.0228894 0.00112326 -0.00126334 0.21203 0.000456663 0.209278 -0.00102596 0.000820045 -0.00144851 -0.00395056 3.91634e-05 0.00158868 -0.00224515 -0.000147645 -0.000503859 0.00151435 4.18563e-05 -0.00109582 0.000747286 -0.0011702 0.000284133 0.000822455 0.000871603 6.09535e-06 -0.000787362 0.000503051 0.000194126 0.000479256 
1522.85 0 -0.000219932 0.121437 -6.20708e-05 4.99779e-05 -0.0133325 0.00110366 -0.0013142 0.209281 0.000503488 0.206563 -0.00102783 0.000897313 -0.00144325 -0.00396373 -6.02279e-05 0.00164776 -0.00225266 -0.000156407 -0.000605282 0.00154155 4.65901e-05 -0.00113435 0.000729785 -0.00122008 0.000291256 0.000844144 0.000861131 -1.56783e-05 -0.00077425 0.000503333 0.00019611 0.00049207 
1523.2 0 -0.000227553 0.121539 -6.20201e-05 7.24501e-05 -0.0038921 0.00108629 -0.00136752 0.206348 0.000549059 0.203665 -0.00102725 0.000979362 -0.00143845 -0.00396979 -0.000159174 0.00170545 -0.00226271 -0.000164478 -0.000708585 0.00156448 5.11689e-05 -0.00117247 0.000709732 -0.00126986 0.000297631 0.00086564 0.000850157 -3.92466e-05 -0.000759787 0.000503991 0.000198601 0.000504257 
1523.55 0 -0.000235094 0.12153 -6.18024e-05 9.51133e-05 0.00542127 0.00107163 -0.00142228 0.203235 0.000594664 0.200587 -0.00102715 0.00106884 -0.00143404 -0.00396784 -0.000254323 0.00176098 -0.00227516 -0.000171903 -0.000813406 0.00158621 5.66952e-05 -0.00120937 0.000687191 -0.00131758 0.00030444 0.00088667 0.000839091 -6.43743e-05 -0.000745423 0.000504674 0.000201148 0.000516694 
1523.9 0 -0.000242722 0.12141 -6.12847e-05 0.000118758 0.0146009 0.00105999 -0.00147801 0.199947 0.000640973 0.197332 -0.00103078 0.00116603 -0.00142959 -0.00395929 -0.000342701 0.00181464 -0.00228797 -0.000180051 -0.00091899 0.00160871 6.31364e-05 -0.00124398 0.000663123 -0.0013619 0.000311443 0.00090781 0.000828185 -9.10621e-05 -0.000731577 0.000504959 0.000202747 0.000529538 
1524.25 0 -0.000249641 0.121179 -6.04633e-05 0.000143116 0.0236414 0.00105215 -0.00153427 0.19649 0.000686736 0.193904 -0.00103858 0.00126838 -0.00142357 -0.00394745 -0.000424875 0.00186678 -0.0023009 -0.0001883 -0.00102465 0.00163322 6.99427e-05 -0.00127574 0.000638198 -0.00140353 0.000317557 0.000929017 0.00081723 -0.000118749 -0.000717172 0.000504694 0.000203028 0.000542437 
1524.6 0 -0.000255017 0.120841 -5.91362e-05 0.000167031 0.0325359 0.0010497 -0.00159074 0.19287 0.00073144 0.190305 -0.00104812 0.00137338 -0.00141484 -0.0039333 -0.000502959 0.0019175 -0.00231461 -0.000193793 -0.00112987 0.00166001 7.69811e-05 -0.00130432 0.000612076 -0.00144396 0.000322994 0.0009495 0.00080589 -0.000146205 -0.000701523 0.000504067 0.000202283 0.000555828 
1524.95 0 -0.000259014 0.120397 -5.71163e-05 0.000190315 0.0412752 0.00105273 -0.00164664 0.189091 0.00077739 0.186543 -0.00105754 0.0014811 -0.00140293 -0.00391413 -0.000576427 0.00196653 -0.00232819 -0.00019384 -0.00123388 0.00168883 8.38821e-05 -0.00133063 0.000585127 -0.001484 0.000329111 0.000968805 0.000793797 -0.000172886 -0.00068434 0.000503604 0.000201744 0.000570598 
1525.3 0 -0.000261992 0.119848 -5.44567e-05 0.000214337 0.04985 0.00105836 -0.00170034 0.18516 0.000826918 0.182624 -0.00106713 0.00159365 -0.00138757 -0.00388743 -0.0006423 0.00201384 -0.0023388 -0.000187758 -0.00133549 0.00171953 9.07871e-05 -0.00135642 0.00055847 -0.00152401 0.000336501 0.000986982 0.000780939 -0.000199066 -0.000665634 0.000502923 0.000202071 0.000586438 
1525.65 0 -0.000264474 0.119194 -5.1336e-05 0.000239553 0.0582532 0.00106314 -0.00175146 0.181084 0.000880801 0.178557 -0.00107751 0.00171328 -0.00136941 -0.00385404 -0.000699243 0.00206108 -0.00234441 -0.000176971 -0.00143383 0.00175108 9.80738e-05 -0.00138199 0.000532557 -0.00156349 0.000344475 0.00100429 0.000767533 -0.000224839 -0.000645567 0.000501748 0.000202607 0.000601792 
1526 0 -0.000267119 0.118433 -4.80412e-05 0.000264667 0.0664798 0.00106484 -0.00180129 0.176868 0.000938455 0.174345 -0.00108822 0.00184058 -0.00134854 -0.00381617 -0.000749481 0.0021097 -0.00234633 -0.000163299 -0.00152852 0.00178198 0.000105663 -0.00140692 0.00050735 -0.00160153 0.000352465 0.00102162 0.000753321 -0.000249537 -0.000624637 0.000500636 0.000202694 0.000616085 
1526.35 0 -0.000270127 0.117569 -4.42307e-05 0.00028873 0.0745243 0.00106291 -0.00185142 0.172515 0.000999417 0.169993 -0.0010987 0.00197266 -0.00132367 -0.00377592 -0.000795573 0.00215871 -0.00234778 -0.000148791 -0.00161862 0.00181283 0.000113374 -0.00143172 0.000482631 -0.00163842 0.000360981 0.00103986 0.000737515 -0.000272317 -0.000604004 0.000500039 0.000202161 0.000630129 
1526.7 0 -0.000273638 0.116603 -3.95217e-05 0.000312017 0.0823792 0.001057 -0.00190234 0.168029 0.0010639 0.16551 -0.00110929 0.00210444 -0.00129459 -0.00373479 -0.000837812 0.00220567 -0.00235126 -0.000135263 -0.00170198 0.0018457 0.000121047 -0.00145694 0.000458421 -0.00167494 0.000370046 0.00105823 0.000719736 -0.000292891 -0.000584523 0.000499499 0.000200802 0.000644472 
1527.05 0 -0.000277241 0.115535 -3.46111e-05 0.000335314 0.0900367 0.00104626 -0.00195377 0.163416 0.00113089 0.160899 -0.00111981 0.00223098 -0.001262 -0.00369276 -0.000874753 0.00224956 -0.00235612 -0.000121967 -0.00177706 0.00188051 0.000128756 -0.00148218 0.000434873 -0.00171198 0.000378679 0.00107531 0.000700225 -0.000311929 -0.000565974 0.000498516 0.000197851 0.000659121 
1527.4 0 -0.000280627 0.114369 -2.99685e-05 0.00035862 0.0974899 0.00103134 -0.0020053 0.158681 0.00119853 0.156167 -0.00112915 0.00234936 -0.00122545 -0.003649 -0.000905174 0.0022901 -0.00236041 -0.000105476 -0.00184505 0.00191495 0.000136646 -0.00150718 0.0004115 -0.00175021 0.000387052 0.00108979 0.000679162 -0.000330072 -0.00054773 0.000497237 0.000192896 0.000673866 
1527.75 0 -0.000284441 0.113106 -2.47922e-05 0.000381353 0.104733 0.00101303 -0.0020567 0.153833 0.00126691 0.151323 -0.00113722 0.00246069 -0.00118401 -0.0036028 -0.000929646 0.00232607 -0.00236363 -8.35257e-05 -0.00190799 0.00194659 0.000144679 -0.00153163 0.000388056 -0.00178858 0.000396499 0.00110111 0.000656401 -0.000347021 -0.000529645 0.000495371 0.000186283 0.000689009 
1528.1 0 -0.000288815 0.111748 -1.79758e-05 0.000403122 0.11176 0.000990713 -0.00210806 0.148879 0.00133651 0.146372 -0.00114495 0.00256833 -0.0011374 -0.00355397 -0.000949347 0.00235685 -0.00236602 -5.74714e-05 -0.00196475 0.00197428 0.000152782 -0.00155428 0.000365465 -0.00182533 0.000407526 0.0011105 0.000631752 -0.000362182 -0.000511904 0.000492693 0.000178549 0.000705257 
1528.45 0 -0.000293625 0.110297 -9.71991e-06 0.00042372 0.118569 0.000963453 -0.00215925 0.143824 0.00140564 0.141321 -0.00115279 0.00267416 -0.00108637 -0.00350291 -0.00096436 0.00238389 -0.00236782 -2.99432e-05 -0.00201272 0.00199841 0.000161305 -0.00157536 0.000343742 -0.00186021 0.000419604 0.00111964 0.000605223 -0.000376206 -0.000494201 0.000489679 0.000169991 0.000722595 
1528.8 0 -0.000299045 0.108756 -1.32935e-06 0.000443337 0.125155 0.000929662 -0.00221006 0.138673 0.00147229 0.136179 -0.00116007 0.00277815 -0.0010318 -0.0034512 -0.000975371 0.00240936 -0.00236865 -1.78062e-06 -0.00205374 0.00201998 0.000170621 -0.00159691 0.000321768 -0.00189427 0.000432668 0.0011295 0.000577691 -0.000390551 -0.000476117 0.000486849 0.000160647 0.000740221 
1529.15 0 -0.000304449 0.107125 6.56983e-06 0.000461925 0.131512 0.000888389 -0.00226011 0.133431 0.00153623 0.130954 -0.00116641 0.00287959 -0.000973701 -0.00340118 -0.000984983 0.00243433 -0.00236904 2.68689e-05 -0.00209253 0.00203888 0.000180411 -0.00161989 0.000298871 -0.00192822 0.000447455 0.00114054 0.000550825 -0.000404874 -0.000457804 0.000484039 0.000150305 0.000757667 
1529.5 0 -0.00030937 0.10541 1.4416e-05 0.000478966 0.137632 0.000840472 -0.00230753 0.128104 0.00159874 0.125652 -0.00117173 0.002978 -0.000912029 -0.00335325 -0.00099562 0.00245884 -0.00236952 5.50346e-05 -0.00213052 0.00205487 0.000190024 -0.00164434 0.000275563 -0.00196244 0.000463868 0.00115278 0.000525374 -0.000417635 -0.00043922 0.000480186 0.000139542 0.000774622 
1529.85 0 -0.000314271 0.103613 2.23865e-05 0.000494473 0.143508 0.000786602 -0.00234963 0.122699 0.00165961 0.12028 -0.00117461 0.00307358 -0.000847805 -0.0033057 -0.00100788 0.00248217 -0.00236862 8.12802e-05 -0.00216718 0.0020689 0.000199091 -0.00167028 0.000252887 -0.00199687 0.000480744 0.00116543 0.000500631 -0.00042901 -0.000420148 0.000475172 0.000129326 0.00079047 
1530.2 0 -0.000319555 0.101734 2.99915e-05 0.000509342 0.149135 0.000727963 -0.0023859 0.117223 0.0017171 0.114847 -0.00117352 0.0031675 -0.000782978 -0.00325826 -0.00102173 0.00250345 -0.00236522 0.000104761 -0.00220348 0.00208231 0.000208008 -0.00169674 0.000230371 -0.00202987 0.000497257 0.00117738 0.000476165 -0.000439716 -0.000400412 0.000469101 0.000119734 0.000805535 
1530.55 0 -0.000325839 0.0997732 3.71921e-05 0.00052408 0.154516 0.000666943 -0.00241819 0.111683 0.00177137 0.10936 -0.00116825 0.00326103 -0.000718413 -0.00321241 -0.00103598 0.00252142 -0.0023596 0.00012617 -0.00224054 0.00209558 0.000217219 -0.00172247 0.000206688 -0.00205926 0.000513678 0.00118814 0.000452053 -0.000449917 -0.000379879 0.000461625 0.000110748 0.000821557 
1530.9 0 -0.000333876 0.0977359 4.49304e-05 0.000538393 0.159652 0.000604894 -0.00244707 0.106083 0.00182437 0.103821 -0.0011592 0.00335455 -0.000653098 -0.0031674 -0.00104825 0.00253391 -0.00235297 0.000145373 -0.00227938 0.00210885 0.00022743 -0.00174782 0.000181619 -0.00208474 0.00053066 0.00119781 0.000427407 -0.000460466 -0.000359077 0.000453508 0.000102236 0.00083834 
1531.25 0 -0.000343795 0.0956272 5.40333e-05 0.000552122 0.164538 0.000540946 -0.00247209 0.100431 0.00187741 0.0982366 -0.00114672 0.00344693 -0.000587124 -0.0031199 -0.00105893 0.0025389 -0.00234672 0.000159922 -0.00232138 0.00212281 0.000239876 -0.00177474 0.000156237 -0.00210897 0.000548318 0.0012064 0.000401205 -0.00047172 -0.000338556 0.00044546 9.35153e-05 0.000853676 
1531.6 0 -0.000354779 0.0934496 6.38613e-05 0.000565518 0.169167 0.000474458 -0.00249407 0.0947375 0.00192932 0.0926156 -0.00113104 0.0035363 -0.000522398 -0.00306816 -0.00107051 0.0025358 -0.00234066 0.000167917 -0.00236653 0.00213817 0.00025443 -0.00180353 0.000131259 -0.00213405 0.000565719 0.00121385 0.000373676 -0.000483066 -0.000318641 0.00043695 8.4429e-05 0.0008666 
1531.95 0 -0.000366213 0.0912034 7.33773e-05 0.000578421 0.173537 0.000406364 -0.00251376 0.0890099 0.00197781 0.0869663 -0.00111145 0.00362121 -0.0004602 -0.00301298 -0.00108498 0.00252489 -0.00233307 0.000169531 -0.00241326 0.00215422 0.00026974 -0.00183241 0.00010622 -0.00215933 0.000581461 0.00122039 0.000345894 -0.000494368 -0.000299393 0.000427269 7.57977e-05 0.000877216 
1532.3 0 -0.000377427 0.088891 8.25988e-05 0.000590263 0.17765 0.000337036 -0.00253109 0.083252 0.00202143 0.0812944 -0.00108702 0.00369991 -0.000399764 -0.00295524 -0.00110378 0.00250576 -0.00232309 0.000166027 -0.00246036 0.0021693 0.000284922 -0.00186036 8.06102e-05 -0.00218357 0.000595688 0.00122615 0.000318424 -0.000505967 -0.00028069 0.000416822 6.79272e-05 0.000886495 
1532.65 0 -0.000386725 0.0865156 9.24452e-05 0.000600601 0.181505 0.000266851 -0.00254536 0.0774688 0.00205865 0.0756039 -0.00105943 0.00376948 -0.000340104 -0.0028953 -0.00112704 0.00247828 -0.00231198 0.000158197 -0.00250769 0.00218341 0.000300002 -0.00188808 5.41487e-05 -0.00220604 0.000610009 0.00123062 0.000290606 -0.000517612 -0.000262928 0.000406685 6.04856e-05 0.000895578 
1533 0 -0.000392967 0.0840785 0.000103245 0.000609687 0.185103 0.000197796 -0.00255494 0.0716673 0.00208832 0.0698979 -0.0010327 0.00382757 -0.000282002 -0.0028327 -0.00115416 0.00244356 -0.00230081 0.000146261 -0.00255597 0.00219817 0.000314958 -0.00191669 2.68676e-05 -0.00222621 0.000625299 0.00123307 0.000261818 -0.000528851 -0.000246537 0.000397471 5.35532e-05 0.000904197 
1533.35 0 -0.000397141 0.0815817 0.000114583 0.000618534 0.188445 0.000131733 -0.00255824 0.0658544 0.00211086 0.0641805 -0.00100968 0.00387437 -0.000226096 -0.00276573 -0.00118419 0.00240377 -0.00228844 0.000130779 -0.00260518 0.00221393 0.000329353 -0.0019461 -2.33223e-07 -0.00224405 0.000641185 0.00123359 0.000232581 -0.000539658 -0.000231411 0.000388942 4.70958e-05 0.000911628 
1533.7 0 -0.000401519 0.07903 0.000126312 0.0006278 0.191531 6.9356e-05 -0.00255538 0.0600347 0.0021266 0.0584586 -0.000990129 0.00391146 -0.000172461 -0.00269291 -0.00121587 0.00236156 -0.00227247 0.000112856 -0.00265382 0.00223002 0.000343005 -0.00197559 -2.62215e-05 -0.0022607 0.00065714 0.00123286 0.000203809 -0.000550082 -0.000217188 0.000380901 4.0761e-05 0.000917822 
1534.05 0 -0.000407609 0.0764277 0.000138488 0.000637305 0.194356 1.04015e-05 -0.0025487 0.054215 0.0021355 0.0527412 -0.000972284 0.00394118 -0.000121405 -0.00261619 -0.00124904 0.00231785 -0.00225315 9.41361e-05 -0.00270107 0.00224598 0.00035628 -0.0020053 -5.10728e-05 -0.00227794 0.000673156 0.00123122 0.000175615 -0.000560383 -0.000203234 0.000373534 3.49876e-05 0.000922886 
1534.4 0 -0.000415342 0.0737777 0.00015114 0.000645972 0.196919 -4.59365e-05 -0.00254107 0.0484063 0.00213856 0.0470378 -0.000954467 0.00396544 -7.18085e-05 -0.00254057 -0.00128536 0.00227152 -0.00223344 7.56171e-05 -0.00274677 0.00226204 0.000368999 -0.00203566 -7.48656e-05 -0.00229628 0.00068929 0.00122931 0.000147241 -0.000571257 -0.000189363 0.0003664 3.01768e-05 0.000926438 
1534.75 0 -0.000424284 0.0710833 0.000164581 0.000652423 0.199223 -0.000100714 -0.00253282 0.0426197 0.00213718 0.0413555 -0.00093576 0.00398412 -2.09863e-05 -0.0024686 -0.00132755 0.00222124 -0.00221522 5.77106e-05 -0.00279032 0.00227906 0.000380466 -0.00206662 -9.7471e-05 -0.00231441 0.000705365 0.00122712 0.000117827 -0.00058374 -0.000175547 0.000359157 2.58918e-05 0.000928501 
1535.1 0 -0.000433676 0.0683481 0.000179044 0.000656646 0.201272 -0.000154888 -0.00252282 0.0368614 0.00213152 0.035699 -0.000916597 0.0039974 3.15634e-05 -0.00239764 -0.00137581 0.00216694 -0.00219767 4.12081e-05 -0.0028316 0.00229771 0.000391184 -0.00209738 -0.000119118 -0.0023311 0.000721131 0.00122415 8.68245e-05 -0.000597644 -0.000161525 0.000352248 2.13105e-05 0.000930315 
1535.45 0 -0.000442423 0.0655736 0.000193372 0.000660506 0.203069 -0.000206879 -0.0025114 0.0311325 0.00212081 0.0300723 -0.000898306 0.00400499 8.40003e-05 -0.00232485 -0.00142642 0.00211164 -0.00217812 2.68845e-05 -0.0028697 0.00231834 0.00040186 -0.00212744 -0.000139879 -0.00234571 0.000736455 0.00122109 5.45071e-05 -0.000611607 -0.000146987 0.00034622 1.60903e-05 0.000932828 
1535.8 0 -0.00045011 0.0627612 0.000206538 0.000665335 0.204615 -0.000253123 -0.00249874 0.0254343 0.00210408 0.0244791 -0.000881436 0.00400467 0.00013563 -0.00225187 -0.00147659 0.00205881 -0.00215418 1.45469e-05 -0.00290286 0.00234191 0.000412105 -0.00215726 -0.000159377 -0.00235754 0.000751139 0.00121799 2.21127e-05 -0.000624827 -0.000132026 0.000341174 1.06695e-05 0.000935547 
1536.15 0 -0.000456893 0.059915 0.000218862 0.000670498 0.20591 -0.000292283 -0.00248388 0.0197721 0.00208173 0.0189235 -0.000865916 0.00399476 0.000186143 -0.00218097 -0.0015265 0.00200928 -0.00212523 3.63605e-06 -0.00293029 0.00237032 0.000421199 -0.00218733 -0.000177595 -0.00236636 0.000765135 0.00121353 -9.51341e-06 -0.000636948 -0.000116861 0.000336751 5.11005e-06 0.000938114 
1536.5 0 -0.00046261 0.0570398 0.00023076 0.000675333 0.206956 -0.000326533 -0.00246682 0.0141533 0.00205568 0.0134119 -0.000851539 0.00397552 0.000233923 -0.00211008 -0.00157651 0.00196202 -0.00209142 -4.98555e-06 -0.00295179 0.00240551 0.000428636 -0.00221732 -0.000194666 -0.00237211 0.000778114 0.00120653 -4.03543e-05 -0.000647325 -0.000101418 0.000332255 -5.54491e-07 0.000940752 
1536.85 0 -0.000466705 0.0541391 0.000241955 0.000680423 0.207754 -0.000358447 -0.00244739 0.00858389 0.00202691 0.00795099 -0.000837495 0.00394819 0.000277082 -0.0020356 -0.00162632 0.00191622 -0.00205213 -1.02002e-05 -0.00296643 0.00244772 0.000434312 -0.00224681 -0.000210493 -0.00237425 0.000789667 0.00119704 -7.05972e-05 -0.000655504 -8.6142e-05 0.000327447 -6.04171e-06 0.000943172 
1537.2 0 -0.000469461 0.0512161 0.000252503 0.000685545 0.208311 -0.000389056 -0.00242353 0.00306727 0.00199602 0.00254525 -0.000824121 0.00391437 0.000314552 -0.00195613 -0.00167645 0.00187155 -0.0020058 -1.43397e-05 -0.0029729 0.00249479 0.000438894 -0.00227611 -0.000224941 -0.00237262 0.000800095 0.00118611 -0.000100319 -0.000662093 -7.24577e-05 0.000322914 -1.0735e-05 0.000944401 
1537.55 0 -0.000472014 0.0482742 0.000262515 0.000689735 0.208628 -0.000419371 -0.00239296 -0.00239352 0.00196433 -0.00280179 -0.000812475 0.00387474 0.00034651 -0.00187016 -0.00172771 0.00182668 -0.00195079 -2.05693e-05 -0.00297045 0.00254368 0.000443234 -0.0023058 -0.000237197 -0.00236831 0.000809656 0.0011743 -0.000129329 -0.000667985 -6.05839e-05 0.000319466 -1.40962e-05 0.000944233 
1537.9 0 -0.000474475 0.0453162 0.000271787 0.000694077 0.208706 -0.000450761 -0.00235416 -0.00779436 0.00193165 -0.00808462 -0.000801348 0.00382897 0.000374778 -0.00177828 -0.00177916 0.0017803 -0.00188673 -2.80161e-05 -0.00295907 0.00259187 0.000447712 -0.00233617 -0.000246699 -0.00236265 0.00081883 0.00116106 -0.000157185 -0.000673441 -4.94009e-05 0.000317108 -1.65832e-05 0.000943323 
1538.25 0 -0.000476521 0.0423445 0.000280004 0.000699524 0.208547 -0.000482936 -0.00230742 -0.0131295 0.00189682 -0.0132968 -0.000789049 0.00377674 0.000401913 -0.0016848 -0.00182933 0.00173334 -0.00181541 -3.36744e-05 -0.00293935 0.00263757 0.0004522 -0.00236715 -0.000254107 -0.0023562 0.000828731 0.00114624 -0.000183447 -0.000677811 -3.85708e-05 0.000314898 -1.91525e-05 0.000942361 
1538.6 0 -0.000479077 0.039362 0.000287035 0.000705001 0.208158 -0.000514885 -0.00225479 -0.018392 0.00185927 -0.0184336 -0.000776605 0.00371895 0.000429993 -0.00159116 -0.00187724 0.00168812 -0.00173921 -3.7516e-05 -0.00291116 0.00268067 0.000455664 -0.00239794 -0.000259677 -0.00234808 0.000840043 0.0011308 -0.000208539 -0.000680134 -2.8559e-05 0.000312093 -2.13854e-05 0.000941376 
1538.95 0 -0.000482488 0.0363722 0.000293641 0.00070986 0.207544 -0.000547114 -0.00219823 -0.0235749 0.00181828 -0.0234935 -0.000766167 0.00365727 0.000459303 -0.00149381 -0.00192291 0.00164588 -0.00165917 -4.26142e-05 -0.00287402 0.00272211 0.000457688 -0.0024279 -0.000263452 -0.00233763 0.000852621 0.0011156 -0.000233642 -0.000680517 -1.94854e-05 0.000308974 -2.22978e-05 0.000939614 
1539.3 0 -0.000485559 0.0333779 0.000300679 0.000715091 0.206711 -0.000579852 -0.0021389 -0.0286718 0.00177385 -0.0284754 -0.000758264 0.00359291 0.00048843 -0.00139067 -0.00196662 0.0016065 -0.00157562 -5.02766e-05 -0.00282835 0.00276369 0.000458971 -0.00245651 -0.000266446 -0.00232517 0.000866567 0.00109992 -0.000259366 -0.000679436 -1.08546e-05 0.000305719 -2.20759e-05 0.000936715 
1539.65 0 -0.000487765 0.030381 0.000307871 0.000721198 0.20566 -0.000612036 -0.002077 -0.0336786 0.00172721 -0.0333764 -0.000751721 0.00352592 0.000516305 -0.00128505 -0.00200787 0.00156925 -0.00148836 -5.85083e-05 -0.00277546 0.00280691 0.000459945 -0.00248334 -0.000269546 -0.00231061 0.000881009 0.00108305 -0.000285002 -0.000676676 -2.69484e-06 0.000301277 -2.17163e-05 0.000932636 
1540 0 -0.000489816 0.027385 0.000314595 0.000726803 0.204394 -0.000642384 -0.00201343 -0.0385923 0.0016797 -0.0381918 -0.000743618 0.00345537 0.000543228 -0.00118252 -0.00204746 0.00153323 -0.00139631 -6.55221e-05 -0.00271784 0.00285231 0.000460623 -0.0025092 -0.000273379 -0.00229331 0.000893847 0.00106552 -0.000309827 -0.000672196 3.72646e-06 0.000295503 -2.22014e-05 0.000927453 
1540.35 0 -0.000492361 0.0243936 0.000320599 0.000730297 0.202916 -0.000669293 -0.00194899 -0.0434092 0.00163191 -0.0429164 -0.000731258 0.00338156 0.000569831 -0.00108576 -0.00208753 0.00149781 -0.00130101 -7.08105e-05 -0.00265752 0.00289992 0.000461132 -0.00253497 -0.000278317 -0.00227248 0.000905896 0.00104705 -0.000333824 -0.000666479 7.99581e-06 0.000290334 -2.37625e-05 0.000921482 
1540.7 0 -0.000495181 0.0214091 0.000325888 0.000731516 0.20123 -0.000690895 -0.00188379 -0.0481258 0.00158356 -0.0475459 -0.00071542 0.00330751 0.000595934 -0.000992889 -0.00212881 0.00146152 -0.00120702 -7.43934e-05 -0.002596 0.002949 0.000462283 -0.00256015 -0.000283859 -0.00224776 0.000919526 0.00102636 -0.000357818 -0.000660684 1.0648e-05 0.000286698 -2.54452e-05 0.0009147 
1541.05 0 -0.000498358 0.0184334 0.000330248 0.000731512 0.199345 -0.000706344 -0.00181916 -0.0527388 0.00153503 -0.0520762 -0.000698671 0.00323493 0.000620273 -0.000900186 -0.00216956 0.00142224 -0.00111643 -7.70395e-05 -0.00253548 0.00299988 0.000464403 -0.00258352 -0.000289498 -0.00221892 0.000934838 0.0010037 -0.000382599 -0.000656215 1.1691e-05 0.000283334 -2.65185e-05 0.000906407 
1541.4 0 -0.000502268 0.0154696 0.000333172 0.000732085 0.197268 -0.000716277 -0.00175713 -0.0572462 0.00148722 -0.0565035 -0.000681798 0.00316127 0.000641751 -0.000805566 -0.00220756 0.00137975 -0.00102629 -7.80885e-05 -0.00247686 0.00305293 0.00046724 -0.00260457 -0.000295082 -0.00218602 0.000951028 0.000979831 -0.000407098 -0.000653209 1.12606e-05 0.000279308 -2.67996e-05 0.000896073 
1541.75 0 -0.000505969 0.0125212 0.000334354 0.000735087 0.195005 -0.000720119 -0.00169875 -0.0616459 0.00143994 -0.0608241 -0.000664389 0.00308424 0.00066004 -0.000710042 -0.00224063 0.00133487 -0.000933998 -7.4727e-05 -0.00241782 0.00310675 0.000470141 -0.00262384 -0.000300477 -0.00215005 0.00096847 0.000954123 -0.000430122 -0.000650363 9.68362e-06 0.000274925 -2.58878e-05 0.000884587 
1542.1 0 -0.000508324 0.00959181 0.00033389 0.00074071 0.192561 -0.000715882 -0.00164231 -0.0659356 0.00139238 -0.0650334 -0.000647165 0.00300477 0.000675989 -0.00061703 -0.00226684 0.00128742 -0.000840588 -6.57026e-05 -0.002355 0.00316036 0.000471954 -0.00264146 -0.000305563 -0.00211208 0.000987171 0.000925711 -0.000451684 -0.000646954 7.41411e-06 0.000270316 -2.41074e-05 0.000873103 
1542.45 0 -0.000509185 0.00668395 0.000332249 0.000747513 0.189938 -0.000703638 -0.00158427 -0.0701137 0.00134384 -0.0691273 -0.000630449 0.00292458 0.000690816 -0.000527844 -0.0022857 0.00123794 -0.000747911 -5.29169e-05 -0.00228841 0.00321399 0.00047313 -0.00265705 -0.000310825 -0.00207243 0.00100646 0.000894906 -0.00047271 -0.000644023 5.17327e-06 0.000265282 -2.30752e-05 0.000861882 
1542.8 0 -0.000508958 0.00379847 0.000329965 0.000754467 0.187143 -0.000686196 -0.00152316 -0.0741793 0.00129506 -0.0731037 -0.000615129 0.00284387 0.000704394 -0.00043971 -0.00229827 0.00118839 -0.000655858 -3.9251e-05 -0.00222133 0.00326947 0.000475527 -0.00267157 -0.000316936 -0.00203126 0.00102614 0.000862916 -0.000494443 -0.000642118 3.05681e-06 0.000260017 -2.34521e-05 0.000850408 
1543.15 0 -0.000508017 0.000935984 0.000327242 0.000761301 0.184181 -0.000666244 -0.00146027 -0.0781298 0.00124776 -0.0769617 -0.000604442 0.00276215 0.000714893 -0.000349386 -0.00230677 0.00113842 -0.000563749 -2.73327e-05 -0.00215539 0.003328 0.000479704 -0.00268578 -0.000323308 -0.00198831 0.00104568 0.000830382 -0.000516536 -0.000640077 4.61457e-07 0.000255053 -2.40123e-05 0.000838726 
1543.5 0 -0.000505815 -0.00189976 0.000323784 0.000767994 0.18106 -0.000644519 -0.00139674 -0.0819617 0.00120324 -0.0807014 -0.000600741 0.00267959 0.000720801 -0.000255941 -0.00231149 0.00108555 -0.000471176 -1.84087e-05 -0.00209045 0.00338643 0.000484539 -0.00269892 -0.000328868 -0.00194342 0.00106421 0.000797597 -0.00053779 -0.000637218 -2.78088e-06 0.000250715 -2.46002e-05 0.000827855 
1543.85 0 -0.000500543 -0.00470258 0.000319567 0.000774842 0.177788 -0.00062005 -0.00133174 -0.0856717 0.00116354 -0.0843213 -0.000602488 0.0025961 0.000722218 -0.000160294 -0.00231052 0.00102945 -0.000378169 -1.18963e-05 -0.00202607 0.00343953 0.000488377 -0.00270977 -0.000333167 -0.00189684 0.00108163 0.000765034 -0.000558027 -0.000633683 -6.14006e-06 0.000247329 -2.61119e-05 0.000817895 
1544.2 0 -0.000491188 -0.00746858 0.000314643 0.000782334 0.174368 -0.000591938 -0.001263 -0.0892579 0.00113099 -0.0878181 -0.00060586 0.0025114 0.000719971 -6.43068e-05 -0.00230367 0.000971173 -0.000286148 -6.20742e-06 -0.00196036 0.00348435 0.000490042 -0.00271662 -0.000335786 -0.00184847 0.00109826 0.000732378 -0.000577862 -0.000629793 -9.10728e-06 0.000244418 -2.75866e-05 0.000807866 
1544.55 0 -0.000478314 -0.0101972 0.00030915 0.000790062 0.170803 -0.00056089 -0.00119008 -0.0927195 0.00110487 -0.0911881 -0.00060786 0.00242549 0.000714846 3.05436e-05 -0.00229394 0.000909874 -0.000196784 -5.94545e-07 -0.00189225 0.00352062 0.000489684 -0.00271869 -0.000337152 -0.00179831 0.00111469 0.000699227 -0.000597234 -0.000625926 -1.18516e-05 0.000241259 -2.74889e-05 0.000797357 
1544.9 0 -0.000463201 -0.0128886 0.000303367 0.000796776 0.1671 -0.000528641 -0.00111527 -0.0960544 0.00108399 -0.0944285 -0.00060844 0.00233856 0.000706302 0.00012506 -0.00228396 0.000845367 -0.000110069 4.2859e-06 -0.0018229 0.00354791 0.000487785 -0.00271662 -0.000338433 -0.00174589 0.0011312 0.000665492 -0.000615762 -0.000622271 -1.45602e-05 0.000237875 -2.60158e-05 0.000786424 
1545.25 0 -0.000447559 -0.0155404 0.000297523 0.000801098 0.163269 -0.000498358 -0.00104039 -0.0992599 0.00106899 -0.0975385 -0.00060734 0.00225101 0.000692591 0.000222056 -0.00227355 0.000779847 -2.40228e-05 7.91942e-06 -0.00175387 0.00356569 0.000484719 -0.00271108 -0.000339583 -0.00168975 0.00114654 0.000631297 -0.00063307 -0.000619228 -1.75517e-05 0.000234471 -2.35543e-05 0.000774364 
1545.6 0 -0.000432108 -0.0181487 0.000290848 0.00080326 0.159317 -0.000473871 -0.000966923 -0.102334 0.00106019 -0.100519 -0.00060113 0.00216274 0.00067269 0.000323309 -0.00226099 0.000715162 6.29829e-05 1.03216e-05 -0.00168595 0.00357482 0.000481517 -0.00270202 -0.000340419 -0.00162972 0.00115946 0.00059688 -0.000647555 -0.000616958 -2.10647e-05 0.000230888 -2.03818e-05 0.000760564 
1545.95 0 -0.000415991 -0.0207112 0.000282231 0.000805172 0.155249 -0.000456228 -0.00089714 -0.105273 0.00105719 -0.103368 -0.000587992 0.00207372 0.000648711 0.000425019 -0.00224516 0.000651558 0.000150543 1.27305e-05 -0.0016179 0.00357735 0.000478097 -0.00268994 -0.000341494 -0.00156776 0.00116995 0.000561767 -0.000658883 -0.000614625 -2.44572e-05 0.000226583 -1.66313e-05 0.000745607 
1546.3 0 -0.000398541 -0.0232282 0.000272216 0.000807698 0.151069 -0.000441826 -0.000830797 -0.108075 0.00105859 -0.106087 -0.000570153 0.00198507 0.000623331 0.00052234 -0.00222709 0.000587799 0.000236944 1.69349e-05 -0.00154644 0.00357545 0.000472775 -0.00267517 -0.000342877 -0.00150571 0.0011786 0.000524828 -0.000668466 -0.000611619 -2.69387e-05 0.000221476 -1.23174e-05 0.000729884 
1546.65 0 -0.000380684 -0.0256996 0.000261197 0.000811056 0.146783 -0.000427443 -0.000764531 -0.110739 0.00106172 -0.108675 -0.000551042 0.00189843 0.000595996 0.000617548 -0.00220776 0.000524067 0.000321048 2.32764e-05 -0.00147035 0.00357004 0.00046609 -0.00265673 -0.000343865 -0.00144302 0.00118584 0.000486025 -0.000677583 -0.000608366 -2.81917e-05 0.000216032 -7.7098e-06 0.000713123 
1547 0 -0.000363316 -0.0281235 0.000248589 0.000816297 0.142397 -0.000413763 -0.000697607 -0.113267 0.00106455 -0.111136 -0.000532934 0.00181488 0.000566785 0.000715543 -0.0021862 0.000461695 0.000403551 3.02765e-05 -0.00139184 0.00356211 0.000460076 -0.00263458 -0.000343863 -0.00137827 0.00119139 0.00044674 -0.000686468 -0.000604369 -2.81366e-05 0.00021071 -2.48074e-06 0.000695294 
1547.35 0 -0.000345715 -0.0304981 0.000235081 0.000823857 0.137917 -0.000402498 -0.000632064 -0.115661 0.00106645 -0.113471 -0.00051684 0.00173418 0.000537228 0.000815724 -0.00216122 0.000401188 0.000486531 3.53261e-05 -0.00131231 0.00355161 0.000454356 -0.00260913 -0.000342287 -0.00131107 0.00119515 0.000408233 -0.000694253 -0.000598884 -2.69055e-05 0.000205051 3.07607e-06 0.000676768 
1547.7 0 -0.000326368 -0.0328224 0.000221389 0.000831919 0.13335 -0.00039346 -0.000567833 -0.117921 0.00106607 -0.115678 -0.000503289 0.00165448 0.000506428 0.000913925 -0.00213401 0.000342751 0.000571455 3.72286e-05 -0.00123144 0.00353634 0.000447847 -0.00258022 -0.000339331 -0.00124245 0.0011972 0.000371072 -0.000700614 -0.000592008 -2.47201e-05 0.00019887 8.02579e-06 0.000658163 
1548.05 0 -0.000305801 -0.0350948 0.00020695 0.000838426 0.128701 -0.000385153 -0.000503412 -0.120047 0.00106251 -0.117755 -0.00049259 0.00157329 0.000473674 0.00100848 -0.00210698 0.000285506 0.000657374 3.71239e-05 -0.00114897 0.00351338 0.000440855 -0.00254806 -0.000335689 -0.00117377 0.00119784 0.00033549 -0.000706373 -0.000584853 -2.12888e-05 0.000192678 1.23877e-05 0.000639921 
1548.4 0 -0.000285292 -0.0373132 0.000191622 0.000842993 0.123977 -0.000378261 -0.000439836 -0.12204 0.00105599 -0.119701 -0.000485354 0.00148902 0.000440861 0.00110144 -0.00208152 0.000228361 0.00074249 3.59687e-05 -0.00106571 0.00348164 0.000433986 -0.0025133 -0.000331596 -0.00110493 0.0011972 0.000301004 -0.000712653 -0.000578721 -1.6486e-05 0.00018637 1.71896e-05 0.000621167 
1548.75 0 -0.000264432 -0.0394749 0.000176578 0.000846231 0.119184 -0.000373471 -0.000379755 -0.123901 0.00104692 -0.121512 -0.000481691 0.00140197 0.000409622 0.00119697 -0.0020569 0.000170219 0.00082684 3.30768e-05 -0.000981886 0.00344345 0.000427039 -0.00247689 -0.000327419 -0.00103586 0.00119451 0.00026699 -0.000718848 -0.000573431 -1.12659e-05 0.000179567 2.31164e-05 0.000601105 
1549.1 0 -0.000243421 -0.0415786 0.00016282 0.000848686 0.114326 -0.000369447 -0.000323199 -0.125629 0.00103563 -0.12319 -0.00048162 0.0013135 0.00037936 0.00129833 -0.00203071 0.000110536 0.000912769 2.69072e-05 -0.00089706 0.0033998 0.000419113 -0.00243919 -0.000323667 -0.000967836 0.00118899 0.000234154 -0.000723127 -0.000568037 -7.17449e-06 0.000172097 2.88332e-05 0.000579919 
1549.45 0 -0.000223706 -0.0436239 0.000150421 0.000850617 0.109407 -0.000365646 -0.000268147 -0.127222 0.00102296 -0.124734 -0.000485281 0.00122394 0.000348593 0.00140491 -0.00200151 5.23995e-05 0.00100278 1.58603e-05 -0.000810965 0.003349 0.000410215 -0.00239887 -0.000319859 -0.000901097 0.00117971 0.000204026 -0.000725504 -0.000562279 -4.32791e-06 0.000163855 3.31655e-05 0.000557781 
1549.8 0 -0.000205735 -0.0456085 0.00013893 0.00085111 0.104435 -0.000363391 -0.000214268 -0.12868 0.00101003 -0.126143 -0.000491204 0.00113233 0.000316879 0.00151287 -0.00197092 3.00381e-08 0.00109688 8.45444e-07 -0.000723026 0.00329204 0.000401034 -0.00235508 -0.000314587 -0.000835128 0.00116585 0.000177017 -0.000726835 -0.000556307 -1.19719e-06 0.000155254 3.67736e-05 0.000534033 
1550.15 0 -0.000188033 -0.0475307 0.000128048 0.000848256 0.0994129 -0.000363762 -0.000161318 -0.130001 0.000997305 -0.127415 -0.000498073 0.00103843 0.000285997 0.00162135 -0.00194162 -4.57226e-05 0.00119291 -1.54173e-05 -0.000632175 0.00323264 0.000391286 -0.00230913 -0.00030706 -0.000769801 0.00114883 0.000152452 -0.000727353 -0.000549994 3.51233e-06 0.00014669 4.04274e-05 0.000508839 
1550.5 0 -0.000169615 -0.0493904 0.000118151 0.000841912 0.0943469 -0.000365809 -0.000106919 -0.131181 0.000984758 -0.128553 -0.000507612 0.000944429 0.000257362 0.00173272 -0.00191391 -8.70514e-05 0.00128918 -3.10292e-05 -0.000538588 0.00317383 0.000381115 -0.00226215 -0.000297423 -0.000704523 0.00113143 0.000129326 -0.000727536 -0.000542983 9.84425e-06 0.000137563 4.37389e-05 0.000483494 
1550.85 0 -0.000151425 -0.0511864 0.000109287 0.000833568 0.0892451 -0.000368758 -4.88807e-05 -0.13222 0.000972673 -0.129557 -0.000521657 0.000853968 0.000230181 0.00184618 -0.0018854 -0.000124571 0.00138472 -4.65174e-05 -0.000444469 0.00311605 0.000371591 -0.00221328 -0.000285792 -0.000639121 0.00111471 0.000108155 -0.000727684 -0.000534687 1.69498e-05 0.000127256 4.59175e-05 0.000458652 
1551.2 0 -0.000134377 -0.0529168 0.000101031 0.000824134 0.0841151 -0.000373422 1.17702e-05 -0.133116 0.000961666 -0.130432 -0.00053946 0.000768147 0.000203137 0.00195859 -0.00185326 -0.000157811 0.00147799 -6.40366e-05 -0.000352032 0.00305749 0.000363491 -0.00216127 -0.000271488 -0.000574879 0.00109781 9.05263e-05 -0.000728126 -0.000524944 2.44774e-05 0.000116352 4.7642e-05 0.000433945 
1551.55 0 -0.000117836 -0.0545801 9.28712e-05 0.000813874 0.0789623 -0.000380502 7.21832e-05 -0.133873 0.000951646 -0.131175 -0.000560336 0.000685333 0.000175271 0.00206804 -0.00181651 -0.000188038 0.00156722 -8.52506e-05 -0.000262098 0.00299669 0.000356079 -0.00210664 -0.000254107 -0.000512981 0.00108005 7.62954e-05 -0.000729288 -0.000514246 3.21014e-05 0.000105512 4.99298e-05 0.000408657 
1551.9 0 -0.000101122 -0.0561765 8.45693e-05 0.000802988 0.0737921 -0.000389177 0.000133797 -0.134492 0.000942931 -0.131785 -0.000585331 0.000605013 0.000145033 0.00217446 -0.0017756 -0.000216992 0.00165206 -0.000109753 -0.00017438 0.00293346 0.00034753 -0.00205107 -0.000234676 -0.000453216 0.0010609 6.31095e-05 -0.000730607 -0.000503315 3.98195e-05 9.43339e-05 5.31868e-05 0.000382694 
1552.25 0 -8.53044e-05 -0.0577061 7.58145e-05 0.000792193 0.0686113 -0.000399553 0.000199796 -0.134978 0.00093695 -0.132261 -0.000613844 0.000529376 0.000110176 0.0022801 -0.00173044 -0.000244743 0.00173415 -0.000133477 -8.84626e-05 0.00286806 0.000338271 -0.00199535 -0.000213755 -0.000394827 0.00103976 4.88303e-05 -0.000731064 -0.000493082 4.82981e-05 8.17521e-05 5.71986e-05 0.000356003 
1552.6 0 -7.13641e-05 -0.0591679 6.60192e-05 0.000782212 0.0634261 -0.000413684 0.000267971 -0.135334 0.000933418 -0.132604 -0.000643661 0.000459931 6.94991e-05 0.0023866 -0.00168151 -0.000269903 0.00181509 -0.000153056 -5.01813e-06 0.00280103 0.000329866 -0.00193877 -0.000192088 -0.000336968 0.00101723 3.41277e-05 -0.000730945 -0.000483929 5.66859e-05 6.79297e-05 6.14979e-05 0.000328297 
1552.95 0 -5.91713e-05 -0.0605617 5.53591e-05 0.000772865 0.0582419 -0.000432765 0.00033374 -0.135564 0.000931622 -0.132817 -0.000674069 0.000393937 2.50047e-05 0.00249264 -0.00163041 -0.000291713 0.00189425 -0.000169429 7.61506e-05 0.0027338 0.000321919 -0.00188119 -0.000171687 -0.000278832 0.000993955 2.04954e-05 -0.000730898 -0.000474808 6.38542e-05 5.35098e-05 6.58655e-05 0.000299746 
1553.3 0 -4.78738e-05 -0.0618871 4.54082e-05 0.000763053 0.0530628 -0.000455798 0.000396034 -0.135669 0.000932367 -0.132904 -0.000704857 0.000327429 -1.91537e-05 0.00259573 -0.00157944 -0.000311728 0.00196913 -0.000184586 0.000157929 0.00266746 0.000313407 -0.00182352 -0.000153241 -0.000220714 0.000969715 7.7612e-06 -0.000730761 -0.000464155 6.95057e-05 3.83417e-05 7.03212e-05 0.000270439 
1553.65 0 -3.72352e-05 -0.0631431 3.71254e-05 0.000751538 0.0478914 -0.000481724 0.000456992 -0.135648 0.000935348 -0.132865 -0.000736158 0.000258394 -6.0697e-05 0.00269613 -0.0015302 -0.00033121 0.00203772 -0.00019943 0.000243912 0.00260272 0.000303667 -0.00176632 -0.000135409 -0.000163558 0.000944651 -4.11347e-06 -0.000729834 -0.000451152 7.37935e-05 2.18278e-05 7.4898e-05 0.000240595 
1554 0 -2.76541e-05 -0.0643292 2.96995e-05 0.000737904 0.0427318 -0.000511349 0.000518094 -0.135501 0.000938068 -0.132696 -0.000769032 0.000187225 -9.93877e-05 0.00279614 -0.0014814 -0.000349704 0.00210162 -0.000212736 0.000335262 0.00253909 0.000292538 -0.0017082 -0.000117424 -0.00010794 0.000918602 -1.50444e-05 -0.000726703 -0.000436322 7.75938e-05 4.08993e-06 7.9717e-05 0.000210091 
1554.35 0 -1.93345e-05 -0.0654462 2.24875e-05 0.000722309 0.0375919 -0.00054532 0.000577826 -0.13523 0.000938167 -0.132398 -0.000803275 0.000117223 -0.000135943 0.00289598 -0.0014307 -0.00036829 0.00216375 -0.00022169 0.000430474 0.00247419 0.000280285 -0.00164712 -0.000100189 -5.31101e-05 0.000891229 -2.63677e-05 -0.000721633 -0.000420545 8.1793e-05 -1.39223e-05 8.57104e-05 0.000178259 
1554.7 0 -1.19288e-05 -0.0664953 1.54483e-05 0.000705657 0.0324821 -0.000581972 0.000633639 -0.134838 0.000934036 -0.131974 -0.000835789 5.24497e-05 -0.000172654 0.00299351 -0.00137806 -0.000390591 0.00222457 -0.000224501 0.000526703 0.00240781 0.000266891 -0.0015834 -8.45521e-05 1.90162e-06 0.000863111 -3.96568e-05 -0.00071679 -0.000404419 8.65649e-05 -3.21378e-05 9.37176e-05 0.000145149 
1555.05 0 -4.93529e-06 -0.0674756 7.71531e-06 0.000689109 0.0274084 -0.000618166 0.000685882 -0.134331 0.000926031 -0.13143 -0.000862744 -4.96386e-06 -0.000211416 0.00308598 -0.0013252 -0.00041869 0.00228172 -0.000221162 0.000621528 0.00234192 0.000251543 -0.00151901 -7.00365e-05 5.55772e-05 0.000835476 -5.48753e-05 -0.000712543 -0.000388183 9.17079e-05 -5.14237e-05 0.000103088 0.000111951 
1555.4 0 2.19968e-06 -0.0683858 -1.30998e-06 0.00067299 0.0223696 -0.000651732 0.000737431 -0.133709 0.000916387 -0.130767 -0.000882606 -5.50344e-05 -0.000250754 0.00317073 -0.0012719 -0.000452439 0.00233277 -0.000212648 0.000714994 0.00227645 0.000233886 -0.00145553 -5.499e-05 0.000106168 0.000809457 -7.10655e-05 -0.000708168 -0.000372431 9.68932e-05 -7.28129e-05 0.00011308 7.98818e-05 
1555.75 0 1.02881e-05 -0.0692265 -1.07594e-05 0.000656642 0.0173632 -0.000682249 0.000789964 -0.132972 0.000906347 -0.129986 -0.000895941 -9.75346e-05 -0.000288616 0.00324683 -0.00121555 -0.000491407 0.00237643 -0.00020216 0.000809426 0.00221057 0.000214167 -0.00139293 -3.80804e-05 0.000154285 0.000785411 -8.77994e-05 -0.000703669 -0.000357856 0.000101694 -9.64952e-05 0.000123227 4.90196e-05 
1556.1 0 1.91589e-05 -0.0700001 -1.95183e-05 0.000639114 0.0123914 -0.000710775 0.000843502 -0.132119 0.000895739 -0.129088 -0.000903257 -0.000133576 -0.000326111 0.00331677 -0.00115426 -0.000533896 0.00241202 -0.000193472 0.000906867 0.00214508 0.000192736 -0.00132998 -1.97657e-05 0.000201484 0.00076283 -0.000104792 -0.000699759 -0.000344945 0.00010633 -0.000121768 0.000132735 1.88042e-05 
1556.45 0 2.7606e-05 -0.070708 -2.76116e-05 0.00061959 0.00746086 -0.000740434 0.000895434 -0.131152 0.000885236 -0.12808 -0.000905109 -0.000166916 -0.000365926 0.00338385 -0.00108786 -0.000577106 0.00243934 -0.000186 0.00100741 0.00208078 0.000170792 -0.00126556 -2.1752e-06 0.000248451 0.000740909 -0.00012283 -0.000696057 -0.000333398 0.000111261 -0.000147352 0.000141763 -1.05588e-05 
1556.8 0 3.54163e-05 -0.0713495 -3.59979e-05 0.000597919 0.00257857 -0.000774475 0.000942018 -0.130073 0.00087646 -0.126966 -0.000903787 -0.000199766 -0.00040785 0.00344896 -0.00101667 -0.000619448 0.00245869 -0.000176042 0.00110979 0.00201624 0.000149141 -0.0011991 1.3226e-05 0.000294649 0.000719038 -0.000143464 -0.000690823 -0.000322427 0.000115629 -0.000172611 0.000151424 -3.88914e-05 
1557.15 0 4.3678e-05 -0.0719234 -4.52008e-05 0.000574574 -0.00224999 -0.000813587 0.000983192 -0.128889 0.000869547 -0.125748 -0.000902022 -0.000230017 -0.000448686 0.00351087 -0.000942468 -0.000660557 0.00247152 -0.00016129 0.00121269 0.00195012 0.000127383 -0.00113146 2.62206e-05 0.000339588 0.00069668 -0.000167079 -0.000683387 -0.000310949 0.000118824 -0.000198011 0.000161842 -6.69475e-05 
1557.5 0 5.34924e-05 -0.0724297 -5.5262e-05 0.000550146 -0.00702151 -0.000856535 0.00102188 -0.127605 0.000864147 -0.124426 -0.000900003 -0.000255438 -0.000485006 0.00356755 -0.000867203 -0.000700032 0.00248076 -0.000142861 0.00131658 0.00188213 0.000105156 -0.00106438 3.71078e-05 0.000383862 0.000673484 -0.00019179 -0.000674588 -0.000298099 0.000121689 -0.000223775 0.000172158 -9.44088e-05 
1557.85 0 6.53976e-05 -0.072869 -6.56822e-05 0.000524745 -0.0117336 -0.000902551 0.00106065 -0.126223 0.000860244 -0.123001 -0.000896422 -0.000277074 -0.000515435 0.00361605 -0.000790361 -0.000738306 0.0024883 -0.000122909 0.0014229 0.00181211 8.24103e-05 -0.000998886 4.73381e-05 0.000428155 0.000650206 -0.000216454 -0.000665323 -0.000283471 0.000125481 -0.000249719 0.000182117 -0.000120445 
1558.2 0 7.86638e-05 -0.0732422 -7.56695e-05 0.000498792 -0.0163805 -0.000951558 0.00109995 -0.124743 0.000855117 -0.121473 -0.000890985 -0.000295887 -0.000541225 0.00365335 -0.000710756 -0.000775433 0.00249423 -0.000101985 0.00153247 0.00173925 5.88916e-05 -0.00093475 5.86553e-05 0.000472034 0.000627721 -0.000241182 -0.000655668 -0.000266749 0.000129702 -0.000276363 0.000191359 -0.000144939 
1558.55 0 9.10663e-05 -0.0735488 -8.47083e-05 0.00047209 -0.020955 -0.00100315 0.00113962 -0.123168 0.000844568 -0.119843 -0.00088368 -0.000312113 -0.000563992 0.00367881 -0.00062818 -0.000810123 0.00249801 -8.09434e-05 0.00164414 0.0016622 3.45671e-05 -0.000871235 7.10884e-05 0.000514114 0.000605908 -0.000265818 -0.000645539 -0.000247984 0.000132595 -0.000304041 0.000199201 -0.000168986 
1558.9 0 0.000100346 -0.0737881 -9.34365e-05 0.000443747 -0.0254536 -0.00105782 0.00117931 -0.1215 0.000828111 -0.118114 -0.000873705 -0.000327404 -0.000584888 0.00369646 -0.000541671 -0.000841421 0.00249985 -6.17625e-05 0.00175494 0.00157938 1.09726e-05 -0.00080801 8.42412e-05 0.000553795 0.000584557 -0.000290318 -0.000634608 -0.000227392 0.000133797 -0.000332807 0.000205619 -0.000193423 
1559.25 0 0.00010641 -0.0739609 -0.000102707 0.000414845 -0.0298753 -0.00111701 0.00121687 -0.119742 0.000808032 -0.116291 -0.000861645 -0.000344104 -0.000604394 0.00370874 -0.000447999 -0.000870329 0.00250012 -4.47861e-05 0.00186309 0.0014892 -1.09078e-05 -0.000745074 9.83333e-05 0.000591556 0.000564501 -0.000314922 -0.000623208 -0.000204863 0.000134612 -0.00036274 0.000211234 -0.00021786 
1559.6 0 0.000110789 -0.0740685 -0.000112417 0.000386158 -0.0342201 -0.00117985 0.00125176 -0.117897 0.000785324 -0.114379 -0.000848988 -0.000363017 -0.000623273 0.00371375 -0.000346318 -0.000899416 0.00249692 -2.81312e-05 0.00196808 0.0013923 -3.18463e-05 -0.000682309 0.000113237 0.000627567 0.000545799 -0.000339534 -0.000612237 -0.000180934 0.000135753 -0.000393814 0.000215849 -0.000242538 
1559.95 0 0.000114318 -0.0741124 -0.000121879 0.000357066 -0.0384864 -0.00124382 0.00128622 -0.115968 0.000758894 -0.112381 -0.000834056 -0.000383336 -0.000642849 0.0037121 -0.000240187 -0.000929632 0.00248853 -1.04575e-05 0.00206912 0.00129211 -5.15364e-05 -0.000619673 0.000128572 0.000662407 0.000527578 -0.000363631 -0.000602074 -0.00015659 0.000136621 -0.000425747 0.00021908 -0.00026769 
1560.3 0 0.000117537 -0.0740941 -0.000130649 0.000327583 -0.0426697 -0.00130726 0.00132114 -0.113955 0.000727005 -0.110299 -0.00081368 -0.000403054 -0.000663258 0.0037071 -0.000133033 -0.000959751 0.00247637 8.03258e-06 0.00216622 0.00119271 -6.9078e-05 -0.000557174 0.000143968 0.000698142 0.000509285 -0.000386526 -0.000593312 -0.000132185 0.000136899 -0.000457772 0.000221121 -0.000292647 
1560.65 0 0.000121101 -0.0740148 -0.000138865 0.000299035 -0.0467625 -0.00137035 0.00135605 -0.111854 0.000688801 -0.108136 -0.000786468 -0.000419642 -0.000681606 0.00369995 -2.47731e-05 -0.000987102 0.00246327 2.60206e-05 0.0022604 0.00109652 -8.56837e-05 -0.000493888 0.000159477 0.000736395 0.00049111 -0.000407913 -0.000586091 -0.000108579 0.000137074 -0.000489164 0.000222079 -0.000316435 
1561 0 0.000125237 -0.0738741 -0.000146272 0.000272221 -0.0507579 -0.00143524 0.00139029 -0.10967 0.000644162 -0.105895 -0.000754054 -0.000432326 -0.000695254 0.0036885 8.74999e-05 -0.00100954 0.00245117 4.13714e-05 0.00235059 0.00100268 -0.000102352 -0.000429103 0.000175106 0.000776398 0.000473833 -0.000427562 -0.000579947 -8.69778e-05 0.000137367 -0.000519867 0.000222247 -0.000338703 
1561.35 0 0.000128916 -0.0736712 -0.000152696 0.000246529 -0.0546523 -0.00150446 0.00142201 -0.107405 0.00059376 -0.103579 -0.000719831 -0.000443746 -0.000704938 0.00367136 0.000204772 -0.00102691 0.0024401 5.34141e-05 0.00243426 0.00090918 -0.000119123 -0.000363625 0.000190673 0.000815697 0.00045786 -0.000445741 -0.000575156 -6.73922e-05 0.00013704 -0.000550115 0.000221671 -0.000360495 
1561.7 0 0.000130847 -0.0734066 -0.000158725 0.000222023 -0.0584444 -0.00157917 0.00144937 -0.105064 0.000538303 -0.101187 -0.000685016 -0.000456532 -0.00071239 0.00364921 0.00032389 -0.00104099 0.00242843 6.31384e-05 0.00251095 0.000816341 -0.000135966 -0.000298603 0.000206489 0.000853119 0.000442587 -0.000463559 -0.000571615 -4.8683e-05 0.000135351 -0.00058006 0.000220247 -0.000382927 
1562.05 0 0.000131614 -0.0730823 -0.000164614 0.000199249 -0.0621312 -0.00165718 0.00147137 -0.102648 0.000477742 -0.0987231 -0.00064792 -0.000470119 -0.000716997 0.00362435 0.00044183 -0.00105407 0.00241497 7.09043e-05 0.00258276 0.000725722 -0.000152824 -0.000234842 0.000223068 0.000888378 0.000427258 -0.000481467 -0.000568539 -2.98848e-05 0.000132652 -0.000609692 0.000217945 -0.000405888 
1562.4 0 0.00013175 -0.0727 -0.000169531 0.000178963 -0.0657083 -0.00173394 0.00148833 -0.100161 0.00041282 -0.0961914 -0.000606953 -0.000481596 -0.000716909 0.00360025 0.000558978 -0.00106737 0.00240147 7.62721e-05 0.00265127 0.000638286 -0.000169899 -0.000172884 0.000240054 0.00092207 0.000411767 -0.000498941 -0.00056579 -1.14038e-05 0.000129616 -0.000638949 0.000214606 -0.000428317 
1562.75 0 0.000131083 -0.072261 -0.000173378 0.000161558 -0.0691714 -0.00180662 0.00150246 -0.0976032 0.000345493 -0.0935971 -0.000561612 -0.000489664 -0.000712283 0.00357746 0.000677325 -0.00107998 0.00239143 8.0088e-05 0.00271577 0.000554638 -0.000187008 -0.000112426 0.000256391 0.00095582 0.000396332 -0.000514409 -0.000563602 6.42299e-06 0.000126835 -0.000667656 0.000210273 -0.000449059 
1563.1 0 0.000130109 -0.0717662 -0.000176866 0.000146326 -0.0725176 -0.00187489 0.00151548 -0.094978 0.000277931 -0.0909463 -0.000513367 -0.000496946 -0.000704974 0.00355302 0.000796472 -0.00108921 0.00238707 8.42371e-05 0.00277567 0.00047414 -0.000203244 -5.29507e-05 0.000271392 0.000989393 0.000381099 -0.000527388 -0.000561488 2.42456e-05 0.000124719 -0.000695545 0.00020602 -0.000468825 
1563.45 0 0.000129541 -0.0712165 -0.000180699 0.000132126 -0.0757446 -0.00193929 0.00152749 -0.0922898 0.00021042 -0.0882417 -0.000463957 -0.000504662 -0.000697267 0.00352428 0.000912094 -0.00109424 0.00238766 8.92172e-05 0.00283171 0.000394039 -0.000218637 5.27998e-06 0.000286409 0.00102141 0.000365191 -0.000539746 -0.000558787 4.14763e-05 0.000123105 -0.000722807 0.000202759 -0.000489382 
1563.8 0 0.000130083 -0.0706127 -0.000185671 0.000117976 -0.0788512 -0.00199904 0.00153877 -0.0895434 0.000141035 -0.0854845 -0.00041269 -0.000511728 -0.000690778 0.0034924 0.0010203 -0.00109668 0.00239122 9.44634e-05 0.00288369 0.000313436 -0.000234032 6.20977e-05 0.000302496 0.0010519 0.000347855 -0.000552674 -0.000555901 5.71899e-05 0.000122212 -0.000749528 0.000199837 -0.000510557 
1564.15 0 0.000131345 -0.069957 -0.000191626 0.000103959 -0.0818346 -0.00205243 0.00154985 -0.0867434 7.0083e-05 -0.0826776 -0.000357341 -0.000519304 -0.000685618 0.0034599 0.00112212 -0.00109703 0.00239734 0.000100781 0.00293138 0.000234481 -0.00024978 0.000118085 0.000318684 0.00108249 0.000329986 -0.000565667 -0.000553037 7.20858e-05 0.000122589 -0.000776021 0.000196152 -0.000530951 
1564.5 0 0.000131131 -0.0692508 -0.000197079 9.06924e-05 -0.0846914 -0.00210038 0.00156016 -0.0838947 4.87428e-07 -0.0798284 -0.000295953 -0.000529137 -0.000680675 0.0034268 0.00122136 -0.00109383 0.00240574 0.000108096 0.00297494 0.000158207 -0.000266282 0.000172945 0.000334158 0.00111408 0.000313083 -0.000577645 -0.000550557 8.7084e-05 0.000123934 -0.000803054 0.000191557 -0.000550833 
1564.85 0 0.000127746 -0.0684954 -0.000200818 7.80459e-05 -0.0874203 -0.00214572 0.0015682 -0.0810013 -6.65833e-05 -0.0769431 -0.000229304 -0.000541074 -0.000674663 0.00339285 0.00131964 -0.00108615 0.00241465 0.000114588 0.00301454 8.41564e-05 -0.000284134 0.000225174 0.000349596 0.00114497 0.000296855 -0.000587775 -0.000548911 0.000103025 0.000126095 -0.000831039 0.000186593 -0.000571257 
1565.2 0 0.000122328 -0.0676928 -0.000202485 6.55453e-05 -0.0900213 -0.00218836 0.00157281 -0.0780658 -0.000133271 -0.074024 -0.000160093 -0.000555474 -0.000666947 0.00335781 0.00141645 -0.00107451 0.00242346 0.000119177 0.00305113 1.22185e-05 -0.000302844 0.000274244 0.000365198 0.00117364 0.000278969 -0.000596064 -0.000547155 0.000120079 0.000128527 -0.000859322 0.000181801 -0.000592103 
1565.55 0 0.000116458 -0.0668436 -0.000202631 5.23583e-05 -0.0924946 -0.00222646 0.00157435 -0.0750936 -0.000200845 -0.071073 -8.95719e-05 -0.000573537 -0.000659129 0.00331868 0.0015104 -0.00105972 0.0024323 0.000122137 0.00308497 -5.74316e-05 -0.000320984 0.000320796 0.000380064 0.00120003 0.000258974 -0.000603079 -0.00054407 0.000137356 0.000130892 -0.000886469 0.000177105 -0.000612099 
1565.9 0 0.000109704 -0.0659474 -0.000203204 3.78479e-05 -0.0948417 -0.00226055 0.00157318 -0.0720908 -0.000269321 -0.0680937 -2.0025e-05 -0.00059401 -0.000653404 0.00327246 0.00160144 -0.00104189 0.00244059 0.000124435 0.00311558 -0.000125257 -0.000337597 0.000364584 0.000393766 0.00122396 0.000238627 -0.00060898 -0.000539793 0.000154686 0.000133672 -0.00091227 0.000172524 -0.000629965 
1566.25 0 0.000100502 -0.0650053 -0.000205017 2.23794e-05 -0.0970626 -0.00229189 0.00156908 -0.0690611 -0.000338803 -0.0650886 4.38368e-05 -0.000613073 -0.00064915 0.00321936 0.00169161 -0.00102086 0.00244894 0.00012595 0.00314318 -0.000192016 -0.000352436 0.000405264 0.000406089 0.0012451 0.000217395 -0.000613755 -0.000534739 0.000172469 0.000136797 -0.000936991 0.000168401 -0.00064571 
1566.6 0 8.74828e-05 -0.0640189 -0.000207207 6.80575e-06 -0.0991537 -0.00232052 0.00155987 -0.0660068 -0.00040912 -0.0620581 9.86438e-05 -0.000627061 -0.000644083 0.0031613 0.00178136 -0.000997495 0.00245857 0.000124899 0.00316698 -0.00025669 -0.00036539 0.000443683 0.000416849 0.0012641 0.000193947 -0.000617022 -0.000528945 0.000190043 0.000139618 -0.000960027 0.000164505 -0.000659957 
1566.95 0 7.05047e-05 -0.0629901 -0.000209444 -8.26039e-06 -0.101112 -0.00234455 0.00154211 -0.0629316 -0.000480916 -0.0590031 0.000143773 -0.000635819 -0.000637564 0.00309877 0.00186842 -0.000973792 0.00247077 0.000120497 0.00318553 -0.00031636 -0.000378786 0.000479926 0.000426475 0.00128228 0.000168978 -0.00061752 -0.000521966 0.000207087 0.000142348 -0.000981516 0.000160381 -0.000672804 
1567.3 0 5.09536e-05 -0.0619212 -0.000211883 -2.28253e-05 -0.102937 -0.00235992 0.00151669 -0.0598384 -0.000557274 -0.0559269 0.000181291 -0.000641456 -0.000631622 0.0030317 0.00195106 -0.000951319 0.00248764 0.000115381 0.00319805 -0.000369035 -0.000394775 0.000513621 0.000435598 0.00130035 0.000142877 -0.000614951 -0.000513535 0.000224346 0.000145661 -0.00100272 0.000156374 -0.000683619 
1567.65 0 3.03725e-05 -0.0608135 -0.000214468 -3.70164e-05 -0.10463 -0.0023629 0.00148647 -0.0567295 -0.000640474 -0.0528333 0.000215695 -0.000643955 -0.000629193 0.00296038 0.00203007 -0.000930248 0.00250992 0.00011275 0.00320329 -0.00041589 -0.00041193 0.000544525 0.000443212 0.00131739 0.000116074 -0.000610575 -0.000504283 0.000242296 0.000149284 -0.00102425 0.000153257 -0.000691861 
1568 0 9.01197e-06 -0.0596677 -0.000216899 -5.10064e-05 -0.106193 -0.00235279 0.0014519 -0.053606 -0.000728243 -0.0497227 0.000248849 -0.000642057 -0.000630979 0.00288409 0.00210792 -0.000910586 0.00253518 0.000114027 0.00320028 -0.000459129 -0.000428516 0.000572406 0.000447725 0.00133229 9.00416e-05 -0.00060589 -0.000494363 0.000260625 0.000152997 -0.00104608 0.000151542 -0.000697554 
1568.35 0 -1.30472e-05 -0.0584843 -0.000218288 -6.51365e-05 -0.107628 -0.00233094 0.00141385 -0.0504704 -0.000816734 -0.0465964 0.000280122 -0.000635666 -0.000635239 0.00280219 0.00218648 -0.000893597 0.00256007 0.000119762 0.00318864 -0.000500089 -0.00044499 0.000598251 0.000449349 0.00134562 6.5603e-05 -0.000602066 -0.0004833 0.00027893 0.000157307 -0.00106782 0.000150458 -0.000701522 
1568.7 0 -3.42617e-05 -0.0572642 -0.000218284 -7.93248e-05 -0.108937 -0.00229811 0.00137566 -0.0473269 -0.000903933 -0.0434575 0.000308655 -0.000625426 -0.000640581 0.0027161 0.00226549 -0.000879316 0.00258108 0.000128569 0.00316998 -0.000537617 -0.000462172 0.000622642 0.000449816 0.00135829 4.31899e-05 -0.000599422 -0.000471491 0.00029756 0.000162899 -0.00108898 0.000148668 -0.000704426 
1569.05 0 -5.34027e-05 -0.056008 -0.000217395 -9.29328e-05 -0.110119 -0.00225468 0.00134064 -0.0441779 -0.000989637 -0.0403102 0.000332927 -0.00061162 -0.000646022 0.00262758 0.00234371 -0.000866651 0.00259531 0.000138039 0.00314786 -0.000569974 -0.000479216 0.000645302 0.000449931 0.00136981 2.18113e-05 -0.000597257 -0.000459077 0.000316204 0.000170116 -0.00110936 0.000146879 -0.000706176 
1569.4 0 -7.04814e-05 -0.0547168 -0.000215969 -0.000106111 -0.111177 -0.00220267 0.00130949 -0.0410234 -0.00107485 -0.0371578 0.000351431 -0.000595068 -0.000651838 0.00253651 0.00242036 -0.0008552 0.00260274 0.000147523 0.003124 -0.000598547 -0.000494676 0.000666256 0.000449337 0.00137875 -3.72011e-07 -0.00059416 -0.000445647 0.000334038 0.000178078 -0.00112922 0.00014641 -0.000706433 
1569.75 0 -8.55137e-05 -0.0533932 -0.000214417 -0.000119628 -0.11211 -0.00214493 0.00128088 -0.0378624 -0.00116104 -0.0340035 0.000365136 -0.000577927 -0.000658798 0.00244181 0.00249521 -0.000843554 0.00260609 0.000157072 0.00309808 -0.000625583 -0.000508534 0.000686629 0.000448481 0.00138512 -2.42841e-05 -0.00058928 -0.000431326 0.000351687 0.000186192 -0.0011485 0.000146714 -0.000705107 
1570.1 0 -9.89027e-05 -0.0520396 -0.000212708 -0.000133975 -0.112913 -0.0020839 0.00125387 -0.0346974 -0.0012491 -0.0308522 0.000377357 -0.000562577 -0.000665977 0.00234241 0.00256627 -0.000828098 0.00260683 0.000165279 0.00307049 -0.000652383 -0.000521966 0.000708078 0.0004481 0.00139016 -4.84714e-05 -0.000583468 -0.000416622 0.000370399 0.000194445 -0.00116617 0.000146376 -0.000702453 
1570.45 0 -0.000111418 -0.0506569 -0.000210903 -0.000149383 -0.113585 -0.00202091 0.00122875 -0.0315346 -0.00133824 -0.027709 0.000389004 -0.000550177 -0.000671958 0.0022392 0.00263088 -0.000805529 0.00260506 0.000169305 0.00304129 -0.000679718 -0.000535689 0.000730082 0.000447306 0.00139485 -7.17248e-05 -0.000578293 -0.000401743 0.000389665 0.000202273 -0.00118152 0.000145053 -0.000698769 
1570.8 0 -0.000123566 -0.0492459 -0.00020899 -0.000165475 -0.114129 -0.00195525 0.0012049 -0.0283784 -0.0014254 -0.0245769 0.000399191 -0.000540584 -0.000676551 0.00213545 0.00268832 -0.000776037 0.00260144 0.000167873 0.00300885 -0.000706951 -0.000548941 0.000751245 0.000445093 0.00139894 -9.49889e-05 -0.000573944 -0.000386182 0.000407716 0.000209252 -0.00119465 0.000142842 -0.000694259 
1571.15 0 -0.000135982 -0.0478074 -0.000206739 -0.000181495 -0.11455 -0.00188476 0.00117971 -0.0252313 -0.00150674 -0.0214567 0.000407303 -0.000533236 -0.000682163 0.00203363 0.00274047 -0.000741838 0.00259671 0.000163126 0.00297207 -0.000731478 -0.000560598 0.000771468 0.000441316 0.0014024 -0.000118896 -0.000569567 -0.000369021 0.000424142 0.000215126 -0.00120646 0.000139566 -0.000688299 
1571.5 0 -0.00014845 -0.0463431 -0.000204567 -0.000196093 -0.114848 -0.00180816 0.00115297 -0.0220969 -0.00157981 -0.0183491 0.000412607 -0.000525795 -0.000691044 0.00193332 0.0027911 -0.000704724 0.00259131 0.000157406 0.00293248 -0.000749982 -0.000570929 0.000790692 0.00043609 0.0014068 -0.000142918 -0.000565304 -0.000348988 0.000440436 0.00021993 -0.00121791 0.000135047 -0.000680558 
1571.85 0 -0.000158128 -0.0448559 -0.000203079 -0.000208191 -0.115021 -0.00172605 0.00112838 -0.0189808 -0.00164432 -0.015258 0.000414883 -0.000514271 -0.000702058 0.00183143 0.00284207 -0.000665457 0.00258576 0.000151412 0.00289106 -0.000762438 -0.000580057 0.000809132 0.000429672 0.00141415 -0.000167228 -0.000560948 -0.000325398 0.000457476 0.000224191 -0.00122897 0.0001286 -0.000672076 
1572.2 0 -0.000161979 -0.043348 -0.000202342 -0.000218692 -0.115069 -0.00163841 0.00110834 -0.0158901 -0.0016997 -0.0121897 0.000415193 -0.00049731 -0.000713172 0.00172537 0.00289086 -0.000624423 0.00258065 0.000144948 0.00284679 -0.000771753 -0.000587071 0.000826881 0.000421897 0.00142384 -0.000192216 -0.000555625 -0.000299782 0.000474733 0.000227955 -0.00123863 0.000120439 -0.00066376 
1572.55 0 -0.000160637 -0.0418197 -0.00020267 -0.000229203 -0.114997 -0.00154615 0.00109203 -0.0128289 -0.00174368 -0.00914763 0.000414189 -0.000476371 -0.000724196 0.00161629 0.00293515 -0.00058248 0.00257563 0.000138101 0.00279974 -0.000780412 -0.000592259 0.000843021 0.000412442 0.00143329 -0.000217651 -0.000549685 -0.000273668 0.000491257 0.000230821 -0.00124638 0.000111394 -0.000655165 
1572.9 0 -0.000155934 -0.0402726 -0.000204153 -0.000239765 -0.11481 -0.00145269 0.00107825 -0.00979674 -0.00177461 -0.0061313 0.000412606 -0.000452577 -0.00073508 0.00150715 0.00297585 -0.000539846 0.00256888 0.000130448 0.00275226 -0.000790338 -0.000597106 0.000857533 0.000402288 0.00144146 -0.000243442 -0.000543857 -0.000247394 0.000507069 0.000232214 -0.0012526 0.0001023 -0.000645232 
1573.25 0 -0.000148984 -0.0387082 -0.000205905 -0.000249136 -0.114509 -0.00136137 0.00106555 -0.00679411 -0.00179392 -0.00314072 0.000411947 -0.000426242 -0.000746102 0.00139869 0.00301439 -0.000496019 0.00255823 0.000120405 0.00270772 -0.000802225 -0.000602096 0.000871546 0.000393835 0.00144893 -0.000268867 -0.000538336 -0.000221007 0.00052294 0.000232282 -0.00125783 9.39321e-05 -0.000633646 
1573.6 0 -0.000140843 -0.0371278 -0.000207906 -0.000257078 -0.114095 -0.00127509 0.00105252 -0.00382333 -0.00180442 -0.000177987 0.000411988 -0.000399238 -0.000758522 0.00128942 0.00305097 -0.00044928 0.00254372 0.00010761 0.00266815 -0.000815193 -0.000607383 0.000885727 0.000388018 0.00145578 -0.000292929 -0.000533873 -0.000194101 0.000539484 0.000231551 -0.0012624 8.58933e-05 -0.000620733 
1573.95 0 -0.000132559 -0.0355325 -0.000210714 -0.000264783 -0.113565 -0.00119634 0.00103905 -0.000886536 -0.00180746 0.00275494 0.000411695 -0.000374074 -0.000772116 0.00117726 0.00308431 -0.000398026 0.00252734 9.50017e-05 0.00263296 -0.0008292 -0.000612541 0.000900643 0.000383536 0.00146162 -0.000316033 -0.000532204 -0.000166153 0.000556997 0.00023051 -0.0012666 7.7588e-05 -0.000606908 
1574.3 0 -0.00012445 -0.0339241 -0.000214137 -0.000272983 -0.112917 -0.00112554 0.00102509 0.0020128 -0.00180465 0.00565571 0.000411249 -0.000351085 -0.000785832 0.0010607 0.00311252 -0.000343281 0.00250958 8.63652e-05 0.00260064 -0.000845223 -0.00061656 0.000916463 0.000379056 0.00146663 -0.000338851 -0.00053364 -0.000137849 0.000574777 0.000228985 -0.00127115 6.91691e-05 -0.000591692 
1574.65 0 -0.0001164 -0.0323045 -0.000218114 -0.000282162 -0.112153 -0.00106027 0.00101098 0.00487103 -0.00179776 0.00851981 0.000410988 -0.000329569 -0.000800143 0.000939591 0.0031361 -0.000288086 0.00248954 8.27221e-05 0.00257029 -0.000863722 -0.000619668 0.000932039 0.000374117 0.00147058 -0.000361035 -0.000536456 -0.000110355 0.000591973 0.000226823 -0.00127638 6.11588e-05 -0.0005742 
1575 0 -0.000108886 -0.0306749 -0.000223023 -0.000293355 -0.111276 -0.000997639 0.000997808 0.0076868 -0.00178707 0.0113426 0.000410945 -0.000310477 -0.000815532 0.000814988 0.0031564 -0.000235352 0.00246731 8.25478e-05 0.00254036 -0.000883502 -0.000622957 0.000946203 0.000368458 0.00147226 -0.000382453 -0.000538713 -8.44148e-05 0.000607766 0.000224765 -0.00128177 5.372e-05 -0.000554162 
1575.35 0 -0.000101873 -0.029037 -0.000229162 -0.000306246 -0.110293 -0.000936343 0.000985337 0.0104621 -0.00177248 0.0141212 0.000411447 -0.000295062 -0.00083057 0.000686803 0.00317384 -0.000187238 0.00244498 8.48779e-05 0.00250815 -0.000902125 -0.000626844 0.000959418 0.000361678 0.00147092 -0.000403802 -0.000540419 -5.95734e-05 0.000621529 0.000223942 -0.00128713 4.68555e-05 -0.000531434 
1575.7 0 -9.43484e-05 -0.027393 -0.00023606 -0.000319915 -0.109205 -0.000875637 0.000972052 0.0131993 -0.00175427 0.0168536 0.00041412 -0.000282895 -0.000843468 0.000552368 0.00318746 -0.000144996 0.00242365 9.09048e-05 0.00247218 -0.000920633 -0.00063153 0.000974152 0.000353883 0.00146725 -0.000425283 -0.000542895 -3.44097e-05 0.000633087 0.000224174 -0.00129293 4.03099e-05 -0.00050713 
1576.05 0 -8.56561e-05 -0.0257449 -0.000243469 -0.00033462 -0.108008 -0.00081455 0.000957196 0.0158964 -0.00173284 0.0195373 0.00042048 -0.000272068 -0.000855159 0.000410632 0.00319598 -0.000108141 0.00240229 0.000102091 0.00243287 -0.000942054 -0.000636419 0.000992128 0.000345967 0.00146337 -0.000447035 -0.000546863 -8.80009e-06 0.000642323 0.000224809 -0.00130084 3.42523e-05 -0.000482709 
1576.4 0 -7.64075e-05 -0.0240923 -0.000252494 -0.000350593 -0.106703 -0.000751418 0.000940741 0.0185479 -0.00170775 0.0221684 0.000429882 -0.000259553 -0.000867858 0.000264376 0.00320075 -7.42493e-05 0.00238206 0.000118433 0.00239134 -0.000965284 -0.000641129 0.00101182 0.00033776 0.00146015 -0.000469986 -0.000552194 1.74555e-05 0.00064914 0.00022603 -0.00131146 2.87977e-05 -0.000458158 
1576.75 0 -6.79488e-05 -0.022435 -0.000263603 -0.00036634 -0.105294 -0.000685036 0.000924066 0.0211519 -0.00167701 0.0247429 0.00044029 -0.000244405 -0.000882302 0.000114594 0.00320493 -3.93044e-05 0.0023643 0.000138237 0.00234887 -0.000989051 -0.000645528 0.00103106 0.000328588 0.00145577 -0.000494048 -0.0005577 4.52559e-05 0.000653894 0.000227663 -0.00132348 2.34259e-05 -0.000432874 
1577.1 0 -6.01442e-05 -0.0207752 -0.000275462 -0.000381055 -0.103787 -0.000617076 0.000908557 0.0237085 -0.00163869 0.0272606 0.000450044 -0.000228759 -0.000898129 -4.23869e-05 0.0032112 -4.76322e-07 0.00234746 0.000158457 0.00230684 -0.00101494 -0.000648737 0.00104918 0.000318779 0.00144788 -0.000517777 -0.000562661 7.39814e-05 0.000657335 0.000228555 -0.00133614 1.85551e-05 -0.000406638 
1577.45 0 -5.14794e-05 -0.0191161 -0.000287405 -0.000396163 -0.102183 -0.000551052 0.00089513 0.0262155 -0.00159259 0.0297228 0.000458731 -0.000214609 -0.000915333 -0.000208192 0.00321984 4.05493e-05 0.00232823 0.000176028 0.00226626 -0.00104449 -0.000650476 0.00106618 0.000309596 0.00143634 -0.000540473 -0.000567628 0.000103072 0.000659637 0.00022852 -0.00134874 1.5063e-05 -0.000379989 
1577.8 0 -4.05659e-05 -0.0174592 -0.000299538 -0.000412028 -0.100482 -0.000489926 0.000885146 0.0286671 -0.00154067 0.032128 0.000466976 -0.000202991 -0.000934145 -0.000379062 0.0032279 8.05245e-05 0.00230378 0.00019121 0.00222706 -0.00107802 -0.000650869 0.00108244 0.000301686 0.00142331 -0.000562709 -0.000572875 0.00013306 0.000660548 0.000228345 -0.00136089 1.18371e-05 -0.00035373 
1578.15 0 -2.73924e-05 -0.0158067 -0.000311607 -0.000428292 -0.0986862 -0.00043422 0.000880002 0.0310569 -0.00148525 0.0344704 0.000476558 -0.000195217 -0.000953883 -0.000549912 0.00323205 0.00011787 0.0022729 0.000207506 0.00218879 -0.0011142 -0.0006507 0.00109797 0.000294575 0.00141041 -0.000584637 -0.000578574 0.000164088 0.000660902 0.000228292 -0.00137241 7.05951e-06 -0.000328515 
1578.5 0 -1.3787e-05 -0.0141612 -0.000323166 -0.000444417 -0.096797 -0.000384046 0.000880965 0.0333805 -0.0014283 0.0367447 0.000488583 -0.000192479 -0.000971996 -0.000715716 0.00323184 0.000151175 0.00223379 0.00022934 0.00215156 -0.00115216 -0.000650046 0.00111259 0.000288034 0.00139658 -0.000605169 -0.000584854 0.000195543 0.000661887 0.00022839 -0.00138249 -2.85513e-07 -0.000303845 
1578.85 0 -6.06501e-07 -0.0125244 -0.00033389 -0.000458927 -0.0948182 -0.000341184 0.000887361 0.0356341 -0.00137202 0.0389485 0.000501352 -0.00019414 -0.000986508 -0.000874191 0.00322867 0.000178201 0.0021863 0.000259095 0.00211417 -0.00119136 -0.000647872 0.00112641 0.000282812 0.0013797 -0.000623432 -0.000592304 0.000225611 0.000663154 0.000229043 -0.00139073 -9.30892e-06 -0.000278861 
1579.2 0 1.27145e-05 -0.0108973 -0.0003442 -0.000470992 -0.0927568 -0.000306005 0.000897143 0.0378157 -0.00131682 0.0410811 0.000512095 -0.000196251 -0.000998388 -0.00102762 0.00322252 0.000196921 0.00213223 0.000296577 0.00207542 -0.00122855 -0.00064451 0.00113873 0.000279389 0.00135894 -0.000639819 -0.000601865 0.000253324 0.000664528 0.000231222 -0.00139676 -1.86392e-05 -0.000253696 
1579.55 0 2.59863e-05 -0.0092816 -0.000354872 -0.000481191 -0.0906195 -0.000275862 0.000910435 0.0399261 -0.00126063 0.0431414 0.000520266 -0.000195508 -0.00100904 -0.00117897 0.00321273 0.000208983 0.00207145 0.000340066 0.00203687 -0.00126126 -0.000641303 0.00114844 0.000277196 0.00133481 -0.000655036 -0.000613562 0.000279504 0.000667547 0.000235052 -0.00140029 -2.80444e-05 -0.000228729 
1579.9 0 3.80904e-05 -0.00767961 -0.00036552 -0.000491156 -0.0884102 -0.000249094 0.000928634 0.0419672 -0.00120211 0.0451276 0.000526718 -0.000192159 -0.00101801 -0.00132541 0.00319934 0.000217753 0.00200269 0.000386843 0.00200062 -0.00129063 -0.000638325 0.0011563 0.000275751 0.00130887 -0.000669321 -0.000626031 0.000304286 0.00067362 0.000239798 -0.00140158 -3.74351e-05 -0.000204384 
1580.25 0 4.8339e-05 -0.00609285 -0.00037518 -0.000500853 -0.0861288 -0.000226223 0.000951206 0.0439392 -0.00114299 0.0470378 0.000530795 -0.000188591 -0.00102416 -0.00146071 0.00318281 0.000225565 0.00192735 0.000433616 0.0019651 -0.00131923 -0.00063435 0.0011638 0.000274779 0.00128147 -0.000682659 -0.000637579 0.000328237 0.00068253 0.000244472 -0.00140064 -4.70367e-05 -0.000180604 
1580.6 0 5.62469e-05 -0.00452053 -0.000383775 -0.000509275 -0.0837758 -0.000208663 0.000975828 0.0458413 -0.00108499 0.048872 0.000532333 -0.000187103 -0.00102642 -0.00158341 0.00316375 0.000233146 0.00184768 0.000477487 0.00192695 -0.0013482 -0.000627908 0.0011706 0.000273701 0.00125199 -0.000695664 -0.000647629 0.000352984 0.000693028 0.000248257 -0.00139709 -5.75306e-05 -0.000157344 
1580.95 0 6.22418e-05 -0.00296217 -0.000391382 -0.000516499 -0.0813564 -0.000196711 0.00100006 0.047673 -0.001028 0.0506302 0.000533534 -0.000188493 -0.00102511 -0.00169641 0.00314212 0.000240003 0.00176294 0.000517619 0.00188473 -0.0013764 -0.000618712 0.00117597 0.00027271 0.00122058 -0.000708863 -0.000656761 0.000379169 0.000703847 0.000250731 -0.00139071 -6.92747e-05 -0.000135416 
1581.3 0 6.72468e-05 -0.00141937 -0.000398209 -0.000523584 -0.0788778 -0.000189145 0.00102323 0.0494336 -0.000973194 0.0523115 0.000536213 -0.000190966 -0.00102105 -0.00180167 0.003117 0.000244882 0.00166986 0.000554627 0.00183856 -0.00140277 -0.00060818 0.00118041 0.000271929 0.00118745 -0.000722377 -0.000665988 0.000405865 0.000714831 0.000252707 -0.00138137 -8.16383e-05 -0.000116119 
1581.65 0 7.16522e-05 0.000105235 -0.000404872 -0.000531409 -0.076346 -0.000184982 0.00104602 0.0511235 -0.000923326 0.0539149 0.000541784 -0.000192241 -0.00101407 -0.00189865 0.00308662 0.000246239 0.00156747 0.000589544 0.00178845 -0.00142688 -0.000597601 0.00118467 0.000269698 0.00115269 -0.000736406 -0.000676168 0.000431822 0.000726119 0.000255273 -0.00136923 -9.47925e-05 -9.96849e-05 
1582 0 7.53889e-05 0.00160924 -0.000411898 -0.000540217 -0.073763 -0.000182659 0.00106857 0.052743 -0.000878769 0.0554404 0.000552094 -0.00019107 -0.00100465 -0.00198557 0.00305036 0.000244494 0.00145809 0.00062191 0.00173172 -0.00144728 -0.000586717 0.00118925 0.000264942 0.00111661 -0.000751025 -0.000688029 0.000455895 0.000736801 0.000257652 -0.00135407 -0.000109642 -8.44316e-05 
1582.35 0 7.76987e-05 0.00309106 -0.000419184 -0.000549491 -0.0711298 -0.000181292 0.00108984 0.0542906 -0.000837785 0.0568898 0.000566488 -0.000187121 -0.000994267 -0.00206128 0.00301026 0.000240556 0.00134423 0.000649758 0.00166445 -0.00146178 -0.000574403 0.00119394 0.000259396 0.00108064 -0.000765085 -0.000700904 0.0004774 0.000746737 0.000258664 -0.00133497 -0.000125222 -6.93593e-05 
1582.7 0 7.80851e-05 0.00454897 -0.000426306 -0.000558498 -0.068447 -0.000183221 0.00110795 0.055764 -0.000800413 0.0582642 0.000581293 -0.000181411 -0.000985801 -0.00212517 0.00296669 0.000233117 0.00122757 0.000673536 0.00158733 -0.00147104 -0.000560767 0.00119888 0.000254745 0.00104598 -0.00077829 -0.000714084 0.000496422 0.000757492 0.000258588 -0.00131161 -0.000139794 -5.53731e-05 
1583.05 0 7.73913e-05 0.00598233 -0.000433108 -0.000566143 -0.0657172 -0.000190337 0.00112217 0.0571605 -0.000768048 0.0595638 0.000593823 -0.000174405 -0.000981728 -0.00217598 0.0029188 0.000221103 0.00111027 0.00069721 0.0015055 -0.00147877 -0.000546861 0.00120475 0.000250493 0.00101209 -0.000792651 -0.000727828 0.000513213 0.000769628 0.000257447 -0.00128517 -0.000151915 -4.25036e-05 
1583.4 0 7.63442e-05 0.00739098 -0.000439039 -0.000570652 -0.0629457 -0.000201019 0.00113381 0.0584796 -0.000740773 0.0607905 0.000603048 -0.000165456 -0.00098093 -0.00221614 0.00286843 0.000204485 0.000994944 0.000723985 0.00142085 -0.00148866 -0.000532619 0.00121188 0.000245985 0.000977463 -0.000808534 -0.000742346 0.00052824 0.00078153 0.000254867 -0.00125735 -0.000161292 -2.99819e-05 
1583.75 0 7.43341e-05 0.00877484 -0.000442764 -0.000572515 -0.0601369 -0.000213502 0.0011433 0.0597216 -0.000718055 0.061946 0.000608117 -0.00015382 -0.000980082 -0.00225218 0.00281648 0.000184193 0.000881857 0.00075375 0.00133061 -0.00150117 -0.000517512 0.00122015 0.000241409 0.00094094 -0.000824609 -0.000757384 0.000540943 0.000791794 0.000251117 -0.00122803 -0.000168985 -1.75172e-05 
1584.1 0 7.11564e-05 0.0101336 -0.000443265 -0.000573974 -0.0572941 -0.000227443 0.00114937 0.0608853 -0.00069938 0.0630304 0.000609753 -0.000139582 -0.000977646 -0.00228804 0.00276225 0.00016289 0.000768018 0.000784039 0.00123341 -0.0015128 -0.000502334 0.00122851 0.000236334 0.000902437 -0.000839567 -0.00077183 0.000550885 0.000800778 0.000246983 -0.00119607 -0.000176137 -4.44047e-06 
1584.45 0 6.70665e-05 0.0114652 -0.000441329 -0.000576358 -0.0544215 -0.000241568 0.00115032 0.0619694 -0.000684464 0.0640413 0.000609255 -0.000123477 -0.000973269 -0.00232318 0.0027055 0.000143819 0.000651787 0.000813354 0.00113168 -0.00152052 -0.000488051 0.00123599 0.000230349 0.000863171 -0.000852132 -0.000784903 0.000558777 0.000809119 0.000243182 -0.00116162 -0.000182576 9.25864e-06 
1584.8 0 6.15604e-05 0.0127679 -0.000438027 -0.00058023 -0.0515254 -0.000254155 0.00114518 0.0629738 -0.000673594 0.0649757 0.000606931 -0.000104909 -0.000965618 -0.00235507 0.00264548 0.000126831 0.000535005 0.000841907 0.0010287 -0.00152458 -0.000475723 0.00124223 0.000223422 0.000823977 -0.000862749 -0.000796694 0.000564979 0.000816431 0.000239652 -0.00112565 -0.000187004 2.30686e-05 
1585.15 0 5.40634e-05 0.0140399 -0.000432818 -0.000583947 -0.0486119 -0.000264719 0.00113468 0.0639015 -0.000667019 0.0658331 0.000602739 -8.24687e-05 -0.000954802 -0.00238272 0.00258302 0.000109038 0.000418868 0.000868689 0.000925167 -0.00152686 -0.000466035 0.00124735 0.000216239 0.000784866 -0.000872373 -0.000807238 0.000569273 0.000822131 0.00023609 -0.00108927 -0.000189315 3.67907e-05 
1585.5 0 4.45213e-05 0.0152809 -0.000425377 -0.000585373 -0.0456816 -0.000272692 0.00111976 0.0647547 -0.000665273 0.0666146 0.000595548 -5.64029e-05 -0.000942873 -0.00240995 0.00251971 9.13764e-05 0.00030248 0.00089128 0.000820288 -0.00152861 -0.00045875 0.00125216 0.00020979 0.000746279 -0.000881457 -0.000816028 0.00057184 0.00082625 0.000231813 -0.00105315 -0.000190427 4.99331e-05 
1585.85 0 3.29486e-05 0.0164918 -0.000415889 -0.00058587 -0.0427341 -0.000276196 0.0010999 0.065533 -0.000667729 0.067321 0.000583915 -2.84484e-05 -0.000930009 -0.00244057 0.0024547 7.73662e-05 0.000183968 0.00090732 0.000714662 -0.00152983 -0.000452497 0.00125739 0.000204081 0.000708177 -0.000890326 -0.000823033 0.00057258 0.000828659 0.000226437 -0.00101683 -0.00018993 6.28488e-05 
1586.2 0 1.97317e-05 0.0176731 -0.00040479 -0.000587906 -0.039773 -0.000273924 0.00107149 0.0662358 -0.00067213 0.0679535 0.00056761 2.98597e-07 -0.000915587 -0.00247282 0.0023867 6.67105e-05 6.24391e-05 0.000916112 0.000609533 -0.00153053 -0.000445149 0.00126271 0.000198606 0.000669855 -0.000898964 -0.00082855 0.000571315 0.000828731 0.000221788 -0.000979743 -0.000188441 7.56257e-05 
1586.55 0 5.49532e-06 0.0188234 -0.000393906 -0.000591291 -0.036804 -0.000266581 0.00103197 0.0668661 -0.000676325 0.0685139 0.000547093 3.07723e-05 -0.000900486 -0.00250248 0.00231536 5.77858e-05 -5.99374e-05 0.000918628 0.000505666 -0.00153197 -0.000437277 0.00126743 0.00019241 0.000631102 -0.000907345 -0.000832456 0.000568786 0.000825975 0.00021944 -0.000941778 -0.000187923 8.74551e-05 
1586.9 0 -8.477e-06 0.0199413 -0.000384705 -0.00059473 -0.0338307 -0.00025464 0.00098567 0.0674257 -0.000679789 0.069003 0.000522984 6.46202e-05 -0.00088544 -0.00252756 0.00224154 5.04619e-05 -0.000179241 0.000915827 0.000403248 -0.00153577 -0.000431454 0.00127184 0.000184975 0.000592582 -0.000915433 -0.000834032 0.000565656 0.000820764 0.000218697 -0.000902308 -0.000188735 9.82345e-05 
1587.25 0 -2.2644e-05 0.0210267 -0.000376406 -0.000597855 -0.0308556 -0.000236606 0.000938897 0.0679127 -0.000684583 0.0694213 0.000496068 0.000100785 -0.000870441 -0.00254963 0.00216596 4.41852e-05 -0.000293467 0.000908005 0.000301396 -0.00154314 -0.00042837 0.00127645 0.000176516 0.000553545 -0.000922724 -0.000832464 0.000562327 0.00081397 0.000217554 -0.000861545 -0.000190362 0.000108234 
1587.6 0 -3.95277e-05 0.0220791 -0.000367235 -0.000601056 -0.0278819 -0.000213367 0.000892546 0.0683249 -0.00069239 0.0697712 0.000467407 0.000137341 -0.000855483 -0.0025717 0.00208925 3.78982e-05 -0.000404152 0.000895624 0.000198556 -0.00155439 -0.000425954 0.00128168 0.000166595 0.000512807 -0.000928813 -0.000827977 0.000558589 0.000806299 0.000215699 -0.000820437 -0.000192781 0.000117974 
1587.95 0 -5.87653e-05 0.0230969 -0.00035666 -0.000604817 -0.0249122 -0.000187124 0.000844944 0.0686611 -0.000703123 0.0700542 0.000439182 0.000174453 -0.000839953 -0.00259474 0.00201138 3.11929e-05 -0.000514814 0.000880584 9.4253e-05 -0.00156713 -0.000422426 0.00128766 0.000155239 0.000470889 -0.000933517 -0.000820934 0.000553766 0.000797294 0.00021389 -0.000779936 -0.00019658 0.000127178 
1588.3 0 -7.74603e-05 0.0240794 -0.00034559 -0.000608827 -0.0219477 -0.000156926 0.000796155 0.0689213 -0.000717067 0.0702687 0.000412773 0.000211847 -0.000823862 -0.00261681 0.00193039 2.46355e-05 -0.000625497 0.00086321 -1.10511e-05 -0.00157861 -0.000417661 0.00129417 0.000142825 0.000429327 -0.000936366 -0.000811488 0.000548334 0.000786285 0.000211881 -0.000740475 -0.000202623 0.000135406 
1588.65 0 -9.43379e-05 0.0250258 -0.000334898 -0.000611668 -0.0189899 -0.000122126 0.000747609 0.0691061 -0.000732976 0.070412 0.000388658 0.000248019 -0.00080686 -0.00263606 0.00184648 1.90049e-05 -0.000733292 0.00084206 -0.00011672 -0.00158744 -0.00041181 0.00130044 0.000129429 0.000388723 -0.000937749 -0.000800052 0.000542855 0.0007735 0.000209867 -0.000701137 -0.000210498 0.000142757 
1589 0 -0.000109596 0.0259349 -0.000324163 -0.000612487 -0.0160414 -8.58542e-05 0.000701496 0.0692178 -0.000748456 0.070484 0.00036713 0.000282724 -0.000788092 -0.00265365 0.00176235 1.31655e-05 -0.000837102 0.000816551 -0.000221265 -0.00159283 -0.000405372 0.00130524 0.000115318 0.00034872 -0.000938499 -0.000787634 0.000537652 0.000759505 0.000208567 -0.000660942 -0.000218944 0.000149778 
1589.35 0 -0.000122527 0.0268073 -0.000313131 -0.000611729 -0.0131051 -5.03883e-05 0.00065982 0.0692603 -0.000761299 0.0704857 0.000347085 0.000318813 -0.000769511 -0.00267085 0.00168123 6.76094e-06 -0.000937264 0.000787793 -0.000323004 -0.00159574 -0.000399515 0.00130922 0.000100396 0.000309073 -0.000938081 -0.000774646 0.000532599 0.00074458 0.000208743 -0.000619271 -0.000227326 0.000156881 
1589.7 0 -0.000132518 0.0276451 -0.00030198 -0.000610171 -0.0101864 -1.56559e-05 0.00062327 0.0692363 -0.000769523 0.0704186 0.000327031 0.000358538 -0.00075365 -0.00268782 0.00160394 2.13838e-06 -0.00103475 0.000757529 -0.000422483 -0.00159783 -0.000394873 0.0013135 8.49313e-05 0.00026977 -0.000935572 -0.0007598 0.000527586 0.000729592 0.000210188 -0.00057565 -0.000234978 0.000163533 
1590.05 0 -0.000140352 0.0284479 -0.000290034 -0.000608378 -0.00729034 1.70067e-05 0.000591796 0.0691462 -0.000772238 0.070285 0.000308181 0.000401009 -0.000740411 -0.00270477 0.00152844 1.50933e-06 -0.0011317 0.000726113 -0.000520926 -0.00159945 -0.000391874 0.00131855 6.97417e-05 0.000230874 -0.000931007 -0.000742052 0.000522228 0.000715852 0.000211243 -0.000530429 -0.000241195 0.00017028 
1590.4 0 -0.000147287 0.0292137 -0.000277565 -0.000606276 -0.00441818 4.36601e-05 0.000564866 0.0689908 -0.000769305 0.0700866 0.000292951 0.000444709 -0.000729869 -0.00272041 0.00145269 6.81712e-06 -0.00122996 0.000693157 -0.000617397 -0.00159908 -0.000390549 0.00132442 5.5482e-05 0.000193321 -0.000925277 -0.000722144 0.000515516 0.000702744 0.00021109 -0.000485236 -0.000245926 0.000177498 
1590.75 0 -0.000152701 0.0299422 -0.00026597 -0.000602937 -0.00156914 6.35238e-05 0.000540292 0.0687728 -0.000760861 0.0698243 0.000282951 0.000489514 -0.000722365 -0.00273334 0.0013746 1.93922e-05 -0.0013303 0.000660709 -0.000709442 -0.00159571 -0.000390514 0.00132985 4.22655e-05 0.000157757 -0.000919179 -0.000701653 0.000507344 0.000688774 0.000210633 -0.000441188 -0.000249398 0.000184953 
1591.1 0 -0.000156456 0.0306345 -0.000255657 -0.000598449 0.00125579 8.16106e-05 0.000516502 0.068495 -0.000746788 0.0694991 0.000278123 0.000535793 -0.000716641 -0.00274363 0.00129265 3.7373e-05 -0.00143401 0.00063291 -0.000795663 -0.00158939 -0.000391187 0.00133384 2.96039e-05 0.000123523 -0.000913059 -0.000681443 0.000498615 0.00067337 0.00021012 -0.000397721 -0.000252044 0.000191917 
1591.45 0 -0.0001607 0.0312914 -0.000246367 -0.000594047 0.00405228 0.000102129 0.00049367 0.0681575 -0.000727989 0.0691115 0.000277849 0.000584011 -0.000711276 -0.00275059 0.00120641 5.72073e-05 -0.00154267 0.000611872 -0.000877265 -0.00158008 -0.000391373 0.00133646 1.69341e-05 8.92399e-05 -0.000907254 -0.000661371 0.00049031 0.00065774 0.00020917 -0.000353873 -0.000254385 0.000197848 
1591.8 0 -0.000167057 0.0319116 -0.000238281 -0.000590686 0.00681655 0.000125838 0.000470805 0.0677619 -0.000706599 0.0686618 0.000281225 0.000634287 -0.000704723 -0.00275283 0.00111615 7.8546e-05 -0.0016571 0.000596647 -0.000956166 -0.00156751 -0.000389772 0.00133791 4.11782e-06 5.48288e-05 -0.000901325 -0.000640996 0.000481248 0.000642686 0.000208709 -0.000308983 -0.000257466 0.00020332 
1592.15 0 -0.000174603 0.0324942 -0.000230927 -0.000588143 0.00954718 0.000152184 0.000446639 0.0673111 -0.000683598 0.068149 0.000287273 0.000685195 -0.000695798 -0.00274909 0.00102193 0.000103533 -0.00177571 0.000585028 -0.0010349 -0.00155124 -0.000387174 0.00133801 -8.7354e-06 2.19768e-05 -0.000895498 -0.000620746 0.000469808 0.000627862 0.000209643 -0.000263446 -0.000261415 0.00020871 
1592.5 0 -0.000182111 0.0330392 -0.000223292 -0.000584938 0.0122414 0.000180789 0.000422982 0.066805 -0.000660304 0.0675734 0.000295513 0.000736174 -0.000685731 -0.00273886 0.000922867 0.000131011 -0.00189497 0.000575699 -0.00111489 -0.00153315 -0.000385018 0.0013362 -2.1497e-05 -9.20634e-06 -0.000890526 -0.000601715 0.000456228 0.000612948 0.000212186 -0.0002175 -0.00026555 0.000214116 
1592.85 0 -0.000189368 0.0335456 -0.000214962 -0.000580208 0.0148945 0.000211271 0.000400707 0.0662411 -0.000639813 0.0669385 0.000305854 0.000787374 -0.000675536 -0.00272149 0.000817831 0.000158753 -0.00201382 0.000569693 -0.00119616 -0.00151565 -0.000382337 0.00133142 -3.4387e-05 -3.99302e-05 -0.000885829 -0.000582979 0.000440603 0.000596902 0.000215865 -0.000170971 -0.000269861 0.000219856 
1593.2 0 -0.000196268 0.0340122 -0.000205374 -0.000574929 0.0175038 0.000243144 0.000378557 0.0656205 -0.000624461 0.0662478 0.000318558 0.000836878 -0.000664343 -0.00269585 0.0007087 0.000185523 -0.00213246 0.000565904 -0.00127699 -0.00149879 -0.000378588 0.00132374 -4.75046e-05 -6.95744e-05 -0.000880449 -0.000562654 0.000422716 0.000578706 0.00021972 -0.00012518 -0.000273834 0.000226049 
1593.55 0 -0.00020264 0.0344393 -0.000194732 -0.000570586 0.0200693 0.000275804 0.000357784 0.0649447 -0.000613408 0.0655028 0.000333678 0.000882771 -0.000653045 -0.00266266 0.000598382 0.000209879 -0.00224962 0.000559641 -0.0013548 -0.0014817 -0.000374983 0.00131455 -6.02938e-05 -9.68549e-05 -0.000874899 -0.000540598 0.000403973 0.000557791 0.000223255 -8.1131e-05 -0.000276944 0.000232513 
1593.9 0 -0.000208445 0.0348279 -0.000184446 -0.000566897 0.0225894 0.000308852 0.000340933 0.0642125 -0.000604517 0.0647041 0.000350919 0.000925736 -0.000643994 -0.00262348 0.000488061 0.000232479 -0.00236354 0.000548315 -0.00142812 -0.00146521 -0.000371619 0.00130395 -7.15694e-05 -0.000122226 -0.000870214 -0.00051725 0.000386607 0.000534717 0.000226378 -3.84919e-05 -0.000279183 0.00023968 
1594.25 0 -0.000213808 0.0351782 -0.000174903 -0.000562022 0.0250589 0.000343027 0.000327299 0.0634234 -0.000597118 0.0638528 0.000368837 0.00096703 -0.000639284 -0.0025807 0.000377918 0.000256173 -0.00247301 0.000533266 -0.00149604 -0.00145055 -0.000367583 0.00129089 -8.16133e-05 -0.00014654 -0.000867011 -0.000492057 0.000370013 0.000510822 0.000228462 3.35112e-06 -0.000280607 0.000248112 
1594.6 0 -0.000218 0.03549 -0.000166103 -0.000555221 0.0274733 0.000379915 0.000315114 0.062582 -0.000590496 0.06295 0.000384653 0.00100673 -0.00064019 -0.00253738 0.000268304 0.000282836 -0.00257785 0.000516327 -0.00155846 -0.00143661 -0.000363486 0.00127537 -9.17466e-05 -0.000169914 -0.000865957 -0.000464583 0.000352055 0.000487053 0.000228615 4.44293e-05 -0.000281332 0.000257612 
1594.95 0 -0.000220465 0.0357635 -0.000158031 -0.000546824 0.0298307 0.000421002 0.000303506 0.0616935 -0.000583626 0.0619975 0.000396221 0.00104524 -0.00064573 -0.00249475 0.000161281 0.000312869 -0.00267732 0.000497565 -0.00161624 -0.00142054 -0.000360063 0.0012597 -0.000102186 -0.000192102 -0.000866811 -0.000434993 0.000332215 0.000463779 0.000226819 8.38324e-05 -0.000282004 0.00026801 
1595.3 0 -0.000221032 0.035999 -0.000150556 -0.000536926 0.0321293 0.00046576 0.000291392 0.0607591 -0.000575654 0.060997 0.000403693 0.00108245 -0.000654208 -0.00245162 6.01288e-05 0.000347004 -0.00276978 0.000474987 -0.00166911 -0.00139964 -0.000356536 0.00124501 -0.000111529 -0.000212687 -0.000867942 -0.000404453 0.000311123 0.000440275 0.000224008 0.000121351 -0.000282755 0.000279244 
1595.65 0 -0.000218727 0.036196 -0.000143909 -0.00052501 0.0343675 0.000512169 0.000277356 0.0597795 -0.000566639 0.059949 0.00040878 0.00111776 -0.000664007 -0.00240677 -3.36763e-05 0.000385382 -0.00285491 0.000449096 -0.00171634 -0.00137299 -0.00035212 0.00123123 -0.000118732 -0.000231168 -0.000867814 -0.000375329 0.000288996 0.000415565 0.000221496 0.00015776 -0.00028333 0.00029022 
1596 0 -0.000213226 0.0363545 -0.000138318 -0.000511453 0.0365457 0.000559617 0.000260908 0.0587559 -0.000556641 0.0588524 0.000413306 0.00115169 -0.000674053 -0.00236048 -0.000122718 0.000426456 -0.00293423 0.000423999 -0.00175932 -0.0013421 -0.000347309 0.00121849 -0.000125572 -0.000247795 -0.000866715 -0.000348493 0.000265672 0.000389466 0.000218383 0.000192862 -0.000283628 0.000299576 
1596.35 0 -0.000206067 0.0364761 -0.000133598 -0.000497612 0.0386639 0.000609437 0.000242087 0.0576898 -0.000543502 0.0577072 0.000419613 0.00118395 -0.000683494 -0.00231409 -0.000210197 0.000468051 -0.00300959 0.000402051 -0.00179987 -0.00131102 -0.000342717 0.00120542 -0.000134637 -0.000264179 -0.000865651 -0.000322573 0.000241907 0.000362791 0.000213044 0.000226279 -0.000283277 0.000307973 
1596.7 0 -0.000199086 0.0365625 -0.000129015 -0.000484571 0.040721 0.000663115 0.000221183 0.0565843 -0.000525914 0.0565179 0.000428655 0.00121281 -0.000691584 -0.00226761 -0.000295856 0.000508025 -0.00308157 0.000384294 -0.00183661 -0.00128465 -0.00033787 0.00119128 -0.000145777 -0.000281431 -0.00086418 -0.000297281 0.00021834 0.000336754 0.000206891 0.000258086 -0.000281856 0.000316108 
1597.05 0 -0.000193319 0.0366145 -0.0001242 -0.000471949 0.0427161 0.000720342 0.000199556 0.055442 -0.000504504 0.0552897 0.000438728 0.0012378 -0.000698503 -0.00221948 -0.000378407 0.000544189 -0.0031487 0.000373668 -0.001866 -0.00126351 -0.000331847 0.00117601 -0.00015777 -0.000298825 -0.000861746 -0.000273846 0.000194093 0.000311739 0.000202275 0.000288602 -0.000279131 0.000324042 
1597.4 0 -0.000188292 0.0366324 -0.000119254 -0.000458956 0.0446486 0.000779884 0.00017927 0.0542638 -0.000481934 0.0540253 0.000447734 0.00125884 -0.000705267 -0.00216909 -0.000457479 0.000575276 -0.00321071 0.000371628 -0.00188588 -0.00124368 -0.000325115 0.001159 -0.000169309 -0.000315833 -0.00085845 -0.000252321 0.000168927 0.000287439 0.000199454 0.000318864 -0.000275962 0.000331904 
1597.75 0 -0.000182718 0.0366164 -0.000114676 -0.000445043 0.0465179 0.000841881 0.000161384 0.0530507 -0.000461377 0.0527256 0.000455412 0.00127384 -0.00071174 -0.00211684 -0.0005341 0.000602499 -0.0032691 0.000376661 -0.0018975 -0.00122232 -0.000318413 0.00114087 -0.000180185 -0.000332356 -0.000854415 -0.000232109 0.000144165 0.00026332 0.000198532 0.000348876 -0.000273891 0.000339252 
1598.1 0 -0.00017526 0.0365673 -0.000110657 -0.000430403 0.0483236 0.000905984 0.000145493 0.0518021 -0.000441846 0.0513903 0.000463532 0.00128159 -0.000715353 -0.00206344 -0.000608033 0.000628241 -0.0033249 0.000387449 -0.00190383 -0.00120007 -0.000312092 0.00112287 -0.000190439 -0.000349117 -0.000849372 -0.000213419 0.000121685 0.000239324 0.000199611 0.000377941 -0.000272993 0.000346539 
1598.45 0 -0.000165573 0.036486 -0.000106266 -0.00041678 0.0500629 0.000970479 0.000130086 0.0505184 -0.000420448 0.0500198 0.000473171 0.0012835 -0.000714673 -0.002009 -0.000677588 0.000653426 -0.00337829 0.000401682 -0.00190628 -0.00117923 -0.000306176 0.00110439 -0.00019971 -0.000367907 -0.000841899 -0.000196338 0.000101395 0.000216022 0.000201523 0.000406524 -0.000271697 0.000354252 
1598.8 0 -0.000154386 0.0363716 -0.000100812 -0.000405112 0.0517327 0.00103441 0.000112999 0.0492021 -0.000395579 0.0486172 0.000483929 0.00128049 -0.00071137 -0.00195295 -0.000742579 0.000676982 -0.00342902 0.00041514 -0.00190513 -0.00115982 -0.000300826 0.00108492 -0.0002088 -0.000388904 -0.000830475 -0.000180356 8.22784e-05 0.000193314 0.000203291 0.000435908 -0.000269029 0.000362097 
1599.15 0 -0.000142733 0.0362233 -9.41982e-05 -0.000394596 0.0533319 0.00109862 9.48836e-05 0.0478546 -0.000366289 0.0471864 0.000496797 0.00127237 -0.000708289 -0.00189584 -0.000804842 0.000698606 -0.00347638 0.000426045 -0.00190178 -0.00113928 -0.000296079 0.00106584 -0.000218964 -0.000409974 -0.000815324 -0.000165231 6.47705e-05 0.000171753 0.000205099 0.000465668 -0.000265887 0.000369696 
1599.5 0 -0.000131551 0.0360423 -8.72777e-05 -0.000384077 0.0548608 0.00116155 7.80886e-05 0.0464757 -0.000332898 0.0457288 0.000514517 0.00125885 -0.000708102 -0.00183706 -0.000865443 0.000719082 -0.00351978 0.000437021 -0.00189736 -0.00111508 -0.000291035 0.00104784 -0.000229645 -0.000430049 -0.000797219 -0.000151152 4.92025e-05 0.000152899 0.000207058 0.000495035 -0.000263932 0.000377417 
1599.85 0 -0.000119881 0.0358307 -8.12698e-05 -0.000372676 0.0563185 0.00121876 6.19102e-05 0.0450671 -0.000296459 0.0442454 0.000537082 0.00123981 -0.000710668 -0.00177594 -0.000922244 0.000738463 -0.00355946 0.000451365 -0.00189108 -0.00108835 -0.000285049 0.00102958 -0.000240276 -0.000450106 -0.000776652 -0.000138495 3.56087e-05 0.00013635 0.000208746 0.000524024 -0.000263808 0.000385518 
1600.2 0 -0.000105801 0.0355889 -7.59805e-05 -0.000360775 0.0577033 0.00126995 4.54149e-05 0.0436323 -0.000256939 0.0427399 0.000560995 0.0012157 -0.000715039 -0.00171374 -0.000972979 0.000755713 -0.00359559 0.000469973 -0.00188266 -0.00106237 -0.000277924 0.0010106 -0.00025125 -0.00047 -0.000755484 -0.000127006 2.37837e-05 0.000120069 0.000210378 0.000553059 -0.000264359 0.000393024 
1600.55 0 -8.94057e-05 0.0353173 -7.12065e-05 -0.00035 0.0590161 0.0013191 2.9138e-05 0.0421735 -0.000214751 0.0412161 0.000584255 0.0011869 -0.00072101 -0.00164944 -0.00101861 0.000770463 -0.00362901 0.000492562 -0.00187419 -0.00103648 -0.000269811 0.000991015 -0.0002635 -0.000488291 -0.000735801 -0.000116196 1.37901e-05 0.000102719 0.000211978 0.000583052 -0.000265026 0.000398942 
1600.9 0 -7.26006e-05 0.0350181 -6.6649e-05 -0.000340558 0.0602578 0.00136807 1.44983e-05 0.0406931 -0.000170544 0.0396756 0.000607528 0.00115475 -0.000727875 -0.00157951 -0.00106075 0.000784025 -0.00366048 0.000517412 -0.00186759 -0.00100888 -0.000262261 0.000970433 -0.000277232 -0.000505529 -0.000716861 -0.000105845 5.68491e-06 8.45512e-05 0.000212877 0.000613296 -0.000265421 0.000403482 
1601.25 0 -5.56385e-05 0.0346922 -6.13306e-05 -0.000331181 0.0614281 0.00141555 3.91576e-06 0.0391937 -0.000124662 0.0381208 0.000631381 0.00112139 -0.00073445 -0.00150377 -0.00109967 0.000796686 -0.00368827 0.000542632 -0.00186254 -0.000980011 -0.000256169 0.000948902 -0.00029119 -0.000522529 -0.000696668 -9.48717e-05 -2.08607e-06 6.67779e-05 0.000213633 0.000642432 -0.000264508 0.000406646 
1601.6 0 -3.75308e-05 0.0343388 -5.4463e-05 -0.000322068 0.0625277 0.0014621 -1.7403e-06 0.0376796 -7.69682e-05 0.0365529 0.000655731 0.00108727 -0.000739531 -0.00142552 -0.00113715 0.000808067 -0.00371115 0.000568389 -0.00185613 -0.000948925 -0.000250927 0.00092641 -0.000303648 -0.000538024 -0.000674424 -8.28353e-05 -1.20134e-05 5.01621e-05 0.00021488 0.000670639 -0.000262678 0.000408998 
1601.95 0 -1.80758e-05 0.0339577 -4.74808e-05 -0.000313429 0.0635571 0.00150934 -4.30013e-06 0.0361537 -2.62869e-05 0.03497 0.000679869 0.0010534 -0.000742577 -0.00134664 -0.00117474 0.000819023 -0.00373041 0.000594588 -0.0018453 -0.000913008 -0.000245097 0.000903426 -0.000313374 -0.000551438 -0.000649905 -7.19355e-05 -2.42186e-05 3.34961e-05 0.000216176 0.000698598 -0.000261414 0.000411646 
1602.3 0 3.13348e-06 0.0335488 -4.24639e-05 -0.000304282 0.0645157 0.00155611 -6.49561e-06 0.0346152 2.72827e-05 0.03337 0.000702642 0.00102315 -0.000743375 -0.00126557 -0.00121265 0.000831336 -0.00374807 0.000620283 -0.00182929 -0.000872405 -0.000237808 0.000880681 -0.000320412 -0.000563914 -0.000623046 -6.30926e-05 -3.71452e-05 1.61003e-05 0.00021746 0.000727434 -0.000260594 0.000413906 
1602.65 0 2.6034e-05 0.0331135 -3.92203e-05 -0.000294275 0.0654041 0.0015999 -8.55224e-06 0.0330635 8.29659e-05 0.0317541 0.000724505 0.00099704 -0.00074313 -0.00118004 -0.00125216 0.000845022 -0.00376551 0.000646408 -0.00180918 -0.000829474 -0.000229827 0.000858626 -0.000325618 -0.000576759 -0.000594806 -5.54562e-05 -5.06668e-05 -1.63847e-06 0.00021872 0.000757507 -0.000258823 0.000414515 
1603 0 5.09004e-05 0.0326548 -3.70878e-05 -0.000283924 0.0662222 0.00163974 -8.79071e-06 0.0315002 0.000140878 0.0301261 0.000747431 0.000972899 -0.00074467 -0.001091 -0.00129431 0.000859237 -0.00378238 0.00067387 -0.00178722 -0.000785427 -0.000222099 0.000835906 -0.000329906 -0.000589413 -0.000566352 -4.86158e-05 -6.55119e-05 -1.90008e-05 0.000218314 0.000787347 -0.0002559 0.000413601 
1603.35 0 7.8542e-05 0.0321739 -3.6133e-05 -0.000274429 0.0669678 0.00167748 -6.35063e-06 0.0299272 0.000201402 0.0284897 0.000771058 0.000950196 -0.000750374 -0.00100004 -0.00133737 0.000873664 -0.00379771 0.000700171 -0.0017641 -0.00074039 -0.000214654 0.000811177 -0.00033464 -0.000600075 -0.000537902 -4.2475e-05 -8.03332e-05 -3.52921e-05 0.000215362 0.000816711 -0.000252014 0.000411836 
1603.7 0 0.000108956 0.0316702 -3.67248e-05 -0.000266436 0.0676391 0.00171364 -1.39545e-06 0.0283442 0.000264761 0.0268475 0.000791798 0.000929532 -0.00075931 -0.00090521 -0.00137965 0.000887354 -0.00380997 0.000723565 -0.00173967 -0.000696049 -0.00020658 0.000784983 -0.000340334 -0.000608422 -0.000509351 -3.70473e-05 -9.33838e-05 -5.11896e-05 0.000211562 0.000847089 -0.000247675 0.000409524 
1604.05 0 0.000141985 0.0311443 -3.779e-05 -0.00025916 0.0682351 0.0017472 5.21979e-06 0.0267525 0.00033055 0.0252033 0.000806822 0.000911248 -0.000767057 -0.000805814 -0.00142247 0.000899404 -0.00381849 0.000745603 -0.00171472 -0.000653452 -0.000197458 0.000757808 -0.00034646 -0.000615251 -0.000480809 -3.28012e-05 -0.00010529 -6.80887e-05 0.00020811 0.000879597 -0.000243854 0.000407656 
1604.4 0 0.000176944 0.0305981 -3.7041e-05 -0.000252968 0.0687553 0.00177579 1.39453e-05 0.0251548 0.000398 0.0235628 0.000816591 0.000896314 -0.000770195 -0.000703139 -0.00146767 0.000909509 -0.00382518 0.00076789 -0.00168937 -0.000611166 -0.000187808 0.000729883 -0.000351349 -0.000620726 -0.000451528 -2.9529e-05 -0.000116421 -8.63405e-05 0.000203972 0.000913531 -0.000241214 0.000407635 
1604.75 0 0.000212922 0.0300343 -3.38358e-05 -0.000248026 0.0692008 0.00179617 2.61528e-05 0.0235536 0.000465542 0.0219294 0.000822448 0.000885092 -0.000769041 -0.000596951 -0.00151391 0.000917289 -0.00382972 0.00078942 -0.00166095 -0.000567247 -0.000178186 0.000701452 -0.00035316 -0.000623814 -0.000421133 -2.7114e-05 -0.000126522 -0.000105208 0.000198231 0.000947596 -0.000238872 0.000409239 
1605.1 0 0.000248649 0.0294545 -2.93149e-05 -0.000243105 0.069572 0.00180801 4.28415e-05 0.0219516 0.000531216 0.0203013 0.00082507 0.000878235 -0.000764591 -0.000487736 -0.00155768 0.000922659 -0.00383085 0.000809672 -0.00162781 -0.000519677 -0.000168539 0.000672776 -0.000351998 -0.000624759 -0.000390556 -2.56998e-05 -0.00013591 -0.000124013 0.000191625 0.000981537 -0.000235455 0.0004111 
1605.45 0 0.000282904 0.0288578 -2.43646e-05 -0.000237812 0.0698705 0.00181331 6.37976e-05 0.0203516 0.000594676 0.0186759 0.000824305 0.00087498 -0.000755815 -0.000377182 -0.00159732 0.000926098 -0.00382903 0.000829114 -0.00159202 -0.000467951 -0.000158034 0.000644598 -0.000349442 -0.00062412 -0.000360485 -2.47006e-05 -0.000145105 -0.000142071 0.000185233 0.00101477 -0.000230458 0.000411929 
1605.8 0 0.000315003 0.0282437 -1.96077e-05 -0.000231478 0.0700999 0.00181233 8.61986e-05 0.0187539 0.000655948 0.0170507 0.000820264 0.000872875 -0.000741212 -0.000266505 -0.00163548 0.000926584 -0.00382358 0.000846253 -0.00155471 -0.00041457 -0.000146607 0.000617651 -0.000345452 -0.000621421 -0.000331413 -2.46852e-05 -0.000154365 -0.000158768 0.000179376 0.00104649 -0.00022443 0.000411512 
1606.15 0 0.000344992 0.0276136 -1.50977e-05 -0.000223811 0.070262 0.00180434 0.000108807 0.0171581 0.00071314 0.0154259 0.000813867 0.000869982 -0.000721257 -0.000158019 -0.00167604 0.000922327 -0.00381446 0.000857695 -0.0015146 -0.000363509 -0.000134737 0.000591335 -0.000339609 -0.000617361 -0.00030371 -2.63404e-05 -0.000164128 -0.000174623 0.000173777 0.00107703 -0.000218013 0.000410355 
1606.5 0 0.000372918 0.02697 -1.01522e-05 -0.000216056 0.0703575 0.00178976 0.000131878 0.0155659 0.000766204 0.0138049 0.000807116 0.000863687 -0.000699237 -5.18908e-05 -0.00171942 0.000913433 -0.00380326 0.000862247 -0.00147212 -0.00031587 -0.000122008 0.000564566 -0.000332689 -0.00061209 -0.00027702 -2.92787e-05 -0.000175651 -0.0001908 0.000168205 0.00110683 -0.000211173 0.000408848 
1606.85 0 0.000398998 0.0263133 -5.06545e-06 -0.000208325 0.0703874 0.00176867 0.000154362 0.0139802 0.000816602 0.0121921 0.000801841 0.000850283 -0.000676759 5.39258e-05 -0.00176154 0.000901462 -0.00378924 0.000861737 -0.00142957 -0.000269496 -0.000108969 0.000537116 -0.000324358 -0.000604986 -0.000249381 -3.31823e-05 -0.000188639 -0.000207264 0.00016204 0.00113642 -0.000204587 0.000406578 
1607.2 0 0.000424429 0.0256428 -7.02749e-08 -0.000200374 0.0703524 0.00174145 0.00017553 0.0124028 0.000864152 0.0105921 0.000798208 0.000828779 -0.000652322 0.000160035 -0.00179912 0.000887074 -0.00377094 0.000857836 -0.00138928 -0.000223321 -9.65703e-05 0.000509996 -0.000314813 -0.000595624 -0.000219955 -3.82639e-05 -0.000200842 -0.000223339 0.000155143 0.00116688 -0.000198998 0.000402848 
1607.55 0 0.000449043 0.0249584 5.5095e-06 -0.000192032 0.0702539 0.00171029 0.000194973 0.0108339 0.000910016 0.00900676 0.000796561 0.000800676 -0.000626688 0.000267023 -0.00183062 0.000868458 -0.00374811 0.000851193 -0.00135288 -0.000177053 -8.5317e-05 0.000483921 -0.000305605 -0.000583729 -0.000189798 -4.38636e-05 -0.000211392 -0.000238599 0.000147488 0.00119803 -0.000193607 0.000398446 
1607.9 0 0.000471 0.0242614 1.10641e-05 -0.000182596 0.0700935 0.00167639 0.000212257 0.00927465 0.000956731 0.00743484 0.000795552 0.000766333 -0.000601598 0.000375774 -0.00185455 0.000844985 -0.0037212 0.000842588 -0.00132023 -0.000129554 -7.54741e-05 0.000458968 -0.00029721 -0.000569404 -0.000159065 -4.77254e-05 -0.000220777 -0.000253754 0.000139135 0.00122962 -0.000188534 0.000394039 
1608.25 0 0.000489522 0.0235527 1.6191e-05 -0.000171789 0.0698722 0.00163972 0.000226171 0.00772581 0.00100438 0.00587559 0.000792598 0.000726767 -0.000576454 0.000485523 -0.00187154 0.000820748 -0.00369161 0.000833858 -0.00128988 -8.0572e-05 -6.59056e-05 0.000434922 -0.000289143 -0.000553198 -0.000127752 -4.8768e-05 -0.000229665 -0.000270879 0.000130259 0.00126149 -0.000184008 0.00038922 
1608.6 0 0.000505193 0.0228322 2.1479e-05 -0.000159727 0.0695905 0.0016014 0.000232326 0.00618825 0.00105018 0.00432989 0.000788365 0.000684432 -0.000550474 0.00059414 -0.00188393 0.000800178 -0.00365942 0.000827333 -0.00126079 -3.16204e-05 -5.53655e-05 0.000410866 -0.000281112 -0.000535773 -9.61775e-05 -4.6801e-05 -0.00023797 -0.000290768 0.000121073 0.00129209 -0.000178436 0.000383337 
1608.95 0 0.000519508 0.0220993 2.66297e-05 -0.000146411 0.0692494 0.0015643 0.000226971 0.00466369 0.00109231 0.00279906 0.00078555 0.00064066 -0.000522629 0.000701014 -0.00189375 0.000784684 -0.00362246 0.000824489 -0.00123176 1.47786e-05 -4.48071e-05 0.000387317 -0.000273517 -0.000517985 -6.50416e-05 -4.09147e-05 -0.000245103 -0.000311584 0.000112318 0.00132022 -0.000170197 0.000376362 
1609.3 0 0.000533553 0.0213549 3.06915e-05 -0.000131976 0.0688493 0.00153173 0.000213443 0.00315362 0.00113327 0.00128422 0.000784969 0.000596498 -0.000490861 0.000807666 -0.0019026 0.000773403 -0.00357926 0.000824614 -0.00120214 5.74609e-05 -3.59423e-05 0.000365493 -0.000267379 -0.000500934 -3.51042e-05 -3.08664e-05 -0.000252058 -0.000331619 0.000105197 0.0013468 -0.000159409 0.000369441 
1609.65 0 0.000546968 0.0206012 3.37665e-05 -0.000116451 0.068389 0.00150376 0.000197877 0.00166053 0.00117814 -0.000214102 0.00078463 0.00055481 -0.000454487 0.000916432 -0.00191148 0.000764184 -0.00353032 0.000826186 -0.00117333 9.64187e-05 -2.90914e-05 0.00034524 -0.000261655 -0.000484808 -5.92675e-06 -1.89176e-05 -0.000260137 -0.000350974 0.000100164 0.00137295 -0.00014752 0.000363416 
1610 0 0.000559231 0.01984 3.73158e-05 -9.90017e-05 0.067869 0.0014758 0.000182579 0.00018781 0.00122834 -0.00169576 0.000782522 0.000520028 -0.000415457 0.00102828 -0.00192066 0.000756226 -0.00347609 0.000827394 -0.00114719 0.000132309 -2.29439e-05 0.000326418 -0.000253851 -0.000468607 2.22794e-05 -7.04932e-06 -0.000269448 -0.000369892 9.63802e-05 0.00139839 -0.000136185 0.000357656 
1610.35 0 0.000570302 0.0190725 4.21859e-05 -8.01057e-05 0.0672909 0.00144256 0.000166078 -0.00126323 0.00128049 -0.00315997 0.000779108 0.00049409 -0.000377014 0.0011412 -0.001931 0.000750121 -0.00341779 0.000826392 -0.00112368 0.000166054 -1.61312e-05 0.000309581 -0.000243831 -0.000451279 4.89509e-05 5.92587e-06 -0.000279203 -0.000388891 9.29929e-05 0.0014229 -0.00012515 0.00035103 
1610.7 0 0.000580893 0.0182985 4.71362e-05 -6.18673e-05 0.0666563 0.00140185 0.000147586 -0.00269353 0.00133145 -0.00460556 0.000775348 0.000474608 -0.000338935 0.00125452 -0.00194532 0.000744882 -0.0033578 0.000822752 -0.00110165 0.000196565 -9.05867e-06 0.000295255 -0.000233739 -0.000432482 7.37431e-05 2.10039e-05 -0.000288819 -0.000408555 9.02912e-05 0.0014461 -0.000114247 0.000342228 
1611.05 0 0.000591094 0.0175179 5.13886e-05 -4.50404e-05 0.0659644 0.00135436 0.000131144 -0.00410372 0.00138123 -0.00603107 0.000772545 0.000459398 -0.00029856 0.00136954 -0.00196483 0.000738755 -0.00329659 0.000818057 -0.00107954 0.000222923 -3.31871e-06 0.000282601 -0.000225689 -0.000412622 9.6336e-05 3.61379e-05 -0.000298444 -0.000428276 8.93091e-05 0.00146785 -0.000104119 0.000331283 
1611.4 0 0.000599542 0.0167302 5.56344e-05 -2.88597e-05 0.0652133 0.00129945 0.000119979 -0.00549188 0.00142976 -0.00743443 0.00077197 0.000450134 -0.000255913 0.00148592 -0.00198465 0.000730082 -0.00323236 0.000814368 -0.00105806 0.000246159 1.26984e-06 0.000268971 -0.000220583 -0.000392562 0.000117375 4.93031e-05 -0.000307914 -0.000447373 8.92026e-05 0.00148803 -9.4791e-05 0.000319111 
1611.75 0 0.0006053 0.0159359 6.12176e-05 -1.28507e-05 0.064405 0.00123572 0.000111979 -0.00685447 0.00147451 -0.00881342 0.000773062 0.000447557 -0.000211911 0.00160102 -0.00199842 0.000718082 -0.00316366 0.000810681 -0.00103683 0.000266527 5.64209e-06 0.000253572 -0.000217821 -0.000373162 0.000138286 6.0451e-05 -0.000317472 -0.000464971 8.82897e-05 0.00150664 -8.65236e-05 0.000304947 
1612.1 0 0.000607594 0.0151374 6.93424e-05 2.61318e-06 0.0635433 0.00116319 0.000104338 -0.00819107 0.00151269 -0.0101665 0.000774496 0.00044965 -0.000166929 0.00171095 -0.00200511 0.000704188 -0.00309103 0.000804823 -0.00101236 0.000284056 1.04076e-05 0.000238447 -0.000215908 -0.000354453 0.000159785 7.05532e-05 -0.000328589 -0.000481998 8.61964e-05 0.00152379 -8.03783e-05 0.000288116 
1612.45 0 0.000606637 0.0143359 7.97461e-05 1.57072e-05 0.062629 0.00108447 9.6056e-05 -0.00950257 0.00154229 -0.011494 0.00077557 0.000453267 -0.000121513 0.00181308 -0.00200821 0.000691234 -0.00301664 0.00079715 -0.000984069 0.000300513 1.54326e-05 0.000223523 -0.000213682 -0.000334814 0.000181921 8.13813e-05 -0.000341868 -0.000498973 8.30385e-05 0.00153966 -7.59206e-05 0.000270149 
1612.8 0 0.000602894 0.0135312 9.15447e-05 2.4904e-05 0.061663 0.00100382 8.84044e-05 -0.0107879 0.00156138 -0.0127961 0.000774157 0.000456691 -7.42428e-05 0.00190844 -0.00201004 0.00067849 -0.00294237 0.000789828 -0.000953523 0.000316098 2.0029e-05 0.000208334 -0.000211414 -0.000313938 0.000204486 9.28297e-05 -0.000356148 -0.000514993 7.92028e-05 0.00155387 -7.12616e-05 0.000252755 
1613.15 0 0.000596049 0.0127241 0.000105079 3.14937e-05 0.0606476 0.000922898 8.26847e-05 -0.0120463 0.00156908 -0.0140715 0.000767215 0.000460393 -2.34553e-05 0.0019993 -0.00200941 0.00066292 -0.00286801 0.000782786 -0.000921443 0.000329211 2.40903e-05 0.000194044 -0.000209398 -0.000293054 0.000226794 0.00010324 -0.000371415 -0.000529839 7.46621e-05 0.00156593 -6.65364e-05 0.000236173 
1613.5 0 0.000585868 0.0119171 0.000120123 3.68889e-05 0.0595835 0.000839634 7.95465e-05 -0.0132778 0.00156758 -0.0153186 0.000753074 0.00046396 2.75298e-05 0.00208588 -0.00200478 0.000645587 -0.00279305 0.000772843 -0.000886213 0.000340858 2.739e-05 0.000180636 -0.000206851 -0.000272576 0.000248025 0.000112251 -0.000388111 -0.000543521 6.94676e-05 0.00157644 -6.29697e-05 0.000219651 
1613.85 0 0.000572943 0.0111116 0.000134691 4.1226e-05 0.0584715 0.000751705 7.96246e-05 -0.0144814 0.00156036 -0.0165361 0.000732015 0.000465989 7.35766e-05 0.00216828 -0.00199786 0.000629881 -0.00271657 0.000757966 -0.00084576 0.000352659 3.05586e-05 0.000167799 -0.000203344 -0.000251843 0.000268006 0.000120686 -0.000405379 -0.000556182 6.43262e-05 0.00158656 -6.05887e-05 0.000202085 
1614.2 0 0.000558713 0.0103087 0.000148151 4.4725e-05 0.0573127 0.000660851 8.1426e-05 -0.0156563 0.00154814 -0.017724 0.00070606 0.000465714 0.000113107 0.00224671 -0.00199094 0.000618455 -0.00263753 0.000738751 -0.000800485 0.000362051 3.39305e-05 0.000156009 -0.00019924 -0.000230713 0.000287318 0.000129013 -0.000422811 -0.000567374 5.91294e-05 0.00159685 -5.89373e-05 0.000182869 
1614.55 0 0.000543402 0.00950942 0.000161239 4.66083e-05 0.0561056 0.000572305 8.32569e-05 -0.0168006 0.00153159 -0.0188798 0.000677826 0.000463254 0.000148295 0.00232121 -0.00198459 0.000612668 -0.00255558 0.000714748 -0.000751955 0.000365319 3.60227e-05 0.000145814 -0.000195112 -0.000209811 0.000306314 0.00013724 -0.000441621 -0.000576933 5.35891e-05 0.00160694 -5.77671e-05 0.000161492 
1614.9 0 0.00052657 0.00871351 0.000174144 4.66025e-05 0.0548508 0.000489207 8.46168e-05 -0.0179114 0.00151283 -0.0199999 0.000650701 0.000459535 0.000181647 0.0023944 -0.00197805 0.000612301 -0.00247057 0.000685068 -0.000703442 0.000362835 3.68862e-05 0.000137181 -0.000190307 -0.000189076 0.000324954 0.000145649 -0.000462433 -0.000586067 4.78816e-05 0.0016161 -5.68663e-05 0.000137873 
1615.25 0 0.000509033 0.00791978 0.000186737 4.67274e-05 0.0535533 0.000410822 8.42137e-05 -0.0189891 0.0014931 -0.0210826 0.000627928 0.000456892 0.000214006 0.00246815 -0.00196902 0.000615666 -0.00238137 0.000650537 -0.00065882 0.000356924 3.82413e-05 0.000130259 -0.000184544 -0.000168346 0.00034271 0.000154945 -0.000484132 -0.000595792 4.22624e-05 0.00162286 -5.49694e-05 0.00011247 
1615.6 0 0.000491633 0.00712782 0.000198964 4.81914e-05 0.0522181 0.000335716 8.08673e-05 -0.0200354 0.00147359 -0.0221291 0.000610033 0.000457733 0.000246214 0.00254013 -0.00195533 0.000620869 -0.00228531 0.000613291 -0.00061806 0.000348576 4.15017e-05 0.000125381 -0.000179019 -0.000148132 0.000359111 0.000165515 -0.000505755 -0.000606277 3.71887e-05 0.00162695 -5.10127e-05 8.68862e-05 
1615.95 0 0.000474496 0.00633879 0.000210564 5.04236e-05 0.0508477 0.000261465 7.39168e-05 -0.0210487 0.00145631 -0.023141 0.00059246 0.000462257 0.000279754 0.00260762 -0.00193722 0.000626509 -0.00218249 0.000573603 -0.000577413 0.000337669 4.70126e-05 0.000122336 -0.00017366 -0.000128736 0.000374322 0.000176294 -0.000527233 -0.000617632 3.22096e-05 0.00163069 -4.5764e-05 6.24768e-05 
1616.3 0 0.000458369 0.00555388 0.000221029 5.28808e-05 0.0494438 0.000185188 6.43894e-05 -0.0220267 0.00144114 -0.024119 0.000570133 0.000467759 0.000314989 0.00267131 -0.00191825 0.000632132 -0.00207542 0.000532296 -0.000534637 0.000325423 5.41675e-05 0.000120887 -0.000167701 -0.00010889 0.000387827 0.000186366 -0.000547818 -0.000629055 2.65041e-05 0.00163477 -4.23364e-05 3.88887e-05 
1616.65 0 0.000444313 0.00477354 0.000229856 5.54286e-05 0.0480091 0.000107372 5.51682e-05 -0.0229705 0.00142677 -0.025064 0.000543261 0.000471248 0.000352601 0.00273205 -0.00190134 0.000638847 -0.00196445 0.000491301 -0.000491086 0.000314279 6.25962e-05 0.000121252 -0.000161939 -8.70493e-05 0.00039976 0.000196388 -0.00056596 -0.000638526 2.00363e-05 0.0016378 -4.26377e-05 1.53232e-05 
1617 0 0.000431204 0.00399879 0.000237263 5.6788e-05 0.0465439 3.06722e-05 4.85806e-05 -0.0238811 0.00141314 -0.0259766 0.000513805 0.000473015 0.000393537 0.0027876 -0.00188678 0.000644199 -0.00185025 0.000451292 -0.000449138 0.000305783 7.20111e-05 0.000122346 -0.000157392 -6.37294e-05 0.000411171 0.000205877 -0.00058044 -0.000645202 1.51264e-05 0.00163924 -4.47255e-05 -8.65276e-06 
1617.35 0 0.00041678 0.00323088 0.000243688 5.55424e-05 0.0450463 -4.37934e-05 4.53969e-05 -0.0247566 0.00139818 -0.0268545 0.000482429 0.000476401 0.000435738 0.0028369 -0.0018745 0.00064428 -0.00173449 0.000413528 -0.000410307 0.000298579 8.22449e-05 0.000123255 -0.000153323 -4.01311e-05 0.000422407 0.000214005 -0.000590557 -0.000649648 1.25386e-05 0.00163903 -4.71358e-05 -3.23873e-05 
1617.7 0 0.000400188 0.00247167 0.000249613 5.21854e-05 0.0435163 -0.00011545 4.33607e-05 -0.0255963 0.00137771 -0.0276941 0.000449918 0.0004813 0.000475782 0.00288254 -0.00186419 0.000639612 -0.00161795 0.0003768 -0.000375454 0.000288557 9.27608e-05 0.000124022 -0.000148755 -1.67012e-05 0.000433852 0.000222338 -0.000597151 -0.000652417 9.60341e-06 0.00163649 -4.94827e-05 -5.55213e-05 
1618.05 0 0.000381196 0.00172314 0.000255347 4.74717e-05 0.0419575 -0.000183246 3.83889e-05 -0.0264008 0.00134996 -0.0284927 0.000418122 0.000484367 0.000512149 0.0029265 -0.00185448 0.000632145 -0.00149912 0.000338237 -0.000344048 0.000273168 0.00010261 0.000124106 -0.000143093 6.29935e-06 0.00044563 0.000231105 -0.000601985 -0.000653746 5.96699e-06 0.00163135 -5.16588e-05 -7.91805e-05 
1618.4 0 0.000360271 0.000986133 0.00026067 4.09804e-05 0.0403749 -0.000245378 2.80192e-05 -0.0271699 0.00131585 -0.0292498 0.000389098 0.000485167 0.000545509 0.00296664 -0.00184386 0.000622537 -0.00137553 0.000297905 -0.000315225 0.000254063 0.000111074 0.000123775 -0.000136732 2.81732e-05 0.000456758 0.000239352 -0.000606046 -0.0006544 3.17712e-06 0.00162438 -5.35755e-05 -0.00010378 
1618.75 0 0.000338549 0.000260815 0.0002656 3.26119e-05 0.0387721 -0.00029929 1.23202e-05 -0.0279035 0.00127764 -0.0299653 0.000361833 0.000486766 0.000576886 0.00299956 -0.00183124 0.000611457 -0.00124727 0.000255776 -0.000288916 0.000234184 0.000117963 0.000123738 -0.000130967 4.7935e-05 0.000466596 0.000247701 -0.000609076 -0.000655113 5.65733e-07 0.00161701 -5.49885e-05 -0.000127829 
1619.1 0 0.000316754 -0.000452418 0.000270281 2.34797e-05 0.0371489 -0.000344439 -8.24516e-06 -0.0286025 0.00123692 -0.0306395 0.0003322 0.000492128 0.000607839 0.00302622 -0.00181706 0.000600539 -0.00111708 0.000209571 -0.000264305 0.000214546 0.000123662 0.00012331 -0.000126274 6.51613e-05 0.000474422 0.000256926 -0.00061063 -0.000656352 -2.70953e-06 0.0016101 -5.52945e-05 -0.000150231 
1619.45 0 0.000295585 -0.00115331 0.000275724 1.53635e-05 0.0355033 -0.000380984 -3.40427e-05 -0.0292674 0.00119392 -0.0312722 0.000297638 0.000502613 0.000639952 0.00304963 -0.00180238 0.000590236 -0.000987178 0.000159005 -0.000239474 0.000195866 0.000128455 0.000121106 -0.000122085 7.93515e-05 0.000478917 0.000266352 -0.00061146 -0.00065759 -5.69246e-06 0.00160324 -5.3989e-05 -0.000171103 
1619.8 0 0.000275186 -0.00184258 0.000282158 8.61675e-06 0.0338363 -0.000408506 -6.44029e-05 -0.0298995 0.00114925 -0.0318622 0.000257924 0.000516705 0.000671781 0.00306969 -0.00178678 0.000580997 -0.000858341 0.000106982 -0.000211268 0.000179539 0.000131808 0.000116745 -0.000117408 9.13004e-05 0.00048035 0.000275303 -0.00061265 -0.000657855 -8.21202e-06 0.00159616 -5.17413e-05 -0.000191463 
1620.15 0 0.00025509 -0.00251967 0.000287976 2.00653e-06 0.0321521 -0.00042964 -9.64808e-05 -0.0304981 0.00110369 -0.0324089 0.00021369 0.000530458 0.000701592 0.00308464 -0.00176837 0.000573862 -0.000730891 5.71597e-05 -0.0001783 0.000166346 0.000133222 0.000110293 -0.000111252 0.000103215 0.000480368 0.000283034 -0.00061421 -0.000656819 -1.10623e-05 0.00158754 -4.84556e-05 -0.00021226 
1620.5 0 0.000234747 -0.0031825 0.000292495 -5.2962e-06 0.0304537 -0.000449517 -0.000128558 -0.0310617 0.00105732 -0.0329132 0.000166006 0.000540752 0.000728728 0.0030934 -0.00174528 0.00056852 -0.000604557 1.26302e-05 -0.000143017 0.000155914 0.000133617 0.000102476 -0.000103348 0.000116191 0.000480102 0.000288486 -0.000615764 -0.000654677 -1.45458e-05 0.00157508 -4.40569e-05 -0.00023356 
1620.85 0 0.000214807 -0.00382984 0.000296002 -1.29424e-05 0.028743 -0.000469393 -0.000162858 -0.0315908 0.00101048 -0.0333766 0.000116036 0.000546825 0.000751538 0.00309638 -0.00171719 0.00056417 -0.000479169 -2.51445e-05 -0.000108577 0.000147984 0.000134018 9.43325e-05 -9.42453e-05 0.000129395 0.000479966 0.000290911 -0.000617166 -0.000651569 -1.77498e-05 0.00155876 -3.89116e-05 -0.000255096 
1621.2 0 0.000196846 -0.00446138 0.000298378 -2.09286e-05 0.0270205 -0.000484661 -0.000202067 -0.0320868 0.000964054 -0.0337989 6.46733e-05 0.000550821 0.000769825 0.003096 -0.00168497 0.000560213 -0.000356526 -5.6263e-05 -7.55475e-05 0.000143403 0.000133935 8.53376e-05 -8.48536e-05 0.000140914 0.0004808 0.000291079 -0.000618495 -0.000647535 -2.06473e-05 0.00154027 -3.38074e-05 -0.000276059 
1621.55 0 0.0001811 -0.0050769 0.00029966 -2.88792e-05 0.0252843 -0.000491465 -0.000245611 -0.0325483 0.000918637 -0.0341784 1.39597e-05 0.000554353 0.000786783 0.00309584 -0.00164852 0.00055664 -0.000237068 -8.32477e-05 -4.3467e-05 0.000143703 0.000133068 7.4787e-05 -7.63806e-05 0.000151029 0.000483114 0.000291736 -0.000618901 -0.000643019 -2.39838e-05 0.00151984 -3.04318e-05 -0.000295201 
1621.9 0 0.000166395 -0.00567669 0.000300832 -3.56781e-05 0.0235335 -0.000489305 -0.000291026 -0.0329711 0.000873141 -0.0345152 -3.33325e-05 0.000557006 0.000804956 0.00309615 -0.00160744 0.000553498 -0.000119193 -0.000108726 -1.30771e-05 0.000150247 0.000132653 6.31963e-05 -6.96506e-05 0.000161521 0.000487395 0.00029382 -0.000618037 -0.000638124 -2.75319e-05 0.00149847 -2.93928e-05 -0.000312936 
1622.25 0 0.000151754 -0.00626136 0.000302578 -4.15191e-05 0.0217714 -0.000478792 -0.000336038 -0.0333524 0.000825053 -0.0348118 -7.61545e-05 0.000559164 0.000823712 0.00309562 -0.00156412 0.00054991 -4.30659e-06 -0.000133219 1.40318e-05 0.000163302 0.000134609 5.17417e-05 -6.57352e-05 0.000172326 0.000493426 0.000296348 -0.00061803 -0.000632542 -3.07181e-05 0.0014775 -2.96689e-05 -0.000331419 
1622.6 0 0.000137537 -0.00683032 0.000304032 -4.74229e-05 0.0200035 -0.000460241 -0.000380414 -0.0336918 0.000774082 -0.0350709 -0.000114378 0.000559967 0.000841298 0.00309402 -0.00152321 0.000543442 0.000106931 -0.00015649 3.66046e-05 0.000180663 0.000139486 4.18437e-05 -6.46648e-05 0.000182513 0.000499877 0.000298106 -0.000620708 -0.000625758 -3.37727e-05 0.00145593 -3.00707e-05 -0.000350847 
1622.95 0 0.000124761 -0.00738297 0.000304351 -5.39529e-05 0.0182349 -0.000434208 -0.000425872 -0.0339896 0.000720849 -0.0352933 -0.000147482 0.000558662 0.000856354 0.00309165 -0.00148645 0.000531617 0.000216233 -0.000179462 5.51006e-05 0.000197561 0.000144747 3.3986e-05 -6.43257e-05 0.000191881 0.000505835 0.000298471 -0.00062525 -0.000617013 -3.74e-05 0.00143279 -3.05041e-05 -0.000369979 
1623.3 0 0.000113611 -0.00791916 0.000303493 -6.04963e-05 0.0164691 -0.000402896 -0.000472281 -0.0342464 0.000664956 -0.035477 -0.000174182 0.000556003 0.000868599 0.00308912 -0.00145166 0.000513841 0.000324187 -0.000203545 7.21183e-05 0.000210058 0.000147838 2.63072e-05 -6.35649e-05 0.000200641 0.000511454 0.000298122 -0.000630763 -0.000607016 -4.10938e-05 0.00140843 -3.10001e-05 -0.000390192 
1623.65 0 0.000103956 -0.00843791 0.000301763 -6.66615e-05 0.0147063 -0.000368455 -0.000518501 -0.0344624 0.000607785 -0.0356194 -0.00019383 0.000551358 0.000879517 0.00308566 -0.00141601 0.000489898 0.000429097 -0.000229725 8.87404e-05 0.000218946 0.00014875 1.63108e-05 -6.3671e-05 0.000209087 0.000517501 0.000297467 -0.000636242 -0.000597485 -4.41967e-05 0.0013843 -3.16348e-05 -0.000413398 
1624 0 9.61981e-05 -0.00893857 0.000300099 -7.33676e-05 0.0129464 -0.000331454 -0.000563619 -0.0346362 0.000553006 -0.0357184 -0.000207394 0.000541165 0.000890149 0.00308131 -0.00137732 0.000461243 0.000529672 -0.000257659 0.000102836 0.000225385 0.000148394 3.53949e-06 -6.49063e-05 0.00021798 0.000524393 0.000297556 -0.000639842 -0.000588819 -4.68563e-05 0.00136012 -3.2884e-05 -0.000439423 
1624.35 0 9.0415e-05 -0.00942182 0.00029899 -8.01758e-05 0.0111906 -0.000292784 -0.00060604 -0.0347677 0.000504214 -0.035775 -0.000216331 0.000521341 0.000899636 0.00307716 -0.00133394 0.000432063 0.000628739 -0.000284664 0.000113819 0.000228809 0.000147569 -1.12944e-05 -6.49981e-05 0.000227371 0.000532616 0.000299911 -0.000640758 -0.000579915 -4.92397e-05 0.00133485 -3.41926e-05 -0.000466675 
1624.7 0 8.62441e-05 -0.00988861 0.000298022 -8.59212e-05 0.00944109 -0.000253758 -0.000643172 -0.0348603 0.000462981 -0.0357915 -0.000221728 0.000491696 0.000907208 0.00307228 -0.00128526 0.000406563 0.000728929 -0.000308479 0.00012488 0.000230998 0.000145992 -2.7137e-05 -6.26906e-05 0.00023527 0.000543409 0.000304949 -0.000639053 -0.000570425 -5.08262e-05 0.00130866 -3.40397e-05 -0.000494511 
1625.05 0 8.4241e-05 -0.0103392 0.000296953 -9.06962e-05 0.00769996 -0.000214736 -0.000671691 -0.0349182 0.000429905 -0.0357671 -0.000225724 0.000454797 0.000912237 0.00306405 -0.00123138 0.000387497 0.000829819 -0.000329471 0.000137843 0.000233784 0.000143501 -4.27766e-05 -5.90046e-05 0.000240497 0.000556674 0.000311868 -0.000634284 -0.000561342 -5.11231e-05 0.00128133 -3.16243e-05 -0.000521938 
1625.4 0 8.45678e-05 -0.0107734 0.000294718 -9.48397e-05 0.00596917 -0.000175499 -0.000691008 -0.034942 0.000403603 -0.0357001 -0.000230293 0.000413856 0.000915719 0.00304996 -0.00117261 0.000374987 0.00092883 -0.000349491 0.000152102 0.000237863 0.000141009 -5.76006e-05 -5.45896e-05 0.000244774 0.000570784 0.000319024 -0.000627033 -0.000553001 -5.01232e-05 0.00125193 -2.67409e-05 -0.000548003 
1625.75 0 8.55587e-05 -0.0111909 0.000290661 -9.83828e-05 0.00425129 -0.000136022 -0.000701829 -0.0349281 0.000380945 -0.0355938 -0.000234769 0.00037015 0.000921493 0.00302956 -0.00110989 0.000366587 0.00102395 -0.000370619 0.000165936 0.000244193 0.00013815 -7.1202e-05 -5.02635e-05 0.000250326 0.000584219 0.000326852 -0.00061922 -0.000544715 -4.82525e-05 0.00121959 -1.97029e-05 -0.000572279 
1626.1 0 8.59226e-05 -0.0115928 0.00028644 -0.000101627 0.00254969 -9.68253e-05 -0.000703707 -0.0348737 0.000360003 -0.0354535 -0.00023821 0.000321773 0.000931349 0.00300427 -0.00104359 0.000358143 0.0011144 -0.000396057 0.000177193 0.000252501 0.000134835 -8.36951e-05 -4.66997e-05 0.000257758 0.00059707 0.000336261 -0.000612144 -0.000535517 -4.66067e-05 0.00118518 -1.11807e-05 -0.000594445 
1626.45 0 8.62234e-05 -0.0119796 0.000283631 -0.000105407 0.000868167 -5.95685e-05 -0.000698315 -0.034779 0.000340103 -0.0352818 -0.000242568 0.000268931 0.000942212 0.00297614 -0.00097405 0.000346443 0.00119908 -0.000428803 0.000185431 0.000260567 0.000133053 -9.56932e-05 -4.42893e-05 0.000266391 0.000610039 0.000346797 -0.000605201 -0.000524704 -4.60846e-05 0.00114973 -2.71886e-06 -0.000615185 
1626.8 0 8.75481e-05 -0.0123512 0.000282069 -0.000110369 -0.000791096 -2.48855e-05 -0.000688017 -0.0346457 0.000321254 -0.0350793 -0.000250851 0.000214717 0.000950085 0.00294689 -0.000902915 0.000331269 0.00127846 -0.000468724 0.00019238 0.000265818 0.00013316 -0.000107121 -4.2772e-05 0.000274936 0.000622563 0.000358062 -0.000597687 -0.000511745 -4.68404e-05 0.00111375 4.39395e-06 -0.000635251 
1627.15 0 9.04734e-05 -0.0127077 0.000280315 -0.000115778 -0.00242817 7.70275e-06 -0.000671499 -0.0344744 0.000301839 -0.034847 -0.000264247 0.000160869 0.00095312 0.00291654 -0.000831843 0.000312901 0.00135617 -0.000512952 0.000200376 0.000267759 0.000133152 -0.000118075 -4.13767e-05 0.000282475 0.00063335 0.000370307 -0.000589522 -0.000496006 -4.88176e-05 0.00107772 9.94186e-06 -0.000654271 
1627.5 0 9.55779e-05 -0.0130498 0.00027789 -0.00012062 -0.00404383 3.73006e-05 -0.000644461 -0.0342657 0.000280119 -0.0345848 -0.000280546 0.000106209 0.00095272 0.00288241 -0.000760303 0.000292149 0.00143438 -0.000558774 0.000209712 0.000267198 0.000132359 -0.000128946 -3.96447e-05 0.000290168 0.000642532 0.000383972 -0.000580321 -0.000478008 -5.18167e-05 0.00104189 1.52792e-05 -0.000671788 
1627.85 0 0.000103403 -0.0133768 0.000276097 -0.000124907 -0.00563886 6.18427e-05 -0.000604136 -0.03402 0.000257031 -0.0342916 -0.000297066 4.96103e-05 0.000950487 0.00284403 -0.000686508 0.000268777 0.00151137 -0.000604993 0.000216183 0.000264964 0.000131743 -0.000140185 -3.78787e-05 0.000299988 0.000652535 0.000398117 -0.000569151 -0.000459907 -5.54132e-05 0.00100564 2.24607e-05 -0.000689263 
1628.2 0 0.000113005 -0.0136868 0.000274705 -0.000128642 -0.0072137 8.03644e-05 -0.000551893 -0.0337369 0.000235829 -0.0339672 -0.000314044 -7.8427e-06 0.000946165 0.00280477 -0.000610218 0.000240311 0.00158525 -0.00065096 0.000215272 0.000261085 0.000131025 -0.00015137 -3.6624e-05 0.000311419 0.000663964 0.00041145 -0.000555443 -0.000443397 -5.93267e-05 0.00096755 3.19379e-05 -0.000708969 
1628.55 0 0.000121497 -0.013978 0.000272996 -0.000132008 -0.0087683 9.07575e-05 -0.000492523 -0.0334179 0.000217773 -0.0336116 -0.000330698 -6.34839e-05 0.000940008 0.00276606 -0.000531629 0.000206296 0.00165635 -0.000696377 0.000207923 0.000255016 0.00012938 -0.000161021 -3.60547e-05 0.000322475 0.000674029 0.000424233 -0.000540484 -0.000429141 -6.33818e-05 0.000926844 4.3076e-05 -0.000730233 
1628.9 0 0.000127988 -0.0142496 0.000271432 -0.000135751 -0.0103016 9.18091e-05 -0.000431631 -0.033066 0.000200853 -0.0332262 -0.000345512 -0.000115569 0.000932752 0.00272571 -0.000449374 0.000169697 0.00172562 -0.000740671 0.000197824 0.000247141 0.000126285 -0.000169734 -3.67632e-05 0.000331926 0.000681119 0.000437384 -0.000525306 -0.000416687 -6.75275e-05 0.000885311 5.53329e-05 -0.000751365 
1629.25 0 0.000133298 -0.0145026 0.000269904 -0.0001406 -0.0118087 8.76916e-05 -0.00037146 -0.0326816 0.00018311 -0.0328113 -0.000360026 -0.000164161 0.000924739 0.00268146 -0.000363456 0.000132954 0.00179331 -0.000782652 0.000186134 0.000238236 0.000121539 -0.000178584 -3.98859e-05 0.000338894 0.00068619 0.000450562 -0.000509531 -0.000404771 -7.19982e-05 0.000844791 6.82135e-05 -0.000770745 
1629.6 0 0.000137813 -0.0147369 0.00026809 -0.000146381 -0.0132826 8.36718e-05 -0.00031167 -0.0322646 0.000165208 -0.0323661 -0.000375321 -0.000209944 0.000915802 0.00263152 -0.000275724 9.7177e-05 0.00185981 -0.000822735 0.000172372 0.000228494 0.000116305 -0.00018636 -4.61916e-05 0.000343841 0.000689936 0.000462944 -0.000492713 -0.000393162 -7.72381e-05 0.000804477 8.20254e-05 -0.000786895 
1629.95 0 0.000141804 -0.014952 0.000265532 -0.00015289 -0.0147207 8.08894e-05 -0.000252342 -0.0318184 0.000149729 -0.0318927 -0.000391966 -0.000253538 0.00090552 0.00257486 -0.000188738 6.25481e-05 0.00192481 -0.000862678 0.000156362 0.000215894 0.000112199 -0.000191964 -5.58961e-05 0.000347744 0.000692089 0.000474004 -0.000474304 -0.000382554 -8.26384e-05 0.00076368 9.7289e-05 -0.000800143 
1630.3 0 0.000145582 -0.0151502 0.000262052 -0.000160223 -0.0161252 7.80737e-05 -0.000194739 -0.031348 0.000138601 -0.0313937 -0.000411515 -0.000296261 0.000894089 0.00251142 -0.000105481 2.84166e-05 0.00198681 -0.000902589 0.000138207 0.000199514 0.000109456 -0.000197672 -6.81678e-05 0.000350388 0.000691841 0.000483319 -0.00045518 -0.000372126 -8.69908e-05 0.000722257 0.000113021 -0.000810824 
1630.65 0 0.000148777 -0.015334 0.000257802 -0.000168282 -0.0174986 7.62722e-05 -0.000139518 -0.0308548 0.000130784 -0.0308714 -0.000434655 -0.000341653 0.000880212 0.00244138 -2.66471e-05 -3.83643e-06 0.0020452 -0.000941002 0.000118763 0.000183657 0.000107004 -0.000207249 -8.13735e-05 0.00035201 0.000689786 0.000490865 -0.00043723 -0.000360001 -9.03717e-05 0.000680706 0.000127702 -0.000817852 
1631 0 0.000150367 -0.0155027 0.000252356 -0.000176984 -0.0188407 7.66235e-05 -8.54562e-05 -0.0303354 0.000123336 -0.030328 -0.000460923 -0.00039291 0.000862247 0.00236545 4.87307e-05 -3.06216e-05 0.00209952 -0.000976473 0.000100081 0.000173172 0.000104211 -0.000221046 -9.43767e-05 0.000353629 0.000687655 0.000496347 -0.000420609 -0.000346522 -9.44838e-05 0.000639078 0.000141223 -0.000820902 
1631.35 0 0.000151266 -0.0156537 0.000245987 -0.000185443 -0.0201499 7.70497e-05 -3.05387e-05 -0.0297869 0.000114542 -0.0297644 -0.000487045 -0.000449151 0.00084079 0.00228438 0.000121841 -5.17256e-05 0.00215103 -0.00100884 8.42171e-05 0.000167887 0.000101631 -0.000236079 -0.000107057 0.000354676 0.000685836 0.000498774 -0.000403932 -0.000333967 -0.00010038 0.000596558 0.000154145 -0.00082123 
1631.7 0 0.000153335 -0.015785 0.000240348 -0.000192289 -0.0214262 7.50818e-05 2.63614e-05 -0.029211 0.000103723 -0.0291799 -0.000508627 -0.000506488 0.0008155 0.00219837 0.000193615 -6.93986e-05 0.00220124 -0.00103722 7.02507e-05 0.000164965 0.000100327 -0.000250918 -0.000120117 0.000354227 0.000684336 0.000498585 -0.000386812 -0.000323273 -0.000106616 0.000553052 0.000166114 -0.000821245 
1632.05 0 0.000156159 -0.0158968 0.00023536 -0.000197539 -0.02267 6.9841e-05 8.31504e-05 -0.0286102 9.15423e-05 -0.0285749 -0.000526218 -0.00056159 0.000785681 0.00210797 0.000264233 -8.59057e-05 0.00225107 -0.00105881 5.5105e-05 0.000163871 0.00010007 -0.000267452 -0.000134883 0.000353823 0.00068302 0.000497412 -0.000369252 -0.000313357 -0.000111448 0.000509174 0.000176887 -0.000821386 
1632.4 0 0.000158617 -0.0159902 0.000230652 -0.000201901 -0.0238795 6.18594e-05 0.000136263 -0.0279855 7.99942e-05 -0.0279509 -0.0005435 -0.000612106 0.000754455 0.00201456 0.000335305 -0.000104152 0.00230077 -0.00107248 3.93071e-05 0.000164127 9.9392e-05 -0.000286324 -0.000151804 0.000354897 0.000681194 0.00049584 -0.000351018 -0.000302253 -0.000115139 0.000466144 0.000186185 -0.00082035 
1632.75 0 0.00016046 -0.0160658 0.000227049 -0.000205492 -0.0250517 5.30298e-05 0.000184706 -0.0273377 6.9153e-05 -0.0273085 -0.000562264 -0.00065701 0.000723659 0.00192043 0.00040932 -0.000125149 0.00234876 -0.00108052 2.58299e-05 0.000165187 9.75564e-05 -0.000306847 -0.000169627 0.000356889 0.000678995 0.000494068 -0.000332911 -0.000289391 -0.000118548 0.000424253 0.000194142 -0.000817976 
1633.1 0 0.000161356 -0.0161233 0.000224629 -0.000208102 -0.0261852 4.54318e-05 0.000231036 -0.0266674 5.63523e-05 -0.0266458 -0.000583545 -0.000698161 0.000691517 0.00182624 0.000487102 -0.000147307 0.00239392 -0.00108521 1.50231e-05 0.000167199 9.56688e-05 -0.000329085 -0.00018631 0.00035884 0.000677457 0.000491985 -0.000314116 -0.000275741 -0.000122342 0.000381755 0.000201753 -0.000815182 
1633.45 0 0.000160612 -0.0161622 0.000223022 -0.000209974 -0.0272791 3.99762e-05 0.000277616 -0.0259764 3.77906e-05 -0.0259603 -0.000607657 -0.000736645 0.000658023 0.00173016 0.000565399 -0.000169424 0.00243602 -0.00108659 6.02504e-06 0.000170025 9.59803e-05 -0.000352652 -0.000201723 0.00036097 0.000676866 0.000489078 -0.000293398 -0.000262257 -0.000126516 0.000338028 0.00021032 -0.000813133 
1633.8 0 0.000158361 -0.0161837 0.000222155 -0.000211185 -0.0283306 3.52045e-05 0.000323385 -0.0252684 1.2844e-05 -0.0252531 -0.000633346 -0.000770695 0.000626458 0.00163168 0.000640935 -0.000193643 0.00247408 -0.00108431 -9.95292e-07 0.000173865 9.87552e-05 -0.000375568 -0.000217188 0.000365043 0.000676494 0.00048531 -0.000271123 -0.000248977 -0.000129962 0.000293975 0.000220392 -0.00081176 
1634.15 0 0.000155873 -0.0161888 0.000221672 -0.000211398 -0.0293373 2.81385e-05 0.000367099 -0.0245476 -1.51426e-05 -0.0245303 -0.000658211 -0.000798419 0.000600217 0.00153186 0.000714876 -0.000222239 0.00250848 -0.00107872 -5.06201e-06 0.000177834 0.000102091 -0.000395457 -0.000232024 0.00037117 0.000675763 0.00048096 -0.00024851 -0.000235182 -0.000132254 0.000249285 0.000230838 -0.000810572 
1634.5 0 0.000153879 -0.0161772 0.000220581 -0.000210154 -0.0303015 1.73321e-05 0.000407273 -0.0238154 -4.34845e-05 -0.0237961 -0.000680354 -0.00081892 0.00058009 0.00143108 0.000788432 -0.000252872 0.00254071 -0.00107113 -3.69475e-06 0.000181357 0.000104085 -0.000412045 -0.000245325 0.000376775 0.000674788 0.000476246 -0.000226549 -0.000220328 -0.000133409 0.000203565 0.000240204 -0.00080894 
1634.85 0 0.000152755 -0.0161488 0.000218396 -0.000207572 -0.0312269 4.53212e-06 0.000442776 -0.0230696 -7.12188e-05 -0.0230494 -0.000699001 -0.000832253 0.000565962 0.00132912 0.000862216 -0.000282275 0.00257064 -0.00106367 4.78219e-06 0.000184506 0.000103923 -0.000426426 -0.000256728 0.00038097 0.000673164 0.00047157 -0.000204969 -0.000205321 -0.000133568 0.00015768 0.000248956 -0.00080505 
1635.2 0 0.000152994 -0.0161048 0.000215468 -0.000204729 -0.0321115 -7.43226e-06 0.000474385 -0.0223083 -9.85237e-05 -0.0222888 -0.000715284 -0.000839545 0.000557103 0.00122693 0.000936931 -0.000309997 0.0025982 -0.00105801 1.91475e-05 0.000186556 0.000102706 -0.000438341 -0.000265605 0.000385473 0.000670355 0.000466535 -0.000183301 -0.000191091 -0.000133198 0.000112881 0.000258069 -0.000798475 
1635.55 0 0.000154443 -0.0160456 0.000211854 -0.00020157 -0.0329513 -1.90318e-05 0.00050312 -0.0215327 -0.000125751 -0.0215162 -0.000730861 -0.000842716 0.000552102 0.00112593 0.00101129 -0.000337062 0.00262552 -0.00105319 3.76199e-05 0.000186155 0.000101655 -0.000446332 -0.000272109 0.000391211 0.000666155 0.000460426 -0.000160875 -0.000177619 -0.000133076 6.98853e-05 0.000266855 -0.000790657 
1635.9 0 0.000156519 -0.0159716 0.000207364 -0.00019753 -0.0337464 -3.24968e-05 0.000530276 -0.0207466 -0.000153411 -0.0207349 -0.000745207 -0.000844695 0.000547956 0.00102452 0.00108382 -0.000363984 0.00265417 -0.00104777 5.89795e-05 0.000183873 0.000101392 -0.000452069 -0.000277384 0.000397359 0.000661165 0.000452753 -0.000136909 -0.000163955 -0.000134214 2.90107e-05 0.000274033 -0.000781504 
1636.25 0 0.000157502 -0.015883 0.000201135 -0.000193374 -0.0344993 -4.86689e-05 0.00055777 -0.0199511 -0.000182092 -0.0199469 -0.000758477 -0.000848645 0.000541988 0.000920095 0.00115521 -0.000390556 0.00268277 -0.00104144 8.2419e-05 0.000181985 0.000102477 -0.000457851 -0.000281811 0.000402041 0.000657218 0.000442918 -0.000111257 -0.00014894 -0.000136816 -9.3829e-06 0.000279863 -0.000769705 
1636.6 0 0.000156883 -0.0157794 0.000193324 -0.000189843 -0.0352113 -6.79325e-05 0.000587165 -0.0191459 -0.000212996 -0.0191523 -0.0007726 -0.000857391 0.00053383 0.000811736 0.00122668 -0.000416675 0.00270754 -0.00103431 0.000107097 0.000181192 0.000105781 -0.000463228 -0.000284749 0.000403584 0.000656107 0.000431092 -8.48631e-05 -0.000132322 -0.00013959 -4.55691e-05 0.000285231 -0.000755462 
1636.95 0 0.000155012 -0.0156601 0.000185707 -0.000186794 -0.0358834 -9.01737e-05 0.000618474 -0.0183294 -0.00024763 -0.0183512 -0.000788513 -0.000872043 0.000523457 0.000699971 0.00129837 -0.000442061 0.0027246 -0.00102508 0.000131596 0.000179865 0.000110952 -0.000467067 -0.00028596 0.000402689 0.000658979 0.000417626 -5.88867e-05 -0.0001139 -0.000141677 -8.07818e-05 0.000290408 -0.000739148 
1637.3 0 0.000151492 -0.0155254 0.000179167 -0.000183468 -0.0365171 -0.00011553 0.000651017 -0.0175001 -0.000286186 -0.0175455 -0.000804999 -0.000890644 0.000511928 0.000585747 0.00136977 -0.000466956 0.00273457 -0.00101231 0.000155761 0.000174789 0.000116876 -0.000468164 -0.00028533 0.000401049 0.000665067 0.000403284 -3.39293e-05 -9.40823e-05 -0.000144262 -0.000117731 0.000296052 -0.000721259 
1637.65 0 0.000146621 -0.0153757 0.000172996 -0.000179769 -0.0371135 -0.000142578 0.000683807 -0.0166583 -0.000326737 -0.0167361 -0.00081751 -0.00090943 0.000501315 0.000470701 0.00143929 -0.000490453 0.00274228 -0.000997307 0.000179121 0.000163906 0.000123543 -0.000466505 -0.000283381 0.000398261 0.000671908 0.000389417 -1.04339e-05 -7.44821e-05 -0.000147032 -0.000157606 0.000302656 -0.000703709 
1638 0 0.0001414 -0.0152117 0.000166823 -0.000175443 -0.0376719 -0.000169081 0.000715349 -0.0158063 -0.000365143 -0.0159212 -0.000822774 -0.00092503 0.000493699 0.000358212 0.00150258 -0.000510319 0.00274971 -0.00098183 0.000199567 0.000148364 0.000131077 -0.000462978 -0.000281162 0.000393835 0.000677847 0.000376376 1.19455e-05 -5.58637e-05 -0.00014873 -0.000198953 0.000309296 -0.000687525 
1638.35 0 0.000135692 -0.0150336 0.000161365 -0.000168684 -0.0381897 -0.000195198 0.000744902 -0.0149467 -0.000399834 -0.0150992 -0.000820082 -0.000936387 0.000490296 0.00025015 0.00155738 -0.000524655 0.00275487 -0.000967113 0.000215501 0.000129643 0.000138763 -0.000458214 -0.000278005 0.000388717 0.000682508 0.000364175 3.41895e-05 -3.84685e-05 -0.000150006 -0.000241576 0.000314499 -0.000670676 
1638.7 0 0.000128599 -0.0148413 0.000157311 -0.000160492 -0.0386634 -0.000222004 0.000772745 -0.014081 -0.000432393 -0.0142713 -0.000811185 -0.000944495 0.000491116 0.000145169 0.0016073 -0.000532801 0.00275478 -0.000954524 0.00022623 0.000108025 0.000145764 -0.000453547 -0.000273428 0.000383607 0.000687187 0.000352388 5.59531e-05 -2.35624e-05 -0.000151832 -0.000285583 0.000318879 -0.000651763 
1639.05 0 0.000120934 -0.0146347 0.000154694 -0.000153567 -0.0390939 -0.000249488 0.000797829 -0.0132088 -0.00046224 -0.0134402 -0.000799478 -0.000949941 0.000495329 4.29326e-05 0.00165486 -0.000536528 0.00274826 -0.000944135 0.000231578 8.54865e-05 0.000152201 -0.000450859 -0.000267642 0.000377 0.000691927 0.000339679 7.6179e-05 -1.21112e-05 -0.000154001 -0.000330053 0.000324201 -0.000631861 
1639.4 0 0.000114304 -0.0144154 0.000152355 -0.000147389 -0.0394845 -0.000276469 0.00081789 -0.0123277 -0.00048675 -0.0126063 -0.000786369 -0.000952647 0.000500801 -5.63979e-05 0.00169872 -0.000539606 0.00273769 -0.00093432 0.000233998 6.34675e-05 0.000157445 -0.00044922 -0.000260824 0.000367408 0.000695826 0.000325799 9.54427e-05 -3.87737e-06 -0.000156762 -0.000374108 0.000330689 -0.000611749 
1639.75 0 0.00010822 -0.0141844 0.000148444 -0.00014021 -0.0398357 -0.000302082 0.000831901 -0.0114362 -0.00050522 -0.0117692 -0.000773236 -0.000953214 0.000506512 -0.000152838 0.00173755 -0.00054516 0.0027257 -0.000923888 0.000239154 4.01464e-05 0.000159279 -0.000446042 -0.000251742 0.00035466 0.000697839 0.000310961 0.000114468 1.56923e-06 -0.000160408 -0.00041644 0.000337072 -0.000591243 
1640.1 0 0.000101789 -0.0139418 0.000142978 -0.000131396 -0.0401464 -0.000326404 0.000840449 -0.0105345 -0.00052101 -0.010929 -0.0007621 -0.000952501 0.000512346 -0.000245569 0.00177131 -0.000554106 0.00271459 -0.000912032 0.000251294 1.37551e-05 0.000157112 -0.000440805 -0.00023967 0.00034008 0.000696137 0.000293804 0.000132725 4.34023e-06 -0.00016459 -0.000456514 0.000342432 -0.000570011 
1640.45 0 9.52826e-05 -0.0136882 0.000136564 -0.00012147 -0.0404152 -0.00034783 0.000843863 -0.00962622 -0.00053561 -0.0100874 -0.000752651 -0.000949697 0.000515522 -0.000336135 0.00179949 -0.000565501 0.00270547 -0.000897063 0.000269195 -1.56739e-05 0.000152248 -0.000433828 -0.000226718 0.00032578 0.000690399 0.000273728 0.000150727 4.8895e-06 -0.000169535 -0.000494875 0.000346879 -0.000547807 
1640.8 0 8.81521e-05 -0.0134229 0.000128973 -0.000112141 -0.0406424 -0.000365986 0.00084215 -0.00871643 -0.000546795 -0.0092468 -0.00074495 -0.000944054 0.000514257 -0.000427179 0.00182111 -0.000576434 0.00269487 -0.000878198 0.000290996 -4.78741e-05 0.000144703 -0.000425689 -0.000213908 0.000312427 0.000682146 0.000252413 0.000169999 4.64276e-06 -0.000176413 -0.00053281 0.000349725 -0.0005255 
1641.15 0 7.96877e-05 -0.0131454 0.00012109 -0.000104413 -0.0408305 -0.000383328 0.000835565 -0.00780653 -0.000554334 -0.00840658 -0.000740537 -0.000938452 0.000511271 -0.00051795 0.00183595 -0.000583837 0.00267901 -0.000856843 0.000316612 -8.35269e-05 0.000134089 -0.000417494 -0.000201055 0.000298624 0.00067258 0.000231924 0.000190708 4.31268e-06 -0.00018551 -0.000570812 0.000349944 -0.00050413 
1641.5 0 7.02615e-05 -0.0128558 0.000114423 -9.6998e-05 -0.0409776 -0.000400033 0.000824499 -0.00689472 -0.000559865 -0.00756415 -0.000740316 -0.00093672 0.000508431 -0.00060499 0.00184614 -0.000587934 0.0026573 -0.000834146 0.000344078 -0.000121751 0.000121611 -0.000408761 -0.000187921 0.000284651 0.000662797 0.000212334 0.000211828 4.63707e-06 -0.000194869 -0.000608772 0.000348396 -0.000483393 
1641.85 0 6.05457e-05 -0.012553 0.000108767 -8.80753e-05 -0.0410793 -0.000414733 0.000809048 -0.00598089 -0.000564984 -0.00671971 -0.000743678 -0.000939318 0.000503422 -0.000686596 0.00185354 -0.000590907 0.00263258 -0.000810096 0.000371421 -0.000160478 0.000109178 -0.000399256 -0.000174284 0.000271996 0.000652577 0.000192601 0.000232847 6.98921e-06 -0.000201877 -0.000646599 0.000346065 -0.000463198 
1642.2 0 5.15216e-05 -0.0122387 0.000102612 -7.79396e-05 -0.041137 -0.00042682 0.000789823 -0.00506638 -0.000569729 -0.00587527 -0.000747669 -0.0009451 0.000495087 -0.000765523 0.00185983 -0.00059297 0.00260834 -0.000785245 0.000398822 -0.000198606 9.75096e-05 -0.000389069 -0.000160123 0.000260165 0.000641 0.000172664 0.000252592 1.08199e-05 -0.000206435 -0.000684063 0.000342393 -0.000444161 
1642.55 0 4.41431e-05 -0.0119162 9.59018e-05 -6.92034e-05 -0.041153 -0.000435735 0.000769364 -0.00415333 -0.000573747 -0.00503294 -0.000748635 -0.000953982 0.000486074 -0.000845541 0.00186479 -0.000592824 0.00258469 -0.000761028 0.000425138 -0.000235894 8.70583e-05 -0.00037825 -0.000145355 0.000248133 0.000628021 0.000153684 0.000269022 1.46751e-05 -0.000210015 -0.000721462 0.000336694 -0.00042684 
1642.9 0 3.93031e-05 -0.011587 8.93516e-05 -6.37852e-05 -0.0411272 -0.000441346 0.000749587 -0.00324343 -0.000577679 -0.00419474 -0.000743829 -0.000965732 0.000479387 -0.000927086 0.00186668 -0.000588554 0.0025584 -0.000736252 0.00044963 -0.000272416 7.88221e-05 -0.000367698 -0.000130032 0.000235303 0.000614778 0.00013631 0.000281788 1.97317e-05 -0.00021218 -0.000759284 0.00032853 -0.000409641 
1643.25 0 3.72358e-05 -0.0112515 8.37973e-05 -6.10711e-05 -0.0410596 -0.000444309 0.000732297 -0.00233969 -0.000582719 -0.00336098 -0.000733508 -0.000978527 0.000476282 -0.00100922 0.00186597 -0.000579734 0.00252826 -0.000707218 0.000472789 -0.000308783 7.26495e-05 -0.000357406 -0.000114469 0.00022165 0.000602296 0.000120706 0.000292687 2.71364e-05 -0.000212 -0.000797113 0.000318725 -0.000390894 
1643.6 0 3.63271e-05 -0.0109101 7.95887e-05 -5.94909e-05 -0.0409495 -0.000446579 0.000719128 -0.00144719 -0.000586582 -0.00253215 -0.000720729 -0.000990194 0.000474252 -0.00109192 0.00186351 -0.000569454 0.00249679 -0.000673612 0.000492781 -0.000345431 6.82113e-05 -0.000348362 -9.91263e-05 0.00020803 0.000589967 0.000107356 0.000303046 3.62329e-05 -0.000210346 -0.000834083 0.000308325 -0.000370134 
1643.95 0 3.47733e-05 -0.0105642 7.4913e-05 -5.71068e-05 -0.0407967 -0.0004527 0.000708846 -0.000568987 -0.000585718 -0.00171071 -0.000708427 -0.000999449 0.000470265 -0.00117615 0.00185964 -0.000560238 0.00246736 -0.000638107 0.000508919 -0.000382672 6.60333e-05 -0.000342227 -8.38339e-05 0.000194511 0.000576528 9.59496e-05 0.000313379 4.56955e-05 -0.000207835 -0.000870571 0.000298202 -0.000348388 
1644.3 0 3.42055e-05 -0.0102149 6.78845e-05 -5.32551e-05 -0.0406026 -0.00046455 0.000698008 0.000292421 -0.000580146 -0.000898235 -0.000698339 -0.00100474 0.000464578 -0.00126478 0.00185503 -0.000552255 0.00244055 -0.000602681 0.00052417 -0.000419221 6.63903e-05 -0.000338863 -6.85045e-05 0.000180688 0.000561389 8.53299e-05 0.000324221 5.52328e-05 -0.000204511 -0.000906886 0.000289052 -0.000326531 
1644.65 0 3.69803e-05 -0.00986359 5.79759e-05 -4.88724e-05 -0.0403704 -0.000477112 0.000684053 0.00113466 -0.000571502 -9.33849e-05 -0.000692504 -0.00100549 0.000457342 -0.00135815 0.00184972 -0.000545208 0.0024137 -0.000569274 0.000542034 -0.000450834 6.78988e-05 -0.000337316 -5.33907e-05 0.000166543 0.000544612 7.47651e-05 0.000336063 6.53055e-05 -0.000200068 -0.000943004 0.000280515 -0.000303639 
1645 0 4.2217e-05 -0.00951105 4.46477e-05 -4.43635e-05 -0.0401031 -0.00048425 0.000669341 0.0019584 -0.000560192 0.000704307 -0.000691216 -0.00100338 0.000446472 -0.00145336 0.00184267 -0.000538644 0.00238598 -0.000537725 0.000563269 -0.000474087 6.89971e-05 -0.000337121 -3.90524e-05 0.000153035 0.000525822 6.36424e-05 0.000348027 7.53988e-05 -0.000193558 -0.000978364 0.000272108 -0.000278419 
1645.35 0 4.78541e-05 -0.00915628 2.85722e-05 -4.03427e-05 -0.0398033 -0.000488134 0.000659864 0.00276564 -0.000546742 0.00149192 -0.000690388 -0.000998456 0.000431574 -0.00154822 0.00183369 -0.000532219 0.00235802 -0.000506694 0.00058595 -0.000489661 7.0688e-05 -0.000337108 -2.4927e-05 0.000140281 0.000505342 5.16716e-05 0.000358512 8.49223e-05 -0.000185845 -0.00101185 0.00026466 -0.00025124 
1645.7 0 5.43207e-05 -0.00879757 1.13381e-05 -3.60407e-05 -0.0394734 -0.000497331 0.000657558 0.00355618 -0.000532827 0.00226688 -0.000684889 -0.000989465 0.000414507 -0.00164225 0.00182261 -0.000525767 0.0023299 -0.000477531 0.000608083 -0.000499219 7.48562e-05 -0.000336002 -1.00257e-05 0.000127508 0.000484964 4.04813e-05 0.000366362 9.46794e-05 -0.000179368 -0.0010439 0.000258124 -0.000223506 
1646.05 0 6.2485e-05 -0.00843456 -6.56362e-06 -2.97931e-05 -0.0391138 -0.000515472 0.000659339 0.00432909 -0.000520195 0.00302771 -0.000673013 -0.000978447 0.00039735 -0.00173668 0.00180809 -0.000518707 0.00230115 -0.00045195 0.000629679 -0.000502544 8.03536e-05 -0.000334759 5.15459e-06 0.000115166 0.000465848 3.24053e-05 0.000371428 0.000105508 -0.000174648 -0.00107571 0.000251366 -0.000196304 
1646.4 0 7.05768e-05 -0.00806731 -2.52347e-05 -2.22114e-05 -0.0387255 -0.000539828 0.000662564 0.00508539 -0.000509214 0.00377492 -0.000655048 -0.000967838 0.000380981 -0.00183301 0.0017887 -0.000511071 0.00227062 -0.000428764 0.000651948 -0.000500008 8.4209e-05 -0.000336104 1.98861e-05 0.000103631 0.00044581 2.75919e-05 0.000374825 0.00011695 -0.000170378 -0.00110677 0.000243795 -0.000169696 
1646.75 0 7.67216e-05 -0.00769582 -4.43246e-05 -1.47706e-05 -0.0383102 -0.000568435 0.000666292 0.00582747 -0.000501156 0.00451095 -0.000632039 -0.000956512 0.000365407 -0.00193186 0.00176348 -0.000502145 0.00223636 -0.00040598 0.000675074 -0.000494757 8.51771e-05 -0.000341202 3.41236e-05 9.23505e-05 0.000422952 2.39002e-05 0.000376744 0.000128307 -0.000166251 -0.00113616 0.000236065 -0.000143285 
1647.1 0 8.02536e-05 -0.00732058 -6.32434e-05 -8.21784e-06 -0.0378659 -0.000600025 0.000669788 0.00655635 -0.000497753 0.00523601 -0.000607161 -0.000942346 0.000350431 -0.00203148 0.00173132 -0.000490722 0.00219683 -0.000384743 0.000698815 -0.000490315 8.34465e-05 -0.000348006 4.799e-05 8.12289e-05 0.000397871 1.94518e-05 0.000377114 0.000139195 -0.000162991 -0.00116372 0.000229057 -0.000117762 
1647.45 0 8.13026e-05 -0.00694226 -8.19563e-05 -2.797e-06 -0.0373873 -0.000631924 0.000671298 0.0072704 -0.000498994 0.00594711 -0.000582834 -0.000925393 0.000335115 -0.00212648 0.00169329 -0.000476943 0.00215195 -0.000367034 0.000721957 -0.000489352 8.04891e-05 -0.000353048 6.15537e-05 7.05695e-05 0.000370815 1.44278e-05 0.00037778 0.000148907 -0.000160709 -0.00118923 0.00022299 -9.44802e-05 
1647.8 0 8.11631e-05 -0.00656152 -0.000100672 1.9248e-06 -0.0368735 -0.000661046 0.000668616 0.00796485 -0.000503365 0.00664112 -0.000559023 -0.000907644 0.000318808 -0.0022129 0.00165199 -0.000463174 0.00210221 -0.000351559 0.000742228 -0.000492035 7.67167e-05 -0.000355346 7.48055e-05 6.00164e-05 0.000341373 9.39173e-06 0.000380444 0.000156804 -0.00015887 -0.00121243 0.000217659 -7.42524e-05 
1648.15 0 8.07833e-05 -0.00618041 -0.000118887 6.30136e-06 -0.0363287 -0.000687333 0.000662415 0.00863784 -0.000509343 0.00731699 -0.00053473 -0.000890517 0.000302012 -0.00229051 0.00160803 -0.000450448 0.002048 -0.000336752 0.000758816 -0.000495775 7.17896e-05 -0.000356801 8.77521e-05 4.93799e-05 0.000309826 3.72e-06 0.000385548 0.000162473 -0.000157001 -0.00123342 0.00021291 -5.61902e-05 
1648.5 0 8.21828e-05 -0.00580094 -0.000136013 1.11301e-05 -0.0357557 -0.000713947 0.000653069 0.00929293 -0.000515011 0.00797588 -0.000509968 -0.00087446 0.000285632 -0.00236123 0.00156218 -0.000438344 0.00198972 -0.000323216 0.000771913 -0.000498476 6.72981e-05 -0.000357738 9.97689e-05 3.85085e-05 0.000277993 -3.20871e-06 0.000391768 0.000167265 -0.000154483 -0.00125249 0.000209257 -3.79161e-05 
1648.85 0 8.68556e-05 -0.00542391 -0.000151976 1.72724e-05 -0.0351556 -0.000741468 0.000638033 0.00993191 -0.000518921 0.00862018 -0.00048753 -0.000858616 0.000269849 -0.0024282 0.00151532 -0.000427498 0.00192815 -0.000311631 0.000782993 -0.000499469 6.34885e-05 -0.000357021 0.0001101 2.76051e-05 0.000247393 -1.14661e-05 0.000397404 0.000173512 -0.000150745 -0.00127143 0.000206676 -1.83484e-05 
1649.2 0 9.33924e-05 -0.00505018 -0.000167023 2.39978e-05 -0.0345282 -0.000769902 0.000617189 0.0105534 -0.000521328 0.00925037 -0.000468304 -0.00084158 0.0002541 -0.00249166 0.00146723 -0.00041755 0.00186521 -0.000302381 0.000793149 -0.000498344 5.90029e-05 -0.0003544 0.000118394 1.72449e-05 0.000217779 -2.07131e-05 0.000401308 0.000181313 -0.000145853 -0.00129161 0.00020465 1.29957e-06 
1649.55 0 9.99368e-05 -0.00467906 -0.000180834 3.02952e-05 -0.033873 -0.000801882 0.000593727 0.0111546 -0.000524473 0.00986348 -0.000449748 -0.000823466 0.00023821 -0.00255049 0.00141808 -0.000407733 0.00180228 -0.000294659 0.000801926 -0.00049472 5.40231e-05 -0.000350563 0.000126209 6.87927e-06 0.000189308 -3.16545e-05 0.00040215 0.000189621 -0.000140503 -0.00131219 0.000203312 1.95536e-05 
1649.9 0 0.000105227 -0.00430916 -0.000193033 3.53951e-05 -0.0331931 -0.000839335 0.000570714 0.011732 -0.000533873 0.0104568 -0.00043011 -0.000803982 0.000221333 -0.00260505 0.00136874 -0.000398186 0.00173785 -0.000286868 0.000808422 -0.000489179 5.02397e-05 -0.000348853 0.000134757 -4.73108e-06 0.000162282 -4.46702e-05 0.00040003 0.000198625 -0.000136114 -0.00133171 0.000202603 3.69834e-05 
1650.25 0 0.000108775 -0.00394061 -0.000204749 3.9175e-05 -0.0324939 -0.000879424 0.000549782 0.0122852 -0.000553663 0.01103 -0.000409335 -0.000782714 0.000202296 -0.00265649 0.00132035 -0.000387464 0.00166917 -0.00027871 0.000812127 -0.0004813 4.83813e-05 -0.000352266 0.000143109 -1.82602e-05 0.00013577 -5.7677e-05 0.000397054 0.000209184 -0.000133346 -0.00134957 0.000201022 5.49643e-05 
1650.6 0 0.000110796 -0.00357381 -0.000217225 4.16841e-05 -0.0317798 -0.000916605 0.000531112 0.0128149 -0.000581978 0.0115847 -0.000388539 -0.000760639 0.000182014 -0.00270609 0.00127367 -0.000372228 0.00159495 -0.000270325 0.000813066 -0.000468579 4.72429e-05 -0.000359566 0.000150909 -3.31104e-05 0.000108744 -6.9675e-05 0.000395047 0.000220486 -0.000131074 -0.00136576 0.000197063 7.38707e-05 
1650.95 0 0.000111938 -0.00320904 -0.000230218 4.3647e-05 -0.0310513 -0.000948699 0.000514185 0.0133225 -0.000614405 0.0121214 -0.00036939 -0.000738937 0.000163928 -0.00275307 0.00122761 -0.00035134 0.00151701 -0.000261359 0.000811989 -0.000450444 4.61935e-05 -0.000367977 0.000158974 -4.73008e-05 8.05757e-05 -8.12613e-05 0.000395047 0.000231358 -0.000128523 -0.00138096 0.000191224 9.27828e-05 
1651.3 0 0.000111754 -0.00284624 -0.000242022 4.6489e-05 -0.0303036 -0.000977085 0.000499241 0.0138099 -0.000648509 0.0126371 -0.000351929 -0.000719909 0.000150078 -0.00279755 0.00118079 -0.000327742 0.00143945 -0.000251664 0.000811517 -0.000430479 4.46502e-05 -0.000374562 0.000168361 -5.95809e-05 5.11665e-05 -9.21276e-05 0.000396171 0.000242542 -0.000126775 -0.00139528 0.000183346 0.000111629 
1651.65 0 0.000109078 -0.00248423 -0.000252043 4.96284e-05 -0.0295329 -0.00100372 0.000486043 0.0142768 -0.000684244 0.0131303 -0.000336693 -0.000706165 0.00013955 -0.00284127 0.00113351 -0.00030454 0.00136323 -0.000240248 0.000814043 -0.000411525 4.18622e-05 -0.000378182 0.000179663 -7.09185e-05 2.12671e-05 -0.00010227 0.000396847 0.000254458 -0.000126147 -0.00140768 0.00017246 0.000131565 
1652 0 0.000103554 -0.00212225 -0.000260116 5.14606e-05 -0.0287408 -0.00102844 0.000471272 0.0147224 -0.000721566 0.013603 -0.000323558 -0.000695899 0.000131573 -0.00288455 0.00108678 -0.000283576 0.00128586 -0.00022554 0.00081792 -0.000393702 3.68313e-05 -0.000380105 0.000191851 -8.26757e-05 -7.33216e-06 -0.000112124 0.00039745 0.000265381 -0.000125679 -0.00141764 0.000159924 0.000152961 
1652.35 0 9.56913e-05 -0.00176141 -0.00026644 5.21714e-05 -0.0279304 -0.00104851 0.000452708 0.0151493 -0.000759115 0.014058 -0.000311416 -0.000685481 0.000125632 -0.00292723 0.00104015 -0.000266203 0.00120436 -0.000208458 0.000819439 -0.000376261 2.81847e-05 -0.000381238 0.000203624 -9.61226e-05 -3.28905e-05 -0.00012025 0.000397086 0.000274412 -0.000124154 -0.00142612 0.000147706 0.000175179 
1652.7 0 8.68962e-05 -0.00140343 -0.000272144 5.25386e-05 -0.0271024 -0.00106058 0.000431435 0.0155602 -0.000793319 0.0144966 -0.000298427 -0.000674026 0.000121758 -0.0029701 0.000992911 -0.000251953 0.00111751 -0.000190914 0.000818072 -0.000357659 1.60405e-05 -0.000382028 0.000214478 -0.000111001 -5.56724e-05 -0.000125258 0.000395446 0.000281797 -0.000121234 -0.00143457 0.000135005 0.000197452 
1653.05 0 7.82903e-05 -0.00104949 -0.00027844 5.32748e-05 -0.0262559 -0.00106506 0.000410028 0.0159536 -0.000820735 0.0149181 -0.000279996 -0.000662228 0.000120102 -0.00301314 0.000945294 -0.000238963 0.00102554 -0.000174657 0.000816436 -0.000337293 2.596e-06 -0.000382214 0.000224669 -0.000124276 -7.69511e-05 -0.000127259 0.000394274 0.000287786 -0.000118107 -0.00144386 0.000120212 0.000218461 
1653.4 0 6.93415e-05 -0.000699846 -0.000285767 5.49018e-05 -0.0253911 -0.00106685 0.000389742 0.0163261 -0.00084233 0.0153193 -0.000252663 -0.000650357 0.000118691 -0.00305541 0.00089711 -0.00022628 0.000928967 -0.00016125 0.000817028 -0.000314246 -1.04573e-05 -0.000382138 0.000234889 -0.000134781 -9.65652e-05 -0.00012694 0.000393615 0.000292891 -0.000115653 -0.00145284 0.000104256 0.000236909 
1653.75 0 5.83994e-05 -0.000354025 -0.000293899 5.72423e-05 -0.0245112 -0.00106994 0.000368458 0.0166773 -0.000861563 0.0156991 -0.000218139 -0.000638526 0.000113591 -0.00309566 0.000848218 -0.000212576 0.000827496 -0.000150688 0.000819937 -0.000288024 -2.33144e-05 -0.000382945 0.000245418 -0.0001448 -0.000113528 -0.0001253 0.00039335 0.000297013 -0.000112887 -0.0014596 8.89443e-05 0.000254394 
1654.1 0 4.41221e-05 -1.21793e-05 -0.000302569 6.02687e-05 -0.0236205 -0.0010737 0.000343702 0.0170087 -0.00088075 0.0160592 -0.000180033 -0.000626547 0.000103094 -0.00313317 0.000800093 -0.000195183 0.000723131 -0.000140625 0.0008217 -0.000259929 -3.69543e-05 -0.000384718 0.000256382 -0.000155981 -0.00012842 -0.000124785 0.00039388 0.000300672 -0.000108494 -0.00146476 7.49935e-05 0.000273172 
1654.45 0 2.66513e-05 0.00032516 -0.000311159 6.36134e-05 -0.0227218 -0.00107716 0.000314221 0.0173208 -0.000899818 0.0164026 -0.000139492 -0.000613248 8.98238e-05 -0.00316646 0.000753827 -0.000173188 0.000619353 -0.000129509 0.000820773 -0.000232495 -5.18199e-05 -0.000386747 0.000266798 -0.000168406 -0.000142927 -0.000126698 0.000395774 0.000305181 -0.000103225 -0.00146815 6.23203e-05 0.000292473 
1654.8 0 8.29819e-06 0.000657796 -0.000318467 6.70607e-05 -0.0218163 -0.00108167 0.000280711 0.0176147 -0.000915868 0.0167329 -9.72218e-05 -0.00059858 7.79645e-05 -0.00319362 0.00070903 -0.000147608 0.00051659 -0.000117908 0.000818817 -0.000207426 -6.75071e-05 -0.000388654 0.000275903 -0.00018182 -0.000157725 -0.000129993 0.000397968 0.000309736 -9.78027e-05 -0.0014692 4.97142e-05 0.00031131 
1655.15 0 -9.5056e-06 0.000985322 -0.000323993 7.14091e-05 -0.0209028 -0.00108766 0.000243931 0.0178917 -0.000927007 0.017051 -5.48015e-05 -0.000583195 7.03434e-05 -0.00321551 0.000666898 -0.000119519 0.000415624 -0.000106211 0.000816625 -0.000183134 -8.25932e-05 -0.00039073 0.000285659 -0.000195556 -0.000172383 -0.000133346 0.000399045 0.000312574 -9.20767e-05 -0.00146911 3.61757e-05 0.000330061 
1655.5 0 -2.69322e-05 0.00130739 -0.000327832 7.74307e-05 -0.0199781 -0.00109245 0.000202804 0.0181517 -0.000935283 0.0173541 -1.29812e-05 -0.000566853 6.7225e-05 -0.00323533 0.000630313 -8.94968e-05 0.00031792 -9.41345e-05 0.000814753 -0.000159946 -9.64001e-05 -0.000392784 0.000296367 -0.000209989 -0.000185238 -0.000135139 0.00039888 0.000313429 -8.58149e-05 -0.00146852 2.15903e-05 0.000348679 
1655.85 0 -4.43064e-05 0.00162484 -0.00032961 8.48249e-05 -0.0190419 -0.00109258 0.000157264 0.018392 -0.000942007 0.0176389 2.7942e-05 -0.000549284 6.69437e-05 -0.00325603 0.000598506 -5.81922e-05 0.000222538 -7.9978e-05 0.0008135 -0.000141157 -0.000109566 -0.000393486 0.000304778 -0.000226288 -0.000195175 -0.000133936 0.00039667 0.000313703 -7.89031e-05 -0.00146791 6.65827e-06 0.000366545 
1656.2 0 -6.14876e-05 0.0019381 -0.000330277 9.2872e-05 -0.0180981 -0.0010869 0.000109222 0.0186099 -0.000946931 0.0179028 6.91903e-05 -0.00052937 6.92141e-05 -0.00327762 0.000567786 -2.67757e-05 0.000127382 -6.30509e-05 0.000811784 -0.000128383 -0.000122208 -0.000393766 0.000309661 -0.000243717 -0.000202958 -0.000130783 0.000392529 0.000315336 -7.14087e-05 -0.00146707 -7.98367e-06 0.000384108 
1656.55 0 -7.81528e-05 0.00224485 -0.00033152 0.000101132 -0.0171496 -0.00107602 6.16051e-05 0.0188074 -0.000950895 0.0181435 0.000111255 -0.000504879 7.54468e-05 -0.00329802 0.000536067 4.13226e-06 3.15324e-05 -4.52004e-05 0.000809302 -0.000120679 -0.000134465 -0.00039518 0.000312646 -0.000260405 -0.000210483 -0.000127327 0.000388573 0.000319147 -6.25993e-05 -0.00146442 -2.19283e-05 0.000402068 
1656.9 0 -9.44036e-05 0.00254251 -0.000333139 0.000109822 -0.0161957 -0.00106 1.74386e-05 0.0189869 -0.000954649 0.0183599 0.000152545 -0.000474633 8.60306e-05 -0.00331518 0.000500892 3.26623e-05 -6.43402e-05 -2.9323e-05 0.000807805 -0.000116837 -0.000146321 -0.000396466 0.000314503 -0.000276637 -0.000220034 -0.00012436 0.000386346 0.000323878 -5.20651e-05 -0.00145868 -3.53157e-05 0.000419905 
1657.25 0 -0.000110259 0.00283034 -0.000333242 0.000119333 -0.0152381 -0.00103766 -2.34757e-05 0.0191477 -0.000957283 0.0185523 0.000191361 -0.000439639 9.78097e-05 -0.00332819 0.000459194 5.60217e-05 -0.000159361 -1.73868e-05 0.000806832 -0.00011805 -0.000156999 -0.000396799 0.000314752 -0.000293684 -0.00023227 -0.000122693 0.000386064 0.000328099 -4.0274e-05 -0.00144982 -4.92635e-05 0.000436221 
1657.6 0 -0.00012538 0.00310807 -0.000331342 0.000128633 -0.0142799 -0.00100872 -6.28188e-05 0.0192878 -0.000957237 0.0187203 0.000225557 -0.000400728 0.000106862 -0.00333527 0.000409633 7.42298e-05 -0.000251573 -9.4066e-06 0.000802471 -0.000125724 -0.000166826 -0.000397564 0.000312727 -0.000312041 -0.000246095 -0.00012199 0.000386915 0.000332092 -2.83521e-05 -0.00143816 -6.39708e-05 0.000449958 
1657.95 0 -0.000139712 0.00337514 -0.000328558 0.000137173 -0.0133236 -0.000976954 -0.000101087 0.0194056 -0.000954443 0.0188637 0.000252995 -0.000357573 0.000112391 -0.00333373 0.000354579 9.05296e-05 -0.000338174 -5.30519e-06 0.000791222 -0.000137701 -0.000176065 -0.000399103 0.000308529 -0.000331406 -0.000260678 -0.000119838 0.000387587 0.000336817 -1.63592e-05 -0.00142362 -7.75091e-05 0.000461207 
1658.3 0 -0.000152505 0.00363182 -0.000325538 0.000145659 -0.0123701 -0.000946849 -0.000138151 0.0194993 -0.000949324 0.0189819 0.000273832 -0.000311054 0.000116328 -0.00332473 0.000297514 0.000106566 -0.000417374 -3.69048e-06 0.000772624 -0.00015033 -0.000185488 -0.000399995 0.000303756 -0.00035144 -0.000275853 -0.000115363 0.000387218 0.000341817 -3.38154e-06 -0.00140695 -8.82572e-05 0.000470529 
1658.65 0 -0.000163792 0.00388049 -0.000321708 0.000154508 -0.0114195 -0.000918253 -0.000172211 0.0195684 -0.00093997 0.0190762 0.000290144 -0.000262777 0.000120037 -0.00331145 0.000239827 0.000120287 -0.000488064 -3.5527e-06 0.000748302 -0.000161976 -0.000196423 -0.000398964 0.000300142 -0.000372231 -0.000290574 -0.000110418 0.000385257 0.000345436 9.81991e-06 -0.00138897 -9.6422e-05 0.000478575 
1659 0 -0.000174445 0.00412378 -0.000316996 0.000163343 -0.0104736 -0.000889198 -0.00020137 0.0196155 -0.000925311 0.0191501 0.000303251 -0.000212844 0.000123038 -0.00329619 0.00018275 0.00013029 -0.000551901 -5.76473e-06 0.000720569 -0.000171822 -0.000208683 -0.000396197 0.000297867 -0.000392971 -0.000303535 -0.000106393 0.000381202 0.000346155 2.20115e-05 -0.00137011 -0.000103356 0.000486261 
1659.35 0 -0.000184914 0.00436291 -0.000311601 0.000171391 -0.00953368 -0.000859746 -0.000225199 0.0196463 -0.000905859 0.0192056 0.000313966 -0.000160893 0.000125351 -0.0032795 0.000128821 0.000137478 -0.000612296 -1.01554e-05 0.000690779 -0.000179172 -0.000220303 -0.000392443 0.000295201 -0.00041336 -0.000314839 -0.00010299 0.000375599 0.000343627 3.27927e-05 -0.00135216 -0.00011029 0.000493849 
1659.7 0 -0.000195478 0.00459796 -0.000304759 0.00017861 -0.00860072 -0.000832068 -0.000247175 0.0196645 -0.00088257 0.019244 0.000324962 -0.000106534 0.000126604 -0.00326174 8.00859e-05 0.000143506 -0.000670604 -1.52325e-05 0.000660039 -0.000185199 -0.000229756 -0.00038959 0.000291493 -0.000435071 -0.00032448 -9.98665e-05 0.000368154 0.000339196 4.18432e-05 -0.00133653 -0.000117542 0.000501482 
1660.05 0 -0.00020666 0.00482669 -0.000296137 0.00018572 -0.00767505 -0.000805339 -0.000272988 0.0196722 -0.000858794 0.0192643 0.000337701 -4.98724e-05 0.000125202 -0.00324486 3.72819e-05 0.000148413 -0.000729295 -2.02287e-05 0.000630658 -0.000192138 -0.000239184 -0.000388645 0.000286919 -0.000458533 -0.000331907 -9.76539e-05 0.00035808 0.000335239 4.8656e-05 -0.00132216 -0.000124533 0.000509262 
1660.4 0 -0.000219399 0.00504739 -0.000286576 0.000192479 -0.00675409 -0.000775194 -0.000304004 0.019669 -0.000835953 0.0192631 0.000349462 7.26131e-06 0.000120462 -0.0032285 -1.26376e-06 0.000151318 -0.000790973 -2.50792e-05 0.000604054 -0.000201269 -0.000251667 -0.000388988 0.000281179 -0.000482623 -0.000337435 -9.64973e-05 0.000346502 0.000332049 5.37236e-05 -0.00130831 -0.000132136 0.000517834 
1660.75 0 -0.000232768 0.00526084 -0.000276691 0.00019833 -0.00583866 -0.000740133 -0.000336526 0.0196511 -0.000811782 0.0192382 0.00035598 6.21281e-05 0.000112956 -0.00320964 -3.76975e-05 0.000153711 -0.000855013 -3.08615e-05 0.000578614 -0.000212763 -0.000266701 -0.000390466 0.000275056 -0.00050648 -0.000341916 -9.58513e-05 0.000335528 0.000328621 5.76779e-05 -0.00129466 -0.000140976 0.000528249 
1661.1 0 -0.000244215 0.0054674 -0.0002669 0.000202504 -0.00493209 -0.000701688 -0.000366558 0.0196179 -0.000784605 0.0191918 0.000354437 0.000112001 0.00010156 -0.00318539 -7.34491e-05 0.000156238 -0.000920119 -3.88372e-05 0.000550937 -0.000226579 -0.000281424 -0.000391553 0.000269316 -0.000529408 -0.000347344 -9.55867e-05 0.000326791 0.000325197 6.06572e-05 -0.00127999 -0.000149495 0.000539447 
1661.45 0 -0.000252565 0.00566659 -0.00025782 0.000205801 -0.00403328 -0.000661109 -0.000392729 0.0195707 -0.000753969 0.0191278 0.000346217 0.000155704 8.5499e-05 -0.00315362 -0.000108724 0.000156304 -0.000984679 -4.68745e-05 0.000519452 -0.000241624 -0.000293698 -0.00039039 0.00026425 -0.000550403 -0.000355515 -9.59799e-05 0.000321054 0.000322326 6.34372e-05 -0.001263 -0.000156508 0.000550633 
1661.8 0 -0.000259005 0.00585838 -0.000250074 0.000210324 -0.00313988 -0.000620246 -0.000416124 0.0195078 -0.000722074 0.0190476 0.000335143 0.000193796 6.66512e-05 -0.00311696 -0.000142916 0.00015338 -0.00104724 -5.11701e-05 0.000484714 -0.000254801 -0.000302858 -0.000387695 0.00026048 -0.000568473 -0.000365353 -9.76281e-05 0.000317594 0.000319548 6.70913e-05 -0.00124346 -0.000163017 0.000561371 
1662.15 0 -0.000265064 0.00604234 -0.000243344 0.000215884 -0.00225241 -0.000582484 -0.000438176 0.0194272 -0.000691778 0.01895 0.000323398 0.000227619 4.75285e-05 -0.00307989 -0.000176073 0.000149292 -0.00110761 -5.15194e-05 0.000448159 -0.000262585 -0.000309268 -0.000384584 0.000258221 -0.000583569 -0.00037411 -0.00010035 0.000314587 0.000316343 7.09392e-05 -0.00122292 -0.000168988 0.000571004 
1662.5 0 -0.00027041 0.00621827 -0.000236791 0.00022212 -0.00137248 -0.000550485 -0.00045839 0.0193284 -0.000663359 0.0188342 0.000311379 0.000259426 2.90752e-05 -0.00304266 -0.000208418 0.000143315 -0.00116575 -5.07034e-05 0.000412069 -0.00026388 -0.000312906 -0.000381514 0.000256463 -0.000596164 -0.000380623 -0.000102991 0.000308939 0.000312656 7.4502e-05 -0.00120161 -0.000173204 0.00057986 
1662.85 0 -0.00027429 0.00638634 -0.000230238 0.00022959 -0.000502247 -0.000524318 -0.000475321 0.0192123 -0.000635458 0.0187014 0.000297656 0.000290696 1.16759e-05 -0.00300316 -0.000241019 0.000134289 -0.00122241 -4.96115e-05 0.000378119 -0.000259783 -0.000313402 -0.00037805 0.000253633 -0.000605906 -0.000385098 -0.000104818 0.000300307 0.000309171 7.77444e-05 -0.00117851 -0.000175439 0.000588529 
1663.2 0 -0.000277643 0.00654597 -0.000223974 0.000237475 0.000358488 -0.000502219 -0.000487527 0.0190796 -0.000607259 0.0185538 0.000280979 0.000319817 -4.29418e-06 -0.00296099 -0.000275107 0.00012309 -0.00127788 -4.7113e-05 0.000345877 -0.000251428 -0.000312371 -0.000373821 0.000249828 -0.000611936 -0.000387927 -0.000106561 0.00029096 0.000306034 7.98195e-05 -0.00115482 -0.000176283 0.000596633 
1663.55 0 -0.000282293 0.00669745 -0.000217578 0.000243413 0.00121222 -0.000481844 -0.000495555 0.0189307 -0.000579052 0.0183926 0.000264694 0.000345092 -1.84086e-05 -0.00291716 -0.000310103 0.000109234 -0.00133285 -4.243e-05 0.000314278 -0.000236926 -0.000311214 -0.000369852 0.000246081 -0.000614038 -0.000389648 -0.000109766 0.000282174 0.000302371 8.04515e-05 -0.00113164 -0.000176939 0.000603265 
1663.9 0 -0.000287722 0.00684182 -0.000211143 0.000246981 0.00205884 -0.000461524 -0.00050213 0.0187676 -0.000551358 0.0182178 0.000254414 0.000368275 -3.19144e-05 -0.00287131 -0.000344287 9.1918e-05 -0.00139034 -3.6195e-05 0.000286299 -0.000216461 -0.000310217 -0.000366251 0.000243141 -0.000614025 -0.000390802 -0.000114682 0.000274804 0.000298714 8.10141e-05 -0.0011087 -0.000178506 0.000608472 
1664.25 0 -0.000292242 0.00697849 -0.000206159 0.000249465 0.00289773 -0.000441236 -0.00050864 0.0185916 -0.000524912 0.0180295 0.000251607 0.000391725 -4.58616e-05 -0.0028209 -0.000375492 7.25206e-05 -0.00145261 -2.89774e-05 0.000265015 -0.00019438 -0.000309119 -0.000361509 0.000240966 -0.000613049 -0.000391712 -0.000120707 0.000268164 0.00029506 8.25598e-05 -0.00108484 -0.000181012 0.000613362 
1664.6 0 -0.000295239 0.00710673 -0.000202929 0.000252386 0.00372971 -0.000421546 -0.000516875 0.0184019 -0.00049996 0.0178263 0.000252975 0.000414926 -6.0544e-05 -0.0027619 -0.000402733 5.3999e-05 -0.00151807 -2.24737e-05 0.000247903 -0.000172123 -0.000307503 -0.000354917 0.000238105 -0.000610767 -0.000392525 -0.000127348 0.000260858 0.000290631 8.42405e-05 -0.00105866 -0.000184248 0.000618168 
1664.95 0 -0.000297453 0.00722659 -0.000200791 0.000257836 0.00455433 -0.000399899 -0.000528981 0.0181976 -0.000475203 0.0176072 0.000255805 0.000436077 -7.555e-05 -0.00269462 -0.000427765 3.77349e-05 -0.00158363 -2.00506e-05 0.000231071 -0.000149727 -0.000305853 -0.000347385 0.000232765 -0.00060841 -0.000392101 -0.000133739 0.00025304 0.0002848 8.47548e-05 -0.00102973 -0.000187743 0.000622597 
1665.3 0 -0.00030021 0.00733848 -0.000198923 0.000265809 0.00536979 -0.00037352 -0.000545553 0.0179785 -0.000449118 0.0173736 0.000259826 0.00045323 -8.95764e-05 -0.00262176 -0.000453474 2.25951e-05 -0.00164907 -2.29746e-05 0.000213455 -0.000128834 -0.000304457 -0.000340505 0.000225441 -0.000607364 -0.00038911 -0.000137946 0.00024528 0.000277877 8.38064e-05 -0.000997217 -0.000191167 0.000626278 
1665.65 0 -0.000304442 0.00744256 -0.000196898 0.000275713 0.00617514 -0.000343713 -0.000564661 0.0177473 -0.000423179 0.0171292 0.000264781 0.000465467 -0.000102068 -0.00254355 -0.00048154 6.88051e-06 -0.00171475 -2.93587e-05 0.000195994 -0.000108582 -0.000302348 -0.000335502 0.00021776 -0.000607473 -0.000383543 -0.000139824 0.000238333 0.000271154 8.20898e-05 -0.000961679 -0.000193784 0.000629554 
1666 0 -0.00031013 0.00753812 -0.000195552 0.000287605 0.006969 -0.000314372 -0.000583234 0.0175053 -0.000400631 0.0168756 0.000271106 0.000476247 -0.000112665 -0.00246195 -0.000512884 -1.12996e-05 -0.00177755 -3.72992e-05 0.000178753 -8.74581e-05 -0.000297081 -0.000331941 0.000209955 -0.000608029 -0.000377284 -0.000141082 0.000232999 0.000265473 8.04905e-05 -0.000925969 -0.000195307 0.00063308 
1666.35 0 -0.000316436 0.00762244 -0.000194926 0.000300092 0.00774906 -0.000285639 -0.00060129 0.0172482 -0.000383055 0.0166094 0.000282433 0.000488201 -0.000122556 -0.0023812 -0.000547639 -3.32778e-05 -0.00183563 -4.66064e-05 0.000159487 -6.35438e-05 -0.000288132 -0.000329088 0.000201955 -0.000608648 -0.000371595 -0.000143097 0.000228391 0.000260258 7.84802e-05 -0.000891991 -0.000195198 0.000637287 
1666.7 0 -0.000322558 0.00769424 -0.000193806 0.000311606 0.00851387 -0.000254172 -0.00061982 0.0169707 -0.000369276 0.0163261 0.000299944 0.000500239 -0.000133196 -0.00230276 -0.000584197 -5.89028e-05 -0.0018906 -5.86772e-05 0.000136786 -3.44432e-05 -0.000278686 -0.000326226 0.000193749 -0.000610125 -0.000365977 -0.000147066 0.000224729 0.000254085 7.5539e-05 -0.000860542 -0.000191893 0.000641768 
1667.05 0 -0.000327244 0.00775521 -0.000190487 0.000321875 0.00926133 -0.000218046 -0.000636315 0.0166737 -0.000356536 0.0160241 0.000320748 0.000512147 -0.000144928 -0.002224 -0.000620344 -8.61885e-05 -0.00194367 -7.13964e-05 0.000111385 -1.45117e-06 -0.000270839 -0.000321491 0.000185376 -0.000613115 -0.000360249 -0.000153059 0.000222523 0.000245924 7.24982e-05 -0.000831358 -0.000185154 0.00064562 
1667.4 0 -0.000329874 0.00780713 -0.000185358 0.000331642 0.0099894 -0.000178505 -0.000648545 0.0163621 -0.000342659 0.0157053 0.000341505 0.000525139 -0.000158032 -0.0021421 -0.0006539 -0.000112183 -0.00199504 -7.88775e-05 8.43048e-05 3.23471e-05 -0.000263105 -0.000314457 0.000177057 -0.000617183 -0.000355084 -0.000159997 0.000220878 0.000236852 6.86102e-05 -0.000803671 -0.000176952 0.000648725 
1667.75 0 -0.000331 0.00785017 -0.000180357 0.000341294 0.0106982 -0.000137549 -0.000657531 0.016039 -0.000328075 0.0153727 0.000360357 0.000539039 -0.000172595 -0.00205572 -0.000682464 -0.000134783 -0.00204467 -7.86016e-05 5.61724e-05 6.58341e-05 -0.000253584 -0.000306779 0.000168215 -0.000620854 -0.000350149 -0.000167506 0.0002183 0.000228708 6.24905e-05 -0.000775899 -0.00016906 0.0006513 
1668.1 0 -0.000330768 0.00788332 -0.000176938 0.000350239 0.0113893 -9.5085e-05 -0.000664745 0.0157043 -0.000314721 0.0150285 0.000377108 0.000552463 -0.000189513 -0.00196405 -0.00070553 -0.000153001 -0.00209263 -7.18424e-05 2.75755e-05 0.000100287 -0.000241977 -0.000299991 0.000158641 -0.000622011 -0.000344714 -0.000174854 0.000214827 0.000221555 5.55743e-05 -0.000746912 -0.000162524 0.00065236 
1668.45 0 -0.000328796 0.00790668 -0.000175573 0.000357655 0.0120636 -5.11575e-05 -0.000670837 0.0153562 -0.000302793 0.0146727 0.000394329 0.000562908 -0.000207225 -0.00186768 -0.00072703 -0.000165989 -0.00213769 -5.82886e-05 -9.12239e-07 0.000133806 -0.000229585 -0.000294194 0.000149468 -0.000619508 -0.00033954 -0.000180065 0.000212438 0.000213883 4.99795e-05 -0.000717056 -0.000157753 0.000651636 
1668.8 0 -0.000325418 0.00792209 -0.000175002 0.000363043 0.0127207 -7.19201e-06 -0.000676178 0.0149929 -0.000292249 0.0143065 0.000415838 0.00056844 -0.000222009 -0.0017683 -0.000749522 -0.00017469 -0.00217894 -3.68916e-05 -2.86264e-05 0.000161915 -0.000217478 -0.000287945 0.000141678 -0.000614761 -0.000334455 -0.000183053 0.000211783 0.000205189 4.53367e-05 -0.000686705 -0.000154161 0.000650261 
1669.15 0 -0.000322195 0.00793152 -0.00017407 0.000366697 0.0133602 3.63005e-05 -0.000681546 0.0146132 -0.000284534 0.0139337 0.000441531 0.000570613 -0.000232348 -0.00166974 -0.000771023 -0.000180168 -0.00221557 -9.37043e-06 -5.48165e-05 0.00018347 -0.000205367 -0.000281246 0.000134434 -0.000609432 -0.000327398 -0.000185622 0.000212241 0.000196312 4.10649e-05 -0.000656221 -0.000151222 0.000648936 
1669.5 0 -0.000321443 0.00793344 -0.000172534 0.000368692 0.0139817 7.82252e-05 -0.000686926 0.0142182 -0.000280781 0.0135559 0.000467401 0.000572678 -0.000238362 -0.00157583 -0.000789527 -0.00018224 -0.00224688 2.14757e-05 -8.03007e-05 0.000201026 -0.00019322 -0.000274354 0.000125981 -0.000604083 -0.000318745 -0.00018832 0.000213103 0.000188207 3.8094e-05 -0.000626308 -0.000148476 0.000647759 
1669.85 0 -0.000323241 0.0079251 -0.000170119 0.000368281 0.0145868 0.000115305 -0.000690851 0.0138094 -0.000280073 0.0131714 0.000491115 0.000577003 -0.000241021 -0.00148566 -0.000806388 -0.000182116 -0.00227305 5.39849e-05 -0.000107502 0.000217022 -0.000180397 -0.000265218 0.000115594 -0.000598291 -0.000311278 -0.000190975 0.000214262 0.000180639 3.68827e-05 -0.000597393 -0.00014582 0.000646795 
1670.2 0 -0.000325273 0.00790677 -0.000166919 0.000365549 0.015177 0.000145242 -0.000694539 0.0133875 -0.0002799 0.0127773 0.000511783 0.000584031 -0.000240405 -0.00139549 -0.000823324 -0.00017932 -0.00229464 8.79133e-05 -0.000137538 0.000231514 -0.000165223 -0.00025398 0.000103035 -0.000592129 -0.00030624 -0.000193316 0.000216301 0.00017321 3.70656e-05 -0.000568908 -0.000143338 0.000646444 
1670.55 0 -0.000325579 0.0078792 -0.000162714 0.00036152 0.0157516 0.000170077 -0.000699112 0.012955 -0.000280305 0.0123722 0.000528095 0.000590229 -0.000236421 -0.00130442 -0.00084176 -0.000170858 -0.00231132 0.000124098 -0.000168107 0.000243881 -0.000148663 -0.000242505 8.83723e-05 -0.000586443 -0.000304463 -0.00019525 0.000219518 0.000167179 3.79968e-05 -0.000539927 -0.000140461 0.000646715 
1670.9 0 -0.00032486 0.00784232 -0.000158328 0.000356495 0.0163093 0.000193979 -0.000701698 0.0125138 -0.000284704 0.0119558 0.000541886 0.000590852 -0.000228986 -0.00121161 -0.000863125 -0.000155601 -0.00232363 0.000163708 -0.000196176 0.00025356 -0.000133064 -0.000230893 7.20869e-05 -0.000581021 -0.000305524 -0.000197635 0.000222712 0.000162908 3.93389e-05 -0.000508912 -0.00013813 0.000646868 
1671.25 0 -0.000325665 0.0077957 -0.000154996 0.00035167 0.0168488 0.000218575 -0.000699852 0.0120632 -0.00029286 0.0115281 0.000554708 0.000585146 -0.000215599 -0.00111405 -0.000885984 -0.000133931 -0.00233408 0.000206963 -0.000222013 0.000260788 -0.000119033 -0.000218589 5.46179e-05 -0.000575074 -0.000306491 -0.000200141 0.000224383 0.000158525 4.09164e-05 -0.000475943 -0.000138136 0.000646841 
1671.6 0 -0.000329916 0.00773951 -0.000152392 0.000347916 0.0173686 0.000241804 -0.000695729 0.0116012 -0.000301681 0.0110918 0.00056497 0.000575551 -0.000195281 -0.0010123 -0.000907069 -0.000108087 -0.00234382 0.000250638 -0.000247306 0.000266789 -0.000105673 -0.000206552 3.85645e-05 -0.000568115 -0.000305451 -0.000201128 0.000223442 0.000153029 4.28042e-05 -0.000442526 -0.000140471 0.000647064 
1671.95 0 -0.000337409 0.00767414 -0.000149607 0.000343848 0.017867 0.000262446 -0.000693166 0.0111276 -0.00031123 0.0106499 0.000570981 0.000565707 -0.000171597 -0.000907591 -0.000924975 -8.24925e-05 -0.00235231 0.000290904 -0.000270747 0.000274412 -9.3111e-05 -0.000196566 2.65892e-05 -0.000559478 -0.000302764 -0.000200844 0.000219766 0.000147125 4.57872e-05 -0.000409661 -0.000144094 0.000646974 
1672.3 0 -0.000347562 0.00759926 -0.000145713 0.000339943 0.0183425 0.000283237 -0.000693019 0.0106441 -0.000322562 0.0102035 0.000575113 0.000558932 -0.000148662 -0.000799028 -0.000939744 -5.94558e-05 -0.00235844 0.000327284 -0.000289814 0.00028365 -8.16036e-05 -0.000188054 1.80376e-05 -0.00054889 -0.00029999 -0.000200717 0.000215143 0.000140946 4.96549e-05 -0.000378533 -0.000149035 0.000645797 
1672.65 0 -0.000358993 0.00751464 -0.000140652 0.00033811 0.0187936 0.000307192 -0.000695288 0.0101511 -0.000334145 0.00975103 0.000581563 0.000557218 -0.000127403 -0.000689233 -0.000952017 -3.80645e-05 -0.00236223 0.000360741 -0.000303452 0.000291886 -7.08185e-05 -0.000178859 1.08174e-05 -0.000536685 -0.000297436 -0.000201312 0.000209555 0.000134806 5.33382e-05 -0.000349634 -0.000155774 0.000642812 
1673 0 -0.000369339 0.0074218 -0.000135166 0.000336918 0.0192187 0.000337195 -0.000700584 0.00964746 -0.000343291 0.00929183 0.000592377 0.000560258 -0.000106051 -0.000580499 -0.000962987 -1.86371e-05 -0.00236468 0.000391868 -0.000311722 0.000298308 -6.12712e-05 -0.000169107 4.56715e-06 -0.000524935 -0.000295128 -0.0002022 0.000200856 0.000128832 5.57215e-05 -0.00032179 -0.000162703 0.000637618 
1673.35 0 -0.000378482 0.00732175 -0.000129605 0.000334883 0.0196147 0.000374708 -0.000708836 0.00913699 -0.000349829 0.00882945 0.000607508 0.000565423 -8.29017e-05 -0.000472026 -0.000972405 -4.58009e-06 -0.00236663 0.00041854 -0.000316753 0.000303661 -5.3034e-05 -0.000161077 -7.07316e-07 -0.000514594 -0.000292107 -0.000203218 0.000188495 0.000123 5.54664e-05 -0.000293311 -0.000168811 0.000630931 
1673.7 0 -0.000387729 0.00721296 -0.000123248 0.000332301 0.0199815 0.000417674 -0.000719163 0.00862438 -0.000356042 0.0083656 0.000624834 0.000569725 -5.96709e-05 -0.000364963 -0.000979465 1.54549e-06 -0.00236976 0.000436125 -0.000320529 0.000307323 -4.52535e-05 -0.00015542 -5.19232e-06 -0.000505052 -0.000287269 -0.000204861 0.000174482 0.000117222 5.16791e-05 -0.000263212 -0.00017527 0.000623975 
1674.05 0 -0.000397266 0.00709467 -0.000115932 0.000330317 0.02032 0.000463983 -0.0007316 0.00810817 -0.000364081 0.00789742 0.000642758 0.000572517 -4.12169e-05 -0.000261217 -0.000985166 1.0725e-06 -0.00237416 0.00044322 -0.000322534 0.000306672 -3.71464e-05 -0.000150349 -9.28418e-06 -0.000496212 -0.00028131 -0.000207222 0.000160856 0.000111971 4.54102e-05 -0.000231866 -0.000182672 0.000616993 
1674.4 0 -0.000406094 0.00696889 -0.000108454 0.000329462 0.0206291 0.000513199 -0.00074522 0.00758529 -0.000372582 0.007422 0.000663355 0.000574128 -2.91873e-05 -0.000161621 -0.000991766 -1.95185e-06 -0.00237825 0.00044224 -0.000320898 0.000301101 -2.88209e-05 -0.000144683 -1.30191e-05 -0.000488289 -0.000275519 -0.000208678 0.00014798 0.000108682 3.88772e-05 -0.000199643 -0.000189968 0.00060859 
1674.75 0 -0.000412841 0.0068381 -0.000100333 0.000328609 0.0209071 0.00056399 -0.000758018 0.00705732 -0.00037976 0.00693951 0.000689535 0.000574108 -2.20478e-05 -6.44542e-05 -0.000999699 -4.82262e-06 -0.0023818 0.000436155 -0.000315376 0.000293033 -2.01395e-05 -0.0001378 -1.50733e-05 -0.000480929 -0.000269215 -0.000208052 0.000135624 0.000107426 3.33352e-05 -0.000166944 -0.000196154 0.000599149 
1675.1 0 -0.000416189 0.00670338 -9.13799e-05 0.000328185 0.0211567 0.000615918 -0.000769061 0.00652852 -0.000383761 0.0064527 0.00071884 0.000572613 -1.90179e-05 3.2573e-05 -0.00100563 -6.99609e-06 -0.0023849 0.000425415 -0.00030789 0.000284446 -1.1261e-05 -0.000129037 -1.51564e-05 -0.000472719 -0.000261474 -0.000205254 0.000123484 0.000107289 2.79573e-05 -0.00013354 -0.000200883 0.000590445 
1675.45 0 -0.000415524 0.00656477 -8.30577e-05 0.00032902 0.0213825 0.000669183 -0.000776929 0.00600251 -0.00038114 0.00596397 0.000746143 0.000569536 -2.02277e-05 0.000131384 -0.00100712 -8.63761e-06 -0.00238752 0.000409306 -0.000301082 0.000275514 -1.98848e-06 -0.00011827 -1.29425e-05 -0.00046202 -0.000252857 -0.000199763 0.000110947 0.000108624 2.25549e-05 -9.79694e-05 -0.000203263 0.000581782 
1675.8 0 -0.000411156 0.00642194 -7.56926e-05 0.000330343 0.0215865 0.000719895 -0.000780682 0.00547925 -0.000368687 0.00547546 0.000768775 0.000565583 -2.46864e-05 0.000234171 -0.00100396 -9.54791e-06 -0.00238869 0.000389738 -0.000296101 0.000265477 7.38102e-06 -0.000105301 -8.1137e-06 -0.000449418 -0.000243262 -0.000192532 9.82116e-05 0.000111149 1.76587e-05 -6.0917e-05 -0.000202703 0.000571199 
1676.15 0 -0.000403741 0.00627469 -6.8306e-05 0.000331493 0.0217677 0.00076175 -0.000780898 0.00495612 -0.000345441 0.00498889 0.000788227 0.000563019 -2.97925e-05 0.000339724 -0.000996357 -7.71553e-06 -0.00238512 0.0003671 -0.000292661 0.000254313 1.54521e-05 -9.07957e-05 -1.51689e-06 -0.000436271 -0.000232816 -0.000184209 8.6125e-05 0.000112806 1.26924e-05 -2.44929e-05 -0.000200728 0.000557772 
1676.5 0 -0.000394083 0.00612348 -6.19852e-05 0.000332314 0.0219235 0.000793324 -0.00077857 0.00443184 -0.000314079 0.0045031 0.000807887 0.000562191 -3.32667e-05 0.000444181 -0.000984209 -8.32495e-07 -0.00237487 0.000339816 -0.000291144 0.000243906 2.10832e-05 -7.61717e-05 4.80443e-06 -0.000423235 -0.000222682 -0.000174542 7.55296e-05 0.000112856 7.54308e-06 1.00177e-05 -0.000198975 0.000543155 
1676.85 0 -0.000382726 0.00596867 -5.72744e-05 0.000333033 0.0220521 0.000818533 -0.000773778 0.00390758 -0.000277052 0.00401753 0.000829023 0.000562008 -3.49577e-05 0.000544473 -0.000967664 1.22392e-05 -0.00235842 0.000310091 -0.000292648 0.000236757 2.42257e-05 -6.20484e-05 8.85274e-06 -0.000411116 -0.000214256 -0.000164353 6.61764e-05 0.000112504 2.0989e-06 4.2312e-05 -0.000197705 0.000529449 
1677.2 0 -0.000370428 0.00580989 -5.17737e-05 0.00033342 0.0221558 0.000839898 -0.000766036 0.0033875 -0.000234636 0.00353307 0.000850471 0.000560452 -3.49793e-05 0.000638901 -0.000948428 3.12292e-05 -0.00233626 0.000282076 -0.000295795 0.000234215 2.57288e-05 -4.85156e-05 1.07698e-05 -0.000400999 -0.000207658 -0.000154303 5.64808e-05 0.000112691 -3.8337e-06 7.34537e-05 -0.000196603 0.000516755 
1677.55 0 -0.000358661 0.0056474 -4.43478e-05 0.000333202 0.0222369 0.000856971 -0.000754922 0.00287434 -0.000191236 0.00304947 0.000869322 0.000554414 -3.30665e-05 0.000728558 -0.000928868 5.45038e-05 -0.00230718 0.000257647 -0.000298917 0.00023434 2.61196e-05 -3.48107e-05 1.14759e-05 -0.00039314 -0.0002023 -0.000143667 4.55996e-05 0.000113668 -1.00006e-05 0.000104817 -0.000196743 0.000503741 
1677.9 0 -0.000348516 0.00548097 -3.58908e-05 0.000332894 0.0222943 0.000869808 -0.000740592 0.00236668 -0.000153773 0.00256651 0.000884329 0.000545273 -2.82829e-05 0.00081698 -0.000911554 8.06972e-05 -0.00227138 0.000236344 -0.00030211 0.000233682 2.57981e-05 -2.06043e-05 1.03469e-05 -0.000386465 -0.000199217 -0.000131405 3.38481e-05 0.000115282 -1.58862e-05 0.000137234 -0.000198291 0.000488877 
1678.25 0 -0.000340748 0.00530851 -2.60873e-05 0.000332858 0.0223267 0.00087931 -0.000724996 0.00186287 -0.000124693 0.00208492 0.000897035 0.000539359 -2.18213e-05 0.000905056 -0.000897414 0.00010647 -0.00223255 0.000215614 -0.000304634 0.000231066 2.5694e-05 -5.94578e-06 8.02648e-06 -0.000380335 -0.000198674 -0.000117586 2.12528e-05 0.000116659 -2.12714e-05 0.000170687 -0.000199166 0.000472483 
1678.6 0 -0.000335502 0.00512867 -1.46716e-05 0.000331687 0.0223327 0.000885428 -0.000709934 0.00136375 -0.00010347 0.00160435 0.000906915 0.000542774 -1.85694e-05 0.000990401 -0.000885562 0.000129551 -0.00219373 0.000194084 -0.000304449 0.000227666 2.6471e-05 8.77792e-06 6.88751e-06 -0.000374516 -0.00019939 -0.000102721 6.88752e-06 0.000117192 -2.55846e-05 0.000205169 -0.00019881 0.000455455 
1678.95 0 -0.000330304 0.00494204 -2.74199e-06 0.000328968 0.0223122 0.000889059 -0.000695613 0.000871585 -9.13805e-05 0.00112498 0.000911415 0.000554864 -2.27314e-05 0.00107197 -0.000875162 0.000152321 -0.00215654 0.000171675 -0.000301088 0.000223641 2.74145e-05 2.26605e-05 7.54118e-06 -0.000368297 -0.000200441 -8.70137e-05 -9.19948e-06 0.000117931 -2.86937e-05 0.000240767 -0.00019778 0.000437899 
1679.3 0 -0.000321849 0.0047507 7.57427e-06 0.000325593 0.0222674 0.000893639 -0.000680715 0.000388566 -8.68379e-05 0.000648325 0.000909396 0.000568159 -3.46291e-05 0.0011502 -0.000864896 0.000177381 -0.00212148 0.000147784 -0.000296151 0.000219165 2.75269e-05 3.56847e-05 8.10922e-06 -0.000361785 -0.000201141 -7.09676e-05 -2.55458e-05 0.000119316 -3.10592e-05 0.000276961 -0.000196531 0.000419464 
1679.65 0 -0.000309101 0.00455509 1.5527e-05 0.000322101 0.0221996 0.000900463 -0.000663918 -8.37062e-05 -8.27065e-05 0.000175733 0.000901935 0.000576111 -5.13074e-05 0.00122591 -0.000852626 0.000204995 -0.00208792 0.000122655 -0.000290944 0.000215907 2.81287e-05 4.83393e-05 7.92226e-06 -0.00035534 -0.000201167 -5.42749e-05 -4.0137e-05 0.000120153 -3.28248e-05 0.000313261 -0.00019485 0.000399883 
1680 0 -0.000293192 0.00435487 2.21814e-05 0.000317879 0.0221119 0.000906389 -0.000645168 -0.000547562 -7.32353e-05 -0.000293067 0.000891952 0.000577723 -6.9217e-05 0.00129856 -0.000838153 0.00023381 -0.00205548 9.81389e-05 -0.000283912 0.00021447 3.09325e-05 6.12549e-05 8.2496e-06 -0.000347383 -0.000201389 -3.64708e-05 -5.29799e-05 0.000120136 -3.36442e-05 0.000349999 -0.000192756 0.000379538 
1680.35 0 -0.000276336 0.00415169 2.89789e-05 0.000311672 0.0220072 0.00090758 -0.000624204 -0.00100747 -5.88053e-05 -0.000759655 0.000882628 0.000575591 -8.61894e-05 0.0013668 -0.00082189 0.000264097 -0.00202375 7.5301e-05 -0.000273347 0.000214818 3.55079e-05 7.31423e-05 9.87335e-06 -0.000337182 -0.000201519 -1.79025e-05 -6.59044e-05 0.000119323 -3.41943e-05 0.000386949 -0.000192252 0.000359287 
1680.7 0 -0.000260013 0.00394721 3.59013e-05 0.0003041 0.0218826 0.000903233 -0.000601218 -0.00146327 -4.20456e-05 -0.00122306 0.000873982 0.000572411 -0.00010043 0.00143019 -0.000801408 0.000296339 -0.00199089 5.37635e-05 -0.000261722 0.000216455 4.09332e-05 8.21915e-05 1.24744e-05 -0.00032626 -0.000200145 1.11861e-06 -7.96015e-05 0.000117042 -3.53512e-05 0.000423136 -0.000194482 0.000339495 
1681.05 0 -0.00024477 0.00374072 4.31168e-05 0.000296903 0.0217347 0.000894538 -0.000577689 -0.00191185 -2.37955e-05 -0.00167903 0.000863666 0.000569038 -0.000109076 0.00148954 -0.000773705 0.000329302 -0.00195452 3.43594e-05 -0.000250445 0.000219736 4.77738e-05 8.97522e-05 1.62835e-05 -0.000316135 -0.00019791 2.04264e-05 -9.44509e-05 0.000113177 -3.75894e-05 0.000458803 -0.000197993 0.000319847 
1681.4 0 -0.000231711 0.00353147 5.18425e-05 0.000290406 0.0215659 0.000882872 -0.00055439 -0.00235193 -3.73469e-06 -0.00212471 0.000849047 0.000565211 -0.000111655 0.00154716 -0.000740026 0.000361151 -0.00191325 1.71552e-05 -0.000238142 0.000225672 5.63232e-05 9.75185e-05 2.02644e-05 -0.000306169 -0.000195998 3.90674e-05 -0.000111596 0.000107115 -4.05208e-05 0.000495194 -0.000201215 0.000300784 
1681.75 0 -0.000222902 0.00332012 6.15256e-05 0.000284525 0.0213781 0.000869036 -0.000531561 -0.00278337 1.82182e-05 -0.00256105 0.000829977 0.000560426 -0.000110269 0.00160478 -0.000704145 0.000390031 -0.00186621 1.27221e-06 -0.000225359 0.000234405 6.519e-05 0.000105334 2.28127e-05 -0.000294965 -0.000193924 5.72356e-05 -0.00013119 9.92159e-05 -4.24766e-05 0.000531584 -0.000204049 0.000283625 
1682.1 0 -0.000218879 0.00310606 7.13574e-05 0.000279395 0.021169 0.000853531 -0.000510074 -0.00320502 3.93167e-05 -0.00298837 0.000808857 0.000555244 -0.000107252 0.00166024 -0.000668147 0.000415208 -0.00181258 -1.33997e-05 -0.000213201 0.000243625 7.25286e-05 0.000111984 2.28256e-05 -0.000282798 -0.000191061 7.46323e-05 -0.000151147 9.06623e-05 -4.23011e-05 0.000566524 -0.000205656 0.000268061 
1682.45 0 -0.000217637 0.00288942 8.17105e-05 0.000274619 0.0209397 0.000838063 -0.000490992 -0.00361478 5.7334e-05 -0.00340449 0.000787996 0.000552156 -0.000104345 0.0017097 -0.000634849 0.000437044 -0.00175222 -2.83061e-05 -0.00020289 0.000250139 7.93029e-05 0.000117496 1.95336e-05 -0.000269111 -0.00018851 9.05771e-05 -0.000169524 8.31678e-05 -4.08192e-05 0.000599572 -0.000205514 0.000253318 
1682.8 0 -0.000216429 0.00267313 9.21443e-05 0.000268784 0.0206929 0.000823852 -0.000476757 -0.0040135 7.21486e-05 -0.00380762 0.000768792 0.000551286 -0.000101607 0.00175236 -0.00060642 0.000455847 -0.00168432 -4.4511e-05 -0.000195884 0.000253639 8.6524e-05 0.000122833 1.53093e-05 -0.000252431 -0.00018641 0.000105638 -0.000185607 7.7538e-05 -3.87969e-05 0.000630762 -0.00020569 0.000239053 
1683.15 0 -0.000212782 0.00245843 0.000101393 0.000261332 0.0204285 0.000812342 -0.000466036 -0.00440369 8.43676e-05 -0.00419654 0.000750443 0.000551214 -9.88944e-05 0.00179014 -0.000581319 0.000471353 -0.00160837 -6.03959e-05 -0.000192058 0.000257135 9.2448e-05 0.000127017 1.25783e-05 -0.000232972 -0.000184266 0.000118935 -0.000199029 7.28318e-05 -3.71014e-05 0.000659826 -0.000207404 0.000223171 
1683.5 0 -0.000206655 0.0022446 0.000108529 0.000253075 0.0201467 0.000804494 -0.000452771 -0.00478617 9.64978e-05 -0.00457145 0.000731849 0.000552445 -9.68456e-05 0.00182294 -0.000556641 0.000483195 -0.0015264 -7.49445e-05 -0.000189382 0.000263981 9.74409e-05 0.000129165 1.19442e-05 -0.000212031 -0.000182444 0.000129533 -0.000211212 6.82519e-05 -3.66814e-05 0.000686043 -0.000209414 0.000204628 
1683.85 0 -0.000199786 0.00203125 0.000113831 0.000244838 0.0198498 0.000797706 -0.000434301 -0.00515897 0.000111438 -0.00493472 0.000711932 0.000553343 -9.5443e-05 0.00185048 -0.000531431 0.000490687 -0.00144205 -8.84947e-05 -0.00018656 0.000276375 0.000103354 0.00012963 1.32477e-05 -0.000190801 -0.000181087 0.000138909 -0.00022417 6.35072e-05 -3.75755e-05 0.000709061 -0.000210103 0.000184992 
1684.2 0 -0.000192568 0.00181953 0.00011809 0.000237682 0.0195388 0.000787979 -0.000412242 -0.00551987 0.000130134 -0.00528832 0.000690478 0.000550446 -9.45467e-05 0.00187386 -0.000506787 0.000492412 -0.00135727 -0.000103472 -0.000183656 0.000294621 0.000109528 0.000128599 1.62516e-05 -0.000169923 -0.000179863 0.000148462 -0.000237796 5.82417e-05 -3.92295e-05 0.00072976 -0.00020827 0.000166174 
1684.55 0 -0.000184842 0.00160959 0.000121174 0.000232056 0.0192114 0.000773577 -0.000387844 -0.00586957 0.000151524 -0.00563181 0.000668267 0.000543641 -9.53224e-05 0.00189483 -0.000482215 0.000486465 -0.00127215 -0.000121847 -0.000180309 0.000318879 0.000115403 0.000125958 2.0027e-05 -0.000149514 -0.000177328 0.000157892 -0.00025064 5.22072e-05 -4.12987e-05 0.000749817 -0.000202795 0.000148448 
1684.9 0 -0.000176749 0.0014003 0.000123776 0.000228267 0.0188682 0.000753589 -0.000362949 -0.00621008 0.000175059 -0.00596494 0.000644932 0.000535598 -9.90461e-05 0.00191459 -0.000457006 0.000473856 -0.00118727 -0.000142771 -0.00017494 0.000349313 0.000120438 0.000121398 2.43833e-05 -0.000128357 -0.00017295 0.000168558 -0.000262375 4.60828e-05 -4.39481e-05 0.00076954 -0.000194884 0.000130583 
1685.25 0 -0.000168182 0.0011924 0.00012703 0.000226679 0.018512 0.00072797 -0.000336892 -0.00654147 0.000199213 -0.00628969 0.000619981 0.000526916 -0.000105604 0.00193175 -0.000432065 0.00045997 -0.00110345 -0.000164462 -0.000164318 0.00038558 0.000122368 0.000115019 3.03897e-05 -0.00010555 -0.000167502 0.000181493 -0.000273396 4.01025e-05 -4.55351e-05 0.000788772 -0.000185924 0.000113022 
1685.6 0 -0.000159813 0.000986887 0.000131095 0.000225231 0.0181426 0.00069925 -0.000307484 -0.00686184 0.000222155 -0.0066059 0.000593759 0.000517246 -0.000112261 0.00194498 -0.000406781 0.000447682 -0.00102315 -0.000186003 -0.000147905 0.000425575 0.00012201 0.000108281 3.79155e-05 -8.28436e-05 -0.000161041 0.000194122 -0.000284022 3.3574e-05 -4.47602e-05 0.000807985 -0.000175962 9.6779e-05 
1685.95 0 -0.000152718 0.000783656 0.000136016 0.000221291 0.017761 0.00067321 -0.000277127 -0.00717044 0.000243736 -0.00691031 0.000566955 0.000506853 -0.000116465 0.00195777 -0.000379946 0.000436135 -0.000947543 -0.000207038 -0.000128052 0.000466221 0.000121402 0.000102957 4.54489e-05 -6.16449e-05 -0.000152872 0.000204209 -0.000295729 2.64349e-05 -4.25068e-05 0.000827437 -0.000166312 8.15266e-05 
1686.3 0 -0.000147872 0.000583308 0.000141502 0.000215524 0.0173685 0.000654658 -0.00025049 -0.00746726 0.000265466 -0.00720198 0.00054155 0.000496048 -0.000117872 0.00197376 -0.000350567 0.000424849 -0.000875421 -0.000227506 -0.000106932 0.00050642 0.000120617 9.83689e-05 5.24793e-05 -4.24096e-05 -0.000141828 0.000213065 -0.000310516 1.89858e-05 -3.99488e-05 0.00084758 -0.000158067 6.70062e-05 
1686.65 0 -0.000144675 0.000384692 0.000146565 0.000208622 0.0169646 0.000642911 -0.000228367 -0.0077504 0.000287143 -0.00748225 0.000518183 0.000484932 -0.000118237 0.00199133 -0.000318656 0.000414868 -0.0008051 -0.000248574 -8.61184e-05 0.000546172 0.000119012 9.39798e-05 6.037e-05 -2.46901e-05 -0.00012788 0.000223453 -0.00032759 1.15463e-05 -3.63246e-05 0.00086804 -0.000149137 5.20912e-05 
1687 0 -0.000142202 0.000186068 0.000150618 0.000199835 0.0165491 0.000634709 -0.000208391 -0.00801988 0.000305184 -0.00775385 0.000495515 0.000473699 -0.00011899 0.00200908 -0.000287103 0.00040596 -0.000737056 -0.000270611 -6.60059e-05 0.000584149 0.000115848 9.02992e-05 6.91816e-05 -8.11278e-06 -0.000112961 0.000236077 -0.000344076 4.15332e-06 -3.11634e-05 0.000888103 -0.000137077 3.70816e-05 
1687.35 0 -0.000140845 -1.30657e-05 0.000154076 0.000190016 0.0161216 0.000628364 -0.000190039 -0.00827818 0.000316349 -0.0080188 0.000471847 0.000462285 -0.000120926 0.0020282 -0.000257242 0.000398197 -0.00067206 -0.000293502 -4.55733e-05 0.000618602 0.000110682 8.63824e-05 7.75312e-05 5.4743e-06 -9.98456e-05 0.000250137 -0.000357947 -3.5854e-06 -2.66772e-05 0.000907156 -0.000122379 2.32764e-05 
1687.7 0 -0.000140821 -0.000212527 0.000158046 0.000180619 0.0156832 0.000625301 -0.000175981 -0.00852613 0.000320134 -0.0082765 0.000445824 0.000450218 -0.000125062 0.00205008 -0.000229523 0.000393585 -0.000609658 -0.000316008 -2.42234e-05 0.000648155 0.000104739 8.18901e-05 8.45873e-05 1.52496e-05 -9.03976e-05 0.000264756 -0.000369473 -1.26628e-05 -2.42225e-05 0.000925778 -0.000106578 9.96374e-06 
1688.05 0 -0.000142321 -0.000409482 0.00016244 0.000172401 0.0152363 0.000626544 -0.000168034 -0.00876451 0.00031898 -0.00852589 0.000417503 0.000435646 -0.000131102 0.00207591 -0.000204748 0.000393281 -0.00054814 -0.000335479 -3.54047e-06 0.000674201 9.96017e-05 7.77253e-05 9.02717e-05 2.31628e-05 -8.35789e-05 0.000279086 -0.000380047 -2.2323e-05 -2.33547e-05 0.000943431 -9.06005e-05 -4.25433e-06 
1688.4 0 -0.000144321 -0.000602179 0.000166332 0.000164875 0.0147802 0.000631444 -0.000164018 -0.00899401 0.000316826 -0.00876456 0.000388597 0.00041677 -0.000134842 0.00210537 -0.000182071 0.000394685 -0.000487228 -0.000350378 1.43411e-05 0.000700763 9.5496e-05 7.30967e-05 9.54401e-05 3.13568e-05 -7.60873e-05 0.000291203 -0.000389582 -3.01166e-05 -2.33074e-05 0.000959458 -7.46151e-05 -1.95494e-05 
1688.75 0 -0.000145584 -0.000791908 0.00017007 0.000157193 0.0143173 0.000639693 -0.000158811 -0.00921242 0.000315252 -0.00899069 0.000360319 0.00039652 -0.000132531 0.00213547 -0.000159076 0.000392926 -0.000430899 -0.000362492 2.83859e-05 0.000729283 9.18892e-05 6.78484e-05 0.000100032 4.10996e-05 -6.54144e-05 0.000299967 -0.000398128 -3.553e-05 -2.36028e-05 0.000973549 -5.82678e-05 -3.45198e-05 
1689.1 0 -0.00014641 -0.000977901 0.000173786 0.000149611 0.0138506 0.000650081 -0.000147487 -0.00941748 0.000314535 -0.00920553 0.000332631 0.000378724 -0.000125737 0.00216298 -0.000133052 0.000387872 -0.000382673 -0.000375331 3.83066e-05 0.000757923 8.88546e-05 6.3687e-05 0.000102629 5.19664e-05 -5.14506e-05 0.000306708 -0.00040784 -3.97929e-05 -2.32658e-05 0.00098534 -4.14787e-05 -4.87897e-05 
1689.45 0 -0.000147525 -0.00115967 0.000177186 0.000142708 0.0133772 0.000660324 -0.000130397 -0.0096084 0.000313658 -0.00941005 0.000305407 0.000363202 -0.000118201 0.0021865 -0.000103006 0.000383697 -0.000342468 -0.000388977 4.50695e-05 0.000783757 8.66722e-05 6.08002e-05 0.000102253 6.29505e-05 -3.60985e-05 0.000313039 -0.000419673 -4.29687e-05 -2.22306e-05 0.000994293 -2.37e-05 -6.37369e-05 
1689.8 0 -0.000149594 -0.00133922 0.000180575 0.00013589 0.0128927 0.000671372 -0.000111288 -0.00978639 0.000308704 -0.00960343 0.000278573 0.000348267 -0.000111516 0.00220543 -6.97476e-05 0.000382349 -0.000307293 -0.000402217 5.01334e-05 0.000803524 8.41199e-05 5.77475e-05 9.94347e-05 7.40518e-05 -2.19103e-05 0.000319875 -0.000432457 -4.60654e-05 -2.18593e-05 0.00100105 -5.13472e-06 -7.98296e-05 
1690.15 0 -0.000152381 -0.00151757 0.000183106 0.000128458 0.0123954 0.000686939 -9.13894e-05 -0.00995333 0.000297306 -0.00978488 0.00025057 0.000333495 -0.00010407 0.00222088 -3.48139e-05 0.000382753 -0.000275009 -0.000416406 5.32537e-05 0.000817397 8.04568e-05 5.33355e-05 9.48069e-05 8.65091e-05 -1.01478e-05 0.000326328 -0.000444274 -5.08715e-05 -2.20366e-05 0.0010074 1.24018e-05 -9.52598e-05 
1690.5 0 -0.000155276 -0.00169376 0.000184706 0.000121684 0.0118868 0.000709012 -7.08036e-05 -0.0101092 0.000282414 -0.00995585 0.000220018 0.000318867 -9.1791e-05 0.00223477 7.97955e-07 0.000379934 -0.000243849 -0.000434102 5.33755e-05 0.00082806 7.61101e-05 4.82112e-05 8.95946e-05 0.000101553 -2.03858e-07 0.000330325 -0.000453367 -5.71174e-05 -2.21145e-05 0.00101391 2.78887e-05 -0.000108202 
1690.85 0 -0.000158655 -0.00186587 0.000187283 0.000116187 0.0113702 0.000734733 -5.0013e-05 -0.0102563 0.000267282 -0.0101163 0.000187424 0.000304805 -7.60951e-05 0.00224701 3.55148e-05 0.000369871 -0.000210059 -0.000456646 5.07644e-05 0.00083663 7.14222e-05 4.37367e-05 8.61181e-05 0.000119176 1.01192e-05 0.000331849 -0.000459696 -6.42175e-05 -2.32756e-05 0.00102024 4.01213e-05 -0.000118705 
1691.2 0 -0.000161234 -0.00203262 0.000190424 0.000110017 0.0108478 0.000760679 -2.96546e-05 -0.0103991 0.000251599 -0.0102635 0.000154787 0.000290975 -6.42028e-05 0.00225654 6.66253e-05 0.000355566 -0.000170548 -0.000482923 4.75951e-05 0.000844111 6.61287e-05 3.97795e-05 8.48134e-05 0.000138498 2.20829e-05 0.000333363 -0.000464097 -7.1653e-05 -2.62375e-05 0.00102576 4.98707e-05 -0.000128358 
1691.55 0 -0.000161426 -0.00219437 0.00019276 0.000102348 0.0103206 0.00078895 -1.01971e-05 -0.0105372 0.000235235 -0.0103948 0.000125778 0.000273954 -6.00052e-05 0.00226314 9.26128e-05 0.000340674 -0.000125997 -0.000509254 4.53999e-05 0.000851786 6.04985e-05 3.55424e-05 8.31735e-05 0.000157945 3.42995e-05 0.000335108 -0.000467481 -7.96008e-05 -2.97177e-05 0.00102906 6.01891e-05 -0.000138422 
1691.9 0 -0.000160189 -0.00235275 0.00019447 9.48919e-05 0.00979041 0.000822286 8.34879e-06 -0.0106652 0.000221532 -0.0105106 0.000104176 0.00025163 -6.21065e-05 0.00226765 0.000115239 0.000324828 -7.71634e-05 -0.000531882 4.68523e-05 0.000860346 5.55307e-05 3.19097e-05 7.97785e-05 0.000175548 4.59305e-05 0.000335217 -0.000470999 -8.69407e-05 -3.25322e-05 0.00102861 7.22259e-05 -0.00014913 
1692.25 0 -0.000159313 -0.00250944 0.000196759 8.79915e-05 0.00925812 0.000859579 2.82766e-05 -0.0107807 0.000212214 -0.0106138 9.05713e-05 0.000225409 -6.83897e-05 0.00227052 0.000136221 0.000306001 -2.2639e-05 -0.000550153 5.64006e-05 0.000868144 5.11739e-05 3.09521e-05 7.52558e-05 0.000190528 5.69968e-05 0.000334071 -0.000474614 -9.34437e-05 -3.64271e-05 0.00102467 8.57942e-05 -0.000161194 
1692.6 0 -0.000158119 -0.00266403 0.000200863 8.13763e-05 0.00872424 0.000899354 5.31077e-05 -0.0108846 0.000206974 -0.0107068 8.39106e-05 0.000196185 -7.90938e-05 0.00227083 0.000154563 0.000283636 3.67957e-05 -0.000566886 7.297e-05 0.00087348 4.72446e-05 3.2959e-05 7.03156e-05 0.000204661 6.58748e-05 0.000333477 -0.000477751 -0.000100219 -4.32876e-05 0.00101816 9.98329e-05 -0.000173665 
1692.95 0 -0.000154705 -0.00281438 0.000206546 7.50376e-05 0.00818961 0.00094198 8.3393e-05 -0.0109774 0.000205082 -0.0107903 8.19079e-05 0.000163703 -9.45686e-05 0.00226639 0.000171631 0.000260323 9.73545e-05 -0.000583564 9.2945e-05 0.000876123 4.37245e-05 3.6873e-05 6.58432e-05 0.0002186 7.28192e-05 0.000333559 -0.000479211 -0.000106277 -5.10131e-05 0.00100887 0.00011366 -0.000184112 
1693.3 0 -0.000148483 -0.00295828 0.000212765 6.78942e-05 0.00765557 0.000986632 0.000116496 -0.0110589 0.000205011 -0.0108629 8.05791e-05 0.000129988 -0.000112529 0.00225712 0.00019003 0.000238351 0.000157264 -0.000599164 0.000112388 0.000876027 4.04862e-05 4.16657e-05 6.06148e-05 0.000232187 7.94492e-05 0.00033359 -0.00047845 -0.000110281 -5.72051e-05 0.000997487 0.000128414 -0.000192803 
1693.65 0 -0.000139784 -0.00309506 0.000219165 6.00137e-05 0.00712234 0.00103291 0.000149776 -0.0111294 0.000207695 -0.0109251 7.74396e-05 9.82021e-05 -0.000129057 0.00224524 0.000208826 0.000218036 0.000216109 -0.000613593 0.00012846 0.000873723 3.57992e-05 4.53666e-05 5.28582e-05 0.00024592 8.54835e-05 0.000334353 -0.000475014 -0.000111945 -6.13826e-05 0.000985587 0.000143191 -0.000201521 
1694 0 -0.000130159 -0.00322524 0.000225981 5.27983e-05 0.00658788 0.00108047 0.000183299 -0.0111883 0.000213714 -0.0109768 7.20036e-05 6.79486e-05 -0.000142412 0.00223162 0.000226823 0.000198174 0.000272593 -0.00062719 0.000143906 0.000870175 2.78406e-05 4.59598e-05 4.41849e-05 0.000260323 8.98114e-05 0.000336048 -0.000469212 -0.000112437 -6.42712e-05 0.00097231 0.000156275 -0.000209737 
1694.35 0 -0.000119761 -0.0033492 0.000232999 4.64176e-05 0.00605051 0.00112771 0.000218572 -0.0112327 0.000220661 -0.0110162 6.50426e-05 3.84408e-05 -0.000153608 0.00221726 0.00024541 0.000175472 0.000325481 -0.00063957 0.000161473 0.000866653 1.77908e-05 4.35008e-05 3.62615e-05 0.000275598 9.33463e-05 0.000337228 -0.000462473 -0.000113353 -6.70583e-05 0.000957521 0.000167687 -0.000216888 
1694.7 0 -0.000107919 -0.00346785 0.00023887 3.93975e-05 0.00551351 0.00117337 0.000254787 -0.0112626 0.000228631 -0.0110415 5.8728e-05 1.08839e-05 -0.000163622 0.00220354 0.000265075 0.00014828 0.000373973 -0.000650776 0.000179666 0.000863059 7.99117e-06 3.93221e-05 2.85394e-05 0.000291352 9.90699e-05 0.000337798 -0.000455803 -0.000114045 -6.96733e-05 0.000943115 0.000178602 -0.00022466 
1695.05 0 -9.53116e-05 -0.0035821 0.000242397 3.0225e-05 0.00498122 0.00121566 0.000289811 -0.0112816 0.000241145 -0.0110517 5.60482e-05 -1.42335e-05 -0.000172966 0.00219208 0.000284394 0.000119407 0.000420061 -0.000660873 0.000197486 0.000857671 -1.09835e-06 3.40569e-05 2.22063e-05 0.000307591 0.000108382 0.000337342 -0.000448928 -0.000113428 -7.12569e-05 0.000929383 0.000190014 -0.00023427 
1695.4 0 -8.10382e-05 -0.00369218 0.00024366 1.96752e-05 0.00445355 0.001254 0.000323221 -0.0112932 0.000258731 -0.0110461 5.98035e-05 -3.70855e-05 -0.000182516 0.00218388 0.000302413 9.36903e-05 0.000466558 -0.000669063 0.000215596 0.000850242 -9.14219e-06 2.74289e-05 1.95401e-05 0.000324697 0.000118171 0.000335149 -0.000441849 -0.000112031 -7.22361e-05 0.000916152 0.000202128 -0.000245411 
1695.75 0 -6.24777e-05 -0.00379778 0.00024345 8.91311e-06 0.00392795 0.00128954 0.000356781 -0.0112981 0.000280376 -0.0110259 7.24919e-05 -5.88534e-05 -0.000191167 0.00217707 0.000318891 7.24991e-05 0.000512542 -0.000676242 0.000232273 0.000843509 -1.47446e-05 1.91455e-05 1.86966e-05 0.000342597 0.000125267 0.000333224 -0.000433815 -0.000110747 -7.31123e-05 0.000904118 0.000213783 -0.000256668 
1696.1 0 -3.82041e-05 -0.0038992 0.000242944 -2.13708e-06 0.00340314 0.00132204 0.000392233 -0.0112952 0.000308983 -0.0109938 9.24114e-05 -8.15366e-05 -0.000197949 0.00216798 0.000333263 5.54052e-05 0.0005564 -0.000682782 0.000244769 0.000838824 -1.74812e-05 9.94696e-06 1.67393e-05 0.000360575 0.000130319 0.000333474 -0.000423953 -0.00011012 -7.34869e-05 0.000893082 0.000223737 -0.000266751 
1696.45 0 -1.05872e-05 -0.00399678 0.000242701 -1.38749e-05 0.00288091 0.00134983 0.000428397 -0.0112818 0.000347827 -0.010952 0.000115116 -0.000104864 -0.000204106 0.00215364 0.000344677 4.30009e-05 0.000598688 -0.000687225 0.000253058 0.000836073 -1.87314e-05 1.36882e-06 1.44175e-05 0.00037839 0.000134851 0.000335057 -0.000413938 -0.000110783 -7.36569e-05 0.000882491 0.000231969 -0.000276482 
1696.8 0 1.80129e-05 -0.00408941 0.000241165 -2.69285e-05 0.00236257 0.00137023 0.000463502 -0.0112571 0.000396708 -0.0109018 0.000137552 -0.000126328 -0.000210223 0.00213431 0.000352137 3.67852e-05 0.000641499 -0.000689682 0.000258655 0.000834593 -1.95548e-05 -5.9132e-06 1.24736e-05 0.000395816 0.000139232 0.000336884 -0.000405782 -0.000113484 -7.49677e-05 0.000871831 0.000238106 -0.000286648 
1697.15 0 4.73621e-05 -0.00417698 0.000237806 -4.17482e-05 0.00184813 0.00138093 0.000497362 -0.011221 0.000455053 -0.0108441 0.000158103 -0.000145005 -0.000214575 0.00211305 0.000356763 3.7364e-05 0.000686927 -0.00068978 0.000262846 0.000833035 -1.97526e-05 -1.30616e-05 1.02642e-05 0.000412777 0.00014385 0.00033872 -0.000399264 -0.000118097 -7.74305e-05 0.000860442 0.000242667 -0.000296591 
1697.5 0 7.69456e-05 -0.0042612 0.000234242 -5.76866e-05 0.00133772 0.00138019 0.000530959 -0.0111732 0.000520722 -0.010779 0.000176542 -0.000160843 -0.000215243 0.00209217 0.000361693 4.34013e-05 0.000735394 -0.000685306 0.000266206 0.000830252 -1.8589e-05 -2.11398e-05 9.23415e-06 0.000428858 0.000148353 0.000340339 -0.00039267 -0.000123511 -7.98417e-05 0.00084866 0.000246977 -0.000305969 
1697.85 0 0.000106308 -0.0043433 0.000231541 -7.38307e-05 0.000832994 0.00136868 0.000563535 -0.0111143 0.000587184 -0.0107051 0.000192721 -0.000173889 -0.000211552 0.00207182 0.000369279 5.32472e-05 0.000786807 -0.000675155 0.000269003 0.000825843 -1.49027e-05 -2.94033e-05 9.31207e-06 0.000444489 0.000151279 0.000340781 -0.000385232 -0.000128296 -8.16878e-05 0.000837203 0.000251119 -0.000314684 
1698.2 0 0.000135636 -0.00442151 0.00022962 -8.84915e-05 0.000335684 0.00134868 0.00059395 -0.0110463 0.000650585 -0.0106212 0.00020589 -0.000183946 -0.000204894 0.00205074 0.00037941 6.64568e-05 0.000840412 -0.000659338 0.000272882 0.000820019 -9.34817e-06 -3.7451e-05 8.803e-06 0.000460471 0.000152457 0.000340137 -0.000376907 -0.000131119 -8.2965e-05 0.000825795 0.000252942 -0.000322299 
1698.55 0 0.000163809 -0.00449343 0.000227443 -0.000100897 -0.000157162 0.0013206 0.000623674 -0.0109691 0.000708947 -0.0105268 0.00021585 -0.000191297 -0.000196931 0.00202606 0.000390752 8.45543e-05 0.000892821 -0.000638843 0.000280298 0.000815135 -3.55513e-06 -4.49823e-05 7.68627e-06 0.000477193 0.000153744 0.000339435 -0.000369125 -0.000131075 -8.4401e-05 0.000813977 0.000251145 -0.000327735 
1698.9 0 0.000189517 -0.00455893 0.000224701 -0.000113003 -0.00064799 0.00128488 0.00065437 -0.0108799 0.000758248 -0.0104243 0.000223095 -0.000196819 -0.000187595 0.00199682 0.000401796 0.000107776 0.000940062 -0.000615155 0.000292048 0.000814153 2.15806e-06 -5.11481e-05 5.99779e-06 0.000494972 0.000156152 0.000339107 -0.000363594 -0.000128724 -8.72704e-05 0.000802106 0.000246795 -0.00033048 
1699.25 0 0.000212838 -0.00461761 0.00022185 -0.000126325 -0.0011358 0.00124426 0.00068571 -0.0107762 0.000794962 -0.0103149 0.000228726 -0.000202648 -0.000175393 0.00196567 0.000412376 0.000133281 0.000983905 -0.00058979 0.000304845 0.000815774 8.9832e-06 -5.7123e-05 2.8374e-06 0.00051173 0.000158361 0.000338839 -0.000359228 -0.00012459 -9.08459e-05 0.000789669 0.000241241 -0.00033141 
1699.6 0 0.000234476 -0.00466989 0.00021887 -0.000139333 -0.00161949 0.00120306 0.000716475 -0.0106581 0.000821618 -0.0101949 0.000232861 -0.00020908 -0.000160354 0.00193506 0.000423278 0.000157089 0.0010293 -0.000562974 0.000316051 0.000816455 1.57255e-05 -6.39663e-05 -1.80323e-06 0.000525192 0.00015879 0.000336601 -0.000355551 -0.000118923 -9.29918e-05 0.000775915 0.000234883 -0.000331967 
1699.95 0 0.000254928 -0.00471622 0.000214734 -0.000151224 -0.00209731 0.0011636 0.000746096 -0.0105279 0.000843821 -0.0100635 0.000235397 -0.000212514 -0.000143166 0.00190391 0.000433836 0.000176614 0.00107723 -0.000535247 0.000325688 0.000814855 2.07239e-05 -7.02648e-05 -6.46869e-06 0.000536142 0.000156633 0.000332193 -0.000353555 -0.00011368 -9.31788e-05 0.000761199 0.000228039 -0.000332336 
1700.3 0 0.000274815 -0.00475549 0.000209803 -0.000163463 -0.00256931 0.001125 0.000774326 -0.0103879 0.000864325 -0.00992364 0.00023727 -0.000210322 -0.000124554 0.00186944 0.000442663 0.000191899 0.00112481 -0.000508068 0.00033391 0.000810706 2.42297e-05 -7.48491e-05 -9.77412e-06 0.000545838 0.00015357 0.000327618 -0.000352827 -0.000109637 -9.12976e-05 0.000746908 0.000221169 -0.000331562 
1700.65 0 0.000294059 -0.00478674 0.000205197 -0.000177397 -0.00303656 0.00108284 0.000801892 -0.0102386 0.000883175 -0.00977561 0.000238127 -0.00020453 -0.00010572 0.00182991 0.000448904 0.00020704 0.00116976 -0.000481508 0.000339755 0.00080396 2.79029e-05 -7.863e-05 -1.04793e-05 0.000554956 0.000152316 0.000323973 -0.000352565 -0.00010618 -8.72458e-05 0.000732653 0.000213909 -0.000330561 
1701 0 0.000311825 -0.00480981 0.000201654 -0.000193503 -0.0034982 0.0010329 0.000827175 -0.0100786 0.000898599 -0.00961809 0.000237016 -0.000198081 -8.64451e-05 0.00178576 0.000450466 0.000225463 0.00121208 -0.000455722 0.000341948 0.000796085 3.28984e-05 -8.26979e-05 -8.32024e-06 0.000563586 0.000153416 0.000321131 -0.000352313 -0.000103517 -8.1542e-05 0.00071721 0.000205931 -0.000331196 
1701.35 0 0.000327431 -0.00482512 0.000198756 -0.000210801 -0.00395169 0.000975483 0.000846862 -0.00990533 0.000908748 -0.00945137 0.000234403 -0.0001929 -6.68343e-05 0.00173919 0.000446227 0.000246561 0.00125277 -0.000430273 0.000341554 0.000787794 3.93463e-05 -8.71223e-05 -4.96301e-06 0.000570637 0.00015479 0.000319488 -0.000350863 -0.000102412 -7.5213e-05 0.000700926 0.000197584 -0.000332544 
1701.7 0 0.000340032 -0.00483407 0.000196013 -0.000227312 -0.00439299 0.000913647 0.000858993 -0.00971615 0.000914367 -0.00927745 0.00023193 -0.00019081 -4.70668e-05 0.00169134 0.000438399 0.000267326 0.00129384 -0.000404068 0.000340921 0.000777945 4.63342e-05 -9.0509e-05 -2.48276e-06 0.000575193 0.000155272 0.000318728 -0.000348413 -0.000102923 -6.92195e-05 0.000684838 0.000189516 -0.000333106 
1702.05 0 0.000349051 -0.00483763 0.000193373 -0.000242133 -0.00481855 0.000850514 0.000864546 -0.00951234 0.00091694 -0.00909923 0.000231042 -0.000191913 -2.76569e-05 0.00164297 0.000428822 0.000285238 0.00133602 -0.000376969 0.00034072 0.00076559 5.29665e-05 -9.15021e-05 -9.8934e-07 0.00057767 0.000155967 0.00031774 -0.000346059 -0.000104384 -6.36753e-05 0.000668394 0.000181505 -0.000333989 
1702.4 0 0.000356134 -0.00483598 0.000190074 -0.000255273 -0.00522933 0.000787873 0.000864677 -0.00929846 0.000916819 -0.00891701 0.000233825 -0.000195086 -1.01576e-05 0.00159567 0.000416932 0.000299078 0.00137823 -0.000349015 0.000342372 0.000751061 5.87503e-05 -9.01964e-05 7.04912e-07 0.000579064 0.000157123 0.000316353 -0.000344499 -0.000106545 -5.90983e-05 0.000649862 0.000174069 -0.000336593 
1702.75 0 0.000362602 -0.0048291 0.000185099 -0.000267078 -0.00562855 0.000726402 0.000862458 -0.0090785 0.000915357 -0.00872986 0.000240856 -0.000200175 3.00957e-06 0.00154979 0.000403864 0.000307899 0.00141924 -0.00031898 0.000347849 0.000736454 6.32885e-05 -8.72908e-05 3.05701e-06 0.000580417 0.000158081 0.000315575 -0.000344332 -0.000109011 -5.64255e-05 0.000628624 0.000168765 -0.000341371 
1703.1 0 0.000368115 -0.00481752 0.000179506 -0.000277217 -0.00601771 0.00066566 0.000860153 -0.00885382 0.000912453 -0.00854018 0.000248484 -0.000207732 1.11595e-05 0.00150493 0.000393798 0.000312041 0.00145907 -0.000286537 0.000355483 0.00072305 6.67947e-05 -8.3199e-05 5.2157e-06 0.000582148 0.000158643 0.000315117 -0.000345795 -0.000109946 -5.56245e-05 0.0006063 0.000166729 -0.000347973 
1703.45 0 0.00037343 -0.00480218 0.000175002 -0.000284441 -0.00639612 0.000606524 0.000858365 -0.00862459 0.000908129 -0.00834987 0.000252177 -0.000216976 1.37356e-05 0.00145916 0.000391657 0.000314273 0.00149903 -0.000251164 0.000363578 0.000708498 6.89451e-05 -7.85974e-05 5.64725e-06 0.000583594 0.000158684 0.000313349 -0.000347773 -0.000109224 -5.53053e-05 0.000585381 0.000167538 -0.00035424 
1703.8 0 0.000380378 -0.00478331 0.000170822 -0.000289169 -0.00676393 0.000550047 0.000857315 -0.00839037 0.000903875 -0.00815604 0.000249909 -0.000225721 1.10697e-05 0.00140937 0.000397675 0.000316771 0.00153831 -0.000211824 0.0003713 0.000687133 7.02305e-05 -7.42982e-05 4.86557e-06 0.000583897 0.000157978 0.000308959 -0.000348391 -0.000108585 -5.56198e-05 0.000567219 0.000169481 -0.000358987 
1704.15 0 0.00039016 -0.00476145 0.00016527 -0.000292824 -0.00712304 0.000495761 0.000856333 -0.00815339 0.000899933 -0.00795328 0.000242002 -0.000231455 5.16362e-06 0.00135526 0.000406254 0.000318266 0.0015739 -0.000169791 0.000379293 0.00065617 7.12344e-05 -6.99035e-05 4.33733e-06 0.000583047 0.00015674 0.000301842 -0.000346798 -0.000107078 -5.716e-05 0.000550697 0.000171609 -0.000362605 
1704.5 0 0.00040227 -0.00473836 0.000157476 -0.000295844 -0.00747438 0.000441648 0.000855423 -0.00791724 0.000894894 -0.00773831 0.000231484 -0.000233688 -1.60162e-06 0.0012974 0.000415084 0.000317947 0.00160535 -0.000127401 0.000390301 0.000620125 7.14518e-05 -6.52583e-05 5.55668e-06 0.00058119 0.000155708 0.000292989 -0.000342947 -0.000103944 -6.00049e-05 0.00053409 0.000173576 -0.000365124 
1704.85 0 0.000415069 -0.0047133 0.000148576 -0.000298283 -0.00781868 0.00038599 0.000856182 -0.00768276 0.000887865 -0.00751242 0.000220826 -0.000234574 -4.99271e-06 0.00123606 0.000426809 0.000317196 0.00163349 -8.77746e-05 0.000404885 0.000584512 7.01233e-05 -6.05919e-05 8.5969e-06 0.000577742 0.000155902 0.000282667 -0.000337612 -0.000100371 -6.32218e-05 0.000516457 0.000174347 -0.000366918 
1705.2 0 0.00042816 -0.00468306 0.000140269 -0.000300267 -0.00815906 0.000328611 0.00086138 -0.0074473 0.000879974 -0.00728047 0.000210057 -0.000236781 -2.02973e-06 0.00117143 0.000442394 0.000315636 0.00165708 -5.29416e-05 0.000420922 0.000551209 6.92094e-05 -5.63689e-05 1.1901e-05 0.000572107 0.000157505 0.000269658 -0.00033216 -9.64801e-05 -6.58728e-05 0.000497427 0.000173423 -0.000368677 
1705.55 0 0.000440807 -0.00464687 0.000132973 -0.000302353 -0.00849653 0.000269766 0.000871368 -0.00720591 0.000872714 -0.00704598 0.000199912 -0.000241853 6.07966e-06 0.00110236 0.000460373 0.000311804 0.0016738 -2.31193e-05 0.000436414 0.000516641 7.01834e-05 -5.18064e-05 1.47958e-05 0.000563909 0.000159784 0.000254763 -0.000327126 -9.0788e-05 -6.97522e-05 0.000476981 0.000170953 -0.000370213 
1705.9 0 0.000450255 -0.00460499 0.000126458 -0.000305085 -0.00882726 0.000208905 0.000884658 -0.00695592 0.000864687 -0.00680722 0.000193265 -0.00024955 1.60141e-05 0.00102851 0.000479631 0.000305158 0.00168477 2.71699e-06 0.000451111 0.000476008 7.09825e-05 -4.48286e-05 1.81351e-05 0.000554441 0.000162312 0.0002397 -0.000323151 -8.36484e-05 -7.53037e-05 0.000456331 0.000167986 -0.00037154 
1706.25 0 0.000454678 -0.00455655 0.000120192 -0.000308359 -0.00914523 0.000145678 0.000899129 -0.00669841 0.000853471 -0.00656065 0.0001896 -0.000257612 2.60981e-05 0.000952681 0.000500636 0.000294572 0.00169151 2.66979e-05 0.000465922 0.000428831 7.018e-05 -3.51206e-05 2.25235e-05 0.000545925 0.000165933 0.000225029 -0.000320283 -7.6705e-05 -8.11305e-05 0.000436172 0.000166369 -0.000373236 
1706.6 0 0.000454788 -0.00450041 0.000113669 -0.000311139 -0.00944663 8.09662e-05 0.000910766 -0.00643526 0.000837393 -0.00630653 0.000184061 -0.000264027 3.61514e-05 0.000878019 0.000526614 0.000277639 0.0016925 4.8667e-05 0.000480932 0.000378858 6.96281e-05 -2.52233e-05 2.80684e-05 0.000539094 0.000169791 0.000209843 -0.000317671 -7.14989e-05 -8.696e-05 0.000416186 0.000166589 -0.000374596 
1706.95 0 0.000451732 -0.00443757 0.000105696 -0.000313108 -0.00973119 1.66724e-05 0.000916373 -0.00616658 0.000815245 -0.00604775 0.00017357 -0.000267265 4.63019e-05 0.000805112 0.000560302 0.000255061 0.0016861 6.74569e-05 0.000495427 0.000330041 6.94944e-05 -1.77014e-05 3.32917e-05 0.000532054 0.000173652 0.000193656 -0.000313503 -6.8974e-05 -9.25442e-05 0.000396703 0.000167236 -0.00037432 
1707.3 0 0.00044728 -0.00437026 9.68698e-05 -0.000314716 -0.00999887 -4.44053e-05 0.000918567 -0.00589036 0.000787754 -0.00578609 0.00015839 -0.000267266 5.79842e-05 0.000733973 0.000599928 0.000228679 0.00167471 8.454e-05 0.000509321 0.000281875 6.75471e-05 -1.25962e-05 3.71581e-05 0.00052311 0.000178019 0.000177305 -0.000307024 -6.77024e-05 -9.65913e-05 0.000377999 0.000167258 -0.000372352 
1707.65 0 0.000442699 -0.00429865 8.77247e-05 -0.000315277 -0.0102505 -9.94911e-05 0.000919509 -0.00560754 0.000757631 -0.00552247 0.000140505 -0.000264769 7.1513e-05 0.000664915 0.000639825 0.000199359 0.00166317 0.000102095 0.000523072 0.000231367 6.28627e-05 -8.67887e-06 4.17707e-05 0.000513468 0.000181417 0.000160685 -0.00029993 -6.55625e-05 -9.83541e-05 0.000360085 0.000166384 -0.000369139 
1708 0 0.000437356 -0.00422289 7.73696e-05 -0.000315018 -0.0104883 -0.0001492 0.000917373 -0.00532367 0.000726281 -0.00525705 0.000120676 -0.000260505 8.52332e-05 0.000598136 0.000674487 0.000170607 0.00165395 0.000121295 0.000537894 0.00017762 5.60967e-05 -5.57536e-06 4.89029e-05 0.000504691 0.000182245 0.000143379 -0.000292704 -6.25183e-05 -9.9107e-05 0.000342938 0.000165655 -0.000365475 
1708.35 0 0.000431558 -0.00414545 6.59788e-05 -0.000315759 -0.0107132 -0.000195453 0.000910287 -0.00504321 0.000694162 -0.00498862 9.92412e-05 -0.000254763 9.82969e-05 0.000533648 0.000701624 0.000145472 0.00164569 0.000140537 0.000554995 0.000121813 4.79457e-05 -3.79407e-06 5.66624e-05 0.000497205 0.000180334 0.000126808 -0.000284051 -5.8395e-05 -0.000100934 0.000325679 0.000166264 -0.00036239 
1708.7 0 0.000426697 -0.00406891 5.53993e-05 -0.000316816 -0.0109264 -0.000236935 0.00089873 -0.00476422 0.000662481 -0.00471665 7.72422e-05 -0.000249481 0.000109767 0.000470017 0.000721778 0.000124633 0.00163496 0.000157312 0.000575787 6.57832e-05 3.79241e-05 -2.762e-06 6.41929e-05 0.000491164 0.000177292 0.000112419 -0.000273653 -5.28101e-05 -0.000103568 0.00030713 0.000168091 -0.000360487 
1709.05 0 0.000422945 -0.00399188 4.57175e-05 -0.000316903 -0.0111292 -0.000270553 0.00088495 -0.00448243 0.000630825 -0.0044416 5.56256e-05 -0.000248217 0.000118206 0.000407124 0.000736029 0.000108942 0.00161971 0.00017147 0.000599006 1.06425e-05 2.61399e-05 -3.58563e-07 7.13212e-05 0.000486488 0.000173254 9.93547e-05 -0.00026092 -4.75589e-05 -0.000106822 0.00028656 0.00017037 -0.000360597 
1709.4 0 0.000419049 -0.00390997 3.61532e-05 -0.000315867 -0.0113229 -0.000296006 0.000871943 -0.00419666 0.000599461 -0.00416179 3.6962e-05 -0.000252371 0.000124257 0.000346679 0.000745739 9.95227e-05 0.00160241 0.000181827 0.000620009 -4.42013e-05 1.31216e-05 4.18465e-06 7.73358e-05 0.000482855 0.000166304 8.62773e-05 -0.000245802 -4.35518e-05 -0.000111307 0.000263902 0.000172016 -0.00036246 
1709.75 0 0.000414567 -0.00382198 2.59145e-05 -0.000314209 -0.0115081 -0.000317862 0.000859509 -0.00390688 0.000571796 -0.00387476 2.25692e-05 -0.0002605 0.000128801 0.000287566 0.000752249 9.55084e-05 0.00158402 0.000188663 0.000636348 -9.72266e-05 5.24013e-07 9.49082e-06 8.42006e-05 0.00048114 0.000157321 7.21276e-05 -0.000229968 -3.99469e-05 -0.00011654 0.000240527 0.000172961 -0.000364779 
1710.1 0 0.000410503 -0.00372982 1.43436e-05 -0.000313065 -0.0116819 -0.000340563 0.000842438 -0.00361221 0.000549318 -0.00358183 1.07849e-05 -0.000270133 0.000133173 0.000228908 0.000756182 9.51158e-05 0.00156303 0.000194728 0.000648879 -0.000142836 -1.03991e-05 1.33349e-05 9.33805e-05 0.000481281 0.000148049 5.65607e-05 -0.000214384 -3.6176e-05 -0.000122491 0.000217359 0.000173327 -0.00036658 
1710.45 0 0.000407182 -0.00363524 1.73302e-06 -0.000312707 -0.0118404 -0.000365714 0.000817449 -0.00331209 0.000530865 -0.00328478 8.97537e-07 -0.000279861 0.000137405 0.000171336 0.000758745 9.66381e-05 0.00154126 0.000201171 0.00065861 -0.00017675 -2.1641e-05 1.52973e-05 0.000102671 0.000481424 0.000138975 4.10917e-05 -0.000198368 -3.14085e-05 -0.000129323 0.000194152 0.000172241 -0.000367704 
1710.8 0 0.00040342 -0.00353887 -1.1623e-05 -0.000312959 -0.0119831 -0.000393366 0.000784293 -0.00300979 0.000514765 -0.0029847 -9.05648e-06 -0.000288153 0.000140008 0.000114598 0.000761664 9.93151e-05 0.00152098 0.000206705 0.000666225 -0.000199498 -3.39373e-05 1.67831e-05 0.000110594 0.000480623 0.000129954 2.72003e-05 -0.000182473 -2.58516e-05 -0.000134759 0.000171729 0.000168751 -0.000368648 
1711.15 0 0.000398898 -0.00344023 -2.43396e-05 -0.000313942 -0.0121124 -0.000421585 0.000744515 -0.00270878 0.000498896 -0.00268447 -2.26354e-05 -0.000294627 0.000140953 5.90645e-05 0.0007646 0.00010085 0.00150216 0.000210012 0.000671994 -0.000213969 -4.56239e-05 1.728e-05 0.000117201 0.00047924 0.000119699 1.45118e-05 -0.000169328 -2.11315e-05 -0.000137215 0.000150982 0.000163985 -0.00036951 
1711.5 0 0.000394099 -0.00333844 -3.45003e-05 -0.000315064 -0.0122307 -0.000446967 0.000701022 -0.00240881 0.00048189 -0.00238613 -3.9816e-05 -0.000302685 0.000140889 5.92338e-06 0.00076653 9.63744e-05 0.00148558 0.000211713 0.000675812 -0.000222247 -5.5107e-05 1.63161e-05 0.000122047 0.00047724 0.000108024 1.64571e-06 -0.000160463 -1.84453e-05 -0.000138117 0.000131786 0.000159934 -0.000368592 
1711.85 0 0.000388852 -0.00323383 -4.22286e-05 -0.000315945 -0.0123374 -0.000466636 0.000655158 -0.00210752 0.000462748 -0.00208841 -5.91249e-05 -0.00031463 0.000138837 -4.62051e-05 0.000769208 8.46081e-05 0.00147279 0.000214108 0.000676748 -0.000226927 -6.19074e-05 1.50696e-05 0.000124415 0.000474111 9.65714e-05 -1.2581e-05 -0.000153973 -1.75346e-05 -0.000139322 0.000114359 0.000157347 -0.000365044 
1712.2 0 0.000382033 -0.00312813 -4.88866e-05 -0.000317082 -0.0124271 -0.00047866 0.000608208 -0.0018052 0.000442136 -0.00179116 -7.93354e-05 -0.000326556 0.00013381 -0.000100968 0.000774065 6.96849e-05 0.00146399 0.000218193 0.000673204 -0.00023137 -6.65798e-05 1.48216e-05 0.000124589 0.000471512 8.625e-05 -2.63484e-05 -0.000148015 -1.74826e-05 -0.000141101 9.86026e-05 0.000156956 -0.000360267 
1712.55 0 0.000374337 -0.00302188 -5.46594e-05 -0.000319797 -0.012495 -0.000485252 0.00056222 -0.00150573 0.000421638 -0.00149764 -9.73497e-05 -0.000333848 0.000126256 -0.000160872 0.000780296 5.44151e-05 0.00145871 0.000223351 0.000663751 -0.000235922 -6.97166e-05 1.45469e-05 0.000124558 0.000470109 7.8191e-05 -3.68327e-05 -0.000142894 -1.72501e-05 -0.000142432 8.2335e-05 0.000159532 -0.000354541 
1712.9 0 0.000369295 -0.00291479 -5.96247e-05 -0.000324017 -0.0125409 -0.000489641 0.000518793 -0.00121183 0.000402972 -0.00120833 -0.000112531 -0.000334841 0.000115805 -0.000223284 0.000788017 3.90874e-05 0.00145628 0.000229551 0.000649179 -0.000239145 -7.20681e-05 1.33382e-05 0.000125405 0.000468405 7.30086e-05 -4.4038e-05 -0.000138472 -1.59756e-05 -0.00014352 6.39797e-05 0.000163549 -0.00034703 
1713.25 0 0.000368274 -0.00280514 -6.43359e-05 -0.0003276 -0.0125666 -0.000493124 0.000477698 -0.000925152 0.000387976 -0.000920684 -0.000126907 -0.000332224 0.000102272 -0.000284724 0.000796646 2.44558e-05 0.0014543 0.000236436 0.000630233 -0.000241011 -7.44038e-05 1.14071e-05 0.000125011 0.000464667 6.86309e-05 -4.91604e-05 -0.000133091 -1.44722e-05 -0.0001447 4.48434e-05 0.000167732 -0.000337737 
1713.6 0 0.00037007 -0.00269286 -6.88824e-05 -0.000329682 -0.0125747 -0.000495525 0.000438552 -0.000645319 0.000377825 -0.000633604 -0.000140109 -0.000328628 8.56869e-05 -0.000344487 0.000803635 1.1304e-05 0.00145058 0.000243287 0.000606026 -0.000241537 -7.72729e-05 8.81511e-06 0.000121289 0.000458068 6.40788e-05 -5.3994e-05 -0.000126672 -1.3114e-05 -0.000144861 2.53435e-05 0.000172829 -0.000327565 
1713.95 0 0.000372139 -0.00258002 -7.43239e-05 -0.000329756 -0.0125668 -0.000496484 0.000402141 -0.000370985 0.000371749 -0.000348124 -0.000149676 -0.000323498 6.59622e-05 -0.000400598 0.000808634 7.12956e-07 0.00144733 0.000248981 0.000576366 -0.000240731 -8.01784e-05 6.74314e-06 0.000115936 0.000449175 5.97248e-05 -5.93306e-05 -0.000121259 -1.1263e-05 -0.000143593 4.51328e-06 0.000178407 -0.000317561 
1714.3 0 0.000372272 -0.00246705 -8.10034e-05 -0.000327966 -0.0125457 -0.000495826 0.000368066 -0.000101246 0.000367346 -6.69161e-05 -0.000152728 -0.000317871 4.29135e-05 -0.000451655 0.000814159 -6.42699e-06 0.00144563 0.000252827 0.000541506 -0.000239577 -8.22968e-05 4.2518e-06 0.000111211 0.000439166 5.61018e-05 -6.54554e-05 -0.000117846 -9.40798e-06 -0.000142576 -1.62945e-05 0.000183221 -0.000308073 
1714.65 0 0.000369676 -0.00235381 -8.72577e-05 -0.000325933 -0.0125138 -0.000495952 0.000336278 0.000163721 0.000364032 0.000206219 -0.000148625 -0.000314094 1.66653e-05 -0.000498006 0.000821989 -1.07824e-05 0.0014424 0.000255284 0.000500767 -0.000240436 -8.21958e-05 2.49313e-07 0.000107541 0.000427839 5.39805e-05 -7.21067e-05 -0.000114411 -8.63603e-06 -0.000143376 -3.58581e-05 0.000187169 -0.000298813 
1715 0 0.000366575 -0.00223976 -9.16791e-05 -0.000323561 -0.0124731 -0.000500143 0.000305424 0.00042094 0.000362753 0.000470076 -0.000137938 -0.000311307 -1.11638e-05 -0.000540359 0.000830437 -1.58884e-05 0.00143677 0.000258516 0.000454993 -0.000244681 -7.83591e-05 -5.41341e-06 0.000104702 0.000414491 5.35086e-05 -7.93717e-05 -0.000109217 -8.2144e-06 -0.000145203 -5.50269e-05 0.000190064 -0.000289942 
1715.35 0 0.000364549 -0.0021252 -9.33404e-05 -0.000320622 -0.0124258 -0.0005069 0.000272918 0.000669699 0.00036235 0.000726535 -0.000121328 -0.000304405 -3.69955e-05 -0.000580098 0.000837245 -2.53985e-05 0.00143041 0.000264892 0.000408693 -0.0002512 -7.22103e-05 -1.26543e-05 0.000101587 0.000400048 5.30554e-05 -8.75319e-05 -0.000101205 -7.30319e-06 -0.000146747 -7.38261e-05 0.000189823 -0.000280963 
1715.7 0 0.000362055 -0.00200982 -9.19325e-05 -0.000318407 -0.0123709 -0.000513358 0.000241295 0.000911838 0.000358685 0.000978186 -9.90775e-05 -0.00029078 -5.73925e-05 -0.000618563 0.000842022 -3.89647e-05 0.00142326 0.000273765 0.000364765 -0.000257687 -6.60192e-05 -2.07537e-05 9.66239e-05 0.000387088 5.0591e-05 -9.43784e-05 -8.97279e-05 -6.41619e-06 -0.000146996 -9.04987e-05 0.00018544 -0.000270268 
1716.05 0 0.000359126 -0.00189337 -9.0057e-05 -0.000317244 -0.0123048 -0.000517384 0.000215587 0.00115018 0.000349602 0.00122605 -7.2934e-05 -0.000272434 -7.08065e-05 -0.000658553 0.000844561 -5.4583e-05 0.00141491 0.000283702 0.000322738 -0.000261491 -5.97644e-05 -2.82891e-05 8.89714e-05 0.000377105 4.55545e-05 -9.90481e-05 -7.49268e-05 -5.37583e-06 -0.000145278 -0.000105755 0.000178022 -0.00025718 
1716.4 0 0.000356631 -0.00177529 -8.97927e-05 -0.000317429 -0.0122254 -0.000518776 0.000196729 0.00138557 0.000338001 0.00146938 -4.68642e-05 -0.000252135 -7.79388e-05 -0.0007033 0.000842717 -7.11875e-05 0.00140709 0.000293168 0.000282068 -0.000261524 -5.37646e-05 -3.39574e-05 8.01116e-05 0.000368785 3.82992e-05 -0.000103257 -5.75367e-05 -2.74574e-06 -0.00014213 -0.000121249 0.000169663 -0.000242669 
1716.75 0 0.000353547 -0.00165467 -9.10059e-05 -0.000317375 -0.0121355 -0.000520852 0.000183705 0.00161761 0.000325759 0.00170841 -2.20961e-05 -0.000229871 -8.16487e-05 -0.000753509 0.000834625 -8.87214e-05 0.00139926 0.000300954 0.00024376 -0.000258246 -4.91961e-05 -3.83738e-05 7.23806e-05 0.000360375 2.94845e-05 -0.000109452 -3.87952e-05 1.98016e-06 -0.000138234 -0.000137816 0.000161325 -0.000227075 
1717.1 0 0.000349884 -0.00153182 -9.22179e-05 -0.00031592 -0.0120366 -0.000526842 0.000175639 0.00184737 0.000312177 0.00194541 2.41811e-06 -0.000205116 -8.45155e-05 -0.0008096 0.000820042 -0.000106211 0.00138839 0.000308705 0.00020782 -0.000251665 -4.60602e-05 -4.17012e-05 6.57954e-05 0.000352537 2.00113e-05 -0.000118134 -2.01605e-05 7.34301e-06 -0.000133971 -0.000155643 0.000152655 -0.000210934 
1717.45 0 0.000346281 -0.00140689 -9.25297e-05 -0.000313626 -0.0119262 -0.000537052 0.000170655 0.00207582 0.000296944 0.00218143 2.38184e-05 -0.000180384 -8.85678e-05 -0.000868262 0.000798343 -0.000122237 0.00137067 0.000318516 0.000173757 -0.00024184 -4.46076e-05 -4.30831e-05 5.93936e-05 0.000346271 1.00478e-05 -0.000127252 -2.17596e-06 1.15714e-05 -0.000129208 -0.000173778 0.000144602 -0.000195529 
1717.8 0 0.000342527 -0.00127935 -9.34623e-05 -0.000309988 -0.011801 -0.000551593 0.000167395 0.00230373 0.000280395 0.00241475 3.72305e-05 -0.000159247 -9.34532e-05 -0.00092475 0.000770835 -0.000134124 0.00134533 0.000331078 0.000142774 -0.000229028 -4.56229e-05 -4.29801e-05 5.33781e-05 0.000340991 -4.10849e-07 -0.000135175 1.41495e-05 1.43462e-05 -0.000123487 -0.000192568 0.000137136 -0.000181855 
1718.15 0 0.000338409 -0.00115035 -9.6164e-05 -0.000305425 -0.0116599 -0.000571046 0.000166052 0.0025317 0.000263711 0.00264376 4.25516e-05 -0.00014356 -9.42096e-05 -0.000976834 0.000739982 -0.000138483 0.00131581 0.000344601 0.000115399 -0.00021504 -4.8686e-05 -4.22986e-05 4.86292e-05 0.000334883 -1.09072e-05 -0.000141323 2.89065e-05 1.65331e-05 -0.000116765 -0.000212275 0.000129335 -0.000170259 
1718.5 0 0.000333796 -0.00102254 -9.91472e-05 -0.000300345 -0.011502 -0.000594917 0.000165367 0.00275855 0.000248836 0.00286923 4.58351e-05 -0.000132049 -8.69026e-05 -0.0010232 0.000707354 -0.000135791 0.00128399 0.000355511 8.97448e-05 -0.000203779 -5.35276e-05 -4.16505e-05 4.57379e-05 0.000327736 -2.08999e-05 -0.000144899 4.30993e-05 1.79431e-05 -0.000108833 -0.000231281 0.000121658 -0.000160669 
1718.85 0 0.000328453 -0.000896909 -0.000101227 -0.000294766 -0.0113283 -0.00062129 0.000161754 0.00298162 0.000235342 0.00309196 5.10946e-05 -0.000122508 -7.52504e-05 -0.00106308 0.000674149 -0.000130305 0.001248 0.000360906 6.51491e-05 -0.000196282 -5.97524e-05 -4.16085e-05 4.3993e-05 0.000320259 -3.02452e-05 -0.000145605 5.72285e-05 1.86798e-05 -9.99901e-05 -0.000247627 0.000114781 -0.000152262 
1719.2 0 0.000322685 -0.000773363 -0.000102918 -0.000288889 -0.0111415 -0.00064584 0.000152601 0.00319795 0.000222273 0.00331161 5.64936e-05 -0.000112937 -6.46988e-05 -0.00109774 0.000640023 -0.000124884 0.00120701 0.000361261 4.45612e-05 -0.000190593 -6.64348e-05 -4.23117e-05 4.06701e-05 0.000312265 -3.97848e-05 -0.000144989 7.15692e-05 1.97256e-05 -9.19201e-05 -0.000261069 0.00010776 -0.000144376 
1719.55 0 0.000316203 -0.000651668 -0.000104522 -0.000283406 -0.0109423 -0.000663277 0.000139205 0.00340634 0.000212628 0.00352414 6.03399e-05 -0.000101385 -5.51974e-05 -0.00113045 0.00060249 -0.000117532 0.00116343 0.000360176 2.98063e-05 -0.000183612 -7.26201e-05 -4.20592e-05 3.57101e-05 0.000303935 -5.0693e-05 -0.000144429 8.55525e-05 1.96531e-05 -8.55773e-05 -0.000272893 0.000100525 -0.000136311 
1719.9 0 0.00030903 -0.00053126 -0.000106269 -0.000279077 -0.0107313 -0.000673856 0.000125238 0.00360603 0.000208818 0.00372494 6.15245e-05 -8.58289e-05 -4.38235e-05 -0.00116308 0.000561288 -0.000105895 0.00112088 0.000359619 1.89037e-05 -0.000173847 -7.67292e-05 -3.98986e-05 3.19926e-05 0.000295045 -6.24732e-05 -0.000144469 9.83476e-05 1.76435e-05 -7.95751e-05 -0.000284495 9.4378e-05 -0.000127267 
1720.25 0 0.000302174 -0.000412532 -0.000108169 -0.000276213 -0.0105128 -0.000682712 0.000113044 0.00379847 0.0002089 0.00391375 5.86536e-05 -6.50428e-05 -2.97034e-05 -0.00119625 0.000517351 -9.23201e-05 0.00108313 0.000358659 1.00923e-05 -0.00016259 -7.79349e-05 -3.80158e-05 3.00587e-05 0.000285422 -7.4152e-05 -0.000145082 0.000109061 1.5627e-05 -7.25343e-05 -0.000296643 8.87673e-05 -0.000118336 
1720.6 0 0.000296215 -0.000295967 -0.000109945 -0.000274347 -0.0102903 -0.00069415 0.000102388 0.00398749 0.000209006 0.00409233 5.48952e-05 -3.99666e-05 -1.4176e-05 -0.00122984 0.000470694 -8.12361e-05 0.00105086 0.000356015 2.69102e-06 -0.000150569 -7.62046e-05 -3.69461e-05 2.77049e-05 0.000275903 -8.50022e-05 -0.000145629 0.00011879 1.47863e-05 -6.48265e-05 -0.000309797 8.32689e-05 -0.000109716 
1720.95 0 0.000290306 -0.000181118 -0.000110618 -0.000271768 -0.0100648 -0.000708579 9.23593e-05 0.00417395 0.000206839 0.00426228 5.53661e-05 -1.37263e-05 1.29096e-06 -0.00126455 0.000423616 -7.47114e-05 0.00102169 0.00035016 -3.99443e-06 -0.000138551 -7.20033e-05 -3.51651e-05 2.40312e-05 0.000266885 -9.36669e-05 -0.000144932 0.000129342 1.59949e-05 -5.80571e-05 -0.00032351 7.9193e-05 -0.000101406 
1721.3 0 0.000283087 -6.77807e-05 -0.000109662 -0.000267021 -0.00983578 -0.000725216 8.35411e-05 0.00435753 0.000203835 0.00442581 5.96699e-05 1.02399e-05 1.53412e-05 -0.00130157 0.000378679 -7.00698e-05 0.000993128 0.000339803 -1.03633e-05 -0.000128262 -6.5367e-05 -3.18424e-05 2.05074e-05 0.000257522 -9.99893e-05 -0.000142865 0.000140826 1.92348e-05 -5.28789e-05 -0.000337396 7.62893e-05 -9.42285e-05 
1721.65 0 0.000275335 4.51896e-05 -0.000108125 -0.000260013 -0.0096013 -0.000744052 7.6377e-05 0.00453662 0.000202503 0.00458446 6.29046e-05 2.99915e-05 2.88287e-05 -0.00133965 0.000336689 -6.44025e-05 0.000962467 0.000325655 -1.76245e-05 -0.00012098 -5.63409e-05 -2.57332e-05 1.81912e-05 0.000247336 -0.000104794 -0.000140225 0.000153019 2.33896e-05 -4.87984e-05 -0.000352339 7.34409e-05 -8.87753e-05 
1722 0 0.000268838 0.000159578 -0.000106567 -0.000251368 -0.00935971 -0.000763692 7.14381e-05 0.00470851 0.00020314 0.00473891 6.1862e-05 4.52181e-05 4.37537e-05 -0.00137487 0.00029645 -5.93364e-05 0.000926483 0.000308966 -2.60224e-05 -0.000116569 -4.63328e-05 -1.79426e-05 1.70947e-05 0.000236828 -0.000109403 -0.000136496 0.000165006 2.79437e-05 -4.51566e-05 -0.000368889 6.89423e-05 -8.42384e-05 
1722.35 0 0.000264111 0.000276187 -0.0001057 -0.000242044 -0.00911022 -0.000782122 6.98868e-05 0.00487364 0.000204694 0.00489042 5.73607e-05 5.67372e-05 6.05923e-05 -0.00140309 0.000257459 -5.52578e-05 0.000884528 0.000291103 -3.62245e-05 -0.000113372 -3.70522e-05 -1.15973e-05 1.78729e-05 0.000227043 -0.000114601 -0.00013209 0.000175738 3.15614e-05 -4.07854e-05 -0.000385048 6.15168e-05 -7.82697e-05 
1722.7 0 0.000260785 0.000394764 -0.000106195 -0.000232665 -0.00885266 -0.000799726 7.0203e-05 0.00503233 0.000206493 0.00503766 4.98234e-05 6.60566e-05 7.90114e-05 -0.00142402 0.000221933 -5.08175e-05 0.000840023 0.000271874 -4.86736e-05 -0.000111445 -2.95129e-05 -7.63838e-06 2.09468e-05 0.000218229 -0.000118894 -0.000128386 0.000185888 3.17556e-05 -3.57849e-05 -0.000398034 5.2553e-05 -7.01065e-05 
1723.05 0 0.00025836 0.000514439 -0.000108305 -0.000223059 -0.00858904 -0.000817083 6.95528e-05 0.00518273 0.000208621 0.00517702 3.7482e-05 7.32409e-05 9.84341e-05 -0.00144297 0.000189709 -4.60648e-05 0.000797368 0.000250153 -6.22756e-05 -0.000112345 -2.39194e-05 -4.31174e-06 2.57298e-05 0.000208363 -0.000120983 -0.000124954 0.000196413 2.72849e-05 -3.05649e-05 -0.000408201 4.35872e-05 -6.12736e-05 
1723.4 0 0.000255553 0.000633153 -0.000111322 -0.000213331 -0.00832202 -0.000833491 6.64352e-05 0.00532506 0.000212369 0.00530705 2.03106e-05 7.68826e-05 0.000118295 -0.00146077 0.000155698 -4.2744e-05 0.000757825 0.000228385 -7.68278e-05 -0.000116049 -1.97684e-05 6.3236e-07 3.11342e-05 0.000196191 -0.000121485 -0.000121676 0.000207205 2.03169e-05 -2.54181e-05 -0.000417352 3.4843e-05 -5.3349e-05 
1723.75 0 0.000251778 0.000749476 -0.000115644 -0.00020292 -0.00805097 -0.000848178 5.96863e-05 0.0054616 0.000220654 0.00542773 1.32618e-06 7.74761e-05 0.000136345 -0.00147209 0.000116355 -4.06629e-05 0.000720034 0.000209781 -9.24025e-05 -0.000121455 -1.64075e-05 7.48972e-06 3.75955e-05 0.000182315 -0.000121295 -0.000118428 0.000216658 1.28365e-05 -2.09765e-05 -0.000424517 2.62036e-05 -4.70419e-05 
1724.1 0 0.000247413 0.000863546 -0.000121232 -0.000192446 -0.00777455 -0.000861567 4.80551e-05 0.00559281 0.000234299 0.00553956 -1.7266e-05 7.56078e-05 0.000152235 -0.00147547 7.50218e-05 -3.84437e-05 0.000682642 0.000193622 -0.000106734 -0.000127569 -1.28812e-05 1.5409e-05 4.68468e-05 0.000167713 -0.000120825 -0.000114099 0.000224578 4.33311e-06 -1.78637e-05 -0.000427947 1.85048e-05 -4.28374e-05 
1724.45 0 0.000242622 0.000974991 -0.00012663 -0.00018302 -0.00749048 -0.000875367 3.04523e-05 0.00571498 0.000250504 0.00564226 -3.56563e-05 7.05601e-05 0.00016655 -0.00147364 3.61734e-05 -3.61601e-05 0.000644778 0.000178801 -0.000117832 -0.000134501 -9.19077e-06 2.36072e-05 5.77471e-05 0.000153494 -0.000120192 -0.00010887 0.00023163 -5.039e-06 -1.54859e-05 -0.000429455 1.18128e-05 -4.11167e-05 
1724.8 0 0.00023711 0.00108356 -0.000131555 -0.000174673 -0.0071979 -0.000889543 6.97801e-06 0.00582409 0.000265139 0.00573633 -5.41098e-05 6.30277e-05 0.000180315 -0.00146956 -6.6759e-07 -3.29937e-05 0.000605593 0.000166407 -0.000125026 -0.000142959 -6.45719e-06 3.04827e-05 6.76093e-05 0.000138773 -0.000118871 -0.000103301 0.00023636 -1.45147e-05 -1.29359e-05 -0.000431713 5.85407e-06 -4.20558e-05 
1725.15 0 0.000230701 0.0011888 -0.000135433 -0.000167175 -0.00689828 -0.000901863 -2.06437e-05 0.00592087 0.000275184 0.0058243 -7.16602e-05 5.36952e-05 0.000195081 -0.00146503 -3.90624e-05 -2.85436e-05 0.000563841 0.000157417 -0.000129645 -0.000152813 -5.00464e-06 3.53169e-05 7.44373e-05 0.000122564 -0.000117273 -9.78486e-05 0.000238535 -2.44616e-05 -9.22571e-06 -0.000436049 8.27433e-07 -4.54066e-05 
1725.5 0 0.000223163 0.00129123 -0.00013828 -0.000159541 -0.00659331 -0.000911268 -5.02321e-05 0.00600733 0.000280752 0.00590822 -8.73388e-05 4.24278e-05 0.000212535 -0.00146037 -7.95029e-05 -2.31087e-05 0.000519589 0.00015312 -0.000135812 -0.000163442 -3.89828e-06 3.95871e-05 7.78757e-05 0.000105872 -0.000116559 -9.34803e-05 0.000240526 -3.36502e-05 -3.77279e-06 -0.000442166 -4.29641e-06 -4.98449e-05 
1725.85 0 0.000215097 0.00139107 -0.000141152 -0.000151471 -0.00628392 -0.000918634 -8.0587e-05 0.00608376 0.000284951 0.00598705 -0.000102868 3.01433e-05 0.00023179 -0.00145542 -0.000118242 -1.70394e-05 0.000473476 0.00015164 -0.000143969 -0.000173632 -1.61246e-06 4.37282e-05 7.88136e-05 8.9526e-05 -0.000116528 -8.89325e-05 0.000244576 -4.00919e-05 2.20165e-06 -0.00044821 -1.06287e-05 -5.453e-05 
1726.2 0 0.000207632 0.00148844 -0.000145703 -0.000144566 -0.00597104 -0.000925189 -0.000112176 0.006151 0.000290498 0.00605846 -0.000119335 1.87708e-05 0.000248912 -0.00144769 -0.000153338 -1.06546e-05 0.000423334 0.000149478 -0.000149653 -0.000183598 3.10497e-06 4.75285e-05 7.83382e-05 7.28055e-05 -0.000117387 -8.19467e-05 0.000250421 -4.39771e-05 8.71294e-06 -0.000452843 -1.78083e-05 -5.92621e-05 
1726.55 0 0.000199234 0.00158276 -0.000152028 -0.000138098 -0.00565449 -0.00093129 -0.000145067 0.00621136 0.000295848 0.00612114 -0.000135127 1.00074e-05 0.000260999 -0.00143394 -0.000185466 -4.38565e-06 0.000366908 0.000145271 -0.000151686 -0.000194845 8.9212e-06 5.17611e-05 7.68521e-05 5.57583e-05 -0.000119982 -7.23285e-05 0.000256519 -4.74145e-05 1.5791e-05 -0.000456443 -2.44379e-05 -6.41732e-05 
1726.9 0 0.000187625 0.0016725 -0.000158116 -0.000130141 -0.005331 -0.0009366 -0.000178358 0.0062654 0.000298841 0.00617574 -0.000148089 4.49168e-06 0.000267345 -0.00141593 -0.000215586 -8.99182e-07 0.000307194 0.000140255 -0.000155035 -0.000209778 1.36453e-05 5.71085e-05 7.33182e-05 3.93771e-05 -0.000125319 -6.23158e-05 0.000262305 -5.13186e-05 2.36409e-05 -0.000458649 -2.90895e-05 -6.99693e-05 
1727.25 0 0.000173056 0.00175783 -0.000163019 -0.000121586 -0.00500023 -0.00093978 -0.000211145 0.00631147 0.000300415 0.00622361 -0.000156522 3.1421e-06 0.000267266 -0.00139674 -0.000244321 -2.4803e-06 0.000244786 0.000136618 -0.000163384 -0.00022955 1.70545e-05 6.33177e-05 6.63973e-05 2.37717e-05 -0.000132441 -5.43216e-05 0.000267049 -5.41423e-05 3.21422e-05 -0.000457153 -3.26437e-05 -7.61528e-05 
1727.6 0 0.000156829 0.0018399 -0.000167395 -0.00011377 -0.00466715 -0.000939734 -0.000242543 0.0063482 0.00030116 0.00626582 -0.000163933 6.60936e-06 0.000260858 -0.00137617 -0.000271799 -7.3248e-06 0.000176557 0.000134698 -0.000175879 -0.000251703 2.0227e-05 7.02635e-05 5.64741e-05 8.70166e-06 -0.00013966 -4.84537e-05 0.000270551 -5.60747e-05 4.07046e-05 -0.000452329 -3.6658e-05 -8.06515e-05 
1727.95 0 0.000139554 0.00191948 -0.000172269 -0.000106598 -0.00433636 -0.000937707 -0.000273656 0.00637624 0.000299274 0.00630239 -0.000174062 1.49156e-05 0.000251447 -0.00135237 -0.000297947 -1.2404e-05 0.000103748 0.000133637 -0.000190388 -0.000273161 2.3743e-05 7.73406e-05 4.49415e-05 -6.08322e-06 -0.000148042 -4.43948e-05 0.000273641 -5.96158e-05 4.89182e-05 -0.000445306 -4.15984e-05 -8.1739e-05 
1728.3 0 0.000121555 0.00199697 -0.000178284 -9.93486e-05 -0.00400894 -0.000935466 -0.000306322 0.00639808 0.000292883 0.00633304 -0.000186149 2.63487e-05 0.000243414 -0.0013256 -0.000323947 -1.80679e-05 2.97547e-05 0.000131233 -0.000204507 -0.000293491 2.68923e-05 8.4136e-05 3.29659e-05 -2.02921e-05 -0.000157593 -4.1404e-05 0.000276728 -6.56767e-05 5.63138e-05 -0.000436173 -4.73844e-05 -8.06762e-05 
1728.65 0 0.000104415 0.0020733 -0.000184841 -9.13184e-05 -0.00368266 -0.000930549 -0.000339815 0.00641686 0.000283116 0.00635771 -0.00019927 3.84743e-05 0.00023564 -0.00129826 -0.000353379 -2.62493e-05 -4.36156e-05 0.000127441 -0.000216743 -0.000313226 2.81769e-05 9.06268e-05 2.05433e-05 -3.25046e-05 -0.000166448 -3.97701e-05 0.000278533 -7.32571e-05 6.29507e-05 -0.000425445 -5.28433e-05 -7.89645e-05 
1729 0 8.9409e-05 0.00214822 -0.000190387 -8.23822e-05 -0.00335277 -0.000920237 -0.000370336 0.0064353 0.000273703 0.00637625 -0.00021375 5.14569e-05 0.000224454 -0.00127216 -0.000387595 -3.78345e-05 -0.00011808 0.000126267 -0.000226848 -0.000330851 2.79078e-05 9.71341e-05 9.24152e-06 -4.15889e-05 -0.000173536 -4.03404e-05 0.000277872 -8.11319e-05 6.83951e-05 -0.000414008 -5.69346e-05 -7.58404e-05 
1729.35 0 7.5637e-05 0.00222019 -0.000193474 -7.42394e-05 -0.0030163 -0.000907717 -0.000396763 0.00645113 0.000264824 0.00638757 -0.000229316 6.53397e-05 0.000209031 -0.00124474 -0.000424534 -5.16782e-05 -0.000195354 0.00013043 -0.000233874 -0.000344943 2.83841e-05 0.000103377 5.16188e-07 -4.85875e-05 -0.000179624 -4.14761e-05 0.000276116 -8.85388e-05 7.29812e-05 -0.000402731 -6.02062e-05 -7.15834e-05 
1729.7 0 6.21262e-05 0.00228825 -0.000194519 -6.71741e-05 -0.00267638 -0.000898212 -0.000421538 0.00645992 0.000253701 0.0063904 -0.000244277 7.92844e-05 0.000191808 -0.00121221 -0.000462092 -6.68679e-05 -0.00027314 0.000139445 -0.0002365 -0.000356326 3.02356e-05 0.000108564 -6.13052e-06 -5.48127e-05 -0.000186369 -4.1449e-05 0.000274704 -9.46026e-05 7.84091e-05 -0.000392332 -6.27478e-05 -6.73245e-05 
1730.05 0 4.92943e-05 0.00235221 -0.000195286 -5.95015e-05 -0.00233924 -0.000892348 -0.000445076 0.00646054 0.00023807 0.00638354 -0.000256088 9.3876e-05 0.000177625 -0.00117519 -0.000498925 -8.28511e-05 -0.000347068 0.000151438 -0.000234973 -0.000366319 3.16776e-05 0.000113227 -1.22175e-05 -6.06179e-05 -0.000193675 -3.89971e-05 0.000273607 -9.83265e-05 8.60597e-05 -0.000382666 -6.46399e-05 -6.38095e-05 
1730.4 0 3.78611e-05 0.00241146 -0.000196331 -5.07417e-05 -0.00200809 -0.000887026 -0.000465257 0.00645214 0.000217431 0.00636823 -0.000264538 0.000109236 0.000169891 -0.00113715 -0.000533017 -9.83592e-05 -0.000414861 0.000164788 -0.000229969 -0.00037637 3.11747e-05 0.000119116 -1.90635e-05 -6.71982e-05 -0.000199978 -3.4711e-05 0.000271799 -9.98391e-05 9.56592e-05 -0.000373648 -6.48698e-05 -6.08023e-05 
1730.75 0 2.73033e-05 0.00246615 -0.000197041 -4.10608e-05 -0.00168326 -0.000879589 -0.000480274 0.00643453 0.00019248 0.00634764 -0.000269854 0.000125038 0.000167697 -0.00110099 -0.000561887 -0.000112859 -0.00047822 0.00017806 -0.000221057 -0.000386436 2.85279e-05 0.000127114 -2.58914e-05 -7.49849e-05 -0.000204514 -3.05058e-05 0.000268595 -0.0001013 0.000106029 -0.000364942 -6.27971e-05 -5.79309e-05 
1731.1 0 1.62623e-05 0.00251663 -0.000196592 -3.13737e-05 -0.00136543 -0.000869843 -0.000491588 0.00640989 0.000163963 0.00632293 -0.000271284 0.00013891 0.000167983 -0.00106865 -0.000585006 -0.000125701 -0.000540772 0.000189887 -0.000209541 -0.000395206 2.54174e-05 0.000137201 -3.16277e-05 -8.16453e-05 -0.00020709 -2.82944e-05 0.000265352 -0.000103016 0.000115903 -0.000355425 -5.84884e-05 -5.59811e-05 
1731.45 0 3.88602e-06 0.00256371 -0.000195339 -2.32752e-05 -0.00105365 -0.000859813 -0.000502744 0.00638133 0.000131863 0.00629031 -0.000268779 0.000149959 0.000167786 -0.00103851 -0.000603725 -0.000135474 -0.000603141 0.000200056 -0.000197296 -0.000399729 2.18518e-05 0.000148738 -3.58417e-05 -8.54506e-05 -0.00020738 -2.97461e-05 0.000263152 -0.000102265 0.000123212 -0.000345474 -5.35117e-05 -5.61659e-05 
1731.8 0 -8.96121e-06 0.00260801 -0.00019475 -1.58115e-05 -0.000746363 -0.000849809 -0.000514852 0.00635104 9.61889e-05 0.00624697 -0.00026318 0.00015989 0.000168134 -0.00100733 -0.000618578 -0.000139379 -0.000661049 0.00020885 -0.000185688 -0.000398919 1.65325e-05 0.000159429 -3.85248e-05 -8.86031e-05 -0.000205145 -3.34176e-05 0.000261963 -0.000100023 0.000126583 -0.000336027 -5.02777e-05 -5.78482e-05 
1732.15 0 -2.16623e-05 0.00264864 -0.000194863 -6.87441e-06 -0.000442564 -0.00083832 -0.000528971 0.00631836 5.98388e-05 0.00619375 -0.000254097 0.000168695 0.000171103 -0.000974615 -0.000630128 -0.00013763 -0.0007101 0.000216188 -0.00017666 -0.000396915 9.54976e-06 0.000166928 -3.91756e-05 -9.35935e-05 -0.0002014 -3.64009e-05 0.000260653 -9.8472e-05 0.000126617 -0.000326907 -4.92129e-05 -5.93034e-05 
1732.5 0 -3.36583e-05 0.00268523 -0.000195526 3.97778e-06 -0.000141766 -0.000825777 -0.000545978 0.00627915 2.6931e-05 0.0061316 -0.000239658 0.000175204 0.000174801 -0.000941855 -0.000638571 -0.000133353 -0.000750211 0.000222182 -0.000168864 -0.000397531 1.46376e-06 0.00017172 -3.67438e-05 -0.000100632 -0.000197808 -3.73191e-05 0.000257472 -9.77479e-05 0.000124237 -0.00031791 -4.99309e-05 -5.95549e-05 
1732.85 0 -4.39231e-05 0.00271736 -0.00019761 1.44283e-05 0.000155377 -0.000811513 -0.000563932 0.00622919 -1.14136e-06 0.00606194 -0.000219565 0.000179513 0.000177712 -0.00091072 -0.000643155 -0.000126402 -0.000784048 0.000226716 -0.000158866 -0.00040142 -6.61076e-06 0.000175681 -3.1935e-05 -0.00010891 -0.000195312 -3.75943e-05 0.000252652 -9.89596e-05 0.000119632 -0.000308994 -5.21618e-05 -5.8788e-05 
1733.2 0 -5.27895e-05 0.00274411 -0.000199882 2.19383e-05 0.000447552 -0.000794525 -0.00058041 0.00616654 -2.69703e-05 0.00598708 -0.000197596 0.000181962 0.000181299 -0.000882413 -0.000644374 -0.000116325 -0.000813727 0.000227748 -0.000146639 -0.000409379 -1.37191e-05 0.000181133 -2.60649e-05 -0.000117935 -0.000194579 -3.96048e-05 0.000248481 -0.000102673 0.000112865 -0.000300545 -5.44643e-05 -5.71031e-05 
1733.55 0 -6.0518e-05 0.00276608 -0.000200031 2.74488e-05 0.000732193 -0.000775752 -0.000595684 0.00609078 -5.34628e-05 0.0059097 -0.000178559 0.000181227 0.000184953 -0.000857207 -0.000642968 -0.000105912 -0.000839325 0.000225923 -0.000133927 -0.000420166 -2.00118e-05 0.000189115 -2.04309e-05 -0.000127029 -0.000196473 -4.40898e-05 0.00024626 -0.000106977 0.000104709 -0.000292302 -5.68962e-05 -5.45694e-05 
1733.9 0 -6.75092e-05 0.00278377 -0.000198388 3.36359e-05 0.00100735 -0.000755074 -0.00061052 0.00600463 -7.97097e-05 0.0058316 -0.000162954 0.000176559 0.000187764 -0.000836547 -0.000639533 -9.53749e-05 -0.000860366 0.000225962 -0.000121104 -0.000430123 -2.62175e-05 0.000199493 -1.55222e-05 -0.000136094 -0.000200325 -4.99788e-05 0.000245733 -0.00010992 9.55148e-05 -0.000284442 -6.08952e-05 -5.09397e-05 
1734.25 0 -7.44511e-05 0.00279765 -0.000196079 4.1288e-05 0.00127493 -0.000731812 -0.000623623 0.00591073 -0.000103571 0.00575165 -0.000148819 0.000168547 0.000191257 -0.000821913 -0.000634681 -8.20003e-05 -0.000878524 0.000229693 -0.000107744 -0.000437614 -3.21025e-05 0.000212014 -1.02666e-05 -0.000146278 -0.000204106 -5.58048e-05 0.000244763 -0.000110244 8.63804e-05 -0.000277427 -6.65538e-05 -4.6311e-05 
1734.6 0 -8.10118e-05 0.00280884 -0.00019321 5.02322e-05 0.0015367 -0.000707454 -0.00063468 0.00581024 -0.000125324 0.00566777 -0.000136449 0.000159058 0.000197122 -0.000809489 -0.000629661 -6.62208e-05 -0.000896063 0.000234965 -9.24857e-05 -0.000442675 -3.75438e-05 0.000226058 -3.31964e-06 -0.00015818 -0.000206817 -6.11484e-05 0.000241211 -0.000107082 8.00857e-05 -0.000270762 -7.28677e-05 -4.06175e-05 
1734.95 0 -8.67647e-05 0.00281701 -0.000189623 6.14374e-05 0.0017923 -0.000684421 -0.000646527 0.00570341 -0.000146918 0.00557912 -0.000125884 0.000150378 0.000205478 -0.000794942 -0.00062597 -5.34817e-05 -0.000912664 0.000238642 -7.48897e-05 -0.000446888 -4.2976e-05 0.000241099 5.40521e-06 -0.000171043 -0.000208538 -6.55797e-05 0.000235595 -0.000101347 7.67623e-05 -0.000264454 -7.87771e-05 -3.39829e-05 
1735.3 0 -9.18899e-05 0.00282066 -0.00018552 7.45885e-05 0.00204106 -0.000663271 -0.000660199 0.00558955 -0.000169579 0.00548463 -0.000116046 0.000141945 0.000214499 -0.000777253 -0.000625138 -4.5622e-05 -0.00092654 0.000238856 -5.60323e-05 -0.000452551 -4.85392e-05 0.000255945 1.48108e-05 -0.00018399 -0.000208844 -6.89819e-05 0.000229088 -9.48271e-05 7.51493e-05 -0.000258392 -8.35973e-05 -2.71282e-05 
1735.65 0 -9.74329e-05 0.00281942 -0.00018148 8.75982e-05 0.00228226 -0.000642708 -0.000672583 0.00546886 -0.000191257 0.00538235 -0.000105469 0.000133651 0.000220751 -0.000754755 -0.00062466 -3.86741e-05 -0.000937295 0.000237421 -3.81169e-05 -0.000460032 -5.44539e-05 0.000269606 2.24175e-05 -0.000196443 -0.000207364 -7.21659e-05 0.00022168 -8.86892e-05 7.42463e-05 -0.000252925 -8.68598e-05 -2.00994e-05 
1736 0 -0.000103389 0.00281402 -0.000178377 9.93234e-05 0.00251589 -0.000620883 -0.000680508 0.00534389 -0.000206279 0.00527227 -9.17792e-05 0.000126265 0.000223842 -0.000726052 -0.000621745 -2.97313e-05 -0.000946242 0.000235949 -2.48733e-05 -0.00046978 -5.99913e-05 0.000281856 2.66553e-05 -0.00020775 -0.000204875 -7.54356e-05 0.00021244 -8.26125e-05 7.19242e-05 -0.000249155 -8.88784e-05 -1.34981e-05 
1736.35 0 -0.000110137 0.00280539 -0.000175431 0.000109451 0.00274381 -0.000597327 -0.000684349 0.00521722 -0.000212023 0.00515499 -7.47476e-05 0.000119575 0.000227349 -0.00069385 -0.00061744 -2.08036e-05 -0.000952374 0.000234606 -1.96057e-05 -0.000484375 -6.28823e-05 0.000293061 2.83392e-05 -0.000218321 -0.000201825 -7.80375e-05 0.000200922 -7.6219e-05 6.69653e-05 -0.000245993 -8.98633e-05 -6.90448e-06 
1736.7 0 -0.000119128 0.00279385 -0.000171954 0.000116707 0.00296678 -0.000574315 -0.0006888 0.00508835 -0.000214198 0.00503241 -5.65528e-05 0.000112657 0.000232379 -0.000663453 -0.000613828 -1.45771e-05 -0.00095208 0.000234515 -2.11301e-05 -0.000504136 -6.24727e-05 0.000302941 2.88237e-05 -0.000229842 -0.00019746 -7.94302e-05 0.000189162 -7.08172e-05 6.00172e-05 -0.000241439 -9.06472e-05 -4.26361e-07 
1737.05 0 -0.00013066 0.00277923 -0.000169535 0.000120608 0.00318285 -0.000552338 -0.000697164 0.00495505 -0.000219547 0.00490625 -3.80282e-05 0.000104728 0.000238873 -0.000639108 -0.000612242 -1.11498e-05 -0.000946403 0.000237066 -2.36325e-05 -0.00052589 -6.24384e-05 0.000310687 2.80753e-05 -0.00024222 -0.00019117 -8.11944e-05 0.000180287 -6.71487e-05 5.29963e-05 -0.000235907 -9.28311e-05 5.68654e-06 
1737.4 0 -0.000144554 0.00276209 -0.000168701 0.000122146 0.00338951 -0.000529815 -0.00070592 0.00481707 -0.000229274 0.00477691 -1.95626e-05 9.71194e-05 0.000248406 -0.000621642 -0.000611751 -1.2084e-05 -0.000940295 0.000242594 -2.27404e-05 -0.000547619 -6.57731e-05 0.000315183 2.6496e-05 -0.000254909 -0.000183497 -8.48618e-05 0.000175247 -6.38787e-05 4.7688e-05 -0.000231174 -9.67812e-05 1.1962e-05 
1737.75 0 -0.000159684 0.00274377 -0.000167418 0.000123335 0.0035855 -0.000506793 -0.000711835 0.00467549 -0.0002432 0.0046456 -4.11393e-06 9.31282e-05 0.000259618 -0.00060695 -0.000612831 -2.02108e-05 -0.000935393 0.00025 -2.00353e-05 -0.000567706 -7.15168e-05 0.00031581 2.44474e-05 -0.000266984 -0.000176278 -9.01514e-05 0.000172955 -5.94189e-05 4.47735e-05 -0.000226914 -0.000100773 1.84794e-05 
1738.1 0 -0.000174035 0.0027245 -0.000164985 0.000126247 0.00376931 -0.000481498 -0.000716793 0.00453143 -0.000260052 0.00451216 5.84316e-06 9.37173e-05 0.000268662 -0.000589977 -0.000617193 -3.44686e-05 -0.000930022 0.000257664 -1.93062e-05 -0.000584085 -7.82615e-05 0.00031378 2.15183e-05 -0.000277603 -0.00017118 -9.55054e-05 0.000172005 -5.39958e-05 4.39282e-05 -0.000221271 -0.000104189 2.46862e-05 
1738.45 0 -0.000187915 0.00270313 -0.00016252 0.000130277 0.0039392 -0.000452235 -0.000723133 0.00438421 -0.000277447 0.00437654 1.20058e-05 9.55974e-05 0.00027599 -0.000568835 -0.000625516 -5.06888e-05 -0.000923765 0.000264787 -2.03536e-05 -0.000596499 -8.49235e-05 0.000310577 1.81242e-05 -0.000287393 -0.000167941 -0.000100051 0.000170951 -4.94127e-05 4.44078e-05 -0.000214772 -0.000108123 3.00407e-05 
1738.8 0 -0.000202327 0.00267862 -0.00015978 0.000133915 0.00409604 -0.000420854 -0.000730659 0.00423392 -0.000296079 0.00423854 1.73842e-05 9.64808e-05 0.000284614 -0.00054353 -0.000637767 -6.52028e-05 -0.000918625 0.000271934 -2.31993e-05 -0.000604394 -8.91727e-05 0.00030531 1.44628e-05 -0.000296249 -0.000165765 -0.000104688 0.000169108 -4.67158e-05 4.55397e-05 -0.000209653 -0.000112079 3.4023e-05 
1739.15 0 -0.000217025 0.00265112 -0.000156353 0.000136739 0.00424321 -0.000387704 -0.000738467 0.00408396 -0.000315718 0.00409766 2.1862e-05 9.68054e-05 0.000294137 -0.0005151 -0.000652358 -7.57105e-05 -0.000918886 0.000278771 -3.03745e-05 -0.000607261 -9.05484e-05 0.000297663 8.53489e-06 -0.000304245 -0.000163951 -0.000109447 0.000166887 -4.56806e-05 4.78275e-05 -0.00020601 -0.00011496 3.6614e-05 
1739.5 0 -0.000232093 0.00262193 -0.000153425 0.000138739 0.00438389 -0.000351971 -0.000745027 0.00393744 -0.000332155 0.00395415 2.15315e-05 9.61081e-05 0.000302595 -0.000485376 -0.000667787 -8.06121e-05 -0.00092773 0.000284755 -4.26502e-05 -0.00060604 -9.20906e-05 0.000289441 3.90915e-07 -0.000311793 -0.000162012 -0.00011348 0.000164719 -4.60893e-05 5.25645e-05 -0.000203165 -0.00011713 3.77475e-05 
1739.85 0 -0.000246578 0.00259337 -0.000151288 0.000139826 0.00451873 -0.000314091 -0.000748835 0.00379509 -0.00034352 0.00380753 1.42495e-05 9.27664e-05 0.000309664 -0.000455329 -0.000685231 -8.06543e-05 -0.00094507 0.000290364 -5.79348e-05 -0.000602085 -9.46601e-05 0.000281621 -7.06971e-06 -0.000318955 -0.000160675 -0.000116432 0.000163706 -4.8328e-05 5.89277e-05 -0.000200036 -0.00011997 3.80535e-05 
1740.2 0 -0.000259364 0.00256635 -0.000148979 0.000140735 0.00464634 -0.000274452 -0.000751445 0.00365642 -0.000351386 0.00365788 1.88915e-07 8.5763e-05 0.000314129 -0.000424445 -0.000704431 -7.86405e-05 -0.000969668 0.000295586 -7.3243e-05 -0.00059664 -9.68856e-05 0.000273268 -1.356e-05 -0.00032581 -0.000159031 -0.000118764 0.000164226 -5.21612e-05 6.53028e-05 -0.000195015 -0.000124406 3.88548e-05 
1740.55 0 -0.000269877 0.00253923 -0.000147286 0.000142682 0.0047671 -0.000233919 -0.000753334 0.00352149 -0.000358485 0.00350745 -1.97812e-05 7.6748e-05 0.000315009 -0.00039275 -0.000721834 -7.76581e-05 -0.000998162 0.000298821 -8.79153e-05 -0.000590354 -9.91755e-05 0.00026404 -2.1276e-05 -0.000331668 -0.000155764 -0.00012173 0.00016459 -5.62559e-05 7.14735e-05 -0.000188237 -0.000129807 3.99244e-05 
1740.9 0 -0.000278589 0.00251116 -0.000146967 0.000145701 0.00488482 -0.000193375 -0.000753635 0.00338893 -0.000367342 0.00335781 -4.24246e-05 6.85373e-05 0.000311925 -0.000361866 -0.000734908 -8.13233e-05 -0.00102601 0.000298717 -0.000103157 -0.000582876 -0.000102574 0.000255944 -3.02899e-05 -0.000335267 -0.000151703 -0.000125066 0.00016359 -5.96951e-05 7.75194e-05 -0.000180256 -0.000135704 4.08693e-05 
1741.25 0 -0.000286321 0.0024826 -0.000147177 0.000148768 0.00500211 -0.000152776 -0.000753754 0.00325473 -0.00037914 0.00320842 -6.4534e-05 6.27563e-05 0.000303617 -0.000332945 -0.000744224 -9.17801e-05 -0.00105104 0.000295251 -0.000117791 -0.000572639 -0.000106922 0.000248754 -3.89499e-05 -0.000336053 -0.000148773 -0.000126464 0.000161952 -6.32671e-05 8.24267e-05 -0.000171981 -0.000141842 4.1972e-05 
1741.6 0 -0.000292921 0.0024527 -0.000146914 0.000151563 0.00511723 -0.000110427 -0.000753201 0.00311688 -0.000392804 0.00305744 -8.59757e-05 6.01687e-05 0.000289512 -0.000304886 -0.000751743 -0.000108999 -0.00107208 0.000289374 -0.000128762 -0.000559233 -0.000110325 0.000240536 -4.64761e-05 -0.000335599 -0.000146681 -0.000124982 0.000160198 -6.7237e-05 8.61403e-05 -0.000164777 -0.000146229 4.24926e-05 
1741.95 0 -0.000297733 0.00241943 -0.000146599 0.000154022 0.00522795 -6.4548e-05 -0.000748023 0.00297463 -0.000405279 0.00290458 -0.000106992 6.12365e-05 0.000270652 -0.000275546 -0.000757545 -0.000131135 -0.00108951 0.000282095 -0.000133857 -0.000541016 -0.000111233 0.000230588 -5.261e-05 -0.000336313 -0.000143339 -0.000121735 0.000158249 -6.91732e-05 8.97941e-05 -0.000158551 -0.000147418 4.19541e-05 
1742.3 0 -0.000299745 0.00238118 -0.000146336 0.000157145 0.00533461 -1.70733e-05 -0.000735258 0.00282566 -0.00041555 0.00274991 -0.000125862 6.44525e-05 0.00025126 -0.000243966 -0.000759435 -0.000154256 -0.00110439 0.000275041 -0.000132834 -0.000515717 -0.000109703 0.000218863 -5.69227e-05 -0.00033819 -0.000137844 -0.000117824 0.000157485 -6.80172e-05 9.467e-05 -0.000153148 -0.000145878 4.1115e-05 
1742.65 0 -0.000298356 0.00233872 -0.000144836 0.000161816 0.00543782 2.813e-05 -0.000716821 0.00266797 -0.000423984 0.00259421 -0.000139517 6.83136e-05 0.000234823 -0.000212486 -0.000757878 -0.0001744 -0.00111706 0.000268359 -0.000130104 -0.00048189 -0.000105696 0.000205995 -6.02206e-05 -0.00033935 -0.00013127 -0.000113908 0.000157979 -6.66621e-05 0.000100261 -0.000148641 -0.000143129 3.99439e-05 
1743 0 -0.000295683 0.00229455 -0.000141508 0.000166346 0.00553588 6.90408e-05 -0.000697064 0.00250234 -0.000431385 0.00243966 -0.000148155 7.11112e-05 0.000220937 -0.000182928 -0.000755799 -0.000188918 -0.00112921 0.000259646 -0.00013151 -0.000438162 -0.000100929 0.000192952 -6.26729e-05 -0.000337996 -0.00012623 -0.000109226 0.000158958 -6.66608e-05 0.000104962 -0.000144314 -0.0001404 3.83038e-05 
1743.35 0 -0.000293894 0.0022503 -0.00013605 0.000168544 0.00562585 0.000107181 -0.000678203 0.00233283 -0.000439372 0.00228752 -0.000154687 7.28381e-05 0.000208564 -0.000154793 -0.000754797 -0.000197727 -0.00114299 0.000247816 -0.000139738 -0.000387883 -9.7383e-05 0.00017995 -6.46777e-05 -0.000335064 -0.000124812 -0.000103992 0.000159583 -6.74103e-05 0.000107906 -0.000139608 -0.000138354 3.60915e-05 
1743.7 0 -0.000293891 0.00220512 -0.000128757 0.000167977 0.0057068 0.000144957 -0.000662475 0.00216384 -0.000447105 0.00213905 -0.000159832 7.57345e-05 0.000197971 -0.000126878 -0.000755921 -0.000202701 -0.00115787 0.000234723 -0.000152017 -0.000336224 -9.46749e-05 0.000168287 -6.56107e-05 -0.000331561 -0.000125159 -9.86749e-05 0.000158553 -6.77931e-05 0.000109765 -0.000134236 -0.000138377 3.40843e-05 
1744.05 0 -0.000294984 0.00215853 -0.000120747 0.000165541 0.00578155 0.000181824 -0.000651315 0.00199613 -0.000451722 0.00199571 -0.000163165 8.07793e-05 0.000190495 -0.000101795 -0.000759641 -0.000205338 -0.00117317 0.000224518 -0.000162074 -0.000286477 -9.17589e-05 0.000159106 -6.35995e-05 -0.000326759 -0.000124566 -9.4003e-05 0.000155853 -6.85975e-05 0.000109657 -0.000127165 -0.000141787 3.45103e-05 
1744.4 0 -0.000295765 0.00211175 -0.000112684 0.000161183 0.00585162 0.000215138 -0.000641904 0.00182873 -0.000452775 0.00185861 -0.000164808 8.85996e-05 0.000186539 -8.23797e-05 -0.000767836 -0.00020595 -0.00118967 0.000219491 -0.000167912 -0.000240746 -8.64142e-05 0.000152092 -5.84938e-05 -0.000320598 -0.000122342 -9.0347e-05 0.000152771 -7.1561e-05 0.000107232 -0.000118185 -0.000147809 3.81801e-05 
1744.75 0 -0.000295652 0.00206447 -0.000105532 0.000155451 0.00591602 0.000243496 -0.000631434 0.00166222 -0.000453208 0.00172651 -0.000166205 9.9221e-05 0.000184947 -6.53525e-05 -0.000782212 -0.000204832 -0.00120588 0.000219664 -0.000171934 -0.000199436 -7.89081e-05 0.000146548 -5.14074e-05 -0.000313862 -0.000118674 -8.80407e-05 0.000150272 -7.61341e-05 0.000104912 -0.000107974 -0.000154919 4.33523e-05 
1745.1 0 -0.000296738 0.00201496 -0.00010099 0.000149703 0.00597408 0.000269347 -0.000619723 0.00149839 -0.000453706 0.00159622 -0.000168768 0.000112047 0.000186738 -4.55131e-05 -0.000801191 -0.000202877 -0.00121826 0.000222334 -0.000174334 -0.000162338 -7.1646e-05 0.000142766 -4.33037e-05 -0.000306597 -0.000114921 -8.63641e-05 0.000148719 -8.04251e-05 0.000103221 -9.68607e-05 -0.000162638 4.82141e-05 
1745.45 0 -0.000300198 0.00196356 -9.87086e-05 0.000145602 0.00602588 0.000293834 -0.000608605 0.00133768 -0.000451816 0.00146551 -0.000171914 0.000126679 0.000192687 -2.17852e-05 -0.000821026 -0.000200739 -0.00122417 0.00022345 -0.000173265 -0.000129493 -6.53552e-05 0.000141768 -3.36006e-05 -0.000297792 -0.000111726 -8.32574e-05 0.000149071 -8.34746e-05 0.000101337 -8.56094e-05 -0.00017059 5.21451e-05 
1745.8 0 -0.00030211 0.00191251 -9.71816e-05 0.000143665 0.00607135 0.000316192 -0.000597659 0.00118028 -0.000447296 0.00133454 -0.000174941 0.00014066 0.000199236 4.15959e-06 -0.000840482 -0.000198235 -0.00122239 0.000221747 -0.000168036 -0.000100149 -5.99841e-05 0.000143596 -2.23053e-05 -0.000286985 -0.000108989 -7.73057e-05 0.00015106 -8.46057e-05 9.91887e-05 -7.55126e-05 -0.000177545 5.53976e-05 
1746.15 0 -0.000300167 0.0018629 -9.60021e-05 0.000143227 0.00611159 0.000336447 -0.000585067 0.00102652 -0.000441903 0.0012033 -0.000177113 0.000152011 0.000202275 3.12102e-05 -0.000859017 -0.000195885 -0.00121233 0.00021826 -0.00015971 -7.32544e-05 -5.55297e-05 0.000146811 -1.22518e-05 -0.000276071 -0.000106197 -6.9378e-05 0.000152991 -8.42556e-05 9.72282e-05 -6.76115e-05 -0.000182586 5.84224e-05 
1746.5 0 -0.000296482 0.0018138 -9.52076e-05 0.000142629 0.00614898 0.000354546 -0.000571184 0.000876294 -0.000437158 0.00107017 -0.000175967 0.000160723 0.000200159 5.93532e-05 -0.000874388 -0.000192077 -0.00119504 0.00021374 -0.000152481 -5.1055e-05 -5.23503e-05 0.000149366 -5.16601e-06 -0.000267366 -0.000101655 -5.97979e-05 0.000153959 -8.26883e-05 9.58318e-05 -6.17407e-05 -0.000185602 5.99548e-05 
1746.85 0 -0.000291734 0.00176414 -9.42287e-05 0.000141633 0.00618447 0.00037015 -0.000557921 0.000730372 -0.000432704 0.000933285 -0.000170859 0.000167372 0.000194129 9.0439e-05 -0.000884117 -0.000184518 -0.00117307 0.000208545 -0.000150325 -3.68588e-05 -4.97263e-05 0.000150824 -2.14631e-07 -0.000261645 -9.42588e-05 -4.91109e-05 0.000153854 -7.93777e-05 9.58047e-05 -5.71391e-05 -0.000187212 5.84981e-05 
1747.2 0 -0.000285829 0.0017125 -9.25123e-05 0.000141548 0.00621866 0.000382488 -0.000545113 0.000589436 -0.000425757 0.000792533 -0.000166783 0.000173447 0.000186211 0.000124359 -0.000886506 -0.000174475 -0.00114765 0.000203276 -0.000152771 -3.0245e-05 -4.64394e-05 0.000152434 5.22451e-06 -0.000258339 -8.52928e-05 -3.94933e-05 0.000152806 -7.54905e-05 9.68667e-05 -5.30591e-05 -0.000188281 5.45794e-05 
1747.55 0 -0.000280417 0.00165819 -8.97633e-05 0.00014133 0.00625164 0.000388676 -0.00053051 0.00045102 -0.000415684 0.000648503 -0.00016786 0.000179872 0.000176109 0.000157398 -0.00088165 -0.000164898 -0.00111751 0.000197569 -0.000157115 -2.82922e-05 -4.21381e-05 0.000155854 1.30458e-05 -0.000256972 -7.60171e-05 -3.22116e-05 0.000152033 -7.20953e-05 9.71555e-05 -4.89535e-05 -0.000189499 5.10024e-05 
1747.9 0 -0.000276333 0.00160153 -8.6047e-05 0.000139663 0.00628045 0.000387732 -0.000513521 0.000312622 -0.000403338 0.000503119 -0.000172587 0.000188406 0.000162697 0.000186393 -0.000871134 -0.000155473 -0.0010817 0.000189582 -0.000161666 -3.03115e-05 -3.75479e-05 0.000160088 2.16644e-05 -0.000257716 -6.68155e-05 -2.57691e-05 0.000152817 -6.89134e-05 9.67446e-05 -4.54187e-05 -0.000190572 4.93459e-05 
1748.25 0 -0.000272708 0.00154157 -8.25103e-05 0.000136173 0.00630264 0.000383082 -0.000493925 0.000174989 -0.000388135 0.000357877 -0.000175563 0.000201138 0.000148257 0.000209841 -0.000856049 -0.000144601 -0.00104332 0.000177912 -0.000165417 -3.71852e-05 -3.35236e-05 0.000163849 2.83753e-05 -0.000259006 -5.78727e-05 -1.79941e-05 0.000154316 -6.55868e-05 9.63062e-05 -4.3563e-05 -0.000191132 4.84651e-05 
1748.6 0 -0.000269485 0.00147784 -8.02861e-05 0.000130457 0.00632023 0.00037784 -0.000472342 3.92281e-05 -0.000369899 0.000211694 -0.00017487 0.000218628 0.000135849 0.000229927 -0.000835385 -0.000131036 -0.00100698 0.000162781 -0.000165998 -4.90028e-05 -3.07254e-05 0.000169224 3.24466e-05 -0.000258669 -4.69413e-05 -7.08283e-06 0.000156157 -6.19909e-05 9.54215e-05 -4.3288e-05 -0.000192239 4.80405e-05 
1748.95 0 -0.000267159 0.00141283 -7.85472e-05 0.000123435 0.00633657 0.000372218 -0.000449941 -9.31929e-05 -0.000350041 6.47892e-05 -0.000172569 0.000238835 0.000125129 0.000250833 -0.000808767 -0.000111923 -0.000974423 0.000145294 -0.000161892 -6.49582e-05 -2.96621e-05 0.000178117 3.49936e-05 -0.000257388 -3.30979e-05 7.22547e-06 0.000158009 -5.81549e-05 9.35546e-05 -4.32721e-05 -0.000193717 4.82571e-05 
1749.3 0 -0.000265438 0.00134917 -7.64445e-05 0.000115284 0.00635333 0.000366037 -0.000426961 -0.000220873 -0.000331184 -8.09746e-05 -0.000168575 0.000259359 0.000112568 0.000273058 -0.000779213 -8.72669e-05 -0.00094533 0.000125758 -0.000154496 -8.32449e-05 -2.96137e-05 0.000189561 3.57453e-05 -0.000256699 -1.78463e-05 2.2072e-05 0.00015823 -5.40436e-05 8.99057e-05 -4.27525e-05 -0.000194985 4.87463e-05 
1749.65 0 -0.000264401 0.00128673 -7.47049e-05 0.000105166 0.00636956 0.000359743 -0.000403752 -0.000343842 -0.000315463 -0.000225007 -0.000161352 0.00028052 9.82843e-05 0.000293861 -0.000749581 -6.04612e-05 -0.000917503 0.000104186 -0.000145989 -0.00010094 -3.04883e-05 0.000200433 3.28609e-05 -0.00025692 -2.57057e-06 3.53468e-05 0.000155618 -5.03326e-05 8.50147e-05 -4.18647e-05 -0.000196068 4.81709e-05 
1750 0 -0.000264525 0.00122331 -7.21236e-05 9.34923e-05 0.00638422 0.000353587 -0.00038061 -0.000462702 -0.000305032 -0.000368048 -0.000150356 0.000302324 8.49574e-05 0.000312218 -0.000720475 -3.61495e-05 -0.000887761 8.08458e-05 -0.000137694 -0.000117662 -3.18701e-05 0.000209645 2.57576e-05 -0.000257494 1.21245e-05 4.66049e-05 0.000150547 -4.82446e-05 8.01572e-05 -4.02662e-05 -0.000196245 4.58203e-05 
1750.35 0 -0.000264877 0.00115835 -6.76243e-05 8.16994e-05 0.00639473 0.000349111 -0.000357406 -0.00058031 -0.000301391 -0.00050994 -0.000137389 0.000323486 7.29851e-05 0.000327876 -0.000690733 -1.68342e-05 -0.000856247 5.61445e-05 -0.000130661 -0.000135544 -3.22269e-05 0.000217675 1.625e-05 -0.0002585 2.63634e-05 5.5516e-05 0.000143078 -4.75535e-05 7.52869e-05 -3.75021e-05 -0.000196152 4.21811e-05 
1750.7 0 -0.000264758 0.0010922 -6.16461e-05 7.11084e-05 0.00639612 0.000347611 -0.00033181 -0.00070007 -0.000304042 -0.000648161 -0.000124697 0.000343127 6.12138e-05 0.000341388 -0.000659086 -2.12354e-06 -0.00082483 2.93364e-05 -0.000126315 -0.000154164 -3.10214e-05 0.000223179 6.42098e-06 -0.000260395 3.97859e-05 6.30252e-05 0.000133773 -4.57474e-05 6.9259e-05 -3.4536e-05 -0.000197624 3.74445e-05 
1751.05 0 -0.000265021 0.00102491 -5.46308e-05 6.27331e-05 0.00638714 0.000348061 -0.000304102 -0.000820981 -0.000312085 -0.000782886 -0.000112838 0.000359973 4.90312e-05 0.00035436 -0.000625425 8.63197e-06 -0.000791893 -4.82337e-07 -0.000124629 -0.000171928 -2.88975e-05 0.000226835 -2.5586e-06 -0.0002625 5.21126e-05 7.04631e-05 0.000123818 -4.15971e-05 6.28137e-05 -3.21806e-05 -0.00020124 3.18582e-05 
1751.4 0 -0.000265836 0.000957157 -4.68445e-05 5.68182e-05 0.00637038 0.000350612 -0.000277805 -0.000940654 -0.000325313 -0.000917606 -0.000102785 0.000371398 3.85012e-05 0.000367336 -0.00059029 1.59839e-05 -0.000755185 -3.14142e-05 -0.000124823 -0.000187836 -2.74499e-05 0.000232431 -1.11769e-05 -0.000264421 6.35244e-05 7.72678e-05 0.000112687 -3.68511e-05 5.71662e-05 -3.00833e-05 -0.000205858 2.64119e-05 
1751.75 0 -0.00026533 0.000890439 -3.7929e-05 5.34152e-05 0.00634922 0.000355949 -0.000255817 -0.00105768 -0.000341341 -0.00105456 -9.50346e-05 0.000374891 2.99313e-05 0.000380237 -0.000556455 1.9806e-05 -0.000714758 -6.09941e-05 -0.000126758 -0.000201155 -2.73896e-05 0.000239554 -1.99735e-05 -0.00026555 7.34908e-05 8.16697e-05 9.95452e-05 -3.25414e-05 5.16341e-05 -2.7723e-05 -0.000210534 2.15027e-05 
1752.1 0 -0.000261539 0.000824886 -2.80144e-05 5.21642e-05 0.00632425 0.000363056 -0.000238396 -0.0011712 -0.000356601 -0.00119426 -8.6756e-05 0.000373639 2.00261e-05 0.000393664 -0.000524891 1.95572e-05 -0.000672223 -8.71884e-05 -0.000131175 -0.00021221 -2.81884e-05 0.000244159 -2.87971e-05 -0.000264876 8.25378e-05 8.3887e-05 8.45131e-05 -2.86386e-05 4.57865e-05 -2.57432e-05 -0.000215261 1.75038e-05 
1752.45 0 -0.000255566 0.000757639 -1.91563e-05 5.17949e-05 0.00629472 0.000369755 -0.000224213 -0.00128256 -0.000369926 -0.00133612 -7.60475e-05 0.000373378 6.08904e-06 0.000408609 -0.000491956 1.78078e-05 -0.000629847 -0.000106731 -0.000136983 -0.000220779 -2.82499e-05 0.000245185 -3.74874e-05 -0.00026343 9.12387e-05 8.61479e-05 6.84212e-05 -2.52308e-05 4.06386e-05 -2.37372e-05 -0.00022037 1.44686e-05 
1752.8 0 -0.000249399 0.000687509 -1.25546e-05 5.20811e-05 0.00626121 0.000375886 -0.000214569 -0.00139448 -0.000383078 -0.00147863 -6.45329e-05 0.000375188 -1.07693e-05 0.000423983 -0.000456564 1.88432e-05 -0.000587513 -0.000117457 -0.000142043 -0.000226955 -2.76888e-05 0.000244719 -4.5247e-05 -0.000262527 9.86357e-05 8.87223e-05 5.28992e-05 -2.32489e-05 3.76427e-05 -2.13671e-05 -0.000225056 1.29408e-05 
1753.15 0 -0.000244432 0.000616031 -7.50879e-06 5.34211e-05 0.00622342 0.000384664 -0.000209045 -0.00150907 -0.000395071 -0.00161934 -5.30644e-05 0.000377759 -2.84774e-05 0.000436818 -0.000421131 2.22716e-05 -0.000541429 -0.000120199 -0.000144728 -0.000230992 -2.75293e-05 0.000244252 -5.18847e-05 -0.000261439 0.000103445 8.97769e-05 3.8854e-05 -2.261e-05 3.77868e-05 -1.85759e-05 -0.000227303 1.31093e-05 
1753.5 0 -0.000241423 0.000543596 -2.83803e-06 5.46953e-05 0.00617944 0.000396082 -0.000203767 -0.00162751 -0.000403866 -0.00175617 -4.15647e-05 0.000381549 -4.58233e-05 0.000447632 -0.000387039 2.51919e-05 -0.000491138 -0.00011792 -0.000142946 -0.000231789 -2.6148e-05 0.000242674 -5.76437e-05 -0.000260507 0.000105594 8.82673e-05 2.66442e-05 -2.24175e-05 4.02557e-05 -1.52172e-05 -0.000227055 1.39464e-05 
1753.85 0 -0.000239647 0.000467882 1.93795e-06 5.47083e-05 0.00612844 0.000406156 -0.000196365 -0.00174937 -0.00041113 -0.00188851 -3.02304e-05 0.000388365 -6.29352e-05 0.000460011 -0.000355583 2.8532e-05 -0.000439381 -0.000113686 -0.000138772 -0.000228254 -2.13276e-05 0.000238709 -6.28505e-05 -0.000261166 0.000104942 8.49802e-05 1.67968e-05 -2.21495e-05 4.23833e-05 -1.26594e-05 -0.000224773 1.46086e-05 
1754.2 0 -0.000237228 0.000387801 5.97935e-06 5.34976e-05 0.00607032 0.000412673 -0.000187076 -0.00187384 -0.000418546 -0.00201802 -1.97922e-05 0.000396445 -8.0126e-05 0.00047538 -0.000328605 3.41006e-05 -0.000389957 -0.000110423 -0.00013651 -0.000219623 -1.28128e-05 0.000233999 -6.70068e-05 -0.000261718 0.000101658 8.06984e-05 9.88173e-06 -2.06249e-05 4.1647e-05 -1.04164e-05 -0.000220854 1.582e-05 
1754.55 0 -0.000231637 0.000303895 9.45891e-06 5.15337e-05 0.00600199 0.000417735 -0.000175976 -0.00200075 -0.000423096 -0.00214789 -1.26655e-05 0.000400907 -9.70308e-05 0.000493532 -0.000307069 4.218e-05 -0.000347712 -0.000109323 -0.000137245 -0.000205412 -2.55212e-06 0.000230417 -6.77961e-05 -0.000259228 9.63813e-05 7.39723e-05 5.11775e-06 -1.74345e-05 3.85148e-05 -6.69232e-06 -0.000216097 1.82705e-05 
1754.9 0 -0.000222156 0.000217953 1.38815e-05 5.00722e-05 0.00591829 0.000425114 -0.00016167 -0.00212787 -0.000419042 -0.00227858 -1.07105e-05 0.0003994 -0.000112411 0.000515218 -0.000291068 5.00155e-05 -0.000312622 -0.000108347 -0.00014169 -0.000186384 7.00093e-06 0.000227065 -6.42236e-05 -0.000254241 8.96928e-05 6.37671e-05 1.55733e-06 -1.32353e-05 3.39986e-05 -1.85497e-06 -0.000211169 2.1076e-05 
1755.25 0 -0.000211396 0.000132581 1.90923e-05 4.95361e-05 0.00581788 0.000435806 -0.000142997 -0.00225212 -0.000403616 -0.00240635 -1.46667e-05 0.000392079 -0.000125527 0.000538921 -0.000279785 5.51003e-05 -0.000279272 -0.000106339 -0.000151245 -0.00016483 1.54983e-05 0.000222521 -5.81674e-05 -0.000248154 8.23323e-05 5.19673e-05 -1.21389e-06 -9.23759e-06 2.90215e-05 3.27021e-06 -0.000208108 2.29658e-05 
1755.6 0 -0.00020136 4.95857e-05 2.47239e-05 4.94076e-05 0.00570537 0.000447443 -0.000122025 -0.00237423 -0.000378095 -0.00253012 -2.31124e-05 0.000379053 -0.000136291 0.000561522 -0.000272144 5.77857e-05 -0.000243232 -0.000104815 -0.000165692 -0.000143768 2.39964e-05 0.000217219 -5.2108e-05 -0.000242103 7.54178e-05 4.14034e-05 -3.12911e-06 -7.69533e-06 2.38086e-05 8.86138e-06 -0.000207158 2.3302e-05 
1755.95 0 -0.000191249 -2.9587e-05 3.15939e-05 4.92138e-05 0.00558423 0.00045719 -0.000102887 -0.00249746 -0.000344598 -0.00265084 -3.33158e-05 0.000361686 -0.000145854 0.000579968 -0.000267609 5.85338e-05 -0.000206033 -0.000105205 -0.000183563 -0.00012479 3.11645e-05 0.000210929 -4.58696e-05 -0.000238252 6.98587e-05 3.38458e-05 -5.45471e-06 -9.5468e-06 1.91194e-05 1.55906e-05 -0.000205726 2.23888e-05 
1756.3 0 -0.000181327 -0.000104175 3.8817e-05 4.84761e-05 0.00545481 0.000461778 -8.76194e-05 -0.00261977 -0.000305182 -0.00276789 -4.43345e-05 0.000341895 -0.000154017 0.000593692 -0.0002655 5.57004e-05 -0.00017086 -0.00010507 -0.000201867 -0.000106718 3.54172e-05 0.000202988 -3.9647e-05 -0.00023666 6.543e-05 2.92363e-05 -9.59184e-06 -1.3415e-05 1.65284e-05 2.32732e-05 -0.000202206 2.0806e-05 
1756.65 0 -0.00017235 -0.000174527 4.55047e-05 4.764e-05 0.00531989 0.000459451 -7.72338e-05 -0.0027369 -0.000262253 -0.00288062 -5.65249e-05 0.000321763 -0.000158844 0.000602269 -0.000265463 4.76058e-05 -0.00013778 -0.000103031 -0.000216705 -8.90055e-05 3.63902e-05 0.000194255 -3.5109e-05 -0.000235228 6.07912e-05 2.5255e-05 -1.41455e-05 -1.68496e-05 1.61119e-05 3.11819e-05 -0.000196635 1.95626e-05 
1757 0 -0.000165436 -0.000243057 5.20947e-05 4.76303e-05 0.00518282 0.000454043 -7.11653e-05 -0.00284847 -0.000219028 -0.00299062 -6.9914e-05 0.000303943 -0.000160073 0.000604505 -0.000265936 3.5504e-05 -0.000106049 -0.000102041 -0.000227628 -7.10177e-05 3.38154e-05 0.000185332 -3.2794e-05 -0.000233679 5.49231e-05 1.99137e-05 -1.76484e-05 -1.96686e-05 1.82044e-05 3.78548e-05 -0.000188624 1.9815e-05 
1757.35 0 -0.000162566 -0.000311603 5.8676e-05 4.96755e-05 0.00504322 0.00044951 -6.8819e-05 -0.00295544 -0.000179804 -0.0030979 -8.35952e-05 0.000289404 -0.000159109 0.000601057 -0.000264821 2.34636e-05 -7.40215e-05 -0.000104082 -0.000239907 -5.22469e-05 2.9287e-05 0.000177117 -3.25233e-05 -0.000232952 4.88053e-05 1.33749e-05 -1.99618e-05 -2.2622e-05 2.37364e-05 4.23863e-05 -0.000179162 2.10689e-05 
1757.7 0 -0.000164146 -0.000379633 6.47538e-05 5.37921e-05 0.00489922 0.0004489 -7.21419e-05 -0.00305826 -0.000147441 -0.0032006 -9.55659e-05 0.000276317 -0.000157893 0.000595114 -0.000261006 1.43225e-05 -4.25049e-05 -0.000109059 -0.00025719 -3.36723e-05 2.40231e-05 0.000170931 -3.49533e-05 -0.000233046 4.50962e-05 6.84342e-06 -2.27586e-05 -2.5017e-05 3.07784e-05 4.61547e-05 -0.000168998 2.19256e-05 
1758.05 0 -0.000169393 -0.000446463 6.97974e-05 5.94508e-05 0.00475043 0.000454667 -8.16684e-05 -0.00315641 -0.000121232 -0.0032953 -0.000105018 0.000263207 -0.000157881 0.000589755 -0.000253372 5.6922e-06 -1.36434e-05 -0.00011608 -0.000276087 -1.49804e-05 1.79498e-05 0.000165947 -3.86398e-05 -0.000233542 4.39323e-05 9.97067e-07 -2.66193e-05 -2.58028e-05 3.61256e-05 4.93128e-05 -0.000158674 2.13472e-05 
1758.4 0 -0.000176285 -0.000511823 7.30518e-05 6.5767e-05 0.00459589 0.000466273 -9.58343e-05 -0.00324797 -0.000101458 -0.00337929 -0.000112665 0.000249447 -0.000158753 0.000585252 -0.000242556 -4.49892e-06 1.27842e-05 -0.000123971 -0.000292325 2.69843e-06 1.10384e-05 0.000161062 -4.04948e-05 -0.000232989 4.30798e-05 -3.49274e-06 -2.9846e-05 -2.6108e-05 3.86057e-05 5.21369e-05 -0.000150357 1.92024e-05 
1758.75 0 -0.000183061 -0.000574368 7.51698e-05 7.23875e-05 0.00443563 0.000483185 -0.000113064 -0.00333005 -8.80627e-05 -0.00345357 -0.000119796 0.000233961 -0.000159509 0.000581529 -0.000229238 -1.52602e-05 3.58324e-05 -0.00013041 -0.000307194 1.95426e-05 3.88357e-06 0.00015765 -3.98707e-05 -0.000230766 4.20744e-05 -5.84396e-06 -3.24313e-05 -2.77451e-05 3.91225e-05 5.66335e-05 -0.000143484 1.61681e-05 
1759.1 0 -0.0001891 -0.00063295 7.80994e-05 8.00968e-05 0.00427117 0.000505414 -0.000133342 -0.00340052 -7.76843e-05 -0.00351949 -0.000126744 0.000216011 -0.000160071 0.000578526 -0.0002131 -2.54787e-05 5.51398e-05 -0.000132662 -0.000323112 3.60627e-05 -1.64831e-06 0.000156066 -3.78454e-05 -0.00022698 4.18503e-05 -6.03805e-06 -3.60954e-05 -3.09431e-05 3.87817e-05 6.3214e-05 -0.000135789 1.22827e-05 
1759.45 0 -0.000193588 -0.000688619 8.19954e-05 8.90588e-05 0.00410504 0.000531963 -0.000156917 -0.00346018 -6.78583e-05 -0.00357769 -0.000132248 0.000196049 -0.000160959 0.000575207 -0.000193634 -3.5409e-05 7.16779e-05 -0.000130665 -0.00033906 5.05152e-05 -4.39466e-06 0.000154822 -3.57486e-05 -0.000221179 4.29388e-05 -5.47118e-06 -4.20196e-05 -3.45781e-05 3.85298e-05 7.04235e-05 -0.000127383 7.15596e-06 
1759.8 0 -0.000195877 -0.000742754 8.53972e-05 9.80088e-05 0.00393887 0.000560189 -0.000180311 -0.00351282 -5.72012e-05 -0.00363026 -0.000134456 0.000176023 -0.000162107 0.000569683 -0.000170808 -4.44049e-05 8.65865e-05 -0.00012475 -0.000352114 6.09206e-05 -5.03045e-06 0.000152505 -3.40463e-05 -0.000213995 4.52852e-05 -5.35486e-06 -4.91764e-05 -3.82125e-05 3.74098e-05 7.67877e-05 -0.000120162 -1.64056e-07 
1760.15 0 -0.0001951 -0.000795358 8.81619e-05 0.000105612 0.00377149 0.000587535 -0.00019951 -0.00356222 -4.45242e-05 -0.0036796 -0.000132178 0.000157756 -0.000163073 0.000559946 -0.000145632 -5.05305e-05 0.000100986 -0.000114673 -0.000362827 6.88617e-05 -3.26386e-06 0.000148332 -3.18044e-05 -0.000206217 4.87317e-05 -4.00415e-06 -5.55484e-05 -4.18534e-05 3.5037e-05 8.24598e-05 -0.000113915 -9.12764e-06 
1760.5 0 -0.00019163 -0.000844298 9.05469e-05 0.000112793 0.0036008 0.000611817 -0.000214398 -0.00360861 -2.82441e-05 -0.003727 -0.00012476 0.000140895 -0.000164397 0.000546088 -0.000118041 -5.32729e-05 0.000114583 -0.00010052 -0.000373506 7.76428e-05 2.51737e-06 0.000142141 -2.94119e-05 -0.000197748 5.29823e-05 9.70291e-07 -5.92756e-05 -4.47934e-05 3.32328e-05 8.7453e-05 -0.000106587 -1.75058e-05 
1760.85 0 -0.000186235 -0.000889564 9.25148e-05 0.000120837 0.00342654 0.00063057 -0.000226462 -0.0036497 -8.04516e-06 -0.00377159 -0.000114227 0.000125937 -0.000165982 0.000529813 -8.8205e-05 -5.407e-05 0.000127038 -8.24767e-05 -0.000383572 8.73741e-05 1.22498e-05 0.000135587 -2.86094e-05 -0.000188558 5.67195e-05 7.8257e-06 -6.18048e-05 -4.63532e-05 3.29933e-05 9.18913e-05 -9.71168e-05 -2.45541e-05 
1761.2 0 -0.000179729 -0.000933544 9.45465e-05 0.000128667 0.0032517 0.000642882 -0.000236104 -0.00368479 1.42839e-05 -0.0038106 -0.00010336 0.000114627 -0.000166783 0.000514215 -5.90339e-05 -5.53529e-05 0.00013826 -6.08548e-05 -0.000392738 9.61193e-05 2.38221e-05 0.000131005 -2.96899e-05 -0.000179212 5.76181e-05 1.37055e-05 -6.4911e-05 -4.7166e-05 3.32319e-05 9.57875e-05 -8.59708e-05 -3.10569e-05 
1761.55 0 -0.000172692 -0.000976675 9.72779e-05 0.000135653 0.00307968 0.000648372 -0.000244478 -0.00371428 3.81063e-05 -0.00384154 -9.28557e-05 0.000106518 -0.000165761 0.000501559 -3.30549e-05 -6.09717e-05 0.000147876 -3.68973e-05 -0.000401977 0.000103253 3.50456e-05 0.000128705 -3.15656e-05 -0.000170498 5.64649e-05 1.82857e-05 -6.79658e-05 -4.71935e-05 3.21048e-05 9.85011e-05 -7.42311e-05 -3.66086e-05 
1761.9 0 -0.000165417 -0.00101845 0.000101053 0.000141704 0.00291061 0.00064827 -0.000252409 -0.00373728 6.32183e-05 -0.00386306 -8.43795e-05 0.000101162 -0.000163235 0.000489732 -1.1532e-05 -7.30293e-05 0.000155384 -1.31179e-05 -0.000410053 0.000108633 4.44526e-05 0.000127092 -3.44355e-05 -0.00016258 5.54824e-05 2.17612e-05 -6.97287e-05 -4.56386e-05 2.97824e-05 0.00010003 -6.30209e-05 -4.00746e-05 
1762.25 0 -0.000158287 -0.00105963 0.000104303 0.000146694 0.00274278 0.000645885 -0.000258848 -0.0037551 8.71652e-05 -0.00387584 -7.91349e-05 0.000100232 -0.000161069 0.000477543 4.52248e-06 -8.90396e-05 0.00015966 9.61335e-06 -0.000413434 0.000112484 5.18674e-05 0.000124663 -3.91036e-05 -0.00015475 5.40383e-05 2.4346e-05 -7.08642e-05 -4.23612e-05 2.7986e-05 0.000101 -5.18228e-05 -4.17379e-05 
1762.6 0 -0.000151268 -0.00110108 0.000104999 0.000150942 0.0025752 0.000644045 -0.000262049 -0.00377033 0.000105292 -0.00388197 -7.63061e-05 0.00010378 -0.00015833 0.000466615 1.64762e-05 -0.000106491 0.000159599 3.15306e-05 -0.0004103 0.000117406 5.84603e-05 0.000120816 -4.54742e-05 -0.000145825 5.27877e-05 2.6241e-05 -7.12953e-05 -3.79985e-05 2.76788e-05 0.000102021 -3.97263e-05 -4.27583e-05 
1762.95 0 -0.000142901 -0.00114136 0.000104229 0.000154579 0.00240773 0.000643336 -0.000261392 -0.00378404 0.000115975 -0.00388142 -7.5493e-05 0.000110577 -0.00015253 0.00045743 2.85496e-05 -0.00012413 0.000155226 5.05277e-05 -0.000402509 0.000124138 6.57688e-05 0.000116827 -5.30356e-05 -0.000135135 5.39067e-05 2.79851e-05 -6.9998e-05 -3.26022e-05 2.84962e-05 0.000103292 -2.70281e-05 -4.42006e-05 
1763.3 0 -0.000131802 -0.00117917 0.000104176 0.000157498 0.0022413 0.000644752 -0.000255786 -0.00379609 0.000122081 -0.00387364 -7.57548e-05 0.000118317 -0.000145262 0.000449925 4.35902e-05 -0.000140248 0.000148645 6.35906e-05 -0.000391953 0.000132575 7.31663e-05 0.000113302 -6.02145e-05 -0.000122526 5.67833e-05 3.14741e-05 -6.73897e-05 -2.55052e-05 2.87745e-05 0.000105179 -1.42531e-05 -4.59026e-05 
1763.65 0 -0.000118963 -0.00121445 0.000104894 0.000159574 0.00207727 0.000649382 -0.000245103 -0.00380624 0.000125514 -0.0038604 -7.60492e-05 0.000123719 -0.000140694 0.000444759 6.16562e-05 -0.000152834 0.00014305 7.09991e-05 -0.00037951 0.000140629 7.83905e-05 0.000110422 -6.5523e-05 -0.000108768 6.04333e-05 3.70225e-05 -6.38649e-05 -1.74618e-05 2.84366e-05 0.000108426 -2.34951e-06 -4.6756e-05 
1764 0 -0.000104906 -0.00124883 0.000104938 0.000160884 0.00191388 0.000656534 -0.000228647 -0.00381563 0.000126434 -0.00384261 -7.53633e-05 0.00012545 -0.000139957 0.000442084 8.22044e-05 -0.000160666 0.000139766 7.51394e-05 -0.000366755 0.000145006 8.03894e-05 0.00010655 -7.00218e-05 -9.51925e-05 6.4366e-05 4.18175e-05 -6.07147e-05 -9.39714e-06 2.90343e-05 0.000112849 7.14724e-06 -4.63631e-05 
1764.35 0 -8.89698e-05 -0.00128548 0.00010438 0.000160665 0.00174858 0.000662529 -0.000204046 -0.0038235 0.000127589 -0.00382012 -7.24969e-05 0.000125856 -0.000140728 0.00044083 0.000104541 -0.000164379 0.000138363 7.73143e-05 -0.000355435 0.0001459 8.12773e-05 0.000100141 -7.51771e-05 -8.19022e-05 6.7845e-05 4.44894e-05 -5.78157e-05 -1.6857e-06 3.07233e-05 0.000117771 1.37407e-05 -4.62954e-05 
1764.7 0 -7.16337e-05 -0.00132487 0.000104334 0.000158419 0.00158071 0.000662523 -0.00017394 -0.00382931 0.000130916 -0.00379445 -6.77032e-05 0.000126662 -0.000141427 0.000440394 0.000126302 -0.000164921 0.000139191 7.72285e-05 -0.000345479 0.000144348 8.31694e-05 9.22463e-05 -7.88623e-05 -6.88053e-05 7.07628e-05 4.65895e-05 -5.37011e-05 4.63639e-06 3.27055e-05 0.00012271 1.86394e-05 -4.79379e-05 
1765.05 0 -5.44578e-05 -0.00136492 0.000105038 0.000155778 0.00141078 0.000655872 -0.00014501 -0.00383357 0.000135107 -0.00376777 -6.06079e-05 0.000128105 -0.000142894 0.000440244 0.000145734 -0.000163261 0.000140527 7.51634e-05 -0.00033595 0.00014266 8.52298e-05 8.48601e-05 -7.88226e-05 -5.52837e-05 7.45712e-05 4.87688e-05 -4.95223e-05 8.3095e-06 3.49988e-05 0.000127835 2.37323e-05 -5.11428e-05 
1765.4 0 -3.82872e-05 -0.00140305 0.00010576 0.000153987 0.00123781 0.000645681 -0.000120031 -0.00383585 0.000141627 -0.00374082 -5.1557e-05 0.000132346 -0.000145076 0.000440037 0.000163806 -0.000159037 0.000137773 7.30824e-05 -0.000325211 0.000144018 8.56309e-05 7.79816e-05 -7.63619e-05 -4.10493e-05 8.04402e-05 5.03143e-05 -4.67823e-05 1.05313e-05 3.7583e-05 0.000133115 2.98862e-05 -5.46087e-05 
1765.75 0 -2.2327e-05 -0.00143947 0.000105577 0.000152198 0.00106018 0.000633218 -9.8159e-05 -0.00383473 0.000152632 -0.00371088 -4.41937e-05 0.000140903 -0.000144961 0.000439965 0.000181471 -0.000151092 0.000129867 7.14338e-05 -0.000310768 0.000147705 8.32411e-05 7.1492e-05 -7.2198e-05 -2.81146e-05 8.77543e-05 5.04382e-05 -4.50281e-05 1.24297e-05 3.99332e-05 0.000139076 3.64488e-05 -5.68627e-05 
1766.1 0 -6.54254e-06 -0.00147485 0.000103733 0.000148177 0.000880282 0.000617043 -7.87064e-05 -0.00383029 0.000166975 -0.00367398 -4.24981e-05 0.000151593 -0.000141671 0.000439635 0.000196424 -0.000139499 0.000120194 6.8425e-05 -0.000293694 0.000151437 7.88604e-05 6.65642e-05 -6.72519e-05 -1.85488e-05 9.49307e-05 4.94305e-05 -4.37502e-05 1.34331e-05 4.09604e-05 0.000145809 4.23768e-05 -5.68309e-05 
1766.45 0 9.2869e-06 -0.00150792 9.9896e-05 0.000141483 0.000701683 0.000596775 -6.20953e-05 -0.0038203 0.000185233 -0.00362949 -4.59948e-05 0.000160714 -0.000138538 0.000438097 0.000205056 -0.000125728 0.000112789 6.23935e-05 -0.000277246 0.000155461 7.46408e-05 6.23618e-05 -6.28837e-05 -1.20801e-05 9.90037e-05 4.90714e-05 -4.36588e-05 1.4389e-05 4.02432e-05 0.000151694 4.8136e-05 -5.48306e-05 
1766.8 0 2.64274e-05 -0.0015376 9.50285e-05 0.000133521 0.000527193 0.000575297 -4.8373e-05 -0.00380004 0.000207706 -0.00357827 -5.11989e-05 0.000167722 -0.000137863 0.000433885 0.000208017 -0.000111613 0.000108386 5.36069e-05 -0.000262532 0.000161894 7.07417e-05 5.77836e-05 -5.97146e-05 -8.10428e-06 9.96868e-05 4.92887e-05 -4.51142e-05 1.7049e-05 3.89278e-05 0.000155261 5.47246e-05 -5.18692e-05 
1767.15 0 4.17598e-05 -0.00156392 9.04204e-05 0.000125083 0.000357793 0.000556331 -3.75065e-05 -0.00376924 0.000231088 -0.00352139 -5.7697e-05 0.000174692 -0.000140573 0.000427925 0.000209608 -9.96821e-05 0.000105012 4.38267e-05 -0.000249814 0.0001706 6.65082e-05 5.20854e-05 -5.79405e-05 -5.92985e-06 9.94656e-05 4.83561e-05 -4.74961e-05 2.1874e-05 3.83185e-05 0.000156501 6.11654e-05 -4.92075e-05 
1767.5 0 5.24673e-05 -0.0015878 8.54871e-05 0.000116979 0.000193191 0.000541425 -2.86572e-05 -0.00373199 0.000251645 -0.00346191 -6.63247e-05 0.000180215 -0.00014548 0.000424092 0.000211501 -9.15836e-05 0.000102756 3.48039e-05 -0.000240143 0.000181158 6.28003e-05 4.43248e-05 -5.6512e-05 -5.39559e-06 9.91065e-05 4.52119e-05 -5.12959e-05 2.77368e-05 3.97516e-05 0.000156013 6.53491e-05 -4.76466e-05 
1767.85 0 6.13936e-05 -0.00161045 8.01381e-05 0.000109858 3.24284e-05 0.000530684 -1.9588e-05 -0.00369144 0.000270978 -0.00340335 -7.34741e-05 0.000181196 -0.000149747 0.000424119 0.000214323 -8.87199e-05 0.000103376 2.83536e-05 -0.000234499 0.00019449 6.02661e-05 3.44023e-05 -5.43033e-05 -6.29514e-06 9.7834e-05 3.97139e-05 -5.69239e-05 3.3463e-05 4.34427e-05 0.000154683 6.70399e-05 -4.61015e-05 
1768.2 0 7.10263e-05 -0.00163342 7.55194e-05 0.000102611 -0.000125054 0.000524271 -1.00599e-05 -0.00364824 0.000293289 -0.00334681 -7.63211e-05 0.000178186 -0.000152081 0.000424587 0.000219816 -9.05203e-05 0.000106714 2.5862e-05 -0.000231298 0.000209124 5.76767e-05 2.41831e-05 -5.10209e-05 -8.67538e-06 9.58278e-05 3.30162e-05 -6.44569e-05 3.88711e-05 4.85086e-05 0.000153071 6.83607e-05 -4.3479e-05 
1768.55 0 8.06418e-05 -0.00165695 7.22123e-05 9.43916e-05 -0.000278679 0.000519453 -1.71948e-06 -0.0036028 0.000317867 -0.00329194 -7.75091e-05 0.000174038 -0.000153158 0.000420414 0.000226611 -9.35231e-05 0.000110219 2.63873e-05 -0.000226724 0.00022141 5.47225e-05 1.52841e-05 -4.74788e-05 -1.05581e-05 9.25427e-05 2.64044e-05 -7.49051e-05 4.41039e-05 5.46898e-05 0.000151245 7.1954e-05 -3.94185e-05 
1768.9 0 9.05636e-05 -0.00167929 6.99297e-05 8.61e-05 -0.000430334 0.000513782 4.35726e-06 -0.00355466 0.000339997 -0.00323961 -8.11319e-05 0.000169176 -0.000154815 0.000410669 0.000232764 -9.59495e-05 0.000112688 2.78905e-05 -0.000219373 0.000229057 5.17859e-05 8.53599e-06 -4.53125e-05 -9.75927e-06 8.8423e-05 2.03674e-05 -8.83946e-05 4.93429e-05 6.18955e-05 0.000149477 7.84874e-05 -3.51606e-05 
1769.25 0 0.000101851 -0.00169802 6.78773e-05 7.92879e-05 -0.000584274 0.000508888 1.15102e-05 -0.00350241 0.000356424 -0.00318788 -8.76195e-05 0.000162693 -0.000159347 0.000399277 0.000238856 -9.77408e-05 0.000116574 3.13559e-05 -0.000211473 0.000231174 4.83477e-05 3.63509e-06 -4.52376e-05 -7.50054e-06 8.54986e-05 1.42251e-05 -0.000103488 5.52006e-05 6.84161e-05 0.000147999 8.50858e-05 -3.25402e-05 
1769.6 0 0.000115001 -0.00171149 6.58077e-05 7.56818e-05 -0.000741878 0.000504769 2.28502e-05 -0.00344446 0.000367005 -0.00313362 -9.33638e-05 0.000155552 -0.000167318 0.000388876 0.000246738 -9.73052e-05 0.000125249 3.78296e-05 -0.000206286 0.000228311 4.44795e-05 -1.62771e-06 -4.63812e-05 -5.17359e-06 8.45362e-05 7.90822e-06 -0.000118591 6.07339e-05 7.28149e-05 0.000146131 8.91744e-05 -3.13552e-05 
1769.95 0 0.000129232 -0.00171902 6.44671e-05 7.45901e-05 -0.00090126 0.000499027 3.56638e-05 -0.00338118 0.000372618 -0.0030769 -9.58551e-05 0.000148267 -0.000175335 0.000378596 0.000255463 -9.48709e-05 0.000140057 4.53304e-05 -0.000204798 0.000222156 3.9479e-05 -8.5068e-06 -4.68697e-05 -3.8228e-06 8.43705e-05 2.17379e-06 -0.000133236 6.39301e-05 7.6293e-05 0.000142732 9.11184e-05 -3.07996e-05 
1770.3 0 0.000142996 -0.00172232 6.58072e-05 7.34428e-05 -0.00106019 0.00049073 4.66767e-05 -0.00331399 0.000375513 -0.0030179 -9.45554e-05 0.000140881 -0.00017938 0.00037066 0.000262979 -9.27951e-05 0.000159145 5.06425e-05 -0.000206096 0.000213314 3.22242e-05 -1.68885e-05 -4.53425e-05 -2.45779e-06 8.45877e-05 -3.16076e-06 -0.000147204 6.3977e-05 7.91994e-05 0.000137144 9.07995e-05 -3.10943e-05 
1770.65 0 0.000154677 -0.00172311 6.94212e-05 7.16958e-05 -0.00121463 0.000478447 5.44009e-05 -0.00324467 0.000380205 -0.00295659 -9.03561e-05 0.00013491 -0.000179149 0.000366758 0.000269404 -9.14685e-05 0.000178096 5.25596e-05 -0.000210743 0.000201504 2.39495e-05 -2.54888e-05 -4.23454e-05 4.22283e-07 8.604e-05 -7.93572e-06 -0.000159597 6.04642e-05 8.08643e-05 0.00013083 8.70842e-05 -3.20326e-05 
1771 0 0.000163604 -0.00172116 7.23784e-05 7.05851e-05 -0.0013628 0.000460138 5.67789e-05 -0.0031757 0.000388585 -0.00289311 -8.4626e-05 0.000128775 -0.000175366 0.000363459 0.000276636 -9.0774e-05 0.000193687 5.11451e-05 -0.000217327 0.000185738 1.49824e-05 -3.37213e-05 -3.8888e-05 3.17637e-06 8.88043e-05 -1.14283e-05 -0.000170516 5.37523e-05 8.14672e-05 0.000124861 8.13977e-05 -3.39868e-05 
1771.35 0 0.000169754 -0.00171818 7.42176e-05 6.99987e-05 -0.00150571 0.000437404 5.3208e-05 -0.00310725 0.000398464 -0.00282778 -7.57516e-05 0.000119547 -0.000170262 0.00035696 0.00028513 -9.14908e-05 0.000207984 4.72289e-05 -0.000221012 0.000165767 5.05854e-06 -4.30363e-05 -3.55491e-05 4.72525e-06 9.26707e-05 -1.47062e-05 -0.000181206 4.48351e-05 8.16524e-05 0.000118967 7.63849e-05 -3.79929e-05 
1771.7 0 0.000173182 -0.001717 7.59805e-05 6.86201e-05 -0.00164402 0.000414792 4.42277e-05 -0.00303813 0.000408206 -0.00276272 -6.19085e-05 0.000109131 -0.000167017 0.000347111 0.000293598 -9.31116e-05 0.000223245 4.27367e-05 -0.000217742 0.000145005 -5.21956e-06 -5.38314e-05 -3.20021e-05 6.33694e-06 9.87483e-05 -1.90504e-05 -0.000190681 3.61054e-05 8.14534e-05 0.000112671 7.27515e-05 -4.30969e-05 
1772.05 0 0.000173758 -0.00171918 7.67986e-05 6.69545e-05 -0.00177949 0.000396729 3.4127e-05 -0.00296695 0.000416874 -0.00270165 -4.44998e-05 0.000101178 -0.000166485 0.000334804 0.000301174 -9.51159e-05 0.000238756 3.87599e-05 -0.000207129 0.000127372 -1.46655e-05 -6.50882e-05 -2.82469e-05 9.0482e-06 0.000104895 -2.41267e-05 -0.000196803 2.94375e-05 8.03317e-05 0.000105019 6.96781e-05 -4.79387e-05 
1772.4 0 0.000172288 -0.00172283 7.64417e-05 6.62317e-05 -0.00191427 0.000381652 2.76643e-05 -0.00289077 0.000425936 -0.00264692 -2.42753e-05 9.80443e-05 -0.000166819 0.000319104 0.000307952 -9.64828e-05 0.00025315 3.39389e-05 -0.000191189 0.000114175 -2.19629e-05 -7.40202e-05 -2.42685e-05 1.35792e-05 0.000107983 -2.91846e-05 -0.00020028 2.48748e-05 7.80761e-05 9.59574e-05 6.61952e-05 -5.1548e-05 
1772.75 0 0.000172216 -0.00172235 7.62324e-05 6.68845e-05 -0.0020512 0.000362623 2.68344e-05 -0.00280861 0.000435933 -0.00259602 -2.26666e-06 9.90058e-05 -0.000167376 0.000300568 0.000314305 -9.40492e-05 0.000264449 2.60448e-05 -0.000171237 0.000105721 -2.74394e-05 -7.89016e-05 -1.96214e-05 2.01257e-05 0.00010885 -3.33235e-05 -0.00020181 2.24142e-05 7.60739e-05 8.5812e-05 6.2554e-05 -5.32247e-05 
1773.1 0 0.000175554 -0.00171594 7.66198e-05 6.85644e-05 -0.00218857 0.000337054 3.15942e-05 -0.00271931 0.000444028 -0.0025426 1.74718e-05 9.99231e-05 -0.000167906 0.000283403 0.000320837 -8.65731e-05 0.000272149 1.55614e-05 -0.000149955 0.000101695 -3.19963e-05 -8.20919e-05 -1.60349e-05 2.89356e-05 0.000108452 -3.65532e-05 -0.000200415 2.25509e-05 7.52374e-05 7.53804e-05 5.96591e-05 -5.38422e-05 
1773.45 0 0.00018024 -0.00170511 7.76618e-05 7.04619e-05 -0.00231814 0.000309287 4.30923e-05 -0.00262333 0.000448559 -0.00248328 3.12409e-05 9.83462e-05 -0.000167411 0.000269564 0.000327468 -7.73598e-05 0.000277366 3.57727e-06 -0.000130587 0.000102794 -3.56498e-05 -8.65421e-05 -1.41136e-05 4.00116e-05 0.000106509 -4.0354e-05 -0.000196621 2.45085e-05 7.44718e-05 6.62652e-05 5.68345e-05 -5.37911e-05 
1773.8 0 0.000184079 -0.00169059 7.91313e-05 7.13724e-05 -0.00243657 0.000282516 6.10938e-05 -0.00252321 0.000449481 -0.002418 3.88069e-05 9.63129e-05 -0.000168055 0.000257566 0.000333642 -6.93274e-05 0.000280444 -9.43266e-06 -0.000114577 0.000110295 -3.64428e-05 -9.34604e-05 -1.22764e-05 5.23007e-05 0.000103976 -4.48603e-05 -0.000192944 2.65524e-05 7.32416e-05 5.87706e-05 5.29131e-05 -5.27352e-05 
1774.15 0 0.000186378 -0.00167376 8.02608e-05 7.09837e-05 -0.00254685 0.000255023 8.08033e-05 -0.0024212 0.000445304 -0.00235057 4.08758e-05 9.46854e-05 -0.000173716 0.00024761 0.000338554 -6.19573e-05 0.000283405 -2.17624e-05 -0.000101187 0.000122316 -3.49627e-05 -0.000100764 -9.96715e-06 6.39997e-05 0.000101727 -4.88128e-05 -0.000191596 2.83915e-05 7.17865e-05 5.19552e-05 4.87557e-05 -5.03735e-05 
1774.5 0 0.00018645 -0.00165554 8.07682e-05 6.98274e-05 -0.00265154 0.000226908 9.79108e-05 -0.00232 0.000434999 -0.00228514 3.75517e-05 9.10797e-05 -0.000184477 0.000240268 0.000341312 -5.6103e-05 0.000290495 -3.16004e-05 -8.943e-05 0.000134507 -3.52934e-05 -0.000106565 -7.16858e-06 7.22311e-05 9.98549e-05 -5.31226e-05 -0.000192045 3.06381e-05 7.08702e-05 4.58326e-05 4.57443e-05 -4.58875e-05 
1774.85 0 0.00018346 -0.00163578 8.07784e-05 6.85231e-05 -0.00275165 0.000201103 0.000113349 -0.00222081 0.000418359 -0.00222075 2.93229e-05 8.52209e-05 -0.000197483 0.000235235 0.000341081 -5.44677e-05 0.000303564 -3.75494e-05 -7.79917e-05 0.000143777 -3.84751e-05 -0.000110979 -5.09378e-06 7.77053e-05 9.8143e-05 -5.87971e-05 -0.000193827 3.20698e-05 7.05722e-05 4.00944e-05 4.40093e-05 -3.9872e-05 
1775.2 0 0.000177328 -0.00161512 7.9944e-05 6.65696e-05 -0.00284587 0.000178551 0.000129095 -0.00212197 0.000396306 -0.0021545 1.78444e-05 8.04952e-05 -0.000209605 0.00023087 0.000337295 -5.68457e-05 0.000320691 -4.00725e-05 -6.6694e-05 0.000147842 -4.133e-05 -0.00011434 -5.53856e-06 8.35685e-05 9.58848e-05 -6.49923e-05 -0.00019677 3.171e-05 6.8771e-05 3.46674e-05 4.32603e-05 -3.34254e-05 
1775.55 0 0.000169514 -0.00159367 7.8631e-05 6.34153e-05 -0.00293089 0.000159265 0.000145649 -0.00202314 0.000369955 -0.00208393 4.50274e-06 7.63005e-05 -0.00021829 0.000226771 0.000330309 -5.94398e-05 0.000337602 -4.14418e-05 -5.63824e-05 0.000145863 -4.19611e-05 -0.000115996 -6.79329e-06 9.05355e-05 9.26172e-05 -7.07706e-05 -0.000198639 3.09071e-05 6.43697e-05 2.8779e-05 4.24458e-05 -2.66436e-05 
1775.9 0 0.000161785 -0.00157009 7.83405e-05 5.9573e-05 -0.00300418 0.000143761 0.000162128 -0.00192609 0.000339928 -0.00200825 -9.7352e-06 6.73093e-05 -0.000224184 0.000222109 0.000320006 -5.87521e-05 0.000350709 -4.14015e-05 -4.96047e-05 0.000139759 -3.92318e-05 -0.000114427 -7.07407e-06 9.85609e-05 8.78736e-05 -7.74292e-05 -0.000195707 3.11061e-05 5.89172e-05 2.23697e-05 4.18475e-05 -2.01524e-05 
1776.25 0 0.000154932 -0.00154502 7.85056e-05 5.42153e-05 -0.00306556 0.000130767 0.000177053 -0.00182928 0.000308497 -0.00192791 -2.41157e-05 5.13148e-05 -0.000229431 0.000213926 0.000305244 -5.39561e-05 0.000357788 -3.69311e-05 -4.65826e-05 0.000132596 -3.47249e-05 -0.000109974 -6.7479e-06 0.000106901 8.05077e-05 -8.56831e-05 -0.000187128 3.31813e-05 5.29144e-05 1.74262e-05 4.22617e-05 -1.45196e-05 
1776.6 0 0.00014903 -0.00152147 7.7391e-05 4.67995e-05 -0.00311751 0.000118208 0.000190776 -0.00173001 0.000278666 -0.0018422 -3.81211e-05 2.91681e-05 -0.000232734 0.000202448 0.000287249 -4.61196e-05 0.000358569 -2.78903e-05 -4.61599e-05 0.000126178 -3.05117e-05 -0.000106154 -6.23062e-06 0.000114215 7.13414e-05 -9.42325e-05 -0.000175534 3.5472e-05 4.46711e-05 1.60795e-05 4.3028e-05 -9.43414e-06 
1776.95 0 0.000144778 -0.00149978 7.52526e-05 3.89001e-05 -0.00316412 0.000104063 0.000204197 -0.00162758 0.000254186 -0.00175002 -5.21073e-05 3.35752e-06 -0.000230953 0.000189806 0.000270304 -3.6973e-05 0.000354355 -1.63829e-05 -5.05725e-05 0.000121029 -2.64474e-05 -0.000105761 -4.76544e-06 0.000120766 6.20107e-05 -0.000100587 -0.000164085 3.63354e-05 3.4647e-05 1.77594e-05 4.32998e-05 -6.28393e-06 
1777.3 0 0.000142258 -0.00147795 7.39664e-05 3.22513e-05 -0.00320716 8.64755e-05 0.000216476 -0.00152333 0.000237194 -0.00165328 -6.75742e-05 -2.28559e-05 -0.000223976 0.000176243 0.00025734 -2.92113e-05 0.000347624 -3.06951e-06 -5.97099e-05 0.000116862 -2.24252e-05 -0.000107685 -2.30815e-06 0.00012835 5.14261e-05 -0.000103591 -0.000153923 3.61664e-05 2.48171e-05 2.19579e-05 4.24301e-05 -5.0636e-06 
1777.65 0 0.000140789 -0.00145546 7.51198e-05 2.80968e-05 -0.00324693 6.48303e-05 0.000226366 -0.00142134 0.000225418 -0.00155609 -8.71278e-05 -4.62475e-05 -0.000214593 0.000160907 0.000249644 -2.34234e-05 0.000340789 1.21428e-05 -6.85952e-05 0.000112573 -2.00881e-05 -0.000110528 5.96482e-07 0.00013775 3.90485e-05 -0.000104605 -0.000144151 3.5287e-05 1.60136e-05 2.91323e-05 4.02623e-05 -3.60029e-06 
1778 0 0.000139107 -0.00143211 7.86118e-05 2.60941e-05 -0.0032835 3.99937e-05 0.000234982 -0.00132498 0.000213781 -0.00145887 -0.000112771 -6.41383e-05 -0.000205112 0.000143124 0.000246221 -1.79173e-05 0.000334725 2.95835e-05 -7.35395e-05 0.000108109 -1.94162e-05 -0.000114474 3.29656e-06 0.000147536 2.54321e-05 -0.000105068 -0.000133144 3.27129e-05 9.57144e-06 3.85736e-05 3.85891e-05 -2.57832e-06 
1778.35 0 0.000135711 -0.00140745 8.31763e-05 2.49229e-05 -0.00331574 1.45696e-05 0.000242378 -0.00123303 0.000199297 -0.00135797 -0.000143218 -7.44983e-05 -0.000194181 0.000124503 0.000243917 -1.11746e-05 0.000329793 4.72976e-05 -7.58773e-05 0.000105285 -1.6983e-05 -0.000119549 4.93341e-06 0.000155899 1.09819e-05 -0.000105077 -0.000120588 2.97826e-05 6.00219e-06 4.90297e-05 3.88413e-05 -2.39201e-06 
1778.7 0 0.000130176 -0.00138161 9.01441e-05 2.43796e-05 -0.00334208 -5.82064e-06 0.000246321 -0.00114226 0.000182105 -0.00125388 -0.000176568 -7.83166e-05 -0.000181417 0.00010565 0.000241303 -2.24616e-06 0.000326505 5.8904e-05 -7.74602e-05 0.000105405 -1.1296e-05 -0.000124365 5.88707e-06 0.000162707 -2.38113e-06 -0.000103944 -0.000107877 2.96397e-05 3.4298e-06 6.01611e-05 4.06902e-05 -2.0024e-06 
1779.05 0 0.000122576 -0.00135518 9.98296e-05 2.40325e-05 -0.00336416 -1.68933e-05 0.000245888 -0.00105083 0.000164734 -0.0011515 -0.000211051 -8.04465e-05 -0.000169668 8.54688e-05 0.00023748 8.10531e-06 0.000326268 6.10672e-05 -7.89431e-05 0.000108067 -3.82611e-06 -0.000127858 8.03701e-06 0.00016727 -1.34695e-05 -0.000102061 -9.61835e-05 3.21789e-05 8.75745e-07 7.12325e-05 4.40951e-05 -1.84374e-06 
1779.4 0 0.000114594 -0.0013296 0.000110224 2.27583e-05 -0.00338477 -1.89807e-05 0.000241734 -0.00095849 0.000149832 -0.00105453 -0.000242792 -8.53074e-05 -0.000160009 6.26056e-05 0.000231922 1.60721e-05 0.000329074 5.7507e-05 -7.92643e-05 0.000112988 3.68995e-06 -0.000128898 1.28661e-05 0.000167772 -2.13933e-05 -0.000100414 -8.54158e-05 3.47603e-05 -1.98224e-06 8.00669e-05 4.8563e-05 -2.08382e-06 
1779.75 0 0.000108389 -0.00130582 0.000120281 1.9413e-05 -0.00340618 -1.19162e-05 0.000235964 -0.000865191 0.000138193 -0.000964331 -0.000268329 -9.42715e-05 -0.00015141 3.82116e-05 0.000226245 1.92e-05 0.000333108 5.18389e-05 -7.7839e-05 0.000119277 8.92679e-06 -0.000127728 1.93695e-05 0.000163702 -2.63767e-05 -9.93986e-05 -7.6357e-05 3.59146e-05 -6.32519e-06 8.45637e-05 5.21684e-05 -1.21699e-06 
1780.1 0 0.000103718 -0.00128297 0.000128409 1.49675e-05 -0.00343177 2.64259e-06 0.000232116 -0.000772853 0.00012961 -0.000879688 -0.000285683 -0.000106166 -0.000143181 1.45105e-05 0.000224341 1.91507e-05 0.000337831 4.54607e-05 -7.61128e-05 0.000126549 1.02327e-05 -0.000125449 2.67159e-05 0.000158517 -2.97693e-05 -9.8834e-05 -6.97533e-05 3.47698e-05 -1.24685e-05 8.57481e-05 5.43058e-05 1.1885e-06 
1780.45 0 0.000100395 -0.00125795 0.000133398 1.07195e-05 -0.00346521 1.83415e-05 0.000231762 -0.000683599 0.000123188 -0.000797586 -0.000296482 -0.000119003 -0.000135152 -7.94564e-06 0.000228631 1.8691e-05 0.000341469 3.98683e-05 -7.48262e-05 0.000134213 8.45959e-06 -0.000123263 3.56399e-05 0.000155507 -3.24494e-05 -9.78379e-05 -6.36314e-05 2.9917e-05 -2.11425e-05 8.55911e-05 5.62971e-05 3.57493e-06 
1780.8 0 9.83844e-05 -0.00122837 0.000136378 6.71622e-06 -0.00350472 2.98042e-05 0.000232235 -0.000596239 0.00011937 -0.000715266 -0.000303774 -0.000133721 -0.000128505 -2.85408e-05 0.000237519 1.96965e-05 0.00034277 3.3713e-05 -7.29013e-05 0.000139176 5.3587e-06 -0.000121648 4.57814e-05 0.000155336 -3.50783e-05 -9.56587e-05 -5.728e-05 2.2365e-05 -3.27057e-05 8.52424e-05 5.93757e-05 5.56144e-06 
1781.15 0 9.71254e-05 -0.00119396 0.000138293 1.99681e-06 -0.00354333 3.64984e-05 0.000229477 -0.000508565 0.00011893 -0.000632275 -0.000308173 -0.000153035 -0.000125949 -4.77136e-05 0.000248508 2.2505e-05 0.000342995 2.55154e-05 -6.88947e-05 0.000141447 4.80889e-07 -0.00012027 5.5864e-05 0.000156427 -3.86066e-05 -9.32136e-05 -5.24407e-05 1.49054e-05 -4.45239e-05 8.59622e-05 6.29855e-05 7.72165e-06 
1781.5 0 9.72955e-05 -0.00115576 0.000139627 -3.71206e-06 -0.00357629 4.39409e-05 0.000222358 -0.000419289 0.00011996 -0.000549253 -0.000308548 -0.000175736 -0.000126493 -6.75263e-05 0.000259572 2.67657e-05 0.000342936 1.63941e-05 -6.16969e-05 0.000142533 -7.05431e-06 -0.000118888 6.57803e-05 0.000156042 -4.34411e-05 -9.07252e-05 -4.98417e-05 7.94951e-06 -5.49609e-05 8.81026e-05 6.59421e-05 9.12647e-06 
1781.85 0 9.96537e-05 -0.00111575 0.000140684 -9.9326e-06 -0.00360369 5.821e-05 0.00021219 -0.000330213 0.000119837 -0.00046651 -0.000304573 -0.000197508 -0.000127433 -8.85161e-05 0.000269274 3.15319e-05 0.000342162 8.81334e-06 -5.30128e-05 0.000141822 -1.50425e-05 -0.000118248 7.52027e-05 0.000153309 -4.77023e-05 -8.70296e-05 -4.85101e-05 1.4229e-07 -6.43886e-05 9.05174e-05 6.76065e-05 8.22466e-06 
1782.2 0 0.000104034 -0.00107556 0.000141439 -1.59441e-05 -0.00362718 8.01737e-05 0.000201042 -0.000243643 0.000117622 -0.000382718 -0.000297222 -0.000215241 -0.000129544 -0.000109632 0.000278778 3.64405e-05 0.000340296 5.1287e-06 -4.35741e-05 0.000137687 -2.19176e-05 -0.000118481 8.31678e-05 0.000149331 -4.98195e-05 -8.18981e-05 -4.62824e-05 -8.11711e-06 -7.3506e-05 9.27474e-05 6.77523e-05 5.3364e-06 
1782.55 0 0.000109623 -0.00103493 0.000141449 -2.03824e-05 -0.00364762 0.000106234 0.000191854 -0.000158232 0.000113006 -0.00029609 -0.000287863 -0.000228126 -0.000136022 -0.000129338 0.00029107 4.12708e-05 0.000338126 5.33422e-06 -3.12341e-05 0.000130019 -2.88659e-05 -0.000117295 8.96275e-05 0.000146105 -4.98249e-05 -7.61161e-05 -4.18516e-05 -1.52094e-05 -8.19323e-05 9.4573e-05 6.72822e-05 1.90728e-06 
1782.9 0 0.00011491 -0.000991564 0.00013947 -2.33002e-05 -0.00366211 0.000131854 0.000186046 -7.16474e-05 0.000105325 -0.000205173 -0.000277384 -0.000236606 -0.000147017 -0.000148274 0.000308148 4.49466e-05 0.000336838 8.71927e-06 -1.75518e-05 0.000121324 -3.60133e-05 -0.000114122 9.58191e-05 0.000145442 -4.9273e-05 -7.03549e-05 -3.63189e-05 -1.89846e-05 -8.90351e-05 9.52818e-05 6.75124e-05 -1.63564e-06 
1783.25 0 0.000118922 -0.000943415 0.000135718 -2.67123e-05 -0.003667 0.000155607 0.000182274 1.79416e-05 9.55251e-05 -0.000110168 -0.000265694 -0.00024228 -0.000159077 -0.00016748 0.000329317 4.66911e-05 0.000336362 1.23099e-05 -7.27975e-06 0.000114602 -4.14258e-05 -0.000111305 0.000103193 0.000146539 -5.02151e-05 -6.59339e-05 -3.11808e-05 -1.84409e-05 -9.4407e-05 9.43849e-05 6.92483e-05 -4.66566e-06 
1783.6 0 0.000123184 -0.000891505 0.000131652 -3.10506e-05 -0.00366116 0.000177705 0.000179896 0.000111538 8.85391e-05 -1.39385e-05 -0.00025217 -0.00024761 -0.000170884 -0.000185363 0.000353695 4.86743e-05 0.000336462 1.29876e-05 -4.48355e-06 0.000110505 -4.52042e-05 -0.000109137 0.000112646 0.000145796 -5.33019e-05 -6.36096e-05 -2.71761e-05 -1.68144e-05 -9.78381e-05 9.23726e-05 7.21862e-05 -6.14384e-06 
1783.95 0 0.000130839 -0.000839044 0.000128011 -3.55631e-05 -0.00364472 0.000196112 0.000179268 0.000207366 8.90668e-05 8.17347e-05 -0.000238778 -0.000252946 -0.00018215 -0.000201984 0.000381551 5.20491e-05 0.000337355 9.86374e-06 -1.14057e-05 0.000107892 -4.85656e-05 -0.000106562 0.000123526 0.000142203 -5.6171e-05 -6.2753e-05 -2.47902e-05 -1.80408e-05 -0.000100419 8.96856e-05 7.64353e-05 -6.17427e-06 
1784.3 0 0.000143379 -0.000789779 0.000124344 -3.98739e-05 -0.00361786 0.000208144 0.000181539 0.000301971 9.97467e-05 0.000176622 -0.000229199 -0.000257225 -0.000191944 -0.000219599 0.00041156 5.54313e-05 0.000338709 3.81438e-06 -2.64353e-05 0.000106132 -5.13647e-05 -0.00010554 0.000133165 0.000138195 -5.66466e-05 -6.225e-05 -2.49242e-05 -2.18852e-05 -0.000102615 8.60479e-05 8.02141e-05 -5.55916e-06 
1784.65 0 0.000158892 -0.000745336 0.000119552 -4.39227e-05 -0.00358142 0.000212287 0.000188467 0.000393064 0.000121224 0.00026989 -0.00022141 -0.000260329 -0.000199349 -0.000238535 0.000439217 5.99745e-05 0.000342397 -4.19944e-06 -4.48871e-05 0.000104953 -5.35385e-05 -0.000108402 0.000140508 0.000133803 -5.55632e-05 -6.15537e-05 -2.78081e-05 -2.5806e-05 -0.000103472 8.09296e-05 8.16089e-05 -3.77766e-06 
1785 0 0.000174459 -0.000703742 0.000113914 -4.7911e-05 -0.00353768 0.000207557 0.000198047 0.000479345 0.000150303 0.000361728 -0.000209659 -0.000260869 -0.000204393 -0.00025695 0.000461 6.58051e-05 0.000351438 -1.38489e-05 -6.31969e-05 0.000103464 -5.48631e-05 -0.000113548 0.000146044 0.00012871 -5.35362e-05 -6.02278e-05 -3.24322e-05 -2.92783e-05 -0.000103379 7.55638e-05 8.13092e-05 5.56588e-07 
1785.35 0 0.00018891 -0.000662291 0.000109589 -5.14416e-05 -0.00348943 0.000194024 0.000206558 0.000559222 0.000182566 0.000452279 -0.000192268 -0.000256295 -0.000207745 -0.000273921 0.000476978 7.13706e-05 0.000364736 -2.24722e-05 -8.03549e-05 0.000101863 -5.61208e-05 -0.000118116 0.000149903 0.000124989 -5.03073e-05 -5.79443e-05 -3.77223e-05 -3.38386e-05 -0.000104593 7.14362e-05 7.88763e-05 6.10883e-06 
1785.7 0 0.000201006 -0.00062143 0.000108072 -5.39456e-05 -0.00343772 0.000173062 0.000211629 0.00063208 0.000215244 0.000541671 -0.000172976 -0.000246605 -0.000209841 -0.000289958 0.000489918 7.60796e-05 0.00037884 -2.65761e-05 -9.61196e-05 0.000102227 -5.86324e-05 -0.000120985 0.000151249 0.000125176 -4.60265e-05 -5.55802e-05 -4.23073e-05 -4.04824e-05 -0.000107616 6.89646e-05 7.43149e-05 1.01311e-05 
1786.05 0 0.000210248 -0.000581497 0.000106976 -5.56683e-05 -0.00338086 0.00014734 0.000212308 0.000698544 0.000248878 0.000629464 -0.000156187 -0.000233407 -0.000210006 -0.000304385 0.00050366 7.88952e-05 0.000392948 -2.53029e-05 -0.000109505 0.000105467 -6.20734e-05 -0.000122315 0.000149576 0.000129956 -4.10951e-05 -5.44683e-05 -4.51677e-05 -4.8148e-05 -0.000110604 6.7304e-05 6.94189e-05 1.09489e-05 
1786.4 0 0.000218868 -0.00054151 0.000104506 -5.66675e-05 -0.00331978 0.000120461 0.000209283 0.000763155 0.000284457 0.000714735 -0.000142328 -0.000219449 -0.000207206 -0.000315473 0.000520822 7.99972e-05 0.00040929 -1.95397e-05 -0.000118979 0.000109697 -6.48274e-05 -0.000123547 0.000146984 0.000135938 -3.66772e-05 -5.45512e-05 -4.64198e-05 -5.36947e-05 -0.000112973 6.56509e-05 6.59867e-05 8.09483e-06 
1786.75 0 0.000229691 -0.000502697 0.000101466 -5.72391e-05 -0.00325743 9.37151e-05 0.000204401 0.000830811 0.000318907 0.00079624 -0.000128013 -0.00020784 -0.000202543 -0.000324416 0.000540146 7.9645e-05 0.000426358 -1.04485e-05 -0.000122915 0.000113058 -6.64155e-05 -0.000125638 0.000145745 0.000139868 -3.49446e-05 -5.68213e-05 -4.66154e-05 -5.56633e-05 -0.000116484 6.3835e-05 6.42325e-05 3.84529e-06 
1787.1 0 0.000242548 -0.000466154 9.7434e-05 -5.74462e-05 -0.00319411 6.71367e-05 0.000200405 0.000899853 0.00034809 0.000873054 -0.000110157 -0.000199034 -0.000196571 -0.000334463 0.00055841 7.44187e-05 0.000440787 1.37492e-06 -0.000122398 0.000114627 -6.61346e-05 -0.000128862 0.000145571 0.000142244 -3.57046e-05 -6.25245e-05 -4.57061e-05 -5.68341e-05 -0.000121418 6.06816e-05 6.28365e-05 1.73874e-06 
1787.45 0 0.000254493 -0.000430399 9.19817e-05 -5.73034e-05 -0.00313034 4.0555e-05 0.000197637 0.000966618 0.000371619 0.000944605 -8.95769e-05 -0.000192566 -0.000189037 -0.000345866 0.000573694 6.06675e-05 0.000451479 1.68337e-05 -0.000118638 0.000113328 -6.32043e-05 -0.000133447 0.000145809 0.000143648 -3.72828e-05 -7.10538e-05 -4.36414e-05 -5.78502e-05 -0.000126546 5.54105e-05 6.17989e-05 2.46698e-06 
1787.8 0 0.000262874 -0.000395708 8.5643e-05 -5.67662e-05 -0.00306825 1.30341e-05 0.000195162 0.00103021 0.000391102 0.00101089 -6.66225e-05 -0.000188388 -0.000179865 -0.000357416 0.000585198 4.03791e-05 0.000457327 3.49835e-05 -0.000111025 0.000107709 -5.94128e-05 -0.000138353 0.000146189 0.000143204 -3.99076e-05 -7.99108e-05 -4.08743e-05 -5.59858e-05 -0.000131893 4.92957e-05 6.22463e-05 5.19446e-06 
1788.15 0 0.000267084 -0.000362152 7.81466e-05 -5.64788e-05 -0.00300644 -1.67386e-05 0.000194108 0.00109065 0.000409224 0.0010723 -4.09973e-05 -0.000185479 -0.000168914 -0.000370718 0.000592641 1.90864e-05 0.000456287 5.22728e-05 -0.000102019 9.68014e-05 -5.70498e-05 -0.000142645 0.000146843 0.000143636 -4.39536e-05 -8.63942e-05 -3.80994e-05 -5.19523e-05 -0.000137663 4.27891e-05 6.48672e-05 1.00209e-05 
1788.5 0 0.000267981 -0.00032743 6.95145e-05 -5.69895e-05 -0.00294333 -4.87578e-05 0.000195278 0.00114904 0.000427891 0.00112867 -1.47545e-05 -0.000180824 -0.000156543 -0.000387074 0.000595845 3.03477e-07 0.000448798 6.57709e-05 -9.53313e-05 8.01996e-05 -5.65257e-05 -0.000147211 0.000148133 0.0001474 -4.90883e-05 -9.00883e-05 -3.29035e-05 -4.84031e-05 -0.000142611 3.49646e-05 6.91681e-05 1.71575e-05 
1788.85 0 0.000268087 -0.000290527 6.05647e-05 -5.71561e-05 -0.00287981 -8.04896e-05 0.000197995 0.00120602 0.000444701 0.001183 9.98517e-06 -0.000171864 -0.000145281 -0.000404977 0.000595037 -1.36703e-05 0.000437287 7.54586e-05 -8.94671e-05 5.82232e-05 -5.6963e-05 -0.000153465 0.000149062 0.00015201 -5.4482e-05 -9.1274e-05 -2.33837e-05 -4.58505e-05 -0.000145634 2.6381e-05 7.26834e-05 2.46882e-05 
1789.2 0 0.000270154 -0.000252107 5.13948e-05 -5.62108e-05 -0.00281556 -0.000108711 0.000202696 0.00125923 0.000458166 0.00123866 3.23599e-05 -0.000159253 -0.000137599 -0.000421707 0.000590098 -2.25368e-05 0.000424032 8.38892e-05 -8.24782e-05 3.37835e-05 -5.80911e-05 -0.000161862 0.000148622 0.000154424 -5.90528e-05 -9.0748e-05 -1.1185e-05 -4.32447e-05 -0.000147581 1.87137e-05 7.46526e-05 3.0274e-05 
1789.55 0 0.000273131 -0.000213025 4.30921e-05 -5.42911e-05 -0.00274957 -0.00013444 0.000209519 0.0013075 0.000468737 0.00129473 5.18473e-05 -0.000142789 -0.000134671 -0.000434959 0.000580765 -2.86471e-05 0.000409867 9.31787e-05 -7.43903e-05 1.1185e-05 -5.96511e-05 -0.000171249 0.000147082 0.000153643 -6.19512e-05 -8.95124e-05 1.5618e-06 -3.97704e-05 -0.000149657 1.29386e-05 7.63548e-05 3.5386e-05 
1789.9 0 0.000275901 -0.000174203 3.66975e-05 -5.0818e-05 -0.00268072 -0.000159889 0.000215679 0.00135288 0.000477177 0.00134682 6.99399e-05 -0.000122047 -0.000135438 -0.000445769 0.000570004 -3.41e-05 0.000394569 0.0001029 -6.64669e-05 -6.30043e-06 -6.20357e-05 -0.000180444 0.000143207 0.000149992 -6.29855e-05 -8.67953e-05 1.32036e-05 -3.53792e-05 -0.000151131 8.82495e-06 7.83714e-05 4.11407e-05 
1790.25 0 0.000278761 -0.000135714 3.28087e-05 -4.63006e-05 -0.00260915 -0.000184384 0.000220582 0.00139727 0.000485104 0.00139127 8.86802e-05 -9.67982e-05 -0.000137139 -0.000456355 0.000561313 -3.92154e-05 0.000376912 0.000110218 -6.13398e-05 -1.67916e-05 -6.54484e-05 -0.000188465 0.000136666 0.000145273 -6.23097e-05 -8.25494e-05 2.30287e-05 -3.01119e-05 -0.000151127 6.35227e-06 8.01802e-05 4.56255e-05 
1790.6 0 0.000280981 -9.76795e-05 3.09846e-05 -4.18011e-05 -0.00253518 -0.000208179 0.000226356 0.00144223 0.000491647 0.00142907 0.000108133 -6.84172e-05 -0.000140083 -0.000465963 0.000554259 -4.37735e-05 0.000356229 0.000113822 -6.06665e-05 -2.01747e-05 -6.84095e-05 -0.000192944 0.000129181 0.000140996 -6.05267e-05 -7.84248e-05 3.16865e-05 -2.35093e-05 -0.000149211 5.40217e-06 8.10773e-05 4.90214e-05 
1790.95 0 0.000281145 -5.982e-05 2.9365e-05 -3.83434e-05 -0.00245842 -0.000234 0.000233178 0.00148795 0.000492673 0.0014648 0.000127986 -3.94531e-05 -0.000144434 -0.000472603 0.000547845 -4.80583e-05 0.000332241 0.000115591 -6.40888e-05 -1.89985e-05 -6.98221e-05 -0.000192697 0.000121964 0.00013734 -5.71062e-05 -7.59095e-05 3.92758e-05 -1.59005e-05 -0.000146615 5.96109e-06 7.94689e-05 5.24284e-05 
1791.3 0 0.000279723 -2.24246e-05 2.79059e-05 -3.60537e-05 -0.00238034 -0.000262494 0.0002374 0.00153314 0.000485825 0.00150147 0.000146795 -1.36262e-05 -0.000148728 -0.000477019 0.000541014 -5.34117e-05 0.000304865 0.000116249 -7.0354e-05 -1.51029e-05 -7.0629e-05 -0.000190983 0.000115213 0.000135332 -5.16859e-05 -7.51011e-05 4.48313e-05 -9.49635e-06 -0.000144683 7.32308e-06 7.53614e-05 5.56106e-05 
1791.65 0 0.000278359 1.39635e-05 2.78977e-05 -3.55347e-05 -0.00230276 -0.00029088 0.000235955 0.0015775 0.000472276 0.0015408 0.000163934 6.70785e-06 -0.00015342 -0.000482935 0.000531317 -5.94914e-05 0.00027522 0.000116082 -7.63262e-05 -7.26714e-06 -7.24209e-05 -0.000190266 0.000108363 0.000135782 -4.62203e-05 -7.44809e-05 4.87506e-05 -6.14273e-06 -0.000143463 8.64881e-06 6.99769e-05 5.78948e-05 
1792 0 0.000276915 5.01662e-05 2.74204e-05 -3.71555e-05 -0.00222654 -0.000316686 0.000229514 0.00162007 0.000454724 0.00158426 0.000181084 2.0714e-05 -0.000157914 -0.000489714 0.000514836 -6.27582e-05 0.000246172 0.000116981 -7.98874e-05 4.61793e-06 -7.46305e-05 -0.000190058 0.000100943 0.000137794 -4.33371e-05 -7.19155e-05 5.18285e-05 -6.35828e-06 -0.00014257 8.73032e-06 6.49912e-05 5.85596e-05 
1792.35 0 0.000274576 8.61958e-05 2.48616e-05 -3.91012e-05 -0.00215191 -0.000339941 0.00021981 0.00166078 0.000434775 0.00163243 0.000200201 2.93336e-05 -0.000159253 -0.000493468 0.0004895 -6.23791e-05 0.00022069 0.000123598 -8.27618e-05 1.83833e-05 -7.55365e-05 -0.000190475 9.29354e-05 0.00013969 -4.33331e-05 -6.8122e-05 5.34094e-05 -8.91976e-06 -0.000140793 7.49785e-06 6.12465e-05 5.77875e-05 
1792.7 0 0.000271455 0.000120625 2.01084e-05 -3.94571e-05 -0.00207761 -0.000362673 0.000209473 0.0017015 0.000411966 0.00168444 0.000220265 3.62515e-05 -0.000156425 -0.000493093 0.00045837 -5.96582e-05 0.000198089 0.000136446 -8.63704e-05 3.23329e-05 -7.46522e-05 -0.000189891 8.57274e-05 0.00014112 -4.38767e-05 -6.3908e-05 5.30755e-05 -1.12282e-05 -0.000138047 5.48585e-06 5.66947e-05 5.5805e-05 
1793.05 0 0.000267832 0.000154219 1.30488e-05 -3.80036e-05 -0.00200155 -0.000387301 0.000201867 0.00174365 0.000383239 0.00173713 0.000238246 4.39725e-05 -0.000150372 -0.000490626 0.000424225 -5.52775e-05 0.000177059 0.000148449 -8.91216e-05 4.54775e-05 -7.24974e-05 -0.000187539 8.08032e-05 0.0001431 -4.36434e-05 -5.90846e-05 5.21872e-05 -1.15281e-05 -0.000134867 2.48419e-06 5.05561e-05 5.25266e-05 
1793.4 0 0.000263795 0.000188902 4.74285e-06 -3.59875e-05 -0.0019214 -0.000415972 0.000198928 0.00178725 0.000346933 0.00178727 0.000251681 5.18303e-05 -0.000145063 -0.000487139 0.000387606 -5.12604e-05 0.000155124 0.000154977 -8.97912e-05 5.66094e-05 -7.08339e-05 -0.000184542 7.7085e-05 0.000144555 -4.36427e-05 -5.39789e-05 5.27326e-05 -1.05015e-05 -0.000132674 -5.20145e-07 4.37967e-05 4.8232e-05 
1793.75 0 0.000258805 0.000225173 -4.13222e-06 -3.46447e-05 -0.00183558 -0.000446761 0.000198435 0.0018293 0.00030466 0.00183495 0.000258275 5.68739e-05 -0.000144768 -0.000481024 0.000352816 -4.91777e-05 0.000130621 0.00015856 -8.91674e-05 6.47989e-05 -7.08673e-05 -0.00018189 7.20639e-05 0.000144511 -4.53214e-05 -4.92142e-05 5.51125e-05 -9.47498e-06 -0.000132584 -2.24483e-06 3.65995e-05 4.34819e-05 
1794.1 0 0.000250888 0.000261502 -1.37281e-05 -3.29381e-05 -0.00174666 -0.000475183 0.000197323 0.00186669 0.000259808 0.00187975 0.000257403 5.9495e-05 -0.000147428 -0.000470258 0.000326155 -4.85251e-05 0.000105154 0.000162817 -8.83585e-05 6.98719e-05 -7.13866e-05 -0.000180226 6.55137e-05 0.000144042 -4.84712e-05 -4.54818e-05 5.96165e-05 -9.34504e-06 -0.000133419 -2.27386e-06 2.96729e-05 3.90277e-05 
1794.45 0 0.00024057 0.000295861 -2.28975e-05 -3.02386e-05 -0.00165732 -0.00050022 0.000193926 0.00189818 0.000214916 0.00191936 0.000250952 6.20479e-05 -0.000148926 -0.000456523 0.00030978 -4.84646e-05 7.92964e-05 0.000167934 -8.68693e-05 7.12609e-05 -7.05221e-05 -0.00017874 6.00364e-05 0.000142489 -4.94363e-05 -4.31329e-05 6.57502e-05 -1.02195e-05 -0.000133854 -1.2106e-06 2.45871e-05 3.56282e-05 
1794.8 0 0.000230059 0.000327046 -3.1365e-05 -2.7694e-05 -0.00156868 -0.000520723 0.000188191 0.00192402 0.000170918 0.00195012 0.000240181 6.30201e-05 -0.00014825 -0.000442693 0.000301819 -4.81063e-05 5.26304e-05 0.000171869 -8.29612e-05 6.75752e-05 -6.81622e-05 -0.000175188 5.71357e-05 0.000138896 -4.59548e-05 -4.23889e-05 7.10769e-05 -1.20359e-05 -0.000133504 -6.85679e-07 2.15649e-05 3.30001e-05 
1795.15 0 0.000220643 0.000355802 -3.97736e-05 -2.68069e-05 -0.00148294 -0.000536493 0.000181402 0.00194388 0.000127879 0.00197048 0.000228252 6.04435e-05 -0.00014549 -0.000432066 0.000299071 -4.52432e-05 2.54735e-05 0.000172888 -7.4243e-05 5.71079e-05 -6.52088e-05 -0.000168128 5.63704e-05 0.000132855 -4.07104e-05 -4.15215e-05 7.36769e-05 -1.40946e-05 -0.000131806 -6.1641e-07 1.92259e-05 3.02413e-05 
1795.5 0 0.000213875 0.000383991 -4.89215e-05 -2.86673e-05 -0.00140285 -0.000549923 0.000176699 0.00195754 8.66153e-05 0.00198467 0.000218133 5.36058e-05 -0.000141803 -0.000425431 0.000300381 -3.91513e-05 -2.11224e-06 0.000170363 -6.03761e-05 4.08699e-05 -6.28396e-05 -0.00015846 5.69239e-05 0.000125418 -3.63522e-05 -3.94184e-05 7.41274e-05 -1.67906e-05 -0.000129153 -5.57683e-07 1.71863e-05 2.7522e-05 
1795.85 0 0.000209559 0.000412686 -5.84072e-05 -3.19109e-05 -0.00132801 -0.000563922 0.000175168 0.00196652 5.04074e-05 0.00199562 0.000209917 4.36292e-05 -0.000138067 -0.00042136 0.000305703 -3.30151e-05 -2.7476e-05 0.000164756 -4.45547e-05 2.18733e-05 -6.09764e-05 -0.00014816 5.89387e-05 0.000117815 -3.30569e-05 -3.67195e-05 7.51205e-05 -2.08055e-05 -0.000127204 -1.68756e-06 1.55753e-05 2.46175e-05 
1796.2 0 0.000205736 0.000441669 -6.61099e-05 -3.5247e-05 -0.00125718 -0.000579997 0.000173499 0.00197275 1.83987e-05 0.00200327 0.000202249 3.20293e-05 -0.000135855 -0.000419783 0.000313533 -3.04269e-05 -5.039e-05 0.000158334 -2.7596e-05 9.05409e-07 -5.9722e-05 -0.000137487 6.21726e-05 0.00010971 -3.03324e-05 -3.27485e-05 7.80008e-05 -2.51432e-05 -0.000126611 -4.77675e-06 1.45746e-05 2.25812e-05 
1796.55 0 0.00020118 0.00046995 -7.03185e-05 -3.8442e-05 -0.00118737 -0.0005977 0.000169311 0.00197677 -1.21408e-05 0.002007 0.000195738 2.03929e-05 -0.000137378 -0.000419866 0.000322592 -3.05387e-05 -7.19196e-05 0.000153343 -7.455e-06 -2.17791e-05 -5.9674e-05 -0.000125263 6.42179e-05 0.00010223 -2.68778e-05 -2.67073e-05 8.04418e-05 -2.82444e-05 -0.000127508 -9.16567e-06 1.51701e-05 2.36866e-05 
1796.9 0 0.000195015 0.000498027 -6.99195e-05 -4.06829e-05 -0.00111502 -0.000615243 0.000163183 0.00197752 -4.09982e-05 0.00200856 0.000193775 1.04933e-05 -0.000141465 -0.000420006 0.000332838 -2.98318e-05 -9.06251e-05 0.000150551 1.38537e-05 -4.52794e-05 -5.92875e-05 -0.000111101 6.34349e-05 9.61298e-05 -2.18122e-05 -1.79705e-05 8.16288e-05 -2.89621e-05 -0.000129684 -1.24157e-05 1.73496e-05 2.66244e-05 
1797.25 0 0.000185611 0.000526817 -6.552e-05 -4.10604e-05 -0.00103973 -0.000631315 0.000154895 0.00197562 -6.8872e-05 0.00201219 0.000199047 3.94758e-06 -0.000144701 -0.000422081 0.000343456 -2.87044e-05 -0.000106218 0.000149793 3.03184e-05 -6.89082e-05 -5.61691e-05 -9.602e-05 6.04041e-05 9.08239e-05 -1.48574e-05 -6.42539e-06 8.3461e-05 -2.62219e-05 -0.000131867 -1.39149e-05 1.96408e-05 2.99841e-05 
1797.6 0 0.000171503 0.000556307 -5.95853e-05 -3.98481e-05 -0.000962401 -0.000646653 0.000143327 0.00197376 -9.82277e-05 0.00202087 0.000208112 2.35433e-06 -0.000145145 -0.000428102 0.000353879 -2.88253e-05 -0.000119013 0.000151081 4.01754e-05 -8.98396e-05 -4.98777e-05 -8.17322e-05 5.599e-05 8.5841e-05 -7.69876e-06 5.96555e-06 8.67652e-05 -2.0578e-05 -0.000132826 -1.43842e-05 2.12391e-05 3.47474e-05 
1797.95 0 0.000154114 0.000585654 -5.29353e-05 -3.74869e-05 -0.00088201 -0.000660899 0.000128551 0.00197397 -0.000130585 0.0020333 0.000216968 5.68973e-06 -0.000143724 -0.000435022 0.000363028 -2.97839e-05 -0.000131409 0.000153728 4.42828e-05 -0.000103095 -4.06415e-05 -6.95129e-05 5.10031e-05 8.07385e-05 -3.14564e-06 1.79532e-05 9.05424e-05 -1.5018e-05 -0.000132834 -1.26686e-05 2.28904e-05 3.98701e-05 
1798.3 0 0.000135044 0.000615291 -4.58161e-05 -3.39012e-05 -0.000796594 -0.000669254 0.000111903 0.0019757 -0.000164696 0.00204404 0.000224285 1.30294e-05 -0.00014247 -0.000439145 0.000368936 -2.99935e-05 -0.000144898 0.000156904 4.14345e-05 -0.000108084 -2.88134e-05 -5.85178e-05 4.65808e-05 7.48919e-05 -1.08682e-06 2.95204e-05 9.30042e-05 -1.10523e-05 -0.000131556 -9.98778e-06 2.4883e-05 4.3391e-05 
1798.65 0 0.000115009 0.000645613 -3.9747e-05 -3.04214e-05 -0.000706287 -0.000669581 9.57697e-05 0.00197633 -0.000197477 0.00205134 0.000229737 2.32991e-05 -0.000140774 -0.000438928 0.000371578 -2.9049e-05 -0.000156549 0.000159759 3.24932e-05 -0.000110075 -1.45415e-05 -4.83117e-05 4.37473e-05 6.84595e-05 -7.87263e-07 3.941e-05 9.34144e-05 -8.38571e-06 -0.000128405 -7.58686e-06 2.58021e-05 4.41338e-05 
1799 0 9.59885e-05 0.000674603 -3.57644e-05 -2.77191e-05 -0.00061377 -0.000663804 8.24163e-05 0.00197476 -0.000226675 0.00205628 0.000234424 3.41032e-05 -0.000137481 -0.000434365 0.000371438 -2.80695e-05 -0.0001661 0.000162269 1.90741e-05 -0.000113088 1.15539e-06 -3.92926e-05 4.20846e-05 6.31495e-05 -2.64752e-06 4.55815e-05 9.23713e-05 -6.87071e-06 -0.000123887 -5.35983e-06 2.58521e-05 4.2569e-05 
1799.35 0 7.96773e-05 0.000700025 -3.29288e-05 -2.43884e-05 -0.000523125 -0.000653368 7.40898e-05 0.00197151 -0.00025048 0.00205833 0.000238758 4.47011e-05 -0.000133417 -0.000425449 0.000368083 -2.88351e-05 -0.000174325 0.000164558 2.06657e-06 -0.000117106 1.66818e-05 -3.14381e-05 4.03204e-05 5.98733e-05 -5.57281e-06 4.82034e-05 9.07798e-05 -5.34286e-06 -0.000119912 -3.88945e-06 2.68695e-05 4.08353e-05 
1799.7 0 6.68757e-05 0.000722774 -3.04317e-05 -2.0275e-05 -0.000437019 -0.000638651 7.34879e-05 0.0019685 -0.000271391 0.00205823 0.000241791 5.63075e-05 -0.000131214 -0.000412276 0.000361434 -3.17198e-05 -0.000180299 0.000164762 -1.67193e-05 -0.000120564 3.14119e-05 -2.4253e-05 3.76056e-05 5.85686e-05 -7.85391e-06 4.96344e-05 8.95507e-05 -3.65524e-06 -0.000116895 -3.49297e-06 2.92909e-05 3.9623e-05 
1800.05 0 5.75212e-05 0.000745004 -2.88027e-05 -1.5184e-05 -0.000355827 -0.000620504 7.98921e-05 0.00196589 -0.000293325 0.00205963 0.000243364 7.02875e-05 -0.000131819 -0.000397686 0.00035206 -3.48586e-05 -0.000184023 0.00016026 -3.73623e-05 -0.000123019 4.46733e-05 -1.68191e-05 3.33216e-05 5.84965e-05 -9.1857e-06 5.08493e-05 8.82346e-05 -2.6046e-06 -0.000112822 -4.99145e-06 3.21107e-05 3.88777e-05 
1800.4 0 5.07428e-05 0.00076759 -2.81731e-05 -9.63992e-06 -0.000278128 -0.000600223 8.88929e-05 0.00196086 -0.000317211 0.0020644 0.000242973 8.55121e-05 -0.000133942 -0.000385298 0.000339962 -3.61733e-05 -0.000186304 0.000150963 -6.04396e-05 -0.000123815 5.50185e-05 -8.88047e-06 2.73017e-05 5.88304e-05 -1.08508e-05 5.12664e-05 8.52921e-05 -1.80402e-06 -0.000108055 -8.06941e-06 3.58863e-05 3.77368e-05 
1800.75 0 4.57456e-05 0.000791282 -2.77346e-05 -5.59225e-06 -0.000202131 -0.000578435 9.53765e-05 0.00195388 -0.000339736 0.00207039 0.000239578 9.91837e-05 -0.000135887 -0.000374785 0.00032516 -3.63269e-05 -0.000187108 0.000140306 -8.33954e-05 -0.000123017 6.21266e-05 -2.59701e-06 1.94294e-05 5.93674e-05 -1.43707e-05 5.02648e-05 7.96383e-05 -1.59793e-06 -0.000104823 -1.17113e-05 4.07835e-05 3.57416e-05 
1801.1 0 4.14837e-05 0.000815518 -2.70171e-05 -4.21098e-06 -0.00012683 -0.000555465 9.7267e-05 0.00194955 -0.0003585 0.002075 0.000231544 0.000108982 -0.000136427 -0.000364548 0.000309133 -3.57942e-05 -0.000184232 0.000133083 -0.000104006 -0.000120517 6.64691e-05 1.0225e-06 9.40163e-06 6.02748e-05 -2.06536e-05 4.78886e-05 7.2668e-05 -2.12718e-06 -0.000103621 -1.67193e-05 4.38192e-05 3.33564e-05 
1801.45 0 3.61916e-05 0.00083843 -2.59304e-05 -4.85228e-06 -5.05813e-05 -0.000532418 9.65263e-05 0.00194959 -0.000374943 0.00207593 0.00021947 0.0001139 -0.000134798 -0.000353981 0.000292626 -3.31676e-05 -0.000178793 0.000132362 -0.00012047 -0.000114094 6.92038e-05 2.34196e-06 -2.18001e-06 6.22712e-05 -2.92953e-05 4.52942e-05 6.55386e-05 -1.80114e-06 -0.000103133 -2.26386e-05 4.35679e-05 3.14938e-05 
1801.8 0 3.13884e-05 0.000858813 -2.3466e-05 -5.61668e-06 2.7872e-05 -0.000509245 9.40309e-05 0.00195334 -0.000390925 0.00207098 0.000206907 0.000112768 -0.000131383 -0.000344217 0.000275064 -2.81965e-05 -0.000175656 0.000136521 -0.000132359 -0.000100696 7.27386e-05 1.11401e-06 -1.31722e-05 6.61241e-05 -3.803e-05 4.38198e-05 5.84719e-05 -5.92303e-07 -0.000102451 -2.87033e-05 4.1376e-05 3.12424e-05 
1802.15 0 2.94053e-05 0.000876896 -1.99891e-05 -5.94948e-06 0.000109462 -0.00048339 8.91992e-05 0.00195786 -0.000405909 0.00206003 0.000194913 0.000109007 -0.000127352 -0.000335357 0.000255874 -2.48053e-05 -0.000176906 0.000143529 -0.000142548 -8.20404e-05 7.75834e-05 -1.52342e-06 -2.23972e-05 7.22419e-05 -4.49407e-05 4.27344e-05 5.23407e-05 1.04675e-06 -0.000100905 -3.44963e-05 3.9286e-05 3.28207e-05 
1802.5 0 2.74771e-05 0.000892789 -1.70835e-05 -5.8177e-06 0.000194673 -0.000456313 8.31646e-05 0.00196 -0.000418971 0.00204332 0.000180057 0.000109524 -0.000124992 -0.000325601 0.000234189 -2.68541e-05 -0.000179068 0.00015343 -0.000152095 -6.28253e-05 8.19736e-05 -5.2649e-06 -2.84948e-05 7.91878e-05 -5.05792e-05 4.18896e-05 4.71125e-05 3.40004e-06 -9.92504e-05 -4.02562e-05 3.79106e-05 3.50122e-05 
1802.85 0 2.2522e-05 0.000905062 -1.5786e-05 -5.93437e-06 0.000282723 -0.000432553 7.7065e-05 0.00195906 -0.00043215 0.00202138 0.000163794 0.000116516 -0.00012492 -0.000314012 0.000207551 -3.2528e-05 -0.000177871 0.000164356 -0.000160531 -4.63929e-05 8.5346e-05 -1.09477e-05 -3.06594e-05 8.31858e-05 -5.72206e-05 4.21635e-05 4.32947e-05 5.47894e-06 -9.77963e-05 -4.55171e-05 3.70952e-05 3.62162e-05 
1803.2 0 1.59865e-05 0.000912133 -1.62776e-05 -5.77447e-06 0.000371472 -0.000412031 6.95679e-05 0.00195417 -0.000446523 0.00199547 0.000150864 0.000128123 -0.000123489 -0.000299263 0.000176526 -3.84316e-05 -0.00017361 0.000173182 -0.000167293 -3.46324e-05 8.87271e-05 -1.735e-05 -3.04948e-05 8.38675e-05 -6.54701e-05 4.37563e-05 4.18137e-05 7.42288e-06 -9.56737e-05 -4.91431e-05 3.67665e-05 3.6885e-05 
1803.55 0 1.07501e-05 0.000913771 -1.73987e-05 -4.23854e-06 0.000460352 -0.000391072 6.0004e-05 0.00194219 -0.000461183 0.00196356 0.000140338 0.000140974 -0.000119268 -0.000284161 0.000145564 -4.284e-05 -0.000167927 0.000178386 -0.000171046 -2.62166e-05 9.10175e-05 -2.22622e-05 -2.9838e-05 8.48935e-05 -7.50754e-05 4.5149e-05 4.19742e-05 1.01047e-05 -9.30245e-05 -5.06715e-05 3.68829e-05 3.85585e-05 
1803.9 0 6.99731e-06 0.000910948 -1.80001e-05 -2.3898e-06 0.000550316 -0.000369332 4.99928e-05 0.00192213 -0.000474651 0.00192352 0.000129294 0.000153621 -0.000114046 -0.000273191 0.000116193 -4.53157e-05 -0.000160709 0.000181309 -0.000172785 -1.86552e-05 9.07591e-05 -2.62253e-05 -2.94858e-05 8.70482e-05 -8.62371e-05 4.45421e-05 4.17746e-05 1.23794e-05 -8.96667e-05 -5.03199e-05 3.67883e-05 4.11268e-05 
1804.25 0 3.60636e-06 0.000905396 -1.83889e-05 -1.56032e-06 0.000639767 -0.000350773 3.90047e-05 0.00189753 -0.000485367 0.00187702 0.0001155 0.000164446 -0.000106784 -0.000267019 8.64573e-05 -4.47079e-05 -0.000151491 0.000182049 -0.00017556 -1.13318e-05 8.96024e-05 -2.99852e-05 -3.0243e-05 8.86144e-05 -9.72188e-05 4.37645e-05 3.99509e-05 1.29501e-05 -8.62085e-05 -4.84701e-05 3.56643e-05 4.52675e-05 
1804.6 0 2.88138e-07 0.000899762 -1.93345e-05 -1.17938e-06 0.000726385 -0.000337905 2.43493e-05 0.00187134 -0.000492389 0.00182544 9.69044e-05 0.000169819 -9.68476e-05 -0.000264796 5.67539e-05 -4.01407e-05 -0.000140968 0.000177905 -0.000181703 -5.88086e-06 8.97126e-05 -3.34215e-05 -3.29722e-05 8.80806e-05 -0.000105242 4.42933e-05 3.72893e-05 1.27699e-05 -8.30193e-05 -4.55541e-05 3.40342e-05 5.26418e-05 
1804.95 0 -1.92177e-06 0.000895214 -2.1881e-05 -1.13612e-06 0.000809005 -0.000329816 6.07322e-06 0.00184207 -0.000494926 0.00176926 7.41329e-05 0.000170479 -8.66152e-05 -0.000266705 2.80476e-05 -3.28235e-05 -0.000129185 0.000170372 -0.00019062 -5.22972e-06 8.98602e-05 -3.77184e-05 -3.68743e-05 8.50742e-05 -0.000109595 4.66666e-05 3.52406e-05 1.25703e-05 -7.8707e-05 -4.16021e-05 3.19929e-05 6.27669e-05 
1805.3 0 -1.54065e-06 0.000890904 -2.57793e-05 -2.26076e-06 0.000887703 -0.000324256 -1.24348e-05 0.00180671 -0.000492384 0.00171015 4.93823e-05 0.000169697 -7.68866e-05 -0.000271089 -1.987e-06 -2.13843e-05 -0.000116199 0.000162474 -0.000200173 -9.88572e-06 8.8914e-05 -4.36836e-05 -4.17401e-05 7.99844e-05 -0.000110958 5.11942e-05 3.52727e-05 1.09929e-05 -7.29289e-05 -3.60723e-05 2.90104e-05 7.32239e-05 
1805.65 0 7.82283e-07 0.000886285 -2.92802e-05 -3.11507e-06 0.000962543 -0.000320028 -2.96924e-05 0.00176295 -0.000486965 0.00165165 2.58601e-05 0.000168607 -6.66911e-05 -0.000275277 -3.53545e-05 -3.39815e-06 -0.000102356 0.000152445 -0.000208117 -1.62843e-05 8.83304e-05 -4.93907e-05 -4.91111e-05 7.3279e-05 -0.000110068 5.66789e-05 3.7989e-05 7.76025e-06 -6.72966e-05 -3.09485e-05 2.53586e-05 8.21526e-05 
1806 0 1.39633e-06 0.000881058 -3.11597e-05 -2.21951e-06 0.00103393 -0.000316562 -4.52802e-05 0.00171259 -0.000482956 0.0015955 7.56023e-06 0.000168422 -5.48854e-05 -0.000278988 -6.95443e-05 2.08828e-05 -8.69029e-05 0.000139347 -0.000214214 -2.16805e-05 8.81903e-05 -5.31072e-05 -5.78732e-05 6.64265e-05 -0.000107953 6.16493e-05 4.27492e-05 3.77197e-06 -6.19348e-05 -2.77758e-05 2.022e-05 8.84753e-05 
1806.35 0 -2.31828e-06 0.000875368 -3.0962e-05 -4.56436e-07 0.0011035 -0.000313403 -5.83076e-05 0.00166061 -0.000484304 0.00154139 -4.63289e-06 0.000171305 -4.09527e-05 -0.000283966 -0.000101034 4.85052e-05 -7.02496e-05 0.000124214 -0.000221466 -2.75314e-05 8.72429e-05 -5.4276e-05 -6.46e-05 6.08096e-05 -0.000105642 6.59016e-05 4.8792e-05 -1.32782e-07 -5.5488e-05 -2.64529e-05 1.19747e-05 9.20023e-05 
1806.7 0 -9.91097e-06 0.000869374 -2.96577e-05 9.45006e-07 0.001172 -0.000308438 -7.11861e-05 0.00160883 -0.00049085 0.0014901 -1.22327e-05 0.000175613 -2.53772e-05 -0.00029078 -0.00012883 7.66032e-05 -5.43278e-05 0.00010644 -0.000230737 -3.58083e-05 8.43579e-05 -5.27223e-05 -6.74196e-05 5.63904e-05 -0.000104515 7.00174e-05 5.56513e-05 -3.52609e-06 -4.72914e-05 -2.7252e-05 1.38784e-06 9.27722e-05 
1807.05 0 -2.00475e-05 0.000863454 -2.76091e-05 1.90709e-06 0.00124067 -0.00029904 -8.64157e-05 0.00155748 -0.000499925 0.00144156 -1.56145e-05 0.000177733 -8.50579e-06 -0.000298664 -0.000152151 0.000103708 -4.0701e-05 8.78061e-05 -0.000241229 -4.72054e-05 7.96717e-05 -4.79276e-05 -6.58936e-05 5.26388e-05 -0.000106559 7.37753e-05 6.28685e-05 -6.59267e-06 -3.81069e-05 -2.9301e-05 -9.42814e-06 9.15132e-05 
1807.4 0 -3.10685e-05 0.000857822 -2.46425e-05 2.68535e-06 0.00131049 -0.000284415 -0.000103756 0.00150819 -0.000507939 0.00139507 -1.541e-05 0.000177302 8.11945e-06 -0.000306841 -0.000170354 0.000130108 -2.96439e-05 7.07246e-05 -0.000251391 -6.2949e-05 7.43922e-05 -4.05657e-05 -6.11791e-05 4.86861e-05 -0.000111605 7.69825e-05 7.0431e-05 -1.00126e-05 -2.93199e-05 -3.06762e-05 -2.00412e-05 9.06902e-05 
1807.75 0 -4.01652e-05 0.000851164 -2.22648e-05 2.90595e-06 0.00138148 -0.000265765 -0.000121883 0.00146119 -0.000510712 0.00135083 -1.45489e-05 0.000175479 2.33873e-05 -0.000315423 -0.000184144 0.000155204 -2.16674e-05 5.51948e-05 -0.000258295 -8.32302e-05 6.8673e-05 -3.28579e-05 -5.50151e-05 4.36865e-05 -0.00011629 8.02252e-05 7.92007e-05 -1.50731e-05 -2.15014e-05 -3.00408e-05 -3.03785e-05 9.2877e-05 
1808.1 0 -4.61167e-05 0.000842618 -2.14395e-05 2.6498e-06 0.00145224 -0.000244835 -0.000138763 0.00141494 -0.000507886 0.00130705 -1.60249e-05 0.000170978 3.78843e-05 -0.000323327 -0.000194575 0.000177129 -1.8693e-05 4.169e-05 -0.000259599 -0.00010542 6.31752e-05 -2.71356e-05 -4.83811e-05 3.6776e-05 -0.000117271 8.33e-05 8.89471e-05 -2.25347e-05 -1.5267e-05 -2.82751e-05 -4.03167e-05 9.85604e-05 
1808.45 0 -4.93994e-05 0.000833637 -2.11519e-05 2.8164e-06 0.00151983 -0.000223468 -0.00015444 0.00136934 -0.000500902 0.00126131 -2.08996e-05 0.000161943 5.18975e-05 -0.000329316 -0.000202481 0.000193195 -2.08592e-05 3.07184e-05 -0.000253558 -0.00012747 5.96975e-05 -2.47951e-05 -4.18142e-05 2.82099e-05 -0.000113401 8.68178e-05 9.77672e-05 -3.15023e-05 -9.9714e-06 -2.71185e-05 -4.91448e-05 0.000107178 
1808.8 0 -5.12296e-05 0.00082575 -2.16652e-05 3.5872e-06 0.00158074 -0.000203393 -0.0001695 0.00132322 -0.000491982 0.00121225 -2.82538e-05 0.00014862 6.48687e-05 -0.000333289 -0.000209031 0.000201953 -2.6791e-05 2.13737e-05 -0.000240114 -0.000149338 5.73704e-05 -2.47793e-05 -3.49902e-05 1.87726e-05 -0.000105542 9.14031e-05 0.00010445 -3.97205e-05 -2.89618e-06 -2.69526e-05 -5.61807e-05 0.000116883 
1809.15 0 -5.26518e-05 0.000818195 -2.43564e-05 5.02935e-06 0.00163302 -0.00018662 -0.000183276 0.00127604 -0.000483942 0.00115844 -3.51588e-05 0.000135362 7.62443e-05 -0.000333486 -0.000214868 0.000206347 -3.68752e-05 1.1785e-05 -0.000220666 -0.000169562 5.53073e-05 -2.50069e-05 -2.71256e-05 8.17025e-06 -9.47221e-05 9.61109e-05 0.000108877 -4.54627e-05 6.90113e-06 -2.81159e-05 -6.08135e-05 0.0001243 
1809.5 0 -5.36284e-05 0.000810254 -3.00787e-05 7.18681e-06 0.00167889 -0.000173924 -0.000196143 0.00123025 -0.000478725 0.00109918 -3.99356e-05 0.000125717 8.3818e-05 -0.000328974 -0.000218345 0.000209575 -5.05762e-05 2.17631e-07 -0.000198225 -0.000186882 5.4225e-05 -2.25487e-05 -1.79805e-05 -3.37095e-06 -8.08896e-05 0.000101466 0.000110843 -4.79886e-05 1.72321e-05 -3.11007e-05 -6.40312e-05 0.000128038 
1809.85 0 -5.35923e-05 0.000803235 -3.8805e-05 8.99325e-06 0.00171921 -0.000163285 -0.000209041 0.00118698 -0.0004774 0.00103692 -4.32087e-05 0.000118244 8.54851e-05 -0.000322407 -0.000218874 0.000213507 -6.50769e-05 -1.2993e-05 -0.000174498 -0.000201616 5.31754e-05 -1.70943e-05 -1.01912e-05 -1.40717e-05 -6.62599e-05 0.000108167 0.000110813 -4.84238e-05 2.64433e-05 -3.4781e-05 -6.66786e-05 0.000129333 
1810.2 0 -5.34897e-05 0.000798106 -4.94007e-05 9.78597e-06 0.00175124 -0.000152021 -0.000222853 0.00114849 -0.000479231 0.000974606 -4.26279e-05 0.000112375 8.26443e-05 -0.000315019 -0.000217021 0.000219484 -7.97449e-05 -2.48292e-05 -0.000152285 -0.000213725 5.0148e-05 -1.1513e-05 -5.94473e-06 -2.12183e-05 -5.33742e-05 0.000114439 0.000110939 -4.87488e-05 3.48911e-05 -3.75451e-05 -6.83498e-05 0.00012947 
1810.55 0 -5.53497e-05 0.000794203 -6.00273e-05 1.13327e-05 0.0017755 -0.000139488 -0.000239902 0.00111637 -0.000483884 0.000912586 -3.63399e-05 0.000109499 8.01934e-05 -0.000307701 -0.000212445 0.000227538 -9.60368e-05 -3.25158e-05 -0.000134823 -0.000222816 4.45093e-05 -6.89737e-06 -3.69108e-06 -2.56365e-05 -4.11303e-05 0.000118576 0.000112094 -4.79453e-05 4.14033e-05 -3.95762e-05 -6.89224e-05 0.000127978 
1810.9 0 -5.91292e-05 0.000790356 -6.85316e-05 1.516e-05 0.00179624 -0.000124429 -0.000260705 0.00108977 -0.000493504 0.000851752 -2.70726e-05 0.000108046 8.3251e-05 -0.000301535 -0.000206629 0.000235042 -0.000111915 -3.78048e-05 -0.000121534 -0.000226835 3.69243e-05 -3.26218e-06 -2.34901e-06 -2.98474e-05 -2.95078e-05 0.000119958 0.000112654 -4.57488e-05 4.57679e-05 -4.25018e-05 -6.85424e-05 0.000125275 
1811.25 0 -6.41809e-05 0.000785889 -7.36551e-05 2.02218e-05 0.00181723 -0.000103658 -0.000282383 0.00106656 -0.000508176 0.000793742 -1.60856e-05 0.000104458 9.06976e-05 -0.000296801 -0.000201149 0.000237698 -0.000124228 -4.32667e-05 -0.000111357 -0.000223923 2.85731e-05 -4.87073e-09 -2.96234e-06 -3.41596e-05 -1.98843e-05 0.000117075 0.000111375 -4.38894e-05 4.94868e-05 -4.61522e-05 -6.80665e-05 0.000122997 
1811.6 0 -6.98979e-05 0.000780319 -7.70374e-05 2.4397e-05 0.00183843 -7.63001e-05 -0.000301863 0.0010434 -0.000525622 0.000738773 -1.77169e-06 9.52242e-05 9.69423e-05 -0.000292884 -0.000197007 0.000235186 -0.000135328 -4.91413e-05 -0.000102544 -0.000215857 2.08017e-05 3.9357e-06 -5.03261e-06 -3.77821e-05 -1.21057e-05 0.000111114 0.000108978 -4.31737e-05 5.23413e-05 -4.98757e-05 -6.7811e-05 0.000120686 
1811.95 0 -7.31145e-05 0.000773484 -8.02814e-05 2.77267e-05 0.00185897 -4.26659e-05 -0.000316329 0.00101657 -0.000543284 0.000686265 1.66749e-05 7.88847e-05 9.85724e-05 -0.000290183 -0.000194486 0.000228659 -0.000148689 -5.4513e-05 -9.45751e-05 -0.000205792 1.52242e-05 7.6711e-06 -7.24341e-06 -4.04728e-05 -5.41154e-06 0.000105674 0.000106003 -4.27748e-05 5.3315e-05 -5.52645e-05 -6.60177e-05 0.000116592 
1812.3 0 -7.24629e-05 0.000765765 -8.35248e-05 3.10478e-05 0.00187916 -5.70414e-06 -0.000323592 0.000985744 -0.000557605 0.000636372 3.72508e-05 6.05432e-05 9.56341e-05 -0.000289666 -0.000193656 0.000219176 -0.000164811 -5.88272e-05 -8.91306e-05 -0.000195207 1.27103e-05 8.41974e-06 -8.29165e-06 -4.19692e-05 -1.60538e-07 0.000103097 0.00010212 -4.17615e-05 5.15628e-05 -6.34815e-05 -6.28391e-05 0.000109682 
1812.65 0 -6.96671e-05 0.000756999 -8.66284e-05 3.48264e-05 0.00190151 2.68727e-05 -0.000324094 0.000951457 -0.000567139 0.000590328 5.71273e-05 4.59986e-05 9.06074e-05 -0.000289507 -0.000195173 0.000210544 -0.000182559 -6.27709e-05 -8.73149e-05 -0.000184009 1.16175e-05 5.24966e-06 -6.65873e-06 -4.25512e-05 4.1712e-06 0.000102744 9.76421e-05 -4.0772e-05 4.76697e-05 -7.27823e-05 -6.00358e-05 0.000100555 
1813 0 -6.6998e-05 0.000747037 -8.87305e-05 3.94811e-05 0.00192749 5.13845e-05 -0.000321195 0.000910871 -0.000572271 0.000547956 7.32897e-05 3.62301e-05 8.60939e-05 -0.000285704 -0.000199487 0.000203957 -0.000202377 -6.70718e-05 -8.86302e-05 -0.000171755 9.44133e-06 3.34907e-07 -4.66029e-06 -4.41539e-05 9.12802e-06 0.000102492 9.30891e-05 -4.07365e-05 4.29944e-05 -8.13807e-05 -5.77551e-05 8.99518e-05 
1813.35 0 -6.75764e-05 0.000735318 -8.88211e-05 4.41255e-05 0.00195476 7.15942e-05 -0.000319399 0.000860896 -0.000572766 0.000506616 8.49836e-05 2.61509e-05 8.29823e-05 -0.000276474 -0.000205735 0.000196854 -0.000226215 -7.12158e-05 -9.28945e-05 -0.000160232 5.96741e-06 -5.34204e-06 -4.85417e-06 -4.88793e-05 1.37346e-05 0.000100777 8.83111e-05 -4.116e-05 3.83091e-05 -8.92666e-05 -5.56014e-05 7.77799e-05 
1813.7 0 -7.13336e-05 0.000721066 -8.85154e-05 4.74774e-05 0.00197764 9.2859e-05 -0.000318684 0.000802858 -0.000570116 0.000463 9.36018e-05 1.30972e-05 8.06538e-05 -0.000262692 -0.000213669 0.000186078 -0.000253067 -7.18355e-05 -9.89265e-05 -0.000151914 2.87275e-06 -1.13322e-05 -5.41887e-06 -5.73541e-05 1.65048e-05 9.59727e-05 8.31574e-05 -4.11193e-05 3.37966e-05 -9.53592e-05 -5.45128e-05 6.45475e-05 
1814.05 0 -7.65138e-05 0.000705244 -9.01191e-05 4.99279e-05 0.00199148 0.000114058 -0.000315926 0.000739996 -0.000566028 0.000416145 9.92442e-05 -7.23074e-08 7.79323e-05 -0.000245784 -0.00022459 0.000170842 -0.000279154 -6.70298e-05 -0.000105001 -0.000148375 3.43578e-06 -1.52267e-05 -3.95586e-06 -6.86459e-05 1.74999e-05 8.87407e-05 7.71113e-05 -4.02054e-05 2.83179e-05 -9.759e-05 -5.47622e-05 5.12381e-05 
1814.4 0 -8.08967e-05 0.000690054 -9.2826e-05 5.20105e-05 0.00199735 0.000128834 -0.000311257 0.000675878 -0.000561684 0.000366222 0.000100814 -1.11858e-05 7.35142e-05 -0.000225854 -0.0002391 0.000152468 -0.000302645 -5.77997e-05 -0.000112016 -0.000148762 8.88754e-06 -1.63582e-05 -1.67326e-06 -8.09072e-05 1.7471e-05 8.13328e-05 6.9564e-05 -3.80461e-05 2.08543e-05 -9.724e-05 -5.34481e-05 3.83135e-05 
1814.75 0 -8.26411e-05 0.00067647 -9.4017e-05 5.3435e-05 0.00199879 0.000137701 -0.000306307 0.000612528 -0.000556207 0.000312348 9.78962e-05 -1.88203e-05 6.63983e-05 -0.000201924 -0.000255343 0.000131718 -0.0003218 -4.6093e-05 -0.000122082 -0.000152031 1.65018e-05 -1.56872e-05 -1.18486e-06 -9.279e-05 1.65317e-05 7.49691e-05 6.21621e-05 -3.58263e-05 1.23363e-05 -9.77031e-05 -4.94551e-05 2.54514e-05 
1815.1 0 -8.20634e-05 0.000664109 -9.42249e-05 5.37506e-05 0.00199583 0.00014368 -0.000300386 0.000550629 -0.000546727 0.000256491 9.09898e-05 -2.41748e-05 5.73671e-05 -0.000173591 -0.000271663 0.000109976 -0.000335465 -3.44808e-05 -0.000135963 -0.000157068 2.39011e-05 -1.42257e-05 -2.79788e-06 -0.000103684 1.4121e-05 6.77367e-05 5.66751e-05 -3.47945e-05 4.43146e-06 -9.91765e-05 -4.33069e-05 1.11656e-05 
1815.45 0 -8.05278e-05 0.000652159 -9.41359e-05 5.41553e-05 0.00198865 0.000147623 -0.000291571 0.000490201 -0.000533033 0.000202965 8.15126e-05 -2.89149e-05 4.75993e-05 -0.000141066 -0.000287523 8.87088e-05 -0.000343877 -2.55591e-05 -0.000151164 -0.000162843 3.13362e-05 -1.14316e-05 -6.30533e-06 -0.000112477 9.85133e-06 5.74338e-05 5.26913e-05 -3.47872e-05 -2.01526e-06 -0.000100664 -3.54956e-05 -3.85375e-06 
1815.8 0 -7.95474e-05 0.00064086 -9.42046e-05 5.45159e-05 0.00197925 0.000149001 -0.000277332 0.000431101 -0.00051773 0.000155063 6.90801e-05 -3.29815e-05 3.56848e-05 -0.000107637 -0.000301666 7.0822e-05 -0.000347856 -1.88045e-05 -0.00016406 -0.000168059 3.8799e-05 -7.40242e-06 -1.07001e-05 -0.000119117 5.98054e-06 4.61714e-05 4.91838e-05 -3.56828e-05 -7.19148e-06 -0.000101886 -2.81585e-05 -1.80986e-05 
1816.15 0 -7.96889e-05 0.000628993 -9.65222e-05 5.26207e-05 0.00196996 0.000145441 -0.000259401 0.000374076 -0.000503182 0.000112093 5.18405e-05 -3.72029e-05 2.1849e-05 -7.4089e-05 -0.000313235 5.93145e-05 -0.000348883 -1.31923e-05 -0.000173381 -0.000171579 4.55436e-05 -2.59525e-06 -1.52614e-05 -0.00012414 4.69638e-06 3.65768e-05 4.55867e-05 -3.69815e-05 -1.28863e-05 -0.000103628 -2.28489e-05 -3.02907e-05 
1816.5 0 -8.10399e-05 0.000615022 -0.000101664 5.06352e-05 0.00196094 0.000135463 -0.000242222 0.000317817 -0.000490437 7.01154e-05 3.27764e-05 -4.24206e-05 7.22927e-06 -3.82008e-05 -0.000321161 5.26325e-05 -0.000348482 -1.10819e-05 -0.000180393 -0.000172826 5.15167e-05 2.75267e-06 -1.99987e-05 -0.00012838 5.07891e-06 2.84457e-05 4.08574e-05 -3.75225e-05 -1.98151e-05 -0.000106644 -1.86809e-05 -3.92526e-05 
1816.85 0 -8.2628e-05 0.000598917 -0.000107868 5.12227e-05 0.00194921 0.000121858 -0.000227031 0.000261125 -0.00048187 2.75006e-05 1.69238e-05 -4.95816e-05 -8.67162e-06 -3.5994e-07 -0.000325538 4.46254e-05 -0.000347864 -1.25496e-05 -0.000186511 -0.000171194 5.80758e-05 7.29929e-06 -2.39346e-05 -0.000132471 5.38567e-06 2.17213e-05 3.52231e-05 -3.62577e-05 -2.66858e-05 -0.000110048 -1.47067e-05 -4.55504e-05 
1817.2 0 -8.43142e-05 0.000580052 -0.000112911 5.2709e-05 0.00193227 0.000109687 -0.000213139 0.000205732 -0.000479074 -1.41738e-05 6.16668e-06 -5.73992e-05 -2.57901e-05 3.85906e-05 -0.000329844 3.21422e-05 -0.000349012 -1.55167e-05 -0.000190761 -0.000167562 6.48157e-05 1.12914e-05 -2.62039e-05 -0.000136061 4.94098e-06 1.66988e-05 3.07831e-05 -3.32928e-05 -3.3022e-05 -0.000112155 -1.11137e-05 -5.04232e-05 
1817.55 0 -8.68338e-05 0.000558246 -0.000115794 5.34351e-05 0.00191547 0.000100251 -0.000200495 0.000153454 -0.000480565 -5.08697e-05 9.84511e-07 -6.33813e-05 -4.41148e-05 7.86497e-05 -0.000336595 1.83611e-05 -0.000352209 -1.95591e-05 -0.000191678 -0.000163231 7.03021e-05 1.74922e-05 -2.65218e-05 -0.000137826 4.64374e-06 1.41613e-05 2.7877e-05 -2.99708e-05 -3.81327e-05 -0.000112807 -7.33261e-06 -5.46772e-05 
1817.9 0 -8.94815e-05 0.000535293 -0.000115923 5.38399e-05 0.00190661 9.40664e-05 -0.000190628 0.000102387 -0.000481995 -7.82972e-05 5.64014e-07 -6.81317e-05 -6.31501e-05 0.000117458 -0.000343653 6.6301e-06 -0.000355304 -2.39088e-05 -0.000189139 -0.000157484 7.51129e-05 2.64376e-05 -2.42991e-05 -0.00013595 6.4204e-06 1.36805e-05 2.49538e-05 -2.69931e-05 -4.13112e-05 -0.000113134 -2.49074e-06 -5.83389e-05 
1818.25 0 -9.07429e-05 0.000513118 -0.000112406 5.39639e-05 0.00190495 9.07019e-05 -0.000186376 5.09325e-05 -0.00048017 -9.8065e-05 2.41229e-06 -7.21962e-05 -8.23384e-05 0.000152329 -0.000347822 -2.08681e-06 -0.000357264 -2.68262e-05 -0.000182937 -0.000147871 7.93613e-05 3.57938e-05 -1.85401e-05 -0.000131208 1.05939e-05 1.33038e-05 2.12839e-05 -2.34332e-05 -4.30652e-05 -0.000112723 3.7587e-06 -6.11986e-05 
1818.6 0 -8.93589e-05 0.000491512 -0.000105136 5.2451e-05 0.001905 8.78989e-05 -0.000189409 1.25654e-06 -0.00047547 -0.000116787 5.38867e-06 -7.35941e-05 -0.00010069 0.000184068 -0.000349836 -7.54508e-06 -0.000357944 -2.5278e-05 -0.00017289 -0.000134181 8.14645e-05 4.37559e-05 -1.12774e-05 -0.000127077 1.63107e-05 1.20076e-05 1.70175e-05 -1.91489e-05 -4.36848e-05 -0.00010999 1.14823e-05 -6.36477e-05 
1818.95 0 -8.75896e-05 0.000470059 -9.57339e-05 4.90381e-05 0.00190204 8.44512e-05 -0.000197794 -4.5988e-05 -0.00046844 -0.000137761 9.1913e-06 -6.87868e-05 -0.000115118 0.000214414 -0.000352083 -8.59569e-06 -0.000355068 -1.93099e-05 -0.000160177 -0.000118932 8.12921e-05 5.00652e-05 -5.83029e-06 -0.00012564 2.29842e-05 1.10833e-05 1.17441e-05 -1.65223e-05 -4.20605e-05 -0.000106155 2.04147e-05 -6.55156e-05 
1819.3 0 -8.96285e-05 0.000449031 -8.73495e-05 4.50665e-05 0.00189297 8.01321e-05 -0.000209342 -9.15654e-05 -0.000459622 -0.000159334 1.42754e-05 -5.91682e-05 -0.000123152 0.000241192 -0.000353256 -5.90938e-06 -0.000346721 -1.19859e-05 -0.000144772 -0.000104917 8.01648e-05 5.4822e-05 -2.50835e-06 -0.000125501 2.89675e-05 1.13256e-05 6.06165e-06 -1.71291e-05 -3.70129e-05 -0.00010359 3.04976e-05 -6.73301e-05 
1819.65 0 -9.61888e-05 0.000429488 -8.19088e-05 4.10988e-05 0.00188065 7.65171e-05 -0.000223146 -0.000134029 -0.000449566 -0.000179661 2.2571e-05 -5.01203e-05 -0.000124909 0.000261807 -0.00035093 -2.06163e-06 -0.000334847 -3.44567e-06 -0.000124644 -9.45056e-05 7.87551e-05 5.92573e-05 3.75494e-07 -0.000123998 3.29467e-05 1.10606e-05 1.65934e-07 -1.99972e-05 -3.08281e-05 -0.000103214 3.97263e-05 -6.99517e-05 
1820 0 -0.000105415 0.000411513 -7.81793e-05 3.65653e-05 0.00186935 7.88981e-05 -0.00023613 -0.000175165 -0.000439487 -0.000200777 3.49892e-05 -4.5024e-05 -0.000121103 0.000277843 -0.000344941 1.74641e-06 -0.000321389 6.98133e-06 -9.76221e-05 -8.89459e-05 7.81444e-05 6.43362e-05 3.93099e-06 -0.000121755 3.56682e-05 9.38979e-06 -5.58644e-06 -2.31779e-05 -2.48964e-05 -0.00010424 4.55397e-05 -7.25451e-05 
1820.35 0 -0.000116881 0.000393549 -7.43584e-05 3.17487e-05 0.00185877 9.12115e-05 -0.000244269 -0.000218127 -0.000430884 -0.000224242 4.935e-05 -4.6107e-05 -0.000112676 0.000293096 -0.00033634 4.88774e-06 -0.000306823 1.85936e-05 -6.52564e-05 -8.85823e-05 7.92995e-05 6.8988e-05 8.57135e-06 -0.000120556 3.72787e-05 7.25023e-06 -8.90489e-06 -2.44576e-05 -1.76637e-05 -0.000105883 4.69623e-05 -7.41652e-05 
1820.7 0 -0.000128625 0.000374824 -6.97244e-05 2.88895e-05 0.00184877 0.000111133 -0.000246862 -0.000260644 -0.000422641 -0.000249599 6.27769e-05 -5.26934e-05 -0.000100873 0.000308931 -0.000324989 7.51087e-06 -0.000290658 3.00292e-05 -3.22683e-05 -9.3329e-05 8.02933e-05 7.2604e-05 1.46565e-05 -0.000120438 3.60679e-05 6.08109e-06 -8.90902e-06 -2.16539e-05 -9.63109e-06 -0.000108445 4.60321e-05 -7.48545e-05 
1821.05 0 -0.000138811 0.000355191 -6.49485e-05 2.8265e-05 0.00184081 0.000132845 -0.000245544 -0.000299595 -0.000413597 -0.000275151 7.31434e-05 -6.08622e-05 -8.70692e-05 0.000324606 -0.000311248 1.0389e-05 -0.000274113 4.03883e-05 -1.6529e-06 -0.000102522 7.98203e-05 7.54488e-05 2.26039e-05 -0.000122535 3.26342e-05 6.75679e-06 -6.97402e-06 -1.52229e-05 -3.16542e-06 -0.000110201 4.48503e-05 -7.51004e-05 
1821.4 0 -0.000146957 0.000333905 -6.14453e-05 2.72234e-05 0.00183423 0.000151949 -0.000242913 -0.000336904 -0.000403934 -0.000301177 7.9541e-05 -6.72672e-05 -7.16374e-05 0.000341086 -0.000296501 1.39304e-05 -0.000258606 4.71546e-05 2.64294e-05 -0.000113875 7.85152e-05 7.66311e-05 3.29042e-05 -0.000126842 3.01354e-05 8.61451e-06 -4.38061e-06 -7.34751e-06 9.84273e-07 -0.000109424 4.32687e-05 -7.47362e-05 
1821.75 0 -0.000152019 0.000310074 -5.9668e-05 2.51915e-05 0.00182473 0.00016851 -0.000240098 -0.000376586 -0.0003914 -0.000332352 8.33661e-05 -7.17638e-05 -5.56137e-05 0.000360005 -0.000280992 1.79358e-05 -0.000242796 4.91206e-05 5.15318e-05 -0.000123623 7.71852e-05 7.58451e-05 4.54673e-05 -0.000131194 2.97135e-05 1.03336e-05 -1.54919e-06 5.76556e-07 3.81553e-06 -0.000106566 4.06081e-05 -7.32991e-05 
1822.1 0 -0.000154254 0.000284357 -5.83431e-05 2.32307e-05 0.00180786 0.000183987 -0.000238641 -0.000420769 -0.000373914 -0.000371348 8.73218e-05 -7.48963e-05 -4.13637e-05 0.000379466 -0.000265645 2.06599e-05 -0.000226985 4.74456e-05 7.15805e-05 -0.000129928 7.69093e-05 7.41743e-05 5.91368e-05 -0.000133464 2.96737e-05 1.15339e-05 1.82532e-06 7.9761e-06 6.14101e-06 -0.000103064 3.76061e-05 -7.19726e-05 
1822.45 0 -0.000154808 0.000258919 -5.67468e-05 2.15464e-05 0.00178093 0.000197909 -0.000241486 -0.000469202 -0.000352611 -0.000415959 9.38982e-05 -7.69963e-05 -3.04139e-05 0.000396499 -0.000251666 2.0829e-05 -0.000212863 4.28539e-05 8.63177e-05 -0.000134914 7.76698e-05 7.29175e-05 7.13976e-05 -0.000133008 2.87461e-05 1.15605e-05 6.43484e-06 1.41024e-05 7.52404e-06 -0.000100035 3.52189e-05 -7.21422e-05 
1822.8 0 -0.000155127 0.000235441 -5.42648e-05 2.0111e-05 0.00174589 0.000209232 -0.000249403 -0.000518831 -0.000330791 -0.000462013 0.00010435 -7.69037e-05 -2.14981e-05 0.000409267 -0.000239261 2.22934e-05 -0.000199879 3.60835e-05 9.82704e-05 -0.000140276 7.93744e-05 7.25227e-05 8.01766e-05 -0.000129809 2.74881e-05 9.70716e-06 1.20022e-05 1.83141e-05 6.41319e-06 -9.65732e-05 3.24734e-05 -7.44111e-05 
1823.15 0 -0.000154815 0.00021479 -4.9216e-05 1.8374e-05 0.00170589 0.000219077 -0.000258732 -0.000566343 -0.000311549 -0.000506999 0.000117867 -7.48193e-05 -1.39449e-05 0.000418083 -0.000229321 2.85427e-05 -0.000187505 2.86218e-05 0.000108644 -0.000144555 8.34282e-05 7.31167e-05 8.57244e-05 -0.00012463 2.50067e-05 7.162e-06 1.78013e-05 2.11452e-05 3.33104e-06 -9.16184e-05 2.81021e-05 -7.803e-05 
1823.5 0 -0.000153106 0.000196463 -4.23611e-05 1.65434e-05 0.00166157 0.00022878 -0.000264984 -0.000611532 -0.000296139 -0.000550325 0.000131838 -7.26914e-05 -7.80314e-06 0.00042375 -0.000222006 3.70453e-05 -0.00017556 2.32895e-05 0.000116034 -0.000147272 9.03405e-05 7.41121e-05 8.94799e-05 -0.000119164 1.96795e-05 5.06585e-06 2.41614e-05 2.44032e-05 5.20783e-07 -8.46456e-05 2.21007e-05 -8.16172e-05 
1823.85 0 -0.000150315 0.000179837 -3.57739e-05 1.42378e-05 0.00161379 0.000236938 -0.000264327 -0.000655488 -0.000283269 -0.000592452 0.000142109 -7.05111e-05 -3.32245e-06 0.000426821 -0.000216481 4.43129e-05 -0.000163157 2.03861e-05 0.00011912 -0.000149735 9.84951e-05 7.47283e-05 9.13659e-05 -0.000113803 1.27028e-05 3.27841e-06 2.99939e-05 2.90011e-05 -2.94432e-07 -7.56715e-05 1.54248e-05 -8.43335e-05 
1824.2 0 -0.000146663 0.000163187 -3.02427e-05 1.23748e-05 0.00156345 0.000240963 -0.000255338 -0.000697415 -0.000270486 -0.000635109 0.000145101 -6.79608e-05 -1.18792e-06 0.000429341 -0.000210978 5.02101e-05 -0.000148599 1.80626e-05 0.000117894 -0.000152481 0.000106619 7.43898e-05 9.20082e-05 -0.000107257 6.54905e-06 1.16931e-08 3.39117e-05 3.4246e-05 1.45423e-06 -6.60092e-05 1.02242e-05 -8.5984e-05 
1824.55 0 -0.000142347 0.000145499 -2.41478e-05 1.31186e-05 0.00151025 0.000238558 -0.000241249 -0.000735239 -0.00025857 -0.000678154 0.00014069 -6.41044e-05 -1.58037e-06 0.000431076 -0.000204462 5.52635e-05 -0.000132339 1.57465e-05 0.000111339 -0.000155977 0.000113336 7.36391e-05 9.15974e-05 -9.94811e-05 1.46821e-06 -5.18124e-06 3.57387e-05 3.89935e-05 4.55384e-06 -5.74662e-05 8.88685e-06 -8.7318e-05 
1824.9 0 -0.00013767 0.000127267 -1.78335e-05 1.61467e-05 0.001455 0.000231395 -0.000225497 -0.000766691 -0.000250504 -0.00071833 0.000131558 -5.96865e-05 -4.38724e-06 0.000430881 -0.000198287 6.13623e-05 -0.00011636 1.29478e-05 0.0001004 -0.000157623 0.000117026 7.41625e-05 8.85995e-05 -9.08603e-05 -2.29828e-06 -1.0432e-05 3.6312e-05 4.26422e-05 8.00545e-06 -5.19052e-05 1.13545e-05 -8.86096e-05 
1825.25 0 -0.000134703 0.000107946 -1.36676e-05 1.94013e-05 0.0013999 0.000222096 -0.000208447 -0.000790933 -0.00024935 -0.000755829 0.000119919 -5.42114e-05 -6.42329e-06 0.00043107 -0.000193932 6.87631e-05 -0.000102971 8.74365e-06 8.88504e-05 -0.000155776 0.000117355 7.58598e-05 8.26851e-05 -8.22794e-05 -3.58259e-06 -1.50584e-05 3.68523e-05 4.44202e-05 1.19462e-05 -4.91052e-05 1.66583e-05 -8.98675e-05 
1825.6 0 -0.000134166 8.73474e-05 -1.1279e-05 2.15108e-05 0.00134394 0.00021273 -0.000189286 -0.000811786 -0.00025568 -0.000793245 0.000108537 -4.77666e-05 -5.75334e-06 0.000434788 -0.000190344 7.44727e-05 -9.23267e-05 2.00696e-06 7.83343e-05 -0.000151529 0.000116125 7.56674e-05 7.52189e-05 -7.50565e-05 -2.22487e-06 -1.97555e-05 3.70298e-05 4.47182e-05 1.49481e-05 -4.74294e-05 2.17416e-05 -9.22694e-05 
1825.95 0 -0.000135817 6.59936e-05 -9.55108e-06 2.19079e-05 0.00128357 0.000206679 -0.000168279 -0.000834216 -0.00026568 -0.000831337 9.87113e-05 -4.3282e-05 -4.78119e-06 0.000438831 -0.000187086 7.774e-05 -8.27373e-05 -6.03314e-06 6.84002e-05 -0.000145652 0.000114978 7.2502e-05 6.80508e-05 -6.88669e-05 1.32569e-06 -2.50438e-05 3.56238e-05 4.48306e-05 1.64257e-05 -4.54363e-05 2.41372e-05 -9.7413e-05 
1826.3 0 -0.000139587 4.50843e-05 -7.56191e-06 2.02621e-05 0.00121845 0.000203271 -0.000146492 -0.000859087 -0.000274992 -0.000868887 9.05397e-05 -4.0745e-05 -5.66389e-06 0.000439935 -0.000186704 8.00352e-05 -7.46962e-05 -1.46617e-05 5.94034e-05 -0.000137442 0.000114295 6.78222e-05 6.28061e-05 -6.18154e-05 5.05288e-06 -3.1185e-05 3.2538e-05 4.59668e-05 1.75257e-05 -4.37754e-05 2.42288e-05 -0.000104867 
1826.65 0 -0.00014342 2.64695e-05 -4.74923e-06 1.73602e-05 0.00115227 0.000200066 -0.000125667 -0.000883998 -0.000282819 -0.000905016 8.60544e-05 -3.90981e-05 -9.92592e-06 0.000440103 -0.00018767 8.21276e-05 -6.86851e-05 -2.5259e-05 5.20814e-05 -0.000124717 0.00011377 6.32426e-05 6.09134e-05 -5.24583e-05 7.27308e-06 -3.67375e-05 2.94852e-05 4.83772e-05 1.79988e-05 -4.34848e-05 2.24324e-05 -0.000113242 
1827 0 -0.000145065 1.21179e-05 -1.99076e-06 1.45284e-05 0.00108868 0.000197514 -0.000107342 -0.000906392 -0.000290346 -0.000939413 8.44928e-05 -4.01076e-05 -1.58725e-05 0.000441898 -0.000185412 8.33635e-05 -6.27162e-05 -3.67563e-05 4.73396e-05 -0.000105864 0.000112947 5.8891e-05 6.34712e-05 -4.09816e-05 9.06215e-06 -4.03857e-05 2.67791e-05 5.10374e-05 1.70923e-05 -4.33906e-05 1.83533e-05 -0.000122011 
1827.35 0 -0.000144682 9.68676e-07 4.75227e-07 1.35111e-05 0.00102761 0.000194059 -9.14186e-05 -0.000924644 -0.000297403 -0.000969835 8.12536e-05 -4.33868e-05 -2.13825e-05 0.000444891 -0.000177883 8.13529e-05 -5.70105e-05 -4.60666e-05 4.63596e-05 -8.2963e-05 0.00011172 5.42629e-05 6.9493e-05 -2.89946e-05 1.05631e-05 -4.33419e-05 2.37549e-05 5.28987e-05 1.52023e-05 -4.17298e-05 1.16622e-05 -0.000130207 
1827.7 0 -0.000142705 -9.90816e-06 3.14499e-06 1.53437e-05 0.00096773 0.000188274 -7.61604e-05 -0.000937954 -0.000302747 -0.000993688 7.40122e-05 -4.49796e-05 -2.65779e-05 0.000446725 -0.000165525 7.50867e-05 -5.24963e-05 -5.27017e-05 4.80816e-05 -5.96036e-05 0.000108657 4.93386e-05 7.70535e-05 -1.8019e-05 1.02084e-05 -4.55888e-05 2.0272e-05 5.39154e-05 1.40976e-05 -3.8365e-05 3.48057e-06 -0.000136489 
1828.05 0 -0.000139787 -2.04912e-05 5.7108e-06 1.94027e-05 0.000908382 0.000182544 -6.17905e-05 -0.000947659 -0.000304599 -0.0010106 6.41889e-05 -4.24923e-05 -3.01281e-05 0.000444413 -0.000150005 6.63987e-05 -5.03249e-05 -5.8676e-05 5.13621e-05 -3.76185e-05 0.000103481 4.46613e-05 8.58097e-05 -7.66842e-06 8.95222e-06 -4.59313e-05 1.70901e-05 5.4634e-05 1.49121e-05 -3.27783e-05 -4.04332e-06 -0.000140504 
1828.4 0 -0.000136444 -3.0076e-05 8.3614e-06 2.39399e-05 0.000849091 0.000176881 -5.00271e-05 -0.000956113 -0.000301152 -0.00102275 5.36077e-05 -3.72039e-05 -3.08547e-05 0.000436261 -0.000132558 5.58902e-05 -5.28753e-05 -6.62545e-05 5.6217e-05 -1.54115e-05 9.73826e-05 4.11135e-05 9.50181e-05 2.22562e-06 9.58982e-06 -4.5519e-05 1.47932e-05 5.50276e-05 1.61699e-05 -2.58803e-05 -9.15488e-06 -0.000143026 
1828.75 0 -0.000134082 -4.01919e-05 1.26652e-05 2.85642e-05 0.000791676 0.000169992 -4.22385e-05 -0.000962742 -0.000290653 -0.00103159 4.31823e-05 -3.0891e-05 -2.98173e-05 0.00042373 -0.000113579 4.40454e-05 -6.13127e-05 -7.53951e-05 5.99192e-05 8.24521e-06 9.07559e-05 4.03064e-05 0.000102419 1.08713e-05 1.3154e-05 -4.60216e-05 1.35366e-05 5.3979e-05 1.67927e-05 -1.84911e-05 -1.25991e-05 -0.000144442 
1829.1 0 -0.000134377 -5.10724e-05 1.92449e-05 3.39624e-05 0.000739074 0.000161906 -3.9892e-05 -0.000966818 -0.000274023 -0.00103773 3.19629e-05 -2.52482e-05 -2.86711e-05 0.000411128 -9.32483e-05 3.31543e-05 -7.34608e-05 -8.39646e-05 5.95345e-05 3.37955e-05 8.33525e-05 4.16529e-05 0.000107771 1.88178e-05 1.8184e-05 -4.71826e-05 1.30656e-05 5.00448e-05 1.70394e-05 -1.08482e-05 -1.55853e-05 -0.000145167 
1829.45 0 -0.000135777 -6.17032e-05 2.6586e-05 4.08166e-05 0.000689523 0.000153618 -4.28165e-05 -0.00096769 -0.000254567 -0.0010425 1.85063e-05 -1.97198e-05 -2.7651e-05 0.000402206 -7.37915e-05 2.11008e-05 -8.51774e-05 -8.96615e-05 5.76687e-05 6.13704e-05 7.50168e-05 4.33089e-05 0.00011308 2.64249e-05 2.34901e-05 -4.91556e-05 1.3031e-05 4.36087e-05 1.83393e-05 -2.9936e-06 -1.82677e-05 -0.000145345 
1829.8 0 -0.000135292 -7.09423e-05 3.31602e-05 4.78104e-05 0.000640028 0.000146289 -4.73707e-05 -0.000964434 -0.000232787 -0.00104536 3.39276e-06 -1.04324e-05 -2.53189e-05 0.000398031 -5.71695e-05 5.72465e-06 -9.53959e-05 -9.20279e-05 5.92712e-05 8.90356e-05 6.66503e-05 4.54655e-05 0.000118781 3.39607e-05 2.99764e-05 -5.1138e-05 1.29421e-05 3.57699e-05 2.226e-05 4.80445e-06 -2.07494e-05 -0.000144708 
1830.15 0 -0.000133083 -7.68452e-05 3.86142e-05 5.20445e-05 0.000592281 0.000139662 -5.17179e-05 -0.000955275 -0.000206624 -0.00104313 -1.15018e-05 4.82336e-06 -2.14331e-05 0.000396818 -4.1048e-05 -1.09811e-05 -0.00010424 -9.20119e-05 6.52727e-05 0.000112437 5.95097e-05 4.68993e-05 0.000123282 4.16185e-05 3.81959e-05 -5.2253e-05 1.30453e-05 2.7975e-05 2.89079e-05 1.18216e-05 -2.19754e-05 -0.000143294 
1830.5 0 -0.000132262 -7.9328e-05 4.3857e-05 5.34282e-05 0.000550579 0.000133895 -5.87495e-05 -0.000942145 -0.000176909 -0.00103412 -2.53744e-05 2.34523e-05 -1.81148e-05 0.000394745 -2.46997e-05 -2.65704e-05 -0.000110041 -9.03604e-05 7.43141e-05 0.000129363 5.22115e-05 4.62433e-05 0.000125754 4.92569e-05 4.72289e-05 -5.30478e-05 1.36195e-05 2.1727e-05 3.71253e-05 1.75495e-05 -2.14468e-05 -0.000141103 
1830.85 0 -0.000134537 -7.99898e-05 5.03429e-05 5.45598e-05 0.000514081 0.000131004 -7.07296e-05 -0.00093145 -0.000147089 -0.00102156 -3.78934e-05 4.10951e-05 -1.80494e-05 0.000389554 -1.23963e-05 -4.16679e-05 -0.000113798 -8.77936e-05 8.36434e-05 0.000143069 4.32734e-05 4.23371e-05 0.000127303 5.60359e-05 5.45217e-05 -5.466e-05 1.54578e-05 1.61362e-05 4.57073e-05 2.18461e-05 -2.00244e-05 -0.00013767 
1831.2 0 -0.000139615 -8.17105e-05 5.77819e-05 5.63997e-05 0.000477652 0.000132324 -8.75828e-05 -0.000923524 -0.000119531 -0.00100781 -4.81281e-05 5.58894e-05 -2.12373e-05 0.00038218 -8.89827e-06 -5.70686e-05 -0.000119201 -8.53612e-05 9.06112e-05 0.000154978 3.39709e-05 3.6152e-05 0.000128533 6.06981e-05 5.82046e-05 -5.69347e-05 1.92284e-05 9.00203e-06 5.3291e-05 2.54835e-05 -1.84861e-05 -0.000133595 
1831.55 0 -0.000145369 -8.7206e-05 6.50741e-05 5.64347e-05 0.000439946 0.000137425 -0.000107661 -0.000918328 -9.55349e-05 -0.000993184 -5.65232e-05 6.88881e-05 -2.5951e-05 0.000374732 -1.52486e-05 -7.32376e-05 -0.000128506 -8.47161e-05 9.38942e-05 0.000163016 2.65129e-05 3.10002e-05 0.000128344 6.41674e-05 5.9884e-05 -5.95706e-05 2.35446e-05 -2.59114e-07 5.87412e-05 3.00741e-05 -1.5154e-05 -0.000130555 
1831.9 0 -0.000148689 -9.56651e-05 7.25549e-05 5.33084e-05 0.000401155 0.000146336 -0.000129064 -0.000918823 -7.54779e-05 -0.000978088 -6.65196e-05 8.21354e-05 -3.12889e-05 0.000370749 -2.75576e-05 -9.04106e-05 -0.000141474 -8.60169e-05 9.36303e-05 0.000168347 2.25558e-05 2.73662e-05 0.000126086 6.85176e-05 6.1458e-05 -6.24834e-05 2.83963e-05 -1.06198e-05 6.10526e-05 3.70892e-05 -1.046e-05 -0.000129312 
1832.25 0 -0.000148156 -0.000103911 8.03852e-05 4.94894e-05 0.000361852 0.000159245 -0.000151046 -0.000924331 -5.83882e-05 -0.000960991 -7.92466e-05 9.40538e-05 -3.66667e-05 0.00037244 -4.12803e-05 -0.000104272 -0.000155544 -8.75779e-05 9.23812e-05 0.000174503 2.08482e-05 2.40289e-05 0.000121846 7.40161e-05 6.34595e-05 -6.46721e-05 3.42484e-05 -2.07251e-05 6.01422e-05 4.70469e-05 -6.66951e-06 -0.00012965 
1832.6 0 -0.000143944 -0.000110761 8.737e-05 4.70906e-05 0.000321694 0.000176413 -0.000171968 -0.00093195 -4.3113e-05 -0.000941933 -9.17169e-05 0.000103027 -4.13949e-05 0.000378146 -5.62863e-05 -0.000111332 -0.000167614 -8.6801e-05 9.19162e-05 0.000183188 1.86859e-05 2.00828e-05 0.000116043 7.91869e-05 6.67748e-05 -6.59559e-05 4.0531e-05 -2.86882e-05 5.74517e-05 5.83508e-05 -3.47452e-06 -0.000130738 
1832.95 0 -0.000137589 -0.000119153 9.26136e-05 4.57648e-05 0.000279322 0.000196515 -0.000189545 -0.000940387 -3.01651e-05 -0.00092324 -0.000102397 0.000110312 -4.54972e-05 0.00038473 -7.28871e-05 -0.000112737 -0.00017797 -8.08012e-05 9.14054e-05 0.000194926 1.53004e-05 1.5768e-05 0.000109583 8.30144e-05 7.13081e-05 -6.78826e-05 4.68965e-05 -3.31782e-05 5.45607e-05 6.87602e-05 -5.17317e-07 -0.000130685 
1833.3 0 -0.00013226 -0.000130641 9.49919e-05 4.53049e-05 0.000235514 0.000217377 -0.000203103 -0.000950379 -2.18674e-05 -0.000903784 -0.000112175 0.000115967 -4.92214e-05 0.000389988 -8.86447e-05 -0.000111337 -0.000187458 -7.03052e-05 8.87775e-05 0.000210297 1.26088e-05 1.19239e-05 0.000102954 8.51801e-05 7.58949e-05 -7.04384e-05 5.37661e-05 -3.57775e-05 5.23299e-05 7.67567e-05 2.00112e-06 -0.000128509 
1833.65 0 -0.000130245 -0.000144095 9.42329e-05 4.50872e-05 0.000191053 0.000237517 -0.000213217 -0.000962042 -1.70407e-05 -0.000882838 -0.000119716 0.000119065 -5.10511e-05 0.000392154 -0.000101979 -0.000110989 -0.000194525 -6.01835e-05 8.17816e-05 0.000227729 1.24309e-05 8.56651e-06 9.56322e-05 8.52668e-05 7.86287e-05 -7.24263e-05 5.99424e-05 -3.84102e-05 5.09872e-05 8.24845e-05 4.12685e-06 -0.000125435 
1834 0 -0.000130536 -0.000158792 9.24753e-05 4.42627e-05 0.000144764 0.000257044 -0.000220375 -0.000972348 -1.18357e-05 -0.000865554 -0.000122828 0.000120861 -5.15796e-05 0.000390456 -0.000114056 -0.000112267 -0.00019915 -5.36168e-05 7.00399e-05 0.000246104 1.46529e-05 5.36814e-06 8.73325e-05 8.18143e-05 7.69839e-05 -7.31887e-05 6.45276e-05 -4.00203e-05 5.05965e-05 8.84703e-05 6.93514e-06 -0.000122438 
1834.35 0 -0.00012974 -0.000174834 9.06053e-05 4.30979e-05 9.52992e-05 0.000278192 -0.00022476 -0.00097691 -5.21888e-06 -0.000853919 -0.000120535 0.000123015 -5.31057e-05 0.000386575 -0.000125754 -0.000113721 -0.000201432 -5.0347e-05 5.56601e-05 0.000263468 1.8433e-05 2.74935e-06 7.79005e-05 7.38759e-05 7.07566e-05 -7.22728e-05 6.79332e-05 -3.87695e-05 5.08422e-05 9.63978e-05 1.1544e-05 -0.000120034 
1834.7 0 -0.000126203 -0.000191478 8.86398e-05 4.16695e-05 4.32195e-05 0.000300744 -0.000224606 -0.000974026 1.40251e-06 -0.000844913 -0.000113867 0.000126089 -5.77998e-05 0.000382615 -0.000135171 -0.000115328 -0.000199354 -4.89345e-05 4.06549e-05 0.000278492 2.236e-05 2.44146e-06 6.78164e-05 6.29923e-05 6.20602e-05 -6.9238e-05 6.96906e-05 -3.52585e-05 5.07215e-05 0.000104624 1.62375e-05 -0.000119057 
1835.05 0 -0.00012096 -0.000207753 8.64814e-05 3.92758e-05 -8.52714e-06 0.000320646 -0.000215917 -0.000964881 5.01904e-06 -0.000838164 -0.000106528 0.000130955 -6.71002e-05 0.000378317 -0.000139426 -0.00011644 -0.000190636 -4.76416e-05 2.46468e-05 0.00029067 2.68322e-05 5.24543e-06 5.75924e-05 5.05023e-05 5.25201e-05 -6.30988e-05 6.9557e-05 -3.02363e-05 4.9812e-05 0.000111436 1.91403e-05 -0.000119674 
1835.4 0 -0.000114341 -0.000223799 8.33946e-05 3.63712e-05 -5.79535e-05 0.00033673 -0.000197804 -0.000950815 4.8321e-06 -0.000835451 -0.000102161 0.000138639 -8.20701e-05 0.000371974 -0.000136581 -0.000118301 -0.00017664 -4.48605e-05 5.64752e-06 0.000297275 3.41879e-05 1.04707e-05 4.65949e-05 3.75418e-05 4.27989e-05 -5.51678e-05 6.80139e-05 -2.31877e-05 4.85198e-05 0.000116101 2.04638e-05 -0.000121059 
1835.75 0 -0.0001072 -0.000241611 7.90202e-05 3.36712e-05 -0.000105582 0.000349779 -0.000173016 -0.000932576 2.73549e-06 -0.000835564 -0.000102198 0.000148211 -0.000101511 0.000363741 -0.000125795 -0.000120983 -0.00016177 -3.98636e-05 -1.87572e-05 0.000297662 4.3645e-05 1.62224e-05 3.55721e-05 2.64456e-05 3.2673e-05 -4.88105e-05 6.63933e-05 -1.45532e-05 4.62316e-05 0.000118873 2.03161e-05 -0.000122225 
1836.1 0 -0.000100029 -0.00026148 7.38955e-05 3.06412e-05 -0.00015061 0.000359111 -0.000144282 -0.000912565 -2.0777e-06 -0.000834472 -0.000106021 0.000156888 -0.000120746 0.000353531 -0.00010947 -0.000121702 -0.000148643 -3.27061e-05 -5.04113e-05 0.000295828 5.29056e-05 2.14488e-05 2.62916e-05 1.85263e-05 2.12845e-05 -4.43569e-05 6.54875e-05 -6.21058e-06 4.34347e-05 0.000122211 1.93093e-05 -0.000121956 
1836.45 0 -9.07249e-05 -0.000281035 6.8966e-05 2.66767e-05 -0.000192472 0.000366882 -0.000114626 -0.000894302 -8.76745e-06 -0.000828889 -0.000111002 0.00016319 -0.000135804 0.000341045 -9.22613e-05 -0.000120514 -0.000137105 -2.38984e-05 -8.6896e-05 0.000296389 5.99148e-05 2.67822e-05 1.89474e-05 1.20887e-05 8.87021e-06 -3.99746e-05 6.48753e-05 -1.79057e-06 4.10336e-05 0.000126316 1.76573e-05 -0.000118967 
1836.8 0 -7.84961e-05 -0.000298874 6.55781e-05 2.26469e-05 -0.000232097 0.000376313 -8.66531e-05 -0.000878254 -1.11417e-05 -0.000818682 -0.000114491 0.000169561 -0.000147851 0.000328532 -7.55309e-05 -0.000117616 -0.000126206 -1.44075e-05 -0.000122648 0.000302332 6.50537e-05 3.20899e-05 1.24785e-05 5.21485e-06 -3.22744e-06 -3.66266e-05 6.40191e-05 -3.75921e-06 3.91902e-05 0.000130115 1.45426e-05 -0.00011339 
1837.15 0 -6.5905e-05 -0.000315476 6.33563e-05 1.8884e-05 -0.000270563 0.000386759 -6.23075e-05 -0.000861391 -4.61496e-06 -0.000808173 -0.000117357 0.000177553 -0.000158251 0.000317316 -6.03791e-05 -0.000110342 -0.000114705 -1.14671e-06 -0.000154914 0.00031358 7.09627e-05 3.713e-05 5.59451e-06 -2.01492e-06 -1.56049e-05 -3.55778e-05 6.15991e-05 -9.37231e-06 3.76e-05 0.000133881 9.94349e-06 -0.000107446 
1837.5 0 -5.47422e-05 -0.000331526 6.2252e-05 1.4987e-05 -0.000308324 0.000395551 -4.09198e-05 -0.000841211 9.45819e-06 -0.000801975 -0.000120094 0.000184617 -0.000163547 0.000307496 -4.75062e-05 -0.000101121 -9.95864e-05 1.70701e-05 -0.000182093 0.000327513 7.75881e-05 4.23186e-05 -6.31547e-07 -7.73476e-06 -2.89058e-05 -3.71948e-05 5.67391e-05 -1.40134e-05 3.5669e-05 0.000136964 5.57505e-06 -0.000101014 
1837.85 0 -4.45314e-05 -0.000347261 6.18107e-05 1.17797e-05 -0.000344758 0.000401827 -2.06044e-05 -0.000818654 2.57425e-05 -0.000800706 -0.000122773 0.000188701 -0.000163504 0.000298194 -3.29918e-05 -9.60097e-05 -7.90095e-05 3.47456e-05 -0.000201922 0.000339235 8.22706e-05 4.80049e-05 -4.24027e-06 -1.08168e-05 -4.06328e-05 -4.17893e-05 5.08177e-05 -1.7077e-05 3.44703e-05 0.000138206 1.23571e-06 -9.37689e-05 
1838.2 0 -3.55325e-05 -0.000362436 6.01806e-05 8.90288e-06 -0.000379097 0.000406974 -1.59065e-06 -0.000797239 4.1337e-05 -0.000801015 -0.000127351 0.00018968 -0.000159919 0.000288363 -1.39893e-05 -9.54827e-05 -5.48423e-05 4.90789e-05 -0.000214808 0.000344189 8.2526e-05 5.28171e-05 -6.34758e-06 -1.21565e-05 -4.89193e-05 -4.69172e-05 4.40685e-05 -1.91421e-05 3.42194e-05 0.000138606 -4.04989e-06 -8.73326e-05 
1838.55 0 -2.78638e-05 -0.000374911 5.73564e-05 5.70892e-06 -0.000409878 0.000411109 1.50902e-05 -0.000778009 5.7657e-05 -0.000799121 -0.000134043 0.000189424 -0.000156295 0.000277349 9.39383e-06 -9.67807e-05 -2.80937e-05 5.99067e-05 -0.000222863 0.000341953 7.85387e-05 5.58332e-05 -9.42526e-06 -1.10902e-05 -5.53803e-05 -4.88792e-05 3.71467e-05 -2.02829e-05 3.40203e-05 0.000138096 -8.31813e-06 -8.18717e-05 
1838.9 0 -2.00777e-05 -0.000383339 5.2959e-05 3.08831e-06 -0.000437458 0.000413534 2.91092e-05 -0.000762079 7.50139e-05 -0.000793409 -0.000138794 0.000187642 -0.000156353 0.000260611 3.63772e-05 -9.67834e-05 3.43533e-06 6.79298e-05 -0.000227277 0.000334788 7.2906e-05 5.71586e-05 -1.33555e-05 -7.3463e-06 -6.10733e-05 -4.63572e-05 3.11341e-05 -2.06615e-05 3.38286e-05 0.000135144 -9.24568e-06 -7.62991e-05 
1839.25 0 -1.1727e-05 -0.000389598 4.79179e-05 9.57277e-07 -0.000464211 0.000414563 4.10433e-05 -0.00075177 9.22603e-05 -0.000782912 -0.000139355 0.000180963 -0.000159003 0.000236413 6.65642e-05 -9.35961e-05 3.86239e-05 7.49264e-05 -0.000230087 0.000326254 6.72774e-05 5.65124e-05 -1.61235e-05 -2.70751e-06 -6.43446e-05 -4.11709e-05 2.66118e-05 -2.08851e-05 3.3273e-05 0.000130516 -6.9942e-06 -6.92013e-05 
1839.6 0 -3.68855e-06 -0.000395331 4.29068e-05 -7.32912e-07 -0.000491407 0.000413375 5.21451e-05 -0.000748507 0.000110594 -0.000767215 -0.000137984 0.000169161 -0.000162512 0.000210192 0.000100917 -8.71185e-05 7.25427e-05 8.1862e-05 -0.000233899 0.00031856 6.19133e-05 5.4159e-05 -1.59965e-05 1.20257e-06 -6.4532e-05 -3.69409e-05 2.41789e-05 -2.04897e-05 3.19648e-05 0.000124755 -3.64613e-06 -6.00159e-05 
1839.95 0 3.99088e-06 -0.000399907 3.75148e-05 -2.80276e-06 -0.000519997 0.000407195 6.21591e-05 -0.000752467 0.000131941 -0.000747145 -0.000138488 0.000152861 -0.000165261 0.00018349 0.00013728 -7.75753e-05 0.000103407 9.09464e-05 -0.00023798 0.000311836 5.55367e-05 5.02016e-05 -1.2578e-05 3.77731e-06 -6.27803e-05 -3.54786e-05 2.36247e-05 -1.87477e-05 2.96953e-05 0.000118388 -1.08928e-06 -4.90128e-05 
1840.3 0 9.69966e-06 -0.000403756 3.17415e-05 -6.68964e-06 -0.00055196 0.000395496 7.18798e-05 -0.00076121 0.000155542 -0.000727633 -0.000142382 0.00013179 -0.00016532 0.000154384 0.000171261 -6.55939e-05 0.000130736 0.000103586 -0.000240401 0.000304518 4.79197e-05 4.52286e-05 -8.78191e-06 4.07642e-06 -6.09376e-05 -3.59936e-05 2.39126e-05 -1.63429e-05 2.75462e-05 0.000113403 4.12763e-08 -3.71232e-05 
1840.65 0 1.239e-05 -0.000409318 2.60365e-05 -1.13585e-05 -0.000588055 0.000379283 8.28443e-05 -0.000770805 0.00018016 -0.000713833 -0.000147689 0.000107395 -0.000160519 0.000122918 0.000200848 -5.22998e-05 0.000154429 0.000118605 -0.000243772 0.000293994 4.24629e-05 4.11664e-05 -6.43946e-06 9.91246e-07 -5.87739e-05 -3.62833e-05 2.32488e-05 -1.38465e-05 2.75485e-05 0.000110499 -3.3164e-07 -2.56894e-05 
1841 0 1.51231e-05 -0.00041671 2.1439e-05 -1.65212e-05 -0.000627989 0.00036046 9.36642e-05 -0.000777992 0.000205239 -0.000707203 -0.000154347 8.06231e-05 -0.00015071 9.18976e-05 0.000225689 -3.85602e-05 0.000175899 0.000133329 -0.000249844 0.000279549 3.967e-05 3.91607e-05 -4.54544e-06 -4.62093e-06 -5.44696e-05 -3.44234e-05 2.11311e-05 -1.17712e-05 2.92099e-05 0.000109234 -2.76424e-06 -1.57587e-05 
1841.35 0 1.8987e-05 -0.000423912 1.91809e-05 -2.26275e-05 -0.000670772 0.000340647 0.000103081 -0.000780481 0.000228769 -0.000706204 -0.000162728 5.2265e-05 -0.000140141 6.51231e-05 0.000245005 -2.51188e-05 0.000195839 0.000146274 -0.0002569 0.000260382 3.64121e-05 3.95653e-05 -3.87161e-06 -1.10258e-05 -4.8258e-05 -3.0676e-05 1.8862e-05 -1.17996e-05 3.17889e-05 0.00010845 -7.57838e-06 -7.57246e-06 
1841.7 0 2.25445e-05 -0.000429532 1.88332e-05 -2.87706e-05 -0.000715946 0.000320274 0.000111255 -0.000778131 0.000249286 -0.000707496 -0.000171101 2.28556e-05 -0.00013316 4.2966e-05 0.000258634 -1.1429e-05 0.000213092 0.000157932 -0.000262833 0.000234947 3.14861e-05 4.24034e-05 -5.12436e-06 -1.64694e-05 -4.0777e-05 -2.61453e-05 1.72937e-05 -1.39494e-05 3.51644e-05 0.000106879 -1.41245e-05 2.23823e-08 
1842.05 0 2.4015e-05 -0.000432683 1.86809e-05 -3.38321e-05 -0.00076258 0.000299972 0.000118441 -0.000771615 0.000267582 -0.000705867 -0.000177405 -6.70451e-06 -0.00012854 2.44238e-05 0.000267601 1.98653e-06 0.000227193 0.000166979 -0.000265933 0.000204537 2.49207e-05 4.70317e-05 -8.3172e-06 -2.06003e-05 -3.28349e-05 -2.19636e-05 1.74473e-05 -1.64559e-05 3.85748e-05 0.000103957 -2.17392e-05 6.14358e-06 
1842.4 0 2.18909e-05 -0.000432028 1.73947e-05 -3.74412e-05 -0.00080788 0.00027934 0.000123541 -0.000761543 0.000283706 -0.000698508 -0.000179774 -3.61506e-05 -0.000124793 8.08673e-06 0.00027471 1.29163e-05 0.000239296 0.000171511 -0.000266449 0.000172184 1.68674e-05 5.18452e-05 -1.26569e-05 -2.31604e-05 -2.52052e-05 -1.86634e-05 1.90109e-05 -1.77926e-05 4.02881e-05 0.000100757 -3.02248e-05 8.81636e-06 
1842.75 0 1.91422e-05 -0.000427016 1.53977e-05 -3.97075e-05 -0.000851129 0.000258549 0.000125116 -0.000747116 0.000296726 -0.000686615 -0.00017725 -6.64387e-05 -0.000123606 -4.54384e-06 0.00028404 1.99594e-05 0.000250546 0.000171382 -0.000266056 0.000140521 7.9292e-06 5.46995e-05 -1.76693e-05 -2.51326e-05 -1.77908e-05 -1.63785e-05 2.0404e-05 -1.8208e-05 3.96134e-05 9.81543e-05 -3.87576e-05 7.99128e-06 
1843.1 0 1.98814e-05 -0.000419787 1.47594e-05 -4.08362e-05 -0.000894693 0.000237849 0.000125799 -0.000726722 0.000307089 -0.00067016 -0.000169763 -9.69919e-05 -0.000126193 -1.20779e-05 0.000298626 2.44887e-05 0.000261757 0.000168561 -0.000265477 0.000110285 -8.85403e-07 5.52099e-05 -2.30833e-05 -2.92644e-05 -1.05169e-05 -1.47053e-05 2.23386e-05 -1.92961e-05 3.92687e-05 9.56651e-05 -4.65432e-05 5.06854e-06 
1843.45 0 2.52959e-05 -0.000413326 1.49888e-05 -4.16013e-05 -0.000937159 0.000215056 0.000126983 -0.000701087 0.000315176 -0.000647196 -0.000161699 -0.000125969 -0.000129674 -1.6108e-05 0.000317099 2.90793e-05 0.000272648 0.000167621 -0.000263129 8.08682e-05 -9.66933e-06 5.45222e-05 -2.83446e-05 -3.56022e-05 -4.82205e-06 -1.36922e-05 2.64659e-05 -2.12256e-05 4.05705e-05 9.40101e-05 -5.24709e-05 2.11488e-06 
1843.8 0 3.31698e-05 -0.00040778 1.36813e-05 -4.17456e-05 -0.000975175 0.000188062 0.000125985 -0.000673586 0.000321921 -0.000619028 -0.000154245 -0.000151684 -0.000128921 -1.8158e-05 0.000333147 3.48548e-05 0.000283257 0.000170812 -0.000256008 5.4486e-05 -1.9337e-05 5.30218e-05 -3.33854e-05 -4.25728e-05 -2.69929e-06 -1.36903e-05 3.18459e-05 -2.28541e-05 4.24788e-05 9.24871e-05 -5.53974e-05 -2.17682e-07 
1844.15 0 4.17619e-05 -0.00039988 1.07147e-05 -4.12487e-05 -0.0010081 0.000156457 0.000122981 -0.000646969 0.000328167 -0.000590807 -0.000143604 -0.000173479 -0.000122771 -1.99362e-05 0.000341957 4.09121e-05 0.00029252 0.000175976 -0.000244034 3.44587e-05 -2.87028e-05 5.1299e-05 -3.79541e-05 -4.96864e-05 -2.28691e-06 -1.46182e-05 3.58622e-05 -2.47634e-05 4.43864e-05 8.98235e-05 -5.63396e-05 -2.34933e-06 
1844.5 0 5.08458e-05 -0.000388762 6.90912e-06 -4.15147e-05 -0.00103796 0.000121765 0.000120937 -0.000619019 0.000332825 -0.000566742 -0.000130454 -0.00018983 -0.000113936 -2.16926e-05 0.000344705 4.62796e-05 0.000298951 0.00017902 -0.000228677 2.01139e-05 -3.50016e-05 4.96145e-05 -4.15096e-05 -5.67045e-05 -2.87382e-06 -1.64127e-05 3.62431e-05 -2.74662e-05 4.65156e-05 8.54674e-05 -5.72532e-05 -4.82193e-06 
1844.85 0 5.98703e-05 -0.000377731 2.62784e-06 -4.36394e-05 -0.00106517 8.46611e-05 0.00011993 -0.000585912 0.000334044 -0.000544908 -0.000117192 -0.000199515 -0.000103727 -2.49436e-05 0.000344061 5.1691e-05 0.000304625 0.000178545 -0.000211422 9.04187e-06 -3.77313e-05 4.79037e-05 -4.49631e-05 -6.37662e-05 -4.65054e-06 -1.8312e-05 3.29151e-05 -2.993e-05 4.86486e-05 7.92905e-05 -5.81416e-05 -9.28339e-06 
1845.2 0 6.79585e-05 -0.000367801 -1.01319e-06 -4.77363e-05 -0.0010902 4.73209e-05 0.000119673 -0.000547044 0.000333264 -0.000521318 -0.000102881 -0.000204325 -9.31073e-05 -3.05955e-05 0.000342525 5.7604e-05 0.000309414 0.000179398 -0.000192516 7.3698e-07 -4.01744e-05 4.52699e-05 -4.8676e-05 -7.02035e-05 -6.23546e-06 -1.8668e-05 2.73733e-05 -3.14557e-05 4.89907e-05 7.12944e-05 -5.89181e-05 -1.58683e-05 
1845.55 0 7.37683e-05 -0.000358074 -3.34465e-06 -5.19957e-05 -0.00111535 1.17918e-05 0.000122051 -0.000504021 0.000330636 -0.00049561 -8.68408e-05 -0.000204928 -8.28926e-05 -3.88741e-05 0.000343478 6.36172e-05 0.00031072 0.000186243 -0.000171669 -6.58562e-06 -4.44339e-05 3.99763e-05 -5.0581e-05 -7.55214e-05 -7.29159e-06 -1.68251e-05 2.14685e-05 -3.23819e-05 4.72728e-05 6.0872e-05 -5.95073e-05 -2.19613e-05 
1845.9 0 7.77695e-05 -0.000348687 -4.64436e-06 -5.62509e-05 -0.00114112 -2.19646e-05 0.000126063 -0.000462028 0.00032331 -0.00046836 -7.17327e-05 -0.000199774 -7.15314e-05 -5.26241e-05 0.000346858 6.77451e-05 0.000307978 0.000198982 -0.000150284 -1.34943e-05 -4.92433e-05 3.12138e-05 -5.07985e-05 -7.99458e-05 -8.0966e-06 -1.43734e-05 1.59671e-05 -3.1547e-05 4.6273e-05 4.83552e-05 -5.92817e-05 -2.65411e-05 
1846.25 0 8.20192e-05 -0.000339643 -4.14414e-06 -6.20807e-05 -0.00116678 -5.33297e-05 0.000128068 -0.000427389 0.000313106 -0.000439353 -5.88056e-05 -0.000189888 -5.84744e-05 -7.03194e-05 0.000348486 6.79434e-05 0.000300822 0.000214094 -0.000131263 -1.81258e-05 -5.27256e-05 1.98391e-05 -5.04466e-05 -8.31126e-05 -7.61e-06 -1.24214e-05 1.05827e-05 -2.98152e-05 4.67108e-05 3.58388e-05 -5.82059e-05 -3.00441e-05 
1846.6 0 8.67674e-05 -0.00033019 -1.45275e-06 -6.91414e-05 -0.00119277 -8.2532e-05 0.000126016 -0.000401883 0.000304747 -0.000408315 -4.65835e-05 -0.000179255 -4.56237e-05 -8.54157e-05 0.000345974 6.58936e-05 0.000288321 0.000226694 -0.000115534 -1.98686e-05 -5.44406e-05 7.79198e-06 -4.97525e-05 -8.49701e-05 -4.62169e-06 -1.15181e-05 5.78425e-06 -2.86833e-05 4.81875e-05 2.49912e-05 -5.68051e-05 -3.23276e-05 
1846.95 0 8.91241e-05 -0.000319433 2.87079e-06 -7.51419e-05 -0.00121828 -0.000110876 0.000120716 -0.000382009 0.000298042 -0.000372501 -3.33033e-05 -0.000171301 -3.29712e-05 -9.47431e-05 0.00034112 6.399e-05 0.000271786 0.000235172 -9.93695e-05 -1.9674e-05 -5.50144e-05 -3.33527e-06 -4.94973e-05 -8.64457e-05 4.07192e-07 -1.33472e-05 2.49364e-06 -2.77538e-05 5.16193e-05 1.6271e-05 -5.5822e-05 -3.28243e-05 
1847.3 0 8.80983e-05 -0.000306359 8.16172e-06 -7.71503e-05 -0.0012415 -0.000135148 0.000113126 -0.00036355 0.000289801 -0.000328813 -1.80467e-05 -0.000167202 -2.04009e-05 -9.91422e-05 0.00033599 6.17296e-05 0.000253954 0.000239182 -8.06019e-05 -1.63881e-05 -5.51773e-05 -1.23442e-05 -5.01968e-05 -8.74648e-05 4.99836e-06 -1.89907e-05 1.15395e-06 -2.73418e-05 5.68753e-05 9.39851e-06 -5.65095e-05 -3.10807e-05 
1847.65 0 8.49966e-05 -0.000293068 1.36959e-05 -7.47026e-05 -0.00126013 -0.000150698 0.000104571 -0.000343063 0.00028043 -0.000278397 -1.92331e-06 -0.000167026 -1.11774e-05 -0.000101724 0.000330403 5.68112e-05 0.000237339 0.000237028 -6.07706e-05 -6.96344e-06 -5.5827e-05 -1.82957e-05 -5.10702e-05 -8.74261e-05 8.82297e-06 -2.73079e-05 1.41746e-06 -2.83561e-05 6.22442e-05 4.25607e-06 -5.86358e-05 -2.70899e-05 
1848 0 8.1274e-05 -0.000281143 2.01126e-05 -7.03144e-05 -0.0012704 -0.00015841 9.72998e-05 -0.000319824 0.000270124 -0.000227509 1.23624e-05 -0.000171683 -7.94304e-06 -0.0001035 0.00032326 5.03824e-05 0.000222921 0.000227994 -4.07289e-05 8.25388e-06 -5.59665e-05 -2.05356e-05 -5.03598e-05 -8.53137e-05 1.3004e-05 -3.5841e-05 1.58788e-06 -2.93215e-05 6.50653e-05 1.3171e-06 -6.11312e-05 -2.2213e-05 
1848.35 0 7.85858e-05 -0.000268921 2.80559e-05 -6.48503e-05 -0.00127199 -0.000162611 9.17685e-05 -0.00029389 0.000257703 -0.000181329 2.49626e-05 -0.000179987 -1.04812e-05 -0.000103018 0.00031532 4.59958e-05 0.00021069 0.000214121 -2.03235e-05 2.50765e-05 -5.4324e-05 -2.03795e-05 -4.73179e-05 -8.02775e-05 1.72836e-05 -4.15051e-05 -4.49509e-07 -2.89308e-05 6.37169e-05 -5.59164e-07 -6.3264e-05 -1.76019e-05 
1848.7 0 7.82153e-05 -0.000257562 3.56627e-05 -5.77863e-05 -0.00126725 -0.000163488 8.54713e-05 -0.000263268 0.000245943 -0.000140252 3.68107e-05 -0.000188183 -1.59059e-05 -0.000100977 0.000310828 4.32035e-05 0.00019947 0.000197852 -2.55867e-06 4.15995e-05 -5.19993e-05 -1.99133e-05 -4.29764e-05 -7.29313e-05 2.22469e-05 -4.23281e-05 -4.70342e-06 -2.72759e-05 5.99046e-05 -3.33229e-06 -6.3978e-05 -1.39336e-05 
1849.05 0 7.98544e-05 -0.000249494 4.17122e-05 -4.97752e-05 -0.00125799 -0.000157186 7.48218e-05 -0.000226566 0.000238297 -0.000102149 4.79333e-05 -0.00019236 -2.07671e-05 -9.93684e-05 0.000313634 3.6803e-05 0.000185902 0.000181342 1.00906e-05 5.69459e-05 -5.03034e-05 -1.89965e-05 -3.93722e-05 -6.55073e-05 2.71887e-05 -3.9484e-05 -1.0437e-05 -2.51453e-05 5.56714e-05 -7.72038e-06 -6.20182e-05 -1.12639e-05 
1849.4 0 8.24545e-05 -0.000244091 4.62101e-05 -4.29155e-05 -0.00124709 -0.000143576 5.90008e-05 -0.000185913 0.000235344 -6.61883e-05 5.77382e-05 -0.000190081 -2.551e-05 -9.89907e-05 0.000322374 2.51845e-05 0.0001685 0.000163659 1.88449e-05 6.7885e-05 -4.94927e-05 -1.67576e-05 -3.69503e-05 -5.86895e-05 3.11551e-05 -3.5117e-05 -1.82464e-05 -2.37627e-05 5.11468e-05 -1.1916e-05 -5.80617e-05 -7.34056e-06 
1849.75 0 8.57109e-05 -0.000240388 4.81976e-05 -3.79338e-05 -0.00123756 -0.000125736 4.09022e-05 -0.000145863 0.000234617 -3.36877e-05 6.49633e-05 -0.000181471 -3.24314e-05 -9.80877e-05 0.000332706 1.33258e-05 0.000148791 0.000144097 2.56542e-05 7.26088e-05 -4.84365e-05 -1.37794e-05 -3.43597e-05 -5.10416e-05 3.5171e-05 -3.12654e-05 -2.70825e-05 -2.33228e-05 4.6928e-05 -1.31137e-05 -5.36726e-05 -7.23292e-08 
1850.1 0 8.83575e-05 -0.000238229 4.83121e-05 -3.35932e-05 -0.00123024 -0.000106094 2.26201e-05 -0.000109203 0.000233587 -5.98125e-06 6.77582e-05 -0.000168608 -3.97066e-05 -9.60108e-05 0.000341757 4.03239e-06 0.000129232 0.000125214 3.2007e-05 7.1431e-05 -4.45816e-05 -1.04433e-05 -3.07185e-05 -4.15552e-05 4.20886e-05 -2.89919e-05 -3.49726e-05 -2.34885e-05 4.26382e-05 -1.13026e-05 -5.05218e-05 1.00683e-05 
1850.45 0 8.99498e-05 -0.000236584 4.89422e-05 -2.93168e-05 -0.00122356 -8.68935e-05 6.61531e-06 -7.6848e-05 0.000232388 1.80386e-05 6.49169e-05 -0.000156094 -4.2358e-05 -9.51687e-05 0.000347106 -4.09439e-06 0.000114257 0.000109183 3.80991e-05 6.56851e-05 -3.71871e-05 -6.70427e-06 -2.54866e-05 -3.04893e-05 5.22134e-05 -2.89103e-05 -4.19854e-05 -2.37087e-05 3.6462e-05 -8.79085e-06 -4.86911e-05 1.93863e-05 
1850.8 0 9.12223e-05 -0.000233168 5.30208e-05 -2.52797e-05 -0.00121531 -6.88864e-05 -4.30063e-06 -4.71367e-05 0.000232816 3.98965e-05 5.91259e-05 -0.000148401 -3.95255e-05 -9.91164e-05 0.000345877 -1.35677e-05 0.000105897 9.38889e-05 4.18574e-05 5.79183e-05 -2.90771e-05 -4.28548e-06 -1.86828e-05 -1.91099e-05 6.24314e-05 -3.12386e-05 -4.81814e-05 -2.2916e-05 2.82839e-05 -6.5435e-06 -4.71299e-05 2.60659e-05 
1851.15 0 9.28914e-05 -0.000226336 5.95211e-05 -2.1933e-05 -0.0012057 -5.24418e-05 -1.06637e-05 -1.72171e-05 0.000236645 6.11342e-05 5.3379e-05 -0.000146299 -3.60097e-05 -0.000106981 0.000339498 -2.436e-05 9.99574e-05 7.80706e-05 4.11556e-05 4.77535e-05 -2.47536e-05 -3.33762e-06 -1.10217e-05 -9.17068e-06 7.22443e-05 -3.33307e-05 -5.25024e-05 -2.1519e-05 2.06793e-05 -4.04159e-06 -4.53472e-05 3.23338e-05 
1851.5 0 9.65879e-05 -0.000217043 6.43201e-05 -2.03285e-05 -0.00119535 -3.76262e-05 -1.60413e-05 1.22292e-05 0.000244673 8.31611e-05 4.73485e-05 -0.000148165 -3.35512e-05 -0.000114822 0.000329554 -3.50036e-05 9.28741e-05 6.2884e-05 3.52864e-05 3.55942e-05 -2.47468e-05 -3.34426e-06 -4.59891e-06 -1.03605e-06 8.23201e-05 -3.22762e-05 -5.59867e-05 -2.22375e-05 1.67428e-05 -1.84035e-06 -4.26944e-05 3.74926e-05 
1851.85 0 0.000103191 -0.000206455 6.61197e-05 -1.99312e-05 -0.00118401 -2.41153e-05 -2.37171e-05 4.19133e-05 0.000259922 0.000103499 4.0571e-05 -0.00015034 -3.26555e-05 -0.00012091 0.000315682 -4.52305e-05 8.37677e-05 5.11379e-05 2.37663e-05 2.47126e-05 -2.66071e-05 -4.72363e-06 -1.16379e-06 5.08758e-06 9.02179e-05 -3.01234e-05 -5.94486e-05 -2.57852e-05 1.69399e-05 -1.10528e-06 -3.8918e-05 4.01602e-05 
1852.2 0 0.000110431 -0.000195092 6.66801e-05 -1.8647e-05 -0.00117187 -1.42217e-05 -3.27607e-05 7.43806e-05 0.000282503 0.00011964 3.33369e-05 -0.000148096 -3.5761e-05 -0.000126453 0.000299398 -5.44424e-05 7.31566e-05 4.35587e-05 8.43706e-06 1.58484e-05 -2.79485e-05 -5.35628e-06 1.15147e-06 9.64404e-06 9.42708e-05 -2.7911e-05 -6.2303e-05 -2.94143e-05 1.86484e-05 -9.38126e-07 -3.35843e-05 4.07035e-05 
1852.55 0 0.000115885 -0.00018239 6.68168e-05 -1.64509e-05 -0.00115769 -1.01354e-05 -4.10533e-05 0.000108073 0.000305784 0.000132375 2.39027e-05 -0.000140377 -4.35482e-05 -0.000131034 0.000282655 -6.11896e-05 6.23271e-05 3.75466e-05 -8.71894e-06 9.04183e-06 -2.69321e-05 -3.12983e-06 4.09754e-06 1.43626e-05 9.64471e-05 -2.52421e-05 -6.46681e-05 -3.18883e-05 2.08292e-05 1.30472e-06 -2.61267e-05 3.95523e-05 
1852.9 0 0.000117864 -0.000167846 6.64296e-05 -1.32216e-05 -0.00114303 -9.10506e-06 -4.82131e-05 0.000139841 0.000325806 0.000144499 1.07438e-05 -0.000127208 -5.30972e-05 -0.000133439 0.000266583 -6.34783e-05 4.94778e-05 2.93996e-05 -2.6111e-05 4.86952e-06 -2.41492e-05 1.00066e-06 8.29433e-06 1.93205e-05 0.000100015 -2.39643e-05 -6.75188e-05 -3.40411e-05 2.25993e-05 5.98367e-06 -1.79094e-05 3.58481e-05 
1853.25 0 0.000116452 -0.000152702 6.62569e-05 -1.00194e-05 -0.00112964 -1.00073e-05 -5.10644e-05 0.00016994 0.000343578 0.000158244 -4.21113e-06 -0.000109927 -6.2028e-05 -0.000134519 0.000251429 -5.97689e-05 3.26801e-05 1.6373e-05 -4.01932e-05 2.87768e-06 -1.96689e-05 5.76409e-06 1.4102e-05 2.44276e-05 0.000106309 -2.47946e-05 -7.0634e-05 -3.76063e-05 2.1697e-05 1.17385e-05 -1.0769e-05 2.84943e-05 
1853.6 0 0.00011549 -0.000138 6.69325e-05 -8.77772e-06 -0.00111514 -1.3538e-05 -4.65601e-05 0.000198346 0.000358768 0.000172442 -1.77413e-05 -9.29451e-05 -7.12765e-05 -0.000133137 0.000237274 -5.09438e-05 1.17192e-05 -7.73007e-07 -5.01688e-05 5.42311e-07 -1.15808e-05 1.05985e-05 1.91512e-05 3.01147e-05 0.000114007 -2.58207e-05 -7.16606e-05 -4.11765e-05 1.63236e-05 1.74568e-05 -5.87619e-06 2.00857e-05 
1853.95 0 0.0001176 -0.000124905 6.78139e-05 -7.71174e-06 -0.00109774 -1.84966e-05 -3.43494e-05 0.000224163 0.000369283 0.000185229 -2.7754e-05 -8.07708e-05 -8.04937e-05 -0.000128263 0.000225473 -3.84654e-05 -1.17999e-05 -1.84958e-05 -5.80869e-05 -4.32831e-06 -1.89619e-06 1.44895e-05 2.16745e-05 3.52036e-05 0.000121153 -2.64304e-05 -6.9576e-05 -4.16077e-05 7.26273e-06 2.13345e-05 -3.57603e-06 1.30965e-05 
1854.3 0 0.000121054 -0.000112824 6.9328e-05 -6.53778e-06 -0.00107955 -2.45647e-05 -1.48776e-05 0.000248057 0.000373135 0.000198125 -3.43988e-05 -7.62692e-05 -8.72005e-05 -0.000123968 0.000215377 -2.50029e-05 -3.50259e-05 -3.41924e-05 -6.5425e-05 -1.1128e-05 5.05253e-06 1.77619e-05 2.28379e-05 3.88845e-05 0.000126341 -2.69215e-05 -6.47896e-05 -4.00097e-05 -2.18153e-06 2.30243e-05 -3.75922e-06 7.25215e-06 
1854.65 0 0.000124042 -0.000100746 7.20837e-05 -7.86374e-06 -0.0010611 -3.08362e-05 9.46486e-06 0.00027083 0.000369713 0.000213585 -4.00793e-05 -7.92038e-05 -9.06913e-05 -0.000122451 0.000206763 -1.35943e-05 -5.78473e-05 -4.8335e-05 -7.34225e-05 -1.8865e-05 8.45038e-06 2.11416e-05 2.32578e-05 4.17591e-05 0.000129393 -2.65458e-05 -5.73006e-05 -3.91897e-05 -9.12886e-06 2.50597e-05 -5.84568e-06 3.56322e-06 
1855 0 0.000126807 -8.87399e-05 7.6118e-05 -1.18045e-05 -0.00103811 -3.55988e-05 3.64582e-05 0.0002922 0.000360407 0.000230321 -4.84186e-05 -8.56421e-05 -9.22929e-05 -0.000122861 0.000201104 -4.90144e-06 -8.16423e-05 -6.19739e-05 -8.02684e-05 -2.70034e-05 1.05762e-05 2.42853e-05 2.26213e-05 4.3982e-05 0.000132068 -2.44916e-05 -4.84145e-05 -3.97492e-05 -1.30009e-05 2.80765e-05 -6.87549e-06 2.08927e-06 
1855.35 0 0.00012908 -7.68401e-05 8.09135e-05 -1.65867e-05 -0.00100968 -3.99603e-05 6.52751e-05 0.000311578 0.000349528 0.000246415 -6.06113e-05 -9.09523e-05 -9.44908e-05 -0.000125155 0.000198845 1.21125e-06 -0.000104558 -7.37328e-05 -8.23469e-05 -3.50918e-05 1.23515e-05 2.62821e-05 2.12291e-05 4.49109e-05 0.00013567 -2.10103e-05 -3.87324e-05 -4.11766e-05 -1.45877e-05 2.8981e-05 -4.27262e-06 1.61877e-06 
1855.7 0 0.000131109 -6.76999e-05 8.50437e-05 -2.14893e-05 -0.000980628 -4.65769e-05 9.41326e-05 0.000330281 0.000340492 0.000260027 -7.43238e-05 -9.06529e-05 -9.85389e-05 -0.000128 0.000199949 6.10591e-06 -0.000122574 -8.25705e-05 -7.88318e-05 -4.46805e-05 1.34261e-05 2.86966e-05 2.19613e-05 4.40528e-05 0.000139089 -1.5821e-05 -2.79136e-05 -4.22518e-05 -1.36363e-05 2.71975e-05 1.58699e-06 2.47787e-06 
1856.05 0 0.000132814 -6.39312e-05 8.77751e-05 -2.6713e-05 -0.000954894 -5.65734e-05 0.000122525 0.000349034 0.000331795 0.000269671 -8.64255e-05 -8.37945e-05 -0.00010338 -0.000128804 0.000202622 1.16337e-05 -0.000134792 -8.87836e-05 -7.22351e-05 -5.826e-05 1.38616e-05 3.40344e-05 2.55084e-05 4.18936e-05 0.00014042 -9.05323e-06 -1.69516e-05 -4.10988e-05 -9.73925e-06 2.51252e-05 8.85164e-06 4.12632e-06 
1856.4 0 0.000133681 -6.30211e-05 9.01048e-05 -3.15703e-05 -0.000933302 -7.04061e-05 0.000150846 0.000367789 0.000321997 0.000277159 -9.58081e-05 -7.14717e-05 -0.000108152 -0.000128062 0.000205443 1.77844e-05 -0.000142281 -9.28724e-05 -6.37892e-05 -7.67521e-05 1.36627e-05 4.09042e-05 2.9979e-05 3.8882e-05 0.000138871 -2.47365e-06 -6.33149e-06 -3.82421e-05 -4.49159e-06 2.36801e-05 1.63087e-05 6.613e-06 
1856.75 0 0.000134064 -6.19237e-05 9.14859e-05 -3.56299e-05 -0.000914531 -8.62317e-05 0.000178667 0.000387235 0.000311518 0.000285791 -0.000103188 -5.4718e-05 -0.000112545 -0.000128823 0.000209041 2.25744e-05 -0.000146529 -9.31658e-05 -5.36817e-05 -9.68366e-05 1.11518e-05 4.61918e-05 3.46453e-05 3.59398e-05 0.00013524 2.55598e-06 3.81431e-06 -3.64393e-05 8.6245e-07 2.28277e-05 2.32542e-05 9.58846e-06 
1857.1 0 0.000134196 -5.95613e-05 9.10375e-05 -3.97233e-05 -0.000896412 -0.000102558 0.000205175 0.000407453 0.000301605 0.000295204 -0.000108513 -3.57019e-05 -0.000115424 -0.00013276 0.000211609 2.57062e-05 -0.000147563 -8.89194e-05 -4.23092e-05 -0.000113005 4.05855e-06 4.95739e-05 3.9666e-05 3.32105e-05 0.00013061 5.46801e-06 1.40125e-05 -3.55824e-05 5.53923e-06 2.2751e-05 3.02288e-05 1.16727e-05 
1857.45 0 0.000133856 -5.56781e-05 8.9479e-05 -4.49552e-05 -0.00087633 -0.000119755 0.000227061 0.000427024 0.00029288 0.000304431 -0.000109554 -1.65522e-05 -0.000116909 -0.000138899 0.000212264 2.81585e-05 -0.000144273 -8.53165e-05 -2.87591e-05 -0.000124312 -7.88059e-06 5.2479e-05 4.44695e-05 3.04774e-05 0.00012479 7.0062e-06 2.40978e-05 -3.39301e-05 1.03631e-05 2.24346e-05 3.91047e-05 1.21667e-05 
1857.8 0 0.00013297 -5.12937e-05 8.68861e-05 -4.98349e-05 -0.000853237 -0.000136776 0.000239991 0.000444984 0.000285226 0.000311922 -0.000105628 1.31698e-06 -0.000117224 -0.000145935 0.000213212 3.23341e-05 -0.000137479 -8.56077e-05 -1.53027e-05 -0.000131693 -2.35004e-05 5.51346e-05 4.70029e-05 2.84109e-05 0.000118278 9.46621e-06 3.43767e-05 -3.1539e-05 1.58045e-05 2.03043e-05 4.8623e-05 1.11386e-05 
1858.15 0 0.000131042 -4.73172e-05 8.36049e-05 -5.3067e-05 -0.000830233 -0.000152123 0.000243144 0.000462599 0.00027931 0.000316806 -0.000100007 1.8381e-05 -0.000116971 -0.000155363 0.000215508 4.07835e-05 -0.000130004 -8.81728e-05 -3.90118e-06 -0.000135507 -4.04438e-05 5.79277e-05 4.68611e-05 2.66272e-05 0.000111618 1.31063e-05 4.5025e-05 -2.87981e-05 2.03876e-05 1.67653e-05 5.69903e-05 8.95664e-06 
1858.5 0 0.000127795 -4.30087e-05 8.09064e-05 -5.47836e-05 -0.000811088 -0.000163908 0.000238269 0.000481218 0.000272289 0.000320744 -9.51095e-05 3.49684e-05 -0.000117481 -0.000166421 0.000219145 5.28438e-05 -0.000122481 -9.25189e-05 7.6378e-06 -0.000135227 -5.56144e-05 6.01749e-05 4.48723e-05 2.46178e-05 0.000104406 1.63894e-05 5.45993e-05 -2.64316e-05 2.25279e-05 1.28993e-05 6.32079e-05 7.06583e-06 
1858.85 0 0.000124079 -3.60918e-05 8.06742e-05 -5.39208e-05 -0.000797504 -0.000169181 0.00022867 0.000502243 0.000261049 0.000325788 -9.19319e-05 4.87049e-05 -0.000118557 -0.000176991 0.000220956 6.73777e-05 -0.000113473 -9.92198e-05 2.01402e-05 -0.000132609 -6.77372e-05 6.07772e-05 4.2736e-05 2.13966e-05 9.59786e-05 1.98728e-05 6.22805e-05 -2.27618e-05 2.23724e-05 8.74518e-06 6.55222e-05 6.27583e-06 
1859.2 0 0.000121219 -2.65461e-05 8.19123e-05 -4.95942e-05 -0.000787475 -0.000169692 0.000217575 0.000526145 0.000243675 0.000334094 -9.00833e-05 5.86924e-05 -0.000119826 -0.000186932 0.00021599 8.24136e-05 -0.000103059 -0.000105668 3.36816e-05 -0.000129009 -7.66107e-05 6.02358e-05 4.23447e-05 1.67761e-05 8.65084e-05 2.53649e-05 6.78143e-05 -1.68329e-05 2.03891e-05 4.22263e-06 6.40038e-05 6.77895e-06 
1859.55 0 0.000119804 -1.66692e-05 8.2653e-05 -4.28117e-05 -0.000775206 -0.000170345 0.000205663 0.000551788 0.000221808 0.000347428 -9.11879e-05 6.78538e-05 -0.000122668 -0.000196597 0.000203596 9.34387e-05 -9.28782e-05 -0.000110097 4.94861e-05 -0.000123977 -8.26584e-05 5.92248e-05 4.0878e-05 1.31179e-05 7.67184e-05 3.21689e-05 7.10763e-05 -1.0456e-05 1.68837e-05 -7.01781e-07 6.12189e-05 7.27686e-06 
1859.9 0 0.00011979 -7.48201e-06 8.1635e-05 -3.53394e-05 -0.000757904 -0.000172387 0.000192575 0.000573977 0.00019826 0.000363951 -9.61601e-05 8.03387e-05 -0.000130004 -0.000204481 0.000185488 9.97324e-05 -8.4795e-05 -0.00011159 6.81762e-05 -0.000117818 -8.74344e-05 5.70024e-05 3.63821e-05 1.13906e-05 6.59544e-05 3.78701e-05 7.27034e-05 -5.09851e-06 1.22399e-05 -5.5896e-06 5.94264e-05 6.22585e-06 
1860.25 0 0.000120672 6.11269e-07 7.78637e-05 -2.85589e-05 -0.000739004 -0.000172311 0.000177508 0.000590597 0.000174466 0.000379947 -0.000101774 9.65877e-05 -0.000141284 -0.000209518 0.000166081 0.000105519 -8.06962e-05 -0.000108869 8.61928e-05 -0.000110446 -9.14962e-05 5.31167e-05 3.01187e-05 9.50684e-06 5.52238e-05 4.24258e-05 7.34629e-05 9.82627e-07 5.78613e-06 -9.50088e-06 5.9626e-05 4.66386e-06 
1860.6 0 0.000122123 8.07898e-06 7.23657e-05 -2.38316e-05 -0.000721043 -0.00016757 0.000161744 0.000605387 0.000151203 0.000393853 -0.000104766 0.000113649 -0.000153138 -0.000213012 0.000150409 0.000112911 -7.9653e-05 -0.000101453 9.84434e-05 -0.000102829 -9.4158e-05 4.9729e-05 2.44901e-05 5.60472e-06 4.67204e-05 4.67617e-05 7.34951e-05 9.22847e-06 -3.21983e-06 -1.19894e-05 6.0534e-05 3.85577e-06 
1860.95 0 0.00012283 1.64621e-05 6.69637e-05 -2.22465e-05 -0.000703403 -0.000161283 0.000148653 0.000620636 0.000128334 0.00040762 -0.000103716 0.000129047 -0.000162312 -0.000215571 0.000139029 0.000121511 -7.77443e-05 -9.04166e-05 0.000101358 -9.90074e-05 -9.45388e-05 4.77411e-05 2.068e-05 5.78268e-08 4.12064e-05 5.14364e-05 7.22362e-05 1.81628e-05 -1.2724e-05 -1.4371e-05 6.11715e-05 3.79315e-06 
1861.3 0 0.000120399 2.55431e-05 6.26173e-05 -2.35501e-05 -0.000683691 -0.000157579 0.000138798 0.000635251 0.000107177 0.000422604 -9.88205e-05 0.000141561 -0.00016786 -0.000218396 0.00013113 0.000130874 -7.17767e-05 -7.74338e-05 9.66316e-05 -9.88277e-05 -9.26582e-05 4.52671e-05 1.88485e-05 -4.41963e-06 3.79121e-05 5.6474e-05 7.06231e-05 2.53303e-05 -1.84606e-05 -1.83005e-05 6.2394e-05 4.32272e-06 
1861.65 0 0.00011544 3.38139e-05 6.00259e-05 -2.6365e-05 -0.000659216 -0.000156011 0.000129241 0.000647098 8.90265e-05 0.000437615 -9.16092e-05 0.000151346 -0.000169619 -0.000223542 0.000126006 0.000140172 -6.19518e-05 -6.34465e-05 8.64748e-05 -9.97223e-05 -8.89321e-05 4.12988e-05 2.00876e-05 -6.84274e-06 3.51542e-05 6.05826e-05 7.06814e-05 2.8448e-05 -2.03318e-05 -2.33168e-05 6.41865e-05 6.18344e-06 
1862 0 0.000110338 4.07724e-05 5.94658e-05 -2.85612e-05 -0.000630254 -0.000154204 0.000117412 0.000654981 7.47521e-05 0.000450174 -8.33143e-05 0.000159548 -0.000168044 -0.000231293 0.000122196 0.000148336 -5.13441e-05 -4.83975e-05 7.25113e-05 -0.000101499 -8.40685e-05 3.617e-05 2.49132e-05 -9.61115e-06 3.11929e-05 6.23679e-05 7.2077e-05 2.75844e-05 -2.08616e-05 -2.74714e-05 6.54478e-05 9.25566e-06 
1862.35 0 0.000105459 4.75558e-05 5.93984e-05 -3.02434e-05 -0.000600851 -0.000151389 0.000103348 0.000658151 6.64493e-05 0.000458517 -7.3082e-05 0.000166162 -0.000163839 -0.000239012 0.000118691 0.000156175 -4.31804e-05 -3.20352e-05 5.8437e-05 -0.000103359 -7.89967e-05 2.97312e-05 3.00205e-05 -1.63926e-05 2.7271e-05 6.25266e-05 7.46289e-05 2.37192e-05 -2.13371e-05 -3.08144e-05 6.60509e-05 1.1646e-05 
1862.7 0 0.00010082 5.48798e-05 5.83184e-05 -3.18638e-05 -0.000573743 -0.00014753 8.86216e-05 0.000656433 6.58965e-05 0.000464099 -6.06376e-05 0.000169069 -0.00015677 -0.000241713 0.000115996 0.000165764 -3.78777e-05 -1.48776e-05 4.68459e-05 -0.000104622 -7.39771e-05 2.23305e-05 3.21207e-05 -2.67422e-05 2.62608e-05 6.09993e-05 7.66324e-05 1.84435e-05 -2.13813e-05 -3.4124e-05 6.69275e-05 1.2487e-05 
1863.05 0 9.64696e-05 6.19417e-05 5.613e-05 -3.26173e-05 -0.000546696 -0.000143294 7.3828e-05 0.000650559 6.975e-05 0.000467797 -4.80399e-05 0.000168746 -0.000148228 -0.000237537 0.000114475 0.000177903 -3.44816e-05 4.18168e-06 3.80071e-05 -0.000104279 -6.81775e-05 1.50221e-05 3.1317e-05 -3.71958e-05 2.7903e-05 5.65021e-05 7.53262e-05 1.42015e-05 -2.06941e-05 -3.59414e-05 6.82033e-05 1.21451e-05 
1863.4 0 9.23034e-05 6.78162e-05 5.3507e-05 -3.23029e-05 -0.000516985 -0.000139598 6.00711e-05 0.000641775 7.09819e-05 0.000468373 -3.58135e-05 0.000166943 -0.000140071 -0.000230368 0.000114444 0.000190826 -3.30042e-05 2.56025e-05 3.07094e-05 -0.000102523 -6.18962e-05 7.1914e-06 2.7384e-05 -4.68612e-05 3.10659e-05 5.07795e-05 7.06174e-05 1.20898e-05 -2.02172e-05 -3.67851e-05 6.97471e-05 1.07135e-05 
1863.75 0 8.93113e-05 7.25395e-05 5.2097e-05 -3.17633e-05 -0.000487207 -0.000135079 5.03411e-05 0.000630749 6.69621e-05 0.000465354 -2.18261e-05 0.000165191 -0.000133696 -0.000225995 0.000113532 0.000202755 -3.33298e-05 4.79158e-05 2.31331e-05 -0.000101417 -5.56912e-05 -2.07531e-06 1.89439e-05 -5.64906e-05 3.44691e-05 4.62366e-05 6.41768e-05 1.1269e-05 -2.15337e-05 -3.90076e-05 7.14654e-05 9.10634e-06 
1864.1 0 8.81006e-05 7.69179e-05 5.19509e-05 -3.11319e-05 -0.000457766 -0.000127102 4.61049e-05 0.000620841 6.02385e-05 0.00045867 -5.46247e-06 0.000162667 -0.000129709 -0.000224512 0.000107855 0.000216689 -3.63463e-05 6.8408e-05 1.4278e-05 -0.000102952 -4.96831e-05 -1.15481e-05 8.01189e-06 -6.52614e-05 3.60875e-05 4.36958e-05 5.77299e-05 1.1091e-05 -2.40946e-05 -4.23334e-05 7.25767e-05 1.00106e-05 
1864.45 0 8.93724e-05 8.15919e-05 5.14174e-05 -3.00431e-05 -0.000424416 -0.000117546 4.81218e-05 0.000611776 5.19328e-05 0.000448762 1.04171e-05 0.000156249 -0.000125347 -0.000223508 9.60682e-05 0.000232349 -4.18679e-05 8.58191e-05 3.73005e-06 -0.000108606 -4.47841e-05 -1.91713e-05 -2.40368e-06 -7.16252e-05 3.44664e-05 4.22113e-05 5.22888e-05 1.11973e-05 -2.70208e-05 -4.48799e-05 7.30045e-05 1.40796e-05 
1864.8 0 9.45099e-05 8.60629e-05 5.06869e-05 -2.92302e-05 -0.000387382 -0.000109578 5.52219e-05 0.000600882 4.2222e-05 0.000437636 2.26334e-05 0.000144669 -0.000118976 -0.000222985 7.84233e-05 0.00024612 -4.77206e-05 9.85735e-05 -6.54613e-06 -0.000118999 -4.06905e-05 -2.57521e-05 -1.30493e-05 -7.52944e-05 2.98591e-05 4.15416e-05 4.73336e-05 1.10233e-05 -3.14241e-05 -4.55119e-05 7.268e-05 1.89838e-05 
1865.15 0 0.000102358 8.97647e-05 5.01406e-05 -2.82853e-05 -0.000351879 -0.00010482 6.49007e-05 0.000591269 3.17556e-05 0.000428434 3.11985e-05 0.000128464 -0.000113365 -0.000222764 5.70172e-05 0.000257517 -5.18828e-05 0.000105444 -1.45744e-05 -0.000131883 -3.67379e-05 -3.17688e-05 -2.45759e-05 -7.73921e-05 2.31214e-05 4.16736e-05 4.19273e-05 9.78287e-06 -3.7793e-05 -4.50687e-05 7.21792e-05 2.3852e-05 
1865.5 0 0.000109675 9.13631e-05 4.95399e-05 -2.55274e-05 -0.000321168 -0.000103181 7.55855e-05 0.000585145 1.9363e-05 0.000423265 3.78357e-05 0.000110052 -0.000110859 -0.000221119 3.58236e-05 0.000268169 -5.34906e-05 0.000108099 -1.96645e-05 -0.000144063 -3.29547e-05 -3.56829e-05 -3.62305e-05 -8.01392e-05 1.48573e-05 4.11223e-05 3.70709e-05 8.1537e-06 -4.51117e-05 -4.45995e-05 7.16556e-05 2.93541e-05 
1865.85 0 0.00011436 9.09237e-05 5.02475e-05 -2.1819e-05 -0.000293513 -0.000103509 8.57814e-05 0.000579654 4.06345e-06 0.000421095 4.36988e-05 9.21957e-05 -0.000109338 -0.000216382 1.81079e-05 0.000277721 -5.43243e-05 0.000107373 -2.2631e-05 -0.000154947 -3.00252e-05 -3.70935e-05 -4.74155e-05 -8.35718e-05 5.51349e-06 4.0625e-05 3.23374e-05 7.20879e-06 -5.29902e-05 -4.37576e-05 7.10977e-05 3.55687e-05 
1866.2 0 0.000116906 8.98271e-05 5.41608e-05 -1.8207e-05 -0.000268366 -0.000104846 9.38711e-05 0.000572007 -1.22516e-05 0.000418092 4.83766e-05 7.5697e-05 -0.000106923 -0.000208523 6.14559e-06 0.000284163 -5.67934e-05 0.000102974 -2.45415e-05 -0.000164019 -2.80732e-05 -3.71162e-05 -5.68709e-05 -8.62381e-05 -4.31138e-06 4.22539e-05 2.69023e-05 7.79942e-06 -6.08907e-05 -4.22185e-05 7.01652e-05 4.2275e-05 
1866.55 0 0.000119087 8.75427e-05 5.90775e-05 -1.33363e-05 -0.00024643 -0.00010577 9.72518e-05 0.000562835 -2.69172e-05 0.000412813 4.84448e-05 6.17147e-05 -0.000103147 -0.000199676 -1.55124e-08 0.000287525 -6.06375e-05 9.90605e-05 -2.46459e-05 -0.000172918 -2.61272e-05 -3.54728e-05 -6.44109e-05 -8.87134e-05 -1.44533e-05 4.52934e-05 2.03583e-05 8.40541e-06 -6.68363e-05 -4.08545e-05 6.8476e-05 5.00146e-05 
1866.9 0 0.000120616 8.44671e-05 6.19945e-05 -7.202e-06 -0.000225586 -0.000105842 9.52318e-05 0.000554629 -3.79279e-05 0.000405663 4.06925e-05 5.27935e-05 -9.78876e-05 -0.000190982 -1.71576e-06 0.00028842 -6.37797e-05 9.921e-05 -2.21628e-05 -0.000183864 -2.37912e-05 -3.13923e-05 -7.1176e-05 -9.11218e-05 -2.3824e-05 4.71916e-05 1.27234e-05 7.21232e-06 -6.96313e-05 -3.91402e-05 6.47057e-05 5.88165e-05 
1867.25 0 0.000120451 8.24549e-05 6.24464e-05 -7.42611e-07 -0.000206202 -0.000107287 8.82101e-05 0.000549174 -4.64341e-05 0.000397309 2.71899e-05 4.85914e-05 -9.34025e-05 -0.000183447 -6.31892e-07 0.000288011 -6.59025e-05 0.000100152 -1.69265e-05 -0.000196948 -2.10879e-05 -2.64754e-05 -7.74735e-05 -9.28251e-05 -2.9979e-05 4.78836e-05 6.38819e-06 5.68019e-06 -7.03521e-05 -3.68398e-05 5.75032e-05 6.77751e-05 
1867.6 0 0.000118599 8.1737e-05 6.13012e-05 6.42199e-06 -0.000191906 -0.000109138 7.66992e-05 0.000545407 -5.41561e-05 0.000388387 1.35751e-05 4.50991e-05 -8.94161e-05 -0.000178354 1.26606e-06 0.000286087 -6.8158e-05 9.67314e-05 -1.00145e-05 -0.000210623 -1.96258e-05 -2.37548e-05 -8.34482e-05 -9.4163e-05 -3.20074e-05 4.95741e-05 2.85469e-06 5.77432e-06 -6.93883e-05 -3.54439e-05 4.75332e-05 7.55633e-05 
1867.95 0 0.000116208 8.17121e-05 5.98379e-05 1.32724e-05 -0.000184906 -0.000110513 6.46857e-05 0.000540181 -6.0602e-05 0.000378743 3.78037e-06 4.06509e-05 -8.39968e-05 -0.000175177 2.6932e-06 0.000281794 -7.2247e-05 8.75457e-05 -3.33158e-06 -0.000221668 -1.99397e-05 -2.36863e-05 -8.81055e-05 -9.56875e-05 -3.33301e-05 5.23681e-05 1.27418e-06 7.46017e-06 -6.76615e-05 -3.45902e-05 3.62038e-05 8.15462e-05 
1868.3 0 0.000115097 8.44516e-05 5.97962e-05 1.93452e-05 -0.000184715 -0.000113301 5.47191e-05 0.000532832 -6.64788e-05 0.000369022 -1.97321e-07 3.7294e-05 -7.65011e-05 -0.000174683 2.99447e-06 0.000275725 -7.77657e-05 7.3843e-05 1.63413e-06 -0.000226725 -2.16321e-05 -2.40164e-05 -8.95289e-05 -9.58507e-05 -3.64431e-05 5.55982e-05 -2.77751e-07 9.90972e-06 -6.63188e-05 -3.32086e-05 2.48025e-05 8.72159e-05 
1868.65 0 0.000115433 9.21461e-05 6.24716e-05 2.50264e-05 -0.000186368 -0.000118128 4.79324e-05 0.000526823 -7.24511e-05 0.000360294 -9.65882e-07 3.67661e-05 -6.63384e-05 -0.00017919 2.09628e-06 0.000269768 -8.32104e-05 5.70229e-05 4.40917e-06 -0.000225795 -2.49598e-05 -2.36443e-05 -8.81335e-05 -9.35817e-05 -3.89439e-05 5.87756e-05 -1.5477e-06 1.18142e-05 -6.61049e-05 -3.13614e-05 1.51451e-05 9.37273e-05 
1869 0 0.000116483 0.000103727 6.64803e-05 3.08435e-05 -0.000183789 -0.000124517 4.31008e-05 0.000522723 -7.71352e-05 0.000353425 -2.16685e-06 3.8245e-05 -5.35392e-05 -0.000187668 -2.64565e-07 0.00026575 -8.79616e-05 3.79946e-05 4.52369e-06 -0.000222182 -2.93429e-05 -2.34267e-05 -8.70075e-05 -8.92179e-05 -3.92219e-05 6.0699e-05 -1.26582e-06 1.27345e-05 -6.82294e-05 -2.82596e-05 8.1493e-06 0.000100464 
1869.35 0 0.000118123 0.00011707 6.92005e-05 3.69876e-05 -0.000176651 -0.000130417 3.71237e-05 0.000518651 -7.86399e-05 0.000350352 -3.21598e-06 3.76268e-05 -3.66862e-05 -0.000196615 -5.21196e-06 0.000266053 -9.19693e-05 1.74613e-05 2.24944e-06 -0.00021759 -3.55914e-05 -2.51943e-05 -8.68513e-05 -8.33168e-05 -3.68512e-05 5.98364e-05 1.29588e-06 1.24879e-05 -7.27411e-05 -2.35865e-05 1.67776e-06 0.000105907 
1869.7 0 0.000120714 0.000129823 6.99599e-05 4.34794e-05 -0.000166794 -0.000135107 3.05699e-05 0.000514761 -7.72707e-05 0.000352663 -1.90303e-06 3.34463e-05 -1.65853e-05 -0.000203223 -1.21174e-05 0.000270831 -9.56634e-05 -2.36868e-06 1.66354e-06 -0.000211784 -4.39359e-05 -2.71241e-05 -8.62585e-05 -7.59189e-05 -3.24651e-05 5.55748e-05 5.66282e-06 1.03597e-05 -7.77439e-05 -1.92494e-05 -4.91721e-06 0.000109439 


==> anc/Fig2_SpectralFunctionSFX2SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.0490677 #ppy=0 #ppz=0 #mEff=0.00432954 #wEff=0.0492583 
1470 0 -3.56703e-17 1.37998e-19 8.71849e-19 0 1 4.20064e-19 -9.73614e-17 4.38995e-19 2.48612e-15 0 2.45268e-15 -6.6414e-20 1.32273e-17 -1.91346e-19 -1.18449e-17 2.45722e-19 1.47901e-19 0 -6.17995e-18 1.29563e-19 -1.43089e-18 0 -1.23599e-17 1.55205e-19 9.74747e-19 0 1.40946e-17 -9.62943e-20 -1.04587e-18 0 1.29291e-17 1.54506e-19 
1470.35 0 1.56793e-10 -0.00358889 8.78225e-13 -3.94081e-12 0.999094 5.63679e-11 1.79655e-09 -0.0244982 -2.54921e-10 3.54693e-08 1.751e-10 -1.09968e-08 -7.13809e-11 1.0829e-07 6.88717e-10 -1.20106e-08 1.38023e-10 -3.0842e-08 8.45546e-10 -5.82249e-08 1.11881e-09 1.29774e-07 1.81416e-09 -2.82541e-09 -1.11198e-09 1.5159e-09 -3.62804e-09 -1.82319e-10 -1.61898e-10 -1.33705e-10 -1.34591e-09 -5.30726e-09 
1470.7 0 2.17424e-09 -0.00735704 1.42107e-12 -2.13368e-10 0.99655 4.45354e-10 2.897e-08 -0.0489242 -3.21266e-09 2.79122e-07 -3.48497e-09 -8.75851e-08 -9.80185e-10 8.19714e-07 1.11966e-08 -8.00138e-08 3.06184e-09 -2.53845e-07 1.8265e-09 -4.38159e-07 1.82251e-09 1.88748e-07 1.41329e-08 -2.06093e-08 -7.80942e-09 1.25294e-08 -4.22511e-08 -1.2144e-09 -3.6722e-09 -2.90284e-10 -1.48595e-08 -3.99027e-08 
1471.05 0 8.54747e-09 -0.0111993 -5.7389e-11 -1.85789e-09 0.992675 1.75614e-09 1.37484e-07 -0.073229 -2.74663e-09 9.1777e-07 -3.83326e-08 -3.0101e-07 -4.32232e-09 2.48062e-06 5.34508e-08 -2.23266e-07 1.28655e-08 -8.77343e-07 -1.31499e-09 -1.36982e-06 -1.53356e-08 -8.84425e-07 4.19217e-08 -6.20952e-08 -1.20348e-08 4.37765e-08 -1.4253e-07 -1.17505e-09 -2.08605e-08 5.58852e-10 -4.98096e-08 -1.20458e-07 
1471.4 0 2.03807e-08 -0.0150617 -2.93847e-10 -7.097e-09 0.987537 4.62374e-09 3.88136e-07 -0.0973707 2.8475e-08 2.09042e-06 -1.25949e-07 -7.38547e-07 -1.27026e-08 5.22966e-06 1.54788e-07 -4.38902e-07 3.26565e-08 -2.12372e-06 -6.53546e-09 -3.04192e-06 -7.63193e-08 -2.10403e-06 7.00521e-08 -1.32899e-07 2.2302e-08 1.07547e-07 -3.07047e-07 2.5369e-09 -5.55578e-08 1.39627e-09 -1.15179e-07 -2.55322e-07 
1471.75 0 3.77759e-08 -0.0189609 -8.18261e-10 -1.52699e-08 0.981148 1.08366e-08 8.36044e-07 -0.121306 8.11443e-08 3.90051e-06 -2.20932e-07 -1.51003e-06 -2.92835e-08 9.31878e-06 3.52308e-07 -6.88221e-07 6.46167e-08 -4.19031e-06 -1.30988e-08 -5.62364e-06 -2.15396e-07 -2.55149e-06 7.57002e-08 -2.37079e-07 1.38105e-07 2.14361e-07 -5.28838e-07 3.48102e-09 -8.17549e-08 -2.94808e-09 -2.16063e-07 -4.60711e-07 
1472.1 0 5.59241e-08 -0.022893 -1.85503e-09 -2.3367e-08 0.97354 2.38239e-08 1.50827e-06 -0.144993 3.42013e-08 6.454e-06 -1.95204e-07 -2.77807e-06 -5.34842e-08 1.54664e-05 7.08667e-07 -9.4038e-07 1.1126e-07 -7.21575e-06 -4.90556e-08 -9.28622e-06 -4.63179e-07 -2.57914e-06 6.01303e-08 -3.80595e-07 3.40225e-07 3.69411e-07 -7.79832e-07 2.6812e-09 -6.72124e-08 -1.4309e-08 -3.30271e-07 -7.78732e-07 
1472.45 0 6.27891e-08 -0.0268552 -3.74977e-09 -3.37674e-08 0.964738 4.2406e-08 2.35351e-06 -0.16839 -3.15268e-07 9.83027e-06 1.35606e-07 -4.77125e-06 -7.81039e-08 2.47291e-05 1.31323e-06 -1.22221e-06 1.65308e-07 -1.13289e-05 -1.42587e-07 -1.42063e-05 -8.27552e-07 -1.96995e-06 3.42879e-08 -5.71966e-07 6.13877e-07 5.76939e-07 -1.05881e-06 1.70942e-08 -8.06183e-09 -2.75519e-08 -4.33727e-07 -1.25554e-06 
1472.8 0 5.18923e-08 -0.0308484 -6.53955e-09 -3.78152e-08 0.954767 6.461e-08 3.2404e-06 -0.191459 -1.15179e-06 1.40241e-05 9.29338e-07 -7.71225e-06 -9.22932e-08 3.74434e-05 2.24364e-06 -1.55287e-06 2.18927e-07 -1.67068e-05 -2.88531e-07 -2.04957e-05 -1.28398e-06 -4.14045e-07 1.77458e-08 -8.15154e-07 9.88189e-07 8.44988e-07 -1.4017e-06 5.09273e-08 8.67294e-08 -5.81878e-08 -5.26521e-07 -1.88431e-06 
1473.15 0 2.92098e-08 -0.0348656 -1.00164e-08 -8.84586e-09 0.94366 1.11879e-07 4.04829e-06 -0.214159 -2.62185e-06 1.89814e-05 2.25941e-06 -1.17739e-05 -8.26185e-08 5.26405e-05 3.51126e-06 -1.88704e-06 3.26113e-07 -2.35807e-05 -4.69104e-07 -2.82338e-05 -1.79221e-06 2.00216e-06 8.25754e-09 -1.11056e-06 1.53891e-06 1.18301e-06 -1.81678e-06 9.22728e-08 2.02213e-07 -1.36097e-07 -6.10274e-07 -2.60173e-06 
1473.5 0 2.37399e-09 -0.0389018 -1.2251e-08 5.0407e-08 0.931441 2.30782e-07 4.73438e-06 -0.236452 -4.84205e-06 2.4666e-05 4.16138e-06 -1.7147e-05 -3.3379e-08 6.88988e-05 5.07012e-06 -2.1227e-06 5.94868e-07 -3.22004e-05 -6.73245e-07 -3.75233e-05 -2.2968e-06 5.57545e-06 -4.40763e-08 -1.45553e-06 2.33039e-06 1.6008e-06 -2.27925e-06 1.41417e-07 3.01471e-07 -2.56366e-07 -6.79276e-07 -3.35757e-06 
1473.85 0 -2.26925e-08 -0.0429527 -1.06327e-08 8.54729e-08 0.91814 4.67554e-07 5.31881e-06 -0.258301 -7.8816e-06 3.09585e-05 6.6775e-06 -2.40432e-05 6.49812e-08 8.59964e-05 6.90784e-06 -2.10026e-06 1.11247e-06 -4.28063e-05 -8.61152e-07 -4.84185e-05 -2.73107e-06 1.06117e-05 -1.343e-07 -1.84336e-06 3.37743e-06 2.11053e-06 -2.78107e-06 2.13763e-07 3.4046e-07 -4.06093e-07 -7.38044e-07 -4.1917e-06 
1474.2 0 -4.28702e-08 -0.0470097 -8.10382e-09 7.58813e-08 0.903788 8.51127e-07 5.83022e-06 -0.279671 -1.17647e-05 3.76296e-05 9.83551e-06 -3.26011e-05 2.09413e-07 0.000105339 9.16088e-06 -1.63719e-06 1.96547e-06 -5.56244e-05 -9.6712e-07 -6.08815e-05 -3.01745e-06 1.70923e-05 -1.47107e-07 -2.27152e-06 4.67509e-06 2.7242e-06 -3.34293e-06 2.67349e-07 3.12995e-07 -5.94361e-07 -8.17972e-07 -5.17716e-06 
1474.55 0 -6.77515e-08 -0.0510664 -7.08475e-09 5.03039e-08 0.888412 1.389e-06 6.17099e-06 -0.300525 -1.64221e-05 4.45975e-05 1.36901e-05 -4.2949e-05 3.84372e-07 0.000128214 1.21003e-05 -5.97835e-07 3.22529e-06 -7.09439e-05 -1.02177e-06 -7.48362e-05 -3.11738e-06 2.54805e-05 1.52091e-08 -2.73323e-06 6.24137e-06 3.45844e-06 -3.98666e-06 2.33325e-07 2.45146e-07 -8.09012e-07 -9.40372e-07 -6.32635e-06 
1474.9 0 -1.0507e-07 -0.0551173 -5.51588e-09 2.04287e-08 0.872047 2.08818e-06 6.16567e-06 -0.320829 -2.16929e-05 5.20083e-05 1.83953e-05 -5.53334e-05 5.62468e-07 0.000154772 1.59301e-05 1.21258e-06 4.89538e-06 -8.91866e-05 -1.05686e-06 -9.01561e-05 -3.06017e-06 3.61614e-05 3.01095e-07 -3.20342e-06 8.06522e-06 4.33271e-06 -4.73085e-06 1.73922e-07 1.76416e-07 -1.05715e-06 -1.13507e-06 -7.66077e-06 
1475.25 0 -1.46439e-07 -0.0591515 -5.53977e-09 -1.11948e-09 0.854726 2.99555e-06 5.78553e-06 -0.34055 -2.74542e-05 6.00464e-05 2.4203e-05 -7.0011e-05 7.11367e-07 0.000184622 2.06806e-05 4.21857e-06 7.00443e-06 -0.000110759 -8.85486e-07 -0.000106741 -2.87326e-06 4.87672e-05 5.70489e-07 -3.66213e-06 1.00238e-05 5.35815e-06 -5.54398e-06 1.72716e-07 1.12307e-07 -1.36612e-06 -1.43276e-06 -9.19873e-06 
1475.6 0 -1.88169e-07 -0.0631603 -5.43724e-09 -2.30559e-08 0.836483 4.17559e-06 5.14923e-06 -0.359658 -3.37465e-05 6.88283e-05 3.1267e-05 -8.70882e-05 8.12519e-07 0.000216934 2.6309e-05 8.89548e-06 9.64396e-06 -0.000136008 -2.96824e-07 -0.000124629 -2.55228e-06 6.34363e-05 6.2266e-07 -4.11753e-06 1.19735e-05 6.54069e-06 -6.37077e-06 1.80108e-07 3.21255e-08 -1.72553e-06 -1.78949e-06 -1.08513e-05 
1475.95 0 -2.24177e-07 -0.0671386 1.35076e-08 -8.98075e-08 0.817351 5.66695e-06 4.31161e-06 -0.37812 -4.07764e-05 7.8352e-05 3.95926e-05 -0.000106573 8.79164e-07 0.000250772 3.28176e-05 1.55365e-05 1.29745e-05 -0.000165092 7.50472e-07 -0.000143838 -2.08466e-06 8.08537e-05 2.74405e-07 -4.57901e-06 1.38739e-05 7.86152e-06 -7.22094e-06 1.78927e-07 1.79329e-08 -2.14846e-06 -2.09803e-06 -1.25208e-05 
1476.3 0 -2.34054e-07 -0.0710757 6.55985e-08 -1.8958e-07 0.79737 7.53308e-06 3.24491e-06 -0.395908 -4.88322e-05 8.851e-05 4.9236e-05 -0.000128572 9.32817e-07 0.000286324 4.04002e-05 2.40838e-05 1.7223e-05 -0.000197745 2.33353e-06 -0.000164303 -1.48374e-06 0.00010063 -4.35415e-07 -5.03943e-06 1.57076e-05 9.27384e-06 -8.09317e-06 2.57522e-07 1.32584e-07 -2.63375e-06 -2.28304e-06 -1.42382e-05 
1476.65 0 -1.94695e-07 -0.0749602 1.35685e-07 -2.2114e-07 0.776574 9.88592e-06 1.98326e-06 -0.412995 -5.8223e-05 9.91557e-05 6.0406e-05 -0.000153357 9.74383e-07 0.00032491 4.95143e-05 3.42447e-05 2.25205e-05 -0.000233597 4.74022e-06 -0.000186028 -7.30476e-07 0.000122261 -1.35568e-06 -5.48847e-06 1.74248e-05 1.07591e-05 -8.94928e-06 5.02784e-07 2.84236e-07 -3.12774e-06 -2.37265e-06 -1.60896e-05 
1477 0 -8.6581e-08 -0.0787875 2.08597e-07 -1.56756e-07 0.754997 1.28499e-05 6.13442e-07 -0.429353 -6.92658e-05 0.000110113 7.33707e-05 -0.000181168 9.88599e-07 0.000366866 6.05706e-05 4.58119e-05 2.88604e-05 -0.000272498 8.3652e-06 -0.000208877 1.81636e-07 0.000146551 -2.46127e-06 -5.91448e-06 1.90676e-05 1.23359e-05 -9.7767e-06 8.96727e-07 3.79432e-07 -3.62503e-06 -2.45653e-06 -1.80777e-05 
1477.35 0 9.56639e-08 -0.0825512 2.83362e-07 -1.55856e-07 0.732682 1.65639e-05 -7.33334e-07 -0.444958 -8.22573e-05 0.000121323 8.83185e-05 -0.000212134 9.36223e-07 0.000410761 7.34601e-05 5.88035e-05 3.62616e-05 -0.000314591 1.35062e-05 -0.000232609 1.24849e-06 0.000174088 -3.81248e-06 -6.30988e-06 2.07602e-05 1.40244e-05 -1.05544e-05 1.37724e-06 3.83441e-07 -4.20578e-06 -2.59617e-06 -2.01905e-05 
1477.7 0 3.41008e-07 -0.08624 3.55003e-07 -2.98594e-07 0.709671 2.11248e-05 -1.87728e-06 -0.459786 -9.74098e-05 0.000132981 0.000105292 -0.000246367 7.61e-07 0.000455808 8.76729e-05 7.3368e-05 4.49224e-05 -0.000360246 2.03516e-05 -0.00025712 2.59589e-06 0.00020417 -5.37488e-06 -6.68268e-06 2.25036e-05 1.58204e-05 -1.12864e-05 1.90168e-06 3.7988e-07 -4.91137e-06 -2.76157e-06 -2.25023e-05 
1478.05 0 6.79468e-07 -0.0898453 4.22205e-07 -4.67404e-07 0.686004 2.65236e-05 -2.60325e-06 -0.473817 -0.000114981 0.000145266 0.00012406 -0.00028386 4.21208e-07 0.000502935 0.000103046 8.95679e-05 5.50598e-05 -0.000409724 2.89454e-05 -0.000282543 4.37424e-06 0.000236321 -7.0388e-06 -7.06788e-06 2.4193e-05 1.76934e-05 -1.20093e-05 2.40788e-06 4.81938e-07 -5.60452e-06 -2.84322e-06 -2.49894e-05 
1478.4 0 1.21738e-06 -0.0933605 4.9996e-07 -6.20805e-07 0.661721 3.26981e-05 -2.55237e-06 -0.487028 -0.000135205 0.000157965 0.000144227 -0.000324448 -9.99846e-08 0.00055265 0.000119867 0.000107356 6.66026e-05 -0.000463147 3.92343e-05 -0.000309162 6.79715e-06 0.000270918 -8.84462e-06 -7.49671e-06 2.57402e-05 1.96144e-05 -1.27745e-05 2.90149e-06 6.7235e-07 -6.14873e-06 -2.79824e-06 -2.7535e-05 
1478.75 0 2.06205e-06 -0.0967776 6.18154e-07 -8.3149e-07 0.636863 3.95685e-05 -1.45885e-06 -0.499402 -0.000158233 0.000170625 0.000165467 -0.000368153 -8.38366e-07 0.000603622 0.000138053 0.000126748 7.9313e-05 -0.000520467 5.11941e-05 -0.000337241 1.01131e-05 0.000308182 -1.09589e-05 -7.96645e-06 2.69577e-05 2.15483e-05 -1.35475e-05 3.45147e-06 8.35147e-07 -6.56153e-06 -2.66752e-06 -3.00305e-05 
1479.1 0 3.22865e-06 -0.10009 7.90536e-07 -1.14278e-06 0.611474 4.70381e-05 7.13708e-07 -0.51092 -0.000184309 0.000182964 0.000187494 -0.000415256 -1.82989e-06 0.000653294 0.000157083 0.000147634 9.30882e-05 -0.00058116 6.47453e-05 -0.000366877 1.40926e-05 0.000348128 -1.3373e-05 -8.42581e-06 2.75848e-05 2.34474e-05 -1.42634e-05 4.09559e-06 9.06974e-07 -6.88787e-06 -2.39359e-06 -3.23116e-05 
1479.45 0 4.63718e-06 -0.103291 1.01487e-06 -1.56162e-06 0.585599 5.49544e-05 4.3906e-06 -0.52157 -0.000213731 0.00019487 0.000209912 -0.000465904 -3.01493e-06 0.000699565 0.000176451 0.000169515 0.00010806 -0.000644447 7.97314e-05 -0.000397735 1.80844e-05 0.000390756 -1.58949e-05 -8.79654e-06 2.75655e-05 2.53185e-05 -1.49639e-05 4.87473e-06 8.38694e-07 -7.1511e-06 -1.86055e-06 -3.43279e-05 
1479.8 0 6.26273e-06 -0.106372 1.28881e-06 -2.08065e-06 0.559282 6.30638e-05 1.0427e-05 -0.531338 -0.000246813 0.000206099 0.000232174 -0.000520022 -4.37355e-06 0.000741914 0.000195837 0.000191735 0.000124483 -0.00071011 9.60376e-05 -0.000429201 2.19064e-05 0.000435883 -1.83323e-05 -9.03479e-06 2.70438e-05 2.7223e-05 -1.55563e-05 5.78903e-06 6.30583e-07 -7.38049e-06 -1.03959e-06 -3.61153e-05 
1480.15 0 8.21279e-06 -0.109329 1.57903e-06 -2.69731e-06 0.532569 7.12659e-05 1.93714e-05 -0.540213 -0.000284007 0.00021613 0.00025386 -0.000577618 -6.00296e-06 0.000780055 0.000215297 0.000213652 0.000142521 -0.000778458 0.000113469 -0.000460878 2.59177e-05 0.000483463 -2.05782e-05 -9.11799e-06 2.59902e-05 2.91669e-05 -1.59933e-05 6.71835e-06 4.61736e-07 -7.56192e-06 9.44846e-08 -3.75027e-05 
1480.5 0 1.05273e-05 -0.112154 1.84823e-06 -3.50744e-06 0.505505 7.96537e-05 3.13801e-05 -0.548185 -0.000325595 0.000224533 0.000275015 -0.000638956 -7.97982e-06 0.00081223 0.000234932 0.000234612 0.000161985 -0.00084951 0.000131756 -0.000492305 3.03221e-05 0.000533499 -2.269e-05 -9.02147e-06 2.44468e-05 3.10773e-05 -1.63821e-05 7.68053e-06 3.79423e-07 -7.56395e-06 1.48337e-06 -3.83068e-05 
1480.85 0 1.31788e-05 -0.114839 2.1147e-06 -4.6709e-06 0.478136 8.81509e-05 4.67207e-05 -0.555247 -0.000371623 0.00023149 0.000295506 -0.000704371 -1.0345e-05 0.000837008 0.000254471 0.000254485 0.00018225 -0.000922551 0.000150946 -0.000522857 3.51077e-05 0.000585343 -2.4713e-05 -8.7253e-06 2.28965e-05 3.28873e-05 -1.66021e-05 8.75623e-06 2.06548e-07 -7.36578e-06 2.95712e-06 -3.8748e-05 
1481.2 0 1.61465e-05 -0.117377 2.40896e-06 -6.09493e-06 0.450499 9.63806e-05 6.59425e-05 -0.561391 -0.000422481 0.000237444 0.000314658 -0.00077407 -1.31957e-05 0.000856266 0.000273952 0.000273615 0.000202731 -0.000996533 0.000171053 -0.000552247 4.02202e-05 0.000638324 -2.67703e-05 -8.18367e-06 2.1537e-05 3.454e-05 -1.64957e-05 9.79515e-06 -1.11901e-07 -7.17918e-06 4.51235e-06 -3.93404e-05 
1481.55 0 1.94023e-05 -0.119765 2.74184e-06 -7.41981e-06 0.422638 0.000103882 8.96119e-05 -0.566611 -0.000478865 0.000242513 0.000332237 -0.000848094 -1.66699e-05 0.000873937 0.000294192 0.000291691 0.000223087 -0.00107087 0.000191763 -0.00058044 4.54151e-05 0.000692846 -2.91859e-05 -7.29136e-06 2.00591e-05 3.59514e-05 -1.63329e-05 1.0855e-05 -4.21118e-07 -7.1122e-06 6.27084e-06 -4.02852e-05 
1481.9 0 2.28218e-05 -0.122 3.10362e-06 -8.43202e-06 0.3946 0.000110267 0.000118074 -0.570904 -0.000541509 0.000246531 0.000348702 -0.000926177 -2.09287e-05 0.000892242 0.000316123 0.0003079 0.000243161 -0.00114566 0.000213035 -0.000607312 5.02942e-05 0.000749792 -3.22369e-05 -5.99389e-06 1.83715e-05 3.70498e-05 -1.63323e-05 1.22981e-05 -7.81207e-07 -7.24954e-06 8.1858e-06 -4.12719e-05 
1482.25 0 2.62194e-05 -0.124074 3.44956e-06 -9.38963e-06 0.36643 0.000115193 0.000151054 -0.57427 -0.000610756 0.000249331 0.000364136 -0.00100747 -2.60588e-05 0.000911299 0.000340363 0.000322119 0.000263387 -0.00122124 0.000235279 -0.000633339 5.45534e-05 0.000809048 -3.59938e-05 -4.43125e-06 1.66095e-05 3.78122e-05 -1.62463e-05 1.42703e-05 -1.37344e-06 -7.78873e-06 1.02095e-05 -4.20561e-05 
1482.6 0 2.93937e-05 -0.125984 3.75169e-06 -1.05866e-05 0.338173 0.000118501 0.000187697 -0.576712 -0.000686363 0.000250769 0.000378238 -0.00109072 -3.20177e-05 0.000930828 0.000367188 0.000334994 0.000284503 -0.00129753 0.000258766 -0.000659308 5.81358e-05 0.000869286 -4.02489e-05 -2.78028e-06 1.4665e-05 3.82649e-05 -1.59826e-05 1.64909e-05 -2.17369e-06 -8.63382e-06 1.2358e-05 -4.27339e-05 
1482.95 0 3.21848e-05 -0.127724 3.99977e-06 -1.18002e-05 0.309869 0.000120218 0.000226844 -0.578229 -0.000768172 0.000250808 0.000390973 -0.00117534 -3.87928e-05 0.000948919 0.000395657 0.000347247 0.000306389 -0.00137396 0.000283091 -0.00068522 6.11189e-05 0.000929726 -4.44488e-05 -1.02367e-06 1.25445e-05 3.84876e-05 -1.56266e-05 1.86373e-05 -3.05634e-06 -9.39403e-06 1.45536e-05 -4.33227e-05 
1483.3 0 3.46594e-05 -0.12929 4.215e-06 -1.28745e-05 0.281558 0.000120602 0.000267329 -0.578824 -0.000856261 0.00024953 0.000402358 -0.00126185 -4.63782e-05 0.00096132 0.000423439 0.000358918 0.000328036 -0.00144977 0.000307919 -0.000710734 6.3658e-05 0.00099124 -4.80335e-05 9.5695e-07 1.04585e-05 3.84592e-05 -1.49549e-05 2.08156e-05 -3.90964e-06 -1.00085e-05 1.68298e-05 -4.36425e-05 
1483.65 0 3.6919e-05 -0.13068 4.48955e-06 -1.42356e-05 0.253283 0.000120026 0.000308253 -0.578501 -0.000950319 0.000246672 0.000412653 -0.00135091 -5.46603e-05 0.000965232 0.000448545 0.000369127 0.000348788 -0.0015243 0.000333978 -0.000735965 6.60141e-05 0.00105489 -5.07958e-05 3.06547e-06 8.42041e-06 3.81002e-05 -1.36181e-05 2.31466e-05 -4.77311e-06 -1.07712e-05 1.95284e-05 -4.37623e-05 
1484 0 3.89382e-05 -0.131894 4.84276e-06 -1.61791e-05 0.22509 0.00011851 0.000348972 -0.577266 -0.00104968 0.000241509 0.000422583 -0.00144256 -6.36117e-05 0.000961332 0.000470384 0.000376878 0.000368588 -0.00159701 0.000362194 -0.000761112 6.8425e-05 0.00112085 -5.2912e-05 5.09915e-06 6.6122e-06 3.73043e-05 -1.17421e-05 2.5379e-05 -5.5583e-06 -1.17241e-05 2.27648e-05 -4.38839e-05 
1484.35 0 4.08365e-05 -0.132928 5.1513e-06 -1.85771e-05 0.197025 0.000115793 0.000389197 -0.575129 -0.00115361 0.000233198 0.0004323 -0.00153645 -7.34978e-05 0.000950807 0.000489009 0.000381697 0.00038722 -0.00166715 0.000392843 -0.000786102 7.10463e-05 0.00118916 -5.45687e-05 7.02151e-06 5.38174e-06 3.59576e-05 -9.58637e-06 2.7489e-05 -6.17545e-06 -1.27726e-05 2.63576e-05 -4.39063e-05 
1484.7 0 4.26963e-05 -0.13378 5.32928e-06 -2.13617e-05 0.169134 0.000111793 0.000428703 -0.572103 -0.00126164 0.000221303 0.000441366 -0.00163207 -8.46875e-05 0.000933429 0.000504308 0.000383201 0.000404372 -0.00173431 0.000426247 -0.000811244 7.37916e-05 0.0012592 -5.55213e-05 8.8793e-06 4.49217e-06 3.40553e-05 -7.13037e-06 2.98119e-05 -6.8228e-06 -1.40836e-05 3.03542e-05 -4.35015e-05 
1485.05 0 4.41275e-05 -0.134448 5.44115e-06 -2.46218e-05 0.141458 0.000106397 0.000466955 -0.568202 -0.00137368 0.000205759 0.000449829 -0.0017284 -9.72552e-05 0.000908538 0.000516286 0.000381141 0.000420027 -0.00179853 0.000462975 -0.000837083 7.6187e-05 0.00132965 -5.54711e-05 1.07349e-05 3.38698e-06 3.16485e-05 -4.26581e-06 3.24308e-05 -7.63645e-06 -1.57739e-05 3.50078e-05 -4.22955e-05 
1485.4 0 4.46961e-05 -0.13493 5.54232e-06 -2.84594e-05 0.114036 9.92411e-05 0.000503442 -0.563438 -0.00148946 0.000186711 0.000457825 -0.00182424 -0.000110883 0.000875925 0.000525708 0.000376325 0.000434278 -0.00186 0.000503129 -0.000863774 7.78634e-05 0.00140022 -5.46507e-05 1.26426e-05 1.70328e-06 2.88577e-05 -7.81152e-07 3.49531e-05 -8.56185e-06 -1.75597e-05 4.02947e-05 -4.00817e-05 
1485.75 0 4.43881e-05 -0.135225 5.56556e-06 -3.29657e-05 0.0869073 9.0258e-05 0.000537892 -0.557827 -0.00160821 0.000164723 0.000464765 -0.00191871 -0.000124996 0.000835797 0.000533809 0.000370488 0.000446886 -0.00191871 0.000545974 -0.000890843 7.89647e-05 0.00147165 -5.36297e-05 1.46867e-05 -8.50347e-07 2.57033e-05 3.31559e-06 3.69606e-05 -9.53057e-06 -1.89053e-05 4.60831e-05 -3.71347e-05 
1486.1 0 4.3476e-05 -0.135335 5.50606e-06 -3.82109e-05 0.0601137 7.98975e-05 0.00056978 -0.551386 -0.00172896 0.000140435 0.000469559 -0.0020111 -0.000138752 0.000790426 0.000541853 0.000364219 0.000457252 -0.00197412 0.000590718 -0.000917016 7.98348e-05 0.00154377 -5.27713e-05 1.69605e-05 -4.40644e-06 2.19741e-05 7.76977e-06 3.85806e-05 -1.05072e-05 -1.94758e-05 5.24199e-05 -3.43455e-05 
1486.45 0 4.22581e-05 -0.135257 5.57874e-06 -4.37495e-05 0.033693 6.88436e-05 0.000598538 -0.544132 -0.00185125 0.000114104 0.000471243 -0.00210043 -0.000151454 0.000745448 0.0005517 0.000356493 0.000465086 -0.00202555 0.000637406 -0.000941444 8.0716e-05 0.00161547 -5.1984e-05 1.94961e-05 -8.78854e-06 1.75479e-05 1.26376e-05 4.03713e-05 -1.15389e-05 -1.94312e-05 5.91845e-05 -3.27445e-05 
1486.8 0 4.07545e-05 -0.134991 5.90528e-06 -4.85921e-05 0.00767864 5.75187e-05 0.000624142 -0.536085 -0.00197567 8.5899e-05 0.000469351 -0.00218553 -0.000163162 0.00070613 0.000565334 0.000346283 0.000470747 -0.00207249 0.000686457 -0.000964146 8.16112e-05 0.00168611 -5.10389e-05 2.23349e-05 -1.36718e-05 1.2552e-05 1.79847e-05 4.26755e-05 -1.24449e-05 -1.89406e-05 6.60654e-05 -3.2533e-05 
1487.15 0 3.88118e-05 -0.134537 6.30344e-06 -5.20541e-05 -0.0178999 4.58668e-05 0.000646491 -0.527265 -0.00210269 5.61707e-05 0.000463493 -0.00226583 -0.000174352 0.000672065 0.000583165 0.000333302 0.000474496 -0.00211443 0.000737706 -0.000984676 8.22878e-05 0.00175524 -5.01123e-05 2.5491e-05 -1.87132e-05 7.24903e-06 2.36607e-05 4.55335e-05 -1.28368e-05 -1.78272e-05 7.30019e-05 -3.24145e-05 
1487.5 0 3.63431e-05 -0.133895 6.67763e-06 -5.43244e-05 -0.0430138 3.38658e-05 0.000664548 -0.517694 -0.00223182 2.4871e-05 0.000452955 -0.00234245 -0.000185316 0.000636527 0.000603919 0.000317273 0.000476206 -0.0021513 0.000790525 -0.00100206 8.24845e-05 0.00182299 -4.94126e-05 2.89592e-05 -2.37804e-05 1.84569e-06 2.94792e-05 4.91218e-05 -1.27269e-05 -1.61904e-05 8.0235e-05 -3.0784e-05 
1487.85 0 3.33858e-05 -0.133069 7.03245e-06 -5.63722e-05 -0.0676321 2.19955e-05 0.000676986 -0.507392 -0.00236253 -8.75504e-06 0.000437445 -0.00241726 -0.000196116 0.000593478 0.000625786 0.000297644 0.000476 -0.00218399 0.000844503 -0.00101548 8.17968e-05 0.00189094 -4.87388e-05 3.27934e-05 -2.88376e-05 -3.7005e-06 3.51743e-05 5.35436e-05 -1.24496e-05 -1.45032e-05 8.78485e-05 -2.80009e-05 
1488.2 0 2.99681e-05 -0.132061 7.22e-06 -5.90408e-05 -0.0917216 1.09468e-05 0.000683691 -0.496383 -0.00249445 -4.53186e-05 0.000417497 -0.00249078 -0.000206788 0.000544706 0.00064781 0.000274313 0.000474382 -0.00221391 0.00089961 -0.00102482 7.98963e-05 0.0019601 -4.78949e-05 3.69244e-05 -3.37081e-05 -9.45539e-06 4.08356e-05 5.84414e-05 -1.22741e-05 -1.31121e-05 9.559e-05 -2.59372e-05 
1488.55 0 2.60751e-05 -0.130872 7.09944e-06 -6.22399e-05 -0.115251 1.00552e-06 0.000685262 -0.484693 -0.00262657 -8.44448e-05 0.000393833 -0.00256182 -0.000217384 0.000497207 0.000671026 0.000247876 0.000471864 -0.00224219 0.000955745 -0.00103068 7.72593e-05 0.00202954 -4.69454e-05 4.12e-05 -3.83892e-05 -1.54596e-05 4.6761e-05 6.32226e-05 -1.22657e-05 -1.22556e-05 0.000103324 -2.52821e-05 
1488.9 0 2.18507e-05 -0.129507 6.84524e-06 -6.50038e-05 -0.138188 -7.99502e-06 0.00068147 -0.472346 -0.0027569 -0.000124937 0.000366993 -0.00262885 -0.000227939 0.000455182 0.00069802 0.000218768 0.000468924 -0.00226906 0.00101252 -0.00103319 7.4369e-05 0.00209897 -4.60539e-05 4.56687e-05 -4.3113e-05 -2.1783e-05 5.31108e-05 6.77408e-05 -1.2364e-05 -1.20378e-05 0.000111342 -2.50106e-05 
1489.25 0 1.77062e-05 -0.12797 6.71893e-06 -6.64816e-05 -0.160502 -1.60502e-05 0.00067259 -0.459372 -0.00288338 -0.000165071 0.000337263 -0.00269158 -0.000238576 0.000417416 0.000730201 0.000186873 0.000465506 -0.00229379 0.00107009 -0.00103216 7.07952e-05 0.00216987 -4.50102e-05 5.05045e-05 -4.80688e-05 -2.85219e-05 6.01075e-05 7.23469e-05 -1.24986e-05 -1.20322e-05 0.000119714 -2.44113e-05 
1489.6 0 1.39945e-05 -0.126266 6.7756e-06 -6.68779e-05 -0.182161 -2.29756e-05 0.000660644 -0.445799 -0.00300509 -0.000203774 0.000304627 -0.00275059 -0.000249459 0.000381582 0.000766436 0.000151902 0.000460434 -0.00231502 0.00112917 -0.00102802 6.63721e-05 0.00224314 -4.33092e-05 5.58446e-05 -5.32246e-05 -3.582e-05 6.76943e-05 7.69392e-05 -1.27692e-05 -1.1789e-05 0.000128277 -2.3611e-05 
1489.95 0 1.08862e-05 -0.124397 6.9412e-06 -6.68671e-05 -0.203135 -2.92504e-05 0.000647247 -0.431662 -0.00312211 -0.000241971 0.000268939 -0.00280595 -0.000260645 0.000348348 0.000805589 0.00011303 0.000452321 -0.00233105 0.00118935 -0.00102134 6.19923e-05 0.00231733 -4.11422e-05 6.15799e-05 -5.82954e-05 -4.38398e-05 7.53869e-05 8.13136e-05 -1.34498e-05 -1.12532e-05 0.000137067 -2.30177e-05 
1490.3 0 8.77033e-06 -0.122366 7.28493e-06 -6.63133e-05 -0.223401 -3.59895e-05 0.000632659 -0.416992 -0.00323402 -0.000281241 0.000229574 -0.00285652 -0.000272536 0.000320848 0.000848892 6.88768e-05 0.000440421 -0.00234051 0.00124976 -0.00101216 5.85132e-05 0.00239002 -3.91068e-05 6.73043e-05 -6.31482e-05 -5.26246e-05 8.28679e-05 8.61275e-05 -1.4855e-05 -1.03774e-05 0.000146241 -2.27316e-05 
1490.65 0 7.87087e-06 -0.12018 7.7301e-06 -6.44098e-05 -0.242941 -4.44556e-05 0.000617039 -0.401817 -0.00334019 -0.000321453 0.00018583 -0.00290145 -0.000286337 0.000299812 0.000899255 1.84188e-05 0.000424292 -0.00234329 0.00131075 -0.00100044 5.58668e-05 0.00246037 -3.71339e-05 7.29776e-05 -6.82983e-05 -6.19671e-05 9.00149e-05 9.17886e-05 -1.70155e-05 -9.03944e-06 0.000155783 -2.20897e-05 
1491 0 7.9621e-06 -0.117841 7.93972e-06 -6.11877e-05 -0.261735 -5.57674e-05 0.00060096 -0.38617 -0.00344111 -0.000360785 0.000137753 -0.00294112 -0.000303139 0.000281414 0.000957702 -3.8628e-05 0.00040349 -0.00233994 0.00137212 -0.000985886 5.3457e-05 0.00252927 -3.50323e-05 7.90427e-05 -7.41542e-05 -7.17844e-05 9.66181e-05 9.74794e-05 -1.92438e-05 -7.17967e-06 0.00016559 -2.0656e-05 
1491.35 0 8.51614e-06 -0.115354 7.80762e-06 -5.75483e-05 -0.279767 -7.07169e-05 0.000585254 -0.370083 -0.00353736 -0.000397455 8.52692e-05 -0.0029756 -0.000323133 0.000261636 0.00102191 -0.000101894 0.000377796 -0.00233022 0.00143173 -0.000968118 5.09339e-05 0.0025968 -3.3069e-05 8.571e-05 -8.05834e-05 -8.22735e-05 0.000103 0.000102566 -2.08419e-05 -4.50515e-06 0.000175597 -1.88018e-05 
1491.7 0 8.86324e-06 -0.112722 7.52448e-06 -5.40546e-05 -0.297026 -8.99919e-05 0.000570022 -0.353588 -0.00362809 -0.000431438 2.79865e-05 -0.00300346 -0.000346033 0.000239521 0.00108854 -0.000170072 0.000346857 -0.00231315 0.00148789 -0.000947393 4.82703e-05 0.00266184 -3.1202e-05 9.28086e-05 -8.71692e-05 -9.35825e-05 0.000109783 0.000107592 -2.18385e-05 -8.33324e-07 0.000185803 -1.71128e-05 
1492.05 0 8.7784e-06 -0.10995 7.18516e-06 -5.08027e-05 -0.313499 -0.000114104 0.000554268 -0.336714 -0.00371228 -0.000463673 -3.43899e-05 -0.00302272 -0.00037175 0.000216515 0.00115593 -0.000241377 0.000310675 -0.00228825 0.00154155 -0.000924002 4.54362e-05 0.00272494 -2.82649e-05 0.00010012 -9.35114e-05 -0.00010554 0.000116889 0.000113397 -2.28569e-05 3.22437e-06 0.000196129 -1.56186e-05 
1492.4 0 8.61273e-06 -0.107047 6.59276e-06 -4.74226e-05 -0.329171 -0.00014248 0.00053714 -0.319491 -0.003791 -0.000494115 -0.000102092 -0.00303253 -0.000400294 0.000194666 0.001225 -0.0003139 0.000270215 -0.00225588 0.00159476 -0.00089717 4.21152e-05 0.00278791 -2.33221e-05 0.000107608 -9.97236e-05 -0.000117668 0.000124244 0.000119684 -2.44565e-05 7.14442e-06 0.000206381 -1.42649e-05 
1492.75 0 8.31556e-06 -0.104018 5.55764e-06 -4.33441e-05 -0.344026 -0.000174043 0.000518663 -0.301953 -0.00386573 -0.000521932 -0.000175029 -0.00303291 -0.000431106 0.00017517 0.00129665 -0.000386091 0.000226278 -0.00221626 0.00164776 -0.000866068 3.81404e-05 0.00285086 -1.7181e-05 0.000115319 -0.000106559 -0.000129682 0.00013219 0.000125522 -2.64065e-05 1.1014e-05 0.000216474 -1.36855e-05 
1493.1 0 7.5617e-06 -0.100868 4.23992e-06 -3.85692e-05 -0.358053 -0.000208624 0.000498514 -0.284132 -0.00393637 -0.000546706 -0.000252515 -0.00302368 -0.000463229 0.000158949 0.00136933 -0.000457479 0.0001794 -0.00216905 0.00169927 -0.000830596 3.38586e-05 0.00291244 -1.08304e-05 0.00012371 -0.000114638 -0.00014151 0.000140791 0.0001309 -2.84913e-05 1.49626e-05 0.00022633 -1.43157e-05 
1493.45 0 6.2202e-06 -0.0976017 2.79712e-06 -3.32006e-05 -0.371247 -0.000246156 0.00047586 -0.266061 -0.004002 -0.000569287 -0.000334061 -0.00300517 -0.00049594 0.000147214 0.00144118 -0.000527968 0.000130423 -0.00211471 0.0017487 -0.000790916 2.95906e-05 0.00297184 -4.50793e-06 0.000133482 -0.000123563 -0.000152959 0.000149902 0.000136562 -3.11725e-05 1.91084e-05 0.000235897 -1.54827e-05 
1493.8 0 4.0832e-06 -0.0942262 1.13038e-06 -2.68182e-05 -0.383603 -0.000286697 0.000450199 -0.247774 -0.00406183 -0.000590773 -0.000419738 -0.0029787 -0.000528808 0.000139179 0.00151208 -0.000597198 7.97106e-05 -0.00205471 0.00179691 -0.00074727 2.55938e-05 0.00302908 1.78923e-06 0.000144737 -0.000132514 -0.00016419 0.000159584 0.000142837 -3.47743e-05 2.3748e-05 0.000245315 -1.6007e-05 
1494.15 0 1.45754e-06 -0.0907487 -9.92825e-07 -1.97241e-05 -0.395118 -0.000330362 0.000420882 -0.229305 -0.00411573 -0.000610975 -0.000508851 -0.00294524 -0.000561648 0.00013161 0.00158198 -0.000664776 2.67543e-05 -0.00198953 0.00184468 -0.000700292 2.19214e-05 0.00308462 8.2197e-06 0.000156998 -0.000141193 -0.000175719 0.000169833 0.000149423 -3.88891e-05 2.90281e-05 0.00025459 -1.55001e-05 
1494.5 0 -1.31388e-06 -0.0871769 -3.79283e-06 -1.33989e-05 -0.405788 -0.000376229 0.000386829 -0.21069 -0.00416393 -0.000628965 -0.000599281 -0.0029049 -0.000594238 0.000122754 0.00164985 -0.000730749 -2.90044e-05 -0.00191823 0.00189179 -0.00065008 1.80728e-05 0.00313873 1.50204e-05 0.000170091 -0.000149482 -0.000187788 0.000180069 0.000155991 -4.29308e-05 3.46123e-05 0.000263295 -1.46672e-05 
1494.85 0 -4.9433e-06 -0.0835178 -7.17471e-06 -8.6842e-06 -0.415611 -0.000423432 0.000346804 -0.191965 -0.00420604 -0.000645102 -0.000688737 -0.00285742 -0.000626165 0.00011362 0.00171479 -0.000795337 -8.7386e-05 -0.0018406 0.00193728 -0.000595906 1.35925e-05 0.00319074 2.22584e-05 0.000183731 -0.000157023 -0.000200253 0.000190229 0.000162039 -4.66923e-05 4.00584e-05 0.000270889 -1.41623e-05 
1495.2 0 -1.01017e-05 -0.0797769 -1.0491e-05 -5.17036e-06 -0.424589 -0.000472122 0.00029952 -0.173165 -0.0042412 -0.000660523 -0.000775715 -0.00280281 -0.000657311 0.000104823 0.00177659 -0.000858403 -0.00014803 -0.00175781 0.0019796 -0.000538512 8.39432e-06 0.00323961 2.99204e-05 0.000196974 -0.000163473 -0.000212599 0.000200959 0.00016698 -5.03474e-05 4.48875e-05 0.000277495 -1.39115e-05 
1495.55 0 -1.64644e-05 -0.07596 -1.34775e-05 -2.36632e-06 -0.432724 -0.000521759 0.000244781 -0.15432 -0.0042685 -0.000674558 -0.000858762 -0.00274196 -0.00068814 9.52492e-05 0.00183459 -0.000919585 -0.000210236 -0.00167177 0.00201705 -0.000479487 2.5708e-06 0.00328412 3.78564e-05 0.000209342 -0.000168829 -0.000224087 0.000211903 0.000170678 -5.41094e-05 4.83145e-05 0.000283313 -1.3488e-05 
1495.9 0 -2.34722e-05 -0.0720724 -1.65726e-05 -2.53385e-07 -0.440024 -0.000571237 0.00018345 -0.13546 -0.00428641 -0.000685289 -0.000935969 -0.00267579 -0.000718995 8.33012e-05 0.00188772 -0.000978065 -0.000272731 -0.0015845 0.00204865 -0.000418107 -3.33423e-06 0.00332224 4.58385e-05 0.000221553 -0.000173253 -0.00023442 0.00022207 0.000173386 -5.77108e-05 5.02162e-05 0.000288258 -1.25217e-05 
1496.25 0 -3.01144e-05 -0.068118 -1.99688e-05 1.06803e-06 -0.4465 -0.000619529 0.000116045 -0.116611 -0.00429337 -0.00069257 -0.00100619 -0.00260486 -0.000749898 6.79931e-05 0.0019357 -0.00103323 -0.000335382 -0.001497 0.00207429 -0.000352439 -8.78527e-06 0.00335211 5.39778e-05 0.00023432 -0.000176774 -0.000243723 0.000231786 0.000175064 -6.08531e-05 5.12725e-05 0.000292448 -1.08292e-05 
1496.6 0 -3.56182e-05 -0.0641022 -2.3641e-05 1.56342e-06 -0.452163 -0.000665209 4.38597e-05 -0.0977941 -0.00428882 -0.000697561 -0.0010694 -0.00253 -0.000780865 4.86997e-05 0.00197876 -0.0010848 -0.000398846 -0.00140923 0.00209408 -0.000282699 -1.3785e-05 0.00337394 6.27712e-05 0.000247426 -0.000179446 -0.000252125 0.000241885 0.000175845 -6.35765e-05 5.17412e-05 0.00029592 -8.42827e-06 
1496.95 0 -4.06161e-05 -0.0600323 -2.75336e-05 9.17345e-07 -0.457023 -0.000708275 -3.12106e-05 -0.0790339 -0.00427363 -0.000700929 -0.00112544 -0.00245218 -0.00081167 2.54692e-05 0.00201596 -0.00113255 -0.000462735 -0.00132123 0.00210905 -0.000210315 -1.8326e-05 0.00339005 7.29137e-05 0.000260336 -0.000181362 -0.000259744 0.00025227 0.000176355 -6.6329e-05 5.17575e-05 0.000298797 -5.47829e-06 
1497.3 0 -4.57159e-05 -0.0559148 -3.16257e-05 -1.1718e-06 -0.461081 -0.00075068 -0.000108717 -0.0603575 -0.00424954 -0.000702631 -0.00117383 -0.00237245 -0.000841946 -5.87847e-07 0.00204574 -0.00117726 -0.000526129 -0.00123406 0.00212127 -0.000136058 -2.26326e-05 0.00340223 8.46383e-05 0.000272525 -0.000182769 -0.000266543 0.000263036 0.000176777 -6.99402e-05 5.16841e-05 0.000301354 -1.97592e-06 
1497.65 0 -5.0544e-05 -0.0517552 -3.62909e-05 -4.72203e-06 -0.464348 -0.000793858 -0.000188952 -0.0417945 -0.00421763 -0.000701894 -0.00121433 -0.00229177 -0.000871995 -2.84287e-05 0.00206872 -0.00121986 -0.000588764 -0.00114924 0.0021321 -6.03821e-05 -2.72976e-05 0.00341007 9.7418e-05 0.000283682 -0.000183769 -0.00027245 0.000274463 0.000176942 -7.48101e-05 5.14865e-05 0.000303399 2.05378e-06 
1498 0 -5.45724e-05 -0.047561 -4.17363e-05 -9.49034e-06 -0.466835 -0.00083753 -0.000271546 -0.0233708 -0.00417822 -0.000697912 -0.00124708 -0.00221003 -0.000902805 -5.80755e-05 0.002087 -0.00126028 -0.000650856 -0.00106738 0.00214201 1.65924e-05 -3.27377e-05 0.00341239 0.0001106 0.000294132 -0.000183909 -0.000277524 0.000286202 0.000177253 -8.07343e-05 5.10744e-05 0.000304766 6.2681e-06 
1498.35 0 -5.8034e-05 -0.0433401 -4.78233e-05 -1.53153e-05 -0.468554 -0.000880151 -0.000354949 -0.00510921 -0.00413204 -0.000690732 -0.00127237 -0.00212697 -0.000935026 -8.9917e-05 0.00210114 -0.00129887 -0.000712285 -0.000988687 0.00215148 9.48946e-05 -3.90264e-05 0.00340925 0.000123901 0.000304575 -0.000182887 -0.00028162 0.000298118 0.000177966 -8.76086e-05 5.06365e-05 0.000305931 1.03846e-05 
1498.7 0 -6.22522e-05 -0.0390981 -5.4429e-05 -2.25617e-05 -0.469514 -0.00092077 -0.000437595 0.0129664 -0.00408004 -0.000680813 -0.00129031 -0.00204366 -0.000968346 -0.000122494 0.00211028 -0.00133687 -0.000771854 -0.000913673 0.00215991 0.000173932 -4.54414e-05 0.00340198 0.000136998 0.000315196 -0.000180912 -0.000284575 0.000310465 0.000178732 -9.51177e-05 4.97799e-05 0.00030735 1.39856e-05 
1499.05 0 -6.81149e-05 -0.0348391 -6.12043e-05 -3.11949e-05 -0.469727 -0.000959538 -0.000519757 0.03083 -0.00402254 -0.00066836 -0.00130014 -0.00196078 -0.00100242 -0.000151669 0.0021142 -0.00137399 -0.000827925 -0.000842284 0.00216575 0.000252732 -5.09327e-05 0.00339047 0.000149638 0.000325645 -0.000178318 -0.000286433 0.000323259 0.000179896 -0.00010247 4.79237e-05 0.00030895 1.66962e-05 
1499.4 0 -7.53267e-05 -0.0305678 -6.76962e-05 -3.97155e-05 -0.469213 -0.000995795 -0.000602855 0.0484576 -0.00395996 -0.000653982 -0.0013003 -0.00187722 -0.00103763 -0.000175277 0.00211429 -0.00140826 -0.000880556 -0.00077434 0.00216899 0.000330134 -5.50821e-05 0.00337239 0.000162218 0.000335527 -0.000175468 -0.00028718 0.00033638 0.000182529 -0.000109289 4.53303e-05 0.000310711 1.90289e-05 
1499.75 0 -8.33813e-05 -0.0262911 -7.39393e-05 -4.69713e-05 -0.467988 -0.00102785 -0.000687512 0.0658307 -0.00389346 -0.000638953 -0.00128972 -0.001792 -0.00107419 -0.000196435 0.00211117 -0.00143754 -0.000931307 -0.000710621 0.00217097 0.000404863 -5.82674e-05 0.00334688 0.000174994 0.000344459 -0.000172545 -0.000286766 0.000349532 0.000186757 -0.000115881 4.23371e-05 0.000312643 2.14436e-05 
1500.1 0 -9.21837e-05 -0.0220156 -8.02504e-05 -5.34944e-05 -0.466066 -0.00105463 -0.000773796 0.0829328 -0.0038241 -0.000624279 -0.00126892 -0.00170667 -0.0011111 -0.000219109 0.00210379 -0.00146033 -0.000980921 -0.000652095 0.00217176 0.000476027 -6.07763e-05 0.00331631 0.000187728 0.0003524 -0.000169395 -0.000285213 0.00036289 0.000192135 -0.000122508 3.91351e-05 0.000314563 2.38608e-05 
1500.45 0 -0.000101371 -0.0177454 -8.66944e-05 -6.01581e-05 -0.463457 -0.00107611 -0.000862268 0.0997444 -0.00375272 -0.000609807 -0.00123976 -0.00162484 -0.00114666 -0.000243855 0.00209153 -0.00147613 -0.00102909 -0.000598498 0.00217115 0.00054262 -6.29027e-05 0.00328236 0.000200614 0.000359581 -0.000165891 -0.000282709 0.000377357 0.000198768 -0.000129005 3.6463e-05 0.00031619 2.6098e-05 
1500.8 0 -0.000110405 -0.0134842 -9.29435e-05 -6.73392e-05 -0.460176 -0.00109284 -0.000952427 0.116244 -0.00367992 -0.000595188 -0.00120353 -0.00154923 -0.00117944 -0.000269064 0.00207442 -0.00148528 -0.00107562 -0.000548748 0.00216956 0.000603658 -6.50585e-05 0.0032434 0.000213787 0.000366037 -0.000162237 -0.000279398 0.000393238 0.000206345 -0.000135432 3.47378e-05 0.000317272 2.78965e-05 
1501.15 0 -0.000118797 -0.00923837 -9.87467e-05 -7.54172e-05 -0.456247 -0.00110566 -0.00104322 0.132414 -0.0036054 -0.000580487 -0.00116012 -0.00148006 -0.00120836 -0.000293328 0.00205216 -0.00148835 -0.00112053 -0.000502682 0.00216718 0.000659488 -6.67285e-05 0.00319717 0.000227177 0.000371724 -0.000158421 -0.000275163 0.000409825 0.000214377 -0.000141932 3.36629e-05 0.000317557 2.90172e-05 
1501.5 0 -0.000126256 -0.00501506 -0.000104187 -8.43934e-05 -0.451689 -0.00111508 -0.0011344 0.148239 -0.00352859 -0.000566019 -0.00110931 -0.00141592 -0.00123273 -0.000316248 0.00202506 -0.00148561 -0.00116393 -0.000461372 0.00216425 0.000711483 -6.69685e-05 0.00314367 0.000240728 0.000376512 -0.000153907 -0.000269772 0.000426641 0.000222376 -0.000148403 3.26822e-05 0.000316961 2.99106e-05 
1501.85 0 -0.00013308 -0.000819083 -0.000109558 -9.35935e-05 -0.446517 -0.00112121 -0.00122552 0.163706 -0.00344897 -0.000552047 -0.00105244 -0.00135515 -0.00125235 -0.000338628 0.00199596 -0.0014771 -0.00120635 -0.000426253 0.00216061 0.000759953 -6.5422e-05 0.00308458 0.000254037 0.000379825 -0.000148271 -0.000262862 0.000443844 0.000229888 -0.000154799 3.1593e-05 0.000315372 3.1131e-05 
1502.2 0 -0.00014005 0.00334553 -0.00011523 -0.000102404 -0.440747 -0.00112456 -0.00131559 0.178796 -0.00336621 -0.0005389 -0.000992133 -0.00129737 -0.00126756 -0.000360974 0.00196845 -0.00146241 -0.00124827 -0.000397394 0.00215616 0.00080401 -6.19796e-05 0.00302117 0.000266641 0.00038147 -0.00014204 -0.000253956 0.000461309 0.000236867 -0.000160971 3.00818e-05 0.000312582 3.18584e-05 
1502.55 0 -0.000147668 0.00747371 -0.000121319 -0.000110286 -0.434396 -0.00112616 -0.00140436 0.193489 -0.00327992 -0.000527745 -0.000929728 -0.00124349 -0.00127909 -0.000383219 0.00194327 -0.00144091 -0.00128879 -0.000372866 0.00215131 0.00084293 -5.66756e-05 0.00295321 0.000278138 0.000381915 -0.000136168 -0.000243339 0.000478483 0.000243142 -0.000166863 2.78996e-05 0.000308828 3.09735e-05 
1502.9 0 -0.000155908 0.0115606 -0.000127764 -0.000116766 -0.427484 -0.00112675 -0.00149199 0.20777 -0.00318976 -0.0005193 -0.000864626 -0.00119414 -0.00128673 -0.000406279 0.00191855 -0.00141327 -0.00132694 -0.000350339 0.00214626 0.000876844 -5.01017e-05 0.00288007 0.000288372 0.000381315 -0.000130488 -0.000232321 0.00049495 0.000248269 -0.000172767 2.60624e-05 0.000304364 2.89962e-05 
1503.25 0 -0.000164886 0.0156021 -0.000134058 -0.000121898 -0.42003 -0.00112679 -0.00157805 0.221625 -0.00309576 -0.000512253 -0.000796527 -0.00114943 -0.00129009 -0.000431855 0.0018926 -0.00138119 -0.00136411 -0.000328833 0.00214052 0.000906937 -4.29967e-05 0.00280164 0.000297132 0.000379445 -0.000123979 -0.000222027 0.000510652 0.00025217 -0.000179238 2.56599e-05 0.000299053 2.73807e-05 
1503.6 0 -0.000174762 0.0195937 -0.000139638 -0.000126673 -0.412053 -0.00112664 -0.00166246 0.235043 -0.00299829 -0.000504806 -0.000727247 -0.00111009 -0.0012908 -0.000460954 0.00186559 -0.00134523 -0.00140247 -0.000308698 0.0021329 0.000934887 -3.52087e-05 0.00271794 0.000304472 0.000376654 -0.000116068 -0.000212477 0.000526061 0.00025523 -0.000186674 2.68991e-05 0.000292862 2.66939e-05 
1503.95 0 -0.000185708 0.023531 -0.000144526 -0.000132063 -0.403571 -0.00112609 -0.00174701 0.248014 -0.0028979 -0.000496417 -0.000659479 -0.00107703 -0.00129054 -0.00049308 0.0018388 -0.00130451 -0.0014427 -0.00029026 0.00212206 0.000961576 -2.6197e-05 0.00262958 0.000311119 0.000373455 -0.000107187 -0.000202927 0.000541975 0.000258067 -0.00019484 2.93468e-05 0.000286306 2.68125e-05 
1504.3 0 -0.000197973 0.0274107 -0.00014871 -0.000137211 -0.394602 -0.00112494 -0.00183368 0.260529 -0.00279521 -0.000486757 -0.000593735 -0.00104993 -0.00128866 -0.000527952 0.00181331 -0.00125901 -0.00148354 -0.000273095 0.00210828 0.000986874 -1.64359e-05 0.00253751 0.000317735 0.000369508 -9.82305e-05 -0.000193029 0.000558485 0.000261389 -0.000203393 3.19762e-05 0.000279906 2.83491e-05 
1504.65 0 -0.000211196 0.0312283 -0.000152063 -0.000140558 -0.385168 -0.00112299 -0.0019224 0.272579 -0.00269057 -0.000474974 -0.000528339 -0.00102696 -0.00128433 -0.00056748 0.00178912 -0.00120984 -0.00152282 -0.000256743 0.00209331 0.00101099 -6.59189e-06 0.00244232 0.000324248 0.00036427 -8.91829e-05 -0.000182997 0.000574908 0.000264799 -0.000212138 3.43337e-05 0.000273346 3.20484e-05 
1505 0 -0.000224862 0.0349786 -0.000154931 -0.00014261 -0.37529 -0.00111885 -0.00201199 0.284153 -0.00258345 -0.000460575 -0.000462001 -0.00100635 -0.00127777 -0.000613402 0.00176527 -0.00115752 -0.00155988 -0.000240929 0.00207759 0.00103472 3.30738e-06 0.00234438 0.00033051 0.000357513 -7.88551e-05 -0.000172357 0.000590579 0.000267324 -0.000220691 3.71991e-05 0.000266137 3.77193e-05 
1505.35 0 -0.000238795 0.0386571 -0.000157449 -0.000145141 -0.364991 -0.00111032 -0.00210174 0.295242 -0.00247339 -0.000444041 -0.000394498 -0.00098797 -0.00126913 -0.000665004 0.00174149 -0.00110235 -0.0015963 -0.000225046 0.00206015 0.00105837 1.33044e-05 0.00224342 0.000336608 0.000349328 -6.64891e-05 -0.00016014 0.000605038 0.000269153 -0.000228747 4.14891e-05 0.000258252 4.5313e-05 
1505.7 0 -0.000253111 0.0422595 -0.000159139 -0.000148823 -0.354291 -0.00109521 -0.00219123 0.305836 -0.00236074 -0.000426728 -0.000326214 -0.000972681 -0.00125844 -0.000721922 0.00171862 -0.00104507 -0.00163382 -0.000208138 0.00203981 0.00108074 2.32695e-05 0.00213894 0.000342163 0.000340065 -5.24171e-05 -0.000146311 0.000618297 0.000270428 -0.000235847 4.71894e-05 0.000249492 5.5089e-05 
1506.05 0 -0.000268023 0.0457811 -0.000159926 -0.000153254 -0.343215 -0.00107231 -0.00227923 0.315926 -0.00224581 -0.000409523 -0.000258008 -0.000960397 -0.0012455 -0.000785605 0.00169629 -0.000986087 -0.00167269 -0.000189819 0.002015 0.00110011 3.30175e-05 0.00203159 0.000346565 0.00032988 -3.75637e-05 -0.000131769 0.000630584 0.000270501 -0.000241643 5.30971e-05 0.000239933 6.65938e-05 
1506.4 0 -0.000283471 0.049218 -0.000160143 -0.000158203 -0.33178 -0.00104136 -0.0023642 0.325503 -0.00212841 -0.000391477 -0.00018994 -0.000949965 -0.00122983 -0.000856044 0.00167226 -0.00092607 -0.00171116 -0.000171365 0.00198387 0.00111607 4.25693e-05 0.00192256 0.000349517 0.000318499 -2.30928e-05 -0.000117191 0.000642212 0.000269244 -0.000246391 5.78556e-05 0.000230402 7.90696e-05 
1506.75 0 -0.000298944 0.0525669 -0.000159999 -0.000163583 -0.320007 -0.00100149 -0.00244547 0.334554 -0.00200822 -0.000370083 -0.0001204 -0.000940757 -0.00121219 -0.000930742 0.00164494 -0.000865881 -0.00174591 -0.000154352 0.00194574 0.00112948 5.20665e-05 0.00181126 0.000351017 0.000305815 -9.92892e-06 -0.000102963 0.000653494 0.000267338 -0.000250611 6.14805e-05 0.000221254 9.27736e-05 
1507.1 0 -0.00031401 0.0558256 -0.000159657 -0.000168932 -0.307915 -0.000951195 -0.00252282 0.343073 -0.00188497 -0.000343607 -4.77034e-05 -0.000933259 -0.00119428 -0.00100928 0.00161461 -0.000804927 -0.00177526 -0.000138984 0.00190218 0.00114155 6.15221e-05 0.0016958 0.00035127 0.00029221 2.01191e-06 -8.95514e-05 0.000664382 0.000264991 -0.00025523 6.5074e-05 0.000212002 0.000108561 
1507.45 0 -0.000328423 0.0589919 -0.000159315 -0.000174316 -0.295527 -0.000889499 -0.00259625 0.351058 -0.00175884 -0.000312608 2.7627e-05 -0.000928358 -0.00117641 -0.00109398 0.00158076 -0.000741902 -0.0018003 -0.000124434 0.00185448 0.00115316 7.06922e-05 0.00157629 0.000350314 0.000278234 1.36708e-05 -7.72272e-05 0.000674834 0.000261485 -0.000261086 6.94321e-05 0.000202167 0.000126393 
1507.8 0 -0.000342269 0.062064 -0.000158897 -0.000180372 -0.282863 -0.000815951 -0.00266547 0.358508 -0.00162996 -0.000278818 0.000103028 -0.000926372 -0.00115734 -0.00118437 0.00154251 -0.000675902 -0.00182291 -0.000109122 0.00180178 0.00116417 7.93124e-05 0.00145429 0.000348021 0.000263953 2.59556e-05 -6.55408e-05 0.000685142 0.000256227 -0.000268224 7.48714e-05 0.000191517 0.000145429 
1508.15 0 -0.000355686 0.0650389 -0.000158131 -0.000187017 -0.269944 -0.00073067 -0.00272951 0.365423 -0.00149804 -0.000243292 0.000175772 -0.000926144 -0.00113571 -0.00127676 0.00150251 -0.00060674 -0.00184416 -9.19254e-05 0.00174288 0.00117342 8.72374e-05 0.0013307 0.000344319 0.000248806 3.90499e-05 -5.32979e-05 0.000695137 0.0002492 -0.000276389 8.10931e-05 0.000180047 0.000164978 
1508.5 0 -0.000368294 0.0679132 -0.000156896 -0.00019343 -0.25679 -0.000634673 -0.00278668 0.371799 -0.00136255 -0.000205932 0.000245003 -0.000925615 -0.00111053 -0.00136991 0.00146545 -0.00053502 -0.001863 -7.40054e-05 0.00167776 0.00118045 9.44501e-05 0.0012063 0.000339116 0.000232623 5.21424e-05 -3.92071e-05 0.000704071 0.000240247 -0.000285088 8.74853e-05 0.000167608 0.000184502 
1508.85 0 -0.000379086 0.0706838 -0.000154851 -0.000199387 -0.24342 -0.000529711 -0.00283504 0.377633 -0.00122326 -0.000166485 0.000311467 -0.000923785 -0.00108122 -0.00146629 0.0014325 -0.000461962 -0.00187773 -5.70672e-05 0.00160713 0.00118616 0.000100906 0.00108194 0.000332493 0.000215918 6.52531e-05 -2.29108e-05 0.000711289 0.000229251 -0.000293327 9.47376e-05 0.000154026 0.000203343 
1509.2 0 -0.000387482 0.0733483 -0.000151867 -0.000205238 -0.229853 -0.000416977 -0.00287361 0.38292 -0.00108092 -0.000124851 0.000374462 -0.00092044 -0.001047 -0.00156708 0.00140168 -0.000389368 -0.00188899 -4.09184e-05 0.0015321 0.00119154 0.000106427 0.000956953 0.00032491 0.000199002 7.97655e-05 -5.50594e-06 0.000716631 0.000216605 -0.000300373 0.000104032 0.000139433 0.000221754 
1509.55 0 -0.000394009 0.0759051 -0.000148277 -0.000210508 -0.216111 -0.000297757 -0.00290285 0.387656 -0.00093736 -8.07999e-05 0.000432037 -0.000914944 -0.00100725 -0.00167137 0.00137292 -0.000319565 -0.00189834 -2.45232e-05 0.00145379 0.00119665 0.000111008 0.000829398 0.000316787 0.000182157 9.59783e-05 1.16566e-05 0.000720538 0.000202789 -0.000306219 0.000115115 0.000124319 0.000241238 
1509.9 0 -0.000399097 0.0783517 -0.000144088 -0.000214249 -0.202217 -0.000174222 -0.00292343 0.391843 -0.000794697 -3.49653e-05 0.000483438 -0.000906781 -0.000963306 -0.00178027 0.00134766 -0.000254519 -0.00190542 -7.53823e-06 0.00137321 0.00120058 0.000115013 0.000698575 0.000308034 0.000165649 0.000113006 2.83178e-05 0.000723801 0.000188764 -0.000311313 0.000127178 0.00010923 0.000262662 
1510.25 0 -0.000402864 0.0806858 -0.000139265 -0.000217112 -0.188191 -4.8823e-05 -0.00293594 0.39548 -0.000654461 1.16132e-05 0.000528932 -0.000896405 -0.000917378 -0.00189614 0.00132376 -0.000194608 -0.00190842 9.2797e-06 0.00129103 0.0012021 0.000119334 0.000566295 0.000298683 0.000149101 0.000130025 4.4993e-05 0.000726474 0.000175117 -0.000316342 0.00014024 9.45265e-05 0.000285171 
1510.6 0 -0.000405463 0.082905 -0.000133779 -0.000220798 -0.174054 7.64647e-05 -0.00294186 0.398568 -0.000517745 5.93462e-05 0.000568732 -0.00088416 -0.000870047 -0.00201773 0.00129556 -0.000139893 -0.00190656 2.47173e-05 0.00120665 0.0012016 0.00012475 0.000435123 0.000288979 0.000131931 0.000146462 6.15642e-05 0.000728097 0.000161221 -0.000321576 0.000154898 8.02212e-05 0.000307662 
1510.95 0 -0.000406595 0.0850072 -0.000127317 -0.00022565 -0.159822 0.000200646 -0.00294233 0.401107 -0.000385541 0.000109691 0.000602692 -0.000870078 -0.000821311 -0.00214065 0.00126076 -9.16279e-05 -0.0019002 3.8789e-05 0.00111844 0.00120054 0.000130964 0.000306383 0.000278454 0.00011405 0.000161961 7.76987e-05 0.000728881 0.000146372 -0.000327134 0.000170767 6.60218e-05 0.000330434 
1511.3 0 -0.000405783 0.0869903 -0.000119407 -0.000230309 -0.145515 0.000323842 -0.00293648 0.403097 -0.000257585 0.000163318 0.000631601 -0.000855845 -0.000772555 -0.00226319 0.00122261 -5.041e-05 -0.00188832 5.25643e-05 0.00102565 0.00119969 0.000137232 0.000180076 0.00026626 9.57301e-05 0.000176369 9.3652e-05 0.000728782 0.000131068 -0.000333017 0.000186937 5.18548e-05 0.000353905 
1511.65 0 -0.000403215 0.0888526 -0.000110362 -0.000233303 -0.131155 0.000445291 -0.00292297 0.404539 -0.000133057 0.000219155 0.000656686 -0.000843304 -0.000725468 -0.00238904 0.00118367 -1.49228e-05 -0.00186964 6.69696e-05 0.000930236 0.00119971 0.000143381 5.53157e-05 0.000252629 7.74283e-05 0.000189841 0.000109168 0.000726951 0.000116766 -0.000338239 0.000203098 3.80124e-05 0.000377416 
1512 0 -0.000398553 0.0905941 -0.000101118 -0.000234374 -0.116761 0.000563705 -0.00290153 0.405437 -1.27742e-05 0.00027465 0.000678571 -0.000830975 -0.000678946 -0.00252257 0.00114194 1.6087e-05 -0.00184413 8.2423e-05 0.000836155 0.00120062 0.000148889 -6.92991e-05 0.000238852 5.97136e-05 0.000202291 0.000123902 0.000723338 0.000104351 -0.000341852 0.000218652 2.46346e-05 0.000400367 
1512.35 0 -0.000391852 0.0922148 -9.14363e-05 -0.000234192 -0.102356 0.00068 -0.00287134 0.405796 0.000101182 0.000327526 0.000698291 -0.000815394 -0.000630879 -0.00266302 0.00109436 4.25364e-05 -0.00181302 9.84352e-05 0.000745631 0.00120072 0.00015316 -0.000194709 0.000225538 4.26102e-05 0.000214076 0.000138862 0.000718694 9.33826e-05 -0.000343699 0.000233174 1.15948e-05 0.000423241 
1512.7 0 -0.000384243 0.0937141 -8.07756e-05 -0.000232874 -0.0879608 0.000795008 -0.00283209 0.405622 0.000207896 0.000377608 0.000716932 -0.000794036 -0.000581512 -0.00280542 0.00104152 6.48602e-05 -0.0017792 0.000113629 0.000657004 0.00119741 0.000157086 -0.000320214 0.000211944 2.5607e-05 0.000225897 0.000155396 0.000713234 8.36996e-05 -0.000343971 0.000247216 -1.25662e-06 0.000446983 
1513.05 0 -0.000376401 0.0950913 -6.96124e-05 -0.000229569 -0.0735931 0.000908099 -0.00278559 0.404922 0.000307834 0.000426433 0.000734097 -0.00076664 -0.000531377 -0.00294611 0.000987234 8.52483e-05 -0.00174575 0.000126452 0.000567512 0.00118944 0.000161824 -0.000443911 0.00019777 8.56146e-06 0.000237697 0.000173864 0.000706586 7.58546e-05 -0.000342907 0.000261046 -1.38607e-05 0.000471808 
1513.4 0 -0.000368361 0.096346 -5.85247e-05 -0.000224711 -0.0592714 0.00101774 -0.00273441 0.403704 0.000400648 0.000475631 0.000748161 -0.000734305 -0.000479801 -0.00308581 0.000933034 0.000105833 -0.00171237 0.000136103 0.000476621 0.0011782 0.000167622 -0.000563955 0.000183951 -8.40535e-06 0.000248653 0.000193557 0.000698676 7.00827e-05 -0.000340678 0.00027415 -2.57943e-05 0.000496716 
1513.75 0 -0.000359509 0.0974775 -4.74974e-05 -0.000221034 -0.0450127 0.00112273 -0.00267987 0.401974 0.000485298 0.000525482 0.00075877 -0.000697322 -0.000427278 -0.00322536 0.000875106 0.000126452 -0.00167585 0.000142544 0.000384663 0.00116558 0.000173944 -0.000678754 0.000170906 -2.50254e-05 0.000257597 0.000213284 0.000690119 6.54491e-05 -0.00033722 0.000286881 -3.65441e-05 0.000520299 
1514.1 0 -0.000349778 0.0984864 -3.6478e-05 -0.000219994 -0.0308345 0.00122287 -0.00262224 0.399733 0.00056263 0.000575225 0.000767689 -0.000655617 -0.000375829 -0.0033623 0.000808651 0.000145661 -0.00163438 0.000147035 0.000290142 0.00115185 0.00018026 -0.000788332 0.000157857 -4.13873e-05 0.000264126 0.000232414 0.000681542 6.08879e-05 -0.00033245 0.000300154 -4.61302e-05 0.000542045 
1514.45 0 -0.000339804 0.0993727 -2.57461e-05 -0.000220236 -0.0167556 0.00131727 -0.00256236 0.396991 0.00063469 0.000623774 0.000776568 -0.000610121 -0.000326397 -0.00349429 0.000732407 0.000162375 -0.00158863 0.000151341 0.000191693 0.00113639 0.000186537 -0.000894471 0.000144795 -5.82764e-05 0.000268965 0.000251224 0.000672768 5.6447e-05 -0.000326934 0.000314131 -5.47282e-05 0.000562137 
1514.8 0 -0.000329249 0.100135 -1.55644e-05 -0.000220357 -0.00279533 0.00140467 -0.00250079 0.393757 0.000702197 0.000669599 0.000785994 -0.000562182 -0.000278468 -0.00362146 0.000647541 0.000175149 -0.00154037 0.000156354 8.97809e-05 0.00111882 0.000193114 -0.000997906 0.00013283 -7.65061e-05 0.000273075 0.000270042 0.000663133 5.22445e-05 -0.000321149 0.000328454 -6.20906e-05 0.000580688 
1515.15 0 -0.000317473 0.100771 -5.7774e-06 -0.000219753 0.0110297 0.00148503 -0.00243724 0.390041 0.000765169 0.000711689 0.000796176 -0.000512727 -0.000232555 -0.00374545 0.000554692 0.000182589 -0.00149152 0.000162397 -1.42694e-05 0.00109883 0.000200402 -0.00109695 0.000121824 -9.62238e-05 0.000277081 0.000288869 0.000652332 4.78404e-05 -0.000315067 0.000342826 -6.84159e-05 0.000597872 
1515.5 0 -0.000305235 0.101279 3.78465e-06 -0.000218465 0.0247043 0.00155893 -0.00237139 0.385847 0.000824713 0.000750103 0.000806018 -0.000462234 -0.00019081 -0.00386858 0.000452735 0.000185429 -0.00144311 0.000170057 -0.000119762 0.00107598 0.00020806 -0.00119009 0.000110612 -0.000117148 0.000280973 0.000307694 0.000639845 4.30699e-05 -0.000308109 0.000356851 -7.43344e-05 0.000613544 
1515.85 0 -0.000293841 0.101659 1.31903e-05 -0.000217591 0.0382117 0.00162616 -0.00230295 0.381178 0.000882018 0.00078491 0.000813661 -0.000409901 -0.000154753 -0.00399143 0.000340047 0.000185575 -0.00139399 0.000179677 -0.000227345 0.00105102 0.000215561 -0.00127869 9.88772e-05 -0.000138688 0.000283813 0.000326449 0.000624962 3.80635e-05 -0.000299947 0.000369816 -7.98062e-05 0.00062704 
1516.2 0 -0.000283358 0.101914 2.22529e-05 -0.000217961 0.0515327 0.00168563 -0.00223173 0.376044 0.000937441 0.000815491 0.000818947 -0.000353244 -0.000124709 -0.00411135 0.000216177 0.000184888 -0.00134219 0.000188784 -0.000337749 0.00102574 0.000222874 -0.00136517 8.70214e-05 -0.000160371 0.000285372 0.000344919 0.000607614 3.3454e-05 -0.000290948 0.000381491 -8.43647e-05 0.000638101 
1516.55 0 -0.000273067 0.102045 3.02893e-05 -0.000218911 0.064649 0.00173717 -0.00215828 0.37046 0.000991145 0.000841971 0.000822557 -0.000290076 -0.00010016 -0.00422475 8.21427e-05 0.000185102 -0.00128782 0.000192784 -0.000450055 0.00100187 0.000229854 -0.0014497 7.56687e-05 -0.00018179 0.000287074 0.000363469 0.000588532 2.9534e-05 -0.000281136 0.000392154 -8.76914e-05 0.000647663 
1516.9 0 -0.000263014 0.102054 3.66137e-05 -0.000219109 0.0775443 0.00178222 -0.00208396 0.36444 0.0010433 0.000865348 0.000823507 -0.00022112 -7.96592e-05 -0.00433051 -5.97389e-05 0.000188123 -0.001234 0.000189603 -0.000563879 0.000979484 0.000236414 -0.0015306 6.46735e-05 -0.000202605 0.000289975 0.000383077 0.000569017 2.47851e-05 -0.000270357 0.000402175 -9.05535e-05 0.000656624 
1517.25 0 -0.000253352 0.101943 4.12249e-05 -0.000218832 0.0902025 0.00182243 -0.00200985 0.357995 0.00109484 0.00088608 0.000820053 -0.00014914 -6.11709e-05 -0.00442906 -0.000208084 0.000195838 -0.0011836 0.000180776 -0.000680967 0.000956754 0.000242912 -0.00160741 5.2739e-05 -0.000222836 0.000293613 0.000403907 0.000549706 1.80808e-05 -0.000258963 0.00041108 -9.3723e-05 0.000664212 
1517.6 0 -0.000244102 0.101712 4.47791e-05 -0.00021923 0.102606 0.001859 -0.00193657 0.35114 0.00114757 0.000903958 0.000812694 -7.57745e-05 -4.43804e-05 -0.00451806 -0.000363857 0.000208679 -0.00113534 0.000168639 -0.00080137 0.000932783 0.000249722 -0.00168129 3.94421e-05 -0.000242841 0.000296926 0.000425127 0.000530405 1.05251e-05 -0.000247504 0.000417854 -9.68438e-05 0.000669088 
1517.95 0 -0.000235945 0.101361 4.77136e-05 -0.000220028 0.114738 0.00189154 -0.00186462 0.343887 0.00120146 0.000918577 0.000803859 -6.08764e-07 -2.94586e-05 -0.00459357 -0.000528213 0.000226544 -0.00108651 0.000154005 -0.000922276 0.000908297 0.000257314 -0.00175223 2.58568e-05 -0.000263088 0.000300053 0.000446135 0.000511069 3.32469e-06 -0.000236569 0.000422823 -9.9421e-05 0.000671626 
1518.3 0 -0.000228496 0.100892 5.06891e-05 -0.000219806 0.126586 0.00191871 -0.00179476 0.336251 0.00125421 0.000928548 0.000794454 7.67804e-05 -1.46646e-05 -0.00465416 -0.000698678 0.000248828 -0.00103704 0.000136158 -0.00104155 0.000883649 0.000266171 -0.00181877 1.21857e-05 -0.000283249 0.000304039 0.000466955 0.000491912 -3.46321e-06 -0.000226444 0.000426606 -0.000101455 0.0006735 
1518.65 0 -0.000219851 0.100305 5.41371e-05 -0.000217995 0.138135 0.00194162 -0.00172761 0.328242 0.00130382 0.000932146 0.000783584 0.000155629 1.23879e-06 -0.00470224 -0.000870372 0.000274386 -0.000987262 0.000115408 -0.00115878 0.000858776 0.00027593 -0.00188092 -2.35443e-06 -0.00030326 0.000308769 0.000487563 0.000472714 -9.96102e-06 -0.000216639 0.000428921 -0.000103459 0.00067485 
1519 0 -0.00020958 0.0996019 5.78292e-05 -0.000215953 0.149366 0.00196332 -0.00166241 0.319873 0.00135009 0.000929321 0.000770599 0.000235173 1.79522e-05 -0.00474088 -0.00104166 0.000302461 -0.00093573 9.32176e-05 -0.00127473 0.000834621 0.000285752 -0.00193976 -1.83952e-05 -0.000323846 0.000312899 0.000507668 0.000453244 -1.60426e-05 -0.000206788 0.000429542 -0.000105766 0.000674252 
1519.35 0 -0.000198764 0.0987832 6.18111e-05 -0.000215083 0.160267 0.00198401 -0.00159745 0.311159 0.00139409 0.000921049 0.000755974 0.00031467 3.49005e-05 -0.00477118 -0.00121488 0.000332521 -0.000880408 6.97189e-05 -0.00139051 0.000811779 0.000295608 -0.00199523 -3.626e-05 -0.000344979 0.000315348 0.000526966 0.000434054 -2.16796e-05 -0.0001969 0.000428833 -0.000108189 0.000671245 
1519.7 0 -0.000187717 0.0978502 6.65414e-05 -0.000215021 0.170825 0.00200108 -0.0015319 0.302115 0.00143706 0.000907319 0.000740516 0.000393352 5.21476e-05 -0.0047928 -0.00139181 0.000362802 -0.000821107 4.37101e-05 -0.00150646 0.000789184 0.000305428 -0.0020469 -5.56013e-05 -0.000366084 0.000316187 0.00054483 0.00041534 -2.6636e-05 -0.000186708 0.000426841 -0.000110046 0.000667207 
1520.05 0 -0.000176681 0.0968046 7.23267e-05 -0.000214316 0.181032 0.00201289 -0.00146536 0.292755 0.00147889 0.000887572 0.000724224 0.000471554 6.96942e-05 -0.00480521 -0.00157041 0.000390232 -0.000758899 1.38657e-05 -0.00162158 0.000765877 0.000314783 -0.00209493 -7.5147e-05 -0.000387493 0.000315639 0.00056104 0.000396472 -3.08264e-05 -0.000175973 0.000422517 -0.000111069 0.000663139 
1520.4 0 -0.000165925 0.0956484 7.87551e-05 -0.000212281 0.190877 0.00201853 -0.00139745 0.283091 0.00151791 0.000862476 0.000707588 0.000549326 8.63783e-05 -0.00480812 -0.0017479 0.000413491 -0.000694115 -2.0468e-05 -0.00173516 0.000741828 0.000323885 -0.00214053 -9.40963e-05 -0.000409933 0.000313293 0.000576524 0.000377327 -3.53199e-05 -0.000164825 0.000415566 -0.000111552 0.000658177 
1520.75 0 -0.000155273 0.0943845 8.53636e-05 -0.000209459 0.20035 0.00201804 -0.0013286 0.273141 0.0015533 0.00083307 0.00069271 0.000625933 0.000101045 -0.00480151 -0.00192377 0.000433397 -0.000628116 -5.97098e-05 -0.00184838 0.000716721 0.000332805 -0.00218441 -0.000112935 -0.000433191 0.000309434 0.000592044 0.000357865 -4.09587e-05 -0.000153883 0.000407391 -0.000111803 0.00065121 
1521.1 0 -0.000145241 0.0930148 9.19971e-05 -0.000206643 0.20944 0.00201305 -0.00126018 0.26292 0.00158646 0.00079916 0.000681186 0.000700872 0.000113058 -0.00478504 -0.0020988 0.000451093 -0.000563372 -0.000105339 -0.00196239 0.000690463 0.000340928 -0.00222547 -0.000132246 -0.000455958 0.000305094 0.000607373 0.00033713 -4.73962e-05 -0.000143127 0.000398706 -0.000111869 0.000642043 
1521.45 0 -0.000136435 0.0915404 9.81088e-05 -0.000203812 0.218138 0.00200555 -0.00119361 0.25244 0.00161968 0.000760148 0.000673071 0.000774226 0.000122622 -0.0047576 -0.00227239 0.000466958 -0.000501048 -0.000157928 -0.00207579 0.000663569 0.00034773 -0.00226365 -0.0001517 -0.000477268 0.000300733 0.00062152 0.000314838 -5.45206e-05 -0.000131874 0.000389223 -0.000111166 0.000631438 
1521.8 0 -0.000129053 0.0899641 0.000103395 -0.000200115 0.226434 0.00199719 -0.00112919 0.241717 0.00165401 0.000716404 0.000667481 0.000847887 0.000130048 -0.00471845 -0.00244126 0.0004802 -0.0004417 -0.000215898 -0.00218666 0.000635631 0.000353383 -0.00230077 -0.00017112 -0.000497136 0.000296314 0.000633916 0.000291979 -6.3067e-05 -0.000120467 0.000379004 -0.000109172 0.00062052 
1522.15 0 -0.000123812 0.0882891 0.000108028 -0.00019455 0.23432 0.00198823 -0.00106598 0.23077 0.00168913 0.000668998 0.00066253 0.000924531 0.000134303 -0.00466903 -0.00260145 0.000490395 -0.000385721 -0.000277195 -0.0022946 0.000605185 0.000358619 -0.00233765 -0.000190347 -0.000515979 0.000291434 0.000645158 0.000269447 -7.24523e-05 -0.000109754 0.00036809 -0.000105948 0.000609545 
1522.5 0 -0.000121121 0.0865188 0.000112147 -0.000187304 0.241786 0.00197697 -0.0010045 0.219618 0.00172375 0.000618887 0.000655888 0.00100498 0.000134559 -0.00461382 -0.00275352 0.000497799 -0.000332217 -0.000340336 -0.00239901 0.000571752 0.000364149 -0.00237403 -0.000208848 -0.000534342 0.000285412 0.00065626 0.000247074 -8.14456e-05 -9.98119e-05 0.000356652 -0.00010208 0.00059787 
1522.85 0 -0.000119574 0.0846556 0.000115749 -0.00017999 0.248826 0.00196297 -0.000946562 0.208279 0.00175729 0.000566455 0.000646087 0.00108838 0.00013091 -0.00455624 -0.00290178 0.000503436 -0.000280387 -0.000404386 -0.0024991 0.000536908 0.000369745 -0.00240983 -0.000226971 -0.000552156 0.000278254 0.000667407 0.000224432 -9.08456e-05 -8.97961e-05 0.00034515 -9.8276e-05 0.000585161 
1523.2 0 -0.000117991 0.0827029 0.000118256 -0.000173525 0.25543 0.00194734 -0.00089163 0.196774 0.00179106 0.00051089 0.000633459 0.00117437 0.000124205 -0.00449367 -0.00304812 0.000507753 -0.000230511 -0.000469 -0.00259446 0.000502128 0.000374641 -0.00244457 -0.00024567 -0.000568843 0.00027052 0.000678013 0.000201818 -0.00010163 -7.92404e-05 0.000333163 -9.46629e-05 0.00057131 
1523.55 0 -0.000116716 0.0806639 0.000119335 -0.000166587 0.261591 0.00192977 -0.000837062 0.18512 0.00182638 0.000451568 0.000619739 0.00126319 0.000115915 -0.00442056 -0.0031891 0.000509898 -0.00018196 -0.000535194 -0.00268422 0.000466883 0.00037836 -0.00247678 -0.00026512 -0.000584467 0.000261957 0.000688231 0.00017992 -0.000113771 -6.89158e-05 0.000319756 -9.15567e-05 0.000556928 
1523.9 0 -0.00011594 0.078542 0.000119634 -0.000157333 0.267307 0.00190988 -0.000782012 0.173337 0.00186271 0.000388714 0.000606542 0.00135362 0.000106869 -0.00433576 -0.00331927 0.000510031 -0.000134078 -0.000605061 -0.00276814 0.000429377 0.000380692 -0.00250546 -0.000285366 -0.000599586 0.000252349 0.000698884 0.000158986 -0.00012752 -5.94382e-05 0.000305053 -8.92636e-05 0.000542749 
1524.25 0 -0.000115595 0.0763414 0.00012008 -0.000145935 0.272573 0.00188937 -0.000727316 0.161442 0.00189921 0.000322229 0.000594225 0.00144305 9.78143e-05 -0.0042431 -0.00343738 0.000509422 -8.8058e-05 -0.000678611 -0.00284679 0.0003885 0.000381228 -0.0025309 -0.000306816 -0.000614752 0.000242816 0.00070964 0.000138909 -0.000142576 -5.02821e-05 0.000289441 -8.7921e-05 0.000528644 
1524.6 0 -0.000116414 0.0740657 0.000121134 -0.00013385 0.277387 0.00186957 -0.000673445 0.149451 0.00193606 0.00025316 0.000582023 0.00153044 8.98267e-05 -0.0041448 -0.00354632 0.000509439 -4.47547e-05 -0.000753238 -0.00291974 0.000343914 0.000380362 -0.00255322 -0.000329042 -0.000630984 0.000234359 0.000719798 0.000119816 -0.000157915 -4.13124e-05 0.000273166 -8.75426e-05 0.00051464 
1524.95 0 -0.000118847 0.0717176 0.00012304 -0.000120832 0.281748 0.0018496 -0.00062153 0.137378 0.0019731 0.000184317 0.000569672 0.00161649 8.41083e-05 -0.00403919 -0.00364656 0.000509696 -2.55437e-06 -0.000827488 -0.00298453 0.000295414 0.000378808 -0.0025733 -0.000350824 -0.000648833 0.000226085 0.000729864 0.000101264 -0.000173487 -3.27586e-05 0.000256419 -8.71428e-05 0.000501739 
1525.3 0 -0.000122574 0.0692997 0.00012606 -0.000105724 0.285653 0.00182827 -0.000573597 0.12524 0.00200924 0.000116949 0.000558762 0.00170173 8.10582e-05 -0.00392518 -0.00373484 0.000507513 4.18463e-05 -0.000902151 -0.00303833 0.00024261 0.000376131 -0.00259255 -0.000371615 -0.000667722 0.000216614 0.000740621 8.25548e-05 -0.000190088 -2.42696e-05 0.000238848 -8.58723e-05 0.00048989 
1525.65 0 -0.000127445 0.0668163 0.000129771 -8.89247e-05 0.289102 0.00180602 -0.000531124 0.113057 0.00204327 4.95339e-05 0.000551709 0.00178628 7.95913e-05 -0.00380362 -0.0038104 0.000501742 9.0074e-05 -0.00097857 -0.00307962 0.000184743 0.000371587 -0.00261073 -0.000391818 -0.000687249 0.000205876 0.000752003 6.34842e-05 -0.000207204 -1.54334e-05 0.000220937 -8.39693e-05 0.000477759 
1526 0 -0.000133709 0.0642712 0.000133422 -7.17797e-05 0.292091 0.00178389 -0.000494055 0.100849 0.00207398 -1.91674e-05 0.000549762 0.001871 7.89696e-05 -0.00367564 -0.00387646 0.000494176 0.00013953 -0.00105797 -0.00310779 0.000121349 0.000365726 -0.00262652 -0.00041122 -0.000707775 0.000195045 0.000763825 4.42196e-05 -0.000223317 -6.51972e-06 0.000203923 -8.18549e-05 0.00046508 
1526.35 0 -0.000141466 0.0616673 0.000136665 -5.48202e-05 0.294624 0.00176145 -0.00046148 0.0886331 0.00210063 -8.80958e-05 0.000551778 0.00195636 7.97915e-05 -0.00354189 -0.0039356 0.000487232 0.000186469 -0.00114089 -0.00312279 5.32797e-05 0.000359651 -0.00264004 -0.000428803 -0.000729176 0.00018527 0.000776604 2.45257e-05 -0.00023805 2.19567e-06 0.000187668 -7.96234e-05 0.000452905 
1526.7 0 -0.000150481 0.0590079 0.000139492 -3.72097e-05 0.2967 0.00173692 -0.000432405 0.0764274 0.00212389 -0.000156066 0.000555534 0.00204047 8.31276e-05 -0.00340308 -0.00398736 0.000481918 0.000229991 -0.00122609 -0.00312543 -1.77069e-05 0.000353752 -0.00265268 -0.000443848 -0.000750589 0.000176484 0.000790144 4.02422e-06 -0.000252169 1.08167e-05 0.000170848 -7.73384e-05 0.000441804 
1527.05 0 -0.000159946 0.0562979 0.00014217 -1.86198e-05 0.298322 0.00170924 -0.000406853 0.0642498 0.00214515 -0.00022334 0.000560164 0.00212044 8.90074e-05 -0.0032613 -0.00403134 0.000477406 0.000271606 -0.00131069 -0.00311734 -9.15922e-05 0.000347846 -0.00266488 -0.00045638 -0.000771061 0.000167852 0.000803082 -1.74405e-05 -0.000266334 1.89963e-05 0.000153258 -7.49846e-05 0.000431116 
1527.4 0 -0.000168786 0.0535424 0.000144828 1.66779e-07 0.29949 0.00168072 -0.000384775 0.0521188 0.00216608 -0.00029013 0.000565407 0.0021947 9.64335e-05 -0.0031191 -0.00406949 0.00047202 0.000312114 -0.00139149 -0.00310098 -0.000169926 0.000341249 -0.00267605 -0.000467502 -0.000790484 0.000159514 0.000814615 -3.94146e-05 -0.000280204 2.61512e-05 0.000136104 -7.2558e-05 0.00042036 
1527.75 0 -0.000177119 0.0507455 0.000147601 1.90323e-05 0.300205 0.00165435 -0.000363712 0.0400526 0.00218802 -0.000354525 0.000569126 0.00226333 0.000104817 -0.00297795 -0.00410389 0.000464279 0.000350282 -0.0014666 -0.00307796 -0.000253952 0.000333679 -0.00268516 -0.000477408 -0.000809409 0.000152058 0.000825205 -6.11052e-05 -0.0002929 3.21427e-05 0.000120376 -7.0153e-05 0.00041029 
1528.1 0 -0.000184987 0.0479103 0.000150514 3.79526e-05 0.300474 0.00162946 -0.000341378 0.0280669 0.00220972 -0.00041437 0.000568744 0.00232702 0.000113435 -0.00283711 -0.00413451 0.000453402 0.000385427 -0.00153659 -0.00304712 -0.000343865 0.000325694 -0.00269121 -0.000485025 -0.000827567 0.000145347 0.000835712 -8.19252e-05 -0.000304319 3.71647e-05 0.000106119 -6.80928e-05 0.000401728 
1528.45 0 -0.000191808 0.0450395 0.000153176 5.63523e-05 0.300303 0.00160366 -0.000317793 0.016174 0.00222904 -0.000468681 0.000564097 0.00238664 0.00012208 -0.0026942 -0.00416033 0.000440066 0.000419681 -0.00160323 -0.00300626 -0.000438901 0.000317492 -0.00269502 -0.000491207 -0.000844922 0.000138869 0.000846732 -0.000101716 -0.000315737 4.18346e-05 9.29841e-05 -6.67446e-05 0.00039451 
1528.8 0 -0.000197264 0.0421356 0.000155368 7.42487e-05 0.299697 0.00157474 -0.00029292 0.00438792 0.00224688 -0.000516745 0.000557036 0.00244347 0.000131672 -0.00254862 -0.00418226 0.00042535 0.000455562 -0.00166756 -0.00295653 -0.000536945 0.000308343 -0.00269807 -0.000497923 -0.000862096 0.00013292 0.000858805 -0.00012108 -0.000328578 4.72554e-05 8.10245e-05 -6.60378e-05 0.000388217 
1529.15 0 -0.000201173 0.0392025 0.000156969 9.19443e-05 0.298659 0.00154211 -0.000265603 -0.00727526 0.00226492 -0.000559033 0.000547839 0.00249836 0.000142952 -0.002403 -0.00420346 0.000409717 0.00049263 -0.00172924 -0.00290132 -0.000635567 0.000297851 -0.00270045 -0.000504651 -0.000879413 0.000128293 0.000872512 -0.000140558 -0.000341866 5.39624e-05 6.96444e-05 -6.60667e-05 0.000382745 
1529.5 0 -0.000204508 0.0362459 0.000158233 0.000108733 0.297197 0.00150622 -0.000235455 -0.018799 0.00228117 -0.000597304 0.000535498 0.00255111 0.000155699 -0.00225882 -0.00422689 0.000393256 0.000529746 -0.00178702 -0.00284117 -0.00073411 0.000286616 -0.00270195 -0.000509357 -0.000897007 0.000124256 0.000888084 -0.000160696 -0.000353772 6.19605e-05 5.77865e-05 -6.63422e-05 0.000377374 
1529.85 0 -0.00020873 0.0332712 0.000159249 0.000124521 0.295318 0.00146757 -0.000203945 -0.0301662 0.00229242 -0.000633219 0.000520981 0.00260117 0.000168275 -0.00211492 -0.00425317 0.000375973 0.000567074 -0.00184031 -0.00277499 -0.000832314 0.000275281 -0.00270251 -0.000512083 -0.000914685 0.000119252 0.000904634 -0.000182007 -0.000364544 7.12625e-05 4.53624e-05 -6.61275e-05 0.000371106 
1530.2 0 -0.000214603 0.0302833 0.000159267 0.000140161 0.293032 0.00142702 -0.000173297 -0.0413608 0.00229811 -0.000667822 0.00050678 0.00264853 0.000180182 -0.00197117 -0.004281 0.000359467 0.000604727 -0.001891 -0.0027035 -0.000929078 0.000264356 -0.00270204 -0.000514408 -0.000931737 0.000112713 0.000921002 -0.000203889 -0.000374841 8.14676e-05 3.21562e-05 -6.60554e-05 0.000364205 
1530.55 0 -0.000221479 0.0272876 0.000158151 0.000156038 0.290344 0.0013856 -0.000144148 -0.0523672 0.00229962 -0.000701571 0.000494691 0.00269347 0.00019433 -0.00182733 -0.00430708 0.00034594 0.000642414 -0.00194188 -0.00262769 -0.00102399 0.000253959 -0.00270125 -0.000516622 -0.000947637 0.00010531 0.000937547 -0.00022563 -0.000384313 9.1757e-05 1.79528e-05 -6.71123e-05 0.00035825 
1530.9 0 -0.0002285 0.0242886 0.000156996 0.000172388 0.287262 0.00134526 -0.000114298 -0.0631696 0.00229669 -0.000733834 0.000484701 0.00273534 0.000213172 -0.00168134 -0.00432677 0.000335022 0.000678444 -0.00199417 -0.00254772 -0.00111817 0.000244282 -0.00270067 -0.00051762 -0.000962769 9.82638e-05 0.000955857 -0.000247202 -0.000393013 0.000101924 3.61329e-06 -6.93597e-05 0.000353445 
1531.25 0 -0.000235889 0.0212881 0.00015645 0.000189617 0.283793 0.00130617 -8.1517e-05 -0.073753 0.002288 -0.000763014 0.000474786 0.00277263 0.000234507 -0.00153305 -0.00433761 0.000325007 0.000709102 -0.00204615 -0.00246431 -0.00121263 0.000236294 -0.00269967 -0.000517358 -0.000978319 9.21439e-05 0.000975526 -0.000268206 -0.000401339 0.0001122 -1.00542e-05 -7.29088e-05 0.000349259 
1531.6 0 -0.00024266 0.0182882 0.000155686 0.000207155 0.279952 0.00126683 -4.49549e-05 -0.0841057 0.00227413 -0.000788528 0.000462875 0.00280501 0.000254738 -0.00138726 -0.00433986 0.000317077 0.000731821 -0.00209593 -0.00237817 -0.00130751 0.000229876 -0.00269664 -0.000516473 -0.000994972 8.65098e-05 0.000994681 -0.000288527 -0.00040901 0.000121733 -2.33999e-05 -7.76181e-05 0.000346443 
1531.95 0 -0.000247959 0.0152938 0.000153818 0.000223014 0.275755 0.00122696 -3.80681e-06 -0.0942186 0.00225587 -0.000812324 0.000448725 0.00283212 0.000273331 -0.00124891 -0.004336 0.000314129 0.000747159 -0.0021438 -0.00228941 -0.00140278 0.000224479 -0.00269005 -0.000514481 -0.00101254 8.08163e-05 0.00101307 -0.000308641 -0.000415638 0.000129929 -3.70633e-05 -8.24074e-05 0.000345079 
1532.3 0 -0.000252158 0.0123111 0.000150772 0.000236143 0.271213 0.0011852 4.14693e-05 -0.104083 0.00223199 -0.000835805 0.000432447 0.0028527 0.000292939 -0.00111832 -0.00432963 0.000316494 0.000757013 -0.00219001 -0.00219776 -0.00149873 0.000220525 -0.00267993 -0.000510578 -0.00103084 7.48169e-05 0.00103092 -0.000328464 -0.00042144 0.000137277 -5.06291e-05 -8.70899e-05 0.000344199 
1532.65 0 -0.000254355 0.00934393 0.000147416 0.000247529 0.266332 0.00114023 8.86883e-05 -0.113686 0.00220253 -0.000857282 0.000411787 0.00286628 0.000316428 -0.000994293 -0.00432272 0.000321989 0.000763582 -0.00223402 -0.00210367 -0.00159504 0.000217731 -0.00266843 -0.000505292 -0.00104901 6.86322e-05 0.00104755 -0.000347899 -0.000426875 0.0001444 -6.30941e-05 -9.2249e-05 0.000343267 
1533 0 -0.00025339 0.00639358 0.000144819 0.000258003 0.26112 0.00109345 0.000136722 -0.123015 0.00217132 -0.00087489 0.000384345 0.00287275 0.00034349 -0.000876689 -0.00431475 0.000327722 0.000769029 -0.00227482 -0.0020073 -0.00169065 0.00021452 -0.00265742 -0.000498819 -0.00106582 6.21833e-05 0.00106243 -0.000367179 -0.000432372 0.000151717 -7.40561e-05 -9.75852e-05 0.000342023 
1533.35 0 -0.000249967 0.00346272 0.000143178 0.000267555 0.25559 0.00104608 0.000187104 -0.132057 0.00214159 -0.000888053 0.00035074 0.00287073 0.000371933 -0.000764706 -0.0043048 0.000331866 0.000774079 -0.00231096 -0.00190725 -0.00178459 0.000210369 -0.00264576 -0.000490336 -0.00108121 5.52918e-05 0.00107587 -0.000386252 -0.000438518 0.000158602 -8.37943e-05 -0.000102216 0.000340179 
1533.7 0 -0.000245794 0.000556301 0.000142532 0.000276099 0.249757 0.000997773 0.000240958 -0.140806 0.00211252 -0.00089648 0.000313767 0.00285886 0.000400328 -0.000656572 -0.00429354 0.000333052 0.000778267 -0.00234201 -0.00180264 -0.00187523 0.000206149 -0.00263206 -0.000479742 -0.00109551 4.8281e-05 0.00108775 -0.000405047 -0.000445721 0.000163298 -9.23813e-05 -0.000105467 0.000338118 
1534.05 0 -0.000242022 -0.00232053 0.000143151 0.000283718 0.24363 0.000947282 0.000298229 -0.149254 0.00208161 -0.00089998 0.000275614 0.00283889 0.000427498 -0.000550094 -0.004282 0.000329262 0.000781405 -0.0023694 -0.0016947 -0.00196011 0.000202737 -0.00261729 -0.000468117 -0.0011088 4.24816e-05 0.00109801 -0.000423456 -0.000453857 0.000164653 -9.9763e-05 -0.000107855 0.000336361 
1534.4 0 -0.000238165 -0.00516305 0.000144551 0.000290564 0.237219 0.000892706 0.000358819 -0.15739 0.00204725 -0.00089921 0.000235569 0.00281281 0.000452499 -0.00044437 -0.00427008 0.000319796 0.000784331 -0.0023947 -0.00158459 -0.00203773 0.000200817 -0.00260309 -0.00045639 -0.00112065 3.90261e-05 0.00110743 -0.000441486 -0.000462543 0.000163692 -0.000106437 -0.0001108 0.000334605 
1534.75 0 -0.000233301 -0.00796704 0.000146059 0.000296288 0.230537 0.000834035 0.000420796 -0.165199 0.00200915 -0.000896443 0.000192001 0.00278005 0.000476659 -0.000340915 -0.0042568 0.00030543 0.000788604 -0.00241725 -0.00147284 -0.00210721 0.000200002 -0.00258946 -0.000444767 -0.00113046 3.72522e-05 0.00111559 -0.000460086 -0.000471863 0.000162042 -0.000113176 -0.000114916 0.000332668 
1535.1 0 -0.000227421 -0.0107299 0.000148728 0.000300988 0.223597 0.000773433 0.00048209 -0.172672 0.00196924 -0.000893076 0.000144735 0.0027395 0.000501967 -0.000240186 -0.00424 0.000286294 0.000795991 -0.00243596 -0.00135987 -0.00216683 0.000198884 -0.00257505 -0.000432917 -0.00113853 3.58225e-05 0.00112159 -0.000480353 -0.00048174 0.000160042 -0.000119829 -0.000119246 0.000330411 
1535.45 0 -0.000220741 -0.0134506 0.00015366 0.000306342 0.216417 0.000712732 0.00054347 -0.179808 0.00192952 -0.000888293 9.35054e-05 0.00269034 0.000528273 -0.00014084 -0.00421637 0.000262054 0.000807595 -0.00245046 -0.00124558 -0.0022162 0.000196899 -0.00255797 -0.000419459 -0.00114477 3.45457e-05 0.00112532 -0.000501695 -0.000491236 0.000157792 -0.000126125 -0.00012262 0.000327629 
1535.8 0 -0.00021344 -0.0161263 0.000160174 0.00031311 0.209013 0.000652425 0.000607543 -0.186605 0.00188915 -0.000881078 3.85872e-05 0.00263139 0.000554874 -4.25979e-05 -0.00418409 0.000233377 0.000824304 -0.00246101 -0.00112906 -0.00225756 0.000194272 -0.00253713 -0.000402978 -0.00114868 3.31924e-05 0.00112695 -0.000522846 -0.000499392 0.000154909 -0.000132588 -0.000125265 0.000324411 
1536.15 0 -0.000206492 -0.0187528 0.000166748 0.000320219 0.201398 0.000590732 0.000675758 -0.193061 0.00184565 -0.000870854 -1.75638e-05 0.00256202 0.000581521 5.45317e-05 -0.00414457 0.000202042 0.000846663 -0.00246866 -0.00100965 -0.00229276 0.000191547 -0.00251292 -0.000384062 -0.00115006 3.08597e-05 0.00112659 -0.00054385 -0.000506034 0.000150848 -0.000139662 -0.000128266 0.000321251 
1536.5 0 -0.000200419 -0.0213264 0.000172434 0.000327509 0.193584 0.000524719 0.000746147 -0.199169 0.00179756 -0.000856524 -7.26162e-05 0.0024835 0.000607483 0.000150772 -0.00410017 0.000169832 0.000874284 -0.00247357 -0.000887688 -0.0023206 0.000189078 -0.00248532 -0.000364947 -0.00114878 2.788e-05 0.00112441 -0.000565304 -0.000511043 0.000146132 -0.000146802 -0.000131834 0.000318863 
1536.85 0 -0.00019444 -0.0238439 0.000177573 0.000335436 0.185586 0.000454368 0.000815956 -0.204923 0.00174486 -0.000837005 -0.000126635 0.00239725 0.000632006 0.000244615 -0.00405182 0.000136845 0.000904483 -0.00247515 -0.000763579 -0.00233806 0.000186204 -0.00245454 -0.000346699 -0.00114499 2.59059e-05 0.00112129 -0.000586387 -0.000514275 0.00014112 -0.000153202 -0.000135078 0.00031743 
1537.2 0 -0.000188126 -0.0263016 0.000183368 0.000342596 0.17742 0.000381852 0.000885572 -0.210316 0.0016881 -0.000813411 -0.000180546 0.00230212 0.000654324 0.000334163 -0.00399939 0.000101239 0.000934548 -0.00247405 -0.000637779 -0.00234436 0.000182388 -0.00242164 -0.000328493 -0.00113972 2.53526e-05 0.00111821 -0.000605777 -0.000516059 0.000135398 -0.000159798 -0.000137588 0.000316772 
1537.55 0 -0.000182137 -0.0286976 0.000190203 0.00034771 0.1691 0.000307735 0.000957374 -0.215344 0.0016277 -0.000788141 -0.000233262 0.00219652 0.000673935 0.000420545 -0.00394304 6.10944e-05 0.00096489 -0.00246969 -0.000510496 -0.00234234 0.000178289 -0.00238761 -0.000308663 -0.0011343 2.54416e-05 0.00111472 -0.000623812 -0.000516796 0.000129054 -0.000167685 -0.000139361 0.000317096 
1537.9 0 -0.000177019 -0.0310302 0.000197436 0.000351823 0.160642 0.00023119 0.00103107 -0.220002 0.00156365 -0.000761472 -0.000282647 0.00208071 0.000691327 0.000505119 -0.0038834 1.57845e-05 0.000995295 -0.00245914 -0.000381473 -0.00233536 0.000175267 -0.00235227 -0.000286213 -0.00112916 2.60565e-05 0.00110954 -0.000641272 -0.000516454 0.00012215 -0.000175919 -0.000140294 0.000318618 
1538.25 0 -0.00017284 -0.0332953 0.000204033 0.000355737 0.15206 0.000150708 0.00110448 -0.22429 0.00149539 -0.000731046 -0.000329507 0.0019565 0.000708267 0.000586967 -0.00382113 -3.22426e-05 0.00102311 -0.00244113 -0.000251379 -0.00232445 0.00017373 -0.00231507 -0.000261113 -0.00112316 2.75041e-05 0.00110195 -0.000658176 -0.000514929 0.00011405 -0.000183586 -0.000140692 0.000320342 
1538.6 0 -0.000168711 -0.0354883 0.00021016 0.000358392 0.143368 6.39955e-05 0.00117702 -0.228205 0.00142171 -0.000696242 -0.000376361 0.00182687 0.000726446 0.000666721 -0.00375645 -7.93059e-05 0.00104774 -0.00241745 -0.000122402 -0.00230786 0.000173504 -0.00227616 -0.000233683 -0.00111441 2.8987e-05 0.00109213 -0.000674444 -0.000512414 0.000104584 -0.000190838 -0.000140186 0.000320722 
1538.95 0 -0.00016341 -0.0376078 0.000216548 0.000359282 0.13458 -2.93782e-05 0.0012488 -0.231746 0.00134191 -0.000659436 -0.000423869 0.00169516 0.000744507 0.000747821 -0.00368874 -0.000124547 0.00107143 -0.00239004 3.69834e-06 -0.00228386 0.000175106 -0.00223584 -0.000204567 -0.00110256 2.95099e-05 0.00108114 -0.00068954 -0.000509161 9.45271e-05 -0.000197663 -0.000138438 0.000319079 
1539.3 0 -0.000157533 -0.0396539 0.000222852 0.000359599 0.125708 -0.000128027 0.00131861 -0.234911 0.00125734 -0.000623628 -0.000472188 0.00156309 0.000760586 0.000831959 -0.0036179 -0.000168493 0.00109657 -0.00235854 0.000127002 -0.00225191 0.000178811 -0.00219344 -0.000174956 -0.00108797 2.91669e-05 0.00106989 -0.000703105 -0.000504854 8.45219e-05 -0.000203815 -0.000136322 0.000315415 
1539.65 0 -0.000153421 -0.041626 0.000228766 0.000360085 0.116768 -0.000231552 0.001384 -0.237703 0.00117096 -0.000590928 -0.000521748 0.00143028 0.00077538 0.000916575 -0.00354534 -0.000210229 0.00112474 -0.0023212 0.000248764 -0.00221171 0.000183669 -0.00214768 -0.000145763 -0.0010709 2.79276e-05 0.00105847 -0.00071529 -0.000498146 7.41304e-05 -0.000209321 -0.000134509 0.000310583 
1540 0 -0.00015263 -0.0435221 0.000234221 0.00036019 0.10777 -0.000340503 0.00144266 -0.240129 0.00108488 -0.000560937 -0.000570769 0.00129553 0.000790009 0.000999353 -0.00347351 -0.000248462 0.00115681 -0.00227694 0.000369233 -0.00216431 0.000189018 -0.00209935 -0.000116801 -0.00105165 2.53983e-05 0.00104647 -0.00072637 -0.000488071 6.31199e-05 -0.000213859 -0.000133319 0.000305604 
1540.35 0 -0.000153893 -0.0453411 0.00023891 0.000359536 0.0987273 -0.000453786 0.0014934 -0.242191 0.000999945 -0.000533087 -0.000616721 0.00115859 0.000804912 0.0010827 -0.00340302 -0.000283065 0.00119072 -0.00222531 0.000487592 -0.00211205 0.000195371 -0.00205069 -8.74835e-05 -0.00103035 2.25487e-05 0.00103345 -0.000736457 -0.000475312 5.21512e-05 -0.000216753 -0.000133209 0.000300847 
1540.7 0 -0.00015535 -0.0470822 0.000243082 0.000358577 0.0896543 -0.000567382 0.00153669 -0.243892 0.000917572 -0.000508378 -0.00066061 0.00101907 0.000820043 0.0011698 -0.00333023 -0.000316067 0.00122383 -0.00216752 0.000603342 -0.00205838 0.000202548 -0.00200214 -5.81278e-05 -0.00100732 1.97353e-05 0.0010192 -0.000745868 -0.000461589 4.18755e-05 -0.000219287 -0.000133311 0.000295788 
1541.05 0 -0.000157101 -0.0487437 0.000247316 0.00035744 0.0805662 -0.00067881 0.00157358 -0.245234 0.000839113 -0.000487236 -0.00070479 0.000875449 0.000834573 0.0012591 -0.00325163 -0.000351216 0.00125765 -0.00210626 0.000716049 -0.00200529 0.000209788 -0.00195274 -2.97575e-05 -0.000982901 1.47425e-05 0.00100329 -0.000755582 -0.000448251 3.29116e-05 -0.000222773 -0.000131797 0.000289551 
1541.4 0 -0.000159173 -0.0503241 0.00025188 0.000355667 0.0714751 -0.000788332 0.00160307 -0.246223 0.000765543 -0.000468552 -0.000748574 0.000726619 0.000846962 0.00134701 -0.00316818 -0.000391516 0.00129449 -0.00204289 0.000824179 -0.0019512 0.000216797 -0.00190219 -3.45775e-06 -0.000957046 6.48398e-06 0.000985512 -0.000765389 -0.000435862 2.51108e-05 -0.000225845 -0.000128305 0.000281748 
1541.75 0 -0.00016104 -0.0518229 0.000256011 0.000353449 0.0623916 -0.000894647 0.00162368 -0.246863 0.000698165 -0.000451548 -0.000790498 0.000572815 0.000856051 0.00143277 -0.00308291 -0.000437426 0.00133257 -0.00197805 0.000926051 -0.00189491 0.000223165 -0.00185018 2.07224e-05 -0.000930092 -2.25712e-06 0.000966262 -0.00077367 -0.000423528 1.71089e-05 -0.000227003 -0.000124068 0.000272334 
1542.1 0 -0.000162583 -0.0532384 0.000259291 0.000351197 0.0533268 -0.000995725 0.00163659 -0.247154 0.000636625 -0.00043662 -0.000833002 0.000414852 0.000861376 0.00151793 -0.00299756 -0.000488031 0.00136755 -0.00191293 0.00102157 -0.0018376 0.000228533 -0.00179604 4.36787e-05 -0.000902834 -8.55391e-06 0.00094626 -0.000779819 -0.000409838 8.5558e-06 -0.000226469 -0.000119556 0.000261347 
1542.45 0 -0.000163032 -0.0545686 0.000262114 0.00034831 0.0442914 -0.00109282 0.0016459 -0.2471 0.000578585 -0.00042479 -0.000879909 0.00025403 0.000861729 0.00160424 -0.00291117 -0.000542136 0.00139641 -0.00184838 0.0011117 -0.00177999 0.000233196 -0.00173921 6.53406e-05 -0.000875434 -1.31453e-05 0.000926103 -0.000784344 -0.000394484 4.55828e-07 -0.000225238 -0.000113751 0.000249254 
1542.8 0 -0.000161015 -0.055813 0.000264095 0.000344461 0.0352973 -0.00118825 0.0016552 -0.246707 0.000522369 -0.000417337 -0.00093235 9.30416e-05 0.000856084 0.00169162 -0.00282139 -0.000597836 0.00142056 -0.00178531 0.00119693 -0.0017213 0.000238205 -0.00167995 8.52156e-05 -0.000847819 -1.81045e-05 0.000905965 -0.000788116 -0.000378515 -6.18389e-06 -0.000224072 -0.000106005 0.000236613 
1543.15 0 -0.000157307 -0.056971 0.0002644 0.000340096 0.0263593 -0.00128239 0.00166397 -0.24598 0.000467703 -0.000414787 -0.000989218 -6.50898e-05 0.000845274 0.00177701 -0.00272816 -0.000652961 0.00144437 -0.0017253 0.00127655 -0.00166059 0.000244109 -0.00161977 0.000103918 -0.00082003 -2.3698e-05 0.000886088 -0.000791934 -0.000362993 -1.12751e-05 -0.000222384 -9.65253e-05 0.000223858 
1543.5 0 -0.000153837 -0.0580414 0.000262753 0.00033513 0.0174937 -0.00137482 0.00166924 -0.244919 0.000415907 -0.000416939 -0.00104848 -0.000220094 0.000829958 0.0018577 -0.0026338 -0.000706259 0.0014705 -0.0016697 0.00135021 -0.00159722 0.00025019 -0.00155998 0.000122338 -0.000791627 -2.9295e-05 0.000867374 -0.000795799 -0.000347807 -1.54319e-05 -0.000219505 -8.59152e-05 0.000211805 
1543.85 0 -0.000151036 -0.059023 0.00025897 0.000329606 0.00871586 -0.0014656 0.00166976 -0.24353 0.00036816 -0.00042403 -0.00110723 -0.000373767 0.000809398 0.00193489 -0.00253949 -0.000756408 0.00149841 -0.00161813 0.00142017 -0.00153091 0.00025575 -0.00149984 0.000141509 -0.000761918 -3.5072e-05 0.000849922 -0.000799209 -0.000332238 -1.90381e-05 -0.000215764 -7.52761e-05 0.000201235 
1544.2 0 -0.000148771 -0.0599151 0.000252845 0.000324052 3.86382e-05 -0.00155478 0.00166619 -0.241822 0.0003227 -0.000436409 -0.00116172 -0.000527048 0.00078379 0.00201102 -0.00244376 -0.000801237 0.00152508 -0.00156801 0.00148947 -0.00146204 0.000260809 -0.00143764 0.000162044 -0.000730866 -4.10329e-05 0.000832699 -0.000802242 -0.000316194 -2.19039e-05 -0.000211339 -6.53408e-05 0.000191673 
1544.55 0 -0.000147555 -0.0607185 0.000244817 0.000318365 -0.00852783 -0.00164221 0.00165869 -0.239806 0.000276308 -0.000453683 -0.00121049 -0.00067936 0.000755832 0.00208604 -0.00234546 -0.000840327 0.00154739 -0.00151706 0.00155838 -0.00139164 0.000265996 -0.00137385 0.000182986 -0.000698844 -4.62611e-05 0.000815318 -0.000805242 -0.000299901 -2.42127e-05 -0.000206448 -5.56229e-05 0.000181883 
1544.9 0 -0.000147717 -0.0614355 0.000236409 0.000311121 -0.0169734 -0.00172789 0.00164519 -0.237489 0.000229044 -0.000475228 -0.00125505 -0.000829223 0.000727154 0.00215868 -0.00224503 -0.000876278 0.00156549 -0.00146591 0.00162557 -0.00132131 0.000271639 -0.00131036 0.000202853 -0.000665945 -5.08154e-05 0.000798251 -0.000808015 -0.000283198 -2.6269e-05 -0.000201565 -4.56223e-05 0.000171337 
1545.25 0 -0.000149169 -0.0620679 0.000228575 0.000300972 -0.0252875 -0.00181256 0.00162336 -0.234877 0.000183288 -0.000499089 -0.00129527 -0.000974784 0.000695995 0.00223031 -0.00214338 -0.000910541 0.00158058 -0.00141596 0.00169029 -0.00125314 0.000277197 -0.00124716 0.000221223 -0.000632253 -5.5951e-05 0.000781671 -0.000809295 -0.00026588 -2.82976e-05 -0.000196127 -3.58387e-05 0.000160149 
1545.6 0 -0.000151303 -0.0626151 0.000220571 0.000288717 -0.0334619 -0.00189731 0.0015916 -0.231979 0.000140148 -0.000521824 -0.00132936 -0.00111522 0.000661116 0.00230355 -0.00204068 -0.000942545 0.00159169 -0.00136826 0.00175238 -0.00118817 0.000282214 -0.0011834 0.000237892 -0.000598026 -6.16774e-05 0.000765654 -0.000807556 -0.000247182 -3.08767e-05 -0.000189592 -2.70457e-05 0.000148961 
1545.95 0 -0.000153134 -0.0630761 0.000211261 0.000276028 -0.0414917 -0.00198162 0.00154889 -0.228803 9.91929e-05 -0.000541203 -0.00135833 -0.00125001 0.000624013 0.00237679 -0.00193567 -0.000973007 0.0015975 -0.00132413 0.00181169 -0.00112494 0.000285891 -0.00111937 0.000253584 -0.000563746 -6.65424e-05 0.000750004 -0.000802244 -0.000226512 -3.42448e-05 -0.000182567 -1.92933e-05 0.00013845 
1546.3 0 -0.000154192 -0.0634517 0.000200924 0.000263377 -0.0493696 -0.00206269 0.00149593 -0.225355 5.91604e-05 -0.000557735 -0.00138531 -0.00137799 0.000585834 0.00244438 -0.00182722 -0.00100502 0.00159842 -0.00128496 0.0018674 -0.00106164 0.00028659 -0.0010552 0.000269451 -0.000529299 -6.95918e-05 0.000734393 -0.000793731 -0.000204965 -3.80054e-05 -0.000175758 -1.19953e-05 0.000128563 
1546.65 0 -0.000155338 -0.0637419 0.00018992 0.000250178 -0.0570849 -0.0021383 0.00143463 -0.221641 1.98883e-05 -0.000574251 -0.00141199 -0.00149787 0.000544988 0.00250237 -0.00171532 -0.00103998 0.00159598 -0.00125123 0.00191874 -0.000998817 0.000283411 -0.00099024 0.000284828 -0.000493475 -7.09619e-05 0.000718649 -0.000783021 -0.000184288 -4.18222e-05 -0.000169957 -5.37737e-06 0.000118635 
1547 0 -0.00015793 -0.0639465 0.000177813 0.000236314 -0.0646275 -0.00220898 0.00136544 -0.217671 -1.65811e-05 -0.000593815 -0.00143745 -0.0016097 0.000500004 0.00255171 -0.00160026 -0.0010744 0.00159194 -0.00122276 0.00196584 -0.000937861 0.000277789 -0.000924225 0.000298603 -0.000455423 -7.19383e-05 0.000703269 -0.000771028 -0.000164805 -4.63773e-05 -0.000166069 3.76874e-07 0.000108128 
1547.35 0 -0.000162285 -0.0640659 0.000164824 0.000222986 -0.0719884 -0.00227616 0.00128664 -0.213453 -4.81697e-05 -0.000616346 -0.00145817 -0.0017153 0.000451734 0.00259487 -0.00148231 -0.00110397 0.0015859 -0.00119821 0.00200986 -0.000879549 0.000271783 -0.000857843 0.000311188 -0.000416024 -7.33489e-05 0.000688359 -0.000757517 -0.000145702 -5.22995e-05 -0.000163777 5.86183e-06 9.74173e-05 
1547.7 0 -0.000167978 -0.0641015 0.000151254 0.000211483 -0.07916 -0.00233983 0.00119706 -0.208997 -7.53491e-05 -0.000638849 -0.00147191 -0.00181492 0.000403124 0.00263165 -0.0013619 -0.00112752 0.00157403 -0.00117386 0.00205054 -0.000824726 0.000266352 -0.000791664 0.000323241 -0.000376217 -7.36377e-05 0.000673213 -0.000742096 -0.000126374 -5.91395e-05 -0.000162557 1.10579e-05 8.75885e-05 
1548.05 0 -0.00017539 -0.0640554 0.000137553 0.000201373 -0.0861361 -0.00239935 0.00109747 -0.204312 -0.000100376 -0.000659539 -0.00148086 -0.00190661 0.000357406 0.00266182 -0.00123823 -0.00114576 0.00155357 -0.00114614 0.00208643 -0.000774499 0.000261715 -0.000725677 0.000335191 -0.000335599 -7.12937e-05 0.000657872 -0.000725017 -0.000106329 -6.64756e-05 -0.000163243 1.59417e-05 7.91862e-05 
1548.4 0 -0.000185038 -0.0639298 0.000124478 0.000191148 -0.0929104 -0.00245421 0.000988934 -0.199406 -0.000126765 -0.000679601 -0.00148745 -0.00198985 0.000315125 0.00268885 -0.00110938 -0.00115912 0.00152648 -0.00111419 0.00211791 -0.000729293 0.000258032 -0.0006595 0.000348451 -0.000293667 -6.7741e-05 0.000642979 -0.00070633 -8.5993e-05 -7.35838e-05 -0.000166002 2.13807e-05 7.10967e-05 
1548.75 0 -0.000196509 -0.0637273 0.000111719 0.000180398 -0.0994748 -0.00250188 0.00087127 -0.194288 -0.000158413 -0.000699499 -0.00149015 -0.00206505 0.000275295 0.002717 -0.000975185 -0.00116785 0.00149584 -0.00107849 0.00214602 -0.000689694 0.000254445 -0.000592063 0.000363146 -0.000251414 -6.53985e-05 0.000627516 -0.000685092 -6.65136e-05 -7.97478e-05 -0.000168835 2.77624e-05 6.20629e-05 
1549.1 0 -0.000209801 -0.0634504 9.90331e-05 0.000170371 -0.105822 -0.00253873 0.000746195 -0.188968 -0.000195639 -0.000717674 -0.00148648 -0.00213162 0.000238129 0.00274681 -0.000836506 -0.00117239 0.00146032 -0.00104075 0.0021711 -0.000656399 0.000248812 -0.000522915 0.000378129 -0.000210264 -6.37246e-05 0.000610513 -0.000661091 -4.82135e-05 -8.46832e-05 -0.000169788 3.4407e-05 5.24571e-05 
1549.45 0 -0.000224995 -0.0631007 8.7155e-05 0.000161833 -0.111947 -0.00256469 0.000618281 -0.18346 -0.000236335 -0.000733841 -0.00147777 -0.00219002 0.000203399 0.00277605 -0.000693125 -0.00117265 0.00141665 -0.0010019 0.00219354 -0.000628178 0.000240871 -0.00045204 0.000393911 -0.000170773 -6.06492e-05 0.000592172 -0.000635453 -3.09503e-05 -8.79741e-05 -0.000169496 4.02657e-05 4.32181e-05 
1549.8 0 -0.000240536 -0.062678 7.61071e-05 0.000154074 -0.117845 -0.00258252 0.000489981 -0.177777 -0.000280046 -0.000749245 -0.00146732 -0.00224088 0.000170273 0.00280327 -0.000545763 -0.00116752 0.00136419 -0.000961207 0.00221392 -0.000602052 0.000232029 -0.000380302 0.000412027 -0.000132752 -5.62295e-05 0.00057259 -0.000608534 -1.44653e-05 -8.9915e-05 -0.000169236 4.45613e-05 3.41308e-05 
1550.15 0 -0.00025527 -0.0621824 6.50434e-05 0.000146739 -0.123515 -0.00259256 0.00036081 -0.17193 -0.000327246 -0.000765029 -0.00145668 -0.00228359 0.000140066 0.00282885 -0.000396432 -0.0011563 0.00130369 -0.00091854 0.00223301 -0.000576058 0.000222538 -0.000310523 0.000432857 -9.5956e-05 -5.18143e-05 0.000552698 -0.000580204 1.26803e-06 -9.13827e-05 -0.000169043 4.73079e-05 2.44365e-05 
1550.5 0 -0.000270606 -0.061616 5.39107e-05 0.00013969 -0.128951 -0.00259374 0.000230303 -0.165922 -0.000377267 -0.000781848 -0.00144672 -0.00231876 0.000115325 0.00285267 -0.000247059 -0.00113992 0.00123613 -0.000875311 0.00225183 -0.000549286 0.000212257 -0.00024403 0.000455313 -5.96206e-05 -4.76815e-05 0.00053417 -0.000551851 1.62314e-05 -9.32319e-05 -0.000168187 4.96824e-05 1.35075e-05 
1550.85 0 -0.000287429 -0.0609808 4.3508e-05 0.000132283 -0.134145 -0.00258644 9.79142e-05 -0.159762 -0.000427202 -0.000801167 -0.00143918 -0.00234864 9.64163e-05 0.00287596 -9.90928e-05 -0.00112031 0.00116379 -0.000832984 0.00227141 -0.000520385 0.000201584 -0.000179399 0.000478173 -2.22236e-05 -4.38586e-05 0.000517302 -0.000524838 3.03695e-05 -9.53096e-05 -0.000165518 5.33951e-05 1.25066e-06 
1551.2 0 -0.000305186 -0.0602781 3.42929e-05 0.000124932 -0.139093 -0.00257147 -3.61386e-05 -0.153463 -0.000474382 -0.00082521 -0.00143411 -0.00237394 8.23586e-05 0.0029007 4.77772e-05 -0.00109914 0.00108852 -0.000791754 0.00229208 -0.000488544 0.000190128 -0.000115924 0.00050129 1.71404e-05 -4.07431e-05 0.000500826 -0.000498928 4.31449e-05 -9.66852e-05 -0.000160494 5.87864e-05 -1.15487e-05 
1551.55 0 -0.000323643 -0.0595087 2.60813e-05 0.000118404 -0.143795 -0.00254924 -0.000170528 -0.147036 -0.000519154 -0.000853613 -0.00142936 -0.00239345 7.25002e-05 0.00292461 0.000195213 -0.00107701 0.00101074 -0.000752123 0.00231343 -0.000454168 0.000177337 -5.4921e-05 0.000525119 5.7739e-05 -3.79097e-05 0.000483897 -0.000472927 5.4545e-05 -9.70529e-05 -0.000153736 6.47655e-05 -2.38104e-05 
1551.9 0 -0.000342274 -0.0586747 1.82185e-05 0.000112296 -0.14825 -0.00251853 -0.00030373 -0.140487 -0.000562851 -0.000882247 -0.00142386 -0.00240797 6.58233e-05 0.00294285 0.000342236 -0.0010537 0.000930519 -0.000714884 0.00233547 -0.000417925 0.000163391 2.17032e-06 0.000549436 9.8471e-05 -3.417e-05 0.000466199 -0.000446128 6.46473e-05 -9.72728e-05 -0.000145873 7.05706e-05 -3.58529e-05 
1552.25 0 -0.000359688 -0.057779 1.0272e-05 0.000105823 -0.152453 -0.00247688 -0.000433957 -0.133821 -0.00060468 -0.000907219 -0.00141839 -0.00241983 6.1906e-05 0.00295479 0.000485432 -0.0010298 0.000848468 -0.00067871 0.00235728 -0.000379295 0.000148366 5.67265e-05 0.000573152 0.000139346 -2.90606e-05 0.000447099 -0.000418866 7.32563e-05 -9.83155e-05 -0.000137544 7.62567e-05 -4.86867e-05 
1552.6 0 -0.000375436 -0.0568226 2.50808e-06 9.89927e-05 -0.156398 -0.00242281 -0.000558918 -0.12705 -0.000642962 -0.000927463 -0.00141326 -0.00242922 6.11787e-05 0.00296407 0.00062445 -0.0010072 0.000764939 -0.000640772 0.00237644 -0.000337319 0.000132228 0.000110666 0.000595772 0.000180763 -2.2691e-05 0.000426372 -0.000391362 8.10927e-05 -0.000100893 -0.000128923 8.20367e-05 -6.27435e-05 
1552.95 0 -0.000390396 -0.055806 -4.94966e-06 9.31061e-05 -0.160083 -0.0023576 -0.000676761 -0.120189 -0.000676899 -0.000943805 -0.00140807 -0.00243537 6.38656e-05 0.00297335 0.000762961 -0.000987009 0.000679335 -0.000600183 0.00239097 -0.000291703 0.000115674 0.000162895 0.000617351 0.000222769 -1.55504e-05 0.000404954 -0.000363258 8.87011e-05 -0.000105253 -0.00012033 8.74426e-05 -7.78682e-05 
1553.3 0 -0.000404434 -0.0547318 -1.2033e-05 8.95551e-05 -0.163515 -0.00228402 -0.000786906 -0.113246 -0.000705865 -0.00095787 -0.00140238 -0.00243977 6.87654e-05 0.00298105 0.000904033 -0.00096798 0.000591665 -0.000557231 0.00240045 -0.000241938 9.93646e-05 0.000211576 0.000638234 0.000264679 -8.28944e-06 0.000384038 -0.000334432 9.54626e-05 -0.000110577 -0.000112444 9.18518e-05 -9.39295e-05 
1553.65 0 -0.000416152 -0.0536042 -1.87382e-05 8.73388e-05 -0.166694 -0.00220476 -0.000889538 -0.106227 -0.000729693 -0.000970092 -0.00139576 -0.00244384 7.2849e-05 0.00298461 0.00104587 -0.000947575 0.000501835 -0.000511057 0.00240574 -0.000186134 8.28713e-05 0.000256783 0.000658322 0.000305322 -1.14429e-06 0.000363505 -0.000305413 0.000100708 -0.000115986 -0.000105183 9.6051e-05 -0.00011117 
1554 0 -0.000423896 -0.0524268 -2.56821e-05 8.4453e-05 -0.169619 -0.00212083 -0.000984503 -0.0991396 -0.000747791 -0.000979217 -0.00138712 -0.00244529 7.49084e-05 0.0029846 0.00118476 -0.000924913 0.000409719 -0.000461085 0.00240793 -0.000122807 6.4849e-05 0.000299613 0.000676694 0.000343985 5.36223e-06 0.000343004 -0.000276931 0.000104377 -0.00012145 -9.8196e-05 0.000101184 -0.000129299 
1554.35 0 -0.00042764 -0.0512015 -3.3507e-05 8.07387e-05 -0.172287 -0.00203209 -0.00107009 -0.0919997 -0.000759419 -0.000984739 -0.00137402 -0.00244166 7.8119e-05 0.00298209 0.00131961 -0.000901292 0.000316423 -0.000409464 0.00240762 -5.29169e-05 4.45003e-05 0.000340649 0.0006935 0.000380932 1.11854e-05 0.000322944 -0.00024929 0.000106754 -0.000127109 -9.17208e-05 0.000106813 -0.000146881 
1554.7 0 -0.000429196 -0.0499285 -4.15518e-05 7.78943e-05 -0.174699 -0.00194064 -0.00114441 -0.0848233 -0.000765864 -0.000987636 -0.0013551 -0.00243261 8.56919e-05 0.00297512 0.00145178 -0.000878855 0.000223175 -0.000358669 0.00240528 2.0089e-05 2.23143e-05 0.000378508 0.000709387 0.000416506 1.7862e-05 0.000303418 -0.000221822 0.000108223 -0.000132126 -8.623e-05 0.000112492 -0.000162966 
1555.05 0 -0.000430385 -0.0486085 -4.93992e-05 7.6758e-05 -0.176858 -0.00185053 -0.00120821 -0.0776188 -0.000769682 -0.00098773 -0.00133204 -0.00241799 9.67569e-05 0.00296029 0.00158254 -0.000859579 0.000129873 -0.000309318 0.00240254 9.37246e-05 -1.02389e-06 0.000410321 0.000724256 0.00045098 2.68995e-05 0.000284557 -0.000194598 0.000109277 -0.000135589 -8.18814e-05 0.00011862 -0.000178513 
1555.4 0 -0.000432098 -0.0472433 -5.79863e-05 7.66634e-05 -0.178765 -0.00176461 -0.00126442 -0.0703878 -0.000772436 -0.000984067 -0.0013065 -0.00239768 0.000110399 0.00293598 0.00171222 -0.000843581 3.63877e-05 -0.000262279 0.00240058 0.00016891 -2.58383e-05 0.000435825 0.000738044 0.000485251 3.73792e-05 0.000266757 -0.000167982 0.000109663 -0.000137451 -7.8588e-05 0.000125458 -0.000194869 
1555.75 0 -0.000434306 -0.0458349 -6.71428e-05 7.73388e-05 -0.180416 -0.00168283 -0.00131532 -0.0631348 -0.000774886 -0.000977669 -0.00127782 -0.00237195 0.000127038 0.00290129 0.00184017 -0.000829432 -5.60608e-05 -0.000219103 0.00239695 0.000246725 -5.28959e-05 0.000458555 0.000751483 0.000519306 4.71067e-05 0.000249991 -0.000141409 0.00010956 -0.000137536 -7.54942e-05 0.000133165 -0.000211526 
1556.1 0 -0.000436907 -0.0443843 -7.5762e-05 7.86904e-05 -0.181806 -0.00160367 -0.00136116 -0.0558708 -0.000778386 -0.000970739 -0.00124545 -0.00234027 0.000145133 0.00285411 0.00196651 -0.000815436 -0.000147308 -0.000180061 0.00238844 0.000326954 -8.18482e-05 0.000480503 0.000765543 0.000552083 5.5989e-05 0.000233358 -0.000114631 0.000109589 -0.000135728 -7.16425e-05 0.000141719 -0.000226325 
1556.45 0 -0.000440156 -0.0428938 -8.36724e-05 8.02278e-05 -0.182938 -0.00152703 -0.0014016 -0.0486071 -0.000783792 -0.000964635 -0.00121081 -0.00230164 0.000161723 0.0027942 0.00209273 -0.000800237 -0.000238481 -0.000144195 0.00237478 0.000408571 -0.000111588 0.000501366 0.000779881 0.000582983 6.51283e-05 0.000216314 -8.75919e-05 0.000109648 -0.000132894 -6.75832e-05 0.000150737 -0.000238499 
1556.8 0 -0.000443879 -0.0413664 -9.206e-05 8.18353e-05 -0.183813 -0.00145437 -0.0014367 -0.0413541 -0.000789198 -0.000958789 -0.00117615 -0.00225663 0.000175526 0.0027227 0.00221977 -0.000784358 -0.000329822 -0.000110152 0.00235815 0.000489779 -0.000141535 0.000521476 0.000793709 0.000611452 7.50435e-05 0.000198522 -6.02811e-05 0.000109119 -0.000130178 -6.45504e-05 0.000159313 -0.000248905 
1557.15 0 -0.000447661 -0.0398036 -0.000101529 8.38702e-05 -0.184433 -0.00138603 -0.00146693 -0.0341224 -0.000791751 -0.000950642 -0.00114467 -0.00220628 0.0001889 0.00263867 0.00234719 -0.00077035 -0.000419997 -7.74802e-05 0.00234046 0.000569065 -0.000171292 0.000540727 0.000807188 0.000636708 8.51259e-05 0.00017993 -3.31858e-05 0.000107569 -0.000128284 -6.30313e-05 0.000166818 -0.0002574 
1557.5 0 -0.000452212 -0.0382064 -0.000110278 8.61237e-05 -0.184799 -0.00132149 -0.00149373 -0.0269212 -0.000790678 -0.000939209 -0.00111639 -0.00215097 0.000204404 0.00254052 0.0024734 -0.000761626 -0.000506476 -4.75346e-05 0.00232246 0.000645957 -0.000200489 0.00055831 0.000819939 0.000658993 9.38635e-05 0.000161474 -6.92107e-06 0.000104637 -0.000127349 -6.22653e-05 0.000173375 -0.000263069 
1557.85 0 -0.000458178 -0.0365774 -0.000116288 8.77539e-05 -0.184912 -0.00126005 -0.00151923 -0.0197567 -0.000786111 -0.000927687 -0.00108694 -0.00209159 0.000219947 0.00242905 0.00259714 -0.000760186 -0.000589471 -2.18386e-05 0.00230394 0.000721314 -0.000229308 0.000573837 0.00083088 0.000678648 0.000101419 0.000143955 1.84116e-05 9.99259e-05 -0.000127077 -6.07654e-05 0.000179538 -0.000266075 
1558.2 0 -0.00046528 -0.0349198 -0.000119539 8.83628e-05 -0.184774 -0.00119937 -0.00154495 -0.0126355 -0.000778084 -0.000919845 -0.00105366 -0.00202863 0.000230902 0.00230683 0.00271767 -0.000765397 -0.000672083 -2.68955e-07 0.00228443 0.000796196 -0.000257952 0.00058745 0.000840049 0.000695715 0.000109293 0.000127964 4.28252e-05 9.38605e-05 -0.000127138 -5.81396e-05 0.00018616 -0.000267169 
1558.55 0 -0.000472854 -0.0332374 -0.000121306 8.87388e-05 -0.184385 -0.00113783 -0.00157006 -0.00556567 -0.000767711 -0.000917141 -0.00101738 -0.00196282 0.000235183 0.00217762 0.00283489 -0.000775146 -0.000754897 1.75606e-05 0.00226455 0.000870021 -0.000286306 0.00059899 0.000848229 0.000710387 0.000117784 0.00011472 6.66949e-05 8.72449e-05 -0.000127226 -5.54398e-05 0.00019393 -0.000265633 
1558.9 0 -0.00048008 -0.0315331 -0.000122578 9.04452e-05 -0.183747 -0.00107732 -0.00159265 0.00144284 -0.000756824 -0.000918818 -0.000978509 -0.00189615 0.000234342 0.00204388 0.00295051 -0.000787381 -0.000836814 3.24956e-05 0.00224671 0.000940345 -0.000313549 0.000608469 0.000856256 0.000722962 0.000125857 0.000104302 9.0151e-05 8.08509e-05 -0.000126311 -5.35326e-05 0.000203709 -0.00026074 
1559.25 0 -0.000486324 -0.0298091 -0.000122843 9.38035e-05 -0.182864 -0.00102044 -0.0016122 0.00838025 -0.000746708 -0.000922125 -0.000936453 -0.0018291 0.000229284 0.00190485 0.00306476 -0.00080315 -0.000917625 4.61908e-05 0.00223292 0.00100621 -0.000339072 0.000616468 0.000864799 0.00073408 0.00013254 9.57687e-05 0.000113209 7.54079e-05 -0.000123775 -5.26484e-05 0.000216264 -0.000253264 
1559.6 0 -0.000490932 -0.0280675 -0.000122092 9.79458e-05 -0.18174 -0.000968872 -0.00162794 0.015239 -0.000738457 -0.000923014 -0.000891747 -0.00176082 0.000218884 0.00175975 0.00317395 -0.00082452 -0.00099629 5.93658e-05 0.00222284 0.00106911 -0.000363104 0.000624158 0.000873959 0.000744084 0.000137668 8.83963e-05 0.000136488 7.12497e-05 -0.000119534 -5.21e-05 0.000230244 -0.000243917 
1559.95 0 -0.00049305 -0.0263102 -0.000121114 0.00010259 -0.180382 -0.00092247 -0.00163803 0.0220136 -0.000732935 -0.000920716 -0.000847122 -0.00168994 0.000204727 0.00160897 0.00327281 -0.000850475 -0.00107 7.07415e-05 0.00221409 0.00113077 -0.00038662 0.000632566 0.000883158 0.000753422 0.000142102 8.15379e-05 0.000160151 6.87396e-05 -0.000113842 -5.06802e-05 0.000244206 -0.000233067 
1560.3 0 -0.000492493 -0.02454 -0.000119869 0.000108029 -0.178791 -0.000880376 -0.00164065 0.0286974 -0.000730073 -0.000917895 -0.000804661 -0.00161614 0.000189611 0.00145204 0.00335749 -0.000878747 -0.00113624 7.70195e-05 0.002203 0.00119161 -0.000410633 0.00064208 0.000891844 0.000761211 0.000146246 7.56108e-05 0.000183533 6.76574e-05 -0.00010741 -4.80453e-05 0.000258566 -0.000221195 
1560.65 0 -0.000490224 -0.0227608 -0.000118437 0.000113961 -0.176968 -0.000841931 -0.00163578 0.0352806 -0.000728647 -0.000913841 -0.000763606 -0.00154125 0.000174869 0.00128963 0.00342778 -0.000908307 -0.00119426 7.60018e-05 0.00218576 0.00125112 -0.00043508 0.000652183 0.00090001 0.000766216 0.000149908 7.11454e-05 0.000206049 6.7494e-05 -0.000100596 -4.49739e-05 0.000273421 -0.00020883 
1561 0 -0.00048796 -0.020976 -0.000117048 0.00012032 -0.174915 -0.000807348 -0.00162649 0.0417509 -0.000727681 -0.000906007 -0.00072269 -0.00146728 0.000160462 0.00112506 0.00348757 -0.000938501 -0.00124391 6.87316e-05 0.00216154 0.00130823 -0.000458436 0.000661037 0.000908003 0.000769465 0.000153643 6.80642e-05 0.000228087 6.72879e-05 -9.36903e-05 -4.21785e-05 0.000287644 -0.000196909 
1561.35 0 -0.000485284 -0.019188 -0.000116125 0.000127456 -0.172639 -0.000776097 -0.00161728 0.0480971 -0.000727897 -0.000894571 -0.000680681 -0.00139441 0.000144245 0.000960266 0.00354067 -0.000968089 -0.00128684 5.68908e-05 0.00213144 0.00136188 -0.000479883 0.000666331 0.00091583 0.00077224 0.00015808 6.61614e-05 0.000250166 6.56382e-05 -8.71308e-05 -3.98086e-05 0.000301084 -0.000185929 
1561.7 0 -0.00048166 -0.0173988 -0.000116707 0.000135202 -0.170148 -0.000744746 -0.00160935 0.0543131 -0.000730849 -0.000881494 -0.000636772 -0.00132232 0.000123681 0.000793923 0.00358922 -0.000996696 -0.00132635 4.0854e-05 0.00209584 0.00141217 -0.000499572 0.000666945 0.000922763 0.000774572 0.00016317 6.56812e-05 0.000272593 6.25617e-05 -8.10906e-05 -3.80693e-05 0.000314258 -0.000174624 
1562.05 0 -0.000478316 -0.0156106 -0.000119308 0.000143281 -0.167451 -0.000711293 -0.0016007 0.0603967 -0.000736451 -0.000869115 -0.000592257 -0.0012531 9.81423e-05 0.000624241 0.00363449 -0.00102399 -0.00136355 2.16044e-05 0.00205378 0.00145902 -0.000516271 0.00066364 0.000927572 0.000776126 0.000167967 6.6584e-05 0.000295834 5.85506e-05 -7.5022e-05 -3.66123e-05 0.000327027 -0.000161441 
1562.4 0 -0.000475651 -0.0138257 -0.000122945 0.000151699 -0.164553 -0.000678113 -0.00159021 0.0663437 -0.000743029 -0.000859002 -0.000548995 -0.00118933 6.91462e-05 0.000450978 0.0036765 -0.00104894 -0.00139643 1.04349e-06 0.00200475 0.00150098 -0.00052868 0.00065879 0.000930083 0.000776522 0.000171099 6.83947e-05 0.000319962 5.36079e-05 -6.87264e-05 -3.51499e-05 0.000339938 -0.000146046 
1562.75 0 -0.000473094 -0.0120465 -0.000126372 0.000159863 -0.161457 -0.000648449 -0.0015776 0.0721441 -0.000749394 -0.000850797 -0.000508306 -0.00113255 3.93206e-05 0.000274258 0.00371369 -0.00107138 -0.00142318 -1.97284e-05 0.00194985 0.00153719 -0.000537838 0.000654357 0.00093083 0.00077513 0.000172107 7.08122e-05 0.000344182 4.82458e-05 -6.23384e-05 -3.3548e-05 0.000353866 -0.000128715 
1563.1 0 -0.000470401 -0.010275 -0.000128866 0.000167251 -0.158171 -0.000624204 -0.00156248 0.0777876 -0.000754577 -0.000843483 -0.000471236 -0.001083 9.59303e-06 9.39709e-05 0.00374487 -0.00109151 -0.00144373 -3.90363e-05 0.00189075 0.00156955 -0.000544619 0.000650096 0.000931085 0.000771435 0.000171135 7.2803e-05 0.000367683 4.25889e-05 -5.6553e-05 -3.1734e-05 0.000368226 -0.000109455 
1563.45 0 -0.000467133 -0.00851338 -0.000131133 0.00017378 -0.154704 -0.00060511 -0.00154651 0.0832685 -0.000759842 -0.000837708 -0.00043791 -0.00103944 -2.09881e-05 -8.94297e-05 0.003769 -0.0011077 -0.00145781 -5.70212e-05 0.00182752 0.00160013 -0.000548881 0.00064504 0.000931455 0.000765777 0.000169272 7.41149e-05 0.000390707 3.5233e-05 -5.22849e-05 -2.96893e-05 0.00038128 -8.87226e-05 
1563.8 0 -0.000464031 -0.0067642 -0.000133753 0.000179382 -0.151063 -0.000589282 -0.00153202 0.088583 -0.000766889 -0.00083415 -0.000408314 -0.00100136 -5.06774e-05 -0.000274183 0.00378366 -0.00111732 -0.0014654 -7.63249e-05 0.00175845 0.00162771 -0.000551192 0.000639039 0.000929912 0.000758231 0.000167732 7.55286e-05 0.000413164 2.58498e-05 -4.91419e-05 -2.7971e-05 0.000392272 -6.68309e-05 
1564.15 0 -0.000462531 -0.00502901 -0.000135582 0.000184536 -0.147252 -0.000575915 -0.00151945 0.0937249 -0.000775367 -0.000829944 -0.000381546 -0.000969035 -7.61102e-05 -0.000458058 0.00378782 -0.00112046 -0.00146741 -9.87326e-05 0.00168335 0.0016502 -0.000552387 0.000631185 0.000924794 0.0007486 0.00016646 7.71513e-05 0.000434399 1.60061e-05 -4.71399e-05 -2.71376e-05 0.000401763 -4.31905e-05 
1564.5 0 -0.000462642 -0.00330989 -0.000135624 0.000189798 -0.143277 -0.000564431 -0.00150845 0.0986878 -0.000784404 -0.000821866 -0.000356078 -0.00094192 -9.60708e-05 -0.000639369 0.00378351 -0.00112097 -0.00146607 -0.000124972 0.00160363 0.00166652 -0.000552734 0.000619741 0.000916252 0.000737436 0.000165912 7.95892e-05 0.000454836 6.54897e-06 -4.65529e-05 -2.63717e-05 0.000410151 -1.8057e-05 
1564.85 0 -0.00046349 -0.00160949 -0.000134516 0.000195567 -0.139145 -0.000552158 -0.00149874 0.103467 -0.000794618 -0.000809852 -0.000332365 -0.000920483 -0.000113588 -0.000817761 0.00377288 -0.00112043 -0.00146377 -0.000156214 0.00152003 0.00167579 -0.000552236 0.000604641 0.000905501 0.000724345 0.000167253 8.34951e-05 0.000475437 -2.54862e-06 -4.65564e-05 -2.49139e-05 0.000417071 6.81529e-06 
1565.2 0 -0.000464973 7.09262e-05 -0.000133622 0.000201185 -0.134864 -0.000536899 -0.00149053 0.108059 -0.000806605 -0.000795018 -0.00031258 -0.000905364 -0.000132836 -0.000994941 0.00375659 -0.00111512 -0.00146045 -0.000193009 0.00143283 0.00167781 -0.000550661 0.000587823 0.000892708 0.000709187 0.000169943 8.81106e-05 0.000496424 -1.13305e-05 -4.58797e-05 -2.29635e-05 0.000423003 2.99365e-05 
1565.55 0 -0.000467213 0.00173142 -0.00013303 0.000205215 -0.130443 -0.000518832 -0.00148556 0.112459 -0.000818048 -0.000777741 -0.000296095 -0.000894981 -0.000155277 -0.00117172 0.00373384 -0.0011014 -0.00145332 -0.000233836 0.00134268 0.00167356 -0.000547931 0.000569859 0.000877794 0.000692927 0.000172284 9.19703e-05 0.000517102 -1.99199e-05 -4.45765e-05 -2.10668e-05 0.000428432 5.14278e-05 
1565.9 0 -0.000469899 0.00337028 -0.000132594 0.000207407 -0.125891 -0.000498438 -0.00148431 0.116666 -0.0008281 -0.000756792 -0.000278705 -0.000886387 -0.000179351 -0.00134665 0.0037029 -0.00107778 -0.00144063 -0.000277107 0.00125026 0.00166579 -0.000544362 0.000549792 0.000862179 0.000676341 0.000173481 9.46503e-05 0.000536124 -2.8231e-05 -4.31713e-05 -1.98074e-05 0.000433073 7.23791e-05 
1566.25 0 -0.000472674 0.00498484 -0.000132665 0.000208218 -0.121217 -0.000477041 -0.00148451 0.12068 -0.000839218 -0.000732199 -0.000257283 -0.000879119 -0.000201806 -0.00151816 0.00366344 -0.00104548 -0.00142398 -0.000321932 0.00115594 0.00165776 -0.000539656 0.000528024 0.000846155 0.000660617 0.000173579 9.75309e-05 0.0005533 -3.62239e-05 -4.14537e-05 -1.94534e-05 0.000437013 9.3686e-05 
1566.6 0 -0.000475209 0.0065727 -0.000133561 0.000207908 -0.116428 -0.000456377 -0.00148477 0.124498 -0.000853065 -0.000706491 -0.000232831 -0.000875482 -0.000220418 -0.00168606 0.00361635 -0.0010081 -0.00140583 -0.000367176 0.00105971 0.00164946 -0.000532744 0.000506027 0.000829035 0.000645986 0.000172892 0.000101709 0.000569534 -4.45857e-05 -3.95816e-05 -1.98167e-05 0.000440681 0.00011559 
1566.95 0 -0.000477729 0.00813113 -0.00013483 0.000206557 -0.111532 -0.000436302 -0.00148541 0.128115 -0.000869685 -0.000681305 -0.000208579 -0.000875542 -0.000235163 -0.00185089 0.00356133 -0.00096916 -0.00138665 -0.00041115 0.000960256 0.00163969 -0.000523726 0.000484709 0.000809879 0.000631441 0.000171736 0.000106436 0.000584927 -5.32761e-05 -3.80671e-05 -2.02912e-05 0.000443846 0.000137725 
1567.3 0 -0.000480915 0.00965746 -0.000136255 0.000204421 -0.106536 -0.000415844 -0.00148506 0.131524 -0.000886002 -0.000656099 -0.000187 -0.000875805 -0.00024793 -0.00201245 0.0034974 -0.00092988 -0.00136681 -0.000453228 0.000856942 0.00162817 -0.000514082 0.000463765 0.000787626 0.000616021 0.00017106 0.000110847 0.000599011 -6.11633e-05 -3.67797e-05 -2.00345e-05 0.000445512 0.000160415 
1567.65 0 -0.000484556 0.0111501 -0.00013826 0.000201861 -0.101446 -0.000395111 -0.00148237 0.13472 -0.000898348 -0.000629949 -0.000169502 -0.000872052 -0.000259882 -0.00217007 0.00342587 -0.000889415 -0.00134704 -0.000494615 0.000752081 0.00161589 -0.000504095 0.000441491 0.000763643 0.00060021 0.000171638 0.00011521 0.000610434 -6.75382e-05 -3.51137e-05 -1.88201e-05 0.00044491 0.000183767 
1568 0 -0.000487926 0.0126088 -0.000140635 0.000198736 -0.0962689 -0.000373742 -0.00147846 0.137702 -0.000906152 -0.000605122 -0.000155184 -0.000861198 -0.000271349 -0.00232253 0.00334842 -0.000847608 -0.00132719 -0.000536992 0.000647744 0.00160411 -0.000493488 0.000416376 0.000739377 0.000584952 0.000172716 0.000120252 0.00061898 -7.37002e-05 -3.31699e-05 -1.69048e-05 0.000442335 0.000206713 
1568.35 0 -0.000490907 0.0140324 -0.000143082 0.000195842 -0.0910148 -0.000350732 -0.00147368 0.140469 -0.000909239 -0.000584027 -0.000141898 -0.000842704 -0.000282853 -0.00246789 0.00326642 -0.000805847 -0.00130791 -0.000580258 0.000543502 0.00159096 -0.000482206 0.000388696 0.000714757 0.00056956 0.000174077 0.000126769 0.000626139 -8.07217e-05 -3.12384e-05 -1.44023e-05 0.000438801 0.000228972 
1568.7 0 -0.000493269 0.0154194 -0.000145624 0.000194091 -0.0856902 -0.000325817 -0.00146714 0.143022 -0.000908042 -0.000565642 -0.000129834 -0.000818063 -0.000294422 -0.00260555 0.0031807 -0.000766259 -0.00129047 -0.000622487 0.000438467 0.00157394 -0.0004701 0.000359957 0.000689923 0.000553423 0.000175996 0.000134687 0.000632579 -8.81863e-05 -2.85405e-05 -1.11954e-05 0.000435319 0.000250905 
1569.05 0 -0.000494514 0.0167698 -0.00014824 0.000193134 -0.0803009 -0.000298538 -0.00145963 0.145358 -0.000902647 -0.000548997 -0.000118907 -0.000789911 -0.000305606 -0.002737 0.00309134 -0.000730991 -0.00127374 -0.000661847 0.000330914 0.00155284 -0.000456993 0.000331589 0.000664206 0.000537228 0.000177487 0.0001427 0.000637975 -9.56434e-05 -2.42145e-05 -7.35206e-06 0.000432417 0.000272955 
1569.4 0 -0.000494808 0.0180838 -0.000150887 0.000192244 -0.0748553 -0.000268183 -0.00145368 0.147477 -0.000891328 -0.000534679 -0.000106908 -0.000760369 -0.000317237 -0.00286413 0.00299794 -0.000700256 -0.00125672 -0.000697542 0.000219412 0.00152785 -0.00044265 0.000303757 0.000637096 0.000521465 0.000178757 0.000149099 0.000642422 -0.000102384 -1.9208e-05 -2.89114e-06 0.000429965 0.00029567 
1569.75 0 -0.000494404 0.0193602 -0.000153561 0.00019141 -0.0693626 -0.000235371 -0.00145048 0.149381 -0.000873109 -0.000523326 -9.23759e-05 -0.000729214 -0.000330114 -0.00298739 0.0028996 -0.000671993 -0.00124149 -0.000730155 0.000104433 0.00149979 -0.000426881 0.000276104 0.000609181 0.000506153 0.000180976 0.000154071 0.000646014 -0.000107493 -1.46492e-05 1.57962e-06 0.000427487 0.000319341 
1570.1 0 -0.000492846 0.0205962 -0.000156508 0.00019063 -0.0638292 -0.000201252 -0.00144873 0.151069 -0.000848926 -0.000515121 -7.47888e-05 -0.000695607 -0.000342964 -0.00310639 0.0027957 -0.000644534 -0.00123061 -0.000760432 -1.15762e-05 0.00147082 -0.000409167 0.00024884 0.000581432 0.000491475 0.000184274 0.000158944 0.000648881 -0.00011114 -9.89997e-06 5.61636e-06 0.000424398 0.000342865 
1570.45 0 -0.000489996 0.0217903 -0.000160117 0.00018953 -0.0582595 -0.000166935 -0.00144678 0.15254 -0.00081943 -0.000508458 -5.56107e-05 -0.000658432 -0.000353738 -0.00322123 0.00268577 -0.000617623 -0.00122543 -0.000788026 -0.000126485 0.00144329 -0.000388795 0.000222226 0.000553167 0.000477721 0.000188484 0.000163166 0.000651203 -0.000114823 -3.65736e-06 1.0376e-05 0.000420423 0.00036466 
1570.8 0 -0.000486107 0.0229426 -0.000164153 0.000187994 -0.0526589 -0.000133253 -0.00144372 0.153795 -0.000783005 -0.000502658 -3.84347e-05 -0.000614859 -0.000361451 -0.00333082 0.00257084 -0.000591655 -0.00122617 -0.000811304 -0.000240051 0.00141776 -0.000366097 0.000196413 0.000522406 0.000464677 0.00019353 0.00016514 0.000653208 -0.000119256 4.11179e-06 1.70979e-05 0.00041569 0.000384321 
1571.15 0 -0.000480899 0.0240522 -0.000168005 0.000186676 -0.0470353 -9.98038e-05 -0.00143817 0.154835 -0.000737746 -0.000499649 -2.5654e-05 -0.000562829 -0.00036667 -0.00343338 0.00245425 -0.000566588 -0.00123011 -0.000827685 -0.000352042 0.001392 -0.000342065 0.000171866 0.000489292 0.000451794 0.000198824 0.000164792 0.000654422 -0.000123764 1.21783e-05 2.49223e-05 0.000409681 0.000402083 
1571.5 0 -0.000473637 0.025117 -0.000172048 0.000186351 -0.041399 -6.63304e-05 -0.00142851 0.155657 -0.000684286 -0.000500182 -1.61457e-05 -0.000504656 -0.000370516 -0.00352855 0.00233898 -0.000541535 -0.00123408 -0.000836198 -0.00046074 0.00136495 -0.000317416 0.000148481 0.000456174 0.000439247 0.000203537 0.00016316 0.000654015 -0.000127195 1.982e-05 3.2494e-05 0.000401965 0.00041829 
1571.85 0 -0.000464501 0.0261347 -0.00017702 0.000186912 -0.0357602 -3.3039e-05 -0.00141391 0.156263 -0.000625031 -0.000502518 -7.08904e-06 -0.000444258 -0.000373135 -0.00361777 0.00222615 -0.000515314 -0.00123813 -0.000837851 -0.00056417 0.00133895 -0.000292968 0.000125699 0.000424401 0.000427996 0.000207887 0.00016108 0.00065244 -0.000129576 2.72553e-05 3.92219e-05 0.000392686 0.000432827 
1572.2 0 -0.000455051 0.0271038 -0.000182479 0.000187328 -0.0301283 -4.8816e-09 -0.00139429 0.156653 -0.000562059 -0.000504696 3.15118e-06 -0.00038299 -0.000373435 -0.00370212 0.0021137 -0.000486434 -0.00124431 -0.000832944 -0.000662228 0.00131672 -0.000269085 0.000103527 0.000393261 0.000418843 0.00021189 0.000158277 0.000650494 -0.000132097 3.49689e-05 4.57703e-05 0.000382172 0.000446025 
1572.55 0 -0.000446801 0.0280234 -0.000187128 0.000187468 -0.0245121 3.23213e-05 -0.00137115 0.156829 -0.000496032 -0.00050573 1.55568e-05 -0.00032021 -0.000370098 -0.00378116 0.00199927 -0.000454673 -0.00125522 -0.000820037 -0.000755804 0.00129868 -0.000245726 8.21957e-05 0.000361212 0.00041184 0.000215023 0.000154088 0.000648265 -0.000135011 4.27495e-05 5.28444e-05 0.000370666 0.000459635 
1572.9 0 -0.00044 0.0288936 -0.000190422 0.000187915 -0.0189197 6.48536e-05 -0.00134664 0.156793 -0.000426085 -0.0005059 2.96455e-05 -0.000254935 -0.00036324 -0.00385445 0.00188339 -0.000421715 -0.00127147 -0.000797732 -0.000845328 0.00128367 -0.000223597 6.18063e-05 0.000327137 0.000406319 0.00021811 0.00014891 0.00064544 -0.00013776 5.02362e-05 6.00056e-05 0.000358302 0.000474247 
1573.25 0 -0.000434283 0.0297152 -0.000192757 0.000188572 -0.0133604 9.96987e-05 -0.00132104 0.156545 -0.000350401 -0.000506196 4.33499e-05 -0.000186295 -0.000354288 -0.00392101 0.00176679 -0.000390203 -0.0012909 -0.000766829 -0.000931018 0.00127119 -0.000203122 4.23326e-05 0.000291338 0.000401512 0.000221929 0.000143029 0.00064238 -0.000139696 5.79159e-05 6.76106e-05 0.000345345 0.000488546 
1573.6 0 -0.000428889 0.0304884 -0.000194974 0.000189133 -0.00784316 0.000138302 -0.00129327 0.156087 -0.00026931 -0.000507833 5.63429e-05 -0.000114384 -0.000343865 -0.00397925 0.00164801 -0.000362049 -0.00131189 -0.000729446 -0.00101285 0.00126113 -0.000183871 2.35892e-05 0.000255878 0.000397 0.000226986 0.000136245 0.000640016 -0.000140686 6.64792e-05 7.7064e-05 0.000331573 0.000501702 
1573.95 0 -0.000423437 0.0312133 -0.000197821 0.000189404 -0.002375 0.000180626 -0.00126298 0.155426 -0.000184792 -0.000512419 6.91015e-05 -4.01796e-05 -0.000330605 -0.00402826 0.00152531 -0.000337996 -0.00133474 -0.000687146 -0.00109106 0.00125214 -0.000165926 5.92528e-06 0.000221941 0.000391935 0.000234075 0.000128148 0.000638779 -0.000141108 7.58081e-05 8.75272e-05 0.000316562 0.000513923 
1574.3 0 -0.000418608 0.0318913 -0.000201378 0.000190213 0.00303778 0.000226591 -0.0012309 0.154565 -9.72943e-05 -0.000520423 8.12761e-05 3.56116e-05 -0.000313247 -0.00406797 0.00140003 -0.000318021 -0.0013598 -0.000641434 -0.00116564 0.00124276 -0.000149602 -1.0473e-05 0.000188491 0.000385733 0.000242921 0.000118547 0.000637738 -0.000141402 8.52197e-05 9.73695e-05 0.000300149 0.000525601 
1574.65 0 -0.000414363 0.032522 -0.000204814 0.000192314 0.00838947 0.000275677 -0.00119817 0.153508 -5.8633e-06 -0.000530665 9.23633e-05 0.000112421 -0.000293118 -0.00410108 0.00127455 -0.000300566 -0.00138581 -0.000594843 -0.00123601 0.00123322 -0.000133902 -2.54391e-05 0.000154102 0.000379027 0.000252482 0.000107842 0.000636019 -0.000142687 9.3092e-05 0.000106121 0.00028254 0.000536179 
1575 0 -0.000408921 0.0331036 -0.000207813 0.000194805 0.0136772 0.000327074 -0.00116547 0.152258 8.94411e-05 -0.000542568 0.00010247 0.0001896 -0.000273071 -0.00412958 0.00114817 -0.000282465 -0.00140916 -0.000550413 -0.00130195 0.00122451 -0.000118368 -3.79932e-05 0.000119201 0.000372801 0.00026188 9.62027e-05 0.000634151 -0.000144913 9.7913e-05 0.000114173 0.000264305 0.00054484 
1575.35 0 -0.000401202 0.0336353 -0.000210542 0.000196965 0.0188978 0.00038027 -0.00113089 0.150817 0.00018617 -0.000556099 0.000112209 0.000265942 -0.00025455 -0.00415318 0.00101838 -0.000261396 -0.00142733 -0.000509836 -0.00136325 0.00121758 -0.00010408 -4.83617e-05 8.49455e-05 0.000366822 0.000270591 8.42294e-05 0.000632949 -0.000147057 9.98859e-05 0.00012264 0.000246953 0.000551357 
1575.7 0 -0.000392056 0.034117 -0.000213707 0.000198666 0.0240443 0.000434608 -0.00109243 0.14919 0.000281985 -0.000569285 0.00012085 0.000340007 -0.00023885 -0.00417069 0.000884283 -0.00023761 -0.00144226 -0.000472533 -0.00142086 0.00121333 -9.20053e-05 -5.81836e-05 5.06967e-05 0.000360724 0.000278747 7.28233e-05 0.000632264 -0.000149245 0.000100427 0.00013158 0.00023163 0.000556023 
1576.05 0 -0.000382914 0.0345488 -0.000218261 0.000199843 0.0291094 0.000489713 -0.00105125 0.147383 0.000376586 -0.000579562 0.000125281 0.000412344 -0.000226336 -0.00418025 0.000747934 -0.000211782 -0.00145669 -0.000437127 -0.00147629 0.00121374 -8.19786e-05 -6.85331e-05 1.53159e-05 0.000355268 0.000286383 6.24254e-05 0.000631155 -0.000151185 0.000100901 0.000139908 0.000218401 0.000558789 
1576.4 0 -0.00037425 0.0349308 -0.000224478 0.000200752 0.0340864 0.000545899 -0.00100958 0.1454 0.00047031 -0.000586888 0.000124606 0.000484742 -0.00021504 -0.00418127 0.000611105 -0.000184819 -0.00146957 -0.000403812 -0.00152853 0.00122053 -7.35821e-05 -7.92298e-05 -2.11839e-05 0.000351317 0.000292617 5.37434e-05 0.000628795 -0.000152072 0.000101848 0.000147461 0.000207498 0.00055947 
1576.75 0 -0.000366002 0.0352618 -0.000231883 0.00020172 0.038969 0.00060303 -0.000967653 0.143243 0.000561727 -0.000592902 0.000121763 0.000557719 -0.00020316 -0.00417498 0.000473202 -0.000158269 -0.00147922 -0.000374191 -0.00157453 0.00123332 -6.70735e-05 -9.04136e-05 -5.81801e-05 0.000348372 0.000297327 4.71848e-05 0.000624827 -0.000151771 0.000103651 0.000155893 0.000197889 0.00055876 
1577.1 0 -0.000358217 0.0355407 -0.000240002 0.000202522 0.043751 0.000659887 -0.000924862 0.140913 0.000648013 -0.000597956 0.00011947 0.000632402 -0.000190979 -0.00416129 0.000333869 -0.000130582 -0.00148582 -0.000349206 -0.00161229 0.00125034 -6.24227e-05 -0.000102666 -9.47318e-05 0.000344217 0.000301139 4.15712e-05 0.000619448 -0.000150703 0.000107357 0.000165243 0.000188195 0.000557819 
1577.45 0 -0.000350803 0.0357667 -0.000248618 0.000203612 0.0484254 0.000715755 -0.000881676 0.138413 0.000727819 -0.000600945 0.000118714 0.000711293 -0.000179084 -0.00413873 0.000194645 -9.99186e-05 -0.00148869 -0.000329033 -0.00164242 0.00126815 -5.87239e-05 -0.000115718 -0.000130457 0.000337596 0.000304248 3.56706e-05 0.000612909 -0.000149163 0.000113147 0.000174 0.000179063 0.000556857 
1577.8 0 -0.000343184 0.03594 -0.000257681 0.000205437 0.0529843 0.000770943 -0.000839233 0.135749 0.000802447 -0.000602511 0.000119003 0.000793513 -0.000167929 -0.00410853 5.56381e-05 -6.67434e-05 -0.00148695 -0.000314294 -0.00166759 0.00128306 -5.53887e-05 -0.000127735 -0.000166362 0.000329604 0.00030685 2.94609e-05 0.000604201 -0.000147276 0.000118908 0.000181706 0.000170788 0.000554899 
1578.15 0 -0.000334552 0.0360618 -0.000267271 0.000206583 0.0574199 0.000825188 -0.000797622 0.132925 0.00087519 -0.000604734 0.00011906 0.000874898 -0.000157607 -0.00407315 -8.56581e-05 -3.12646e-05 -0.0014821 -0.000305118 -0.00169063 0.00129352 -5.31548e-05 -0.000137576 -0.000202957 0.000321759 0.000309339 2.38479e-05 0.000593003 -0.000145346 0.000122281 0.000188625 0.000163413 0.000551654 
1578.5 0 -0.00032416 0.0361333 -0.000277493 0.000205727 0.061725 0.000877138 -0.000754986 0.129949 0.000948158 -0.000607766 0.000117485 0.000952531 -0.000147737 -0.00403229 -0.000229542 6.07427e-06 -0.00147704 -0.000299784 -0.00171126 0.00129951 -5.31088e-05 -0.000146104 -0.000238453 0.000314473 0.000312461 1.97718e-05 0.000581033 -0.000143526 0.00012366 0.000194341 0.000157007 0.000547704 
1578.85 0 -0.000311865 0.0361557 -0.00028852 0.000203994 0.0658959 0.000924955 -0.000709754 0.12683 0.00102025 -0.000608381 0.000113093 0.00102631 -0.000137844 -0.0039866 -0.000373234 4.40373e-05 -0.0014722 -0.000296182 -0.00172618 0.0013024 -5.44513e-05 -0.000153797 -0.000270561 0.000307383 0.000316143 1.65506e-05 0.000569785 -0.000142103 0.000124538 0.000198241 0.000150588 0.000543466 
1579.2 0 -0.000297527 0.0361301 -0.000300415 0.000202163 0.0699317 0.000967853 -0.000663282 0.123574 0.00108862 -0.000603382 0.00010595 0.00109755 -0.000127271 -0.00394025 -0.000515848 8.1822e-05 -0.00146491 -0.000295337 -0.00173207 0.00130524 -5.50699e-05 -0.000160499 -0.000298442 0.000300868 0.000319202 1.34789e-05 0.000559514 -0.000142281 0.000125374 0.000200228 0.000142722 0.000538677 
1579.55 0 -0.000280754 0.0360586 -0.000312513 0.000199039 0.07383 0.00100677 -0.00061744 0.120188 0.00115127 -0.000592983 9.71918e-05 0.00116729 -0.000113967 -0.00389496 -0.00065986 0.000119239 -0.00145244 -0.000298956 -0.0017283 0.00130976 -5.44038e-05 -0.000166631 -0.000323536 0.000294811 0.000320807 1.07098e-05 0.000550456 -0.000144847 0.000126362 0.000200449 0.000132965 0.00053311 
1579.9 0 -0.000262391 0.035943 -0.000323173 0.000194278 0.0775854 0.00104373 -0.000571188 0.116678 0.00120959 -0.000577495 8.81939e-05 0.00123676 -9.62107e-05 -0.00384731 -0.000805388 0.000155299 -0.00143338 -0.000305935 -0.00171703 0.00131507 -5.361e-05 -0.000173426 -0.000347449 0.000287686 0.000320995 8.58451e-06 0.000542414 -0.000149203 0.000127291 0.000199253 0.000122073 0.000527118 
1580.25 0 -0.000245079 0.035783 -0.000331925 0.000189037 0.0811923 0.00107921 -0.000521888 0.113052 0.00126596 -0.000556274 7.98285e-05 0.00130663 -7.49339e-05 -0.00379413 -0.000947984 0.000188593 -0.00140809 -0.000314841 -0.00170048 0.00132192 -5.27045e-05 -0.000181789 -0.000370044 0.000278693 0.000319566 7.54042e-06 0.000534351 -0.000154116 0.000127801 0.00019718 0.000111035 0.000520438 
1580.6 0 -0.000230243 0.0355775 -0.000339965 0.000184712 0.0846482 0.00111196 -0.000469983 0.109319 0.00132127 -0.000531099 7.17626e-05 0.00137734 -5.19665e-05 -0.00373658 -0.00108405 0.000218449 -0.00137691 -0.000325653 -0.00167876 0.00133358 -5.08825e-05 -0.000190533 -0.000390927 0.000267622 0.000316333 6.65046e-06 0.000525783 -0.000159401 0.000128001 0.000193879 9.99786e-05 0.000512303 
1580.95 0 -0.000217457 0.0353263 -0.000347613 0.000181423 0.0879521 0.0011423 -0.000417002 0.105482 0.00137623 -0.000505226 6.29223e-05 0.00144919 -2.93664e-05 -0.00367732 -0.00121383 0.000245641 -0.00133857 -0.000339013 -0.00165215 0.00135185 -4.8771e-05 -0.000198003 -0.000410154 0.000254837 0.000311529 4.37638e-06 0.000516594 -0.00016572 0.000127828 0.000189083 8.82266e-05 0.000502948 
1581.3 0 -0.000205647 0.0350299 -0.000354413 0.000178647 0.0911008 0.00117155 -0.000362257 0.101543 0.00143242 -0.000481791 5.29227e-05 0.00152049 -9.47535e-06 -0.00361642 -0.00133871 0.000271864 -0.00129264 -0.000355872 -0.00162177 0.00137501 -4.71977e-05 -0.000204632 -0.000427236 0.000241816 0.000305936 1.70861e-07 0.000506069 -0.00017249 0.000126761 0.000183983 7.54232e-05 0.000493071 
1581.65 0 -0.0001941 0.0346894 -0.000360777 0.000176519 0.0940878 0.00120151 -0.00030393 0.0975054 0.00148902 -0.000463342 4.17601e-05 0.00158937 7.05159e-06 -0.00355221 -0.00145865 0.000298297 -0.00124131 -0.000376812 -0.00158669 0.0013979 -4.6723e-05 -0.000211157 -0.000441011 0.000229107 0.000301 -5.19505e-06 0.000493451 -0.000178605 0.000124622 0.000179438 6.19333e-05 0.00048331 
1582 0 -0.000182616 0.0343065 -0.000366667 0.000175235 0.0969062 0.00123337 -0.000240603 0.0933791 0.00154213 -0.00044983 2.96283e-05 0.00165606 2.28296e-05 -0.00348408 -0.00157245 0.000326192 -0.00118727 -0.000401647 -0.00154547 0.0014137 -4.71223e-05 -0.000216834 -0.000451579 0.000216087 0.000297165 -1.14688e-05 0.000478373 -0.000183812 0.000121714 0.000174309 4.81252e-05 0.000474269 
1582.35 0 -0.000171628 0.0338821 -0.000370585 0.000174278 0.0995535 0.00126568 -0.000171622 0.0891748 0.00158958 -0.000438854 1.70183e-05 0.001722 4.04525e-05 -0.00341406 -0.00168128 0.00035584 -0.00113086 -0.000430406 -0.00149876 0.00141824 -4.72043e-05 -0.00022032 -0.000460655 0.000202998 0.000294043 -1.88797e-05 0.000460776 -0.000187949 0.000117177 0.000167758 3.46955e-05 0.000465986 
1582.7 0 -0.000161452 0.0334158 -0.000372441 0.000172433 0.102032 0.00129525 -9.7877e-05 0.0849011 0.00163227 -0.000428634 4.68255e-06 0.00178607 5.96723e-05 -0.00334447 -0.00178855 0.000386337 -0.00107224 -0.000463419 -0.00144855 0.00141212 -4.6514e-05 -0.000220357 -0.00046958 0.000190192 0.00029121 -2.64549e-05 0.000441265 -0.000190988 0.000109769 0.00016096 2.14001e-05 0.000458332 
1583.05 0 -0.000151231 0.0329074 -0.000373558 0.000168686 0.104343 0.00132133 -2.00353e-05 0.0805618 0.0016717 -0.000419492 -6.6449e-06 0.00184455 8.09793e-05 -0.00327472 -0.00189785 0.00041774 -0.00101389 -0.000499321 -0.00139737 0.00139772 -4.67565e-05 -0.00021626 -0.000478668 0.000176774 0.000288872 -3.35927e-05 0.00042101 -0.00019361 9.93849e-05 0.000155634 7.56225e-06 0.000450499 
1583.4 0 -0.000140691 0.0323582 -0.000373727 0.000163278 0.106484 0.00134597 6.2777e-05 0.0761596 0.00170848 -0.000411366 -1.92271e-05 0.00189503 0.000106329 -0.0032014 -0.00201017 0.000449056 -0.000957065 -0.000535282 -0.00134652 0.00137757 -4.83217e-05 -0.00020907 -0.000487834 0.000161892 0.000287368 -4.10471e-05 0.000400754 -0.000196248 8.71057e-05 0.000150997 -7.2216e-06 0.000441605 
1583.75 0 -0.000130337 0.0317706 -0.000372028 0.000157127 0.108452 0.00137076 0.000149507 0.0717014 0.00174197 -0.000404036 -3.61669e-05 0.00193796 0.000136288 -0.00312075 -0.00212235 0.00047821 -0.000899146 -0.000569429 -0.00129586 0.00135521 -4.95456e-05 -0.000200864 -0.000496169 0.00014615 0.000285494 -4.94027e-05 0.000380518 -0.000198672 7.44997e-05 0.000145312 -2.31054e-05 0.00043114 
1584.1 0 -0.000120235 0.0311469 -0.000368819 0.000151372 0.110245 0.00139596 0.000238341 0.0671977 0.00177058 -0.00039862 -5.69174e-05 0.0019743 0.000169922 -0.00303135 -0.00223048 0.000503628 -0.000836283 -0.000601549 -0.00124493 0.00133215 -4.97208e-05 -0.000192716 -0.000502802 0.000130412 0.00028137 -5.79496e-05 0.00036043 -0.000200337 6.26418e-05 0.000138714 -3.94412e-05 0.000418836 
1584.45 0 -0.000110118 0.0304891 -0.00036524 0.000146381 0.111865 0.00142126 0.000328669 0.0626565 0.00179332 -0.000396791 -7.7378e-05 0.00200356 0.000206028 -0.00293528 -0.00233247 0.000525087 -0.000766629 -0.00063187 -0.00119315 0.00130715 -4.85561e-05 -0.000184277 -0.000508394 0.000114843 0.000275207 -6.6082e-05 0.000340512 -0.000201648 5.173e-05 0.000131868 -5.50522e-05 0.000404159 
1584.8 0 -9.96662e-05 0.0297984 -0.000361858 0.00014161 0.113312 0.00144507 0.000420699 0.0580815 0.00181122 -0.000399294 -9.31212e-05 0.0020254 0.000243196 -0.00283605 -0.0024274 0.000542505 -0.000691766 -0.000660899 -0.00114 0.00127826 -4.55651e-05 -0.000175412 -0.000513417 9.89642e-05 0.00026905 -7.42733e-05 0.000320996 -0.000202606 4.1018e-05 0.000124973 -6.95647e-05 0.000386905 
1585.15 0 -8.82923e-05 0.0290761 -0.000359298 0.000137038 0.114587 0.00146398 0.000515877 0.0534761 0.00182495 -0.000404528 -0.000103326 0.00204078 0.00027956 -0.00273723 -0.00251502 0.000555982 -0.000616075 -0.00068899 -0.00108448 0.00124389 -4.15236e-05 -0.000167325 -0.000516692 8.26172e-05 0.000263562 -8.21143e-05 0.000301411 -0.000202284 3.06285e-05 0.000118704 -8.38469e-05 0.00036766 
1585.5 0 -7.58771e-05 0.0283242 -0.000358348 0.000133338 0.115689 0.001475 0.00061559 0.0488467 0.00183371 -0.000408927 -0.000110837 0.00205128 0.00031284 -0.00264036 -0.00259556 0.000566291 -0.000542794 -0.000715354 -0.00102615 0.0012032 -3.75091e-05 -0.000161181 -0.000517379 6.65748e-05 0.000257251 -8.87859e-05 0.000281261 -0.000200108 2.15478e-05 0.000113619 -9.74086e-05 0.000347879 
1585.85 0 -6.25223e-05 0.0275431 -0.000358656 0.000131539 0.116615 0.0014781 0.000720093 0.044202 0.00183747 -0.00041015 -0.00011898 0.00205717 0.000342222 -0.00254422 -0.00266796 0.000573701 -0.000471021 -0.000740218 -0.000964708 0.00115674 -3.38117e-05 -0.000156493 -0.000516305 5.1574e-05 0.000249101 -9.42109e-05 0.000260891 -0.00019606 1.30558e-05 0.000110183 -0.000108915 0.00032922 
1586.2 0 -4.82156e-05 0.0267323 -0.000358037 0.000132265 0.117364 0.001475 0.000828824 0.0395499 0.00183729 -0.000407855 -0.000130297 0.00205641 0.000368842 -0.00244777 -0.00273065 0.00057915 -0.000398305 -0.000766566 -0.000900395 0.00110684 -2.95744e-05 -0.000151163 -0.000514648 3.78907e-05 0.000239458 -9.8706e-05 0.000241024 -0.000191057 4.76065e-06 0.000107593 -0.000119103 0.000312264 
1586.55 0 -3.28177e-05 0.0258928 -0.000355271 0.000135385 0.117937 0.00146454 0.000939049 0.034896 0.00183385 -0.000402031 -0.000143638 0.00204826 0.000392967 -0.0023529 -0.00278523 0.000585031 -0.000321686 -0.000796557 -0.000835013 0.00105652 -2.36975e-05 -0.000144192 -0.000512605 2.60557e-05 0.000228531 -0.000102741 0.000222654 -0.000185816 -1.88429e-06 0.00010421 -0.000129255 0.000296738 
1586.9 0 -1.62957e-05 0.0250274 -0.000351497 0.000139946 0.118336 0.00144322 0.00104845 0.0302467 0.00182703 -0.000393058 -0.000154192 0.00203437 0.000414735 -0.00226033 -0.00283524 0.000592237 -0.000240008 -0.000828154 -0.000770359 0.00100832 -1.70019e-05 -0.000136274 -0.000510305 1.53837e-05 0.000217198 -0.000106581 0.000206471 -0.000180571 -6.80996e-06 9.97176e-05 -0.000139307 0.000282224 
1587.25 0 4.33361e-07 0.0241387 -0.000347523 0.000144924 0.118563 0.00140872 0.0011576 0.0256092 0.00181868 -0.000381625 -0.000158875 0.00201682 0.000434776 -0.00216782 -0.00288143 0.00059888 -0.000156088 -0.000858765 -0.000707638 0.000963816 -1.03291e-05 -0.000128101 -0.000509075 4.31189e-06 0.000207159 -0.000109731 0.00019198 -0.000175825 -1.15858e-05 9.44606e-05 -0.000148488 0.000268405 
1587.6 0 1.71699e-05 0.0232294 -0.000343128 0.000149371 0.118619 0.0013608 0.00126566 0.0209901 0.00181124 -0.000368671 -0.000160679 0.0019973 0.000453616 -0.00207292 -0.00292214 0.000603065 -7.4795e-05 -0.000888137 -0.000647496 0.000923133 -2.97003e-06 -0.000119446 -0.000508758 -7.57296e-06 0.000198753 -0.000110822 0.00017814 -0.000170673 -1.61211e-05 8.85804e-05 -0.000157074 0.000255199 
1587.95 0 3.47769e-05 0.0223016 -0.000338192 0.000153236 0.118506 0.00130207 0.00137069 0.0163959 0.00180341 -0.000354702 -0.000164194 0.00197771 0.00047151 -0.00197529 -0.00295626 0.000604647 2.05568e-07 -0.000916277 -0.00058974 0.000885336 5.18554e-06 -0.000110349 -0.000508168 -1.96115e-05 0.000190211 -0.00010979 0.00016412 -0.000163743 -1.93562e-05 8.23766e-05 -0.000165449 0.000242959 
1588.3 0 5.31461e-05 0.0213559 -0.000332749 0.000156476 0.118225 0.00123517 0.00147195 0.0118326 0.00179159 -0.00033923 -0.000170262 0.0019607 0.000487555 -0.00187687 -0.00298497 0.000604597 6.71801e-05 -0.000943136 -0.000534697 0.000850123 1.32851e-05 -0.000102272 -0.000507642 -3.14772e-05 0.000179883 -0.000106843 0.000149558 -0.000154613 -2.11726e-05 7.64542e-05 -0.000173406 0.000232236 
1588.65 0 7.17232e-05 0.0203922 -0.000327065 0.000159498 0.117779 0.00116209 0.0015687 0.00730598 0.00177469 -0.000321513 -0.000179384 0.00194621 0.00050064 -0.00177888 -0.00300979 0.000603749 0.000126421 -0.000970004 -0.000483536 0.000817763 1.97675e-05 -9.70797e-05 -0.000507643 -4.33844e-05 0.000167267 -0.000101181 0.000134593 -0.000143547 -2.14185e-05 7.15973e-05 -0.000180869 0.000222356 
1589 0 9.07289e-05 0.0194121 -0.000321083 0.000163168 0.11717 0.00108479 0.0016615 0.00282233 0.00175387 -0.000301769 -0.000193277 0.00193186 0.00051045 -0.0016815 -0.00303092 0.000601802 0.000179646 -0.000998247 -0.000436502 0.000787344 2.3952e-05 -9.46954e-05 -0.000507507 -5.54506e-05 0.000153363 -9.40698e-05 0.000119937 -0.000131642 -1.93057e-05 6.93724e-05 -0.000188388 0.000211843 
1589.35 0 0.000110461 0.0184191 -0.000314108 0.000167698 0.116397 0.00100376 0.00175065 -0.00161265 0.00173052 -0.000280943 -0.000212615 0.00191707 0.000518108 -0.00158295 -0.00304711 0.000598235 0.00022743 -0.00102871 -0.000393647 0.000755582 2.65294e-05 -9.37687e-05 -0.000507457 -6.75627e-05 0.000141416 -8.7655e-05 0.000105981 -0.000119352 -1.45813e-05 7.05576e-05 -0.000196349 0.000200719 
1589.7 0 0.000129899 0.0174145 -0.000305548 0.000173368 0.115466 0.000917649 0.00183476 -0.00599368 0.00170474 -0.000258547 -0.000236261 0.00190138 0.000525033 -0.00148151 -0.00305667 0.000591781 0.000270341 -0.00106219 -0.000354114 0.000719676 2.80815e-05 -9.21655e-05 -0.00050727 -7.93642e-05 0.000133446 -8.24666e-05 9.17759e-05 -0.000106348 -8.10889e-06 7.40694e-05 -0.000204108 0.000189439 
1590.05 0 0.000148024 0.0163991 -0.000295727 0.000180027 0.11438 0.000824162 0.00191088 -0.0103161 0.00167476 -0.000233253 -0.000260097 0.00188322 0.000531716 -0.00137808 -0.00306036 0.000581388 0.000310361 -0.00109895 -0.000317269 0.000680881 2.97082e-05 -8.81213e-05 -0.000506968 -8.96858e-05 0.000128397 -7.79359e-05 7.63342e-05 -9.33885e-05 -1.57044e-06 7.83308e-05 -0.000210951 0.000178327 
1590.4 0 0.000165231 0.0153747 -0.000285305 0.000186822 0.113143 0.000722038 0.00197624 -0.0145743 0.00163952 -0.000204813 -0.000280172 0.00186081 0.000536891 -0.00127361 -0.0030587 0.000568429 0.000349074 -0.00113779 -0.000284185 0.000644241 3.1632e-05 -8.22314e-05 -0.000507635 -9.7946e-05 0.000124687 -7.35226e-05 6.01292e-05 -8.05926e-05 4.11825e-06 8.23243e-05 -0.000216481 0.000167831 
1590.75 0 0.000181979 0.0143431 -0.000274829 0.000193424 0.111758 0.000612734 0.00203127 -0.0187597 0.00159806 -0.000173694 -0.000295229 0.00183385 0.00053919 -0.00116895 -0.00305059 0.000555737 0.000386047 -0.00117621 -0.000255508 0.000615191 3.30415e-05 -7.6841e-05 -0.000509672 -0.000104034 0.000121593 -6.96116e-05 4.37738e-05 -6.70019e-05 9.5652e-06 8.5537e-05 -0.000220992 0.000157693 
1591.1 0 0.000197939 0.0133066 -0.000264431 0.000199803 0.110232 0.000498943 0.00207761 -0.0228647 0.00154922 -0.000141736 -0.000305972 0.00180438 0.000539282 -0.00106575 -0.00303563 0.000545236 0.000419091 -0.00121325 -0.000231162 0.000595331 3.3937e-05 -7.23439e-05 -0.000512525 -0.00010777 0.000119041 -6.61062e-05 2.75017e-05 -5.14612e-05 1.48152e-05 8.77096e-05 -0.000225121 0.000148016 
1591.45 0 0.000213006 0.0122678 -0.000254147 0.000205233 0.108569 0.000382912 0.00211528 -0.0268854 0.00149337 -0.00011081 -0.000315928 0.00177346 0.000538241 -0.000964192 -0.00301492 0.000536933 0.000447235 -0.0012505 -0.000210303 0.000581914 3.54798e-05 -6.80657e-05 -0.000514941 -0.000109656 0.000115653 -6.1986e-05 1.13377e-05 -3.34156e-05 1.93676e-05 8.86155e-05 -0.00022872 0.000138371 
1591.8 0 0.000227033 0.0112278 -0.000244489 0.000209147 0.106773 0.000266303 0.00214433 -0.0308189 0.00143265 -8.14829e-05 -0.000328113 0.00173932 0.000538296 -0.000862668 -0.00299102 0.000527853 0.00047315 -0.00128856 -0.000192648 0.000571166 3.83027e-05 -6.44799e-05 -0.000516983 -0.000110097 0.000109199 -5.72084e-05 -4.98578e-06 -1.33507e-05 2.31406e-05 8.9222e-05 -0.000231882 0.000128444 
1592.15 0 0.000240135 0.0101863 -0.000234675 0.000212218 0.104848 0.000149806 0.00216767 -0.0346608 0.00137111 -5.38711e-05 -0.000343111 0.00170043 0.000541416 -0.000760097 -0.00296617 0.000513771 0.000498901 -0.00132434 -0.000178193 0.000559159 4.30866e-05 -6.17917e-05 -0.000519708 -0.000109677 0.000100684 -5.29608e-05 -2.13991e-05 7.14436e-06 2.70642e-05 9.02707e-05 -0.00023513 0.00011881 
1592.5 0 0.000252583 0.00914353 -0.000223783 0.000215119 0.102799 3.25437e-05 0.00218681 -0.0384081 0.00131228 -2.64168e-05 -0.000361914 0.00165951 0.000545144 -0.000655379 -0.00294069 0.000494613 0.000525321 -0.00135328 -0.000166748 0.000542966 5.07918e-05 -5.90434e-05 -0.000523343 -0.000108835 9.24376e-05 -4.93942e-05 -3.7833e-05 2.6399e-05 3.18965e-05 9.09785e-05 -0.000238869 0.000109252 
1592.85 0 0.000264089 0.00810149 -0.000212909 0.000217564 0.100633 -8.70549e-05 0.00219932 -0.042059 0.00125777 3.76779e-06 -0.000385889 0.0016193 0.000547244 -0.000547043 -0.00291396 0.000475161 0.000553571 -0.00137425 -0.000157719 0.000523315 6.06604e-05 -5.60184e-05 -0.00052799 -0.000107064 8.48663e-05 -4.50524e-05 -5.36224e-05 4.45103e-05 3.72123e-05 9.11798e-05 -0.000243125 9.84855e-05 
1593.2 0 0.000273767 0.00706326 -0.000203345 0.000218588 0.0983504 -0.000208018 0.00220315 -0.0456112 0.00120795 3.78491e-05 -0.000414107 0.00157855 0.000548654 -0.000433662 -0.0028862 0.000458438 0.000583988 -0.00138843 -0.000149471 0.00050138 7.11834e-05 -5.35145e-05 -0.000533228 -0.000103537 7.64119e-05 -4.01646e-05 -6.71156e-05 6.19629e-05 4.26782e-05 9.08824e-05 -0.000247338 8.59181e-05 
1593.55 0 0.000280529 0.00603054 -0.000194947 0.000218696 0.0959539 -0.000328527 0.00219983 -0.0490606 0.00116137 7.54543e-05 -0.000442834 0.00153532 0.000550511 -0.000315916 -0.00285805 0.000442515 0.000615726 -0.00139621 -0.000140619 0.000477789 8.18313e-05 -5.21265e-05 -0.000538736 -9.80694e-05 6.62369e-05 -3.62562e-05 -7.76357e-05 7.9157e-05 4.7901e-05 8.95621e-05 -0.000251328 7.30208e-05 
1593.9 0 0.000284552 0.00500347 -0.000186092 0.000218894 0.093446 -0.000448972 0.00219222 -0.0524023 0.0011151 0.000116029 -0.000470598 0.00148923 0.000552789 -0.000196914 -0.00282976 0.000424152 0.000647221 -0.00139713 -0.000130846 0.000454642 9.25711e-05 -5.20871e-05 -0.000544122 -9.07359e-05 5.61544e-05 -3.4121e-05 -8.55545e-05 9.67425e-05 5.27653e-05 8.72489e-05 -0.000254905 6.07554e-05 
1594.25 0 0.000286082 0.00398303 -0.000176008 0.000219015 0.0908316 -0.000569492 0.00218048 -0.0556319 0.00106688 0.000158517 -0.000499656 0.00144045 0.000553862 -7.93151e-05 -0.00280156 0.000404044 0.000677155 -0.00139052 -0.000121208 0.000433667 0.000103258 -5.3123e-05 -0.000548797 -8.12987e-05 4.77918e-05 -3.39629e-05 -9.12161e-05 0.000114496 5.66657e-05 8.42599e-05 -0.000258483 4.80733e-05 
1594.6 0 0.000284394 0.00297177 -0.000165923 0.00021853 0.0881165 -0.00068889 0.0021619 -0.0587439 0.00101736 0.000200855 -0.000529538 0.00138871 0.00055296 3.62211e-05 -0.00277308 0.000386617 0.000705177 -0.00137718 -0.000113803 0.000414985 0.000114114 -5.31721e-05 -0.000552412 -6.96832e-05 4.06018e-05 -3.4771e-05 -9.53066e-05 0.000131956 5.86431e-05 8.03335e-05 -0.000262428 3.41449e-05 
1594.95 0 0.000279518 0.0019725 -0.000156344 0.000217274 0.0853072 -0.000805227 0.00213371 -0.0617353 0.000967324 0.000241568 -0.000555375 0.00133315 0.000551428 0.000151624 -0.00274137 0.000373467 0.000730575 -0.00135919 -0.000109946 0.000398359 0.000124637 -5.00766e-05 -0.000554424 -5.66509e-05 3.36319e-05 -3.49747e-05 -9.91479e-05 0.000149838 5.8613e-05 7.51704e-05 -0.000265727 1.96282e-05 
1595.3 0 0.000271621 0.000986887 -0.000146344 0.000215489 0.0824108 -0.000915266 0.00209717 -0.0646055 0.000916704 0.000280778 -0.00057294 0.00127371 0.000550095 0.000269522 -0.00270292 0.00036238 0.000751431 -0.00133913 -0.000108825 0.000384619 0.000132936 -4.4719e-05 -0.000554719 -4.30448e-05 2.76868e-05 -3.47107e-05 -0.000103878 0.00016838 5.75331e-05 6.98769e-05 -0.00026735 5.57015e-06 
1595.65 0 0.000260065 1.59848e-05 -0.000134737 0.000213655 0.0794334 -0.00101729 0.0020553 -0.0673521 0.000866927 0.00031892 -0.00058336 0.00121197 0.000548292 0.000390513 -0.0026571 0.000351193 0.000765505 -0.0013184 -0.000109349 0.000374537 0.00013926 -3.95156e-05 -0.000553779 -2.84482e-05 2.47308e-05 -3.50669e-05 -0.000109502 0.00018556 5.68454e-05 6.53489e-05 -0.000267338 -7.85321e-06 
1596 0 0.000245436 -0.000940037 -0.000121686 0.000211356 0.0763806 -0.0011124 0.00200849 -0.0699713 0.000820749 0.000355587 -0.000590958 0.00115098 0.000544309 0.000513781 -0.00260587 0.00034041 0.000773245 -0.00129649 -0.000111447 0.000367064 0.000146481 -3.43773e-05 -0.000552496 -1.22607e-05 2.48119e-05 -3.59449e-05 -0.000115121 0.000200257 5.68987e-05 6.02013e-05 -0.000266541 -2.18235e-05 
1596.35 0 0.000229562 -0.00188055 -0.000108904 0.000208256 0.073259 -0.00120117 0.00195516 -0.0724614 0.000779385 0.00039034 -0.000597258 0.00109291 0.00053792 0.000638193 -0.00255115 0.000331567 0.000778655 -0.00127346 -0.000112881 0.000361574 0.00015561 -2.77671e-05 -0.000550464 4.58349e-06 2.56486e-05 -3.60109e-05 -0.000120054 0.000213942 5.72701e-05 5.31762e-05 -0.000265633 -3.65259e-05 
1596.7 0 0.000214206 -0.00280409 -9.78555e-05 0.000204825 0.0700751 -0.00128091 0.00189393 -0.0748227 0.00074155 0.000422026 -0.000599068 0.00103633 0.000531447 0.000761269 -0.0024922 0.000324578 0.000784579 -0.0012505 -0.000110944 0.000357638 0.000164561 -1.93005e-05 -0.000546695 2.12556e-05 2.53013e-05 -3.49753e-05 -0.000124454 0.000227205 5.83532e-05 4.49814e-05 -0.000265196 -5.08727e-05 
1597.05 0 0.000199737 -0.00370967 -8.84317e-05 0.000201515 0.0668344 -0.00134753 0.0018266 -0.0770557 0.000706213 0.000448386 -0.000592258 0.000979839 0.000526433 0.000881095 -0.00242702 0.000318754 0.000789347 -0.00122857 -0.000105824 0.000354239 0.00017102 -9.68078e-06 -0.000541479 3.76853e-05 2.45726e-05 -3.38392e-05 -0.000129457 0.000239352 6.02629e-05 3.70394e-05 -0.00026514 -6.45972e-05 
1597.4 0 0.000184714 -0.00459599 -7.93001e-05 0.000198412 0.0635401 -0.00140137 0.00175777 -0.0791582 0.000673452 0.000469292 -0.000576882 0.000923647 0.000521951 0.000996953 -0.00235644 0.000313988 0.000789626 -0.00120884 -0.000100066 0.000351131 0.000174938 -2.86256e-07 -0.000535853 5.3462e-05 2.5375e-05 -3.27564e-05 -0.000134237 0.00024906 6.19089e-05 3.00648e-05 -0.000265208 -7.85744e-05 
1597.75 0 0.000168293 -0.00546221 -7.00598e-05 0.000194402 0.0601951 -0.00144701 0.00168881 -0.0811248 0.000643904 0.00048773 -0.000555664 0.000868017 0.000518109 0.00110941 -0.00228367 0.000309872 0.000784652 -0.00119055 -9.67412e-05 0.000347843 0.000178562 8.75621e-06 -0.00053075 6.83912e-05 2.79091e-05 -3.13586e-05 -0.000137116 0.000255718 6.27086e-05 2.46924e-05 -0.000266251 -9.31844e-05 
1598.1 0 0.000151174 -0.00630864 -6.1425e-05 0.000188839 0.0568054 -0.0014874 0.00161814 -0.082952 0.000619074 0.000505979 -0.00052998 0.000813914 0.000517363 0.00121992 -0.00221018 0.000306112 0.00077609 -0.0011706 -9.60222e-05 0.000345499 0.000183299 1.75356e-05 -0.000526496 8.20442e-05 3.1135e-05 -2.95362e-05 -0.000138519 0.000260203 6.25588e-05 2.09653e-05 -0.000270053 -0.000107384 
1598.45 0 0.000135184 -0.00713587 -5.33094e-05 0.000182223 0.0533782 -0.00152145 0.0015451 -0.0846398 0.000599007 0.000524639 -0.000501531 0.000763684 0.000521025 0.00132789 -0.00213488 0.000302822 0.000767295 -0.00114823 -9.49485e-05 0.000346576 0.000188418 2.57256e-05 -0.000522989 9.46462e-05 3.36759e-05 -2.76972e-05 -0.000139604 0.000263022 6.09796e-05 1.80854e-05 -0.000276166 -0.000119867 
1598.8 0 0.000121591 -0.00794223 -4.51856e-05 0.000175151 0.049918 -0.00154631 0.00147164 -0.0861912 0.000580885 0.000543345 -0.000471343 0.000719658 0.000527554 0.0014312 -0.00205716 0.000296751 0.000760026 -0.00112518 -9.26071e-05 0.000352455 0.00019217 3.33493e-05 -0.000520803 0.000107558 3.50497e-05 -2.60669e-05 -0.00014089 0.00026376 5.82277e-05 1.54712e-05 -0.000282942 -0.000130646 
1599.15 0 0.000109368 -0.00872575 -3.74626e-05 0.000167581 0.0464264 -0.00156313 0.00140236 -0.087608 0.000562755 0.000561172 -0.000439698 0.000682887 0.000534103 0.00152929 -0.0019779 0.000284838 0.000752684 -0.00110157 -9.13501e-05 0.000362248 0.000194124 3.99645e-05 -0.000520701 0.000121622 3.6126e-05 -2.49807e-05 -0.000142489 0.000264101 5.57075e-05 1.34404e-05 -0.000290533 -0.000140639 
1599.5 0 9.70165e-05 -0.00948623 -3.04198e-05 0.000159045 0.0429061 -0.00157656 0.00133984 -0.0888909 0.000545832 0.000578437 -0.000408551 0.000653466 0.00053782 0.00162347 -0.00189703 0.000267737 0.00074386 -0.00107706 -9.03356e-05 0.000374252 0.000195908 4.55008e-05 -0.000521018 0.000136 3.73152e-05 -2.46077e-05 -0.000144093 0.000266122 5.40668e-05 1.28289e-05 -0.000298946 -0.000150399 
1599.85 0 8.39503e-05 -0.0102231 -2.39764e-05 0.000149844 0.0393626 -0.00158975 0.00128152 -0.0900397 0.000530898 0.000596823 -0.000380704 0.000629031 0.000537495 0.001715 -0.00181242 0.000247843 0.000733698 -0.00105254 -8.55561e-05 0.000386596 0.000199122 4.95941e-05 -0.000518954 0.000149516 3.84912e-05 -2.42499e-05 -0.000145576 0.000269103 5.28051e-05 1.42698e-05 -0.000308048 -0.000159722 
1600.2 0 7.03765e-05 -0.0109349 -1.89817e-05 0.000140835 0.0358009 -0.00160287 0.00122246 -0.0910535 0.000517729 0.000617024 -0.000357677 0.000606982 0.000534889 0.0018039 -0.00172331 0.000228127 0.000721582 -0.00102859 -7.62409e-05 0.000397799 0.000202808 5.23452e-05 -0.000513976 0.000161954 3.96802e-05 -2.40085e-05 -0.000147931 0.000271501 5.14399e-05 1.68514e-05 -0.000317509 -0.000168384 
1600.55 0 5.62521e-05 -0.0116213 -1.54971e-05 0.000131896 0.0322234 -0.00161273 0.0011616 -0.0919328 0.000507852 0.000637229 -0.000339269 0.000587598 0.000532446 0.00189086 -0.00163146 0.00021182 0.000706682 -0.00100526 -6.46028e-05 0.000408444 0.000203987 5.4654e-05 -0.000506877 0.000174226 4.08281e-05 -2.36941e-05 -0.000151321 0.00027295 4.94089e-05 1.91119e-05 -0.000325926 -0.000176539 
1600.9 0 4.08486e-05 -0.0122828 -1.21075e-05 0.000122572 0.0286339 -0.00161605 0.00110155 -0.0926792 0.000502096 0.000655405 -0.00032474 0.000572004 0.000531361 0.00197721 -0.00153807 0.000200845 0.000688747 -0.000983445 -5.25526e-05 0.000420035 0.000201893 5.68666e-05 -0.00049803 0.000187474 4.2121e-05 -2.23981e-05 -0.000154663 0.000274049 4.65612e-05 2.08455e-05 -0.000332078 -0.000185637 
1601.25 0 2.38601e-05 -0.0129197 -8.22901e-06 0.000112241 0.0250398 -0.00161323 0.00104259 -0.0932935 0.000500728 0.000671592 -0.00031274 0.000560601 0.000532416 0.00206402 -0.00144385 0.000195062 0.000668248 -0.000963896 -4.00659e-05 0.000433794 0.000198214 5.94406e-05 -0.000488807 0.00020203 4.35507e-05 -2.09767e-05 -0.000156873 0.000275947 4.40215e-05 2.20076e-05 -0.000336181 -0.000196833 
1601.6 0 6.07956e-06 -0.0135306 -3.76101e-06 0.000101745 0.0214491 -0.00160595 0.000981173 -0.0937767 0.000505318 0.000685438 -0.000301231 0.000554107 0.00053627 0.00215104 -0.00134837 0.000192482 0.000644779 -0.00094592 -2.28445e-05 0.000449611 0.000194061 6.21191e-05 -0.000479455 0.000216782 4.56674e-05 -2.04167e-05 -0.00015825 0.000279303 4.27165e-05 2.29305e-05 -0.000339667 -0.000208417 
1601.95 0 -1.1253e-05 -0.0141124 1.12695e-06 9.24674e-05 0.0178662 -0.00159368 0.000915641 -0.094128 0.000514679 0.000695543 -0.000289714 0.000552312 0.000541561 0.0022337 -0.00124995 0.000190562 0.000616134 -0.000930591 2.90489e-06 0.00046583 0.000188964 6.35807e-05 -0.000468891 0.000230229 4.90123e-05 -1.95496e-05 -0.00015947 0.000281896 4.1424e-05 2.42252e-05 -0.000344031 -0.000219195 
1602.3 0 -2.75157e-05 -0.0146627 5.50471e-06 8.38253e-05 0.0142934 -0.0015743 0.000848222 -0.0943456 0.000526639 0.000702682 -0.000279375 0.000552267 0.000546163 0.00230846 -0.00114782 0.000188068 0.00058184 -0.000920936 3.46407e-05 0.000480024 0.000182234 6.45956e-05 -0.000457418 0.000241416 5.27464e-05 -1.74478e-05 -0.000160505 0.000281657 3.89984e-05 2.59865e-05 -0.000348975 -0.000229332 
1602.65 0 -4.27346e-05 -0.0151803 8.8175e-06 7.46129e-05 0.010736 -0.001547 0.000780819 -0.0944292 0.000541081 0.000709779 -0.000271051 0.000550307 0.00054889 0.00237622 -0.00104187 0.000183655 0.000544221 -0.000915736 6.86161e-05 0.000492512 0.000173039 6.67312e-05 -0.000445789 0.000251909 5.65961e-05 -1.47032e-05 -0.000161246 0.000279381 3.54073e-05 2.91298e-05 -0.000353583 -0.000238933 
1603 0 -5.67437e-05 -0.0156653 1.12329e-05 6.41111e-05 0.00720165 -0.00151373 0.000713614 -0.0943799 0.000559334 0.000716465 -0.000265923 0.000544664 0.000549357 0.00243971 -0.000933035 0.000175708 0.000505363 -0.00091098 0.000103856 0.00050587 0.000160596 6.97402e-05 -0.00043405 0.000264459 6.11847e-05 -1.1822e-05 -0.000161105 0.000275986 3.001e-05 3.41193e-05 -0.000357751 -0.000248216 
1603.35 0 -6.90861e-05 -0.0161193 1.35182e-05 5.28951e-05 0.00369768 -0.00147604 0.00064573 -0.0942001 0.000581859 0.000720231 -0.000265159 0.000535475 0.000547792 0.00250041 -0.000821756 0.000164017 0.000467813 -0.000905315 0.00014146 0.000520525 0.000145779 7.15906e-05 -0.000421367 0.000279179 6.63316e-05 -8.46274e-06 -0.000159111 0.000271173 2.32942e-05 4.02891e-05 -0.000361069 -0.000257223 
1603.7 0 -7.92717e-05 -0.0165451 1.64581e-05 4.16089e-05 0.000230773 -0.00143329 0.000577739 -0.0938931 0.000605648 0.000722075 -0.000268566 0.000523613 0.000544214 0.00255705 -0.00070752 0.000150064 0.000433989 -0.000898214 0.000182384 0.000533774 0.000129982 7.12802e-05 -0.000407177 0.000294162 7.10477e-05 -3.7195e-06 -0.000154372 0.000265183 1.65308e-05 4.72969e-05 -0.000362787 -0.000265663 
1604.05 0 -8.69747e-05 -0.0169435 2.01533e-05 2.98786e-05 -0.00319497 -0.0013855 0.000512589 -0.0934637 0.000627253 0.000725239 -0.000274654 0.000511421 0.000538218 0.00260955 -0.000590559 0.000135984 0.000404992 -0.000889607 0.00022731 0.000542027 0.000114658 7.05192e-05 -0.000391629 0.000308805 7.45334e-05 2.68023e-06 -0.00014711 0.000259139 9.39512e-06 5.48276e-05 -0.000362538 -0.000273172 
1604.4 0 -9.24918e-05 -0.0173129 2.42709e-05 1.8462e-05 -0.00657639 -0.00133489 0.000452359 -0.0929161 0.000645986 0.000731181 -0.000281342 0.000502208 0.000530103 0.00266034 -0.000471599 0.000122886 0.000379736 -0.000881662 0.000276336 0.000543195 0.000100703 7.09633e-05 -0.000374952 0.000323235 7.72879e-05 1.092e-05 -0.000139362 0.000253904 1.49351e-06 6.22646e-05 -0.000360508 -0.000280236 
1604.75 0 -9.64352e-05 -0.0176513 2.85319e-05 8.51079e-06 -0.00991224 -0.00128356 0.000397481 -0.092253 0.000662787 0.000739727 -0.000286494 0.000495926 0.000519738 0.00270808 -0.000351921 0.000111746 0.000357356 -0.000874955 0.000328235 0.000539263 8.74812e-05 7.21183e-05 -0.000357147 0.000337124 7.93464e-05 2.04145e-05 -0.000132714 0.000250152 -5.84644e-06 6.83471e-05 -0.000357801 -0.000287804 
1605.1 0 -9.95946e-05 -0.0179591 3.27528e-05 -8.90246e-07 -0.0132017 -0.00123163 0.000348561 -0.0914735 0.000678361 0.000749396 -0.000288785 0.00048899 0.000507273 0.00274907 -0.000233357 0.000104191 0.000338485 -0.000866816 0.000382406 0.000533021 7.43626e-05 7.25434e-05 -0.00033846 0.000349654 8.03477e-05 2.95746e-05 -0.000126353 0.000247795 -1.19351e-05 7.28512e-05 -0.000354948 -0.000295787 
1605.45 0 -0.000102906 -0.0182378 3.69246e-05 -1.17484e-05 -0.0164405 -0.00117979 0.000306225 -0.0905775 0.000692243 0.000758764 -0.000289323 0.000477952 0.000494031 0.00278275 -0.000117556 0.000100164 0.00032263 -0.000855329 0.000439082 0.000523861 6.09432e-05 7.25086e-05 -0.000319219 0.00036073 8.11688e-05 3.75329e-05 -0.000119536 0.000245685 -1.70468e-05 7.56895e-05 -0.000351916 -0.000303646 
1605.8 0 -0.00010672 -0.018488 4.11672e-05 -2.46466e-05 -0.0196239 -0.00113014 0.000270146 -0.0895694 0.000702286 0.000766686 -0.000289802 0.000462159 0.000480059 0.00281128 -5.68824e-06 9.87274e-05 0.000309446 -0.000840315 0.000498041 0.000511344 4.67958e-05 7.3169e-05 -0.000298855 0.000371226 8.19403e-05 4.37508e-05 -0.000112281 0.000243053 -2.13065e-05 7.57502e-05 -0.000348379 -0.00031119 
1606.15 0 -0.000111629 -0.0187092 4.4675e-05 -3.92002e-05 -0.0227501 -0.00108475 0.000238297 -0.0884546 0.000706121 0.000772922 -0.000290298 0.000442942 0.000464532 0.00283517 0.0001012 9.89646e-05 0.000298259 -0.000821948 0.000559018 0.000497508 3.23446e-05 7.42244e-05 -0.000276383 0.000380641 8.17142e-05 4.79146e-05 -0.000104354 0.000240227 -2.53845e-05 7.33877e-05 -0.000344378 -0.000318556 
1606.5 0 -0.000118857 -0.0189011 4.72447e-05 -5.47886e-05 -0.0258171 -0.00104445 0.000207993 -0.0872345 0.00070361 0.000778083 -0.000290743 0.000420892 0.000448615 0.00285483 0.000204103 0.000101171 0.000288439 -0.000801103 0.000622438 0.000483112 1.76222e-05 7.52904e-05 -0.00025145 0.000387256 8.094e-05 5.05839e-05 -9.57e-05 0.000237716 -2.98396e-05 6.94859e-05 -0.000340945 -0.00032496 
1606.85 0 -0.000127228 -0.0190638 5.03943e-05 -6.93895e-05 -0.028819 -0.00100839 0.000178471 -0.0859106 0.000696561 0.000782272 -0.00029175 0.000394749 0.000433309 0.00287137 0.000305749 0.00010474 0.000280807 -0.000778522 0.000688149 0.000466756 2.09849e-06 7.77173e-05 -0.000224446 0.000390238 8.11152e-05 5.21689e-05 -8.79014e-05 0.000235055 -3.47993e-05 6.38978e-05 -0.000338803 -0.000329872 
1607.2 0 -0.000133798 -0.019197 5.44649e-05 -8.21778e-05 -0.0317495 -0.000974672 0.000150715 -0.0844858 0.000686827 0.000784815 -0.00029324 0.000363164 0.000418588 0.00288563 0.000404992 0.000107846 0.000275137 -0.000754101 0.00075379 0.000449714 -1.43819e-05 8.14216e-05 -0.000197118 0.000390233 8.21989e-05 5.31636e-05 -8.25525e-05 0.000231358 -4.04559e-05 5.71673e-05 -0.000338699 -0.000334666 
1607.55 0 -0.000138431 -0.0193011 5.89809e-05 -9.39224e-05 -0.0346056 -0.000941284 0.000126217 -0.0829627 0.000676173 0.000784408 -0.000295102 0.000325064 0.000405148 0.00289957 0.000498275 0.000109746 0.00026803 -0.000728109 0.000816759 0.000434921 -3.22521e-05 8.50712e-05 -0.000171246 0.0003882 8.32853e-05 5.39636e-05 -7.89677e-05 0.000226994 -4.60397e-05 5.0572e-05 -0.000339977 -0.000340944 
1607.9 0 -0.000141794 -0.0193767 6.3522e-05 -0.000105448 -0.0373854 -0.000906449 0.000105585 -0.0813431 0.000664957 0.000779425 -0.000298595 0.000281162 0.000393834 0.00291484 0.000584137 0.000109718 0.00025747 -0.000701243 0.000875964 0.000422939 -5.14589e-05 8.82791e-05 -0.000146683 0.000384876 8.37054e-05 5.44468e-05 -7.62578e-05 0.000223175 -4.97435e-05 4.45124e-05 -0.000341261 -0.000348657 
1608.25 0 -0.000143306 -0.0194243 6.83298e-05 -0.000117451 -0.0400846 -0.000867504 8.88375e-05 -0.0796302 0.000650487 0.000769035 -0.000305861 0.000235172 0.000383923 0.00293148 0.000663725 0.000106894 0.000244627 -0.000673831 0.000931277 0.000412285 -7.16809e-05 9.11025e-05 -0.000121665 0.000380988 8.29912e-05 5.49937e-05 -7.41455e-05 0.000220292 -5.02845e-05 3.98168e-05 -0.000341739 -0.00035672 
1608.6 0 -0.00014355 -0.0194434 7.36736e-05 -0.000129892 -0.0426989 -0.000824117 7.58016e-05 -0.0778283 0.000629273 0.000754805 -0.000318168 0.000191524 0.000372291 0.00294854 0.000739018 0.000101599 0.000231081 -0.000647317 0.000983811 0.000400398 -9.27018e-05 9.33265e-05 -9.57525e-05 0.000377296 8.07238e-05 5.6162e-05 -7.16414e-05 0.000217512 -4.77287e-05 3.59613e-05 -0.000341199 -0.000365241 
1608.95 0 -0.000143822 -0.0194343 7.83495e-05 -0.00014183 -0.0452274 -0.000779591 6.48112e-05 -0.0759411 0.000601092 0.000738416 -0.000333794 0.000151766 0.000358286 0.00296439 0.000812807 9.61853e-05 0.000219182 -0.000624658 0.0010349 0.000384554 -0.000114823 9.52121e-05 -6.96554e-05 0.000373251 7.71061e-05 5.7946e-05 -6.80514e-05 0.000214442 -4.28917e-05 3.14931e-05 -0.000339939 -0.000374774 
1609.3 0 -0.000144762 -0.0193994 8.13817e-05 -0.000152263 -0.0476696 -0.000736285 5.41887e-05 -0.0739723 0.000567326 0.000720262 -0.000349251 0.00011484 0.000344278 0.00297588 0.000887082 9.1736e-05 0.000209664 -0.000606096 0.00108456 0.000364082 -0.000137715 9.78611e-05 -4.42752e-05 0.00036674 7.3387e-05 5.90732e-05 -6.38031e-05 0.000211229 -3.68386e-05 2.64025e-05 -0.000337668 -0.000385693 
1609.65 0 -0.00014612 -0.0193405 8.29371e-05 -0.000161561 -0.0500237 -0.00069512 4.26207e-05 -0.0719268 0.000530852 0.000700383 -0.000362554 8.05072e-05 0.000330572 0.00298119 0.000961843 8.60491e-05 0.000200721 -0.00058906 0.00113174 0.000340315 -0.000160038 0.00010173 -2.08847e-05 0.000357065 7.10569e-05 5.8341e-05 -5.88518e-05 0.000207952 -3.09386e-05 2.07931e-05 -0.000334187 -0.000398123 
1610 0 -0.000146497 -0.0192581 8.38867e-05 -0.000169845 -0.0522878 -0.000656613 2.96914e-05 -0.0698085 0.000494231 0.000679764 -0.000374274 4.99005e-05 0.000316444 0.00298237 0.00103805 7.768e-05 0.000190926 -0.000571919 0.00117473 0.000315484 -0.000182117 0.000107097 1.09482e-06 0.000345548 7.01661e-05 5.68332e-05 -5.28923e-05 0.000204589 -2.61533e-05 1.35209e-05 -0.000329924 -0.000410933 
1610.35 0 -0.000145126 -0.0191524 8.5259e-05 -0.000176762 -0.0544603 -0.000620629 1.7191e-05 -0.067622 0.000456949 0.000660074 -0.000384617 2.38516e-05 0.000302152 0.00297899 0.00111691 6.76423e-05 0.000179527 -0.000554759 0.00121234 0.000292969 -0.000205309 0.00011362 2.29632e-05 0.000333589 6.91632e-05 5.67075e-05 -4.61327e-05 0.000201508 -2.30444e-05 3.99301e-06 -0.000324959 -0.000422428 
1610.7 0 -0.000142313 -0.0190236 8.73688e-05 -0.000183124 -0.0565406 -0.00058724 6.68957e-06 -0.0653729 0.000417541 0.000642708 -0.000392552 2.26102e-06 0.000288467 0.00296749 0.00119847 5.77e-05 0.000164226 -0.00053737 0.0012457 0.000273512 -0.000228965 0.000120225 4.51082e-05 0.000320896 6.80039e-05 5.84124e-05 -3.87402e-05 0.000199075 -2.13924e-05 -6.19285e-06 -0.000319642 -0.000431909 
1611.05 0 -0.000138377 -0.0188723 8.98919e-05 -0.000189931 -0.0585285 -0.000556889 -1.81263e-06 -0.0630662 0.000376229 0.000629004 -0.000398861 -1.71058e-05 0.000276069 0.00294728 0.00128237 4.9559e-05 0.000143442 -0.000519214 0.00127665 0.000256417 -0.000251384 0.000127035 6.68582e-05 0.000306931 6.8256e-05 6.05831e-05 -3.1673e-05 0.000196976 -2.05866e-05 -1.62639e-05 -0.000313893 -0.000439891 
1611.4 0 -0.000133683 -0.0186987 9.32682e-05 -0.000196949 -0.0604231 -0.000531013 -9.24656e-06 -0.0607045 0.000335013 0.000619479 -0.000405818 -3.72598e-05 0.000265395 0.00292157 0.00136778 4.40653e-05 0.000120457 -0.000500298 0.00130427 0.000243374 -0.00027151 0.000134992 8.80949e-05 0.000292123 7.04558e-05 6.14753e-05 -2.50699e-05 0.0001956 -2.05973e-05 -2.57361e-05 -0.000306943 -0.000446987 
1611.75 0 -0.00012803 -0.0185021 9.81231e-05 -0.000202819 -0.0622222 -0.000510454 -1.74081e-05 -0.058288 0.000294988 0.000613515 -0.000413785 -5.9467e-05 0.000255174 0.00289176 0.00145493 4.06063e-05 9.97715e-05 -0.000480624 0.00132653 0.000235804 -0.000289033 0.000145278 0.000109738 0.000276815 7.4218e-05 6.08336e-05 -1.88714e-05 0.000195577 -2.21843e-05 -3.34559e-05 -0.000298455 -0.000452604 
1612.1 0 -0.000121411 -0.0182819 0.000103633 -0.00020712 -0.0639233 -0.00049381 -2.87082e-05 -0.0558193 0.000256093 0.000608516 -0.000419725 -8.43907e-05 0.000243141 0.00285466 0.0015457 3.81564e-05 8.29398e-05 -0.000459455 0.00134288 0.000231708 -0.000304465 0.000157533 0.000131711 0.000261307 7.94927e-05 5.88655e-05 -1.37992e-05 0.000195777 -2.48936e-05 -3.99658e-05 -0.000288981 -0.000455642 
1612.45 0 -0.000113993 -0.0180393 0.000109154 -0.000210966 -0.065526 -0.000479145 -4.38536e-05 -0.0533021 0.000218279 0.000602468 -0.000420165 -0.00011163 0.000228817 0.00280665 0.00163994 3.73614e-05 6.93034e-05 -0.000436306 0.00135334 0.000226392 -0.000319218 0.000169523 0.000153219 0.000245194 8.56176e-05 5.53966e-05 -1.00204e-05 0.000195088 -2.80321e-05 -4.72272e-05 -0.000279422 -0.000456149 
1612.8 0 -0.000105817 -0.017776 0.000114738 -0.000215065 -0.0670272 -0.00046509 -6.08377e-05 -0.0507385 0.000181758 0.00059743 -0.000413959 -0.000140109 0.000214467 0.00274684 0.00173425 4.08393e-05 5.76762e-05 -0.000412813 0.00135925 0.000218003 -0.000333573 0.000181522 0.000173442 0.000228298 9.14135e-05 5.11379e-05 -7.13444e-06 0.000194045 -3.19007e-05 -5.65996e-05 -0.00027027 -0.000454323 
1613.15 0 -9.74228e-05 -0.0174919 0.000120631 -0.000219703 -0.0684226 -0.000451787 -7.80467e-05 -0.0481345 0.000144943 0.000594472 -0.000402327 -0.000169842 0.000204676 0.00267574 0.00182452 4.89013e-05 4.63928e-05 -0.000390424 0.00136224 0.00020917 -0.000346335 0.000195101 0.00019193 0.000212242 9.65236e-05 4.68167e-05 -4.19938e-06 0.00019335 -3.64691e-05 -6.7588e-05 -0.000261523 -0.00044951 
1613.5 0 -8.89936e-05 -0.0171872 0.000127148 -0.000225413 -0.0697128 -0.000440643 -9.47377e-05 -0.0454972 0.000104745 0.000591046 -0.000387046 -0.000201932 0.000201056 0.00259515 0.00190745 5.73164e-05 3.36848e-05 -0.000368259 0.00136176 0.000201845 -0.000356448 0.000208668 0.000208469 0.000197506 0.000100349 4.21351e-05 -2.15297e-08 0.000193186 -4.10776e-05 -7.83592e-05 -0.000252904 -0.000441133 
1613.85 0 -7.95812e-05 -0.016864 0.000133879 -0.000231365 -0.0709001 -0.000431974 -0.000109253 -0.0428318 6.03473e-05 0.000585707 -0.000370113 -0.000235335 0.000199786 0.0025087 0.00198262 6.10703e-05 1.93348e-05 -0.000345701 0.00135514 0.000195522 -0.000364377 0.000220309 0.000222596 0.00018251 0.000101557 3.67818e-05 4.92671e-06 0.000193183 -4.44252e-05 -8.75408e-05 -0.000244372 -0.000429406 
1614.2 0 -6.87472e-05 -0.0165227 0.000139925 -0.000236238 -0.0719863 -0.000424361 -0.000119241 -0.0401416 1.49094e-05 0.000580069 -0.000352805 -0.000268699 0.000195454 0.00241801 0.0020516 5.93423e-05 4.40765e-06 -0.000324245 0.00134062 0.000190283 -0.000371545 0.000229463 0.000233323 0.000167245 9.94644e-05 3.14814e-05 9.36024e-06 0.000193542 -4.58854e-05 -9.43915e-05 -0.000236154 -0.0004156 
1614.55 0 -5.84727e-05 -0.0161635 0.000144145 -0.000240647 -0.0729728 -0.000416749 -0.000124261 -0.0374286 -2.81238e-05 0.000574654 -0.000334938 -0.000303294 0.000186257 0.0023211 0.00211407 5.47484e-05 -9.54242e-06 -0.000305575 0.00131883 0.000185791 -0.00037791 0.000236864 0.000241764 0.000152976 9.52909e-05 2.60575e-05 1.33893e-05 0.000194425 -4.66844e-05 -9.84892e-05 -0.000227368 -0.00040096 
1614.9 0 -5.02522e-05 -0.0157869 0.000146554 -0.000245727 -0.0738588 -0.000410299 -0.000128135 -0.0346955 -6.93636e-05 0.000569165 -0.000316109 -0.000340028 0.000173393 0.0022178 0.00217081 4.85677e-05 -1.94015e-05 -0.000289498 0.00129067 0.000179973 -0.000382974 0.000243747 0.000249834 0.000139898 9.1067e-05 1.96288e-05 1.664e-05 0.000195028 -4.8351e-05 -0.000100457 -0.000216818 -0.00038588 
1615.25 0 -4.32581e-05 -0.0153928 0.000148393 -0.000250864 -0.0746431 -0.000404756 -0.000135539 -0.031947 -0.000110678 0.000564079 -0.00029813 -0.000377799 0.00015706 0.00211129 0.00222499 3.98867e-05 -2.17724e-05 -0.000274765 0.0012575 0.000172172 -0.000388155 0.000250791 0.000257434 0.000128565 8.72186e-05 1.28598e-05 1.8404e-05 0.000194693 -5.12044e-05 -0.000100861 -0.000203713 -0.000370852 
1615.6 0 -3.73181e-05 -0.0149818 0.000150484 -0.000254372 -0.0753261 -0.000397433 -0.00014829 -0.0291863 -0.000152002 0.000559897 -0.000282086 -0.000415427 0.00013596 0.0020035 0.00227845 2.76112e-05 -1.63967e-05 -0.000261107 0.00122132 0.000162416 -0.000395009 0.000257523 0.000264705 0.000118236 8.25497e-05 7.58426e-06 1.97537e-05 0.00019354 -5.44685e-05 -9.9895e-05 -0.000188005 -0.000356409 
1615.95 0 -3.31079e-05 -0.014555 0.000153011 -0.000255351 -0.0759074 -0.000385516 -0.000166236 -0.0264121 -0.000192982 0.000557921 -0.000266696 -0.00045283 0.000109514 0.00189299 0.00233123 1.23173e-05 -5.39351e-06 -0.000249009 0.00118555 0.000150279 -0.000403032 0.000264481 0.000273121 0.000108184 7.59021e-05 4.15183e-06 2.08534e-05 0.000192574 -5.78848e-05 -9.86078e-05 -0.000170246 -0.000342649 
1616.3 0 -3.01776e-05 -0.0141133 0.000155308 -0.000254843 -0.0763849 -0.000367575 -0.000187893 -0.0236262 -0.000234846 0.000557486 -0.00025085 -0.000489667 7.84527e-05 0.00177818 0.00238237 -3.90057e-06 8.58599e-06 -0.00023738 0.00115319 0.000137451 -0.000410179 0.000272958 0.000282428 9.95753e-05 6.66312e-05 1.71421e-06 2.14406e-05 0.000192026 -6.17409e-05 -9.78131e-05 -0.000151643 -0.000329415 
1616.65 0 -2.72084e-05 -0.0136563 0.00015674 -0.000254469 -0.0767569 -0.000344473 -0.000210555 -0.0208365 -0.000278099 0.000557338 -0.000235065 -0.00052603 4.42936e-05 0.00165958 0.00243101 -1.7597e-05 2.27215e-05 -0.00022395 0.00112255 0.000126746 -0.000415553 0.000282861 0.000290515 9.30215e-05 5.49041e-05 6.0779e-07 2.21095e-05 0.000191199 -6.55269e-05 -9.7623e-05 -0.000132841 -0.000316082 
1617 0 -2.28379e-05 -0.0131839 0.000158117 -0.000254503 -0.0770251 -0.000319179 -0.000231234 -0.0180496 -0.000322001 0.00055763 -0.000220863 -0.000563399 7.25372e-06 0.00153735 0.00247691 -2.76838e-05 3.5064e-05 -0.000207827 0.00108948 0.000119855 -0.000419426 0.000292264 0.000297068 8.8245e-05 4.11595e-05 4.41816e-07 2.38964e-05 0.000190684 -6.9408e-05 -9.74511e-05 -0.000113277 -0.00030214 
1617.35 0 -1.63904e-05 -0.0126977 0.000159945 -0.000255158 -0.0771897 -0.000294785 -0.000248157 -0.0152668 -0.000365199 0.000557876 -0.000208594 -0.000602417 -3.28304e-05 0.00141353 0.00251979 -3.49344e-05 4.43348e-05 -0.000190016 0.00105137 0.000116617 -0.000422622 0.000299443 0.000303736 8.34679e-05 2.66322e-05 6.29761e-08 2.73685e-05 0.000191012 -7.43853e-05 -9.60878e-05 -9.2866e-05 -0.000286933 
1617.7 0 -8.99092e-06 -0.0121992 0.00016211 -0.000256004 -0.0772471 -0.000273476 -0.000261141 -0.0124893 -0.000406103 0.000558226 -0.000198413 -0.000643972 -7.46242e-05 0.00129232 0.00256031 -3.88456e-05 4.9942e-05 -0.000171695 0.00100748 0.000116695 -0.000425717 0.000304194 0.000310814 7.70909e-05 1.40774e-05 -6.40932e-09 3.24166e-05 0.000191873 -8.05892e-05 -9.33803e-05 -7.23786e-05 -0.000269591 
1618.05 0 -2.48497e-06 -0.0116896 0.000164184 -0.000255565 -0.0771962 -0.000257835 -0.000271571 -0.00972303 -0.000442899 0.000560619 -0.000190971 -0.000689076 -0.0001158 0.00117403 0.00259922 -3.79811e-05 5.40906e-05 -0.000152487 0.000959102 0.000118063 -0.000427985 0.000307056 0.000316925 6.97388e-05 4.27501e-06 -1.60481e-07 3.85875e-05 0.000192821 -8.71608e-05 -9.04015e-05 -5.33064e-05 -0.000249857 
1618.4 0 2.22915e-06 -0.01117 0.000166673 -0.000253856 -0.0770401 -0.00024904 -0.000281164 -0.00697507 -0.000474462 0.000565426 -0.000185438 -0.000735577 -0.000153694 0.001056 0.0026356 -3.25221e-05 5.89125e-05 -0.000131029 0.000909179 0.000116765 -0.000428717 0.000308829 0.000321381 6.20964e-05 -5.12575e-06 -7.47789e-07 4.5178e-05 0.000192124 -9.45551e-05 -8.74811e-05 -3.57405e-05 -0.000228704 
1618.75 0 4.09359e-06 -0.0106406 0.00016963 -0.000252004 -0.0767828 -0.000245922 -0.000289964 -0.00425058 -0.000500957 0.000571568 -0.000179614 -0.000780325 -0.000187415 0.000936547 0.00266578 -2.45974e-05 6.46345e-05 -0.000106968 0.000859293 0.000109354 -0.000428397 0.000309639 0.000324646 5.35249e-05 -1.65994e-05 7.5289e-07 5.16952e-05 0.000187746 -0.000102862 -8.36146e-05 -1.90245e-05 -0.000207317 
1619.1 0 2.60854e-06 -0.0101016 0.000171769 -0.00025071 -0.0764282 -0.000248204 -0.000297668 -0.00155325 -0.000522891 0.000579802 -0.000171532 -0.000822353 -0.00021609 0.00081731 0.00268646 -1.53141e-05 7.15071e-05 -8.13983e-05 0.000808649 9.52242e-05 -0.000427177 0.000308118 0.000327705 4.45193e-05 -2.96381e-05 5.52553e-06 5.79793e-05 0.000180015 -0.000110703 -7.75771e-05 -3.23319e-06 -0.000186141 
1619.45 0 -1.12872e-06 -0.00955388 0.000173612 -0.000249715 -0.0759777 -0.000254953 -0.000305835 0.00111491 -0.000540587 0.000591033 -0.00016224 -0.000861165 -0.000239282 0.000701986 0.00269904 -5.00764e-06 8.01432e-05 -5.72922e-05 0.000757467 7.70553e-05 -0.0004249 0.000303652 0.000331879 3.65223e-05 -4.24903e-05 1.18157e-05 6.40559e-05 0.000170678 -0.000117679 -6.96986e-05 1.13446e-05 -0.000164817 
1619.8 0 -6.4649e-06 -0.0089982 0.000175755 -0.000248282 -0.075431 -0.00026357 -0.000316987 0.00375171 -0.000553723 0.00060373 -0.000152253 -0.000895776 -0.000259642 0.000590799 0.00270725 7.60517e-06 9.0747e-05 -3.77779e-05 0.000708044 5.8279e-05 -0.000421452 0.00029755 0.000337446 3.01665e-05 -5.48908e-05 1.81371e-05 6.99745e-05 0.000160578 -0.000124242 -6.09766e-05 2.4806e-05 -0.00014349 
1620.15 0 -1.3099e-05 -0.00843667 0.000176929 -0.00024661 -0.0747881 -0.00027134 -0.000332691 0.00635441 -0.000561006 0.000616147 -0.000139517 -0.000925998 -0.000276904 0.000482604 0.00271273 2.24522e-05 0.000103216 -2.35316e-05 0.000661774 4.06414e-05 -0.00041675 0.000291086 0.000343493 2.48064e-05 -6.65851e-05 2.4464e-05 7.58445e-05 0.000149198 -0.000130325 -5.21075e-05 3.73358e-05 -0.000122453 
1620.5 0 -2.12676e-05 -0.00787169 0.000177111 -0.000245056 -0.0740498 -0.00027602 -0.000351354 0.00891993 -0.000562192 0.000628269 -0.000123638 -0.000952584 -0.000288403 0.000378181 0.00271593 3.56256e-05 0.000118162 -1.2565e-05 0.000617024 2.48804e-05 -0.000410682 0.000284298 0.00034937 1.94193e-05 -7.70995e-05 3.15179e-05 8.25233e-05 0.000135259 -0.000134621 -4.36336e-05 4.81767e-05 -0.000101191 
1620.85 0 -3.08453e-05 -0.0073036 0.000176866 -0.000243213 -0.0732172 -0.000278055 -0.000371488 0.011446 -0.000558422 0.000639699 -0.000105817 -0.000975519 -0.00029479 0.000279085 0.00271682 4.37754e-05 0.000136275 -9.93147e-07 0.000570713 1.06681e-05 -0.000402577 0.000275871 0.000354687 1.26795e-05 -8.69067e-05 3.84376e-05 8.99299e-05 0.000118533 -0.000136477 -3.56454e-05 5.72491e-05 -8.054e-05 
1621.2 0 -3.91519e-05 -0.00673202 0.000176263 -0.000240177 -0.0722927 -0.00027791 -0.000392728 0.0139317 -0.000549511 0.000649574 -8.8325e-05 -0.000992132 -0.000299121 0.000185759 0.00271582 4.55761e-05 0.000156545 1.36127e-05 0.000523863 -1.7708e-06 -0.000393342 0.000264991 0.000359121 4.60675e-06 -9.63482e-05 4.40697e-05 9.63858e-05 0.000100066 -0.000137308 -2.8301e-05 6.57889e-05 -6.13736e-05 
1621.55 0 -4.41851e-05 -0.00615792 0.000174938 -0.000235555 -0.0712787 -0.000274419 -0.000412412 0.0163744 -0.000534659 0.00065693 -7.3245e-05 -0.00100103 -0.000304021 9.63129e-05 0.00271429 4.35128e-05 0.000177884 3.05832e-05 0.000481295 -1.16381e-05 -0.000384796 0.000252469 0.000363729 -3.24329e-06 -0.000105743 4.92214e-05 0.000101375 8.04631e-05 -0.000137803 -2.23723e-05 7.4257e-05 -4.30331e-05 
1621.9 0 -4.68867e-05 -0.00558254 0.000172753 -0.000229943 -0.0701784 -0.000266824 -0.000427666 0.0187676 -0.000514524 0.000662065 -6.06512e-05 -0.00100362 -0.000310903 8.50259e-06 0.0027117 4.20534e-05 0.000200039 4.93715e-05 0.000445871 -1.96874e-05 -0.0003775 0.00023933 0.000369164 -9.94907e-06 -0.000115167 5.34733e-05 0.000106182 6.06546e-05 -0.000137418 -1.72913e-05 8.32814e-05 -2.57605e-05 
1622.25 0 -4.94447e-05 -0.00500668 0.000170007 -0.000224121 -0.068996 -0.000254863 -0.000439108 0.0211074 -0.000490901 0.000667409 -4.8674e-05 -0.000999999 -0.000321474 -7.83104e-05 0.00270544 4.32488e-05 0.000222184 7.13515e-05 0.000417465 -2.88311e-05 -0.000370914 0.000225612 0.000374457 -1.57727e-05 -0.00012425 5.48535e-05 0.000111886 4.23067e-05 -0.000136007 -1.14228e-05 9.40981e-05 -1.05972e-05 
1622.6 0 -5.25297e-05 -0.00443072 0.000166907 -0.000218466 -0.067734 -0.000238029 -0.000450189 0.0233939 -0.000465024 0.000675802 -3.47933e-05 -0.000989788 -0.000336682 -0.000163666 0.00269498 4.73072e-05 0.000243988 9.72765e-05 0.000394764 -4.05636e-05 -0.000364981 0.000211801 0.00037838 -2.12169e-05 -0.000133039 5.30992e-05 0.000117807 2.63305e-05 -0.000133827 -4.27404e-06 0.000106741 3.10524e-06 
1622.95 0 -5.53394e-05 -0.00385534 0.000163565 -0.000212863 -0.0663923 -0.000216531 -0.000462296 0.0256272 -0.000437023 0.000688446 -1.80307e-05 -0.00097442 -0.000355635 -0.000247934 0.00268287 5.60362e-05 0.000265808 0.000126355 0.000376561 -5.40602e-05 -0.000360346 0.000198452 0.000380592 -2.67748e-05 -0.000141223 4.95483e-05 0.000123017 1.26233e-05 -0.000130225 3.58973e-06 0.000120074 1.75015e-05 
1623.3 0 -5.70787e-05 -0.00328177 0.000160613 -0.000207319 -0.0649724 -0.000192502 -0.000475944 0.0278049 -0.000407354 0.000705536 -5.34065e-08 -0.000956466 -0.000376089 -0.000332571 0.0026715 7.07207e-05 0.000287215 0.000158306 0.000361311 -6.85451e-05 -0.000356689 0.000184776 0.000380984 -3.31236e-05 -0.000147945 4.43885e-05 0.00012833 1.49376e-06 -0.000124221 1.10077e-05 0.000134102 3.28531e-05 
1623.65 0 -5.73851e-05 -0.00271023 0.000158329 -0.000202155 -0.0634774 -0.000166626 -0.000493574 0.0299229 -0.000376257 0.0007269 1.83903e-05 -0.000936986 -0.000396028 -0.000418825 0.00265971 8.87096e-05 0.000306907 0.000192816 0.000346967 -8.33516e-05 -0.000353257 0.000170153 0.00038036 -4.04414e-05 -0.000153363 3.67424e-05 0.000135001 -7.1465e-06 -0.000116301 1.71977e-05 0.000148154 4.79155e-05 
1624 0 -5.59798e-05 -0.00214058 0.000155881 -0.000197236 -0.0619107 -0.000137809 -0.000515581 0.0319781 -0.000343966 0.000752084 3.73012e-05 -0.000917308 -0.000414939 -0.000506902 0.00264563 0.000109487 0.000322792 0.000228699 0.00033218 -9.71465e-05 -0.000349307 0.000153746 0.000380382 -4.82e-05 -0.000157947 2.76054e-05 0.000142626 -1.50532e-05 -0.000108271 2.27844e-05 0.000161009 6.29159e-05 
1624.35 0 -5.27312e-05 -0.0015742 0.00015174 -0.000192051 -0.0602749 -0.000105987 -0.00053869 0.0339698 -0.00031105 0.000779975 5.51397e-05 -0.00089888 -0.000431495 -0.000597906 0.0026283 0.000134745 0.000333577 0.000266227 0.000318087 -0.000108256 -0.000343824 0.000135333 0.000380802 -5.53979e-05 -0.000162536 1.78022e-05 0.000149844 -2.30068e-05 -0.000101717 2.86894e-05 0.000172661 7.79273e-05 
1624.7 0 -4.93831e-05 -0.00101303 0.000146092 -0.000187569 -0.0585722 -7.29989e-05 -0.000560101 0.0358955 -0.000278499 0.000807692 7.00533e-05 -0.00088001 -0.000444053 -0.000691798 0.00260682 0.000162986 0.000339096 0.000304769 0.000306432 -0.000115691 -0.000336443 0.000116098 0.000380508 -6.16629e-05 -0.000167087 8.4968e-06 0.000156067 -3.04306e-05 -9.67364e-05 3.50498e-05 0.000182894 9.244e-05 
1625.05 0 -4.6981e-05 -0.00045808 0.000140245 -0.000184511 -0.0568071 -4.00541e-05 -0.000580354 0.0377529 -0.000247547 0.000833978 7.97794e-05 -0.000860534 -0.000453943 -0.000786379 0.00258206 0.000192743 0.000339106 0.000341699 0.000296972 -0.000120236 -0.000327297 9.68529e-05 0.000379466 -6.82319e-05 -0.000170304 1.08008e-06 0.000162214 -3.67024e-05 -9.07083e-05 4.11089e-05 0.000191707 0.000106962 
1625.4 0 -4.50911e-05 9.00277e-05 0.000134568 -0.000182106 -0.0549836 -6.14542e-06 -0.000601277 0.0395416 -0.000218371 0.000861692 8.30204e-05 -0.000841116 -0.000461714 -0.00088167 0.00255362 0.000224057 0.000333628 0.00037537 0.000289897 -0.000121238 -0.000317391 7.92456e-05 0.000378225 -7.54691e-05 -0.000171346 -6.11123e-06 0.000167649 -4.15626e-05 -8.21591e-05 4.62668e-05 0.000200334 0.000122049 
1625.75 0 -4.33422e-05 0.000632154 0.000128954 -0.000180547 -0.053103 2.96788e-05 -0.00062038 0.041259 -0.000190885 0.000891308 8.03475e-05 -0.000820861 -0.000465845 -0.000979503 0.00251846 0.000255299 0.00032314 0.000404708 0.000284484 -0.000115203 -0.000307356 6.53173e-05 0.000376659 -8.16589e-05 -0.000170759 -1.38653e-05 0.000170961 -4.53782e-05 -7.27108e-05 4.99302e-05 0.000209243 0.000137855 
1626.1 0 -4.10903e-05 0.00116998 0.000123327 -0.000180368 -0.0511669 6.68145e-05 -0.000633084 0.0429014 -0.000164921 0.000920065 7.42332e-05 -0.000800785 -0.000466616 -0.00107864 0.0024753 0.000284067 0.000309329 0.000429267 0.000278528 -0.000101736 -0.00029513 5.45337e-05 0.000374553 -8.68458e-05 -0.000170372 -2.09973e-05 0.000172375 -4.79406e-05 -6.37003e-05 5.17185e-05 0.000217933 0.000153867 
1626.45 0 -3.70793e-05 0.0017041 0.000117004 -0.000180292 -0.0491792 0.000102431 -0.000639135 0.0444685 -0.000139261 0.000946202 6.74589e-05 -0.000782576 -0.000465354 -0.00117655 0.00242488 0.000309541 0.000294029 0.000449539 0.000271811 -8.43069e-05 -0.000279063 4.36431e-05 0.000372025 -9.16956e-05 -0.000170813 -2.75979e-05 0.000171761 -4.91221e-05 -5.5692e-05 5.31538e-05 0.000226055 0.000169753 
1626.8 0 -2.97741e-05 0.00223192 0.000109797 -0.000179258 -0.0471429 0.000135147 -0.000641214 0.0459635 -0.000113923 0.000968858 6.11343e-05 -0.000767258 -0.000462631 -0.00127241 0.00236769 0.000331423 0.000275897 0.000466469 0.000265914 -6.5923e-05 -0.000260399 3.16765e-05 0.00036947 -9.60488e-05 -0.000171089 -3.37325e-05 0.000168768 -5.01921e-05 -4.91572e-05 5.62121e-05 0.000233967 0.000185649 
1627.15 0 -1.94318e-05 0.00274869 0.000101786 -0.000177129 -0.0450586 0.000165221 -0.000640137 0.0473849 -9.10582e-05 0.000988445 5.41462e-05 -0.00075564 -0.000459797 -0.00136608 0.0023052 0.000350074 0.000252722 0.000482415 0.000260738 -4.79754e-05 -0.000240598 2.06116e-05 0.000365875 -9.9854e-05 -0.000170047 -3.95609e-05 0.000163606 -5.2826e-05 -4.36764e-05 6.06629e-05 0.000241415 0.000201793 
1627.5 0 -7.76851e-06 0.00325209 9.36465e-05 -0.000173597 -0.0429267 0.000190177 -0.000635865 0.0487262 -7.08594e-05 0.00100655 4.57352e-05 -0.000745795 -0.000456734 -0.00145808 0.00223943 0.000366146 0.000226028 0.000500027 0.000254734 -3.07039e-05 -0.000220858 1.13937e-05 0.000359827 -0.000103103 -0.000167226 -4.58793e-05 0.000156888 -5.67778e-05 -3.98856e-05 6.51058e-05 0.000247995 0.000218298 
1627.85 0 3.98121e-06 0.00374321 8.76018e-05 -0.000168416 -0.040751 0.000206595 -0.00062988 0.0499836 -5.26778e-05 0.00102508 3.72765e-05 -0.000733674 -0.000452551 -0.00154796 0.00217082 0.000379282 0.000197483 0.000519605 0.00024714 -1.46622e-05 -0.000202286 2.70538e-06 0.000352833 -0.000105693 -0.00016198 -5.29015e-05 0.000150053 -6.1036e-05 -3.89527e-05 6.91387e-05 0.00025336 0.000234885 
1628.2 0 1.51476e-05 0.00422315 8.43233e-05 -0.000161917 -0.0385381 0.000214532 -0.000625958 0.0511599 -3.83286e-05 0.00104444 2.8421e-05 -0.000716662 -0.000448721 -0.00163438 0.00209816 0.000390077 0.00016576 0.000540654 0.000237648 -1.47773e-07 -0.000184915 -6.42246e-06 0.000346697 -0.000108498 -0.000154781 -6.01931e-05 0.000143818 -6.52617e-05 -3.95911e-05 7.25659e-05 0.000257471 0.000250613 
1628.55 0 2.53967e-05 0.00469203 8.25373e-05 -0.000155447 -0.0362917 0.00021654 -0.000627368 0.0522581 -2.75696e-05 0.00106297 1.93784e-05 -0.000694747 -0.000446419 -0.00171614 0.00201881 0.00039957 0.000130304 0.000562178 0.000225449 1.40621e-05 -0.000168329 -1.39642e-05 0.000340969 -0.000113044 -0.000148061 -6.75707e-05 0.00013721 -6.9879e-05 -3.93286e-05 7.49715e-05 0.000260548 0.000264833 
1628.9 0 3.45054e-05 0.00514995 8.16678e-05 -0.000150982 -0.0340135 0.000213286 -0.000633937 0.0532752 -1.68163e-05 0.00107811 1.24358e-05 -0.000668699 -0.000444641 -0.00179106 0.00193146 0.000407518 9.16647e-05 0.000581942 0.000208475 2.86847e-05 -0.000152501 -1.89635e-05 0.000335025 -0.000119987 -0.00014212 -7.41119e-05 0.000129018 -7.5571e-05 -3.73322e-05 7.69372e-05 0.000262044 0.000277505 
1629.25 0 4.1753e-05 0.00559601 8.13642e-05 -0.000148379 -0.0317052 0.00020373 -0.000645635 0.0542075 -2.7409e-06 0.00108799 7.48158e-06 -0.000640071 -0.000442495 -0.00185666 0.00183736 0.000414229 5.05563e-05 0.000597447 0.000185309 4.3127e-05 -0.000136685 -2.33585e-05 0.000328713 -0.000128044 -0.000135179 -7.87204e-05 0.000119244 -8.24543e-05 -3.34156e-05 7.88286e-05 0.000261437 0.000289049 
1629.6 0 4.65382e-05 0.00602883 8.08437e-05 -0.000145027 -0.0293692 0.000189837 -0.000664025 0.0550534 1.61485e-05 0.00109104 1.82562e-06 -0.000609441 -0.000440104 -0.00191348 0.00173857 0.00042123 8.6408e-06 0.000608268 0.000157353 5.59514e-05 -0.000120531 -2.79854e-05 0.000321134 -0.000135768 -0.000125961 -8.23219e-05 0.00010908 -8.97999e-05 -2.74619e-05 8.02053e-05 0.000259474 0.000299676 
1629.95 0 4.88723e-05 0.00644763 7.90651e-05 -0.00014013 -0.027011 0.000176293 -0.00068616 0.0558115 3.80964e-05 0.00108719 -6.89108e-06 -0.000575478 -0.00043693 -0.00196448 0.00163726 0.000430317 -3.20408e-05 0.00061509 0.000127594 6.52637e-05 -0.000105016 -3.30152e-05 0.000312337 -0.000143317 -0.000114213 -8.53287e-05 9.9489e-05 -9.64468e-05 -2.09397e-05 8.06545e-05 0.000257324 0.000309639 
1630.3 0 4.95374e-05 0.0068513 7.57546e-05 -0.000134379 -0.0246386 0.000166305 -0.000706067 0.0564816 5.92722e-05 0.00107838 -1.88749e-05 -0.000537536 -0.000430264 -0.00201081 0.00153569 0.000440968 -7.07801e-05 0.000618455 9.75674e-05 7.0633e-05 -9.11181e-05 -3.90991e-05 0.000303231 -0.000150971 -0.000101591 -8.70004e-05 9.0049e-05 -0.000103175 -1.47786e-05 8.03874e-05 0.000255429 0.000318695 
1630.65 0 4.97823e-05 0.00723862 7.13903e-05 -0.000128129 -0.0222568 0.000161856 -0.000720134 0.0570638 7.84117e-05 0.00106653 -3.20255e-05 -0.000495424 -0.000418153 -0.00205288 0.00143433 0.000451162 -0.000108209 0.0006189 6.71284e-05 7.37145e-05 -7.96107e-05 -4.5879e-05 0.000293651 -0.000158441 -9.02457e-05 -8.80656e-05 8.00347e-05 -0.000111448 -9.32269e-06 7.96344e-05 0.000253475 0.000325729 
1631 0 5.04738e-05 0.00761111 6.61879e-05 -0.000122384 -0.0198678 0.000164342 -0.000727735 0.0575578 9.69538e-05 0.00105256 -4.4233e-05 -0.000448687 -0.000401642 -0.00209146 0.00133286 0.000460584 -0.000145526 0.000615462 3.72428e-05 7.54619e-05 -6.99304e-05 -5.29245e-05 0.000283289 -0.000165803 -8.03571e-05 -8.88022e-05 7.0449e-05 -0.000120466 -5.46883e-06 7.8487e-05 0.000250902 0.000330621 
1631.35 0 5.12783e-05 0.00797058 5.91387e-05 -0.000117724 -0.0174745 0.000172787 -0.000731532 0.0579646 0.000114681 0.00103686 -5.46275e-05 -0.000398318 -0.000382351 -0.00212727 0.00123279 0.000470806 -0.000184303 0.00060657 1.09426e-05 7.46732e-05 -6.07214e-05 -6.09825e-05 0.00027308 -0.000172751 -7.06731e-05 -8.87006e-05 6.23792e-05 -0.000128823 -2.80834e-06 7.70266e-05 0.000247639 0.000333855 
1631.7 0 5.03093e-05 0.00831593 5.05862e-05 -0.00011418 -0.0150789 0.000184652 -0.000736687 0.0582852 0.000129256 0.00102026 -6.29484e-05 -0.000345736 -0.000359578 -0.00216096 0.00113426 0.000482989 -0.000225463 0.000591837 -1.08069e-05 7.1925e-05 -5.15528e-05 -7.13644e-05 0.000263717 -0.00017896 -6.11689e-05 -8.86012e-05 5.60451e-05 -0.00013687 3.19378e-07 7.53399e-05 0.000243815 0.000335205 
1632.05 0 4.59609e-05 0.00864508 4.28031e-05 -0.000110862 -0.0126818 0.000199172 -0.000747593 0.0585193 0.000141242 0.00100581 -6.91306e-05 -0.000291497 -0.000335406 -0.00219028 0.00103663 0.000497032 -0.000266548 0.000571668 -3.06677e-05 6.91063e-05 -4.29186e-05 -8.39393e-05 0.00025409 -0.000185335 -5.26307e-05 -8.89805e-05 5.20961e-05 -0.000145031 4.05407e-06 7.40836e-05 0.0002394 0.000335319 
1632.4 0 3.81092e-05 0.00895771 3.63044e-05 -0.000106589 -0.0102867 0.000216689 -0.000764102 0.0586621 0.000152696 0.000995674 -7.3685e-05 -0.000235591 -0.000313029 -0.00221224 0.000941015 0.000512013 -0.000303386 0.000546436 -4.96492e-05 6.56992e-05 -3.54895e-05 -9.7916e-05 0.000243464 -0.000193165 -4.43426e-05 -8.92694e-05 5.03356e-05 -0.000152228 7.32527e-06 7.44225e-05 0.000234353 0.000335045 
1632.75 0 2.78549e-05 0.00925385 2.99961e-05 -0.000101217 -0.00790194 0.000237386 -0.000784099 0.0587107 0.000162695 0.000988852 -7.8041e-05 -0.000178848 -0.000291443 -0.00222485 0.000848369 0.00052685 -0.00033489 0.000516884 -6.61596e-05 6.08197e-05 -2.87501e-05 -0.000114166 0.00023235 -0.000203136 -3.43648e-05 -8.91926e-05 4.8571e-05 -0.000158181 9.65391e-06 7.62627e-05 0.000229103 0.000334241 
1633.1 0 1.645e-05 0.00953192 2.40146e-05 -9.44887e-05 -0.00553472 0.000263363 -0.000806359 0.0586685 0.000168977 0.00098285 -8.36417e-05 -0.000124231 -0.000267604 -0.00222879 0.000759293 0.000540184 -0.000360909 0.000485115 -8.08536e-05 5.55413e-05 -2.19129e-05 -0.000133318 0.000221144 -0.000214555 -2.33029e-05 -8.90637e-05 4.51872e-05 -0.000163656 1.04689e-05 7.69159e-05 0.000224704 0.000332156 
1633.45 0 4.46824e-06 0.00979036 1.93151e-05 -8.73137e-05 -0.00318658 0.000296592 -0.000828869 0.0585408 0.000169498 0.000977386 -8.78753e-05 -7.36063e-05 -0.000240631 -0.00222602 0.000672186 0.000549854 -0.000379988 0.000454912 -9.64501e-05 5.06049e-05 -1.40969e-05 -0.000153656 0.000210218 -0.000227246 -1.34262e-05 -8.98801e-05 3.99023e-05 -0.000168827 9.03195e-06 7.48079e-05 0.000220605 0.000327972 
1633.8 0 -6.91041e-06 0.0100298 1.53661e-05 -8.06633e-05 -0.000857113 0.000335162 -0.000850058 0.0583294 0.000163797 0.000973577 -8.69353e-05 -2.48312e-05 -0.000211197 -0.00221665 0.000584258 0.000556657 -0.000392824 0.000429843 -0.000114245 4.53579e-05 -4.7577e-06 -0.000172467 0.000199223 -0.000240479 -3.85155e-06 -9.14822e-05 3.33584e-05 -0.000173619 4.89113e-06 7.0356e-05 0.000214602 0.000321873 
1634.15 0 -1.61298e-05 0.0102517 1.1762e-05 -7.48099e-05 0.00145238 0.000375871 -0.000869844 0.0580333 0.000154635 0.000969738 -8.11494e-05 2.50835e-05 -0.000179374 -0.00220165 0.000496049 0.000562296 -0.00040144 0.000410503 -0.000134358 3.893e-05 5.0241e-06 -0.000188691 0.000187436 -0.000253415 6.66684e-06 -9.1948e-05 2.65734e-05 -0.000178112 -5.94495e-07 6.38189e-05 0.00020727 0.000314704 
1634.5 0 -2.39392e-05 0.0104562 8.95494e-06 -6.95105e-05 0.00373919 0.000418763 -0.000888476 0.0576525 0.000144225 0.000963791 -7.39876e-05 7.68548e-05 -0.000146558 -0.00218512 0.000409149 0.00056593 -0.000407066 0.000395218 -0.000156748 3.12901e-05 1.43161e-05 -0.0002038 0.000175259 -0.000265427 1.70228e-05 -9.07057e-05 1.93523e-05 -0.000182234 -5.45292e-06 5.59554e-05 0.000200185 0.000306122 
1634.85 0 -3.21209e-05 0.0106428 6.39566e-06 -6.48853e-05 0.00599898 0.000466221 -0.000906815 0.0571894 0.000131807 0.000954999 -6.6792e-05 0.000129768 -0.000113911 -0.00217271 0.000322013 0.000567823 -0.000411159 0.000381627 -0.000180578 2.12524e-05 2.34394e-05 -0.000219051 0.000163073 -0.000275389 2.51123e-05 -8.91207e-05 1.07954e-05 -0.000186976 -9.39968e-06 4.79578e-05 0.000192892 0.000295542 
1635.2 0 -4.16385e-05 0.0108105 3.95746e-06 -6.23773e-05 0.00822574 0.000519068 -0.000925355 0.0566474 0.000115617 0.00094375 -5.80625e-05 0.000182143 -8.0078e-05 -0.00216546 0.000232514 0.000568925 -0.000415979 0.00036677 -0.000205104 7.05847e-06 3.28747e-05 -0.000233152 0.000150063 -0.000283251 3.1248e-05 -8.69343e-05 1.06363e-06 -0.000192899 -1.34104e-05 4.08957e-05 0.000185213 0.000284303 
1635.55 0 -5.20009e-05 0.0109582 2.43193e-06 -6.144e-05 0.0104158 0.000575204 -0.000943498 0.0560272 9.51511e-05 0.000931446 -4.85551e-05 0.000231155 -4.48393e-05 -0.00215835 0.000140685 0.000568422 -0.000422358 0.000347675 -0.000230503 -1.09817e-05 4.34456e-05 -0.000245016 0.000135693 -0.000289704 3.70631e-05 -8.29018e-05 -8.05125e-06 -0.000198797 -1.75488e-05 3.48888e-05 0.000177448 0.000273803 
1635.9 0 -6.06384e-05 0.0110865 1.68794e-06 -5.99995e-05 0.0125667 0.000634205 -0.000960998 0.0553299 7.18028e-05 0.000918539 -3.99141e-05 0.000275703 -8.76172e-06 -0.00214657 4.75825e-05 0.000565409 -0.000428251 0.000321795 -0.000256188 -2.99086e-05 5.56813e-05 -0.000256073 0.000120471 -0.000294811 4.24496e-05 -7.72215e-05 -1.52318e-05 -0.000204032 -2.12833e-05 2.97305e-05 0.000169277 0.000263897 
1636.25 0 -6.57341e-05 0.0111959 1.5215e-06 -5.77278e-05 0.0146758 0.000698841 -0.000976628 0.0545602 4.74043e-05 0.000905058 -3.24936e-05 0.000315388 2.72221e-05 -0.00212937 -4.41562e-05 0.000559256 -0.000430709 0.000288726 -0.000281906 -4.57682e-05 6.88488e-05 -0.000266988 0.00010533 -0.000298544 4.7278e-05 -7.11971e-05 -2.05746e-05 -0.000209394 -2.42859e-05 2.55473e-05 0.000160086 0.000254455 
1636.6 0 -6.80761e-05 0.0112877 1.97755e-06 -5.60956e-05 0.0167401 0.000770015 -0.00098726 0.0537221 2.38093e-05 0.00089034 -2.63768e-05 0.000348628 6.1289e-05 -0.0021091 -0.000130478 0.000549884 -0.000428382 0.000251615 -0.000307315 -5.61719e-05 8.17944e-05 -0.000276522 9.02555e-05 -0.000300326 5.20172e-05 -6.54847e-05 -2.51812e-05 -0.000214243 -2.71445e-05 2.17038e-05 0.000149519 0.000245935 
1636.95 0 -6.92192e-05 0.011362 3.51276e-06 -5.61494e-05 0.0187562 0.000844517 -0.000988934 0.0528169 3.13327e-06 0.000871428 -2.27795e-05 0.00037514 9.32489e-05 -0.00208878 -0.000209449 0.000537181 -0.000422243 0.000214385 -0.000330891 -6.16113e-05 9.4351e-05 -0.000284256 7.50288e-05 -0.00030078 5.69367e-05 -5.97955e-05 -2.95089e-05 -0.00021761 -3.07953e-05 1.71845e-05 0.000137754 0.000239 
1637.3 0 -6.99988e-05 0.0114176 6.4895e-06 -5.78384e-05 0.0207206 0.000917554 -0.00097974 0.0518472 -1.3776e-05 0.000847159 -2.2945e-05 0.000398246 0.000124084 -0.00207096 -0.000283939 0.000520108 -0.000413696 0.000180049 -0.000351679 -6.52475e-05 0.000107493 -0.000290829 6.01723e-05 -0.000301927 6.08533e-05 -5.39217e-05 -3.3128e-05 -0.00022006 -3.61852e-05 1.16174e-05 0.000125816 0.000233666 
1637.65 0 -7.01487e-05 0.0114538 1.03385e-05 -6.12703e-05 0.0226302 0.000986595 -0.000961728 0.0508165 -2.72069e-05 0.000820639 -2.51622e-05 0.000423079 0.000153878 -0.00205608 -0.000358269 0.000497514 -0.000402522 0.00014938 -0.000369908 -7.00755e-05 0.000121544 -0.000296631 4.57921e-05 -0.000304917 6.24403e-05 -4.76006e-05 -3.68088e-05 -0.000221523 -4.26627e-05 5.83547e-06 0.000114912 0.000229219 
1638 0 -6.91015e-05 0.0114695 1.40128e-05 -6.64523e-05 0.0244828 0.00105228 -0.000937365 0.0497269 -3.70326e-05 0.000795995 -2.8037e-05 0.000452583 0.000180862 -0.00204159 -0.000433099 0.000470007 -0.000387234 0.000120536 -0.000386794 -7.66089e-05 0.000135831 -0.000301303 3.16556e-05 -0.00030895 6.17007e-05 -3.96745e-05 -4.20167e-05 -0.000221065 -4.83003e-05 1.02927e-06 0.000105996 0.000224703 
1638.35 0 -6.70962e-05 0.0114659 1.69247e-05 -7.16171e-05 0.026278 0.0011137 -0.000906636 0.0485798 -4.20894e-05 0.000775801 -3.11483e-05 0.000485447 0.000203098 -0.00202593 -0.000505914 0.000440364 -0.000367073 9.03819e-05 -0.000404868 -8.30909e-05 0.000150313 -0.000303989 1.68096e-05 -0.000312866 5.90528e-05 -2.95902e-05 -4.8643e-05 -0.000219681 -5.21799e-05 -2.57267e-06 9.93061e-05 0.000219655 
1638.7 0 -6.40888e-05 0.0114453 1.94652e-05 -7.51012e-05 0.0280152 0.00116729 -0.000869474 0.0473775 -4.05804e-05 0.000760774 -3.26599e-05 0.000518738 0.000220949 -0.00201053 -0.000575662 0.000410045 -0.000343229 5.69059e-05 -0.000426682 -8.77652e-05 0.000165145 -0.000303969 4.79237e-07 -0.000315918 5.45265e-05 -1.9146e-05 -5.57178e-05 -0.00021814 -5.46111e-05 -5.54128e-06 9.44726e-05 0.000214298 
1639.05 0 -5.98196e-05 0.0114076 2.24174e-05 -7.67756e-05 0.0296934 0.00121159 -0.000825498 0.046122 -3.16836e-05 0.000749042 -3.04823e-05 0.000551965 0.000235062 -0.00199587 -0.000643567 0.000377959 -0.000316879 2.09124e-05 -0.000452861 -8.99676e-05 0.000179269 -0.000301082 -1.71811e-05 -0.000317268 4.81879e-05 -9.80806e-06 -6.2767e-05 -0.000215682 -5.63165e-05 -8.05666e-06 9.11179e-05 0.000209631 
1639.4 0 -5.45974e-05 0.0113527 2.63143e-05 -7.72777e-05 0.0313112 0.00124686 -0.000772901 0.044815 -1.65109e-05 0.000737445 -2.53733e-05 0.000585544 0.000243575 -0.00198083 -0.000710286 0.000344092 -0.000289964 -1.59969e-05 -0.000483301 -8.93779e-05 0.000191627 -0.00029577 -3.55509e-05 -0.000317371 4.2033e-05 -2.26363e-07 -6.94873e-05 -0.000212007 -5.77214e-05 -1.01647e-05 8.86322e-05 0.000206112 
1639.75 0 -4.89609e-05 0.0112816 3.01387e-05 -7.6781e-05 0.0328672 0.00127296 -0.00071188 0.0434582 2.25365e-06 0.000724298 -2.12741e-05 0.000620359 0.000244695 -0.00196461 -0.000775422 0.00030992 -0.000264884 -5.29211e-05 -0.000517617 -8.67945e-05 0.000201742 -0.000288511 -5.3817e-05 -0.000316901 3.7634e-05 1.01178e-05 -7.56765e-05 -0.000207619 -5.88288e-05 -1.35388e-05 8.65853e-05 0.000204145 
1640.1 0 -4.35971e-05 0.0111952 3.34189e-05 -7.50128e-05 0.0343603 0.0012897 -0.000644505 0.0420526 2.13305e-05 0.000710017 -2.09031e-05 0.000656965 0.000238329 -0.00194745 -0.000838481 0.000276275 -0.000241451 -9.02646e-05 -0.000555057 -8.42216e-05 0.000209184 -0.000279721 -7.09028e-05 -0.000315519 3.40065e-05 2.10325e-05 -8.10422e-05 -0.000202807 -6.05398e-05 -1.92305e-05 8.4807e-05 0.000203809 
1640.45 0 -3.90998e-05 0.0110942 3.73048e-05 -7.26108e-05 0.0357868 0.00129729 -0.000573342 0.0406007 3.7744e-05 0.000696459 -2.28928e-05 0.000693036 0.000223381 -0.00192833 -0.000901954 0.000244166 -0.00021861 -0.000128744 -0.00059345 -8.38281e-05 0.000213754 -0.000270842 -8.5981e-05 -0.000312895 2.90395e-05 3.23485e-05 -8.50303e-05 -0.000197243 -6.35566e-05 -2.60966e-05 8.33472e-05 0.000203263 
1640.8 0 -3.62186e-05 0.0109782 4.22588e-05 -7.03246e-05 0.0371424 0.00129693 -0.000502165 0.0391109 5.03754e-05 0.000687208 -2.43206e-05 0.000725206 0.000199236 -0.00190516 -0.000969724 0.000216099 -0.000197628 -0.000166287 -0.000629057 -8.59351e-05 0.00021641 -0.000262855 -9.89215e-05 -0.000309368 2.25246e-05 4.31706e-05 -8.77089e-05 -0.000191005 -6.70674e-05 -3.23724e-05 8.3518e-05 0.000201193 
1641.15 0 -3.50572e-05 0.0108465 4.74841e-05 -6.75847e-05 0.0384276 0.00129095 -0.00043421 0.0375929 5.90902e-05 0.000684416 -2.59313e-05 0.000750533 0.00016755 -0.00187756 -0.00104264 0.000192303 -0.00017909 -0.000198413 -0.000659416 -8.88045e-05 0.000217882 -0.000254247 -0.000110388 -0.000304409 1.64233e-05 5.23525e-05 -8.95295e-05 -0.000184534 -6.9939e-05 -3.80176e-05 8.7007e-05 0.000197631 
1641.5 0 -3.51364e-05 0.0106997 5.24283e-05 -6.3221e-05 0.0396458 0.00128308 -0.000369212 0.0360488 6.46704e-05 0.000685888 -2.97202e-05 0.000768713 0.000130382 -0.00184574 -0.00111983 0.000171209 -0.000160201 -0.000222476 -0.000685007 -9.01877e-05 0.000218394 -0.000243935 -0.000121375 -0.0002988 1.08173e-05 5.81499e-05 -9.09142e-05 -0.000178082 -7.25114e-05 -4.3697e-05 9.27225e-05 0.000192764 
1641.85 0 -3.58204e-05 0.0105382 5.72014e-05 -5.7344e-05 0.0407999 0.00127602 -0.000306173 0.0344753 6.75195e-05 0.000689388 -3.63047e-05 0.000782516 8.89213e-05 -0.00180774 -0.00120059 0.000153907 -0.000138862 -0.000240039 -0.000708182 -8.9279e-05 0.000218679 -0.000232729 -0.000133068 -0.000295213 4.72599e-06 6.02053e-05 -9.2576e-05 -0.000171448 -7.57537e-05 -4.90833e-05 9.88775e-05 0.000185941 
1642.2 0 -3.62014e-05 0.0103632 6.2877e-05 -5.11049e-05 0.0418884 0.00127134 -0.000245129 0.0328702 6.80721e-05 0.000694624 -4.47256e-05 0.000793861 4.49925e-05 -0.00175984 -0.00128355 0.00014056 -0.000114354 -0.000254176 -0.000730498 -8.69204e-05 0.000219116 -0.000221813 -0.000146258 -0.000293579 -1.74623e-06 6.05648e-05 -9.52611e-05 -0.000164353 -7.9433e-05 -5.42163e-05 0.000105073 0.000176291 
1642.55 0 -3.58376e-05 0.0101743 7.07459e-05 -4.44566e-05 0.0429087 0.00126839 -0.000186574 0.0312357 6.77497e-05 0.000700619 -5.17964e-05 0.000801847 6.9294e-07 -0.00170231 -0.00136632 0.000128751 -8.7249e-05 -0.000265327 -0.00075197 -8.48789e-05 0.000219601 -0.000212292 -0.000159062 -0.000290974 -7.14806e-06 6.08369e-05 -9.96597e-05 -0.000156605 -8.19051e-05 -5.94481e-05 0.000111164 0.000164524 
1642.9 0 -3.36423e-05 0.00997094 7.95303e-05 -3.70667e-05 0.0438616 0.00126249 -0.000130618 0.0295763 6.65076e-05 0.000705756 -5.56688e-05 0.000807575 -4.20242e-05 -0.00163893 -0.0014472 0.000117171 -6.07209e-05 -0.00027081 -0.000769985 -8.42213e-05 0.000220094 -0.000204034 -0.000168324 -0.00028562 -1.03357e-05 6.05346e-05 -0.000106293 -0.000148483 -8.20811e-05 -6.53471e-05 0.000117419 0.00015179 
1643.25 0 -2.9057e-05 0.00975399 8.78577e-05 -2.94842e-05 0.0447473 0.00125085 -7.73312e-05 0.0278957 6.36053e-05 0.000708934 -5.78919e-05 0.000813544 -8.22532e-05 -0.00157046 -0.00152545 0.000104758 -3.81488e-05 -0.000270437 -0.000782633 -8.45425e-05 0.000220299 -0.000196689 -0.000174419 -0.000277787 -1.18252e-05 5.99879e-05 -0.000114152 -0.000141206 -8.03864e-05 -7.2544e-05 0.00012496 0.000138305 
1643.6 0 -2.33096e-05 0.00952474 9.64047e-05 -2.17347e-05 0.0455644 0.00123514 -2.48597e-05 0.0261965 6.02673e-05 0.000710486 -6.00151e-05 0.000820324 -0.000123135 -0.00149482 -0.00159955 9.02327e-05 -2.14627e-05 -0.000266212 -0.000790673 -8.46189e-05 0.000219381 -0.000190281 -0.000179601 -0.000268406 -1.30181e-05 5.93717e-05 -0.000121674 -0.000134617 -7.62679e-05 -8.10026e-05 0.000133763 0.000124267 
1643.95 0 -1.75074e-05 0.00928412 0.000104591 -1.3244e-05 0.0463113 0.00121506 2.82499e-05 0.0244782 5.76391e-05 0.000713469 -6.17575e-05 0.00082904 -0.000166572 -0.00141138 -0.00166837 7.55382e-05 -1.13519e-05 -0.000257957 -0.000793953 -8.25655e-05 0.000218462 -0.000184888 -0.000184311 -0.000258475 -1.47666e-05 5.84066e-05 -0.000128521 -0.000128742 -7.04486e-05 -9.0047e-05 0.000141782 0.000110157 
1644.3 0 -1.13263e-05 0.00903304 0.000111084 -3.96374e-06 0.0469859 0.00118825 7.98046e-05 0.0227411 5.66044e-05 0.000720563 -6.26916e-05 0.000839966 -0.000207824 -0.00132147 -0.00173224 6.28155e-05 -8.12129e-06 -0.000246716 -0.000792211 -7.73119e-05 0.000218738 -0.00018199 -0.000188153 -0.000248111 -1.65445e-05 5.85459e-05 -0.000135067 -0.000124359 -6.45431e-05 -9.82878e-05 0.000148516 9.57152e-05 
1644.65 0 -4.23882e-06 0.00877136 0.000117489 5.76545e-06 0.047589 0.00115617 0.000126808 0.0209888 5.8837e-05 0.000730282 -6.29841e-05 0.000850652 -0.00024272 -0.00122771 -0.00179307 4.91888e-05 -1.30877e-05 -0.000235249 -0.000785694 -6.8817e-05 0.000219314 -0.00018139 -0.000189813 -0.000236467 -1.70958e-05 6.09985e-05 -0.000140694 -0.000121004 -5.79781e-05 -0.000104939 0.000155685 8.00674e-05 
1645 0 3.18148e-06 0.00849903 0.000125613 1.46807e-05 0.0481216 0.00112378 0.000171229 0.0192231 6.47827e-05 0.000739738 -6.26373e-05 0.000859065 -0.000273508 -0.00113186 -0.00185141 3.24111e-05 -2.66133e-05 -0.000223998 -0.000774221 -5.81095e-05 0.000218979 -0.00018169 -0.000189076 -0.000223107 -1.66023e-05 6.48395e-05 -0.000144553 -0.00011844 -4.99369e-05 -0.000110482 0.000163375 6.39245e-05 
1645.35 0 8.64293e-06 0.00821623 0.000133872 2.16676e-05 0.0485817 0.00109135 0.000217176 0.017445 7.38472e-05 0.000747974 -6.10575e-05 0.000865016 -0.000303405 -0.00103356 -0.00190617 1.61342e-05 -4.71681e-05 -0.000212047 -0.000758572 -4.62568e-05 0.000218632 -0.000181903 -0.00018779 -0.000209002 -1.65434e-05 6.84696e-05 -0.000147068 -0.000116825 -4.07252e-05 -0.000114618 0.000170486 4.73638e-05 
1645.7 0 1.16324e-05 0.00792381 0.000140055 2.72428e-05 0.0489681 0.00105535 0.000263135 0.0156564 8.49133e-05 0.000757775 -5.79572e-05 0.00086937 -0.000331963 -0.00093263 -0.00195795 3.83627e-06 -7.25666e-05 -0.000198379 -0.000740418 -3.35861e-05 0.000219056 -0.00018204 -0.000186505 -0.000196003 -1.74567e-05 7.00811e-05 -0.00014943 -0.000115536 -3.07884e-05 -0.000116336 0.00017727 2.98795e-05 
1646.05 0 1.34912e-05 0.00762239 0.000144567 3.26275e-05 0.0492803 0.00101784 0.000305794 0.0138631 9.59955e-05 0.000770999 -5.36371e-05 0.000875151 -0.000357938 -0.000830715 -0.00200816 -4.82277e-06 -0.000100958 -0.000182128 -0.000720248 -1.94452e-05 0.000219569 -0.000182243 -0.0001855 -0.00018333 -1.86263e-05 6.95853e-05 -0.000152414 -0.00011378 -2.08511e-05 -0.000115205 0.000183572 1.18266e-05 
1646.4 0 1.43936e-05 0.00731288 0.000149004 3.7503e-05 0.0495206 0.000984319 0.00034527 0.0120702 0.000105945 0.000784535 -4.82411e-05 0.000885185 -0.000381249 -0.000727974 -0.00205818 -1.10708e-05 -0.000129427 -0.000164042 -0.000698782 -3.47234e-06 0.000219004 -0.000181256 -0.000185839 -0.000170125 -2.01706e-05 6.82282e-05 -0.00015531 -0.000112156 -1.1209e-05 -0.000111963 0.000188595 -6.15843e-06 
1646.75 0 1.42464e-05 0.00699723 0.000153718 4.11815e-05 0.049691 0.000958007 0.000385014 0.0102804 0.000114862 0.000795755 -4.25794e-05 0.000899475 -0.000402425 -0.000622346 -0.00210689 -1.57272e-05 -0.00015537 -0.000144055 -0.000677796 1.24367e-05 0.000215203 -0.000178487 -0.00018766 -0.00015788 -2.20289e-05 6.66399e-05 -0.00015843 -0.000111015 -1.26776e-06 -0.000107138 0.000191658 -2.38779e-05 
1647.1 0 1.29634e-05 0.0066761 0.000158367 4.47922e-05 0.0497922 0.000938367 0.000428855 0.00849553 0.000123711 0.00080416 -3.93383e-05 0.000915699 -0.000421189 -0.00051348 -0.00215077 -1.77404e-05 -0.000178678 -0.000121385 -0.000657105 2.57028e-05 0.000207976 -0.000174957 -0.000190525 -0.000147182 -2.34244e-05 6.55604e-05 -0.00016253 -0.000109311 9.74549e-06 -0.000101513 0.000192786 -4.1854e-05 
1647.45 0 1.11709e-05 0.00634956 0.000162296 4.98137e-05 0.0498246 0.000923057 0.000475829 0.00672045 0.000134135 0.000808652 -3.8594e-05 0.000931715 -0.000436097 -0.000402052 -0.00218779 -1.64943e-05 -0.000199719 -9.62102e-05 -0.000634233 3.50213e-05 0.000199932 -0.000171529 -0.000193856 -0.000137626 -2.43913e-05 6.46616e-05 -0.000167727 -0.0001061 2.26517e-05 -9.62797e-05 0.000192646 -6.0464e-05 
1647.8 0 9.10243e-06 0.0060175 0.000165071 5.58222e-05 0.0497883 0.000909471 0.000521837 0.00496028 0.000145478 0.000808251 -3.6148e-05 0.00094707 -0.000444945 -0.000289427 -0.0022177 -1.41711e-05 -0.000219347 -6.87513e-05 -0.000608319 4.06174e-05 0.000191864 -0.000167909 -0.000197221 -0.000129218 -2.48381e-05 6.26187e-05 -0.000173461 -0.000101977 3.68827e-05 -9.25857e-05 0.000191406 -7.88908e-05 
1648.15 0 6.50322e-06 0.00568018 0.000167596 6.19238e-05 0.0496846 0.000896302 0.000564088 0.0032169 0.000154905 0.000803068 -2.96521e-05 0.000962007 -0.000448486 -0.000179085 -0.00223873 -1.44719e-05 -0.000240067 -4.01021e-05 -0.000581165 4.16403e-05 0.000183096 -0.000164397 -0.000200638 -0.000122295 -2.44868e-05 5.97091e-05 -0.000178794 -9.77666e-05 5.09488e-05 -9.05862e-05 0.000189573 -9.62402e-05 
1648.5 0 3.88147e-06 0.00533831 0.00017037 6.75645e-05 0.0495144 0.0008849 0.000601295 0.00149014 0.000160669 0.000793492 -2.05095e-05 0.00097648 -0.000451091 -7.52686e-05 -0.0022494 -1.79592e-05 -0.000265177 -1.12278e-05 -0.000553457 3.77554e-05 0.000174244 -0.000161734 -0.00020389 -0.000116988 -2.38183e-05 5.69935e-05 -0.000182883 -9.36291e-05 6.49149e-05 -8.98341e-05 0.000188052 -0.000112924 
1648.85 0 1.62687e-06 0.00499186 0.000172174 7.24524e-05 0.0492773 0.00087667 0.000633125 -0.000218923 0.000162554 0.000778582 -1.18249e-05 0.00099085 -0.00045499 2.0851e-05 -0.00225137 -2.2237e-05 -0.00029506 1.77854e-05 -0.000524382 3.08268e-05 0.000166161 -0.000159863 -0.000207531 -0.000113171 -2.39585e-05 5.45323e-05 -0.000185069 -8.91164e-05 7.85649e-05 -9.00451e-05 0.00018751 -0.00012793 
1649.2 0 -4.43248e-07 0.00464019 0.000172022 7.74738e-05 0.0489745 0.000869967 0.000659205 -0.00190767 0.000161015 0.000757765 -4.19899e-06 0.00100474 -0.000458941 0.000108267 -0.00224565 -2.47009e-05 -0.00032719 4.45301e-05 -0.000494119 2.22019e-05 0.000158666 -0.000157272 -0.000211308 -0.0001106 -2.561e-05 5.27346e-05 -0.000185679 -8.37082e-05 9.07444e-05 -8.9872e-05 0.000187576 -0.000139433 
1649.55 0 -2.1685e-06 0.00428304 0.000169722 8.26233e-05 0.048608 0.000862041 0.000679147 -0.00357495 0.000156543 0.000732304 2.42152e-06 0.00101684 -0.000461204 0.000184539 -0.0022317 -2.36093e-05 -0.000359952 6.66267e-05 -0.000465813 1.27671e-05 0.000150598 -0.000152985 -0.000213464 -0.000108639 -2.69357e-05 5.12189e-05 -0.000186332 -7.8177e-05 0.000101833 -8.8079e-05 0.000188043 -0.000148134 
1649.9 0 -3.18632e-06 0.00392136 0.000166425 8.71384e-05 0.0481786 0.000852648 0.000694283 -0.00522082 0.000150225 0.000704514 5.97216e-06 0.00102723 -0.000460626 0.000250331 -0.00221022 -2.12785e-05 -0.000392466 8.48534e-05 -0.000442388 4.11027e-06 0.000141746 -0.000147716 -0.000212701 -0.00010524 -2.65487e-05 4.83958e-05 -0.00018774 -7.31823e-05 0.000112961 -8.53506e-05 0.000188607 -0.000154691 
1650.25 0 -3.53721e-06 0.003557 0.000162618 9.10444e-05 0.0476863 0.00084231 0.000706495 -0.00684394 0.000144388 0.000677575 6.71007e-06 0.00103657 -0.000458167 0.00030878 -0.00218325 -2.12793e-05 -0.000423051 0.000100273 -0.000422939 -4.27063e-06 0.000133358 -0.000141843 -0.000209504 -9.86778e-05 -2.49056e-05 4.34028e-05 -0.000189221 -6.92294e-05 0.000124055 -8.19155e-05 0.000187761 -0.000158954 
1650.6 0 -2.99998e-06 0.00319169 0.00015703 9.39681e-05 0.047134 0.000829883 0.000716395 -0.00844153 0.000142615 0.000654503 8.03274e-06 0.00104501 -0.000454584 0.000363413 -0.00215341 -2.46485e-05 -0.000451467 0.000113644 -0.000404445 -1.32614e-05 0.00012589 -0.00013471 -0.000205928 -8.95701e-05 -2.32308e-05 3.76104e-05 -0.000189979 -6.70393e-05 0.000133938 -7.69743e-05 0.000184731 -0.000161147 
1650.95 0 -1.01562e-06 0.00282676 0.000149717 9.65829e-05 0.0465269 0.000814549 0.000724637 -0.0100102 0.00014662 0.000634923 1.16709e-05 0.00105119 -0.000449518 0.000418134 -0.00212255 -3.2546e-05 -0.000479337 0.000127033 -0.000384333 -2.22353e-05 0.00011834 -0.000126065 -0.000203931 -8.00247e-05 -2.12525e-05 3.20257e-05 -0.0001891 -6.65682e-05 0.000141604 -7.04666e-05 0.000180518 -0.000162266 
1651.3 0 2.91662e-06 0.00246297 0.000142281 0.000100306 0.0458699 0.000796965 0.000733118 -0.0115471 0.000154605 0.000615951 1.51884e-05 0.00105436 -0.000444324 0.000474753 -0.00209193 -4.61266e-05 -0.00050775 0.000142976 -0.000362665 -3.14547e-05 0.000110439 -0.000117162 -0.000204058 -7.22693e-05 -1.81868e-05 2.6087e-05 -0.000186112 -6.67595e-05 0.000146805 -6.31834e-05 0.000176592 -0.000163715 
1651.65 0 8.78533e-06 0.00210161 0.00013569 0.000105267 0.0451638 0.000778609 0.000742952 -0.0130516 0.000161709 0.000596775 1.57181e-05 0.00105576 -0.000441527 0.000532938 -0.00205964 -6.426e-05 -0.000536122 0.000162574 -0.000341693 -4.25881e-05 0.000103535 -0.000109625 -0.00020497 -6.74509e-05 -1.50447e-05 1.98811e-05 -0.000181056 -6.60519e-05 0.000150495 -5.61385e-05 0.000173988 -0.000165671 
1652 0 1.65647e-05 0.00174205 0.000130289 0.000111072 0.0444063 0.000760189 0.000754146 -0.0145224 0.000163594 0.000579842 1.39381e-05 0.00105657 -0.000442556 0.000591005 -0.00202157 -8.32789e-05 -0.000562638 0.0001857 -0.000324128 -5.59775e-05 9.81664e-05 -0.00010377 -0.000205644 -6.5442e-05 -1.26391e-05 1.37777e-05 -0.000174329 -6.47345e-05 0.000153278 -4.99698e-05 0.000172749 -0.000168273 
1652.35 0 2.73201e-05 0.00138191 0.000126618 0.00011771 0.0435979 0.000740938 0.000766992 -0.015958 0.00016146 0.000567909 1.33198e-05 0.00105628 -0.00044713 0.00064565 -0.00197647 -0.000100705 -0.000585639 0.000209956 -0.000312073 -6.85322e-05 9.40239e-05 -9.8815e-05 -0.000205624 -6.48376e-05 -9.90796e-06 8.18715e-06 -0.000167567 -6.29105e-05 0.000155453 -4.49e-05 0.00017248 -0.000171762 
1652.7 0 4.15505e-05 0.00102005 0.000124791 0.000124388 0.042741 0.000720272 0.000781999 -0.0173572 0.000157514 0.000560105 1.67445e-05 0.00105308 -0.000454797 0.000695122 -0.00192626 -0.000117899 -0.00060612 0.000233085 -0.000305056 -7.77902e-05 9.11386e-05 -9.4015e-05 -0.000204926 -6.32918e-05 -5.18228e-06 3.0516e-06 -0.000162468 -6.00803e-05 0.000158202 -4.19511e-05 0.000172055 -0.000176289 
1653.05 0 5.86511e-05 0.000657296 0.000122996 0.000130261 0.041837 0.000698086 0.000799946 -0.0187197 0.000152677 0.000553381 2.43026e-05 0.00104683 -0.000464183 0.000742044 -0.00187346 -0.000134927 -0.000625648 0.000254857 -0.000301769 -8.36549e-05 8.95532e-05 -8.79592e-05 -0.000204634 -5.95584e-05 1.17983e-06 -1.83282e-06 -0.000160289 -5.682e-05 0.000161388 -4.22268e-05 0.000169684 -0.000181419 
1653.4 0 7.73268e-05 0.000295632 0.000119105 0.000135137 0.0408851 0.000673978 0.000821674 -0.0200439 0.000147062 0.000546123 3.61869e-05 0.00103898 -0.000471451 0.000788775 -0.00181802 -0.000148904 -0.000645612 0.000274163 -0.000300101 -8.47207e-05 8.84112e-05 -7.95969e-05 -0.00020471 -5.3754e-05 6.81938e-06 -6.77302e-06 -0.000161487 -5.39375e-05 0.000164067 -4.47461e-05 0.000165832 -0.00018572 
1653.75 0 9.62262e-05 -6.35607e-05 0.000113354 0.000138468 0.0398847 0.000645984 0.000848536 -0.0213265 0.000138364 0.000537068 5.21582e-05 0.00103046 -0.000473119 0.000835458 -0.00175808 -0.000159337 -0.000666644 0.000289703 -0.000298783 -8.05999e-05 8.71037e-05 -6.82458e-05 -0.000204304 -4.63609e-05 1.11103e-05 -1.31015e-05 -0.000164805 -5.21146e-05 0.000166071 -4.8714e-05 0.000162263 -0.000189462 
1654.1 0 0.000115126 -0.000419734 0.00010692 0.000140777 0.0388372 0.000612385 0.000880039 -0.0225653 0.000123878 0.000524805 6.89538e-05 0.0010219 -0.000469622 0.00088091 -0.00169505 -0.000166503 -0.000686299 0.000301767 -0.000300097 -7.48815e-05 8.57159e-05 -5.47772e-05 -0.000202985 -3.78877e-05 1.42689e-05 -2.17804e-05 -0.000168353 -5.09875e-05 0.000167457 -5.33724e-05 0.000159204 -0.000194095 
1654.45 0 0.000134541 -0.000772426 0.00010027 0.000142915 0.0377445 0.000573306 0.000913599 -0.0237585 0.00010431 0.000510584 8.5413e-05 0.00101274 -0.000462018 0.000923328 -0.00163309 -0.000170413 -0.000703781 0.000311808 -0.000306438 -7.07157e-05 8.45564e-05 -4.12983e-05 -0.000201525 -2.97112e-05 1.59081e-05 -3.14055e-05 -0.000171108 -4.90181e-05 0.000167786 -5.6955e-05 0.000156575 -0.000199053 
1654.8 0 0.0001553 -0.00112116 9.32744e-05 0.000144228 0.036609 0.000528039 0.000946198 -0.0249057 8.2649e-05 0.000495122 0.000103365 0.0010013 -0.000451881 0.000962956 -0.00157346 -0.000173301 -0.00072107 0.000320011 -0.000315997 -6.86661e-05 8.37681e-05 -2.8347e-05 -0.000199797 -2.29711e-05 1.7636e-05 -3.98227e-05 -0.000173428 -4.54567e-05 0.000166143 -5.85261e-05 0.00015449 -0.000202902 
1655.15 0 0.000178333 -0.00146522 8.50594e-05 0.000144668 0.035433 0.000476505 0.000975828 -0.0260069 6.0997e-05 0.000474837 0.00012254 0.00098827 -0.000442356 0.00100078 -0.0015141 -0.000176841 -0.00073889 0.000325539 -0.000326259 -6.77968e-05 8.24034e-05 -1.60568e-05 -0.000196682 -1.68118e-05 2.16944e-05 -4.60736e-05 -0.000176075 -4.16551e-05 0.000163333 -5.91697e-05 0.000152502 -0.000206229 
1655.5 0 0.000201546 -0.00180335 7.55214e-05 0.000145269 0.0342198 0.000420316 0.001003 -0.0270608 4.1152e-05 0.000447517 0.000141651 0.000977027 -0.000434062 0.00103607 -0.00145486 -0.000179869 -0.000755829 0.000328173 -0.000336433 -6.78362e-05 7.88299e-05 -4.25281e-06 -0.000191448 -1.01077e-05 2.71223e-05 -5.0116e-05 -0.00017853 -3.90257e-05 0.000161208 -6.00339e-05 0.000149916 -0.000210841 
1655.85 0 0.000220711 -0.00213329 6.59312e-05 0.000146585 0.032972 0.000360024 0.00102891 -0.0280659 2.41848e-05 0.000415167 0.0001591 0.000970296 -0.00042534 0.00106755 -0.00139684 -0.000182574 -0.000771807 0.00032756 -0.000345454 -6.79623e-05 7.28725e-05 7.05196e-06 -0.000184729 -2.48045e-06 3.31225e-05 -5.27984e-05 -0.000180357 -3.78215e-05 0.000159652 -6.01303e-05 0.000146721 -0.000217002 
1656.2 0 0.000234348 -0.00245408 5.62943e-05 0.000148328 0.031689 0.000296054 0.00105335 -0.0290201 8.69932e-06 0.000380356 0.000172245 0.000967573 -0.000417081 0.00109554 -0.00133841 -0.000186838 -0.000787191 0.000324088 -0.000352193 -6.57725e-05 6.63704e-05 1.71224e-05 -0.000177807 6.25801e-06 3.92476e-05 -5.52084e-05 -0.000180869 -3.68395e-05 0.000157975 -5.95592e-05 0.000142912 -0.000223864 
1656.55 0 0.000243893 -0.00276678 4.58223e-05 0.000150115 0.0303727 0.000231145 0.00107308 -0.0299207 -8.14753e-06 0.000345764 0.000181771 0.000966806 -0.000410678 0.00112259 -0.00127583 -0.0001931 -0.000799504 0.000318975 -0.000356861 -6.10102e-05 6.0862e-05 2.56439e-05 -0.000172175 1.57353e-05 4.35434e-05 -5.78225e-05 -0.000178361 -3.50925e-05 0.000156184 -5.90297e-05 0.000139634 -0.000230397 
1656.9 0 0.000250797 -0.00307242 3.49083e-05 0.000152731 0.0290289 0.000170174 0.0010852 -0.0307676 -2.67072e-05 0.000314667 0.000191442 0.000968035 -0.000406304 0.00114968 -0.00120772 -0.000200044 -0.000807261 0.000313303 -0.000360538 -5.53463e-05 5.47603e-05 3.32758e-05 -0.000168059 2.49751e-05 4.56439e-05 -6.06191e-05 -0.000172625 -3.13902e-05 0.000154543 -5.7806e-05 0.000137328 -0.000235795 
1657.25 0 0.000255905 -0.00337146 2.34952e-05 0.000155926 0.0276625 0.000116847 0.00109225 -0.0315635 -4.57549e-05 0.000288227 0.000203593 0.000972135 -0.000402401 0.00117436 -0.00113753 -0.000204935 -0.000811114 0.000307226 -0.000364441 -4.82615e-05 4.53468e-05 4.07207e-05 -0.000163387 3.38536e-05 4.70594e-05 -6.2814e-05 -0.000165825 -2.47587e-05 0.000153233 -5.66221e-05 0.00013454 -0.000239984 
1657.6 0 0.000260425 -0.00366323 1.31673e-05 0.000158252 0.0262728 7.13852e-05 0.00109992 -0.03231 -6.36953e-05 0.000264494 0.000217833 0.000976491 -0.000396696 0.00119566 -0.00106984 -0.000207122 -0.000809937 0.000300809 -0.000370206 -3.76613e-05 3.35032e-05 4.86264e-05 -0.000157216 4.23496e-05 4.74536e-05 -6.37294e-05 -0.000159589 -1.60461e-05 0.000151524 -5.70265e-05 0.000131197 -0.000243186 
1657.95 0 0.000264941 -0.00394749 5.53845e-06 0.000158566 0.0248585 3.01443e-05 0.00111029 -0.0330056 -7.8551e-05 0.000242057 0.000234182 0.000976755 -0.000389164 0.00121667 -0.00100563 -0.000206865 -0.000802276 0.000296173 -0.00037764 -2.47892e-05 2.30546e-05 5.81859e-05 -0.000150134 4.99567e-05 4.52394e-05 -6.47019e-05 -0.000154292 -6.58382e-06 0.000149335 -5.88372e-05 0.000128256 -0.000246217 
1658.3 0 0.000270123 -0.00422417 -2.98429e-07 0.000156476 0.0234214 -1.04812e-05 0.00112106 -0.0336492 -9.00967e-05 0.000221246 0.000252559 0.000971573 -0.000379557 0.00124034 -0.000942582 -0.000203746 -0.000789723 0.000295139 -0.000383787 -1.37238e-05 1.54157e-05 6.92579e-05 -0.000141939 5.69792e-05 4.18643e-05 -6.69149e-05 -0.000150161 2.49098e-06 0.000146497 -6.09262e-05 0.000125897 -0.000250176 
1658.65 0 0.000277255 -0.00449269 -5.97813e-06 0.000152694 0.0219643 -4.87415e-05 0.00112959 -0.0342385 -9.86412e-05 0.000203539 0.000270449 0.000961849 -0.000367076 0.00126537 -0.000878829 -0.000197788 -0.000776338 0.000297474 -0.000387878 -7.02749e-06 8.59062e-06 7.96998e-05 -0.000132372 6.38176e-05 3.96107e-05 -7.07408e-05 -0.000146657 9.51094e-06 0.00014374 -6.27443e-05 0.000123657 -0.000255206 
1659 0 0.000287116 -0.00475198 -1.17938e-05 0.000147767 0.0204904 -8.19427e-05 0.00113595 -0.0347706 -0.00010322 0.000191217 0.00028543 0.000950328 -0.000352487 0.00128951 -0.000814187 -0.000188512 -0.000764768 0.000302307 -0.000392844 -5.00231e-06 1.45192e-07 8.8989e-05 -0.000122462 7.01732e-05 3.83227e-05 -7.59005e-05 -0.000143207 1.40741e-05 0.000142383 -6.40805e-05 0.000121593 -0.000260169 
1659.35 0 0.000299896 -0.00499981 -1.77666e-05 0.000142128 0.0190026 -0.000111202 0.00114153 -0.0352453 -0.000102205 0.000184328 0.000296902 0.000938229 -0.000338297 0.00131339 -0.000748792 -0.000174916 -0.000753779 0.000307324 -0.000399183 -6.78883e-06 -1.04809e-05 9.81227e-05 -0.000112596 7.58734e-05 3.67385e-05 -8.06486e-05 -0.000140102 1.72131e-05 0.000142533 -6.52412e-05 0.000119229 -0.00026439 
1659.7 0 0.00031297 -0.00523509 -2.42597e-05 0.00013613 0.0175022 -0.000140296 0.00114582 -0.0356636 -9.52616e-05 0.000178548 0.000306262 0.000924098 -0.000326092 0.0013369 -0.000682409 -0.000158048 -0.00073988 0.000311411 -0.000403099 -1.10494e-05 -2.2599e-05 0.000105663 -0.000102399 8.09295e-05 3.40487e-05 -8.4511e-05 -0.000137623 1.94667e-05 0.000143295 -6.60244e-05 0.000115862 -0.000268277 
1660.05 0 0.000323166 -0.00545849 -3.12894e-05 0.000130526 0.0159901 -0.000172475 0.00114637 -0.0360244 -8.32596e-05 0.000168832 0.00031616 0.000906877 -0.000315571 0.00135791 -0.000615364 -0.000142476 -0.000721913 0.000315434 -0.000400615 -1.58597e-05 -3.55371e-05 0.00010965 -9.28206e-05 8.52311e-05 3.08078e-05 -8.7962e-05 -0.000135745 2.13041e-05 0.000143573 -6.555e-05 0.000110938 -0.00027206 
1660.4 0 0.000329325 -0.00567115 -3.88681e-05 0.000125716 0.0144682 -0.000206754 0.00114211 -0.0363261 -6.74444e-05 0.00015288 0.000327856 0.000887382 -0.000305278 0.00137346 -0.000550397 -0.000131838 -0.00070071 0.000320501 -0.000390022 -2.1362e-05 -4.82538e-05 0.000111184 -8.45709e-05 8.88796e-05 2.81706e-05 -9.08974e-05 -0.000133533 2.43672e-05 0.000143119 -6.43254e-05 0.000104389 -0.000275198 
1660.75 0 0.000331477 -0.00587457 -4.58648e-05 0.000120729 0.0129435 -0.000240059 0.00113361 -0.0365685 -5.00549e-05 0.000131615 0.000340016 0.000867852 -0.000294146 0.00138405 -0.000490461 -0.000126099 -0.00067661 0.000326007 -0.000372152 -2.86419e-05 -5.93344e-05 0.000113231 -7.70928e-05 9.2935e-05 2.5742e-05 -9.29632e-05 -0.000130006 2.92588e-05 0.000140594 -6.37643e-05 9.77589e-05 -0.000276944 
1661.1 0 0.000330021 -0.00606839 -5.20741e-05 0.000115329 0.0114222 -0.000270146 0.00112213 -0.0367521 -3.21496e-05 0.000106166 0.00035182 0.000848137 -0.0002833 0.00139324 -0.000435182 -0.00012347 -0.000649878 0.000330192 -0.000349433 -3.58112e-05 -6.81878e-05 0.000116341 -7.03243e-05 9.85946e-05 2.22033e-05 -9.38429e-05 -0.000124646 3.48926e-05 0.000134933 -6.42034e-05 9.27734e-05 -0.000276849 
1661.45 0 0.000326478 -0.00625021 -5.87243e-05 0.000110183 0.00990471 -0.000296749 0.00111047 -0.0368763 -1.50837e-05 7.68531e-05 0.000363759 0.000825602 -0.000272793 0.00140362 -0.00038158 -0.000122572 -0.000621701 0.000335088 -0.000323512 -4.1158e-05 -7.42685e-05 0.000118987 -6.42965e-05 0.000105367 1.81124e-05 -9.36089e-05 -0.000117224 4.11359e-05 0.00012801 -6.47437e-05 8.94304e-05 -0.000275617 
1661.8 0 0.000323224 -0.00641985 -6.52089e-05 0.000105584 0.00839074 -0.000321491 0.00110215 -0.0369423 -2.46476e-06 4.47144e-05 0.000374794 0.000799201 -0.000261631 0.00141448 -0.000328157 -0.000122516 -0.0005942 0.000343369 -0.00029644 -4.62789e-05 -7.78322e-05 0.000120968 -6.04052e-05 0.00011258 1.4296e-05 -9.24859e-05 -0.000108008 4.80783e-05 0.000121174 -6.44031e-05 8.69602e-05 -0.000274742 
1662.15 0 0.000321933 -0.00657908 -6.99928e-05 0.000101578 0.00688223 -0.000346557 0.00109841 -0.0369528 3.85948e-06 1.05901e-05 0.000382401 0.000769018 -0.000251423 0.00142402 -0.000275488 -0.00012363 -0.000568369 0.000355086 -0.000272567 -5.27159e-05 -8.00191e-05 0.000122896 -5.90678e-05 0.000119507 1.02402e-05 -9.12744e-05 -9.79152e-05 5.53421e-05 0.000114498 -6.33783e-05 8.53965e-05 -0.000273938 
1662.5 0 0.00032249 -0.00672866 -7.29754e-05 9.83271e-05 0.00538237 -0.000372757 0.00109756 -0.0369093 5.42772e-06 -2.41312e-05 0.000384353 0.000735741 -0.000245755 0.00143063 -0.000223774 -0.000126934 -0.000543602 0.000369111 -0.000255191 -5.89017e-05 -8.22722e-05 0.000124695 -5.90782e-05 0.000125236 5.63522e-06 -9.12738e-05 -8.75979e-05 6.16321e-05 0.000107173 -6.17658e-05 8.47445e-05 -0.000273379 
1662.85 0 0.000323381 -0.00686776 -7.56522e-05 9.44051e-05 0.00389339 -0.000401607 0.00109815 -0.0368131 6.80409e-06 -5.69877e-05 0.0003803 0.000700149 -0.000245697 0.00143467 -0.00017382 -0.000131694 -0.000520385 0.000382633 -0.000243004 -6.3909e-05 -8.55037e-05 0.00012575 -5.95897e-05 0.000130244 1.29444e-06 -9.28803e-05 -7.75253e-05 6.54264e-05 9.82977e-05 -5.95479e-05 8.42258e-05 -0.000274657 
1663.2 0 0.000323614 -0.00699554 -7.83982e-05 8.89121e-05 0.00241577 -0.000436702 0.00109899 -0.0366656 1.09242e-05 -8.64959e-05 0.000371357 0.000661849 -0.000248461 0.00143929 -0.000124748 -0.000136 -0.000499683 0.00039354 -0.000231919 -6.79548e-05 -8.97246e-05 0.000125356 -5.84102e-05 0.000135294 -2.77788e-06 -9.57403e-05 -6.86461e-05 6.71474e-05 8.85314e-05 -5.72766e-05 8.34045e-05 -0.000277798 
1663.55 0 0.000323312 -0.0071122 -7.98988e-05 8.33325e-05 0.000950283 -0.000479049 0.00109668 -0.0364676 1.55694e-05 -0.000111576 0.00035992 0.000621013 -0.000251072 0.00144575 -7.32636e-05 -0.000140418 -0.000481107 0.000401551 -0.000217892 -7.09548e-05 -9.41192e-05 0.000123824 -5.44453e-05 0.000140467 -7.68577e-06 -9.96333e-05 -6.12122e-05 6.89411e-05 7.83957e-05 -5.53014e-05 8.18643e-05 -0.000281899 
1663.9 0 0.000321607 -0.00721837 -8.01237e-05 7.89169e-05 -0.00050014 -0.000524449 0.00108909 -0.0362212 1.7867e-05 -0.000131699 0.000348262 0.000578856 -0.000252177 0.00145049 -1.71525e-05 -0.000147992 -0.00046238 0.000407134 -0.000197876 -7.26151e-05 -9.80106e-05 0.000121536 -4.91194e-05 0.000146654 -1.30404e-05 -0.000104989 -5.52501e-05 7.08474e-05 6.7916e-05 -5.35563e-05 7.9104e-05 -0.000286702 
1664.25 0 0.000316835 -0.00731438 -7.92532e-05 7.46982e-05 -0.00193238 -0.000568995 0.0010782 -0.0359291 1.73675e-05 -0.000148532 0.000337111 0.000537276 -0.00025204 0.00145006 4.18136e-05 -0.000161597 -0.000441228 0.000411526 -0.00017187 -7.21986e-05 -9.99641e-05 0.00011789 -4.36468e-05 0.000154184 -1.75561e-05 -0.000112086 -5.0424e-05 7.20295e-05 5.73737e-05 -5.16792e-05 7.58866e-05 -0.000291179 
1664.6 0 0.000309188 -0.00740062 -7.72951e-05 6.98123e-05 -0.0033454 -0.000611557 0.00106381 -0.0355918 1.55633e-05 -0.000161629 0.000325938 0.000497511 -0.000253573 0.00144435 0.000100826 -0.000180099 -0.000418277 0.00041515 -0.000141445 -6.98275e-05 -9.90619e-05 0.000113331 -3.81957e-05 0.000161691 -2.02221e-05 -0.000119718 -4.5618e-05 7.32546e-05 4.68305e-05 -4.97282e-05 7.26021e-05 -0.000292792 
1664.95 0 0.000300131 -0.00747612 -7.60671e-05 6.3732e-05 -0.00474008 -0.000649158 0.00104474 -0.0352096 1.3568e-05 -0.000168835 0.000312867 0.000458972 -0.000258051 0.00143347 0.000159449 -0.000198711 -0.000396875 0.000418735 -0.000107901 -6.72733e-05 -9.74897e-05 0.000109948 -3.25033e-05 0.000168632 -2.06301e-05 -0.000126778 -4.08733e-05 7.55672e-05 3.70109e-05 -4.74297e-05 6.97765e-05 -0.000290317 
1665.3 0 0.000289779 -0.00753968 -7.60821e-05 5.61845e-05 -0.00611667 -0.000679486 0.00102344 -0.0347827 1.14558e-05 -0.000172235 0.000295314 0.000421795 -0.000264701 0.00141622 0.000218326 -0.0002159 -0.000380084 0.000424224 -7.21259e-05 -6.69142e-05 -9.66591e-05 0.000107957 -2.60243e-05 0.000175524 -1.9277e-05 -0.000133071 -3.81184e-05 7.93017e-05 2.90548e-05 -4.39278e-05 6.88879e-05 -0.000283767 
1665.65 0 0.000279599 -0.00759112 -7.62058e-05 4.72583e-05 -0.00747125 -0.000704481 0.00100213 -0.0343106 9.19736e-06 -0.000174888 0.000271127 0.000386866 -0.000275062 0.00139207 0.000277903 -0.000234181 -0.000367985 0.000432648 -3.65068e-05 -7.15821e-05 -9.56045e-05 0.000106106 -1.84147e-05 0.000181371 -1.73524e-05 -0.000138704 -3.71912e-05 8.32763e-05 2.35017e-05 -3.96992e-05 6.94397e-05 -0.000274494 
1666 0 0.000271832 -0.00763026 -7.5889e-05 3.84781e-05 -0.00879879 -0.000727446 0.000981453 -0.0337935 6.90322e-06 -0.000175187 0.000241033 0.000354832 -0.000290513 0.00136338 0.000337839 -0.00025455 -0.000359152 0.000445003 -5.77541e-06 -8.35517e-05 -9.39862e-05 0.000103473 -9.83232e-06 0.000184782 -1.56303e-05 -0.000145549 -3.52163e-05 8.59682e-05 1.89944e-05 -3.51902e-05 6.96805e-05 -0.000263791 
1666.35 0 0.000266183 -0.00765653 -7.57302e-05 3.16986e-05 -0.0100971 -0.000751263 0.000962191 -0.0332315 5.71366e-06 -0.000170504 0.000208189 0.000325876 -0.000310038 0.00133369 0.000397462 -0.000274525 -0.000352204 0.000461212 1.77876e-05 -0.000103451 -9.29304e-05 9.9347e-05 -8.4162e-07 0.000186496 -1.39792e-05 -0.000154285 -3.12714e-05 8.73759e-05 1.42825e-05 -2.9453e-05 6.8474e-05 -0.000252069 
1666.7 0 0.000261533 -0.00767032 -7.66791e-05 2.66799e-05 -0.0113654 -0.000777942 0.000945984 -0.0326247 6.85516e-06 -0.000160958 0.000174737 0.000298326 -0.000331421 0.00130494 0.000456644 -0.000291244 -0.000346461 0.000478742 3.76951e-05 -0.000129301 -9.2349e-05 9.35685e-05 8.49285e-06 0.000187369 -1.26557e-05 -0.000163087 -2.7091e-05 8.83581e-05 1.01825e-05 -2.13083e-05 6.63317e-05 -0.000240096 
1667.05 0 0.000257558 -0.00767284 -7.85172e-05 2.12779e-05 -0.0126021 -0.000809124 0.000932435 -0.0319769 8.07187e-06 -0.000147899 0.000141644 0.000269364 -0.000352788 0.00127826 0.000514414 -0.000304971 -0.000341063 0.000494321 5.84111e-05 -0.000157391 -9.0974e-05 8.71875e-05 1.74132e-05 0.000187051 -1.19938e-05 -0.000170216 -2.2838e-05 8.89275e-05 7.20131e-06 -1.0784e-05 6.34535e-05 -0.000229473 
1667.4 0 0.000254358 -0.00766566 -7.99901e-05 1.46003e-05 -0.0138057 -0.000845608 0.000918768 -0.0312936 6.55908e-06 -0.000133162 0.000109785 0.000237612 -0.000373983 0.00125591 0.000569346 -0.000316237 -0.00033579 0.000506941 8.11971e-05 -0.000187052 -8.86443e-05 8.11324e-05 2.51731e-05 0.000185147 -1.09907e-05 -0.000175327 -1.69006e-05 8.88698e-05 5.04266e-06 8.46643e-07 5.90797e-05 -0.000220496 
1667.75 0 0.000252229 -0.00764979 -8.04155e-05 8.2111e-06 -0.0149741 -0.000885931 0.000901797 -0.0305794 8.9963e-07 -0.000119435 7.92692e-05 0.000204049 -0.000393914 0.00123778 0.000621655 -0.000324679 -0.000330345 0.000515736 0.000105804 -0.000221258 -8.57296e-05 7.63077e-05 3.25628e-05 0.000181664 -9.22212e-06 -0.000178364 -9.82892e-06 8.84525e-05 3.34946e-06 1.11402e-05 5.34352e-05 -0.000212026 
1668.1 0 0.000251401 -0.00762393 -7.9665e-05 3.06515e-06 -0.0161068 -0.000928456 0.000879491 -0.0298373 -1.05739e-05 -0.000107812 5.14978e-05 0.000168551 -0.000408833 0.00122147 0.000670206 -0.000331268 -0.000323463 0.000518534 0.000132221 -0.000260153 -8.26943e-05 7.24048e-05 3.96658e-05 0.000176757 -8.57137e-06 -0.000178095 -3.5655e-06 8.77838e-05 9.34802e-07 2.00601e-05 4.62934e-05 -0.00020354 
1668.45 0 0.00025191 -0.00758736 -7.78679e-05 -1.27424e-06 -0.0172056 -0.000973365 0.000849822 -0.029067 -2.89322e-05 -9.6054e-05 2.69738e-05 0.000129035 -0.000416728 0.00120596 0.000714406 -0.000336835 -0.000316098 0.000516001 0.00015942 -0.000299531 -7.9484e-05 6.85249e-05 4.5088e-05 0.000171239 -9.7981e-06 -0.000174598 1.22175e-06 8.70233e-05 -4.02691e-06 2.97451e-05 3.71687e-05 -0.000195103 
1668.8 0 0.000253137 -0.00754163 -7.58048e-05 -5.11867e-06 -0.0182704 -0.00101868 0.000811289 -0.028265 -5.42587e-05 -8.46184e-05 3.02584e-06 8.6186e-05 -0.000418319 0.00118992 0.000756349 -0.000341745 -0.000309594 0.000512267 0.000184515 -0.00033568 -7.65082e-05 6.50149e-05 4.87247e-05 0.000166573 -1.2686e-05 -0.000169269 5.27678e-06 8.71079e-05 -1.19622e-05 4.06954e-05 2.73139e-05 -0.000187916 
1669.15 0 0.000252329 -0.00748805 -7.37889e-05 -9.45799e-06 -0.0192984 -0.0010601 0.000764753 -0.0274314 -8.56884e-05 -7.67096e-05 -2.19126e-05 4.34018e-05 -0.000414509 0.00116986 0.000796333 -0.000347554 -0.000303104 0.000511239 0.000206144 -0.000369643 -7.4582e-05 6.46234e-05 5.248e-05 0.000163458 -1.71951e-05 -0.00016265 1.06384e-05 8.8676e-05 -2.10162e-05 5.11633e-05 1.86223e-05 -0.000182897 
1669.5 0 0.000247222 -0.00742627 -7.17074e-05 -1.56091e-05 -0.0202884 -0.00109468 0.000713578 -0.0265719 -0.000121583 -7.2217e-05 -4.63561e-05 3.76371e-06 -0.000406258 0.00114433 0.00083485 -0.000354335 -0.000293821 0.000513998 0.000224877 -0.000403662 -7.34735e-05 6.80872e-05 5.69227e-05 0.000160338 -2.30501e-05 -0.000154927 1.90885e-05 9.11173e-05 -2.85693e-05 5.93778e-05 1.13608e-05 -0.000179048 
1669.85 0 0.000239239 -0.00735498 -6.97829e-05 -2.29304e-05 -0.0212412 -0.00112192 0.000660723 -0.025688 -0.000159404 -6.85565e-05 -6.82665e-05 -3.19609e-05 -0.000395588 0.00111629 0.00087569 -0.000358545 -0.000281071 0.000519542 0.00024105 -0.000437074 -7.10674e-05 7.23031e-05 6.1327e-05 0.000155905 -2.92871e-05 -0.000146086 2.97217e-05 9.44039e-05 -3.37098e-05 6.61371e-05 5.81623e-06 -0.000175994 
1670.2 0 0.00023196 -0.00727377 -6.77705e-05 -3.00406e-05 -0.0221561 -0.00114298 0.000607781 -0.024777 -0.000198696 -6.57389e-05 -8.79578e-05 -6.4405e-05 -0.000382396 0.00108762 0.000920773 -0.000356877 -0.000266303 0.000526183 0.000254512 -0.00046853 -6.76046e-05 7.59672e-05 6.54373e-05 0.000150658 -3.49535e-05 -0.0001363 3.98474e-05 9.86454e-05 -3.67978e-05 7.24448e-05 2.92893e-06 -0.000174109 
1670.55 0 0.000226985 -0.00718337 -6.42357e-05 -3.68228e-05 -0.0230302 -0.00116043 0.000557099 -0.0238403 -0.000239736 -6.45792e-05 -0.000105017 -9.34709e-05 -0.00036354 0.00105602 0.000966778 -0.000348981 -0.000250311 0.000533215 0.000263405 -0.000497438 -6.53196e-05 7.9467e-05 6.88852e-05 0.00014539 -4.03744e-05 -0.000126381 4.84508e-05 0.000103288 -3.75449e-05 7.87262e-05 1.21765e-06 -0.000171737 
1670.9 0 0.000223684 -0.00708432 -5.91778e-05 -4.39557e-05 -0.0238612 -0.00117822 0.000510576 -0.0228825 -0.000279479 -6.50456e-05 -0.000116412 -0.000117565 -0.000337239 0.00101898 0.00101026 -0.000336817 -0.000235196 0.00054154 0.000267692 -0.000522381 -6.46124e-05 8.24659e-05 7.17252e-05 0.000139829 -4.59789e-05 -0.00011758 5.66458e-05 0.000107713 -3.65332e-05 8.54768e-05 -1.99849e-06 -0.000166348 
1671.25 0 0.000221131 -0.00697637 -5.42851e-05 -5.11631e-05 -0.0246489 -0.00120008 0.000467087 -0.021907 -0.000314589 -6.52318e-05 -0.000120841 -0.000135803 -0.000305288 0.000975839 0.00105008 -0.000323901 -0.000221429 0.000550807 0.000269584 -0.00054146 -6.4171e-05 8.51513e-05 7.43651e-05 0.00013318 -5.20945e-05 -0.000109847 6.52899e-05 0.00011108 -3.61849e-05 9.30389e-05 -7.65015e-06 -0.000158074 
1671.6 0 0.000218477 -0.00685824 -5.02788e-05 -5.83004e-05 -0.0253944 -0.00122443 0.000422742 -0.0209156 -0.000344778 -6.3415e-05 -0.000120801 -0.000149273 -0.000271883 0.00092668 0.00108455 -0.000312014 -0.000205663 0.000561212 0.000270875 -0.000552617 -6.39277e-05 8.83175e-05 7.70496e-05 0.000126968 -5.87573e-05 -0.000102542 7.33157e-05 0.000113111 -3.67624e-05 0.00010156 -1.50364e-05 -0.000149446 
1671.95 0 0.000213713 -0.00673041 -4.57622e-05 -6.51723e-05 -0.0260981 -0.00124745 0.000376454 -0.0199093 -0.000372935 -6.1766e-05 -0.000117645 -0.000160418 -0.000240028 0.000874877 0.00111346 -0.000300731 -0.000184915 0.000574838 0.000273098 -0.000554133 -6.33187e-05 9.24421e-05 7.9844e-05 0.000122821 -6.60103e-05 -9.56859e-05 8.00932e-05 0.000114703 -3.67034e-05 0.000110054 -2.24986e-05 -0.000141909 
1672.3 0 0.000206246 -0.00659485 -3.91696e-05 -7.08283e-05 -0.0267582 -0.00126951 0.000329052 -0.01889 -0.000403733 -6.54097e-05 -0.000109028 -0.000170227 -0.000210343 0.000823017 0.00113997 -0.000290042 -0.000160211 0.000592028 0.000276432 -0.000547599 -6.03329e-05 9.73144e-05 8.36155e-05 0.000118507 -7.29702e-05 -9.01256e-05 8.56126e-05 0.000116339 -3.55473e-05 0.000117191 -2.87564e-05 -0.000134915 
1672.65 0 0.000197718 -0.00645168 -3.10903e-05 -7.58525e-05 -0.0273736 -0.00129155 0.000280807 -0.0178604 -0.000439599 -7.71255e-05 -9.58176e-05 -0.000177519 -0.000182341 0.000770016 0.00116637 -0.0002797 -0.000133524 0.000609419 0.000278104 -0.000536975 -5.51592e-05 0.000102466 8.82357e-05 0.000110774 -7.87552e-05 -8.53766e-05 8.85877e-05 0.000116973 -3.39011e-05 0.000121919 -3.36282e-05 -0.000128027 
1673 0 0.000188104 -0.00630088 -2.32411e-05 -8.12435e-05 -0.0279442 -0.00131348 0.000233551 -0.0168223 -0.000477573 -9.42177e-05 -8.11913e-05 -0.000181656 -0.000155308 0.000714927 0.00119205 -0.000269411 -0.000105052 0.000623616 0.000276247 -0.000525951 -4.82356e-05 0.000107659 9.31727e-05 9.94584e-05 -8.37514e-05 -8.03773e-05 8.85244e-05 0.000116296 -3.13776e-05 0.000125205 -3.75222e-05 -0.000122057 
1673.35 0 0.000175989 -0.0061435 -1.60959e-05 -8.66916e-05 -0.0284696 -0.00133602 0.000188619 -0.0157774 -0.000514627 -0.000112193 -6.7252e-05 -0.000182274 -0.000129166 0.000659214 0.00121556 -0.000260649 -7.62548e-05 0.000632663 0.000270582 -0.00051717 -3.89631e-05 0.000113252 9.86838e-05 8.71741e-05 -8.76639e-05 -7.43573e-05 8.6328e-05 0.000114513 -2.74956e-05 0.0001291 -4.12429e-05 -0.000117597 
1673.7 0 0.00016189 -0.00597937 -9.32171e-06 -9.09522e-05 -0.0289504 -0.00135937 0.000145555 -0.0147254 -0.00054724 -0.000131141 -5.43015e-05 -0.000179368 -0.000105175 0.000603956 0.00123948 -0.00025367 -4.86228e-05 0.000634688 0.000262029 -0.000511193 -2.79207e-05 0.000119049 0.000105681 7.62448e-05 -9.10796e-05 -6.76385e-05 8.40656e-05 0.00011125 -2.17219e-05 0.000133972 -4.52879e-05 -0.000113179 
1674.05 0 0.000147864 -0.00580776 -3.42099e-06 -9.43588e-05 -0.0293877 -0.00138056 0.00010294 -0.0136634 -0.000570943 -0.000152817 -4.07397e-05 -0.000172858 -8.4709e-05 0.000547627 0.00126602 -0.000245535 -2.20252e-05 0.000630129 0.000253417 -0.000507257 -1.73503e-05 0.000125694 0.000115112 6.64612e-05 -9.49653e-05 -6.1949e-05 8.38105e-05 0.000105215 -1.42802e-05 0.000139617 -4.82849e-05 -0.000107934 
1674.4 0 0.000133504 -0.0056283 1.37496e-06 -9.79971e-05 -0.0297807 -0.00139619 5.99687e-05 -0.0125907 -0.000584369 -0.000174764 -2.75918e-05 -0.000163223 -6.70673e-05 0.000489238 0.00129254 -0.000234593 3.02917e-06 0.00062032 0.000246326 -0.000503509 -9.38475e-06 0.000134688 0.000125734 5.68102e-05 -9.97356e-05 -5.86005e-05 8.52849e-05 9.64192e-05 -7.66097e-06 0.000146305 -4.86615e-05 -0.000101147 
1674.75 0 0.000118187 -0.0054416 5.99035e-06 -0.000101999 -0.0301277 -0.0014071 1.70525e-05 -0.0115103 -0.000589089 -0.000193282 -1.80168e-05 -0.0001521 -5.05413e-05 0.000428682 0.00131635 -0.000221178 2.77326e-05 0.000606471 0.000243202 -0.000497749 -4.21923e-06 0.000145162 0.000135932 4.7912e-05 -0.000105947 -5.72167e-05 8.65985e-05 8.68885e-05 -4.06721e-06 0.000153364 -4.71037e-05 -9.19592e-05 
1675.1 0 0.000102807 -0.00524967 1.07578e-05 -0.000106808 -0.0304282 -0.00141603 -2.55643e-05 -0.0104248 -0.000588179 -0.000208157 -1.26157e-05 -0.000139743 -3.2576e-05 0.000366751 0.00133697 -0.000205702 5.46451e-05 0.000589796 0.000245814 -0.000488313 -1.04306e-06 0.000155098 0.000144872 4.15798e-05 -0.000112554 -5.63894e-05 8.68548e-05 7.73565e-05 -3.47797e-06 0.000160721 -4.5511e-05 -8.0206e-05 
1675.45 0 8.76746e-05 -0.0050534 1.54234e-05 -0.000111902 -0.0306837 -0.00142432 -6.97408e-05 -0.0093359 -0.000584423 -0.000221965 -1.00723e-05 -0.000124834 -1.02707e-05 0.000305118 0.00135591 -0.000190457 8.4312e-05 0.000570198 0.000251087 -0.000475974 2.71263e-07 0.000163884 0.000151864 3.83936e-05 -0.000117147 -5.43505e-05 8.66966e-05 6.85576e-05 -4.89927e-06 0.000168358 -4.50713e-05 -6.70199e-05 
1675.8 0 7.24715e-05 -0.00485261 2.00139e-05 -0.000116376 -0.0308978 -0.00142981 -0.00011854 -0.00824257 -0.000579928 -0.000235686 -9.1342e-06 -0.000108667 1.52327e-05 0.000243604 0.00137281 -0.000178551 0.000116924 0.000546914 0.000255021 -0.000463737 -2.91054e-07 0.000171116 0.000157026 3.6633e-05 -0.000118735 -5.07284e-05 8.70278e-05 6.16287e-05 -7.78937e-06 0.000174809 -4.58056e-05 -5.3376e-05 
1676.15 0 5.64113e-05 -0.00464704 2.39002e-05 -0.000120328 -0.031073 -0.00142971 -0.000171897 -0.00714267 -0.000575094 -0.000245758 -9.29477e-06 -9.42165e-05 4.03141e-05 0.000180999 0.00138459 -0.000170607 0.000151167 0.00051972 0.000256629 -0.000452176 -2.13089e-06 0.000176258 0.000161054 3.57751e-05 -0.000117966 -4.65102e-05 8.75801e-05 5.638e-05 -1.15895e-05 0.000180251 -4.67153e-05 -3.82405e-05 
1676.5 0 3.94264e-05 -0.00443545 2.61505e-05 -0.000124199 -0.0312099 -0.00142539 -0.000226846 -0.00603651 -0.000568832 -0.000250073 -1.07377e-05 -8.45318e-05 6.22051e-05 0.000118655 0.00138895 -0.00016607 0.000183199 0.000489552 0.000258267 -0.000437931 -3.96689e-06 0.000179371 0.000164999 3.78504e-05 -0.000115323 -4.23761e-05 8.85247e-05 5.16372e-05 -1.57926e-05 0.000185024 -4.68024e-05 -2.20911e-05 
1676.85 0 2.29181e-05 -0.00421773 2.63453e-05 -0.000127827 -0.0313065 -0.00141798 -0.000282683 -0.00492695 -0.000560632 -0.00025025 -1.30634e-05 -8.09959e-05 7.88006e-05 5.88215e-05 0.00138594 -0.000166719 0.000211754 0.000457677 0.000260812 -0.000419883 -4.89955e-06 0.000182006 0.000169887 4.18663e-05 -0.000110971 -3.91869e-05 9.053e-05 4.64537e-05 -2.05181e-05 0.00018782 -4.56973e-05 -6.63505e-06 
1677.2 0 7.71306e-06 -0.00399413 2.55627e-05 -0.000130565 -0.0313589 -0.00140536 -0.000341082 -0.00381647 -0.000551453 -0.000246587 -1.48576e-05 -8.25568e-05 8.88373e-05 1.83469e-06 0.00137964 -0.000174153 0.000237446 0.000425297 0.000262583 -0.000401356 -4.90982e-06 0.000185169 0.000175537 4.48648e-05 -0.000105236 -3.74004e-05 9.23825e-05 4.05289e-05 -2.63594e-05 0.000188476 -4.43572e-05 7.42787e-06 
1677.55 0 -6.15785e-06 -0.0037647 2.4874e-05 -0.000132165 -0.0313671 -0.00138642 -0.000403128 -0.0027053 -0.000539842 -0.000237427 -1.39218e-05 -8.75488e-05 9.33917e-05 -5.39541e-05 0.0013753 -0.000184484 0.000259608 0.000392135 0.000261568 -0.000385475 -5.46246e-06 0.000188377 0.000180216 4.63573e-05 -9.84476e-05 -3.60963e-05 9.29274e-05 3.30102e-05 -3.36013e-05 0.000188459 -4.35001e-05 1.90604e-05 
1677.9 0 -1.81979e-05 -0.00353055 2.42068e-05 -0.000133234 -0.031331 -0.0013629 -0.000465201 -0.0015939 -0.000523188 -0.000221436 -8.76065e-06 -9.51617e-05 9.64524e-05 -0.000110102 0.00137375 -0.000194366 0.000276981 0.000357475 0.000258226 -0.000372674 -8.68284e-06 0.000190545 0.00018336 4.70156e-05 -9.10579e-05 -3.37819e-05 9.30922e-05 2.39462e-05 -4.13601e-05 0.00018899 -4.22064e-05 2.75575e-05 
1678.25 0 -2.76662e-05 -0.00329267 2.40626e-05 -0.000134482 -0.0312477 -0.00133739 -0.000524299 -0.000485221 -0.00050205 -0.000198207 9.5443e-07 -0.0001045 0.000100498 -0.000167184 0.00137269 -0.000204319 0.000289515 0.000323293 0.000254782 -0.000360968 -1.31661e-05 0.000191213 0.000185336 4.69205e-05 -8.37125e-05 -3.00952e-05 9.31307e-05 1.48246e-05 -4.91547e-05 0.000189171 -3.99814e-05 3.41786e-05 
1678.6 0 -3.51868e-05 -0.00305179 2.49653e-05 -0.000135789 -0.0311157 -0.00130974 -0.000582954 0.000616174 -0.000479771 -0.000169786 1.53071e-05 -0.000115642 0.000104786 -0.000224209 0.00137005 -0.000213812 0.000299527 0.000291779 0.000252117 -0.000344678 -1.64968e-05 0.000190741 0.000186306 4.72156e-05 -7.72334e-05 -2.61344e-05 9.2663e-05 7.35852e-06 -5.79797e-05 0.000188352 -3.67027e-05 4.0991e-05 
1678.95 0 -4.29233e-05 -0.002809 2.61593e-05 -0.000135678 -0.0309367 -0.00127861 -0.000643761 0.00170501 -0.000458544 -0.00014143 3.40444e-05 -0.000129582 0.00010824 -0.000279684 0.00136477 -0.000219704 0.000309545 0.000263055 0.000249499 -0.000321006 -1.94581e-05 0.000189048 0.000186351 4.75746e-05 -7.23249e-05 -2.27824e-05 9.19428e-05 1.29742e-06 -6.82489e-05 0.000187195 -3.29225e-05 4.91119e-05 
1679.3 0 -5.15194e-05 -0.00256538 2.62773e-05 -0.000134688 -0.0307145 -0.00124265 -0.000704965 0.00277827 -0.000438376 -0.00011832 5.46333e-05 -0.000146721 0.000112274 -0.000333091 0.00135634 -0.000221141 0.000321447 0.000236196 0.00024557 -0.000292842 -2.32599e-05 0.000186832 0.00018622 4.59512e-05 -6.97857e-05 -1.89345e-05 9.05183e-05 -4.81827e-06 -7.89166e-05 0.000185951 -2.89531e-05 5.74192e-05 
1679.65 0 -6.08291e-05 -0.00232178 2.46941e-05 -0.000134141 -0.0304528 -0.00120084 -0.000762969 0.00383383 -0.000418892 -0.000102331 7.43768e-05 -0.000166683 0.000118769 -0.000381665 0.00134419 -0.000220866 0.000336808 0.000210948 0.000240499 -0.000265293 -2.58491e-05 0.000186783 0.000186964 4.15078e-05 -6.99893e-05 -1.44085e-05 8.81189e-05 -1.19048e-05 -8.89875e-05 0.000185452 -2.59608e-05 6.44355e-05 
1680 0 -7.04508e-05 -0.00207807 2.23438e-05 -0.000133282 -0.0301542 -0.00115577 -0.000815936 0.00486841 -0.0003995 -9.12594e-05 9.31795e-05 -0.000187544 0.000125777 -0.0004227 0.00132903 -0.000219395 0.000355891 0.000188973 0.000235664 -0.000241413 -2.39535e-05 0.000189455 0.000188877 3.5663e-05 -7.1651e-05 -1.06799e-05 8.56185e-05 -2.06326e-05 -9.858e-05 0.000186442 -2.52898e-05 6.97185e-05 
1680.35 0 -7.86565e-05 -0.00183333 2.09687e-05 -0.000131214 -0.0298214 -0.00111208 -0.000865657 0.00588134 -0.000379595 -8.2057e-05 0.000112399 -0.000206944 0.000128902 -0.000456854 0.00131375 -0.000215836 0.000377179 0.000171354 0.000231079 -0.000221708 -1.75786e-05 0.000192444 0.000191275 2.94219e-05 -7.16222e-05 -8.23579e-06 8.42158e-05 -3.10975e-05 -0.000109034 0.000188626 -2.60304e-05 7.32252e-05 
1680.7 0 -8.50103e-05 -0.00158743 2.08916e-05 -0.000127404 -0.0294553 -0.00107126 -0.000915214 0.00687397 -0.000357333 -7.32668e-05 0.000132613 -0.000222786 0.000128404 -0.00048868 0.00130118 -0.000210329 0.000398532 0.000157348 0.000226129 -0.000206337 -1.02155e-05 0.000194079 0.00019351 2.27977e-05 -6.78951e-05 -6.73581e-06 8.35219e-05 -4.21096e-05 -0.000120294 0.000190467 -2.72699e-05 7.57731e-05 
1681.05 0 -9.07825e-05 -0.00134063 2.16823e-05 -0.000121938 -0.0290551 -0.00103077 -0.000964804 0.00784537 -0.000331009 -6.50324e-05 0.000152014 -0.000235676 0.000129977 -0.000523234 0.00129059 -0.000204397 0.000417794 0.000145557 0.000221893 -0.000195397 -5.8075e-06 0.000194173 0.000196197 1.66756e-05 -6.18117e-05 -5.9152e-06 8.2232e-05 -5.24471e-05 -0.000130275 0.000190702 -2.92655e-05 7.84035e-05 
1681.4 0 -9.79854e-05 -0.0010938 2.27722e-05 -0.000115286 -0.0286193 -0.000988001 -0.00101132 0.00879408 -0.000300156 -5.89426e-05 0.000168624 -0.000249015 0.000136163 -0.000561386 0.0012777 -0.000199727 0.00043286 0.000137028 0.000220849 -0.000187526 -5.49706e-06 0.000193562 0.000199829 1.20293e-05 -5.62901e-05 -6.2052e-06 8.0758e-05 -6.20137e-05 -0.000137212 0.000188217 -3.23933e-05 8.15312e-05 
1681.75 0 -0.000107911 -0.000848102 2.37467e-05 -0.000107302 -0.0281472 -0.000943594 -0.00105419 0.00971947 -0.000266135 -5.60263e-05 0.000183285 -0.000263184 0.000145456 -0.000601623 0.00125911 -0.000196575 0.000442474 0.000133751 0.000224984 -0.000182605 -6.61933e-06 0.000193664 0.000204057 7.49234e-06 -5.19952e-05 -7.57074e-06 8.05186e-05 -7.11734e-05 -0.000141989 0.000183895 -3.67111e-05 8.57701e-05 
1682.1 0 -0.000119133 -0.000604407 2.53506e-05 -9.90782e-05 -0.0276393 -0.000897401 -0.00109606 0.0106209 -0.000232578 -5.51386e-05 0.000197393 -0.00027555 0.000157698 -0.00064226 0.00123539 -0.000193626 0.000445383 0.000134762 0.000233108 -0.000182051 -7.62853e-06 0.000194334 0.000207303 1.53372e-06 -4.76816e-05 -1.0021e-05 8.05186e-05 -7.92712e-05 -0.000145825 0.000179919 -4.27708e-05 9.1069e-05 
1682.45 0 -0.000130729 -0.00036328 2.76603e-05 -9.164e-05 -0.0270962 -0.000845757 -0.00113635 0.0114977 -0.000201749 -5.55589e-05 0.000211326 -0.000285528 0.000172667 -0.000681352 0.00120811 -0.000190316 0.000441383 0.000138066 0.000242413 -0.000184373 -9.80109e-06 0.00019395 0.000209547 -4.71816e-06 -4.26767e-05 -1.37132e-05 7.96253e-05 -8.45112e-05 -0.000149118 0.00017677 -5.01732e-05 9.68827e-05 
1682.8 0 -0.000143294 -0.000125623 2.91981e-05 -8.51132e-05 -0.0265196 -0.000788057 -0.00117248 0.012349 -0.000175471 -5.87329e-05 0.000225618 -0.000293431 0.000187446 -0.000719846 0.00117785 -0.000188914 0.000432315 0.000142309 0.000251386 -0.00018754 -1.34904e-05 0.000191162 0.000213022 -1.02606e-05 -3.70202e-05 -1.84183e-05 7.88517e-05 -8.6293e-05 -0.000152598 0.000173261 -5.78409e-05 0.000103717 
1683.15 0 -0.00015547 0.000108382 2.87475e-05 -8.05812e-05 -0.0259138 -0.000727048 -0.00120599 0.0131746 -0.000154889 -6.40935e-05 0.000241468 -0.000297992 0.000198661 -0.000757661 0.00114297 -0.000191565 0.000421779 0.000144976 0.000257752 -0.000191697 -1.7553e-05 0.000186102 0.000217114 -1.5328e-05 -3.08894e-05 -2.2539e-05 7.98418e-05 -8.65683e-05 -0.000157018 0.00016909 -6.48846e-05 0.000111329 
1683.5 0 -0.000165378 0.00033821 2.63e-05 -7.74099e-05 -0.0252834 -0.000663265 -0.0012391 0.0139728 -0.000138844 -6.80197e-05 0.000259677 -0.000299144 0.000204989 -0.000792857 0.00110095 -0.000197155 0.000411593 0.000143072 0.000260175 -0.000198234 -2.33063e-05 0.000180837 0.000220145 -2.02032e-05 -2.5232e-05 -2.53017e-05 8.34003e-05 -8.71774e-05 -0.000162271 0.000164963 -6.98685e-05 0.000119086 
1683.85 0 -0.000173235 0.000564056 2.25069e-05 -7.43594e-05 -0.0246296 -0.000595391 -0.0012696 0.0147401 -0.000123583 -6.77569e-05 0.000280648 -0.000298572 0.000208414 -0.000826019 0.00105107 -0.00020329 0.000401111 0.000136423 0.000258252 -0.000207569 -3.19389e-05 0.00017617 0.000221601 -2.4918e-05 -2.15344e-05 -2.76158e-05 8.87251e-05 -8.86992e-05 -0.000168721 0.000160869 -7.20205e-05 0.000126629 
1684.2 0 -0.00018043 0.000787072 1.87181e-05 -7.15062e-05 -0.0239526 -0.00052419 -0.00129493 0.0154751 -0.000104653 -6.30973e-05 0.00030373 -0.000298199 0.00021211 -0.000859365 0.000994058 -0.000208996 0.000390108 0.000128151 0.000253186 -0.000218173 -4.04773e-05 0.000171172 0.000222028 -2.75102e-05 -1.98981e-05 -2.93368e-05 9.5055e-05 -9.1591e-05 -0.00017662 0.000156783 -7.2281e-05 0.000133898 
1684.55 0 -0.000187549 0.00100848 1.64466e-05 -6.97734e-05 -0.0232525 -0.000451603 -0.00131668 0.0161784 -8.13609e-05 -5.47266e-05 0.000326868 -0.000298719 0.00021603 -0.000893731 0.000931313 -0.0002139 0.000380662 0.000121437 0.000249631 -0.00022783 -4.63653e-05 0.000165485 0.000222613 -2.6518e-05 -1.9421e-05 -2.97516e-05 0.000102639 -9.72709e-05 -0.000184825 0.000152851 -7.15555e-05 0.000141446 
1684.9 0 -0.000195246 0.00122978 1.43069e-05 -6.82918e-05 -0.0225296 -0.000378914 -0.00133591 0.0168527 -5.71736e-05 -4.16642e-05 0.000350569 -0.000299688 0.000218999 -0.000927329 0.000866125 -0.000216948 0.000373551 0.0001173 0.000251154 -0.000236484 -5.05137e-05 0.000159516 0.00022435 -2.32751e-05 -1.91586e-05 -2.94248e-05 0.000111443 -0.000106218 -0.000192332 0.000149641 -7.11454e-05 0.000150143 
1685.25 0 -0.000202709 0.00145032 1.16017e-05 -6.58828e-05 -0.021785 -0.000307847 -0.00135025 0.0174994 -3.84059e-05 -2.26271e-05 0.000376451 -0.000298954 0.000222047 -0.000959943 0.000801898 -0.000216709 0.000366307 0.000115583 0.000255585 -0.000245447 -5.39343e-05 0.000153294 0.000226512 -1.94215e-05 -1.88271e-05 -2.95303e-05 0.000120697 -0.000116101 -0.000198863 0.00014767 -7.17309e-05 0.000159247 
1685.6 0 -0.000207607 0.00166748 9.24812e-06 -6.33959e-05 -0.0210182 -0.00023806 -0.0013584 0.0181184 -2.82141e-05 1.53069e-06 0.000402769 -0.000293108 0.000224677 -0.00099077 0.000740037 -0.000213505 0.000357585 0.000115512 0.000257825 -0.000254441 -5.62181e-05 0.00014624 0.000226986 -1.72012e-05 -1.88574e-05 -2.94292e-05 0.000130033 -0.000124813 -0.000203093 0.000147383 -7.32543e-05 0.000167994 
1685.95 0 -0.000208654 0.0018801 5.95902e-06 -6.04368e-05 -0.0202279 -0.00016931 -0.00136073 0.0187089 -2.37787e-05 2.94512e-05 0.000426189 -0.000280716 0.000226685 -0.00101932 0.000681781 -0.000208382 0.000348888 0.0001153 0.000256024 -0.000262864 -5.71409e-05 0.000139225 0.000225205 -1.72486e-05 -1.96048e-05 -2.80484e-05 0.000138418 -0.000132037 -0.000204818 0.000148753 -7.59845e-05 0.000176647 
1686.3 0 -0.00020621 0.0020888 1.44075e-06 -5.69342e-05 -0.0194171 -0.000101866 -0.00135776 0.0192697 -2.13404e-05 5.91204e-05 0.00044647 -0.000262065 0.00022945 -0.00104822 0.000625236 -0.000204804 0.000341158 0.000111917 0.000252354 -0.000271307 -5.80954e-05 0.000133094 0.000223083 -1.70614e-05 -2.13995e-05 -2.53559e-05 0.000145394 -0.000138699 -0.000205883 0.000151584 -7.81971e-05 0.000184323 
1686.65 0 -0.000201297 0.00229375 -2.59389e-06 -5.47693e-05 -0.0185903 -3.63573e-05 -0.00134914 0.0198012 -1.74516e-05 8.97354e-05 0.00046476 -0.000238914 0.000231693 -0.00107694 0.00056725 -0.000209526 0.000333214 0.000104973 0.000250233 -0.000280063 -5.94868e-05 0.000126558 0.000222436 -1.56609e-05 -2.33436e-05 -2.12677e-05 0.000152034 -0.00014504 -0.000207102 0.00015572 -7.86123e-05 0.000190347 
1687 0 -0.000193878 0.002494 -5.62242e-06 -5.43971e-05 -0.0177491 2.56858e-05 -0.00133628 0.0203035 -1.11401e-05 0.000121507 0.000479793 -0.000214135 0.000230008 -0.0011012 0.000507672 -0.000225896 0.000325184 9.63966e-05 0.000253082 -0.000288481 -5.99437e-05 0.00011906 0.000224134 -1.36826e-05 -2.51074e-05 -1.65053e-05 0.000159364 -0.000150238 -0.000207879 0.000160235 -7.77971e-05 0.000194679 
1687.35 0 -0.00018456 0.00268835 -8.48367e-06 -5.47736e-05 -0.0168939 8.44341e-05 -0.00132073 0.020776 -4.58563e-06 0.000153828 0.000490812 -0.000190019 0.000223137 -0.00111881 0.000447668 -0.000251761 0.000319277 8.6071e-05 0.000261316 -0.000294838 -5.89893e-05 0.000111766 0.000226715 -1.27212e-05 -2.73013e-05 -1.24306e-05 0.000166992 -0.00015423 -0.000207848 0.000164114 -7.59515e-05 0.000198164 
1687.7 0 -0.000175355 0.0028765 -1.18143e-05 -5.44293e-05 -0.0160241 0.000140346 -0.00130199 0.0212183 2.51498e-07 0.000184967 0.000498267 -0.000167858 0.000210715 -0.00113092 0.000390024 -0.000282245 0.00031716 7.26822e-05 0.000273074 -0.000297108 -5.62719e-05 0.000105734 0.000226808 -1.35738e-05 -3.02624e-05 -9.96117e-06 0.000174314 -0.000157156 -0.000208002 0.000167052 -7.26332e-05 0.000201877 
1688.05 0 -0.000167859 0.00305952 -1.59295e-05 -5.31654e-05 -0.0151396 0.000193256 -0.00127966 0.0216293 3.5528e-06 0.000213141 0.000503069 -0.000148817 0.000191608 -0.00114064 0.000337355 -0.000312346 0.000318887 5.64824e-05 0.000286721 -0.000294826 -5.14062e-05 0.000100383 0.0002228 -1.52808e-05 -3.42415e-05 -8.60028e-06 0.000181099 -0.000159063 -0.000209585 0.000168584 -6.76026e-05 0.000205394 
1688.4 0 -0.000161938 0.00323843 -2.08726e-05 -5.25642e-05 -0.0142429 0.000244573 -0.00125416 0.022008 5.00151e-06 0.000237763 0.000506246 -0.000134044 0.000166417 -0.00115089 0.000287299 -0.000340224 0.000323353 4.06034e-05 0.000300102 -0.000286871 -4.5465e-05 9.37612e-05 0.000216175 -1.67953e-05 -3.88783e-05 -6.76947e-06 0.000186747 -0.00015883 -0.000213575 0.000168202 -6.15971e-05 0.000207942 
1688.75 0 -0.000156796 0.00341315 -2.69632e-05 -5.38917e-05 -0.0133368 0.000295939 -0.00122574 0.0223552 3.94899e-06 0.000257438 0.000507876 -0.000123145 0.000137088 -0.00116106 0.000236548 -0.000366701 0.000327913 2.66681e-05 0.000311486 -0.000273427 -3.99369e-05 8.47651e-05 0.000208833 -1.85855e-05 -4.28849e-05 -3.31709e-06 0.000191291 -0.000155639 -0.000218751 0.000166404 -5.55016e-05 0.000209733 
1689.1 0 -0.000150503 0.00358176 -3.41297e-05 -5.6143e-05 -0.012422 0.000346191 -0.00119436 0.0226705 1.17516e-06 0.000271712 0.000505921 -0.00011445 0.000104519 -0.00116748 0.000186188 -0.000392002 0.000331189 1.52079e-05 0.000320578 -0.000257397 -3.53167e-05 7.39659e-05 0.000201672 -2.14267e-05 -4.54138e-05 1.16364e-06 0.000194904 -0.000151542 -0.000222829 0.000163695 -4.86089e-05 0.000211359 
1689.45 0 -0.000141043 0.00374347 -4.08017e-05 -5.79864e-05 -0.0114985 0.000393104 -0.00115943 0.0229489 -3.13944e-06 0.000282599 0.000499788 -0.000105928 6.83557e-05 -0.00116886 0.000137859 -0.000415053 0.000335303 6.77185e-06 0.000328576 -0.000241314 -3.19679e-05 6.30727e-05 0.00019475 -2.46711e-05 -4.80849e-05 6.0567e-06 0.000197614 -0.000148562 -0.000225494 0.000160682 -3.90391e-05 0.00021231 
1689.8 0 -0.00013017 0.00389849 -4.54739e-05 -5.92026e-05 -0.0105689 0.000434414 -0.00111931 0.0231857 -9.52531e-06 0.000292067 0.000493611 -9.64533e-05 2.82271e-05 -0.00116719 8.94309e-05 -0.000433652 0.00034244 1.22681e-06 0.000336559 -0.000227677 -2.97673e-05 5.15636e-05 0.000187923 -2.67641e-05 -5.22275e-05 1.04972e-05 0.000199873 -0.000145548 -0.000226849 0.000158273 -2.59831e-05 0.000211139 
1690.15 0 -0.0001209 0.00404655 -4.85761e-05 -5.97896e-05 -0.00963471 0.000467709 -0.00107489 0.0233845 -1.8519e-05 0.000301244 0.000490533 -8.58377e-05 -1.29464e-05 -0.00116223 3.89167e-05 -0.000444533 0.000351512 -3.74005e-06 0.000343744 -0.000218619 -2.66372e-05 3.86016e-05 0.000182428 -2.79966e-05 -5.67837e-05 1.40065e-05 0.000202617 -0.000140087 -0.000227057 0.000156842 -1.03285e-05 0.000207292 
1690.5 0 -0.000113926 0.00418719 -5.14966e-05 -5.92463e-05 -0.00869561 0.000493873 -0.00102961 0.0235487 -3.13905e-05 0.000311248 0.000490444 -7.61038e-05 -4.96575e-05 -0.00115238 -1.19394e-05 -0.000447349 0.000360915 -9.94121e-06 0.00034841 -0.000213117 -2.18317e-05 2.64773e-05 0.00018003 -3.02585e-05 -6.03543e-05 1.72392e-05 0.000206708 -0.000132326 -0.000225213 0.000155132 5.57231e-06 0.000200576 
1690.85 0 -0.000109252 0.0043198 -5.45563e-05 -5.74665e-05 -0.00775225 0.000516048 -0.00098521 0.0236759 -4.74022e-05 0.000321475 0.000492551 -7.00543e-05 -7.82669e-05 -0.00113906 -6.13227e-05 -0.000443659 0.000370398 -1.64181e-05 0.000349673 -0.000208234 -1.67756e-05 1.61214e-05 0.000180727 -3.46388e-05 -6.22312e-05 2.02071e-05 0.000211816 -0.00012422 -0.000220627 0.000152385 1.88082e-05 0.000191802 
1691.2 0 -0.000106473 0.00444541 -5.69164e-05 -5.48508e-05 -0.00680837 0.000535063 -0.000940447 0.0237641 -6.32615e-05 0.000329242 0.000495755 -6.85019e-05 -9.77102e-05 -0.00112428 -0.000108948 -0.000435975 0.00037986 -2.23725e-05 0.000348118 -0.000203633 -1.24281e-05 6.14611e-06 0.000183819 -4.15614e-05 -6.26428e-05 2.30282e-05 0.000217049 -0.000116906 -0.000213388 0.000148727 2.87015e-05 0.00018304 
1691.55 0 -0.000104478 0.00456515 -5.82136e-05 -5.16935e-05 -0.00587063 0.000549213 -0.000892482 0.0238137 -7.70699e-05 0.000332765 0.000499574 -6.93156e-05 -0.000109591 -0.00110711 -0.000155146 -0.000428208 0.00038966 -2.80334e-05 0.000346294 -0.000199344 -8.19826e-06 -5.07123e-06 0.000188695 -5.01421e-05 -6.21416e-05 2.66052e-05 0.000220532 -0.00011143 -0.00020454 0.000144797 3.63349e-05 0.000175173 
1691.9 0 -0.000103016 0.00467776 -5.89266e-05 -4.84453e-05 -0.00494215 0.0005574 -0.000841767 0.0238271 -8.98733e-05 0.000331565 0.000504718 -7.07474e-05 -0.000116869 -0.00108724 -0.000200421 -0.000422894 0.000400076 -3.59534e-05 0.000346268 -0.000192769 -2.74804e-06 -1.70882e-05 0.000194532 -5.82582e-05 -5.97413e-05 3.27578e-05 0.000220589 -0.00010871 -0.000195356 0.000141108 4.2849e-05 0.000167932 
1692.25 0 -0.000102581 0.00478255 -5.88944e-05 -4.59938e-05 -0.0040226 0.000561286 -0.000793474 0.023803 -0.000103966 0.000325284 0.000512655 -7.23166e-05 -0.000121455 -0.00106658 -0.000245619 -0.000420077 0.000409129 -4.79339e-05 0.000348014 -0.000181829 3.39358e-06 -2.89443e-05 0.000199646 -6.53274e-05 -5.55891e-05 4.2067e-05 0.000217243 -0.00010782 -0.00018507 0.000136488 4.95154e-05 0.000160969 
1692.6 0 -0.00010294 0.00488009 -5.80025e-05 -4.35309e-05 -0.00311325 0.00056417 -0.000750662 0.0237414 -0.000119154 0.000314833 0.000525316 -7.18583e-05 -0.00012573 -0.00104603 -0.000290577 -0.000418041 0.0004141 -6.28571e-05 0.000350016 -0.000166204 7.69502e-06 -4.13313e-05 0.000203085 -7.15518e-05 -5.01481e-05 5.27466e-05 0.000211903 -0.000107876 -0.000172881 0.000129746 5.67595e-05 0.000153867 
1692.95 0 -0.000104052 0.00497134 -5.72823e-05 -3.97556e-05 -0.00221301 0.000566607 -0.000712371 0.0236441 -0.000132738 0.000301162 0.000541207 -6.67108e-05 -0.000131454 -0.0010259 -0.000332908 -0.000414645 0.000414195 -7.99414e-05 0.000350449 -0.000145337 1.01364e-05 -5.35603e-05 0.000205469 -7.70068e-05 -4.2826e-05 6.22325e-05 0.000205934 -0.000108417 -0.000160229 0.000121165 6.35564e-05 0.000145699 
1693.3 0 -0.000105709 0.00505638 -5.60874e-05 -3.53026e-05 -0.00131706 0.000566046 -0.000678511 0.023511 -0.000143074 0.000283371 0.000558567 -5.58279e-05 -0.000137397 -0.00100524 -0.000371107 -0.000409318 0.000412067 -9.90424e-05 0.000350578 -0.000118522 1.23548e-05 -6.50964e-05 0.000207695 -8.03571e-05 -3.49643e-05 7.06434e-05 0.000200331 -0.000108785 -0.000149327 0.000110818 6.93837e-05 0.000136534 
1693.65 0 -0.000106725 0.00513405 -5.36217e-05 -3.05716e-05 -0.000423005 0.000562638 -0.000650159 0.0233413 -0.000150072 0.00025952 0.00057855 -4.15418e-05 -0.000142585 -0.000981757 -0.000405948 -0.000401911 0.000410668 -0.000119757 0.000351046 -8.69099e-05 1.41704e-05 -7.69762e-05 0.000209756 -8.07339e-05 -2.82165e-05 7.88864e-05 0.000196193 -0.000109372 -0.000140843 9.90121e-05 7.41853e-05 0.000128142 
1694 0 -0.000107194 0.00520338 -5.02538e-05 -2.50783e-05 0.000466379 0.000559536 -0.00062862 0.0231355 -0.000152757 0.000231766 0.000600513 -2.6223e-05 -0.000145435 -0.00095388 -0.000437096 -0.000391174 0.000409808 -0.000139618 0.000350121 -5.29024e-05 1.44405e-05 -9.03176e-05 0.000211147 -8.06972e-05 -2.31044e-05 8.52601e-05 0.000193012 -0.000110197 -0.000134351 8.65806e-05 7.77713e-05 0.000121695 
1694.35 0 -0.0001094 0.0052633 -4.63876e-05 -1.87491e-05 0.00134822 0.000558248 -0.000613173 0.022896 -0.000153385 0.000204291 0.000621455 -1.05595e-05 -0.000142973 -0.000923089 -0.000462994 -0.000377738 0.000409342 -0.000155003 0.000349062 -1.68793e-05 1.28074e-05 -0.000104734 0.000211595 -8.17875e-05 -1.97805e-05 8.97234e-05 0.000188315 -0.000111315 -0.000130224 7.39207e-05 8.00228e-05 0.000116659 
1694.7 0 -0.00011453 0.00531215 -4.24411e-05 -1.24691e-05 0.00222226 0.000556754 -0.000602497 0.0226234 -0.000154963 0.000176678 0.000639387 4.49683e-06 -0.000135038 -0.000892006 -0.0004854 -0.00036475 0.000409832 -0.000164367 0.000348688 2.09178e-05 1.14854e-05 -0.000117367 0.000210239 -8.39796e-05 -1.78852e-05 9.38642e-05 0.000181804 -0.000112489 -0.000127695 6.12298e-05 8.04064e-05 0.000111877 
1695.05 0 -0.000120987 0.00534956 -3.94428e-05 -6.2813e-06 0.00308674 0.000555045 -0.000597789 0.0223168 -0.000155529 0.000147563 0.0006533 1.94574e-05 -0.000124731 -0.000860376 -0.000508819 -0.000352581 0.000411688 -0.000165768 0.000347355 5.69551e-05 1.23176e-05 -0.000126525 0.000207509 -8.81515e-05 -1.71747e-05 9.73523e-05 0.000174377 -0.000112718 -0.000124961 4.88712e-05 7.86837e-05 0.000107668 
1695.4 0 -0.000127334 0.00537689 -3.82129e-05 7.56316e-07 0.00393694 0.000556531 -0.000599602 0.0219782 -0.000152023 0.000117959 0.000664081 3.41186e-05 -0.000113144 -0.000826756 -0.000534079 -0.00034016 0.000415603 -0.000157505 0.000344891 8.96369e-05 1.51648e-05 -0.000132931 0.000204494 -9.42563e-05 -1.78967e-05 9.93074e-05 0.000165712 -0.000111638 -0.000121291 3.83109e-05 7.58888e-05 0.000104557 
1695.75 0 -0.00013326 0.00539506 -3.79292e-05 8.16596e-06 0.00477006 0.000563145 -0.000605554 0.0216096 -0.000143975 8.97335e-05 0.000672296 4.63762e-05 -9.91736e-05 -0.000791173 -0.000560513 -0.000329616 0.000421263 -0.000141396 0.000341974 0.000119431 1.81188e-05 -0.000137643 0.000201227 -0.000101447 -1.87273e-05 9.87999e-05 0.000156688 -0.000111033 -0.000116845 2.99385e-05 7.29373e-05 0.000101217 
1696.1 0 -0.000138172 0.00540401 -3.66529e-05 1.4672e-05 0.00558763 0.000575384 -0.000610875 0.0212109 -0.000132489 6.44215e-05 0.00067632 5.54868e-05 -8.41725e-05 -0.000753086 -0.000590248 -0.00032328 0.000428044 -0.000121944 0.000338561 0.000145053 1.89509e-05 -0.000141764 0.000196249 -0.000108297 -1.8095e-05 9.62604e-05 0.000148095 -0.000112231 -0.000112517 2.17014e-05 6.90601e-05 9.66743e-05 
1696.45 0 -0.000141592 0.00540448 -3.45869e-05 2.10947e-05 0.00639058 0.000592936 -0.000611258 0.0207844 -0.000118786 4.1889e-05 0.000675124 6.17719e-05 -7.1247e-05 -0.000711375 -0.000625151 -0.000318183 0.000435157 -0.000102475 0.000336015 0.000165639 1.9552e-05 -0.000147028 0.000187602 -0.000114059 -1.61876e-05 9.35809e-05 0.000139839 -0.000114266 -0.000108922 1.28503e-05 6.34756e-05 9.09528e-05 
1696.8 0 -0.000145387 0.00539599 -3.33367e-05 2.81839e-05 0.00717679 0.000613329 -0.000607883 0.0203335 -0.000103741 2.22295e-05 0.000668894 6.49165e-05 -5.97589e-05 -0.000667348 -0.000663914 -0.00031087 0.000440558 -8.40526e-05 0.000335509 0.000180755 2.31084e-05 -0.000153797 0.000174791 -0.000119547 -1.31122e-05 9.23734e-05 0.000131958 -0.000115809 -0.00010621 3.96449e-06 5.64251e-05 8.3601e-05 
1697.15 0 -0.000150755 0.00537747 -3.23889e-05 3.48441e-05 0.00794396 0.000634067 -0.000604448 0.0198597 -8.88721e-05 6.4864e-06 0.000659557 6.43036e-05 -4.86584e-05 -0.000623324 -0.000704132 -0.000300999 0.000443729 -6.77009e-05 0.000336963 0.000191281 2.98501e-05 -0.00015989 0.000159517 -0.000124637 -8.66751e-06 9.25422e-05 0.000123957 -0.000115805 -0.000103367 -5.24529e-06 4.82372e-05 7.37703e-05 
1697.5 0 -0.000155847 0.00534977 -3.05016e-05 4.01981e-05 0.00869149 0.00065519 -0.000601131 0.0193628 -7.5421e-05 -6.37854e-06 0.000650148 6.27337e-05 -3.96487e-05 -0.000580668 -0.000744197 -0.000289865 0.000444207 -5.38214e-05 0.000338937 0.000198972 3.8434e-05 -0.00016365 0.000143474 -0.00012865 -3.35981e-06 9.3016e-05 0.000116326 -0.000113938 -9.9025e-05 -1.41387e-05 3.8962e-05 6.21196e-05 
1697.85 0 -0.000159387 0.00531427 -2.68228e-05 4.40376e-05 0.00941875 0.000677567 -0.000594386 0.0188436 -6.44442e-05 -1.97413e-05 0.000640376 6.29173e-05 -3.39387e-05 -0.000538773 -0.000782446 -0.000277767 0.000439895 -4.2509e-05 0.000338883 0.000204174 4.7357e-05 -0.000166822 0.000127583 -0.000132022 1.91779e-06 9.46904e-05 0.00010912 -0.000110261 -9.38721e-05 -2.21525e-05 2.88514e-05 4.96866e-05 
1698.2 0 -0.000162401 0.00527082 -2.14892e-05 4.70228e-05 0.0101244 0.000700483 -0.000581069 0.018304 -5.63786e-05 -3.51378e-05 0.000629074 6.46113e-05 -3.08569e-05 -0.000495247 -0.000816247 -0.000263815 0.000431118 -3.50448e-05 0.000334835 0.000206718 5.51957e-05 -0.000171332 0.000112316 -0.000136395 5.75774e-06 9.78818e-05 0.00010147 -0.000105038 -8.897e-05 -3.0072e-05 1.87301e-05 3.73894e-05 
1698.55 0 -0.000164981 0.00521869 -1.54145e-05 4.99819e-05 0.0108064 0.000722892 -0.000562318 0.0177442 -4.89145e-05 -5.11554e-05 0.000618029 6.694e-05 -2.79267e-05 -0.000451115 -0.000842629 -0.000248696 0.000419678 -2.98113e-05 0.00032602 0.000204976 6.12415e-05 -0.000177257 9.82452e-05 -0.000141739 7.42694e-06 0.00010108 9.24139e-05 -9.96252e-05 -8.38596e-05 -3.7597e-05 8.81377e-06 2.66419e-05 
1698.9 0 -0.000166117 0.00515852 -9.07351e-06 5.28056e-05 0.0114617 0.000746152 -0.000543378 0.017163 -3.87713e-05 -6.56891e-05 0.000610742 6.93167e-05 -2.47471e-05 -0.000410116 -0.000858946 -0.000234953 0.00040644 -2.22908e-05 0.00031213 0.000196864 6.6008e-05 -0.000183777 8.69251e-05 -0.000146956 7.40924e-06 0.000102531 8.20377e-05 -9.48469e-05 -7.88872e-05 -4.30036e-05 3.96189e-08 1.79606e-05 
1699.25 0 -0.000166781 0.00509104 -4.2801e-06 5.54198e-05 0.0120869 0.000771841 -0.000527332 0.0165612 -2.59539e-05 -7.72714e-05 0.000609822 7.27099e-05 -2.2342e-05 -0.000376295 -0.00086661 -0.00022312 0.0003917 -1.06025e-05 0.000293517 0.000182954 6.96389e-05 -0.000189256 8.00631e-05 -0.000151193 6.87322e-06 0.000101828 7.2464e-05 -9.10071e-05 -7.53976e-05 -4.56346e-05 -5.96767e-06 1.07232e-05 
1699.6 0 -0.000168026 0.00501751 -1.49585e-06 5.69337e-05 0.0126809 0.000801633 -0.000511763 0.0159398 -1.18197e-05 -8.59698e-05 0.000614838 7.88333e-05 -1.79546e-05 -0.000352347 -0.000870615 -0.000212413 0.00037645 5.04673e-06 0.000269714 0.000166376 7.27943e-05 -0.000192146 7.57043e-05 -0.000154584 5.78215e-06 0.000100578 6.42076e-05 -8.90159e-05 -7.34133e-05 -4.64777e-05 -8.64572e-06 6.66542e-06 
1699.95 0 -0.000169304 0.00493968 1.40827e-06 5.71019e-05 0.0132412 0.000836479 -0.00049263 0.0152989 4.60394e-06 -9.23721e-05 0.00062381 8.86168e-05 -1.00973e-05 -0.000336565 -0.000874807 -0.000203584 0.00036194 2.40071e-05 0.000241675 0.00015162 7.68503e-05 -0.000194089 7.10459e-05 -0.000157714 2.48688e-06 0.000100877 5.66361e-05 -8.96792e-05 -7.21288e-05 -4.67594e-05 -9.32974e-06 7.16512e-06 
1700.3 0 -0.000169591 0.00485744 5.10432e-06 5.73957e-05 0.0137651 0.00087323 -0.000467092 0.0146436 2.28151e-05 -9.82926e-05 0.000634277 0.000101589 -9.54598e-07 -0.000324429 -0.000882324 -0.000194785 0.00034891 4.32125e-05 0.000212602 0.000138339 8.21627e-05 -0.000196253 6.57164e-05 -0.000161032 -2.94798e-06 0.000103338 5.02658e-05 -9.28098e-05 -7.07628e-05 -4.70627e-05 -1.05324e-05 1.11586e-05 
1700.65 0 -0.000168252 0.0047704 7.733e-06 5.94163e-05 0.0142555 0.000909155 -0.000435701 0.0139792 3.95063e-05 -0.000104399 0.000643357 0.000116265 9.41497e-06 -0.000311052 -0.000892057 -0.00018168 0.000337248 5.84469e-05 0.000184999 0.000123501 8.78454e-05 -0.000196142 6.06061e-05 -0.000164978 -8.35614e-06 0.000107314 4.47254e-05 -9.72531e-05 -6.92306e-05 -4.74047e-05 -1.38176e-05 1.64337e-05 
1701 0 -0.000165658 0.00468091 8.75609e-06 6.36824e-05 0.0147188 0.000943538 -0.000399913 0.0133078 5.09808e-05 -0.000110037 0.000649977 0.000130352 2.3716e-05 -0.000293799 -0.000899682 -0.000162895 0.000326482 6.94309e-05 0.000158881 0.000107542 9.24611e-05 -0.000192606 5.56648e-05 -0.000168118 -1.20843e-05 0.000111657 4.0023e-05 -0.000102691 -6.69861e-05 -4.75748e-05 -1.79788e-05 2.06556e-05 
1701.35 0 -0.000162341 0.00459076 9.80633e-06 6.9041e-05 0.0151581 0.000974542 -0.000359815 0.0126285 5.84311e-05 -0.000115153 0.000654259 0.000142213 4.25288e-05 -0.000274164 -0.00090245 -0.000140605 0.000316517 7.94075e-05 0.000132846 9.04182e-05 9.55882e-05 -0.000188307 5.01979e-05 -0.000168487 -1.34315e-05 0.000114697 3.63431e-05 -0.000108989 -6.37453e-05 -4.73824e-05 -2.13283e-05 2.34331e-05 
1701.7 0 -0.000158033 0.00449768 1.15528e-05 7.4038e-05 0.0155729 0.00100161 -0.000316581 0.0119411 6.37265e-05 -0.000119268 0.00065632 0.000151018 6.38595e-05 -0.000253421 -0.000898949 -0.000117154 0.000308368 8.84295e-05 0.000107659 7.12283e-05 9.8178e-05 -0.000186036 4.51693e-05 -0.000165801 -1.3262e-05 0.000115576 3.32452e-05 -0.000114835 -5.94698e-05 -4.79832e-05 -2.40769e-05 2.52679e-05 
1702.05 0 -0.000152112 0.00439893 1.33408e-05 7.80736e-05 0.0159621 0.00102654 -0.000273196 0.0112455 6.5299e-05 -0.000121381 0.00065698 0.000156313 8.53555e-05 -0.000230904 -0.000890143 -9.25259e-05 0.000302596 9.51126e-05 8.55229e-05 5.10874e-05 0.000101397 -0.000184668 4.19347e-05 -0.000161678 -1.34685e-05 0.000113776 3.11378e-05 -0.0001195 -5.4123e-05 -4.98619e-05 -2.73474e-05 2.7218e-05 
1702.4 0 -0.000145544 0.00429504 1.43414e-05 8.19465e-05 0.0163235 0.00105165 -0.000229825 0.0105429 6.17514e-05 -0.000120967 0.000655002 0.000158896 0.000104838 -0.000207305 -0.000878816 -6.53735e-05 0.000297321 9.93064e-05 6.63182e-05 3.01421e-05 0.000104632 -0.000182539 4.13034e-05 -0.000158376 -1.35962e-05 0.000109535 3.10926e-05 -0.000124516 -4.8667e-05 -5.12189e-05 -3.05691e-05 3.11465e-05 
1702.75 0 -0.000140972 0.00418711 1.45274e-05 8.69888e-05 0.0166562 0.00107653 -0.000185226 0.00983639 5.55673e-05 -0.000117144 0.000648312 0.000158744 0.000120831 -0.000186475 -0.000866925 -3.60295e-05 0.000292591 0.000100219 4.842e-05 8.28712e-06 0.000107025 -0.000178154 4.20762e-05 -0.000157343 -1.25332e-05 0.000105276 3.30794e-05 -0.000130864 -4.46526e-05 -5.17283e-05 -3.20001e-05 3.7658e-05 
1703.1 0 -0.000138722 0.0040753 1.51673e-05 9.32439e-05 0.0169605 0.00109867 -0.000140603 0.00912611 5.06653e-05 -0.000108438 0.000640105 0.00015366 0.000132816 -0.000170821 -0.000856067 -6.63798e-06 0.000288511 9.7693e-05 3.23561e-05 -1.11936e-05 0.000108971 -0.000170591 4.19997e-05 -0.000158031 -1.11679e-05 0.000102642 3.59932e-05 -0.000136248 -4.22207e-05 -5.20801e-05 -3.15178e-05 4.65147e-05 
1703.45 0 -0.000136748 0.00395956 1.69816e-05 0.000100106 0.017236 0.00111702 -9.70942e-05 0.00841147 4.7356e-05 -9.46283e-05 0.000633982 0.000143044 0.000141642 -0.000158437 -0.000848098 2.11168e-05 0.000281885 9.48198e-05 2.0385e-05 -2.51231e-05 0.00011201 -0.00016043 4.04454e-05 -0.000159113 -9.52481e-06 0.000100709 3.91962e-05 -0.000138845 -4.07543e-05 -5.28883e-05 -3.01402e-05 5.60369e-05 
1703.8 0 -0.000133375 0.00384056 2.00685e-05 0.00010772 0.0174814 0.00113265 -5.60621e-05 0.00769439 4.39426e-05 -7.77882e-05 0.000627485 0.000129847 0.000148855 -0.000143329 -0.000844506 4.62004e-05 0.000270935 9.44106e-05 1.29719e-05 -3.30129e-05 0.000116835 -0.000148882 3.90135e-05 -0.000160711 -7.81175e-06 9.83566e-05 4.23778e-05 -0.000139144 -4.00955e-05 -5.45113e-05 -2.82562e-05 6.39307e-05 
1704.15 0 -0.00012813 0.00371813 2.36987e-05 0.000117051 0.0176957 0.00114796 -1.84352e-05 0.00697842 3.95725e-05 -6.00812e-05 0.000618085 0.000116386 0.000155351 -0.000122437 -0.000843912 6.94563e-05 0.000256165 9.52794e-05 8.68387e-06 -3.72844e-05 0.000121964 -0.000137103 3.84157e-05 -0.000164061 -7.1553e-06 9.5357e-05 4.51151e-05 -0.000137883 -3.99363e-05 -5.70165e-05 -2.67495e-05 6.93275e-05 
1704.5 0 -0.000121439 0.00359262 2.67431e-05 0.000125887 0.0178813 0.00116305 1.98445e-05 0.00626557 3.51999e-05 -4.36189e-05 0.000606235 0.000101966 0.000163369 -9.82389e-05 -0.000844817 9.27765e-05 0.000239039 9.48847e-05 5.77312e-06 -4.15945e-05 0.00012657 -0.000124803 3.64858e-05 -0.000169069 -8.0565e-06 9.15029e-05 4.58272e-05 -0.000134972 -3.89819e-05 -5.99593e-05 -2.63862e-05 7.17584e-05 
1704.85 0 -0.000113079 0.00346539 2.93117e-05 0.00013213 0.0180404 0.00117486 6.1941e-05 0.00555537 3.20802e-05 -3.10762e-05 0.000592365 8.57771e-05 0.00017395 -7.08712e-05 -0.000846962 0.000115328 0.000221372 9.47023e-05 4.28799e-06 -4.65781e-05 0.000132205 -0.000111079 3.28987e-05 -0.000175257 -9.945e-06 8.6178e-05 4.40177e-05 -0.000129487 -3.62326e-05 -6.22734e-05 -2.71672e-05 7.08295e-05 
1705.2 0 -0.000103017 0.00333633 3.22082e-05 0.000137241 0.0181734 0.00118282 0.000106394 0.00484699 2.97875e-05 -2.36179e-05 0.000575009 6.7588e-05 0.000182464 -3.86009e-05 -0.000849292 0.000135892 0.000203573 9.85843e-05 3.94241e-06 -5.16713e-05 0.000138764 -9.72555e-05 2.89393e-05 -0.000182099 -1.1432e-05 7.99904e-05 4.15425e-05 -0.00012261 -3.25566e-05 -6.43194e-05 -2.9007e-05 6.71046e-05 
1705.55 0 -9.30484e-05 0.00320441 3.46424e-05 0.000141878 0.0182798 0.00118659 0.000152516 0.004142 2.87743e-05 -1.93751e-05 0.000552521 4.66942e-05 0.000184675 -2.95469e-06 -0.000848517 0.000156224 0.000185445 0.000107923 2.17622e-06 -5.72176e-05 0.000144569 -8.49237e-05 2.45626e-05 -0.000189358 -1.25047e-05 7.38598e-05 3.9298e-05 -0.00011532 -2.88292e-05 -6.81886e-05 -3.15296e-05 6.24173e-05 
1705.9 0 -8.40917e-05 0.00306953 3.59776e-05 0.000144682 0.0183601 0.00118554 0.000200456 0.00344255 2.97124e-05 -1.63711e-05 0.000524999 2.51437e-05 0.000182312 3.27441e-05 -0.000840182 0.000177194 0.000167305 0.00012259 -1.64666e-06 -6.19475e-05 0.000148384 -7.40055e-05 1.96468e-05 -0.000197655 -1.52135e-05 6.81056e-05 3.72862e-05 -0.000106696 -2.47948e-05 -7.36374e-05 -3.37892e-05 5.79986e-05 
1706.25 0 -7.67714e-05 0.00293214 3.69379e-05 0.000145114 0.0184152 0.00118015 0.00024995 0.00274923 3.33285e-05 -1.38194e-05 0.000493627 6.11201e-06 0.000179104 6.62213e-05 -0.000824847 0.000196761 0.000149045 0.000140479 -6.17012e-06 -6.50696e-05 0.000149225 -6.46172e-05 1.41546e-05 -0.000206959 -1.99545e-05 6.36596e-05 3.59515e-05 -9.68155e-05 -2.02872e-05 -7.83074e-05 -3.55524e-05 5.38378e-05 
1706.6 0 -7.06641e-05 0.0027923 3.86829e-05 0.000143558 0.0184468 0.00117044 0.000299301 0.00206099 4.04033e-05 -1.07317e-05 0.000459908 -9.16903e-06 0.000177115 9.69267e-05 -0.000807529 0.000213681 0.00013043 0.000158208 -9.96324e-06 -6.6928e-05 0.000148139 -5.60084e-05 8.28257e-06 -0.000214999 -2.465e-05 6.07702e-05 3.42357e-05 -8.64641e-05 -1.57117e-05 -8.21257e-05 -3.67753e-05 5.05885e-05 
1706.95 0 -6.44572e-05 0.00264978 4.3152e-05 0.000141173 0.0184536 0.00115779 0.000345701 0.00137585 4.89652e-05 -7.33578e-06 0.000425892 -2.13209e-05 0.000176809 0.000125598 -0.0007916 0.000227412 0.000113282 0.000174721 -1.32616e-05 -6.80257e-05 0.000145109 -4.76922e-05 2.08884e-06 -0.000220755 -2.82226e-05 5.9184e-05 3.10067e-05 -7.50654e-05 -1.16847e-05 -8.61234e-05 -3.76894e-05 4.81185e-05 
1707.3 0 -5.79609e-05 0.00250369 5.0094e-05 0.000139415 0.0184342 0.00114425 0.000389557 0.000693966 5.4981e-05 -3.8901e-06 0.000393473 -3.00844e-05 0.000177181 0.0001531 -0.000778628 0.000235817 9.96151e-05 0.000190767 -1.72249e-05 -6.96779e-05 0.000139532 -4.05831e-05 -4.76557e-06 -0.000225073 -3.11919e-05 5.77496e-05 2.60421e-05 -6.19595e-05 -7.94298e-06 -9.01169e-05 -3.87325e-05 4.4616e-05 
1707.65 0 -5.12861e-05 0.00235442 5.67956e-05 0.000138447 0.0183894 0.00113022 0.000432334 1.76191e-05 5.64864e-05 -1.66083e-06 0.000363777 -3.43308e-05 0.000176977 0.00017996 -0.000768381 0.000238331 8.95252e-05 0.000205365 -2.37589e-05 -7.15626e-05 0.00013486 -3.45411e-05 -1.21427e-05 -0.000228075 -3.41576e-05 5.54378e-05 1.99656e-05 -4.8049e-05 -3.95593e-06 -9.36369e-05 -4.06158e-05 3.91245e-05 
1708 0 -4.4307e-05 0.00220303 6.16813e-05 0.000136858 0.0183214 0.0011156 0.000473424 -0.000651957 5.4569e-05 -1.17266e-06 0.000336671 -3.51148e-05 0.000177091 0.000207183 -0.000760192 0.000239144 8.29834e-05 0.00021795 -3.38895e-05 -7.21511e-05 0.000133937 -2.71085e-05 -1.93681e-05 -0.000230208 -3.64517e-05 5.18553e-05 1.36489e-05 -3.47102e-05 1.05019e-06 -9.60369e-05 -4.37592e-05 3.19904e-05 
1708.35 0 -3.7883e-05 0.00205007 6.52891e-05 0.000134265 0.0182321 0.00110069 0.000513789 -0.00131567 5.21472e-05 3.67289e-08 0.000310318 -3.38046e-05 0.000177435 0.000235451 -0.000753945 0.000241103 7.91168e-05 0.000230512 -4.61595e-05 -6.95553e-05 0.000134855 -1.70004e-05 -2.64823e-05 -0.000231415 -3.77712e-05 4.72451e-05 7.05388e-06 -2.2337e-05 6.96979e-06 -9.73635e-05 -4.74016e-05 2.369e-05 
1708.7 0 -3.21359e-05 0.00189642 6.88832e-05 0.000132332 0.018123 0.00108306 0.000555817 -0.00197255 5.10962e-05 2.79699e-06 0.000283192 -3.01087e-05 0.000176485 0.000264986 -0.000748558 0.000244244 7.63346e-05 0.000243022 -5.93403e-05 -6.25781e-05 0.000136306 -6.42452e-06 -3.38956e-05 -0.000230789 -3.90668e-05 4.27744e-05 5.31424e-07 -1.02902e-05 1.22301e-05 -9.88043e-05 -5.17759e-05 1.47158e-05 
1709.05 0 -2.5401e-05 0.00174243 7.28597e-05 0.000132809 0.0179935 0.0010593 0.000599664 -0.00261869 5.14344e-05 4.92281e-06 0.000255598 -2.47669e-05 0.000174737 0.000296994 -0.000739837 0.000248272 7.38892e-05 0.000252187 -7.39947e-05 -5.1187e-05 0.000137444 3.13617e-06 -4.23074e-05 -0.000228369 -4.18925e-05 3.93878e-05 -6.06958e-06 9.67015e-07 1.59806e-05 -0.000100713 -5.76818e-05 5.62229e-06 
1709.4 0 -1.78917e-05 0.00158776 7.62686e-05 0.000135223 0.0178434 0.00102812 0.000643667 -0.00325262 5.29822e-05 6.05637e-06 0.000228386 -2.10965e-05 0.000173961 0.000331224 -0.00072505 0.000252007 7.11212e-05 0.000256705 -9.13406e-05 -3.57448e-05 0.000136462 1.30361e-05 -5.13305e-05 -0.000223714 -4.68981e-05 3.65851e-05 -1.32929e-05 1.07581e-05 1.83056e-05 -0.00010209 -6.48222e-05 -3.03617e-06 
1709.75 0 -1.00728e-05 0.00143229 7.85411e-05 0.000137361 0.0176735 0.000989958 0.000685351 -0.00387571 5.64528e-05 7.66693e-06 0.00020144 -2.26757e-05 0.000174169 0.000366888 -0.000705562 0.000253001 6.86292e-05 0.000257981 -0.000112018 -1.79268e-05 0.000132327 2.3667e-05 -5.96855e-05 -0.000216819 -5.21644e-05 3.39125e-05 -2.03557e-05 1.95521e-05 1.85947e-05 -0.000102621 -7.22781e-05 -1.13656e-05 
1710.1 0 -2.86328e-06 0.00127577 7.98962e-05 0.000138691 0.0174839 0.000946686 0.000724345 -0.00448834 6.25496e-05 1.0923e-05 0.000174565 -2.93475e-05 0.000174866 0.000405128 -0.000683181 0.000249063 6.7936e-05 0.000258952 -0.000135776 1.3383e-06 0.000125531 3.38904e-05 -6.71195e-05 -0.000209051 -5.54319e-05 3.10842e-05 -2.72753e-05 2.80068e-05 1.70879e-05 -0.000102756 -7.83778e-05 -1.97146e-05 
1710.45 0 2.86591e-06 0.00111737 8.16391e-05 0.000140439 0.017273 0.000898873 0.000760865 -0.00509019 7.03944e-05 1.45536e-05 0.000148222 -3.81648e-05 0.000174333 0.000444331 -0.000658421 0.000240545 7.02258e-05 0.000260919 -0.000161278 2.35615e-05 0.00011883 4.38687e-05 -7.3649e-05 -0.00020026 -5.65538e-05 2.79493e-05 -3.38411e-05 3.70883e-05 1.52238e-05 -0.000102826 -8.15948e-05 -2.75092e-05 
1710.8 0 9.1473e-06 0.000957141 8.40259e-05 0.000142445 0.017039 0.000847885 0.000793391 -0.00568091 7.71072e-05 1.58275e-05 0.000123139 -4.60113e-05 0.000170973 0.000481232 -0.000633184 0.000230312 7.40918e-05 0.000263248 -0.000186782 5.08351e-05 0.000112985 5.34163e-05 -7.86818e-05 -0.000189464 -5.58826e-05 2.41453e-05 -3.94348e-05 4.66653e-05 1.42697e-05 -0.000102798 -8.19723e-05 -3.43836e-05 
1711.15 0 1.7596e-05 0.000796918 8.67662e-05 0.000143649 0.0167811 0.000795758 0.000822215 -0.00625732 8.16773e-05 1.29311e-05 0.000100128 -4.95961e-05 0.000165891 0.000516933 -0.000609379 0.000219503 7.52992e-05 0.000265495 -0.000214402 8.31694e-05 0.000106402 6.17181e-05 -8.26841e-05 -0.000175572 -5.35477e-05 2.02935e-05 -4.40276e-05 5.58454e-05 1.30451e-05 -0.000103407 -8.07282e-05 -4.03601e-05 
1711.5 0 2.69442e-05 0.000637614 8.97328e-05 0.00014419 0.0165001 0.000742608 0.000850084 -0.0068148 8.73992e-05 6.46509e-06 8.04232e-05 -4.89403e-05 0.00016073 0.000553304 -0.000585893 0.00020806 7.35435e-05 0.000266969 -0.000244733 0.000116657 9.92233e-05 6.97269e-05 -8.63405e-05 -0.000159066 -5.03329e-05 1.79703e-05 -4.83919e-05 6.48166e-05 1.04103e-05 -0.000106048 -7.84539e-05 -4.61479e-05 
1711.85 0 3.41364e-05 0.000478355 9.33786e-05 0.000142928 0.0161993 0.000687745 0.000876714 -0.00735134 9.69609e-05 2.46977e-07 6.55983e-05 -4.6286e-05 0.000156601 0.00058981 -0.00056128 0.000196512 7.30138e-05 0.000269497 -0.000274488 0.000148502 9.33492e-05 7.89143e-05 -8.94704e-05 -0.000140738 -4.68214e-05 1.69499e-05 -5.40319e-05 7.19536e-05 8.30785e-06 -0.000110831 -7.44032e-05 -5.26831e-05 
1712.2 0 3.77274e-05 0.000319382 9.82126e-05 0.000138516 0.0158808 0.000632302 0.000900344 -0.00786728 0.000110137 -3.55152e-06 5.53156e-05 -4.23353e-05 0.000152379 0.00062671 -0.000532749 0.000186692 7.51865e-05 0.000276464 -0.000302025 0.0001788 8.87484e-05 8.98329e-05 -9.26572e-05 -0.000119581 -4.32482e-05 1.56717e-05 -6.07744e-05 7.61856e-05 8.5453e-06 -0.000117145 -6.8835e-05 -5.9673e-05 
1712.55 0 3.86375e-05 0.000161763 0.000102508 0.000131734 0.0155446 0.000578663 0.000923631 -0.00836398 0.000124844 -4.65447e-06 4.60738e-05 -3.62206e-05 0.000146233 0.000661984 -0.000496679 0.000180932 7.81224e-05 0.000286681 -0.000326486 0.00020741 8.47069e-05 0.000100933 -9.63097e-05 -9.61222e-05 -4.0352e-05 1.45904e-05 -6.72783e-05 7.90237e-05 1.13251e-05 -0.000124725 -6.34488e-05 -6.65395e-05 
1712.9 0 3.83214e-05 4.35502e-06 0.000104801 0.000123251 0.0151917 0.00052577 0.000950671 -0.00884297 0.00013862 -2.75743e-06 3.39911e-05 -2.79816e-05 0.000140067 0.000691103 -0.00045386 0.000178842 8.0792e-05 0.000294612 -0.00034757 0.000234854 8.30524e-05 0.000110524 -0.000100009 -7.26602e-05 -3.9352e-05 1.50242e-05 -7.25377e-05 8.1535e-05 1.63681e-05 -0.000132277 -5.79997e-05 -7.30539e-05 
1713.25 0 3.87264e-05 -0.000153757 0.000106269 0.000113459 0.0148245 0.000470042 0.000979901 -0.00930629 0.000148621 -2.13312e-07 1.59832e-05 -1.86789e-05 0.00013621 0.000711405 -0.000410031 0.000175631 8.41136e-05 0.000295914 -0.000365141 0.000262499 8.56776e-05 0.00011918 -0.000102884 -5.05914e-05 -4.07583e-05 1.64774e-05 -7.59753e-05 8.42928e-05 2.24664e-05 -0.000137592 -5.22095e-05 -7.80332e-05 
1713.6 0 4.13612e-05 -0.00031133 0.000107242 0.000102948 0.0144439 0.000411415 0.00100827 -0.00975449 0.000152799 5.02918e-07 -9.4697e-06 -1.03071e-05 0.000134493 0.000724364 -0.000368964 0.000169355 8.85159e-05 0.000290293 -0.000377944 0.000291134 9.02959e-05 0.000128013 -0.00010492 -3.13754e-05 -4.40453e-05 1.78108e-05 -7.84744e-05 8.73453e-05 2.84386e-05 -0.000139893 -4.68828e-05 -8.06775e-05 
1713.95 0 4.5709e-05 -0.000466579 0.000107893 9.23655e-05 0.0140499 0.000352269 0.00103569 -0.0101869 0.000152597 1.31712e-06 -4.08649e-05 -4.13905e-06 0.00013414 0.000733717 -0.000329592 0.00016115 9.46151e-05 0.000279881 -0.000385981 0.000320957 9.36143e-05 0.000137197 -0.000107086 -1.52628e-05 -4.82277e-05 1.85915e-05 -8.13418e-05 8.94995e-05 3.42626e-05 -0.000141163 -4.18519e-05 -8.24677e-05 
1714.3 0 5.08591e-05 -0.00061885 0.00010895 8.25175e-05 0.0136421 0.000294142 0.00106121 -0.0106022 0.000150807 3.29561e-06 -7.53322e-05 1.31147e-06 0.000133675 0.00074038 -0.000290987 0.000152964 0.00010395 0.000267003 -0.000389674 0.000351892 9.50516e-05 0.000144788 -0.00010974 -4.78605e-07 -5.3313e-05 1.88448e-05 -8.47366e-05 9.0042e-05 4.01738e-05 -0.00014392 -3.71241e-05 -8.49542e-05 
1714.65 0 5.60379e-05 -0.00076816 0.000110537 7.31535e-05 0.0132197 0.000237136 0.00108363 -0.0109992 0.000146944 5.09758e-06 -0.000111071 8.48555e-06 0.000131413 0.000743679 -0.000254748 0.00014684 0.000117216 0.00025391 -0.000388942 0.000383003 9.49048e-05 0.000149771 -0.000112217 1.40037e-05 -5.9349e-05 1.84221e-05 -8.81058e-05 8.96547e-05 4.57112e-05 -0.000148763 -3.20721e-05 -8.8701e-05 
1715 0 6.13939e-05 -0.000914729 0.000111949 6.34412e-05 0.0127841 0.000179161 0.00110394 -0.0113771 0.000140673 6.05827e-06 -0.000146712 1.83489e-05 0.000126135 0.00074489 -0.000222018 0.00014201 0.000134062 0.000240633 -0.000385275 0.000413452 9.39957e-05 0.000153849 -0.000113792 2.90962e-05 -6.51791e-05 1.82909e-05 -9.14765e-05 8.98426e-05 4.89913e-05 -0.000154434 -2.59466e-05 -9.39728e-05 
1715.35 0 6.76057e-05 -0.00105847 0.000112213 5.27503e-05 0.0123384 0.000119399 0.00112239 -0.0117364 0.000132951 4.65469e-06 -0.000178614 2.88409e-05 0.000116882 0.000745472 -0.000192261 0.000135833 0.000151241 0.000225505 -0.000380268 0.000444391 9.30512e-05 0.000159243 -0.000113226 4.49291e-05 -7.03801e-05 2.07596e-05 -9.47265e-05 9.13222e-05 4.99475e-05 -0.000160661 -1.88683e-05 -0.000100487 
1715.7 0 7.42741e-05 -0.00119842 0.000111399 4.12959e-05 0.0118837 5.62436e-05 0.00113653 -0.012078 0.000124416 -2.3065e-06 -0.000204286 3.73437e-05 0.00010379 0.000747223 -0.000161755 0.000127401 0.000162871 0.000209051 -0.000374766 0.00047601 9.20493e-05 0.000165977 -0.000110339 6.02205e-05 -7.4565e-05 2.51681e-05 -9.74681e-05 9.23898e-05 5.10632e-05 -0.000168358 -1.18901e-05 -0.000107938 
1716.05 0 8.12339e-05 -0.00133452 0.00011074 3.02686e-05 0.0114182 -1.03952e-05 0.00114142 -0.0124015 0.000115515 -1.58548e-05 -0.000225852 4.35257e-05 8.75988e-05 0.000749879 -0.000127072 0.000118248 0.000166095 0.000194804 -0.000369271 0.00050657 9.00356e-05 0.000172681 -0.000106574 7.3876e-05 -7.82941e-05 2.85943e-05 -9.94859e-05 9.11961e-05 5.24832e-05 -0.000177809 -6.34108e-06 -0.000116553 
1716.4 0 8.74355e-05 -0.00146725 0.00011062 1.98872e-05 0.0109403 -7.59943e-05 0.00113683 -0.0127054 0.000104915 -3.38e-05 -0.000244394 4.69463e-05 6.88744e-05 0.00075072 -9.01834e-05 0.000110147 0.000162494 0.000184284 -0.000362935 0.000533219 8.62317e-05 0.000178004 -0.000103634 8.54448e-05 -8.33179e-05 2.95775e-05 -0.000100894 8.90346e-05 5.28271e-05 -0.000187474 -1.86886e-06 -0.000124979 
1716.75 0 9.18369e-05 -0.00159683 0.00010982 1.03638e-05 0.010451 -0.000138205 0.00112747 -0.0129882 9.30906e-05 -5.46217e-05 -0.000259307 4.69757e-05 5.08153e-05 0.000750045 -5.37613e-05 0.000101959 0.000152696 0.000175516 -0.000353257 0.00055416 8.17771e-05 0.000181202 -0.000100866 9.55998e-05 -9.00076e-05 2.81024e-05 -0.000102792 8.72788e-05 5.17775e-05 -0.000195011 2.31389e-06 -0.000131247 
1717.1 0 9.46227e-05 -0.00172378 0.000108697 2.57055e-06 0.00995133 -0.000197283 0.00111584 -0.0132512 8.0979e-05 -7.75105e-05 -0.000271428 4.42225e-05 3.72209e-05 0.000751057 -1.74344e-05 9.18933e-05 0.000138652 0.000166797 -0.000339803 0.00056953 7.69196e-05 0.000182117 -9.5994e-05 0.000104981 -9.83675e-05 2.56154e-05 -0.000104427 8.53191e-05 4.95291e-05 -0.000199789 6.10096e-06 -0.000136026 
1717.45 0 9.53751e-05 -0.00184883 0.000109337 -3.60319e-06 0.00944108 -0.000253174 0.00110227 -0.0134952 6.92211e-05 -0.000100704 -0.000282466 3.93585e-05 2.70651e-05 0.000754692 1.7885e-05 8.18313e-05 0.000124658 0.000157953 -0.00032625 0.00057984 7.07252e-05 0.000180706 -9.03342e-05 0.000113174 -0.000108146 2.3175e-05 -0.000104599 8.38545e-05 4.69391e-05 -0.000202169 9.88885e-06 -0.000140919 
1717.8 0 9.503e-05 -0.00197133 0.00011037 -9.46264e-06 0.00892256 -0.000305649 0.0010844 -0.0137187 6.18284e-05 -0.000123317 -0.00029291 3.27807e-05 1.86041e-05 0.000759156 5.17343e-05 7.58545e-05 0.000111985 0.000150719 -0.000316457 0.000585293 6.43403e-05 0.000178645 -8.49458e-05 0.000119696 -0.000118386 2.10496e-05 -0.000104386 8.34822e-05 4.57649e-05 -0.000203224 1.32725e-05 -0.000145779 
1718.15 0 9.58931e-05 -0.00208868 0.000109592 -1.59171e-05 0.00839882 -0.000350548 0.00105871 -0.0139215 6.01493e-05 -0.000145215 -0.000301568 2.52346e-05 1.46191e-05 0.000762629 8.53511e-05 7.54934e-05 9.96288e-05 0.000147797 -0.000312867 0.000585429 5.78235e-05 0.000177097 -7.93208e-05 0.000124315 -0.000128489 1.89154e-05 -0.000105891 8.23481e-05 4.60409e-05 -0.000203689 1.53943e-05 -0.000150093 
1718.5 0 9.8733e-05 -0.00220055 0.000108022 -2.28223e-05 0.00787053 -0.000386069 0.00102645 -0.0141038 6.28275e-05 -0.000165054 -0.000306986 1.85505e-05 1.5804e-05 0.000764476 0.000120016 7.68505e-05 8.66263e-05 0.000148839 -0.000315107 0.000580652 4.94376e-05 0.000174385 -7.457e-05 0.000127879 -0.000137616 1.64065e-05 -0.000108615 7.96212e-05 4.5599e-05 -0.000203982 1.63713e-05 -0.000153423 
1718.85 0 0.000103297 -0.0023074 0.000107197 -2.98657e-05 0.0073382 -0.000417008 0.000989718 -0.0142633 6.91387e-05 -0.000182317 -0.000308465 1.2975e-05 1.86138e-05 0.000763638 0.000156907 7.66969e-05 7.44295e-05 0.000151015 -0.000320725 0.000570962 3.87655e-05 0.000170187 -7.16183e-05 0.000131538 -0.00014411 1.39328e-05 -0.000110235 7.53851e-05 4.44736e-05 -0.000204516 1.64255e-05 -0.00015569 
1719.2 0 0.000108109 -0.00240852 0.000107083 -3.74339e-05 0.0068027 -0.000448252 0.000948993 -0.0143986 7.84637e-05 -0.000197779 -0.000305583 7.36953e-06 2.04849e-05 0.00075937 0.000196026 7.53847e-05 6.39296e-05 0.00015328 -0.000328316 0.000556648 2.73413e-05 0.000165956 -7.0139e-05 0.000134573 -0.000147571 1.12468e-05 -0.00011123 7.0257e-05 4.48635e-05 -0.000205138 1.64217e-05 -0.000157734 
1719.55 0 0.000112442 -0.00250525 0.000106149 -4.47642e-05 0.00626477 -0.000481487 0.000903712 -0.014512 8.9457e-05 -0.00021306 -0.000297368 1.61048e-06 2.12774e-05 0.000752645 0.000236613 7.3213e-05 5.20026e-05 0.000157134 -0.000336601 0.000540162 1.59791e-05 0.000161072 -6.94028e-05 0.000135984 -0.000149476 7.89705e-06 -0.000112786 6.50779e-05 4.74527e-05 -0.000205839 1.66725e-05 -0.000159663 
1719.9 0 0.00011573 -0.00259998 0.000102753 -5.12547e-05 0.00572577 -0.000514921 0.00085399 -0.0146041 0.000100211 -0.000229618 -0.000283427 -3.50522e-06 2.14186e-05 0.000743004 0.000279173 6.97788e-05 3.64299e-05 0.000163327 -0.000345042 0.000523069 3.97149e-06 0.000155001 -6.86123e-05 0.000136685 -0.000151052 4.3391e-06 -0.000114675 6.04459e-05 5.10186e-05 -0.000207096 1.64958e-05 -0.000160093 
1720.25 0 0.000116566 -0.00269336 9.72935e-05 -5.71996e-05 0.00518852 -0.000546518 0.000799838 -0.0146758 0.000107968 -0.00024699 -0.000265585 -7.84033e-06 2.00659e-05 0.000730109 0.000323771 6.59416e-05 1.9149e-05 0.000169232 -0.000353137 0.000504847 -8.67117e-06 0.000149386 -6.63885e-05 0.00013791 -0.000152722 1.3769e-06 -0.000116394 5.63775e-05 5.42542e-05 -0.000208254 1.63904e-05 -0.00015844 
1720.6 0 0.000114208 -0.00278391 9.16514e-05 -6.23986e-05 0.00465303 -0.000574559 0.000740625 -0.014731 0.000110963 -0.000261815 -0.000246239 -1.29781e-05 1.53841e-05 0.000714297 0.00036818 6.34365e-05 2.73392e-06 0.000173307 -0.000361484 0.000484889 -2.121e-05 0.000145049 -6.26961e-05 0.000138622 -0.000154088 -1.13003e-06 -0.000118122 5.18805e-05 5.57844e-05 -0.000207133 1.84695e-05 -0.000155554 
1720.95 0 0.000109079 -0.00286997 8.66614e-05 -6.70365e-05 0.00411793 -0.000596903 0.000675696 -0.0147692 0.000111081 -0.000272615 -0.000224785 -2.01745e-05 5.7837e-06 0.000697012 0.000409431 6.46952e-05 -1.2795e-05 0.000177338 -0.000371915 0.000464081 -3.27712e-05 0.000142178 -5.83884e-05 0.000139004 -0.00015392 -3.78114e-06 -0.000119811 4.61817e-05 5.56827e-05 -0.000203223 2.37066e-05 -0.000152188 
1721.3 0 0.000102056 -0.00294991 8.13137e-05 -7.1104e-05 0.00358671 -0.000610793 0.000606288 -0.0147882 0.000111692 -0.000281544 -0.000200129 -2.81601e-05 -7.30361e-06 0.000679199 0.000446413 7.24884e-05 -2.94536e-05 0.000182921 -0.000383113 0.000444367 -4.28265e-05 0.000142035 -5.39796e-05 0.000138737 -0.000151849 -7.18953e-06 -0.000120537 3.9145e-05 5.52855e-05 -0.000197679 2.99916e-05 -0.000147775 
1721.65 0 9.33668e-05 -0.00302293 7.56284e-05 -7.35298e-05 0.00306161 -0.000615808 0.000535034 -0.0147898 0.000114541 -0.000289026 -0.000174031 -3.53571e-05 -1.99104e-05 0.000659793 0.00047964 8.66836e-05 -4.81572e-05 0.000189784 -0.000392242 0.000426052 -5.13023e-05 0.000143058 -5.03175e-05 0.00013602 -0.000148631 -1.0916e-05 -0.000120195 3.08561e-05 5.47567e-05 -0.000189928 3.47714e-05 -0.000142479 
1722 0 8.33444e-05 -0.00309163 7.04393e-05 -7.48333e-05 0.00254134 -0.000614006 0.000464552 -0.0147749 0.000119684 -0.000294893 -0.00014875 -4.31174e-05 -2.98083e-05 0.000638887 0.000508594 0.000104263 -6.59147e-05 0.000198065 -0.000395669 0.000408361 -5.77463e-05 0.000142693 -4.80273e-05 0.000130426 -0.000145213 -1.43352e-05 -0.000120279 2.16062e-05 5.42196e-05 -0.000178997 3.71061e-05 -0.000138271 
1722.35 0 7.323e-05 -0.00315848 6.59629e-05 -7.67879e-05 0.0020251 -0.000606132 0.000397205 -0.0147437 0.0001251 -0.000300244 -0.000124295 -5.10238e-05 -3.6547e-05 0.000619159 0.000533195 0.0001243 -7.96361e-05 0.000209035 -0.000390939 0.000391337 -6.13932e-05 0.000141791 -4.68717e-05 0.000122798 -0.000141996 -1.91198e-05 -0.000121088 1.12398e-05 5.45198e-05 -0.00016574 3.76531e-05 -0.00013633 
1722.7 0 6.44851e-05 -0.00322263 6.28258e-05 -7.98086e-05 0.00151119 -0.00059147 0.000334876 -0.0146973 0.000127976 -0.000306857 -0.000101024 -5.71038e-05 -4.10616e-05 0.000602206 0.000554208 0.000145899 -9.10257e-05 0.000222831 -0.000379577 0.000374491 -6.38393e-05 0.000141866 -4.69705e-05 0.000113665 -0.000137556 -2.60601e-05 -0.000122433 1.17693e-06 5.53859e-05 -0.000151813 3.79006e-05 -0.000135831 
1723.05 0 5.75522e-05 -0.00328241 6.06779e-05 -8.30148e-05 0.000998781 -0.000570375 0.000279164 -0.0146343 0.00012595 -0.000313933 -8.09377e-05 -6.34015e-05 -4.56229e-05 0.000586969 0.000570813 0.000166313 -0.000102905 0.000238396 -0.000363986 0.000355669 -6.72592e-05 0.000143202 -4.83342e-05 0.000103689 -0.000130896 -3.32719e-05 -0.000125506 -6.39062e-06 5.59924e-05 -0.000138426 3.78638e-05 -0.000134907 
1723.4 0 5.15607e-05 -0.00333721 5.81624e-05 -8.55193e-05 0.000488839 -0.000546751 0.000229269 -0.0145547 0.000119834 -0.000318713 -6.46708e-05 -7.21309e-05 -4.91521e-05 0.00057274 0.000580697 0.000184776 -0.000114255 0.000255602 -0.000346327 0.000334373 -7.13224e-05 0.000145299 -4.94607e-05 9.44739e-05 -0.000122945 -3.95545e-05 -0.000130449 -1.07214e-05 5.76061e-05 -0.000126598 3.74084e-05 -0.000132205 
1723.75 0 4.70849e-05 -0.00338715 5.55967e-05 -8.63087e-05 -1.9529e-05 -0.000523752 0.00018285 -0.0144604 0.000113925 -0.000321146 -5.13835e-05 -8.08723e-05 -4.82791e-05 0.000561842 0.000584445 0.000202066 -0.000123547 0.000274048 -0.000327849 0.000311755 -7.62144e-05 0.00014655 -4.70478e-05 8.68656e-05 -0.000114829 -4.47627e-05 -0.000135506 -1.28486e-05 6.17961e-05 -0.00011714 3.7609e-05 -0.000129128 
1724.1 0 4.50667e-05 -0.00343299 5.30568e-05 -8.55e-05 -0.000527949 -0.000500529 0.000139668 -0.0143513 0.000111499 -0.000323219 -3.86148e-05 -8.71082e-05 -4.27682e-05 0.000556892 0.000585688 0.000216547 -0.000132308 0.000291265 -0.000308714 0.00028746 -8.17098e-05 0.000145733 -4.02527e-05 8.06481e-05 -0.000106704 -4.85455e-05 -0.000138357 -1.54536e-05 6.76834e-05 -0.000109624 3.88671e-05 -0.000128161 
1724.45 0 4.43779e-05 -0.00347476 5.10514e-05 -8.35258e-05 -0.00103376 -0.000475933 9.86214e-05 -0.0142255 0.000114008 -0.000325545 -2.3973e-05 -9.03162e-05 -3.69318e-05 0.000558078 0.000588718 0.000226669 -0.00014459 0.000304623 -0.00028765 0.000259563 -8.62108e-05 0.000144444 -3.19766e-05 7.51211e-05 -9.74994e-05 -5.10342e-05 -0.000138246 -2.11138e-05 7.25846e-05 -0.00010262 4.09934e-05 -0.000128202 
1724.8 0 4.30507e-05 -0.00351082 4.92953e-05 -8.04636e-05 -0.0015333 -0.000451122 5.88714e-05 -0.0140829 0.000122112 -0.000326341 -8.80683e-06 -9.06632e-05 -3.57519e-05 0.000563166 0.000595155 0.000233515 -0.000161965 0.000312463 -0.000263865 0.000228448 -8.92519e-05 0.000144515 -2.48948e-05 7.05065e-05 -8.75598e-05 -5.25948e-05 -0.000136084 -2.88599e-05 7.46842e-05 -9.56639e-05 4.41664e-05 -0.000127165 
1725.15 0 4.04681e-05 -0.00354151 4.67551e-05 -7.70001e-05 -0.00202493 -0.000428218 2.14126e-05 -0.0139227 0.000135409 -0.000323177 5.00113e-06 -8.96262e-05 -3.89452e-05 0.000569456 0.000602971 0.000238852 -0.000183688 0.000315459 -0.000237921 0.000197937 -9.1829e-05 0.000145472 -2.02128e-05 6.76479e-05 -7.85971e-05 -5.52544e-05 -0.000132445 -3.58869e-05 7.3664e-05 -8.84637e-05 4.8638e-05 -0.000125014 
1725.5 0 3.72788e-05 -0.00356768 4.46564e-05 -7.35152e-05 -0.00250704 -0.000407402 -1.261e-05 -0.0137434 0.00015202 -0.000313993 1.66162e-05 -8.83205e-05 -4.36075e-05 0.000574444 0.000611296 0.000242772 -0.000208619 0.000317127 -0.000209341 0.000171907 -9.4978e-05 0.000147148 -1.62654e-05 6.66309e-05 -7.15732e-05 -5.98163e-05 -0.000127369 -4.11488e-05 6.99262e-05 -8.07276e-05 5.43406e-05 -0.000122929 
1725.85 0 3.43615e-05 -0.00358846 4.34879e-05 -7.05311e-05 -0.0029799 -0.000388536 -4.28352e-05 -0.0135463 0.000166546 -0.000298158 2.59801e-05 -8.72575e-05 -4.88722e-05 0.00057619 0.000620589 0.000244485 -0.000235201 0.00031931 -0.000177468 0.00015095 -9.79858e-05 0.000149633 -1.10377e-05 6.72803e-05 -6.59259e-05 -6.43025e-05 -0.000122001 -4.46388e-05 6.51174e-05 -7.21471e-05 6.02853e-05 -0.00012114 
1726.2 0 3.23858e-05 -0.00360391 4.27182e-05 -6.76674e-05 -0.00344554 -0.000371497 -7.00728e-05 -0.0133322 0.000174878 -0.000276137 3.22032e-05 -8.53084e-05 -5.55799e-05 0.000573646 0.000630693 0.000243301 -0.000262141 0.000321992 -0.000144222 0.000134221 -0.000100277 0.000151213 -6.14291e-06 6.96141e-05 -6.0504e-05 -6.88757e-05 -0.000117998 -4.688e-05 6.16076e-05 -6.23228e-05 6.56609e-05 -0.000117686 
1726.55 0 3.08318e-05 -0.00361509 4.23745e-05 -6.40583e-05 -0.00390296 -0.000354047 -9.54954e-05 -0.0130979 0.000178607 -0.000249523 3.42515e-05 -8.04934e-05 -6.48001e-05 0.000566677 0.000640587 0.000239714 -0.000289242 0.000324128 -0.000113981 0.000121181 -0.000101882 0.000151205 -3.40353e-06 7.27679e-05 -5.61063e-05 -7.38501e-05 -0.000114224 -4.78839e-05 5.9439e-05 -5.08861e-05 7.03055e-05 -0.000111807 
1726.9 0 2.8548e-05 -0.0036216 4.214e-05 -6.01628e-05 -0.00434886 -0.000333798 -0.000118789 -0.0128432 0.000180293 -0.00021993 3.28564e-05 -7.44561e-05 -7.54688e-05 0.000556481 0.000647946 0.000233824 -0.000316649 0.000323629 -8.97579e-05 0.000110978 -0.000103099 0.000151811 -1.76539e-06 7.56743e-05 -5.42239e-05 -7.83077e-05 -0.000110018 -4.78901e-05 5.7702e-05 -3.78679e-05 7.47885e-05 -0.000104005 
1727.25 0 2.49143e-05 -0.00362271 4.19282e-05 -5.70686e-05 -0.00478186 -0.000309916 -0.000137971 -0.012573 0.000180383 -0.000188949 2.81076e-05 -6.93753e-05 -8.56662e-05 0.000545076 0.000651555 0.00022479 -0.000345316 0.00031877 -7.02283e-05 0.000102171 -0.000103382 0.000152628 -9.97597e-07 7.8976e-05 -5.40931e-05 -8.18634e-05 -0.000105898 -4.69486e-05 5.59557e-05 -2.43143e-05 7.88657e-05 -9.57016e-05 
1727.6 0 2.06216e-05 -0.00361864 4.18497e-05 -5.54706e-05 -0.00520263 -0.000283259 -0.000152562 -0.0122897 0.000178742 -0.000157435 1.74991e-05 -6.69789e-05 -9.35855e-05 0.000534804 0.000651416 0.000213965 -0.000374952 0.00030904 -5.13454e-05 9.3085e-05 -0.000101019 0.000152091 -1.37478e-06 8.3524e-05 -5.45346e-05 -8.5072e-05 -0.000101776 -4.48078e-05 5.40012e-05 -1.17296e-05 8.17499e-05 -8.86873e-05 
1727.95 0 1.87091e-05 -0.00360959 4.23462e-05 -5.53286e-05 -0.00561202 -0.000254474 -0.000163041 -0.0119932 0.000173961 -0.000124491 1.01058e-07 -6.7874e-05 -9.72956e-05 0.000525761 0.000651387 0.000203353 -0.000403153 0.000295291 -3.09424e-05 8.44321e-05 -9.5145e-05 0.000150588 -2.52403e-06 8.93953e-05 -5.60713e-05 -8.97476e-05 -9.7229e-05 -4.04986e-05 5.04985e-05 -8.05723e-07 8.41041e-05 -8.25817e-05 
1728.3 0 2.16054e-05 -0.00359601 4.3986e-05 -5.62864e-05 -0.00600948 -0.000223409 -0.00016866 -0.0116818 0.000163184 -8.91158e-05 -2.14756e-05 -7.11129e-05 -9.6857e-05 0.000514506 0.00065702 0.000193482 -0.000427709 0.000279392 -1.10503e-05 7.86209e-05 -8.76713e-05 0.000148786 -4.30989e-06 9.57649e-05 -5.84457e-05 -9.6373e-05 -9.20965e-05 -3.31758e-05 4.53953e-05 8.97519e-06 8.71227e-05 -7.67945e-05 
1728.65 0 2.87423e-05 -0.00357855 4.57409e-05 -5.84094e-05 -0.0063938 -0.000191691 -0.000168071 -0.0113524 0.00014517 -5.14588e-05 -4.52132e-05 -7.5624e-05 -9.33998e-05 0.000496264 0.000668975 0.000183817 -0.000448714 0.000264751 5.79985e-06 7.64484e-05 -8.1206e-05 0.000147583 -7.21659e-06 0.000101541 -6.12075e-05 -0.000103632 -8.62365e-05 -2.32022e-05 4.02483e-05 1.87835e-05 9.03386e-05 -7.09034e-05 
1729 0 3.80011e-05 -0.00355761 4.63365e-05 -6.21442e-05 -0.00676364 -0.000163729 -0.000160092 -0.0110045 0.000121781 -1.33949e-05 -6.9992e-05 -8.13366e-05 -8.64833e-05 0.000469759 0.000684498 0.000172165 -0.000467053 0.000253843 1.97574e-05 7.68009e-05 -7.53351e-05 0.000149045 -1.06757e-05 0.000106602 -6.4785e-05 -0.000109509 -7.95708e-05 -1.23706e-05 3.5196e-05 2.82918e-05 9.13375e-05 -6.39859e-05 
1729.35 0 4.77687e-05 -0.00353273 4.57626e-05 -6.6116e-05 -0.00711772 -0.00014438 -0.000146553 -0.010643 9.48179e-05 2.3212e-05 -9.46633e-05 -8.91195e-05 -7.75322e-05 0.000438284 0.000700464 0.000156491 -0.000483082 0.000246905 3.08927e-05 7.87858e-05 -6.91773e-05 0.000152976 -1.28003e-05 0.000111077 -6.8999e-05 -0.000112455 -7.33514e-05 -3.08687e-06 3.03668e-05 3.68918e-05 8.93002e-05 -5.59665e-05 
1729.7 0 5.70621e-05 -0.00350373 4.44062e-05 -6.84257e-05 -0.00745626 -0.000134032 -0.000131669 -0.0102705 6.54217e-05 5.78945e-05 -0.000119042 -9.8721e-05 -6.97366e-05 0.000404551 0.000714158 0.000137871 -0.000497211 0.000243158 4.04953e-05 8.23702e-05 -6.33316e-05 0.000156438 -1.2454e-05 0.000115189 -7.32924e-05 -0.00011329 -6.86247e-05 3.82986e-06 2.62622e-05 4.54965e-05 8.60637e-05 -4.73389e-05 
1730.05 0 6.57649e-05 -0.00347123 4.36073e-05 -6.97413e-05 -0.00777826 -0.000129715 -0.000117869 -0.00988143 3.40501e-05 8.94833e-05 -0.000143699 -0.000109788 -6.33157e-05 0.000369799 0.000723424 0.000118796 -0.000509817 0.000240296 5.16144e-05 8.60365e-05 -5.80904e-05 0.000159078 -8.95178e-06 0.000119 -7.66393e-05 -0.000113033 -6.45923e-05 8.68257e-06 2.31649e-05 5.4328e-05 8.35367e-05 -3.78677e-05 
1730.4 0 7.46261e-05 -0.00343385 4.50423e-05 -7.08677e-05 -0.00808089 -0.000128796 -0.000104881 -0.00947424 6.67022e-07 0.000117444 -0.000168893 -0.000122686 -5.73753e-05 0.000336169 0.000726922 0.00010006 -0.000520598 0.000235623 6.4501e-05 8.60154e-05 -5.32781e-05 0.000164384 -2.70169e-06 0.000121631 -7.68379e-05 -0.00011175 -6.10402e-05 1.21398e-05 2.19435e-05 6.18054e-05 8.2008e-05 -2.77239e-05 
1730.75 0 8.34571e-05 -0.00339019 4.79185e-05 -7.12504e-05 -0.00836351 -0.000130333 -9.14468e-05 -0.00905626 -3.35713e-05 0.000143434 -0.000195417 -0.000135385 -5.18599e-05 0.00030431 0.000724587 8.23932e-05 -0.000530377 0.000228317 7.67282e-05 8.19458e-05 -4.73618e-05 0.000171452 4.83764e-06 0.000123226 -7.23884e-05 -0.000108805 -5.90972e-05 1.55842e-05 2.31076e-05 6.73958e-05 8.07765e-05 -1.94221e-05 
1731.1 0 9.13864e-05 -0.00334171 5.05122e-05 -7.04548e-05 -0.00862727 -0.000134585 -7.93098e-05 -0.00863228 -6.61786e-05 0.000169016 -0.000222721 -0.0001464 -4.41974e-05 0.000273957 0.000716748 6.60366e-05 -0.000539254 0.000219952 8.66226e-05 7.77513e-05 -3.99194e-05 0.000175132 1.13661e-05 0.000124676 -6.60636e-05 -0.000103985 -5.83489e-05 1.87947e-05 2.58816e-05 7.15114e-05 8.01611e-05 -1.412e-05 
1731.45 0 9.77318e-05 -0.00329038 5.22759e-05 -6.9286e-05 -0.00887307 -0.000139828 -7.10836e-05 -0.00820179 -9.44093e-05 0.000194894 -0.000246139 -0.000156217 -3.30239e-05 0.000244851 0.000703941 4.97734e-05 -0.000545195 0.000212702 9.47774e-05 7.46117e-05 -3.27262e-05 0.000174014 1.38224e-05 0.00012562 -6.06555e-05 -9.81016e-05 -5.69248e-05 2.07751e-05 2.92717e-05 7.50051e-05 8.05552e-05 -1.06939e-05 
1731.8 0 0.000102477 -0.00323592 5.37169e-05 -6.94722e-05 -0.00910082 -0.000142005 -6.63177e-05 -0.00776688 -0.000119046 0.000221549 -0.000262617 -0.000165342 -2.05224e-05 0.000218568 0.000685784 3.30296e-05 -0.000548595 0.000205428 0.000104614 7.10369e-05 -2.65844e-05 0.000170124 1.33757e-05 0.000125002 -5.66143e-05 -9.19582e-05 -5.44228e-05 2.31948e-05 3.30174e-05 7.79959e-05 8.18471e-05 -8.30427e-06 
1732.15 0 0.000106232 -0.00317738 5.56094e-05 -7.03028e-05 -0.0093105 -0.000139087 -6.11561e-05 -0.00733235 -0.000144622 0.000249034 -0.000272735 -0.000173986 -1.01957e-05 0.000196892 0.00066252 1.64383e-05 -0.000550925 0.000196011 0.000118489 6.81358e-05 -2.0196e-05 0.000164122 1.46347e-05 0.000122894 -5.48086e-05 -8.50823e-05 -5.14703e-05 2.74341e-05 3.73227e-05 8.01104e-05 8.39346e-05 -5.5818e-06 
1732.5 0 0.000109536 -0.00311468 5.72457e-05 -7.11854e-05 -0.00950321 -0.000134448 -5.40121e-05 -0.00690121 -0.000173241 0.000276575 -0.000278491 -0.000184666 -2.38161e-06 0.000177463 0.000636097 2.03049e-06 -0.000551842 0.000183528 0.000136177 6.85637e-05 -1.19804e-05 0.000157052 1.95087e-05 0.000120318 -5.47365e-05 -7.60107e-05 -4.7624e-05 3.2838e-05 4.18997e-05 8.218e-05 8.57411e-05 -1.9354e-06 
1732.85 0 0.000113401 -0.00304834 5.7041e-05 -7.31374e-05 -0.00968169 -0.00013102 -4.60977e-05 -0.00647537 -0.000203291 0.000302304 -0.000281771 -0.000198388 5.921e-06 0.000156135 0.000608161 -7.79179e-06 -0.000549899 0.000168376 0.000156116 7.25146e-05 -3.22336e-06 0.000149501 2.68197e-05 0.000117336 -5.48747e-05 -6.57834e-05 -4.27618e-05 3.83294e-05 4.66381e-05 8.44716e-05 8.63973e-05 1.60894e-06 
1733.2 0 0.000116364 -0.00297935 5.42693e-05 -7.65054e-05 -0.0098489 -0.000127949 -3.79947e-05 -0.00605295 -0.000233242 0.00032504 -0.0002835 -0.000211135 1.63953e-05 0.000131306 0.00058044 -1.38316e-05 -0.000544064 0.00015165 0.000175785 7.77649e-05 3.99865e-06 0.000140647 3.44771e-05 0.000113736 -5.44791e-05 -5.56492e-05 -3.76265e-05 4.42898e-05 5.07903e-05 8.60336e-05 8.63068e-05 5.36261e-06 
1733.55 0 0.000116538 -0.00290904 5.01739e-05 -8.03804e-05 -0.0100045 -0.00012398 -3.03091e-05 -0.00562967 -0.000261452 0.000344272 -0.000284593 -0.000219451 2.79224e-05 0.000105785 0.000554976 -1.83206e-05 -0.000534554 0.000134547 0.000193572 8.33448e-05 9.22384e-06 0.000131914 4.14173e-05 0.00011063 -5.44244e-05 -4.55722e-05 -3.2787e-05 5.17494e-05 5.4332e-05 8.68051e-05 8.55994e-05 9.53419e-06 
1733.9 0 0.000113565 -0.00283661 4.56255e-05 -8.27659e-05 -0.0101459 -0.000118087 -2.50146e-05 -0.00520366 -0.000285076 0.000357827 -0.000285615 -0.000221318 3.78761e-05 8.29652e-05 0.000533445 -2.12495e-05 -0.000521953 0.000119106 0.000207815 8.88391e-05 1.2351e-05 0.000126039 4.795e-05 0.000108112 -5.61355e-05 -3.58304e-05 -2.7296e-05 5.8986e-05 5.82179e-05 8.84313e-05 8.43755e-05 1.38347e-05 
1734.25 0 0.000107759 -0.00275991 4.07418e-05 -8.21886e-05 -0.010272 -0.000108949 -2.50874e-05 -0.00477462 -0.000300972 0.000365653 -0.000286349 -0.000215396 4.62324e-05 6.0768e-05 0.000517413 -2.17938e-05 -0.000505759 0.000105317 0.000217579 9.27573e-05 1.26644e-05 0.000123458 5.41501e-05 0.00010535 -6.00947e-05 -2.71439e-05 -2.10634e-05 6.41962e-05 6.29409e-05 9.16314e-05 8.23681e-05 1.79081e-05 
1734.6 0 0.000100774 -0.00267898 3.65914e-05 -7.98769e-05 -0.0103817 -9.45981e-05 -3.02899e-05 -0.00434329 -0.000308735 0.000369324 -0.000287543 -0.00020303 5.3273e-05 3.64117e-05 0.000506548 -2.35458e-05 -0.000485811 9.22029e-05 0.000224775 9.63752e-05 9.93465e-06 0.000121869 6.01989e-05 0.000103213 -6.57078e-05 -2.03363e-05 -1.57568e-05 6.77052e-05 6.7767e-05 9.52991e-05 7.97337e-05 2.18805e-05 
1734.95 0 9.4079e-05 -0.00259577 3.28365e-05 -7.68455e-05 -0.0104728 -7.61363e-05 -3.67611e-05 -0.00391205 -0.000311166 0.00037049 -0.000290135 -0.00018902 5.39637e-05 1.09713e-05 0.000499721 -3.09972e-05 -0.000463831 7.9642e-05 0.000232509 0.000100749 6.2117e-06 0.000119629 6.70788e-05 0.000102007 -7.16622e-05 -1.59191e-05 -1.23825e-05 7.04668e-05 7.08559e-05 9.82969e-05 7.76177e-05 2.61e-05 
1735.3 0 8.80673e-05 -0.00251166 2.87963e-05 -7.29651e-05 -0.0105457 -5.69333e-05 -4.29508e-05 -0.00348444 -0.000311639 0.000371512 -0.000290953 -0.000176972 4.55594e-05 -1.38239e-05 0.000495869 -4.24391e-05 -0.000442789 6.82312e-05 0.000243201 0.000105013 4.47041e-06 0.000116776 7.57342e-05 0.000102073 -7.65823e-05 -1.42846e-05 -1.0672e-05 7.20484e-05 7.1606e-05 9.97888e-05 7.67202e-05 3.12119e-05 
1735.65 0 8.27298e-05 -0.00242795 2.58031e-05 -6.83686e-05 -0.0106023 -3.76065e-05 -4.89754e-05 -0.00306143 -0.00031187 0.000373416 -0.000286754 -0.000167426 2.99774e-05 -3.78059e-05 0.000494835 -5.27908e-05 -0.000424385 5.8294e-05 0.000256524 0.000107884 4.11539e-06 0.000113597 8.56927e-05 0.000103767 -7.89358e-05 -1.5139e-05 -9.3436e-06 7.17277e-05 7.00562e-05 9.84823e-05 7.60807e-05 3.8394e-05 
1736 0 7.82473e-05 -0.00234398 2.35478e-05 -6.46544e-05 -0.0106432 -1.90923e-05 -5.36696e-05 -0.00264114 -0.00031196 0.000377183 -0.000278338 -0.000162136 1.06759e-05 -6.06279e-05 0.000495804 -5.87632e-05 -0.000409376 5.07492e-05 0.000269475 0.000108976 3.06865e-06 0.000111 9.62629e-05 0.000106018 -7.91716e-05 -1.75681e-05 -6.6088e-06 7.06096e-05 6.56781e-05 9.43674e-05 7.44854e-05 4.68872e-05 
1736.35 0 7.49188e-05 -0.00225812 2.10552e-05 -6.32015e-05 -0.0106681 -3.1617e-06 -5.61373e-05 -0.00222234 -0.000310849 0.000383162 -0.000266885 -0.000160586 -8.11857e-06 -8.13368e-05 0.00049655 -6.11243e-05 -0.000399061 4.7463e-05 0.000280872 0.000108355 8.47344e-07 0.00011064 0.000106343 0.000107183 -7.80078e-05 -2.0547e-05 -2.36844e-06 6.9733e-05 5.89597e-05 8.92628e-05 7.16172e-05 5.47265e-05 
1736.7 0 7.17241e-05 -0.00217049 1.79836e-05 -6.41156e-05 -0.0106755 8.29038e-06 -5.56314e-05 -0.0018063 -0.000308501 0.000391259 -0.000253169 -0.000159888 -2.35224e-05 -0.000100327 0.000495529 -6.16714e-05 -0.000394387 4.69769e-05 0.000292167 0.000107794 -2.39562e-06 0.000113507 0.000115236 0.000106806 -7.48437e-05 -2.17349e-05 1.64531e-06 6.86498e-05 5.19012e-05 8.38558e-05 6.79923e-05 6.1333e-05 
1737.05 0 6.8133e-05 -0.00208094 1.53e-05 -6.57886e-05 -0.0106652 1.20705e-05 -5.37664e-05 -0.00139397 -0.000307574 0.000401971 -0.000237166 -0.000160654 -3.53138e-05 -0.000119287 0.000493446 -6.42583e-05 -0.000395515 4.4327e-05 0.000303637 0.000110144 -5.10338e-06 0.000117601 0.000123537 0.000106275 -6.96317e-05 -2.07792e-05 4.76236e-06 6.70401e-05 4.62018e-05 7.81386e-05 6.49784e-05 6.75352e-05 
1737.4 0 6.54287e-05 -0.00198949 1.33951e-05 -6.65956e-05 -0.0106393 7.29782e-06 -5.31627e-05 -0.000985151 -0.000310278 0.000414128 -0.000217433 -0.000164247 -4.73595e-05 -0.000140589 0.000491903 -7.1372e-05 -0.000402662 3.80225e-05 0.00031324 0.000114957 -6.32156e-06 0.000120691 0.000131733 0.000105517 -6.21753e-05 -2.05276e-05 6.77849e-06 6.50257e-05 4.21471e-05 7.25074e-05 6.27072e-05 7.40806e-05 
1737.75 0 6.39734e-05 -0.00189686 1.13178e-05 -6.6949e-05 -0.0106011 -2.79949e-06 -5.2871e-05 -0.000580243 -0.000314154 0.000424336 -0.000193197 -0.000169385 -6.28306e-05 -0.000163653 0.000491557 -8.11037e-05 -0.000413875 2.99632e-05 0.00031965 0.000119228 -7.07525e-06 0.000121959 0.000139648 0.000103205 -5.21773e-05 -2.2254e-05 5.87311e-06 6.30281e-05 3.91904e-05 6.83269e-05 6.14424e-05 7.99552e-05 
1738.1 0 6.14087e-05 -0.00180248 7.92281e-06 -6.77398e-05 -0.0105521 -1.60766e-05 -5.13148e-05 -0.000181024 -0.000314724 0.000428771 -0.000165352 -0.000175908 -8.26502e-05 -0.00018542 0.000490862 -9.17665e-05 -0.000424404 2.06657e-05 0.000324699 0.000120948 -7.53455e-06 0.000122272 0.000147604 9.91623e-05 -4.08878e-05 -2.55114e-05 2.29978e-06 6.08228e-05 3.71991e-05 6.78827e-05 6.18099e-05 8.32271e-05 
1738.45 0 5.64529e-05 -0.00170472 2.35921e-06 -6.93423e-05 -0.0104916 -3.37649e-05 -5.07672e-05 0.00020939 -0.000309329 0.000426526 -0.000134002 -0.000185761 -0.000106533 -0.000204685 0.00048861 -0.000102643 -0.000429084 1.02202e-05 0.000330012 0.000120394 -6.91808e-06 0.000121536 0.0001551 9.38697e-05 -3.04415e-05 -3.09652e-05 -1.91762e-06 5.80435e-05 3.52153e-05 7.10285e-05 6.40261e-05 8.4278e-05 
1738.8 0 4.89488e-05 -0.00160441 -4.11932e-06 -7.10505e-05 -0.0104222 -5.46057e-05 -5.41988e-05 0.000591206 -0.000297752 0.000418608 -9.88833e-05 -0.000200622 -0.000132813 -0.000222601 0.000486342 -0.00011304 -0.00042538 -1.65379e-07 0.000336183 0.000119509 -5.05252e-06 0.00011861 0.000162061 8.86783e-05 -2.06605e-05 -3.72448e-05 -5.25559e-06 5.54882e-05 3.13295e-05 7.53367e-05 6.79535e-05 8.48616e-05 
1739.15 0 3.90161e-05 -0.00150452 -1.05767e-05 -7.23159e-05 -0.0103464 -7.61749e-05 -6.18201e-05 0.00096749 -0.000282621 0.000405317 -6.10412e-05 -0.000220408 -0.000158575 -0.000241592 0.00048571 -0.00012122 -0.000413434 -9.457e-06 0.000345394 0.000118406 -1.5268e-06 0.000114189 0.000169873 8.36577e-05 -1.06498e-05 -4.28313e-05 -6.15216e-06 5.31673e-05 2.49508e-05 7.81509e-05 7.30759e-05 8.6627e-05 
1739.5 0 2.8423e-05 -0.00140479 -1.75622e-05 -7.34056e-05 -0.0102625 -9.94054e-05 -7.27715e-05 0.00133912 -0.000266474 0.000388198 -2.36373e-05 -0.000242084 -0.000180014 -0.000262543 0.000485778 -0.000125091 -0.000394232 -1.63661e-05 0.000359481 0.000116072 3.18031e-06 0.000110136 0.000178104 7.89686e-05 -2.21033e-06 -4.76273e-05 -5.27519e-06 4.98027e-05 1.61332e-05 7.82238e-05 7.90325e-05 9.02581e-05 
1739.85 0 1.87393e-05 -0.00130294 -2.36328e-05 -7.47546e-05 -0.010168 -0.000125536 -8.60791e-05 0.00170458 -0.00024979 0.000369279 9.76553e-06 -0.000262672 -0.000195185 -0.000282867 0.00048367 -0.000123419 -0.000370248 -2.0082e-05 0.000377203 0.000113268 7.53884e-06 0.000107178 0.000185098 7.6397e-05 1.83323e-06 -5.09957e-05 -4.55357e-06 4.54618e-05 5.41315e-06 7.69026e-05 8.57147e-05 9.45609e-05 
1740.2 0 1.01807e-05 -0.00119895 -2.64517e-05 -7.65487e-05 -0.0100614 -0.000154323 -9.9949e-05 0.00206271 -0.000233901 0.000349209 3.6973e-05 -0.000280081 -0.000205372 -0.000300015 0.000478362 -0.000117223 -0.000345152 -2.23396e-05 0.000396464 0.000110478 1.1752e-05 0.000105031 0.00018979 7.51697e-05 2.04041e-06 -5.22845e-05 -3.96275e-06 4.0748e-05 -4.98238e-06 7.68526e-05 9.20441e-05 9.87141e-05 
1740.55 0 2.00864e-06 -0.00109469 -2.74618e-05 -7.92098e-05 -0.00994059 -0.000183915 -0.000115711 0.00241551 -0.000219844 0.000328193 5.73122e-05 -0.000292841 -0.000212756 -0.000314585 0.000471467 -0.000109715 -0.000320925 -2.57185e-05 0.000414985 0.000107616 1.64687e-05 0.000102653 0.000191538 7.25945e-05 8.48237e-07 -5.21202e-05 -3.03992e-06 3.73891e-05 -1.27736e-05 7.87621e-05 9.65613e-05 0.000102688 
1740.9 0 -7.65901e-06 -0.000991048 -2.89803e-05 -8.34136e-05 -0.0098006 -0.000212607 -0.000134239 0.00276616 -0.000207066 0.000305691 7.09395e-05 -0.000302203 -0.000218098 -0.00032879 0.000464212 -0.000104897 -0.000298534 -3.18068e-05 0.000430052 0.00010575 1.99902e-05 0.000100688 0.000191459 6.77819e-05 5.63178e-07 -5.212e-05 -1.9903e-06 3.58101e-05 -1.83077e-05 8.19197e-05 9.85991e-05 0.000106307 
1741.25 0 -1.98183e-05 -0.000886644 -3.06662e-05 -8.89012e-05 -0.00963838 -0.000240131 -0.000151701 0.00311133 -0.000194499 0.000280086 7.83396e-05 -0.000310979 -0.000220293 -0.000345189 0.000455897 -0.000104874 -0.000280572 -3.87951e-05 0.000438905 0.000104553 2.10054e-05 9.88878e-05 0.000190844 6.13627e-05 2.94592e-06 -5.38389e-05 -1.31556e-06 3.37121e-05 -2.386e-05 8.52026e-05 9.80075e-05 0.000109897 
1741.6 0 -3.3686e-05 -0.000780997 -3.12868e-05 -9.46232e-05 -0.00945767 -0.000264948 -0.000167086 0.00344545 -0.00018086 0.000252673 8.08846e-05 -0.000317916 -0.000218585 -0.000363599 0.000444218 -0.000109174 -0.000267589 -4.27233e-05 0.000442268 0.00010063 2.13244e-05 9.40376e-05 0.000189833 5.43183e-05 7.29952e-06 -5.75075e-05 -1.03744e-06 3.03495e-05 -3.02029e-05 8.84159e-05 9.53928e-05 0.000113942 
1741.95 0 -4.80437e-05 -0.000676373 -3.17062e-05 -0.000100079 -0.009265 -0.0002847 -0.000183482 0.0037657 -0.000166948 0.000227593 8.02683e-05 -0.00032108 -0.000213772 -0.000382706 0.000428351 -0.000115461 -0.000257587 -4.1998e-05 0.000444854 9.20535e-05 2.34657e-05 8.58151e-05 0.000187736 4.90642e-05 1.22411e-05 -6.13945e-05 -7.4389e-07 2.70645e-05 -3.67136e-05 9.25192e-05 9.15304e-05 0.000117557 
1742.3 0 -6.19931e-05 -0.000575719 -3.23268e-05 -0.000106151 -0.00906293 -0.000299147 -0.000202635 0.00407065 -0.000153892 0.000207311 7.73421e-05 -0.000322947 -0.000206378 -0.000403682 0.000409713 -0.000122119 -0.000247945 -3.74121e-05 0.000448513 8.01785e-05 2.8388e-05 7.72149e-05 0.000182932 4.65191e-05 1.75755e-05 -6.34089e-05 2.17749e-07 2.41041e-05 -4.30758e-05 9.75175e-05 8.71986e-05 0.000119875 
1742.65 0 -7.42979e-05 -0.000480267 -3.2901e-05 -0.000113041 -0.00884991 -0.000309447 -0.000223713 0.00435996 -0.000141151 0.000193381 7.18843e-05 -0.000324834 -0.000197159 -0.0004256 0.000389001 -0.000127861 -0.000236101 -2.9831e-05 0.000451046 6.66659e-05 3.49587e-05 7.06877e-05 0.000176125 4.47855e-05 2.25458e-05 -6.30828e-05 2.28963e-06 2.14718e-05 -4.89066e-05 0.000103463 8.28793e-05 0.000120637 
1743 0 -8.41505e-05 -0.000389645 -3.36588e-05 -0.000118984 -0.00862757 -0.000315061 -0.00024338 0.00463219 -0.000129741 0.000186025 6.40066e-05 -0.000326405 -0.000186567 -0.000445787 0.000366639 -0.000131596 -0.000221401 -2.05555e-05 0.00045258 5.41457e-05 4.1659e-05 6.67007e-05 0.000169459 4.31672e-05 2.52327e-05 -6.11803e-05 5.7563e-06 1.94463e-05 -5.40383e-05 0.0001107 7.89631e-05 0.00012098 
1743.35 0 -9.25929e-05 -0.000303176 -3.57871e-05 -0.000123325 -0.00840216 -0.000315738 -0.000259566 0.00488791 -0.000121406 0.000183171 5.51842e-05 -0.000328671 -0.00017495 -0.000464052 0.00034448 -0.000131994 -0.000204476 -1.18911e-05 0.000453879 4.4826e-05 4.84093e-05 6.34169e-05 0.000162813 4.27573e-05 2.46971e-05 -5.8915e-05 1.0729e-05 1.7802e-05 -5.85617e-05 0.000118543 7.54583e-05 0.000122264 
1743.7 0 -0.000100371 -0.000219219 -3.98859e-05 -0.000126663 -0.0081782 -0.00031184 -0.000272689 0.00513191 -0.000113435 0.000182048 4.61703e-05 -0.000332021 -0.000160173 -0.000480788 0.00032292 -0.000129246 -0.000186121 -4.24026e-06 0.000453767 3.9347e-05 5.38214e-05 6.03659e-05 0.000156431 4.35569e-05 2.12187e-05 -5.65885e-05 1.60652e-05 1.70531e-05 -6.25433e-05 0.000126735 7.19515e-05 0.00012475 
1744.05 0 -0.000107966 -0.000136911 -4.45548e-05 -0.000128853 -0.00795554 -0.000303655 -0.000283304 0.00536547 -0.000103918 0.000180068 3.59111e-05 -0.000336084 -0.000140183 -0.000497203 0.000301509 -0.00012552 -0.00016673 6.77937e-06 0.000451412 3.65253e-05 5.71978e-05 5.9459e-05 0.000152593 4.40909e-05 1.66643e-05 -5.35281e-05 2.10897e-05 1.73216e-05 -6.56038e-05 0.000136385 6.74542e-05 0.000128451 
1744.4 0 -0.000115528 -5.61801e-05 -4.91431e-05 -0.000130325 -0.00773212 -0.000292602 -0.000293676 0.00558656 -9.32659e-05 0.00017539 2.24681e-05 -0.000339753 -0.000115002 -0.000513038 0.00027838 -0.000122804 -0.000145284 2.472e-05 0.000446729 3.34734e-05 6.00864e-05 6.12284e-05 0.000150772 4.29071e-05 1.35639e-05 -4.96487e-05 2.59022e-05 1.70897e-05 -6.80495e-05 0.000147909 6.13675e-05 0.000132468 
1744.75 0 -0.000122479 2.45854e-05 -5.39858e-05 -0.000131814 -0.00750716 -0.000279206 -0.000304246 0.00579705 -8.00784e-05 0.000167975 4.67624e-06 -0.000342098 -8.62083e-05 -0.000524835 0.000251596 -0.000122128 -0.000121678 4.64543e-05 0.000440058 2.8116e-05 6.31714e-05 6.49697e-05 0.00014888 3.95943e-05 1.31483e-05 -4.56933e-05 3.01183e-05 1.66265e-05 -6.88105e-05 0.000159066 5.46913e-05 0.000136533 
1745.1 0 -0.000128484 0.000107348 -5.82623e-05 -0.000133062 -0.00727851 -0.000265153 -0.000314005 0.00600106 -6.30536e-05 0.000160261 -1.42957e-05 -0.000344627 -5.52067e-05 -0.000530457 0.000221272 -0.000124116 -9.74832e-05 6.80462e-05 0.000432398 2.02217e-05 6.62971e-05 6.96407e-05 0.000146997 3.43449e-05 1.41932e-05 -4.39705e-05 3.3292e-05 1.67586e-05 -6.71804e-05 0.000167011 4.91507e-05 0.000140408 
1745.45 0 -0.000132145 0.000191745 -6.01702e-05 -0.000133162 -0.00704342 -0.000251693 -0.000324363 0.0061987 -4.20827e-05 0.000152868 -2.81902e-05 -0.000349328 -2.32629e-05 -0.000530405 0.000188885 -0.000129336 -7.25314e-05 8.86377e-05 0.000425658 1.17845e-05 6.88382e-05 7.40944e-05 0.000145995 2.84098e-05 1.51272e-05 -4.52475e-05 3.69951e-05 1.67234e-05 -6.60353e-05 0.000171217 4.61059e-05 0.000142798 
1745.8 0 -0.000132777 0.000275542 -6.03063e-05 -0.000132854 -0.00680284 -0.00023596 -0.000333088 0.00638694 -1.72459e-05 0.000143211 -3.41768e-05 -0.000355545 7.96286e-06 -0.000527497 0.000156029 -0.000138654 -4.59755e-05 0.000108019 0.000421302 3.44768e-06 6.9357e-05 7.78556e-05 0.000146224 2.25209e-05 1.66806e-05 -4.58297e-05 4.32034e-05 1.68566e-05 -6.67539e-05 0.000172736 4.48077e-05 0.000143152 
1746.15 0 -0.00013188 0.000357063 -6.00172e-05 -0.000133749 -0.00656093 -0.000217344 -0.000336879 0.00656545 1.06992e-05 0.000132941 -3.36141e-05 -0.000361344 3.79664e-05 -0.000523066 0.000122743 -0.000151368 -1.85848e-05 0.000124694 0.000417765 -5.2484e-06 6.83827e-05 8.15455e-05 0.000147108 1.73608e-05 1.9863e-05 -4.27098e-05 5.12819e-05 1.85466e-05 -6.84514e-05 0.000172045 4.28692e-05 0.000143215 
1746.5 0 -0.000129741 0.000436075 -5.95858e-05 -0.000134803 -0.00631756 -0.000198029 -0.000335258 0.00673706 4.12769e-05 0.000126934 -2.61263e-05 -0.000366437 6.48379e-05 -0.000515911 8.96611e-05 -0.0001642 1.04883e-05 0.000138067 0.000413121 -1.40811e-05 6.69963e-05 8.61952e-05 0.000147492 1.46881e-05 2.35824e-05 -3.75366e-05 5.93439e-05 2.0148e-05 -7.02087e-05 0.000169197 3.93962e-05 0.000143036 
1746.85 0 -0.000126615 0.000513938 -5.9626e-05 -0.000134673 -0.0060692 -0.000180682 -0.000329523 0.00690494 7.25487e-05 0.000127628 -1.0111e-05 -0.000369832 8.78299e-05 -0.000506999 5.70943e-05 -0.000173753 3.98911e-05 0.000149789 0.000407291 -2.05862e-05 6.53269e-05 9.20362e-05 0.000147906 1.41238e-05 2.76789e-05 -3.2967e-05 6.63082e-05 1.943e-05 -7.17289e-05 0.000165104 3.56933e-05 0.000140006 
1747.2 0 -0.000122113 0.000592198 -5.86111e-05 -0.000134011 -0.00581407 -0.000167773 -0.000321976 0.00707044 0.000101092 0.000134303 1.0572e-05 -0.000370968 0.000109717 -0.000497026 2.52504e-05 -0.000181017 6.3859e-05 0.000159942 0.000401683 -2.15147e-05 6.30685e-05 9.87568e-05 0.000147749 1.46605e-05 3.29925e-05 -2.88742e-05 7.2569e-05 1.68801e-05 -7.2851e-05 0.000159816 3.28964e-05 0.000133371 
1747.55 0 -0.000115961 0.000670699 -5.47738e-05 -0.000133164 -0.00555302 -0.000160016 -0.000314381 0.00723282 0.000126038 0.000142907 2.89214e-05 -0.000369347 0.000130414 -0.000484841 -5.30781e-06 -0.000190245 8.17033e-05 0.000167838 0.000397269 -1.62245e-05 6.07347e-05 0.000104895 0.000144346 1.64205e-05 3.78465e-05 -2.42613e-05 7.85876e-05 1.42702e-05 -7.38848e-05 0.000152194 3.12088e-05 0.000124185 
1747.9 0 -0.000110469 0.000747958 -4.86624e-05 -0.00013102 -0.00528624 -0.000158636 -0.000308841 0.00739122 0.000149393 0.00015006 4.17437e-05 -0.000364382 0.000146033 -0.000471247 -3.51631e-05 -0.000201956 9.89991e-05 0.00017298 0.000392893 -6.79223e-06 5.88871e-05 0.000108544 0.000136853 1.92409e-05 4.09786e-05 -1.80655e-05 8.37642e-05 1.23329e-05 -7.54708e-05 0.000143495 3.06196e-05 0.000113233 
1748.25 0 -0.000107165 0.000822631 -4.15864e-05 -0.000127577 -0.0050121 -0.000164349 -0.00030658 0.00754397 0.000172281 0.000154003 4.86631e-05 -0.000359557 0.000155047 -0.000459035 -6.41609e-05 -0.000213096 0.000118024 0.000174994 0.000385854 2.98272e-06 5.7063e-05 0.000109506 0.000126788 2.22493e-05 4.46595e-05 -9.70496e-06 8.72809e-05 1.05946e-05 -7.81783e-05 0.000136309 3.13209e-05 0.000101442 
1748.6 0 -0.000105956 0.000894345 -3.39312e-05 -0.000123608 -0.00473045 -0.000174789 -0.000306782 0.00768879 0.00019398 0.000155544 5.02717e-05 -0.000359027 0.000159904 -0.000448646 -9.20171e-05 -0.00022208 0.000137641 0.000174642 0.000373619 9.63927e-06 5.52661e-05 0.000108031 0.000114938 2.46636e-05 5.05914e-05 3.92846e-07 8.8446e-05 9.04905e-06 -8.04882e-05 0.000130427 3.2172e-05 8.9914e-05 
1748.95 0 -0.000106292 0.000963651 -2.57682e-05 -0.000120019 -0.00444255 -0.00018433 -0.000309949 0.00782349 0.000213216 0.000155392 4.83957e-05 -0.000362393 0.000163775 -0.000437256 -0.000120167 -0.000227859 0.000157893 0.000174124 0.000356033 1.36514e-05 5.40589e-05 0.000103926 0.00010199 2.77895e-05 5.76357e-05 1.10205e-05 8.69529e-05 8.47614e-06 -8.0846e-05 0.000123978 3.12277e-05 7.81689e-05 
1749.3 0 -0.000109042 0.00103155 -1.83764e-05 -0.000117176 -0.00415081 -0.000186832 -0.000315661 0.00794675 0.000227483 0.000152718 4.64579e-05 -0.000368507 0.00016794 -0.000420709 -0.000149533 -0.000231204 0.000179598 0.000173696 0.000333886 1.66199e-05 5.23004e-05 9.72738e-05 8.8326e-05 3.30566e-05 6.37246e-05 2.09335e-05 8.37743e-05 8.55036e-06 -7.89634e-05 0.000116065 2.82528e-05 6.5057e-05 
1749.65 0 -0.000115071 0.0010986 -1.30876e-05 -0.00011329 -0.00385628 -0.000183269 -0.000321682 0.00805986 0.000235665 0.000148416 4.89982e-05 -0.000376316 0.000172458 -0.000398804 -0.000178339 -0.000235743 0.000201821 0.000173568 0.000306484 1.75979e-05 5.02425e-05 8.81351e-05 7.43946e-05 4.00367e-05 6.79331e-05 2.86707e-05 8.02898e-05 8.45119e-06 -7.44269e-05 0.000106323 2.46178e-05 5.14664e-05 
1750 0 -0.000122133 0.00116516 -9.34103e-06 -0.000108182 -0.00355858 -0.000177898 -0.000329999 0.00816479 0.000239845 0.000145679 5.77611e-05 -0.000381239 0.00017617 -0.000376139 -0.000204017 -0.000242604 0.000221742 0.000173392 0.000274714 1.43201e-05 4.87269e-05 7.63747e-05 6.20421e-05 4.7416e-05 7.18041e-05 3.33835e-05 7.76625e-05 7.3866e-06 -6.81963e-05 9.53449e-05 2.19409e-05 3.81058e-05 
1750.35 0 -0.000128669 0.00123114 -6.6261e-06 -0.000104692 -0.00325714 -0.000170959 -0.000342326 0.00826187 0.000242642 0.000146764 7.02696e-05 -0.000380694 0.000177679 -0.000354051 -0.000226491 -0.000251769 0.000236585 0.000170638 0.000243396 6.92026e-06 4.69433e-05 6.27186e-05 5.19007e-05 5.46354e-05 7.62553e-05 3.67597e-05 7.61833e-05 4.33191e-06 -6.15971e-05 8.25815e-05 1.98997e-05 2.39613e-05 
1750.7 0 -0.000134966 0.0012962 -4.7028e-06 -0.000103338 -0.00295145 -0.000161686 -0.000355857 0.00834984 0.00024455 0.000151519 8.58283e-05 -0.000378006 0.000176475 -0.000330557 -0.000246258 -0.000263539 0.000247092 0.000165389 0.000217073 -2.77227e-06 4.40544e-05 4.83227e-05 4.23702e-05 6.0097e-05 8.02785e-05 3.96675e-05 7.57383e-05 -1.9373e-07 -5.47353e-05 6.72154e-05 1.68491e-05 9.89063e-06 
1751.05 0 -0.000140988 0.00135876 -3.32769e-06 -0.00010255 -0.00264128 -0.000150195 -0.000366021 0.00842663 0.000243587 0.000158545 0.000103658 -0.000376208 0.000172406 -0.00030613 -0.00026345 -0.000276477 0.000254729 0.000159752 0.00019688 -1.27574e-05 4.04478e-05 3.44535e-05 3.30354e-05 6.20269e-05 8.40089e-05 4.18444e-05 7.6602e-05 -4.56995e-06 -4.76099e-05 5.08092e-05 1.39447e-05 -1.59906e-06 
1751.4 0 -0.000146546 0.0014166 -2.84579e-06 -0.0001012 -0.00232722 -0.000135922 -0.000372599 0.00848822 0.000238036 0.000166171 0.00012162 -0.000375368 0.000166386 -0.000282104 -0.000279135 -0.000287949 0.00025875 0.000154953 0.000180409 -1.92907e-05 3.76446e-05 2.17286e-05 2.44211e-05 6.13855e-05 8.79107e-05 4.41081e-05 7.90576e-05 -8.42986e-06 -4.00572e-05 3.51991e-05 1.33456e-05 -1.03716e-05 
1751.75 0 -0.000151786 0.00146846 -2.91188e-06 -9.94951e-05 -0.00201176 -0.000118201 -0.000377166 0.00853249 0.000228482 0.000172844 0.000137104 -0.000374594 0.000160225 -0.000260961 -0.000296462 -0.00029732 0.00025819 0.000153142 0.00016383 -1.9242e-05 3.64311e-05 1.06817e-05 1.60159e-05 6.02083e-05 9.28893e-05 4.58583e-05 8.27756e-05 -1.13068e-05 -3.23984e-05 2.06963e-05 1.50367e-05 -1.76518e-05 
1752.1 0 -0.000156879 0.0015163 -2.2752e-06 -9.8199e-05 -0.00169819 -9.77535e-05 -0.000380652 0.00855933 0.000217116 0.000177075 0.00014842 -0.000371873 0.000154401 -0.00024533 -0.000316749 -0.000306588 0.000254577 0.000154783 0.000145865 -1.35758e-05 3.61569e-05 1.79203e-06 7.57181e-06 5.9004e-05 9.88184e-05 4.61862e-05 8.748e-05 -1.21372e-05 -2.54086e-05 7.24889e-06 1.70854e-05 -2.37374e-05 
1752.45 0 -0.000162042 0.00156229 -1.67176e-07 -9.7496e-05 -0.00138952 -7.48475e-05 -0.000384816 0.00857012 0.000203795 0.000179224 0.000155479 -0.000366887 0.000148576 -0.000235637 -0.000338448 -0.000317489 0.000249647 0.000156728 0.000126632 -5.24638e-06 3.53199e-05 -6.23104e-06 -5.59821e-07 5.7017e-05 0.000105144 4.63346e-05 9.24472e-05 -1.17499e-05 -1.9587e-05 -4.18986e-06 1.84234e-05 -2.91041e-05 
1752.8 0 -0.000166352 0.00160608 2.91709e-06 -9.66198e-05 -0.00108508 -4.96065e-05 -0.000390706 0.00856672 0.000189062 0.000181465 0.00015751 -0.000363615 0.000142934 -0.00022877 -0.000359571 -0.000329756 0.000243402 0.00015739 0.00010499 4.08672e-06 3.3872e-05 -1.39798e-05 -8.59622e-06 5.49479e-05 0.000111169 4.77378e-05 9.66804e-05 -1.12896e-05 -1.49728e-05 -1.35891e-05 1.92418e-05 -3.36641e-05 
1753.15 0 -0.000168757 0.00164848 6.40133e-06 -9.47961e-05 -0.000784675 -2.3207e-05 -0.000397482 0.0085517 0.00017508 0.000183429 0.000154596 -0.000363751 0.000137418 -0.000222884 -0.000378315 -0.000341154 0.000235727 0.000157764 8.20998e-05 1.43793e-05 3.21555e-05 -2.15091e-05 -1.54835e-05 5.41931e-05 0.000116048 4.93541e-05 0.0001004 -1.18742e-05 -1.10246e-05 -2.16312e-05 2.08614e-05 -3.7671e-05 
1753.5 0 -0.000169336 0.0016905 1.02052e-05 -9.21519e-05 -0.000489208 1.66888e-06 -0.00040301 0.00852767 0.000162687 0.000181918 0.00015094 -0.000364437 0.000131971 -0.000219601 -0.000393691 -0.000350528 0.000226087 0.00015636 5.97295e-05 2.44523e-05 3.13452e-05 -2.81687e-05 -2.06805e-05 5.32591e-05 0.000120396 5.05709e-05 0.000104313 -1.41041e-05 -7.00898e-06 -2.82506e-05 2.39425e-05 -4.05714e-05 
1753.85 0 -0.000168798 0.00173229 1.44545e-05 -8.96397e-05 -0.00019611 2.34715e-05 -0.000407074 0.00849559 0.000151128 0.000175542 0.000150621 -0.000364409 0.000125238 -0.000220502 -0.000406038 -0.000357603 0.000212401 0.000150079 3.81907e-05 3.24901e-05 3.30197e-05 -3.42514e-05 -2.47729e-05 5.06123e-05 0.00012617 5.21509e-05 0.000108433 -1.65778e-05 -2.0819e-06 -3.27207e-05 2.85489e-05 -4.16134e-05 
1754.2 0 -0.000167814 0.00177445 1.8553e-05 -8.71103e-05 9.84747e-05 4.24411e-05 -0.000409291 0.00845641 0.000140744 0.000165687 0.000152024 -0.000363727 0.000116098 -0.000222429 -0.000417146 -0.000361301 0.000193146 0.000137908 1.63378e-05 3.68998e-05 3.60519e-05 -4.15244e-05 -2.86721e-05 4.6986e-05 0.000134193 5.36073e-05 0.00011313 -1.90742e-05 3.46832e-06 -3.49935e-05 3.49565e-05 -4.03139e-05 
1754.55 0 -0.000167069 0.00181704 2.09866e-05 -8.3683e-05 0.000396364 5.92178e-05 -0.000407472 0.00841078 0.000133664 0.000154272 0.000152265 -0.000361821 0.000106187 -0.00022226 -0.000427732 -0.000361115 0.00016979 0.000119498 -6.98637e-06 3.75822e-05 3.84194e-05 -5.06538e-05 -3.15672e-05 4.2724e-05 0.000144494 5.41773e-05 0.000118261 -2.26759e-05 8.25911e-06 -3.65581e-05 4.17368e-05 -3.74268e-05 
1754.9 0 -0.00016761 0.00185939 2.12937e-05 -8.0107e-05 0.000695465 7.46209e-05 -0.000400971 0.00835664 0.000130951 0.000142896 0.000150177 -0.000360009 9.90421e-05 -0.000219015 -0.000439581 -0.000358473 0.00014503 9.72155e-05 -3.08274e-05 3.55428e-05 3.86582e-05 -6.07291e-05 -3.22727e-05 3.74479e-05 0.000155775 5.32712e-05 0.000124296 -2.80823e-05 1.15376e-05 -3.84832e-05 4.74699e-05 -3.4457e-05 
1755.25 0 -0.000168846 0.00189964 2.13146e-05 -7.66481e-05 0.000992563 9.08549e-05 -0.00039189 0.0082912 0.000133888 0.00013272 0.000146888 -0.000360628 9.50419e-05 -0.000211227 -0.000453177 -0.000356692 0.000121366 7.65883e-05 -5.30211e-05 3.17449e-05 3.6613e-05 -7.07565e-05 -2.97638e-05 3.09673e-05 0.000165229 4.96849e-05 0.000132194 -3.49709e-05 1.23458e-05 -4.15262e-05 5.22753e-05 -3.27565e-05 
1755.6 0 -0.000169229 0.00193614 2.15644e-05 -7.40341e-05 0.00128659 0.000110528 -0.000381624 0.00821371 0.000142828 0.000124466 0.000144419 -0.000363621 9.02543e-05 -0.000198105 -0.000467346 -0.000355701 0.000100307 6.07861e-05 -7.04634e-05 2.95359e-05 3.28172e-05 -7.91317e-05 -2.37399e-05 2.34719e-05 0.000171357 4.42262e-05 0.000140236 -4.37666e-05 1.14523e-05 -4.61804e-05 5.58155e-05 -3.36744e-05 
1755.95 0 -0.000167685 0.00196854 2.04169e-05 -7.18739e-05 0.00157495 0.000133266 -0.000370555 0.00812402 0.000154702 0.000115383 0.000144293 -0.000368277 8.3616e-05 -0.000181183 -0.000480387 -0.000351036 8.09505e-05 4.96032e-05 -8.22943e-05 3.16094e-05 2.8229e-05 -8.63514e-05 -1.64793e-05 1.53846e-05 0.000175432 4.00489e-05 0.000146055 -5.43219e-05 1.14478e-05 -5.17826e-05 5.82863e-05 -3.61821e-05 
1756.3 0 -0.000164003 0.00199577 1.84245e-05 -6.9085e-05 0.00185438 0.000157691 -0.00035914 0.00802331 0.000166565 0.00010227 0.000147342 -0.000374013 7.91092e-05 -0.0001644 -0.000489489 -0.000342251 6.21544e-05 4.21048e-05 -8.82228e-05 3.5272e-05 2.27215e-05 -9.32251e-05 -9.75889e-06 6.47434e-06 0.000179169 3.82317e-05 0.000148942 -6.42027e-05 1.38138e-05 -5.8165e-05 5.99158e-05 -3.9186e-05 
1756.65 0 -0.000159341 0.00201696 1.73092e-05 -6.63193e-05 0.00212507 0.000181239 -0.000348779 0.00791084 0.000177884 8.69129e-05 0.000151116 -0.000379831 7.78599e-05 -0.000149757 -0.000494185 -0.000333252 4.33549e-05 3.60465e-05 -8.83899e-05 3.55509e-05 1.70672e-05 -9.76112e-05 -3.43432e-06 -3.41204e-06 0.000182851 3.79646e-05 0.000147983 -7.16827e-05 1.74036e-05 -6.54142e-05 6.04055e-05 -4.26863e-05 
1757 0 -0.00015362 0.00203338 1.67683e-05 -6.4125e-05 0.00238685 0.000202724 -0.000343691 0.00778533 0.0001884 7.28189e-05 0.000151667 -0.000384386 7.67892e-05 -0.00013638 -0.000495307 -0.000326006 2.65004e-05 2.87366e-05 -8.47437e-05 3.0238e-05 1.11092e-05 -9.92727e-05 2.75854e-06 -1.38177e-05 0.000186969 3.93457e-05 0.000142748 -7.6838e-05 2.20978e-05 -7.32575e-05 6.00583e-05 -4.52863e-05 
1757.35 0 -0.000147585 0.00204594 1.52958e-05 -6.29408e-05 0.00264039 0.000222983 -0.000343518 0.00765056 0.000196624 6.10232e-05 0.000148135 -0.000385556 7.51656e-05 -0.000124064 -0.000493117 -0.000319952 1.52586e-05 1.94185e-05 -7.98898e-05 2.0427e-05 3.87494e-06 -9.94308e-05 8.67907e-06 -2.43379e-05 0.000192476 4.23394e-05 0.000134849 -7.99239e-05 2.83443e-05 -8.12289e-05 5.9652e-05 -4.63757e-05 
1757.7 0 -0.000142927 0.0020553 1.2054e-05 -6.29977e-05 0.00289061 0.00024012 -0.000343858 0.00750976 0.000201234 5.11978e-05 0.000143322 -0.000383889 7.57871e-05 -0.000114203 -0.000489551 -0.000314169 1.05142e-05 7.88042e-06 -7.69241e-05 7.99597e-06 -2.4089e-06 -9.88663e-05 1.26965e-05 -3.51389e-05 0.000198272 4.58874e-05 0.000126216 -8.07347e-05 3.47468e-05 -8.92544e-05 5.9851e-05 -4.66091e-05 
1758.05 0 -0.000139107 0.00206236 8.47125e-06 -6.3532e-05 0.00313992 0.000250443 -0.000342559 0.00736202 0.000201307 4.24433e-05 0.000140272 -0.000381926 8.03148e-05 -0.000107471 -0.000486332 -0.000309765 1.08638e-05 -6.38147e-06 -7.8591e-05 -6.16544e-06 -5.51157e-06 -9.76575e-05 1.41626e-05 -4.61706e-05 0.000202289 4.88029e-05 0.00011779 -7.99221e-05 4.08839e-05 -9.83531e-05 6.12625e-05 -4.69081e-05 
1758.4 0 -0.000134302 0.00206608 6.11194e-06 -6.38808e-05 0.00338502 0.000254887 -0.000339511 0.00720367 0.000197061 3.22761e-05 0.00013891 -0.000379994 8.62242e-05 -0.00010259 -0.00048611 -0.000307969 1.54327e-05 -2.26453e-05 -8.60967e-05 -2.11456e-05 -6.34484e-06 -9.52651e-05 1.41891e-05 -5.7517e-05 0.00020285 5.17603e-05 0.000109389 -7.89076e-05 4.7745e-05 -0.000107881 6.38055e-05 -4.8111e-05 
1758.75 0 -0.000129877 0.00206355 5.45114e-06 -6.32978e-05 0.00362274 0.000257635 -0.000334014 0.00703467 0.000191988 1.95375e-05 0.000134151 -0.000378429 9.15171e-05 -9.70452e-05 -0.000490714 -0.000307528 2.06574e-05 -4.03107e-05 -9.93227e-05 -3.43884e-05 -6.82588e-06 -9.26411e-05 1.44044e-05 -6.88181e-05 0.000200187 5.55784e-05 0.000100628 -7.89727e-05 5.47753e-05 -0.000115439 6.69617e-05 -4.97278e-05 
1759.1 0 -0.000127352 0.00205484 6.33702e-06 -6.14417e-05 0.00385459 0.00025883 -0.000325047 0.00685677 0.000189308 3.93795e-06 0.000120033 -0.000378529 9.73068e-05 -9.05951e-05 -0.000498019 -0.000306561 2.39374e-05 -5.89616e-05 -0.000117034 -4.29521e-05 -8.83967e-06 -9.00465e-05 1.56511e-05 -7.89981e-05 0.000195141 5.87923e-05 9.24687e-05 -8.05726e-05 6.06031e-05 -0.000121575 7.00322e-05 -5.16856e-05 
1759.45 0 -0.000126584 0.00204321 7.31242e-06 -5.98285e-05 0.00407831 0.000258797 -0.000313321 0.00666949 0.000189182 -1.45881e-05 9.67859e-05 -0.000381591 0.000105301 -8.38497e-05 -0.000506993 -0.000306252 2.61288e-05 -7.60751e-05 -0.000136108 -4.727e-05 -1.1244e-05 -8.72474e-05 1.79692e-05 -8.77143e-05 0.000188132 6.07702e-05 8.45485e-05 -8.35909e-05 6.4815e-05 -0.000127251 7.2805e-05 -5.44321e-05 
1759.8 0 -0.000127859 0.00202918 7.17634e-06 -5.95965e-05 0.00428954 0.000260459 -0.000301549 0.006474 0.000189239 -3.46791e-05 6.91045e-05 -0.00038817 0.000114637 -7.58973e-05 -0.000518258 -0.000309136 2.75769e-05 -8.956e-05 -0.00015433 -4.98375e-05 -1.2841e-05 -8.46797e-05 2.1156e-05 -9.52834e-05 0.000180527 6.18434e-05 7.60572e-05 -8.84585e-05 6.78771e-05 -0.000133074 7.60482e-05 -5.78541e-05 
1760.15 0 -0.000130629 0.00201132 6.16439e-06 -6.0981e-05 0.00449003 0.000264719 -0.000289053 0.0062721 0.000188522 -5.4163e-05 4.12631e-05 -0.000395607 0.000121358 -6.52828e-05 -0.000533062 -0.000314147 2.88307e-05 -0.000100358 -0.000171896 -5.26791e-05 -1.54257e-05 -8.27205e-05 2.37303e-05 -0.000102071 0.000173262 6.2748e-05 6.81077e-05 -9.35432e-05 7.10187e-05 -0.000139817 7.98729e-05 -6.29646e-05 
1760.5 0 -0.000131523 0.00198932 4.45518e-06 -6.26074e-05 0.00468314 0.000268502 -0.000272553 0.00606339 0.000189419 -7.30635e-05 1.67905e-05 -0.000400258 0.000121189 -4.95548e-05 -0.000552636 -0.000317006 2.83059e-05 -0.000109338 -0.000188947 -5.78436e-05 -1.97459e-05 -8.11722e-05 2.41496e-05 -0.000108884 0.000166763 6.39863e-05 6.20508e-05 -9.58324e-05 7.46888e-05 -0.000146481 8.3693e-05 -7.05482e-05 
1760.85 0 -0.000128469 0.00196373 1.89167e-06 -6.32737e-05 0.00486942 0.000269455 -0.000251539 0.00584609 0.000192804 -9.07522e-05 -2.54268e-06 -0.00040105 0.000114479 -2.64316e-05 -0.000575874 -0.000316121 2.27753e-05 -0.000115972 -0.000204458 -6.78218e-05 -2.53156e-05 -7.85037e-05 2.28135e-05 -0.000116718 0.000161165 6.39803e-05 5.69097e-05 -9.40656e-05 7.78646e-05 -0.000151449 8.77789e-05 -8.0443e-05 
1761.2 0 -0.000123988 0.0019347 -1.07747e-06 -6.29779e-05 0.00504646 0.000267261 -0.000229489 0.00561907 0.000195091 -0.000105716 -1.69808e-05 -0.000398248 0.000103798 4.63671e-06 -0.000598335 -0.000312074 1.2892e-05 -0.000120082 -0.000217169 -8.41168e-05 -3.14788e-05 -7.32807e-05 2.039e-05 -0.000124592 0.000155954 6.18531e-05 5.1031e-05 -8.9318e-05 7.98053e-05 -0.000154428 9.15466e-05 -9.13235e-05 
1761.55 0 -0.000121331 0.00190345 -3.56581e-06 -6.10132e-05 0.00520933 0.00026242 -0.000209829 0.00538527 0.0001946 -0.000116807 -2.76213e-05 -0.000393025 9.11374e-05 4.06221e-05 -0.000612423 -0.000304338 1.20169e-06 -0.000123008 -0.000228735 -0.00010522 -3.72788e-05 -6.68084e-05 1.63554e-05 -0.000130653 0.000151047 5.91725e-05 4.55001e-05 -8.38911e-05 8.1389e-05 -0.000156112 9.37095e-05 -0.000102506 
1761.9 0 -0.000120718 0.00187141 -6.31002e-06 -5.6395e-05 0.00535637 0.0002553 -0.000192205 0.00515017 0.000194178 -0.000124167 -3.61772e-05 -0.000387498 7.85596e-05 7.63086e-05 -0.000615313 -0.000291898 -1.19559e-05 -0.000126733 -0.000242407 -0.000126734 -4.10642e-05 -6.12584e-05 1.12984e-05 -0.000134214 0.000146901 5.70875e-05 4.17728e-05 -7.90908e-05 8.27125e-05 -0.000156198 9.39199e-05 -0.000114348 
1762.25 0 -0.000120795 0.00183987 -1.00762e-05 -5.0323e-05 0.00549102 0.000246667 -0.00017517 0.00491599 0.000195712 -0.000128664 -4.33386e-05 -0.000384583 6.83513e-05 0.000107763 -0.000610706 -0.000275771 -2.75425e-05 -0.000132801 -0.000258305 -0.000145122 -4.15611e-05 -5.68738e-05 5.68902e-06 -0.000134317 0.000144336 5.59331e-05 3.91998e-05 -7.55016e-05 8.26457e-05 -0.000154317 9.31185e-05 -0.000125497 
1762.6 0 -0.000120731 0.00180865 -1.41267e-05 -4.3039e-05 0.00561812 0.000235801 -0.000157814 0.00467967 0.000199429 -0.00013 -4.94032e-05 -0.000385448 5.99861e-05 0.000133804 -0.000601411 -0.000257826 -4.40264e-05 -0.000141466 -0.000274349 -0.000158535 -3.83983e-05 -5.27055e-05 -3.51942e-07 -0.000130802 0.000143965 5.52392e-05 3.6268e-05 -7.3683e-05 8.07463e-05 -0.000150939 9.12515e-05 -0.000134711 
1762.95 0 -0.000118941 0.00177762 -1.96669e-05 -3.36403e-05 0.00573894 0.000222639 -0.000139733 0.00443669 0.000203944 -0.000126569 -5.24843e-05 -0.000388724 5.15744e-05 0.000153099 -0.000589752 -0.000237812 -5.93889e-05 -0.000151691 -0.000289499 -0.000166228 -3.27834e-05 -4.9627e-05 -5.83501e-06 -0.000124131 0.000144897 5.53044e-05 3.20752e-05 -7.32159e-05 7.70329e-05 -0.00014601 8.87218e-05 -0.000143021 
1763.3 0 -0.000116341 0.00174608 -2.73098e-05 -2.25697e-05 0.00584921 0.000208028 -0.000121313 0.00418791 0.000208791 -0.000119827 -5.06082e-05 -0.000393136 4.36838e-05 0.000168204 -0.000577919 -0.000216486 -7.37981e-05 -0.000162562 -0.000303749 -0.000168108 -2.71917e-05 -4.91094e-05 -1.09006e-05 -0.000115164 0.000146339 5.64516e-05 2.82549e-05 -7.20326e-05 7.16227e-05 -0.000140472 8.71697e-05 -0.000150402 
1763.65 0 -0.000115105 0.00171279 -3.56438e-05 -1.06262e-05 0.00594773 0.000192656 -0.000104619 0.00393829 0.000214199 -0.000112266 -4.6214e-05 -0.000398134 3.64259e-05 0.000183154 -0.000565561 -0.000195604 -8.68654e-05 -0.000173216 -0.000317176 -0.000163644 -2.29193e-05 -5.07891e-05 -1.54151e-05 -0.000105964 0.000147469 5.78053e-05 2.62002e-05 -7.00514e-05 6.59947e-05 -0.000135516 8.72526e-05 -0.000155852 
1764 0 -0.000115987 0.0016782 -4.34741e-05 -3.214e-07 0.00603788 0.000179521 -9.00902e-05 0.00368894 0.000221099 -0.000106073 -4.27079e-05 -0.00040272 2.89119e-05 0.000199235 -0.00055248 -0.000175952 -9.74803e-05 -0.000180962 -0.000331916 -0.000153248 -2.04401e-05 -5.26517e-05 -2.0551e-05 -9.75218e-05 0.000147445 5.76211e-05 2.3492e-05 -6.96292e-05 6.16436e-05 -0.000131035 8.79914e-05 -0.000160277 
1764.35 0 -0.000118555 0.00164322 -5.08706e-05 7.19872e-06 0.00612113 0.000169288 -7.55993e-05 0.00343631 0.00023217 -0.000103955 -4.06497e-05 -0.000405733 2.16274e-05 0.000217863 -0.000538986 -0.000158101 -0.000104567 -0.000185036 -0.000347579 -0.000139497 -1.94441e-05 -5.26946e-05 -2.74745e-05 -8.90545e-05 0.000146438 5.54965e-05 1.77104e-05 -7.05585e-05 5.91582e-05 -0.000126934 8.76525e-05 -0.00016445 
1764.7 0 -0.00012079 0.00160807 -5.73232e-05 1.43634e-05 0.00619479 0.000159391 -6.26525e-05 0.00317958 0.000246912 -0.000106583 -4.01134e-05 -0.000405847 1.66738e-05 0.000236617 -0.000523776 -0.000140381 -0.000109169 -0.000189452 -0.000360265 -0.000125522 -1.84176e-05 -5.06067e-05 -3.5756e-05 -7.99128e-05 0.000144716 5.19011e-05 9.59419e-06 -7.25222e-05 5.89189e-05 -0.000122988 8.55755e-05 -0.000167843 
1765.05 0 -0.000121044 0.00157371 -6.15222e-05 2.17172e-05 0.00625652 0.000148872 -5.40282e-05 0.00292273 0.000262369 -0.000112084 -4.19514e-05 -0.000401096 1.59588e-05 0.000250035 -0.000506089 -0.000122426 -0.000114294 -0.00019908 -0.000370147 -0.000113177 -1.7289e-05 -4.78452e-05 -4.513e-05 -6.97923e-05 0.00014155 4.76844e-05 6.70105e-07 -7.45757e-05 6.11513e-05 -0.000118638 8.31359e-05 -0.000170285 
1765.4 0 -0.000119656 0.00154076 -6.34537e-05 2.80387e-05 0.00630725 0.000137424 -4.90662e-05 0.00267162 0.000276984 -0.000119506 -4.65784e-05 -0.000389528 2.00994e-05 0.000257389 -0.0004864 -0.000107062 -0.000120054 -0.000215853 -0.000378345 -0.000103359 -1.58785e-05 -4.63722e-05 -5.46485e-05 -5.86099e-05 0.000137311 4.43211e-05 -7.92095e-06 -7.43964e-05 6.50126e-05 -0.000113763 8.09464e-05 -0.000171777 
1765.75 0 -0.000117526 0.00150746 -6.38818e-05 3.3494e-05 0.00635 0.00012608 -4.71493e-05 0.00242841 0.000289359 -0.000128348 -5.27299e-05 -0.000371624 2.69192e-05 0.000261582 -0.000464768 -9.47943e-05 -0.000125283 -0.000238669 -0.000385542 -9.68189e-05 -1.38181e-05 -4.57075e-05 -6.36121e-05 -4.74967e-05 0.000133011 4.27985e-05 -1.58354e-05 -7.20066e-05 6.88301e-05 -0.00010924 7.77722e-05 -0.00017276 
1766.1 0 -0.000115482 0.00147218 -6.49886e-05 3.84026e-05 0.00638673 0.000116738 -4.66105e-05 0.00218945 0.000297913 -0.000136688 -5.90864e-05 -0.000348494 3.4638e-05 0.000264474 -0.00044241 -8.27843e-05 -0.000131507 -0.000264719 -0.00039281 -9.25443e-05 -1.16763e-05 -4.51976e-05 -7.21039e-05 -3.71013e-05 0.000128528 4.30456e-05 -2.25323e-05 -6.82325e-05 7.25669e-05 -0.000106536 7.27985e-05 -0.000174403 
1766.45 0 -0.000113869 0.00143486 -6.75064e-05 4.23736e-05 0.00641871 0.00011038 -4.58433e-05 0.00195156 0.000302928 -0.000142668 -6.53242e-05 -0.000321115 4.42248e-05 0.000267975 -0.000421555 -7.09505e-05 -0.000139749 -0.000291295 -0.000399993 -8.79312e-05 -9.12722e-06 -4.64254e-05 -8.02421e-05 -2.79671e-05 0.000123227 4.45277e-05 -2.84313e-05 -6.25199e-05 7.60263e-05 -0.000105582 6.69773e-05 -0.000177166 
1766.8 0 -0.000112081 0.0013951 -7.0094e-05 4.56493e-05 0.00644504 0.000107066 -4.46865e-05 0.00171318 0.000307229 -0.000145283 -6.87478e-05 -0.000290365 5.46681e-05 0.0002742 -0.000401946 -6.15475e-05 -0.000149895 -0.000316409 -0.000404529 -8.15643e-05 -5.91355e-06 -5.08369e-05 -8.69164e-05 -2.15187e-05 0.000118103 4.54392e-05 -3.52042e-05 -5.53001e-05 7.82244e-05 -0.000105256 6.12396e-05 -0.000180509 
1767.15 0 -0.00010885 0.00135266 -7.19423e-05 4.91615e-05 0.00646205 0.000104831 -4.37091e-05 0.00147362 0.000311322 -0.00014511 -6.71246e-05 -0.000257908 6.64677e-05 0.000282281 -0.000382952 -5.53185e-05 -0.000164217 -0.000337217 -0.000403543 -7.53528e-05 -2.6193e-06 -5.82456e-05 -9.0355e-05 -1.79832e-05 0.000114722 4.39381e-05 -4.23266e-05 -4.91168e-05 7.74467e-05 -0.000105856 5.5631e-05 -0.000184713 
1767.5 0 -0.000103636 0.00130751 -7.26588e-05 5.23965e-05 0.00646742 0.000102899 -4.381e-05 0.00123406 0.000313641 -0.000143112 -6.2999e-05 -0.000227005 8.2066e-05 0.000290813 -0.000365531 -5.19284e-05 -0.000184725 -0.000350203 -0.000397855 -7.19813e-05 -1.00281e-06 -6.71927e-05 -9.13123e-05 -1.71222e-05 0.000112281 3.95298e-05 -4.91937e-05 -4.52258e-05 7.27093e-05 -0.00010734 4.91585e-05 -0.000189708 
1767.85 0 -9.79491e-05 0.00125961 -7.36743e-05 5.36429e-05 0.00646317 0.000101749 -4.46266e-05 0.000995382 0.000315917 -0.000140235 -5.90816e-05 -0.000199938 0.000101777 0.000300666 -0.000350488 -5.02363e-05 -0.00021005 -0.000351999 -0.000391421 -7.00297e-05 -1.68289e-06 -7.56417e-05 -9.22555e-05 -1.67622e-05 0.000109857 3.32757e-05 -5.59959e-05 -4.16502e-05 6.5759e-05 -0.00010796 4.17114e-05 -0.000194709 
1768.2 0 -9.29819e-05 0.00120975 -7.59473e-05 5.24018e-05 0.00645198 0.000102613 -4.63982e-05 0.000757419 0.000320899 -0.000138287 -5.64729e-05 -0.000175059 0.000123806 0.000314098 -0.000339059 -4.97914e-05 -0.000236791 -0.000342153 -0.00038804 -6.86765e-05 -3.08753e-06 -8.29733e-05 -9.38998e-05 -1.54241e-05 0.000106245 2.60094e-05 -6.05765e-05 -3.65562e-05 5.9094e-05 -0.000106172 3.40158e-05 -0.000198121 
1768.55 0 -8.86968e-05 0.00115831 -7.92931e-05 4.97275e-05 0.00643407 0.000107701 -5.00724e-05 0.000520419 0.00032778 -0.000137015 -5.45835e-05 -0.000149338 0.000144518 0.000331321 -0.000330406 -5.0322e-05 -0.000260799 -0.000325149 -0.000388035 -6.92248e-05 -4.53806e-06 -9.00233e-05 -9.60249e-05 -1.50843e-05 0.000100075 1.86089e-05 -6.03701e-05 -2.94449e-05 5.36697e-05 -0.000101392 2.66021e-05 -0.000198698 
1768.9 0 -8.36725e-05 0.00110514 -8.36591e-05 4.68762e-05 0.00640717 0.000116588 -5.48507e-05 0.000284191 0.000334599 -0.00013379 -5.45079e-05 -0.000123611 0.00016111 0.000351326 -0.000321211 -5.14066e-05 -0.000279125 -0.000305876 -0.000389746 -7.12962e-05 -5.38608e-06 -9.80827e-05 -9.964e-05 -1.76125e-05 9.28477e-05 1.151e-05 -5.60042e-05 -2.15318e-05 4.94182e-05 -9.465e-05 1.97465e-05 -0.000196466 
1769.25 0 -7.59359e-05 0.00104916 -8.90379e-05 4.52826e-05 0.00636832 0.000127421 -5.9094e-05 4.89553e-05 0.000342675 -0.000127109 -5.77048e-05 -0.000101004 0.000172841 0.000373452 -0.000309682 -5.13083e-05 -0.000289771 -0.000286387 -0.000392256 -7.31087e-05 -4.65146e-06 -0.000107306 -0.000104689 -2.17448e-05 8.61209e-05 4.47727e-06 -5.08381e-05 -1.41431e-05 4.52316e-05 -8.88012e-05 1.38713e-05 -0.000193055 
1769.6 0 -6.56209e-05 0.000990378 -9.50517e-05 4.48e-05 0.00631867 0.000137888 -6.20167e-05 -0.000185347 0.000351845 -0.000118823 -6.15284e-05 -8.26018e-05 0.000181325 0.000396934 -0.00029772 -4.75403e-05 -0.000290602 -0.000265999 -0.000393145 -7.49874e-05 -1.80261e-06 -0.000115902 -0.000108522 -2.66033e-05 7.97766e-05 -2.00756e-06 -4.77797e-05 -7.13488e-06 4.06435e-05 -8.51051e-05 9.23043e-06 -0.000190028 
1769.95 0 -5.5046e-05 0.000930918 -0.000100641 4.43248e-05 0.00626138 0.000146924 -6.30362e-05 -0.000416873 0.000359429 -0.00010967 -6.3232e-05 -6.72388e-05 0.00018904 0.000420801 -0.000286476 -3.95261e-05 -0.000282398 -0.000241149 -0.000391489 -7.89745e-05 1.42746e-06 -0.000122727 -0.000109271 -3.21585e-05 7.32531e-05 -7.0981e-06 -4.71887e-05 3.48987e-08 3.64559e-05 -8.25396e-05 3.46615e-06 -0.000187692 
1770.3 0 -4.73828e-05 0.000871536 -0.000106193 4.32074e-05 0.00619636 0.000153494 -6.05483e-05 -0.000643463 0.000364355 -9.76309e-05 -6.12357e-05 -5.3012e-05 0.00019735 0.000444098 -0.000275443 -2.97217e-05 -0.000268739 -0.00021049 -0.000391172 -8.4125e-05 4.44849e-06 -0.000127875 -0.000107656 -3.73186e-05 6.66621e-05 -1.06781e-05 -4.6851e-05 7.21166e-06 3.31672e-05 -8.17565e-05 -5.65597e-06 -0.000186721 
1770.65 0 -4.3072e-05 0.000812033 -0.000113151 4.23535e-05 0.00612265 0.000156543 -5.79802e-05 -0.000864569 0.000369818 -8.25574e-05 -5.69279e-05 -3.81062e-05 0.000207748 0.000465116 -0.000264877 -2.14126e-05 -0.000251579 -0.000175641 -0.000397216 -8.70658e-05 7.42156e-06 -0.000131987 -0.000105199 -4.18574e-05 6.07456e-05 -1.40418e-05 -4.53159e-05 1.32549e-05 3.13543e-05 -8.41218e-05 -1.7105e-05 -0.000186539 
1771 0 -4.14506e-05 0.000753533 -0.000121316 4.19878e-05 0.00604159 0.000159222 -6.02689e-05 -0.00107898 0.00037891 -6.56803e-05 -5.34974e-05 -2.06262e-05 0.00021958 0.000482905 -0.000256166 -1.7686e-05 -0.000233451 -0.000137933 -0.000410211 -8.45988e-05 8.66958e-06 -0.000136244 -0.000102443 -4.51686e-05 5.43921e-05 -1.86546e-05 -4.3646e-05 1.74923e-05 3.11168e-05 -8.87242e-05 -2.7628e-05 -0.000186401 
1771.35 0 -4.2308e-05 0.00069525 -0.000129583 4.27446e-05 0.00595644 0.000164583 -6.7303e-05 -0.00128812 0.000390695 -4.77388e-05 -5.14453e-05 -4.83654e-07 0.000230196 0.000499311 -0.000248639 -1.79136e-05 -0.000218528 -9.95484e-05 -0.000427741 -7.63861e-05 7.61006e-06 -0.00014137 -0.000101366 -4.71034e-05 4.69922e-05 -2.3941e-05 -4.16884e-05 2.02348e-05 3.16775e-05 -9.48319e-05 -3.54692e-05 -0.000186235 
1771.7 0 -4.46445e-05 0.000636848 -0.000135756 4.5595e-05 0.00586813 0.000172964 -7.6895e-05 -0.00149538 0.00040259 -2.90779e-05 -5.06302e-05 1.98903e-05 0.000237123 0.000513004 -0.000239418 -1.81972e-05 -0.000209051 -6.32684e-05 -0.000447893 -6.29125e-05 5.80355e-06 -0.000146568 -0.000103778 -4.94427e-05 3.85133e-05 -2.83565e-05 -3.98493e-05 2.12806e-05 3.29392e-05 -0.000102061 -4.01373e-05 -0.000187047 
1772.05 0 -4.51944e-05 0.00057952 -0.000139276 4.92023e-05 0.00577518 0.000182709 -8.84621e-05 -0.00170088 0.000412735 -1.05793e-05 -5.21218e-05 3.92371e-05 0.000239043 0.000522384 -0.00022916 -1.63209e-05 -0.000204075 -3.01755e-05 -0.000468791 -4.45854e-05 4.78851e-06 -0.000151156 -0.00010874 -5.36687e-05 2.91992e-05 -3.03817e-05 -3.91771e-05 2.12233e-05 3.53608e-05 -0.000109135 -4.15271e-05 -0.000189173 
1772.4 0 -4.12974e-05 0.000522494 -0.000140837 5.32425e-05 0.0056778 0.000191875 -0.000100631 -0.00190268 0.000418922 5.85929e-06 -5.72556e-05 5.77056e-05 0.000237647 0.000529873 -0.000220008 -1.28183e-05 -0.000202273 -1.65198e-06 -0.000488011 -2.32083e-05 4.36502e-06 -0.000154918 -0.00011322 -5.90996e-05 2.02962e-05 -2.9225e-05 -4.0904e-05 2.10598e-05 3.84649e-05 -0.00011513 -3.98126e-05 -0.000191171 
1772.75 0 -3.42986e-05 0.00046376 -0.000140844 5.77339e-05 0.0055766 0.00019822 -0.000110029 -0.00209993 0.000420967 1.83864e-05 -6.71152e-05 7.60949e-05 0.000235483 0.000537992 -0.000213123 -8.95847e-06 -0.000203436 2.06633e-05 -0.000504442 4.89191e-08 4.99838e-06 -0.000156326 -0.000115829 -6.33755e-05 1.33375e-05 -2.58208e-05 -4.5293e-05 2.06301e-05 4.1769e-05 -0.00011966 -3.62961e-05 -0.000192907 
1773.1 0 -2.71562e-05 0.000403852 -0.000139991 6.21738e-05 0.00547229 0.000200656 -0.00011665 -0.00229423 0.000420187 2.57174e-05 -8.24591e-05 9.77811e-05 0.000234277 0.00054664 -0.000208441 -4.77327e-06 -0.000205763 3.60306e-05 -0.00051653 2.44314e-05 7.23777e-06 -0.000153592 -0.000117726 -6.50962e-05 7.88844e-06 -2.1249e-05 -5.09815e-05 1.91925e-05 4.58704e-05 -0.00012262 -3.30012e-05 -0.000193561 
1773.45 0 -2.06821e-05 0.000343874 -0.00013839 6.693e-05 0.00536514 0.00020127 -0.000122574 -0.00248825 0.000416371 2.5457e-05 -9.96291e-05 0.000125967 0.000233193 0.000554635 -0.000203425 -9.52659e-07 -0.000206432 4.40608e-05 -0.000523617 4.93272e-05 9.64841e-06 -0.000146845 -0.00012184 -6.45039e-05 2.52167e-06 -1.60382e-05 -5.67521e-05 1.71044e-05 5.09775e-05 -0.000124882 -3.08618e-05 -0.00019247 
1773.8 0 -1.41555e-05 0.000283413 -0.000135704 7.18076e-05 0.00525446 0.000201806 -0.00012895 -0.00268101 0.000409006 1.70534e-05 -0.000113349 0.000157893 0.000230333 0.000561941 -0.000196196 -2.93357e-07 -0.000204387 4.46622e-05 -0.000526142 7.27708e-05 1.20382e-05 -0.00013713 -0.000128631 -6.26882e-05 -3.61443e-06 -1.09549e-05 -6.26334e-05 1.71636e-05 5.61247e-05 -0.000127488 -3.00019e-05 -0.000191257 
1774.15 0 -8.17716e-06 0.000222871 -0.00013198 7.58272e-05 0.00513671 0.000201578 -0.000136795 -0.00286881 0.00039568 3.42646e-06 -0.000122693 0.000188411 0.00022538 0.000571343 -0.000186792 -5.36341e-06 -0.000199885 3.96998e-05 -0.000525237 9.17605e-05 1.3995e-05 -0.00012567 -0.000135702 -5.97646e-05 -1.0607e-05 -6.4594e-06 -6.91237e-05 2.00198e-05 6.08114e-05 -0.000129592 -2.96358e-05 -0.000191715 
1774.5 0 -4.51104e-06 0.000163568 -0.000126772 7.85456e-05 0.00500915 0.000200804 -0.000145497 -0.00304662 0.000374595 -1.2054e-05 -0.000130625 0.000216638 0.000218487 0.000584184 -0.00017454 -1.83342e-05 -0.000193089 3.25175e-05 -0.000521895 0.000105736 1.48085e-05 -0.000112427 -0.000142105 -5.57239e-05 -1.82153e-05 -2.86904e-06 -7.5225e-05 2.46856e-05 6.5378e-05 -0.000129232 -2.7775e-05 -0.000194362 
1774.85 0 -4.16479e-06 0.000107317 -0.000120009 7.87876e-05 0.00487378 0.000201669 -0.000154143 -0.00321233 0.000347599 -2.65291e-05 -0.000139333 0.000244974 0.000207943 0.000596785 -0.000158899 -3.86595e-05 -0.000183666 2.40481e-05 -0.00051521 0.00011582 1.51909e-05 -9.69594e-05 -0.000147462 -5.10909e-05 -2.65689e-05 -4.51919e-07 -8.06551e-05 3.09593e-05 6.90307e-05 -0.0001257 -2.30774e-05 -0.000198057 
1775.2 0 -5.71796e-06 5.33373e-05 -0.000112781 7.61918e-05 0.00473285 0.000206378 -0.000163097 -0.00336711 0.000316015 -3.73891e-05 -0.000148766 0.000274334 0.000193785 0.000604674 -0.000139177 -6.28629e-05 -0.000170016 1.30258e-05 -0.000505675 0.000124963 1.51767e-05 -8.16019e-05 -0.000149976 -4.49863e-05 -3.36952e-05 1.80338e-06 -8.53661e-05 3.77799e-05 7.26092e-05 -0.000119569 -1.61804e-05 -0.00020077 
1775.55 0 -7.1463e-06 1.97085e-08 -0.000105197 7.14649e-05 0.00458797 0.000216175 -0.000172331 -0.00351165 0.000280422 -4.2713e-05 -0.000158087 0.000303695 0.000178273 0.000603435 -0.00011603 -8.71359e-05 -0.000151722 6.25412e-07 -0.000495577 0.000136517 1.29585e-05 -6.79469e-05 -0.000148291 -3.72699e-05 -3.67684e-05 3.81285e-06 -8.86146e-05 4.30075e-05 7.81765e-05 -0.00011247 -9.91246e-06 -0.000201078 
1775.9 0 -7.35466e-06 -5.28064e-05 -9.76132e-05 6.4919e-05 0.00443927 0.000230109 -0.000180288 -0.00364644 0.000243629 -4.21324e-05 -0.000166491 0.000332743 0.000161754 0.000591393 -9.22123e-05 -0.000109368 -0.000130464 -1.20805e-05 -0.000483884 0.000149692 8.7265e-06 -5.49879e-05 -0.000142993 -2.94856e-05 -3.74043e-05 3.83476e-06 -9.19408e-05 4.56727e-05 8.52427e-05 -0.000107086 -5.93804e-06 -0.000197481 
1776.25 0 -6.32932e-06 -0.000104675 -9.0516e-05 5.78391e-05 0.00428525 0.000244982 -0.000188342 -0.00377336 0.000207708 -3.81015e-05 -0.000173103 0.000361296 0.000143837 0.000572292 -6.82288e-05 -0.000130453 -0.000107862 -2.54129e-05 -0.000466657 0.000160206 5.10035e-06 -4.17308e-05 -0.000136564 -2.1735e-05 -3.7973e-05 2.09276e-06 -9.63436e-05 4.596e-05 9.06425e-05 -0.000103382 -3.43617e-06 -0.000191098 
1776.6 0 -4.29356e-06 -0.000154586 -8.30784e-05 5.17168e-05 0.00412507 0.000258804 -0.000200289 -0.00389343 0.000171489 -3.32543e-05 -0.000178404 0.000386037 0.000123058 0.000549842 -4.22956e-05 -0.000152959 -8.6951e-05 -4.03403e-05 -0.000443804 0.000165424 3.71867e-06 -2.83418e-05 -0.000130701 -1.34162e-05 -3.84006e-05 1.29754e-06 -0.00010046 4.52506e-05 9.23903e-05 -9.93257e-05 -1.84903e-06 -0.000184135 
1776.95 0 2.26659e-08 -0.00020199 -7.59805e-05 4.72842e-05 0.00395956 0.000273927 -0.000215965 -0.00400734 0.000132777 -2.83305e-05 -0.000183619 0.000402801 9.86753e-05 0.000525337 -1.34459e-05 -0.000175608 -6.9728e-05 -5.66216e-05 -0.000420049 0.000168036 3.20406e-06 -1.63016e-05 -0.000125637 -4.43128e-06 -3.8397e-05 2.04194e-06 -0.00010478 4.55172e-05 9.11607e-05 -9.4594e-05 -2.20609e-06 -0.000176945 
1777.3 0 7.314e-06 -0.000247455 -6.95788e-05 4.50081e-05 0.00378804 0.00029281 -0.000229986 -0.00411487 9.33718e-05 -2.30425e-05 -0.000189337 0.000412355 7.31595e-05 0.000498665 1.57096e-05 -0.000196777 -5.50479e-05 -7.10951e-05 -0.000399113 0.000170622 2.55073e-06 -6.01127e-06 -0.000120532 4.77788e-06 -3.86856e-05 2.58374e-06 -0.000111335 4.69086e-05 8.77483e-05 -8.97673e-05 -4.17069e-06 -0.000169301 
1777.65 0 1.58492e-05 -0.000291332 -6.26344e-05 4.45495e-05 0.00361051 0.00031281 -0.000237237 -0.00421654 5.74933e-05 -1.64848e-05 -0.000196409 0.000418347 4.78099e-05 0.000469925 4.03541e-05 -0.000217253 -4.11843e-05 -8.13115e-05 -0.000380728 0.000169166 3.2821e-06 2.87125e-06 -0.000113197 1.39065e-05 -3.97945e-05 1.73958e-06 -0.000121075 4.68963e-05 8.22872e-05 -8.45017e-05 -6.33387e-06 -0.000161602 
1778 0 2.4216e-05 -0.000332629 -5.48131e-05 4.46967e-05 0.00342869 0.000327462 -0.000237006 -0.0043134 2.80245e-05 -6.96226e-06 -0.000207255 0.000420088 2.30946e-05 0.000441703 5.73611e-05 -0.000236057 -2.73989e-05 -8.79165e-05 -0.000361284 0.000157868 7.90149e-06 9.30927e-06 -0.00010233 2.31192e-05 -4.15096e-05 -4.23496e-07 -0.000131642 4.39554e-05 7.45538e-05 -7.83356e-05 -9.00467e-06 -0.000154122 
1778.35 0 3.36125e-05 -0.000370838 -4.69405e-05 4.46055e-05 0.00324418 0.000332777 -0.000232685 -0.00440646 7.11248e-06 9.99256e-06 -0.000224699 0.000414487 1.09436e-07 0.000417387 6.86909e-05 -0.000250687 -1.40664e-05 -9.10829e-05 -0.000336145 0.000137665 1.53182e-05 1.35244e-05 -8.90058e-05 3.17995e-05 -4.35915e-05 -3.97399e-06 -0.000140516 3.84605e-05 6.63278e-05 -7.14013e-05 -1.27781e-05 -0.000145857 
1778.7 0 4.47266e-05 -0.000407308 -3.9926e-05 4.50483e-05 0.00305718 0.000330323 -0.000224943 -0.00449552 -6.41924e-06 3.38736e-05 -0.000250014 0.000403396 -2.04254e-05 0.000398786 7.93893e-05 -0.000259631 -2.0234e-06 -8.98635e-05 -0.000304356 0.000115291 2.17398e-05 1.56306e-05 -7.5334e-05 3.98471e-05 -4.55053e-05 -8.62563e-06 -0.000147765 3.22089e-05 5.92989e-05 -6.3801e-05 -1.72596e-05 -0.000136613 
1779.05 0 5.54471e-05 -0.000444112 -3.41852e-05 4.68713e-05 0.00286877 0.000322822 -0.000211787 -0.00457866 -1.63034e-05 5.77036e-05 -0.00028069 0.000391014 -3.72e-05 0.000385627 9.21877e-05 -0.000262371 8.6291e-06 -8.6803e-05 -0.000268701 9.28977e-05 2.43367e-05 1.7e-05 -6.35362e-05 4.66211e-05 -4.62965e-05 -1.30044e-05 -0.000153246 2.7532e-05 5.42128e-05 -5.65055e-05 -2.10934e-05 -0.000127189 
1779.4 0 6.28693e-05 -0.000481644 -2.92909e-05 4.97621e-05 0.00268116 0.000311201 -0.000193006 -0.00465639 -2.49507e-05 7.93951e-05 -0.000313056 0.000378626 -4.95083e-05 0.000377009 0.000107481 -0.000259651 1.81361e-05 -8.35794e-05 -0.000232541 6.7879e-05 2.4312e-05 1.92504e-05 -5.28042e-05 5.17309e-05 -4.45672e-05 -1.58686e-05 -0.000156347 2.48069e-05 5.2259e-05 -4.9899e-05 -2.27202e-05 -0.000118622 
1779.75 0 6.71552e-05 -0.000518452 -2.46596e-05 5.29546e-05 0.00249622 0.000296898 -0.000172099 -0.00472929 -3.44301e-05 0.000102328 -0.000346423 0.000366077 -5.84521e-05 0.000371584 0.000124681 -0.000254061 2.62113e-05 -8.08276e-05 -0.000197941 4.20044e-05 2.45674e-05 2.18657e-05 -4.16252e-05 5.66429e-05 -4.00718e-05 -1.7743e-05 -0.000158215 2.31765e-05 5.33475e-05 -4.42243e-05 -2.21128e-05 -0.000112528 
1780.1 0 6.99226e-05 -0.000553357 -2.02522e-05 5.58347e-05 0.00231527 0.000283238 -0.000151837 -0.00479529 -4.45562e-05 0.000125577 -0.000381136 0.000354519 -6.67553e-05 0.000366958 0.000141989 -0.0002474 3.31724e-05 -7.96342e-05 -0.000164858 2.11794e-05 2.51665e-05 2.54385e-05 -3.02563e-05 6.40319e-05 -3.36395e-05 -2.04467e-05 -0.000158767 2.26485e-05 5.57452e-05 -3.96384e-05 -1.99436e-05 -0.000108668 
1780.45 0 7.13673e-05 -0.000587711 -1.69432e-05 5.78413e-05 0.00213676 0.000273255 -0.000133293 -0.00485431 -5.35154e-05 0.000143632 -0.00041529 0.000345564 -7.46333e-05 0.000360956 0.000159456 -0.000239695 3.94784e-05 -8.01456e-05 -0.000133101 6.56628e-06 2.4891e-05 3.01904e-05 -1.88596e-05 7.31028e-05 -2.57879e-05 -2.34516e-05 -0.000155842 2.35008e-05 5.76728e-05 -3.54371e-05 -1.62294e-05 -0.000106125 
1780.8 0 7.17209e-05 -0.000624978 -1.47163e-05 5.9171e-05 0.00195719 0.000268518 -0.000115615 -0.004908 -6.09353e-05 0.000153948 -0.000446945 0.000339083 -7.95218e-05 0.000351974 0.000178406 -0.000231388 4.54273e-05 -8.1494e-05 -0.000103081 -4.3068e-06 2.30364e-05 3.54593e-05 -7.11919e-06 8.18403e-05 -1.74655e-05 -2.42984e-05 -0.000150466 2.53443e-05 5.86145e-05 -3.24234e-05 -1.15765e-05 -0.000104816 
1781.15 0 7.27473e-05 -0.000666061 -1.31467e-05 5.97193e-05 0.00177526 0.000266616 -9.69595e-05 -0.00495805 -6.90757e-05 0.000157671 -0.000474625 0.000333441 -8.18976e-05 0.000339998 0.000197427 -0.000223627 5.02901e-05 -8.31192e-05 -7.65533e-05 -1.15001e-05 2.11289e-05 4.12925e-05 4.10001e-06 9.09346e-05 -1.00389e-05 -2.22266e-05 -0.000145422 2.52258e-05 6.01852e-05 -3.13548e-05 -6.40454e-06 -0.00010438 
1781.5 0 7.59873e-05 -0.000707957 -1.20252e-05 5.9833e-05 0.00158967 0.00026493 -7.77513e-05 -0.00500463 -7.70423e-05 0.000156735 -0.000497681 0.000326985 -8.46362e-05 0.000328484 0.000214054 -0.000216303 5.31404e-05 -8.43846e-05 -5.72775e-05 -1.37107e-05 2.0135e-05 4.75185e-05 1.26962e-05 0.000102145 -3.38344e-06 -1.97822e-05 -0.000140934 2.08571e-05 6.31755e-05 -3.1093e-05 -1.05824e-06 -0.000103266 
1781.85 0 7.95912e-05 -0.000748053 -1.11429e-05 6.04843e-05 0.00139776 0.000263938 -5.8613e-05 -0.00504447 -8.07298e-05 0.000151552 -0.000516815 0.000318397 -8.90903e-05 0.000320516 0.000228338 -0.000208157 5.41806e-05 -8.47211e-05 -4.42594e-05 -1.1912e-05 1.94862e-05 5.27817e-05 1.96378e-05 0.000113512 3.68887e-06 -1.83459e-05 -0.00013538 1.43929e-05 6.50066e-05 -3.06301e-05 3.40728e-06 -0.00010045 
1782.2 0 8.30134e-05 -0.000785818 -1.05886e-05 6.21985e-05 0.00119965 0.000263447 -3.91431e-05 -0.005072 -7.99024e-05 0.000142438 -0.000531572 0.000306466 -9.34825e-05 0.000316966 0.000242619 -0.000199356 5.33921e-05 -8.41391e-05 -3.13252e-05 -8.68429e-06 1.92366e-05 5.62277e-05 2.83041e-05 0.000121518 1.09334e-05 -1.63076e-05 -0.000130076 8.34136e-06 6.37794e-05 -2.93011e-05 6.20752e-06 -9.67636e-05 
1782.55 0 8.69261e-05 -0.000821992 -1.04801e-05 6.47487e-05 0.000998899 0.000262576 -2.09243e-05 -0.00508659 -7.76981e-05 0.00013014 -0.000540637 0.000292804 -9.45348e-05 0.000317256 0.000258155 -0.00019156 5.15671e-05 -8.3763e-05 -1.5317e-05 -3.71915e-06 1.91953e-05 5.89973e-05 3.89202e-05 0.000125771 1.78829e-05 -1.12826e-05 -0.000127378 1.73714e-06 6.06624e-05 -2.7002e-05 7.34422e-06 -9.36539e-05 
1782.9 0 9.03686e-05 -0.000856317 -1.09028e-05 6.76357e-05 0.000797805 0.000260627 -7.37958e-06 -0.00509176 -7.55721e-05 0.000115261 -0.000543242 0.000279761 -9.13802e-05 0.000319299 0.00027466 -0.000182766 4.98409e-05 -8.54684e-05 1.9511e-06 3.82794e-06 1.74021e-05 6.19336e-05 4.71318e-05 0.000127774 2.47176e-05 -2.25533e-06 -0.000126334 -5.36654e-06 5.87569e-05 -2.46977e-05 7.7395e-06 -9.13961e-05 
1783.25 0 9.2716e-05 -0.000885583 -1.19638e-05 6.96636e-05 0.00059533 0.000259603 5.64802e-07 -0.0050895 -7.28481e-05 9.79264e-05 -0.000539859 0.000268252 -8.69949e-05 0.000320423 0.000290286 -0.000169017 4.75452e-05 -9.06761e-05 1.90444e-05 1.15793e-05 1.23973e-05 6.42725e-05 5.03173e-05 0.000129048 3.03944e-05 7.9949e-06 -0.000125818 -1.07162e-05 5.94442e-05 -2.3345e-05 7.96285e-06 -8.92912e-05 
1783.6 0 9.46767e-05 -0.000909848 -1.37345e-05 7.04815e-05 0.000391522 0.000262985 4.74336e-06 -0.00507949 -7.00578e-05 7.90469e-05 -0.000532535 0.000259851 -8.30662e-05 0.000319617 0.000303761 -0.000151858 4.39935e-05 -0.000100393 3.49076e-05 1.73585e-05 6.07908e-06 6.45504e-05 5.03357e-05 0.00013109 3.39839e-05 1.64241e-05 -0.000125935 -1.37858e-05 6.10258e-05 -2.3188e-05 6.00735e-06 -8.57645e-05 
1783.95 0 9.7775e-05 -0.000931208 -1.56826e-05 7.08558e-05 0.000190109 0.000271768 7.12963e-06 -0.0050623 -7.02346e-05 6.08794e-05 -0.00052359 0.000256989 -7.95185e-05 0.000316404 0.00031645 -0.000134742 3.92166e-05 -0.000114274 4.82252e-05 2.0118e-05 1.01442e-06 6.31562e-05 4.95841e-05 0.000133793 3.67409e-05 2.36628e-05 -0.000125366 -1.52062e-05 6.13123e-05 -2.33954e-05 -7.32266e-07 -8.00244e-05 
1784.3 0 0.000101177 -0.000950244 -1.78431e-05 7.0886e-05 -7.64082e-06 0.000283579 9.55999e-06 -0.00503889 -7.5177e-05 4.42138e-05 -0.000513593 0.000258257 -7.57526e-05 0.000310075 0.000328608 -0.0001187 3.38875e-05 -0.00012965 6.04523e-05 2.00825e-05 -2.22683e-06 5.99219e-05 4.88923e-05 0.00013707 3.87224e-05 3.12423e-05 -0.000123498 -1.54042e-05 5.91953e-05 -2.33563e-05 -1.12925e-05 -7.33123e-05 
1784.65 0 0.000102636 -0.000967124 -2.02308e-05 6.96601e-05 -0.000202483 0.000294437 1.15019e-05 -0.00500808 -8.31452e-05 2.73917e-05 -0.000501854 0.000259173 -7.21347e-05 0.000301342 0.000337845 -0.000106109 3.06435e-05 -0.000143858 7.24704e-05 1.88333e-05 -3.68965e-06 5.49559e-05 4.84589e-05 0.000142811 3.95444e-05 3.8996e-05 -0.000120851 -1.43554e-05 5.55707e-05 -2.27072e-05 -2.27878e-05 -6.67823e-05 
1785 0 0.00010179 -0.000982089 -2.2529e-05 6.74204e-05 -0.000394231 0.000303194 1.14236e-05 -0.00496756 -9.25102e-05 1.01461e-05 -0.000489097 0.000257848 -7.03949e-05 0.000294098 0.000343436 -9.89822e-05 2.96156e-05 -0.000156504 8.32678e-05 1.70613e-05 -4.63458e-06 4.89268e-05 4.89199e-05 0.000151896 4.00714e-05 4.53342e-05 -0.000116842 -1.26061e-05 5.06469e-05 -2.21996e-05 -3.29053e-05 -6.04555e-05 
1785.35 0 0.000100578 -0.000994671 -2.45397e-05 6.56148e-05 -0.000581615 0.000312579 1.10483e-05 -0.00491702 -0.000102509 -4.92136e-06 -0.000475276 0.000254355 -7.11142e-05 0.000291129 0.000347931 -9.51939e-05 2.83384e-05 -0.000167524 9.12146e-05 1.70545e-05 -5.52152e-06 4.26777e-05 4.92486e-05 0.000162708 3.98472e-05 4.98097e-05 -0.000111072 -1.13501e-05 4.34907e-05 -2.34535e-05 -4.15088e-05 -5.41979e-05 
1785.7 0 0.00010141 -0.00100481 -2.67273e-05 6.53434e-05 -0.000765421 0.000324385 1.20033e-05 -0.00485896 -0.000111348 -1.72091e-05 -0.000459255 0.000247449 -7.18847e-05 0.00029138 0.000354394 -9.0754e-05 2.64121e-05 -0.000175775 9.60493e-05 2.12219e-05 -5.25551e-06 3.58444e-05 4.91227e-05 0.000173049 3.79659e-05 5.30463e-05 -0.000103787 -1.12566e-05 3.48736e-05 -2.67276e-05 -4.97636e-05 -4.76273e-05 
1786.05 0 0.000106223 -0.00101475 -2.97065e-05 6.63376e-05 -0.000946697 0.000335702 1.54423e-05 -0.00479669 -0.000118138 -2.8568e-05 -0.000442032 0.000238892 -7.0733e-05 0.000292989 0.000364228 -8.36423e-05 2.52047e-05 -0.000181166 0.000100559 2.78167e-05 -3.35374e-06 2.75528e-05 4.9504e-05 0.000182724 3.4827e-05 5.52188e-05 -9.65293e-05 -1.16005e-05 2.61781e-05 -3.09104e-05 -5.81007e-05 -4.08448e-05 
1786.4 0 0.000114981 -0.00102502 -3.38891e-05 6.6914e-05 -0.00112391 0.00034105 2.38677e-05 -0.00473163 -0.000123067 -4.04571e-05 -0.000424864 0.000232313 -6.75888e-05 0.000293364 0.000377132 -7.61726e-05 2.50988e-05 -0.000185173 0.000107931 3.28658e-05 -6.5813e-08 1.87946e-05 5.06022e-05 0.000192277 3.10682e-05 5.72275e-05 -9.08163e-05 -1.12668e-05 1.73621e-05 -3.58238e-05 -6.57782e-05 -3.42927e-05 
1786.75 0 0.000124197 -0.00103402 -3.85217e-05 6.53445e-05 -0.00129439 0.000338365 3.65362e-05 -0.0046632 -0.000126687 -5.09868e-05 -0.000408455 0.000227639 -6.53122e-05 0.000289047 0.000390904 -7.1482e-05 2.71084e-05 -0.000188314 0.000116694 3.48815e-05 2.90615e-06 1.19846e-05 5.23274e-05 0.000201424 2.7602e-05 5.95154e-05 -8.57304e-05 -1.04947e-05 8.75002e-06 -4.12652e-05 -7.25803e-05 -2.76518e-05 
1787.1 0 0.00013129 -0.00104089 -4.23805e-05 6.2384e-05 -0.001457 0.000329401 4.92562e-05 -0.00458995 -0.000128367 -5.88029e-05 -0.000394171 0.000223649 -6.69934e-05 0.00027933 0.000404827 -6.8182e-05 3.31591e-05 -0.000187488 0.000124026 3.47871e-05 4.10056e-06 8.0603e-06 5.48606e-05 0.000209927 2.39408e-05 6.03593e-05 -8.01769e-05 -9.86223e-06 2.19916e-06 -4.60242e-05 -7.8364e-05 -2.00318e-05 
1787.45 0 0.000136374 -0.00104556 -4.37761e-05 5.9373e-05 -0.00161111 0.000318718 6.03863e-05 -0.00450891 -0.000127287 -6.38605e-05 -0.000382294 0.000221878 -7.20734e-05 0.000265062 0.000419724 -6.43492e-05 4.40267e-05 -0.000180857 0.000130618 3.21499e-05 4.26878e-06 6.03225e-06 5.68075e-05 0.000216628 2.0272e-05 5.83197e-05 -7.41015e-05 -1.00232e-05 -1.88852e-06 -4.88379e-05 -8.25595e-05 -1.22172e-05 
1787.8 0 0.000139954 -0.00104835 -4.23998e-05 5.58499e-05 -0.00175627 0.000309178 7.11749e-05 -0.00441815 -0.000124854 -6.30595e-05 -0.000373507 0.000222139 -7.92328e-05 0.000248926 0.00043523 -5.99463e-05 5.94145e-05 -0.000173035 0.000136982 2.63476e-05 5.91235e-06 4.71762e-06 5.56512e-05 0.00022105 1.82962e-05 5.3949e-05 -6.74098e-05 -1.13991e-05 -3.95232e-06 -5.03079e-05 -8.55822e-05 -5.53437e-06 
1788.15 0 0.000143355 -0.00105057 -3.99761e-05 5.28084e-05 -0.00189245 0.00029994 8.13751e-05 -0.00432056 -0.000121459 -5.53139e-05 -0.00036602 0.000221923 -8.68597e-05 0.000233656 0.000449684 -5.47421e-05 7.8795e-05 -0.000169355 0.000142243 1.9737e-05 9.67502e-06 3.87428e-06 5.10102e-05 0.000223718 1.70155e-05 4.84629e-05 -5.89322e-05 -1.32086e-05 -4.6776e-06 -5.15202e-05 -8.82218e-05 3.12777e-07 
1788.5 0 0.000146937 -0.00105347 -3.71125e-05 5.11308e-05 -0.00202059 0.000289124 9.0368e-05 -0.00422088 -0.000117399 -4.26698e-05 -0.000355153 0.000219746 -9.21985e-05 0.000218626 0.000461606 -5.00311e-05 0.000100188 -0.000170825 0.000145744 1.45071e-05 1.42703e-05 3.08613e-06 4.35682e-05 0.000223497 1.54968e-05 4.33099e-05 -4.84255e-05 -1.41301e-05 -4.76719e-06 -5.28326e-05 -9.0482e-05 4.99461e-06 
1788.85 0 0.000149056 -0.00105643 -3.41863e-05 4.81569e-05 -0.00214303 0.000275705 9.72334e-05 -0.00412087 -0.000114588 -2.82287e-05 -0.000340296 0.000214192 -9.57441e-05 0.00020394 0.000471167 -4.75362e-05 0.000120157 -0.000175385 0.000146017 1.30558e-05 1.94033e-05 2.54549e-06 3.38439e-05 0.000220802 1.43129e-05 3.89178e-05 -3.85044e-05 -1.29283e-05 -3.61362e-06 -5.45835e-05 -9.2825e-05 7.3651e-06 
1789.2 0 0.000148898 -0.00105806 -3.17464e-05 4.27678e-05 -0.00226123 0.000260078 0.000101375 -0.0040181 -0.000114873 -1.64166e-05 -0.00032474 0.000204105 -0.00010123 0.000190663 0.000481743 -4.5473e-05 0.000135504 -0.000180355 0.000141105 1.60705e-05 2.45539e-05 1.71108e-06 2.38476e-05 0.000217178 1.32579e-05 3.45236e-05 -3.06674e-05 -1.04047e-05 -1.611e-06 -5.74377e-05 -9.58542e-05 8.37433e-06 
1789.55 0 0.00014775 -0.0010592 -2.91396e-05 3.63639e-05 -0.00237513 0.000244127 0.000105144 -0.00390881 -0.00011928 -9.95036e-06 -0.000310578 0.000189528 -0.000107693 0.000176876 0.000496638 -4.14727e-05 0.000144991 -0.00018326 0.000129924 2.07626e-05 2.96375e-05 4.04152e-07 1.54901e-05 0.000214023 1.14105e-05 3.10894e-05 -2.5245e-05 -8.18388e-06 -7.60686e-07 -6.18084e-05 -9.94076e-05 8.40866e-06 
1789.9 0 0.000147224 -0.00106114 -2.62035e-05 3.02379e-05 -0.00248311 0.000229962 0.000110907 -0.00379422 -0.00012835 -8.7071e-06 -0.000298809 0.000171617 -0.000111095 0.000160382 0.000514884 -3.60333e-05 0.000149492 -0.000183215 0.000114282 2.37203e-05 3.50953e-05 -5.34095e-08 9.63063e-06 0.000212402 8.04423e-06 3.01469e-05 -2.28453e-05 -6.3409e-06 -1.1419e-06 -6.72365e-05 -0.000103125 8.60466e-06 
1790.25 0 0.000147864 -0.00106279 -2.40446e-05 2.51651e-05 -0.00258454 0.000217973 0.000118702 -0.00367815 -0.000139543 -1.04036e-05 -0.000291338 0.000150578 -0.000109291 0.000140775 0.000533274 -3.03482e-05 0.000149089 -0.000181674 9.54452e-05 2.30119e-05 4.06418e-05 -7.50614e-07 6.28686e-06 0.000212563 4.44474e-06 3.11976e-05 -2.32538e-05 -5.77817e-06 -1.38904e-06 -7.24416e-05 -0.000105681 1.15296e-05 
1790.6 0 0.000149868 -0.00106212 -2.16315e-05 2.12552e-05 -0.00268094 0.000206977 0.000127514 -0.00356151 -0.000147983 -1.16006e-05 -0.000288964 0.000126011 -0.000103567 0.000118596 0.000549456 -2.51889e-05 0.000142478 -0.000179214 7.36594e-05 1.82542e-05 4.49667e-05 -3.42442e-06 5.18115e-06 0.000213861 3.18026e-06 3.15689e-05 -2.59739e-05 -6.85023e-06 -2.34615e-06 -7.70851e-05 -0.000105568 1.76173e-05 
1790.95 0 0.000153183 -0.00105885 -1.93875e-05 1.69258e-05 -0.00277247 0.000194876 0.000135775 -0.00344393 -0.000152465 -1.03254e-05 -0.000289777 9.88883e-05 -9.78904e-05 9.3905e-05 0.000561869 -2.06199e-05 0.000131071 -0.000175132 5.18051e-05 1.1307e-05 4.65077e-05 -7.22672e-06 7.01376e-06 0.000216913 4.67712e-06 3.08455e-05 -2.86734e-05 -8.30144e-06 -6.06635e-06 -8.17168e-05 -0.000103177 2.44576e-05 
1791.3 0 0.000156598 -0.00105439 -1.94477e-05 1.12485e-05 -0.00285744 0.000180884 0.000143293 -0.00332537 -0.00015538 -7.978e-06 -0.000289692 6.97734e-05 -9.27863e-05 6.85476e-05 0.000568097 -1.53214e-05 0.00011843 -0.000168411 3.35117e-05 5.00163e-06 4.57403e-05 -1.09316e-05 9.96381e-06 0.000223008 7.96987e-06 3.02844e-05 -2.84365e-05 -9.44756e-06 -1.20202e-05 -8.70562e-05 -9.96409e-05 3.14353e-05 
1791.65 0 0.000157963 -0.00104955 -2.07913e-05 5.78818e-06 -0.00293544 0.000163924 0.000150471 -0.00320726 -0.000156776 -5.68517e-06 -0.000285953 4.0393e-05 -8.59936e-05 4.23773e-05 0.000567338 -8.25898e-06 0.000104801 -0.000156522 1.82642e-05 9.26337e-07 4.56609e-05 -1.43391e-05 1.08893e-05 0.000230128 1.21252e-05 2.94453e-05 -2.50417e-05 -1.03184e-05 -1.86183e-05 -9.28385e-05 -9.54926e-05 3.98938e-05 
1792 0 0.000156888 -0.00104451 -2.19712e-05 5.94017e-07 -0.00300867 0.000143083 0.000155075 -0.0030893 -0.000156869 -2.5611e-06 -0.000279089 1.27548e-05 -7.6199e-05 1.41868e-05 0.00055953 1.2453e-06 8.79899e-05 -0.000138552 3.84942e-06 -3.03914e-06 4.78616e-05 -1.86026e-05 9.84016e-06 0.000234576 1.57856e-05 2.76693e-05 -2.08023e-05 -9.49093e-06 -2.67849e-05 -9.7137e-05 -9.15852e-05 5.00669e-05 
1792.35 0 0.000153567 -0.00103899 -2.32403e-05 -3.08923e-06 -0.00307715 0.00012287 0.000157145 -0.00296961 -0.000158226 1.86303e-06 -0.000271301 -1.32213e-05 -6.28518e-05 -1.54075e-05 0.000543687 1.35211e-05 6.62971e-05 -0.000115274 -7.20543e-06 -8.80311e-06 5.11658e-05 -2.4142e-05 7.73583e-06 0.000235639 1.84081e-05 2.53457e-05 -1.70432e-05 -5.66831e-06 -3.69067e-05 -9.76947e-05 -8.79e-05 6.24866e-05 
1792.7 0 0.000147782 -0.0010319 -2.46491e-05 -4.87315e-06 -0.00314021 0.00010582 0.000159796 -0.00284884 -0.00016328 5.59291e-06 -0.000265298 -3.73952e-05 -4.68738e-05 -4.51914e-05 0.000519972 2.67886e-05 3.98649e-05 -8.80731e-05 -1.24083e-05 -1.62219e-05 5.49454e-05 -2.98875e-05 4.60437e-06 0.000233492 2.03986e-05 2.32923e-05 -1.33674e-05 -3.74583e-07 -4.7357e-05 -9.45722e-05 -8.42871e-05 7.65268e-05 
1793.05 0 0.00014072 -0.00102223 -2.62786e-05 -6.13862e-06 -0.00320053 8.94339e-05 0.000164257 -0.00272668 -0.000173888 5.30072e-06 -0.00026259 -6.05564e-05 -2.97886e-05 -7.17858e-05 0.000490877 3.84988e-05 1.28697e-05 -5.98918e-05 -1.3634e-05 -2.59381e-05 5.85271e-05 -3.42671e-05 9.39314e-07 0.000227011 2.02354e-05 2.26094e-05 -1.14063e-05 5.36156e-06 -5.57693e-05 -8.98499e-05 -8.19176e-05 8.95189e-05 
1793.4 0 0.000131648 -0.00100894 -2.82801e-05 -7.40836e-06 -0.00325959 7.15944e-05 0.000170992 -0.00260042 -0.000192079 1.76862e-08 -0.000260303 -8.34179e-05 -1.31077e-05 -9.42832e-05 0.000460795 4.78996e-05 -1.12147e-05 -3.18037e-05 -1.26007e-05 -3.83966e-05 6.17481e-05 -3.55162e-05 -2.35621e-06 0.000218031 1.70446e-05 2.34948e-05 -1.12428e-05 1.10597e-05 -6.0985e-05 -8.4052e-05 -8.10515e-05 9.99428e-05 
1793.75 0 0.000120003 -0.000993047 -3.05836e-05 -8.25426e-06 -0.00331777 5.15552e-05 0.000176738 -0.00246852 -0.000218761 -7.37093e-06 -0.00025765 -0.000104633 1.34273e-06 -0.000116085 0.000435065 5.61202e-05 -3.25105e-05 -3.75022e-06 -1.0674e-05 -5.31026e-05 6.57401e-05 -3.29705e-05 -5.52074e-06 0.000209771 1.39061e-05 2.39074e-05 -1.09317e-05 1.5358e-05 -6.38876e-05 -7.82909e-05 -8.00687e-05 0.000108106 
1794.1 0 0.000108047 -0.000975685 -3.28978e-05 -8.67835e-06 -0.00337403 3.24093e-05 0.000177908 -0.00233144 -0.000249996 -1.4582e-05 -0.000257364 -0.000122277 1.38082e-05 -0.000140763 0.000414589 6.33876e-05 -5.04812e-05 2.41709e-05 -9.83711e-06 -6.68759e-05 7.0248e-05 -2.79433e-05 -8.92409e-06 0.000202484 1.15683e-05 2.16873e-05 -9.11976e-06 1.83274e-05 -6.67176e-05 -7.4836e-05 -7.79012e-05 0.000114703 
1794.45 0 9.8289e-05 -0.00095621 -3.41792e-05 -8.66083e-06 -0.00342621 1.89362e-05 0.000175755 -0.00218925 -0.000279167 -2.22488e-05 -0.000260263 -0.000135989 2.54931e-05 -0.000168458 0.000396329 6.88864e-05 -6.44242e-05 5.05879e-05 -1.14235e-05 -7.65682e-05 7.45808e-05 -2.24901e-05 -1.10049e-05 0.000195173 9.02971e-06 1.74544e-05 -4.76979e-06 1.94994e-05 -7.04281e-05 -7.25303e-05 -7.49714e-05 0.000120937 
1794.8 0 9.08415e-05 -0.000935882 -3.40193e-05 -8.20017e-06 -0.00347117 1.21964e-05 0.000175103 -0.00204149 -0.00030128 -3.37449e-05 -0.000265028 -0.000147098 3.74835e-05 -0.000197684 0.000376827 7.37971e-05 -7.56083e-05 7.2888e-05 -1.40467e-05 -8.12162e-05 7.84174e-05 -1.64588e-05 -1.10161e-05 0.000188427 6.60521e-06 1.36535e-05 1.47195e-06 1.75431e-05 -7.36542e-05 -6.93568e-05 -7.15975e-05 0.000127607 
1795.15 0 8.46377e-05 -0.000915016 -3.31738e-05 -7.76663e-06 -0.00350663 8.40796e-06 0.000178082 -0.00189078 -0.00031378 -5.09956e-05 -0.000269283 -0.000158215 4.96895e-05 -0.000226649 0.000353281 7.88843e-05 -8.60072e-05 9.00575e-05 -1.29086e-05 -8.24889e-05 8.18044e-05 -9.45202e-06 -8.56917e-06 0.000183367 4.23226e-06 1.13129e-05 8.39902e-06 1.30701e-05 -7.49088e-05 -6.63025e-05 -6.8457e-05 0.000134587 
1795.5 0 8.06955e-05 -0.00089205 -3.24053e-05 -6.96704e-06 -0.00353379 6.30458e-06 0.00018258 -0.00174132 -0.000318418 -7.2691e-05 -0.00026865 -0.000169743 6.08789e-05 -0.000254162 0.000326033 8.27329e-05 -9.57922e-05 0.000103529 -4.58009e-06 -8.18192e-05 8.33353e-05 -1.3584e-06 -3.52355e-06 0.000180964 1.15688e-06 8.6141e-06 1.652e-05 7.6923e-06 -7.38275e-05 -6.41564e-05 -6.56816e-05 0.000141531 
1795.85 0 7.98445e-05 -0.000866795 -3.00908e-05 -6.31221e-06 -0.0035542 4.7061e-06 0.000188299 -0.0015962 -0.000319052 -9.56991e-05 -0.000260334 -0.000178883 7.01912e-05 -0.000280831 0.000296088 8.2601e-05 -0.000105274 0.00011537 8.4294e-06 -7.88073e-05 8.37999e-05 8.02239e-06 2.06178e-06 0.000179494 -2.84747e-06 5.90841e-06 2.67697e-05 3.36949e-06 -7.14126e-05 -6.12095e-05 -6.19102e-05 0.000147267 
1796.2 0 8.24962e-05 -0.000839961 -2.51273e-05 -6.98654e-06 -0.00356809 -1.97757e-06 0.000193802 -0.00145404 -0.000318378 -0.000117009 -0.000246268 -0.000183459 7.6061e-05 -0.000305389 0.000265025 7.90346e-05 -0.000114528 0.000125892 2.16292e-05 -7.32865e-05 8.45331e-05 1.7209e-05 6.21605e-06 0.000177155 -7.85971e-06 4.70851e-06 3.64662e-05 2.28326e-06 -6.82556e-05 -5.54376e-05 -5.70201e-05 0.000151556 
1796.55 0 8.77815e-05 -0.000813472 -1.86417e-05 -7.89402e-06 -0.00357775 -1.59347e-05 0.000197657 -0.0013102 -0.000318012 -0.000136218 -0.000230468 -0.000182536 7.95184e-05 -0.000327777 0.000235779 7.56719e-05 -0.000122966 0.000134153 3.26665e-05 -6.58794e-05 8.4633e-05 2.55854e-05 8.39452e-06 0.000173843 -1.24299e-05 4.2466e-06 4.39252e-05 5.14741e-06 -6.43471e-05 -4.71863e-05 -5.09477e-05 0.000155366 
1796.9 0 9.24291e-05 -0.000788735 -1.20065e-05 -8.92572e-06 -0.00358637 -3.64221e-05 0.000200258 -0.00116047 -0.000317886 -0.000153763 -0.00021467 -0.000177322 8.42127e-05 -0.000350103 0.00020847 7.23194e-05 -0.000129279 0.000139436 3.73968e-05 -5.88192e-05 8.32648e-05 3.45313e-05 9.28061e-06 0.000167809 -1.59141e-05 3.51228e-06 5.0193e-05 1.09642e-05 -6.0179e-05 -3.99155e-05 -4.43302e-05 0.000159114 
1797.25 0 9.34568e-05 -0.000764228 -6.70718e-06 -1.05359e-05 -0.00359497 -6.05889e-05 0.000201911 -0.00100486 -0.000316993 -0.00016987 -0.000196969 -0.000169377 9.23324e-05 -0.000371602 0.000182447 6.59866e-05 -0.000132172 0.000142428 3.27451e-05 -5.39793e-05 7.96951e-05 4.48118e-05 1.04985e-05 0.000157354 -1.86953e-05 1.39903e-06 5.51635e-05 1.7611e-05 -5.67506e-05 -3.45444e-05 -3.83679e-05 0.000162388 
1797.6 0 8.92565e-05 -0.000738268 -2.31513e-06 -1.14069e-05 -0.0036018 -8.51626e-05 0.000202289 -0.000848498 -0.000314797 -0.000186094 -0.00017614 -0.000158232 0.000100972 -0.000389799 0.000157355 5.5027e-05 -0.000132228 0.000143368 2.13391e-05 -5.0764e-05 7.47303e-05 5.41233e-05 1.11269e-05 0.000145172 -2.01536e-05 -1.07355e-06 5.87036e-05 2.24774e-05 -5.46097e-05 -2.80976e-05 -3.46544e-05 0.00016465 
1797.95 0 8.09286e-05 -0.000710595 2.65432e-06 -1.11205e-05 -0.00360349 -0.00010827 0.000197764 -0.000694084 -0.000311034 -0.000205188 -0.00015329 -0.000142904 0.000105984 -0.000402264 0.000132482 4.06005e-05 -0.000130413 0.000143844 8.56782e-06 -4.78926e-05 6.95303e-05 6.0321e-05 9.47771e-06 0.000134649 -1.81748e-05 -2.64771e-06 6.11427e-05 2.54882e-05 -5.17408e-05 -1.97911e-05 -3.37122e-05 0.000165427 
1798.3 0 7.06092e-05 -0.000682084 8.57204e-06 -1.12206e-05 -0.00359873 -0.000126068 0.000183614 -0.000541842 -0.00030643 -0.000226506 -0.000129465 -0.000121408 0.000106635 -0.000407492 0.000109938 2.39164e-05 -0.000126444 0.000147369 -2.13886e-06 -4.59401e-05 6.36844e-05 6.46737e-05 7.4102e-06 0.000125537 -1.25678e-05 -5.22503e-06 6.22618e-05 2.82774e-05 -4.72148e-05 -1.23561e-05 -3.37286e-05 0.000164841 
1798.65 0 5.91757e-05 -0.000653237 1.47176e-05 -1.29186e-05 -0.00358837 -0.000135035 0.000160559 -0.000393775 -0.000301367 -0.00024626 -0.000105691 -9.2625e-05 0.000105128 -0.000406872 9.33383e-05 4.24751e-06 -0.000120638 0.000153496 -1.06661e-05 -4.51671e-05 5.67478e-05 6.81106e-05 8.16788e-06 0.00011637 -5.6027e-06 -9.06261e-06 6.22388e-05 3.10953e-05 -4.28129e-05 -6.54382e-06 -3.34899e-05 0.000164304 
1799 0 4.82846e-05 -0.000623021 2.08841e-05 -1.59539e-05 -0.00357358 -0.000133783 0.000133243 -0.000250656 -0.000295712 -0.000261468 -8.37653e-05 -5.98905e-05 0.000102523 -0.000404962 8.32177e-05 -2.04115e-05 -0.000114866 0.000159274 -1.65849e-05 -4.38008e-05 5.1028e-05 7.03654e-05 1.26049e-05 0.00010704 1.04546e-06 -1.26048e-05 6.198e-05 3.30458e-05 -3.87747e-05 -1.11309e-06 -3.25246e-05 0.000164699 
1799.35 0 4.02606e-05 -0.000590747 2.66229e-05 -2.00346e-05 -0.00355559 -0.00012223 0.000104919 -0.000111118 -0.000290321 -0.000274293 -6.33299e-05 -2.77048e-05 9.85742e-05 -0.000404682 7.60485e-05 -4.87976e-05 -0.000112143 0.000163148 -1.83644e-05 -4.14959e-05 4.89124e-05 7.17836e-05 1.76022e-05 9.78949e-05 7.37538e-06 -1.56234e-05 6.17093e-05 3.34772e-05 -3.38157e-05 3.50014e-06 -3.03053e-05 0.000165349 
1799.7 0 3.57556e-05 -0.000556959 3.15994e-05 -2.49331e-05 -0.00353616 -0.000104099 7.76713e-05 2.80488e-05 -0.000284615 -0.000287887 -4.56357e-05 5.13536e-07 9.39174e-05 -0.00040548 6.82995e-05 -7.70112e-05 -0.000113495 0.000163324 -1.60029e-05 -4.13671e-05 4.84835e-05 7.24762e-05 1.98626e-05 8.83994e-05 1.44694e-05 -1.84461e-05 6.14265e-05 3.26872e-05 -2.81647e-05 6.37245e-06 -2.56581e-05 0.000166418 
1800.05 0 3.35549e-05 -0.000522975 3.56317e-05 -3.05159e-05 -0.00351377 -8.66748e-05 5.38995e-05 0.000168257 -0.000277747 -0.000301907 -3.41011e-05 2.22351e-05 8.85815e-05 -0.000406265 6.1248e-05 -0.000103553 -0.000118401 0.000158698 -1.11232e-05 -4.51431e-05 4.66938e-05 7.24433e-05 2.04762e-05 7.93515e-05 2.13984e-05 -2.12219e-05 6.16912e-05 3.10001e-05 -2.35953e-05 8.11261e-06 -1.8714e-05 0.000169147 
1800.4 0 3.24979e-05 -0.000489563 3.85215e-05 -3.70907e-05 -0.00348638 -7.48835e-05 3.29651e-05 0.000304634 -0.000271508 -0.000315069 -2.86616e-05 3.71029e-05 8.17971e-05 -0.000406383 5.78559e-05 -0.000129055 -0.000127012 0.000153126 -5.28887e-06 -5.23638e-05 4.36577e-05 7.08628e-05 2.10858e-05 7.12353e-05 2.78346e-05 -2.35694e-05 6.30575e-05 2.86247e-05 -2.21245e-05 9.28606e-06 -1.13161e-05 0.000172832 
1800.75 0 3.17956e-05 -0.000457269 4.0412e-05 -4.39728e-05 -0.00345477 -6.74646e-05 1.30063e-05 0.000432942 -0.000267348 -0.000326183 -2.77452e-05 4.71235e-05 7.14955e-05 -0.000407371 5.74842e-05 -0.000151188 -0.000137676 0.000150942 2.04628e-06 -6.2155e-05 3.95597e-05 6.73742e-05 2.16887e-05 6.43402e-05 3.5052e-05 -2.52392e-05 6.58712e-05 2.73512e-05 -2.43998e-05 1.16781e-05 -3.94254e-06 0.000177032 
1801.1 0 3.09613e-05 -0.000424841 4.22941e-05 -4.93731e-05 -0.00341988 -5.96589e-05 -4.97524e-06 0.000553796 -0.000265013 -0.000334466 -2.84398e-05 5.46295e-05 5.70537e-05 -0.000413139 5.68012e-05 -0.000166983 -0.000148612 0.000151453 1.11397e-05 -7.27004e-05 3.47332e-05 6.34872e-05 2.24952e-05 5.80695e-05 4.18553e-05 -2.5366e-05 7.06769e-05 2.76127e-05 -2.81449e-05 1.71488e-05 3.85362e-06 0.000181688 
1801.45 0 2.98212e-05 -0.000390496 4.44342e-05 -5.1907e-05 -0.00338247 -4.9415e-05 -1.92314e-05 0.000669873 -0.000261917 -0.000338109 -2.90771e-05 6.04083e-05 4.12041e-05 -0.000424546 5.28831e-05 -0.000175204 -0.000157551 0.000152596 1.96257e-05 -8.26145e-05 2.96832e-05 6.00054e-05 2.28647e-05 5.14119e-05 4.67482e-05 -2.42372e-05 7.73081e-05 2.73898e-05 -3.09569e-05 2.47648e-05 1.10275e-05 0.000186455 
1801.8 0 2.86475e-05 -0.00035477 4.51792e-05 -5.14724e-05 -0.00334197 -3.77775e-05 -3.00381e-05 0.000783754 -0.00025471 -0.00033806 -3.11489e-05 6.39422e-05 2.74267e-05 -0.00044024 4.43526e-05 -0.000175969 -0.000160729 0.000154047 2.67849e-05 -9.13214e-05 2.5369e-05 5.63988e-05 2.21089e-05 4.38166e-05 4.98109e-05 -2.32826e-05 8.43863e-05 2.55476e-05 -3.27893e-05 3.3208e-05 1.72916e-05 0.000190205 
1802.15 0 2.82321e-05 -0.000320353 4.41249e-05 -5.055e-05 -0.00329673 -2.61047e-05 -3.99765e-05 0.000895723 -0.000244042 -0.000336502 -3.5698e-05 6.44062e-05 1.7435e-05 -0.000456271 2.92044e-05 -0.000174589 -0.00015823 0.000154579 3.28548e-05 -9.94017e-05 2.24765e-05 5.16869e-05 2.10837e-05 3.46263e-05 5.27064e-05 -2.28376e-05 9.05097e-05 2.29008e-05 -3.38689e-05 4.17179e-05 2.33874e-05 0.000191682 
1802.5 0 2.91751e-05 -0.000288742 4.27497e-05 -5.01536e-05 -0.0032483 -1.48424e-05 -5.00646e-05 0.001004 -0.00023146 -0.000332888 -4.20014e-05 6.13049e-05 9.68261e-06 -0.000466809 8.42978e-06 -0.000175915 -0.000153521 0.000153329 3.72889e-05 -0.000106334 2.12749e-05 4.57889e-05 2.15945e-05 2.58961e-05 5.52739e-05 -2.31379e-05 9.46087e-05 1.99573e-05 -3.40138e-05 4.81606e-05 2.88676e-05 0.000191491 
1802.85 0 2.92194e-05 -0.000258339 4.14552e-05 -4.91566e-05 -0.00320074 -4.00671e-06 -5.78256e-05 0.00110998 -0.0002178 -0.000327084 -4.59026e-05 5.45649e-05 2.44168e-06 -0.000471204 -1.36939e-05 -0.000176031 -0.000150219 0.000150257 4.2497e-05 -0.000110541 2.24042e-05 3.99945e-05 2.44795e-05 1.98517e-05 5.63761e-05 -2.40899e-05 9.723e-05 1.69805e-05 -3.3217e-05 5.145e-05 3.37818e-05 0.000190401 
1803.2 0 2.5488e-05 -0.000227542 4.0061e-05 -4.80171e-05 -0.00315272 4.7691e-06 -5.94275e-05 0.00121683 -0.000203752 -0.000316992 -4.5621e-05 4.52398e-05 -3.24011e-06 -0.00047234 -3.49158e-05 -0.000171521 -0.000151887 0.000145202 5.17725e-05 -0.000112045 2.67314e-05 3.52214e-05 2.88945e-05 1.63601e-05 5.79759e-05 -2.45014e-05 9.90848e-05 1.44709e-05 -3.17047e-05 5.2156e-05 3.9283e-05 0.000188042 
1803.55 0 1.90556e-05 -0.000196055 3.76864e-05 -4.75302e-05 -0.00309976 8.61999e-06 -5.63716e-05 0.00132585 -0.000189713 -0.000300287 -4.33111e-05 3.55398e-05 -6.41933e-06 -0.000471521 -5.48483e-05 -0.000164119 -0.000159797 0.000136362 6.52726e-05 -0.000110606 3.46394e-05 3.02372e-05 3.33465e-05 1.46269e-05 6.08772e-05 -2.32969e-05 0.000100598 1.16067e-05 -2.98448e-05 5.18657e-05 4.48164e-05 0.000183841 
1803.9 0 1.27333e-05 -0.000163832 3.34714e-05 -4.75568e-05 -0.0030409 7.57784e-06 -5.21302e-05 0.00143819 -0.000175398 -0.000276988 -4.04415e-05 2.83972e-05 -8.32307e-06 -0.000469067 -7.42229e-05 -0.000154669 -0.000172159 0.000122042 7.91986e-05 -0.000106626 4.48571e-05 2.48739e-05 3.63656e-05 1.34636e-05 6.40942e-05 -1.95207e-05 0.000102595 8.02555e-06 -2.70291e-05 5.15324e-05 4.9619e-05 0.000177542 
1804.25 0 7.70402e-06 -0.000131115 2.85666e-05 -4.76393e-05 -0.00297704 2.45876e-06 -4.55616e-05 0.001552 -0.000160815 -0.000247609 -3.80132e-05 2.27396e-05 -1.16956e-05 -0.000463838 -9.52658e-05 -0.000143198 -0.000184684 0.000103785 9.04609e-05 -0.000100651 5.68799e-05 2.05964e-05 3.76491e-05 1.19725e-05 6.67793e-05 -1.33185e-05 0.000105982 4.8831e-06 -2.34864e-05 5.14084e-05 5.30939e-05 0.000170148 
1804.6 0 3.40119e-06 -9.94013e-05 2.32432e-05 -4.707e-05 -0.00290856 -6.03576e-06 -3.52047e-05 0.00166243 -0.000147379 -0.000213681 -3.71865e-05 1.59749e-05 -1.68961e-05 -0.000455225 -0.000117061 -0.000130652 -0.000195464 8.38709e-05 9.855e-05 -9.32451e-05 7.01666e-05 1.7152e-05 3.74669e-05 1.00224e-05 6.85942e-05 -5.83555e-06 0.000110275 2.28129e-06 -1.99729e-05 5.18319e-05 5.42801e-05 0.000162967 
1804.95 0 -8.63084e-07 -6.97186e-05 1.69183e-05 -4.66835e-05 -0.0028353 -1.6469e-05 -2.44891e-05 0.00176786 -0.000134793 -0.000178302 -3.60518e-05 8.11174e-06 -2.03982e-05 -0.000445363 -0.000136378 -0.000118068 -0.000203497 6.36839e-05 0.000105246 -8.53176e-05 8.29281e-05 1.42427e-05 3.61183e-05 6.59847e-06 6.85969e-05 1.58223e-06 0.000114932 7.71291e-09 -1.59748e-05 5.1783e-05 5.36794e-05 0.000154998 
1805.3 0 -4.54148e-06 -4.06952e-05 1.05852e-05 -4.67258e-05 -0.00275683 -2.58659e-05 -1.75105e-05 0.00186937 -0.000120517 -0.000143637 -3.01484e-05 4.99964e-07 -2.13432e-05 -0.000433963 -0.000153122 -0.000105279 -0.000207154 4.42244e-05 0.000112187 -7.89226e-05 9.35411e-05 1.23312e-05 3.37667e-05 -9.29496e-09 6.65685e-05 7.23865e-06 0.000119178 -3.4358e-06 -1.16867e-05 5.07968e-05 5.27252e-05 0.000145239 
1805.65 0 -8.81719e-06 -1.15099e-05 4.86246e-06 -4.48056e-05 -0.00267374 -3.35949e-05 -1.28153e-05 0.00196641 -0.00010282 -0.000110871 -1.93584e-05 -8.35064e-06 -2.16636e-05 -0.000419062 -0.000167653 -9.20045e-05 -0.000206249 2.50915e-05 0.00011879 -7.47771e-05 0.000102318 9.61279e-06 2.89087e-05 -8.48922e-06 6.38993e-05 1.11354e-05 0.000121032 -8.03134e-06 -9.06571e-06 4.94776e-05 5.19169e-05 0.000133417 
1806 0 -1.45506e-05 1.71872e-05 -5.90013e-08 -4.13083e-05 -0.00258613 -4.14811e-05 -8.59868e-06 0.00205813 -8.31052e-05 -8.07214e-05 -6.41348e-06 -2.11718e-05 -2.16644e-05 -0.000402035 -0.000180719 -7.97828e-05 -0.000201792 4.26231e-06 0.000125138 -7.02972e-05 0.000110021 5.6443e-06 2.29075e-05 -1.64327e-05 6.12863e-05 1.38419e-05 0.000120256 -1.1053e-05 -9.99519e-06 4.81749e-05 5.09145e-05 0.000119728 
1806.35 0 -2.07517e-05 4.63956e-05 -3.83444e-06 -3.8909e-05 -0.00249374 -4.81139e-05 -3.79467e-06 0.00214496 -6.4441e-05 -5.29948e-05 7.67244e-06 -3.79011e-05 -2.17908e-05 -0.000383172 -0.00019202 -6.97435e-05 -0.000195976 -1.70736e-05 0.000130724 -6.39964e-05 0.00011615 2.67439e-06 1.8035e-05 -2.26213e-05 5.88107e-05 1.60542e-05 0.00011924 -1.22641e-05 -1.34044e-05 4.70036e-05 4.99657e-05 0.000106114 
1806.7 0 -2.61633e-05 7.57334e-05 -6.02037e-06 -3.81118e-05 -0.00239678 -5.17145e-05 4.70731e-06 0.00222768 -4.61936e-05 -2.67365e-05 2.17328e-05 -5.60049e-05 -2.38417e-05 -0.000362908 -0.000199266 -6.21335e-05 -0.000190249 -3.45276e-05 0.000135257 -5.59912e-05 0.000121438 1.51413e-06 1.47118e-05 -2.70541e-05 5.63684e-05 1.90562e-05 0.000119585 -1.26121e-05 -1.78478e-05 4.54037e-05 4.84585e-05 9.38174e-05 
1807.05 0 -2.99876e-05 0.000102876 -7.0353e-06 -3.8414e-05 -0.00229647 -5.31394e-05 1.83434e-05 0.00230527 -2.94032e-05 -1.43511e-06 3.45516e-05 -7.21179e-05 -2.73163e-05 -0.000344328 -0.000202849 -5.76223e-05 -0.00018339 -4.67491e-05 0.00013959 -4.33356e-05 0.000126587 -4.3479e-07 1.37888e-05 -2.98924e-05 5.43159e-05 2.37285e-05 0.000120644 -1.24712e-05 -2.28799e-05 4.23301e-05 4.61162e-05 8.31706e-05 
1807.4 0 -3.2328e-05 0.000126063 -6.44824e-06 -3.97133e-05 -0.00219461 -5.45724e-05 3.66683e-05 0.00237637 -1.61885e-05 2.33018e-05 4.87305e-05 -8.45171e-05 -3.21753e-05 -0.000330269 -0.000204542 -5.79715e-05 -0.000175779 -5.5808e-05 0.000144198 -2.41534e-05 0.000129626 -4.66836e-06 1.46518e-05 -3.12432e-05 5.32528e-05 2.97368e-05 0.000120996 -1.31447e-05 -2.65571e-05 3.8125e-05 4.50378e-05 7.37982e-05 
1807.75 0 -3.41956e-05 0.000146255 -5.445e-06 -4.10373e-05 -0.00209204 -5.78487e-05 5.80488e-05 0.00244003 -6.56547e-06 4.74907e-05 6.50883e-05 -9.54735e-05 -4.13262e-05 -0.000320572 -0.000205063 -6.2197e-05 -0.000170206 -6.42656e-05 0.000148838 5.73636e-07 0.000128748 -9.19954e-06 1.48094e-05 -3.17029e-05 5.32013e-05 3.6104e-05 0.000118758 -1.61896e-05 -2.79095e-05 3.40131e-05 4.54062e-05 6.42793e-05 
1808.1 0 -3.80233e-05 0.000165419 -5.37421e-06 -4.14414e-05 -0.00198947 -6.24542e-05 8.00517e-05 0.00249698 3.99805e-07 6.86994e-05 7.93315e-05 -0.000108079 -5.45376e-05 -0.000315178 -0.000205616 -6.59564e-05 -0.000165844 -7.31758e-05 0.000151539 2.88676e-05 0.000124923 -1.14433e-05 1.31295e-05 -3.24941e-05 5.23012e-05 4.2135e-05 0.000114408 -1.97675e-05 -2.83722e-05 3.04588e-05 4.71148e-05 5.36805e-05 
1808.45 0 -4.47705e-05 0.000184324 -4.76306e-06 -4.09116e-05 -0.00188561 -6.67344e-05 9.78689e-05 0.00254816 3.59584e-06 8.58295e-05 8.79635e-05 -0.000122956 -6.82709e-05 -0.00031372 -0.000208476 -6.80707e-05 -0.000158635 -8.04757e-05 0.000151939 5.8477e-05 0.000121079 -1.04353e-05 1.22996e-05 -3.42653e-05 4.94472e-05 4.76549e-05 0.000110223 -2.12613e-05 -2.83114e-05 2.69771e-05 5.05201e-05 4.38508e-05 
1808.8 0 -5.13806e-05 0.000202687 -1.88665e-06 -3.89006e-05 -0.00177941 -6.68613e-05 0.000107333 0.00259566 2.65425e-06 9.91076e-05 9.21324e-05 -0.000137738 -7.81013e-05 -0.000312538 -0.000214322 -7.09643e-05 -0.000147033 -8.32622e-05 0.000150081 8.80266e-05 0.000116878 -7.20621e-06 1.30076e-05 -3.65425e-05 4.60013e-05 5.19347e-05 0.000106387 -2.11692e-05 -2.74815e-05 2.35306e-05 5.41546e-05 3.6867e-05 
1809.15 0 -5.38608e-05 0.000220101 2.86858e-06 -3.57526e-05 -0.00167106 -5.87959e-05 0.000109721 0.00264071 1.72906e-07 0.00010776 9.52428e-05 -0.000148316 -8.13157e-05 -0.000307996 -0.000223372 -7.71456e-05 -0.000135659 -8.18567e-05 0.000144507 0.000116807 0.000110344 -3.00176e-06 1.3712e-05 -3.91082e-05 4.39063e-05 5.57138e-05 0.00010152 -2.0628e-05 -2.72996e-05 1.98623e-05 5.62141e-05 3.25979e-05 
1809.5 0 -5.12844e-05 0.000238621 8.19719e-06 -3.29678e-05 -0.00156114 -4.30977e-05 0.000108934 0.00268188 -1.60911e-06 0.000112826 9.80164e-05 -0.000152786 -7.94449e-05 -0.00029979 -0.000234326 -8.60683e-05 -0.000130059 -7.93466e-05 0.000134858 0.000143701 0.000101021 2.79008e-07 1.33974e-05 -4.15661e-05 4.34193e-05 5.99259e-05 9.48319e-05 -2.03235e-05 -2.79614e-05 1.50649e-05 5.67963e-05 3.09959e-05 
1809.85 0 -4.60014e-05 0.000260299 1.30056e-05 -3.14511e-05 -0.00145006 -2.64628e-05 0.000109673 0.00272044 -1.68358e-06 0.000116408 9.97948e-05 -0.000153516 -7.67293e-05 -0.000290786 -0.000246397 -9.39858e-05 -0.000129481 -7.86487e-05 0.00012342 0.000167607 9.02946e-05 1.11924e-06 1.14035e-05 -4.28428e-05 4.43288e-05 6.41784e-05 8.7932e-05 -2.14548e-05 -2.8281e-05 1.05459e-05 5.79865e-05 3.19797e-05 
1810.2 0 -3.96349e-05 0.000283586 1.62889e-05 -3.116e-05 -0.00133601 -1.53306e-05 0.000113543 0.00275847 -2.55256e-07 0.000119749 0.000101501 -0.000152217 -7.37691e-05 -0.000282371 -0.000262198 -9.8092e-05 -0.000131916 -7.99052e-05 0.000109941 0.000188443 8.08697e-05 6.82855e-07 6.66782e-06 -4.39718e-05 4.63477e-05 6.70998e-05 8.29665e-05 -2.32999e-05 -2.66176e-05 7.59076e-06 6.04908e-05 3.35629e-05 
1810.55 0 -3.31001e-05 0.000306167 1.84565e-05 -3.18058e-05 -0.00121776 -1.01388e-05 0.000116997 0.00279421 3.0468e-06 0.000124476 0.000104544 -0.000147034 -6.82789e-05 -0.000273091 -0.000284271 -9.88523e-05 -0.000137396 -8.18562e-05 9.24584e-05 0.000206638 7.38236e-05 1.21e-07 7.50932e-07 -4.58519e-05 4.80421e-05 6.83292e-05 7.98648e-05 -2.247e-05 -2.34471e-05 4.36354e-06 6.29963e-05 3.31312e-05 
1810.9 0 -2.74274e-05 0.000326936 2.01443e-05 -3.34465e-05 -0.00109768 -9.83404e-06 0.000117279 0.00282555 8.95502e-06 0.000129961 0.000109814 -0.000138357 -6.11305e-05 -0.000260722 -0.000311273 -9.87222e-05 -0.000145913 -8.41234e-05 7.24293e-05 0.000222492 6.95551e-05 -2.24933e-06 -3.44984e-06 -4.70496e-05 4.78593e-05 6.95503e-05 7.68627e-05 -2.00012e-05 -2.05624e-05 6.64444e-07 6.43433e-05 3.05414e-05 
1811.25 0 -2.18815e-05 0.000345602 2.04648e-05 -3.5657e-05 -0.000979128 -1.30775e-05 0.000113402 0.00285213 1.71636e-05 0.000134366 0.000117736 -0.000128906 -5.74115e-05 -0.000243968 -0.000339026 -9.88256e-05 -0.000157682 -8.58115e-05 5.33031e-05 0.000234792 6.79779e-05 -6.02853e-06 -5.46106e-06 -4.65289e-05 4.69011e-05 7.16667e-05 7.37268e-05 -1.90911e-05 -1.83041e-05 2.1283e-07 6.54488e-05 2.62938e-05 
1811.6 0 -1.52463e-05 0.000363501 2.0014e-05 -3.82663e-05 -0.000863131 -1.79532e-05 0.00010598 0.00287235 2.38671e-05 0.000138687 0.000126672 -0.000119205 -5.88771e-05 -0.000223447 -0.000366195 -9.76491e-05 -0.000171169 -8.63447e-05 3.85507e-05 0.000242344 6.63793e-05 -9.78415e-06 -6.52692e-06 -4.53698e-05 4.70307e-05 7.27521e-05 7.19746e-05 -1.99151e-05 -1.56687e-05 4.5088e-06 6.74343e-05 2.01154e-05 
1811.95 0 -8.13e-06 0.000381128 2.11678e-05 -4.19728e-05 -0.000749461 -2.46763e-05 9.79017e-05 0.00288545 2.73145e-05 0.000142273 0.000135418 -0.000108763 -6.35962e-05 -0.000200556 -0.000394162 -9.38646e-05 -0.000180569 -8.5638e-05 2.89888e-05 0.000247413 6.31529e-05 -1.2932e-05 -8.48146e-06 -4.55203e-05 4.834e-05 7.06428e-05 7.23577e-05 -2.0561e-05 -1.28941e-05 1.09381e-05 6.92148e-05 1.21924e-05 
1812.3 0 -9.34384e-07 0.000397364 2.37171e-05 -4.62049e-05 -0.00063699 -3.40448e-05 9.01976e-05 0.00289251 2.81173e-05 0.000142517 0.000144361 -0.000100193 -6.69725e-05 -0.000174394 -0.000422673 -8.70189e-05 -0.000184084 -8.32138e-05 2.32021e-05 0.000250375 5.96527e-05 -1.41379e-05 -1.13057e-05 -4.91087e-05 5.17075e-05 6.54711e-05 7.27283e-05 -1.892e-05 -1.16221e-05 1.72626e-05 6.89645e-05 3.59678e-06 
1812.65 0 6.42934e-06 0.000413113 2.70302e-05 -4.88492e-05 -0.000525135 -4.57973e-05 8.24275e-05 0.0028952 2.57363e-05 0.000141179 0.000152932 -9.54626e-05 -6.52677e-05 -0.000143594 -0.000448036 -8.02217e-05 -0.000185614 -7.87017e-05 1.8486e-05 0.000249366 5.65549e-05 -1.27002e-05 -1.33798e-05 -5.42864e-05 5.76035e-05 5.75483e-05 7.07975e-05 -1.47885e-05 -1.15636e-05 2.22734e-05 6.6675e-05 -5.6465e-06 
1813 0 1.31393e-05 0.00042876 3.08652e-05 -4.97055e-05 -0.000413964 -5.84389e-05 7.41202e-05 0.00289547 2.12402e-05 0.000138439 0.000161025 -9.35965e-05 -5.97575e-05 -0.000110225 -0.000467895 -7.75835e-05 -0.000186429 -7.33668e-05 1.25414e-05 0.00024459 5.28117e-05 -9.39764e-06 -1.30618e-05 -5.78755e-05 6.41028e-05 4.82223e-05 6.71363e-05 -9.95534e-06 -1.04199e-05 2.51106e-05 6.32442e-05 -1.69301e-05 
1813.35 0 1.74558e-05 0.000443461 3.57667e-05 -5.08229e-05 -0.000301936 -6.92732e-05 6.50155e-05 0.00289642 1.86538e-05 0.000131401 0.000170222 -9.28267e-05 -5.23336e-05 -7.76795e-05 -0.000482049 -7.69428e-05 -0.000186093 -6.94384e-05 5.43087e-06 0.000238463 4.67894e-05 -5.37397e-06 -1.00744e-05 -6.01611e-05 6.96484e-05 3.93329e-05 6.28505e-05 -7.34903e-06 -7.78031e-06 2.57431e-05 5.96955e-05 -3.05288e-05 
1813.7 0 1.89878e-05 0.00045736 4.14633e-05 -5.2885e-05 -0.000188112 -7.71379e-05 5.6036e-05 0.00289849 2.15026e-05 0.000119384 0.000180042 -8.97663e-05 -4.34551e-05 -4.70982e-05 -0.000490652 -7.44564e-05 -0.000186118 -6.82076e-05 -1.38801e-06 0.00023271 4.00293e-05 -1.2345e-06 -4.7935e-06 -6.28996e-05 7.42844e-05 3.2122e-05 5.8365e-05 -8.28609e-06 -3.80361e-06 2.5228e-05 5.61908e-05 -4.46788e-05 
1814.05 0 1.9362e-05 0.000470865 4.59011e-05 -5.47165e-05 -7.35459e-05 -8.14547e-05 4.76551e-05 0.00289892 2.96294e-05 0.000103573 0.000187132 -8.08321e-05 -3.33981e-05 -1.95006e-05 -0.00049473 -7.03265e-05 -0.000187174 -6.94008e-05 -5.8279e-06 0.000226274 3.48008e-05 1.23056e-06 4.26536e-07 -6.47482e-05 7.83152e-05 2.57071e-05 5.3572e-05 -1.18796e-05 1.87714e-06 2.36561e-05 5.22347e-05 -5.73783e-05 
1814.4 0 1.95905e-05 0.000483328 4.9003e-05 -5.52381e-05 4.2681e-05 -8.16043e-05 4.10377e-05 0.00289589 4.23881e-05 8.42975e-05 0.000190649 -6.39255e-05 -2.33255e-05 3.79359e-06 -0.000495494 -6.91784e-05 -0.000188117 -7.40671e-05 -7.41797e-06 0.000217758 3.13008e-05 9.7546e-09 1.86515e-06 -6.33401e-05 8.08934e-05 2.05064e-05 4.87697e-05 -1.55967e-05 7.23898e-06 2.10554e-05 4.97119e-05 -6.70532e-05 
1814.75 0 1.89459e-05 0.000492784 5.23355e-05 -5.46818e-05 0.000161724 -7.92598e-05 3.61939e-05 0.00288811 5.86852e-05 6.58131e-05 0.000190609 -4.14387e-05 -1.60015e-05 2.24227e-05 -0.000493096 -7.28814e-05 -0.000188984 -8.3e-05 -7.82473e-06 0.000208031 3.04262e-05 -3.46194e-06 -2.94603e-07 -5.89425e-05 8.21451e-05 1.87792e-05 4.4996e-05 -1.67992e-05 1.07189e-05 1.80465e-05 4.93221e-05 -7.26209e-05 
1815.1 0 1.74928e-05 0.0004984 5.4918e-05 -5.37482e-05 0.000281872 -7.64636e-05 3.28336e-05 0.0028733 7.42004e-05 5.24715e-05 0.000184874 -1.67609e-05 -1.37385e-05 3.82468e-05 -0.000487889 -7.7611e-05 -0.000190352 -9.47344e-05 -9.68897e-06 0.00019956 3.3168e-05 -6.20883e-06 -3.10661e-06 -5.12916e-05 8.17409e-05 1.98069e-05 4.25146e-05 -1.48404e-05 1.29156e-05 1.5117e-05 5.06527e-05 -7.57738e-05 
1815.45 0 1.64888e-05 0.000501227 5.48982e-05 -5.25909e-05 0.000399486 -7.38735e-05 3.21209e-05 0.00284919 8.69671e-05 4.44608e-05 0.000172064 8.62709e-06 -1.52506e-05 5.18854e-05 -0.000482135 -8.12012e-05 -0.000191716 -0.000107616 -1.27216e-05 0.000192899 3.82311e-05 -8.23253e-06 -5.14146e-06 -4.2064e-05 7.98789e-05 2.25047e-05 4.18644e-05 -1.1212e-05 1.57971e-05 1.31866e-05 5.33957e-05 -7.83567e-05 
1815.8 0 1.69247e-05 0.000502424 5.3594e-05 -5.29362e-05 0.000511395 -7.2997e-05 3.70376e-05 0.00281658 9.78494e-05 4.14455e-05 0.000153272 3.40915e-05 -1.68722e-05 6.36117e-05 -0.000476892 -8.37688e-05 -0.000191016 -0.000121638 -1.42001e-05 0.000188366 4.32573e-05 -1.11554e-05 -5.77459e-06 -3.42718e-05 7.76408e-05 2.65769e-05 4.20111e-05 -9.03374e-06 1.95768e-05 1.24109e-05 5.60478e-05 -7.94744e-05 
1816.15 0 1.84968e-05 0.000503639 5.34595e-05 -5.44563e-05 0.000616856 -7.74987e-05 4.88598e-05 0.00277856 0.000107259 4.09581e-05 0.000131083 6.05276e-05 -1.54935e-05 7.54368e-05 -0.000469559 -8.57848e-05 -0.000186131 -0.000137554 -1.22328e-05 0.00018644 4.83671e-05 -1.48104e-05 -6.7817e-06 -2.7753e-05 7.54899e-05 3.07539e-05 4.10751e-05 -9.06648e-06 2.28062e-05 1.22271e-05 5.7504e-05 -7.90411e-05 
1816.5 0 1.92177e-05 0.000506137 5.532e-05 -5.54336e-05 0.00071717 -8.75619e-05 6.32565e-05 0.00273614 0.000116053 3.87224e-05 0.00010801 8.96863e-05 -1.18747e-05 8.67758e-05 -0.00045886 -8.63337e-05 -0.000178821 -0.000153489 -6.92304e-06 0.000185643 5.30835e-05 -1.95083e-05 -1.00831e-05 -2.11605e-05 7.4749e-05 3.46277e-05 3.86733e-05 -8.54938e-06 2.46543e-05 1.16245e-05 5.79151e-05 -7.87962e-05 
1816.85 0 1.83394e-05 0.000510045 5.79382e-05 -5.65224e-05 0.000813333 -9.99826e-05 7.61427e-05 0.00268806 0.00012352 3.46915e-05 8.53927e-05 0.000120492 -7.39238e-06 9.57177e-05 -0.000447449 -8.53308e-05 -0.000171096 -0.000166182 -1.89321e-06 0.00018353 5.6864e-05 -2.68728e-05 -1.35049e-05 -1.51925e-05 7.66194e-05 3.96647e-05 3.65607e-05 -6.10355e-06 2.58207e-05 9.90483e-06 5.72712e-05 -7.90141e-05 
1817.2 0 1.79251e-05 0.000514656 6.02478e-05 -5.92821e-05 0.000902847 -0.000113888 8.65861e-05 0.00263391 0.000128631 3.08248e-05 6.50535e-05 0.000152114 -2.45136e-06 0.000102269 -0.000437462 -8.44882e-05 -0.000163798 -0.000171716 -1.97737e-06 0.000179944 5.95867e-05 -3.68802e-05 -1.53566e-05 -1.02355e-05 8.00566e-05 4.48453e-05 3.52568e-05 -4.33364e-06 2.66073e-05 7.66934e-06 5.45581e-05 -7.94194e-05 
1817.55 0 1.85911e-05 0.000519096 6.22022e-05 -6.33224e-05 0.000984483 -0.000129957 9.52125e-05 0.00257558 0.000134319 2.71318e-05 4.77897e-05 0.000186469 -3.55308e-09 0.000106761 -0.000426578 -8.56721e-05 -0.000159506 -0.000168887 -5.85564e-06 0.000176924 6.0858e-05 -4.76014e-05 -1.69525e-05 -6.29062e-06 8.45794e-05 4.82442e-05 3.39327e-05 -4.33142e-06 2.63096e-05 4.76278e-06 4.89004e-05 -7.99974e-05 
1817.9 0 1.75182e-05 0.000523382 6.28367e-05 -6.65813e-05 0.00106027 -0.000147443 0.000101591 0.00251515 0.000143576 2.28285e-05 3.14239e-05 0.000221628 -1.10085e-06 0.000106433 -0.000412894 -8.9226e-05 -0.000159755 -0.000158368 -6.83284e-06 0.0001737 6.14885e-05 -5.7191e-05 -1.93463e-05 -4.64275e-06 8.85203e-05 5.03072e-05 3.22972e-05 -4.46381e-06 2.66247e-05 5.83177e-07 4.10801e-05 -7.99125e-05 
1818.25 0 1.26319e-05 0.000527746 6.31896e-05 -6.81979e-05 0.00113027 -0.000165143 0.000106067 0.00245473 0.000155867 1.76056e-05 1.50164e-05 0.000252722 -3.09715e-06 0.00010084 -0.000398955 -9.67959e-05 -0.000162392 -0.000140801 -2.81511e-06 0.000167532 6.25861e-05 -6.60114e-05 -2.40269e-05 -7.33142e-06 8.91892e-05 5.08004e-05 2.89691e-05 -3.60543e-06 2.96112e-05 -3.30078e-06 3.3537e-05 -7.8567e-05 
1818.6 0 5.048e-06 0.000532433 6.40507e-05 -6.82895e-05 0.00119483 -0.000181003 0.000110522 0.00239793 0.000168339 1.20878e-05 -1.17814e-06 0.000278655 -3.67303e-06 9.51511e-05 -0.000390057 -0.000110114 -0.000163697 -0.000119407 2.52431e-06 0.000158116 6.44763e-05 -7.39399e-05 -3.2044e-05 -1.38997e-05 8.72543e-05 4.97789e-05 2.3411e-05 9.9054e-08 3.52892e-05 -5.08622e-06 2.74349e-05 -7.59015e-05 
1818.95 0 -2.54652e-06 0.000538799 6.57253e-05 -6.68619e-05 0.00125673 -0.000193967 0.000116149 0.00234555 0.000177226 7.4476e-06 -1.48206e-05 0.000300871 -1.90695e-06 9.56603e-05 -0.00038721 -0.00012762 -0.000159843 -9.89385e-05 5.77554e-06 0.000148334 6.69514e-05 -7.98422e-05 -4.14111e-05 -2.18638e-05 8.49019e-05 4.91635e-05 1.71071e-05 6.98168e-06 4.13894e-05 -5.91894e-06 2.38666e-05 -7.20806e-05 
1819.3 0 -8.39766e-06 0.000546975 6.7079e-05 -6.37733e-05 0.00131779 -0.000204589 0.000124327 0.00229373 0.000180317 3.55242e-06 -2.25134e-05 0.000320362 2.12267e-06 0.000105975 -0.000386871 -0.000145094 -0.000150926 -8.2823e-05 3.75645e-06 0.000142577 6.98671e-05 -8.46374e-05 -5.01825e-05 -2.89214e-05 8.32988e-05 4.96105e-05 1.11237e-05 1.43891e-05 4.56809e-05 -7.56189e-06 2.31081e-05 -6.83153e-05 
1819.65 0 -1.19745e-05 0.000554816 6.6753e-05 -5.9823e-05 0.00137919 -0.000215357 0.000136748 0.00223878 0.000177858 2.12267e-07 -2.39311e-05 0.000337073 7.21352e-06 0.000127333 -0.000385536 -0.000158807 -0.00013941 -7.06668e-05 -5.5231e-06 0.000142124 7.26049e-05 -9.14702e-05 -5.82201e-05 -3.51322e-05 8.16817e-05 5.07298e-05 5.75027e-06 2.06242e-05 4.81521e-05 -9.50751e-06 2.38855e-05 -6.62797e-05 
1820 0 -1.31209e-05 0.000560632 6.49598e-05 -5.4552e-05 0.00144085 -0.000229146 0.0001535 0.00217999 0.000171568 -2.57797e-06 -2.09989e-05 0.000348812 1.14201e-05 0.000157174 -0.000382 -0.000166826 -0.000128433 -5.96023e-05 -2.11423e-05 0.000146262 7.38657e-05 -0.000101628 -6.51265e-05 -4.10213e-05 8.00993e-05 5.14027e-05 -4.9935e-08 2.58293e-05 4.95227e-05 -1.03804e-05 2.48068e-05 -6.6858e-05 
1820.35 0 -1.50065e-05 0.000564534 6.41164e-05 -4.80279e-05 0.00149946 -0.000246871 0.000170447 0.00211854 0.000163381 -8.73799e-06 -1.61891e-05 0.00035475 1.52145e-05 0.0001883 -0.000377947 -0.000171383 -0.000121033 -4.96706e-05 -4.14422e-05 0.000154114 7.27814e-05 -0.000112995 -7.04825e-05 -4.5485e-05 7.84363e-05 5.11657e-05 -7.41253e-06 2.95852e-05 4.92126e-05 -1.0409e-05 2.60859e-05 -6.95775e-05 
1820.7 0 -2.03269e-05 0.000566856 6.59878e-05 -4.18351e-05 0.00155308 -0.000267718 0.000183452 0.00205567 0.000155878 -2.22647e-05 -1.02726e-05 0.000354769 1.89332e-05 0.000215576 -0.000373655 -0.00017557 -0.000117721 -4.30685e-05 -6.54232e-05 0.000162847 6.95695e-05 -0.000122539 -7.47766e-05 -4.77543e-05 7.52057e-05 5.18959e-05 -1.72538e-05 3.10665e-05 4.72163e-05 -9.48058e-06 2.69113e-05 -7.42562e-05 
1821.05 0 -2.83462e-05 0.00056751 6.84521e-05 -3.65093e-05 0.00160408 -0.000289102 0.000191202 0.00198973 0.000149477 -4.12783e-05 -4.91645e-06 0.000347762 2.29325e-05 0.000237021 -0.000367009 -0.000178862 -0.000117188 -3.99079e-05 -9.17659e-05 0.000169112 6.57641e-05 -0.000129174 -7.77386e-05 -4.86165e-05 7.08676e-05 5.42188e-05 -2.99298e-05 3.05303e-05 4.54299e-05 -7.41677e-06 2.62625e-05 -8.11045e-05 
1821.4 0 -3.81156e-05 0.000568119 7.00116e-05 -3.12103e-05 0.00165337 -0.000307343 0.000192985 0.00192026 0.000143004 -6.05558e-05 -2.76305e-06 0.000333544 2.84931e-05 0.00025273 -0.000355293 -0.000180326 -0.000119773 -4.05602e-05 -0.000119281 0.000170958 6.30581e-05 -0.000134761 -7.94326e-05 -4.98623e-05 6.72345e-05 5.57364e-05 -4.41649e-05 2.91497e-05 4.60138e-05 -4.33392e-06 2.49351e-05 -8.8341e-05 
1821.75 0 -4.9688e-05 0.000569515 7.12121e-05 -2.50659e-05 0.0016985 -0.000319137 0.000188876 0.00185262 0.000135971 -7.78278e-05 -3.22855e-06 0.000313414 3.55839e-05 0.000265353 -0.000338342 -0.000181167 -0.000125617 -4.48589e-05 -0.00014593 0.000167373 6.16966e-05 -0.000141584 -8.04989e-05 -5.20968e-05 6.42154e-05 5.40453e-05 -5.77584e-05 2.73858e-05 4.81442e-05 -5.19002e-07 2.33919e-05 -9.40065e-05 
1822.1 0 -6.28848e-05 0.000569178 7.17753e-05 -1.79689e-05 0.00173983 -0.000324712 0.000181095 0.00179063 0.000128477 -9.38106e-05 -4.91584e-06 0.000288778 4.26049e-05 0.000278056 -0.000320365 -0.000183127 -0.000132103 -5.14987e-05 -0.00017004 0.000158365 6.05076e-05 -0.000148427 -8.13207e-05 -5.46293e-05 6.15891e-05 5.02233e-05 -6.98728e-05 2.53464e-05 4.94068e-05 3.68415e-06 2.15379e-05 -9.78599e-05 
1822.45 0 -7.45483e-05 0.000564968 7.16467e-05 -1.09159e-05 0.00178202 -0.000326206 0.000170824 0.00172985 0.000121253 -0.000109232 -8.2377e-06 0.000258894 4.78603e-05 0.000290965 -0.000304876 -0.000185923 -0.000136025 -5.92191e-05 -0.000191528 0.000144553 5.88001e-05 -0.000151366 -8.17604e-05 -5.68886e-05 5.9458e-05 4.6804e-05 -8.0557e-05 2.35249e-05 4.94479e-05 7.41414e-06 2.03377e-05 -0.000100547 
1822.8 0 -8.28892e-05 0.000558483 7.15625e-05 -3.48494e-06 0.0018245 -0.000324446 0.000156436 0.00166332 0.000115393 -0.00012469 -1.15564e-05 0.000224779 4.90842e-05 0.000303292 -0.00029217 -0.000188849 -0.000135416 -6.66595e-05 -0.000211319 0.000126399 5.65599e-05 -0.000150153 -8.30979e-05 -5.8742e-05 5.75942e-05 4.33796e-05 -8.91526e-05 2.28561e-05 4.93351e-05 1.04365e-05 2.02338e-05 -0.000103952 
1823.15 0 -8.98436e-05 0.000549719 7.14801e-05 5.85158e-06 0.00186147 -0.000322535 0.000136353 0.00159138 0.000110266 -0.0001408 -1.15747e-05 0.000190654 4.56321e-05 0.00031406 -0.000280123 -0.00019174 -0.000129878 -7.39282e-05 -0.000230774 0.000105477 5.46958e-05 -0.000147308 -8.53083e-05 -5.94801e-05 5.56158e-05 3.92861e-05 -9.54558e-05 2.36526e-05 4.9594e-05 1.28739e-05 2.0655e-05 -0.000109278 
1823.5 0 -9.64766e-05 0.000538634 7.09322e-05 1.58068e-05 0.00189102 -0.000322966 0.000108797 0.00151789 0.000107662 -0.000157076 -7.00557e-06 0.000157761 3.88727e-05 0.00032085 -0.000266006 -0.000193621 -0.000120756 -8.14947e-05 -0.000251149 8.40728e-05 5.44273e-05 -0.000143485 -8.71767e-05 -5.85587e-05 5.35894e-05 3.52592e-05 -9.94724e-05 2.44225e-05 5.00172e-05 1.40931e-05 2.12836e-05 -0.000116635 
1823.85 0 -0.000102419 0.000529199 6.96265e-05 2.34895e-05 0.00191574 -0.000324723 7.38535e-05 0.001446 0.000111898 -0.00017121 7.08191e-07 0.000123595 3.05753e-05 0.000321924 -0.000251518 -0.00019255 -0.000111616 -8.89214e-05 -0.000270418 6.38649e-05 5.52249e-05 -0.000137376 -8.78666e-05 -5.66744e-05 5.28475e-05 3.27938e-05 -0.00010141 2.36578e-05 4.95465e-05 1.32678e-05 2.21077e-05 -0.000125457 
1824.2 0 -0.000106907 0.000523643 6.90253e-05 2.85244e-05 0.0019377 -0.000326222 3.59966e-05 0.00137549 0.000123178 -0.000180778 9.94467e-06 8.69142e-05 2.24256e-05 0.000319463 -0.000239403 -0.000187991 -0.000106359 -9.74723e-05 -0.000284903 4.67289e-05 5.59678e-05 -0.00012872 -8.82914e-05 -5.44754e-05 5.41208e-05 3.1844e-05 -0.000102025 2.16003e-05 4.77782e-05 9.18938e-06 2.32483e-05 -0.000134041 
1824.55 0 -0.000110356 0.000519956 7.02988e-05 3.27344e-05 0.00195687 -0.000325995 -2.51224e-06 0.00130442 0.000138189 -0.000185722 2.09167e-05 4.94741e-05 1.47767e-05 0.000315529 -0.000229225 -0.000181625 -0.000106929 -0.00010955 -0.000293369 3.47702e-05 5.62043e-05 -0.000119506 -8.88341e-05 -5.21528e-05 5.61636e-05 3.15955e-05 -0.000101787 2.01244e-05 4.53277e-05 1.66085e-06 2.37384e-05 -0.000141224 
1824.9 0 -0.000114624 0.000516627 7.20963e-05 3.59136e-05 0.00197193 -0.000324139 -4.27187e-05 0.00123245 0.000151936 -0.000188185 3.30287e-05 1.19525e-05 8.3358e-06 0.000309672 -0.000222021 -0.000175024 -0.000114103 -0.000123352 -0.000295516 2.95991e-05 5.49254e-05 -0.00011176 -8.97998e-05 -4.99448e-05 5.80685e-05 3.15747e-05 -0.000101869 2.07058e-05 4.17696e-05 -5.88818e-06 2.30104e-05 -0.000146036 
1825.25 0 -0.000119677 0.000513075 7.30247e-05 3.69971e-05 0.00198373 -0.000321906 -8.49445e-05 0.00116183 0.000161629 -0.000190179 4.36664e-05 -2.39129e-05 4.50831e-06 0.000304608 -0.000218456 -0.000168956 -0.000127878 -0.000135415 -0.000294339 3.02703e-05 5.31461e-05 -0.00010593 -9.18505e-05 -4.76282e-05 6.10006e-05 3.21163e-05 -0.000102017 2.39448e-05 3.5733e-05 -9.60334e-06 2.24855e-05 -0.000147005 
1825.6 0 -0.000123083 0.000510686 7.33137e-05 3.71626e-05 0.00199715 -0.00031813 -0.000128181 0.00109283 0.000168129 -0.000192963 5.22536e-05 -5.59588e-05 2.0444e-06 0.000302273 -0.000216319 -0.000164409 -0.000145429 -0.000145073 -0.000293881 3.38701e-05 5.12201e-05 -0.000101033 -9.2637e-05 -4.48852e-05 6.56596e-05 3.32807e-05 -0.000100613 3.11462e-05 2.81041e-05 -9.16905e-06 2.38462e-05 -0.0001455 
1825.95 0 -0.000124776 0.000509769 7.37656e-05 3.78469e-05 0.00201391 -0.000311391 -0.000169489 0.00102204 0.000172446 -0.000196671 5.91578e-05 -8.14727e-05 -2.272e-06 0.000301676 -0.000213926 -0.000162571 -0.000162655 -0.000153041 -0.00029527 3.83291e-05 4.76763e-05 -9.72149e-05 -8.92251e-05 -4.22317e-05 7.08966e-05 3.47347e-05 -9.7527e-05 4.05414e-05 2.14609e-05 -5.87699e-06 2.62297e-05 -0.000144241 
1826.3 0 -0.000126299 0.000507428 7.39607e-05 3.87044e-05 0.00203265 -0.000301969 -0.000208056 0.000947711 0.000175288 -0.000199569 6.43756e-05 -9.91455e-05 -9.58857e-06 0.00030131 -0.000209916 -0.000161073 -0.000176129 -0.000161231 -0.000298543 4.40828e-05 4.28743e-05 -9.46484e-05 -8.33228e-05 -3.87994e-05 7.48645e-05 3.667e-05 -9.3947e-05 4.82293e-05 1.73314e-05 -1.41735e-06 2.71652e-05 -0.000144127 
1826.65 0 -0.000128721 0.000502546 7.27308e-05 3.82549e-05 0.00205259 -0.000289073 -0.000244118 0.000870928 0.000181029 -0.000200303 6.78199e-05 -0.000109553 -1.62273e-05 0.000300844 -0.000203446 -0.000156693 -0.000183818 -0.000170933 -0.000300574 5.27434e-05 3.8379e-05 -9.2148e-05 -7.77454e-05 -3.33252e-05 7.78708e-05 3.8085e-05 -9.01718e-05 5.28802e-05 1.53731e-05 3.10702e-06 2.71378e-05 -0.000145118 
1827 0 -0.000131434 0.000496049 6.96108e-05 3.67808e-05 0.00207124 -0.000272514 -0.000274993 0.000794003 0.000190075 -0.000196489 6.92914e-05 -0.000112712 -2.01161e-05 0.000300924 -0.000193703 -0.000151808 -0.000187145 -0.000182266 -0.000297003 6.43516e-05 3.49542e-05 -8.87963e-05 -7.26353e-05 -2.69557e-05 8.19615e-05 3.9064e-05 -8.57512e-05 5.40701e-05 1.3268e-05 7.29481e-06 2.70338e-05 -0.000146166 
1827.35 0 -0.000133803 0.000488812 6.51831e-05 3.55832e-05 0.00208547 -0.000252288 -0.000298338 0.000720261 0.000197362 -0.00018551 6.95647e-05 -0.000111058 -2.39549e-05 0.000300979 -0.000180379 -0.000149287 -0.0001909 -0.000195464 -0.000288305 7.70865e-05 3.20019e-05 -8.50739e-05 -6.95509e-05 -2.02315e-05 8.81252e-05 4.07325e-05 -8.07853e-05 5.32233e-05 9.37047e-06 1.01922e-05 2.63047e-05 -0.000146108 
1827.7 0 -0.000135641 0.000482 6.03185e-05 3.54579e-05 0.00209478 -0.000229786 -0.000314902 0.000651526 0.000200764 -0.000169072 7.12945e-05 -0.000109266 -2.99696e-05 0.000300308 -0.000164497 -0.000149204 -0.000197033 -0.000209266 -0.00027862 9.00223e-05 2.88537e-05 -8.13129e-05 -6.85572e-05 -1.25385e-05 9.55196e-05 4.31726e-05 -7.58194e-05 5.23156e-05 3.41279e-06 1.06654e-05 2.39345e-05 -0.000144868 
1828.05 0 -0.000136068 0.000474547 5.45066e-05 3.69689e-05 0.00210135 -0.000205556 -0.000326391 0.000584558 0.000201181 -0.000150815 7.58646e-05 -0.000110807 -3.58537e-05 0.000299048 -0.000147962 -0.000150638 -0.00020528 -0.000221142 -0.000272498 0.000103252 2.54416e-05 -7.90563e-05 -6.75691e-05 -4.54849e-06 0.000102574 4.53165e-05 -7.10015e-05 5.11569e-05 -5.03401e-06 8.44202e-06 1.93172e-05 -0.000142952 
1828.4 0 -0.000135524 0.000464711 4.77734e-05 3.89231e-05 0.00210726 -0.000176982 -0.000334325 0.000516218 0.000199932 -0.00013359 8.05596e-05 -0.000114983 -4.03979e-05 0.000297672 -0.000132117 -0.000154046 -0.000216365 -0.000227082 -0.000271287 0.000115527 2.06671e-05 -7.97299e-05 -6.57359e-05 1.57092e-06 0.000107833 4.64668e-05 -6.68163e-05 4.94108e-05 -1.65616e-05 3.88673e-06 1.42624e-05 -0.000141755 
1828.75 0 -0.000135942 0.000452417 4.02854e-05 3.90811e-05 0.00211165 -0.000142354 -0.00033896 0.000446966 0.000199735 -0.000118121 8.28581e-05 -0.000119078 -4.64046e-05 0.000298135 -0.000117255 -0.000159339 -0.00022933 -0.000224617 -0.000273495 0.000126436 1.33711e-05 -8.21294e-05 -6.33707e-05 4.64901e-06 0.00011001 4.81434e-05 -6.42112e-05 4.73856e-05 -2.93246e-05 -1.35583e-06 1.1861e-05 -0.000142032 
1829.1 0 -0.000138352 0.000438175 3.20181e-05 3.85143e-05 0.00211293 -0.000104732 -0.000340046 0.000377908 0.000202766 -0.000105216 8.28727e-05 -0.000120128 -5.35283e-05 0.000300931 -0.000102661 -0.000165292 -0.000240098 -0.000214493 -0.000278137 0.000137553 4.78124e-06 -8.34601e-05 -6.08054e-05 5.88586e-06 0.000109462 5.14394e-05 -6.29543e-05 4.47278e-05 -4.14256e-05 -4.75153e-06 1.28675e-05 -0.000142498 
1829.45 0 -0.000140529 0.000423108 2.32132e-05 3.9784e-05 0.0021109 -6.88141e-05 -0.000339532 0.000309857 0.000206979 -9.57015e-05 8.11159e-05 -0.000116999 -5.89983e-05 0.000303433 -8.81229e-05 -0.000170089 -0.000245705 -0.000200643 -0.000283937 0.000148765 -2.92367e-06 -8.36605e-05 -5.78363e-05 6.68805e-06 0.000107223 5.69253e-05 -6.28768e-05 4.05691e-05 -5.17553e-05 -5.98991e-06 1.62139e-05 -0.000142877 
1829.8 0 -0.000139135 0.000408399 1.38478e-05 4.26896e-05 0.00210696 -3.50481e-05 -0.000339877 0.000243929 0.000210176 -8.83965e-05 7.77166e-05 -0.000110843 -6.24781e-05 0.000304291 -7.35698e-05 -0.000172778 -0.00024538 -0.000186542 -0.000289888 0.000157771 -9.57755e-06 -8.4049e-05 -5.47002e-05 8.58108e-06 0.000103675 6.23735e-05 -6.49341e-05 3.50964e-05 -5.91271e-05 -6.64419e-06 2.13217e-05 -0.000144538 
1830.15 0 -0.000133702 0.000393767 3.9572e-06 4.53399e-05 0.00210176 -2.60456e-06 -0.000338845 0.000177771 0.000212304 -8.10045e-05 7.40848e-05 -0.000101088 -6.56806e-05 0.000304101 -5.9978e-05 -0.000172523 -0.000240918 -0.000174157 -0.000295198 0.00016241 -1.56093e-05 -8.52953e-05 -5.13803e-05 1.13448e-05 9.92542e-05 6.55561e-05 -6.85081e-05 2.99128e-05 -6.43223e-05 -7.41714e-06 2.67195e-05 -0.000148208 
1830.5 0 -0.000125932 0.000378665 -5.34827e-06 4.60776e-05 0.00209342 2.55048e-05 -0.000331983 0.000108477 0.000212862 -7.13308e-05 7.09554e-05 -8.89512e-05 -6.82491e-05 0.000303338 -4.94855e-05 -0.00016897 -0.00023712 -0.00016323 -0.000297446 0.000162978 -2.07424e-05 -8.81387e-05 -4.75514e-05 1.39909e-05 9.45139e-05 6.63972e-05 -7.15706e-05 2.66038e-05 -6.84409e-05 -8.38204e-06 3.10096e-05 -0.000153005 
1830.85 0 -0.000118402 0.000362976 -1.34754e-05 4.42819e-05 0.0020793 4.74777e-05 -0.000318169 3.76716e-05 0.00020965 -6.13955e-05 6.48399e-05 -7.77653e-05 -6.98494e-05 0.000302097 -4.26512e-05 -0.000162286 -0.000237961 -0.000152339 -0.000294096 0.000162266 -2.56814e-05 -9.1539e-05 -4.2507e-05 1.57159e-05 8.92153e-05 6.48346e-05 -7.29405e-05 2.53013e-05 -7.16251e-05 -9.3834e-06 3.38655e-05 -0.000157612 
1831.2 0 -0.000112765 0.000346149 -2.01495e-05 4.03374e-05 0.00206021 6.33637e-05 -0.000300334 -3.29623e-05 0.000200178 -5.38453e-05 5.25903e-05 -6.72921e-05 -7.14409e-05 0.00030121 -3.74753e-05 -0.000153631 -0.000242271 -0.000138791 -0.000286353 0.000162103 -3.1225e-05 -9.29276e-05 -3.60298e-05 1.59319e-05 8.3675e-05 6.07802e-05 -7.30033e-05 2.46104e-05 -7.37336e-05 -9.59482e-06 3.62102e-05 -0.000161059 
1831.55 0 -0.000108029 0.000329047 -2.48239e-05 3.44043e-05 0.00203768 7.39792e-05 -0.000281445 -0.000103293 0.000185348 -4.86447e-05 3.60777e-05 -5.50653e-05 -7.44804e-05 0.000302361 -3.17282e-05 -0.000143196 -0.000247311 -0.000120448 -0.00027825 0.000161785 -3.75374e-05 -9.17509e-05 -2.8843e-05 1.56777e-05 7.9101e-05 5.63468e-05 -7.26055e-05 2.35655e-05 -7.56056e-05 -7.4246e-06 3.85028e-05 -0.000163861 
1831.9 0 -0.000104141 0.000314334 -2.89704e-05 2.71689e-05 0.00201153 8.09702e-05 -0.00026177 -0.000171879 0.00016911 -4.51496e-05 1.85711e-05 -3.841e-05 -7.85547e-05 0.000305455 -2.42065e-05 -0.000129169 -0.000251377 -9.73937e-05 -0.000273024 0.000159864 -4.33856e-05 -8.77214e-05 -2.18894e-05 1.48151e-05 7.59592e-05 5.28368e-05 -7.28798e-05 2.19474e-05 -7.57484e-05 -3.25567e-06 3.99731e-05 -0.000166531 
1832.25 0 -0.000101155 0.000302069 -3.42551e-05 1.99789e-05 0.00198157 8.35307e-05 -0.000241794 -0.000237394 0.000156279 -4.31122e-05 2.48518e-06 -1.52517e-05 -8.23536e-05 0.000308741 -1.32355e-05 -0.000112153 -0.000252255 -7.26295e-05 -0.000271458 0.000154396 -4.73719e-05 -8.22791e-05 -1.42218e-05 1.26583e-05 7.53841e-05 4.9774e-05 -7.41061e-05 2.01635e-05 -7.37206e-05 1.05014e-06 4.00324e-05 -0.000168981 
1832.6 0 -9.71466e-05 0.000289667 -3.97523e-05 1.33235e-05 0.00194785 8.29909e-05 -0.000222061 -0.000298157 0.000149977 -4.38522e-05 -1.15131e-05 1.21093e-05 -8.41187e-05 0.000312036 1.50226e-06 -9.57996e-05 -0.000248715 -5.21116e-05 -0.000270915 0.000143786 -5.1504e-05 -7.73642e-05 -4.78764e-06 1.10301e-05 7.77125e-05 4.70875e-05 -7.62365e-05 1.92233e-05 -7.19372e-05 3.76084e-06 3.85827e-05 -0.000171747 
1832.95 0 -9.27822e-05 0.000276701 -4.42549e-05 7.24331e-06 0.00190973 8.26238e-05 -0.00020061 -0.000354572 0.000150902 -4.77735e-05 -2.25176e-05 3.85915e-05 -8.16814e-05 0.000314662 1.90194e-05 -8.13248e-05 -0.000240104 -3.96816e-05 -0.000269363 0.000130537 -5.78636e-05 -7.22632e-05 4.44441e-06 1.05712e-05 8.02585e-05 4.52669e-05 -7.86762e-05 1.9619e-05 -7.12081e-05 3.50621e-06 3.59441e-05 -0.000174582 
1833.3 0 -8.93156e-05 0.000265077 -4.81928e-05 3.05222e-06 0.00186822 8.12613e-05 -0.000176206 -0.000410349 0.000155536 -5.25069e-05 -2.75567e-05 6.16816e-05 -7.26905e-05 0.000314382 3.60459e-05 -6.69478e-05 -0.000226518 -3.38002e-05 -0.000268125 0.000117223 -6.43715e-05 -6.7224e-05 1.0714e-05 8.93066e-06 8.04209e-05 4.39726e-05 -7.98102e-05 2.14165e-05 -7.02772e-05 6.56876e-07 3.24986e-05 -0.000175462 
1833.65 0 -8.54649e-05 0.000253931 -5.18089e-05 6.40477e-07 0.00182564 7.57277e-05 -0.00015131 -0.000466904 0.000159909 -5.6688e-05 -2.80677e-05 8.23571e-05 -5.84546e-05 0.00031097 4.77988e-05 -5.26236e-05 -0.000209053 -3.1843e-05 -0.00026954 0.000104445 -6.87181e-05 -6.40741e-05 1.21518e-05 5.75855e-06 7.86602e-05 4.35693e-05 -8.04163e-05 2.28162e-05 -6.91906e-05 -2.90167e-06 2.80139e-05 -0.000173224 
1834 0 -8.12164e-05 0.000240675 -5.61239e-05 -1.5336e-06 0.00178334 6.75655e-05 -0.00012985 -0.000522873 0.000163296 -6.18741e-05 -2.96256e-05 9.86864e-05 -4.53932e-05 0.000308088 5.4425e-05 -4.02407e-05 -0.00018813 -3.43188e-05 -0.000275263 9.3598e-05 -7.21175e-05 -6.22387e-05 9.38028e-06 4.19869e-06 7.59345e-05 4.48604e-05 -8.1762e-05 2.29287e-05 -6.70862e-05 -6.23458e-06 2.24931e-05 -0.000169735 
1834.35 0 -7.74041e-05 0.000225422 -6.17239e-05 -4.17812e-06 0.00173996 6.09683e-05 -0.000110893 -0.000578305 0.000166375 -6.99649e-05 -3.27929e-05 0.000108881 -3.65327e-05 0.000308094 5.89127e-05 -3.15786e-05 -0.000164143 -4.1593e-05 -0.000285134 8.44065e-05 -7.6342e-05 -6.01078e-05 5.39911e-06 5.65005e-06 7.22518e-05 4.62452e-05 -8.41027e-05 2.24235e-05 -6.38713e-05 -1.07206e-05 1.75413e-05 -0.000166482 
1834.7 0 -7.35972e-05 0.00020902 -6.71987e-05 -7.48331e-06 0.00169482 5.66894e-05 -9.12458e-05 -0.000633401 0.000168799 -7.9338e-05 -3.64741e-05 0.000114995 -3.11352e-05 0.000312223 6.18011e-05 -2.86268e-05 -0.000137633 -5.28456e-05 -0.000296675 7.72163e-05 -8.09184e-05 -5.77409e-05 3.4234e-06 8.39582e-06 6.73913e-05 4.86074e-05 -8.59739e-05 2.17535e-05 -6.09685e-05 -1.6515e-05 1.47179e-05 -0.000163482 
1835.05 0 -7.04772e-05 0.000192526 -7.14556e-05 -1.05801e-05 0.0016492 5.30063e-05 -7.29809e-05 -0.000686537 0.000167494 -8.72875e-05 -3.98521e-05 0.00011933 -2.87026e-05 0.000320997 6.49025e-05 -3.11497e-05 -0.000112068 -6.69942e-05 -0.000308167 7.35871e-05 -8.43608e-05 -5.4087e-05 3.72299e-06 1.16809e-05 6.11284e-05 5.35287e-05 -8.51429e-05 2.05511e-05 -5.84975e-05 -2.12759e-05 1.40316e-05 -0.000161605 
1835.4 0 -6.76997e-05 0.000177608 -7.44079e-05 -1.2745e-05 0.00160304 4.99195e-05 -5.74865e-05 -0.000735559 0.000159882 -9.45218e-05 -4.27537e-05 0.000123426 -2.94441e-05 0.000329829 7.07107e-05 -3.72425e-05 -9.1773e-05 -8.32932e-05 -0.000320122 7.41978e-05 -8.75152e-05 -4.82971e-05 3.88869e-06 1.57125e-05 5.52745e-05 5.96228e-05 -8.22413e-05 1.84177e-05 -5.50142e-05 -2.36338e-05 1.60248e-05 -0.000161243 
1835.75 0 -6.41264e-05 0.000164721 -7.80493e-05 -1.37297e-05 0.00155798 4.87125e-05 -4.15536e-05 -0.000779455 0.000145395 -0.000102089 -4.84324e-05 0.000126746 -3.29248e-05 0.000333749 7.95543e-05 -4.35743e-05 -7.71211e-05 -9.9716e-05 -0.000332853 7.74884e-05 -9.13062e-05 -4.10393e-05 2.34039e-06 2.05166e-05 5.18966e-05 6.58665e-05 -7.93423e-05 1.61641e-05 -5.06401e-05 -2.40722e-05 1.90306e-05 -0.000161857 
1836.1 0 -5.88589e-05 0.000154339 -8.23893e-05 -1.30203e-05 0.00151658 4.89576e-05 -2.5237e-05 -0.000818396 0.0001252 -0.000109008 -5.80593e-05 0.000127972 -3.66902e-05 0.00033274 9.13211e-05 -4.76541e-05 -6.71543e-05 -0.000113769 -0.000345339 8.1216e-05 -9.4663e-05 -3.41152e-05 -2.07396e-06 2.65402e-05 4.99611e-05 7.33929e-05 -7.73729e-05 1.4802e-05 -4.65917e-05 -2.34884e-05 2.04768e-05 -0.000162584 
1836.45 0 -5.09791e-05 0.000146556 -8.54866e-05 -1.14498e-05 0.0014768 4.87636e-05 -1.27553e-05 -0.000852761 0.000100328 -0.000112212 -6.92949e-05 0.000127489 -4.05586e-05 0.000327818 0.000105784 -5.12583e-05 -6.2694e-05 -0.000125165 -0.000358119 8.40451e-05 -9.76195e-05 -2.86878e-05 -8.306e-06 3.35237e-05 4.71262e-05 8.0893e-05 -7.55051e-05 1.44284e-05 -4.15672e-05 -2.13194e-05 2.07099e-05 -0.000162317 
1836.8 0 -4.17092e-05 0.000140024 -8.83871e-05 -1.11339e-05 0.00143704 4.6398e-05 -5.74354e-06 -0.000885543 7.22379e-05 -0.000111203 -8.13534e-05 0.000127301 -4.48564e-05 0.000317722 0.000119868 -5.45397e-05 -6.18767e-05 -0.000135414 -0.000370972 8.47832e-05 -0.000100543 -2.58141e-05 -1.36099e-05 4.07975e-05 4.31415e-05 8.49446e-05 -7.28481e-05 1.39677e-05 -3.41559e-05 -1.67956e-05 2.08969e-05 -0.000159888 
1837.15 0 -3.40507e-05 0.000132402 -9.22235e-05 -1.14469e-05 0.00139686 4.03903e-05 -4.94573e-06 -0.000918879 4.42035e-05 -0.000107557 -9.41111e-05 0.000127725 -4.73275e-05 0.000302652 0.00012933 -5.34605e-05 -6.22618e-05 -0.000145577 -0.000380389 8.32843e-05 -0.000102673 -2.60834e-05 -1.63726e-05 4.70543e-05 3.94033e-05 8.39216e-05 -6.95649e-05 1.17121e-05 -2.61656e-05 -1.08996e-05 2.14595e-05 -0.000154477 
1837.5 0 -2.95024e-05 0.000122501 -9.68577e-05 -9.45732e-06 0.00135563 3.19966e-05 -1.02763e-05 -0.000952068 1.91552e-05 -0.000101325 -0.000107061 0.000127526 -4.53823e-05 0.000286527 0.000134464 -4.46509e-05 -6.39776e-05 -0.000155743 -0.000382407 8.29727e-05 -0.000103626 -2.67509e-05 -1.72794e-05 5.28763e-05 3.59718e-05 7.86989e-05 -6.6767e-05 6.9303e-06 -2.03476e-05 -5.40727e-06 2.11135e-05 -0.000147954 
1837.85 0 -2.7133e-05 0.000111812 -0.000101646 -5.48157e-06 0.00131269 2.2496e-05 -1.71945e-05 -0.000984598 -5.28981e-07 -9.26393e-05 -0.000119993 0.000125092 -3.79749e-05 0.000273682 0.000138928 -2.98294e-05 -6.72722e-05 -0.000163776 -0.000374672 8.74696e-05 -0.000103835 -2.59356e-05 -1.76173e-05 5.94433e-05 3.24913e-05 7.15815e-05 -6.53117e-05 7.27767e-07 -1.7629e-05 2.3162e-07 1.98319e-05 -0.000142252 
1838.2 0 -2.53508e-05 0.000101348 -0.000105151 -8.14891e-07 0.00126677 1.25281e-05 -2.32248e-05 -0.00101555 -1.59739e-05 -8.22014e-05 -0.000133676 0.000118657 -2.62206e-05 0.000264533 0.000145978 -1.37701e-05 -7.21139e-05 -0.000165767 -0.000356714 9.50493e-05 -0.000103642 -2.50362e-05 -1.78443e-05 6.6347e-05 2.93351e-05 6.42071e-05 -6.57216e-05 -4.4253e-06 -1.73554e-05 7.63938e-06 1.8868e-05 -0.000135842 
1838.55 0 -2.35589e-05 9.03764e-05 -0.00010673 5.04491e-06 0.00121862 3.02583e-06 -3.07712e-05 -0.00104303 -3.06098e-05 -7.08166e-05 -0.000149927 0.000108241 -1.17018e-05 0.000256507 0.000156115 1.52392e-06 -7.66438e-05 -0.00016014 -0.000331592 0.000102681 -0.000102574 -2.48753e-05 -1.84109e-05 7.31204e-05 2.58224e-05 5.61586e-05 -6.83525e-05 -6.34444e-06 -1.80758e-05 1.66054e-05 1.71228e-05 -0.000128213 
1838.9 0 -2.08369e-05 7.87486e-05 -0.000107322 1.01629e-05 0.00117189 -4.97524e-06 -4.09638e-05 -0.00106828 -4.39173e-05 -5.7493e-05 -0.000167734 9.72852e-05 3.58216e-06 0.000247608 0.000166221 1.82782e-05 -7.85045e-05 -0.000147123 -0.00030378 0.000108751 -0.000100736 -2.47905e-05 -1.92882e-05 8.08106e-05 2.18656e-05 4.71307e-05 -7.10704e-05 -4.23311e-06 -1.88573e-05 2.52366e-05 1.24968e-05 -0.000120306 
1839.25 0 -1.77299e-05 6.69521e-05 -0.000107698 1.21868e-05 0.00112686 -8.92746e-06 -5.43774e-05 -0.00109499 -5.3785e-05 -4.05238e-05 -0.000185262 9.09941e-05 1.67736e-05 0.000237929 0.000175274 3.58773e-05 -7.77254e-05 -0.000128341 -0.000276258 0.000112998 -9.84778e-05 -2.55581e-05 -1.96532e-05 9.05538e-05 1.76176e-05 3.89665e-05 -7.15761e-05 -9.34273e-08 -1.85116e-05 3.15154e-05 5.93614e-06 -0.000112021 
1839.6 0 -1.51503e-05 5.37312e-05 -0.000108096 1.29866e-05 0.00107886 -6.50362e-06 -7.24807e-05 -0.00112205 -6.05835e-05 -1.97444e-05 -0.000200767 9.04382e-05 2.62562e-05 0.000227624 0.000184772 5.09065e-05 -7.56103e-05 -0.000108352 -0.000251164 0.000116534 -9.58656e-05 -2.89569e-05 -1.86605e-05 0.000100006 1.33039e-05 3.30603e-05 -6.91231e-05 3.12919e-06 -1.52109e-05 3.5553e-05 -7.06362e-07 -0.000103838 
1839.95 0 -1.29821e-05 3.69377e-05 -0.000108274 1.51393e-05 0.00102608 1.34636e-06 -9.32919e-05 -0.00114491 -6.49047e-05 3.88756e-06 -0.000213455 9.26484e-05 3.28105e-05 0.000217155 0.000194561 6.35782e-05 -7.34966e-05 -9.12497e-05 -0.000228729 0.000119121 -9.36202e-05 -3.25855e-05 -1.56206e-05 0.0001057 1.06214e-05 2.74219e-05 -6.49053e-05 4.16835e-06 -9.60069e-06 3.67577e-05 -6.03675e-06 -9.71896e-05 
1840.3 0 -1.04649e-05 1.75416e-05 -0.000107708 1.91303e-05 0.000970314 1.30088e-05 -0.000113867 -0.00116438 -6.66987e-05 2.92638e-05 -0.000221694 9.38663e-05 3.69101e-05 0.000207682 0.000202988 7.41563e-05 -7.44247e-05 -7.63189e-05 -0.00020818 0.000121953 -9.15859e-05 -3.27924e-05 -1.06462e-05 0.000108108 9.99344e-06 2.04768e-05 -6.04487e-05 2.59424e-06 -4.34551e-06 3.40343e-05 -8.72596e-06 -9.21238e-05 
1840.65 0 -6.72254e-06 -2.30341e-06 -0.000106166 2.45341e-05 0.00091229 2.81626e-05 -0.000134157 -0.00118313 -6.5041e-05 5.41822e-05 -0.0002235 9.08021e-05 3.67502e-05 0.000200012 0.000210367 8.13381e-05 -8.20757e-05 -6.00876e-05 -0.000188541 0.000126659 -8.89354e-05 -2.96786e-05 -5.52629e-06 0.000108072 1.07502e-05 1.35393e-05 -5.61369e-05 -2.27821e-06 -1.29114e-06 2.86075e-05 -8.19432e-06 -8.79351e-05 
1841 0 -1.39118e-06 -2.07468e-05 -0.000104129 3.04991e-05 0.00085488 4.60267e-05 -0.000153826 -0.00119939 -5.77382e-05 7.47483e-05 -0.000218783 8.29278e-05 3.05688e-05 0.00019402 0.000217337 8.67918e-05 -9.57082e-05 -4.04847e-05 -0.000168529 0.00013375 -8.59631e-05 -2.44646e-05 -2.23083e-06 0.00010518 1.16831e-05 8.15126e-06 -5.27149e-05 -9.66027e-06 -1.96248e-07 2.1941e-05 -5.78367e-06 -8.45867e-05 
1841.35 0 5.20553e-06 -3.69479e-05 -0.000101986 3.67065e-05 0.000804326 6.51057e-05 -0.00017105 -0.00121112 -4.51429e-05 8.89431e-05 -0.000208893 7.37828e-05 2.05041e-05 0.00018888 0.000223452 9.26212e-05 -0.000111496 -1.74179e-05 -0.00014672 0.000143722 -8.3546e-05 -1.82905e-05 -1.33421e-06 9.97755e-05 1.17764e-05 4.80566e-06 -5.03813e-05 -1.74194e-05 5.92304e-07 1.3406e-05 -3.05773e-06 -8.07166e-05 
1841.7 0 1.26309e-05 -5.19923e-05 -9.88963e-05 4.30736e-05 0.000764822 8.43338e-05 -0.000182252 -0.00122151 -2.9949e-05 9.88556e-05 -0.000192941 6.58927e-05 9.79291e-06 0.000184298 0.000228991 9.85248e-05 -0.000128122 6.83019e-06 -0.000122913 0.000156234 -8.25809e-05 -1.16382e-05 -3.14654e-06 9.4455e-05 1.05188e-05 3.70147e-06 -4.92389e-05 -2.32195e-05 2.48778e-06 3.1539e-06 -7.64825e-07 -7.60169e-05 
1842.05 0 2.1113e-05 -6.84868e-05 -9.50238e-05 4.96577e-05 0.00073394 0.000101827 -0.000186551 -0.00123549 -1.47338e-05 0.000106112 -0.000173878 5.95544e-05 -9.61539e-07 0.000180189 0.000234761 0.00010326 -0.000148162 2.94382e-05 -9.73758e-05 0.000171151 -8.26674e-05 -5.09088e-06 -7.06814e-06 9.12906e-05 9.06501e-06 3.25114e-06 -4.85455e-05 -2.54597e-05 5.49245e-06 -7.4966e-06 1.97923e-06 -7.12364e-05 
1842.4 0 3.18415e-05 -8.93776e-05 -9.08814e-05 5.51335e-05 0.0007045 0.000117166 -0.000186943 -0.00125427 -2.19811e-06 0.000111701 -0.000158589 5.2947e-05 -1.23404e-05 0.000174855 0.000241995 0.000107257 -0.00017098 4.89082e-05 -7.08998e-05 0.000188094 -8.27282e-05 1.26501e-06 -1.17146e-05 8.94083e-05 7.40002e-06 2.86444e-06 -4.74736e-05 -2.54622e-05 9.97192e-06 -1.73101e-05 5.69042e-06 -6.55512e-05 
1842.75 0 4.43541e-05 -0.000114147 -8.63251e-05 5.80603e-05 0.000671998 0.000130753 -0.000184333 -0.00127655 5.56011e-06 0.000115643 -0.00014699 4.45599e-05 -2.40087e-05 0.000167361 0.000250574 0.000111861 -0.000193199 6.7017e-05 -4.4647e-05 0.000205828 -8.24784e-05 9.19373e-06 -1.53696e-05 8.78816e-05 4.28319e-06 3.42105e-06 -4.80723e-05 -2.40156e-05 1.66941e-05 -2.40664e-05 9.4343e-06 -5.74276e-05 
1843.1 0 5.56316e-05 -0.000138295 -8.19544e-05 5.9347e-05 0.000635098 0.00014136 -0.000177715 -0.00130174 8.31244e-06 0.00011806 -0.000137664 3.57403e-05 -3.55863e-05 0.00015628 0.000258923 0.000116082 -0.000213207 8.56464e-05 -1.97057e-05 0.000222611 -8.26566e-05 1.86027e-05 -1.75554e-05 8.68432e-05 6.7722e-07 4.96323e-06 -5.13683e-05 -2.02862e-05 2.50129e-05 -2.62425e-05 1.22635e-05 -4.69526e-05 
1843.45 0 6.40428e-05 -0.000159821 -7.79933e-05 5.96973e-05 0.000589459 0.000148974 -0.000166368 -0.00132831 8.04854e-06 0.000120774 -0.000131937 2.68399e-05 -4.6791e-05 0.00014108 0.000263456 0.000119549 -0.000228444 0.000103321 1.90911e-06 0.000237495 -8.33337e-05 2.7034e-05 -1.82994e-05 8.69612e-05 -2.97313e-06 5.40986e-06 -5.49208e-05 -1.62377e-05 3.38945e-05 -2.51434e-05 1.36281e-05 -3.71957e-05 
1843.8 0 7.13454e-05 -0.00018083 -7.28104e-05 5.87512e-05 0.000532927 0.000157542 -0.000151027 -0.0013539 9.37051e-06 0.000123246 -0.0001283 1.81191e-05 -5.72254e-05 0.000125991 0.000262235 0.000123558 -0.000234701 0.000118144 1.87788e-05 0.00024845 -8.37211e-05 3.44131e-05 -1.68299e-05 8.69733e-05 -7.3398e-06 3.5324e-06 -5.66658e-05 -1.44494e-05 4.22789e-05 -2.26924e-05 1.38716e-05 -3.06174e-05 
1844.15 0 7.94226e-05 -0.000200682 -6.71229e-05 5.66642e-05 0.000469578 0.000169475 -0.000132526 -0.00137807 1.57341e-05 0.000124949 -0.00012506 1.1184e-05 -6.91942e-05 0.000114506 0.000258241 0.000126876 -0.000230153 0.000128501 3.2836e-05 0.000254143 -8.33092e-05 4.19584e-05 -1.31725e-05 8.56763e-05 -1.23004e-05 1.96689e-07 -5.68126e-05 -1.43486e-05 5.00323e-05 -2.00203e-05 1.34724e-05 -2.67726e-05 
1844.5 0 8.89246e-05 -0.000216773 -6.25976e-05 5.30729e-05 0.000403734 0.000182183 -0.000112257 -0.00139975 2.4911e-05 0.000125055 -0.000123287 5.82591e-06 -8.37109e-05 0.000106955 0.000254615 0.000127396 -0.000216876 0.000134669 4.76104e-05 0.000255872 -8.23657e-05 4.85464e-05 -8.67751e-06 8.37638e-05 -1.79916e-05 -3.96581e-06 -5.55038e-05 -1.55732e-05 5.70562e-05 -1.73196e-05 1.22578e-05 -2.46788e-05 
1844.85 0 9.86107e-05 -0.000228319 -5.71395e-05 4.82811e-05 0.000339472 0.000193604 -9.02732e-05 -0.001417 3.35117e-05 0.000122334 -0.00012444 3.36884e-07 -9.84625e-05 0.000101767 0.000253905 0.000126393 -0.000196132 0.000138755 6.38924e-05 0.000256209 -8.17094e-05 5.30014e-05 -4.89372e-06 8.18674e-05 -2.49444e-05 -8.37629e-06 -5.31556e-05 -1.86017e-05 6.18992e-05 -1.50301e-05 1.14513e-05 -2.3514e-05 
1845.2 0 0.000106604 -0.000236752 -4.94555e-05 4.307e-05 0.000278867 0.000202326 -6.62893e-05 -0.0014303 4.05858e-05 0.000117262 -0.000127795 -5.41482e-06 -0.000110326 9.53303e-05 0.000257297 0.000125422 -0.000168117 0.000142996 7.97709e-05 0.000257872 -8.14192e-05 5.54153e-05 -2.65337e-06 7.9436e-05 -3.13063e-05 -1.21582e-05 -5.01642e-05 -2.16216e-05 6.31922e-05 -1.35594e-05 1.14966e-05 -2.22458e-05 
1845.55 0 0.000112464 -0.000243893 -4.12771e-05 3.81457e-05 0.000222181 0.000205837 -4.19126e-05 -0.00144031 4.56984e-05 0.000111926 -0.000131818 -1.02418e-05 -0.000117364 8.58771e-05 0.000262552 0.000124328 -0.000134826 0.000148176 9.31572e-05 0.000262687 -8.10874e-05 5.76291e-05 -1.54047e-06 7.62639e-05 -3.58544e-05 -1.42128e-05 -4.7717e-05 -2.39172e-05 6.07301e-05 -1.28096e-05 1.09376e-05 -1.98797e-05 
1845.9 0 0.00011656 -0.000248991 -3.45609e-05 3.50706e-05 0.000167187 0.000203736 -2.00543e-05 -0.00144788 4.75592e-05 0.000105492 -0.000134281 -1.43455e-05 -0.00011855 7.42282e-05 0.000268307 0.000122042 -9.94271e-05 0.000152251 0.000102858 0.000270701 -8.02938e-05 6.02894e-05 -1.48294e-06 7.38664e-05 -4.0124e-05 -1.33096e-05 -4.64926e-05 -2.61054e-05 5.50062e-05 -1.30879e-05 9.60932e-06 -1.74842e-05 
1846.25 0 0.000118995 -0.000252236 -2.88375e-05 3.35908e-05 0.000111894 0.00020089 -2.16143e-06 -0.00145146 4.4822e-05 9.47938e-05 -0.000133156 -1.97299e-05 -0.000112924 6.308e-05 0.000274234 0.000117567 -6.39618e-05 0.000154595 0.00010897 0.000280403 -7.91352e-05 6.13118e-05 -3.56602e-06 7.25228e-05 -4.49875e-05 -1.12338e-05 -4.69714e-05 -2.76425e-05 4.69613e-05 -1.48949e-05 8.0324e-06 -1.67023e-05 
1846.6 0 0.000119392 -0.000254928 -2.23719e-05 3.26948e-05 5.76315e-05 0.000198392 1.33086e-05 -0.00144899 3.78e-05 7.87322e-05 -0.000128639 -2.47937e-05 -0.000103094 5.62369e-05 0.000280422 0.000110911 -2.8685e-05 0.000156853 0.000112454 0.000289092 -7.64583e-05 6.09171e-05 -6.17139e-06 7.10421e-05 -4.98327e-05 -9.94997e-06 -4.94737e-05 -2.75621e-05 3.73594e-05 -1.78769e-05 5.06811e-06 -1.69461e-05 
1846.95 0 0.000120096 -0.000256203 -1.54786e-05 3.25756e-05 6.11827e-06 0.000194366 2.70107e-05 -0.00144253 2.68963e-05 5.92174e-05 -0.000122478 -3.00193e-05 -9.45065e-05 5.26607e-05 0.000287001 0.00010318 3.03356e-06 0.000159241 0.000115758 0.00029371 -7.06613e-05 6.13388e-05 -5.95966e-06 6.98626e-05 -5.37409e-05 -9.38746e-06 -5.26421e-05 -2.62027e-05 2.70752e-05 -2.19196e-05 -1.32343e-06 -1.68541e-05 
1847.3 0 0.0001224 -0.000255704 -1.08608e-05 3.2995e-05 -4.19052e-05 0.000189557 3.94617e-05 -0.00143335 1.44486e-05 4.20504e-05 -0.000117759 -3.91377e-05 -8.72198e-05 4.90017e-05 0.000292884 9.67246e-05 2.705e-05 0.000162914 0.000120732 0.000295522 -6.33951e-05 6.1958e-05 -3.45684e-06 7.0438e-05 -5.60397e-05 -1.08342e-05 -5.46039e-05 -2.37475e-05 1.66436e-05 -2.74382e-05 -1.0139e-05 -1.53161e-05 
1847.65 0 0.00012437 -0.000255716 -8.78941e-06 3.36122e-05 -8.49047e-05 0.000183882 5.12885e-05 -0.00141804 2.54321e-06 3.11875e-05 -0.000117924 -5.21075e-05 -7.85777e-05 4.45758e-05 0.000297366 9.10778e-05 4.29579e-05 0.00016982 0.000128647 0.000298213 -5.67663e-05 6.13975e-05 5.75113e-07 7.44724e-05 -5.62444e-05 -1.41863e-05 -5.49025e-05 -2.01524e-05 6.46648e-06 -3.31354e-05 -1.84884e-05 -1.20001e-05 
1848 0 0.000124524 -0.000258337 -8.45683e-06 3.47412e-05 -0.00012289 0.000175714 6.18377e-05 -0.00139495 -1.10752e-05 2.42912e-05 -0.000123767 -6.59344e-05 -7.12861e-05 3.98888e-05 0.000301587 8.51728e-05 5.17925e-05 0.00017945 0.000138188 0.000303169 -5.09301e-05 6.12717e-05 5.69194e-06 8.16387e-05 -5.4734e-05 -1.75356e-05 -5.437e-05 -1.61072e-05 -2.58073e-06 -3.84006e-05 -2.56702e-05 -7.40922e-06 
1848.35 0 0.000122553 -0.000263056 -1.06581e-05 3.69696e-05 -0.000156834 0.00016318 7.04563e-05 -0.00136679 -2.60906e-05 1.89557e-05 -0.000133158 -7.93274e-05 -6.83364e-05 3.50904e-05 0.000305441 8.03336e-05 5.47867e-05 0.000188574 0.000145636 0.000307174 -4.5376e-05 6.22269e-05 1.0949e-05 8.92292e-05 -5.34267e-05 -2.04899e-05 -5.42465e-05 -1.17162e-05 -1.01779e-05 -4.39645e-05 -3.18445e-05 -3.35161e-06 
1848.7 0 0.00011901 -0.000268145 -1.48741e-05 3.92357e-05 -0.000189765 0.00014887 7.57827e-05 -0.0013361 -3.90516e-05 1.57375e-05 -0.000144983 -9.24549e-05 -6.87962e-05 3.08505e-05 0.000307451 7.74394e-05 5.08863e-05 0.000193924 0.000150603 0.000305482 -4.09396e-05 6.27095e-05 1.66742e-05 9.58271e-05 -5.22158e-05 -2.3626e-05 -5.48094e-05 -8.35899e-06 -1.6332e-05 -4.8581e-05 -3.7645e-05 -1.09229e-06 
1849.05 0 0.000114288 -0.000273909 -1.80568e-05 4.10022e-05 -0.000224715 0.000137843 7.85349e-05 -0.00130322 -4.75671e-05 1.62095e-05 -0.000159006 -0.000104916 -6.97329e-05 2.84066e-05 0.000309076 7.55494e-05 4.05342e-05 0.000194928 0.00015535 0.00029693 -3.76334e-05 6.34168e-05 2.21269e-05 0.000100678 -4.86473e-05 -2.64547e-05 -5.52321e-05 -7.44612e-06 -2.03038e-05 -5.14115e-05 -4.37287e-05 1.05218e-06 
1849.4 0 0.000108205 -0.000279671 -1.95403e-05 4.22009e-05 -0.00026134 0.000131634 7.98772e-05 -0.00126855 -5.02746e-05 2.18816e-05 -0.000172272 -0.000116017 -7.00426e-05 2.85304e-05 0.000311381 7.28039e-05 2.78854e-05 0.000194226 0.000162274 0.000284006 -3.41288e-05 6.47034e-05 2.56691e-05 0.000103109 -4.17712e-05 -2.92735e-05 -5.55729e-05 -7.62757e-06 -2.1902e-05 -5.38254e-05 -4.95576e-05 4.44943e-06 
1849.75 0 0.000101311 -0.000283072 -2.10627e-05 4.27503e-05 -0.000298704 0.000128456 8.10573e-05 -0.00123142 -4.80016e-05 3.09853e-05 -0.000182518 -0.000125215 -7.03011e-05 3.06451e-05 0.000314134 7.10957e-05 1.69585e-05 0.000193618 0.000172752 0.000268845 -2.90307e-05 6.45629e-05 2.66136e-05 0.000104965 -3.2673e-05 -3.36338e-05 -5.62178e-05 -7.21242e-06 -2.24737e-05 -5.66517e-05 -5.44205e-05 8.65465e-06 
1850.1 0 9.5574e-05 -0.000283338 -2.36015e-05 4.25152e-05 -0.000334904 0.000126803 8.40704e-05 -0.0011928 -4.35603e-05 4.06228e-05 -0.00018987 -0.000133462 -6.95843e-05 3.29932e-05 0.000317783 7.57111e-05 9.50083e-06 0.000191716 0.000187427 0.000250725 -2.22221e-05 6.29514e-05 2.61858e-05 0.000107093 -2.24243e-05 -4.01012e-05 -5.62579e-05 -5.00039e-06 -2.3475e-05 -5.79469e-05 -5.87161e-05 1.2134e-05 
1850.45 0 9.13975e-05 -0.000281534 -2.71073e-05 4.16466e-05 -0.000368992 0.000125723 9.09427e-05 -0.0011569 -3.97339e-05 5.26026e-05 -0.00019465 -0.000142749 -6.63361e-05 3.43851e-05 0.000323434 8.6863e-05 2.64352e-06 0.000187095 0.0002053 0.000228952 -1.54098e-05 6.04408e-05 2.6678e-05 0.000108319 -1.18526e-05 -4.74994e-05 -5.40435e-05 -1.92277e-06 -2.53854e-05 -5.67772e-05 -6.3014e-05 1.4622e-05 
1850.8 0 8.7788e-05 -0.000279335 -3.13205e-05 4.00072e-05 -0.000403092 0.000123313 9.92417e-05 -0.00112404 -3.67491e-05 6.86203e-05 -0.000197214 -0.000153323 -5.97447e-05 3.27854e-05 0.000331299 9.97769e-05 -5.48017e-06 0.000181513 0.000221424 0.000205491 -8.9074e-06 5.70399e-05 2.9084e-05 0.000107017 -2.353e-06 -5.40697e-05 -4.91467e-05 -4.77994e-07 -2.7087e-05 -5.35571e-05 -6.79122e-05 1.65539e-05 
1851.15 0 8.4778e-05 -0.000278622 -3.59636e-05 3.75306e-05 -0.000438445 0.000118942 0.000103567 -0.00109105 -3.17749e-05 8.65412e-05 -0.000199727 -0.000163438 -4.96776e-05 2.81543e-05 0.000338838 0.000113099 -1.44401e-05 0.000176425 0.000233889 0.000184548 -2.83085e-06 5.43219e-05 3.31282e-05 0.000102865 5.31701e-06 -5.88715e-05 -4.34229e-05 -1.02213e-06 -2.83555e-05 -4.67802e-05 -7.44039e-05 1.79741e-05 
1851.5 0 8.23879e-05 -0.000279525 -4.05311e-05 3.63506e-05 -0.000474354 0.000113333 0.000103258 -0.00105674 -2.24498e-05 0.000100042 -0.000207066 -0.000172673 -3.61677e-05 2.13418e-05 0.000345 0.00012782 -2.34083e-05 0.000170723 0.00024675 0.000170187 3.46154e-07 5.33543e-05 3.82603e-05 9.76214e-05 1.17319e-05 -6.16021e-05 -3.7746e-05 -3.5271e-06 -2.96569e-05 -3.68684e-05 -8.1525e-05 1.89097e-05 
1851.85 0 7.95851e-05 -0.000281389 -4.43463e-05 3.68978e-05 -0.000511576 0.000108547 0.000103415 -0.00102094 -1.04189e-05 0.000104922 -0.000220368 -0.000180197 -1.85667e-05 1.18971e-05 0.000351218 0.000140716 -3.09727e-05 0.000163435 0.000261609 0.000160887 6.75913e-08 5.33826e-05 4.2667e-05 9.24398e-05 1.81484e-05 -6.3264e-05 -3.20277e-05 -7.21319e-06 -3.10395e-05 -2.71058e-05 -8.81505e-05 1.88758e-05 
1852.2 0 7.62113e-05 -0.000284859 -4.65262e-05 3.64283e-05 -0.000550359 0.000106127 0.000105122 -0.000985037 1.38264e-06 0.000104027 -0.000236981 -0.00018527 1.99795e-06 -4.01167e-08 0.000358119 0.000147233 -3.69932e-05 0.000153605 0.000275354 0.000152756 -5.52127e-07 5.42092e-05 4.48625e-05 8.8407e-05 2.53816e-05 -6.33861e-05 -2.71941e-05 -9.84426e-06 -3.23379e-05 -1.89504e-05 -9.41225e-05 1.76384e-05 
1852.55 0 7.44065e-05 -0.000289638 -4.74843e-05 3.34872e-05 -0.000589945 0.000107437 0.00010617 -0.000952903 1.06956e-05 0.00010151 -0.000253577 -0.000189567 2.18192e-05 -1.4377e-05 0.000364414 0.000148856 -4.07098e-05 0.00014287 0.000283433 0.000144586 7.21211e-08 5.47046e-05 4.52001e-05 8.47862e-05 3.30052e-05 -6.19841e-05 -2.35896e-05 -1.04724e-05 -3.38363e-05 -1.14803e-05 -0.00010009 1.66404e-05 
1852.9 0 7.42749e-05 -0.000295322 -4.87258e-05 2.88855e-05 -0.00063184 0.000111376 0.000106906 -0.000925322 1.92088e-05 0.000100988 -0.000267336 -0.000194151 3.97107e-05 -3.18945e-05 0.000369737 0.000148863 -4.14797e-05 0.000133162 0.000284138 0.000137697 1.23214e-06 5.36335e-05 4.43142e-05 8.10624e-05 4.03572e-05 -6.07102e-05 -2.10768e-05 -1.04288e-05 -3.7364e-05 -4.7814e-06 -0.00010664 1.83035e-05 
1853.25 0 7.54256e-05 -0.000300449 -5.08994e-05 2.39495e-05 -0.000677381 0.000113894 0.000107989 -0.000899435 2.98073e-05 0.000103246 -0.000278759 -0.000199831 5.51377e-05 -5.36661e-05 0.000373154 0.000147645 -4.0078e-05 0.000125019 0.000280633 0.000134442 2.983e-06 5.17487e-05 4.30377e-05 7.89177e-05 4.73483e-05 -5.94011e-05 -1.85674e-05 -1.13354e-05 -4.32535e-05 4.89273e-07 -0.000113382 2.26835e-05 
1853.6 0 7.80439e-05 -0.000302424 -5.40712e-05 1.90323e-05 -0.000725066 0.000114614 0.000109196 -0.000871986 4.12536e-05 0.000108638 -0.000289136 -0.000208168 6.64835e-05 -7.96583e-05 0.000372985 0.000146971 -3.70562e-05 0.000119134 0.000276413 0.000136497 5.29898e-06 5.03387e-05 4.14647e-05 7.76719e-05 5.38674e-05 -5.696e-05 -1.45831e-05 -1.26922e-05 -4.93578e-05 3.49794e-06 -0.000118709 2.95323e-05 
1853.95 0 8.06298e-05 -0.000301053 -5.66803e-05 1.39333e-05 -0.000771156 0.000114882 0.000112297 -0.000842809 5.03876e-05 0.000119403 -0.000297338 -0.000217992 7.39417e-05 -0.000108373 0.000368934 0.000148566 -3.28648e-05 0.000116707 0.000271763 0.000143496 6.30542e-06 4.94374e-05 3.84955e-05 7.57175e-05 5.95489e-05 -5.51662e-05 -1.09064e-05 -1.31046e-05 -5.40557e-05 2.74833e-06 -0.000121227 3.81276e-05 
1854.3 0 8.13775e-05 -0.000298269 -5.72285e-05 7.90833e-06 -0.00081284 0.000114288 0.000118361 -0.00081417 5.68981e-05 0.000135383 -0.000303395 -0.000225916 7.86739e-05 -0.000137713 0.000359463 0.000152007 -2.94496e-05 0.000116719 0.00026588 0.000153659 6.0031e-06 4.78374e-05 3.32594e-05 7.33089e-05 6.49822e-05 -5.52922e-05 -1.01425e-05 -1.17297e-05 -5.87102e-05 -1.47793e-06 -0.000122549 4.71792e-05 
1854.65 0 8.01189e-05 -0.000295328 -5.62655e-05 5.52301e-07 -0.00085103 0.000113578 0.000124388 -0.000787176 5.98219e-05 0.000152359 -0.000309345 -0.000233615 8.17984e-05 -0.000165172 0.000345757 0.000155759 -2.72761e-05 0.00011436 0.000259962 0.000163955 6.37628e-06 4.47321e-05 2.72648e-05 7.0738e-05 6.94981e-05 -5.44641e-05 -1.13347e-05 -9.2917e-06 -6.43689e-05 -6.94962e-06 -0.000123701 5.72598e-05 
1855 0 7.8534e-05 -0.000293601 -5.42173e-05 -6.84669e-06 -0.000889454 0.000113708 0.000130386 -0.000761577 5.57798e-05 0.000165832 -0.000313683 -0.000247038 8.41873e-05 -0.000189753 0.000333202 0.000158153 -2.27273e-05 0.000106809 0.000256621 0.000171208 8.44755e-06 4.09843e-05 2.17602e-05 6.76863e-05 7.17085e-05 -5.16469e-05 -1.2436e-05 -7.37167e-06 -6.99466e-05 -1.22235e-05 -0.000124062 6.78085e-05 
1855.35 0 7.85232e-05 -0.000293646 -5.09549e-05 -1.34885e-05 -0.000928898 0.000112392 0.000137814 -0.000738093 4.46347e-05 0.000172553 -0.000313559 -0.000264927 8.6313e-05 -0.000211855 0.000324663 0.000159643 -1.21719e-05 9.55742e-05 0.000257246 0.000172758 1.30298e-05 3.78555e-05 1.71613e-05 6.44324e-05 7.16102e-05 -4.87952e-05 -1.35125e-05 -6.35171e-06 -7.33514e-05 -1.65556e-05 -0.000122607 7.75634e-05 
1855.7 0 8.03135e-05 -0.000294599 -4.67766e-05 -1.95441e-05 -0.000969458 0.000105908 0.000145646 -0.000717688 3.01899e-05 0.000171772 -0.000308493 -0.000282636 8.852e-05 -0.000231784 0.000318879 0.000160863 2.57991e-06 8.3158e-05 0.000262019 0.000166033 1.96408e-05 3.44746e-05 1.32999e-05 6.06882e-05 6.91701e-05 -4.66003e-05 -1.62318e-05 -6.00052e-06 -7.47325e-05 -1.94967e-05 -0.000120261 8.73802e-05 
1856.05 0 8.17914e-05 -0.000295646 -4.20089e-05 -2.46118e-05 -0.00101246 9.43747e-05 0.000152611 -0.000699328 1.57126e-05 0.000166782 -0.000299224 -0.000299418 9.24264e-05 -0.000250427 0.00031187 0.000162706 1.79196e-05 7.23716e-05 0.00026933 0.000150707 2.79043e-05 2.99402e-05 8.09961e-06 5.68302e-05 6.61935e-05 -4.44045e-05 -2.02612e-05 -4.42044e-06 -7.48675e-05 -2.36199e-05 -0.000119232 9.69586e-05 
1856.4 0 8.04075e-05 -0.000296704 -3.63908e-05 -2.82976e-05 -0.00105753 8.01381e-05 0.000156962 -0.00067994 -4.45587e-08 0.000162741 -0.000288118 -0.000316422 9.68004e-05 -0.000266242 0.000300409 0.000165595 3.03215e-05 6.56829e-05 0.000276687 0.00012958 3.72834e-05 2.41338e-05 1.19785e-06 5.26458e-05 6.43971e-05 -4.05645e-05 -2.40692e-05 1.12878e-06 -7.36119e-05 -3.06037e-05 -0.000119223 0.000105681 
1856.75 0 7.7031e-05 -0.000297543 -3.10925e-05 -3.03611e-05 -0.00110103 6.5874e-05 0.000157132 -0.00065691 -1.94763e-05 0.000159689 -0.000276685 -0.00033365 9.77315e-05 -0.000277263 0.000287627 0.000170233 3.52438e-05 6.22087e-05 0.000280494 0.000107485 4.55335e-05 1.76222e-05 -6.96954e-06 4.87127e-05 6.32818e-05 -3.61671e-05 -2.77758e-05 1.0056e-05 -7.04288e-05 -3.92722e-05 -0.000119108 0.00011323 
1857.1 0 7.2962e-05 -0.000296891 -2.64562e-05 -3.18091e-05 -0.00114227 5.50174e-05 0.000153181 -0.000631171 -4.12819e-05 0.000154143 -0.000266014 -0.000348037 9.58861e-05 -0.000283708 0.000277475 0.000176449 2.98082e-05 5.70905e-05 0.000276962 8.74412e-05 5.10284e-05 1.09154e-05 -1.55301e-05 4.50355e-05 6.26089e-05 -3.30246e-05 -3.0448e-05 1.98657e-05 -6.58004e-05 -4.86833e-05 -0.000119369 0.000118693 
1857.45 0 6.93236e-05 -0.000295524 -2.14197e-05 -3.26953e-05 -0.00118247 4.74337e-05 0.000148407 -0.000602545 -6.29249e-05 0.000145936 -0.000258914 -0.000358484 9.33668e-05 -0.000288289 0.00027028 0.000181239 1.62846e-05 4.38973e-05 0.000264879 6.81441e-05 5.4955e-05 4.13959e-06 -2.31804e-05 4.01245e-05 6.10085e-05 -2.94742e-05 -3.03529e-05 2.84226e-05 -6.02503e-05 -5.75108e-05 -0.000121296 0.000123232 
1857.8 0 6.90138e-05 -0.000293873 -1.57572e-05 -3.37208e-05 -0.00122027 4.08875e-05 0.000143664 -0.000567141 -8.18353e-05 0.000138453 -0.000256325 -0.000366528 8.94849e-05 -0.000293489 0.000264621 0.000183946 9.52583e-07 2.14236e-05 0.000246764 4.96386e-05 6.00291e-05 -4.88409e-07 -2.88098e-05 3.35915e-05 5.66673e-05 -2.5395e-05 -2.75809e-05 3.4772e-05 -5.4137e-05 -6.39425e-05 -0.000124363 0.000128617 
1858.15 0 7.19042e-05 -0.00029146 -8.50148e-06 -3.52195e-05 -0.00125467 3.50892e-05 0.000138192 -0.000525667 -9.53988e-05 0.000131551 -0.000255548 -0.000371831 8.16994e-05 -0.000298337 0.000261431 0.000186821 -1.18132e-05 -5.6935e-06 0.00022842 3.65285e-05 6.47651e-05 -1.39267e-06 -3.10577e-05 2.763e-05 5.09202e-05 -2.17885e-05 -2.36845e-05 3.89329e-05 -4.96064e-05 -6.69938e-05 -0.000126391 0.000135063 
1858.5 0 7.51057e-05 -0.000288381 1.88058e-06 -3.6632e-05 -0.00128583 2.86688e-05 0.000135191 -0.000483902 -0.000102737 0.000121144 -0.00025187 -0.000374738 7.04515e-05 -0.000302648 0.000261921 0.000191032 -2.11142e-05 -3.17783e-05 0.000212937 3.00587e-05 6.62526e-05 -1.05971e-06 -2.98691e-05 2.40408e-05 4.61424e-05 -1.7795e-05 -2.00926e-05 3.91937e-05 -4.80062e-05 -6.85764e-05 -0.000126646 0.000141814 
1858.85 0 7.79632e-05 -0.000284649 1.44216e-05 -3.75701e-05 -0.00131499 2.25772e-05 0.000136154 -0.000443152 -0.000103456 0.000106237 -0.000243158 -0.000376098 6.10804e-05 -0.000306504 0.000264498 0.000196309 -2.71429e-05 -5.36047e-05 0.000199826 2.77635e-05 6.4594e-05 -1.61444e-06 -2.67689e-05 2.22858e-05 4.28197e-05 -1.38784e-05 -1.82176e-05 3.56497e-05 -4.7437e-05 -7.02354e-05 -0.000127202 0.000149243 
1859.2 0 7.9747e-05 -0.000279828 2.59982e-05 -3.78572e-05 -0.00134412 1.99458e-05 0.000140596 -0.000399049 -9.78367e-05 8.72868e-05 -0.000230732 -0.000374617 5.82326e-05 -0.000310565 0.000265492 0.000202609 -3.13679e-05 -7.15074e-05 0.000191093 2.77922e-05 6.19682e-05 -1.65167e-06 -2.34324e-05 2.14361e-05 3.99068e-05 -1.15989e-05 -1.84511e-05 3.08232e-05 -4.5984e-05 -7.09344e-05 -0.000129476 0.000156786 
1859.55 0 8.0078e-05 -0.000272602 3.5077e-05 -3.78387e-05 -0.00137194 1.7995e-05 0.000147389 -0.000349966 -8.94199e-05 6.60325e-05 -0.000214873 -0.000370278 6.2174e-05 -0.000314512 0.000261041 0.000207929 -3.34857e-05 -8.7676e-05 0.000187981 2.75838e-05 6.07445e-05 3.5647e-07 -2.09196e-05 2.23243e-05 3.61071e-05 -1.03276e-05 -1.98038e-05 2.60873e-05 -4.42277e-05 -7.03485e-05 -0.000132611 0.000163222 
1859.9 0 7.9619e-05 -0.000263006 4.22116e-05 -3.78925e-05 -0.00139613 1.25739e-05 0.00015331 -0.000298738 -8.31897e-05 4.57504e-05 -0.000195861 -0.00036345 6.93623e-05 -0.000316709 0.00025095 0.000210389 -3.23721e-05 -0.000102977 0.000188539 2.68046e-05 5.98438e-05 2.18905e-06 -1.91997e-05 2.53911e-05 3.01714e-05 -9.93335e-06 -2.15418e-05 2.17531e-05 -4.36374e-05 -6.95494e-05 -0.00013627 0.000167731 
1860.25 0 7.83142e-05 -0.000252206 4.827e-05 -3.82161e-05 -0.00141493 4.55276e-06 0.000154912 -0.00024848 -8.11975e-05 2.86418e-05 -0.000175829 -0.000352704 7.65472e-05 -0.000316693 0.000236945 0.000211294 -2.94063e-05 -0.00011592 0.000190125 2.52487e-05 5.65698e-05 3.21598e-06 -1.76101e-05 2.80436e-05 2.13831e-05 -1.07469e-05 -2.22678e-05 1.89707e-05 -4.43621e-05 -6.94498e-05 -0.000140694 0.000169241 
1860.6 0 7.53643e-05 -0.000240199 5.43806e-05 -3.88222e-05 -0.00142575 -4.19189e-06 0.000151948 -0.000201634 -8.19453e-05 1.42682e-05 -0.000157337 -0.000336687 8.23266e-05 -0.000316487 0.000219312 0.000209971 -2.84182e-05 -0.000125766 0.000190047 2.35061e-05 5.15177e-05 4.67004e-06 -1.60975e-05 2.76149e-05 1.1267e-05 -1.16422e-05 -2.24176e-05 1.93788e-05 -4.49207e-05 -6.99363e-05 -0.000145632 0.000167545 
1860.95 0 7.26538e-05 -0.000227147 5.99138e-05 -4.02145e-05 -0.0014276 -1.49244e-05 0.000146354 -0.00015856 -8.08573e-05 1.49333e-06 -0.00014254 -0.00031577 8.60717e-05 -0.000319032 0.000198479 0.000205049 -3.21193e-05 -0.000133457 0.0001877 2.41434e-05 4.75019e-05 6.22186e-06 -1.48548e-05 2.37282e-05 1.58923e-06 -1.23733e-05 -2.31919e-05 2.27532e-05 -4.4467e-05 -7.07325e-05 -0.000149558 0.000162851 
1861.3 0 7.34922e-05 -0.000214925 6.38487e-05 -4.36979e-05 -0.0014225 -2.67353e-05 0.000139437 -0.00011939 -7.47274e-05 -9.77019e-06 -0.000132109 -0.000289792 8.81071e-05 -0.000324543 0.000174066 0.000196647 -4.0704e-05 -0.000141393 0.000184187 2.67557e-05 4.4731e-05 7.52185e-06 -1.24841e-05 1.79043e-05 -6.82763e-06 -1.32319e-05 -2.48853e-05 2.63131e-05 -4.36143e-05 -7.15276e-05 -0.000151235 0.000155611 
1861.65 0 7.70217e-05 -0.000203929 6.6824e-05 -4.93157e-05 -0.00141324 -3.76778e-05 0.000133156 -8.19171e-05 -6.326e-05 -2.02558e-05 -0.000125699 -0.000258886 8.80438e-05 -0.000329336 0.000147357 0.000186008 -5.16817e-05 -0.000152036 0.000179767 2.99353e-05 4.16288e-05 7.59813e-06 -8.72806e-06 1.07146e-05 -1.30499e-05 -1.28473e-05 -2.74351e-05 2.85517e-05 -4.1837e-05 -7.14547e-05 -0.000151226 0.000147994 
1862 0 7.95519e-05 -0.000192525 6.94414e-05 -5.52929e-05 -0.00140174 -4.85401e-05 0.000129159 -4.26612e-05 -4.61385e-05 -3.12877e-05 -0.000122884 -0.00022383 8.55725e-05 -0.000332715 0.000119865 0.000174295 -6.15782e-05 -0.000166783 0.000175343 3.10295e-05 3.7466e-05 6.51365e-06 -5.33353e-06 1.71041e-06 -1.60752e-05 -1.11101e-05 -3.05404e-05 2.9182e-05 -3.88114e-05 -6.9191e-05 -0.00014922 0.000142104 
1862.35 0 7.88737e-05 -0.000180861 7.16249e-05 -6.0055e-05 -0.00138765 -5.83919e-05 0.000125033 -2.19257e-06 -2.47341e-05 -4.23771e-05 -0.000124903 -0.000185497 8.23889e-05 -0.000336867 9.04741e-05 0.000161118 -6.87334e-05 -0.000184655 0.000171449 2.75457e-05 3.28034e-05 5.9418e-06 -3.18455e-06 -7.79649e-06 -1.60551e-05 -8.04659e-06 -3.46009e-05 2.95767e-05 -3.62114e-05 -6.48706e-05 -0.000144217 0.000138181 
1862.7 0 7.48334e-05 -0.0001697 7.30584e-05 -6.3686e-05 -0.00137179 -6.54762e-05 0.000116737 3.75845e-05 -1.70002e-06 -5.12065e-05 -0.000131022 -0.000145935 7.90379e-05 -0.000341213 5.87934e-05 0.000147164 -7.09949e-05 -0.000204803 0.00016688 1.92205e-05 2.9109e-05 6.95946e-06 -9.60998e-07 -1.57422e-05 -1.52116e-05 -2.3882e-06 -3.99655e-05 3.04949e-05 -3.58847e-05 -6.0345e-05 -0.000136803 0.000133964 
1863.05 0 6.90633e-05 -0.000157731 7.2694e-05 -6.74039e-05 -0.0013572 -6.94385e-05 0.000104387 7.69599e-05 2.08537e-05 -5.54018e-05 -0.00013659 -0.000108915 7.53194e-05 -0.000344275 2.80509e-05 0.000133793 -6.94192e-05 -0.000226748 0.000160038 6.61954e-06 2.76333e-05 9.45985e-06 2.92589e-06 -2.01325e-05 -1.4401e-05 5.78819e-06 -4.56703e-05 3.08319e-05 -3.63777e-05 -5.61119e-05 -0.00012907 0.000128139 
1863.4 0 6.33019e-05 -0.000143738 7.06391e-05 -7.04134e-05 -0.00134622 -7.04598e-05 9.21269e-05 0.00011814 4.28687e-05 -5.51352e-05 -0.000139745 -7.66807e-05 7.20692e-05 -0.000346725 3.61199e-06 0.000121168 -6.71965e-05 -0.000247239 0.000151991 -9.1524e-06 2.85666e-05 1.33733e-05 7.95654e-06 -2.06085e-05 -1.38723e-05 1.34427e-05 -4.90921e-05 3.0042e-05 -3.64046e-05 -5.30847e-05 -0.000121787 0.000121544 
1863.75 0 5.85617e-05 -0.000128786 6.84456e-05 -7.01356e-05 -0.00133599 -6.98918e-05 8.12207e-05 0.000163488 6.62447e-05 -5.02354e-05 -0.000141884 -4.94549e-05 7.05395e-05 -0.000349932 -1.33767e-05 0.000107428 -6.48665e-05 -0.0002632 0.000145906 -2.65225e-05 3.0877e-05 1.84702e-05 1.29949e-05 -2.02725e-05 -1.54284e-05 1.90978e-05 -4.79299e-05 2.86035e-05 -3.64884e-05 -5.15071e-05 -0.000115099 0.000115378 
1864.1 0 5.46551e-05 -0.000113344 6.65049e-05 -6.54736e-05 -0.00132155 -6.47283e-05 7.16217e-05 0.000211532 8.91303e-05 -3.9163e-05 -0.000142815 -2.72725e-05 7.0883e-05 -0.000352869 -2.69075e-05 9.19531e-05 -6.101e-05 -0.000272966 0.00014221 -4.46018e-05 3.21474e-05 2.40123e-05 1.84e-05 -2.13606e-05 -1.85726e-05 2.38644e-05 -4.26858e-05 2.64e-05 -3.67126e-05 -4.99753e-05 -0.000109143 0.000109642 
1864.45 0 5.00898e-05 -9.72885e-05 6.33822e-05 -5.94577e-05 -0.00130351 -5.35748e-05 6.65453e-05 0.000257807 0.000107287 -2.17609e-05 -0.000141417 -8.80091e-06 7.25871e-05 -0.000353948 -3.99872e-05 7.41772e-05 -5.43117e-05 -0.000274263 0.00013773 -6.18717e-05 3.23324e-05 2.86694e-05 2.36954e-05 -2.39428e-05 -2.08828e-05 2.72351e-05 -3.569e-05 2.33011e-05 -3.6594e-05 -4.84948e-05 -0.000102805 0.000102791 
1864.8 0 4.64337e-05 -8.08974e-05 5.88182e-05 -5.59755e-05 -0.00128537 -4.12824e-05 6.71748e-05 0.000301362 0.000120284 -8.76497e-07 -0.000136008 8.91752e-06 7.46048e-05 -0.000352451 -5.19686e-05 5.46576e-05 -4.46672e-05 -0.000267599 0.000131137 -7.72592e-05 3.32297e-05 3.10097e-05 2.80608e-05 -2.82642e-05 -2.15868e-05 2.88736e-05 -2.97223e-05 2.00675e-05 -3.57148e-05 -4.69953e-05 -9.58645e-05 9.42873e-05 
1865.15 0 4.5844e-05 -6.55941e-05 5.44941e-05 -5.46567e-05 -0.00126726 -3.14679e-05 6.9551e-05 0.000342827 0.000131031 2.03269e-05 -0.000125779 2.65782e-05 7.62503e-05 -0.000349711 -6.07933e-05 3.65415e-05 -3.44594e-05 -0.000258097 0.000124049 -9.14655e-05 3.35283e-05 3.04117e-05 3.22378e-05 -3.41403e-05 -2.02909e-05 2.97713e-05 -2.68418e-05 1.66946e-05 -3.35958e-05 -4.58471e-05 -8.85486e-05 8.56225e-05 
1865.5 0 4.64071e-05 -5.45621e-05 5.12249e-05 -5.37314e-05 -0.00124786 -2.31158e-05 7.06561e-05 0.000379707 0.000142564 3.95323e-05 -0.000110872 4.22969e-05 7.85364e-05 -0.000348053 -6.61795e-05 2.07903e-05 -2.74719e-05 -0.000249923 0.000116912 -0.000105673 2.97635e-05 2.79648e-05 3.55381e-05 -4.02527e-05 -1.85374e-05 2.98114e-05 -2.65598e-05 1.33562e-05 -3.04165e-05 -4.65693e-05 -8.13416e-05 7.77355e-05 
1865.85 0 4.53396e-05 -4.84684e-05 4.89574e-05 -5.27992e-05 -0.00122681 -1.44556e-05 7.05693e-05 0.000411187 0.000156278 5.51352e-05 -9.1678e-05 5.41812e-05 8.38684e-05 -0.00034879 -7.00265e-05 7.22446e-06 -2.5005e-05 -0.000242956 0.000109749 -0.000122138 2.14107e-05 2.50223e-05 3.68177e-05 -4.60017e-05 -1.78917e-05 2.83704e-05 -2.78517e-05 1.10588e-05 -2.69808e-05 -4.72515e-05 -7.46831e-05 7.05079e-05 
1866.2 0 4.2819e-05 -4.5198e-05 4.82014e-05 -5.1689e-05 -0.00120557 -5.43156e-06 7.03663e-05 0.000439584 0.000170242 6.696e-05 -7.02665e-05 6.17581e-05 9.33678e-05 -0.000351452 -7.59604e-05 -3.52175e-06 -2.58682e-05 -0.000235598 0.000104595 -0.000141838 1.19429e-05 2.26039e-05 3.78036e-05 -5.03551e-05 -1.783e-05 2.61909e-05 -3.03576e-05 9.81139e-06 -2.30191e-05 -4.43945e-05 -6.88906e-05 6.41899e-05 
1866.55 0 4.03483e-05 -4.28126e-05 4.90506e-05 -5.03144e-05 -0.00118625 3.2648e-06 7.20745e-05 0.000468018 0.000181878 7.57993e-05 -4.78469e-05 6.56052e-05 0.000107288 -0.00035342 -8.57756e-05 -1.13737e-05 -2.78384e-05 -0.000227497 0.000101854 -0.000162302 5.46138e-06 2.17438e-05 3.92545e-05 -5.24882e-05 -1.8374e-05 2.33435e-05 -3.22893e-05 9.33451e-06 -1.78287e-05 -3.76458e-05 -6.45191e-05 5.96226e-05 
1866.9 0 3.85076e-05 -3.98968e-05 5.09813e-05 -5.00226e-05 -0.00116783 1.09196e-05 7.54448e-05 0.000497812 0.000191462 8.31902e-05 -2.43718e-05 6.81406e-05 0.000125273 -0.000353391 -9.85812e-05 -2.02378e-05 -2.99026e-05 -0.000219356 9.88978e-05 -0.000181173 2.43268e-06 2.18232e-05 3.95904e-05 -5.30026e-05 -2.03513e-05 1.92319e-05 -3.13072e-05 1.07794e-05 -1.30453e-05 -2.75499e-05 -6.17677e-05 5.66492e-05 
1867.25 0 3.60423e-05 -3.68458e-05 5.35071e-05 -5.25472e-05 -0.00114775 1.78385e-05 7.80788e-05 0.000527385 0.000199503 8.87736e-05 -2.05355e-06 7.02014e-05 0.000144897 -0.000351844 -0.000113852 -3.3969e-05 -3.277e-05 -0.000211265 9.43088e-05 -0.000197912 5.13467e-07 2.04417e-05 4.01414e-05 -5.37883e-05 -2.28117e-05 1.39445e-05 -2.66394e-05 1.41094e-05 -1.12305e-05 -1.58085e-05 -6.00671e-05 5.47323e-05 
1867.6 0 3.07812e-05 -3.50318e-05 5.66588e-05 -5.73609e-05 -0.00112613 2.65941e-05 7.82774e-05 0.000556148 0.000205546 9.11762e-05 1.6533e-05 7.04437e-05 0.000162537 -0.000349086 -0.000130394 -5.12148e-05 -3.38708e-05 -0.000203323 9.08816e-05 -0.00021128 -1.39371e-06 1.74619e-05 4.31296e-05 -5.59889e-05 -2.42283e-05 8.81172e-06 -1.96225e-05 1.57784e-05 -1.3366e-05 -5.95603e-06 -5.72316e-05 5.34129e-05 
1867.95 0 2.27212e-05 -3.36804e-05 6.05484e-05 -6.23283e-05 -0.00110264 3.91787e-05 7.6585e-05 0.000586476 0.000210597 8.85981e-05 3.16538e-05 6.80858e-05 0.000175244 -0.000346013 -0.000145797 -6.88751e-05 -3.07662e-05 -0.000197615 9.16347e-05 -0.000219236 -2.84991e-06 1.63898e-05 4.79756e-05 -5.77686e-05 -2.50367e-05 4.65348e-06 -1.1798e-05 1.36009e-05 -1.73498e-05 5.47501e-07 -5.17852e-05 5.23662e-05 
1868.3 0 1.41526e-05 -3.15169e-05 6.47486e-05 -6.69543e-05 -0.00107355 5.38838e-05 7.51807e-05 0.000618201 0.000214867 7.9157e-05 4.38423e-05 6.3982e-05 0.000182927 -0.000343796 -0.000158813 -8.55844e-05 -2.62336e-05 -0.000196827 9.74849e-05 -0.00022211 -3.28008e-06 1.92917e-05 5.24996e-05 -5.7493e-05 -2.60094e-05 3.65419e-07 -4.74553e-06 9.74748e-06 -2.18847e-05 4.29874e-06 -4.35935e-05 5.12435e-05 
1868.65 0 6.32054e-06 -2.7493e-05 6.82876e-05 -7.08896e-05 -0.0010372 6.84983e-05 7.51555e-05 0.00064845 0.00021584 6.42994e-05 5.15962e-05 5.69747e-05 0.000186061 -0.000341958 -0.000169103 -9.90423e-05 -2.33855e-05 -0.000201269 0.00010743 -0.000219936 -2.18909e-06 2.32162e-05 5.50775e-05 -5.45697e-05 -2.73275e-05 -2.81142e-06 -3.46675e-07 6.99835e-06 -2.76649e-05 5.3198e-06 -3.45625e-05 4.95754e-05 
1869 0 -5.64042e-07 -2.10347e-05 7.09858e-05 -7.29969e-05 -0.000998763 7.93357e-05 7.78586e-05 0.00067536 0.000212147 4.76071e-05 5.62656e-05 4.4216e-05 0.00018576 -0.000340772 -0.000175831 -0.000105914 -2.18474e-05 -0.000208919 0.000119953 -0.000212456 -1.92046e-07 2.49079e-05 5.60428e-05 -4.88341e-05 -2.96969e-05 -3.15939e-06 1.10831e-06 5.82977e-06 -3.57688e-05 4.24713e-06 -2.70034e-05 4.74945e-05 
1869.35 0 -4.82578e-06 -1.44446e-05 7.37825e-05 -7.38342e-05 -0.000963561 8.2526e-05 8.41251e-05 0.000698181 0.000205862 3.30802e-05 6.24439e-05 2.58644e-05 0.000183608 -0.000341132 -0.000179149 -0.000108752 -1.97924e-05 -0.000217544 0.000132486 -0.000201191 2.50558e-06 2.46521e-05 5.63241e-05 -4.10775e-05 -3.23064e-05 -2.06094e-06 1.60362e-06 5.10597e-06 -4.51473e-05 3.02382e-06 -2.17802e-05 4.52556e-05 
1869.7 0 -6.76029e-06 -9.97863e-06 7.67518e-05 -7.34541e-05 -0.000932408 7.79873e-05 9.23041e-05 0.000717942 0.00020199 2.3221e-05 7.16433e-05 5.44554e-06 0.00018094 -0.000342573 -0.00018078 -0.000112058 -1.50668e-05 -0.000224041 0.00014345 -0.000188599 5.11347e-06 2.36856e-05 5.67702e-05 -3.24647e-05 -3.44536e-05 1.19614e-07 3.01478e-06 3.45818e-06 -5.4488e-05 2.83037e-06 -1.84661e-05 4.33161e-05 


==> anc/Fig2_SpectralFunctionSFX3SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.0735646 #ppy=0 #ppz=0 #mEff=0.00583454 #wEff=0.0737956 
1470 0 -1.91904e-17 4.51584e-19 -5.9019e-19 0 1 1.87807e-19 -2.81893e-16 2.42893e-19 1.65959e-15 0 1.66067e-15 -6.35448e-20 5.43185e-17 1.4317e-19 -5.52943e-17 -1.0097e-19 -6.01723e-20 0 -3.54534e-17 8.97401e-20 4.73122e-19 0 -4.98733e-18 1.58043e-19 1.39627e-18 0 4.44523e-18 1.54437e-19 -1.10451e-18 0 -3.68629e-18 1.13555e-19 
1470.35 0 2.34832e-10 -0.00433962 1.31649e-12 -4.02431e-12 0.998726 8.45689e-11 1.78934e-09 -0.0367242 -2.51789e-10 5.31733e-08 1.79299e-10 -1.64856e-08 -1.06996e-10 1.08115e-07 1.03248e-09 -1.20092e-08 2.06801e-10 -3.07895e-08 1.26732e-09 -5.81328e-08 1.11704e-09 1.94542e-07 1.84081e-09 -4.2357e-09 -1.11838e-09 2.27237e-09 -3.62231e-09 -2.73295e-10 -1.61804e-10 -2.00411e-10 -1.34347e-09 -7.95617e-09 
1470.7 0 3.25742e-09 -0.00885231 2.12555e-12 -2.05111e-10 0.99506 6.68736e-10 2.88976e-08 -0.0733127 -3.16231e-09 4.18347e-07 -3.42074e-09 -1.31272e-07 -1.46838e-09 8.18116e-07 1.67817e-08 -7.99722e-08 4.5859e-09 -2.53252e-07 2.73675e-09 -4.37348e-07 1.81992e-09 2.82851e-07 1.41642e-08 -3.08891e-08 -7.94361e-09 1.87734e-08 -4.21716e-08 -1.81964e-09 -3.67259e-09 -4.34422e-10 -1.48176e-08 -5.98016e-08 
1471.05 0 1.28149e-08 -0.0134278 -8.60014e-11 -1.74963e-09 0.989318 2.63149e-09 1.37366e-07 -0.109664 -2.5286e-09 1.37503e-06 -3.80603e-08 -4.50976e-07 -6.4694e-09 2.47431e-06 8.00843e-08 -2.22981e-07 1.92568e-08 -8.74292e-07 -1.96332e-09 -1.36675e-06 -1.5291e-08 -1.32499e-06 4.16853e-08 -9.30334e-08 -1.26632e-08 6.55412e-08 -1.42155e-07 -1.76104e-09 -2.08585e-08 8.40781e-10 -4.9583e-08 -1.80439e-07 
1471.4 0 3.05952e-08 -0.0180074 -4.40009e-10 -6.64929e-09 0.981575 6.88826e-09 3.88389e-07 -0.145689 2.88409e-08 3.13025e-06 -1.25324e-07 -1.1059e-06 -1.89923e-08 5.21185e-06 2.31801e-07 -4.37823e-07 4.88428e-08 -2.11282e-06 -9.76717e-09 -3.034e-06 -7.60358e-08 -3.15057e-06 6.93853e-08 -1.99034e-07 2.04723e-08 1.6084e-07 -3.0584e-07 3.79095e-09 -5.55199e-08 2.10453e-09 -1.14412e-07 -3.82193e-07 
1471.75 0 5.68189e-08 -0.0226031 -1.2242e-09 -1.43372e-08 0.971855 1.60199e-08 8.37754e-07 -0.181294 8.17408e-08 5.83674e-06 -2.19879e-07 -2.25958e-06 -4.37309e-08 9.27657e-06 5.27245e-07 -6.8532e-07 9.65511e-08 -4.15955e-06 -1.95501e-08 -5.60649e-06 -2.1435e-07 -3.8182e-06 7.43939e-08 -3.54886e-07 1.33847e-07 3.20117e-07 -5.25817e-07 5.20781e-09 -8.16239e-08 -4.36696e-09 -2.14141e-07 -6.89025e-07 
1472.1 0 8.44013e-08 -0.0272061 -2.7724e-09 -2.25996e-08 0.960205 3.49784e-08 1.51376e-06 -0.216393 3.69162e-08 9.64963e-06 -1.93689e-07 -4.15353e-06 -7.97617e-08 1.53749e-05 1.05965e-06 -9.34012e-07 1.66054e-07 -7.14118e-06 -7.31531e-08 -9.25033e-06 -4.60253e-07 -3.85619e-06 5.67531e-08 -5.69291e-07 3.31864e-07 5.50599e-07 -7.73647e-07 4.05211e-09 -6.70196e-08 -2.12891e-08 -3.26599e-07 -1.16336e-06 
1472.45 0 9.55143e-08 -0.031809 -5.59732e-09 -3.4307e-08 0.946667 6.16719e-08 2.36732e-06 -0.250898 -3.06294e-07 1.46829e-05 1.36042e-07 -7.12637e-06 -1.16265e-07 2.45437e-05 1.96159e-06 -1.20984e-06 2.46418e-07 -1.11673e-05 -2.12524e-07 -1.41345e-05 -8.208e-07 -2.94279e-06 2.70847e-08 -8.54634e-07 6.00256e-07 8.57784e-07 -1.04769e-06 2.56354e-08 -8.00925e-09 -4.09887e-08 -4.2819e-07 -1.87321e-06 
1472.8 0 8.07004e-08 -0.0364082 -9.74707e-09 -3.88945e-08 0.931288 9.26067e-08 3.26969e-06 -0.284724 -1.13147e-06 2.09229e-05 9.2334e-07 -1.15058e-05 -1.36993e-07 3.70974e-05 3.34747e-06 -1.5311e-06 3.25847e-07 -1.63914e-05 -4.29716e-07 -2.03662e-05 -1.27059e-06 -6.19803e-07 5.90013e-09 -1.21653e-06 9.66942e-07 1.25267e-06 -1.38303e-06 7.61261e-08 8.65447e-08 -8.65774e-08 -5.19596e-07 -2.80719e-06 
1473.15 0 4.91581e-08 -0.040992 -1.49034e-08 -5.80575e-09 0.914121 1.59015e-07 4.10298e-06 -0.317789 -2.58355e-06 2.82825e-05 2.24122e-06 -1.75427e-05 -1.21885e-07 5.20541e-05 5.23208e-06 -1.85216e-06 4.84312e-07 -2.30212e-05 -6.97832e-07 -2.8022e-05 -1.76867e-06 2.97603e-06 -8.22172e-09 -1.65537e-06 1.50045e-06 1.74827e-06 -1.78661e-06 1.3759e-07 2.02278e-07 -2.02252e-07 -6.03091e-07 -3.8698e-06 
1473.5 0 1.26167e-08 -0.0455508 -1.81944e-08 6.47692e-08 0.895218 3.29207e-07 4.82852e-06 -0.350013 -4.77565e-06 3.67002e-05 4.12945e-06 -2.55119e-05 -4.75686e-08 6.79875e-05 7.54451e-06 -2.07197e-06 8.81487e-07 -3.12757e-05 -1.00011e-06 -3.71981e-05 -2.25954e-06 8.27551e-06 -6.3464e-08 -2.16689e-06 2.25751e-06 2.3577e-06 -2.23204e-06 2.10224e-07 3.03254e-07 -3.80159e-07 -6.7378e-07 -4.98541e-06 
1473.85 0 -1.96739e-08 -0.0500762 -1.57397e-08 1.15454e-07 0.874635 6.70353e-07 5.47295e-06 -0.381319 -7.77553e-06 4.59902e-05 6.63041e-06 -3.57163e-05 1.00039e-07 8.46602e-05 1.02635e-05 -2.03443e-06 1.6455e-06 -4.13545e-05 -1.27763e-06 -4.79452e-05 -2.67743e-06 1.57197e-05 -1.5018e-07 -2.74104e-06 3.24818e-06 3.0971e-06 -2.70967e-06 3.16634e-07 3.46445e-07 -6.0068e-07 -7.36532e-07 -6.21204e-06 
1474.2 0 -4.24951e-08 -0.054555 -1.19038e-08 1.20753e-07 0.852432 1.22304e-06 6.07484e-06 -0.411632 -1.16083e-05 5.58032e-05 9.7689e-06 -4.83467e-05 3.16067e-07 0.000103434 1.35883e-05 -1.56242e-06 2.90216e-06 -5.34435e-05 -1.43342e-06 -6.02308e-05 -2.94659e-06 2.52623e-05 -1.53298e-07 -3.37434e-06 4.45915e-06 3.98224e-06 -3.23849e-06 3.94431e-07 3.25904e-07 -8.76589e-07 -8.21657e-07 -7.65569e-06 
1474.55 0 -6.9296e-08 -0.0589769 -1.02826e-08 1.09667e-07 0.82867 1.99502e-06 6.55142e-06 -0.440881 -1.61959e-05 6.6009e-05 1.35964e-05 -6.35749e-05 5.76946e-07 0.000125536 1.79162e-05 -5.25769e-07 4.7532e-06 -6.77871e-05 -1.51302e-06 -7.39624e-05 -3.03024e-06 3.75645e-05 1.18165e-08 -4.05633e-06 5.90274e-06 5.03543e-06 -3.83807e-06 3.42431e-07 2.68177e-07 -1.18917e-06 -9.48508e-07 -9.33169e-06 
1474.9 0 -1.10622e-07 -0.0633321 -7.84909e-09 9.274e-08 0.803415 2.99247e-06 6.74413e-06 -0.468996 -2.13688e-05 7.6812e-05 1.82526e-05 -8.17438e-05 8.41752e-07 0.000151059 2.35421e-05 1.2633e-06 7.1993e-06 -8.47382e-05 -1.56369e-06 -8.89625e-05 -2.95829e-06 5.31677e-05 2.95464e-07 -4.74832e-06 7.56713e-06 6.28208e-06 -4.52375e-06 2.53489e-07 2.13504e-07 -1.54893e-06 -1.14406e-06 -1.12688e-05 
1475.25 0 -1.53046e-07 -0.0676061 -7.77016e-09 7.95758e-08 0.776739 4.27973e-06 6.64121e-06 -0.495913 -2.70271e-05 8.84694e-05 2.39673e-05 -0.000103205 1.06264e-06 0.000179557 3.05001e-05 4.21707e-06 1.02786e-05 -0.000104623 -1.31204e-06 -0.000105073 -2.75771e-06 7.14959e-05 5.82968e-07 -5.41939e-06 9.32245e-06 7.73467e-06 -5.26235e-06 2.4986e-07 1.67634e-07 -1.99552e-06 -1.4352e-06 -1.34908e-05 
1475.6 0 -1.90127e-07 -0.0717865 -7.57006e-09 7.15084e-08 0.748711 5.94522e-06 6.38029e-06 -0.52157 -3.32438e-05 0.000101138 3.0877e-05 -0.000128083 1.21251e-06 0.000210176 3.8715e-05 8.79725e-06 1.41205e-05 -0.000127715 -4.51506e-07 -0.000122284 -2.42413e-06 9.2714e-05 6.81522e-07 -6.08031e-06 1.10179e-05 9.39801e-06 -6.00022e-06 2.57532e-07 1.10733e-07 -2.51193e-06 -1.77766e-06 -1.58642e-05 
1475.95 0 -2.12302e-07 -0.0758648 2.01074e-08 3.61838e-08 0.719406 8.03709e-06 6.03504e-06 -0.545907 -4.02254e-05 0.000114801 3.89763e-05 -0.000156357 1.31156e-06 0.00024197 4.81785e-05 1.52882e-05 1.89532e-05 -0.000154103 1.07504e-06 -0.000140577 -1.94855e-06 0.000117784 4.06545e-07 -6.74389e-06 1.2602e-05 1.12406e-05 -6.74649e-06 2.51649e-07 1.20743e-07 -3.11569e-06 -2.06966e-06 -1.8244e-05 
1476.3 0 -1.88968e-07 -0.0798271 9.60107e-08 -2.17346e-08 0.688903 1.06381e-05 5.59839e-06 -0.568871 -4.82568e-05 0.000129286 4.83132e-05 -0.000188139 1.39275e-06 0.000275083 5.91627e-05 2.36291e-05 2.50976e-05 -0.000183431 3.37479e-06 -0.000159873 -1.34986e-06 0.000146086 -1.80317e-07 -7.39942e-06 1.4043e-05 1.31899e-05 -7.49594e-06 3.59703e-07 2.53694e-07 -3.80208e-06 -2.24075e-06 -2.06739e-05 
1476.65 0 -8.5256e-08 -0.0836592 1.97632e-07 -1.85943e-08 0.657278 1.38989e-05 5.13126e-06 -0.590411 -5.76739e-05 0.000144362 5.90688e-05 -0.000223778 1.45908e-06 0.000310722 7.23189e-05 3.35272e-05 3.27292e-05 -0.0002152 6.85697e-06 -0.000180157 -6.12309e-07 0.000176835 -8.9463e-07 -8.03186e-06 1.52952e-05 1.52134e-05 -8.20871e-06 7.04316e-07 4.18551e-07 -4.4913e-06 -2.31855e-06 -2.32741e-05 
1477 0 1.27974e-07 -0.0873536 3.02629e-07 7.01755e-08 0.62461 1.79848e-05 4.74504e-06 -0.610478 -6.88301e-05 0.000159763 7.14445e-05 -0.000263559 1.49014e-06 0.000349094 8.82191e-05 4.47726e-05 4.1823e-05 -0.000249116 1.20803e-05 -0.000201281 2.69518e-07 0.000211143 -1.6893e-06 -8.62435e-06 1.64061e-05 1.73314e-05 -8.87182e-06 1.25553e-06 5.30933e-07 -5.17726e-06 -2.38956e-06 -2.604e-05 
1477.35 0 4.58834e-07 -0.0909013 4.09907e-07 9.34884e-08 0.590986 2.30787e-05 4.59524e-06 -0.62903 -8.20335e-05 0.000175396 8.55514e-05 -0.000307612 1.43121e-06 0.000388711 0.000106671 5.73761e-05 5.23934e-05 -0.000285196 1.94575e-05 -0.000222965 1.28857e-06 0.000249792 -2.61421e-06 -9.16528e-06 1.7482e-05 1.95665e-05 -9.4637e-06 1.91981e-06 5.67783e-07 -5.97477e-06 -2.50947e-06 -2.89484e-05 
1477.7 0 8.91947e-07 -0.0942891 5.12845e-07 -3.67933e-08 0.556493 2.92984e-05 4.88931e-06 -0.64603 -9.74805e-05 0.000191528 0.000101389 -0.000356037 1.20404e-06 0.000428781 0.000126905 7.14699e-05 6.47085e-05 -0.000323682 2.92376e-05 -0.000245002 2.56536e-06 0.000291699 -3.6292e-06 -9.6631e-06 1.84988e-05 2.19056e-05 -9.98959e-06 2.63253e-06 6.10851e-07 -6.93846e-06 -2.64072e-06 -3.21039e-05 
1478.05 0 1.47123e-06 -0.0975066 6.09585e-07 -2.04809e-07 0.521217 3.66057e-05 5.85598e-06 -0.661443 -0.000115385 0.000208389 0.000118719 -0.00040876 7.52699e-07 0.000470184 0.000148664 8.70919e-05 7.90555e-05 -0.000364714 4.14566e-05 -0.000267399 4.24015e-06 0.000336114 -4.63638e-06 -1.01644e-05 1.93652e-05 2.42986e-05 -1.04874e-05 3.30304e-06 7.63979e-07 -7.86747e-06 -2.67363e-06 -3.5469e-05 
1478.4 0 2.34801e-06 -0.100546 7.20496e-07 -3.44532e-07 0.485245 4.48868e-05 7.84553e-06 -0.675238 -0.000135899 0.000225651 0.000137098 -0.000465471 5.80729e-08 0.000513335 0.000172337 0.00010417 9.53057e-05 -0.000408317 5.60115e-05 -0.000290385 6.49601e-06 0.000383502 -5.6846e-06 -1.07124e-05 2.00509e-05 2.66997e-05 -1.101e-05 3.94148e-06 1.00578e-06 -8.56977e-06 -2.57501e-06 -3.88725e-05 
1478.75 0 3.66897e-06 -0.103397 8.87187e-07 -5.06808e-07 0.448666 5.40042e-05 1.10923e-05 -0.687389 -0.000159078 0.000242653 0.000156092 -0.000526129 -9.25864e-07 0.000556913 0.000197775 0.000122697 0.000113096 -0.000454326 7.28435e-05 -0.000314217 9.53974e-06 0.000434099 -6.91859e-06 -1.13009e-05 2.0406e-05 2.90546e-05 -1.15316e-05 4.64529e-06 1.21889e-06 -9.07924e-06 -2.3923e-06 -4.21605e-05 
1479.1 0 5.44448e-06 -0.106053 1.12879e-06 -7.09089e-07 0.411572 6.38006e-05 1.55691e-05 -0.697875 -0.000185072 0.000258988 0.000175352 -0.000591051 -2.24439e-06 0.000598546 0.000224203 0.000142555 0.00013226 -0.000502025 9.18082e-05 -0.000338942 1.31321e-05 0.000487866 -8.32042e-06 -1.18522e-05 2.01708e-05 3.12876e-05 -1.19916e-05 5.46362e-06 1.33954e-06 -9.46177e-06 -2.07359e-06 -4.51024e-05 
1479.45 0 7.55033e-06 -0.108506 1.44132e-06 -9.42169e-07 0.374054 7.40464e-05 2.15973e-05 -0.706681 -0.000214078 0.000274482 0.000194493 -0.00066034 -3.80528e-06 0.000636334 0.000250886 0.000163253 0.000152958 -0.00055046 0.00011265 -0.000364151 1.66542e-05 0.00054473 -9.71356e-06 -1.2253e-05 1.9291e-05 3.34023e-05 -1.24179e-05 6.45495e-06 1.3271e-06 -9.74867e-06 -1.52014e-06 -4.76351e-05 
1479.8 0 9.94507e-06 -0.110748 1.82018e-06 -1.22203e-06 0.336205 8.43761e-05 2.98889e-05 -0.713795 -0.000246314 0.000288786 0.000213013 -0.000733802 -5.57419e-06 0.000669872 0.000277349 0.000184172 0.000175517 -0.000599318 0.000135176 -0.000389227 1.99491e-05 0.000604327 -1.09223e-05 -1.2444e-05 1.78991e-05 3.54819e-05 -1.27131e-05 7.61824e-06 1.19744e-06 -9.98245e-06 -7.15225e-07 -4.98158e-05 
1480.15 0 1.27747e-05 -0.112775 2.21687e-06 -1.5353e-06 0.298116 9.46539e-05 4.08488e-05 -0.719211 -0.00028212 0.00030118 0.000230553 -0.000811375 -7.68076e-06 0.000698981 0.000303663 0.000204735 0.000200129 -0.000648816 0.000159082 -0.000413849 2.33495e-05 0.000666499 -1.18824e-05 -1.23993e-05 1.59713e-05 3.75292e-05 -1.28231e-05 8.78077e-06 1.13387e-06 -1.01403e-05 3.70193e-07 -5.14021e-05 
1480.5 0 1.60855e-05 -0.114579 2.57907e-06 -1.92479e-06 0.259882 0.000105024 5.45416e-05 -0.722926 -0.00032164 0.000311091 0.000247143 -0.000893332 -1.02206e-05 0.000722072 0.000329959 0.000224345 0.000226474 -0.000698799 0.000183954 -0.00043761 2.70263e-05 0.000731171 -1.26756e-05 -1.20918e-05 1.36131e-05 3.94306e-05 -1.28325e-05 9.97111e-06 1.18268e-06 -1.00405e-05 1.69036e-06 -5.21436e-05 
1480.85 0 1.98284e-05 -0.116153 2.93265e-06 -2.58559e-06 0.221592 0.000115388 7.11574e-05 -0.724942 -0.000364831 0.000318786 0.000262498 -0.000980001 -1.32389e-05 0.000737903 0.000355848 0.000242881 0.000253643 -0.000748321 0.000209833 -0.000459809 3.0955e-05 0.00079735 -1.33009e-05 -1.14969e-05 1.13491e-05 4.10808e-05 -1.26233e-05 1.12986e-05 1.17322e-06 -9.67062e-06 3.08254e-06 -5.23575e-05 
1481.2 0 2.39642e-05 -0.117492 3.31919e-06 -3.56181e-06 0.183331 0.000125225 9.11196e-05 -0.725265 -0.000411992 0.000324885 0.000275784 -0.0010715 -1.68589e-05 0.00074827 0.000381374 0.000260662 0.000280807 -0.000796136 0.000236707 -0.000480019 3.50775e-05 0.000864032 -1.38746e-05 -1.05509e-05 9.3335e-06 4.23947e-05 -1.20447e-05 1.25389e-05 1.04781e-06 -9.33507e-06 4.53884e-06 -5.27487e-05 
1481.55 0 2.84389e-05 -0.118595 3.75548e-06 -4.5631e-06 0.145187 0.000133918 0.000114815 -0.723902 -0.000463594 0.000329571 0.000286685 -0.00116773 -2.12611e-05 0.000756663 0.000407646 0.000277378 0.00030749 -0.000841582 0.000264102 -0.000498179 3.91665e-05 0.000931713 -1.47199e-05 -9.11544e-06 7.21957e-06 4.32564e-05 -1.13243e-05 1.37639e-05 9.46033e-07 -9.17149e-06 6.18187e-06 -5.35753e-05 
1481.9 0 3.30652e-05 -0.119457 4.23081e-06 -5.2927e-06 0.107252 0.000140957 0.000142388 -0.720868 -0.000520179 0.000332664 0.000295614 -0.00126818 -2.66638e-05 0.000764911 0.000435899 0.000292245 0.000333457 -0.000884783 0.000291914 -0.000514287 4.28752e-05 0.00100151 -1.59915e-05 -7.13374e-06 4.88896e-06 4.35692e-05 -1.0636e-05 1.54632e-05 8.23032e-07 -9.28458e-06 7.98226e-06 -5.44013e-05 
1482.25 0 3.75808e-05 -0.120077 4.68228e-06 -5.9257e-06 0.0696133 0.000145917 0.000173396 -0.716185 -0.000582078 0.000333987 0.000302776 -0.00137158 -3.31829e-05 0.000772957 0.000466936 0.000305148 0.000359286 -0.000926248 0.000320647 -0.000528913 4.59689e-05 0.00107317 -1.76492e-05 -4.81587e-06 2.38282e-06 4.33114e-05 -9.75918e-06 1.78159e-05 5.03236e-07 -9.93284e-06 9.90013e-06 -5.48872e-05 
1482.6 0 4.17123e-05 -0.120451 5.06833e-06 -6.77929e-06 0.0323558 0.000148635 0.000206909 -0.709878 -0.000649023 0.00033337 0.000308169 -0.00147616 -4.07561e-05 0.000780402 0.000501066 0.000316669 0.000385934 -0.000966219 0.000350617 -0.00054285 4.84501e-05 0.00114482 -1.95741e-05 -2.40821e-06 -4.25815e-07 4.25434e-05 -8.65677e-06 2.04301e-05 -2.0939e-08 -1.09598e-05 1.1945e-05 -5.51561e-05 
1482.95 0 4.52463e-05 -0.120578 5.37326e-06 -7.64853e-06 -0.00443929 0.000149212 0.000241771 -0.701971 -0.000720566 0.00033077 0.000311883 -0.0015811 -4.9362e-05 0.000785641 0.000536922 0.000327413 0.000413166 -0.00100434 0.000381243 -0.000556095 5.04371e-05 0.00121535 -2.14031e-05 1.20461e-07 -3.38729e-06 4.13863e-05 -7.44735e-06 2.28807e-05 -6.2212e-07 -1.18361e-05 1.4048e-05 -5.52489e-05 
1483.3 0 4.82787e-05 -0.120458 5.62693e-06 -8.30381e-06 -0.0406919 0.000148047 0.000276857 -0.692493 -0.000796448 0.000326284 0.000313711 -0.00168699 -5.89945e-05 0.000785377 0.000571318 0.000337326 0.000439603 -0.00103969 0.000412052 -0.000568302 5.20641e-05 0.0012858 -2.2605e-05 2.92959e-06 -6.19265e-06 3.97949e-05 -5.92758e-06 2.53147e-05 -1.16942e-06 -1.25192e-05 1.62345e-05 -5.49684e-05 
1483.65 0 5.09492e-05 -0.12009 5.95338e-06 -9.151e-06 -0.0763223 0.000145682 0.00031135 -0.681477 -0.000876385 0.000319556 0.000313687 -0.00179452 -6.95067e-05 0.000777609 0.000601604 0.000345595 0.000464418 -0.00107132 0.000443982 -0.000579641 5.35109e-05 0.00135748 -2.28852e-05 5.86974e-06 -8.9268e-06 3.76436e-05 -3.78171e-06 2.78742e-05 -1.6917e-06 -1.33994e-05 1.87639e-05 -5.44309e-05 
1484 0 5.3221e-05 -0.119477 6.38204e-06 -1.05753e-05 -0.11125 0.000142177 0.000344687 -0.668963 -0.000959919 0.000309668 0.000312519 -0.00190354 -8.08546e-05 0.000763158 0.000627004 0.000351453 0.000487538 -0.00109858 0.000478199 -0.000590528 5.49752e-05 0.00143055 -2.24801e-05 8.65045e-06 -1.14994e-05 3.47952e-05 -1.15185e-06 3.02182e-05 -2.13965e-06 -1.44823e-05 2.17337e-05 -5.38864e-05 
1484.35 0 5.5257e-05 -0.118621 6.7571e-06 -1.24569e-05 -0.145397 0.000137234 0.000376509 -0.654993 -0.00104634 0.000295612 0.000310406 -0.00201346 -9.33729e-05 0.000743258 0.000647627 0.000354678 0.000508631 -0.00112091 0.00051499 -0.000601216 5.65979e-05 0.00150499 -2.16941e-05 1.12158e-05 -1.35085e-05 3.11206e-05 1.70276e-06 3.23435e-05 -2.4622e-06 -1.56427e-05 2.50419e-05 -5.31912e-05 
1484.7 0 5.7157e-05 -0.117524 6.96489e-06 -1.45656e-05 -0.178685 0.000130839 0.000406492 -0.639618 -0.00113514 0.000276933 0.000306948 -0.00212348 -0.000107517 0.000718085 0.000663436 0.000355168 0.000527276 -0.00113814 0.000554672 -0.000612163 5.82511e-05 0.00158003 -2.02387e-05 1.36279e-05 -1.51454e-05 2.66294e-05 4.785e-06 3.46995e-05 -2.79895e-06 -1.71363e-05 2.8737e-05 -5.19731e-05 
1485.05 0 5.83948e-05 -0.116189 7.0788e-06 -1.67873e-05 -0.211047 0.000122928 0.000434149 -0.622888 -0.0012264 0.000253641 0.000302265 -0.00223218 -0.00012332 0.000687561 0.000674592 0.000352978 0.000543499 -0.00115067 0.000597805 -0.000623834 5.95411e-05 0.0016539 -1.77472e-05 1.59733e-05 -1.6972e-05 2.14002e-05 8.19854e-06 3.73583e-05 -3.23707e-06 -1.9099e-05 3.29648e-05 -4.98313e-05 
1485.4 0 5.84216e-05 -0.114619 7.16768e-06 -1.91366e-05 -0.242417 0.000113098 0.000459009 -0.604855 -0.00131993 0.000225994 0.000296581 -0.00233794 -0.000140275 0.000651866 0.000682252 0.000349032 0.000557448 -0.00115913 0.000644286 -0.000636213 6.02732e-05 0.00172612 -1.45544e-05 1.8328e-05 -1.92357e-05 1.5612e-05 1.2147e-05 3.97985e-05 -3.72078e-06 -2.11282e-05 3.7662e-05 -4.65398e-05 
1485.75 0 5.72571e-05 -0.112819 7.15187e-06 -2.17892e-05 -0.27273 0.000101354 0.000480761 -0.585575 -0.00141461 0.000194739 0.000289344 -0.00243954 -0.000157546 0.000611352 0.000688153 0.000344874 0.000568834 -0.00116384 0.000693035 -0.000648586 6.06722e-05 0.00179756 -1.13682e-05 2.0815e-05 -2.1965e-05 9.31629e-06 1.6604e-05 4.15266e-05 -4.2108e-06 -2.25577e-05 4.27158e-05 -4.24535e-05 
1486.1 0 5.52944e-05 -0.110794 7.02364e-06 -2.51194e-05 -0.301926 8.83761e-05 0.000498998 -0.565107 -0.00150889 0.000160635 0.00027936 -0.00253601 -0.000173982 0.000567912 0.000693986 0.000340925 0.000576969 -0.00116462 0.000743062 -0.00065943 6.10231e-05 0.00186791 -8.49722e-06 2.35772e-05 -2.51079e-05 2.26902e-06 2.13067e-05 4.27359e-05 -4.75305e-06 -2.30285e-05 4.81125e-05 -3.86599e-05 
1486.45 0 5.29283e-05 -0.108549 7.04324e-06 -2.91211e-05 -0.329945 7.5119e-05 0.000513472 -0.543511 -0.00160197 0.000123911 0.000265618 -0.00262609 -0.000188647 0.000525748 0.000702049 0.000336192 0.000581638 -0.00116124 0.000794481 -0.000667713 6.14572e-05 0.00193585 -5.61674e-06 2.66676e-05 -2.8587e-05 -5.64414e-06 2.62791e-05 4.41107e-05 -5.45587e-06 -2.27894e-05 5.36499e-05 -3.63292e-05 
1486.8 0 5.01693e-05 -0.106089 7.34104e-06 -3.29835e-05 -0.35674 6.2145e-05 0.000524351 -0.520851 -0.00169421 8.47526e-05 0.000247984 -0.00270835 -0.000201605 0.000488267 0.000714632 0.000329809 0.000583396 -0.00115371 0.000847786 -0.00067334 6.19853e-05 0.00200067 -2.29576e-06 3.01381e-05 -3.22875e-05 -1.42231e-05 3.15956e-05 4.60219e-05 -6.1538e-06 -2.20141e-05 5.90071e-05 -3.56037e-05 
1487.15 0 4.68408e-05 -0.103421 7.68655e-06 -3.56575e-05 -0.382263 4.93761e-05 0.000531611 -0.497193 -0.00178588 4.36282e-05 0.00022656 -0.00278217 -0.000213439 0.000454669 0.000732037 0.000321676 0.00058255 -0.00114178 0.000902657 -0.000675818 6.24686e-05 0.00206181 1.30598e-06 3.39938e-05 -3.58199e-05 -2.3134e-05 3.71818e-05 4.84808e-05 -6.46135e-06 -2.04484e-05 6.4206e-05 -3.49177e-05 
1487.5 0 4.28927e-05 -0.100551 7.98563e-06 -3.67321e-05 -0.406473 3.67661e-05 0.000534578 -0.472602 -0.00187615 4.93378e-07 0.000200908 -0.00284899 -0.000224494 0.000420139 0.000752729 0.000311738 0.000578931 -0.00112506 0.000958214 -0.000674321 6.27063e-05 0.00211933 4.90995e-06 3.82162e-05 -3.893e-05 -3.21697e-05 4.28907e-05 5.17426e-05 -6.28625e-06 -1.82834e-05 6.95148e-05 -3.24531e-05 
1487.85 0 3.84282e-05 -0.0974876 8.26125e-06 -3.7064e-05 -0.42933 2.48911e-05 0.000532553 -0.447146 -0.00196417 -4.55736e-05 0.000170991 -0.00291102 -0.00023479 0.000380726 0.000774715 0.00029969 0.000572759 -0.0011036 0.00101398 -0.000668426 6.23459e-05 0.00217504 8.69649e-06 4.28729e-05 -4.17456e-05 -4.14625e-05 4.84645e-05 5.59653e-05 -5.81781e-06 -1.61555e-05 7.50294e-05 -2.87753e-05 
1488.2 0 3.3497e-05 -0.0942383 8.35913e-06 -3.81287e-05 -0.450793 1.45417e-05 0.000525944 -0.420895 -0.00204967 -9.52454e-05 0.000137826 -0.00296878 -0.000244288 0.000338065 0.000796835 0.000285436 0.00056467 -0.0010782 0.00106992 -0.000658385 6.11214e-05 0.0022301 1.27862e-05 4.78594e-05 -4.42993e-05 -5.11244e-05 5.39279e-05 6.06519e-05 -5.25004e-06 -1.44498e-05 8.06364e-05 -2.61042e-05 
1488.55 0 2.80948e-05 -0.0908124 8.13879e-06 -4.03682e-05 -0.470829 5.93569e-06 0.000515583 -0.393923 -0.00213197 -0.000147897 0.00010261 -0.00302076 -0.000253012 0.000297268 0.000820042 0.000269319 0.000555226 -0.00105017 0.00112574 -0.000644801 5.9478e-05 0.00228349 1.6848e-05 5.29716e-05 -4.65743e-05 -6.11897e-05 5.94658e-05 6.5031e-05 -4.63046e-06 -1.34566e-05 8.62704e-05 -2.50464e-05 
1488.9 0 2.24336e-05 -0.0872199 7.79677e-06 -4.25428e-05 -0.489404 -1.229e-06 0.000501331 -0.366301 -0.00220934 -0.000201906 6.62174e-05 -0.00306522 -0.000261006 0.000260778 0.000847177 0.000251618 0.000544991 -0.00102022 0.00118078 -0.000627518 5.7802e-05 0.00233497 2.04725e-05 5.83004e-05 -4.87754e-05 -7.1717e-05 6.51704e-05 6.90037e-05 -3.9372e-06 -1.33271e-05 9.20322e-05 -2.42617e-05 
1489.25 0 1.69852e-05 -0.083471 7.59392e-06 -4.33589e-05 -0.506489 -6.96522e-06 0.000483396 -0.338106 -0.00227993 -0.000255145 2.93005e-05 -0.0031019 -0.000268428 0.000226694 0.000879694 0.000232252 0.000533829 -0.000987895 0.00123517 -0.000605736 5.55581e-05 0.00238621 2.39211e-05 6.41117e-05 -5.09809e-05 -8.27755e-05 7.12501e-05 7.3048e-05 -3.24117e-06 -1.34751e-05 9.78243e-05 -2.30245e-05 
1489.6 0 1.20882e-05 -0.0795755 7.5603e-06 -4.30436e-05 -0.522059 -1.11202e-05 0.000463561 -0.309415 -0.0023433 -0.000306431 -8.1862e-06 -0.00313149 -0.00027546 0.00019309 0.000916029 0.000211081 0.000520218 -0.000952103 0.00128967 -0.000579318 5.24192e-05 0.00243814 2.7742e-05 7.06072e-05 -5.29073e-05 -9.44602e-05 7.77207e-05 7.69451e-05 -2.77315e-06 -1.33712e-05 0.000103477 -2.15749e-05 
1489.95 0 7.92303e-06 -0.075544 7.60284e-06 -4.25242e-05 -0.536096 -1.43722e-05 0.000443099 -0.280308 -0.00239969 -0.00035696 -4.7044e-05 -0.00315409 -0.000282136 0.000161054 0.000954835 0.000187573 0.000502685 -0.000911739 0.00134353 -0.000548883 4.90711e-05 0.00248927 3.16842e-05 7.76611e-05 -5.4281e-05 -0.0001069 8.42219e-05 8.04146e-05 -2.81405e-06 -1.30587e-05 0.000109032 -2.03214e-05 
1490.3 0 4.93419e-06 -0.0713878 7.83597e-06 -4.17756e-05 -0.548588 -1.80083e-05 0.000421868 -0.250862 -0.00244854 -0.000408534 -8.84074e-05 -0.00316851 -0.000288922 0.000132952 0.00099764 0.000160805 0.000480766 -0.000866239 0.00139559 -0.000515039 4.60978e-05 0.00253723 3.53721e-05 8.47544e-05 -5.5178e-05 -0.000120102 9.04296e-05 8.43063e-05 -3.59587e-06 -1.24921e-05 0.000114695 -1.93101e-05 
1490.65 0 3.29427e-06 -0.0671187 8.22517e-06 -3.98493e-05 -0.559527 -2.34016e-05 0.000399545 -0.221153 -0.00248938 -0.000460884 -0.00013288 -0.00317392 -0.000297233 0.000108428 0.00104768 0.000130252 0.000454289 -0.000815876 0.00144622 -0.000477811 4.33245e-05 0.00258138 3.92309e-05 9.18398e-05 -5.60462e-05 -0.000133786 9.61433e-05 8.90512e-05 -5.01765e-06 -1.14847e-05 0.000120637 -1.78238e-05 
1491 0 2.63832e-06 -0.0627472 8.37737e-06 -3.66195e-05 -0.568909 -3.17122e-05 0.000376055 -0.191255 -0.00252282 -0.000511988 -0.000180161 -0.00317101 -0.000308241 8.40419e-05 0.00110575 9.61348e-05 0.00042292 -0.00076093 0.00149504 -0.000436291 4.02991e-05 0.00262282 4.33525e-05 9.94628e-05 -5.7035e-05 -0.000147869 0.000101284 9.35729e-05 -6.44271e-06 -9.98295e-06 0.000126824 -1.54315e-05 
1491.35 0 2.31395e-06 -0.0582827 8.1221e-06 -3.30382e-05 -0.576735 -4.3607e-05 0.000351581 -0.161246 -0.00254892 -0.00056009 -0.0002301 -0.00315998 -0.000321944 5.72699e-05 0.00116897 5.92873e-05 0.00038651 -0.000701221 0.00153952 -0.000389324 3.6903e-05 0.00266145 4.69944e-05 0.000107871 -5.78751e-05 -0.000162573 0.000106214 9.72143e-05 -7.42125e-06 -7.72112e-06 0.000133059 -1.25335e-05 
1491.7 0 1.57891e-06 -0.0537352 7.66788e-06 -2.98618e-05 -0.583012 -5.95409e-05 0.000325852 -0.131199 -0.00256615 -0.000605523 -0.000282937 -0.00313934 -0.0003378 2.83957e-05 0.00123358 2.1034e-05 0.000344812 -0.000636892 0.00157798 -0.000336932 3.3357e-05 0.0026958 5.00233e-05 0.000116881 -5.82622e-05 -0.000177953 0.000111347 0.000100812 -8.12038e-06 -4.54752e-06 0.000139307 -9.77245e-06 
1492.05 0 1.82017e-07 -0.049116 7.17564e-06 -2.71887e-05 -0.587749 -7.97441e-05 0.000297617 -0.101184 -0.00257388 -0.000649566 -0.000338842 -0.00310727 -0.000355647 -7.4213e-07 0.00129774 -1.74014e-05 0.000298146 -0.000568916 0.00161192 -0.000279823 2.97696e-05 0.00272644 5.38316e-05 0.000126234 -5.81931e-05 -0.000193695 0.00011649 0.000105295 -9.05522e-06 -1.13159e-06 0.000145635 -7.20339e-06 
1492.4 0 -1.53926e-06 -0.0444372 6.50597e-06 -2.45978e-05 -0.590956 -0.000103158 0.000265618 -0.0712719 -0.00257458 -0.000692153 -0.000397724 -0.00306336 -0.000375548 -2.90773e-05 0.00136227 -5.48602e-05 0.000247954 -0.000498599 0.00164344 -0.000217802 2.57881e-05 0.00275545 5.93481e-05 0.000135832 -5.81656e-05 -0.000209232 0.000121556 0.00011006 -1.05984e-05 2.05261e-06 0.000152007 -4.73757e-06 
1492.75 0 -3.70468e-06 -0.0397097 5.48323e-06 -2.1781e-05 -0.592645 -0.000128154 0.000229672 -0.0415336 -0.0025709 -0.000732322 -0.000458943 -0.00300813 -0.000396934 -5.72698e-05 0.00142766 -9.05052e-05 0.000195308 -0.000426703 0.00167198 -0.000150283 2.11203e-05 0.002783 6.53161e-05 0.000145721 -5.88958e-05 -0.000224274 0.000126789 0.000114053 -1.25022e-05 5.22931e-06 0.000158405 -2.9968e-06 
1493.1 0 -6.67811e-06 -0.0349443 4.22129e-06 -1.89664e-05 -0.592836 -0.000154155 0.000189589 -0.0120381 -0.0025628 -0.000769871 -0.000521096 -0.00294173 -0.000418837 -8.55185e-05 0.00149169 -0.000124488 0.000140769 -0.00035351 0.00169575 -7.71232e-05 1.60209e-05 0.00280777 7.05279e-05 0.000156474 -6.06776e-05 -0.000238734 0.000132238 0.000117585 -1.45337e-05 8.55444e-06 0.000164621 -2.42791e-06 
1493.45 0 -1.05558e-05 -0.0301526 2.79357e-06 -1.60101e-05 -0.591554 -0.000180657 0.00014477 0.0171477 -0.00254895 -0.000806022 -0.000582834 -0.00286492 -0.000440647 -0.000112299 0.0015522 -0.000157226 8.51034e-05 -0.000279699 0.00171446 1.13457e-06 1.08056e-05 0.00282924 7.51974e-05 0.000168779 -6.28926e-05 -0.000252387 0.000138085 0.000121568 -1.69045e-05 1.20874e-05 0.000170463 -2.43789e-06 
1493.8 0 -1.54749e-05 -0.0253465 1.07547e-06 -1.18935e-05 -0.588825 -0.000207305 9.48665e-05 0.045957 -0.0025287 -0.000841816 -0.000643623 -0.00277951 -0.000462089 -0.000137226 0.00160941 -0.000188959 2.85238e-05 -0.000206244 0.00172942 8.33383e-05 5.85058e-06 0.00284792 7.98794e-05 0.000182511 -6.47363e-05 -0.000265456 0.000144683 0.000126074 -1.98751e-05 1.60372e-05 0.00017611 -2.01636e-06 
1494.15 0 -2.10744e-05 -0.020538 -1.1101e-06 -6.4148e-06 -0.584682 -0.000233854 3.92832e-05 0.0743239 -0.00250222 -0.000876665 -0.000702802 -0.00268706 -0.00048317 -0.000162363 0.00166365 -0.000219716 -2.94682e-05 -0.000133452 0.00174152 0.000168444 1.17952e-06 0.00286469 8.46789e-05 0.000197036 -6.60589e-05 -0.000278468 0.000151996 0.000130612 -2.34748e-05 2.04476e-05 0.00018166 -8.8039e-07 
1494.5 0 -2.70296e-05 -0.0157389 -3.94295e-06 -1.14451e-06 -0.579155 -0.00025901 -2.25479e-05 0.102183 -0.00246956 -0.000909508 -0.000758997 -0.00258832 -0.000503835 -0.000189094 0.00171388 -0.000249375 -8.91622e-05 -6.10035e-05 0.0017506 0.000256565 -3.81388e-06 0.00288007 8.93911e-05 0.000212164 -6.7076e-05 -0.000291542 0.00015948 0.000135011 -2.74547e-05 2.50296e-05 0.00018683 4.44886e-07 
1494.85 0 -3.39692e-05 -0.0109602 -7.36908e-06 2.59235e-06 -0.572281 -0.000281641 -9.10195e-05 0.129471 -0.00243005 -0.000940988 -0.000810887 -0.00248369 -0.000523664 -0.00021681 0.00175912 -0.000277876 -0.000150114 1.07335e-05 0.00175607 0.000348253 -9.19749e-06 0.00289334 9.36676e-05 0.00022757 -6.79914e-05 -0.000304428 0.000166963 0.000138962 -3.15591e-05 2.95629e-05 0.000191167 1.68307e-06 
1495.2 0 -4.23462e-05 -0.00621188 -1.07515e-05 5.04861e-06 -0.564101 -0.000301657 -0.000166849 0.156129 -0.00238285 -0.000972323 -0.000857581 -0.00237374 -0.00054237 -0.00024536 0.00179905 -0.000305095 -0.000211894 8.06736e-05 0.0017567 0.000442395 -1.45724e-05 0.00290318 9.7197e-05 0.000242304 -6.89158e-05 -0.00031657 0.000174582 0.000141915 -3.57382e-05 3.37422e-05 0.000194532 3.07144e-06 
1495.55 0 -5.17042e-05 -0.00150387 -1.37382e-05 6.99802e-06 -0.554658 -0.000318289 -0.000249758 0.182105 -0.00232719 -0.00100242 -0.000897762 -0.00225965 -0.000560384 -0.000275302 0.00183307 -0.00033074 -0.000273836 0.000147566 0.00175085 0.000537598 -1.99795e-05 0.00290838 9.95893e-05 0.000256082 -7.01243e-05 -0.00032724 0.000181778 0.000143831 -3.9909e-05 3.69029e-05 0.000197089 4.78799e-06 
1495.9 0 -6.14767e-05 0.0031537 -1.67246e-05 8.75813e-06 -0.543996 -0.000330399 -0.000338106 0.207349 -0.00226187 -0.00102914 -0.000929333 -0.00214259 -0.000578255 -0.000306654 0.00186051 -0.00035422 -0.000334916 0.000210073 0.0017375 0.000634913 -2.54291e-05 0.00290758 0.000100584 0.000269832 -7.16765e-05 -0.000336328 0.000187885 0.000145211 -4.35942e-05 3.90869e-05 0.000199058 6.82103e-06 
1496.25 0 -7.06487e-05 0.00775241 -1.99552e-05 1.03253e-05 -0.532161 -0.000337065 -0.00043046 0.231816 -0.00218587 -0.00105272 -0.000951242 -0.0020232 -0.000596142 -0.000339247 0.00188163 -0.000375006 -0.000395422 0.000267992 0.00171668 0.000735913 -3.09137e-05 0.00289928 0.000100592 0.000284276 -7.2876e-05 -0.000344311 0.00019332 0.000146105 -4.64437e-05 4.08968e-05 0.000200583 9.18869e-06 
1496.6 0 -7.83888e-05 0.0122845 -2.34413e-05 1.1676e-05 -0.519203 -0.000336904 -0.000525062 0.255467 -0.0020995 -0.00107457 -0.000964135 -0.00190229 -0.000614087 -0.000373119 0.00189708 -0.000392774 -0.000456084 0.000322467 0.00168863 0.00083988 -3.66193e-05 0.00288337 0.000100622 0.000299039 -7.33197e-05 -0.000351462 0.000198734 0.000146339 -4.87299e-05 4.22954e-05 0.000201684 1.1861e-05 
1496.95 0 -8.52893e-05 0.0167412 -2.71673e-05 1.25851e-05 -0.505168 -0.000330032 -0.000620089 0.278264 -0.00200496 -0.00109501 -0.000968075 -0.00178107 -0.00063184 -0.000407292 0.00190638 -0.000407319 -0.000516432 0.00037422 0.00165414 0.000945228 -4.23002e-05 0.0028619 0.000101662 0.000313509 -7.3291e-05 -0.000357772 0.000204117 0.000146087 -5.11088e-05 4.33575e-05 0.000202354 1.46969e-05 
1497.3 0 -9.20409e-05 0.0211148 -3.11012e-05 1.29139e-05 -0.490102 -0.000318517 -0.000715339 0.300167 -0.00190529 -0.0011135 -0.000962292 -0.00166118 -0.000648871 -0.000439639 0.00190884 -0.000419045 -0.000575702 0.000422662 0.00161482 0.00105131 -4.79413e-05 0.00283631 0.000103875 0.000327124 -7.29707e-05 -0.000363115 0.000209591 0.000145364 -5.42138e-05 4.44462e-05 0.000202688 1.77413e-05 
1497.65 0 -9.83902e-05 0.0253975 -3.55237e-05 1.26766e-05 -0.474059 -0.000303485 -0.000811648 0.321134 -0.00180247 -0.00112917 -0.000946681 -0.00154414 -0.000665317 -0.000469245 0.00190574 -0.000428468 -0.000633559 0.00046663 0.00157178 0.00115806 -5.41368e-05 0.00280594 0.000106645 0.000339481 -7.22213e-05 -0.000367447 0.000215312 0.000144031 -5.81766e-05 4.53047e-05 0.000202763 2.10708e-05 
1498 0 -0.000103895 0.0295797 -4.06399e-05 1.18129e-05 -0.457092 -0.000284016 -0.000909202 0.341133 -0.00169729 -0.00114155 -0.000921802 -0.00143019 -0.000681991 -0.000497486 0.00189905 -0.000435344 -0.000689733 0.000505445 0.00152544 0.00126541 -6.14641e-05 0.00277049 0.000109358 0.000350895 -7.07398e-05 -0.000370855 0.000220904 0.000142553 -6.27775e-05 4.57113e-05 0.000202506 2.45295e-05 
1498.35 0 -0.000108796 0.0336521 -4.64859e-05 1.02074e-05 -0.439256 -0.000258354 -0.00100639 0.360135 -0.00159078 -0.00115113 -0.000888015 -0.00131945 -0.000699213 -0.000525889 0.00188909 -0.00043934 -0.000743799 0.000538723 0.00147623 0.00137301 -6.99168e-05 0.00273115 0.000111747 0.000362156 -6.83231e-05 -0.000373074 0.00022603 0.000141248 -6.80328e-05 4.59343e-05 0.000201856 2.79561e-05 
1498.7 0 -0.000114139 0.0376086 -5.30572e-05 7.46858e-06 -0.420601 -0.000226038 -0.001101 0.378109 -0.00148365 -0.00115854 -0.000844923 -0.00121332 -0.000716237 -0.000554158 0.00187488 -0.000440631 -0.000794709 0.000566359 0.00142355 0.00147965 -7.83615e-05 0.00268889 0.000113524 0.000373366 -6.51992e-05 -0.000373878 0.000230836 0.00013978 -7.37892e-05 4.56915e-05 0.000200916 3.10007e-05 
1499.05 0 -0.000120399 0.0414436 -5.98993e-05 3.36232e-06 -0.401183 -0.00018787 -0.0011923 0.395029 -0.00137538 -0.00116343 -0.000791126 -0.00111223 -0.000732328 -0.00058024 0.00185598 -0.000438964 -0.000841253 0.000588857 0.0013661 0.00158363 -8.545e-05 0.00264298 0.000114696 0.000384021 -6.18369e-05 -0.000373378 0.000235433 0.000138324 -7.93881e-05 4.45832e-05 0.000199724 3.35068e-05 
1499.4 0 -0.000127071 0.0451507 -6.64009e-05 -8.94728e-07 -0.381063 -0.000143643 -0.00128063 0.410871 -0.00126577 -0.00116537 -0.000725527 -0.00101466 -0.000747748 -0.000603342 0.00183347 -0.000433223 -0.000884116 0.000606377 0.00130398 0.0016832 -9.07858e-05 0.00259191 0.000115931 0.000393773 -5.85759e-05 -0.000371648 0.00023987 0.0001377 -8.42327e-05 4.319e-05 0.000198255 3.60505e-05 
1499.75 0 -0.000133764 0.048723 -7.24403e-05 -4.16741e-06 -0.360298 -9.21486e-05 -0.00136574 0.425617 -0.00115594 -0.0011646 -0.000648906 -0.000919554 -0.000762871 -0.000625453 0.00180813 -0.000422312 -0.000925588 0.0006181 0.00123843 0.00177651 -9.49232e-05 0.00253561 0.000117645 0.000402315 -5.54112e-05 -0.000368723 0.000244122 0.000137839 -8.83692e-05 4.20276e-05 0.000196633 3.86937e-05 
1500.1 0 -0.000140512 0.0521554 -7.82164e-05 -6.90137e-06 -0.338943 -3.30172e-05 -0.001447 0.439255 -0.0010468 -0.00116137 -0.000563882 -0.000828416 -0.00077709 -0.00064784 0.00177955 -0.000406216 -0.00096666 0.000623635 0.00116942 0.00186212 -9.82757e-05 0.00247573 0.000119552 0.000409455 -5.19835e-05 -0.000364661 0.000248379 0.000138134 -9.21553e-05 4.09289e-05 0.000194964 4.09772e-05 
1500.45 0 -0.000147096 0.0554443 -8.38933e-05 -9.73769e-06 -0.317051 3.32391e-05 -0.00152468 0.451769 -0.000938826 -0.00115492 -0.000473695 -0.000744147 -0.000789273 -0.000669306 0.00174809 -0.000385962 -0.00100639 0.000624563 0.0010966 0.00193901 -0.000101316 0.00241281 0.000121667 0.00041512 -4.80915e-05 -0.000359669 0.000253519 0.000138705 -9.56823e-05 4.01431e-05 0.00019299 4.28223e-05 
1500.8 0 -0.00015328 0.0585851 -8.94427e-05 -1.28364e-05 -0.294682 0.000105774 -0.00159858 0.463148 -0.00083266 -0.0011445 -0.000380478 -0.000668181 -0.000798453 -0.000688652 0.00171487 -0.00036244 -0.00104372 0.000623293 0.00102033 0.00200628 -0.00010465 0.00234542 0.000123942 0.000419222 -4.40063e-05 -0.00035391 0.00025995 0.000139599 -9.91653e-05 4.00976e-05 0.000190287 4.42814e-05 
1501.15 0 -0.000158691 0.0615705 -9.4771e-05 -1.6564e-05 -0.271894 0.000183204 -0.0016681 0.473383 -0.000728365 -0.00113039 -0.000284981 -0.000599849 -0.000803742 -0.000705771 0.00168008 -0.000336323 -0.00107824 0.000620542 0.000941278 0.00206417 -0.000108008 0.00227316 0.000126107 0.00042193 -3.98549e-05 -0.000347318 0.00026703 0.00014075 -0.000102785 4.0702e-05 0.000186757 4.53329e-05 
1501.5 0 -0.000162826 0.0643943 -9.98476e-05 -2.08783e-05 -0.248743 0.000264662 -0.00173362 0.48247 -0.000625884 -0.00111359 -0.000187555 -0.000537846 -0.000804621 -0.00072116 0.00164384 -0.000308058 -0.00110995 0.000615142 0.000860434 0.00211387 -0.000110806 0.00219766 0.000127881 0.00042328 -3.53726e-05 -0.000339717 0.000274285 0.000141869 -0.00010632 4.14167e-05 0.000182449 4.65422e-05 
1501.85 0 -0.000165654 0.0670531 -0.000104814 -2.51116e-05 -0.225282 0.000350284 -0.00179533 0.490401 -0.000525294 -0.0010946 -8.92108e-05 -0.000481304 -0.00080115 -0.000736428 0.00160819 -0.000277313 -0.0011394 0.00060575 0.000778095 0.00215606 -0.000113021 0.00212023 0.000128637 0.00042271 -3.01654e-05 -0.000330858 0.000281691 0.000142636 -0.000109531 4.19755e-05 0.000177215 4.84928e-05 
1502.2 0 -0.000167906 0.0695448 -0.000109866 -2.90619e-05 -0.201565 0.000439978 -0.00185224 0.497172 -0.00042634 -0.00107335 8.06825e-06 -0.000430317 -0.000793555 -0.00075409 0.00157498 -0.000243228 -0.00116719 0.000592661 0.000693933 0.00219045 -0.000114513 0.00204077 0.000127681 0.000420049 -2.44707e-05 -0.000320562 0.000289192 0.000143212 -0.000112168 4.20271e-05 0.000171154 5.05303e-05 
1502.55 0 -0.000170248 0.0718664 -0.000114851 -3.31797e-05 -0.177648 0.000532543 -0.00190361 0.502781 -0.000328221 -0.00105018 0.000102928 -0.00038531 -0.000782326 -0.000776164 0.00154285 -0.000205709 -0.0011926 0.000578314 0.000608212 0.00221606 -0.000114913 0.00195875 0.000124739 0.000415835 -1.91943e-05 -0.00030938 0.000296387 0.000143878 -0.00011405 4.13764e-05 0.000164748 5.17794e-05 
1502.9 0 -0.000172667 0.0740153 -0.000119863 -3.74044e-05 -0.153587 0.000626878 -0.0019492 0.50723 -0.000230773 -0.00102488 0.000195511 -0.000345667 -0.000767609 -0.000802791 0.00150937 -0.000166065 -0.00121486 0.000565683 0.00052155 0.00223275 -0.000114438 0.00187395 0.000120029 0.000410393 -1.44977e-05 -0.000298557 0.000302807 0.000144384 -0.00011544 4.10881e-05 0.000157892 5.25026e-05 
1503.25 0 -0.000175142 0.0759893 -0.000124966 -4.08673e-05 -0.129436 0.000722282 -0.00198855 0.510523 -0.000134483 -0.000995889 0.000285374 -0.000310475 -0.000749267 -0.000833277 0.00147421 -0.000125888 -0.00123504 0.000556078 0.000433484 0.00224238 -0.000113468 0.00178606 0.000113302 0.000403614 -9.36091e-06 -0.000288868 0.000308497 0.000144306 -0.000117024 4.21591e-05 0.000150177 5.32788e-05 
1503.6 0 -0.000177619 0.0777863 -0.00012988 -4.3597e-05 -0.10525 0.000818144 -0.00202221 0.512671 -3.8853e-05 -0.000962622 0.000369748 -0.000280184 -0.000728722 -0.00086802 0.00143835 -8.56981e-05 -0.00125442 0.000549272 0.000342708 0.00224763 -0.000111777 0.00169474 0.000104322 0.000395999 -2.96794e-06 -0.000280206 0.000313914 0.000143961 -0.000119232 4.45052e-05 0.00014164 5.44023e-05 
1503.95 0 -0.000179974 0.0794048 -0.000134469 -4.66027e-05 -0.0810794 0.000914634 -0.00205172 0.513682 5.63304e-05 -0.000926456 0.000445606 -0.000255393 -0.00070739 -0.000907436 0.00140211 -4.48498e-05 -0.00127237 0.000545514 0.00024828 0.00224959 -0.000109276 0.00160035 9.40196e-05 0.000388063 4.24814e-06 -0.000272115 0.000319651 0.000144037 -0.000121883 4.7405e-05 0.000132628 5.64668e-05 
1504.3 0 -0.000182471 0.0808444 -0.000138454 -4.93582e-05 -0.0569763 0.00101191 -0.00207723 0.513569 0.000149197 -0.00088764 0.000513188 -0.000235273 -0.000684522 -0.000950683 0.00136543 -3.69215e-06 -0.00128684 0.000545514 0.000150325 0.00224788 -0.000106559 0.00150347 8.3391e-05 0.000379411 1.11533e-05 -0.000264443 0.000325631 0.000144829 -0.000124733 4.99454e-05 0.000123374 6.00675e-05 
1504.65 0 -0.000185307 0.0821045 -0.000141525 -5.02469e-05 -0.032995 0.0011096 -0.00209789 0.512346 0.000237789 -0.000844941 0.000575671 -0.00021824 -0.000659512 -0.000997373 0.00132863 3.63457e-05 -0.0012962 0.000549161 4.97181e-05 0.00224336 -0.000103825 0.00140501 7.22868e-05 0.000369838 1.75897e-05 -0.000257371 0.000331288 0.000145749 -0.000127516 5.19567e-05 0.000113696 6.46081e-05 
1505 0 -0.0001883 0.0831835 -0.000143854 -4.95925e-05 -0.00918757 0.00120811 -0.00211366 0.51003 0.000322425 -0.000798002 0.000634939 -0.000203474 -0.000633118 -0.00104742 0.00129184 7.47056e-05 -0.00130062 0.000556259 -5.31529e-05 0.00223796 -0.0001008 0.00130616 6.0454e-05 0.000359325 2.47063e-05 -0.000250465 0.000336458 0.000146152 -0.000129743 5.40697e-05 0.000103717 6.90497e-05 
1505.35 0 -0.000190831 0.0840807 -0.000145511 -4.88889e-05 0.0143953 0.00130872 -0.00212447 0.506637 0.000404338 -0.000747675 0.000690159 -0.000191482 -0.000606074 -0.00109892 0.00125543 0.000110989 -0.00130164 0.000567885 -0.00015831 0.00223207 -9.75009e-05 0.0012072 4.79125e-05 0.000347707 3.29533e-05 -0.00024307 0.000340813 0.000146306 -0.000130954 5.69715e-05 9.37558e-05 7.40067e-05 
1505.7 0 -0.000192101 0.0847956 -0.000146278 -4.83682e-05 0.0377046 0.00141271 -0.00212873 0.502188 0.000484029 -0.000695025 0.000740099 -0.000182515 -0.000578736 -0.0011506 0.00122039 0.000144594 -0.00130072 0.000585902 -0.000266056 0.00222382 -9.40782e-05 0.00110858 3.42311e-05 0.000335047 4.16829e-05 -0.000235665 0.000343931 0.000146314 -0.000130621 6.10467e-05 8.33288e-05 8.08581e-05 
1506.05 0 -0.000191639 0.0853277 -0.000146153 -4.75347e-05 0.0606948 0.00152004 -0.00212349 0.496704 0.000561677 -0.000640163 0.00078419 -0.000175282 -0.00055085 -0.0012039 0.00118631 0.000175716 -0.00129852 0.000610767 -0.000377185 0.00221101 -9.05199e-05 0.00101188 1.90164e-05 0.000321371 5.0218e-05 -0.000229356 0.000345793 0.000145761 -0.000128499 6.57847e-05 7.23396e-05 8.94512e-05 
1506.4 0 -0.000189341 0.0856776 -0.000145191 -4.66068e-05 0.0833224 0.00162934 -0.00210648 0.490204 0.000637458 -0.000581823 0.000822648 -0.000168383 -0.000521709 -0.00125937 0.00115099 0.000204092 -0.00129403 0.000640181 -0.000492574 0.00219343 -8.67164e-05 0.000917851 2.23068e-06 0.00030656 5.76827e-05 -0.000224391 0.000346541 0.000144569 -0.000124916 7.02929e-05 6.18231e-05 9.86093e-05 
1506.75 0 -0.000185131 0.0858463 -0.00014323 -4.57107e-05 0.105544 0.00173964 -0.00207721 0.482707 0.000711699 -0.000519115 0.00085731 -0.000161993 -0.000492028 -0.0013148 0.00111325 0.000228969 -0.00128497 0.000671676 -0.000611855 0.00217293 -8.28323e-05 0.000825028 -1.57573e-05 0.000290984 6.30935e-05 -0.000220612 0.000346339 0.000143238 -0.00012025 7.46606e-05 5.23997e-05 0.000108276 
1507.1 0 -0.000179101 0.0858356 -0.00014034 -4.41754e-05 0.127315 0.00185086 -0.00203608 0.47424 0.000784497 -0.000453043 0.000890674 -0.00015734 -0.000463644 -0.00136926 0.00107368 0.000251241 -0.00127009 0.000704615 -0.000732349 0.0021509 -7.90394e-05 0.000731494 -3.41713e-05 0.000274927 6.67714e-05 -0.000218115 0.000345481 0.000142003 -0.000115545 7.96059e-05 4.36687e-05 0.000119184 
1507.45 0 -0.000171454 0.0856481 -0.000137058 -4.18213e-05 0.148593 0.00196302 -0.00198391 0.464835 0.000855366 -0.000385333 0.000923067 -0.00015601 -0.000436705 -0.00142354 0.00103206 0.000272672 -0.00124979 0.000738915 -0.000851291 0.00212677 -7.53562e-05 0.000637343 -5.28022e-05 0.000258392 7.00995e-05 -0.000216708 0.000344314 0.000140135 -0.000112062 8.53923e-05 3.50941e-05 0.000131181 
1507.8 0 -0.00016249 0.0852873 -0.000133878 -3.94183e-05 0.169337 0.0020755 -0.00192094 0.454523 0.000924149 -0.000316874 0.000952241 -0.000158841 -0.000409302 -0.00147588 0.000988369 0.000294557 -0.00122496 0.000774986 -0.000968402 0.00209868 -7.17021e-05 0.000543657 -7.21893e-05 0.000241289 7.41121e-05 -0.000215559 0.000342892 0.000136631 -0.000109844 9.17224e-05 2.60925e-05 0.000143255 
1508.15 0 -0.000152168 0.084756 -0.000130765 -3.72194e-05 0.189507 0.00218716 -0.00184697 0.44334 0.000991392 -0.000247263 0.000975671 -0.000164786 -0.000379522 -0.0015233 0.000945672 0.000317245 -0.00119584 0.000812922 -0.00108491 0.00206543 -6.78548e-05 0.000451022 -9.28183e-05 0.000223469 7.86592e-05 -0.000213402 0.000340499 0.000131283 -0.000108121 9.76885e-05 1.64571e-05 0.000154657 
1508.5 0 -0.00013985 0.0840565 -0.00012744 -3.47016e-05 0.209067 0.00229702 -0.0017614 0.431318 0.00105812 -0.000175879 0.000993512 -0.000171647 -0.00034703 -0.00156725 0.000906619 0.000339465 -0.0011611 0.000850971 -0.00120083 0.00202792 -6.39275e-05 0.00036044 -0.000114614 0.000205166 8.25516e-05 -0.000209434 0.000336704 0.000124367 -0.000105755 0.000102447 6.36157e-06 0.000165357 
1508.85 0 -0.000125053 0.0831916 -0.000124025 -3.22041e-05 0.227985 0.00240397 -0.00166306 0.418492 0.00112504 -0.000103133 0.00100773 -0.000177479 -0.000312586 -0.00161267 0.000868788 0.000359327 -0.00111944 0.000887505 -0.00131447 0.00198793 -6.05705e-05 0.000273547 -0.000136838 0.000186749 8.57209e-05 -0.000203916 0.000331703 0.000116046 -0.00010196 0.000106715 -4.42773e-06 0.000176002 
1509.2 0 -0.0001082 0.0821643 -0.000121036 -3.07282e-05 0.246229 0.00250654 -0.00155204 0.404894 0.00119098 -3.01077e-05 0.00101802 -0.000181066 -0.000276313 -0.00166105 0.000828002 0.000375499 -0.00107197 0.000922208 -0.00142395 0.00194624 -5.79998e-05 0.000190441 -0.000158532 0.000168338 8.95898e-05 -0.00019763 0.000325576 0.000106454 -9.68008e-05 0.000111558 -1.62355e-05 0.000187385 
1509.55 0 -8.99636e-05 0.0809773 -0.00011841 -2.9998e-05 0.263767 0.00260297 -0.00143099 0.390556 0.00125354 4.19513e-05 0.00102254 -0.000181942 -0.000237918 -0.00170961 0.000783428 0.000386735 -0.0010208 0.000954813 -0.0015285 0.0019023 -5.57315e-05 0.000109297 -0.000179571 0.000150288 9.45077e-05 -0.000191283 0.000318496 9.57635e-05 -9.05081e-05 0.000116777 -2.86737e-05 0.000199816 
1509.9 0 -7.03797e-05 0.0796336 -0.000115235 -2.88422e-05 0.280565 0.00269192 -0.0013029 0.375514 0.00131115 0.000112298 0.00102124 -0.000179968 -0.000198742 -0.00175753 0.000735685 0.000391986 -0.000966624 0.000984875 -0.00162797 0.00185477 -5.33892e-05 2.88976e-05 -0.000200254 0.0001325 9.96236e-05 -0.000185114 0.000311 8.47995e-05 -8.35571e-05 0.000121682 -4.09383e-05 0.000212896 
1510.25 0 -4.93294e-05 0.0781377 -0.000110987 -2.74625e-05 0.296597 0.00277235 -0.00116951 0.359808 0.00136307 0.000181975 0.00101523 -0.00017544 -0.000160982 -0.00180624 0.000682399 0.00039134 -0.000908454 0.00101163 -0.0017224 0.00180275 -5.04903e-05 -4.99446e-05 -0.000220439 0.000114466 0.00010425 -0.000178528 0.000303149 7.4195e-05 -7.68216e-05 0.000126423 -5.2555e-05 0.000226075 
1510.6 0 -2.68257e-05 0.0764944 -0.000105855 -2.70847e-05 0.311833 0.00284363 -0.00103254 0.343476 0.00140858 0.000252774 0.00100486 -0.000169027 -0.000125154 -0.00185481 0.000619566 0.000385281 -0.00084612 0.00103381 -0.00181307 0.0017476 -4.65093e-05 -0.00012588 -0.00024018 9.63468e-05 0.000108196 -0.000171243 0.00029467 6.34696e-05 -7.05121e-05 0.000131911 -6.36826e-05 0.000239429 
1510.95 0 -3.20943e-06 0.0747092 -9.99263e-05 -2.80418e-05 0.326249 0.0029057 -0.000893416 0.326558 0.0014477 0.000325057 0.000989482 -0.000161069 -9.06819e-05 -0.00190032 0.000546435 0.000373436 -0.000780519 0.00105144 -0.00190243 0.00169188 -4.18287e-05 -0.000198434 -0.000260465 7.86078e-05 0.000111447 -0.000163613 0.000285723 5.23216e-05 -6.43758e-05 0.000138207 -7.44796e-05 0.000253526 
1511.3 0 2.13722e-05 0.0727869 -9.28241e-05 -2.95127e-05 0.339819 0.00295818 -0.000752313 0.309095 0.00148226 0.000397497 0.00096946 -0.000152618 -5.82569e-05 -0.00194258 0.000465749 0.000356012 -0.000711484 0.00106593 -0.00199114 0.00163699 -3.70156e-05 -0.000267448 -0.000281855 6.14351e-05 0.000114065 -0.000155549 0.000276062 4.19068e-05 -5.84463e-05 0.000144761 -8.47285e-05 0.000268417 
1511.65 0 4.69632e-05 0.0707325 -8.49829e-05 -3.094e-05 0.352522 0.00300022 -0.000609187 0.291132 0.0015131 0.000467875 0.000946064 -0.000145051 -2.91536e-05 -0.0019852 0.000378832 0.000335272 -0.000638725 0.00107793 -0.0020767 0.00158339 -3.22781e-05 -0.000332829 -0.000303002 4.51824e-05 0.000116214 -0.000147354 0.000265155 3.35624e-05 -5.24096e-05 0.000151319 -9.42824e-05 0.000283205 
1512 0 7.31266e-05 0.0685508 -7.74663e-05 -3.27934e-05 0.364339 0.00303108 -0.000464172 0.272711 0.00153787 0.000533764 0.000920838 -0.000137378 -2.02971e-06 -0.00203023 0.000283672 0.000313394 -0.000563205 0.00108698 -0.00215589 0.00153016 -2.82136e-05 -0.00039524 -0.000321971 3.00174e-05 0.000117847 -0.000139782 0.00025323 2.71701e-05 -4.57657e-05 0.000157501 -0.00010332 0.000296889 
1512.35 0 9.91614e-05 0.0662468 -7.02566e-05 -3.55055e-05 0.375254 0.00305043 -0.000317177 0.253875 0.00155378 0.000594351 0.000895334 -0.000126807 2.53348e-05 -0.00207425 0.000179442 0.000290812 -0.000487049 0.00109204 -0.00222813 0.00147525 -2.47041e-05 -0.000455509 -0.000338964 1.54623e-05 0.000119433 -0.000132652 0.000240797 2.13915e-05 -3.83547e-05 0.000162738 -0.000112116 0.000309325 
1512.7 0 0.000125154 0.0638258 -6.27599e-05 -3.83817e-05 0.385249 0.00305844 -0.000169236 0.234666 0.00156173 0.000651197 0.000869835 -0.000111281 5.31931e-05 -0.00211209 7.00998e-05 0.000267762 -0.000413143 0.00109185 -0.00229574 0.00141706 -2.02205e-05 -0.000513464 -0.000355786 1.22585e-06 0.000121481 -0.000125224 0.000228108 1.61383e-05 -3.03061e-05 0.000166806 -0.000120786 0.000320499 
1513.05 0 0.000151247 0.0612951 -5.49206e-05 -4.02628e-05 0.394311 0.00305644 -2.25123e-05 0.215129 0.00156442 0.000706288 0.000843203 -9.14394e-05 8.10997e-05 -0.00214113 -3.90454e-05 0.000245888 -0.000343516 0.00108591 -0.00236046 0.00135526 -1.39223e-05 -0.000568254 -0.000372194 -1.267e-05 0.00012341 -0.000117257 0.000215065 1.25431e-05 -2.20354e-05 0.000169683 -0.000129564 0.00032966 
1513.4 0 0.000177034 0.0586618 -4.70849e-05 -4.1162e-05 0.402429 0.00304526 0.000121127 0.19531 0.00156143 0.000760426 0.000814196 -6.97924e-05 0.000109371 -0.00216158 -0.000147144 0.000227184 -0.00027701 0.00107478 -0.00242198 0.00129139 -6.26982e-06 -0.00061919 -0.000386521 -2.65523e-05 0.000123958 -0.000109216 0.000201506 1.0711e-05 -1.40023e-05 0.00017166 -0.000138283 0.000336471 
1513.75 0 0.000202646 0.0559323 -3.92553e-05 -4.27115e-05 0.409592 0.00302499 0.000260619 0.175253 0.00155117 0.000812959 0.000782845 -4.78766e-05 0.000138037 -0.00217386 -0.000257945 0.000211129 -0.000211024 0.00105931 -0.00248055 0.00122673 1.6829e-06 -0.000666058 -0.000399332 -4.07196e-05 0.000122461 -0.000101745 0.000187753 9.41184e-06 -5.9648e-06 0.000174023 -0.000146235 0.000342107 
1514.1 0 0.000227816 0.0531133 -3.13498e-05 -4.57552e-05 0.415794 0.0029963 0.00039526 0.155 0.00153569 0.0008628 0.000750441 -2.574e-05 0.000165916 -0.00217673 -0.000374915 0.000196005 -0.000145073 0.00104121 -0.00253805 0.00116023 9.29701e-06 -0.000710009 -0.000412397 -5.52922e-05 0.000119456 -9.509e-05 0.000174268 7.95953e-06 2.5693e-06 0.00017782 -0.000153381 0.000347553 
1514.45 0 0.000251607 0.0502117 -2.36252e-05 -4.93043e-05 0.421028 0.00295929 0.000523621 0.134599 0.00151821 0.00090934 0.000718071 -2.91183e-06 0.000192424 -0.0021691 -0.000498663 0.000181533 -8.07252e-05 0.0010221 -0.00259497 0.00109058 1.66403e-05 -0.000752455 -0.000425516 -7.02825e-05 0.000116326 -8.88414e-05 0.000160772 6.79564e-06 1.13329e-05 0.000182716 -0.000159898 0.000352224 
1514.8 0 0.000274112 0.0472331 -1.61866e-05 -5.26999e-05 0.425292 0.00291363 0.000644552 0.114097 0.00149934 0.000952262 0.000686084 2.08901e-05 0.000217878 -0.00215137 -0.000628 0.000167078 -1.97002e-05 0.00100222 -0.00264986 0.00101873 2.38218e-05 -0.000792181 -0.00043729 -8.56713e-05 0.000114367 -8.24209e-05 0.00014673 6.09969e-06 2.01384e-05 0.000187809 -0.000165246 0.000355228 
1515.15 0 0.000295889 0.0441828 -8.84661e-06 -5.62505e-05 0.428585 0.00286019 0.000757757 0.0935384 0.00147898 0.000991682 0.00065479 4.51963e-05 0.00024155 -0.00212417 -0.00076163 0.000151083 3.67659e-05 0.000981105 -0.00270079 0.000946685 3.10629e-05 -0.000826327 -0.00044751 -0.000101026 0.000113787 -7.54692e-05 0.000131939 5.41127e-06 2.90954e-05 0.000192535 -0.000169087 0.000356346 
1515.5 0 0.000316224 0.041067 -1.67442e-06 -6.04828e-05 0.43091 0.00280083 0.000863353 0.0729634 0.00145868 0.00102697 0.000623894 6.90458e-05 0.000261476 -0.00208841 -0.000898706 0.000133865 8.89483e-05 0.000958675 -0.00274626 0.000875517 3.85651e-05 -0.000853679 -0.000456664 -0.000115286 0.000113682 -6.80774e-05 0.000116038 4.33098e-06 3.87522e-05 0.000196387 -0.000171898 0.000355657 
1515.85 0 0.000334116 0.0378926 5.17349e-06 -6.62303e-05 0.432268 0.00273659 0.000961957 0.0524136 0.00144004 0.00105657 0.00059283 9.30834e-05 0.000276496 -0.0020451 -0.00103844 0.000117596 0.000139138 0.000935121 -0.00278561 0.000805519 4.65182e-05 -0.000875449 -0.000464716 -0.000127829 0.000112922 -6.06082e-05 9.88163e-05 2.72653e-06 4.96088e-05 0.000199115 -0.000174176 0.000353176 
1516.2 0 0.000349827 0.0346661 1.1852e-05 -7.40529e-05 0.432664 0.00266788 0.00105406 0.0319336 0.00142314 0.00107979 0.000561939 0.000119029 0.000286885 -0.00199416 -0.00117991 0.000104421 0.00018921 0.000908259 -0.00281843 0.000737153 5.46722e-05 -0.000894057 -0.000471381 -0.000138923 0.000111386 -5.27594e-05 8.0528e-05 1.16975e-06 6.11244e-05 0.000200958 -0.000175802 0.000348754 
1516.55 0 0.000363743 0.0313952 1.83328e-05 -8.35759e-05 0.432103 0.00259596 0.00113993 0.0115709 0.00140681 0.00109688 0.000531737 0.000146522 0.000293956 -0.00193367 -0.00132143 9.53737e-05 0.000238834 0.000873738 -0.00284354 0.000671393 6.24127e-05 -0.000910835 -0.000476125 -0.000149122 0.000109913 -4.3678e-05 6.15774e-05 2.36591e-07 7.26126e-05 0.000201974 -0.000176302 0.000342442 
1516.9 0 0.000375786 0.0280884 2.37528e-05 -9.35835e-05 0.430596 0.00252242 0.00121965 -0.00862872 0.00138951 0.0011081 0.000501041 0.000172885 0.000299111 -0.00186255 -0.00145935 9.08906e-05 0.000285973 0.000830232 -0.0028602 0.000608098 6.94516e-05 -0.000925109 -0.000479159 -0.000159028 0.000108971 -3.29974e-05 4.25243e-05 -1.18136e-06 8.41154e-05 0.000201821 -0.000176267 0.000334244 
1517.25 0 0.000386033 0.024754 2.72804e-05 -0.000103935 0.428153 0.0024485 0.00129373 -0.0286228 0.00137166 0.00111389 0.00046818 0.000195817 0.000303865 -0.00178274 -0.00159121 9.22116e-05 0.000329913 0.000780935 -0.00286966 0.000545446 7.58929e-05 -0.000936909 -0.000481816 -0.000168949 0.000107737 -2.12979e-05 2.36959e-05 -4.1885e-06 9.56813e-05 0.000199691 -0.000176512 0.000323685 
1517.6 0 0.000394598 0.0213995 2.96304e-05 -0.000115315 0.424786 0.00237457 0.00136276 -0.0483682 0.00135546 0.00111503 0.000434558 0.000214846 0.000309117 -0.00169487 -0.00171841 9.96206e-05 0.000372597 0.00072906 -0.00287268 0.000482852 8.22491e-05 -0.000947385 -0.000484359 -0.000178647 0.000104841 -9.42948e-06 4.91402e-06 -8.19903e-06 0.000106829 0.000195108 -0.000176974 0.000310452 
1517.95 0 0.000401952 0.0180319 3.18632e-05 -0.000127154 0.420508 0.00230004 0.00142648 -0.0678203 0.00134092 0.00111137 0.000403875 0.000230019 0.000315479 -0.00159633 -0.00184271 0.000112033 0.000415903 0.00067459 -0.00286911 0.000421765 8.91932e-05 -0.000956947 -0.000485783 -0.00018776 0.000100323 2.50044e-06 -1.3858e-05 -1.22663e-05 0.000116658 0.000188806 -0.000177865 0.000294916 
1518.3 0 0.000409127 0.0146585 3.44012e-05 -0.000138137 0.415338 0.00222426 0.00148412 -0.0869357 0.00132648 0.00110141 0.000377778 0.000240525 0.000324112 -0.00148525 -0.0019615 0.000127288 0.000459655 0.000615595 -0.00285952 0.00036218 9.66975e-05 -0.000965197 -0.00048608 -0.000196179 9.53393e-05 1.4771e-05 -3.21891e-05 -1.56944e-05 0.000124785 0.000181342 -0.000179676 0.000277499 
1518.65 0 0.000416935 0.0112862 3.7002e-05 -0.000147769 0.409296 0.00214759 0.00153555 -0.105675 0.00131188 0.0010845 0.000355494 0.000245461 0.000335248 -0.001364 -0.00207059 0.000142824 0.000503278 0.000552004 -0.00284452 0.000302058 0.000103972 -0.000971697 -0.000485577 -0.000204626 9.00107e-05 2.73092e-05 -5.03137e-05 -1.79662e-05 0.000131947 0.00017221 -0.000182482 0.000257863 
1519 0 0.00042532 0.0079212 3.94853e-05 -0.00015706 0.402401 0.0020707 0.00158134 -0.124004 0.00129741 0.00106226 0.000336469 0.000244319 0.000348279 -0.00123674 -0.00217052 0.000157626 0.000547304 0.000486032 -0.00282418 0.000240622 0.000110796 -0.000976187 -0.000484208 -0.00021377 8.34396e-05 3.98487e-05 -6.86228e-05 -1.88912e-05 0.00013861 0.000161296 -0.0001859 0.000236126 
1519.35 0 0.000433966 0.00457008 4.23072e-05 -0.000166904 0.394673 0.00199267 0.0016219 -0.141884 0.00128237 0.00103743 0.000321351 0.000236465 0.000362764 -0.00110468 -0.00226471 0.000171898 0.000592268 0.000419379 -0.00279795 0.000178275 0.00011758 -0.000978172 -0.000482208 -0.000223156 7.53971e-05 5.19224e-05 -8.64139e-05 -1.85212e-05 0.000144379 0.000149303 -0.000189384 0.000213662 
1519.7 0 0.000442196 0.00123948 4.60691e-05 -0.000176613 0.386137 0.00191207 0.00165667 -0.15928 0.00126561 0.00101174 0.000310388 0.000222372 0.000378896 -0.000967059 -0.00235331 0.000184887 0.000637379 0.000352004 -0.00276499 0.000114698 0.000124183 -0.000977171 -0.000479559 -0.000232143 6.69943e-05 6.27056e-05 -0.000102909 -1.67804e-05 0.000149087 0.000136741 -0.000192645 0.000191382 
1520.05 0 0.000448696 -0.00206441 5.09247e-05 -0.000185287 0.37682 0.00182855 0.00168469 -0.176156 0.00124532 0.000985477 0.000302129 0.000204456 0.000397047 -0.000823956 -0.00243287 0.000194972 0.000681479 0.000282267 -0.0027252 4.92733e-05 0.000130294 -0.00097283 -0.000475197 -0.000241064 5.90386e-05 7.24915e-05 -0.000118414 -1.42956e-05 0.000153105 0.000123198 -0.000195777 0.000168437 
1520.4 0 0.000453108 -0.00533473 5.67057e-05 -0.000193243 0.366754 0.00174203 0.00170509 -0.192484 0.00121935 0.000958404 0.000295685 0.00018333 0.000416281 -0.000676314 -0.00250113 0.000201543 0.000724263 0.000209009 -0.00268026 -1.8141e-05 0.000136268 -0.000966246 -0.000468876 -0.000250212 5.11925e-05 8.27166e-05 -0.000133375 -1.26226e-05 0.000156809 0.000108592 -0.000198673 0.000143506 
1520.75 0 0.000455725 -0.00856385 6.28552e-05 -0.00020129 0.355967 0.00165332 0.00171685 -0.208231 0.00118814 0.000930455 0.000291527 0.000157633 0.000434448 -0.000525011 -0.00255861 0.000205321 0.000764041 0.00013307 -0.00263244 -8.78538e-05 0.000142232 -0.000959078 -0.000461717 -0.000259404 4.3641e-05 9.35309e-05 -0.00014799 -1.21448e-05 0.000159671 9.40078e-05 -0.000201273 0.000116531 
1521.1 0 0.000456247 -0.011745 6.85579e-05 -0.000209599 0.344487 0.00156443 0.00171929 -0.223367 0.00115512 0.000901423 0.000289217 0.000127183 0.000449569 -0.000370211 -0.00260613 0.000208046 0.000798112 5.51505e-05 -0.00258104 -0.000159985 0.000147743 -0.000950899 -0.000454021 -0.000267826 3.68593e-05 0.000104388 -0.000162911 -1.19739e-05 0.000161297 7.97312e-05 -0.000203496 8.82189e-05 
1521.45 0 0.000454746 -0.0148719 7.34343e-05 -0.000217334 0.332348 0.00147759 0.00171294 -0.237864 0.0011225 0.000869565 0.00028778 9.27326e-05 0.000461091 -0.000212115 -0.0026432 0.000211633 0.000825925 -2.48092e-05 -0.00252184 -0.000234558 0.00015273 -0.000941187 -0.00044473 -0.000274956 3.04254e-05 0.000114722 -0.000177831 -1.21285e-05 0.000161949 6.52614e-05 -0.000204728 5.91474e-05 
1521.8 0 0.000451731 -0.017939 7.78127e-05 -0.000223253 0.319581 0.0013948 0.00169956 -0.251694 0.00108908 0.000833969 0.000285917 5.55624e-05 0.000469762 -5.18391e-05 -0.00266817 0.000216521 0.000848423 -0.000106872 -0.0024522 -0.000312768 0.000157752 -0.000931051 -0.000433544 -0.000281459 2.40093e-05 0.000124409 -0.000191619 -1.35195e-05 0.000161282 5.0858e-05 -0.0002043 2.99455e-05 
1522.15 0 0.000446766 -0.0209412 8.22217e-05 -0.000226773 0.30622 0.00131688 0.00168144 -0.264832 0.00105325 0.000796628 0.000281314 1.7108e-05 0.000476373 0.000108464 -0.00267943 0.000221781 0.000866118 -0.000191038 -0.00237292 -0.000395286 0.000163718 -0.000921135 -0.000420706 -0.000287686 1.73821e-05 0.000134052 -0.000204156 -1.57487e-05 0.000159107 3.72794e-05 -0.000202343 9.34194e-07 
1522.5 0 0.000439387 -0.0238728 8.6847e-05 -0.000228752 0.2923 0.00124252 0.00165961 -0.277252 0.0010141 0.000759736 0.000271949 -2.20219e-05 0.000481136 0.000265668 -0.00267815 0.000226338 0.000879317 -0.000276516 -0.00228449 -0.000479808 0.000171438 -0.000911231 -0.000405817 -0.000293215 1.03272e-05 0.000143781 -0.000216223 -1.78118e-05 0.000155789 2.51147e-05 -0.00019949 -2.77781e-05 
1522.85 0 0.0004306 -0.026727 9.13641e-05 -0.000230819 0.27786 0.00117055 0.00163382 -0.288933 0.000970884 0.000723343 0.00025704 -6.20238e-05 0.000483307 0.000417665 -0.00266769 0.000230162 0.000888848 -0.000361694 -0.00218659 -0.000562801 0.000180307 -0.000900747 -0.000389517 -0.000297555 3.51588e-06 0.000153375 -0.000228041 -2.02156e-05 0.000151636 1.40928e-05 -0.000195863 -5.62413e-05 
1523.2 0 0.000421596 -0.0294964 9.47786e-05 -0.000234022 0.262938 0.00110131 0.00160543 -0.299852 0.000924653 0.000686131 0.000237797 -0.000103652 0.000482498 0.000566364 -0.00265065 0.000233436 0.0008954 -0.000445352 -0.00207963 -0.000643962 0.000188533 -0.000889441 -0.000372958 -0.000300819 -2.46956e-06 0.000163404 -0.000239094 -2.33359e-05 0.000147123 3.27864e-06 -0.000191065 -8.553e-05 
1523.55 0 0.0004118 -0.0321739 9.67209e-05 -0.000237855 0.24757 0.00103513 0.00157764 -0.30999 0.000875794 0.000648805 0.000217234 -0.000148571 0.000479429 0.000716548 -0.0026265 0.000235477 0.00089836 -0.000527456 -0.00196329 -0.000725783 0.000195082 -0.000877805 -0.000355271 -0.000304112 -8.26339e-06 0.000174638 -0.00024919 -2.66544e-05 0.000142877 -7.90554e-06 -0.000185016 -0.000116387 
1523.9 0 0.000399891 -0.0347547 9.78178e-05 -0.000240629 0.231796 0.000971597 0.00155135 -0.31933 0.000822484 0.000615034 0.00019846 -0.000199265 0.000473952 0.000869872 -0.00259205 0.000236312 0.000896584 -0.000608712 -0.00183753 -0.00080924 0.000200446 -0.000866051 -0.000335826 -0.000308279 -1.44118e-05 0.000186879 -0.000258409 -3.03781e-05 0.0001393 -1.97936e-05 -0.000178323 -0.00014826 
1524.25 0 0.000385703 -0.037235 9.84331e-05 -0.000241654 0.215657 0.000910422 0.00152461 -0.327857 0.000764253 0.000587769 0.00018303 -0.00025736 0.000465579 0.00102283 -0.00254629 0.000237898 0.000889788 -0.000688707 -0.00170378 -0.000893158 0.00020516 -0.00085403 -0.000315368 -0.000313363 -2.04962e-05 0.000199012 -0.000267055 -3.44165e-05 0.000136583 -3.27147e-05 -0.000171804 -0.000180374 
1524.6 0 0.000370103 -0.0396115 9.84953e-05 -0.000241703 0.199193 0.000852064 0.00149546 -0.335563 0.000701823 0.000567712 0.000170952 -0.0003219 0.000455051 0.00117297 -0.00249117 0.000242678 0.000878661 -0.00076596 -0.00156226 -0.00097619 0.000209208 -0.000841703 -0.000293751 -0.000319178 -2.65609e-05 0.000210603 -0.000275584 -3.77768e-05 0.000134437 -4.62772e-05 -0.000165588 -0.000212248 
1524.95 0 0.000353752 -0.0418809 9.8232e-05 -0.000240238 0.182444 0.000797514 0.00146373 -0.342442 0.000634461 0.000554677 0.000162256 -0.000391043 0.000443406 0.00132129 -0.00242693 0.000250818 0.000864446 -0.000839861 -0.00141113 -0.00105779 0.000211881 -0.000829252 -0.00027021 -0.000325326 -3.3805e-05 0.000222102 -0.000284354 -4.06608e-05 0.00013276 -5.95052e-05 -0.000159056 -0.00024339 
1525.3 0 0.0003363 -0.0440396 9.8057e-05 -0.000235986 0.165451 0.000746432 0.00143059 -0.348485 0.00056102 0.000547667 0.000157425 -0.000464605 0.000430675 0.00146787 -0.00235156 0.000260155 0.000848204 -0.000910139 -0.00124959 -0.00113852 0.000212462 -0.000816369 -0.000245544 -0.000331427 -4.26332e-05 0.000233744 -0.000293408 -4.44771e-05 0.000131788 -7.1689e-05 -0.0001518 -0.000273914 
1525.65 0 0.000317437 -0.0460823 9.78702e-05 -0.000229257 0.148255 0.000697888 0.00139579 -0.353688 0.000482068 0.000544916 0.000156103 -0.000544176 0.000416622 0.00161138 -0.00226513 0.000269427 0.000830219 -0.000975544 -0.00107912 -0.00121968 0.000211228 -0.000802469 -0.000221586 -0.000337634 -5.20742e-05 0.000245118 -0.000302585 -4.88536e-05 0.000131329 -8.23235e-05 -0.000143875 -0.000304102 
1526 0 0.000297915 -0.0480037 9.75993e-05 -0.000221182 0.130896 0.000651824 0.00135825 -0.358044 0.000399021 0.000545142 0.000156499 -0.000630255 0.0004016 0.00175134 -0.00217009 0.000279584 0.000809411 -0.00103497 -0.000901499 -0.00130167 0.000209041 -0.00078723 -0.000198357 -0.000344129 -6.07895e-05 0.000255327 -0.000311575 -5.17437e-05 0.000130882 -9.1304e-05 -0.0001355 -0.000333058 
1526.35 0 0.000278775 -0.0498008 9.71943e-05 -0.00021198 0.113412 0.000607992 0.0013187 -0.361548 0.000311837 0.000547341 0.000155833 -0.000721191 0.00038604 0.00188799 -0.00206759 0.000292387 0.000785199 -0.00108849 -0.000717952 -0.00138387 0.000206444 -0.000770473 -0.000173801 -0.000350344 -6.84403e-05 0.000263869 -0.000319595 -5.25199e-05 0.000130318 -9.97176e-05 -0.000127098 -0.000359691 
1526.7 0 0.000260173 -0.0514725 9.59746e-05 -0.000200911 0.0958459 0.000565618 0.00127936 -0.364196 0.000219666 0.000550218 0.00015253 -0.000815982 0.000371102 0.00202027 -0.00195796 0.000308184 0.000759056 -0.0011358 -0.000530384 -0.00146564 0.000203431 -0.000751848 -0.000147166 -0.000356071 -7.60511e-05 0.000270821 -0.000325913 -5.25017e-05 0.000129956 -0.000108222 -0.000119104 -0.000384527 
1527.05 0 0.000241462 -0.0530162 9.39761e-05 -0.000188175 0.0782409 0.000523509 0.00124169 -0.365991 0.000123816 0.000553519 0.000147311 -0.000914942 0.000358211 0.0021451 -0.00184386 0.000324716 0.000731597 -0.00117546 -0.000341797 -0.00154673 0.000200199 -0.000730903 -0.000120258 -0.000361543 -8.42783e-05 0.000276321 -0.000330964 -5.24981e-05 0.000129453 -0.000115888 -0.000111602 -0.000408084 
1527.4 0 0.000223037 -0.0544282 9.1916e-05 -0.000174861 0.0606397 0.000480909 0.00120557 -0.366936 2.8083e-05 0.000557683 0.000140759 -0.00101809 0.000346316 0.00226012 -0.00172818 0.000340235 0.000701194 -0.00120703 -0.00015456 -0.00162623 0.000196564 -0.000707515 -9.45567e-05 -0.000366654 -9.21957e-05 0.000281068 -0.000335383 -5.19895e-05 0.000128171 -0.000121845 -0.000104399 -0.000429726 
1527.75 0 0.000206 -0.055706 8.9864e-05 -0.000161056 0.0430838 0.000438316 0.00117222 -0.36704 -6.60037e-05 0.000562936 0.000131172 -0.0011247 0.000333489 0.00236509 -0.00161122 0.000355086 0.000666963 -0.0012316 3.05889e-05 -0.00170274 0.000191617 -0.000682476 -6.90159e-05 -0.000371469 -9.89744e-05 0.000286103 -0.000338654 -5.09514e-05 0.00012669 -0.000126565 -9.70643e-05 -0.000449357 
1528.1 0 0.000190364 -0.0568486 8.75536e-05 -0.00014669 0.0256128 0.000395424 0.00114331 -0.366311 -0.000160903 0.000569434 0.000116714 -0.00123398 0.000319402 0.00246109 -0.00149212 0.000368372 0.000631099 -0.00124979 0.000213311 -0.00177598 0.000185049 -0.00065685 -4.30642e-05 -0.00037587 -0.000105209 0.00029157 -0.000340038 -5.015e-05 0.000126146 -0.000130925 -8.93794e-05 -0.000467417 
1528.45 0 0.000175419 -0.0578566 8.49798e-05 -0.000132236 0.0082666 0.000351247 0.00111819 -0.364757 -0.000257931 0.000577378 9.86645e-05 -0.001345 0.000304211 0.00254972 -0.00137147 0.000377699 0.000596538 -0.00126123 0.000393761 -0.00184553 0.000176926 -0.000629591 -1.84309e-05 -0.000379668 -0.000111791 0.000296919 -0.00033992 -4.94796e-05 0.000126802 -0.000134859 -8.17908e-05 -0.000483696 
1528.8 0 0.000160947 -0.0587299 8.23953e-05 -0.000117761 -0.00891481 0.000305568 0.00109535 -0.362391 -0.000355216 0.000587179 7.96512e-05 -0.00145702 0.000287382 0.00263176 -0.00125208 0.000382648 0.000563386 -0.00126578 0.000572719 -0.00190903 0.000167507 -0.000598679 4.05369e-06 -0.000382288 -0.000118364 0.000301793 -0.000339213 -4.79424e-05 0.000128367 -0.000138104 -7.48081e-05 -0.000497675 
1529.15 0 0.000147121 -0.0594677 7.98193e-05 -0.000103262 -0.025893 0.000259309 0.00107362 -0.359228 -0.000451265 0.000599129 5.93275e-05 -0.00156986 0.000267947 0.00270705 -0.00113636 0.000385226 0.000530204 -0.00126325 0.000750033 -0.00196345 0.000157472 -0.00056455 2.61253e-05 -0.000383035 -0.000124172 0.000306418 -0.000338051 -4.51484e-05 0.000130574 -0.000141413 -6.81796e-05 -0.00050949 
1529.5 0 0.0001328 -0.0600707 7.72073e-05 -8.92178e-05 -0.04263 0.000212779 0.00105161 -0.355284 -0.00054711 0.000613247 3.53952e-05 -0.00168294 0.000245614 0.00277614 -0.0010239 0.000386617 0.000496528 -0.00125373 0.000924201 -0.00200743 0.000147808 -0.000528725 4.94118e-05 -0.000381901 -0.00012975 0.000311233 -0.000336264 -4.1897e-05 0.000133572 -0.000145221 -6.12118e-05 -0.000519657 
1529.85 0 0.000116541 -0.0605389 7.48851e-05 -7.51702e-05 -0.0590878 0.000164353 0.00102727 -0.350575 -0.000643549 0.000628441 7.62799e-06 -0.00179513 0.000220833 0.00283865 -0.00091168 0.000386772 0.00046258 -0.00123841 0.00109343 -0.00204086 0.000139563 -0.000491418 7.35448e-05 -0.000378704 -0.000136487 0.000316073 -0.000334072 -3.91466e-05 0.000137739 -0.000149366 -5.3823e-05 -0.000528136 
1530.2 0 9.89936e-05 -0.0608726 7.29262e-05 -6.06095e-05 -0.0752305 0.000112959 0.000998602 -0.345119 -0.000739477 0.000642308 -2.15145e-05 -0.00190652 0.000194827 0.00289215 -0.000796916 0.000386936 0.000428699 -0.00121905 0.00125672 -0.00206381 0.000132993 -0.000452235 9.77668e-05 -0.000373225 -0.000144741 0.000320557 -0.00033178 -3.71123e-05 0.000143001 -0.000153577 -4.65138e-05 -0.000534666 
1530.55 0 8.22335e-05 -0.0610725 7.06719e-05 -4.62249e-05 -0.0910245 6.01452e-05 0.000966491 -0.338938 -0.000833899 0.00065413 -5.05184e-05 -0.0020177 0.000169154 0.00293599 -0.000679183 0.000388782 0.000394311 -0.00119714 0.00141457 -0.00207702 0.000127033 -0.000411823 0.000122403 -0.000366334 -0.000153144 0.000324667 -0.000329624 -3.54556e-05 0.000148915 -0.00015697 -3.96425e-05 -0.000539718 
1530.9 0 6.71908e-05 -0.0611399 6.75011e-05 -3.26165e-05 -0.106438 7.54881e-06 0.000934487 -0.332053 -0.000927583 0.000666169 -8.13443e-05 -0.00212826 0.000144599 0.00297237 -0.000559713 0.000392935 0.000357637 -0.00117319 0.00156781 -0.00208095 0.000121408 -0.000371175 0.000147806 -0.000358899 -0.000160184 0.000328558 -0.000327904 -3.41824e-05 0.000155216 -0.000158719 -3.32333e-05 -0.000543912 
1531.25 0 5.39554e-05 -0.0610768 6.35904e-05 -1.86316e-05 -0.121437 -4.54791e-05 0.000904452 -0.324489 -0.00102084 0.000678951 -0.000117748 -0.00223715 0.000120226 0.00300232 -0.000438445 0.00039988 0.000318034 -0.00114646 0.00171575 -0.00207481 0.000116947 -0.000329991 0.000173208 -0.000351104 -0.000165958 0.000331741 -0.000326479 -3.32065e-05 0.000161471 -0.000159077 -2.72899e-05 -0.000546301 
1531.6 0 4.25087e-05 -0.0608841 5.95081e-05 -2.85774e-06 -0.135989 -9.9772e-05 0.000876426 -0.316272 -0.00111273 0.000689611 -0.00016095 -0.00234453 9.49597e-05 0.00302368 -0.000313122 0.000410499 0.000277439 -0.00111593 0.0018573 -0.00205866 0.000113376 -0.000287734 0.000198397 -0.000343198 -0.000171898 0.000333628 -0.000325478 -3.22287e-05 0.000166924 -0.000158844 -2.16193e-05 -0.000545495 
1531.95 0 3.25081e-05 -0.0605623 5.57729e-05 1.42235e-05 -0.150063 -0.000155487 0.00085029 -0.307429 -0.00120303 0.000695864 -0.000208313 -0.00245175 6.99778e-05 0.00303443 -0.000183349 0.000424173 0.00023823 -0.00108013 0.00199185 -0.00203414 0.000110885 -0.000245008 0.000223915 -0.00033518 -0.000179012 0.000333886 -0.000325389 -3.11651e-05 0.000171352 -0.000158052 -1.59224e-05 -0.000541777 
1532.3 0 2.38603e-05 -0.0601123 5.23641e-05 3.14315e-05 -0.163634 -0.000212819 0.000824928 -0.297986 -0.00129209 0.000698263 -0.00025642 -0.00255858 4.71613e-05 0.0030347 -5.18957e-05 0.000438424 0.000201638 -0.00103768 0.00211862 -0.00200271 0.000110298 -0.000203001 0.000249397 -0.000326804 -0.000187638 0.000332414 -0.000326114 -2.99919e-05 0.000174935 -0.000156155 -1.05125e-05 -0.00053581 
1532.65 0 1.64319e-05 -0.0595371 4.89605e-05 4.79737e-05 -0.176681 -0.00027206 0.000798986 -0.28797 -0.00137808 0.000699077 -0.000303356 -0.00266282 2.67542e-05 0.00302584 7.9211e-05 0.000450484 0.000169174 -0.000988943 0.00223699 -0.00196362 0.000111199 -0.00016216 0.000273603 -0.00031725 -0.000197385 0.000329399 -0.000327153 -2.86347e-05 0.000178081 -0.00015287 -5.34319e-06 -0.000527763 
1533 0 9.59628e-06 -0.0588407 4.56074e-05 6.34233e-05 -0.189183 -0.000333186 0.00077124 -0.277406 -0.00145775 0.000700006 -0.000348959 -0.0027627 7.43235e-06 0.00300893 0.000209973 0.000458108 0.000142175 -0.00093526 0.00234834 -0.00191511 0.00011226 -0.000121363 0.000296723 -0.000305678 -0.000206965 0.000325343 -0.000327532 -2.71593e-05 0.000181103 -0.000148285 -2.51701e-08 -0.000518003 
1533.35 0 2.61542e-06 -0.058026 4.23546e-05 7.76129e-05 -0.201116 -0.000395036 0.000741317 -0.266322 -0.0015305 0.00070199 -0.000394088 -0.00285851 -1.16293e-05 0.00298433 0.000339477 0.000461699 0.00012041 -0.000877607 0.00245454 -0.00185715 0.000112557 -7.89086e-05 0.000319701 -0.000292397 -0.000215285 0.000320925 -0.000326658 -2.62918e-05 0.000183733 -0.000142829 5.25978e-06 -0.000506821 
1533.7 0 -5.42358e-06 -0.0570957 3.92533e-05 9.05289e-05 -0.212459 -0.00045671 0.000710455 -0.254749 -0.00159757 0.000704788 -0.000438805 -0.00295109 -2.98195e-05 0.00295261 0.000465771 0.000462822 0.000102441 -0.0008168 0.00255436 -0.00179016 0.000112593 -3.43512e-05 0.000341801 -0.000277343 -0.00022254 0.000316395 -0.000324977 -2.67738e-05 0.000185279 -0.000136899 1.01632e-05 -0.000494014 
1534.05 0 -1.46508e-05 -0.0560531 3.67589e-05 0.000102029 -0.223193 -0.00051909 0.000679515 -0.242722 -0.00165876 0.000706373 -0.000481612 -0.00304005 -4.74954e-05 0.00291534 0.000587929 0.000461697 8.69716e-05 -0.000754812 0.00264607 -0.00171391 0.000113617 1.15988e-05 0.000361966 -0.000259909 -0.000229373 0.00031241 -0.000322716 -2.83375e-05 0.000185223 -0.000130795 1.46798e-05 -0.000479951 
1534.4 0 -2.39313e-05 -0.0549022 3.50595e-05 0.000112075 -0.2333 -0.000583326 0.000647845 -0.230274 -0.00171409 0.000704943 -0.000521246 -0.00312535 -6.70962e-05 0.00287469 0.000706379 0.000458575 7.38176e-05 -0.000693964 0.00273042 -0.00162915 0.000116176 5.81802e-05 0.000380364 -0.00024018 -0.000236138 0.000309438 -0.000319151 -3.06979e-05 0.000184347 -0.000124865 1.91734e-05 -0.00046501 
1534.75 0 -3.2503e-05 -0.0536473 3.35222e-05 0.000121068 -0.242764 -0.000649965 0.000613396 -0.217441 -0.00176484 0.000700248 -0.000556969 -0.0032067 -8.96941e-05 0.00283142 0.000823274 0.000454275 6.42807e-05 -0.000634443 0.00280774 -0.00153888 0.000119872 0.000104787 0.0003972 -0.000218709 -0.000243525 0.000306426 -0.000313365 -3.36273e-05 0.00018377 -0.000119535 2.39841e-05 -0.000448602 
1535.1 0 -4.0498e-05 -0.0522923 3.2202e-05 0.000128908 -0.251569 -0.000719223 0.000574529 -0.204255 -0.00181076 0.000693482 -0.000586859 -0.00328337 -0.000113801 0.00278461 0.000940637 0.000448836 5.979e-05 -0.000575733 0.00287668 -0.00144523 0.000123657 0.000150639 0.000411991 -0.000196128 -0.000252078 0.000302288 -0.0003057 -3.6213e-05 0.000183553 -0.000114552 2.86386e-05 -0.000431111 
1535.45 0 -4.78185e-05 -0.0508407 3.15653e-05 0.000135283 -0.2597 -0.000790587 0.000531589 -0.190752 -0.00184959 0.000686517 -0.000609203 -0.00335534 -0.000137588 0.00273326 0.00105707 0.000441481 6.04451e-05 -0.000517382 0.00293599 -0.00134774 0.000126666 0.000195887 0.000425395 -0.00017269 -0.000261137 0.000296664 -0.000296853 -3.73631e-05 0.000182982 -0.000109809 3.24539e-05 -0.00041387 
1535.8 0 -5.44854e-05 -0.0492955 3.12259e-05 0.000140174 -0.267146 -0.000862631 0.000486032 -0.176966 -0.00188038 0.00068113 -0.000624081 -0.00342288 -0.000159497 0.00267716 0.00116862 0.000430961 6.6203e-05 -0.000458643 0.00298473 -0.00124513 0.000128604 0.000240622 0.000438962 -0.000148697 -0.000270222 0.000290351 -0.000286823 -3.66328e-05 0.000181274 -0.000105907 3.56596e-05 -0.000396821 
1536.15 0 -6.16483e-05 -0.047661 3.10863e-05 0.000143592 -0.2739 -0.000935026 0.000438176 -0.162931 -0.001904 0.000677964 -0.000631061 -0.00348602 -0.00017967 0.00261741 0.00127342 0.000416787 7.66343e-05 -0.000399601 0.00302285 -0.00113669 0.000130316 0.000284379 0.000453364 -0.000124352 -0.0002793 0.00028438 -0.000275931 -3.44698e-05 0.000178051 -0.00010246 3.91502e-05 -0.000378765 
1536.5 0 -7.03264e-05 -0.045942 3.15165e-05 0.000145899 -0.279955 -0.00100801 0.000384905 -0.14868 -0.00192121 0.000675337 -0.000629992 -0.00354402 -0.000200233 0.00255515 0.00137222 0.000400755 8.88828e-05 -0.000341684 0.00305208 -0.00102174 0.000132906 0.000327398 0.000468175 -9.90761e-05 -0.000286894 0.000279172 -0.000265374 -3.21263e-05 0.00017356 -9.79606e-05 4.34794e-05 -0.000359722 
1536.85 0 -8.06476e-05 -0.0441432 3.24064e-05 0.000147148 -0.285302 -0.00107986 0.000322032 -0.13425 -0.00193341 0.00066991 -0.00062453 -0.00359687 -0.000221794 0.00249006 0.0014662 0.0003851 9.96316e-05 -0.000285534 0.00307378 -0.000899471 0.000135839 0.000370143 0.000482747 -7.19273e-05 -0.000291778 0.000274807 -0.00025525 -3.08043e-05 0.000168145 -9.25826e-05 4.83422e-05 -0.000340376 
1537.2 0 -9.25176e-05 -0.042269 3.31619e-05 0.000147174 -0.289937 -0.00114801 0.000248939 -0.119674 -0.00194272 0.000658091 -0.00061828 -0.00364557 -0.000242235 0.00242228 0.00155679 0.000370227 0.000109175 -0.000228991 0.00308692 -0.000771268 0.000137901 0.000412264 0.000496169 -4.32141e-05 -0.000295366 0.000270917 -0.000244779 -3.00948e-05 0.000161891 -8.81176e-05 5.28361e-05 -0.000320466 
1537.55 0 -0.000105935 -0.0403246 3.35832e-05 0.000146697 -0.293856 -0.00121047 0.000167618 -0.104987 -0.00195048 0.000638454 -0.000610091 -0.00368851 -0.000259447 0.00235363 0.00164542 0.000355196 0.000120373 -0.000168798 0.00309082 -0.000641606 0.000139131 0.000453191 0.000507845 -1.44867e-05 -0.000299704 0.000266508 -0.000234293 -2.8987e-05 0.000154889 -8.50476e-05 5.67097e-05 -0.000299681 
1537.9 0 -0.000121065 -0.0383151 3.40443e-05 0.000146602 -0.297057 -0.00126588 7.84507e-05 -0.0902227 -0.00195667 0.000612993 -0.000596532 -0.00372167 -0.00027376 0.00228544 0.00173226 0.000339438 0.000134118 -0.000103796 0.00308638 -0.000514361 0.00014029 0.000493098 0.000517589 1.37779e-05 -0.000305254 0.000260973 -0.00022481 -2.80767e-05 0.000147189 -8.18855e-05 6.0481e-05 -0.000278727 
1538.25 0 -0.000137857 -0.036246 3.43294e-05 0.000146157 -0.299541 -0.00131422 -1.94934e-05 -0.0754168 -0.0019603 0.000584391 -0.000576362 -0.00374363 -0.000286996 0.00221705 0.00181615 0.000324799 0.00014915 -3.51037e-05 0.00307404 -0.000389687 0.000141433 0.000531485 0.000525904 4.26872e-05 -0.000311281 0.000254927 -0.000215836 -2.89157e-05 0.000138837 -7.76327e-05 6.4557e-05 -0.000258411 
1538.6 0 -0.000155226 -0.034123 3.35309e-05 0.000143499 -0.301311 -0.0013551 -0.000127187 -0.060605 -0.00195951 0.000552839 -0.000550908 -0.00375607 -0.000299476 0.00214796 0.00189599 0.000314139 0.000165096 3.67319e-05 0.00305211 -0.000266673 0.000141731 0.000567134 0.000532922 7.28111e-05 -0.00031778 0.000248843 -0.000205525 -3.24289e-05 0.000130017 -7.23194e-05 6.88007e-05 -0.000238403 
1538.95 0 -0.00017215 -0.0319533 3.15017e-05 0.000138572 -0.302377 -0.00138509 -0.000245013 -0.0458214 -0.00195115 0.000518047 -0.000521363 -0.00375915 -0.000310128 0.0020785 0.00197193 0.000307671 0.000181509 0.00011175 0.00301935 -0.000145955 0.000140468 0.000599717 0.000538073 0.000103159 -0.00032503 0.000242617 -0.000192306 -3.79925e-05 0.000121424 -6.55949e-05 7.2508e-05 -0.000218077 
1539.3 0 -0.000189238 -0.0297435 2.87882e-05 0.00013283 -0.302746 -0.00140098 -0.000371085 -0.0310985 -0.00193314 0.000481573 -0.000488244 -0.00375045 -0.000318967 0.00200732 0.00204422 0.000304394 0.000196956 0.000188816 0.00297812 -2.92495e-05 0.000138222 0.000630342 0.000541814 0.000133111 -0.000332389 0.000235999 -0.000175941 -4.4282e-05 0.000113937 -5.7429e-05 7.52113e-05 -0.000198058 
1539.65 0 -0.000207937 -0.0274985 2.59119e-05 0.000126648 -0.302428 -0.00140371 -0.000502762 -0.0164698 -0.0019067 0.000444481 -0.000451792 -0.00372794 -0.000326365 0.00193241 0.00211175 0.000304262 0.000210937 0.00026561 0.00293305 8.23334e-05 0.000136885 0.000660392 0.000545593 0.00016249 -0.000339539 0.000228657 -0.000157596 -5.05311e-05 0.000107765 -4.86083e-05 7.72559e-05 -0.000179485 
1540 0 -0.000228288 -0.0252236 2.29558e-05 0.00011921 -0.301433 -0.0013964 -0.000639847 -0.00196994 -0.00187393 0.000407622 -0.000411771 -0.00369234 -0.000332733 0.00185454 0.00217303 0.000306971 0.000223831 0.000340606 0.00288686 0.000188764 0.00013797 0.000690107 0.000549573 0.000190337 -0.000346354 0.000220451 -0.000138339 -5.66223e-05 0.000102432 -3.93168e-05 7.90737e-05 -0.000162641 
1540.35 0 -0.000248311 -0.022924 1.9282e-05 0.00011016 -0.299773 -0.00137949 -0.0007837 0.0123684 -0.00183516 0.00037164 -0.000369025 -0.00364674 -0.000338608 0.00177802 0.00222848 0.000311152 0.000235224 0.000413863 0.00283961 0.000289532 0.000140636 0.000718548 0.000553376 0.00021609 -0.000352005 0.000211447 -0.000118104 -6.21417e-05 9.73116e-05 -2.95098e-05 8.05706e-05 -0.000147256 
1540.7 0 -0.000267103 -0.0206043 1.49994e-05 0.000100165 -0.29746 -0.00135011 -0.000933226 0.0265165 -0.00179099 0.000335407 -0.000325647 -0.00359434 -0.000343845 0.00170679 0.00228078 0.000314749 0.000244565 0.000486276 0.00279108 0.000382341 0.000142319 0.000744469 0.000556592 0.000240066 -0.000356552 0.000201044 -9.69965e-05 -6.73742e-05 9.2519e-05 -2.00971e-05 8.17431e-05 -0.000133052 
1541.05 0 -0.00028566 -0.0182699 1.1051e-05 9.06921e-05 -0.294507 -0.00130751 -0.00108504 0.0404486 -0.00174277 0.0002971 -0.000282615 -0.00353627 -0.00034827 0.00163989 0.00233255 0.000316103 0.000252034 0.000558415 0.00274063 0.000465245 0.000141986 0.000768157 0.000557988 0.000262617 -0.000361155 0.000188282 -7.61463e-05 -7.31761e-05 8.83362e-05 -1.15287e-05 8.2556e-05 -0.000119165 
1541.4 0 -0.000303969 -0.0159259 7.64568e-06 8.2291e-05 -0.290927 -0.0012533 -0.00123769 0.0541369 -0.00169042 0.000255507 -0.000238996 -0.00347164 -0.000352369 0.00157333 0.00238288 0.000314908 0.000256762 0.000629739 0.00268702 0.000539059 0.000140371 0.000791317 0.000556974 0.000284008 -0.000365546 0.000173135 -5.63842e-05 -7.94297e-05 8.45029e-05 -2.77535e-06 8.29363e-05 -0.000105298 
1541.75 0 -0.000321365 -0.0135763 4.48298e-06 7.36483e-05 -0.286734 -0.00118736 -0.00139119 0.0675519 -0.00163214 0.000210185 -0.000194615 -0.0033992 -0.000357229 0.00150641 0.0024278 0.000311585 0.000256217 0.000699197 0.00262982 0.000605244 0.00013802 0.000814018 0.000554456 0.000304084 -0.000367716 0.000156484 -3.72842e-05 -8.52124e-05 8.07442e-05 6.60224e-06 8.38561e-05 -9.20729e-05 
1542.1 0 -0.00033811 -0.011226 1.5678e-06 6.36212e-05 -0.281948 -0.00110867 -0.00154411 0.0806669 -0.00156673 0.000162368 -0.000151818 -0.00331872 -0.000363975 0.00144213 0.00246675 0.000307183 0.000248571 0.000766231 0.00257019 0.000662663 0.000135268 0.000834068 0.000551544 0.000321921 -0.000366804 0.000139146 -1.7979e-05 -9.02683e-05 7.69191e-05 1.58759e-05 8.59965e-05 -7.9383e-05 
1542.45 0 -0.000354317 -0.00888052 -8.81142e-07 5.27001e-05 -0.276587 -0.00101785 -0.00169471 0.093458 -0.0014962 0.000114936 -0.000113332 -0.00322997 -0.000372055 0.00138114 0.00250428 0.00030394 0.000233512 0.000830051 0.00251004 0.000709317 0.000132513 0.000850965 0.000548601 0.000337169 -0.000364566 0.000121381 1.46691e-06 -9.48056e-05 7.28497e-05 2.4549e-05 8.88993e-05 -6.66936e-05 
1542.8 0 -0.000369104 -0.00654504 -3.03354e-06 4.18141e-05 -0.270666 -0.000915704 -0.00184261 0.105899 -0.00142414 7.02315e-05 -7.84261e-05 -0.00313296 -0.000379149 0.00131998 0.00254306 0.000303994 0.000212211 0.000888943 0.00245059 0.000745352 0.000129585 0.000866357 0.000545442 0.000350764 -0.000363137 0.000103249 2.02299e-05 -9.90638e-05 6.86569e-05 3.27118e-05 9.1865e-05 -5.41762e-05 
1543.15 0 -0.000382734 -0.00422463 -4.97213e-06 3.11276e-05 -0.264207 -0.000803006 -0.00198734 0.117964 -0.0013523 2.81843e-05 -4.36746e-05 -0.00302859 -0.000383714 0.00125555 0.00258048 0.000307996 0.000185769 0.000940975 0.00239118 0.00077314 0.000126436 0.000880951 0.000541444 0.000363481 -0.000362283 8.51378e-05 3.83477e-05 -0.000103334 6.43012e-05 4.13364e-05 9.47518e-05 -4.22605e-05 
1543.5 0 -0.000396206 -0.0019251 -6.31319e-06 2.04521e-05 -0.257229 -0.000682891 -0.00212819 0.12963 -0.00128116 -1.30976e-05 -7.0068e-06 -0.00291953 -0.000386422 0.00118858 0.00261302 0.000315149 0.000154004 0.000986221 0.00233033 0.000794781 0.000123563 0.000893938 0.000536467 0.000375159 -0.00036048 6.81406e-05 5.65216e-05 -0.000107301 6.00915e-05 5.13336e-05 9.79407e-05 -3.06822e-05 
1543.85 0 -0.000408909 0.00034856 -6.95266e-06 1.06634e-05 -0.249755 -0.000558354 -0.00226458 0.140876 -0.00121209 -5.62614e-05 3.09274e-05 -0.00280841 -0.000388553 0.00112143 0.00264062 0.000324885 0.000115957 0.00102799 0.00226735 0.000810405 0.000120375 0.000904636 0.000531284 0.000385436 -0.000356274 5.23142e-05 7.49832e-05 -0.000110454 5.66336e-05 6.27412e-05 0.000101617 -1.89181e-05 
1544.2 0 -0.00042019 0.00259306 -7.29054e-06 2.37126e-06 -0.241809 -0.000428912 -0.00239514 0.151683 -0.00114697 -0.000102708 6.85949e-05 -0.00269529 -0.000390087 0.00105433 0.00266548 0.000337737 7.03937e-05 0.00106937 0.00220101 0.000818697 0.000115903 0.00091227 0.000525742 0.000393487 -0.000349646 3.67682e-05 9.30219e-05 -0.000112956 5.37158e-05 7.50803e-05 0.000105623 -7.26307e-06 
1544.55 0 -0.0004308 0.00480393 -7.54781e-06 -5.44437e-06 -0.233416 -0.000292975 -0.0025181 0.162032 -0.00108533 -0.000152585 0.000106085 -0.00257954 -0.000388618 0.000986469 0.00268753 0.000353685 1.66723e-05 0.00111079 0.00212876 0.000819399 0.000110661 0.000915715 0.00051825 0.00039939 -0.000341325 2.14122e-05 0.000109243 -0.000115015 5.0519e-05 8.81304e-05 0.000109345 3.773e-06 
1544.9 0 -0.000441181 0.00697514 -7.43695e-06 -1.37301e-05 -0.2246 -0.000150796 -0.0026324 0.171907 -0.00102412 -0.000205559 0.000144568 -0.002461 -0.000382736 0.000918338 0.00270546 0.000371071 -4.50726e-05 0.00115085 0.00204961 0.000813183 0.00010613 0.000916074 0.000508277 0.000403632 -0.000330932 7.02316e-06 0.000123544 -0.000115946 4.7206e-05 0.000101531 0.000111671 1.48983e-05 
1545.25 0 -0.00045042 0.00910219 -7.61751e-06 -2.18301e-05 -0.215385 -3.31458e-06 -0.00273775 0.181293 -0.000961723 -0.000259592 0.000183832 -0.00233979 -0.000374229 0.000850007 0.00271996 0.000389012 -0.000113615 0.00118759 0.00196545 0.000800603 0.000103158 0.000915706 0.000497188 0.00040622 -0.000317918 -5.81746e-06 0.000137149 -0.000115 4.47209e-05 0.000114543 0.000111768 2.68757e-05 
1545.6 0 -0.000457529 0.0111819 -9.23168e-06 -2.88356e-05 -0.205795 0.000149841 -0.00283358 0.190173 -0.000899645 -0.000312016 0.000222384 -0.0022163 -0.000364225 0.000780212 0.00273155 0.000408138 -0.000186077 0.00122074 0.00187837 0.0007825 0.000100496 0.000915185 0.000485877 0.000406714 -0.000302415 -1.71944e-05 0.000150397 -0.000112654 4.35497e-05 0.000126648 0.000109971 3.90589e-05 
1545.95 0 -0.000462529 0.0132103 -1.17362e-05 -3.47385e-05 -0.195859 0.00030907 -0.00291744 0.198532 -0.000839564 -0.000361099 0.000260485 -0.00209086 -0.00035218 0.000708144 0.00273902 0.000428065 -0.00025993 0.00125111 0.00178802 0.00076075 9.5955e-05 0.00091386 0.0004741 0.000405113 -0.000285039 -2.76063e-05 0.000162049 -0.00011011 4.30493e-05 0.000137674 0.000107777 5.1064e-05 
1546.3 0 -0.00046625 0.0151833 -1.43128e-05 -4.03041e-05 -0.185599 0.000473249 -0.00298748 0.206361 -0.000781554 -0.000407325 0.000299653 -0.0019639 -0.000338102 0.000633895 0.00274059 0.000447023 -0.000334888 0.00127852 0.00169273 0.000737118 8.8768e-05 0.000911264 0.00046111 0.000402266 -0.000266065 -3.77363e-05 0.000171857 -0.000108083 4.26417e-05 0.000147607 0.000105746 6.32762e-05 
1546.65 0 -0.000469104 0.0170986 -1.7482e-05 -4.66604e-05 -0.175041 0.000641518 -0.00304416 0.213651 -0.00072477 -0.000451515 0.000339526 -0.00183525 -0.000322507 0.000558665 0.00273507 0.000464474 -0.000411227 0.00130352 0.00159236 0.000710927 7.92208e-05 0.000906666 0.000446095 0.000398415 -0.000245344 -4.77112e-05 0.000180861 -0.000106121 4.22934e-05 0.000156238 0.000103093 7.59205e-05 
1547 0 -0.000470604 0.0189536 -2.1638e-05 -5.43346e-05 -0.16421 0.00081556 -0.00308718 0.220395 -0.000668632 -0.000492707 0.000378705 -0.0017051 -0.000306053 0.000483766 0.00272353 0.000482088 -0.000488191 0.00132782 0.00148851 0.000680519 6.8017e-05 0.000899016 0.000429875 0.000393349 -0.000223208 -5.71436e-05 0.000189665 -0.000102994 4.15322e-05 0.000163078 9.94285e-05 8.94244e-05 
1547.35 0 -0.000471121 0.0207443 -2.66993e-05 -6.26531e-05 -0.153137 0.000997433 -0.00311545 0.226585 -0.000614348 -0.000529048 0.000417537 -0.00157381 -0.000288269 0.000409353 0.00270765 0.000501153 -0.00056561 0.00135195 0.00138269 0.000645836 5.6544e-05 0.000887962 0.000414276 0.000386874 -0.000200408 -6.61106e-05 0.000198474 -9.86045e-05 3.98742e-05 0.000168649 9.48706e-05 0.000103577 
1547.7 0 -0.000471599 0.0224671 -3.26742e-05 -7.04455e-05 -0.141849 0.00118608 -0.00312996 0.232213 -0.000562848 -0.000559112 0.000456229 -0.00144136 -0.000267044 0.000334921 0.00268726 0.00052017 -0.000645408 0.00137525 0.00127458 0.000608315 4.60073e-05 0.000874052 0.000399201 0.00037898 -0.000176401 -7.45006e-05 0.00020764 -9.39679e-05 3.7801e-05 0.000173248 8.93205e-05 0.000117519 
1548.05 0 -0.000471292 0.0241194 -3.90454e-05 -7.76725e-05 -0.130379 0.00137979 -0.00313205 0.237275 -0.000512172 -0.000583135 0.000493374 -0.0013083 -0.000240346 0.000259916 0.0026628 0.000536515 -0.000727689 0.00139768 0.00116362 0.000569447 3.66664e-05 0.000857464 0.000384874 0.000369498 -0.000151334 -8.20116e-05 0.000217542 -8.97333e-05 3.57543e-05 0.000175565 8.24864e-05 0.000131177 
1548.4 0 -0.000468852 0.0256985 -4.47456e-05 -8.47242e-05 -0.118752 0.00157862 -0.00312023 0.241768 -0.000461399 -0.00060288 0.000529364 -0.00117589 -0.000208215 0.000183772 0.00263509 0.000548812 -0.000809567 0.00142003 0.00105052 0.000529225 2.83994e-05 0.000837329 0.000372425 0.000357738 -0.000127291 -8.86478e-05 0.00022841 -8.68857e-05 3.35602e-05 0.00017599 7.45733e-05 0.000144231 
1548.75 0 -0.000464161 0.0272014 -4.9486e-05 -9.11382e-05 -0.106996 0.00178181 -0.00309176 0.245696 -0.000411825 -0.0006195 0.000566493 -0.00104543 -0.000173037 0.000105374 0.00260298 0.000556906 -0.000889516 0.00144282 0.000935321 0.000486537 2.08315e-05 0.000814513 0.000360116 0.000343336 -0.000105152 -9.48885e-05 0.000240327 -8.59171e-05 3.13697e-05 0.000176318 6.62916e-05 0.000156689 
1549.1 0 -0.000457694 0.0286266 -5.4058e-05 -9.64176e-05 -0.0951333 0.00198623 -0.00304507 0.249054 -0.000363612 -0.000632938 0.000604251 -0.000918531 -0.00013735 2.43378e-05 0.00256573 0.00056087 -0.000968208 0.00146545 0.000818427 0.000441786 1.32568e-05 0.000791754 0.000345621 0.000326978 -8.27123e-05 -0.000101138 0.000253315 -8.58507e-05 2.92593e-05 0.00017707 5.80704e-05 0.00016922 
1549.45 0 -0.000449509 0.0299744 -5.89111e-05 -0.000100361 -0.0831877 0.0021879 -0.0029801 0.251841 -0.00031654 -0.000642969 0.0006384 -0.000796998 -0.000102385 -5.86764e-05 0.00252468 0.000560498 -0.00104459 0.00148693 0.000701557 0.000398264 4.59758e-06 0.000769152 0.000329258 0.000309632 -5.84043e-05 -0.000107464 0.000266894 -8.62265e-05 2.72615e-05 0.000177241 4.97827e-05 0.000181939 
1549.8 0 -0.00043982 0.0312442 -6.38707e-05 -0.00010357 -0.0711883 0.00238448 -0.00289738 0.254056 -0.000271249 -0.000650905 0.000667483 -0.000680104 -6.98958e-05 -0.000144254 0.00248078 0.000555272 -0.00111526 0.00150589 0.00058542 0.000359991 -6.02107e-06 0.000743736 0.000311864 0.000292179 -3.39473e-05 -0.000113562 0.000280327 -8.71539e-05 2.55726e-05 0.000175914 4.18041e-05 0.000194262 
1550.15 0 -0.000429496 0.0324329 -6.87431e-05 -0.000107075 -0.0591622 0.00257515 -0.0027983 0.255707 -0.000228416 -0.000659522 0.00069435 -0.00056543 -4.18973e-05 -0.000232484 0.00243238 0.000545563 -0.0011785 0.00151968 0.000469778 0.000327193 -1.79086e-05 0.000713752 0.000293049 0.000274543 -1.10491e-05 -0.000118443 0.000293279 -8.83015e-05 2.40248e-05 0.000173686 3.45213e-05 0.000205532 
1550.5 0 -0.000418462 0.0335365 -7.29463e-05 -0.000111021 -0.0471316 0.00275903 -0.00268504 0.256797 -0.000188095 -0.000668952 0.000721584 -0.000452052 -1.83182e-05 -0.000322352 0.00237721 0.000534351 -0.00123622 0.00152677 0.000354242 0.00029631 -2.94959e-05 0.000680806 0.00027239 0.000256146 1.08406e-05 -0.000121695 0.000305252 -8.9579e-05 2.30295e-05 0.000171799 2.805e-05 0.00021576 
1550.85 0 -0.000405413 0.0345538 -7.5486e-05 -0.000115455 -0.0351176 0.00293627 -0.00255818 0.257327 -0.000149716 -0.000677061 0.000749111 -0.000340858 2.75772e-06 -0.000412998 0.00231423 0.000524494 -0.00129025 0.001529 0.00023906 0.000265014 -4.03227e-05 0.000646989 0.000250203 0.00023787 3.27879e-05 -0.000124319 0.000316105 -9.11915e-05 2.33157e-05 0.000170353 2.24326e-05 0.000225574 
1551.2 0 -0.000390048 0.0354849 -7.62874e-05 -0.00011983 -0.0231469 0.00310688 -0.00241627 0.257296 -0.000112826 -0.000683264 0.000775835 -0.000232384 2.45209e-05 -0.000503473 0.00224438 0.000515606 -0.00133972 0.00152832 0.000125595 0.000233724 -5.02164e-05 0.000611772 0.000226049 0.000220929 5.49041e-05 -0.00012746 0.000326887 -9.31879e-05 2.40427e-05 0.00016915 1.67017e-05 0.000235532 
1551.55 0 -0.000372489 0.0363295 -7.59885e-05 -0.000122705 -0.0112502 0.00326939 -0.00225897 0.256711 -7.6203e-05 -0.000687204 0.000801473 -0.000126306 4.97576e-05 -0.00059378 0.00216971 0.000504725 -0.0013841 0.00152438 1.46675e-05 0.000204614 -5.81019e-05 0.000572489 0.000199575 0.000205129 7.71224e-05 -0.000130785 0.000338437 -9.52699e-05 2.41238e-05 0.000168531 1.01188e-05 0.000245391 
1551.9 0 -0.000352022 0.0370856 -7.51764e-05 -0.000123431 0.000544018 0.00342229 -0.00208772 0.255585 -3.87456e-05 -0.000686873 0.000825316 -2.29077e-05 7.78853e-05 -0.000685164 0.00209112 0.000490087 -0.00142406 0.00151646 -9.40231e-05 0.000181104 -6.32241e-05 0.000528746 0.000171976 0.000189124 9.94921e-05 -0.000133275 0.000350777 -9.70165e-05 2.34664e-05 0.000167644 2.52259e-06 0.000254556 
1552.25 0 -0.000328368 0.037752 -7.42513e-05 -0.000123174 0.0122145 0.00356347 -0.00190461 0.253931 1.42858e-07 -0.000681352 0.000846052 7.65858e-05 0.000106988 -0.000777642 0.00200842 0.000473483 -0.0014575 0.00150483 -0.000200935 0.000164972 -6.65373e-05 0.000483563 0.00014433 0.000172436 0.000121242 -0.000134547 0.000363243 -9.83665e-05 2.19711e-05 0.00016529 -5.91394e-06 0.000262801 
1552.6 0 -0.000302055 0.0383297 -7.32912e-05 -0.000123343 0.0237409 0.00368942 -0.00171157 0.251756 4.05267e-05 -0.000672324 0.000864012 0.000172295 0.000136339 -0.00086918 0.0019224 0.000457122 -0.00148155 0.00149035 -0.000306803 0.000154821 -7.01194e-05 0.000438956 0.000117073 0.000155493 0.000141274 -0.000134555 0.000374396 -9.9133e-05 1.96718e-05 0.000162162 -1.45574e-05 0.000270451 
1552.95 0 -0.000273798 0.0388182 -7.21315e-05 -0.000123761 0.0350995 0.00379635 -0.00151082 0.249065 8.11637e-05 -0.000661429 0.000880987 0.000265475 0.000165551 -0.000958749 0.00183539 0.000441454 -0.00149575 0.00147243 -0.000411703 0.000147736 -7.46824e-05 0.00039456 9.04071e-05 0.00013825 0.000158753 -0.000133066 0.000382832 -9.90753e-05 1.68364e-05 0.00015833 -2.31565e-05 0.000277984 
1553.3 0 -0.000243657 0.0392169 -7.01475e-05 -0.000123278 0.046268 0.00388217 -0.00130565 0.245868 0.000120329 -0.000648491 0.000899021 0.000355826 0.000194505 -0.00104896 0.00174837 0.000426076 -0.00149918 0.00144971 -0.00051567 0.000140477 -7.98223e-05 0.000349597 6.3982e-05 0.000120579 0.000173174 -0.000129988 0.000388308 -9.9255e-05 1.40299e-05 0.000152914 -3.15916e-05 0.000286009 
1553.65 0 -0.000211418 0.0395267 -6.67496e-05 -0.000122286 0.057226 0.00394778 -0.00109818 0.242178 0.000157885 -0.000633289 0.000918289 0.000441319 0.000222271 -0.00114282 0.00165905 0.000409048 -0.00149121 0.00142203 -0.000619964 0.00013077 -8.61005e-05 0.000304149 3.6532e-05 0.000103434 0.000185098 -0.000125902 0.000391692 -0.000100397 1.18748e-05 0.000146633 -3.95583e-05 0.000295144 
1554 0 -0.000177757 0.0397486 -6.2845e-05 -0.000121945 0.0679527 0.00399547 -0.000887933 0.238005 0.000195614 -0.000617323 0.000936411 0.000520445 0.000246925 -0.00123911 0.00156395 0.000388675 -0.00147427 0.00138974 -0.000724613 0.000118318 -9.41056e-05 0.000258649 7.36659e-06 8.79263e-05 0.000195257 -0.000121282 0.000393529 -0.000101663 1.04247e-05 0.000140193 -4.70319e-05 0.000305546 
1554.35 0 -0.000144733 0.0398822 -5.95026e-05 -0.000121463 0.0784271 0.00402659 -0.000674928 0.233362 0.000234383 -0.000601654 0.000951089 0.000592925 0.000267388 -0.00133468 0.0014617 0.000365141 -0.00145062 0.00135293 -0.000827515 0.000103924 -0.000102539 0.000213006 -2.26563e-05 7.38054e-05 0.000203336 -0.000115919 0.000394211 -0.000102171 9.72104e-06 0.000133169 -5.38829e-05 0.000316697 
1554.7 0 -0.000114122 0.0399279 -5.68425e-05 -0.000119855 0.0886288 0.00403967 -0.00046329 0.228265 0.000272431 -0.000586179 0.000961977 0.000658939 0.000283287 -0.00142778 0.00135273 0.000339447 -0.0014203 0.00131128 -0.000927033 8.658e-05 -0.000108864 0.000166298 -5.26594e-05 5.97951e-05 0.000209237 -0.000110077 0.000394535 -0.000102017 9.87903e-06 0.000125868 -5.98822e-05 0.000327475 
1555.05 0 -8.48923e-05 0.039887 -5.44139e-05 -0.000117867 0.0985387 0.00403427 -0.000258849 0.222732 0.000307303 -0.000570067 0.000969306 0.000718733 0.000294628 -0.00151747 0.00123812 0.000312362 -0.00138336 0.00126526 -0.00102476 6.45361e-05 -0.00011276 0.00011788 -8.28607e-05 4.4777e-05 0.000214674 -0.000104715 0.000394316 -0.000101875 1.08632e-05 0.00011922 -6.49293e-05 0.000337477 
1555.4 0 -5.53379e-05 0.039761 -5.13426e-05 -0.00011639 0.108141 0.00401295 -6.24039e-05 0.216781 0.000339184 -0.00055127 0.000971079 0.000772324 0.000301769 -0.00160306 0.00111895 0.000284325 -0.001341 0.00121645 -0.00112438 3.94429e-05 -0.000115962 6.86653e-05 -0.000114094 2.89642e-05 0.000221602 -0.000100507 0.000393197 -0.000101528 1.18731e-05 0.000113616 -6.88051e-05 0.000347405 
1555.75 0 -2.53068e-05 0.039551 -4.72078e-05 -0.000115234 0.117424 0.00397719 0.000128253 0.210429 0.000370328 -0.000528793 0.000964805 0.000819603 0.000305304 -0.00168356 0.000995636 0.00025511 -0.00129445 0.00116574 -0.00122797 1.4175e-05 -0.000118848 2.01954e-05 -0.000146407 1.28952e-05 0.000229965 -9.74328e-05 0.00039193 -0.000100145 1.18964e-05 0.000108489 -7.19348e-05 0.000357599 
1556.1 0 5.20847e-06 0.0392585 -4.19558e-05 -0.000113541 0.12637 0.00392798 0.000314216 0.203687 0.000402009 -0.00050256 0.00095066 0.000860543 0.000305766 -0.0017574 0.000868759 0.000224787 -0.00124348 0.0011133 -0.00133401 -1.13529e-05 -0.00012132 -2.66396e-05 -0.000178536 -4.20333e-06 0.000238097 -9.49556e-05 0.000391051 -9.75915e-05 1.11401e-05 0.000102257 -7.47852e-05 0.000367567 
1556.45 0 3.5992e-05 0.0388848 -3.58747e-05 -0.000110928 0.134962 0.00386736 0.000496541 0.19657 0.000432663 -0.00047225 0.000931407 0.000894686 0.000303328 -0.00182568 0.000738063 0.000193496 -0.00118703 0.00105954 -0.00143884 -3.7162e-05 -0.000123 -7.2173e-05 -0.000208774 -2.21399e-05 0.000243907 -9.23411e-05 0.000389889 -9.46958e-05 1.05255e-05 9.43274e-05 -7.7017e-05 0.000376807 
1556.8 0 6.61797e-05 0.0384299 -2.96244e-05 -0.000108304 0.143184 0.00379589 0.000674493 0.189095 0.000458762 -0.000438346 0.000910603 0.000921033 0.00029729 -0.00189202 0.000601042 0.000161474 -0.0011248 0.00100457 -0.00154044 -5.98883e-05 -0.000122021 -0.000116943 -0.000237099 -3.9696e-05 0.000246091 -8.91644e-05 0.000387434 -9.24469e-05 1.06497e-05 8.51593e-05 -7.86793e-05 0.000386088 
1557.15 0 9.6029e-05 0.0378946 -2.39461e-05 -0.000106445 0.151027 0.00371321 0.000845184 0.18128 0.000478825 -0.000402243 0.000891315 0.000938752 0.00028609 -0.00195664 0.000455887 0.000130497 -0.00105654 0.000948986 -0.00163937 -7.42208e-05 -0.000117527 -0.000160313 -0.000265606 -5.57515e-05 0.000244603 -8.54229e-05 0.0003834 -9.13093e-05 1.22338e-05 7.54802e-05 -8.0165e-05 0.000395522 
1557.5 0 0.000126455 0.0372822 -1.97007e-05 -0.000105486 0.158477 0.0036198 0.0010074 0.173143 0.000494535 -0.000366955 0.000875144 0.000948416 0.000269244 -0.00201498 0.000303776 0.000102475 -0.000982936 0.000893675 -0.00173707 -7.8431e-05 -0.000110449 -0.000202359 -0.000295787 -6.96623e-05 0.000241191 -8.1195e-05 0.000379127 -9.12322e-05 1.55154e-05 6.67353e-05 -8.15943e-05 0.000404109 
1557.85 0 0.000157256 0.0365959 -1.70394e-05 -0.000105325 0.165515 0.00351618 0.00116092 0.164706 0.00050861 -0.000335421 0.000859905 0.000952016 0.000247093 -0.00206332 0.000148103 7.81974e-05 -0.000905749 0.000838392 -0.00183372 -7.63967e-05 -0.000101707 -0.000244196 -0.000326954 -8.22934e-05 0.0002381 -7.65013e-05 0.000375181 -9.16406e-05 2.00714e-05 5.95336e-05 -8.29917e-05 0.00041185 
1558.2 0 0.000187511 0.0358367 -1.50237e-05 -0.000105273 0.172127 0.00340357 0.00130567 0.155991 0.00052203 -0.000307189 0.000841807 0.000951433 0.000220005 -0.00210246 -8.94705e-06 5.84503e-05 -0.000825254 0.00078224 -0.00192836 -7.17299e-05 -9.2115e-05 -0.000285619 -0.000357429 -9.456e-05 0.000235447 -7.10589e-05 0.00037002 -9.20473e-05 2.53888e-05 5.34287e-05 -8.3837e-05 0.000419081 
1558.55 0 0.000216227 0.0350058 -1.30888e-05 -0.000104623 0.178304 0.00328345 0.00144244 0.147024 0.000534183 -0.000280558 0.000818579 0.000946613 0.000189256 -0.00213533 -0.000168298 4.40301e-05 -0.000740458 0.000724514 -0.00202177 -6.40023e-05 -8.25053e-05 -0.000325122 -0.000386262 -0.000105751 0.000232152 -6.49103e-05 0.000362828 -9.23027e-05 3.12817e-05 4.848e-05 -8.41355e-05 0.000425276 
1558.9 0 0.000243005 0.034107 -1.16732e-05 -0.000103379 0.184042 0.0031563 0.00157083 0.137821 0.00054481 -0.00025533 0.000790277 0.000937999 0.00015831 -0.00216218 -0.000331884 3.47007e-05 -0.000650643 0.000665954 -0.00211551 -5.25377e-05 -7.31986e-05 -0.000362429 -0.000413757 -0.000115558 0.00022751 -5.92212e-05 0.000354498 -9.21273e-05 3.77096e-05 4.47913e-05 -8.48786e-05 0.000429665 
1559.25 0 0.000268295 0.0331441 -1.0346e-05 -0.000101548 0.189331 0.00302304 0.00168925 0.128403 0.000554551 -0.000230836 0.000759355 0.000927338 0.000131262 -0.00218023 -0.00049889 2.75765e-05 -0.000556673 0.000608122 -0.00220909 -3.87003e-05 -6.42984e-05 -0.000398441 -0.000440695 -0.000124875 0.000221694 -5.49001e-05 0.000346155 -9.11946e-05 4.39652e-05 4.1673e-05 -8.64855e-05 0.000432247 
1559.6 0 0.000291825 0.0321199 -7.931e-06 -9.88095e-05 0.19416 0.00288572 0.0017966 0.11879 0.000563111 -0.000205125 0.000727388 0.000915213 0.000107622 -0.00218717 -0.000666178 1.8579e-05 -0.000460188 0.00055257 -0.00230137 -2.35848e-05 -5.52912e-05 -0.000433839 -0.000466923 -0.000135149 0.000214906 -5.20165e-05 0.00033813 -8.93224e-05 4.93305e-05 3.83021e-05 -8.86496e-05 0.000433052 
1559.95 0 0.000312626 0.0310371 -4.31999e-06 -9.53998e-05 0.198521 0.00274568 0.00189173 0.10901 0.000569252 -0.000175723 0.000693702 0.000900873 8.36354e-05 -0.00218303 -0.000831452 7.86121e-06 -0.000361469 0.000499518 -0.00239202 -6.93652e-06 -4.46979e-05 -0.000469312 -0.00049202 -0.000147559 0.000207454 -5.01066e-05 0.000329516 -8.65249e-05 5.32592e-05 3.44871e-05 -9.15995e-05 0.000432017 
1560.3 0 0.000330385 0.0298987 2.2329e-07 -9.29006e-05 0.202411 0.0026033 0.00197373 0.0990851 0.000572967 -0.000141026 0.000657799 0.00088268 5.92993e-05 -0.00216871 -0.000994472 -5.66053e-07 -0.000260122 0.000448486 -0.00248004 1.24086e-05 -3.23854e-05 -0.000504695 -0.000515713 -0.00016176 0.000199779 -4.86423e-05 0.000319181 -8.28225e-05 5.5797e-05 2.96812e-05 -9.57074e-05 0.000428688 
1560.65 0 0.000346073 0.0287074 5.8425e-06 -9.31228e-05 0.205826 0.00245917 0.00204406 0.0890399 0.000575964 -0.000102309 0.000620075 0.000859352 3.77329e-05 -0.00214381 -0.0011551 -4.47664e-06 -0.000156069 0.000400789 -0.00256237 3.48207e-05 -1.94788e-05 -0.000538395 -0.000537717 -0.000176437 0.00019147 -4.75588e-05 0.000306721 -7.85963e-05 5.7502e-05 2.37886e-05 -0.000100726 0.00042283 
1561 0 0.000360645 0.0274671 1.24757e-05 -9.67193e-05 0.208764 0.00231425 0.00210496 0.0788957 0.000578788 -6.32387e-05 0.000582102 0.00083085 1.95911e-05 -0.00210711 -0.00131129 -5.06423e-06 -5.02897e-05 0.00035883 -0.00263655 5.9072e-05 -5.93654e-06 -0.000569664 -0.000557847 -0.000190302 0.000182662 -4.71019e-05 0.000291926 -7.52858e-05 5.90402e-05 1.75438e-05 -0.000106032 0.000414891 
1561.35 0 0.000373914 0.0261802 1.97996e-05 -0.000102051 0.21122 0.00216939 0.00215677 0.0686757 0.000580475 -2.78718e-05 0.000544711 0.000798349 1.3877e-06 -0.0020592 -0.00146066 -3.09602e-06 5.5225e-05 0.000324261 -0.00270306 8.3503e-05 8.07141e-06 -0.00059946 -0.000576836 -0.000203044 0.000174645 -4.72471e-05 0.00027497 -7.34605e-05 6.0722e-05 1.09282e-05 -0.000111163 0.000405559 
1561.7 0 0.00038522 0.0248483 2.76227e-05 -0.000106889 0.213193 0.00202562 0.00219945 0.0584031 0.000582624 2.14337e-06 0.000506585 0.000762581 -2.0214e-05 -0.00200398 -0.0016027 3.01103e-06 0.000158513 0.000296889 -0.00276263 0.000105969 2.10804e-05 -0.000627107 -0.000595836 -0.000215067 0.000167272 -4.7636e-05 0.000256057 -7.20233e-05 6.26116e-05 4.31674e-06 -0.000115494 0.000394742 
1562.05 0 0.000394083 0.0234742 3.57004e-05 -0.000111647 0.21468 0.00188386 0.00223431 0.0480995 0.0005887 2.8451e-05 0.000466753 0.000723989 -4.41259e-05 -0.00194406 -0.00173971 1.35814e-05 0.000257754 0.000275268 -0.00281447 0.000124365 3.27161e-05 -0.000651308 -0.000613969 -0.000226344 0.000159355 -4.87925e-05 0.000235904 -7.00203e-05 6.50104e-05 -1.02438e-06 -0.000118933 0.000380982 
1562.4 0 0.000400676 0.0220613 4.3948e-05 -0.00011702 0.215682 0.00174357 0.00226205 0.0377864 0.000598953 5.43046e-05 0.000425781 0.000684103 -6.74208e-05 -0.00187724 -0.00187397 2.72324e-05 0.000351919 0.000258373 -0.00285634 0.000137098 4.43102e-05 -0.000672124 -0.000629067 -0.000237443 0.000150652 -5.11483e-05 0.000215939 -6.77268e-05 6.82286e-05 -4.60875e-06 -0.000122263 0.000363991 
1562.75 0 0.000406511 0.0206137 5.1953e-05 -0.00012198 0.216202 0.0016041 0.00228153 0.0274864 0.000611265 8.33522e-05 0.000383353 0.000643834 -8.90535e-05 -0.00180302 -0.00200461 4.41299e-05 0.00044063 0.000245972 -0.00288648 0.000144582 5.60591e-05 -0.000690152 -0.000641462 -0.000249387 0.000141932 -5.35356e-05 0.000196684 -6.60303e-05 7.14094e-05 -6.48815e-06 -0.000125682 0.000345275 
1563.1 0 0.000413057 0.0191365 5.92186e-05 -0.000126941 0.216245 0.00146766 0.00229277 0.0172218 0.000625885 0.000116938 0.000337794 0.000603103 -0.000108188 -0.00172315 -0.00213099 6.5391e-05 0.000523645 0.000237246 -0.0029044 0.00014958 6.6731e-05 -0.000706246 -0.000653001 -0.000261866 0.000133534 -5.47071e-05 0.000177562 -6.47632e-05 7.40532e-05 -7.05942e-06 -0.000128534 0.000325389 
1563.45 0 0.000419696 0.0176348 6.59984e-05 -0.000132492 0.215813 0.00133655 0.00229746 0.00701526 0.000643818 0.000152709 0.000290016 0.00056138 -0.000123858 -0.00163605 -0.00225376 9.13408e-05 0.00060116 0.00023067 -0.00290909 0.000153922 7.66409e-05 -0.000721627 -0.000663846 -0.000274244 0.000125508 -5.42755e-05 0.00015792 -6.2567e-05 7.73165e-05 -6.93405e-06 -0.000130579 0.000303923 
1563.8 0 0.000425137 0.0161118 7.2831e-05 -0.000138195 0.21491 0.00120994 0.00229645 -0.00310973 0.000662711 0.00018803 0.000242181 0.000518167 -0.00013562 -0.00153864 -0.00237157 0.000121742 0.000673764 0.000225435 -0.00290038 0.000156647 8.75177e-05 -0.00073739 -0.000673671 -0.000286459 0.000118583 -5.28844e-05 0.000137473 -5.79975e-05 8.14323e-05 -6.91143e-06 -0.000132413 0.000280504 
1564.15 0 0.000429001 0.0145704 8.00452e-05 -0.00014393 0.213543 0.00108681 0.00228871 -0.0131289 0.000679693 0.000222137 0.000194439 0.000473814 -0.000143076 -0.00142954 -0.00248075 0.000155801 0.000742359 0.000220907 -0.00287991 0.000156912 0.000100337 -0.000752739 -0.000682712 -0.000298582 0.000112701 -5.10259e-05 0.000115678 -4.97513e-05 8.50423e-05 -8.38207e-06 -0.000134754 0.000255213 
1564.5 0 0.000431362 0.0130137 8.75912e-05 -0.000149261 0.211719 0.000967556 0.00227279 -0.023021 0.000693414 0.000255641 0.000146767 0.000428597 -0.000145313 -0.00131042 -0.00257799 0.000191611 0.000808041 0.000216298 -0.00284917 0.000155765 0.00011491 -0.000764542 -0.00068998 -0.000310423 0.000106493 -4.91139e-05 9.21719e-05 -3.79987e-05 8.73535e-05 -1.16333e-05 -0.00013754 0.000228502 
1564.85 0 0.000431943 0.0114462 9.52179e-05 -0.000153656 0.209451 0.000851742 0.00224785 -0.0327691 0.000702477 0.000289065 0.000100569 0.000383229 -0.000141997 -0.00118454 -0.00266273 0.000226668 0.000870446 0.000211063 -0.00281001 0.000153431 0.00013089 -0.000771183 -0.000694126 -0.00032163 9.87713e-05 -4.74493e-05 6.73521e-05 -2.4459e-05 8.77098e-05 -1.48768e-05 -0.000140451 0.000201007 
1565.2 0 0.00043072 0.00987161 0.000102581 -0.000157438 0.206744 0.000737632 0.00221511 -0.0423568 0.00070643 0.000323297 5.72946e-05 0.00033925 -0.000133443 -0.00105379 -0.00273612 0.000260392 0.000928094 0.000205031 -0.00276381 0.000148593 0.000147311 -0.000774677 -0.000694521 -0.000331963 8.95958e-05 -4.5414e-05 4.14347e-05 -1.02801e-05 8.58751e-05 -1.63994e-05 -0.00014402 0.000173343 
1565.55 0 0.000428136 0.00829148 0.000109529 -0.000160925 0.203609 0.000623048 0.00217701 -0.0517643 0.00070607 0.000360807 1.65852e-05 0.000298074 -0.000120169 -0.000918795 -0.00279973 0.000294001 0.000980284 0.000198981 -0.00271017 0.000142228 0.000163038 -0.000776534 -0.000690921 -0.000340865 8.01442e-05 -4.20473e-05 1.47971e-05 4.27667e-06 8.22934e-05 -1.62386e-05 -0.000148873 0.000146061 
1565.9 0 0.000425023 0.0067085 0.000115998 -0.000164492 0.200055 0.000507407 0.0021351 -0.0609716 0.000702421 0.000402513 -2.36851e-05 0.00026035 -0.000103268 -0.000780524 -0.00285546 0.00032748 0.00102778 0.000193312 -0.00264919 0.000137919 0.00017678 -0.000775433 -0.000683953 -0.000347391 7.09517e-05 -3.74518e-05 -1.12555e-05 1.89648e-05 7.77618e-05 -1.51416e-05 -0.000154659 0.000119192 
1566.25 0 0.000421774 0.00512807 0.000122712 -0.000169248 0.196095 0.000392706 0.00209118 -0.0699604 0.000696145 0.000445723 -6.52059e-05 0.000226883 -8.42251e-05 -0.000638614 -0.00290451 0.000358664 0.00107106 0.000188263 -0.00258151 0.000136935 0.000188314 -0.000771225 -0.000675232 -0.000351551 6.20161e-05 -3.30514e-05 -3.54857e-05 3.37522e-05 7.34758e-05 -1.24523e-05 -0.00016018 9.25036e-05 
1566.6 0 0.000418143 0.00355471 0.000130731 -0.000175013 0.191738 0.000280377 0.00204644 -0.0787114 0.000687757 0.000486891 -0.000108947 0.000198901 -6.44199e-05 -0.000491723 -0.00294646 0.000385518 0.00110939 0.000183491 -0.00250764 0.000136924 0.000198789 -0.000766086 -0.000665794 -0.00035408 5.47776e-05 -2.96018e-05 -5.80898e-05 4.92161e-05 6.92319e-05 -8.28611e-06 -0.000165095 6.56887e-05 
1566.95 0 0.000413768 0.00199157 0.000139469 -0.000180729 0.187 0.000170478 0.00199968 -0.0872051 0.000677485 0.000523502 -0.000155634 0.00017537 -4.37003e-05 -0.000341218 -0.00298136 0.000407958 0.00114352 0.000176076 -0.00242598 0.000134122 0.000208628 -0.000760933 -0.000655354 -0.000355667 5.01257e-05 -2.59595e-05 -7.97468e-05 6.57993e-05 6.43139e-05 -4.92308e-06 -0.000169972 3.86347e-05 
1567.3 0 0.00040855 0.00044189 0.000147752 -0.00018615 0.181896 6.4087e-05 0.00194987 -0.0954249 0.000663891 0.000555947 -0.000204073 0.000153454 -2.14751e-05 -0.000190236 -0.00301057 0.000426579 0.00117534 0.000163495 -0.00233309 0.000125815 0.000217443 -0.000755021 -0.000643515 -0.000356806 4.61043e-05 -2.14358e-05 -0.000100926 8.33556e-05 5.93879e-05 -4.15968e-06 -0.00017472 1.15898e-05 
1567.65 0 0.000402821 -0.0010914 0.000154852 -0.000191368 0.17644 -3.70819e-05 0.00189783 -0.103356 0.000645211 0.000585385 -0.000251707 0.000131369 9.43955e-07 -3.95273e-05 -0.00303543 0.000442928 0.00120564 0.000146479 -0.00222806 0.0001118 0.000226147 -0.000747069 -0.000630059 -0.000356558 4.14945e-05 -1.61259e-05 -0.000121249 0.000101492 5.50353e-05 -5.69772e-06 -0.000178995 -1.56215e-05 
1568 0 0.000397173 -0.00260522 0.000160695 -0.000196611 0.170649 -0.000132791 0.00184362 -0.110984 0.000620848 0.000613208 -0.000297881 0.000108296 2.30945e-05 0.000112919 -0.00305564 0.000458909 0.00123326 0.00012747 -0.00211384 9.27726e-05 0.000235618 -0.000735838 -0.000614697 -0.000354849 3.78822e-05 -1.11016e-05 -0.000139795 0.000119447 5.10606e-05 -8.67094e-06 -0.00018257 -4.36457e-05 
1568.35 0 0.000392002 -0.00409639 0.00016579 -0.000201219 0.164537 -0.000222934 0.00178684 -0.118297 0.000591615 0.000642645 -0.000342969 8.57279e-05 4.5735e-05 0.000268553 -0.00306865 0.000473844 0.00125587 0.000107707 -0.00199476 7.14873e-05 0.000245017 -0.000720976 -0.000597348 -0.000352106 3.63537e-05 -7.81434e-06 -0.00015663 0.000136798 4.67982e-05 -1.32103e-05 -0.00018546 -7.26798e-05 
1568.7 0 0.000386556 -0.00556295 0.000170056 -0.000203786 0.158118 -0.000306527 0.00172788 -0.125283 0.000559751 0.000674436 -0.000386247 6.62306e-05 6.78301e-05 0.000424484 -0.00307151 0.000486068 0.00127062 8.61587e-05 -0.00187251 5.13428e-05 0.000253685 -0.0007033 -0.000577839 -0.00034788 3.63745e-05 -5.32569e-06 -0.000171931 0.000153003 4.1747e-05 -1.96443e-05 -0.000187756 -0.000102226 
1569.05 0 0.000379786 -0.00700381 0.000173112 -0.000204591 0.151409 -0.000383308 0.00166664 -0.131929 0.000528445 0.000706757 -0.000427675 5.03235e-05 8.77819e-05 0.0005761 -0.00306447 0.000496963 0.00127456 6.14863e-05 -0.00174621 3.26135e-05 0.000261927 -0.000682832 -0.000556645 -0.000342441 3.69038e-05 -2.44907e-06 -0.000185911 0.000166625 3.65986e-05 -2.78058e-05 -0.000189295 -0.000132118 
1569.4 0 0.000371901 -0.00841625 0.000175277 -0.000205034 0.144429 -0.000452498 0.00160372 -0.138226 0.000500102 0.000738017 -0.00046923 3.80014e-05 0.000106754 0.000723755 -0.00305009 0.000509398 0.00126755 3.30554e-05 -0.00161391 1.36432e-05 0.000268673 -0.000659157 -0.000534245 -0.000336753 3.75483e-05 4.36164e-07 -0.000199594 0.000177418 3.18608e-05 -3.68388e-05 -0.000190053 -0.000162069 
1569.75 0 0.00036314 -0.00979594 0.000177457 -0.000205192 0.137194 -0.000512328 0.00154248 -0.144164 0.000474105 0.000766691 -0.000512421 2.84357e-05 0.000126971 0.000871096 -0.00302703 0.000522772 0.00125294 1.56669e-07 -0.00147382 -7.31654e-06 0.00027269 -0.000633524 -0.000510654 -0.000330738 3.81795e-05 2.99011e-06 -0.000213419 0.000185624 2.78395e-05 -4.55635e-05 -0.000190377 -0.000191447 
1570.1 0 0.000354086 -0.0111392 0.000180089 -0.000204496 0.12972 -0.000563059 0.00148426 -0.149731 0.000448934 0.000791901 -0.000556409 1.96179e-05 0.000147936 0.00101682 -0.00299137 0.000533051 0.00123397 -3.70793e-05 -0.00132738 -3.17059e-05 0.000274125 -0.000607475 -0.000486466 -0.00032323 3.90822e-05 4.93897e-06 -0.000226767 0.000191984 2.47121e-05 -5.28081e-05 -0.000190708 -0.00022007 
1570.45 0 0.000345018 -0.0124434 0.000182635 -0.000203622 0.122027 -0.000604901 0.00142738 -0.154918 0.000423383 0.000812992 -0.000600049 9.31626e-06 0.000167596 0.00115573 -0.00294355 0.000537303 0.00121187 -7.87192e-05 -0.00117667 -5.87642e-05 0.000272865 -0.000581448 -0.000461767 -0.00031415 4.12715e-05 6.55683e-06 -0.000239522 0.000198645 2.18636e-05 -5.79961e-05 -0.000192164 -0.000248382 
1570.8 0 0.00033445 -0.0137059 0.000184416 -0.000203729 0.114135 -0.000638035 0.00137088 -0.159717 0.000395124 0.000829074 -0.000642706 -3.68061e-06 0.000185237 0.00128579 -0.00288857 0.000535878 0.00118749 -0.000124889 -0.00102121 -8.64386e-05 0.000269443 -0.000555405 -0.000435768 -0.000304919 4.50993e-05 7.87312e-06 -0.000252225 0.000207085 1.92262e-05 -6.1284e-05 -0.000195161 -0.000276248 
1571.15 0 0.000322315 -0.0149243 0.000185697 -0.000204621 0.106061 -0.000663628 0.00131463 -0.164123 0.000362153 0.000840392 -0.000682792 -1.85616e-05 0.000200239 0.00140839 -0.0028305 0.000530384 0.00116131 -0.000175204 -0.00086144 -0.000114122 0.000264993 -0.00052888 -0.000408214 -0.000295834 5.049e-05 9.267e-06 -0.000264351 0.000216547 1.69194e-05 -6.36396e-05 -0.000198234 -0.000302959 
1571.5 0 0.000310002 -0.0160967 0.0001872 -0.000205664 0.097824 -0.000682457 0.00125968 -0.168127 0.000324834 0.000848166 -0.000718669 -3.53758e-05 0.000211059 0.0015256 -0.00276986 0.000521801 0.00113322 -0.000229285 -0.000700595 -0.000142266 0.000260313 -0.000500853 -0.000379822 -0.000285838 5.73122e-05 1.23291e-05 -0.000274651 0.000225975 1.55148e-05 -6.62853e-05 -0.000199589 -0.000328416 
1571.85 0 0.000298506 -0.0172217 0.000189259 -0.000206171 0.0894434 -0.00069693 0.00120731 -0.171719 0.000284218 0.00085321 -0.000750829 -5.56862e-05 0.000217407 0.00163908 -0.00270515 0.000509855 0.0011031 -0.000285302 -0.000540657 -0.000170304 0.000256537 -0.000470875 -0.0003507 -0.000274807 6.47282e-05 1.74805e-05 -0.000282711 0.000235738 1.55624e-05 -6.91226e-05 -0.000199416 -0.000352742 
1572.2 0 0.000288829 -0.0182972 0.000192053 -0.00020537 0.0809424 -0.000709691 0.00115655 -0.174894 0.000240702 0.000856393 -0.000780689 -7.96468e-05 0.000220476 0.00175 -0.00263545 0.000494006 0.00107156 -0.000340709 -0.000382914 -0.000196494 0.000253384 -0.000439058 -0.00032072 -0.000263886 7.12954e-05 2.34204e-05 -0.000289112 0.000245997 1.66869e-05 -7.13569e-05 -0.000198773 -0.000375879 
1572.55 0 0.000280986 -0.0193202 0.000195311 -0.000203236 0.0723443 -0.000721078 0.00110703 -0.177647 0.000195378 0.000857855 -0.000809591 -0.000105228 0.000220268 0.00185939 -0.00256076 0.000474386 0.00103892 -0.000394239 -0.000229953 -0.000219474 0.0002494 -0.000404491 -0.000290278 -0.000253869 7.68714e-05 2.92344e-05 -0.000294672 0.000256234 1.82162e-05 -7.21646e-05 -0.00019735 -0.000398127 
1572.9 0 0.000274221 -0.0202879 0.000197352 -0.000200989 0.0636701 -0.000731296 0.00106032 -0.179979 0.00014947 0.000855107 -0.000837971 -0.000130959 0.000216566 0.00196765 -0.00248093 0.000452516 0.00100495 -0.000446508 -8.26291e-05 -0.000240276 0.000244176 -0.000367439 -0.000259411 -0.00024517 8.20543e-05 3.50854e-05 -0.000300255 0.000265528 1.95079e-05 -7.2021e-05 -0.000194685 -0.000420259 
1573.25 0 0.00026753 -0.0211992 0.000197568 -0.000199311 0.0549388 -0.00074181 0.00101754 -0.181892 0.00010258 0.000845522 -0.000864259 -0.000157676 0.000211491 0.00207388 -0.00239476 0.000430525 0.000970802 -0.000498537 6.16722e-05 -0.000260634 0.000238196 -0.0003309 -0.000227628 -0.000237722 8.70574e-05 4.13749e-05 -0.00030666 0.000273123 1.98089e-05 -7.23922e-05 -0.000191017 -0.000442243 
1573.6 0 0.000259897 -0.0220545 0.000197641 -0.000197218 0.0461711 -0.000754847 0.000977581 -0.183384 5.34883e-05 0.000829511 -0.000887259 -0.000186393 0.000207489 0.00217564 -0.00230106 0.000408978 0.000937958 -0.00055052 0.000204757 -0.000281093 0.000232318 -0.000296442 -0.000194913 -0.000231019 9.11395e-05 4.85215e-05 -0.00031404 0.000278877 1.9397e-05 -7.40016e-05 -0.00018651 -0.000463788 
1573.95 0 0.000250525 -0.0228527 0.00019908 -0.000194102 0.0373877 -0.000772425 0.000938766 -0.184458 2.98852e-06 0.000809252 -0.000906754 -0.000215485 0.000204973 0.00227102 -0.00220081 0.000386805 0.000906479 -0.000602228 0.000344678 -0.000301307 0.000227605 -0.000263973 -0.00016216 -0.000224101 9.37493e-05 5.68032e-05 -0.000321807 0.000283211 1.98768e-05 -7.62437e-05 -0.00018156 -0.000485391 
1574.3 0 0.000239955 -0.0235934 0.000200935 -0.000190747 0.0286052 -0.00079594 0.000899835 -0.185119 -4.72644e-05 0.000785533 -0.000923675 -0.000242235 0.000202525 0.00236085 -0.00209538 0.000364425 0.000876489 -0.000654356 0.000479843 -0.000320272 0.000225055 -0.000234255 -0.000129986 -0.000216192 9.53755e-05 6.60979e-05 -0.000329311 0.000286757 2.22841e-05 -7.88949e-05 -0.000176618 -0.000507369 
1574.65 0 0.00022945 -0.0242771 0.000201225 -0.000187318 0.0198419 -0.000824071 0.000860052 -0.18537 -9.84961e-05 0.000757412 -0.000939143 -0.00026653 0.000199494 0.00244587 -0.00198543 0.000343433 0.000849322 -0.000708875 0.000610783 -0.000337255 0.000223889 -0.000206646 -9.86037e-05 -0.000207589 9.53413e-05 7.63117e-05 -0.000336369 0.000289615 2.60441e-05 -8.24345e-05 -0.000171226 -0.000529167 
1575 0 0.000219063 -0.0249023 0.000199813 -0.00018339 0.0111169 -0.000853923 0.000820411 -0.185218 -0.000153513 0.000725164 -0.000952792 -0.000291298 0.000195915 0.00252503 -0.00187261 0.000322517 0.000825589 -0.000766381 0.000737101 -0.000352213 0.0002229 -0.000179478 -6.85103e-05 -0.000199529 9.27847e-05 8.71018e-05 -0.000342881 0.000292338 3.05078e-05 -8.68311e-05 -0.000164977 -0.000549732 
1575.35 0 0.000207951 -0.0254663 0.000197403 -0.000178776 0.00244571 -0.000885018 0.000782394 -0.184667 -0.000213278 0.000690668 -0.000963226 -0.000318433 0.000191138 0.00259906 -0.00175645 0.000299621 0.000804844 -0.000824275 0.000856888 -0.000364952 0.000222009 -0.000152974 -3.93263e-05 -0.000192006 8.90922e-05 9.74444e-05 -0.000349131 0.000295782 3.51315e-05 -9.20534e-05 -0.000158234 -0.000568808 
1575.7 0 0.000195743 -0.0259685 0.000194212 -0.000173418 -0.00615599 -0.000918574 0.000746429 -0.183718 -0.000276523 0.000655728 -0.000969247 -0.000347814 0.000185641 0.00266976 -0.00163437 0.000275292 0.000787178 -0.000879301 0.000969543 -0.000374543 0.000221943 -0.000127351 -1.08456e-05 -0.000184352 8.57911e-05 0.000106604 -0.000355204 0.000299545 3.98549e-05 -9.82314e-05 -0.000151313 -0.000587416 
1576.05 0 0.000182805 -0.0264089 0.000190286 -0.000167453 -0.0146678 -0.000954179 0.000712221 -0.182374 -0.00034126 0.000622292 -0.000970399 -0.00037896 0.00018181 0.00273708 -0.00150684 0.000250095 0.00077329 -0.000928819 0.00107566 -0.000380279 0.000222875 -0.000100472 1.63998e-05 -0.000176496 8.30574e-05 0.000114084 -0.000360862 0.000302305 4.48913e-05 -0.000104409 -0.000144598 -0.000605341 
1576.4 0 0.000169319 -0.0267859 0.000186303 -0.000161044 -0.0230697 -0.000991531 0.00067972 -0.180643 -0.000406292 0.000590939 -0.000968407 -0.000411584 0.000181069 0.00279948 -0.00137665 0.000222462 0.000762789 -0.000972498 0.0011741 -0.000383521 0.000223835 -7.05778e-05 4.25791e-05 -0.000167708 8.04733e-05 0.000119462 -0.000366254 0.0003034 4.92627e-05 -0.000109488 -0.000138671 -0.000621152 
1576.75 0 0.000154947 -0.0270973 0.000182633 -0.000154499 -0.0313458 -0.0010326 0.000647537 -0.178532 -0.000471263 0.000561384 -0.00096548 -0.000445949 0.000182262 0.00285475 -0.00124601 0.000191795 0.000754598 -0.00101099 0.00126384 -0.000387638 0.00022492 -3.92607e-05 6.84886e-05 -0.000157314 7.82168e-05 0.000122391 -0.000371577 0.000302905 5.23498e-05 -0.000113932 -0.00013398 -0.000634269 
1577.1 0 0.000139308 -0.0273425 0.00017849 -0.000148134 -0.0394812 -0.00107961 0.000611483 -0.176046 -0.000536465 0.000534252 -0.000962885 -0.000482432 0.000184422 0.0029006 -0.00111558 0.000160328 0.000747578 -0.00104216 0.00134453 -0.000394819 0.000226857 -9.49749e-06 9.42838e-05 -0.00014604 7.72761e-05 0.000122615 -0.00037688 0.000300814 5.45916e-05 -0.000119089 -0.000130519 -0.000645554 
1577.45 0 0.000122461 -0.0275224 0.000173909 -0.000142131 -0.0474576 -0.00113182 0.000567411 -0.17319 -0.000602624 0.000510661 -0.000960301 -0.000520391 0.00018756 0.0029361 -0.000985401 0.00012859 0.000740523 -0.00106332 0.00141567 -0.000404078 0.000228761 1.86231e-05 0.00011958 -0.000134839 7.74946e-05 0.000120562 -0.000381999 0.000297734 5.62152e-05 -0.000126106 -0.000127604 -0.000655997 
1577.8 0 0.000104522 -0.0276374 0.000169523 -0.000136112 -0.0552561 -0.00118604 0.000514875 -0.169973 -0.000669319 0.000489912 -0.000955686 -0.000558511 0.000189516 0.00296287 -0.000854115 9.49578e-05 0.00073237 -0.00107528 0.00147791 -0.000415023 0.000229258 4.66683e-05 0.000144066 -0.000124164 7.73708e-05 0.000117652 -0.000385558 0.000294515 5.75488e-05 -0.000135157 -0.00012527 -0.000665159 
1578.15 0 8.55251e-05 -0.0276882 0.000164654 -0.00012916 -0.0628602 -0.00123911 0.000456534 -0.166407 -0.00073523 0.000469994 -0.000947115 -0.000595628 0.000188334 0.00298301 -0.000718886 6.09278e-05 0.000722932 -0.00108048 0.00153191 -0.000429607 0.0002285 7.50989e-05 0.000168085 -0.000114534 7.55492e-05 0.000114486 -0.000387072 0.000290963 5.91813e-05 -0.000145298 -0.000123863 -0.000672244 
1578.5 0 6.50471e-05 -0.0276763 0.000158799 -0.000121389 -0.0702546 -0.00128981 0.000393706 -0.162503 -0.000800749 0.000450077 -0.000934491 -0.000630446 0.000185229 0.00299656 -0.000577395 2.92509e-05 0.00071296 -0.00108083 0.00157619 -0.000447385 0.000227686 0.000103737 0.000191689 -0.000105741 7.19357e-05 0.000110889 -0.000387035 0.000286532 6.14909e-05 -0.000154982 -0.000122682 -0.000677347 
1578.85 0 4.26907e-05 -0.0276028 0.000153532 -0.000113788 -0.0774244 -0.00133709 0.000325528 -0.158274 -0.000867276 0.000429441 -0.000919009 -0.000662788 0.000181562 0.00300233 -0.000430941 -5.98717e-07 0.000702581 -0.00107724 0.00160841 -0.000466269 0.000226217 0.000132366 0.00021344 -9.7167e-05 6.68143e-05 0.00010671 -0.000385219 0.000281181 6.44113e-05 -0.000163074 -0.000120693 -0.000680711 
1579.2 0 1.82384e-05 -0.0274684 0.000150636 -0.000106213 -0.0843556 -0.00137887 0.000253206 -0.153731 -0.000933952 0.000407701 -0.000901853 -0.000694447 0.000175498 0.00300023 -0.000283367 -3.03979e-05 0.00069206 -0.00107027 0.00162644 -0.000486923 0.000222549 0.000160624 0.000231095 -8.97683e-05 6.10117e-05 0.000101392 -0.000381791 0.000275131 6.68693e-05 -0.000169406 -0.00011793 -0.000681677 
1579.55 0 -7.79421e-06 -0.0272751 0.000149429 -9.86499e-05 -0.0910341 -0.00141428 0.000178696 -0.148885 -0.0009976 0.000386109 -0.000884274 -0.00072753 0.000164419 0.00299128 -0.000137247 -5.87891e-05 0.000681468 -0.00106092 0.00163071 -0.000510722 0.000216788 0.000188994 0.000244264 -8.46382e-05 5.54344e-05 9.50724e-05 -0.000378184 0.000268821 6.76635e-05 -0.000173432 -0.000115067 -0.000679988 
1579.9 0 -3.40864e-05 -0.027025 0.00014855 -9.17023e-05 -0.0974465 -0.00144365 0.000102513 -0.143753 -0.00105666 0.000365663 -0.000868354 -0.000762398 0.000149081 0.00297742 6.68497e-06 -8.29443e-05 0.000669846 -0.00104997 0.0016252 -0.000537525 0.000209793 0.00021906 0.000254839 -8.14116e-05 5.02494e-05 8.96511e-05 -0.000374976 0.00026205 6.62929e-05 -0.000175109 -0.000112303 -0.000675833 
1580.25 0 -5.97679e-05 -0.0267194 0.000148107 -8.42764e-05 -0.103583 -0.00146787 2.48087e-05 -0.138352 -0.00111238 0.000346716 -0.000855413 -0.000797979 0.000131203 0.00295889 0.000148837 -0.00010199 0.000658049 -0.00103673 0.00161379 -0.000566637 0.00020225 0.000251122 0.000264619 -7.88869e-05 4.41306e-05 8.6441e-05 -0.000371523 0.000254675 6.35109e-05 -0.000175549 -0.000110141 -0.000669561 
1580.6 0 -8.46594e-05 -0.0263597 0.000148136 -7.51789e-05 -0.109433 -0.00148829 -5.48172e-05 -0.132696 -0.00116679 0.000328249 -0.000842835 -0.00083198 0.000112684 0.00293302 0.000288977 -0.000116129 0.000648837 -0.00101897 0.00159704 -0.000595709 0.000195076 0.00028438 0.00027391 -7.52723e-05 3.56347e-05 8.46148e-05 -0.000367527 0.000246849 6.06035e-05 -0.000174717 -0.000109262 -0.000662093 
1580.95 0 -0.000108802 -0.0259458 0.000148136 -6.53721e-05 -0.114984 -0.00150577 -0.000136788 -0.126797 -0.00122068 0.000307313 -0.000826013 -0.000862216 9.58882e-05 0.00289837 0.000426381 -0.000126907 0.000642869 -0.000995222 0.00157381 -0.00062259 0.00018849 0.00031959 0.000281492 -6.98249e-05 2.52213e-05 8.3639e-05 -0.000362814 0.000239348 5.78981e-05 -0.000171693 -0.000109326 -0.00065404 
1581.3 0 -0.00013199 -0.0254769 0.000147557 -5.63765e-05 -0.120225 -0.00152112 -0.000219707 -0.120673 -0.00127381 0.000282944 -0.000803275 -0.000888462 8.13607e-05 0.00285545 0.000561715 -0.00013723 0.000637459 -0.000965742 0.00154489 -0.000648079 0.000181807 0.000356605 0.000286586 -6.34214e-05 1.46856e-05 8.36638e-05 -0.000357664 0.000232998 5.52841e-05 -0.000166548 -0.000109529 -0.000645118 
1581.65 0 -0.000153287 -0.024954 0.000146704 -4.87116e-05 -0.125148 -0.00153641 -0.00030189 -0.114336 -0.00132595 0.000256535 -0.000777168 -0.00091115 6.86866e-05 0.00280352 0.000695396 -0.000149127 0.000629509 -0.000931673 0.00151053 -0.000673123 0.000174695 0.000392624 0.00028932 -5.6107e-05 5.2907e-06 8.3725e-05 -0.000352959 0.000227737 5.24303e-05 -0.000160312 -0.000109918 -0.000635742 
1582 0 -0.000172502 -0.0243796 0.000145582 -4.20862e-05 -0.129745 -0.00155311 -0.000383865 -0.107799 -0.00137643 0.000228684 -0.000751598 -0.000929769 5.79464e-05 0.0027415 0.000824775 -0.000162253 0.00061796 -0.000894804 0.00146918 -0.00069739 0.000167198 0.000426035 0.000290245 -4.70749e-05 -3.43422e-06 8.27007e-05 -0.000348684 0.000223297 4.88766e-05 -0.000155105 -0.000111051 -0.000626262 
1582.35 0 -0.000190309 -0.0237563 0.000143486 -3.55786e-05 -0.134002 -0.00157031 -0.000468935 -0.10108 -0.00142405 0.000198918 -0.000726993 -0.00094462 4.96574e-05 0.00267198 0.000947707 -0.000176615 0.000604467 -0.000856176 0.00142092 -0.000720083 0.000159307 0.000456777 0.00029076 -3.62321e-05 -1.39341e-05 8.07841e-05 -0.000343724 0.000219202 4.49644e-05 -0.000151758 -0.000112788 -0.000615852 
1582.7 0 -0.000207258 -0.0230853 0.000140822 -2.74771e-05 -0.137913 -0.00158418 -0.000559741 -0.0941985 -0.00146764 0.000167661 -0.000700596 -0.000957528 4.18674e-05 0.00259888 0.00106575 -0.000194547 0.000589672 -0.000814955 0.00136761 -0.000740896 0.000150532 0.000484959 0.000292521 -2.45951e-05 -2.66953e-05 7.78056e-05 -0.000336849 0.000214464 4.10941e-05 -0.000148101 -0.000114378 -0.00060443 
1583.05 0 -0.000224897 -0.0223688 0.000138036 -1.66544e-05 -0.141474 -0.00159069 -0.000655549 -0.0871768 -0.00150667 0.000137303 -0.000673366 -0.000969994 3.05472e-05 0.00252307 0.00118127 -0.000216869 0.000572249 -0.000770194 0.00131122 -0.000758982 0.000140764 0.000510567 0.000295771 -1.26951e-05 -3.96733e-05 7.32596e-05 -0.000327306 0.000207713 3.74065e-05 -0.000142571 -0.000115607 -0.000592633 
1583.4 0 -0.000244992 -0.0216108 0.000134742 -3.38881e-06 -0.144684 -0.00159029 -0.000755181 -0.0800333 -0.0015417 0.000109247 -0.000648086 -0.000983312 1.51633e-05 0.00244309 0.00129417 -0.000242337 0.000551596 -0.000721509 0.00125297 -0.0007721 0.000131378 0.000533433 0.000298936 -5.71815e-07 -5.23267e-05 6.71811e-05 -0.000315006 0.000198608 3.34583e-05 -0.000135372 -0.000116186 -0.000580126 
1583.75 0 -0.00026624 -0.0208141 0.000130857 1.11861e-05 -0.14754 -0.00158562 -0.000859488 -0.0727851 -0.00157385 8.35712e-05 -0.000623562 -0.000997096 -1.46594e-06 0.00235711 0.00140236 -0.000270442 0.000527731 -0.000668006 0.00119473 -0.000779037 0.000123688 0.000554342 0.0003008 1.10074e-05 -6.48527e-05 5.99423e-05 -0.000300441 0.000189051 2.85764e-05 -0.000126366 -0.000115393 -0.00056624 
1584.1 0 -0.000286157 -0.0199793 0.000127113 2.59603e-05 -0.150037 -0.00157525 -0.000969404 -0.0654496 -0.00160426 6.16798e-05 -0.000595928 -0.00100812 -1.7269e-05 0.00226507 0.0015047 -0.000300754 0.000498753 -0.000608931 0.00113816 -0.000778694 0.000117167 0.000574314 0.000301392 2.16497e-05 -7.51897e-05 5.24431e-05 -0.000284992 0.000180268 2.28559e-05 -0.000115194 -0.000112835 -0.000550885 
1584.45 0 -0.000304516 -0.0191071 0.000124128 4.03225e-05 -0.152181 -0.00155666 -0.00108402 -0.0580434 -0.00163382 4.43995e-05 -0.000564201 -0.00101297 -3.27035e-05 0.00216794 0.00160146 -0.000330629 0.000461442 -0.000546029 0.00108294 -0.000768935 0.000110471 0.000593653 0.000301064 3.28885e-05 -8.08832e-05 4.64865e-05 -0.000270073 0.000172498 1.72426e-05 -0.000103194 -0.000108755 -0.000534345 
1584.8 0 -0.000322444 -0.0182005 0.000122005 5.36962e-05 -0.153972 -0.00153021 -0.00120203 -0.050581 -0.00166282 2.97692e-05 -0.000531117 -0.00101042 -4.83749e-05 0.00206702 0.00169132 -0.000356483 0.000414526 -0.000482842 0.00102817 -0.000749616 0.000102826 0.00061253 0.000300549 4.58956e-05 -8.24705e-05 4.29615e-05 -0.0002556 0.000165761 1.41585e-05 -9.21536e-05 -0.000103678 -0.000516311 
1585.15 0 -0.000341073 -0.0172627 0.00012011 6.58173e-05 -0.155407 -0.00149807 -0.00132222 -0.0430749 -0.00169063 1.64793e-05 -0.000499199 -0.00100079 -6.38281e-05 0.00196426 0.00177249 -0.000377019 0.000359244 -0.000422855 0.000973677 -0.000723499 9.43073e-05 0.000632387 0.000300641 5.9724e-05 -8.22508e-05 4.0576e-05 -0.000241094 0.000160262 1.4645e-05 -8.27806e-05 -9.84837e-05 -0.000496399 
1585.5 0 -0.000359934 -0.0162951 0.000117668 7.6328e-05 -0.156482 -0.00146148 -0.00144302 -0.0355401 -0.00171623 5.63542e-06 -0.000467676 -0.000986087 -7.67734e-05 0.00186074 0.00184435 -0.000392564 0.000297974 -0.000369067 0.000920476 -0.000693345 8.56888e-05 0.000654548 0.000301102 7.32631e-05 -8.17355e-05 3.81718e-05 -0.000226599 0.000155596 1.67868e-05 -7.49825e-05 -9.36146e-05 -0.000474716 
1585.85 0 -0.0003777 -0.0152987 0.000115241 8.53146e-05 -0.157195 -0.00141879 -0.00156362 -0.0279953 -0.00173807 -2.26598e-06 -0.000433547 -0.000970203 -8.52354e-05 0.00175573 0.00190784 -0.000405193 0.000232403 -0.00032035 0.000868276 -0.000661411 7.7959e-05 0.000677798 0.000300145 8.57065e-05 -8.07207e-05 3.48042e-05 -0.000212049 0.000149997 1.93682e-05 -6.84232e-05 -8.92871e-05 -0.000451926 
1586.2 0 -0.000394456 -0.0142749 0.000113126 9.27717e-05 -0.157547 -0.0013683 -0.00168399 -0.0204584 -0.00175298 -7.97761e-06 -0.00039587 -0.000954154 -9.18255e-05 0.00164673 0.00196331 -0.000417593 0.000162258 -0.000270532 0.000814822 -0.000629984 7.17879e-05 0.000699673 0.000296352 9.63744e-05 -7.80388e-05 2.88961e-05 -0.000197896 0.000142192 2.16946e-05 -6.22397e-05 -8.53687e-05 -0.000428894 
1586.55 0 -0.000410858 -0.0132273 0.000110574 9.82029e-05 -0.15754 -0.00130948 -0.00180251 -0.0129468 -0.00175837 -1.22652e-05 -0.000357279 -0.000935268 -9.96194e-05 0.0015334 0.00200895 -0.000430394 8.62638e-05 -0.000214941 0.000758549 -0.000599845 6.61914e-05 0.000718863 0.000290229 0.000105963 -7.38062e-05 2.09384e-05 -0.000184715 0.00013331 2.19678e-05 -5.57083e-05 -8.08265e-05 -0.000406027 
1586.9 0 -0.000427336 -0.0121601 0.000107674 0.000101558 -0.157175 -0.00124111 -0.00191554 -0.00547965 -0.00175368 -1.64312e-05 -0.000319681 -0.000911234 -0.000108295 0.00141892 0.00204407 -0.000442242 6.18416e-06 -0.000154802 0.000700694 -0.000570179 5.99258e-05 0.000735264 0.000284028 0.000115316 -6.94755e-05 1.27012e-05 -0.000171644 0.000125549 1.94369e-05 -4.81777e-05 -7.5127e-05 -0.000383541 
1587.25 0 -0.000444447 -0.0110766 0.000104723 0.00010387 -0.156457 -0.00116214 -0.00202163 0.00192431 -0.0017413 -2.08211e-05 -0.000283451 -0.000882459 -0.000116506 0.00130543 0.00206958 -0.000452489 -7.35852e-05 -9.28602e-05 0.000645209 -0.000540597 5.31443e-05 0.000748329 0.000279602 0.000123587 -6.52315e-05 5.23371e-06 -0.000157866 0.000119429 1.52602e-05 -3.91596e-05 -6.90103e-05 -0.000361824 
1587.6 0 -0.000462492 -0.00998026 0.000101521 0.000105927 -0.155391 -0.00107171 -0.00212262 0.00924984 -0.0017254 -2.46074e-05 -0.000248706 -0.000850888 -0.000124821 0.00119283 0.00208517 -0.000462733 -0.000149352 -2.91783e-05 0.000594568 -0.000510088 4.71609e-05 0.000757195 0.00027645 0.000130374 -6.10459e-05 -1.87194e-06 -0.000144689 0.000113499 1.11623e-05 -2.87385e-05 -6.28766e-05 -0.000340556 
1587.95 0 -0.000480845 -0.0088751 9.75953e-05 0.000107715 -0.153984 -0.000968275 -0.00222086 0.016484 -0.00170848 -2.8683e-05 -0.000214389 -0.000817151 -0.000135222 0.00108196 0.0020914 -0.000473637 -0.00021992 3.77165e-05 0.000546153 -0.000476452 4.25897e-05 0.000762761 0.000273205 0.000136877 -5.73799e-05 -1.03556e-05 -0.000132945 0.000106302 8.32235e-06 -1.80294e-05 -5.6969e-05 -0.00031942 
1588.3 0 -0.00049771 -0.00776344 9.28451e-05 0.000108835 -0.152243 -0.000850522 -0.00231435 0.0236108 -0.00168978 -3.51276e-05 -0.000179322 -0.000781089 -0.000147546 0.000973946 0.00209006 -0.000483317 -0.000284873 0.000108313 0.000495881 -0.00044029 3.8364e-05 0.00076817 0.000270286 0.000144063 -5.37394e-05 -2.10689e-05 -0.000121372 9.77546e-05 6.82519e-06 -8.60982e-06 -5.08027e-05 -0.000298663 
1588.65 0 -0.000511075 -0.0066453 8.81652e-05 0.000108558 -0.150176 -0.000720308 -0.00239858 0.0306112 -0.00166809 -4.47928e-05 -0.000143908 -0.000743146 -0.000159838 0.000869776 0.00208392 -0.000491358 -0.000345898 0.000181721 0.000442621 -0.000404453 3.36151e-05 0.000774574 0.000269048 0.000151896 -4.83984e-05 -3.34284e-05 -0.000108932 8.72738e-05 6.11966e-06 -9.98027e-07 -4.33219e-05 -0.000278196 
1589 0 -0.000520786 -0.00552288 8.40773e-05 0.000107091 -0.147799 -0.000581958 -0.00247195 0.0374709 -0.00164312 -5.60445e-05 -0.000110334 -0.000703554 -0.000172271 0.000769463 0.00207678 -0.000498534 -0.000406359 0.000256611 0.0003874 -0.000371754 2.82776e-05 0.000779581 0.000269056 0.000159856 -4.12597e-05 -4.62408e-05 -9.60051e-05 7.42533e-05 4.8761e-06 4.05838e-06 -3.49193e-05 -0.000257911 
1589.35 0 -0.000527901 -0.00440059 8.0251e-05 0.000104564 -0.145119 -0.000439805 -0.00253519 0.0441814 -0.00161511 -6.581e-05 -8.04684e-05 -0.00066251 -0.000186275 0.000671197 0.00206916 -0.000502911 -0.000466103 0.0003321 0.000332664 -0.000342192 2.26983e-05 0.00078228 0.000268783 0.000168504 -3.43217e-05 -5.82714e-05 -8.37077e-05 5.94088e-05 2.30234e-06 7.15121e-06 -2.60908e-05 -0.000238131 
1589.7 0 -0.000533011 -0.00328116 7.6861e-05 0.000100999 -0.142143 -0.000295622 -0.00258894 0.0507312 -0.00158464 -7.35263e-05 -5.3993e-05 -0.000620851 -0.000199923 0.0005739 0.0020587 -0.000502481 -0.000522231 0.000407807 0.000280509 -0.000312532 1.69973e-05 0.000784037 0.000266901 0.000178244 -2.83809e-05 -6.90612e-05 -7.20215e-05 4.43634e-05 -1.04311e-06 1.03487e-05 -1.69393e-05 -0.000218312 
1590.05 0 -0.000536924 -0.00216614 7.48424e-05 9.68633e-05 -0.138876 -0.000147659 -0.0026325 0.0571036 -0.00155258 -8.0262e-05 -3.09966e-05 -0.000580006 -0.000209516 0.000476745 0.00204489 -0.000499378 -0.000573008 0.000484711 0.000231278 -0.000280923 1.11572e-05 0.000785187 0.000263263 0.000187387 -2.27819e-05 -7.89671e-05 -6.01178e-05 3.03549e-05 -3.93829e-06 1.462e-05 -7.89214e-06 -0.000197927 
1590.4 0 -0.00054032 -0.00105732 7.52608e-05 9.24156e-05 -0.135332 5.26157e-06 -0.00266419 0.0632837 -0.00151967 -8.70965e-05 -1.22214e-05 -0.000539814 -0.000215567 0.000378275 0.00202683 -0.000498348 -0.000618221 0.000564042 0.000185023 -0.000249044 5.98595e-06 0.000784829 0.000258473 0.000194623 -1.71381e-05 -8.91344e-05 -4.77626e-05 1.7776e-05 -5.8206e-06 1.96594e-05 8.12072e-07 -0.000177737 
1590.75 0 -0.00054145 4.23062e-05 7.7688e-05 8.73357e-05 -0.13152 0.000160755 -0.00268297 0.0692602 -0.00148526 -9.45772e-05 1.89222e-06 -0.00049808 -0.000221906 0.000280212 0.00200145 -0.000499545 -0.000658194 0.000643137 0.00014185 -0.000219932 1.92888e-06 0.000782632 0.00025308 0.000199937 -1.14093e-05 -9.95092e-05 -3.57545e-05 6.15021e-06 -7.85185e-06 2.4858e-05 9.17953e-06 -0.000158121 
1591.1 0 -0.000537745 0.00112949 8.04617e-05 8.16717e-05 -0.127452 0.000315874 -0.00268814 0.0750217 -0.00144716 -0.000100216 1.15631e-05 -0.000454106 -0.000229215 0.000187677 0.00196884 -0.000498883 -0.000692261 0.000717969 0.000101204 -0.000194169 -2.41778e-06 0.000779239 0.000247277 0.000203833 -5.69975e-06 -0.000108405 -2.43435e-05 -4.4777e-06 -1.0361e-05 2.91696e-05 1.75644e-05 -0.000138989 
1591.45 0 -0.000529204 0.00220209 8.22045e-05 7.63873e-05 -0.123139 0.000468718 -0.00267896 0.0805555 -0.00140328 -0.000100563 1.86453e-05 -0.000409693 -0.000234365 0.000102471 0.00193424 -0.000495124 -0.000719687 0.000787689 6.22092e-05 -0.000170585 -7.92809e-06 0.000774313 0.00024157 0.000206755 -7.24843e-08 -0.00011552 -1.25562e-05 -1.32009e-05 -1.19384e-05 3.19109e-05 2.57772e-05 -0.00012094 
1591.8 0 -0.00051771 0.00325823 8.30263e-05 7.25611e-05 -0.118594 0.000617701 -0.00265777 0.0858515 -0.00135389 -9.51495e-05 2.63734e-05 -0.000365649 -0.000235395 2.11044e-05 0.00190324 -0.000489922 -0.00074352 0.000853299 2.52517e-05 -0.000148108 -1.35434e-05 0.000766728 0.000237111 0.000208948 4.90594e-06 -0.000122083 -2.23895e-07 -2.02799e-05 -1.24389e-05 3.37163e-05 3.40153e-05 -0.00010495 
1592.15 0 -0.000505204 0.00429523 8.38542e-05 6.97329e-05 -0.113828 0.000762076 -0.00262875 0.090902 -0.00130194 -8.66247e-05 3.77204e-05 -0.000322091 -0.000235435 -6.08568e-05 0.00187802 -0.000484178 -0.000767483 0.000914619 -9.64886e-06 -0.000125333 -1.88175e-05 0.000757568 0.000234134 0.00021122 9.26542e-06 -0.000127556 1.19109e-05 -2.7139e-05 -1.37008e-05 3.52064e-05 4.27295e-05 -9.14285e-05 
1592.5 0 -0.00049227 0.00531093 8.39359e-05 6.6715e-05 -0.108853 0.000900903 -0.00259451 0.0956972 -0.00125068 -7.86275e-05 5.35575e-05 -0.000280834 -0.000237103 -0.000145356 0.00185644 -0.000476538 -0.00079187 0.000971246 -4.30859e-05 -0.000102682 -2.47356e-05 0.00074888 0.000232297 0.00021403 1.36617e-05 -0.000131603 2.42606e-05 -3.45297e-05 -1.65942e-05 3.66356e-05 5.17039e-05 -7.89888e-05 
1592.85 0 -0.000478835 0.00630408 8.26001e-05 6.34872e-05 -0.103682 0.00103442 -0.00255444 0.100226 -0.00120324 -7.20551e-05 7.25265e-05 -0.000242288 -0.000239129 -0.000232078 0.00183492 -0.000466189 -0.000816294 0.00102377 -7.59212e-05 -8.28558e-05 -3.24966e-05 0.000739742 0.000230707 0.000216429 1.8274e-05 -0.00013508 3.74716e-05 -4.29013e-05 -2.02887e-05 3.82515e-05 6.13364e-05 -6.53893e-05 
1593.2 0 -0.000465057 0.00727285 8.04075e-05 6.08862e-05 -0.0983317 0.00116434 -0.00250623 0.104482 -0.00116097 -6.53344e-05 9.32535e-05 -0.000204274 -0.000240082 -0.00032093 0.00181089 -0.000454546 -0.000840626 0.00107253 -0.000109183 -6.65536e-05 -4.17311e-05 0.000727919 0.000228618 0.000217486 2.2859e-05 -0.000137901 5.0607e-05 -5.12024e-05 -2.33596e-05 3.96269e-05 7.12401e-05 -4.97609e-05 
1593.55 0 -0.000451135 0.00821507 7.80167e-05 5.86588e-05 -0.0928171 0.00129297 -0.00244886 0.108467 -0.00112235 -5.90863e-05 0.000115949 -0.000164543 -0.000239694 -0.000412087 0.00178238 -0.00044311 -0.000864534 0.00111778 -0.000142884 -5.25054e-05 -5.14004e-05 0.000713656 0.000226138 0.000217249 2.75251e-05 -0.000140181 6.23994e-05 -5.87038e-05 -2.50026e-05 4.08444e-05 8.0228e-05 -3.35188e-05 
1593.9 0 -0.000437853 0.00912833 7.56839e-05 5.52793e-05 -0.0871504 0.00142057 -0.00238262 0.112178 -0.00108474 -5.60843e-05 0.000141097 -0.00012147 -0.000239524 -0.00050507 0.00174798 -0.000431814 -0.000887589 0.00115955 -0.000175674 -3.90065e-05 -6.05775e-05 0.000700001 0.00022321 0.000216063 3.29288e-05 -0.000142667 7.21469e-05 -6.60226e-05 -2.57007e-05 4.24893e-05 8.8158e-05 -1.76401e-05 
1594.25 0 -0.00042533 0.0100114 7.31452e-05 4.92949e-05 -0.0813421 0.00154509 -0.00230817 0.115607 -0.00104764 -5.75515e-05 0.000169192 -7.49325e-05 -0.000241142 -0.000598368 0.00170897 -0.000420422 -0.000907629 0.00119666 -0.00020684 -2.47186e-05 -6.81864e-05 0.000688712 0.000220216 0.000213595 3.95225e-05 -0.000145115 8.05986e-05 -7.38218e-05 -2.56884e-05 4.43698e-05 9.5934e-05 -1.53875e-06 
1594.6 0 -0.000411928 0.0108628 7.02454e-05 4.12824e-05 -0.0754065 0.00166489 -0.00222554 0.118744 -0.00101273 -6.18365e-05 0.00020153 -2.7279e-05 -0.00024324 -0.000690121 0.00166752 -0.0004106 -0.000921538 0.00122845 -0.000238677 -1.21608e-05 -7.31215e-05 0.000677163 0.000217508 0.000209435 4.65051e-05 -0.000147555 8.88418e-05 -8.17452e-05 -2.40658e-05 4.63538e-05 0.000104067 1.47982e-05 
1594.95 0 -0.000395269 0.0116796 6.66739e-05 3.32816e-05 -0.0693604 0.00177977 -0.00213497 0.121583 -0.000980737 -6.56986e-05 0.000239296 1.96998e-05 -0.000243586 -0.000780017 0.00162299 -0.000404005 -0.00092897 0.00125565 -0.000272943 -4.94937e-06 -7.58745e-05 0.000661657 0.000214721 0.000203796 5.31551e-05 -0.00015121 9.67503e-05 -8.8934e-05 -2.06545e-05 4.85635e-05 0.000111855 3.15921e-05 
1595.3 0 -0.000375188 0.0124591 6.22197e-05 2.65257e-05 -0.0632196 0.00188965 -0.00203613 0.124124 -0.000951025 -6.58476e-05 0.000281089 6.58662e-05 -0.0002414 -0.000868784 0.00157468 -0.000401176 -0.000931803 0.00127885 -0.000309366 -3.05262e-06 -7.89397e-05 0.000642385 0.000211818 0.000197032 5.90408e-05 -0.000156071 0.000104334 -9.61012e-05 -1.68377e-05 5.03699e-05 0.000118192 4.92257e-05 
1595.65 0 -0.000353391 0.0132001 5.67964e-05 2.0603e-05 -0.0569981 0.00199267 -0.00192765 0.126365 -0.000923423 -6.12443e-05 0.000325412 0.000110348 -0.000238753 -0.0009575 0.00152343 -0.000400549 -0.000930972 0.00129812 -0.000347386 -3.99726e-06 -8.38135e-05 0.000621851 0.000208783 0.000189639 6.32735e-05 -0.000161169 0.0001118 -0.000103957 -1.36599e-05 5.13818e-05 0.000122493 6.68508e-05 
1596 0 -0.000330348 0.0139028 5.01042e-05 1.48616e-05 -0.0507107 0.00208703 -0.00181016 0.128303 -0.00089869 -5.45357e-05 0.000371854 0.000151178 -0.000237103 -0.00104623 0.00147036 -0.0003998 -0.000927202 0.00131443 -0.000385058 -5.42398e-06 -9.05942e-05 0.000600712 0.000204557 0.000182153 6.58613e-05 -0.000166912 0.000118933 -0.00011202 -1.12549e-05 5.28277e-05 0.000125669 8.40062e-05 
1596.35 0 -0.000305749 0.0145663 4.3465e-05 9.34739e-06 -0.0443754 0.00217375 -0.00168538 0.129937 -0.00087608 -4.89119e-05 0.000419632 0.000187514 -0.000236251 -0.00113398 0.00141613 -0.000400203 -0.000922638 0.00133068 -0.000419679 -7.25941e-06 -9.98966e-05 0.000578165 0.000198297 0.000173814 6.74946e-05 -0.000173793 0.000125971 -0.000120121 -9.87486e-06 5.61091e-05 0.000128825 0.00010129 
1596.7 0 -0.000280877 0.0151874 3.87369e-05 4.16904e-06 -0.0380096 0.00225367 -0.00155343 0.13127 -0.00085521 -4.34232e-05 0.000468069 0.000221556 -0.000237002 -0.00121898 0.00136067 -0.000403721 -0.000918354 0.00134905 -0.000450005 -1.17794e-05 -0.000110663 0.000554437 0.000190927 0.000163244 6.91783e-05 -0.000181151 0.000132786 -0.000128423 -9.90569e-06 6.15749e-05 0.000131991 0.000119316 
1597.05 0 -0.000256252 0.0157641 3.58162e-05 -7.70219e-07 -0.0316255 0.00232509 -0.00141486 0.132303 -0.000837204 -3.48286e-05 0.000515499 0.000256035 -0.000239793 -0.0013011 0.00130195 -0.000409488 -0.000913436 0.00136788 -0.000478236 -1.98875e-05 -0.000120677 0.000531076 0.000183059 0.000150465 7.16593e-05 -0.000187888 0.000138547 -0.000136402 -1.11636e-05 6.78927e-05 0.000135241 0.000137713 
1597.4 0 -0.000230918 0.0162975 3.32809e-05 -6.24578e-06 -0.0252323 0.00238697 -0.00127029 0.133039 -0.000822133 -2.23567e-05 0.000560281 0.000291252 -0.000243813 -0.00138003 0.00123663 -0.000416131 -0.000905654 0.00138428 -0.000507145 -2.91719e-05 -0.000129383 0.000508954 0.000174777 0.000136486 7.4208e-05 -0.000193106 0.000143221 -0.000142899 -1.24151e-05 7.32613e-05 0.000139345 0.000156206 
1597.75 0 -0.000204917 0.0167897 3.06534e-05 -1.17319e-05 -0.0188431 0.0024399 -0.00112058 0.133474 -0.000808404 -8.66325e-06 0.000604201 0.000326065 -0.000248574 -0.00145432 0.00116617 -0.000423582 -0.000893359 0.00139685 -0.000538282 -3.78824e-05 -0.000136651 0.000486148 0.000165964 0.00012233 7.50903e-05 -0.00019714 0.000147835 -0.000147912 -1.23595e-05 7.70978e-05 0.000144447 0.00017499 
1598.1 0 -0.00017914 0.0172408 2.81961e-05 -1.62872e-05 -0.0124741 0.00248476 -0.00096771 0.13361 -0.000793951 3.23768e-06 0.000650317 0.000360976 -0.000253325 -0.00152544 0.00109483 -0.000430957 -0.000877969 0.00140522 -0.000572574 -4.80449e-05 -0.000142343 0.000461007 0.0001569 0.000107472 7.38192e-05 -0.000201261 0.00015269 -0.000151695 -1.07104e-05 7.97699e-05 0.000149768 0.000193467 
1598.45 0 -0.000154462 0.01765 2.60657e-05 -2.05975e-05 -0.00613986 0.00252073 -0.000812751 0.133451 -0.000778085 1.41838e-05 0.000697875 0.00039688 -0.00025685 -0.00159506 0.00102246 -0.000437048 -0.000863136 0.0014094 -0.00060942 -6.2126e-05 -0.0001463 0.00043365 0.000148329 9.09378e-05 7.17018e-05 -0.000205472 0.000156594 -0.000154256 -8.25521e-06 8.16228e-05 0.000154449 0.000210551 
1598.8 0 -0.000130712 0.0180155 2.38655e-05 -2.51725e-05 0.000146627 0.00254565 -0.000655961 0.133002 -0.000760662 2.57736e-05 0.000741952 0.000431127 -0.000258603 -0.0016616 0.000946057 -0.00043991 -0.000850122 0.00140955 -0.000646828 -8.03986e-05 -0.000148544 0.000404761 0.000140702 7.41619e-05 6.94693e-05 -0.000209113 0.000159015 -0.000155023 -6.37307e-06 8.27059e-05 0.000157529 0.000226105 
1599.15 0 -0.000106783 0.0183365 2.07052e-05 -2.88933e-05 0.0063735 0.0025587 -0.000498491 0.132267 -0.000741573 3.66942e-05 0.000778439 0.00045955 -0.000257867 -0.00172393 0.000864878 -0.000437224 -0.000836108 0.00140697 -0.00068294 -0.000102158 -0.000149645 0.000376133 0.000134402 5.80318e-05 6.58786e-05 -0.000212227 0.000160685 -0.000154169 -5.38428e-06 8.314e-05 0.000158795 0.00024159 
1599.5 0 -8.16955e-05 0.0186133 1.61345e-05 -3.08137e-05 0.0125283 0.00256203 -0.000342459 0.13125 -0.000721981 4.48437e-05 0.000807393 0.000481809 -0.000252927 -0.00178425 0.0007805 -0.000429598 -0.000817825 0.0014036 -0.000718699 -0.000126284 -0.000150889 0.000348683 0.000129547 4.28231e-05 6.02575e-05 -0.00021551 0.000162177 -0.000153351 -5.12882e-06 8.41508e-05 0.000159035 0.000258267 
1599.85 0 -5.65332e-05 0.0188462 1.12263e-05 -3.19518e-05 0.018598 0.00255843 -0.000187147 0.129954 -0.00070116 4.94476e-05 0.000829172 0.000502116 -0.000243533 -0.00184349 0.000693367 -0.000420683 -0.000795247 0.00140044 -0.000756438 -0.000151413 -0.000153219 0.000321861 0.000124817 2.89298e-05 5.41339e-05 -0.000219742 0.000164368 -0.000154243 -5.46189e-06 8.63398e-05 0.000159349 0.000275765 
1600.2 0 -3.23417e-05 0.0190353 7.77282e-06 -3.34721e-05 0.0245706 0.00254686 -3.00675e-05 0.128385 -0.000674793 5.29939e-05 0.000842935 0.000522878 -0.000232537 -0.0018992 0.000603187 -0.000413479 -0.000768383 0.0013972 -0.00079628 -0.000176771 -0.000154659 0.000295511 0.000118933 1.53335e-05 4.805e-05 -0.000224292 0.000167855 -0.000157567 -6.58705e-06 8.85904e-05 0.000159429 0.000292965 
1600.55 0 -7.99509e-06 0.0191809 5.81241e-06 -3.51964e-05 0.0304361 0.00252459 0.000127243 0.12655 -0.000638855 5.98525e-05 0.000850724 0.000541782 -0.000223691 -0.00194992 0.000509761 -0.000407986 -0.000736434 0.00139407 -0.000836099 -0.000200919 -0.000152897 0.000269742 0.000112285 1.75721e-06 4.15094e-05 -0.000228983 0.000172266 -0.000162553 -8.24911e-06 9.13815e-05 0.000158118 0.000308973 
1600.9 0 1.69847e-05 0.0192822 3.63143e-06 -3.6693e-05 0.0361848 0.00249097 0.000279784 0.124453 -0.000593923 7.04693e-05 0.000855922 0.000557169 -0.000218184 -0.00199658 0.000413791 -0.000401924 -0.00070098 0.00139281 -0.000872595 -0.000222627 -0.000148667 0.000243766 0.000106593 -1.09099e-05 3.61999e-05 -0.000234464 0.000177305 -0.000168037 -1.03037e-05 9.67944e-05 0.000155097 0.000324142 
1601.25 0 4.1629e-05 0.0193401 3.99655e-07 -3.77651e-05 0.041806 0.00244774 0.000425095 0.122101 -0.00054624 8.22438e-05 0.000858353 0.000569842 -0.00021416 -0.00204111 0.000316526 -0.00039367 -0.00066416 0.00139426 -0.000905464 -0.000242294 -0.000143975 0.00021666 0.000102593 -2.31696e-05 3.3657e-05 -0.000240323 0.000182532 -0.000173968 -1.20869e-05 0.000104414 0.000151115 0.000338858 
1601.6 0 6.55249e-05 0.0193556 -3.86248e-06 -3.93603e-05 0.0472868 0.00239663 0.000565249 0.119502 -0.000500545 9.43254e-05 0.000857059 0.00058107 -0.000209449 -0.00208324 0.000217334 -0.000384392 -0.000624358 0.00139955 -0.000939156 -0.000260027 -0.000139862 0.000188167 9.83432e-05 -3.59985e-05 3.19839e-05 -0.000245986 0.000187219 -0.000179729 -1.27351e-05 0.000111617 0.000146984 0.00035217 
1601.95 0 8.86343e-05 0.019328 -9.54198e-06 -4.26301e-05 0.0526156 0.00233768 0.000702212 0.116663 -0.000454882 0.00010628 0.00085459 0.000591065 -0.000202963 -0.00211917 0.000116285 -0.000376087 -0.000578015 0.00141057 -0.000977077 -0.00027531 -0.000136003 0.000158985 9.25221e-05 -4.84359e-05 2.9057e-05 -0.000251462 0.000190908 -0.000183918 -1.24655e-05 0.000116706 0.000142344 0.000363648 
1602.3 0 0.00011099 0.019256 -1.66414e-05 -4.66941e-05 0.0577838 0.00227005 0.000833865 0.113591 -0.000406259 0.0001165 0.000854326 0.000599804 -0.000194161 -0.00214783 1.56016e-05 -0.00036726 -0.00052502 0.00142762 -0.00101733 -0.000288928 -0.00013179 0.000129443 8.6293e-05 -5.96577e-05 2.51625e-05 -0.00025714 0.000193799 -0.000186673 -1.20415e-05 0.000119755 0.000136502 0.000374208 
1602.65 0 0.000132659 0.0191395 -2.4345e-05 -5.01582e-05 0.0627811 0.00219528 0.000957811 0.110294 -0.000356469 0.00012566 0.000856736 0.000608737 -0.000182319 -0.00217267 -8.35734e-05 -0.000354823 -0.000468848 0.00144869 -0.00105596 -0.000303008 -0.000127369 9.94472e-05 8.06789e-05 -7.06279e-05 2.1094e-05 -0.000262734 0.000195541 -0.00018957 -1.21036e-05 0.000121401 0.000129879 0.000384634 
1603 0 0.000152584 0.0189786 -3.20835e-05 -5.28346e-05 0.0675946 0.00211689 0.00107529 0.10678 -0.000310261 0.000137375 0.000861613 0.00061876 -0.000166709 -0.00219598 -0.000182694 -0.000339213 -0.00041254 0.00147102 -0.00109115 -0.000318757 -0.000122664 6.97874e-05 7.48104e-05 -8.2443e-05 1.70859e-05 -0.000267213 0.000195003 -0.000193545 -1.22138e-05 0.000122399 0.000123187 0.000394874 
1603.35 0 0.000169197 0.0187745 -3.99371e-05 -5.51484e-05 0.0722121 0.00203601 0.0011873 0.103059 -0.000269886 0.000154131 0.000869272 0.000628395 -0.000147333 -0.00221648 -0.000283489 -0.000324017 -0.000357198 0.00149306 -0.0011254 -0.000334899 -0.000116961 4.10775e-05 6.7102e-05 -9.4786e-05 1.34731e-05 -0.00027045 0.000191384 -0.000198193 -1.1597e-05 0.000122708 0.000115856 0.00040517 
1603.7 0 0.00018281 0.0185294 -4.8525e-05 -5.73518e-05 0.0766239 0.00195206 0.0012917 0.0991436 -0.0002317 0.00017427 0.000879863 0.000635409 -0.000125264 -0.00223193 -0.000385975 -0.000311309 -0.000303069 0.00151281 -0.00116218 -0.000349252 -0.000109766 1.3163e-05 5.6864e-05 -0.000107068 9.84027e-06 -0.000272969 0.000185525 -0.000202457 -1.0416e-05 0.000121614 0.000107397 0.000415314 
1604.05 0 0.000195846 0.0182448 -5.75305e-05 -5.98612e-05 0.0808225 0.00186568 0.00138681 0.0950454 -0.000191248 0.000196346 0.000892565 0.000637659 -0.000101633 -0.00224169 -0.000490969 -0.000302982 -0.000250388 0.00152944 -0.00120172 -0.000361129 -0.000101222 -1.38753e-05 4.59233e-05 -0.00012035 5.37871e-06 -0.00027529 0.000178554 -0.000205196 -8.62726e-06 0.000119227 9.87856e-05 0.000423764 
1604.4 0 0.000209729 0.0179209 -6.56357e-05 -6.33364e-05 0.0848009 0.00177796 0.00147436 0.0907756 -0.000149418 0.000221077 0.000906134 0.000634831 -7.96506e-05 -0.00224455 -0.000599886 -0.00030022 -0.000199092 0.00154401 -0.00124211 -0.000370038 -9.20095e-05 -3.98706e-05 3.58024e-05 -0.000135 -2.43294e-07 -0.000278336 0.000170237 -0.000206305 -6.69822e-06 0.000116548 9.05489e-05 0.000430041 
1604.75 0 0.00022442 0.0175588 -7.30233e-05 -6.74348e-05 0.0885508 0.00168719 0.00155684 0.086347 -0.000108591 0.000247189 0.000920324 0.000629057 -6.19308e-05 -0.00223818 -0.00071106 -0.000300288 -0.00015074 0.00155573 -0.00128159 -0.000374257 -8.24701e-05 -6.51471e-05 2.60879e-05 -0.000150279 -6.21475e-06 -0.000281788 0.000160162 -0.000207097 -6.04982e-06 0.000113762 8.27772e-05 0.000434318 
1605.1 0 0.000239785 0.0171601 -8.0704e-05 -7.18738e-05 0.0920648 0.00159081 0.00163509 0.0817722 -6.79778e-05 0.000272488 0.000935041 0.000622645 -4.61808e-05 -0.00222316 -0.000822743 -0.000300308 -0.000107458 0.00156162 -0.00131979 -0.000372673 -7.31852e-05 -8.94166e-05 1.54494e-05 -0.000165825 -1.16622e-05 -0.00028372 0.000148319 -0.000208836 -7.0878e-06 0.000110031 7.52122e-05 0.000436076 
1605.45 0 0.000255736 0.0167273 -8.83866e-05 -7.65693e-05 0.0953381 0.00148779 0.00170973 0.077063 -2.46006e-05 0.000296367 0.00094949 0.000615224 -2.9108e-05 -0.0022014 -0.000934437 -0.000300017 -6.94849e-05 0.00155958 -0.00135552 -0.000366377 -6.4721e-05 -0.000112214 2.9184e-06 -0.000181232 -1.66812e-05 -0.000282578 0.000134476 -0.000211575 -8.65014e-06 0.000106081 6.70302e-05 0.000435867 
1605.8 0 0.000272208 0.0162632 -9.52038e-05 -8.07425e-05 0.0983673 0.00137908 0.00178106 0.0722327 2.26763e-05 0.00031994 0.000962395 0.000604994 -1.06996e-05 -0.00217481 -0.00104442 -0.000299906 -3.62333e-05 0.00155082 -0.0013878 -0.000357086 -5.68426e-05 -0.000133225 -1.23524e-05 -0.00019562 -2.17152e-05 -0.000278769 0.000118162 -0.000214806 -9.58807e-06 0.000103902 5.84054e-05 0.000434488 
1606.15 0 0.000288039 0.0157703 -0.000101168 -8.41296e-05 0.101149 0.00126534 0.00184744 0.0672942 7.39713e-05 0.000343882 0.000973739 0.000592857 7.55801e-06 -0.0021451 -0.00115133 -0.000299589 -6.38421e-06 0.00153772 -0.00141785 -0.000345426 -4.88541e-05 -0.000152937 -3.14787e-05 -0.000208286 -2.62322e-05 -0.000273429 9.95462e-05 -0.000217093 -9.53674e-06 0.000104016 5.00698e-05 0.000431954 
1606.5 0 0.000302248 0.0152503 -0.000107092 -8.73589e-05 0.103679 0.00114613 0.00190629 0.062261 0.000129313 0.000367452 0.000985421 0.000581405 2.39775e-05 -0.00211282 -0.00125625 -0.000297539 1.95797e-05 0.00152107 -0.00144668 -0.00033177 -4.04765e-05 -0.00017349 -5.3946e-05 -0.000219011 -2.90228e-05 -0.000267283 7.88946e-05 -0.000217627 -8.39127e-06 0.000105073 4.20994e-05 0.000427833 
1606.85 0 0.0003151 0.0147029 -0.00011362 -9.11961e-05 0.105957 0.00102261 0.001957 0.0571471 0.000187316 0.000390654 0.000999446 0.000571715 3.84453e-05 -0.00207631 -0.00136008 -0.000293403 3.87013e-05 0.00150042 -0.00147447 -0.000316587 -3.14583e-05 -0.000195456 -7.81705e-05 -0.000227214 -3.0229e-05 -0.000260951 5.73041e-05 -0.000217273 -5.55835e-06 0.000105075 3.49786e-05 0.000422075 
1607.2 0 0.000327027 0.0141279 -0.000119848 -9.51659e-05 0.107985 0.000897412 0.00199992 0.0519625 0.000245396 0.000414624 0.00101661 0.000563185 5.26612e-05 -0.00203474 -0.00146176 -0.000290737 4.99692e-05 0.00147563 -0.00150038 -0.00030075 -2.19854e-05 -0.000216241 -0.000102552 -0.000232882 -3.04208e-05 -0.000255197 3.69647e-05 -0.00021706 -1.30533e-06 0.000103586 2.8594e-05 0.000415082 
1607.55 0 0.000338221 0.0135265 -0.000126017 -9.84518e-05 0.10976 0.000771868 0.00203437 0.0467134 0.00030194 0.000441199 0.00103512 0.000554976 6.59271e-05 -0.00198818 -0.00156014 -0.000292145 5.60446e-05 0.00144725 -0.0015224 -0.000283311 -1.26448e-05 -0.000233563 -0.000125904 -0.000236575 -2.91878e-05 -0.000249966 1.91966e-05 -0.000217937 2.71691e-06 0.000101096 2.18575e-05 0.000408085 
1607.9 0 0.000349742 0.0129005 -0.000133169 -0.000100014 0.111279 0.000645343 0.00205909 0.0414095 0.00035648 0.000471454 0.00105225 0.000545751 7.61894e-05 -0.00193736 -0.00165302 -0.000296267 6.11079e-05 0.00141575 -0.0015393 -0.000261611 -3.84212e-06 -0.000248439 -0.000146984 -0.00023841 -2.72713e-05 -0.000244615 4.78893e-06 -0.000220596 4.96349e-06 9.76599e-05 1.50841e-05 0.000401262 
1608.25 0 0.000362089 0.0122518 -0.000140185 -9.97006e-05 0.112538 0.000518052 0.00207441 0.0360661 0.000409303 0.000505066 0.00106842 0.000533287 8.26544e-05 -0.00188398 -0.00174096 -0.00030057 6.75535e-05 0.00138171 -0.00155076 -0.000234753 3.55689e-06 -0.000262761 -0.000165418 -0.000239479 -2.66579e-05 -0.000238973 -5.67828e-06 -0.000224632 4.42087e-06 9.41312e-05 9.19278e-06 0.00039269 
1608.6 0 0.000373317 0.0115819 -0.000145678 -9.86819e-05 0.113535 0.000391607 0.00208376 0.0306989 0.000461092 0.000540701 0.00108519 0.000517353 8.58867e-05 -0.00182731 -0.0018268 -0.000303759 7.47011e-05 0.00134767 -0.00155593 -0.000202947 9.36579e-06 -0.000276451 -0.000181243 -0.000241541 -2.72705e-05 -0.00023349 -1.29162e-05 -0.000228721 1.08412e-06 9.20539e-05 4.36393e-06 0.000381445 
1608.95 0 0.000381901 0.0108931 -0.000149805 -9.77518e-05 0.114271 0.000266318 0.00208913 0.0253206 0.000511042 0.000576497 0.00110208 0.000500513 8.66314e-05 -0.0017644 -0.00191005 -0.000306223 8.08646e-05 0.00131606 -0.00155423 -0.000165914 1.59799e-05 -0.00028863 -0.00019535 -0.000245469 -2.7913e-05 -0.000227752 -1.88411e-05 -0.000231984 -4.29025e-06 9.09683e-05 -3.84253e-07 0.000368287 
1609.3 0 0.000388552 0.0101883 -0.000152804 -9.65261e-05 0.114747 0.000142709 0.00208904 0.0199433 0.000559161 0.000609964 0.00111845 0.000484105 8.5511e-05 -0.00169433 -0.00198759 -0.000308318 8.64223e-05 0.00128439 -0.00154607 -0.000124586 2.50949e-05 -0.000299077 -0.000208581 -0.000250489 -2.78769e-05 -0.000220536 -2.54449e-05 -0.000234377 -1.03351e-05 9.05467e-05 -5.97372e-06 0.00035448 
1609.65 0 0.000393855 0.00946905 -0.000154223 -9.46445e-05 0.114969 2.12716e-05 0.00208228 0.0145781 0.000605337 0.000638502 0.00113305 0.000466994 8.22942e-05 -0.00162026 -0.0020579 -0.000309469 9.15666e-05 0.00124858 -0.00153207 -8.09102e-05 3.60066e-05 -0.000308149 -0.000220015 -0.000255408 -2.65836e-05 -0.000211613 -3.40888e-05 -0.000236063 -1.50789e-05 9.08848e-05 -1.2109e-05 0.000341049 
1610 0 0.000397322 0.00873728 -0.000154541 -9.25873e-05 0.11494 -9.83665e-05 0.00206993 0.00923523 0.000647914 0.000661474 0.00114427 0.000447864 7.59686e-05 -0.0015467 -0.00212295 -0.000308267 9.65883e-05 0.00120961 -0.00151219 -3.72502e-05 4.71998e-05 -0.000317245 -0.000229627 -0.000259694 -2.49002e-05 -0.000202616 -4.45124e-05 -0.000236923 -1.76823e-05 9.10445e-05 -1.80494e-05 0.000328155 
1610.35 0 0.000398229 0.00799526 -0.000154813 -9.20096e-05 0.114663 -0.000217069 0.00205392 0.00392803 0.000685563 0.000679577 0.0011515 0.000427111 6.70986e-05 -0.00147509 -0.00218557 -0.000303376 0.00010302 0.00117181 -0.00148594 1.52134e-06 5.84847e-05 -0.000326195 -0.000238586 -0.000263696 -2.37269e-05 -0.000195008 -5.50327e-05 -0.000236897 -1.86811e-05 9.14104e-05 -2.34073e-05 0.000315268 
1610.7 0 0.000396479 0.00724494 -0.000154703 -9.31453e-05 0.114143 -0.000335232 0.00203387 -0.00133157 0.000718484 0.000694212 0.00115464 0.000406104 5.6837e-05 -0.00140261 -0.00224676 -0.000294752 0.000111371 0.001137 -0.0014538 3.04671e-05 7.04179e-05 -0.000333731 -0.000247608 -0.000267774 -2.28497e-05 -0.000188638 -6.48011e-05 -0.000236217 -1.85081e-05 9.29421e-05 -2.86737e-05 0.000302037 
1611.05 0 0.000391993 0.00648586 -0.000153737 -9.3365e-05 0.113385 -0.000451728 0.00200748 -0.00653494 0.000748641 0.000706888 0.00115533 0.000385624 4.57689e-05 -0.00132723 -0.00230532 -0.000282878 0.000122289 0.00110485 -0.00141678 4.96653e-05 8.20805e-05 -0.000340935 -0.000256536 -0.000271101 -2.23622e-05 -0.000182722 -7.34836e-05 -0.000234858 -1.79175e-05 9.45807e-05 -3.5443e-05 0.000288078 
1611.4 0 0.00038443 0.00571677 -0.000153072 -9.05749e-05 0.112393 -0.000564251 0.00197357 -0.0116743 0.000778863 0.000717673 0.00115661 0.000365361 3.58606e-05 -0.00124954 -0.00236034 -0.00026906 0.000136123 0.00107596 -0.00137427 6.27345e-05 9.24452e-05 -0.000348931 -0.000264878 -0.000273248 -2.26457e-05 -0.000177156 -7.95699e-05 -0.000232998 -1.76793e-05 9.50519e-05 -4.44997e-05 0.000272965 
1611.75 0 0.00037414 0.00493912 -0.000153444 -8.52649e-05 0.111172 -0.000671847 0.00193217 -0.0167422 0.000810146 0.000727095 0.00115872 0.000345753 2.8609e-05 -0.00116912 -0.00241138 -0.000255828 0.000151269 0.00105091 -0.00132454 7.15579e-05 0.000102732 -0.000358063 -0.00027275 -0.000275603 -2.40613e-05 -0.000171636 -8.24447e-05 -0.000231366 -1.83964e-05 9.4718e-05 -5.45676e-05 0.000257044 
1612.1 0 0.000363152 0.00415655 -0.000153838 -7.85787e-05 0.109726 -0.000774568 0.00188359 -0.0217297 0.000840598 0.000736812 0.00115862 0.000327948 2.29467e-05 -0.0010847 -0.00245785 -0.000244253 0.000166086 0.00102826 -0.00126762 7.706e-05 0.00011368 -0.000368241 -0.000280598 -0.000278421 -2.70776e-05 -0.000165435 -8.37238e-05 -0.00022969 -1.98526e-05 9.44884e-05 -6.40457e-05 0.00024033 
1612.45 0 0.000353229 0.00337224 -0.000153106 -7.06823e-05 0.108055 -0.00087131 0.00182922 -0.0266257 0.000867814 0.000746005 0.00115363 0.000312883 1.78884e-05 -0.000996134 -0.00250017 -0.000233005 0.000180221 0.00100624 -0.00120577 8.11082e-05 0.000124087 -0.000377787 -0.000288475 -0.000280486 -3.14061e-05 -0.000158175 -8.45831e-05 -0.000226973 -2.08309e-05 9.55151e-05 -7.1948e-05 0.000222212 
1612.8 0 0.000343829 0.00258805 -0.000151031 -6.16924e-05 0.106164 -0.000961884 0.00177088 -0.0314193 0.000891295 0.000753161 0.00114324 0.000300106 1.27992e-05 -0.00090343 -0.00253813 -0.00022117 0.000194585 0.000984329 -0.00114242 8.37712e-05 0.000132957 -0.000386063 -0.000296113 -0.000281644 -3.66268e-05 -0.000149736 -8.52537e-05 -0.000222945 -2.01805e-05 9.86256e-05 -7.8054e-05 0.000202396 
1613.15 0 0.000334493 0.00180526 -0.000148335 -5.251e-05 0.104061 -0.00104758 0.00170904 -0.0360988 0.000912445 0.000759136 0.00112904 0.000289855 6.6719e-06 -0.00080573 -0.00256842 -0.000207832 0.000211533 0.000962619 -0.00108024 8.37969e-05 0.000140556 -0.00039353 -0.000302613 -0.000282071 -4.26241e-05 -0.000141298 -8.6241e-05 -0.000218538 -1.77987e-05 0.000103115 -8.28783e-05 0.000181071 
1613.5 0 0.00032519 0.00102591 -0.000145307 -4.32181e-05 0.101757 -0.00112795 0.00164262 -0.0406535 0.00093256 0.000764245 0.00111122 0.000284485 3.12723e-07 -0.000703515 -0.00258691 -0.000192755 0.000232735 0.000941055 -0.0010196 8.12432e-05 0.000146744 -0.000400518 -0.000307526 -0.000281066 -4.83757e-05 -0.000133684 -8.78167e-05 -0.000214721 -1.4625e-05 0.000107787 -8.73708e-05 0.000158573 
1613.85 0 0.000314794 0.000251249 -0.000141811 -3.36571e-05 0.0992597 -0.00120086 0.00157055 -0.0450734 0.000949845 0.000766749 0.00108785 0.000284255 -4.48815e-06 -0.000598816 -0.00259315 -0.000177093 0.000257547 0.000918893 -0.000958995 7.71675e-05 0.00015081 -0.000406386 -0.000310452 -0.000278526 -5.26261e-05 -0.000125994 -8.95858e-05 -0.000210335 -1.17806e-05 0.000111182 -9.24585e-05 0.000135458 
1614.2 0 0.000302403 -0.000517572 -0.000137735 -2.3414e-05 0.0965794 -0.00126595 0.00149284 -0.0493528 0.000961382 0.000766178 0.00105732 0.000286543 -7.49417e-06 -0.000491692 -0.00258918 -0.000161903 0.000285337 0.000894057 -0.000897836 7.1411e-05 0.000153578 -0.000409343 -0.000310599 -0.000276218 -5.58073e-05 -0.000117369 -9.18726e-05 -0.000205066 -9.6052e-06 0.000111554 -9.75278e-05 0.000112239 
1614.55 0 0.000289522 -0.00127789 -0.000132351 -1.25131e-05 0.0937199 -0.00132471 0.00140966 -0.0534885 0.000967444 0.000764932 0.00102037 0.000289027 -1.00893e-05 -0.000382563 -0.00257681 -0.000146686 0.000316176 0.000865381 -0.000837352 6.32627e-05 0.000156269 -0.000410747 -0.00030805 -0.000274782 -5.94901e-05 -0.00010753 -9.59755e-05 -0.00020028 -7.48109e-06 0.000109224 -0.000101708 8.84181e-05 
1614.9 0 0.000277791 -0.00202883 -0.000125056 -2.64693e-06 0.0906842 -0.00137747 0.00132313 -0.0574725 0.000969703 0.000764309 0.000978793 0.000290853 -1.30533e-05 -0.000272143 -0.00255907 -0.000129818 0.000348117 0.000834701 -0.000778071 5.33307e-05 0.000158381 -0.0004131 -0.000304417 -0.000273008 -6.46034e-05 -9.6876e-05 -0.000101458 -0.000196793 -4.23623e-06 0.000106234 -0.000105374 6.4019e-05 
1615.25 0 0.000266962 -0.00277067 -0.000116756 5.88661e-06 0.0874809 -0.00142488 0.00123749 -0.0612949 0.000969059 0.000764178 0.000934609 0.000292566 -1.483e-05 -0.000160506 -0.00253683 -0.00011064 0.000377575 0.000804655 -0.000718453 4.22132e-05 0.000159807 -0.000415976 -0.000301343 -0.000270356 -7.10648e-05 -8.66757e-05 -0.000106801 -0.000193703 -2.14374e-07 0.000103174 -0.000109339 4.05446e-05 
1615.6 0 0.000256939 -0.00350162 -0.000107786 1.39966e-05 0.0841216 -0.00146796 0.00115526 -0.06495 0.000965332 0.000763625 0.000888637 0.000295069 -1.34425e-05 -4.82048e-05 -0.00250851 -9.01892e-05 0.000403483 0.000775608 -0.000656592 2.95467e-05 0.00016152 -0.000416671 -0.00029962 -0.000266947 -7.78596e-05 -7.7952e-05 -0.000110722 -0.000190073 2.59505e-06 9.89289e-05 -0.000114178 1.86878e-05 
1615.95 0 0.000248117 -0.00421887 -9.80161e-05 2.23958e-05 0.0806148 -0.00150668 0.00107577 -0.0684365 0.000957988 0.000761609 0.000840022 0.000298617 -9.60742e-06 6.50641e-05 -0.00247345 -6.95872e-05 0.000427028 0.000747173 -0.000593841 1.519e-05 0.000163277 -0.000414217 -0.00029924 -0.000264486 -8.41817e-05 -7.13912e-05 -0.00011308 -0.000185836 3.39526e-06 9.38309e-05 -0.000119726 -1.27107e-06 
1616.3 0 0.000240257 -0.00492009 -8.73516e-05 3.10521e-05 0.0769665 -0.00153953 0.00099782 -0.0717495 0.000947132 0.000757955 0.000788564 0.000301299 -3.87671e-06 0.000179813 -0.00243232 -4.92414e-05 0.000447913 0.000719351 -0.000531877 7.0707e-07 0.000163221 -0.000410042 -0.000299327 -0.000264077 -8.92741e-05 -6.70073e-05 -0.000114949 -0.000180806 2.66307e-06 8.95777e-05 -0.000125334 -1.95885e-05 
1616.65 0 0.000232093 -0.00560359 -7.56783e-05 3.954e-05 0.0731842 -0.00156469 0.000922359 -0.0748788 0.000933226 0.000751539 0.000735804 0.000300235 5.36879e-06 0.000296301 -0.00238663 -2.9647e-05 0.000464879 0.000692118 -0.000469544 -1.42619e-05 0.000161052 -0.000404874 -0.000298243 -0.000265976 -9.22241e-05 -6.40877e-05 -0.000117434 -0.000175298 1.01764e-06 8.73106e-05 -0.000131303 -3.74621e-05 
1617 0 0.00022213 -0.00626806 -6.37706e-05 4.77788e-05 0.0692784 -0.00158218 0.000850896 -0.0778159 0.000916214 0.000741692 0.000683448 0.000294498 2.03062e-05 0.000414716 -0.00233729 -1.20931e-05 0.000477165 0.000665647 -0.000405594 -3.23318e-05 0.00015903 -0.00039803 -0.000294876 -0.000269693 -9.24511e-05 -6.10402e-05 -0.000122649 -0.000170163 -1.03774e-06 8.61201e-05 -0.000138229 -5.53885e-05 
1617.35 0 0.000211686 -0.00691265 -5.20616e-05 5.63612e-05 0.0652594 -0.00159409 0.000782284 -0.0805577 0.000894679 0.000729673 0.000631686 0.000284398 4.04014e-05 0.000534122 -0.00228468 2.06629e-06 0.000486428 0.00063933 -0.000339266 -5.49481e-05 0.000159256 -0.000389177 -0.000289076 -0.000273204 -9.07339e-05 -5.64447e-05 -0.000131092 -0.000165661 -3.31238e-06 8.37678e-05 -0.000145686 -7.34785e-05 
1617.7 0 0.000203774 -0.00753716 -4.04765e-05 6.49789e-05 0.0611367 -0.00160096 0.000714569 -0.0831023 0.000866651 0.00071709 0.000580479 0.000270632 6.21748e-05 0.000652538 -0.00222949 1.19593e-05 0.000496029 0.00061128 -0.00027123 -8.23711e-05 0.000160377 -0.000378227 -0.000281269 -0.000275005 -8.92158e-05 -5.04875e-05 -0.000140796 -0.000161987 -4.9716e-06 7.95835e-05 -0.000152751 -9.18425e-05 
1618.05 0 0.00019781 -0.00814069 -2.90138e-05 7.24436e-05 0.0569204 -0.00160091 0.000648119 -0.0854487 0.000831388 0.000704347 0.0005307 0.000254787 8.15845e-05 0.000768867 -0.00217078 1.8184e-05 0.00050618 0.000580144 -0.000203864 -0.000114125 0.000159088 -0.000364652 -0.000271934 -0.000275989 -8.89868e-05 -4.34965e-05 -0.000150648 -0.000158156 -4.43838e-06 7.50115e-05 -0.00015914 -0.000110379 
1618.4 0 0.000190521 -0.00872265 -1.84009e-05 7.83698e-05 0.0526187 -0.00159438 0.000584933 -0.0875959 0.000790179 0.000693438 0.000483167 0.000237613 9.63643e-05 0.000882002 -0.00210681 2.33643e-05 0.000514206 0.000545212 -0.000138867 -0.000148708 0.000154921 -0.000348948 -0.000261417 -0.000276707 -8.89057e-05 -3.54972e-05 -0.000161268 -0.000152707 -1.34031e-06 7.12715e-05 -0.000164119 -0.000128912 
1618.75 0 0.000181172 -0.00928312 -8.79842e-06 8.29501e-05 0.0482384 -0.00158396 0.000524046 -0.0895405 0.000744543 0.000685492 0.000437056 0.000219512 0.000106592 0.000990793 -0.00203671 2.91551e-05 0.000519187 0.000505739 -7.64523e-05 -0.000181988 0.000150226 -0.000332369 -0.000250363 -0.000275192 -8.7412e-05 -2.68958e-05 -0.00017326 -0.000146244 3.34933e-06 6.82258e-05 -0.000167431 -0.000147088 
1619.1 0 0.000170327 -0.00982025 1.35942e-07 8.68172e-05 0.0437886 -0.00157002 0.000463001 -0.0912762 0.000694297 0.000677161 0.000390513 0.000200885 0.00011318 0.00109373 -0.00196021 3.57583e-05 0.000523052 0.000462921 -1.71617e-05 -0.000210407 0.000145172 -0.000314581 -0.000240862 -0.000270328 -8.52938e-05 -1.73099e-05 -0.000185108 -0.000140452 8.84316e-06 6.51027e-05 -0.000170182 -0.000164404 
1619.45 0 0.000157466 -0.010331 8.88943e-06 9.02866e-05 0.0392799 -0.00155365 0.000402233 -0.0927971 0.000639296 0.000665247 0.000343468 0.000182282 0.000116638 0.00118857 -0.00187748 4.20691e-05 0.000527482 0.000420298 3.69052e-05 -0.000236734 0.000139872 -0.000294794 -0.000234711 -0.000264782 -8.49233e-05 -6.89656e-06 -0.000194332 -0.000135058 1.50083e-05 6.21527e-05 -0.00017262 -0.000180972 
1619.8 0 0.000143307 -0.010814 1.77529e-05 9.33118e-05 0.0347241 -0.00153692 0.000340878 -0.0941004 0.000579749 0.000651264 0.000296869 0.000166258 0.0001157 0.00127538 -0.00178854 4.59943e-05 0.000533087 0.000378376 8.45157e-05 -0.000264771 0.000136138 -0.000273517 -0.000230548 -0.000260821 -8.63097e-05 4.13191e-06 -0.000201635 -0.000129192 2.21576e-05 6.02613e-05 -0.000174248 -0.000196883 
1620.15 0 0.000129467 -0.0112689 2.62247e-05 9.65245e-05 0.0301329 -0.00151892 0.000276007 -0.0951875 0.000514941 0.000637086 0.000251047 0.000154786 0.000109259 0.00135451 -0.00169343 4.74332e-05 0.000539389 0.000334233 0.000125605 -0.000294114 0.000133279 -0.000251463 -0.000226749 -0.000257686 -8.70479e-05 1.58337e-05 -0.00020904 -0.000123119 3.03949e-05 5.95592e-05 -0.000175005 -0.000211817 
1620.5 0 0.000115751 -0.0116956 3.4119e-05 9.94929e-05 0.0255161 -0.00149757 0.000209692 -0.0960613 0.00044586 0.00062305 0.000205815 0.000147774 9.96116e-05 0.00142582 -0.00159433 4.84984e-05 0.000543834 0.000285136 0.000160205 -0.000324873 0.000128127 -0.000228682 -0.00022442 -0.000254591 -8.53431e-05 2.78816e-05 -0.000217143 -0.000116269 3.84924e-05 5.96979e-05 -0.000174515 -0.000226403 
1620.85 0 0.000100985 -0.0120937 4.20734e-05 0.000102028 0.0208811 -0.00147514 0.00014903 -0.0967234 0.000375283 0.000609979 0.000161429 0.000141722 8.94136e-05 0.00149136 -0.00149455 5.01304e-05 0.000543505 0.000229444 0.00018898 -0.000358207 0.000121616 -0.000205007 -0.000223921 -0.000251248 -8.0575e-05 4.05213e-05 -0.000224826 -0.000107413 4.57283e-05 5.98961e-05 -0.000172534 -0.000240492 
1621.2 0 8.60514e-05 -0.0124634 5.05117e-05 0.000105086 0.0162344 -0.00145591 9.50344e-05 -0.0971738 0.000304555 0.000598703 0.0001178 0.000133076 7.86708e-05 0.00155464 -0.00139492 5.09181e-05 0.000537166 0.000168596 0.000211573 -0.000395054 0.00011748 -0.000181141 -0.000223406 -0.000248356 -7.32272e-05 5.35171e-05 -0.000230856 -9.69225e-05 5.2146e-05 5.81562e-05 -0.000169825 -0.000252853 
1621.55 0 7.25845e-05 -0.0128041 5.91072e-05 0.000108673 0.0115862 -0.00143863 4.28185e-05 -0.0974112 0.000233754 0.000590146 7.60937e-05 0.000122278 6.61575e-05 0.00161716 -0.00129352 4.94079e-05 0.000526452 0.000105648 0.000227409 -0.000436203 0.000115334 -0.00015735 -0.000221662 -0.000246697 -6.57443e-05 6.67483e-05 -0.000236366 -8.58806e-05 5.74354e-05 5.31188e-05 -0.0001673 -0.000264239 
1621.9 0 6.04956e-05 -0.0131135 6.68852e-05 0.000112504 0.00694932 -0.00141949 -8.81231e-06 -0.0974365 0.000163584 0.000584076 4.00936e-05 0.00010993 5.196e-05 0.00167687 -0.00118971 4.72876e-05 0.000511804 4.20781e-05 0.0002375 -0.000481017 0.000112381 -0.000133457 -0.000219239 -0.000245597 -6.00874e-05 8.11812e-05 -0.000242683 -7.55212e-05 6.16031e-05 4.6361e-05 -0.000165249 -0.000275181 
1622.25 0 4.94677e-05 -0.0133902 7.31135e-05 0.000116388 0.00233412 -0.00139921 -5.82199e-05 -0.0972526 9.53253e-05 0.000577154 1.09765e-05 9.46574e-05 3.6876e-05 0.00173092 -0.00108394 4.74715e-05 0.000490636 -2.1386e-05 0.000242963 -0.000527219 0.00010817 -0.000110981 -0.000217157 -0.000244072 -5.61737e-05 9.66788e-05 -0.000249171 -6.63188e-05 6.52885e-05 3.93936e-05 -0.00016311 -0.000284898 
1622.6 0 3.96946e-05 -0.0136348 7.77416e-05 0.000119626 -0.00225147 -0.00137994 -0.000105252 -0.0968598 2.915e-05 0.000566437 -1.48135e-05 7.68136e-05 2.12974e-05 0.00177814 -0.000978314 5.0047e-05 0.000463312 -8.31404e-05 0.000244451 -0.000572563 0.000103299 -9.07525e-05 -0.000215019 -0.000241869 -5.23988e-05 0.000111371 -0.000254013 -5.75811e-05 6.93375e-05 3.21917e-05 -0.000160285 -0.000293866 
1622.95 0 3.08453e-05 -0.0138477 8.12717e-05 0.000121291 -0.00679809 -0.00136082 -0.000150674 -0.0962592 -3.6194e-05 0.000552486 -4.0372e-05 5.88566e-05 5.63963e-06 0.00182109 -0.00087562 5.30714e-05 0.000433494 -0.000141028 0.000242926 -0.00061646 9.86552e-05 -7.10781e-05 -0.000212163 -0.000239352 -4.83456e-05 0.000123771 -0.000257036 -4.889e-05 7.34892e-05 2.49774e-05 -0.000156683 -0.000302906 
1623.3 0 2.22703e-05 -0.014028 8.45264e-05 0.000121522 -0.0112971 -0.0013392 -0.000193465 -0.0954548 -0.000101562 0.000537564 -6.52316e-05 4.32185e-05 -9.41799e-06 0.00186399 -0.000774227 5.61453e-05 0.000403625 -0.000194641 0.000239544 -0.000658918 9.47047e-05 -5.08484e-05 -0.000209329 -0.000236085 -4.55651e-05 0.000133932 -0.000260678 -4.11834e-05 7.64053e-05 1.91171e-05 -0.000152442 -0.000311665 
1623.65 0 1.36775e-05 -0.0141749 8.83125e-05 0.000121225 -0.0157409 -0.0013147 -0.000229779 -0.0944504 -0.00016657 0.000523131 -8.89195e-05 3.01519e-05 -2.29796e-05 0.00190804 -0.000670848 6.06998e-05 0.00037549 -0.000244484 0.000236163 -0.000699773 9.16171e-05 -2.97592e-05 -0.000207443 -0.000230896 -4.49804e-05 0.00014241 -0.000265677 -3.40815e-05 7.79104e-05 1.63871e-05 -0.00014812 -0.000320297 
1624 0 5.47892e-06 -0.0142875 9.24542e-05 0.000120717 -0.0201219 -0.00128932 -0.000258106 -0.0932492 -0.00023134 0.000510076 -0.000111956 1.91627e-05 -3.36449e-05 0.00195242 -0.000565126 6.54442e-05 0.000350412 -0.000289886 0.000236127 -0.000739009 8.98778e-05 -7.94247e-06 -0.000205223 -0.00022337 -4.52101e-05 0.000149465 -0.000270441 -2.63811e-05 7.82025e-05 1.72853e-05 -0.000144099 -0.000329183 
1624.35 0 -2.00332e-06 -0.0143649 9.66806e-05 0.000119995 -0.0244338 -0.00126376 -0.000281882 -0.0918527 -0.000296738 0.00049944 -0.000135432 7.97183e-06 -4.19535e-05 0.00199576 -0.000457889 6.5893e-05 0.00032793 -0.000331374 0.000240661 -0.000777052 8.87394e-05 1.32545e-05 -0.000201546 -0.000214075 -4.37125e-05 0.000156355 -0.000274155 -1.89112e-05 7.67663e-05 1.96334e-05 -0.000140582 -0.000337857 
1624.7 0 -8.74896e-06 -0.0144089 0.000101155 0.000119399 -0.0286677 -0.00123642 -0.000303395 -0.0902619 -0.000360475 0.000492886 -0.000159211 -7.27722e-06 -5.13566e-05 0.00203614 -0.000350215 6.06098e-05 0.000308332 -0.000368541 0.000248217 -0.000813127 8.58401e-05 3.33442e-05 -0.000197201 -0.000203768 -4.02101e-05 0.000162898 -0.000277515 -1.20212e-05 7.37769e-05 2.01693e-05 -0.000137861 -0.000345376 
1625.05 0 -1.50147e-05 -0.0144212 0.000105713 0.000119215 -0.0328104 -0.00120719 -0.000320682 -0.0884818 -0.000419075 0.000489609 -0.000180783 -2.61075e-05 -6.39816e-05 0.00207248 -0.000243068 5.22036e-05 0.000291932 -0.000399343 0.000257114 -0.00084516 8.10277e-05 5.23531e-05 -0.000192604 -0.000193111 -3.58373e-05 0.000168082 -0.000280209 -5.02403e-06 6.87574e-05 1.85208e-05 -0.000135169 -0.000351582 
1625.4 0 -2.07203e-05 -0.0144019 0.000109694 0.000119015 -0.036849 -0.00117863 -0.000332576 -0.0865182 -0.000470857 0.000486699 -0.000199717 -4.68873e-05 -7.98328e-05 0.00210361 -0.000135785 4.26581e-05 0.000276554 -0.000423006 0.000264716 -0.00087485 7.73599e-05 6.99601e-05 -0.000188513 -0.000184422 -3.09677e-05 0.000173513 -0.000281485 2.69298e-06 6.21372e-05 1.58363e-05 -0.000131422 -0.000356737 
1625.75 0 -2.51883e-05 -0.0143501 0.000112611 0.000118278 -0.0407736 -0.00115293 -0.000341582 -0.0843769 -0.000514163 0.000482893 -0.000217716 -6.94849e-05 -9.85381e-05 0.00212814 -2.62967e-05 3.33912e-05 0.000260889 -0.000438025 0.000269407 -0.000906087 7.65131e-05 8.67679e-05 -0.00018452 -0.00017872 -2.62559e-05 0.000179155 -0.000282952 1.267e-05 5.60253e-05 1.24328e-05 -0.000126932 -0.000361068 
1626.1 0 -2.83611e-05 -0.0142652 0.000115663 0.000117542 -0.0445786 -0.00113056 -0.000351231 -0.0820644 -0.000549681 0.000478403 -0.000236102 -9.21447e-05 -0.000119686 0.00214525 8.59922e-05 2.53315e-05 0.00024492 -0.000443054 0.000270838 -0.000938695 7.65739e-05 0.000103194 -0.000179428 -0.000174268 -2.19509e-05 0.000183128 -0.000285996 2.41456e-05 5.03688e-05 9.32633e-06 -0.000122386 -0.000364777 
1626.45 0 -3.09438e-05 -0.0141482 0.000119831 0.000117477 -0.0482593 -0.00110978 -0.000361712 -0.0795852 -0.000579061 0.000474408 -0.000256998 -0.000112863 -0.000143977 0.0021553 0.000200247 1.94559e-05 0.000227672 -0.000440694 0.000266789 -0.000970239 7.5211e-05 0.000118964 -0.000174647 -0.000169652 -1.78673e-05 0.00018618 -0.000289284 3.51049e-05 4.44941e-05 6.24618e-06 -0.000118709 -0.000367951 
1626.8 0 -3.40572e-05 -0.0140002 0.00012382 0.000117966 -0.0518078 -0.0010889 -0.000370621 -0.0769427 -0.00060179 0.000471297 -0.000281824 -0.000131066 -0.000170706 0.00215869 0.000316747 1.69553e-05 0.000209082 -0.00043571 0.000257778 -0.000999302 7.24084e-05 0.000134451 -0.000171584 -0.000164516 -1.50504e-05 0.000189998 -0.000291577 4.58491e-05 3.92247e-05 1.99235e-06 -0.000115959 -0.000369994 
1627.15 0 -3.78689e-05 -0.01382 0.000127298 0.000117961 -0.0552141 -0.00106735 -0.000376634 -0.0741429 -0.000617484 0.00046799 -0.000309777 -0.000147609 -0.000197368 0.00215481 0.0004354 1.52746e-05 0.000189838 -0.000431177 0.000246713 -0.00102468 6.85075e-05 0.000150056 -0.000169557 -0.000158824 -1.41465e-05 0.000195195 -0.000292766 5.64249e-05 3.53851e-05 -3.45247e-06 -0.000112653 -0.000370144 
1627.5 0 -4.19605e-05 -0.013608 0.000131043 0.000116177 -0.0584685 -0.00104353 -0.000378234 -0.0711948 -0.000627839 0.000462646 -0.000339923 -0.000164527 -0.000223469 0.00214526 0.000554694 9.8645e-06 0.000171239 -0.000428328 0.000233763 -0.00104552 6.39729e-05 0.000165394 -0.000167962 -0.000152322 -1.5138e-05 0.000201542 -0.0002919 6.5961e-05 3.37928e-05 -9.15479e-06 -0.000107856 -0.000368274 
1627.85 0 -4.54818e-05 -0.0133661 0.000134642 0.000113048 -0.0615633 -0.00101734 -0.000374306 -0.0681097 -0.000634579 0.000453354 -0.000371483 -0.000182763 -0.000250816 0.00213177 0.000673611 9.42598e-07 0.000154696 -0.000427782 0.000217952 -0.00106264 6.05754e-05 0.000180099 -0.000167486 -0.000145022 -1.78393e-05 0.000208759 -0.000287729 7.45417e-05 3.52885e-05 -1.31586e-05 -0.000101963 -0.000364476 
1628.2 0 -4.76669e-05 -0.0130948 0.000137405 0.000110141 -0.0644945 -0.000991569 -0.000366654 -0.0648976 -0.000638149 0.000439396 -0.000402625 -0.000202166 -0.000279386 0.00211358 0.00079142 -6.64205e-06 0.000137939 -0.000429157 0.000199555 -0.00107641 5.88751e-05 0.000193107 -0.000167876 -0.000136684 -2.03413e-05 0.00021634 -0.000279978 8.32016e-05 3.91846e-05 -1.45075e-05 -9.51283e-05 -0.000358707 
1628.55 0 -4.88604e-05 -0.0127961 0.000140238 0.000108611 -0.0672598 -0.000968959 -0.000358828 -0.0615636 -0.000640137 0.000421419 -0.000432804 -0.000221974 -0.000306655 0.00209013 0.000906525 -1.0116e-05 0.000117775 -0.000429917 0.000180272 -0.00108568 5.68435e-05 0.000203725 -0.000167689 -0.000127291 -2.13934e-05 0.000223328 -0.000268944 9.25006e-05 4.28529e-05 -1.46249e-05 -8.75101e-05 -0.000350785 
1628.9 0 -4.89756e-05 -0.0124722 0.000143913 0.000108712 -0.0698529 -0.000947982 -0.000351441 -0.0581136 -0.000642759 0.000401643 -0.000461808 -0.000240162 -0.000330887 0.00206134 0.0010156 -1.04197e-05 9.54243e-05 -0.000428707 0.00016181 -0.00108895 5.29046e-05 0.000213468 -0.000166916 -0.000118245 -2.17561e-05 0.000229234 -0.000255136 0.000102067 4.40646e-05 -1.43628e-05 -7.9699e-05 -0.000341557 
1629.25 0 -4.7838e-05 -0.012123 0.000147948 0.000108849 -0.0722673 -0.000926383 -0.000342345 -0.054557 -0.000646845 0.000381737 -0.000487587 -0.000255625 -0.000352228 0.00202801 0.00111389 -1.02066e-05 7.31297e-05 -0.000426169 0.000144415 -0.00108499 4.7846e-05 0.000223417 -0.000165942 -0.00011131 -2.15063e-05 0.000234854 -0.000239702 0.000111236 4.30782e-05 -1.37692e-05 -7.24131e-05 -0.000331763 
1629.6 0 -4.6228e-05 -0.0117483 0.000151727 0.000107653 -0.0745 -0.000905881 -0.000332104 -0.050904 -0.000652211 0.000361828 -0.000507717 -0.000269732 -0.000371025 0.00199252 0.00120051 -1.17604e-05 5.10942e-05 -0.000422612 0.000127409 -0.0010731 4.23319e-05 0.000232848 -0.000164002 -0.000105871 -2.00423e-05 0.000240815 -0.000224039 0.000119833 4.14978e-05 -1.32121e-05 -6.59696e-05 -0.000320665 
1629.95 0 -4.50941e-05 -0.0113489 0.000155352 0.000105294 -0.0765474 -0.000888741 -0.000324693 -0.0471631 -0.000657937 0.000340323 -0.000522083 -0.000285059 -0.000388103 0.00195667 0.0012795 -1.69989e-05 2.80528e-05 -0.000419385 0.000109496 -0.00105336 3.60474e-05 0.000241358 -0.000160828 -9.97843e-05 -1.64922e-05 0.000246858 -0.00020819 0.000127724 4.05479e-05 -1.28051e-05 -6.00761e-05 -0.000308868 
1630.3 0 -4.48708e-05 -0.0109268 0.000158964 0.000102064 -0.0784031 -0.000874164 -0.000323364 -0.0433441 -0.000662126 0.000316363 -0.00053297 -0.000303759 -0.000405522 0.00191891 0.00135402 -2.64622e-05 3.61043e-06 -0.000417245 8.81719e-05 -0.00102774 2.92173e-05 0.000249299 -0.000157038 -9.32301e-05 -1.02257e-05 0.000250844 -0.000191603 0.000134995 4.07836e-05 -1.27466e-05 -5.39451e-05 -0.000297338 
1630.65 0 -4.60098e-05 -0.0104827 0.00016271 9.74868e-05 -0.0800634 -0.000861499 -0.000327803 -0.03946 -0.000663113 0.000291468 -0.000542836 -0.000324709 -0.000425706 0.00187734 0.00142335 -3.91289e-05 -2.12288e-05 -0.000415498 6.28339e-05 -0.000998026 2.29751e-05 0.000256054 -0.000152542 -8.67671e-05 -1.42566e-06 0.000251296 -0.000174941 0.000141813 4.10609e-05 -1.28526e-05 -4.6515e-05 -0.00028578 
1631 0 -4.79592e-05 -0.0100176 0.000165672 9.2116e-05 -0.0815281 -0.000851076 -0.000337128 -0.0355221 -0.000660973 0.000265334 -0.0005522 -0.000347756 -0.000449982 0.00183258 0.00148615 -5.14271e-05 -4.63408e-05 -0.000414282 3.5549e-05 -0.000964493 1.7703e-05 0.000261941 -0.000147157 -7.89295e-05 8.85049e-06 0.0002492 -0.000159057 0.000147634 4.05369e-05 -1.26776e-05 -3.74015e-05 -0.000273741 
1631.35 0 -5.07371e-05 -0.00953319 0.000166765 8.76212e-05 -0.0827963 -0.000840996 -0.000351769 -0.0315397 -0.00065673 0.000235066 -0.000559654 -0.000375422 -0.000475539 0.00178424 0.00154328 -5.97953e-05 -7.21882e-05 -0.000411965 8.74549e-06 -0.000928047 1.26213e-05 0.00026961 -0.000140926 -6.9199e-05 1.98809e-05 0.000245013 -0.000143305 0.000152096 3.98083e-05 -1.19096e-05 -2.72876e-05 -0.000261012 
1631.7 0 -5.53068e-05 -0.00903086 0.000166263 8.44657e-05 -0.0838673 -0.00082952 -0.000371274 -0.0275226 -0.000652617 0.000199969 -0.000565008 -0.000408001 -0.000498446 0.00173133 0.00159759 -6.38871e-05 -9.87444e-05 -0.000404419 -1.5472e-05 -0.000892057 6.76527e-06 0.000280027 -0.000133804 -5.95147e-05 3.19562e-05 0.000238455 -0.000126887 0.000156019 3.88791e-05 -1.04677e-05 -1.73491e-05 -0.000247825 
1632.05 0 -6.1811e-05 -0.0085124 0.000164427 8.17783e-05 -0.0847419 -0.000818555 -0.000394385 -0.0234798 -0.000650885 0.000161395 -0.00056951 -0.000442121 -0.000516646 0.00167371 0.00165115 -6.41937e-05 -0.000126508 -0.000389589 -3.62826e-05 -0.000859279 5.00137e-07 0.000291409 -0.000125493 -5.07805e-05 4.39979e-05 0.000230694 -0.000110156 0.000159787 3.75078e-05 -8.64042e-06 -7.92809e-06 -0.00023428 
1632.4 0 -6.83342e-05 -0.00798063 0.000161559 7.91091e-05 -0.0854187 -0.000809657 -0.000422739 -0.0194183 -0.000652227 0.00011895 -0.000573798 -0.000475579 -0.000528492 0.00161099 0.00170391 -6.06551e-05 -0.000156716 -0.000369406 -5.41722e-05 -0.000828602 -5.14605e-06 0.000303135 -0.000115877 -4.175e-05 5.39707e-05 0.000223845 -9.23283e-05 0.000162558 3.68825e-05 -6.97523e-06 1.93395e-06 -0.000219533 
1632.75 0 -7.28724e-05 -0.00743676 0.000158477 7.63574e-05 -0.0858942 -0.000800059 -0.000458387 -0.015347 -0.000655063 7.11032e-05 -0.000578033 -0.000508366 -0.000533354 0.00154176 0.00175533 -5.49556e-05 -0.00018994 -0.000345885 -6.92877e-05 -0.000799275 -1.12822e-05 0.000317028 -0.000105587 -3.24683e-05 6.12059e-05 0.000218008 -7.21621e-05 0.000164434 3.85728e-05 -4.58216e-06 1.20603e-05 -0.000202784 
1633.1 0 -7.60005e-05 -0.00688005 0.000154366 7.32176e-05 -0.0861685 -0.000787127 -0.000498264 -0.0112794 -0.000657704 1.91272e-05 -0.000582363 -0.000539311 -0.000531554 0.00146469 0.0018045 -4.79426e-05 -0.000226444 -0.000320203 -8.07192e-05 -0.000773044 -1.90464e-05 0.000332966 -9.43316e-05 -2.40344e-05 6.74525e-05 0.000211745 -5.05949e-05 0.000166042 4.24357e-05 2.43416e-07 2.08039e-05 -0.000184375 
1633.45 0 -7.90057e-05 -0.00631097 0.000149276 6.95687e-05 -0.0862455 -0.000772494 -0.000537874 -0.00722653 -0.000660243 -3.44306e-05 -0.000587224 -0.000567278 -0.000522582 0.00138056 0.00185049 -3.87949e-05 -0.000265045 -0.00029445 -8.77509e-05 -0.000750834 -2.70554e-05 0.000347691 -8.16924e-05 -1.60905e-05 7.47555e-05 0.000204756 -2.91126e-05 0.000166532 4.76656e-05 7.23242e-06 2.85798e-05 -0.000164897 
1633.8 0 -8.22377e-05 -0.00573205 0.000145131 6.59719e-05 -0.0861276 -0.000757855 -0.000577438 -0.00319478 -0.000664218 -8.73466e-05 -0.000591359 -0.000592509 -0.000507727 0.00129168 0.00189541 -3.00892e-05 -0.000302694 -0.000269283 -9.1511e-05 -0.000731402 -3.30473e-05 0.000359219 -6.7727e-05 -8.95393e-06 8.31337e-05 0.000196845 -8.7953e-06 0.000165347 5.409e-05 1.4676e-05 3.6406e-05 -0.000144795 
1634.15 0 -8.62996e-05 -0.00514597 0.000141719 6.321e-05 -0.0858137 -0.000743066 -0.000620243 0.000809394 -0.000671213 -0.000137935 -0.000591159 -0.000614979 -0.000489971 0.00119779 0.00194135 -2.5029e-05 -0.000336484 -0.000243285 -9.36229e-05 -0.000711869 -3.64662e-05 0.000368624 -5.30277e-05 -2.12771e-06 9.1545e-05 0.000187172 9.57828e-06 0.000163345 6.02248e-05 2.10417e-05 4.25573e-05 -0.000124791 
1634.5 0 -9.06336e-05 -0.00455365 0.000137407 6.11762e-05 -0.0853045 -0.000727827 -0.000667588 0.00477526 -0.000680506 -0.000188003 -0.0005836 -0.000634776 -0.000471401 0.0010971 0.00198687 -2.25813e-05 -0.000365271 -0.00021612 -9.42839e-05 -0.000690226 -4.02227e-05 0.000377273 -3.80949e-05 5.39032e-06 0.000100441 0.00017533 2.70075e-05 0.000161192 6.37309e-05 2.61099e-05 4.56962e-05 -0.000105302 
1634.85 0 -9.4773e-05 -0.00395637 0.000131628 5.96123e-05 -0.0846044 -0.000711323 -0.000715994 0.00869332 -0.000690827 -0.000238751 -0.000570761 -0.000652151 -0.00045385 0.000990533 0.00202988 -2.11015e-05 -0.000388924 -0.000188069 -9.3734e-05 -0.000666897 -4.70958e-05 0.000384496 -2.30719e-05 1.27321e-05 0.000111435 0.000161575 4.52396e-05 0.000159171 6.37934e-05 2.99953e-05 4.75661e-05 -8.62182e-05 
1635.2 0 -0.000100134 -0.00335643 0.000124929 5.80066e-05 -0.0837159 -0.000693523 -0.000763369 0.0125565 -0.000701189 -0.000289791 -0.000554686 -0.000666823 -0.000437747 0.000881601 0.00206953 -1.94812e-05 -0.00040701 -0.000157165 -9.3728e-05 -0.000642841 -5.63447e-05 0.000390859 -8.95319e-06 1.88321e-05 0.000122806 0.000147075 6.37656e-05 0.000157569 6.09103e-05 3.29759e-05 4.99285e-05 -6.73829e-05 
1635.55 0 -0.000107283 -0.00275514 0.000118411 5.64549e-05 -0.082642 -0.000674708 -0.000812025 0.0163543 -0.00070992 -0.000340834 -0.000531887 -0.000679369 -0.000422339 0.000772351 0.00210688 -1.54108e-05 -0.000420909 -0.000120929 -9.52283e-05 -0.000618184 -6.59769e-05 0.000397887 3.43537e-06 2.33961e-05 0.000133089 0.00013324 8.03584e-05 0.000156695 5.54215e-05 3.55218e-05 5.31315e-05 -4.82664e-05 
1635.9 0 -0.000115321 -0.0021529 0.000112188 5.56286e-05 -0.0813893 -0.000654128 -0.000864219 0.0200771 -0.000715495 -0.000391105 -0.000499778 -0.000690578 -0.000407048 0.000659559 0.00214196 -7.07657e-06 -0.00043394 -7.68996e-05 -9.67862e-05 -0.000592698 -7.47773e-05 0.000404848 1.42845e-05 2.74806e-05 0.000143384 0.000119606 9.43396e-05 0.000156806 4.85685e-05 3.67889e-05 5.69171e-05 -2.81387e-05 
1636.25 0 -0.000123908 -0.00155081 0.000105746 5.49526e-05 -0.0799647 -0.000630228 -0.000920649 0.0237192 -0.000719105 -0.000440964 -0.000460102 -0.000698514 -0.000390005 0.000539358 0.00217133 5.07374e-06 -0.000447999 -2.38962e-05 -9.54349e-05 -0.000566404 -8.24806e-05 0.000409864 2.48413e-05 3.23394e-05 0.000153442 0.000105418 0.000106938 0.000158026 4.18027e-05 3.53777e-05 6.10237e-05 -6.06593e-06 
1636.6 0 -0.000132686 -0.000951386 9.88127e-05 5.37783e-05 -0.0783735 -0.000601019 -0.000980842 0.0272737 -0.00072503 -0.00049177 -0.000415233 -0.00069953 -0.00036962 0.000412391 0.0021911 1.83673e-05 -0.000461028 3.49836e-05 -8.9988e-05 -0.000539577 -8.9286e-05 0.000413088 3.52294e-05 3.77785e-05 0.000161646 9.10959e-05 0.000119598 0.000159419 3.68561e-05 3.1586e-05 6.56704e-05 1.75867e-05 
1636.95 0 -0.000140725 -0.00035586 9.12826e-05 5.20591e-05 -0.0766211 -0.000565836 -0.00104236 0.0307311 -0.000735754 -0.00054304 -0.000365762 -0.000691403 -0.000346229 0.000281552 0.00219997 2.95303e-05 -0.000470857 9.44307e-05 -8.23161e-05 -0.000513784 -9.47662e-05 0.000415446 4.40458e-05 4.27754e-05 0.000168433 7.74878e-05 0.000132361 0.000160641 3.54668e-05 2.72638e-05 7.15495e-05 4.09184e-05 
1637.3 0 -0.000147124 0.000235713 8.34677e-05 4.98811e-05 -0.074712 -0.000526818 -0.00110473 0.0340829 -0.000749844 -0.000592613 -0.000312775 -0.000676679 -0.000321465 0.000150108 0.00219964 3.73085e-05 -0.000479256 0.000149413 -7.39707e-05 -0.000490044 -9.83548e-05 0.000417718 5.11545e-05 4.69551e-05 0.000175955 6.43335e-05 0.000144569 0.000163137 3.76344e-05 2.33545e-05 7.81576e-05 6.26461e-05 
1637.65 0 -0.000151631 0.000822055 7.52124e-05 4.71558e-05 -0.0726505 -0.000484765 -0.00116934 0.0373191 -0.000766143 -0.000639203 -0.000258314 -0.000660245 -0.000295954 2.07438e-05 0.00219459 4.40958e-05 -0.000488286 0.000198974 -6.44186e-05 -0.000467017 -0.000101361 0.000419886 5.81896e-05 4.98145e-05 0.000184866 5.0492e-05 0.000156084 0.000166809 4.14936e-05 1.99774e-05 8.43184e-05 8.27779e-05 
1638 0 -0.000155825 0.00140067 6.63837e-05 4.37493e-05 -0.0704435 -0.000436728 -0.00123509 0.040431 -0.000785708 -0.000682419 -0.000204576 -0.000643835 -0.000267873 -0.000106751 0.00218702 5.14431e-05 -0.000497315 0.000245618 -5.50231e-05 -0.000442759 -0.000104563 0.000420824 6.5335e-05 5.11216e-05 0.000194026 3.51358e-05 0.000166706 0.000169817 4.49191e-05 1.68498e-05 9.00141e-05 0.000101208 
1638.35 0 -0.000161904 0.00197009 5.81407e-05 3.97516e-05 -0.068099 -0.000379281 -0.00129821 0.0434146 -0.000809175 -0.000723344 -0.000152561 -0.000624577 -0.000236688 -0.000232259 0.0021744 5.79079e-05 -0.000503947 0.000291679 -4.89739e-05 -0.000417009 -0.000107405 0.000420958 7.16373e-05 5.12194e-05 0.000201616 1.82675e-05 0.000176433 0.000171376 4.67877e-05 1.32768e-05 9.53713e-05 0.000118482 
1638.7 0 -0.00017086 0.00252984 5.12837e-05 3.48952e-05 -0.0656251 -0.000312937 -0.00135325 0.0462686 -0.000835791 -0.000762073 -0.000101244 -0.00059919 -0.000206044 -0.000354157 0.00215515 6.21216e-05 -0.000506162 0.000337269 -4.83282e-05 -0.000391356 -0.00010879 0.000421421 7.65183e-05 4.92185e-05 0.000207629 1.99182e-06 0.000185777 0.000171259 4.69237e-05 8.88147e-06 0.000100399 0.000135244 
1639.05 0 -0.00018098 0.00307833 4.47785e-05 2.88359e-05 -0.0630279 -0.000242128 -0.00139848 0.0489916 -0.000862851 -0.000796518 -4.97678e-05 -0.000568627 -0.000178302 -0.00047135 0.00212908 6.49151e-05 -0.000503709 0.000381162 -5.21357e-05 -0.000366923 -0.000107147 0.000422539 8.07134e-05 4.5129e-05 0.000212513 -1.25319e-05 0.000194365 0.000169407 4.64172e-05 4.04646e-06 0.000104476 0.000151077 
1639.4 0 -0.000189838 0.00361386 3.8215e-05 2.27289e-05 -0.0603135 -0.000168335 -0.00143672 0.0515797 -0.000888251 -0.000825481 2.98214e-06 -0.000535232 -0.000150687 -0.000583312 0.00209639 6.72216e-05 -0.000497077 0.000423765 -5.73513e-05 -0.000343634 -0.000102516 0.000424898 8.561e-05 4.05814e-05 0.000215612 -2.73249e-05 0.000201219 0.00016579 4.55665e-05 -1.17358e-08 0.000107283 0.000164997 
1639.75 0 -0.00019717 0.00413644 3.28277e-05 1.74619e-05 -0.0574889 -8.92938e-05 -0.00146958 0.0540275 -0.000910606 -0.000849411 5.84073e-05 -0.000499978 -0.000121404 -0.000690242 0.00205829 6.62582e-05 -0.000487621 0.000466239 -6.18703e-05 -0.00032054 -9.64899e-05 0.000429476 9.09317e-05 3.6052e-05 0.000218114 -4.37758e-05 0.000206461 0.000160618 4.40002e-05 -2.54106e-06 0.000109269 0.000176231 
1640.1 0 -0.000203034 0.00464755 2.90273e-05 1.17445e-05 -0.0545606 -5.31464e-06 -0.00149527 0.05633 -0.000928077 -0.000869263 0.000115003 -0.0004622 -9.18292e-05 -0.000792957 0.00201649 5.90653e-05 -0.000477152 0.000508965 -6.48331e-05 -0.000295999 -9.04878e-05 0.000434775 9.53112e-05 3.08097e-05 0.000221525 -6.15375e-05 0.000210166 0.00015516 4.20638e-05 -4.59204e-06 0.000110392 0.00018563 
1640.45 0 -0.000206968 0.00514588 2.63429e-05 3.75707e-06 -0.0515359 7.99598e-05 -0.00151088 0.0584835 -0.000940209 -0.00088752 0.000170108 -0.000420811 -6.20631e-05 -0.000891923 0.00197292 4.57048e-05 -0.000465415 0.000549662 -6.65833e-05 -0.000268214 -8.47746e-05 0.000437251 9.86509e-05 2.54323e-05 0.000225233 -7.9597e-05 0.000211365 0.00015043 4.00127e-05 -8.07663e-06 0.000110669 0.000195552 
1640.8 0 -0.000209858 0.00562643 2.4396e-05 -6.05536e-06 -0.0484226 0.00016312 -0.00151539 0.0604825 -0.000947956 -0.000907439 0.00022241 -0.000376532 -3.30455e-05 -0.000987398 0.00192818 2.76468e-05 -0.000450878 0.000584743 -6.89043e-05 -0.000237719 -7.88439e-05 0.000435313 0.000101279 2.09198e-05 0.000228641 -9.7749e-05 0.000210183 0.000145937 3.77649e-05 -1.35827e-05 0.00011041 0.000206858 
1641.15 0 -0.00021292 0.00608634 2.23182e-05 -1.57711e-05 -0.0452299 0.000243331 -0.00151083 0.0623209 -0.0009517 -0.000928702 0.00027076 -0.000330252 -6.70677e-06 -0.00108141 0.00188014 8.91419e-06 -0.000432949 0.000613454 -7.3142e-05 -0.000207046 -7.22693e-05 0.000429729 0.000102672 1.77201e-05 0.000231848 -0.000116 0.000207605 0.000141177 3.52433e-05 -2.04159e-05 0.000110161 0.000219049 
1641.5 0 -0.000216023 0.00652536 1.97274e-05 -2.4791e-05 -0.0419702 0.000320926 -0.00149949 0.0639966 -0.00095105 -0.000949138 0.000315009 -0.000283034 1.71143e-05 -0.00117686 0.0018262 -8.89681e-06 -0.00041208 0.000638325 -7.88119e-05 -0.000177071 -6.48961e-05 0.000422405 0.00010339 1.67973e-05 0.000233597 -0.000133087 0.000204513 0.000135879 3.26833e-05 -2.78137e-05 0.000111027 0.000231468 
1641.85 0 -0.000218404 0.00694278 1.72535e-05 -3.41484e-05 -0.0386543 0.00039715 -0.0014829 0.065511 -0.000947146 -0.000967677 0.000357334 -0.000236247 3.86223e-05 -0.00127282 0.00176515 -2.7917e-05 -0.000389861 0.000662179 -8.40283e-05 -0.0001492 -5.69587e-05 0.00041548 0.000105491 1.83266e-05 0.000232419 -0.000148501 0.000202064 0.000128449 3.03701e-05 -3.51803e-05 0.000112514 0.000243124 
1642.2 0 -0.000219965 0.00733848 1.42687e-05 -4.3818e-05 -0.0352886 0.000470988 -0.00146056 0.0668639 -0.000941548 -0.000983447 0.000397527 -0.000188418 5.82758e-05 -0.00136674 0.00169823 -4.79148e-05 -0.000367164 0.000685502 -8.81764e-05 -0.000124071 -4.87475e-05 0.000410054 0.000108698 2.0977e-05 0.000228497 -0.000163379 0.000200098 0.000117406 2.81548e-05 -4.20725e-05 0.000113289 0.000253505 
1642.55 0 -0.000219801 0.00771335 9.13172e-06 -5.38252e-05 -0.0318805 0.000538599 -0.00143236 0.068053 -0.000933579 -0.000996221 0.000433706 -0.000137465 7.84543e-05 -0.00145737 0.00162646 -6.65667e-05 -0.000341455 0.000706852 -9.0687e-05 -9.88036e-05 -4.02373e-05 0.000405113 0.00011135 2.40649e-05 0.000221759 -0.000177925 0.000198398 0.000104121 2.51874e-05 -4.83213e-05 0.000113646 0.000262633 
1642.9 0 -0.000217872 0.00806697 2.70727e-06 -6.38809e-05 -0.0284409 0.00060027 -0.0013997 0.0690782 -0.000921776 -0.00100847 0.00046706 -8.45654e-05 0.0001007 -0.00154303 0.00155001 -8.26115e-05 -0.000310817 0.000725422 -9.00474e-05 -7.19831e-05 -3.19493e-05 0.000398454 0.000112968 2.77984e-05 0.00021285 -0.000191353 0.000197534 9.04869e-05 2.13032e-05 -5.2861e-05 0.000114248 0.000271101 
1643.25 0 -0.000215945 0.00839783 -3.3858e-06 -7.26434e-05 -0.0249792 0.000660027 -0.00136226 0.0699417 -0.000906007 -0.00102282 0.00049855 -3.13313e-05 0.000124862 -0.00162369 0.00146882 -9.61072e-05 -0.000277302 0.000742877 -8.54499e-05 -4.57864e-05 -2.41652e-05 0.000390073 0.000113527 3.11545e-05 0.000204516 -0.000203314 0.000196896 7.75764e-05 1.71519e-05 -5.54388e-05 0.000114174 0.000279384 
1643.6 0 -0.000214096 0.0087059 -9.10037e-06 -7.95047e-05 -0.0215021 0.000720151 -0.00131925 0.0706445 -0.000886637 -0.00103764 0.000526318 2.21716e-05 0.000151406 -0.00170136 0.00138283 -0.000108246 -0.000241461 0.000760404 -7.86623e-05 -2.1541e-05 -1.63535e-05 0.000382094 0.000111844 3.30026e-05 0.000197364 -0.000213909 0.000195214 6.60002e-05 1.30896e-05 -5.78986e-05 0.000112379 0.000288115 
1643.95 0 -0.00021076 0.00899167 -1.45532e-05 -8.52622e-05 -0.0180148 0.000779862 -0.00127075 0.0711875 -0.000862883 -0.00104982 0.000550374 7.61487e-05 0.000179706 -0.00177758 0.00129119 -0.000120665 -0.000199306 0.000775722 -7.25424e-05 5.4812e-07 -8.75144e-06 0.000376178 0.000107847 3.38904e-05 0.000188538 -0.000223631 0.000192247 5.67935e-05 9.61442e-06 -6.08956e-05 0.000109654 0.000297037 
1644.3 0 -0.000205172 0.00925538 -1.95759e-05 -9.15471e-05 -0.0145218 0.000836145 -0.00121653 0.0715711 -0.000834721 -0.00105833 0.000574654 0.000130585 0.000208261 -0.00185112 0.00119105 -0.000133822 -0.000149357 0.000785135 -6.92897e-05 2.00411e-05 -2.12868e-06 0.000372998 0.000103165 3.45424e-05 0.000177432 -0.000231884 0.000188217 4.95118e-05 6.91141e-06 -6.34466e-05 0.000106941 0.000305603 
1644.65 0 -0.000198382 0.00949738 -2.49889e-05 -9.80627e-05 -0.0110298 0.000885923 -0.0011583 0.0717942 -0.000801457 -0.00106296 0.00060184 0.00018387 0.000236225 -0.00191938 0.00108282 -0.000147127 -9.55467e-05 0.000786521 -7.0625e-05 3.68927e-05 3.46573e-06 0.00037055 9.91118e-05 3.46176e-05 0.000165834 -0.000237559 0.000183437 4.27342e-05 4.60104e-06 -6.53431e-05 0.000104229 0.00031436 
1645 0 -0.0001917 0.00971583 -3.14292e-05 -0.000103651 -0.00754718 0.000928901 -0.00109942 0.0718592 -0.000761909 -0.00106344 0.000630016 0.000233307 0.000262543 -0.00198273 0.000968606 -0.000159729 -4.23289e-05 0.000780623 -7.5677e-05 5.14443e-05 8.37155e-06 0.000366147 9.59276e-05 3.34919e-05 0.000155238 -0.000240759 0.000178388 3.49768e-05 2.40402e-06 -6.65465e-05 0.000101572 0.000322882 
1645.35 0 -0.000184959 0.00990876 -3.84467e-05 -0.000108253 -0.00407858 0.00096735 -0.00104163 0.0717691 -0.000717104 -0.00105859 0.000653933 0.000277537 0.000285357 -0.00204082 0.000849042 -0.000170861 9.24966e-06 0.000771118 -8.37043e-05 6.43788e-05 1.26077e-05 0.000359699 9.17982e-05 3.1175e-05 0.000145204 -0.000242989 0.000173131 2.54807e-05 9.55253e-07 -6.70453e-05 9.86022e-05 0.000330211 
1645.7 0 -0.000177889 0.0100763 -4.57754e-05 -0.00011226 -0.000628345 0.00100212 -0.000984167 0.0715227 -0.00066872 -0.00104736 0.00067295 0.000318833 0.000304348 -0.0020909 0.000725258 -0.000180181 6.06018e-05 0.000762377 -9.56234e-05 7.76829e-05 1.56159e-05 0.000352164 8.5054e-05 2.8492e-05 0.000133724 -0.000245621 0.000167324 1.572e-05 -9.43694e-08 -6.73018e-05 9.48413e-05 0.000335138 
1646.05 0 -0.000170484 0.0102197 -5.30402e-05 -0.000116173 0.00279569 0.00103144 -0.000926584 0.0711168 -0.000617037 -0.00102906 0.000689772 0.000361286 0.000320683 -0.00213116 0.000598949 -0.000187603 0.000112262 0.000756043 -0.00011035 9.22882e-05 1.76178e-05 0.000343905 7.71919e-05 2.56405e-05 0.000121018 -0.00024846 0.000161479 6.75344e-06 -1.65665e-06 -6.77921e-05 9.10857e-05 0.000337527 
1646.4 0 -0.000162616 0.0103394 -5.9938e-05 -0.000119672 0.0061843 0.00105601 -0.000871091 0.0705517 -0.000562288 -0.00100207 0.000705402 0.000407467 0.000334617 -0.00216235 0.00047117 -0.000193461 0.000163891 0.00075118 -0.000123828 0.000106833 1.91381e-05 0.000334999 6.99166e-05 2.22784e-05 0.000107441 -0.000249967 0.00015586 -1.76426e-06 -2.99225e-06 -6.79287e-05 8.8797e-05 0.000337997 
1646.75 0 -0.000154947 0.0104349 -6.58098e-05 -0.000122374 0.00953056 0.00107923 -0.000819912 0.0698311 -0.000507591 -0.000965237 0.000720813 0.000456599 0.000346277 -0.00218624 0.000342664 -0.00019868 0.000214287 0.000746702 -0.000133231 0.000120115 2.02956e-05 0.00032528 6.2945e-05 1.83137e-05 9.258e-05 -0.000250611 0.000150849 -9.37732e-06 -3.09261e-06 -6.62164e-05 8.77957e-05 0.000337213 
1647.1 0 -0.000148071 0.0105069 -7.03728e-05 -0.000123745 0.012828 0.00110214 -0.000773287 0.0689605 -0.000456127 -0.000919628 0.00073614 0.00050691 0.000353611 -0.00220467 0.000214997 -0.000203865 0.000261609 0.000741958 -0.000140312 0.000131748 2.15755e-05 0.000313948 5.58504e-05 1.33397e-05 7.81643e-05 -0.000251318 0.000146185 -1.53152e-05 -3.473e-06 -6.20343e-05 8.60687e-05 0.000336483 
1647.45 0 -0.000141476 0.0105562 -7.51713e-05 -0.000123256 0.0160681 0.00112327 -0.000730417 0.0679451 -0.000406845 -0.000868386 0.000747989 0.000556371 0.000355317 -0.00221947 8.82466e-05 -0.000207828 0.00030512 0.000735902 -0.000149107 0.000142691 2.3889e-05 0.000300672 4.86833e-05 8.54751e-06 6.63698e-05 -0.000250479 0.000140731 -1.96961e-05 -4.77178e-06 -5.62112e-05 8.30526e-05 0.000336231 
1647.8 0 -0.000133239 0.0105824 -8.04446e-05 -0.000121288 0.019243 0.00114328 -0.000690545 0.0667907 -0.000356492 -0.000815522 0.000753665 0.000601975 0.00035388 -0.00222936 -3.98951e-05 -0.000210299 0.000346346 0.000727317 -0.000159787 0.000152878 2.71618e-05 0.000286135 4.22056e-05 4.82729e-06 5.65859e-05 -0.000247132 0.0001351 -2.2323e-05 -5.82488e-06 -4.9684e-05 8.04606e-05 0.000335299 
1648.15 0 -0.000122876 0.010584 -8.48712e-05 -0.000118959 0.0223462 0.00116487 -0.000651075 0.0655039 -0.000304721 -0.000761349 0.000754698 0.000639977 0.00035096 -0.00223076 -0.000170931 -0.000212614 0.00038702 0.000714666 -0.000170086 0.00015977 2.96878e-05 0.000271836 3.7852e-05 9.97658e-07 4.73654e-05 -0.000243467 0.000130307 -2.40293e-05 -6.59541e-06 -4.22251e-05 7.89796e-05 0.000332733 
1648.5 0 -0.000112821 0.0105611 -8.81404e-05 -0.000117009 0.0253737 0.00118642 -0.000609834 0.0640899 -0.000253215 -0.000702477 0.00075466 0.000668976 0.000346347 -0.00222312 -0.000302513 -0.000214995 0.000427297 0.000697461 -0.000180486 0.000163028 3.15506e-05 0.000260116 3.50089e-05 -2.766e-06 3.86403e-05 -0.000242227 0.000125183 -2.60692e-05 -8.30116e-06 -3.41653e-05 7.75154e-05 0.000328387 
1648.85 0 -0.000104907 0.0105157 -9.06802e-05 -0.000116141 0.0283202 0.00120354 -0.00056788 0.0625512 -0.000202909 -0.000639324 0.000756258 0.000689412 0.000340295 -0.00220958 -0.000430789 -0.000218157 0.000466069 0.000677118 -0.000191911 0.000165636 3.386e-05 0.000251554 3.1949e-05 -5.29412e-06 3.06179e-05 -0.000242923 0.000119353 -2.84585e-05 -1.18543e-05 -2.70328e-05 7.55794e-05 0.000321961 
1649.2 0 -9.89467e-05 0.0104482 -9.24196e-05 -0.000116763 0.0311793 0.00121532 -0.000526917 0.0608896 -0.000152989 -0.000574611 0.000760315 0.000701777 0.000332736 -0.00219132 -0.000553778 -0.000224532 0.000501591 0.000655393 -0.000204133 0.000167766 3.68759e-05 0.00024394 2.81382e-05 -7.80769e-06 2.34032e-05 -0.00024421 0.000113858 -3.09216e-05 -1.72289e-05 -2.18365e-05 7.37205e-05 0.000313585 
1649.55 0 -9.41647e-05 0.0103584 -9.25776e-05 -0.000117514 0.0339438 0.00122516 -0.000487956 0.0591094 -0.000103356 -0.000508763 0.000766135 0.000707638 0.000322415 -0.00216685 -0.000670141 -0.000234375 0.000532099 0.0006338 -0.000216354 0.000168222 3.9796e-05 0.000233599 2.41652e-05 -1.20534e-05 1.69261e-05 -0.000245165 0.000108632 -3.30991e-05 -2.36855e-05 -1.86035e-05 7.22458e-05 0.00030483 
1649.9 0 -9.13423e-05 0.0102458 -9.09219e-05 -0.000116451 0.0366072 0.0012363 -0.000449014 0.0572194 -5.58768e-05 -0.000442072 0.000771591 0.000707518 0.000309546 -0.00213693 -0.000779661 -0.000244288 0.000555399 0.000613589 -0.000228978 0.000166841 4.2014e-05 0.000220253 1.96769e-05 -1.8492e-05 1.04956e-05 -0.000244554 0.000102889 -3.49366e-05 -3.15021e-05 -1.62016e-05 7.18321e-05 0.000296674 
1650.25 0 -9.17836e-05 0.0101112 -8.76658e-05 -0.000113885 0.0391645 0.00124849 -0.000408442 0.0552255 -1.11864e-05 -0.000375018 0.000772804 0.000699293 0.000297123 -0.00210378 -0.00088548 -0.000253155 0.000570826 0.000595178 -0.000244319 0.00016213 4.41586e-05 0.0002075 1.44704e-05 -2.64755e-05 3.13726e-06 -0.000242343 9.6686e-05 -3.61739e-05 -4.03662e-05 -1.34522e-05 7.26402e-05 0.000288696 
1650.6 0 -9.43546e-05 0.00995639 -8.32729e-05 -0.000111519 0.0416079 0.00126074 -0.000367307 0.0531292 3.18908e-05 -0.000306594 0.000768079 0.000683312 0.000286861 -0.00206654 -0.000990951 -0.000262685 0.000582884 0.00057928 -0.000264356 0.000152005 4.5881e-05 0.000195653 9.48618e-06 -3.50526e-05 -6.65014e-06 -0.000240192 9.02504e-05 -3.72359e-05 -4.80978e-05 -9.37291e-06 7.26732e-05 0.00027957 
1650.95 0 -9.65497e-05 0.00978043 -7.89156e-05 -0.00011013 0.0439305 0.00127517 -0.000326052 0.0509351 7.53528e-05 -0.000235235 0.000760605 0.000662485 0.000279171 -0.00202222 -0.00109662 -0.000272699 0.000595838 0.000566126 -0.000288865 0.00013744 4.65154e-05 0.000181859 5.68552e-06 -4.35066e-05 -1.86053e-05 -0.000238678 8.29155e-05 -4.01486e-05 -5.37038e-05 -2.87825e-06 7.03643e-05 0.000268197 
1651.3 0 -9.73681e-05 0.00958181 -7.54423e-05 -0.000108955 0.0461315 0.0012954 -0.000283853 0.048651 0.000121005 -0.000161492 0.00075308 0.000639601 0.000274981 -0.00196978 -0.00120041 -0.000281988 0.000610059 0.000554283 -0.000314066 0.000122109 4.61907e-05 0.000166111 3.3238e-06 -5.13245e-05 -3.06886e-05 -0.000237125 7.46899e-05 -4.6628e-05 -5.88926e-05 4.87766e-06 6.58411e-05 0.000255208 
1651.65 0 -9.70731e-05 0.00936112 -7.33118e-05 -0.000106871 0.0482137 0.0013215 -0.000238744 0.0462815 0.000169882 -8.85622e-05 0.000745797 0.000615832 0.000275142 -0.00191187 -0.00130047 -0.000290715 0.000624303 0.000543167 -0.000334981 0.000108202 4.55804e-05 0.000152217 1.52574e-06 -5.85029e-05 -4.15762e-05 -0.000234367 6.7572e-05 -5.62623e-05 -6.61282e-05 1.1899e-05 6.0257e-05 0.000241867 
1652 0 -9.52842e-05 0.00912175 -7.20719e-05 -0.000103606 0.0501762 0.00134992 -0.000190216 0.043827 0.000221474 -2.02494e-05 0.000738544 0.00059056 0.000278949 -0.00185058 -0.00139703 -0.000302244 0.000635831 0.000533782 -0.000347911 9.44568e-05 4.56797e-05 0.000140857 -3.41462e-07 -6.53388e-05 -5.04211e-05 -0.00022991 6.29492e-05 -6.7107e-05 -7.66512e-05 1.73634e-05 5.48465e-05 0.000228727 
1652.35 0 -9.14298e-05 0.00886578 -7.05028e-05 -9.95508e-05 0.0520131 0.00137851 -0.000138226 0.0412939 0.000273796 4.17531e-05 0.000731701 0.0005634 0.000282025 -0.00178366 -0.00149012 -0.000318317 0.000642151 0.000527131 -0.000352408 7.86527e-05 4.6553e-05 0.000129367 -3.1101e-06 -7.26593e-05 -5.78983e-05 -0.000223362 6.02958e-05 -7.75446e-05 -8.95952e-05 2.17039e-05 5.01097e-05 0.000215307 
1652.7 0 -8.59662e-05 0.00859282 -6.80763e-05 -9.50789e-05 0.0537211 0.00140697 -8.21622e-05 0.0386915 0.000326929 9.93633e-05 0.0007266 0.000534683 0.000280903 -0.00170952 -0.00157696 -0.000336266 0.000642586 0.000524467 -0.000350581 5.97769e-05 4.80803e-05 0.00011678 -6.60424e-06 -8.16665e-05 -6.55104e-05 -0.000214267 5.82026e-05 -8.60819e-05 -0.000102957 2.56897e-05 4.66756e-05 0.0002012 
1653.05 0 -8.04844e-05 0.00830227 -6.46442e-05 -9.08556e-05 0.0553002 0.00143513 -2.16313e-05 0.0360261 0.000380658 0.00015544 0.000723269 0.000505114 0.000276711 -0.00163147 -0.00165419 -0.000353745 0.000638902 0.000526943 -0.000344074 3.92756e-05 4.96336e-05 0.000102821 -8.93804e-06 -9.18567e-05 -7.36062e-05 -0.000204219 5.50466e-05 -9.2359e-05 -0.00011506 2.97247e-05 4.44991e-05 0.000187418 
1653.4 0 -7.59914e-05 0.00799463 -6.06406e-05 -8.7524e-05 0.0567492 0.00146222 4.26459e-05 0.0333015 0.000433056 0.000210709 0.000720942 0.000476707 0.00027228 -0.00155304 -0.00172217 -0.000370947 0.000635099 0.00053385 -0.000334413 1.96413e-05 5.12239e-05 8.71826e-05 -1.01638e-05 -0.000101953 -8.18714e-05 -0.000195328 5.0836e-05 -9.7211e-05 -0.000125293 3.42473e-05 4.25862e-05 0.000174624 
1653.75 0 -7.12603e-05 0.00767063 -5.75842e-05 -8.47707e-05 0.0580637 0.00148844 0.000108533 0.0305211 0.000483349 0.000265858 0.000719133 0.00044914 0.000269102 -0.00147347 -0.00178462 -0.000387877 0.000633301 0.000542976 -0.000323562 2.13723e-06 5.28243e-05 6.9893e-05 -1.1627e-05 -0.000111407 -8.94538e-05 -0.000187259 4.62618e-05 -0.000100928 -0.000133804 3.9989e-05 4.06753e-05 0.000162767 
1654.1 0 -6.5407e-05 0.0073308 -5.64418e-05 -8.22853e-05 0.0592404 0.00151236 0.000175578 0.0276897 0.000532268 0.000320584 0.000717025 0.000419748 0.000267159 -0.00139127 -0.00184304 -0.000403246 0.00063227 0.000554844 -0.000311972 -1.25263e-05 5.42358e-05 5.11113e-05 -1.32459e-05 -0.00011929 -9.58099e-05 -0.000179831 4.17535e-05 -0.00010355 -0.000139836 4.6358e-05 3.94965e-05 0.000151761 
1654.45 0 -5.8391e-05 0.00697618 -5.70085e-05 -8.10594e-05 0.0602775 0.00152916 0.000243462 0.0248119 0.000580787 0.000372147 0.00071464 0.000388777 0.000264374 -0.00130686 -0.00189597 -0.000415685 0.000629121 0.00057178 -0.000299539 -2.61609e-05 5.55581e-05 3.19488e-05 -1.38916e-05 -0.000125849 -0.000101459 -0.00017495 3.77077e-05 -0.000106215 -0.000143204 5.1711e-05 3.91089e-05 0.000141472 
1654.8 0 -5.00043e-05 0.00660782 -5.9364e-05 -8.11479e-05 0.0611703 0.00153752 0.000311469 0.0218935 0.000629912 0.000420389 0.000713051 0.00035831 0.000258551 -0.00122124 -0.00194262 -0.000424194 0.000620994 0.000592809 -0.000286415 -4.15372e-05 5.65312e-05 1.27081e-05 -1.3122e-05 -0.000131929 -0.000107287 -0.00017322 3.31844e-05 -0.000110542 -0.000146346 5.52001e-05 3.8063e-05 0.000131589 
1655.15 0 -4.10727e-05 0.00622524 -6.29969e-05 -8.08128e-05 0.0619132 0.0015385 0.000379004 0.0189454 0.000679196 0.000468734 0.000712773 0.000328363 0.000250183 -0.0011351 -0.00198367 -0.000430018 0.000607756 0.000614668 -0.000270215 -5.77164e-05 5.73642e-05 -6.20183e-06 -1.2234e-05 -0.000137687 -0.000114143 -0.00017265 2.72003e-05 -0.000117096 -0.000150053 5.7994e-05 3.63262e-05 0.000121716 
1655.5 0 -3.19245e-05 0.00582869 -6.58899e-05 -7.87637e-05 0.0625056 0.0015311 0.000444117 0.0159784 0.00072628 0.000519319 0.000714179 0.000295823 0.000239345 -0.0010499 -0.00201789 -0.000436857 0.000591454 0.000636903 -0.00024816 -7.19125e-05 5.84036e-05 -2.29012e-05 -1.24034e-05 -0.000142691 -0.000121231 -0.000172162 2.05759e-05 -0.000124586 -0.00015212 6.20944e-05 3.55626e-05 0.0001121 
1655.85 0 -2.19765e-05 0.00542056 -6.74317e-05 -7.54323e-05 0.0629494 0.00151551 0.000504846 0.0130015 0.000767583 0.000569746 0.000718992 0.000258204 0.000225462 -0.000967033 -0.00204517 -0.000446179 0.000573695 0.000661348 -0.000220968 -8.29119e-05 5.93129e-05 -3.70321e-05 -1.3219e-05 -0.000146293 -0.000126776 -0.000172739 1.47057e-05 -0.000131 -0.000152043 6.73451e-05 3.59491e-05 0.00010303 
1656.2 0 -1.17015e-05 0.00500399 -6.7905e-05 -7.22691e-05 0.0632465 0.00149369 0.000560772 0.0100233 0.000799686 0.000616373 0.000729327 0.000215613 0.00021004 -0.000885862 -0.00206893 -0.000456117 0.000554216 0.000686821 -0.000193709 -9.1585e-05 5.94677e-05 -4.94561e-05 -1.51237e-05 -0.000148724 -0.00013056 -0.000174728 1.00644e-05 -0.000135521 -0.00015126 7.23406e-05 3.65754e-05 9.45804e-05 
1656.55 0 -2.2418e-06 0.00458149 -6.83307e-05 -7.0299e-05 0.0633972 0.00146717 0.000613985 0.00705022 0.000822625 0.000658184 0.000744442 0.000169325 0.000193699 -0.000804067 -0.00209164 -0.000464764 0.000531009 0.000710842 -0.000172301 -9.92788e-05 5.90271e-05 -6.04635e-05 -1.8713e-05 -0.000150428 -0.000132596 -0.000176904 5.59769e-06 -0.000138198 -0.000150833 7.72528e-05 3.70845e-05 8.65817e-05 
1656.9 0 6.27923e-06 0.00415411 -7.06175e-05 -6.89534e-05 0.0634008 0.00143497 0.000666786 0.00408645 0.00083992 0.000695401 0.00075939 0.000120481 0.000177307 -0.000721195 -0.00211258 -0.000470589 0.000503169 0.00073363 -0.000158976 -0.000106258 5.95751e-05 -7.10178e-05 -2.24838e-05 -0.000151058 -0.000133024 -0.000177684 4.57887e-07 -0.000140284 -0.000151792 8.28522e-05 3.71484e-05 7.8747e-05 
1657.25 0 1.45778e-05 0.00372224 -7.38123e-05 -6.74685e-05 0.063257 0.00139533 0.000718069 0.0011381 0.000854533 0.000729054 0.00077033 7.07204e-05 0.000164764 -0.000638131 -0.00213066 -0.000473134 0.000473957 0.000756647 -0.000151725 -0.000112025 6.18897e-05 -8.23236e-05 -2.58451e-05 -0.000149718 -0.000132862 -0.000177676 -4.74801e-06 -0.000143991 -0.000153885 8.91789e-05 3.60236e-05 7.10563e-05 
1657.6 0 2.23748e-05 0.00328653 -7.5848e-05 -6.47753e-05 0.0629682 0.00134899 0.000765888 -0.00178572 0.00086815 0.00076009 0.000778827 2.40074e-05 0.000158593 -0.000553788 -0.00214547 -0.000475577 0.000446226 0.00077906 -0.000146673 -0.000115131 6.47441e-05 -9.33175e-05 -3.1109e-05 -0.000145551 -0.000132254 -0.000177984 -8.84652e-06 -0.000150081 -0.000155515 9.6657e-05 3.39798e-05 6.31929e-05 
1657.95 0 2.98955e-05 0.00284831 -7.68331e-05 -6.08352e-05 0.0625387 0.00129721 0.000809818 -0.00467845 0.00088168 0.000787354 0.000786686 -1.6055e-05 0.000155659 -0.000466311 -0.00215788 -0.000481757 0.000419059 0.000797674 -0.000141383 -0.000113207 6.69208e-05 -0.000102261 -3.96448e-05 -0.000139201 -0.000130367 -0.000178239 -1.19141e-05 -0.000156987 -0.000155047 0.00010613 3.18041e-05 5.44967e-05 
1658.3 0 3.81899e-05 0.0024085 -7.80015e-05 -5.69982e-05 0.0619708 0.00124208 0.000849922 -0.00753528 0.000894529 0.000810364 0.000792342 -4.83742e-05 0.00015094 -0.000373094 -0.00216806 -0.000489179 0.000392958 0.000810152 -0.000134785 -0.000103284 6.70203e-05 -0.000109572 -4.97331e-05 -0.000132064 -0.000127065 -0.000178262 -1.48657e-05 -0.000162703 -0.000151753 0.000116881 2.98113e-05 4.5241e-05 
1658.65 0 4.67892e-05 0.00196781 -7.90474e-05 -5.42586e-05 0.0612655 0.00118652 0.000888762 -0.0103485 0.000904001 0.000829539 0.000794222 -7.47384e-05 0.000143848 -0.000273695 -0.00217398 -0.000492485 0.000371399 0.000814863 -0.000125283 -8.42915e-05 6.35821e-05 -0.000116178 -5.8429e-05 -0.000123681 -0.000122527 -0.000178011 -1.75462e-05 -0.000166612 -0.000146087 0.000126921 2.79649e-05 3.52285e-05 
1659 0 5.37259e-05 0.00152658 -7.96191e-05 -5.33611e-05 0.060426 0.00113123 0.000928404 -0.0131098 0.000907004 0.000844177 0.000793285 -9.8653e-05 0.000136802 -0.000170109 -0.00217414 -0.00049125 0.000356606 0.000812228 -0.000113194 -5.93317e-05 5.83234e-05 -0.000122515 -6.5282e-05 -0.000114507 -0.000117902 -0.000178665 -1.92274e-05 -0.000170133 -0.000139058 0.000135388 2.54912e-05 2.42976e-05 
1659.35 0 5.88656e-05 0.00108509 -8.11665e-05 -5.38017e-05 0.0594579 0.00107508 0.000967082 -0.0158131 0.000904348 0.000856945 0.000791724 -0.000121436 0.000130275 -6.4202e-05 -0.00216747 -0.00048722 0.000347625 0.000805789 -0.000101762 -3.26351e-05 5.4891e-05 -0.000128256 -7.25611e-05 -0.000106724 -0.000114005 -0.00018107 -2.08925e-05 -0.000173551 -0.000131767 0.000142706 2.15646e-05 1.28846e-05 
1659.7 0 6.53121e-05 0.000644619 -8.39312e-05 -5.42788e-05 0.0583657 0.00101918 0.00100033 -0.0184543 0.000898138 0.000872868 0.000788718 -0.000142097 0.000122047 4.32426e-05 -0.00215426 -0.00047829 0.000343553 0.000797657 -9.33006e-05 -3.11943e-06 5.44747e-05 -0.00013321 -8.03461e-05 -0.00010026 -0.000110475 -0.000183838 -2.38324e-05 -0.000175835 -0.000124431 0.000148867 1.6897e-05 6.34383e-07 
1660.05 0 7.46919e-05 0.000206331 -8.60821e-05 -5.30587e-05 0.0571505 0.000967088 0.001027 -0.021028 0.000887576 0.000891867 0.000782323 -0.000161249 0.000111766 0.000152252 -0.00213439 -0.000461488 0.00034466 0.00078662 -8.94066e-05 3.14847e-05 5.44214e-05 -0.000137512 -8.78742e-05 -9.34283e-05 -0.000107118 -0.000184817 -2.76023e-05 -0.000176986 -0.000117229 0.000153451 1.27736e-05 -1.25197e-05 
1660.4 0 8.51805e-05 -0.000229306 -8.6869e-05 -4.91589e-05 0.0558135 0.000919114 0.00105116 -0.023527 0.000874093 0.000908272 0.00077257 -0.000181904 0.000101003 0.000260594 -0.00210541 -0.000438894 0.00035212 0.000771152 -9.0206e-05 6.89521e-05 5.2873e-05 -0.000140571 -9.61294e-05 -8.68765e-05 -0.000103831 -0.000184041 -3.20031e-05 -0.000177565 -0.000110226 0.000156821 8.61382e-06 -2.66678e-05 
1660.75 0 9.54829e-05 -0.000661967 -8.7407e-05 -4.37064e-05 0.0543574 0.000872491 0.00107504 -0.0259447 0.000860455 0.000918857 0.000761334 -0.000203493 8.92396e-05 0.000365718 -0.0020672 -0.000413513 0.000367155 0.000754491 -9.40061e-05 0.000104655 4.94772e-05 -0.000142109 -0.000105089 -8.24181e-05 -0.000100564 -0.000183362 -3.79824e-05 -0.000177818 -0.000103871 0.000159195 3.5613e-06 -4.16701e-05 
1661.1 0 0.000105005 -0.00108955 -8.81035e-05 -3.8169e-05 0.0527874 0.000825429 0.00109867 -0.0282768 0.000846308 0.00092481 0.000750549 -0.000220066 7.56011e-05 0.000467611 -0.00202222 -0.000385704 0.000391503 0.000741036 -9.98868e-05 0.000134915 4.47455e-05 -0.000142793 -0.000113985 -7.93969e-05 -9.72379e-05 -0.000183036 -4.59424e-05 -0.00017731 -9.97493e-05 0.000159814 -1.48746e-06 -5.69341e-05 
1661.45 0 0.000113523 -0.00150921 -8.79109e-05 -3.27907e-05 0.0511069 0.000777184 0.00112149 -0.030519 0.000830382 0.000927222 0.000743698 -0.000227987 6.12326e-05 0.00056675 -0.00197187 -0.000356112 0.00042357 0.000729332 -0.00010635 0.000158028 4.06555e-05 -0.000143991 -0.000122799 -7.50653e-05 -9.39725e-05 -0.00018111 -5.53513e-05 -0.000175848 -9.77889e-05 0.000158932 -5.5981e-06 -7.24884e-05 
1661.8 0 0.000121804 -0.00192016 -8.64832e-05 -2.72915e-05 0.0493193 0.000728616 0.00114339 -0.0326642 0.000811958 0.000926259 0.000742393 -0.000229542 4.7804e-05 0.000661585 -0.00191549 -0.000326147 0.000457205 0.000715035 -0.000111243 0.000174717 3.79919e-05 -0.000147087 -0.00013174 -6.86724e-05 -8.98858e-05 -0.000176755 -6.48542e-05 -0.000174033 -9.59262e-05 0.000157321 -9.59097e-06 -8.84676e-05 
1662.15 0 0.000129376 -0.0023224 -8.41239e-05 -2.22398e-05 0.0474317 0.000679747 0.00116501 -0.0347068 0.00079078 0.00092275 0.000743449 -0.000228331 3.60225e-05 0.000749746 -0.00185258 -0.00029681 0.000488863 0.000695605 -0.000114548 0.000186589 3.65315e-05 -0.00015186 -0.000141344 -6.15528e-05 -8.45335e-05 -0.000169572 -7.31849e-05 -0.000171982 -9.30687e-05 0.000155037 -1.40003e-05 -0.000104155 
1662.5 0 0.000136012 -0.00271639 -8.1983e-05 -1.84374e-05 0.0454538 0.000630661 0.00118644 -0.0366473 0.000767638 0.000916599 0.000743724 -0.000227338 2.49182e-05 0.000830948 -0.00178393 -0.000269324 0.000519331 0.000671566 -0.000117619 0.000194296 3.56599e-05 -0.000157668 -0.000151937 -5.41578e-05 -7.88104e-05 -0.000159313 -8.04332e-05 -0.00016869 -8.86177e-05 0.000151756 -1.81982e-05 -0.000118393 
1662.85 0 0.000142157 -0.00310196 -8.15686e-05 -1.51409e-05 0.0433919 0.000583402 0.00120888 -0.0384879 0.000743318 0.000906497 0.000742681 -0.000227155 1.38574e-05 0.000906122 -0.00171055 -0.000245112 0.000550253 0.000645756 -0.000121358 0.000198598 3.47249e-05 -0.00016416 -0.000161968 -4.6672e-05 -7.36579e-05 -0.000148831 -8.66359e-05 -0.000163783 -8.25094e-05 0.000147368 -2.15778e-05 -0.000130252 
1663.2 0 0.000148463 -0.00347829 -8.30297e-05 -1.16981e-05 0.0412492 0.000536958 0.00123457 -0.0402252 0.000717405 0.000892544 0.000741572 -0.000226707 2.36044e-06 0.000974997 -0.00163348 -0.000225511 0.000581492 0.000620529 -0.000126444 0.000200172 3.47934e-05 -0.000171348 -0.000170127 -4.01275e-05 -6.92833e-05 -0.000140237 -9.16673e-05 -0.000157817 -7.54487e-05 0.000141461 -2.43458e-05 -0.000139444 
1663.55 0 0.000156607 -0.00384383 -8.53778e-05 -8.6393e-06 0.039032 0.000487379 0.00126417 -0.041851 0.000690067 0.0008767 0.000741975 -0.000226807 -1.00247e-05 0.00104007 -0.00155503 -0.000210761 0.000611723 0.000596523 -0.000132276 0.000200279 3.59817e-05 -0.000177878 -0.000176953 -3.48801e-05 -6.59914e-05 -0.000133104 -9.61048e-05 -0.000151128 -6.75745e-05 0.000133617 -2.58959e-05 -0.000146256 
1663.9 0 0.000168141 -0.00419576 -8.72876e-05 -5.6383e-06 0.0367497 0.000431091 0.00129778 -0.0433603 0.000662945 0.000858765 0.000743474 -0.000228112 -2.35219e-05 0.00110629 -0.00147585 -0.000199486 0.0006395 0.000572716 -0.00013852 0.000198855 3.66193e-05 -0.000182059 -0.000183104 -3.02801e-05 -6.48086e-05 -0.00012611 -0.000100192 -0.000143878 -5.93921e-05 0.000124128 -2.54761e-05 -0.000151659 
1664.25 0 0.000183078 -0.00453146 -8.85528e-05 -2.09377e-06 0.0344113 0.000366249 0.00133431 -0.0447516 0.000637832 0.000836418 0.00074561 -0.000231053 -3.67239e-05 0.00117551 -0.00139459 -0.000190382 0.000664495 0.000546373 -0.00014523 0.000194647 3.60063e-05 -0.000184076 -0.000187998 -2.59987e-05 -6.68356e-05 -0.000118009 -0.00010458 -0.000136556 -5.09157e-05 0.000113445 -2.38045e-05 -0.000157547 
1664.6 0 0.000198376 -0.00485131 -8.94471e-05 1.97641e-06 0.0320249 0.000292693 0.0013716 -0.046025 0.000614564 0.000808393 0.000748496 -0.000237428 -4.82772e-05 0.00124524 -0.00131131 -0.000182963 0.000687691 0.000516522 -0.000150581 0.000188022 3.49025e-05 -0.000184953 -0.000191357 -2.15947e-05 -7.1429e-05 -0.00010992 -0.000109622 -0.00012996 -4.27006e-05 0.00010224 -2.16332e-05 -0.000164785 
1664.95 0 0.000210643 -0.00515687 -8.99364e-05 5.26967e-06 0.0295972 0.000211174 0.0014056 -0.0471801 0.00059115 0.000775861 0.000751858 -0.000247171 -5.88402e-05 0.00131194 -0.00122771 -0.000175955 0.000709239 0.00048432 -0.000153374 0.000178479 3.42791e-05 -0.000184129 -0.000194512 -1.69654e-05 -7.77907e-05 -0.000102867 -0.000114828 -0.000124446 -3.57305e-05 9.18097e-05 -1.90666e-05 -0.000172756 
1665.3 0 0.000219351 -0.00544811 -8.98101e-05 6.61637e-06 0.0271335 0.0001251 0.00143382 -0.0482163 0.000565247 0.000741018 0.000753348 -0.00025698 -6.91376e-05 0.00137441 -0.0011437 -0.000166719 0.000726436 0.00045228 -0.000154525 0.000164682 3.38253e-05 -0.000180528 -0.000198436 -1.24622e-05 -8.46311e-05 -9.64151e-05 -0.000120377 -0.000119273 -2.9342e-05 8.31268e-05 -1.64014e-05 -0.000180649 
1665.65 0 0.000226143 -0.00572471 -8.8684e-05 6.68034e-06 0.0246392 3.80265e-05 0.00145728 -0.0491318 0.000535991 0.000704881 0.0007477 -0.000262884 -7.89373e-05 0.00143107 -0.00105668 -0.000153878 0.000736906 0.000422319 -0.000154711 0.000146607 3.37834e-05 -0.000174557 -0.00020344 -8.0397e-06 -9.11725e-05 -9.03367e-05 -0.00012638 -0.000113652 -2.31822e-05 7.52066e-05 -1.35342e-05 -0.000188081 
1666 0 0.000232201 -0.00598532 -8.6603e-05 6.74241e-06 0.0221216 -4.73272e-05 0.0014755 -0.0499246 0.000505671 0.000668373 0.000732108 -0.000262016 -8.8612e-05 0.00147907 -0.00096723 -0.000139012 0.000741641 0.000395157 -0.000152747 0.000125105 3.40399e-05 -0.000167481 -0.000208973 -4.22848e-06 -9.72441e-05 -8.51783e-05 -0.00013209 -0.000107502 -1.82384e-05 6.73502e-05 -1.10567e-05 -0.000194537 
1666.35 0 0.000237229 -0.00622843 -8.40296e-05 8.25467e-06 0.0195872 -0.000128582 0.00148782 -0.0505937 0.000475828 0.000632966 0.00070799 -0.000253558 -9.88358e-05 0.00151896 -0.000878421 -0.000123725 0.000742327 0.000370583 -0.000145972 0.000102354 3.3103e-05 -0.000160633 -0.000214156 -2.38508e-06 -0.00010229 -8.03621e-05 -0.000136712 -0.000102515 -1.63005e-05 6.03085e-05 -9.41258e-06 -0.000199466 
1666.7 0 0.000241002 -0.00645516 -8.14955e-05 1.15562e-05 0.0170418 -0.000205394 0.00149562 -0.0511402 0.00044643 0.000598446 0.000677848 -0.000239809 -0.000107995 0.00155394 -0.000790641 -0.000109147 0.000739864 0.0003491 -0.000132659 8.09291e-05 3.11913e-05 -0.000155298 -0.000219407 -2.11907e-06 -0.000105934 -7.50976e-05 -0.00014038 -9.87898e-05 -1.74506e-05 5.42969e-05 -7.90286e-06 -0.000203197 
1667.05 0 0.000243955 -0.00666677 -7.86486e-05 1.64748e-05 0.0144891 -0.0002791 0.00149886 -0.0515652 0.000417323 0.000563028 0.00064297 -0.000224758 -0.000113922 0.0015856 -0.000703038 -9.79443e-05 0.000734998 0.000332879 -0.00011364 6.14633e-05 2.93108e-05 -0.000152439 -0.000224426 -1.5989e-06 -0.000108124 -7.00375e-05 -0.000143973 -9.35845e-05 -2.06064e-05 4.90901e-05 -6.33174e-06 -0.00020705 
1667.4 0 0.000246228 -0.00686273 -7.45093e-05 2.2117e-05 0.0119324 -0.000351088 0.00149635 -0.0518696 0.000389951 0.000524448 0.000602114 -0.000211069 -0.000117796 0.00161294 -0.000616491 -9.19387e-05 0.000728288 0.000323941 -9.24304e-05 4.29109e-05 2.74172e-05 -0.000152018 -0.000228368 1.13636e-07 -0.000109822 -6.65205e-05 -0.000147913 -8.51722e-05 -2.45344e-05 4.44056e-05 -5.1772e-06 -0.000212139 
1667.75 0 0.000248066 -0.00704248 -6.86613e-05 2.66948e-05 0.00937442 -0.000420194 0.00148795 -0.0520534 0.000366236 0.000481108 0.000554215 -0.000197783 -0.000122518 0.00163649 -0.000530893 -8.97854e-05 0.000719903 0.000322868 -7.12823e-05 2.40733e-05 2.57241e-05 -0.000152887 -0.000230441 1.83804e-06 -0.000112654 -6.46447e-05 -0.000151659 -7.45372e-05 -2.86837e-05 3.99673e-05 -4.09219e-06 -0.000218299 
1668.1 0 0.000249122 -0.00720629 -6.17615e-05 3.05797e-05 0.0068218 -0.000484582 0.00147599 -0.0521162 0.000345337 0.000433648 0.000501087 -0.000183492 -0.000128812 0.00165825 -0.000443147 -8.89185e-05 0.000709659 0.000327434 -5.0638e-05 2.99315e-06 2.4189e-05 -0.000152999 -0.000230457 2.01915e-06 -0.000116537 -6.25606e-05 -0.000154535 -6.37748e-05 -3.26024e-05 3.56918e-05 -2.20132e-06 -0.000224391 
1668.45 0 0.000249307 -0.00735319 -5.43406e-05 3.57191e-05 0.00428466 -0.000544652 0.00146324 -0.052061 0.000324854 0.000384347 0.000446094 -0.000169646 -0.000135144 0.00167709 -0.000351154 -8.77559e-05 0.000697867 0.000335029 -3.07281e-05 -2.30641e-05 2.32314e-05 -0.00015166 -0.000228405 -4.55942e-08 -0.000120393 -5.82841e-05 -0.000157269 -5.39185e-05 -3.57203e-05 3.1259e-05 6.42184e-07 -0.000229183 
1668.8 0 0.000249131 -0.00748131 -4.65838e-05 4.25205e-05 0.00176833 -0.000602543 0.00145038 -0.0518923 0.000302693 0.000336378 0.000392146 -0.000158574 -0.000140551 0.00169094 -0.000255712 -8.6032e-05 0.00068442 0.00034473 -1.13204e-05 -5.47335e-05 2.42314e-05 -0.000150431 -0.000224492 -4.27031e-06 -0.000124408 -5.21133e-05 -0.00016041 -4.51728e-05 -3.78874e-05 2.60547e-05 3.34594e-06 -0.000232185 
1669.15 0 0.000250089 -0.00759131 -3.86489e-05 4.98501e-05 -0.000725776 -0.000661545 0.00143496 -0.0516116 0.000276907 0.000292817 0.000339721 -0.000150577 -0.000145406 0.00169945 -0.000157486 -8.43905e-05 0.000667639 0.000356594 7.34782e-06 -8.96398e-05 2.77172e-05 -0.000150119 -0.000220503 -9.84248e-06 -0.000128891 -4.59482e-05 -0.000163907 -3.79044e-05 -3.91834e-05 2.03244e-05 4.93127e-06 -0.00023402 
1669.5 0 0.000253138 -0.00768457 -3.10094e-05 5.63818e-05 -0.00319165 -0.000721687 0.00141484 -0.0512171 0.000246724 0.000253742 0.000287625 -0.000146305 -0.000151557 0.00170237 -5.70425e-05 -8.23652e-05 0.00064526 0.000368839 2.23863e-05 -0.000124497 3.16073e-05 -0.000148909 -0.000218183 -1.55725e-05 -0.000132952 -3.9752e-05 -0.00016827 -3.21025e-05 -3.9745e-05 1.49538e-05 4.92318e-06 -0.000235042 
1669.85 0 0.000255729 -0.00776074 -2.5075e-05 6.18834e-05 -0.00562076 -0.000780747 0.00139047 -0.0507095 0.000213637 0.000216819 0.00023455 -0.000148002 -0.000158855 0.00169899 4.38863e-05 -7.82115e-05 0.000616758 0.000377227 3.14651e-05 -0.000157908 3.51156e-05 -0.000144682 -0.000217095 -2.11057e-05 -0.000134856 -3.31262e-05 -0.000173181 -2.65089e-05 -3.96536e-05 1.00471e-05 3.37495e-06 -0.00023514 
1670.2 0 0.000256222 -0.00781943 -1.99392e-05 6.60488e-05 -0.00800822 -0.000836162 0.00136159 -0.0500927 0.000179864 0.000181698 0.000179169 -0.000157275 -0.000166864 0.00169109 0.000144479 -7.27287e-05 0.000583983 0.000379843 3.65259e-05 -0.000192041 3.93907e-05 -0.000137416 -0.000215265 -2.61299e-05 -0.000134775 -2.59145e-05 -0.000177231 -2.04749e-05 -3.85394e-05 6.27109e-06 1.96425e-06 -0.000234593 
1670.55 0 0.000255246 -0.00786032 -1.31602e-05 6.92469e-05 -0.0103515 -0.000885357 0.0013298 -0.0493702 0.000145919 0.00015038 0.000121536 -0.000174347 -0.000179178 0.00168134 0.000245772 -6.79086e-05 0.000549351 0.000378749 4.08393e-05 -0.000228672 4.4036e-05 -0.000128094 -0.000211873 -3.01549e-05 -0.000134414 -1.74595e-05 -0.000179636 -1.38863e-05 -3.62927e-05 4.91816e-06 1.94779e-06 -0.000233193 
1670.9 0 0.000253629 -0.00788321 -4.60259e-06 7.25617e-05 -0.0126463 -0.000929687 0.00129776 -0.0485435 0.000111461 0.000122881 6.20615e-05 -0.000199756 -0.000197095 0.00166943 0.000347753 -6.3242e-05 0.000515617 0.00037809 4.49395e-05 -0.000266446 4.87159e-05 -0.000117568 -0.000207875 -3.36566e-05 -0.000134422 -8.26599e-06 -0.000180559 -5.5932e-06 -3.30017e-05 5.98939e-06 2.2118e-06 -0.000230064 
1671.25 0 0.000252418 -0.00788806 4.4133e-06 7.62519e-05 -0.0148869 -0.000971597 0.00126543 -0.0476147 7.81439e-05 9.74763e-05 1.90908e-07 -0.000232568 -0.000215799 0.00165431 0.0004474 -5.75409e-05 0.000485882 0.000380471 4.65992e-05 -0.000302278 5.36775e-05 -0.000106825 -0.000203278 -3.70401e-05 -0.000133885 -1.83632e-07 -0.000180927 5.15585e-06 -2.94203e-05 8.40698e-06 9.33515e-07 -0.000224739 
1671.6 0 0.000251777 -0.00787486 1.3912e-05 8.00779e-05 -0.0170679 -0.00101164 0.00123083 -0.0465879 4.79035e-05 7.25139e-05 -6.4568e-05 -0.000269549 -0.000232137 0.00163763 0.000542066 -5.10483e-05 0.00046132 0.000385541 4.39964e-05 -0.00033539 5.91408e-05 -9.62104e-05 -0.000196648 -4.01172e-05 -0.000132608 6.82971e-06 -0.000181037 1.76285e-05 -2.63809e-05 1.07984e-05 -1.96239e-06 -0.000217657 
1671.95 0 0.000250256 -0.00784327 2.36517e-05 8.44964e-05 -0.0191855 -0.0010494 0.00119156 -0.045469 1.93024e-05 4.73174e-05 -0.00012895 -0.000308401 -0.000248812 0.00162092 0.000633559 -4.40144e-05 0.000441574 0.000392506 3.80699e-05 -0.000367662 6.39699e-05 -8.61587e-05 -0.000187801 -4.26217e-05 -0.000132707 1.37821e-05 -0.000182057 2.99562e-05 -2.42727e-05 1.23822e-05 -4.36768e-06 -0.000209571 
1672.3 0 0.000245291 -0.00779447 3.14099e-05 8.96402e-05 -0.0212358 -0.0010857 0.0011469 -0.0442615 -9.36821e-06 2.10041e-05 -0.00018647 -0.000348494 -0.000268159 0.00160191 0.000725168 -3.6545e-05 0.000425777 0.000401514 3.03223e-05 -0.000397463 6.77007e-05 -7.68628e-05 -0.000179397 -4.41809e-05 -0.000135063 2.03148e-05 -0.000185488 4.11314e-05 -2.313e-05 1.38009e-05 -5.25237e-06 -0.000201135 
1672.65 0 0.000237497 -0.0077293 3.66012e-05 9.40271e-05 -0.0232137 -0.00112143 0.00109669 -0.0429696 -3.70835e-05 -6.96868e-06 -0.000234788 -0.000387841 -0.000289498 0.0015794 0.000816979 -2.96235e-05 0.000411752 0.000412412 2.21303e-05 -0.000423506 7.21515e-05 -6.73366e-05 -0.000172808 -4.56896e-05 -0.000137916 2.63684e-05 -0.000190076 5.20919e-05 -2.28217e-05 1.55686e-05 -4.62878e-06 -0.000192596 
1673 0 0.000229892 -0.00764679 4.02468e-05 9.62104e-05 -0.0251159 -0.00115368 0.00104169 -0.0415996 -6.34106e-05 -3.47326e-05 -0.000276771 -0.00042475 -0.000313397 0.00155511 0.000906368 -2.28079e-05 0.000397663 0.000422055 1.65265e-05 -0.000448052 7.74207e-05 -5.81806e-05 -0.000166629 -4.78771e-05 -0.000140057 3.32748e-05 -0.000193783 6.36636e-05 -2.22131e-05 1.77144e-05 -2.80514e-06 -0.000183609 
1673.35 0 0.000223766 -0.00754787 4.32034e-05 9.60646e-05 -0.0269414 -0.00117938 0.000985582 -0.0401559 -9.12344e-05 -5.96119e-05 -0.000316603 -0.000459662 -0.000339051 0.00152894 0.000991023 -1.40723e-05 0.000383436 0.000427519 1.65495e-05 -0.000471454 8.10203e-05 -5.09848e-05 -0.000159845 -4.98754e-05 -0.000141322 4.06803e-05 -0.000197301 7.60083e-05 -2.05845e-05 2.0396e-05 -3.71394e-07 -0.000173527 
1673.7 0 0.00021937 -0.00743517 4.72015e-05 9.41229e-05 -0.0286875 -0.00120029 0.000933969 -0.0386424 -0.000123799 -8.10698e-05 -0.000356891 -0.000492871 -0.000363764 0.00149873 0.00106992 -3.22187e-06 0.000371821 0.000429204 2.05118e-05 -0.0004907 8.25744e-05 -4.42846e-05 -0.000152516 -4.98738e-05 -0.000142171 4.75005e-05 -0.000201677 8.93942e-05 -1.83462e-05 2.35369e-05 1.74229e-06 -0.000162315 
1674.05 0 0.000217189 -0.00730842 5.2917e-05 9.10579e-05 -0.0303517 -0.00122121 0.000888229 -0.0370633 -0.000160356 -0.000100581 -0.000396212 -0.000524265 -0.000387857 0.00146368 0.00114246 8.36097e-06 0.000364381 0.000429275 2.43457e-05 -0.00050245 8.39713e-05 -3.6243e-05 -0.000143926 -4.72448e-05 -0.000142133 5.37803e-05 -0.000205651 0.000103621 -1.51974e-05 2.6826e-05 3.88153e-06 -0.000150179 
1674.4 0 0.000216715 -0.00716618 5.85997e-05 8.73141e-05 -0.0319326 -0.00124464 0.000844983 -0.0354205 -0.000197427 -0.000120252 -0.00043132 -0.000553069 -0.000412886 0.00142499 0.00120822 2.09558e-05 0.000359419 0.000428862 2.63433e-05 -0.000505581 8.46994e-05 -2.67769e-05 -0.000133419 -4.2363e-05 -0.000139327 5.97103e-05 -0.000208057 0.000117359 -1.05328e-05 2.92932e-05 6.90696e-06 -0.000137434 
1674.75 0 0.000216018 -0.00700787 6.32758e-05 8.32997e-05 -0.0334258 -0.00127164 0.000801878 -0.0337164 -0.000232032 -0.000141116 -0.000461177 -0.000577536 -0.000437134 0.00138431 0.00126744 3.72636e-05 0.000354024 0.00042648 2.7778e-05 -0.000501173 8.34821e-05 -1.65796e-05 -0.000121555 -3.54186e-05 -0.000133256 6.49968e-05 -0.000208112 0.000129612 -4.32588e-06 2.94943e-05 1.05258e-05 -0.000124995 
1675.1 0 0.000214188 -0.00683343 6.7629e-05 7.94613e-05 -0.0348262 -0.00130418 0.000758472 -0.0319555 -0.000263734 -0.000162001 -0.000487021 -0.000598191 -0.000456986 0.00134238 0.00132008 5.85858e-05 0.000347069 0.00041903 3.05544e-05 -0.000490222 8.07615e-05 -6.86295e-06 -0.000109494 -2.78746e-05 -0.00012655 6.87035e-05 -0.000205503 0.00014031 3.39936e-06 2.69168e-05 1.34883e-05 -0.00011387 
1675.45 0 0.000211979 -0.00664417 7.21438e-05 7.62671e-05 -0.0361312 -0.00134088 0.00071406 -0.0301433 -0.000293413 -0.000181778 -0.000509359 -0.000617686 -0.000470947 0.00129796 0.00136724 8.39337e-05 0.000338647 0.000406342 3.41566e-05 -0.000472824 7.72574e-05 1.81397e-06 -9.79402e-05 -2.12619e-05 -0.000121074 6.98292e-05 -0.000202368 0.000150033 1.20305e-05 2.31264e-05 1.47745e-05 -0.000103739 
1675.8 0 0.000208441 -0.00644334 7.63702e-05 7.33451e-05 -0.0373409 -0.00137809 0.000668892 -0.0282865 -0.000320539 -0.000200798 -0.000528245 -0.000637832 -0.000479178 0.00124698 0.00141099 0.00011202 0.000327672 0.000391355 3.57812e-05 -0.000450425 7.32912e-05 9.71794e-06 -8.72885e-05 -1.46296e-05 -0.000115385 6.78351e-05 -0.000200987 0.000158718 2.06974e-05 1.92141e-05 1.45102e-05 -9.40222e-05 
1676.15 0 0.00020236 -0.00623346 7.97806e-05 6.98238e-05 -0.0384563 -0.0014157 0.000622829 -0.0263905 -0.000343372 -0.000218897 -0.000545173 -0.000657909 -0.000482017 0.00118762 0.00145172 0.000141134 0.000313159 0.000376333 3.34697e-05 -0.000425642 6.94756e-05 1.74157e-05 -7.7963e-05 -6.42812e-06 -0.000108225 6.28865e-05 -0.000200371 0.000166031 2.94194e-05 1.46303e-05 1.32871e-05 -8.38233e-05 
1676.5 0 0.00019495 -0.00601474 8.20805e-05 6.61058e-05 -0.039476 -0.00145431 0.000574395 -0.0244586 -0.000362343 -0.00023435 -0.000562003 -0.000676512 -0.000479006 0.00112258 0.00148956 0.000168961 0.000295589 0.000360362 2.90907e-05 -0.0004 6.56422e-05 2.58928e-05 -6.92558e-05 2.81189e-06 -0.000100055 5.62294e-05 -0.000197737 0.000171935 3.85108e-05 9.65046e-06 1.11726e-05 -7.23865e-05 
1676.85 0 0.00018639 -0.00578542 8.35998e-05 6.28967e-05 -0.0403962 -0.00149262 0.000523202 -0.0224956 -0.000379438 -0.000243999 -0.000578754 -0.000694416 -0.000469598 0.00105451 0.00152409 0.000193709 0.000276683 0.000341871 2.63119e-05 -0.000373787 6.01265e-05 3.58258e-05 -6.03169e-05 1.14355e-05 -9.1704e-05 4.90857e-05 -0.00019219 0.000177051 4.79249e-05 5.09908e-06 8.103e-06 -5.96816e-05 
1677.2 0 0.000174577 -0.00554459 8.51305e-05 6.02757e-05 -0.0412161 -0.00152895 0.000470652 -0.0205079 -0.000396115 -0.00024703 -0.000593185 -0.00071182 -0.000455572 0.000984994 0.00155401 0.000214335 0.000258496 0.000321919 2.76764e-05 -0.000347727 5.28878e-05 4.6405e-05 -5.03279e-05 1.89738e-05 -8.29572e-05 4.18258e-05 -0.00018452 0.000181532 5.69755e-05 6.36256e-07 5.13714e-06 -4.64209e-05 
1677.55 0 0.000160047 -0.00529413 8.74798e-05 5.72908e-05 -0.0419384 -0.00156158 0.000415126 -0.0184986 -0.000413144 -0.000246316 -0.000604257 -0.00072622 -0.000439765 0.000914354 0.0015785 0.000230229 0.00024075 0.000301115 3.09212e-05 -0.000322337 4.63754e-05 5.60256e-05 -3.97176e-05 2.59012e-05 -7.27803e-05 3.47339e-05 -0.000176655 0.000184514 6.46843e-05 -4.27463e-06 3.24681e-06 -3.41739e-05 
1677.9 0 0.000145162 -0.00503617 9.06364e-05 5.24757e-05 -0.0425629 -0.00158845 0.000354567 -0.0164692 -0.000428533 -0.000244754 -0.000612126 -0.000738101 -0.00042404 0.000843552 0.00159838 0.000241489 0.000222602 0.000277967 3.23813e-05 -0.000297338 4.09554e-05 6.52123e-05 -2.95877e-05 3.24908e-05 -6.20056e-05 2.81587e-05 -0.000169681 0.000185618 7.11797e-05 -1.01314e-05 1.51946e-06 -2.375e-05 
1678.25 0 0.000130169 -0.00476935 9.28104e-05 4.6926e-05 -0.0430856 -0.00161065 0.000290647 -0.0144243 -0.000439955 -0.000243972 -0.000615936 -0.000749346 -0.000407945 0.00077378 0.00161755 0.000249458 0.000203128 0.000252829 3.1092e-05 -0.000273915 3.65906e-05 7.51379e-05 -2.04559e-05 3.80024e-05 -5.23522e-05 2.16248e-05 -0.000164458 0.000185413 7.62118e-05 -1.65156e-05 -8.51821e-07 -1.40381e-05 
1678.6 0 0.000115096 -0.00449269 9.38442e-05 4.23275e-05 -0.0435049 -0.00162908 0.000224565 -0.0123692 -0.000446355 -0.000244762 -0.00061713 -0.000758354 -0.000388825 0.000703758 0.00163936 0.000254859 0.000180483 0.000226358 2.73106e-05 -0.000253123 3.32819e-05 8.46734e-05 -1.22704e-05 4.25158e-05 -4.51679e-05 1.59157e-05 -0.000161334 0.000185813 7.82503e-05 -2.24678e-05 -3.43785e-06 -4.42922e-06 
1678.95 0 9.89111e-05 -0.00420806 9.48529e-05 3.88131e-05 -0.0438217 -0.00164226 0.000157692 -0.0103084 -0.000446869 -0.000247342 -0.000618852 -0.000764247 -0.000366008 0.000632021 0.00166466 0.000259579 0.000154257 0.000197683 2.13354e-05 -0.000234193 3.04274e-05 9.35768e-05 -4.82676e-06 4.72305e-05 -4.07558e-05 1.26819e-05 -0.000158506 0.000187343 7.73335e-05 -2.66447e-05 -6.27585e-06 5.15421e-06 
1679.3 0 8.17443e-05 -0.00391764 9.56421e-05 3.65296e-05 -0.044038 -0.00165169 9.07987e-05 -0.00824693 -0.000441647 -0.000251842 -0.000622037 -0.000768684 -0.000340275 0.000555876 0.00169497 0.000265689 0.000126335 0.000166982 1.43174e-05 -0.000216176 2.86625e-05 0.000103519 2.83091e-06 5.2379e-05 -3.74892e-05 1.1556e-05 -0.000153971 0.000189199 7.47383e-05 -2.79303e-05 -8.17937e-06 1.49325e-05 
1679.65 0 6.52129e-05 -0.0036232 9.50029e-05 3.48035e-05 -0.0441547 -0.00165968 2.25873e-05 -0.00618847 -0.000433005 -0.000258368 -0.000623726 -0.000771388 -0.000311608 0.000471601 0.00172937 0.000271761 9.87288e-05 0.000135289 8.68136e-06 -0.000198413 2.79746e-05 0.000115625 1.1726e-05 5.78027e-05 -3.37835e-05 1.18583e-05 -0.000147904 0.000190337 7.26053e-05 -2.75424e-05 -9.0471e-06 2.47997e-05 
1680 0 4.94286e-05 -0.00332629 9.34041e-05 3.33564e-05 -0.0441714 -0.00166565 -4.71131e-05 -0.00413872 -0.000422816 -0.000266823 -0.000620763 -0.000770697 -0.000278929 0.000380666 0.00176463 0.000276223 7.14212e-05 0.000102557 5.46868e-06 -0.00018024 2.74076e-05 0.00012969 2.1793e-05 6.3163e-05 -3.041e-05 1.26471e-05 -0.000141092 0.000190451 7.2895e-05 -2.6731e-05 -9.73323e-06 3.50999e-05 
1680.35 0 3.39406e-05 -0.00302758 9.26662e-05 3.32102e-05 -0.0440909 -0.00166887 -0.000116622 -0.00210578 -0.000411403 -0.000276138 -0.000612986 -0.000766132 -0.000243052 0.000287438 0.00179995 0.000277865 4.22269e-05 6.7125e-05 2.53855e-06 -0.000161623 2.68539e-05 0.000144175 3.30529e-05 6.70756e-05 -2.81234e-05 1.28422e-05 -0.000134056 0.000190031 7.46686e-05 -2.49225e-05 -1.01311e-05 4.60662e-05 
1680.7 0 1.91439e-05 -0.00272856 9.29386e-05 3.48538e-05 -0.0439197 -0.0016703 -0.000186837 -9.54025e-05 -0.000398159 -0.000285239 -0.00060245 -0.000759662 -0.000207021 0.000193271 0.00183536 0.000278985 1.07486e-05 2.82221e-05 -1.62662e-06 -0.000144358 2.70532e-05 0.000157167 4.53851e-05 6.8145e-05 -2.54731e-05 1.20385e-05 -0.000127282 0.000188353 7.58833e-05 -2.22949e-05 -1.04994e-05 5.70678e-05 
1681.05 0 5.88485e-06 -0.002431 9.34359e-05 3.6786e-05 -0.0436621 -0.00166965 -0.000259329 0.00188916 -0.000382313 -0.000292882 -0.000592596 -0.00075342 -0.00017117 9.72102e-05 0.00186834 0.000282155 -2.13537e-05 -1.33908e-05 -5.89549e-06 -0.000129305 2.74012e-05 0.000169336 5.75619e-05 6.67326e-05 -2.12386e-05 1.06364e-05 -0.000121772 0.000184333 7.5783e-05 -1.9278e-05 -1.03507e-05 6.77451e-05 
1681.4 0 -5.60765e-06 -0.00213442 9.39705e-05 3.70341e-05 -0.0433199 -0.0016658 -0.000333529 0.00384337 -0.000363163 -0.000300277 -0.000585266 -0.000748028 -0.000134889 6.51871e-07 0.0018961 0.000284963 -5.32846e-05 -5.53001e-05 -8.28465e-06 -0.000113918 2.69764e-05 0.000182612 6.77486e-05 6.48728e-05 -1.61076e-05 9.55042e-06 -0.000118025 0.000178612 7.54436e-05 -1.64137e-05 -1.00539e-05 7.84091e-05 
1681.75 0 -1.61138e-05 -0.00183733 9.37032e-05 3.63174e-05 -0.0428949 -0.00165879 -0.000408525 0.00576325 -0.000340172 -0.000310165 -0.000580819 -0.00074142 -9.90918e-05 -9.35672e-05 0.00191826 0.000286444 -8.45603e-05 -9.33942e-05 -7.25176e-06 -9.60483e-05 2.508e-05 0.000197522 7.57679e-05 6.33823e-05 -1.02496e-05 9.09216e-06 -0.000115539 0.000173035 7.5481e-05 -1.42995e-05 -1.08043e-05 8.84683e-05 
1682.1 0 -2.67886e-05 -0.00153772 9.23679e-05 3.6362e-05 -0.0423903 -0.00165024 -0.00048368 0.00764643 -0.000313895 -0.000322181 -0.000580663 -0.000730238 -6.39938e-05 -0.000186797 0.00193488 0.000289551 -0.000114826 -0.000125105 -1.98909e-06 -7.55326e-05 2.30511e-05 0.00021256 8.34298e-05 6.21751e-05 -3.63344e-06 8.13123e-06 -0.000113833 0.000168128 7.56739e-05 -1.21702e-05 -1.19783e-05 9.63879e-05 
1682.45 0 -3.72663e-05 -0.00123462 9.07916e-05 3.63761e-05 -0.041808 -0.00163995 -0.000561701 0.00949335 -0.000286329 -0.000333721 -0.000584866 -0.000713076 -2.99377e-05 -0.000281783 0.00194451 0.000295356 -0.000142815 -0.000150004 6.06494e-06 -5.27657e-05 2.29937e-05 0.000226345 9.15302e-05 6.10634e-05 3.05675e-06 6.16725e-06 -0.000112664 0.000163532 7.64067e-05 -1.02112e-05 -1.26539e-05 0.000102266 
1682.8 0 -4.79663e-05 -0.00092882 8.92961e-05 3.48433e-05 -0.041146 -0.0016249 -0.00064397 0.0113029 -0.000260161 -0.000343296 -0.000590091 -0.000692197 1.70977e-06 -0.000378362 0.00194599 0.000302437 -0.000166596 -0.000168543 1.49773e-05 -2.6988e-05 2.34429e-05 0.000239488 9.94176e-05 6.02628e-05 9.23225e-06 4.4979e-06 -0.000112052 0.000160055 7.85474e-05 -8.74319e-06 -1.35336e-05 0.00010818 
1683.15 0 -5.98805e-05 -0.000621707 8.73781e-05 3.12069e-05 -0.0404022 -0.00160506 -0.000727313 0.0130712 -0.000238178 -0.000353255 -0.000593233 -0.000668462 3.05489e-05 -0.000474776 0.00193927 0.000309259 -0.000187914 -0.000183198 2.33095e-05 2.35353e-06 2.29142e-05 0.00025219 0.000106513 6.11495e-05 1.49637e-05 3.09747e-06 -0.000112057 0.000158139 8.22929e-05 -6.88188e-06 -1.45354e-05 0.000115266 
1683.5 0 -7.22332e-05 -0.000315046 8.46192e-05 2.67098e-05 -0.0395762 -0.00158237 -0.000809764 0.0147933 -0.000220894 -0.000367024 -0.000593763 -0.000639122 5.92954e-05 -0.00056941 0.00192516 0.000315288 -0.000208512 -0.000197798 2.90458e-05 3.24645e-05 2.19233e-05 0.000264699 0.000112681 6.34671e-05 1.94056e-05 1.28377e-06 -0.000112562 0.000156805 8.73318e-05 -5.37535e-06 -1.52999e-05 0.000123417 
1683.85 0 -8.39075e-05 -1.04897e-05 8.12012e-05 2.2787e-05 -0.0386705 -0.00155608 -0.000893165 0.0164638 -0.000206115 -0.000383915 -0.000590907 -0.000603201 9.11673e-05 -0.00066243 0.00190348 0.000321184 -0.000227178 -0.000214891 3.19603e-05 6.0391e-05 2.13438e-05 0.000276648 0.000118266 6.67751e-05 2.18832e-05 -1.72327e-07 -0.000113671 0.000154996 9.28048e-05 -5.13177e-06 -1.67736e-05 0.00013148 
1684.2 0 -9.49749e-05 0.000290521 7.76215e-05 1.8339e-05 -0.0376898 -0.00152266 -0.000978182 0.0180797 -0.000191289 -0.000402765 -0.000584773 -0.000565617 0.000127138 -0.000752915 0.00187232 0.000328216 -0.000243583 -0.000235087 3.43073e-05 8.68031e-05 1.98746e-05 0.000287471 0.000123787 7.31396e-05 2.38793e-05 4.4888e-07 -0.000115127 0.000152345 9.76105e-05 -5.99515e-06 -1.98604e-05 0.000138831 
1684.55 0 -0.000106605 0.000586814 7.45692e-05 1.27747e-05 -0.0366399 -0.00148196 -0.0010622 0.0196379 -0.000175583 -0.000422327 -0.000577294 -0.000530868 0.000165678 -0.000838327 0.00183351 0.000336138 -0.000258204 -0.000255993 3.89615e-05 0.000113325 1.64221e-05 0.000297598 0.0001309 8.34136e-05 2.56895e-05 1.93798e-06 -0.000116249 0.000148853 0.000102225 -7.57576e-06 -2.42226e-05 0.00014699 
1684.9 0 -0.000119462 0.000877779 7.24053e-05 7.87466e-06 -0.0355263 -0.00143686 -0.00114387 0.0211366 -0.0001605 -0.000439624 -0.000568822 -0.000497103 0.000204844 -0.000919959 0.00179167 0.000344005 -0.000271395 -0.000274758 4.73115e-05 0.000140437 1.1857e-05 0.000307018 0.000139993 9.64029e-05 2.67438e-05 2.23675e-06 -0.000115846 0.000143951 0.000106065 -8.69858e-06 -2.9184e-05 0.000157154 
1685.25 0 -0.000133266 0.00116383 7.19814e-05 4.19852e-06 -0.0343513 -0.00138908 -0.00122261 0.0225757 -0.000148075 -0.000452228 -0.000559444 -0.000460995 0.000245404 -0.00100146 0.00174724 0.000350466 -0.000283858 -0.000290432 5.79946e-05 0.000169724 7.80159e-06 0.000315894 0.000149485 0.000110498 2.68368e-05 1.25101e-06 -0.000112847 0.000136724 0.000108325 -9.8225e-06 -3.4728e-05 0.000168886 
1685.6 0 -0.000147792 0.00144629 7.29333e-05 1.21457e-06 -0.0331157 -0.00133901 -0.00129854 0.0239536 -0.000137675 -0.000460623 -0.000549324 -0.000421764 0.000288458 -0.00108408 0.00169846 0.000353482 -0.000294604 -0.000302522 6.8834e-05 0.000202365 6.02827e-06 0.000324288 0.000157268 0.000124255 2.4918e-05 -3.10671e-07 -0.000107228 0.000126469 0.000110016 -1.07411e-05 -4.14756e-05 0.000181029 
1685.95 0 -0.000161835 0.00172508 7.33262e-05 -1.76308e-06 -0.0318229 -0.00128609 -0.00137401 0.0252691 -0.000126941 -0.000468187 -0.000539289 -0.000380029 0.00033394 -0.00116626 0.00164561 0.000351996 -0.00030283 -0.000310786 8.16343e-05 0.000235781 7.56416e-06 0.000331124 0.000162964 0.000136513 2.20517e-05 -2.53778e-06 -0.000100797 0.000114527 0.000111991 -9.25814e-06 -4.89195e-05 0.000192461 
1686.3 0 -0.000173426 0.00199862 7.31019e-05 -4.80413e-06 -0.030476 -0.00122738 -0.00144987 0.0265225 -0.000117204 -0.00047704 -0.000531586 -0.000336611 0.000380203 -0.00124564 0.00158952 0.000345763 -0.000308997 -0.000315974 9.82044e-05 0.000266394 1.05058e-05 0.00033691 0.000168097 0.000147505 1.91778e-05 -5.74282e-06 -9.55351e-05 0.000102401 0.000113988 -6.22822e-06 -5.54276e-05 0.000202806 
1686.65 0 -0.000182754 0.00226704 7.3052e-05 -7.26314e-06 -0.0290752 -0.00116088 -0.0015215 0.0277121 -0.000109621 -0.000486803 -0.000525841 -0.000294702 0.000424948 -0.00132155 0.00152904 0.000334717 -0.000313956 -0.000319159 0.000116406 0.000293363 1.29026e-05 0.000342751 0.000172612 0.000158733 1.55486e-05 -9.4951e-06 -9.16343e-05 9.10214e-05 0.000115234 -4.26806e-06 -6.06716e-05 0.000212642 
1687 0 -0.000190612 0.00253057 7.36594e-05 -9.43851e-06 -0.0276216 -0.00108882 -0.0015858 0.0288344 -0.000101646 -0.000497338 -0.000519213 -0.000258725 0.000467627 -0.00139414 0.00146148 0.000316704 -0.000319303 -0.000320229 0.000134123 0.000316691 1.55547e-05 0.000347578 0.000176521 0.000170225 1.08931e-05 -1.26593e-05 -8.70281e-05 8.06727e-05 0.000116067 -3.56678e-06 -6.47265e-05 0.000221702 
1687.35 0 -0.000196596 0.00278738 7.47798e-05 -1.3067e-05 -0.0261201 -0.00101263 -0.00164353 0.0298858 -9.10266e-05 -0.000506761 -0.000510477 -0.000228797 0.000507215 -0.00146235 0.00138512 0.000289004 -0.000327228 -0.000317212 0.000151764 0.000335144 1.77675e-05 0.000349654 0.000181141 0.000178584 6.73751e-06 -1.50612e-05 -8.0225e-05 7.10507e-05 0.000117656 -2.11622e-06 -6.78444e-05 0.00022944 
1687.7 0 -0.000201203 0.00303424 7.58003e-05 -1.787e-05 -0.0245779 -0.000932281 -0.00169383 0.0308639 -7.77101e-05 -0.000511512 -0.000501818 -0.000199463 0.000542091 -0.00152383 0.001302 0.000252833 -0.000338394 -0.000309825 0.000170628 0.00035029 1.78832e-05 0.00034957 0.000186993 0.000183063 4.52708e-06 -1.72788e-05 -7.31012e-05 6.15136e-05 0.000120038 -1.47415e-09 -7.06308e-05 0.000236219 
1688.05 0 -0.000206111 0.00326944 7.62973e-05 -2.20697e-05 -0.0229995 -0.00084933 -0.0017366 0.0317652 -6.10787e-05 -0.000513283 -0.000495027 -0.000166901 0.000570387 -0.00157822 0.00121441 0.00021147 -0.000350385 -0.00030265 0.000189769 0.000365314 1.67899e-05 0.000349235 0.000193064 0.000186288 2.85111e-06 -1.9404e-05 -6.73936e-05 5.18525e-05 0.000122211 1.98062e-06 -7.23037e-05 0.000241893 
1688.4 0 -0.000212596 0.00349346 7.61224e-05 -2.52144e-05 -0.0213867 -0.000764776 -0.00177503 0.0325855 -3.90109e-05 -0.000516949 -0.000488979 -0.00013164 0.000592145 -0.00162531 0.00112274 0.000166041 -0.00036114 -0.000299505 0.000206563 0.000378971 1.59309e-05 0.000349152 0.000198459 0.000189332 9.04951e-07 -2.18421e-05 -6.28447e-05 4.22373e-05 0.000123869 4.79166e-06 -7.19098e-05 0.000245767 
1688.75 0 -0.00022082 0.00370746 7.54155e-05 -2.71804e-05 -0.0197426 -0.000677659 -0.0018111 0.0333221 -9.96184e-06 -0.000524543 -0.000484001 -9.48064e-05 0.000607331 -0.00166535 0.00102996 0.000116618 -0.000370835 -0.000298866 0.000220467 0.000387528 1.55417e-05 0.000349027 0.00020304 0.000192352 3.39778e-07 -2.5322e-05 -5.83299e-05 3.19727e-05 0.000125123 8.98219e-06 -7.05097e-05 0.000247863 
1689.1 0 -0.000229749 0.00391161 7.30331e-05 -2.84364e-05 -0.0180743 -0.00058795 -0.00184259 0.0339761 2.51854e-05 -0.000534583 -0.000480855 -5.66428e-05 0.000616066 -0.0016999 0.000939339 6.55984e-05 -0.000379414 -0.000298901 0.000233521 0.000389475 1.5836e-05 0.000347351 0.000206597 0.000194759 1.5314e-06 -3.01975e-05 -5.17604e-05 2.06126e-05 0.000124791 1.3168e-05 -6.88389e-05 0.000249137 
1689.45 0 -0.000238045 0.00410489 6.82136e-05 -2.99727e-05 -0.0163866 -0.000498156 -0.00186651 0.0345508 6.36377e-05 -0.00054301 -0.000476773 -1.84903e-05 0.000618836 -0.00172834 0.000851651 1.40984e-05 -0.000386078 -0.000299211 0.000246593 0.000387097 1.73396e-05 0.000343473 0.000208391 0.0001959 3.72997e-06 -3.56135e-05 -4.25459e-05 8.64366e-06 0.00012218 1.68189e-05 -6.57873e-05 0.000250315 
1689.8 0 -0.000245609 0.0042874 6.18527e-05 -3.21265e-05 -0.01468 -0.000410955 -0.00188291 0.0350465 0.000102618 -0.00054717 -0.000468493 1.76064e-05 0.000613867 -0.00174918 0.000765365 -3.61847e-05 -0.000391415 -0.000299131 0.000257679 0.000383746 1.90334e-05 0.000339783 0.00020793 0.000196246 6.03485e-06 -4.07774e-05 -3.1621e-05 -2.80952e-06 0.000117665 2.09967e-05 -6.08202e-05 0.00025118 
1690.15 0 -0.000253095 0.00446029 5.56706e-05 -3.51433e-05 -0.0129574 -0.000327035 -0.00189314 0.0354593 0.000139947 -0.000547281 -0.000455197 5.04137e-05 0.000600926 -0.00176158 0.00067729 -8.23037e-05 -0.000397002 -0.00029961 0.000264151 0.000381374 1.96902e-05 0.000336529 0.000205733 0.000196992 8.36202e-06 -4.55986e-05 -1.8778e-05 -1.2484e-05 0.000112542 2.70405e-05 -5.45407e-05 0.000251867 
1690.5 0 -0.000260325 0.0046224 5.03005e-05 -3.93543e-05 -0.0112252 -0.00024486 -0.00189898 0.035788 0.000174512 -0.000545069 -0.000438274 7.85734e-05 0.000582885 -0.00176487 0.000586726 -0.000124582 -0.000402515 -0.000301133 0.000265627 0.000380097 1.91579e-05 0.000331554 0.000202284 0.000198082 1.11253e-05 -5.06595e-05 -3.20579e-06 -1.99039e-05 0.000107605 3.51392e-05 -4.89255e-05 0.000252183 
1690.85 0 -0.000267308 0.00477184 4.52642e-05 -4.46201e-05 -0.0094873 -0.000162971 -0.00190133 0.0360327 0.000205407 -0.00054175 -0.000418628 0.000101432 0.00056203 -0.00175912 0.000494907 -0.000164328 -0.000405126 -0.000302279 0.0002635 0.000378945 1.66877e-05 0.000325612 0.000198271 0.00019818 1.47419e-05 -5.64576e-05 1.38747e-05 -2.54477e-05 0.000102232 4.51493e-05 -4.42728e-05 0.000251624 
1691.2 0 -0.000275538 0.00490856 4.09752e-05 -5.02301e-05 -0.00774812 -8.07038e-05 -0.0019008 0.0361915 0.000232345 -0.000538221 -0.000396637 0.000119489 0.000538177 -0.00174638 0.00040344 -0.000202714 -0.00040207 -0.000301594 0.0002569 0.00037704 1.24676e-05 0.000319598 0.000194014 0.000196989 1.99918e-05 -6.21697e-05 3.11106e-05 -2.93643e-05 9.70867e-05 5.66519e-05 -3.88974e-05 0.000250844 
1691.55 0 -0.000286057 0.0050308 3.8198e-05 -5.61666e-05 -0.00601396 2.42417e-06 -0.00189791 0.0362651 0.000256914 -0.00053449 -0.00037308 0.000133734 0.000510146 -0.00173043 0.000314441 -0.00024018 -0.000391421 -0.000297274 0.000245748 0.000373522 7.53225e-06 0.000312495 0.000190288 0.000194866 2.66236e-05 -6.68692e-05 4.81287e-05 -3.1802e-05 9.28522e-05 6.80098e-05 -3.26424e-05 0.000250031 
1691.9 0 -0.000296661 0.005137 3.60214e-05 -6.21314e-05 -0.00428824 8.75207e-05 -0.00189195 0.0362551 0.000278786 -0.000529743 -0.000348198 0.000146653 0.000478819 -0.0017147 0.000228073 -0.000276401 -0.000374531 -0.000290299 0.000232926 0.000369888 2.99125e-06 0.000305666 0.00018782 0.000191863 3.27995e-05 -7.03272e-05 6.44486e-05 -3.44522e-05 8.81617e-05 7.78704e-05 -2.61061e-05 0.000248926 
1692.25 0 -0.00030535 0.00522886 3.32249e-05 -6.67659e-05 -0.00257497 0.000176633 -0.00188188 0.0361612 0.000294419 -0.000523401 -0.000322924 0.000160268 0.000446184 -0.00170095 0.000143688 -0.00031144 -0.000354585 -0.000283645 0.000219931 0.000367176 -5.7501e-07 0.00030054 0.000186157 0.000187243 3.73799e-05 -7.26585e-05 7.98417e-05 -3.86642e-05 8.28763e-05 8.65752e-05 -1.89718e-05 0.000248092 
1692.6 0 -0.000312956 0.00530803 2.94909e-05 -6.90345e-05 -0.000879788 0.000268648 -0.00186587 0.0359857 0.00030215 -0.000514874 -0.000299554 0.000174969 0.000410657 -0.00168766 6.0622e-05 -0.000344065 -0.000332083 -0.000279395 0.000206132 0.000365453 -2.57716e-06 0.000296123 0.000184833 0.000180378 4.13137e-05 -7.43666e-05 9.35634e-05 -4.52273e-05 7.83804e-05 9.5368e-05 -1.10031e-05 0.000247508 
1692.95 0 -0.000319797 0.00537497 2.49284e-05 -6.84191e-05 0.000793697 0.000359491 -0.00184377 0.0357333 0.000304174 -0.000504577 -0.000279963 0.000190089 0.000371004 -0.00167227 -2.22825e-05 -0.000370487 -0.000307551 -0.000277877 0.000191379 0.000364552 -2.23225e-06 0.000291045 0.000183486 0.000171824 4.62631e-05 -7.59232e-05 0.000105191 -5.54938e-05 7.52876e-05 0.000104824 -2.1945e-06 0.000247068 
1693.3 0 -0.000324547 0.00542897 2.04913e-05 -6.56123e-05 0.00244381 0.000445631 -0.00181598 0.0354086 0.000304138 -0.000492125 -0.00026485 0.000205793 0.000331931 -0.00165311 -0.000105307 -0.000388598 -0.000281993 -0.000277068 0.000178059 0.000363231 -3.41274e-07 0.000284739 0.000181113 0.000163341 5.2426e-05 -7.73886e-05 0.00011397 -6.8908e-05 7.19778e-05 0.000114578 7.24183e-06 0.000246775 
1693.65 0 -0.000326834 0.0054698 1.70336e-05 -6.22683e-05 0.00406852 0.000525016 -0.00178282 0.0350138 0.000303832 -0.000477406 -0.000254022 0.000223578 0.000298267 -0.00162908 -0.00018826 -0.000399632 -0.000254905 -0.000275642 0.00016884 0.000363079 1.35487e-06 0.000277343 0.000177957 0.000157691 5.8199e-05 -7.80686e-05 0.000119322 -8.38253e-05 6.68187e-05 0.000124357 1.63307e-05 0.000245927 
1694 0 -0.000327964 0.00549819 1.48742e-05 -5.95037e-05 0.00566465 0.00059887 -0.00174569 0.0345521 0.000303573 -0.000462704 -0.000245834 0.000243338 0.000270683 -0.00160094 -0.000272113 -0.000406586 -0.000224457 -0.000273608 0.000162735 0.000366164 1.13708e-06 0.000268898 0.000173697 0.000155716 6.26973e-05 -7.82703e-05 0.000121913 -9.86942e-05 6.04792e-05 0.000134169 2.43053e-05 0.000243653 
1694.35 0 -0.000330142 0.00551455 1.41655e-05 -5.84212e-05 0.00723086 0.000668817 -0.00170588 0.0340253 0.000303259 -0.000449585 -0.000238452 0.000263791 0.000247602 -0.00156999 -0.000357503 -0.000411486 -0.000188732 -0.000269702 0.00015977 0.000370319 -1.16902e-06 0.000260354 0.00016808 0.000155311 6.69081e-05 -7.92957e-05 0.000123004 -0.000111024 5.40865e-05 0.000142489 3.15926e-05 0.000239861 
1694.7 0 -0.0003343 0.00552047 1.41849e-05 -5.87446e-05 0.00876611 0.000735524 -0.00166573 0.0334323 0.000300641 -0.000435699 -0.000230437 0.000284845 0.000228279 -0.00153632 -0.000442408 -0.00041448 -0.00014536 -0.000263779 0.00016116 0.000371515 -4.16902e-06 0.00025315 0.000162424 0.000154149 7.04263e-05 -8.13774e-05 0.000123392 -0.000120028 4.68385e-05 0.000146573 3.84322e-05 0.000234368 
1695.05 0 -0.000339925 0.00551849 1.43488e-05 -5.90625e-05 0.0102679 0.000800099 -0.00162573 0.0327749 0.000294003 -0.000417959 -0.000219246 0.000306084 0.000213355 -0.00150103 -0.000526375 -0.000414853 -9.38953e-05 -0.000256212 0.000165707 0.000369818 -6.47368e-06 0.000247984 0.000157905 0.000151494 7.19516e-05 -8.42301e-05 0.000123844 -0.000126703 3.7721e-05 0.00014611 4.33448e-05 0.000226821 
1695.4 0 -0.000345997 0.00550895 1.47793e-05 -5.87031e-05 0.0117341 0.000862787 -0.00158605 0.0320576 0.000285576 -0.000396328 -0.000202955 0.000326139 0.000203467 -0.00146506 -0.000609255 -0.000412557 -3.93592e-05 -0.000246239 0.000171299 0.000367375 -6.77087e-06 0.000243138 0.0001548 0.000146707 7.19025e-05 -8.75799e-05 0.000124989 -0.000132239 2.66056e-05 0.000143037 4.57447e-05 0.000218116 
1695.75 0 -0.000350699 0.00548904 1.63726e-05 -5.81613e-05 0.0131634 0.000925166 -0.00154685 0.0312829 0.0002777 -0.000372107 -0.00018212 0.000343636 0.000196966 -0.00142658 -0.00069006 -0.000410583 1.2848e-05 -0.000233681 0.000177471 0.000363184 -6.14864e-06 0.000236664 0.000152896 0.000139221 7.16706e-05 -9.06095e-05 0.000126206 -0.000137017 1.42048e-05 0.000138353 4.64041e-05 0.000208808 
1696.1 0 -0.000351387 0.00545609 1.81339e-05 -5.76875e-05 0.0145544 0.000988863 -0.00150473 0.0304497 0.000270886 -0.000344533 -0.000157569 0.000357712 0.000190038 -0.00138185 -0.000769367 -0.000410676 6.13856e-05 -0.000218758 0.000184953 0.000356545 -6.05438e-06 0.000227956 0.000150334 0.000129963 7.23492e-05 -9.32905e-05 0.000126061 -0.000140844 1.45704e-06 0.000132611 4.60113e-05 0.00019923 
1696.45 0 -0.000347206 0.00540949 1.87373e-05 -5.66524e-05 0.0159016 0.00105348 -0.00145659 0.0295564 0.000266527 -0.000313162 -0.000129604 0.000368665 0.000181605 -0.00133008 -0.000846334 -0.000411227 0.000107372 -0.000202168 0.000192992 0.000349549 -6.9725e-06 0.000217615 0.000145817 0.000120748 7.43035e-05 -9.63792e-05 0.000124252 -0.000143376 -1.05241e-05 0.000126534 4.5578e-05 0.000189362 
1696.8 0 -0.000341151 0.00534949 1.87553e-05 -5.48777e-05 0.0171984 0.00111685 -0.00140189 0.0286059 0.000263297 -0.000278711 -0.000100503 0.000377268 0.000172646 -0.00127363 -0.000918104 -0.000410007 0.000151853 -0.000185064 0.000199855 0.000342866 -8.4632e-06 0.000207154 0.000139624 0.000112478 7.67499e-05 -9.9219e-05 0.000121527 -0.000144812 -2.09729e-05 0.00011963 4.51171e-05 0.000178553 
1697.15 0 -0.000336479 0.00527646 1.82502e-05 -5.2315e-05 0.0184418 0.00117687 -0.00134327 0.0276024 0.000256975 -0.000242898 -7.13213e-05 0.000382207 0.000164703 -0.00121662 -0.000982601 -0.000405933 0.000195496 -0.000169689 0.000204538 0.000334482 -9.32911e-06 0.000197526 0.000131144 0.000105597 7.78468e-05 -0.000100133 0.000118344 -0.000145964 -3.07633e-05 0.000111025 4.42089e-05 0.000166783 
1697.5 0 -0.000333289 0.00519147 1.70492e-05 -4.96522e-05 0.0196305 0.00123459 -0.00128352 0.0265488 0.000246119 -0.000208568 -4.01246e-05 0.000381205 0.000158544 -0.00116267 -0.00103989 -0.000401858 0.00023678 -0.000157364 0.000207321 0.000321881 -9.61902e-06 0.000188879 0.000119897 9.90804e-05 7.72329e-05 -9.8565e-05 0.000114838 -0.000146854 -4.02947e-05 0.00010189 4.30205e-05 0.000155381 
1697.85 0 -0.000329992 0.00509663 1.68356e-05 -4.78654e-05 0.0207625 0.00129378 -0.00122046 0.0254485 0.000231548 -0.000176574 -6.5671e-06 0.000375488 0.000152169 -0.00111214 -0.00109109 -0.000401859 0.000274147 -0.000146496 0.000207627 0.000305147 -1.02241e-05 0.000180311 0.000106725 9.17543e-05 7.55891e-05 -9.5295e-05 0.000110561 -0.000147035 -4.89879e-05 9.32944e-05 4.13567e-05 0.000145064 
1698.2 0 -0.000325781 0.0049927 1.89878e-05 -4.66627e-05 0.0218372 0.00135429 -0.00114972 0.0243062 0.000215942 -0.000147293 2.94376e-05 0.000369826 0.000141879 -0.0010629 -0.00113762 -0.000406519 0.000309188 -0.000135111 0.000203605 0.000287043 -9.89853e-06 0.000170467 9.2165e-05 8.48087e-05 7.28982e-05 -9.16205e-05 0.000105987 -0.000145312 -5.65685e-05 8.48247e-05 3.94063e-05 0.000135176 
1698.55 0 -0.000319447 0.00487957 2.21688e-05 -4.48042e-05 0.0228558 0.00141258 -0.00107318 0.023125 0.000201969 -0.000121085 6.82476e-05 0.000368245 0.000126992 -0.00101194 -0.00118158 -0.000414576 0.000342776 -0.000122183 0.000195791 0.000268356 -8.49398e-06 0.000158052 7.70975e-05 7.80707e-05 6.90972e-05 -8.84171e-05 0.000102791 -0.000141692 -6.37023e-05 7.6818e-05 3.7792e-05 0.000125397 
1698.9 0 -0.000310589 0.00475727 2.45075e-05 -4.17183e-05 0.0238196 0.00146859 -0.0009954 0.0219047 0.000188759 -9.6318e-05 0.00010973 0.000370958 0.000109209 -0.000957148 -0.00122341 -0.000425583 0.00037469 -0.000108903 0.000185526 0.000247397 -9.12025e-06 0.000143616 6.19179e-05 6.95216e-05 6.44888e-05 -8.59074e-05 0.000101124 -0.000137639 -6.98858e-05 6.94379e-05 3.67937e-05 0.000115848 
1699.25 0 -0.000300766 0.00462567 2.48945e-05 -3.76221e-05 0.0247259 0.0015243 -0.000917644 0.0206454 0.000174643 -7.26119e-05 0.000154865 0.000376076 8.85868e-05 -0.000899087 -0.00126179 -0.000439571 0.00040539 -9.64694e-05 0.000172889 0.000223267 -1.27071e-05 0.00012761 4.72804e-05 5.95698e-05 5.8848e-05 -8.46041e-05 9.93194e-05 -0.000132895 -7.47667e-05 6.15071e-05 3.66016e-05 0.000106199 
1699.6 0 -0.000291464 0.00448488 2.35087e-05 -3.31703e-05 0.0255713 0.00157884 -0.000839718 0.0193507 0.000158948 -5.23555e-05 0.000205106 0.000381534 6.4893e-05 -0.00084056 -0.0012971 -0.000455168 0.000433196 -8.48216e-05 0.000158081 0.000196417 -1.75375e-05 0.000111714 3.38775e-05 5.07673e-05 5.21574e-05 -8.47898e-05 9.6273e-05 -0.000126956 -8.08653e-05 5.26427e-05 3.74705e-05 9.72297e-05 
1699.95 0 -0.00028161 0.00433701 2.17298e-05 -2.89009e-05 0.0263539 0.00163006 -0.000762154 0.0180221 0.000141814 -3.67001e-05 0.00025939 0.00038635 3.94963e-05 -0.000782857 -0.00132978 -0.000469304 0.000456208 -7.32703e-05 0.000139928 0.000168647 -2.15344e-05 9.81975e-05 2.08273e-05 4.34076e-05 4.50663e-05 -8.58413e-05 9.27353e-05 -0.000120313 -8.99265e-05 4.31049e-05 3.94207e-05 9.05041e-05 
1700.3 0 -0.000269901 0.00418314 2.03393e-05 -2.40165e-05 0.0270715 0.00167713 -0.000684551 0.0166615 0.000124512 -2.39371e-05 0.000314229 0.000391531 1.45661e-05 -0.000724366 -0.00135957 -0.000480692 0.000476089 -6.13486e-05 0.00011672 0.000141883 -2.41899e-05 8.62941e-05 7.5263e-06 3.64036e-05 3.75792e-05 -8.59802e-05 8.99342e-05 -0.000113202 -0.000100995 3.2972e-05 4.12799e-05 8.53339e-05 
1700.65 0 -0.000256712 0.00402167 1.82313e-05 -1.80413e-05 0.0277232 0.00171841 -0.000605551 0.0152728 0.000108026 -1.1691e-05 0.00036763 0.000397834 -8.87187e-06 -0.000662484 -0.001386 -0.000490872 0.000494347 -4.75542e-05 8.95349e-05 0.000115634 -2.68622e-05 7.37547e-05 -5.41617e-06 2.89148e-05 2.91582e-05 -8.35621e-05 8.86867e-05 -0.000105151 -0.000112477 2.25585e-05 4.19827e-05 7.97058e-05 
1701 0 -0.000242501 0.00385201 1.48631e-05 -1.23818e-05 0.028309 0.00175311 -0.000524968 0.0138603 9.39751e-05 2.70119e-06 0.000419633 0.000404266 -3.17826e-05 -0.000597235 -0.00140888 -0.000500188 0.000509433 -3.02146e-05 6.07557e-05 8.95622e-05 -3.06205e-05 5.94981e-05 -1.77416e-05 2.0561e-05 2.05657e-05 -7.88278e-05 8.84724e-05 -9.71128e-05 -0.000123515 1.24799e-05 4.23045e-05 7.32596e-05 
1701.35 0 -0.00022702 0.00367477 1.07461e-05 -8.68475e-06 0.0288275 0.00178184 -0.000442665 0.0124277 8.55177e-05 1.93647e-05 0.000470174 0.000409341 -5.41338e-05 -0.000529251 -0.00142919 -0.000507583 0.000520649 -8.9859e-06 3.15196e-05 6.58527e-05 -3.47858e-05 4.45678e-05 -2.96942e-05 1.26286e-05 1.19212e-05 -7.28707e-05 8.79546e-05 -9.10834e-05 -0.000132463 3.39815e-06 4.35527e-05 6.72999e-05 
1701.7 0 -0.000210061 0.00349056 6.15113e-06 -6.38902e-06 0.0292776 0.00180547 -0.000358779 0.0109774 8.33423e-05 3.671e-05 0.000518188 0.000413426 -7.34078e-05 -0.000458374 -0.00144601 -0.000513709 0.000530152 1.57265e-05 2.91794e-06 4.61531e-05 -3.69967e-05 3.03376e-05 -4.13085e-05 6.13589e-06 2.66488e-06 -6.6506e-05 8.71905e-05 -8.70638e-05 -0.000138568 -3.90665e-06 4.57907e-05 6.2654e-05 
1702.05 0 -0.000191568 0.00329883 1.26776e-06 -4.30637e-06 0.0296577 0.00182304 -0.000274155 0.00951148 8.51236e-05 5.4667e-05 0.000560519 0.000417102 -8.86259e-05 -0.000386422 -0.00145668 -0.000518648 0.000538522 4.25662e-05 -2.31217e-05 3.02105e-05 -3.60356e-05 1.75694e-05 -5.24351e-05 3.99767e-07 -7.42699e-06 -5.94363e-05 8.71456e-05 -8.45379e-05 -0.000143084 -9.38631e-06 4.77693e-05 5.86247e-05 
1702.4 0 -0.000171036 0.00309938 -4.3235e-06 -3.03677e-06 0.0299646 0.00183166 -0.000187356 0.00803368 8.84094e-05 7.25875e-05 0.000593699 0.000418382 -0.000101179 -0.000314868 -0.00146014 -0.000519685 0.00054478 6.97773e-05 -4.44342e-05 1.69848e-05 -3.33246e-05 6.617e-06 -6.18585e-05 -6.14984e-06 -1.79359e-05 -5.20713e-05 8.79273e-05 -8.35601e-05 -0.000146554 -1.40056e-05 4.91677e-05 5.4032e-05 
1702.75 0 -0.000149527 0.00289441 -1.07035e-05 -2.28482e-06 0.0301952 0.00182909 -9.71153e-05 0.00655043 9.0599e-05 8.96869e-05 0.000617381 0.000414866 -0.000111424 -0.000242732 -0.00145747 -0.000513646 0.000550107 9.76093e-05 -5.94457e-05 4.61943e-06 -3.02551e-05 -3.36429e-06 -6.78562e-05 -1.46481e-05 -2.79623e-05 -4.59265e-05 8.83134e-05 -8.42743e-05 -0.000148542 -1.85151e-05 5.16278e-05 4.82592e-05 
1703.1 0 -0.000129239 0.00268668 -1.66081e-05 -1.32058e-06 0.0303486 0.00181646 -5.1366e-06 0.0050701 9.03308e-05 0.00010679 0.000634708 0.000407858 -0.000118439 -0.000169243 -0.00145137 -0.00049919 0.000557739 0.00012782 -6.99783e-05 -7.49672e-06 -2.6972e-05 -1.29322e-05 -7.13975e-05 -2.42268e-05 -3.61274e-05 -4.20712e-05 8.769e-05 -8.72367e-05 -0.000149144 -2.29658e-05 5.60248e-05 4.10217e-05 
1703.45 0 -0.000110845 0.00247749 -2.01309e-05 -3.64593e-07 0.0304263 0.00179588 8.73476e-05 0.00359869 8.92897e-05 0.000123766 0.000649531 0.00040101 -0.000120916 -9.40107e-05 -0.00144316 -0.00047669 0.000569458 0.000158826 -7.96244e-05 -1.87089e-05 -2.31114e-05 -2.15451e-05 -7.59216e-05 -3.38992e-05 -4.0953e-05 -3.95333e-05 8.60041e-05 -9.12175e-05 -0.000149123 -2.77473e-05 6.0366e-05 3.29102e-05 
1703.8 0 -9.29522e-05 0.0022662 -2.09509e-05 8.3229e-07 0.0304305 0.00176607 0.000180489 0.00213861 8.89532e-05 0.000139059 0.000663816 0.000394741 -0.000118557 -1.77644e-05 -0.00143056 -0.000448383 0.000583195 0.000186968 -8.76262e-05 -2.82828e-05 -1.83708e-05 -3.00609e-05 -8.21819e-05 -4.35614e-05 -4.22088e-05 -3.69309e-05 8.23572e-05 -9.36427e-05 -0.000148767 -3.30121e-05 6.20289e-05 2.49337e-05 
1704.15 0 -7.51749e-05 0.0020515 -2.1091e-05 2.8961e-06 0.0303625 0.00172525 0.000272885 0.000691764 8.62011e-05 0.000152136 0.000675584 0.000386538 -0.000111947 5.56455e-05 -0.00141145 -0.000416681 0.000594595 0.000211841 -9.18701e-05 -3.57772e-05 -1.25374e-05 -4.04141e-05 -8.86184e-05 -5.25423e-05 -4.04454e-05 -3.4115e-05 7.72274e-05 -9.45743e-05 -0.000147334 -3.9284e-05 6.03882e-05 1.77606e-05 
1704.5 0 -5.88377e-05 0.00183246 -2.13769e-05 5.19985e-06 0.0302227 0.00167612 0.000362636 -0.000737428 7.79563e-05 0.000163238 0.000681197 0.000374301 -0.000102222 0.000121847 -0.00138747 -0.000381781 0.000601571 0.000236383 -9.48771e-05 -4.26764e-05 -4.69378e-06 -5.1775e-05 -9.51346e-05 -6.03027e-05 -3.81869e-05 -3.25507e-05 7.14708e-05 -9.46743e-05 -0.000144816 -4.68315e-05 5.66397e-05 1.11833e-05 
1704.85 0 -4.63876e-05 0.00160988 -2.16759e-05 6.92141e-06 0.0300128 0.00162412 0.00044894 -0.00214505 6.52273e-05 0.000174019 0.000680291 0.0003582 -9.09974e-05 0.000181705 -0.00136253 -0.00034392 0.000604912 0.000261738 -0.000100193 -5.16206e-05 5.45352e-06 -6.0827e-05 -0.000101376 -6.7186e-05 -3.82042e-05 -3.2827e-05 6.4474e-05 -9.27106e-05 -0.000142183 -5.41517e-05 5.20726e-05 3.60366e-06 
1705.2 0 -3.90395e-05 0.00138568 -2.27999e-05 8.81545e-06 0.0297356 0.00157027 0.000531062 -0.00352964 5.11836e-05 0.000185938 0.000674261 0.000338648 -7.88069e-05 0.000240066 -0.00133782 -0.000306242 0.000606404 0.000286233 -0.000106622 -6.23913e-05 1.82421e-05 -6.64772e-05 -0.000105461 -7.32617e-05 -4.07612e-05 -3.36132e-05 5.65028e-05 -8.75276e-05 -0.000139371 -5.9758e-05 4.70091e-05 -5.80892e-06 
1705.55 0 -3.35282e-05 0.00116205 -2.57372e-05 1.16504e-05 0.029393 0.00151414 0.000608409 -0.00489015 3.51788e-05 0.000197745 0.000663624 0.000315893 -6.56426e-05 0.000297304 -0.00131125 -0.000273195 0.000607232 0.000309482 -0.000111116 -7.31097e-05 3.32295e-05 -6.9852e-05 -0.000105636 -7.84741e-05 -4.44414e-05 -3.4194e-05 4.95264e-05 -7.99869e-05 -0.000135297 -6.35124e-05 4.11351e-05 -1.61539e-05 
1705.9 0 -2.77117e-05 0.000940901 -2.98672e-05 1.4315e-05 0.0289847 0.00145793 0.000682457 -0.00622185 1.48432e-05 0.000207588 0.000648229 0.000292244 -5.21606e-05 0.000351385 -0.00128229 -0.000247182 0.00060595 0.000333122 -0.000115023 -8.36664e-05 4.83339e-05 -7.20881e-05 -0.000103939 -8.4227e-05 -4.7727e-05 -3.42062e-05 4.45887e-05 -7.14783e-05 -0.000129905 -6.62991e-05 3.4726e-05 -2.63304e-05 
1706.25 0 -2.24769e-05 0.000722908 -3.38144e-05 1.60496e-05 0.0285147 0.00140221 0.000754258 -0.00751873 -6.21946e-06 0.000218073 0.000628637 0.000270247 -4.12432e-05 0.000403891 -0.00125092 -0.000226779 0.000600386 0.000357462 -0.000121666 -9.43068e-05 6.21975e-05 -7.3602e-05 -0.000103224 -9.16178e-05 -5.10083e-05 -3.36511e-05 4.17363e-05 -6.18533e-05 -0.000124075 -6.86909e-05 2.84387e-05 -3.59798e-05 
1706.6 0 -1.72134e-05 0.000507792 -3.72906e-05 1.71827e-05 0.027992 0.0013456 0.000824883 -0.00877988 -2.27158e-05 0.000232258 0.000605916 0.000250843 -3.59811e-05 0.000455684 -0.00121703 -0.000207741 0.000591241 0.000381479 -0.000131163 -0.000103849 7.39438e-05 -7.44137e-05 -0.000103552 -9.85982e-05 -5.55155e-05 -3.39016e-05 4.05349e-05 -5.04151e-05 -0.000118671 -6.99557e-05 2.29585e-05 -4.44407e-05 
1706.95 0 -1.10421e-05 0.000295042 -3.91192e-05 1.85328e-05 0.0274206 0.00128616 0.00089603 -0.0100081 -3.61177e-05 0.00024934 0.000581789 0.000232687 -3.55711e-05 0.000506022 -0.00118166 -0.000187969 0.000581329 0.000404341 -0.000142153 -0.00011046 8.39053e-05 -7.49752e-05 -0.000103789 -0.000103754 -6.15667e-05 -3.54298e-05 4.02393e-05 -3.71474e-05 -0.000114221 -6.90648e-05 1.82795e-05 -5.04425e-05 
1707.3 0 -3.73281e-06 8.32439e-05 -3.87394e-05 2.0909e-05 0.0267984 0.00122204 0.000964217 -0.0112022 -4.94404e-05 0.000268086 0.000557509 0.000212025 -3.76542e-05 0.000555436 -0.00114544 -0.000168848 0.000569876 0.000425157 -0.000154482 -0.000113996 9.21739e-05 -7.59407e-05 -0.000104048 -0.000108584 -6.70743e-05 -3.73249e-05 4.01766e-05 -2.36274e-05 -0.000110451 -6.57215e-05 1.35879e-05 -5.48292e-05 
1707.65 0 4.10955e-06 -0.000128557 -3.72929e-05 2.3756e-05 0.0261249 0.00115536 0.00102653 -0.0123571 -6.0865e-05 0.00028824 0.000530393 0.000185959 -4.12484e-05 0.000605569 -0.00110736 -0.00015208 0.00055561 0.000442523 -0.000167241 -0.000115158 9.64732e-05 -7.67139e-05 -0.000104481 -0.000114692 -7.02406e-05 -3.87074e-05 3.91024e-05 -1.2833e-05 -0.000106703 -6.05621e-05 8.2163e-06 -5.95919e-05 
1708 0 1.05965e-05 -0.000339087 -3.59672e-05 2.67619e-05 0.0254034 0.00108859 0.001084 -0.0134697 -6.95639e-05 0.000309268 0.00049727 0.000154044 -4.57019e-05 0.000657132 -0.0010654 -0.000137014 0.000541613 0.000457017 -0.000177397 -0.00011315 9.802e-05 -7.61952e-05 -0.000104637 -0.00012207 -6.97586e-05 -3.9783e-05 3.60533e-05 -5.88052e-06 -0.000102228 -5.35827e-05 2.22226e-06 -6.46781e-05 
1708.35 0 1.65912e-05 -0.000546754 -3.48305e-05 3.04881e-05 0.0246366 0.00102084 0.00113739 -0.01454 -7.92251e-05 0.000330657 0.000459186 0.000118812 -5.07806e-05 0.000708625 -0.00101896 -0.000123128 0.000531668 0.000470413 -0.000181352 -0.000108262 0.000100057 -7.3729e-05 -0.000104357 -0.000129928 -6.61975e-05 -4.09412e-05 3.12917e-05 -9.14241e-07 -9.81977e-05 -4.6097e-05 -3.16354e-06 -6.90229e-05 
1708.7 0 2.42753e-05 -0.000750568 -3.36191e-05 3.53924e-05 0.023826 0.000950741 0.0011874 -0.0155668 -9.32243e-05 0.000352689 0.000420082 8.36418e-05 -5.6594e-05 0.000757225 -0.000969733 -0.000110113 0.000525539 0.000481892 -0.000179275 -0.000102576 0.000103317 -6.997e-05 -0.000103747 -0.000136885 -6.20641e-05 -4.06958e-05 2.55929e-05 3.37071e-06 -9.57577e-05 -3.96276e-05 -7.64214e-06 -7.33222e-05 
1709.05 0 3.35403e-05 -0.000950181 -3.17606e-05 4.06363e-05 0.0229743 0.000877487 0.00123389 -0.0165459 -0.000109995 0.000375586 0.000380905 4.85853e-05 -6.29323e-05 0.000801908 -0.000920664 -9.7413e-05 0.000520513 0.000490704 -0.000175075 -9.75523e-05 0.000106365 -6.5558e-05 -0.000104005 -0.000142061 -5.869e-05 -3.72817e-05 1.91326e-05 7.22607e-06 -9.48033e-05 -3.46706e-05 -1.13397e-05 -7.8732e-05 
1709.4 0 4.24619e-05 -0.00114556 -2.93536e-05 4.51363e-05 0.0220856 0.000801943 0.00127701 -0.0174763 -0.000127525 0.000399638 0.000340874 1.1253e-05 -7.02979e-05 0.000844105 -0.000873291 -8.50113e-05 0.00051628 0.000498569 -0.000171016 -9.45544e-05 0.00010763 -6.12065e-05 -0.000106372 -0.00014577 -5.56752e-05 -3.13911e-05 1.08913e-05 1.24135e-05 -9.55041e-05 -3.11676e-05 -1.43067e-05 -8.43294e-05 
1709.75 0 4.96329e-05 -0.00133669 -2.71954e-05 4.90654e-05 0.0211602 0.000724795 0.00131702 -0.018359 -0.000146728 0.000425227 0.000300233 -2.79544e-05 -8.00856e-05 0.000885543 -0.000827442 -7.3718e-05 0.000513365 0.000507237 -0.000167982 -9.36884e-05 0.000108197 -5.97349e-05 -0.000110701 -0.000148172 -5.2515e-05 -2.51074e-05 5.51427e-07 2.11538e-05 -9.79714e-05 -2.95702e-05 -1.61359e-05 -8.88792e-05 
1710.1 0 5.50587e-05 -0.00152366 -2.4932e-05 5.39124e-05 0.0201989 0.000646632 0.00135137 -0.019192 -0.000166411 0.000451962 0.00025899 -6.7258e-05 -9.47479e-05 0.000927156 -0.000782027 -6.47002e-05 0.000511153 0.00051633 -0.000167103 -9.36885e-05 0.000109919 -6.10722e-05 -0.000113889 -0.000149175 -4.96179e-05 -1.86158e-05 -1.11542e-05 3.26778e-05 -0.000100761 -2.99805e-05 -1.6615e-05 -9.31135e-05 
1710.45 0 5.91763e-05 -0.00170548 -2.20843e-05 5.94846e-05 0.0192049 0.000569904 0.00137781 -0.0199762 -0.000184753 0.000478967 0.000215849 -0.000106299 -0.000115255 0.000968311 -0.000736699 -5.7628e-05 0.000508958 0.000526077 -0.000169193 -9.33725e-05 0.000112567 -6.26099e-05 -0.00011413 -0.000149714 -4.72802e-05 -1.15019e-05 -2.28675e-05 4.36841e-05 -0.000102301 -3.15699e-05 -1.55253e-05 -9.80426e-05 
1710.8 0 6.28751e-05 -0.00188172 -1.93527e-05 6.38165e-05 0.0181785 0.000495312 0.00139702 -0.0207136 -0.000200828 0.000506102 0.000171898 -0.000144355 -0.000139723 0.00100888 -0.000691676 -5.11142e-05 0.000507044 0.000535598 -0.000174584 -9.21408e-05 0.000115474 -6.44623e-05 -0.000113238 -0.000150332 -4.51277e-05 -3.23147e-06 -3.35844e-05 5.31568e-05 -0.000102145 -3.35037e-05 -1.30701e-05 -0.000103282 
1711.15 0 6.77828e-05 -0.0020521 -1.7548e-05 6.67335e-05 0.0171206 0.000420678 0.00140968 -0.0214018 -0.000214165 0.000530953 0.000130698 -0.000181289 -0.000165186 0.00105053 -0.00064656 -4.28683e-05 0.000506994 0.000541719 -0.000184007 -8.87812e-05 0.00011858 -6.76614e-05 -0.000111152 -0.000149535 -4.27477e-05 6.09998e-06 -4.25177e-05 6.20869e-05 -0.000100013 -3.53661e-05 -1.00893e-05 -0.000108291 
1711.5 0 7.40637e-05 -0.00221493 -1.53545e-05 7.02344e-05 0.0160353 0.000345473 0.0014144 -0.022036 -0.00022569 0.000549775 9.55324e-05 -0.000217445 -0.000190638 0.00109395 -0.000599728 -3.25412e-05 0.000510465 0.000543611 -0.000198803 -8.41169e-05 0.000121265 -7.18449e-05 -0.000106624 -0.000147463 -4.00115e-05 1.53548e-05 -4.8811e-05 7.04399e-05 -9.61504e-05 -3.79425e-05 -6.19332e-06 -0.00011249 
1711.85 0 7.9816e-05 -0.00236934 -1.20689e-05 7.54697e-05 0.0149294 0.000271658 0.00141112 -0.0226145 -0.000235207 0.000562838 6.72864e-05 -0.000253016 -0.00021763 0.00113718 -0.000548946 -2.18044e-05 0.000514995 0.000545169 -0.000219818 -7.83748e-05 0.000123336 -7.51375e-05 -0.000101294 -0.000145117 -3.64531e-05 2.38148e-05 -5.34022e-05 7.70065e-05 -9.14583e-05 -4.18562e-05 -8.60202e-07 -0.000116154 
1712.2 0 8.36003e-05 -0.00251537 -8.54822e-06 8.09917e-05 0.0138069 0.000201016 0.00140205 -0.0231409 -0.000239814 0.000571419 4.34182e-05 -0.000288533 -0.000247182 0.00117857 -0.00049477 -1.0632e-05 0.000516265 0.000550322 -0.000245765 -6.98618e-05 0.000125454 -7.69782e-05 -9.71346e-05 -0.000142106 -3.19107e-05 3.18569e-05 -5.81034e-05 8.11571e-05 -8.69259e-05 -4.76268e-05 5.39603e-06 -0.000120689 
1712.55 0 8.50873e-05 -0.00265441 -6.53067e-06 8.4664e-05 0.0126647 0.000135197 0.0013899 -0.0236173 -0.000237773 0.00057632 2.08883e-05 -0.000322591 -0.000278707 0.00121801 -0.000438623 4.67251e-06 0.000512464 0.000558667 -0.000273037 -5.89433e-05 0.000127535 -7.95355e-05 -9.34385e-05 -0.000137728 -2.76708e-05 3.99317e-05 -6.41922e-05 8.28372e-05 -8.2163e-05 -5.56539e-05 1.17074e-05 -0.000126294 
1712.9 0 8.51733e-05 -0.00278866 -6.56398e-06 8.53197e-05 0.0115017 7.48906e-05 0.00137865 -0.024039 -0.000230563 0.000578773 -2.34255e-06 -0.000351924 -0.000308729 0.00125447 -0.000380962 2.56845e-05 0.000503974 0.000566478 -0.000299246 -4.77835e-05 0.000130009 -8.32132e-05 -8.99104e-05 -0.000131075 -2.54943e-05 4.82652e-05 -7.14876e-05 8.22092e-05 -7.59694e-05 -6.55921e-05 1.89955e-05 -0.000131203 
1713.25 0 8.59152e-05 -0.00291855 -6.52891e-06 8.37585e-05 0.010323 1.72268e-05 0.00137073 -0.0243996 -0.000220894 0.000578069 -2.65236e-05 -0.000375857 -0.000335106 0.00128569 -0.000322305 4.82585e-05 0.000494366 0.000569454 -0.00032444 -3.73404e-05 0.000133355 -8.54862e-05 -8.75495e-05 -0.000122732 -2.58528e-05 5.66118e-05 -7.83707e-05 8.05271e-05 -6.82617e-05 -7.56614e-05 2.66354e-05 -0.000132968 
1713.6 0 8.87022e-05 -0.0030412 -5.22794e-06 8.16228e-05 0.0091351 -3.974e-05 0.00136545 -0.0246965 -0.000211348 0.000572745 -4.91955e-05 -0.000395387 -0.000358597 0.00131015 -0.000262616 7.16716e-05 0.000487716 0.000566093 -0.00034898 -2.72551e-05 0.000136333 -8.44529e-05 -8.61296e-05 -0.000114896 -2.75572e-05 6.43534e-05 -8.36708e-05 7.88959e-05 -5.98987e-05 -8.44417e-05 3.30202e-05 -0.000131579 
1713.95 0 9.29993e-05 -0.00315382 -2.8602e-06 7.8977e-05 0.00794102 -9.6918e-05 0.00136271 -0.0249293 -0.000203622 0.000562855 -6.78717e-05 -0.000411662 -0.000378703 0.00132797 -0.000202175 9.72332e-05 0.000485032 0.000557478 -0.000373244 -1.82341e-05 0.000137083 -8.14629e-05 -8.4365e-05 -0.000108834 -2.92806e-05 7.10807e-05 -8.76693e-05 7.70124e-05 -5.17652e-05 -9.2566e-05 3.78784e-05 -0.000128993 
1714.3 0 9.763e-05 -0.00325702 -8.82269e-07 7.565e-05 0.00674213 -0.000155355 0.00136077 -0.0250997 -0.000196689 0.000549199 -8.28249e-05 -0.000427267 -0.000395258 0.00133813 -0.000141907 0.000124386 0.000484926 0.000545346 -0.000397401 -1.03318e-05 0.000134692 -7.93803e-05 -8.16501e-05 -0.000104154 -3.05042e-05 7.60573e-05 -9.1833e-05 7.34396e-05 -4.32957e-05 -0.000100887 4.01655e-05 -0.000126832 
1714.65 0 0.00010115 -0.00335288 -5.27817e-07 7.09841e-05 0.00553916 -0.000215001 0.00135647 -0.0252112 -0.000188621 0.000532333 -9.58594e-05 -0.000442519 -0.00040849 0.00134067 -8.40495e-05 0.000152183 0.00048504 0.000533944 -0.000420807 -2.46071e-06 0.000129365 -8.07028e-05 -7.83003e-05 -9.9804e-05 -3.08977e-05 7.83633e-05 -9.69236e-05 6.83266e-05 -3.39525e-05 -0.000110542 4.02583e-05 -0.000126158 
1715 0 0.000103059 -0.00344377 -1.339e-06 6.47474e-05 0.00433447 -0.000275003 0.00134747 -0.0252664 -0.000180236 0.000514086 -0.000108054 -0.000454133 -0.000420272 0.00133892 -2.91356e-05 0.000179358 0.000482885 0.000525233 -0.000441726 4.54996e-06 0.000122659 -8.42945e-05 -7.54496e-05 -9.45384e-05 -3.02601e-05 7.97382e-05 -0.000102928 6.30393e-05 -2.48227e-05 -0.000121885 3.97207e-05 -0.000126448 
1715.35 0 0.000103651 -0.00352903 -2.73963e-06 5.82598e-05 0.00313238 -0.000332975 0.001334 -0.0252675 -0.000172976 0.000496022 -0.000120447 -0.000461399 -0.000431289 0.00133447 2.48177e-05 0.000206478 0.000476866 0.000515972 -0.000459037 9.86076e-06 0.00011533 -8.69595e-05 -7.49733e-05 -8.73894e-05 -2.90944e-05 8.30322e-05 -0.000109788 5.78385e-05 -1.57288e-05 -0.000133397 3.93875e-05 -0.000126794 
1715.7 0 0.000102627 -0.00360562 -3.90437e-06 5.2741e-05 0.00193677 -0.000387942 0.00131716 -0.0252143 -0.000166813 0.000477049 -0.000132753 -0.000467173 -0.000438995 0.00132764 8.02192e-05 0.000233812 0.000467204 0.000503886 -0.000471731 1.28343e-05 0.000107423 -8.79134e-05 -7.7459e-05 -7.74147e-05 -2.83003e-05 8.80765e-05 -0.00011582 5.36104e-05 -4.97387e-06 -0.000143447 3.96129e-05 -0.000127244 
1716.05 0 0.000100782 -0.00367145 -4.40224e-06 4.86729e-05 0.000751641 -0.0004395 0.00129574 -0.0251035 -0.000162941 0.000455642 -0.000144456 -0.00047366 -0.000442153 0.00131896 0.000138628 0.000260391 0.000453982 0.000490603 -0.000479227 1.13942e-05 9.93502e-05 -8.81817e-05 -8.14555e-05 -6.56142e-05 -2.70077e-05 9.31689e-05 -0.000118042 5.11026e-05 7.02066e-06 -0.00015128 3.98497e-05 -0.00012827 
1716.4 0 9.98144e-05 -0.00372717 -4.74909e-06 4.56784e-05 -0.000418218 -0.00048633 0.00126909 -0.0249342 -0.000163355 0.000434028 -0.00015593 -0.000481053 -0.000441199 0.00130781 0.000199256 0.000286455 0.000437665 0.000476648 -0.000482569 4.89915e-06 9.19485e-05 -8.79589e-05 -8.54499e-05 -5.50155e-05 -2.44009e-05 9.76701e-05 -0.000116414 5.05e-05 1.86922e-05 -0.000157242 3.93384e-05 -0.000129442 
1716.75 0 0.000101449 -0.00377332 -5.87198e-06 4.32648e-05 -0.00156842 -0.000528688 0.00123847 -0.02471 -0.000168567 0.000413722 -0.000166565 -0.000489687 -0.000436932 0.00129411 0.000261592 0.000311861 0.000419648 0.000461306 -0.000482134 -1.79749e-06 8.524e-05 -8.82869e-05 -8.80328e-05 -4.57466e-05 -2.23751e-05 0.000101411 -0.000113264 5.15099e-05 3.03774e-05 -0.00016157 3.76742e-05 -0.000129596 
1717.1 0 0.000105717 -0.00381008 -7.69506e-06 4.20998e-05 -0.00269775 -0.000568223 0.00120573 -0.0244339 -0.000178063 0.000393123 -0.000174612 -0.000499343 -0.000429222 0.00127888 0.000327911 0.000337885 0.000401822 0.000446014 -0.000480029 -4.877e-06 7.77791e-05 -9.04765e-05 -8.85976e-05 -3.67386e-05 -2.34603e-05 0.000103393 -0.000110163 5.32454e-05 4.20339e-05 -0.000164024 3.45283e-05 -0.000128497 
1717.45 0 0.000110669 -0.00383778 -8.62803e-06 4.29351e-05 -0.00380535 -0.000605667 0.00117172 -0.0241085 -0.000188355 0.000372996 -0.0001816 -0.000509033 -0.000417362 0.00126179 0.000399894 0.000367739 0.000385667 0.000430854 -0.000480558 -5.70642e-06 6.89297e-05 -9.39745e-05 -8.77455e-05 -2.77265e-05 -2.78183e-05 0.000104106 -0.00010708 5.50062e-05 5.20195e-05 -0.000164803 3.0024e-05 -0.000126579 
1717.8 0 0.000115435 -0.00385688 -8.26857e-06 4.58532e-05 -0.0048883 -0.000641493 0.00113627 -0.023737 -0.000193432 0.000356053 -0.000191312 -0.000520938 -0.000400717 0.0012405 0.000475857 0.000402615 0.000371917 0.000414461 -0.000485291 -5.45186e-06 5.95617e-05 -9.81404e-05 -8.66524e-05 -1.92303e-05 -3.47702e-05 0.000105004 -0.000103188 5.66322e-05 6.00844e-05 -0.000164416 2.41035e-05 -0.000123234 
1718.15 0 0.000120849 -0.00386786 -8.27453e-06 4.89981e-05 -0.00594268 -0.000676877 0.00109947 -0.0233223 -0.000190616 0.00034359 -0.000204187 -0.000535925 -0.000378317 0.00121372 0.000550469 0.000439605 0.000361656 0.000397381 -0.000491524 -3.28229e-06 4.97747e-05 -0.000102364 -8.43426e-05 -1.2622e-05 -4.37486e-05 0.000105883 -9.95613e-05 5.78631e-05 6.74284e-05 -0.000163669 1.70922e-05 -0.000117485 
1718.5 0 0.000127652 -0.00387089 -8.86318e-06 5.08588e-05 -0.00696637 -0.000712113 0.00106039 -0.0228672 -0.00018297 0.000334122 -0.000218236 -0.000551677 -0.000350218 0.00118251 0.000619005 0.000474713 0.000353117 0.000379653 -0.000495372 3.77029e-07 3.95202e-05 -0.000104991 -7.94599e-05 -7.99025e-06 -5.32876e-05 0.000106714 -9.74149e-05 5.71466e-05 7.42764e-05 -0.000162477 9.38571e-06 -0.000109202 
1718.85 0 0.000134524 -0.00386636 -8.63077e-06 5.19137e-05 -0.00795805 -0.000745872 0.00101782 -0.0223743 -0.000174181 0.000325752 -0.000232936 -0.000567916 -0.000318002 0.00114601 0.000679617 0.000504945 0.000341572 0.000359522 -0.000494573 4.35227e-06 2.96493e-05 -0.000104562 -7.35017e-05 -4.26358e-06 -6.19268e-05 0.000108054 -9.69157e-05 5.42613e-05 8.01954e-05 -0.00016052 9.4743e-07 -0.000100439 
1719.2 0 0.000138385 -0.00385438 -7.34099e-06 5.14314e-05 -0.00891668 -0.00077807 0.00097106 -0.021847 -0.000166072 0.000317572 -0.000249776 -0.000586583 -0.000284709 0.00110272 0.000731222 0.000529134 0.000324877 0.00033732 -0.000488946 9.27563e-06 2.16408e-05 -0.000102997 -6.8096e-05 -4.75206e-07 -6.97793e-05 0.00010911 -9.74975e-05 5.1192e-05 8.58793e-05 -0.000158324 -8.80353e-06 -9.26177e-05 
1719.55 0 0.000139791 -0.00383572 -6.33855e-06 4.89495e-05 -0.00984244 -0.000808599 0.000917671 -0.0212868 -0.000160225 0.000308511 -0.000269516 -0.000606588 -0.000253078 0.00105374 0.000773915 0.000548123 0.000304608 0.000316518 -0.000479062 1.48607e-05 1.51969e-05 -0.00010213 -6.24624e-05 3.82702e-06 -7.72684e-05 0.000108694 -9.80806e-05 4.92809e-05 9.16994e-05 -0.000156787 -1.97402e-05 -8.45539e-05 
1719.9 0 0.000140604 -0.00381171 -6.62435e-06 4.54282e-05 -0.0107357 -0.000832573 0.000859002 -0.0206948 -0.000158863 0.000297678 -0.000290162 -0.000624564 -0.000224822 0.000999877 0.00080961 0.000561391 0.000283391 0.000297247 -0.000467408 1.88318e-05 7.71847e-06 -9.98568e-05 -5.69413e-05 8.45088e-06 -8.44174e-05 0.000107698 -9.81198e-05 4.81026e-05 9.68144e-05 -0.000156677 -3.03536e-05 -7.59173e-05 
1720.25 0 0.000139891 -0.00378282 -8.41901e-06 4.17914e-05 -0.011597 -0.000847594 0.000800072 -0.0200741 -0.000160322 0.000285166 -0.000309252 -0.000641033 -0.000200706 0.000941257 0.000839774 0.000568483 0.000261339 0.000276127 -0.00045592 2.07534e-05 -6.62989e-07 -9.54868e-05 -5.20807e-05 1.28527e-05 -9.09724e-05 0.000107681 -9.80673e-05 4.83994e-05 0.000101711 -0.000158191 -3.9119e-05 -6.79582e-05 
1720.6 0 0.00013772 -0.00374888 -1.06587e-05 3.84579e-05 -0.0124282 -0.00085655 0.000742725 -0.0194258 -0.000163704 0.000271886 -0.00032652 -0.000658817 -0.000180284 0.000878836 0.000864954 0.000571375 0.000237361 0.00025307 -0.000442032 2.17008e-05 -8.20996e-06 -8.92565e-05 -4.58313e-05 1.76705e-05 -9.70602e-05 0.000108034 -9.82141e-05 4.94002e-05 0.000107703 -0.000159804 -4.52724e-05 -6.15166e-05 
1720.95 0 0.000135673 -0.00370837 -1.2126e-05 3.46739e-05 -0.0132313 -0.000861901 0.000687407 -0.0187496 -0.000168689 0.000258693 -0.000343243 -0.000677828 -0.000162824 0.000814403 0.000885252 0.000572487 0.000210975 0.000230151 -0.000424589 2.27023e-05 -1.43426e-05 -8.02577e-05 -3.84593e-05 2.49906e-05 -0.000103239 0.000107277 -9.82302e-05 4.86678e-05 0.000114204 -0.000160027 -4.85995e-05 -5.64461e-05 
1721.3 0 0.000134852 -0.00365966 -1.33283e-05 2.96917e-05 -0.0140063 -0.000865903 0.000634546 -0.0180444 -0.000173854 0.000243715 -0.000361492 -0.000695908 -0.000147396 0.000749408 0.000902407 0.000573323 0.000182138 0.000206909 -0.000403792 2.49814e-05 -1.9182e-05 -6.81621e-05 -3.08584e-05 3.47804e-05 -0.000110317 0.000104683 -9.6966e-05 4.57021e-05 0.000119987 -0.00015967 -5.03433e-05 -5.07256e-05 
1721.65 0 0.000135273 -0.00360251 -1.4915e-05 2.43407e-05 -0.01475 -0.000869478 0.000585154 -0.0173107 -0.000178282 0.000225858 -0.00038172 -0.000713328 -0.000132012 0.000683839 0.00091951 0.000574767 0.000152343 0.000181534 -0.000379319 2.85806e-05 -2.27338e-05 -5.43784e-05 -2.46198e-05 4.5349e-05 -0.000118089 0.000100701 -9.43096e-05 4.1539e-05 0.000125355 -0.000159023 -5.19193e-05 -4.3354e-05 
1722 0 0.000136193 -0.00353708 -1.61697e-05 1.91929e-05 -0.0154579 -0.000871628 0.000540239 -0.0165489 -0.000179156 0.000205139 -0.000402412 -0.000732198 -0.000115802 0.000616763 0.000937313 0.00057799 0.000123363 0.000153883 -0.000349487 3.24683e-05 -2.42361e-05 -4.10944e-05 -2.05882e-05 5.66791e-05 -0.000125591 9.55672e-05 -9.06639e-05 3.74125e-05 0.000131807 -0.00015726 -5.36193e-05 -3.55163e-05 
1722.35 0 0.000138493 -0.00346269 -1.60921e-05 1.31783e-05 -0.0161292 -0.000871284 0.000500786 -0.0157603 -0.000176204 0.00018364 -0.000420169 -0.000753447 -9.9683e-05 0.000547572 0.000954304 0.000584988 9.55039e-05 0.000125802 -0.000313323 3.52515e-05 -2.37063e-05 -2.83127e-05 -1.78652e-05 6.79662e-05 -0.000131379 8.84227e-05 -8.65457e-05 3.37048e-05 0.000139733 -0.000155191 -5.56715e-05 -2.77183e-05 
1722.7 0 0.000143196 -0.00337868 -1.40219e-05 6.32403e-06 -0.0167669 -0.000869841 0.000467056 -0.0149434 -0.000172138 0.000163917 -0.000432914 -0.000775473 -8.52273e-05 0.000476506 0.000968218 0.00059522 6.76333e-05 9.88567e-05 -0.000270568 3.73232e-05 -2.24281e-05 -1.73117e-05 -1.4561e-05 7.92634e-05 -0.000133794 7.91141e-05 -8.25246e-05 3.11893e-05 0.000147127 -0.00015417 -5.80263e-05 -1.96206e-05 
1723.05 0 0.000150132 -0.00328644 -1.00251e-05 3.01839e-07 -0.0173688 -0.000870165 0.000437599 -0.0140919 -0.00017134 0.000144496 -0.00044084 -0.000796355 -7.38976e-05 0.000403648 0.000977594 0.000604866 3.95707e-05 7.18942e-05 -0.000221276 3.96067e-05 -2.12123e-05 -8.97695e-06 -8.80114e-06 9.11822e-05 -0.000133517 6.97161e-05 -7.80541e-05 2.99936e-05 0.000152856 -0.000154152 -6.12031e-05 -1.1597e-05 
1723.4 0 0.00015836 -0.00318815 -5.17217e-06 -4.72087e-06 -0.017926 -0.000873032 0.000410371 -0.0132079 -0.00017678 0.000123213 -0.000444646 -0.000816209 -6.37509e-05 0.000330632 0.000980983 0.000612048 1.19756e-05 4.33468e-05 -0.000168949 4.2122e-05 -2.01364e-05 -1.04879e-06 -2.0211e-06 0.000102693 -0.000133077 6.06847e-05 -7.31373e-05 3.01404e-05 0.00015774 -0.000154786 -6.62952e-05 -4.67485e-06 
1723.75 0 0.000166857 -0.00308417 -2.98643e-07 -9.30051e-06 -0.0184345 -0.000878294 0.000383565 -0.0123044 -0.000186211 9.98794e-05 -0.000446769 -0.000834795 -5.10381e-05 0.000261346 0.00098022 0.000618151 -1.54638e-05 1.26915e-05 -0.000118587 4.57302e-05 -2.03891e-05 7.46944e-06 3.39293e-06 0.000113039 -0.000134094 5.1653e-05 -6.79748e-05 3.18497e-05 0.000162464 -0.000155392 -7.34058e-05 1.33755e-07 
1724.1 0 0.000174489 -0.00297474 4.08599e-06 -1.3255e-05 -0.0188976 -0.000886116 0.0003575 -0.0113891 -0.000195518 7.40927e-05 -0.000450592 -0.000851337 -3.47144e-05 0.000196429 0.000978962 0.000624608 -4.22591e-05 -2.04257e-05 -7.16342e-05 5.03897e-05 -2.30825e-05 1.48578e-05 7.51146e-06 0.000122136 -0.000137144 4.31533e-05 -6.18166e-05 3.42675e-05 0.000167477 -0.000154651 -8.07982e-05 2.7875e-06 
1724.45 0 0.000179811 -0.00286101 7.85866e-06 -1.68691e-05 -0.0193176 -0.000896904 0.000332416 -0.0104607 -0.000203678 4.64881e-05 -0.000456051 -0.000865352 -1.59322e-05 0.000133251 0.000976664 0.000631966 -6.77445e-05 -5.6346e-05 -2.5156e-05 5.51641e-05 -2.71014e-05 2.04303e-05 1.13916e-05 0.00012903 -0.000140488 3.4754e-05 -5.44206e-05 3.51266e-05 0.000173334 -0.000150976 -8.72147e-05 5.2929e-06 
1724.8 0 0.000181743 -0.00274347 1.06668e-05 -2.06688e-05 -0.0196961 -0.000911135 0.00030668 -0.00951672 -0.000211183 1.80749e-05 -0.000462826 -0.000876105 5.89849e-06 7.31233e-05 0.000971714 0.000639964 -9.19491e-05 -9.5198e-05 2.24339e-05 6.07194e-05 -3.08992e-05 2.50882e-05 1.46686e-05 0.000133558 -0.00014033 2.52782e-05 -4.69914e-05 3.41825e-05 0.000179386 -0.000144728 -9.26301e-05 8.46722e-06 
1725.15 0 0.0001804 -0.00262269 1.32296e-05 -2.42108e-05 -0.0200321 -0.000928308 0.000277717 -0.00855793 -0.000219051 -9.79578e-06 -0.000470449 -0.00088415 3.10812e-05 1.74966e-05 0.000963413 0.000646009 -0.000114395 -0.000136994 7.11426e-05 6.81143e-05 -3.3954e-05 3.0708e-05 1.7622e-05 0.000136974 -0.0001357 1.48047e-05 -4.03728e-05 3.37017e-05 0.000185073 -0.000137845 -9.79386e-05 1.15453e-05 
1725.5 0 0.000177085 -0.00249804 1.65164e-05 -2.7432e-05 -0.0203225 -0.000944264 0.000245233 -0.00758884 -0.000229252 -3.42203e-05 -0.000477013 -0.000890677 5.72925e-05 -3.40506e-05 0.00095013 0.000648062 -0.000135858 -0.000179088 0.000121081 7.84479e-05 -3.73822e-05 3.79799e-05 2.18204e-05 0.000140701 -0.000128321 3.75203e-06 -3.46176e-05 3.47868e-05 0.000190494 -0.000132497 -0.000103312 1.47905e-05 
1725.85 0 0.000172753 -0.00236836 2.08892e-05 -3.06565e-05 -0.0205653 -0.000954466 0.000213307 -0.00661299 -0.000244454 -5.37526e-05 -0.000481448 -0.000895645 8.28391e-05 -8.08275e-05 0.000932312 0.000643717 -0.000157375 -0.000217967 0.000171501 9.37654e-05 -4.16104e-05 4.50259e-05 2.86414e-05 0.000145896 -0.000120432 -7.70592e-06 -2.88865e-05 3.63131e-05 0.00019484 -0.000128787 -0.000107433 1.86006e-05 
1726.2 0 0.000166939 -0.00223334 2.69693e-05 -3.30686e-05 -0.0207591 -0.00095779 0.00018355 -0.00563289 -0.000265226 -7.04268e-05 -0.000483798 -0.000897191 0.000104897 -0.00012254 0.000911961 0.000630286 -0.000179389 -0.000252185 0.00021975 0.000115022 -4.50666e-05 5.05672e-05 3.64778e-05 0.000152578 -0.000112825 -2.00825e-05 -2.17428e-05 3.71624e-05 0.000196791 -0.000125249 -0.00010934 2.33571e-05 
1726.55 0 0.000159585 -0.00209391 3.47807e-05 -3.37737e-05 -0.0209039 -0.000953931 0.000152794 -0.00465238 -0.000288218 -8.6839e-05 -0.000482564 -0.000893708 0.000120261 -0.000159577 0.000890461 0.00060996 -0.000201888 -0.000282991 0.00026248 0.000139728 -4.73316e-05 5.47309e-05 4.43597e-05 0.000159632 -0.000105694 -3.23592e-05 -1.28267e-05 3.77492e-05 0.00019493 -0.000121384 -0.00010989 2.85203e-05 
1726.9 0 0.000152512 -0.00195249 4.39562e-05 -3.38078e-05 -0.0210016 -0.000942387 0.000120172 -0.00367536 -0.000309772 -0.000102336 -0.000475144 -0.000886161 0.000129612 -0.000191747 0.000867362 0.000587561 -0.000224943 -0.00031122 0.000298155 0.000165014 -4.80716e-05 5.89437e-05 5.23544e-05 0.000165784 -9.86566e-05 -4.27383e-05 -2.842e-06 3.80388e-05 0.000189783 -0.00011706 -0.000110524 3.30192e-05 
1727.25 0 0.000146911 -0.00180996 5.33565e-05 -3.57494e-05 -0.0210546 -0.000923641 8.61663e-05 -0.00270344 -0.000325731 -0.000114957 -0.000464401 -0.000876027 0.000136008 -0.000218793 0.000843164 0.000564737 -0.000249416 -0.000336976 0.000328958 0.000190183 -4.7578e-05 6.38888e-05 6.05212e-05 0.000169469 -9.10804e-05 -5.01506e-05 7.93902e-06 3.81153e-05 0.000182269 -0.000112252 -0.000112806 3.63118e-05 
1727.6 0 0.000141827 -0.00166602 6.21896e-05 -4.17268e-05 -0.0210637 -0.000897643 5.30562e-05 -0.00173525 -0.000335221 -0.000123297 -0.000456765 -0.000864559 0.000143229 -0.000241799 0.000819369 0.000540902 -0.000275489 -0.000360523 0.000358687 0.000214458 -4.81887e-05 6.9513e-05 6.93682e-05 0.000170265 -8.41443e-05 -5.55595e-05 1.82938e-05 3.83485e-05 0.000173488 -0.000107607 -0.00011668 3.89484e-05 
1727.95 0 0.000136425 -0.0015206 7.08453e-05 -5.01726e-05 -0.0210263 -0.000866072 2.41016e-05 -0.000771123 -0.000340864 -0.000126475 -0.000453295 -0.000851721 0.000154802 -0.000264472 0.000797004 0.000516329 -0.000300844 -0.000380858 0.000387904 0.000238343 -4.95733e-05 7.65361e-05 7.7859e-05 0.00017019 -7.86937e-05 -6.09518e-05 2.67568e-05 4.0248e-05 0.000164076 -0.000103328 -0.000120805 4.28038e-05 
1728.3 0 0.00013244 -0.00137283 7.95276e-05 -5.92865e-05 -0.0209414 -0.000833376 -2.54517e-07 0.000185376 -0.000344232 -0.000127011 -0.000449326 -0.000837241 0.000173719 -0.000288962 0.000775117 0.000492192 -0.000323732 -0.000398129 0.000415096 0.000264221 -5.07983e-05 8.47278e-05 8.50686e-05 0.000170959 -7.33824e-05 -6.56686e-05 3.33014e-05 4.45548e-05 0.000153246 -9.89476e-05 -0.000123453 4.83279e-05 
1728.65 0 0.00013183 -0.00122331 8.76936e-05 -6.84939e-05 -0.0208105 -0.000802316 -2.18173e-05 0.00113172 -0.000346301 -0.000129074 -0.000443009 -0.000820475 0.000199969 -0.000311834 0.000751364 0.000467289 -0.000346793 -0.000415241 0.000438607 0.000292058 -5.24038e-05 9.3397e-05 9.07723e-05 0.000171843 -6.65964e-05 -6.78317e-05 3.83756e-05 5.03128e-05 0.00014126 -9.51067e-05 -0.000123464 5.45541e-05 
1729 0 0.000133673 -0.00107317 9.47778e-05 -7.64132e-05 -0.0206353 -0.00077244 -4.15245e-05 0.00206631 -0.000348762 -0.000133137 -0.000437003 -0.000800717 0.000230638 -0.000330404 0.000725818 0.000438898 -0.000371635 -0.000433542 0.0004581 0.000318725 -5.49447e-05 0.0001026 9.58574e-05 0.000171817 -5.97704e-05 -6.72042e-05 4.2511e-05 5.71804e-05 0.000128798 -9.23841e-05 -0.000122037 6.17461e-05 
1729.35 0 0.000134624 -0.000922968 0.000101706 -8.16503e-05 -0.0204169 -0.000743517 -5.78362e-05 0.00298674 -0.000351903 -0.000137067 -0.000432729 -0.000777924 0.00026123 -0.000345363 0.000702338 0.00040682 -0.000396174 -0.000452036 0.000472963 0.000343876 -5.8116e-05 0.000112977 0.000101595 0.000171153 -5.41887e-05 -6.52998e-05 4.68107e-05 6.38384e-05 0.00011593 -8.79318e-05 -0.000121145 7.0149e-05 
1729.7 0 0.000132234 -0.000773089 0.000108751 -8.45451e-05 -0.0201549 -0.000717346 -7.10224e-05 0.00388872 -0.000352396 -0.000140779 -0.000431903 -0.00075209 0.000289258 -0.000358485 0.000683231 0.000372971 -0.0004194 -0.000470033 0.000482767 0.000368559 -6.0279e-05 0.000124741 0.000108957 0.000169995 -4.88158e-05 -6.37625e-05 5.15933e-05 6.82726e-05 0.000103631 -8.02242e-05 -0.000121521 7.78854e-05 
1730.05 0 0.000126327 -0.000622975 0.000116417 -8.73774e-05 -0.0198497 -0.000693754 -8.47805e-05 0.00477052 -0.000349689 -0.000147045 -0.000435232 -0.000723432 0.000315003 -0.000370373 0.000666732 0.000337633 -0.000439868 -0.000488134 0.000488897 0.000391112 -6.09216e-05 0.000136384 0.000119116 0.00016831 -4.29711e-05 -6.29426e-05 5.61397e-05 6.91674e-05 9.19223e-05 -7.17871e-05 -0.000122479 8.39003e-05 
1730.4 0 0.000117289 -0.000471972 0.000125847 -9.02641e-05 -0.0195013 -0.000669129 -0.000100437 0.00563436 -0.000346325 -0.000157012 -0.000441312 -0.00069121 0.000337972 -0.000380633 0.000651903 0.000301275 -0.000455547 -0.000507311 0.000492132 0.000409401 -5.96632e-05 0.000147233 0.000131076 0.000165618 -3.68625e-05 -6.22394e-05 6.07063e-05 6.59395e-05 8.01022e-05 -6.50455e-05 -0.000123442 8.98104e-05 
1730.75 0 0.000106513 -0.000321426 0.000136207 -9.16637e-05 -0.0191087 -0.000641842 -0.000114645 0.00647938 -0.000341234 -0.000169637 -0.000447573 -0.000655529 0.000357456 -0.000391432 0.000640034 0.000265422 -0.000466901 -0.000527428 0.000493322 0.000424102 -5.58854e-05 0.000158706 0.000142312 0.00016209 -3.21016e-05 -6.02368e-05 6.56124e-05 5.94314e-05 6.87128e-05 -6.01214e-05 -0.000124535 9.608e-05 
1731.1 0 9.60035e-05 -0.000174172 0.000146569 -9.2407e-05 -0.0186747 -0.000615057 -0.000123486 0.00729807 -0.000331143 -0.000185935 -0.000450775 -0.000620111 0.000373405 -0.000403755 0.000629382 0.000228839 -0.000476797 -0.000547983 0.000495331 0.000436639 -5.04904e-05 0.000171309 0.000151945 0.000157681 -2.96361e-05 -5.71221e-05 7.04033e-05 5.09425e-05 5.94649e-05 -5.58803e-05 -0.000125465 0.000102278 
1731.45 0 8.63495e-05 -3.14494e-05 0.000157234 -9.31204e-05 -0.018206 -0.000593414 -0.000128723 0.00808444 -0.000316275 -0.000205325 -0.000450362 -0.000585999 0.000384392 -0.000416132 0.000618325 0.00018966 -0.000487041 -0.000567534 0.000501296 0.000447668 -4.4848e-05 0.000182725 0.000159859 0.000152297 -2.85124e-05 -5.40638e-05 7.26555e-05 4.14331e-05 5.2184e-05 -5.19508e-05 -0.000125593 0.000109131 
1731.8 0 7.6142e-05 0.000107375 0.000166743 -9.39431e-05 -0.0177072 -0.000576934 -0.000135082 0.00883845 -0.000300629 -0.000226444 -0.000448098 -0.000552247 0.00039039 -0.000428303 0.00060709 0.000149962 -0.000498131 -0.000585121 0.000511852 0.000458473 -4.03565e-05 0.00019116 0.000165793 0.000146832 -2.84698e-05 -5.0463e-05 7.15862e-05 3.23475e-05 4.59724e-05 -4.77649e-05 -0.000124044 0.000114962 
1732.15 0 6.28389e-05 0.000241975 0.00017318 -9.5335e-05 -0.0171795 -0.000561847 -0.000142444 0.00956033 -0.000287599 -0.000249738 -0.000445454 -0.000518508 0.000394667 -0.000440505 0.000595323 0.000112616 -0.000509526 -0.000600888 0.000523046 0.000467179 -3.71493e-05 0.000196924 0.000169586 0.000141579 -3.00664e-05 -4.69274e-05 6.90894e-05 2.48553e-05 4.1576e-05 -4.22991e-05 -0.000119168 0.000118641 
1732.5 0 4.6042e-05 0.000371192 0.000177057 -9.76436e-05 -0.0166238 -0.000546683 -0.000149144 0.010247 -0.000277472 -0.000273939 -0.000442163 -0.000483822 0.000399044 -0.000454478 0.000583007 7.89226e-05 -0.000519133 -0.000616312 0.000528972 0.000469897 -3.30366e-05 0.000201786 0.000171424 0.000135571 -3.22919e-05 -4.44651e-05 6.67647e-05 1.98616e-05 3.96058e-05 -3.4484e-05 -0.000110113 0.000121184 
1732.85 0 2.90226e-05 0.000496125 0.000179829 -0.000101256 -0.0160444 -0.000530391 -0.00015639 0.0108958 -0.000268294 -0.000295827 -0.000435993 -0.000447525 0.000401651 -0.000471723 0.00056845 4.98662e-05 -0.000526581 -0.000632268 0.000527614 0.000465113 -2.68741e-05 0.000207452 0.000172897 0.000127613 -3.17892e-05 -4.30911e-05 6.45633e-05 1.70289e-05 3.9634e-05 -2.46985e-05 -9.87355e-05 0.00012386 
1733.2 0 1.38262e-05 0.000619576 0.000181256 -0.00010572 -0.0154473 -0.000510819 -0.000164155 0.0115109 -0.000259556 -0.000313319 -0.000425996 -0.000410197 0.000401511 -0.000491098 0.000549093 2.65058e-05 -0.000532977 -0.00064848 0.000521407 0.000453707 -2.06893e-05 0.000213134 0.000175573 0.000118366 -2.67436e-05 -4.34564e-05 6.12347e-05 1.46755e-05 4.02169e-05 -1.61034e-05 -8.76277e-05 0.000126963 
1733.55 0 3.93428e-08 0.000742103 0.000180601 -0.000110228 -0.0148335 -0.000489129 -0.000169917 0.0120992 -0.000253716 -0.000327357 -0.000414544 -0.000372045 0.000401087 -0.000509861 0.000523886 8.0321e-06 -0.000537669 -0.000664108 0.000512849 0.000439126 -1.56307e-05 0.000218238 0.000178769 0.00011051 -1.94634e-05 -4.50699e-05 5.75104e-05 1.19822e-05 3.95058e-05 -1.08202e-05 -7.74305e-05 0.000130065 
1733.9 0 -1.21014e-05 0.000863538 0.000178561 -0.000114213 -0.0142004 -0.000469551 -0.000174424 0.0126607 -0.000252599 -0.000340419 -0.000401974 -0.000331875 0.000400962 -0.00052702 0.000494532 -8.29089e-06 -0.000539352 -0.000679242 0.00050081 0.000423512 -1.02623e-05 0.000223936 0.000181569 0.000104596 -1.29451e-05 -4.5708e-05 5.61893e-05 8.40671e-06 3.79148e-05 -7.36309e-06 -6.76082e-05 0.000133564 
1734.25 0 -2.26265e-05 0.000984649 0.000175846 -0.000118139 -0.01355 -0.000453956 -0.000181545 0.013192 -0.000253325 -0.000352206 -0.000385916 -0.000289615 0.000399617 -0.000542387 0.000462371 -2.40809e-05 -0.000540109 -0.000695149 0.000484039 0.00040643 -4.30179e-06 0.000229317 0.000183906 9.9074e-05 -6.85271e-06 -4.52436e-05 5.72144e-05 3.88485e-06 3.7435e-05 -3.10544e-06 -5.85506e-05 0.000137227 
1734.6 0 -3.20289e-05 0.00110373 0.000172666 -0.000121968 -0.0128841 -0.000440178 -0.000191765 0.0136936 -0.000251886 -0.000362147 -0.000367201 -0.000246856 0.000396292 -0.00055423 0.000426556 -4.08567e-05 -0.000542452 -0.000712035 0.000466555 0.000389037 5.55099e-07 0.000232847 0.000186137 9.41174e-05 -7.68563e-07 -4.50542e-05 5.79775e-05 -7.551e-07 3.77774e-05 1.66403e-06 -5.06529e-05 0.000140784 
1734.95 0 -4.10047e-05 0.0012191 0.000169436 -0.000124398 -0.0122004 -0.000426329 -0.000201122 0.0141657 -0.000247808 -0.00037062 -0.000346323 -0.000204506 0.000389893 -0.000560998 0.000388045 -5.95278e-05 -0.000546418 -0.000729678 0.000453283 0.000373515 3.42639e-06 0.000235587 0.000188818 9.07569e-05 4.0903e-06 -4.38016e-05 5.74525e-05 -5.17171e-06 3.63376e-05 5.74359e-06 -4.29406e-05 0.00014341 
1735.3 0 -5.03029e-05 0.00133207 0.000167018 -0.000125589 -0.0114964 -0.00041336 -0.0002077 0.0146064 -0.000242904 -0.000378955 -0.000321818 -0.000162096 0.000379071 -0.000562365 0.000349898 -8.01727e-05 -0.000552544 -0.000748804 0.000444716 0.000361973 5.67757e-06 0.000238617 0.000192585 8.93948e-05 8.18605e-06 -3.9651e-05 5.65744e-05 -9.81884e-06 3.38507e-05 9.51553e-06 -3.43387e-05 0.000143875 
1735.65 0 -5.89689e-05 0.00144276 0.000165007 -0.000126152 -0.0107707 -0.0004016 -0.000212966 0.0150124 -0.000240003 -0.000389967 -0.00029343 -0.000119559 0.00036281 -0.000559396 0.000314797 -0.000103106 -0.000560334 -0.000769428 0.00043783 0.000353014 8.38903e-06 0.000240197 0.000195948 9.01949e-05 1.25656e-05 -3.35163e-05 5.62525e-05 -1.53575e-05 3.23928e-05 1.37105e-05 -2.45629e-05 0.000142475 
1736 0 -6.65441e-05 0.00154951 0.000161817 -0.000126052 -0.0100247 -0.000389671 -0.000218721 0.015381 -0.000239391 -0.000403239 -0.000262944 -7.8962e-05 0.000340729 -0.000553823 0.00028349 -0.000126492 -0.000568594 -0.000788383 0.000428369 0.000342303 1.10461e-05 0.000238881 0.000197276 9.21281e-05 1.65854e-05 -2.74846e-05 5.64416e-05 -2.0959e-05 3.16562e-05 1.98532e-05 -1.41648e-05 0.000139438 
1736.35 0 -7.37356e-05 0.00165081 0.000157297 -0.000124931 -0.00926415 -0.000376297 -0.000225656 0.0157102 -0.000238317 -0.000414308 -0.00023373 -3.997e-05 0.000313548 -0.000545941 0.000256379 -0.000146096 -0.00057795 -0.000801967 0.000415362 0.000328465 1.26263e-05 0.000235736 0.00019708 9.34788e-05 1.99736e-05 -2.20594e-05 5.64825e-05 -2.59342e-05 2.96917e-05 2.83563e-05 -3.82671e-06 0.000135195 
1736.7 0 -8.1538e-05 0.00174588 0.000151569 -0.00012233 -0.00849383 -0.000362491 -0.000233519 0.015999 -0.000233946 -0.000420582 -0.00020723 -1.88905e-06 0.000282509 -0.000536371 0.000234278 -0.000161542 -0.000586824 -0.000810496 0.000402293 0.000313539 1.27711e-05 0.000231802 0.000195664 9.42879e-05 2.36362e-05 -1.55099e-05 5.57647e-05 -3.00405e-05 2.68718e-05 3.78511e-05 5.85501e-06 0.00013107 
1737.05 0 -9.05754e-05 0.00183485 0.000143828 -0.000119125 -0.00771676 -0.000351842 -0.000245054 0.0162482 -0.000226336 -0.00042352 -0.000181551 3.5625e-05 0.000248922 -0.000526941 0.00021502 -0.000173925 -0.000594439 -0.00081346 0.000392704 0.000298474 1.30745e-05 0.000227602 0.000193685 9.52782e-05 2.90582e-05 -7.96169e-06 5.41773e-05 -3.22655e-05 2.59183e-05 4.79469e-05 1.45141e-05 0.000127966 
1737.4 0 -9.91951e-05 0.00191863 0.000133839 -0.000116218 -0.00693396 -0.000344621 -0.000263609 0.0164584 -0.000218105 -0.000424069 -0.000154781 7.5362e-05 0.000216026 -0.000518702 0.000195424 -0.000181577 -0.000601581 -0.000810232 0.000385307 0.000282622 1.34351e-05 0.000223927 0.000191201 9.4932e-05 3.58657e-05 -2.35336e-07 5.19693e-05 -3.16556e-05 2.71999e-05 5.76005e-05 2.27753e-05 0.000126208 
1737.75 0 -0.000107734 0.00199815 0.00012295 -0.000113374 -0.00614655 -0.000337233 -0.000287225 0.0166285 -0.00021095 -0.000421872 -0.00012354 0.000117599 0.000187084 -0.000510807 0.000176243 -0.000184456 -0.000609087 -0.000803219 0.000377671 0.000265626 1.24874e-05 0.000220473 0.000189174 9.26929e-05 4.25783e-05 7.52251e-06 4.88714e-05 -2.89573e-05 2.94589e-05 6.589e-05 3.14865e-05 0.000124343 
1738.1 0 -0.000118388 0.00207252 0.000112111 -0.000110455 -0.00535631 -0.000327345 -0.000313887 0.0167582 -0.0002077 -0.0004199 -8.71627e-05 0.000160585 0.000162072 -0.00050318 0.000159332 -0.000184361 -0.000618343 -0.000794442 0.000368452 0.000246919 1.23581e-05 0.000217519 0.000188162 9.11866e-05 4.86088e-05 1.42293e-05 4.49223e-05 -2.76079e-05 3.19918e-05 7.31303e-05 4.02935e-05 0.000121129 
1738.45 0 -0.000130106 0.00214063 0.000101712 -0.000107856 -0.00456653 -0.000312937 -0.000342672 0.0168484 -0.000207303 -0.000420871 -4.9933e-05 0.000203323 0.000140078 -0.000498776 0.000144593 -0.000181332 -0.000629061 -0.000784959 0.000356096 0.000224869 1.52727e-05 0.000214914 0.000186525 9.17549e-05 5.40703e-05 1.85559e-05 4.209e-05 -2.92338e-05 3.3953e-05 7.9704e-05 4.86912e-05 0.000117347 
1738.8 0 -0.000140775 0.0022017 9.2001e-05 -0.000106149 -0.00378172 -0.000293249 -0.000370104 0.0169036 -0.000204475 -0.000420964 -1.52828e-05 0.000243311 0.000120692 -0.000500425 0.000129615 -0.00017447 -0.000638805 -0.000773985 0.000343399 0.000200001 2.09798e-05 0.000212654 0.000183895 9.31335e-05 5.83773e-05 2.12324e-05 4.12446e-05 -3.37575e-05 3.36381e-05 8.45355e-05 5.61894e-05 0.000113892 
1739.15 0 -0.000148033 0.00225598 8.24659e-05 -0.000104922 -0.00300335 -0.000270597 -0.000394054 0.0169287 -0.000198158 -0.000416227 1.68265e-05 0.000276604 0.000104403 -0.000507893 0.000112868 -0.000164136 -0.000645711 -0.000759304 0.000336003 0.000175518 2.81283e-05 0.000211704 0.000180702 9.41616e-05 6.08446e-05 2.35249e-05 4.25441e-05 -4.18041e-05 3.02065e-05 8.7975e-05 6.27105e-05 0.00011094 
1739.5 0 -0.000150521 0.00230472 7.33804e-05 -0.000102841 -0.00223071 -0.000247962 -0.000414627 0.0169261 -0.00019154 -0.000404336 4.53906e-05 0.000302253 9.01261e-05 -0.000518463 9.57544e-05 -0.000152314 -0.000649841 -0.00073942 0.000334819 0.000152193 3.44455e-05 0.000212017 0.000176375 9.34956e-05 6.07855e-05 2.51803e-05 4.64632e-05 -5.23818e-05 2.46509e-05 9.09289e-05 6.87187e-05 0.00010801 
1739.85 0 -0.000149425 0.00234888 6.54517e-05 -9.95623e-05 -0.00146105 -0.000228637 -0.000433663 0.0168943 -0.00018528 -0.000383558 6.81242e-05 0.000322555 7.55253e-05 -0.000528456 8.00817e-05 -0.000140368 -0.000650878 -0.000715363 0.000336047 0.000129848 3.84113e-05 0.000213349 0.00017023 9.02721e-05 5.76153e-05 2.53588e-05 5.19856e-05 -6.28368e-05 1.87485e-05 9.37146e-05 7.39251e-05 0.000104667 
1740.2 0 -0.000147697 0.00239002 5.83887e-05 -9.54304e-05 -0.000693236 -0.000212715 -0.000453802 0.0168283 -0.000178642 -0.000356524 8.35345e-05 0.000338657 6.04651e-05 -0.000537305 6.61408e-05 -0.000127566 -0.000648154 -0.00068954 0.000336978 0.00010853 3.9655e-05 0.000213018 0.000162575 8.49237e-05 5.22179e-05 2.37042e-05 5.66464e-05 -7.09008e-05 1.36781e-05 9.72221e-05 7.78083e-05 0.000101871 
1740.55 0 -0.000148181 0.00242747 5.16097e-05 -9.10933e-05 6.80145e-05 -0.000197871 -0.000475771 0.016727 -0.000171899 -0.000327259 9.2318e-05 0.000350386 4.5135e-05 -0.000547354 5.26745e-05 -0.000113546 -0.00064156 -0.000662119 0.00033589 8.85985e-05 4.03507e-05 0.000207478 0.000154358 7.85723e-05 4.61499e-05 2.07075e-05 5.89712e-05 -7.54824e-05 9.26137e-06 0.000101474 8.02859e-05 0.000101746 
1740.9 0 -0.000150004 0.00245861 4.49193e-05 -8.73655e-05 0.000819482 -0.000181622 -0.000498657 0.0165932 -0.000165482 -0.000297965 9.7032e-05 0.000359459 2.94715e-05 -0.000559362 3.72374e-05 -9.93667e-05 -0.000630762 -0.00063286 0.000330436 7.12969e-05 4.30428e-05 0.000199163 0.0001464 7.20645e-05 4.004e-05 1.64737e-05 5.92486e-05 -7.73036e-05 5.54507e-06 0.000105198 8.13e-05 0.000104588 
1741.25 0 -0.00015158 0.00248373 3.77762e-05 -8.47871e-05 0.00156311 -0.000163741 -0.00051968 0.0164265 -0.000158416 -0.000270926 0.000100529 0.000367512 1.54171e-05 -0.000571627 1.80124e-05 -8.88567e-05 -0.000616466 -0.000602524 0.000320087 5.6403e-05 4.75054e-05 0.00019134 0.000138369 6.5312e-05 3.36462e-05 1.03908e-05 5.7685e-05 -7.72347e-05 2.00185e-06 0.000108081 8.11227e-05 0.0001082 
1741.6 0 -0.000153456 0.00250352 3.12106e-05 -8.30266e-05 0.00229847 -0.000145095 -0.000537754 0.0162262 -0.000149448 -0.000246942 0.000103109 0.00037456 3.81307e-06 -0.000582323 -5.26683e-06 -8.53471e-05 -0.000599585 -0.000572339 0.000308746 3.99551e-05 5.29125e-05 0.000183612 0.000130316 5.78381e-05 2.80871e-05 3.42282e-06 5.45851e-05 -7.60222e-05 -3.21801e-06 0.00011102 7.9966e-05 0.00011108 
1741.95 0 -0.000156222 0.00251688 2.59656e-05 -8.08006e-05 0.00302034 -0.000125437 -0.000552669 0.0159932 -0.000140217 -0.000224338 0.000103671 0.000381863 -5.32365e-06 -0.00059183 -3.14549e-05 -8.70604e-05 -0.000579396 -0.000543761 0.000299621 1.70453e-05 5.8923e-05 0.000176416 0.000122347 5.04491e-05 2.38479e-05 -2.13753e-06 5.00058e-05 -7.53464e-05 -9.97981e-06 0.000114444 7.78568e-05 0.000113084 
1742.3 0 -0.000159296 0.00252353 2.17149e-05 -7.86925e-05 0.0037236 -0.000105294 -0.000562899 0.0157284 -0.000132119 -0.000201641 0.000103809 0.000389963 -1.11056e-05 -0.000600838 -5.90053e-05 -9.29175e-05 -0.000555343 -0.000518658 0.000290774 -1.20074e-05 6.58709e-05 0.000170232 0.000112788 4.37161e-05 2.04294e-05 -4.044e-06 4.52798e-05 -7.66876e-05 -1.6697e-05 0.000118164 7.4508e-05 0.000113994 
1742.65 0 -0.000161399 0.00252429 1.81967e-05 -7.7362e-05 0.00440806 -8.68273e-05 -0.000567436 0.0154341 -0.000124175 -0.000179401 0.0001049 0.000396845 -1.34193e-05 -0.000608029 -8.77317e-05 -0.000103748 -0.000527457 -0.000497876 0.000278613 -4.3815e-05 7.41246e-05 0.000164596 0.000101101 3.66818e-05 1.78457e-05 -2.60912e-06 4.19338e-05 -7.86946e-05 -2.28199e-05 0.000121605 6.93159e-05 0.000113364 
1743 0 -0.000161891 0.00252074 1.59067e-05 -7.55099e-05 0.00507682 -7.12776e-05 -0.000565799 0.0151115 -0.000116086 -0.000157796 0.00010695 0.00040166 -1.25595e-05 -0.00061233 -0.000117266 -0.000119604 -0.00049697 -0.000478957 0.000263158 -7.4806e-05 8.29017e-05 0.000160392 8.84572e-05 2.89742e-05 1.54473e-05 5.41792e-08 3.92112e-05 -7.93485e-05 -2.91083e-05 0.000124831 6.32514e-05 0.000110692 
1743.35 0 -0.000161104 0.00251402 1.40998e-05 -7.28736e-05 0.00572912 -5.74467e-05 -0.000558897 0.0147592 -0.000108604 -0.000136834 0.000110452 0.000404504 -1.02348e-05 -0.000613508 -0.000145643 -0.000140307 -0.000466121 -0.000459345 0.000246571 -0.000103079 9.07111e-05 0.000157617 7.55264e-05 2.20238e-05 1.28062e-05 3.83002e-06 3.70844e-05 -7.82752e-05 -3.60072e-05 0.000128514 5.79714e-05 0.000105605 
1743.7 0 -0.000159624 0.00250429 1.12768e-05 -7.05672e-05 0.00636128 -4.31389e-05 -0.000547285 0.0143778 -0.000101837 -0.00011644 0.000114732 0.000403568 -6.83029e-06 -0.000611407 -0.000172626 -0.000166002 -0.000436716 -0.000438739 0.000229311 -0.000129201 9.56524e-05 0.000153706 6.3056e-05 1.5875e-05 1.09498e-05 8.69278e-06 3.73624e-05 -7.55795e-05 -4.23297e-05 0.000132895 5.41487e-05 9.84417e-05 
1744.05 0 -0.000158683 0.00248991 6.97845e-06 -6.8215e-05 0.00697247 -2.93308e-05 -0.000530632 0.013971 -9.66545e-05 -9.5688e-05 0.000117727 0.000398951 -1.73904e-06 -0.00060765 -0.000199669 -0.000195142 -0.000408545 -0.000415801 0.000210131 -0.000153482 9.77274e-05 0.000146946 5.22742e-05 9.06526e-06 1.04287e-05 1.2989e-05 4.05599e-05 -7.15345e-05 -4.78957e-05 0.000137148 5.04891e-05 9.0529e-05 
1744.4 0 -0.000156669 0.00246912 9.22408e-07 -6.50632e-05 0.00756391 -1.8486e-05 -0.000511405 0.0135418 -9.50276e-05 -7.38157e-05 0.000119462 0.00039412 4.07228e-06 -0.000603268 -0.000228153 -0.000223956 -0.000380198 -0.000388562 0.000188754 -0.000175574 9.9237e-05 0.00013969 4.32252e-05 3.18695e-07 9.64486e-06 1.69415e-05 4.51319e-05 -6.69168e-05 -5.42157e-05 0.000141693 4.72813e-05 8.27881e-05 
1744.75 0 -0.000150649 0.00244248 -5.62211e-06 -6.1089e-05 0.00813395 -1.06781e-05 -0.000493145 0.0130897 -9.62989e-05 -4.99361e-05 0.000121443 0.000391157 9.02896e-06 -0.000595555 -0.000257776 -0.000249804 -0.000349769 -0.000356289 0.000165293 -0.000195199 0.000100315 0.000134362 3.49615e-05 -1.03069e-05 7.86607e-06 2.11376e-05 4.91469e-05 -6.23082e-05 -6.07716e-05 0.000147548 4.65529e-05 7.53801e-05 
1745.1 0 -0.000141794 0.00241131 -9.88927e-06 -5.57729e-05 0.00867988 -4.94314e-06 -0.000475306 0.0126137 -9.69901e-05 -2.37114e-05 0.000125765 0.000391475 1.30908e-05 -0.000582112 -0.000287111 -0.000271148 -0.000315563 -0.000319317 0.000139449 -0.000212114 9.81986e-05 0.000130103 2.84093e-05 -2.14322e-05 6.41255e-06 2.42154e-05 5.06557e-05 -5.87074e-05 -6.59438e-05 0.000154516 4.74009e-05 6.84474e-05 
1745.45 0 -0.000133235 0.00237583 -1.10995e-05 -4.88594e-05 0.00920028 -3.45868e-06 -0.000455909 0.012115 -9.55099e-05 3.06177e-06 0.000134466 0.000394298 1.74437e-05 -0.000563318 -0.000314369 -0.000287208 -0.000277751 -0.000279301 0.000112424 -0.000225669 9.33117e-05 0.000125758 2.59772e-05 -3.05557e-05 6.04515e-06 2.69749e-05 4.92094e-05 -5.73803e-05 -6.97254e-05 0.000161496 4.76404e-05 6.17073e-05 
1745.8 0 -0.000125015 0.00233558 -1.06841e-05 -4.08095e-05 0.00969206 -8.66023e-06 -0.00043823 0.0115953 -9.21494e-05 2.80259e-05 0.00014749 0.00039637 2.20726e-05 -0.000540354 -0.000337483 -0.00030041 -0.000238654 -0.000239461 8.72115e-05 -0.000236139 8.75842e-05 0.000121156 2.7414e-05 -3.69263e-05 5.91268e-06 3.07585e-05 4.56193e-05 -5.85807e-05 -7.01293e-05 0.000167837 4.71866e-05 5.49846e-05 
1746.15 0 -0.000117388 0.00229045 -1.03564e-05 -3.19892e-05 0.0101524 -1.74831e-05 -0.00042611 0.0110568 -8.6379e-05 5.15865e-05 0.000163084 0.000395837 2.41533e-05 -0.000515131 -0.000356062 -0.000311546 -0.000200613 -0.000201833 6.63585e-05 -0.000244182 8.02287e-05 0.000115453 3.04861e-05 -4.11684e-05 5.28771e-06 3.44797e-05 4.00471e-05 -6.07189e-05 -6.60128e-05 0.000173617 4.67197e-05 4.87664e-05 
1746.5 0 -0.000112387 0.00224102 -1.09059e-05 -2.28203e-05 0.0105822 -2.54066e-05 -0.000420061 0.0105028 -7.8347e-05 7.42996e-05 0.000179379 0.000391757 2.19564e-05 -0.0004912 -0.000372681 -0.00031753 -0.000164609 -0.000166042 4.97799e-05 -0.000249634 7.11171e-05 0.00010947 3.41614e-05 -4.34199e-05 4.67284e-06 3.65123e-05 3.38297e-05 -6.22868e-05 -6.00362e-05 0.000179268 4.7192e-05 4.31428e-05 
1746.85 0 -0.000110496 0.00218913 -1.16239e-05 -1.44933e-05 0.0109821 -2.97473e-05 -0.000419084 0.00993596 -7.01219e-05 9.51385e-05 0.000193803 0.000385398 1.70409e-05 -0.000470515 -0.000391323 -0.000318943 -0.000130711 -0.000130636 3.5714e-05 -0.000254147 6.1773e-05 0.000104908 3.75929e-05 -4.47452e-05 4.79216e-06 3.68117e-05 2.8655e-05 -6.29957e-05 -5.36834e-05 0.000183892 4.91717e-05 3.84446e-05 
1747.2 0 -0.000109951 0.00213578 -1.15179e-05 -7.45551e-06 0.0113506 -2.89935e-05 -0.00042052 0.00935826 -6.38968e-05 0.000113181 0.00020428 0.00037944 1.10778e-05 -0.000450431 -0.000412606 -0.000319175 -9.71994e-05 -9.38036e-05 2.06198e-05 -0.000259953 5.33864e-05 0.000101725 3.96661e-05 -4.5804e-05 5.91405e-06 3.66091e-05 2.39927e-05 -6.28673e-05 -4.61176e-05 0.000187019 5.13282e-05 3.50511e-05 
1747.55 0 -0.000108603 0.00208018 -1.00847e-05 -7.49536e-07 0.0116888 -2.32296e-05 -0.000421991 0.00877089 -5.88069e-05 0.000128543 0.000212281 0.000376055 3.98381e-06 -0.000428612 -0.000434419 -0.000318886 -6.26519e-05 -5.48697e-05 4.25645e-07 -0.000266046 4.59944e-05 9.95941e-05 4.15481e-05 -4.55683e-05 8.03101e-06 3.67714e-05 1.94145e-05 -6.22167e-05 -3.82234e-05 0.000189104 5.27727e-05 3.21314e-05 
1747.9 0 -0.000105881 0.0020231 -7.51592e-06 5.60805e-06 0.012 -1.54133e-05 -0.000422585 0.0081732 -5.19568e-05 0.000141724 0.000222029 0.000375977 -4.55792e-06 -0.000404755 -0.000455267 -0.000316138 -2.74371e-05 -1.48534e-05 -2.38313e-05 -0.000269627 3.88968e-05 9.7093e-05 4.48145e-05 -4.35184e-05 1.17764e-05 3.72521e-05 1.58206e-05 -6.17865e-05 -3.10445e-05 0.000189447 5.36252e-05 2.91552e-05 
1748.25 0 -0.000101586 0.00196535 -5.16031e-06 1.07262e-05 0.0122853 -8.57052e-06 -0.000422845 0.00756602 -4.24747e-05 0.000153325 0.000233074 0.000379937 -1.30783e-05 -0.000378115 -0.000474764 -0.000309844 7.0056e-06 2.47177e-05 -4.75555e-05 -0.000270477 3.07772e-05 9.14912e-05 4.83095e-05 -4.09382e-05 1.73457e-05 3.75536e-05 1.35958e-05 -6.21054e-05 -2.44908e-05 0.000187094 5.41042e-05 2.60675e-05 
1748.6 0 -9.63378e-05 0.00190501 -3.41193e-06 1.42875e-05 0.0125439 -2.90153e-06 -0.000423661 0.00695227 -3.13611e-05 0.000164531 0.000240899 0.000385945 -2.06397e-05 -0.000348365 -0.000494767 -0.000302942 3.85036e-05 6.22065e-05 -6.7652e-05 -0.00026987 2.05723e-05 8.1645e-05 5.08944e-05 -3.91643e-05 2.23873e-05 3.70946e-05 1.19626e-05 -6.25693e-05 -1.84322e-05 0.000182295 5.41112e-05 2.31471e-05 
1748.95 0 -9.33086e-05 0.0018389 -2.09268e-06 1.60462e-05 0.0127765 3.68232e-06 -0.000428757 0.00633219 -2.22966e-05 0.000175141 0.000242196 0.000391498 -3.03856e-05 -0.000314998 -0.000515075 -0.000296367 6.43585e-05 9.66574e-05 -8.28783e-05 -0.000269059 9.12706e-06 6.92455e-05 5.37536e-05 -3.82428e-05 2.51137e-05 3.43665e-05 1.02224e-05 -6.28657e-05 -1.32568e-05 0.000177342 5.33588e-05 2.0582e-05 
1749.3 0 -9.62204e-05 0.00176694 -2.66886e-06 1.60244e-05 0.0129833 1.46916e-05 -0.000441288 0.00570245 -1.88159e-05 0.000184547 0.000235804 0.000397464 -4.37688e-05 -0.000278197 -0.000533115 -0.000286529 8.24836e-05 0.000128174 -9.34902e-05 -0.000270022 -1.51302e-06 5.70121e-05 5.69786e-05 -3.77305e-05 2.70203e-05 2.9856e-05 8.2992e-06 -6.31517e-05 -8.99781e-06 0.000173944 5.23822e-05 1.7939e-05 
1749.65 0 -0.000104092 0.00169039 -4.60252e-06 1.59028e-05 0.0131622 3.30053e-05 -0.000459223 0.00506121 -2.16448e-05 0.000193826 0.000222452 0.000405687 -5.75428e-05 -0.000239228 -0.0005478 -0.000271912 9.48484e-05 0.000158465 -0.000101627 -0.000273627 -8.24605e-06 4.63418e-05 5.94936e-05 -3.78509e-05 2.95477e-05 2.51252e-05 6.50555e-06 -6.30954e-05 -5.39133e-06 0.000172271 5.10227e-05 1.45648e-05 
1750 0 -0.000112159 0.00160998 -5.76062e-06 1.71932e-05 0.0133099 6.0748e-05 -0.000478112 0.00441128 -2.94687e-05 0.000203526 0.000203796 0.000417495 -6.8694e-05 -0.000200854 -0.000558817 -0.000254558 0.000106175 0.000187385 -0.000109853 -0.000280013 -1.05178e-05 3.69203e-05 6.20792e-05 -3.89573e-05 3.2517e-05 2.11564e-05 5.51943e-06 -6.24031e-05 -2.87015e-06 0.000172081 4.83044e-05 9.58699e-06 
1750.35 0 -0.000118226 0.00152589 -5.86881e-06 1.91605e-05 0.0134245 9.75898e-05 -0.00049366 0.00375805 -3.93291e-05 0.000212304 0.000181524 0.000430954 -7.64578e-05 -0.000165747 -0.00056643 -0.000236158 0.000119055 0.000212379 -0.000117448 -0.000287959 -1.12445e-05 2.7842e-05 6.6722e-05 -4.03617e-05 3.44397e-05 1.76052e-05 6.13094e-06 -6.15288e-05 -1.67697e-06 0.000172489 4.39629e-05 3.12866e-06 
1750.7 0 -0.000122786 0.00143853 -6.19346e-06 2.09088e-05 0.0135083 0.00013997 -0.000503095 0.00310409 -4.89758e-05 0.000218118 0.000158525 0.000442506 -8.23418e-05 -0.000134335 -0.00057116 -0.000216631 0.00013337 0.000234877 -0.000122433 -0.00029537 -1.28123e-05 1.92541e-05 7.37919e-05 -4.08299e-05 3.40625e-05 1.33177e-05 8.99401e-06 -6.11651e-05 -2.41304e-06 0.000172274 3.90178e-05 -3.38819e-06 
1751.05 0 -0.000125656 0.00134867 -8.37274e-06 2.30223e-05 0.0135629 0.000184633 -0.00050645 0.00245048 -5.76828e-05 0.000221538 0.000137217 0.00045016 -8.85667e-05 -0.000105112 -0.000572355 -0.000194083 0.000148756 0.000258042 -0.000125036 -0.00030094 -1.53342e-05 1.13716e-05 8.08356e-05 -4.08934e-05 3.21549e-05 9.0816e-06 1.32473e-05 -6.19252e-05 -4.86705e-06 0.000171014 3.51838e-05 -8.40358e-06 
1751.4 0 -0.000126363 0.00125566 -1.29614e-05 2.6236e-05 0.0135889 0.000231511 -0.000505986 0.00179825 -6.44607e-05 0.0002247 0.000117985 0.00045394 -9.44348e-05 -7.75328e-05 -0.00056992 -0.000166325 0.000162252 0.000282648 -0.000124895 -0.000303322 -1.86152e-05 5.54675e-06 8.39874e-05 -4.13681e-05 3.11495e-05 5.14386e-06 1.71923e-05 -6.3925e-05 -6.94484e-06 0.000169528 3.256e-05 -1.17331e-05 
1751.75 0 -0.000126413 0.00116011 -1.88063e-05 2.98595e-05 0.0135874 0.000279964 -0.000503223 0.0011467 -6.82094e-05 0.000228964 9.89901e-05 0.00045549 -9.63573e-05 -5.2269e-05 -0.000567485 -0.000134543 0.000169158 0.000307058 -0.000120609 -0.000303487 -2.17397e-05 2.27546e-06 8.26305e-05 -4.29768e-05 3.22721e-05 3.42524e-07 2.00615e-05 -6.63326e-05 -7.87366e-06 0.000167976 3.02999e-05 -1.33775e-05 
1752.1 0 -0.000127493 0.00106377 -2.43709e-05 3.36301e-05 0.0135573 0.000329488 -0.000499828 0.000497121 -7.03975e-05 0.000235945 7.72557e-05 0.000456192 -9.35029e-05 -2.78989e-05 -0.00056945 -0.000104518 0.000168396 0.000330997 -0.000112864 -0.000303387 -2.24791e-05 -6.35941e-07 8.00354e-05 -4.6152e-05 3.51182e-05 -4.92067e-06 2.16051e-05 -6.82846e-05 -8.67455e-06 0.000166523 2.8035e-05 -1.33255e-05 
1752.45 0 -0.000128585 0.000966524 -2.95973e-05 3.81911e-05 0.0134966 0.000380856 -0.000494023 -0.000147221 -7.48282e-05 0.000244809 5.11839e-05 0.000456591 -8.99883e-05 -1.67229e-06 -0.000577762 -7.83583e-05 0.000163144 0.000354399 -0.00010555 -0.00030388 -2.03917e-05 -4.43951e-06 7.69227e-05 -5.01499e-05 3.9089e-05 -8.3738e-06 2.15592e-05 -6.99427e-05 -1.06302e-05 0.000165763 2.56778e-05 -1.26731e-05 
1752.8 0 -0.00012642 0.000867839 -3.43852e-05 4.3413e-05 0.0134068 0.000432864 -0.000481403 -0.000782724 -8.14807e-05 0.000253277 2.19517e-05 0.000455838 -8.76122e-05 2.83811e-05 -0.000590045 -5.37491e-05 0.000157273 0.000375246 -0.000101034 -0.000304437 -1.66306e-05 -7.49861e-06 7.14993e-05 -5.38101e-05 4.33947e-05 -8.68888e-06 1.98713e-05 -7.0241e-05 -1.22926e-05 0.000164804 2.43528e-05 -1.29483e-05 
1753.15 0 -0.000121226 0.000769338 -3.71139e-05 4.76812e-05 0.0132891 0.000483913 -0.00045964 -0.00140736 -8.73817e-05 0.000261358 -8.9286e-06 0.000452311 -8.46678e-05 6.09947e-05 -0.000602511 -3.14701e-05 0.00015229 0.000392128 -9.7588e-05 -0.000304194 -1.25548e-05 -7.81948e-06 6.49047e-05 -5.58115e-05 4.83781e-05 -7.68769e-06 1.77132e-05 -6.78984e-05 -1.16573e-05 0.000163179 2.41728e-05 -1.51136e-05 
1753.5 0 -0.000115171 0.000672766 -3.74355e-05 5.01878e-05 0.0131432 0.0005322 -0.000428691 -0.00202032 -9.20762e-05 0.000268823 -4.13704e-05 0.00044465 -7.9261e-05 9.29178e-05 -0.000613351 -1.27383e-05 0.000147879 0.000405551 -9.38105e-05 -0.000302983 -7.87604e-06 -6.11587e-06 5.99144e-05 -5.55978e-05 5.61136e-05 -7.78213e-06 1.62495e-05 -6.34352e-05 -9.18061e-06 0.000161008 2.37732e-05 -1.791e-05 
1753.85 0 -0.000108627 0.000577994 -3.71454e-05 5.17078e-05 0.0129725 0.000575693 -0.000390607 -0.00262126 -9.77597e-05 0.000273271 -7.56611e-05 0.000433444 -7.16183e-05 0.000122381 -0.000621481 3.075e-06 0.000145264 0.000415999 -9.02869e-05 -0.000301345 -2.45716e-06 -6.05536e-06 5.6937e-05 -5.54235e-05 6.69105e-05 -8.87214e-06 1.66157e-05 -5.8428e-05 -6.76241e-06 0.00015665 2.35043e-05 -1.96885e-05 
1754.2 0 -0.000101495 0.000483392 -3.81663e-05 5.27024e-05 0.0127809 0.000612367 -0.000348883 -0.00321172 -0.00010471 0.000275335 -0.000108724 0.000422276 -6.3505e-05 0.000150511 -0.000626706 1.67354e-05 0.000145919 0.000422559 -8.7347e-05 -0.000301352 1.65013e-06 -1.00065e-05 5.38196e-05 -5.81767e-05 7.79985e-05 -9.97113e-06 1.85569e-05 -5.44295e-05 -5.17509e-06 0.000149204 2.49897e-05 -2.13538e-05 
1754.55 0 -9.48209e-05 0.000386552 -4.00724e-05 5.28632e-05 0.0125678 0.000642446 -0.00030705 -0.00379387 -0.00011055 0.000276881 -0.000136777 0.000413682 -5.56628e-05 0.000179511 -0.000630155 2.79951e-05 0.000149908 0.000425814 -8.43931e-05 -0.000304463 2.44856e-06 -1.66403e-05 4.99033e-05 -6.24432e-05 8.74724e-05 -1.11674e-05 2.08009e-05 -5.17526e-05 -3.86856e-06 0.000139073 2.77992e-05 -2.44158e-05 
1754.9 0 -8.92489e-05 0.000286864 -4.23584e-05 5.31637e-05 0.0123292 0.000668648 -0.000267433 -0.00436943 -0.000114858 0.000277072 -0.000160323 0.000405385 -4.76874e-05 0.000209119 -0.000632583 3.73138e-05 0.000155407 0.000429182 -8.06321e-05 -0.000310319 5.03277e-07 -2.2998e-05 4.70923e-05 -6.68045e-05 9.48604e-05 -1.37609e-05 2.3429e-05 -5.11072e-05 -3.7193e-06 0.000127212 3.0066e-05 -2.85192e-05 
1755.25 0 -8.36057e-05 0.000186066 -4.5231e-05 5.37817e-05 0.01206 0.000693322 -0.000230488 -0.00493745 -0.000117138 0.000276029 -0.000181003 0.000395152 -3.8197e-05 0.000238634 -0.000632232 4.58096e-05 0.000159526 0.000435756 -7.81985e-05 -0.000315587 -2.1147e-06 -2.88938e-05 4.46963e-05 -7.12251e-05 9.90548e-05 -1.86348e-05 2.5968e-05 -5.39594e-05 -5.84847e-06 0.000114126 3.16746e-05 -3.31711e-05 
1755.6 0 -7.59434e-05 8.62084e-05 -4.77467e-05 5.37251e-05 0.0117585 0.000716518 -0.000196249 -0.00549148 -0.000113093 0.000272542 -0.00020066 0.000384121 -2.65663e-05 0.000269216 -0.000626479 5.30468e-05 0.000161525 0.000446711 -7.79269e-05 -0.00031603 -3.39582e-06 -3.46752e-05 4.01527e-05 -7.44958e-05 9.9325e-05 -2.37044e-05 2.81908e-05 -5.99288e-05 -9.1298e-06 0.000100897 3.2868e-05 -3.86341e-05 
1755.95 0 -6.50754e-05 -1.16474e-05 -5.06184e-05 5.25546e-05 0.0114267 0.00073755 -0.000163177 -0.00602584 -0.000101747 0.000264016 -0.000222609 0.000373516 -1.36376e-05 0.000300703 -0.000615428 5.90867e-05 0.000163547 0.000461432 -7.5751e-05 -0.000312678 -3.06276e-06 -3.94956e-05 3.30596e-05 -7.69782e-05 9.74464e-05 -2.67331e-05 3.03188e-05 -6.75079e-05 -1.13263e-05 8.93289e-05 3.28885e-05 -4.44233e-05 
1756.3 0 -5.25781e-05 -0.000108589 -5.4796e-05 5.05646e-05 0.0110683 0.000755477 -0.000128974 -0.0065376 -8.80328e-05 0.000249768 -0.000247714 0.00036383 1.67935e-07 0.000332639 -0.000600548 6.34134e-05 0.000167132 0.000478405 -6.73044e-05 -0.000309211 -1.76481e-06 -4.17408e-05 2.43795e-05 -7.94905e-05 9.55677e-05 -2.76639e-05 3.1557e-05 -7.39442e-05 -1.22133e-05 7.97638e-05 3.16026e-05 -4.88187e-05 
1756.65 0 -4.05275e-05 -0.000204598 -5.90046e-05 4.87697e-05 0.0106865 0.00076852 -9.35147e-05 -0.00702604 -7.60452e-05 0.000231694 -0.000272189 0.00035407 1.35424e-05 0.000365759 -0.000581879 6.55103e-05 0.00017105 0.000494569 -5.23123e-05 -0.000305167 2.98526e-07 -3.96368e-05 1.51275e-05 -8.10413e-05 9.48749e-05 -2.60807e-05 3.17396e-05 -7.67943e-05 -1.16954e-05 7.13913e-05 2.77596e-05 -5.10613e-05 
1757 0 -2.90573e-05 -0.000298365 -6.29403e-05 4.78172e-05 0.0102837 0.000775969 -5.80302e-05 -0.00749006 -6.65622e-05 0.000212082 -0.000293012 0.000341385 2.49805e-05 0.000397997 -0.000559509 6.47508e-05 0.000173509 0.000508483 -3.35248e-05 -0.000297459 3.13407e-06 -3.42313e-05 6.50841e-06 -8.09401e-05 9.55192e-05 -2.34744e-05 3.21427e-05 -7.59012e-05 -9.30775e-06 6.33888e-05 2.21328e-05 -5.27065e-05 
1757.35 0 -1.79495e-05 -0.000388104 -6.77322e-05 4.70648e-05 0.00986394 0.000777988 -2.27308e-05 -0.00792607 -6.01362e-05 0.00019194 -0.000309353 0.000324904 3.39653e-05 0.000427687 -0.000536159 5.83903e-05 0.0001753 0.000521615 -1.60459e-05 -0.000283563 5.77616e-06 -2.84651e-05 -1.35896e-06 -7.98744e-05 9.67793e-05 -2.16246e-05 3.27178e-05 -7.25195e-05 -6.2383e-06 5.58597e-05 1.72723e-05 -5.50559e-05 
1757.7 0 -7.19884e-06 -0.000473152 -7.36141e-05 4.60553e-05 0.00943204 0.000774476 1.39055e-05 -0.00833227 -5.73173e-05 0.000169352 -0.000320116 0.000305661 4.0882e-05 0.000457725 -0.000512607 4.59262e-05 0.000178324 0.000536613 -5.38403e-06 -0.000262381 7.24221e-06 -2.42307e-05 -8.88452e-06 -7.74296e-05 9.80982e-05 -1.98749e-05 3.31073e-05 -6.82049e-05 -2.1319e-06 4.93295e-05 1.39148e-05 -5.81831e-05 
1758.05 0 3.88518e-06 -0.000554505 -7.87028e-05 4.40668e-05 0.00899051 0.000767302 5.14548e-05 -0.00871193 -5.79171e-05 0.000141051 -0.000323416 0.000286827 4.45295e-05 0.000491125 -0.000486898 3.06397e-05 0.00018056 0.000552403 -3.62833e-06 -0.000237428 8.29246e-06 -2.19751e-05 -1.64741e-05 -7.31821e-05 9.97511e-05 -1.83364e-05 3.34386e-05 -6.43089e-05 4.82389e-06 4.33307e-05 1.26259e-05 -6.21721e-05 
1758.4 0 1.63071e-05 -0.000633783 -8.15542e-05 4.16892e-05 0.00853806 0.000761128 8.9728e-05 -0.00906897 -5.98537e-05 0.000108061 -0.000319263 0.000271581 4.31266e-05 0.000527864 -0.000457923 1.60607e-05 0.000178899 0.000564882 -9.63154e-06 -0.000212969 8.24135e-06 -2.21898e-05 -2.48049e-05 -6.7701e-05 0.000102075 -1.83547e-05 3.27027e-05 -6.16321e-05 1.50568e-05 3.71857e-05 1.3736e-05 -6.70871e-05 
1758.75 0 2.92445e-05 -0.000713208 -8.24133e-05 4.08615e-05 0.00807331 0.00075726 0.000130677 -0.00940328 -6.03837e-05 7.46826e-05 -0.000311476 0.000258927 3.83817e-05 0.0005656 -0.000424947 3.25616e-06 0.000172396 0.000570366 -2.19349e-05 -0.000190599 5.88053e-06 -2.52877e-05 -3.32815e-05 -6.14703e-05 0.000104425 -1.9976e-05 3.08877e-05 -6.11088e-05 2.58876e-05 3.1508e-05 1.5401e-05 -7.26909e-05 
1759.1 0 4.04719e-05 -0.000793137 -8.27787e-05 4.10676e-05 0.00759701 0.000751924 0.000173516 -0.00971304 -5.84461e-05 4.53406e-05 -0.000303517 0.000244356 3.3345e-05 0.000602334 -0.000389574 -9.335e-06 0.000162485 0.000566098 -3.62739e-05 -0.000171003 2.44004e-06 -2.93808e-05 -4.06639e-05 -5.49696e-05 0.000105362 -2.2585e-05 2.78927e-05 -6.27521e-05 3.42597e-05 2.69515e-05 1.63337e-05 -7.84553e-05 
1759.45 0 5.01413e-05 -0.00087126 -8.37873e-05 4.0864e-05 0.00710706 0.000742729 0.000215762 -0.00999986 -5.56646e-05 2.09338e-05 -0.000296286 0.000225939 2.7156e-05 0.000637211 -0.00035449 -2.28213e-05 0.000150956 0.000552767 -4.61362e-05 -0.00015257 -1.9206e-07 -3.26927e-05 -4.65147e-05 -4.75163e-05 0.000104151 -2.47897e-05 2.36419e-05 -6.66091e-05 3.94164e-05 2.35591e-05 1.72782e-05 -8.31785e-05 
1759.8 0 5.95963e-05 -0.00094593 -8.57054e-05 4.01896e-05 0.00660088 0.000731945 0.000257043 -0.0102645 -5.38839e-05 4.826e-07 -0.000288513 0.000203698 1.59031e-05 0.000669572 -0.000320873 -3.538e-05 0.000140865 0.000533092 -4.87829e-05 -0.000135849 -1.77298e-06 -3.59585e-05 -5.14977e-05 -3.94675e-05 0.000100787 -2.49547e-05 1.90793e-05 -7.14496e-05 4.30653e-05 2.13151e-05 1.97312e-05 -8.71174e-05 
1760.15 0 6.90582e-05 -0.0010174 -8.73332e-05 3.97087e-05 0.00608018 0.000720673 0.000298682 -0.0105051 -5.36118e-05 -1.43385e-05 -0.000276904 0.000177586 -1.06145e-06 0.000700376 -0.000290707 -4.50903e-05 0.000136396 0.00050761 -4.79146e-05 -0.000122633 -3.29523e-06 -3.99355e-05 -5.65613e-05 -3.14249e-05 9.73795e-05 -2.43357e-05 1.52304e-05 -7.57058e-05 4.69037e-05 2.11917e-05 2.3685e-05 -9.10241e-05 
1760.5 0 7.91416e-05 -0.00108567 -8.79525e-05 4.03523e-05 0.00554953 0.000707777 0.000339976 -0.0107186 -5.35865e-05 -2.30281e-05 -0.000259635 0.000146913 -2.18462e-05 0.000731385 -0.000265485 -5.19157e-05 0.000138034 0.000476471 -4.9045e-05 -0.000110783 -6.61601e-06 -4.41949e-05 -6.24226e-05 -2.37151e-05 9.6217e-05 -2.54137e-05 1.36548e-05 -7.81834e-05 5.02101e-05 2.24425e-05 2.68375e-05 -9.59436e-05 
1760.85 0 8.86781e-05 -0.00114837 -8.84761e-05 4.08906e-05 0.00501262 0.000692398 0.000380138 -0.0109036 -5.251e-05 -2.5746e-05 -0.000237279 0.000111948 -4.43394e-05 0.000763583 -0.000243995 -5.5076e-05 0.000143471 0.000441362 -5.28366e-05 -9.6332e-05 -1.30017e-05 -4.83968e-05 -6.95091e-05 -1.84728e-05 9.65772e-05 -2.80439e-05 1.59379e-05 -7.8872e-05 5.10246e-05 2.2796e-05 2.84838e-05 -0.000104385 
1761.2 0 9.55673e-05 -0.00120476 -8.88278e-05 3.88528e-05 0.00447133 0.000671808 0.000417401 -0.0110598 -4.9808e-05 -2.30575e-05 -0.00021313 7.43205e-05 -6.7412e-05 0.000796649 -0.00022108 -5.59265e-05 0.000149979 0.000403362 -5.82634e-05 -7.62969e-05 -2.00812e-05 -5.28372e-05 -7.81685e-05 -1.6664e-05 9.68597e-05 -2.97769e-05 2.20151e-05 -7.94186e-05 4.87981e-05 2.17862e-05 3.00063e-05 -0.000116119 
1761.55 0 9.99539e-05 -0.00125611 -8.861e-05 3.48657e-05 0.00393025 0.000647128 0.000447271 -0.0111867 -4.49231e-05 -1.83186e-05 -0.000191319 3.54736e-05 -9.19929e-05 0.000827924 -0.000191707 -5.69291e-05 0.000156738 0.000363352 -6.45944e-05 -4.93392e-05 -2.51408e-05 -5.66862e-05 -8.78254e-05 -1.69648e-05 9.56672e-05 -3.0056e-05 2.91742e-05 -8.0417e-05 4.44535e-05 2.04981e-05 3.1269e-05 -0.000128676 
1761.9 0 0.000102215 -0.00130378 -8.76459e-05 3.15604e-05 0.00339225 0.000622265 0.000468818 -0.0112869 -3.76883e-05 -1.46952e-05 -0.000171828 -3.42216e-06 -0.000117457 0.000853029 -0.00015605 -5.63231e-05 0.000164244 0.000323781 -7.13849e-05 -1.67761e-05 -2.81881e-05 -5.97023e-05 -9.6426e-05 -1.85287e-05 9.31676e-05 -2.90684e-05 3.44655e-05 -8.12014e-05 3.82586e-05 2.0361e-05 3.20439e-05 -0.000140019 
1762.25 0 0.0001027 -0.00135023 -8.48464e-05 2.92758e-05 0.00285549 0.000597647 0.000485625 -0.0113629 -2.95609e-05 -1.16707e-05 -0.000152737 -4.30575e-05 -0.000141358 0.000870303 -0.000117551 -5.17163e-05 0.000170845 0.000287258 -7.96187e-05 1.86923e-05 -3.05058e-05 -6.27326e-05 -0.000103322 -2.09289e-05 9.13837e-05 -2.64632e-05 3.70673e-05 -8.1107e-05 3.12114e-05 2.03459e-05 3.28694e-05 -0.000149444 
1762.6 0 0.000101173 -0.0013962 -8.075e-05 2.68791e-05 0.00231862 0.000570497 0.000501197 -0.0114137 -2.07047e-05 -8.76367e-06 -0.000133928 -8.38089e-05 -0.000162438 0.000881635 -7.86637e-05 -4.48024e-05 0.00017629 0.00025617 -9.08807e-05 5.45503e-05 -3.2933e-05 -6.53131e-05 -0.000109893 -2.38283e-05 9.14153e-05 -2.42974e-05 3.63269e-05 -8.08501e-05 2.52885e-05 1.82031e-05 3.34701e-05 -0.000156551 
1762.95 0 9.83974e-05 -0.00143982 -7.75857e-05 2.40343e-05 0.00178177 0.000539296 0.000513816 -0.0114365 -1.08249e-05 -6.12635e-06 -0.000115228 -0.000123112 -0.000180503 0.000889777 -3.89586e-05 -3.78444e-05 0.000180026 0.000230549 -0.000105942 8.62555e-05 -3.52605e-05 -6.66653e-05 -0.000116942 -2.71297e-05 9.27453e-05 -2.42941e-05 3.13985e-05 -8.13552e-05 2.06646e-05 1.40232e-05 3.35015e-05 -0.000161894 
1763.3 0 9.52007e-05 -0.00147906 -7.51708e-05 2.13306e-05 0.00124618 0.000507739 0.000520336 -0.0114299 -7.29749e-10 -3.61551e-06 -9.65157e-05 -0.000158461 -0.000195726 0.00089706 2.1303e-06 -2.98186e-05 0.000178824 0.000205859 -0.000124105 0.00011012 -3.77334e-05 -6.71558e-05 -0.000124102 -2.97965e-05 9.46071e-05 -2.54441e-05 2.40321e-05 -8.22707e-05 1.62788e-05 8.24388e-06 3.4098e-05 -0.000166864 
1763.65 0 9.13464e-05 -0.00151335 -7.15064e-05 1.80135e-05 0.000714778 0.000479957 0.000522561 -0.011395 1.28196e-05 -1.45311e-06 -7.97523e-05 -0.000191008 -0.000208606 0.000902593 4.56958e-05 -1.81026e-05 0.000172329 0.000178908 -0.000142537 0.000126454 -4.04072e-05 -6.70485e-05 -0.000130084 -3.17123e-05 9.71084e-05 -2.62252e-05 1.67807e-05 -8.27212e-05 1.27763e-05 1.11366e-06 3.58156e-05 -0.000171864 
1764 0 8.76641e-05 -0.00154312 -6.64235e-05 1.22071e-05 0.000191102 0.00045548 0.000524935 -0.0113345 2.80646e-05 -1.07617e-06 -6.72981e-05 -0.00022183 -0.00021791 0.00090388 9.14105e-05 -2.24242e-06 0.000163484 0.000151616 -0.000157615 0.000138293 -4.23776e-05 -6.60002e-05 -0.000134771 -3.26893e-05 0.000101216 -2.67133e-05 9.86118e-06 -8.38953e-05 9.94164e-06 -7.58568e-06 3.71413e-05 -0.000175926 
1764.35 0 8.63968e-05 -0.00156911 -6.15501e-05 4.86902e-06 -0.000323266 0.000431739 0.000529758 -0.0112519 4.35046e-05 -5.2695e-06 -5.72379e-05 -0.000250939 -0.000222514 0.000900583 0.000137724 1.56915e-05 0.000155536 0.00012634 -0.000167373 0.000145828 -4.33727e-05 -6.45885e-05 -0.000140023 -3.27075e-05 0.000106134 -2.63914e-05 2.80986e-06 -8.61868e-05 6.01149e-06 -1.9267e-05 3.6877e-05 -0.00017701 
1764.7 0 8.86782e-05 -0.00159178 -5.75698e-05 -1.40633e-06 -0.000829676 0.000408355 0.000536303 -0.0111487 5.56061e-05 -1.36683e-05 -4.34598e-05 -0.000280441 -0.000223735 0.000894426 0.000185028 3.28785e-05 0.000147954 0.00010374 -0.000171398 0.00014816 -4.46618e-05 -6.39961e-05 -0.000147279 -3.15015e-05 0.000109803 -2.523e-05 -4.08143e-06 -8.71547e-05 7.61252e-07 -3.33627e-05 3.49366e-05 -0.000174739 
1765.05 0 9.36612e-05 -0.00161143 -5.45909e-05 -5.83053e-06 -0.00132879 0.000385863 0.000545802 -0.0110233 6.40372e-05 -2.20694e-05 -2.34459e-05 -0.000310583 -0.000222929 0.000885408 0.000233753 4.74695e-05 0.000136411 8.38337e-05 -0.00016839 0.000146199 -4.68109e-05 -6.3892e-05 -0.000155393 -2.90213e-05 0.00011169 -2.42966e-05 -9.86697e-06 -8.46945e-05 -5.51854e-06 -4.81403e-05 3.06426e-05 -0.000170613 
1765.4 0 0.00010095 -0.0016275 -5.25116e-05 -9.64323e-06 -0.00181843 0.000362357 0.00056056 -0.0108748 6.99886e-05 -2.77395e-05 -6.76923e-07 -0.000339361 -0.000220024 0.000872597 0.000282834 5.8983e-05 0.000120213 6.62421e-05 -0.000156247 0.000141102 -4.81105e-05 -6.3565e-05 -0.00016243 -2.59746e-05 0.000112909 -2.22061e-05 -1.48249e-05 -7.92325e-05 -1.23825e-05 -6.28232e-05 2.43933e-05 -0.000165417 
1765.75 0 0.000109725 -0.00163985 -5.05694e-05 -1.31964e-05 -0.00229843 0.000335734 0.000577983 -0.0107039 7.396e-05 -3.19815e-05 2.06775e-05 -0.000367421 -0.000215695 0.000855923 0.000330737 6.8974e-05 0.000102039 5.22192e-05 -0.000136631 0.000132854 -4.83815e-05 -6.4542e-05 -0.000167391 -2.41216e-05 0.000113968 -1.76177e-05 -1.94087e-05 -7.10306e-05 -1.6518e-05 -7.6982e-05 1.71668e-05 -0.000159301 
1766.1 0 0.000118153 -0.00165006 -4.85112e-05 -1.59882e-05 -0.00276885 0.000305982 0.000593803 -0.010513 7.66126e-05 -3.63956e-05 3.85946e-05 -0.000394566 -0.000210048 0.000835112 0.000374846 7.9771e-05 8.28916e-05 4.3345e-05 -0.000111629 0.000120473 -4.88844e-05 -6.68948e-05 -0.000169921 -2.45099e-05 0.000113475 -1.2869e-05 -2.25133e-05 -6.11889e-05 -1.67904e-05 -9.00079e-05 1.01731e-05 -0.000153063 
1766.45 0 0.000125585 -0.0016573 -4.53669e-05 -1.78561e-05 -0.00323037 0.000273106 0.00060565 -0.0103062 7.73417e-05 -3.98794e-05 5.123e-05 -0.000417816 -0.000202444 0.000809859 0.000413072 9.17994e-05 6.22067e-05 3.79018e-05 -8.2626e-05 0.000105151 -5.00871e-05 -6.9022e-05 -0.000170313 -2.61576e-05 0.000111042 -8.99394e-06 -2.2758e-05 -5.14784e-05 -1.5734e-05 -0.000100917 5.22536e-06 -0.000147347 
1766.8 0 0.000131786 -0.0016596 -4.07182e-05 -1.88731e-05 -0.00368515 0.000237728 0.000612219 -0.0100836 7.4024e-05 -4.03636e-05 5.62446e-05 -0.000436891 -0.000193004 0.000779883 0.00044705 0.000104628 4.11171e-05 3.31808e-05 -5.20058e-05 9.06213e-05 -5.27866e-05 -6.98663e-05 -0.00016933 -2.88609e-05 0.000109139 -5.1813e-06 -2.03685e-05 -4.11074e-05 -1.4299e-05 -0.000109834 2.81891e-06 -0.0001419 
1767.15 0 0.000135319 -0.00165634 -3.56951e-05 -1.96838e-05 -0.00413185 0.000201973 0.000612457 -0.00984344 6.68271e-05 -3.75027e-05 5.25423e-05 -0.000454011 -0.000180398 0.000743539 0.000478555 0.000118806 2.18523e-05 2.72084e-05 -2.27202e-05 8.1529e-05 -5.70516e-05 -6.91304e-05 -0.000167836 -3.37073e-05 0.000108626 -1.94239e-06 -1.7932e-05 -2.87282e-05 -1.24393e-05 -0.000118034 1.35602e-06 -0.000136163 
1767.5 0 0.000135611 -0.00164755 -3.13467e-05 -2.02065e-05 -0.00456693 0.000169349 0.000604592 -0.00958465 5.89835e-05 -3.39823e-05 4.1647e-05 -0.000470152 -0.000162456 0.000701157 0.0005074 0.000134845 4.40214e-06 1.68751e-05 5.89073e-06 8.0461e-05 -6.15445e-05 -6.68072e-05 -0.000165881 -3.98925e-05 0.000107575 1.26845e-07 -1.80285e-05 -1.48527e-05 -1.09591e-05 -0.00012566 -8.48634e-07 -0.000129631 
1767.85 0 0.000133683 -0.00163297 -2.77589e-05 -1.90773e-05 -0.00498679 0.000142944 0.000589614 -0.00930825 5.14713e-05 -3.29215e-05 2.62735e-05 -0.000486759 -0.000139755 0.000654688 0.000533937 0.000150475 -1.32738e-05 -1.83757e-07 3.58572e-05 8.56083e-05 -6.45201e-05 -6.27404e-05 -0.000163347 -4.54258e-05 0.000105834 2.3456e-06 -2.0819e-05 -3.46809e-07 -1.07901e-05 -0.000132595 -3.73301e-06 -0.000123209 
1768.2 0 0.000129652 -0.001613 -2.53382e-05 -1.74671e-05 -0.00538992 0.000123106 0.000571397 -0.00901411 4.39855e-05 -3.43673e-05 8.51624e-06 -0.000507174 -0.000116337 0.000606562 0.000556575 0.000162683 -3.26676e-05 -2.17259e-05 6.49751e-05 9.24897e-05 -6.42705e-05 -5.70775e-05 -0.000161168 -4.93858e-05 0.000104128 6.97503e-06 -2.573e-05 1.44296e-05 -1.17989e-05 -0.000140033 -6.20893e-06 -0.000117383 
1768.55 0 0.000122967 -0.00158923 -2.39192e-05 -1.67797e-05 -0.00577503 0.000107055 0.000553894 -0.0087016 3.81721e-05 -3.72048e-05 -8.70782e-06 -0.000531765 -9.56544e-05 0.000559328 0.000575662 0.000170908 -5.36715e-05 -4.41684e-05 9.02534e-05 9.80607e-05 -6.07871e-05 -4.9734e-05 -0.000159023 -5.12558e-05 0.000101798 1.35231e-05 -3.16082e-05 2.84584e-05 -1.24582e-05 -0.000148525 -7.7075e-06 -0.000110913 
1768.9 0 0.000115699 -0.00156162 -2.26879e-05 -1.64084e-05 -0.00614004 9.25363e-05 0.000539746 -0.0083721 3.5149e-05 -4.10826e-05 -2.34512e-05 -0.000556345 -7.93112e-05 0.000511631 0.000593505 0.00017719 -7.46376e-05 -6.59613e-05 0.000111375 0.000101448 -5.48331e-05 -4.17615e-05 -0.000155309 -5.16082e-05 9.78069e-05 2.00486e-05 -3.68087e-05 4.17732e-05 -1.10798e-05 -0.00015755 -8.86068e-06 -0.000103257 
1769.25 0 0.000110737 -0.00153015 -2.12197e-05 -1.584e-05 -0.00648488 7.86151e-05 0.000528821 -0.00802618 3.38782e-05 -4.45435e-05 -3.59998e-05 -0.000578604 -6.56333e-05 0.000461547 0.000609999 0.000182086 -9.57776e-05 -8.59026e-05 0.000130014 0.000101807 -4.72409e-05 -3.38596e-05 -0.000148919 -5.17138e-05 9.25007e-05 2.42016e-05 -4.08488e-05 5.5425e-05 -7.48543e-06 -0.000166487 -1.03361e-05 -9.48956e-05 
1769.6 0 0.000109492 -0.00149554 -1.81974e-05 -1.52831e-05 -0.00681092 6.42348e-05 0.000519283 -0.00766318 3.30739e-05 -4.47884e-05 -4.773e-05 -0.000599205 -5.22076e-05 0.000409677 0.000624528 0.000183719 -0.000118806 -0.00010379 0.000145181 9.73252e-05 -4.07105e-05 -2.56401e-05 -0.000140149 -5.14667e-05 8.51659e-05 2.37239e-05 -4.35886e-05 6.76314e-05 -3.55256e-06 -0.000175814 -1.30419e-05 -8.64763e-05 
1769.95 0 0.000110847 -0.00145774 -1.32239e-05 -1.42963e-05 -0.00711868 5.03964e-05 0.000510243 -0.00728275 3.3322e-05 -3.95961e-05 -5.96669e-05 -0.00062038 -3.97676e-05 0.000358487 0.000637786 0.000181852 -0.000145333 -0.000121755 0.000154441 8.93486e-05 -3.75959e-05 -1.71163e-05 -0.000131546 -5.06183e-05 7.51431e-05 2.1044e-05 -4.41823e-05 7.60916e-05 -2.51992e-07 -0.000183781 -1.79871e-05 -7.78133e-05 
1770.3 0 0.000113929 -0.00141578 -8.5217e-06 -1.23024e-05 -0.00740579 3.89081e-05 0.000501289 -0.00688645 3.50613e-05 -2.97274e-05 -7.42077e-05 -0.000644124 -3.01929e-05 0.000310169 0.000650964 0.000178672 -0.000177444 -0.00014129 0.000158005 8.18104e-05 -3.71175e-05 -7.98165e-06 -0.000125831 -4.96665e-05 6.48071e-05 1.93781e-05 -4.27765e-05 8.31121e-05 4.25092e-06 -0.00018869 -2.46806e-05 -6.84609e-05 
1770.65 0 0.000118676 -0.00136895 -5.93658e-06 -9.35174e-06 -0.00766843 3.12366e-05 0.000492301 -0.00647761 3.57969e-05 -1.95533e-05 -9.29013e-05 -0.000668818 -2.32734e-05 0.000266375 0.000664854 0.000175638 -0.000213086 -0.000161787 0.000156809 7.73489e-05 -3.82928e-05 1.39928e-06 -0.000121886 -4.84593e-05 5.64435e-05 1.83793e-05 -4.10292e-05 9.09648e-05 1.06471e-05 -0.00019177 -3.09282e-05 -5.8826e-05 
1771 0 0.000123754 -0.00131952 -3.77066e-06 -6.60006e-06 -0.00790371 2.82322e-05 0.000484427 -0.00605972 3.36954e-05 -1.28522e-05 -0.000114231 -0.000691172 -1.64548e-05 0.000226175 0.000678322 0.000171925 -0.000247667 -0.000182773 0.000151997 7.60088e-05 -4.06836e-05 8.71271e-06 -0.000117772 -4.6104e-05 4.97885e-05 1.74787e-05 -4.00549e-05 9.83159e-05 1.73401e-05 -0.000194251 -3.54191e-05 -5.04841e-05 
1771.35 0 0.000128718 -0.00127025 3.65593e-08 -5.4339e-06 -0.008112 3.04998e-05 0.000478826 -0.0056363 2.96149e-05 -9.94378e-06 -0.000136944 -0.000710025 -8.38733e-06 0.000188783 0.000688938 0.000167203 -0.000280193 -0.000203552 0.000148335 7.66935e-05 -4.33136e-05 1.28861e-05 -0.000112079 -4.21485e-05 4.3865e-05 1.70851e-05 -3.9278e-05 0.000103877 2.31121e-05 -0.000196108 -3.97989e-05 -4.3412e-05 
1771.7 0 0.000133764 -0.00122175 3.08686e-06 -5.95992e-06 -0.00829715 3.86371e-05 0.000476403 -0.00521029 2.3053e-05 -7.80375e-06 -0.000160197 -0.000725783 1.05556e-07 0.000153553 0.000695614 0.000163281 -0.000310879 -0.000224457 0.000149377 7.81351e-05 -4.43813e-05 1.46138e-05 -0.000104509 -3.766e-05 3.75935e-05 1.79723e-05 -3.81823e-05 0.000107965 2.8717e-05 -0.000196658 -4.509e-05 -3.65369e-05 
1772.05 0 0.000139042 -0.00117466 3.18163e-06 -7.69056e-06 -0.00846247 5.07424e-05 0.000477631 -0.00478141 1.30429e-05 -2.51672e-06 -0.000182258 -0.000738929 8.43886e-06 0.000120153 0.000696361 0.000159853 -0.000340213 -0.000245732 0.000155276 8.01483e-05 -4.41485e-05 1.57221e-05 -9.52492e-05 -3.29737e-05 3.02928e-05 1.98414e-05 -3.70631e-05 0.000112617 3.5107e-05 -0.000195987 -4.86844e-05 -2.94784e-05 
1772.4 0 0.000144613 -0.00112894 2.38336e-06 -9.53236e-06 -0.0086074 6.44877e-05 0.000483433 -0.0043507 -2.76227e-06 7.39813e-06 -0.000204582 -0.000749 1.54714e-05 9.03836e-05 0.000691497 0.000156493 -0.000368765 -0.000267084 0.000164698 8.32119e-05 -4.46923e-05 1.79411e-05 -8.42699e-05 -2.77968e-05 2.3095e-05 2.09598e-05 -3.54258e-05 0.000118234 4.06337e-05 -0.000194511 -4.89119e-05 -2.17186e-05 
1772.75 0 0.000150253 -0.00108449 2.10768e-06 -1.10911e-05 -0.00872982 7.70841e-05 0.000494741 -0.00392073 -2.65739e-05 2.08616e-05 -0.00022954 -0.000754973 2.20768e-05 6.52994e-05 0.000685706 0.000155466 -0.000393958 -0.000287154 0.000172296 8.79616e-05 -4.58658e-05 2.06946e-05 -7.29905e-05 -2.27328e-05 1.66248e-05 1.99104e-05 -3.38187e-05 0.000122839 4.33824e-05 -0.000191037 -4.74477e-05 -1.30458e-05 
1773.1 0 0.000156027 -0.00104026 1.54573e-06 -1.2289e-05 -0.00882924 8.55356e-05 0.000509811 -0.00349324 -5.70593e-05 3.58264e-05 -0.000255812 -0.000756732 2.95181e-05 4.22776e-05 0.000681842 0.000158613 -0.000412317 -0.00030366 0.000174162 9.51641e-05 -4.6425e-05 2.36191e-05 -6.20064e-05 -1.90945e-05 1.06061e-05 1.63437e-05 -3.28615e-05 0.000124879 4.27852e-05 -0.00018488 -4.5213e-05 -3.73932e-06 
1773.45 0 0.000161482 -0.000993489 -2.14875e-07 -1.21806e-05 -0.00890935 8.72924e-05 0.000526387 -0.00306746 -9.03392e-05 4.93694e-05 -0.000280401 -0.00075432 3.79022e-05 1.99764e-05 0.000677353 0.000166294 -0.000423852 -0.000316097 0.00017159 0.000105522 -4.66202e-05 2.503e-05 -5.05837e-05 -1.75092e-05 5.88871e-06 1.0589e-05 -3.27592e-05 0.00012457 3.8633e-05 -0.000177388 -4.14234e-05 5.98333e-06 
1773.8 0 0.000166708 -0.00094429 -2.7988e-06 -1.00857e-05 -0.00897121 8.07296e-05 0.000545281 -0.00264125 -0.000122439 5.65341e-05 -0.000301895 -0.000748214 4.75358e-05 -2.46268e-07 0.000670786 0.000176788 -0.00043182 -0.000324366 0.000166545 0.00011753 -4.76274e-05 2.47004e-05 -3.86878e-05 -1.77411e-05 2.45902e-06 4.31356e-06 -3.44163e-05 0.000123498 3.14812e-05 -0.000171114 -3.70899e-05 1.55959e-05 
1774.15 0 0.000171495 -0.000893425 -5.92491e-06 -7.5749e-06 -0.00901253 6.44116e-05 0.000566085 -0.00221567 -0.000150924 5.7296e-05 -0.000320599 -0.000739951 5.88317e-05 -1.8888e-05 0.000663664 0.000188257 -0.000437817 -0.000327176 0.000159144 0.000127359 -4.89668e-05 2.43974e-05 -2.75583e-05 -1.95182e-05 -1.13388e-06 -1.09447e-06 -3.77771e-05 0.00012143 2.23876e-05 -0.000166276 -3.43211e-05 2.3556e-05 
1774.5 0 0.000175571 -0.000841253 -9.11011e-06 -5.52771e-06 -0.00903203 3.92937e-05 0.000585317 -0.00179205 -0.000173812 5.67087e-05 -0.000336672 -0.000730704 7.21642e-05 -3.89504e-05 0.000656776 0.000199733 -0.000441871 -0.000325611 0.000150521 0.000134664 -4.99111e-05 2.46644e-05 -1.75084e-05 -2.17452e-05 -3.9065e-06 -4.14934e-06 -4.15735e-05 0.000118305 1.2208e-05 -0.000160095 -3.32042e-05 2.89794e-05 
1774.85 0 0.000179204 -0.000788431 -1.27385e-05 -3.07209e-06 -0.00902778 8.3201e-06 0.000600707 -0.00137166 -0.000192497 5.63879e-05 -0.000350469 -0.000719787 8.66677e-05 -6.17679e-05 0.000648521 0.000209095 -0.000445833 -0.00032135 0.000144249 0.000141702 -5.06734e-05 2.45298e-05 -7.5017e-06 -2.34578e-05 -3.09476e-06 -3.65665e-06 -4.53605e-05 0.000114458 2.90683e-06 -0.000152122 -3.34553e-05 3.30409e-05 
1775.2 0 0.000182331 -0.000735908 -1.78184e-05 5.3111e-07 -0.00900052 -2.59899e-05 0.000613819 -0.000956927 -0.00020996 5.59668e-05 -0.000363121 -0.000703881 0.000102297 -8.52456e-05 0.000637932 0.000214789 -0.000448854 -0.000315182 0.000140371 0.000147947 -5.24651e-05 2.44244e-05 1.82964e-06 -2.51103e-05 -9.64597e-09 -1.61066e-07 -4.96011e-05 0.000109544 -4.88943e-06 -0.000144858 -3.47611e-05 3.6594e-05 
1775.55 0 0.000183491 -0.000684318 -2.28344e-05 4.7227e-06 -0.00895242 -6.29677e-05 0.000628324 -0.000549276 -0.00022683 5.6312e-05 -0.000374435 -0.00068024 0.000118328 -0.000106252 0.000624882 0.000214551 -0.000447767 -0.000310263 0.00013725 0.000153183 -5.40733e-05 2.55747e-05 9.34838e-06 -2.7069e-05 1.06439e-06 5.10169e-06 -5.40876e-05 0.000103897 -1.15545e-05 -0.00013936 -3.63714e-05 3.8746e-05 
1775.9 0 0.000181859 -0.000631715 -2.64784e-05 8.49382e-06 -0.0088852 -0.000102328 0.000642796 -0.000147657 -0.000241951 5.63027e-05 -0.000384881 -0.000649056 0.000132079 -0.000122556 0.000610811 0.00020931 -0.000442704 -0.000309096 0.000134386 0.000158259 -5.28609e-05 2.72558e-05 1.36999e-05 -2.86424e-05 -1.75352e-06 9.7673e-06 -5.84401e-05 9.8226e-05 -1.67914e-05 -0.0001347 -3.80397e-05 3.9605e-05 
1776.25 0 0.000178005 -0.000576289 -2.98527e-05 1.17234e-05 -0.00880066 -0.000143456 0.000653969 0.000249972 -0.000254193 5.58658e-05 -0.000396157 -0.000611717 0.000143658 -0.000135316 0.000599472 0.000202641 -0.000434531 -0.000311643 0.000130794 0.000163294 -4.90146e-05 2.78237e-05 1.57726e-05 -2.86481e-05 -6.33477e-06 1.27854e-05 -6.29263e-05 9.3429e-05 -2.0788e-05 -0.000130103 -3.91887e-05 3.96262e-05 
1776.6 0 0.000173527 -0.000519062 -3.34161e-05 1.35726e-05 -0.00869934 -0.000186308 0.000659647 0.000644209 -0.000265324 5.73386e-05 -0.000408419 -0.000572323 0.00015565 -0.000147627 0.000592688 0.000195851 -0.00042206 -0.000317571 0.00012605 0.000170001 -4.42176e-05 2.84957e-05 1.89784e-05 -2.56057e-05 -1.02534e-05 1.60363e-05 -6.7002e-05 8.9436e-05 -2.41674e-05 -0.00012463 -3.97077e-05 3.83681e-05 
1776.95 0 0.000168853 -0.000461849 -3.63696e-05 1.28825e-05 -0.00858029 -0.000228517 0.000659298 0.00103102 -0.000276321 6.15696e-05 -0.000419879 -0.000535152 0.000169311 -0.000161904 0.000591075 0.000187276 -0.000404966 -0.000326414 0.00011934 0.000180562 -4.08353e-05 3.05769e-05 2.44389e-05 -2.05648e-05 -1.32803e-05 2.07275e-05 -6.8831e-05 8.51561e-05 -2.71384e-05 -0.000117642 -3.91215e-05 3.62295e-05 
1777.3 0 0.000162666 -0.000406063 -3.79436e-05 9.77816e-06 -0.00844436 -0.000266975 0.000655428 0.00140561 -0.000283869 6.76565e-05 -0.000429514 -0.000500544 0.000183916 -0.000180878 0.000594518 0.000174171 -0.000384388 -0.000336086 0.000109361 0.000195342 -4.05629e-05 3.30797e-05 3.15099e-05 -1.62902e-05 -1.56683e-05 2.55312e-05 -6.87695e-05 8.072e-05 -3.00684e-05 -0.000110147 -3.72046e-05 3.408e-05 
1777.65 0 0.000154264 -0.000352305 -3.73492e-05 5.59297e-06 -0.00829484 -0.000301953 0.000650169 0.001767 -0.000287357 7.39125e-05 -0.000437528 -0.000467417 0.000195479 -0.000206062 0.000600188 0.000154395 -0.000359873 -0.0003447 9.82687e-05 0.00021432 -4.2649e-05 3.52297e-05 3.95981e-05 -1.40238e-05 -1.79349e-05 2.94145e-05 -6.94741e-05 7.63425e-05 -3.39565e-05 -0.000103201 -3.44073e-05 3.22478e-05 
1778 0 0.000145048 -0.000299962 -3.48083e-05 1.63325e-06 -0.00813342 -0.000334699 0.000641365 0.00211664 -0.000290278 7.76043e-05 -0.000441974 -0.000436978 0.000199157 -0.000236125 0.000604355 0.00012739 -0.000331542 -0.000350957 8.9641e-05 0.000237022 -4.42268e-05 3.72738e-05 4.73802e-05 -1.30037e-05 -2.06306e-05 3.31556e-05 -7.26612e-05 7.13455e-05 -3.87188e-05 -9.68925e-05 -3.12488e-05 3.07172e-05 
1778.35 0 0.000136264 -0.000248856 -3.1183e-05 -1.26098e-06 -0.00796262 -0.000365563 0.000626922 0.00245332 -0.000295657 7.46942e-05 -0.000439932 -0.000411267 0.000192117 -0.000268501 0.000606489 9.74311e-05 -0.00030317 -0.000350761 8.43586e-05 0.000260515 -4.34378e-05 3.91756e-05 5.41502e-05 -1.17222e-05 -2.32473e-05 3.87371e-05 -7.81664e-05 6.53573e-05 -4.30618e-05 -9.16732e-05 -2.81054e-05 2.89041e-05 
1778.7 0 0.000128496 -0.000199468 -2.78332e-05 -3.29206e-06 -0.00778628 -0.000393272 0.000606359 0.00277593 -0.000304641 6.25854e-05 -0.000430117 -0.0003892 0.000177883 -0.000301111 0.000608247 7.00288e-05 -0.000277934 -0.000342918 8.12484e-05 0.000279395 -4.15944e-05 4.18507e-05 5.93817e-05 -9.46806e-06 -2.59217e-05 4.65752e-05 -8.48442e-05 5.86805e-05 -4.57941e-05 -8.81639e-05 -2.4968e-05 2.40117e-05 
1779.05 0 0.000120617 -0.000149708 -2.55373e-05 -5.2789e-06 -0.00760495 -0.000415546 0.00058205 0.00308527 -0.00031553 4.2431e-05 -0.000412986 -0.000366739 0.000162551 -0.000331498 0.000609778 4.67707e-05 -0.000258076 -0.000332452 8.00206e-05 0.000288403 -4.18256e-05 4.7353e-05 6.20785e-05 -6.85988e-06 -2.92608e-05 5.59267e-05 -9.13112e-05 5.13136e-05 -4.54807e-05 -8.62714e-05 -2.2019e-05 1.5187e-05 
1779.4 0 0.000111534 -9.62947e-05 -2.34316e-05 -7.66482e-06 -0.00741718 -0.000434664 0.000557384 0.00338282 -0.000325674 2.0678e-05 -0.000391975 -0.000341917 0.000148825 -0.00036025 0.000609722 2.75035e-05 -0.000242993 -0.000323209 8.03756e-05 0.000286392 -4.25215e-05 5.55738e-05 6.23968e-05 -4.03949e-06 -3.34439e-05 6.61654e-05 -9.68719e-05 4.42348e-05 -4.12e-05 -8.49875e-05 -1.91117e-05 5.79249e-06 
1779.75 0 0.000102485 -3.79058e-05 -2.09732e-05 -1.11069e-05 -0.00722149 -0.000451342 0.000532012 0.00367071 -0.000334784 2.49584e-06 -0.00037093 -0.00031617 0.000137634 -0.000388461 0.000606129 1.11888e-05 -0.000229404 -0.000316767 8.15299e-05 0.000277778 -4.11664e-05 6.29707e-05 6.15396e-05 -2.43705e-07 -3.92629e-05 7.62903e-05 -0.000100292 3.88772e-05 -3.37469e-05 -8.27816e-05 -1.65177e-05 -1.33923e-06 
1780.1 0 9.44625e-05 2.34047e-05 -1.85452e-05 -1.51412e-05 -0.00701707 -0.000464719 0.000506874 0.00395086 -0.000343521 -1.18933e-05 -0.000351094 -0.000290906 0.000130466 -0.000415278 0.00059776 -3.1128e-06 -0.000214134 -0.00031343 8.19202e-05 0.000265598 -3.84392e-05 6.65566e-05 6.05897e-05 2.7701e-06 -4.77592e-05 8.4276e-05 -0.000101099 3.51611e-05 -2.40513e-05 -7.89856e-05 -1.49915e-05 -5.7901e-06 
1780.45 0 8.89767e-05 8.39062e-05 -1.52287e-05 -1.94695e-05 -0.00680264 -0.000477567 0.000484174 0.00422248 -0.000351514 -2.24856e-05 -0.000332362 -0.000265239 0.000127459 -0.000440432 0.000584594 -1.64651e-05 -0.000196924 -0.000312122 8.0571e-05 0.000250684 -3.55594e-05 6.8588e-05 5.97575e-05 3.44772e-06 -5.80026e-05 8.9601e-05 -0.000101256 3.26658e-05 -1.37644e-05 -7.38051e-05 -1.46677e-05 -7.79461e-06 
1780.8 0 8.63572e-05 0.000141727 -1.04589e-05 -2.40275e-05 -0.00657701 -0.000491869 0.000464834 0.00448198 -0.000357788 -3.02812e-05 -0.000314922 -0.000238827 0.000127057 -0.000462983 0.000567762 -2.9261e-05 -0.000178783 -0.000312048 7.81782e-05 0.000233351 -3.25763e-05 7.21842e-05 6.0059e-05 3.729e-06 -6.88656e-05 9.41623e-05 -0.000101194 3.11088e-05 -4.374e-06 -6.83987e-05 -1.52091e-05 -7.80644e-06 
1781.15 0 8.43727e-05 0.000196538 -4.80923e-06 -2.77457e-05 -0.00634096 -0.000508219 0.000445443 0.00472864 -0.000360044 -3.64863e-05 -0.00029954 -0.000213202 0.000127724 -0.000482965 0.000548217 -4.12469e-05 -0.000159102 -0.000312251 7.40803e-05 0.000211959 -2.91181e-05 7.69075e-05 6.21792e-05 4.03798e-06 -7.95754e-05 9.92966e-05 -9.92918e-05 3.01208e-05 3.29435e-06 -6.356e-05 -1.6627e-05 -7.22732e-06 
1781.5 0 8.12175e-05 0.000249569 1.7222e-06 -3.08385e-05 -0.00609539 -0.00052602 0.000421514 0.00496413 -0.000354889 -3.82826e-05 -0.000285877 -0.000188664 0.000128633 -0.000500749 0.000525476 -5.28458e-05 -0.000138147 -0.000312471 6.71439e-05 0.000187203 -2.66605e-05 8.18901e-05 6.52536e-05 2.9336e-06 -8.89202e-05 0.000105052 -9.50167e-05 2.97521e-05 9.28231e-06 -5.88566e-05 -1.94942e-05 -7.37218e-06 
1781.85 0 7.64346e-05 0.000302031 8.8823e-06 -3.47036e-05 -0.00584155 -0.000543115 0.000392815 0.00518997 -0.000342266 -3.46229e-05 -0.000272683 -0.000163653 0.000125939 -0.000514314 0.000501085 -6.43353e-05 -0.000119143 -0.000312924 5.86117e-05 0.000163555 -2.53011e-05 8.58101e-05 6.86878e-05 3.95218e-07 -9.65125e-05 0.000110687 -9.0664e-05 2.89593e-05 1.37715e-05 -5.34047e-05 -2.40488e-05 -7.69082e-06 
1782.2 0 7.05251e-05 0.000354015 1.36327e-05 -3.87519e-05 -0.00557801 -0.000559062 0.000361005 0.00540676 -0.000325743 -2.89286e-05 -0.000259329 -0.000136305 0.000116632 -0.000524204 0.00047933 -7.24426e-05 -0.000104131 -0.000312809 4.96953e-05 0.000143872 -2.37057e-05 8.77254e-05 7.20731e-05 -2.34401e-06 -0.000103589 0.000115551 -8.87276e-05 2.56155e-05 1.6358e-05 -4.72285e-05 -2.92442e-05 -6.60278e-06 
1782.55 0 6.46411e-05 0.000406046 1.49792e-05 -4.24421e-05 -0.00530353 -0.000574065 0.000325663 0.00561256 -0.000309432 -2.45184e-05 -0.000246128 -0.000107735 0.000106162 -0.000534907 0.000461005 -7.52933e-05 -9.02503e-05 -0.00031089 3.9533e-05 0.000126455 -2.17228e-05 8.80654e-05 7.43827e-05 -4.9695e-06 -0.000110761 0.000119438 -8.94843e-05 1.96773e-05 1.71021e-05 -4.05543e-05 -3.34003e-05 -3.16028e-06 
1782.9 0 6.11411e-05 0.000458193 1.57853e-05 -4.60723e-05 -0.00502025 -0.000585449 0.000286082 0.00580695 -0.000293617 -2.25906e-05 -0.000232968 -8.17999e-05 9.96032e-05 -0.000548506 0.000444418 -7.65012e-05 -7.57926e-05 -0.000305753 2.68446e-05 0.00010923 -2.11602e-05 8.702e-05 7.45839e-05 -8.07884e-06 -0.000117413 0.000121469 -9.25876e-05 1.29194e-05 1.64588e-05 -3.27356e-05 -3.56905e-05 2.69691e-06 
1783.25 0 6.02351e-05 0.000509358 1.73248e-05 -4.80947e-05 -0.00472984 -0.000591067 0.000245564 0.00599086 -0.00027692 -2.25117e-05 -0.00021978 -5.83501e-05 9.54125e-05 -0.000565333 0.000429276 -7.99549e-05 -6.43899e-05 -0.000296408 1.07701e-05 9.21017e-05 -2.25084e-05 8.45085e-05 7.24727e-05 -1.01638e-05 -0.00012341 0.000121487 -9.71151e-05 7.21917e-06 1.51756e-05 -2.38912e-05 -3.68177e-05 1.00919e-05 
1783.6 0 6.03259e-05 0.000558001 1.91237e-05 -4.80263e-05 -0.00443308 -0.000593346 0.000207325 0.00616331 -0.000260021 -2.35587e-05 -0.000207942 -3.53127e-05 9.1185e-05 -0.000585911 0.000414788 -8.44889e-05 -5.80266e-05 -0.000284497 -8.43883e-06 7.59306e-05 -2.33769e-05 8.09878e-05 6.84687e-05 -8.70313e-06 -0.0001271 0.00012147 -0.00010135 3.19262e-06 1.42936e-05 -1.51641e-05 -3.77493e-05 1.78724e-05 
1783.95 0 6.02605e-05 0.000602674 2.07548e-05 -4.74035e-05 -0.00413162 -0.000595473 0.000170906 0.00632166 -0.00024413 -2.57056e-05 -0.00019947 -1.28418e-05 8.69312e-05 -0.000607371 0.000398427 -8.64748e-05 -5.42253e-05 -0.000272848 -2.82906e-05 6.09856e-05 -2.28043e-05 7.6622e-05 6.44219e-05 -3.70461e-06 -0.000127154 0.000122478 -0.000103231 -5.89041e-07 1.4703e-05 -8.31929e-06 -3.85336e-05 2.51327e-05 
1784.3 0 5.97783e-05 0.000642466 2.17086e-05 -4.62645e-05 -0.00382813 -0.00059789 0.000134346 0.00646432 -0.000229524 -2.79295e-05 -0.000192895 1.0214e-05 8.49902e-05 -0.000629112 0.000378036 -8.54899e-05 -5.02536e-05 -0.000262054 -4.59007e-05 4.57704e-05 -2.0584e-05 7.21865e-05 6.15966e-05 2.39006e-06 -0.00012646 0.000123958 -0.000101881 -5.61335e-06 1.74715e-05 -3.39573e-06 -3.87114e-05 3.28818e-05 
1784.65 0 5.97775e-05 0.000678697 2.20856e-05 -4.49312e-05 -0.00352463 -0.000597717 9.70312e-05 0.00659249 -0.000215096 -2.81996e-05 -0.00018272 3.56153e-05 8.59817e-05 -0.00065317 0.000353842 -8.42274e-05 -4.65375e-05 -0.000252652 -5.94719e-05 2.86659e-05 -1.76682e-05 7.01272e-05 5.8732e-05 7.60003e-06 -0.000127139 0.000124988 -9.82062e-05 -1.23466e-05 2.2801e-05 9.84177e-07 -3.89268e-05 4.18257e-05 
1785 0 6.11364e-05 0.000714327 2.14452e-05 -4.46092e-05 -0.00322039 -0.000593504 6.25376e-05 0.00670683 -0.000201249 -2.53985e-05 -0.000166473 6.28334e-05 8.73849e-05 -0.000678796 0.000326911 -8.32893e-05 -4.64774e-05 -0.000247462 -6.75884e-05 9.32462e-06 -1.54325e-05 7.11591e-05 5.45614e-05 1.14215e-05 -0.000128151 0.000125134 -9.32491e-05 -1.93473e-05 2.89487e-05 5.66115e-06 -3.9518e-05 5.01054e-05 
1785.35 0 6.33735e-05 0.000750577 1.88502e-05 -4.53687e-05 -0.00291436 -0.000588828 3.25631e-05 0.00680697 -0.000188296 -1.9563e-05 -0.000147495 8.79359e-05 8.8251e-05 -0.000704675 0.00029762 -7.98658e-05 -5.17755e-05 -0.000248657 -6.9668e-05 -1.02344e-05 -1.47977e-05 7.20491e-05 4.92238e-05 1.47167e-05 -0.000127857 0.000125355 -8.74432e-05 -2.52167e-05 3.43014e-05 1.12137e-05 -3.85972e-05 5.69826e-05 
1785.7 0 6.41547e-05 0.00078608 1.59398e-05 -4.57377e-05 -0.00260685 -0.000586364 3.50397e-06 0.00689296 -0.000173763 -1.25005e-05 -0.000129062 0.000107416 8.96776e-05 -0.000729442 0.000265887 -7.25457e-05 -5.92657e-05 -0.000253271 -6.59977e-05 -2.7571e-05 -1.65416e-05 7.03652e-05 4.42623e-05 1.80579e-05 -0.000126381 0.000126496 -8.15839e-05 -3.0136e-05 3.83063e-05 1.81543e-05 -3.49904e-05 6.26172e-05 
1786.05 0 6.16796e-05 0.000819742 1.48985e-05 -4.35658e-05 -0.00229853 -0.000583451 -2.83205e-05 0.00696346 -0.000156691 -6.871e-06 -0.000108593 0.000120622 9.1068e-05 -0.000751008 0.000231672 -6.32267e-05 -6.56808e-05 -0.000255647 -5.63702e-05 -4.4294e-05 -1.98832e-05 6.68439e-05 4.03112e-05 2.04323e-05 -0.000124558 0.000128727 -7.75177e-05 -3.47802e-05 4.08627e-05 2.60687e-05 -3.08783e-05 6.75637e-05 
1786.4 0 5.62064e-05 0.00085122 1.55833e-05 -3.82236e-05 -0.00199048 -0.000576533 -6.18462e-05 0.00701588 -0.000138945 -2.28451e-06 -8.24068e-05 0.000128691 9.14635e-05 -0.000769099 0.000196207 -5.40958e-05 -7.08819e-05 -0.000252182 -4.19206e-05 -6.4556e-05 -2.23903e-05 6.25382e-05 3.59077e-05 2.14567e-05 -0.000122118 0.000131379 -7.64568e-05 -3.84353e-05 4.22553e-05 3.3881e-05 -2.83177e-05 7.25921e-05 
1786.75 0 4.98588e-05 0.00087926 1.80633e-05 -3.13769e-05 -0.00168306 -0.000568275 -9.29895e-05 0.0070502 -0.000122411 1.58872e-06 -5.1853e-05 0.000134193 8.97962e-05 -0.000783215 0.000160525 -4.67163e-05 -7.74013e-05 -0.000242929 -2.70348e-05 -8.76256e-05 -2.24831e-05 5.91093e-05 3.05293e-05 2.23909e-05 -0.000117919 0.000133944 -7.65435e-05 -3.88897e-05 4.27334e-05 4.08556e-05 -2.73021e-05 7.69087e-05 
1787.1 0 4.44809e-05 0.000904851 2.15416e-05 -2.45452e-05 -0.00137514 -0.000564177 -0.000120927 0.00706865 -0.000107346 3.59001e-06 -2.00765e-05 0.000138544 8.5742e-05 -0.000791668 0.000124983 -4.13248e-05 -8.65965e-05 -0.000229777 -1.49679e-05 -0.000110524 -2.0978e-05 5.7445e-05 2.58097e-05 2.2958e-05 -0.000113242 0.000135675 -7.52131e-05 -3.66527e-05 4.31241e-05 4.71323e-05 -2.79427e-05 8.03932e-05 
1787.45 0 4.05232e-05 0.00092931 2.46653e-05 -1.76243e-05 -0.00106553 -0.000562927 -0.000147016 0.00707341 -9.45487e-05 4.84447e-06 1.23547e-05 0.000140363 8.1714e-05 -0.000795653 8.97096e-05 -3.90339e-05 -9.75167e-05 -0.000214175 -6.06852e-06 -0.000131755 -2.03019e-05 5.55574e-05 2.18821e-05 2.23952e-05 -0.000108713 0.000135299 -7.25676e-05 -3.43531e-05 4.3169e-05 5.37722e-05 -2.88955e-05 8.40686e-05 
1787.8 0 3.70999e-05 0.000951777 2.84393e-05 -1.0787e-05 -0.000753543 -0.000560841 -0.000169975 0.007063 -8.42152e-05 6.10334e-06 4.51357e-05 0.000138105 7.8151e-05 -0.000796701 5.43968e-05 -4.26141e-05 -0.00010759 -0.000194632 -9.73894e-07 -0.000150528 -2.09044e-05 5.17271e-05 1.7324e-05 2.19143e-05 -0.000103151 0.000133207 -6.98387e-05 -3.20914e-05 4.20912e-05 6.01303e-05 -2.80262e-05 8.90485e-05 
1788.15 0 3.1817e-05 0.000971396 3.26558e-05 -4.44151e-06 -0.000440646 -0.000559107 -0.000189483 0.00703595 -7.37275e-05 6.18201e-06 7.8338e-05 0.000133367 7.17894e-05 -0.000795149 1.96909e-05 -5.28066e-05 -0.000114243 -0.000168789 8.55048e-07 -0.000166708 -2.19908e-05 4.66716e-05 1.2575e-05 2.29687e-05 -9.71674e-05 0.000130712 -6.72759e-05 -2.85e-05 4.08231e-05 6.38867e-05 -2.46928e-05 9.58772e-05 
1788.5 0 2.32629e-05 0.000988169 3.57044e-05 2.23749e-06 -0.000128849 -0.000559145 -0.00020681 0.00699278 -6.12938e-05 4.71597e-06 0.000111851 0.000128983 6.02218e-05 -0.000793492 -1.4714e-05 -6.6895e-05 -0.000117863 -0.000137616 2.15789e-06 -0.000178823 -2.25598e-05 4.26387e-05 8.44079e-06 2.56153e-05 -9.12854e-05 0.000127674 -6.53673e-05 -2.36958e-05 4.18751e-05 6.44534e-05 -1.93267e-05 0.000103998 
1788.85 0 1.282e-05 0.00100229 3.80811e-05 1.03118e-05 0.000178707 -0.000556102 -0.000223241 0.00693567 -4.89293e-05 2.08486e-06 0.000145046 0.000126521 4.27115e-05 -0.000795361 -5.23313e-05 -8.10387e-05 -0.000120269 -0.000104328 4.35974e-06 -0.000186642 -2.13257e-05 4.04175e-05 4.66503e-06 3.05243e-05 -8.55116e-05 0.000121946 -6.47876e-05 -1.90076e-05 4.69024e-05 6.31488e-05 -1.18316e-05 0.0001125 
1789.2 0 1.78183e-06 0.00101434 4.16211e-05 1.91816e-05 0.000479589 -0.000543957 -0.000238833 0.00686862 -3.79466e-05 -1.3194e-06 0.000177323 0.000124066 1.98858e-05 -0.00079865 -9.70555e-05 -9.06069e-05 -0.000122658 -7.25436e-05 6.73781e-06 -0.000193991 -1.79747e-05 3.99386e-05 1.21166e-06 3.78925e-05 -8.09057e-05 0.000111822 -6.57793e-05 -1.44969e-05 5.40138e-05 6.15063e-05 -2.87809e-06 0.000120714 
1789.55 0 -8.7237e-06 0.00102502 4.73485e-05 2.70366e-05 0.000774885 -0.000524121 -0.000252589 0.00679532 -2.83942e-05 -5.47106e-06 0.000208457 0.000117837 -5.90386e-06 -0.00079626 -0.000148132 -9.18852e-05 -0.000127119 -4.32994e-05 1.03636e-05 -0.000204455 -1.25532e-05 3.9925e-05 -2.67889e-07 4.54376e-05 -7.83186e-05 9.85517e-05 -6.77177e-05 -1.12435e-05 5.92148e-05 6.1057e-05 6.53808e-06 0.000128253 
1789.9 0 -1.57476e-05 0.00103405 5.42301e-05 3.28871e-05 0.00106776 -0.000500577 -0.000264585 0.00671503 -2.02955e-05 -8.70985e-06 0.000237319 0.000106998 -3.2079e-05 -0.000784681 -0.000201395 -8.73599e-05 -0.000135643 -1.51159e-05 1.67466e-05 -0.000220193 -5.8548e-06 4.01888e-05 -7.32814e-07 5.20401e-05 -7.69776e-05 8.48715e-05 -6.90427e-05 -1.08707e-05 6.05717e-05 6.21328e-05 1.48898e-05 0.000134606 
1790.25 0 -1.84821e-05 0.0010408 5.96686e-05 3.60669e-05 0.00135881 -0.000472708 -0.000274633 0.00662275 -1.18111e-05 -9.57733e-06 0.00026031 9.35148e-05 -5.68005e-05 -0.000766225 -0.000254544 -8.18814e-05 -0.00014846 1.50836e-05 2.64944e-05 -0.000241199 7.12221e-08 4.20771e-05 -1.63725e-06 5.9582e-05 -7.61341e-05 7.23592e-05 -6.8342e-05 -1.14573e-05 5.99316e-05 6.41794e-05 2.14176e-05 0.000138886 
1790.6 0 -2.04725e-05 0.00104541 6.34982e-05 3.63064e-05 0.00164585 -0.000440247 -0.000280164 0.00651635 -3.67466e-06 -7.84575e-06 0.000274244 8.09563e-05 -7.98528e-05 -0.000743392 -0.000307034 -7.79362e-05 -0.000164728 4.95926e-05 3.8681e-05 -0.000264277 5.24447e-06 4.57704e-05 -2.30175e-06 6.81283e-05 -7.5891e-05 6.17524e-05 -6.46001e-05 -1.08257e-05 5.92702e-05 6.72928e-05 2.74146e-05 0.000141325 
1790.95 0 -2.40967e-05 0.00104822 6.74772e-05 3.42936e-05 0.00192687 -0.000405373 -0.00027947 0.00639889 2.84507e-06 -3.66811e-06 0.0002784 7.20417e-05 -0.00010321 -0.00071727 -0.000360463 -7.39322e-05 -0.000182083 8.62121e-05 5.0468e-05 -0.000285525 1.12883e-05 4.95934e-05 -3.322e-06 7.55101e-05 -7.52002e-05 5.3636e-05 -5.73185e-05 -8.44363e-06 5.88696e-05 7.19506e-05 3.39244e-05 0.000142672 
1791.3 0 -2.85525e-05 0.00104876 7.15888e-05 3.18055e-05 0.00220219 -0.000370268 -0.000272536 0.00627428 1.07833e-05 2.72149e-06 0.000273919 6.68132e-05 -0.000125699 -0.000686249 -0.000416823 -6.62197e-05 -0.00019795 0.000121084 6.07572e-05 -0.000301961 1.8025e-05 5.26327e-05 -4.99286e-06 8.09974e-05 -7.22796e-05 4.65068e-05 -4.89439e-05 -3.66522e-06 5.91419e-05 7.69981e-05 4.1109e-05 0.000143438 
1791.65 0 -3.25355e-05 0.00104735 7.48923e-05 2.96142e-05 0.00247505 -0.000336304 -0.000261341 0.00614358 2.16172e-05 8.31443e-06 0.000263115 6.60224e-05 -0.000141832 -0.000648775 -0.000472503 -5.58036e-05 -0.000210464 0.000151674 7.1985e-05 -0.000311318 2.50741e-05 5.57496e-05 -5.52284e-06 8.60768e-05 -6.78324e-05 3.85544e-05 -4.24173e-05 3.43131e-06 5.9723e-05 8.06993e-05 4.79287e-05 0.000143343 
1792 0 -3.52073e-05 0.0010454 7.79417e-05 2.61163e-05 0.00274606 -0.000304578 -0.000249254 0.00600676 3.3786e-05 9.5584e-06 0.000249607 6.99348e-05 -0.000150112 -0.000606515 -0.000522817 -4.73333e-05 -0.000218214 0.000176944 8.53444e-05 -0.000315112 3.14163e-05 5.92883e-05 -3.82986e-06 9.07479e-05 -6.28024e-05 2.93508e-05 -3.73457e-05 1.16682e-05 5.88678e-05 8.35638e-05 5.31749e-05 0.000140782 
1792.35 0 -3.60619e-05 0.00104221 8.08063e-05 2.05793e-05 0.00301253 -0.000275829 -0.000238127 0.00586353 4.58799e-05 6.82682e-06 0.000236214 7.69238e-05 -0.000154785 -0.00056211 -0.000567736 -4.21277e-05 -0.000222103 0.000196567 0.000100116 -0.00031738 3.53829e-05 6.2854e-05 -2.35642e-07 9.39908e-05 -5.66827e-05 1.93432e-05 -3.25572e-05 1.96517e-05 5.55938e-05 8.52604e-05 5.67253e-05 0.000136049 
1792.7 0 -3.56484e-05 0.00103667 8.24078e-05 1.52202e-05 0.00327294 -0.000250142 -0.000227125 0.00571234 5.762e-05 2.96976e-06 0.000225514 8.55345e-05 -0.000158108 -0.00051622 -0.000608032 -3.97439e-05 -0.000221961 0.000211421 0.00011376 -0.000319913 3.63089e-05 6.59522e-05 3.04726e-06 9.68147e-05 -5.12296e-05 9.25324e-06 -2.8409e-05 2.63606e-05 5.03262e-05 8.44355e-05 5.88438e-05 0.000131097 
1793.05 0 -3.46183e-05 0.00102852 8.29006e-05 1.17166e-05 0.00352691 -0.000228338 -0.000215206 0.00555168 7.07932e-05 9.49132e-08 0.00022 9.45111e-05 -0.000159132 -0.000468531 -0.000643658 -4.06177e-05 -0.000217775 0.000223585 0.000122966 -0.000321502 3.50906e-05 6.76953e-05 4.28971e-06 0.00010127 -4.8839e-05 -8.23625e-07 -2.42702e-05 3.34616e-05 4.47558e-05 8.27717e-05 5.92631e-05 0.000126092 
1793.4 0 -3.3689e-05 0.0010164 8.27567e-05 8.66379e-06 0.00377385 -0.000209362 -0.000204661 0.00537955 8.59954e-05 -4.60888e-07 0.000218027 0.000103722 -0.00015669 -0.000420215 -0.000675977 -4.38424e-05 -0.000213493 0.000235911 0.000127978 -0.000320894 3.19913e-05 6.85117e-05 4.80143e-06 0.000105915 -4.87435e-05 -1.1625e-05 -1.88158e-05 4.24623e-05 3.97927e-05 8.22629e-05 5.77336e-05 0.000120201 
1793.75 0 -3.46305e-05 0.000997868 8.20252e-05 4.21708e-06 0.00401247 -0.00019022 -0.000197994 0.00519347 0.000102555 2.65196e-06 0.000215005 0.000114254 -0.000149336 -0.000371866 -0.000705368 -4.72304e-05 -0.00020931 0.000249307 0.000129039 -0.000316365 2.68903e-05 6.93253e-05 6.22136e-06 0.000107054 -4.89077e-05 -2.2515e-05 -1.17698e-05 5.18411e-05 3.54708e-05 8.35342e-05 5.50127e-05 0.000114107 
1794.1 0 -3.79747e-05 0.000972977 8.11413e-05 -3.33937e-07 0.00423848 -0.000169213 -0.000195043 0.00499458 0.000122564 9.01286e-06 0.000210321 0.000125982 -0.000138281 -0.000325079 -0.00072991 -5.08634e-05 -0.000200561 0.000263567 0.000124703 -0.000306789 2.14773e-05 6.98085e-05 8.27818e-06 0.000104246 -4.85091e-05 -3.34682e-05 -3.82848e-06 6.03394e-05 3.17462e-05 8.75618e-05 5.24642e-05 0.000108927 
1794.45 0 -4.24276e-05 0.000943918 7.98497e-05 -4.78172e-06 0.004446 -0.000146962 -0.000193761 0.00478772 0.000148596 1.61923e-05 0.000207195 0.000138052 -0.000125696 -0.000280718 -0.000749939 -5.60729e-05 -0.000185427 0.00027907 0.000115255 -0.000293452 1.6673e-05 7.05296e-05 1.0254e-05 9.87669e-05 -4.76417e-05 -4.44151e-05 3.91415e-06 6.78893e-05 2.88349e-05 9.40954e-05 5.08636e-05 0.000104625 
1794.8 0 -4.76041e-05 0.000913953 7.83192e-05 -1.06008e-05 0.00463509 -0.0001251 -0.000194741 0.00457614 0.00017922 2.53164e-05 0.000207184 0.000151594 -0.000111707 -0.000235389 -0.00076679 -6.35523e-05 -0.00016594 0.000297741 0.000101359 -0.000279061 1.11216e-05 7.30794e-05 1.16919e-05 9.10377e-05 -4.68769e-05 -5.55776e-05 1.0501e-05 7.41058e-05 2.76551e-05 0.000102199 5.03049e-05 0.000100214 
1795.15 0 -5.47468e-05 0.000886991 7.605e-05 -1.78681e-05 0.00480911 -0.000101788 -0.00020015 0.00435818 0.000211497 3.90389e-05 0.000208859 0.000169056 -9.77674e-05 -0.000186602 -0.00077943 -7.21186e-05 -0.000144193 0.000318897 8.3528e-05 -0.000263803 4.58623e-06 7.65946e-05 1.1807e-05 8.25535e-05 -4.69917e-05 -6.74731e-05 1.55226e-05 7.88005e-05 2.79813e-05 0.000111045 5.14733e-05 9.54814e-05 
1795.5 0 -6.51381e-05 0.00086392 7.28467e-05 -2.54243e-05 0.00496896 -7.39007e-05 -0.000210504 0.00413393 0.00024251 5.53876e-05 0.000210304 0.000187981 -8.62995e-05 -0.000136279 -0.000786623 -7.92996e-05 -0.000120343 0.000339363 6.50236e-05 -0.000247426 -3.81241e-07 7.75867e-05 9.80416e-06 7.44612e-05 -4.71931e-05 -7.96801e-05 2.01385e-05 8.27169e-05 2.92144e-05 0.000118971 5.51986e-05 8.98394e-05 
1795.85 0 -7.69952e-05 0.000842385 7.02591e-05 -3.25572e-05 0.00511645 -4.07898e-05 -0.000222791 0.00390582 0.000268539 7.0339e-05 0.000209357 0.00020387 -7.86752e-05 -8.74059e-05 -0.000788832 -8.40918e-05 -9.5136e-05 0.000357659 4.8506e-05 -0.000230912 -2.60845e-06 7.52501e-05 6.55183e-06 6.64316e-05 -4.60705e-05 -9.27112e-05 2.33374e-05 8.70121e-05 3.1112e-05 0.000123731 5.96376e-05 8.23411e-05 
1796.2 0 -8.76991e-05 0.000820197 6.91894e-05 -3.93933e-05 0.00525427 -5.36237e-06 -0.000234017 0.00367205 0.00028607 8.24557e-05 0.000205067 0.000215566 -7.53567e-05 -4.0251e-05 -0.000786475 -8.8172e-05 -6.91027e-05 0.000373878 3.26145e-05 -0.000214888 -1.83061e-06 7.08044e-05 4.1261e-06 5.91349e-05 -4.49407e-05 -0.000106526 2.31355e-05 9.13033e-05 3.31257e-05 0.000125196 6.25651e-05 7.35568e-05 
1796.55 0 -9.60092e-05 0.000796804 6.93528e-05 -4.57798e-05 0.00538216 2.89323e-05 -0.000244678 0.00342956 0.00029569 9.15777e-05 0.000197953 0.000224329 -7.51457e-05 6.04663e-06 -0.000779451 -9.33439e-05 -4.31593e-05 0.000388198 1.75738e-05 -0.000202155 1.60928e-06 6.35636e-05 3.53204e-06 5.30843e-05 -4.44722e-05 -0.000119077 2.13444e-05 9.47902e-05 3.45781e-05 0.000125922 6.36968e-05 6.41275e-05 
1796.9 0 -0.000101557 0.000772681 6.95303e-05 -5.20377e-05 0.00549805 6.15462e-05 -0.000254055 0.00317756 0.000299238 9.97801e-05 0.000185591 0.000231835 -7.47231e-05 5.05852e-05 -0.000770831 -9.79676e-05 -1.89614e-05 0.000400896 5.11646e-06 -0.000193765 7.29055e-06 5.39228e-05 4.23914e-06 4.83934e-05 -4.31722e-05 -0.000128508 1.95659e-05 9.65901e-05 3.46385e-05 0.000126554 6.27321e-05 5.37567e-05 
1797.25 0 -0.000103872 0.000747547 6.894e-05 -5.87266e-05 0.00559982 9.19849e-05 -0.000260847 0.00291688 0.000298255 0.000108927 0.000166643 0.000239493 -7.0492e-05 9.29037e-05 -0.000762494 -0.000100229 3.12065e-06 0.000412968 -6.53187e-06 -0.000185758 1.34153e-05 4.39086e-05 4.39489e-06 4.64939e-05 -3.98822e-05 -0.000135732 1.98201e-05 9.54578e-05 3.33273e-05 0.000126458 5.94078e-05 4.29699e-05 
1797.6 0 -0.000104075 0.000720065 6.76415e-05 -6.49135e-05 0.00568823 0.000118432 -0.000263807 0.00265148 0.000294335 0.000118673 0.000144164 0.000248437 -6.33377e-05 0.000131997 -0.000752883 -0.000101216 2.2627e-05 0.000425248 -1.98823e-05 -0.000175303 1.67544e-05 3.51205e-05 2.7031e-06 4.63553e-05 -3.50396e-05 -0.000142592 2.36501e-05 9.15813e-05 3.11291e-05 0.000125019 5.55843e-05 3.24303e-05 
1797.95 0 -0.000104251 0.000691451 6.62772e-05 -6.95522e-05 0.00576576 0.000138312 -0.000264739 0.00238326 0.000290048 0.00012768 0.000121409 0.000257796 -5.78344e-05 0.000166905 -0.00074263 -0.000101474 3.80439e-05 0.000438269 -3.40329e-05 -0.000162602 1.72827e-05 2.83911e-05 -6.53016e-08 4.64608e-05 -2.99494e-05 -0.000148934 2.95792e-05 8.61439e-05 2.74654e-05 0.000122418 5.35197e-05 2.24651e-05 
1798.3 0 -0.000105398 0.000662762 6.62433e-05 -7.26106e-05 0.00583368 0.00015263 -0.000266861 0.00211081 0.000286926 0.000136536 9.86372e-05 0.000265368 -5.5439e-05 0.000198349 -0.000733385 -9.95727e-05 4.76287e-05 0.000451456 -4.58976e-05 -0.000148908 1.58573e-05 2.32267e-05 -2.44355e-06 4.66609e-05 -2.51633e-05 -0.000153692 3.63085e-05 7.90909e-05 2.24072e-05 0.000118687 5.2885e-05 1.27292e-05 
1798.65 0 -0.000108484 0.000632877 6.74192e-05 -7.499e-05 0.00589202 0.00016414 -0.000269947 0.00183301 0.000284141 0.00014638 7.50951e-05 0.000270205 -5.49869e-05 0.000227298 -0.0007242 -9.45455e-05 5.27222e-05 0.000463962 -5.36675e-05 -0.00013381 1.33731e-05 1.82991e-05 -5.78856e-06 4.71586e-05 -2.01554e-05 -0.000156451 4.48187e-05 7.18799e-05 1.74121e-05 0.00011517 5.26682e-05 3.87172e-06 
1799 0 -0.000111939 0.000600267 6.77918e-05 -7.66188e-05 0.00593994 0.000173808 -0.000274374 0.00155109 0.000279947 0.000156292 5.23268e-05 0.000273081 -5.62914e-05 0.000253762 -0.00071444 -8.72326e-05 5.48376e-05 0.00047416 -5.84964e-05 -0.00011652 1.25016e-05 1.37165e-05 -1.1039e-05 4.52823e-05 -1.43338e-05 -0.00015856 5.55928e-05 6.71493e-05 1.37235e-05 0.000113112 5.3282e-05 -3.29363e-06 
1799.35 0 -0.000111895 0.000564779 6.65314e-05 -7.63218e-05 0.00597839 0.000183227 -0.000280237 0.00126588 0.000271934 0.000164898 3.3055e-05 0.000274489 -5.85467e-05 0.000278711 -0.000705226 -7.96721e-05 5.41323e-05 0.000480673 -6.36574e-05 -9.67105e-05 1.2891e-05 9.86455e-06 -1.68566e-05 3.97837e-05 -7.53771e-06 -0.000160809 6.55118e-05 6.56317e-05 1.1549e-05 0.000111176 5.46028e-05 -1.0312e-05 
1799.7 0 -0.000107634 0.000526914 6.42113e-05 -7.33436e-05 0.00600708 0.000193802 -0.000283702 0.000976293 0.000259537 0.000168015 1.80686e-05 0.00027333 -6.03101e-05 0.000303421 -0.000696349 -7.3134e-05 5.07324e-05 0.000485505 -7.11387e-05 -7.44793e-05 1.19794e-05 4.45565e-06 -2.14316e-05 3.29584e-05 -8.63666e-07 -0.000163051 7.29425e-05 6.62423e-05 1.03654e-05 0.000109644 5.55426e-05 -1.87262e-05 
1800.05 0 -0.000101656 0.000485259 6.06992e-05 -6.84297e-05 0.0060224 0.000203318 -0.00028322 0.000683831 0.000245805 0.000163817 6.65897e-06 0.000269188 -6.22677e-05 0.000327538 -0.000685688 -6.84373e-05 4.52338e-05 0.00048978 -8.17643e-05 -5.44905e-05 9.87462e-06 -3.26112e-06 -2.45791e-05 2.5088e-05 5.09828e-06 -0.00016365 7.84658e-05 6.84148e-05 8.68332e-06 0.000109487 5.60879e-05 -2.89164e-05 
1800.4 0 -9.57476e-05 0.0004401 5.61797e-05 -6.31109e-05 0.00602253 0.000207657 -0.000283642 0.000390713 0.000234685 0.000157006 -8.86304e-07 0.000261552 -6.63313e-05 0.000348965 -0.00067058 -6.44476e-05 4.07544e-05 0.000490931 -9.45026e-05 -4.13641e-05 7.92399e-06 -9.96088e-06 -2.63291e-05 1.61063e-05 1.06235e-05 -0.000161666 8.10701e-05 7.25466e-05 6.96101e-06 0.000110118 5.84273e-05 -4.0776e-05 
1800.75 0 -8.98344e-05 0.000394102 5.20279e-05 -5.80949e-05 0.00600519 0.000206628 -0.00028813 9.8638e-05 0.000226892 0.00015187 -2.65754e-06 0.00024981 -7.26023e-05 0.000366518 -0.000651753 -5.99105e-05 3.88592e-05 0.000489135 -0.000106943 -3.45726e-05 6.28217e-06 -1.42988e-05 -2.62157e-05 8.2971e-06 1.70742e-05 -0.000158281 8.0991e-05 7.69416e-05 7.10647e-06 0.000110653 6.42866e-05 -5.37437e-05 
1801.1 0 -8.48371e-05 0.000348077 4.85469e-05 -5.37649e-05 0.00596976 0.000203616 -0.000294852 -0.000189499 0.000221726 0.000148888 8.95662e-07 0.000233631 -8.02465e-05 0.0003817 -0.000631947 -5.6023e-05 3.66149e-05 0.000486906 -0.000117758 -3.1483e-05 4.46499e-06 -1.82052e-05 -2.43705e-05 1.71774e-06 2.50035e-05 -0.000154376 8.02481e-05 7.94189e-05 8.58704e-06 0.000109123 7.19131e-05 -6.57287e-05 
1801.45 0 -8.1945e-05 0.00030193 4.46217e-05 -5.10771e-05 0.00591913 0.000202923 -0.000302684 -0.000472603 0.000220505 0.000148632 9.07591e-06 0.000214123 -8.99943e-05 0.00039671 -0.000611903 -5.35359e-05 3.12042e-05 0.000484907 -0.000126698 -2.94394e-05 2.47553e-06 -2.28959e-05 -1.9516e-05 -5.2472e-06 3.28197e-05 -0.000149747 7.94434e-05 7.90427e-05 9.84703e-06 0.000104953 7.88726e-05 -7.42202e-05 
1801.8 0 -8.03178e-05 0.000256121 3.92942e-05 -4.89301e-05 0.00585452 0.000206399 -0.000311615 -0.000750243 0.000223755 0.000149886 2.17853e-05 0.000193225 -0.000103962 0.000412294 -0.000591331 -5.14307e-05 2.33303e-05 0.000482576 -0.000133405 -2.65261e-05 1.22616e-06 -2.79784e-05 -1.20576e-05 -1.24597e-05 4.04264e-05 -0.00014485 7.83838e-05 7.49799e-05 1.02243e-05 0.000100002 8.44323e-05 -7.91193e-05 
1802.15 0 -7.79149e-05 0.000211186 3.19431e-05 -4.4964e-05 0.00577662 0.000212149 -0.000320325 -0.00102156 0.000230526 0.000152184 3.73026e-05 0.00017137 -0.000120956 0.000427038 -0.000570377 -4.90431e-05 1.53793e-05 0.000478786 -0.000135951 -2.06403e-05 9.09504e-07 -3.30059e-05 -4.59496e-06 -1.93336e-05 4.81938e-05 -0.000140639 7.70919e-05 6.79106e-05 9.16154e-06 9.55578e-05 8.82219e-05 -8.24461e-05 
1802.5 0 -7.46307e-05 0.000167709 2.29619e-05 -3.79525e-05 0.00568856 0.000218405 -0.000328213 -0.00128753 0.000237938 0.000156196 5.44706e-05 0.00014635 -0.000137884 0.000440579 -0.000548951 -4.64414e-05 8.24791e-06 0.000472071 -0.00013128 -9.969e-06 1.26171e-07 -3.82069e-05 1.98602e-06 -2.4472e-05 5.5627e-05 -0.000135767 7.56654e-05 5.91879e-05 6.67155e-06 9.12584e-05 9.06085e-05 -8.54098e-05 
1802.85 0 -7.06364e-05 0.000126484 1.41936e-05 -2.94052e-05 0.0055922 0.000226299 -0.0003358 -0.00154914 0.000242447 0.000159774 7.31611e-05 0.000115958 -0.000153192 0.000453945 -0.00052757 -4.21763e-05 2.10762e-06 0.000463065 -0.00012082 4.55849e-06 -1.60574e-06 -4.46125e-05 6.77115e-06 -2.72441e-05 6.27117e-05 -0.000128592 7.3963e-05 4.9051e-05 2.58931e-06 8.63755e-05 9.29806e-05 -8.84733e-05 
1803.2 0 -6.51164e-05 8.67526e-05 7.7791e-06 -2.16951e-05 0.00548535 0.000238009 -0.000342462 -0.00180494 0.000242786 0.000161284 9.38086e-05 8.13305e-05 -0.000167465 0.000469137 -0.000507558 -3.51236e-05 -1.69078e-06 0.000454474 -0.000108882 1.9887e-05 -4.2654e-06 -5.30739e-05 9.29219e-06 -2.86103e-05 6.95787e-05 -0.000118679 7.17819e-05 3.87197e-05 -2.71114e-06 8.10868e-05 9.50691e-05 -9.14082e-05 
1803.55 0 -5.92276e-05 4.64256e-05 2.99385e-06 -1.53073e-05 0.00536626 0.000252145 -0.000346513 -0.00205413 0.000240459 0.00016106 0.000115746 4.54114e-05 -0.000180357 0.000487505 -0.000488623 -2.53486e-05 -2.55054e-06 0.000450088 -9.83174e-05 3.52317e-05 -8.41807e-06 -6.25474e-05 9.96425e-06 -2.90681e-05 7.58435e-05 -0.00010706 6.92554e-05 2.98408e-05 -8.02294e-06 7.49843e-05 9.58004e-05 -9.43675e-05 
1803.9 0 -5.36164e-05 4.64992e-06 -7.73739e-07 -9.63413e-06 0.00523479 0.000264642 -0.000347858 -0.00229729 0.000236204 0.000158147 0.000134815 1.1684e-05 -0.000189582 0.000510168 -0.000470391 -1.37026e-05 -4.33951e-07 0.00045048 -9.0061e-05 5.31986e-05 -1.39023e-05 -7.10299e-05 1.06052e-05 -2.8966e-05 8.02621e-05 -9.52069e-05 6.70311e-05 2.37906e-05 -1.25029e-05 6.77674e-05 9.54928e-05 -9.80373e-05 
1804.25 0 -4.75601e-05 -3.79371e-05 -3.5836e-06 -4.37701e-06 0.00509084 0.000272906 -0.000348509 -0.00253675 0.000229283 0.000150331 0.00014681 -1.60586e-05 -0.000194819 0.000536282 -0.000452574 -1.62602e-06 5.73956e-06 0.000451907 -8.53202e-05 7.41182e-05 -1.94691e-05 -7.79294e-05 1.18859e-05 -3.00445e-05 8.19773e-05 -8.30989e-05 6.38577e-05 2.04899e-05 -1.50836e-05 6.011e-05 9.54992e-05 -0.000102692 
1804.6 0 -4.09239e-05 -8.0905e-05 -6.37056e-06 -5.95235e-07 0.00493316 0.000277885 -0.000350217 -0.00277335 0.000220749 0.000137457 0.000152384 -3.74893e-05 -0.00019914 0.000563685 -0.000434798 1.0219e-05 1.73043e-05 0.000449315 -8.3614e-05 9.43739e-05 -2.46642e-05 -8.50513e-05 1.31836e-05 -3.22193e-05 8.09286e-05 -7.13252e-05 5.6729e-05 1.90544e-05 -1.55821e-05 5.22096e-05 9.62974e-05 -0.000108558 
1804.95 0 -3.50172e-05 -0.000124941 -9.83421e-06 1.03396e-06 0.00476255 0.000282803 -0.000349 -0.00300275 0.000211451 0.000121259 0.000154083 -5.5609e-05 -0.000206295 0.000591938 -0.000416389 2.347e-05 3.38537e-05 0.000441531 -8.15448e-05 0.000111452 -2.90748e-05 -9.21158e-05 1.57648e-05 -3.28621e-05 7.82719e-05 -6.23024e-05 4.56477e-05 1.84546e-05 -1.47985e-05 4.40173e-05 9.66164e-05 -0.000114617 
1805.3 0 -3.03196e-05 -0.000169866 -1.42545e-05 2.08131e-06 0.00458151 0.000288179 -0.000342213 -0.00322003 0.000201042 0.000105401 0.000152263 -7.3499e-05 -0.00021381 0.000619853 -0.000397923 4.03159e-05 5.22845e-05 0.000431506 -7.8266e-05 0.000124809 -3.10758e-05 -9.67484e-05 2.09241e-05 -3.09493e-05 7.58002e-05 -5.68004e-05 3.35944e-05 1.71293e-05 -1.45745e-05 3.49767e-05 9.56243e-05 -0.000120179 
1805.65 0 -2.6583e-05 -0.000213847 -1.83335e-05 2.70223e-06 0.0043914 0.000294174 -0.000332378 -0.00342352 0.000189288 9.03038e-05 0.000148097 -9.20069e-05 -0.000216396 0.000644454 -0.000380384 5.87099e-05 7.03984e-05 0.000419782 -7.61743e-05 0.000135352 -3.22444e-05 -9.85142e-05 2.6567e-05 -2.6761e-05 7.31106e-05 -5.31371e-05 2.36537e-05 1.48846e-05 -1.5357e-05 2.47387e-05 9.3886e-05 -0.000125083 
1806 0 -2.38845e-05 -0.000256639 -2.02557e-05 2.19696e-06 0.00419146 0.000300696 -0.00032014 -0.00361544 0.000178306 7.28978e-05 0.000144923 -0.000111087 -0.000215236 0.000666448 -0.000362018 7.52358e-05 8.67405e-05 0.000407456 -7.57041e-05 0.000143691 -3.4707e-05 -9.90522e-05 2.99651e-05 -2.21466e-05 7.05484e-05 -5.06008e-05 1.68746e-05 1.34038e-05 -1.55348e-05 1.45216e-05 9.13882e-05 -0.000128913 
1806.35 0 -2.24394e-05 -0.000298912 -2.08372e-05 1.95644e-06 0.00397813 0.000306281 -0.000307498 -0.00379895 0.000170053 5.29475e-05 0.000141342 -0.000129473 -0.000212161 0.000687036 -0.000339696 8.87562e-05 9.92686e-05 0.000395963 -7.39215e-05 0.000150057 -3.84953e-05 -9.889e-05 3.22831e-05 -1.80825e-05 6.8413e-05 -4.93771e-05 1.24693e-05 1.24374e-05 -1.52177e-05 4.32463e-06 8.83663e-05 -0.000131906 
1806.7 0 -2.34881e-05 -0.000338319 -2.14337e-05 2.75369e-06 0.00374948 0.00031118 -0.000297661 -0.00397047 0.000163356 3.40045e-05 0.000135092 -0.000147495 -0.000206085 0.000705218 -0.000312659 9.98589e-05 0.000107119 0.00038614 -7.01747e-05 0.000155182 -4.43659e-05 -9.7616e-05 3.47803e-05 -1.48584e-05 6.46497e-05 -4.84742e-05 1.04668e-05 9.7966e-06 -1.46006e-05 -5.43332e-06 8.487e-05 -0.000135257 
1807.05 0 -2.76062e-05 -0.00037218 -2.25285e-05 4.03628e-06 0.00351142 0.000316606 -0.00028973 -0.00412388 0.000157261 1.95027e-05 0.000125897 -0.000165792 -0.000196085 0.000721665 -0.000280348 0.000109169 0.000109415 0.000380339 -6.64717e-05 0.000161136 -5.06325e-05 -9.48119e-05 3.70778e-05 -1.23105e-05 5.97209e-05 -4.79226e-05 1.08532e-05 5.86518e-06 -1.30846e-05 -1.29009e-05 8.08327e-05 -0.000139459 
1807.4 0 -3.29673e-05 -0.000400415 -2.36566e-05 5.03056e-06 0.00327194 0.000323371 -0.000283338 -0.00425932 0.000150948 8.68765e-06 0.000113053 -0.00018143 -0.000182301 0.000735936 -0.000242727 0.000114651 0.000106621 0.000377721 -6.36083e-05 0.000169577 -5.40647e-05 -9.25171e-05 3.90948e-05 -9.34443e-06 5.56152e-05 -4.75567e-05 1.25941e-05 1.52691e-06 -1.04224e-05 -1.82583e-05 7.70943e-05 -0.000143374 
1807.75 0 -3.7937e-05 -0.00042425 -2.50725e-05 4.13186e-06 0.00303402 0.000334272 -0.000278219 -0.00438106 0.000144309 7.31729e-07 9.87775e-05 -0.000192414 -0.000166459 0.000747001 -0.000200796 0.000116555 0.000100097 0.000374922 -6.22385e-05 0.000179426 -5.59052e-05 -9.1758e-05 4.02983e-05 -5.84798e-06 5.32417e-05 -4.74521e-05 1.40846e-05 -3.40249e-06 -5.17609e-06 -2.27212e-05 7.39296e-05 -0.000145225 
1808.1 0 -4.1951e-05 -0.000443677 -2.7332e-05 2.30998e-06 0.00279547 0.000351285 -0.000270741 -0.00449183 0.000139197 -2.95205e-06 8.55647e-05 -0.000198771 -0.000149024 0.000755652 -0.000154922 0.000117864 8.90765e-05 0.000369725 -6.25714e-05 0.000188712 -5.81447e-05 -9.24827e-05 4.05935e-05 -2.48386e-06 5.3145e-05 -4.92257e-05 1.40328e-05 -7.6661e-06 2.67881e-06 -2.66395e-05 7.01819e-05 -0.00014479 
1808.45 0 -4.4566e-05 -0.000460303 -2.99629e-05 1.82408e-06 0.00255416 0.000371534 -0.000257522 -0.00458897 0.000135263 -2.15268e-06 7.30118e-05 -0.000200653 -0.000131607 0.000761269 -0.000105853 0.000120656 7.38593e-05 0.000360374 -6.53675e-05 0.000197059 -5.86832e-05 -9.60615e-05 4.03439e-05 6.01371e-07 5.48598e-05 -5.14653e-05 1.24941e-05 -1.05258e-05 1.06231e-05 -2.89678e-05 6.44609e-05 -0.000143469 
1808.8 0 -4.41332e-05 -0.000477096 -3.26947e-05 2.6425e-06 0.00231206 0.000389128 -0.000238131 -0.00467043 0.000128465 1.8014e-06 5.92744e-05 -0.000201553 -0.000117168 0.00076185 -5.43028e-05 0.000126573 5.91723e-05 0.000345468 -7.24546e-05 0.000204821 -5.52289e-05 -0.000102123 3.94486e-05 2.41103e-06 5.72537e-05 -5.1274e-05 1.07041e-05 -1.16106e-05 1.77224e-05 -2.83638e-05 5.75767e-05 -0.000142 
1809.15 0 -3.98445e-05 -0.000494585 -3.6093e-05 4.00736e-06 0.00207251 0.000401355 -0.000214629 -0.00473786 0.000116971 7.35522e-06 4.41381e-05 -0.000204083 -0.00010561 0.000756975 -4.74355e-07 0.000136371 4.91074e-05 0.000325663 -8.5117e-05 0.000212427 -5.10876e-05 -0.000108339 3.7752e-05 3.07941e-06 5.96319e-05 -4.90172e-05 8.59108e-06 -1.17042e-05 2.57926e-05 -2.61292e-05 5.09649e-05 -0.000139742 
1809.5 0 -3.47256e-05 -0.000511618 -3.88049e-05 6.5083e-06 0.00183554 0.000410724 -0.000188112 -0.0047941 0.000103087 1.14895e-05 2.94984e-05 -0.000206969 -9.46398e-05 0.000748057 5.30607e-05 0.00014846 4.40637e-05 0.000302129 -0.000103415 0.000220284 -4.99371e-05 -0.000113574 3.53932e-05 4.04848e-06 6.0755e-05 -4.52016e-05 6.14644e-06 -1.26071e-05 3.63719e-05 -2.47725e-05 4.52025e-05 -0.00013683 
1809.85 0 -3.10043e-05 -0.000529817 -3.98568e-05 1.05368e-05 0.00160038 0.00041954 -0.000159852 -0.00484028 8.92912e-05 1.19295e-05 1.52769e-05 -0.000208769 -8.3614e-05 0.000738038 0.000103372 0.00016151 4.22453e-05 0.000275755 -0.000126698 0.000225218 -5.01322e-05 -0.000118231 3.27132e-05 6.07858e-06 5.87437e-05 -4.01378e-05 3.7184e-06 -1.49404e-05 4.80822e-05 -2.407e-05 4.0031e-05 -0.000133354 
1810.2 0 -2.77921e-05 -0.000551068 -4.07784e-05 1.60271e-05 0.00136775 0.000428165 -0.00013193 -0.00487871 7.7568e-05 1.07904e-05 -1.0633e-06 -0.000208795 -7.22211e-05 0.00072991 0.000152345 0.000175591 4.25288e-05 0.000246905 -0.000151494 0.000223908 -4.8838e-05 -0.000120785 3.12143e-05 9.82815e-06 5.38278e-05 -3.4834e-05 1.70683e-06 -1.86147e-05 5.80372e-05 -2.1765e-05 3.47928e-05 -0.000129579 
1810.55 0 -2.41627e-05 -0.000574382 -4.35866e-05 2.23532e-05 0.00113462 0.000436298 -0.000103142 -0.00491045 6.90419e-05 1.16004e-05 -2.08067e-05 -0.000206818 -5.98763e-05 0.000722618 0.000202118 0.000190017 4.40892e-05 0.000216195 -0.000174432 0.000215853 -4.52058e-05 -0.000120349 3.16324e-05 1.54791e-05 4.81972e-05 -3.04152e-05 2.00251e-06 -2.4472e-05 6.45188e-05 -1.80831e-05 2.86356e-05 -0.000125738 
1810.9 0 -2.02667e-05 -0.000597154 -4.74995e-05 2.81279e-05 0.000896551 0.000443399 -6.98598e-05 -0.00493213 6.19099e-05 1.64147e-05 -4.24614e-05 -0.000201758 -4.81171e-05 0.000713786 0.000251989 0.000204176 4.66611e-05 0.000184775 -0.000194082 0.000202471 -3.90206e-05 -0.000116855 3.30318e-05 2.05827e-05 4.2421e-05 -2.69289e-05 5.2738e-06 -3.26476e-05 6.70537e-05 -1.52702e-05 2.19258e-05 -0.00012138 
1811.25 0 -1.58555e-05 -0.00061627 -5.05205e-05 3.14742e-05 0.000653019 0.000448437 -3.19254e-05 -0.00494078 5.28887e-05 2.50879e-05 -6.52008e-05 -0.000193096 -3.75583e-05 0.000703903 0.000301486 0.000218158 5.05628e-05 0.000154742 -0.000210762 0.000187456 -3.09553e-05 -0.000110579 3.30525e-05 2.27777e-05 3.61291e-05 -2.30227e-05 1.0249e-05 -4.30913e-05 6.60228e-05 -1.29255e-05 1.49516e-05 -0.000117486 
1811.6 0 -1.0401e-05 -0.000630363 -5.24503e-05 3.22816e-05 0.000408775 0.000450011 7.37724e-06 -0.00493445 4.33744e-05 3.46074e-05 -8.98958e-05 -0.000181838 -2.81616e-05 0.000692483 0.000351773 0.000229783 5.71526e-05 0.000127906 -0.000225607 0.000173939 -2.26982e-05 -0.000102499 3.06087e-05 2.09435e-05 3.03107e-05 -1.86076e-05 1.53282e-05 -5.46244e-05 6.2468e-05 -9.88782e-06 6.61994e-06 -0.00011528 
1811.95 0 -3.90748e-06 -0.000639253 -5.49448e-05 3.1732e-05 0.000169734 0.000446225 4.60412e-05 -0.00491423 3.53431e-05 4.2548e-05 -0.000116301 -0.00016801 -2.19438e-05 0.000674624 0.000403155 0.000236745 6.70603e-05 0.000104313 -0.00023801 0.000162379 -1.58328e-05 -9.39954e-05 2.68931e-05 1.56223e-05 2.60265e-05 -1.51852e-05 1.88939e-05 -6.55816e-05 5.77566e-05 -7.31872e-06 -2.67136e-06 -0.000114059 
1812.3 0 2.21581e-06 -0.000645322 -5.75811e-05 3.00294e-05 -6.24359e-05 0.000436656 8.3773e-05 -0.0048834 2.93735e-05 4.81822e-05 -0.000143357 -0.000151197 -2.06107e-05 0.000646968 0.000453378 0.000237525 7.85869e-05 8.29859e-05 -0.000248045 0.000151118 -1.05043e-05 -8.84046e-05 2.30513e-05 1.02134e-05 2.2402e-05 -1.34506e-05 1.96639e-05 -7.4941e-05 5.28105e-05 -7.41999e-06 -1.0415e-05 -0.000111545 
1812.65 0 6.45604e-06 -0.000652135 -5.8879e-05 2.67424e-05 -0.000289254 0.000423647 0.000119083 -0.0048445 2.64134e-05 5.10241e-05 -0.000170341 -0.000133235 -2.59997e-05 0.000610689 0.000498662 0.000234374 9.16469e-05 6.23207e-05 -0.000255834 0.000139069 -5.40318e-06 -8.61478e-05 1.98818e-05 7.16712e-06 1.74675e-05 -1.20166e-05 1.83967e-05 -8.37406e-05 4.78815e-05 -9.62202e-06 -1.60987e-05 -0.000106592 
1813 0 8.62964e-06 -0.000659985 -5.87173e-05 2.28261e-05 -0.00051365 0.000411273 0.000149772 -0.00479719 2.71699e-05 5.23994e-05 -0.000194108 -0.000119176 -3.62234e-05 0.000569342 0.000535999 0.000232154 0.000106375 4.26396e-05 -0.000260593 0.00012483 -3.59509e-07 -8.44355e-05 1.65493e-05 5.64632e-06 1.11828e-05 -1.06311e-05 1.76248e-05 -9.29065e-05 4.3064e-05 -1.11672e-05 -1.96051e-05 -9.99362e-05 
1813.35 0 8.61446e-06 -0.000666761 -5.77674e-05 1.9569e-05 -0.000736972 0.000401679 0.000177609 -0.00473851 3.20584e-05 5.56784e-05 -0.000212671 -0.000112559 -4.67328e-05 0.000525965 0.000564368 0.000231001 0.000120867 2.71552e-05 -0.000259592 0.000108579 4.31486e-06 -8.09082e-05 1.2986e-05 4.78976e-06 5.21726e-06 -1.1109e-05 1.90189e-05 -0.00010076 3.83668e-05 -1.09573e-05 -2.08537e-05 -9.30647e-05 
1813.7 0 8.31807e-06 -0.000671098 -5.67e-05 1.7123e-05 -0.000956405 0.00039487 0.000206708 -0.00466656 3.99401e-05 6.42823e-05 -0.000227108 -0.000112823 -5.58847e-05 0.00048406 0.000584663 0.000230338 0.000133187 1.6541e-05 -0.000251097 9.22992e-05 8.68542e-06 -7.47467e-05 9.94643e-06 4.19524e-06 -8.91585e-08 -1.47921e-05 2.22255e-05 -0.000106087 3.35743e-05 -1.05385e-05 -2.0286e-05 -8.65734e-05 
1814.05 0 1.05687e-05 -0.00067286 -5.62301e-05 1.5226e-05 -0.00116715 0.000389667 0.000240224 -0.00458185 4.78861e-05 8.00752e-05 -0.00023876 -0.000118286 -6.41324e-05 0.000446548 0.000599255 0.000231277 0.000143593 9.84916e-06 -0.000237132 7.70677e-05 1.36125e-05 -6.62625e-05 7.53253e-06 2.72107e-06 -5.17567e-06 -2.08229e-05 2.51309e-05 -0.000108566 2.79595e-05 -1.15302e-05 -1.90819e-05 -8.22445e-05 
1814.4 0 1.5066e-05 -0.000673099 -5.64124e-05 1.36619e-05 -0.00136718 0.000382287 0.000276076 -0.00448543 5.28737e-05 0.000102336 -0.000249437 -0.000128016 -7.00452e-05 0.000415281 0.000610748 0.000233602 0.000153327 6.64618e-06 -0.000220777 6.244e-05 1.93163e-05 -5.6172e-05 6.41363e-06 -8.00486e-07 -1.00962e-05 -2.74141e-05 2.68119e-05 -0.000108578 2.05731e-05 -1.37149e-05 -1.98883e-05 -8.073e-05 
1814.75 0 1.93905e-05 -0.000672214 -5.6843e-05 1.1846e-05 -0.00155724 0.00036998 0.000310162 -0.00437774 5.48499e-05 0.00012587 -0.000260456 -0.000142468 -7.27015e-05 0.000389876 0.000620852 0.00023461 0.000163436 4.873e-06 -0.000203499 4.82823e-05 2.45515e-05 -4.54458e-05 6.98325e-06 -6.18412e-06 -1.43972e-05 -3.41357e-05 2.69228e-05 -0.000107448 1.16641e-05 -1.6282e-05 -2.33549e-05 -8.08203e-05 
1815.1 0 2.29654e-05 -0.000670942 -5.82755e-05 9.50222e-06 -0.00173815 0.000354438 0.000339445 -0.00426085 5.71134e-05 0.0001453 -0.000271129 -0.000161227 -7.34677e-05 0.000367395 0.00062902 0.000232417 0.000174749 3.50068e-06 -0.000184621 3.30142e-05 2.89794e-05 -3.52821e-05 8.70743e-06 -1.31377e-05 -1.72455e-05 -4.12721e-05 2.70294e-05 -0.000105986 2.41341e-06 -1.9209e-05 -2.80328e-05 -8.00481e-05 
1815.45 0 2.65033e-05 -0.00066925 -6.06542e-05 6.99577e-06 -0.00190881 0.0003397 0.000363867 -0.0041402 6.25742e-05 0.000159354 -0.000279031 -0.000180674 -7.3178e-05 0.000344109 0.000634045 0.000229258 0.000186004 4.09175e-06 -0.00016163 1.46487e-05 3.264e-05 -2.65084e-05 1.13655e-05 -2.10826e-05 -1.89676e-05 -4.75326e-05 2.84658e-05 -0.000104094 -7.14173e-06 -2.37906e-05 -3.25129e-05 -7.69329e-05 
1815.8 0 2.96514e-05 -0.000664748 -6.23374e-05 4.01936e-06 -0.00207134 0.000325254 0.000384912 -0.00401931 7.00998e-05 0.000168353 -0.00028291 -0.000198561 -7.2497e-05 0.000318985 0.00063448 0.000226766 0.000194282 6.3789e-06 -0.000134015 -5.10005e-06 3.59976e-05 -2.01997e-05 1.34883e-05 -2.94761e-05 -1.93184e-05 -5.03598e-05 3.09751e-05 -0.000101916 -1.65936e-05 -3.10079e-05 -3.53543e-05 -7.10122e-05 
1816.15 0 3.1703e-05 -0.000657211 -6.21726e-05 4.23205e-07 -0.0022288 0.000308046 0.000403364 -0.00389709 7.76343e-05 0.000173601 -0.000283813 -0.00021574 -7.21782e-05 0.000294933 0.000630777 0.000224111 0.000197606 8.01343e-06 -0.000104373 -2.30843e-05 3.8545e-05 -1.6893e-05 1.32807e-05 -3.71034e-05 -1.83593e-05 -4.96026e-05 3.35762e-05 -9.97218e-05 -2.37906e-05 -4.04765e-05 -3.68339e-05 -6.20969e-05 
1816.5 0 3.22565e-05 -0.000649482 -6.01736e-05 -2.22749e-06 -0.00237893 0.000286553 0.000420036 -0.00377105 8.39162e-05 0.000177185 -0.00028223 -0.00023024 -7.21269e-05 0.000271224 0.000624763 0.000221532 0.000195435 8.36232e-06 -7.55858e-05 -3.8337e-05 4.07168e-05 -1.5846e-05 9.60468e-06 -4.30732e-05 -1.67513e-05 -4.67746e-05 3.64591e-05 -9.77348e-05 -2.75203e-05 -5.0636e-05 -3.89534e-05 -5.15636e-05 
1816.85 0 3.1573e-05 -0.000643085 -5.74582e-05 -4.03728e-06 -0.00251863 0.000261933 0.000434081 -0.00364212 8.8947e-05 0.000182463 -0.000278222 -0.000240168 -7.12804e-05 0.000242784 0.000618147 0.000220694 0.000187822 8.07244e-06 -5.03321e-05 -5.13321e-05 4.32859e-05 -1.38615e-05 7.994e-07 -4.89823e-05 -1.48235e-05 -4.4256e-05 3.9802e-05 -9.51527e-05 -2.93074e-05 -6.05204e-05 -4.23801e-05 -4.26418e-05 
1817.2 0 2.98927e-05 -0.000635151 -5.603e-05 -6.67478e-06 -0.00265084 0.000236714 0.000444944 -0.00351307 9.33386e-05 0.000190893 -0.000271801 -0.000247054 -6.77264e-05 0.000208914 0.000611525 0.00022088 0.000176482 6.17801e-06 -2.99476e-05 -5.99985e-05 4.47139e-05 -9.49479e-06 -1.25726e-05 -5.59177e-05 -1.41939e-05 -4.37557e-05 4.19898e-05 -8.96228e-05 -3.22427e-05 -6.84416e-05 -4.58721e-05 -3.76655e-05 
1817.55 0 2.66295e-05 -0.000624009 -5.55841e-05 -1.01418e-05 -0.0027799 0.000211494 0.000451692 -0.00338155 9.58283e-05 0.000199623 -0.000264078 -0.000254941 -6.0592e-05 0.000171829 0.000604744 0.000220416 0.000163843 1.59143e-06 -1.46305e-05 -6.14459e-05 4.33512e-05 -4.72963e-06 -2.68013e-05 -6.32811e-05 -1.56044e-05 -4.42657e-05 4.16526e-05 -8.06636e-05 -3.64587e-05 -7.30989e-05 -4.90332e-05 -3.4812e-05 
1817.9 0 2.20415e-05 -0.00061162 -5.45723e-05 -1.33965e-05 -0.00290408 0.000186449 0.00045334 -0.00324425 9.53902e-05 0.000206441 -0.000256471 -0.000265032 -5.23471e-05 0.000134036 0.000598297 0.000219167 0.000152447 -3.5687e-06 -5.02306e-06 -5.6486e-05 4.01667e-05 -9.52237e-07 -3.90191e-05 -7.11241e-05 -1.75567e-05 -4.52814e-05 3.82571e-05 -7.03811e-05 -4.0829e-05 -7.48257e-05 -5.24298e-05 -3.15839e-05 
1818.25 0 1.78039e-05 -0.000599228 -5.37699e-05 -1.59701e-05 -0.00302028 0.000162154 0.000451286 -0.00310145 9.41465e-05 0.000211688 -0.000248061 -0.000273095 -4.44474e-05 9.74836e-05 0.000594061 0.000218492 0.00014255 -8.60057e-06 8.79586e-07 -4.73583e-05 3.72374e-05 2.13713e-06 -4.74109e-05 -7.73248e-05 -1.8337e-05 -4.55204e-05 3.09842e-05 -6.15302e-05 -4.60772e-05 -7.41865e-05 -5.66e-05 -2.79624e-05 
1818.6 0 1.40841e-05 -0.00058742 -5.34602e-05 -1.89518e-05 -0.00312922 0.000136711 0.000448138 -0.00295585 9.45279e-05 0.000213447 -0.000236921 -0.000275783 -3.44829e-05 6.13021e-05 0.000592896 0.000219166 0.000132501 -1.54012e-05 7.1562e-06 -3.51521e-05 3.57862e-05 5.55797e-06 -5.21916e-05 -7.96322e-05 -1.65652e-05 -4.33918e-05 2.07997e-05 -5.69349e-05 -5.29181e-05 -7.1886e-05 -5.9678e-05 -2.47909e-05 
1818.95 0 1.05432e-05 -0.000577548 -5.30195e-05 -2.22415e-05 -0.00323292 0.000108801 0.000442246 -0.00281004 9.5184e-05 0.000210334 -0.000222858 -0.000273189 -2.02643e-05 2.40421e-05 0.000594322 0.000219567 0.00012117 -2.41245e-05 1.58039e-05 -2.25979e-05 3.48373e-05 9.17111e-06 -5.62248e-05 -7.98957e-05 -1.21771e-05 -3.93538e-05 8.98262e-06 -5.63942e-05 -5.96243e-05 -6.94641e-05 -6.00638e-05 -2.0868e-05 
1819.3 0 7.61841e-06 -0.000568935 -5.15858e-05 -2.46955e-05 -0.00333265 8.28645e-05 0.000431416 -0.00266287 9.31282e-05 0.000204158 -0.000206994 -0.000267507 -2.71834e-06 -1.5997e-05 0.000596547 0.00021881 0.000109095 -3.18886e-05 2.55313e-05 -1.30271e-05 3.14348e-05 1.29005e-05 -6.163e-05 -8.06456e-05 -6.78076e-06 -3.4156e-05 -4.1731e-06 -5.66321e-05 -6.56325e-05 -6.85165e-05 -5.91256e-05 -1.68761e-05 
1819.65 0 4.41572e-06 -0.00055826 -4.82324e-05 -2.6657e-05 -0.00342981 6.3264e-05 0.000417175 -0.00251193 8.89275e-05 0.000196439 -0.000191447 -0.000261075 1.45193e-05 -5.74366e-05 0.000596172 0.00021848 9.60781e-05 -3.70929e-05 3.56196e-05 -6.76631e-06 2.53356e-05 1.76921e-05 -6.71762e-05 -8.11069e-05 -9.39272e-07 -2.7233e-05 -1.95692e-05 -5.59874e-05 -7.14489e-05 -6.99157e-05 -5.91028e-05 -1.34375e-05 
1820 0 -7.60194e-08 -0.000543499 -4.34881e-05 -2.76831e-05 -0.00352446 4.983e-05 0.000402137 -0.00235639 8.44564e-05 0.000185582 -0.000179064 -0.000254742 2.88506e-05 -9.47071e-05 0.000593387 0.000220939 8.19558e-05 -3.94171e-05 4.73537e-05 -1.96976e-06 1.8311e-05 2.32217e-05 -7.17561e-05 -7.79031e-05 4.9648e-06 -1.85968e-05 -3.48312e-05 -5.524e-05 -7.53768e-05 -7.47093e-05 -6.04053e-05 -8.99369e-06 
1820.35 0 -4.60551e-06 -0.00052459 -3.86092e-05 -2.66963e-05 -0.00361357 4.03927e-05 0.000389396 -0.00219645 7.87228e-05 0.000171638 -0.000169334 -0.00024727 4.19075e-05 -0.000124058 0.000590755 0.000227575 6.68602e-05 -3.91442e-05 6.13648e-05 3.53563e-06 1.27591e-05 2.92504e-05 -7.49901e-05 -7.06717e-05 9.6197e-06 -1.01327e-05 -4.58528e-05 -5.35448e-05 -7.71745e-05 -8.12039e-05 -6.29431e-05 -2.61457e-06 
1820.7 0 -5.97106e-06 -0.000502223 -3.35596e-05 -2.38159e-05 -0.00369303 3.31127e-05 0.000379504 -0.00203304 6.90532e-05 0.000157683 -0.000161324 -0.000236366 5.61355e-05 -0.000146704 0.000588938 0.000237246 5.15986e-05 -3.79166e-05 7.74284e-05 1.19992e-05 1.02143e-05 3.57659e-05 -7.58683e-05 -6.2697e-05 1.29963e-05 -2.60496e-06 -5.24758e-05 -4.94257e-05 -7.85171e-05 -8.56647e-05 -6.72362e-05 4.8384e-06 
1821.05 0 -2.46415e-06 -0.000476854 -2.80392e-05 -2.05987e-05 -0.00376054 2.68445e-05 0.00037309 -0.00186804 5.65554e-05 0.000146627 -0.000156612 -0.000221639 7.07187e-05 -0.000164952 0.000586673 0.00024699 3.99903e-05 -3.83816e-05 9.21876e-05 2.39374e-05 8.61536e-06 4.1222e-05 -7.45511e-05 -5.64522e-05 1.59631e-05 4.43778e-06 -5.83964e-05 -4.2952e-05 -7.88302e-05 -8.74261e-05 -7.26412e-05 1.17651e-05 
1821.4 0 4.75472e-06 -0.000450993 -2.28569e-05 -1.87372e-05 -0.00381715 1.9459e-05 0.000372597 -0.00170293 4.63158e-05 0.000136595 -0.000154665 -0.000206368 8.41481e-05 -0.000180814 0.000582865 0.000254887 3.42455e-05 -4.30121e-05 0.000101297 3.83718e-05 5.43273e-06 4.50382e-05 -7.177e-05 -4.95572e-05 1.94104e-05 1.07055e-05 -6.55915e-05 -3.65591e-05 -7.81324e-05 -8.82995e-05 -7.78109e-05 1.75214e-05 
1821.75 0 1.32613e-05 -0.000427046 -1.85824e-05 -1.75293e-05 -0.00386411 8.22853e-06 0.000376862 -0.00153957 4.04498e-05 0.000124915 -0.000154219 -0.000195224 9.65207e-05 -0.000196785 0.00057676 0.00026131 3.35856e-05 -5.14673e-05 0.000104816 5.22886e-05 7.88399e-07 4.94032e-05 -6.77619e-05 -3.96703e-05 2.39079e-05 1.65177e-05 -7.22871e-05 -3.32642e-05 -7.74637e-05 -9.01635e-05 -8.1558e-05 2.27153e-05 
1822.1 0 2.15349e-05 -0.000404335 -1.47002e-05 -1.51573e-05 -0.00390332 -7.42416e-06 0.000381308 -0.00137771 3.57212e-05 0.000114581 -0.000153818 -0.000188597 0.000109025 -0.000215786 0.000568023 0.000266982 3.69088e-05 -6.20229e-05 0.000107485 6.42631e-05 -4.06742e-06 5.53383e-05 -6.32972e-05 -2.78377e-05 2.85659e-05 2.17633e-05 -7.55776e-05 -3.24111e-05 -7.75225e-05 -9.43883e-05 -8.40918e-05 2.80337e-05 
1822.45 0 2.90259e-05 -0.000381455 -1.09423e-05 -1.05071e-05 -0.00393615 -2.34111e-05 0.000384262 -0.0012123 2.75677e-05 0.000108727 -0.000149937 -0.000184853 0.000123272 -0.000239069 0.000556285 0.000271707 4.10088e-05 -7.57587e-05 0.000113103 7.58044e-05 -7.95675e-06 6.32422e-05 -5.97766e-05 -1.63822e-05 3.25123e-05 2.74625e-05 -7.47888e-05 -3.13303e-05 -7.86605e-05 -0.000101264 -8.55588e-05 3.33667e-05 
1822.8 0 3.50584e-05 -0.000357738 -7.64618e-06 -4.09774e-06 -0.0039621 -3.82308e-05 0.000388637 -0.00104125 1.33697e-05 0.000107436 -0.00014214 -0.000184735 0.000138344 -0.00026498 0.000541972 0.000274105 4.20275e-05 -9.15258e-05 0.000119885 8.84934e-05 -9.99866e-06 7.21914e-05 -5.68654e-05 -6.2304e-06 3.60279e-05 3.6201e-05 -7.0433e-05 -2.84161e-05 -7.9672e-05 -0.000109441 -8.67784e-05 3.71006e-05 
1823.15 0 4.05807e-05 -0.000333142 -5.76739e-06 1.12865e-06 -0.00398068 -5.53149e-05 0.000395984 -0.000867064 -5.67311e-06 0.000109677 -0.000132833 -0.000185752 0.000152434 -0.000290241 0.000525254 0.000274887 3.93203e-05 -0.000106923 0.00012428 0.000101321 -1.0052e-05 7.95897e-05 -5.30702e-05 2.93741e-06 3.89717e-05 4.80819e-05 -6.33776e-05 -2.39668e-05 -7.79494e-05 -0.000117229 -8.90433e-05 3.85096e-05 
1823.5 0 4.59646e-05 -0.000307816 -4.63979e-06 3.55086e-06 -0.00399376 -7.65721e-05 0.000402629 -0.000691881 -2.82272e-05 0.000114042 -0.000122954 -0.000183413 0.000164287 -0.000313864 0.00050798 0.000276012 3.32628e-05 -0.000124518 0.00012495 0.000114045 -8.21758e-06 8.4493e-05 -4.7703e-05 1.03913e-05 4.06715e-05 6.08222e-05 -5.58824e-05 -1.89508e-05 -7.24108e-05 -0.000124154 -9.17085e-05 3.92442e-05 
1823.85 0 5.13309e-05 -0.00028204 -2.05922e-06 4.71366e-06 -0.00400485 -9.92511e-05 0.00040341 -0.000514843 -5.26894e-05 0.000119428 -0.000113482 -0.000178423 0.000173445 -0.000339543 0.000492417 0.000278643 2.38042e-05 -0.00014921 0.000121159 0.000127738 -6.16532e-06 8.71762e-05 -4.17689e-05 1.51885e-05 4.11938e-05 7.25408e-05 -4.98924e-05 -1.5167e-05 -6.42156e-05 -0.00013072 -9.31638e-05 4.00102e-05 
1824.2 0 5.75612e-05 -0.000255202 2.21034e-06 5.69217e-06 -0.00401262 -0.00011998 0.000399682 -0.000333145 -7.5919e-05 0.00012411 -0.000105982 -0.000174228 0.000182048 -0.000369563 0.000476654 0.000283661 1.05667e-05 -0.000181245 0.000114026 0.000141668 -5.50939e-06 8.94519e-05 -3.65071e-05 1.83637e-05 4.15105e-05 8.20307e-05 -4.63362e-05 -1.36189e-05 -5.56958e-05 -0.000137144 -9.30469e-05 4.03643e-05 
1824.55 0 6.48982e-05 -0.000224713 7.22124e-06 6.5707e-06 -0.00401103 -0.000139918 0.000394394 -0.000150454 -9.61019e-05 0.00012676 -9.92248e-05 -0.000172148 0.000193519 -0.000400682 0.000458847 0.000289432 -6.79449e-06 -0.000214742 0.000105463 0.000153684 -6.48365e-06 9.40616e-05 -3.21746e-05 2.25768e-05 4.23746e-05 8.90272e-05 -4.47285e-05 -1.39806e-05 -4.89247e-05 -0.000143598 -9.22916e-05 4.10959e-05 
1824.9 0 7.25214e-05 -0.000189343 1.30174e-05 8.27635e-06 -0.00399772 -0.000159238 0.000389875 2.74919e-05 -0.000112443 0.000127457 -9.111e-05 -0.000171467 0.00020727 -0.000430049 0.00043977 0.000292744 -2.67017e-05 -0.000244394 9.67758e-05 0.000163777 -9.54687e-06 9.8674e-05 -2.78324e-05 2.92369e-05 4.39674e-05 9.35315e-05 -4.29245e-05 -1.55897e-05 -4.35986e-05 -0.000150505 -9.27783e-05 4.25326e-05 
1825.25 0 7.97583e-05 -0.000152028 1.92674e-05 9.47238e-06 -0.0039727 -0.00017828 0.000387889 0.000202659 -0.00012619 0.000126081 -8.03384e-05 -0.000170893 0.000221755 -0.000457644 0.000418736 0.000293894 -4.57255e-05 -0.000270631 8.98388e-05 0.000174117 -1.34159e-05 0.000100286 -2.20969e-05 3.74864e-05 4.40909e-05 9.5208e-05 -3.94877e-05 -1.75422e-05 -3.81842e-05 -0.000156064 -9.53386e-05 4.33998e-05 
1825.6 0 8.6615e-05 -0.000117509 2.40421e-05 7.26209e-06 -0.00393286 -0.000199929 0.000384219 0.000376468 -0.000139652 0.000122392 -6.61638e-05 -0.000169335 0.000237249 -0.00048305 0.000394981 0.000293396 -6.32392e-05 -0.000295547 8.75932e-05 0.000185008 -1.75375e-05 0.000100542 -1.65883e-05 4.65216e-05 4.07282e-05 9.51024e-05 -3.54658e-05 -2.02957e-05 -3.29314e-05 -0.000158719 -0.000100334 4.38658e-05 
1825.95 0 9.18594e-05 -8.75834e-05 2.61077e-05 1.91193e-06 -0.00387953 -0.000223411 0.000374406 0.000544655 -0.0001533 0.000118705 -4.92304e-05 -0.000167497 0.000253695 -0.000507577 0.000369873 0.000290256 -7.91842e-05 -0.000320038 9.05957e-05 0.000194182 -2.33883e-05 0.000100324 -1.35616e-05 5.51204e-05 3.41573e-05 9.50828e-05 -3.15548e-05 -2.53491e-05 -2.85826e-05 -0.000159931 -0.000106526 4.56212e-05 
1826.3 0 9.44568e-05 -6.15872e-05 2.74383e-05 -4.20069e-06 -0.00382072 -0.000246203 0.000361312 0.000706507 -0.000166436 0.000117919 -3.23122e-05 -0.000168042 0.000268112 -0.000532898 0.000343248 0.000282437 -9.37921e-05 -0.000342961 9.73336e-05 0.000199509 -3.06045e-05 9.84701e-05 -1.39416e-05 6.16251e-05 2.68077e-05 9.46405e-05 -2.67944e-05 -3.10879e-05 -2.48461e-05 -0.000161177 -0.000111353 4.96873e-05 
1826.65 0 9.47722e-05 -3.78836e-05 3.03992e-05 -9.45113e-06 -0.00375994 -0.000267687 0.00034792 0.000866858 -0.000178448 0.000119314 -1.74389e-05 -0.000172282 0.000277573 -0.000557715 0.000314456 0.000270299 -0.00010649 -0.000361575 0.000107215 0.000201381 -3.74766e-05 9.54598e-05 -1.67778e-05 6.58652e-05 2.0194e-05 9.25914e-05 -2.12611e-05 -3.38941e-05 -2.1671e-05 -0.000162573 -0.000114515 5.54739e-05 
1827 0 9.33853e-05 -1.53289e-05 3.52664e-05 -1.39734e-05 -0.00369531 -0.00028783 0.00033302 0.00103032 -0.000190919 0.000118676 -2.80611e-06 -0.000177818 0.000283562 -0.000580402 0.000283422 0.000256874 -0.000117381 -0.000372959 0.000119761 0.00020232 -4.40792e-05 9.18113e-05 -2.04653e-05 6.83661e-05 1.38376e-05 8.982e-05 -1.52656e-05 -3.21991e-05 -1.88397e-05 -0.000163479 -0.000116999 6.06619e-05 
1827.35 0 9.12247e-05 5.88618e-06 4.1253e-05 -1.79994e-05 -0.00362391 -0.000305572 0.000315116 0.00119674 -0.000205906 0.000113041 1.31948e-05 -0.000182637 0.000290089 -0.000599804 0.000250862 0.000244176 -0.000129249 -0.000376233 0.00013264 0.000201821 -5.0126e-05 8.8401e-05 -2.37991e-05 6.98539e-05 6.77483e-06 8.84907e-05 -8.23164e-06 -2.76001e-05 -1.56242e-05 -0.000163215 -0.000118631 6.42827e-05 
1827.7 0 8.8454e-05 2.58679e-05 4.81207e-05 -2.08199e-05 -0.00354385 -0.000319971 0.000295662 0.00136141 -0.000223824 0.000103951 2.98836e-05 -0.00018656 0.000299241 -0.000617471 0.00021848 0.000231738 -0.000145784 -0.000371692 0.000141684 0.000197333 -5.45019e-05 8.64716e-05 -2.68305e-05 7.1585e-05 -6.93921e-07 8.76814e-05 3.74208e-07 -2.23897e-05 -1.15863e-05 -0.000160571 -0.000118142 6.66166e-05 
1828.05 0 8.51774e-05 4.59433e-05 5.49251e-05 -2.2998e-05 -0.00345442 -0.000332637 0.000275714 0.00152071 -0.000241491 9.5143e-05 4.59606e-05 -0.000187801 0.000309634 -0.000635711 0.000186628 0.000218527 -0.000165884 -0.000360905 0.000145047 0.000188024 -5.64852e-05 8.59228e-05 -3.00437e-05 7.3401e-05 -8.22966e-06 8.66435e-05 1.02794e-05 -1.58881e-05 -6.94907e-06 -0.000155136 -0.000116396 6.76959e-05 
1828.4 0 8.22824e-05 6.72728e-05 6.01406e-05 -2.52659e-05 -0.00335675 -0.00034427 0.000253281 0.00167467 -0.000254993 8.79903e-05 6.03392e-05 -0.000184961 0.00031973 -0.000653776 0.000153909 0.000203867 -0.000185414 -0.000346612 0.000145396 0.000176271 -5.75912e-05 8.4408e-05 -3.20596e-05 7.52247e-05 -1.57872e-05 8.64287e-05 1.98982e-05 -8.19287e-06 -1.37481e-06 -0.000146842 -0.000114544 6.69337e-05 
1828.75 0 7.9821e-05 9.07936e-05 6.43696e-05 -2.69185e-05 -0.00325036 -0.000353279 0.000228486 0.00182423 -0.000265402 8.09191e-05 7.19433e-05 -0.0001765 0.000330107 -0.000667418 0.000119835 0.000187724 -0.000202541 -0.000331163 0.000145281 0.000164315 -5.9929e-05 8.10516e-05 -3.19561e-05 7.78695e-05 -2.30241e-05 8.62096e-05 2.89036e-05 -1.15783e-06 6.45542e-06 -0.000136092 -0.000112067 6.51687e-05 
1829.1 0 7.74621e-05 0.000117218 6.95513e-05 -2.73924e-05 -0.00313319 -0.000358802 0.000203572 0.00196687 -0.000275113 7.29915e-05 8.00238e-05 -0.000160697 0.000341725 -0.000674448 8.61482e-05 0.000171572 -0.000217612 -0.000314933 0.000144191 0.000153077 -6.39714e-05 7.675e-05 -3.05953e-05 8.04731e-05 -2.94619e-05 8.46116e-05 3.6485e-05 4.53572e-06 1.73817e-05 -0.000124284 -0.000109018 6.3013e-05 
1829.45 0 7.51303e-05 0.000144242 7.5257e-05 -2.77679e-05 -0.00300559 -0.000362409 0.000179087 0.00210039 -0.000282689 6.4365e-05 8.37223e-05 -0.000138602 0.000353169 -0.000675552 5.34511e-05 0.000155623 -0.00023124 -0.000298498 0.000142929 0.000143398 -6.76914e-05 7.24761e-05 -2.97881e-05 8.1173e-05 -3.48881e-05 8.14604e-05 4.15389e-05 9.13839e-06 2.95972e-05 -0.000112691 -0.000106569 6.07668e-05 
1829.8 0 7.25304e-05 0.000170309 7.92348e-05 -2.81772e-05 -0.00286877 -0.000366053 0.000153369 0.00222538 -0.000287344 5.46487e-05 8.30606e-05 -0.000112845 0.00036278 -0.000671588 2.09608e-05 0.000138245 -0.000243393 -0.0002836 0.000143511 0.000134013 -6.99792e-05 6.91536e-05 -2.95861e-05 8.00183e-05 -3.93054e-05 7.77787e-05 4.3924e-05 1.24374e-05 4.01726e-05 -0.000101066 -0.000105563 6.05944e-05 
1830.15 0 6.77468e-05 0.00019483 8.13077e-05 -2.79491e-05 -0.00272375 -0.000369339 0.00012679 0.0023428 -0.000289428 4.24073e-05 7.90752e-05 -8.57147e-05 0.000371318 -0.000664071 -1.20098e-05 0.000117527 -0.000252952 -0.000271743 0.000144001 0.000123227 -7.13589e-05 6.54304e-05 -2.94256e-05 7.83426e-05 -4.17937e-05 7.49359e-05 4.46146e-05 1.38949e-05 4.93293e-05 -8.86536e-05 -0.000105228 6.2661e-05 
1830.5 0 5.9957e-05 0.000215753 8.1263e-05 -2.77578e-05 -0.00257076 -0.000372236 0.000100609 0.00245197 -0.000287305 2.84493e-05 7.31224e-05 -5.82282e-05 0.000377852 -0.00065377 -4.55632e-05 9.17458e-05 -0.000257209 -0.000261694 0.0001439 0.00011016 -7.10276e-05 6.10922e-05 -2.90233e-05 7.6614e-05 -4.21112e-05 7.31757e-05 4.54647e-05 1.34277e-05 5.87558e-05 -7.63882e-05 -0.000104225 6.52707e-05 
1830.85 0 5.10372e-05 0.000232102 7.85844e-05 -2.77395e-05 -0.00241132 -0.000373437 7.52182e-05 0.00254882 -0.000280624 1.47824e-05 6.84677e-05 -3.18088e-05 0.000381933 -0.000639786 -7.82175e-05 6.1512e-05 -0.000254307 -0.000251537 0.00014556 9.59999e-05 -6.99666e-05 5.74271e-05 -2.86529e-05 7.44973e-05 -4.1411e-05 7.29238e-05 4.83803e-05 1.20091e-05 6.8912e-05 -6.4693e-05 -0.000101792 6.68707e-05 
1831.2 0 4.00905e-05 0.000243659 7.53943e-05 -2.74358e-05 -0.00224887 -0.000369641 5.07055e-05 0.0026293 -0.000270126 2.1311e-06 6.82187e-05 -6.56912e-06 0.000384121 -0.000621738 -0.00010767 2.90143e-05 -0.000247726 -0.000240399 0.000149321 8.28729e-05 -6.97887e-05 5.4677e-05 -2.81678e-05 7.08936e-05 -3.96663e-05 7.35531e-05 5.2615e-05 1.13048e-05 7.96866e-05 -5.44869e-05 -9.84023e-05 6.55057e-05 
1831.55 0 2.71752e-05 0.000251095 7.25682e-05 -2.60894e-05 -0.00208702 -0.000359891 2.76511e-05 0.00269606 -0.000257454 -9.86702e-06 7.2495e-05 2.01186e-05 0.000382309 -0.000600188 -0.000132531 -1.62438e-06 -0.000241384 -0.000230462 0.000153336 7.1621e-05 -6.84677e-05 5.1883e-05 -2.57968e-05 6.61514e-05 -3.61079e-05 7.41354e-05 5.67396e-05 1.1422e-05 9.15025e-05 -4.79067e-05 -9.5198e-05 6.11985e-05 
1831.9 0 1.6672e-05 0.000255678 6.85945e-05 -2.26468e-05 -0.00192738 -0.000344806 6.32502e-06 0.0027534 -0.000243885 -2.08667e-05 7.81775e-05 4.87599e-05 0.000377091 -0.000576168 -0.000152903 -2.62589e-05 -0.000236113 -0.000223611 0.000156132 6.25881e-05 -6.45596e-05 5.07147e-05 -2.11674e-05 6.10995e-05 -3.15928e-05 7.37501e-05 6.14168e-05 1.049e-05 0.000102982 -4.46828e-05 -9.09514e-05 5.61859e-05 
1832.25 0 1.12894e-05 0.000260432 6.37829e-05 -1.72178e-05 -0.00177119 -0.000327404 -1.12767e-05 0.00279945 -0.000230013 -3.07122e-05 8.23376e-05 7.76897e-05 0.000370417 -0.000551779 -0.00016968 -4.62084e-05 -0.000232355 -0.000217942 0.00015799 5.72235e-05 -5.91805e-05 5.14527e-05 -1.54492e-05 5.61542e-05 -2.87563e-05 7.14261e-05 6.78607e-05 9.04386e-06 0.000111191 -4.31791e-05 -8.51657e-05 5.15812e-05 
1832.6 0 1.04397e-05 0.000267527 5.87766e-05 -1.12772e-05 -0.00162059 -0.000312983 -2.37858e-05 0.00283614 -0.000216513 -4.03832e-05 8.54668e-05 0.000106038 0.000360593 -0.000528871 -0.000184532 -6.4609e-05 -0.000230544 -0.000210381 0.000160027 5.64907e-05 -5.29815e-05 5.14661e-05 -9.19786e-06 5.01401e-05 -2.90677e-05 6.74027e-05 7.4986e-05 8.90674e-06 0.000115924 -4.21994e-05 -8.00924e-05 4.71e-05 
1832.95 0 1.2335e-05 0.000276141 5.29417e-05 -5.80018e-06 -0.00147301 -0.000302842 -3.34269e-05 0.00286771 -0.000203016 -4.98854e-05 8.93504e-05 0.000131865 0.000344548 -0.00050649 -0.000198467 -8.44492e-05 -0.000229874 -0.000199836 0.000161518 5.98668e-05 -4.65369e-05 5.10543e-05 -2.50955e-06 4.23118e-05 -3.15609e-05 6.28209e-05 8.04673e-05 1.06367e-05 0.000118696 -4.02688e-05 -7.56014e-05 4.29287e-05 
1833.3 0 1.4137e-05 0.000286049 4.68754e-05 -1.06207e-06 -0.00132642 -0.000293691 -4.19635e-05 0.00289298 -0.000190267 -5.90062e-05 9.3298e-05 0.000155655 0.000321767 -0.000483574 -0.000210226 -0.000106133 -0.000228494 -0.00018817 0.000161835 6.64961e-05 -4.04471e-05 5.0875e-05 5.5166e-06 3.35757e-05 -3.43763e-05 5.73348e-05 8.41063e-05 1.39095e-05 0.000120701 -3.69775e-05 -7.08791e-05 3.99079e-05 
1833.65 0 1.40944e-05 0.00029805 4.21791e-05 3.34015e-06 -0.00118404 -0.000284355 -4.95325e-05 0.00291103 -0.000178646 -6.76365e-05 9.55093e-05 0.000179723 0.000293937 -0.000460964 -0.00021758 -0.000126212 -0.000224312 -0.0001772 0.000159886 7.43758e-05 -3.44824e-05 5.01518e-05 1.42166e-05 2.44567e-05 -3.73172e-05 4.98168e-05 8.64029e-05 1.71288e-05 0.00012264 -3.39328e-05 -6.67554e-05 3.83796e-05 
1834 0 1.25194e-05 0.000311694 3.93754e-05 7.21313e-06 -0.00104918 -0.000274092 -5.756e-05 0.00292406 -0.000167328 -7.61089e-05 9.60798e-05 0.00020497 0.000262757 -0.000438915 -0.000221543 -0.000143449 -0.000217045 -0.000166732 0.000154547 8.15185e-05 -2.9495e-05 4.79846e-05 2.15657e-05 1.57292e-05 -4.07071e-05 4.06495e-05 8.63326e-05 2.00917e-05 0.00012214 -3.20849e-05 -6.26167e-05 3.85151e-05 
1834.35 0 9.22397e-06 0.000324599 3.97338e-05 1.00255e-05 -0.000921617 -0.000260871 -6.77674e-05 0.00293505 -0.000156359 -8.54368e-05 9.63413e-05 0.000228801 0.000229434 -0.000416108 -0.000224813 -0.000158465 -0.000207738 -0.000155794 0.000147006 8.43479e-05 -2.56505e-05 4.49794e-05 2.60185e-05 8.0966e-06 -4.4764e-05 3.21626e-05 8.34278e-05 2.28258e-05 0.000118217 -3.12718e-05 -5.73071e-05 4.00966e-05 
1834.7 0 5.05697e-06 0.000335962 4.35647e-05 1.10341e-05 -0.00079826 -0.000244437 -8.21524e-05 0.00294407 -0.000144618 -9.30692e-05 9.73939e-05 0.000247017 0.000196167 -0.000391347 -0.000228253 -0.000169448 -0.000197914 -0.000142309 0.000140251 7.90019e-05 -2.23031e-05 4.25809e-05 2.82116e-05 1.40236e-06 -5.07308e-05 2.4144e-05 7.80502e-05 2.40822e-05 0.000112129 -3.11238e-05 -5.1095e-05 4.16467e-05 
1835.05 0 2.32785e-06 0.000345443 4.7876e-05 9.5424e-06 -0.00067754 -0.000224243 -0.000100539 0.00294973 -0.000130115 -9.56783e-05 9.80965e-05 0.000258217 0.000166593 -0.000365052 -0.000231893 -0.000175447 -0.000189205 -0.000125209 0.000136637 6.63174e-05 -2.06999e-05 4.03153e-05 2.93873e-05 -3.62317e-06 -5.85702e-05 1.54333e-05 7.10233e-05 2.32675e-05 0.00010492 -3.24363e-05 -4.53646e-05 4.23814e-05 
1835.4 0 1.36184e-06 0.000353301 5.03797e-05 6.06005e-06 -0.000558307 -0.00019994 -0.000119446 0.002952 -0.000112516 -9.41484e-05 9.82066e-05 0.000263859 0.000143671 -0.000338351 -0.000236472 -0.000177312 -0.000180272 -0.000105227 0.000136686 4.85259e-05 -2.0377e-05 3.81205e-05 2.85266e-05 -6.19742e-06 -6.81076e-05 6.42198e-06 6.44506e-05 2.13782e-05 9.78496e-05 -3.5078e-05 -4.15755e-05 4.28826e-05 
1835.75 0 1.98716e-06 0.000362164 5.16159e-05 1.87976e-06 -0.000439863 -0.000172747 -0.000137207 0.00295208 -9.34841e-05 -9.08579e-05 9.98549e-05 0.000265253 0.000126643 -0.000311816 -0.000242673 -0.000177197 -0.000170152 -8.37743e-05 0.000140638 2.6833e-05 -1.87139e-05 3.56511e-05 2.40287e-05 -6.65566e-06 -7.84177e-05 -1.14213e-06 6.04989e-05 1.93806e-05 9.1636e-05 -3.65774e-05 -3.85867e-05 4.3947e-05 
1836.1 0 3.57118e-06 0.000371854 5.21624e-05 -1.993e-06 -0.000320634 -0.0001448 -0.000153701 0.00295067 -7.50165e-05 -8.55127e-05 0.000104219 0.00026417 0.000112776 -0.000284007 -0.00025197 -0.000176392 -0.000159747 -6.18701e-05 0.000148433 2.59376e-06 -1.54178e-05 3.3159e-05 1.74197e-05 -6.08522e-06 -8.73249e-05 -6.85404e-06 6.00931e-05 1.93067e-05 8.63418e-05 -3.59474e-05 -3.42699e-05 4.62749e-05 
1836.45 0 5.11857e-06 0.000380593 5.23764e-05 -5.04527e-06 -0.000199787 -0.000118551 -0.00016842 0.00294426 -5.75025e-05 -7.56801e-05 0.000110029 0.000264804 0.000101418 -0.00025273 -0.000264234 -0.000174186 -0.000149916 -3.98338e-05 0.00015937 -2.03754e-05 -1.15815e-05 3.15147e-05 1.32097e-05 -6.37871e-06 -9.36305e-05 -1.19082e-05 6.20174e-05 2.27526e-05 8.11636e-05 -3.38425e-05 -2.87397e-05 4.92668e-05 
1836.8 0 7.77706e-06 0.000387226 5.25673e-05 -7.28471e-06 -8.01441e-05 -9.51346e-05 -0.000180469 0.00293063 -3.79551e-05 -6.16637e-05 0.000115644 0.000268205 9.17751e-05 -0.000217625 -0.000276298 -0.000170243 -0.000139105 -1.87282e-05 0.00017059 -3.94114e-05 -7.41934e-06 3.06717e-05 1.30954e-05 -9.57768e-06 -9.85551e-05 -1.66083e-05 6.3304e-05 2.88305e-05 7.51083e-05 -3.02507e-05 -2.30921e-05 5.10711e-05 
1837.15 0 1.22322e-05 0.000392595 5.31838e-05 -8.95309e-06 3.71957e-05 -7.56712e-05 -0.000188499 0.00291072 -1.16204e-05 -4.66806e-05 0.000123423 0.000270506 8.2701e-05 -0.000181253 -0.000284048 -0.000165575 -0.000124234 1.51888e-06 0.000178437 -5.6182e-05 -3.77592e-06 3.17906e-05 1.63589e-05 -1.52498e-05 -0.000102428 -2.11283e-05 6.07034e-05 3.57313e-05 6.85492e-05 -2.51469e-05 -1.77554e-05 5.03567e-05 
1837.5 0 1.77064e-05 0.00039876 5.48033e-05 -1.12875e-05 0.000152091 -6.23976e-05 -0.000193386 0.00288498 2.2948e-05 -3.31535e-05 0.000135844 0.000271391 7.23357e-05 -0.00014912 -0.00028729 -0.000161612 -0.000106095 2.37274e-05 0.000182514 -7.33748e-05 -1.4434e-06 3.45361e-05 2.26725e-05 -2.11937e-05 -0.000103648 -2.49307e-05 5.41973e-05 4.12028e-05 6.2663e-05 -2.07902e-05 -1.18703e-05 4.75292e-05 
1837.85 0 2.3484e-05 0.000407175 5.76378e-05 -1.47969e-05 0.000265152 -5.67719e-05 -0.000197761 0.0028563 6.40348e-05 -1.90222e-05 0.000150868 0.000273124 5.96757e-05 -0.00012298 -0.000289336 -0.000157679 -8.7685e-05 4.88225e-05 0.000184539 -9.32899e-05 -5.27846e-08 3.69534e-05 3.05615e-05 -2.68886e-05 -0.000103562 -2.64012e-05 4.59777e-05 4.31289e-05 5.86526e-05 -1.92864e-05 -4.04944e-06 4.50465e-05 
1838.2 0 2.9059e-05 0.000417606 6.13369e-05 -1.71796e-05 0.000379019 -5.92688e-05 -0.000202207 0.00282599 0.000111375 2.37579e-07 0.000165271 0.000277044 4.64526e-05 -0.000101235 -0.000290502 -0.000151762 -7.15346e-05 7.40666e-05 0.00018611 -0.00011476 1.09439e-07 3.86016e-05 3.73899e-05 -3.26283e-05 -0.000104544 -2.56689e-05 3.80916e-05 4.17149e-05 5.77665e-05 -1.99703e-05 4.89686e-06 4.36737e-05 
1838.55 0 3.48904e-05 0.000426814 6.51827e-05 -1.79745e-05 0.000493688 -6.89275e-05 -0.00020641 0.00279196 0.000163575 2.49684e-05 0.000175038 0.000282938 3.4297e-05 -8.38855e-05 -0.000289765 -0.000143383 -5.79196e-05 9.41541e-05 0.000190022 -0.000133007 -1.49001e-06 3.92795e-05 4.32741e-05 -3.79797e-05 -0.000108252 -2.42071e-05 3.20143e-05 3.89498e-05 6.1247e-05 -2.13279e-05 1.31744e-05 4.1447e-05 
1838.9 0 4.0267e-05 0.000432622 6.8504e-05 -1.88055e-05 0.000607028 -8.33324e-05 -0.000210156 0.00275244 0.000214404 4.96032e-05 0.000177643 0.000286864 2.5007e-05 -7.03443e-05 -0.000287354 -0.000133277 -4.4358e-05 0.000105819 0.000198374 -0.000144797 -3.21108e-06 4.06091e-05 4.93656e-05 -4.3776e-05 -0.000114882 -2.39107e-05 2.86613e-05 3.68443e-05 6.90079e-05 -2.19054e-05 1.92062e-05 3.81656e-05 
1839.25 0 4.38553e-05 0.000437568 7.13013e-05 -1.94878e-05 0.000716635 -0.000100635 -0.000213947 0.00270784 0.000258227 6.98593e-05 0.000173754 0.000284909 2.07632e-05 -6.05126e-05 -0.000285134 -0.000121899 -3.01088e-05 0.000110774 0.000209101 -0.000150154 -2.24704e-06 4.28364e-05 5.64271e-05 -5.17883e-05 -0.000122957 -2.54195e-05 2.69408e-05 3.54492e-05 7.798e-05 -2.08745e-05 2.29096e-05 3.51888e-05 
1839.6 0 4.69383e-05 0.000442567 7.38279e-05 -1.9045e-05 0.000821505 -0.000118121 -0.000218364 0.00266166 0.000295085 8.37277e-05 0.000165537 0.000278733 2.24244e-05 -5.46618e-05 -0.000284776 -0.000110471 -1.60424e-05 0.000112077 0.000218873 -0.000149781 1.21628e-06 4.41548e-05 6.34655e-05 -6.08806e-05 -0.000130483 -2.8456e-05 2.3262e-05 3.3349e-05 8.61117e-05 -1.82222e-05 2.5357e-05 3.39247e-05 
1839.95 0 5.07523e-05 0.000446061 7.62402e-05 -1.8138e-05 0.000923064 -0.000132548 -0.000220734 0.00261412 0.000327231 9.08384e-05 0.000155275 0.000273438 2.71292e-05 -5.18757e-05 -0.000284921 -0.000100837 -1.60603e-06 0.000111357 0.00022581 -0.000144627 5.3785e-06 4.40543e-05 6.90889e-05 -6.94986e-05 -0.000136202 -3.27697e-05 1.59653e-05 3.07893e-05 9.35469e-05 -1.50465e-05 2.66666e-05 3.42422e-05 
1840.3 0 5.45551e-05 0.000447955 7.68097e-05 -1.75238e-05 0.0010232 -0.000146517 -0.000218025 0.00256352 0.000355411 9.29134e-05 0.00014497 0.000271935 3.15019e-05 -5.07342e-05 -0.000283502 -9.31724e-05 1.38443e-05 0.000109076 0.000230198 -0.00013664 9.85532e-06 4.35176e-05 7.43698e-05 -7.60622e-05 -0.000140113 -3.75921e-05 6.59512e-06 2.82013e-05 9.9255e-05 -1.26724e-05 2.66622e-05 3.57026e-05 
1840.65 0 5.80888e-05 0.000449738 7.42764e-05 -1.57248e-05 0.0011234 -0.000164857 -0.000211949 0.00250921 0.000378891 9.08684e-05 0.000135564 0.000274601 3.68836e-05 -5.15516e-05 -0.00028027 -8.56937e-05 2.86386e-05 0.000105691 0.000232795 -0.00012701 1.39192e-05 4.35673e-05 8.03577e-05 -7.85583e-05 -0.000142353 -4.22368e-05 -2.04216e-06 2.41946e-05 0.000102355 -1.06872e-05 2.60178e-05 3.71802e-05 
1841 0 6.10288e-05 0.000451033 6.98644e-05 -1.28432e-05 0.00122467 -0.00018787 -0.000206487 0.00245026 0.000396004 8.60122e-05 0.000127387 0.000279552 4.42721e-05 -5.36278e-05 -0.000277184 -7.85992e-05 4.05519e-05 0.000101049 0.00023224 -0.000116172 1.52777e-05 4.33243e-05 8.78049e-05 -7.79289e-05 -0.000143655 -4.61889e-05 -7.13367e-06 1.76493e-05 0.000104756 -8.39064e-06 2.57111e-05 3.77803e-05 
1841.35 0 6.15816e-05 0.00045175 6.51331e-05 -1.08833e-05 0.00132748 -0.000214612 -0.000205718 0.00238514 0.000407097 7.98056e-05 0.000119628 0.000282985 5.08851e-05 -5.33532e-05 -0.00027419 -7.4803e-05 4.91406e-05 9.67265e-05 0.000228583 -0.000103389 1.30252e-05 4.19565e-05 9.61441e-05 -7.62289e-05 -0.000144145 -5.02137e-05 -9.95362e-06 8.23253e-06 0.000108521 -5.2611e-06 2.64385e-05 3.81324e-05 
1841.7 0 5.73555e-05 0.000452976 5.99397e-05 -1.0304e-05 0.00142986 -0.000243357 -0.0002159 0.00231245 0.000414294 7.12865e-05 0.000111038 0.000285891 5.497e-05 -4.98085e-05 -0.000271365 -7.52886e-05 5.58974e-05 9.61443e-05 0.000224069 -8.64982e-05 9.21155e-06 3.86882e-05 0.000102858 -7.45523e-05 -0.000144015 -5.61334e-05 -1.34301e-05 -3.90862e-06 0.000111674 -2.31473e-06 2.84848e-05 3.94152e-05 
1842.05 0 4.64698e-05 0.000453899 5.41378e-05 -1.02733e-05 0.00152955 -0.000267853 -0.000240085 0.00223056 0.000417703 5.97891e-05 0.000102185 0.000292322 5.85425e-05 -4.46941e-05 -0.000270688 -7.87356e-05 6.17589e-05 0.000100439 0.000219828 -6.47038e-05 4.82863e-06 3.16931e-05 0.000106527 -7.44453e-05 -0.000144079 -6.26948e-05 -1.84637e-05 -1.71951e-05 0.000111919 1.34592e-07 3.16411e-05 4.11824e-05 
1842.4 0 2.92727e-05 0.00045226 4.83639e-05 -1.04407e-05 0.00162433 -0.000282317 -0.00027407 0.00214046 0.000416542 4.47759e-05 9.27594e-05 0.00030355 6.27987e-05 -3.78989e-05 -0.000272876 -8.34073e-05 6.60462e-05 0.000107858 0.000216192 -4.00097e-05 9.30428e-07 1.95251e-05 0.000106467 -7.65414e-05 -0.000143023 -6.73692e-05 -2.4531e-05 -2.95586e-05 0.000109435 2.66846e-06 3.52204e-05 4.18026e-05 
1842.75 0 9.7781e-06 0.000446134 4.27721e-05 -1.04166e-05 0.00171341 -0.000286069 -0.000312392 0.00204444 0.000411611 2.57722e-05 8.13515e-05 0.00031811 6.6137e-05 -2.74211e-05 -0.000275512 -8.76086e-05 6.9888e-05 0.000114911 0.000213493 -1.66571e-05 -7.56606e-08 5.11329e-06 0.000102363 -8.05376e-05 -0.000140562 -6.97283e-05 -3.13233e-05 -3.89732e-05 0.000105526 4.65799e-06 3.91255e-05 4.13409e-05 
1843.1 0 -7.94089e-06 0.000435223 3.62918e-05 -1.00714e-05 0.00179674 -0.000279915 -0.000350213 0.00194138 0.000403931 4.29633e-06 7.13787e-05 0.000333066 6.68929e-05 -1.43641e-05 -0.000277016 -9.21884e-05 7.40561e-05 0.000118685 0.000211792 1.6345e-06 1.94945e-06 -5.93816e-06 9.59353e-05 -8.54732e-05 -0.000139044 -7.05987e-05 -3.84472e-05 -4.50034e-05 0.000100043 6.21733e-06 4.36235e-05 4.0246e-05 
1843.45 0 -2.32247e-05 0.000421977 2.9807e-05 -9.89735e-06 0.00187248 -0.00026404 -0.000383287 0.00183114 0.000392848 -1.76987e-05 6.64959e-05 0.000346411 6.49073e-05 -3.73394e-07 -0.000278947 -0.000100035 7.6069e-05 0.000120097 0.000211628 1.26915e-05 4.43951e-06 -1.12342e-05 8.8997e-05 -8.94917e-05 -0.000138267 -6.96446e-05 -4.47543e-05 -4.75455e-05 9.33845e-05 8.53318e-06 4.86621e-05 3.89806e-05 
1843.8 0 -3.77631e-05 0.000409107 2.60322e-05 -9.36529e-06 0.00193914 -0.000240971 -0.000410776 0.00171887 0.000377097 -3.74517e-05 6.50155e-05 0.000358509 6.05966e-05 1.59525e-05 -0.000281204 -0.000110714 7.3593e-05 0.00012109 0.000212456 1.84342e-05 5.73686e-06 -1.21276e-05 8.24321e-05 -9.09774e-05 -0.000137189 -6.75764e-05 -5.02593e-05 -4.72279e-05 8.74293e-05 1.27285e-05 5.38767e-05 3.81898e-05 
1844.15 0 -5.26415e-05 0.000397809 2.54123e-05 -8.10075e-06 0.00199797 -0.000212884 -0.000435745 0.00161072 0.000357985 -5.33496e-05 6.55239e-05 0.000371081 5.52432e-05 3.40973e-05 -0.000281869 -0.000122282 6.80623e-05 0.000120394 0.000211864 2.29079e-05 6.26902e-06 -9.60295e-06 7.60016e-05 -8.90424e-05 -0.000135741 -6.59459e-05 -5.50859e-05 -4.55627e-05 8.20486e-05 2.02952e-05 5.8745e-05 3.73033e-05 
1844.5 0 -6.72509e-05 0.00038817 2.63966e-05 -7.33882e-06 0.00205163 -0.000177698 -0.000458393 0.00150926 0.000339772 -6.51913e-05 6.86253e-05 0.000384176 4.90643e-05 5.14694e-05 -0.000282298 -0.000134553 6.09842e-05 0.000116218 0.000209064 2.76269e-05 5.89943e-06 -4.5037e-06 6.93634e-05 -8.45412e-05 -0.000132374 -6.50705e-05 -5.92506e-05 -4.46468e-05 7.64033e-05 3.06313e-05 6.30392e-05 3.61096e-05 
1844.85 0 -8.08761e-05 0.000379518 2.8454e-05 -7.90129e-06 0.00210527 -0.000134173 -0.000475938 0.00141349 0.000324738 -7.3232e-05 7.4313e-05 0.000395699 4.0409e-05 6.93222e-05 -0.000284853 -0.000146798 5.40024e-05 0.000109591 0.00020525 3.28671e-05 3.95545e-06 1.32909e-07 6.23758e-05 -7.77371e-05 -0.000127105 -6.47695e-05 -6.24307e-05 -4.47905e-05 7.03553e-05 4.03252e-05 6.67664e-05 3.56713e-05 
1845.2 0 -9.38007e-05 0.000371132 3.10954e-05 -1.01646e-05 0.00216399 -8.4652e-05 -0.000488223 0.00131904 0.000310302 -8.09627e-05 8.17579e-05 0.000403517 2.9363e-05 9.02744e-05 -0.000287607 -0.000156014 4.79091e-05 0.00010209 0.000201877 3.78427e-05 1.47281e-06 2.31276e-06 5.53531e-05 -6.86956e-05 -0.000122816 -6.56011e-05 -6.32696e-05 -4.43613e-05 6.35846e-05 4.79786e-05 6.9046e-05 3.53628e-05 
1845.55 0 -0.000105158 0.000362204 3.36092e-05 -1.41582e-05 0.00222561 -3.22008e-05 -0.000498083 0.00122009 0.000292754 -9.09807e-05 8.85353e-05 0.000405819 1.86337e-05 0.000111759 -0.000289657 -0.000161723 4.02898e-05 9.47937e-05 0.000198216 4.30623e-05 1.59253e-07 1.56872e-06 4.80423e-05 -5.82945e-05 -0.000120453 -6.88115e-05 -6.1785e-05 -4.28509e-05 5.56733e-05 5.45519e-05 6.95877e-05 3.37695e-05 
1845.9 0 -0.000113114 0.000351273 3.5258e-05 -1.99327e-05 0.00228349 2.23243e-05 -0.000504885 0.00111426 0.000272574 -0.000101933 9.08531e-05 0.000402466 1.02695e-05 0.000130027 -0.000294699 -0.000165208 3.10768e-05 8.96771e-05 0.000193449 5.02137e-05 2.58195e-07 -2.25295e-06 4.11918e-05 -4.67103e-05 -0.000117999 -7.42018e-05 -5.91273e-05 -4.07532e-05 4.55252e-05 6.13556e-05 6.88758e-05 3.13472e-05 
1846.25 0 -0.000116857 0.000337281 3.68809e-05 -2.62849e-05 0.00233427 7.68792e-05 -0.000506001 0.00100182 0.00025131 -0.000112336 8.8558e-05 0.000396283 3.97627e-06 0.000145635 -0.00030439 -0.000167846 2.28334e-05 8.88952e-05 0.000188913 5.93441e-05 1.29632e-06 -7.05742e-06 3.63e-05 -3.50599e-05 -0.000114968 -8.0564e-05 -5.66509e-05 -3.99202e-05 3.27021e-05 6.95612e-05 6.70008e-05 2.92514e-05 
1846.6 0 -0.000117591 0.000322127 3.79003e-05 -3.14104e-05 0.00237701 0.000130552 -0.000501488 0.000883486 0.000228977 -0.00012222 8.51787e-05 0.000390619 -2.86219e-06 0.000158792 -0.000316065 -0.000171476 1.68274e-05 9.12916e-05 0.000185293 6.70442e-05 3.32963e-06 -1.0808e-05 3.28572e-05 -2.48709e-05 -0.000111744 -8.68646e-05 -5.4995e-05 -4.18218e-05 1.86818e-05 7.92609e-05 6.33826e-05 2.72119e-05 
1846.95 0 -0.00011772 0.000306742 3.67216e-05 -3.42286e-05 0.00241158 0.000181696 -0.000492833 0.00076207 0.000205539 -0.000131442 8.3204e-05 0.000383434 -1.09466e-05 0.000170625 -0.00032839 -0.000175615 1.45717e-05 9.47392e-05 0.000182163 7.00659e-05 7.18943e-06 -1.28039e-05 2.92192e-05 -1.72297e-05 -0.000108739 -9.18271e-05 -5.50177e-05 -4.55371e-05 4.48128e-06 8.90687e-05 5.87706e-05 2.43469e-05 
1847.3 0 -0.000117923 0.000290332 3.49443e-05 -3.50477e-05 0.00243801 0.00022728 -0.000481894 0.000637802 0.000182105 -0.000137221 8.37133e-05 0.000371965 -1.96517e-05 0.000184577 -0.000341181 -0.000178376 1.58366e-05 0.000100289 0.000179824 6.83288e-05 1.23933e-05 -1.28296e-05 2.4913e-05 -1.13459e-05 -0.000105885 -9.41151e-05 -5.60081e-05 -4.91936e-05 -9.3187e-06 9.8197e-05 5.4334e-05 2.0758e-05 
1847.65 0 -0.00011825 0.000272576 3.36734e-05 -3.48643e-05 0.00245503 0.000268441 -0.000471023 0.000512455 0.000158238 -0.000136828 8.68654e-05 0.000355765 -2.86108e-05 0.00020278 -0.000352641 -0.000179304 1.70054e-05 0.0001099 0.000178493 6.15386e-05 1.73892e-05 -1.13126e-05 2.13404e-05 -5.63975e-06 -0.000102219 -9.31596e-05 -5.56596e-05 -5.1267e-05 -2.08879e-05 0.000104689 5.00234e-05 1.72615e-05 
1848 0 -0.000119709 0.000253716 3.22005e-05 -3.39488e-05 0.00246357 0.000308224 -0.000460301 0.000388972 0.000134256 -0.000127631 9.11765e-05 0.000334908 -3.67861e-05 0.000223023 -0.000360355 -0.000177617 1.63477e-05 0.000123855 0.000175901 5.03091e-05 2.2731e-05 -7.53359e-06 1.97236e-05 -3.83301e-07 -9.76257e-05 -9.05974e-05 -5.25824e-05 -5.11254e-05 -2.8827e-05 0.000107437 4.58506e-05 1.32911e-05 
1848.35 0 -0.000122453 0.000234035 3.00458e-05 -3.29293e-05 0.00246505 0.000348947 -0.000447927 0.000269871 0.000112756 -0.000108882 9.46939e-05 0.000312672 -4.21282e-05 0.000241748 -0.00036388 -0.000171925 1.17444e-05 0.000141351 0.000169021 3.95628e-05 2.91295e-05 -2.15165e-06 1.94337e-05 5.20967e-06 -9.28035e-05 -8.88061e-05 -4.69152e-05 -4.92097e-05 -3.25406e-05 0.0001088 4.2888e-05 8.15523e-06 
1848.7 0 -0.00012648 0.000214259 2.76665e-05 -3.25891e-05 0.00246012 0.00039176 -0.000428768 0.00015705 9.56422e-05 -8.62671e-05 9.61651e-05 0.000293573 -4.25812e-05 0.000257595 -0.000363656 -0.000163764 -3.47477e-07 0.000158951 0.00015754 3.34275e-05 3.62219e-05 3.9151e-06 1.86475e-05 1.18196e-05 -8.7011e-05 -8.78596e-05 -3.93077e-05 -4.68536e-05 -3.24966e-05 0.000110596 4.18039e-05 2.56116e-06 
1849.05 0 -0.000130703 0.000194995 2.59405e-05 -3.20882e-05 0.00244875 0.000433237 -0.000400138 4.92676e-05 8.35618e-05 -6.47059e-05 9.37328e-05 0.000279385 -3.85771e-05 0.000271237 -0.000358847 -0.000157198 -1.93219e-05 0.000170774 0.000145724 3.0527e-05 4.4764e-05 9.64525e-06 1.71856e-05 1.71994e-05 -7.92386e-05 -8.6759e-05 -3.07032e-05 -4.42755e-05 -2.98292e-05 0.000112623 4.22511e-05 -2.79057e-06 
1849.4 0 -0.000131952 0.000176719 2.46305e-05 -3.06498e-05 0.00243143 0.000470812 -0.000365154 -5.58688e-05 7.29721e-05 -4.583e-05 8.72166e-05 0.000267852 -3.19661e-05 0.000283543 -0.000347612 -0.000154031 -3.91363e-05 0.000172976 0.000137703 2.86299e-05 5.34658e-05 1.54959e-05 1.61854e-05 2.07112e-05 -7.05019e-05 -8.47555e-05 -2.27047e-05 -4.15359e-05 -2.55044e-05 0.000114015 4.38668e-05 -8.29243e-06 
1849.75 0 -0.000129293 0.00015946 2.3205e-05 -2.88368e-05 0.00240851 0.000505949 -0.000325656 -0.000160325 5.9262e-05 -2.95223e-05 7.91911e-05 0.000255573 -2.32479e-05 0.000293892 -0.000330336 -0.000153409 -5.62402e-05 0.000167605 0.000131153 2.6235e-05 5.93995e-05 2.21944e-05 1.56922e-05 2.37608e-05 -6.27168e-05 -8.32715e-05 -1.51736e-05 -3.88709e-05 -2.07968e-05 0.000115679 4.54416e-05 -1.41925e-05 
1850.1 0 -0.00012405 0.000142441 2.13446e-05 -2.64761e-05 0.00238076 0.000538287 -0.000279144 -0.000261905 4.35858e-05 -1.37925e-05 7.03793e-05 0.000240448 -1.22698e-05 0.000301712 -0.000310075 -0.00015609 -7.0389e-05 0.000161006 0.000123178 2.24719e-05 6.22881e-05 2.89421e-05 1.55694e-05 2.78725e-05 -5.53517e-05 -8.42826e-05 -6.62682e-06 -3.6663e-05 -1.82182e-05 0.000119062 4.554e-05 -1.92909e-05 
1850.45 0 -0.000116506 0.000124684 1.90191e-05 -2.23226e-05 0.00235168 0.000564524 -0.000225357 -0.000357247 2.84244e-05 1.43511e-06 5.98983e-05 0.00022207 -1.77183e-06 0.000308949 -0.000288777 -0.000164435 -8.0806e-05 0.000158069 0.000115029 1.90769e-05 6.53511e-05 3.42066e-05 1.61705e-05 3.29474e-05 -4.70805e-05 -8.7704e-05 3.2875e-06 -3.61985e-05 -1.95397e-05 0.000123856 4.43415e-05 -2.29253e-05 
1850.8 0 -0.000105888 0.000106068 1.58111e-05 -1.68236e-05 0.00232357 0.000582043 -0.000168907 -0.000448817 1.43403e-05 1.64229e-05 4.85957e-05 0.000202147 4.09433e-06 0.000318189 -0.000267136 -0.000176311 -8.81522e-05 0.000159246 0.000107095 1.84057e-05 6.98236e-05 3.80067e-05 1.71402e-05 3.74633e-05 -3.83772e-05 -9.18988e-05 1.26829e-05 -3.77782e-05 -2.42659e-05 0.000128215 4.365e-05 -2.58736e-05 
1851.15 0 -9.29342e-05 8.70495e-05 1.24028e-05 -1.20514e-05 0.00229289 0.000590826 -0.000113615 -0.000541241 2.04897e-06 3.2203e-05 3.84412e-05 0.00018306 4.20732e-06 0.000329381 -0.000244016 -0.000188507 -9.41644e-05 0.000163118 9.92727e-05 1.90656e-05 7.33145e-05 4.05905e-05 1.75813e-05 4.07237e-05 -2.99003e-05 -9.40547e-05 1.98304e-05 -3.95369e-05 -3.01579e-05 0.000130506 4.5185e-05 -2.88975e-05 
1851.5 0 -7.97018e-05 6.73411e-05 9.98382e-06 -9.0821e-06 0.00225593 0.000591591 -6.15411e-05 -0.000635006 -7.50997e-06 4.96712e-05 3.05867e-05 0.000164651 -4.63016e-07 0.000340574 -0.00021971 -0.00019898 -9.94739e-05 0.000167726 9.23366e-05 1.81576e-05 7.52055e-05 4.23192e-05 1.76984e-05 4.25133e-05 -2.12543e-05 -9.28729e-05 2.42698e-05 -3.97979e-05 -3.45405e-05 0.000129859 4.71035e-05 -3.17198e-05 
1851.85 0 -6.67395e-05 4.76423e-05 7.98254e-06 -6.57428e-06 0.00221267 0.000584695 -1.52323e-05 -0.000728949 -1.4491e-05 6.9617e-05 2.48741e-05 0.000145303 -8.64227e-06 0.000349682 -0.000196489 -0.000206064 -0.000105433 0.000171359 8.71985e-05 1.6522e-05 7.57302e-05 4.30786e-05 1.88157e-05 4.30708e-05 -1.24387e-05 -9.11729e-05 2.64714e-05 -3.88396e-05 -3.65553e-05 0.000127889 4.81286e-05 -3.35283e-05 
1852.2 0 -5.49232e-05 2.80539e-05 5.66683e-06 -3.62955e-06 0.00216449 0.000571079 2.43172e-05 -0.000822434 -2.05373e-05 8.96721e-05 1.80495e-05 0.000125052 -2.05749e-05 0.000357721 -0.000175907 -0.000209864 -0.000115144 0.000173165 8.42989e-05 1.62544e-05 7.43509e-05 4.2068e-05 1.96921e-05 4.23179e-05 -4.14472e-06 -9.13125e-05 2.81495e-05 -3.8304e-05 -3.6949e-05 0.000126777 4.86187e-05 -3.52199e-05 
1852.55 0 -4.53402e-05 8.48947e-06 3.36042e-06 7.58471e-07 0.00211172 0.000552422 5.63638e-05 -0.000916302 -2.60154e-05 0.000106655 4.81706e-06 0.000104989 -3.48112e-05 0.000368234 -0.000156165 -0.000211539 -0.00012781 0.0001735 8.25099e-05 1.63653e-05 7.20423e-05 4.04952e-05 1.90979e-05 3.83356e-05 2.42426e-06 -9.28672e-05 2.9474e-05 -3.72011e-05 -3.68295e-05 0.000128219 4.85149e-05 -3.8366e-05 
1852.9 0 -3.71005e-05 -9.94726e-06 2.35759e-06 6.56668e-06 0.00205319 0.000532236 8.13931e-05 -0.00101048 -3.01136e-05 0.000117391 -1.71742e-05 8.62944e-05 -4.91631e-05 0.000380952 -0.00013443 -0.000214012 -0.000137183 0.000172666 8.00137e-05 1.55892e-05 6.87909e-05 4.02329e-05 1.795e-05 3.09426e-05 8.38931e-06 -9.37481e-05 2.82565e-05 -3.44655e-05 -3.68677e-05 0.000133366 4.68691e-05 -4.45872e-05 
1853.25 0 -3.01416e-05 -2.69341e-05 1.43741e-06 1.11259e-05 0.00198889 0.000511266 0.000103063 -0.00110147 -3.24803e-05 0.0001183 -4.42156e-05 6.93981e-05 -6.35565e-05 0.000392739 -0.000110864 -0.000219598 -0.000135498 0.000170565 7.53375e-05 1.26923e-05 6.35853e-05 4.18268e-05 1.732e-05 2.15871e-05 1.61602e-05 -9.1889e-05 2.45763e-05 -3.01765e-05 -3.62715e-05 0.000140134 4.31375e-05 -5.31265e-05 
1853.6 0 -2.53924e-05 -4.33551e-05 -1.40711e-06 1.25761e-05 0.00191997 0.000486131 0.000123045 -0.00118637 -3.33647e-05 0.000109821 -6.81375e-05 5.31823e-05 -7.92386e-05 0.000401058 -8.79644e-05 -0.000228895 -0.000122498 0.000169343 6.8121e-05 6.68553e-06 5.7802e-05 4.46991e-05 1.67947e-05 1.20693e-05 2.63511e-05 -8.781e-05 1.95799e-05 -2.53456e-05 -3.51236e-05 0.000145202 3.8212e-05 -6.12573e-05 
1853.95 0 -2.18882e-05 -5.90472e-05 -6.10069e-06 1.20578e-05 0.00184784 0.000456545 0.000139327 -0.00126584 -3.27466e-05 9.48309e-05 -8.42789e-05 3.76145e-05 -9.82412e-05 0.000405786 -6.74668e-05 -0.000240908 -0.000105604 0.00017171 6.02182e-05 -2.33474e-08 5.31057e-05 4.7536e-05 1.53656e-05 4.65381e-06 3.69898e-05 -8.41498e-05 1.40841e-05 -2.07656e-05 -3.45623e-05 0.000146071 3.40293e-05 -6.69669e-05 
1854.3 0 -1.91416e-05 -7.18873e-05 -1.24426e-05 1.23309e-05 0.00177291 0.000425353 0.000151909 -0.00134219 -3.24567e-05 7.50904e-05 -9.2714e-05 2.27253e-05 -0.000119859 0.000406279 -4.88806e-05 -0.000253709 -9.08973e-05 0.000178819 5.18296e-05 -3.53143e-06 4.94838e-05 4.92656e-05 1.19899e-05 7.39311e-07 4.60524e-05 -8.23092e-05 9.64591e-06 -1.63576e-05 -3.34706e-05 0.000143406 3.14942e-05 -7.08243e-05 
1854.65 0 -1.68581e-05 -8.18652e-05 -1.90527e-05 1.24107e-05 0.00169562 0.000391751 0.000162168 -0.00141533 -3.2644e-05 5.17215e-05 -9.45988e-05 8.21599e-06 -0.000140768 0.000402428 -3.3745e-05 -0.000265928 -7.98768e-05 0.000189933 4.02265e-05 -8.2761e-07 4.81896e-05 4.93736e-05 6.35351e-06 6.82283e-07 5.45261e-05 -8.25403e-05 6.38335e-06 -1.14232e-05 -3.07021e-05 0.000139636 2.98213e-05 -7.44142e-05 
1855 0 -1.36645e-05 -9.14406e-05 -2.41268e-05 1.03576e-05 0.00161917 0.000355245 0.000168628 -0.00148239 -3.13894e-05 2.54452e-05 -9.12035e-05 -3.54849e-06 -0.000162474 0.000396786 -2.32524e-05 -0.000276873 -7.23798e-05 0.000201178 2.47154e-05 9.16124e-06 4.92866e-05 4.91645e-05 -5.80844e-07 3.73119e-06 6.36263e-05 -8.39168e-05 2.99839e-06 -6.14289e-06 -2.64238e-05 0.000136807 2.86153e-05 -7.77338e-05 
1855.35 0 -1.02252e-05 -0.000101161 -2.81126e-05 8.33599e-06 0.00154486 0.000319578 0.000170946 -0.00154223 -2.88465e-05 -1.81562e-06 -8.44052e-05 -1.08537e-05 -0.000187791 0.000391051 -1.57055e-05 -0.000284131 -6.98865e-05 0.000208783 7.14911e-06 2.4154e-05 4.8706e-05 4.8976e-05 -7.69699e-06 8.03607e-06 7.471e-05 -8.54604e-05 -1.71113e-06 -2.20698e-07 -2.11007e-05 0.000135302 2.85453e-05 -8.016e-05 
1855.7 0 -8.8963e-06 -0.000110796 -3.0903e-05 8.40906e-06 0.00147071 0.000286361 0.000171901 -0.00159429 -2.6717e-05 -2.74031e-05 -7.87051e-05 -1.56108e-05 -0.000214394 0.000387057 -8.78832e-06 -0.000286242 -7.15783e-05 0.00021194 -1.14716e-05 4.0203e-05 4.54396e-05 4.78271e-05 -1.40162e-05 1.3226e-05 8.87134e-05 -8.65404e-05 -7.33582e-06 6.69425e-06 -1.75724e-05 0.000132517 3.008e-05 -8.13511e-05 
1856.05 0 -8.64428e-06 -0.000120471 -3.17014e-05 1.02205e-05 0.00139671 0.000253311 0.000171076 -0.00163772 -2.54475e-05 -4.78256e-05 -7.70971e-05 -2.04839e-05 -0.000238756 0.000387824 1.09278e-06 -0.000284143 -7.22095e-05 0.000212117 -3.28113e-05 5.33557e-05 4.30819e-05 4.51294e-05 -1.99376e-05 1.93616e-05 0.000103139 -8.54112e-05 -1.2942e-05 1.4501e-05 -1.79521e-05 0.000127458 3.27022e-05 -8.15092e-05 
1856.4 0 -6.15573e-06 -0.000130668 -3.15794e-05 1.29083e-05 0.00132412 0.000220576 0.000167456 -0.00167286 -2.31181e-05 -6.00615e-05 -7.74057e-05 -2.62e-05 -0.000262113 0.000391646 1.61711e-05 -0.000275817 -6.72258e-05 0.000211613 -5.72805e-05 6.30269e-05 4.16547e-05 4.14595e-05 -2.59261e-05 2.75551e-05 0.000115702 -8.17138e-05 -1.71206e-05 2.10568e-05 -1.95283e-05 0.00012078 3.56987e-05 -8.16551e-05 
1856.75 0 -2.00658e-06 -0.000141874 -3.24236e-05 1.50558e-05 0.00125334 0.000188338 0.000164075 -0.00170327 -1.85692e-05 -6.39249e-05 -7.80534e-05 -3.2664e-05 -0.000286148 0.000394348 3.46114e-05 -0.000258478 -5.60428e-05 0.000211156 -8.30007e-05 7.0608e-05 3.99071e-05 3.64081e-05 -3.08099e-05 3.57434e-05 0.000125546 -7.70561e-05 -1.89303e-05 2.31346e-05 -2.00557e-05 0.000113524 3.93903e-05 -8.24931e-05 
1857.1 0 9.39629e-07 -0.000155763 -3.41739e-05 1.60058e-05 0.00118265 0.000153814 0.000162241 -0.00173279 -1.23096e-05 -5.99157e-05 -7.8927e-05 -4.08898e-05 -0.000308812 0.000393679 5.44002e-05 -0.000232799 -4.09944e-05 0.000209372 -0.000108636 7.61857e-05 3.73682e-05 2.83748e-05 -3.49277e-05 4.1386e-05 0.000133182 -7.22269e-05 -2.03689e-05 2.03246e-05 -2.03997e-05 0.000106876 4.40992e-05 -8.29939e-05 
1857.45 0 -1.38727e-06 -0.0001738 -3.53937e-05 1.63823e-05 0.00111006 0.000116738 0.00015817 -0.00176393 -4.64994e-06 -4.97911e-05 -7.82881e-05 -5.25314e-05 -0.000326071 0.000390102 7.52704e-05 -0.000201803 -2.41577e-05 0.000205498 -0.000131861 7.86115e-05 3.33396e-05 1.8902e-05 -3.95371e-05 4.56018e-05 0.00014003 -6.76548e-05 -2.14855e-05 1.4543e-05 -2.16479e-05 0.000100122 4.96239e-05 -8.29651e-05 
1857.8 0 -1.00798e-05 -0.000194918 -3.52075e-05 1.79662e-05 0.00103312 8.15669e-05 0.000147623 -0.00180016 4.07089e-06 -3.52493e-05 -7.36432e-05 -6.67508e-05 -0.000335727 0.000384452 9.66778e-05 -0.000169567 -6.86578e-06 0.000200081 -0.000148884 7.79546e-05 2.89661e-05 1.0236e-05 -4.43763e-05 4.91515e-05 0.000146122 -6.30919e-05 -2.076e-05 6.41276e-06 -2.31465e-05 9.20952e-05 5.37433e-05 -8.27952e-05 
1858.15 0 -2.07694e-05 -0.000217662 -3.54969e-05 2.12438e-05 0.000949279 5.23878e-05 0.000130797 -0.00184325 1.30295e-05 -1.82735e-05 -6.43763e-05 -8.22295e-05 -0.000336208 0.000378309 0.000117931 -0.000139031 9.54722e-06 0.000192369 -0.000158599 7.70026e-05 2.59297e-05 2.40177e-06 -4.83655e-05 5.26618e-05 0.000150273 -5.72601e-05 -1.8033e-05 -3.111e-06 -2.30419e-05 8.29271e-05 5.48595e-05 -8.23814e-05 
1858.5 0 -3.01675e-05 -0.000240442 -3.79113e-05 2.50527e-05 0.000855698 3.17316e-05 0.000109036 -0.00188988 2.1e-05 -2.10256e-06 -5.32e-05 -9.7519e-05 -0.00032816 0.000371346 0.000139518 -0.000113053 2.30508e-05 0.000181129 -0.000162701 7.71002e-05 2.33377e-05 -4.76777e-06 -5.07777e-05 5.62497e-05 0.000152765 -4.96558e-05 -1.36546e-05 -1.07121e-05 -2.11452e-05 7.28031e-05 5.59621e-05 -8.11604e-05 
1858.85 0 -3.89568e-05 -0.000262321 -4.10774e-05 2.81988e-05 0.000751388 2.09421e-05 8.40806e-05 -0.00193337 2.6559e-05 1.13987e-05 -4.28558e-05 -0.000108935 -0.000318981 0.000360648 0.000161112 -9.43744e-05 3.34062e-05 0.000166679 -0.000161523 7.78085e-05 1.98401e-05 -9.81703e-06 -5.19373e-05 5.97964e-05 0.000153741 -4.05093e-05 -8.71445e-06 -1.471e-05 -1.96527e-05 6.15648e-05 5.84204e-05 -7.83171e-05 
1859.2 0 -4.72374e-05 -0.000281015 -4.29616e-05 3.05253e-05 0.000637937 1.92736e-05 5.94535e-05 -0.00197056 2.87135e-05 2.17137e-05 -3.44077e-05 -0.000114796 -0.000314957 0.000346134 0.000182318 -8.08562e-05 4.19934e-05 0.000151216 -0.000155893 7.98192e-05 1.55592e-05 -1.14207e-05 -5.28566e-05 6.32235e-05 0.000152647 -3.10534e-05 -3.98725e-06 -1.66246e-05 -1.94296e-05 5.07676e-05 6.05716e-05 -7.32267e-05 
1859.55 0 -5.60685e-05 -0.000294064 -4.24429e-05 3.22507e-05 0.000517989 2.40311e-05 3.7973e-05 -0.0020011 2.80473e-05 2.79955e-05 -3.00559e-05 -0.000117418 -0.000315066 0.000328766 0.000203325 -6.82941e-05 5.15723e-05 0.000136766 -0.000148558 8.32119e-05 1.1416e-05 -1.04521e-05 -5.31311e-05 6.6434e-05 0.000150423 -2.38495e-05 1.31095e-07 -1.76181e-05 -2.1032e-05 4.13404e-05 6.26735e-05 -6.70113e-05 
1859.9 0 -6.66763e-05 -0.000300943 -4.00543e-05 3.41205e-05 0.000395406 3.36174e-05 1.81735e-05 -0.00202461 2.58915e-05 2.99203e-05 -2.97082e-05 -0.000120837 -0.000314775 0.000309884 0.000223319 -5.52322e-05 6.55113e-05 0.000122749 -0.000140868 8.63466e-05 8.44416e-06 -9.86822e-06 -5.30466e-05 7.15542e-05 0.000147647 -1.80295e-05 3.19196e-06 -1.8387e-05 -2.47045e-05 3.23088e-05 6.51669e-05 -6.21376e-05 
1860.25 0 -7.74523e-05 -0.000302808 -3.71189e-05 3.5394e-05 0.000274206 5.03407e-05 -2.25973e-07 -0.00203768 2.38415e-05 3.01059e-05 -3.02297e-05 -0.000127166 -0.000310253 0.000288403 0.000242977 -4.23091e-05 8.24635e-05 0.000108894 -0.000132207 8.70966e-05 8.15809e-06 -1.16626e-05 -5.41449e-05 7.92827e-05 0.000145368 -1.14131e-05 6.24734e-06 -1.89053e-05 -2.82944e-05 2.09643e-05 6.70604e-05 -5.92565e-05 
1860.6 0 -8.47018e-05 -0.000299803 -3.35349e-05 3.44945e-05 0.000158598 7.40423e-05 -1.42742e-05 -0.00203787 2.07466e-05 3.18559e-05 -3.02876e-05 -0.000134745 -0.00030041 0.000261898 0.000262986 -3.01134e-05 9.95895e-05 9.60062e-05 -0.000122292 8.51366e-05 1.12448e-05 -1.49144e-05 -5.6612e-05 8.69672e-05 0.000142828 -4.02674e-06 1.07483e-05 -1.79625e-05 -3.00221e-05 5.73292e-06 6.77636e-05 -5.68803e-05 
1860.95 0 -8.62412e-05 -0.000293108 -2.90766e-05 3.29681e-05 5.20081e-05 9.92778e-05 -1.98582e-05 -0.00202592 1.24554e-05 3.64192e-05 -2.87502e-05 -0.000142297 -0.000286714 0.000230635 0.000281772 -1.95435e-05 0.000114847 8.40635e-05 -0.000113332 8.29477e-05 1.53638e-05 -1.9425e-05 -5.94876e-05 9.31673e-05 0.000137957 3.1153e-06 1.60454e-05 -1.49285e-05 -2.99915e-05 -1.0141e-05 6.65435e-05 -5.36749e-05 
1861.3 0 -8.30098e-05 -0.000285785 -2.5373e-05 3.35555e-05 -4.26511e-05 0.000121294 -1.57719e-05 -0.00200472 -1.73782e-06 4.319e-05 -2.61515e-05 -0.000150079 -0.000270911 0.000195647 0.000298443 -1.05893e-05 0.000125404 7.16982e-05 -0.000108732 8.17659e-05 1.91431e-05 -2.53215e-05 -6.29755e-05 9.73584e-05 0.000130533 9.60345e-06 2.10974e-05 -1.03378e-05 -2.85802e-05 -2.45379e-05 6.41675e-05 -5.02587e-05 
1861.65 0 -7.72575e-05 -0.000280877 -2.25367e-05 3.52744e-05 -0.000125451 0.000137788 -5.56117e-06 -0.00197943 -1.77886e-05 5.02297e-05 -2.5789e-05 -0.000159909 -0.000252888 0.000157217 0.000312697 -3.18611e-06 0.000131528 5.92024e-05 -0.000109343 7.9489e-05 2.22633e-05 -3.18042e-05 -6.54739e-05 9.73209e-05 0.000120398 1.52305e-05 2.45225e-05 -5.35813e-06 -2.60009e-05 -3.74451e-05 6.33975e-05 -4.83701e-05 
1862 0 -7.02283e-05 -0.000279498 -1.99754e-05 3.45184e-05 -0.000200244 0.000147425 7.5125e-06 -0.00195522 -3.25969e-05 5.68493e-05 -2.96808e-05 -0.000170425 -0.000235043 0.000117747 0.000325884 1.94219e-06 0.000135313 4.79734e-05 -0.000114009 7.38694e-05 2.36194e-05 -3.58759e-05 -6.45719e-05 9.27115e-05 0.000107534 1.98881e-05 2.4846e-05 -1.89211e-06 -2.38498e-05 -4.80395e-05 6.52113e-05 -4.77242e-05 
1862.35 0 -6.28917e-05 -0.000279503 -1.92304e-05 3.09644e-05 -0.000272789 0.000149545 2.22634e-05 -0.00193183 -4.24262e-05 6.39008e-05 -3.61546e-05 -0.000179682 -0.000222444 7.86713e-05 0.000338464 5.82254e-06 0.000136856 3.58063e-05 -0.000120812 6.39675e-05 2.34592e-05 -3.70419e-05 -6.01634e-05 8.60698e-05 9.42465e-05 2.50568e-05 2.32394e-05 -1.72248e-06 -2.28629e-05 -5.56907e-05 6.85966e-05 -4.63807e-05 
1862.7 0 -5.45152e-05 -0.000278877 -2.07936e-05 2.76107e-05 -0.000345885 0.000144668 3.53466e-05 -0.00190333 -4.50433e-05 7.10213e-05 -4.35416e-05 -0.000188185 -0.000217878 3.85389e-05 0.000349571 1.05546e-05 0.000135822 2.12107e-05 -0.000127437 4.98858e-05 2.19323e-05 -3.68666e-05 -5.3997e-05 7.82756e-05 8.37224e-05 2.93645e-05 2.22361e-05 -5.0541e-06 -2.25526e-05 -6.056e-05 7.33494e-05 -4.18567e-05 
1863.05 0 -4.55669e-05 -0.000277189 -2.32294e-05 2.60699e-05 -0.000417517 0.000136831 4.30934e-05 -0.00186751 -4.08478e-05 7.73008e-05 -5.11167e-05 -0.000193571 -0.000222652 -2.60226e-06 0.000358349 1.68926e-05 0.000132877 6.62601e-06 -0.000130623 3.24626e-05 1.66915e-05 -3.52585e-05 -4.85493e-05 6.85649e-05 7.61846e-05 3.2396e-05 2.14492e-05 -1.00129e-05 -2.37225e-05 -6.28914e-05 7.96398e-05 -3.45297e-05 
1863.4 0 -3.92272e-05 -0.000274307 -2.63245e-05 2.53999e-05 -0.000485092 0.000130645 4.39962e-05 -0.0018258 -3.23174e-05 8.44514e-05 -5.90457e-05 -0.000193804 -0.000234172 -4.29784e-05 0.000364438 2.54056e-05 0.000129812 -6.30225e-06 -0.000127534 1.34616e-05 7.87818e-06 -3.27435e-05 -4.52947e-05 5.68266e-05 7.03393e-05 3.69338e-05 1.91145e-05 -1.51301e-05 -2.54565e-05 -6.33637e-05 8.67028e-05 -2.62717e-05 
1863.75 0 -3.67027e-05 -0.000270315 -3.06934e-05 2.51595e-05 -0.000546057 0.000128047 3.83259e-05 -0.00178017 -2.20519e-05 9.52061e-05 -6.72857e-05 -0.000190151 -0.000247725 -8.03549e-05 0.000367507 3.51704e-05 0.00012931 -1.74753e-05 -0.00011894 -5.77907e-06 -5.44689e-07 -3.00771e-05 -4.49897e-05 4.61288e-05 6.49124e-05 4.22444e-05 1.62978e-05 -1.89825e-05 -2.6172e-05 -6.30608e-05 9.40002e-05 -1.87117e-05 
1864.1 0 -3.68308e-05 -0.000266302 -3.52541e-05 2.59644e-05 -0.000598391 0.000130306 2.7427e-05 -0.00173433 -1.1272e-05 0.000109527 -7.41095e-05 -0.000182552 -0.00026181 -0.000112061 0.000367148 4.5026e-05 0.000132183 -2.87411e-05 -0.00010724 -2.4709e-05 -5.7701e-06 -2.67639e-05 -4.69379e-05 3.97813e-05 6.00599e-05 4.58786e-05 1.58532e-05 -1.93903e-05 -2.62315e-05 -6.32644e-05 0.000101419 -1.24138e-05 
1864.45 0 -3.7961e-05 -0.000262981 -3.79326e-05 2.7173e-05 -0.000642728 0.000139082 1.39554e-05 -0.0016908 -3.74303e-07 0.000125166 -7.73984e-05 -0.000170925 -0.000275751 -0.00013574 0.000364839 5.52886e-05 0.000135005 -4.28409e-05 -9.3224e-05 -4.10227e-05 -7.49024e-06 -2.3468e-05 -4.74144e-05 3.75471e-05 5.69619e-05 4.80573e-05 1.88992e-05 -1.50726e-05 -2.61147e-05 -6.45656e-05 0.00010871 -8.00164e-06 
1864.8 0 -3.79617e-05 -0.000260683 -3.84495e-05 2.79632e-05 -0.000683325 0.000152223 1.46119e-06 -0.00164708 8.42529e-06 0.000141045 -7.6379e-05 -0.00015769 -0.000285525 -0.000151959 0.000362963 6.81479e-05 0.000134268 -5.92448e-05 -7.61113e-05 -5.23664e-05 -5.96602e-06 -2.13886e-05 -4.40455e-05 3.57134e-05 5.5722e-05 4.91972e-05 2.607e-05 -8.40537e-06 -2.64991e-05 -6.7562e-05 0.000114746 -6.36462e-06 
1865.15 0 -3.50959e-05 -0.000258329 -3.84274e-05 2.68391e-05 -0.000721933 0.000165492 -7.52251e-06 -0.00160296 1.34484e-05 0.000159201 -7.11299e-05 -0.000144973 -0.000287676 -0.000164149 0.000361421 8.45212e-05 0.000129119 -7.65464e-05 -5.6736e-05 -5.8033e-05 -2.23578e-06 -2.06349e-05 -3.93679e-05 3.15666e-05 5.53141e-05 5.01147e-05 3.56996e-05 -1.71659e-06 -2.87658e-05 -7.26826e-05 0.0001175 -7.83308e-06 
1865.5 0 -2.9091e-05 -0.000255007 -3.88893e-05 2.3221e-05 -0.000760117 0.000177684 -1.07368e-05 -0.00156046 1.40744e-05 0.000179238 -6.28196e-05 -0.000134802 -0.000284559 -0.000173972 0.000357457 0.000102874 0.000119721 -9.37901e-05 -3.7013e-05 -5.70022e-05 6.0296e-07 -2.34269e-05 -3.42977e-05 2.56721e-05 5.48421e-05 5.21162e-05 4.48113e-05 5.29024e-06 -3.21969e-05 -7.92212e-05 0.000116953 -1.02404e-05 
1865.85 0 -2.20002e-05 -0.000251797 -3.93986e-05 1.88924e-05 -0.000799549 0.000187026 -6.7266e-06 -0.0015184 8.83191e-06 0.000195541 -5.39721e-05 -0.00012981 -0.000279101 -0.000181277 0.000349866 0.00012184 0.000107433 -0.000109255 -1.81034e-05 -4.99729e-05 1.28458e-06 -2.86027e-05 -2.77756e-05 1.80318e-05 5.38939e-05 5.57715e-05 5.17094e-05 1.1938e-05 -3.51971e-05 -8.60529e-05 0.000114307 -1.14323e-05 
1866.2 0 -1.44991e-05 -0.000249211 -3.86333e-05 1.64942e-05 -0.000838614 0.000191335 9.23106e-07 -0.00147647 -1.22731e-06 0.000203923 -4.68301e-05 -0.000131275 -0.000270883 -0.000186048 0.000339535 0.000140198 9.29059e-05 -0.000121743 -6.03449e-07 -3.90716e-05 5.29842e-07 -3.23826e-05 -2.0581e-05 8.79182e-06 5.30773e-05 6.0362e-05 5.66329e-05 1.71429e-05 -3.72713e-05 -9.30347e-05 0.000109075 -1.2063e-05 
1866.55 0 -6.70217e-06 -0.000246136 -3.68097e-05 1.67073e-05 -0.000875613 0.000191188 8.81117e-06 -0.00143411 -1.34587e-05 0.000205668 -4.14666e-05 -0.000137408 -0.000259974 -0.000188907 0.000327573 0.000158275 7.67802e-05 -0.000131156 1.58655e-05 -2.68705e-05 -2.44839e-06 -3.52102e-05 -1.32616e-05 3.38117e-07 5.27858e-05 6.43088e-05 6.15487e-05 2.03291e-05 -3.84237e-05 -0.000100696 0.000100477 -1.3956e-05 
1866.9 0 7.87629e-07 -0.000241718 -3.56308e-05 1.79344e-05 -0.000909831 0.000187738 1.69141e-05 -0.00138892 -2.74668e-05 0.00020532 -3.53531e-05 -0.000144364 -0.00024585 -0.000190013 0.000315147 0.000178411 5.88355e-05 -0.000139113 3.02654e-05 -1.47867e-05 -7.11122e-06 -3.82486e-05 -6.3e-06 -5.52538e-06 5.17285e-05 6.76722e-05 6.64475e-05 2.07455e-05 -3.86736e-05 -0.000108577 8.98238e-05 -1.76909e-05 
1867.25 0 7.55749e-06 -0.000236827 -3.63571e-05 1.87817e-05 -0.000939886 0.000182717 2.51155e-05 -0.00134176 -4.25813e-05 0.000205478 -2.82147e-05 -0.000149348 -0.000227554 -0.000189891 0.000303175 0.000199668 3.85852e-05 -0.000148261 4.2642e-05 -1.25387e-06 -1.17072e-05 -4.10052e-05 -4.89842e-07 -9.08565e-06 4.75962e-05 7.17404e-05 7.08611e-05 1.97289e-05 -3.79535e-05 -0.00011476 7.78266e-05 -2.18775e-05 
1867.6 0 1.26721e-05 -0.000233159 -3.98289e-05 1.89545e-05 -0.000967356 0.000178599 3.25945e-05 -0.00129401 -5.78493e-05 0.000206221 -2.17443e-05 -0.000151724 -0.00020537 -0.000189431 0.000291821 0.000220579 1.73658e-05 -0.000158918 5.57791e-05 1.5178e-05 -1.46093e-05 -4.44703e-05 3.93745e-06 -1.26556e-05 3.9756e-05 7.65932e-05 7.50904e-05 1.89546e-05 -3.67764e-05 -0.00011712 6.4427e-05 -2.48052e-05 
1867.95 0 1.68498e-05 -0.00023324 -4.52742e-05 1.86929e-05 -0.000997037 0.000179048 4.12061e-05 -0.00124492 -7.46055e-05 0.000207247 -1.64795e-05 -0.000153143 -0.000180818 -0.000188198 0.000281357 0.000241245 -3.2161e-06 -0.000170037 7.11946e-05 3.33761e-05 -1.53288e-05 -4.90624e-05 8.19749e-06 -1.70266e-05 3.01314e-05 8.26169e-05 7.8218e-05 1.85009e-05 -3.48456e-05 -0.000116362 5.07793e-05 -2.72211e-05 
1868.3 0 2.187e-05 -0.000237971 -5.14935e-05 1.82918e-05 -0.00103164 0.000183397 5.5062e-05 -0.00119371 -9.4412e-05 0.000206841 -1.26653e-05 -0.00015568 -0.000155052 -0.000187439 0.000273267 0.000262 -2.23177e-05 -0.000180045 8.82328e-05 4.96645e-05 -1.42471e-05 -5.22006e-05 1.35079e-05 -2.13604e-05 2.06341e-05 8.87142e-05 7.97007e-05 1.85781e-05 -3.10723e-05 -0.000113649 3.81112e-05 -2.92376e-05 
1868.65 0 2.82791e-05 -0.000243495 -5.70047e-05 1.78171e-05 -0.00107188 0.000184842 7.32352e-05 -0.00114063 -0.000116194 0.00020421 -1.02962e-05 -0.00015878 -0.000127405 -0.000190047 0.000267415 0.000281095 -3.98217e-05 -0.000188918 0.000105127 6.04567e-05 -1.30992e-05 -5.18193e-05 1.93493e-05 -2.63234e-05 1.33984e-05 9.26977e-05 7.9211e-05 1.95379e-05 -2.63722e-05 -0.000108195 2.70202e-05 -2.94136e-05 
1869 0 3.49464e-05 -0.000244935 -6.08072e-05 1.64909e-05 -0.0011171 0.000180616 9.07735e-05 -0.00108444 -0.000137737 0.000200727 -9.63613e-06 -0.000162007 -9.9071e-05 -0.000196819 0.000261686 0.000294592 -5.50988e-05 -0.000195952 0.000119403 6.48857e-05 -1.32568e-05 -5.08134e-05 2.47929e-05 -3.18123e-05 1.06928e-05 9.3931e-05 7.69678e-05 2.12681e-05 -2.22451e-05 -0.000101298 1.69049e-05 -2.78138e-05 
1869.35 0 4.03643e-05 -0.000242368 -6.33202e-05 1.3655e-05 -0.00116326 0.000175036 0.000106362 -0.00102433 -0.000155808 0.00019668 -9.95712e-06 -0.00016692 -7.05963e-05 -0.00020685 0.000254885 0.000300787 -6.63978e-05 -0.000198926 0.00013162 6.37339e-05 -1.51269e-05 -5.26325e-05 3.03653e-05 -3.76922e-05 1.07515e-05 9.44967e-05 7.45628e-05 2.31729e-05 -1.95844e-05 -9.63086e-05 7.26697e-06 -2.53115e-05 
1869.7 0 4.43765e-05 -0.000238143 -6.54545e-05 1.06263e-05 -0.00120725 0.000170924 0.000123152 -0.000965828 -0.00016824 0.000191415 -9.16028e-06 -0.000173369 -3.97647e-05 -0.000220142 0.000246972 0.000301376 -7.53748e-05 -0.000198517 0.000144968 6.0005e-05 -1.84183e-05 -5.60687e-05 3.60828e-05 -4.45496e-05 1.06037e-05 9.50864e-05 7.21291e-05 2.4408e-05 -1.67601e-05 -9.38148e-05 -1.4751e-06 -2.08271e-05 


==> anc/Fig2_SpectralFunctionSFX6SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0.14673 #ppy=0 #ppz=0 #mEff=0.0139485 #wEff=0.147392 
1470 0 -7.05816e-17 -3.05694e-19 -5.39518e-19 0 1 -6.94869e-19 -1.94723e-16 2.39003e-20 8.29965e-16 0 8.01551e-16 -6.29696e-20 -5.5728e-17 2.64242e-19 5.45896e-17 2.90134e-19 -2.61547e-19 0 4.85723e-17 3.66895e-20 3.06276e-19 0 2.1684e-18 -8.88135e-20 3.66961e-19 0 2.39609e-17 -2.23034e-21 -6.60048e-19 0 9.21572e-19 1.09546e-19 
1470.35 0 4.65827e-10 -0.0083838 2.62387e-12 -4.47456e-12 0.996742 1.69319e-10 1.75068e-09 -0.0731999 -2.3491e-10 1.06016e-07 2.01924e-10 -3.28687e-08 -2.13177e-10 1.07172e-07 2.05859e-09 -1.20015e-08 4.11077e-10 -3.05066e-08 2.52383e-09 -5.76365e-08 1.10754e-09 3.87805e-07 1.98421e-09 -8.44532e-09 -1.15274e-09 4.52885e-09 -3.59149e-09 -5.44611e-10 -1.61294e-10 -3.99235e-10 -1.33036e-09 -1.58613e-08 
1470.7 0 6.47264e-09 -0.0168879 4.18604e-12 -1.60676e-10 0.987044 1.34496e-09 2.85105e-08 -0.145832 -2.89157e-09 8.33071e-07 -3.07548e-09 -2.61401e-07 -2.91633e-09 8.09515e-07 3.34206e-08 -7.97483e-08 9.09811e-09 -2.50064e-07 5.44121e-09 -4.32985e-07 1.80598e-09 5.62788e-07 1.43325e-08 -6.15101e-08 -8.66342e-09 3.73241e-08 -4.1744e-08 -3.61815e-09 -3.67453e-09 -8.58052e-10 -1.45926e-08 -1.19038e-07 
1471.05 0 2.55626e-08 -0.0253553 -1.71119e-10 -1.16782e-09 0.971283 5.23302e-09 1.36735e-07 -0.2174 -1.35945e-09 2.73252e-06 -3.66013e-08 -8.96144e-07 -1.27876e-08 2.44043e-06 1.5918e-07 -2.21447e-07 3.80687e-08 -8.57935e-07 -3.82815e-09 -1.35026e-06 -1.50516e-08 -2.63224e-06 4.04195e-08 -1.8489e-07 -1.60244e-08 1.29756e-07 -1.40145e-07 -3.50563e-09 -2.08475e-08 1.7083e-09 -4.83697e-08 -3.58222e-07 
1471.4 0 6.14465e-08 -0.0336833 -8.71843e-10 -4.24917e-09 0.949633 1.3268e-08 3.89692e-07 -0.287438 3.07993e-08 6.20282e-06 -1.21983e-07 -2.19119e-06 -3.73239e-08 5.11643e-06 4.59502e-07 -4.3204e-07 9.61652e-08 -2.05456e-06 -1.91476e-08 -2.99151e-06 -7.452e-08 -6.24239e-06 6.5819e-08 -3.94685e-07 1.07173e-08 3.16525e-07 -2.99388e-07 7.42772e-09 -5.53175e-08 4.31694e-09 -1.10327e-07 -7.55907e-07 
1471.75 0 1.15268e-07 -0.0418403 -2.41413e-09 -9.35133e-09 0.922249 2.95331e-08 8.46542e-07 -0.355485 8.49326e-08 1.15231e-05 -2.14253e-07 -4.46055e-06 -8.53868e-08 9.05101e-06 1.04145e-06 -6.6983e-07 1.89106e-07 -3.99556e-06 -3.80501e-08 -5.5146e-06 -2.08772e-07 -7.53951e-06 6.74437e-08 -7.01909e-07 1.11236e-07 6.25008e-07 -5.09719e-07 1.02689e-08 -8.09349e-08 -8.14532e-09 -2.03938e-07 -1.35619e-06 
1472.1 0 1.74187e-07 -0.0497759 -5.43614e-09 -1.84983e-08 0.889342 6.19237e-08 1.54174e-06 -0.421097 5.13828e-08 1.89636e-05 -1.85602e-07 -8.1619e-06 -1.54577e-07 1.48878e-05 2.08341e-06 -9.00159e-07 3.23195e-07 -6.7451e-06 -1.4172e-07 -9.05851e-06 -4.44709e-07 -7.57846e-06 3.89556e-08 -1.12142e-06 2.87675e-07 1.06373e-06 -7.40797e-07 8.42656e-09 -6.60396e-08 -4.072e-08 -3.07217e-07 -2.27612e-06 
1472.45 0 2.04883e-07 -0.057442 -1.09028e-08 -3.71184e-08 0.851149 1.02909e-07 2.43731e-06 -0.48385 -2.58655e-07 2.86985e-05 1.38387e-07 -1.39272e-05 -2.23078e-07 2.35597e-05 3.83515e-06 -1.14437e-06 4.76423e-07 -1.03123e-05 -4.10626e-07 -1.37519e-05 -7.85059e-07 -5.75597e-06 -1.05643e-08 -1.67382e-06 5.28572e-07 1.63465e-06 -9.88848e-07 5.12033e-08 -7.86429e-09 -7.83725e-08 -3.9914e-07 -3.63896e-06 
1472.8 0 1.91063e-07 -0.0647962 -1.88316e-08 -4.45595e-08 0.807941 1.40015e-07 3.41707e-06 -0.54334 -1.024e-06 4.06404e-05 8.91635e-07 -2.23451e-05 -2.58691e-07 3.52684e-05 6.50337e-06 -1.41641e-06 6.24752e-07 -1.47313e-05 -8.26781e-07 -1.96776e-05 -1.20003e-06 -1.22575e-06 -5.54695e-08 -2.36699e-06 8.55629e-07 2.34881e-06 -1.28475e-06 1.49428e-07 8.52384e-08 -1.65687e-07 -4.83526e-07 -5.4098e-06 
1473.15 0 1.53358e-07 -0.0717905 -2.85233e-08 9.91464e-09 0.760025 2.26163e-07 4.37563e-06 -0.599187 -2.38173e-06 5.45521e-05 2.14498e-06 -3.38309e-05 -2.22272e-07 4.89666e-05 1.00947e-05 -1.66931e-06 9.1741e-07 -2.0091e-05 -1.33411e-06 -2.68994e-05 -1.64512e-06 5.66497e-06 -9.26791e-08 -3.19935e-06 1.30032e-06 3.22053e-06 -1.62867e-06 2.66488e-07 2.0187e-07 -3.84507e-07 -5.66046e-07 -7.39276e-06 
1473.5 0 1.17797e-07 -0.0783809 -3.44653e-08 1.38852e-07 0.707729 4.82321e-07 5.29269e-06 -0.651036 -4.42701e-06 7.02402e-05 3.95999e-06 -4.88177e-05 -6.90175e-08 6.3211e-05 1.44474e-05 -1.80763e-06 1.64949e-06 -2.646e-05 -1.89749e-06 -3.54784e-05 -2.06489e-06 1.56289e-05 -1.61549e-07 -4.1597e-06 1.88139e-06 4.26033e-06 -1.98636e-06 4.00391e-07 3.10974e-07 -7.14169e-07 -6.4596e-07 -9.4342e-06 
1473.85 0 1.06144e-07 -0.0845274 -2.9284e-08 2.69391e-07 0.651414 1.02094e-06 6.22382e-06 -0.69856 -7.21986e-06 8.72635e-05 6.37911e-06 -6.77603e-05 2.26549e-07 7.76909e-05 1.94919e-05 -1.694e-06 3.04853e-06 -3.38407e-05 -2.40715e-06 -4.54494e-05 -2.39873e-06 2.93682e-05 -2.29077e-07 -5.22805e-06 2.58721e-06 5.47946e-06 -2.34059e-06 5.91272e-07 3.74412e-07 -1.1129e-06 -7.29793e-07 -1.16321e-05 
1474.2 0 1.33627e-07 -0.0901884 -2.11933e-08 3.50233e-07 0.591462 1.89551e-06 7.2517e-06 -0.741466 -1.07891e-05 0.000104876 9.41089e-06 -9.08671e-05 6.51544e-07 9.35535e-05 2.55704e-05 -1.17967e-06 5.32515e-06 -4.22317e-05 -2.6859e-06 -5.68074e-05 -2.58065e-06 4.66033e-05 -1.82955e-07 -6.40083e-06 3.36563e-06 6.88832e-06 -2.70268e-06 7.20299e-07 3.87038e-07 -1.59769e-06 -8.41864e-07 -1.41629e-05 
1474.55 0 1.81893e-07 -0.0953276 -1.7025e-08 4.12041e-07 0.528275 3.08793e-06 8.35951e-06 -0.779486 -1.50129e-05 0.000122747 1.30886e-05 -0.00011828 1.15626e-06 0.000111731 3.3384e-05 -1.6247e-07 8.62858e-06 -5.16743e-05 -2.82052e-06 -6.93772e-05 -2.58333e-06 6.83238e-05 -5.35965e-09 -7.6539e-06 4.20615e-06 8.50702e-06 -3.0821e-06 6.06954e-07 3.77139e-07 -2.12683e-06 -9.91006e-07 -1.70251e-05 
1474.9 0 2.39083e-07 -0.0999132 -1.13776e-08 4.58775e-07 0.462281 4.56993e-06 9.46049e-06 -0.812392 -1.96792e-05 0.00014114 1.74801e-05 -0.000150416 1.66059e-06 0.000132032 4.3411e-05 1.5102e-06 1.29165e-05 -6.2208e-05 -2.90189e-06 -8.27262e-05 -2.43976e-06 9.52574e-05 2.64153e-07 -8.89956e-06 5.09893e-06 1.03509e-05 -3.47962e-06 4.31555e-07 3.87671e-07 -2.72019e-06 -1.18958e-06 -2.02425e-05 
1475.25 0 3.38539e-07 -0.103913 -1.00858e-08 4.84168e-07 0.393921 6.41434e-06 1.06095e-05 -0.839989 -2.48036e-05 0.000160388 2.27053e-05 -0.000187653 2.07589e-06 0.000153788 5.56081e-05 4.18913e-06 1.82186e-05 -7.38031e-05 -2.45401e-06 -9.64212e-05 -2.17479e-06 0.000126033 6.34546e-07 -1.00664e-05 5.88575e-06 1.24065e-05 -3.85679e-06 4.06697e-07 4.24523e-07 -3.44365e-06 -1.44564e-06 -2.38295e-05 
1475.6 0 4.99461e-07 -0.107299 -9.22539e-09 5.3924e-07 0.323647 8.72146e-06 1.20133e-05 -0.862117 -3.06173e-05 0.00018064 2.88206e-05 -0.000229916 2.35539e-06 0.000176048 6.97191e-05 8.26764e-06 2.47168e-05 -8.64305e-05 -9.61481e-07 -0.000110227 -1.78432e-06 0.000160586 9.4639e-07 -1.11623e-05 6.39174e-06 1.46484e-05 -4.17176e-06 3.89021e-07 4.70533e-07 -4.2505e-06 -1.71414e-06 -2.75217e-05 
1475.95 0 7.41742e-07 -0.110052 3.85745e-08 6.49079e-07 0.251925 1.14996e-05 1.38054e-05 -0.878655 -3.73187e-05 0.000201737 3.57715e-05 -0.000276842 2.54314e-06 0.000197861 8.56205e-05 1.39856e-05 3.2746e-05 -9.99006e-05 1.6425e-06 -0.00012397 -1.27727e-06 0.000200223 1.00524e-06 -1.22009e-05 6.52494e-06 1.6989e-05 -4.43426e-06 3.38443e-07 5.81278e-07 -5.15635e-06 -1.92178e-06 -3.10513e-05 
1476.3 0 1.12193e-06 -0.112151 1.67699e-07 7.80588e-07 0.179229 1.48048e-05 1.6039e-05 -0.88952 -4.51643e-05 0.000223245 4.35694e-05 -0.000328253 2.71143e-06 0.000219215 0.000103681 2.1269e-05 4.27631e-05 -0.000113524 5.49085e-06 -0.000137516 -6.99005e-07 0.000243429 9.74675e-07 -1.31621e-05 6.20427e-06 1.92684e-05 -4.62381e-06 4.60029e-07 7.78757e-07 -6.12503e-06 -2.02344e-06 -3.44816e-05 
1476.65 0 1.70626e-06 -0.113582 3.35639e-07 9.33766e-07 0.106031 1.87882e-05 1.88521e-05 -0.894668 -5.45961e-05 0.000244644 5.22622e-05 -0.000384268 2.88198e-06 0.000240824 0.000124868 2.98229e-05 5.49205e-05 -0.000126306 1.11834e-05 -0.00015081 -4.9342e-08 0.000288419 1.17611e-06 -1.40213e-05 5.42911e-06 2.13877e-05 -4.69757e-06 9.24688e-07 9.76817e-07 -7.00868e-06 -2.04507e-06 -3.79724e-05 
1477 0 2.54499e-06 -0.114336 5.0214e-07 1.12418e-06 0.0328059 2.3596e-05 2.24069e-05 -0.894089 -6.61057e-05 0.000265396 6.17437e-05 -0.000444831 3.03718e-06 0.000262367 0.000149908 3.94253e-05 6.9038e-05 -0.000137427 1.95194e-05 -0.000163657 6.72927e-07 0.000336602 1.7308e-06 -1.47519e-05 4.28755e-06 2.33322e-05 -4.64642e-06 1.64793e-06 1.13444e-06 -7.81704e-06 -2.05958e-06 -4.14421e-05 
1477.35 0 3.64716e-06 -0.11441 6.68679e-07 1.24393e-06 -0.0399674 2.93816e-05 2.6892e-05 -0.887817 -8.00098e-05 0.000285318 7.17936e-05 -0.000509635 3.10566e-06 0.000282221 0.000178181 5.00489e-05 8.50277e-05 -0.000146489 3.10085e-05 -0.000175628 1.44865e-06 0.000388689 2.60495e-06 -1.53288e-05 2.81664e-06 2.50868e-05 -4.45311e-06 2.44542e-06 1.27988e-06 -8.72884e-06 -2.09786e-06 -4.48045e-05 
1477.7 0 4.98456e-06 -0.113802 8.30198e-07 1.16537e-06 -0.111819 3.6159e-05 3.2544e-05 -0.875924 -9.63813e-05 0.000304733 8.22518e-05 -0.000578349 2.98651e-06 0.000299695 0.00020814 6.17436e-05 0.000103164 -0.000153336 4.58462e-05 -0.000186097 2.37383e-06 0.000442378 3.82694e-06 -1.57383e-05 9.14131e-07 2.65808e-05 -4.13442e-06 3.1884e-06 1.47948e-06 -9.78767e-06 -2.09197e-06 -4.82195e-05 
1478.05 0 6.62416e-06 -0.112516 9.83859e-07 9.92867e-07 -0.18229 4.3676e-05 3.95405e-05 -0.858517 -0.000115178 0.000323785 9.28801e-05 -0.000650326 2.62615e-06 0.000315562 0.000239185 7.44277e-05 0.000123689 -0.000157771 6.38503e-05 -0.000194606 3.54203e-06 0.000496035 5.40492e-06 -1.60248e-05 -1.41273e-06 2.76995e-05 -3.7388e-06 3.72907e-06 1.78796e-06 -1.06504e-05 -1.9385e-06 -5.16054e-05 
1478.4 0 8.78025e-06 -0.110561 1.1505e-06 8.99186e-07 -0.250932 5.15827e-05 4.80748e-05 -0.835738 -0.000136147 0.000341797 0.000103075 -0.000724527 2.03748e-06 0.000329941 0.000271778 8.79122e-05 0.000146179 -0.000159661 8.4636e-05 -0.000201252 5.00115e-06 0.000549831 7.22653e-06 -1.62461e-05 -3.91516e-06 2.83558e-05 -3.32964e-06 4.10923e-06 2.16105e-06 -1.10589e-05 -1.65194e-06 -5.46795e-05 
1478.75 0 1.16038e-05 -0.107951 1.38367e-06 9.19511e-07 -0.317312 5.95203e-05 5.81244e-05 -0.807766 -0.000158903 0.000357715 0.00011202 -0.000800344 1.19277e-06 0.000341714 0.000305423 0.000102088 0.0001699 -0.000158621 0.00010792 -0.000206355 6.7852e-06 0.000603589 9.2181e-06 -1.63777e-05 -6.57203e-06 2.84558e-05 -2.92146e-06 4.4732e-06 2.47647e-06 -1.11515e-05 -1.30847e-06 -5.72333e-05 
1479.1 0 1.50008e-05 -0.104703 1.70811e-06 1.13523e-06 -0.381013 6.71528e-05 6.92788e-05 -0.774815 -0.000183168 0.000370918 0.000119208 -0.00087761 7.12998e-08 0.000349541 0.000338721 0.000116784 0.000194449 -0.000153456 0.000133241 -0.000209856 8.64215e-06 0.000656942 1.13946e-05 -1.62694e-05 -9.62705e-06 2.78496e-05 -2.47062e-06 4.85958e-06 2.67268e-06 -1.10455e-05 -8.84179e-07 -5.89733e-05 
1479.45 0 1.8692e-05 -0.100842 2.11067e-06 1.60791e-06 -0.441639 7.41082e-05 8.13227e-05 -0.737133 -0.000208696 0.000381114 0.000124424 -0.000955729 -1.13279e-06 0.000352559 0.000370501 0.000131551 0.000219864 -0.000142904 0.000159961 -0.000211201 1.01319e-05 0.000709379 1.38269e-05 -1.57455e-05 -1.31057e-05 2.65205e-05 -1.94717e-06 5.36824e-06 2.74804e-06 -1.07732e-05 -3.59688e-07 -5.98987e-05 
1479.8 0 2.25654e-05 -0.0963914 2.57531e-06 2.2031e-06 -0.498818 7.98866e-05 9.42928e-05 -0.694999 -0.000235316 0.000387838 0.000127477 -0.00103384 -2.32777e-06 0.000350975 0.000399976 0.00014594 0.000246381 -0.000126707 0.000187597 -0.000209956 1.12248e-05 0.000759741 1.6591e-05 -1.47582e-05 -1.69084e-05 2.45976e-05 -1.24799e-06 5.99571e-06 2.78248e-06 -1.04077e-05 2.31371e-07 -6.01587e-05 
1480.15 0 2.6783e-05 -0.0913828 3.02231e-06 2.97614e-06 -0.552201 8.44384e-05 0.000107968 -0.648716 -0.00026293 0.000390305 0.000128389 -0.00111145 -3.6468e-06 0.000345198 0.000427204 0.000159647 0.000273966 -0.000105126 0.000215495 -0.000206244 1.21496e-05 0.000807324 1.95396e-05 -1.33305e-05 -2.10047e-05 2.20726e-05 -3.04959e-07 6.48073e-06 2.96503e-06 -9.89208e-06 9.35284e-07 -5.94179e-05 
1480.5 0 3.13317e-05 -0.0858497 3.38207e-06 4.09631e-06 -0.601469 8.81679e-05 0.000122061 -0.598617 -0.000291147 0.000388053 0.000127211 -0.00118835 -5.1371e-06 0.000334497 0.000452383 0.000172299 0.000301811 -7.78277e-05 0.000242872 -0.000199996 1.29569e-05 0.000851709 2.24788e-05 -1.14937e-05 -2.50093e-05 1.87363e-05 8.72507e-07 6.90539e-06 3.32567e-06 -9.01112e-06 1.75565e-06 -5.74121e-05 
1480.85 0 3.60674e-05 -0.0798281 3.69263e-06 5.21392e-06 -0.646333 9.10774e-05 0.000136492 -0.545056 -0.000319644 0.000381635 0.000123177 -0.00126406 -6.78195e-06 0.000318531 0.000474977 0.000183793 0.000328462 -4.36236e-05 0.000269629 -0.000190421 1.35977e-05 0.000891226 2.5576e-05 -9.25149e-06 -2.82922e-05 1.44046e-05 2.36519e-06 7.39562e-06 3.71361e-06 -7.89439e-06 2.56117e-06 -5.4649e-05 
1481.2 0 4.0868e-05 -0.0733581 4.002e-06 5.77032e-06 -0.686539 9.26184e-05 0.000151237 -0.488406 -0.000348397 0.00037197 0.000115079 -0.00133766 -8.66946e-06 0.000298778 0.000495057 0.000194322 0.000352843 -1.31601e-06 0.000295582 -0.000176845 1.40316e-05 0.000924417 2.87063e-05 -6.5334e-06 -3.09405e-05 8.98602e-06 4.26531e-06 7.5411e-06 4.05776e-06 -7.0063e-06 3.32258e-06 -5.19487e-05 
1481.55 0 4.55653e-05 -0.066484 4.34913e-06 5.81893e-06 -0.721861 9.2229e-05 0.000166089 -0.429059 -0.00037705 0.000359551 0.00010256 -0.00140811 -1.09732e-05 0.00027697 0.000513884 0.000203575 0.00037439 4.92149e-05 0.000319911 -0.000159346 1.41471e-05 0.000951866 3.14998e-05 -3.23194e-06 -3.34426e-05 2.40603e-06 6.48602e-06 7.38232e-06 4.43882e-06 -6.40959e-06 4.15401e-06 -4.94833e-05 
1481.9 0 4.98295e-05 -0.0592514 4.74695e-06 5.95767e-06 -0.752105 8.95736e-05 0.00018058 -0.367425 -0.000405409 0.000344629 8.60951e-05 -0.00147418 -1.39717e-05 0.000253574 0.000532691 0.00021093 0.000392787 0.000106954 0.000342214 -0.000138559 1.38428e-05 0.000974649 3.41869e-05 5.74163e-07 -3.59935e-05 -5.37859e-06 8.98371e-06 7.46526e-06 4.87814e-06 -6.13451e-06 5.09235e-06 -4.66965e-05 
1482.25 0 5.33292e-05 -0.0517078 5.1116e-06 6.32047e-06 -0.777115 8.45157e-05 0.000193891 -0.303928 -0.000433807 0.000327496 6.6566e-05 -0.00153396 -1.78233e-05 0.000228144 0.000552198 0.000216326 0.000408675 0.000170167 0.000362747 -0.000115567 1.31668e-05 0.000992256 3.71123e-05 4.50272e-06 -3.8848e-05 -1.42576e-05 1.18134e-05 7.86693e-06 5.22875e-06 -6.38954e-06 6.13794e-06 -4.31955e-05 
1482.6 0 5.58092e-05 -0.0439038 5.36885e-06 6.53452e-06 -0.796773 7.73448e-05 0.000205164 -0.239003 -0.000462018 0.000308278 4.52072e-05 -0.00158546 -2.24618e-05 0.000200191 0.000572344 0.000220116 0.00042288 0.000236946 0.000381588 -9.13778e-05 1.23294e-05 0.00100271 3.99741e-05 8.24169e-06 -4.20768e-05 -2.39213e-05 1.47957e-05 8.11535e-06 5.37255e-06 -6.80637e-06 7.29298e-06 -3.90889e-05 
1482.95 0 5.70965e-05 -0.0358907 5.48591e-06 6.69232e-06 -0.810998 6.86459e-05 0.00021366 -0.173085 -0.000488761 0.000287045 2.25747e-05 -0.00162805 -2.78659e-05 0.000169629 0.000591084 0.000222488 0.000434699 0.000306461 0.000398002 -6.63146e-05 1.15672e-05 0.00100482 4.24307e-05 1.18871e-05 -4.49858e-05 -3.41007e-05 1.77125e-05 7.88912e-06 5.43377e-06 -6.84359e-06 8.53447e-06 -3.45831e-05 
1483.3 0 5.73703e-05 -0.0277197 5.50301e-06 7.17885e-06 -0.819741 5.9195e-05 0.000218781 -0.10661 -0.000512915 0.00026384 -2.1024e-06 -0.00166218 -3.40726e-05 0.000136841 0.000604953 0.000223124 0.000442741 0.000379493 0.000411499 -4.04161e-05 1.09046e-05 0.000999537 4.48864e-05 1.55993e-05 -4.71128e-05 -4.49268e-05 2.06669e-05 7.40695e-06 5.56559e-06 -6.76606e-06 9.86018e-06 -2.98241e-05 
1483.65 0 5.68216e-05 -0.0194431 5.55017e-06 7.66828e-06 -0.822993 4.98251e-05 0.000220318 -0.0400226 -0.00053457 0.000238308 -2.91714e-05 -0.00168768 -4.09958e-05 0.000102593 0.000611558 0.000221619 0.000446728 0.000456963 0.000422921 -1.43404e-05 1.02104e-05 0.000987914 4.78169e-05 1.90712e-05 -4.89789e-05 -5.65886e-05 2.37984e-05 6.69441e-06 5.72722e-06 -6.90046e-06 1.12367e-05 -2.51e-05 
1484 0 5.54269e-05 -0.0111148 5.69333e-06 7.58364e-06 -0.82078 4.07835e-05 0.000218299 0.0262378 -0.000554198 0.000209974 -5.77908e-05 -0.00170358 -4.85371e-05 6.80226e-05 0.000610376 0.000218149 0.000446758 0.000538726 0.000433118 1.07036e-05 9.53894e-06 0.000970135 5.07212e-05 2.18981e-05 -5.06596e-05 -6.90923e-05 2.69167e-05 5.42532e-06 5.81875e-06 -6.88292e-06 1.27144e-05 -2.05076e-05 
1484.35 0 5.34029e-05 -0.00278937 5.85206e-06 7.03937e-06 -0.813165 3.20849e-05 0.000212503 0.0917344 -0.000571374 0.000178685 -8.76233e-05 -0.00170907 -5.68946e-05 3.42511e-05 0.000601952 0.000213324 0.000442316 0.000623821 0.000442032 3.35867e-05 8.97865e-06 0.000946868 5.29371e-05 2.40174e-05 -5.15416e-05 -8.23168e-05 2.98126e-05 3.8565e-06 5.78986e-06 -6.66773e-06 1.44532e-05 -1.58418e-05 
1484.7 0 5.08217e-05 0.00547866 5.90867e-06 6.60101e-06 -0.800247 2.42836e-05 0.00020278 0.156038 -0.000585682 0.000144784 -0.000118775 -0.00170354 -6.62803e-05 2.37095e-06 0.00058719 0.000207852 0.000433174 0.000710891 0.000449482 5.3628e-05 8.30761e-06 0.000918214 5.48047e-05 2.55289e-05 -5.17755e-05 -9.60961e-05 3.24549e-05 2.47987e-06 5.72616e-06 -6.75938e-06 1.64567e-05 -1.11914e-05 
1485.05 0 4.71894e-05 0.0136356 5.83036e-06 6.73714e-06 -0.782164 1.77407e-05 0.000189373 0.218731 -0.000597611 0.000108821 -0.000150617 -0.00168597 -7.62988e-05 -2.64327e-05 0.000567411 0.000202599 0.000419847 0.000797934 0.000454951 7.07636e-05 7.44666e-06 0.000883136 5.66842e-05 2.65723e-05 -5.19268e-05 -0.00011024 3.49456e-05 1.14389e-06 5.68145e-06 -7.14256e-06 1.85142e-05 -6.79639e-06 
1485.4 0 4.22376e-05 0.0216297 5.64763e-06 7.5523e-06 -0.759084 1.23755e-05 0.000172534 0.279415 -0.000607122 7.1374e-05 -0.000182428 -0.00165544 -8.59194e-05 -5.12986e-05 0.000544732 0.000198507 0.00040278 0.000882586 0.000457146 8.55095e-05 6.69987e-06 0.000841588 5.78773e-05 2.72625e-05 -5.18075e-05 -0.000124403 3.74753e-05 -5.7752e-07 5.65533e-06 -7.26951e-06 2.04688e-05 -2.70064e-06 
1485.75 0 3.62949e-05 0.029412 5.35306e-06 8.6879e-06 -0.731208 8.51829e-06 0.000152458 0.337708 -0.000612445 3.30671e-05 -0.000214455 -0.00161145 -9.39582e-05 -7.18968e-05 0.000521476 0.000196071 0.000382008 0.000963133 0.000454843 9.89504e-05 6.41753e-06 0.000794283 5.75756e-05 2.77847e-05 -5.07762e-05 -0.000138326 3.99953e-05 -2.72038e-06 5.5876e-06 -6.84749e-06 2.22668e-05 8.96151e-07 
1486.1 0 2.9973e-05 0.036934 4.92382e-06 9.18848e-06 -0.698768 7.0098e-06 0.00012968 0.393244 -0.000611352 -6.00545e-06 -0.000247716 -0.00155373 -9.91931e-05 -8.81142e-05 0.000499318 0.000194934 0.000357747 0.00103846 0.000447989 0.000112477 6.57769e-06 0.000741267 5.59479e-05 2.8373e-05 -4.86268e-05 -0.000151977 4.22808e-05 -4.99407e-06 5.26268e-06 -6.08646e-06 2.37302e-05 3.62865e-06 
1486.45 0 2.36512e-05 0.0441482 4.45301e-06 8.2977e-06 -0.662024 8.66357e-06 0.000105381 0.445684 -0.000602983 -4.62447e-05 -0.000282633 -0.00148217 -0.000100809 -0.000100491 0.000479297 0.000194196 0.000330991 0.00110735 0.000437472 0.000126737 6.96607e-06 0.000682881 5.3883e-05 2.91242e-05 -4.59119e-05 -0.000165168 4.42716e-05 -7.11604e-06 4.50311e-06 -5.34972e-06 2.45568e-05 5.59862e-06 
1486.8 0 1.72665e-05 0.0510099 3.90814e-06 6.56157e-06 -0.62126 1.36067e-05 8.05549e-05 0.494708 -0.000587773 -8.76297e-05 -0.000317952 -0.00139715 -9.89069e-05 -0.000110839 0.00046151 0.000193409 0.000302775 0.00116873 0.000423873 0.000141656 7.69074e-06 0.00062027 5.20637e-05 3.00637e-05 -4.3104e-05 -0.000177566 4.60825e-05 -9.15869e-06 3.45275e-06 -4.38705e-06 2.45881e-05 7.30364e-06 
1487.15 0 1.08487e-05 0.0574776 3.1805e-06 5.47419e-06 -0.576789 2.13424e-05 5.55726e-05 0.540023 -0.000565906 -0.000129683 -0.000352281 -0.00129964 -9.39438e-05 -0.000120492 0.000445071 0.000192726 0.000273149 0.00122241 0.000406818 0.000157435 8.84312e-06 0.000553889 5.02526e-05 3.10909e-05 -3.96159e-05 -0.000188996 4.79052e-05 -1.12509e-05 2.33791e-06 -2.84911e-06 2.40974e-05 9.15444e-06 
1487.5 0 4.71332e-06 0.0635139 2.36635e-06 6.13992e-06 -0.528941 3.13541e-05 3.09526e-05 0.581363 -0.000536627 -0.0001723 -0.000385473 -0.00119143 -8.62269e-05 -0.000128619 0.000429804 0.000192344 0.00024204 0.00126948 0.000385813 0.000174073 1.02136e-05 0.000483773 4.8061e-05 3.21151e-05 -3.50808e-05 -0.000199644 4.97247e-05 -1.29203e-05 1.31337e-06 -1.2807e-06 2.32968e-05 1.11214e-05 
1487.85 0 -8.14385e-07 0.0690849 1.53705e-06 7.89289e-06 -0.478068 4.34404e-05 7.68805e-06 0.618494 -0.000499726 -0.000215872 -0.000417006 -0.00107395 -7.5694e-05 -0.000134067 0.000416416 0.000192325 0.00021007 0.00131163 0.00036129 0.000190803 1.14719e-05 0.000410793 4.57482e-05 3.32098e-05 -3.02563e-05 -0.000209988 5.13128e-05 -1.38324e-05 4.13069e-07 -2.37072e-07 2.21951e-05 1.24299e-05 
1488.2 0 -5.70249e-06 0.0741598 7.62814e-07 8.52344e-06 -0.424537 5.72379e-05 -1.29484e-05 0.65121 -0.000456481 -0.000260267 -0.000445147 -0.000947275 -6.21297e-05 -0.0001369 0.000404206 0.00019221 0.000177702 0.00134909 0.000333747 0.000206638 1.25356e-05 0.000335842 4.32464e-05 3.42368e-05 -2.5619e-05 -0.00022015 5.25167e-05 -1.45741e-05 -4.54168e-07 4.29313e-07 2.09564e-05 1.26538e-05 
1488.55 0 -9.94526e-06 0.078709 1.59001e-07 7.1231e-06 -0.36873 7.18516e-05 -3.04241e-05 0.679337 -0.000407915 -0.000304269 -0.000468557 -0.000811583 -4.56505e-05 -0.000137491 0.000391524 0.000191257 0.000144932 0.00138035 0.000302466 0.000221346 1.36578e-05 0.000259704 3.95461e-05 3.50292e-05 -2.09753e-05 -0.000229979 5.32514e-05 -1.57194e-05 -1.32892e-06 5.96864e-07 1.96125e-05 1.28304e-05 
1488.9 0 -1.33578e-05 0.0827076 -2.9827e-07 5.50108e-06 -0.311039 8.65953e-05 -4.52618e-05 0.702732 -0.00035351 -0.000346394 -0.00048657 -0.000667939 -2.66664e-05 -0.000136921 0.000378144 0.000189114 0.000112036 0.00140424 0.00026658 0.000235956 1.47377e-05 0.00018358 3.39263e-05 3.58716e-05 -1.6478e-05 -0.000239354 5.35092e-05 -1.6749e-05 -2.26493e-06 7.83713e-08 1.78634e-05 1.37467e-05 
1489.25 0 -1.60187e-05 0.0861359 -7.82533e-07 5.20799e-06 -0.25187 0.000101388 -5.76339e-05 0.721284 -0.000293064 -0.000385798 -0.000498568 -0.00051765 -5.60289e-06 -0.000137014 0.000363939 0.000185806 7.86063e-05 0.00142069 0.000226554 0.000252112 1.5147e-05 0.000108075 2.69572e-05 3.71871e-05 -1.19197e-05 -0.000248008 5.34938e-05 -1.71557e-05 -3.56947e-06 -4.52824e-07 1.55454e-05 1.4663e-05 
1489.6 0 -1.82797e-05 0.088978 -1.41826e-06 5.64304e-06 -0.191632 0.000115772 -6.68946e-05 0.73492 -0.000227957 -0.000422581 -0.00050551 -0.000362016 1.72676e-05 -0.000137775 0.000347944 0.000181488 4.35229e-05 0.00142953 0.000182692 0.000270395 1.46192e-05 3.34258e-05 1.90849e-05 3.91707e-05 -6.52957e-06 -0.000255502 5.34489e-05 -1.7601e-05 -5.50857e-06 -9.57436e-07 1.27472e-05 1.50992e-05 
1489.95 0 -2.00884e-05 0.0912203 -2.24103e-06 5.85295e-06 -0.130741 0.000128806 -7.31563e-05 0.7436 -0.000159131 -0.000457437 -0.000509761 -0.000202366 4.18569e-05 -0.000137702 0.00033028 0.000176322 7.46509e-06 0.00143019 0.000133994 0.000289727 1.33893e-05 -3.92763e-05 9.95297e-06 4.17265e-05 -6.42151e-07 -0.00026161 5.34598e-05 -1.83422e-05 -8.0512e-06 -2.08689e-06 9.5528e-06 1.54883e-05 
1490.3 0 -2.12476e-05 0.0928529 -3.01383e-06 5.94917e-06 -0.0696097 0.000140199 -7.71943e-05 0.747318 -8.66342e-05 -0.000490561 -0.000512408 -3.98332e-05 6.7804e-05 -0.000136821 0.00031219 0.000170369 -2.75496e-05 0.00142209 8.00712e-05 0.000308707 1.14027e-05 -0.000108311 -8.88343e-08 4.44534e-05 4.73455e-06 -0.000266289 5.33102e-05 -1.86651e-05 -1.10554e-05 -3.60922e-06 6.15874e-06 1.61244e-05 
1490.65 0 -2.20099e-05 0.0938705 -3.46674e-06 6.59077e-06 -0.00864534 0.000149915 -7.94885e-05 0.746103 -1.13612e-05 -0.000521459 -0.000512703 0.000124085 9.43121e-05 -0.00013662 0.000294218 0.000163786 -6.04078e-05 0.00140551 2.15595e-05 0.000327246 8.63081e-06 -0.000172105 -1.00394e-05 4.73206e-05 9.45669e-06 -0.000269473 5.27244e-05 -1.86763e-05 -1.41863e-05 -5.05329e-06 2.87463e-06 1.67697e-05 
1491 0 -2.27895e-05 0.0942737 -3.78285e-06 7.84135e-06 0.0517512 0.000157935 -8.05179e-05 0.740015 6.53672e-05 -0.000550128 -0.000509772 0.000287705 0.000121169 -0.000137556 0.000275469 0.000157128 -9.08632e-05 0.00138207 -4.15465e-05 0.000346396 5.36815e-06 -0.000229992 -2.00801e-05 5.05719e-05 1.39903e-05 -0.000271347 5.19685e-05 -1.91751e-05 -1.72202e-05 -6.58883e-06 -3.67583e-07 1.71829e-05 
1491.35 0 -2.37894e-05 0.0940676 -4.27787e-06 9.10044e-06 0.111185 0.000164717 -8.05476e-05 0.729144 0.000143659 -0.000577371 -0.000503508 0.000450119 0.000149007 -0.000138676 0.000255052 0.000151056 -0.000118791 0.0013526 -0.0001092 0.000366718 2.0139e-06 -0.000282697 -3.11374e-05 5.41203e-05 1.84443e-05 -0.000271968 5.14486e-05 -1.98106e-05 -2.04067e-05 -8.46319e-06 -3.86248e-06 1.75682e-05 
1491.7 0 -2.49606e-05 0.0932597 -4.97159e-06 9.8277e-06 0.169272 0.000171021 -7.94662e-05 0.713616 0.00022394 -0.000604319 -0.00049401 0.000610485 0.000178259 -0.000138807 0.000232955 0.000145697 -0.000143982 0.00131597 -0.000179451 0.000387059 -1.13435e-06 -0.000331315 -4.28678e-05 5.78034e-05 2.24851e-05 -0.000270894 5.11649e-05 -1.95932e-05 -2.39204e-05 -1.05831e-05 -7.58892e-06 1.80522e-05 
1492.05 0 -2.62681e-05 0.0918615 -5.61434e-06 1.00917e-05 0.225643 0.000177426 -7.72909e-05 0.693586 0.000304113 -0.000631415 -0.000481068 0.000767042 0.000208578 -0.000137203 0.000209113 0.000140559 -0.000165614 0.00127074 -0.000249988 0.000405354 -3.91973e-06 -0.000375641 -5.40362e-05 6.13836e-05 2.56417e-05 -0.000267825 5.09092e-05 -1.88057e-05 -2.76439e-05 -1.27241e-05 -1.13468e-05 1.8517e-05 
1492.4 0 -2.77313e-05 0.0898895 -5.87685e-06 1.0248e-05 0.279947 0.000184683 -7.43622e-05 0.669235 0.000380369 -0.00065795 -0.000464353 0.000917626 0.000239181 -0.000134488 0.000182977 0.000135077 -0.00018256 0.0012167 -0.00032153 0.000420415 -6.33977e-06 -0.000415164 -6.49358e-05 6.45134e-05 2.74076e-05 -0.000262913 5.04581e-05 -1.85138e-05 -3.14844e-05 -1.44332e-05 -1.50813e-05 1.90139e-05 
1492.75 0 -2.94134e-05 0.0873645 -5.62615e-06 1.03066e-05 0.331845 0.000193676 -7.03246e-05 0.640769 0.000451339 -0.000683271 -0.000443457 0.00106044 0.000269437 -0.000132587 0.00015344 0.000128641 -0.000194566 0.00115452 -0.000396676 0.000432107 -8.63082e-06 -0.000450429 -7.71192e-05 6.72991e-05 2.77114e-05 -0.000256454 4.96739e-05 -1.83105e-05 -3.53956e-05 -1.51775e-05 -1.87324e-05 1.96763e-05 
1493.1 0 -3.12899e-05 0.0843089 -5.06539e-06 9.95191e-06 0.381021 0.000204855 -6.39878e-05 0.608425 0.000518349 -0.000707904 -0.000417832 0.00119395 0.000298628 -0.000132817 0.000118826 0.000120416 -0.000202223 0.00108478 -0.000475521 0.000440046 -1.08962e-05 -0.000481683 -9.03801e-05 7.0063e-05 2.71415e-05 -0.000248514 4.87759e-05 -1.6872e-05 -3.93178e-05 -1.50454e-05 -2.22717e-05 2.04046e-05 
1493.45 0 -3.30759e-05 0.080748 -4.58986e-06 8.9191e-06 0.42718 0.00021842 -5.41389e-05 0.57246 0.000581697 -0.000732038 -0.000387346 0.00131648 0.000325657 -0.000134288 7.85103e-05 0.00010999 -0.000206355 0.00100826 -0.000555455 0.000442879 -1.29862e-05 -0.000507693 -0.000103076 7.23408e-05 2.64178e-05 -0.000239123 4.82909e-05 -1.43931e-05 -4.31107e-05 -1.45169e-05 -2.55889e-05 2.07916e-05 
1493.8 0 -3.42393e-05 0.0767109 -4.3624e-06 7.58804e-06 0.470055 0.000234259 -3.97575e-05 0.533154 0.000640256 -0.00075424 -0.000352578 0.00142641 0.00034961 -0.000135186 3.41285e-05 9.73264e-05 -0.000207726 0.000926701 -0.000634523 0.00043949 -1.46608e-05 -0.000526818 -0.000114946 7.33763e-05 2.55481e-05 -0.000228616 4.82981e-05 -1.21708e-05 -4.69438e-05 -1.39155e-05 -2.84505e-05 2.02342e-05 
1494.15 0 -3.45003e-05 0.0722297 -4.17281e-06 6.53806e-06 0.509403 0.000251749 -2.00704e-05 0.490802 0.000693868 -0.000773002 -0.000313894 0.00152239 0.00036985 -0.000135013 -1.19831e-05 8.27659e-05 -0.000206454 0.000841986 -0.000711835 0.000430158 -1.58685e-05 -0.000538325 -0.000126692 7.30988e-05 2.40106e-05 -0.000216974 4.83721e-05 -1.02719e-05 -5.13693e-05 -1.3324e-05 -3.08479e-05 1.8361e-05 
1494.5 0 -3.38345e-05 0.0673385 -3.91765e-06 5.62197e-06 0.545007 0.000269788 5.66682e-06 0.445714 0.000742672 -0.000788074 -0.000271555 0.00160303 0.000385937 -0.000134143 -5.87848e-05 6.73835e-05 -0.000201998 0.00075519 -0.000785784 0.000415666 -1.67393e-05 -0.000542355 -0.000138067 7.17271e-05 2.16285e-05 -0.000203852 4.82183e-05 -7.77227e-06 -5.62421e-05 -1.24145e-05 -3.2947e-05 1.5872e-05 
1494.85 0 -3.16538e-05 0.0620734 -3.81193e-06 4.72632e-06 0.576677 0.000287348 3.78686e-05 0.398216 0.000785468 -0.000799762 -0.000226753 0.00166737 0.00039825 -0.000132654 -0.000106179 5.22548e-05 -0.000193891 0.000667452 -0.000854551 0.000395818 -1.71502e-05 -0.000539835 -0.000148619 6.93297e-05 1.85283e-05 -0.000189383 4.75707e-05 -4.3734e-06 -6.07389e-05 -1.06078e-05 -3.47921e-05 1.40519e-05 
1495.2 0 -2.74493e-05 0.0564723 -3.87773e-06 4.26086e-06 0.604251 0.000303918 7.6664e-05 0.348648 0.000820644 -0.000807417 -0.000181142 0.0017159 0.000407695 -0.000130734 -0.000154187 3.73296e-05 -0.000182104 0.000580287 -0.000917343 0.000370102 -1.7204e-05 -0.000532348 -0.000158702 6.62304e-05 1.48431e-05 -0.00017406 4.63241e-05 -1.96404e-07 -6.44405e-05 -7.5802e-06 -3.64535e-05 1.31139e-05 
1495.55 0 -2.15576e-05 0.0505742 -3.77615e-06 4.18992e-06 0.627601 0.000318455 0.000122504 0.297357 0.000847912 -0.000809737 -0.000135706 0.00174989 0.000414275 -0.000127808 -0.000202123 2.20759e-05 -0.000167125 0.000494647 -0.000974012 0.000339217 -1.73987e-05 -0.000520397 -0.000168626 6.2957e-05 1.10235e-05 -0.000158173 4.48964e-05 5.10609e-06 -6.7343e-05 -3.18429e-06 -3.79205e-05 1.20506e-05 
1495.9 0 -1.44383e-05 0.0444206 -3.39887e-06 3.89104e-06 0.646627 0.000329455 0.000175615 0.244696 0.000868067 -0.000806745 -9.11701e-05 0.00176991 0.000417152 -0.000122506 -0.000247958 6.55417e-06 -0.000150227 0.00041097 -0.00102431 0.00030433 -1.80452e-05 -0.000503 -0.000177666 5.95669e-05 8.05738e-06 -0.000142318 4.37752e-05 1.19556e-05 -6.94623e-05 2.41671e-06 -3.8981e-05 1.01165e-05 
1496.25 0 -6.39128e-06 0.0380544 -3.06782e-06 3.05117e-06 0.661257 0.000335947 0.000235594 0.191021 0.000881234 -0.000799323 -4.90326e-05 0.00177672 0.000416189 -0.000114475 -0.000289552 -8.48892e-06 -0.000132443 0.000330544 -0.00106759 0.000264941 -1.91973e-05 -0.000480274 -0.000184633 5.56415e-05 6.51697e-06 -0.000127573 4.29141e-05 1.9934e-05 -7.12024e-05 8.38017e-06 -3.96435e-05 7.42394e-06 
1496.6 0 2.47421e-06 0.0315182 -2.92321e-06 1.73502e-06 0.671449 0.000337338 0.000301721 0.136689 0.00088642 -0.000787161 -1.07231e-05 0.00177162 0.000412062 -0.000104249 -0.000325846 -2.22674e-05 -0.00011355 0.000255405 -0.00110341 0.000219747 -2.08595e-05 -0.00045372 -0.000189199 5.09186e-05 5.75168e-06 -0.000114135 4.1961e-05 2.77026e-05 -7.33996e-05 1.4145e-05 -3.99638e-05 3.99335e-06 
1496.95 0 1.22094e-05 0.024855 -2.92967e-06 2.6469e-08 0.677188 0.000332907 0.000373037 0.0820591 0.000882868 -0.000769187 2.33608e-05 0.00175474 0.000405628 -9.18985e-05 -0.000356221 -3.45146e-05 -9.35961e-05 0.000187022 -0.0011323 0.000169171 -2.28709e-05 -0.000424527 -0.000192106 4.5579e-05 5.2679e-06 -0.000101404 4.08849e-05 3.42501e-05 -7.62412e-05 1.99154e-05 -3.99328e-05 -1.73934e-07 
1497.3 0 2.26508e-05 0.0181078 -2.95567e-06 -1.57349e-06 0.67849 0.000321779 0.000448614 0.0274841 0.000870529 -0.000745445 5.26129e-05 0.00172579 0.000397728 -7.76488e-05 -0.000379481 -4.5601e-05 -7.33018e-05 0.000126701 -0.00115485 0.000114995 -2.48662e-05 -0.000393826 -0.000193934 3.96916e-05 5.24644e-06 -8.93255e-05 3.97901e-05 3.97061e-05 -7.92213e-05 2.54432e-05 -3.9556e-05 -4.81233e-06 
1497.65 0 3.38046e-05 0.0113196 -2.88343e-06 -2.4539e-06 0.675396 0.000303464 0.000527528 -0.026685 0.000849433 -0.000716919 7.64615e-05 0.00168581 0.000388868 -6.30088e-05 -0.000395556 -5.62376e-05 -5.24064e-05 7.53106e-05 -0.00117096 5.81643e-05 -2.6499e-05 -0.000362412 -0.000194866 3.30667e-05 5.24444e-06 -7.80742e-05 3.84669e-05 4.43077e-05 -8.20148e-05 3.0148e-05 -3.89176e-05 -9.73749e-06 
1498 0 4.57937e-05 0.00453487 -2.86613e-06 -2.81148e-06 0.667978 0.000278092 0.000609043 -0.0801042 0.000819837 -0.000684249 9.56089e-05 0.00163664 0.000379774 -4.93177e-05 -0.000406305 -6.67632e-05 -3.0015e-05 3.29329e-05 -0.00118047 -1.95493e-06 -2.78717e-05 -0.000329724 -0.000195276 2.57177e-05 4.70615e-06 -6.76601e-05 3.67718e-05 4.81641e-05 -8.44113e-05 3.41993e-05 -3.82725e-05 -1.45474e-05 
1498.35 0 5.84669e-05 -0.00220189 -3.05023e-06 -3.00639e-06 0.656333 0.000245135 0.000692642 -0.132441 0.000782658 -0.000647241 0.000110769 0.00157958 0.000371206 -3.68188e-05 -0.000412889 -7.72989e-05 -5.91883e-06 -3.41302e-08 -0.00118332 -6.66952e-05 -2.90395e-05 -0.000295602 -0.00019547 1.77261e-05 4.04522e-06 -5.7975e-05 3.47931e-05 5.18258e-05 -8.6268e-05 3.8012e-05 -3.76438e-05 -1.86913e-05 
1498.7 0 7.18863e-05 -0.00884928 -3.41981e-06 -2.84752e-06 0.640581 0.000203142 0.000777257 -0.183374 0.000739493 -0.000605336 0.000121449 0.00151564 0.000363147 -2.63983e-05 -0.000415872 -8.81772e-05 1.9393e-05 -2.2962e-05 -0.00117866 -0.000136528 -2.98561e-05 -0.000261496 -0.000195108 8.95018e-06 3.80445e-06 -4.91078e-05 3.2587e-05 5.57527e-05 -8.77932e-05 4.15268e-05 -3.67838e-05 -2.19854e-05 
1499.05 0 8.61438e-05 -0.0153681 -3.94656e-06 -2.22532e-06 0.620871 0.00015098 0.000861235 -0.232592 0.00069186 -0.000558248 0.000127113 0.00144612 0.000355512 -1.85646e-05 -0.000416709 -0.000100055 4.50007e-05 -3.63444e-05 -0.00116521 -0.000210065 -3.02932e-05 -0.000227739 -0.000193901 -6.83906e-07 3.9179e-06 -4.11634e-05 3.01834e-05 5.94083e-05 -8.90425e-05 4.4709e-05 -3.57369e-05 -2.44572e-05 
1499.4 0 0.000100924 -0.0217183 -4.44055e-06 -9.47153e-07 0.597376 8.83589e-05 0.000942694 -0.279802 0.000641233 -0.000505973 0.00012712 0.00137151 0.000348259 -1.23928e-05 -0.000415667 -0.000113387 6.94453e-05 -4.14434e-05 -0.00114268 -0.00028467 -3.03983e-05 -0.000193495 -0.000192153 -1.07612e-05 4.74123e-06 -3.43352e-05 2.78107e-05 6.22734e-05 -8.95357e-05 4.78467e-05 -3.47555e-05 -2.646e-05 
1499.75 0 0.000115609 -0.0278605 -4.5763e-06 6.13513e-07 0.570286 1.50618e-05 0.00101979 -0.324727 0.000588939 -0.000448653 0.000118963 0.00129198 0.000340635 -7.8479e-06 -0.000411399 -0.000128251 9.20679e-05 -3.91485e-05 -0.0011111 -0.000357892 -3.02213e-05 -0.000160061 -0.000189979 -2.07927e-05 6.92379e-06 -2.89551e-05 2.57038e-05 6.45694e-05 -8.91592e-05 5.05633e-05 -3.39197e-05 -2.86406e-05 
1500.1 0 0.000129728 -0.0337599 -4.51362e-06 1.35971e-06 0.539812 -6.93204e-05 0.0010906 -0.367107 0.000535843 -0.000386642 9.99138e-05 0.00120851 0.000331454 -5.03308e-06 -0.000403335 -0.00014461 0.000114557 -2.9973e-05 -0.00107018 -0.000427467 -2.98696e-05 -0.000129708 -0.000187259 -3.06504e-05 9.62522e-06 -2.48915e-05 2.36459e-05 6.66087e-05 -8.82718e-05 5.19469e-05 -3.32186e-05 -3.10123e-05 
1500.45 0 0.000142861 -0.0393851 -4.73911e-06 1.38194e-06 0.506184 -0.000164568 0.00115321 -0.4067 0.000482258 -0.000321114 7.00455e-05 0.00112256 0.000320096 -3.29695e-06 -0.000391284 -0.000161955 0.000139373 -1.49045e-05 -0.0010201 -0.000490994 -2.92782e-05 -0.000102373 -0.000183903 -4.0282e-05 1.14435e-05 -2.1639e-05 2.12701e-05 6.87003e-05 -8.70047e-05 5.20969e-05 -3.25813e-05 -3.27341e-05 
1500.8 0 0.000154538 -0.0447043 -5.33422e-06 1.7421e-06 0.469653 -0.000270044 0.00120588 -0.443284 0.000428235 -0.000253777 3.11004e-05 0.00103513 0.0003071 -3.72107e-06 -0.000375029 -0.000179118 0.000167292 4.45029e-06 -0.000961589 -0.000546988 -2.80995e-05 -7.63486e-05 -0.000179522 -4.94374e-05 1.25469e-05 -1.89998e-05 1.84402e-05 7.1344e-05 -8.53489e-05 5.19059e-05 -3.17618e-05 -3.33538e-05 
1501.15 0 0.000164488 -0.0496858 -5.98535e-06 2.67414e-06 0.430484 -0.000385081 0.00124682 -0.476663 0.000373251 -0.000185839 -1.56332e-05 0.000946755 0.000293479 -7.64966e-06 -0.000355932 -0.00019533 0.000197728 2.6367e-05 -0.000895158 -0.000595802 -2.62522e-05 -5.08937e-05 -0.000173342 -5.75746e-05 1.35724e-05 -1.69694e-05 1.51946e-05 7.45878e-05 -8.35809e-05 5.14521e-05 -3.04868e-05 -3.3033e-05 
1501.5 0 0.000172613 -0.054301 -6.41382e-06 4.01965e-06 0.38895 -0.000508041 0.00127433 -0.506663 0.000316274 -0.000117732 -6.85705e-05 0.000857883 0.000279607 -1.39576e-05 -0.000335156 -0.000210479 0.000230319 4.99293e-05 -0.000821038 -0.000638406 -2.42825e-05 -2.65383e-05 -0.000165141 -6.4348e-05 1.42201e-05 -1.54688e-05 1.15961e-05 7.81071e-05 -8.1747e-05 5.04582e-05 -2.88304e-05 -3.18744e-05 
1501.85 0 0.000178849 -0.0585255 -6.63693e-06 5.94369e-06 0.345335 -0.000636016 0.00128823 -0.53313 0.000256919 -4.95443e-05 -0.000125585 0.000769331 0.000265397 -2.14791e-05 -0.000313033 -0.000224111 0.000264447 7.56059e-05 -0.000739435 -0.000674291 -2.31972e-05 -3.77361e-06 -0.000155117 -6.99083e-05 1.43409e-05 -1.46263e-05 7.80708e-06 8.18138e-05 -7.96573e-05 4.908e-05 -2.71824e-05 -3.04508e-05 
1502.2 0 0.000183094 -0.0623381 -6.86992e-06 8.39954e-06 0.299934 -0.000766913 0.00129007 -0.555931 0.00019615 1.8349e-05 -0.00018568 0.000682145 0.000251539 -2.9954e-05 -0.000292112 -0.000236202 0.000298953 0.000104039 -0.000650855 -0.00070211 -2.29543e-05 1.73837e-05 -0.000143296 -7.46771e-05 1.423e-05 -1.47477e-05 4.08415e-06 8.57542e-05 -7.75633e-05 4.73484e-05 -2.58402e-05 -2.92601e-05 
1502.55 0 0.00018569 -0.0657196 -7.24174e-06 1.09423e-05 0.253053 -0.000900505 0.00128026 -0.574956 0.000135249 8.53161e-05 -0.000248901 0.000597783 0.000238291 -3.7058e-05 -0.000274934 -0.000248071 0.000333134 0.000134753 -0.000555314 -0.00072128 -2.24072e-05 3.72219e-05 -0.000129073 -7.87458e-05 1.39343e-05 -1.5662e-05 3.89276e-07 8.97006e-05 -7.5953e-05 4.51995e-05 -2.49676e-05 -2.78351e-05 
1502.9 0 0.000187093 -0.0686529 -8.0318e-06 1.328e-05 0.205003 -0.00103625 0.00125787 -0.590122 7.42498e-05 0.000150339 -0.000314374 0.000517964 0.000224401 -4.01145e-05 -0.000260158 -0.000260357 0.000366907 0.000166023 -0.000452583 -0.000731624 -2.13322e-05 5.60391e-05 -0.000112121 -8.17229e-05 1.32336e-05 -1.65848e-05 -3.40101e-06 9.28183e-05 -7.48058e-05 4.27866e-05 -2.43961e-05 -2.61375e-05 
1503.25 0 0.000187143 -0.0711248 -9.36691e-06 1.49355e-05 0.1561 -0.0011732 0.00122273 -0.601371 1.33368e-05 0.000211293 -0.000380112 0.000443634 0.000209187 -3.98862e-05 -0.000246021 -0.000272683 0.000400245 0.000195593 -0.00034347 -0.000733318 -2.0158e-05 7.39377e-05 -9.33988e-05 -8.32841e-05 1.23104e-05 -1.68697e-05 -7.26279e-06 9.45108e-05 -7.36256e-05 4.01371e-05 -2.35651e-05 -2.48054e-05 
1503.6 0 0.000185526 -0.0731262 -1.07003e-05 1.58244e-05 0.106659 -0.00131102 0.00117432 -0.608674 -4.63581e-05 0.000265766 -0.000444188 0.000374578 0.000192853 -3.81696e-05 -0.000233513 -0.000285822 0.000433408 0.000221582 -0.000228682 -0.000728557 -1.90205e-05 9.11688e-05 -7.36504e-05 -8.37377e-05 1.1256e-05 -1.62274e-05 -1.09442e-05 9.52182e-05 -7.24425e-05 3.68195e-05 -2.21288e-05 -2.36642e-05 
1503.95 0 0.000182282 -0.0746501 -1.15287e-05 1.68974e-05 0.0569962 -0.00144838 0.00111167 -0.612023 -0.000104527 0.000313767 -0.000504508 0.000310096 0.000174483 -3.45505e-05 -0.000223654 -0.000300666 0.00046694 0.000242679 -0.000108045 -0.000721254 -1.85659e-05 0.000108367 -5.26022e-05 -8.39842e-05 9.4552e-06 -1.45187e-05 -1.42891e-05 9.52186e-05 -7.14028e-05 3.27441e-05 -2.02534e-05 -2.26034e-05 
1504.3 0 0.000177261 -0.0756922 -1.22349e-05 1.82588e-05 0.00742472 -0.00158281 0.00103528 -0.611437 -0.000161584 0.000357615 -0.00055828 0.000249787 0.000153166 -2.76538e-05 -0.000215821 -0.000316374 0.000500028 0.000258324 1.77554e-05 -0.000713113 -1.93494e-05 0.000126159 -3.04844e-05 -8.42019e-05 6.79744e-06 -1.20476e-05 -1.75167e-05 9.41168e-05 -6.99872e-05 2.87562e-05 -1.81281e-05 -2.22494e-05 
1504.65 0 0.000170254 -0.0762499 -1.33247e-05 1.86197e-05 -0.0417444 -0.00171296 0.000946023 -0.606958 -0.000217046 0.000397579 -0.000603901 0.000193758 0.00012951 -1.69021e-05 -0.000209849 -0.000331763 0.000529369 0.000268135 0.00014718 -0.000702856 -2.04103e-05 0.000143535 -7.82689e-06 -8.3657e-05 4.55932e-06 -8.93453e-06 -2.05283e-05 9.18765e-05 -6.79485e-05 2.53263e-05 -1.57088e-05 -2.22756e-05 
1505 0 0.000161491 -0.0763232 -1.44024e-05 1.76159e-05 -0.0902054 -0.00183853 0.00084342 -0.598649 -0.000270109 0.00043151 -0.000642703 0.000141779 0.000104511 -2.36906e-06 -0.000206369 -0.000346403 0.000552729 0.000271569 0.000279136 -0.000690162 -2.06903e-05 0.000158592 1.55032e-05 -8.24061e-05 3.36193e-06 -4.89628e-06 -2.29704e-05 8.86868e-05 -6.53194e-05 2.14986e-05 -1.32072e-05 -2.14861e-05 
1505.35 0 0.000151138 -0.0759156 -1.49379e-05 1.64173e-05 -0.137659 -0.0019587 0.000726662 -0.586594 -0.000320265 0.000459015 -0.000675734 9.37177e-05 7.85562e-05 1.55695e-05 -0.000204853 -0.000359683 0.00057168 0.000268712 0.00041313 -0.000676492 -2.04364e-05 0.000170972 3.95079e-05 -8.10937e-05 2.08321e-06 -2.84257e-07 -2.51841e-05 8.45144e-05 -6.21692e-05 1.64536e-05 -1.09831e-05 -2.01083e-05 
1505.7 0 0.00013879 -0.0750331 -1.49144e-05 1.60294e-05 -0.183814 -0.00207164 0.000595405 -0.570905 -0.000367109 0.000481633 -0.000701479 4.97458e-05 5.21718e-05 3.61314e-05 -0.000203696 -0.000370975 0.000588478 0.000259281 0.000548695 -0.000662006 -2.06283e-05 0.000180353 6.39221e-05 -7.95692e-05 -3.40886e-09 4.71073e-06 -2.77367e-05 7.92678e-05 -5.91169e-05 1.05655e-05 -8.89969e-06 -1.9409e-05 
1506.05 0 0.000123748 -0.0736853 -1.45207e-05 1.62349e-05 -0.228395 -0.00217528 0.000449577 -0.551711 -0.000410324 0.000499343 -0.000718176 8.46718e-06 2.58214e-05 5.88511e-05 -0.000201519 -0.00038057 0.000603228 0.000242192 0.000684713 -0.000645682 -2.1927e-05 0.000185619 8.8562e-05 -7.70865e-05 -2.06451e-06 1.09591e-05 -3.06124e-05 7.31325e-05 -5.67103e-05 4.56255e-06 -6.75053e-06 -1.97665e-05 
1506.4 0 0.000105746 -0.071886 -1.4009e-05 1.64709e-05 -0.271134 -0.00226754 0.000288907 -0.529164 -0.000449826 0.000509852 -0.00072622 -3.23888e-05 -3.42332e-07 8.43662e-05 -0.000197104 -0.00038919 0.000613853 0.000217388 0.000820097 -0.000628347 -2.43144e-05 0.000187319 0.000113433 -7.3212e-05 -2.74938e-06 1.90186e-05 -3.30898e-05 6.65374e-05 -5.45867e-05 -1.62965e-06 -4.58321e-06 -2.06224e-05 
1506.75 0 8.50286e-05 -0.0696508 -1.36613e-05 1.69242e-05 -0.31178 -0.0023454 0.000113306 -0.503433 -0.000486401 0.000511885 -0.000727208 -7.32117e-05 -2.61351e-05 0.000112645 -0.000189763 -0.000397094 0.000618464 0.000186184 0.00095411 -0.000613435 -2.74611e-05 0.000187339 0.000138684 -6.86455e-05 -2.4344e-06 2.82865e-05 -3.43517e-05 5.94871e-05 -5.20246e-05 -8.76414e-06 -2.68895e-06 -2.17057e-05 
1507.1 0 6.18973e-05 -0.066997 -1.37439e-05 1.76927e-05 -0.350098 -0.00240533 -7.58628e-05 -0.474709 -0.000521495 0.00050783 -0.000720737 -0.000112548 -5.12516e-05 0.000142039 -0.000180685 -0.000403725 0.000616771 0.000149845 0.0010848 -0.000603443 -3.0988e-05 0.000186072 0.000163829 -6.45306e-05 -2.58825e-06 3.81687e-05 -3.46097e-05 5.12716e-05 -4.87777e-05 -1.6616e-05 -1.23725e-06 -2.32204e-05 
1507.45 0 3.65536e-05 -0.0639453 -1.39772e-05 1.82358e-05 -0.385868 -0.00244519 -0.000275817 -0.443193 -0.000555562 0.000501217 -0.000705189 -0.000149063 -7.54687e-05 0.00017133 -0.000171688 -0.000408399 0.000608094 0.000108953 0.00120902 -0.000596955 -3.4378e-05 0.000183483 0.00018741 -6.07628e-05 -3.26833e-06 4.85075e-05 -3.45001e-05 4.16676e-05 -4.4823e-05 -2.44979e-05 -5.99932e-09 -2.50212e-05 
1507.8 0 9.48165e-06 -0.0605182 -1.37838e-05 1.82703e-05 -0.418885 -0.00246436 -0.000484059 -0.409107 -0.000587515 0.000493162 -0.000680563 -0.000182069 -9.9005e-05 0.000199954 -0.000163323 -0.000411207 0.000591574 6.3662e-05 0.00132425 -0.000590905 -3.71884e-05 0.000180484 0.00020808 -5.66508e-05 -4.02349e-06 5.90616e-05 -3.41164e-05 3.19024e-05 -3.99904e-05 -3.27294e-05 1.38639e-06 -2.63183e-05 
1508.15 0 -1.86831e-05 -0.0567392 -1.27911e-05 1.80205e-05 -0.448962 -0.00246225 -0.00069859 -0.372689 -0.000615693 0.000482658 -0.000647918 -0.000212191 -0.000122963 0.000226809 -0.000155649 -0.000413203 0.000567961 1.43902e-05 0.00142957 -0.000583168 -3.94661e-05 0.000176553 0.000225981 -5.19674e-05 -5.5087e-06 6.90652e-05 -3.33018e-05 2.35187e-05 -3.42124e-05 -4.12208e-05 3.31312e-06 -2.66392e-05 
1508.5 0 -4.75271e-05 -0.0526348 -1.09903e-05 1.76268e-05 -0.475934 -0.0024381 -0.000917357 -0.334184 -0.000639815 0.000468198 -0.000608007 -0.000240299 -0.00014894 0.000251538 -0.00014978 -0.000414995 0.000538008 -3.72457e-05 0.0015256 -0.000572602 -4.14868e-05 0.000170654 0.000242528 -4.68828e-05 -7.88866e-06 7.74904e-05 -3.16082e-05 1.67243e-05 -2.80053e-05 -4.87417e-05 5.83854e-06 -2.65446e-05 
1508.85 0 -7.69541e-05 -0.0482338 -8.56272e-06 1.73646e-05 -0.499655 -0.00239162 -0.00113782 -0.293852 -0.00066149 0.000449216 -0.00056202 -0.000265894 -0.000177129 0.000275769 -0.000145815 -0.000415901 0.000501386 -8.97392e-05 0.00161237 -0.000559608 -4.34223e-05 0.00016337 0.000258093 -4.21361e-05 -1.0119e-05 8.42424e-05 -2.85578e-05 1.06384e-05 -2.21626e-05 -5.45931e-05 8.97714e-06 -2.66546e-05 
1509.2 0 -0.000106889 -0.0435655 -5.51586e-06 1.72928e-05 -0.520001 -0.00232382 -0.00135715 -0.251963 -0.0006816 0.000426909 -0.000511685 -0.000288283 -0.000206589 0.000300129 -0.000141006 -0.000414747 0.000458373 -0.000142882 0.00168826 -0.000545933 -4.47964e-05 0.000154913 0.000271789 -3.84389e-05 -1.14061e-05 9.01e-05 -2.45293e-05 4.95699e-06 -1.70215e-05 -5.91509e-05 1.28762e-05 -2.7358e-05 
1509.55 0 -0.000136613 -0.0386608 -1.99818e-06 1.66662e-05 -0.536874 -0.00223545 -0.00157348 -0.208793 -0.000699361 0.00040338 -0.000458027 -0.000308402 -0.000236573 0.000322453 -0.000133742 -0.000410011 0.000410538 -0.000196352 0.00175144 -0.000532547 -4.50298e-05 0.000144841 0.000283117 -3.55132e-05 -1.18019e-05 9.58111e-05 -2.05596e-05 -2.01902e-07 -1.25367e-05 -6.29863e-05 1.75132e-05 -2.83791e-05 
1509.9 0 -0.000165554 -0.0335529 1.40668e-06 1.49852e-05 -0.550193 -0.00212564 -0.00178476 -0.164619 -0.000713419 0.000379595 -0.000401103 -0.000327453 -0.000266143 0.000342006 -0.00012471 -0.00040029 0.000358876 -0.000248308 0.00180054 -0.000518086 -4.45431e-05 0.000134197 0.000292235 -3.23461e-05 -1.14813e-05 0.000101117 -1.71204e-05 -4.91147e-06 -8.51592e-06 -6.63611e-05 2.25102e-05 -2.86868e-05 
1510.25 0 -0.000193862 -0.0282751 4.29636e-06 1.3157e-05 -0.559899 -0.00199372 -0.00198792 -0.119727 -0.000722951 0.000354523 -0.000341047 -0.000344502 -0.00029365 0.000360113 -0.000111974 -0.000385098 0.000302724 -0.000296556 0.00183534 -0.000500833 -4.41819e-05 0.000124798 0.00029972 -2.8754e-05 -1.04087e-05 0.000105414 -1.37705e-05 -9.08027e-06 -4.65179e-06 -6.95674e-05 2.74014e-05 -2.82864e-05 
1510.6 0 -0.000221847 -0.0228599 6.60459e-06 1.1896e-05 -0.565957 -0.00184 -0.00217955 -0.0744083 -0.000727982 0.000326928 -0.000278678 -0.000357666 -0.0003181 0.000375166 -9.2344e-05 -0.00036503 0.00024141 -0.000339893 0.00185695 -0.000481072 -4.4605e-05 0.00011607 0.000306085 -2.5262e-05 -8.57104e-06 0.000108727 -1.05336e-05 -1.28529e-05 -6.67134e-07 -7.28801e-05 3.205e-05 -2.8677e-05 
1510.95 0 -0.000249325 -0.0173423 8.28752e-06 1.04139e-05 -0.568358 -0.00166594 -0.00235643 -0.0289502 -0.000728887 0.000296887 -0.000215626 -0.000366467 -0.000339282 0.000384516 -6.66623e-05 -0.000341093 0.000175662 -0.000378656 0.00186662 -0.000460002 -4.53052e-05 0.000105803 0.000311393 -2.19563e-05 -5.83219e-06 0.000111517 -7.86114e-06 -1.68732e-05 3.32187e-06 -7.61285e-05 3.63663e-05 -3.04305e-05 
1511.3 0 -0.000275631 -0.0117598 9.60985e-06 8.01955e-06 -0.567114 -0.00147331 -0.00251665 0.0163618 -0.000726557 0.000265775 -0.000154432 -0.000372485 -0.00035738 0.000388574 -3.68403e-05 -0.000314575 0.000107484 -0.000413323 0.00186496 -0.000438128 -4.53813e-05 9.39655e-05 0.000315679 -1.87904e-05 -2.51281e-06 0.000113889 -5.4792e-06 -2.16235e-05 7.29775e-06 -7.91368e-05 4.01292e-05 -3.24097e-05 
1511.65 0 -0.000300071 -0.00614891 1.09041e-05 5.14388e-06 -0.562254 -0.00126335 -0.00265825 0.0612407 -0.000722072 0.000235594 -9.64252e-05 -0.000377133 -0.00037294 0.000388324 -1.71189e-06 -0.000286333 3.97977e-05 -0.000443132 0.00185147 -0.000415005 -4.48729e-05 8.21528e-05 0.000318597 -1.60962e-05 3.3352e-07 0.00011569 -3.01493e-06 -2.758e-05 1.11681e-05 -8.17179e-05 4.31607e-05 -3.35369e-05 
1512 0 -0.000322076 -0.000543704 1.20156e-05 2.36095e-06 -0.553836 -0.00103781 -0.0027786 0.105402 -0.000714929 0.000207271 -4.08633e-05 -0.000380117 -0.000385985 0.000382523 4.00369e-05 -0.000256525 -2.49274e-05 -0.000467982 0.00182416 -0.000389514 -4.37365e-05 7.08202e-05 0.000318655 -1.37436e-05 2.18421e-06 0.000117139 -9.75553e-07 -3.49146e-05 1.46538e-05 -8.3605e-05 4.55342e-05 -3.34488e-05 
1512.35 0 -0.00034111 0.00502238 1.26131e-05 -3.3297e-07 -0.541942 -0.000799434 -0.0028765 0.148574 -0.00070309 0.000178967 1.30079e-05 -0.000380444 -0.0003956 0.000370143 8.71731e-05 -0.000225887 -8.54936e-05 -0.000489277 0.00178163 -0.000361447 -4.17773e-05 5.9716e-05 0.000315046 -1.11862e-05 3.22564e-06 0.000118372 2.88065e-07 -4.26564e-05 1.77475e-05 -8.48251e-05 4.73518e-05 -3.19121e-05 
1512.7 0 -0.000356817 0.0105153 1.29743e-05 -2.9991e-06 -0.52667 -0.000550491 -0.00295177 0.190491 -0.00068599 0.000148297 6.51653e-05 -0.000378139 -0.000401301 0.000350991 0.000137127 -0.00019604 -0.000140864 -0.000507882 0.00172503 -0.000332938 -3.98582e-05 4.87185e-05 0.000308997 -8.67589e-06 3.61284e-06 0.000119563 1.06969e-06 -4.96801e-05 2.07562e-05 -8.58185e-05 4.86709e-05 -2.87487e-05 
1513.05 0 -0.000369132 0.0159005 1.35102e-05 -5.43107e-06 -0.50814 -0.000293492 -0.00300278 0.230897 -0.000665569 0.00011553 0.000116053 -0.000373734 -0.000404647 0.000324321 0.000185879 -0.000168385 -0.000189769 -0.000523036 0.00165667 -0.000306267 -3.90245e-05 3.76313e-05 0.00030172 -6.56344e-06 3.49587e-06 0.000120769 1.53275e-06 -5.60815e-05 2.42392e-05 -8.66573e-05 4.99649e-05 -2.3736e-05 
1513.4 0 -0.000378095 0.021144 1.39831e-05 -7.23638e-06 -0.486489 -3.22395e-05 -0.00302692 0.269547 -0.00064376 8.20694e-05 0.000166215 -0.000366358 -0.000407853 0.000290365 0.000230058 -0.00014278 -0.000232682 -0.000533462 0.0015776 -0.000281592 -3.90785e-05 2.63078e-05 0.000292874 -4.27656e-06 3.51568e-06 0.00012161 1.91077e-06 -6.25696e-05 2.87755e-05 -8.69406e-05 5.16747e-05 -1.71475e-05 
1513.75 0 -0.000383635 0.0262133 1.40176e-05 -8.4478e-06 -0.461876 0.000228759 -0.00302319 0.306205 -0.000621548 4.8443e-05 0.00021487 -0.00035428 -0.00041148 0.00025007 0.000269967 -0.000118056 -0.000271233 -0.000538639 0.00148763 -0.000257826 -3.88313e-05 1.51478e-05 0.000281827 -1.23819e-06 4.2204e-06 0.000121607 2.58673e-06 -6.90612e-05 3.45143e-05 -8.7275e-05 5.38738e-05 -1.03778e-05 
1514.1 0 -0.000385176 0.0310783 1.37203e-05 -1.03572e-05 -0.434476 0.00048555 -0.0029926 0.340651 -0.000600136 1.49706e-05 0.000261256 -0.000336733 -0.00041535 0.000203014 0.000307808 -9.38433e-05 -0.000305103 -0.00053975 0.00138669 -0.000233705 -3.7611e-05 5.24977e-06 0.000268838 2.54885e-06 4.81023e-06 0.000120513 3.94835e-06 -7.50573e-05 4.06444e-05 -8.89651e-05 5.6527e-05 -4.45146e-06 
1514.45 0 -0.000382549 0.0357103 1.32009e-05 -1.43915e-05 -0.404481 0.000735302 -0.00293597 0.372676 -0.000580794 -1.80025e-05 0.000306508 -0.000315038 -0.000419859 0.000148048 0.000344515 -6.99444e-05 -0.000332284 -0.000539054 0.00127495 -0.00020852 -3.57576e-05 -3.34509e-06 0.000254528 6.07371e-06 3.33931e-06 0.000118621 6.14905e-06 -8.06014e-05 4.61849e-05 -9.16714e-05 5.94885e-05 1.34107e-06 
1514.8 0 -0.000376428 0.0400815 1.23378e-05 -2.00771e-05 -0.372102 0.000975189 -0.00285368 0.402093 -0.000563965 -5.01718e-05 0.000352616 -0.000291647 -0.000424456 8.4758e-05 0.000379088 -4.55801e-05 -0.000351966 -0.000537201 0.00115257 -0.000182054 -3.34263e-05 -1.23734e-05 0.000238887 8.65298e-06 -1.08185e-06 0.000115915 8.42025e-06 -8.62069e-05 5.10328e-05 -9.35e-05 6.23749e-05 8.25942e-06 
1515.15 0 -0.000367282 0.044165 1.0927e-05 -2.58409e-05 -0.337562 0.00120234 -0.00274717 0.428732 -0.000549127 -8.22898e-05 0.000400053 -0.000267154 -0.000427086 1.36172e-05 0.00040974 -2.07379e-05 -0.000365281 -0.000532651 0.00101957 -0.000154976 -3.05905e-05 -2.30938e-05 0.000221158 1.10697e-05 -7.01344e-06 0.000111526 1.03684e-05 -9.18449e-05 5.52056e-05 -9.34749e-05 6.45233e-05 1.67026e-05 
1515.5 0 -0.000354966 0.0479357 8.99251e-06 -3.04974e-05 -0.301092 0.00141371 -0.00261786 0.452444 -0.000535228 -0.000114828 0.000446738 -0.000239971 -0.000426154 -6.44267e-05 0.000435267 3.35976e-06 -0.000374322 -0.000524159 0.000876346 -0.000129764 -2.78432e-05 -3.53921e-05 0.000201068 1.32521e-05 -1.25973e-05 0.00010515 1.26695e-05 -9.65886e-05 5.79554e-05 -9.25156e-05 6.55991e-05 2.62463e-05 
1515.85 0 -0.000339372 0.0513716 6.78673e-06 -3.35522e-05 -0.262937 0.0016056 -0.0024678 0.473095 -0.000521332 -0.000145526 0.000489263 -0.000209623 -0.000422355 -0.000149123 0.000454503 2.57734e-05 -0.00038064 -0.000511604 0.000723549 -0.000107948 -2.53763e-05 -4.90697e-05 0.000179007 1.407e-05 -1.80962e-05 9.76583e-05 1.53758e-05 -9.99868e-05 5.86285e-05 -9.16024e-05 6.59064e-05 3.61907e-05 
1516.2 0 -0.000321042 0.0544544 4.35179e-06 -3.53695e-05 -0.223354 0.00177527 -0.00230106 0.490572 -0.000506534 -0.000171823 0.000525851 -0.000176814 -0.000417336 -0.000240217 0.000465536 4.68543e-05 -0.000384206 -0.000493796 0.000561216 -8.80541e-05 -2.31247e-05 -6.3676e-05 0.000155199 1.33237e-05 -2.47729e-05 8.94604e-05 1.77827e-05 -0.000102437 5.77378e-05 -9.02058e-05 6.58356e-05 4.64956e-05 
1516.55 0 -0.000300837 0.057168 1.69789e-06 -3.64137e-05 -0.182607 0.00192152 -0.00212156 0.504783 -0.000489377 -0.00019344 0.000557106 -0.00014023 -0.00041161 -0.000336164 0.00046656 6.70229e-05 -0.000384266 -0.000468754 0.000388988 -6.77762e-05 -2.15891e-05 -7.85929e-05 0.000129554 1.20881e-05 -3.24616e-05 8.00405e-05 1.9451e-05 -0.000104125 5.58861e-05 -8.73767e-05 6.5514e-05 5.77198e-05 
1516.9 0 -0.000279318 0.0594969 -7.51953e-07 -3.63999e-05 -0.140965 0.0020439 -0.00193218 0.515659 -0.000468481 -0.000212022 0.000584233 -9.77826e-05 -0.00040536 -0.000434772 0.000455758 8.56428e-05 -0.000380431 -0.000437322 0.000207565 -4.59119e-05 -2.10555e-05 -9.35193e-05 0.000102387 1.16972e-05 -4.0047e-05 6.97552e-05 2.06794e-05 -0.000104741 5.28698e-05 -8.29769e-05 6.49835e-05 6.98658e-05 
1517.25 0 -0.000256704 0.0614286 -3.09953e-06 -3.47277e-05 -0.0986996 0.00214262 -0.00173602 0.523149 -0.000443838 -0.000228799 0.000607688 -4.95907e-05 -0.000399756 -0.000533723 0.000431845 0.000102173 -0.000372991 -0.000402943 1.88964e-05 -2.29509e-05 -2.11483e-05 -0.00010803 7.39602e-05 1.2148e-05 -4.71319e-05 5.98458e-05 2.2275e-05 -0.000104599 4.89965e-05 -7.71282e-05 6.42034e-05 8.22083e-05 
1517.6 0 -0.000233608 0.0629533 -5.96545e-06 -3.18378e-05 -0.0560883 0.00221888 -0.00153651 0.527224 -0.000416102 -0.000243012 0.000627233 2.883e-06 -0.000395524 -0.000631331 0.000395799 0.0001166 -0.000361959 -0.000367986 -0.000175978 -6.46943e-08 -2.14192e-05 -0.000122954 4.3677e-05 1.25922e-05 -5.37893e-05 5.08297e-05 2.47209e-05 -0.000104094 4.54235e-05 -6.9681e-05 6.35191e-05 9.39954e-05 
1517.95 0 -0.000211049 0.0640627 -9.20764e-06 -2.90259e-05 -0.013411 0.00227402 -0.00133646 0.527883 -0.000384938 -0.00025383 0.000642094 6.00941e-05 -0.000393529 -0.000726434 0.000349155 0.000129202 -0.000346905 -0.00033252 -0.000376015 2.19598e-05 -2.16367e-05 -0.000138804 1.16946e-05 1.26145e-05 -5.94485e-05 4.20583e-05 2.75871e-05 -0.000102325 4.27842e-05 -6.05301e-05 6.3466e-05 0.000105075 
1518.3 0 -0.000189231 0.0647525 -1.23621e-05 -2.65846e-05 0.0290557 0.00230951 -0.00113737 0.525142 -0.000351278 -0.000261847 0.000650873 0.000123969 -0.000394522 -0.000816971 0.000292195 0.000142324 -0.000328082 -0.000296151 -0.000577988 4.2754e-05 -2.15433e-05 -0.000153836 -2.0135e-05 1.2349e-05 -6.3259e-05 3.31408e-05 3.00917e-05 -9.89389e-05 4.0549e-05 -5.03527e-05 6.39919e-05 0.000115838 
1518.65 0 -0.00016761 0.0650237 -1.5114e-05 -2.35376e-05 0.0710379 0.00232659 -0.000940067 0.519042 -0.000318419 -0.000268621 0.000652527 0.000194585 -0.000397215 -0.000900241 0.000225493 0.000159214 -0.000306263 -0.000259373 -0.000779188 6.21892e-05 -2.04855e-05 -0.000167243 -5.1372e-05 1.21892e-05 -6.54397e-05 2.4323e-05 3.20917e-05 -9.53618e-05 3.81026e-05 -4.0182e-05 6.44488e-05 0.000126576 
1519 0 -0.000145542 0.0648784 -1.74863e-05 -1.94359e-05 0.112266 0.00232637 -0.000745887 0.509646 -0.000287804 -0.000275618 0.000646938 0.000270702 -0.000399689 -0.000975202 0.000151026 0.000180843 -0.000282195 -0.000222748 -0.000979295 8.09039e-05 -1.84671e-05 -0.000180178 -8.37472e-05 1.2227e-05 -6.66768e-05 1.57443e-05 3.36494e-05 -9.25457e-05 3.54702e-05 -3.04081e-05 6.4382e-05 0.000136627 
1519.35 0 -0.000123383 0.0643193 -1.99612e-05 -1.58228e-05 0.152479 0.00231054 -0.000555309 0.497042 -0.000256741 -0.000284223 0.000634025 0.00035193 -0.000400699 -0.001042 7.04183e-05 0.000205609 -0.000255993 -0.000187313 -0.00117831 9.96759e-05 -1.62981e-05 -0.000192228 -0.000117933 1.23124e-05 -6.75902e-05 7.52931e-06 3.46755e-05 -8.95872e-05 3.2917e-05 -2.0991e-05 6.36094e-05 0.000145235 
1519.7 0 -0.000101754 0.0633524 -2.25604e-05 -1.38352e-05 0.191427 0.00227924 -0.000368056 0.481329 -0.000222219 -0.000295507 0.000614966 0.000438331 -0.000399491 -0.00109976 -1.5331e-05 0.000231569 -0.000227011 -0.000155386 -0.00137403 0.000117342 -1.40132e-05 -0.000202815 -0.00015225 1.23629e-05 -6.90939e-05 3.86569e-08 3.50584e-05 -8.55868e-05 3.0548e-05 -1.16381e-05 6.22552e-05 0.000153289 
1520.05 0 -8.02814e-05 0.0619874 -2.48183e-05 -1.20751e-05 0.228866 0.0022316 -0.000185114 0.462629 -0.000184009 -0.000309113 0.000592348 0.000528475 -0.00039665 -0.00114797 -0.000105201 0.000257603 -0.00019477 -0.000128843 -0.00156367 0.00013181 -1.13441e-05 -0.000213969 -0.00018552 1.25467e-05 -7.13734e-05 -6.23858e-06 3.50401e-05 -8.07807e-05 2.80616e-05 -1.79006e-06 6.05939e-05 0.000161998 
1520.4 0 -5.86606e-05 0.0602357 -2.67051e-05 -8.56522e-06 0.264561 0.00216768 -8.19454e-06 0.441084 -0.00014195 -0.000323703 0.000567756 0.000620036 -0.000392952 -0.00118718 -0.00019888 0.000283741 -0.000159501 -0.000107809 -0.0017458 0.000142424 -8.67607e-06 -0.000226402 -0.000218073 1.25489e-05 -7.3511e-05 -1.12341e-05 3.49814e-05 -7.50724e-05 2.52205e-05 8.591e-06 5.88622e-05 0.000170646 
1520.75 0 -3.72261e-05 0.0581116 -2.80253e-05 -3.63044e-06 0.298296 0.00208804 0.000161348 0.416858 -9.52437e-05 -0.00033885 0.000542567 0.000711661 -0.000387959 -0.00121645 -0.000296897 0.000309802 -0.000121694 -9.22465e-05 -0.00191914 0.000149746 -6.61177e-06 -0.000237808 -0.000249509 1.21895e-05 -7.52957e-05 -1.47691e-05 3.49695e-05 -6.82229e-05 2.21327e-05 1.87254e-05 5.7314e-05 0.000177298 
1521.1 0 -1.64963e-05 0.055632 -2.86149e-05 1.0266e-06 0.329865 0.00199335 0.000322341 0.390123 -4.48456e-05 -0.000355194 0.000519804 0.000802427 -0.000381149 -0.00123307 -0.000398618 0.000334547 -8.24947e-05 -8.31417e-05 -0.00208287 0.000153607 -5.08853e-06 -0.000247199 -0.000278994 1.15681e-05 -7.70593e-05 -1.64989e-05 3.54128e-05 -6.11744e-05 1.94243e-05 2.86279e-05 5.57979e-05 0.000181287 
1521.45 0 3.37048e-06 0.0528145 -2.90731e-05 4.71513e-06 0.359078 0.00188519 0.000472533 0.361069 7.80511e-06 -0.00037264 0.000500922 0.000892007 -0.000372183 -0.00123596 -0.000501394 0.000357243 -4.46457e-05 -8.12666e-05 -0.00223695 0.000153746 -3.83326e-06 -0.000255527 -0.000306838 1.07445e-05 -7.77269e-05 -1.70577e-05 3.63774e-05 -5.47686e-05 1.74136e-05 3.9002e-05 5.41664e-05 0.000183292 
1521.8 0 2.17131e-05 0.0496791 -2.97679e-05 7.48358e-06 0.385763 0.00176669 0.000610035 0.3299 6.22547e-05 -0.000391547 0.000483022 0.000981078 -0.000360452 -0.00122649 -0.00060339 0.000378241 -1.08736e-05 -8.67226e-05 -0.00237971 0.000150419 -3.26132e-06 -0.000262668 -0.000333407 9.85588e-06 -7.60983e-05 -1.70571e-05 3.75368e-05 -4.85245e-05 1.5542e-05 4.91212e-05 5.24852e-05 0.000183975 
1522.15 0 3.75534e-05 0.0462502 -3.05731e-05 9.46808e-06 0.409765 0.00163986 0.000734181 0.296833 0.000117776 -0.000412713 0.000462429 0.00106996 -0.000346718 -0.00120506 -0.000704487 0.000398048 1.91551e-05 -9.93417e-05 -0.00250817 0.000142815 -3.30918e-06 -0.00026828 -0.0003582 8.49241e-06 -7.33379e-05 -1.62307e-05 3.87231e-05 -4.17598e-05 1.34901e-05 5.74628e-05 5.10813e-05 0.000183743 
1522.5 0 5.10914e-05 0.0425533 -3.18105e-05 1.13109e-05 0.430946 0.00150588 0.000843641 0.262095 0.000173903 -0.00043575 0.0004389 0.00115786 -0.000332291 -0.00117121 -0.000804067 0.000417143 4.80991e-05 -0.000118652 -0.00262073 0.000129495 -3.21056e-06 -0.00027363 -0.000380725 5.97534e-06 -7.15257e-05 -1.42269e-05 3.98916e-05 -3.41762e-05 1.17914e-05 6.44974e-05 4.99485e-05 0.000182365 
1522.85 0 6.28877e-05 0.0386129 -3.39067e-05 1.31433e-05 0.449186 0.00136746 0.000937116 0.225926 0.000231315 -0.000459075 0.000414896 0.00124397 -0.000316072 -0.00112524 -0.000901074 0.000435706 7.74499e-05 -0.00014376 -0.00271633 0.000109759 -2.24796e-06 -0.000279726 -0.000400036 1.77341e-06 -7.08873e-05 -1.17855e-05 4.10258e-05 -2.57527e-05 1.07697e-05 7.2048e-05 4.85462e-05 0.000179082 
1523.2 0 7.29358e-05 0.034456 -3.6627e-05 1.51057e-05 0.464391 0.00122738 0.00101454 0.188573 0.000290052 -0.000481317 0.000391908 0.00132875 -0.000296283 -0.00106807 -0.000994386 0.000452333 0.000106813 -0.000173977 -0.0027936 8.40163e-05 -7.48187e-09 -0.000284883 -0.000415191 -3.77163e-06 -7.01222e-05 -1.00235e-05 4.18189e-05 -1.71503e-05 9.36538e-06 8.05852e-05 4.63731e-05 0.000174076 
1523.55 0 8.18064e-05 0.0301132 -3.98547e-05 1.78261e-05 0.476485 0.00108678 0.00107656 0.150287 0.000349902 -0.000503468 0.000369077 0.00141253 -0.000272824 -0.0010018 -0.00108298 0.000466155 0.000136218 -0.00020918 -0.00285131 5.3491e-05 3.52977e-06 -0.000286839 -0.00042671 -9.45203e-06 -6.83496e-05 -8.55122e-06 4.23704e-05 -8.96603e-06 6.39673e-06 8.95116e-05 4.29984e-05 0.000167924 
1523.9 0 9.0631e-05 0.025615 -4.33158e-05 2.10442e-05 0.485414 0.000946796 0.0011237 0.111323 0.000410948 -0.000527541 0.000345062 0.00149355 -0.00024517 -0.000927504 -0.00116694 0.000477572 0.000166832 -0.000249399 -0.00288809 1.86036e-05 7.54627e-06 -0.000285396 -0.000435582 -1.51021e-05 -6.54971e-05 -5.75481e-06 4.31971e-05 -1.22669e-06 2.11459e-06 9.82553e-05 3.84203e-05 0.000160412 
1524.25 0 9.94608e-05 0.0209915 -4.61322e-05 2.40612e-05 0.491145 0.000808906 0.0011569 0.071939 0.000472392 -0.000552813 0.000320235 0.00156882 -0.000212402 -0.000844319 -0.0012459 0.000485852 0.000199455 -0.000294166 -0.0029026 -2.10413e-05 1.09946e-05 -0.000281384 -0.000441888 -2.1615e-05 -6.16828e-05 -7.66747e-07 4.44234e-05 6.29638e-06 -2.37252e-06 0.000106193 3.26899e-05 0.000151297 
1524.6 0 0.000107715 0.0162733 -4.77592e-05 2.68697e-05 0.493665 0.000673147 0.0011775 0.0323925 0.000532566 -0.000576217 0.000295669 0.00163607 -0.000174887 -0.00075234 -0.00131821 0.000488731 0.000233175 -0.000342608 -0.00289422 -6.52065e-05 1.3772e-05 -0.000275231 -0.000445468 -2.97028e-05 -5.62185e-05 5.92571e-06 4.59705e-05 1.38305e-05 -6.7515e-06 0.000112731 2.60039e-05 0.00014109 
1524.95 0 0.000115185 0.0114914 -4.84842e-05 2.94694e-05 0.492984 0.000538944 0.00118561 -0.00705926 0.000590529 -0.000595412 0.000270928 0.00169361 -0.000134208 -0.00065279 -0.00138326 0.000483887 0.000266255 -0.000394337 -0.00286357 -0.000112881 1.63395e-05 -0.000267625 -0.000446282 -3.96545e-05 -4.88469e-05 1.42603e-05 4.76453e-05 2.16288e-05 -1.12712e-05 0.000117083 1.87557e-05 0.000130224 
1525.3 0 0.000121902 0.00667662 -4.88549e-05 3.17822e-05 0.48913 0.000407454 0.00118034 -0.046161 0.000645298 -0.000609282 0.000245876 0.0017393 -9.23162e-05 -0.000545234 -0.00144195 0.000470703 0.000297767 -0.000448939 -0.00281131 -0.000163156 1.87977e-05 -0.000258922 -0.000443666 -5.13306e-05 -4.12624e-05 2.42552e-05 4.88033e-05 2.96414e-05 -1.5687e-05 0.000118607 1.11429e-05 0.000118941 
1525.65 0 0.000127556 0.0018602 -4.89643e-05 3.41621e-05 0.482154 0.000280611 0.00116191 -0.0846622 0.000693942 -0.000616846 0.000222124 0.00177243 -5.13961e-05 -0.000429489 -0.00149392 0.000450704 0.000327262 -0.000506251 -0.00273805 -0.000214879 2.10435e-05 -0.000248052 -0.000437489 -6.37044e-05 -3.52188e-05 3.51535e-05 4.87645e-05 3.72097e-05 -1.96646e-05 0.000117897 3.27088e-06 0.000107376 
1526 0 0.000131349 -0.00292703 -4.87607e-05 3.5983e-05 0.472124 0.000159864 0.00113163 -0.12232 0.000734174 -0.00061769 0.000201752 0.00179369 -1.34696e-05 -0.000307406 -0.00153795 0.000426353 0.000353799 -0.000567396 -0.00264577 -0.000267123 2.31346e-05 -0.000234614 -0.000428839 -7.59311e-05 -3.07225e-05 4.69433e-05 4.74837e-05 4.34915e-05 -2.29992e-05 0.000116688 -4.43304e-06 9.48534e-05 
1526.35 0 0.000132286 -0.00765558 -4.82681e-05 3.61926e-05 0.459126 4.61031e-05 0.00109157 -0.1589 0.000766698 -0.000611307 0.000185476 0.00180246 2.09328e-05 -0.000180111 -0.00157348 0.00039936 0.000375512 -0.000632857 -0.00253724 -0.000319226 2.55288e-05 -0.000219956 -0.000418715 -8.74683e-05 -2.64534e-05 6.02471e-05 4.45735e-05 4.85431e-05 -2.49416e-05 0.000116041 -1.14344e-05 8.08658e-05 
1526.7 0 0.000130484 -0.0122967 -4.7019e-05 3.50654e-05 0.443265 -6.1334e-05 0.00104243 -0.194171 0.000793157 -0.000598043 0.000171728 0.00179753 5.24558e-05 -4.76142e-05 -0.00159887 0.000370436 0.000391761 -0.000701389 -0.00241391 -0.000369646 2.94178e-05 -0.000204736 -0.000406835 -9.69758e-05 -2.18263e-05 7.45704e-05 4.02615e-05 5.33175e-05 -2.48141e-05 0.00011527 -1.78837e-05 6.60917e-05 
1527.05 0 0.000127376 -0.0168211 -4.47258e-05 3.35142e-05 0.424666 -0.000161793 0.000983056 -0.227915 0.000813524 -0.000580193 0.000159079 0.00177828 8.11922e-05 8.8239e-05 -0.00161096 0.000340531 0.000404478 -0.000772237 -0.00227589 -0.00041772 3.43056e-05 -0.00018872 -0.000392217 -0.000104283 -1.71812e-05 8.88005e-05 3.59111e-05 5.79471e-05 -2.31358e-05 0.00011379 -2.44058e-05 5.06742e-05 
1527.4 0 0.000123293 -0.0212004 -4.20636e-05 3.15092e-05 0.403468 -0.000252301 0.000915404 -0.259924 0.000827186 -0.000559098 0.000147467 0.00174394 0.000107371 0.000223728 -0.00160882 0.000310266 0.000415208 -0.000844558 -0.00212398 -0.000464521 3.8459e-05 -0.00017142 -0.000375233 -0.000110903 -1.24684e-05 0.000102229 3.21416e-05 6.19928e-05 -2.09954e-05 0.000111544 -3.09476e-05 3.41661e-05 
1527.75 0 0.000117698 -0.025406 -3.92777e-05 2.90412e-05 0.379831 -0.000332254 0.000843941 -0.29 0.00083501 -0.00053322 0.000137228 0.00169401 0.000131253 0.00035636 -0.00159458 0.000279359 0.00042361 -0.000915105 -0.0019587 -0.000511306 4.22386e-05 -0.000151602 -0.000356792 -0.00011776 -7.54625e-06 0.000114762 2.85923e-05 6.61528e-05 -1.91026e-05 0.000108359 -3.67038e-05 1.72805e-05 
1528.1 0 0.000111555 -0.0294101 -3.61634e-05 2.68488e-05 0.353927 -0.000403749 0.000770603 -0.317964 0.000836893 -0.000500549 0.000127886 0.001629 0.000152591 0.000485296 -0.00157043 0.000247882 0.000428233 -0.000979906 -0.00177961 -0.000557992 4.67269e-05 -0.000129052 -0.000336107 -0.000124335 -2.08379e-06 0.00012672 2.48391e-05 7.05747e-05 -1.76118e-05 0.000104125 -4.12588e-05 5.99534e-07 
1528.45 0 0.000106307 -0.0331888 -3.28026e-05 2.47341e-05 0.325938 -0.000467873 0.000695153 -0.343652 0.000831074 -0.000460957 0.0001179 0.00154927 0.000171738 0.000610248 -0.00153684 0.000215635 0.00042854 -0.00103746 -0.00158857 -0.000602977 5.11081e-05 -0.000105553 -0.000313171 -0.00012989 4.23725e-06 0.000138642 2.1047e-05 7.38589e-05 -1.64725e-05 9.84544e-05 -4.50284e-05 -1.66163e-05 
1528.8 0 0.000101868 -0.0367214 -2.93562e-05 2.17592e-05 0.296064 -0.000524775 0.000618365 -0.366911 0.000818182 -0.000415526 0.000107105 0.00145445 0.000188819 0.000731276 -0.00149241 0.00018116 0.000425948 -0.00108819 -0.00138917 -0.000644396 5.37228e-05 -8.14485e-05 -0.00028958 -0.000134602 1.07589e-05 0.000150725 1.75678e-05 7.59437e-05 -1.5251e-05 9.11164e-05 -4.86386e-05 -3.47786e-05 
1529.15 0 9.71206e-05 -0.0399861 -2.61843e-05 1.80773e-05 0.264517 -0.000575407 0.000541279 -0.387607 0.000799817 -0.000365975 9.82165e-05 0.00134525 0.000203705 0.000847768 -0.00143609 0.000142625 0.000421002 -0.00113211 -0.00118268 -0.000681843 5.41602e-05 -5.57147e-05 -0.000265473 -0.000138868 1.66771e-05 0.000162314 1.4288e-05 7.82442e-05 -1.31929e-05 8.29726e-05 -5.2359e-05 -5.30301e-05 
1529.5 0 9.09392e-05 -0.0429619 -2.342e-05 1.45667e-05 0.231517 -0.000620711 0.000463149 -0.405625 0.000774752 -0.000313452 9.31034e-05 0.00122404 0.000215445 0.000958477 -0.00136908 9.88708e-05 0.000411509 -0.00116875 -0.000968865 -0.000716474 5.30289e-05 -2.95428e-05 -0.000239987 -0.000142939 2.29896e-05 0.00017262 1.09534e-05 8.15271e-05 -1.01676e-05 7.47247e-05 -5.60193e-05 -7.03478e-05 
1529.85 0 8.24851e-05 -0.0456326 -2.10239e-05 1.12418e-05 0.197292 -0.000659835 0.000383126 -0.420869 0.000740884 -0.000257187 8.92512e-05 0.00109307 0.000222251 0.00106245 -0.00129329 5.06835e-05 0.000395438 -0.00119878 -0.000748845 -0.00074856 5.09452e-05 -4.38705e-06 -0.000213036 -0.000147163 3.07127e-05 0.000181533 7.55541e-06 8.56808e-05 -6.43694e-06 6.53025e-05 -5.90757e-05 -8.64055e-05 
1530.2 0 7.16284e-05 -0.0479843 -1.88498e-05 7.59943e-06 0.162076 -0.000691327 0.000302379 -0.433262 0.000698227 -0.000196192 8.35229e-05 0.000953154 0.000223499 0.00115916 -0.00120989 4.04968e-07 0.000373652 -0.00122395 -0.00052574 -0.000776853 4.91424e-05 1.97073e-05 -0.000184996 -0.000151463 3.82311e-05 0.000189338 4.19449e-06 9.04219e-05 -2.19531e-06 5.3975e-05 -6.11702e-05 -0.00010158 
1530.55 0 5.978e-05 -0.0500049 -1.66695e-05 3.56811e-06 0.126108 -0.000715193 0.000222372 -0.442748 0.000649179 -0.000131432 7.55364e-05 0.000803705 0.000220375 0.00124798 -0.00111887 -5.01073e-05 0.000346787 -0.00124529 -0.000302684 -0.000800718 4.91695e-05 4.26814e-05 -0.000155854 -0.000154943 4.45614e-05 0.00019672 1.08909e-06 9.55161e-05 2.23681e-06 4.23708e-05 -6.25928e-05 -0.00011655 
1530.9 0 4.8654e-05 -0.0516851 -1.42348e-05 -8.62504e-07 0.0896262 -0.000731589 0.000144093 -0.44929 0.00059605 -6.41136e-05 6.41182e-05 0.000644 0.000213647 0.00132735 -0.0010192 -0.000100498 0.000313472 -0.00126193 -8.13039e-05 -0.00082088 5.07535e-05 6.45909e-05 -0.000125026 -0.000157364 5.09191e-05 0.000203738 -1.65384e-06 0.000100251 7.03008e-06 3.12071e-05 -6.39239e-05 -0.000131466 
1531.25 0 3.85025e-05 -0.0530171 -1.18493e-05 -5.47386e-06 0.0528732 -0.000741805 6.94912e-05 -0.452871 0.000538749 6.80785e-06 4.66363e-05 0.000475748 0.000202541 0.00139483 -0.000911188 -0.000149514 0.000274123 -0.00127137 0.00013761 -0.00083727 5.26532e-05 8.6299e-05 -9.22687e-05 -0.000159548 5.72017e-05 0.000209189 -4.23446e-06 0.000103789 1.21104e-05 1.94645e-05 -6.51304e-05 -0.00014546 
1531.6 0 2.91978e-05 -0.0539943 -9.93672e-06 -9.68322e-06 0.0160921 -0.000749223 -2.98488e-07 -0.453494 0.000476069 8.21573e-05 2.23966e-05 0.000302157 0.000187286 0.00144886 -0.000797108 -0.000194757 0.000231898 -0.00127171 0.000353021 -0.000848603 5.41568e-05 0.000108091 -5.82836e-05 -0.000161708 6.2349e-05 0.000212738 -6.63032e-06 0.000105922 1.66555e-05 7.285e-06 -6.5242e-05 -0.000157262 
1531.95 0 2.00511e-05 -0.0546124 -8.09188e-06 -1.30269e-05 -0.0204759 -0.00075645 -6.59727e-05 -0.451179 0.000407947 0.000160593 -7.65178e-06 0.000124542 0.000168821 0.00149011 -0.000678397 -0.000235084 0.000190142 -0.0012627 0.000564099 -0.000854501 5.47659e-05 0.000129128 -2.38266e-05 -0.000163637 6.64459e-05 0.000214967 -8.38407e-06 0.000107093 2.03109e-05 -5.0099e-06 -6.37493e-05 -0.000166354 
1532.3 0 9.70404e-06 -0.0548695 -6.0677e-06 -1.55756e-05 -0.0565952 -0.000764337 -0.000129524 -0.445968 0.000334734 0.000240695 -4.30345e-05 -5.74389e-05 0.000147636 0.00151888 -0.00055446 -0.00026994 0.000151486 -0.00124477 0.000770161 -0.000855558 5.4968e-05 0.000148365 1.07117e-05 -0.000165682 6.93199e-05 0.00021623 -9.41987e-06 0.000107258 2.34658e-05 -1.79136e-05 -6.13189e-05 -0.000173669 
1532.65 0 -2.08116e-06 -0.0547674 -4.29496e-06 -1.84581e-05 -0.0920363 -0.00077146 -0.000193286 -0.437919 0.00025678 0.000322114 -8.2832e-05 -0.000243865 0.000125001 0.00153346 -0.000427154 -0.000298539 0.000117922 -0.00121756 0.000968636 -0.000851687 5.54517e-05 0.000164924 4.42745e-05 -0.000168237 6.98811e-05 0.000216267 -1.04993e-05 0.000106048 2.69524e-05 -3.11538e-05 -5.87483e-05 -0.000180333 
1533 0 -1.45768e-05 -0.0543119 -2.93743e-06 -2.25995e-05 -0.126576 -0.00077638 -0.000257609 -0.427109 0.000176358 0.000404469 -0.000124627 -0.000432867 0.000103098 0.00153427 -0.000301314 -0.000321094 9.02162e-05 -0.00117954 0.00115597 -0.000842121 5.61519e-05 0.000178581 7.56468e-05 -0.000170673 6.75791e-05 0.000213804 -1.24282e-05 0.000103959 3.10045e-05 -4.33729e-05 -5.64078e-05 -0.000185706 
1533.35 0 -2.70817e-05 -0.053511 -1.50813e-06 -2.72969e-05 -0.16 -0.000779623 -0.000321766 -0.413631 9.69548e-05 0.000486639 -0.000166421 -0.00062132 8.27683e-05 0.00152467 -0.000178768 -0.000339011 6.84005e-05 -0.00113024 0.00133098 -0.000826898 5.68806e-05 0.000189633 0.000105357 -0.000171999 6.33382e-05 0.000208275 -1.50724e-05 0.00010215 3.43382e-05 -5.33436e-05 -5.47873e-05 -0.000189166 
1533.7 0 -3.98164e-05 -0.0523743 2.59004e-07 -3.13235e-05 -0.192099 -0.000781 -0.000385632 -0.397593 1.95012e-05 0.000568263 -0.000207753 -0.000807766 6.33072e-05 0.001507 -5.80278e-05 -0.000352769 5.31446e-05 -0.00107171 0.00149503 -0.000805438 5.72802e-05 0.000199599 0.000135361 -0.00017204 5.84399e-05 0.000200791 -1.76365e-05 0.000100645 3.56786e-05 -6.12442e-05 -5.39318e-05 -0.000191582 
1534.05 0 -5.32481e-05 -0.0509121 2.27411e-06 -3.44355e-05 -0.222673 -0.000779609 -0.00044916 -0.379123 -5.7611e-05 0.000648542 -0.000247508 -0.000992617 4.5099e-05 0.00148124 6.18091e-05 -0.000362086 4.59872e-05 -0.0010057 0.0016483 -0.000775591 5.72688e-05 0.000210781 0.00016623 -0.000171259 5.32162e-05 0.000192605 -1.96468e-05 9.8077e-05 3.49236e-05 -6.8145e-05 -5.32037e-05 -0.000193544 
1534.4 0 -6.67547e-05 -0.0491358 4.2338e-06 -3.68856e-05 -0.251535 -0.000775089 -0.000512151 -0.358367 -0.000134936 0.000725033 -0.000283074 -0.0011755 2.92751e-05 0.00144679 0.000179257 -0.000368087 4.71735e-05 -0.000931234 0.00178809 -0.000736348 5.73758e-05 0.000222798 0.000196293 -0.000169713 4.78087e-05 0.000184484 -2.14474e-05 9.32362e-05 3.31422e-05 -7.47998e-05 -5.22592e-05 -0.000194921 
1534.75 0 -7.95091e-05 -0.0470597 5.70436e-06 -3.90273e-05 -0.278517 -0.000766919 -0.000573854 -0.335482 -0.000209665 0.000794825 -0.000313113 -0.00135368 1.55122e-05 0.00140403 0.00029098 -0.000372215 5.48285e-05 -0.00084677 0.00191133 -0.00068907 5.77207e-05 0.000233028 0.000223443 -0.00016666 4.19684e-05 0.000176614 -2.35556e-05 8.64055e-05 3.18429e-05 -8.1725e-05 -5.09105e-05 -0.000195461 
1535.1 0 -9.13576e-05 -0.0447005 7.24335e-06 -4.10002e-05 -0.30346 -0.000755317 -0.000632822 -0.31063 -0.000278038 0.000856685 -0.000337204 -0.00152454 2.98238e-06 0.00135476 0.000394932 -0.000374379 6.67488e-05 -0.000753956 0.00201835 -0.000635329 5.79502e-05 0.000240595 0.000247374 -0.000161739 3.43374e-05 0.000168667 -2.5894e-05 7.85773e-05 3.18783e-05 -8.91176e-05 -4.87546e-05 -0.000194836 
1535.45 0 -0.000101928 -0.0420757 1.00004e-05 -4.22316e-05 -0.326216 -0.000742499 -0.000688392 -0.283992 -0.000339379 0.000911821 -0.000353729 -0.00168777 -8.38911e-06 0.00130037 0.000491505 -0.000373782 8.1393e-05 -0.000655679 0.00211105 -0.000575008 5.79807e-05 0.000246456 0.000268683 -0.00015507 2.44166e-05 0.000159917 -2.75704e-05 7.04572e-05 3.33375e-05 -9.6316e-05 -4.62038e-05 -0.000192987 
1535.8 0 -0.000110617 -0.0392031 1.37555e-05 -4.22249e-05 -0.346659 -0.000730837 -0.0007419 -0.255758 -0.000394993 0.000961353 -0.000360992 -0.00184283 -1.81236e-05 0.00124121 0.000581426 -0.00036979 9.70246e-05 -0.000552905 0.00218941 -0.000507461 5.785e-05 0.000249995 0.000287619 -0.00014658 1.33588e-05 0.000149841 -2.80843e-05 6.31171e-05 3.57629e-05 -0.000102364 -4.44023e-05 -0.000190504 
1536.15 0 -0.000117591 -0.036104 1.72132e-05 -4.13046e-05 -0.36468 -0.000720948 -0.000796015 -0.226125 -0.000445188 0.00100462 -0.000359398 -0.00198735 -2.57061e-05 0.00117874 0.000664948 -0.000362744 0.000112238 -0.000446153 0.00225202 -0.000432997 5.72979e-05 0.000249637 0.000304527 -0.000136524 2.06459e-06 0.000138616 -2.77158e-05 5.69425e-05 3.87153e-05 -0.00010726 -4.34392e-05 -0.000187882 
1536.5 0 -0.000124145 -0.032802 2.01123e-05 -3.95756e-05 -0.380186 -0.000712402 -0.00085305 -0.195297 -0.000488325 0.00104163 -0.000349787 -0.00211893 -3.13412e-05 0.00111454 0.000743644 -0.000354627 0.000126899 -0.000337268 0.00229813 -0.000353016 5.58328e-05 0.000246119 0.000319313 -0.000126026 -9.49627e-06 0.000126603 -2.71406e-05 5.15539e-05 4.2112e-05 -0.000111032 -4.22131e-05 -0.000184952 
1536.85 0 -0.000131862 -0.0293205 2.32233e-05 -3.73128e-05 -0.393097 -0.000704499 -0.000914784 -0.163483 -0.000522035 0.00107368 -0.000333088 -0.00223618 -3.69599e-05 0.00104776 0.000819124 -0.000347576 0.00014021 -0.000227834 0.00232907 -0.00026785 5.30064e-05 0.000241384 0.000332019 -0.00011533 -2.02431e-05 0.0001138 -2.74679e-05 4.73457e-05 4.61083e-05 -0.000113633 -4.0591e-05 -0.000181591 
1537.2 0 -0.000141605 -0.0256832 2.62171e-05 -3.53005e-05 -0.403355 -0.0006957 -0.000982807 -0.1309 -0.000546191 0.00109916 -0.000311666 -0.00233788 -4.42332e-05 0.000977469 0.000890723 -0.000340828 0.000151801 -0.00011733 0.00234661 -0.000176355 4.85676e-05 0.000235426 0.000343325 -0.000103361 -2.95424e-05 9.98015e-05 -2.93538e-05 4.43933e-05 5.04958e-05 -0.000115836 -3.95136e-05 -0.000177305 
1537.55 0 -0.000153596 -0.0219155 2.85905e-05 -3.31462e-05 -0.41092 -0.000682458 -0.00105844 -0.0977637 -0.000562439 0.00111349 -0.000286403 -0.0024221 -5.22552e-05 0.000904736 0.000956909 -0.00033256 0.00016261 -4.89142e-06 0.00235008 -7.92934e-05 4.28818e-05 0.000228101 0.000353194 -8.93795e-05 -3.85218e-05 8.43617e-05 -3.26254e-05 4.16106e-05 5.4127e-05 -0.000118035 -3.89492e-05 -0.000171384 
1537.9 0 -0.00016778 -0.0180425 3.05212e-05 -2.96417e-05 -0.415765 -0.000659476 -0.00114189 -0.0642917 -0.00057125 0.00111447 -0.000256019 -0.00248699 -6.0053e-05 0.00083076 0.00101729 -0.000323018 0.00017382 0.000109305 0.00233738 2.00555e-05 3.70132e-05 0.000221142 0.000360879 -7.39238e-05 -4.81873e-05 6.81179e-05 -3.7085e-05 3.82043e-05 5.64791e-05 -0.000119917 -3.80948e-05 -0.000164389 
1538.25 0 -0.000183578 -0.0140878 3.24327e-05 -2.52921e-05 -0.41788 -0.000622533 -0.00123149 -0.0307066 -0.000571985 0.00110432 -0.000219601 -0.00253133 -6.8834e-05 0.000756618 0.00107166 -0.000313015 0.000185856 0.000224254 0.00230791 0.000119087 3.19885e-05 0.000214136 0.000366588 -5.73208e-05 -5.83746e-05 5.17643e-05 -4.26387e-05 3.40408e-05 5.81137e-05 -0.000120687 -3.63596e-05 -0.000157522 
1538.6 0 -0.000199652 -0.0100779 3.47426e-05 -2.16673e-05 -0.417279 -0.000569312 -0.00132501 0.00277174 -0.000564865 0.0010848 -0.000177468 -0.00255459 -8.07955e-05 0.000684061 0.0011209 -0.00030136 0.000197316 0.00033718 0.00226253 0.000217008 2.78786e-05 0.000204276 0.000371098 -3.87908e-05 -6.87347e-05 3.56514e-05 -4.8697e-05 2.84353e-05 5.94941e-05 -0.000119448 -3.37811e-05 -0.000150246 
1538.95 0 -0.000214802 -0.00604236 3.72323e-05 -1.8977e-05 -0.413993 -0.000497995 -0.0014197 0.0359291 -0.000550283 0.00105433 -0.000129814 -0.00255844 -9.57291e-05 0.000613202 0.00116701 -0.000285986 0.000205917 0.00044498 0.00220157 0.000313063 2.41185e-05 0.000190994 0.000373752 -1.83848e-05 -7.87965e-05 2.01464e-05 -5.41507e-05 2.06084e-05 6.10319e-05 -0.000115577 -3.06537e-05 -0.000140951 
1539.3 0 -0.000228953 -0.00200886 3.96369e-05 -1.61583e-05 -0.408065 -0.000408079 -0.00151275 0.0685537 -0.000526602 0.00101188 -7.68602e-05 -0.00254549 -0.000111939 0.000542599 0.00120921 -0.000267356 0.000209575 0.00054712 0.00212613 0.000405232 2.10779e-05 0.000176327 0.00037301 2.49081e-06 -8.69732e-05 5.04577e-06 -5.80607e-05 1.12634e-05 6.29341e-05 -0.000109205 -2.69462e-05 -0.000129707 
1539.65 0 -0.000242346 0.00199826 4.19732e-05 -1.29647e-05 -0.399559 -0.000300676 -0.00160215 0.100438 -0.000492018 0.000959 -2.0011e-05 -0.0025171 -0.000130041 0.000473013 0.00124591 -0.000246209 0.000207462 0.00064515 0.00204018 0.000490961 1.93223e-05 0.000161697 0.000369086 2.29165e-05 -9.20708e-05 -1.01543e-05 -6.00968e-05 1.53082e-06 6.48591e-05 -0.00010164 -2.26064e-05 -0.00011856 
1540 0 -0.000254551 0.0059547 4.42367e-05 -1.02684e-05 -0.388557 -0.000176735 -0.00168579 0.131384 -0.000448114 0.000897704 3.98434e-05 -0.00247296 -0.000150922 0.000406061 0.0012791 -0.000220742 0.000199926 0.000740127 0.00194818 0.000568788 1.85074e-05 0.00014691 0.000363033 4.28073e-05 -9.49477e-05 -2.59474e-05 -6.06078e-05 -8.56532e-06 6.65381e-05 -9.39508e-05 -1.76855e-05 -0.000108966 
1540.35 0 -0.000265061 0.00983475 4.63314e-05 -8.54549e-06 -0.375153 -3.6086e-05 -0.00176084 0.161201 -0.000398348 0.000829215 0.00010287 -0.00241162 -0.00017328 0.000340573 0.00131112 -0.00018941 0.000185952 0.000831292 0.00185197 0.000638709 1.77612e-05 0.000131798 0.000354447 6.18083e-05 -9.65462e-05 -4.24423e-05 -5.97221e-05 -1.918e-05 6.76625e-05 -8.6306e-05 -1.22641e-05 -0.000100775 
1540.7 0 -0.000274324 0.0136134 4.83446e-05 -7.84246e-06 -0.359453 0.000120999 -0.00182478 0.189709 -0.000344386 0.000755338 0.000168933 -0.002333 -0.000195798 0.000275026 0.0013402 -0.000152624 0.000163833 0.00091637 0.00175136 0.000701364 1.62516e-05 0.000116535 0.000342781 7.89643e-05 -9.71173e-05 -5.8821e-05 -5.74591e-05 -2.96035e-05 6.76288e-05 -7.88835e-05 -6.47317e-06 -9.33984e-05 
1541.05 0 -0.000282955 0.0172669 5.03066e-05 -7.59512e-06 -0.341582 0.000293049 -0.00187546 0.216735 -0.000286854 0.000677421 0.000237158 -0.00223952 -0.000218021 0.000210645 0.00136398 -0.000110678 0.000133095 0.000992984 0.00164577 0.000758008 1.36977e-05 0.000100417 0.000328797 9.42996e-05 -9.67678e-05 -7.435e-05 -5.47098e-05 -3.90263e-05 6.63681e-05 -7.1275e-05 -7.56428e-07 -8.59127e-05 
1541.4 0 -0.00029063 0.020772 5.18321e-05 -6.78611e-06 -0.321676 0.000477764 -0.00191088 0.242121 -0.00022703 0.000594416 0.000305979 -0.00213314 -0.000238446 0.000147872 0.00138278 -6.34971e-05 9.42911e-05 0.00106063 0.00153422 0.000809112 1.10241e-05 8.33181e-05 0.000313032 0.00010851 -9.51926e-05 -8.96483e-05 -5.21022e-05 -4.72867e-05 6.49131e-05 -6.2977e-05 4.40696e-06 -7.76003e-05 
1541.75 0 -0.000296166 0.0241088 5.23485e-05 -5.37195e-06 -0.299881 0.000672842 -0.00193053 0.265722 -0.000166257 0.000505258 0.000374557 -0.00201338 -0.000255219 8.56052e-05 0.00139558 -1.23377e-05 4.86242e-05 0.00111939 0.00141589 0.000853488 8.94495e-06 6.68304e-05 0.000295274 0.000121645 -9.24041e-05 -0.000105469 -4.97531e-05 -5.42864e-05 6.37473e-05 -5.46504e-05 9.62283e-06 -6.86788e-05 
1542.1 0 -0.000299463 0.0272596 5.22095e-05 -3.87854e-06 -0.276353 0.000877397 -0.00193439 0.287402 -0.000105567 0.000410609 0.000443409 -0.00188049 -0.000268391 2.56509e-05 0.00139997 4.13764e-05 -2.4418e-06 0.00116856 0.00129071 0.000890207 6.65538e-06 5.12891e-05 0.000276228 0.000134032 -8.95826e-05 -0.000121262 -4.78051e-05 -5.98652e-05 6.25939e-05 -4.71347e-05 1.5548e-05 -5.96913e-05 
1542.45 0 -0.000301774 0.0302059 5.19555e-05 -1.94793e-06 -0.251257 0.00109072 -0.00192126 0.307038 -4.65175e-05 0.000311758 0.00051365 -0.00173582 -0.000278425 -2.87859e-05 0.00139675 9.90404e-05 -5.83827e-05 0.00120864 0.00116018 0.000918481 2.94118e-06 3.57196e-05 0.000257303 0.000145992 -8.7768e-05 -0.000136818 -4.59477e-05 -6.43342e-05 6.10115e-05 -3.98312e-05 2.12586e-05 -5.06546e-05 
1542.8 0 -0.000303847 0.0329296 5.15068e-05 1.08652e-06 -0.224772 0.00131138 -0.00188909 0.32452 9.02986e-06 0.000210422 0.000585424 -0.00158001 -0.000283144 -7.83635e-05 0.00138911 0.000162153 -0.000120201 0.00123953 0.00102709 0.000936794 -2.19831e-06 1.97968e-05 0.000238499 0.000157103 -8.682e-05 -0.000152227 -4.35918e-05 -6.87143e-05 5.78695e-05 -3.18663e-05 2.56e-05 -4.1405e-05 
1543.15 0 -0.000305291 0.0354146 5.06389e-05 4.49834e-06 -0.197079 0.00153801 -0.00183595 0.339754 6.0289e-05 0.000108419 0.000657776 -0.00141557 -0.000280137 -0.000125961 0.00137807 0.000228764 -0.000188735 0.00125992 0.000892826 0.000944189 -7.21909e-06 3.67686e-06 0.000218835 0.00016643 -8.63747e-05 -0.00016658 -4.01054e-05 -7.33897e-05 5.24918e-05 -2.292e-05 2.79824e-05 -3.25444e-05 
1543.5 0 -0.000304239 0.0376467 4.93814e-05 6.80412e-06 -0.168371 0.00176836 -0.00176037 0.352663 0.000106813 7.7124e-06 0.000728728 -0.00124726 -0.000269421 -0.000171362 0.00136243 0.000296388 -0.000263637 0.00127141 0.000757387 0.000941298 -1.07977e-05 -1.30152e-05 0.000198258 0.000173262 -8.58597e-05 -0.000179212 -3.54324e-05 -7.7841e-05 4.5079e-05 -1.28838e-05 2.83918e-05 -2.43125e-05 
1543.85 0 -0.00029799 0.0396133 4.84501e-05 8.14228e-06 -0.138844 0.001999 -0.00166057 0.363186 0.000147487 -9.01033e-05 0.000795507 -0.00107682 -0.000252002 -0.000212423 0.00134276 0.000363958 -0.000345372 0.00127778 0.000619636 0.000929937 -1.37728e-05 -3.00109e-05 0.000176971 0.000178028 -8.42176e-05 -0.000189947 -3.0016e-05 -8.20798e-05 3.60981e-05 -1.29238e-06 2.77275e-05 -1.584e-05 
1544.2 0 -0.000285606 0.0413048 4.83744e-05 9.24068e-06 -0.108696 0.00222521 -0.00153441 0.37128 0.00018233 -0.000184008 0.000854482 -0.000903434 -0.000228969 -0.000249882 0.00132091 0.000430201 -0.000435292 0.00127933 0.00047778 0.000911258 -1.73076e-05 -4.62869e-05 0.000154374 0.000180982 -8.02587e-05 -0.000197831 -2.40823e-05 -8.62869e-05 2.6677e-05 1.17992e-05 2.67685e-05 -6.59651e-06 
1544.55 0 -0.00026748 0.0427136 4.86597e-05 9.96532e-06 -0.0781257 0.00244124 -0.0013823 0.376914 0.000213309 -0.000272131 0.000902865 -0.000728541 -0.000201324 -0.000285968 0.00129663 0.000494043 -0.000531993 0.00127278 0.000331566 0.000884896 -2.12551e-05 -6.18538e-05 0.000130248 0.000181693 -7.36863e-05 -0.000202256 -1.79727e-05 -9.00397e-05 1.82598e-05 2.56485e-05 2.51672e-05 3.42358e-06 
1544.9 0 -0.000244549 0.0438329 4.86507e-05 1.08181e-05 -0.0473342 0.00264298 -0.00120697 0.380076 0.000242425 -0.000351885 0.000940572 -0.000555344 -0.00016866 -0.00032163 0.00126759 0.000554469 -0.000632484 0.00125616 0.000182453 0.000849662 -2.54057e-05 -7.64168e-05 0.000104931 0.000180209 -6.45029e-05 -0.000204375 -1.21028e-05 -9.30408e-05 1.1455e-05 4.00601e-05 2.21392e-05 1.47661e-05 
1545.25 0 -0.000218099 0.0446587 4.79969e-05 1.30562e-05 -0.0165206 0.00282826 -0.00101081 0.380769 0.000270572 -0.000421638 0.000968338 -0.000385837 -0.00013059 -0.000356608 0.0012323 0.000609256 -0.000735052 0.00123042 3.25474e-05 0.000805105 -2.93308e-05 -8.87282e-05 7.84405e-05 0.00017699 -5.2088e-05 -0.000205887 -6.36462e-06 -9.50196e-05 5.72187e-06 5.47673e-05 1.7227e-05 2.73424e-05 
1545.6 0 -0.000188937 0.0451897 4.62668e-05 1.70824e-05 0.0141169 0.00299548 -0.000794398 0.379014 0.00029696 -0.000481367 0.000985968 -0.000220786 -8.89229e-05 -0.000390379 0.00119071 0.000656598 -0.000838283 0.00119719 -0.000116263 0.000752435 -3.25117e-05 -9.84617e-05 5.15746e-05 0.000172297 -3.66078e-05 -0.000206854 -8.24233e-07 -9.58419e-05 3.70032e-07 6.83656e-05 1.09664e-05 3.87639e-05 
1545.95 0 -0.000157074 0.0454264 4.38145e-05 2.17738e-05 0.0443841 0.00314206 -0.000557206 0.374848 0.000319924 -0.00053232 0.000994148 -6.08188e-05 -4.57384e-05 -0.000422244 0.00114332 0.000696732 -0.000940648 0.00115812 -0.000264096 0.000693346 -3.4568e-05 -0.00010589 2.49589e-05 0.000166374 -1.96471e-05 -0.000206274 4.27205e-06 -9.61609e-05 -4.43491e-06 8.04153e-05 4.8623e-06 4.74179e-05 
1546.3 0 -0.000122321 0.0453716 4.18474e-05 2.62965e-05 0.0740924 0.00326495 -0.000300438 0.368323 0.000339644 -0.000575069 0.000993628 9.38412e-05 -1.24128e-06 -0.00045097 0.0010922 0.000730435 -0.00104174 0.00111498 -0.000411838 0.000628527 -3.56003e-05 -0.00011134 -2.10256e-06 0.000159031 -1.40211e-06 -0.000204112 8.94319e-06 -9.60569e-05 -8.32866e-06 9.16657e-05 -6.31151e-07 5.42606e-05 
1546.65 0 -8.5056e-05 0.0450285 4.06484e-05 3.04837e-05 0.103059 0.00336276 -2.70665e-05 0.359504 0.000357366 -0.000607826 0.000982995 0.000243928 4.51771e-05 -0.000476505 0.00103911 0.000757279 -0.00114031 0.00106829 -0.000558223 0.000559187 -3.68095e-05 -0.000115596 -3.01258e-05 0.000150401 1.86252e-05 -0.000201356 1.29501e-05 -9.47623e-05 -1.17411e-05 0.000102121 -6.27691e-06 6.01689e-05 
1547 0 -4.60025e-05 0.0444006 3.96079e-05 3.34536e-05 0.131107 0.00343611 0.000261495 0.348468 0.000372569 -0.000628651 0.00096065 0.000390594 9.30694e-05 -0.000499093 0.000982941 0.000776397 -0.00123349 0.00101716 -0.000700495 0.000487888 -3.91974e-05 -0.000118988 -5.78845e-05 0.000141726 4.01274e-05 -0.000198579 1.6233e-05 -9.16226e-05 -1.54469e-05 0.000111584 -1.24357e-05 6.56502e-05 
1547.35 0 -5.52051e-06 0.0434929 3.82394e-05 3.52437e-05 0.15807 0.00348462 0.00056584 0.335307 0.000382354 -0.000638595 0.000927259 0.000533971 0.000141604 -0.000517212 0.000922547 0.000787298 -0.00131861 0.000961334 -0.000837531 0.00041727 -4.20214e-05 -0.000120375 -8.38644e-05 0.000133939 6.23518e-05 -0.000195549 1.95199e-05 -8.75784e-05 -2.01429e-05 0.000119765 -1.88135e-05 7.12286e-05 
1547.7 0 3.69541e-05 0.0423142 3.60048e-05 3.68562e-05 0.183787 0.00350539 0.000884551 0.320119 0.000385397 -0.000640404 0.00088474 0.000673099 0.00019044 -0.000529806 0.000859271 0.000789139 -0.00139394 0.000901404 -0.000971152 0.000349502 -4.39415e-05 -0.000118982 -0.000108846 0.000126211 8.38847e-05 -0.000191418 2.34631e-05 -8.36928e-05 -2.61565e-05 0.000126262 -2.52531e-05 7.67093e-05 
1548.05 0 8.21311e-05 0.0408754 3.27765e-05 3.86685e-05 0.208102 0.00349577 0.00121355 0.303017 0.000384488 -0.000635667 0.000833806 0.00080608 0.000239168 -0.000538578 0.000795302 0.000781706 -0.00145806 0.000837957 -0.00110137 0.000286569 -4.49283e-05 -0.000116565 -0.000133267 0.00011751 0.000103229 -0.000185203 2.75442e-05 -7.95516e-05 -3.26162e-05 0.000131192 -3.19867e-05 8.19835e-05 
1548.4 0 0.00012974 0.0391877 2.9032e-05 4.04816e-05 0.230869 0.00345364 0.00154889 0.284133 0.000382326 -0.000624804 0.000774307 0.000930273 0.00028741 -0.000545965 0.000730111 0.000765277 -0.00150879 0.000771877 -0.00122439 0.000230205 -4.56179e-05 -0.000115095 -0.000156103 0.00010806 0.000119833 -0.000177042 3.05621e-05 -7.56333e-05 -3.83418e-05 0.000135331 -3.92091e-05 8.6698e-05 
1548.75 0 0.000179371 0.0372639 2.51608e-05 4.20782e-05 0.251962 0.00337695 0.0018869 0.263606 0.000379065 -0.000608035 0.000706535 0.00104368 0.000334675 -0.000551347 0.000661806 0.000738957 -0.0015443 0.000704728 -0.00133771 0.000181355 -4.61682e-05 -0.000112982 -0.000176881 9.89924e-05 0.000134441 -0.000167852 3.17844e-05 -7.28449e-05 -4.33433e-05 0.000140291 -4.65617e-05 9.05621e-05 
1549.1 0 0.000230642 0.0351203 2.15262e-05 4.3744e-05 0.271265 0.00326514 0.00222451 0.241578 0.000374041 -0.00058701 0.000630066 0.00114649 0.000379146 -0.000553573 0.000591948 0.000702218 -0.0015646 0.000637927 -0.00144131 0.00013961 -4.68004e-05 -0.000107511 -0.000196146 9.16254e-05 0.000148844 -0.000158149 3.15425e-05 -7.12627e-05 -4.83936e-05 0.0001469 -5.36435e-05 9.38294e-05 
1549.45 0 0.000282685 0.0327748 1.79765e-05 4.56482e-05 0.288672 0.00311821 0.0025592 0.218199 0.000368227 -0.000563323 0.000544582 0.00124126 0.000419012 -0.000554559 0.000522877 0.000657005 -0.00156987 0.000571372 -0.0015359 0.000103245 -4.81116e-05 -0.000100042 -0.000215134 8.61738e-05 0.000163536 -0.000147558 3.10208e-05 -7.02929e-05 -5.39785e-05 0.00015384 -6.03077e-05 9.70088e-05 
1549.8 0 0.000333803 0.0302439 1.44576e-05 4.74393e-05 0.304087 0.00293558 0.00288715 0.193631 0.000363963 -0.000536022 0.000452174 0.00132934 0.000453876 -0.000556712 0.000454095 0.000605144 -0.00155886 0.000503147 -0.00162128 7.15266e-05 -5.02063e-05 -9.30353e-05 -0.000234239 8.2099e-05 0.000177204 -0.000135314 3.10787e-05 -6.83946e-05 -5.98239e-05 0.000159078 -6.58256e-05 0.000100479 
1550.15 0 0.000382731 0.0275446 1.15387e-05 4.86114e-05 0.317436 0.00271689 0.00320264 0.168043 0.000361911 -0.000504414 0.000357443 0.00140842 0.000483381 -0.000559727 0.000383969 0.000546874 -0.00153014 0.000431723 -0.00169567 4.55843e-05 -5.2258e-05 -8.63872e-05 -0.000252339 7.88807e-05 0.000188611 -0.000121515 3.22757e-05 -6.41974e-05 -6.5256e-05 0.000162497 -6.99767e-05 0.000104465 
1550.5 0 0.000429643 0.0246948 9.71395e-06 4.91209e-05 0.328654 0.00246345 0.00350071 0.141602 0.000359906 -0.000469527 0.000264888 0.00147602 0.000507095 -0.000562467 0.000312557 0.000483517 -0.001486 0.000358259 -0.00175775 2.51518e-05 -5.41062e-05 -7.9869e-05 -0.000268265 7.53293e-05 0.000198609 -0.000107215 3.5345e-05 -5.86718e-05 -7.00673e-05 0.000165734 -7.35402e-05 0.000109343 
1550.85 0 0.000474437 0.0217134 9.21347e-06 4.89313e-05 0.33769 0.0021768 0.00377975 0.114483 0.000355722 -0.000430689 0.000175351 0.00153256 0.000525299 -0.000565548 0.000241041 0.000417913 -0.00143092 0.000284609 -0.00180837 8.17761e-06 -5.64726e-05 -7.43585e-05 -0.000282456 7.0026e-05 0.000208919 -9.25159e-05 3.97292e-05 -5.34435e-05 -7.47614e-05 0.000168741 -7.7186e-05 0.000115129 
1551.2 0 0.000516147 0.0186199 9.76303e-06 4.80399e-05 0.344507 0.00185697 0.004038 0.0868618 0.000349358 -0.000386213 8.72071e-05 0.00157864 0.000539171 -0.000569614 0.000169537 0.000351645 -0.00136611 0.000210184 -0.00184878 -4.77584e-06 -5.90456e-05 -7.04848e-05 -0.000295629 6.30432e-05 0.000219817 -7.64215e-05 4.37386e-05 -4.81913e-05 -7.92999e-05 0.000170405 -8.07966e-05 0.000120964 
1551.55 0 0.000554404 0.0154342 1.06906e-05 4.70593e-05 0.34908 0.00150552 0.00427025 0.0589147 0.000341831 -0.000337182 2.13369e-07 0.00161335 0.00054936 -0.000573819 9.75209e-05 0.000284865 -0.00129086 0.000134191 -0.00187851 -1.14885e-05 -6.08199e-05 -6.80604e-05 -0.00030738 5.5187e-05 0.000230705 -5.9379e-05 4.63593e-05 -4.22327e-05 -8.29518e-05 0.000170219 -8.36421e-05 0.00012581 
1551.9 0 0.000589354 0.0121759 1.11537e-05 4.58541e-05 0.351397 0.00112634 0.00447148 0.0308187 0.000333366 -0.000286709 -8.44751e-05 0.00163617 0.000556137 -0.000577219 2.53212e-05 0.000218264 -0.0012061 5.77806e-05 -0.00189718 -1.23442e-05 -6.12187e-05 -6.65481e-05 -0.000317542 4.69323e-05 0.000240262 -4.24564e-05 4.72548e-05 -3.61582e-05 -8.60124e-05 0.000167291 -8.52021e-05 0.000128954 
1552.25 0 0.000620943 0.00886508 1.10791e-05 4.28936e-05 0.351464 0.000722611 0.00463812 0.00274946 0.000325052 -0.000237374 -0.000165429 0.0016471 0.000560544 -0.000578738 -4.65388e-05 0.000152043 -0.00111277 -1.69219e-05 -0.00190488 -9.81141e-06 -6.03565e-05 -6.51312e-05 -0.000326383 3.82498e-05 0.000246762 -2.54465e-05 4.633e-05 -3.00975e-05 -8.87244e-05 0.000160662 -8.5646e-05 0.00013064 
1552.6 0 0.000648698 0.00552367 1.10812e-05 3.80758e-05 0.349298 0.000297283 0.00476719 -0.0251192 0.000317675 -0.000190049 -0.00024058 0.00164679 0.000562421 -0.000577042 -0.000117954 8.56931e-05 -0.00101089 -8.77969e-05 -0.00190107 -6.31806e-06 -5.94664e-05 -6.2685e-05 -0.000333077 2.90226e-05 0.000248942 -8.34106e-06 4.33154e-05 -2.40318e-05 -9.06901e-05 0.000150876 -8.54476e-05 0.000132055 
1552.95 0 0.000670936 0.00217425 1.08961e-05 3.30163e-05 0.344926 -0.000146846 0.00485575 -0.0526141 0.000310523 -0.000143966 -0.000308 0.00163531 0.000560437 -0.000571993 -0.000189933 1.95071e-05 -0.000902706 -0.000154159 -0.00188653 -2.83491e-06 -5.93072e-05 -5.90425e-05 -0.00033784 2.00698e-05 0.000247769 8.56218e-06 3.8403e-05 -1.86536e-05 -9.2111e-05 0.000139713 -8.48281e-05 0.000133685 
1553.3 0 0.000686104 -0.00116204 1.02271e-05 2.84755e-05 0.338392 -0.000606276 0.00489911 -0.079563 0.000303874 -9.75892e-05 -0.00036888 0.00161135 0.000554292 -0.000563621 -0.000264035 -4.58233e-05 -0.000791885 -0.00021596 -0.0018628 1.04978e-06 -5.96052e-05 -5.48972e-05 -0.000341997 1.22425e-05 0.000245637 2.54103e-05 3.24969e-05 -1.35718e-05 -9.34063e-05 0.00012768 -8.37152e-05 0.000135171 
1553.65 0 0.000693554 -0.00446475 9.40921e-06 2.40864e-05 0.329757 -0.00107405 0.00489272 -0.1058 0.000298694 -4.96054e-05 -0.000426112 0.00157503 0.000544116 -0.000550385 -0.000340421 -0.000110598 -0.0006799 -0.000273169 -0.0018303 6.96303e-06 -6.00256e-05 -5.02021e-05 -0.000345542 6.03249e-06 0.00024296 4.25354e-05 2.57532e-05 -7.60445e-06 -9.41059e-05 0.000114685 -8.20514e-05 0.000136116 
1554 0 0.000692679 -0.00771246 8.50512e-06 1.98219e-05 0.319091 -0.0015416 0.0048364 -0.131167 0.000294875 -6.33836e-07 -0.000480996 0.00152802 0.000529439 -0.000530845 -0.000416714 -0.000175503 -0.000566982 -0.000325918 -0.00178867 1.74727e-05 -6.02864e-05 -4.50326e-05 -0.000347036 2.20592e-06 0.000238916 5.99977e-05 1.81209e-05 -5.74334e-07 -9.33444e-05 0.000101229 -7.95024e-05 0.000136228 
1554.35 0 0.000683504 -0.010885 7.53859e-06 1.52444e-05 0.306473 -0.00200318 0.00473246 -0.155511 0.000290899 4.7436e-05 -0.000533843 0.00147151 0.000508995 -0.000505349 -0.000489987 -0.000240375 -0.000453519 -0.000373821 -0.00173744 3.33183e-05 -5.93819e-05 -4.04986e-05 -0.00034554 6.29065e-07 0.000233277 7.69044e-05 1.0383e-05 6.23884e-06 -9.13659e-05 8.77641e-05 -7.54125e-05 0.00013451 
1554.7 0 0.000667546 -0.0139639 6.67971e-06 9.39582e-06 0.291998 -0.00245443 0.00458115 -0.178683 0.000284878 9.37489e-05 -0.000584744 0.00140752 0.000481517 -0.000473754 -0.000558825 -0.000304434 -0.00033979 -0.000416145 -0.00167704 5.16123e-05 -5.64847e-05 -3.64634e-05 -0.000341759 5.371e-07 0.000226401 9.25512e-05 3.0432e-06 1.20008e-05 -8.91001e-05 7.39649e-05 -6.94848e-05 0.000130539 
1555.05 0 0.000646469 -0.0169302 6.16302e-06 2.49772e-06 0.275775 -0.00288955 0.00438303 -0.200548 0.000276682 0.000139759 -0.00063247 0.00133837 0.000446357 -0.000435485 -0.000621326 -0.00036678 -0.000225829 -0.000452899 -0.00160854 6.8658e-05 -5.19512e-05 -3.1412e-05 -0.000336442 1.20309e-06 0.000218461 0.000107071 -3.59195e-06 1.7226e-05 -8.64873e-05 5.88042e-05 -6.19882e-05 0.000125035 
1555.4 0 0.000621188 -0.019765 5.97454e-06 -4.55172e-06 0.257916 -0.0033032 0.00414149 -0.220979 0.000268432 0.000188117 -0.000675274 0.00126498 0.000403633 -0.000390712 -0.000676062 -0.000426207 -0.000112663 -0.000484506 -0.00153272 8.42106e-05 -4.61791e-05 -2.53943e-05 -0.000329903 2.35781e-06 0.000209432 0.000119927 -9.49221e-06 2.21683e-05 -8.36579e-05 4.19995e-05 -5.38392e-05 0.000118772 
1555.75 0 0.000592283 -0.0224519 5.58352e-06 -1.05047e-05 0.238544 -0.00369105 0.00386087 -0.239858 0.000262581 0.000238812 -0.000712899 0.00118815 0.000354538 -0.000339181 -0.000722979 -0.000481756 -2.99545e-06 -0.000510556 -0.00144892 0.000100418 -3.95998e-05 -1.95177e-05 -0.000322515 4.28863e-06 0.000199306 0.000130936 -1.46328e-05 2.66849e-05 -8.18457e-05 2.40011e-05 -4.58016e-05 0.000111898 
1556.1 0 0.000559912 -0.0249753 4.49166e-06 -1.48762e-05 0.217793 -0.00404948 0.00354588 -0.257074 0.000260601 0.00029085 -0.00074652 0.00110905 0.000301129 -0.000280455 -0.000762467 -0.000532954 0.000101036 -0.000530844 -0.00135512 0.000118271 -3.30397e-05 -1.36147e-05 -0.000314295 6.38747e-06 0.000187599 0.000141515 -1.90044e-05 3.10632e-05 -8.18907e-05 5.31888e-06 -3.76373e-05 0.000103034 
1556.45 0 0.000523765 -0.0273201 2.71778e-06 -1.88329e-05 0.195804 -0.00437652 0.00320029 -0.272531 0.000263229 0.00034444 -0.000776178 0.00102679 0.000246078 -0.00021384 -0.000795275 -0.000580404 0.000199444 -0.000545747 -0.00124988 0.000139207 -2.6684e-05 -7.59409e-06 -0.000304948 8.75057e-06 0.000173248 0.00015297 -2.31772e-05 3.53495e-05 -8.26327e-05 -1.25479e-05 -2.9046e-05 9.13597e-05 
1556.8 0 0.000483881 -0.029473 1.24709e-06 -2.32936e-05 0.172721 -0.00467104 0.00282549 -0.286143 0.000270186 0.000397148 -0.000800773 0.000939722 0.000190595 -0.000139223 -0.000821326 -0.000625082 0.000291969 -0.000554364 -0.00113347 0.000165206 -2.00319e-05 -1.90325e-06 -0.00029408 1.22132e-05 0.000156924 0.000164743 -2.71972e-05 3.95861e-05 -8.21229e-05 -2.79536e-05 -2.03207e-05 7.81623e-05 
1557.15 0 0.000440517 -0.0314218 1.02473e-06 -2.80439e-05 0.148698 -0.00493053 0.00242227 -0.297834 0.000279307 0.000444995 -0.000819891 0.000848237 0.000133671 -5.79264e-05 -0.000839763 -0.000665525 0.00037737 -0.000554336 -0.00100648 0.000195082 -1.38533e-05 4.34022e-06 -0.00028141 1.62684e-05 0.000140261 0.000175674 -3.07768e-05 4.39562e-05 -7.92053e-05 -4.1049e-05 -1.18262e-05 6.45707e-05 
1557.5 0 0.00039316 -0.033155 1.30396e-06 -3.23263e-05 0.123891 -0.00515028 0.00199409 -0.307541 0.000287955 0.00048722 -0.000833491 0.000755168 7.47989e-05 2.89981e-05 -0.000849682 -0.000698528 0.000453859 -0.000544768 -0.000870048 0.000224879 -9.40887e-06 1.26428e-05 -0.000267319 2.03595e-05 0.000124655 0.00018449 -3.4318e-05 4.81436e-05 -7.41752e-05 -5.236e-05 -3.24812e-06 5.04429e-05 
1557.85 0 0.000341381 -0.034662 8.48063e-07 -3.5275e-05 0.0984629 -0.00532539 0.00154684 -0.315214 0.000295605 0.000526326 -0.000842777 0.000664128 1.50528e-05 0.000120154 -0.000848573 -0.000722204 0.000520222 -0.000528191 -0.000726245 0.000251394 -6.59817e-06 2.27899e-05 -0.000252113 2.51183e-05 0.000111176 0.000190675 -3.79088e-05 5.21621e-05 -6.77022e-05 -6.24623e-05 6.16143e-06 3.54756e-05 
1558.2 0 0.000285582 -0.0359342 -3.72215e-07 -3.75e-05 0.0725803 -0.00545348 0.00108738 -0.320818 0.000303667 0.000565072 -0.000849552 0.000576614 -4.3597e-05 0.000212243 -0.000834073 -0.00073716 0.000576992 -0.000507204 -0.000575281 0.000273842 -4.2771e-06 3.32181e-05 -0.000235468 3.07515e-05 9.93915e-05 0.000194902 -4.04919e-05 5.67994e-05 -5.99581e-05 -7.20027e-05 1.65433e-05 1.94951e-05 
1558.55 0 0.000226545 -0.036965 -1.76303e-06 -4.04068e-05 0.0464143 -0.00553414 0.000621004 -0.324329 0.000312844 0.000604604 -0.000854694 0.000491951 -0.000100211 0.000302957 -0.000807198 -0.000745805 0.000625219 -0.000482742 -0.000415486 0.000293132 -9.76634e-07 4.28148e-05 -0.000216929 3.6308e-05 8.82117e-05 0.000197995 -4.14196e-05 6.1969e-05 -5.12507e-05 -8.13589e-05 2.70287e-05 2.71826e-06 
1558.9 0 0.000165068 -0.0377498 -3.50594e-06 -4.39442e-05 0.0201361 -0.00556747 0.000151487 -0.32574 0.000322201 0.000644691 -0.000857775 0.000409045 -0.000155806 0.000392104 -0.000769709 -0.000749946 0.000666182 -0.000455496 -0.000247096 0.000310915 4.13185e-06 5.12367e-05 -0.000196949 4.11551e-05 7.6447e-05 0.000199806 -4.10362e-05 6.67893e-05 -4.17226e-05 -9.05234e-05 3.66723e-05 -1.44664e-05 
1559.25 0 0.000102175 -0.0382861 -5.6925e-06 -4.72966e-05 -0.00608604 -0.00555452 -0.000316659 -0.325058 0.000331531 0.0006837 -0.000857237 0.000327422 -0.000211159 0.000478708 -0.00072234 -0.000750075 0.000700041 -0.000425581 -7.34364e-05 0.000327727 1.06477e-05 5.84613e-05 -0.000176557 4.51831e-05 6.40041e-05 0.000199996 -3.93344e-05 7.14039e-05 -3.14718e-05 -9.87839e-05 4.52766e-05 -3.20515e-05 
1559.6 0 3.87549e-05 -0.0385737 -7.54999e-06 -5.01621e-05 -0.0320859 -0.00549717 -0.000778608 -0.322303 0.000341301 0.000719644 -0.00085323 0.000247277 -0.000266568 0.00056038 -0.000666591 -0.000746311 0.000724743 -0.000392492 0.000102318 0.000341598 1.7947e-05 6.47882e-05 -0.00015565 4.75869e-05 5.1766e-05 0.000198616 -3.67581e-05 7.68345e-05 -2.1027e-05 -0.000106158 5.32089e-05 -4.9649e-05 
1559.95 0 -2.39189e-05 -0.0386131 -8.5089e-06 -5.28183e-05 -0.0577003 -0.00539685 -0.00122995 -0.317507 0.000350676 0.000753581 -0.000846669 0.000169997 -0.000322315 0.000635168 -0.000603824 -0.000737841 0.000738343 -0.000357357 0.000278496 0.000351327 2.58967e-05 7.07755e-05 -0.000133965 4.79912e-05 3.99759e-05 0.000196011 -3.49377e-05 8.31327e-05 -1.07197e-05 -0.000113199 6.06194e-05 -6.608e-05 
1560.3 0 -8.41216e-05 -0.0384049 -8.77429e-06 -5.60745e-05 -0.0827701 -0.00525438 -0.00166531 -0.310714 0.000358982 0.000788678 -0.000838639 9.66385e-05 -0.000377344 0.000702243 -0.000533861 -0.000724103 0.000740137 -0.00032147 0.000453965 0.000358614 3.40044e-05 7.67937e-05 -0.000111577 4.78277e-05 2.84878e-05 0.00019234 -3.43978e-05 8.9881e-05 -2.59875e-07 -0.000120194 6.694e-05 -8.09721e-05 
1560.65 0 -0.000140502 -0.0379513 -9.00668e-06 -5.99573e-05 -0.107141 -0.00507161 -0.00207931 -0.301979 0.000365331 0.000826002 -0.000831035 2.82433e-05 -0.000430152 0.000761119 -0.000456651 -0.000706489 0.000731359 -0.000284162 0.000628508 0.000365974 4.11849e-05 8.31238e-05 -8.792e-05 4.86244e-05 1.61567e-05 0.000187566 -3.43624e-05 9.64141e-05 1.01411e-05 -0.000126532 7.16866e-05 -9.45009e-05 
1561 0 -0.000192942 -0.0372562 -9.7375e-06 -6.34026e-05 -0.130661 -0.00485165 -0.0024676 -0.29137 0.000367604 0.0008634 -0.000824834 -3.30568e-05 -0.000479975 0.000811619 -0.000372849 -0.000687036 0.000713688 -0.000245629 0.000801252 0.000373797 4.65937e-05 8.98729e-05 -6.34367e-05 5.06555e-05 2.72875e-06 0.000182002 -3.41565e-05 0.000102112 2.05036e-05 -0.000131134 7.53815e-05 -0.000106644 
1561.35 0 -0.000241677 -0.0363257 -1.08748e-05 -6.54925e-05 -0.153186 -0.00459906 -0.00282668 -0.278966 0.000365541 0.000897863 -0.000820073 -8.55234e-05 -0.000527271 0.000854144 -0.000282054 -0.000666199 0.000688757 -0.000208034 0.000970392 0.000379952 5.06529e-05 9.7207e-05 -3.92977e-05 5.34595e-05 -1.12536e-05 0.000175966 -3.35491e-05 0.000107812 3.12868e-05 -0.000133774 7.91528e-05 -0.000118014 
1561.7 0 -0.000286179 -0.0351669 -1.17011e-05 -6.62858e-05 -0.174576 -0.00431834 -0.00315463 -0.264859 0.000360947 0.000928375 -0.000816552 -0.000129975 -0.000573356 0.000887836 -0.00018401 -0.000642478 0.000656851 -0.0001732 0.00113648 0.00038294 5.36761e-05 0.000104878 -1.49515e-05 5.65891e-05 -2.4284e-05 0.000168974 -3.21503e-05 0.000114667 4.24833e-05 -0.000133905 8.33581e-05 -0.000129714 
1562.05 0 -0.000326542 -0.0337876 -1.17211e-05 -6.71483e-05 -0.1947 -0.0040138 -0.00344979 -0.249152 0.000353849 0.000955772 -0.00081633 -0.000168529 -0.000619132 0.000911898 -8.10495e-05 -0.000614382 0.000615846 -0.00014198 0.00130091 0.000383611 5.55626e-05 0.000111504 1.09578e-05 5.95042e-05 -3.40018e-05 0.000160099 -2.94787e-05 0.000122345 5.28559e-05 -0.000132765 8.76749e-05 -0.000141227 
1562.4 0 -0.000363107 -0.0321989 -1.14555e-05 -6.85505e-05 -0.213437 -0.00369118 -0.00371184 -0.231953 0.000341645 0.000980542 -0.000821958 -0.000202497 -0.000664141 0.000927587 2.60947e-05 -0.000581306 0.000565505 -0.000115262 0.00146172 0.000384395 5.63376e-05 0.000115817 3.84035e-05 6.19124e-05 -4.08168e-05 0.000149707 -2.58535e-05 0.00012966 6.07778e-05 -0.000133173 9.18501e-05 -0.000150482 
1562.75 0 -0.000396219 -0.0304139 -1.1455e-05 -6.94249e-05 -0.230675 -0.0033552 -0.00394261 -0.213383 0.000322209 0.00100187 -0.000832283 -0.000232744 -0.00070702 0.000934582 0.000138786 -0.000543947 0.000508697 -9.30292e-05 0.00161394 0.000386871 5.49768e-05 0.000118308 6.59155e-05 6.3416e-05 -4.69477e-05 0.000139472 -2.15286e-05 0.000136656 6.64968e-05 -0.000136086 9.6083e-05 -0.000156876 
1563.1 0 -0.000427581 -0.0284464 -1.12334e-05 -6.90126e-05 -0.246313 -0.00300778 -0.00414373 -0.193571 0.000295904 0.00101879 -0.000844271 -0.000259936 -0.000747032 0.000931308 0.000254915 -0.00050381 0.000448225 -7.35646e-05 0.00175493 0.000390249 5.07338e-05 0.000120482 9.30021e-05 6.36555e-05 -5.3062e-05 0.000130039 -1.6991e-05 0.000144371 7.16865e-05 -0.00014005 0.000100266 -0.000161484 
1563.45 0 -0.000458181 -0.0263106 -1.02825e-05 -6.76375e-05 -0.260263 -0.00265078 -0.00431568 -0.172653 0.000263153 0.00102986 -0.000856715 -0.000283373 -0.000783923 0.000917814 0.000371054 -0.00046217 0.000384269 -5.5278e-05 0.00188517 0.000393131 4.51445e-05 0.000122726 0.000120336 6.32246e-05 -5.84901e-05 0.000120606 -1.33355e-05 0.000152556 7.7015e-05 -0.000143509 0.000103739 -0.000165071 
1563.8 0 -0.000486669 -0.0240219 -8.91605e-06 -6.62062e-05 -0.272448 -0.00228559 -0.00445912 -0.150772 0.000224294 0.00103304 -0.000870166 -0.000302533 -0.000818176 0.000894191 0.000486314 -0.000419742 0.000316515 -3.8982e-05 0.00200348 0.000394725 3.99036e-05 0.000125013 0.000148126 6.29205e-05 -6.30678e-05 0.000111224 -1.07157e-05 0.000160258 8.20408e-05 -0.000146772 0.000105816 -0.000167435 
1564.15 0 -0.000511862 -0.0215952 -7.97165e-06 -6.54356e-05 -0.282802 -0.00191252 -0.0045739 -0.128071 0.000180652 0.00102738 -0.000884745 -0.000319709 -0.000850341 0.000859465 0.000600312 -0.000376477 0.000246307 -2.59166e-05 0.00210728 0.000393998 3.51142e-05 0.000128798 0.00017645 6.28613e-05 -6.78396e-05 0.000102428 -8.26993e-06 0.000167447 8.70102e-05 -0.000150469 0.000106565 -0.000167809 
1564.5 0 -0.000533278 -0.0190442 -6.99321e-06 -6.50726e-05 -0.29127 -0.00153341 -0.00465906 -0.104703 0.000133284 0.00101362 -0.000899267 -0.000336816 -0.000881014 0.000813131 0.000710742 -0.000331914 0.000174593 -1.53072e-05 0.00219581 0.000391169 3.03033e-05 0.000133358 0.000205519 6.3224e-05 -7.36013e-05 9.34527e-05 -5.88451e-06 0.000173955 9.18266e-05 -0.000152874 0.00010734 -0.000165813 
1564.85 0 -0.000550235 -0.0163854 -5.00446e-06 -6.40982e-05 -0.29781 -0.0011519 -0.00471366 -0.0808193 8.23479e-05 0.00099187 -0.000913304 -0.000352905 -0.000910552 0.000756016 0.000815111 -0.000284995 0.000101303 -7.02625e-06 0.00226833 0.000388599 2.5341e-05 0.000134626 0.000234888 6.46161e-05 -7.90358e-05 8.40102e-05 -3.90374e-06 0.000178477 9.56716e-05 -0.000151821 0.000108859 -0.000161531 
1565.2 0 -0.000562072 -0.0136396 -2.34846e-06 -6.19072e-05 -0.302392 -0.000772603 -0.00473687 -0.0565772 2.81939e-05 0.000961352 -0.000927214 -0.000367878 -0.000937129 0.000689027 0.000913051 -0.000235541 2.6841e-05 -1.9428e-06 0.00232246 0.000387185 2.0442e-05 0.00013106 0.00026306 6.69273e-05 -8.27966e-05 7.48877e-05 -1.97504e-06 0.000180024 9.84707e-05 -0.000147538 0.000110361 -0.000155748 
1565.55 0 -0.000568439 -0.0108276 6.57881e-08 -5.88879e-05 -0.304997 -0.000399901 -0.00473041 -0.0321367 -2.70977e-05 0.000922592 -0.000941533 -0.000383148 -0.000959136 0.00061296 0.00100396 -0.000184334 -4.66939e-05 6.64861e-07 0.00235661 0.00038443 1.5387e-05 0.000125298 0.000288801 6.91955e-05 -8.50728e-05 6.61814e-05 4.8116e-07 0.000179123 0.000101321 -0.000141799 0.000111222 -0.000149785 
1565.9 0 -0.000570217 -0.00796706 1.67047e-06 -5.57319e-05 -0.305624 -3.58806e-05 -0.00469744 -0.00765897 -8.11085e-05 0.000877731 -0.000956173 -0.000398822 -0.00097689 0.000527876 0.00108685 -0.000131289 -0.000114359 2.19868e-06 0.00237179 0.000377775 8.96682e-06 0.0001195 0.000312233 7.07338e-05 -8.7138e-05 5.7102e-05 3.61073e-06 0.000176719 0.000104648 -0.0001355 0.000112036 -0.000143349 
1566.25 0 -0.000569528 -0.00507514 2.38691e-06 -5.27763e-05 -0.304283 0.000317978 -0.00463947 0.0166981 -0.000133496 0.000828979 -0.000968603 -0.000413917 -0.000991458 0.000432006 0.0011609 -7.57185e-05 -0.000172466 1.9298e-06 0.00236929 0.0003676 9.63878e-07 0.000113218 0.000333979 7.1224e-05 -8.92227e-05 4.8046e-05 7.36596e-06 0.000173133 0.000107603 -0.000128508 0.00011345 -0.000134949 
1566.6 0 -0.000567899 -0.00217085 1.84859e-06 -4.95804e-05 -0.301 0.000659444 -0.00455892 0.0407806 -0.000185191 0.000776728 -0.000976778 -0.000428461 -0.00100343 0.000325586 0.00122382 -1.61095e-05 -0.000220776 -2.63098e-06 0.00234763 0.00035562 -7.31898e-06 0.00010587 0.000353513 7.03296e-05 -9.09814e-05 3.99528e-05 1.14134e-05 0.000167973 0.000110632 -0.000121838 0.00011496 -0.000124109 
1566.95 0 -0.000565247 0.000726555 -4.76632e-07 -4.4875e-05 -0.295808 0.000987981 -0.00445925 0.0644376 -0.0002353 0.000720181 -0.000979233 -0.000444047 -0.00101081 0.000212955 0.0012739 4.9433e-05 -0.000259653 -1.2752e-05 0.00230368 0.000342275 -1.47836e-05 9.85698e-05 0.000369155 6.74867e-05 -9.3602e-05 3.19823e-05 1.48932e-05 0.00016105 0.000114736 -0.000115811 0.000116328 -0.000111437 
1567.3 0 -0.000560061 0.00359948 -3.30897e-06 -3.84554e-05 -0.288755 0.00130527 -0.00434139 0.0875219 -0.000281148 0.000660218 -0.000973956 -0.000461605 -0.00101071 9.77811e-05 0.00131198 0.000119388 -0.000291259 -2.71233e-05 0.00223628 0.000326325 -2.07993e-05 9.16201e-05 0.000380339 6.26986e-05 -9.74564e-05 2.23621e-05 1.71946e-05 0.00015295 0.000119046 -0.000108684 0.000118208 -9.82146e-05 
1567.65 0 -0.000550797 0.00642976 -4.90304e-06 -3.21255e-05 -0.279897 0.00161193 -0.00420197 0.109892 -0.000322217 0.000599471 -0.000961794 -0.000480624 -0.00100429 -1.88584e-05 0.00133805 0.000190522 -0.000318385 -4.25808e-05 0.00214587 0.000307051 -2.55805e-05 8.38228e-05 0.000387424 5.70997e-05 -0.000101138 1.0654e-05 1.85207e-05 0.00014415 0.000122087 -9.96269e-05 0.000120477 -8.56807e-05 
1568 0 -0.000537134 0.00919845 -5.83364e-06 -2.74047e-05 -0.2693 0.00190418 -0.00403726 0.131411 -0.000359556 0.000539217 -0.000946369 -0.000499793 -0.000993548 -0.000136557 0.00135126 0.000262383 -0.000340579 -5.51572e-05 0.00203314 0.00028622 -2.94943e-05 7.49239e-05 0.000389836 5.17391e-05 -0.000104144 -2.93135e-06 1.93786e-05 0.000135361 0.000122579 -8.96081e-05 0.00012163 -7.29702e-05 
1568.35 0 -0.000519679 0.0118879 -7.06083e-06 -2.3939e-05 -0.257043 0.00217669 -0.00384863 0.151946 -0.000393109 0.000477071 -0.000929155 -0.00051744 -0.000976496 -0.000255003 0.00135171 0.000335803 -0.000355639 -6.34024e-05 0.00189953 0.000266111 -3.3399e-05 6.52321e-05 0.000387443 4.68835e-05 -0.00010688 -1.72357e-05 1.98774e-05 0.000126814 0.000119829 -7.89779e-05 0.000120855 -5.91244e-05 
1568.7 0 -0.000498949 0.0144816 -7.72367e-06 -2.04146e-05 -0.243214 0.00242708 -0.00364118 0.171371 -0.000422296 0.000409878 -0.00090886 -0.000533749 -0.000950695 -0.000372449 0.00133952 0.000409007 -0.000363345 -6.80751e-05 0.00174643 0.000246854 -3.81867e-05 5.49571e-05 0.000380973 4.22712e-05 -0.000109229 -3.07883e-05 1.95651e-05 0.000118307 0.000114814 -6.73744e-05 0.000118958 -4.45504e-05 
1569.05 0 -0.000475446 0.0169639 -7.09423e-06 -1.53626e-05 -0.227913 0.00265598 -0.00341841 0.18957 -0.000447101 0.000337448 -0.000883774 -0.000550382 -0.000916551 -0.000486738 0.00131552 0.000479663 -0.000364763 -6.95848e-05 0.00157538 0.000228566 -4.39596e-05 4.47639e-05 0.000371316 3.79576e-05 -0.000110759 -4.27028e-05 1.87595e-05 0.000109933 0.000108598 -5.49901e-05 0.000116353 -2.98193e-05 
1569.4 0 -0.000450004 0.0193204 -5.91086e-06 -8.57388e-06 -0.211248 0.0028615 -0.00318117 0.206433 -0.000467967 0.000261209 -0.000852518 -0.00056858 -0.00087465 -0.00059674 0.00128032 0.000547045 -0.000359977 -6.79165e-05 0.00138843 0.000211899 -4.9151e-05 3.52593e-05 0.000359032 3.37692e-05 -0.000111391 -5.25154e-05 1.85193e-05 0.000101246 0.000102238 -4.27779e-05 0.000113125 -1.57923e-05 
1569.75 0 -0.000421799 0.0215385 -4.75592e-06 -1.87743e-06 -0.193332 0.00304039 -0.00293394 0.221857 -0.000484757 0.000182458 -0.00081347 -0.00058737 -0.000825359 -0.000701498 0.00123401 0.00061032 -0.000348896 -6.26962e-05 0.0011869 0.000197299 -5.26969e-05 2.53755e-05 0.000343652 2.97449e-05 -0.000111564 -6.05697e-05 1.85516e-05 9.20172e-05 9.65185e-05 -3.1139e-05 0.000109776 -2.85152e-06 
1570.1 0 -0.000390458 0.0236047 -3.40635e-06 3.75416e-06 -0.174292 0.00319472 -0.0026829 0.235756 -0.000494843 0.000101117 -0.000765757 -0.000605157 -0.000770385 -0.000800378 0.00117659 0.000668823 -0.000333367 -5.45166e-05 0.000971329 0.000186132 -5.65494e-05 1.32646e-05 0.000324735 2.66512e-05 -0.000110889 -6.70507e-05 1.84589e-05 8.32727e-05 9.17813e-05 -1.98766e-05 0.000106235 9.86571e-06 
1570.45 0 -0.000358112 0.0255046 -2.49928e-06 9.48659e-06 -0.154253 0.0033289 -0.00242854 0.24805 -0.000494578 1.66848e-05 -0.000710577 -0.000621335 -0.000710726 -0.000893762 0.0011077 0.000723318 -0.000315539 -4.37957e-05 0.000744567 0.000177507 -6.25917e-05 -9.12114e-07 0.000303522 2.44962e-05 -0.000108021 -7.27624e-05 1.89824e-05 7.55663e-05 8.83199e-05 -8.9705e-06 0.00010212 2.3595e-05 
1570.8 0 -0.000327018 0.0272265 -2.40483e-06 1.64633e-05 -0.133348 0.0034427 -0.00216875 0.258671 -0.000484603 -6.91472e-05 -0.000650597 -0.000634579 -0.000645262 -0.000981613 0.00102715 0.000775304 -0.000296476 -3.04358e-05 0.000510318 0.000169208 -6.94744e-05 -1.44107e-05 0.000281357 2.26971e-05 -0.000102436 -7.88055e-05 1.99623e-05 6.70279e-05 8.50673e-05 5.79906e-07 9.79287e-05 3.8404e-05 
1571.15 0 -0.000297127 0.028762 -1.981e-06 2.43293e-05 -0.111716 0.00353344 -0.00190597 0.267556 -0.000467529 -0.000154771 -0.000587328 -0.000643189 -0.000572764 -0.00106215 0.000935562 0.000824906 -0.00027522 -1.5067e-05 0.00026996 0.00016138 -7.47121e-05 -2.68094e-05 0.000257674 2.11165e-05 -9.62976e-05 -8.48978e-05 2.09936e-05 5.63449e-05 8.08304e-05 7.89565e-06 9.40685e-05 5.33164e-05 
1571.5 0 -0.000266573 0.030103 -3.94291e-07 3.19922e-05 -0.0895035 0.00360236 -0.00164487 0.274661 -0.000443082 -0.000240529 -0.000519151 -0.000646422 -0.000493078 -0.00113392 0.00083513 0.000870748 -0.000250537 1.96584e-06 2.60394e-05 0.000153784 -7.78613e-05 -4.04303e-05 0.000232284 1.90631e-05 -9.16712e-05 -9.07374e-05 2.18562e-05 4.40878e-05 7.60846e-05 1.42213e-05 8.932e-05 6.7722e-05 
1571.85 0 -0.000234447 0.0312415 1.34635e-06 3.84619e-05 -0.0668575 0.00365362 -0.00138635 0.279953 -0.000410452 -0.000325987 -0.000444217 -0.000643522 -0.000406286 -0.00119618 0.000728598 0.000911096 -0.000223757 2.09567e-05 -0.000216927 0.000143901 -8.08439e-05 -5.53177e-05 0.000205592 1.60192e-05 -8.7676e-05 -9.69404e-05 2.15778e-05 2.98653e-05 7.11407e-05 2.07087e-05 8.23478e-05 8.09893e-05 
1572.2 0 -0.000202199 0.0321704 2.14469e-06 4.36646e-05 -0.0439264 0.0036879 -0.00112771 0.283407 -0.000370244 -0.000408802 -0.000363132 -0.000633805 -0.000313711 -0.00124911 0.000618536 0.000943466 -0.000197546 4.15362e-05 -0.000454778 0.00013005 -8.41716e-05 -6.95076e-05 0.000176741 1.27717e-05 -8.30783e-05 -0.000103163 1.94378e-05 1.30536e-05 6.53763e-05 2.68454e-05 7.37214e-05 9.28602e-05 
1572.55 0 -0.000170316 0.0328848 2.01203e-06 4.72756e-05 -0.0208624 0.00370227 -0.000869873 0.285009 -0.000323483 -0.000487066 -0.000277959 -0.000617701 -0.000218498 -0.00129413 0.000506291 0.000966392 -0.000173587 6.31776e-05 -0.00068377 0.00011368 -8.59105e-05 -8.2789e-05 0.000144421 1.04622e-05 -7.79682e-05 -0.000108328 1.60498e-05 -5.21161e-06 5.86349e-05 3.24061e-05 6.50295e-05 0.000103561 
1572.9 0 -0.000138291 0.0333803 1.90375e-06 4.93995e-05 0.00218225 0.00369649 -0.000617445 0.284765 -0.000271637 -0.000560761 -0.00019141 -0.000595779 -0.000123493 -0.00133128 0.000392317 0.000980169 -0.000152286 8.61683e-05 -0.000900696 9.71891e-05 -8.53479e-05 -9.6768e-05 0.000109263 9.52708e-06 -7.25139e-05 -0.000112178 1.25195e-05 -2.2845e-05 5.17293e-05 3.76913e-05 5.71079e-05 0.000113405 
1573.25 0 -0.00010674 0.0336538 2.11067e-06 5.14783e-05 0.0250604 0.00367375 -0.000372804 0.28269 -0.000217312 -0.000631419 -0.000106372 -0.000566912 -3.00861e-05 -0.00135933 0.000277379 0.000985149 -0.000132459 0.00011051 -0.00110385 8.21507e-05 -8.31409e-05 -0.0001111 7.32091e-05 9.50316e-06 -6.70954e-05 -0.000115458 9.97951e-06 -3.86465e-05 4.51327e-05 4.29337e-05 4.90057e-05 0.000122293 
1573.6 0 -7.63577e-05 0.0337051 1.65677e-06 5.42287e-05 0.0476274 0.00363665 -0.000135308 0.27881 -0.000162404 -0.000700377 -2.45862e-05 -0.0005298 6.13282e-05 -0.00137715 0.000162331 0.000981406 -0.000112421 0.000134381 -0.00129236 6.83061e-05 -7.9225e-05 -0.000123879 3.71464e-05 8.89978e-06 -6.22955e-05 -0.000117999 8.85495e-06 -5.23182e-05 3.8559e-05 4.90867e-05 3.98996e-05 0.0001294 
1573.95 0 -4.69309e-05 0.0335366 -8.10264e-09 5.68689e-05 0.0697374 0.00358615 9.53986e-05 0.273157 -0.000106487 -0.000766575 5.34216e-05 -0.000485468 0.000149746 -0.00138479 4.8334e-05 0.00096935 -9.16692e-05 0.000156144 -0.00146496 5.42297e-05 -7.30568e-05 -0.000135091 1.39696e-06 6.85199e-06 -5.78078e-05 -0.000119047 8.12262e-06 -6.35205e-05 3.22245e-05 5.65768e-05 3.05015e-05 0.0001348 
1574.3 0 -1.80255e-05 0.0331516 -2.149e-06 5.86505e-05 0.0912486 0.00352244 0.000318089 0.265782 -4.89613e-05 -0.000827315 0.000127278 -0.000435546 0.000234101 -0.00138335 -6.3269e-05 0.000950117 -7.0533e-05 0.00017667 -0.00161907 3.91833e-05 -6.51376e-05 -0.000145072 -3.20412e-05 4.14735e-06 -5.31014e-05 -0.000119859 7.44779e-06 -7.23033e-05 2.66788e-05 6.46416e-05 2.15254e-05 0.00013978 
1574.65 0 1.04348e-05 0.0325549 -3.98804e-06 5.99585e-05 0.112026 0.00344717 0.000531718 0.256745 8.31468e-06 -0.000880025 0.000195853 -0.000378752 0.000314596 -0.00137333 -0.000171248 0.000925429 -4.97038e-05 0.000196826 -0.00175213 2.36782e-05 -5.71735e-05 -0.000152855 -6.16842e-05 1.54531e-06 -4.75215e-05 -0.000122268 7.80705e-06 -8.02584e-05 2.15908e-05 7.22977e-05 1.30072e-05 0.000145104 
1575 0 3.71992e-05 0.0317527 -5.32766e-06 6.13704e-05 0.13194 0.0033621 0.000738661 0.246117 6.47034e-05 -0.000923578 0.000257458 -0.000312774 0.000391521 -0.00135585 -0.000273676 0.00089588 -3.04422e-05 0.000214701 -0.00186428 9.66255e-06 -4.97279e-05 -0.000158625 -8.8261e-05 -1.05798e-06 -4.05213e-05 -0.000125793 9.38456e-06 -8.83888e-05 1.63043e-05 7.85211e-05 4.39293e-06 0.000150183 
1575.35 0 6.21438e-05 0.0307515 -6.20287e-06 6.24381e-05 0.150868 0.00326557 0.00094097 0.233978 0.000122002 -0.00095891 0.000310927 -0.000238051 0.000464481 -0.00133327 -0.00037076 0.000861514 -1.45081e-05 0.000226663 -0.00195729 -1.16695e-06 -4.11351e-05 -0.000164076 -0.000111788 -3.44456e-06 -3.21178e-05 -0.000128441 1.13436e-05 -9.62962e-05 1.03873e-05 8.24343e-05 -5.1162e-06 0.000154486 
1575.7 0 8.70859e-05 0.0295588 -6.87514e-06 6.23818e-05 0.168698 0.00315713 0.00113653 0.220419 0.000181107 -0.000987629 0.000355898 -0.000156968 0.000532672 -0.00130596 -0.000465084 0.000822484 -3.40213e-06 0.000230907 -0.00203186 -8.57743e-06 -3.11949e-05 -0.000169218 -0.000132212 -5.14616e-06 -2.2924e-05 -0.000129568 1.35894e-05 -0.000103901 4.08067e-06 8.42819e-05 -1.57547e-05 0.000158491 
1576.05 0 0.000112062 0.028184 -8.2269e-06 6.10978e-05 0.185324 0.00303895 0.00132374 0.205533 0.00024167 -0.00101016 0.000391979 -6.97395e-05 0.000594459 -0.00127268 -0.000557124 0.000778972 1.98135e-06 0.0002272 -0.00208797 -1.19989e-05 -2.15046e-05 -0.000173429 -0.000150128 -6.23884e-06 -1.28489e-05 -0.000130121 1.63532e-05 -0.00011117 -3.30699e-06 8.47211e-05 -2.65802e-05 0.000162837 
1576.4 0 0.000135842 0.0266378 -1.0396e-05 5.96699e-05 0.200648 0.0029115 0.00150245 0.189423 0.00030361 -0.0010265 0.000417782 2.43798e-05 0.000648935 -0.00123357 -0.000646092 0.000731643 2.12056e-06 0.0002135 -0.00212502 -1.04466e-05 -1.18605e-05 -0.000178397 -0.000165614 -7.39723e-06 -2.22135e-06 -0.000129077 1.98162e-05 -0.000117698 -1.24799e-05 8.35964e-05 -3.59774e-05 0.000167235 
1576.75 0 0.000158818 0.0249299 -1.26878e-05 5.88364e-05 0.214577 0.00277443 0.00167166 0.172203 0.000366985 -0.00103733 0.000433023 0.000122831 0.000696061 -0.0011898 -0.000732441 0.000681397 -1.28501e-06 0.000189115 -0.00214064 -3.98229e-06 -2.16803e-06 -0.000185325 -0.0001786 -8.72575e-06 6.65974e-06 -0.000124292 2.34976e-05 -0.000123769 -2.20527e-05 8.15053e-05 -4.3547e-05 0.000170572 
1577.1 0 0.000181676 0.0230701 -1.5007e-05 5.74813e-05 0.227032 0.00262852 0.00183117 0.153993 0.000430619 -0.00104417 0.000438912 0.000222229 0.000736761 -0.00114047 -0.000816045 0.000629789 -6.71112e-06 0.000156284 -0.00213206 6.46214e-06 6.44706e-06 -0.000192573 -0.000189485 -9.7808e-06 1.28347e-05 -0.000115665 2.68618e-05 -0.000130008 -3.06329e-05 8.02459e-05 -5.00047e-05 0.000172512 
1577.45 0 0.000203919 0.0210709 -1.72987e-05 5.48769e-05 0.237946 0.00247562 0.00198152 0.134916 0.000492501 -0.00104621 0.000436139 0.000322212 0.000773296 -0.00108468 -0.000894552 0.000577164 -1.28417e-05 0.000116126 -0.00209923 1.99543e-05 1.36889e-05 -0.000197227 -0.00019878 -1.11995e-05 1.70651e-05 -0.000104784 2.96188e-05 -0.00013617 -3.80801e-05 8.07852e-05 -5.59749e-05 0.000173352 
1577.8 0 0.000225098 0.018948 -1.87338e-05 5.14982e-05 0.247257 0.00231669 0.00212369 0.115095 0.00055064 -0.00104099 0.000425376 0.000423084 0.000806212 -0.00102484 -0.000966039 0.000522666 -1.87331e-05 6.79823e-05 -0.00204451 3.72122e-05 2.01265e-05 -0.000198703 -0.000206667 -1.2685e-05 2.04713e-05 -9.29737e-05 3.08641e-05 -0.000141545 -4.47589e-05 8.39084e-05 -6.18061e-05 0.000172899 
1578.15 0 0.000245567 0.0167175 -1.91553e-05 4.71403e-05 0.254909 0.00215115 0.00225814 0.0946648 0.000603621 -0.00102899 0.000406184 0.000523349 0.000834035 -0.000963535 -0.00103192 0.000467325 -2.50786e-05 1.13029e-05 -0.00197029 5.96262e-05 2.64891e-05 -0.000198909 -0.000213725 -1.25335e-05 2.53092e-05 -8.00221e-05 3.0214e-05 -0.000145668 -5.10789e-05 8.98313e-05 -6.74144e-05 0.000170855 
1578.5 0 0.000265679 0.0143946 -1.96043e-05 4.19222e-05 0.260861 0.00197878 0.00238476 0.0737691 0.000651332 -0.00101289 0.000375353 0.00062003 0.000858112 -0.000898766 -0.0010946 0.000412576 -3.16024e-05 -5.40112e-05 -0.0018783 8.64075e-05 3.27818e-05 -0.000198653 -0.000219837 -1.00022e-05 3.27401e-05 -6.51921e-05 2.82517e-05 -0.000147652 -5.69866e-05 9.68628e-05 -7.22736e-05 0.000168121 
1578.85 0 0.000285042 0.0119952 -2.07126e-05 3.74504e-05 0.265089 0.00179867 0.00250363 0.0525496 0.000692343 -0.000993719 0.000330905 0.000710256 0.000881635 -0.000827741 -0.0011535 0.000357141 -3.55268e-05 -0.000126974 -0.00176982 0.000115203 3.82585e-05 -0.000196484 -0.000223595 -5.82954e-06 4.19504e-05 -4.88167e-05 2.57244e-05 -0.000146456 -6.20871e-05 0.00010361 -7.67674e-05 0.000165155 
1579.2 0 0.000302413 0.00953581 -2.23292e-05 3.38461e-05 0.267582 0.00160968 0.00261308 0.0311437 0.000723982 -0.00097084 0.000273761 0.000791752 0.000905333 -0.000751078 -0.00120738 0.000300128 -3.43544e-05 -0.000204249 -0.00164678 0.000143865 4.2959e-05 -0.00019183 -0.000223926 -7.72315e-07 5.25458e-05 -3.12312e-05 2.33642e-05 -0.000142238 -6.59393e-05 0.000109582 -8.19248e-05 0.000161213 
1579.55 0 0.00031743 0.00703376 -2.43712e-05 2.95212e-05 0.268335 0.0014134 0.0027091 0.00969014 0.000744273 -0.000943898 0.000206034 0.000862951 0.000928322 -0.000669873 -0.00125646 0.000242722 -2.65822e-05 -0.000281605 -0.00151243 0.000170761 4.77623e-05 -0.000185632 -0.000220949 4.50264e-06 6.39568e-05 -1.25659e-05 2.16879e-05 -0.0001366 -6.82229e-05 0.000113764 -8.76822e-05 0.000155963 
1579.9 0 0.000330816 0.00450625 -2.67178e-05 2.4283e-05 0.267356 0.00121403 0.00278984 -0.0116711 0.000753713 -0.000912552 0.000130737 0.000924469 0.000950788 -0.000583025 -0.00130109 0.000185352 -1.12264e-05 -0.000357672 -0.00137125 0.000195737 5.20739e-05 -0.000178676 -0.000216364 9.44516e-06 7.50707e-05 6.38917e-06 2.07214e-05 -0.000130552 -6.87369e-05 0.000115582 -9.28374e-05 0.000149316 
1580.25 0 0.000342351 0.00196916 -2.83461e-05 1.91156e-05 0.264664 0.00101235 0.00285735 -0.0328018 0.00075505 -0.000877391 5.05259e-05 0.000978358 0.000972862 -0.000489566 -0.00133907 0.000126211 1.11665e-05 -0.000434278 -0.00122717 0.000220094 5.55611e-05 -0.000171221 -0.000210976 1.36536e-05 8.57095e-05 2.47832e-05 2.0511e-05 -0.000123668 -6.77454e-05 0.000115115 -9.65592e-05 0.000140925 
1580.6 0 0.000352436 -0.000561876 -2.86836e-05 1.35187e-05 0.260292 0.000805835 0.00291183 -0.0535691 0.000750687 -0.000839816 -3.38925e-05 0.00102457 0.000992293 -0.000391343 -0.00136696 6.31452e-05 3.84739e-05 -0.000512698 -0.00108208 0.000243717 5.97499e-05 -0.000163197 -0.000203989 1.60191e-05 9.55639e-05 4.12932e-05 2.06703e-05 -0.000116007 -6.56492e-05 0.000111683 -9.92753e-05 0.000130393 
1580.95 0 0.000361884 -0.00307119 -2.83216e-05 6.27345e-06 0.25428 0.000595083 0.0029509 -0.0738446 0.00074086 -0.000799637 -0.000122702 0.00106222 0.00100592 -0.000291227 -0.00138399 -3.98542e-06 6.93027e-05 -0.000591586 -0.000936368 0.000265838 6.48012e-05 -0.000155163 -0.000195157 1.61373e-05 0.000103554 5.47583e-05 1.93939e-05 -0.000108751 -6.37543e-05 0.000104608 -0.000101627 0.000118481 
1581.3 0 0.000369331 -0.00554365 -2.79442e-05 -1.74455e-06 0.246679 0.000383133 0.00297404 -0.0935031 0.000724678 -0.000756725 -0.000215947 0.00109039 0.00101167 -0.000190937 -0.00139156 -7.3281e-05 0.000104145 -0.000669821 -0.000790815 0.000287774 6.9326e-05 -0.000147831 -0.000185748 1.59127e-05 0.000108827 6.637e-05 1.54399e-05 -0.000102624 -6.3291e-05 9.42998e-05 -0.000103519 0.000106529 
1581.65 0 0.000372708 -0.00796413 -2.80256e-05 -8.27852e-06 0.237545 0.000171882 0.00298343 -0.112422 0.000700929 -0.000713558 -0.000312083 0.00110738 0.00100938 -9.17838e-05 -0.00139064 -0.000142533 0.00014387 -0.000746438 -0.000647145 0.00031 7.29066e-05 -0.000141218 -0.000176256 1.69396e-05 0.000110872 7.78901e-05 1.01434e-05 -9.69791e-05 -6.36352e-05 8.21694e-05 -0.000104492 9.45285e-05 
1582 0 0.000371948 -0.0103172 -2.87755e-05 -1.24761e-05 0.226947 -3.88425e-05 0.00298185 -0.130483 0.000667854 -0.00067242 -0.00040821 0.00111213 0.00100012 4.52221e-06 -0.00138164 -0.000211791 0.000186668 -0.000818796 -0.000507335 0.000328704 7.64874e-05 -0.000134366 -0.000166182 1.87359e-05 0.000110868 8.92511e-05 5.07044e-06 -9.14455e-05 -6.38377e-05 6.95881e-05 -0.000104202 8.1337e-05 
1582.35 0 0.000368629 -0.0125868 -3.00578e-05 -1.56314e-05 0.214964 -0.000249774 0.00297068 -0.147575 0.000625751 -0.00063174 -0.000503547 0.001107 0.000984324 9.69587e-05 -0.00136503 -0.00028185 0.000229291 -0.000884477 -0.000372835 0.000339959 8.11854e-05 -0.000125838 -0.000155836 2.05222e-05 0.00011074 9.9418e-05 -1.931e-07 -8.66756e-05 -6.48124e-05 5.61672e-05 -0.00010294 6.62734e-05 
1582.7 0 0.000364396 -0.0147569 -3.14394e-05 -1.94797e-05 0.201683 -0.000461415 0.00295049 -0.163593 0.000577374 -0.000589523 -0.000599105 0.00109649 0.000962044 0.000185852 -0.00134108 -0.000351404 0.000271071 -0.000943442 -0.000244699 0.00034497 8.69414e-05 -0.00011543 -0.000146342 2.29009e-05 0.000110996 0.000109208 -5.74381e-06 -8.31867e-05 -6.75447e-05 4.10267e-05 -0.000101103 5.00432e-05 
1583.05 0 0.000360646 -0.0168141 -3.29272e-05 -2.46662e-05 0.187202 -0.000674973 0.00292156 -0.17844 0.000525754 -0.000546979 -0.000693981 0.00108204 0.000933754 0.000271179 -0.00130996 -0.000417969 0.000314097 -0.000995635 -0.000123964 0.000346615 9.27338e-05 -0.000103888 -0.000138394 2.5676e-05 0.000111075 0.000120309 -1.01571e-05 -8.02246e-05 -7.14518e-05 2.40852e-05 -9.87595e-05 3.44288e-05 
1583.4 0 0.000358074 -0.0187455 -3.51397e-05 -3.05252e-05 0.171626 -0.000891772 0.00288263 -0.192027 0.000472696 -0.000505931 -0.000784714 0.00106251 0.000901499 0.000352647 -0.00127214 -0.000479449 0.000359865 -0.00104003 -1.02783e-05 0.000346526 9.71382e-05 -9.20321e-05 -0.000131233 2.82281e-05 0.000110182 0.000132664 -1.32434e-05 -7.67796e-05 -7.54343e-05 5.35273e-06 -9.57265e-05 2.03044e-05 
1583.75 0 0.000355653 -0.0205406 -3.75303e-05 -3.56313e-05 0.155063 -0.00111198 0.002831 -0.204276 0.000417603 -0.000466648 -0.00086901 0.00103819 0.000868472 0.000431192 -0.00122834 -0.000536771 0.000408102 -0.0010768 9.71266e-05 0.000344827 9.85466e-05 -8.0188e-05 -0.000124023 3.03199e-05 0.000107346 0.000144767 -1.53333e-05 -7.34662e-05 -7.83425e-05 -1.47724e-05 -9.26279e-05 7.47426e-06 
1584.1 0 0.000350431 -0.02219 -3.90193e-05 -3.86574e-05 0.13763 -0.00133543 0.00276393 -0.21512 0.000360059 -0.000426946 -0.000945353 0.00101041 0.000835142 0.000507061 -0.0011774 -0.000593541 0.000457978 -0.0011078 0.000197105 0.0003399 9.7237e-05 -6.73917e-05 -0.00011781 3.15442e-05 0.00010143 0.000155555 -1.61174e-05 -7.06777e-05 -7.99167e-05 -3.48403e-05 -9.07044e-05 -4.31082e-06 
1584.45 0 0.000341192 -0.0236839 -3.97995e-05 -3.98498e-05 0.119445 -0.00156206 0.00267735 -0.224504 0.000302029 -0.000384558 -0.00101076 0.000978439 0.00079936 0.000578047 -0.00111935 -0.000651732 0.000508096 -0.00113474 0.000289093 0.000330394 9.60998e-05 -5.33656e-05 -0.000113163 3.1913e-05 9.27867e-05 0.00016536 -1.53648e-05 -6.72602e-05 -8.10547e-05 -5.2998e-05 -9.02197e-05 -1.62723e-05 
1584.8 0 0.000329693 -0.0250134 -4.09124e-05 -4.04862e-05 0.100629 -0.00178907 0.0025681 -0.232379 0.000244333 -0.000338423 -0.00106354 0.00093996 0.000760323 0.000643004 -0.0010567 -0.000711375 0.000556201 -0.00115679 0.000374227 0.000316349 9.6069e-05 -3.95401e-05 -0.000108489 3.12425e-05 8.3259e-05 0.000174854 -1.3304e-05 -6.26708e-05 -8.25148e-05 -6.86217e-05 -9.00965e-05 -2.88279e-05 
1585.15 0 0.000316605 -0.0261724 -4.27027e-05 -4.14315e-05 0.0813077 -0.00201317 0.00243761 -0.238708 0.000185958 -0.000287787 -0.00110498 0.000894924 0.000716798 0.00070189 -0.000990207 -0.000772395 0.000600723 -0.00117069 0.000452986 0.000298645 9.62517e-05 -2.71807e-05 -0.000103294 2.9128e-05 7.38731e-05 0.000183695 -1.0537e-05 -5.78226e-05 -8.45892e-05 -8.23211e-05 -8.88927e-05 -4.14736e-05 
1585.5 0 0.000301629 -0.0271553 -4.51373e-05 -4.32078e-05 0.0616058 -0.00223313 0.00228704 -0.24346 0.000128265 -0.000232619 -0.00113669 0.00084549 0.000666607 0.000753722 -0.000919311 -0.000832509 0.000642708 -0.001175 0.000524888 0.000279249 9.6878e-05 -1.6108e-05 -9.839e-05 2.57775e-05 6.40128e-05 0.000192174 -7.81383e-06 -5.28539e-05 -8.67968e-05 -9.42207e-05 -8.5536e-05 -5.41727e-05 
1585.85 0 0.000284657 -0.0279573 -4.74538e-05 -4.61507e-05 0.0416532 -0.00244652 0.00211517 -0.246614 7.32189e-05 -0.000173694 -0.00115826 0.000792771 0.000609419 0.00079666 -0.000845561 -0.000888573 0.000683491 -0.00117047 0.000590543 0.000260518 9.76124e-05 -5.00124e-06 -9.30096e-05 2.18041e-05 5.4066e-05 0.000200706 -5.45153e-06 -4.78129e-05 -8.79193e-05 -0.0001035 -7.95209e-05 -6.68531e-05 
1586.2 0 0.000264696 -0.0285751 -4.82546e-05 -5.00684e-05 0.0215818 -0.00264948 0.00192188 -0.248161 2.06321e-05 -0.000112594 -0.00116903 0.000736387 0.000545681 0.000831329 -0.000772277 -0.000938276 0.000722795 -0.00115833 0.000650754 0.000242472 9.63287e-05 7.26319e-06 -8.71994e-05 1.7527e-05 4.54174e-05 0.000209246 -3.35755e-06 -4.38518e-05 -8.81049e-05 -0.000111739 -7.17625e-05 -7.86333e-05 
1586.55 0 0.000240097 -0.0290051 -4.71536e-05 -5.37636e-05 0.00152171 -0.00283962 0.00170902 -0.248103 -3.00456e-05 -4.95089e-05 -0.00116783 0.000674468 0.000476535 0.000860485 -0.000700525 -0.000979635 0.000760426 -0.00113968 0.000706138 0.000222543 9.15159e-05 2.08372e-05 -8.20224e-05 1.27672e-05 3.71521e-05 0.000217984 -1.88478e-06 -4.07394e-05 -8.76561e-05 -0.000121089 -6.42212e-05 -8.8913e-05 
1586.9 0 0.000210333 -0.0292443 -4.49395e-05 -5.66172e-05 -0.0183998 -0.00301582 0.00147654 -0.246451 -7.90846e-05 1.76427e-05 -0.00115242 0.000605735 0.000404175 0.000885111 -0.000629552 -0.00101168 0.000794977 -0.00111307 0.000756994 0.000200856 8.42999e-05 3.508e-05 -7.80659e-05 8.56937e-06 2.84257e-05 0.000225977 -1.5872e-06 -3.75708e-05 -8.55583e-05 -0.000131246 -5.83217e-05 -9.84824e-05 
1587.25 0 0.000176883 -0.029292 -4.22117e-05 -5.91538e-05 -0.0380561 -0.00317423 0.00122262 -0.243225 -0.000125289 8.87307e-05 -0.00112208 0.000532767 0.000330369 0.000905345 -0.000559769 -0.00103456 0.000823829 -0.00107606 0.000802015 0.000180435 7.63406e-05 4.93247e-05 -7.56914e-05 6.73598e-06 1.96256e-05 0.000231605 -1.23005e-06 -3.40314e-05 -8.18982e-05 -0.000142225 -5.38888e-05 -0.000107508 
1587.6 0 0.000141095 -0.0291497 -3.95134e-05 -6.11467e-05 -0.0573206 -0.00330869 0.000949277 -0.238457 -0.000165193 0.000161947 -0.00107823 0.000459351 0.000255763 0.000922648 -0.000491508 -0.00104877 0.000846305 -0.00103037 0.000839733 0.000161624 6.78237e-05 6.38436e-05 -7.52968e-05 6.47161e-06 9.88254e-06 0.000235085 7.31018e-07 -2.93747e-05 -7.7728e-05 -0.00015494 -4.99524e-05 -0.000115323 
1587.95 0 0.000103163 -0.0288194 -3.69138e-05 -6.18124e-05 -0.0760713 -0.00341634 0.000661916 -0.232189 -0.000195583 0.000237499 -0.00102275 0.000385353 0.000180565 0.000937419 -0.000424247 -0.00105534 0.000862922 -0.000979881 0.000872138 0.000143855 5.89553e-05 7.80054e-05 -7.56038e-05 5.28105e-06 -2.10548e-06 0.000237655 4.11016e-06 -2.19555e-05 -7.30022e-05 -0.000168425 -4.55509e-05 -0.000122719 
1588.3 0 6.36603e-05 -0.0283056 -3.37452e-05 -6.14255e-05 -0.0941916 -0.00349802 0.000363198 -0.224473 -0.000218764 0.000315697 -0.000956904 0.000308263 0.000104557 0.00094901 -0.000358708 -0.00105578 0.000873445 -0.00092501 0.000902554 0.000128371 5.08569e-05 9.06458e-05 -7.37468e-05 1.98664e-06 -1.66297e-05 0.000239479 7.79954e-06 -1.15799e-05 -6.74425e-05 -0.000181109 -4.08981e-05 -0.000130492 
1588.65 0 2.38053e-05 -0.0276142 -3.02923e-05 -6.03206e-05 -0.111569 -0.0035531 5.34959e-05 -0.215368 -0.000238794 0.000394926 -0.000881108 0.000228242 2.69346e-05 0.000957503 -0.000296098 -0.00105018 0.000877544 -0.000863773 0.000930653 0.000115585 4.41121e-05 0.000102437 -6.89418e-05 -2.98874e-06 -3.35709e-05 0.000240019 1.07018e-05 2.2988e-07 -6.12623e-05 -0.000191942 -3.65507e-05 -0.000137993 
1589 0 -1.58551e-05 -0.0267503 -2.7129e-05 -5.86484e-05 -0.128096 -0.00357887 -0.000264818 -0.204948 -0.000255387 0.00047211 -0.000796567 0.000147581 -5.16287e-05 0.000963727 -0.000236949 -0.00103769 0.000875042 -0.000795701 0.000953542 0.000103875 3.81982e-05 0.000113886 -6.2421e-05 -8.79236e-06 -5.17333e-05 0.000238995 1.23413e-05 1.2377e-05 -5.4426e-05 -0.000199796 -3.19249e-05 -0.000144648 
1589.35 0 -5.59446e-05 -0.0257205 -2.37216e-05 -5.62113e-05 -0.143677 -0.0035742 -0.000587252 -0.193291 -0.000265439 0.000544046 -0.000706094 6.80217e-05 -0.000129553 0.000968932 -0.000180669 -0.00101978 0.000866336 -0.000721963 0.000970224 9.02782e-05 3.22126e-05 0.000123934 -5.48584e-05 -1.50087e-05 -6.84049e-05 0.000235972 1.29987e-05 2.5084e-05 -4.68691e-05 -0.000204794 -2.72656e-05 -0.000150435 
1589.7 0 -9.72572e-05 -0.0245333 -1.9916e-05 -5.29055e-05 -0.15822 -0.00354129 -0.000910186 -0.180479 -0.000267015 0.000608904 -0.000612419 -1.02235e-05 -0.00020844 0.000973503 -0.000126879 -0.00099861 0.00085218 -0.000644652 0.000982482 7.2198e-05 2.62021e-05 0.000132936 -4.53019e-05 -2.13411e-05 -8.20904e-05 0.000231264 1.30195e-05 3.75643e-05 -3.89346e-05 -0.000208836 -2.3539e-05 -0.000156022 
1590.05 0 -0.000139295 -0.0231968 -1.64221e-05 -4.93093e-05 -0.171638 -0.00348227 -0.00123352 -0.166603 -0.000261354 0.000665368 -0.000516146 -8.81423e-05 -0.000290104 0.000977572 -7.57106e-05 -0.000972631 0.000832972 -0.000565827 0.00099127 4.9131e-05 2.08303e-05 0.00014249 -3.3876e-05 -2.74878e-05 -9.40253e-05 0.000226044 1.26521e-05 4.75716e-05 -3.04368e-05 -0.000213055 -1.96416e-05 -0.000161827 
1590.4 0 -0.000181499 -0.0217186 -1.34943e-05 -4.6234e-05 -0.183853 -0.00339454 -0.00155752 -0.151759 -0.000250369 0.00071215 -0.000417389 -0.000166094 -0.000372514 0.000981011 -2.52262e-05 -0.00093944 0.000808101 -0.000485442 0.000996217 2.35957e-05 1.50921e-05 0.00015209 -2.2381e-05 -3.29081e-05 -0.000105881 0.000220643 1.22697e-05 5.48796e-05 -2.03679e-05 -0.000216693 -1.38365e-05 -0.000167537 
1590.75 0 -0.000224503 -0.0201092 -1.06014e-05 -4.42344e-05 -0.194798 -0.00327317 -0.00187812 -0.136049 -0.000234299 0.000748303 -0.000318057 -0.000243455 -0.000453202 0.000981797 2.64686e-05 -0.000899265 0.000777615 -0.000401775 0.00099656 -5.52626e-07 7.98628e-06 0.000160045 -1.25109e-05 -3.73813e-05 -0.000118724 0.000213872 1.30634e-05 6.12512e-05 -8.31371e-06 -0.000218385 -6.34625e-06 -0.000172608 
1591.1 0 -0.000268633 -0.0183813 -7.28073e-06 -4.32091e-05 -0.204409 -0.00311556 -0.00218864 -0.119575 -0.000212179 0.000773368 -0.000219978 -0.000319375 -0.000531493 0.000977578 7.84091e-05 -0.000852213 0.000743098 -0.000313878 0.000992588 -2.05391e-05 8.05777e-07 0.000166611 -4.62241e-06 -4.09933e-05 -0.00013267 0.000204411 1.51378e-05 6.80748e-05 5.20691e-06 -0.000216744 1.76481e-06 -0.000176605 
1591.45 0 -0.000312398 -0.0165466 -3.66857e-06 -4.22731e-05 -0.21263 -0.00292225 -0.00248404 -0.102454 -0.000185318 0.000785887 -0.000125332 -0.000392491 -0.000605701 0.000968364 0.000129136 -0.000797251 0.00070727 -0.000222822 0.000985464 -3.75687e-05 -4.07997e-06 0.000172894 1.62099e-06 -4.39147e-05 -0.000146308 0.000191844 1.74426e-05 7.499e-05 1.96488e-05 -0.000211978 1.05211e-05 -0.000179486 
1591.8 0 -0.000353146 -0.0146164 2.10885e-07 -4.03758e-05 -0.219419 -0.00269376 -0.00276149 -0.0848055 -0.000155868 0.000786027 -3.60689e-05 -0.00046227 -0.00067327 0.000955014 0.000179573 -0.0007349 0.000674155 -0.000131109 0.000974855 -5.76723e-05 -6.51028e-06 0.000177886 6.10392e-06 -4.72612e-05 -0.000159081 0.000176906 1.88555e-05 8.19454e-05 3.42638e-05 -0.000205523 2.00193e-05 -0.000181705 
1592.15 0 -0.000389631 -0.0126046 4.27593e-06 -3.69485e-05 -0.224747 -0.00243051 -0.00301583 -0.0667457 -0.000123088 0.000778371 4.82e-05 -0.000528873 -0.000733643 0.000937214 0.000231588 -0.000667154 0.000645655 -4.09143e-05 0.000961097 -8.52373e-05 -8.32909e-06 0.00017978 9.53289e-06 -5.21836e-05 -0.000171637 0.000160454 1.80798e-05 8.98917e-05 4.80773e-05 -0.000198132 2.9164e-05 -0.000183951 
1592.5 0 -0.000421778 -0.0105266 7.98008e-06 -3.22574e-05 -0.228591 -0.00213673 -0.00324155 -0.0483905 -8.54296e-05 0.000767219 0.000128927 -0.000591083 -0.000786341 0.000913641 0.000284986 -0.000595263 0.000620562 4.49601e-05 0.000947433 -0.000117905 -9.48065e-06 0.000178932 1.4137e-05 -5.77538e-05 -0.000184485 0.000143231 1.43296e-05 9.83017e-05 6.10972e-05 -0.000189556 3.66812e-05 -0.000186024 
1592.85 0 -0.000448216 -0.00839666 1.11485e-05 -2.70972e-05 -0.230934 -0.00181872 -0.00343678 -0.0298604 -4.57231e-05 0.000751524 0.000207168 -0.000649524 -0.000830086 0.000885297 0.000337719 -0.000521008 0.000597087 0.000123365 0.000936905 -0.000151488 -9.83319e-06 0.000177738 2.10561e-05 -6.24316e-05 -0.000196965 0.000125662 8.41773e-06 0.00010492 7.3785e-05 -0.000178936 4.27286e-05 -0.000186715 
1593.2 0 -0.000468106 -0.00622677 1.42755e-05 -2.16897e-05 -0.231771 -0.00148214 -0.00360029 -0.0112785 -8.45998e-06 0.000728012 0.000282133 -0.00070791 -0.00086583 0.000854702 0.000389753 -0.000446735 0.000574133 0.000194192 0.0009286 -0.000184194 -1.02186e-05 0.000175876 2.8608e-05 -6.58337e-05 -0.000207636 0.000107147 1.57448e-06 0.000109124 8.56332e-05 -0.000166022 4.88115e-05 -0.000185417 
1593.55 0 -0.000481712 -0.0040313 1.79086e-05 -1.54228e-05 -0.231109 -0.00113169 -0.00373267 0.00723718 2.52783e-05 0.00069405 0.000352475 -0.000768429 -0.000896002 0.000821293 0.000443047 -0.000372015 0.000550381 0.000260636 0.000920495 -0.000216797 -1.07684e-05 0.000170967 3.54524e-05 -6.80597e-05 -0.000216195 8.66362e-05 -5.21652e-06 0.000112713 9.55251e-05 -0.000152112 5.58344e-05 -0.000182386 
1593.9 0 -0.000490459 -0.00182627 2.19793e-05 -8.57404e-06 -0.228959 -0.000769029 -0.00383479 0.0255704 5.56584e-05 0.000650464 0.000418573 -0.000829681 -0.000921116 0.000782399 0.000497669 -0.000294646 0.000524754 0.000325061 0.000911166 -0.000252102 -1.2357e-05 0.000163279 4.22819e-05 -6.97972e-05 -0.000223978 6.46733e-05 -1.14614e-05 0.000116737 0.000102626 -0.000138153 6.34608e-05 -0.000178699 
1594.25 0 -0.000496986 0.000373611 2.56444e-05 -2.60008e-06 -0.225343 -0.000396244 -0.00390519 0.0436024 8.272e-05 0.000601591 0.000481324 -0.000890014 -0.000939557 0.000738024 0.000551739 -0.000213729 0.000497048 0.000387271 0.000898781 -0.000290834 -1.44985e-05 0.000154809 5.00876e-05 -7.12883e-05 -0.000231818 4.31291e-05 -1.74185e-05 0.000120958 0.000107668 -0.000123629 7.03163e-05 -0.000174775 
1594.6 0 -0.000502083 0.00255447 2.81903e-05 2.50472e-06 -0.220297 -1.60928e-05 -0.00394414 0.0612158 0.000106797 0.000549146 0.00053999 -0.000948218 -0.000949565 0.000689476 0.000605084 -0.000130006 0.000468903 0.00044707 0.000882843 -0.000329436 -1.57489e-05 0.000146536 5.89658e-05 -7.21272e-05 -0.000239235 2.30264e-05 -2.29704e-05 0.000124642 0.000112216 -0.000108601 7.54796e-05 -0.000170168 
1594.95 0 -0.000504511 0.00470274 2.9199e-05 6.89568e-06 -0.213864 0.000370436 -0.00395015 0.078296 0.000128401 0.000491371 0.000593071 -0.00100249 -0.00095056 0.000636074 0.000657465 -4.47788e-05 0.000443297 0.000504017 0.000863546 -0.000364128 -1.59889e-05 0.000137826 6.79163e-05 -7.26548e-05 -0.000246307 4.24127e-06 -2.71352e-05 0.000126583 0.000117051 -9.29216e-05 7.94414e-05 -0.000164643 
1595.3 0 -0.000501983 0.00680466 2.89259e-05 9.94436e-06 -0.2061 0.000759988 -0.00391934 0.0947357 0.000147438 0.00042637 0.000641502 -0.00105284 -0.000942598 0.000577753 0.000707579 4.04514e-05 0.000421664 0.000556488 0.000840795 -0.000393975 -1.53353e-05 0.00012664 7.60224e-05 -7.31161e-05 -0.000252828 -1.41199e-05 -2.92142e-05 0.000126779 0.000121904 -7.54206e-05 8.29494e-05 -0.000157146 
1595.65 0 -0.000493472 0.00884461 2.81862e-05 1.21429e-05 -0.197066 0.00114642 -0.00384937 0.110436 0.00016277 0.000353236 0.000687249 -0.00109982 -0.000926301 0.000513604 0.000754464 0.000124323 0.000403029 0.000604084 0.000815336 -0.000421182 -1.44579e-05 0.000113102 8.32419e-05 -7.41576e-05 -0.000257 -3.28751e-05 -2.94011e-05 0.000126365 0.000125519 -5.63662e-05 8.53417e-05 -0.000147087 
1596 0 -0.000480312 0.0108083 2.74236e-05 1.39501e-05 -0.186832 0.00152286 -0.00374088 0.125301 0.000173221 0.000273331 0.000730188 -0.00114181 -0.000901386 0.000442335 0.000794978 0.000205947 0.000386231 0.000647198 0.000787569 -0.000448239 -1.31208e-05 0.000100514 9.0013e-05 -7.69482e-05 -0.000258154 -5.13863e-05 -2.84201e-05 0.000125409 0.000126796 -3.78574e-05 8.57867e-05 -0.000135133 
1596.35 0 -0.000463888 0.0126847 2.72205e-05 1.5657e-05 -0.175474 0.00188459 -0.00359643 0.139242 0.00017809 0.000189039 0.000769519 -0.00117806 -0.000867566 0.000366564 0.000826589 0.000282376 0.000371358 0.000684549 0.000755626 -0.00047597 -1.03344e-05 9.11178e-05 9.63705e-05 -8.19987e-05 -0.000257768 -6.83507e-05 -2.69078e-05 0.000123425 0.000125909 -2.11204e-05 8.50802e-05 -0.00012206 
1596.7 0 -0.000444511 0.0144644 2.80078e-05 1.78167e-05 -0.163079 0.00222896 -0.00341959 0.152175 0.000177821 0.000103123 0.000805075 -0.00121042 -0.000827684 0.000289455 0.000849964 0.000349785 0.000357939 0.000715944 0.000717501 -0.000504878 -6.03465e-06 8.39473e-05 0.000102075 -8.86484e-05 -0.000256701 -8.31306e-05 -2.57679e-05 0.000120999 0.000123705 -5.40185e-06 8.43488e-05 -0.000108518 
1597.05 0 -0.000421946 0.0161378 2.92095e-05 2.01774e-05 -0.149733 0.00255556 -0.00321378 0.164028 0.000172215 1.91272e-05 0.000835614 -0.00123878 -0.000785789 0.000212218 0.000866202 0.000409196 0.000344239 0.000744004 0.000672934 -0.000533564 -1.78639e-06 7.64671e-05 0.000108021 -9.53246e-05 -0.000253866 -9.64756e-05 -2.60383e-05 0.00011824 0.000121279 9.92912e-06 8.36897e-05 -9.51416e-05 
1597.4 0 -0.000396644 0.0176951 2.97326e-05 2.19794e-05 -0.13553 0.00286383 -0.00297928 0.174737 0.00016046 -6.08806e-05 0.000858589 -0.00125992 -0.000742922 0.000135432 0.000874816 0.000464606 0.000330002 0.000770729 0.000621344 -0.000558078 2.02265e-06 6.72331e-05 0.000114282 -0.000100409 -0.000248173 -0.000109377 -2.73424e-05 0.000114189 0.000118491 2.38368e-05 8.30317e-05 -8.24889e-05 
1597.75 0 -0.000368441 0.0191262 2.89901e-05 2.29056e-05 -0.120567 0.00315092 -0.002716 0.184244 0.000143672 -0.000138026 0.000872929 -0.00127222 -0.000698261 5.98858e-05 0.000875079 0.000517764 0.000317111 0.000794811 0.000562097 -0.00057624 6.43871e-06 5.7669e-05 0.000119742 -0.00010351 -0.000240608 -0.000120711 -2.83467e-05 0.000108548 0.000113988 3.53475e-05 8.29935e-05 -7.03366e-05 
1598.1 0 -0.000336684 0.0204229 2.72319e-05 2.34855e-05 -0.104939 0.00341375 -0.00242557 0.192498 0.000124098 -0.00021333 0.000881145 -0.00127769 -0.000651622 -1.3877e-05 0.000869218 0.000568885 0.000305609 0.000813677 0.000494968 -0.000589489 1.14651e-05 4.94463e-05 0.000123404 -0.000105957 -0.000232913 -0.000128707 -2.87631e-05 0.000101207 0.000108363 4.43721e-05 8.38405e-05 -5.84353e-05 
1598.45 0 -0.000301343 0.0215782 2.49315e-05 2.43432e-05 -0.0887535 0.00364955 -0.00211071 0.199453 0.000103509 -0.000286157 0.000886514 -0.00127927 -0.000603842 -8.76714e-05 0.000859835 0.000618853 0.00029163 0.000827196 0.000420252 -0.000599858 1.65458e-05 4.15712e-05 0.00012421 -0.000108931 -0.00022585 -0.00013389 -2.94577e-05 9.21886e-05 0.00010367 5.15093e-05 8.53534e-05 -4.68202e-05 
1598.8 0 -0.000262779 0.0225852 2.25922e-05 2.52393e-05 -0.0721183 0.00385611 -0.0017748 0.205076 8.24135e-05 -0.000355442 0.000888446 -0.00127817 -0.000555072 -0.000163255 0.000845369 0.000668234 0.000270079 0.000837461 0.000339148 -0.000608978 2.13178e-05 3.34411e-05 0.00012116 -0.000112806 -0.000219249 -0.000138234 -3.15859e-05 8.24068e-05 0.000100229 5.80529e-05 8.7455e-05 -3.54695e-05 
1599.15 0 -0.000221159 0.0234383 2.07314e-05 2.55843e-05 -0.0551452 0.00403214 -0.00142123 0.209342 6.00059e-05 -0.000420235 0.000882984 -0.0012727 -0.000503687 -0.000238519 0.000822876 0.000715932 0.000239877 0.000846158 0.000252989 -0.000616987 2.57451e-05 2.63207e-05 0.000114439 -0.00011625 -0.000212799 -0.000142756 -3.56969e-05 7.37289e-05 9.71172e-05 6.48746e-05 8.92707e-05 -2.46489e-05 
1599.5 0 -0.000176849 0.0241345 1.90209e-05 2.5311e-05 -0.0379458 0.00417723 -0.00105243 0.212232 3.54907e-05 -0.000481501 0.00086858 -0.00126044 -0.000448309 -0.000309837 0.000792762 0.000759662 0.000204583 0.000852852 0.000162346 -0.000622975 2.98046e-05 1.97393e-05 0.000105858 -0.000118319 -0.000206325 -0.000147344 -4.00815e-05 6.74193e-05 9.39723e-05 7.21924e-05 8.97125e-05 -1.42909e-05 
1599.85 0 -0.000129874 0.0246716 1.62608e-05 2.49508e-05 -0.020633 0.00429034 -0.000670371 0.213741 8.30639e-06 -0.000538877 0.000847729 -0.0012422 -0.000389403 -0.000376576 0.000757959 0.000797773 0.000167287 0.000856732 6.71249e-05 -0.000627529 3.34499e-05 1.145e-05 9.76901e-05 -0.000119915 -0.000199505 -0.0001517 -4.33619e-05 6.28119e-05 9.10321e-05 8.02026e-05 8.90966e-05 -4.05151e-06 
1600.2 0 -7.97234e-05 0.0250467 1.21685e-05 2.48187e-05 -0.00331837 0.0043701 -0.000277097 0.213872 -2.12341e-05 -0.000590577 0.000821815 -0.00121905 -0.000327462 -0.000440283 0.000718464 0.000830767 0.000128366 0.000858882 -3.39768e-05 -0.000631923 3.67314e-05 1.80808e-06 9.02027e-05 -0.000120728 -0.000191677 -0.000156503 -4.55447e-05 5.84141e-05 8.7947e-05 8.94322e-05 8.88766e-05 5.80472e-06 
1600.55 0 -2.70537e-05 0.0252585 8.43387e-06 2.53365e-05 0.0138902 0.00441396 0.000124622 0.212634 -4.96863e-05 -0.000636068 0.000790285 -0.0011889 -0.000261764 -0.000500723 0.00067246 0.00085989 8.79227e-05 0.000859046 -0.000141564 -0.000636898 4.02639e-05 -8.00218e-06 8.31657e-05 -0.000120446 -0.000182264 -0.00016201 -4.62002e-05 5.37138e-05 8.38887e-05 9.99525e-05 8.9152e-05 1.5613e-05 
1600.9 0 2.75962e-05 0.0253071 6.56483e-06 2.68941e-05 0.0308856 0.00441862 0.000529955 0.210047 -7.34219e-05 -0.000675307 0.000754072 -0.00115034 -0.000193046 -0.000556373 0.0006204 0.000885237 4.61891e-05 0.000855621 -0.000252824 -0.000642007 4.43565e-05 -1.80224e-05 7.67006e-05 -0.00012005 -0.000170638 -0.000167602 -4.5466e-05 4.79444e-05 7.89336e-05 0.00011108 8.82903e-05 2.56347e-05 
1601.25 0 8.38777e-05 0.0251935 5.47155e-06 2.85554e-05 0.0475626 0.00438205 0.000933494 0.206136 -9.10379e-05 -0.000708583 0.000714686 -0.001104 -0.000122752 -0.000605156 0.000563481 0.000906979 1.72415e-06 0.0008489 -0.000362984 -0.000645339 4.82695e-05 -2.77589e-05 7.00991e-05 -0.000120114 -0.000155833 -0.000173098 -4.41178e-05 4.09101e-05 7.33936e-05 0.000122168 8.48551e-05 3.56181e-05 
1601.6 0 0.000141383 0.0249199 3.32209e-06 2.991e-05 0.063818 0.004304 0.00132994 0.200934 -0.000104317 -0.000735678 0.000671767 -0.00104976 -4.96862e-05 -0.000645338 0.000502738 0.000924301 -4.63252e-05 0.000839973 -0.000468247 -0.000646016 5.10977e-05 -3.701e-05 6.33881e-05 -0.000120921 -0.000137652 -0.000178224 -4.26463e-05 3.3124e-05 6.63719e-05 0.000131898 7.93919e-05 4.52113e-05 
1601.95 0 0.000198936 0.0244889 6.41191e-07 3.17543e-05 0.0795501 0.00418609 0.00171451 0.194483 -0.000116064 -0.000756055 0.000624637 -0.00098705 2.66408e-05 -0.00067711 0.000438414 0.000934252 -9.47999e-05 0.000827724 -0.000569317 -0.000643709 5.14315e-05 -4.67079e-05 5.65447e-05 -0.000122314 -0.000118176 -0.000181738 -4.15583e-05 2.45611e-05 5.76894e-05 0.000138721 7.33985e-05 5.42394e-05 
1602.3 0 0.000254135 0.0239042 -1.92657e-06 3.38721e-05 0.0946634 0.00403031 0.00208328 0.186833 -0.000125805 -0.000771289 0.000574154 -0.000916537 0.000104249 -0.000701179 0.00037135 0.000935718 -0.000139837 0.000810744 -0.000668985 -0.000638121 4.92143e-05 -5.70525e-05 4.90985e-05 -0.000123822 -9.96929e-05 -0.000183384 -4.11377e-05 1.5395e-05 4.87104e-05 0.000143101 6.70467e-05 6.32254e-05 
1602.65 0 0.000305043 0.0231705 -4.83082e-06 3.51159e-05 0.109067 0.00383957 0.00243195 0.178039 -0.000131091 -0.000783394 0.000522226 -0.00084019 0.000183493 -0.000718097 0.000303946 0.000929807 -0.000180172 0.000789773 -0.000767617 -0.000630963 4.62257e-05 -6.77549e-05 4.11139e-05 -0.000125254 -8.25867e-05 -0.000184007 -4.11414e-05 5.99207e-06 4.00669e-05 0.000146323 6.01307e-05 7.23542e-05 
1603 0 0.000350775 0.0222919 -7.61746e-06 3.56252e-05 0.122673 0.0036179 0.00275555 0.168162 -0.000130608 -0.000791238 0.000471109 -0.000759605 0.000265648 -0.000729616 0.000238064 0.000915995 -0.000216002 0.000765752 -0.000862393 -0.000623585 4.36155e-05 -7.86012e-05 3.31734e-05 -0.000126326 -6.60731e-05 -0.000184117 -4.13545e-05 -3.55261e-06 3.08525e-05 0.000148549 5.28094e-05 8.14311e-05 
1603.35 0 0.000391656 0.0212746 -9.55521e-06 3.60055e-05 0.135398 0.00337029 0.00305024 0.157273 -0.000125234 -0.000793103 0.000421172 -0.000675722 0.000348782 -0.00073828 0.000173178 0.000893424 -0.00024728 0.000737127 -0.000950337 -0.000614091 4.11389e-05 -8.85304e-05 2.54421e-05 -0.000125866 -4.9427e-05 -0.00018316 -4.1411e-05 -1.38636e-05 2.0415e-05 0.000149574 4.50267e-05 8.99617e-05 
1603.7 0 0.000428129 0.0201273 -1.05378e-05 3.54885e-05 0.147164 0.00310232 0.00331586 0.145452 -0.00011686 -0.000790423 0.000371223 -0.000590915 0.000430446 -0.00074352 0.000107638 0.000863417 -0.000272841 0.000702658 -0.00103106 -0.000601434 3.8806e-05 -9.71265e-05 1.71045e-05 -0.000123852 -3.26961e-05 -0.000180606 -4.03641e-05 -2.50023e-05 9.13206e-06 0.000148869 3.6315e-05 9.75141e-05 
1604.05 0 0.000460375 0.0188586 -1.14206e-05 3.36461e-05 0.157904 0.00281864 0.00355323 0.132785 -0.000106784 -0.000783692 0.000322084 -0.000508144 0.000510135 -0.000742797 4.17807e-05 0.000826925 -0.000291391 0.000665001 -0.0011048 -0.000586652 3.70817e-05 -0.0001041 7.35335e-06 -0.000122499 -1.66594e-05 -0.000176549 -3.87122e-05 -3.54369e-05 -2.49113e-06 0.000146289 2.63549e-05 0.000103645 
1604.4 0 0.000487932 0.0174772 -1.34044e-05 3.1078e-05 0.167558 0.00252207 0.00376305 0.119359 -9.50678e-05 -0.000769917 0.00027602 -0.00042706 0.000587247 -0.000735887 -2.36661e-05 0.000782314 -0.000303712 0.000628905 -0.00117004 -0.000570222 3.59664e-05 -0.000108187 -2.89268e-06 -0.000122753 -1.52525e-06 -0.000171322 -3.80127e-05 -4.37095e-05 -1.42811e-05 0.000142381 1.60092e-05 0.000107935 
1604.75 0 0.000510342 0.015993 -1.61074e-05 2.81511e-05 0.176075 0.00221221 0.00394514 0.105263 -8.26522e-05 -0.000745845 0.000234144 -0.000343974 0.000660149 -0.000722845 -8.88707e-05 0.000729152 -0.000312298 0.000594788 -0.00122484 -0.00055139 3.626e-05 -0.000109061 -1.21157e-05 -0.000123159 1.22341e-05 -0.000164768 -3.8922e-05 -5.03785e-05 -2.65384e-05 0.000137568 6.0424e-06 0.000110583 
1605.1 0 0.000528415 0.014417 -1.82317e-05 2.48028e-05 0.183404 0.00188994 0.0040966 0.0905902 -7.09632e-05 -0.000711629 0.000195869 -0.000258344 0.000728296 -0.000702742 -0.000152355 0.000669674 -0.000319806 0.000559054 -0.00126968 -0.000527733 3.79956e-05 -0.000107851 -2.03221e-05 -0.000121857 2.42749e-05 -0.000156414 -4.07312e-05 -5.64177e-05 -3.82085e-05 0.000132207 -3.68324e-06 0.000112147 
1605.45 0 0.000542322 0.0127599 -1.90434e-05 2.10382e-05 0.189507 0.00155998 0.00421605 0.0754374 -5.99262e-05 -0.000670932 0.00015923 -0.000173444 0.00079164 -0.000676065 -0.00021149 0.000603738 -0.000327084 0.000521291 -0.00130621 -0.000498499 3.98813e-05 -0.000105381 -2.78301e-05 -0.00011879 3.52709e-05 -0.000147079 -4.23127e-05 -6.23339e-05 -4.82679e-05 0.000126743 -1.34416e-05 0.000113048 
1605.8 0 0.000551844 0.011032 -1.91836e-05 1.7584e-05 0.194354 0.00122734 0.00430422 0.059905 -4.79566e-05 -0.000626661 0.000121929 -9.09325e-05 0.000848511 -0.00064455 -0.00026497 0.000530128 -0.000332973 0.00048408 -0.00133483 -0.000465723 4.14237e-05 -0.000102254 -3.44935e-05 -0.000115194 4.60411e-05 -0.000137795 -4.36454e-05 -6.86056e-05 -5.67228e-05 0.000121332 -2.34276e-05 0.000113446 
1606.15 0 0.000557151 0.00924429 -1.96766e-05 1.51013e-05 0.197922 0.000896474 0.00436328 0.044095 -3.41859e-05 -0.000578656 8.41427e-05 -9.64506e-06 0.000898122 -0.000609971 -0.000312722 0.000450315 -0.000335382 0.000449934 -0.00135399 -0.000430942 4.26002e-05 -0.000100168 -3.9985e-05 -0.000111291 5.61248e-05 -0.000129232 -4.51477e-05 -7.5133e-05 -6.31639e-05 0.000116049 -3.31214e-05 0.000113224 
1606.5 0 0.000559481 0.00740656 -2.05358e-05 1.32784e-05 0.2002 0.000568994 0.00439614 0.0281109 -1.91133e-05 -0.0005251 4.89362e-05 7.12303e-05 0.000940889 -0.00057392 -0.000354591 0.000366204 -0.000333996 0.000419012 -0.00136286 -0.000394745 4.45145e-05 -9.8973e-05 -4.50515e-05 -0.000106925 6.49578e-05 -0.000121335 -4.71012e-05 -8.14902e-05 -6.75472e-05 0.000111126 -4.25134e-05 0.000112428 
1606.85 0 0.000560862 0.00553076 -2.19293e-05 1.15259e-05 0.201181 0.000245324 0.00440261 0.0120544 -2.07538e-06 -0.000465912 1.83942e-05 0.000149964 0.000976924 -0.000537511 -0.000391581 0.000280045 -0.000329601 0.00038952 -0.00136221 -0.000358362 4.7912e-05 -9.68759e-05 -5.07829e-05 -0.000102318 7.28504e-05 -0.000114006 -4.97428e-05 -8.69816e-05 -7.04988e-05 0.000106321 -5.1482e-05 0.000111095 
1607.2 0 0.000561657 0.00363089 -2.3481e-05 9.76818e-06 0.200867 -7.21965e-05 0.00438229 -0.00397346 1.78566e-05 -0.000403089 -7.75948e-06 0.000224514 0.00100804 -0.000500814 -0.000426435 0.000193058 -0.000321961 0.000360622 -0.0013515 -0.000324126 5.18756e-05 -9.39633e-05 -5.65445e-05 -9.80917e-05 7.98336e-05 -0.000108113 -5.30097e-05 -9.09775e-05 -7.2771e-05 0.000101531 -5.95083e-05 0.000109481 
1607.55 0 0.000560815 0.00171967 -2.42174e-05 7.82749e-06 0.199266 -0.000381648 0.00433807 -0.0198697 3.93152e-05 -0.000336925 -3.00946e-05 0.000295176 0.0010363 -0.000463219 -0.00045992 0.000103691 -0.000310643 0.000332947 -0.00132967 -0.000292241 5.52443e-05 -9.08863e-05 -6.08695e-05 -9.39749e-05 8.56877e-05 -0.000104647 -5.65745e-05 -9.37562e-05 -7.56082e-05 9.71254e-05 -6.7768e-05 0.000107558 
1607.9 0 0.000557682 -0.000190592 -2.42145e-05 5.08955e-06 0.196394 -0.000683178 0.0042722 -0.0355326 5.99815e-05 -0.000266774 -4.97523e-05 0.000363184 0.00106119 -0.000425501 -0.000490028 9.55118e-06 -0.000295586 0.000306963 -0.00129735 -0.000261156 5.78795e-05 -8.77825e-05 -6.32317e-05 -8.90677e-05 9.14657e-05 -0.000102064 -5.95352e-05 -9.64425e-05 -8.06375e-05 9.21921e-05 -7.72373e-05 0.000104773 
1608.25 0 0.000552036 -0.0020877 -2.46478e-05 1.25986e-06 0.19228 -0.000975015 0.00418417 -0.0508623 7.91605e-05 -0.000193468 -6.7807e-05 0.000428407 0.00107978 -0.000388783 -0.00051644 -9.02249e-05 -0.000275423 0.000282939 -0.00125626 -0.000229758 5.90589e-05 -8.4385e-05 -6.45077e-05 -8.26338e-05 9.73316e-05 -9.83112e-05 -6.14591e-05 -0.000100648 -8.77966e-05 8.49142e-05 -8.70682e-05 0.000100824 
1608.6 0 0.000542362 -0.00395948 -2.62236e-05 -2.71291e-06 0.18696 -0.00125439 0.00407623 -0.0657633 9.74924e-05 -0.000119418 -8.14458e-05 0.000490757 0.00108963 -0.000352525 -0.000540282 -0.000193043 -0.000249344 0.00026216 -0.0012068 -0.000197689 5.82341e-05 -7.96356e-05 -6.57638e-05 -7.46564e-05 0.00010193 -9.33283e-05 -6.18068e-05 -0.000107073 -9.64434e-05 7.53209e-05 -9.55004e-05 9.55952e-05 
1608.95 0 0.000527724 -0.00579431 -2.77555e-05 -6.61526e-06 0.180475 -0.00152113 0.00395157 -0.0801443 0.000113817 -4.66843e-05 -8.70728e-05 0.000551451 0.00109088 -0.000316053 -0.000562557 -0.000295011 -0.000219557 0.000245185 -0.00114816 -0.000165534 5.7955e-05 -7.31375e-05 -6.76616e-05 -6.59799e-05 0.000104837 -8.7011e-05 -5.98355e-05 -0.000114936 -0.000106116 6.51382e-05 -0.000101842 8.88159e-05 
1609.3 0 0.000509783 -0.00758041 -2.7849e-05 -1.12396e-05 0.172874 -0.00177447 0.00380961 -0.093918 0.000126663 2.40309e-05 -8.56821e-05 0.000611727 0.00108485 -0.000278694 -0.000583993 -0.000393718 -0.000189269 0.000229974 -0.00108094 -0.000134007 6.01767e-05 -6.45055e-05 -7.07078e-05 -5.81887e-05 0.000106631 -7.90475e-05 -5.57694e-05 -0.000122379 -0.000115517 5.60591e-05 -0.000106955 8.14392e-05 
1609.65 0 0.000490315 -0.00930486 -2.71026e-05 -1.62377e-05 0.164213 -0.00201112 0.00365113 -0.107001 0.000136735 9.18137e-05 -8.03311e-05 0.000670355 0.0010723 -0.00023893 -0.000603358 -0.000488133 -0.000159838 0.000213662 -0.0010063 -0.000103216 6.2478e-05 -5.52971e-05 -7.38807e-05 -5.18525e-05 0.000107965 -6.9694e-05 -5.13658e-05 -0.000128169 -0.000123449 4.81423e-05 -0.000111851 7.49946e-05 
1610 0 0.000469188 -0.0109564 -2.68576e-05 -1.98447e-05 0.154554 -0.00222933 0.00348118 -0.119311 0.000144316 0.000155647 -7.25421e-05 0.000725025 0.00105366 -0.000196387 -0.000617287 -0.00057769 -0.000131414 0.000195608 -0.000923645 -7.38422e-05 6.23473e-05 -4.75336e-05 -7.59295e-05 -4.64551e-05 0.000109065 -5.95787e-05 -4.77981e-05 -0.000132957 -0.000129774 4.06646e-05 -0.000116777 6.92441e-05 
1610.35 0 0.000446254 -0.012526 -2.71523e-05 -2.23236e-05 0.143966 -0.00243013 0.00330308 -0.130777 0.000147196 0.000216386 -6.27083e-05 0.000776666 0.00102902 -0.000152534 -0.000625156 -0.000662421 -0.000103684 0.000176242 -0.000832416 -4.66946e-05 6.04135e-05 -4.12013e-05 -7.71909e-05 -4.07164e-05 0.000109774 -4.85443e-05 -4.49286e-05 -0.000137562 -0.000135359 3.31688e-05 -0.000121556 6.21876e-05 
1610.7 0 0.000422015 -0.0140054 -2.77287e-05 -2.55127e-05 0.132521 -0.0026147 0.00311619 -0.141328 0.000143398 0.000274345 -4.95965e-05 0.000825979 0.000998541 -0.000107558 -0.000628668 -0.00074217 -7.66449e-05 0.000153926 -0.000734989 -2.21466e-05 5.74141e-05 -3.57065e-05 -7.88491e-05 -3.35223e-05 0.000110342 -3.4718e-05 -4.15429e-05 -0.000141665 -0.000139725 2.5229e-05 -0.000125926 5.37518e-05 
1611.05 0 0.000396226 -0.0153869 -2.79951e-05 -2.8536e-05 0.120299 -0.00278296 0.00291957 -0.150903 0.000134377 0.000329345 -3.25101e-05 0.000870384 0.000962362 -6.17242e-05 -0.000628108 -0.000816961 -5.20026e-05 0.000129362 -0.000635907 -1.07426e-06 5.29819e-05 -3.02209e-05 -8.19182e-05 -2.61582e-05 0.000111399 -1.84474e-05 -3.67052e-05 -0.000144148 -0.000140411 1.64323e-05 -0.000129835 4.57036e-05 
1611.4 0 0.000368896 -0.0166618 -2.7861e-05 -2.95089e-05 0.107384 -0.00293453 0.00271496 -0.159446 0.000123133 0.000384038 -1.20426e-05 0.000910971 0.000919149 -1.61747e-05 -0.000623529 -0.000886868 -3.19331e-05 0.000106372 -0.000538268 1.68698e-05 4.71125e-05 -2.3746e-05 -8.60944e-05 -1.97522e-05 0.000112383 -2.58373e-06 -3.04869e-05 -0.000143396 -0.000137789 7.13266e-06 -0.00013386 3.85407e-05 
1611.75 0 0.000340989 -0.0178221 -2.85896e-05 -2.85865e-05 0.093864 -0.00307034 0.0025047 -0.166912 0.000111399 0.000439603 1.08121e-05 0.000952078 0.00086792 2.92033e-05 -0.000614215 -0.000951464 -1.77219e-05 8.47225e-05 -0.000442471 3.48468e-05 4.04776e-05 -1.70376e-05 -8.99802e-05 -1.34445e-05 0.000113305 1.2565e-05 -2.20567e-05 -0.000138579 -0.000134625 -2.01397e-06 -0.000137694 3.10917e-05 
1612.1 0 0.000313585 -0.0188604 -3.03131e-05 -2.72362e-05 0.079829 -0.00319157 0.00228783 -0.17326 9.89343e-05 0.000492837 3.37779e-05 0.000993634 0.000809496 7.55506e-05 -0.000600362 -0.00101078 -8.12275e-06 6.10106e-05 -0.000347767 5.47535e-05 3.35754e-05 -1.04591e-05 -9.21961e-05 -8.17394e-06 0.000114336 2.88494e-05 -1.11668e-05 -0.000130481 -0.000131263 -1.06919e-05 -0.000139712 2.17773e-05 
1612.45 0 0.000286652 -0.01977 -3.07879e-05 -2.6634e-05 0.0653714 -0.00329663 0.00206318 -0.178454 8.43867e-05 0.000541351 5.62023e-05 0.00103174 0.000743253 0.000124745 -0.000582752 -0.00106446 -2.07343e-06 3.51605e-05 -0.000254691 7.60599e-05 2.6093e-05 -2.69097e-06 -9.20605e-05 -5.25486e-06 0.000114799 4.61036e-05 -3.79739e-07 -0.000121047 -0.000126509 -1.85532e-05 -0.000138909 1.11429e-05 
1612.8 0 0.000258785 -0.0205463 -2.89121e-05 -2.67434e-05 0.0505883 -0.0033828 0.00183423 -0.182467 6.78808e-05 0.000585287 7.89567e-05 0.00106488 0.000667923 0.000176378 -0.000559741 -0.00111041 -4.07202e-07 8.52827e-06 -0.00016526 9.66337e-05 1.77693e-05 6.97922e-06 -9.04057e-05 -3.80327e-06 0.000114087 6.31866e-05 8.12517e-06 -0.000111943 -0.000120992 -2.60053e-05 -0.000135983 9.75367e-07 
1613.15 0 0.000229243 -0.0211854 -2.60959e-05 -2.76005e-05 0.0355775 -0.00345065 0.00160554 -0.185284 5.16091e-05 0.000626677 0.000101411 0.00109305 0.000585302 0.000228013 -0.000530297 -0.0011467 -4.33562e-06 -1.94429e-05 -8.02017e-05 0.000114084 9.82388e-06 1.77488e-05 -8.86502e-05 -2.48433e-06 0.00011234 8.01578e-05 1.41124e-05 -0.000103462 -0.000115027 -3.24912e-05 -0.000131887 -8.26398e-06 
1613.5 0 0.000199411 -0.0216841 -2.33576e-05 -2.93685e-05 0.0204351 -0.0035015 0.00137757 -0.186893 3.62869e-05 0.000667733 0.000120629 0.00111512 0.000498331 0.000278694 -0.000495206 -0.00117403 -1.37303e-05 -4.79544e-05 1.4699e-06 0.000127929 4.00209e-06 2.81079e-05 -8.74816e-05 -7.53276e-07 0.000110733 9.70172e-05 1.8588e-05 -9.52452e-05 -0.000107736 -3.71463e-05 -0.000126203 -1.72415e-05 
1613.85 0 0.000171286 -0.0220399 -2.02798e-05 -3.15901e-05 0.00525865 -0.00353464 0.00115033 -0.187292 2.05434e-05 0.000708722 0.000134962 0.00113084 0.000407807 0.000327713 -0.000454453 -0.00119433 -2.73995e-05 -7.39133e-05 8.0249e-05 0.000139536 3.7851e-07 3.78023e-05 -8.69539e-05 1.92221e-06 0.000110533 0.000112964 2.26724e-05 -8.69312e-05 -9.91197e-05 -4.04626e-05 -0.000118984 -2.59527e-05 
1614.2 0 0.000145839 -0.0222512 -1.76435e-05 -3.35572e-05 -0.00985451 -0.00355184 0.000926222 -0.186485 2.98113e-06 0.000748362 0.00014357 0.00114315 0.000313102 0.000373004 -0.000407637 -0.00120741 -4.38175e-05 -9.74192e-05 0.000155083 0.000149672 -2.87967e-06 4.78499e-05 -8.62936e-05 4.80435e-06 0.000111686 0.00012773 2.72475e-05 -7.86372e-05 -9.00908e-05 -4.40967e-05 -0.000110863 -3.43086e-05 
1614.55 0 0.000122531 -0.0223169 -1.66476e-05 -3.468e-05 -0.0248086 -0.00355806 0.000706493 -0.184485 -1.61528e-05 0.00078657 0.000145764 0.00115268 0.00021506 0.000413349 -0.000355107 -0.00121048 -5.93795e-05 -0.000122275 0.0002245 0.000158213 -7.47859e-06 5.84285e-05 -8.49277e-05 6.75592e-06 0.000112447 0.000142168 3.16321e-05 -7.05653e-05 -8.04446e-05 -4.85165e-05 -0.000101557 -4.30997e-05 
1614.9 0 0.000100427 -0.0222371 -1.64507e-05 -3.5394e-05 -0.0395082 -0.00355624 0.00048951 -0.181309 -3.44256e-05 0.000822833 0.000142471 0.00115522 0.000117143 0.000449037 -0.000297482 -0.00120193 -7.13237e-05 -0.000148788 0.000288056 0.000165528 -1.34428e-05 6.83178e-05 -8.26364e-05 8.44517e-06 0.000111153 0.000155812 3.5699e-05 -6.26901e-05 -6.91748e-05 -5.25304e-05 -9.10884e-05 -5.31432e-05 
1615.25 0 7.94238e-05 -0.022014 -1.58571e-05 -3.7201e-05 -0.053857 -0.00354586 0.000273855 -0.176984 -4.99687e-05 0.000855649 0.000136612 0.00114721 2.2021e-05 0.000481083 -0.000234587 -0.00118413 -8.03677e-05 -0.000172956 0.000347724 0.000171359 -2.07446e-05 7.71505e-05 -7.89816e-05 9.58848e-06 0.000107232 0.000166545 4.01194e-05 -5.51493e-05 -5.67504e-05 -5.52826e-05 -8.066e-05 -6.352e-05 
1615.6 0 5.89759e-05 -0.0216508 -1.49275e-05 -3.94991e-05 -0.0677625 -0.00352651 5.93802e-05 -0.171552 -6.30247e-05 0.000885168 0.000129621 0.00112987 -7.02333e-05 0.00050892 -0.000165512 -0.00115954 -8.82681e-05 -0.00019246 0.000406072 0.000175959 -2.98159e-05 8.50885e-05 -7.43521e-05 9.30611e-06 0.000101813 0.000172846 4.37485e-05 -4.86481e-05 -4.49766e-05 -5.70004e-05 -7.13311e-05 -7.24437e-05 
1615.95 0 3.79186e-05 -0.0211517 -1.40311e-05 -3.99392e-05 -0.0811411 -0.00349831 -0.000154605 -0.165061 -7.40148e-05 0.000911682 0.000120169 0.00110611 -0.000159465 0.000529725 -9.28214e-05 -0.00112807 -9.44895e-05 -0.000208867 0.000463514 0.000180527 -4.02804e-05 9.08146e-05 -7.02445e-05 9.1719e-06 9.58572e-05 0.000176044 4.53515e-05 -4.25495e-05 -3.48885e-05 -5.85002e-05 -6.27944e-05 -7.95309e-05 
1616.3 0 1.55302e-05 -0.0205223 -1.27393e-05 -3.81654e-05 -0.0939145 -0.00346045 -0.000367803 -0.157559 -8.2475e-05 0.000933126 0.000108861 0.00107544 -0.000243487 0.000543097 -2.15567e-05 -0.00108948 -9.76254e-05 -0.000222914 0.000519839 0.000185901 -5.12774e-05 9.44912e-05 -6.65258e-05 1.03552e-05 8.87781e-05 0.000178104 4.6407e-05 -3.50353e-05 -2.58977e-05 -6.01664e-05 -5.45527e-05 -8.5642e-05 
1616.65 0 -8.22051e-06 -0.0197673 -1.04274e-05 -3.60258e-05 -0.106007 -0.00341278 -0.000578194 -0.149099 -8.85289e-05 0.000947803 9.78732e-05 0.00103654 -0.000320929 0.000551569 4.60287e-05 -0.00104531 -9.96179e-05 -0.000232378 0.000574373 0.00019 -6.16122e-05 9.84826e-05 -6.16924e-05 1.04414e-05 8.11038e-05 0.000179445 4.87554e-05 -2.57009e-05 -1.7662e-05 -6.12469e-05 -4.67549e-05 -9.12624e-05 
1617 0 -3.23999e-05 -0.0188908 -7.5926e-06 -3.44565e-05 -0.117346 -0.0033557 -0.000784977 -0.139741 -9.30152e-05 0.000957566 8.70094e-05 0.000991071 -0.000393106 0.000557093 0.000112045 -0.000997495 -0.000103373 -0.000235616 0.000625595 0.000189566 -7.07079e-05 0.000104405 -5.57877e-05 7.563e-06 7.38939e-05 0.000180105 5.08844e-05 -1.554e-05 -1.06522e-05 -6.19295e-05 -3.90454e-05 -9.57616e-05 
1617.35 0 -5.6118e-05 -0.0178987 -4.90589e-06 -3.27771e-05 -0.127866 -0.00328915 -0.000989164 -0.129548 -9.66013e-05 0.000965036 7.57488e-05 0.000942121 -0.000461106 0.000558681 0.000178776 -0.000947518 -0.000109621 -0.000233644 0.000672049 0.00018499 -7.85891e-05 0.00011179 -5.02628e-05 3.51822e-06 6.67742e-05 0.000180741 5.06655e-05 -5.30708e-06 -4.56004e-06 -6.30423e-05 -3.10778e-05 -9.9155e-05 
1617.7 0 -7.94688e-05 -0.0167976 -2.85847e-06 -3.10635e-05 -0.137502 -0.00321239 -0.00119276 -0.11859 -0.000100326 0.000970813 6.42182e-05 0.000890112 -0.000525425 0.000554877 0.000245208 -0.000895403 -0.000118352 -0.000227583 0.000712034 0.000179043 -8.58908e-05 0.000118922 -4.56183e-05 5.11858e-07 5.97394e-05 0.000181809 4.87931e-05 5.52269e-06 1.83361e-06 -6.46954e-05 -2.30671e-05 -0.000101863 
1618.05 0 -0.000103611 -0.0155948 -1.83923e-06 -2.99273e-05 -0.146197 -0.00312299 -0.00139624 -0.10694 -0.000105553 0.000973345 5.16953e-05 0.000834047 -0.000586354 0.000545957 0.00031005 -0.00084027 -0.000130025 -0.000216644 0.000743063 0.000172213 -9.30471e-05 0.000123994 -4.1104e-05 -2.19404e-06 5.37331e-05 0.000183042 4.68346e-05 1.74882e-05 9.49538e-06 -6.68095e-05 -1.44636e-05 -0.00010311 
1618.4 0 -0.000129491 -0.0142997 -1.31753e-06 -2.85344e-05 -0.153899 -0.00301953 -0.00159756 -0.0946772 -0.000112384 0.000972343 3.73958e-05 0.000774162 -0.000644356 0.000531833 0.000373648 -0.000781417 -0.00014403 -0.000200556 0.000762691 0.000163287 -9.86649e-05 0.000127589 -3.62436e-05 -6.31607e-06 4.84228e-05 0.000183769 4.46833e-05 3.00474e-05 1.91664e-05 -6.94811e-05 -4.65903e-06 -0.000101901 
1618.75 0 -0.000156012 -0.0129221 -2.94195e-07 -2.55141e-05 -0.160567 -0.00290259 -0.00179411 -0.0818869 -0.000119731 0.000969697 2.34913e-05 0.000711749 -0.00069832 0.000511271 0.000435909 -0.000717857 -0.000158442 -0.000179827 0.000770669 0.000153499 -0.000101341 0.000131778 -3.13856e-05 -1.1236e-05 4.278e-05 0.000182826 4.20903e-05 4.18555e-05 3.15924e-05 -7.22269e-05 5.56501e-06 -9.86667e-05 
1619.1 0 -0.000181653 -0.0114701 1.58152e-06 -2.08536e-05 -0.166167 -0.00277279 -0.0019834 -0.0686571 -0.000126598 0.000965158 1.35077e-05 0.000648725 -0.000746397 0.000483448 0.000495583 -0.00065005 -0.000172103 -0.000155345 0.000768914 0.000144714 -0.000101336 0.000136823 -2.72887e-05 -1.52524e-05 3.67039e-05 0.000178884 3.95023e-05 5.28294e-05 4.65657e-05 -7.48477e-05 1.53644e-05 -9.4808e-05 
1619.45 0 -0.000205774 -0.00995314 3.97721e-06 -1.64123e-05 -0.170671 -0.0026305 -0.00216397 -0.0550761 -0.000132002 0.000956198 8.79625e-06 0.000586609 -0.000788482 0.000449164 0.000551175 -0.000579078 -0.000185358 -0.00012919 0.000761334 0.000136549 -9.93701e-05 0.000141172 -2.34595e-05 -1.8277e-05 3.04942e-05 0.000171474 3.7018e-05 6.4384e-05 6.31353e-05 -7.6937e-05 2.50296e-05 -9.14892e-05 
1619.8 0 -0.00022856 -0.00838204 6.2662e-06 -1.33218e-05 -0.174062 -0.00247557 -0.00233565 -0.0412305 -0.000137357 0.000943584 7.48973e-06 0.00052565 -0.000824363 0.000410186 0.000601664 -0.000504418 -0.000199195 -0.000104164 0.000751779 0.000127077 -9.658e-05 0.000143332 -1.80432e-05 -2.15667e-05 2.51934e-05 0.000160926 3.40123e-05 7.6545e-05 8.0144e-05 -7.75993e-05 3.47304e-05 -8.8642e-05 
1620.15 0 -0.000250868 -0.00676734 8.19834e-06 -1.12977e-05 -0.176325 -0.0023075 -0.0024976 -0.0272052 -0.00014635 0.000930368 7.20318e-06 0.000464898 -0.000852463 0.000366697 0.000646723 -0.000425789 -0.000213262 -8.20142e-05 0.000740146 0.000115689 -9.40585e-05 0.000143991 -1.10468e-05 -2.48988e-05 2.16225e-05 0.000147474 2.96151e-05 8.75668e-05 9.64551e-05 -7.74443e-05 4.4175e-05 -8.46601e-05 
1620.5 0 -0.000273704 -0.00511827 9.87973e-06 -9.48277e-06 -0.177449 -0.00212647 -0.00264794 -0.0130881 -0.00015954 0.000916066 7.14259e-06 0.000403748 -0.000872953 0.000317761 0.000686205 -0.000345326 -0.000226928 -6.24007e-05 0.000723001 0.000103449 -9.13699e-05 0.000145056 -4.88777e-06 -2.72032e-05 1.93575e-05 0.00013167 2.43294e-05 9.69432e-05 0.000110486 -7.81212e-05 5.31264e-05 -7.85153e-05 
1620.85 0 -0.000296852 -0.00344452 1.13956e-05 -6.87401e-06 -0.177434 -0.00193343 -0.00278635 0.0010293 -0.000174026 0.000897824 6.67733e-06 0.000341146 -0.000888078 0.000264826 0.000719747 -0.000265609 -0.000240879 -4.3231e-05 0.000699039 8.97423e-05 -8.76381e-05 0.000146204 4.38341e-07 -2.89009e-05 1.70213e-05 0.000115488 2.01551e-05 0.000105708 0.000121097 -8.03493e-05 6.16323e-05 -7.10029e-05 
1621.2 0 -0.000318701 -0.00175706 1.26073e-05 -3.09092e-06 -0.176285 -0.00172832 -0.00291321 0.0150569 -0.000187687 0.000874613 4.40708e-06 0.00027728 -0.000899187 0.000211079 0.000748784 -0.000187158 -0.000256049 -2.18024e-05 0.000670426 7.20992e-05 -8.34337e-05 0.000146554 6.59383e-06 -3.20062e-05 1.35561e-05 0.000100396 1.78133e-05 0.000112895 0.000128735 -8.29245e-05 6.92475e-05 -6.3565e-05 
1621.55 0 -0.000338353 -6.68411e-05 1.31826e-05 7.58964e-07 -0.174016 -0.00150922 -0.00302692 0.0289067 -0.000200504 0.000847746 -2.03249e-06 0.000215677 -0.000905322 0.000157369 0.000775278 -0.000108679 -0.000271682 3.04936e-06 0.000640783 4.8737e-05 -7.92771e-05 0.000146424 1.33202e-05 -3.71685e-05 9.69597e-06 8.59958e-05 1.5962e-05 0.000117504 0.000134774 -8.40321e-05 7.53037e-05 -5.64558e-05 
1621.9 0 -0.000356393 0.00161601 1.29159e-05 4.39362e-06 -0.170648 -0.00127635 -0.00312468 0.0424925 -0.000214371 0.000819598 -1.35414e-05 0.000159596 -0.000905728 0.000102036 0.000798627 -2.98507e-05 -0.00028543 2.95175e-05 0.000610985 2.00076e-05 -7.46615e-05 0.000145039 1.95411e-05 -4.38381e-05 6.55403e-06 7.19447e-05 1.36665e-05 0.000119911 0.000140132 -8.2957e-05 7.99221e-05 -4.85649e-05 
1622.25 0 -0.000372512 0.00328098 1.19528e-05 8.97019e-06 -0.166208 -0.00103284 -0.00320586 0.0557299 -0.000229501 0.000791535 -2.77196e-05 0.000108735 -0.000901513 4.33035e-05 0.000816692 4.84978e-05 -0.000295909 5.54567e-05 0.00057809 -1.00271e-05 -6.95854e-05 0.000141082 2.41612e-05 -5.15896e-05 4.52073e-06 5.80407e-05 1.04569e-05 0.00012136 0.000145196 -7.99367e-05 8.37692e-05 -3.94291e-05 
1622.6 0 -0.000385871 0.00491634 1.12716e-05 1.48356e-05 -0.160725 -0.000780221 -0.00326958 0.0685357 -0.000244198 0.000761821 -4.27612e-05 6.18797e-05 -0.000893838 -1.9839e-05 0.00082962 0.0001265 -0.00030319 8.12142e-05 0.000541161 -3.61996e-05 -6.54224e-05 0.000134961 2.74569e-05 -5.91453e-05 3.63763e-06 4.3541e-05 6.67181e-06 0.000123494 0.0001494 -7.58192e-05 8.71677e-05 -3.00638e-05 
1622.95 0 -0.000396759 0.00651099 1.15176e-05 2.04573e-05 -0.154239 -0.000519449 -0.00331203 0.080827 -0.00025877 0.000727616 -5.85647e-05 1.79577e-05 -0.000881739 -8.91301e-05 0.000837975 0.000203686 -0.000307622 0.000108294 0.000501701 -5.76447e-05 -6.20856e-05 0.000127985 3.0652e-05 -6.51291e-05 3.43983e-06 2.8459e-05 3.59705e-06 0.000125881 0.000151991 -7.14483e-05 9.05665e-05 -2.15239e-05 
1623.3 0 -0.00040508 0.0080557 1.29891e-05 2.44278e-05 -0.146796 -0.000252999 -0.00332999 0.0925245 -0.000273647 0.000688535 -7.48634e-05 -2.32244e-05 -0.000864135 -0.000164586 0.00083997 0.000277221 -0.000309589 0.000138014 0.000459726 -7.58325e-05 -5.72446e-05 0.00011964 3.34064e-05 -6.92143e-05 3.72498e-06 1.30596e-05 1.84495e-06 0.000127494 0.000153126 -6.8388e-05 9.3956e-05 -1.31282e-05 
1623.65 0 -0.000409525 0.00954098 1.55047e-05 2.80271e-05 -0.138453 1.61159e-05 -0.00332224 0.103557 -0.000287556 0.000646057 -9.13285e-05 -6.05512e-05 -0.000841753 -0.000244011 0.00083396 0.00034617 -0.000308041 0.000169007 0.00041495 -8.99969e-05 -4.99653e-05 0.0001087 3.56162e-05 -7.2181e-05 3.95747e-06 -2.23871e-06 9.87903e-07 0.000129335 0.000153811 -6.74987e-05 9.59837e-05 -3.54664e-06 
1624 0 -0.000409232 0.0109566 1.79486e-05 3.2474e-05 -0.129269 0.000285089 -0.00328819 0.113858 -0.000300219 0.000600364 -0.000107484 -9.47241e-05 -0.000814456 -0.000326151 0.000819777 0.000412051 -0.000302391 0.000199147 0.000368706 -9.82042e-05 -4.13237e-05 9.54295e-05 3.87356e-05 -7.42626e-05 2.91394e-06 -1.72638e-05 -2.72204e-08 0.000131828 0.000154988 -6.78114e-05 9.58877e-05 6.99207e-06 
1624.35 0 -0.000404096 0.012293 1.96007e-05 3.70457e-05 -0.11931 0.000550191 -0.00322702 0.123369 -0.000311792 0.000549914 -0.00012383 -0.000127372 -0.000782656 -0.000409711 0.000796242 0.000475313 -0.000293658 0.000228058 0.000320832 -0.00010089 -3.21234e-05 8.11284e-05 4.29642e-05 -7.48733e-05 -7.7876e-07 -3.2503e-05 -1.23594e-06 0.000133563 0.000155977 -6.75886e-05 9.47635e-05 1.76032e-05 
1624.7 0 -0.000394261 0.0135426 2.06885e-05 4.13098e-05 -0.108644 0.000807022 -0.00313838 0.132032 -0.000320025 0.000494279 -0.000141044 -0.000158574 -0.000748051 -0.000491342 0.00076148 0.000535969 -0.000281266 0.000254997 0.000269358 -9.96912e-05 -2.30949e-05 6.7233e-05 4.76536e-05 -7.44214e-05 -7.01396e-06 -4.7598e-05 -2.29815e-06 0.00013425 0.000155649 -6.48364e-05 9.39989e-05 2.81573e-05 
1625.05 0 -0.000380775 0.0146991 2.13005e-05 4.5403e-05 -0.0973431 0.001051 -0.00302249 0.139796 -0.000323327 0.000434654 -0.000159206 -0.000188552 -0.00071114 -0.00056791 0.000716207 0.000594045 -0.000263443 0.000278348 0.000214602 -9.42325e-05 -1.53836e-05 5.416e-05 5.33064e-05 -7.44354e-05 -1.43595e-05 -6.12121e-05 -3.54031e-06 0.000133688 0.000154736 -5.96377e-05 9.32225e-05 3.82668e-05 
1625.4 0 -0.000364726 0.0157569 2.07567e-05 4.88671e-05 -0.0854826 0.0012764 -0.00288169 0.146613 -0.000322579 0.000372646 -0.000177983 -0.000217534 -0.000671147 -0.000639462 0.000663915 0.000649546 -0.000238863 0.000298595 0.000158373 -8.27372e-05 -8.16922e-06 4.09279e-05 5.86543e-05 -7.53096e-05 -2.25593e-05 -7.4065e-05 -5.97912e-06 0.000130681 0.000154398 -5.36526e-05 9.1472e-05 4.71939e-05 
1625.75 0 -0.000345543 0.0167094 1.94391e-05 5.0761e-05 -0.0731427 0.00147994 -0.0027215 0.152446 -0.000317388 0.00030828 -0.000195658 -0.000243823 -0.000626475 -0.000708046 0.000607094 0.00070312 -0.000208392 0.000317024 0.000101206 -6.4591e-05 -6.08922e-07 2.63297e-05 6.13173e-05 -7.63269e-05 -3.18682e-05 -8.81104e-05 -9.64911e-06 0.000126153 0.000153304 -4.71033e-05 8.84514e-05 5.46634e-05 
1626.1 0 -0.000322882 0.017549 1.89051e-05 5.11645e-05 -0.0604071 0.0016615 -0.00254747 0.15726 -0.00030615 0.000241264 -0.000211457 -0.000265399 -0.00057612 -0.000774232 0.000545359 0.000754128 -0.000174409 0.000333401 4.54101e-05 -4.2283e-05 6.00001e-06 1.01763e-05 6.22128e-05 -7.7643e-05 -4.15841e-05 -0.000103199 -1.46848e-05 0.0001226 0.000149354 -4.01197e-05 8.47105e-05 6.14472e-05 
1626.45 0 -0.000297629 0.0182687 1.90583e-05 5.11965e-05 -0.0473612 0.0018213 -0.00236394 0.161034 -0.0002907 0.000172643 -0.000226275 -0.000281536 -0.000520467 -0.000836417 0.000477856 0.00080153 -0.000137504 0.000347331 -6.53595e-06 -1.65055e-05 9.70455e-06 -6.01954e-06 6.34402e-05 -7.79244e-05 -5.13116e-05 -0.000117697 -2.19168e-05 0.000120203 0.00014227 -3.35125e-05 8.05938e-05 6.81798e-05 
1626.8 0 -0.000271526 0.0188652 1.86189e-05 5.15612e-05 -0.0340909 0.00195958 -0.00217352 0.163749 -0.00027339 0.000102835 -0.000240666 -0.000291354 -0.000458121 -0.000893477 0.000403867 0.000846268 -9.70925e-05 0.000358848 -5.57894e-05 1.40251e-05 1.05237e-05 -1.92764e-05 6.51613e-05 -7.47989e-05 -6.10981e-05 -0.000130659 -3.0276e-05 0.000118448 0.000132803 -2.71397e-05 7.61905e-05 7.54768e-05 
1627.15 0 -0.000246235 0.019338 1.75832e-05 5.2143e-05 -0.0206837 0.00207674 -0.00197854 0.165393 -0.000253541 3.07502e-05 -0.000253652 -0.000294763 -0.000386311 -0.000943669 0.000322726 0.000888637 -5.47795e-05 0.000367941 -0.000104278 4.93994e-05 1.0637e-05 -2.92374e-05 6.73058e-05 -6.75296e-05 -7.10371e-05 -0.000142032 -3.81048e-05 0.000117373 0.000121669 -2.0468e-05 7.12722e-05 8.38419e-05 
1627.5 0 -0.000222136 0.019685 1.67706e-05 5.2598e-05 -0.00722594 0.0021733 -0.00178148 0.165964 -0.000229155 -4.52689e-05 -0.000264166 -0.000293799 -0.000304075 -0.00098443 0.000236104 0.000926532 -1.38789e-05 0.000374683 -0.000153082 8.74481e-05 1.15023e-05 -3.88286e-05 6.98786e-05 -5.74578e-05 -8.06568e-05 -0.000152003 -4.42131e-05 0.000116333 0.000109399 -1.35034e-05 6.49186e-05 9.2672e-05 
1627.85 0 -0.000198735 0.0199028 1.60135e-05 5.25604e-05 0.00620146 0.00225027 -0.00158437 0.165464 -0.000199104 -0.000124886 -0.000273205 -0.000290872 -0.000212093 -0.00101514 0.000145547 0.000957579 2.39167e-05 0.000378496 -0.000201484 0.000124991 1.34426e-05 -4.88483e-05 7.25618e-05 -4.67868e-05 -8.91791e-05 -0.000160727 -4.80593e-05 0.000114559 9.69012e-05 -6.04449e-06 5.63247e-05 0.000100718 
1628.2 0 -0.000175203 0.0199907 1.49596e-05 5.26224e-05 0.0195154 0.00230909 -0.00138776 0.163898 -0.000165292 -0.00020595 -0.000281841 -0.000286655 -0.000112668 -0.00103469 5.13756e-05 0.000979657 5.79153e-05 0.000379519 -0.000247572 0.000160916 1.63422e-05 -5.90162e-05 7.54646e-05 -3.70577e-05 -9.59653e-05 -0.00016917 -5.03933e-05 0.000111975 8.45321e-05 2.44964e-06 4.5649e-05 0.000107664 
1628.55 0 -0.000150785 0.019949 1.34317e-05 5.45287e-05 0.0326266 0.00235016 -0.00119066 0.161278 -0.000130409 -0.00028693 -0.000289518 -0.000279608 -1.02352e-05 -0.00104288 -4.40039e-05 0.000991579 8.6837e-05 0.000378657 -0.000289893 0.000195688 1.91872e-05 -7.00748e-05 7.86115e-05 -2.81975e-05 -0.000100475 -0.00017745 -5.21393e-05 0.000108914 7.13269e-05 1.19605e-05 3.34374e-05 0.000113657 
1628.9 0 -0.00012507 0.0197771 1.12398e-05 5.79146e-05 0.0454473 0.0023727 -0.000993206 0.157629 -9.56996e-05 -0.000366443 -0.000295046 -0.000270071 9.36726e-05 -0.00104114 -0.000138479 0.000993948 0.000110404 0.000376688 -0.000326513 0.000229113 2.11969e-05 -8.15409e-05 8.21346e-05 -2.0619e-05 -0.00010265 -0.00018416 -5.33681e-05 0.000104995 5.72629e-05 2.16984e-05 2.03865e-05 0.000117484 
1629.25 0 -9.85145e-05 0.019477 9.10977e-06 6.00031e-05 0.057897 0.00237638 -0.000799032 0.152985 -6.29192e-05 -0.000442051 -0.000297249 -0.000258958 0.000199713 -0.00102878 -0.000231533 0.000986251 0.000129095 0.000374458 -0.000356538 0.000261968 2.15614e-05 -9.18475e-05 8.63455e-05 -1.47865e-05 -0.000103306 -0.000189283 -5.51664e-05 9.909e-05 4.34265e-05 3.07672e-05 7.11186e-06 0.000118193 
1629.6 0 -7.33326e-05 0.0190537 7.32715e-06 6.01075e-05 0.0699 0.00236246 -0.00061239 0.14738 -3.3655e-05 -0.000513747 -0.000295282 -0.000243972 0.000306489 -0.00100532 -0.000322099 0.0009685 0.000142161 0.000371016 -0.000381721 0.000296246 1.89414e-05 -0.00010044 9.04882e-05 -9.5854e-06 -0.000102902 -0.000193344 -5.83961e-05 9.08785e-05 3.02927e-05 3.91094e-05 -6.77159e-06 0.000117577 
1629.95 0 -5.16465e-05 0.0185118 5.2744e-06 6.02457e-05 0.0813802 0.00233382 -0.000436246 0.140852 -6.92988e-06 -0.000585071 -0.000289973 -0.000223825 0.000413054 -0.000972501 -0.000408927 0.000942371 0.000148556 0.000364579 -0.000403563 0.000330705 1.39263e-05 -0.000108659 9.3124e-05 -3.8613e-06 -0.000101589 -0.000195569 -6.30313e-05 8.12222e-05 1.84454e-05 4.65973e-05 -2.11375e-05 0.000117227 
1630.3 0 -3.40031e-05 0.0178538 2.86936e-06 6.13326e-05 0.0922638 0.00229567 -0.000271231 0.133449 1.99098e-05 -0.00065791 -0.000283266 -0.000199488 0.000518792 -0.00093265 -0.000490752 0.000906788 0.000149215 0.000355217 -0.000422399 0.000361065 8.28566e-06 -0.000118272 9.40806e-05 2.74962e-06 -0.000100412 -0.000196716 -6.90772e-05 7.05535e-05 8.63053e-06 5.39199e-05 -3.55334e-05 0.000115976 
1630.65 0 -1.99137e-05 0.0170819 1.24492e-08 6.1732e-05 0.102483 0.00225235 -0.000115254 0.125223 4.93987e-05 -0.000729429 -0.000276724 -0.000170645 0.000620962 -0.000887605 -0.000566315 0.000859686 0.000145822 0.000342777 -0.000436705 0.000385756 3.99588e-06 -0.000128974 9.41118e-05 1.08643e-05 -9.88268e-05 -0.000198178 -7.59431e-05 5.98889e-05 6.93508e-07 6.25539e-05 -4.93231e-05 0.000112329 
1631 0 -8.31704e-06 0.0162016 -2.78868e-06 6.01815e-05 0.111974 0.00220539 3.29441e-05 0.116232 8.0572e-05 -0.00079621 -0.000271434 -0.000137435 0.000717553 -0.000837582 -0.000635176 0.000801969 0.000140251 0.000325667 -0.000442151 0.00040616 2.16877e-06 -0.000139353 9.47736e-05 2.13649e-05 -9.53664e-05 -0.000199578 -8.19154e-05 5.03355e-05 -6.01703e-06 7.21057e-05 -6.13082e-05 0.000107532 
1631.35 0 2.51259e-06 0.0152205 -4.52819e-06 5.81928e-05 0.120677 0.0021558 0.000173103 0.106537 0.000108435 -0.000856916 -0.000265447 -0.000101616 0.000808323 -0.000781814 -0.000697808 0.00073481 0.000133497 0.000302343 -0.00043896 0.000422755 2.21192e-06 -0.000148843 9.63307e-05 3.461e-05 -8.97866e-05 -0.000200407 -8.51897e-05 4.09789e-05 -1.19631e-05 8.10512e-05 -7.18515e-05 0.000103473 
1631.7 0 1.3841e-05 0.0141464 -5.45971e-06 5.70998e-05 0.128537 0.00210534 0.000306412 0.0962095 0.000130601 -0.000910443 -0.000255943 -6.42109e-05 0.000892098 -0.000718936 -0.000753869 0.00065743 0.000124199 0.000272354 -0.000433554 0.000435105 2.11287e-06 -0.000156751 9.70541e-05 4.85722e-05 -8.23634e-05 -0.000201263 -8.49781e-05 3.19523e-05 -1.81316e-05 8.79822e-05 -8.23187e-05 9.91856e-05 
1632.05 0 2.45748e-05 0.0129873 -6.88238e-06 5.59201e-05 0.135504 0.00205436 0.000435191 0.0853217 0.000149522 -0.000953726 -0.000243384 -2.48126e-05 0.000965893 -0.000648565 -0.000800792 0.000570073 0.000110969 0.000237049 -0.000429964 0.000444152 1.60908e-06 -0.000163186 9.71003e-05 6.06064e-05 -7.44041e-05 -0.000201824 -8.23878e-05 2.37205e-05 -2.57877e-05 9.29397e-05 -9.26539e-05 9.38184e-05 
1632.4 0 3.44088e-05 0.011751 -8.6787e-06 5.39062e-05 0.141539 0.00200232 0.000559301 0.0739526 0.000167428 -0.000986086 -0.00023062 1.72269e-05 0.00102703 -0.000573277 -0.00083594 0.000474462 9.46274e-05 0.000198866 -0.000427035 0.000452168 2.73435e-06 -0.00016846 9.77444e-05 7.10095e-05 -6.66446e-05 -0.000201047 -7.88124e-05 1.48593e-05 -3.50846e-05 9.7293e-05 -0.000101529 8.81534e-05 
1632.75 0 4.50041e-05 0.0104455 -9.82043e-06 5.15497e-05 0.146611 0.00194965 0.000678319 0.0621802 0.000184049 -0.00100992 -0.000219022 6.26703e-05 0.00107325 -0.000497495 -0.000859446 0.00037298 7.78075e-05 0.000159643 -0.000421262 0.000459767 5.76759e-06 -0.000171705 9.84299e-05 8.03513e-05 -5.83667e-05 -0.000198251 -7.44081e-05 4.7836e-06 -4.6125e-05 0.000102202 -0.000108315 8.23092e-05 
1633.1 0 5.74029e-05 0.0090799 -1.0029e-05 4.91136e-05 0.150693 0.00189539 0.000793985 0.0500819 0.000197485 -0.00102634 -0.000206685 0.000111568 0.00110319 -0.000425034 -0.00087314 0.000268606 6.19082e-05 0.000118996 -0.000410114 0.000465733 9.33777e-06 -0.000172907 9.81614e-05 8.8097e-05 -4.85306e-05 -0.000192727 -6.98763e-05 -5.52264e-06 -5.90418e-05 0.00010733 -0.000112674 7.57336e-05 
1633.45 0 7.1101e-05 0.00766348 -9.1324e-06 4.678e-05 0.153762 0.00183724 0.000908348 0.0377405 0.000206327 -0.00103665 -0.000191523 0.000162516 0.00111661 -0.000357709 -0.000878994 0.000165256 4.59796e-05 7.51588e-05 -0.0003953 0.000469044 1.21656e-05 -0.000172203 9.62522e-05 9.52441e-05 -3.65045e-05 -0.000184497 -6.68524e-05 -1.53013e-05 -7.29692e-05 0.000111831 -0.000114706 6.90975e-05 
1633.8 0 8.53254e-05 0.00620591 -8.03005e-06 4.51901e-05 0.155805 0.00177308 0.00102143 0.0252431 0.000211454 -0.00104287 -0.000174756 0.00021386 0.00111603 -0.000296568 -0.000878201 6.62278e-05 2.78515e-05 2.70142e-05 -0.00038083 0.000468994 1.42247e-05 -0.000168498 9.2899e-05 0.000103314 -2.2863e-05 -0.000174447 -6.54296e-05 -2.35691e-05 -8.80127e-05 0.000115099 -0.000115264 6.40825e-05 
1634.15 0 9.98507e-05 0.00471886 -7.84457e-06 4.39341e-05 0.15682 0.00170128 0.00113051 0.0126738 0.000214265 -0.00104498 -0.000157901 0.000263791 0.00110531 -0.000243258 -0.000871907 -2.75548e-05 7.46293e-06 -2.58112e-05 -0.000369419 0.000465505 1.56854e-05 -0.000160738 8.93597e-05 0.000112273 -9.67857e-06 -0.000162516 -6.40437e-05 -2.97991e-05 -0.000104834 0.000117133 -0.00011492 6.07249e-05 
1634.5 0 0.000113199 0.00321432 -8.44217e-06 4.20548e-05 0.15681 0.00162065 0.00123207 0.00011303 0.000216779 -0.00104216 -0.000141003 0.000309943 0.00108738 -0.000198015 -0.000862733 -0.000115389 -1.40696e-05 -8.15915e-05 -0.000361778 0.000458533 1.61961e-05 -0.000151109 8.63757e-05 0.000121284 2.37848e-06 -0.000148265 -6.14573e-05 -3.54556e-05 -0.00012285 0.000119502 -0.000114072 5.84838e-05 
1634.85 0 0.000123508 0.00170068 -9.49291e-06 4.01879e-05 0.155779 0.0015327 0.00132279 -0.0123572 0.000220811 -0.00103383 -0.000125301 0.000350668 0.00106456 -0.000159055 -0.000853488 -0.000197114 -3.69511e-05 -0.000137246 -0.000356768 0.000447668 1.56582e-05 -0.000142621 8.36722e-05 0.000129296 1.45023e-05 -0.00013127 -5.71724e-05 -4.20404e-05 -0.000140638 0.000123348 -0.000112509 5.73593e-05 
1635.2 0 0.0001304 0.000186359 -1.0418e-05 3.93526e-05 0.153744 0.001443 0.00140323 -0.0246545 0.000226424 -0.00101922 -0.000113457 0.000385327 0.00103847 -0.000123696 -0.000845451 -0.000274292 -6.08691e-05 -0.000190424 -0.000352854 0.000433961 1.46922e-05 -0.000134563 8.08785e-05 0.000135828 2.80923e-05 -0.000111397 -5.19663e-05 -4.8816e-05 -0.000156386 0.000127978 -0.000109394 5.72239e-05 
1635.55 0 0.000134619 -0.00131751 -1.08067e-05 3.99692e-05 0.150724 0.00135516 0.00147789 -0.0366989 0.00023334 -0.00099933 -0.000106394 0.000414151 0.00100833 -8.95016e-05 -0.000837921 -0.00034833 -8.32785e-05 -0.0002401 -0.000349104 0.000420015 1.52287e-05 -0.000126213 7.83424e-05 0.000141548 4.33731e-05 -9.00148e-05 -4.73402e-05 -5.54845e-05 -0.00016942 0.000131932 -0.00010489 5.74764e-05 
1635.9 0 0.000138237 -0.00280126 -1.11596e-05 4.15466e-05 0.146748 0.00126846 0.00155011 -0.0484121 0.000241487 -0.000975966 -0.000102536 0.000437752 0.000972627 -5.41424e-05 -0.000828638 -0.000418333 -0.000102989 -0.000287885 -0.000344973 0.00040608 1.85402e-05 -0.000117933 7.5262e-05 0.00014641 6.04639e-05 -6.83456e-05 -4.36681e-05 -6.30046e-05 -0.000179907 0.000133537 -9.92939e-05 5.7276e-05 
1636.25 0 0.000143564 -0.00425584 -1.1891e-05 4.3579e-05 0.141854 0.0011819 0.00162186 -0.0597219 0.000251362 -0.000948176 -0.000101198 0.000454921 0.000931052 -1.60116e-05 -0.00081438 -0.00048283 -0.000120492 -0.000336096 -0.000340918 0.000390159 2.39134e-05 -0.000110012 7.00295e-05 0.000149754 7.9e-05 -4.67291e-05 -4.04267e-05 -7.07114e-05 -0.000187553 0.000130754 -9.30859e-05 5.57927e-05 
1636.6 0 0.000151521 -0.00567159 -1.30705e-05 4.54025e-05 0.13608 0.00109337 0.00169506 -0.0705612 0.000263741 -0.000913866 -0.000101768 0.000463945 0.000884673 2.36731e-05 -0.000794259 -0.000541379 -0.000134412 -0.000386528 -0.000338423 0.000371107 3.0339e-05 -0.000103179 6.35032e-05 0.000152535 9.61654e-05 -2.57823e-05 -3.71889e-05 -7.69172e-05 -0.000192763 0.000123331 -8.67051e-05 5.27643e-05 
1636.95 0 0.000162102 -0.00703995 -1.40201e-05 4.53157e-05 0.129469 0.000999437 0.00176896 -0.080866 0.000278012 -0.000873057 -0.000100827 0.000463995 0.000834726 6.31032e-05 -0.000771027 -0.000595464 -0.0001432 -0.00043959 -0.000337562 0.000348806 3.68879e-05 -9.77859e-05 5.75027e-05 0.000156071 0.00010944 -5.99562e-06 -3.31817e-05 -8.14563e-05 -0.000196446 0.0001135 -8.05358e-05 4.92982e-05 
1637.3 0 0.000174246 -0.00835447 -1.43573e-05 4.26914e-05 0.122068 0.000897693 0.00184095 -0.0905738 0.000292178 -0.000826267 -9.53762e-05 0.000455365 0.000781369 0.000102948 -0.000747683 -0.000645218 -0.000149156 -0.000492798 -0.000336361 0.000323617 4.15757e-05 -9.29548e-05 5.21744e-05 0.000159302 0.000119706 1.32559e-05 -2.70108e-05 -8.59236e-05 -0.000199995 0.00010325 -7.55864e-05 4.67005e-05 
1637.65 0 0.000186451 -0.00960811 -1.45295e-05 3.93671e-05 0.113927 0.000786184 0.001909 -0.0996247 0.00030312 -0.000773034 -8.72835e-05 0.000439295 0.000726101 0.000144532 -0.000724398 -0.000689443 -0.000155517 -0.000543516 -0.000334532 0.000295261 4.32897e-05 -8.60011e-05 4.66761e-05 0.000159889 0.000128516 3.37443e-05 -1.85708e-05 -9.09943e-05 -0.000203928 9.25418e-05 -7.15761e-05 4.50351e-05 
1638 0 0.000197713 -0.0107923 -1.43023e-05 3.75484e-05 0.105105 0.000663327 0.0019723 -0.107963 0.000309674 -0.000712158 -7.96574e-05 0.000416643 0.000669865 0.000187722 -0.000700373 -0.000729317 -0.000162782 -0.000590084 -0.000334844 0.000263078 4.20896e-05 -7.458e-05 4.05723e-05 0.000157047 0.000135139 5.5566e-05 -9.65545e-06 -9.56247e-05 -0.000206698 8.12617e-05 -6.75702e-05 4.32836e-05 
1638.35 0 0.000207327 -0.0118976 -1.41956e-05 3.72921e-05 0.0956661 0.000528244 0.00203015 -0.115538 0.000314071 -0.000642724 -7.26063e-05 0.000388416 0.00061188 0.000231521 -0.000675156 -0.000765195 -0.0001695 -0.00063056 -0.000338546 0.000227782 3.91138e-05 -5.87516e-05 3.41356e-05 0.000151471 0.000138521 7.70445e-05 -1.72122e-06 -9.95432e-05 -0.00020748 7.01376e-05 -6.32083e-05 4.0285e-05 
1638.7 0 0.000215025 -0.0129151 -1.49524e-05 3.63013e-05 0.085678 0.00038158 0.00207946 -0.122303 0.000318366 -0.000565375 -6.42655e-05 0.000355016 0.000553357 0.000276235 -0.000648218 -0.000796751 -0.000173877 -0.000663806 -0.000344575 0.000192303 3.59214e-05 -4.14049e-05 2.69006e-05 0.000144477 0.00013894 9.72229e-05 5.52227e-06 -0.000103836 -0.000206356 5.9782e-05 -5.8039e-05 3.59779e-05 
1639.05 0 0.000220452 -0.0138383 -1.62683e-05 3.37148e-05 0.0752136 0.000226379 0.00211622 -0.128223 0.00032361 -0.00048408 -5.32852e-05 0.000316708 0.000494804 0.000322804 -0.000617184 -0.00082496 -0.000176144 -0.000689775 -0.000351047 0.000158654 3.24475e-05 -2.5399e-05 1.80009e-05 0.000136909 0.000137376 0.0001161 1.29453e-05 -0.00010903 -0.000203655 5.03779e-05 -5.2231e-05 3.19299e-05 
1639.4 0 0.000222336 -0.0146628 -1.75335e-05 3.07657e-05 0.0643471 6.71016e-05 0.00213982 -0.133268 0.000329845 -0.000402421 -4.00866e-05 0.000273409 0.000434005 0.000368153 -0.000579915 -0.000849649 -0.000177841 -0.000709954 -0.000356131 0.000125044 2.85155e-05 -1.23806e-05 7.81421e-06 0.000128426 0.00013553 0.000135003 1.97246e-05 -0.000115113 -0.000199788 4.21958e-05 -4.60065e-05 2.85912e-05 
1639.75 0 0.000220494 -0.0153856 -1.85237e-05 2.77413e-05 0.0531528 -9.31291e-05 0.00215185 -0.137412 0.000336559 -0.000319755 -2.62424e-05 0.000224383 0.000369301 0.000408525 -0.000538875 -0.000870072 -0.000178899 -0.000723665 -0.000359007 8.88724e-05 2.57444e-05 -3.04308e-06 -3.10948e-06 0.000119259 0.000134989 0.000154553 2.51106e-05 -0.000122195 -0.000194574 3.47581e-05 -3.97664e-05 2.50687e-05 
1640.1 0 0.000217598 -0.0160052 -1.95306e-05 2.43354e-05 0.0417049 -0.000252496 0.00215275 -0.140639 0.000343782 -0.000234273 -1.22923e-05 0.000172014 0.000301031 0.000444471 -0.000498375 -0.000886793 -0.000176381 -0.000728688 -0.000359366 5.06203e-05 2.55515e-05 3.22333e-06 -1.54874e-05 0.000110519 0.00013521 0.00017445 2.9993e-05 -0.000130074 -0.000188426 2.67915e-05 -3.41165e-05 2.14481e-05 
1640.45 0 0.000216831 -0.0165202 -2.03989e-05 2.12496e-05 0.0300774 -0.000409208 0.00214242 -0.142935 0.000351605 -0.000146801 4.67053e-06 0.000119287 0.000229763 0.000479414 -0.000460464 -0.000900182 -0.000167976 -0.000726173 -0.000356165 1.24035e-05 2.66942e-05 7.799e-06 -2.96534e-05 0.000103035 0.000133866 0.000194822 3.54876e-05 -0.000136777 -0.000180668 1.82396e-05 -2.90766e-05 1.77957e-05 
1640.8 0 0.000218696 -0.0169271 -2.05236e-05 1.96838e-05 0.0183472 -0.000563104 0.00212173 -0.144289 0.000357265 -5.98322e-05 2.87107e-05 6.70657e-05 0.000156788 0.000515943 -0.000424631 -0.000909061 -0.000155299 -0.000718043 -0.000346288 -2.51631e-05 2.67186e-05 1.17667e-05 -4.35105e-05 9.66873e-05 0.00013066 0.000214251 4.20398e-05 -0.000140837 -0.000169241 1.02487e-05 -2.5239e-05 1.25595e-05 
1641.15 0 0.000221619 -0.0172209 -2.04394e-05 1.86864e-05 0.00659356 -0.000716955 0.00209108 -0.1447 0.000355744 2.52969e-05 6.13908e-05 1.53383e-05 8.42247e-05 0.000554236 -0.000389012 -0.000911828 -0.000141898 -0.000705386 -0.000329888 -6.24447e-05 2.46469e-05 1.5984e-05 -5.67109e-05 8.99918e-05 0.000126538 0.000229995 4.93598e-05 -0.000142983 -0.000153774 2.70246e-06 -2.30272e-05 4.08182e-06 
1641.5 0 0.000224665 -0.0173988 -2.06371e-05 1.59885e-05 -0.0051068 -0.000873929 0.00204829 -0.144176 0.000346195 0.000109246 0.000101183 -3.57189e-05 1.45527e-05 0.000594119 -0.00035212 -0.000909082 -0.000130234 -0.000688734 -0.000312334 -9.84889e-05 2.06747e-05 1.95785e-05 -7.09635e-05 8.24806e-05 0.000121567 0.000240454 5.65584e-05 -0.000142993 -0.000136262 -4.40443e-06 -2.05962e-05 -7.08112e-06 
1641.85 0 0.000226679 -0.0174622 -2.03759e-05 1.12222e-05 -0.0166804 -0.00103261 0.00199 -0.142729 0.000331133 0.000191803 0.00014313 -8.50279e-05 -5.18507e-05 0.000635796 -0.000312076 -0.000903635 -0.000121356 -0.000667861 -0.000296403 -0.000131133 1.39541e-05 2.1363e-05 -8.5322e-05 7.49647e-05 0.000116292 0.000246767 6.39728e-05 -0.000139714 -0.000118823 -9.8425e-06 -1.67431e-05 -1.89815e-05 
1642.2 0 0.000224747 -0.017414 -1.99001e-05 5.3986e-06 -0.0280549 -0.00119026 0.00191513 -0.140379 0.000311625 0.000271615 0.000182186 -0.000132061 -0.00011627 0.000677308 -0.000265633 -0.000896511 -0.000113373 -0.000643112 -0.000280456 -0.00015943 3.97133e-06 2.16449e-05 -9.75943e-05 6.75334e-05 0.000111291 0.000250281 7.14512e-05 -0.000133596 -0.000101926 -1.3781e-05 -1.21688e-05 -3.00714e-05 
1642.55 0 0.000217938 -0.0172563 -1.95037e-05 -8.64835e-07 -0.0391599 -0.00134486 0.00182263 -0.137148 0.000288437 0.000346534 0.000218164 -0.000177965 -0.000179756 0.000714809 -0.000211882 -0.000887535 -0.000103103 -0.000614762 -0.000264456 -0.00018336 -7.98487e-06 2.09394e-05 -0.000107797 6.08564e-05 0.000105481 0.000251141 7.81137e-05 -0.000126241 -8.60034e-05 -1.74667e-05 -6.78157e-06 -3.97238e-05 
1642.9 0 0.000207802 -0.0169913 -1.84961e-05 -7.49626e-06 -0.0499248 -0.00149114 0.00171271 -0.133061 0.000263491 0.000414078 0.000252815 -0.000223746 -0.000243327 0.000745988 -0.000153278 -0.000876996 -9.17256e-05 -0.000582696 -0.000250668 -0.000203275 -2.0448e-05 2.01911e-05 -0.000116688 5.44846e-05 9.86137e-05 0.000250116 8.46733e-05 -0.00011816 -7.17147e-05 -2.06503e-05 -1.39581e-07 -4.74092e-05 
1643.25 0 0.000195391 -0.0166209 -1.62678e-05 -1.37851e-05 -0.0602807 -0.00162442 0.00158844 -0.128154 0.000238811 0.000473619 0.000285383 -0.000268646 -0.000309078 0.000771025 -9.21974e-05 -0.000864822 -8.2463e-05 -0.000547698 -0.000239709 -0.000219165 -3.15995e-05 2.09092e-05 -0.000124338 4.67895e-05 9.20601e-05 0.000248668 9.13166e-05 -0.000109124 -5.76769e-05 -2.30191e-05 7.17467e-06 -5.34826e-05 
1643.6 0 0.00018163 -0.0161478 -1.38221e-05 -1.95324e-05 -0.0701665 -0.00174376 0.00145223 -0.122468 0.000216955 0.000525532 0.000314587 -0.000311981 -0.000377873 0.00079163 -2.9006e-05 -0.000848265 -7.60648e-05 -0.000511772 -0.000230567 -0.000231074 -3.99382e-05 2.27575e-05 -0.000130498 3.80053e-05 8.64362e-05 0.000247252 9.72906e-05 -9.90832e-05 -4.18959e-05 -2.47314e-05 1.46287e-05 -5.94081e-05 
1643.95 0 0.000166911 -0.0155753 -1.16568e-05 -2.47341e-05 -0.0795249 -0.00184869 0.00130617 -0.116047 0.00019885 0.000569853 0.000340091 -0.000354443 -0.000447461 0.000808811 3.81637e-05 -0.000825198 -7.28337e-05 -0.000476875 -0.000221038 -0.00023943 -4.60796e-05 2.49411e-05 -0.000134808 2.83954e-05 8.16353e-05 0.0002447 0.000102762 -8.78275e-05 -2.40153e-05 -2.62663e-05 2.24762e-05 -6.57287e-05 
1644.3 0 0.000150742 -0.0149073 -8.95268e-06 -2.93009e-05 -0.0883005 -0.0019407 0.0011534 -0.108936 0.000182064 0.000606647 0.000360285 -0.000396181 -0.000516743 0.000820786 0.000110864 -0.000796238 -7.23781e-05 -0.000443744 -0.000208976 -0.000244905 -5.07178e-05 2.69328e-05 -0.000137847 1.69261e-05 7.72203e-05 0.000239643 0.00010712 -7.58003e-05 -4.77042e-06 -2.87579e-05 3.0656e-05 -7.27566e-05 
1644.65 0 0.000134129 -0.0141499 -5.41567e-06 -3.3534e-05 -0.096443 -0.00202252 0.000994494 -0.101186 0.000165136 0.000636291 0.000373998 -0.0004366 -0.000585296 0.000825105 0.000188275 -0.000761498 -7.12176e-05 -0.000410663 -0.000194907 -0.000247096 -5.40856e-05 2.85504e-05 -0.000140684 4.33671e-06 7.1933e-05 0.000231499 0.000108335 -6.3543e-05 1.46101e-05 -3.22844e-05 3.8683e-05 -8.0115e-05 
1645 0 0.000118781 -0.0133098 -1.62781e-06 -3.75034e-05 -0.103906 -0.00209217 0.00082962 -0.0928532 0.000149906 0.000658252 0.000383762 -0.000473317 -0.0006509 0.00082027 0.00026825 -0.000720471 -6.656e-05 -0.000375356 -0.000180075 -0.000244842 -5.84067e-05 3.10499e-05 -0.000142612 -6.69272e-06 6.52555e-05 0.000220598 0.000106447 -5.02642e-05 3.1911e-05 -3.58487e-05 4.60181e-05 -8.65417e-05 
1645.35 0 0.000103484 -0.0123918 1.09405e-06 -4.09932e-05 -0.110649 -0.00214669 0.000661901 -0.0839965 0.000137586 0.000671555 0.000392145 -0.000503528 -0.00071125 0.00080676 0.000348514 -0.000673241 -6.0139e-05 -0.000338047 -0.000163374 -0.000239676 -6.49868e-05 3.4362e-05 -0.000141351 -1.50167e-05 5.86634e-05 0.000208943 0.000103899 -3.58345e-05 4.60049e-05 -3.96938e-05 5.3042e-05 -9.11946e-05 
1645.7 0 8.58145e-05 -0.0114014 2.23248e-06 -4.29318e-05 -0.116637 -0.00218589 0.000493264 -0.0746744 0.00012645 0.00067773 0.000397955 -0.000527043 -0.000763404 0.000785745 0.000428859 -0.000619609 -5.41159e-05 -0.000300076 -0.000144198 -0.000234331 -7.21628e-05 3.68552e-05 -0.000136267 -2.22718e-05 5.37585e-05 0.000197923 0.000101878 -2.24965e-05 5.82398e-05 -4.50073e-05 6.06342e-05 -9.38146e-05 
1646.05 0 6.52833e-05 -0.0103474 3.1784e-06 -4.21861e-05 -0.121841 -0.00221003 0.000323239 -0.0649476 0.000114974 0.000679623 0.000398134 -0.00054534 -0.000804529 0.000756359 0.00050949 -0.000560302 -4.71352e-05 -0.000262186 -0.00012455 -0.000229458 -7.76664e-05 3.79766e-05 -0.000128916 -2.9074e-05 5.00108e-05 0.000187238 9.94172e-05 -1.13544e-05 7.05136e-05 -5.18915e-05 6.90613e-05 -9.46593e-05 
1646.4 0 4.37232e-05 -0.00923823 4.70788e-06 -3.97736e-05 -0.126233 -0.00221931 0.000152761 -0.0548808 0.000102027 0.000676495 0.000393069 -0.000560179 -0.000834878 0.000717803 0.000590116 -0.000498625 -3.7867e-05 -0.000224521 -0.000105465 -0.000225237 -8.06248e-05 3.93552e-05 -0.000120374 -3.41891e-05 4.56538e-05 0.000175709 9.61272e-05 -2.03277e-06 8.4038e-05 -5.9402e-05 7.75002e-05 -9.43922e-05 
1646.75 0 2.33515e-05 -0.00807957 6.57349e-06 -3.74775e-05 -0.129794 -0.00221548 -1.48466e-05 -0.0445414 8.65978e-05 0.000667421 0.000384263 -0.000572298 -0.000856755 0.000670138 0.000669745 -0.000437371 -2.84103e-05 -0.000187373 -8.71173e-05 -0.000222841 -8.14019e-05 4.16685e-05 -0.00011251 -3.75532e-05 4.00643e-05 0.000162536 9.23553e-05 5.09645e-06 9.78692e-05 -6.71375e-05 8.46013e-05 -9.38391e-05 
1647.1 0 6.29119e-06 -0.00687778 8.10253e-06 -3.59095e-05 -0.13251 -0.00220164 -0.000176811 -0.0339935 6.88327e-05 0.000653883 0.000371015 -0.000581853 -0.000873233 0.000614191 0.000745344 -0.000377401 -2.00177e-05 -0.000151982 -7.00802e-05 -0.000221975 -8.0504e-05 4.41602e-05 -0.000106565 -3.87466e-05 3.29256e-05 0.00014783 8.90904e-05 1.07328e-05 0.000111035 -7.51629e-05 9.03781e-05 -9.30355e-05 
1647.45 0 -6.65704e-06 -0.00564037 8.77405e-06 -3.50453e-05 -0.134367 -0.00218125 -0.000332845 -0.0233013 4.88701e-05 0.000635207 0.000352276 -0.000588459 -0.000885793 0.000551701 0.000815284 -0.000318455 -1.24675e-05 -0.000119697 -5.53336e-05 -0.000221667 -7.86424e-05 4.65679e-05 -0.000102595 -3.82576e-05 2.41168e-05 0.000131473 8.80511e-05 1.57179e-05 0.000122408 -8.28566e-05 9.53481e-05 -9.1629e-05 
1647.8 0 -1.72124e-05 -0.00437543 9.77866e-06 -3.46813e-05 -0.135352 -0.00215546 -0.000485184 -0.0125349 2.84046e-05 0.00060961 0.000327914 -0.000592664 -0.000894605 0.000482089 0.000880047 -0.000260729 -5.78474e-06 -9.23137e-05 -4.26723e-05 -0.000222207 -7.6923e-05 4.85496e-05 -9.99937e-05 -3.88782e-05 1.37335e-05 0.000114137 8.90659e-05 2.06537e-05 0.000130693 -8.96885e-05 9.95968e-05 -8.95089e-05 
1648.15 0 -2.78768e-05 -0.00309065 1.20911e-05 -3.48512e-05 -0.135464 -0.00212237 -0.000633053 -0.00176738 8.09437e-06 0.000576342 0.000299146 -0.000595979 -0.000901221 0.00040418 0.000938423 -0.000203584 1.26758e-06 -6.92706e-05 -2.98516e-05 -0.000224701 -7.56363e-05 4.94316e-05 -9.76259e-05 -4.19333e-05 2.85568e-06 9.71008e-05 9.03671e-05 2.55389e-05 0.000136299 -9.5292e-05 0.000103156 -8.64863e-05 
1648.5 0 -3.86055e-05 -0.00179414 1.42913e-05 -3.53582e-05 -0.134712 -0.00208416 -0.000774049 0.00893091 -1.35674e-05 0.000535315 0.000266983 -0.00059768 -0.000905432 0.000320114 0.000989089 -0.000144517 9.96219e-06 -4.86388e-05 -1.65309e-05 -0.000230435 -7.30432e-05 4.82738e-05 -9.56024e-05 -4.70894e-05 -7.08512e-06 8.15212e-05 9.15096e-05 3.0561e-05 0.000139836 -9.95375e-05 0.000106044 -8.19449e-05 
1648.85 0 -4.74865e-05 -0.000495976 1.49286e-05 -3.55442e-05 -0.133108 -0.00204481 -0.000910375 0.0194943 -3.66023e-05 0.000488734 0.00023156 -0.000596245 -0.000904993 0.000231238 0.00103346 -8.30306e-05 2.02449e-05 -3.11137e-05 -3.74526e-06 -0.000239221 -6.86994e-05 4.53335e-05 -9.40781e-05 -5.37392e-05 -1.61374e-05 6.81854e-05 9.25176e-05 3.68087e-05 0.000141044 -0.000102275 0.000108152 -7.54287e-05 
1649.2 0 -5.42851e-05 0.000794761 1.36254e-05 -3.50795e-05 -0.13067 -0.00200456 -0.00104628 0.0298588 -6.02552e-05 0.000438903 0.000192761 -0.000592944 -0.000898308 0.000136513 0.00107124 -2.13643e-05 3.15918e-05 -1.79233e-05 8.53515e-06 -0.000248268 -6.43071e-05 4.32764e-05 -9.23799e-05 -6.06033e-05 -2.46839e-05 5.73739e-05 9.36426e-05 4.52307e-05 0.000140269 -0.000103275 0.00010964 -6.74654e-05 
1649.55 0 -6.0497e-05 0.00207157 1.1595e-05 -3.38443e-05 -0.127419 -0.0019601 -0.00118431 0.0399604 -8.43333e-05 0.000386837 0.000150283 -0.000589937 -0.00088529 3.7174e-05 0.00110005 3.81529e-05 4.37985e-05 -6.93338e-06 2.01893e-05 -0.000254867 -6.16962e-05 4.31454e-05 -8.89546e-05 -6.75379e-05 -3.29676e-05 4.79469e-05 9.54572e-05 5.60565e-05 0.000138798 -0.000103559 0.000110632 -5.8626e-05 
1649.9 0 -6.8175e-05 0.0033283 9.95201e-06 -3.18923e-05 -0.12338 -0.00190853 -0.00132452 0.0497366 -0.000109193 0.000332621 0.000105899 -0.000586412 -0.000867678 -6.31471e-05 0.00112073 9.49711e-05 5.64319e-05 4.24958e-06 3.11186e-05 -0.00025856 -6.14193e-05 4.36229e-05 -8.18205e-05 -7.50012e-05 -4.249e-05 3.87073e-05 9.74646e-05 6.77797e-05 0.000137532 -0.000103974 0.000110842 -4.91101e-05 
1650.25 0 -7.93922e-05 0.00455717 9.01326e-06 -2.89394e-05 -0.118583 -0.0018494 -0.00146732 0.0591265 -0.000133974 0.000275311 6.19316e-05 -0.000580873 -0.000846083 -0.000163059 0.00113669 0.000149926 6.68899e-05 1.41835e-05 4.25281e-05 -0.000260474 -6.26861e-05 4.28929e-05 -7.136e-05 -8.27428e-05 -5.35504e-05 3.01552e-05 9.81282e-05 7.768e-05 0.000136675 -0.000102934 0.000110269 -3.97003e-05 
1650.6 0 -9.56795e-05 0.00574875 9.21858e-06 -2.49177e-05 -0.113065 -0.00178162 -0.00161388 0.0680733 -0.000156352 0.000214779 1.76721e-05 -0.00057449 -0.000820245 -0.000264868 0.00114766 0.000203534 7.26825e-05 2.07273e-05 5.79096e-05 -0.000261066 -6.45501e-05 4.00014e-05 -5.95217e-05 -9.04169e-05 -6.39734e-05 2.28783e-05 9.65352e-05 8.48491e-05 0.000136905 -9.93885e-05 0.000108796 -3.08666e-05 
1650.95 0 -0.000116504 0.00689411 1.02613e-05 -2.06713e-05 -0.106866 -0.00170114 -0.00176357 0.0765246 -0.000176633 0.000151703 -2.8881e-05 -0.000568788 -0.000791418 -0.000370372 0.00115102 0.000255591 7.46973e-05 2.53142e-05 8.00796e-05 -0.000259763 -6.53482e-05 3.57806e-05 -4.75135e-05 -9.74885e-05 -7.25429e-05 1.57813e-05 9.29596e-05 9.01175e-05 0.00013868 -9.45091e-05 0.000105368 -2.14573e-05 
1651.3 0 -0.000139605 0.00798604 1.07725e-05 -1.69195e-05 -0.100029 -0.00160356 -0.00191393 0.0844307 -0.000196863 8.66038e-05 -7.71407e-05 -0.000563534 -0.000761555 -0.000479406 0.00114648 0.000306564 7.42101e-05 2.97262e-05 0.000106926 -0.000256033 -6.32267e-05 3.24455e-05 -3.63712e-05 -0.000103448 -7.99325e-05 7.53648e-06 8.79239e-05 9.46339e-05 0.000141497 -8.85714e-05 9.90159e-05 -1.05797e-05 
1651.65 0 -0.000162376 0.00901886 1.0319e-05 -1.30004e-05 -0.0926006 -0.00148786 -0.00206222 0.0917446 -0.000217546 1.92789e-05 -0.000125845 -0.000558238 -0.000730771 -0.000592139 0.00113363 0.0003562 7.06175e-05 3.32775e-05 0.000134571 -0.000249326 -5.79559e-05 3.06859e-05 -2.59677e-05 -0.000108051 -8.57966e-05 -2.76008e-06 8.14747e-05 9.95399e-05 0.000144077 -8.04993e-05 9.0933e-05 1.7073e-06 
1652 0 -0.000182838 0.00998717 9.64316e-06 -8.64624e-06 -0.0846321 -0.00135506 -0.00220597 0.098427 -0.000238152 -5.09249e-05 -0.000175214 -0.000553012 -0.000699339 -0.000707984 0.00110803 0.000402964 6.52219e-05 3.5003e-05 0.000161598 -0.000239047 -5.12602e-05 2.95099e-05 -1.42002e-05 -0.000111646 -8.89642e-05 -1.4335e-05 7.40304e-05 0.000105555 0.000144776 -7.06597e-05 8.29203e-05 1.41762e-05 
1652.35 0 -0.000201308 0.0108868 9.08286e-06 -5.08814e-06 -0.0761754 -0.00120556 -0.0023427 0.104444 -0.000258136 -0.000123364 -0.000225241 -0.000548172 -0.000668335 -0.000820962 0.0010656 0.000447469 6.15933e-05 3.54945e-05 0.00018848 -0.000226437 -4.48501e-05 3.01307e-05 6.64266e-07 -0.000115153 -8.98678e-05 -2.5749e-05 6.56087e-05 0.000111433 0.000143192 -6.0349e-05 7.58217e-05 2.60368e-05 
1652.7 0 -0.00021902 0.0117149 9.03895e-06 -2.02354e-06 -0.0672844 -0.00104119 -0.00247017 0.109761 -0.000275675 -0.000196414 -0.000275016 -0.000543526 -0.000637237 -0.000925329 0.00100935 0.000491412 6.11532e-05 3.61422e-05 0.000214784 -0.000213697 -3.94623e-05 3.25054e-05 1.78497e-05 -0.000117739 -8.9724e-05 -3.64784e-05 5.56378e-05 0.000115126 0.000139237 -4.97231e-05 6.98838e-05 3.81367e-05 
1653.05 0 -0.000236189 0.0124664 9.66575e-06 1.41964e-06 -0.0580161 -0.000864088 -0.00258741 0.114348 -0.000289014 -0.000268605 -0.000324337 -0.000538676 -0.000605603 -0.00102171 0.000943071 0.000536175 6.31252e-05 3.88167e-05 0.000239999 -0.000202321 -3.5183e-05 3.31551e-05 3.58935e-05 -0.000118133 -8.87969e-05 -4.65894e-05 4.51421e-05 0.000116051 0.000132938 -3.92753e-05 6.46736e-05 5.11789e-05 
1653.4 0 -0.000252524 0.0131344 1.03264e-05 5.40598e-06 -0.0484299 -0.000672825 -0.00269428 0.118179 -0.000299463 -0.000337295 -0.000370918 -0.000531157 -0.000572084 -0.00111099 0.000866262 0.000583097 6.78799e-05 4.4949e-05 0.000263569 -0.00019219 -3.19192e-05 3.07473e-05 5.36491e-05 -0.000116395 -8.75654e-05 -5.60323e-05 3.55023e-05 0.000114065 0.00012482 -2.99104e-05 6.01406e-05 6.46595e-05 
1653.75 0 -0.000268563 0.0137143 1.10782e-05 9.19064e-06 -0.0385889 -0.000465131 -0.00278869 0.121229 -0.000308448 -0.000401086 -0.000410276 -0.000518686 -0.000533768 -0.00119112 0.000776113 0.000630768 7.33587e-05 5.23666e-05 0.00028485 -0.000181876 -3.03559e-05 2.61058e-05 6.92986e-05 -0.000113144 -8.53546e-05 -6.3044e-05 2.78875e-05 0.000108776 0.000115866 -2.18623e-05 5.66166e-05 7.72634e-05 
1654.1 0 -0.00028515 0.0142028 1.22913e-05 1.22695e-05 -0.0285581 -0.000240905 -0.00286708 0.123484 -0.000313915 -0.000461568 -0.000442697 -0.000504525 -0.000489516 -0.00125812 0.000670599 0.000675947 7.59541e-05 5.7416e-05 0.000304958 -0.000169826 -2.9519e-05 1.99163e-05 8.08896e-05 -0.000109919 -8.13273e-05 -6.62864e-05 2.27121e-05 0.00010102 0.000107393 -1.62588e-05 5.31811e-05 8.90126e-05 
1654.45 0 -0.000301475 0.014597 1.30061e-05 1.64723e-05 -0.0184018 -6.03841e-07 -0.00292691 0.124932 -0.000313901 -0.000521855 -0.0004721 -0.000492698 -0.000438822 -0.00130877 0.000551302 0.000718066 7.63316e-05 6.06684e-05 0.000327605 -0.000155125 -2.63129e-05 1.28069e-05 8.95063e-05 -0.000108106 -7.64347e-05 -6.71955e-05 1.86581e-05 9.29783e-05 0.000100542 -1.35491e-05 4.83998e-05 0.000100072 
1654.8 0 -0.000314938 0.0148943 1.27988e-05 2.27338e-05 -0.00818534 0.000255057 -0.00296554 0.125567 -0.000310612 -0.000583667 -0.000499854 -0.000482247 -0.000380243 -0.00134269 0.000423009 0.000756812 7.82067e-05 6.55144e-05 0.000355509 -0.000140587 -1.98013e-05 4.85224e-06 9.71907e-05 -0.00010794 -7.18622e-05 -6.77123e-05 1.39366e-05 8.5539e-05 9.60039e-05 -1.29083e-05 4.27259e-05 0.000109478 
1655.15 0 -0.000323941 0.0150934 1.29805e-05 2.91784e-05 0.00202234 0.000522903 -0.00297829 0.125386 -0.000306087 -0.000644627 -0.000524684 -0.000470059 -0.000314995 -0.0013605 0.000289927 0.000789378 8.25237e-05 7.31923e-05 0.000386859 -0.000131102 -1.17483e-05 -3.3943e-06 0.0001042 -0.000108714 -6.79355e-05 -6.96801e-05 7.9961e-06 7.90725e-05 9.37057e-05 -1.3266e-05 3.74102e-05 0.000116292 
1655.5 0 -0.000328753 0.0151944 1.39019e-05 3.4041e-05 0.0121526 0.000795893 -0.0029616 0.124397 -0.000300174 -0.000701069 -0.000546262 -0.000453187 -0.000247519 -0.0013612 0.00015457 0.000813816 8.65561e-05 8.23178e-05 0.000417801 -0.000127828 -3.30607e-06 -1.10662e-05 0.000111009 -0.000109362 -6.48631e-05 -7.43319e-05 1.67126e-06 7.33859e-05 9.18355e-05 -1.41504e-05 3.25822e-05 0.000120612 
1655.85 0 -0.000329176 0.0151979 1.43537e-05 3.80913e-05 0.0221432 0.00106665 -0.00291593 0.122612 -0.000291978 -0.000751783 -0.000566062 -0.000431325 -0.000180942 -0.00134466 2.0355e-05 0.000830918 8.81784e-05 9.10828e-05 0.000445956 -0.000127802 4.99741e-06 -1.86115e-05 0.000117933 -0.000108375 -6.35595e-05 -8.09872e-05 -4.00984e-06 6.77589e-05 8.84638e-05 -1.52127e-05 2.78168e-05 0.000123195 
1656.2 0 -0.000324749 0.015104 1.34697e-05 4.21146e-05 0.0319361 0.00133142 -0.00284276 0.120045 -0.0002812 -0.000798648 -0.000585625 -0.000406077 -0.000115965 -0.00131442 -0.000109558 0.000842106 8.86126e-05 9.8836e-05 0.000471803 -0.000127905 1.26084e-05 -2.67303e-05 0.000125062 -0.000105862 -6.47617e-05 -8.83571e-05 -8.25459e-06 6.2021e-05 8.27887e-05 -1.5546e-05 2.33594e-05 0.000124641 
1656.55 0 -0.000315671 0.0149122 1.1798e-05 4.64466e-05 0.0414682 0.00158747 -0.00274228 0.11671 -0.000268902 -0.000842201 -0.000605048 -0.000379367 -5.21421e-05 -0.0012751 -0.000234381 0.000848255 9.04571e-05 0.000104809 0.000496931 -0.000127446 1.87689e-05 -3.60859e-05 0.000132806 -0.000103632 -6.77497e-05 -9.62996e-05 -1.16994e-05 5.56358e-05 7.55415e-05 -1.35854e-05 1.93142e-05 0.000125505 
1656.9 0 -0.000302054 0.0146223 1.0206e-05 5.14822e-05 0.0506725 0.00182974 -0.00261526 0.112634 -0.000256611 -0.00088148 -0.000624138 -0.000353472 1.11769e-05 -0.00122949 -0.000355158 0.000850506 9.50965e-05 0.000109959 0.000521697 -0.000126316 2.2778e-05 -4.68054e-05 0.000140972 -0.000101418 -7.09343e-05 -0.000106027 -1.52947e-05 4.75223e-05 6.71141e-05 -9.10971e-06 1.49464e-05 0.0001253 
1657.25 0 -0.000284957 0.014237 8.54483e-06 5.66806e-05 0.0594892 0.00205402 -0.00246679 0.107855 -0.000244635 -0.000916743 -0.000640888 -0.000329141 7.45614e-05 -0.00117813 -0.000473304 0.000850128 0.000102397 0.000117183 0.00054457 -0.000123286 2.4312e-05 -5.5888e-05 0.000147944 -9.81869e-05 -7.42802e-05 -0.000117049 -1.89796e-05 3.70558e-05 5.60321e-05 -3.52562e-06 1.01557e-05 0.000123253 
1657.6 0 -0.000266537 0.0137618 7.01349e-06 6.05545e-05 0.0678663 0.00226018 -0.00230347 0.102406 -0.000232699 -0.000948975 -0.000651833 -0.000305271 0.000138861 -0.00112136 -0.000588412 0.000847503 0.00011076 0.000127092 0.000563295 -0.000117194 2.35971e-05 -6.0906e-05 0.000152344 -9.37957e-05 -7.73608e-05 -0.000126528 -2.19832e-05 2.52184e-05 4.19313e-05 2.54084e-06 5.56556e-06 0.000119203 
1657.95 0 -0.000248402 0.0132027 6.55624e-06 6.22691e-05 0.075753 0.00245032 -0.00212845 0.0963275 -0.000220597 -0.000977009 -0.000656087 -0.000280983 0.000204105 -0.00105899 -0.000700317 0.000840247 0.000118768 0.000138665 0.000576642 -0.000107542 2.1e-05 -6.45628e-05 0.000154322 -8.90896e-05 -7.86335e-05 -0.000132749 -2.37905e-05 1.42652e-05 2.69015e-05 9.04661e-06 1.43736e-06 0.00011383 
1658.3 0 -0.000230984 0.0125624 6.85338e-06 6.27237e-05 0.0831003 0.00262562 -0.00194112 0.089663 -0.000208615 -0.000998525 -0.000653788 -0.000255814 0.000268059 -0.000989099 -0.000809102 0.000826808 0.000126177 0.000151672 0.000585031 -9.39339e-05 1.83659e-05 -6.94134e-05 0.000154801 -8.51481e-05 -7.75954e-05 -0.000136883 -2.4356e-05 5.46154e-06 1.24829e-05 1.52444e-05 -3.86231e-06 0.000108615 
1658.65 0 -0.000212535 0.0118432 5.51616e-06 6.26994e-05 0.0898633 0.00278553 -0.00174169 0.0824593 -0.000198521 -0.0010126 -0.000644383 -0.000229355 0.000331207 -0.000910241 -0.000913644 0.000808468 0.000132474 0.000166038 0.000587684 -7.64009e-05 1.76613e-05 -7.42502e-05 0.000153934 -8.2703e-05 -7.56057e-05 -0.000140113 -2.52199e-05 -1.43246e-06 -1.65788e-06 2.02128e-05 -1.10374e-05 0.000104006 
1659 0 -0.000192126 0.0110503 2.57751e-06 6.24282e-05 0.0960005 0.0029303 -0.00153065 0.0747647 -0.000191895 -0.00101927 -0.000627316 -0.000203377 0.000395501 -0.000822075 -0.00101299 0.000784365 0.000136442 0.000181141 0.000581424 -5.40777e-05 1.9188e-05 -7.79113e-05 0.000151476 -8.05941e-05 -7.39528e-05 -0.000141436 -2.83882e-05 -6.67945e-06 -1.55775e-05 2.44616e-05 -1.79264e-05 9.90149e-05 
1659.35 0 -0.000170071 0.0101906 7.27193e-07 6.13079e-05 0.101474 0.00305966 -0.00130948 0.0666306 -0.000188293 -0.00101914 -0.000605065 -0.00018097 0.000458322 -0.000725149 -0.00110529 0.00075317 0.000137742 0.000197001 0.00056265 -2.68284e-05 2.28994e-05 -8.08776e-05 0.000147617 -7.6891e-05 -7.18339e-05 -0.000141202 -3.35857e-05 -1.03633e-05 -2.81814e-05 2.85084e-05 -2.33763e-05 9.29647e-05 
1659.7 0 -0.000146915 0.00927043 2.71413e-07 5.88511e-05 0.106252 0.00317472 -0.00107948 0.0581134 -0.00018527 -0.00101259 -0.00058123 -0.000161878 0.000515794 -0.000620998 -0.00118753 0.00071643 0.000138078 0.000214362 0.000530419 2.25184e-06 2.7014e-05 -8.41606e-05 0.00014236 -7.13865e-05 -6.837e-05 -0.000140662 -3.96045e-05 -1.28357e-05 -3.95587e-05 3.18358e-05 -2.82823e-05 8.63351e-05 
1660.05 0 -0.000123311 0.00829514 -1.92689e-07 5.62661e-05 0.110306 0.00327443 -0.00083912 0.0492727 -0.000180824 -0.000996827 -0.000555154 -0.000144741 0.000568911 -0.000511373 -0.00125805 0.0006768 0.000138379 0.00023223 0.000486874 2.94206e-05 3.13845e-05 -8.76657e-05 0.000135829 -6.49674e-05 -6.36739e-05 -0.000139454 -4.63761e-05 -1.53448e-05 -5.02037e-05 3.40554e-05 -3.33419e-05 7.94182e-05 
1660.4 0 -9.74956e-05 0.00727124 -1.55031e-07 5.43609e-05 0.113617 0.0033552 -0.000589461 0.0401663 -0.000174171 -0.000968299 -0.000525014 -0.000129761 0.000620344 -0.00039613 -0.00131545 0.000635283 0.000137244 0.000249529 0.000433772 5.56254e-05 3.62113e-05 -9.12309e-05 0.00012828 -5.78181e-05 -5.82494e-05 -0.000137841 -5.39053e-05 -1.90291e-05 -6.0013e-05 3.60285e-05 -3.88872e-05 7.18859e-05 
1660.75 0 -6.8732e-05 0.00620574 -2.06285e-07 5.30455e-05 0.116166 0.00341484 -0.000332055 0.0308523 -0.000164464 -0.000927579 -0.000491227 -0.000116347 0.000670371 -0.000276838 -0.00135583 0.000591124 0.000134584 0.000267828 0.000373744 8.34358e-05 3.96099e-05 -9.6074e-05 0.000119809 -5.006e-05 -5.23659e-05 -0.000136337 -6.20094e-05 -2.3556e-05 -6.90382e-05 3.88921e-05 -4.57621e-05 6.32121e-05 
1661.1 0 -3.8834e-05 0.00510413 -2.17192e-06 5.14315e-05 0.117937 0.00345118 -7.05366e-05 0.0213938 -0.000152374 -0.00087843 -0.000454181 -0.000102646 0.000719979 -0.000157953 -0.00137855 0.000543309 0.000131582 0.000288189 0.000310871 0.000113261 4.12533e-05 -0.000101902 0.000110355 -4.23039e-05 -4.60435e-05 -0.000134774 -7.08374e-05 -2.7833e-05 -7.73286e-05 4.285e-05 -5.38094e-05 5.33693e-05 
1661.45 0 -9.51707e-06 0.00397298 -5.04332e-06 4.96196e-05 0.118923 0.00346566 0.000188751 0.0118559 -0.000138943 -0.000824762 -0.000414631 -8.69466e-05 0.000770031 -4.0839e-05 -0.00138718 0.000490358 0.000128281 0.000309337 0.000246508 0.000144175 4.11904e-05 -0.000105919 0.000100151 -3.55088e-05 -3.90618e-05 -0.000133971 -8.07659e-05 -3.09017e-05 -8.49874e-05 4.70792e-05 -6.12441e-05 4.3417e-05 
1661.8 0 1.74572e-05 0.00282192 -6.6454e-06 4.85514e-05 0.119119 0.00346304 0.000444051 0.00230376 -0.000123125 -0.000768798 -0.000374946 -6.81068e-05 0.000818953 7.43179e-05 -0.00138237 0.000430905 0.000125878 0.000328217 0.000179681 0.000175843 4.00617e-05 -0.000106184 9.00885e-05 -2.87629e-05 -3.21495e-05 -0.000133614 -9.19002e-05 -3.3295e-05 -9.32702e-05 4.98253e-05 -6.76904e-05 3.40437e-05 
1662.15 0 4.18489e-05 0.00166074 -7.12255e-06 4.78453e-05 0.118529 0.00344548 0.00069684 -0.00719686 -0.00010386 -0.000711139 -0.000335922 -4.85607e-05 0.000863666 0.000185269 -0.00136254 0.000364537 0.000127078 0.000343365 0.000110384 0.000207142 3.95011e-05 -0.000102917 8.03761e-05 -2.04118e-05 -2.73897e-05 -0.000131313 -0.000103064 -3.70905e-05 -0.000101952 5.09668e-05 -7.39796e-05 2.46726e-05 
1662.5 0 6.53695e-05 0.000498236 -7.9662e-06 4.62019e-05 0.117162 0.00341296 0.000947968 -0.01658 -8.18011e-05 -0.000650514 -0.000294454 -3.03625e-05 0.000902044 0.000290014 -0.00132946 0.000291421 0.00013127 0.000356468 3.89334e-05 0.000236552 4.0112e-05 -9.72493e-05 6.99584e-05 -9.22382e-06 -2.43562e-05 -0.000126182 -0.000113564 -4.30528e-05 -0.000109714 5.28553e-05 -7.98153e-05 1.45346e-05 
1662.85 0 8.90236e-05 -0.000656837 -9.0981e-06 4.26953e-05 0.115035 0.00336512 0.00119796 -0.0257822 -5.69669e-05 -0.000585899 -0.000249029 -1.28191e-05 0.000932849 0.000390055 -0.00128683 0.000211354 0.000134473 0.000368056 -3.43055e-05 0.000264111 4.23814e-05 -9.064e-05 5.82199e-05 5.25963e-06 -1.97354e-05 -0.000118929 -0.000122591 -5.03338e-05 -0.00011498 5.58371e-05 -8.45541e-05 4.01293e-06 
1663.2 0 0.000113073 -0.001797 -9.78677e-06 3.73626e-05 0.11217 0.00330059 0.0014471 -0.0347422 -2.94165e-05 -0.000516789 -0.000200597 5.88579e-06 0.000954796 0.000486911 -0.00123479 0.000125183 0.000135684 0.000377607 -0.000107935 0.000290923 4.67346e-05 -8.42814e-05 4.52357e-05 2.27944e-05 -1.2725e-05 -0.000111251 -0.000128755 -5.84829e-05 -0.000117509 5.80139e-05 -8.817e-05 -6.37012e-06 
1663.55 0 0.000138222 -0.00291518 -1.06224e-05 3.05111e-05 0.108594 0.00321821 0.00169516 -0.0434006 -7.27835e-07 -0.000444936 -0.00014906 2.63082e-05 0.000967152 0.000579371 -0.00117306 3.50016e-05 0.000135397 0.000384641 -0.000179844 0.000317245 5.32903e-05 -7.72773e-05 2.97399e-05 4.20586e-05 -3.7721e-06 -0.000103559 -0.000130455 -6.62471e-05 -0.000118814 5.86332e-05 -9.14468e-05 -1.65781e-05 
1663.9 0 0.000165634 -0.00400347 -1.25273e-05 2.37034e-05 0.10434 0.00311696 0.00194239 -0.0517039 2.74555e-05 -0.000371737 -9.5372e-05 4.65033e-05 0.0009699 0.000667034 -0.0011032 -5.6578e-05 0.000132419 0.000389126 -0.000248331 0.000341017 6.14278e-05 -6.86661e-05 1.1593e-05 6.05721e-05 6.94819e-06 -9.58348e-05 -0.00012837 -7.08216e-05 -0.000119459 5.68061e-05 -9.4217e-05 -2.62849e-05 
1664.25 0 0.000195969 -0.00505571 -1.45599e-05 1.84774e-05 0.0994446 0.00299477 0.00218861 -0.0596029 5.37293e-05 -0.000296226 -4.1159e-05 6.45972e-05 0.000964406 0.000749119 -0.00102642 -0.000148207 0.00012643 0.000391493 -0.000313238 0.000361235 6.93539e-05 -6.00375e-05 -6.66826e-06 7.75816e-05 1.79571e-05 -8.85459e-05 -0.000124728 -7.16233e-05 -0.000119302 5.21121e-05 -9.51262e-05 -3.6027e-05 
1664.6 0 0.000228839 -0.00606737 -1.51092e-05 1.38589e-05 0.0939427 0.00284947 0.00243203 -0.0670492 7.68154e-05 -0.000217368 1.36309e-05 8.02617e-05 0.00095147 0.000824015 -0.000945114 -0.000239381 0.000118324 0.000391147 -0.000375116 0.000378174 7.45162e-05 -5.10493e-05 -2.32361e-05 9.28588e-05 2.83992e-05 -8.15429e-05 -0.000120856 -7.0075e-05 -0.000119268 4.6468e-05 -9.36711e-05 -4.62194e-05 
1664.95 0 0.000262499 -0.00703165 -1.42457e-05 9.01096e-06 0.0878764 0.00267883 0.00266961 -0.0739982 9.60349e-05 -0.000135344 6.85949e-05 9.34416e-05 0.00093123 0.000892554 -0.000861329 -0.000328563 0.000107417 0.000385759 -0.000434639 0.000392793 7.56629e-05 -3.95942e-05 -3.81439e-05 0.000107473 3.93224e-05 -7.34494e-05 -0.000117211 -6.6646e-05 -0.000120152 4.09423e-05 -9.07577e-05 -5.61833e-05 
1665.3 0 0.000294568 -0.00794148 -1.32993e-05 5.03062e-06 0.0812915 0.00248201 0.00289601 -0.0804096 0.000111851 -5.31074e-05 0.000121844 0.00010249 0.000905254 0.000955802 -0.000774222 -0.000413963 9.25706e-05 0.000374048 -0.000491735 0.000405717 7.35666e-05 -2.58315e-05 -5.01794e-05 0.000122652 5.08668e-05 -6.31122e-05 -0.000112101 -6.17563e-05 -0.000121247 3.44249e-05 -8.76049e-05 -6.55345e-05 
1665.65 0 0.000323341 -0.00879106 -1.26264e-05 2.05728e-06 0.0742367 0.00226075 0.00310542 -0.0862463 0.000123782 2.73328e-05 0.0001723 0.0001045 0.000875388 0.00101393 -0.000683254 -0.000496512 7.26743e-05 0.000357619 -0.000545994 0.000415599 6.9275e-05 -1.20783e-05 -5.82141e-05 0.000136672 6.22501e-05 -4.99298e-05 -0.000104128 -5.78944e-05 -0.000122001 2.6736e-05 -8.50114e-05 -7.46795e-05 
1666 0 0.000348673 -0.00957668 -1.19714e-05 -1.93534e-06 0.0667612 0.00201832 0.00329381 -0.0914729 0.000133765 0.000106833 0.000219031 9.66056e-05 0.00084116 0.00106903 -0.000587853 -0.00057873 4.63837e-05 0.000340556 -0.000595992 0.000421197 6.40805e-05 -1.73927e-08 -6.40854e-05 0.000147925 7.32418e-05 -3.43383e-05 -9.46852e-05 -5.63442e-05 -0.000121695 1.78701e-05 -8.28261e-05 -8.43244e-05 
1666.35 0 0.000371685 -0.0102945 -1.11767e-05 -7.44334e-06 0.0589184 0.00175974 0.0034582 -0.0960566 0.000144353 0.00018448 0.00026022 8.02438e-05 0.000800314 0.0011222 -0.000486065 -0.000660713 1.43041e-05 0.00032833 -0.000637283 0.000423688 5.91024e-05 1.24137e-05 -6.84939e-05 0.000157351 8.37612e-05 -1.89861e-05 -8.53969e-05 -5.67174e-05 -0.000120162 7.72651e-06 -8.02921e-05 -9.44595e-05 
1666.7 0 0.000392727 -0.0109388 -1.04806e-05 -1.26332e-05 0.0507669 0.00148966 0.00359837 -0.0999736 0.000153158 0.000256972 0.000294276 6.17449e-05 0.000751345 0.0011699 -0.000376746 -0.000739603 -2.14476e-05 0.000324338 -0.000667623 0.000424276 5.34234e-05 2.67855e-05 -7.1828e-05 0.000165493 9.34714e-05 -6.13789e-06 -7.55427e-05 -5.89627e-05 -0.000119029 -3.18564e-06 -7.73124e-05 -0.000104584 
1667.05 0 0.000410846 -0.0115047 -1.03319e-05 -1.64805e-05 0.0423632 0.00120846 0.00371609 -0.103208 0.000159194 0.000323085 0.000319902 4.78779e-05 0.000694974 0.00120757 -0.000262346 -0.00081264 -5.81305e-05 0.00032651 -0.000688417 0.000421983 4.71954e-05 3.99942e-05 -7.58867e-05 0.000171207 0.000101509 4.69993e-06 -6.47466e-05 -6.2102e-05 -0.000119781 -1.43218e-05 -7.36742e-05 -0.000114341 
1667.4 0 0.000426881 -0.0119917 -1.08415e-05 -1.9077e-05 0.0337643 0.000916308 0.00380977 -0.105745 0.00016403 0.00038418 0.000336933 3.97097e-05 0.000632999 0.00123355 -0.000146572 -0.000879147 -9.33285e-05 0.000329585 -0.000701758 0.00041686 4.20476e-05 4.90922e-05 -8.14465e-05 0.00017454 0.000107153 1.61907e-05 -5.40249e-05 -6.4823e-05 -0.000121752 -2.48167e-05 -6.85678e-05 -0.000123219 
1667.75 0 0.000441324 -0.0123998 -1.09557e-05 -2.05624e-05 0.0250303 0.000616025 0.0038774 -0.107576 0.000168602 0.000441137 0.000346036 3.29367e-05 0.000567518 0.00124834 -3.17631e-05 -0.000939022 -0.000126475 0.000330689 -0.000710369 0.000409596 3.67004e-05 5.60505e-05 -8.85038e-05 0.000176521 0.000111616 2.90275e-05 -4.30107e-05 -6.62162e-05 -0.000122903 -3.51783e-05 -6.24092e-05 -0.000130219 
1668.1 0 0.000453084 -0.0127262 -1.00435e-05 -2.08517e-05 0.0162183 0.00030845 0.00391909 -0.1087 0.000174336 0.000492773 0.000347256 2.52818e-05 0.000498979 0.00125445 8.07862e-05 -0.000991737 -0.000156993 0.000329593 -0.000716014 0.000399744 2.99495e-05 6.3148e-05 -9.63917e-05 0.000177271 0.000115504 4.14376e-05 -3.12017e-05 -6.58521e-05 -0.00012245 -4.67766e-05 -5.60342e-05 -0.000135426 
1668.45 0 0.000461429 -0.0129686 -9.02623e-06 -2.03297e-05 0.00738206 -5.03102e-06 0.00393193 -0.109118 0.000182398 0.000537237 0.000342685 1.78662e-05 0.000426594 0.00125511 0.000191966 -0.0010371 -0.000182926 0.000326147 -0.000717192 0.000387052 2.19278e-05 6.91882e-05 -0.00010367 0.000175837 0.000118248 5.22307e-05 -1.88295e-05 -6.34616e-05 -0.000120634 -5.86273e-05 -4.92489e-05 -0.000139555 
1668.8 0 0.000464414 -0.0131268 -8.2109e-06 -1.88421e-05 -0.00142101 -0.000319703 0.00391365 -0.108831 0.000190701 0.000573511 0.000336037 1.19473e-05 0.000349565 0.00124949 0.00030386 -0.00107444 -0.000203486 0.000319463 -0.000711656 0.000370785 1.29817e-05 7.41136e-05 -0.00010954 0.000171045 0.00012096 6.23343e-05 -6.3043e-06 -5.91789e-05 -0.000118001 -6.9513e-05 -4.22127e-05 -0.000142306 
1669.15 0 0.000461159 -0.0131998 -7.47254e-06 -1.61589e-05 -0.0101319 -0.000631619 0.00386451 -0.107848 0.000198711 0.00060045 0.000329151 6.98643e-06 0.000267717 0.00123419 0.000415264 -0.00110233 -0.000221426 0.000308749 -0.00070055 0.000349036 5.9421e-06 7.9744e-05 -0.000114677 0.000162609 0.000123967 7.3301e-05 5.47425e-06 -5.27824e-05 -0.000114167 -8.03623e-05 -3.52409e-05 -0.000144436 
1669.5 0 0.000454416 -0.0131867 -6.76313e-06 -1.37688e-05 -0.018696 -0.000936821 0.0037858 -0.106185 0.000208518 0.000617427 0.000322426 1.54284e-06 0.000182152 0.0012094 0.000522984 -0.00111938 -0.000239857 0.000294844 -0.000685728 0.000319986 1.93649e-06 8.52069e-05 -0.00011799 0.000151443 0.00012613 8.53733e-05 1.57896e-05 -4.45922e-05 -0.000107769 -9.24082e-05 -2.81736e-05 -0.000147248 
1669.85 0 0.000446798 -0.0130901 -5.75231e-06 -1.26376e-05 -0.0270607 -0.00123307 0.00368107 -0.103859 0.000219369 0.00062656 0.000315501 -4.20359e-06 9.5598e-05 0.00117781 0.000627044 -0.00112374 -0.00025888 0.000278222 -0.000668493 0.00028302 -6.10216e-07 8.90378e-05 -0.000118939 0.000138607 0.000126366 9.69929e-05 2.54325e-05 -3.62976e-05 -9.84587e-05 -0.00010463 -2.13203e-05 -0.000149674 
1670.2 0 0.000438528 -0.0129122 -4.78015e-06 -1.26879e-05 -0.035173 -0.00152015 0.00355142 -0.100894 0.000228618 0.000630339 0.000306806 -8.55881e-06 1.17403e-05 0.00113902 0.000730697 -0.00111551 -0.000276954 0.000258179 -0.000650539 0.000239269 -2.38819e-06 9.15864e-05 -0.000119095 0.000124703 0.000124903 0.000107075 3.54359e-05 -2.93958e-05 -8.75186e-05 -0.000116167 -1.52424e-05 -0.000150872 
1670.55 0 0.00042894 -0.0126549 -4.5251e-06 -1.40849e-05 -0.0429837 -0.0017953 0.00339622 -0.0973155 0.000234694 0.00062989 0.000293532 -1.07311e-05 -6.69595e-05 0.00109052 0.000835509 -0.0010976 -0.000292357 0.00023557 -0.000633948 0.000191353 -3.67345e-06 9.21184e-05 -0.00012009 0.000109679 0.000120833 0.000115829 4.56521e-05 -2.42712e-05 -7.6471e-05 -0.00012825 -9.82599e-06 -0.000151416 
1670.9 0 0.000417223 -0.0123211 -4.55481e-06 -1.65792e-05 -0.0504468 -0.00205447 0.0032167 -0.093152 0.000238505 0.000625203 0.000275184 -1.07045e-05 -0.000141368 0.00102893 0.000939908 -0.00107453 -0.000304116 0.000212327 -0.0006202 0.000141412 -6.03774e-06 9.08532e-05 -0.000122216 9.3521e-05 0.000112779 0.000123832 5.47838e-05 -2.0691e-05 -6.63928e-05 -0.000139815 -4.3813e-06 -0.000151149 
1671.25 0 0.000402049 -0.0119119 -4.14289e-06 -1.98709e-05 -0.0575162 -0.00229535 0.00301574 -0.088435 0.00024142 0.000614929 0.000253554 -1.01814e-05 -0.000215636 0.000951815 0.0010406 -0.0010491 -0.000313912 0.000188473 -0.000608864 8.98912e-05 -1.02158e-05 8.96537e-05 -0.000124921 7.68198e-05 0.000102193 0.000131875 6.16737e-05 -1.79708e-05 -5.71122e-05 -0.00014854 1.61881e-06 -0.000148079 
1671.6 0 0.000383334 -0.0114283 -3.58577e-06 -2.27316e-05 -0.064151 -0.0025179 0.00279461 -0.0832013 0.000243797 0.000598416 0.000229784 -1.23423e-05 -0.000293122 0.000859596 0.00113379 -0.0010196 -0.000324162 0.000164152 -0.00059689 3.65061e-05 -1.51598e-05 8.75049e-05 -0.000127015 6.00007e-05 9.10532e-05 0.000139671 6.61615e-05 -1.50363e-05 -4.68541e-05 -0.000153848 8.18334e-06 -0.000140943 
1671.95 0 0.000360731 -0.0108762 -3.61792e-06 -2.46078e-05 -0.0703135 -0.00271955 0.00255473 -0.0774898 0.000243731 0.000577721 0.000202757 -1.78835e-05 -0.000373912 0.000756228 0.00121505 -0.000982704 -0.000334826 0.000141422 -0.00058134 -1.85917e-05 -2.11848e-05 8.29858e-05 -0.000127842 4.31065e-05 8.08283e-05 0.000146165 6.84048e-05 -1.20052e-05 -3.47902e-05 -0.000155786 1.52119e-05 -0.00013071 
1672.3 0 0.000332066 -0.0102626 -4.28322e-06 -2.57719e-05 -0.0759684 -0.00289807 0.00229951 -0.0713435 0.000240316 0.00055568 0.000172182 -2.4455e-05 -0.000456282 0.000646454 0.00128393 -0.000936179 -0.000341794 0.000120732 -0.000563028 -7.44691e-05 -2.71978e-05 7.70505e-05 -0.000128146 2.71449e-05 7.10675e-05 0.00015172 6.92318e-05 -1.02033e-05 -2.13829e-05 -0.000155386 2.35024e-05 -0.000118413 
1672.65 0 0.000298027 -0.00959305 -4.64641e-06 -2.64186e-05 -0.0810867 -0.0030513 0.00202983 -0.0648081 0.000235788 0.000533704 0.000141803 -3.02478e-05 -0.000536775 0.000531004 0.00134255 -0.000878785 -0.000341558 9.976e-05 -0.000543773 -0.000130392 -3.09849e-05 7.07638e-05 -0.000128519 1.22559e-05 6.05159e-05 0.000156958 7.01289e-05 -1.01561e-05 -6.90616e-06 -0.000153391 3.32178e-05 -0.000104864 
1673 0 0.000261548 -0.00887312 -3.92676e-06 -2.70183e-05 -0.0856431 -0.00317452 0.00174783 -0.0579281 0.000232893 0.000512955 0.000115911 -3.57357e-05 -0.00061131 0.000409109 0.00139055 -0.000811023 -0.000335676 7.7243e-05 -0.000523841 -0.000185332 -3.23984e-05 6.55523e-05 -0.000129921 -3.10608e-06 4.94188e-05 0.000161679 7.15004e-05 -1.10531e-05 7.92224e-06 -0.000150132 4.28802e-05 -9.02499e-05 
1673.35 0 0.000223997 -0.00810613 -2.45341e-06 -2.78433e-05 -0.0896147 -0.00326563 0.00145984 -0.0507513 0.000233701 0.000493427 9.56123e-05 -4.22463e-05 -0.000678448 0.000281039 0.00142678 -0.000735592 -0.000328969 5.34862e-05 -0.000502386 -0.000238129 -3.22144e-05 6.26575e-05 -0.000132729 -2.00638e-05 3.90178e-05 0.000165702 7.26812e-05 -1.08544e-05 2.28533e-05 -0.000146784 5.16937e-05 -7.42406e-05 
1673.7 0 0.00018674 -0.00729572 -1.56108e-06 -2.86701e-05 -0.0929854 -0.00332699 0.00117243 -0.043327 0.000237838 0.000474809 7.86507e-05 -5.05298e-05 -0.000738784 0.000147075 0.00145092 -0.000655561 -0.000323672 2.86902e-05 -0.000478143 -0.000288723 -2.96554e-05 6.00897e-05 -0.000135913 -3.89429e-05 2.92965e-05 0.000168429 7.22086e-05 -8.18926e-06 3.85222e-05 -0.000144684 6.01046e-05 -5.67411e-05 
1674.05 0 0.000151946 -0.00644874 -1.35344e-06 -2.91293e-05 -0.0957414 -0.00336227 0.000889944 -0.0357012 0.000243983 0.000457813 6.18915e-05 -6.08035e-05 -0.000792139 8.16483e-06 0.00146158 -0.000571726 -0.000318891 3.90355e-06 -0.000450922 -0.00033612 -2.46211e-05 5.6627e-05 -0.000138503 -5.77135e-05 1.85962e-05 0.000169455 6.86663e-05 -2.81839e-06 5.52413e-05 -0.000143576 6.85161e-05 -3.85089e-05 
1674.4 0 0.000119595 -0.00557122 -1.06473e-06 -2.94323e-05 -0.097868 -0.00337511 0.000615693 -0.0279208 0.000252135 0.00044052 4.27957e-05 -7.18466e-05 -0.000836352 -0.000133508 0.0014559 -0.000483261 -0.000313779 -1.83336e-05 -0.000420292 -0.000378629 -1.85471e-05 5.37911e-05 -0.000139127 -7.32638e-05 5.5492e-06 0.000168274 6.3498e-05 5.62277e-06 7.28399e-05 -0.000142083 7.67491e-05 -2.08487e-05 
1674.75 0 8.92827e-05 -0.00466689 -9.8994e-07 -2.97832e-05 -0.0993568 -0.00336938 0.000350479 -0.0200375 0.000261247 0.000421262 1.98763e-05 -8.12636e-05 -0.00086791 -0.000274381 0.0014317 -0.00039114 -0.00030734 -3.61733e-05 -0.000384624 -0.000416711 -1.18392e-05 5.28581e-05 -0.000135404 -8.59375e-05 -9.10717e-06 0.000163199 5.88608e-05 1.63354e-05 9.0557e-05 -0.000138239 8.45658e-05 -3.50181e-06 
1675.1 0 6.1611e-05 -0.00373934 -7.79647e-07 -2.86302e-05 -0.100208 -0.00334662 9.43638e-05 -0.0121022 0.000267569 0.000402251 -5.82752e-06 -8.83651e-05 -0.000885562 -0.00041051 0.00138936 -0.000298157 -0.000298415 -4.98678e-05 -0.000344495 -0.000449041 -5.80967e-06 5.28795e-05 -0.000127077 -9.6662e-05 -2.36669e-05 0.000153544 5.49624e-05 2.62768e-05 0.00010645 -0.000130732 9.15695e-05 1.4434e-05 
1675.45 0 3.51227e-05 -0.00279388 4.60338e-07 -2.53549e-05 -0.10042 -0.00330988 -0.000150326 -0.00416193 0.000269089 0.00038398 -3.27064e-05 -9.53442e-05 -0.000892286 -0.00053782 0.0013304 -0.000206394 -0.000286034 -6.13996e-05 -0.000304474 -0.000472034 -2.02691e-06 5.20205e-05 -0.000116866 -0.000104718 -3.60542e-05 0.000141026 5.21638e-05 3.35696e-05 0.000119297 -0.000119817 9.70138e-05 3.14717e-05 
1675.8 0 8.53012e-06 -0.00183883 1.90195e-06 -2.13344e-05 -0.0999951 -0.00326373 -0.000385449 0.00373228 0.000268959 0.000364477 -5.97747e-05 -0.000105267 -0.000890181 -0.000651302 0.0012567 -0.00011687 -0.000269377 -7.20238e-05 -0.000267759 -0.000485145 -2.07124e-07 4.95331e-05 -0.00010693 -0.000110589 -4.56228e-05 0.000127505 5.11855e-05 3.93847e-05 0.000129703 -0.000107468 0.000100553 4.5656e-05 
1676.15 0 -1.86565e-05 -0.00088237 3.39277e-06 -1.72993e-05 -0.098941 -0.00320678 -0.000615789 0.0115253 0.00027177 0.000345715 -8.48047e-05 -0.000119471 -0.000879648 -0.000748446 0.00117246 -3.2196e-05 -0.00024992 -8.02225e-05 -0.000231377 -0.000490203 3.27292e-07 4.60076e-05 -9.72321e-05 -0.000116034 -5.28294e-05 0.000113825 4.99779e-05 4.51666e-05 0.000138617 -9.59059e-05 0.000102437 5.7007e-05 
1676.5 0 -4.71482e-05 6.95697e-05 4.96995e-06 -1.41282e-05 -0.0972759 -0.00313493 -0.000842346 0.0191676 0.000277081 0.000331129 -0.000107368 -0.000135921 -0.000863222 -0.000831011 0.00108191 4.54231e-05 -0.000229603 -8.37445e-05 -0.000190772 -0.000485486 7.51596e-07 4.15681e-05 -8.67057e-05 -0.000119835 -5.79157e-05 0.000100463 4.62578e-05 5.03828e-05 0.000145856 -8.64631e-05 0.000102511 6.59148e-05 
1676.85 0 -7.58679e-05 0.00101043 6.20948e-06 -1.27466e-05 -0.0950167 -0.00304563 -0.00106369 0.0266156 0.00028098 0.000318467 -0.000127651 -0.000151075 -0.000843159 -0.000900909 0.000986572 0.000116089 -0.000207258 -8.26841e-05 -0.000146789 -0.000468816 2.5554e-06 3.74399e-05 -7.57631e-05 -0.000120526 -6.27153e-05 8.82619e-05 4.1246e-05 5.35532e-05 0.000151067 -7.95041e-05 0.000100837 7.2845e-05 
1677.2 0 -0.000102749 0.00193515 6.30747e-06 -1.18864e-05 -0.09218 -0.00293752 -0.00127682 0.033823 0.000282561 0.000303157 -0.000143001 -0.000162972 -0.000820851 -0.000959424 0.00088695 0.00018027 -0.000182055 -7.90189e-05 -0.000103176 -0.000442433 5.57645e-06 3.56565e-05 -6.63856e-05 -0.000119432 -6.87517e-05 7.81441e-05 3.68498e-05 5.51997e-05 0.000155649 -7.35064e-05 9.85087e-05 7.90362e-05 
1677.55 0 -0.000126731 0.0028406 5.07249e-06 -1.03137e-05 -0.0887904 -0.00281105 -0.00147734 0.0407438 0.000282226 0.000283021 -0.000152118 -0.000171983 -0.000796866 -0.0010083 0.000783317 0.000238847 -0.000156451 -7.41807e-05 -6.09424e-05 -0.000410202 8.67501e-06 3.56591e-05 -5.90805e-05 -0.000118909 -7.51588e-05 6.93393e-05 3.19999e-05 5.80879e-05 0.000160414 -6.73176e-05 9.70411e-05 8.50593e-05 
1677.9 0 -0.000148274 0.00372107 4.19245e-06 -8.56216e-06 -0.0848775 -0.00266994 -0.00166008 0.0473398 0.000278209 0.000258406 -0.000156952 -0.000179377 -0.000771433 -0.00104731 0.000676714 0.000293635 -0.000132092 -6.84915e-05 -1.9051e-05 -0.000373168 1.17712e-05 3.47856e-05 -5.17235e-05 -0.000118315 -8.17242e-05 6.07094e-05 2.41798e-05 6.35994e-05 0.000164998 -6.13873e-05 9.64689e-05 9.03087e-05 
1678.25 0 -0.000167486 0.00456913 4.13986e-06 -7.13549e-06 -0.0804702 -0.00252102 -0.00182466 0.0535758 0.00026826 0.000228176 -0.000157425 -0.000186102 -0.000744131 -0.00107537 0.000569358 0.000348 -0.000108442 -5.97686e-05 2.16333e-05 -0.000331031 1.56516e-05 3.1999e-05 -4.2147e-05 -0.000113963 -8.91201e-05 5.09509e-05 1.44326e-05 7.02819e-05 0.000170327 -5.5588e-05 9.47593e-05 9.40376e-05 
1678.6 0 -0.000184275 0.00537891 4.10723e-06 -6.46246e-06 -0.0755998 -0.00236685 -0.00197659 0.0594143 0.000253259 0.000190618 -0.000152245 -0.00019027 -0.000711605 -0.0010921 0.000461699 0.000404164 -8.5762e-05 -4.51671e-05 5.93103e-05 -0.000285617 1.92287e-05 2.81153e-05 -3.03912e-05 -0.000105572 -9.61719e-05 3.84384e-05 6.28674e-06 7.61696e-05 0.000176485 -4.84754e-05 9.12295e-05 9.59847e-05 
1678.95 0 -0.000199826 0.00614564 4.44266e-06 -6.54356e-06 -0.0703031 -0.00220393 -0.00211854 0.0648192 0.000237375 0.000148032 -0.000143502 -0.000189702 -0.000671212 -0.00109632 0.000353464 0.000459582 -6.45304e-05 -2.505e-05 9.23139e-05 -0.000238537 1.98004e-05 2.34048e-05 -1.7917e-05 -9.55497e-05 -0.000101119 2.31352e-05 2.99424e-07 8.05951e-05 0.000182485 -4.01909e-05 8.66064e-05 9.70399e-05 
1679.3 0 -0.000215794 0.0068644 5.52506e-06 -6.58029e-06 -0.0646195 -0.00202992 -0.00224788 0.0697589 0.000224921 0.000102943 -0.000135291 -0.000184431 -0.000624659 -0.0010875 0.000247439 0.000510967 -4.30861e-05 -1.13759e-06 0.000119005 -0.000189554 1.70176e-05 1.7235e-05 -4.84164e-06 -8.42017e-05 -0.000104085 5.83782e-06 -4.62306e-06 8.40828e-05 0.000187949 -3.19989e-05 8.14434e-05 9.73741e-05 
1679.65 0 -0.00023265 0.00753131 6.791e-06 -5.87914e-06 -0.0585898 -0.00184673 -0.00236323 0.0742065 0.000217725 5.69246e-05 -0.000129519 -0.000175233 -0.000574587 -0.00106724 0.000146122 0.000557254 -1.95427e-05 2.43157e-05 0.000140846 -0.000140504 1.33395e-05 9.72262e-06 9.36749e-06 -7.20534e-05 -0.000106221 -1.26551e-05 -8.27889e-06 8.59498e-05 0.000192132 -2.56205e-05 7.58946e-05 9.60795e-05 
1680 0 -0.00025013 0.00814374 8.18217e-06 -4.72399e-06 -0.0522578 -0.0016576 -0.00246527 0.0781401 0.000214938 1.13877e-05 -0.000124235 -0.000164453 -0.000520871 -0.00103853 5.0123e-05 0.000597863 5.55066e-06 4.89717e-05 0.000161503 -9.2532e-05 1.08712e-05 2.41586e-06 2.39827e-05 -5.9927e-05 -0.000109687 -3.17878e-05 -1.02937e-05 8.50736e-05 0.000193918 -2.24739e-05 7.0024e-05 9.32813e-05 
1680.35 0 -0.000266934 0.00869917 1.05385e-05 -4.05786e-06 -0.0456673 -0.00146493 -0.00255584 0.0815418 0.00021466 -3.33297e-05 -0.000116618 -0.0001544 -0.000463307 -0.00100389 -3.92742e-05 0.000631124 2.93233e-05 7.36802e-05 0.000183408 -4.51853e-05 1.01173e-05 -3.51261e-06 3.76508e-05 -4.9071e-05 -0.000116059 -5.13822e-05 -1.00938e-05 8.16268e-05 0.000192708 -2.08715e-05 6.30785e-05 9.02694e-05 
1680.7 0 -0.000281725 0.00919468 1.37852e-05 -4.05374e-06 -0.0388614 -0.00126756 -0.00263717 0.084397 0.000215659 -7.56983e-05 -0.000106449 -0.000144282 -0.000404346 -0.000966145 -0.000120231 0.000656136 4.94686e-05 0.000100698 0.000207773 1.47867e-06 9.44033e-06 -8.78075e-06 4.99052e-05 -4.02684e-05 -0.00012501 -7.14018e-05 -9.04592e-06 7.64339e-05 0.00018815 -1.71544e-05 5.43467e-05 8.82862e-05 
1681.05 0 -0.000295969 0.00962749 1.72616e-05 -4.17726e-06 -0.0318839 -0.00106262 -0.0027084 0.0866945 0.000215632 -0.000114257 -9.53177e-05 -0.000131554 -0.000347525 -0.000927868 -0.000193354 0.000673675 6.57074e-05 0.000128264 0.000233919 4.79527e-05 7.72389e-06 -1.32364e-05 6.13984e-05 -3.2406e-05 -0.000134244 -9.07655e-05 -8.74996e-06 7.0006e-05 0.000180431 -9.46073e-06 4.49933e-05 8.77612e-05 
1681.4 0 -0.000311137 0.00999645 2.02914e-05 -4.05472e-06 -0.0247792 -0.000850944 -0.00276692 0.0884246 0.000213698 -0.000149057 -8.47228e-05 -0.000116098 -0.000295214 -0.000889971 -0.000260284 0.000685524 7.93567e-05 0.000152112 0.000257814 9.43106e-05 5.63588e-06 -1.59493e-05 7.11919e-05 -2.48536e-05 -0.000141829 -0.000107613 -8.60362e-06 6.24423e-05 0.00017125 9.84754e-07 3.59787e-05 8.81216e-05 
1681.75 0 -0.000326064 0.0103013 2.30212e-05 -3.9041e-06 -0.0175932 -0.00063395 -0.00281156 0.0895814 0.000212132 -0.000181718 -7.55057e-05 -9.92265e-05 -0.000246962 -0.000852822 -0.000321678 0.000694512 9.20016e-05 0.00017089 0.000276376 0.000140149 2.96624e-06 -1.84559e-05 7.84515e-05 -1.86279e-05 -0.000147285 -0.000121469 -8.71054e-06 5.48005e-05 0.000163099 1.28962e-05 2.74146e-05 8.80337e-05 
1682.1 0 -0.000339579 0.0105392 2.68074e-05 -3.54581e-06 -0.0103716 -0.000411932 -0.00284031 0.090166 0.000212561 -0.000212691 -6.84553e-05 -8.10917e-05 -0.000199082 -0.000816625 -0.000377724 0.000701919 0.000104336 0.000186704 0.000290297 0.000185756 -1.36242e-07 -2.18528e-05 8.44626e-05 -1.40303e-05 -0.000150839 -0.000134373 -1.05693e-05 4.75811e-05 0.000155907 2.60032e-05 1.93534e-05 8.69639e-05 
1682.45 0 -0.000350976 0.010709 3.1856e-05 -2.39138e-06 -0.00315728 -0.000187974 -0.00285151 0.0901821 0.000215197 -0.00024158 -6.39338e-05 -5.9843e-05 -0.000148932 -0.000781687 -0.000427496 0.000705248 0.00011714 0.000200141 0.000301864 0.000231176 -1.94712e-06 -2.44677e-05 8.92565e-05 -9.42288e-06 -0.000153075 -0.000147755 -1.41552e-05 3.99741e-05 0.000147118 4.00621e-05 1.15038e-05 8.48215e-05 
1682.8 0 -0.000360256 0.0108116 3.73238e-05 -7.04015e-07 0.00400527 3.42989e-05 -0.0028469 0.0896325 0.000219182 -0.000267862 -6.17119e-05 -3.44302e-05 -9.72632e-05 -0.000749066 -0.000469654 0.000702588 0.000130892 0.000210877 0.000311883 0.000274467 -1.60387e-06 -2.7599e-05 9.22676e-05 -3.64816e-06 -0.000154044 -0.00016105 -1.8756e-05 3.20794e-05 0.000136257 5.5604e-05 3.74747e-06 8.16893e-05 
1683.15 0 -0.000367442 0.0108457 4.30073e-05 1.01476e-06 0.0110698 0.000255034 -0.00282934 0.0885245 0.000222959 -0.00029091 -6.19457e-05 -4.7371e-06 -4.53741e-05 -0.000718912 -0.000505224 0.000694611 0.000144078 0.000220269 0.000318479 0.000314314 1.56342e-07 -3.35881e-05 9.4119e-05 4.37303e-06 -0.000152395 -0.00017423 -2.3348e-05 2.41399e-05 0.00012362 7.30333e-05 -4.1812e-06 7.76341e-05 
1683.5 0 -0.00037186 0.0108096 4.76551e-05 2.15209e-06 0.017991 0.000476627 -0.00279833 0.0868701 0.000226602 -0.000312097 -6.56949e-05 2.97054e-05 7.20581e-06 -0.000689163 -0.000536615 0.000682005 0.000155594 0.000228822 0.000319315 0.000349409 1.71543e-06 -4.17954e-05 9.57702e-05 1.38471e-05 -0.000147034 -0.000187276 -2.58574e-05 1.57595e-05 0.0001083 9.06224e-05 -1.30008e-05 7.39477e-05 
1683.85 0 -0.000374144 0.0107032 5.00656e-05 3.38469e-06 0.0247255 0.000699908 -0.00275167 0.0846862 0.000231778 -0.00032975 -7.36962e-05 6.90003e-05 6.06883e-05 -0.0006587 -0.000564185 0.000662571 0.000165506 0.000235043 0.00031517 0.000377626 1.827e-06 -4.97728e-05 9.81145e-05 2.19492e-05 -0.000138298 -0.000198749 -2.6055e-05 6.67931e-06 9.0612e-05 0.00010652 -2.1807e-05 7.24049e-05 
1684.2 0 -0.00037572 0.0105295 5.12495e-05 6.12267e-06 0.0312323 0.000923446 -0.00268906 0.081992 0.000239599 -0.000339397 -8.63294e-05 0.000111481 0.00011137 -0.000628798 -0.000588261 0.00063516 0.000174609 0.000236866 0.000308632 0.000399864 1.62696e-06 -5.5905e-05 0.000101212 2.88541e-05 -0.000126688 -0.000207378 -2.47349e-05 -3.66972e-06 7.24557e-05 0.000119966 -2.97835e-05 7.20363e-05 
1684.55 0 -0.000375473 0.0102932 5.16708e-05 9.34196e-06 0.0374707 0.0011467 -0.00261019 0.0788098 0.000250528 -0.000339767 -0.000101777 0.000154409 0.000156629 -0.000600481 -0.000610674 0.00060366 0.000184291 0.000233187 0.000301801 0.000419531 3.82786e-06 -6.07107e-05 0.000103811 3.51879e-05 -0.00011262 -0.000213245 -2.18774e-05 -1.5811e-05 5.47432e-05 0.000130797 -3.72989e-05 7.08347e-05 
1684.9 0 -0.000370132 0.00999645 5.13008e-05 1.10437e-05 0.0434026 0.00136899 -0.0025124 0.0751669 0.000262893 -0.000332313 -0.000116598 0.000196834 0.000197773 -0.000572786 -0.000633709 0.00057092 0.000193735 0.000224448 0.000297411 0.000440088 8.39524e-06 -6.50002e-05 0.000104828 3.93356e-05 -9.68979e-05 -0.000216457 -1.90381e-05 -3.00007e-05 3.7146e-05 0.000138347 -4.39107e-05 6.94397e-05 
1685.25 0 -0.000358861 0.00964037 5.04782e-05 1.15525e-05 0.0489972 0.00158645 -0.00239368 0.0710915 0.000272651 -0.000320438 -0.000128218 0.000239796 0.000235684 -0.000543649 -0.000657737 0.000535905 0.000199766 0.000211384 0.000296257 0.000463972 1.2175e-05 -6.90186e-05 0.000102935 4.17361e-05 -8.10459e-05 -0.000216411 -1.83823e-05 -4.59159e-05 1.98477e-05 0.000142496 -4.909e-05 6.83911e-05 
1685.6 0 -0.000343616 0.00922766 4.89896e-05 1.15842e-05 0.0542269 0.00179472 -0.00225519 0.0666099 0.000276778 -0.000310206 -0.000137773 0.000283635 0.000269482 -0.000512531 -0.000680908 0.000497561 0.000199665 0.000194622 0.000296393 0.000489742 1.39072e-05 -7.39568e-05 9.67601e-05 4.36933e-05 -6.5794e-05 -0.000214051 -1.98708e-05 -6.06832e-05 2.99668e-06 0.000143955 -5.27772e-05 6.66493e-05 
1685.95 0 -0.000325702 0.00876037 4.66979e-05 1.15894e-05 0.0590608 0.00199176 -0.00209707 0.0617493 0.000274483 -0.000305429 -0.000148505 0.00032635 0.000297882 -0.00048115 -0.000702886 0.000456433 0.000194069 0.000174904 0.000295177 0.000513326 1.42917e-05 -8.06687e-05 8.7383e-05 4.53332e-05 -5.30759e-05 -0.000210225 -2.34768e-05 -7.03108e-05 -1.44055e-05 0.000143531 -5.50515e-05 6.4232e-05 
1686.3 0 -0.000305415 0.00823994 4.39374e-05 1.19347e-05 0.063466 0.00217434 -0.00191834 0.056543 0.00026722 -0.000305089 -0.000160629 0.000365167 0.000321311 -0.000450362 -0.000725737 0.000413951 0.000184175 0.000154108 0.000289765 0.000531121 1.48135e-05 -8.75867e-05 7.79312e-05 4.74505e-05 -4.42116e-05 -0.000204934 -2.90885e-05 -7.37871e-05 -3.22187e-05 0.00014353 -5.59639e-05 6.19367e-05 
1686.65 0 -0.00028183 0.00767038 4.16808e-05 1.22391e-05 0.0674141 0.0023385 -0.00172205 0.0510315 0.000258538 -0.000304732 -0.000174357 0.000399568 0.000341398 -0.000417697 -0.000749311 0.000370224 0.000169327 0.000132993 0.000278684 0.000542121 1.64522e-05 -9.27139e-05 7.08867e-05 5.13406e-05 -3.70671e-05 -0.000198577 -3.52472e-05 -7.34181e-05 -4.9542e-05 0.000145883 -5.56147e-05 5.93954e-05 
1687 0 -0.000254749 0.00705658 3.97551e-05 1.18977e-05 0.0708831 0.00248322 -0.00151326 0.0452579 0.000250683 -0.000300845 -0.000192018 0.00042848 0.000357371 -0.000380645 -0.000771292 0.000324568 0.000151624 0.000109516 0.000263991 0.000549779 1.79086e-05 -9.52011e-05 6.67825e-05 5.79114e-05 -2.94347e-05 -0.00019074 -3.95418e-05 -7.22466e-05 -6.59183e-05 0.000150103 -5.45866e-05 5.62698e-05 
1687.35 0 -0.000225614 0.00640452 3.65477e-05 1.08518e-05 0.0738573 0.0026102 -0.00129454 0.0392637 0.000242003 -0.000293222 -0.00021274 0.00044955 0.000368207 -0.000338996 -0.0007903 0.000278265 0.000136014 8.26208e-05 0.000246966 0.00055788 1.79727e-05 -9.37282e-05 6.38197e-05 6.62448e-05 -2.06797e-05 -0.000180542 -4.01443e-05 -7.27212e-05 -8.06551e-05 0.000155214 -5.25557e-05 5.30143e-05 
1687.7 0 -0.000195756 0.0057209 3.26386e-05 9.26274e-06 0.0763226 0.00272096 -0.00106476 0.03309 0.000231081 -0.000283731 -0.000232824 0.000464308 0.000375204 -0.000294088 -0.00080562 0.000233392 0.000123859 5.24279e-05 0.000225016 0.00056639 1.71669e-05 -8.92511e-05 5.87716e-05 7.42529e-05 -9.92504e-06 -0.000168466 -3.74258e-05 -7.47987e-05 -9.29463e-05 0.000159374 -4.8931e-05 4.95463e-05 
1688.05 0 -0.000166295 0.00501027 2.96091e-05 7.36373e-06 0.078269 0.00281316 -0.000824311 0.0267822 0.000220264 -0.000273975 -0.000250918 0.000475269 0.000379052 -0.000247726 -0.000815774 0.000190827 0.000113401 1.74311e-05 0.000197041 0.00057216 1.66607e-05 -8.32806e-05 5.00925e-05 8.00472e-05 2.59554e-06 -0.00015498 -3.35086e-05 -7.62713e-05 -0.000103048 0.000160297 -4.43023e-05 4.55739e-05 
1688.4 0 -0.000137269 0.00427716 2.74688e-05 5.87447e-06 0.0796933 0.00288411 -0.000578843 0.0203857 0.000211883 -0.000263986 -0.000268403 0.000481711 0.000380003 -0.000201878 -0.00082021 0.000150603 0.000103177 -2.30156e-05 0.000165757 0.000573408 1.71642e-05 -7.4757e-05 3.92866e-05 8.31789e-05 1.57608e-05 -0.000139968 -3.04015e-05 -7.5254e-05 -0.000111345 0.000156915 -3.98108e-05 4.0959e-05 
1688.75 0 -0.000107657 0.00352713 2.57045e-05 4.39404e-06 0.0805942 0.00293469 -0.000333576 0.0139419 0.000204174 -0.000254486 -0.000285781 0.000482333 0.000379166 -0.000157507 -0.000818916 0.000113344 9.26534e-05 -6.71154e-05 0.000133937 0.000570175 1.8373e-05 -6.39446e-05 2.95041e-05 8.50037e-05 2.77259e-05 -0.000124379 -2.79494e-05 -7.19554e-05 -0.000117499 0.000149437 -3.67529e-05 3.62761e-05 
1689.1 0 -7.66066e-05 0.00276459 2.34589e-05 2.75548e-06 0.0809731 0.00296715 -8.91804e-05 0.00749345 0.000193583 -0.000246433 -0.000302679 0.000476797 0.000377701 -0.000114778 -0.000811735 7.94481e-05 8.15146e-05 -0.000112158 0.000101062 0.000562409 1.95877e-05 -5.29061e-05 2.217e-05 8.61709e-05 3.78569e-05 -0.000109498 -2.47898e-05 -6.87956e-05 -0.000122074 0.000139335 -3.50979e-05 3.26456e-05 
1689.45 0 -4.36836e-05 0.00199412 2.08572e-05 1.99873e-06 0.0808351 0.0029827 0.00015749 0.0010812 0.000181905 -0.000238596 -0.000320428 0.000466263 0.000375628 -7.34652e-05 -0.00080048 4.76816e-05 6.9897e-05 -0.000155316 6.59567e-05 0.000550479 2.08247e-05 -4.22923e-05 1.62803e-05 8.57502e-05 4.62174e-05 -9.50877e-05 -2.17373e-05 -6.67324e-05 -0.000126369 0.000127952 -3.35277e-05 3.00676e-05 
1689.8 0 -8.72877e-06 0.00122066 1.84215e-05 2.2951e-06 0.0801858 0.00297832 0.000407641 -0.00525617 0.000173162 -0.000229267 -0.000340683 0.000453313 0.000372787 -3.18086e-05 -0.000787524 1.80234e-05 5.96935e-05 -0.000195155 3.19269e-05 0.000536112 2.32948e-05 -3.24837e-05 1.2086e-05 8.4149e-05 5.28102e-05 -8.06491e-05 -2.01551e-05 -6.444e-05 -0.000130812 0.000115969 -3.16172e-05 2.75434e-05 
1690.15 0 2.83054e-05 0.00044826 1.53345e-05 2.54084e-06 0.0790341 0.00295119 0.000657222 -0.0114774 0.000166316 -0.00021941 -0.000362426 0.000441037 0.000370387 1.18714e-05 -0.000773536 -8.89024e-06 5.37311e-05 -0.000231786 3.33404e-06 0.000520038 2.67041e-05 -2.34675e-05 9.58104e-06 8.28146e-05 5.75001e-05 -6.68557e-05 -1.92881e-05 -6.19529e-05 -0.000134836 0.000103868 -2.96499e-05 2.43227e-05 
1690.5 0 6.64372e-05 -0.000317431 1.09222e-05 2.59271e-06 0.0773961 0.00290074 0.000903623 -0.0175414 0.000157943 -0.000209972 -0.000382653 0.000430793 0.000369322 5.72814e-05 -0.000757864 -3.56618e-05 5.141e-05 -0.000265217 -2.0371e-05 0.000500776 2.94388e-05 -1.35854e-05 6.95097e-06 8.12106e-05 6.14804e-05 -5.40887e-05 -1.8488e-05 -6.04495e-05 -0.000138522 9.23219e-05 -2.79105e-05 2.04506e-05 
1690.85 0 0.000103902 -0.00106897 5.97263e-06 3.04394e-06 0.0752906 0.00282552 0.0011438 -0.0234105 0.000147632 -0.000198427 -0.000400415 0.000420484 0.0003678 0.000103785 -0.000738627 -6.49799e-05 4.97602e-05 -0.000295437 -4.2367e-05 0.000476822 3.05079e-05 -2.47555e-06 3.21718e-06 7.87415e-05 6.66827e-05 -4.11983e-05 -1.92102e-05 -6.00542e-05 -0.000142551 8.12661e-05 -2.652e-05 1.52629e-05 
1691.2 0 0.000138879 -0.0018002 1.00988e-06 3.72704e-06 0.0727388 0.00272803 0.00137208 -0.0290495 0.000138299 -0.000183043 -0.000416734 0.000408442 0.000364108 0.000150541 -0.00071401 -9.65735e-05 4.7426e-05 -0.00032242 -6.40477e-05 0.000448564 2.87895e-05 9.16083e-06 -4.57778e-07 7.7181e-05 7.4221e-05 -2.76704e-05 -2.21608e-05 -6.05638e-05 -0.000146651 6.99281e-05 -2.54742e-05 8.06316e-06 
1691.55 0 0.000169772 -0.00250594 -4.41007e-06 4.22087e-06 0.0697671 0.00261435 0.00158803 -0.0344263 0.000132146 -0.000166237 -0.000432704 0.000396698 0.000358272 0.000196926 -0.00068295 -0.000130012 4.57915e-05 -0.000346937 -8.44669e-05 0.00041482 2.44609e-05 2.08032e-05 -3.13101e-06 7.69973e-05 8.32144e-05 -1.3957e-05 -2.62622e-05 -6.24909e-05 -0.00015011 5.69691e-05 -2.47183e-05 -4.15084e-08 
1691.9 0 0.000196287 -0.00318203 -1.05221e-05 4.66068e-06 0.066404 0.00248606 0.0017952 -0.0395131 0.000129637 -0.000149074 -0.00044556 0.000387286 0.000349189 0.000241849 -0.000645451 -0.000165283 4.72988e-05 -0.000370415 -0.000102239 0.000374245 2.09784e-05 3.04388e-05 -5.71888e-06 7.70656e-05 9.11723e-05 -1.36375e-07 -3.03242e-05 -6.55447e-05 -0.000152831 4.31058e-05 -2.42845e-05 -7.15561e-06 
1692.25 0 0.000220996 -0.00382649 -1.74248e-05 5.06325e-06 0.062678 0.00234157 0.00199289 -0.0442847 0.000129856 -0.000130789 -0.000451503 0.00038071 0.000334018 0.000284285 -0.000603303 -0.000201636 5.24705e-05 -0.000394048 -0.00011662 0.000328684 2.12689e-05 3.65726e-05 -8.88473e-06 7.62141e-05 9.73818e-05 1.41582e-05 -3.27414e-05 -6.83448e-05 -0.000155368 2.98469e-05 -2.36872e-05 -1.21485e-05 
1692.6 0 0.000247116 -0.00443878 -2.51592e-05 5.60512e-06 0.0586188 0.00218185 0.00217901 -0.0487186 0.000132262 -0.000112009 -0.000449821 0.00037522 0.000310792 0.000324644 -0.000558827 -0.000237698 6.08059e-05 -0.000418855 -0.000127301 0.000280821 2.39545e-05 3.88025e-05 -1.24806e-05 7.36165e-05 0.000101845 2.95788e-05 -3.30006e-05 -7.05554e-05 -0.00015722 1.67505e-05 -2.21408e-05 -1.59702e-05 
1692.95 0 0.000274899 -0.00501783 -3.34751e-05 6.15267e-06 0.0542572 0.00200734 0.00235386 -0.0527964 0.00013735 -9.4061e-05 -0.000442108 0.000367963 0.000279148 0.000363035 -0.000514859 -0.000270783 7.13326e-05 -0.000445245 -0.000134394 0.000231308 2.61741e-05 3.80218e-05 -1.5963e-05 6.88122e-05 0.000104004 4.58661e-05 -3.15339e-05 -7.26399e-05 -0.000157113 2.76052e-06 -1.97181e-05 -1.94744e-05 
1693.3 0 0.000302193 -0.00556131 -4.19585e-05 6.17965e-06 0.0496214 0.00181646 0.00251624 -0.0565024 0.000145107 -7.61436e-05 -0.000429268 0.000357226 0.0002415 0.000399363 -0.000472481 -0.000297417 8.28189e-05 -0.000471801 -0.000137545 0.000180519 2.56306e-05 3.55917e-05 -1.9399e-05 6.25426e-05 0.000102612 6.17293e-05 -2.99314e-05 -7.54011e-05 -0.000154852 -1.16675e-05 -1.66858e-05 -2.21129e-05 
1693.65 0 0.000326553 -0.00606718 -4.9589e-05 5.81062e-06 0.0447378 0.00160948 0.00266291 -0.0598191 0.000155204 -5.74874e-05 -0.000411465 0.000342337 0.00020267 0.000435003 -0.000429514 -0.000317474 9.37696e-05 -0.000496201 -0.00013784 0.000130443 2.18373e-05 3.33186e-05 -2.43833e-05 5.74111e-05 9.77154e-05 7.63598e-05 -2.94462e-05 -7.92641e-05 -0.000151913 -2.37682e-05 -1.28339e-05 -2.43563e-05 
1694 0 0.000346416 -0.00653129 -5.55717e-05 5.57508e-06 0.0396356 0.00138926 0.00279078 -0.0627299 0.000167546 -3.8008e-05 -0.000389811 0.000322579 0.00016527 0.000470498 -0.000382919 -0.000333969 0.000101781 -0.000517847 -0.000136023 8.13187e-05 1.65452e-05 3.32713e-05 -3.12862e-05 5.44777e-05 9.20154e-05 9.06202e-05 -2.96558e-05 -8.26572e-05 -0.000149423 -3.22873e-05 -9.11864e-06 -2.80473e-05 
1694.35 0 0.000361324 -0.00694803 -6.08514e-05 4.49567e-06 0.0343474 0.00115879 0.00289774 -0.065219 0.000181027 -1.63897e-05 -0.000365957 0.000296779 0.000128895 0.000503647 -0.000331583 -0.000347461 0.000105862 -0.000536264 -0.000130885 3.18923e-05 1.22239e-05 3.48899e-05 -3.99992e-05 5.25222e-05 8.83489e-05 0.000105245 -2.96256e-05 -8.42482e-05 -0.000146667 -3.94101e-05 -6.67174e-06 -3.37172e-05 
1694.7 0 0.000372793 -0.00731393 -6.63834e-05 1.34686e-06 0.0289112 0.000921686 0.00298205 -0.0672725 0.000193832 8.62137e-06 -0.000340222 0.000265451 9.49774e-05 0.000532068 -0.00027591 -0.000358726 0.000108675 -0.000550624 -0.000123175 -1.89641e-05 1.06493e-05 3.71234e-05 -5.06079e-05 5.02054e-05 8.68976e-05 0.000120042 -2.83505e-05 -8.32356e-05 -0.000142253 -4.72065e-05 -4.47125e-06 -3.95837e-05 
1695.05 0 0.000383127 -0.00762778 -7.09461e-05 -3.06979e-06 0.0233661 0.000681458 0.00304396 -0.068886 0.000205504 3.62797e-05 -0.00030894 0.00023079 6.42131e-05 0.000554698 -0.000216393 -0.000371782 0.000112467 -0.000560312 -0.000116227 -7.04612e-05 1.14837e-05 3.88522e-05 -6.21899e-05 4.68123e-05 8.58066e-05 0.000134242 -2.51508e-05 -7.8477e-05 -0.000135246 -5.54192e-05 -2.30385e-06 -4.43953e-05 
1695.4 0 0.000393243 -0.00789058 -7.36678e-05 -6.77627e-06 0.0177453 0.000439036 0.00308535 -0.070059 0.000218275 6.29448e-05 -0.000268887 0.000194686 3.33201e-05 0.000569755 -0.000154119 -0.000387386 0.000114288 -0.000566018 -0.000110858 -0.000119849 1.28018e-05 3.80645e-05 -7.18633e-05 4.22737e-05 8.48997e-05 0.000147006 -2.01962e-05 -6.98226e-05 -0.000126497 -6.35521e-05 -1.49983e-06 -4.80214e-05 
1695.75 0 0.000401546 -0.00810455 -7.5222e-05 -9.3098e-06 0.0120799 0.000194189 0.00310837 -0.0707904 0.000232269 8.55556e-05 -0.000224169 0.00015721 -3.73882e-07 0.000575923 -9.15121e-05 -0.000400767 0.000111351 -0.000570776 -0.000104259 -0.000166685 1.36334e-05 3.44946e-05 -7.7479e-05 3.66867e-05 8.39378e-05 0.000158265 -1.48906e-05 -5.99308e-05 -0.000116631 -7.29883e-05 -1.8078e-06 -5.08966e-05 
1696.1 0 0.000407813 -0.00827004 -7.70128e-05 -1.16556e-05 0.00640041 -5.34839e-05 0.00311404 -0.0710799 0.000244814 0.000104803 -0.00017932 0.000117486 -3.52863e-05 0.000574928 -3.05645e-05 -0.000407961 0.000105893 -0.000574536 -9.52656e-05 -0.000211446 1.51417e-05 2.986e-05 -8.0495e-05 3.14325e-05 8.04589e-05 0.000167775 -1.07919e-05 -5.06414e-05 -0.000106086 -8.36765e-05 -1.4732e-06 -5.37734e-05 
1696.45 0 0.000413359 -0.00838537 -7.84686e-05 -1.42056e-05 0.000738632 -0.000302369 0.00310249 -0.0709279 0.000254836 0.000120995 -0.000134864 7.76631e-05 -6.91437e-05 0.0005704 2.97999e-05 -0.000409645 9.87625e-05 -0.000574616 -8.52553e-05 -0.00025395 1.74225e-05 2.54134e-05 -8.24181e-05 2.77139e-05 7.44264e-05 0.000175898 -7.01998e-06 -4.12987e-05 -9.65221e-05 -9.31221e-05 4.44208e-07 -5.6931e-05 
1696.8 0 0.000417563 -0.00844881 -7.85952e-05 -1.70203e-05 -0.00486881 -0.000551635 0.00307443 -0.0703374 0.000263068 0.00013392 -9.22577e-05 4.09936e-05 -0.000101172 0.000564469 9.25779e-05 -0.000408043 8.73113e-05 -0.000571103 -7.53209e-05 -0.000296022 1.93246e-05 2.28746e-05 -8.26881e-05 2.41504e-05 6.83094e-05 0.000183903 -2.30083e-06 -3.16887e-05 -8.88321e-05 -0.000100016 2.82934e-06 -6.05101e-05 
1697.15 0 0.000419033 -0.00845933 -7.76971e-05 -2.05764e-05 -0.0103853 -0.000800855 0.00303 -0.0693196 0.000270257 0.000147388 -5.31256e-05 8.13202e-06 -0.000129925 0.000557186 0.000159934 -0.000403761 7.07765e-05 -0.000566024 -6.59083e-05 -0.000338872 1.93219e-05 2.29956e-05 -8.07335e-05 2.04303e-05 6.32683e-05 0.000192422 2.42116e-06 -2.36489e-05 -8.24527e-05 -0.000105283 4.49971e-06 -6.41034e-05 
1697.5 0 0.000416443 -0.00841668 -7.57601e-05 -2.3976e-05 -0.0157799 -0.00104866 0.00296958 -0.0678883 0.000276433 0.000165082 -1.72558e-05 -2.25306e-05 -0.000154318 0.000546918 0.000232661 -0.000396796 5.15285e-05 -0.000558678 -5.75167e-05 -0.000379987 1.66761e-05 2.40628e-05 -7.93011e-05 1.80676e-05 5.92815e-05 0.000201388 7.83797e-06 -1.79423e-05 -7.61311e-05 -0.000109644 5.15874e-06 -6.72194e-05 
1697.85 0 0.000410142 -0.00832121 -7.23022e-05 -2.69011e-05 -0.0210243 -0.00129272 0.00289172 -0.0660544 0.000282926 0.000186963 1.69655e-05 -5.04803e-05 -0.000174832 0.000529647 0.000308359 -0.000387022 3.23781e-05 -0.000545761 -4.81711e-05 -0.000416591 1.22856e-05 2.36743e-05 -8.04751e-05 1.61978e-05 5.61288e-05 0.000209652 1.56248e-05 -1.21786e-05 -6.87209e-05 -0.000113124 4.30339e-06 -6.9915e-05 
1698.2 0 0.000400874 -0.00817467 -6.77652e-05 -3.05928e-05 -0.0260874 -0.00152916 0.0027964 -0.063829 0.00028918 0.000211142 5.06006e-05 -7.21554e-05 -0.000193525 0.000502958 0.00038177 -0.000373781 1.37339e-05 -0.000525228 -3.5634e-05 -0.000447207 5.97957e-06 2.28898e-05 -8.23345e-05 1.31009e-05 5.35672e-05 0.000216052 2.4497e-05 -4.8346e-06 -5.9113e-05 -0.000115697 1.8281e-06 -7.15482e-05 
1698.55 0 0.000387892 -0.00797836 -6.36195e-05 -3.48419e-05 -0.0309384 -0.00175818 0.00268577 -0.0612299 0.000292748 0.000235024 8.20705e-05 -8.50698e-05 -0.000211167 0.000468408 0.000448366 -0.000356982 -3.77379e-06 -0.000498659 -2.12751e-05 -0.000470491 -9.61114e-07 2.33973e-05 -8.3085e-05 8.37195e-06 5.11692e-05 0.00022011 3.21612e-05 4.23873e-06 -4.7266e-05 -0.000117419 -1.1797e-06 -7.13626e-05 
1698.9 0 0.00037206 -0.00773404 -6.04435e-05 -3.88302e-05 -0.0355493 -0.00198072 0.0025576 -0.0582748 0.000292209 0.000257353 0.000111779 -9.03801e-05 -0.000227676 0.000428223 0.000506051 -0.000337819 -1.81006e-05 -0.000470152 -7.79034e-06 -0.000487001 -5.53694e-06 2.35645e-05 -8.21836e-05 1.96651e-06 4.83539e-05 0.000222331 3.74274e-05 1.48702e-05 -3.33838e-05 -0.000118673 -3.83197e-06 -6.94508e-05 
1699.25 0 0.000355523 -0.00744495 -5.84443e-05 -4.26397e-05 -0.0398899 -0.00219191 0.00240945 -0.0549832 0.000287625 0.000279312 0.000140781 -9.20399e-05 -0.000243909 0.000383784 0.000554432 -0.000316938 -2.96412e-05 -0.000441142 2.77535e-06 -0.000499136 -7.26157e-06 2.38708e-05 -7.93486e-05 -5.18107e-06 4.55762e-05 0.000221558 3.97959e-05 2.56724e-05 -1.78116e-05 -0.000120359 -6.08834e-06 -6.62301e-05 
1699.6 0 0.000338563 -0.0071128 -5.67322e-05 -4.53873e-05 -0.0439325 -0.00238765 0.00224478 -0.0513822 0.000281351 0.000302282 0.000167577 -9.2542e-05 -0.000261452 0.000336628 0.000594047 -0.000294459 -3.98867e-05 -0.000409677 9.67369e-06 -0.000507718 -7.87117e-06 2.51682e-05 -7.49415e-05 -1.19764e-05 4.3029e-05 0.000215161 4.03289e-05 3.50572e-05 -2.83531e-06 -0.000122524 -8.00779e-06 -6.21495e-05 
1699.95 0 0.000320811 -0.00673947 -5.37375e-05 -4.67433e-05 -0.0476574 -0.00256774 0.00206669 -0.0475002 0.000276368 0.000325378 0.000191078 -9.23685e-05 -0.000281737 0.000288554 0.00062602 -0.000269232 -4.97064e-05 -0.000374421 1.63875e-05 -0.000511099 -8.51442e-06 2.6213e-05 -6.8955e-05 -1.8355e-05 4.12216e-05 0.000203879 4.04811e-05 4.19609e-05 8.71062e-06 -0.000125104 -9.90137e-06 -5.79605e-05 
1700.3 0 0.00030237 -0.00632818 -4.95053e-05 -4.73987e-05 -0.0510475 -0.00273137 0.00187742 -0.0433629 0.000271441 0.000345873 0.000211166 -9.29844e-05 -0.000303823 0.000241243 0.000652534 -0.000239691 -5.86717e-05 -0.000336977 2.71381e-05 -0.000507113 -1.01559e-05 2.66475e-05 -6.16062e-05 -2.50849e-05 3.9475e-05 0.00019188 4.01226e-05 4.46883e-05 1.65385e-05 -0.000129362 -1.1652e-05 -5.46796e-05 
1700.65 0 0.000282727 -0.00588181 -4.49589e-05 -4.77491e-05 -0.0540855 -0.00287912 0.0016792 -0.0389953 0.000263687 0.00036169 0.000228975 -9.5595e-05 -0.000325151 0.000193789 0.000675282 -0.0002051 -6.61743e-05 -0.000297956 4.20708e-05 -0.000495458 -1.26486e-05 2.67986e-05 -5.41877e-05 -3.21368e-05 3.56591e-05 0.00018116 3.87892e-05 4.33679e-05 2.26677e-05 -0.000135124 -1.23015e-05 -5.29234e-05 
1701 0 0.000260715 -0.00540263 -4.02816e-05 -4.84369e-05 -0.0567541 -0.00301151 0.00147166 -0.034424 0.000251869 0.000371394 0.000245008 -9.92481e-05 -0.000343028 0.000144737 0.000693423 -0.000165436 -7.33569e-05 -0.00025548 6.10721e-05 -0.000479468 -1.60218e-05 2.73392e-05 -4.6927e-05 -3.85332e-05 2.86326e-05 0.000170973 3.7153e-05 4.07076e-05 2.83163e-05 -0.00014128 -1.22485e-05 -5.20174e-05 
1701.35 0 0.000235044 -0.00489285 -3.54802e-05 -4.98809e-05 -0.0590384 -0.00312792 0.00125419 -0.0296808 0.000235262 0.000376713 0.00025933 -0.000102181 -0.000355414 9.45774e-05 0.000705616 -0.000121046 -8.03699e-05 -0.000209562 8.49148e-05 -0.000463937 -1.97585e-05 2.81437e-05 -3.88907e-05 -4.44947e-05 1.73186e-05 0.000160407 3.49797e-05 3.889e-05 3.39878e-05 -0.000146584 -1.25999e-05 -5.10246e-05 
1701.7 0 0.000205981 -0.00435642 -3.04646e-05 -5.13071e-05 -0.060928 -0.0032272 0.00102627 -0.0248014 0.000215013 0.00038091 0.000271862 -0.000103703 -0.000360829 4.3556e-05 0.000712849 -7.39982e-05 -8.74264e-05 -0.000163826 0.00011217 -0.000449353 -2.34023e-05 2.69137e-05 -3.01426e-05 -4.92547e-05 2.10269e-06 0.000149843 3.14057e-05 3.80376e-05 3.96352e-05 -0.000149069 -1.31937e-05 -4.9637e-05 
1702.05 0 0.000174795 -0.00379898 -2.51964e-05 -5.12504e-05 -0.0624182 -0.00330626 0.00078942 -0.0198183 0.000194701 0.000384093 0.000279737 -0.000104525 -0.000360506 -9.80273e-06 0.000715723 -2.82273e-05 -9.45789e-05 -0.000122611 0.000141372 -0.000433087 -2.63657e-05 2.32622e-05 -2.10545e-05 -5.19155e-05 -1.52345e-05 0.000140529 2.68585e-05 3.80856e-05 4.47683e-05 -0.000147843 -1.37964e-05 -4.8024e-05 
1702.4 0 0.000143111 -0.0032257 -2.04808e-05 -4.98938e-05 -0.0635067 -0.00336078 0.000546845 -0.0147611 0.000175227 0.000384304 0.000280203 -0.00010618 -0.000356683 -6.60816e-05 0.000713549 1.5102e-05 -9.84955e-05 -8.7123e-05 0.000172483 -0.000413652 -2.81248e-05 1.92553e-05 -1.14911e-05 -5.34431e-05 -3.29262e-05 0.000133199 2.28191e-05 3.90991e-05 5.03578e-05 -0.000143202 -1.45217e-05 -4.63593e-05 
1702.75 0 0.000111629 -0.0026396 -1.66254e-05 -4.82592e-05 -0.0641902 -0.00338853 0.000304143 -0.00965884 0.000154872 0.00037989 0.000274421 -0.000108838 -0.000348847 -0.000124066 0.000705644 5.68329e-05 -9.48089e-05 -5.61547e-05 0.000205614 -0.000392343 -2.95032e-05 1.69058e-05 -1.88705e-06 -5.4963e-05 -5.05864e-05 0.00012681 2.03071e-05 4.10171e-05 5.77133e-05 -0.000135617 -1.51447e-05 -4.43426e-05 
1703.1 0 8.08013e-05 -0.002041 -1.24603e-05 -4.6945e-05 -0.0644656 -0.00339219 6.72237e-05 -0.00454319 0.000131576 0.000369724 0.000266873 -0.000110626 -0.000337121 -0.000182082 0.000692527 9.64065e-05 -8.29235e-05 -2.95467e-05 0.000239725 -0.000371202 -3.03487e-05 1.61451e-05 7.30125e-06 -5.71114e-05 -6.73597e-05 0.000120219 1.95201e-05 4.36969e-05 6.66078e-05 -0.00012566 -1.51726e-05 -4.19849e-05 
1703.45 0 5.12624e-05 -0.00143341 -7.29847e-06 -4.63569e-05 -0.0643349 -0.0033773 -0.000160854 0.000553073 0.000105256 0.000354545 0.000260891 -0.000111055 -0.000323814 -0.000239877 0.000675593 0.000134543 -6.51142e-05 -7.90574e-06 0.000273171 -0.000351113 -2.9753e-05 1.3283e-05 1.64542e-05 -6.08792e-05 -8.17556e-05 0.000113276 1.93924e-05 4.78946e-05 7.64068e-05 -0.000115403 -1.48201e-05 -3.86545e-05 
1703.8 0 2.44486e-05 -0.000823357 -2.66484e-06 -4.57421e-05 -0.0638029 -0.0033485 -0.000381692 0.00559875 7.66314e-05 0.000337171 0.000257374 -0.000111668 -0.000308911 -0.000299515 0.000655287 0.000172768 -4.41754e-05 9.70328e-06 0.000306592 -0.000331455 -2.77437e-05 8.12981e-06 2.79203e-05 -6.54444e-05 -9.38326e-05 0.000105316 1.78352e-05 5.35316e-05 8.68988e-05 -0.000105492 -1.51799e-05 -3.31804e-05 
1704.15 0 6.32677e-07 -0.00021425 8.29471e-08 -4.41568e-05 -0.0628782 -0.00330708 -0.000598877 0.0105622 4.43817e-05 0.00031992 0.000254465 -0.000112285 -0.000290243 -0.000363059 0.000630502 0.000210116 -2.22536e-05 2.47046e-05 0.000339878 -0.000310647 -2.72664e-05 3.18067e-06 4.32495e-05 -6.85684e-05 -0.000103431 9.52737e-05 1.50271e-05 5.80445e-05 9.7262e-05 -9.57656e-05 -1.6529e-05 -2.59153e-05 
1704.5 0 -2.29835e-05 0.000390899 1.77317e-06 -4.13353e-05 -0.0615723 -0.0032538 -0.000813099 0.0154154 8.82679e-06 0.000301679 0.000250129 -0.000110985 -0.000266887 -0.000429703 0.000599798 0.000243572 1.08729e-06 3.57054e-05 0.000370099 -0.000288812 -3.02666e-05 -2.3014e-06 6.01816e-05 -7.0051e-05 -0.000111745 8.44538e-05 1.25216e-05 5.92778e-05 0.000106521 -8.74956e-05 -1.81128e-05 -1.81005e-05 
1704.85 0 -4.77532e-05 0.00098659 4.16994e-06 -3.7728e-05 -0.0598945 -0.00318971 -0.00102443 0.0201322 -2.64744e-05 0.000280805 0.000244592 -0.000109071 -0.000239809 -0.000496617 0.000563231 0.000270056 2.57118e-05 4.09773e-05 0.000396108 -0.000268129 -3.52166e-05 -8.64414e-06 7.63984e-05 -7.14866e-05 -0.000119696 7.41888e-05 9.6022e-06 5.75861e-05 0.000115958 -8.03061e-05 -1.98681e-05 -1.0662e-05 
1705.2 0 -7.32008e-05 0.00156908 7.53181e-06 -3.33969e-05 -0.0578554 -0.00311305 -0.00123355 0.0246833 -6.12001e-05 0.000258051 0.000237803 -0.000108756 -0.00021019 -0.00056254 0.00052167 0.000288404 4.99927e-05 4.42106e-05 0.000418158 -0.000249087 -4.06322e-05 -1.37668e-05 9.16581e-05 -7.3599e-05 -0.000126824 6.25706e-05 4.67041e-06 5.31084e-05 0.000126014 -7.32856e-05 -2.2669e-05 -3.91198e-06 
1705.55 0 -0.000100415 0.00213617 1.08299e-05 -2.86289e-05 -0.0554714 -0.0030218 -0.00144063 0.0290408 -9.61795e-05 0.000233551 0.000229457 -0.000108624 -0.000178521 -0.00062719 0.000474959 0.000298846 7.39112e-05 5.02026e-05 0.000433754 -0.000230224 -4.55741e-05 -1.68937e-05 0.000104711 -7.53452e-05 -0.000133817 4.83802e-05 -2.67569e-06 4.59045e-05 0.000133979 -6.63276e-05 -2.56349e-05 2.29271e-06 
1705.9 0 -0.000130048 0.00268531 1.44647e-05 -2.48133e-05 -0.0527603 -0.00291567 -0.00164633 0.0331816 -0.000129169 0.000206827 0.000219089 -0.000106501 -0.000147107 -0.000690254 0.000424079 0.000301568 9.86625e-05 5.86383e-05 0.000441218 -0.000211703 -4.85139e-05 -1.79234e-05 0.000114306 -7.49127e-05 -0.000141897 3.35535e-05 -1.13997e-05 3.65184e-05 0.000138662 -5.90778e-05 -2.74428e-05 8.51504e-06 
1706.25 0 -0.000159614 0.00321455 1.88786e-05 -2.203e-05 -0.0497405 -0.00279355 -0.00185031 0.0370835 -0.000156577 0.000179794 0.00020628 -0.000102553 -0.000119619 -0.000751966 0.000369457 0.000299028 0.000124662 6.70076e-05 0.000442027 -0.000194529 -4.87202e-05 -1.61915e-05 0.000120243 -7.07449e-05 -0.000150417 2.00183e-05 -1.99928e-05 2.58854e-05 0.000142111 -5.04691e-05 -2.89621e-05 1.55765e-05 
1706.6 0 -0.000186798 0.00372255 2.28799e-05 -1.82782e-05 -0.0464333 -0.00265421 -0.00204859 0.0407238 -0.000177514 0.000154036 0.000191383 -9.89405e-05 -9.60882e-05 -0.000811536 0.000309408 0.000294184 0.000151719 7.39491e-05 0.000440829 -0.000177075 -4.75522e-05 -1.24334e-05 0.000123804 -6.2592e-05 -0.000156612 7.00385e-06 -2.60817e-05 1.52649e-05 0.00014664 -4.08474e-05 -2.99967e-05 2.34705e-05 
1706.95 0 -0.000210984 0.00420605 2.6094e-05 -1.29225e-05 -0.0428603 -0.00249852 -0.00223625 0.0440826 -0.000196145 0.000129165 0.000175798 -9.61581e-05 -7.46994e-05 -0.000866159 0.000242976 0.000286464 0.0001788 7.93775e-05 0.000440326 -0.000157649 -4.54233e-05 -8.90366e-06 0.000125854 -5.30079e-05 -0.000159736 -8.40845e-06 -2.77546e-05 5.59397e-06 0.000151128 -3.24201e-05 -2.91427e-05 3.09973e-05 
1707.3 0 -0.000232181 0.0046608 2.88394e-05 -6.8141e-06 -0.0390424 -0.00232989 -0.00241114 0.0471415 -0.000216925 0.000105708 0.000161608 -9.26551e-05 -5.59548e-05 -0.000913137 0.00017305 0.000275029 0.000204336 8.32646e-05 0.000438035 -0.000135578 -4.18418e-05 -6.47329e-06 0.000126949 -4.50246e-05 -0.000162581 -2.52495e-05 -2.63528e-05 -2.60269e-06 0.000152236 -2.6333e-05 -2.69042e-05 3.79309e-05 
1707.65 0 -0.000250843 0.00508319 3.04401e-05 -8.77655e-07 -0.0350031 -0.00215096 -0.00257316 0.0498807 -0.000240648 8.22895e-05 0.000150269 -8.89987e-05 -3.9687e-05 -0.000953791 0.000103459 0.000262547 0.000227215 8.52382e-05 0.000429118 -0.000110833 -3.8866e-05 -6.04996e-06 0.000127533 -3.90873e-05 -0.000166281 -4.02094e-05 -2.42007e-05 -9.89623e-06 0.000149799 -2.15644e-05 -2.4535e-05 4.55382e-05 
1708 0 -0.000268324 0.00546942 3.06936e-05 5.26915e-06 -0.0307683 -0.0019626 -0.0027215 0.0522819 -0.000264672 5.58954e-05 0.000140938 -8.61985e-05 -2.32769e-05 -0.000990805 3.24421e-05 0.000250677 0.000245719 8.65023e-05 0.000412297 -8.6043e-05 -3.89629e-05 -8.06577e-06 0.00012775 -3.47753e-05 -0.000169926 -5.3335e-05 -2.15705e-05 -1.65638e-05 0.000145074 -1.73678e-05 -2.21451e-05 5.42047e-05 
1708.35 0 -0.000286 0.00581756 2.97507e-05 1.20636e-05 -0.0263642 -0.00176625 -0.0028576 0.0543291 -0.000286197 2.67153e-05 0.000132504 -8.23192e-05 -6.74976e-06 -0.00102386 -4.43942e-05 0.00023793 0.000257654 8.77631e-05 0.000390195 -6.35962e-05 -4.14359e-05 -1.1363e-05 0.000127652 -3.10153e-05 -0.000173301 -6.55409e-05 -1.78288e-05 -2.34127e-05 0.000138923 -1.3017e-05 -1.95351e-05 6.24929e-05 
1708.7 0 -0.000304478 0.00612657 2.74637e-05 1.80989e-05 -0.0218218 -0.00156163 -0.00298561 0.05601 -0.000304036 -3.39893e-06 0.000125416 -7.45694e-05 8.21926e-06 -0.0010504 -0.000127149 0.000223514 0.000261455 8.78271e-05 0.000364835 -4.24529e-05 -4.42255e-05 -1.5821e-05 0.000126295 -2.70689e-05 -0.000174852 -7.6724e-05 -1.28169e-05 -3.09307e-05 0.000132365 -7.46804e-06 -1.6416e-05 7.01274e-05 
1709.05 0 -0.000323391 0.00639362 2.49742e-05 2.32756e-05 -0.0171749 -0.0013462 -0.0031058 0.0573182 -0.000318763 -3.32876e-05 0.000119697 -6.27533e-05 2.01783e-05 -0.00107007 -0.000214562 0.000208198 0.000256695 8.38946e-05 0.000338283 -2.00202e-05 -4.63592e-05 -2.10666e-05 0.000123029 -2.28437e-05 -0.000172897 -8.57596e-05 -7.69641e-06 -3.84726e-05 0.000126126 -1.50305e-06 -1.2445e-05 7.89287e-05 
1709.4 0 -0.000341548 0.00661672 2.33649e-05 2.90751e-05 -0.0124536 -0.00111961 -0.00321303 0.0582509 -0.000332164 -6.3286e-05 0.000114222 -4.92499e-05 2.72539e-05 -0.00108148 -0.000308218 0.00019304 0.000245447 7.39923e-05 0.000311166 4.26698e-06 -4.75315e-05 -2.52116e-05 0.000117226 -1.79445e-05 -0.000169042 -9.27968e-05 -3.21209e-06 -4.57503e-05 0.000120846 3.77358e-06 -7.21175e-06 8.93285e-05 
1709.75 0 -0.000357989 0.00679646 2.25665e-05 3.5274e-05 -0.00768746 -0.000884799 -0.00330347 0.0588053 -0.000344826 -9.27846e-05 0.000109144 -3.6279e-05 2.98142e-05 -0.00108148 -0.00040794 0.000177706 0.000230086 5.86021e-05 0.000282175 2.94133e-05 -4.77165e-05 -2.83012e-05 0.000108601 -1.31284e-05 -0.000166109 -9.91879e-05 4.46773e-07 -5.1137e-05 0.000115525 9.42001e-06 -4.65529e-07 9.90227e-05 
1710.1 0 -0.000373089 0.00693275 2.25487e-05 3.92933e-05 -0.00290714 -0.000643619 -0.003377 0.0589812 -0.000356064 -0.000121459 0.00010621 -2.56992e-05 2.92118e-05 -0.00106817 -0.000510389 0.000160686 0.000210786 3.95489e-05 0.000251731 5.46657e-05 -4.76916e-05 -3.1841e-05 9.84694e-05 -8.75985e-06 -0.000164477 -0.000105335 2.63933e-06 -5.3262e-05 0.000108849 1.76143e-05 7.23916e-06 0.000105977 
1710.45 0 -0.000387254 0.00702446 2.29027e-05 4.03923e-05 0.00185816 -0.000395907 -0.00343416 0.0587796 -0.000365545 -0.000149778 0.000106112 -1.81275e-05 2.55931e-05 -0.00104108 -0.000612633 0.000141723 0.000186608 1.93602e-05 0.000220311 7.83133e-05 -4.78935e-05 -3.59331e-05 8.78436e-05 -3.86704e-06 -0.000161702 -0.000111149 3.40988e-06 -5.34578e-05 0.000101541 2.87053e-05 1.50783e-05 0.00011037 
1710.8 0 -0.000399191 0.00707082 2.33908e-05 4.04077e-05 0.00657898 -0.000141853 -0.0034742 0.0582025 -0.000373441 -0.000175772 0.000107381 -1.15827e-05 1.87788e-05 -0.00100085 -0.000713059 0.000123716 0.000156786 -5.62675e-07 0.000187502 9.81921e-05 -4.88498e-05 -4.08634e-05 7.75513e-05 1.82868e-06 -0.000156513 -0.000118175 4.29652e-06 -5.28081e-05 9.47228e-05 4.12008e-05 2.21465e-05 0.000113899 
1711.15 0 -0.000407933 0.0070711 2.33626e-05 4.07099e-05 0.0112258 0.000117929 -0.00349459 0.0572551 -0.000380809 -0.000196618 0.000108129 -2.92384e-06 1.13993e-05 -0.000947815 -0.000809764 0.000110607 0.000122217 -2.20354e-05 0.000153956 0.000114074 -5.13007e-05 -4.67154e-05 6.87721e-05 7.48326e-06 -0.000149547 -0.000126754 6.26122e-06 -5.1729e-05 8.73236e-05 5.466e-05 2.79391e-05 0.00011662 
1711.5 0 -0.000414039 0.00702474 2.28188e-05 4.12238e-05 0.0157693 0.000381261 -0.00349266 0.0559447 -0.00038767 -0.000211646 0.000108067 7.2485e-06 7.73861e-06 -0.000880663 -0.000900552 0.000102053 8.52239e-05 -4.76665e-05 0.000118673 0.000127986 -5.39933e-05 -5.3345e-05 6.15102e-05 1.23431e-05 -0.000140366 -0.000134418 8.55921e-06 -5.10763e-05 7.86436e-05 6.93812e-05 3.2476e-05 0.000117494 
1711.85 0 -0.000416316 0.00693109 2.33093e-05 4.25671e-05 0.0201796 0.00064434 -0.00346882 0.0542806 -0.000391831 -0.000221061 0.00010781 1.54899e-05 8.86096e-06 -0.00080023 -0.000981284 9.57884e-05 4.72534e-05 -7.66473e-05 8.03785e-05 0.000142741 -5.52649e-05 -6.02424e-05 5.53795e-05 1.75598e-05 -0.000127947 -0.000140543 9.90138e-06 -5.12896e-05 6.90549e-05 8.45495e-05 3.55707e-05 0.000116339 
1712.2 0 -0.000414283 0.00679094 2.47336e-05 4.44637e-05 0.0244266 0.000904056 -0.00342444 0.0522748 -0.000392165 -0.000226795 0.000107571 1.94481e-05 1.44361e-05 -0.000712493 -0.0010486 9.0205e-05 7.7218e-06 -0.000105532 4.04125e-05 0.000160879 -5.6198e-05 -6.63324e-05 5.02853e-05 2.47376e-05 -0.000112844 -0.000145514 1.14233e-05 -5.26236e-05 5.84159e-05 9.84729e-05 3.699e-05 0.000112907 
1712.55 0 -0.000409153 0.0066068 2.58256e-05 4.57796e-05 0.0284808 0.00115735 -0.00335963 0.0499426 -0.000387779 -0.000231493 0.000108144 1.8677e-05 2.51179e-05 -0.000622843 -0.00110329 8.33255e-05 -3.32181e-05 -0.000131577 -3.79527e-07 0.000181279 -5.71677e-05 -7.11727e-05 4.51135e-05 3.40262e-05 -9.72046e-05 -0.000149285 1.5401e-05 -5.47757e-05 4.67801e-05 0.000109454 3.70237e-05 0.000108282 
1712.9 0 -0.0004017 0.0063802 2.63342e-05 4.63099e-05 0.0323151 0.00140233 -0.00327505 0.0473027 -0.000376028 -0.000236094 0.000111261 1.51921e-05 3.89156e-05 -0.000533693 -0.00114783 7.38794e-05 -7.51695e-05 -0.000154555 -4.01963e-05 0.000200836 -5.72787e-05 -7.52834e-05 4.02398e-05 4.4354e-05 -8.28626e-05 -0.000152161 2.25828e-05 -5.71192e-05 3.40181e-05 0.000117628 3.60709e-05 0.00010365 
1713.25 0 -0.000392161 0.0061127 2.57937e-05 4.62347e-05 0.0359055 0.00163845 -0.00317306 0.044377 -0.000357346 -0.000238456 0.000116013 1.07007e-05 5.168e-05 -0.000445704 -0.0011848 6.13021e-05 -0.000118291 -0.000176315 -7.56391e-05 0.00021859 -5.6167e-05 -7.7544e-05 3.61831e-05 5.25435e-05 -7.01386e-05 -0.000153326 3.21696e-05 -6.11502e-05 1.97231e-05 0.000125623 3.48563e-05 9.81244e-05 
1713.6 0 -0.000380862 0.00580822 2.38871e-05 4.61806e-05 0.0392312 0.00186761 -0.00305555 0.0411882 -0.000333764 -0.000234765 0.000117698 5.22386e-06 6.0242e-05 -0.000358589 -0.00121586 4.65267e-05 -0.000159898 -0.000198934 -0.000104595 0.000236239 -5.49314e-05 -7.66863e-05 3.10749e-05 5.65178e-05 -5.81416e-05 -0.000152251 4.22578e-05 -6.68282e-05 4.15128e-06 0.000135505 3.45004e-05 9.11862e-05 
1713.95 0 -0.00036911 0.00547074 2.12062e-05 4.59465e-05 0.0422734 0.00209132 -0.00291993 0.0377594 -0.000308187 -0.000223748 0.000112935 -2.39473e-06 6.46334e-05 -0.000271382 -0.00124154 3.29924e-05 -0.000194214 -0.000223144 -0.000124056 0.000255409 -5.38665e-05 -7.33979e-05 2.46819e-05 5.76606e-05 -4.64555e-05 -0.000147844 5.12826e-05 -7.18248e-05 -1.2104e-05 0.000147156 3.54839e-05 8.35412e-05 
1714.3 0 -0.000356277 0.00510217 1.83449e-05 4.56084e-05 0.0450161 0.00230732 -0.00276383 0.034114 -0.000284548 -0.000207408 0.000102936 -1.3621e-05 6.65899e-05 -0.000181314 -0.00126172 2.22324e-05 -0.000218017 -0.000246411 -0.000134372 0.000274777 -5.11178e-05 -6.90591e-05 1.77565e-05 5.76452e-05 -3.43465e-05 -0.000139481 5.83094e-05 -7.5624e-05 -2.79876e-05 0.00015983 3.64068e-05 7.5675e-05 
1714.65 0 -0.000339887 0.0047042 1.58892e-05 4.60182e-05 0.0474432 0.00251306 -0.00258822 0.0302762 -0.000263322 -0.000186855 9.22341e-05 -2.65996e-05 6.60169e-05 -8.70723e-05 -0.00127555 1.42906e-05 -0.000232662 -0.00026677 -0.000139968 0.000291793 -4.70221e-05 -6.4058e-05 1.0496e-05 5.69377e-05 -2.10758e-05 -0.000127895 6.23759e-05 -7.86516e-05 -4.27017e-05 0.000173044 3.60801e-05 6.70485e-05 
1715 0 -0.000320145 0.00427916 1.42646e-05 4.6133e-05 0.0495396 0.00270663 -0.00239519 0.0262751 -0.000241155 -0.000162283 8.37644e-05 -3.97693e-05 6.18511e-05 1.07492e-05 -0.00128148 1.06158e-05 -0.000242748 -0.000284956 -0.000143244 0.000305051 -4.32708e-05 -5.78317e-05 2.5856e-06 5.57104e-05 -4.84426e-06 -0.000113353 6.3688e-05 -7.97834e-05 -5.5053e-05 0.000186474 3.54702e-05 5.66856e-05 
1715.35 0 -0.000298794 0.00383083 1.28424e-05 4.48947e-05 0.0512951 0.00288701 -0.00218766 0.0221411 -0.000215947 -0.000133988 7.60491e-05 -5.38074e-05 5.58448e-05 0.000112889 -0.00127709 1.13586e-05 -0.000251402 -0.000301756 -0.000142107 0.000313943 -4.04515e-05 -4.953e-05 -4.39331e-06 5.42463e-05 1.48807e-05 -9.71345e-05 6.33201e-05 -7.74018e-05 -6.34708e-05 0.000197359 3.55505e-05 4.4829e-05 
1715.7 0 -0.000276763 0.00336327 1.0724e-05 4.36191e-05 0.0527027 0.00305402 -0.00196598 0.0179031 -0.000190145 -0.000103557 6.75523e-05 -6.926e-05 5.00786e-05 0.00021774 -0.00125949 1.40107e-05 -0.000258911 -0.000316333 -0.000134374 0.000318346 -3.82377e-05 -4.07357e-05 -8.3132e-06 5.2721e-05 3.56947e-05 -8.23427e-05 6.23174e-05 -7.24501e-05 -6.75485e-05 0.000202719 3.50911e-05 3.24282e-05 
1716.05 0 -0.000253763 0.00287859 6.98581e-06 4.2387e-05 0.0537569 0.00320548 -0.0017295 0.0135905 -0.000167367 -7.15129e-05 5.68003e-05 -8.4795e-05 4.55213e-05 0.000321065 -0.00122843 1.80731e-05 -0.000264911 -0.000326136 -0.000121221 0.000317302 -3.55021e-05 -3.34416e-05 -8.84954e-06 5.09506e-05 5.48814e-05 -7.07063e-05 6.08124e-05 -6.61442e-05 -6.92442e-05 0.000202131 3.31194e-05 1.9173e-05 
1716.4 0 -0.000228684 0.00237945 2.56682e-06 4.00536e-05 0.0544545 0.00333958 -0.00147929 0.00923334 -0.000149128 -3.76472e-05 4.1561e-05 -9.82692e-05 4.35684e-05 0.000420654 -0.00118642 2.25846e-05 -0.000270079 -0.000330116 -0.000105995 0.000312093 -3.21954e-05 -2.68454e-05 -6.08033e-06 4.93764e-05 7.13215e-05 -6.05596e-05 5.88971e-05 -5.93662e-05 -7.01731e-05 0.000197494 3.0724e-05 4.99934e-06 
1716.75 0 -0.000202207 0.0018697 -8.65005e-07 3.66564e-05 0.0547941 0.00345406 -0.00121827 0.00486085 -0.000132983 -4.20183e-06 2.03806e-05 -0.00010765 4.27761e-05 0.000516395 -0.00113556 2.53891e-05 -0.000274847 -0.000330825 -9.32369e-05 0.000305285 -2.8293e-05 -2.00101e-05 -1.22005e-06 4.77726e-05 8.54086e-05 -5.05071e-05 5.7187e-05 -5.42004e-05 -6.95595e-05 0.000189843 2.82733e-05 -8.92223e-06 
1717.1 0 -0.000175106 0.00135302 -3.23083e-06 3.29015e-05 0.0547773 0.00354748 -0.000951679 0.000501831 -0.000113696 2.56571e-05 -5.50079e-06 -0.000112958 4.0336e-05 0.000607514 -0.00107595 2.63045e-05 -0.000278011 -0.000331641 -8.59003e-05 0.000296664 -2.39115e-05 -1.3588e-05 3.74908e-06 4.55879e-05 9.79939e-05 -4.22865e-05 5.61304e-05 -5.18761e-05 -6.64749e-05 0.000180449 2.62764e-05 -2.16632e-05 
1717.45 0 -0.000148428 0.000831618 -5.14777e-06 2.85704e-05 0.0544077 0.00362204 -0.000680559 -0.00381653 -8.86504e-05 5.09854e-05 -3.42202e-05 -0.000115539 3.56327e-05 0.000691602 -0.00100868 2.62841e-05 -0.000278302 -0.000333755 -8.30979e-05 0.000284089 -2.019e-05 -7.74362e-06 7.76013e-06 4.20167e-05 0.000109994 -3.85243e-05 5.64396e-05 -5.25141e-05 -6.31592e-05 0.00017029 2.50663e-05 -3.29261e-05 
1717.8 0 -0.000123277 0.000309061 -6.86753e-06 2.41325e-05 0.0536903 0.00367706 -0.000402824 -0.00806726 -5.89325e-05 7.3019e-05 -6.39939e-05 -0.000117317 2.98841e-05 0.000766874 -0.000936532 2.60162e-05 -0.000274069 -0.000338018 -8.11266e-05 0.000266376 -1.61399e-05 -2.24605e-06 9.67292e-06 3.57615e-05 0.000120577 -3.73251e-05 5.81077e-05 -5.54977e-05 -6.33742e-05 0.000159422 2.42873e-05 -4.24965e-05 
1718.15 0 -9.84589e-05 -0.000209473 -7.97051e-06 2.06079e-05 0.0526329 0.00371116 -0.000120151 -0.0122213 -2.78879e-05 9.3509e-05 -9.14499e-05 -0.000120293 2.28917e-05 0.000833997 -0.0008612 2.65329e-05 -0.000265474 -0.000343847 -7.60638e-05 0.000244791 -9.75564e-06 2.63193e-06 9.626e-06 2.70893e-05 0.000128887 -3.52241e-05 5.938e-05 -5.91371e-05 -6.77732e-05 0.000148306 2.38094e-05 -5.06257e-05 
1718.5 0 -7.2843e-05 -0.000720901 -8.55735e-06 1.81817e-05 0.0512476 0.00372484 0.000166095 -0.01625 -9.29995e-07 0.000112154 -0.000113831 -0.000123618 1.39337e-05 0.000894481 -0.000783732 3.06529e-05 -0.000255335 -0.000348872 -6.82169e-05 0.000221982 -1.19578e-06 7.01696e-06 8.16125e-06 1.82173e-05 0.000136064 -3.14441e-05 5.97996e-05 -6.1716e-05 -7.47135e-05 0.000137274 2.41401e-05 -5.82779e-05 
1718.85 0 -4.61232e-05 -0.00122216 -8.81307e-06 1.57949e-05 0.049551 0.00371585 0.00045535 -0.020127 2.08972e-05 0.000127134 -0.000131492 -0.000126179 5.16314e-06 0.000949618 -0.000705898 3.99899e-05 -0.000246195 -0.000352175 -6.12759e-05 0.000198129 8.49826e-06 1.21397e-05 3.90177e-06 9.30992e-06 0.000143764 -2.61844e-05 6.01763e-05 -6.2327e-05 -8.23237e-05 0.00012643 2.55012e-05 -6.61903e-05 
1719.2 0 -1.78855e-05 -0.00170782 -8.53834e-06 1.3045e-05 0.0475591 0.00368208 0.000744303 -0.0238299 4.14618e-05 0.000139306 -0.000145321 -0.000129229 -1.02499e-06 0.00100085 -0.000627714 5.29582e-05 -0.000238075 -0.000353229 -5.67372e-05 0.000171431 1.83478e-05 1.7913e-05 -2.10794e-06 -5.3897e-07 0.000151553 -1.98573e-05 5.92562e-05 -6.02135e-05 -8.88993e-05 0.000116262 2.6765e-05 -7.42077e-05 
1719.55 0 1.22975e-05 -0.00217414 -7.78016e-06 1.00302e-05 0.0452881 0.00362539 0.00102996 -0.0273363 6.19879e-05 0.000149946 -0.000154943 -0.000133143 -4.18828e-06 0.00104727 -0.000547902 6.76356e-05 -0.000229807 -0.000351609 -5.32226e-05 0.000141297 2.76855e-05 2.24282e-05 -6.3804e-06 -1.04401e-05 0.000159145 -1.31414e-05 5.59584e-05 -5.49983e-05 -9.46116e-05 0.000108457 2.71928e-05 -8.25696e-05 
1719.9 0 4.57228e-05 -0.00261988 -6.54092e-06 6.30192e-06 0.0427602 0.0035481 0.00131307 -0.0306256 7.9788e-05 0.00015911 -0.00016149 -0.000137341 -6.08226e-06 0.00108719 -0.000465419 8.18445e-05 -0.000219676 -0.000347981 -4.94156e-05 0.000107647 3.58906e-05 2.4657e-05 -7.27543e-06 -1.98465e-05 0.000166932 -5.35879e-06 5.05246e-05 -4.82586e-05 -0.000100284 0.000103552 2.69982e-05 -9.10805e-05 
1720.25 0 8.3413e-05 -0.00304423 -5.47424e-06 1.69921e-06 0.0399994 0.00344791 0.0015957 -0.0336824 9.24709e-05 0.000168572 -0.000166514 -0.000141859 -8.94123e-06 0.00111898 -0.000381644 9.54428e-05 -0.000204792 -0.000342645 -4.60027e-05 7.32418e-05 4.27078e-05 2.54454e-05 -5.81016e-06 -2.792e-05 0.000174554 4.35667e-06 4.30522e-05 -4.30469e-05 -0.000104553 0.000100493 2.60203e-05 -9.93605e-05 
1720.6 0 0.000125233 -0.00344426 -5.34131e-06 -3.73475e-06 0.037026 0.00332056 0.00187521 -0.0364954 0.000100469 0.000177874 -0.000168541 -0.000146414 -1.05914e-05 0.00114345 -0.000298153 0.000109853 -0.00018453 -0.00033436 -4.36855e-05 4.22792e-05 4.80649e-05 2.50561e-05 -4.00352e-06 -3.33976e-05 0.000182602 1.44708e-05 3.5034e-05 -3.98799e-05 -0.000105186 9.81771e-05 2.43947e-05 -0.000106375 
1720.95 0 0.000168795 -0.00381749 -5.7189e-06 -9.44316e-06 0.0338579 0.00316561 0.00214557 -0.0390502 0.000104616 0.000185175 -0.000166177 -0.000148286 -6.74905e-06 0.00116102 -0.00021296 0.000123881 -0.000161104 -0.000322345 -4.23399e-05 1.31247e-05 5.0426e-05 2.22733e-05 -1.48699e-06 -3.68073e-05 0.000192256 2.22041e-05 2.81013e-05 -3.72768e-05 -0.000103036 9.45799e-05 2.21542e-05 -0.000111223 
1721.3 0 0.000211032 -0.0041631 -6.50118e-06 -1.50921e-05 0.0305188 0.00298394 0.00240172 -0.0413312 0.000106295 0.00019145 -0.000159555 -0.000146213 3.05797e-06 0.0011696 -0.000125854 0.000135309 -0.000134961 -0.000308493 -4.49102e-05 -1.78205e-05 4.90764e-05 1.8026e-05 2.30899e-06 -3.92596e-05 0.000202784 2.78843e-05 2.1861e-05 -3.53761e-05 -0.000101241 8.71165e-05 1.88576e-05 -0.000114074 
1721.65 0 0.000250582 -0.00447953 -8.5384e-06 -2.02182e-05 0.0270351 0.00277731 0.00263821 -0.0433293 0.000108432 0.000198248 -0.000149634 -0.000143014 1.74507e-05 0.00116854 -3.94853e-05 0.00014407 -0.000106334 -0.000293003 -5.22073e-05 -4.94682e-05 4.50588e-05 1.35862e-05 6.59888e-06 -4.08441e-05 0.000211583 3.27325e-05 1.56304e-05 -3.51288e-05 -0.000100672 7.42839e-05 1.4896e-05 -0.000115323 
1722 0 0.000285889 -0.00476513 -1.11257e-05 -2.46288e-05 0.0234306 0.00254868 0.00285016 -0.0450399 0.000110467 0.000204795 -0.000139048 -0.000139644 3.62183e-05 0.0011598 4.56817e-05 0.000150026 -7.68313e-05 -0.000274532 -6.13337e-05 -7.96048e-05 3.95587e-05 7.84639e-06 8.17912e-06 -4.15782e-05 0.00021629 3.65395e-05 1.09132e-05 -3.72642e-05 -0.00010147 5.69271e-05 1.11183e-05 -0.000115573 
1722.35 0 0.000316532 -0.00501934 -1.31278e-05 -2.88226e-05 0.0197264 0.00230164 0.0030364 -0.0464565 0.000110657 0.000210671 -0.000129521 -0.000134545 5.79752e-05 0.00114533 0.000130323 0.00015133 -4.76719e-05 -0.000253977 -7.04504e-05 -0.000109424 3.29551e-05 8.41578e-07 4.2587e-06 -4.36177e-05 0.000216508 4.00982e-05 8.85321e-06 -4.02517e-05 -0.000104474 3.69646e-05 7.00336e-06 -0.000115438 
1722.7 0 0.000343297 -0.00524126 -1.46918e-05 -3.22944e-05 0.0159442 0.00204047 0.00319871 -0.0475767 0.000108337 0.000218519 -0.000120296 -0.000128094 8.05585e-05 0.00112604 0.000213236 0.000146347 -1.91644e-05 -0.000233088 -8.00204e-05 -0.00013998 2.57529e-05 -5.5975e-06 -4.43929e-06 -4.90418e-05 0.000212685 4.50201e-05 7.42308e-06 -4.17748e-05 -0.000109156 1.58034e-05 2.64131e-06 -0.00011514 
1723.05 0 0.000365861 -0.00542797 -1.54843e-05 -3.51015e-05 0.0121039 0.00176979 0.00333772 -0.0483996 0.000105141 0.000230531 -0.000109481 -0.000123207 0.000101734 0.00110248 0.00029349 0.000134694 8.28709e-06 -0.000212102 -9.08574e-05 -0.000168983 1.79014e-05 -1.17973e-05 -1.57447e-05 -5.71857e-05 0.000204886 5.2206e-05 3.69963e-06 -4.00831e-05 -0.000113621 -5.48027e-06 -5.30017e-07 -0.000114838 
1723.4 0 0.000383005 -0.00557825 -1.50666e-05 -3.82819e-05 0.00822638 0.00149215 0.00345447 -0.0489204 0.000102951 0.000246585 -9.58299e-05 -0.000120457 0.000119795 0.00107425 0.000372471 0.000117118 3.29981e-05 -0.000190664 -0.000100972 -0.000194735 1.03178e-05 -1.93355e-05 -2.70541e-05 -6.52305e-05 0.000194454 6.13494e-05 -2.77145e-06 -3.50334e-05 -0.000115922 -2.5221e-05 -2.25544e-06 -0.000113943 
1723.75 0 0.000395978 -0.00569436 -1.31942e-05 -4.17536e-05 0.0043368 0.00120779 0.00354856 -0.0491365 9.97135e-05 0.000265263 -8.00366e-05 -0.00011836 0.000133879 0.00103923 0.000450467 9.54005e-05 5.34486e-05 -0.000170238 -0.000108118 -0.000217297 6.04068e-06 -2.79862e-05 -3.76926e-05 -7.0915e-05 0.000182964 7.10684e-05 -1.02256e-05 -2.8353e-05 -0.000115741 -4.25466e-05 -3.28357e-06 -0.000111986 
1724.1 0 0.000407837 -0.00577865 -1.08245e-05 -4.50716e-05 0.000459232 0.000919699 0.00361845 -0.0490507 9.31453e-05 0.000284495 -6.18957e-05 -0.000117259 0.000143394 0.000996033 0.000525261 7.1539e-05 6.83339e-05 -0.000151939 -0.000113022 -0.000237421 4.56552e-06 -3.52825e-05 -4.89294e-05 -7.40895e-05 0.000170448 8.03751e-05 -1.69737e-05 -2.02403e-05 -0.000113965 -5.76438e-05 -4.67573e-06 -0.000109126 
1724.45 0 0.00041891 -0.00582919 -9.53657e-06 -4.82938e-05 -0.00338508 0.00063212 0.00366686 -0.0486667 8.4353e-05 0.000303906 -4.0408e-05 -0.000118411 0.000148162 0.000945142 0.000596063 4.73523e-05 7.61607e-05 -0.000136129 -0.000116675 -0.000255693 2.78745e-06 -3.83408e-05 -5.92441e-05 -7.64994e-05 0.000157332 9.00722e-05 -2.29972e-05 -9.11399e-06 -0.00011057 -7.11382e-05 -7.03979e-06 -0.000105716 
1724.8 0 0.000428637 -0.00584214 -9.81719e-06 -5.11617e-05 -0.00717405 0.000345408 0.00369607 -0.0479871 7.47179e-05 0.000324751 -1.61124e-05 -0.000124274 0.000148387 0.000886168 0.000664042 2.57097e-05 7.69329e-05 -0.000122707 -0.000118311 -0.000270445 3.64395e-07 -3.7519e-05 -6.58018e-05 -7.88035e-05 0.000143412 0.000100864 -2.90045e-05 3.71149e-06 -0.00010367 -8.22618e-05 -9.75316e-06 -0.000102299 
1725.15 0 0.000437706 -0.00581648 -1.09742e-05 -5.41113e-05 -0.0108822 5.83186e-05 0.00370489 -0.0470163 6.47132e-05 0.000344791 9.48793e-06 -0.000135357 0.000145808 0.000817745 0.00072715 9.1293e-06 7.07818e-05 -0.000109411 -0.000118571 -0.000279777 -2.35774e-06 -3.49855e-05 -6.80675e-05 -7.96641e-05 0.000129603 0.000111021 -3.43203e-05 1.60847e-05 -9.25237e-05 -8.96045e-05 -1.15141e-05 -9.91492e-05 
1725.5 0 0.000444988 -0.00575344 -1.15982e-05 -5.74247e-05 -0.0144847 -0.000229548 0.00369118 -0.0457623 5.6756e-05 0.000360812 3.36845e-05 -0.000148656 0.000142751 0.000743389 0.000781964 -3.734e-06 5.89808e-05 -9.57871e-05 -0.000116812 -0.000285204 -5.35286e-06 -3.19648e-05 -6.65681e-05 -7.8737e-05 0.00011753 0.00011893 -3.87311e-05 2.73599e-05 -7.85057e-05 -9.49767e-05 -1.24315e-05 -9.5681e-05 
1725.85 0 0.000448488 -0.00565353 -1.19092e-05 -5.95957e-05 -0.0179575 -0.000516171 0.00365317 -0.0442349 5.15307e-05 0.000374149 5.37904e-05 -0.000162353 0.000138767 0.000667514 0.000828973 -1.45177e-05 4.50781e-05 -8.4151e-05 -0.000109065 -0.000289324 -8.67546e-06 -2.87237e-05 -6.21942e-05 -7.65395e-05 0.000106632 0.000124771 -4.28018e-05 3.5892e-05 -6.29873e-05 -0.000100195 -1.41594e-05 -9.22782e-05 
1726.2 0 0.000448007 -0.00551683 -1.359e-05 -6.04718e-05 -0.0212773 -0.000797659 0.00359087 -0.0424482 4.46197e-05 0.000387306 6.8138e-05 -0.000178121 0.000134203 0.000589582 0.000869908 -2.21967e-05 3.22079e-05 -7.54478e-05 -9.65404e-05 -0.00029205 -1.19922e-05 -2.6442e-05 -5.70813e-05 -7.29738e-05 9.5794e-05 0.000128829 -4.78684e-05 4.08268e-05 -4.69353e-05 -0.000104142 -1.65503e-05 -8.91864e-05 
1726.55 0 0.000443621 -0.00534639 -1.62803e-05 -6.05832e-05 -0.0244242 -0.00107069 0.00350561 -0.0404197 3.50784e-05 0.000401221 7.83628e-05 -0.000198012 0.000131443 0.000508691 0.000904566 -2.69399e-05 2.11285e-05 -6.66366e-05 -8.43229e-05 -0.000291863 -1.46838e-05 -2.62825e-05 -5.20641e-05 -6.77434e-05 8.55969e-05 0.00013017 -5.41034e-05 4.41009e-05 -3.16269e-05 -0.000104814 -1.85663e-05 -8.60499e-05 
1726.9 0 0.000436041 -0.00514729 -1.9656e-05 -5.97586e-05 -0.0273839 -0.00133434 0.00339755 -0.0381678 2.55454e-05 0.000416555 8.65201e-05 -0.000220552 0.000131021 0.000426418 0.00093212 -3.03674e-05 1.09344e-05 -5.28237e-05 -7.07961e-05 -0.000287873 -1.63558e-05 -2.79304e-05 -4.56261e-05 -6.09892e-05 7.79815e-05 0.000128099 -6.12429e-05 4.6325e-05 -1.84409e-05 -0.000102974 -2.07112e-05 -8.3366e-05 
1727.25 0 0.000425216 -0.00492303 -2.3751e-05 -5.7789e-05 -0.0301443 -0.0015868 0.00326581 -0.0357076 1.62472e-05 0.000431405 9.36478e-05 -0.000241571 0.00013151 0.000344554 0.000952843 -3.31142e-05 1.91017e-06 -3.16739e-05 -5.25689e-05 -0.000280315 -1.96124e-05 -2.94832e-05 -3.96159e-05 -5.26312e-05 7.28474e-05 0.0001231 -6.87057e-05 4.69342e-05 -7.4341e-06 -0.000101208 -2.37172e-05 -8.10166e-05 
1727.6 0 0.000409133 -0.00467346 -2.73169e-05 -5.38534e-05 -0.0326919 -0.0018259 0.00311251 -0.0330535 7.50271e-06 0.000442312 0.00010121 -0.000257993 0.000132017 0.00026346 0.00096676 -3.41253e-05 -7.25446e-06 -5.68936e-06 -3.03025e-05 -0.000271761 -2.47948e-05 -2.83064e-05 -3.61784e-05 -4.28201e-05 6.86374e-05 0.000116098 -7.55534e-05 4.84774e-05 1.69381e-06 -0.00010099 -2.72854e-05 -7.82587e-05 
1727.95 0 0.000387602 -0.00439732 -2.99004e-05 -4.80874e-05 -0.0350112 -0.00205075 0.00293912 -0.030223 -7.00602e-07 0.000448562 0.000107952 -0.000270717 0.000133256 0.000183158 0.000973184 -3.38087e-05 -1.98085e-05 2.02329e-05 -6.75339e-06 -0.000263866 -2.82256e-05 -2.36645e-05 -3.37337e-05 -3.07617e-05 6.39141e-05 0.000108406 -8.13892e-05 5.32784e-05 9.79984e-06 -0.000102559 -3.07229e-05 -7.59372e-05 
1728.3 0 0.000362859 -0.00409529 -3.11174e-05 -4.27468e-05 -0.0370885 -0.00226001 0.00274565 -0.0272372 -7.86192e-06 0.000451112 0.000109493 -0.00028212 0.000135697 0.000105859 0.000972759 -3.45626e-05 -3.75069e-05 4.42789e-05 1.4635e-05 -0.000255483 -2.83276e-05 -1.76068e-05 -2.96246e-05 -1.62546e-05 5.85945e-05 0.000100462 -8.45433e-05 6.08942e-05 1.71934e-05 -0.000105149 -3.3759e-05 -7.46868e-05 
1728.65 0 0.000336646 -0.00376952 -3.06288e-05 -3.88144e-05 -0.0389126 -0.00245063 0.00253403 -0.0241163 -1.26727e-05 0.000452365 0.000101763 -0.000293013 0.000138483 3.31153e-05 0.000969209 -3.79996e-05 -5.91725e-05 6.77778e-05 3.16947e-05 -0.000244602 -2.61959e-05 -1.28379e-05 -2.32364e-05 -1.90257e-06 5.2854e-05 9.26348e-05 -8.3991e-05 6.9035e-05 2.31312e-05 -0.000107971 -3.69741e-05 -7.27768e-05 
1729 0 0.000309185 -0.00342251 -2.95898e-05 -3.56817e-05 -0.0404723 -0.00261874 0.00230879 -0.0208806 -1.38543e-05 0.000452978 8.5319e-05 -0.000303072 0.000140828 -3.77543e-05 0.000964564 -4.36056e-05 -8.18392e-05 9.30135e-05 4.38462e-05 -0.000229111 -2.29859e-05 -1.04747e-05 -1.62654e-05 1.05909e-05 4.75345e-05 8.58512e-05 -8.07806e-05 7.66391e-05 2.80544e-05 -0.000109909 -4.06031e-05 -6.90267e-05 
1729.35 0 0.000280361 -0.00305788 -2.86321e-05 -3.35016e-05 -0.0417592 -0.00276319 0.0020746 -0.0175537 -1.2766e-05 0.000450057 6.42163e-05 -0.000310951 0.000142549 -0.000109593 0.000955857 -4.98771e-05 -0.000103191 0.000119818 5.19476e-05 -0.000208184 -1.86344e-05 -1.06192e-05 -8.75913e-06 2.13188e-05 4.33331e-05 8.10145e-05 -7.69462e-05 8.3857e-05 3.37233e-05 -0.000110991 -4.37667e-05 -6.35126e-05 
1729.7 0 0.000251225 -0.00268037 -2.73181e-05 -3.21611e-05 -0.04277 -0.00288431 0.00183401 -0.0141587 -1.11665e-05 0.000439919 4.19056e-05 -0.000315899 0.000143538 -0.000181813 0.000939365 -5.67601e-05 -0.00012186 0.000146209 5.67052e-05 -0.000182268 -1.35405e-05 -1.24513e-05 -3.91334e-07 3.02193e-05 3.98837e-05 7.77248e-05 -7.35021e-05 8.96502e-05 4.16501e-05 -0.000111279 -4.626e-05 -5.59269e-05 
1730.05 0 0.000222121 -0.00229404 -2.56967e-05 -3.01318e-05 -0.0435026 -0.00298214 0.00159004 -0.0107174 -1.00515e-05 0.000422128 1.88974e-05 -0.000317848 0.000143844 -0.000252918 0.000914307 -6.41473e-05 -0.000137923 0.000171389 5.89137e-05 -0.000154546 -9.26621e-06 -1.47739e-05 8.14319e-06 3.57114e-05 3.63592e-05 7.43546e-05 -7.14152e-05 9.28042e-05 5.13931e-05 -0.000110471 -4.88793e-05 -4.65645e-05 
1730.4 0 0.000192321 -0.00190195 -2.41181e-05 -2.67431e-05 -0.0439555 -0.00305752 0.00134405 -0.00725334 -1.06382e-05 0.00039805 -5.02276e-06 -0.000315874 0.000145493 -0.000322352 0.000882427 -7.04005e-05 -0.000152877 0.000195421 5.85847e-05 -0.000127695 -6.4082e-06 -1.63199e-05 1.58048e-05 3.93203e-05 3.19462e-05 7.0063e-05 -7.16695e-05 9.34402e-05 6.1696e-05 -0.00010852 -5.14084e-05 -3.67942e-05 
1730.75 0 0.00016175 -0.00150497 -2.26675e-05 -2.33067e-05 -0.0441302 -0.00311013 0.0010953 -0.00379083 -1.41186e-05 0.000367113 -2.96733e-05 -0.000309199 0.000150867 -0.000389042 0.000845824 -7.56255e-05 -0.000166951 0.000217106 5.56665e-05 -0.00010276 -3.98389e-06 -1.55662e-05 2.22692e-05 4.35971e-05 2.75475e-05 6.59136e-05 -7.25865e-05 9.24784e-05 7.31886e-05 -0.000105465 -5.3252e-05 -2.7787e-05 
1731.1 0 0.000130601 -0.00110319 -2.17585e-05 -2.07718e-05 -0.044032 -0.00313827 0.000845551 -0.000353263 -2.1015e-05 0.000329679 -5.39533e-05 -0.000299179 0.000160211 -0.000451988 0.000806616 -8.32608e-05 -0.000179709 0.000235267 4.99721e-05 -7.98108e-05 -6.4087e-07 -1.40934e-05 2.75849e-05 4.90167e-05 2.50238e-05 6.14666e-05 -7.26235e-05 8.99598e-05 8.69615e-05 -0.000102093 -5.51009e-05 -1.9422e-05 
1731.45 0 0.000100028 -0.000700816 -2.13876e-05 -1.92878e-05 -0.0436678 -0.00314472 0.000598328 0.00303962 -3.04421e-05 0.000287178 -7.59584e-05 -0.000287297 0.0001704 -0.000512114 0.000766663 -9.57097e-05 -0.000190842 0.000250559 3.9689e-05 -5.80433e-05 3.87834e-06 -1.35921e-05 3.07558e-05 5.57477e-05 2.48091e-05 5.48179e-05 -7.12033e-05 8.54005e-05 0.000101243 -0.000100101 -5.73046e-05 -1.05696e-05 
1731.8 0 7.13112e-05 -0.000302163 -2.0526e-05 -1.80724e-05 -0.0430432 -0.00313426 0.00035364 0.00636737 -3.98715e-05 0.000242023 -9.35051e-05 -0.000272794 0.000178417 -0.000570909 0.000725623 -0.000112815 -0.000199589 0.000263726 2.44043e-05 -3.73838e-05 7.88362e-06 -1.19061e-05 3.07676e-05 6.33246e-05 2.53676e-05 4.49118e-05 -6.7477e-05 7.98171e-05 0.000113429 -0.000100467 -5.85156e-05 -4.87064e-07 
1732.15 0 4.34998e-05 9.19486e-05 -1.78789e-05 -1.55411e-05 -0.0421674 -0.00310771 0.000111005 0.00960773 -4.7886e-05 0.000196568 -0.000105166 -0.000255434 0.000182574 -0.000627839 0.000681006 -0.000134659 -0.000206053 0.000273743 7.21892e-06 -1.7869e-05 1.04239e-05 -7.73248e-06 2.88411e-05 7.06685e-05 2.34907e-05 3.31744e-05 -6.16291e-05 7.47718e-05 0.000122579 -0.000103109 -5.84318e-05 1.02537e-05 
1732.5 0 1.6365e-05 0.000480582 -1.33901e-05 -1.15105e-05 -0.0410535 -0.00306569 -0.000127406 0.0127426 -5.56577e-05 0.000151128 -0.000110826 -0.000239347 0.000179715 -0.000679393 0.000630687 -0.000159715 -0.0002107 0.000281437 -1.00406e-05 9.44953e-07 1.18391e-05 -3.21034e-06 2.65026e-05 7.68984e-05 1.63294e-05 2.09942e-05 -5.49396e-05 7.088e-05 0.000130121 -0.000106129 -5.80994e-05 2.06885e-05 
1732.85 0 -9.37598e-06 0.000860892 -8.9163e-06 -6.52156e-06 -0.0397117 -0.00300931 -0.000359151 0.0157587 -6.33821e-05 0.000105553 -0.00011264 -0.000226295 0.000168078 -0.000722793 0.000574598 -0.000183269 -0.000212667 0.000291019 -2.82227e-05 1.98789e-05 1.18605e-05 -6.14686e-07 2.36859e-05 8.21406e-05 3.98571e-06 6.53612e-06 -4.7923e-05 6.75303e-05 0.000137743 -0.000106879 -5.7661e-05 3.0687e-05 
1733.2 0 -3.4525e-05 0.00122971 -5.55124e-06 -7.69291e-07 -0.0381507 -0.00293749 -0.000582591 0.0186407 -6.95861e-05 5.91331e-05 -0.000112409 -0.00021215 0.000149579 -0.000758169 0.000514105 -0.000201462 -0.000209622 0.000303927 -4.83294e-05 3.95983e-05 1.04639e-05 4.04629e-08 1.96143e-05 8.7983e-05 -1.11784e-05 -1.12709e-05 -4.06598e-05 6.40125e-05 0.000144285 -0.000104199 -5.68855e-05 4.04134e-05 
1733.55 0 -6.00696e-05 0.00158443 -2.58234e-06 4.7956e-06 -0.0363843 -0.0028489 -0.000796322 0.0213741 -7.20133e-05 1.0627e-05 -0.000107945 -0.000194856 0.000126822 -0.000787143 0.000451185 -0.000212257 -0.00020117 0.00031772 -7.06978e-05 5.85496e-05 8.07953e-06 -1.15174e-06 1.4219e-05 9.59238e-05 -2.68448e-05 -3.06577e-05 -3.27729e-05 6.08265e-05 0.00014735 -9.90699e-05 -5.6314e-05 4.87902e-05 
1733.9 0 -8.60291e-05 0.00192374 2.34714e-07 8.0271e-06 -0.034428 -0.002745 -0.000999899 0.0239497 -6.99022e-05 -3.79793e-05 -9.83252e-05 -0.000176536 0.000102469 -0.000810171 0.000386448 -0.000216129 -0.000190152 0.000329377 -9.44776e-05 7.48787e-05 6.22378e-06 -2.12113e-06 9.17922e-06 0.000105775 -4.22624e-05 -4.93115e-05 -2.33857e-05 5.88421e-05 0.000146367 -9.26986e-05 -5.59561e-05 5.62274e-05 
1734.25 0 -0.000109976 0.00224888 2.35999e-06 9.43503e-06 -0.0322925 -0.00262818 -0.00119458 0.0263561 -6.4249e-05 -8.24486e-05 -8.55978e-05 -0.000158923 7.83596e-05 -0.000826181 0.00032051 -0.000215519 -0.000178109 0.000338646 -0.000117522 8.87474e-05 6.2452e-06 -3.39577e-07 5.76653e-06 0.000116666 -5.71213e-05 -6.59111e-05 -1.17612e-05 5.80042e-05 0.000142399 -8.43579e-05 -5.51126e-05 6.38166e-05 
1734.6 0 -0.000130197 0.00256045 3.75223e-06 1.12081e-05 -0.029991 -0.00249813 -0.00137949 0.0285792 -5.57443e-05 -0.000120806 -7.00374e-05 -0.000141615 5.44574e-05 -0.000835922 0.000252886 -0.000211946 -0.000165166 0.000346338 -0.000137573 0.000101709 7.05245e-06 2.56652e-06 4.50651e-06 0.000126983 -7.03922e-05 -7.98455e-05 1.97611e-06 5.75055e-05 0.000136232 -7.35921e-05 -5.25274e-05 7.14056e-05 
1734.95 0 -0.000147239 0.00285527 5.07831e-06 1.37052e-05 -0.0275403 -0.00235562 -0.00155147 0.0306082 -4.56997e-05 -0.000154159 -5.04544e-05 -0.000125365 3.17866e-05 -0.000840795 0.00018218 -0.000204795 -0.000152865 0.000352302 -0.000154602 0.000116934 7.87519e-06 3.88033e-06 5.35263e-06 0.00013558 -8.10068e-05 -9.0907e-05 1.69973e-05 5.60143e-05 0.000128259 -6.15126e-05 -4.7931e-05 7.85666e-05 
1735.3 0 -0.000161861 0.00312928 6.94238e-06 1.59094e-05 -0.0249567 -0.00220302 -0.00170772 0.0324376 -3.40326e-05 -0.000184772 -2.91227e-05 -0.000110718 1.24665e-05 -0.000840271 0.00010811 -0.000194198 -0.000142327 0.000357267 -0.000169844 0.00013501 8.37057e-06 4.68055e-06 7.19847e-06 0.000140812 -8.85252e-05 -9.97109e-05 3.28861e-05 5.3643e-05 0.00011936 -4.95927e-05 -4.26512e-05 8.42978e-05 
1735.65 0 -0.000175439 0.00338238 9.76527e-06 1.75578e-05 -0.0222525 -0.00204294 -0.00184706 0.0340609 -2.02101e-05 -0.000213398 -1.03143e-05 -9.48981e-05 -4.04599e-06 -0.000831805 3.25391e-05 -0.000182016 -0.000131995 0.000361756 -0.000182034 0.000155012 9.25259e-06 7.28268e-06 1.04228e-05 0.000141691 -9.39296e-05 -0.000107386 4.79064e-05 5.16256e-05 0.000110755 -3.89446e-05 -3.75097e-05 8.81427e-05 
1736 0 -0.000188066 0.00361618 1.33191e-05 1.84932e-05 -0.019442 -0.00187674 -0.0019714 0.0354674 -4.60658e-06 -0.000242358 6.58875e-06 -7.63445e-05 -1.9714e-05 -0.000813715 -4.18624e-05 -0.000170531 -0.000119881 0.000362662 -0.000189681 0.0001764 1.07983e-05 9.8027e-06 1.63308e-05 0.000138574 -9.89019e-05 -0.000112365 6.0907e-05 4.9131e-05 0.000103279 -3.06523e-05 -3.23653e-05 9.05886e-05 
1736.35 0 -0.000198909 0.00382886 1.67057e-05 1.89239e-05 -0.0165436 -0.00170298 -0.00208131 0.036649 1.29066e-05 -0.000271737 2.53847e-05 -5.91283e-05 -3.54988e-05 -0.000787504 -0.000113871 -0.000161433 -0.000106924 0.000358428 -0.000192907 0.000197204 1.18149e-05 1.03038e-05 2.49523e-05 0.000131926 -0.000103013 -0.000114563 7.07073e-05 4.39632e-05 9.91467e-05 -2.45854e-05 -2.74575e-05 9.22799e-05 
1736.7 0 -0.000207858 0.00401847 1.95132e-05 1.86841e-05 -0.0135748 -0.00152286 -0.00217444 0.0376001 3.28484e-05 -0.000300253 4.60867e-05 -4.39058e-05 -5.22415e-05 -0.000756747 -0.000183109 -0.000155455 -9.67456e-05 0.000350615 -0.000191898 0.000215774 1.22138e-05 9.81589e-06 3.42089e-05 0.000124886 -0.000105495 -0.000117947 7.62464e-05 3.59859e-05 9.80375e-05 -2.06567e-05 -2.31893e-05 9.27229e-05 
1737.05 0 -0.000214413 0.00418276 2.19716e-05 1.71317e-05 -0.0105513 -0.00134122 -0.00224951 0.0383154 5.45694e-05 -0.000327717 6.74543e-05 -2.68755e-05 -7.19525e-05 -0.000724304 -0.000249039 -0.000152184 -9.16277e-05 0.000338381 -0.000185185 0.000229903 1.27856e-05 8.54317e-06 4.33882e-05 0.000119017 -0.000108434 -0.000124502 7.91091e-05 2.7613e-05 9.69201e-05 -1.80825e-05 -1.92266e-05 9.20826e-05 
1737.4 0 -0.000218083 0.00431899 2.39463e-05 1.5231e-05 -0.00748957 -0.00116135 -0.00230818 0.0387893 7.37413e-05 -0.000352788 8.93137e-05 -6.29154e-06 -9.52524e-05 -0.000692833 -0.000310751 -0.000150217 -9.19456e-05 0.000320634 -0.000172423 0.000238519 1.34111e-05 6.42857e-06 5.21712e-05 0.000112701 -0.00011296 -0.000132572 8.1662e-05 1.82827e-05 9.3712e-05 -1.41184e-05 -1.4278e-05 9.15758e-05 
1737.75 0 -0.000218822 0.00442549 2.5575e-05 1.42439e-05 -0.00440975 -0.000983924 -0.00235345 0.0390189 8.88288e-05 -0.000375106 0.000109805 1.49014e-05 -0.000121845 -0.000663994 -0.000370355 -0.000147652 -9.5404e-05 0.000298165 -0.00015663 0.000242536 1.21724e-05 3.94179e-06 5.77368e-05 0.000104044 -0.000118405 -0.000140684 8.49361e-05 7.46063e-06 8.77171e-05 -7.36952e-06 -8.16676e-06 9.1452e-05 
1738.1 0 -0.000218384 0.00450219 2.64403e-05 1.43559e-05 -0.0013308 -0.000810032 -0.00238665 0.0390042 0.000101881 -0.000394947 0.000129141 3.37974e-05 -0.000150838 -0.000635806 -0.000430376 -0.000141162 -9.78494e-05 0.000274129 -0.000137545 0.000242356 8.13664e-06 1.07084e-06 6.0811e-05 9.24834e-05 -0.000125485 -0.000148727 8.88776e-05 -2.78865e-06 7.82422e-05 1.93416e-06 -1.62834e-06 9.08813e-05 
1738.45 0 -0.000219196 0.00455003 2.66256e-05 1.43074e-05 0.00172857 -0.000640545 -0.00241074 0.0387456 0.000113194 -0.000410728 0.000150667 5.09292e-05 -0.000180183 -0.000605707 -0.000490284 -0.000128722 -9.82145e-05 0.000251032 -0.000112623 0.000239248 3.76574e-06 -3.73516e-06 6.43926e-05 7.91767e-05 -0.000132261 -0.000155163 9.23675e-05 -1.21301e-05 6.47126e-05 1.39309e-05 5.53773e-06 8.86727e-05 
1738.8 0 -0.000221606 0.004569 2.63709e-05 1.29486e-05 0.00474625 -0.000471593 -0.00242845 0.0382466 0.000120792 -0.000422223 0.000174231 6.58864e-05 -0.000207762 -0.000571174 -0.000548968 -0.000110231 -9.8222e-05 0.000227234 -8.14936e-05 0.000234547 8.85887e-07 -1.11683e-05 6.85992e-05 6.60102e-05 -0.00013603 -0.000156981 9.50771e-05 -2.11277e-05 4.81135e-05 2.7141e-05 1.35173e-05 8.54408e-05 
1739.15 0 -0.000224241 0.00455858 2.55474e-05 1.11048e-05 0.00770129 -0.0002999 -0.00243754 0.0375135 0.00012386 -0.000430918 0.000196557 7.59741e-05 -0.000230521 -0.000530576 -0.000604668 -8.71459e-05 -9.9057e-05 0.000202985 -4.76903e-05 0.000227478 -3.12528e-07 -2.04149e-05 7.24054e-05 5.30077e-05 -0.000137713 -0.000153355 9.60219e-05 -2.9935e-05 3.14486e-05 4.0741e-05 2.22525e-05 8.18654e-05 
1739.5 0 -0.000226723 0.00451764 2.46598e-05 9.53492e-06 0.0105758 -0.00012607 -0.00243473 0.0365532 0.000123511 -0.000436965 0.00021438 8.27767e-05 -0.000247133 -0.000485415 -0.000655647 -6.26972e-05 -0.000100715 0.000181188 -1.46182e-05 0.000218639 -6.07041e-07 -2.95936e-05 7.6132e-05 4.08175e-05 -0.000137043 -0.000145915 9.44605e-05 -3.93273e-05 1.60363e-05 5.5882e-05 3.12178e-05 7.70189e-05 
1739.85 0 -0.000228946 0.00444634 2.40629e-05 7.87223e-06 0.0133527 4.87947e-05 -0.00241967 0.0353724 0.00012147 -0.00044019 0.000224244 8.91352e-05 -0.000259142 -0.000438031 -0.000701647 -3.87129e-05 -0.000102262 0.000160769 1.71182e-05 0.000208947 3.18573e-07 -3.54419e-05 7.86339e-05 3.03163e-05 -0.000131418 -0.000135563 9.28492e-05 -4.99088e-05 2.81554e-06 7.17669e-05 3.97803e-05 7.06216e-05 
1740.2 0 -0.000229825 0.0043481 2.37473e-05 6.51884e-06 0.0160133 0.000226159 -0.0023934 0.0339798 0.000120471 -0.000439605 0.000225178 9.51208e-05 -0.000267805 -0.000388646 -0.00074271 -1.51795e-05 -0.000101101 0.00013938 4.88716e-05 0.000197157 1.49874e-06 -3.78128e-05 7.8165e-05 2.00508e-05 -0.000121212 -0.000124206 9.27437e-05 -6.02562e-05 -6.10348e-06 8.54656e-05 4.76407e-05 6.47266e-05 
1740.55 0 -0.000229851 0.00422414 2.34983e-05 6.65657e-06 0.0185398 0.00040615 -0.00235393 0.0323881 0.000120227 -0.000432275 0.00022161 0.000101152 -0.000273194 -0.000338148 -0.000779057 6.44784e-06 -9.56782e-05 0.000116877 8.13234e-05 0.000183788 5.53032e-07 -4.00664e-05 7.41361e-05 8.50298e-06 -0.000108445 -0.000114403 9.21089e-05 -6.86338e-05 -1.12802e-05 9.59917e-05 5.41257e-05 6.0493e-05 
1740.9 0 -0.000230619 0.00407294 2.27816e-05 7.94061e-06 0.0209183 0.000585806 -0.00229911 0.0306114 0.00011806 -0.000416793 0.000217436 0.000107783 -0.000275172 -0.000286997 -0.000812973 2.44446e-05 -8.89429e-05 9.37006e-05 0.000113107 0.000172707 -1.4481e-06 -4.31294e-05 6.73831e-05 -4.62772e-06 -9.34965e-05 -0.000107011 8.87433e-05 -7.35166e-05 -1.52678e-05 0.000103751 5.87576e-05 5.7177e-05 
1741.25 0 -0.000231878 0.00389551 2.09331e-05 1.01408e-05 0.0231347 0.000762374 -0.00222902 0.0286631 0.000111501 -0.000395545 0.000212582 0.000114228 -0.000274343 -0.000234691 -0.000844671 3.85079e-05 -8.37786e-05 7.1358e-05 0.000142336 0.000165387 -1.06853e-06 -4.47752e-05 6.04542e-05 -1.8111e-05 -7.78872e-05 -0.000101729 8.1483e-05 -7.54854e-05 -1.93525e-05 0.0001082 6.2292e-05 5.42038e-05 
1741.6 0 -0.000231515 0.00369554 1.73955e-05 1.30847e-05 0.0251735 0.000934429 -0.00214437 0.0265564 9.99997e-05 -0.000374012 0.000206977 0.00012028 -0.000272554 -0.000182603 -0.000872865 4.85688e-05 -7.87707e-05 5.21815e-05 0.000166845 0.000160543 3.04836e-06 -4.41675e-05 5.36014e-05 -2.8999e-05 -6.37254e-05 -9.88483e-05 7.07194e-05 -7.592e-05 -2.36934e-05 0.000109262 6.52e-05 5.00456e-05 
1741.95 0 -0.000227959 0.00347575 1.27139e-05 1.52871e-05 0.02702 0.00110103 -0.00204556 0.0243077 8.55086e-05 -0.00035629 0.000201584 0.000127033 -0.000271328 -0.000129853 -0.000898504 5.66301e-05 -7.24987e-05 3.63788e-05 0.000184972 0.000154604 8.94971e-06 -4.41242e-05 4.62074e-05 -3.60055e-05 -5.12642e-05 -9.78767e-05 5.86594e-05 -7.39312e-05 -2.96032e-05 0.000107529 6.76623e-05 4.45657e-05 
1742.3 0 -0.000220628 0.00323634 8.5666e-06 1.67042e-05 0.0286641 0.00126006 -0.00193041 0.0219385 6.89167e-05 -0.000339535 0.000196369 0.000134758 -0.00027071 -7.30886e-05 -0.000921665 6.5578e-05 -6.63212e-05 2.25592e-05 0.000197574 0.000144423 1.45825e-05 -4.52061e-05 4.0278e-05 -4.00148e-05 -4.10114e-05 -9.67759e-05 4.71438e-05 -6.92964e-05 -3.81613e-05 0.000103176 7.06955e-05 3.96366e-05 
1742.65 0 -0.00020884 0.00297968 5.52545e-06 1.8046e-05 0.0301019 0.00140616 -0.00179786 0.0194682 4.77945e-05 -0.000319235 0.000191145 0.000143065 -0.000270285 -1.1159e-05 -0.00094169 7.68081e-05 -6.20941e-05 9.41858e-06 0.000205797 0.000131493 2.01232e-05 -4.36901e-05 3.69907e-05 -4.18015e-05 -3.38029e-05 -9.35473e-05 3.69256e-05 -6.38236e-05 -4.92026e-05 9.87115e-05 7.37817e-05 3.54398e-05 
1743 0 -0.000193214 0.0027096 1.96705e-06 1.91003e-05 0.0313309 0.00153301 -0.00165143 0.0169121 2.14829e-05 -0.000295999 0.000185657 0.000150629 -0.000268392 5.62113e-05 -0.000959668 9.0787e-05 -6.11156e-05 -4.05609e-06 0.000207786 0.000118981 2.56898e-05 -3.86141e-05 3.52446e-05 -4.14541e-05 -2.74923e-05 -8.64789e-05 2.87203e-05 -5.90577e-05 -6.06211e-05 9.61109e-05 7.5477e-05 3.09254e-05 
1743.35 0 -0.000175926 0.00242836 -3.17564e-06 1.92295e-05 0.032348 0.00163684 -0.00149562 0.0142859 -6.61028e-06 -0.000271225 0.000178675 0.000156058 -0.000262858 0.000130666 -0.000974748 0.000106116 -6.14475e-05 -1.82311e-05 0.000201405 0.000107296 3.06424e-05 -3.13514e-05 3.44631e-05 -3.98153e-05 -2.02011e-05 -7.5694e-05 2.3363e-05 -5.57005e-05 -6.92794e-05 9.40561e-05 7.59488e-05 2.52953e-05 
1743.7 0 -0.000158222 0.0021371 -9.63745e-06 1.79577e-05 0.0331503 0.00171835 -0.00133402 0.0116065 -3.35344e-05 -0.000243735 0.000170875 0.000159681 -0.000253674 0.000212314 -0.000981493 0.000121052 -6.06318e-05 -3.40952e-05 0.000188757 9.63718e-05 3.46366e-05 -2.38618e-05 3.43164e-05 -3.87522e-05 -1.21718e-05 -6.35444e-05 2.06815e-05 -5.49759e-05 -7.33302e-05 9.14522e-05 7.58816e-05 1.8503e-05 
1744.05 0 -0.000140588 0.00183713 -1.71313e-05 1.64575e-05 0.0337353 0.0017822 -0.00116918 0.00889143 -5.91866e-05 -0.000213389 0.000163622 0.000163356 -0.00024082 0.000296817 -0.000975565 0.000134443 -5.83005e-05 -5.26604e-05 0.00017436 8.64541e-05 3.68194e-05 -1.70791e-05 3.27095e-05 -3.94132e-05 -4.48538e-06 -5.19299e-05 1.93062e-05 -5.80662e-05 -7.40633e-05 8.72609e-05 7.51837e-05 1.13992e-05 
1744.4 0 -0.000124295 0.00153009 -2.50737e-05 1.56577e-05 0.0341002 0.00183149 -0.00100145 0.00615822 -8.39646e-05 -0.000181357 0.000157869 0.000167998 -0.000225997 0.000379922 -0.000957799 0.000144494 -5.39159e-05 -7.47176e-05 0.000159083 7.68821e-05 3.75004e-05 -1.14816e-05 2.81477e-05 -4.15111e-05 1.40873e-06 -4.07738e-05 1.76914e-05 -6.27912e-05 -7.28944e-05 8.21787e-05 7.41672e-05 4.07665e-06 
1744.75 0 -0.000109481 0.00121795 -3.22267e-05 1.59062e-05 0.0342452 0.00186571 -0.000831094 0.00342549 -0.000106995 -0.00014737 0.000155251 0.000172368 -0.00021198 0.000460575 -0.000929869 0.000151497 -4.73474e-05 -9.93037e-05 0.000140808 6.80992e-05 3.82573e-05 -7.12456e-06 2.16257e-05 -4.34561e-05 5.35379e-06 -3.03075e-05 1.46441e-05 -6.64391e-05 -6.89856e-05 7.90404e-05 7.34478e-05 -3.49085e-06 
1745.1 0 -9.54817e-05 0.00090212 -3.79979e-05 1.67792e-05 0.0341725 0.00188439 -0.000659507 0.000710706 -0.00012712 -0.000113108 0.000158072 0.000175511 -0.000198225 0.000538312 -0.000892432 0.000157975 -3.93523e-05 -0.000125012 0.000119657 6.11516e-05 4.02398e-05 -3.04574e-06 1.50626e-05 -4.45791e-05 9.33302e-06 -2.26972e-05 1.01077e-05 -6.77309e-05 -6.29743e-05 7.90704e-05 7.18145e-05 -1.16816e-05 
1745.45 0 -8.09162e-05 0.000584675 -4.37308e-05 1.73966e-05 0.0338868 0.0018862 -0.000487722 -0.00196984 -0.000145079 -8.03102e-05 0.000166233 0.00017811 -0.000182215 0.000612618 -0.000848195 0.000165223 -3.04031e-05 -0.000152338 9.85462e-05 5.54063e-05 4.296e-05 3.28683e-06 1.04409e-05 -4.54676e-05 1.48411e-05 -1.82176e-05 4.41228e-06 -6.67431e-05 -5.76409e-05 8.00328e-05 6.79693e-05 -1.99355e-05 
1745.8 0 -6.45631e-05 0.000270572 -5.00018e-05 1.89418e-05 0.0333938 0.00186933 -0.00031754 -0.00460009 -0.000162006 -4.91583e-05 0.000177541 0.000180245 -0.000163904 0.000683063 -0.000801675 0.000170923 -2.04191e-05 -0.00018231 7.91918e-05 4.95686e-05 4.45729e-05 1.22171e-05 8.98965e-06 -4.44745e-05 2.1341e-05 -1.51112e-05 -1.68621e-06 -6.50672e-05 -5.41706e-05 8.06439e-05 6.32603e-05 -2.81636e-05 
1746.15 0 -4.75215e-05 -3.72123e-05 -5.62224e-05 2.08066e-05 0.0326999 0.00183402 -0.00015195 -0.00716298 -0.000177765 -1.90815e-05 0.000189267 0.000181951 -0.000146023 0.000749972 -0.000754755 0.000173258 -9.5929e-06 -0.00021388 6.08596e-05 4.21916e-05 4.38369e-05 2.06235e-05 1.055e-05 -3.98921e-05 2.86256e-05 -1.25635e-05 -6.4869e-06 -6.48404e-05 -5.32121e-05 8.13615e-05 5.90701e-05 -3.72475e-05 
1746.5 0 -3.1716e-05 -0.000339032 -6.10599e-05 2.08212e-05 0.0318142 0.00178191 5.39528e-06 -0.00964283 -0.000189907 1.11085e-05 0.00020051 0.000182412 -0.000129569 0.000813224 -0.000705998 0.000175207 1.68837e-06 -0.000245096 4.10452e-05 3.35523e-05 4.18206e-05 2.67953e-05 1.26656e-05 -3.2177e-05 3.59634e-05 -8.89083e-06 -8.79368e-06 -6.66584e-05 -5.56581e-05 8.23638e-05 5.52557e-05 -4.6788e-05 
1746.85 0 -1.77761e-05 -0.00063544 -6.35502e-05 1.81888e-05 0.0307465 0.00171628 0.000151444 -0.0120264 -0.000195393 4.01566e-05 0.000209849 0.000179225 -0.000112906 0.000872105 -0.000655211 0.000177408 1.10045e-05 -0.000273075 2.09256e-05 2.38491e-05 3.97774e-05 3.22574e-05 1.36083e-05 -2.35449e-05 4.35896e-05 -2.54526e-06 -7.91424e-06 -6.94319e-05 -6.03414e-05 8.32025e-05 5.131e-05 -5.57437e-05 
1747.2 0 -5.4963e-06 -0.000925534 -6.44498e-05 1.38979e-05 0.0295068 0.00164003 0.000285301 -0.0143009 -0.000196769 6.71381e-05 0.000213894 0.000173112 -9.47264e-05 0.000928066 -0.000602529 0.000177161 1.69387e-05 -0.00029489 4.11614e-06 1.21609e-05 3.79207e-05 3.88804e-05 1.41893e-05 -1.67835e-05 5.10796e-05 6.31538e-06 -4.27928e-06 -7.33596e-05 -6.5183e-05 8.23235e-05 4.65237e-05 -6.39312e-05 
1747.55 0 6.13284e-06 -0.00120717 -6.45687e-05 9.05741e-06 0.0281076 0.00155529 0.000405997 -0.0164549 -0.000197907 9.25011e-05 0.000212917 0.000167137 -7.47811e-05 0.000982562 -0.000546025 0.000174297 2.02211e-05 -0.000311291 -1.02996e-05 -9.10348e-07 3.53559e-05 4.74512e-05 1.37028e-05 -1.33805e-05 5.78101e-05 1.78151e-05 1.89379e-07 -7.96405e-05 -6.88871e-05 7.9714e-05 4.03211e-05 -7.29576e-05 
1747.9 0 1.69607e-05 -0.00147857 -6.42991e-05 3.23459e-06 0.0265591 0.00146411 0.000511542 -0.0184809 -0.000196776 0.000114452 0.000208871 0.000161964 -5.20604e-05 0.00103458 -0.000483425 0.000170689 2.07174e-05 -0.000324134 -2.4996e-05 -1.44746e-05 3.1017e-05 5.79585e-05 9.67385e-06 -1.32862e-05 6.51277e-05 3.14333e-05 3.35299e-06 -8.69717e-05 -6.99296e-05 7.55814e-05 3.27758e-05 -8.33251e-05 
1748.25 0 2.549e-05 -0.00173724 -6.36179e-05 -3.56358e-06 0.024868 0.00136996 0.00059955 -0.0203721 -0.00019016 0.000130751 0.000201772 0.000157275 -2.53126e-05 0.00108243 -0.000414322 0.000165559 1.67902e-05 -0.000333938 -3.8395e-05 -2.98482e-05 2.51758e-05 6.9966e-05 2.10614e-06 -1.51985e-05 7.31299e-05 4.49422e-05 4.03857e-06 -9.24615e-05 -6.77197e-05 6.92156e-05 2.43847e-05 -9.33743e-05 
1748.6 0 3.15885e-05 -0.0019804 -6.31097e-05 -1.05519e-05 0.0230419 0.00127728 0.000672047 -0.0221169 -0.00017935 0.0001432 0.000191744 0.000151237 3.33161e-06 0.00112414 -0.000339023 0.000156327 7.3042e-06 -0.000340473 -4.80682e-05 -4.78261e-05 1.91367e-05 8.08649e-05 -7.30378e-06 -1.62275e-05 7.98923e-05 5.66692e-05 2.11189e-06 -9.4752e-05 -6.19663e-05 6.09446e-05 1.53946e-05 -0.00010251 
1748.95 0 3.66542e-05 -0.00220799 -6.34889e-05 -1.83618e-05 0.0210941 0.00118687 0.000733452 -0.0237031 -0.000166784 0.000154421 0.000179074 0.00014323 3.02744e-05 0.00115759 -0.000259554 0.000143813 -7.93231e-06 -0.000340899 -5.55246e-05 -6.59878e-05 1.38486e-05 8.81598e-05 -1.66182e-05 -1.41372e-05 8.47172e-05 6.46809e-05 -6.40789e-08 -9.39554e-05 -5.32813e-05 5.1714e-05 5.9072e-06 -0.00011104 
1749.3 0 4.10951e-05 -0.00242059 -6.39135e-05 -2.7071e-05 0.0190397 0.00109777 0.000784785 -0.0251233 -0.000152037 0.000164509 0.000162902 0.000136105 5.44692e-05 0.00118273 -0.000177597 0.000131552 -2.79595e-05 -0.000332379 -6.40763e-05 -8.01855e-05 8.95793e-06 9.20049e-05 -2.47547e-05 -9.75963e-06 8.76553e-05 6.84427e-05 9.34936e-08 -9.16821e-05 -4.3336e-05 4.20007e-05 -4.56117e-06 -0.000118378 
1749.65 0 4.4475e-05 -0.0026177 -6.30521e-05 -3.50157e-05 0.0168909 0.00101143 0.000825945 -0.0263739 -0.000133233 0.000172538 0.000143203 0.000133531 7.70711e-05 0.00119977 -9.26783e-05 0.00012109 -5.12856e-05 -0.000315464 -7.47422e-05 -8.81561e-05 4.89945e-06 9.40533e-05 -3.16299e-05 -5.19857e-06 8.88415e-05 6.91313e-05 2.84533e-06 -8.94595e-05 -3.39914e-05 3.27268e-05 -1.5823e-05 -0.000125536 
1750 0 4.64798e-05 -0.00279853 -5.94923e-05 -4.19353e-05 0.0146575 0.000930248 0.000857889 -0.027451 -0.000110314 0.000177935 0.000121141 0.000136701 9.83289e-05 0.00120971 -4.60115e-06 0.000111307 -7.56301e-05 -0.000293503 -8.52345e-05 -9.02164e-05 3.40647e-06 9.50115e-05 -3.63431e-05 -1.52631e-06 8.86162e-05 6.86192e-05 6.39342e-06 -8.81068e-05 -2.6285e-05 2.44916e-05 -2.67715e-05 -0.000133788 
1750.35 0 4.82064e-05 -0.00296147 -5.31744e-05 -4.88418e-05 0.0123518 0.000854924 0.000882508 -0.0283485 -8.593e-05 0.000179992 9.94583e-05 0.000144808 0.00011746 0.00121526 8.81995e-05 0.000102677 -9.94902e-05 -0.000268843 -9.28266e-05 -8.73986e-05 5.10924e-06 9.5758e-05 -3.95419e-05 1.04071e-06 8.82765e-05 6.73205e-05 9.50296e-06 -8.90729e-05 -2.01414e-05 1.81934e-05 -3.69276e-05 -0.000142116 
1750.7 0 5.03825e-05 -0.00310403 -4.55539e-05 -5.57004e-05 0.0099884 0.000784472 0.000901542 -0.0290606 -6.1914e-05 0.000178554 7.86154e-05 0.000156389 0.000135106 0.00121578 0.000187949 9.59653e-05 -0.000124673 -0.000242034 -9.76431e-05 -8.19732e-05 8.85694e-06 9.71144e-05 -4.32758e-05 1.16137e-06 8.9799e-05 6.57347e-05 1.09402e-05 -9.19226e-05 -1.49565e-05 1.33372e-05 -4.61885e-05 -0.000148574 
1751.05 0 5.26353e-05 -0.00322439 -3.83572e-05 -6.15985e-05 0.00758412 0.00071814 0.000916338 -0.0295795 -3.75819e-05 0.000173936 5.56745e-05 0.000170371 0.000151151 0.00120703 0.000292024 9.12586e-05 -0.000150514 -0.000212568 -0.00010019 -7.54332e-05 1.33228e-05 9.96235e-05 -4.74219e-05 -9.68433e-07 9.24215e-05 6.45877e-05 8.86387e-06 -9.62544e-05 -9.61162e-06 8.24325e-06 -5.48767e-05 -0.000152157 
1751.4 0 5.51967e-05 -0.00332098 -3.23064e-05 -6.62294e-05 0.00515979 0.000657629 0.00092847 -0.0298999 -1.10544e-05 0.000164464 3.09421e-05 0.00018653 0.000165223 0.00118758 0.000394542 8.91071e-05 -0.000174135 -0.000180948 -0.000101102 -6.86762e-05 1.79146e-05 0.000103772 -5.293e-05 -2.76796e-06 9.51424e-05 6.39002e-05 3.47368e-06 -0.000102437 -3.42029e-06 3.34525e-06 -6.19188e-05 -0.000152972 
1751.75 0 5.82982e-05 -0.00339233 -2.59886e-05 -6.92092e-05 0.00273513 0.000603662 0.000940272 -0.0300218 1.95599e-05 0.000149619 6.90869e-06 0.000203468 0.000177636 0.00115984 0.000493623 8.89578e-05 -0.00019534 -0.000149043 -9.91374e-05 -6.51294e-05 2.11743e-05 0.000108056 -6.07292e-05 -3.3493e-06 9.85711e-05 6.28415e-05 -3.60777e-06 -0.000108387 3.90296e-06 -1.91953e-06 -6.66423e-05 -0.000151886 
1752.1 0 6.1784e-05 -0.00343785 -1.94193e-05 -7.03883e-05 0.000327878 0.000553888 0.000953872 -0.0299491 5.25462e-05 0.000132697 -1.55585e-05 0.000219665 0.000189085 0.00112327 0.000591187 9.0102e-05 -0.000212856 -0.000118461 -9.20642e-05 -6.72038e-05 2.22278e-05 0.00011007 -7.03242e-05 -2.39804e-06 0.000101034 6.01739e-05 -1.23069e-05 -0.000112845 1.1739e-05 -7.85686e-06 -7.025e-05 -0.000150363 
1752.45 0 6.56774e-05 -0.00345782 -1.47966e-05 -7.09913e-05 -0.00204493 0.000507645 0.000968161 -0.0296898 8.49079e-05 0.000116475 -3.70941e-05 0.00023517 0.000201583 0.00107627 0.000685195 9.07702e-05 -0.000225576 -8.9398e-05 -8.04842e-05 -7.38104e-05 2.1755e-05 0.000107421 -8.17431e-05 1.13485e-06 0.000102117 5.53206e-05 -2.21647e-05 -0.000115592 1.88246e-05 -1.25659e-05 -7.40573e-05 -0.000148531 
1752.8 0 6.99785e-05 -0.0034553 -1.24234e-05 -7.11994e-05 -0.00437022 0.000467619 0.000984015 -0.0292513 0.000114513 0.000101958 -5.88478e-05 0.000251534 0.000214217 0.00102072 0.000774093 8.87728e-05 -0.000233275 -6.03149e-05 -6.75207e-05 -8.41007e-05 1.9608e-05 9.90363e-05 -9.49019e-05 7.2774e-06 0.00010387 4.80925e-05 -3.1205e-05 -0.000115314 2.47314e-05 -1.6518e-05 -7.83076e-05 -0.000146078 
1753.15 0 7.39751e-05 -0.00343285 -1.17834e-05 -7.09966e-05 -0.00663544 0.000431664 0.00100544 -0.0286385 0.000141869 9.00097e-05 -7.81678e-05 0.000269665 0.000223755 0.000957158 0.000859527 8.45058e-05 -0.000236826 -3.18673e-05 -5.63553e-05 -9.76976e-05 1.64549e-05 8.91133e-05 -0.000109391 1.53127e-05 0.000107515 3.80063e-05 -3.82823e-05 -0.000110295 2.88218e-05 -2.10191e-05 -8.24327e-05 -0.0001439 
1753.5 0 7.88454e-05 -0.00338991 -1.25393e-05 -7.07582e-05 -0.00882841 0.000394447 0.00103089 -0.0278588 0.000168495 8.07675e-05 -9.34214e-05 0.000286286 0.000230215 0.000885127 0.000941909 7.98076e-05 -0.000239068 -6.97063e-06 -4.56882e-05 -0.000112201 1.31311e-05 8.10749e-05 -0.000123013 2.41848e-05 0.000112891 2.6034e-05 -4.17469e-05 -0.000100218 3.09092e-05 -2.70166e-05 -8.53067e-05 -0.000141566 
1753.85 0 8.4942e-05 -0.00332688 -1.4187e-05 -7.04464e-05 -0.0109397 0.000355488 0.00105767 -0.0269192 0.000191957 7.24188e-05 -0.000106464 0.000296094 0.000234941 0.000806363 0.00101968 7.51362e-05 -0.000241583 1.49707e-05 -3.2933e-05 -0.000125953 8.3715e-06 7.38354e-05 -0.000133675 3.12124e-05 0.000117642 1.3236e-05 -4.05238e-05 -8.7132e-05 3.17148e-05 -3.49886e-05 -8.67728e-05 -0.000137427 
1754.2 0 9.02996e-05 -0.00324509 -1.67382e-05 -6.99439e-05 -0.0129582 0.000313957 0.0010865 -0.0258265 0.000210106 6.32042e-05 -0.000119539 0.000297662 0.000238947 0.000723339 0.00109167 7.05827e-05 -0.000243653 3.78079e-05 -1.93575e-05 -0.000140253 2.53543e-06 6.62642e-05 -0.000141335 3.37513e-05 0.000119912 2.43722e-07 -3.65442e-05 -7.39133e-05 3.09748e-05 -4.4219e-05 -8.75752e-05 -0.000131397 
1754.55 0 9.45725e-05 -0.00314586 -2.03326e-05 -6.95261e-05 -0.0148711 0.000268406 0.001116 -0.0245909 0.000223853 5.30183e-05 -0.000134438 0.000291872 0.000242523 0.000637581 0.00115837 6.66315e-05 -0.000242178 6.46155e-05 -6.55558e-06 -0.000156009 -3.04224e-06 5.83279e-05 -0.000147412 3.17988e-05 0.000119355 -1.16933e-05 -3.26343e-05 -6.09787e-05 2.84561e-05 -5.4054e-05 -8.68677e-05 -0.000124131 
1754.9 0 9.83659e-05 -0.00303048 -2.37675e-05 -6.87378e-05 -0.0166695 0.000218122 0.0011442 -0.0232239 0.00023372 4.06258e-05 -0.000150764 0.000280878 0.00024612 0.000548225 0.0012198 6.34891e-05 -0.000234608 9.61967e-05 7.4898e-06 -0.000170976 -7.33999e-06 5.01791e-05 -0.000152581 2.81901e-05 0.000116216 -2.19798e-05 -2.91685e-05 -4.65759e-05 2.56954e-05 -6.43106e-05 -8.34946e-05 -0.000115624 
1755.25 0 0.000102558 -0.00290034 -2.5216e-05 -6.71974e-05 -0.0183483 0.000161991 0.0011691 -0.0217349 0.000236899 2.4597e-05 -0.000165761 0.000269165 0.000250431 0.000453156 0.00127355 6.01742e-05 -0.00022078 0.00013075 2.38273e-05 -0.000185643 -8.93544e-06 4.09794e-05 -0.000156393 2.43085e-05 0.000110133 -3.116e-05 -2.50964e-05 -3.05239e-05 2.45266e-05 -7.51493e-05 -7.92964e-05 -0.000105829 
1755.6 0 0.000108674 -0.00275634 -2.46389e-05 -6.53796e-05 -0.0199018 0.000100493 0.00119025 -0.0201303 0.000231069 6.34883e-06 -0.00017744 0.000259332 0.000255013 0.000352973 0.00131721 5.44053e-05 -0.000203463 0.000163788 3.85119e-05 -0.000201522 -8.33085e-06 3.18531e-05 -0.000159143 2.04962e-05 0.000100988 -3.94325e-05 -2.11109e-05 -1.32215e-05 2.38573e-05 -8.57339e-05 -7.6527e-05 -9.51623e-05 
1755.95 0 0.000117282 -0.00259718 -2.2598e-05 -6.27288e-05 -0.0213229 3.41267e-05 0.00120888 -0.0184175 0.000219435 -1.30627e-05 -0.000187141 0.000249047 0.000256679 0.000249315 0.00135102 4.49879e-05 -0.000185426 0.000192078 4.83427e-05 -0.000217353 -6.89291e-06 2.41748e-05 -0.000160929 1.72203e-05 8.96371e-05 -4.658e-05 -1.73435e-05 5.30276e-06 2.32584e-05 -9.49148e-05 -7.52247e-05 -8.46135e-05 
1756.3 0 0.00012814 -0.00242204 -2.01318e-05 -5.88204e-05 -0.0226032 -3.75459e-05 0.00122546 -0.0166052 0.000207269 -3.38263e-05 -0.000197132 0.000236651 0.000253148 0.000141648 0.00137714 3.38642e-05 -0.000166504 0.000215913 5.49898e-05 -0.000230625 -4.97027e-06 1.71824e-05 -0.000161477 1.44157e-05 7.74464e-05 -5.30773e-05 -1.39406e-05 2.42221e-05 2.28391e-05 -0.0001015 -7.45981e-05 -7.50007e-05 
1756.65 0 0.000140767 -0.0022332 -1.74303e-05 -5.46789e-05 -0.0237344 -0.000115065 0.00123962 -0.0147054 0.000196824 -5.65246e-05 -0.000208695 0.000221908 0.000246827 2.97313e-05 0.00139656 2.22037e-05 -0.00014415 0.000236331 6.07247e-05 -0.000240868 -3.75842e-06 1.10815e-05 -0.000160797 1.18975e-05 6.59183e-05 -5.93148e-05 -1.05596e-05 4.26557e-05 2.14325e-05 -0.000104991 -7.43755e-05 -6.64971e-05 
1757 0 0.000153024 -0.00203268 -1.384e-05 -5.18444e-05 -0.0247116 -0.000199016 0.00125048 -0.0127319 0.000188163 -8.03019e-05 -0.000219881 0.000205237 0.000237652 -8.57209e-05 0.0014081 8.32039e-06 -0.000115647 0.000255387 6.6346e-05 -0.000249287 -4.48295e-06 7.70331e-06 -0.000158833 9.39016e-06 5.53844e-05 -6.52092e-05 -6.62209e-06 5.967e-05 1.77162e-05 -0.000105786 -7.4628e-05 -5.74909e-05 
1757.35 0 0.000162789 -0.00182006 -1.02563e-05 -5.01003e-05 -0.0255319 -0.000290129 0.00125658 -0.0106968 0.000180775 -0.000103852 -0.0002264 0.000188738 0.000222105 -0.000203924 0.00140953 -7.52923e-06 -8.16282e-05 0.000273772 7.22761e-05 -0.000256076 -5.81644e-06 6.40422e-06 -0.000155237 7.08603e-06 4.64113e-05 -6.9349e-05 -2.56146e-06 7.48534e-05 1.19411e-05 -0.000105482 -7.45318e-05 -4.57352e-05 
1757.7 0 0.000170862 -0.00159703 -7.49261e-06 -4.75326e-05 -0.0261917 -0.00038751 0.00125634 -0.00861178 0.000172154 -0.000126935 -0.00022676 0.000173087 0.00020114 -0.000324186 0.00139755 -2.18395e-05 -4.53373e-05 0.000289772 7.83833e-05 -0.000261852 -6.59078e-06 4.92715e-06 -0.000150595 5.02592e-06 3.93064e-05 -7.05774e-05 9.36481e-07 8.81086e-05 6.78395e-06 -0.000105934 -7.33745e-05 -3.1498e-05 
1758.05 0 0.000178512 -0.00136667 -5.70922e-06 -4.36756e-05 -0.0266861 -0.000488358 0.0012516 -0.00648918 0.000160611 -0.00014835 -0.000222374 0.000156773 0.00017872 -0.00044529 0.00136995 -3.16403e-05 -1.03882e-05 0.000301625 8.35225e-05 -0.000268672 -7.92741e-06 3.42728e-06 -0.000147239 2.02286e-06 3.23813e-05 -6.93909e-05 4.00485e-06 0.000100939 3.51248e-06 -0.000107642 -7.13537e-05 -1.65952e-05 
1758.4 0 0.000184795 -0.00112955 -4.73336e-06 -3.98649e-05 -0.0270113 -0.000593217 0.00124198 -0.00434244 0.000146492 -0.000166418 -0.000214677 0.000139444 0.000158088 -0.00056487 0.00132624 -3.59756e-05 2.10137e-05 0.000308111 8.63897e-05 -0.000277236 -1.00667e-05 3.0401e-06 -0.000145109 -2.77205e-06 2.39179e-05 -6.60565e-05 6.48339e-06 0.000115212 1.18628e-06 -0.000109669 -6.86193e-05 -2.49054e-06 
1758.75 0 0.000188695 -0.000886271 -3.43941e-06 -3.66639e-05 -0.0271654 -0.000701425 0.0012229 -0.00218488 0.000129428 -0.000180857 -0.0002048 0.000121496 0.000141127 -0.000678367 0.00126788 -3.70623e-05 4.82871e-05 0.000309678 8.63652e-05 -0.0002869 -1.4566e-05 2.61743e-06 -0.000141625 -8.85025e-06 1.46339e-05 -6.055e-05 7.30018e-06 0.000130705 -9.78892e-07 -0.000111318 -6.57545e-05 1.15376e-05 
1759.1 0 0.000188791 -0.000639067 -2.10162e-06 -3.27653e-05 -0.0271453 -0.000810747 0.00119381 -3.04339e-05 0.000108538 -0.000192086 -0.000193777 0.000103813 0.000129356 -0.000782647 0.00119849 -3.87945e-05 7.14347e-05 0.000308022 8.37108e-05 -0.000297156 -2.15409e-05 2.10819e-06 -0.000135984 -1.44474e-05 5.19746e-06 -5.24129e-05 6.42182e-06 0.000145323 -3.10336e-06 -0.000112739 -6.38071e-05 2.62496e-05 
1759.45 0 0.000184516 -0.000389031 -2.23075e-06 -2.72693e-05 -0.0269501 -0.000921518 0.00115337 0.00210503 8.61004e-05 -0.000199574 -0.00018215 8.71619e-05 0.000124416 -0.000877454 0.00111979 -4.45354e-05 8.99789e-05 0.000304643 7.85674e-05 -0.000308522 -2.79649e-05 2.35196e-06 -0.000129534 -1.88571e-05 -4.76498e-06 -4.18297e-05 6.17704e-06 0.000157941 -4.41923e-06 -0.000114516 -6.30885e-05 4.04896e-05 
1759.8 0 0.000175728 -0.000137948 -3.7063e-06 -2.04998e-05 -0.0265837 -0.00103266 0.00109867 0.00420705 6.55712e-05 -0.000201698 -0.000170075 7.13713e-05 0.000125899 -0.000962398 0.00103236 -5.44166e-05 0.000105799 0.000300547 7.07656e-05 -0.000319559 -3.24791e-05 2.77577e-06 -0.00012192 -2.21645e-05 -1.58021e-05 -3.07384e-05 8.72397e-06 0.000168986 -4.10061e-06 -0.000117082 -6.22633e-05 5.27155e-05 
1760.15 0 0.000162933 0.000110487 -4.537e-06 -1.32158e-05 -0.0260531 -0.00114106 0.0010294 0.00626441 4.76939e-05 -0.000198967 -0.00015614 5.53697e-05 0.000131257 -0.00103654 0.000939477 -6.84996e-05 0.000121097 0.000297174 5.94602e-05 -0.000326114 -3.49587e-05 3.18554e-06 -0.000112804 -2.48192e-05 -2.75317e-05 -2.14804e-05 1.51491e-05 0.00017821 -2.11738e-06 -0.000118912 -5.95658e-05 6.32204e-05 
1760.5 0 0.000147918 0.000354589 -3.18195e-06 -5.38141e-06 -0.0253629 -0.0012419 0.000948914 0.00826807 3.17344e-05 -0.000192971 -0.000137474 3.91432e-05 0.00013566 -0.00110163 0.000845769 -8.79557e-05 0.000134987 0.000295448 4.43765e-05 -0.00032757 -3.63538e-05 4.66965e-06 -0.000103334 -2.96692e-05 -3.89507e-05 -1.55589e-05 2.43356e-05 0.000185451 5.57312e-07 -0.000119002 -5.62348e-05 7.27455e-05 
1760.85 0 0.000131406 0.00059493 -8.96016e-07 2.54226e-06 -0.024516 -0.00133404 0.000861958 0.0102053 1.74098e-05 -0.000183087 -0.000114306 2.38997e-05 0.000135529 -0.00116029 0.000751494 -0.000110643 0.000146126 0.000293842 2.7345e-05 -0.000326127 -3.63666e-05 7.69924e-06 -9.35641e-05 -3.8775e-05 -4.92844e-05 -1.28671e-05 3.28015e-05 0.00019121 2.00945e-06 -0.0001176 -5.42606e-05 8.06538e-05 
1761.2 0 0.000115413 0.000830923 5.7879e-07 9.28003e-06 -0.0235188 -0.00142001 0.000766394 0.0120608 4.94017e-06 -0.000170373 -8.99965e-05 9.35129e-06 0.000130084 -0.00121306 0.000654806 -0.000133949 0.000155558 0.000289428 1.02867e-05 -0.00032234 -3.34383e-05 1.08756e-05 -8.30535e-05 -5.02917e-05 -5.89183e-05 -1.10105e-05 3.76879e-05 0.000194742 1.60623e-06 -0.000114502 -5.24805e-05 8.76413e-05 
1761.55 0 0.000101681 0.00106108 1.37162e-06 1.44913e-05 -0.0223791 -0.00149702 0.000659237 0.0138219 -4.05164e-06 -0.000158022 -6.47868e-05 -6.9367e-06 0.000117782 -0.00125894 0.000555103 -0.000155654 0.000163918 0.000281933 -5.36932e-06 -0.000315413 -2.90867e-05 1.20129e-05 -7.19243e-05 -6.16972e-05 -6.82681e-05 -8.45724e-06 3.83992e-05 0.000195947 6.54682e-07 -0.000109293 -4.93688e-05 9.50255e-05 
1761.9 0 8.90142e-05 0.00128242 1.64039e-06 1.92628e-05 -0.0211054 -0.0015627 0.000543435 0.0154784 -8.02095e-06 -0.000148069 -3.81327e-05 -2.53965e-05 0.000100482 -0.00129713 0.000451115 -0.000171956 0.000169303 0.000274171 -1.73175e-05 -0.000304174 -2.489e-05 9.85106e-06 -5.99284e-05 -7.11632e-05 -7.67092e-05 -5.91337e-06 3.51862e-05 0.000196632 2.69293e-07 -0.000101949 -4.51035e-05 0.000103014 
1762.25 0 7.66257e-05 0.00149107 1.93706e-06 2.38654e-05 -0.0197085 -0.00161906 0.000421908 0.0170207 -7.14466e-06 -0.000142703 -1.17845e-05 -4.37495e-05 8.3715e-05 -0.0013271 0.000341104 -0.000182622 0.00017199 0.000267272 -2.45969e-05 -0.000288258 -2.0882e-05 5.99933e-06 -4.58433e-05 -7.7489e-05 -8.3277e-05 -3.99404e-06 2.90489e-05 0.000197682 6.45253e-07 -9.26543e-05 -4.02783e-05 0.000111824 
1762.6 0 6.52757e-05 0.0016866 3.30401e-06 2.84585e-05 -0.0181992 -0.00167013 0.000295409 0.0184411 -3.72315e-06 -0.000144574 1.37067e-05 -6.06937e-05 7.00332e-05 -0.00134736 0.000225886 -0.000190305 0.000174086 0.00026129 -2.74681e-05 -0.000269354 -1.73822e-05 4.23848e-06 -2.94085e-05 -8.0633e-05 -8.78888e-05 -3.24038e-06 2.05324e-05 0.000196793 7.72284e-07 -8.26817e-05 -3.51893e-05 0.00012078 
1762.95 0 5.55005e-05 0.0018718 6.32773e-06 3.37976e-05 -0.0165868 -0.00171967 0.000160745 0.0197314 -1.51288e-07 -0.0001539 3.98746e-05 -7.55432e-05 5.97595e-05 -0.00135716 0.000108125 -0.000195958 0.000176943 0.000257017 -2.71174e-05 -0.000251789 -1.51259e-05 5.05173e-06 -1.28445e-05 -8.01188e-05 -9.15653e-05 -3.48754e-06 1.03748e-05 0.000192359 -1.00876e-08 -7.39353e-05 -3.04715e-05 0.000128858 
1763.3 0 4.58003e-05 0.00204618 9.93804e-06 4.00983e-05 -0.014881 -0.00176627 1.44601e-05 0.0208843 3.14778e-06 -0.000165702 6.90061e-05 -8.70388e-05 5.45501e-05 -0.00135668 -9.84764e-06 -0.000199659 0.000181952 0.000254178 -2.44714e-05 -0.000241095 -1.62595e-05 3.95197e-06 2.23422e-06 -7.60011e-05 -9.56072e-05 -4.62829e-06 8.90879e-07 0.000186304 -1.24037e-06 -6.68013e-05 -2.6555e-05 0.000135427 
1763.65 0 3.23361e-05 0.00220567 1.33555e-05 4.66075e-05 -0.0130916 -0.00180526 -0.000142404 0.0218939 5.95517e-06 -0.000172775 0.000101801 -9.47412e-05 5.49417e-05 -0.00134413 -0.000127874 -0.000204226 0.000188457 0.000251273 -1.78746e-05 -0.000235119 -2.08774e-05 1.19081e-07 1.67603e-05 -6.87947e-05 -0.000100608 -6.86733e-06 -5.96458e-06 0.000180504 -1.54234e-06 -6.0409e-05 -2.34008e-05 0.000140109 
1764 0 1.31512e-05 0.00234887 1.62994e-05 5.31194e-05 -0.0112299 -0.00183167 -0.000308557 0.022752 6.24968e-06 -0.000173625 0.000135415 -9.96981e-05 5.76908e-05 -0.00131738 -0.000244629 -0.00021321 0.000193881 0.000248159 -4.98438e-06 -0.00022699 -2.51915e-05 -3.35932e-06 3.1511e-05 -6.05558e-05 -0.000106588 -1.07821e-05 -9.5156e-06 0.000174522 -1.04065e-06 -5.45492e-05 -2.07028e-05 0.00014302 
1764.35 0 -9.57659e-06 0.00247609 1.87445e-05 5.9398e-05 -0.00931084 -0.00183975 -0.000482609 0.0234528 2.06917e-06 -0.000170184 0.000165945 -0.000102966 5.89232e-05 -0.00127843 -0.000358775 -0.000227271 0.000197331 0.000244731 1.19884e-05 -0.000213813 -2.70358e-05 -5.90044e-06 4.65234e-05 -5.341e-05 -0.000114233 -1.54542e-05 -1.10304e-05 0.000167864 -1.22922e-06 -4.90953e-05 -1.79037e-05 0.000144153 
1764.7 0 -3.25081e-05 0.00258582 2.05384e-05 6.47654e-05 -0.00734948 -0.00182562 -0.000659574 0.0239947 -6.40832e-06 -0.00016543 0.000192371 -0.000103837 5.64335e-05 -0.00122974 -0.000470008 -0.000244981 0.000198835 0.000240584 2.68211e-05 -0.000194855 -2.71265e-05 -7.96975e-06 6.10697e-05 -4.72956e-05 -0.000122867 -1.96152e-05 -1.13346e-05 0.00016053 -1.55004e-06 -4.25841e-05 -1.47283e-05 0.000143886 
1765.05 0 -5.36002e-05 0.00267688 2.18605e-05 6.80099e-05 -0.00535858 -0.00178866 -0.000834047 0.024376 -1.60355e-05 -0.000162618 0.00021372 -9.88301e-05 4.8333e-05 -0.00117216 -0.00057788 -0.000266084 0.000197489 0.000233894 3.67785e-05 -0.000172209 -2.69975e-05 -9.25249e-06 7.45058e-05 -4.23614e-05 -0.000130673 -2.15772e-05 -1.00522e-05 0.000152338 -1.03974e-06 -3.43005e-05 -1.09013e-05 0.000141457 
1765.4 0 -7.41242e-05 0.0027502 2.18977e-05 6.85722e-05 -0.00335069 -0.00173095 -0.00100113 0.0245934 -2.51369e-05 -0.000161387 0.000228041 -8.76518e-05 3.13362e-05 -0.00110519 -0.000681123 -0.000290559 0.00019371 0.000220378 4.50422e-05 -0.000148657 -2.71922e-05 -1.0786e-05 8.72443e-05 -3.99398e-05 -0.00013697 -1.909e-05 -7.79678e-06 0.000142316 1.91772e-06 -2.42747e-05 -6.62633e-06 0.000136677 
1765.75 0 -9.45482e-05 0.00280497 2.04745e-05 6.76121e-05 -0.00134036 -0.00165631 -0.00115753 0.0246466 -3.43162e-05 -0.00016047 0.000234384 -7.37434e-05 2.50817e-06 -0.00102906 -0.000776833 -0.000316569 0.000190525 0.000199026 5.46601e-05 -0.000123083 -2.67859e-05 -1.58785e-05 9.9292e-05 -3.98564e-05 -0.000141271 -1.43766e-05 -6.49371e-06 0.000131115 9.24395e-06 -1.27931e-05 -2.05791e-06 0.000130358 
1766.1 0 -0.000113014 0.00283782 1.81393e-05 6.62046e-05 0.000657694 -0.00156644 -0.00130228 0.024538 -4.45278e-05 -0.000161745 0.000234094 -5.80789e-05 -4.00494e-05 -0.000945762 -0.000861875 -0.000339509 0.000190781 0.000171265 6.70985e-05 -9.45195e-05 -2.6281e-05 -2.39366e-05 0.000110943 -4.0261e-05 -0.000143084 -1.08762e-05 -7.18914e-06 0.00012043 1.81795e-05 -1.16348e-06 2.6417e-06 0.000124051 
1766.45 0 -0.00013084 0.00284791 1.54852e-05 6.53586e-05 0.00262846 -0.00146297 -0.00143461 0.024268 -5.63423e-05 -0.000165864 0.000230094 -4.17922e-05 -9.47741e-05 -0.0008585 -0.000935853 -0.00035399 0.000194255 0.00013758 8.09159e-05 -6.52686e-05 -2.63465e-05 -3.02418e-05 0.000122047 -4.00655e-05 -0.000143162 -8.67883e-06 -1.04184e-05 0.000110414 2.48237e-05 9.27583e-06 8.12322e-06 0.000118665 
1766.8 0 -0.000149507 0.00283835 1.26653e-05 6.59409e-05 0.00455736 -0.00134811 -0.00155489 0.0238368 -6.90145e-05 -0.000170583 0.000224794 -2.6258e-05 -0.000155504 -0.000769445 -0.00100222 -0.000357378 0.000198584 0.000100219 9.28199e-05 -3.70597e-05 -2.56008e-05 -3.31644e-05 0.000131742 -3.75592e-05 -0.000141979 -6.95056e-06 -1.59898e-05 0.000101449 2.82536e-05 1.8845e-05 1.424e-05 0.000113683 
1767.15 0 -0.000168077 0.00281141 9.99454e-06 6.69092e-05 0.00643049 -0.00122177 -0.00166277 0.0232496 -8.01106e-05 -0.000175726 0.000217543 -1.18501e-05 -0.000214242 -0.000678712 -0.00106521 -0.000350815 0.000203932 6.25228e-05 0.000100377 -9.77461e-06 -2.2716e-05 -3.49388e-05 0.000139259 -3.16489e-05 -0.000140218 -5.11745e-06 -2.09609e-05 9.39439e-05 2.97671e-05 2.77598e-05 2.08514e-05 0.000108124 
1767.5 0 -0.000184464 0.00276729 9.05204e-06 6.68726e-05 0.00823595 -0.00108496 -0.00175597 0.0225167 -8.65196e-05 -0.000180369 0.00020901 9.33619e-07 -0.000267816 -0.000582786 -0.00112651 -0.000336071 0.000212049 2.70368e-05 0.00010403 1.64078e-05 -1.74387e-05 -3.73088e-05 0.000146512 -2.44013e-05 -0.00013901 -3.15778e-06 -2.26548e-05 8.73154e-05 3.03049e-05 3.70824e-05 2.84669e-05 0.000101881 
1767.85 0 -0.000197209 0.00270577 1.00819e-05 6.60603e-05 0.00996389 -0.000939559 -0.00183315 0.0216473 -8.82544e-05 -0.000181128 0.000200345 1.18057e-05 -0.000315471 -0.000478119 -0.00118358 -0.000313365 0.000222857 -5.789e-06 0.000105966 4.15596e-05 -1.12855e-05 -4.07807e-05 0.000155332 -1.73903e-05 -0.000137904 -1.12434e-06 -2.21272e-05 7.94497e-05 3.05149e-05 4.57195e-05 3.66932e-05 9.50807e-05 
1768.2 0 -0.000207019 0.00262647 1.13042e-05 6.44298e-05 0.0116023 -0.00078798 -0.00189344 0.0206482 -8.78397e-05 -0.000176943 0.000192096 2.05909e-05 -0.000355824 -0.00036418 -0.00123273 -0.000284505 0.000236478 -3.78964e-05 0.000109112 6.67168e-05 -6.00994e-06 -4.56359e-05 0.000165238 -1.04161e-05 -0.000137365 -2.50964e-07 -2.10009e-05 6.85542e-05 3.02518e-05 5.1959e-05 4.43704e-05 8.70976e-05 
1768.55 0 -0.000214486 0.00252906 1.11588e-05 6.08369e-05 0.013139 -0.000634982 -0.00193734 0.0195274 -8.84966e-05 -0.000169826 0.00018426 2.61603e-05 -0.000388742 -0.000244104 -0.00127188 -0.000252835 0.000250727 -7.03989e-05 0.000114516 9.29001e-05 -1.30652e-06 -5.03883e-05 0.000174179 -3.4802e-06 -0.000137572 -1.20956e-06 -1.9553e-05 5.39418e-05 2.80081e-05 5.61979e-05 5.06859e-05 7.77473e-05 
1768.9 0 -0.000218209 0.00241539 9.47606e-06 5.48378e-05 0.0145632 -0.00048453 -0.00196923 0.0182947 -9.07897e-05 -0.000160373 0.000176571 2.5732e-05 -0.000415679 -0.000122013 -0.00129944 -0.000220289 0.000263056 -0.000102557 0.000119865 0.000119088 3.30788e-06 -5.22721e-05 0.00017907 2.659e-06 -0.000138348 -1.89335e-06 -1.69949e-05 3.79006e-05 2.19092e-05 5.91999e-05 5.58678e-05 6.84225e-05 
1769.25 0 -0.000218112 0.00228778 7.48083e-06 4.88259e-05 0.0158656 -0.00033672 -0.0019927 0.0169624 -9.25077e-05 -0.000147018 0.000169001 1.74746e-05 -0.000437793 -2.11396e-06 -0.00131516 -0.000187362 0.000272857 -0.000133117 0.000123534 0.000144064 5.92114e-06 -5.15011e-05 0.000179715 6.88762e-06 -0.000139238 1.57308e-07 -1.28647e-05 2.44126e-05 1.25872e-05 6.16623e-05 6.03137e-05 5.99431e-05 
1769.6 0 -0.000217182 0.00214691 6.15328e-06 4.4775e-05 0.0170408 -0.000189946 -0.00200773 0.015544 -9.29797e-05 -0.000130356 0.000161382 4.97941e-06 -0.000456546 0.000113864 -0.00132301 -0.000153536 0.000280077 -0.000159817 0.000125706 0.000169019 5.59748e-06 -4.95282e-05 0.00017882 7.91393e-06 -0.000139794 4.93306e-06 -8.55964e-06 1.42275e-05 3.00118e-06 6.45854e-05 6.44087e-05 5.15204e-05 
1769.95 0 -0.000218123 0.00199409 5.4068e-06 4.22092e-05 0.018085 -4.31279e-05 -0.00201413 0.0140508 -9.42614e-05 -0.000111648 0.000153197 -6.47426e-06 -0.000471995 0.000228536 -0.00132573 -0.000119528 0.000283325 -0.000183735 0.000124435 0.000192863 4.30218e-06 -4.61199e-05 0.00017819 4.69626e-06 -0.000138452 1.12892e-05 -6.73565e-06 6.36242e-06 -5.06273e-06 6.85434e-05 6.93608e-05 4.20178e-05 
1770.3 0 -0.000220562 0.00183243 4.64404e-06 3.95312e-05 0.0189947 0.000104249 -0.00201362 0.0124944 -9.74333e-05 -8.96817e-05 0.000144046 -1.57717e-05 -0.000484516 0.000343856 -0.00132131 -8.75427e-05 0.000282578 -0.000207668 0.000116931 0.000212541 4.35773e-06 -4.10079e-05 0.000177921 -2.99892e-07 -0.000134359 1.85317e-05 -9.17854e-06 -1.09659e-07 -1.11817e-05 7.25409e-05 7.49442e-05 3.11989e-05 
1770.65 0 -0.000222739 0.001665 3.46604e-06 3.59293e-05 0.0197677 0.000254932 -0.00200738 0.0108873 -0.000100607 -6.43242e-05 0.000134206 -2.57351e-05 -0.000495182 0.000458825 -0.00130663 -5.60661e-05 0.000279692 -0.000230324 0.000103488 0.000226505 6.10817e-06 -3.61853e-05 0.000176742 -3.67418e-06 -0.000128073 2.60646e-05 -1.40298e-05 -6.37557e-06 -1.60165e-05 7.59859e-05 8.07736e-05 1.90605e-05 
1771 0 -0.000224179 0.00149195 2.19601e-06 3.08789e-05 0.0204045 0.000410651 -0.00199241 0.00924164 -0.000102647 -3.65375e-05 0.000125157 -3.86504e-05 -0.000505735 0.000570924 -0.00128044 -2.24825e-05 0.000275333 -0.00024788 8.70752e-05 0.000234149 1.00074e-05 -3.4788e-05 0.000174255 -4.63475e-06 -0.000121398 3.29015e-05 -1.86744e-05 -1.28274e-05 -2.14224e-05 7.95023e-05 8.77168e-05 5.69277e-06 
1771.35 0 -0.000223502 0.00131136 1.01732e-06 2.52996e-05 0.0209054 0.000567902 -0.00196423 0.00756662 -0.00010502 -7.92019e-06 0.000116291 -5.36737e-05 -0.000517159 0.000678642 -0.00124223 1.60623e-05 0.00026858 -0.000258957 6.93229e-05 0.000237322 1.60099e-05 -3.67569e-05 0.000170916 -4.03523e-06 -0.00011427 3.9768e-05 -2.19651e-05 -1.9754e-05 -2.72611e-05 8.45726e-05 9.59914e-05 -7.69533e-06 
1771.7 0 -0.000218799 0.00112333 7.55276e-07 2.05694e-05 0.021269 0.000720214 -0.00192177 0.00587075 -0.000107098 1.91043e-05 0.000105215 -6.91011e-05 -0.000527342 0.000778556 -0.00119098 6.19668e-05 0.000261667 -0.000264629 5.10874e-05 0.000238389 2.29034e-05 -3.87692e-05 0.000167318 -3.229e-06 -0.000105493 4.70375e-05 -2.36182e-05 -2.73848e-05 -3.13781e-05 9.01935e-05 0.000104053 -2.03226e-05 
1772.05 0 -0.000210677 0.00093038 1.00714e-06 1.60371e-05 0.0214959 0.000866086 -0.00186884 0.00416387 -0.000107935 4.31809e-05 9.52279e-05 -8.42031e-05 -0.000532017 0.000866225 -0.00112686 0.000114357 0.000256824 -0.000266581 3.46439e-05 0.000236851 2.78507e-05 -3.82008e-05 0.000164549 -2.74513e-06 -9.53188e-05 5.43741e-05 -2.47011e-05 -3.56876e-05 -3.31876e-05 9.48308e-05 0.00010939 -3.1844e-05 
1772.4 0 -0.000202208 0.000735923 2.90746e-07 1.06622e-05 0.0215874 0.00100765 -0.00180645 0.00245602 -0.000109282 6.53274e-05 9.16863e-05 -9.87616e-05 -0.000527192 0.000940558 -0.00105316 0.000169152 0.000250371 -0.000267497 2.21599e-05 0.000231168 2.90377e-05 -3.49375e-05 0.000163321 -2.23851e-06 -8.39862e-05 6.30294e-05 -2.66966e-05 -4.46063e-05 -3.22421e-05 9.83526e-05 0.000111263 -4.17919e-05 
1772.75 0 -0.000194632 0.000542516 -1.19204e-06 4.52213e-06 0.0215427 0.00114406 -0.00173325 0.00076023 -0.000111932 8.63308e-05 9.51485e-05 -0.00011306 -0.000512612 0.00100302 -0.000974182 0.000221092 0.000238267 -0.000268986 1.2099e-05 0.0002218 2.83766e-05 -2.99439e-05 0.000162582 -9.53929e-07 -7.14746e-05 7.19259e-05 -2.91362e-05 -5.54527e-05 -2.67914e-05 0.00010097 0.000110939 -4.94212e-05 
1773.1 0 -0.000187111 0.000351865 -1.51251e-06 -7.71583e-07 0.0213664 0.00127471 -0.00164921 -0.000907139 -0.000112679 0.00010513 0.000102635 -0.00012817 -0.000490628 0.0010558 -0.000891606 0.000267504 0.000220577 -0.000270683 1.29916e-06 0.000209049 2.81464e-05 -2.31292e-05 0.000161094 1.34238e-07 -5.79475e-05 7.78434e-05 -3.08427e-05 -6.87276e-05 -1.83079e-05 0.000102568 0.000108953 -5.49581e-05 
1773.45 0 -0.000179568 0.00016555 -4.16165e-07 -4.72381e-06 0.0210692 0.00139855 -0.00155278 -0.00253553 -0.000109978 0.000121616 0.000112012 -0.000144985 -0.000463716 0.00109863 -0.000805321 0.000308935 0.00019961 -0.000269468 -8.18265e-06 0.000192109 2.95546e-05 -1.49515e-05 0.000158789 -1.96049e-08 -4.41604e-05 7.94853e-05 -3.2247e-05 -8.46178e-05 -1.09136e-05 0.000102869 0.000104988 -5.92836e-05 
1773.8 0 -0.000171351 -1.57946e-05 7.50376e-07 -9.60236e-06 0.0206585 0.00151084 -0.00144378 -0.00412177 -0.000106713 0.000136479 0.00012162 -0.000159399 -0.000434051 0.00113132 -0.000716558 0.000346016 0.000175683 -0.000263318 -1.35735e-05 0.000172054 3.3566e-05 -8.76312e-06 0.000153861 -2.47762e-08 -3.00589e-05 7.87756e-05 -3.44348e-05 -0.000102645 -8.0994e-06 0.000101938 9.93537e-05 -6.31721e-05 
1774.15 0 -0.000160985 -0.000194128 2.26862e-06 -1.58219e-05 0.0201363 0.00160835 -0.00132672 -0.00566115 -0.000105179 0.00014744 0.000127752 -0.000167528 -0.000403368 0.00115546 -0.000626 0.000380308 0.000149761 -0.000254889 -1.66084e-05 0.000151394 3.93391e-05 -7.65202e-06 0.000145451 2.32066e-06 -1.5384e-05 7.93374e-05 -3.74624e-05 -0.00012012 -7.70549e-06 9.87566e-05 9.25205e-05 -6.62639e-05 
1774.5 0 -0.000148926 -0.000371669 4.44561e-06 -2.15609e-05 0.0195035 0.00169231 -0.00120583 -0.0071441 -0.00010562 0.000152652 0.000130184 -0.000169992 -0.000372199 0.00117165 -0.000533909 0.000412633 0.000126159 -0.000246025 -2.00915e-05 0.000130305 4.47063e-05 -9.97566e-06 0.000134163 7.07225e-06 -1.68342e-06 8.08072e-05 -4.06057e-05 -0.000136253 -7.75108e-06 9.21242e-05 8.48391e-05 -6.83909e-05 
1774.85 0 -0.000136984 -0.000546656 5.83209e-06 -2.52892e-05 0.0187627 0.00176303 -0.00108305 -0.00856125 -0.000106395 0.000154584 0.000133583 -0.000168367 -0.000339422 0.00117923 -0.000442058 0.000441146 0.000105647 -0.000238387 -2.43138e-05 0.000108301 4.90302e-05 -1.24785e-05 0.000118759 1.39887e-05 9.01682e-06 8.30303e-05 -4.39729e-05 -0.000151838 -8.44617e-06 8.28542e-05 7.63164e-05 -7.02479e-05 
1775.2 0 -0.000126541 -0.00071616 5.97886e-06 -2.69666e-05 0.0179188 0.00182235 -0.000960737 -0.00990427 -0.000106176 0.000156174 0.000140242 -0.000164301 -0.000304337 0.00117734 -0.000351804 0.000464653 8.30188e-05 -0.000231499 -2.75001e-05 8.6692e-05 5.17936e-05 -1.52281e-05 9.94218e-05 2.32096e-05 1.60152e-05 8.5931e-05 -4.71957e-05 -0.000165401 -6.7969e-06 7.34954e-05 6.74035e-05 -7.31069e-05 
1775.55 0 -0.000119924 -0.00087875 5.49646e-06 -2.82729e-05 0.0169802 0.00187676 -0.000837388 -0.0111657 -0.000105755 0.000158278 0.000148736 -0.000157494 -0.000266593 0.00116648 -0.000263843 0.000483757 5.55293e-05 -0.000222927 -2.92307e-05 6.64862e-05 5.30313e-05 -1.77365e-05 7.90728e-05 3.36238e-05 1.97754e-05 8.66325e-05 -4.83501e-05 -0.000174438 -1.67316e-06 6.63907e-05 5.84702e-05 -7.71904e-05 
1775.9 0 -0.00011682 -0.00103386 4.4416e-06 -2.99876e-05 0.0159551 0.00192981 -0.00070804 -0.0123408 -0.000105505 0.000160857 0.000157653 -0.000146871 -0.000226158 0.00114807 -0.000179919 0.000497489 2.52362e-05 -0.000212498 -2.97976e-05 4.69419e-05 5.53061e-05 -1.8667e-05 6.01458e-05 4.3401e-05 2.18889e-05 8.37115e-05 -4.56825e-05 -0.000179481 4.03386e-06 6.33274e-05 5.00202e-05 -8.10884e-05 
1776.25 0 -0.0001123 -0.00118118 3.09317e-06 -3.19805e-05 0.0148504 0.00197888 -0.000569051 -0.0134254 -0.000104894 0.000163792 0.000165535 -0.000133811 -0.000184995 0.001124 -0.00010063 0.00050429 -7.37877e-06 -0.000202505 -2.9239e-05 2.72799e-05 6.03195e-05 -1.85856e-05 4.25263e-05 5.05607e-05 2.40277e-05 7.97026e-05 -4.0298e-05 -0.000181933 8.88301e-06 6.37883e-05 4.27803e-05 -8.43805e-05 
1776.6 0 -0.000101702 -0.0013202 1.67259e-06 -3.5029e-05 0.0136737 0.00201627 -0.000420598 -0.014415 -0.000103478 0.000166276 0.000171143 -0.000120066 -0.00014576 0.00109589 -2.37176e-05 0.000506151 -4.27112e-05 -0.000192673 -2.74137e-05 6.69625e-06 6.60908e-05 -1.77861e-05 2.64463e-05 5.54769e-05 2.72217e-05 7.59383e-05 -3.49508e-05 -0.000182076 1.37692e-05 6.59178e-05 3.62975e-05 -8.78035e-05 
1776.95 0 -8.53546e-05 -0.0014497 6.56601e-08 -3.85904e-05 0.0124333 0.00203562 -0.000267689 -0.0153073 -0.000101959 0.000167611 0.000174378 -0.00010514 -0.00010757 0.0010634 5.25052e-05 0.000506088 -7.81124e-05 -0.000182387 -2.47446e-05 -1.63939e-05 6.93167e-05 -1.56156e-05 1.16396e-05 6.06133e-05 3.19855e-05 7.28207e-05 -3.06492e-05 -0.000180679 1.83666e-05 6.85425e-05 3.07993e-05 -9.05268e-05 
1777.3 0 -6.67657e-05 -0.00156899 -7.51395e-07 -4.1133e-05 0.0111365 0.00203725 -0.000115934 -0.0160988 -0.000101013 0.000168851 0.000176489 -8.76965e-05 -6.90411e-05 0.00102549 0.000127746 0.000504376 -0.000109863 -0.000169945 -2.26226e-05 -4.23089e-05 6.85186e-05 -1.22968e-05 -2.73147e-06 6.72381e-05 3.78703e-05 7.08443e-05 -2.6362e-05 -0.000177459 2.23366e-05 7.1758e-05 2.63286e-05 -9.10794e-05 
1777.65 0 -4.86546e-05 -0.00167832 -9.32748e-07 -4.15301e-05 0.00979055 0.00202351 3.36062e-05 -0.0167851 -0.000101084 0.000172243 0.000178504 -6.59721e-05 -3.10359e-05 0.000981789 0.000202557 0.000502051 -0.00013668 -0.000154251 -2.31617e-05 -6.93072e-05 6.38376e-05 -7.39265e-06 -1.64124e-05 7.43328e-05 4.55768e-05 6.92401e-05 -2.07931e-05 -0.00017225 2.60367e-05 7.45049e-05 2.12807e-05 -8.93305e-05 
1778 0 -3.14513e-05 -0.00177657 -1.60368e-06 -3.99069e-05 0.00840165 0.00199351 0.000179955 -0.0173633 -0.000102065 0.000178723 0.000179902 -4.08068e-05 6.36614e-06 0.000931284 0.000277032 0.000500073 -0.000159408 -0.000137159 -2.70062e-05 -9.56039e-05 5.6172e-05 -2.44333e-07 -2.91627e-05 8.04736e-05 5.60133e-05 6.68202e-05 -1.38415e-05 -0.000165888 3.00901e-05 7.3516e-05 1.48917e-05 -8.70099e-05 
1778.35 0 -1.64892e-05 -0.00186242 -3.40118e-06 -3.78396e-05 0.00697546 0.00194771 0.000318421 -0.01783 -0.000102584 0.000189021 0.000180824 -1.48283e-05 4.36184e-05 0.000875091 0.000348732 0.000497158 -0.000179657 -0.000120515 -3.30934e-05 -0.000120802 4.64687e-05 8.13412e-06 -4.06028e-05 8.47439e-05 6.68467e-05 6.30712e-05 -5.87435e-06 -0.000159177 3.49679e-05 6.69585e-05 7.32251e-06 -8.538e-05 
1778.7 0 -5.79505e-06 -0.00193394 -6.15307e-06 -3.60567e-05 0.00552009 0.00189054 0.000444787 -0.0181805 -0.000101431 0.000203458 0.000182654 1.01746e-05 8.23101e-05 0.000815785 0.000415917 0.00049128 -0.000200473 -0.000105375 -4.16085e-05 -0.00014426 3.74279e-05 1.78163e-05 -5.04024e-05 8.67861e-05 7.55448e-05 5.7622e-05 3.23021e-06 -0.000152466 4.06984e-05 5.79607e-05 -1.35255e-06 -8.4641e-05 
1779.05 0 2.37963e-06 -0.00198872 -9.20827e-06 -3.42797e-05 0.00404552 0.00182741 0.000558373 -0.0184097 -9.91421e-05 0.000219708 0.000183499 3.40205e-05 0.000123453 0.00075519 0.000477185 0.000480685 -0.000221748 -9.26713e-05 -5.288e-05 -0.000165317 3.12088e-05 2.77814e-05 -6.02151e-05 8.589e-05 8.28128e-05 5.15707e-05 1.36134e-05 -0.000145691 4.59543e-05 4.98531e-05 -1.06779e-05 -8.41313e-05 
1779.4 0 1.057e-05 -0.00202675 -1.2662e-05 -3.25552e-05 0.00256578 0.00176043 0.000661892 -0.0185143 -9.65768e-05 0.000237142 0.00018226 5.6902e-05 0.000164647 0.000695071 0.000531306 0.000464525 -0.000238605 -8.22917e-05 -6.49019e-05 -0.000184372 2.7504e-05 3.56037e-05 -7.19632e-05 8.05976e-05 9.01432e-05 4.6567e-05 2.32723e-05 -0.000138007 5.02693e-05 4.23017e-05 -1.8951e-05 -8.25137e-05 
1779.75 0 1.91608e-05 -0.00204965 -1.64401e-05 -3.06791e-05 0.00109728 0.00168787 0.000755378 -0.0184975 -9.4116e-05 0.000257073 0.000180091 7.85742e-05 0.000203176 0.00063753 0.000578898 0.00044348 -0.00025019 -7.35629e-05 -7.57385e-05 -0.000200449 2.60613e-05 4.07098e-05 -8.42408e-05 7.22269e-05 9.77174e-05 4.1894e-05 3.04786e-05 -0.000128071 5.4364e-05 3.36423e-05 -2.52396e-05 -7.94098e-05 
1780.1 0 2.8132e-05 -0.00205922 -1.88413e-05 -2.85077e-05 -0.00034856 0.00160956 0.000837401 -0.0183672 -9.21646e-05 0.000277462 0.000176204 9.77726e-05 0.000237146 0.000584112 0.000622303 0.000418958 -0.00025872 -6.72016e-05 -8.61212e-05 -0.000213446 2.58093e-05 4.31903e-05 -9.453e-05 6.27073e-05 0.00010413 3.65601e-05 3.65822e-05 -0.000115859 5.82565e-05 2.36074e-05 -2.96739e-05 -7.66711e-05 
1780.45 0 3.70555e-05 -0.0020573 -1.98553e-05 -2.80115e-05 -0.00176584 0.00152657 0.000909612 -0.0181277 -9.04763e-05 0.000295414 0.000169631 0.000112003 0.000265213 0.000535165 0.00066514 0.000392612 -0.00026538 -6.45768e-05 -9.83639e-05 -0.000224727 2.5412e-05 4.3124e-05 -0.000102157 5.16298e-05 0.000109295 3.10622e-05 4.25571e-05 -0.000102531 6.2236e-05 1.27501e-05 -3.30614e-05 -7.50563e-05 
1780.8 0 4.63547e-05 -0.00204401 -2.0994e-05 -2.97079e-05 -0.00314692 0.00144143 0.000973726 -0.0177821 -8.76344e-05 0.000308683 0.000160273 0.000120471 0.000287894 0.000487685 0.000710403 0.000365062 -0.000271752 -6.4859e-05 -0.000113592 -0.000233865 2.45598e-05 4.17995e-05 -0.000107515 3.90786e-05 0.000113755 2.51293e-05 4.7467e-05 -9.03074e-05 6.61278e-05 7.49573e-07 -3.53863e-05 -7.31152e-05 
1781.15 0 5.54949e-05 -0.00201814 -2.28131e-05 -3.1701e-05 -0.00448262 0.00135801 0.00103177 -0.0173364 -8.1877e-05 0.000316315 0.000148587 0.000124465 0.000304854 0.000436193 0.000756495 0.000336868 -0.000278919 -6.67516e-05 -0.000130106 -0.000241334 2.29013e-05 3.91696e-05 -0.000111677 2.68426e-05 0.00011727 1.94404e-05 5.12727e-05 -8.09576e-05 6.85836e-05 -1.16182e-05 -3.59174e-05 -6.9546e-05 
1781.5 0 6.3272e-05 -0.00198099 -2.50213e-05 -3.27591e-05 -0.00576674 0.00127597 0.00108621 -0.0167962 -7.38507e-05 0.000319557 0.000134624 0.000125153 0.000317869 0.000377676 0.000799263 0.000310657 -0.000285861 -6.86416e-05 -0.000145233 -0.000247367 2.09671e-05 3.41375e-05 -0.000115551 1.59461e-05 0.000119863 1.47064e-05 5.54832e-05 -7.41249e-05 7.0766e-05 -2.35585e-05 -3.53475e-05 -6.38786e-05 
1781.85 0 7.09663e-05 -0.00193593 -2.69245e-05 -3.24875e-05 -0.00699505 0.001194 0.00113846 -0.0161655 -6.57452e-05 0.000318856 0.000120569 0.000125534 0.000331566 0.000312905 0.000835313 0.000286017 -0.000291137 -6.85406e-05 -0.000157977 -0.000250151 1.99215e-05 2.85143e-05 -0.000119096 5.17524e-06 0.000121453 9.42719e-06 6.04807e-05 -6.89093e-05 7.44407e-05 -3.51174e-05 -3.58043e-05 -5.70712e-05 
1782.2 0 8.05846e-05 -0.00188287 -2.77646e-05 -3.14338e-05 -0.00816147 0.00111159 0.00118981 -0.0154501 -5.77911e-05 0.000314573 0.000108594 0.000127819 0.000347606 0.000244641 0.000863164 0.000259601 -0.000295626 -6.59033e-05 -0.000167492 -0.00024916 1.91426e-05 2.4808e-05 -0.000122065 -5.56567e-06 0.000122765 2.71379e-06 6.43602e-05 -6.49069e-05 7.78353e-05 -4.60838e-05 -3.72334e-05 -5.16733e-05 
1782.55 0 9.2064e-05 -0.00181931 -2.70531e-05 -3.06854e-05 -0.00925987 0.001027 0.00124099 -0.0146582 -4.81991e-05 0.000307958 9.66495e-05 0.000131623 0.000363679 0.000175365 0.000884188 0.000229862 -0.000299217 -6.04724e-05 -0.000170577 -0.000246115 1.69047e-05 2.22022e-05 -0.000124957 -1.44733e-05 0.000122907 -5.04667e-06 6.70387e-05 -6.15954e-05 7.88003e-05 -5.68906e-05 -3.8783e-05 -4.79841e-05 
1782.9 0 0.000102902 -0.00174666 -2.60594e-05 -3.04375e-05 -0.0102877 0.000938856 0.00129146 -0.0137973 -3.77633e-05 0.000300117 8.38479e-05 0.000137537 0.000376885 0.000106018 0.000900634 0.000198234 -0.000298915 -5.15466e-05 -0.000163653 -0.000241409 1.29686e-05 1.91372e-05 -0.000128467 -2.08864e-05 0.000120169 -1.39986e-05 7.02089e-05 -5.69753e-05 7.72316e-05 -6.70549e-05 -4.02492e-05 -4.43556e-05 
1783.25 0 0.000111406 -0.00166746 -2.5474e-05 -3.0687e-05 -0.0112416 0.000847069 0.00133833 -0.012871 -2.9797e-05 0.000290474 7.1004e-05 0.000147061 0.000385577 3.68474e-05 0.000911081 0.00016597 -0.000292967 -4.06148e-05 -0.000148284 -0.000232588 8.64553e-06 1.75624e-05 -0.000132886 -2.67687e-05 0.000114596 -2.39271e-05 7.40521e-05 -4.80451e-05 7.32183e-05 -7.59502e-05 -4.08909e-05 -3.98747e-05 
1783.6 0 0.000118078 -0.00158083 -2.48524e-05 -3.10511e-05 -0.0121154 0.000754864 0.00137933 -0.0118844 -2.52694e-05 0.000277015 5.95738e-05 0.000159655 0.000388516 -3.11406e-05 0.000913054 0.000134204 -0.000282152 -3.01089e-05 -0.000129594 -0.000219746 4.5996e-06 1.89885e-05 -0.000136787 -3.4439e-05 0.00010661 -3.37498e-05 7.68552e-05 -3.35365e-05 6.69344e-05 -8.37273e-05 -4.10366e-05 -3.34827e-05 
1783.95 0 0.000123491 -0.0014864 -2.38149e-05 -3.03514e-05 -0.0129074 0.00066339 0.00141577 -0.0108472 -2.45342e-05 0.000259368 4.93387e-05 0.000172713 0.000386202 -9.67934e-05 0.000906679 0.000104623 -0.000269822 -2.0417e-05 -0.000112093 -0.00020707 1.21542e-06 2.16808e-05 -0.000137816 -4.35062e-05 9.7053e-05 -4.25687e-05 7.75218e-05 -1.72297e-05 5.86048e-05 -8.98463e-05 -4.09266e-05 -2.51469e-05 
1784.3 0 0.000129321 -0.00138554 -2.18394e-05 -2.77765e-05 -0.0136194 0.000570048 0.00144759 -0.0097643 -2.54829e-05 0.000240042 3.81043e-05 0.000183981 0.000380525 -0.000159308 0.000892346 7.73509e-05 -0.000258022 -1.00208e-05 -9.88059e-05 -0.000197145 -1.23336e-06 2.4129e-05 -0.000136905 -5.18384e-05 8.6359e-05 -4.99373e-05 7.60872e-05 -3.78366e-06 4.86112e-05 -9.41286e-05 -4.1604e-05 -1.68114e-05 
1784.65 0 0.000136708 -0.00127732 -1.95047e-05 -2.47062e-05 -0.0142482 0.000476072 0.00147443 -0.00863591 -2.32093e-05 0.000220409 2.66544e-05 0.000193652 0.000372635 -0.000215841 0.000869457 5.16517e-05 -0.000245717 3.8717e-06 -8.74951e-05 -0.000190303 -3.82009e-06 2.82277e-05 -0.000135391 -5.81518e-05 7.48519e-05 -5.53159e-05 7.32018e-05 6.54187e-06 3.76325e-05 -9.64997e-05 -4.44414e-05 -9.96447e-06 
1785 0 0.000144616 -0.00115854 -1.77815e-05 -2.17855e-05 -0.0147863 0.000384473 0.00150007 -0.00746752 -1.60972e-05 0.00020056 1.74777e-05 0.000203616 0.000362397 -0.000262785 0.00084063 2.63686e-05 -0.000232814 2.32529e-05 -7.47157e-05 -0.00018629 -7.20061e-06 3.51286e-05 -0.00013379 -6.34259e-05 6.4436e-05 -5.78846e-05 6.99978e-05 1.53412e-05 2.62955e-05 -9.77066e-05 -4.91639e-05 -4.65345e-06 
1785.35 0 0.000152722 -0.00102963 -1.7474e-05 -1.8651e-05 -0.0152298 0.000292736 0.00152821 -0.00626988 -3.67292e-06 0.000180177 9.93103e-06 0.000214965 0.000347916 -0.000300433 0.000809204 6.12455e-07 -0.000219311 4.66577e-05 -6.00332e-05 -0.000183379 -1.02833e-05 4.12716e-05 -0.000132036 -6.84423e-05 5.48195e-05 -5.71893e-05 6.70398e-05 2.47064e-05 1.51891e-05 -9.98823e-05 -5.45939e-05 -1.40396e-06 
1785.7 0 0.000161866 -0.000895708 -1.91149e-05 -1.53787e-05 -0.0155766 0.00019508 0.00155805 -0.00505151 1.29865e-05 0.000159285 3.53447e-06 0.000226351 0.000327876 -0.000330849 0.000777181 -2.46895e-05 -0.000203491 7.001e-05 -4.29944e-05 -0.000180678 -1.24072e-05 4.40469e-05 -0.000128294 -7.27439e-05 4.37496e-05 -5.34146e-05 6.42511e-05 3.61543e-05 6.36521e-06 -0.000102726 -5.82041e-05 5.16028e-07 
1786.05 0 0.000171483 -0.00076003 -2.11103e-05 -1.1901e-05 -0.0158238 8.96393e-05 0.00158582 -0.00382144 2.96144e-05 0.000139632 -1.33459e-06 0.000234612 0.000303022 -0.000356647 0.000746894 -4.7263e-05 -0.000183947 9.13485e-05 -2.5113e-05 -0.000177998 -1.42425e-05 4.50343e-05 -0.000122179 -7.52809e-05 3.03556e-05 -4.89013e-05 6.14547e-05 4.92995e-05 1.66382e-06 -0.000105193 -5.87948e-05 1.68568e-06 
1786.4 0 0.000179605 -0.000623138 -2.21843e-05 -8.47721e-06 -0.0159744 -2.16442e-05 0.00160754 -0.00259013 4.47066e-05 0.000122106 -5.13459e-06 0.000238951 0.000275816 -0.000381624 0.000720031 -6.47029e-05 -0.000161583 0.000109528 -1.15728e-05 -0.000173634 -1.70605e-05 4.50899e-05 -0.000115228 -7.54743e-05 1.42285e-05 -4.60606e-05 5.96441e-05 6.47362e-05 -1.52056e-07 -0.000106921 -5.75725e-05 2.18367e-06 
1786.75 0 0.000183955 -0.000485938 -2.22004e-05 -5.44037e-06 -0.0160337 -0.000137161 0.00162087 -0.00136282 5.94398e-05 0.000105074 -9.82071e-06 0.000238812 0.000250213 -0.000410704 0.000696432 -7.67769e-05 -0.000138679 0.000122918 -4.0978e-06 -0.000167333 -2.11347e-05 4.45495e-05 -0.000106159 -7.53547e-05 -4.36578e-06 -4.40816e-05 5.98621e-05 8.18014e-05 -1.49873e-07 -0.000107276 -5.63352e-05 3.04329e-06 
1787.1 0 0.000183393 -0.000348197 -2.11147e-05 -2.91085e-06 -0.0160016 -0.000254644 0.00162463 -0.000141691 7.49718e-05 8.67575e-05 -1.66476e-05 0.00023191 0.000229979 -0.000447958 0.000671657 -8.53032e-05 -0.000115466 0.000132097 -7.48492e-07 -0.000161119 -2.38774e-05 4.60952e-05 -9.44701e-05 -7.75869e-05 -2.44378e-05 -4.2787e-05 6.09688e-05 9.66335e-05 1.27373e-06 -0.000105332 -5.50115e-05 5.51036e-06 
1787.45 0 0.000179289 -0.000208929 -1.81403e-05 -6.79356e-07 -0.0158759 -0.000369944 0.00161861 0.00106798 9.24427e-05 6.81115e-05 -2.4396e-05 0.000218871 0.000216191 -0.000492648 0.000639961 -9.47454e-05 -9.04675e-05 0.00013892 3.90362e-07 -0.000157131 -2.22074e-05 5.00919e-05 -8.24363e-05 -8.27592e-05 -4.47038e-05 -4.25873e-05 6.11187e-05 0.000107579 2.88428e-06 -0.000100615 -5.23011e-05 9.77102e-06 
1787.8 0 0.000175816 -6.87324e-05 -1.28595e-05 1.18434e-06 -0.0156557 -0.00048025 0.00160612 0.00225967 0.000112851 5.27871e-05 -3.0731e-05 0.000202967 0.000205465 -0.000540849 0.000599158 -0.000107882 -6.40017e-05 0.000144024 1.68742e-06 -0.000154441 -1.60603e-05 5.3496e-05 -7.18236e-05 -8.95735e-05 -6.37621e-05 -4.22889e-05 5.83281e-05 0.000116422 4.02169e-06 -9.24098e-05 -4.8188e-05 1.47369e-05 
1788.15 0 0.000176737 7.13336e-05 -5.45197e-06 1.99566e-06 -0.0153435 -0.000588894 0.00159095 0.00342637 0.000133998 4.16735e-05 -3.42135e-05 0.000186201 0.00019584 -0.000590515 0.000549886 -0.000124467 -3.77988e-05 0.000147767 5.71222e-06 -0.000149644 -8.51286e-06 5.38723e-05 -6.13806e-05 -9.5291e-05 -7.91387e-05 -4.21014e-05 5.23882e-05 0.000124457 5.24916e-06 -8.07282e-05 -4.35504e-05 2.05568e-05 
1788.5 0 0.000181736 0.000208935 2.68061e-06 1.40034e-06 -0.0149424 -0.000700369 0.00157227 0.00456238 0.000152062 3.2987e-05 -3.5905e-05 0.000169311 0.000187554 -0.000641044 0.000492424 -0.000144319 -1.21697e-05 0.000151726 1.13769e-05 -0.000141595 -3.13368e-06 5.17217e-05 -5.00458e-05 -9.82619e-05 -8.94411e-05 -4.36861e-05 4.47802e-05 0.000130973 6.26136e-06 -6.6747e-05 -3.97676e-05 2.8017e-05 
1788.85 0 0.000187145 0.00034215 9.45638e-06 2.61855e-07 -0.0144549 -0.000816328 0.00154655 0.00566169 0.000167375 2.56426e-05 -3.73501e-05 0.000152937 0.000181457 -0.000689066 0.000426699 -0.000166358 1.29365e-05 0.000154703 1.68379e-05 -0.000130567 -3.58039e-07 5.05557e-05 -3.80426e-05 -9.85711e-05 -9.53141e-05 -4.63423e-05 3.63118e-05 0.00013568 5.43044e-06 -5.20064e-05 -3.64469e-05 3.67615e-05 
1789.2 0 0.000191667 0.000472019 1.47284e-05 -4.41884e-07 -0.0138842 -0.000937069 0.00150906 0.00671713 0.000181927 1.91376e-05 -3.83251e-05 0.00013488 0.000176626 -0.000729756 0.000355742 -0.000189413 3.6875e-05 0.000154141 2.28146e-05 -0.000116605 1.52563e-06 5.1702e-05 -2.56614e-05 -9.80477e-05 -9.72964e-05 -4.76464e-05 2.80506e-05 0.00013896 3.12367e-06 -3.82651e-05 -3.22141e-05 4.55533e-05 
1789.55 0 0.000196186 0.000600412 1.94964e-05 -2.65078e-07 -0.0132332 -0.0010607 0.00145667 0.00772242 0.00019656 1.26667e-05 -3.69075e-05 0.000114213 0.000169719 -0.000762103 0.000284087 -0.000212845 5.8535e-05 0.000150341 3.10686e-05 -9.97666e-05 2.70235e-06 5.18947e-05 -1.28925e-05 -9.8008e-05 -9.63038e-05 -4.66902e-05 2.00493e-05 0.00014154 -2.54718e-07 -2.75195e-05 -2.70716e-05 5.35313e-05 
1789.9 0 0.000199286 0.00072576 2.39808e-05 9.63048e-07 -0.012504 -0.00118438 0.00138849 0.00866876 0.000210342 4.84868e-06 -3.25966e-05 9.15514e-05 0.000158549 -0.000788574 0.000212044 -0.000235236 7.59355e-05 0.000144598 4.15061e-05 -8.11631e-05 1.93062e-06 4.86857e-05 4.0973e-07 -9.77803e-05 -9.42769e-05 -4.26798e-05 1.22354e-05 0.000143516 -4.62804e-06 -2.05397e-05 -2.1474e-05 6.02297e-05 
1790.25 0 0.000198604 0.000845099 2.80988e-05 2.45807e-06 -0.0117037 -0.00130532 0.0013061 0.00954597 0.000221917 -5.1597e-06 -2.71304e-05 6.81804e-05 0.000144241 -0.000808661 0.000139933 -0.000253794 8.78963e-05 0.000139111 5.29893e-05 -6.19539e-05 -9.68008e-07 4.13544e-05 1.40951e-05 -9.6251e-05 -9.37907e-05 -3.63057e-05 4.70362e-06 0.000144517 -7.78637e-06 -1.59575e-05 -1.54958e-05 6.5588e-05 
1790.6 0 0.000194645 0.00095527 3.23278e-05 3.29548e-06 -0.0108431 -0.00142401 0.00121126 0.0103502 0.000228552 -1.76623e-05 -2.13979e-05 4.6699e-05 0.0001298 -0.000821624 7.1621e-05 -0.000266842 9.49196e-05 0.000134911 6.57261e-05 -4.1807e-05 -4.61774e-06 2.99901e-05 2.84062e-05 -9.2924e-05 -9.51819e-05 -3.0086e-05 -2.18993e-06 0.000142989 -7.77116e-06 -1.08204e-05 -8.86305e-06 6.97944e-05 
1790.95 0 0.000188731 0.00105385 3.69866e-05 2.70265e-06 -0.00992926 -0.00153966 0.00110181 0.0110809 0.000226541 -3.28648e-05 -1.54957e-05 2.77295e-05 0.000116074 -0.000829123 8.8331e-06 -0.000275585 9.86724e-05 0.000130291 7.88634e-05 -2.0761e-05 -8.9861e-06 1.84502e-05 4.10758e-05 -8.82897e-05 -9.65162e-05 -2.71294e-05 -7.95029e-06 0.000138256 -6.57562e-06 -3.42499e-06 -2.01194e-06 7.30832e-05 
1791.3 0 0.000180883 0.00114133 4.1261e-05 5.85143e-07 -0.00896854 -0.0016485 0.000978669 0.011733 0.000217283 -5.01685e-05 -9.00542e-06 9.88863e-06 0.000102374 -0.000832636 -4.97977e-05 -0.00028136 0.000100923 0.000121451 9.13085e-05 -3.10483e-07 -1.43598e-05 1.12421e-05 4.95655e-05 -8.31286e-05 -9.62822e-05 -2.68683e-05 -1.28558e-05 0.000134622 -7.74122e-06 5.5225e-06 4.34825e-06 7.68662e-05 
1791.65 0 0.000171094 0.00122022 4.51945e-05 -2.31323e-06 -0.00797041 -0.00175001 0.000845693 0.0123028 0.000204231 -6.73888e-05 -1.34331e-06 -1.1426e-05 8.71518e-05 -0.00083199 -0.000106267 -0.000285881 0.000102811 0.000108751 0.000104313 1.82911e-05 -2.04915e-05 8.2708e-06 5.64932e-05 -7.77888e-05 -9.40508e-05 -2.6673e-05 -1.75018e-05 0.000134631 -1.16381e-05 1.49219e-05 1.02287e-05 8.27424e-05 
1792 0 0.000159011 0.00129252 4.83349e-05 -5.26362e-06 -0.00694384 -0.00184422 0.000703063 0.0127916 0.000187509 -8.15431e-05 7.3012e-06 -3.83852e-05 6.76842e-05 -0.000827156 -0.000162025 -0.000290507 0.000104626 9.78272e-05 0.000117281 3.4857e-05 -2.57671e-05 7.39522e-06 6.4229e-05 -7.22571e-05 -8.89799e-05 -2.56713e-05 -2.20157e-05 0.000136349 -1.64802e-05 2.41636e-05 1.56923e-05 9.05971e-05 
1792.35 0 0.000145136 0.00135921 5.0004e-05 -7.32803e-06 -0.00589387 -0.0019284 0.000548568 0.0132028 0.000166593 -8.98846e-05 1.54899e-05 -6.82634e-05 4.39827e-05 -0.000819584 -0.000219285 -0.00029459 0.000107535 9.07705e-05 0.000127667 5.03437e-05 -2.91951e-05 6.72773e-06 7.30967e-05 -6.60034e-05 -8.07064e-05 -2.40634e-05 -2.65687e-05 0.000138692 -1.96382e-05 3.16518e-05 2.2265e-05 9.97802e-05 
1792.7 0 0.00012952 0.00141897 5.19959e-05 -7.16282e-06 -0.00482318 -0.0019994 0.00038217 0.0135378 0.000140848 -9.34409e-05 2.2905e-05 -9.811e-05 1.79856e-05 -0.00080986 -0.000280107 -0.000295245 0.000113917 8.54433e-05 0.000133504 6.59664e-05 -3.23776e-05 5.03698e-06 8.27773e-05 -5.8871e-05 -7.13269e-05 -2.29991e-05 -3.10016e-05 0.000140759 -1.98213e-05 3.6148e-05 3.08121e-05 0.000109066 
1793.05 0 0.000111372 0.00146933 5.49441e-05 -5.70763e-06 -0.00373511 -0.00205468 0.000206615 0.0137942 0.000111538 -9.41825e-05 3.05089e-05 -0.000127252 -9.26191e-06 -0.00079589 -0.000344356 -0.000290383 0.000123314 7.86921e-05 0.000133566 8.02347e-05 -3.53404e-05 2.9165e-06 9.286e-05 -5.15202e-05 -6.3358e-05 -2.25487e-05 -3.49932e-05 0.000142071 -1.78513e-05 3.79754e-05 3.97909e-05 0.000115632 
1793.4 0 9.04301e-05 0.00150889 5.68693e-05 -4.58237e-06 -0.00263557 -0.00209393 2.311e-05 0.0139666 8.13172e-05 -9.15315e-05 3.76084e-05 -0.00015597 -3.69429e-05 -0.000774608 -0.000409747 -0.00028098 0.000134011 6.8426e-05 0.000130025 9.24253e-05 -3.63101e-05 1.92776e-06 0.000103818 -4.36655e-05 -5.71163e-05 -2.20816e-05 -3.80235e-05 0.000141204 -1.5108e-05 3.84942e-05 4.71105e-05 0.000118775 
1793.75 0 6.78033e-05 0.00153807 5.68293e-05 -3.29565e-06 -0.00153312 -0.0021159 -0.000168902 0.0140522 5.07065e-05 -8.54353e-05 4.24724e-05 -0.00018455 -6.41902e-05 -0.000745495 -0.00047244 -0.000269319 0.000146427 5.41085e-05 0.000125012 0.000104156 -3.64944e-05 3.48861e-06 0.000114485 -3.59233e-05 -5.15911e-05 -2.10426e-05 -3.95618e-05 0.000136324 -1.30178e-05 3.85968e-05 5.19568e-05 0.000119475 
1794.1 0 4.28766e-05 0.00155786 5.53064e-05 -2.16616e-06 -0.000435716 -0.00211796 -0.00036475 0.0140528 1.91795e-05 -7.74127e-05 4.61727e-05 -0.000213579 -9.05899e-05 -0.000710098 -0.000531176 -0.000256916 0.000159593 3.66244e-05 0.000117778 0.00011502 -3.70902e-05 7.02824e-06 0.000122514 -2.89945e-05 -4.66692e-05 -2.05919e-05 -4.09543e-05 0.000128479 -1.24609e-05 3.82967e-05 5.4656e-05 0.000117578 
1794.45 0 1.5373e-05 0.0015689 5.42873e-05 -1.98349e-06 0.000649584 -0.00210173 -0.000560751 0.0139701 -1.16702e-05 -7.024e-05 4.95652e-05 -0.000242696 -0.000114888 -0.000668249 -0.000586596 -0.00024423 0.000169719 1.66131e-05 0.000108389 0.000123247 -3.55063e-05 1.1045e-05 0.000127718 -2.21079e-05 -4.16258e-05 -2.06815e-05 -4.28008e-05 0.000119416 -1.40911e-05 3.72985e-05 5.61039e-05 0.000113319 
1794.8 0 -1.29422e-05 0.00157263 5.41866e-05 -2.39983e-06 0.00171621 -0.00206694 -0.000758422 0.0138064 -4.038e-05 -6.47711e-05 5.0538e-05 -0.000272818 -0.000137841 -0.000620424 -0.000637965 -0.000231521 0.000175901 -5.27055e-06 9.96011e-05 0.000127644 -3.21694e-05 1.44455e-05 0.000131506 -1.58282e-05 -3.71321e-05 -1.98277e-05 -4.44676e-05 0.000109486 -1.71781e-05 3.51892e-05 5.65818e-05 0.000107378 
1795.15 0 -4.22037e-05 0.00156927 5.31892e-05 -3.47005e-06 0.00276066 -0.0020097 -0.000956959 0.0135651 -6.78953e-05 -5.85764e-05 4.88999e-05 -0.000303884 -0.00015972 -0.00056785 -0.000684972 -0.000217443 0.000180837 -2.64567e-05 9.25725e-05 0.00012845 -2.84324e-05 1.54298e-05 0.000134144 -9.7746e-06 -3.50486e-05 -1.81727e-05 -4.72093e-05 9.92156e-05 -2.1062e-05 3.25959e-05 5.59847e-05 0.00010012 
1795.5 0 -7.15873e-05 0.00155691 5.05309e-05 -4.57588e-06 0.00378127 -0.00192848 -0.00115182 0.013247 -9.47139e-05 -5.00905e-05 4.69347e-05 -0.000333168 -0.000178039 -0.000509276 -0.000727309 -0.00020005 0.000185329 -4.52817e-05 8.58463e-05 0.000128585 -2.36316e-05 1.36462e-05 0.000135966 -1.8268e-06 -3.49251e-05 -1.59108e-05 -5.12548e-05 8.9907e-05 -2.5882e-05 3.00286e-05 5.38117e-05 9.21976e-05 
1795.85 0 -9.95717e-05 0.00153509 4.66109e-05 -4.32643e-06 0.00477219 -0.00182604 -0.00133725 0.0128504 -0.000121636 -3.96241e-05 4.55319e-05 -0.000359319 -0.000189811 -0.000443647 -0.000762093 -0.00018086 0.000187222 -6.42615e-05 7.84575e-05 0.000131636 -1.82837e-05 1.02619e-05 0.000138787 8.7042e-06 -3.47408e-05 -1.2165e-05 -5.39469e-05 8.1491e-05 -3.13264e-05 2.71975e-05 5.04215e-05 8.37196e-05 
1796.2 0 -0.000126505 0.00150473 4.26176e-05 -2.68283e-06 0.00572599 -0.00170701 -0.00151201 0.0123774 -0.000149828 -2.8372e-05 4.31123e-05 -0.000383871 -0.000196298 -0.000372653 -0.000786796 -0.000163324 0.00018395 -8.70818e-05 6.81734e-05 0.00013865 -1.27937e-05 6.34843e-06 0.000142717 2.04387e-05 -3.3185e-05 -5.99456e-06 -5.32622e-05 7.28299e-05 -3.65521e-05 2.36115e-05 4.67723e-05 7.38243e-05 
1796.55 0 -0.000153285 0.00146611 3.90149e-05 -6.3629e-07 0.00663821 -0.00157156 -0.00167815 0.0118323 -0.000176178 -1.59836e-05 3.74995e-05 -0.000408203 -0.000200479 -0.000299316 -0.000801161 -0.000148805 0.000174868 -0.000113052 5.33834e-05 0.000147427 -7.69123e-06 1.74975e-06 0.000146577 3.08693e-05 -3.04686e-05 2.02859e-06 -5.03871e-05 6.3585e-05 -3.99714e-05 1.92974e-05 4.36348e-05 6.28133e-05 
1796.9 0 -0.00018065 0.00141816 3.54476e-05 1.61222e-06 0.0075048 -0.00141786 -0.001834 0.0112186 -0.000197916 4.96038e-07 2.89786e-05 -0.000430764 -0.000203347 -0.000227172 -0.000807956 -0.000136776 0.00016153 -0.000138959 3.67077e-05 0.000156359 -3.85595e-06 -4.21712e-06 0.000150747 3.94613e-05 -2.78246e-05 9.77854e-06 -4.7517e-05 5.33519e-05 -4.19773e-05 1.53989e-05 4.03994e-05 5.24458e-05 
1797.25 0 -0.000208525 0.00136035 3.22377e-05 4.33311e-06 0.0083209 -0.00124566 -0.00197608 0.0105393 -0.000216517 2.29146e-05 2.00394e-05 -0.000449026 -0.000204697 -0.00015727 -0.000811437 -0.00012628 0.000146124 -0.000165193 2.03601e-05 0.000165762 -1.30755e-06 -1.06731e-05 0.000155017 4.59408e-05 -2.50804e-05 1.66576e-05 -4.38704e-05 4.12403e-05 -4.38938e-05 1.32266e-05 3.65103e-05 4.35905e-05 
1797.6 0 -0.000235581 0.0012934 2.90049e-05 7.30383e-06 0.0090792 -0.00105582 -0.00210171 0.00979802 -0.000231662 4.98592e-05 1.2918e-05 -0.000462672 -0.000206613 -8.77856e-05 -0.000813426 -0.000116511 0.000130648 -0.000192705 4.12531e-06 0.00017744 1.25914e-06 -1.57623e-05 0.000157639 4.98742e-05 -2.10718e-05 2.2796e-05 -3.93126e-05 2.72319e-05 -4.64437e-05 1.27172e-05 3.20829e-05 3.51648e-05 
1797.95 0 -0.000259313 0.00121853 2.4508e-05 9.67074e-06 0.00977291 -0.000849485 -0.00220932 0.00900205 -0.000241363 7.49278e-05 9.49014e-06 -0.000474269 -0.000210195 -1.82966e-05 -0.000813453 -0.000105696 0.000115499 -0.000221222 -1.20672e-05 0.000193335 4.49202e-06 -1.85252e-05 0.000158221 5.28161e-05 -1.44036e-05 2.93165e-05 -3.43283e-05 1.28276e-05 -5.02802e-05 1.33264e-05 2.91119e-05 2.63642e-05 
1798.3 0 -0.000279471 0.00113772 1.97072e-05 1.04608e-05 0.0104003 -0.000628353 -0.00229662 0.00816145 -0.00024574 9.36953e-05 9.32437e-06 -0.000487426 -0.000214539 4.98104e-05 -0.000811287 -9.33318e-05 0.000100613 -0.000248836 -2.73594e-05 0.000211838 7.22028e-06 -1.96898e-05 0.000157697 5.56715e-05 -5.5623e-06 3.82674e-05 -2.91231e-05 -1.59209e-08 -5.41879e-05 1.3031e-05 2.89473e-05 1.71642e-05 
1798.65 0 -0.000297491 0.00105346 1.55597e-05 9.93767e-06 0.0109637 -0.000396756 -0.00236055 0.00728263 -0.000245268 0.000108225 1.11628e-05 -0.00050211 -0.000219621 0.000116668 -0.000805871 -7.9257e-05 8.70483e-05 -0.000270864 -4.21715e-05 0.000231842 1.01223e-05 -2.05592e-05 0.000156317 5.95119e-05 1.6937e-06 4.94596e-05 -2.45423e-05 -1.13138e-05 -5.56154e-05 1.07469e-05 3.03483e-05 7.91046e-06 
1799 0 -0.000312263 0.000964674 1.2492e-05 8.78399e-06 0.0114611 -0.000158658 -0.00240029 0.00636667 -0.000239949 0.000119645 1.44996e-05 -0.000513852 -0.000225259 0.000182293 -0.00079419 -6.25556e-05 7.49754e-05 -0.000284189 -5.7105e-05 0.000254153 1.46628e-05 -2.4401e-05 0.000155089 6.47812e-05 4.43668e-06 6.04671e-05 -2.01357e-05 -2.18721e-05 -5.33409e-05 7.5087e-06 3.19147e-05 -9.43848e-07 
1799.35 0 -0.000322383 0.000866357 1.01066e-05 7.52088e-06 0.0118847 8.33701e-05 -0.00241476 0.00541826 -0.000231198 0.000127805 1.9863e-05 -0.00051805 -0.000231917 0.000244833 -0.000775432 -4.45259e-05 6.53421e-05 -0.000289758 -7.13869e-05 0.000277187 2.12414e-05 -3.18383e-05 0.000154767 6.85614e-05 2.95708e-06 6.98665e-05 -1.56884e-05 -3.28669e-05 -4.80708e-05 4.90537e-06 3.30595e-05 -8.69091e-06 
1799.7 0 -0.000325706 0.000758127 7.8175e-06 7.42727e-06 0.0122272 0.000324188 -0.00240308 0.0044439 -0.00021918 0.000134536 2.79137e-05 -0.000512995 -0.000240242 0.000303439 -0.00075232 -2.6328e-05 5.90936e-05 -0.000292008 -8.37389e-05 0.000298297 2.89152e-05 -3.84836e-05 0.000154333 7.0148e-05 1.20768e-09 7.77727e-05 -1.28994e-05 -4.47921e-05 -4.15806e-05 3.95711e-06 3.32725e-05 -1.46805e-05 
1800.05 0 -0.000321409 0.000643593 6.04293e-06 9.30984e-06 0.0124829 0.000559246 -0.00236623 0.00344943 -0.000202083 0.000140597 3.94838e-05 -0.000500997 -0.000249005 0.000359828 -0.000727485 -7.07196e-06 5.61581e-05 -0.000295309 -9.41174e-05 0.000315568 3.37907e-05 -4.24359e-05 0.000151656 7.0957e-05 -2.80393e-06 8.37544e-05 -1.28586e-05 -5.77822e-05 -3.48194e-05 4.4182e-06 3.20724e-05 -1.96918e-05 
1800.4 0 -0.00031221 0.000524711 3.79923e-06 1.18974e-05 0.0126506 0.0007852 -0.00230502 0.00244359 -0.000177149 0.000147094 5.48683e-05 -0.000485616 -0.000256316 0.000416294 -0.000701607 1.29766e-05 5.30749e-05 -0.000298177 -0.000104133 0.000327169 3.37383e-05 -4.43982e-05 0.000145271 7.16438e-05 -4.53077e-06 8.76244e-05 -1.61731e-05 -7.10239e-05 -2.76689e-05 6.92543e-06 2.92497e-05 -2.49908e-05 
1800.75 0 -0.000301104 0.000403655 2.95127e-07 1.3802e-05 0.0127323 0.000997282 -0.00222118 0.00143366 -0.000144772 0.000155692 7.12282e-05 -0.000467346 -0.000261174 0.000473698 -0.00067281 3.16546e-05 4.65809e-05 -0.000297022 -0.000112687 0.000334274 3.06366e-05 -4.44533e-05 0.000136113 7.3274e-05 -4.35485e-06 9.02198e-05 -2.21753e-05 -8.32088e-05 -2.02854e-05 1.16973e-05 2.68215e-05 -3.0993e-05 
1801.1 0 -0.000289297 0.000283864 -2.72496e-06 1.55405e-05 0.0127288 0.00119171 -0.00212106 0.000426469 -0.000109431 0.000166653 8.59812e-05 -0.000444084 -0.000266006 0.000529118 -0.000638416 4.9519e-05 3.65032e-05 -0.000292511 -0.000117123 0.000338704 2.58969e-05 -4.28281e-05 0.00012511 7.61972e-05 -1.82035e-06 9.3057e-05 -2.8961e-05 -9.3155e-05 -1.30518e-05 1.81669e-05 2.69556e-05 -3.80187e-05 
1801.45 0 -0.000277298 0.000167259 -5.01683e-06 1.6784e-05 0.0126418 0.00137052 -0.00201144 -0.000567712 -7.61778e-05 0.000179158 9.72834e-05 -0.000415003 -0.000271486 0.000578699 -0.000598931 7.09678e-05 2.28862e-05 -0.000286841 -0.000117513 0.000341351 1.91421e-05 -4.04258e-05 0.000113347 8.06074e-05 3.3575e-06 9.7741e-05 -3.54114e-05 -0.000100194 -4.61329e-06 2.44393e-05 2.88897e-05 -4.64942e-05 
1801.8 0 -0.000265794 5.3706e-05 -6.50935e-06 1.70059e-05 0.0124786 0.00153833 -0.00189378 -0.00153984 -4.74727e-05 0.000190908 0.000103592 -0.000382037 -0.000273851 0.000624275 -0.00055591 9.67329e-05 7.07991e-06 -0.000280021 -0.000115281 0.000342462 1.12957e-05 -3.81144e-05 0.000102223 8.6372e-05 1.00954e-05 0.000103474 -4.07624e-05 -0.000105143 7.18856e-06 2.81249e-05 3.1436e-05 -5.60175e-05 
1802.15 0 -0.00025482 -5.61532e-05 -6.16993e-06 1.67524e-05 0.0122464 0.00169656 -0.00176666 -0.0024866 -2.30544e-05 0.00020052 0.000105779 -0.000347358 -0.000270265 0.000669238 -0.000508428 0.000124242 -8.5547e-06 -0.000271169 -0.000110337 0.000342792 5.04895e-06 -3.63954e-05 9.32076e-05 9.31339e-05 1.65726e-05 0.0001067 -4.47236e-05 -0.000109916 2.21175e-05 2.96446e-05 3.3235e-05 -6.67077e-05 
1802.5 0 -0.000243762 -0.000162314 -4.78501e-06 1.56193e-05 0.0119473 0.00184598 -0.00162913 -0.00340659 -1.85926e-06 0.00020708 0.000105512 -0.000311596 -0.000260117 0.000714839 -0.000454337 0.000151744 -2.30418e-05 -0.000261492 -0.000103357 0.000344671 2.56152e-06 -3.56722e-05 8.54646e-05 0.000101251 2.26147e-05 0.000103952 -4.62961e-05 -0.00011556 3.67584e-05 3.02921e-05 3.30984e-05 -7.76192e-05 
1802.85 0 -0.000231217 -0.000265659 -3.66591e-06 1.36736e-05 0.0115832 0.00198878 -0.00147895 -0.00429734 1.7178e-05 0.000209406 0.000103417 -0.000276045 -0.000244595 0.000759702 -0.000391436 0.000177616 -3.50238e-05 -0.000252919 -9.42671e-05 0.000347698 3.1221e-06 -3.61244e-05 7.81569e-05 0.000110336 2.81928e-05 9.57347e-05 -4.48958e-05 -0.000121764 4.76954e-05 2.9601e-05 3.20814e-05 -8.73192e-05 
1803.2 0 -0.000215878 -0.000366945 -3.35231e-06 1.19287e-05 0.0111566 0.0021257 -0.00131102 -0.00515608 3.20712e-05 0.000207163 0.000100064 -0.000242953 -0.00022604 0.000800164 -0.000320744 0.000201681 -4.42437e-05 -0.000244331 -8.1697e-05 0.00034833 4.63315e-06 -3.79731e-05 7.11098e-05 0.000119101 3.17558e-05 8.52615e-05 -4.09011e-05 -0.000129594 5.41713e-05 2.6405e-05 3.06595e-05 -9.57462e-05 
1803.55 0 -0.000196843 -0.000467188 -3.69138e-06 1.1224e-05 0.0106686 0.00225053 -0.00112277 -0.00597923 3.99226e-05 0.000202804 9.52896e-05 -0.000213486 -0.000207044 0.000833572 -0.00024496 0.00022648 -5.19042e-05 -0.000232815 -6.57549e-05 0.000343709 7.41917e-06 -4.05645e-05 6.29086e-05 0.00012614 3.2146e-05 7.48452e-05 -3.46573e-05 -0.000139785 5.70445e-05 2.16315e-05 2.87086e-05 -0.000102982 
1803.9 0 -0.000173173 -0.000564912 -3.8344e-06 1.14333e-05 0.0101186 0.00235575 -0.000919324 -0.00676142 3.90041e-05 0.000199115 8.74334e-05 -0.000185365 -0.000187885 0.000858831 -0.000165183 0.000252727 -5.78029e-05 -0.00021662 -4.90971e-05 0.00033588 1.26843e-05 -4.27404e-05 5.2012e-05 0.000131582 3.05492e-05 6.43453e-05 -2.65747e-05 -0.000151176 5.72368e-05 1.67371e-05 2.66367e-05 -0.000108521 
1804.25 0 -0.000144557 -0.000657287 -2.91433e-06 1.31133e-05 0.00950772 0.00243914 -0.000705597 -0.00749367 2.98516e-05 0.000194584 7.69179e-05 -0.000154334 -0.000167582 0.000874521 -8.21198e-05 0.000277468 -5.99422e-05 -0.000197262 -3.44789e-05 0.000328714 1.9129e-05 -4.4199e-05 3.75905e-05 0.00013559 2.75947e-05 5.4323e-05 -1.65989e-05 -0.000161978 5.54838e-05 1.19334e-05 2.3896e-05 -0.000111581 
1804.6 0 -0.0001126 -0.000743641 -1.15315e-06 1.68509e-05 0.00884141 0.00249753 -0.000482909 -0.00816841 1.45755e-05 0.00018614 6.73303e-05 -0.000121047 -0.000145605 0.000878628 2.41957e-06 0.000298503 -5.95681e-05 -0.000178201 -2.39669e-05 0.000323832 2.3993e-05 -4.49971e-05 1.88125e-05 0.00013691 2.26057e-05 4.58395e-05 -5.53987e-06 -0.000171155 5.26519e-05 8.27256e-06 2.09144e-05 -0.000112738 
1804.95 0 -8.04879e-05 -0.00082416 8.4594e-07 2.10492e-05 0.0081275 0.00252719 -0.000258608 -0.00878055 -3.4148e-06 0.000172916 6.14123e-05 -8.98478e-05 -0.00012163 0.000870599 8.47741e-05 0.00031473 -6.05442e-05 -0.000161925 -1.97436e-05 0.000321153 2.66257e-05 -4.4418e-05 -4.0351e-06 0.000135022 1.63408e-05 3.80621e-05 5.29743e-06 -0.000176458 4.92662e-05 7.05145e-06 1.92588e-05 -0.000114019 
1805.3 0 -5.01111e-05 -0.000896557 3.22029e-06 2.44524e-05 0.00737484 0.00253217 -4.18394e-05 -0.009329 -2.06459e-05 0.000155194 5.78539e-05 -6.3398e-05 -9.66344e-05 0.000853071 0.000161879 0.000325878 -6.48347e-05 -0.000149499 -2.13451e-05 0.000320435 2.62724e-05 -4.12378e-05 -2.77976e-05 0.000130534 1.199e-05 3.08821e-05 1.55461e-05 -0.00017633 4.51121e-05 8.29154e-06 1.89052e-05 -0.000115702 
1805.65 0 -2.25066e-05 -0.000959636 6.22185e-06 2.71427e-05 0.00658965 0.00252032 0.00016524 -0.00981524 -3.51318e-05 0.000132795 5.44189e-05 -4.23028e-05 -7.20746e-05 0.000828639 0.000234058 0.000333518 -7.03772e-05 -0.000140123 -2.62261e-05 0.000321617 2.22501e-05 -3.76748e-05 -4.91184e-05 0.000124317 1.1435e-05 2.58327e-05 2.53216e-05 -0.000172009 3.94679e-05 1.0197e-05 1.87508e-05 -0.000116605 
1806 0 1.32226e-06 -0.0010163 9.63358e-06 2.92227e-05 0.00577636 0.00249851 0.000364826 -0.0102389 -4.76245e-05 0.000106208 5.23435e-05 -2.61401e-05 -4.54488e-05 0.000799248 0.000302221 0.000339756 -7.50836e-05 -0.000131391 -3.27063e-05 0.000323003 1.59446e-05 -3.58563e-05 -6.7734e-05 0.000117638 1.45993e-05 2.48107e-05 3.40956e-05 -0.000166468 3.26265e-05 1.14941e-05 1.82669e-05 -0.000116331 
1806.35 0 2.23192e-05 -0.00106839 1.23033e-05 3.10033e-05 0.00493904 0.00246996 0.000560541 -0.0106004 -5.83331e-05 7.85388e-05 5.25738e-05 -1.28406e-05 -1.4212e-05 0.000765842 0.00036686 0.000343707 -8.15712e-05 -0.000121547 -3.99472e-05 0.000324178 1.16159e-05 -3.4504e-05 -8.59859e-05 0.000112979 2.16823e-05 2.75953e-05 4.2432e-05 -0.000160648 2.75318e-05 1.08866e-05 1.66825e-05 -0.000116035 
1806.7 0 4.38885e-05 -0.00111531 1.21967e-05 3.11159e-05 0.00408057 0.00243213 0.00075394 -0.010903 -6.62812e-05 5.0613e-05 5.23611e-05 1.28948e-06 2.03713e-05 0.000728528 0.00042918 0.000344536 -9.18459e-05 -0.000112806 -4.56788e-05 0.000326541 1.10297e-05 -3.23284e-05 -0.000104513 0.000110502 3.06768e-05 3.14966e-05 5.24303e-05 -0.000153429 2.61907e-05 6.74999e-06 1.43677e-05 -0.000115446 
1807.05 0 6.79461e-05 -0.00115658 9.21528e-06 2.94087e-05 0.00320127 0.00238046 0.000943866 -0.0111463 -7.24137e-05 2.22032e-05 5.09267e-05 1.68616e-05 5.69025e-05 0.000688096 0.000492049 0.000342367 -0.000103117 -0.000108501 -4.87215e-05 0.000327301 1.22176e-05 -3.01563e-05 -0.000122581 0.000107074 3.83101e-05 3.51812e-05 6.41382e-05 -0.000143772 2.76749e-05 4.05249e-07 1.29096e-05 -0.000112863 
1807.4 0 9.41844e-05 -0.00119322 4.37726e-06 2.75326e-05 0.00230246 0.00231376 0.00112773 -0.0113236 -7.76147e-05 -2.89267e-06 4.94926e-05 3.07342e-05 9.41143e-05 0.000643033 0.000555925 0.000336762 -0.000113538 -0.00010903 -5.12196e-05 0.000322054 1.31246e-05 -2.82392e-05 -0.000139527 0.000100474 4.36645e-05 3.94168e-05 7.61355e-05 -0.00013092 3.05383e-05 -5.50621e-06 1.17701e-05 -0.000107912 
1807.75 0 0.000121073 -0.0012251 -1.91226e-06 2.60253e-05 0.00139158 0.00223403 0.00130327 -0.0114295 -8.16139e-05 -2.16764e-05 4.73864e-05 3.99924e-05 0.000129979 0.000592007 0.000617572 0.000326856 -0.000123868 -0.000113694 -5.54413e-05 0.000313046 1.20658e-05 -2.42517e-05 -0.000153996 9.04373e-05 4.67729e-05 4.37449e-05 8.76683e-05 -0.000115745 3.52154e-05 -1.01606e-05 8.76476e-06 -0.000100379 
1808.1 0 0.000145659 -0.0012491 -9.79006e-06 2.49666e-05 0.00047665 0.00214175 0.00147005 -0.0114639 -8.30511e-05 -3.71827e-05 4.28402e-05 4.3996e-05 0.000163947 0.000535816 0.000675213 0.000312716 -0.000133158 -0.000121166 -6.14804e-05 0.000305252 9.78714e-06 -1.76358e-05 -0.000166456 7.6156e-05 4.7408e-05 4.56011e-05 9.76683e-05 -9.98911e-05 4.13466e-05 -1.3866e-05 3.23552e-06 -9.04553e-05 
1808.45 0 0.000167732 -0.00126373 -1.82428e-05 2.4631e-05 -0.000436713 0.00203693 0.00162688 -0.0114249 -8.05685e-05 -5.29725e-05 3.71972e-05 4.47529e-05 0.000196004 0.0004737 0.000728131 0.000293953 -0.000139647 -0.000129016 -6.72886e-05 0.000299359 8.74503e-06 -1.09687e-05 -0.000177821 5.76803e-05 4.56455e-05 4.40506e-05 0.000103734 -8.30158e-05 4.68326e-05 -1.59642e-05 -2.63002e-06 -7.96377e-05 
1808.8 0 0.000188214 -0.00126934 -2.58862e-05 2.47665e-05 -0.00134003 0.00192171 0.00177356 -0.0113099 -7.50725e-05 -6.99809e-05 3.28452e-05 4.35329e-05 0.000223672 0.000404988 0.000774316 0.000270181 -0.000145026 -0.000136409 -6.96478e-05 0.000292502 9.08257e-06 -5.03025e-06 -0.000187887 3.68655e-05 4.35733e-05 4.05127e-05 0.000103373 -6.44665e-05 4.98447e-05 -1.63145e-05 -7.23851e-06 -6.90503e-05 
1809.15 0 0.000207629 -0.00126616 -3.27208e-05 2.46633e-05 -0.00222545 0.0017965 0.00190926 -0.0111198 -6.9577e-05 -8.57602e-05 2.88322e-05 3.88008e-05 0.000246003 0.000332282 0.000813383 0.000244771 -0.000150818 -0.000144176 -6.76809e-05 0.000282446 1.08041e-05 5.19149e-07 -0.000195625 1.67506e-05 4.18234e-05 3.71065e-05 9.5751e-05 -4.41181e-05 5.06892e-05 -1.53122e-05 -1.07198e-05 -5.93836e-05 
1809.5 0 0.000227342 -0.00125405 -3.87579e-05 2.34959e-05 -0.00308584 0.00166389 0.00203474 -0.0108568 -6.46878e-05 -9.79494e-05 2.43342e-05 2.99135e-05 0.000266011 0.000257213 0.000845637 0.000220689 -0.000156507 -0.000151221 -6.40257e-05 0.000268316 1.46789e-05 6.63741e-06 -0.000199401 1.10282e-06 4.07709e-05 3.44397e-05 8.39632e-05 -2.20685e-05 5.06401e-05 -1.29743e-05 -1.26798e-05 -5.06005e-05 
1809.85 0 0.000248646 -0.00123193 -4.28128e-05 2.07618e-05 -0.00391564 0.00152354 0.00215459 -0.0105263 -5.91033e-05 -0.000105257 1.94691e-05 1.77013e-05 0.000284963 0.000180887 0.000869279 0.000198833 -0.000161102 -0.00015494 -6.08299e-05 0.000248239 2.08993e-05 1.29266e-05 -0.000198525 -9.70944e-06 4.11043e-05 3.13905e-05 7.14659e-05 -6.40839e-08 4.94742e-05 -1.0149e-05 -1.31623e-05 -4.19955e-05 
1810.2 0 0.000271837 -0.00120159 -4.50494e-05 1.70025e-05 -0.0047127 0.00136971 0.00227054 -0.0101341 -5.19346e-05 -0.000108122 1.39143e-05 3.88986e-06 0.000303578 0.00010592 0.000883183 0.000180487 -0.000162919 -0.000152694 -5.84497e-05 0.000222875 2.72895e-05 1.69133e-05 -0.000193847 -1.67782e-05 4.28039e-05 2.76886e-05 5.95553e-05 2.07182e-05 4.61575e-05 -7.61266e-06 -1.32145e-05 -3.31105e-05 
1810.55 0 0.000295384 -0.00116729 -4.62688e-05 1.28676e-05 -0.00547441 0.00119777 0.00237814 -0.00968225 -4.2363e-05 -0.000110626 8.48021e-06 -9.75952e-06 0.000324141 3.31196e-05 0.000888505 0.000164304 -0.000158391 -0.000143908 -5.62417e-05 0.000193725 3.06656e-05 1.89689e-05 -0.000185728 -2.14595e-05 4.47229e-05 2.56452e-05 5.04007e-05 3.9168e-05 4.20843e-05 -5.22511e-06 -1.4053e-05 -2.379e-05 
1810.9 0 0.000315237 -0.00112963 -4.72713e-05 8.42382e-06 -0.00619678 0.00100829 0.00247217 -0.00917242 -3.04672e-05 -0.000113985 6.2234e-06 -2.1248e-05 0.000345163 -3.96677e-05 0.000886626 0.000145776 -0.000147915 -0.00012882 -5.19265e-05 0.000160723 2.95591e-05 2.28744e-05 -0.000175112 -2.61649e-05 4.67833e-05 2.53656e-05 4.47439e-05 5.39781e-05 4.11803e-05 -2.57961e-06 -1.65389e-05 -1.40696e-05 
1811.25 0 0.000328561 -0.00108526 -4.84161e-05 4.10348e-06 -0.00687488 0.000804151 0.00254941 -0.00860779 -1.86297e-05 -0.000115751 8.8777e-06 -2.8395e-05 0.000362918 -0.000112433 0.000877387 0.000121775 -0.000135139 -0.000108214 -4.37706e-05 0.000126426 2.74116e-05 3.03886e-05 -0.000164358 -3.13202e-05 4.87752e-05 2.32937e-05 4.06176e-05 6.55537e-05 4.44933e-05 -2.203e-08 -1.97757e-05 -3.72368e-06 
1811.6 0 0.000336955 -0.0010313 -4.87852e-05 1.18356e-06 -0.00750392 0.000590003 0.00260662 -0.00799225 -9.11743e-06 -0.000116479 1.5727e-05 -2.99974e-05 0.000375232 -0.000182333 0.00086151 9.21461e-05 -0.000121988 -8.28089e-05 -3.40654e-05 9.39905e-05 2.62024e-05 3.95707e-05 -0.000154838 -3.54347e-05 5.12035e-05 1.68731e-05 3.7336e-05 7.56298e-05 4.99163e-05 3.06364e-06 -2.35226e-05 7.06875e-06 
1811.95 0 0.000342193 -0.000968053 -4.77573e-05 -1.14562e-06 -0.00807911 0.000370598 0.00264311 -0.00732854 -2.65593e-06 -0.000118524 2.31513e-05 -2.57082e-05 0.000381287 -0.000247691 0.000840832 5.91405e-05 -0.000109275 -5.44985e-05 -2.61425e-05 6.42424e-05 2.45029e-05 4.7133e-05 -0.000146255 -3.94112e-05 5.56036e-05 5.41665e-06 3.52556e-05 8.63879e-05 5.5759e-05 6.57274e-06 -2.77859e-05 1.70544e-05 
1812.3 0 0.000344884 -0.000897775 -4.55147e-05 -3.87508e-06 -0.00859436 0.000149036 0.00265918 -0.00662192 7.57378e-07 -0.000121582 2.95201e-05 -1.72508e-05 0.000381757 -0.000308039 0.000817176 2.33751e-05 -9.73457e-05 -2.52993e-05 -2.0928e-05 3.68313e-05 2.24935e-05 5.18405e-05 -0.000136319 -4.50445e-05 6.15406e-05 -1.08952e-05 3.43819e-05 9.90232e-05 6.02023e-05 9.22233e-06 -3.12351e-05 2.58064e-05 
1812.65 0 0.000345575 -0.000822023 -4.28092e-05 -6.21725e-06 -0.00904645 -7.22129e-05 0.0026565 -0.00588009 1.17889e-06 -0.000124205 3.54389e-05 -8.17891e-06 0.0003774 -0.000365192 0.000791556 -1.50447e-05 -8.65172e-05 5.27544e-06 -1.94314e-05 1.08797e-05 2.12205e-05 5.5114e-05 -0.000123207 -5.26709e-05 6.79857e-05 -3.01069e-05 3.34039e-05 0.000110855 6.05009e-05 1.05615e-05 -3.35239e-05 3.33583e-05 
1813 0 0.000345248 -0.000741172 -4.09751e-05 -8.71696e-06 -0.00943302 -0.000291495 0.00263721 -0.00510932 9.55157e-07 -0.000126476 4.02036e-05 1.83517e-07 0.000369271 -0.000421871 0.000762607 -5.31479e-05 -7.7187e-05 3.88226e-05 -2.26524e-05 -1.48073e-05 2.1232e-05 5.85179e-05 -0.000108654 -6.08733e-05 7.46695e-05 -4.95594e-05 3.07381e-05 0.000119594 5.60414e-05 1.04292e-05 -3.5438e-05 4.003e-05 
1813.35 0 0.000344249 -0.00065494 -4.06722e-05 -1.18555e-05 -0.0097501 -0.000508464 0.00260182 -0.0043169 1.18919e-06 -0.000129778 4.16794e-05 9.73564e-06 0.000358136 -0.000478908 0.000728177 -8.95403e-05 -6.82484e-05 7.4137e-05 -2.96163e-05 -4.08927e-05 2.26484e-05 6.14439e-05 -9.38286e-05 -6.78215e-05 8.06899e-05 -6.70479e-05 2.70809e-05 0.000125926 4.83512e-05 9.17354e-06 -3.6814e-05 4.69712e-05 
1813.7 0 0.00034245 -0.000565475 -4.10179e-05 -1.39363e-05 -0.00999748 -0.00072343 0.00255086 -0.00351126 2.59014e-07 -0.000134962 3.9337e-05 1.98575e-05 0.000343114 -0.000534584 0.000686364 -0.000124193 -5.89419e-05 0.000106723 -4.11631e-05 -6.7868e-05 2.48266e-05 6.20668e-05 -7.99262e-05 -7.30993e-05 8.51464e-05 -8.06367e-05 2.43616e-05 0.000129825 3.95509e-05 8.01937e-06 -3.73914e-05 5.46557e-05 
1814.05 0 0.000339734 -0.000475201 -4.08476e-05 -1.3936e-05 -0.0101788 -0.000936392 0.00248429 -0.00269684 1.98436e-06 -0.000140525 3.42635e-05 2.8214e-05 0.000325357 -0.000586373 0.000637798 -0.00015642 -4.96916e-05 0.000134706 -5.79566e-05 -9.47562e-05 2.63923e-05 6.02578e-05 -6.86596e-05 -7.6693e-05 8.8556e-05 -9.12344e-05 2.40017e-05 0.000132283 3.05713e-05 5.74841e-06 -3.76949e-05 6.21198e-05 
1814.4 0 0.000335174 -0.00038467 -3.9631e-05 -1.35812e-05 -0.0102944 -0.00114569 0.00239893 -0.00187641 1.02136e-05 -0.000144752 2.74034e-05 3.46238e-05 0.000307452 -0.00063281 0.0005843 -0.00018593 -4.14822e-05 0.000158406 -7.59419e-05 -0.000118952 2.60338e-05 5.68912e-05 -5.71156e-05 -7.93681e-05 9.04746e-05 -9.94566e-05 2.61725e-05 0.000134789 1.99065e-05 9.52892e-07 -3.86888e-05 6.84066e-05 
1814.75 0 0.000328096 -0.000293818 -3.76839e-05 -1.39164e-05 -0.0103438 -0.00134581 0.00229252 -0.00105577 2.21092e-05 -0.000147616 1.98434e-05 3.75314e-05 0.000290987 -0.000672861 0.000527884 -0.000213681 -3.44336e-05 0.000177802 -9.16239e-05 -0.000138667 2.3443e-05 5.20767e-05 -4.35015e-05 -8.2431e-05 8.97738e-05 -0.000104241 2.95304e-05 0.000135878 6.7382e-06 -4.97016e-06 -4.03841e-05 7.41743e-05 
1815.1 0 0.000318763 -0.000203067 -3.47632e-05 -1.4624e-05 -0.0103259 -0.00153156 0.0021694 -0.000240035 3.50292e-05 -0.000149105 1.30605e-05 3.60517e-05 0.000274267 -0.000707454 0.000469434 -0.000242334 -2.72986e-05 0.000194853 -0.000105541 -0.000153601 1.82922e-05 4.63597e-05 -3.10178e-05 -8.69581e-05 8.67287e-05 -0.000105093 3.3003e-05 0.000133843 -7.13697e-06 -9.63472e-06 -4.21654e-05 8.03338e-05 
1815.45 0 0.000307836 -0.000112491 -3.11395e-05 -1.56247e-05 -0.0102398 -0.00170332 0.00203607 0.000562921 4.93015e-05 -0.000148596 6.80637e-06 3.21993e-05 0.000253709 -0.000736982 0.000408432 -0.000272229 -1.87014e-05 0.000211872 -0.000118462 -0.000162583 1.22957e-05 4.1295e-05 -2.13709e-05 -9.2152e-05 8.27591e-05 -0.000101942 3.45132e-05 0.000131115 -1.92549e-05 -1.24089e-05 -4.36237e-05 8.72618e-05 
1815.8 0 0.000296448 -2.29503e-05 -2.77423e-05 -1.61978e-05 -0.0100915 -0.00186343 0.0018923 0.00134329 6.53237e-05 -0.000147124 -1.88587e-07 2.81685e-05 0.000227631 -0.000761698 0.000345056 -0.000300838 -7.07967e-06 0.000228752 -0.000129952 -0.000164665 8.10762e-06 3.54616e-05 -1.27918e-05 -9.48738e-05 7.88669e-05 -9.56229e-05 3.31485e-05 0.000129529 -2.75304e-05 -1.39606e-05 -4.44097e-05 9.5205e-05 
1816.15 0 0.000285245 6.30282e-05 -2.5201e-05 -1.70246e-05 -0.00988823 -0.00201079 0.00173432 0.00209856 8.27627e-05 -0.00014611 -7.56715e-06 2.49264e-05 0.000196385 -0.000781943 0.000278815 -0.000325447 6.86937e-06 0.000244301 -0.000140801 -0.000163492 4.47143e-06 2.85725e-05 -4.89485e-06 -9.50594e-05 7.61386e-05 -8.79085e-05 2.9721e-05 0.000128289 -3.16794e-05 -1.46524e-05 -4.4124e-05 0.000103792 
1816.5 0 0.000272149 0.000146353 -2.2825e-05 -1.82467e-05 -0.0096311 -0.00214132 0.00156124 0.00282781 0.000101954 -0.000143061 -1.49565e-05 2.23452e-05 0.000162113 -0.000795277 0.000208678 -0.000344924 2.20526e-05 0.000257716 -0.000149606 -0.000164427 -5.07657e-08 2.31609e-05 1.5034e-06 -9.50454e-05 7.5752e-05 -8.03606e-05 2.45263e-05 0.000127246 -3.29598e-05 -1.47634e-05 -4.27645e-05 0.000112483 
1816.85 0 0.000255103 0.000229184 -2.01501e-05 -1.78411e-05 -0.00932078 -0.00225139 0.00137476 0.00352741 0.000122099 -0.000132725 -2.06326e-05 1.9717e-05 0.00012604 -0.000800221 0.000136949 -0.000360053 3.80434e-05 0.000269141 -0.000152716 -0.000168693 -5.1596e-06 1.95627e-05 7.49164e-06 -9.46687e-05 7.69534e-05 -7.42077e-05 1.86715e-05 0.000126786 -3.42842e-05 -1.52372e-05 -4.10314e-05 0.000120624 
1817.2 0 0.000233854 0.0003107 -1.85971e-05 -1.57376e-05 -0.00896122 -0.00233994 0.00118009 0.0041926 0.000140772 -0.00011343 -2.39735e-05 1.65349e-05 8.75424e-05 -0.00079866 6.81853e-05 -0.000370979 5.16598e-05 0.000278791 -0.000148596 -0.000172636 -1.09559e-05 1.6763e-05 1.48941e-05 -9.28036e-05 7.80152e-05 -6.83833e-05 1.3959e-05 0.000126644 -3.80338e-05 -1.75833e-05 -3.92959e-05 0.000126191 
1817.55 0 0.000208907 0.000388748 -1.8651e-05 -1.44006e-05 -0.00855748 -0.00240821 0.000981213 0.00482281 0.00015695 -8.7481e-05 -2.75449e-05 1.35676e-05 4.73382e-05 -0.000793597 3.48617e-06 -0.000376279 6.09348e-05 0.000286814 -0.000138469 -0.00017333 -1.64993e-05 1.46228e-05 2.32477e-05 -9.00456e-05 7.65746e-05 -6.14939e-05 1.0759e-05 0.000126059 -4.27803e-05 -2.25198e-05 -3.67809e-05 0.000128917 
1817.9 0 0.000180854 0.000461927 -1.91749e-05 -1.48201e-05 -0.00811138 -0.00245777 0.000779832 0.00541796 0.000171294 -5.72397e-05 -3.26391e-05 1.17658e-05 7.10334e-06 -0.000785638 -5.92929e-05 -0.000374903 6.64962e-05 0.000290952 -0.000123906 -0.000170604 -2.05923e-05 1.45497e-05 3.15282e-05 -8.79444e-05 7.17205e-05 -5.4337e-05 8.73702e-06 0.000125009 -4.60692e-05 -2.84168e-05 -3.30538e-05 0.000131102 
1818.25 0 0.000150428 0.000530647 -1.96839e-05 -1.53646e-05 -0.00762537 -0.00249041 0.000577545 0.00597424 0.000183093 -2.38494e-05 -4.09465e-05 9.7076e-06 -3.11684e-05 -0.000774079 -0.000121817 -0.000366815 6.94628e-05 0.000289512 -0.00010699 -0.000163734 -2.28346e-05 1.7387e-05 3.98153e-05 -8.79377e-05 6.40102e-05 -4.83208e-05 6.62063e-06 0.000124325 -4.7136e-05 -3.27792e-05 -2.88695e-05 0.000133891 
1818.6 0 0.000117544 0.000595884 -2.05366e-05 -1.50556e-05 -0.00710475 -0.00250428 0.000375888 0.00648856 0.000190789 1.02195e-05 -5.39729e-05 6.64053e-06 -6.65767e-05 -0.000759071 -0.00018529 -0.000353627 7.23699e-05 0.000285083 -8.97666e-05 -0.000151097 -2.31993e-05 2.20902e-05 4.95813e-05 -8.96156e-05 5.53759e-05 -4.30549e-05 2.65732e-06 0.000124396 -4.62661e-05 -3.38839e-05 -2.55544e-05 0.000135844 
1818.95 0 8.33568e-05 0.000656424 -2.26047e-05 -1.43739e-05 -0.0065535 -0.00249622 0.000179145 0.0069601 0.000193554 4.11893e-05 -7.23479e-05 2.57462e-06 -9.98181e-05 -0.000738766 -0.000250163 -0.000336914 7.71591e-05 0.000279341 -7.23577e-05 -0.00013325 -1.96032e-05 2.70284e-05 6.25297e-05 -9.13664e-05 4.87713e-05 -3.75755e-05 -4.47454e-06 0.000123505 -4.34738e-05 -3.33275e-05 -2.33633e-05 0.000135211 
1819.3 0 5.38379e-05 0.000711721 -2.57086e-05 -1.32994e-05 -0.00597367 -0.00246747 -6.613e-06 0.00738754 0.000189928 6.66117e-05 -9.44865e-05 -4.24402e-06 -0.00013106 -0.000710549 -0.000313158 -0.000317944 8.53496e-05 0.000272336 -5.50167e-05 -0.000112995 -1.05661e-05 3.35048e-05 7.73236e-05 -9.11013e-05 4.48771e-05 -3.34887e-05 -1.45552e-05 0.000119023 -3.94455e-05 -3.43394e-05 -2.15192e-05 0.000130702 
1819.65 0 3.34586e-05 0.000764228 -2.8901e-05 -1.23697e-05 -0.00536798 -0.00242355 -0.000176286 0.0077691 0.000181276 8.72085e-05 -0.000115645 -1.39582e-05 -0.000158362 -0.000674082 -0.000369509 -0.000297145 9.62411e-05 0.0002642 -3.95708e-05 -9.20773e-05 -1.63214e-07 4.23298e-05 9.10359e-05 -8.7288e-05 4.31338e-05 -3.20748e-05 -2.60065e-05 0.000111371 -3.65516e-05 -3.67595e-05 -1.93653e-05 0.000122372 
1820 0 1.99202e-05 0.000814762 -3.13581e-05 -1.21305e-05 -0.00473934 -0.00237389 -0.000327749 0.00810394 0.000171361 0.000105178 -0.000132561 -2.53207e-05 -0.000178784 -0.000632071 -0.000417763 -0.000274015 0.000106552 0.000254916 -2.40345e-05 -7.05186e-05 7.15829e-06 5.09937e-05 0.000103756 -8.02123e-05 4.40706e-05 -3.07632e-05 -3.61405e-05 0.000101401 -3.56587e-05 -4.01313e-05 -1.74921e-05 0.000112561 
1820.35 0 8.21599e-06 0.000861983 -3.32133e-05 -1.28804e-05 -0.00409019 -0.00232729 -0.00046681 0.00839024 0.000159238 0.00012201 -0.00014496 -3.69916e-05 -0.000189537 -0.000587768 -0.000458397 -0.000248256 0.000114482 0.000244415 -5.34034e-06 -4.77397e-05 1.09949e-05 5.70993e-05 0.000115673 -7.18242e-05 4.70005e-05 -2.79131e-05 -4.38889e-05 8.78688e-05 -3.51506e-05 -4.52643e-05 -1.69078e-05 0.000103443 
1820.7 0 -5.11991e-06 0.000903679 -3.44969e-05 -1.47025e-05 -0.0034242 -0.0022839 -0.000604255 0.00862465 0.000143124 0.000135543 -0.000151565 -4.90521e-05 -0.000190271 -0.000543137 -0.000491302 -0.00022426 0.00011956 0.000230578 1.5346e-05 -2.31288e-05 1.30642e-05 6.00165e-05 0.000125348 -6.31432e-05 5.01061e-05 -2.50154e-05 -5.00741e-05 7.20105e-05 -3.39276e-05 -5.19931e-05 -1.74976e-05 9.50434e-05 
1821.05 0 -2.03879e-05 0.000938348 -3.51429e-05 -1.61679e-05 -0.00274849 -0.00223545 -0.000745487 0.00880529 0.000124237 0.000144275 -0.000150645 -6.37308e-05 -0.000185043 -0.000499869 -0.000516154 -0.000205963 0.000121132 0.000214813 3.68464e-05 2.90301e-06 1.44279e-05 6.10315e-05 0.000132023 -5.48678e-05 5.24018e-05 -2.33388e-05 -5.55363e-05 5.75847e-05 -3.34514e-05 -5.9682e-05 -1.84145e-05 8.74136e-05 
1821.4 0 -3.66077e-05 0.000966801 -3.46909e-05 -1.64807e-05 -0.00207068 -0.00217655 -0.000887132 0.00893447 0.000104027 0.000149348 -0.000143333 -8.01234e-05 -0.00017743 -0.000461873 -0.000532604 -0.000192013 0.000120009 0.000200023 5.75998e-05 3.08919e-05 1.55657e-05 6.1263e-05 0.000135901 -4.5994e-05 5.28218e-05 -2.06322e-05 -6.00097e-05 4.60102e-05 -3.58313e-05 -6.7374e-05 -1.93337e-05 8.03331e-05 
1821.75 0 -5.22331e-05 0.000990219 -3.36405e-05 -1.69545e-05 -0.00139314 -0.00211023 -0.00102659 0.00901499 8.39393e-05 0.000149055 -0.000131679 -9.64507e-05 -0.000169115 -0.000431541 -0.000544449 -0.000180332 0.00011725 0.000185488 7.55091e-05 6.15526e-05 1.71545e-05 6.09883e-05 0.000137426 -3.62229e-05 5.0814e-05 -1.38922e-05 -6.2746e-05 3.69491e-05 -3.96337e-05 -7.41555e-05 -2.04684e-05 7.37884e-05 
1822.1 0 -6.74511e-05 0.00100885 -3.27423e-05 -1.80414e-05 -0.000716977 -0.00203922 -0.00116524 0.00904619 6.49282e-05 0.000142287 -0.000118243 -0.000112792 -0.000162414 -0.000405791 -0.000558073 -0.000170051 0.000113294 0.000170542 8.9974e-05 9.31126e-05 1.79986e-05 5.9773e-05 0.000136432 -2.76032e-05 4.67921e-05 -3.56815e-06 -6.43015e-05 2.95974e-05 -4.2049e-05 -8.06268e-05 -2.09548e-05 6.9097e-05 
1822.45 0 -8.38389e-05 0.00102219 -3.11634e-05 -1.77381e-05 -4.48637e-05 -0.00196365 -0.00130368 0.0090284 4.87012e-05 0.000132048 -0.000105616 -0.000128501 -0.000159316 -0.000379002 -0.000575988 -0.000158872 0.000109455 0.000156121 0.000101569 0.000122514 1.74446e-05 5.62854e-05 0.000132695 -2.07648e-05 4.02546e-05 8.78083e-06 -6.55841e-05 2.36622e-05 -4.28205e-05 -8.73295e-05 -1.97145e-05 6.63004e-05 
1822.8 0 -0.000102068 0.00102967 -2.82981e-05 -1.46347e-05 0.000621596 -0.00188127 -0.00144236 0.00896385 3.58236e-05 0.000122915 -9.46181e-05 -0.000142081 -0.00015772 -0.00034825 -0.000596994 -0.00014488 0.000106109 0.000142287 0.000111513 0.000149765 1.58746e-05 5.20102e-05 0.000127534 -1.38206e-05 3.12705e-05 2.29147e-05 -6.70176e-05 1.93546e-05 -4.17823e-05 -9.35421e-05 -1.77372e-05 6.33119e-05 
1823.15 0 -0.000123047 0.00103241 -2.35763e-05 -1.00032e-05 0.00127985 -0.00178961 -0.00157986 0.00885168 2.48332e-05 0.000116525 -8.50209e-05 -0.000152397 -0.000154483 -0.000312527 -0.000619047 -0.000128977 0.000102514 0.000127806 0.000119968 0.000177854 1.45501e-05 4.9033e-05 0.000123315 -4.97111e-06 2.14271e-05 3.73479e-05 -6.82728e-05 1.65317e-05 -3.71507e-05 -9.84898e-05 -1.52435e-05 5.93288e-05 
1823.5 0 -0.000144941 0.00103149 -1.7075e-05 -4.60132e-06 0.00192544 -0.00168837 -0.00171591 0.00869345 1.47352e-05 0.000111754 -7.62071e-05 -0.000159572 -0.000149613 -0.000271309 -0.000640332 -0.000113114 9.71955e-05 0.000111104 0.000125849 0.000207996 1.41048e-05 4.6064e-05 0.000120784 4.50079e-06 1.29212e-05 4.89922e-05 -6.94747e-05 1.4419e-05 -2.81166e-05 -0.00010234 -1.17465e-05 5.41957e-05 
1823.85 0 -0.000165992 0.00102547 -9.67223e-06 8.97512e-07 0.00255747 -0.00157563 -0.00185164 0.00849306 7.06389e-06 0.000106218 -6.9002e-05 -0.000166802 -0.000144001 -0.000223365 -0.000661076 -9.79264e-05 8.82472e-05 9.23926e-05 0.000127598 0.000239178 1.28746e-05 4.18576e-05 0.000119012 1.41117e-05 6.34793e-06 5.47302e-05 -7.19897e-05 1.2503e-05 -1.64021e-05 -0.000106103 -7.17947e-06 4.66936e-05 
1824.2 0 -0.000186594 0.00101238 -2.11149e-06 5.21734e-06 0.00317538 -0.00144964 -0.00198633 0.00824961 3.55199e-06 9.90183e-05 -6.59401e-05 -0.000175229 -0.000137744 -0.000166757 -0.000678835 -8.44055e-05 7.66065e-05 7.47774e-05 0.000125186 0.000267892 9.72714e-06 3.67558e-05 0.000118696 2.40068e-05 -5.02272e-07 5.36509e-05 -7.66491e-05 1.01901e-05 -5.51968e-06 -0.000109908 -1.40222e-06 3.73415e-05 
1824.55 0 -0.000207652 0.000992057 5.55918e-06 8.75044e-06 0.00377462 -0.00130938 -0.00211744 0.00796232 2.62204e-06 9.11007e-05 -6.67986e-05 -0.000182628 -0.000132496 -0.000102642 -0.000689477 -7.34687e-05 6.54073e-05 6.07867e-05 0.000119543 0.000290671 4.62292e-06 3.22537e-05 0.000120604 3.33478e-05 -9.21078e-06 4.80808e-05 -8.34147e-05 5.7302e-06 1.97519e-06 -0.000112463 6.06702e-06 2.73725e-05 
1824.9 0 -0.000230807 0.000967398 1.36288e-05 1.18016e-05 0.00435235 -0.00115427 -0.00224239 0.00763389 1.48541e-06 8.16371e-05 -6.85016e-05 -0.000187881 -0.000130221 -3.43611e-05 -0.000691995 -6.33158e-05 5.58551e-05 5.06414e-05 0.000110702 0.000304525 2.92044e-07 3.00676e-05 0.00012348 4.17964e-05 -1.90192e-05 4.06803e-05 -9.1152e-05 -2.4811e-06 5.60317e-06 -0.000113224 1.41214e-05 1.69265e-05 
1825.25 0 -0.000254812 0.000941254 2.16507e-05 1.45331e-05 0.00490923 -0.000984479 -0.00236058 0.00726449 3.66586e-07 6.92039e-05 -6.8356e-05 -0.000191796 -0.000129644 3.48143e-05 -0.000687487 -5.26509e-05 4.7109e-05 4.44155e-05 9.78882e-05 0.000308406 1.48273e-07 2.86169e-05 0.000124583 4.98352e-05 -2.93765e-05 3.31655e-05 -9.92408e-05 -1.43802e-05 5.47409e-06 -0.000112486 2.08393e-05 6.02461e-06 
1825.6 0 -0.000276575 0.000912014 2.80124e-05 1.75562e-05 0.00544291 -0.000797488 -0.00246958 0.0068518 1.82046e-06 5.33546e-05 -6.48835e-05 -0.000195336 -0.000128473 0.000101908 -0.000678107 -4.26699e-05 3.75838e-05 4.21408e-05 8.19714e-05 0.000303726 3.3483e-06 2.46902e-05 0.000122376 5.86765e-05 -4.04327e-05 2.72882e-05 -0.000106569 -2.86345e-05 2.80637e-06 -0.00010936 2.60625e-05 -5.42378e-06 
1825.95 0 -0.000295109 0.000877043 3.19598e-05 1.9838e-05 0.00594845 -0.000591692 -0.00256199 0.00639771 6.29185e-06 3.45816e-05 -5.893e-05 -0.00019876 -0.000125897 0.000164078 -0.000666287 -3.66078e-05 2.61427e-05 4.26159e-05 6.52603e-05 0.000291263 8.43751e-06 1.76901e-05 0.000117156 6.79644e-05 -5.07909e-05 2.38942e-05 -0.000111052 -4.37232e-05 3.91888e-07 -0.000102905 3.05709e-05 -1.73151e-05 
1826.3 0 -0.000308898 0.000835178 3.47172e-05 2.01286e-05 0.00642154 -0.000369851 -0.0026312 0.00590646 1.26065e-05 1.49106e-05 -5.3289e-05 -0.000201989 -0.000125103 0.000219226 -0.000653739 -3.75345e-05 1.22639e-05 4.50006e-05 5.0669e-05 0.000272761 1.52286e-05 8.65915e-06 0.000110197 7.62342e-05 -5.77901e-05 2.26538e-05 -0.000111387 -5.80646e-05 2.90895e-07 -9.35611e-05 3.55455e-05 -2.89883e-05 
1826.65 0 -0.000316839 0.000784869 3.84672e-05 1.90783e-05 0.00685831 -0.000138406 -0.00267376 0.00538067 1.95844e-05 -3.67894e-06 -5.09502e-05 -0.000205091 -0.000129967 0.000269209 -0.000641627 -4.39852e-05 -3.98191e-06 4.86331e-05 3.94245e-05 0.000251488 2.15405e-05 -2.41775e-06 0.000102176 8.29048e-05 -5.98582e-05 2.23089e-05 -0.000107331 -7.1012e-05 3.35075e-06 -8.28525e-05 4.12913e-05 -3.99157e-05 
1827 0 -0.000321009 0.000724782 4.25597e-05 1.70834e-05 0.00725498 9.55775e-05 -0.00269078 0.00482244 2.75398e-05 -2.12393e-05 -5.36048e-05 -0.000208077 -0.000140882 0.000317679 -0.000629162 -5.10235e-05 -2.20662e-05 5.13351e-05 2.90697e-05 0.000230782 2.47747e-05 -1.37629e-05 9.4018e-05 8.82884e-05 -5.73111e-05 2.10596e-05 -9.96967e-05 -8.19509e-05 9.93112e-06 -7.22383e-05 4.70706e-05 -5.00691e-05 
1827.35 0 -0.000324446 0.00065705 4.49719e-05 1.4476e-05 0.00760658 0.00032924 -0.00268755 0.00423321 3.66632e-05 -4.00951e-05 -6.0452e-05 -0.000211854 -0.000155482 0.000365921 -0.000614008 -5.54955e-05 -4.00997e-05 5.17356e-05 1.73463e-05 0.000211942 2.42535e-05 -2.20477e-05 8.61329e-05 9.22298e-05 -5.2028e-05 1.75816e-05 -8.98758e-05 -9.16774e-05 1.81219e-05 -6.3646e-05 5.42292e-05 -5.95334e-05 
1827.7 0 -0.00032825 0.000585051 4.61646e-05 1.25849e-05 0.0079083 0.000564288 -0.00266648 0.0036179 4.76381e-05 -6.1082e-05 -6.8167e-05 -0.000217837 -0.000173133 0.000413261 -0.000594351 -5.56236e-05 -5.57495e-05 4.99166e-05 6.84718e-06 0.000193168 2.14442e-05 -2.72473e-05 7.76157e-05 9.44961e-05 -4.66473e-05 1.29663e-05 -7.96359e-05 -9.96306e-05 2.49742e-05 -5.81059e-05 6.38026e-05 -6.91754e-05 
1828.05 0 -0.000331916 0.000510988 4.68703e-05 1.08046e-05 0.00815819 0.000802204 -0.00262413 0.00298298 5.81323e-05 -8.31167e-05 -7.42861e-05 -0.000227066 -0.000192957 0.000459097 -0.000568131 -4.80728e-05 -6.94658e-05 4.94289e-05 2.39641e-06 0.000173504 1.93648e-05 -3.02547e-05 6.94798e-05 9.5272e-05 -4.32398e-05 7.87621e-06 -6.98974e-05 -0.00010434 3.12075e-05 -5.43863e-05 7.40053e-05 -7.88742e-05 
1828.4 0 -0.000334223 0.000435162 4.69788e-05 8.46968e-06 0.00835398 0.00104047 -0.00255539 0.00233415 6.28389e-05 -0.000106418 -7.80665e-05 -0.00023715 -0.00021151 0.000501739 -0.000533439 -3.18755e-05 -8.31073e-05 5.49428e-05 3.95468e-06 0.000152013 2.0806e-05 -3.23056e-05 6.32395e-05 9.48283e-05 -4.1355e-05 1.23367e-06 -6.12202e-05 -0.000106736 3.77954e-05 -5.06581e-05 8.20373e-05 -8.63663e-05 
1828.75 0 -0.000331949 0.000357857 4.61856e-05 6.22305e-06 0.00849586 0.00127214 -0.00245976 0.00167729 6.00505e-05 -0.000130732 -7.93727e-05 -0.000243609 -0.000226464 0.00053857 -0.000492188 -1.12298e-05 -9.8661e-05 6.55106e-05 8.10048e-06 0.000126938 2.57197e-05 -3.38957e-05 5.95946e-05 9.40881e-05 -3.8913e-05 -6.68935e-06 -5.33185e-05 -0.000108453 4.39688e-05 -4.71713e-05 8.67641e-05 -9.02801e-05 
1829.1 0 -0.000322841 0.000280182 4.47863e-05 4.2495e-06 0.00858592 0.00149166 -0.00234102 0.00101672 5.32652e-05 -0.000153166 -7.85248e-05 -0.000243113 -0.000239385 0.000569488 -0.000446732 9.43595e-06 -0.000116655 7.61156e-05 1.30906e-05 9.95571e-05 3.16016e-05 -3.62963e-05 5.74981e-05 9.31418e-05 -3.65805e-05 -1.48064e-05 -4.53446e-05 -0.000111563 4.93651e-05 -4.39226e-05 8.93956e-05 -9.15788e-05 
1829.45 0 -0.000307467 0.000201587 4.307e-05 2.87203e-06 0.00862497 0.00169749 -0.00220198 0.00035486 4.78237e-05 -0.000172299 -7.63277e-05 -0.000236048 -0.000253257 0.000594193 -0.000397211 3.05493e-05 -0.000135746 8.33804e-05 1.79513e-05 7.3156e-05 3.55249e-05 -3.96481e-05 5.39087e-05 9.19801e-05 -3.56894e-05 -2.30685e-05 -3.83493e-05 -0.000117569 5.48097e-05 -4.00778e-05 9.12826e-05 -9.20895e-05 
1829.8 0 -0.000288567 0.000121544 4.07902e-05 1.99969e-06 0.00861176 0.00188828 -0.00204249 -0.00030716 4.60544e-05 -0.00018912 -7.36685e-05 -0.000223937 -0.000265403 0.000611872 -0.000345551 5.47235e-05 -0.000154819 8.67818e-05 2.29724e-05 4.90893e-05 3.61567e-05 -4.34698e-05 4.6237e-05 9.09368e-05 -3.72571e-05 -3.28561e-05 -3.3616e-05 -0.000125749 6.04271e-05 -3.61669e-05 9.30447e-05 -9.19476e-05 
1830.15 0 -0.000268026 4.09326e-05 3.88766e-05 1.46317e-06 0.00854485 0.00206139 -0.00186287 -0.000966247 4.60904e-05 -0.000203987 -7.21074e-05 -0.000207155 -0.000271373 0.000624623 -0.000295012 8.23958e-05 -0.000173204 8.43376e-05 2.99886e-05 2.81941e-05 3.60979e-05 -4.79617e-05 3.41242e-05 9.16202e-05 -4.12591e-05 -4.33942e-05 -3.03949e-05 -0.000133747 6.54722e-05 -3.19248e-05 9.45276e-05 -9.04857e-05 
1830.5 0 -0.000245718 -3.9895e-05 3.72709e-05 1.25577e-06 0.00842354 0.00221447 -0.0016656 -0.00161861 4.43087e-05 -0.000216791 -7.37056e-05 -0.000187779 -0.000270249 0.000636073 -0.000248281 0.000113547 -0.000189782 7.38477e-05 3.77419e-05 1.10169e-05 3.69357e-05 -5.34716e-05 1.89645e-05 9.48022e-05 -4.57409e-05 -5.42659e-05 -2.60966e-05 -0.000138719 6.94191e-05 -2.57569e-05 9.4868e-05 -8.84172e-05 
1830.85 0 -0.000222345 -0.000122645 3.4598e-05 1.68736e-06 0.00824583 0.00234629 -0.001452 -0.00226253 4.19449e-05 -0.000227947 -7.92262e-05 -0.000168131 -0.000261139 0.000648849 -0.00020552 0.000147508 -0.000202407 5.68249e-05 4.27282e-05 -1.70947e-06 3.73002e-05 -6.05479e-05 3.68883e-06 9.80122e-05 -4.78957e-05 -6.61314e-05 -1.902e-05 -0.00013916 6.95287e-05 -1.76082e-05 9.37465e-05 -8.72162e-05 
1831.2 0 -0.000199311 -0.000208539 3.14136e-05 2.88118e-06 0.00800722 0.00245543 -0.00122449 -0.00289468 4.20126e-05 -0.000237592 -8.61179e-05 -0.000150242 -0.000242797 0.000662594 -0.000164487 0.000182102 -0.000209241 3.59955e-05 4.5461e-05 -9.9836e-06 3.7937e-05 -6.71327e-05 -9.2185e-06 9.83593e-05 -4.62838e-05 -7.71013e-05 -1.07369e-05 -0.000137603 6.39498e-05 -9.45967e-06 9.16853e-05 -8.81401e-05 
1831.55 0 -0.000175529 -0.000294947 2.93952e-05 4.80735e-06 0.00770613 0.002541 -0.000987568 -0.00350749 4.4264e-05 -0.000246033 -9.19389e-05 -0.00013572 -0.000216517 0.000676165 -0.000123003 0.000213675 -0.000211978 1.35991e-05 4.76255e-05 -1.50097e-05 3.94831e-05 -6.96513e-05 -2.11728e-05 9.65499e-05 -4.26107e-05 -8.49188e-05 -3.74084e-06 -0.00013635 5.40246e-05 -4.07437e-06 8.76829e-05 -9.1077e-05 
1831.9 0 -0.000148981 -0.000377757 2.79806e-05 8.0355e-06 0.00734755 0.00260127 -0.000743969 -0.00409299 4.68118e-05 -0.000255615 -9.53833e-05 -0.000125028 -0.000185319 0.000688253 -7.849e-05 0.000239543 -0.000211923 -9.20876e-06 4.98186e-05 -1.96026e-05 3.96027e-05 -6.69279e-05 -3.26661e-05 9.37166e-05 -4.02227e-05 -8.92824e-05 2.14716e-06 -0.00013426 4.14196e-05 -1.50993e-07 8.03642e-05 -9.502e-05 
1832.25 0 -0.000119834 -0.000455368 2.58367e-05 1.20688e-05 0.00693744 0.00263342 -0.000498604 -0.0046458 4.52596e-05 -0.000267234 -9.52981e-05 -0.00011557 -0.000151235 0.000695166 -3.05687e-05 0.00025838 -0.000208692 -3.00319e-05 5.1906e-05 -2.51681e-05 3.72456e-05 -6.07613e-05 -4.29626e-05 9.12668e-05 -3.9227e-05 -9.13714e-05 6.83753e-06 -0.000131741 2.70177e-05 5.47114e-06 7.03329e-05 -9.96789e-05 
1832.6 0 -9.02805e-05 -0.00052787 2.29246e-05 1.52124e-05 0.00647829 0.0026387 -0.000257889 -0.00516018 3.79768e-05 -0.000280689 -9.08932e-05 -0.000103318 -0.000116215 0.000696374 1.756e-05 0.000269763 -0.000201064 -4.85825e-05 5.02313e-05 -3.05331e-05 3.37392e-05 -5.264e-05 -5.35329e-05 9.21777e-05 -3.87732e-05 -9.03703e-05 1.22739e-05 -0.000129708 1.09133e-05 1.2842e-05 5.97132e-05 -0.000104414 
1832.95 0 -6.22413e-05 -0.000593149 1.88747e-05 1.75719e-05 0.00597478 0.00262141 -2.4257e-05 -0.00562788 2.91656e-05 -0.000294147 -8.25128e-05 -8.97013e-05 -8.22993e-05 0.000694928 6.55264e-05 0.000274003 -0.000190763 -6.60356e-05 4.43043e-05 -3.56478e-05 3.02768e-05 -4.31855e-05 -6.38944e-05 9.48929e-05 -3.80318e-05 -8.64332e-05 2.06918e-05 -0.000127304 -5.28384e-06 2.0538e-05 5.0222e-05 -0.000108474 
1833.3 0 -3.6446e-05 -0.000649732 1.3e-05 2.005e-05 0.00543691 0.00258553 0.000203552 -0.0060427 2.10845e-05 -0.000305137 -7.30529e-05 -7.58215e-05 -5.01238e-05 0.000690768 0.000115219 0.00027253 -0.000180189 -7.98284e-05 3.89734e-05 -3.96797e-05 2.68683e-05 -3.41019e-05 -7.22684e-05 9.5875e-05 -3.68854e-05 -8.19464e-05 3.15259e-05 -0.000124675 -2.04515e-05 2.79701e-05 4.28596e-05 -0.00011162 
1833.65 0 -1.25642e-05 -0.000699472 6.66596e-06 2.23002e-05 0.0048735 0.00253231 0.000427703 -0.00640359 1.30991e-05 -0.000313401 -6.42336e-05 -5.95886e-05 -1.9356e-05 0.000683279 0.000166145 0.000268125 -0.000168737 -8.85324e-05 3.70837e-05 -4.03964e-05 2.41751e-05 -2.59208e-05 -7.95096e-05 9.33246e-05 -3.51325e-05 -7.6279e-05 4.22812e-05 -0.000122684 -3.40092e-05 3.57129e-05 3.83637e-05 -0.000113677 
1834 0 1.06309e-05 -0.000742811 1.34663e-06 2.34026e-05 0.00428936 0.0024605 0.000648426 -0.00671128 5.7265e-06 -0.000319872 -5.61404e-05 -4.11401e-05 1.00834e-05 0.000673586 0.000217724 0.000262983 -0.0001554 -9.39198e-05 3.67896e-05 -3.77792e-05 2.38424e-05 -1.77396e-05 -8.84044e-05 8.80712e-05 -3.21524e-05 -6.94313e-05 5.13661e-05 -0.000120151 -4.475e-05 4.27601e-05 3.53565e-05 -0.00011462 
1834.35 0 3.38792e-05 -0.000779607 -4.00797e-06 2.37252e-05 0.00368971 0.00236759 0.000861291 -0.00696513 1.15192e-07 -0.000326274 -4.90554e-05 -2.35077e-05 3.88781e-05 0.000660865 0.000269907 0.000257829 -0.000139134 -9.73627e-05 3.74695e-05 -3.30303e-05 2.59003e-05 -1.03595e-05 -9.85993e-05 8.19487e-05 -2.97274e-05 -6.28277e-05 5.9188e-05 -0.000114736 -5.34561e-05 4.71199e-05 3.26796e-05 -0.000114171 
1834.7 0 5.70581e-05 -0.000810316 -9.15221e-06 2.38756e-05 0.00307923 0.00225528 0.00105989 -0.00716423 -5.33561e-06 -0.000336183 -4.08644e-05 -9.31795e-06 6.77447e-05 0.000643139 0.000320043 0.000251034 -0.000119323 -9.84702e-05 4.08194e-05 -2.73677e-05 2.8259e-05 -2.99152e-06 -0.000108989 7.45265e-05 -2.92094e-05 -5.62814e-05 6.66482e-05 -0.000106776 -6.07696e-05 4.96386e-05 3.00634e-05 -0.000111897 
1835.05 0 7.89724e-05 -0.000834167 -1.42908e-05 2.40564e-05 0.00246246 0.00213094 0.0012435 -0.0073082 -1.22024e-05 -0.000348715 -3.076e-05 1.88743e-06 9.66188e-05 0.000621459 0.000364779 0.000241892 -9.9704e-05 -9.60408e-05 4.635e-05 -2.46726e-05 2.96225e-05 6.38665e-06 -0.000119395 6.41114e-05 -2.88124e-05 -4.92317e-05 7.18896e-05 -9.55095e-05 -6.56854e-05 5.16017e-05 2.58789e-05 -0.000108231 
1835.4 0 9.81209e-05 -0.000849741 -2.02271e-05 2.38565e-05 0.00184662 0.00199741 0.00141405 -0.00739952 -1.95581e-05 -0.000361921 -2.10122e-05 1.27317e-05 0.000127623 0.000598449 0.000403928 0.000229401 -8.27324e-05 -9.16436e-05 5.2263e-05 -2.67232e-05 3.07515e-05 1.69464e-05 -0.000127714 5.27404e-05 -2.81298e-05 -4.15875e-05 7.42267e-05 -8.06458e-05 -6.76377e-05 5.28388e-05 1.98453e-05 -0.000104616 
1835.75 0 0.000115562 -0.000856872 -2.56487e-05 2.30801e-05 0.00123813 0.00185474 0.00156924 -0.00744205 -2.70524e-05 -0.000377006 -1.13621e-05 2.46735e-05 0.000159696 0.000574217 0.000439424 0.000211036 -6.67213e-05 -8.80069e-05 5.61891e-05 -3.30625e-05 3.19882e-05 2.69603e-05 -0.000134084 4.12342e-05 -2.88189e-05 -3.3599e-05 7.55122e-05 -6.58588e-05 -6.66569e-05 5.30724e-05 1.30743e-05 -0.000101581 
1836.1 0 0.000132634 -0.000856749 -2.94512e-05 2.2278e-05 0.000640281 0.00170536 0.00170765 -0.00744075 -3.3863e-05 -0.000392771 -6.50629e-07 3.69219e-05 0.000187478 0.000547791 0.000472411 0.000187802 -5.08936e-05 -8.57347e-05 5.65674e-05 -4.42945e-05 3.27331e-05 3.53365e-05 -0.000141188 2.92121e-05 -3.1778e-05 -2.54624e-05 7.58676e-05 -5.24179e-05 -6.3868e-05 5.342e-05 6.44592e-06 -9.88287e-05 
1836.45 0 0.000150065 -0.000852782 -3.13145e-05 2.13341e-05 5.42549e-05 0.00154965 0.00183118 -0.00739972 -3.90766e-05 -0.000405291 9.85677e-06 4.82106e-05 0.000208523 0.000519899 0.000503978 0.000163426 -3.77033e-05 -8.51302e-05 5.49422e-05 -6.10148e-05 3.22608e-05 4.12006e-05 -0.000147872 1.78049e-05 -3.45957e-05 -1.72637e-05 7.53281e-05 -3.87119e-05 -6.03403e-05 5.50775e-05 -2.13185e-07 -9.65117e-05 
1836.8 0 0.000169161 -0.000846609 -3.17975e-05 1.89315e-05 -0.000519229 0.00138686 0.00194268 -0.00732025 -4.34753e-05 -0.000410504 1.70305e-05 5.66592e-05 0.000223113 0.000490608 0.000534962 0.000140242 -2.78511e-05 -8.58721e-05 5.18983e-05 -8.0918e-05 2.98339e-05 4.64484e-05 -0.000152499 6.72938e-06 -3.37494e-05 -8.64524e-06 7.49864e-05 -2.47633e-05 -5.57045e-05 5.71742e-05 -7.50645e-06 -9.34992e-05 
1837.15 0 0.00019018 -0.000835937 -3.14742e-05 1.53853e-05 -0.0010778 0.00121555 0.00204525 -0.00720298 -4.66362e-05 -0.000407436 2.08016e-05 6.10417e-05 0.000232477 0.00045915 0.000565095 0.00011961 -1.81383e-05 -8.39699e-05 4.68223e-05 -0.000101079 2.53968e-05 5.1883e-05 -0.000155552 -4.74516e-06 -2.96249e-05 -2.57326e-07 7.30834e-05 -1.07237e-05 -4.88629e-05 5.80528e-05 -1.55157e-05 -8.79934e-05 
1837.5 0 0.000210902 -0.00082006 -3.03699e-05 1.25404e-05 -0.00161895 0.00103101 0.00213804 -0.00705065 -4.76524e-05 -0.000398531 2.44517e-05 6.37157e-05 0.000238825 0.000424199 0.000592923 0.000101646 -7.29401e-06 -7.62548e-05 4.05061e-05 -0.000118961 1.93417e-05 5.57139e-05 -0.000157273 -1.50613e-05 -2.42838e-05 6.95173e-06 6.7643e-05 2.78514e-06 -4.05749e-05 5.70529e-05 -2.40232e-05 -7.9904e-05 
1837.85 0 0.00022776 -0.00080055 -2.92792e-05 1.03747e-05 -0.00214188 0.000831322 0.00221485 -0.00686462 -4.61471e-05 -0.00038463 2.96627e-05 6.68589e-05 0.000243097 0.000386069 0.000615347 8.39971e-05 3.08395e-06 -6.37154e-05 3.26887e-05 -0.000134141 1.22087e-05 5.69286e-05 -0.000157212 -2.33043e-05 -1.80431e-05 1.32883e-05 5.98505e-05 1.55036e-05 -3.15916e-05 5.38607e-05 -3.24709e-05 -7.05673e-05 
1838.2 0 0.000239713 -0.000778422 -2.82471e-05 8.27162e-06 -0.00264404 0.000621938 0.00226975 -0.0066447 -4.04862e-05 -0.00036425 3.73474e-05 7.13113e-05 0.00024398 0.000346626 0.000630443 6.45757e-05 1.07701e-05 -4.73501e-05 2.41618e-05 -0.000146797 4.60174e-06 5.59244e-05 -0.000154472 -2.98335e-05 -1.16358e-05 1.88708e-05 5.13089e-05 2.71887e-05 -2.10592e-05 4.7475e-05 -3.97643e-05 -6.08895e-05 
1838.55 0 0.000247607 -0.000754796 -2.58784e-05 6.19143e-06 -0.00312316 0.000410874 0.002303 -0.00639297 -2.92176e-05 -0.000338281 4.69535e-05 7.82147e-05 0.000240872 0.000305743 0.000640149 4.46405e-05 1.48455e-05 -2.87353e-05 1.8571e-05 -0.000156287 -2.98847e-06 5.36908e-05 -0.00015018 -3.54291e-05 -7.36688e-06 2.26539e-05 4.297e-05 3.70743e-05 -8.35846e-06 3.84526e-05 -4.49768e-05 -5.15418e-05 
1838.9 0 0.000253585 -0.000729644 -2.16184e-05 4.15706e-06 -0.0035796 0.000200328 0.00231971 -0.00611205 -1.5993e-05 -0.000310971 5.55721e-05 8.5688e-05 0.000235841 0.000262459 0.00064782 2.58947e-05 1.63536e-05 -1.11961e-05 1.84084e-05 -0.000162592 -8.00904e-06 5.18328e-05 -0.000145501 -4.04596e-05 -5.98078e-06 2.22e-05 3.48277e-05 4.56992e-05 5.18e-06 2.96184e-05 -4.84462e-05 -4.24893e-05 
1839.25 0 0.000260791 -0.000701373 -1.61349e-05 2.3575e-06 -0.0040136 -1.3258e-05 0.00232078 -0.00580162 -7.02278e-06 -0.000284467 6.21435e-05 9.01954e-05 0.000230228 0.000215847 0.000655903 8.49202e-06 1.63236e-05 4.15395e-06 2.31651e-05 -0.000166709 -9.92833e-06 5.0836e-05 -0.000140444 -4.45202e-05 -5.70132e-06 1.62953e-05 2.7165e-05 5.48867e-05 1.65772e-05 2.26179e-05 -5.07903e-05 -3.27619e-05 
1839.6 0 0.000269347 -0.000669785 -1.02949e-05 1.10837e-06 -0.00442211 -0.000229768 0.00230257 -0.00546067 -4.45941e-06 -0.000259239 6.75971e-05 8.91928e-05 0.000224409 0.000165144 0.000664756 -7.00561e-06 1.36948e-05 1.87389e-05 3.11345e-05 -0.000168791 -1.27113e-05 5.09881e-05 -0.000133773 -4.67079e-05 -4.13968e-06 7.45274e-06 2.09954e-05 6.63709e-05 2.39239e-05 1.79657e-05 -5.30662e-05 -2.19362e-05 
1839.95 0 0.000274246 -0.000634724 -4.44566e-06 5.01617e-07 -0.00480253 -0.00044526 0.00226415 -0.00509015 -6.25999e-06 -0.000236415 7.12125e-05 8.29691e-05 0.000218497 0.000110133 0.00067228 -2.14328e-05 8.96472e-06 3.35048e-05 3.87671e-05 -0.000170216 -1.86365e-05 5.17738e-05 -0.000123419 -4.8512e-05 -4.78989e-07 -6.80439e-07 1.69016e-05 8.0478e-05 2.73684e-05 1.70204e-05 -5.60218e-05 -1.10535e-05 
1840.3 0 0.000272803 -0.000596063 9.46721e-07 -2.34517e-08 -0.00515497 -0.00065735 0.00220655 -0.00468981 -9.95501e-06 -0.000213425 7.21745e-05 7.37344e-05 0.000210989 5.00179e-05 0.000675259 -3.74268e-05 3.90257e-06 4.84836e-05 4.30616e-05 -0.000173235 -2.49684e-05 5.20266e-05 -0.000108693 -5.18764e-05 5.54036e-06 -6.76438e-06 1.3909e-05 9.5422e-05 2.80502e-05 1.9199e-05 -6.04277e-05 -5.5948e-07 
1840.65 0 0.000267684 -0.000552735 4.92086e-06 -1.27469e-06 -0.00547775 -0.000863954 0.00212998 -0.00425741 -1.43998e-05 -0.000187161 7.14345e-05 6.33715e-05 0.000199349 -1.45694e-05 0.000670939 -5.52125e-05 -7.06574e-07 6.48441e-05 4.35797e-05 -0.000176462 -2.95707e-05 5.28864e-05 -9.18457e-05 -5.57415e-05 1.30984e-05 -1.14367e-05 1.13764e-05 0.000108977 2.58257e-05 2.23085e-05 -6.66713e-05 9.45567e-06 
1841 0 0.000261112 -0.000502887 6.58409e-06 -4.30222e-06 -0.00576428 -0.00106293 0.00203386 -0.00379285 -1.78051e-05 -0.000159219 7.19286e-05 5.38231e-05 0.000181578 -8.15736e-05 0.000658521 -7.22605e-05 -5.10462e-06 8.42134e-05 4.07523e-05 -0.000177547 -3.40479e-05 5.37894e-05 -7.61189e-05 -5.96145e-05 2.1115e-05 -1.45603e-05 9.95194e-06 0.000119653 2.08564e-05 2.6009e-05 -7.28338e-05 1.98053e-05 
1841.35 0 0.000252672 -0.000448651 6.83007e-06 -8.24363e-06 -0.00600529 -0.00125195 0.00191764 -0.00330135 -1.73027e-05 -0.000132431 7.3582e-05 4.84921e-05 0.000157854 -0.000148396 0.000639216 -8.61833e-05 -9.38935e-06 0.000106465 3.66161e-05 -0.000177719 -4.02737e-05 5.21617e-05 -6.27434e-05 -6.41099e-05 2.96656e-05 -1.66752e-05 8.88113e-06 0.000127081 1.45889e-05 3.03548e-05 -7.75244e-05 3.15032e-05 
1841.7 0 0.000240802 -0.000394904 7.35263e-06 -1.06224e-05 -0.00619824 -0.00142829 0.00178227 -0.00279345 -1.31535e-05 -0.000106332 7.33269e-05 4.98156e-05 0.000130556 -0.000212952 0.000613417 -9.46484e-05 -1.17293e-05 0.000128448 3.43264e-05 -0.000178061 -4.71011e-05 4.765e-05 -5.06022e-05 -6.94925e-05 3.81252e-05 -1.79349e-05 6.65868e-06 0.000131603 7.49958e-06 3.42209e-05 -8.15144e-05 4.36225e-05 
1842.05 0 0.000225212 -0.000344922 8.35973e-06 -1.04486e-05 -0.00634698 -0.00158875 0.00163006 -0.00227615 -8.66443e-06 -8.15024e-05 7.0503e-05 5.62587e-05 0.000102967 -0.000274554 0.000580785 -9.60764e-05 -1.05088e-05 0.000146962 3.54628e-05 -0.000176975 -5.17954e-05 4.27109e-05 -3.87869e-05 -7.61004e-05 4.5424e-05 -1.73664e-05 2.37884e-06 0.000133546 -1.67567e-07 3.71969e-05 -8.58117e-05 5.52e-05 
1842.4 0 0.000207011 -0.000296913 9.33821e-06 -9.14573e-06 -0.00645247 -0.0017312 0.00146431 -0.00175346 -6.38304e-06 -6.08199e-05 6.59236e-05 6.47191e-05 7.89807e-05 -0.00033238 0.000540439 -9.00185e-05 -5.44019e-06 0.000160782 3.97395e-05 -0.000175492 -5.38614e-05 4.04992e-05 -2.73888e-05 -8.38452e-05 5.20048e-05 -1.46699e-05 -5.57683e-06 0.000133288 -7.02746e-06 3.9297e-05 -9.02059e-05 6.52537e-05 
1842.75 0 0.000187187 -0.000247355 1.12796e-05 -8.37838e-06 -0.00651698 -0.00185504 0.00128917 -0.00123057 -6.92341e-06 -4.35603e-05 6.04151e-05 7.5011e-05 6.09856e-05 -0.000383418 0.000494511 -7.90049e-05 3.47576e-06 0.000171479 4.4919e-05 -0.000176746 -5.45508e-05 4.0331e-05 -1.73302e-05 -9.0848e-05 5.73035e-05 -1.19609e-05 -1.82898e-05 0.000131686 -1.16582e-05 3.9333e-05 -9.32228e-05 7.31254e-05 
1843.1 0 0.000165773 -0.000194792 1.45737e-05 -7.64706e-06 -0.00654448 -0.00195989 0.00110734 -0.000709371 -8.19904e-06 -2.72445e-05 5.53878e-05 8.9265e-05 4.84378e-05 -0.000427203 0.000447183 -6.59694e-05 1.51228e-05 0.000179007 4.88741e-05 -0.000181282 -5.41594e-05 4.01503e-05 -8.78104e-06 -9.40881e-05 5.95839e-05 -9.93013e-06 -3.50693e-05 0.000130645 -1.6321e-05 3.74695e-05 -9.42958e-05 7.83331e-05 
1843.45 0 0.000143265 -0.00013816 1.79765e-05 -6.7682e-06 -0.00653495 -0.00204566 0.000921869 -0.00018769 -6.60477e-06 -1.19234e-05 4.95631e-05 0.00010626 3.97312e-05 -0.000464112 0.000399113 -5.30564e-05 2.72218e-05 0.000180886 5.20144e-05 -0.000189483 -5.171e-05 3.89305e-05 6.72415e-07 -9.19189e-05 5.92783e-05 -6.4605e-06 -5.29386e-05 0.000130834 -2.28064e-05 3.47316e-05 -9.37653e-05 8.11812e-05 
1843.8 0 0.000121143 -7.88522e-05 2.0827e-05 -5.74031e-06 -0.0064827 -0.00211306 0.000733461 0.000334225 1.97604e-07 4.17117e-06 4.00251e-05 0.000123818 3.34791e-05 -0.000492822 0.000352452 -4.00631e-05 3.84154e-05 0.000177917 5.53514e-05 -0.000202642 -4.68099e-05 3.51839e-05 1.21296e-05 -8.50402e-05 5.72532e-05 -4.5419e-07 -6.86076e-05 0.00013005 -2.96455e-05 3.0935e-05 -9.25877e-05 8.23999e-05 
1844.15 0 9.88939e-05 -1.97837e-05 2.36252e-05 -4.04939e-06 -0.00638488 -0.00216151 0.000541087 0.000848021 1.2849e-05 2.44388e-05 2.59028e-05 0.000139987 3.09332e-05 -0.000515764 0.000309816 -2.64425e-05 4.8673e-05 0.000173426 5.92238e-05 -0.000217886 -4.19207e-05 2.87284e-05 2.31459e-05 -7.49056e-05 5.39226e-05 7.11907e-06 -7.83374e-05 0.000127481 -3.47131e-05 2.6296e-05 -9.08098e-05 8.16495e-05 
1844.5 0 7.53559e-05 3.80975e-05 2.7567e-05 -2.47379e-06 -0.00624827 -0.0021901 0.000346454 0.00134532 2.99891e-05 4.91015e-05 8.39079e-06 0.000153479 3.2922e-05 -0.000536353 0.000271538 -1.5564e-05 5.71944e-05 0.000168865 6.50235e-05 -0.000229886 -3.7672e-05 1.92834e-05 3.30288e-05 -6.36535e-05 4.93395e-05 1.55503e-05 -8.05711e-05 0.000124689 -3.70997e-05 2.2541e-05 -8.91634e-05 7.94201e-05 
1844.85 0 5.1301e-05 9.37695e-05 3.18372e-05 -1.80472e-06 -0.00607928 -0.00219967 0.00015107 0.00182558 4.78679e-05 7.6405e-05 -1.12383e-05 0.000163344 3.68842e-05 -0.000556167 0.000237155 -1.0011e-05 6.33883e-05 0.0001618 7.29256e-05 -0.0002356 -3.41126e-05 7.47892e-06 4.29481e-05 -5.40199e-05 4.51055e-05 2.52081e-05 -7.7008e-05 0.000122116 -3.58153e-05 2.02364e-05 -8.86537e-05 7.72958e-05 
1845.2 0 2.58592e-05 0.000146413 3.43945e-05 -2.33323e-06 -0.00587696 -0.00219174 -4.39487e-05 0.00228778 6.37986e-05 0.000104598 -3.28487e-05 0.000170549 4.11709e-05 -0.000576274 0.000204237 -8.77786e-06 6.80132e-05 0.000150103 8.21983e-05 -0.000234129 -3.1841e-05 -2.68391e-06 5.27593e-05 -4.70973e-05 4.20855e-05 3.43718e-05 -7.13225e-05 0.000119395 -3.00458e-05 1.72845e-05 -8.81815e-05 7.6208e-05 
1845.55 0 -2.12941e-06 0.000196877 3.46951e-05 -4.04379e-06 -0.00564114 -0.00216511 -0.000238536 0.00272747 7.61905e-05 0.000130661 -5.51572e-05 0.000177358 4.55507e-05 -0.000596748 0.000168074 -1.15597e-05 7.13618e-05 0.000133202 9.07301e-05 -0.000225365 -2.97921e-05 -8.9247e-06 6.12922e-05 -4.24264e-05 3.95028e-05 4.03702e-05 -6.69526e-05 0.000116596 -2.14296e-05 1.26781e-05 -8.59403e-05 7.60995e-05 
1845.9 0 -3.0877e-05 0.000246989 3.44179e-05 -7.09555e-06 -0.00537594 -0.00211731 -0.00043007 0.00314338 8.49574e-05 0.000152137 -7.67363e-05 0.000182629 4.90161e-05 -0.000615117 0.000126219 -1.83145e-05 7.40483e-05 0.000111878 9.59113e-05 -0.000213139 -2.72284e-05 -1.2589e-05 6.82175e-05 -3.95185e-05 3.67791e-05 4.19658e-05 -6.49227e-05 0.000115153 -1.3816e-05 6.30241e-06 -8.12275e-05 7.60137e-05 
1846.25 0 -5.71005e-05 0.000298371 3.542e-05 -1.09589e-05 -0.0050857 -0.00204925 -0.000613959 0.00353761 9.05369e-05 0.000170152 -9.62623e-05 0.000184857 5.07084e-05 -0.000629257 7.93808e-05 -2.72044e-05 7.68671e-05 8.77693e-05 9.84656e-05 -0.000200987 -2.38779e-05 -1.61837e-05 7.63935e-05 -3.69019e-05 3.1853e-05 4.04299e-05 -6.51422e-05 0.000115533 -9.97522e-06 -4.91928e-07 -7.45864e-05 7.59116e-05 
1846.6 0 -7.96679e-05 0.000349487 3.77165e-05 -1.48719e-05 -0.00476827 -0.00196292 -0.000787482 0.00391168 9.23868e-05 0.000184537 -0.000112885 0.000182557 4.97626e-05 -0.000636104 2.75059e-05 -3.61105e-05 7.84097e-05 6.21309e-05 9.8291e-05 -0.000186877 -2.05551e-05 -2.12753e-05 8.79774e-05 -3.24699e-05 2.50492e-05 3.8058e-05 -6.61199e-05 0.000114926 -9.8182e-06 -4.77085e-06 -6.66926e-05 7.6346e-05 
1846.95 0 -9.96563e-05 0.000396495 3.97407e-05 -1.80894e-05 -0.00441845 -0.001861 -0.000948813 0.00425897 9.36898e-05 0.000194128 -0.00012802 0.000174208 4.54535e-05 -0.000632488 -2.74717e-05 -4.29533e-05 7.81222e-05 3.68906e-05 9.42493e-05 -0.000169828 -1.80408e-05 -2.68883e-05 0.000101568 -2.58746e-05 1.99686e-05 3.53841e-05 -6.53652e-05 0.000111159 -1.24682e-05 -6.32601e-06 -5.79841e-05 7.71409e-05 
1847.3 0 -0.000117207 0.000437127 4.07585e-05 -2.00365e-05 -0.00404076 -0.00174751 -0.00109584 0.00456965 9.73855e-05 0.000200168 -0.000142637 0.000161234 3.99858e-05 -0.000618543 -8.30853e-05 -4.6857e-05 7.7811e-05 1.36529e-05 8.91795e-05 -0.000152123 -1.70463e-05 -3.2428e-05 0.000115917 -1.85348e-05 1.72745e-05 3.3921e-05 -6.20708e-05 0.000104399 -1.72665e-05 -7.91439e-06 -4.92884e-05 7.71502e-05 
1847.65 0 -0.000132886 0.00047127 4.1047e-05 -2.08434e-05 -0.00364492 -0.00162709 -0.00122806 0.00484353 0.000100792 0.000205893 -0.000155586 0.000144181 3.54061e-05 -0.000595506 -0.000136041 -4.91469e-05 7.7685e-05 -6.82553e-06 8.62915e-05 -0.0001355 -1.83175e-05 -3.67831e-05 0.000128969 -1.19186e-05 1.40954e-05 3.49534e-05 -5.69623e-05 9.52059e-05 -2.17441e-05 -1.1371e-05 -4.19635e-05 7.54462e-05 
1848 0 -0.000148558 0.000502577 4.11263e-05 -2.14187e-05 -0.00323518 -0.00150267 -0.00134804 0.00508312 9.98539e-05 0.000212346 -0.000166387 0.000123462 3.28439e-05 -0.0005674 -0.000182425 -5.00437e-05 7.65174e-05 -2.32046e-05 8.54284e-05 -0.000118919 -2.19278e-05 -3.79651e-05 0.00013956 -6.05955e-06 8.88501e-06 3.59369e-05 -5.06905e-05 8.43623e-05 -2.40942e-05 -1.50773e-05 -3.65263e-05 7.15164e-05 
1848.35 0 -0.000165708 0.000534291 4.14262e-05 -2.24747e-05 -0.00281397 -0.00137322 -0.00145874 0.00528896 9.35291e-05 0.000217484 -0.000174533 0.000101843 3.45737e-05 -0.000537959 -0.000222471 -5.04488e-05 7.38033e-05 -3.44663e-05 8.52358e-05 -0.000101103 -2.71263e-05 -3.81696e-05 0.00014834 -1.83841e-06 3.3618e-06 3.523e-05 -4.42042e-05 7.2275e-05 -2.56242e-05 -1.60329e-05 -3.25961e-05 6.62235e-05 
1848.7 0 -0.000184905 0.000565638 4.08666e-05 -2.3256e-05 -0.00238338 -0.00123635 -0.00156106 0.00546177 8.42377e-05 0.000219628 -0.000179218 8.20939e-05 3.95048e-05 -0.000507251 -0.000256938 -5.46159e-05 7.05167e-05 -4.29031e-05 8.43583e-05 -8.32869e-05 -3.18994e-05 -3.91679e-05 0.000155898 4.96299e-07 -9.13947e-07 3.42241e-05 -3.97659e-05 5.97812e-05 -2.7362e-05 -1.4334e-05 -2.91998e-05 6.10366e-05 
1849.05 0 -0.000205133 0.00059531 3.79347e-05 -2.31085e-05 -0.00194525 -0.00109039 -0.00165433 0.00560023 7.45827e-05 0.000219163 -0.000180984 6.31013e-05 4.28098e-05 -0.000477457 -0.000285126 -6.48564e-05 6.74294e-05 -5.10897e-05 8.17761e-05 -6.94949e-05 -3.35432e-05 -4.0304e-05 0.000162915 1.88679e-06 -4.30541e-06 3.34996e-05 -3.78e-05 4.77273e-05 -2.90799e-05 -1.15547e-05 -2.53695e-05 5.62599e-05 
1849.4 0 -0.000224538 0.000622266 3.40627e-05 -2.24566e-05 -0.00150009 -0.000935541 -0.00173765 0.00570371 6.56503e-05 0.000219651 -0.000180959 4.19018e-05 4.10794e-05 -0.000450809 -0.000308781 -7.89786e-05 6.475e-05 -5.73954e-05 7.66347e-05 -6.14754e-05 -3.14232e-05 -4.04417e-05 0.000169269 3.44797e-06 -7.89919e-06 3.24214e-05 -3.79684e-05 3.5796e-05 -3.15316e-05 -8.37153e-06 -2.06121e-05 5.14576e-05 
1849.75 0 -0.00024154 0.000644927 3.15538e-05 -2.12259e-05 -0.00104801 -0.000773981 -0.00181043 0.00577101 5.96854e-05 0.00022393 -0.000180052 1.78323e-05 3.29606e-05 -0.000426296 -0.00032901 -9.35188e-05 6.12034e-05 -5.90241e-05 6.90224e-05 -5.76629e-05 -2.67898e-05 -3.94548e-05 0.000175181 6.88538e-06 -1.13865e-05 3.16128e-05 -3.98035e-05 2.34789e-05 -3.48005e-05 -4.30272e-06 -1.57701e-05 4.61343e-05 
1850.1 0 -0.000254798 0.000661803 3.01175e-05 -1.98676e-05 -0.000593236 -0.000605804 -0.00187165 0.0058014 5.68717e-05 0.000233499 -0.000179894 -7.72687e-06 1.93852e-05 -0.000402986 -0.000346835 -0.000104074 5.62933e-05 -5.4831e-05 6.01868e-05 -5.58817e-05 -2.07369e-05 -3.75177e-05 0.000180623 1.24611e-05 -1.37533e-05 3.1205e-05 -4.24657e-05 9.32206e-06 -3.69804e-05 7.96637e-07 -1.1431e-05 3.93787e-05 
1850.45 0 -0.000264087 0.000673366 2.93355e-05 -1.95958e-05 -0.000140595 -0.00042982 -0.00191709 0.00579633 5.49653e-05 0.000247658 -0.000180989 -3.18462e-05 3.16753e-06 -0.000379305 -0.000364253 -0.000108916 5.0924e-05 -4.56704e-05 5.18612e-05 -5.36572e-05 -1.42368e-05 -3.49016e-05 0.000183376 2.00886e-05 -1.43679e-05 3.05407e-05 -4.4794e-05 -6.55231e-06 -3.68692e-05 6.85768e-06 -6.04071e-06 3.18208e-05 
1850.8 0 -0.000269514 0.000681123 3.05196e-05 -2.0669e-05 0.000307015 -0.000247363 -0.00194209 0.0057585 5.01337e-05 0.000263887 -0.000183131 -5.23238e-05 -1.51392e-05 -0.0003547 -0.000381501 -0.000109185 4.68619e-05 -3.42244e-05 4.60768e-05 -4.88872e-05 -7.26142e-06 -3.24834e-05 0.000181877 2.93892e-05 -1.3786e-05 3.00083e-05 -4.54583e-05 -2.27977e-05 -3.36117e-05 1.25967e-05 5.29962e-07 2.48888e-05 
1851.15 0 -0.00026983 0.000685174 3.24213e-05 -2.22977e-05 0.000747266 -6.27449e-05 -0.00194458 0.00568915 4.02698e-05 0.000279763 -0.000184012 -6.86524e-05 -3.57089e-05 -0.000329382 -0.000399008 -0.000103031 4.54832e-05 -2.18626e-05 4.1248e-05 -4.14573e-05 6.01455e-07 -3.09828e-05 0.000175199 3.90383e-05 -1.35206e-05 2.87848e-05 -4.46483e-05 -3.75727e-05 -2.66569e-05 1.71093e-05 5.91102e-06 1.87494e-05 
1851.5 0 -0.000263985 0.000684529 3.27901e-05 -2.28684e-05 0.00117832 0.000117208 -0.0019267 0.00558843 2.77009e-05 0.000295226 -0.000182004 -8.09755e-05 -5.60732e-05 -0.000301099 -0.00041659 -9.02471e-05 4.42524e-05 -1.01769e-05 3.51112e-05 -3.41618e-05 8.50226e-06 -3.00531e-05 0.000165532 4.7645e-05 -1.30737e-05 2.4802e-05 -4.33977e-05 -4.88376e-05 -1.73463e-05 1.9298e-05 9.65658e-06 1.24219e-05 
1851.85 0 -0.000254215 0.00068089 3.14815e-05 -2.1684e-05 0.00160092 0.000288277 -0.00189388 0.00545637 1.48592e-05 0.000310015 -0.000178119 -8.96001e-05 -7.57175e-05 -0.00026847 -0.000431665 -7.47427e-05 4.01442e-05 -1.17982e-06 2.87335e-05 -2.70897e-05 1.44287e-05 -2.88678e-05 0.000156811 5.59084e-05 -1.21786e-05 1.71463e-05 -4.08464e-05 -5.754e-05 -8.25989e-06 1.83493e-05 1.21085e-05 5.57892e-06 
1852.2 0 -0.00024493 0.000675453 2.91298e-05 -1.95291e-05 0.00201437 0.000450754 -0.00184957 0.00529295 1.55994e-06 0.000320019 -0.000172219 -9.74876e-05 -9.50114e-05 -0.000231515 -0.000443017 -5.88339e-05 3.24683e-05 5.00504e-06 2.30664e-05 -1.98726e-05 1.80812e-05 -2.87986e-05 0.00014909 6.34739e-05 -1.10514e-05 7.99015e-06 -3.5846e-05 -6.58359e-05 -1.94611e-06 1.55268e-05 1.38177e-05 -9.87698e-07 
1852.55 0 -0.000238441 0.00066606 2.61193e-05 -1.69531e-05 0.00241501 0.000605692 -0.00179509 0.00509992 -1.13091e-05 0.000324708 -0.000163741 -0.000107107 -0.000112961 -0.000190183 -0.000452734 -4.34689e-05 2.15264e-05 1.11261e-05 1.73073e-05 -1.41605e-05 2.20483e-05 -3.16037e-05 0.000141358 6.85457e-05 -8.69816e-06 5.5525e-07 -2.94089e-05 -7.3255e-05 1.50099e-06 1.24175e-05 1.54522e-05 -6.6345e-06 
1852.9 0 -0.000233167 0.000650251 2.19954e-05 -1.35563e-05 0.00280061 0.000754839 -0.00173184 0.00487811 -2.19046e-05 0.000328109 -0.000153479 -0.000116027 -0.000129107 -0.000143961 -0.000462759 -2.89347e-05 9.19624e-06 1.99125e-05 1.08529e-05 -9.57916e-06 2.86642e-05 -3.71538e-05 0.00013507 7.05552e-05 -5.99095e-06 -3.66063e-06 -2.32717e-05 -7.96152e-05 4.38344e-06 9.71163e-06 1.70573e-05 -1.1882e-05 
1853.25 0 -0.000226212 0.000627421 1.68373e-05 -9.8035e-06 0.00316904 0.000899513 -0.00165818 0.00462356 -2.83571e-05 0.000331053 -0.000141239 -0.000120796 -0.00014356 -9.13538e-05 -0.000472212 -1.52884e-05 -2.10747e-06 3.04961e-05 2.72188e-06 -2.63095e-06 3.76977e-05 -4.44187e-05 0.000129801 7.1804e-05 -4.53009e-06 -5.4256e-06 -1.93254e-05 -8.58116e-05 8.33755e-06 8.32823e-06 1.94851e-05 -1.71418e-05 
1853.6 0 -0.0002156 0.000598463 1.20169e-05 -6.09619e-06 0.00351337 0.00103689 -0.00157158 0.00433488 -2.90483e-05 0.000329432 -0.000128318 -0.000120352 -0.000156491 -3.22292e-05 -0.000475694 -2.05383e-06 -1.23428e-05 3.93984e-05 -6.48285e-06 6.49398e-06 4.76938e-05 -5.31862e-05 0.000124915 7.37294e-05 -3.82201e-06 -6.71128e-06 -1.64185e-05 -9.20334e-05 1.41e-05 7.64802e-06 2.315e-05 -2.17961e-05 
1853.95 0 -0.000201414 0.00056401 8.71269e-06 -1.75042e-06 0.00382844 0.00116472 -0.00147348 0.0040179 -2.43e-05 0.000321682 -0.000118084 -0.000114968 -0.000169074 2.75981e-05 -0.000468262 1.12208e-05 -2.13521e-05 4.35281e-05 -1.41415e-05 1.51559e-05 5.69467e-05 -6.17271e-05 0.00012089 7.49629e-05 -4.69892e-06 -8.44579e-06 -1.29263e-05 -9.9303e-05 2.13772e-05 6.03148e-06 2.74522e-05 -2.58676e-05 
1854.3 0 -0.000184328 0.000524628 6.35671e-06 2.90969e-06 0.00411326 0.00128281 -0.00136493 0.00367832 -1.59314e-05 0.00030848 -0.000113582 -0.00010667 -0.000183391 8.01519e-05 -0.000451295 2.5279e-05 -2.72403e-05 4.14579e-05 -1.80396e-05 2.36219e-05 6.4844e-05 -6.75617e-05 0.000116859 7.49162e-05 -8.84498e-06 -9.99067e-06 -8.36358e-06 -0.000108995 2.87372e-05 3.67214e-06 3.19946e-05 -2.98522e-05 
1854.65 0 -0.000163066 0.0004816 4.26243e-06 6.61214e-06 0.004367 0.00138982 -0.00124596 0.00331865 -5.34709e-06 0.000289315 -0.000113842 -9.85819e-05 -0.000197443 0.000121566 -0.000430896 4.24446e-05 -2.60863e-05 3.47245e-05 -1.98433e-05 3.24031e-05 7.08769e-05 -7.11036e-05 0.000110716 7.3872e-05 -1.65655e-05 -1.13724e-05 -2.88755e-06 -0.000119584 3.46118e-05 2.52862e-06 3.61918e-05 -3.34417e-05 
1855 0 -0.000137232 0.000435772 2.9363e-06 8.83594e-06 0.00458627 0.00148287 -0.00111632 0.00294076 7.41527e-06 0.000263817 -0.000112112 -9.16593e-05 -0.000206349 0.000153543 -0.00041275 6.25759e-05 -1.7487e-05 2.5856e-05 -2.10562e-05 3.9221e-05 7.38019e-05 -7.45283e-05 0.00010272 7.17977e-05 -2.55046e-05 -1.29425e-05 2.95208e-06 -0.000128979 3.82469e-05 4.73308e-06 3.91158e-05 -3.64116e-05 
1855.35 0 -0.000109137 0.000387056 3.01476e-06 9.52575e-06 0.00476738 0.00155733 -0.000978277 0.00254913 2.00399e-05 0.000235171 -0.000105104 -8.57671e-05 -0.000209745 0.000181071 -0.000397669 8.24313e-05 -7.02304e-06 1.52528e-05 -2.13281e-05 4.07081e-05 7.2797e-05 -7.73831e-05 9.25762e-05 6.84382e-05 -3.25575e-05 -1.33965e-05 8.46573e-06 -0.000138145 4.06064e-05 9.20244e-06 4.04387e-05 -3.90107e-05 
1855.7 0 -8.14337e-05 0.000336413 4.25494e-06 9.21346e-06 0.00490916 0.00161082 -0.000836724 0.00214961 2.84747e-05 0.000207466 -9.69055e-05 -8.13235e-05 -0.000209636 0.000207727 -0.00038234 0.000102234 8.90186e-07 2.86564e-06 -2.1169e-05 3.79076e-05 6.77908e-05 -7.78162e-05 7.99355e-05 6.48961e-05 -3.67027e-05 -1.30885e-05 1.36835e-05 -0.000146773 4.31077e-05 1.39397e-05 4.06137e-05 -4.16959e-05 
1856.05 0 -5.72692e-05 0.000285369 6.21672e-06 8.23453e-06 0.00501361 0.00164576 -0.000695472 0.00174623 3.22111e-05 0.00018022 -9.1871e-05 -7.76123e-05 -0.000205215 0.000233044 -0.000365366 0.000121227 6.69212e-06 -1.10926e-05 -2.25536e-05 3.50438e-05 5.92557e-05 -7.58291e-05 6.51917e-05 6.23724e-05 -3.81322e-05 -1.36209e-05 1.98373e-05 -0.000154 4.45043e-05 1.84744e-05 4.01866e-05 -4.42808e-05 
1856.4 0 -3.89728e-05 0.000235695 8.26161e-06 7.09384e-06 0.00508269 0.00166562 -0.000556118 0.0013418 3.49732e-05 0.000152612 -9.07471e-05 -7.46266e-05 -0.000195361 0.000254364 -0.00034698 0.00013703 1.376e-05 -2.68752e-05 -2.57812e-05 3.26838e-05 4.95723e-05 -7.30257e-05 4.87173e-05 6.06867e-05 -3.76239e-05 -1.39936e-05 2.72642e-05 -0.000159374 4.42828e-05 2.21232e-05 3.79493e-05 -4.55254e-05 
1856.75 0 -2.57353e-05 0.000188287 9.49906e-06 6.21607e-06 0.00511901 0.00167531 -0.000421723 0.000940641 3.8021e-05 0.000125868 -9.04701e-05 -7.29792e-05 -0.000177884 0.000269844 -0.000327785 0.000150262 2.5793e-05 -4.46137e-05 -3.00157e-05 2.8449e-05 4.13471e-05 -7.00752e-05 3.1455e-05 5.91622e-05 -3.56441e-05 -1.28991e-05 3.51281e-05 -0.000163005 4.37754e-05 2.50525e-05 3.33997e-05 -4.50274e-05 
1857.1 0 -1.61736e-05 0.000142785 9.23494e-06 7.3076e-06 0.0051259 0.00168113 -0.000291994 0.000544929 4.14254e-05 0.000101067 -8.79641e-05 -7.34851e-05 -0.000150349 0.00028163 -0.000309531 0.000160613 4.20838e-05 -6.38347e-05 -3.4557e-05 2.03491e-05 3.49452e-05 -6.74936e-05 1.45025e-05 5.65729e-05 -3.11794e-05 -1.06343e-05 4.30262e-05 -0.000164686 4.3147e-05 2.63101e-05 2.66339e-05 -4.30742e-05 
1857.45 0 -9.15992e-06 9.72996e-05 6.97856e-06 1.18122e-05 0.00510403 0.00168337 -0.000161926 0.000154588 4.54876e-05 7.81113e-05 -8.276e-05 -7.57321e-05 -0.000115876 0.000292799 -0.000293188 0.000163556 5.96536e-05 -8.33646e-05 -3.88525e-05 1.00797e-05 3.08155e-05 -6.52429e-05 -1.02143e-06 5.29342e-05 -2.59573e-05 -8.44617e-06 5.04514e-05 -0.000164898 4.12379e-05 2.40813e-05 1.90079e-05 -4.11649e-05 
1857.8 0 -2.37839e-06 5.19073e-05 2.50839e-06 1.7426e-05 0.00505231 0.00167718 -2.97024e-05 -0.00023026 4.98572e-05 5.47174e-05 -7.51854e-05 -7.75319e-05 -8.15523e-05 0.000305395 -0.000277416 0.000157684 7.58607e-05 -0.000102852 -4.34479e-05 8.00577e-07 2.93131e-05 -6.16089e-05 -1.59579e-05 4.89158e-05 -2.17799e-05 -5.49069e-06 5.79295e-05 -0.000164831 3.73745e-05 1.96036e-05 1.28587e-05 -4.0749e-05 
1858.15 0 5.93885e-06 8.19329e-06 -3.34809e-06 2.1858e-05 0.00496857 0.00166094 0.000104038 -0.000606377 5.41329e-05 2.90764e-05 -6.65709e-05 -7.9549e-05 -5.03658e-05 0.00031993 -0.000260768 0.000145647 8.89583e-05 -0.000121472 -4.79921e-05 -7.73282e-06 2.86894e-05 -5.70871e-05 -3.1916e-05 4.39533e-05 -1.85386e-05 -3.71333e-07 6.5873e-05 -0.000164459 3.40986e-05 1.4225e-05 9.95186e-06 -4.04615e-05 
1858.5 0 1.52819e-05 -3.31498e-05 -8.68569e-06 2.58007e-05 0.00485514 0.00163297 0.000241045 -0.000966453 5.80296e-05 2.16413e-06 -5.81122e-05 -8.21771e-05 -2.46622e-05 0.000335294 -0.000242036 0.000130065 9.87677e-05 -0.000137784 -5.24301e-05 -1.74378e-05 2.76503e-05 -5.29714e-05 -4.87371e-05 3.77288e-05 -1.59928e-05 4.26351e-06 7.42826e-05 -0.000162358 3.33394e-05 7.93745e-06 8.97251e-06 -3.94912e-05 
1858.85 0 2.49177e-05 -7.15407e-05 -1.33441e-05 2.93891e-05 0.00471845 0.00158796 0.000378675 -0.0013085 6.15934e-05 -2.41444e-05 -5.01909e-05 -8.44645e-05 -7.19476e-06 0.000349013 -0.000220421 0.000116834 0.000106622 -0.000153059 -5.58318e-05 -2.79573e-05 2.65093e-05 -4.92305e-05 -6.42808e-05 3.12812e-05 -1.49721e-05 6.81614e-06 8.31399e-05 -0.000157637 3.32707e-05 1.44477e-06 8.92049e-06 -3.96608e-05 
1859.2 0 3.42363e-05 -0.000108369 -1.67719e-05 3.12933e-05 0.00456061 0.00152489 0.0005101 -0.00163374 6.36255e-05 -4.8979e-05 -4.14649e-05 -8.81825e-05 4.98455e-06 0.000359753 -0.000198162 0.000110781 0.000113379 -0.000168967 -5.64597e-05 -3.959e-05 2.5402e-05 -4.76029e-05 -7.6579e-05 2.32239e-05 -1.50156e-05 9.60747e-06 9.24281e-05 -0.00015208 3.26189e-05 -3.4376e-06 1.10281e-05 -4.11455e-05 
1859.55 0 4.29293e-05 -0.000145885 -1.78957e-05 3.13659e-05 0.00438284 0.00144662 0.000630917 -0.00194134 6.39388e-05 -6.94238e-05 -3.17017e-05 -9.45985e-05 1.72365e-05 0.000369636 -0.000178464 0.000110946 0.000118145 -0.000182689 -5.44196e-05 -5.26942e-05 2.48228e-05 -4.71141e-05 -8.56988e-05 1.17797e-05 -1.54228e-05 1.38935e-05 9.97312e-05 -0.000148038 3.38424e-05 -6.60587e-06 1.35261e-05 -4.33913e-05 
1859.9 0 5.1455e-05 -0.000182015 -1.77972e-05 3.04201e-05 0.00418634 0.00135709 0.000738973 -0.002232 6.38234e-05 -8.47009e-05 -2.04682e-05 -0.000101321 3.19964e-05 0.00038094 -0.000161068 0.000114343 0.000121047 -0.000191127 -4.96405e-05 -6.39996e-05 2.43301e-05 -4.57346e-05 -9.40007e-05 -1.91471e-06 -1.65654e-05 1.76282e-05 0.000102593 -0.00014533 3.85655e-05 -7.01871e-06 1.44815e-05 -4.68167e-05 
1860.25 0 5.88762e-05 -0.000214299 -1.80001e-05 2.8926e-05 0.00397203 0.00126045 0.000834671 -0.00250355 6.3177e-05 -9.83679e-05 -7.20588e-06 -0.000106489 4.88725e-05 0.000394499 -0.000143806 0.000119087 0.000121963 -0.000197121 -4.30641e-05 -7.21042e-05 2.30051e-05 -4.3639e-05 -0.000104411 -1.63726e-05 -1.60694e-05 1.80825e-05 0.000100474 -0.000141478 4.52456e-05 -4.03108e-06 1.40339e-05 -5.07627e-05 
1860.6 0 6.46565e-05 -0.000242635 -1.89986e-05 2.67199e-05 0.00374469 0.00115821 0.000918565 -0.00275373 6.32314e-05 -0.000113788 4.80492e-06 -0.000110911 6.68804e-05 0.000410987 -0.000123856 0.000124557 0.000121587 -0.000202722 -3.68005e-05 -8.01853e-05 2.0758e-05 -4.15908e-05 -0.000117918 -3.01371e-05 -1.18188e-05 1.46403e-05 9.37489e-05 -0.000133906 5.08268e-05 3.75232e-07 1.22832e-05 -5.39463e-05 
1860.95 0 6.89432e-05 -0.000267526 -2.03496e-05 2.37414e-05 0.0035081 0.00105189 0.000989405 -0.0029846 6.53167e-05 -0.00013089 1.2162e-05 -0.000114033 8.53273e-05 0.000429085 -9.80096e-05 0.000129688 0.000122823 -0.000207167 -3.10564e-05 -9.01783e-05 1.77359e-05 -3.98296e-05 -0.000131863 -4.07755e-05 -4.1192e-06 9.69006e-06 8.36385e-05 -0.000122727 5.27621e-05 3.49227e-06 9.65257e-06 -5.55781e-05 
1861.3 0 7.06455e-05 -0.000288941 -2.17638e-05 2.14589e-05 0.00325979 0.000944249 0.00104692 -0.00319852 6.83805e-05 -0.000148896 1.6733e-05 -0.000115313 0.000104568 0.000445093 -6.38853e-05 0.000133367 0.000126947 -0.000211326 -2.6244e-05 -0.000100999 1.45323e-05 -3.8425e-05 -0.000144263 -4.70777e-05 4.30148e-06 5.84399e-06 7.34097e-05 -0.000109107 5.22146e-05 2.93549e-06 6.98072e-06 -5.5558e-05 
1861.65 0 6.95536e-05 -0.000307402 -2.29073e-05 2.08556e-05 0.00299752 0.00083598 0.00109255 -0.00339203 7.18388e-05 -0.000167137 2.20878e-05 -0.000114711 0.000122563 0.000456184 -2.15357e-05 0.00013477 0.000132656 -0.000215152 -2.27349e-05 -0.000110236 1.24522e-05 -3.85645e-05 -0.000154497 -5.01491e-05 1.03757e-05 2.51282e-06 6.53492e-05 -9.29579e-05 5.12296e-05 -1.88171e-06 4.9022e-06 -5.44448e-05 
1862 0 6.70509e-05 -0.000324344 -2.30563e-05 2.13414e-05 0.00272551 0.000727906 0.00112573 -0.00356155 7.45483e-05 -0.000185862 3.08483e-05 -0.000111069 0.000136994 0.000462732 2.52816e-05 0.000134087 0.000138738 -0.000216994 -1.92319e-05 -0.00011489 1.22573e-05 -3.9901e-05 -0.000161858 -5.10973e-05 1.18765e-05 -8.77186e-07 5.8795e-05 -7.47734e-05 4.86333e-05 -9.17835e-06 3.05435e-06 -5.31063e-05 
1862.35 0 6.53452e-05 -0.000340887 -2.12118e-05 2.25117e-05 0.00244766 0.000624536 0.00114561 -0.00371001 7.49675e-05 -0.000204769 4.424e-05 -0.000105415 0.000148628 0.000465104 7.21227e-05 0.000130357 0.000142284 -0.000216906 -1.39133e-05 -0.000115294 1.38271e-05 -4.08496e-05 -0.000166433 -5.02778e-05 9.61067e-06 -2.33479e-06 5.14239e-05 -5.557e-05 4.36944e-05 -1.54903e-05 4.75738e-07 -5.19241e-05 
1862.7 0 6.64121e-05 -0.000357509 -1.81121e-05 2.38236e-05 0.00216381 0.000531014 0.00115664 -0.00384246 7.21669e-05 -0.000221921 5.89967e-05 -9.98563e-05 0.000158469 0.000463615 0.000115986 0.00012245 0.000140965 -0.000214669 -7.85324e-06 -0.000116154 1.60083e-05 -4.07869e-05 -0.000167981 -4.76943e-05 6.18912e-06 -1.83696e-06 4.31541e-05 -3.51384e-05 3.9172e-05 -1.91752e-05 -3.09855e-06 -5.09951e-05 
1863.05 0 7.03839e-05 -0.000373487 -1.54366e-05 2.55876e-05 0.00187171 0.000444945 0.00116547 -0.00395999 6.61272e-05 -0.000234782 7.21523e-05 -9.36129e-05 0.000166757 0.000461239 0.000156834 0.000110985 0.000136651 -0.0002097 -4.76848e-06 -0.00012042 1.75374e-05 -4.16957e-05 -0.000166588 -4.41347e-05 3.16173e-06 -1.31114e-06 3.64166e-05 -1.38632e-05 3.5565e-05 -2.09717e-05 -6.74799e-06 -5.00688e-05 
1863.4 0 7.62583e-05 -0.000388927 -1.38826e-05 2.80074e-05 0.00157129 0.000359773 0.00117221 -0.00405948 5.83914e-05 -0.000241594 8.41221e-05 -8.56346e-05 0.000173125 0.000458738 0.000198345 9.6703e-05 0.000130758 -0.000202546 -5.71435e-06 -0.000126864 1.91847e-05 -4.40173e-05 -0.000162979 -4.07903e-05 1.1378e-06 -4.78106e-07 3.26579e-05 5.77127e-06 3.21601e-05 -2.23221e-05 -9.85632e-06 -5.02606e-05 
1863.75 0 8.39194e-05 -0.000404648 -1.33733e-05 2.89968e-05 0.00126426 0.000271634 0.00117389 -0.00414172 4.983e-05 -0.000242154 9.47462e-05 -7.5235e-05 0.000177504 0.000453589 0.000241648 8.03989e-05 0.000122988 -0.000193655 -9.29586e-06 -0.000133423 2.14835e-05 -4.61202e-05 -0.00015813 -3.92763e-05 -3.44558e-07 -1.20492e-06 3.10361e-05 2.17207e-05 3.04105e-05 -2.33801e-05 -1.20392e-05 -5.17514e-05 
1864.1 0 9.27995e-05 -0.000420628 -1.3534e-05 2.74661e-05 0.00094913 0.000180449 0.00117014 -0.00420713 4.1351e-05 -0.00023685 0.000102922 -6.23412e-05 0.000180465 0.000443098 0.000285157 6.20506e-05 0.000114789 -0.000185573 -1.3798e-05 -0.000139693 2.26724e-05 -4.66295e-05 -0.000153807 -4.07643e-05 -2.1133e-06 -5.37879e-06 2.98325e-05 3.36396e-05 2.91331e-05 -2.25859e-05 -1.41206e-05 -5.26461e-05 
1864.45 0 0.000100769 -0.000435105 -1.44722e-05 2.39616e-05 0.000625295 8.89358e-05 0.00116234 -0.0042513 3.38959e-05 -0.000226842 0.000109128 -5.15869e-05 0.00018084 0.000425891 0.000326229 4.1414e-05 0.000108912 -0.000180437 -1.75219e-05 -0.000147118 2.16205e-05 -4.48634e-05 -0.000151447 -4.44583e-05 -2.91411e-06 -1.14555e-05 2.72557e-05 4.27528e-05 2.56018e-05 -1.99161e-05 -1.72227e-05 -5.19214e-05 
1864.8 0 0.000108159 -0.000447113 -1.60558e-05 1.93595e-05 0.000296807 -2.18297e-06 0.00115155 -0.00426993 2.57575e-05 -0.000212983 0.00011506 -4.73724e-05 0.000176223 0.000402324 0.000362338 2.11468e-05 0.000107364 -0.000175286 -1.8331e-05 -0.000157078 2.0368e-05 -4.20218e-05 -0.000150661 -4.85989e-05 -2.50463e-06 -1.71494e-05 2.21095e-05 5.12923e-05 1.91197e-05 -1.84123e-05 -2.03517e-05 -4.91182e-05 
1865.15 0 0.000117588 -0.000458729 -1.77877e-05 1.44896e-05 -3.12364e-05 -9.42001e-05 0.00113646 -0.00426381 1.54839e-05 -0.000195692 0.000123028 -4.83347e-05 0.00016633 0.000373515 0.000393476 4.5391e-06 0.000110479 -0.000163929 -1.77706e-05 -0.00016781 1.9437e-05 -3.79043e-05 -0.000149589 -5.1044e-05 -3.21485e-06 -2.18802e-05 1.58852e-05 6.03907e-05 1.04806e-05 -1.89737e-05 -2.12034e-05 -4.37743e-05 
1865.5 0 0.000127862 -0.000470215 -1.84209e-05 9.78075e-06 -0.000359068 -0.000188654 0.001115 -0.00423678 5.94953e-06 -0.00017646 0.000133622 -5.00215e-05 0.000152871 0.000340103 0.000421003 -7.16499e-06 0.000117105 -0.000145237 -1.76215e-05 -0.000177828 1.58497e-05 -2.94189e-05 -0.000145812 -5.16466e-05 -5.59462e-06 -2.56854e-05 1.18659e-05 7.0319e-05 -1.0435e-06 -1.98192e-05 -1.93196e-05 -3.63748e-05 
1865.85 0 0.000134878 -0.000478299 -1.7742e-05 4.88679e-06 -0.000689944 -0.000285365 0.00108333 -0.00418604 -8.21942e-07 -0.000155067 0.000144914 -5.14605e-05 0.000138887 0.000303081 0.000443931 -1.32837e-05 0.000124851 -0.000122472 -1.6044e-05 -0.000188071 8.88796e-06 -1.65619e-05 -0.000138258 -5.23735e-05 -8.08451e-06 -2.72859e-05 1.00966e-05 7.98117e-05 -1.538e-05 -1.99151e-05 -1.67439e-05 -2.76861e-05 
1866.2 0 0.000136123 -0.000479952 -1.63128e-05 3.30443e-08 -0.00101878 -0.000379376 0.00103876 -0.00410198 -5.05317e-06 -0.000130191 0.000154352 -5.38955e-05 0.000127487 0.000263876 0.000461508 -1.58383e-05 0.000133241 -9.66014e-05 -1.3282e-05 -0.000198842 6.52088e-07 -1.27419e-06 -0.00012823 -5.3472e-05 -1.00414e-05 -2.52354e-05 8.98263e-06 8.73827e-05 -3.02402e-05 -2.01362e-05 -1.51648e-05 -1.77671e-05 
1866.55 0 0.000131756 -0.000473126 -1.50797e-05 -4.14852e-06 -0.00133428 -0.000465787 0.000982093 -0.00398247 -6.45689e-06 -0.000102794 0.000162954 -5.72092e-05 0.000118098 0.000222368 0.000475494 -1.7873e-05 0.000142323 -6.76066e-05 -1.06715e-05 -0.000209924 -6.56562e-06 1.41876e-05 -0.000116965 -5.41127e-05 -1.19829e-05 -1.98247e-05 9.11359e-06 9.30284e-05 -4.307e-05 -2.15534e-05 -1.43741e-05 -7.4011e-06 
1866.9 0 0.000123745 -0.00045848 -1.44716e-05 -7.04522e-06 -0.00162885 -0.000543195 0.000914924 -0.0038314 -5.01312e-06 -7.38929e-05 0.0001719 -6.0203e-05 0.000109264 0.000178194 0.000488022 -1.98351e-05 0.000148724 -3.60684e-05 -7.50931e-06 -0.000221131 -1.31173e-05 2.48611e-05 -0.000105538 -5.56063e-05 -1.34766e-05 -1.27357e-05 1.15185e-05 9.64878e-05 -5.22963e-05 -2.49552e-05 -1.30305e-05 2.24159e-06 
1867.25 0 0.000112357 -0.000439769 -1.31351e-05 -8.76392e-06 -0.00189712 -0.000611292 0.000839251 -0.00365537 -1.13021e-06 -4.25567e-05 0.000179611 -6.2482e-05 0.000101912 0.000131576 0.000501299 -2.03821e-05 0.000150368 -3.44954e-06 -2.10629e-06 -0.000229857 -1.99842e-05 2.91983e-05 -9.54713e-05 -5.85339e-05 -1.55272e-05 -5.0784e-06 1.49526e-05 9.79782e-05 -5.74557e-05 -2.98579e-05 -1.12745e-05 1.07038e-05 
1867.6 0 9.7268e-05 -0.000420283 -1.04264e-05 -1.05003e-05 -0.00213978 -0.000667193 0.000758305 -0.00346559 3.39192e-06 -1.09629e-05 0.000185708 -6.31487e-05 9.7277e-05 8.06501e-05 0.000514799 -1.91865e-05 0.000145665 2.77964e-05 6.92491e-06 -0.000232232 -2.60692e-05 2.85914e-05 -8.68327e-05 -6.14725e-05 -1.85099e-05 2.77652e-06 1.8841e-05 9.93197e-05 -5.81717e-05 -3.35319e-05 -1.15746e-05 1.78784e-05 
1867.95 0 7.99977e-05 -0.000402428 -8.61825e-06 -1.37063e-05 -0.00236471 -0.000708015 0.000676797 -0.00326729 6.62068e-06 1.71126e-05 0.000189052 -5.95858e-05 9.56291e-05 2.48407e-05 0.000525035 -1.75601e-05 0.000132238 5.57889e-05 1.97526e-05 -0.000227314 -2.94676e-05 2.42548e-05 -7.80888e-05 -6.49146e-05 -2.00162e-05 9.736e-06 2.41178e-05 0.000101208 -5.45961e-05 -3.46613e-05 -1.49131e-05 2.45781e-05 
1868.3 0 6.28715e-05 -0.000387573 -9.01341e-06 -1.82485e-05 -0.0025788 -0.000734831 0.000598716 -0.00305792 8.14914e-06 4.06199e-05 0.000186706 -5.15823e-05 9.72621e-05 -3.47195e-05 0.000530076 -1.82961e-05 0.000111007 7.89241e-05 3.48227e-05 -0.000217704 -2.93862e-05 1.93404e-05 -6.88478e-05 -7.07028e-05 -1.91416e-05 1.51355e-05 2.99987e-05 0.000102404 -4.89936e-05 -3.36141e-05 -1.83063e-05 3.24168e-05 
1868.65 0 4.73837e-05 -0.000373347 -1.04591e-05 -2.25414e-05 -0.00278216 -0.000751428 0.000525244 -0.00283343 8.4806e-06 6.0718e-05 0.000177895 -4.2626e-05 9.97244e-05 -9.76072e-05 0.000526755 -2.33399e-05 8.64226e-05 9.75644e-05 4.99242e-05 -0.000204537 -2.72749e-05 1.80603e-05 -6.06979e-05 -7.93968e-05 -1.76415e-05 1.90541e-05 3.41221e-05 0.000102549 -4.26768e-05 -3.10044e-05 -1.94583e-05 4.19302e-05 
1869 0 3.36716e-05 -0.000354047 -1.26418e-05 -2.56938e-05 -0.00297173 -0.000759458 0.00045626 -0.00259264 6.96884e-06 7.82297e-05 0.000165852 -3.38935e-05 9.98957e-05 -0.000160975 0.000511804 -2.97892e-05 6.28296e-05 0.000113222 6.27368e-05 -0.000187317 -2.50817e-05 1.99176e-05 -5.46349e-05 -8.92599e-05 -1.76092e-05 2.19245e-05 3.5172e-05 0.000103788 -3.50873e-05 -2.67625e-05 -1.89723e-05 5.20784e-05 
1869.35 0 2.16787e-05 -0.000329061 -1.5501e-05 -2.7793e-05 -0.00314243 -0.000758845 0.000392087 -0.00233611 3.96821e-06 9.33132e-05 0.000153479 -2.43937e-05 9.75655e-05 -0.000220194 0.000487622 -3.38212e-05 4.07915e-05 0.000124902 7.09737e-05 -0.000165445 -2.31687e-05 2.06227e-05 -4.98699e-05 -9.74244e-05 -1.90779e-05 2.42045e-05 3.21311e-05 0.000108102 -2.56613e-05 -2.08466e-05 -1.70973e-05 6.13415e-05 
1869.7 0 1.23375e-05 -0.000302509 -1.82782e-05 -2.8432e-05 -0.00329091 -0.000750792 0.000333702 -0.00206803 1.9787e-06 0.000105243 0.000141019 -1.43686e-05 9.29385e-05 -0.000273494 0.000458015 -3.42367e-05 1.93935e-05 0.000130402 7.41243e-05 -0.000139263 -2.22184e-05 1.86661e-05 -4.41342e-05 -0.000101312 -2.05451e-05 2.53076e-05 2.67419e-05 0.000115729 -1.42171e-05 -1.36138e-05 -1.38278e-05 6.85939e-05 


==> anc/Fig3.plt <==
#!/usr/bin/gnuplot

reset
#system("rm fit.log")

set macros

#size 5in, 3in
set terminal pdf color enhanced dl 0.5 size 5in, 3.5in

largefont='font " Helvetica ,19 " '
normalfont='font " Helvetica ,16 " '
smallfont='font " Helvetica ,16 " '

setTermOpts="set termoption @normalfont; "
# set border lw 0.6; set termoption lw 2; set pointsize 0.1; set tics scale 0.3; unset grid; 
@setTermOpts


######################

## DATA ##

#path = "../FermionSpectralFunction_FFT_Data/N256Qa0.7n02SpecFun/QT1470/FreqAvg/"
path = ""

fName3D = "Fig3_3DSpecfct_tmax400_wmin0_wmax1_numOfW300.txt"
fName3Dfull = path.fName3D

######################

## PLOT ##

outname = "Plot_3D"
set out outname.".pdf"

set key samplen 1 spacing 0.85

set samples 51, 51
set isosamples 20, 20

#set palette defined ( 0 "white", 1 "blue", 2 "purple", 3 "orange", 4 "red" )
set palette defined ( 0 "white", 1 "blue", 2 "orange", 3 "red" )
set pm3d at b interpolate 2,2; set hidden3d; set cbtics 50 format '%h'; set mcbtics 5; set cbrange [0:150]

# interpolate 0,0
#set pm3d at b; set hidden3d; 

set xlabel "{/Symbol w} / Q" offset screen -0.01, -0.07; set ylabel "p / Q" offset screen 0.05, -0.08;

set xr [-0.32:0.32]
set yr [:0.3]
set zr [0:180]

set xtics 0.1 offset screen -0.025, -0.015; set mxtics 5; set format x '%h'
set ytics 0.1 offset screen -0.01, -0.02; set mytics 5; set format y '%h'; 
set ztics 50 offset screen 0, 0; set mztics 5; set format z '%h'

#set view 70, 292
#set view 70, 283
#set view 70, 300
#set view 75,200
set view 70, 330

set xyplane relative 0.8

#set contour base; set cntrlabel onecolor

set title "{/Helvetica-Bold Spectral function {/Symbol r}_+}" @largefont

#chop="($3>0.1 ? $3 : 1/0)"

#sp fName3Dfull u 1:2:3 w pm3d at b t "", fName3Dfull u 1:2:3 w pm3d at s t ""
sp fName3Dfull u 1:2:3 w l lt rgb "#3b518b" t ""


#######################


set term wxt



#    EOF


==> anc/Fig4_Plot_rhoDelta_many.py <==
# coding=utf-8

###### IMPORTS

import os
import re

import numpy as np

from scipy.optimize import curve_fit
from scipy import stats
#from scipy import integrate
#from scipy import interpolate

import matplotlib.pyplot as plt

import plot_defs as defs

from matplotlib import rc
rc('font', **{'family': 'sans-serif', 'sans-serif': ['Computer Modern Sans serif']})
rc('text', usetex=True)

#from numba import jit, float64


###### PLOT COMMANDS 

## the chosen momenta (int)

#p0SqrArr = [0, 1, 2, 3, 4, 5]
#p0SqrArr = [0, 1, 2, 4, 5, 9]
#p0SqrArr = [0, 1, 2, 4, 5, 9, 64, 144]
p0SqrArr = [0, 1, 2, 4, 9, 36]

## adjust for p0SqrArr automatically
numsubs = len(p0SqrArr)
figsize0 = (6, numsubs)
fig = plt.figure(figsize=figsize0)
axes = [fig.add_subplot(numsubs//2, 2, i+1) for i in range(numsubs)]


###### FILES, DIRECTORIES AND PARAMETERS

pathTemp="/home/boguslav/Dokumente/Temp/"
#pathTemp="/home/boguslav/Documents/Temp/"


# file name of raw file
#fNameRawL="SpectralFunction"
fNameRawL="Fig2_SpectralFunction"

# fit results file name left
fNameFitResL = "FitRhoDelta"


#### PARAMETERS

### TODO 

## Masses
#mDSqrOverQaSqr=0.112617    ##  / Qa**2
#mFoverQa = np.sqrt((3.0/4.0)/(2.0*2.0*2.0))*np.sqrt(mDSqrOverQaSqr)
#mFoverQa = 0.079
#mFoverQa = 0.06
mFoverQa = 0.0643
print(mFoverQa)

## maximal momentum
pmomMax = 0.99


## line width
lwGlobal = 1
lwFit = 0.8*lwGlobal


## file names

window = ""
#window = "_Hann"


## for FITS ##

gexp = 0

## minimal value for wmid
wFitMin = 0.02

## initial values for array [wmid,g,A]
g0 = 0.05
A0 = 0.5


## CHOOSE A BLOCK

#pathW="../FermionSpectralFunction_FFT_Data/N256Qa0.7n02SpecFun/QT1470/FreqAvg/"
pathW=""
#pathDT="../SOEREN/N256Qa0.7n02SpecFun/QT1470/"
pathDT=""
paramStr = "_tmax400_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 0.7
DiscrParams = "N256Qa07n02_new"

"""
pathW="../FermionSpectralFunction_FFT_Data/N64Qa1n02SpecFun/QT1500/FreqAvg/"
pathDT="../SOEREN/N64Qa1n02SpecFun/QT1500/"
paramStr = "_tmax250_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 1.0
DiscrParams = "N64Qa1n02_new"
"""
"""
pathW="../N64Qa1n02_FSF_RES/DATA/xSF/FreqAvg/"
pathDT="../N64Qa1n02_FSF/"
paramStr = "_tmax200_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 1.0
DiscrParams = "N64Qa1n02"
"""
"""
pathW="../N192Qa05n02_FSF_RUN1/DATA/FreqAvg/"
pathDT="../N192Qa05n02_FSF_RUN1/RAW_FSF_DATA/"
paramStr = "_tmax125_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 0.5
DiscrParams = "N192Qa05n02"
"""


##


###########################
### DO NOT CHANGE FROM HERE ###
###########################


####### CONSTANTS ###########

pi = np.pi


####### FUNCTIONS ###########

def beta(w,p,si,mF):
    if (p==0):
        return 0
    else:
        x = w / p
        return np.where(
            abs(x)>=1.0, 
            0, 
            (2.0*pi * mF**2/(2.0*p) * (1-si*x) 
            / ( ( p*(1-si*x) + si*mF**2/(2.0*p) * ((1-si*x) * np.log(abs((x+1)/(x-1))) + si*2.0) )**2 
            + ( pi*mF**2 / (2.0*p) * (1-si*x) )**2) ) )

### TODO TODO: what are the right functions, with +1 or -1?
def betaPlus(w,p,mF):
    return beta(w,p,1,mF)
    #return beta(w,p,-1,mF)

def betaMinus(w,p,mF):
    return beta(w,p,-1,mF)
    #return beta(w,p,1,mF)

# 1 sided Lorentz function, s is +-1
def lorD1S(w,m,g, A, gexp, s): 
    return A*g / ((w-s*m)**2 + g**2)

# full Lorentz function
def lorD(w,m,g,A,gexp):
    return lorD1S(w,m,g,A, gexp, 1) + lorD1S(w,m,g,A, gexp, -1)

# Breit-Wigner distribution, TODO: CHECK
def BWD(w,m,g,A,gexp, s): 
    gam = 2.0*g
    val = (pi * A * (np.sqrt(8.0)*m*gam * np.sqrt(m**2*(m**2+gam**2)) / pi / np.sqrt(m**2 + np.sqrt(m**2*(m**2+gam**2)))) 
            / ( (w**2-m**2)**2 + gam**2 * m**2 * (w/m)**gexp )  ) 
    # or (w==0 and s==-1)
    return np.where(
            w*s < 0, 
            0, 
            np.where(
                w==0, 
                0.5*val, 
                val)
            )


## FIT functions

def peakFit(w,m,g,A,gexp, s):
    #return BWD(w,m,g,A,gexp, s)
    return lorD1S(w, m,g,A,gexp,s)

def fitFuncPlus(w, wmid,g,A):
    return peakFit(w, wmid,g,A,gexp, 1) + betaPlus(w,pmom,mFoverQa)
    #return peakFit(w, wmid,g,A,gexp,1)

def fitFuncMinus(w, wmid,g,A):
    return peakFit(w, wmid,g,A,gexp, 1) + betaMinus(w,pmom,mFoverQa)

def fitFuncAllW(w, wPl, gPl, APl, wMi, gMi, AMi):
    return peakFit(w, wPl,gPl,APl,gexp, 1) + peakFit(w, wMi,gMi,AMi,gexp, -1) + betaPlus(w,pmom,mFoverQa)



#############
### START ###
#############


fileWRightEv = "_isEv1" + paramStr
fileWRightOdd = "_isEv0" + paramStr


## get raw spectral files
SpecFuncRaws = os.popen('ls ' + pathDT + fNameRawL + '*').read().split()
#SpecRawStripped = [specRaw[specRaw.find(fNameRawL):] for specRaw in SpecFuncRaws]
#print(SpecRawStripped)

i = 0

for pSqr in p0SqrArr:
        
    specRawsForP = defs.select_specfiles_for_P(pSqr, SpecFuncRaws)
    
    rhoDeltaFuncs = []
    #rhoScFuncs = []
    
    for specRaw in specRawsForP:

        ppx, ppy, ppz, pmom, mEff, wEff, t0 = defs.get_params_specraw_comment(specRaw, Qa)

        #sign = -1 if (px<0 or py<0 or pz<0) else 1
        #pint = max(abs(px), abs(py), abs(pz))
        #print(sign*pintSqr)
        

        ## LOAD DATA
        
        #fileWMid = "_X" + str(px) + "_Y" + str(py) + "_Z" + str(pz) + "ID" + str(ID)
        fileWMid = re.search("SpectralFunction(SF.*).txt", specRaw).group(1)      ## everything after SpectralFunction, except for .txt
        
        fileV0 = pathW + "Fig4_xSF_ReVec0_" + fileWMid + fileWRightEv
        fileV = pathW + "Fig4_xSF_ImVec_" + fileWMid + fileWRightOdd
        #fileSc = pathW + "xSF_ImScal_" + fileWMid + fileWRightOdd

        wRhosAllW = defs.load_specfcts_AllW(fileV0, fileV)  #, fileSc
        if (wRhosAllW is not None):
            #print(len(wRhosAllW))
            freqsAllW, rhoDeltaAllW = wRhosAllW     #, rhoScAllW
            rhoDeltaFuncs.append(rhoDeltaAllW)
            #rhoScFuncs.append(rhoScAllW)
    
        
    ## compute mean, standard error of the mean (sem)
    rhoDeltaFuncs = np.array(rhoDeltaFuncs)
    mean_rhoDelta, sem_rhoDelta = defs.avg_data_array(rhoDeltaFuncs, pmom)

    #rhoScFuncs = np.array(rhoScFuncs)
    #mean_rhoSc, sem_rhoSc = defs.avg_data_array(rhoScFuncs, pmom)
    
    
    ### FITTING ###
    
    wFitMax=2
    mask = np.abs(freqsAllW) < wFitMax
    wmid = np.sqrt(pmom**2 + mFoverQa**2)       # guessing dispersion
    popt0= np.array([wmid, g0, A0, wmid, g0, A0])         # initial values
    # (w, wPl, gPl, APl, wMi, gMi, AMi)
    popt, pcov = curve_fit(fitFuncAllW, freqsAllW[mask], mean_rhoDelta[mask], popt0, bounds=([wFitMin, 0, 0, wFitMin, 0, 0], np.inf))
    perr = np.sqrt(np.diag(pcov))
    #print(popt); print(perr)
    
    
    ### PLOTTING ###
    
    axes[i].plot(freqsAllW, mean_rhoDelta, label='Data', color='#CC4F1B', linewidth=lwGlobal)
    axes[i].fill_between(freqsAllW, mean_rhoDelta-sem_rhoDelta, mean_rhoDelta+sem_rhoDelta,
            alpha=0.5, edgecolor='#CC4F1B', facecolor='#FF9848')
    
    #'''
    if (pmom != 0):
        axes[i].plot(freqsAllW, betaPlus(freqsAllW,pmom,mFoverQa),"y--", label='Landau', linewidth=lwFit)
        axes[i].plot(freqsAllW, fitFuncAllW(freqsAllW, *popt)-betaPlus(freqsAllW,pmom,mFoverQa),"-.",  color='black', label='Particles', linewidth=lwFit)
    #'''
    #axes[i].set_yscale('log')
    axes[i].plot(freqsAllW, fitFuncAllW(freqsAllW, *popt), label=r'HTL+$\gamma$', linewidth=lwFit)
    #$\Rightarrow$ 

    pxLab=0.04
    if (i==1):
        pxLab=0.66

    axes[i].text(pxLab, 0.87, "$p/Q = %3.3f$" % pmom, transform=axes[i].transAxes)
    #axes[i].set_xlim([-0.7, 0.7])
    axes[i].set_xlim([-0.4, 0.4])
    
    axes[i].plot(freqsAllW, mean_rhoDelta, color='#CC4F1B', linewidth=lwGlobal)
    
    i += 1      ## for subplots


## LAST PLOTTING COMMANDS ##

## Set common labels
xlabelStr = r'Frequency: $\omega / Q$'
ylabelStr = r'Spectral function $\rho_{+}$'
fig.text(0.5, 0.011, xlabelStr, ha='center', va='center')
fig.text(0.015, 0.5,ylabelStr, ha='center', va='center', rotation='vertical')

axes[1].legend(loc = 'upper left')
#loc = 'best'

plt.tight_layout()
plt.savefig("Plot_rhoDelta_many_" + DiscrParams + window + ".pdf")
#plt.show()



##### ADDITIONAL #####





==> anc/Fig4_xSF_ImVec_SFX-1SFY-1SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.5959410766887
0	0
0.00333333	0.053325763383529
0.00666667	0.10122040138295
0.01	0.14226721164778
0.0133333	0.17728388100141
0.0166667	0.20611142810764
0.02	0.23017350405522
0.0233333	0.25793254742134
0.0266667	0.30364276655896
0.03	0.37804747619977
0.0333333	0.48040359068905
0.0366667	0.59806638012054
0.04	0.70933120816256
0.0433333	0.78488657570031
0.0466667	0.7909413176362
0.05	0.69507941192005
0.0533333	0.46532471495095
0.0566667	0.056982877181811
0.06	-0.59662836723396
0.0633333	-1.5692598096596
0.0666667	-2.9151594830096
0.07	-4.6692426899914
0.0733333	-6.8746301015791
0.0766667	-9.5682204342085
0.08	-12.663756990904
0.0833333	-15.799650996459
0.0866667	-18.334533723894
0.09	-19.601225684556
0.0933333	-19.286273877066
0.0966667	-17.63308321112
0.1	-15.283632892992
0.103333	-12.887271197881
0.106667	-10.797408193294
0.11	-9.0559812098662
0.113333	-7.5800579990557
0.116667	-6.321321327043
0.12	-5.2799641410233
0.123333	-4.4429236890031
0.126667	-3.7633895131481
0.13	-3.1976651798732
0.133333	-2.7315790385626
0.136667	-2.3606242739524
0.14	-2.0624236753927
0.143333	-1.8047485055654
0.146667	-1.5734614184393
0.15	-1.3766831898909
0.153333	-1.2205869620216
0.156667	-1.0937481253369
0.16	-0.98044978258223
0.163333	-0.87903608350893
0.166667	-0.79685673368017
0.17	-0.73147586650841
0.173333	-0.66847119646064
0.176667	-0.59961002031888
0.18	-0.53381587286279
0.183333	-0.48430604504973
0.186667	-0.45057025250366
0.19	-0.42045371664952
0.193333	-0.38737946803991
0.196667	-0.35684142505172
0.2	-0.33435948577687
0.203333	-0.31486332800776
0.206667	-0.2894709418308
0.21	-0.25804989171291
0.213333	-0.2276534366484
0.216667	-0.19966028383586
0.22	-0.16647941378889
0.223333	-0.12418999813119
0.226667	-0.08247916912628
0.23	-0.055753491485937
0.233333	-0.046214911473567
0.236667	-0.041677316050188
0.24	-0.030679111785602
0.243333	-0.014387168096934
0.246667	-0.0010741613680171
0.25	0.0063557114317941
0.253333	0.012000335657863
0.256667	0.018109511273932
0.26	0.021040121022264
0.263333	0.017943406404388
0.266667	0.012776873061558
0.27	0.011634005393538
0.273333	0.014322135671062
0.276667	0.015093811285496
0.28	0.011558120591825
0.283333	0.0084219124212931
0.286667	0.010414791636996
0.29	0.014755728553151
0.293333	0.014144313782719
0.296667	0.0061104040749961
0.3	-0.0040208216890048
0.303333	-0.0097188872912354
0.306667	-0.0097829233621403
0.31	-0.0071268416062151
0.313333	-0.0039067587321945
0.316667	-0.00069294483726794
0.32	0.00085051137057207
0.323333	-0.0018799859137984
0.326667	-0.0085583766167192
0.33	-0.014587895651025
0.333333	-0.015496015149477
0.336667	-0.011675533619966
0.34	-0.0072551726434514
0.343333	-0.0050459850617577
0.346667	-0.0043667514804192
0.35	-0.0035128682308562
0.353333	-0.0022014230585824
0.356667	-0.00093916343561706
0.36	9.5776941975326e-05
0.363333	0.00013866741412602
0.366667	-0.00267358977189
0.37	-0.0086912395403074
0.373333	-0.014236615082206
0.376667	-0.014406022677634
0.38	-0.0091957082895428
0.383333	-0.0045667370124645
0.386667	-0.0055853657088983
0.39	-0.0099983975019815
0.393333	-0.011150687030132
0.396667	-0.0067801088123299
0.4	-0.0018721549617592
0.403333	-0.0017582679062011
0.406667	-0.005150313658155
0.41	-0.0066562475290434
0.413333	-0.0047228830308615
0.416667	-0.0034508833168214
0.42	-0.0059700844548309
0.423333	-0.0093964889415276
0.426667	-0.0088820100145672
0.43	-0.0048095117726589
0.433333	-0.0025503312481772
0.436667	-0.0050392214354201
0.44	-0.0087975641916885
0.443333	-0.008959742239938
0.446667	-0.0059583622577717
0.45	-0.0044655571168861
0.453333	-0.006500619821148
0.456667	-0.0086716323151218
0.46	-0.0071201545632641
0.463333	-0.0027854280298214
0.466667	0.00020381560437722
0.47	4.3826660558309e-05
0.473333	-0.0012618573708814
0.476667	-0.001715051282585
0.48	-0.0020891618014482
0.483333	-0.0037773891516598
0.486667	-0.0057306582393403
0.49	-0.0055897837821011
0.493333	-0.0032816371049583
0.496667	-0.0014234032388278
0.5	-0.0017515655184593
0.503333	-0.0028141057848298
0.506667	-0.002240861201694
0.51	-0.00015736874232958
0.513333	0.0011359495890368
0.516667	0.00043645037866311
0.52	-0.00098796076125613
0.523333	-0.0015272637423167
0.526667	-0.0013101746126111
0.53	-0.001326500590885
0.533333	-0.0015028016261362
0.536667	-0.00096020753316863
0.54	0.00016985979556272
0.543333	0.00057070510255533
0.546667	-0.00035156577589391
0.55	-0.0015302915987454
0.553333	-0.0018632540244183
0.556667	-0.0018722567445289
0.56	-0.0027032045835651
0.563333	-0.0039678505733182
0.566667	-0.0039208628986892
0.57	-0.0019732861316635
0.573333	0.00016858894887844
0.576667	0.00059021434013922
0.58	-0.0004285425462749
0.583333	-0.0010946764419825
0.586667	-0.00072314371871948
0.59	-0.000405063190888
0.593333	-0.00093658667338827
0.596667	-0.0013795639786481
0.6	-0.00054236522769391
0.603333	0.00091115696386355
0.606667	0.0010778387992012
0.61	-0.00056100634194431
0.613333	-0.0022849495306061
0.616667	-0.0023158662244417
0.62	-0.00099948016862605
0.623333	-0.00011859737067907
0.626667	-0.00058029169404748
0.63	-0.0016525648328737
0.633333	-0.0022770504649569
0.636667	-0.0021728459438364
0.64	-0.0014776981433798
0.643333	-0.00024305129541267
0.646667	0.0011082889930411
0.65	0.0015094109339405
0.653333	0.00036771457261513
0.656667	-0.0012736973038548
0.66	-0.001660463339448
0.663333	-0.000545380066477
0.666667	0.00043429056939278
0.67	3.8016600582703e-05
0.673333	-0.00080961532022373
0.676667	-0.00046962983851134
0.68	0.00074623995744174
0.683333	0.00076264070866837
0.686667	-0.0011818097342837
0.69	-0.0030017157560813
0.693333	-0.0023424021775776
0.696667	7.4227759920203e-05
0.7	0.0011133916313952
0.703333	-0.00073890515495668
0.706667	-0.0033697880587015
0.71	-0.0037755661783606
0.713333	-0.0018333191411031
0.716667	-0.00016074311463037
0.72	-0.00056302140009493
0.723333	-0.001957627500501
0.726667	-0.0022077118024802
0.73	-0.00094875023861796
0.733333	0.00030440360824309
0.736667	0.00034059642059632
0.74	-0.00048908712734574
0.743333	-0.0011663016590105
0.746667	-0.0012284647602677
0.75	-0.0007680882561572
0.753333	4.0089882871966e-05
0.756667	0.00079966792032859
0.76	0.0007625670817252
0.763333	-0.00036488964002146
0.766667	-0.0016201427729429
0.77	-0.0016094470617326
0.773333	-0.00032726481483249
0.776667	0.00057878944149905
0.78	-0.0001709202239862
0.783333	-0.0017702907789807
0.786667	-0.0023439737631065
0.79	-0.0013729695585975
0.793333	-0.00020212453131024
0.796667	-4.4336388742178e-05
0.8	-0.00042089179995996
0.803333	-0.00016246788250741
0.806667	0.00072929542970694
0.81	0.0011657473887336
0.813333	0.00069708647841559
0.816667	0.00011845506267636
0.82	9.1702291655528e-05
0.823333	8.8106941927909e-05
0.826667	-0.00059809140198392
0.83	-0.0014114243945564
0.833333	-0.0011461317376618
0.836667	0.0001209156194888
0.84	0.00079967498340495
0.843333	-9.4188095703121e-05
0.846667	-0.0014627335426125
0.85	-0.001570167391824
0.853333	-0.00044058684021729
0.856667	0.00025047295986944
0.86	-0.00036459130323565
0.863333	-0.0011319046252726
0.866667	-0.00065197389481261
0.87	0.00062672240952182
0.873333	0.0010876222966754
0.876667	0.00032706501894258
0.88	-0.00033645383316057
0.883333	6.8786334570102e-05
0.886667	0.0006879694517139
0.89	0.0001809465810988
0.893333	-0.0011649068119902
0.896667	-0.0017545029899028
0.9	-0.00096676214437325
0.903333	4.5607087181193e-06
0.906667	-4.6619005358832e-05
0.91	-0.0006447226157046
0.913333	-0.00054564471810429
0.916667	0.00024079064989561
0.92	0.00045811112153915
0.923333	-0.00038363413604913
0.926667	-0.0011175569361772
0.93	-0.00059069161390878
0.933333	0.00058027127757332
0.936667	0.00083419051313989
0.94	-0.00010501679159173
0.943333	-0.00087008594018664
0.946667	-0.0004609935377754
0.95	0.00035178220906228
0.953333	0.00022995130947703
0.956667	-0.00078895785464023
0.96	-0.0014424036096535
0.963333	-0.0011096689736245
0.966667	-0.00055902496332093
0.97	-0.00061219247255805
0.973333	-0.00091757921349619
0.976667	-0.00066846074151882
0.98	8.2074806108456e-06
0.983333	0.00023253474869845
0.986667	-0.00020809781517057
0.99	-0.00050336259718046
0.993333	-0.00011479196000162
0.996667	0.00034726906895927
1	9.789288633974e-05


==> anc/Fig4_xSF_ImVec_SFX-1SFY0SFZ-1ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.6370147120613
0	0
0.00333333	0.033844216649875
0.00666667	0.078783877619006
0.01	0.1287869041268
0.0133333	0.16687683494206
0.0166667	0.18719482157535
0.02	0.20479762131997
0.0233333	0.24143207504807
0.0266667	0.30624818565357
0.03	0.39407995546919
0.0333333	0.49728853065349
0.0366667	0.6093349762806
0.04	0.71474089751363
0.0433333	0.78470152572053
0.0466667	0.78982951752364
0.05	0.70989743903241
0.0533333	0.5166155569299
0.0566667	0.14635179209866
0.06	-0.49130160065094
0.0633333	-1.4632153988411
0.0666667	-2.7846124720216
0.07	-4.4700943637071
0.0733333	-6.6105423210983
0.0766667	-9.3369308364056
0.08	-12.616251834824
0.0833333	-16.034444944822
0.0866667	-18.822175142147
0.09	-20.206840194935
0.0933333	-19.861082756985
0.0966667	-18.08795254255
0.1	-15.59462282675
0.103333	-13.059388686974
0.106667	-10.840107337488
0.11	-8.9871916715542
0.113333	-7.434656318585
0.116667	-6.1430626691273
0.12	-5.1049149299602
0.123333	-4.2924372738472
0.126667	-3.6478614192491
0.13	-3.1191290971028
0.133333	-2.6817241626249
0.136667	-2.3232980208153
0.14	-2.0246275946541
0.143333	-1.7656802223365
0.146667	-1.5407445854493
0.15	-1.3546956679926
0.153333	-1.2055148049048
0.156667	-1.0801503076231
0.16	-0.96897887013307
0.163333	-0.87503587516701
0.166667	-0.8029150615808
0.17	-0.74426376749788
0.173333	-0.68289315021736
0.176667	-0.61366316081019
0.18	-0.5485854075509
0.183333	-0.50119458564931
0.186667	-0.47012826060598
0.19	-0.44261602662799
0.193333	-0.41048992562963
0.196667	-0.37616862544945
0.2	-0.34311939406502
0.203333	-0.30742603835419
0.206667	-0.26309325148408
0.21	-0.21231029439967
0.213333	-0.16519474439281
0.216667	-0.129393504809
0.22	-0.10364052381937
0.223333	-0.082269589445173
0.226667	-0.06253198760159
0.23	-0.045333074947359
0.233333	-0.031479551468362
0.236667	-0.020766814661862
0.24	-0.014008405578082
0.243333	-0.0123324195798
0.246667	-0.013553596483283
0.25	-0.012259376142129
0.253333	-0.0057711602589881
0.256667	0.0016961190599597
0.26	0.0036366831042259
0.263333	-0.00033423720731471
0.266667	-0.0033788158695363
0.27	0.00044176781852633
0.273333	0.0091074140915086
0.276667	0.015340901344004
0.28	0.015016427806545
0.283333	0.010778727905607
0.286667	0.0077131508921235
0.29	0.0076423376421855
0.293333	0.0083489979908272
0.296667	0.0067176454865725
0.3	0.0014240260114464
0.303333	-0.0063002686042232
0.306667	-0.012954690001233
0.31	-0.014406967423081
0.313333	-0.0092222606748254
0.316667	-0.00088173185062905
0.32	0.0046628521438952
0.323333	0.0044857720700707
0.326667	0.00099760743578932
0.33	-0.0016503856218091
0.333333	-0.0021420958031942
0.336667	-0.0018215182907532
0.34	-0.0013574784559404
0.343333	-0.00018263574065187
0.346667	0.00067111424585831
0.35	-0.0018884918268701
0.353333	-0.0086874836176354
0.356667	-0.015314810717925
0.36	-0.016395136606024
0.363333	-0.012517998020663
0.366667	-0.0098592828573156
0.37	-0.011862145544691
0.373333	-0.014156791928836
0.376667	-0.010455085798815
0.38	-0.0018760310254254
0.383333	0.0034571979090413
0.386667	0.00070002049186187
0.39	-0.0053505099072982
0.393333	-0.0065955516749801
0.396667	-0.00208557397722
0.4	0.0014544760515722
0.403333	-0.00090271319879844
0.406667	-0.0062166424033366
0.41	-0.0087126647195426
0.413333	-0.0077273367328484
0.416667	-0.0072040043606342
0.42	-0.0085757000782434
0.423333	-0.0084191758908268
0.426667	-0.0044120211267618
0.43	-0.00018486991813123
0.433333	-0.0011155199103501
0.436667	-0.0067155323525779
0.44	-0.010719542676556
0.443333	-0.0091246772450404
0.446667	-0.0050697340837632
0.45	-0.0040077656474412
0.453333	-0.0062983967067587
0.456667	-0.0074758710029705
0.46	-0.0051117923497847
0.463333	-0.0021314397012674
0.466667	-0.0022445414177645
0.47	-0.0046100172761852
0.473333	-0.005382474907733
0.476667	-0.0034463637180936
0.48	-0.001887378783818
0.483333	-0.0033713851078546
0.486667	-0.0062852780154601
0.49	-0.006904404540624
0.493333	-0.0041791760229148
0.496667	-0.00067059451484483
0.5	0.00087203624691675
0.503333	0.00023135802297374
0.506667	-0.0011500565492067
0.51	-0.002223882818294
0.513333	-0.0026742789407704
0.516667	-0.0022743809460336
0.52	-0.0011582587194402
0.523333	-0.00032410396584128
0.526667	-0.00065132504793952
0.53	-0.0014262776449041
0.533333	-0.001002492414759
0.536667	0.00075389075490442
0.54	0.0018191793261814
0.543333	0.00061203487212138
0.546667	-0.0016306779155209
0.55	-0.0022894098739153
0.553333	-0.00079021731022792
0.556667	0.00081574335902257
0.56	0.00086664976049697
0.563333	0.00019949436524067
0.566667	0.00036254151527262
0.57	0.000932798997023
0.573333	0.0002539783465863
0.576667	-0.0015282487677281
0.58	-0.0020713753043767
0.583333	-0.0001355692734148
0.586667	0.0022065471285067
0.59	0.0019945046941644
0.593333	-0.00078315290530119
0.596667	-0.0033607140839494
0.6	-0.0039949589733633
0.603333	-0.0038051366851564
0.606667	-0.0042210304090629
0.61	-0.0043006058048167
0.613333	-0.0022476880942001
0.616667	0.0011819630889893
0.62	0.002868859966051
0.623333	0.0013029031125117
0.626667	-0.001321008935899
0.63	-0.0020267724930252
0.633333	-0.00085872826554029
0.636667	-0.00021458165525015
0.64	-0.001012654406545
0.643333	-0.0015301040457865
0.646667	-0.00046444810313068
0.65	0.00071626896552498
0.653333	-9.4791796156723e-05
0.656667	-0.0022428869504724
0.66	-0.0029610118859444
0.663333	-0.0013158365103989
0.666667	0.00039122178073912
0.67	-6.2019880927417e-05
0.673333	-0.0016321469957826
0.676667	-0.0016351194258486
0.68	0.00025680099544655
0.683333	0.0015480109224273
0.686667	0.00058139303699821
0.69	-0.0011490779000295
0.693333	-0.0013524821918551
0.696667	-0.00029055506619424
0.7	-0.00014172387451406
0.703333	-0.0015409501499835
0.706667	-0.0026398959174813
0.71	-0.0020283432531241
0.713333	-0.00092274780380885
0.716667	-0.0012179873309755
0.72	-0.0024131169722747
0.723333	-0.0022161477267509
0.726667	-4.5748312985869e-05
0.73	0.0018306329459201
0.733333	0.0013315964816792
0.736667	-0.00062594009685203
0.74	-0.0015805596732207
0.743333	-0.00097436698204475
0.746667	-0.00053783607890308
0.75	-0.0013287075907669
0.753333	-0.0021133785599314
0.756667	-0.001490466666398
0.76	-0.00029169802634021
0.763333	-0.00039276615717218
0.766667	-0.0016998883704698
0.77	-0.0020465813424873
0.773333	-0.00039019822237002
0.776667	0.0014232470780745
0.78	0.0011151085141233
0.783333	-0.00079630867535201
0.786667	-0.0016799071230785
0.79	-0.00042484123308984
0.793333	0.0011637748008821
0.796667	0.0010508744298145
0.8	-0.00027189025461377
0.803333	-0.00079771142666141
0.806667	8.6625324803097e-06
0.81	0.00067948663475324
0.813333	0.00014155261571773
0.816667	-0.00077888620873272
0.82	-0.0008691169247254
0.823333	-0.00046417346868804
0.826667	-0.00075732385212769
0.83	-0.0016996806238832
0.833333	-0.001905254875945
0.836667	-0.00077427278762521
0.84	0.00047376866713219
0.843333	0.00051278485472147
0.846667	-0.00021742658151506
0.85	-0.00031952174744886
0.853333	0.00035219810238895
0.856667	0.00050137693458614
0.86	-0.00049182515241799
0.863333	-0.0014350919516574
0.866667	-0.00099333386493337
0.87	0.00030152110679906
0.873333	0.00073507491098866
0.876667	-0.00018956898590406
0.88	-0.0011446982503865
0.883333	-0.00095966760806464
0.886667	-0.0001948086191781
0.89	-8.926397540855e-05
0.893333	-0.00065347897663048
0.896667	-0.00079593773493747
0.9	-0.00012178524615105
0.903333	0.00045208618519317
0.906667	0.0001373642771273
0.91	-0.00055342409536632
0.913333	-0.00067770583760475
0.916667	-0.00029087836625764
0.92	-0.00016948867878355
0.923333	-0.00040389458957032
0.926667	-0.00026448755814201
0.93	0.00039063018757825
0.933333	0.00055563878386929
0.936667	-0.0004617049509971
0.94	-0.0017145404413683
0.943333	-0.0016891950697202
0.946667	-0.00043927699735561
0.95	0.00039396236864572
0.953333	-0.00013332867918237
0.956667	-0.00097112428647618
0.96	-0.00069984361211856
0.963333	0.00032515581008729
0.966667	0.00051775286346298
0.97	-0.00051908990118091
0.973333	-0.0013501828461592
0.976667	-0.00083274215764076
0.98	0.00018633589576324
0.983333	0.00017061602302656
0.986667	-0.00076599274605648
0.99	-0.0010250581344734
0.993333	4.0436671563898e-05
0.996667	0.0010998741991428
1	0.00079206201581132


==> anc/Fig4_xSF_ImVec_SFX-1SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-3.2639619024689
0	0
0.00333333	0.13425447374646
0.00666667	0.23399789274536
0.01	0.30491821521433
0.0133333	0.37666160307849
0.0166667	0.45573263617023
0.02	0.51746235629417
0.0233333	0.54881633965518
0.0266667	0.57832290911911
0.03	0.64772534250405
0.0333333	0.76548653053071
0.0366667	0.90770607955279
0.04	1.0573845070338
0.0433333	1.2097069611396
0.0466667	1.3203579613031
0.05	1.2697192491857
0.0533333	0.91017069573545
0.0566667	0.14728983934536
0.06	-1.0566243095213
0.0633333	-2.7635014165658
0.0666667	-5.0823005030505
0.07	-8.0183671379157
0.0733333	-11.253110989291
0.0766667	-14.113982601775
0.08	-15.863054051372
0.0833333	-16.117127471775
0.0866667	-15.054058423298
0.09	-13.24312397167
0.0933333	-11.271312433142
0.0966667	-9.4781967547474
0.1	-7.9481097584321
0.103333	-6.6545448367724
0.106667	-5.5713840702388
0.11	-4.6833842760381
0.113333	-3.9595619009428
0.116667	-3.3573925985186
0.12	-2.8491393051298
0.123333	-2.4275054878056
0.126667	-2.0860397036942
0.13	-1.8067528355083
0.133333	-1.5705280421579
0.136667	-1.3699080764104
0.14	-1.2042015785902
0.143333	-1.0669790919646
0.146667	-0.94673217623124
0.15	-0.8388221862045
0.153333	-0.74859961718328
0.156667	-0.67969482182787
0.16	-0.62488218131931
0.163333	-0.57337277743589
0.166667	-0.5236794761073
0.17	-0.48285867642965
0.173333	-0.45325701050387
0.176667	-0.4264180819095
0.18	-0.39331507800486
0.183333	-0.35628559165095
0.186667	-0.32553477428953
0.19	-0.30490251268345
0.193333	-0.28620137846487
0.196667	-0.25894811617027
0.2	-0.22171222356725
0.203333	-0.18118798487681
0.206667	-0.14316587345248
0.21	-0.108846459414
0.213333	-0.079071742629642
0.216667	-0.056688177275854
0.22	-0.042003690158558
0.223333	-0.029282116467808
0.226667	-0.012185330511828
0.23	0.0076439422147084
0.233333	0.021158099661689
0.236667	0.02235399580618
0.24	0.015522941969596
0.243333	0.010007267245242
0.246667	0.0095838601135858
0.25	0.010089742445333
0.253333	0.0071634314777895
0.256667	0.0027959703240396
0.26	0.002317286204085
0.263333	0.0069872270724333
0.266667	0.012443464652274
0.27	0.014249678052516
0.273333	0.012493493721942
0.276667	0.010056528733255
0.28	0.0082903040408768
0.283333	0.0061948941627445
0.286667	0.0030401348171141
0.29	-0.00020363139689108
0.293333	-0.0023285832215516
0.296667	-0.0033247315758903
0.3	-0.0036493937954628
0.303333	-0.0031277800543118
0.306667	-0.001613469934837
0.31	-0.00011922551470145
0.313333	-3.3183879913154e-05
0.316667	-0.0012419078832331
0.32	-0.0021419055292548
0.323333	-0.001802496967151
0.326667	-0.0010950771693988
0.33	-0.0010880880133429
0.333333	-0.0013503150083301
0.336667	-0.0010751333281576
0.34	-0.0013095933285065
0.343333	-0.0042086443615042
0.346667	-0.0094500550998077
0.35	-0.012926717483787
0.353333	-0.010678956571099
0.356667	-0.0038345206865682
0.36	0.0019102385200697
0.363333	0.0022105939595763
0.366667	-0.0015898786809918
0.37	-0.0047344270564669
0.373333	-0.0047070005619506
0.376667	-0.0033198290897459
0.38	-0.0034830277674536
0.383333	-0.0055248181893407
0.386667	-0.0074853211354597
0.39	-0.0079856160351786
0.393333	-0.0074391648865638
0.396667	-0.0066105383571933
0.4	-0.0053548125218495
0.403333	-0.0034645536861704
0.406667	-0.0019848428486273
0.41	-0.00262400830138
0.413333	-0.0057529412107156
0.416667	-0.0095634682261606
0.42	-0.011487699662384
0.423333	-0.010319455998967
0.426667	-0.007034433700271
0.43	-0.003935730632606
0.433333	-0.0030268048821985
0.436667	-0.0045999511729899
0.44	-0.0068916027476289
0.443333	-0.0074004006878843
0.446667	-0.0052003591607404
0.45	-0.002048065810975
0.453333	-0.00069779892626243
0.456667	-0.0018927397938482
0.46	-0.0034692547410609
0.463333	-0.0028490879055728
0.466667	-0.00010020368870174
0.47	0.0020751958141357
0.473333	0.0013679896452884
0.476667	-0.0017043587775495
0.48	-0.0045515994321333
0.483333	-0.0051202568826127
0.486667	-0.0033429183026109
0.49	-0.00053363035904345
0.493333	0.0017687078793192
0.496667	0.0023683470518448
0.5	0.00084032755651623
0.503333	-0.0018613340211934
0.506667	-0.0036236094955638
0.51	-0.0028847556687169
0.513333	-0.00031960294103542
0.516667	0.0017034478711283
0.52	0.0016136385030598
0.523333	0.00020574174677446
0.526667	-0.00056922574706468
0.53	3.6168910053989e-05
0.533333	0.00097862159525801
0.536667	0.0010103956676174
0.54	0.00010786450405834
0.543333	-0.00091871622964871
0.546667	-0.0016013193120171
0.55	-0.0020043195939334
0.553333	-0.0020565685279882
0.556667	-0.0014627614377806
0.56	-0.00040485184597442
0.563333	0.00031000318207433
0.566667	0.00021186995795447
0.57	-0.00013772731438647
0.573333	3.0953143911311e-05
0.576667	0.00038521884545494
0.58	-0.00028237129727881
0.583333	-0.0023186304826819
0.586667	-0.0042950997023211
0.59	-0.0043601404148851
0.593333	-0.0022988511794522
0.596667	0.00023813091446784
0.6	0.0015078341855169
0.603333	0.0012117356811918
0.606667	0.00023136618118515
0.61	-0.00057135733960124
0.613333	-0.00089054771084443
0.616667	-0.00073586340332817
0.62	-0.00033359850557948
0.623333	-0.00025252141132001
0.626667	-0.00098708349407021
0.63	-0.0021238017671016
0.633333	-0.0024090534940765
0.636667	-0.001165171833002
0.64	0.00059143620958793
0.643333	0.0010615911889878
0.646667	-0.00024058172046627
0.65	-0.001855186138695
0.653333	-0.002120172265011
0.656667	-0.0010811287755767
0.66	-0.00014977579443351
0.663333	-0.00014110289271431
0.666667	-0.00040615718487809
0.67	-7.41028202961e-05
0.673333	0.00055104432864831
0.676667	0.00044153673102741
0.68	-0.00061194799943875
0.683333	-0.001631893368642
0.686667	-0.0017268693493315
0.69	-0.0011354439615745
0.693333	-0.00065407133428053
0.696667	-0.00047217239628317
0.7	-0.00016635706166172
0.703333	0.00028572189194459
0.706667	0.00017630005660948
0.71	-0.00095157602815992
0.713333	-0.0024230046463286
0.716667	-0.0030024238962402
0.72	-0.0022321263259957
0.723333	-0.0008165176209437
0.726667	0.00029974113462767
0.73	0.00081945208020208
0.733333	0.00093630574299293
0.736667	0.00073122792435948
0.74	0.00015398489279263
0.743333	-0.00054822121650904
0.746667	-0.00087107398905757
0.75	-0.00066426177928401
0.753333	-0.00038654047235836
0.756667	-0.00051959269101363
0.76	-0.00091855434245696
0.763333	-0.0010176950791666
0.766667	-0.00059477911980154
0.77	-3.2874854868461e-05
0.773333	0.00021107562237057
0.776667	0.00012405772600042
0.78	-7.0482289152736e-06
0.783333	-2.6347914974352e-05
0.786667	3.3771959076058e-05
0.79	0.00018058684652924
0.793333	0.00043303015429278
0.796667	0.00056495499205756
0.8	0.00020413744916491
0.803333	-0.00063326071616339
0.806667	-0.0013278945974034
0.81	-0.0012539305785098
0.813333	-0.00052467712359874
0.816667	0.00012051915261871
0.82	0.00019299567540767
0.823333	-4.3474361806221e-05
0.826667	-6.4901675988038e-05
0.83	0.00016364890713314
0.833333	0.00019781390584686
0.836667	-0.00022203606643093
0.84	-0.00081657317933684
0.843333	-0.0011309894161704
0.846667	-0.0010090487669059
0.85	-0.00058221655951382
0.853333	-1.2411512384014e-05
0.856667	0.00051208817269047
0.86	0.00065890575717697
0.863333	0.00018339225012261
0.866667	-0.00063852193351638
0.87	-0.0010909486043405
0.873333	-0.00075122358318906
0.876667	-5.5011991662685e-06
0.88	0.00039434599175638
0.883333	0.00021494908154217
0.886667	-8.1099580315601e-05
0.89	-5.2665092074897e-05
0.893333	0.00014030605601424
0.896667	7.2614500852037e-05
0.9	-0.00025498524458284
0.903333	-0.00040361979896277
0.906667	-0.00016019586004562
0.91	0.00011627073077862
0.913333	-2.7797701174809e-05
0.916667	-0.00052986739536747
0.92	-0.00091140562012287
0.923333	-0.00089218874291464
0.926667	-0.00065466736158566
0.93	-0.00049517334745592
0.933333	-0.00046240103651507
0.936667	-0.00045248798984037
0.94	-0.00046045227653065
0.943333	-0.0005326877622617
0.946667	-0.00056967615029191
0.95	-0.00041076722254677
0.953333	-0.0001168464798065
0.956667	4.8720944019964e-05
0.96	-6.7723697317745e-06
0.963333	-4.7719314942079e-05
0.966667	0.0001315543528289
0.97	0.00035374779231564
0.973333	0.00029354339474424
0.976667	-1.0037690074921e-05
0.98	-0.00016509460841759
0.983333	-7.8169274344759e-06
0.986667	0.00011390909791431
0.99	-0.00015713487415194
0.993333	-0.00060431045922659
0.996667	-0.00067844485352676
1	-0.00027547987582349


==> anc/Fig4_xSF_ImVec_SFX-2SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.317865928034
0	0
0.00333333	0.075663395143453
0.00666667	0.15912243568098
0.01	0.24436198397028
0.0133333	0.31644823552965
0.0166667	0.3666584597129
0.02	0.39557094629763
0.0233333	0.40186718286193
0.0266667	0.37765720081867
0.03	0.32085464154293
0.0333333	0.24574585481444
0.0366667	0.17062840613985
0.04	0.094477066143947
0.0433333	-0.0043196725904323
0.0466667	-0.14083540303206
0.05	-0.30305045000372
0.0533333	-0.468089507759
0.0566667	-0.63600597029815
0.06	-0.836678479838
0.0633333	-1.1043592079788
0.0666667	-1.4635274210603
0.07	-1.9524376864339
0.0733333	-2.6454575173827
0.0766667	-3.6231123837044
0.08	-4.9169767172169
0.0833333	-6.5200400435863
0.0866667	-8.483165916993
0.09	-10.969659301054
0.0933333	-14.115644229509
0.0966667	-17.739193216868
0.1	-21.172085634632
0.103333	-23.464952661438
0.106667	-23.896794713197
0.11	-22.408038293289
0.113333	-19.609050839452
0.116667	-16.37860078818
0.12	-13.39744661719
0.123333	-10.948600334428
0.126667	-9.0213028915122
0.13	-7.5107853875651
0.133333	-6.3236786624553
0.136667	-5.378048132244
0.14	-4.5925318694573
0.143333	-3.9103448917274
0.146667	-3.3196094643523
0.15	-2.8325672636229
0.153333	-2.4476140149522
0.156667	-2.1395410045038
0.16	-1.8806287811096
0.163333	-1.6574398500425
0.166667	-1.4649741902306
0.17	-1.2962159813459
0.173333	-1.1456089755896
0.176667	-1.0165877239332
0.18	-0.91528872530235
0.183333	-0.83670669803
0.186667	-0.76511489531584
0.19	-0.69103003285686
0.193333	-0.62162984110662
0.196667	-0.5696004454773
0.2	-0.53577708362156
0.203333	-0.50898601492445
0.206667	-0.48103077468495
0.21	-0.45392176135471
0.213333	-0.43009455684539
0.216667	-0.40257784213508
0.22	-0.3614631932663
0.223333	-0.30755811075432
0.226667	-0.25269525171373
0.23	-0.20573845116136
0.233333	-0.1642271600079
0.236667	-0.12280122495476
0.24	-0.084652758705222
0.243333	-0.058336562943413
0.246667	-0.044622898637048
0.25	-0.03321525194895
0.253333	-0.014967476157625
0.256667	0.0070548932394507
0.26	0.022439211188477
0.263333	0.026649068933321
0.266667	0.024818700330825
0.27	0.023335944791458
0.273333	0.023039939290967
0.276667	0.022567243852599
0.28	0.023690968180459
0.283333	0.028581358979176
0.286667	0.03347380361301
0.29	0.030448791625231
0.293333	0.017119983661351
0.296667	0.0011448670060615
0.3	-0.0073981660106377
0.303333	-0.0061721036905212
0.306667	-0.00074102024269428
0.31	0.0035557728681054
0.313333	0.0060929278962617
0.316667	0.0075207076987499
0.32	0.0063462731922737
0.323333	0.0016973592338735
0.326667	-0.0031037893420134
0.33	-0.0036184859900101
0.333333	-0.00057546582929808
0.336667	0.0004535118890212
0.34	-0.0033177079536915
0.343333	-0.0075886307625617
0.346667	-0.0065942699708473
0.35	-0.0010836903713989
0.353333	0.0024500132876851
0.356667	1.1873616481489e-05
0.36	-0.00567040259558
0.363333	-0.0099523024830195
0.366667	-0.012190154672947
0.37	-0.014489361924421
0.373333	-0.01664537017675
0.376667	-0.016013624171488
0.38	-0.012427767502421
0.383333	-0.0097530351718775
0.386667	-0.010785406123876
0.39	-0.012998726595265
0.393333	-0.012030664833625
0.396667	-0.0082039032751386
0.4	-0.0064091370413219
0.403333	-0.0092522044778348
0.406667	-0.013350786172594
0.41	-0.014064586145339
0.413333	-0.011604341713565
0.416667	-0.0097891036101835
0.42	-0.009946675993476
0.423333	-0.0094679428322795
0.426667	-0.0069045637909698
0.43	-0.0051832427426035
0.433333	-0.0074318875104697
0.436667	-0.011615796887594
0.44	-0.012571829538277
0.443333	-0.0090544890272515
0.446667	-0.0055409245557761
0.45	-0.0059550754231586
0.453333	-0.0083734752178759
0.456667	-0.0083530577701336
0.46	-0.0057428090251635
0.463333	-0.004730159083144
0.466667	-0.007096044032815
0.47	-0.0089537754190777
0.473333	-0.0061712704370489
0.476667	-0.00068201895879874
0.48	0.0016910452693576
0.483333	-0.0010150455019925
0.486667	-0.0045837297379606
0.49	-0.0047911398335195
0.493333	-0.0029397158361741
0.496667	-0.002979283157842
0.5	-0.0049941213277632
0.503333	-0.0049525921946144
0.506667	-0.0010369047947485
0.51	0.0029691910979739
0.513333	0.0024186354734346
0.516667	-0.0020150458512253
0.52	-0.005367382813904
0.523333	-0.0048667853324278
0.526667	-0.0027274347228316
0.53	-0.0020368203804764
0.533333	-0.0023930058570083
0.536667	-0.0014207855819341
0.54	0.00092015384521748
0.543333	0.0020961325139659
0.546667	0.0009497744659438
0.55	-0.00048878437427061
0.553333	-0.00013647327722123
0.556667	0.0009470816333228
0.56	0.00022554068921036
0.563333	-0.0023196605535945
0.566667	-0.0039091125587408
0.57	-0.002836278708106
0.573333	-0.00080282259010537
0.576667	-0.0004457630005126
0.58	-0.0018220475520924
0.583333	-0.0027943050805324
0.586667	-0.0022877864290227
0.59	-0.0014739269024982
0.593333	-0.0015513681366449
0.596667	-0.0019177472560823
0.6	-0.001451554447074
0.603333	-0.00056102217011424
0.606667	-0.00063604367770981
0.61	-0.00182805482654
0.613333	-0.0027042366574142
0.616667	-0.0022783578601614
0.62	-0.0012276058247632
0.623333	-0.00056879227948941
0.626667	-0.00015622818061258
0.63	0.00053335024978515
0.633333	0.00082711225188591
0.636667	-0.00050958139674578
0.64	-0.0030316279920015
0.643333	-0.0043913675374601
0.646667	-0.0030953624886649
0.65	-0.00058375994318326
0.653333	0.00045323755510185
0.656667	-0.00064629163419803
0.66	-0.0020604343425095
0.663333	-0.0021880637149056
0.666667	-0.0015108583129237
0.67	-0.0012866378482184
0.673333	-0.0015579597518307
0.676667	-0.001544459931695
0.68	-0.0013400397988392
0.683333	-0.0017786782049206
0.686667	-0.0026129810122596
0.69	-0.0023116107913676
0.693333	-0.00040090722177153
0.696667	0.0011423930876082
0.7	0.00014338440559636
0.703333	-0.0026194929743966
0.706667	-0.0040122517723642
0.71	-0.0024813283567042
0.713333	2.0598920678426e-06
0.716667	0.00069489516929176
0.72	-0.00037605052772209
0.723333	-0.00099803715824149
0.726667	-0.00031910116497979
0.73	1.3534489517523e-05
0.733333	-0.0013047310719092
0.736667	-0.0028788665703156
0.74	-0.002450463520271
0.743333	-0.0002738049399426
0.746667	0.0010261725531373
0.75	1.7618727050513e-05
0.753333	-0.0016735943672083
0.756667	-0.001788719143191
0.76	-0.00051059990188729
0.763333	0.00017004581624875
0.766667	-0.00046306970752338
0.77	-0.0010127440022947
0.773333	-0.00038737056132294
0.776667	0.00045018081558646
0.78	7.4576737076968e-05
0.783333	-0.0010757786270136
0.786667	-0.0013329545222294
0.79	-0.00040780667523491
0.793333	0.00013236522758316
0.796667	-0.00067457711018278
0.8	-0.00159002007636
0.803333	-0.0010060350708422
0.806667	0.00051338390932022
0.81	0.00091225279974153
0.813333	-0.0003498554650515
0.816667	-0.0014490443768572
0.82	-0.00084090304470856
0.823333	0.00049574352255233
0.826667	0.00054172405176716
0.83	-0.00077003039870242
0.833333	-0.0014950998109383
0.836667	-0.00059374385621729
0.84	0.00054587939572991
0.843333	0.00020455100919557
0.846667	-0.0011303033506995
0.85	-0.0015456431787449
0.853333	-0.00056008018379838
0.856667	0.00021716379566412
0.86	-0.00047348169154345
0.863333	-0.0016918328514518
0.866667	-0.0017131885269644
0.87	-0.00048974769903277
0.873333	0.00044467338348945
0.876667	0.0002548426581975
0.88	-0.0002420178510015
0.883333	-0.00015898231713561
0.886667	5.7121441728714e-05
0.89	-0.00040041550751915
0.893333	-0.0010818916741776
0.896667	-0.00080719362828984
0.9	0.00036587631991818
0.903333	0.00090971350014624
0.906667	-4.8422382509922e-05
0.91	-0.0013603437782567
0.913333	-0.0014155678733888
0.916667	-0.00042226560642827
0.92	-3.9449647323057e-05
0.923333	-0.00089864273395963
0.926667	-0.0017000868019458
0.93	-0.0011971420453873
0.933333	-5.8455738837531e-05
0.936667	0.00016760636931699
0.94	-0.00063547351147525
0.943333	-0.0010709484818462
0.946667	-0.00044100951674499
0.95	0.00017331708381574
0.953333	-0.00037835100051004
0.956667	-0.0014555191053096
0.96	-0.0015053561341461
0.963333	-0.00038722548258259
0.966667	0.00038619306166096
0.97	-0.0001137670724701
0.973333	-0.00087860835122355
0.976667	-0.00052967886096305
0.98	0.00056806952516778
0.983333	0.00083824628159976
0.986667	-0.00013789526904751
0.99	-0.00098930306812787
0.993333	-0.000598913175151
0.996667	0.00026638732104911
1	0.00017511322003326


==> anc/Fig4_xSF_ImVec_SFX-3SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-6.1247904060113
0	0
0.00333333	-0.035715053372746
0.00666667	-0.055625894881426
0.01	-0.068462112355845
0.0133333	-0.093451135554852
0.0166667	-0.12989249766286
0.02	-0.158797578967
0.0233333	-0.17491361361023
0.0266667	-0.19865341538471
0.03	-0.2473093954457
0.0333333	-0.30876313879248
0.0366667	-0.35914201268828
0.04	-0.39890232547642
0.0433333	-0.4523666966879
0.0466667	-0.53102890980771
0.05	-0.61700972573986
0.0533333	-0.69227545669031
0.0566667	-0.76770309116409
0.06	-0.86557410993419
0.0633333	-0.9829173040097
0.0666667	-1.096128898562
0.07	-1.2035585970442
0.0733333	-1.3389152427482
0.0766667	-1.5287920473255
0.08	-1.7565620780801
0.0833333	-1.9924408724791
0.0866667	-2.249833151838
0.09	-2.582334107527
0.0933333	-3.0239091433522
0.0966667	-3.5676077769712
0.1	-4.2227518604109
0.103333	-5.0593433719246
0.106667	-6.1552540055503
0.11	-7.5281187709556
0.113333	-9.2064581811455
0.116667	-11.399755143826
0.12	-14.486971983937
0.123333	-18.642029627535
0.126667	-23.352108102176
0.13	-27.36264781879
0.133333	-29.282559118823
0.136667	-28.439663309019
0.14	-25.279328623491
0.143333	-20.997744509268
0.146667	-16.78103466368
0.15	-13.282346526879
0.153333	-10.615814922991
0.156667	-8.6429871156317
0.16	-7.1943859120908
0.163333	-6.1142269332468
0.166667	-5.2510707496093
0.17	-4.4947240145242
0.173333	-3.8157165417343
0.176667	-3.2372212092146
0.18	-2.7690909686924
0.183333	-2.3859842877619
0.186667	-2.0621774017632
0.19	-1.7984437324681
0.193333	-1.6014910072847
0.196667	-1.4532791234428
0.2	-1.3189221797792
0.203333	-1.1803966953262
0.206667	-1.0472272857658
0.21	-0.93353038940136
0.213333	-0.8385597257296
0.216667	-0.75527833633523
0.22	-0.6859125455233
0.223333	-0.63718540295636
0.226667	-0.60508106953414
0.23	-0.57657015711364
0.233333	-0.54664684525022
0.236667	-0.52224773830769
0.24	-0.50466889783261
0.243333	-0.47806933997045
0.246667	-0.42572341976501
0.25	-0.3539702565172
0.253333	-0.28883923280243
0.256667	-0.24672467610447
0.26	-0.21692159150218
0.263333	-0.17811715759947
0.266667	-0.12566743150074
0.27	-0.074822215467531
0.273333	-0.0400009214489
0.276667	-0.020168096151814
0.28	-0.0063330387241002
0.283333	0.0048771319758674
0.286667	0.011179327534575
0.29	0.013502783775307
0.293333	0.017091583466269
0.296667	0.023913230759843
0.3	0.030364071390912
0.303333	0.034389838303162
0.306667	0.039304761102713
0.31	0.046522047740709
0.313333	0.048725652558702
0.316667	0.036863666756253
0.32	0.013571877340406
0.323333	-0.0064343683966522
0.326667	-0.011768515478776
0.33	-0.0059958617304996
0.333333	-0.00062733677729645
0.336667	-7.1565254197937e-05
0.34	0.001063576190135
0.343333	0.0067750212585646
0.346667	0.012274892206577
0.35	0.01071148711148
0.353333	0.0030489865369439
0.356667	-0.0034526914843114
0.36	-0.0051104650789663
0.363333	-0.0054149195795881
0.366667	-0.0082332294147837
0.37	-0.011721181828291
0.373333	-0.011535293736275
0.376667	-0.0074087455436126
0.38	-0.0032302250298463
0.383333	-0.0017799066693444
0.386667	-0.0027805542899266
0.39	-0.0059945299829975
0.393333	-0.012465262733022
0.396667	-0.021053728390352
0.4	-0.026820205911739
0.403333	-0.026011353809917
0.406667	-0.021322857182442
0.41	-0.018871670710818
0.413333	-0.020117851538145
0.416667	-0.020283153257932
0.42	-0.015915101036089
0.423333	-0.010552828576096
0.426667	-0.0098085077346879
0.43	-0.012896605350266
0.433333	-0.013396132606707
0.436667	-0.0086391853573473
0.44	-0.0040605035407322
0.443333	-0.0057528434666609
0.446667	-0.011657752113177
0.45	-0.0141102226846
0.453333	-0.010279734541894
0.456667	-0.0058168151765355
0.46	-0.0068345229052797
0.463333	-0.011765378984281
0.466667	-0.0141664770688
0.47	-0.011694746327505
0.473333	-0.0084517468242576
0.476667	-0.0083565911599296
0.48	-0.0098758553712708
0.483333	-0.00926125320658
0.486667	-0.0065136979543834
0.49	-0.0050839569748126
0.493333	-0.0064503428854819
0.496667	-0.0081022993182755
0.5	-0.0075525385507662
0.503333	-0.0057985397386807
0.506667	-0.0051553109724704
0.51	-0.0053907572377619
0.513333	-0.0043548498411994
0.516667	-0.0018377129382122
0.52	-0.0003198306887269
0.523333	-0.0013479973337893
0.526667	-0.0031903260968784
0.53	-0.003371568331687
0.533333	-0.0021350681578086
0.536667	-0.0016605941671127
0.54	-0.0025838308146154
0.543333	-0.0033042721877324
0.546667	-0.0028133853428894
0.55	-0.0022190839735636
0.553333	-0.0026017158623061
0.556667	-0.0030476847201215
0.56	-0.0023929735356876
0.563333	-0.0017813845694217
0.566667	-0.0032531375112217
0.57	-0.0059233015979674
0.573333	-0.0060165896187328
0.576667	-0.0018686854251496
0.58	0.0029391403333523
0.583333	0.0034537453182103
0.586667	-0.00045642451645456
0.59	-0.0040282569136559
0.593333	-0.0037928380242341
0.596667	-0.0015155370015725
0.6	-0.00084023520678866
0.603333	-0.0020114789058322
0.606667	-0.0022603161663706
0.61	-0.00063991516512994
0.613333	0.00035181354647335
0.616667	-0.0012486407116315
0.62	-0.0035500986461342
0.623333	-0.0033394062127197
0.626667	-0.00073344789553456
0.63	0.00096095864049147
0.633333	-0.00012778350320754
0.636667	-0.0021885572243443
0.64	-0.0028648814515395
0.643333	-0.002671578833842
0.646667	-0.0035409786037423
0.65	-0.0051097577751087
0.653333	-0.0048353848716945
0.656667	-0.0019714586982023
0.66	0.00072176026375671
0.663333	0.00040622481456573
0.666667	-0.0021045546167606
0.67	-0.0036418376123342
0.673333	-0.0029470018486613
0.676667	-0.0017566904599954
0.68	-0.0016494728952836
0.683333	-0.0018319435039479
0.686667	-0.0010655250180203
0.69	-0.0002419253546615
0.693333	-0.0012290592341495
0.696667	-0.003714149337824
0.7	-0.0051357380927755
0.703333	-0.0040897245867498
0.706667	-0.0021553948491196
0.71	-0.0014308118024754
0.713333	-0.0016032612568442
0.716667	-0.0009809883157772
0.72	0.00034231559535307
0.723333	0.00037070559064056
0.726667	-0.0015181508314395
0.73	-0.0030870204062572
0.733333	-0.0022026183188021
0.736667	-6.1309814543193e-06
0.74	0.00057668382984609
0.743333	-0.0010302086742869
0.746667	-0.0023370663696672
0.75	-0.0015195315351753
0.753333	-1.4788393364094e-05
0.756667	-0.00018288542089449
0.76	-0.0016947293024523
0.763333	-0.0021390891004652
0.766667	-0.00082355076814377
0.77	0.00013431586910802
0.773333	-0.0008742293956314
0.776667	-0.0023461657545688
0.78	-0.0018667340639732
0.783333	0.000166490905009
0.786667	0.0010028158512049
0.79	-0.00041403669827016
0.793333	-0.0018936986620595
0.796667	-0.0013069375248158
0.8	0.00022846023355341
0.803333	9.686770608481e-05
0.806667	-0.0017834791972015
0.81	-0.0027660215136283
0.813333	-0.0014425467242628
0.816667	0.00020866037125012
0.82	-0.00024557085395036
0.823333	-0.002060193385217
0.826667	-0.0024086333710118
0.83	-0.00056008039708315
0.833333	0.0010626263625471
0.836667	0.00042038913839549
0.84	-0.0013196870219443
0.843333	-0.0017154067669333
0.846667	-0.00060651406496845
0.85	1.5771064554283e-05
0.853333	-0.00069019924064576
0.856667	-0.0011969358327238
0.86	-0.00024461676215943
0.863333	0.00096551809026799
0.866667	0.00055169975874084
0.87	-0.0010681793260531
0.873333	-0.0017225954188237
0.876667	-0.00080239726030249
0.88	-0.00019287161194804
0.883333	-0.0012781731420489
0.886667	-0.0026146468744162
0.89	-0.0019962528169234
0.893333	9.5076919324813e-05
0.896667	0.00096144327310135
0.9	-0.00043837189328747
0.903333	-0.0019560409785542
0.906667	-0.0014058690047359
0.91	0.00026197646233365
0.913333	0.00048024082454417
0.916667	-0.0010525545062273
0.92	-0.001980997746434
0.923333	-0.00093599538861899
0.926667	0.00036030395321261
0.93	-0.00024753450002378
0.933333	-0.0019665605112694
0.936667	-0.0021487510864748
0.94	-0.00030173587425932
0.943333	0.0010273421716541
0.946667	-6.9013777856638e-05
0.95	-0.0020210647391172
0.953333	-0.0020051329791463
0.956667	1.7247396625128e-05
0.96	0.0013241474307169
0.963333	0.00036705653490474
0.966667	-0.0011964847059613
0.97	-0.0011653704953067
0.973333	1.3155399523436e-05
0.976667	0.00020365418745175
0.98	-0.0010250724804142
0.983333	-0.0018088739180172
0.986667	-0.00094895677471701
0.99	0.00024187900992384
0.993333	8.7993965236388e-06
0.996667	-0.0011401510771464
1	-0.0012810885530943


==> anc/Fig4_xSF_ImVec_SFX-6SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.3242398601962
0	0
0.00333333	-0.021614308187082
0.00666667	-0.022906203085101
0.01	-0.015468905255621
0.0133333	-0.024146002604294
0.0166667	-0.046823110860634
0.02	-0.056420112015479
0.0233333	-0.043440709654321
0.0266667	-0.033038814048066
0.03	-0.048411908756577
0.0333333	-0.075556267560193
0.0366667	-0.084030249828983
0.04	-0.073042058911859
0.0433333	-0.072642615023954
0.0466667	-0.09803936347148
0.05	-0.12699066810315
0.0533333	-0.13471155619233
0.0566667	-0.1318095511653
0.06	-0.1461607508021
0.0633333	-0.17755023395128
0.0666667	-0.19783917814484
0.07	-0.19863493789984
0.0733333	-0.21096863777226
0.0766667	-0.26048252591282
0.08	-0.32230521994201
0.0833333	-0.34740508741939
0.0866667	-0.32894094573608
0.09	-0.31539904215971
0.0933333	-0.35160554199914
0.0966667	-0.43023998114236
0.1	-0.51551765914496
0.103333	-0.59278183338924
0.106667	-0.66790561058831
0.11	-0.72937404649415
0.113333	-0.74876828228704
0.116667	-0.72969408863504
0.12	-0.72538656348058
0.123333	-0.7814931492432
0.126667	-0.87700905110591
0.13	-0.95111823902816
0.133333	-0.98200317086177
0.136667	-1.0054281289951
0.14	-1.0506077721213
0.143333	-1.0968960121432
0.146667	-1.1211221751471
0.15	-1.158062171611
0.153333	-1.2664240521833
0.156667	-1.4392959366042
0.16	-1.5991334239837
0.163333	-1.7014675529165
0.166667	-1.7999410908276
0.17	-1.9684415367806
0.173333	-2.1908887967138
0.176667	-2.3922755644838
0.18	-2.5772507791454
0.183333	-2.8647078884904
0.186667	-3.3473772330498
0.19	-3.9778272943609
0.193333	-4.6623567735744
0.196667	-5.4237118459274
0.2	-6.3607708301577
0.203333	-7.4589867108556
0.206667	-8.6423234461776
0.21	-10.20088369034
0.213333	-13.068767328158
0.216667	-18.28633959994
0.22	-25.806011181527
0.223333	-33.765552788211
0.226667	-39.210992932347
0.23	-39.921240605171
0.233333	-35.836210501347
0.236667	-28.905819137822
0.24	-21.640863147718
0.243333	-15.703150741057
0.246667	-11.527535910865
0.25	-8.8213614549852
0.253333	-7.1457546864519
0.256667	-6.117466281955
0.26	-5.390617350592
0.263333	-4.7072957256677
0.266667	-3.9983440841563
0.27	-3.3487240211363
0.273333	-2.8323692901751
0.276667	-2.4190686533959
0.28	-2.0493761791941
0.283333	-1.736759945869
0.286667	-1.539839232602
0.29	-1.454645125062
0.293333	-1.3919012637692
0.296667	-1.2729468735733
0.3	-1.1091322912534
0.303333	-0.96384534262953
0.306667	-0.8644615788882
0.31	-0.7857475227749
0.313333	-0.70778444766134
0.316667	-0.6493613137924
0.32	-0.6317502842126
0.323333	-0.63753248900621
0.326667	-0.62869475329771
0.33	-0.59286361490298
0.333333	-0.54836392973991
0.336667	-0.50790139768455
0.34	-0.46205511417779
0.343333	-0.40523038771143
0.346667	-0.35584108590097
0.35	-0.33215625672524
0.353333	-0.31822824316111
0.356667	-0.27528686169455
0.36	-0.18913924087902
0.363333	-0.090485737687996
0.366667	-0.021580678228216
0.37	0.0055935962307875
0.373333	0.0094990108042915
0.376667	0.0086944895561759
0.38	0.0069405183750133
0.383333	0.0053229161761994
0.386667	0.011212854346446
0.39	0.027318302730202
0.393333	0.042765241119483
0.396667	0.046017192865106
0.4	0.041456395144471
0.403333	0.042072911090376
0.406667	0.047751070448799
0.41	0.043494093402012
0.413333	0.022749928117506
0.416667	0.00098775583476443
0.42	-0.0032044023978366
0.423333	0.0062847954682718
0.426667	0.0085378224859274
0.43	-0.0045088705052146
0.433333	-0.016240974968577
0.436667	-0.0084630814818274
0.44	0.013350802400444
0.443333	0.027174696207413
0.446667	0.021834971458298
0.45	0.0064970023669177
0.453333	-0.0065228428163359
0.456667	-0.016548042970185
0.46	-0.026747009174314
0.463333	-0.031058500102507
0.466667	-0.020184852477605
0.47	0.0013447456251718
0.473333	0.014853781843629
0.476667	0.0079003392422792
0.48	-0.011756917496107
0.483333	-0.027129857941601
0.486667	-0.031625436606909
0.49	-0.031441342013382
0.493333	-0.031974947419245
0.496667	-0.030768464055707
0.5	-0.025223492481562
0.503333	-0.019372779140739
0.506667	-0.017927218888261
0.51	-0.018473342882777
0.513333	-0.015935058319911
0.516667	-0.012290947440684
0.52	-0.014482397760925
0.523333	-0.022238712314635
0.526667	-0.025509282666642
0.53	-0.017962957132749
0.533333	-0.0073322945496881
0.536667	-0.0058618658014083
0.54	-0.013384411170238
0.543333	-0.017718753095544
0.546667	-0.012272368850961
0.55	-0.0051419113170581
0.553333	-0.0064128582843202
0.556667	-0.012859589010698
0.56	-0.01312387315485
0.563333	-0.0055407153085426
0.566667	-0.001442192024991
0.57	-0.0083890406095303
0.573333	-0.018195578161356
0.576667	-0.018051099350817
0.58	-0.0088722185366953
0.583333	-0.0040198083912582
0.586667	-0.010129861083347
0.59	-0.017790416610556
0.593333	-0.015154390421501
0.596667	-0.0044310503472777
0.6	0.0019729276975787
0.603333	-0.0011861841900311
0.606667	-0.006367016964463
0.61	-0.0057329845497242
0.613333	-0.0019037249445162
0.616667	-0.0019566253502538
0.62	-0.0057825535362468
0.623333	-0.0070144595460006
0.626667	-0.0038770201343666
0.63	-0.0021132516232565
0.633333	-0.0055407865729601
0.636667	-0.0096082547331198
0.64	-0.0083572033055568
0.643333	-0.0037937211650531
0.646667	-0.0027687091834579
0.65	-0.0061767877316065
0.653333	-0.0075625770374383
0.656667	-0.0035781759192779
0.66	0.00012758867876762
0.663333	-0.0026321742660627
0.666667	-0.0084002777486496
0.67	-0.0082552411364314
0.673333	-0.00087579477260872
0.676667	0.0049557904906523
0.68	0.0025235082502719
0.683333	-0.0037317905550196
0.686667	-0.0053227189244912
0.69	-0.0019650582607396
0.693333	-0.00068228330695504
0.696667	-0.0038939877576332
0.7	-0.0053757179096675
0.703333	-0.0005379229586965
0.706667	0.0050327526381014
0.71	0.0027406032609527
0.713333	-0.0061017683139122
0.716667	-0.011044971083432
0.72	-0.0065847008163119
0.723333	0.00057159171042015
0.726667	0.0013108276262434
0.73	-0.0035580292440615
0.733333	-0.0059906091849939
0.736667	-0.003281619668058
0.74	-0.0013317879275108
0.743333	-0.0044307137217782
0.746667	-0.0079867792337888
0.75	-0.0056165756533307
0.753333	0.00043564448108113
0.756667	0.0019319305697126
0.76	-0.0031895223578246
0.763333	-0.0074314991407677
0.766667	-0.0045497133290594
0.77	0.0013145935947891
0.773333	0.0016961132840602
0.776667	-0.0038977564806622
0.78	-0.0074662590221507
0.783333	-0.0042129526411019
0.786667	0.00086872883177721
0.79	0.00074861312476338
0.793333	-0.0035311253101667
0.796667	-0.0051236799464349
0.8	-0.0018739728475733
0.803333	0.00086257040886332
0.806667	-0.0012744788553009
0.81	-0.0050936806936915
0.813333	-0.0048587690318687
0.816667	-0.00080557343795254
0.82	0.0015724742863116
0.823333	-0.00026890992867407
0.826667	-0.0028723488684963
0.83	-0.0028007719100004
0.833333	-0.0017041369097091
0.836667	-0.0027269197624677
0.84	-0.0046617570733484
0.843333	-0.0036568985027138
0.846667	0.00010959074774536
0.85	0.00172283419284
0.853333	-0.0013807560647345
0.856667	-0.0051800947209522
0.86	-0.004526802017835
0.863333	-0.00047831005373086
0.866667	0.0013738182156292
0.87	-0.00095608145342206
0.873333	-0.0033694090049814
0.876667	-0.0022631074556268
0.88	8.4258825613745e-05
0.883333	-0.00058991823678474
0.886667	-0.0036497764686023
0.89	-0.0044491294330593
0.893333	-0.0015843578481443
0.896667	0.00080158997351729
0.9	-0.00065808643220097
0.903333	-0.0033212620714551
0.906667	-0.0025681224847387
0.91	0.00096284111998888
0.913333	0.002084905375568
0.916667	-0.0011449384239036
0.92	-0.0043100546352371
0.923333	-0.0030390368203119
0.926667	0.00058596065384167
0.93	0.0011980199807416
0.933333	-0.0018925651375908
0.936667	-0.003843015704645
0.94	-0.0016520383085301
0.943333	0.0014135835974432
0.946667	0.00087065020332998
0.95	-0.0022519021859514
0.953333	-0.0031361061592549
0.956667	-0.00054686865882288
0.96	0.0013813794304563
0.963333	-0.00048606586397876
0.966667	-0.0035379675473308
0.97	-0.0034178321100904
0.973333	-0.00055739581040507
0.976667	0.00064431145698512
0.98	-0.0014363367608307
0.983333	-0.0033051063865235
0.986667	-0.0018218486259037
0.99	0.00099562025288203
0.993333	0.001095817049863
0.996667	-0.0014748275785679
1	-0.0027840633844502


==> anc/Fig4_xSF_ImVec_SFX0SFY-1SFZ-1ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.5744678576021
0	0
0.00333333	0.048773111136162
0.00666667	0.10794546946697
0.01	0.16819131238948
0.0133333	0.20978660949234
0.0166667	0.22929769710459
0.02	0.24709339408569
0.0233333	0.28499651802152
0.0266667	0.34420263453247
0.03	0.41223545576576
0.0333333	0.48582464375916
0.0366667	0.57364692972157
0.04	0.67260101610669
0.0433333	0.7515874457318
0.0466667	0.7674467574981
0.05	0.68913148513544
0.0533333	0.49025466408634
0.0566667	0.11702532579644
0.06	-0.51651031631279
0.0633333	-1.4854699869192
0.0666667	-2.8185682052944
0.07	-4.5315384144892
0.0733333	-6.6913702943643
0.0766667	-9.3877108733889
0.08	-12.55885890284
0.0833333	-15.808325110254
0.0866667	-18.436840267517
0.09	-19.757197202877
0.0933333	-19.483483814096
0.0966667	-17.882610157849
0.1	-15.571981253035
0.103333	-13.150494167986
0.106667	-10.957267074929
0.11	-9.0817480647414
0.113333	-7.5094843053789
0.116667	-6.2230830472431
0.12	-5.2022518761044
0.123333	-4.3961071268424
0.126667	-3.7373056375448
0.13	-3.1812894896636
0.133333	-2.7167465749526
0.136667	-2.3397610301844
0.14	-2.0325791794699
0.143333	-1.7724217221988
0.146667	-1.5495768841418
0.15	-1.3657743965128
0.153333	-1.2177833447873
0.156667	-1.0922391994614
0.16	-0.97784244689833
0.163333	-0.8747915700001
0.166667	-0.7877555128642
0.17	-0.71458023580386
0.173333	-0.64792877801317
0.176667	-0.58576804129476
0.18	-0.53327492241287
0.183333	-0.49300915564584
0.186667	-0.45878144040228
0.19	-0.42285954184054
0.193333	-0.38550544513722
0.196667	-0.35220889856039
0.2	-0.3228214262322
0.203333	-0.2894420985068
0.206667	-0.24716032897332
0.21	-0.20243688479165
0.213333	-0.1665604405868
0.216667	-0.14253933994298
0.22	-0.12294371195251
0.223333	-0.10095153579657
0.226667	-0.079167421650724
0.23	-0.064888554455347
0.233333	-0.059275716396611
0.236667	-0.055099093738378
0.24	-0.045201957760218
0.243333	-0.030247962505012
0.246667	-0.016957523761318
0.25	-0.010572198192405
0.253333	-0.010476172707819
0.256667	-0.011905632336412
0.26	-0.010151907041328
0.263333	-0.0036898607135011
0.266667	0.0048158367647923
0.27	0.010223367083518
0.273333	0.0091450399312066
0.276667	0.0032988163291381
0.28	-0.0021952053033653
0.283333	-0.004303496158674
0.286667	-0.0046792100282623
0.29	-0.0060282415401456
0.293333	-0.0075814394959872
0.296667	-0.0064783830446324
0.3	-0.0030815122521203
0.303333	-0.0018529601290843
0.306667	-0.0056044856235305
0.31	-0.011144022443637
0.313333	-0.013037158214571
0.316667	-0.010482536884275
0.32	-0.0074758904075206
0.323333	-0.0063026275820282
0.326667	-0.004517083395577
0.33	-0.00024672137831631
0.333333	0.002690732572629
0.336667	-0.00085827165873065
0.34	-0.0086605472230988
0.343333	-0.011521385692304
0.346667	-0.0046120055555767
0.35	0.0050289341299016
0.353333	0.0062677142315333
0.356667	-0.0021060246990365
0.36	-0.009676947801746
0.363333	-0.0077728386720088
0.366667	-0.00039786434428293
0.37	0.0015947094087465
0.373333	-0.0050530929360764
0.376667	-0.012167332545106
0.38	-0.01122586904688
0.383333	-0.0039040772282423
0.386667	0.0013308284392506
0.39	0.00049804752263718
0.393333	-0.0022667454385676
0.396667	-0.0020943119504513
0.4	-0.00011965168969767
0.403333	-0.00062488991992154
0.406667	-0.0041312635222602
0.41	-0.0068067060125825
0.413333	-0.0062335037422829
0.416667	-0.0045092763321835
0.42	-0.0045585510862408
0.423333	-0.0057852136591705
0.426667	-0.0054505936512773
0.43	-0.0031459692607288
0.433333	-0.0015178242666274
0.436667	-0.0025773799321191
0.44	-0.0053073852852573
0.443333	-0.0075551827049166
0.446667	-0.008603554751073
0.45	-0.0087145571800377
0.453333	-0.0075499795585175
0.456667	-0.0049794970356396
0.46	-0.0029040904223642
0.463333	-0.0039599042137145
0.466667	-0.0077162868483767
0.47	-0.01002408371206
0.473333	-0.0076956521745883
0.476667	-0.0028169025061803
0.48	-0.00054351158301358
0.483333	-0.0028460307063158
0.486667	-0.0063833416546763
0.49	-0.0071287450580569
0.493333	-0.0052615176910635
0.496667	-0.0039679236380812
0.5	-0.0045827801047266
0.503333	-0.0051675813984227
0.506667	-0.0039654144035654
0.51	-0.0020949919350761
0.513333	-0.0016042466958707
0.516667	-0.0022633506578029
0.52	-0.0020935613872157
0.523333	-0.0005939221090414
0.526667	0.00047829798745527
0.53	-7.3105293194913e-05
0.533333	-0.00096708744985582
0.536667	-0.0004738228767833
0.54	0.00077732475473515
0.543333	0.00066146986808319
0.546667	-0.0010988149702718
0.55	-0.0022055447459409
0.553333	-0.00091914099465364
0.556667	0.0014842231449905
0.56	0.0024707353109271
0.563333	0.0015617993020945
0.566667	0.00046839007687266
0.57	0.00025822613052941
0.573333	4.411168970825e-05
0.576667	-0.0010487264800289
0.58	-0.0020860032504534
0.583333	-0.0017051489910116
0.586667	-0.00044888875473345
0.59	-0.00015400340326063
0.593333	-0.0011183821795871
0.596667	-0.0014717398678684
0.6	1.5933031592126e-05
0.603333	0.0018330138229683
0.606667	0.0016846606167686
0.61	-0.00019314337936447
0.613333	-0.0012873901317094
0.616667	-0.00038123129760442
0.62	0.00076434593113342
0.623333	0.00010341098161778
0.626667	-0.0016088202296474
0.63	-0.001912379554906
0.633333	-0.00030547212295945
0.636667	0.00093740318590407
0.64	-3.7589267798902e-06
0.643333	-0.0019446454947293
0.646667	-0.0024716081927766
0.65	-0.0013241227411734
0.653333	-0.00048379334033541
0.656667	-0.0010976197563834
0.66	-0.0019372012555397
0.663333	-0.0015212336746416
0.666667	-0.00045864937211741
0.67	-0.00043504350866403
0.673333	-0.001533748685017
0.676667	-0.0020874467303672
0.68	-0.001258122342383
0.683333	-0.00030539893749486
0.686667	-0.00056614973904013
0.69	-0.001321730982834
0.693333	-0.00096904172484847
0.696667	0.00023867029654396
0.7	0.00025411698444592
0.703333	-0.0016554225710576
0.706667	-0.0033400358942269
0.71	-0.0024178222359477
0.713333	0.00033787705505126
0.716667	0.0017447742366739
0.72	0.00029291501028711
0.723333	-0.0019607328794137
0.726667	-0.0022163990874558
0.73	-0.00053746906425461
0.733333	0.00056608123406253
0.736667	-0.00032292153413899
0.74	-0.0018480005921809
0.743333	-0.002045371730476
0.746667	-0.000973960802288
0.75	-0.00023851448383006
0.753333	-0.00052859779856737
0.756667	-0.00085377145925131
0.76	-0.00029193602220025
0.763333	0.00057071664751347
0.766667	0.00054699174751369
0.77	-0.00042981878119941
0.773333	-0.0012855558471803
0.776667	-0.0013203676421035
0.78	-0.00098809489011237
0.783333	-0.001014321830291
0.786667	-0.0013406151777916
0.79	-0.0013364894904695
0.793333	-0.00072059876143598
0.796667	0.00016370162158974
0.8	0.00083842875462555
0.803333	0.0010519376531416
0.806667	0.00071378142200524
0.81	-9.016189085261e-05
0.813333	-0.00091684381055005
0.816667	-0.0011954560151215
0.82	-0.00088090153022175
0.823333	-0.00059457764491145
0.826667	-0.00081704172257443
0.83	-0.0011798781142832
0.833333	-0.00097949673237456
0.836667	-0.00026840555888757
0.84	0.0001238205786892
0.843333	-0.00021376823267522
0.846667	-0.00061951808461685
0.85	-0.00032533991915849
0.853333	0.00032407481329864
0.856667	0.00029327240502282
0.86	-0.00057093190501483
0.863333	-0.0011389795082812
0.866667	-0.00050802966175078
0.87	0.00066625995763003
0.873333	0.00097723127848829
0.876667	0.00014546424699859
0.88	-0.0006603664140701
0.883333	-0.00047258484346908
0.886667	0.0002288285520479
0.89	0.00037396245759162
0.893333	-0.00010378668183375
0.896667	-0.00026995277389027
0.9	0.00032616041879167
0.903333	0.00094296270763043
0.906667	0.00071758898052778
0.91	-0.00012626362900266
0.913333	-0.00067340454149856
0.916667	-0.00061787818344143
0.92	-0.00053184304070518
0.923333	-0.00084834525413579
0.926667	-0.0012029228425761
0.93	-0.0010662399595979
0.933333	-0.00056509170915694
0.936667	-0.00022007992707974
0.94	-0.00013460625325493
0.943333	7.8451884897332e-06
0.946667	0.00020190329700059
0.95	-1.7200131745509e-05
0.953333	-0.00074990329024054
0.956667	-0.001284138990516
0.96	-0.00093910115061809
0.963333	-8.1781582922608e-05
0.966667	0.00026207891031251
0.97	-0.00023021435495415
0.973333	-0.00078207228909496
0.976667	-0.0006622723963999
0.98	-0.0001842431761949
0.983333	-0.00012147795305186
0.986667	-0.00049614105412077
0.99	-0.00060259128703547
0.993333	-0.00017513975033282
0.996667	0.0001738780193012
1	-4.2254609444862e-05


==> anc/Fig4_xSF_ImVec_SFX0SFY-1SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-3.2961109494709
0	0
0.00333333	0.12399773395022
0.00666667	0.22507890751957
0.01	0.30806395020297
0.0133333	0.39158632651789
0.0166667	0.47450206108232
0.02	0.53548805978302
0.0233333	0.56867231969601
0.0266667	0.60156911612658
0.03	0.66556873231989
0.0333333	0.76062389909389
0.0366667	0.86582505185002
0.04	0.97548035758226
0.0433333	1.0932726719626
0.0466667	1.1752720489716
0.05	1.0995835747918
0.0533333	0.72088225953382
0.0566667	-0.049185675928085
0.06	-1.2449051971881
0.0633333	-2.9290506500951
0.0666667	-5.2094824322999
0.07	-8.0846243005846
0.0733333	-11.231886690961
0.0766667	-13.993411213401
0.08	-15.66816168952
0.0833333	-15.911475737495
0.0866667	-14.909548582018
0.09	-13.195839022441
0.0933333	-11.298540454084
0.0966667	-9.5173115126434
0.1	-7.9426402816435
0.103333	-6.5895113311826
0.106667	-5.4714026201679
0.11	-4.5818985631172
0.113333	-3.8715468832947
0.116667	-3.2786251881891
0.12	-2.7749144080412
0.123333	-2.3653585312019
0.126667	-2.0483548928536
0.13	-1.7945145425378
0.133333	-1.5692174890266
0.136667	-1.3629266210819
0.14	-1.188201106298
0.143333	-1.0519266111384
0.146667	-0.94195790876017
0.15	-0.84188314558351
0.153333	-0.7487496217039
0.156667	-0.66987432640189
0.16	-0.60748357731332
0.163333	-0.55453471866563
0.166667	-0.50502616171332
0.17	-0.46102188401383
0.173333	-0.4262654534484
0.176667	-0.39755068874905
0.18	-0.36742890393558
0.183333	-0.33390671639612
0.186667	-0.3026221304965
0.19	-0.27867194474779
0.193333	-0.26003628201228
0.196667	-0.24102263477544
0.2	-0.21930141439358
0.203333	-0.19636582434089
0.206667	-0.17259118043416
0.21	-0.1460720931252
0.213333	-0.11737455793489
0.216667	-0.092093025755109
0.22	-0.075786122854476
0.223333	-0.067412634623247
0.226667	-0.060316578500877
0.23	-0.04963963502848
0.233333	-0.036533358743467
0.236667	-0.024584969148134
0.24	-0.01457528021528
0.243333	-0.0048295126673655
0.246667	0.0045255117591408
0.25	0.01048092101816
0.253333	0.010952818153154
0.256667	0.0078486123668041
0.26	0.0051482044968447
0.263333	0.004976592167113
0.266667	0.0067978822185969
0.27	0.0095883133858871
0.273333	0.01282390499975
0.276667	0.01512302925873
0.28	0.013922177875229
0.283333	0.0081078990193804
0.286667	0.00031853819189505
0.29	-0.0049678796691938
0.293333	-0.0059233893697799
0.296667	-0.004974720634217
0.3	-0.0055430247420826
0.303333	-0.008029609966849
0.306667	-0.0097430128146809
0.31	-0.0082837775079662
0.313333	-0.0041107160441426
0.316667	0.00014904357047276
0.32	0.0021225372362118
0.323333	0.0012842998569995
0.326667	-0.0010626216873709
0.33	-0.0028644771320088
0.333333	-0.0028511984579884
0.336667	-0.0016400035194315
0.34	-0.0011555706225183
0.343333	-0.0024490159185258
0.346667	-0.0042628072261885
0.35	-0.0043947051338859
0.353333	-0.0024211586571291
0.356667	-0.00019730931925094
0.36	0.00065578655619635
0.363333	0.00078432471723949
0.366667	0.0016876009103147
0.37	0.0029251544289839
0.373333	0.0022983189865609
0.376667	-0.00088500844327357
0.38	-0.0042209566744592
0.383333	-0.0050845357523742
0.386667	-0.0042405599509955
0.39	-0.0048648542094335
0.393333	-0.0079004245771902
0.396667	-0.01018584171785
0.4	-0.0083630018564892
0.403333	-0.0035261376807216
0.406667	-0.00020830299839112
0.41	-0.00086847627914992
0.413333	-0.0031823894810118
0.416667	-0.0035953998891937
0.42	-0.0021013232905002
0.423333	-0.0018077840957403
0.426667	-0.0042379710186468
0.43	-0.0070461262613924
0.433333	-0.0071597950081519
0.436667	-0.0048367381144032
0.44	-0.0032006088922099
0.443333	-0.0042275279933677
0.446667	-0.0066373851898205
0.45	-0.0079578753368209
0.453333	-0.0074053516999767
0.456667	-0.0059646668895638
0.46	-0.0045247103567002
0.463333	-0.0031568988504688
0.466667	-0.0020064874003537
0.47	-0.001625883177574
0.473333	-0.0019873819957539
0.476667	-0.0020745925695384
0.48	-0.0012116848114627
0.483333	-0.00026705116576715
0.486667	-0.00062390423861254
0.49	-0.0021234855498864
0.493333	-0.003024597159753
0.496667	-0.0022819573617656
0.5	-0.00099609662283477
0.503333	-0.0009320165588335
0.506667	-0.0021626191060095
0.51	-0.0031035215511237
0.513333	-0.0027247606204082
0.516667	-0.0017103965886364
0.52	-0.0011295115016348
0.523333	-0.00090413217605717
0.526667	-0.0003986800467427
0.53	5.3791441179245e-05
0.533333	-0.00060542779282474
0.536667	-0.0023041273586851
0.54	-0.0033231386661094
0.543333	-0.0023188825450159
0.546667	-0.00021225100628272
0.55	0.00085081516390899
0.553333	0.000195403013286
0.556667	-0.00070837838311254
0.56	-0.00044830706686674
0.563333	0.00042275961204519
0.566667	0.00040004466878103
0.57	-0.00065967262158239
0.573333	-0.001319089429115
0.576667	-0.00069023953034994
0.58	0.0002153301898329
0.583333	-0.0001566461522481
0.586667	-0.0017784631784358
0.59	-0.0030429515793887
0.593333	-0.0027239968962791
0.596667	-0.0012166588849267
0.6	0.00025308067163207
0.603333	0.00095723326010459
0.606667	0.00085435906311855
0.61	6.2587534210684e-05
0.613333	-0.0011350945128817
0.616667	-0.0019635905266267
0.62	-0.0016310652515861
0.623333	-0.00036269642640312
0.626667	0.00060569788737505
0.63	0.00045264110697996
0.633333	-0.00021461842584598
0.636667	-0.00025699622267908
0.64	0.00039316652901222
0.643333	0.00073047538686773
0.646667	0.00025842639967597
0.65	-0.00025956253420607
0.653333	-8.4300795463274e-05
0.656667	0.0001232709908471
0.66	-0.0008938914075962
0.663333	-0.0029421910425686
0.666667	-0.0041120205080912
0.67	-0.0030082017333054
0.673333	-0.0006005348544641
0.676667	0.0008673190438563
0.68	0.00053537428618203
0.683333	-0.00030885606241819
0.686667	-0.00017602309967791
0.69	0.00075172049571639
0.693333	0.0012016764938785
0.696667	0.0006831326540185
0.7	-6.2681467710511e-05
0.703333	-0.00037723998266276
0.706667	-0.00056913453985151
0.71	-0.0011165219336068
0.713333	-0.0016422181277384
0.716667	-0.0013949052068475
0.72	-0.00051374988225823
0.723333	-2.8686246572095e-05
0.726667	-0.00043113662067483
0.73	-0.00089794956328265
0.733333	-0.00041942944372939
0.736667	0.00068807404523776
0.74	0.0010554160897558
0.743333	2.3446806446987e-05
0.746667	-0.0014774609167825
0.75	-0.0020776570164818
0.753333	-0.001562133437435
0.756667	-0.00087503043349587
0.76	-0.00076027214978049
0.763333	-0.00095719097849343
0.766667	-0.00083581009790789
0.77	-0.00034807018218348
0.773333	8.7944055647309e-06
0.776667	-4.4532865305133e-05
0.78	-0.0002443990627157
0.783333	-0.00023134324299499
0.786667	-1.7509343126249e-05
0.79	0.00011204091993019
0.793333	-2.3944249976127e-05
0.796667	-0.00035555175778099
0.8	-0.00065843515552092
0.803333	-0.00067490900003655
0.806667	-0.00027960573413097
0.81	0.00028674804495136
0.813333	0.00045398712438126
0.816667	-0.00012233874422801
0.82	-0.0010055453713054
0.823333	-0.0012619995016354
0.826667	-0.00049097569809077
0.83	0.00060451503466129
0.833333	0.00092474815377975
0.836667	0.00018043815414358
0.84	-0.00086251123727646
0.843333	-0.0013322681267518
0.846667	-0.0011285855755892
0.85	-0.00071990649242197
0.853333	-0.00038991167039472
0.856667	-6.2192881212337e-05
0.86	0.00023107872300776
0.863333	0.00017015761386714
0.866667	-0.00036536563155601
0.87	-0.00092763261771032
0.873333	-0.00093938248514958
0.876667	-0.00039981079568899
0.88	0.00014915860675323
0.883333	0.00035101162832239
0.886667	0.00040966483841956
0.89	0.00061866789002565
0.893333	0.00081934733194835
0.896667	0.00063156628325674
0.9	9.123164638279e-05
0.903333	-0.00030512339855245
0.906667	-0.00024690651194551
0.91	8.7865398403441e-06
0.913333	7.678299570236e-05
0.916667	2.0099046053841e-05
0.92	0.00018419785519774
0.923333	0.00055674057211801
0.926667	0.0006633170121018
0.93	0.00021375447252028
0.933333	-0.0004337408656586
0.936667	-0.00069909282250221
0.94	-0.00052733458205845
0.943333	-0.00042269233536604
0.946667	-0.00074318102428303
0.95	-0.0012330540328055
0.953333	-0.0013780384632393
0.956667	-0.0010343613669665
0.96	-0.00051868247260733
0.963333	-0.00017478081122578
0.966667	-6.1587285469166e-05
0.97	-5.5191864801318e-05
0.973333	-5.1496097263919e-05
0.976667	5.022196826433e-06
0.98	0.00013509994560624
0.983333	0.00025012255640527
0.986667	0.00017310969153899
0.99	-0.00013014432040323
0.993333	-0.00041992036677813
0.996667	-0.00044751853461173
1	-0.0003095008627371


==> anc/Fig4_xSF_ImVec_SFX0SFY-2SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.3483612521628
0	0
0.00333333	0.072869364707588
0.00666667	0.15001936779625
0.01	0.21914762267198
0.0133333	0.2636874206672
0.0166667	0.28696086441151
0.02	0.30948375967652
0.0233333	0.33877405293181
0.0266667	0.35400738742745
0.03	0.33003842678318
0.0333333	0.26895244596177
0.0366667	0.19437814779978
0.04	0.11629357854356
0.0433333	0.017478489832911
0.0466667	-0.11809727618814
0.05	-0.2774278442602
0.0533333	-0.43543081335849
0.0566667	-0.59538882034339
0.06	-0.79463941899855
0.0633333	-1.0685133835682
0.0666667	-1.4321369306078
0.07	-1.9159702976815
0.0733333	-2.6016599657361
0.0766667	-3.5869754410865
0.08	-4.9115043152668
0.0833333	-6.5592987451442
0.0866667	-8.5691664732924
0.09	-11.102173989679
0.0933333	-14.290944098407
0.0966667	-17.928507358017
0.1	-21.309004618597
0.103333	-23.476767144389
0.106667	-23.766627226392
0.11	-22.20607653354
0.113333	-19.449316649277
0.116667	-16.333028206935
0.12	-13.447258955903
0.123333	-11.015478417955
0.126667	-9.0392002044394
0.13	-7.4661545668074
0.133333	-6.2387999521932
0.136667	-5.275589948964
0.14	-4.4852103900529
0.143333	-3.8131773475658
0.146667	-3.2520123641565
0.15	-2.8001592354557
0.153333	-2.4304711673603
0.156667	-2.1099825539482
0.16	-1.8340913153917
0.163333	-1.6195401799724
0.166667	-1.4650702380677
0.17	-1.3374407052115
0.173333	-1.2034280113979
0.176667	-1.0628456519065
0.18	-0.93847107057398
0.183333	-0.84080229262878
0.186667	-0.75746659653034
0.19	-0.67685324540125
0.193333	-0.60633159362816
0.196667	-0.55790782997397
0.2	-0.52512690418076
0.203333	-0.48747899202693
0.206667	-0.43653374030439
0.21	-0.38586510605595
0.213333	-0.35116930119016
0.216667	-0.3298704356608
0.22	-0.30798849545824
0.223333	-0.28091628325717
0.226667	-0.25609288609052
0.23	-0.23534241730928
0.233333	-0.20642527933509
0.236667	-0.15942220828508
0.24	-0.10523816572083
0.243333	-0.06795566027377
0.246667	-0.058601776127037
0.25	-0.063794372825957
0.253333	-0.062666891608145
0.256667	-0.048893764172479
0.26	-0.031603019957658
0.263333	-0.019573418622028
0.266667	-0.012361601493805
0.27	-0.0066081889363809
0.273333	-0.0032020194880382
0.276667	-0.0039079331176807
0.28	-0.0053395419238374
0.283333	-0.0020093045567153
0.286667	0.0057068371220231
0.29	0.011606817710894
0.293333	0.012190657853278
0.296667	0.010691899409554
0.3	0.010611300736161
0.303333	0.0092477053065039
0.306667	0.0018425525378928
0.31	-0.0096380755519533
0.313333	-0.016756777566793
0.316667	-0.014421337499267
0.32	-0.0066902053705053
0.323333	-0.00097589624501352
0.326667	0.00042847400761605
0.33	0.00023315529804778
0.333333	0.0001239763661738
0.336667	-0.00065535224254344
0.34	-0.0011487174052849
0.343333	0.0018061873155326
0.346667	0.0075974372185752
0.35	0.0092256147696515
0.353333	0.00099583793057705
0.356667	-0.012636017127605
0.36	-0.020577743607324
0.363333	-0.018056443822668
0.366667	-0.011844852566367
0.37	-0.01044787313969
0.373333	-0.012912148269267
0.376667	-0.011704441194801
0.38	-0.0047541664988008
0.383333	0.0011856999858042
0.386667	0.00044265536381596
0.39	-0.0034844776508082
0.393333	-0.0036770925852082
0.396667	-0.00046089189471673
0.4	-0.0006651417073216
0.403333	-0.0064673572643853
0.406667	-0.010871126141297
0.41	-0.0073496976540168
0.413333	9.8929260058643e-05
0.416667	0.0015944065170374
0.42	-0.005272988315609
0.423333	-0.012196875704282
0.426667	-0.011558917247256
0.43	-0.0063158724165796
0.433333	-0.0048672824709641
0.436667	-0.0090268096573623
0.44	-0.012326763465368
0.443333	-0.010111355759253
0.446667	-0.0060621628450451
0.45	-0.0060905363590396
0.453333	-0.0094795246888414
0.456667	-0.010527608415021
0.46	-0.0076554878471247
0.463333	-0.0059014276379782
0.466667	-0.0090596839869058
0.47	-0.013381154094614
0.473333	-0.012393067350995
0.476667	-0.0059484003724837
0.48	-0.00056528396369647
0.483333	-0.00087979574745506
0.486667	-0.0043969786749788
0.49	-0.0060895182793991
0.493333	-0.0051489085553717
0.496667	-0.004368826536557
0.5	-0.0045890402355999
0.503333	-0.0035456740237261
0.506667	-0.00056413130754344
0.51	0.0010595149432884
0.513333	-0.0015343428973578
0.516667	-0.0060204330590136
0.52	-0.0073249023156557
0.523333	-0.0042056606207195
0.526667	-0.00069485756104136
0.53	-0.0005267295047918
0.533333	-0.0025858479340245
0.536667	-0.0033710283148488
0.54	-0.002134363265842
0.543333	-0.0011918546080328
0.546667	-0.0018057939954492
0.55	-0.0024188646287272
0.553333	-0.0016155825837856
0.556667	-0.00061586768418586
0.56	-0.0012088229236795
0.563333	-0.0025815542686342
0.566667	-0.0023359633419693
0.57	-0.00028605087538659
0.573333	0.00094186239412638
0.576667	-0.00034432910139794
0.58	-0.0024173383528886
0.583333	-0.0026933107627141
0.586667	-0.0014888449426556
0.59	-0.0013628051040691
0.593333	-0.0031629218962426
0.596667	-0.0047628488675795
0.6	-0.0042055631630467
0.603333	-0.0023491769546413
0.606667	-0.0012222795102384
0.61	-0.0010274008838534
0.613333	-0.00047530276718531
0.616667	0.0005246502451602
0.62	0.0005686678388433
0.623333	-0.00055751276768567
0.626667	-0.00089490290578952
0.63	0.00074810165383339
0.633333	0.0023327265202255
0.636667	0.0010356609351045
0.64	-0.0023881508496537
0.643333	-0.0039490970183571
0.646667	-0.0016664538651789
0.65	0.0015296729002698
0.653333	0.0015848528694138
0.656667	-0.0013550723711338
0.66	-0.0034887353695745
0.663333	-0.0027532682933126
0.666667	-0.0012463391854477
0.67	-0.0015526453117433
0.673333	-0.0028441571598867
0.676667	-0.0025356547313299
0.68	-0.00059144495417867
0.683333	0.00035651559805603
0.686667	-0.00075877454908238
0.69	-0.001570717913248
0.693333	9.6784605353396e-05
0.696667	0.0025780405499398
0.7	0.002475262185478
0.703333	-0.00036912345469636
0.706667	-0.0024796862116596
0.71	-0.0016776345335005
0.713333	-7.5416515467212e-05
0.716667	-0.00069814147830993
0.72	-0.0028302137496403
0.723333	-0.0031137168309241
0.726667	-0.00076398516210075
0.73	0.0010007272806262
0.733333	-0.00039277221637007
0.736667	-0.0030091080276637
0.74	-0.0031456335233044
0.743333	-0.0007248138069151
0.746667	0.00058928353724694
0.75	-0.0012682847591746
0.753333	-0.0037658328306445
0.756667	-0.0034019176387109
0.76	-0.00057391227734676
0.763333	0.0012542174521575
0.766667	0.00050842986390429
0.77	-0.00076030884722215
0.773333	-0.00047456702918392
0.776667	0.00036828890254423
0.78	-0.00030568541446748
0.783333	-0.0020072127358762
0.786667	-0.0022585035700156
0.79	-0.00050510692362646
0.793333	0.00081431253994118
0.796667	-0.00011870893980271
0.8	-0.0016630568679876
0.803333	-0.001107431536666
0.806667	0.001158542800749
0.81	0.0019722394797113
0.813333	-0.00010664907631477
0.816667	-0.0026659800240115
0.82	-0.0027521830704953
0.823333	-0.00078214473068636
0.826667	0.00044510754443887
0.83	-0.00017796805237888
0.833333	-0.00097512457816959
0.836667	-0.00056587808736392
0.84	-3.1029306383324e-05
0.843333	-0.00086075734974129
0.846667	-0.0021514252050094
0.85	-0.001711794713254
0.853333	0.00043532043525835
0.856667	0.0016218902914903
0.86	0.00016778277948283
0.863333	-0.0021308547797668
0.866667	-0.00237496390123
0.87	-0.00045487995158264
0.873333	0.001039192950638
0.876667	0.00053831548151892
0.88	-0.00061297949354696
0.883333	-0.00053994708725898
0.886667	0.00038086747442995
0.89	0.00043067482510568
0.893333	-0.00057533460105504
0.896667	-0.0010000852192642
0.9	-2.1202263243454e-05
0.903333	0.0010102440154907
0.906667	0.00061756383434112
0.91	-0.00052979949383611
0.913333	-0.00063215615778074
0.916667	0.00049306863587553
0.92	0.0011209064018158
0.923333	0.0002034297457781
0.926667	-0.0010851564883514
0.93	-0.0011001546177662
0.933333	-5.9049740084618e-05
0.936667	0.00047038373870985
0.94	-6.7812459527707e-05
0.943333	-0.00064974816186396
0.946667	-0.00053026392027855
0.95	-0.00040231474203837
0.953333	-0.0010572669072217
0.956667	-0.0018593451989371
0.96	-0.0016378857664681
0.963333	-0.00062990289167501
0.966667	-0.0002678755712652
0.97	-0.0009693178448614
0.973333	-0.0013973161366016
0.976667	-0.00053041938156059
0.98	0.00058337160554849
0.983333	0.00027357686120073
0.986667	-0.0011102774861794
0.99	-0.0014615499940112
0.993333	2.0993191056959e-05
0.996667	0.0014453366562214
1	0.00076971236806515


==> anc/Fig4_xSF_ImVec_SFX0SFY-3SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.9673814112046
0	0
0.00333333	0.0011609104611772
0.00666667	0.019562212907119
0.01	0.036264536626483
0.0133333	0.018172870668054
0.0166667	-0.034139995189112
0.02	-0.086431741345534
0.0233333	-0.1197430060895
0.0266667	-0.15436154233653
0.03	-0.21323695684326
0.0333333	-0.2826326350284
0.0366667	-0.33190671582489
0.04	-0.36194081648042
0.0433333	-0.40586727859751
0.0466667	-0.47930226731669
0.05	-0.55746187001627
0.0533333	-0.61670338089875
0.0566667	-0.67662748488327
0.06	-0.77440455185465
0.0633333	-0.90782380245018
0.0666667	-1.0368865252337
0.07	-1.14688020157
0.0733333	-1.2774970426816
0.0766667	-1.4688910052587
0.08	-1.7041204823366
0.0833333	-1.9399740823758
0.0866667	-2.1851864091179
0.09	-2.5065645372683
0.0933333	-2.9501272282722
0.0966667	-3.5014891085862
0.1	-4.1570853626885
0.103333	-4.9989608265974
0.106667	-6.1425956052065
0.11	-7.6291875011237
0.113333	-9.4618963159131
0.116667	-11.788018777671
0.12	-14.930142930197
0.123333	-19.035783944645
0.126667	-23.589596091632
0.13	-27.357651842788
0.133333	-29.014592576878
0.136667	-28.001886732644
0.14	-24.865540546427
0.143333	-20.799228796703
0.146667	-16.860806004307
0.15	-13.539227018218
0.153333	-10.874954679251
0.156667	-8.7877754795187
0.16	-7.222400648228
0.163333	-6.0884823786098
0.166667	-5.2204686966152
0.17	-4.4641651222417
0.173333	-3.7708939256045
0.176667	-3.1737109557044
0.18	-2.6942168241793
0.183333	-2.3082212380421
0.186667	-1.9905029445854
0.19	-1.7464816776134
0.193333	-1.5800667434623
0.196667	-1.456558607661
0.2	-1.3255286657681
0.203333	-1.1729290890977
0.206667	-1.0269366310096
0.21	-0.91200075599605
0.213333	-0.81916633773155
0.216667	-0.73004993596163
0.22	-0.65031469133
0.223333	-0.59962925653204
0.226667	-0.57575577926856
0.23	-0.54977056953
0.233333	-0.50094126682017
0.236667	-0.44067477222372
0.24	-0.39305028898567
0.243333	-0.36312824305943
0.246667	-0.33737759712878
0.25	-0.30873055618373
0.253333	-0.28423984868586
0.256667	-0.26576500541557
0.26	-0.23869787494319
0.263333	-0.1905059186522
0.266667	-0.13219160882299
0.27	-0.088593897478688
0.273333	-0.069536251771637
0.276667	-0.062583135053272
0.28	-0.055672393263523
0.283333	-0.053665544922131
0.286667	-0.063896579968502
0.29	-0.074875783923157
0.293333	-0.064436334575578
0.296667	-0.029468292273589
0.3	0.0053929523680636
0.303333	0.015420781890213
0.306667	0.0041547227605823
0.31	-0.0045457555935092
0.313333	0.0019011715588482
0.316667	0.012268104569695
0.32	0.011253208969381
0.323333	0.00062267125072003
0.326667	-0.0063832199729516
0.33	-0.0051106435555313
0.333333	-0.003836059587252
0.336667	-0.0087790733388366
0.34	-0.014224963990911
0.343333	-0.011729736585342
0.346667	-0.0030068273485526
0.35	0.0026432824926865
0.353333	0.0010996301130787
0.356667	-0.0027974729240934
0.36	-0.0040715024504982
0.363333	-0.0040137597876999
0.366667	-0.0053620503470032
0.37	-0.0061716236026594
0.373333	-0.0033205737740723
0.376667	0.00035545632351976
0.38	-0.0018965974525761
0.383333	-0.011162662255991
0.386667	-0.020064813274455
0.39	-0.021682198192142
0.393333	-0.017721198544362
0.396667	-0.014600328662302
0.4	-0.013909257317544
0.403333	-0.011270243230275
0.406667	-0.0043111847524653
0.41	0.0028650123026281
0.413333	0.0050219847682537
0.416667	0.0022328406844161
0.42	-0.0018541431749769
0.423333	-0.0057773524461381
0.426667	-0.010358195680156
0.43	-0.01396671685428
0.433333	-0.012532375254508
0.436667	-0.0060614090023208
0.44	-0.0013883469387973
0.443333	-0.0048050923212159
0.446667	-0.013578895385368
0.45	-0.018671273413104
0.453333	-0.015794451150515
0.456667	-0.0099909597109998
0.46	-0.0079904619920847
0.463333	-0.0096393870736785
0.466667	-0.010017034328138
0.47	-0.007717097785753
0.473333	-0.0064579621935285
0.476667	-0.0083527723035716
0.48	-0.010048781171298
0.483333	-0.0079958815148287
0.486667	-0.0045147028127802
0.49	-0.0048429524505321
0.493333	-0.0092515625177683
0.496667	-0.012206020991126
0.5	-0.010162239718034
0.503333	-0.0065679177778444
0.506667	-0.0066915654665695
0.51	-0.009955923938062
0.513333	-0.010982799177696
0.516667	-0.0075216344681837
0.52	-0.0034909729886376
0.523333	-0.0030392191335794
0.526667	-0.0048150434228965
0.53	-0.0047174192741324
0.533333	-0.0023688859134436
0.536667	-0.0013825580349573
0.54	-0.0034485601579459
0.543333	-0.0056212262249103
0.546667	-0.0048541422365185
0.55	-0.0025547423893539
0.553333	-0.002157657394577
0.556667	-0.0037150286866448
0.56	-0.0040268836523388
0.563333	-0.0020133847182867
0.566667	-0.00075036529272502
0.57	-0.0027637500873985
0.573333	-0.0057784312054895
0.576667	-0.0056674863393096
0.58	-0.002396783970448
0.583333	-7.3625502132037e-05
0.586667	-0.0010250443902605
0.59	-0.0027575251912705
0.593333	-0.002150019490481
0.596667	-0.00026351040223254
0.6	-0.00043254265308186
0.603333	-0.0027777399669208
0.606667	-0.0037987944291895
0.61	-0.0018160197834316
0.613333	0.00013548433313365
0.616667	-0.0013436142398496
0.62	-0.0047787439068338
0.623333	-0.0056413993914292
0.626667	-0.0027367730355102
0.63	0.00015392489021795
0.633333	-0.00031964487634682
0.636667	-0.0026171431942521
0.64	-0.0030834340533585
0.643333	-0.0014028897840611
0.646667	-0.00055565131635209
0.65	-0.0017904578696998
0.653333	-0.0026368569738159
0.656667	-0.0010090055774627
0.66	0.0011123525382512
0.663333	0.0003651657853112
0.666667	-0.0027984266429385
0.67	-0.004310737954104
0.673333	-0.002060970046675
0.676667	0.0011759677527488
0.68	0.0016032925445776
0.683333	-0.00063221999725357
0.686667	-0.0022968946074928
0.69	-0.0018971603415573
0.693333	-0.0011981467307574
0.696667	-0.0017681148915249
0.7	-0.0024260275610581
0.703333	-0.0015079075001252
0.706667	1.2897220313458e-05
0.71	-0.00018290225501935
0.713333	-0.0019677743119154
0.716667	-0.0026114480203115
0.72	-0.00087262297339288
0.723333	0.00084947518447785
0.726667	-0.0001422490776377
0.73	-0.0027880350742394
0.733333	-0.0036271441747085
0.736667	-0.0017399261373049
0.74	-4.1796140579111e-05
0.743333	-0.0010088136048972
0.746667	-0.0031089602082644
0.75	-0.0031265488550328
0.753333	-0.00087998733242846
0.756667	0.00056271617364543
0.76	-0.00067665048803739
0.763333	-0.0027588688894617
0.766667	-0.0029880925569328
0.77	-0.001588442789269
0.773333	-0.00093677062065436
0.776667	-0.0017945894481294
0.78	-0.0023333291366302
0.783333	-0.0011760595423582
0.786667	0.00039896722095424
0.79	0.00040471893774733
0.793333	-0.0008736836307825
0.796667	-0.0013991475464996
0.8	-0.00047539332882672
0.803333	0.00031827621128173
0.806667	-0.00039397737853698
0.81	-0.001780998150795
0.813333	-0.002175630703978
0.816667	-0.0014754665183049
0.82	-0.00092190239339777
0.823333	-0.00094166984714832
0.826667	-0.00066963462344028
0.83	0.00019562035520233
0.833333	0.00046737383236998
0.836667	-0.00074233959961076
0.84	-0.0022721103727214
0.843333	-0.002204859997989
0.846667	-0.00055839804324323
0.85	0.00064102249137662
0.853333	0.00013888151121433
0.856667	-0.0009518507540434
0.86	-0.0010001961096611
0.863333	-0.00025439138641288
0.866667	-0.00019937407489288
0.87	-0.0010456016737127
0.873333	-0.0013567401458435
0.876667	-0.0003968628045153
0.88	0.00054040724125403
0.883333	1.7721929046739e-05
0.886667	-0.0012936528639528
0.89	-0.0015338082913996
0.893333	-0.00043900594105279
0.896667	0.00026190242373739
0.9	-0.00049640798193802
0.903333	-0.0014509341406507
0.906667	-0.00094341629985317
0.91	0.00044354115234021
0.913333	0.00061918526059711
0.916667	-0.00089564920535392
0.92	-0.0021249633910214
0.923333	-0.0014116413951277
0.926667	0.00024065542659423
0.93	0.00067346303086956
0.933333	-0.00035619881792404
0.936667	-0.0010472754697821
0.94	-0.00038400770782625
0.943333	0.0004165629230901
0.946667	-8.2235292345658e-05
0.95	-0.001265280343399
0.953333	-0.0014104807211702
0.956667	-0.00033007170292195
0.96	0.00035993207462522
0.963333	-0.00029688850257597
0.966667	-0.0012125373259525
0.97	-0.0010212835602808
0.973333	-0.00019939120807636
0.976667	-0.00025894560318062
0.98	-0.0013149936076812
0.983333	-0.0018400374305988
0.986667	-0.0010026157618223
0.99	4.0127031734342e-05
0.993333	-8.4960748377219e-05
0.996667	-0.00086867725632213
1	-0.00076304948599589


==> anc/Fig4_xSF_ImVec_SFX0SFY-6SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.3833643996453
0	0
0.00333333	-0.038709486925784
0.00666667	-0.036137224257402
0.01	-0.013642724758091
0.0133333	-0.021436779679139
0.0166667	-0.060744736827586
0.02	-0.08242349035384
0.0233333	-0.064501481507391
0.0266667	-0.048583238781154
0.03	-0.077567243395552
0.0333333	-0.12945965247624
0.0366667	-0.14945573822965
0.04	-0.13210134098618
0.0433333	-0.12792545171639
0.0466667	-0.16448968575252
0.05	-0.20351480613564
0.0533333	-0.20048374347052
0.0566667	-0.17495678187148
0.06	-0.18260510265111
0.0633333	-0.2314997695718
0.0666667	-0.2719522551219
0.07	-0.2755998719093
0.0733333	-0.27995074693048
0.0766667	-0.32703032276011
0.08	-0.3910449489809
0.0833333	-0.41149168994581
0.0866667	-0.3859842726289
0.09	-0.37968176764931
0.0933333	-0.43153411934741
0.0966667	-0.49749859731572
0.1	-0.5189258499756
0.103333	-0.51342208583535
0.106667	-0.54792232522189
0.11	-0.63317800875736
0.113333	-0.70301865636886
0.116667	-0.71474218478735
0.12	-0.71794570350035
0.123333	-0.78154821071731
0.126667	-0.88604431852606
0.13	-0.9475043921812
0.133333	-0.94154985036627
0.136667	-0.93881565037836
0.14	-0.99556668669359
0.143333	-1.0687957774226
0.146667	-1.0921777984886
0.15	-1.0966033488191
0.153333	-1.1776632095269
0.156667	-1.346166534027
0.16	-1.49550897924
0.163333	-1.5573430678629
0.166667	-1.6190248924732
0.17	-1.8085365323975
0.173333	-2.1013738803365
0.176667	-2.3479194347231
0.18	-2.5058007855928
0.183333	-2.7358921121313
0.186667	-3.1982240095478
0.19	-3.8404345124445
0.193333	-4.5123449812551
0.196667	-5.2495127074523
0.2	-6.2712013194941
0.203333	-7.6590480485095
0.206667	-9.2619146616521
0.21	-11.16010757633
0.213333	-14.126154405646
0.216667	-19.185551791292
0.22	-26.336333034599
0.223333	-33.725942736969
0.226667	-38.454675684901
0.23	-38.551667981061
0.233333	-34.338397948552
0.236667	-27.948951300986
0.24	-21.62491051081
0.243333	-16.462158439633
0.246667	-12.497151307959
0.25	-9.5083171529732
0.253333	-7.4408726504831
0.256667	-6.2040969369637
0.26	-5.4431424171267
0.263333	-4.7333122186369
0.266667	-3.9288215501285
0.27	-3.1842276997133
0.273333	-2.6540297903055
0.276667	-2.2925519292803
0.28	-1.9700700596662
0.283333	-1.6675701817777
0.286667	-1.4625333477181
0.29	-1.3691688680334
0.293333	-1.295040152029
0.296667	-1.1670520963537
0.3	-1.0218297965558
0.303333	-0.92939858506166
0.306667	-0.87901947088777
0.31	-0.80063067529504
0.313333	-0.67857849115253
0.316667	-0.57892878959851
0.32	-0.55196229666732
0.323333	-0.55987676176693
0.326667	-0.53428233050618
0.33	-0.471509048877
0.333333	-0.42560113096187
0.336667	-0.41946819380104
0.34	-0.41280582941297
0.343333	-0.36973794514102
0.346667	-0.31596558945239
0.35	-0.29665498709295
0.353333	-0.3014655315988
0.356667	-0.27334658425154
0.36	-0.19087778533103
0.363333	-0.10391928309386
0.366667	-0.071033320334194
0.37	-0.088026882681257
0.373333	-0.10396487028594
0.376667	-0.092744813547001
0.38	-0.076676745192876
0.383333	-0.078866636918498
0.386667	-0.083962631003435
0.39	-0.063587086834569
0.393333	-0.021408352210667
0.396667	0.011198354585874
0.4	0.018110275078384
0.403333	0.013924796424377
0.406667	0.014162825900745
0.41	0.011741472879772
0.413333	-0.0047868348971311
0.416667	-0.024952660542668
0.42	-0.027123930972487
0.423333	-0.01034774776424
0.426667	0.0031740460218828
0.43	-0.00035453198416182
0.433333	-0.0088886393329047
0.436667	-0.0067167446809548
0.44	-0.00012174027891201
0.443333	-0.0061625920139319
0.446667	-0.022902236205934
0.45	-0.028884987413365
0.453333	-0.014202746862981
0.456667	0.0040482079206194
0.46	0.0059296957813651
0.463333	-0.0037457447689591
0.466667	-0.0054251785399552
0.47	0.003971666942901
0.473333	0.0066146939187511
0.476667	-0.0077455589312774
0.48	-0.024616028845179
0.483333	-0.025387123677872
0.486667	-0.014329851127977
0.49	-0.011133596233674
0.493333	-0.020747602682342
0.496667	-0.026279412096775
0.5	-0.015124622182736
0.503333	0.0015789353499316
0.506667	0.0050473523857386
0.51	-0.0045148281745136
0.513333	-0.010416543719151
0.516667	-0.0056734354448801
0.52	-0.00244106910291
0.523333	-0.01146976636585
0.526667	-0.024303497248508
0.53	-0.025484904205803
0.533333	-0.01539180724135
0.536667	-0.0087939847552833
0.54	-0.01231714786601
0.543333	-0.015875124118882
0.546667	-0.01033100498668
0.55	-0.0028175533071179
0.553333	-0.0055970319937676
0.556667	-0.016170102977249
0.56	-0.020070779802895
0.563333	-0.012369574357096
0.566667	-0.0047070943222569
0.57	-0.0070654466536029
0.573333	-0.01264505499783
0.576667	-0.0093560637175744
0.58	3.7139001125079e-05
0.583333	0.00093637215896054
0.586667	-0.010685866984411
0.59	-0.020772755065826
0.593333	-0.016930785635821
0.596667	-0.0063657943296185
0.6	-0.0051196116248828
0.603333	-0.014587642270031
0.606667	-0.020125474726419
0.61	-0.013159300941444
0.613333	-0.003357965358311
0.616667	-0.0033224448314464
0.62	-0.0098329317447027
0.623333	-0.0098463332170637
0.626667	-0.001046234729
0.63	0.0048809888669715
0.633333	0.00060274317145398
0.636667	-0.0058477464470076
0.64	-0.0043010894425226
0.643333	0.0012623007391371
0.646667	-0.00073452382004186
0.65	-0.010162069856142
0.653333	-0.013851955605874
0.656667	-0.0055353325133199
0.66	0.003332115416111
0.663333	-0.00037219092567885
0.666667	-0.011649904587912
0.67	-0.013916048864325
0.673333	-0.0030699763119568
0.676667	0.0063355557518368
0.68	0.0021617483091487
0.683333	-0.0080109024069406
0.686667	-0.0086661002377142
0.69	0.00063599970584631
0.693333	0.0051288860928132
0.696667	-0.0027859752895442
0.7	-0.01229685551366
0.703333	-0.010419781283828
0.706667	-0.00097090161751812
0.71	0.0018135362171839
0.713333	-0.0053083843574682
0.716667	-0.010392579789058
0.72	-0.0049081481237267
0.723333	0.003438621608931
0.726667	0.0026630360470516
0.73	-0.0054289033378706
0.733333	-0.0083427845453509
0.736667	-0.0019166869019924
0.74	0.0037404466735698
0.743333	-5.0422184001084e-05
0.746667	-0.0074027284868899
0.75	-0.007025632144057
0.753333	0.00061939510449773
0.756667	0.0041606813758202
0.76	-0.0014994661273103
0.763333	-0.0077669294650366
0.766667	-0.0054733442725604
0.77	0.0016815376790912
0.773333	0.0033043883689084
0.776667	-0.0020118372369899
0.78	-0.0053420437931564
0.783333	-0.0016650404451613
0.786667	0.0026117799499283
0.79	4.2768465051708e-05
0.793333	-0.0060723828617097
0.796667	-0.0067182198789281
0.8	-0.001005218312887
0.803333	0.0025629532541365
0.806667	-0.00085362762249275
0.81	-0.0052684543939667
0.813333	-0.0034435743431787
0.816667	0.0017956561478404
0.82	0.0019636809147923
0.823333	-0.0038752423375558
0.826667	-0.0074935705647021
0.83	-0.0039330592795913
0.833333	0.0011151210052785
0.836667	0.00017036423580308
0.84	-0.0046972182403606
0.843333	-0.0054044213336954
0.846667	-0.00058967077053402
0.85	0.0022165553594086
0.853333	-0.0016811991934844
0.856667	-0.0066798000126851
0.86	-0.0053008723415934
0.863333	0.00035102470873617
0.866667	0.0017170190166754
0.87	-0.0031796909808021
0.873333	-0.0066772453946969
0.876667	-0.0030989467777067
0.88	0.0026248275693616
0.883333	0.0024325771546398
0.886667	-0.0027087582466413
0.89	-0.0044323469311132
0.893333	0.00018573451088484
0.896667	0.0041503093669316
0.9	0.0011887966106747
0.903333	-0.0047091968625564
0.906667	-0.005272887240277
0.91	-0.00027412033912766
0.913333	0.0024152332159404
0.916667	-0.0011552942161946
0.92	-0.0052754724584394
0.923333	-0.0035722691066584
0.926667	0.001272119083042
0.93	0.001856174905463
0.933333	-0.0024721660651408
0.936667	-0.0046957372045672
0.94	-0.0010484806980095
0.943333	0.0030890477138004
0.946667	0.0013603188306311
0.95	-0.0038665858810006
0.953333	-0.0050586308579135
0.956667	-0.00081847678017409
0.96	0.0022648037388434
0.963333	-0.00022124368078565
0.966667	-0.0040413172061464
0.97	-0.003241974863914
0.973333	0.0005333344318343
0.976667	0.00083575678495489
0.98	-0.0031483710717386
0.983333	-0.0049498937217215
0.986667	-0.00083313181067832
0.99	0.0039115431597874
0.993333	0.0024552271588703
0.996667	-0.0033043209181794
1	-0.0052931395260115


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ-1ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-3.2996474475417
0	0
0.00333333	0.11773195569093
0.00666667	0.21998616280555
0.01	0.30741975965096
0.0133333	0.38942510933702
0.0166667	0.46579171079804
0.02	0.52678875496111
0.0233333	0.57226741845728
0.0266667	0.62011906539525
0.03	0.69008567295109
0.0333333	0.78695950435099
0.0366667	0.90679137624933
0.04	1.0481694983464
0.0433333	1.1942993222076
0.0466667	1.2758714744306
0.05	1.1689424774545
0.0533333	0.74942323132853
0.0566667	-0.054339996055417
0.06	-1.2814117471897
0.0633333	-3.0030660636382
0.0666667	-5.3132454154449
0.07	-8.1818972135066
0.0733333	-11.282722839008
0.0766667	-13.998621531818
0.08	-15.679186285304
0.0833333	-15.98400192938
0.0866667	-15.045398730624
0.09	-13.336505773294
0.0933333	-11.3788002981
0.0966667	-9.5220068092531
0.1	-7.9099237220598
0.103333	-6.5658038500385
0.106667	-5.4718463073262
0.11	-4.5929221426573
0.113333	-3.8790578422734
0.116667	-3.2827675561918
0.12	-2.7796277367877
0.123333	-2.3649962917486
0.126667	-2.0317268862536
0.13	-1.7590149156257
0.133333	-1.5248203708088
0.136667	-1.3218196856764
0.14	-1.1547004099002
0.143333	-1.0238861784369
0.146667	-0.91787442676267
0.15	-0.8225457222293
0.153333	-0.73342106133265
0.156667	-0.65565514031488
0.16	-0.59420862570448
0.163333	-0.54746116043153
0.166667	-0.50976892552685
0.17	-0.4764456195429
0.173333	-0.44459701715019
0.176667	-0.41170150460223
0.18	-0.37669888964181
0.183333	-0.34254926556399
0.186667	-0.31507652588617
0.19	-0.29726181834249
0.193333	-0.28476296315371
0.196667	-0.26797509520877
0.2	-0.23904609350451
0.203333	-0.19751731598219
0.206667	-0.1503552316178
0.21	-0.10731281904901
0.213333	-0.075347921227364
0.216667	-0.055385692093625
0.22	-0.043045429157034
0.223333	-0.032789476462851
0.226667	-0.022435738005167
0.23	-0.014175341067222
0.233333	-0.011186534493881
0.236667	-0.01344774055703
0.24	-0.017263165448555
0.243333	-0.018795219393056
0.246667	-0.017420961245278
0.25	-0.01536289990831
0.253333	-0.014673575323739
0.256667	-0.015298598589354
0.26	-0.015771425697908
0.263333	-0.014740479792563
0.266667	-0.011482022954497
0.27	-0.0059533773212001
0.273333	0.00047485053008686
0.276667	0.0046126588177501
0.28	0.00337068597594
0.283333	-0.0027483135104405
0.286667	-0.0085682717210806
0.29	-0.0081154376082648
0.293333	-0.0004263294318371
0.296667	0.0088612707688078
0.3	0.012422638468834
0.303333	0.0079216336416507
0.306667	-0.00037301424242886
0.31	-0.0063416189110403
0.313333	-0.0076321404922511
0.316667	-0.0063046174743627
0.32	-0.0048582619057589
0.323333	-0.0031458626397855
0.326667	0.00018032832283299
0.33	0.0041991849644764
0.333333	0.0053757026726203
0.336667	0.0013915844418073
0.34	-0.0054078728409976
0.343333	-0.0095276849968497
0.346667	-0.0076207934110401
0.35	-0.0018151604908085
0.353333	0.0025624129716923
0.356667	0.0022575368340458
0.36	-0.0012714496259163
0.363333	-0.0040993991595071
0.366667	-0.0038863084989465
0.37	-0.0014713500733413
0.373333	0.00077195119524535
0.376667	0.0012534046013837
0.38	-6.9258977464777e-05
0.383333	-0.0022625299256811
0.386667	-0.00409438185144
0.39	-0.0045395743820029
0.393333	-0.0034516235237002
0.396667	-0.0019591193595843
0.4	-0.001684744177935
0.403333	-0.0031359370411089
0.406667	-0.0050315077230516
0.41	-0.0055725697294451
0.413333	-0.0043384204806703
0.416667	-0.0026422815758011
0.42	-0.0020522683103952
0.423333	-0.0029234308018844
0.426667	-0.0044511841901178
0.43	-0.00568001939177
0.433333	-0.0060450439407536
0.436667	-0.0052499880764577
0.44	-0.003362828055708
0.443333	-0.0012496830693638
0.446667	-0.00033001832680241
0.45	-0.0013121723155073
0.453333	-0.003299658639938
0.456667	-0.0046479800315404
0.46	-0.0047361353392618
0.463333	-0.0044133692698871
0.466667	-0.004541205729064
0.47	-0.0046870720962772
0.473333	-0.0038778864861032
0.476667	-0.0023878995610208
0.48	-0.0018813699303966
0.483333	-0.0033599113004369
0.486667	-0.0055065263531243
0.49	-0.0057966631768306
0.493333	-0.0032660772249666
0.496667	0.00034892133238858
0.5	0.0023982780149705
0.503333	0.0018353806807868
0.506667	-0.00029291169321532
0.51	-0.0024067368388181
0.513333	-0.0037900355683795
0.516667	-0.00445942894885
0.52	-0.0043539570916869
0.523333	-0.003204246743997
0.526667	-0.001069346347398
0.53	0.001405522037653
0.533333	0.0033394636178857
0.536667	0.0040657004951928
0.54	0.003360579924176
0.543333	0.0016266801512878
0.546667	-7.215109596812e-05
0.55	-0.00063288143476892
0.553333	-6.7006155749419e-06
0.556667	0.00053131610723628
0.56	-0.00026116737752066
0.563333	-0.0019167034410691
0.566667	-0.0024952801195485
0.57	-0.00087449737654316
0.573333	0.0015819599872818
0.576667	0.0022917132931784
0.58	0.00040568614813079
0.583333	-0.0021230848170044
0.586667	-0.002767414719202
0.59	-0.0012862452474856
0.593333	0.00022809346636274
0.596667	1.608159291059e-05
0.6	-0.0013676547339383
0.603333	-0.0020565777937603
0.606667	-0.0012980673696547
0.61	-0.00017543521295364
0.613333	1.8796581199454e-05
0.616667	-0.00059041015297463
0.62	-0.00085774736698843
0.623333	-0.00023765428390585
0.626667	0.0005923275859357
0.63	0.0007321284513993
0.633333	0.00017405931403131
0.636667	-0.00035608943074921
0.64	-0.00037431404964109
0.643333	-6.915187740704e-05
0.646667	0.00015870027417925
0.65	0.00017873555357781
0.653333	8.7085911460884e-06
0.656667	-0.00047564233071844
0.66	-0.0013700072846601
0.663333	-0.0023454524094051
0.666667	-0.0027581218443166
0.67	-0.0023093879527202
0.673333	-0.0014267173348223
0.676667	-0.00079389779233516
0.68	-0.00057535114396938
0.683333	-0.00033869431365761
0.686667	0.00019505483346879
0.69	0.00055631559806618
0.693333	-3.9095817673005e-05
0.696667	-0.0016247525724744
0.7	-0.0030836804342882
0.703333	-0.0030770318866656
0.706667	-0.0014366758731157
0.71	0.00051245455833514
0.713333	0.0011766664897482
0.716667	0.00024098988097046
0.72	-0.0011098352308024
0.723333	-0.0015236392040364
0.726667	-0.00086776900200028
0.73	-0.00014172688035587
0.733333	-0.00013367976834246
0.736667	-0.00050535591754286
0.74	-0.0003908243337531
0.743333	0.00033699822353459
0.746667	0.00081412137117353
0.75	0.0002956676928047
0.753333	-0.00081537924600622
0.756667	-0.0013811902832876
0.76	-0.00088168901328383
0.763333	3.5562057175544e-06
0.766667	0.00027752183445049
0.77	-0.00020912814705479
0.773333	-0.00076141195784813
0.776667	-0.00085683945164791
0.78	-0.00074516350413731
0.783333	-0.00090679940458484
0.786667	-0.0012488773186078
0.79	-0.0012008019788547
0.793333	-0.00054241660948004
0.796667	0.00022351666658704
0.8	0.00047304222257445
0.803333	0.00020629664439338
0.806667	-4.4406783849239e-05
0.81	4.8960782856653e-05
0.813333	0.00024294142749367
0.816667	0.00014529094843294
0.82	-0.00022655294310143
0.823333	-0.0004888432823809
0.826667	-0.00039152922274646
0.83	-8.0465458277982e-05
0.833333	0.00013518480841335
0.836667	0.00010972476825609
0.84	-9.6232763873412e-05
0.843333	-0.00035210953367875
0.846667	-0.00052150224814511
0.85	-0.00048714086531137
0.853333	-0.00027362772215036
0.856667	-0.00012707908638911
0.86	-0.00030522486797967
0.863333	-0.00072747493278728
0.866667	-0.00096890148213106
0.87	-0.00072361954524295
0.873333	-0.00019761688341725
0.876667	0.00010972642473068
0.88	-1.2128897561187e-06
0.883333	-0.0002206967455398
0.886667	-0.00017022804201149
0.89	0.0001026894859324
0.893333	0.00022355638729335
0.896667	1.1572640967054e-05
0.9	-0.00029868722567355
0.903333	-0.00040079653723129
0.906667	-0.00031290332694416
0.91	-0.00029329790950226
0.913333	-0.00044258071987283
0.916667	-0.00056388305892536
0.92	-0.00044271126521697
0.923333	-0.0001326781509383
0.926667	0.00011459894595057
0.93	0.00012794085861734
0.933333	-5.2859698691353e-05
0.936667	-0.0002612560734288
0.94	-0.00031578440105807
0.943333	-9.2502841647529e-05
0.946667	0.00035585264471668
0.95	0.00070823122135524
0.953333	0.00055731001906751
0.956667	-0.00015930264339288
0.96	-0.00095394500598946
0.963333	-0.0011839342486151
0.966667	-0.0007090507231578
0.97	-5.0554976575107e-05
0.973333	0.00017763536187278
0.976667	-9.1532960328979e-05
0.98	-0.00041111029967668
0.983333	-0.00041809601699228
0.986667	-0.00021439649307544
0.99	-0.00011133755723632
0.993333	-0.00017453925903966
0.996667	-0.00019461083985917
1	-4.9996768251636e-05


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ-2ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.2950698465428
0	0
0.00333333	0.083518104241721
0.00666667	0.17682583558547
0.01	0.26887596009631
0.0133333	0.33680391763511
0.0166667	0.37210961635268
0.02	0.3871347215316
0.0233333	0.39350391867775
0.0266667	0.38402378381556
0.03	0.34345991749145
0.0333333	0.27124300744675
0.0366667	0.18253223542655
0.04	0.086989917960075
0.0433333	-0.022272074214174
0.0466667	-0.15347830735056
0.05	-0.29990032470539
0.0533333	-0.45052392956126
0.0566667	-0.61385900875473
0.06	-0.8185665843996
0.0633333	-1.090065992923
0.0666667	-1.4442886542927
0.07	-1.917948509465
0.0733333	-2.5922383604411
0.0766667	-3.5610549400425
0.08	-4.8735196765169
0.0833333	-6.5375288603329
0.0866667	-8.6002261523754
0.09	-11.18659002862
0.0933333	-14.367345032412
0.0966667	-17.911086979538
0.1	-21.168240708386
0.103333	-23.285748856901
0.106667	-23.658113111914
0.11	-22.272860112575
0.113333	-19.678349668447
0.116667	-16.628139510612
0.12	-13.707762639804
0.123333	-11.194245502042
0.126667	-9.1416185586346
0.13	-7.5154573351184
0.133333	-6.2518182795971
0.136667	-5.2616487879308
0.14	-4.4515226027825
0.143333	-3.764958022571
0.146667	-3.1931216713857
0.15	-2.7386595090667
0.153333	-2.3794090696057
0.156667	-2.0756354746215
0.16	-1.8036732997451
0.163333	-1.567693986963
0.166667	-1.3774711771017
0.17	-1.2263396470921
0.173333	-1.09708192132
0.176667	-0.98126831534404
0.18	-0.88251509129642
0.183333	-0.80247069345826
0.186667	-0.73359994644502
0.19	-0.66922575043796
0.193333	-0.61335866593487
0.196667	-0.57362461606845
0.2	-0.5471901713602
0.203333	-0.52087195656001
0.206667	-0.4860796008419
0.21	-0.44782104825225
0.213333	-0.41566689278427
0.216667	-0.3897202050755
0.22	-0.3602419052249
0.223333	-0.31967501935366
0.226667	-0.27019657981415
0.23	-0.21895972564875
0.233333	-0.17056758832484
0.236667	-0.12678584547063
0.24	-0.089965543609034
0.243333	-0.061966777669022
0.246667	-0.040513056604766
0.25	-0.021325781412438
0.253333	-0.0052346894390637
0.256667	0.00077772928747792
0.26	-0.007097043788307
0.263333	-0.021253909484534
0.266667	-0.028022755477674
0.27	-0.02167274127455
0.273333	-0.0098604241698596
0.276667	-0.0038551224414182
0.28	-0.0062256791531667
0.283333	-0.010701105688231
0.286667	-0.01196219277171
0.29	-0.0111988670076
0.293333	-0.011522419942497
0.296667	-0.012037533248385
0.3	-0.0096035915346377
0.303333	-0.0046725178984835
0.306667	-0.0016716069114173
0.31	-0.0031591132725037
0.313333	-0.0064062573011617
0.316667	-0.0072766821800534
0.32	-0.0056244568164419
0.323333	-0.0047285807587641
0.326667	-0.0062407553733121
0.33	-0.0080788346210966
0.333333	-0.007606383252914
0.336667	-0.0048417070186104
0.34	-0.001422864705499
0.343333	0.0020467330243479
0.346667	0.0057848139485736
0.35	0.0085734967780804
0.353333	0.0078024677884028
0.356667	0.0024312486678402
0.36	-0.0053011526576815
0.363333	-0.011903984515945
0.366667	-0.015533684574471
0.37	-0.016163018771062
0.373333	-0.013984807890187
0.376667	-0.0093541341654504
0.38	-0.0041767513764278
0.383333	-0.0014563294821234
0.386667	-0.0023384915898256
0.39	-0.0044966636250799
0.393333	-0.0046453555993071
0.396667	-0.002296501308733
0.4	6.1591833060098e-05
0.403333	0.00031542137927529
0.406667	-0.001081866337444
0.41	-0.0025843039898525
0.413333	-0.0038190799217071
0.416667	-0.005256619536933
0.42	-0.0064812189836369
0.423333	-0.0064319431446108
0.426667	-0.0054239788604772
0.43	-0.005406342216671
0.433333	-0.0074083942311027
0.436667	-0.0097480503243735
0.44	-0.0099227613515323
0.443333	-0.0077873856104491
0.446667	-0.0056177039787973
0.45	-0.0051142435722826
0.453333	-0.0056852082968599
0.456667	-0.0061147507926402
0.46	-0.0065789023497857
0.463333	-0.0078231830977659
0.466667	-0.0091473074801771
0.47	-0.0088638810929251
0.473333	-0.0068395250886505
0.476667	-0.0050716957516595
0.48	-0.0050603630808194
0.483333	-0.0058403110242198
0.486667	-0.0057757217904618
0.49	-0.0053667915641777
0.493333	-0.006460557405357
0.496667	-0.0087685655972413
0.5	-0.0092591399276892
0.503333	-0.0061531700611029
0.506667	-0.0020432430474265
0.51	-0.0010895949584985
0.513333	-0.0035490714323437
0.516667	-0.0052214615181871
0.52	-0.0029344965957357
0.523333	0.0012826239303522
0.526667	0.0030050320514625
0.53	0.001209649265652
0.533333	-0.00088428798896651
0.536667	-0.00065080366320284
0.54	0.00058986203844298
0.543333	0.00021508362239849
0.546667	-0.0014321424406282
0.55	-0.0015729153637481
0.553333	0.0006806107398432
0.556667	0.002820812427249
0.56	0.0024912879752204
0.563333	0.00073506890894054
0.566667	0.0001656211861334
0.57	0.00094960501857609
0.573333	0.00068206844805524
0.576667	-0.0017155592723832
0.58	-0.0040048927033424
0.583333	-0.003613670763191
0.586667	-0.0012512178949536
0.59	9.9809112525799e-05
0.593333	-0.00072758165017166
0.596667	-0.0018165523103298
0.6	-0.0012793929160003
0.603333	3.5269316169669e-05
0.606667	6.2597893292056e-05
0.61	-0.0013391978478955
0.613333	-0.0023744222717784
0.616667	-0.0021417756836322
0.62	-0.0017867264766723
0.623333	-0.0023286844518704
0.626667	-0.0027968724718803
0.63	-0.0017564238155945
0.633333	0.00013048072231526
0.636667	0.00066477347572886
0.64	-0.00078170411946681
0.643333	-0.0022298972167522
0.646667	-0.0018171569485596
0.65	-0.00036319852150849
0.653333	-3.0835392788341e-05
0.656667	-0.001097231877579
0.66	-0.0016203893574856
0.663333	-0.00044925801850572
0.666667	0.0009269097802888
0.67	0.00043078441384167
0.673333	-0.0016720073065728
0.676667	-0.0031912002159336
0.68	-0.0030266736955611
0.683333	-0.0023600499084684
0.686667	-0.0025313206636877
0.69	-0.0030070943458992
0.693333	-0.0024253998309859
0.696667	-0.00089751751676207
0.7	4.3139026433507e-05
0.703333	-0.00030552384767593
0.706667	-0.00089197569295429
0.71	-0.00070996392451659
0.713333	-0.00045132816239696
0.716667	-0.001362507822636
0.72	-0.0030126207246061
0.723333	-0.0034930225861847
0.726667	-0.0019991472058185
0.73	-0.0001084063805295
0.733333	0.00018047635039089
0.736667	-0.0010201497592938
0.74	-0.0018148787695573
0.743333	-0.0010952571949112
0.746667	0.00021064483539798
0.75	0.00062300483680113
0.753333	-3.499628687655e-05
0.756667	-0.00082729531813084
0.76	-0.0011735231833114
0.763333	-0.0013393147418094
0.766667	-0.0016318800552518
0.77	-0.0018853740025552
0.773333	-0.0019053783697084
0.776667	-0.0018036884728572
0.78	-0.0015791602730119
0.783333	-0.00090226618453708
0.786667	0.00019117902437016
0.79	0.00082120200424662
0.793333	0.00022479112860646
0.796667	-0.00092434455430178
0.8	-0.0010215230911812
0.803333	0.00034602943440516
0.806667	0.0015393811985381
0.81	0.00080816475924327
0.813333	-0.0013538766368123
0.816667	-0.0026849047339796
0.82	-0.0019437374275429
0.823333	-0.00030155334634883
0.826667	0.00040121531813977
0.83	-5.5645707377253e-05
0.833333	-0.00052056594361419
0.836667	-0.00048355092057404
0.84	-0.00066673417927198
0.843333	-0.0014676023277872
0.846667	-0.0019337961468417
0.85	-0.0010728445443369
0.853333	0.00044540501197503
0.856667	0.00093300674555801
0.86	-5.7938815275556e-05
0.863333	-0.0011115243242588
0.866667	-0.00090664623406529
0.87	3.7067273627496e-05
0.873333	0.00026038897835807
0.876667	-0.00052544381499995
0.88	-0.001179051924863
0.883333	-0.00088984746552638
0.886667	-0.00021362123556056
0.89	1.2156012588303e-05
0.893333	-4.1770943458123e-05
0.896667	0.000257327420685
0.9	0.00066338028607523
0.903333	0.00027405110886785
0.906667	-0.0008915608359181
0.91	-0.0015339947764089
0.913333	-0.0007865516853927
0.916667	0.0004409618054761
0.92	0.00062092354571934
0.923333	-0.00028305161274532
0.926667	-0.00083841076429084
0.93	-0.00029180851861624
0.933333	0.00033442633442425
0.936667	-0.00017107170046159
0.94	-0.0013237602641711
0.943333	-0.0016047743409464
0.946667	-0.00069262103832429
0.95	7.7596568611876e-05
0.953333	-0.00029351584273441
0.956667	-0.0010312320615003
0.96	-0.00084988256835741
0.963333	3.5929309029823e-05
0.966667	0.00023406752099282
0.97	-0.0006529090646377
0.973333	-0.0013417145566222
0.976667	-0.00077786593625446
0.98	0.00022094819594242
0.983333	0.00012839877653858
0.986667	-0.00098686962750584
0.99	-0.0014651172721908
0.993333	-0.00043337688630286
0.996667	0.00091094354160493
1	0.00098766137586082


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ-3ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-6.1061635714951
0	0
0.00333333	-0.035529931490818
0.00666667	-0.06310435938393
0.01	-0.084691921134953
0.0133333	-0.1064657770878
0.0166667	-0.12775848696096
0.02	-0.14413376793862
0.0233333	-0.16028184124805
0.0266667	-0.18999510002852
0.03	-0.23919742301516
0.0333333	-0.29636487694329
0.0366667	-0.34672349495775
0.04	-0.39148687311754
0.0433333	-0.44456243574262
0.0466667	-0.51193632945028
0.05	-0.58434214368995
0.0533333	-0.65286213294185
0.0566667	-0.72220292522
0.06	-0.80190452786872
0.0633333	-0.89233014431897
0.0666667	-0.99042842816243
0.07	-1.1055725213045
0.0733333	-1.2553337380535
0.0766667	-1.4427627597021
0.08	-1.6524231508664
0.0833333	-1.87903630297
0.0866667	-2.1489006062356
0.09	-2.4975472824824
0.0933333	-2.9344066636159
0.0966667	-3.4550375749986
0.1	-4.0937798035975
0.103333	-4.9376077850412
0.106667	-6.0698255698044
0.11	-7.5318137612271
0.113333	-9.3935181521203
0.116667	-11.853213279678
0.12	-15.158348907195
0.123333	-19.284569264197
0.126667	-23.630427908441
0.13	-27.098025944588
0.133333	-28.626394124704
0.136667	-27.798732073129
0.14	-25.038435390192
0.143333	-21.272558340677
0.146667	-17.393377820236
0.15	-13.936493461816
0.153333	-11.095265019495
0.156667	-8.8827112211482
0.16	-7.2330529979108
0.163333	-6.0211576844299
0.166667	-5.090629402826
0.17	-4.3189412631248
0.173333	-3.6568822864676
0.176667	-3.1011593124933
0.18	-2.6442773043806
0.183333	-2.2631411919735
0.186667	-1.9422177462576
0.19	-1.682532392455
0.193333	-1.481865477735
0.196667	-1.3207731768098
0.2	-1.1778692402516
0.203333	-1.0502722107862
0.206667	-0.94757924149678
0.21	-0.86932574957821
0.213333	-0.80049654489801
0.216667	-0.73089352937566
0.22	-0.66811800973331
0.223333	-0.62486835816503
0.226667	-0.60004140312439
0.23	-0.58045501705855
0.233333	-0.55749741449594
0.236667	-0.5323038912314
0.24	-0.50426700280918
0.243333	-0.46504700641828
0.246667	-0.41030877986595
0.25	-0.3506957302263
0.253333	-0.30175484041655
0.256667	-0.26439525567759
0.26	-0.22433264661602
0.263333	-0.17309081632402
0.266667	-0.1213495387154
0.27	-0.085259890752362
0.273333	-0.064806155687885
0.276667	-0.044927602842681
0.28	-0.017875882619294
0.283333	0.0047520181547676
0.286667	0.007279937093452
0.29	-0.0083268837169593
0.293333	-0.023237023991532
0.296667	-0.022993715922831
0.3	-0.011426830325878
0.303333	-0.0021484379743964
0.306667	-0.0021751647628639
0.31	-0.0080531485233169
0.313333	-0.014216581947881
0.316667	-0.018841340009751
0.32	-0.021488141547466
0.323333	-0.020545128360771
0.326667	-0.015808953817586
0.33	-0.010499494459704
0.333333	-0.0075463642412939
0.336667	-0.0056146945544723
0.34	-0.0020764191043055
0.343333	0.0010917203293792
0.346667	-0.0014888393196924
0.35	-0.010497521413314
0.353333	-0.018647536732161
0.356667	-0.018340417912391
0.36	-0.010691133836833
0.363333	-0.0037532209963748
0.366667	-0.0024952099711078
0.37	-0.0040175061389958
0.373333	-0.0033504486726658
0.376667	-0.00054494939238517
0.38	0.0004305225688981
0.383333	-0.0023074372333682
0.386667	-0.0069194433460283
0.39	-0.01148052610069
0.393333	-0.015727348552895
0.396667	-0.018417295448021
0.4	-0.016347859518823
0.403333	-0.008658405733082
0.406667	-0.00025848702475773
0.41	0.0023854222503007
0.413333	-0.0012323679896135
0.416667	-0.005246500524711
0.42	-0.0051757521120659
0.423333	-0.0031837944118921
0.426667	-0.0037206619785629
0.43	-0.0064309806817302
0.433333	-0.0069899057810785
0.436667	-0.0043911295274896
0.44	-0.0033302535742194
0.443333	-0.0076042981953728
0.446667	-0.014075232610931
0.45	-0.016292690103423
0.453333	-0.012863309784508
0.456667	-0.0087832232044891
0.46	-0.0082312061439849
0.463333	-0.0094227999782098
0.466667	-0.0084610072822596
0.47	-0.0057285729127119
0.473333	-0.0052176986646578
0.476667	-0.0082794552554394
0.48	-0.011463570206853
0.483333	-0.0114750395289
0.486667	-0.0095202780447095
0.49	-0.008744223057907
0.493333	-0.0092441433886364
0.496667	-0.0084630964491674
0.5	-0.0059161860442363
0.503333	-0.004369610886385
0.506667	-0.0054443109168198
0.51	-0.0067677566867739
0.513333	-0.0056075120670891
0.516667	-0.0035286543131874
0.52	-0.0043869218905905
0.523333	-0.0080515150611364
0.526667	-0.0094812308600279
0.53	-0.0054784148345676
0.533333	0.00020886407482604
0.536667	0.0012456306700597
0.54	-0.0029365092484082
0.543333	-0.0062788976012401
0.546667	-0.004018862345549
0.55	0.0013710555025065
0.553333	0.0039370671799848
0.556667	0.0019558340113224
0.56	-0.00086531603136534
0.563333	-0.0013001463896879
0.566667	-0.00060216898800303
0.57	-0.0014635125197143
0.573333	-0.0033624289220255
0.576667	-0.0033523546980086
0.58	-0.00066950237331618
0.583333	0.0019353316578069
0.586667	0.0019085896379637
0.59	2.7626919408383e-05
0.593333	-0.0012489885104074
0.596667	-0.001193121382907
0.6	-0.0010226698105083
0.603333	-0.0014164864474303
0.606667	-0.0016414948335521
0.61	-0.0013060317849449
0.613333	-0.0013317292576769
0.616667	-0.0023425127646389
0.62	-0.0032788836268653
0.623333	-0.0028508872089314
0.626667	-0.001685056762001
0.63	-0.0015681951310959
0.633333	-0.0027076643847375
0.636667	-0.0033079930158587
0.64	-0.0023482751723309
0.643333	-0.0013190462817676
0.646667	-0.0020186211525601
0.65	-0.0036114134807828
0.653333	-0.0036024080532184
0.656667	-0.0015703299352156
0.66	-8.4899087577874e-05
0.663333	-0.00116666001598
0.666667	-0.003321976890736
0.67	-0.0035573098607664
0.673333	-0.0015496579244721
0.676667	2.4976486064567e-05
0.68	-0.00061284723371208
0.683333	-0.0019510649680102
0.686667	-0.001646994173071
0.69	-2.5385074012414e-05
0.693333	0.00052553173159446
0.696667	-0.00085212836137043
0.7	-0.0023335790468509
0.703333	-0.0022383598925057
0.706667	-0.0014127152528022
0.71	-0.0016680391239286
0.713333	-0.0028794102104779
0.716667	-0.0032350482237193
0.72	-0.0021301586273723
0.723333	-0.0011581083715376
0.726667	-0.0016906632416331
0.73	-0.002814715162266
0.733333	-0.0027793494742176
0.736667	-0.0016749828465461
0.74	-0.0012314621681907
0.743333	-0.0021162223589371
0.746667	-0.0029247687936538
0.75	-0.0023640221316843
0.753333	-0.0012027283701371
0.756667	-0.0010128437698048
0.76	-0.0017430101416864
0.763333	-0.0019126669852749
0.766667	-0.0010422037256173
0.77	-0.00042389174213191
0.773333	-0.00099227949650989
0.776667	-0.0017003749863915
0.78	-0.0011023117690012
0.783333	0.00022708233205792
0.786667	0.0003194469909684
0.79	-0.0012316439386328
0.793333	-0.0024470768701976
0.796667	-0.0017091421595098
0.8	-0.00012160594091959
0.803333	4.6601548405835e-05
0.806667	-0.0013990384226934
0.81	-0.0023856816635928
0.813333	-0.0016275462791668
0.816667	-0.0003653892438548
0.82	-0.00033156620499345
0.823333	-0.0011703743331163
0.826667	-0.0012112266362884
0.83	-0.00025706562032794
0.833333	1.9670148498432e-05
0.836667	-0.0012709795547522
0.84	-0.0026459554444544
0.843333	-0.0022723061310254
0.846667	-0.00063585574905538
0.85	0.00016173724341053
0.853333	-0.00055718759449772
0.856667	-0.001200287634422
0.86	-0.00044212840589597
0.863333	0.00074831197546683
0.866667	0.00062297135074251
0.87	-0.00066357215500157
0.873333	-0.0012942776670757
0.876667	-0.00053010447921022
0.88	0.00025460250090129
0.883333	-0.00023148497753592
0.886667	-0.0012003268420968
0.89	-0.0010560065704423
0.893333	6.6128607448604e-05
0.896667	0.00044976593571813
0.9	-0.00055476807718507
0.903333	-0.0014475602812646
0.906667	-0.00076863616156772
0.91	0.00071359814121396
0.913333	0.0010938278305435
0.916667	2.9716926041264e-05
0.92	-0.00096875724065677
0.923333	-0.00092170376498788
0.926667	-0.0006774230202599
0.93	-0.0012271602157177
0.933333	-0.0018742784568889
0.936667	-0.0012943994496384
0.94	0.00013165398918781
0.943333	0.00052679762671556
0.946667	-0.00076535576494727
0.95	-0.0020331006261922
0.953333	-0.0015509256636969
0.956667	-7.6701985586697e-05
0.96	0.00024790869451164
0.963333	-0.00096625029629503
0.966667	-0.0018179831524983
0.97	-0.0009645952560673
0.973333	0.00040368657112103
0.976667	0.00038485201819923
0.98	-0.00080919632715817
0.983333	-0.0012784786663888
0.986667	-0.00039611946858297
0.99	0.00025774502767607
0.993333	-0.00057544065008458
0.996667	-0.0017450667978416
1	-0.0013359114178425


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ-6ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.3541195158004
0	0
0.00333333	-0.011037957093769
0.00666667	-0.018905775582118
0.01	-0.026740910752887
0.0133333	-0.039835682212226
0.0166667	-0.057117367833315
0.02	-0.071443955575058
0.0233333	-0.078538138879224
0.0266667	-0.081631937200367
0.03	-0.086223433777439
0.0333333	-0.094237652091277
0.0366667	-0.10575923321837
0.04	-0.12264079228783
0.0433333	-0.1455481476948
0.0466667	-0.16901295930014
0.05	-0.18516823298519
0.0533333	-0.19374995976139
0.0566667	-0.20379107190713
0.06	-0.22247898619247
0.0633333	-0.24561720613987
0.0666667	-0.2629173454306
0.07	-0.27068633490193
0.0733333	-0.27496698514709
0.0766667	-0.28315574755278
0.08	-0.29754125754569
0.0833333	-0.31761689280916
0.0866667	-0.34340638485211
0.09	-0.37428055539323
0.0933333	-0.40985569976676
0.0966667	-0.45590107201828
0.1	-0.5227947967739
0.103333	-0.60883629782498
0.106667	-0.68804709041687
0.11	-0.7283836330833
0.113333	-0.72837131676014
0.116667	-0.72573938891218
0.12	-0.75900244924946
0.123333	-0.82579734870429
0.126667	-0.89161888552924
0.13	-0.93664316863971
0.133333	-0.97578979504751
0.136667	-1.0266447064388
0.14	-1.077449514306
0.143333	-1.1070272524527
0.146667	-1.1264741335582
0.15	-1.1729775399808
0.153333	-1.2570767701654
0.156667	-1.3433222142711
0.16	-1.4027854404567
0.163333	-1.4645062596903
0.166667	-1.5827940113769
0.17	-1.7606572239996
0.173333	-1.9474553468173
0.176667	-2.127507009013
0.18	-2.3701670627788
0.183333	-2.7502547581663
0.186667	-3.2422851371571
0.19	-3.7572951028481
0.193333	-4.2959812818783
0.196667	-4.9987595556785
0.2	-5.9971456260606
0.203333	-7.2874749148363
0.206667	-8.8906483794622
0.21	-11.170161455227
0.213333	-14.824401570894
0.216667	-20.29997231067
0.22	-27.049495322192
0.223333	-33.402681927445
0.226667	-37.343673477311
0.23	-37.638434560559
0.233333	-34.434799103476
0.236667	-28.974620509876
0.24	-22.811866036875
0.243333	-17.167108746805
0.246667	-12.695994543012
0.25	-9.5430801517598
0.253333	-7.4891487660512
0.256667	-6.1411954646811
0.26	-5.1467600267146
0.263333	-4.3283578409497
0.266667	-3.6508795121606
0.27	-3.0973194717997
0.273333	-2.6154371319124
0.276667	-2.1747743652844
0.28	-1.8120166292108
0.283333	-1.5730809788348
0.286667	-1.42907346199
0.29	-1.294164794974
0.293333	-1.1283160121214
0.296667	-0.98088303303445
0.3	-0.91150232219501
0.303333	-0.89841216263184
0.306667	-0.86198999527432
0.31	-0.76916342944833
0.313333	-0.67402786068054
0.316667	-0.64270635499846
0.32	-0.66829410455242
0.323333	-0.68557419776891
0.326667	-0.6535815838354
0.33	-0.59243668468406
0.333333	-0.5400332939514
0.336667	-0.50361688388343
0.34	-0.46832045389721
0.343333	-0.43031043505951
0.346667	-0.39586388720155
0.35	-0.35633242015653
0.353333	-0.29206260227624
0.356667	-0.20697892357299
0.36	-0.13693217338069
0.363333	-0.10850272241231
0.366667	-0.10274166258958
0.37	-0.078401338799549
0.373333	-0.025747250972446
0.376667	0.02243266310819
0.38	0.03522630142917
0.383333	0.019581199121269
0.386667	0.0022261806546536
0.39	-0.0077201530854165
0.393333	-0.019321160626725
0.396667	-0.031116647643274
0.4	-0.026265961740669
0.403333	-0.0022263589960481
0.406667	0.014937893771563
0.41	0.0017292261964124
0.413333	-0.028282042166853
0.416667	-0.040297492958505
0.42	-0.025728032189331
0.423333	-0.013173564923026
0.426667	-0.025721286049607
0.43	-0.046091507426739
0.433333	-0.040989393558745
0.436667	-0.010002646504182
0.44	0.011763016178474
0.443333	0.0013026757436681
0.446667	-0.022387822740678
0.45	-0.0270003448082
0.453333	-0.010612509315591
0.456667	0.0013968020704788
0.46	-0.0031522472395832
0.463333	-0.0076783801609544
0.466667	0.002820831203475
0.47	0.014717574317498
0.473333	0.0046863066381622
0.476667	-0.023705144385638
0.48	-0.041559731631237
0.483333	-0.033452042548633
0.486667	-0.017254903464979
0.49	-0.016938870010583
0.493333	-0.028887716080593
0.496667	-0.029896737614131
0.5	-0.012705403476698
0.503333	0.0038397183274483
0.506667	0.002954194952437
0.51	-0.0070024455930364
0.513333	-0.0076473925682393
0.516667	0.0011297911762443
0.52	0.002600784837641
0.523333	-0.0093624572215408
0.526667	-0.019437760240068
0.53	-0.012952809164364
0.533333	0.0023435577139385
0.536667	0.0067471071495171
0.54	-0.0047932152900869
0.543333	-0.01799216560722
0.546667	-0.020314444238888
0.55	-0.015275879075456
0.553333	-0.011785659235603
0.556667	-0.009263333892954
0.56	-0.00230325700307
0.563333	0.0053755860944896
0.566667	0.0031578215607773
0.57	-0.0098054559711687
0.573333	-0.020371923600022
0.576667	-0.018497542104112
0.58	-0.010882463709556
0.583333	-0.010279079739805
0.586667	-0.016260239769695
0.59	-0.016521988248077
0.593333	-0.0066187977881694
0.596667	0.0022417929027824
0.6	-0.00040572861409783
0.603333	-0.008569658406284
0.606667	-0.008920788356373
0.61	-0.0010733194855027
0.613333	0.0019534510892258
0.616667	-0.0059086843152271
0.62	-0.013571878184001
0.623333	-0.0088270387339903
0.626667	0.003008724683649
0.63	0.0060292139876196
0.633333	-0.0034499202432228
0.636667	-0.011675310285141
0.64	-0.0073833931912685
0.643333	0.0024605441352823
0.646667	0.0036490276493337
0.65	-0.0045939249849405
0.653333	-0.0095975901246103
0.656667	-0.0046424367779617
0.66	0.0017575927521328
0.663333	-0.00032053748172913
0.666667	-0.0071723654816442
0.67	-0.007741009422976
0.673333	-0.00070818165385293
0.676667	0.0038746703368863
0.68	0.00020675474052728
0.683333	-0.0048503686624542
0.686667	-0.0031602472178821
0.69	0.0017094939360124
0.693333	0.00026150277442664
0.696667	-0.0074137884849683
0.7	-0.010725676463301
0.703333	-0.0043076241579204
0.706667	0.0033407526622674
0.71	0.0017390276531621
0.713333	-0.0065446824633753
0.716667	-0.0098645136969229
0.72	-0.0043067230796713
0.723333	0.0014692231677543
0.726667	-0.00033585033032969
0.73	-0.0056909740098066
0.733333	-0.0060960893836909
0.736667	-0.0019510257374684
0.74	-0.0012919621550235
0.743333	-0.0065222266549595
0.746667	-0.01017811239543
0.75	-0.006365550130745
0.753333	-8.8418647704774e-05
0.756667	5.9475073781138e-05
0.76	-0.005255909776701
0.763333	-0.0072958346099747
0.766667	-0.002545102413428
0.77	0.0021759678035815
0.773333	0.00033387369920611
0.776667	-0.0044473062094811
0.78	-0.0042912903504235
0.783333	0.00059928476571824
0.786667	0.0022790928364521
0.79	-0.0024974474653028
0.793333	-0.006974275275291
0.796667	-0.0045258162320776
0.8	0.0011966981006914
0.803333	0.0016457622012141
0.806667	-0.0038108985879478
0.81	-0.0070374339469553
0.813333	-0.0034356678872664
0.816667	0.0012690504773947
0.82	-0.00012652751627847
0.823333	-0.0054337669574375
0.826667	-0.0065787805577824
0.83	-0.0018700807530485
0.833333	0.0016781862329429
0.836667	-0.00080017629804785
0.84	-0.004786752457112
0.843333	-0.0036532843243201
0.846667	0.0010071166324521
0.85	0.0018963783965885
0.853333	-0.0026636843907378
0.856667	-0.0061082801107733
0.86	-0.0036632700743555
0.863333	0.00050032261605961
0.866667	-4.2566703368385e-05
0.87	-0.003902101226583
0.873333	-0.0040926178365455
0.876667	0.0008366328286788
0.88	0.0040525875036158
0.883333	0.0006125665293568
0.886667	-0.004856216282646
0.89	-0.0048564313082101
0.893333	-0.00013819745052129
0.896667	0.001578962294198
0.9	-0.0026278742728458
0.903333	-0.0064335217690541
0.906667	-0.003838705282628
0.91	0.0017445098502371
0.913333	0.0025840134965157
0.916667	-0.001903787294214
0.92	-0.0045935254684511
0.923333	-0.0015725900686154
0.926667	0.0021765828068268
0.93	0.00075657423334152
0.933333	-0.003496264768895
0.936667	-0.0037447834989144
0.94	0.00061836159884738
0.943333	0.0028753529725924
0.946667	-0.00069675867857855
0.95	-0.0049230087640135
0.953333	-0.0034268662171993
0.956667	0.0016753679046081
0.96	0.0028440110268802
0.963333	-0.0016257811063296
0.966667	-0.0051436160172246
0.97	-0.0027839505062323
0.973333	0.0014770650649553
0.976667	0.0010842363229081
0.98	-0.0030421315626964
0.983333	-0.0040745093089433
0.986667	4.97681083885e-05
0.99	0.0032765539407281
0.993333	0.00060104391941477
0.996667	-0.0042035746264945
1	-0.0041232024413915


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ1ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-3.2996474475417
0	0
0.00333333	0.11773195569093
0.00666667	0.21998616280555
0.01	0.30741975965096
0.0133333	0.38942510933702
0.0166667	0.46579171079804
0.02	0.52678875496111
0.0233333	0.57226741845728
0.0266667	0.62011906539525
0.03	0.69008567295109
0.0333333	0.78695950435099
0.0366667	0.90679137624933
0.04	1.0481694983464
0.0433333	1.1942993222076
0.0466667	1.2758714744306
0.05	1.1689424774545
0.0533333	0.74942323132853
0.0566667	-0.054339996055417
0.06	-1.2814117471897
0.0633333	-3.0030660636382
0.0666667	-5.3132454154449
0.07	-8.1818972135066
0.0733333	-11.282722839008
0.0766667	-13.998621531818
0.08	-15.679186285304
0.0833333	-15.98400192938
0.0866667	-15.045398730624
0.09	-13.336505773294
0.0933333	-11.3788002981
0.0966667	-9.5220068092531
0.1	-7.9099237220598
0.103333	-6.5658038500385
0.106667	-5.4718463073262
0.11	-4.5929221426573
0.113333	-3.8790578422734
0.116667	-3.2827675561918
0.12	-2.7796277367877
0.123333	-2.3649962917486
0.126667	-2.0317268862536
0.13	-1.7590149156257
0.133333	-1.5248203708088
0.136667	-1.3218196856764
0.14	-1.1547004099002
0.143333	-1.0238861784369
0.146667	-0.91787442676267
0.15	-0.8225457222293
0.153333	-0.73342106133265
0.156667	-0.65565514031488
0.16	-0.59420862570448
0.163333	-0.54746116043153
0.166667	-0.50976892552685
0.17	-0.4764456195429
0.173333	-0.44459701715019
0.176667	-0.41170150460223
0.18	-0.37669888964181
0.183333	-0.34254926556399
0.186667	-0.31507652588617
0.19	-0.29726181834249
0.193333	-0.28476296315371
0.196667	-0.26797509520877
0.2	-0.23904609350451
0.203333	-0.19751731598219
0.206667	-0.1503552316178
0.21	-0.10731281904901
0.213333	-0.075347921227364
0.216667	-0.055385692093625
0.22	-0.043045429157034
0.223333	-0.032789476462851
0.226667	-0.022435738005167
0.23	-0.014175341067222
0.233333	-0.011186534493881
0.236667	-0.01344774055703
0.24	-0.017263165448555
0.243333	-0.018795219393056
0.246667	-0.017420961245278
0.25	-0.01536289990831
0.253333	-0.014673575323739
0.256667	-0.015298598589354
0.26	-0.015771425697908
0.263333	-0.014740479792563
0.266667	-0.011482022954497
0.27	-0.0059533773212001
0.273333	0.00047485053008686
0.276667	0.0046126588177501
0.28	0.00337068597594
0.283333	-0.0027483135104405
0.286667	-0.0085682717210806
0.29	-0.0081154376082648
0.293333	-0.0004263294318371
0.296667	0.0088612707688078
0.3	0.012422638468834
0.303333	0.0079216336416507
0.306667	-0.00037301424242886
0.31	-0.0063416189110403
0.313333	-0.0076321404922511
0.316667	-0.0063046174743627
0.32	-0.0048582619057589
0.323333	-0.0031458626397855
0.326667	0.00018032832283299
0.33	0.0041991849644764
0.333333	0.0053757026726203
0.336667	0.0013915844418073
0.34	-0.0054078728409976
0.343333	-0.0095276849968497
0.346667	-0.0076207934110401
0.35	-0.0018151604908085
0.353333	0.0025624129716923
0.356667	0.0022575368340458
0.36	-0.0012714496259163
0.363333	-0.0040993991595071
0.366667	-0.0038863084989465
0.37	-0.0014713500733413
0.373333	0.00077195119524535
0.376667	0.0012534046013837
0.38	-6.9258977464777e-05
0.383333	-0.0022625299256811
0.386667	-0.00409438185144
0.39	-0.0045395743820029
0.393333	-0.0034516235237002
0.396667	-0.0019591193595843
0.4	-0.001684744177935
0.403333	-0.0031359370411089
0.406667	-0.0050315077230516
0.41	-0.0055725697294451
0.413333	-0.0043384204806703
0.416667	-0.0026422815758011
0.42	-0.0020522683103952
0.423333	-0.0029234308018844
0.426667	-0.0044511841901178
0.43	-0.00568001939177
0.433333	-0.0060450439407536
0.436667	-0.0052499880764577
0.44	-0.003362828055708
0.443333	-0.0012496830693638
0.446667	-0.00033001832680241
0.45	-0.0013121723155073
0.453333	-0.003299658639938
0.456667	-0.0046479800315404
0.46	-0.0047361353392618
0.463333	-0.0044133692698871
0.466667	-0.004541205729064
0.47	-0.0046870720962772
0.473333	-0.0038778864861032
0.476667	-0.0023878995610208
0.48	-0.0018813699303966
0.483333	-0.0033599113004369
0.486667	-0.0055065263531243
0.49	-0.0057966631768306
0.493333	-0.0032660772249666
0.496667	0.00034892133238858
0.5	0.0023982780149705
0.503333	0.0018353806807868
0.506667	-0.00029291169321532
0.51	-0.0024067368388181
0.513333	-0.0037900355683795
0.516667	-0.00445942894885
0.52	-0.0043539570916869
0.523333	-0.003204246743997
0.526667	-0.001069346347398
0.53	0.001405522037653
0.533333	0.0033394636178857
0.536667	0.0040657004951928
0.54	0.003360579924176
0.543333	0.0016266801512878
0.546667	-7.215109596812e-05
0.55	-0.00063288143476892
0.553333	-6.7006155749419e-06
0.556667	0.00053131610723628
0.56	-0.00026116737752066
0.563333	-0.0019167034410691
0.566667	-0.0024952801195485
0.57	-0.00087449737654316
0.573333	0.0015819599872818
0.576667	0.0022917132931784
0.58	0.00040568614813079
0.583333	-0.0021230848170044
0.586667	-0.002767414719202
0.59	-0.0012862452474856
0.593333	0.00022809346636274
0.596667	1.608159291059e-05
0.6	-0.0013676547339383
0.603333	-0.0020565777937603
0.606667	-0.0012980673696547
0.61	-0.00017543521295364
0.613333	1.8796581199454e-05
0.616667	-0.00059041015297463
0.62	-0.00085774736698843
0.623333	-0.00023765428390585
0.626667	0.0005923275859357
0.63	0.0007321284513993
0.633333	0.00017405931403131
0.636667	-0.00035608943074921
0.64	-0.00037431404964109
0.643333	-6.915187740704e-05
0.646667	0.00015870027417925
0.65	0.00017873555357781
0.653333	8.7085911460884e-06
0.656667	-0.00047564233071844
0.66	-0.0013700072846601
0.663333	-0.0023454524094051
0.666667	-0.0027581218443166
0.67	-0.0023093879527202
0.673333	-0.0014267173348223
0.676667	-0.00079389779233516
0.68	-0.00057535114396938
0.683333	-0.00033869431365761
0.686667	0.00019505483346879
0.69	0.00055631559806618
0.693333	-3.9095817673005e-05
0.696667	-0.0016247525724744
0.7	-0.0030836804342882
0.703333	-0.0030770318866656
0.706667	-0.0014366758731157
0.71	0.00051245455833514
0.713333	0.0011766664897482
0.716667	0.00024098988097046
0.72	-0.0011098352308024
0.723333	-0.0015236392040364
0.726667	-0.00086776900200028
0.73	-0.00014172688035587
0.733333	-0.00013367976834246
0.736667	-0.00050535591754286
0.74	-0.0003908243337531
0.743333	0.00033699822353459
0.746667	0.00081412137117353
0.75	0.0002956676928047
0.753333	-0.00081537924600622
0.756667	-0.0013811902832876
0.76	-0.00088168901328383
0.763333	3.5562057175544e-06
0.766667	0.00027752183445049
0.77	-0.00020912814705479
0.773333	-0.00076141195784813
0.776667	-0.00085683945164791
0.78	-0.00074516350413731
0.783333	-0.00090679940458484
0.786667	-0.0012488773186078
0.79	-0.0012008019788547
0.793333	-0.00054241660948004
0.796667	0.00022351666658704
0.8	0.00047304222257445
0.803333	0.00020629664439338
0.806667	-4.4406783849239e-05
0.81	4.8960782856653e-05
0.813333	0.00024294142749367
0.816667	0.00014529094843294
0.82	-0.00022655294310143
0.823333	-0.0004888432823809
0.826667	-0.00039152922274646
0.83	-8.0465458277982e-05
0.833333	0.00013518480841335
0.836667	0.00010972476825609
0.84	-9.6232763873412e-05
0.843333	-0.00035210953367875
0.846667	-0.00052150224814511
0.85	-0.00048714086531137
0.853333	-0.00027362772215036
0.856667	-0.00012707908638911
0.86	-0.00030522486797967
0.863333	-0.00072747493278728
0.866667	-0.00096890148213106
0.87	-0.00072361954524295
0.873333	-0.00019761688341725
0.876667	0.00010972642473068
0.88	-1.2128897561187e-06
0.883333	-0.0002206967455398
0.886667	-0.00017022804201149
0.89	0.0001026894859324
0.893333	0.00022355638729335
0.896667	1.1572640967054e-05
0.9	-0.00029868722567355
0.903333	-0.00040079653723129
0.906667	-0.00031290332694416
0.91	-0.00029329790950226
0.913333	-0.00044258071987283
0.916667	-0.00056388305892536
0.92	-0.00044271126521697
0.923333	-0.0001326781509383
0.926667	0.00011459894595057
0.93	0.00012794085861734
0.933333	-5.2859698691353e-05
0.936667	-0.0002612560734288
0.94	-0.00031578440105807
0.943333	-9.2502841647529e-05
0.946667	0.00035585264471668
0.95	0.00070823122135524
0.953333	0.00055731001906751
0.956667	-0.00015930264339288
0.96	-0.00095394500598946
0.963333	-0.0011839342486151
0.966667	-0.0007090507231578
0.97	-5.0554976575107e-05
0.973333	0.00017763536187278
0.976667	-9.1532960328979e-05
0.98	-0.00041111029967668
0.983333	-0.00041809601699228
0.986667	-0.00021439649307544
0.99	-0.00011133755723632
0.993333	-0.00017453925903966
0.996667	-0.00019461083985917
1	-4.9996768251636e-05


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ2ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.2950698465428
0	0
0.00333333	0.083518104241721
0.00666667	0.17682583558547
0.01	0.26887596009631
0.0133333	0.33680391763511
0.0166667	0.37210961635268
0.02	0.3871347215316
0.0233333	0.39350391867775
0.0266667	0.38402378381556
0.03	0.34345991749145
0.0333333	0.27124300744675
0.0366667	0.18253223542655
0.04	0.086989917960075
0.0433333	-0.022272074214174
0.0466667	-0.15347830735056
0.05	-0.29990032470539
0.0533333	-0.45052392956126
0.0566667	-0.61385900875473
0.06	-0.8185665843996
0.0633333	-1.090065992923
0.0666667	-1.4442886542927
0.07	-1.917948509465
0.0733333	-2.5922383604411
0.0766667	-3.5610549400425
0.08	-4.8735196765169
0.0833333	-6.5375288603329
0.0866667	-8.6002261523754
0.09	-11.18659002862
0.0933333	-14.367345032412
0.0966667	-17.911086979538
0.1	-21.168240708386
0.103333	-23.285748856901
0.106667	-23.658113111914
0.11	-22.272860112575
0.113333	-19.678349668447
0.116667	-16.628139510612
0.12	-13.707762639804
0.123333	-11.194245502042
0.126667	-9.1416185586346
0.13	-7.5154573351184
0.133333	-6.2518182795971
0.136667	-5.2616487879308
0.14	-4.4515226027825
0.143333	-3.764958022571
0.146667	-3.1931216713857
0.15	-2.7386595090667
0.153333	-2.3794090696057
0.156667	-2.0756354746215
0.16	-1.8036732997451
0.163333	-1.567693986963
0.166667	-1.3774711771017
0.17	-1.2263396470921
0.173333	-1.09708192132
0.176667	-0.98126831534404
0.18	-0.88251509129642
0.183333	-0.80247069345826
0.186667	-0.73359994644502
0.19	-0.66922575043796
0.193333	-0.61335866593487
0.196667	-0.57362461606845
0.2	-0.5471901713602
0.203333	-0.52087195656001
0.206667	-0.4860796008419
0.21	-0.44782104825225
0.213333	-0.41566689278427
0.216667	-0.3897202050755
0.22	-0.3602419052249
0.223333	-0.31967501935366
0.226667	-0.27019657981415
0.23	-0.21895972564875
0.233333	-0.17056758832484
0.236667	-0.12678584547063
0.24	-0.089965543609034
0.243333	-0.061966777669022
0.246667	-0.040513056604766
0.25	-0.021325781412438
0.253333	-0.0052346894390637
0.256667	0.00077772928747792
0.26	-0.007097043788307
0.263333	-0.021253909484534
0.266667	-0.028022755477674
0.27	-0.02167274127455
0.273333	-0.0098604241698596
0.276667	-0.0038551224414182
0.28	-0.0062256791531667
0.283333	-0.010701105688231
0.286667	-0.01196219277171
0.29	-0.0111988670076
0.293333	-0.011522419942497
0.296667	-0.012037533248385
0.3	-0.0096035915346377
0.303333	-0.0046725178984835
0.306667	-0.0016716069114173
0.31	-0.0031591132725037
0.313333	-0.0064062573011617
0.316667	-0.0072766821800534
0.32	-0.0056244568164419
0.323333	-0.0047285807587641
0.326667	-0.0062407553733121
0.33	-0.0080788346210966
0.333333	-0.007606383252914
0.336667	-0.0048417070186104
0.34	-0.001422864705499
0.343333	0.0020467330243479
0.346667	0.0057848139485736
0.35	0.0085734967780804
0.353333	0.0078024677884028
0.356667	0.0024312486678402
0.36	-0.0053011526576815
0.363333	-0.011903984515945
0.366667	-0.015533684574471
0.37	-0.016163018771062
0.373333	-0.013984807890187
0.376667	-0.0093541341654504
0.38	-0.0041767513764278
0.383333	-0.0014563294821234
0.386667	-0.0023384915898256
0.39	-0.0044966636250799
0.393333	-0.0046453555993071
0.396667	-0.002296501308733
0.4	6.1591833060098e-05
0.403333	0.00031542137927529
0.406667	-0.001081866337444
0.41	-0.0025843039898525
0.413333	-0.0038190799217071
0.416667	-0.005256619536933
0.42	-0.0064812189836369
0.423333	-0.0064319431446108
0.426667	-0.0054239788604772
0.43	-0.005406342216671
0.433333	-0.0074083942311027
0.436667	-0.0097480503243735
0.44	-0.0099227613515323
0.443333	-0.0077873856104491
0.446667	-0.0056177039787973
0.45	-0.0051142435722826
0.453333	-0.0056852082968599
0.456667	-0.0061147507926402
0.46	-0.0065789023497857
0.463333	-0.0078231830977659
0.466667	-0.0091473074801771
0.47	-0.0088638810929251
0.473333	-0.0068395250886505
0.476667	-0.0050716957516595
0.48	-0.0050603630808194
0.483333	-0.0058403110242198
0.486667	-0.0057757217904618
0.49	-0.0053667915641777
0.493333	-0.006460557405357
0.496667	-0.0087685655972413
0.5	-0.0092591399276892
0.503333	-0.0061531700611029
0.506667	-0.0020432430474265
0.51	-0.0010895949584985
0.513333	-0.0035490714323437
0.516667	-0.0052214615181871
0.52	-0.0029344965957357
0.523333	0.0012826239303522
0.526667	0.0030050320514625
0.53	0.001209649265652
0.533333	-0.00088428798896651
0.536667	-0.00065080366320284
0.54	0.00058986203844298
0.543333	0.00021508362239849
0.546667	-0.0014321424406282
0.55	-0.0015729153637481
0.553333	0.0006806107398432
0.556667	0.002820812427249
0.56	0.0024912879752204
0.563333	0.00073506890894054
0.566667	0.0001656211861334
0.57	0.00094960501857609
0.573333	0.00068206844805524
0.576667	-0.0017155592723832
0.58	-0.0040048927033424
0.583333	-0.003613670763191
0.586667	-0.0012512178949536
0.59	9.9809112525799e-05
0.593333	-0.00072758165017166
0.596667	-0.0018165523103298
0.6	-0.0012793929160003
0.603333	3.5269316169669e-05
0.606667	6.2597893292056e-05
0.61	-0.0013391978478955
0.613333	-0.0023744222717784
0.616667	-0.0021417756836322
0.62	-0.0017867264766723
0.623333	-0.0023286844518704
0.626667	-0.0027968724718803
0.63	-0.0017564238155945
0.633333	0.00013048072231526
0.636667	0.00066477347572886
0.64	-0.00078170411946681
0.643333	-0.0022298972167522
0.646667	-0.0018171569485596
0.65	-0.00036319852150849
0.653333	-3.0835392788341e-05
0.656667	-0.001097231877579
0.66	-0.0016203893574856
0.663333	-0.00044925801850572
0.666667	0.0009269097802888
0.67	0.00043078441384167
0.673333	-0.0016720073065728
0.676667	-0.0031912002159336
0.68	-0.0030266736955611
0.683333	-0.0023600499084684
0.686667	-0.0025313206636877
0.69	-0.0030070943458992
0.693333	-0.0024253998309859
0.696667	-0.00089751751676207
0.7	4.3139026433507e-05
0.703333	-0.00030552384767593
0.706667	-0.00089197569295429
0.71	-0.00070996392451659
0.713333	-0.00045132816239696
0.716667	-0.001362507822636
0.72	-0.0030126207246061
0.723333	-0.0034930225861847
0.726667	-0.0019991472058185
0.73	-0.0001084063805295
0.733333	0.00018047635039089
0.736667	-0.0010201497592938
0.74	-0.0018148787695573
0.743333	-0.0010952571949112
0.746667	0.00021064483539798
0.75	0.00062300483680113
0.753333	-3.499628687655e-05
0.756667	-0.00082729531813084
0.76	-0.0011735231833114
0.763333	-0.0013393147418094
0.766667	-0.0016318800552518
0.77	-0.0018853740025552
0.773333	-0.0019053783697084
0.776667	-0.0018036884728572
0.78	-0.0015791602730119
0.783333	-0.00090226618453708
0.786667	0.00019117902437016
0.79	0.00082120200424662
0.793333	0.00022479112860646
0.796667	-0.00092434455430178
0.8	-0.0010215230911812
0.803333	0.00034602943440516
0.806667	0.0015393811985381
0.81	0.00080816475924327
0.813333	-0.0013538766368123
0.816667	-0.0026849047339796
0.82	-0.0019437374275429
0.823333	-0.00030155334634883
0.826667	0.00040121531813977
0.83	-5.5645707377253e-05
0.833333	-0.00052056594361419
0.836667	-0.00048355092057404
0.84	-0.00066673417927198
0.843333	-0.0014676023277872
0.846667	-0.0019337961468417
0.85	-0.0010728445443369
0.853333	0.00044540501197503
0.856667	0.00093300674555801
0.86	-5.7938815275556e-05
0.863333	-0.0011115243242588
0.866667	-0.00090664623406529
0.87	3.7067273627496e-05
0.873333	0.00026038897835807
0.876667	-0.00052544381499995
0.88	-0.001179051924863
0.883333	-0.00088984746552638
0.886667	-0.00021362123556056
0.89	1.2156012588303e-05
0.893333	-4.1770943458123e-05
0.896667	0.000257327420685
0.9	0.00066338028607523
0.903333	0.00027405110886785
0.906667	-0.0008915608359181
0.91	-0.0015339947764089
0.913333	-0.0007865516853927
0.916667	0.0004409618054761
0.92	0.00062092354571934
0.923333	-0.00028305161274532
0.926667	-0.00083841076429084
0.93	-0.00029180851861624
0.933333	0.00033442633442425
0.936667	-0.00017107170046159
0.94	-0.0013237602641711
0.943333	-0.0016047743409464
0.946667	-0.00069262103832429
0.95	7.7596568611876e-05
0.953333	-0.00029351584273441
0.956667	-0.0010312320615003
0.96	-0.00084988256835741
0.963333	3.5929309029823e-05
0.966667	0.00023406752099282
0.97	-0.0006529090646377
0.973333	-0.0013417145566222
0.976667	-0.00077786593625446
0.98	0.00022094819594242
0.983333	0.00012839877653858
0.986667	-0.00098686962750584
0.99	-0.0014651172721908
0.993333	-0.00043337688630286
0.996667	0.00091094354160493
1	0.00098766137586082


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ3ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-6.1061635714951
0	0
0.00333333	-0.035529931490818
0.00666667	-0.06310435938393
0.01	-0.084691921134953
0.0133333	-0.1064657770878
0.0166667	-0.12775848696096
0.02	-0.14413376793862
0.0233333	-0.16028184124805
0.0266667	-0.18999510002852
0.03	-0.23919742301516
0.0333333	-0.29636487694329
0.0366667	-0.34672349495775
0.04	-0.39148687311754
0.0433333	-0.44456243574262
0.0466667	-0.51193632945028
0.05	-0.58434214368995
0.0533333	-0.65286213294185
0.0566667	-0.72220292522
0.06	-0.80190452786872
0.0633333	-0.89233014431897
0.0666667	-0.99042842816243
0.07	-1.1055725213045
0.0733333	-1.2553337380535
0.0766667	-1.4427627597021
0.08	-1.6524231508664
0.0833333	-1.87903630297
0.0866667	-2.1489006062356
0.09	-2.4975472824824
0.0933333	-2.9344066636159
0.0966667	-3.4550375749986
0.1	-4.0937798035975
0.103333	-4.9376077850412
0.106667	-6.0698255698044
0.11	-7.5318137612271
0.113333	-9.3935181521203
0.116667	-11.853213279678
0.12	-15.158348907195
0.123333	-19.284569264197
0.126667	-23.630427908441
0.13	-27.098025944588
0.133333	-28.626394124704
0.136667	-27.798732073129
0.14	-25.038435390192
0.143333	-21.272558340677
0.146667	-17.393377820236
0.15	-13.936493461816
0.153333	-11.095265019495
0.156667	-8.8827112211482
0.16	-7.2330529979108
0.163333	-6.0211576844299
0.166667	-5.090629402826
0.17	-4.3189412631248
0.173333	-3.6568822864676
0.176667	-3.1011593124933
0.18	-2.6442773043806
0.183333	-2.2631411919735
0.186667	-1.9422177462576
0.19	-1.682532392455
0.193333	-1.481865477735
0.196667	-1.3207731768098
0.2	-1.1778692402516
0.203333	-1.0502722107862
0.206667	-0.94757924149678
0.21	-0.86932574957821
0.213333	-0.80049654489801
0.216667	-0.73089352937566
0.22	-0.66811800973331
0.223333	-0.62486835816503
0.226667	-0.60004140312439
0.23	-0.58045501705855
0.233333	-0.55749741449594
0.236667	-0.5323038912314
0.24	-0.50426700280918
0.243333	-0.46504700641828
0.246667	-0.41030877986595
0.25	-0.3506957302263
0.253333	-0.30175484041655
0.256667	-0.26439525567759
0.26	-0.22433264661602
0.263333	-0.17309081632402
0.266667	-0.1213495387154
0.27	-0.085259890752362
0.273333	-0.064806155687885
0.276667	-0.044927602842681
0.28	-0.017875882619294
0.283333	0.0047520181547676
0.286667	0.007279937093452
0.29	-0.0083268837169593
0.293333	-0.023237023991532
0.296667	-0.022993715922831
0.3	-0.011426830325878
0.303333	-0.0021484379743964
0.306667	-0.0021751647628639
0.31	-0.0080531485233169
0.313333	-0.014216581947881
0.316667	-0.018841340009751
0.32	-0.021488141547466
0.323333	-0.020545128360771
0.326667	-0.015808953817586
0.33	-0.010499494459704
0.333333	-0.0075463642412939
0.336667	-0.0056146945544723
0.34	-0.0020764191043055
0.343333	0.0010917203293792
0.346667	-0.0014888393196924
0.35	-0.010497521413314
0.353333	-0.018647536732161
0.356667	-0.018340417912391
0.36	-0.010691133836833
0.363333	-0.0037532209963748
0.366667	-0.0024952099711078
0.37	-0.0040175061389958
0.373333	-0.0033504486726658
0.376667	-0.00054494939238517
0.38	0.0004305225688981
0.383333	-0.0023074372333682
0.386667	-0.0069194433460283
0.39	-0.01148052610069
0.393333	-0.015727348552895
0.396667	-0.018417295448021
0.4	-0.016347859518823
0.403333	-0.008658405733082
0.406667	-0.00025848702475773
0.41	0.0023854222503007
0.413333	-0.0012323679896135
0.416667	-0.005246500524711
0.42	-0.0051757521120659
0.423333	-0.0031837944118921
0.426667	-0.0037206619785629
0.43	-0.0064309806817302
0.433333	-0.0069899057810785
0.436667	-0.0043911295274896
0.44	-0.0033302535742194
0.443333	-0.0076042981953728
0.446667	-0.014075232610931
0.45	-0.016292690103423
0.453333	-0.012863309784508
0.456667	-0.0087832232044891
0.46	-0.0082312061439849
0.463333	-0.0094227999782098
0.466667	-0.0084610072822596
0.47	-0.0057285729127119
0.473333	-0.0052176986646578
0.476667	-0.0082794552554394
0.48	-0.011463570206853
0.483333	-0.0114750395289
0.486667	-0.0095202780447095
0.49	-0.008744223057907
0.493333	-0.0092441433886364
0.496667	-0.0084630964491674
0.5	-0.0059161860442363
0.503333	-0.004369610886385
0.506667	-0.0054443109168198
0.51	-0.0067677566867739
0.513333	-0.0056075120670891
0.516667	-0.0035286543131874
0.52	-0.0043869218905905
0.523333	-0.0080515150611364
0.526667	-0.0094812308600279
0.53	-0.0054784148345676
0.533333	0.00020886407482604
0.536667	0.0012456306700597
0.54	-0.0029365092484082
0.543333	-0.0062788976012401
0.546667	-0.004018862345549
0.55	0.0013710555025065
0.553333	0.0039370671799848
0.556667	0.0019558340113224
0.56	-0.00086531603136534
0.563333	-0.0013001463896879
0.566667	-0.00060216898800303
0.57	-0.0014635125197143
0.573333	-0.0033624289220255
0.576667	-0.0033523546980086
0.58	-0.00066950237331618
0.583333	0.0019353316578069
0.586667	0.0019085896379637
0.59	2.7626919408383e-05
0.593333	-0.0012489885104074
0.596667	-0.001193121382907
0.6	-0.0010226698105083
0.603333	-0.0014164864474303
0.606667	-0.0016414948335521
0.61	-0.0013060317849449
0.613333	-0.0013317292576769
0.616667	-0.0023425127646389
0.62	-0.0032788836268653
0.623333	-0.0028508872089314
0.626667	-0.001685056762001
0.63	-0.0015681951310959
0.633333	-0.0027076643847375
0.636667	-0.0033079930158587
0.64	-0.0023482751723309
0.643333	-0.0013190462817676
0.646667	-0.0020186211525601
0.65	-0.0036114134807828
0.653333	-0.0036024080532184
0.656667	-0.0015703299352156
0.66	-8.4899087577874e-05
0.663333	-0.00116666001598
0.666667	-0.003321976890736
0.67	-0.0035573098607664
0.673333	-0.0015496579244721
0.676667	2.4976486064567e-05
0.68	-0.00061284723371208
0.683333	-0.0019510649680102
0.686667	-0.001646994173071
0.69	-2.5385074012414e-05
0.693333	0.00052553173159446
0.696667	-0.00085212836137043
0.7	-0.0023335790468509
0.703333	-0.0022383598925057
0.706667	-0.0014127152528022
0.71	-0.0016680391239286
0.713333	-0.0028794102104779
0.716667	-0.0032350482237193
0.72	-0.0021301586273723
0.723333	-0.0011581083715376
0.726667	-0.0016906632416331
0.73	-0.002814715162266
0.733333	-0.0027793494742176
0.736667	-0.0016749828465461
0.74	-0.0012314621681907
0.743333	-0.0021162223589371
0.746667	-0.0029247687936538
0.75	-0.0023640221316843
0.753333	-0.0012027283701371
0.756667	-0.0010128437698048
0.76	-0.0017430101416864
0.763333	-0.0019126669852749
0.766667	-0.0010422037256173
0.77	-0.00042389174213191
0.773333	-0.00099227949650989
0.776667	-0.0017003749863915
0.78	-0.0011023117690012
0.783333	0.00022708233205792
0.786667	0.0003194469909684
0.79	-0.0012316439386328
0.793333	-0.0024470768701976
0.796667	-0.0017091421595098
0.8	-0.00012160594091959
0.803333	4.6601548405835e-05
0.806667	-0.0013990384226934
0.81	-0.0023856816635928
0.813333	-0.0016275462791668
0.816667	-0.0003653892438548
0.82	-0.00033156620499345
0.823333	-0.0011703743331163
0.826667	-0.0012112266362884
0.83	-0.00025706562032794
0.833333	1.9670148498432e-05
0.836667	-0.0012709795547522
0.84	-0.0026459554444544
0.843333	-0.0022723061310254
0.846667	-0.00063585574905538
0.85	0.00016173724341053
0.853333	-0.00055718759449772
0.856667	-0.001200287634422
0.86	-0.00044212840589597
0.863333	0.00074831197546683
0.866667	0.00062297135074251
0.87	-0.00066357215500157
0.873333	-0.0012942776670757
0.876667	-0.00053010447921022
0.88	0.00025460250090129
0.883333	-0.00023148497753592
0.886667	-0.0012003268420968
0.89	-0.0010560065704423
0.893333	6.6128607448604e-05
0.896667	0.00044976593571813
0.9	-0.00055476807718507
0.903333	-0.0014475602812646
0.906667	-0.00076863616156772
0.91	0.00071359814121396
0.913333	0.0010938278305435
0.916667	2.9716926041264e-05
0.92	-0.00096875724065677
0.923333	-0.00092170376498788
0.926667	-0.0006774230202599
0.93	-0.0012271602157177
0.933333	-0.0018742784568889
0.936667	-0.0012943994496384
0.94	0.00013165398918781
0.943333	0.00052679762671556
0.946667	-0.00076535576494727
0.95	-0.0020331006261922
0.953333	-0.0015509256636969
0.956667	-7.6701985586697e-05
0.96	0.00024790869451164
0.963333	-0.00096625029629503
0.966667	-0.0018179831524983
0.97	-0.0009645952560673
0.973333	0.00040368657112103
0.976667	0.00038485201819923
0.98	-0.00080919632715817
0.983333	-0.0012784786663888
0.986667	-0.00039611946858297
0.99	0.00025774502767607
0.993333	-0.00057544065008458
0.996667	-0.0017450667978416
1	-0.0013359114178425


==> anc/Fig4_xSF_ImVec_SFX0SFY0SFZ6ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.3541195158004
0	0
0.00333333	-0.011037957093769
0.00666667	-0.018905775582118
0.01	-0.026740910752887
0.0133333	-0.039835682212226
0.0166667	-0.057117367833315
0.02	-0.071443955575058
0.0233333	-0.078538138879224
0.0266667	-0.081631937200367
0.03	-0.086223433777439
0.0333333	-0.094237652091277
0.0366667	-0.10575923321837
0.04	-0.12264079228783
0.0433333	-0.1455481476948
0.0466667	-0.16901295930014
0.05	-0.18516823298519
0.0533333	-0.19374995976139
0.0566667	-0.20379107190713
0.06	-0.22247898619247
0.0633333	-0.24561720613987
0.0666667	-0.2629173454306
0.07	-0.27068633490193
0.0733333	-0.27496698514709
0.0766667	-0.28315574755278
0.08	-0.29754125754569
0.0833333	-0.31761689280916
0.0866667	-0.34340638485211
0.09	-0.37428055539323
0.0933333	-0.40985569976676
0.0966667	-0.45590107201828
0.1	-0.5227947967739
0.103333	-0.60883629782498
0.106667	-0.68804709041687
0.11	-0.7283836330833
0.113333	-0.72837131676014
0.116667	-0.72573938891218
0.12	-0.75900244924946
0.123333	-0.82579734870429
0.126667	-0.89161888552924
0.13	-0.93664316863971
0.133333	-0.97578979504751
0.136667	-1.0266447064388
0.14	-1.077449514306
0.143333	-1.1070272524527
0.146667	-1.1264741335582
0.15	-1.1729775399808
0.153333	-1.2570767701654
0.156667	-1.3433222142711
0.16	-1.4027854404567
0.163333	-1.4645062596903
0.166667	-1.5827940113769
0.17	-1.7606572239996
0.173333	-1.9474553468173
0.176667	-2.127507009013
0.18	-2.3701670627788
0.183333	-2.7502547581663
0.186667	-3.2422851371571
0.19	-3.7572951028481
0.193333	-4.2959812818783
0.196667	-4.9987595556785
0.2	-5.9971456260606
0.203333	-7.2874749148363
0.206667	-8.8906483794622
0.21	-11.170161455227
0.213333	-14.824401570894
0.216667	-20.29997231067
0.22	-27.049495322192
0.223333	-33.402681927445
0.226667	-37.343673477311
0.23	-37.638434560559
0.233333	-34.434799103476
0.236667	-28.974620509876
0.24	-22.811866036875
0.243333	-17.167108746805
0.246667	-12.695994543012
0.25	-9.5430801517598
0.253333	-7.4891487660512
0.256667	-6.1411954646811
0.26	-5.1467600267146
0.263333	-4.3283578409497
0.266667	-3.6508795121606
0.27	-3.0973194717997
0.273333	-2.6154371319124
0.276667	-2.1747743652844
0.28	-1.8120166292108
0.283333	-1.5730809788348
0.286667	-1.42907346199
0.29	-1.294164794974
0.293333	-1.1283160121214
0.296667	-0.98088303303445
0.3	-0.91150232219501
0.303333	-0.89841216263184
0.306667	-0.86198999527432
0.31	-0.76916342944833
0.313333	-0.67402786068054
0.316667	-0.64270635499846
0.32	-0.66829410455242
0.323333	-0.68557419776891
0.326667	-0.6535815838354
0.33	-0.59243668468406
0.333333	-0.5400332939514
0.336667	-0.50361688388343
0.34	-0.46832045389721
0.343333	-0.43031043505951
0.346667	-0.39586388720155
0.35	-0.35633242015653
0.353333	-0.29206260227624
0.356667	-0.20697892357299
0.36	-0.13693217338069
0.363333	-0.10850272241231
0.366667	-0.10274166258958
0.37	-0.078401338799549
0.373333	-0.025747250972446
0.376667	0.02243266310819
0.38	0.03522630142917
0.383333	0.019581199121269
0.386667	0.0022261806546536
0.39	-0.0077201530854165
0.393333	-0.019321160626725
0.396667	-0.031116647643274
0.4	-0.026265961740669
0.403333	-0.0022263589960481
0.406667	0.014937893771563
0.41	0.0017292261964124
0.413333	-0.028282042166853
0.416667	-0.040297492958505
0.42	-0.025728032189331
0.423333	-0.013173564923026
0.426667	-0.025721286049607
0.43	-0.046091507426739
0.433333	-0.040989393558745
0.436667	-0.010002646504182
0.44	0.011763016178474
0.443333	0.0013026757436681
0.446667	-0.022387822740678
0.45	-0.0270003448082
0.453333	-0.010612509315591
0.456667	0.0013968020704788
0.46	-0.0031522472395832
0.463333	-0.0076783801609544
0.466667	0.002820831203475
0.47	0.014717574317498
0.473333	0.0046863066381622
0.476667	-0.023705144385638
0.48	-0.041559731631237
0.483333	-0.033452042548633
0.486667	-0.017254903464979
0.49	-0.016938870010583
0.493333	-0.028887716080593
0.496667	-0.029896737614131
0.5	-0.012705403476698
0.503333	0.0038397183274483
0.506667	0.002954194952437
0.51	-0.0070024455930364
0.513333	-0.0076473925682393
0.516667	0.0011297911762443
0.52	0.002600784837641
0.523333	-0.0093624572215408
0.526667	-0.019437760240068
0.53	-0.012952809164364
0.533333	0.0023435577139385
0.536667	0.0067471071495171
0.54	-0.0047932152900869
0.543333	-0.01799216560722
0.546667	-0.020314444238888
0.55	-0.015275879075456
0.553333	-0.011785659235603
0.556667	-0.009263333892954
0.56	-0.00230325700307
0.563333	0.0053755860944896
0.566667	0.0031578215607773
0.57	-0.0098054559711687
0.573333	-0.020371923600022
0.576667	-0.018497542104112
0.58	-0.010882463709556
0.583333	-0.010279079739805
0.586667	-0.016260239769695
0.59	-0.016521988248077
0.593333	-0.0066187977881694
0.596667	0.0022417929027824
0.6	-0.00040572861409783
0.603333	-0.008569658406284
0.606667	-0.008920788356373
0.61	-0.0010733194855027
0.613333	0.0019534510892258
0.616667	-0.0059086843152271
0.62	-0.013571878184001
0.623333	-0.0088270387339903
0.626667	0.003008724683649
0.63	0.0060292139876196
0.633333	-0.0034499202432228
0.636667	-0.011675310285141
0.64	-0.0073833931912685
0.643333	0.0024605441352823
0.646667	0.0036490276493337
0.65	-0.0045939249849405
0.653333	-0.0095975901246103
0.656667	-0.0046424367779617
0.66	0.0017575927521328
0.663333	-0.00032053748172913
0.666667	-0.0071723654816442
0.67	-0.007741009422976
0.673333	-0.00070818165385293
0.676667	0.0038746703368863
0.68	0.00020675474052728
0.683333	-0.0048503686624542
0.686667	-0.0031602472178821
0.69	0.0017094939360124
0.693333	0.00026150277442664
0.696667	-0.0074137884849683
0.7	-0.010725676463301
0.703333	-0.0043076241579204
0.706667	0.0033407526622674
0.71	0.0017390276531621
0.713333	-0.0065446824633753
0.716667	-0.0098645136969229
0.72	-0.0043067230796713
0.723333	0.0014692231677543
0.726667	-0.00033585033032969
0.73	-0.0056909740098066
0.733333	-0.0060960893836909
0.736667	-0.0019510257374684
0.74	-0.0012919621550235
0.743333	-0.0065222266549595
0.746667	-0.01017811239543
0.75	-0.006365550130745
0.753333	-8.8418647704774e-05
0.756667	5.9475073781138e-05
0.76	-0.005255909776701
0.763333	-0.0072958346099747
0.766667	-0.002545102413428
0.77	0.0021759678035815
0.773333	0.00033387369920611
0.776667	-0.0044473062094811
0.78	-0.0042912903504235
0.783333	0.00059928476571824
0.786667	0.0022790928364521
0.79	-0.0024974474653028
0.793333	-0.006974275275291
0.796667	-0.0045258162320776
0.8	0.0011966981006914
0.803333	0.0016457622012141
0.806667	-0.0038108985879478
0.81	-0.0070374339469553
0.813333	-0.0034356678872664
0.816667	0.0012690504773947
0.82	-0.00012652751627847
0.823333	-0.0054337669574375
0.826667	-0.0065787805577824
0.83	-0.0018700807530485
0.833333	0.0016781862329429
0.836667	-0.00080017629804785
0.84	-0.004786752457112
0.843333	-0.0036532843243201
0.846667	0.0010071166324521
0.85	0.0018963783965885
0.853333	-0.0026636843907378
0.856667	-0.0061082801107733
0.86	-0.0036632700743555
0.863333	0.00050032261605961
0.866667	-4.2566703368385e-05
0.87	-0.003902101226583
0.873333	-0.0040926178365455
0.876667	0.0008366328286788
0.88	0.0040525875036158
0.883333	0.0006125665293568
0.886667	-0.004856216282646
0.89	-0.0048564313082101
0.893333	-0.00013819745052129
0.896667	0.001578962294198
0.9	-0.0026278742728458
0.903333	-0.0064335217690541
0.906667	-0.003838705282628
0.91	0.0017445098502371
0.913333	0.0025840134965157
0.916667	-0.001903787294214
0.92	-0.0045935254684511
0.923333	-0.0015725900686154
0.926667	0.0021765828068268
0.93	0.00075657423334152
0.933333	-0.003496264768895
0.936667	-0.0037447834989144
0.94	0.00061836159884738
0.943333	0.0028753529725924
0.946667	-0.00069675867857855
0.95	-0.0049230087640135
0.953333	-0.0034268662171993
0.956667	0.0016753679046081
0.96	0.0028440110268802
0.963333	-0.0016257811063296
0.966667	-0.0051436160172246
0.97	-0.0027839505062323
0.973333	0.0014770650649553
0.976667	0.0010842363229081
0.98	-0.0030421315626964
0.983333	-0.0040745093089433
0.986667	4.97681083885e-05
0.99	0.0032765539407281
0.993333	0.00060104391941477
0.996667	-0.0042035746264945
1	-0.0041232024413915


==> anc/Fig4_xSF_ImVec_SFX0SFY1SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-3.2961109494709
0	0
0.00333333	0.12399773395022
0.00666667	0.22507890751957
0.01	0.30806395020297
0.0133333	0.39158632651789
0.0166667	0.47450206108232
0.02	0.53548805978302
0.0233333	0.56867231969601
0.0266667	0.60156911612658
0.03	0.66556873231989
0.0333333	0.76062389909389
0.0366667	0.86582505185002
0.04	0.97548035758226
0.0433333	1.0932726719626
0.0466667	1.1752720489716
0.05	1.0995835747918
0.0533333	0.72088225953382
0.0566667	-0.049185675928085
0.06	-1.2449051971881
0.0633333	-2.9290506500951
0.0666667	-5.2094824322999
0.07	-8.0846243005846
0.0733333	-11.231886690961
0.0766667	-13.993411213401
0.08	-15.66816168952
0.0833333	-15.911475737495
0.0866667	-14.909548582018
0.09	-13.195839022441
0.0933333	-11.298540454084
0.0966667	-9.5173115126434
0.1	-7.9426402816435
0.103333	-6.5895113311826
0.106667	-5.4714026201679
0.11	-4.5818985631172
0.113333	-3.8715468832947
0.116667	-3.2786251881891
0.12	-2.7749144080412
0.123333	-2.3653585312019
0.126667	-2.0483548928536
0.13	-1.7945145425378
0.133333	-1.5692174890266
0.136667	-1.3629266210819
0.14	-1.188201106298
0.143333	-1.0519266111384
0.146667	-0.94195790876017
0.15	-0.84188314558351
0.153333	-0.7487496217039
0.156667	-0.66987432640189
0.16	-0.60748357731332
0.163333	-0.55453471866563
0.166667	-0.50502616171332
0.17	-0.46102188401383
0.173333	-0.4262654534484
0.176667	-0.39755068874905
0.18	-0.36742890393558
0.183333	-0.33390671639612
0.186667	-0.3026221304965
0.19	-0.27867194474779
0.193333	-0.26003628201228
0.196667	-0.24102263477544
0.2	-0.21930141439358
0.203333	-0.19636582434089
0.206667	-0.17259118043416
0.21	-0.1460720931252
0.213333	-0.11737455793489
0.216667	-0.092093025755109
0.22	-0.075786122854476
0.223333	-0.067412634623247
0.226667	-0.060316578500877
0.23	-0.04963963502848
0.233333	-0.036533358743467
0.236667	-0.024584969148134
0.24	-0.01457528021528
0.243333	-0.0048295126673655
0.246667	0.0045255117591408
0.25	0.01048092101816
0.253333	0.010952818153154
0.256667	0.0078486123668041
0.26	0.0051482044968447
0.263333	0.004976592167113
0.266667	0.0067978822185969
0.27	0.0095883133858871
0.273333	0.01282390499975
0.276667	0.01512302925873
0.28	0.013922177875229
0.283333	0.0081078990193804
0.286667	0.00031853819189505
0.29	-0.0049678796691938
0.293333	-0.0059233893697799
0.296667	-0.004974720634217
0.3	-0.0055430247420826
0.303333	-0.008029609966849
0.306667	-0.0097430128146809
0.31	-0.0082837775079662
0.313333	-0.0041107160441426
0.316667	0.00014904357047276
0.32	0.0021225372362118
0.323333	0.0012842998569995
0.326667	-0.0010626216873709
0.33	-0.0028644771320088
0.333333	-0.0028511984579884
0.336667	-0.0016400035194315
0.34	-0.0011555706225183
0.343333	-0.0024490159185258
0.346667	-0.0042628072261885
0.35	-0.0043947051338859
0.353333	-0.0024211586571291
0.356667	-0.00019730931925094
0.36	0.00065578655619635
0.363333	0.00078432471723949
0.366667	0.0016876009103147
0.37	0.0029251544289839
0.373333	0.0022983189865609
0.376667	-0.00088500844327357
0.38	-0.0042209566744592
0.383333	-0.0050845357523742
0.386667	-0.0042405599509955
0.39	-0.0048648542094335
0.393333	-0.0079004245771902
0.396667	-0.01018584171785
0.4	-0.0083630018564892
0.403333	-0.0035261376807216
0.406667	-0.00020830299839112
0.41	-0.00086847627914992
0.413333	-0.0031823894810118
0.416667	-0.0035953998891937
0.42	-0.0021013232905002
0.423333	-0.0018077840957403
0.426667	-0.0042379710186468
0.43	-0.0070461262613924
0.433333	-0.0071597950081519
0.436667	-0.0048367381144032
0.44	-0.0032006088922099
0.443333	-0.0042275279933677
0.446667	-0.0066373851898205
0.45	-0.0079578753368209
0.453333	-0.0074053516999767
0.456667	-0.0059646668895638
0.46	-0.0045247103567002
0.463333	-0.0031568988504688
0.466667	-0.0020064874003537
0.47	-0.001625883177574
0.473333	-0.0019873819957539
0.476667	-0.0020745925695384
0.48	-0.0012116848114627
0.483333	-0.00026705116576715
0.486667	-0.00062390423861254
0.49	-0.0021234855498864
0.493333	-0.003024597159753
0.496667	-0.0022819573617656
0.5	-0.00099609662283477
0.503333	-0.0009320165588335
0.506667	-0.0021626191060095
0.51	-0.0031035215511237
0.513333	-0.0027247606204082
0.516667	-0.0017103965886364
0.52	-0.0011295115016348
0.523333	-0.00090413217605717
0.526667	-0.0003986800467427
0.53	5.3791441179245e-05
0.533333	-0.00060542779282474
0.536667	-0.0023041273586851
0.54	-0.0033231386661094
0.543333	-0.0023188825450159
0.546667	-0.00021225100628272
0.55	0.00085081516390899
0.553333	0.000195403013286
0.556667	-0.00070837838311254
0.56	-0.00044830706686674
0.563333	0.00042275961204519
0.566667	0.00040004466878103
0.57	-0.00065967262158239
0.573333	-0.001319089429115
0.576667	-0.00069023953034994
0.58	0.0002153301898329
0.583333	-0.0001566461522481
0.586667	-0.0017784631784358
0.59	-0.0030429515793887
0.593333	-0.0027239968962791
0.596667	-0.0012166588849267
0.6	0.00025308067163207
0.603333	0.00095723326010459
0.606667	0.00085435906311855
0.61	6.2587534210684e-05
0.613333	-0.0011350945128817
0.616667	-0.0019635905266267
0.62	-0.0016310652515861
0.623333	-0.00036269642640312
0.626667	0.00060569788737505
0.63	0.00045264110697996
0.633333	-0.00021461842584598
0.636667	-0.00025699622267908
0.64	0.00039316652901222
0.643333	0.00073047538686773
0.646667	0.00025842639967597
0.65	-0.00025956253420607
0.653333	-8.4300795463274e-05
0.656667	0.0001232709908471
0.66	-0.0008938914075962
0.663333	-0.0029421910425686
0.666667	-0.0041120205080912
0.67	-0.0030082017333054
0.673333	-0.0006005348544641
0.676667	0.0008673190438563
0.68	0.00053537428618203
0.683333	-0.00030885606241819
0.686667	-0.00017602309967791
0.69	0.00075172049571639
0.693333	0.0012016764938785
0.696667	0.0006831326540185
0.7	-6.2681467710511e-05
0.703333	-0.00037723998266276
0.706667	-0.00056913453985151
0.71	-0.0011165219336068
0.713333	-0.0016422181277384
0.716667	-0.0013949052068475
0.72	-0.00051374988225823
0.723333	-2.8686246572095e-05
0.726667	-0.00043113662067483
0.73	-0.00089794956328265
0.733333	-0.00041942944372939
0.736667	0.00068807404523776
0.74	0.0010554160897558
0.743333	2.3446806446987e-05
0.746667	-0.0014774609167825
0.75	-0.0020776570164818
0.753333	-0.001562133437435
0.756667	-0.00087503043349587
0.76	-0.00076027214978049
0.763333	-0.00095719097849343
0.766667	-0.00083581009790789
0.77	-0.00034807018218348
0.773333	8.7944055647309e-06
0.776667	-4.4532865305133e-05
0.78	-0.0002443990627157
0.783333	-0.00023134324299499
0.786667	-1.7509343126249e-05
0.79	0.00011204091993019
0.793333	-2.3944249976127e-05
0.796667	-0.00035555175778099
0.8	-0.00065843515552092
0.803333	-0.00067490900003655
0.806667	-0.00027960573413097
0.81	0.00028674804495136
0.813333	0.00045398712438126
0.816667	-0.00012233874422801
0.82	-0.0010055453713054
0.823333	-0.0012619995016354
0.826667	-0.00049097569809077
0.83	0.00060451503466129
0.833333	0.00092474815377975
0.836667	0.00018043815414358
0.84	-0.00086251123727646
0.843333	-0.0013322681267518
0.846667	-0.0011285855755892
0.85	-0.00071990649242197
0.853333	-0.00038991167039472
0.856667	-6.2192881212337e-05
0.86	0.00023107872300776
0.863333	0.00017015761386714
0.866667	-0.00036536563155601
0.87	-0.00092763261771032
0.873333	-0.00093938248514958
0.876667	-0.00039981079568899
0.88	0.00014915860675323
0.883333	0.00035101162832239
0.886667	0.00040966483841956
0.89	0.00061866789002565
0.893333	0.00081934733194835
0.896667	0.00063156628325674
0.9	9.123164638279e-05
0.903333	-0.00030512339855245
0.906667	-0.00024690651194551
0.91	8.7865398403441e-06
0.913333	7.678299570236e-05
0.916667	2.0099046053841e-05
0.92	0.00018419785519774
0.923333	0.00055674057211801
0.926667	0.0006633170121018
0.93	0.00021375447252028
0.933333	-0.0004337408656586
0.936667	-0.00069909282250221
0.94	-0.00052733458205845
0.943333	-0.00042269233536604
0.946667	-0.00074318102428303
0.95	-0.0012330540328055
0.953333	-0.0013780384632393
0.956667	-0.0010343613669665
0.96	-0.00051868247260733
0.963333	-0.00017478081122578
0.966667	-6.1587285469166e-05
0.97	-5.5191864801318e-05
0.973333	-5.1496097263919e-05
0.976667	5.022196826433e-06
0.98	0.00013509994560624
0.983333	0.00025012255640527
0.986667	0.00017310969153899
0.99	-0.00013014432040323
0.993333	-0.00041992036677813
0.996667	-0.00044751853461173
1	-0.0003095008627371


==> anc/Fig4_xSF_ImVec_SFX0SFY1SFZ1ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.5744678576021
0	0
0.00333333	0.048773111136162
0.00666667	0.10794546946697
0.01	0.16819131238948
0.0133333	0.20978660949234
0.0166667	0.22929769710459
0.02	0.24709339408569
0.0233333	0.28499651802152
0.0266667	0.34420263453247
0.03	0.41223545576576
0.0333333	0.48582464375916
0.0366667	0.57364692972157
0.04	0.67260101610669
0.0433333	0.7515874457318
0.0466667	0.7674467574981
0.05	0.68913148513544
0.0533333	0.49025466408634
0.0566667	0.11702532579644
0.06	-0.51651031631279
0.0633333	-1.4854699869192
0.0666667	-2.8185682052944
0.07	-4.5315384144892
0.0733333	-6.6913702943643
0.0766667	-9.3877108733889
0.08	-12.55885890284
0.0833333	-15.808325110254
0.0866667	-18.436840267517
0.09	-19.757197202877
0.0933333	-19.483483814096
0.0966667	-17.882610157849
0.1	-15.571981253035
0.103333	-13.150494167986
0.106667	-10.957267074929
0.11	-9.0817480647414
0.113333	-7.5094843053789
0.116667	-6.2230830472431
0.12	-5.2022518761044
0.123333	-4.3961071268424
0.126667	-3.7373056375448
0.13	-3.1812894896636
0.133333	-2.7167465749526
0.136667	-2.3397610301844
0.14	-2.0325791794699
0.143333	-1.7724217221988
0.146667	-1.5495768841418
0.15	-1.3657743965128
0.153333	-1.2177833447873
0.156667	-1.0922391994614
0.16	-0.97784244689833
0.163333	-0.8747915700001
0.166667	-0.7877555128642
0.17	-0.71458023580386
0.173333	-0.64792877801317
0.176667	-0.58576804129476
0.18	-0.53327492241287
0.183333	-0.49300915564584
0.186667	-0.45878144040228
0.19	-0.42285954184054
0.193333	-0.38550544513722
0.196667	-0.35220889856039
0.2	-0.3228214262322
0.203333	-0.2894420985068
0.206667	-0.24716032897332
0.21	-0.20243688479165
0.213333	-0.1665604405868
0.216667	-0.14253933994298
0.22	-0.12294371195251
0.223333	-0.10095153579657
0.226667	-0.079167421650724
0.23	-0.064888554455347
0.233333	-0.059275716396611
0.236667	-0.055099093738378
0.24	-0.045201957760218
0.243333	-0.030247962505012
0.246667	-0.016957523761318
0.25	-0.010572198192405
0.253333	-0.010476172707819
0.256667	-0.011905632336412
0.26	-0.010151907041328
0.263333	-0.0036898607135011
0.266667	0.0048158367647923
0.27	0.010223367083518
0.273333	0.0091450399312066
0.276667	0.0032988163291381
0.28	-0.0021952053033653
0.283333	-0.004303496158674
0.286667	-0.0046792100282623
0.29	-0.0060282415401456
0.293333	-0.0075814394959872
0.296667	-0.0064783830446324
0.3	-0.0030815122521203
0.303333	-0.0018529601290843
0.306667	-0.0056044856235305
0.31	-0.011144022443637
0.313333	-0.013037158214571
0.316667	-0.010482536884275
0.32	-0.0074758904075206
0.323333	-0.0063026275820282
0.326667	-0.004517083395577
0.33	-0.00024672137831631
0.333333	0.002690732572629
0.336667	-0.00085827165873065
0.34	-0.0086605472230988
0.343333	-0.011521385692304
0.346667	-0.0046120055555767
0.35	0.0050289341299016
0.353333	0.0062677142315333
0.356667	-0.0021060246990365
0.36	-0.009676947801746
0.363333	-0.0077728386720088
0.366667	-0.00039786434428293
0.37	0.0015947094087465
0.373333	-0.0050530929360764
0.376667	-0.012167332545106
0.38	-0.01122586904688
0.383333	-0.0039040772282423
0.386667	0.0013308284392506
0.39	0.00049804752263718
0.393333	-0.0022667454385676
0.396667	-0.0020943119504513
0.4	-0.00011965168969767
0.403333	-0.00062488991992154
0.406667	-0.0041312635222602
0.41	-0.0068067060125825
0.413333	-0.0062335037422829
0.416667	-0.0045092763321835
0.42	-0.0045585510862408
0.423333	-0.0057852136591705
0.426667	-0.0054505936512773
0.43	-0.0031459692607288
0.433333	-0.0015178242666274
0.436667	-0.0025773799321191
0.44	-0.0053073852852573
0.443333	-0.0075551827049166
0.446667	-0.008603554751073
0.45	-0.0087145571800377
0.453333	-0.0075499795585175
0.456667	-0.0049794970356396
0.46	-0.0029040904223642
0.463333	-0.0039599042137145
0.466667	-0.0077162868483767
0.47	-0.01002408371206
0.473333	-0.0076956521745883
0.476667	-0.0028169025061803
0.48	-0.00054351158301358
0.483333	-0.0028460307063158
0.486667	-0.0063833416546763
0.49	-0.0071287450580569
0.493333	-0.0052615176910635
0.496667	-0.0039679236380812
0.5	-0.0045827801047266
0.503333	-0.0051675813984227
0.506667	-0.0039654144035654
0.51	-0.0020949919350761
0.513333	-0.0016042466958707
0.516667	-0.0022633506578029
0.52	-0.0020935613872157
0.523333	-0.0005939221090414
0.526667	0.00047829798745527
0.53	-7.3105293194913e-05
0.533333	-0.00096708744985582
0.536667	-0.0004738228767833
0.54	0.00077732475473515
0.543333	0.00066146986808319
0.546667	-0.0010988149702718
0.55	-0.0022055447459409
0.553333	-0.00091914099465364
0.556667	0.0014842231449905
0.56	0.0024707353109271
0.563333	0.0015617993020945
0.566667	0.00046839007687266
0.57	0.00025822613052941
0.573333	4.411168970825e-05
0.576667	-0.0010487264800289
0.58	-0.0020860032504534
0.583333	-0.0017051489910116
0.586667	-0.00044888875473345
0.59	-0.00015400340326063
0.593333	-0.0011183821795871
0.596667	-0.0014717398678684
0.6	1.5933031592126e-05
0.603333	0.0018330138229683
0.606667	0.0016846606167686
0.61	-0.00019314337936447
0.613333	-0.0012873901317094
0.616667	-0.00038123129760442
0.62	0.00076434593113342
0.623333	0.00010341098161778
0.626667	-0.0016088202296474
0.63	-0.001912379554906
0.633333	-0.00030547212295945
0.636667	0.00093740318590407
0.64	-3.7589267798902e-06
0.643333	-0.0019446454947293
0.646667	-0.0024716081927766
0.65	-0.0013241227411734
0.653333	-0.00048379334033541
0.656667	-0.0010976197563834
0.66	-0.0019372012555397
0.663333	-0.0015212336746416
0.666667	-0.00045864937211741
0.67	-0.00043504350866403
0.673333	-0.001533748685017
0.676667	-0.0020874467303672
0.68	-0.001258122342383
0.683333	-0.00030539893749486
0.686667	-0.00056614973904013
0.69	-0.001321730982834
0.693333	-0.00096904172484847
0.696667	0.00023867029654396
0.7	0.00025411698444592
0.703333	-0.0016554225710576
0.706667	-0.0033400358942269
0.71	-0.0024178222359477
0.713333	0.00033787705505126
0.716667	0.0017447742366739
0.72	0.00029291501028711
0.723333	-0.0019607328794137
0.726667	-0.0022163990874558
0.73	-0.00053746906425461
0.733333	0.00056608123406253
0.736667	-0.00032292153413899
0.74	-0.0018480005921809
0.743333	-0.002045371730476
0.746667	-0.000973960802288
0.75	-0.00023851448383006
0.753333	-0.00052859779856737
0.756667	-0.00085377145925131
0.76	-0.00029193602220025
0.763333	0.00057071664751347
0.766667	0.00054699174751369
0.77	-0.00042981878119941
0.773333	-0.0012855558471803
0.776667	-0.0013203676421035
0.78	-0.00098809489011237
0.783333	-0.001014321830291
0.786667	-0.0013406151777916
0.79	-0.0013364894904695
0.793333	-0.00072059876143598
0.796667	0.00016370162158974
0.8	0.00083842875462555
0.803333	0.0010519376531416
0.806667	0.00071378142200524
0.81	-9.016189085261e-05
0.813333	-0.00091684381055005
0.816667	-0.0011954560151215
0.82	-0.00088090153022175
0.823333	-0.00059457764491145
0.826667	-0.00081704172257443
0.83	-0.0011798781142832
0.833333	-0.00097949673237456
0.836667	-0.00026840555888757
0.84	0.0001238205786892
0.843333	-0.00021376823267522
0.846667	-0.00061951808461685
0.85	-0.00032533991915849
0.853333	0.00032407481329864
0.856667	0.00029327240502282
0.86	-0.00057093190501483
0.863333	-0.0011389795082812
0.866667	-0.00050802966175078
0.87	0.00066625995763003
0.873333	0.00097723127848829
0.876667	0.00014546424699859
0.88	-0.0006603664140701
0.883333	-0.00047258484346908
0.886667	0.0002288285520479
0.89	0.00037396245759162
0.893333	-0.00010378668183375
0.896667	-0.00026995277389027
0.9	0.00032616041879167
0.903333	0.00094296270763043
0.906667	0.00071758898052778
0.91	-0.00012626362900266
0.913333	-0.00067340454149856
0.916667	-0.00061787818344143
0.92	-0.00053184304070518
0.923333	-0.00084834525413579
0.926667	-0.0012029228425761
0.93	-0.0010662399595979
0.933333	-0.00056509170915694
0.936667	-0.00022007992707974
0.94	-0.00013460625325493
0.943333	7.8451884897332e-06
0.946667	0.00020190329700059
0.95	-1.7200131745509e-05
0.953333	-0.00074990329024054
0.956667	-0.001284138990516
0.96	-0.00093910115061809
0.963333	-8.1781582922608e-05
0.966667	0.00026207891031251
0.97	-0.00023021435495415
0.973333	-0.00078207228909496
0.976667	-0.0006622723963999
0.98	-0.0001842431761949
0.983333	-0.00012147795305186
0.986667	-0.00049614105412077
0.99	-0.00060259128703547
0.993333	-0.00017513975033282
0.996667	0.0001738780193012
1	-4.2254609444862e-05


==> anc/Fig4_xSF_ImVec_SFX0SFY2SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.3483612521628
0	0
0.00333333	0.072869364707588
0.00666667	0.15001936779625
0.01	0.21914762267198
0.0133333	0.2636874206672
0.0166667	0.28696086441151
0.02	0.30948375967652
0.0233333	0.33877405293181
0.0266667	0.35400738742745
0.03	0.33003842678318
0.0333333	0.26895244596177
0.0366667	0.19437814779978
0.04	0.11629357854356
0.0433333	0.017478489832911
0.0466667	-0.11809727618814
0.05	-0.2774278442602
0.0533333	-0.43543081335849
0.0566667	-0.59538882034339
0.06	-0.79463941899855
0.0633333	-1.0685133835682
0.0666667	-1.4321369306078
0.07	-1.9159702976815
0.0733333	-2.6016599657361
0.0766667	-3.5869754410865
0.08	-4.9115043152668
0.0833333	-6.5592987451442
0.0866667	-8.5691664732924
0.09	-11.102173989679
0.0933333	-14.290944098407
0.0966667	-17.928507358017
0.1	-21.309004618597
0.103333	-23.476767144389
0.106667	-23.766627226392
0.11	-22.20607653354
0.113333	-19.449316649277
0.116667	-16.333028206935
0.12	-13.447258955903
0.123333	-11.015478417955
0.126667	-9.0392002044394
0.13	-7.4661545668074
0.133333	-6.2387999521932
0.136667	-5.275589948964
0.14	-4.4852103900529
0.143333	-3.8131773475658
0.146667	-3.2520123641565
0.15	-2.8001592354557
0.153333	-2.4304711673603
0.156667	-2.1099825539482
0.16	-1.8340913153917
0.163333	-1.6195401799724
0.166667	-1.4650702380677
0.17	-1.3374407052115
0.173333	-1.2034280113979
0.176667	-1.0628456519065
0.18	-0.93847107057398
0.183333	-0.84080229262878
0.186667	-0.75746659653034
0.19	-0.67685324540125
0.193333	-0.60633159362816
0.196667	-0.55790782997397
0.2	-0.52512690418076
0.203333	-0.48747899202693
0.206667	-0.43653374030439
0.21	-0.38586510605595
0.213333	-0.35116930119016
0.216667	-0.3298704356608
0.22	-0.30798849545824
0.223333	-0.28091628325717
0.226667	-0.25609288609052
0.23	-0.23534241730928
0.233333	-0.20642527933509
0.236667	-0.15942220828508
0.24	-0.10523816572083
0.243333	-0.06795566027377
0.246667	-0.058601776127037
0.25	-0.063794372825957
0.253333	-0.062666891608145
0.256667	-0.048893764172479
0.26	-0.031603019957658
0.263333	-0.019573418622028
0.266667	-0.012361601493805
0.27	-0.0066081889363809
0.273333	-0.0032020194880382
0.276667	-0.0039079331176807
0.28	-0.0053395419238374
0.283333	-0.0020093045567153
0.286667	0.0057068371220231
0.29	0.011606817710894
0.293333	0.012190657853278
0.296667	0.010691899409554
0.3	0.010611300736161
0.303333	0.0092477053065039
0.306667	0.0018425525378928
0.31	-0.0096380755519533
0.313333	-0.016756777566793
0.316667	-0.014421337499267
0.32	-0.0066902053705053
0.323333	-0.00097589624501352
0.326667	0.00042847400761605
0.33	0.00023315529804778
0.333333	0.0001239763661738
0.336667	-0.00065535224254344
0.34	-0.0011487174052849
0.343333	0.0018061873155326
0.346667	0.0075974372185752
0.35	0.0092256147696515
0.353333	0.00099583793057705
0.356667	-0.012636017127605
0.36	-0.020577743607324
0.363333	-0.018056443822668
0.366667	-0.011844852566367
0.37	-0.01044787313969
0.373333	-0.012912148269267
0.376667	-0.011704441194801
0.38	-0.0047541664988008
0.383333	0.0011856999858042
0.386667	0.00044265536381596
0.39	-0.0034844776508082
0.393333	-0.0036770925852082
0.396667	-0.00046089189471673
0.4	-0.0006651417073216
0.403333	-0.0064673572643853
0.406667	-0.010871126141297
0.41	-0.0073496976540168
0.413333	9.8929260058643e-05
0.416667	0.0015944065170374
0.42	-0.005272988315609
0.423333	-0.012196875704282
0.426667	-0.011558917247256
0.43	-0.0063158724165796
0.433333	-0.0048672824709641
0.436667	-0.0090268096573623
0.44	-0.012326763465368
0.443333	-0.010111355759253
0.446667	-0.0060621628450451
0.45	-0.0060905363590396
0.453333	-0.0094795246888414
0.456667	-0.010527608415021
0.46	-0.0076554878471247
0.463333	-0.0059014276379782
0.466667	-0.0090596839869058
0.47	-0.013381154094614
0.473333	-0.012393067350995
0.476667	-0.0059484003724837
0.48	-0.00056528396369647
0.483333	-0.00087979574745506
0.486667	-0.0043969786749788
0.49	-0.0060895182793991
0.493333	-0.0051489085553717
0.496667	-0.004368826536557
0.5	-0.0045890402355999
0.503333	-0.0035456740237261
0.506667	-0.00056413130754344
0.51	0.0010595149432884
0.513333	-0.0015343428973578
0.516667	-0.0060204330590136
0.52	-0.0073249023156557
0.523333	-0.0042056606207195
0.526667	-0.00069485756104136
0.53	-0.0005267295047918
0.533333	-0.0025858479340245
0.536667	-0.0033710283148488
0.54	-0.002134363265842
0.543333	-0.0011918546080328
0.546667	-0.0018057939954492
0.55	-0.0024188646287272
0.553333	-0.0016155825837856
0.556667	-0.00061586768418586
0.56	-0.0012088229236795
0.563333	-0.0025815542686342
0.566667	-0.0023359633419693
0.57	-0.00028605087538659
0.573333	0.00094186239412638
0.576667	-0.00034432910139794
0.58	-0.0024173383528886
0.583333	-0.0026933107627141
0.586667	-0.0014888449426556
0.59	-0.0013628051040691
0.593333	-0.0031629218962426
0.596667	-0.0047628488675795
0.6	-0.0042055631630467
0.603333	-0.0023491769546413
0.606667	-0.0012222795102384
0.61	-0.0010274008838534
0.613333	-0.00047530276718531
0.616667	0.0005246502451602
0.62	0.0005686678388433
0.623333	-0.00055751276768567
0.626667	-0.00089490290578952
0.63	0.00074810165383339
0.633333	0.0023327265202255
0.636667	0.0010356609351045
0.64	-0.0023881508496537
0.643333	-0.0039490970183571
0.646667	-0.0016664538651789
0.65	0.0015296729002698
0.653333	0.0015848528694138
0.656667	-0.0013550723711338
0.66	-0.0034887353695745
0.663333	-0.0027532682933126
0.666667	-0.0012463391854477
0.67	-0.0015526453117433
0.673333	-0.0028441571598867
0.676667	-0.0025356547313299
0.68	-0.00059144495417867
0.683333	0.00035651559805603
0.686667	-0.00075877454908238
0.69	-0.001570717913248
0.693333	9.6784605353396e-05
0.696667	0.0025780405499398
0.7	0.002475262185478
0.703333	-0.00036912345469636
0.706667	-0.0024796862116596
0.71	-0.0016776345335005
0.713333	-7.5416515467212e-05
0.716667	-0.00069814147830993
0.72	-0.0028302137496403
0.723333	-0.0031137168309241
0.726667	-0.00076398516210075
0.73	0.0010007272806262
0.733333	-0.00039277221637007
0.736667	-0.0030091080276637
0.74	-0.0031456335233044
0.743333	-0.0007248138069151
0.746667	0.00058928353724694
0.75	-0.0012682847591746
0.753333	-0.0037658328306445
0.756667	-0.0034019176387109
0.76	-0.00057391227734676
0.763333	0.0012542174521575
0.766667	0.00050842986390429
0.77	-0.00076030884722215
0.773333	-0.00047456702918392
0.776667	0.00036828890254423
0.78	-0.00030568541446748
0.783333	-0.0020072127358762
0.786667	-0.0022585035700156
0.79	-0.00050510692362646
0.793333	0.00081431253994118
0.796667	-0.00011870893980271
0.8	-0.0016630568679876
0.803333	-0.001107431536666
0.806667	0.001158542800749
0.81	0.0019722394797113
0.813333	-0.00010664907631477
0.816667	-0.0026659800240115
0.82	-0.0027521830704953
0.823333	-0.00078214473068636
0.826667	0.00044510754443887
0.83	-0.00017796805237888
0.833333	-0.00097512457816959
0.836667	-0.00056587808736392
0.84	-3.1029306383324e-05
0.843333	-0.00086075734974129
0.846667	-0.0021514252050094
0.85	-0.001711794713254
0.853333	0.00043532043525835
0.856667	0.0016218902914903
0.86	0.00016778277948283
0.863333	-0.0021308547797668
0.866667	-0.00237496390123
0.87	-0.00045487995158264
0.873333	0.001039192950638
0.876667	0.00053831548151892
0.88	-0.00061297949354696
0.883333	-0.00053994708725898
0.886667	0.00038086747442995
0.89	0.00043067482510568
0.893333	-0.00057533460105504
0.896667	-0.0010000852192642
0.9	-2.1202263243454e-05
0.903333	0.0010102440154907
0.906667	0.00061756383434112
0.91	-0.00052979949383611
0.913333	-0.00063215615778074
0.916667	0.00049306863587553
0.92	0.0011209064018158
0.923333	0.0002034297457781
0.926667	-0.0010851564883514
0.93	-0.0011001546177662
0.933333	-5.9049740084618e-05
0.936667	0.00047038373870985
0.94	-6.7812459527707e-05
0.943333	-0.00064974816186396
0.946667	-0.00053026392027855
0.95	-0.00040231474203837
0.953333	-0.0010572669072217
0.956667	-0.0018593451989371
0.96	-0.0016378857664681
0.963333	-0.00062990289167501
0.966667	-0.0002678755712652
0.97	-0.0009693178448614
0.973333	-0.0013973161366016
0.976667	-0.00053041938156059
0.98	0.00058337160554849
0.983333	0.00027357686120073
0.986667	-0.0011102774861794
0.99	-0.0014615499940112
0.993333	2.0993191056959e-05
0.996667	0.0014453366562214
1	0.00076971236806515


==> anc/Fig4_xSF_ImVec_SFX0SFY3SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.9673814112046
0	0
0.00333333	0.0011609104611772
0.00666667	0.019562212907119
0.01	0.036264536626483
0.0133333	0.018172870668054
0.0166667	-0.034139995189112
0.02	-0.086431741345534
0.0233333	-0.1197430060895
0.0266667	-0.15436154233653
0.03	-0.21323695684326
0.0333333	-0.2826326350284
0.0366667	-0.33190671582489
0.04	-0.36194081648042
0.0433333	-0.40586727859751
0.0466667	-0.47930226731669
0.05	-0.55746187001627
0.0533333	-0.61670338089875
0.0566667	-0.67662748488327
0.06	-0.77440455185465
0.0633333	-0.90782380245018
0.0666667	-1.0368865252337
0.07	-1.14688020157
0.0733333	-1.2774970426816
0.0766667	-1.4688910052587
0.08	-1.7041204823366
0.0833333	-1.9399740823758
0.0866667	-2.1851864091179
0.09	-2.5065645372683
0.0933333	-2.9501272282722
0.0966667	-3.5014891085862
0.1	-4.1570853626885
0.103333	-4.9989608265974
0.106667	-6.1425956052065
0.11	-7.6291875011237
0.113333	-9.4618963159131
0.116667	-11.788018777671
0.12	-14.930142930197
0.123333	-19.035783944645
0.126667	-23.589596091632
0.13	-27.357651842788
0.133333	-29.014592576878
0.136667	-28.001886732644
0.14	-24.865540546427
0.143333	-20.799228796703
0.146667	-16.860806004307
0.15	-13.539227018218
0.153333	-10.874954679251
0.156667	-8.7877754795187
0.16	-7.222400648228
0.163333	-6.0884823786098
0.166667	-5.2204686966152
0.17	-4.4641651222417
0.173333	-3.7708939256045
0.176667	-3.1737109557044
0.18	-2.6942168241793
0.183333	-2.3082212380421
0.186667	-1.9905029445854
0.19	-1.7464816776134
0.193333	-1.5800667434623
0.196667	-1.456558607661
0.2	-1.3255286657681
0.203333	-1.1729290890977
0.206667	-1.0269366310096
0.21	-0.91200075599605
0.213333	-0.81916633773155
0.216667	-0.73004993596163
0.22	-0.65031469133
0.223333	-0.59962925653204
0.226667	-0.57575577926856
0.23	-0.54977056953
0.233333	-0.50094126682017
0.236667	-0.44067477222372
0.24	-0.39305028898567
0.243333	-0.36312824305943
0.246667	-0.33737759712878
0.25	-0.30873055618373
0.253333	-0.28423984868586
0.256667	-0.26576500541557
0.26	-0.23869787494319
0.263333	-0.1905059186522
0.266667	-0.13219160882299
0.27	-0.088593897478688
0.273333	-0.069536251771637
0.276667	-0.062583135053272
0.28	-0.055672393263523
0.283333	-0.053665544922131
0.286667	-0.063896579968502
0.29	-0.074875783923157
0.293333	-0.064436334575578
0.296667	-0.029468292273589
0.3	0.0053929523680636
0.303333	0.015420781890213
0.306667	0.0041547227605823
0.31	-0.0045457555935092
0.313333	0.0019011715588482
0.316667	0.012268104569695
0.32	0.011253208969381
0.323333	0.00062267125072003
0.326667	-0.0063832199729516
0.33	-0.0051106435555313
0.333333	-0.003836059587252
0.336667	-0.0087790733388366
0.34	-0.014224963990911
0.343333	-0.011729736585342
0.346667	-0.0030068273485526
0.35	0.0026432824926865
0.353333	0.0010996301130787
0.356667	-0.0027974729240934
0.36	-0.0040715024504982
0.363333	-0.0040137597876999
0.366667	-0.0053620503470032
0.37	-0.0061716236026594
0.373333	-0.0033205737740723
0.376667	0.00035545632351976
0.38	-0.0018965974525761
0.383333	-0.011162662255991
0.386667	-0.020064813274455
0.39	-0.021682198192142
0.393333	-0.017721198544362
0.396667	-0.014600328662302
0.4	-0.013909257317544
0.403333	-0.011270243230275
0.406667	-0.0043111847524653
0.41	0.0028650123026281
0.413333	0.0050219847682537
0.416667	0.0022328406844161
0.42	-0.0018541431749769
0.423333	-0.0057773524461381
0.426667	-0.010358195680156
0.43	-0.01396671685428
0.433333	-0.012532375254508
0.436667	-0.0060614090023208
0.44	-0.0013883469387973
0.443333	-0.0048050923212159
0.446667	-0.013578895385368
0.45	-0.018671273413104
0.453333	-0.015794451150515
0.456667	-0.0099909597109998
0.46	-0.0079904619920847
0.463333	-0.0096393870736785
0.466667	-0.010017034328138
0.47	-0.007717097785753
0.473333	-0.0064579621935285
0.476667	-0.0083527723035716
0.48	-0.010048781171298
0.483333	-0.0079958815148287
0.486667	-0.0045147028127802
0.49	-0.0048429524505321
0.493333	-0.0092515625177683
0.496667	-0.012206020991126
0.5	-0.010162239718034
0.503333	-0.0065679177778444
0.506667	-0.0066915654665695
0.51	-0.009955923938062
0.513333	-0.010982799177696
0.516667	-0.0075216344681837
0.52	-0.0034909729886376
0.523333	-0.0030392191335794
0.526667	-0.0048150434228965
0.53	-0.0047174192741324
0.533333	-0.0023688859134436
0.536667	-0.0013825580349573
0.54	-0.0034485601579459
0.543333	-0.0056212262249103
0.546667	-0.0048541422365185
0.55	-0.0025547423893539
0.553333	-0.002157657394577
0.556667	-0.0037150286866448
0.56	-0.0040268836523388
0.563333	-0.0020133847182867
0.566667	-0.00075036529272502
0.57	-0.0027637500873985
0.573333	-0.0057784312054895
0.576667	-0.0056674863393096
0.58	-0.002396783970448
0.583333	-7.3625502132037e-05
0.586667	-0.0010250443902605
0.59	-0.0027575251912705
0.593333	-0.002150019490481
0.596667	-0.00026351040223254
0.6	-0.00043254265308186
0.603333	-0.0027777399669208
0.606667	-0.0037987944291895
0.61	-0.0018160197834316
0.613333	0.00013548433313365
0.616667	-0.0013436142398496
0.62	-0.0047787439068338
0.623333	-0.0056413993914292
0.626667	-0.0027367730355102
0.63	0.00015392489021795
0.633333	-0.00031964487634682
0.636667	-0.0026171431942521
0.64	-0.0030834340533585
0.643333	-0.0014028897840611
0.646667	-0.00055565131635209
0.65	-0.0017904578696998
0.653333	-0.0026368569738159
0.656667	-0.0010090055774627
0.66	0.0011123525382512
0.663333	0.0003651657853112
0.666667	-0.0027984266429385
0.67	-0.004310737954104
0.673333	-0.002060970046675
0.676667	0.0011759677527488
0.68	0.0016032925445776
0.683333	-0.00063221999725357
0.686667	-0.0022968946074928
0.69	-0.0018971603415573
0.693333	-0.0011981467307574
0.696667	-0.0017681148915249
0.7	-0.0024260275610581
0.703333	-0.0015079075001252
0.706667	1.2897220313458e-05
0.71	-0.00018290225501935
0.713333	-0.0019677743119154
0.716667	-0.0026114480203115
0.72	-0.00087262297339288
0.723333	0.00084947518447785
0.726667	-0.0001422490776377
0.73	-0.0027880350742394
0.733333	-0.0036271441747085
0.736667	-0.0017399261373049
0.74	-4.1796140579111e-05
0.743333	-0.0010088136048972
0.746667	-0.0031089602082644
0.75	-0.0031265488550328
0.753333	-0.00087998733242846
0.756667	0.00056271617364543
0.76	-0.00067665048803739
0.763333	-0.0027588688894617
0.766667	-0.0029880925569328
0.77	-0.001588442789269
0.773333	-0.00093677062065436
0.776667	-0.0017945894481294
0.78	-0.0023333291366302
0.783333	-0.0011760595423582
0.786667	0.00039896722095424
0.79	0.00040471893774733
0.793333	-0.0008736836307825
0.796667	-0.0013991475464996
0.8	-0.00047539332882672
0.803333	0.00031827621128173
0.806667	-0.00039397737853698
0.81	-0.001780998150795
0.813333	-0.002175630703978
0.816667	-0.0014754665183049
0.82	-0.00092190239339777
0.823333	-0.00094166984714832
0.826667	-0.00066963462344028
0.83	0.00019562035520233
0.833333	0.00046737383236998
0.836667	-0.00074233959961076
0.84	-0.0022721103727214
0.843333	-0.002204859997989
0.846667	-0.00055839804324323
0.85	0.00064102249137662
0.853333	0.00013888151121433
0.856667	-0.0009518507540434
0.86	-0.0010001961096611
0.863333	-0.00025439138641288
0.866667	-0.00019937407489288
0.87	-0.0010456016737127
0.873333	-0.0013567401458435
0.876667	-0.0003968628045153
0.88	0.00054040724125403
0.883333	1.7721929046739e-05
0.886667	-0.0012936528639528
0.89	-0.0015338082913996
0.893333	-0.00043900594105279
0.896667	0.00026190242373739
0.9	-0.00049640798193802
0.903333	-0.0014509341406507
0.906667	-0.00094341629985317
0.91	0.00044354115234021
0.913333	0.00061918526059711
0.916667	-0.00089564920535392
0.92	-0.0021249633910214
0.923333	-0.0014116413951277
0.926667	0.00024065542659423
0.93	0.00067346303086956
0.933333	-0.00035619881792404
0.936667	-0.0010472754697821
0.94	-0.00038400770782625
0.943333	0.0004165629230901
0.946667	-8.2235292345658e-05
0.95	-0.001265280343399
0.953333	-0.0014104807211702
0.956667	-0.00033007170292195
0.96	0.00035993207462522
0.963333	-0.00029688850257597
0.966667	-0.0012125373259525
0.97	-0.0010212835602808
0.973333	-0.00019939120807636
0.976667	-0.00025894560318062
0.98	-0.0013149936076812
0.983333	-0.0018400374305988
0.986667	-0.0010026157618223
0.99	4.0127031734342e-05
0.993333	-8.4960748377219e-05
0.996667	-0.00086867725632213
1	-0.00076304948599589


==> anc/Fig4_xSF_ImVec_SFX0SFY4SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.7174922809427
0	0
0.00333333	-0.04827178470343
0.00666667	-0.074868266850431
0.01	-0.091326165455798
0.0133333	-0.12373885319695
0.0166667	-0.17199152942511
0.02	-0.21114166306914
0.0233333	-0.23204594383689
0.0266667	-0.2558143252195
0.03	-0.29854068154062
0.0333333	-0.34335754880304
0.0366667	-0.36696176853653
0.04	-0.38018704728964
0.0433333	-0.41591593592925
0.0466667	-0.47892781653499
0.05	-0.53581805733143
0.0533333	-0.56478877128524
0.0566667	-0.59054836891451
0.06	-0.6478862143519
0.0633333	-0.72679710122477
0.0666667	-0.78438314549777
0.07	-0.80858143088772
0.0733333	-0.8369926209991
0.0766667	-0.90040919071128
0.08	-0.97748643448195
0.0833333	-1.0322411644844
0.0866667	-1.0769801071027
0.09	-1.1596340512109
0.0933333	-1.2909001043665
0.0966667	-1.4258807715274
0.1	-1.5354204162808
0.103333	-1.6588370270002
0.106667	-1.8499872394031
0.11	-2.094942351867
0.113333	-2.3351173000471
0.116667	-2.5716968028168
0.12	-2.8902638286224
0.123333	-3.3562673932172
0.126667	-3.9400239309778
0.13	-4.602240674726
0.133333	-5.4178702863103
0.136667	-6.5284171754864
0.14	-7.9782083108785
0.143333	-9.7335891602834
0.146667	-11.962027680627
0.15	-15.170808809249
0.153333	-19.780712647945
0.156667	-25.365589277605
0.16	-30.390594464561
0.163333	-32.970091482467
0.166667	-32.128077469321
0.17	-28.434919187679
0.173333	-23.466424935869
0.176667	-18.674293154098
0.18	-14.707880798778
0.183333	-11.577673172341
0.186667	-9.1608040844289
0.19	-7.4138682676812
0.193333	-6.2377861108271
0.196667	-5.3833720398708
0.2	-4.6026903757105
0.203333	-3.8351657910057
0.206667	-3.174404130583
0.21	-2.6836650555179
0.213333	-2.3144650035498
0.216667	-1.9985833061014
0.22	-1.7389550913169
0.223333	-1.5663951021309
0.226667	-1.4521232885877
0.23	-1.3234389035486
0.233333	-1.1577348112296
0.236667	-1.0076480597319
0.24	-0.9181968024362
0.243333	-0.86022526925234
0.246667	-0.77664676558036
0.25	-0.66856734564725
0.253333	-0.59287581327152
0.256667	-0.57696051871385
0.26	-0.57595411094421
0.263333	-0.53186608693774
0.266667	-0.44786602249784
0.27	-0.37690445794633
0.273333	-0.34999919432847
0.276667	-0.3462876708674
0.28	-0.33414810174629
0.283333	-0.31172736429573
0.286667	-0.29161631994719
0.29	-0.26695941316413
0.293333	-0.21875902026033
0.296667	-0.1514767641559
0.3	-0.096983613114505
0.303333	-0.077046580773829
0.306667	-0.079246822622526
0.31	-0.079800655735354
0.313333	-0.075600425770418
0.316667	-0.07781906266893
0.32	-0.082640873595176
0.323333	-0.070036568738017
0.326667	-0.034833318352902
0.33	-0.00065842471501493
0.333333	0.0084208285385194
0.336667	-0.0012784992027719
0.34	-0.0047924800117419
0.343333	0.0052793077390295
0.346667	0.011573267917557
0.35	0.0020081445864309
0.353333	-0.010569676811706
0.356667	-0.0087722488368248
0.36	0.0017905660000334
0.363333	0.0012932423138965
0.366667	-0.012509974015001
0.37	-0.019079000506811
0.373333	-0.0059017005782389
0.376667	0.01074982837245
0.38	0.0073687370864355
0.383333	-0.013514173505016
0.386667	-0.02660502534257
0.39	-0.018451544434956
0.393333	-0.0034678630677846
0.396667	-0.00062095267267748
0.4	-0.0074093627391312
0.403333	-0.0083358758782669
0.406667	-0.0014155901994765
0.41	-0.00081050642797161
0.413333	-0.012704891754311
0.416667	-0.023149725176948
0.42	-0.017595733809551
0.423333	-0.0027828183164522
0.426667	0.0022338497789786
0.43	-0.0072478179078224
0.433333	-0.016317594674766
0.436667	-0.013023945317835
0.44	-0.0044452686033408
0.443333	-0.0037458803265554
0.446667	-0.0099171952647281
0.45	-0.011070821742608
0.453333	-0.0045059808989732
0.456667	-0.0014328836154072
0.46	-0.0091220402619479
0.463333	-0.018575307378085
0.466667	-0.017172509572082
0.47	-0.0072836553623825
0.473333	-0.0028080352178015
0.476667	-0.0091324616688807
0.48	-0.016426965852395
0.483333	-0.015135496013308
0.486667	-0.0093402896486653
0.49	-0.0086270332092689
0.493333	-0.012701976921643
0.496667	-0.012911103277278
0.5	-0.0071102227331403
0.503333	-0.0034608105795443
0.506667	-0.0070372360766866
0.51	-0.011011844439391
0.513333	-0.0072895446097398
0.516667	-0.0003739276079096
0.52	-0.0019933621834042
0.523333	-0.01336924113399
0.526667	-0.021946438435191
0.53	-0.018430781343616
0.533333	-0.0093519828768392
0.536667	-0.0068111351693921
0.54	-0.011113757660342
0.543333	-0.012088424994885
0.546667	-0.0060134419201945
0.55	-0.0015339786322696
0.553333	-0.005549482852962
0.556667	-0.01140221057062
0.56	-0.0083856619162898
0.563333	0.0014763819170938
0.566667	0.0053750164872395
0.57	-0.0016856670978942
0.573333	-0.0093427935577754
0.576667	-0.0069590487779385
0.58	0.0010149256503257
0.583333	0.002217818657378
0.586667	-0.0049273499709623
0.59	-0.0091540325003117
0.593333	-0.0037722776142031
0.596667	0.0029828801672494
0.6	0.00038498506552597
0.603333	-0.0083573604272006
0.606667	-0.010515757110751
0.61	-0.0025920596856399
0.613333	0.0045229018125383
0.616667	0.0014537797732336
0.62	-0.0064528531818327
0.623333	-0.0077472951854727
0.626667	-0.0017158102969168
0.63	0.0016162716896833
0.633333	-0.0027158716867641
0.636667	-0.007469135852742
0.64	-0.0050213539486898
0.643333	0.00061963259333349
0.646667	0.00012086489072386
0.65	-0.0065078040283755
0.653333	-0.0095521644058605
0.656667	-0.0041389222793575
0.66	0.002442414130234
0.663333	0.0016217096938872
0.666667	-0.0039866254831694
0.67	-0.0051653993878099
0.673333	-0.00025038953163591
0.676667	0.0027723066534692
0.68	-0.001039609824306
0.683333	-0.0059000434321661
0.686667	-0.0042983670031169
0.69	0.0013928076868081
0.693333	0.0025741680495014
0.696667	-0.0024042822386095
0.7	-0.005813849697972
0.703333	-0.0024703145002515
0.706667	0.0023801380945984
0.71	0.001231195602371
0.713333	-0.0041365429252689
0.716667	-0.005465524679361
0.72	-0.0007672770775958
0.723333	0.0026340504388565
0.726667	-0.00059378704662484
0.73	-0.0055483753230453
0.733333	-0.0045902130917885
0.736667	0.00092196478845549
0.74	0.0026749062413947
0.743333	-0.001877684017264
0.746667	-0.0055970663213895
0.75	-0.0025829655916437
0.753333	0.002730207608697
0.756667	0.002228780874895
0.76	-0.0035667359988802
0.763333	-0.0062677960271511
0.766667	-0.0022981430773222
0.77	0.0017894998531823
0.773333	-0.00059540975575997
0.776667	-0.0059697469232244
0.78	-0.0060276924127892
0.783333	-0.0002827587976935
0.786667	0.0030607491468636
0.79	-0.00069214747459892
0.793333	-0.0058595606482612
0.796667	-0.0050306330226069
0.8	1.6577119712989e-05
0.803333	0.0014845986029051
0.806667	-0.0023926508045765
0.81	-0.0048846594611025
0.813333	-0.0014049704886152
0.816667	0.0032519490093261
0.82	0.0021921785816351
0.823333	-0.0029720141653067
0.826667	-0.00445469466022
0.83	-5.0992693812608e-05
0.833333	0.0035533870738029
0.836667	0.00090433323776054
0.84	-0.0040550402528754
0.843333	-0.0040647254657707
0.846667	0.00050357719640583
0.85	0.0024334711060926
0.853333	-0.0012072938732271
0.856667	-0.0046472617376583
0.86	-0.0023552474800624
0.863333	0.0023941346228437
0.866667	0.002412820574158
0.87	-0.0024990776635147
0.873333	-0.0051794035886733
0.876667	-0.0017795888314797
0.88	0.0026330951082941
0.883333	0.001813345074278
0.886667	-0.0024636622276939
0.89	-0.0035026256090733
0.893333	-3.7577268237862e-06
0.896667	0.002197132497519
0.9	-0.00065731515832799
0.903333	-0.0044005723559491
0.906667	-0.0033713322400466
0.91	0.00087325970690209
0.913333	0.001933421467038
0.916667	-0.0016710417027875
0.92	-0.0043019841512097
0.923333	-0.0018532536245368
0.926667	0.0020167307514271
0.93	0.0015143723488666
0.933333	-0.0024992836426725
0.936667	-0.003942504482475
0.94	-0.00081783590377617
0.943333	0.0018998556162292
0.946667	7.8040062914658e-05
0.95	-0.0031863822394859
0.953333	-0.0024236137303675
0.956667	0.0016310752326458
0.96	0.002979106098008
0.963333	-0.00054220529859785
0.966667	-0.0038783397582805
0.97	-0.0022766444553804
0.973333	0.0016801302989226
0.976667	0.0021038018525204
0.98	-0.0013490218417495
0.983333	-0.0032057852830706
0.986667	-0.00065975903376962
0.99	0.0022629742938237
0.993333	0.001071594855811
0.996667	-0.002258623565028
1	-0.0024616016395206


==> anc/Fig4_xSF_ImVec_SFX0SFY6SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.3833643996453
0	0
0.00333333	-0.038709486925784
0.00666667	-0.036137224257402
0.01	-0.013642724758091
0.0133333	-0.021436779679139
0.0166667	-0.060744736827586
0.02	-0.08242349035384
0.0233333	-0.064501481507391
0.0266667	-0.048583238781154
0.03	-0.077567243395552
0.0333333	-0.12945965247624
0.0366667	-0.14945573822965
0.04	-0.13210134098618
0.0433333	-0.12792545171639
0.0466667	-0.16448968575252
0.05	-0.20351480613564
0.0533333	-0.20048374347052
0.0566667	-0.17495678187148
0.06	-0.18260510265111
0.0633333	-0.2314997695718
0.0666667	-0.2719522551219
0.07	-0.2755998719093
0.0733333	-0.27995074693048
0.0766667	-0.32703032276011
0.08	-0.3910449489809
0.0833333	-0.41149168994581
0.0866667	-0.3859842726289
0.09	-0.37968176764931
0.0933333	-0.43153411934741
0.0966667	-0.49749859731572
0.1	-0.5189258499756
0.103333	-0.51342208583535
0.106667	-0.54792232522189
0.11	-0.63317800875736
0.113333	-0.70301865636886
0.116667	-0.71474218478735
0.12	-0.71794570350035
0.123333	-0.78154821071731
0.126667	-0.88604431852606
0.13	-0.9475043921812
0.133333	-0.94154985036627
0.136667	-0.93881565037836
0.14	-0.99556668669359
0.143333	-1.0687957774226
0.146667	-1.0921777984886
0.15	-1.0966033488191
0.153333	-1.1776632095269
0.156667	-1.346166534027
0.16	-1.49550897924
0.163333	-1.5573430678629
0.166667	-1.6190248924732
0.17	-1.8085365323975
0.173333	-2.1013738803365
0.176667	-2.3479194347231
0.18	-2.5058007855928
0.183333	-2.7358921121313
0.186667	-3.1982240095478
0.19	-3.8404345124445
0.193333	-4.5123449812551
0.196667	-5.2495127074523
0.2	-6.2712013194941
0.203333	-7.6590480485095
0.206667	-9.2619146616521
0.21	-11.16010757633
0.213333	-14.126154405646
0.216667	-19.185551791292
0.22	-26.336333034599
0.223333	-33.725942736969
0.226667	-38.454675684901
0.23	-38.551667981061
0.233333	-34.338397948552
0.236667	-27.948951300986
0.24	-21.62491051081
0.243333	-16.462158439633
0.246667	-12.497151307959
0.25	-9.5083171529732
0.253333	-7.4408726504831
0.256667	-6.2040969369637
0.26	-5.4431424171267
0.263333	-4.7333122186369
0.266667	-3.9288215501285
0.27	-3.1842276997133
0.273333	-2.6540297903055
0.276667	-2.2925519292803
0.28	-1.9700700596662
0.283333	-1.6675701817777
0.286667	-1.4625333477181
0.29	-1.3691688680334
0.293333	-1.295040152029
0.296667	-1.1670520963537
0.3	-1.0218297965558
0.303333	-0.92939858506166
0.306667	-0.87901947088777
0.31	-0.80063067529504
0.313333	-0.67857849115253
0.316667	-0.57892878959851
0.32	-0.55196229666732
0.323333	-0.55987676176693
0.326667	-0.53428233050618
0.33	-0.471509048877
0.333333	-0.42560113096187
0.336667	-0.41946819380104
0.34	-0.41280582941297
0.343333	-0.36973794514102
0.346667	-0.31596558945239
0.35	-0.29665498709295
0.353333	-0.3014655315988
0.356667	-0.27334658425154
0.36	-0.19087778533103
0.363333	-0.10391928309386
0.366667	-0.071033320334194
0.37	-0.088026882681257
0.373333	-0.10396487028594
0.376667	-0.092744813547001
0.38	-0.076676745192876
0.383333	-0.078866636918498
0.386667	-0.083962631003435
0.39	-0.063587086834569
0.393333	-0.021408352210667
0.396667	0.011198354585874
0.4	0.018110275078384
0.403333	0.013924796424377
0.406667	0.014162825900745
0.41	0.011741472879772
0.413333	-0.0047868348971311
0.416667	-0.024952660542668
0.42	-0.027123930972487
0.423333	-0.01034774776424
0.426667	0.0031740460218828
0.43	-0.00035453198416182
0.433333	-0.0088886393329047
0.436667	-0.0067167446809548
0.44	-0.00012174027891201
0.443333	-0.0061625920139319
0.446667	-0.022902236205934
0.45	-0.028884987413365
0.453333	-0.014202746862981
0.456667	0.0040482079206194
0.46	0.0059296957813651
0.463333	-0.0037457447689591
0.466667	-0.0054251785399552
0.47	0.003971666942901
0.473333	0.0066146939187511
0.476667	-0.0077455589312774
0.48	-0.024616028845179
0.483333	-0.025387123677872
0.486667	-0.014329851127977
0.49	-0.011133596233674
0.493333	-0.020747602682342
0.496667	-0.026279412096775
0.5	-0.015124622182736
0.503333	0.0015789353499316
0.506667	0.0050473523857386
0.51	-0.0045148281745136
0.513333	-0.010416543719151
0.516667	-0.0056734354448801
0.52	-0.00244106910291
0.523333	-0.01146976636585
0.526667	-0.024303497248508
0.53	-0.025484904205803
0.533333	-0.01539180724135
0.536667	-0.0087939847552833
0.54	-0.01231714786601
0.543333	-0.015875124118882
0.546667	-0.01033100498668
0.55	-0.0028175533071179
0.553333	-0.0055970319937676
0.556667	-0.016170102977249
0.56	-0.020070779802895
0.563333	-0.012369574357096
0.566667	-0.0047070943222569
0.57	-0.0070654466536029
0.573333	-0.01264505499783
0.576667	-0.0093560637175744
0.58	3.7139001125079e-05
0.583333	0.00093637215896054
0.586667	-0.010685866984411
0.59	-0.020772755065826
0.593333	-0.016930785635821
0.596667	-0.0063657943296185
0.6	-0.0051196116248828
0.603333	-0.014587642270031
0.606667	-0.020125474726419
0.61	-0.013159300941444
0.613333	-0.003357965358311
0.616667	-0.0033224448314464
0.62	-0.0098329317447027
0.623333	-0.0098463332170637
0.626667	-0.001046234729
0.63	0.0048809888669715
0.633333	0.00060274317145398
0.636667	-0.0058477464470076
0.64	-0.0043010894425226
0.643333	0.0012623007391371
0.646667	-0.00073452382004186
0.65	-0.010162069856142
0.653333	-0.013851955605874
0.656667	-0.0055353325133199
0.66	0.003332115416111
0.663333	-0.00037219092567885
0.666667	-0.011649904587912
0.67	-0.013916048864325
0.673333	-0.0030699763119568
0.676667	0.0063355557518368
0.68	0.0021617483091487
0.683333	-0.0080109024069406
0.686667	-0.0086661002377142
0.69	0.00063599970584631
0.693333	0.0051288860928132
0.696667	-0.0027859752895442
0.7	-0.01229685551366
0.703333	-0.010419781283828
0.706667	-0.00097090161751812
0.71	0.0018135362171839
0.713333	-0.0053083843574682
0.716667	-0.010392579789058
0.72	-0.0049081481237267
0.723333	0.003438621608931
0.726667	0.0026630360470516
0.73	-0.0054289033378706
0.733333	-0.0083427845453509
0.736667	-0.0019166869019924
0.74	0.0037404466735698
0.743333	-5.0422184001084e-05
0.746667	-0.0074027284868899
0.75	-0.007025632144057
0.753333	0.00061939510449773
0.756667	0.0041606813758202
0.76	-0.0014994661273103
0.763333	-0.0077669294650366
0.766667	-0.0054733442725604
0.77	0.0016815376790912
0.773333	0.0033043883689084
0.776667	-0.0020118372369899
0.78	-0.0053420437931564
0.783333	-0.0016650404451613
0.786667	0.0026117799499283
0.79	4.2768465051708e-05
0.793333	-0.0060723828617097
0.796667	-0.0067182198789281
0.8	-0.001005218312887
0.803333	0.0025629532541365
0.806667	-0.00085362762249275
0.81	-0.0052684543939667
0.813333	-0.0034435743431787
0.816667	0.0017956561478404
0.82	0.0019636809147923
0.823333	-0.0038752423375558
0.826667	-0.0074935705647021
0.83	-0.0039330592795913
0.833333	0.0011151210052785
0.836667	0.00017036423580308
0.84	-0.0046972182403606
0.843333	-0.0054044213336954
0.846667	-0.00058967077053402
0.85	0.0022165553594086
0.853333	-0.0016811991934844
0.856667	-0.0066798000126851
0.86	-0.0053008723415934
0.863333	0.00035102470873617
0.866667	0.0017170190166754
0.87	-0.0031796909808021
0.873333	-0.0066772453946969
0.876667	-0.0030989467777067
0.88	0.0026248275693616
0.883333	0.0024325771546398
0.886667	-0.0027087582466413
0.89	-0.0044323469311132
0.893333	0.00018573451088484
0.896667	0.0041503093669316
0.9	0.0011887966106747
0.903333	-0.0047091968625564
0.906667	-0.005272887240277
0.91	-0.00027412033912766
0.913333	0.0024152332159404
0.916667	-0.0011552942161946
0.92	-0.0052754724584394
0.923333	-0.0035722691066584
0.926667	0.001272119083042
0.93	0.001856174905463
0.933333	-0.0024721660651408
0.936667	-0.0046957372045672
0.94	-0.0010484806980095
0.943333	0.0030890477138004
0.946667	0.0013603188306311
0.95	-0.0038665858810006
0.953333	-0.0050586308579135
0.956667	-0.00081847678017409
0.96	0.0022648037388434
0.963333	-0.00022124368078565
0.966667	-0.0040413172061464
0.97	-0.003241974863914
0.973333	0.0005333344318343
0.976667	0.00083575678495489
0.98	-0.0031483710717386
0.983333	-0.0049498937217215
0.986667	-0.00083313181067832
0.99	0.0039115431597874
0.993333	0.0024552271588703
0.996667	-0.0033043209181794
1	-0.0052931395260115


==> anc/Fig4_xSF_ImVec_SFX1SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-3.2639619024689
0	0
0.00333333	0.13425447374646
0.00666667	0.23399789274536
0.01	0.30491821521433
0.0133333	0.37666160307849
0.0166667	0.45573263617023
0.02	0.51746235629417
0.0233333	0.54881633965518
0.0266667	0.57832290911911
0.03	0.64772534250405
0.0333333	0.76548653053071
0.0366667	0.90770607955279
0.04	1.0573845070338
0.0433333	1.2097069611396
0.0466667	1.3203579613031
0.05	1.2697192491857
0.0533333	0.91017069573545
0.0566667	0.14728983934536
0.06	-1.0566243095213
0.0633333	-2.7635014165658
0.0666667	-5.0823005030505
0.07	-8.0183671379157
0.0733333	-11.253110989291
0.0766667	-14.113982601775
0.08	-15.863054051372
0.0833333	-16.117127471775
0.0866667	-15.054058423298
0.09	-13.24312397167
0.0933333	-11.271312433142
0.0966667	-9.4781967547474
0.1	-7.9481097584321
0.103333	-6.6545448367724
0.106667	-5.5713840702388
0.11	-4.6833842760381
0.113333	-3.9595619009428
0.116667	-3.3573925985186
0.12	-2.8491393051298
0.123333	-2.4275054878056
0.126667	-2.0860397036942
0.13	-1.8067528355083
0.133333	-1.5705280421579
0.136667	-1.3699080764104
0.14	-1.2042015785902
0.143333	-1.0669790919646
0.146667	-0.94673217623124
0.15	-0.8388221862045
0.153333	-0.74859961718328
0.156667	-0.67969482182787
0.16	-0.62488218131931
0.163333	-0.57337277743589
0.166667	-0.5236794761073
0.17	-0.48285867642965
0.173333	-0.45325701050387
0.176667	-0.4264180819095
0.18	-0.39331507800486
0.183333	-0.35628559165095
0.186667	-0.32553477428953
0.19	-0.30490251268345
0.193333	-0.28620137846487
0.196667	-0.25894811617027
0.2	-0.22171222356725
0.203333	-0.18118798487681
0.206667	-0.14316587345248
0.21	-0.108846459414
0.213333	-0.079071742629642
0.216667	-0.056688177275854
0.22	-0.042003690158558
0.223333	-0.029282116467808
0.226667	-0.012185330511828
0.23	0.0076439422147084
0.233333	0.021158099661689
0.236667	0.02235399580618
0.24	0.015522941969596
0.243333	0.010007267245242
0.246667	0.0095838601135858
0.25	0.010089742445333
0.253333	0.0071634314777895
0.256667	0.0027959703240396
0.26	0.002317286204085
0.263333	0.0069872270724333
0.266667	0.012443464652274
0.27	0.014249678052516
0.273333	0.012493493721942
0.276667	0.010056528733255
0.28	0.0082903040408768
0.283333	0.0061948941627445
0.286667	0.0030401348171141
0.29	-0.00020363139689108
0.293333	-0.0023285832215516
0.296667	-0.0033247315758903
0.3	-0.0036493937954628
0.303333	-0.0031277800543118
0.306667	-0.001613469934837
0.31	-0.00011922551470145
0.313333	-3.3183879913154e-05
0.316667	-0.0012419078832331
0.32	-0.0021419055292548
0.323333	-0.001802496967151
0.326667	-0.0010950771693988
0.33	-0.0010880880133429
0.333333	-0.0013503150083301
0.336667	-0.0010751333281576
0.34	-0.0013095933285065
0.343333	-0.0042086443615042
0.346667	-0.0094500550998077
0.35	-0.012926717483787
0.353333	-0.010678956571099
0.356667	-0.0038345206865682
0.36	0.0019102385200697
0.363333	0.0022105939595763
0.366667	-0.0015898786809918
0.37	-0.0047344270564669
0.373333	-0.0047070005619506
0.376667	-0.0033198290897459
0.38	-0.0034830277674536
0.383333	-0.0055248181893407
0.386667	-0.0074853211354597
0.39	-0.0079856160351786
0.393333	-0.0074391648865638
0.396667	-0.0066105383571933
0.4	-0.0053548125218495
0.403333	-0.0034645536861704
0.406667	-0.0019848428486273
0.41	-0.00262400830138
0.413333	-0.0057529412107156
0.416667	-0.0095634682261606
0.42	-0.011487699662384
0.423333	-0.010319455998967
0.426667	-0.007034433700271
0.43	-0.003935730632606
0.433333	-0.0030268048821985
0.436667	-0.0045999511729899
0.44	-0.0068916027476289
0.443333	-0.0074004006878843
0.446667	-0.0052003591607404
0.45	-0.002048065810975
0.453333	-0.00069779892626243
0.456667	-0.0018927397938482
0.46	-0.0034692547410609
0.463333	-0.0028490879055728
0.466667	-0.00010020368870174
0.47	0.0020751958141357
0.473333	0.0013679896452884
0.476667	-0.0017043587775495
0.48	-0.0045515994321333
0.483333	-0.0051202568826127
0.486667	-0.0033429183026109
0.49	-0.00053363035904345
0.493333	0.0017687078793192
0.496667	0.0023683470518448
0.5	0.00084032755651623
0.503333	-0.0018613340211934
0.506667	-0.0036236094955638
0.51	-0.0028847556687169
0.513333	-0.00031960294103542
0.516667	0.0017034478711283
0.52	0.0016136385030598
0.523333	0.00020574174677446
0.526667	-0.00056922574706468
0.53	3.6168910053989e-05
0.533333	0.00097862159525801
0.536667	0.0010103956676174
0.54	0.00010786450405834
0.543333	-0.00091871622964871
0.546667	-0.0016013193120171
0.55	-0.0020043195939334
0.553333	-0.0020565685279882
0.556667	-0.0014627614377806
0.56	-0.00040485184597442
0.563333	0.00031000318207433
0.566667	0.00021186995795447
0.57	-0.00013772731438647
0.573333	3.0953143911311e-05
0.576667	0.00038521884545494
0.58	-0.00028237129727881
0.583333	-0.0023186304826819
0.586667	-0.0042950997023211
0.59	-0.0043601404148851
0.593333	-0.0022988511794522
0.596667	0.00023813091446784
0.6	0.0015078341855169
0.603333	0.0012117356811918
0.606667	0.00023136618118515
0.61	-0.00057135733960124
0.613333	-0.00089054771084443
0.616667	-0.00073586340332817
0.62	-0.00033359850557948
0.623333	-0.00025252141132001
0.626667	-0.00098708349407021
0.63	-0.0021238017671016
0.633333	-0.0024090534940765
0.636667	-0.001165171833002
0.64	0.00059143620958793
0.643333	0.0010615911889878
0.646667	-0.00024058172046627
0.65	-0.001855186138695
0.653333	-0.002120172265011
0.656667	-0.0010811287755767
0.66	-0.00014977579443351
0.663333	-0.00014110289271431
0.666667	-0.00040615718487809
0.67	-7.41028202961e-05
0.673333	0.00055104432864831
0.676667	0.00044153673102741
0.68	-0.00061194799943875
0.683333	-0.001631893368642
0.686667	-0.0017268693493315
0.69	-0.0011354439615745
0.693333	-0.00065407133428053
0.696667	-0.00047217239628317
0.7	-0.00016635706166172
0.703333	0.00028572189194459
0.706667	0.00017630005660948
0.71	-0.00095157602815992
0.713333	-0.0024230046463286
0.716667	-0.0030024238962402
0.72	-0.0022321263259957
0.723333	-0.0008165176209437
0.726667	0.00029974113462767
0.73	0.00081945208020208
0.733333	0.00093630574299293
0.736667	0.00073122792435948
0.74	0.00015398489279263
0.743333	-0.00054822121650904
0.746667	-0.00087107398905757
0.75	-0.00066426177928401
0.753333	-0.00038654047235836
0.756667	-0.00051959269101363
0.76	-0.00091855434245696
0.763333	-0.0010176950791666
0.766667	-0.00059477911980154
0.77	-3.2874854868461e-05
0.773333	0.00021107562237057
0.776667	0.00012405772600042
0.78	-7.0482289152736e-06
0.783333	-2.6347914974352e-05
0.786667	3.3771959076058e-05
0.79	0.00018058684652924
0.793333	0.00043303015429278
0.796667	0.00056495499205756
0.8	0.00020413744916491
0.803333	-0.00063326071616339
0.806667	-0.0013278945974034
0.81	-0.0012539305785098
0.813333	-0.00052467712359874
0.816667	0.00012051915261871
0.82	0.00019299567540767
0.823333	-4.3474361806221e-05
0.826667	-6.4901675988038e-05
0.83	0.00016364890713314
0.833333	0.00019781390584686
0.836667	-0.00022203606643093
0.84	-0.00081657317933684
0.843333	-0.0011309894161704
0.846667	-0.0010090487669059
0.85	-0.00058221655951382
0.853333	-1.2411512384014e-05
0.856667	0.00051208817269047
0.86	0.00065890575717697
0.863333	0.00018339225012261
0.866667	-0.00063852193351638
0.87	-0.0010909486043405
0.873333	-0.00075122358318906
0.876667	-5.5011991662685e-06
0.88	0.00039434599175638
0.883333	0.00021494908154217
0.886667	-8.1099580315601e-05
0.89	-5.2665092074897e-05
0.893333	0.00014030605601424
0.896667	7.2614500852037e-05
0.9	-0.00025498524458284
0.903333	-0.00040361979896277
0.906667	-0.00016019586004562
0.91	0.00011627073077862
0.913333	-2.7797701174809e-05
0.916667	-0.00052986739536747
0.92	-0.00091140562012287
0.923333	-0.00089218874291464
0.926667	-0.00065466736158566
0.93	-0.00049517334745592
0.933333	-0.00046240103651507
0.936667	-0.00045248798984037
0.94	-0.00046045227653065
0.943333	-0.0005326877622617
0.946667	-0.00056967615029191
0.95	-0.00041076722254677
0.953333	-0.0001168464798065
0.956667	4.8720944019964e-05
0.96	-6.7723697317745e-06
0.963333	-4.7719314942079e-05
0.966667	0.0001315543528289
0.97	0.00035374779231564
0.973333	0.00029354339474424
0.976667	-1.0037690074921e-05
0.98	-0.00016509460841759
0.983333	-7.8169274344759e-06
0.986667	0.00011390909791431
0.99	-0.00015713487415194
0.993333	-0.00060431045922659
0.996667	-0.00067844485352676
1	-0.00027547987582349


==> anc/Fig4_xSF_ImVec_SFX1SFY0SFZ1ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.6370147120613
0	0
0.00333333	0.033844216649875
0.00666667	0.078783877619006
0.01	0.1287869041268
0.0133333	0.16687683494206
0.0166667	0.18719482157535
0.02	0.20479762131997
0.0233333	0.24143207504807
0.0266667	0.30624818565357
0.03	0.39407995546919
0.0333333	0.49728853065349
0.0366667	0.6093349762806
0.04	0.71474089751363
0.0433333	0.78470152572053
0.0466667	0.78982951752364
0.05	0.70989743903241
0.0533333	0.5166155569299
0.0566667	0.14635179209866
0.06	-0.49130160065094
0.0633333	-1.4632153988411
0.0666667	-2.7846124720216
0.07	-4.4700943637071
0.0733333	-6.6105423210983
0.0766667	-9.3369308364056
0.08	-12.616251834824
0.0833333	-16.034444944822
0.0866667	-18.822175142147
0.09	-20.206840194935
0.0933333	-19.861082756985
0.0966667	-18.08795254255
0.1	-15.59462282675
0.103333	-13.059388686974
0.106667	-10.840107337488
0.11	-8.9871916715542
0.113333	-7.434656318585
0.116667	-6.1430626691273
0.12	-5.1049149299602
0.123333	-4.2924372738472
0.126667	-3.6478614192491
0.13	-3.1191290971028
0.133333	-2.6817241626249
0.136667	-2.3232980208153
0.14	-2.0246275946541
0.143333	-1.7656802223365
0.146667	-1.5407445854493
0.15	-1.3546956679926
0.153333	-1.2055148049048
0.156667	-1.0801503076231
0.16	-0.96897887013307
0.163333	-0.87503587516701
0.166667	-0.8029150615808
0.17	-0.74426376749788
0.173333	-0.68289315021736
0.176667	-0.61366316081019
0.18	-0.5485854075509
0.183333	-0.50119458564931
0.186667	-0.47012826060598
0.19	-0.44261602662799
0.193333	-0.41048992562963
0.196667	-0.37616862544945
0.2	-0.34311939406502
0.203333	-0.30742603835419
0.206667	-0.26309325148408
0.21	-0.21231029439967
0.213333	-0.16519474439281
0.216667	-0.129393504809
0.22	-0.10364052381937
0.223333	-0.082269589445173
0.226667	-0.06253198760159
0.23	-0.045333074947359
0.233333	-0.031479551468362
0.236667	-0.020766814661862
0.24	-0.014008405578082
0.243333	-0.0123324195798
0.246667	-0.013553596483283
0.25	-0.012259376142129
0.253333	-0.0057711602589881
0.256667	0.0016961190599597
0.26	0.0036366831042259
0.263333	-0.00033423720731471
0.266667	-0.0033788158695363
0.27	0.00044176781852633
0.273333	0.0091074140915086
0.276667	0.015340901344004
0.28	0.015016427806545
0.283333	0.010778727905607
0.286667	0.0077131508921235
0.29	0.0076423376421855
0.293333	0.0083489979908272
0.296667	0.0067176454865725
0.3	0.0014240260114464
0.303333	-0.0063002686042232
0.306667	-0.012954690001233
0.31	-0.014406967423081
0.313333	-0.0092222606748254
0.316667	-0.00088173185062905
0.32	0.0046628521438952
0.323333	0.0044857720700707
0.326667	0.00099760743578932
0.33	-0.0016503856218091
0.333333	-0.0021420958031942
0.336667	-0.0018215182907532
0.34	-0.0013574784559404
0.343333	-0.00018263574065187
0.346667	0.00067111424585831
0.35	-0.0018884918268701
0.353333	-0.0086874836176354
0.356667	-0.015314810717925
0.36	-0.016395136606024
0.363333	-0.012517998020663
0.366667	-0.0098592828573156
0.37	-0.011862145544691
0.373333	-0.014156791928836
0.376667	-0.010455085798815
0.38	-0.0018760310254254
0.383333	0.0034571979090413
0.386667	0.00070002049186187
0.39	-0.0053505099072982
0.393333	-0.0065955516749801
0.396667	-0.00208557397722
0.4	0.0014544760515722
0.403333	-0.00090271319879844
0.406667	-0.0062166424033366
0.41	-0.0087126647195426
0.413333	-0.0077273367328484
0.416667	-0.0072040043606342
0.42	-0.0085757000782434
0.423333	-0.0084191758908268
0.426667	-0.0044120211267618
0.43	-0.00018486991813123
0.433333	-0.0011155199103501
0.436667	-0.0067155323525779
0.44	-0.010719542676556
0.443333	-0.0091246772450404
0.446667	-0.0050697340837632
0.45	-0.0040077656474412
0.453333	-0.0062983967067587
0.456667	-0.0074758710029705
0.46	-0.0051117923497847
0.463333	-0.0021314397012674
0.466667	-0.0022445414177645
0.47	-0.0046100172761852
0.473333	-0.005382474907733
0.476667	-0.0034463637180936
0.48	-0.001887378783818
0.483333	-0.0033713851078546
0.486667	-0.0062852780154601
0.49	-0.006904404540624
0.493333	-0.0041791760229148
0.496667	-0.00067059451484483
0.5	0.00087203624691675
0.503333	0.00023135802297374
0.506667	-0.0011500565492067
0.51	-0.002223882818294
0.513333	-0.0026742789407704
0.516667	-0.0022743809460336
0.52	-0.0011582587194402
0.523333	-0.00032410396584128
0.526667	-0.00065132504793952
0.53	-0.0014262776449041
0.533333	-0.001002492414759
0.536667	0.00075389075490442
0.54	0.0018191793261814
0.543333	0.00061203487212138
0.546667	-0.0016306779155209
0.55	-0.0022894098739153
0.553333	-0.00079021731022792
0.556667	0.00081574335902257
0.56	0.00086664976049697
0.563333	0.00019949436524067
0.566667	0.00036254151527262
0.57	0.000932798997023
0.573333	0.0002539783465863
0.576667	-0.0015282487677281
0.58	-0.0020713753043767
0.583333	-0.0001355692734148
0.586667	0.0022065471285067
0.59	0.0019945046941644
0.593333	-0.00078315290530119
0.596667	-0.0033607140839494
0.6	-0.0039949589733633
0.603333	-0.0038051366851564
0.606667	-0.0042210304090629
0.61	-0.0043006058048167
0.613333	-0.0022476880942001
0.616667	0.0011819630889893
0.62	0.002868859966051
0.623333	0.0013029031125117
0.626667	-0.001321008935899
0.63	-0.0020267724930252
0.633333	-0.00085872826554029
0.636667	-0.00021458165525015
0.64	-0.001012654406545
0.643333	-0.0015301040457865
0.646667	-0.00046444810313068
0.65	0.00071626896552498
0.653333	-9.4791796156723e-05
0.656667	-0.0022428869504724
0.66	-0.0029610118859444
0.663333	-0.0013158365103989
0.666667	0.00039122178073912
0.67	-6.2019880927417e-05
0.673333	-0.0016321469957826
0.676667	-0.0016351194258486
0.68	0.00025680099544655
0.683333	0.0015480109224273
0.686667	0.00058139303699821
0.69	-0.0011490779000295
0.693333	-0.0013524821918551
0.696667	-0.00029055506619424
0.7	-0.00014172387451406
0.703333	-0.0015409501499835
0.706667	-0.0026398959174813
0.71	-0.0020283432531241
0.713333	-0.00092274780380885
0.716667	-0.0012179873309755
0.72	-0.0024131169722747
0.723333	-0.0022161477267509
0.726667	-4.5748312985869e-05
0.73	0.0018306329459201
0.733333	0.0013315964816792
0.736667	-0.00062594009685203
0.74	-0.0015805596732207
0.743333	-0.00097436698204475
0.746667	-0.00053783607890308
0.75	-0.0013287075907669
0.753333	-0.0021133785599314
0.756667	-0.001490466666398
0.76	-0.00029169802634021
0.763333	-0.00039276615717218
0.766667	-0.0016998883704698
0.77	-0.0020465813424873
0.773333	-0.00039019822237002
0.776667	0.0014232470780745
0.78	0.0011151085141233
0.783333	-0.00079630867535201
0.786667	-0.0016799071230785
0.79	-0.00042484123308984
0.793333	0.0011637748008821
0.796667	0.0010508744298145
0.8	-0.00027189025461377
0.803333	-0.00079771142666141
0.806667	8.6625324803097e-06
0.81	0.00067948663475324
0.813333	0.00014155261571773
0.816667	-0.00077888620873272
0.82	-0.0008691169247254
0.823333	-0.00046417346868804
0.826667	-0.00075732385212769
0.83	-0.0016996806238832
0.833333	-0.001905254875945
0.836667	-0.00077427278762521
0.84	0.00047376866713219
0.843333	0.00051278485472147
0.846667	-0.00021742658151506
0.85	-0.00031952174744886
0.853333	0.00035219810238895
0.856667	0.00050137693458614
0.86	-0.00049182515241799
0.863333	-0.0014350919516574
0.866667	-0.00099333386493337
0.87	0.00030152110679906
0.873333	0.00073507491098866
0.876667	-0.00018956898590406
0.88	-0.0011446982503865
0.883333	-0.00095966760806464
0.886667	-0.0001948086191781
0.89	-8.926397540855e-05
0.893333	-0.00065347897663048
0.896667	-0.00079593773493747
0.9	-0.00012178524615105
0.903333	0.00045208618519317
0.906667	0.0001373642771273
0.91	-0.00055342409536632
0.913333	-0.00067770583760475
0.916667	-0.00029087836625764
0.92	-0.00016948867878355
0.923333	-0.00040389458957032
0.926667	-0.00026448755814201
0.93	0.00039063018757825
0.933333	0.00055563878386929
0.936667	-0.0004617049509971
0.94	-0.0017145404413683
0.943333	-0.0016891950697202
0.946667	-0.00043927699735561
0.95	0.00039396236864572
0.953333	-0.00013332867918237
0.956667	-0.00097112428647618
0.96	-0.00069984361211856
0.963333	0.00032515581008729
0.966667	0.00051775286346298
0.97	-0.00051908990118091
0.973333	-0.0013501828461592
0.976667	-0.00083274215764076
0.98	0.00018633589576324
0.983333	0.00017061602302656
0.986667	-0.00076599274605648
0.99	-0.0010250581344734
0.993333	4.0436671563898e-05
0.996667	0.0010998741991428
1	0.00079206201581132


==> anc/Fig4_xSF_ImVec_SFX1SFY1SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.5959410766887
0	0
0.00333333	0.053325763383529
0.00666667	0.10122040138295
0.01	0.14226721164778
0.0133333	0.17728388100141
0.0166667	0.20611142810764
0.02	0.23017350405522
0.0233333	0.25793254742134
0.0266667	0.30364276655896
0.03	0.37804747619977
0.0333333	0.48040359068905
0.0366667	0.59806638012054
0.04	0.70933120816256
0.0433333	0.78488657570031
0.0466667	0.7909413176362
0.05	0.69507941192005
0.0533333	0.46532471495095
0.0566667	0.056982877181811
0.06	-0.59662836723396
0.0633333	-1.5692598096596
0.0666667	-2.9151594830096
0.07	-4.6692426899914
0.0733333	-6.8746301015791
0.0766667	-9.5682204342085
0.08	-12.663756990904
0.0833333	-15.799650996459
0.0866667	-18.334533723894
0.09	-19.601225684556
0.0933333	-19.286273877066
0.0966667	-17.63308321112
0.1	-15.283632892992
0.103333	-12.887271197881
0.106667	-10.797408193294
0.11	-9.0559812098662
0.113333	-7.5800579990557
0.116667	-6.321321327043
0.12	-5.2799641410233
0.123333	-4.4429236890031
0.126667	-3.7633895131481
0.13	-3.1976651798732
0.133333	-2.7315790385626
0.136667	-2.3606242739524
0.14	-2.0624236753927
0.143333	-1.8047485055654
0.146667	-1.5734614184393
0.15	-1.3766831898909
0.153333	-1.2205869620216
0.156667	-1.0937481253369
0.16	-0.98044978258223
0.163333	-0.87903608350893
0.166667	-0.79685673368017
0.17	-0.73147586650841
0.173333	-0.66847119646064
0.176667	-0.59961002031888
0.18	-0.53381587286279
0.183333	-0.48430604504973
0.186667	-0.45057025250366
0.19	-0.42045371664952
0.193333	-0.38737946803991
0.196667	-0.35684142505172
0.2	-0.33435948577687
0.203333	-0.31486332800776
0.206667	-0.2894709418308
0.21	-0.25804989171291
0.213333	-0.2276534366484
0.216667	-0.19966028383586
0.22	-0.16647941378889
0.223333	-0.12418999813119
0.226667	-0.08247916912628
0.23	-0.055753491485937
0.233333	-0.046214911473567
0.236667	-0.041677316050188
0.24	-0.030679111785602
0.243333	-0.014387168096934
0.246667	-0.0010741613680171
0.25	0.0063557114317941
0.253333	0.012000335657863
0.256667	0.018109511273932
0.26	0.021040121022264
0.263333	0.017943406404388
0.266667	0.012776873061558
0.27	0.011634005393538
0.273333	0.014322135671062
0.276667	0.015093811285496
0.28	0.011558120591825
0.283333	0.0084219124212931
0.286667	0.010414791636996
0.29	0.014755728553151
0.293333	0.014144313782719
0.296667	0.0061104040749961
0.3	-0.0040208216890048
0.303333	-0.0097188872912354
0.306667	-0.0097829233621403
0.31	-0.0071268416062151
0.313333	-0.0039067587321945
0.316667	-0.00069294483726794
0.32	0.00085051137057207
0.323333	-0.0018799859137984
0.326667	-0.0085583766167192
0.33	-0.014587895651025
0.333333	-0.015496015149477
0.336667	-0.011675533619966
0.34	-0.0072551726434514
0.343333	-0.0050459850617577
0.346667	-0.0043667514804192
0.35	-0.0035128682308562
0.353333	-0.0022014230585824
0.356667	-0.00093916343561706
0.36	9.5776941975326e-05
0.363333	0.00013866741412602
0.366667	-0.00267358977189
0.37	-0.0086912395403074
0.373333	-0.014236615082206
0.376667	-0.014406022677634
0.38	-0.0091957082895428
0.383333	-0.0045667370124645
0.386667	-0.0055853657088983
0.39	-0.0099983975019815
0.393333	-0.011150687030132
0.396667	-0.0067801088123299
0.4	-0.0018721549617592
0.403333	-0.0017582679062011
0.406667	-0.005150313658155
0.41	-0.0066562475290434
0.413333	-0.0047228830308615
0.416667	-0.0034508833168214
0.42	-0.0059700844548309
0.423333	-0.0093964889415276
0.426667	-0.0088820100145672
0.43	-0.0048095117726589
0.433333	-0.0025503312481772
0.436667	-0.0050392214354201
0.44	-0.0087975641916885
0.443333	-0.008959742239938
0.446667	-0.0059583622577717
0.45	-0.0044655571168861
0.453333	-0.006500619821148
0.456667	-0.0086716323151218
0.46	-0.0071201545632641
0.463333	-0.0027854280298214
0.466667	0.00020381560437722
0.47	4.3826660558309e-05
0.473333	-0.0012618573708814
0.476667	-0.001715051282585
0.48	-0.0020891618014482
0.483333	-0.0037773891516598
0.486667	-0.0057306582393403
0.49	-0.0055897837821011
0.493333	-0.0032816371049583
0.496667	-0.0014234032388278
0.5	-0.0017515655184593
0.503333	-0.0028141057848298
0.506667	-0.002240861201694
0.51	-0.00015736874232958
0.513333	0.0011359495890368
0.516667	0.00043645037866311
0.52	-0.00098796076125613
0.523333	-0.0015272637423167
0.526667	-0.0013101746126111
0.53	-0.001326500590885
0.533333	-0.0015028016261362
0.536667	-0.00096020753316863
0.54	0.00016985979556272
0.543333	0.00057070510255533
0.546667	-0.00035156577589391
0.55	-0.0015302915987454
0.553333	-0.0018632540244183
0.556667	-0.0018722567445289
0.56	-0.0027032045835651
0.563333	-0.0039678505733182
0.566667	-0.0039208628986892
0.57	-0.0019732861316635
0.573333	0.00016858894887844
0.576667	0.00059021434013922
0.58	-0.0004285425462749
0.583333	-0.0010946764419825
0.586667	-0.00072314371871948
0.59	-0.000405063190888
0.593333	-0.00093658667338827
0.596667	-0.0013795639786481
0.6	-0.00054236522769391
0.603333	0.00091115696386355
0.606667	0.0010778387992012
0.61	-0.00056100634194431
0.613333	-0.0022849495306061
0.616667	-0.0023158662244417
0.62	-0.00099948016862605
0.623333	-0.00011859737067907
0.626667	-0.00058029169404748
0.63	-0.0016525648328737
0.633333	-0.0022770504649569
0.636667	-0.0021728459438364
0.64	-0.0014776981433798
0.643333	-0.00024305129541267
0.646667	0.0011082889930411
0.65	0.0015094109339405
0.653333	0.00036771457261513
0.656667	-0.0012736973038548
0.66	-0.001660463339448
0.663333	-0.000545380066477
0.666667	0.00043429056939278
0.67	3.8016600582703e-05
0.673333	-0.00080961532022373
0.676667	-0.00046962983851134
0.68	0.00074623995744174
0.683333	0.00076264070866837
0.686667	-0.0011818097342837
0.69	-0.0030017157560813
0.693333	-0.0023424021775776
0.696667	7.4227759920203e-05
0.7	0.0011133916313952
0.703333	-0.00073890515495668
0.706667	-0.0033697880587015
0.71	-0.0037755661783606
0.713333	-0.0018333191411031
0.716667	-0.00016074311463037
0.72	-0.00056302140009493
0.723333	-0.001957627500501
0.726667	-0.0022077118024802
0.73	-0.00094875023861796
0.733333	0.00030440360824309
0.736667	0.00034059642059632
0.74	-0.00048908712734574
0.743333	-0.0011663016590105
0.746667	-0.0012284647602677
0.75	-0.0007680882561572
0.753333	4.0089882871966e-05
0.756667	0.00079966792032859
0.76	0.0007625670817252
0.763333	-0.00036488964002146
0.766667	-0.0016201427729429
0.77	-0.0016094470617326
0.773333	-0.00032726481483249
0.776667	0.00057878944149905
0.78	-0.0001709202239862
0.783333	-0.0017702907789807
0.786667	-0.0023439737631065
0.79	-0.0013729695585975
0.793333	-0.00020212453131024
0.796667	-4.4336388742178e-05
0.8	-0.00042089179995996
0.803333	-0.00016246788250741
0.806667	0.00072929542970694
0.81	0.0011657473887336
0.813333	0.00069708647841559
0.816667	0.00011845506267636
0.82	9.1702291655528e-05
0.823333	8.8106941927909e-05
0.826667	-0.00059809140198392
0.83	-0.0014114243945564
0.833333	-0.0011461317376618
0.836667	0.0001209156194888
0.84	0.00079967498340495
0.843333	-9.4188095703121e-05
0.846667	-0.0014627335426125
0.85	-0.001570167391824
0.853333	-0.00044058684021729
0.856667	0.00025047295986944
0.86	-0.00036459130323565
0.863333	-0.0011319046252726
0.866667	-0.00065197389481261
0.87	0.00062672240952182
0.873333	0.0010876222966754
0.876667	0.00032706501894258
0.88	-0.00033645383316057
0.883333	6.8786334570102e-05
0.886667	0.0006879694517139
0.89	0.0001809465810988
0.893333	-0.0011649068119902
0.896667	-0.0017545029899028
0.9	-0.00096676214437325
0.903333	4.5607087181193e-06
0.906667	-4.6619005358832e-05
0.91	-0.0006447226157046
0.913333	-0.00054564471810429
0.916667	0.00024079064989561
0.92	0.00045811112153915
0.923333	-0.00038363413604913
0.926667	-0.0011175569361772
0.93	-0.00059069161390878
0.933333	0.00058027127757332
0.936667	0.00083419051313989
0.94	-0.00010501679159173
0.943333	-0.00087008594018664
0.946667	-0.0004609935377754
0.95	0.00035178220906228
0.953333	0.00022995130947703
0.956667	-0.00078895785464023
0.96	-0.0014424036096535
0.963333	-0.0011096689736245
0.966667	-0.00055902496332093
0.97	-0.00061219247255805
0.973333	-0.00091757921349619
0.976667	-0.00066846074151882
0.98	8.2074806108456e-06
0.983333	0.00023253474869845
0.986667	-0.00020809781517057
0.99	-0.00050336259718046
0.993333	-0.00011479196000162
0.996667	0.00034726906895927
1	9.789288633974e-05


==> anc/Fig4_xSF_ImVec_SFX2SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-5.317865928034
0	0
0.00333333	0.075663395143453
0.00666667	0.15912243568098
0.01	0.24436198397028
0.0133333	0.31644823552965
0.0166667	0.3666584597129
0.02	0.39557094629763
0.0233333	0.40186718286193
0.0266667	0.37765720081867
0.03	0.32085464154293
0.0333333	0.24574585481444
0.0366667	0.17062840613985
0.04	0.094477066143947
0.0433333	-0.0043196725904323
0.0466667	-0.14083540303206
0.05	-0.30305045000372
0.0533333	-0.468089507759
0.0566667	-0.63600597029815
0.06	-0.836678479838
0.0633333	-1.1043592079788
0.0666667	-1.4635274210603
0.07	-1.9524376864339
0.0733333	-2.6454575173827
0.0766667	-3.6231123837044
0.08	-4.9169767172169
0.0833333	-6.5200400435863
0.0866667	-8.483165916993
0.09	-10.969659301054
0.0933333	-14.115644229509
0.0966667	-17.739193216868
0.1	-21.172085634632
0.103333	-23.464952661438
0.106667	-23.896794713197
0.11	-22.408038293289
0.113333	-19.609050839452
0.116667	-16.37860078818
0.12	-13.39744661719
0.123333	-10.948600334428
0.126667	-9.0213028915122
0.13	-7.5107853875651
0.133333	-6.3236786624553
0.136667	-5.378048132244
0.14	-4.5925318694573
0.143333	-3.9103448917274
0.146667	-3.3196094643523
0.15	-2.8325672636229
0.153333	-2.4476140149522
0.156667	-2.1395410045038
0.16	-1.8806287811096
0.163333	-1.6574398500425
0.166667	-1.4649741902306
0.17	-1.2962159813459
0.173333	-1.1456089755896
0.176667	-1.0165877239332
0.18	-0.91528872530235
0.183333	-0.83670669803
0.186667	-0.76511489531584
0.19	-0.69103003285686
0.193333	-0.62162984110662
0.196667	-0.5696004454773
0.2	-0.53577708362156
0.203333	-0.50898601492445
0.206667	-0.48103077468495
0.21	-0.45392176135471
0.213333	-0.43009455684539
0.216667	-0.40257784213508
0.22	-0.3614631932663
0.223333	-0.30755811075432
0.226667	-0.25269525171373
0.23	-0.20573845116136
0.233333	-0.1642271600079
0.236667	-0.12280122495476
0.24	-0.084652758705222
0.243333	-0.058336562943413
0.246667	-0.044622898637048
0.25	-0.03321525194895
0.253333	-0.014967476157625
0.256667	0.0070548932394507
0.26	0.022439211188477
0.263333	0.026649068933321
0.266667	0.024818700330825
0.27	0.023335944791458
0.273333	0.023039939290967
0.276667	0.022567243852599
0.28	0.023690968180459
0.283333	0.028581358979176
0.286667	0.03347380361301
0.29	0.030448791625231
0.293333	0.017119983661351
0.296667	0.0011448670060615
0.3	-0.0073981660106377
0.303333	-0.0061721036905212
0.306667	-0.00074102024269428
0.31	0.0035557728681054
0.313333	0.0060929278962617
0.316667	0.0075207076987499
0.32	0.0063462731922737
0.323333	0.0016973592338735
0.326667	-0.0031037893420134
0.33	-0.0036184859900101
0.333333	-0.00057546582929808
0.336667	0.0004535118890212
0.34	-0.0033177079536915
0.343333	-0.0075886307625617
0.346667	-0.0065942699708473
0.35	-0.0010836903713989
0.353333	0.0024500132876851
0.356667	1.1873616481489e-05
0.36	-0.00567040259558
0.363333	-0.0099523024830195
0.366667	-0.012190154672947
0.37	-0.014489361924421
0.373333	-0.01664537017675
0.376667	-0.016013624171488
0.38	-0.012427767502421
0.383333	-0.0097530351718775
0.386667	-0.010785406123876
0.39	-0.012998726595265
0.393333	-0.012030664833625
0.396667	-0.0082039032751386
0.4	-0.0064091370413219
0.403333	-0.0092522044778348
0.406667	-0.013350786172594
0.41	-0.014064586145339
0.413333	-0.011604341713565
0.416667	-0.0097891036101835
0.42	-0.009946675993476
0.423333	-0.0094679428322795
0.426667	-0.0069045637909698
0.43	-0.0051832427426035
0.433333	-0.0074318875104697
0.436667	-0.011615796887594
0.44	-0.012571829538277
0.443333	-0.0090544890272515
0.446667	-0.0055409245557761
0.45	-0.0059550754231586
0.453333	-0.0083734752178759
0.456667	-0.0083530577701336
0.46	-0.0057428090251635
0.463333	-0.004730159083144
0.466667	-0.007096044032815
0.47	-0.0089537754190777
0.473333	-0.0061712704370489
0.476667	-0.00068201895879874
0.48	0.0016910452693576
0.483333	-0.0010150455019925
0.486667	-0.0045837297379606
0.49	-0.0047911398335195
0.493333	-0.0029397158361741
0.496667	-0.002979283157842
0.5	-0.0049941213277632
0.503333	-0.0049525921946144
0.506667	-0.0010369047947485
0.51	0.0029691910979739
0.513333	0.0024186354734346
0.516667	-0.0020150458512253
0.52	-0.005367382813904
0.523333	-0.0048667853324278
0.526667	-0.0027274347228316
0.53	-0.0020368203804764
0.533333	-0.0023930058570083
0.536667	-0.0014207855819341
0.54	0.00092015384521748
0.543333	0.0020961325139659
0.546667	0.0009497744659438
0.55	-0.00048878437427061
0.553333	-0.00013647327722123
0.556667	0.0009470816333228
0.56	0.00022554068921036
0.563333	-0.0023196605535945
0.566667	-0.0039091125587408
0.57	-0.002836278708106
0.573333	-0.00080282259010537
0.576667	-0.0004457630005126
0.58	-0.0018220475520924
0.583333	-0.0027943050805324
0.586667	-0.0022877864290227
0.59	-0.0014739269024982
0.593333	-0.0015513681366449
0.596667	-0.0019177472560823
0.6	-0.001451554447074
0.603333	-0.00056102217011424
0.606667	-0.00063604367770981
0.61	-0.00182805482654
0.613333	-0.0027042366574142
0.616667	-0.0022783578601614
0.62	-0.0012276058247632
0.623333	-0.00056879227948941
0.626667	-0.00015622818061258
0.63	0.00053335024978515
0.633333	0.00082711225188591
0.636667	-0.00050958139674578
0.64	-0.0030316279920015
0.643333	-0.0043913675374601
0.646667	-0.0030953624886649
0.65	-0.00058375994318326
0.653333	0.00045323755510185
0.656667	-0.00064629163419803
0.66	-0.0020604343425095
0.663333	-0.0021880637149056
0.666667	-0.0015108583129237
0.67	-0.0012866378482184
0.673333	-0.0015579597518307
0.676667	-0.001544459931695
0.68	-0.0013400397988392
0.683333	-0.0017786782049206
0.686667	-0.0026129810122596
0.69	-0.0023116107913676
0.693333	-0.00040090722177153
0.696667	0.0011423930876082
0.7	0.00014338440559636
0.703333	-0.0026194929743966
0.706667	-0.0040122517723642
0.71	-0.0024813283567042
0.713333	2.0598920678426e-06
0.716667	0.00069489516929176
0.72	-0.00037605052772209
0.723333	-0.00099803715824149
0.726667	-0.00031910116497979
0.73	1.3534489517523e-05
0.733333	-0.0013047310719092
0.736667	-0.0028788665703156
0.74	-0.002450463520271
0.743333	-0.0002738049399426
0.746667	0.0010261725531373
0.75	1.7618727050513e-05
0.753333	-0.0016735943672083
0.756667	-0.001788719143191
0.76	-0.00051059990188729
0.763333	0.00017004581624875
0.766667	-0.00046306970752338
0.77	-0.0010127440022947
0.773333	-0.00038737056132294
0.776667	0.00045018081558646
0.78	7.4576737076968e-05
0.783333	-0.0010757786270136
0.786667	-0.0013329545222294
0.79	-0.00040780667523491
0.793333	0.00013236522758316
0.796667	-0.00067457711018278
0.8	-0.00159002007636
0.803333	-0.0010060350708422
0.806667	0.00051338390932022
0.81	0.00091225279974153
0.813333	-0.0003498554650515
0.816667	-0.0014490443768572
0.82	-0.00084090304470856
0.823333	0.00049574352255233
0.826667	0.00054172405176716
0.83	-0.00077003039870242
0.833333	-0.0014950998109383
0.836667	-0.00059374385621729
0.84	0.00054587939572991
0.843333	0.00020455100919557
0.846667	-0.0011303033506995
0.85	-0.0015456431787449
0.853333	-0.00056008018379838
0.856667	0.00021716379566412
0.86	-0.00047348169154345
0.863333	-0.0016918328514518
0.866667	-0.0017131885269644
0.87	-0.00048974769903277
0.873333	0.00044467338348945
0.876667	0.0002548426581975
0.88	-0.0002420178510015
0.883333	-0.00015898231713561
0.886667	5.7121441728714e-05
0.89	-0.00040041550751915
0.893333	-0.0010818916741776
0.896667	-0.00080719362828984
0.9	0.00036587631991818
0.903333	0.00090971350014624
0.906667	-4.8422382509922e-05
0.91	-0.0013603437782567
0.913333	-0.0014155678733888
0.916667	-0.00042226560642827
0.92	-3.9449647323057e-05
0.923333	-0.00089864273395963
0.926667	-0.0017000868019458
0.93	-0.0011971420453873
0.933333	-5.8455738837531e-05
0.936667	0.00016760636931699
0.94	-0.00063547351147525
0.943333	-0.0010709484818462
0.946667	-0.00044100951674499
0.95	0.00017331708381574
0.953333	-0.00037835100051004
0.956667	-0.0014555191053096
0.96	-0.0015053561341461
0.963333	-0.00038722548258259
0.966667	0.00038619306166096
0.97	-0.0001137670724701
0.973333	-0.00087860835122355
0.976667	-0.00052967886096305
0.98	0.00056806952516778
0.983333	0.00083824628159976
0.986667	-0.00013789526904751
0.99	-0.00098930306812787
0.993333	-0.000598913175151
0.996667	0.00026638732104911
1	0.00017511322003326


==> anc/Fig4_xSF_ImVec_SFX3SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-6.1247904060113
0	0
0.00333333	-0.035715053372746
0.00666667	-0.055625894881426
0.01	-0.068462112355845
0.0133333	-0.093451135554852
0.0166667	-0.12989249766286
0.02	-0.158797578967
0.0233333	-0.17491361361023
0.0266667	-0.19865341538471
0.03	-0.2473093954457
0.0333333	-0.30876313879248
0.0366667	-0.35914201268828
0.04	-0.39890232547642
0.0433333	-0.4523666966879
0.0466667	-0.53102890980771
0.05	-0.61700972573986
0.0533333	-0.69227545669031
0.0566667	-0.76770309116409
0.06	-0.86557410993419
0.0633333	-0.9829173040097
0.0666667	-1.096128898562
0.07	-1.2035585970442
0.0733333	-1.3389152427482
0.0766667	-1.5287920473255
0.08	-1.7565620780801
0.0833333	-1.9924408724791
0.0866667	-2.249833151838
0.09	-2.582334107527
0.0933333	-3.0239091433522
0.0966667	-3.5676077769712
0.1	-4.2227518604109
0.103333	-5.0593433719246
0.106667	-6.1552540055503
0.11	-7.5281187709556
0.113333	-9.2064581811455
0.116667	-11.399755143826
0.12	-14.486971983937
0.123333	-18.642029627535
0.126667	-23.352108102176
0.13	-27.36264781879
0.133333	-29.282559118823
0.136667	-28.439663309019
0.14	-25.279328623491
0.143333	-20.997744509268
0.146667	-16.78103466368
0.15	-13.282346526879
0.153333	-10.615814922991
0.156667	-8.6429871156317
0.16	-7.1943859120908
0.163333	-6.1142269332468
0.166667	-5.2510707496093
0.17	-4.4947240145242
0.173333	-3.8157165417343
0.176667	-3.2372212092146
0.18	-2.7690909686924
0.183333	-2.3859842877619
0.186667	-2.0621774017632
0.19	-1.7984437324681
0.193333	-1.6014910072847
0.196667	-1.4532791234428
0.2	-1.3189221797792
0.203333	-1.1803966953262
0.206667	-1.0472272857658
0.21	-0.93353038940136
0.213333	-0.8385597257296
0.216667	-0.75527833633523
0.22	-0.6859125455233
0.223333	-0.63718540295636
0.226667	-0.60508106953414
0.23	-0.57657015711364
0.233333	-0.54664684525022
0.236667	-0.52224773830769
0.24	-0.50466889783261
0.243333	-0.47806933997045
0.246667	-0.42572341976501
0.25	-0.3539702565172
0.253333	-0.28883923280243
0.256667	-0.24672467610447
0.26	-0.21692159150218
0.263333	-0.17811715759947
0.266667	-0.12566743150074
0.27	-0.074822215467531
0.273333	-0.0400009214489
0.276667	-0.020168096151814
0.28	-0.0063330387241002
0.283333	0.0048771319758674
0.286667	0.011179327534575
0.29	0.013502783775307
0.293333	0.017091583466269
0.296667	0.023913230759843
0.3	0.030364071390912
0.303333	0.034389838303162
0.306667	0.039304761102713
0.31	0.046522047740709
0.313333	0.048725652558702
0.316667	0.036863666756253
0.32	0.013571877340406
0.323333	-0.0064343683966522
0.326667	-0.011768515478776
0.33	-0.0059958617304996
0.333333	-0.00062733677729645
0.336667	-7.1565254197937e-05
0.34	0.001063576190135
0.343333	0.0067750212585646
0.346667	0.012274892206577
0.35	0.01071148711148
0.353333	0.0030489865369439
0.356667	-0.0034526914843114
0.36	-0.0051104650789663
0.363333	-0.0054149195795881
0.366667	-0.0082332294147837
0.37	-0.011721181828291
0.373333	-0.011535293736275
0.376667	-0.0074087455436126
0.38	-0.0032302250298463
0.383333	-0.0017799066693444
0.386667	-0.0027805542899266
0.39	-0.0059945299829975
0.393333	-0.012465262733022
0.396667	-0.021053728390352
0.4	-0.026820205911739
0.403333	-0.026011353809917
0.406667	-0.021322857182442
0.41	-0.018871670710818
0.413333	-0.020117851538145
0.416667	-0.020283153257932
0.42	-0.015915101036089
0.423333	-0.010552828576096
0.426667	-0.0098085077346879
0.43	-0.012896605350266
0.433333	-0.013396132606707
0.436667	-0.0086391853573473
0.44	-0.0040605035407322
0.443333	-0.0057528434666609
0.446667	-0.011657752113177
0.45	-0.0141102226846
0.453333	-0.010279734541894
0.456667	-0.0058168151765355
0.46	-0.0068345229052797
0.463333	-0.011765378984281
0.466667	-0.0141664770688
0.47	-0.011694746327505
0.473333	-0.0084517468242576
0.476667	-0.0083565911599296
0.48	-0.0098758553712708
0.483333	-0.00926125320658
0.486667	-0.0065136979543834
0.49	-0.0050839569748126
0.493333	-0.0064503428854819
0.496667	-0.0081022993182755
0.5	-0.0075525385507662
0.503333	-0.0057985397386807
0.506667	-0.0051553109724704
0.51	-0.0053907572377619
0.513333	-0.0043548498411994
0.516667	-0.0018377129382122
0.52	-0.0003198306887269
0.523333	-0.0013479973337893
0.526667	-0.0031903260968784
0.53	-0.003371568331687
0.533333	-0.0021350681578086
0.536667	-0.0016605941671127
0.54	-0.0025838308146154
0.543333	-0.0033042721877324
0.546667	-0.0028133853428894
0.55	-0.0022190839735636
0.553333	-0.0026017158623061
0.556667	-0.0030476847201215
0.56	-0.0023929735356876
0.563333	-0.0017813845694217
0.566667	-0.0032531375112217
0.57	-0.0059233015979674
0.573333	-0.0060165896187328
0.576667	-0.0018686854251496
0.58	0.0029391403333523
0.583333	0.0034537453182103
0.586667	-0.00045642451645456
0.59	-0.0040282569136559
0.593333	-0.0037928380242341
0.596667	-0.0015155370015725
0.6	-0.00084023520678866
0.603333	-0.0020114789058322
0.606667	-0.0022603161663706
0.61	-0.00063991516512994
0.613333	0.00035181354647335
0.616667	-0.0012486407116315
0.62	-0.0035500986461342
0.623333	-0.0033394062127197
0.626667	-0.00073344789553456
0.63	0.00096095864049147
0.633333	-0.00012778350320754
0.636667	-0.0021885572243443
0.64	-0.0028648814515395
0.643333	-0.002671578833842
0.646667	-0.0035409786037423
0.65	-0.0051097577751087
0.653333	-0.0048353848716945
0.656667	-0.0019714586982023
0.66	0.00072176026375671
0.663333	0.00040622481456573
0.666667	-0.0021045546167606
0.67	-0.0036418376123342
0.673333	-0.0029470018486613
0.676667	-0.0017566904599954
0.68	-0.0016494728952836
0.683333	-0.0018319435039479
0.686667	-0.0010655250180203
0.69	-0.0002419253546615
0.693333	-0.0012290592341495
0.696667	-0.003714149337824
0.7	-0.0051357380927755
0.703333	-0.0040897245867498
0.706667	-0.0021553948491196
0.71	-0.0014308118024754
0.713333	-0.0016032612568442
0.716667	-0.0009809883157772
0.72	0.00034231559535307
0.723333	0.00037070559064056
0.726667	-0.0015181508314395
0.73	-0.0030870204062572
0.733333	-0.0022026183188021
0.736667	-6.1309814543193e-06
0.74	0.00057668382984609
0.743333	-0.0010302086742869
0.746667	-0.0023370663696672
0.75	-0.0015195315351753
0.753333	-1.4788393364094e-05
0.756667	-0.00018288542089449
0.76	-0.0016947293024523
0.763333	-0.0021390891004652
0.766667	-0.00082355076814377
0.77	0.00013431586910802
0.773333	-0.0008742293956314
0.776667	-0.0023461657545688
0.78	-0.0018667340639732
0.783333	0.000166490905009
0.786667	0.0010028158512049
0.79	-0.00041403669827016
0.793333	-0.0018936986620595
0.796667	-0.0013069375248158
0.8	0.00022846023355341
0.803333	9.686770608481e-05
0.806667	-0.0017834791972015
0.81	-0.0027660215136283
0.813333	-0.0014425467242628
0.816667	0.00020866037125012
0.82	-0.00024557085395036
0.823333	-0.002060193385217
0.826667	-0.0024086333710118
0.83	-0.00056008039708315
0.833333	0.0010626263625471
0.836667	0.00042038913839549
0.84	-0.0013196870219443
0.843333	-0.0017154067669333
0.846667	-0.00060651406496845
0.85	1.5771064554283e-05
0.853333	-0.00069019924064576
0.856667	-0.0011969358327238
0.86	-0.00024461676215943
0.863333	0.00096551809026799
0.866667	0.00055169975874084
0.87	-0.0010681793260531
0.873333	-0.0017225954188237
0.876667	-0.00080239726030249
0.88	-0.00019287161194804
0.883333	-0.0012781731420489
0.886667	-0.0026146468744162
0.89	-0.0019962528169234
0.893333	9.5076919324813e-05
0.896667	0.00096144327310135
0.9	-0.00043837189328747
0.903333	-0.0019560409785542
0.906667	-0.0014058690047359
0.91	0.00026197646233365
0.913333	0.00048024082454417
0.916667	-0.0010525545062273
0.92	-0.001980997746434
0.923333	-0.00093599538861899
0.926667	0.00036030395321261
0.93	-0.00024753450002378
0.933333	-0.0019665605112694
0.936667	-0.0021487510864748
0.94	-0.00030173587425932
0.943333	0.0010273421716541
0.946667	-6.9013777856638e-05
0.95	-0.0020210647391172
0.953333	-0.0020051329791463
0.956667	1.7247396625128e-05
0.96	0.0013241474307169
0.963333	0.00036705653490474
0.966667	-0.0011964847059613
0.97	-0.0011653704953067
0.973333	1.3155399523436e-05
0.976667	0.00020365418745175
0.98	-0.0010250724804142
0.983333	-0.0018088739180172
0.986667	-0.00094895677471701
0.99	0.00024187900992384
0.993333	8.7993965236388e-06
0.996667	-0.0011401510771464
1	-0.0012810885530943


==> anc/Fig4_xSF_ImVec_SFX6SFY0SFZ0ID1588261336_isEv0_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	-4.3242398601962
0	0
0.00333333	-0.021614308187082
0.00666667	-0.022906203085101
0.01	-0.015468905255621
0.0133333	-0.024146002604294
0.0166667	-0.046823110860634
0.02	-0.056420112015479
0.0233333	-0.043440709654321
0.0266667	-0.033038814048066
0.03	-0.048411908756577
0.0333333	-0.075556267560193
0.0366667	-0.084030249828983
0.04	-0.073042058911859
0.0433333	-0.072642615023954
0.0466667	-0.09803936347148
0.05	-0.12699066810315
0.0533333	-0.13471155619233
0.0566667	-0.1318095511653
0.06	-0.1461607508021
0.0633333	-0.17755023395128
0.0666667	-0.19783917814484
0.07	-0.19863493789984
0.0733333	-0.21096863777226
0.0766667	-0.26048252591282
0.08	-0.32230521994201
0.0833333	-0.34740508741939
0.0866667	-0.32894094573608
0.09	-0.31539904215971
0.0933333	-0.35160554199914
0.0966667	-0.43023998114236
0.1	-0.51551765914496
0.103333	-0.59278183338924
0.106667	-0.66790561058831
0.11	-0.72937404649415
0.113333	-0.74876828228704
0.116667	-0.72969408863504
0.12	-0.72538656348058
0.123333	-0.7814931492432
0.126667	-0.87700905110591
0.13	-0.95111823902816
0.133333	-0.98200317086177
0.136667	-1.0054281289951
0.14	-1.0506077721213
0.143333	-1.0968960121432
0.146667	-1.1211221751471
0.15	-1.158062171611
0.153333	-1.2664240521833
0.156667	-1.4392959366042
0.16	-1.5991334239837
0.163333	-1.7014675529165
0.166667	-1.7999410908276
0.17	-1.9684415367806
0.173333	-2.1908887967138
0.176667	-2.3922755644838
0.18	-2.5772507791454
0.183333	-2.8647078884904
0.186667	-3.3473772330498
0.19	-3.9778272943609
0.193333	-4.6623567735744
0.196667	-5.4237118459274
0.2	-6.3607708301577
0.203333	-7.4589867108556
0.206667	-8.6423234461776
0.21	-10.20088369034
0.213333	-13.068767328158
0.216667	-18.28633959994
0.22	-25.806011181527
0.223333	-33.765552788211
0.226667	-39.210992932347
0.23	-39.921240605171
0.233333	-35.836210501347
0.236667	-28.905819137822
0.24	-21.640863147718
0.243333	-15.703150741057
0.246667	-11.527535910865
0.25	-8.8213614549852
0.253333	-7.1457546864519
0.256667	-6.117466281955
0.26	-5.390617350592
0.263333	-4.7072957256677
0.266667	-3.9983440841563
0.27	-3.3487240211363
0.273333	-2.8323692901751
0.276667	-2.4190686533959
0.28	-2.0493761791941
0.283333	-1.736759945869
0.286667	-1.539839232602
0.29	-1.454645125062
0.293333	-1.3919012637692
0.296667	-1.2729468735733
0.3	-1.1091322912534
0.303333	-0.96384534262953
0.306667	-0.8644615788882
0.31	-0.7857475227749
0.313333	-0.70778444766134
0.316667	-0.6493613137924
0.32	-0.6317502842126
0.323333	-0.63753248900621
0.326667	-0.62869475329771
0.33	-0.59286361490298
0.333333	-0.54836392973991
0.336667	-0.50790139768455
0.34	-0.46205511417779
0.343333	-0.40523038771143
0.346667	-0.35584108590097
0.35	-0.33215625672524
0.353333	-0.31822824316111
0.356667	-0.27528686169455
0.36	-0.18913924087902
0.363333	-0.090485737687996
0.366667	-0.021580678228216
0.37	0.0055935962307875
0.373333	0.0094990108042915
0.376667	0.0086944895561759
0.38	0.0069405183750133
0.383333	0.0053229161761994
0.386667	0.011212854346446
0.39	0.027318302730202
0.393333	0.042765241119483
0.396667	0.046017192865106
0.4	0.041456395144471
0.403333	0.042072911090376
0.406667	0.047751070448799
0.41	0.043494093402012
0.413333	0.022749928117506
0.416667	0.00098775583476443
0.42	-0.0032044023978366
0.423333	0.0062847954682718
0.426667	0.0085378224859274
0.43	-0.0045088705052146
0.433333	-0.016240974968577
0.436667	-0.0084630814818274
0.44	0.013350802400444
0.443333	0.027174696207413
0.446667	0.021834971458298
0.45	0.0064970023669177
0.453333	-0.0065228428163359
0.456667	-0.016548042970185
0.46	-0.026747009174314
0.463333	-0.031058500102507
0.466667	-0.020184852477605
0.47	0.0013447456251718
0.473333	0.014853781843629
0.476667	0.0079003392422792
0.48	-0.011756917496107
0.483333	-0.027129857941601
0.486667	-0.031625436606909
0.49	-0.031441342013382
0.493333	-0.031974947419245
0.496667	-0.030768464055707
0.5	-0.025223492481562
0.503333	-0.019372779140739
0.506667	-0.017927218888261
0.51	-0.018473342882777
0.513333	-0.015935058319911
0.516667	-0.012290947440684
0.52	-0.014482397760925
0.523333	-0.022238712314635
0.526667	-0.025509282666642
0.53	-0.017962957132749
0.533333	-0.0073322945496881
0.536667	-0.0058618658014083
0.54	-0.013384411170238
0.543333	-0.017718753095544
0.546667	-0.012272368850961
0.55	-0.0051419113170581
0.553333	-0.0064128582843202
0.556667	-0.012859589010698
0.56	-0.01312387315485
0.563333	-0.0055407153085426
0.566667	-0.001442192024991
0.57	-0.0083890406095303
0.573333	-0.018195578161356
0.576667	-0.018051099350817
0.58	-0.0088722185366953
0.583333	-0.0040198083912582
0.586667	-0.010129861083347
0.59	-0.017790416610556
0.593333	-0.015154390421501
0.596667	-0.0044310503472777
0.6	0.0019729276975787
0.603333	-0.0011861841900311
0.606667	-0.006367016964463
0.61	-0.0057329845497242
0.613333	-0.0019037249445162
0.616667	-0.0019566253502538
0.62	-0.0057825535362468
0.623333	-0.0070144595460006
0.626667	-0.0038770201343666
0.63	-0.0021132516232565
0.633333	-0.0055407865729601
0.636667	-0.0096082547331198
0.64	-0.0083572033055568
0.643333	-0.0037937211650531
0.646667	-0.0027687091834579
0.65	-0.0061767877316065
0.653333	-0.0075625770374383
0.656667	-0.0035781759192779
0.66	0.00012758867876762
0.663333	-0.0026321742660627
0.666667	-0.0084002777486496
0.67	-0.0082552411364314
0.673333	-0.00087579477260872
0.676667	0.0049557904906523
0.68	0.0025235082502719
0.683333	-0.0037317905550196
0.686667	-0.0053227189244912
0.69	-0.0019650582607396
0.693333	-0.00068228330695504
0.696667	-0.0038939877576332
0.7	-0.0053757179096675
0.703333	-0.0005379229586965
0.706667	0.0050327526381014
0.71	0.0027406032609527
0.713333	-0.0061017683139122
0.716667	-0.011044971083432
0.72	-0.0065847008163119
0.723333	0.00057159171042015
0.726667	0.0013108276262434
0.73	-0.0035580292440615
0.733333	-0.0059906091849939
0.736667	-0.003281619668058
0.74	-0.0013317879275108
0.743333	-0.0044307137217782
0.746667	-0.0079867792337888
0.75	-0.0056165756533307
0.753333	0.00043564448108113
0.756667	0.0019319305697126
0.76	-0.0031895223578246
0.763333	-0.0074314991407677
0.766667	-0.0045497133290594
0.77	0.0013145935947891
0.773333	0.0016961132840602
0.776667	-0.0038977564806622
0.78	-0.0074662590221507
0.783333	-0.0042129526411019
0.786667	0.00086872883177721
0.79	0.00074861312476338
0.793333	-0.0035311253101667
0.796667	-0.0051236799464349
0.8	-0.0018739728475733
0.803333	0.00086257040886332
0.806667	-0.0012744788553009
0.81	-0.0050936806936915
0.813333	-0.0048587690318687
0.816667	-0.00080557343795254
0.82	0.0015724742863116
0.823333	-0.00026890992867407
0.826667	-0.0028723488684963
0.83	-0.0028007719100004
0.833333	-0.0017041369097091
0.836667	-0.0027269197624677
0.84	-0.0046617570733484
0.843333	-0.0036568985027138
0.846667	0.00010959074774536
0.85	0.00172283419284
0.853333	-0.0013807560647345
0.856667	-0.0051800947209522
0.86	-0.004526802017835
0.863333	-0.00047831005373086
0.866667	0.0013738182156292
0.87	-0.00095608145342206
0.873333	-0.0033694090049814
0.876667	-0.0022631074556268
0.88	8.4258825613745e-05
0.883333	-0.00058991823678474
0.886667	-0.0036497764686023
0.89	-0.0044491294330593
0.893333	-0.0015843578481443
0.896667	0.00080158997351729
0.9	-0.00065808643220097
0.903333	-0.0033212620714551
0.906667	-0.0025681224847387
0.91	0.00096284111998888
0.913333	0.002084905375568
0.916667	-0.0011449384239036
0.92	-0.0043100546352371
0.923333	-0.0030390368203119
0.926667	0.00058596065384167
0.93	0.0011980199807416
0.933333	-0.0018925651375908
0.936667	-0.003843015704645
0.94	-0.0016520383085301
0.943333	0.0014135835974432
0.946667	0.00087065020332998
0.95	-0.0022519021859514
0.953333	-0.0031361061592549
0.956667	-0.00054686865882288
0.96	0.0013813794304563
0.963333	-0.00048606586397876
0.966667	-0.0035379675473308
0.97	-0.0034178321100904
0.973333	-0.00055739581040507
0.976667	0.00064431145698512
0.98	-0.0014363367608307
0.983333	-0.0033051063865235
0.986667	-0.0018218486259037
0.99	0.00099562025288203
0.993333	0.001095817049863
0.996667	-0.0014748275785679
1	-0.0027840633844502


==> anc/Fig4_xSF_ReVec0_SFX-1SFY-1SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.101458996906
0	6.101458996906
0.00333333	6.1146503768401
0.00666667	6.1431830267097
0.01	6.1713552868303
0.0133333	6.2041956945049
0.0166667	6.2615544238475
0.02	6.3502054515548
0.0233333	6.458565656175
0.0266667	6.5848982459923
0.03	6.7564063838138
0.0333333	7.0058749248277
0.0366667	7.3345513127649
0.04	7.713067874281
0.0433333	8.1189776645722
0.0466667	8.5565802406483
0.05	9.0320531056441
0.0533333	9.5263778384352
0.0566667	10.016119620776
0.06	10.522980956115
0.0633333	11.128995282312
0.0666667	11.943210014633
0.07	13.072794261304
0.0733333	14.62493958767
0.0766667	16.676218589997
0.08	19.145370226615
0.0833333	21.645686655282
0.0866667	23.509974658473
0.09	24.081562941981
0.0933333	23.101135974695
0.0966667	20.874473443997
0.1	18.069811893061
0.103333	15.317390403156
0.106667	12.935410994268
0.11	10.945132659239
0.113333	9.2600231254986
0.116667	7.8293086063472
0.12	6.6442032872997
0.123333	5.6830469498835
0.126667	4.8964757118943
0.13	4.2393756466234
0.133333	3.6916289680716
0.136667	3.2420824185006
0.14	2.8679831161512
0.143333	2.5412366361419
0.146667	2.2481494880037
0.15	1.9919194947235
0.153333	1.7761970615215
0.156667	1.5945284161403
0.16	1.4375483167812
0.163333	1.302395575679
0.166667	1.1887401451991
0.17	1.0893458955388
0.173333	0.99224880892805
0.176667	0.89338466678102
0.18	0.80164587358673
0.183333	0.72810942183376
0.186667	0.67283508066869
0.19	0.62535774791462
0.193333	0.5764760687439
0.196667	0.52585230274376
0.2	0.47827763656079
0.203333	0.43647560033271
0.206667	0.39937811839539
0.21	0.36441342911984
0.213333	0.32811133468891
0.216667	0.28579569932
0.22	0.23508925007081
0.223333	0.1814446062161
0.226667	0.13737257859958
0.23	0.11270607545119
0.233333	0.10519196025917
0.236667	0.10226799164836
0.24	0.092606320218021
0.243333	0.075129067673109
0.246667	0.057044601878485
0.25	0.045170942715968
0.253333	0.040529349765382
0.256667	0.039935596006581
0.26	0.040122838241566
0.263333	0.039481994308919
0.266667	0.037514910542727
0.27	0.034495401697705
0.273333	0.031705529896963
0.276667	0.030807675801065
0.28	0.032326325823555
0.283333	0.035041973807846
0.286667	0.037210462177526
0.29	0.038257712051199
0.293333	0.039146145393796
0.296667	0.041222284995669
0.3	0.044735478164165
0.303333	0.048195430224483
0.306667	0.0490938910465
0.31	0.045792215774689
0.313333	0.039343028178721
0.316667	0.033400911404126
0.32	0.031662907894462
0.323333	0.034887241071004
0.326667	0.04039738890779
0.33	0.044513467233706
0.333333	0.045312744430416
0.336667	0.043249294681222
0.34	0.039976839129866
0.343333	0.037248091834775
0.346667	0.03641290065349
0.35	0.037697292033778
0.353333	0.039542813181847
0.356667	0.03961569610299
0.36	0.037420124240828
0.363333	0.035476708595322
0.366667	0.036739462615454
0.37	0.040695715040676
0.373333	0.043179745216992
0.376667	0.040853786418651
0.38	0.035167966295709
0.383333	0.030763656250458
0.386667	0.030179721832217
0.39	0.031447622458982
0.393333	0.031297498515693
0.396667	0.029361064038686
0.4	0.027835053313252
0.403333	0.027627310495813
0.406667	0.026832059365472
0.41	0.023822113214613
0.413333	0.020440251511384
0.416667	0.020366480778161
0.42	0.024390580786214
0.423333	0.028833130674466
0.426667	0.029462277572526
0.43	0.026150936216727
0.433333	0.022623342656008
0.436667	0.021904037885365
0.44	0.023172392470918
0.443333	0.023423324160169
0.446667	0.021269480570292
0.45	0.0182118741689
0.453333	0.016480755341299
0.456667	0.01657242021793
0.46	0.017163124795194
0.463333	0.016807753378222
0.466667	0.015229621304932
0.47	0.013260507515796
0.473333	0.012074005995866
0.476667	0.012436050495656
0.48	0.014171540807398
0.483333	0.016118294753799
0.486667	0.016918870393664
0.49	0.01620424415859
0.493333	0.014929693036004
0.496667	0.014314636690745
0.5	0.014500288562788
0.503333	0.014485166085771
0.506667	0.013372487268457
0.51	0.011398019492357
0.513333	0.009612488956698
0.516667	0.0088024478961801
0.52	0.0089506684460497
0.523333	0.0095556827986172
0.526667	0.010076461265325
0.53	0.010035464247079
0.533333	0.0091407006204841
0.536667	0.0076917727067985
0.54	0.0067022258929633
0.543333	0.0071357846454135
0.546667	0.0088141751537354
0.55	0.010336654786784
0.553333	0.010400803974769
0.556667	0.0091909000443079
0.56	0.0082106430432785
0.563333	0.008633100601273
0.566667	0.0099758118213817
0.57	0.010597852303491
0.573333	0.0094834947115875
0.576667	0.0073533165137103
0.58	0.0059147701190571
0.583333	0.0061107025340574
0.586667	0.0072621707798192
0.59	0.0079504597271308
0.593333	0.0075743617086216
0.596667	0.0068609640006362
0.6	0.0068663489658155
0.603333	0.0077075665944408
0.606667	0.0084876685101195
0.61	0.008412706424231
0.613333	0.00771034657879
0.616667	0.0072807395433457
0.62	0.0075921197144445
0.623333	0.0082028140800667
0.626667	0.0084144022931828
0.63	0.0081258426549121
0.633333	0.0078083545864522
0.636667	0.0077597723889631
0.64	0.0077185980506218
0.643333	0.0073285062594978
0.646667	0.0067332073005799
0.65	0.0064350850994721
0.653333	0.0066220091216753
0.656667	0.0069190937313846
0.66	0.006909035489959
0.663333	0.0066737769384564
0.666667	0.006587332911827
0.67	0.0066665922768791
0.673333	0.0064465306493766
0.676667	0.0056398246491061
0.68	0.0047108919104197
0.683333	0.0045013404695588
0.686667	0.0052516961960736
0.69	0.00622377233914
0.693333	0.0064825596441468
0.696667	0.0059818008227152
0.7	0.0056472274912309
0.703333	0.006273446952992
0.706667	0.0074715875351616
0.71	0.0079447077191706
0.713333	0.0068958783120839
0.716667	0.0050188431093743
0.72	0.0038784356953554
0.723333	0.0042700609104364
0.726667	0.0053745480168535
0.73	0.0057068068683585
0.733333	0.0048132360702728
0.736667	0.003760571892763
0.74	0.003838642308673
0.743333	0.0050099434563371
0.746667	0.0059408776294075
0.75	0.0055415807274606
0.753333	0.0041533392863364
0.756667	0.0030429989793383
0.76	0.0029644934905632
0.763333	0.0035457824829838
0.766667	0.0040147936943326
0.77	0.0040933128812098
0.773333	0.0039655435514696
0.776667	0.0037105103549349
0.78	0.0032441882566272
0.783333	0.0028012143166563
0.786667	0.0029746181821981
0.79	0.0039577769569334
0.793333	0.0049989426621315
0.796667	0.0050450667760934
0.8	0.003956785610841
0.803333	0.0027383238795752
0.806667	0.0024000477327246
0.81	0.0028584138328338
0.813333	0.0032324358196613
0.816667	0.0030564264111452
0.82	0.0027897702723562
0.823333	0.0030511843971471
0.826667	0.0037155722011985
0.83	0.004072617110816
0.833333	0.0037347530340298
0.836667	0.0030618092158778
0.84	0.0026659691062809
0.843333	0.0027679785086553
0.846667	0.0031534548502464
0.85	0.0035324548322714
0.853333	0.0037252417181223
0.856667	0.0036309672939153
0.86	0.0032998153211884
0.863333	0.0030370148261416
0.866667	0.0031558376457147
0.87	0.0035073750837722
0.873333	0.0034931698237179
0.876667	0.00278677483688
0.88	0.0019157835617411
0.883333	0.001805312661087
0.886667	0.0026892104558387
0.89	0.0037459193388226
0.893333	0.0039884008512257
0.896667	0.0033369855545119
0.9	0.0025813619518091
0.903333	0.0023881442238555
0.906667	0.0026558097536314
0.91	0.0028907596506519
0.913333	0.0028966985216615
0.916667	0.0028511072513525
0.92	0.0028799174179818
0.923333	0.0028881452102467
0.926667	0.0028213916401474
0.93	0.0028029509989184
0.933333	0.002878236215455
0.936667	0.0028425123753162
0.94	0.0025389032229342
0.943333	0.0021973166403682
0.946667	0.0022022260637897
0.95	0.0025370299476542
0.953333	0.0027479814081821
0.956667	0.0025725681834044
0.96	0.0023439466886752
0.963333	0.0025208027553151
0.966667	0.0029689690149698
0.97	0.0030646572953506
0.973333	0.0025486859582097
0.976667	0.0019378601893802
0.98	0.0018709440568911
0.983333	0.0022745097065076
0.986667	0.0025084377999359
0.99	0.002267152983158
0.993333	0.001952700007909
0.996667	0.0020240691691557
1	0.0023084358616543


==> anc/Fig4_xSF_ReVec0_SFX-1SFY0SFZ-1ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.1247650054395
0	6.1247650054395
0.00333333	6.1331317678638
0.00666667	6.1528315970161
0.01	6.177924227879
0.0133333	6.2148880681412
0.0166667	6.2751836404794
0.02	6.3594921308329
0.0233333	6.4622247115574
0.0266667	6.5916195718711
0.03	6.7703546214289
0.0333333	7.008860042738
0.0366667	7.2909557820823
0.04	7.5998995522669
0.0433333	7.9498928726264
0.0466667	8.3700892060091
0.05	8.8551764159003
0.0533333	9.3559689202571
0.0566667	9.8377030203025
0.06	10.337035790418
0.0633333	10.945018379502
0.0666667	11.750990849644
0.07	12.843194544607
0.0733333	14.362377011586
0.0766667	16.469847449574
0.08	19.143966277871
0.0833333	21.955026943465
0.0866667	24.102300706581
0.09	24.804769585361
0.0933333	23.777387186113
0.0966667	21.394607999554
0.1	18.410820628587
0.103333	15.499106026668
0.106667	12.981821505381
0.11	10.88202370828
0.113333	9.1250313632079
0.116667	7.6648817690991
0.12	6.4802029926619
0.123333	5.5331004760674
0.126667	4.7692736124684
0.13	4.143703360025
0.133333	3.6270198329716
0.136667	3.1931480147929
0.14	2.8175685389276
0.143333	2.4888495975529
0.146667	2.2090027809773
0.15	1.9765369685702
0.153333	1.7765635435166
0.156667	1.5935197001296
0.16	1.4274104873075
0.163333	1.288456954025
0.166667	1.1773066214808
0.17	1.0795648148846
0.173333	0.98234779964338
0.176667	0.8888760172027
0.18	0.81103092589675
0.183333	0.75167391019476
0.186667	0.70129165092195
0.19	0.65101783062622
0.193333	0.60150661402436
0.196667	0.55618781091098
0.2	0.51148526384915
0.203333	0.45951158705288
0.206667	0.39881311386762
0.21	0.33725286291702
0.213333	0.28361452726595
0.216667	0.24016382260858
0.22	0.20461707467415
0.223333	0.17539150351073
0.226667	0.15161559807137
0.23	0.13034625264732
0.233333	0.10824584708451
0.236667	0.086229867146696
0.24	0.0689668192112
0.243333	0.058559185986933
0.246667	0.051558143160407
0.25	0.044179696093674
0.253333	0.037990101644676
0.256667	0.037134672889544
0.26	0.040975977687284
0.263333	0.043409016645696
0.266667	0.040442673206144
0.27	0.035228862742742
0.273333	0.033344809117617
0.276667	0.035357626209343
0.28	0.037194948760068
0.283333	0.036797450443795
0.286667	0.036560516221525
0.29	0.038461024697669
0.293333	0.040413830293792
0.296667	0.040043352016525
0.3	0.039644238884313
0.303333	0.043509459348986
0.306667	0.050676762938238
0.31	0.054241016308379
0.313333	0.049520298190759
0.316667	0.04019211939544
0.32	0.033845658804323
0.323333	0.033168471340085
0.326667	0.034594190688149
0.33	0.034859098227871
0.333333	0.034943602632633
0.336667	0.036334719124935
0.34	0.037089143819022
0.343333	0.03501956931554
0.346667	0.032944373183354
0.35	0.036318569661648
0.353333	0.044997964277102
0.356667	0.051275656869591
0.36	0.048736926972698
0.363333	0.040718820115859
0.366667	0.036456664331788
0.37	0.039533492142587
0.373333	0.043924926918972
0.376667	0.042496005751759
0.38	0.035991790811597
0.383333	0.030825408994548
0.386667	0.030012507344871
0.39	0.030227923848137
0.393333	0.027939685037976
0.396667	0.024679440382763
0.4	0.024127229821225
0.403333	0.026404492929593
0.406667	0.028356051500481
0.41	0.028630312349449
0.413333	0.029129016658327
0.416667	0.030725963464229
0.42	0.030582303200316
0.423333	0.02601792045387
0.426667	0.019403848872867
0.43	0.016256062904888
0.433333	0.018493729362055
0.436667	0.022139883778239
0.44	0.022620366806428
0.443333	0.02022813465415
0.446667	0.018594495831398
0.45	0.019210092008336
0.453333	0.020020165692896
0.456667	0.019273159588287
0.46	0.018104058750156
0.463333	0.018084479079087
0.466667	0.018141580978979
0.47	0.016059872139018
0.473333	0.012351686668884
0.476667	0.010360338563712
0.48	0.012056617229888
0.483333	0.015452961733444
0.486667	0.017165267485058
0.49	0.016277679990852
0.493333	0.014369288310446
0.496667	0.012677620127105
0.5	0.011143455725653
0.503333	0.010140934635269
0.506667	0.010996859628455
0.51	0.013688497330741
0.513333	0.015521150326444
0.516667	0.01390821539489
0.52	0.0099875774708008
0.523333	0.0076491768704382
0.526667	0.0087069805312035
0.53	0.010703031225174
0.533333	0.010414720381415
0.536667	0.0081618621407397
0.54	0.0069931643786157
0.543333	0.0082068100413972
0.546667	0.0096769938214009
0.55	0.0090681107109709
0.553333	0.0070040362654937
0.556667	0.0058103666739714
0.56	0.0061808225848493
0.563333	0.0067840334023332
0.566667	0.00689503376826
0.57	0.007570605835231
0.573333	0.0095421014214475
0.576667	0.011364869519648
0.58	0.010995870804669
0.583333	0.0085831669608691
0.586667	0.0063108634342941
0.59	0.0056025745873026
0.593333	0.0058550866327631
0.596667	0.0062405951544559
0.6	0.0072814688773671
0.603333	0.0095055738126827
0.606667	0.011501358538091
0.61	0.011028423536156
0.613333	0.0081098073467525
0.616667	0.0055128288940273
0.62	0.0054819193030841
0.623333	0.007115024330251
0.626667	0.0080009265395189
0.63	0.0076121021955072
0.633333	0.0075405770412491
0.636667	0.008528878892327
0.64	0.0090316122131761
0.643333	0.0075733690691025
0.646667	0.0052732899407902
0.65	0.0045694645241956
0.653333	0.0059110971335847
0.656667	0.0072879421990693
0.66	0.0072310899790098
0.663333	0.0067573789150432
0.666667	0.0074266944132688
0.67	0.0086179850018268
0.673333	0.0082934478338711
0.676667	0.0061636069278193
0.68	0.0044230534737132
0.683333	0.0047935500854031
0.686667	0.0061526441358628
0.69	0.0062257377626958
0.693333	0.0048603041010792
0.696667	0.0041321448911172
0.7	0.0052375390531318
0.703333	0.0067643771348198
0.706667	0.0067619158995569
0.71	0.0054682718851136
0.713333	0.004804243856745
0.716667	0.0055983886512055
0.72	0.0066112504030343
0.723333	0.0064721568055714
0.726667	0.0054320196103483
0.73	0.0045643594299814
0.733333	0.0040936895001872
0.736667	0.0035275608565423
0.74	0.00304180972664
0.743333	0.0035239576377085
0.746667	0.0050264001127056
0.75	0.0061958954236565
0.753333	0.0058875460859264
0.756667	0.0047003556716948
0.76	0.0041033011792866
0.763333	0.004402539707086
0.766667	0.0045368630011846
0.77	0.0038836050200289
0.773333	0.0032323297060739
0.776667	0.0034794956625558
0.78	0.0041794370239423
0.783333	0.0042555772129829
0.786667	0.0037100576566076
0.79	0.003563510096482
0.793333	0.0040874385734316
0.796667	0.0042048425100683
0.8	0.0031815396460433
0.803333	0.0020228264755304
0.806667	0.002210224863137
0.81	0.0034834306050413
0.813333	0.0040697427140043
0.816667	0.0032274996265798
0.82	0.002382847144051
0.823333	0.0030577285021865
0.826667	0.004555639375594
0.83	0.0048559490909339
0.833333	0.0034876049415141
0.836667	0.0022017988244666
0.84	0.0024720223259986
0.843333	0.0034919767615324
0.846667	0.0035383627257884
0.85	0.0025609241596794
0.853333	0.0021346220414686
0.856667	0.002958232754248
0.86	0.0037539414109227
0.863333	0.0032270086615392
0.866667	0.0020819760037098
0.87	0.002020474377223
0.873333	0.0032200193916487
0.876667	0.0040710829390329
0.88	0.0035332007256422
0.883333	0.0025716391407968
0.886667	0.0026042804219758
0.89	0.0034005334164883
0.893333	0.0035836946678687
0.896667	0.0028365745285006
0.9	0.0023566560216201
0.903333	0.002902285628203
0.906667	0.0035359078733165
0.91	0.0030857286213632
0.913333	0.002088245054227
0.916667	0.0021267032895463
0.92	0.0034290031329214
0.923333	0.0043417377767763
0.926667	0.0035934281341087
0.93	0.0020948232165609
0.933333	0.0016556328612652
0.936667	0.0025050461920969
0.94	0.003180790462868
0.943333	0.0027806578379594
0.946667	0.0021603416313713
0.95	0.0024259556680503
0.953333	0.0031740615860745
0.956667	0.0031643207036459
0.96	0.0022892741999029
0.963333	0.0017599779628664
0.966667	0.0022520845865238
0.97	0.0029064042097133
0.973333	0.0027088481700266
0.976667	0.0020677037638777
0.98	0.0021173583139683
0.983333	0.0028416851672101
0.986667	0.0029922725947196
0.99	0.0020228436911073
0.993333	0.0010822060034299
0.996667	0.0014390980016708
1	0.0026095587347309


==> anc/Fig4_xSF_ReVec0_SFX-1SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.575530295383
0	6.575530295383
0.00333333	6.5853860907639
0.00666667	6.617577905023
0.01	6.6764486684527
0.0133333	6.7637695856556
0.0166667	6.8810028325734
0.02	7.0330554202203
0.0233333	7.2264806332092
0.0266667	7.4689143172172
0.03	7.7790766457908
0.0333333	8.1955635458036
0.0366667	8.7608408244585
0.04	9.4840833848109
0.0433333	10.321618591613
0.0466667	11.200951350803
0.05	12.063274459141
0.0533333	12.884273113815
0.0566667	13.680346089292
0.06	14.538127241888
0.0633333	15.646555170178
0.0666667	17.232576477291
0.07	19.352338723011
0.0733333	21.674145587712
0.0766667	23.497575998819
0.08	24.096840243825
0.0833333	23.163380931401
0.0866667	20.986225797888
0.09	18.225951417502
0.0933333	15.498252933289
0.0966667	13.113505750653
0.1	11.110174690701
0.103333	9.4327648437138
0.106667	8.0411578687917
0.11	6.9013908434932
0.113333	5.9560932365562
0.116667	5.1469543304158
0.12	4.4522251076365
0.123333	3.8779678110902
0.126667	3.4164028129197
0.13	3.0324066370102
0.133333	2.6932695330685
0.136667	2.3940441187146
0.14	2.1430787431866
0.143333	1.9336194951121
0.146667	1.7443102787481
0.15	1.5644557365553
0.153333	1.4037837646084
0.156667	1.2728134874557
0.16	1.1645039876539
0.163333	1.0635190848577
0.166667	0.9665488821889
0.17	0.88223637017489
0.173333	0.8126295335109
0.176667	0.74655284369437
0.18	0.67584636302238
0.183333	0.60920375504982
0.186667	0.56100332572135
0.19	0.52990027721519
0.193333	0.49783538368797
0.196667	0.45113698021464
0.2	0.39458022223881
0.203333	0.34087245918024
0.206667	0.29319405517588
0.21	0.24562845864057
0.213333	0.19763108060386
0.216667	0.15843423973113
0.22	0.13434492017674
0.223333	0.11862839656083
0.226667	0.099815446422426
0.23	0.076739512326521
0.233333	0.058888309980478
0.236667	0.052277925706114
0.24	0.051335013974496
0.243333	0.04731802826571
0.246667	0.039944747653848
0.25	0.035957117115465
0.253333	0.038375448459968
0.256667	0.042493570028634
0.26	0.042929657192845
0.263333	0.040095634879317
0.266667	0.037534762137857
0.27	0.036265756151778
0.273333	0.035160845020625
0.276667	0.034962181158299
0.28	0.037684272056339
0.283333	0.042007677768476
0.286667	0.043289316166574
0.29	0.039894051513552
0.293333	0.036425640025403
0.296667	0.03777140560553
0.3	0.041886336538459
0.303333	0.042316016823679
0.306667	0.037615685824381
0.31	0.034159852938506
0.313333	0.037763444755541
0.316667	0.045574827854963
0.32	0.0494848756236
0.323333	0.04614455541314
0.326667	0.040002212891959
0.33	0.03644679895361
0.333333	0.035754795706707
0.336667	0.035601796148497
0.34	0.036351191345706
0.343333	0.040099888320015
0.346667	0.045462143861165
0.35	0.047384000536701
0.353333	0.043460004570392
0.356667	0.037640976781981
0.36	0.035476070700597
0.363333	0.037356189434834
0.366667	0.039028745936504
0.37	0.037948041406411
0.373333	0.036061391754622
0.376667	0.035839433625559
0.38	0.036488404947857
0.383333	0.035960167208266
0.386667	0.034653005839281
0.39	0.03434850693769
0.393333	0.034325878045508
0.396667	0.031737126620303
0.4	0.026487051592474
0.403333	0.022845008274569
0.406667	0.024226112544462
0.41	0.028280071561034
0.413333	0.029834553133055
0.416667	0.027794140076131
0.42	0.025931242468961
0.423333	0.026521196286785
0.426667	0.026698103215152
0.43	0.023344968877615
0.433333	0.018943771303105
0.436667	0.018651294735576
0.44	0.022135203201449
0.443333	0.022703204435081
0.446667	0.016433337519031
0.45	0.0088086225248361
0.453333	0.008550411192926
0.456667	0.016120230294387
0.46	0.022590224059669
0.463333	0.020842118183644
0.466667	0.014209041657003
0.47	0.011330167519195
0.473333	0.014832146968346
0.476667	0.019070150708176
0.48	0.018724612032692
0.483333	0.015416468278592
0.486667	0.013856961981284
0.49	0.014565033145471
0.493333	0.014034557740264
0.496667	0.011101511265439
0.5	0.0091440499518745
0.503333	0.010798958278484
0.506667	0.013570629296198
0.51	0.013245129400309
0.513333	0.010043864530379
0.516667	0.0082796756399862
0.52	0.010040257573657
0.523333	0.01227223229362
0.526667	0.011432403068962
0.53	0.0086484361929142
0.533333	0.007813568792246
0.536667	0.0096728451529119
0.54	0.010754248804204
0.543333	0.0086033872456243
0.546667	0.0054835228569105
0.55	0.0051695577109947
0.553333	0.0076558013387543
0.556667	0.0093977584878021
0.56	0.0084201647469417
0.563333	0.0067697004365868
0.566667	0.0071130483313893
0.57	0.0088354541421862
0.573333	0.0092354521297662
0.576667	0.0076478882883901
0.58	0.0063308651700654
0.583333	0.0071159083477938
0.586667	0.0089278584792443
0.59	0.0095251047791218
0.593333	0.0085245141354746
0.596667	0.0074220835987327
0.6	0.0071893795789397
0.603333	0.0072841657754224
0.606667	0.0070952181655653
0.61	0.0070200307412684
0.613333	0.0074680685108584
0.616667	0.0077753501885836
0.62	0.0071255924128639
0.623333	0.006080517232744
0.626667	0.0060854971102841
0.63	0.0074551639731342
0.633333	0.0088539357294953
0.636667	0.0090995342657195
0.64	0.0086060164778711
0.643333	0.0084225087417861
0.646667	0.0085563324009534
0.65	0.0082213304012902
0.653333	0.0074239080659749
0.656667	0.0071225319475831
0.66	0.0075822015762348
0.663333	0.0076544160528441
0.666667	0.0064226209960135
0.67	0.004813283528968
0.673333	0.0045106693279403
0.676667	0.0055605410873137
0.68	0.0062576020390803
0.683333	0.0056443023299344
0.686667	0.0049531887783116
0.69	0.0057453553008391
0.693333	0.0074181516015903
0.696667	0.0078313784006936
0.7	0.0062813573362431
0.703333	0.0045603524988725
0.706667	0.0045603639496774
0.71	0.005829043818185
0.713333	0.0064421247614282
0.716667	0.0057327001428309
0.72	0.0049450262198373
0.723333	0.0051532169339734
0.726667	0.0057065928162425
0.73	0.0053582282382761
0.733333	0.0041514663697823
0.736667	0.0032786706528645
0.74	0.0033954982729602
0.743333	0.0040100892755856
0.746667	0.0045444432763846
0.75	0.005061514908061
0.753333	0.0055774185454671
0.756667	0.0054916493629628
0.76	0.0044647522984997
0.763333	0.0033719207795999
0.766667	0.0034182409788542
0.77	0.0043846775686587
0.773333	0.0047373681535638
0.776667	0.0037669121784484
0.78	0.002681000152931
0.783333	0.0028628938465032
0.786667	0.0037680468146106
0.79	0.0036976354847901
0.793333	0.0024528393563657
0.796667	0.0018586194451131
0.8	0.0031325728589791
0.803333	0.004874361232046
0.806667	0.0048112295294847
0.81	0.0029902304256081
0.813333	0.0018167567310535
0.816667	0.0027678475550842
0.82	0.0044174637377639
0.823333	0.0045444410569338
0.826667	0.0032306574570463
0.83	0.0025358134827269
0.833333	0.0033972802554768
0.836667	0.0043539208850219
0.84	0.0038344076784443
0.843333	0.0024901507103492
0.846667	0.0021617834330311
0.85	0.0031612789928751
0.853333	0.0039331173427794
0.856667	0.0034433879238112
0.86	0.0026085128638319
0.863333	0.0027203262857551
0.866667	0.0034316817967947
0.87	0.0033934194439006
0.873333	0.0024527765145255
0.876667	0.0019533523005169
0.88	0.0026823366656164
0.883333	0.0036569872579945
0.886667	0.0036132567498539
0.89	0.0028755738130262
0.893333	0.0027331975363251
0.896667	0.0033460935676114
0.9	0.0034875187171283
0.903333	0.0025508058004393
0.906667	0.0016659098510844
0.91	0.002080886219053
0.913333	0.0032174006085862
0.916667	0.0034369467153673
0.92	0.002469802142303
0.923333	0.0018487315215416
0.926667	0.0026201068838555
0.93	0.0037304163409155
0.933333	0.0035438599310343
0.936667	0.0022735071682856
0.94	0.0017086379310035
0.943333	0.0026252223405948
0.946667	0.0036967734570739
0.95	0.0034678077733693
0.953333	0.0024216360999753
0.956667	0.0021270501371867
0.96	0.0028564308380346
0.963333	0.0032708002827032
0.966667	0.0025492198206841
0.97	0.0016625496347467
0.973333	0.0018786366722474
0.976667	0.0028212977883241
0.98	0.0030377871299602
0.983333	0.0021809206893624
0.986667	0.0014884043610538
0.99	0.0018796612428003
0.993333	0.0026016934650675
0.996667	0.0024547659896279
1	0.0016662303749584


==> anc/Fig4_xSF_ReVec0_SFX-2SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	5.2277305860675
0	5.2277305860675
0.00333333	5.2374644667656
0.00666667	5.2602461320523
0.01	5.2867841624974
0.0133333	5.3175048733081
0.0166667	5.3554023150374
0.02	5.3912396935657
0.0233333	5.4096333199808
0.0266667	5.4119052084611
0.03	5.4201956757984
0.0333333	5.4515385784979
0.0366667	5.4978302113786
0.04	5.5429510582434
0.0433333	5.5931745281884
0.0466667	5.6747506716963
0.05	5.8015449185865
0.0533333	5.9632450539852
0.0566667	6.1542279086265
0.06	6.3973614276624
0.0633333	6.7204768163491
0.0666667	7.1188146661106
0.07	7.5685238368136
0.0733333	8.0842728371042
0.0766667	8.7411730781105
0.08	9.6291812576066
0.0833333	10.817928081623
0.0866667	12.402755379656
0.09	14.551705198432
0.0933333	17.390927209851
0.0966667	20.72952666885
0.1	23.885898056468
0.103333	25.891999482836
0.106667	26.020649474725
0.11	24.232069881393
0.113333	21.167824580256
0.116667	17.721523920029
0.12	14.565817006386
0.123333	11.971904193198
0.126667	9.9284815473621
0.13	8.3326764919624
0.133333	7.0810277319994
0.136667	6.0749216182306
0.14	5.2278702861959
0.143333	4.4922783570431
0.146667	3.8620530168668
0.15	3.3401207291773
0.153333	2.9128193000494
0.156667	2.5583352920209
0.16	2.2642393339109
0.163333	2.0232302730368
0.166667	1.8187370957327
0.17	1.6300503076504
0.173333	1.4524769422361
0.176667	1.2996154136034
0.18	1.1800041017924
0.183333	1.0807133177797
0.186667	0.98230153888469
0.19	0.88370375227145
0.193333	0.80103897348604
0.196667	0.74288597380596
0.2	0.69834289553001
0.203333	0.65354934927211
0.206667	0.60985264392084
0.21	0.57628219834733
0.213333	0.54945105935711
0.216667	0.51315170829202
0.22	0.45932314444146
0.223333	0.39899005662428
0.226667	0.34645295982784
0.23	0.30003961330878
0.233333	0.24778337916055
0.236667	0.18909221832946
0.24	0.139674552273
0.243333	0.11181344694163
0.246667	0.098307365508507
0.25	0.082829670017533
0.253333	0.061305108772304
0.256667	0.044317974032893
0.26	0.039260098187535
0.263333	0.039318874181535
0.266667	0.034016633453181
0.27	0.023792756241317
0.273333	0.017126606069361
0.276667	0.016389129735849
0.28	0.014819557274051
0.283333	0.0085370542714284
0.286667	0.0041608174942992
0.29	0.0098567287374325
0.293333	0.023207933739639
0.296667	0.033921407054011
0.3	0.036889794497467
0.303333	0.036368045973777
0.306667	0.036693656926401
0.31	0.035440645602916
0.313333	0.029718803674708
0.316667	0.024465369347714
0.32	0.027693267756899
0.323333	0.038276317330781
0.326667	0.045115409212899
0.33	0.040999418163605
0.333333	0.032419018751643
0.336667	0.031127523687522
0.34	0.038684178427151
0.343333	0.045012987109851
0.346667	0.042268463811419
0.35	0.034559782191253
0.353333	0.031219992391308
0.356667	0.034519624293756
0.36	0.038666952311993
0.363333	0.039282077845755
0.366667	0.038532141558286
0.37	0.039811462568669
0.373333	0.041821467707096
0.376667	0.041140015346262
0.38	0.038131637898371
0.383333	0.036301236495617
0.386667	0.036389681892002
0.39	0.035076140095476
0.393333	0.030617304592097
0.396667	0.026424218856971
0.4	0.026520488992525
0.403333	0.029513379653398
0.406667	0.030327177370262
0.41	0.027296285511182
0.413333	0.024136465657187
0.416667	0.024119087588916
0.42	0.025449662914252
0.423333	0.02466951729581
0.426667	0.022472867870077
0.43	0.022763417149961
0.433333	0.026348269096768
0.436667	0.029039687628337
0.44	0.027317673380017
0.443333	0.023245970707418
0.446667	0.02141672392609
0.45	0.022557429665849
0.453333	0.023146393610135
0.456667	0.021136041613344
0.46	0.01890160281322
0.463333	0.019175711706083
0.466667	0.020517870162509
0.47	0.019373139814729
0.473333	0.015564970452511
0.476667	0.012845299448171
0.48	0.013634564551368
0.483333	0.015737423844525
0.486667	0.015686133915573
0.49	0.013530735184609
0.493333	0.012166436199096
0.496667	0.012739156361148
0.5	0.013217617178933
0.503333	0.011902878950516
0.506667	0.010154904667965
0.51	0.01027059780353
0.513333	0.012068356276467
0.516667	0.01338336777088
0.52	0.013312173101195
0.523333	0.0130003791878
0.526667	0.013121556882876
0.53	0.012563946224588
0.533333	0.010583741734038
0.536667	0.0086769606845337
0.54	0.0086311749381156
0.543333	0.0095383352295689
0.546667	0.0087561715510682
0.55	0.0058811659956162
0.553333	0.0037739158519792
0.556667	0.0047446268420952
0.56	0.0073452008618684
0.563333	0.0085250395788508
0.566667	0.0079283019089145
0.57	0.0079075671488948
0.573333	0.0094033010203717
0.576667	0.010208483262014
0.58	0.0084564761098901
0.583333	0.0059651829267813
0.586667	0.0060144637704181
0.59	0.0085827054087242
0.593333	0.010201630207288
0.596667	0.0088654646749962
0.6	0.0068170289809474
0.603333	0.0071002313369221
0.606667	0.0090517196194402
0.61	0.0094517322245039
0.613333	0.0075003860988638
0.616667	0.0060313588803982
0.62	0.0071236113456093
0.623333	0.0088224246190815
0.626667	0.0080523856430393
0.63	0.0054028364375409
0.633333	0.0045071286467249
0.636667	0.0067748739439926
0.64	0.0092394821917114
0.643333	0.008730447440436
0.646667	0.0062679517970795
0.65	0.0053621378820356
0.653333	0.0069433324546138
0.656667	0.0083897024285187
0.66	0.0077252754131117
0.663333	0.0064250458280855
0.666667	0.0067689227222317
0.67	0.0081406312464095
0.673333	0.0080773034524969
0.676667	0.0063189397328776
0.68	0.0053950819125969
0.683333	0.006687140774029
0.686667	0.0080465712253351
0.69	0.0068460214512102
0.693333	0.004035567855992
0.696667	0.0030431467439691
0.7	0.0049736573663796
0.703333	0.0071082328003012
0.706667	0.0068337931844573
0.71	0.0051595983646665
0.713333	0.0047937488302766
0.716667	0.0059495398322656
0.72	0.0062450107094352
0.723333	0.004643835098916
0.726667	0.0032623405176252
0.73	0.0042441850907901
0.733333	0.0064636637948939
0.736667	0.0070523473011344
0.74	0.0054404077112321
0.743333	0.0039204116147706
0.746667	0.00411431423078
0.75	0.0048079564638495
0.753333	0.004244443942935
0.756667	0.0030441574656681
0.76	0.0031450675242124
0.763333	0.0045395712751048
0.766667	0.0050855716196686
0.77	0.0038328327490267
0.773333	0.0026761701756535
0.776667	0.0035720837731328
0.78	0.0054382624249404
0.783333	0.0055700079151576
0.786667	0.0036418923767765
0.79	0.0023186055788497
0.793333	0.0034347854011312
0.796667	0.0053185727395737
0.8	0.0051973527368964
0.803333	0.0031496425371265
0.806667	0.0018776219490287
0.81	0.0028095641262962
0.813333	0.004302422338382
0.816667	0.004319027797454
0.82	0.0032990129190308
0.823333	0.0030256767990709
0.826667	0.0036112254496991
0.83	0.0034372347416282
0.833333	0.0020256049476928
0.836667	0.0011348210935281
0.84	0.0021744116799273
0.843333	0.003896105702479
0.846667	0.0040625664170912
0.85	0.0027095810871556
0.853333	0.0020710353923881
0.856667	0.0032322568294935
0.86	0.0045375373405415
0.863333	0.0041188480277658
0.866667	0.002675726678995
0.87	0.0023213487472092
0.873333	0.0033508876555715
0.876667	0.0039134043027152
0.88	0.0030205442627312
0.883333	0.0021460670578636
0.886667	0.0028696085239911
0.89	0.0042266091024415
0.893333	0.0040164628460553
0.896667	0.0022361285826792
0.9	0.0013471119035508
0.903333	0.0027306131452406
0.906667	0.004542629431762
0.91	0.0042816142200942
0.913333	0.0023822071269298
0.916667	0.0015317302329626
0.92	0.0027096225597718
0.923333	0.0038145235658878
0.926667	0.0028859997011261
0.93	0.0010888829315557
0.933333	0.0010055390950578
0.936667	0.0027838374843332
0.94	0.0038645618415621
0.943333	0.0026845285420297
0.946667	0.00090610566043796
0.95	0.00098360762809861
0.953333	0.0027311990520772
0.956667	0.0038290208965822
0.96	0.0032525223944501
0.963333	0.002466978785801
0.966667	0.0028747470486499
0.97	0.0036417638228575
0.973333	0.0031811586221674
0.976667	0.001822727814667
0.98	0.0014366974681255
0.983333	0.0025645418143639
0.986667	0.0034870214342183
0.99	0.0027149848075847
0.993333	0.001182720170021
0.996667	0.00087915580539572
1	0.0020012500024768


==> anc/Fig4_xSF_ReVec0_SFX-3SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	3.45765726012
0	3.45765726012
0.00333333	3.4573949871873
0.00666667	3.4575332994447
0.01	3.4547936283392
0.0133333	3.4362803468069
0.0166667	3.391257667538
0.02	3.329463520776
0.0233333	3.2785560830995
0.0266667	3.2574211357212
0.03	3.2568685014286
0.0333333	3.2533962406146
0.0366667	3.2386770729056
0.04	3.2260534777484
0.0433333	3.2275524582837
0.0466667	3.2365840539039
0.05	3.2421931873426
0.0533333	3.2523901022862
0.0566667	3.2880205431009
0.06	3.3522774071864
0.0633333	3.4219868662985
0.0666667	3.4799842707785
0.07	3.545835095332
0.0733333	3.6571214451793
0.0766667	3.8221875678682
0.08	4.0122330016719
0.0833333	4.2101215353266
0.0866667	4.4489849031432
0.09	4.7808347744406
0.0933333	5.2160327287006
0.0966667	5.7256439117405
0.1	6.3123902637608
0.103333	7.0468623351316
0.106667	8.0074972706427
0.11	9.2219871428475
0.113333	10.74604462734
0.116667	12.817348398507
0.12	15.818122149489
0.123333	19.898554848611
0.126667	24.521226010114
0.13	28.427607996606
0.133333	30.236375062003
0.136667	29.280424806364
0.14	26.0045775143
0.143333	21.612762685239
0.146667	17.308546032332
0.15	13.753956981638
0.153333	11.051304856645
0.156667	9.043212309185
0.16	7.5559725849715
0.163333	6.4443218481957
0.166667	5.5619660166783
0.17	4.7884476320754
0.173333	4.0828091239917
0.176667	3.4719759232981
0.18	2.9791375381636
0.183333	2.5831204790177
0.186667	2.2490210318938
0.19	1.9702726056739
0.193333	1.7587733653837
0.196667	1.6047428996988
0.2	1.4703953852221
0.203333	1.3265452952651
0.206667	1.1786190266617
0.21	1.0484030281572
0.213333	0.94263424830707
0.216667	0.85201253954704
0.22	0.77352835231314
0.223333	0.71659828900237
0.226667	0.68453910678182
0.23	0.66350155510406
0.233333	0.63777169392487
0.236667	0.60720899814611
0.24	0.57897615055775
0.243333	0.54726116833616
0.246667	0.49554026644379
0.25	0.42172379284653
0.253333	0.34855718887249
0.256667	0.29945668499214
0.26	0.27007281945085
0.263333	0.23483377540304
0.266667	0.18059103027534
0.27	0.1226835398001
0.273333	0.08383716775123
0.276667	0.066581548585687
0.28	0.055099245840098
0.283333	0.039151149572523
0.286667	0.024700764435592
0.29	0.019702622680947
0.293333	0.019798757052475
0.296667	0.014858458705272
0.3	0.0038813095720148
0.303333	-0.0051023890523527
0.306667	-0.0081294016399802
0.31	-0.0094799509451647
0.313333	-0.010926739723802
0.316667	-0.0051688014280775
0.32	0.01348153914357
0.323333	0.036329127930122
0.326667	0.046690754502366
0.33	0.039423220441489
0.333333	0.027010317024162
0.336667	0.023278829518555
0.34	0.026911107485039
0.343333	0.026644324331388
0.346667	0.019187252878662
0.35	0.014026269892373
0.353333	0.019469617673328
0.356667	0.030914114411854
0.36	0.037525555354597
0.363333	0.03645449339137
0.366667	0.034349172449818
0.37	0.035880468741011
0.373333	0.03720436712745
0.376667	0.033057791788355
0.38	0.025561149531704
0.383333	0.021637357408388
0.386667	0.02386560476138
0.39	0.028475792915795
0.393333	0.032049092728029
0.396667	0.03558839586652
0.4	0.040336788662857
0.403333	0.043458579790866
0.406667	0.041403982156273
0.41	0.035726595719266
0.413333	0.031690960134694
0.416667	0.031291358342671
0.42	0.031234542586971
0.423333	0.028749028411824
0.426667	0.025897897640953
0.43	0.025685504092707
0.433333	0.026555397594028
0.436667	0.024656899086593
0.44	0.02069904800681
0.443333	0.020069320415527
0.446667	0.024804570879179
0.45	0.029336203193702
0.453333	0.027490231215213
0.456667	0.021409767801079
0.46	0.019112945351386
0.463333	0.023386824015681
0.466667	0.027699232418244
0.47	0.025231907888897
0.473333	0.018350998346807
0.476667	0.015121779050979
0.48	0.018017638973078
0.483333	0.020932508495193
0.486667	0.018345997110036
0.49	0.013139177544854
0.493333	0.012091497924354
0.496667	0.016094767765417
0.5	0.019188170857168
0.503333	0.017157869673031
0.506667	0.012925138396073
0.51	0.01155215947592
0.513333	0.013018985701498
0.516667	0.013249086884563
0.52	0.010900986791328
0.523333	0.0092682575415942
0.526667	0.010828493155869
0.53	0.013230288265121
0.533333	0.012850095757899
0.536667	0.010272799974805
0.54	0.0093139097620654
0.543333	0.011213921180065
0.546667	0.01282411348402
0.55	0.011336299781704
0.553333	0.0083403515824549
0.556667	0.0073808187656045
0.56	0.0090104763157119
0.563333	0.010562199304926
0.566667	0.010275056811918
0.57	0.009189471698428
0.573333	0.0085159169456002
0.576667	0.0074762099079485
0.58	0.0053202820432927
0.583333	0.0038656675372495
0.586667	0.0056458806533159
0.59	0.0098525190471571
0.593333	0.012429893032588
0.596667	0.010909090147904
0.6	0.0073784445867406
0.603333	0.0054660043177798
0.606667	0.005813528855824
0.61	0.0063567412201665
0.613333	0.0062353666341157
0.616667	0.0069170904640181
0.62	0.008983492636125
0.623333	0.010152139616268
0.626667	0.0082512077277056
0.63	0.0048566582109282
0.633333	0.0037271747211225
0.636667	0.0058377892346656
0.64	0.0081602512900171
0.643333	0.0080208407844053
0.646667	0.0066732211333823
0.65	0.0069533824599788
0.653333	0.0087230463270042
0.656667	0.0090125262002218
0.66	0.0066143146348565
0.663333	0.0041774321426544
0.666667	0.0046075341566019
0.67	0.0070370062575384
0.673333	0.0081693068043172
0.676667	0.0068567845353707
0.68	0.0052985922163698
0.683333	0.0055698115340151
0.686667	0.006924407301947
0.69	0.0075325839976615
0.693333	0.0073734116487735
0.696667	0.0077047003358428
0.7	0.0083831598231626
0.703333	0.0077474434199018
0.706667	0.0054474848415356
0.71	0.003587567609964
0.713333	0.0039879427706823
0.716667	0.0055471609921467
0.72	0.0058213301391445
0.723333	0.0045708337749615
0.726667	0.0039419625689154
0.73	0.0050363208212307
0.733333	0.0061490541997833
0.736667	0.0054005226425442
0.74	0.0037142930793282
0.743333	0.0035159165547568
0.746667	0.0050786059394296
0.75	0.006082836682545
0.753333	0.005075928312998
0.756667	0.0035827227390891
0.76	0.0037192560896566
0.763333	0.0050383964425558
0.766667	0.0054113356388478
0.77	0.0044301575528792
0.773333	0.0039388840548386
0.776667	0.0048884677313925
0.78	0.005592717321215
0.783333	0.0043510326440291
0.786667	0.0024356572892946
0.79	0.0025400350227103
0.793333	0.0047009412664609
0.796667	0.0059161422846161
0.8	0.0043856420389915
0.803333	0.0022200409959026
0.806667	0.002447675048206
0.81	0.004583875672272
0.813333	0.0053215148666519
0.816667	0.0034064009852412
0.82	0.0015190220992885
0.823333	0.0023590017470938
0.826667	0.0046953071201127
0.83	0.0051791893678634
0.833333	0.0031903648785014
0.836667	0.0015910494479081
0.84	0.0024321178338167
0.843333	0.0040712477276076
0.846667	0.0038429303636815
0.85	0.0020758980577415
0.853333	0.0014420220830153
0.856667	0.0028201600976909
0.86	0.0040285411858381
0.863333	0.0032411282148916
0.866667	0.0017731066600096
0.87	0.0020243205814221
0.873333	0.0038215953657776
0.876667	0.0047496580611842
0.88	0.0038539505522029
0.883333	0.0029716846501881
0.886667	0.0037125428623957
0.89	0.0048568497098649
0.893333	0.0042539238196967
0.896667	0.0022889041481752
0.9	0.0014954713074974
0.903333	0.0027977565047414
0.906667	0.0040960138749676
0.91	0.0033909218330394
0.913333	0.0017213559292436
0.916667	0.0014758165534998
0.92	0.0027152924672136
0.923333	0.003171508296781
0.926667	0.0018977735194053
0.93	0.00087250001144307
0.933333	0.0019665017623939
0.936667	0.0038914602676088
0.94	0.0039471066867893
0.943333	0.0020895998121904
0.946667	0.0011287583885607
0.95	0.0025653990707721
0.953333	0.0042333067794841
0.956667	0.0033876231523616
0.96	0.00078682363963377
0.963333	-0.00025930102041234
0.966667	0.0014763262736742
0.97	0.0035588559372301
0.973333	0.0035291776948972
0.976667	0.002278130261151
0.98	0.002305037420004
0.983333	0.0037515772975105
0.986667	0.0042636322922989
0.99	0.0027443955777921
0.993333	0.001157578728061
0.996667	0.0016133685577189
1	0.0031999700926403


==> anc/Fig4_xSF_ReVec0_SFX-6SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0.68939669113
0	0.68939669113
0.00333333	0.67857217070957
0.00666667	0.66144226285197
0.01	0.66155396293717
0.0133333	0.67611256295111
0.0166667	0.67997517420382
0.02	0.66245163234188
0.0233333	0.64317888030598
0.0266667	0.64391533512767
0.03	0.65756743141077
0.0333333	0.65969499346687
0.0366667	0.64532602741353
0.04	0.63675643586671
0.0433333	0.65083975639319
0.0466667	0.67410889674234
0.05	0.68246755932409
0.0533333	0.67597119429175
0.0566667	0.67664861293953
0.06	0.6928045294734
0.0633333	0.7046709124854
0.0666667	0.69546240814227
0.07	0.68240941601209
0.0733333	0.69820377104723
0.0766667	0.74470199494597
0.08	0.78473043456593
0.0833333	0.78742934654127
0.0866667	0.76754017833586
0.09	0.76702927164787
0.0933333	0.80691890168543
0.0966667	0.87369925489109
0.1	0.94876368737026
0.103333	1.0280889247605
0.106667	1.1042449599276
0.11	1.1508046968766
0.113333	1.149330077294
0.116667	1.1262812085609
0.12	1.136722294978
0.123333	1.2025339349577
0.126667	1.2859875736496
0.13	1.3387786751312
0.133333	1.3609306857776
0.136667	1.3882839493728
0.14	1.431774902249
0.143333	1.4642821403367
0.146667	1.4777226952879
0.15	1.5189577777336
0.153333	1.6360366670335
0.156667	1.8045666069722
0.16	1.9495636258151
0.163333	2.0453638191404
0.166667	2.1518757853393
0.17	2.3270867691909
0.173333	2.5413272277291
0.176667	2.7298081107919
0.18	2.9170440292249
0.183333	3.2227012900596
0.186667	3.7203617307719
0.19	4.3505446528966
0.193333	5.0283006080128
0.196667	5.7872888257183
0.2	6.719598999421
0.203333	7.7973077058126
0.206667	8.949687564619
0.21	10.489958534504
0.213333	13.36423089801
0.216667	18.597305917316
0.22	26.117467687861
0.223333	34.056622734638
0.226667	39.471712235804
0.23	40.147459661847
0.233333	36.018525445572
0.236667	29.035988886862
0.24	21.727818698682
0.243333	15.771369601678
0.246667	11.595122866362
0.25	8.8865813134747
0.253333	7.1999688903355
0.256667	6.1643784818478
0.26	5.4434278251186
0.263333	4.7692671105372
0.266667	4.0572116161229
0.27	3.3940223851963
0.273333	2.8698890145722
0.276667	2.4610845197629
0.28	2.0958940896659
0.283333	1.7761936433285
0.286667	1.5676863182093
0.29	1.4814857832558
0.293333	1.4285011162129
0.296667	1.3149996848725
0.3	1.1445189110671
0.303333	0.99112859885289
0.306667	0.89464758443453
0.31	0.82502314340749
0.313333	0.74766671781952
0.316667	0.67915082766817
0.32	0.65437138736169
0.323333	0.66498119121374
0.326667	0.66420210372979
0.33	0.62651880877985
0.333333	0.57220066819385
0.336667	0.52737808815426
0.34	0.48711925078946
0.343333	0.43525684959022
0.346667	0.38129188921178
0.35	0.34977381836936
0.353333	0.33626422915407
0.356667	0.30108142380866
0.36	0.21826322847587
0.363333	0.11366663212632
0.366667	0.038274473344208
0.37	0.012390446466149
0.373333	0.0129985316992
0.376667	0.012095280417674
0.38	0.00687672007339
0.383333	0.0061165154047665
0.386667	0.0054653478471127
0.39	-0.0066751181848623
0.393333	-0.026436779221704
0.396667	-0.03619608329686
0.4	-0.030322871190438
0.403333	-0.023576840817233
0.406667	-0.027194035070619
0.41	-0.029853224714791
0.413333	-0.015023113083908
0.416667	0.010595691362713
0.42	0.022565377704058
0.423333	0.012849147674646
0.426667	0.0021754694100071
0.43	0.010369297002961
0.433333	0.026841777037682
0.436667	0.02488465994063
0.44	0.00022891672253006
0.443333	-0.021043399653649
0.446667	-0.016101863667224
0.45	0.0071598590977375
0.453333	0.025028735635113
0.456667	0.029856658263624
0.46	0.032863418063362
0.463333	0.038960769789365
0.466667	0.03610371072295
0.47	0.016344966971195
0.473333	-0.0050961895480905
0.476667	-0.0048633356177815
0.48	0.018452216465289
0.483333	0.041775990633132
0.486667	0.046329549446163
0.49	0.038000948792589
0.493333	0.033873847170439
0.496667	0.037730783929363
0.5	0.038933851364927
0.503333	0.031574115954
0.506667	0.02299438611175
0.51	0.021222712602074
0.513333	0.023558249243601
0.516667	0.023479956636831
0.52	0.022220748746169
0.523333	0.025195056132338
0.526667	0.030067442031291
0.53	0.027967776222112
0.533333	0.01778179157851
0.536667	0.010491305572576
0.54	0.014423805103375
0.543333	0.022650683505576
0.546667	0.022441685279993
0.55	0.013680983121534
0.553333	0.0087447101518756
0.556667	0.013803269612516
0.56	0.019774273600023
0.563333	0.016699281502486
0.566667	0.0094920767470611
0.57	0.010549627024954
0.573333	0.02010001488638
0.576667	0.024646770168032
0.58	0.016938632383522
0.583333	0.0076586517765751
0.586667	0.010355400409043
0.59	0.021148559999765
0.593333	0.023506777005127
0.596667	0.011890551245081
0.6	2.8366552516373e-05
0.603333	0.0017593924495751
0.606667	0.012160599673913
0.61	0.015674410341988
0.613333	0.008397464140039
0.616667	0.0021451584501502
0.62	0.0059427597425153
0.623333	0.013318811973463
0.626667	0.013317471653723
0.63	0.007186867888032
0.633333	0.0055535996130735
0.636667	0.011538676729477
0.64	0.01608717024288
0.643333	0.012081900097019
0.646667	0.0050702965986211
0.65	0.0044570628112062
0.653333	0.0093365543454353
0.656667	0.010757604799614
0.66	0.0062184742186844
0.663333	0.0034101377687489
0.666667	0.0074735449219617
0.67	0.012050089782019
0.673333	0.008641722226437
0.676667	0.00017825088498374
0.68	-0.0023769452886625
0.683333	0.0041663185092894
0.686667	0.010679912881292
0.69	0.0091804552225595
0.693333	0.0038673598339624
0.696667	0.0034049735467366
0.7	0.007045859188017
0.703333	0.0064062405376521
0.706667	2.0790494234268e-05
0.71	-0.0026272136937956
0.713333	0.0049070066232605
0.716667	0.014858852828085
0.72	0.01482135615831
0.723333	0.0051228753799574
0.726667	-0.0013785288551123
0.73	0.0028721324873361
0.733333	0.010387238802523
0.736667	0.01053245171307
0.74	0.0047971025177727
0.743333	0.0031214143240982
0.746667	0.0079718549694054
0.75	0.010819998821625
0.753333	0.005981587674383
0.756667	2.5170716526779e-05
0.76	0.0019484741714142
0.763333	0.0090897661022106
0.766667	0.010636383740827
0.77	0.0038917848139676
0.773333	-0.0012765240523354
0.776667	0.0030729139905755
0.78	0.010973792819533
0.783333	0.011076871124387
0.786667	0.0031831931161678
0.79	-0.0016191145925345
0.793333	0.0027856862716438
0.796667	0.009021040999238
0.8	0.007650510453926
0.803333	0.0011062292389792
0.806667	-0.00046553751172771
0.81	0.0053416546303415
0.813333	0.0097153822857983
0.816667	0.0059173700752604
0.82	-0.00082202668249593
0.823333	-0.0012380789966895
0.826667	0.0045978366046292
0.83	0.0082192915318804
0.833333	0.0056265405584046
0.836667	0.0023111034223557
0.84	0.0037119167104531
0.843333	0.0067222263603177
0.846667	0.0053246366080784
0.85	0.0008958567189752
0.853333	0.00051601182548011
0.856667	0.0056532854741689
0.86	0.0090291689796553
0.863333	0.0051628645541915
0.866667	-0.0011349960082625
0.87	-0.0014300780319697
0.873333	0.0041873290859215
0.876667	0.0075088479092775
0.88	0.0043883566889776
0.883333	0.00042072000879912
0.886667	0.0019762137328157
0.89	0.0065366027148568
0.893333	0.0068697047759376
0.896667	0.0022594282212608
0.9	-0.00050626631947839
0.903333	0.0023248643990309
0.906667	0.0057877262991034
0.91	0.0040776633526377
0.913333	-0.00029133366831346
0.916667	-0.00029178816457714
0.92	0.0046205732026788
0.923333	0.0073009927148581
0.926667	0.0036035453728818
0.93	-0.0012101538022304
0.933333	-0.00020259907466353
0.936667	0.0049194052774038
0.94	0.0064256768827392
0.943333	0.0021341972906567
0.946667	-0.0014859840445323
0.95	0.00081602229139286
0.953333	0.0052793981031123
0.956667	0.0050827109001299
0.96	0.00077927164217988
0.963333	-0.00067724470092608
0.966667	0.0033081458373113
0.97	0.0069086237124801
0.973333	0.0046866512434888
0.976667	-0.00014566768459504
0.98	-0.00054440193040789
0.983333	0.0038081102843879
0.986667	0.0061460183684936
0.99	0.0028647827896433
0.993333	-0.001169186098686
0.996667	-8.9132382851565e-05
1	0.0042203702015432


==> anc/Fig4_xSF_ReVec0_SFX0SFY-1SFZ-1ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.102500599482
0	6.102500599482
0.00333333	6.1101143481259
0.00666667	6.1282488950783
0.01	6.1525362560657
0.0133333	6.1912221576279
0.0166667	6.2572725273565
0.02	6.3508971191489
0.0233333	6.461631097876
0.0266667	6.5901875418878
0.03	6.7573251832248
0.0333333	6.9839966428467
0.0366667	7.2711596315367
0.04	7.609613683361
0.0433333	8.0029136978559
0.0466667	8.4625889885005
0.05	8.9773243086095
0.0533333	9.5058004382501
0.0566667	10.017915156258
0.06	10.539768057508
0.0633333	11.148661917776
0.0666667	11.937193435925
0.07	13.00988577959
0.0733333	14.506740436707
0.0766667	16.554687865935
0.08	19.094103734656
0.0833333	21.707881978309
0.0866667	23.675430661402
0.09	24.312810602906
0.0933333	23.372007576658
0.0966667	21.173463728012
0.1	18.369457310947
0.103333	15.55754240161
0.106667	13.052936846171
0.11	10.924050996815
0.113333	9.1475359564947
0.116667	7.6993909637455
0.12	6.5461118099692
0.123333	5.6220241889638
0.126667	4.8530255951716
0.13	4.1958750849417
0.133333	3.6409358768278
0.136667	3.1830661528831
0.14	2.8043575695724
0.143333	2.4846645088414
0.146667	2.2142221853445
0.15	1.9877268399499
0.153333	1.7933105137121
0.156667	1.6166408133467
0.16	1.453490374922
0.163333	1.3094989394799
0.166667	1.1862674869651
0.17	1.0749521402941
0.173333	0.96736160309944
0.176667	0.86762677609107
0.18	0.78622189436434
0.183333	0.72441919420248
0.186667	0.6715473431667
0.19	0.61858668149061
0.193333	0.56792485791661
0.196667	0.52532753222777
0.2	0.48663813937328
0.203333	0.43956251303587
0.206667	0.3791093540997
0.21	0.31550819325558
0.213333	0.26350541561397
0.216667	0.22695047337856
0.22	0.19790007442958
0.223333	0.16937291805461
0.226667	0.14393941407547
0.23	0.12803314687224
0.233333	0.1212512622243
0.236667	0.11492618890346
0.24	0.10104154026081
0.243333	0.080353447371067
0.246667	0.06128434692624
0.25	0.052030369878549
0.253333	0.053780397491671
0.256667	0.060050603761457
0.26	0.061898763041936
0.263333	0.055123464102491
0.266667	0.043806337746588
0.27	0.036473755331745
0.273333	0.037768733563159
0.276667	0.044077536384602
0.28	0.048066648430782
0.283333	0.046798439257753
0.286667	0.043710634467167
0.29	0.04276428087572
0.293333	0.043214183390263
0.296667	0.041875169677685
0.3	0.038797717969177
0.303333	0.037660443377906
0.306667	0.040402707421194
0.31	0.044302830773512
0.313333	0.045894772841199
0.316667	0.04563641989935
0.32	0.04611697410999
0.323333	0.046777945371842
0.326667	0.044048364518403
0.33	0.037701800666243
0.333333	0.033743932393716
0.336667	0.037752357874748
0.34	0.04656988658702
0.343333	0.050449664515385
0.346667	0.044543491487665
0.35	0.03532737819766
0.353333	0.033081076582262
0.356667	0.039470253939396
0.36	0.045806192752578
0.363333	0.043863335549676
0.366667	0.035383928452019
0.37	0.028958401732256
0.373333	0.029428241436556
0.376667	0.03335442601932
0.38	0.034784180938407
0.383333	0.032457732530532
0.386667	0.029631991519744
0.39	0.028631847746463
0.393333	0.028305084950823
0.396667	0.026917409036089
0.4	0.025233970507684
0.403333	0.02528269368077
0.406667	0.027074951913138
0.41	0.028204034483078
0.413333	0.02678883689243
0.416667	0.02369670095511
0.42	0.02135511491287
0.423333	0.021009708814125
0.426667	0.021756268618625
0.43	0.021986398828705
0.433333	0.021196994335095
0.436667	0.020326745782966
0.44	0.020626850659486
0.443333	0.0222480954581
0.446667	0.023779084671192
0.45	0.023331859679479
0.453333	0.020479669087808
0.456667	0.017113356957382
0.46	0.01585855245114
0.463333	0.017331896526152
0.466667	0.019306843024438
0.47	0.019024876786123
0.473333	0.016148092395182
0.476667	0.012942642105026
0.48	0.01162808178425
0.483333	0.012198292970783
0.486667	0.013091830676297
0.49	0.013330331424099
0.493333	0.013252875033102
0.496667	0.013375756206929
0.5	0.013444369334583
0.503333	0.012981805432093
0.506667	0.012191941188387
0.51	0.011713861756665
0.513333	0.011688505991336
0.516667	0.011641732248921
0.52	0.011291406138733
0.523333	0.010920570799652
0.526667	0.010745652121121
0.53	0.010393933792382
0.533333	0.0094424409974997
0.536667	0.0082214430694274
0.54	0.0075674340263239
0.543333	0.0077977156501532
0.546667	0.0083980555424064
0.55	0.0088375855700387
0.553333	0.009218401914814
0.556667	0.0097943213018906
0.56	0.010229040309859
0.563333	0.0099006047026101
0.566667	0.0088744419938402
0.57	0.0080064861832296
0.573333	0.0078954896187387
0.576667	0.0081930895558694
0.58	0.0082901818289472
0.583333	0.0082971712923887
0.586667	0.00875713214252
0.59	0.0095042242430916
0.593333	0.0095270852800503
0.596667	0.0082969755299199
0.6	0.006737687591743
0.603333	0.0062933456670213
0.606667	0.0071604736672178
0.61	0.0080011081637401
0.613333	0.0075323783626698
0.616667	0.0059658917819671
0.62	0.0046180747447881
0.623333	0.0044289119490567
0.626667	0.0052339725338579
0.63	0.006278585821038
0.633333	0.0069442859063191
0.636667	0.0069589544947745
0.64	0.006429374674861
0.643333	0.0059692730574763
0.646667	0.0064166990721818
0.65	0.0079226565723592
0.653333	0.009408640175792
0.656667	0.009431165315054
0.66	0.0077596765163348
0.663333	0.0057735953254327
0.666667	0.0050647809484614
0.67	0.0058736625698214
0.673333	0.0071494982201769
0.676667	0.0078979258572988
0.68	0.0080045628190867
0.683333	0.0077726322433993
0.686667	0.0072396813050862
0.69	0.0063359655701071
0.693333	0.0054201429159089
0.696667	0.0051375776287848
0.7	0.0056799666929172
0.703333	0.0064971722190966
0.706667	0.0068527416860471
0.71	0.0064526120736688
0.713333	0.0054712895109455
0.716667	0.0042824719166683
0.72	0.0033951831746609
0.723333	0.0033646601721642
0.726667	0.0043086576329879
0.73	0.0055355579335268
0.733333	0.0060874549207597
0.736667	0.0057994325505781
0.74	0.0054519357852954
0.743333	0.0056274765863264
0.746667	0.0057987500161589
0.75	0.0050590824828101
0.753333	0.0035767670627791
0.756667	0.0026164998500698
0.76	0.0028914200633275
0.763333	0.0035236335858598
0.766667	0.0032306969202647
0.77	0.0021968173702833
0.773333	0.0019389553709902
0.776667	0.0032066321340906
0.78	0.0048076830823949
0.783333	0.0050753881627076
0.786667	0.0040155889575129
0.79	0.0031950397899035
0.793333	0.0035812669115026
0.796667	0.0043597497520499
0.8	0.004271108871128
0.803333	0.0034328748576194
0.806667	0.0030611815543387
0.81	0.0036355744208904
0.813333	0.0042340825422447
0.816667	0.003929551198945
0.82	0.0031180292580106
0.823333	0.0028622983927494
0.826667	0.0033147722322534
0.83	0.0035689630755457
0.833333	0.0030828074984754
0.836667	0.0025031897638385
0.84	0.0026929653969746
0.843333	0.0034519749978086
0.846667	0.0038128032708338
0.85	0.0034146093508238
0.853333	0.0029259235676254
0.856667	0.0029926166851947
0.86	0.0033515825430623
0.863333	0.0033637224119035
0.866667	0.0030236333721204
0.87	0.0028774984367434
0.873333	0.0030649549142484
0.876667	0.0030598956311521
0.88	0.0025487255443609
0.883333	0.0020653758255652
0.886667	0.0023276504872054
0.89	0.00319465339218
0.893333	0.0037782075130298
0.896667	0.0035677066613472
0.9	0.0029861462511195
0.903333	0.0026913669522535
0.906667	0.0027433591946823
0.91	0.0027880222376244
0.913333	0.0027704086700795
0.916667	0.0029690164491131
0.92	0.0033579731982889
0.923333	0.0034401370314618
0.926667	0.0029379471265433
0.93	0.0022976698241822
0.933333	0.0021568065546287
0.936667	0.00249869877031
0.94	0.0027369314630813
0.943333	0.0025935620424971
0.946667	0.0024494967201957
0.95	0.002670939563322
0.953333	0.0029885718931824
0.956667	0.0029082342880414
0.96	0.0025128422479882
0.963333	0.0023783230020078
0.966667	0.0026828150095668
0.97	0.0028731669610408
0.973333	0.0024615429231403
0.976667	0.0018048425993138
0.98	0.0016767402513013
0.983333	0.0021965061737167
0.986667	0.0026434170673741
0.99	0.0024244778328938
0.993333	0.0018283539110361
0.996667	0.0015597298412438
1	0.0018053397919425


==> anc/Fig4_xSF_ReVec0_SFX0SFY-1SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.492614730063
0	6.492614730063
0.00333333	6.5071507958145
0.00666667	6.5540854319597
0.01	6.6372681056172
0.0133333	6.7526648959162
0.0166667	6.891476665689
0.02	7.0507371948223
0.0233333	7.237753499942
0.0266667	7.4678449975642
0.03	7.7651982680177
0.0333333	8.1641428307803
0.0366667	8.6963672780657
0.04	9.3669584308259
0.0433333	10.146306902932
0.0466667	10.991395451396
0.05	11.870944489408
0.0533333	12.768010560838
0.0566667	13.682490024921
0.06	14.672552925032
0.0633333	15.900193869638
0.0666667	17.569510895921
0.07	19.714333264999
0.0733333	21.987134158698
0.0766667	23.69679073573
0.08	24.163093806797
0.0833333	23.140140860815
0.0866667	20.953269554732
0.09	18.243064265315
0.0933333	15.564692480032
0.0966667	13.178173071719
0.1	11.120682967142
0.103333	9.376693846596
0.106667	7.9456207993067
0.11	6.8012244213956
0.113333	5.8678200978434
0.116667	5.070181505564
0.12	4.3862598295222
0.123333	3.8291882630497
0.126667	3.3901034990302
0.13	3.0239680378867
0.133333	2.6918415147379
0.136667	2.3936820726468
0.14	2.1468900173654
0.143333	1.9465827546179
0.146667	1.7648877907653
0.15	1.5853674528936
0.153333	1.4197781018839
0.156667	1.2849504810714
0.16	1.1760378975056
0.163333	1.0734510302339
0.166667	0.9692930914887
0.17	0.8735841742533
0.173333	0.79425063783061
0.176667	0.72321401002624
0.18	0.64854846360009
0.183333	0.57265575907442
0.186667	0.50919397025845
0.19	0.46427073956316
0.193333	0.42911898351091
0.196667	0.39233076180782
0.2	0.35189620184509
0.203333	0.3115784017399
0.206667	0.27170695263381
0.21	0.23056913237364
0.213333	0.19245311425939
0.216667	0.16626405033037
0.22	0.15392673400615
0.223333	0.1456275475444
0.226667	0.13046511785092
0.23	0.10860056652664
0.233333	0.088621633761885
0.236667	0.075082228114282
0.24	0.064280931273468
0.243333	0.052735789577518
0.246667	0.044056030415943
0.25	0.043714836831743
0.253333	0.050205782589797
0.256667	0.056003136913474
0.26	0.056432484921401
0.263333	0.053353713289039
0.266667	0.049726991308394
0.27	0.04500992715946
0.273333	0.038416138376538
0.276667	0.033333662646328
0.28	0.034215877365393
0.283333	0.039975131858599
0.286667	0.044525372037051
0.29	0.044551308279609
0.293333	0.043229879709604
0.296667	0.044542709025168
0.3	0.047090835537145
0.303333	0.046794877129795
0.306667	0.043799118651774
0.31	0.042328864870561
0.313333	0.043583139271284
0.316667	0.04321464552252
0.32	0.03814741197158
0.323333	0.032495291851215
0.326667	0.032753619496958
0.33	0.038579564269001
0.333333	0.042897240758116
0.336667	0.04168504889411
0.34	0.03922355273182
0.343333	0.04103477125447
0.346667	0.045075135831876
0.35	0.044504062299227
0.353333	0.038078567310884
0.356667	0.032633589012738
0.36	0.033700790292464
0.363333	0.037937542859352
0.366667	0.038381422699523
0.37	0.034568305567971
0.373333	0.032565608456564
0.376667	0.035259149960739
0.38	0.037770816792687
0.383333	0.034967298712676
0.386667	0.029687140364654
0.39	0.029097254835017
0.393333	0.034266693376502
0.396667	0.038203764641985
0.4	0.035237475472531
0.403333	0.028241144513713
0.406667	0.023834023793383
0.41	0.023345903502115
0.413333	0.022678770426924
0.416667	0.020106625713624
0.42	0.019355919584574
0.423333	0.023292434687347
0.426667	0.028339364631927
0.43	0.028660705657894
0.433333	0.024117889885878
0.436667	0.02014085127612
0.44	0.019815167785418
0.443333	0.02008595745317
0.446667	0.017476403400172
0.45	0.014166937571146
0.453333	0.014835981184955
0.456667	0.018949344185954
0.46	0.020471570286509
0.463333	0.016087532561947
0.466667	0.010175759340256
0.47	0.0091814846805318
0.473333	0.013250501712277
0.476667	0.01670506114885
0.48	0.01608035340192
0.483333	0.014073046171663
0.486667	0.014508664384154
0.49	0.016520255109831
0.493333	0.016368764915821
0.496667	0.013450032644556
0.5	0.01123383364724
0.503333	0.012087854861039
0.506667	0.01398430812194
0.51	0.013656503172584
0.513333	0.011025440398851
0.516667	0.0085733264711631
0.52	0.007552515356607
0.523333	0.0071672091870213
0.526667	0.007166068998962
0.53	0.0086271120972218
0.533333	0.011319047014535
0.536667	0.012549779669826
0.54	0.010558994207847
0.543333	0.0077213115605028
0.546667	0.007925670899739
0.55	0.011057738826794
0.553333	0.012685031744862
0.556667	0.010056173162677
0.56	0.0060793960533937
0.563333	0.005381876192815
0.566667	0.0079188132490885
0.57	0.0092756033476217
0.573333	0.0071389960545589
0.576667	0.0045026011331266
0.58	0.005110498072615
0.583333	0.0080387716236246
0.586667	0.0093187683437485
0.59	0.007881764636411
0.593333	0.0068443491631445
0.596667	0.0084216919728183
0.6	0.010375551961523
0.603333	0.0094251864897402
0.606667	0.0064147189688607
0.61	0.0053505271764179
0.613333	0.0076387428720207
0.616667	0.010033128714121
0.62	0.0092700906453542
0.623333	0.0065544169915034
0.626667	0.0055292782234278
0.63	0.0070506237260474
0.633333	0.0084136797063058
0.636667	0.0076479916903035
0.64	0.006144337186068
0.643333	0.0060308692358844
0.646667	0.0068863094800544
0.65	0.0069030787427954
0.653333	0.0062098152340216
0.656667	0.0066851863589692
0.66	0.0084829660341529
0.663333	0.0091055157420585
0.666667	0.0070488507767847
0.67	0.0045757850454852
0.673333	0.0049405079319679
0.676667	0.0077271133123699
0.68	0.0092141509204618
0.683333	0.0074998834776737
0.686667	0.0050408766942396
0.69	0.0049720441974167
0.693333	0.0066817038022904
0.696667	0.0070622467137503
0.7	0.0053157869587688
0.703333	0.0040241097885904
0.706667	0.0050360081138251
0.71	0.0065862952849292
0.713333	0.006053583250811
0.716667	0.0040806531751779
0.72	0.0036918453775053
0.723333	0.0056882393811665
0.726667	0.0073070366444749
0.73	0.0062178943912534
0.733333	0.0038731354041996
0.736667	0.003241250539333
0.74	0.0044432480305946
0.743333	0.0048816396999249
0.746667	0.0035134690069605
0.75	0.0025937039076359
0.753333	0.0041327616364753
0.756667	0.0064854270758004
0.76	0.0064390657280004
0.763333	0.0038828002302242
0.766667	0.0021153191892528
0.77	0.0032172526253652
0.773333	0.0051930359771217
0.776667	0.0049525244811633
0.78	0.0026620827848788
0.783333	0.0012209975861528
0.786667	0.0019816713204957
0.79	0.0031656875978182
0.793333	0.0029994017790622
0.796667	0.0024536723325737
0.8	0.0034063614871777
0.803333	0.0052933208407076
0.806667	0.0056337115053292
0.81	0.0037565538662722
0.813333	0.0020206710112695
0.816667	0.0025419459986584
0.82	0.0042358267407589
0.823333	0.0045298320233002
0.826667	0.0031300654406167
0.83	0.0022711013132835
0.833333	0.0032624630796205
0.836667	0.0046128785676982
0.84	0.0044165246409199
0.843333	0.0031993063632633
0.846667	0.0029183496678813
0.85	0.0038251979804072
0.853333	0.0041106686341988
0.856667	0.0028403940448653
0.86	0.0015726662918441
0.863333	0.0020864726409048
0.866667	0.0036502332848912
0.87	0.0040131892320825
0.873333	0.0026746277002522
0.876667	0.0015612048240397
0.88	0.0021655196621887
0.883333	0.0034547775204163
0.886667	0.0035573154188985
0.89	0.0025274095574042
0.893333	0.0020535865183136
0.896667	0.0027707010320525
0.9	0.0033857118414299
0.903333	0.002838721379182
0.906667	0.0020135976158336
0.91	0.0023383841406476
0.913333	0.0035174713301001
0.916667	0.0039435222967091
0.92	0.0031179876037873
0.923333	0.0023159611496672
0.926667	0.002538045952369
0.93	0.003027066800149
0.933333	0.0026566910805641
0.936667	0.001900684821528
0.94	0.0021460717496922
0.943333	0.0033609245039673
0.946667	0.0038821825415568
0.95	0.0028790841294224
0.953333	0.0017543089937345
0.956667	0.0021627603572566
0.96	0.0035055903116056
0.963333	0.0037419776605676
0.966667	0.0024235677100746
0.97	0.0014045439972854
0.973333	0.0020836451329421
0.976667	0.003282729784586
0.98	0.0029922608120159
0.983333	0.0014166834073911
0.986667	0.00074353368677113
0.99	0.0019332487485226
0.993333	0.003299226650569
0.996667	0.0029878813275516
1	0.0016572669847784


==> anc/Fig4_xSF_ReVec0_SFX0SFY-2SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	5.1868986870061
0	5.1868986870061
0.00333333	5.1886251170847
0.00666667	5.1892123259355
0.01	5.1857458811646
0.0133333	5.1894040712798
0.0166667	5.213622088172
0.02	5.253039150366
0.0233333	5.2882186426359
0.0266667	5.3131177595771
0.03	5.3441874060054
0.0333333	5.3955848316209
0.0366667	5.4584225658732
0.04	5.5182084136197
0.0433333	5.5848105840367
0.0466667	5.686424486919
0.05	5.8340030270534
0.0533333	6.0123908618609
0.0566667	6.2159654270575
0.06	6.4734844184195
0.0633333	6.8168273320712
0.0666667	7.2370787589763
0.07	7.7029691115633
0.0733333	8.2287607867733
0.0766667	8.8968931815074
0.08	9.801983183621
0.0833333	11.009838460978
0.0866667	12.611488367388
0.09	14.777643325507
0.0933333	17.633173762328
0.0966667	20.963806438834
0.1	24.050574640018
0.103333	25.916397621409
0.106667	25.886912658377
0.11	24.011592477242
0.113333	20.983501763406
0.116667	17.659726483354
0.12	14.618450324553
0.123333	12.060716792075
0.126667	9.9798439354274
0.13	8.3263279300366
0.133333	7.03713761811
0.136667	6.0143646799032
0.14	5.1569513550107
0.143333	4.4170706440717
0.146667	3.7975681024287
0.15	3.2955453228055
0.153333	2.8755532252885
0.156667	2.5049508421605
0.16	2.1890377343633
0.163333	1.9484695759613
0.166667	1.7722474113364
0.17	1.6166728453147
0.173333	1.451973997913
0.176667	1.2896638901284
0.18	1.1547528661602
0.183333	1.0468533985062
0.186667	0.94503952675567
0.19	0.8430143540238
0.193333	0.75851907854993
0.196667	0.70377267723657
0.2	0.66318104787984
0.203333	0.61211704982956
0.206667	0.5486713192043
0.21	0.49255602868199
0.213333	0.45527931118758
0.216667	0.42634021243975
0.22	0.3928171666762
0.223333	0.35901837741892
0.226667	0.3353666032154
0.23	0.31505143209646
0.233333	0.2770899250125
0.236667	0.21509676910122
0.24	0.15137246581003
0.243333	0.1146380363161
0.246667	0.10948203612458
0.25	0.11550763286594
0.253333	0.1130304076676
0.256667	0.10012923892114
0.26	0.084371183961904
0.263333	0.068731345748206
0.266667	0.052725882572163
0.27	0.041116736590595
0.273333	0.041187946973038
0.276667	0.050922400936808
0.28	0.057828405658484
0.283333	0.053162994727745
0.286667	0.042295479391474
0.29	0.036483843145689
0.293333	0.037960647336019
0.296667	0.039145943289808
0.3	0.035497253455535
0.303333	0.032334349585069
0.306667	0.036393641255887
0.31	0.045545711373828
0.313333	0.051395252023989
0.316667	0.049739388767024
0.32	0.043826158978765
0.323333	0.038103269572076
0.326667	0.033718417203173
0.33	0.031178483715349
0.333333	0.032467791399952
0.336667	0.037027875982087
0.34	0.03898384001913
0.343333	0.033482954638126
0.346667	0.024964059819108
0.35	0.023812155943578
0.353333	0.033252502994197
0.356667	0.044090372491864
0.36	0.045873652536884
0.363333	0.040050962646658
0.366667	0.036994302362815
0.37	0.041022204723817
0.373333	0.044439642090734
0.376667	0.038740923121854
0.38	0.026890514007299
0.383333	0.01959403011433
0.386667	0.021445420922608
0.39	0.026400262681215
0.393333	0.027606072922753
0.396667	0.02635361410631
0.4	0.027865716123057
0.403333	0.031763723007268
0.406667	0.032087570897645
0.41	0.026480912076455
0.413333	0.02040551196028
0.416667	0.020076803294151
0.42	0.024494560968394
0.423333	0.027650188770833
0.426667	0.026812270929028
0.43	0.02484217620071
0.433333	0.024491225594125
0.436667	0.024284411083403
0.44	0.0217906618712
0.443333	0.0181693532577
0.446667	0.01658180638329
0.45	0.017360063843426
0.453333	0.01785795508022
0.456667	0.01705953588602
0.46	0.017273072584751
0.463333	0.020007148133072
0.466667	0.022686178184918
0.47	0.021854550971376
0.473333	0.018305618498475
0.476667	0.016177595508744
0.48	0.017071091744336
0.483333	0.017926847766055
0.486667	0.015851435999575
0.49	0.012630030176313
0.493333	0.012165681052972
0.496667	0.014704797947035
0.5	0.016381265715735
0.503333	0.014553150209901
0.506667	0.011050720134871
0.51	0.0091142613717019
0.513333	0.0092258312281315
0.516667	0.0098036257846742
0.52	0.01052385546783
0.523333	0.012307408701848
0.526667	0.014330466377823
0.53	0.01395991204973
0.533333	0.01078593313594
0.536667	0.0083892206979817
0.54	0.0099244476134049
0.543333	0.013268226329621
0.546667	0.013300124487978
0.55	0.0088838564860873
0.553333	0.0047380759580925
0.556667	0.0052066096920695
0.56	0.0085549681882943
0.563333	0.00976073237389
0.566667	0.007581762026647
0.57	0.0057784552236743
0.573333	0.007220663573788
0.576667	0.0098800442707505
0.58	0.010326687960017
0.583333	0.0089197352983819
0.586667	0.0087622625392756
0.59	0.010443883696215
0.593333	0.011030972153344
0.596667	0.00888306655136
0.6	0.0065747249621177
0.603333	0.0070715028933351
0.606667	0.0089826134879073
0.61	0.0085084163645922
0.613333	0.005453810721211
0.616667	0.0040218483282339
0.62	0.0066650591082132
0.623333	0.0099957118362638
0.626667	0.0092194509294191
0.63	0.0050186278751897
0.633333	0.0028592697423672
0.636667	0.0055084573531954
0.64	0.0093749044837207
0.643333	0.0096985684838068
0.646667	0.0069062366145543
0.65	0.0052205602846395
0.653333	0.0062300063742402
0.656667	0.007137812681042
0.66	0.0057930061028135
0.663333	0.0043380131595933
0.666667	0.0058164926479995
0.67	0.0091154422373003
0.673333	0.010190618429954
0.676667	0.0078626793237787
0.68	0.0054481854765482
0.683333	0.0057913381420389
0.686667	0.0072253017994781
0.69	0.006478517336639
0.693333	0.0039471085329633
0.696667	0.0032186810111509
0.7	0.0055634646601473
0.703333	0.0078216184252219
0.706667	0.0069919325291277
0.71	0.0046548895016659
0.713333	0.0045567953518227
0.716667	0.0069527668741275
0.72	0.0081739784521942
0.723333	0.0060623166035861
0.726667	0.0031834949711123
0.73	0.0031050644964679
0.733333	0.0053162526116309
0.736667	0.0062111185672114
0.74	0.0044540049852068
0.743333	0.0027373881369442
0.746667	0.0035908133603418
0.75	0.0056963659847278
0.753333	0.0060358391980585
0.756667	0.0043194417580491
0.76	0.0030526645592743
0.763333	0.003534113136736
0.766667	0.0041192026896094
0.77	0.0032113175336917
0.773333	0.0020291375076052
0.776667	0.002729559150008
0.78	0.0048627105622239
0.783333	0.0057866202587363
0.786667	0.0045123704360017
0.79	0.0030970920828442
0.793333	0.0034482593548945
0.796667	0.004453498472525
0.8	0.0038352855010275
0.803333	0.0018507774433946
0.806667	0.0011060118832913
0.81	0.0027024971243423
0.813333	0.0045612044746865
0.816667	0.0044704856262917
0.82	0.0032393350468147
0.823333	0.0032343076960734
0.826667	0.0046388551484522
0.83	0.0051943029357266
0.833333	0.0037874225848254
0.836667	0.0023305561655591
0.84	0.0029730830430997
0.843333	0.0048156334342682
0.846667	0.0051135354504999
0.85	0.0032314743362761
0.853333	0.0015221968764281
0.856667	0.0019341896891232
0.86	0.0034204609276814
0.863333	0.0037809188829442
0.866667	0.0028794354004472
0.87	0.0024231234364055
0.873333	0.0030207826931632
0.876667	0.0033137321892683
0.88	0.0024418387846414
0.883333	0.001721525019464
0.886667	0.0026630900427412
0.89	0.0043538825117073
0.893333	0.0044729043936585
0.896667	0.0026770227729184
0.9	0.0012790742044265
0.903333	0.0020403843501843
0.906667	0.0037277337042516
0.91	0.0039910557522637
0.913333	0.0027145737901073
0.916667	0.001922823744435
0.92	0.0026071954009387
0.923333	0.0033784780589589
0.926667	0.002846654807099
0.93	0.0018635504728793
0.933333	0.0021099645517094
0.936667	0.003304100445009
0.94	0.0035001827304752
0.943333	0.0021214051360943
0.946667	0.0010208434922288
0.95	0.0017992771771459
0.953333	0.003389784363415
0.956667	0.0036188395884534
0.96	0.002422227529662
0.963333	0.0018378052411729
0.966667	0.0027969210633231
0.97	0.0036534633932097
0.973333	0.0027630323006053
0.976667	0.0011852954290882
0.98	0.0012708431595951
0.983333	0.0031128810870847
0.986667	0.0042079554223298
0.99	0.0029843926364741
0.993333	0.001069458770734
0.996667	0.00096643929311052
1	0.0025492483549129


==> anc/Fig4_xSF_ReVec0_SFX0SFY-3SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	3.42005214831
0	3.42005214831
0.00333333	3.4092115721051
0.00666667	3.3881033301472
0.01	3.3744305576501
0.0133333	3.3666945571706
0.0166667	3.3474710551164
0.02	3.3119138574245
0.0233333	3.2801224455372
0.0266667	3.2729705794613
0.03	3.2833927899978
0.0333333	3.2844957539382
0.0366667	3.2657281180948
0.04	3.247551044048
0.0433333	3.2532696108473
0.0466667	3.2771001092083
0.05	3.2942301290888
0.0533333	3.2989943513085
0.0566667	3.3154604993202
0.06	3.3636857172673
0.0633333	3.4311852409132
0.0666667	3.4942872292462
0.07	3.5599595003463
0.0733333	3.6637108433087
0.0766667	3.8217649844009
0.08	4.0086109429058
0.0833333	4.2004054394049
0.0866667	4.4252343956808
0.09	4.7414518770963
0.0933333	5.1689428376136
0.0966667	5.6786860159821
0.1	6.2695008801381
0.103333	7.0232125777161
0.106667	8.0454678238044
0.11	9.378343859658
0.113333	11.051597844116
0.116667	13.24534072479
0.12	16.28850961888
0.123333	20.305286746138
0.126667	24.756211473695
0.13	28.404261545556
0.133333	29.933460844891
0.136667	28.790402547293
0.14	25.52479141033
0.143333	21.344777489589
0.146667	17.326922139838
0.15	13.961074408046
0.153333	11.266356254698
0.156667	9.1433044882629
0.16	7.5405849568844
0.163333	6.3832858152562
0.166667	5.5057417813606
0.17	4.7356880952876
0.173333	4.0140115967015
0.176667	3.3862630519295
0.18	2.8914115962184
0.183333	2.5025147825618
0.186667	2.1760876505086
0.19	1.9106329546536
0.193333	1.7238454870306
0.196667	1.5942698029339
0.2	1.4644488973367
0.203333	1.3037523831372
0.206667	1.1387874205176
0.21	1.0095154877196
0.213333	0.91690561192573
0.216667	0.83326103770346
0.22	0.75005001805032
0.223333	0.68769401814229
0.226667	0.65618003365659
0.23	0.63077903006678
0.233333	0.58150114470971
0.236667	0.51257724974991
0.24	0.45440501689352
0.243333	0.42173415168397
0.246667	0.39878462169557
0.25	0.36773281336479
0.253333	0.33317843708329
0.256667	0.30712272170922
0.26	0.28285427142129
0.263333	0.24191248245058
0.266667	0.18432013323943
0.27	0.13439218576755
0.273333	0.11118879481286
0.276667	0.10659317611781
0.28	0.10203502061204
0.283333	0.096076571689315
0.286667	0.10007847863889
0.29	0.11060482664969
0.293333	0.10520317889453
0.296667	0.072931900440156
0.3	0.035213816947607
0.303333	0.022460761379116
0.306667	0.03584587391115
0.31	0.047382104184968
0.313333	0.038314691754818
0.316667	0.022131128297267
0.32	0.021776496473564
0.323333	0.036151910586149
0.326667	0.043774320262548
0.33	0.035499216431218
0.333333	0.026981536082757
0.336667	0.033736492530183
0.34	0.047121899875928
0.343333	0.046695437406421
0.346667	0.029993736972191
0.35	0.016165981398201
0.353333	0.019329415806693
0.356667	0.030777260070235
0.36	0.033846343040883
0.363333	0.027270010556165
0.366667	0.023474682351484
0.37	0.027787467262448
0.373333	0.031453411181396
0.376667	0.027416203230374
0.38	0.022541086091751
0.383333	0.026998842942081
0.386667	0.037775272110578
0.39	0.042177822008359
0.393333	0.03612025178439
0.396667	0.029436899625304
0.4	0.030565050844297
0.403333	0.034132829068573
0.406667	0.029917095502867
0.41	0.019016064806059
0.413333	0.012780356109279
0.416667	0.016662309586941
0.42	0.023363283900606
0.423333	0.024497105131904
0.426667	0.022035944049799
0.43	0.022725252058183
0.433333	0.025888055239202
0.436667	0.02464940314101
0.44	0.018378274850653
0.443333	0.015681484747666
0.446667	0.021867633631967
0.45	0.029778429464955
0.453333	0.028949700030429
0.456667	0.020400611204521
0.46	0.01517403427734
0.463333	0.018608042264369
0.466667	0.023446540973435
0.47	0.021452195615846
0.473333	0.015588099601012
0.476667	0.014657741675882
0.48	0.019276695442672
0.483333	0.020965447385219
0.486667	0.015662436791418
0.49	0.010655804291257
0.493333	0.013897034932289
0.496667	0.021656678704209
0.5	0.02337727893954
0.503333	0.016857732163551
0.506667	0.011356982508793
0.51	0.014149751006708
0.513333	0.020422560730732
0.516667	0.020911825176114
0.52	0.015253425860061
0.523333	0.011378616264634
0.526667	0.012971471319865
0.53	0.014522990194123
0.533333	0.010921620974327
0.536667	0.0060424376476212
0.54	0.0068653779296255
0.543333	0.012382646871121
0.546667	0.014649672564232
0.55	0.010555756420405
0.553333	0.0063541338682779
0.556667	0.0080717739150101
0.56	0.012482406693271
0.563333	0.012331095171597
0.566667	0.0076257814032229
0.57	0.0056168694233287
0.573333	0.0095272614482646
0.576667	0.01336671510213
0.58	0.010872200474987
0.583333	0.0050380370846944
0.586667	0.0037783554998534
0.59	0.0083094677355147
0.593333	0.01174179575214
0.596667	0.009690585040921
0.6	0.0065510108590971
0.603333	0.0080601372864579
0.606667	0.011948099531252
0.61	0.011338530438458
0.613333	0.0057735941917019
0.616667	0.0027157042811469
0.62	0.0067044486866562
0.623333	0.012323769346378
0.626667	0.011770015439128
0.63	0.0059919815371688
0.633333	0.0029977536514741
0.636667	0.0060812780137328
0.64	0.0095391761140356
0.643333	0.0078282710332241
0.646667	0.003926155268808
0.65	0.0043457895478736
0.653333	0.0088101666502454
0.656667	0.010580344403417
0.66	0.0069078777482727
0.663333	0.0034675124618659
0.666667	0.0057695030725489
0.67	0.010503453638771
0.673333	0.010122235446303
0.676667	0.0040730953943346
0.68	-4.6402526120894e-05
0.683333	0.0027823446477827
0.686667	0.0081234497731307
0.69	0.0088548937483083
0.693333	0.0051955197733363
0.696667	0.0033971518037447
0.7	0.005903900714821
0.703333	0.0081372688398889
0.706667	0.0062233940934638
0.71	0.0031867395305743
0.713333	0.0040042143560187
0.716667	0.0074690742716239
0.72	0.0077837433943077
0.723333	0.003637971156093
0.726667	0.00071929243495323
0.73	0.0034418434807806
0.733333	0.0082244089562691
0.736667	0.0085770807705379
0.74	0.0045337224036348
0.743333	0.0023874611706584
0.746667	0.00521262234394
0.75	0.0083852576406177
0.753333	0.0066683736900247
0.756667	0.0020982691702128
0.76	0.00093147446893093
0.763333	0.0044345063838735
0.766667	0.0072990281610814
0.77	0.0057215302404748
0.773333	0.0027886921563293
0.776667	0.0033164025515312
0.78	0.0063592779568066
0.783333	0.0067924819485943
0.786667	0.003293420660984
0.79	0.00043351697222335
0.793333	0.0018174215168759
0.796667	0.0048289398190982
0.8	0.0048422287699988
0.803333	0.0022386931133704
0.806667	0.0015285114680282
0.81	0.0041770844724803
0.813333	0.0062884687191387
0.816667	0.0046147494502683
0.82	0.0015262387699465
0.823333	0.0013199083891543
0.826667	0.003667316920198
0.83	0.0043444273242988
0.833333	0.0020438323968561
0.836667	0.00061209364796057
0.84	0.003089083566514
0.843333	0.0066610757104605
0.846667	0.0064679532960232
0.85	0.0027712717880353
0.853333	0.00072587545947577
0.856667	0.0029827173058374
0.86	0.0060304123059533
0.863333	0.005521827270748
0.866667	0.002497047221973
0.87	0.0014186224128053
0.873333	0.0033982730458441
0.876667	0.004900255032178
0.88	0.0034738607276667
0.883333	0.0014330477907612
0.886667	0.0019781696660038
0.89	0.0040787037652019
0.893333	0.0041599788065795
0.896667	0.0018596664330582
0.9	0.00074044904418107
0.903333	0.0027433831750643
0.906667	0.005011408633098
0.91	0.004155527948406
0.913333	0.0014931200354051
0.916667	0.0011217457863558
0.92	0.0036354730782788
0.923333	0.005095700624936
0.926667	0.0029681231484644
0.93	7.3890891979923e-05
0.933333	0.00048864138743908
0.936667	0.0034898774814269
0.94	0.0046491529775107
0.943333	0.0024143557334113
0.946667	0.00029867756583842
0.95	0.0014903986620541
0.953333	0.0040983774116056
0.956667	0.0041318586592807
0.96	0.001552712996412
0.963333	0.00023212676743779
0.966667	0.0020436343282186
0.97	0.0041557613881958
0.973333	0.0035087596469095
0.976667	0.0014623494557687
0.98	0.0015159941233312
0.983333	0.0037569111570292
0.986667	0.0046711319678105
0.99	0.0025976280100377
0.993333	0.00037474335938534
0.996667	0.0010607179707598
1	0.0032968791347907


==> anc/Fig4_xSF_ReVec0_SFX0SFY-6SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0.704734959565
0	0.704734959565
0.00333333	0.69437433668807
0.00666667	0.68011525911414
0.01	0.68661413188849
0.0133333	0.70739656168506
0.0166667	0.71151260880979
0.02	0.687863722715
0.0233333	0.66293397797518
0.0266667	0.66497499491795
0.03	0.68534592711973
0.0333333	0.69243890943716
0.0366667	0.67763660161978
0.04	0.66646945084944
0.0433333	0.67947428507654
0.0466667	0.70123628826219
0.05	0.70370534965676
0.0533333	0.68890137048301
0.0566667	0.6866761352789
0.06	0.71030437067625
0.0633333	0.73698514643765
0.0666667	0.74394043812568
0.07	0.74572627647682
0.0733333	0.77341020634667
0.0766667	0.82361555104286
0.08	0.85564327859324
0.0833333	0.84727690515005
0.0866667	0.82981621689226
0.09	0.8473382141148
0.0933333	0.89552073884031
0.0966667	0.92957716359181
0.1	0.93188520354576
0.103333	0.93969668605805
0.106667	0.98934603399449
0.11	1.0586999034099
0.113333	1.0968530333338
0.116667	1.1010102851449
0.12	1.1247453638127
0.123333	1.1995087852372
0.126667	1.2836708392892
0.13	1.3188874488099
0.133333	1.3140795104299
0.136667	1.3306792026996
0.14	1.3887192062501
0.143333	1.4379264329744
0.146667	1.4443325805627
0.15	1.460776681161
0.153333	1.5606614638612
0.156667	1.7220686052765
0.16	1.8443438901182
0.163333	1.8941949866594
0.166667	1.970445373033
0.17	2.1733834937773
0.173333	2.4555508368891
0.176667	2.6845254789017
0.18	2.8486099260817
0.183333	3.1055750356
0.186667	3.5825520345624
0.19	4.2126311325558
0.193333	4.8682434251509
0.196667	5.6069991479214
0.2	6.634753711711
0.203333	8.0060558880476
0.206667	9.5736841677978
0.21	11.451281262698
0.213333	14.427222234867
0.216667	19.5024006761
0.22	26.643708940182
0.223333	34.000380689357
0.226667	38.696213860226
0.23	38.766046067069
0.233333	34.514349087113
0.236667	28.07074072908
0.24	21.701777749963
0.243333	16.526465125568
0.246667	12.569362374446
0.25	9.5784065145802
0.253333	7.4924695405227
0.256667	6.2442095532654
0.26	5.4930162338323
0.263333	4.7957735561219
0.266667	3.9831428710874
0.27	3.217107785835
0.273333	2.6798672103277
0.276667	2.3323032244109
0.28	2.0207872363844
0.283333	1.7084856458375
0.286667	1.4877053467629
0.29	1.3965568635633
0.293333	1.3383124639149
0.296667	1.2135057269544
0.3	1.0505516884583
0.303333	0.94252101206409
0.306667	0.89887167368426
0.31	0.83702791800072
0.313333	0.71527929034455
0.316667	0.59896745853206
0.32	0.56313194142086
0.323333	0.5823373106801
0.326667	0.56996520701909
0.33	0.50182074693809
0.333333	0.44018025690417
0.336667	0.43184838435651
0.34	0.43958827756533
0.343333	0.4055017141128
0.346667	0.34183712885553
0.35	0.30869381201625
0.353333	0.31544988067324
0.356667	0.29954313502886
0.36	0.21829647880325
0.363333	0.11815698487519
0.366667	0.077584456544921
0.37	0.10450508077261
0.373333	0.13283867209436
0.376667	0.11670197905459
0.38	0.084454338020134
0.383333	0.082575459797858
0.386667	0.10132364776141
0.39	0.091600366561852
0.393333	0.041114793431369
0.396667	-0.006099306087397
0.4	-0.011938160226362
0.403333	0.0071564897387677
0.406667	0.012939908746321
0.41	0.0031311978932604
0.413333	0.0069739829244352
0.416667	0.032009246313656
0.42	0.048244293168006
0.423333	0.033453100983569
0.426667	0.0078694680224334
0.43	0.0047008328332979
0.433333	0.022368734993837
0.436667	0.030718663716326
0.44	0.019099834161508
0.443333	0.011230628595175
0.446667	0.025362422115288
0.45	0.043171468505642
0.453333	0.036311376521563
0.456667	0.0098963514000283
0.46	-0.0039532398155415
0.463333	0.0072084445533983
0.466667	0.01998981264818
0.47	0.012939571216125
0.473333	-0.00042669985756685
0.476667	0.0064150648187329
0.48	0.030585067615976
0.483333	0.042441740119091
0.486667	0.029456989679262
0.49	0.01447889568962
0.493333	0.020674700392301
0.496667	0.036468447339548
0.5	0.033488555799776
0.503333	0.010104712575335
0.506667	-0.005178018792178
0.51	0.0047912759394452
0.513333	0.021868791780711
0.516667	0.021167586577932
0.52	0.0079984965516823
0.523333	0.0079495400612973
0.526667	0.026558123095671
0.53	0.040090583400465
0.533333	0.030654076385306
0.536667	0.0121661694832
0.54	0.0089505224009126
0.543333	0.020513027720057
0.546667	0.025104928317936
0.55	0.014425637822394
0.553333	0.0056187785302828
0.556667	0.013484097348152
0.56	0.026965889601117
0.563333	0.025994708664308
0.566667	0.011972220780187
0.57	0.0049195652177319
0.573333	0.012509802934697
0.576667	0.019278580388915
0.58	0.01221080821286
0.583333	0.0021749220071916
0.586667	0.0072508591214074
0.59	0.023503048832156
0.593333	0.029021600140673
0.596667	0.016329132372583
0.6	0.0041498846427199
0.603333	0.010044703033002
0.606667	0.024585380883151
0.61	0.025650548017282
0.613333	0.011162783920903
0.616667	0.0013442108676598
0.62	0.0079999976435474
0.623333	0.017576171744672
0.626667	0.012781733081525
0.63	-0.00099938342660881
0.633333	-0.0044116381931761
0.636667	0.0063696164553057
0.64	0.014670659039051
0.643333	0.0095491507410697
0.646667	0.0020480362454525
0.65	0.006663791889524
0.653333	0.017593950379982
0.656667	0.01734149749449
0.66	0.004626822330291
0.663333	-0.002182119106493
0.666667	0.0073551201238338
0.67	0.019036563605436
0.673333	0.014600954989229
0.676667	-0.00070831119512016
0.68	-0.0054324282562721
0.683333	0.0063494458622644
0.686667	0.016400667305871
0.69	0.0098625314945316
0.693333	-0.0025137356178576
0.696667	-0.00089578896274587
0.7	0.013397428767558
0.703333	0.019646648527228
0.706667	0.0087950770227548
0.71	-0.0030397482779018
0.713333	0.0011546240511011
0.716667	0.01394565480365
0.72	0.015090020751494
0.723333	0.002242591106359
0.726667	-0.0056522112904921
0.73	0.0029143010290781
0.733333	0.014758253681084
0.736667	0.0120642159958
0.74	-0.00083817434581563
0.743333	-0.0043373819676026
0.746667	0.0067017013287768
0.75	0.015352509397261
0.753333	0.0083702455354292
0.756667	-0.0038596389445855
0.76	-0.0030991540466771
0.763333	0.0093561748694214
0.766667	0.014866181064648
0.77	0.0054307741518376
0.773333	-0.0048008149132962
0.776667	-0.0012129066187176
0.78	0.0096712789915895
0.783333	0.010892213362954
0.786667	0.00099045603496324
0.79	-0.0042793970376939
0.793333	0.0036206068155324
0.796667	0.013021919359099
0.8	0.0099488309224801
0.803333	-0.00077470712262865
0.806667	-0.0031837814035375
0.81	0.0055860110018576
0.813333	0.011477338415684
0.816667	0.0054054755648177
0.82	-0.0029354514724039
0.823333	-0.00021785556508274
0.826667	0.0099644845374684
0.83	0.012554910240607
0.833333	0.0038891242306093
0.836667	-0.0030104049826976
0.84	0.0015586687989535
0.843333	0.0095078678525251
0.846667	0.0079112106964474
0.85	-0.00090257133876034
0.853333	-0.003036104073074
0.856667	0.0053753202505893
0.86	0.011989195698301
0.863333	0.0070327780667109
0.866667	-0.0017801518759301
0.87	-0.001074652572452
0.873333	0.0077171161190938
0.876667	0.010569803846859
0.88	0.0023766812685299
0.883333	-0.0051299395561779
0.886667	-0.0011682157578485
0.89	0.0077350055761456
0.893333	0.0077670845275598
0.896667	-0.0010612413091322
0.9	-0.0049139617748473
0.903333	0.0027317190824876
0.906667	0.010966755911464
0.91	0.0077772250146303
0.913333	-0.0018903997363396
0.916667	-0.0036119118845003
0.92	0.0049023026466881
0.923333	0.010666493948142
0.926667	0.0051701734778434
0.93	-0.0030400339113153
0.933333	-0.0016889141572516
0.936667	0.0066293649537201
0.94	0.0087801737080043
0.943333	0.0013470436338526
0.946667	-0.0042101028278631
0.95	0.00083908667564473
0.953333	0.0091394534825168
0.956667	0.0084020740397851
0.96	-7.8920347766499e-05
0.963333	-0.0036121523029627
0.966667	0.0026692961243454
0.97	0.0088702784523733
0.973333	0.0057929576959492
0.976667	-0.0012389874186862
0.98	-0.0011579137315707
0.983333	0.0054764927145469
0.986667	0.0074906354138489
0.99	0.00081337528897241
0.993333	-0.0047075291219668
0.996667	-0.00024105460258126
1	0.0081446830967411


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ-1ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.4807815639557
0	6.4807815639557
0.00333333	6.501476786617
0.00666667	6.5578551589095
0.01	6.6389132438445
0.0133333	6.7400051013624
0.0166667	6.8669537498884
0.02	7.0282464644502
0.0233333	7.2269412328487
0.0266667	7.4670188270081
0.03	7.770059508427
0.0333333	8.178329521833
0.0366667	8.7300676777474
0.04	9.4270819515147
0.0433333	10.229577633874
0.0466667	11.083148134443
0.05	11.946025548025
0.0533333	12.796088796181
0.0566667	13.642554443102
0.06	14.568144402627
0.0633333	15.756441037656
0.0666667	17.409612589983
0.07	19.542567209888
0.0733333	21.804640551968
0.0766667	23.535129428056
0.08	24.088239785456
0.0833333	23.205891655351
0.0866667	21.145398401936
0.09	18.477278497187
0.0933333	15.748404011364
0.0966667	13.276605952715
0.1	11.164219765579
0.103333	9.4121316286258
0.106667	7.9900943953274
0.11	6.8419134101779
0.113333	5.8915843846856
0.116667	5.0799289750955
0.12	4.389993608732
0.123333	3.8255405127254
0.126667	3.371852531323
0.13	2.9906708054181
0.133333	2.6509879723719
0.136667	2.3498828878418
0.14	2.0971266728224
0.143333	1.8892585104372
0.146667	1.7085358863774
0.15	1.542652856234
0.153333	1.3939609703197
0.156667	1.2675442090851
0.16	1.1592486295942
0.163333	1.0607252708149
0.166667	0.97015156925421
0.17	0.8902781161591
0.173333	0.81813023228856
0.176667	0.74503384057207
0.18	0.66890250761233
0.183333	0.59988280009905
0.186667	0.54876046250472
0.19	0.51293573482127
0.193333	0.47892868371672
0.196667	0.4371487864758
0.2	0.38866591804255
0.203333	0.33753079133418
0.206667	0.2834393127314
0.21	0.22633429699617
0.213333	0.17363780672925
0.216667	0.13567255143155
0.22	0.11362905572504
0.223333	0.09778617523766
0.226667	0.080045557917191
0.23	0.063815691722012
0.233333	0.057433891136221
0.236667	0.060678932440332
0.24	0.063622369036585
0.243333	0.059235093977942
0.246667	0.051872541895823
0.25	0.050314714039911
0.253333	0.055831275377017
0.256667	0.061373524573701
0.26	0.061172273105138
0.263333	0.0564688129737
0.266667	0.05114701861719
0.27	0.046200088417667
0.273333	0.041380695137481
0.276667	0.039215383285726
0.28	0.042779871934616
0.283333	0.049862575148202
0.286667	0.053635216903838
0.29	0.050802732657243
0.293333	0.046068749028056
0.296667	0.045905653238323
0.3	0.049873367904019
0.303333	0.051576505228257
0.306667	0.047723237587512
0.31	0.04237483707859
0.313333	0.040728527916049
0.316667	0.041760035672975
0.32	0.040120160768373
0.323333	0.034077245038828
0.326667	0.02817857419854
0.33	0.027580665009855
0.333333	0.032470508758442
0.336667	0.03934360445769
0.34	0.045386354033624
0.343333	0.049246594015049
0.346667	0.049097689915617
0.35	0.043588816720792
0.353333	0.035373658285152
0.356667	0.030662746240742
0.36	0.032969975901301
0.363333	0.038608516637678
0.366667	0.040685444074942
0.37	0.037140873733792
0.373333	0.032586016539763
0.376667	0.031944246889344
0.38	0.034655285746017
0.383333	0.036546496259172
0.386667	0.035575797212614
0.39	0.033325726726808
0.393333	0.031481240069999
0.396667	0.029605492871209
0.4	0.027212055788225
0.403333	0.025770556621695
0.406667	0.026709705513795
0.41	0.028530668865318
0.413333	0.028151274003204
0.416667	0.025104213930661
0.42	0.02238907380849
0.423333	0.022439682991289
0.426667	0.023935188640766
0.43	0.023976179256562
0.433333	0.022224192029336
0.436667	0.020899421385786
0.44	0.020976333852012
0.443333	0.020598254480216
0.446667	0.018127400969244
0.45	0.015063168712175
0.453333	0.014269578279026
0.456667	0.01607333540514
0.46	0.017928809078443
0.463333	0.017929072377738
0.466667	0.016902545186584
0.47	0.016398537155606
0.473333	0.01616716799975
0.476667	0.015037628910168
0.48	0.013375527337241
0.483333	0.012832749950824
0.486667	0.013677379985309
0.49	0.014106526625019
0.493333	0.012891020626218
0.496667	0.011286762184115
0.5	0.011110703218115
0.503333	0.01191529308299
0.506667	0.011762509517629
0.51	0.010468239050956
0.513333	0.010098094912415
0.516667	0.011642142013753
0.52	0.012994389078841
0.523333	0.011750089796953
0.526667	0.0089056314984084
0.53	0.007710626218368
0.533333	0.0090196597725869
0.536667	0.010023486978167
0.54	0.0084744109116182
0.543333	0.0062045156581704
0.546667	0.0064936514290214
0.55	0.0090035209022893
0.553333	0.0099524764680148
0.556667	0.0076407933421858
0.56	0.005277103634156
0.563333	0.0066324129756581
0.566667	0.010522840275444
0.57	0.012146130199129
0.573333	0.0095951753257179
0.576667	0.0063885052691363
0.58	0.0064978883759527
0.583333	0.0089936837852199
0.586667	0.0097591431724252
0.59	0.0075014657891549
0.593333	0.0054014660619208
0.596667	0.0063746744274009
0.6	0.0090205442191862
0.603333	0.0098503584063574
0.606667	0.0081269820464487
0.61	0.0063609588660302
0.613333	0.0063738488751927
0.616667	0.007099879086256
0.62	0.0069606358758582
0.623333	0.0065295551615079
0.626667	0.0072574924082331
0.63	0.0086210525761511
0.633333	0.0085823581200188
0.636667	0.0068421880167658
0.64	0.0056830667610863
0.643333	0.0067454179487542
0.646667	0.0084804097587012
0.65	0.0082881416382225
0.653333	0.0063472548812271
0.656667	0.0054485645192936
0.66	0.0069755748576402
0.663333	0.008885122582228
0.666667	0.0086082038371218
0.67	0.0066029087394327
0.673333	0.0054905392326097
0.676667	0.0062794724506155
0.68	0.0072417806636834
0.683333	0.0067599703598677
0.686667	0.0056085631761038
0.69	0.0053945308932529
0.693333	0.0059166025705738
0.696667	0.0056469309071357
0.7	0.0044305077713261
0.703333	0.0039772061455824
0.706667	0.0052402187466967
0.71	0.0067561007251589
0.713333	0.0066478937397533
0.716667	0.0053443766841515
0.72	0.0048854199773368
0.723333	0.0058483852314818
0.726667	0.0065433293156429
0.73	0.0056465426994276
0.733333	0.0042067750186794
0.736667	0.0039796797177885
0.74	0.0047201810224796
0.743333	0.004649668253831
0.746667	0.0033745503051847
0.75	0.0026835692100274
0.753333	0.0038689952594149
0.756667	0.0056125389847195
0.76	0.0057392533242061
0.763333	0.004299685021676
0.766667	0.0033792383358268
0.77	0.0039502809945813
0.773333	0.0045379311225
0.776667	0.0036783287014563
0.78	0.0023421156278182
0.783333	0.0025337459076928
0.786667	0.0041458861778525
0.79	0.0049154239259749
0.793333	0.0037002540885038
0.796667	0.002216434590622
0.8	0.0025717334477369
0.803333	0.0041912334715076
0.806667	0.0046716712825233
0.81	0.003287808077523
0.813333	0.0019847300668267
0.816667	0.0024840330093263
0.82	0.0038647131234523
0.823333	0.0041175461968948
0.826667	0.0031685994733577
0.83	0.0028028241603882
0.833333	0.0037586107829629
0.836667	0.0045434064076374
0.84	0.0037829516919668
0.843333	0.0024434619282272
0.846667	0.00244111786674
0.85	0.0036970453735367
0.853333	0.0041442105095412
0.856667	0.0027822256025684
0.86	0.0012502669943673
0.863333	0.0015379800911338
0.866667	0.0031741026871361
0.87	0.0039795935519033
0.873333	0.0031912921078404
0.876667	0.0023620069084076
0.88	0.0028765384141704
0.883333	0.003909178151948
0.886667	0.0037880481152987
0.89	0.0025480614317654
0.893333	0.0018168830757785
0.896667	0.0023565717370487
0.9	0.0030702635229367
0.903333	0.0028716869442781
0.906667	0.0023890994639204
0.91	0.0028439938708956
0.913333	0.003919630175023
0.916667	0.0040442946805975
0.92	0.0027750331364713
0.923333	0.0016461035260562
0.926667	0.0020782601682711
0.93	0.0033781689625626
0.933333	0.0037714315268891
0.936667	0.0029267451824081
0.94	0.0022789843468765
0.943333	0.0027998008093956
0.946667	0.0036048566200565
0.95	0.0033817589893021
0.953333	0.002358998901792
0.956667	0.0018685870534208
0.96	0.0023115136075003
0.963333	0.0026821403036889
0.966667	0.0022711234192799
0.97	0.001797275535855
0.973333	0.0021992329178758
0.976667	0.0030254472444809
0.98	0.0030081268976241
0.983333	0.0020047574029746
0.986667	0.0013177790202852
0.99	0.0018332563612383
0.993333	0.0027434418930838
0.996667	0.0027553626359866
1	0.0019569858531532


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ-2ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	5.1918800966725
0	5.1918800966725
0.00333333	5.2020694395375
0.00666667	5.2230601261875
0.01	5.24003341416
0.0133333	5.253530062837
0.0166667	5.275739483493
0.02	5.3088842943472
0.0233333	5.3390682632272
0.0266667	5.3546900239965
0.03	5.3615980941613
0.0333333	5.3743009056002
0.0366667	5.4002671209448
0.04	5.4420215474321
0.0433333	5.5089933423866
0.0466667	5.6140037915928
0.05	5.7579391026166
0.0533333	5.9320655288425
0.0566667	6.1413685744413
0.06	6.4115957304021
0.0633333	6.7597905043329
0.0666667	7.1688285735084
0.07	7.6154350895031
0.0733333	8.1281937931235
0.0766667	8.798766578274
0.08	9.7285928171988
0.0833333	10.991523895521
0.0866667	12.672765719039
0.09	14.903852792695
0.0933333	17.752470436376
0.0966667	20.984926974947
0.1	23.941775127274
0.103333	25.751987437059
0.106667	25.803950669752
0.11	24.106550166637
0.113333	21.242425883454
0.116667	17.98161750037
0.12	14.898353655737
0.123333	12.25042289429
0.126667	10.084939488932
0.13	8.368794150348
0.133333	7.0320487690113
0.136667	5.9724588892951
0.14	5.0916601204234
0.143333	4.3420180538945
0.146667	3.7229467238301
0.15	3.231353917284
0.153333	2.8328728272339
0.156667	2.4862087166537
0.16	2.1780376658623
0.163333	1.9186139325815
0.166667	1.7100800087284
0.17	1.535215951016
0.173333	1.3777534194159
0.176667	1.2385802837688
0.18	1.1238960509172
0.183333	1.0271406950802
0.186667	0.93444519111534
0.19	0.84465876839726
0.193333	0.77166138307464
0.196667	0.72373357244817
0.2	0.68962303730601
0.203333	0.65117678360419
0.206667	0.60403760155197
0.21	0.55802226528015
0.213333	0.51955255409741
0.216667	0.48264101694286
0.22	0.43897532205695
0.223333	0.38914273666634
0.226667	0.338661993086
0.23	0.28800728765236
0.233333	0.23400212779731
0.236667	0.17972984812453
0.24	0.13526697922882
0.243333	0.10600427386502
0.246667	0.085963764968328
0.25	0.067189299154925
0.253333	0.051847318772736
0.256667	0.048627307392467
0.26	0.057944935807495
0.263333	0.067512525704812
0.266667	0.065569994845836
0.27	0.054178414435858
0.273333	0.045226505238504
0.276667	0.045726342126972
0.28	0.051864841822044
0.283333	0.056763620877027
0.286667	0.058460634705577
0.29	0.058128609617439
0.293333	0.055071073635985
0.296667	0.048182904723237
0.3	0.040650186197945
0.303333	0.038230028842538
0.306667	0.042016239991049
0.31	0.046577475045695
0.313333	0.047024230248712
0.316667	0.044981218690707
0.32	0.044967358385717
0.323333	0.047179978957621
0.326667	0.047723748264115
0.33	0.045272223046409
0.333333	0.04305706573642
0.336667	0.042838535450753
0.34	0.040848183107523
0.343333	0.033230159958008
0.346667	0.023426963908665
0.35	0.019721059007243
0.353333	0.025229354039181
0.356667	0.03421779766999
0.36	0.039844379318961
0.363333	0.04202840391159
0.366667	0.044529995278126
0.37	0.046793598979789
0.373333	0.043763807010647
0.376667	0.034262156571236
0.38	0.024902777685057
0.383333	0.022713787848386
0.386667	0.026461953617286
0.39	0.028904125308069
0.393333	0.026494311736073
0.396667	0.022816436324775
0.4	0.021962650431587
0.403333	0.02270232436269
0.406667	0.02184909181567
0.41	0.020460342560326
0.413333	0.022463334287471
0.416667	0.02779250211203
0.42	0.031255731117976
0.423333	0.029653728654215
0.426667	0.026545085257536
0.43	0.027056862659161
0.433333	0.030157485071704
0.436667	0.029981368562181
0.44	0.024442854889598
0.443333	0.018467010635873
0.446667	0.017159687246774
0.45	0.019109302497928
0.453333	0.019446135586902
0.456667	0.017436560056675
0.46	0.01691221107326
0.463333	0.019324130248305
0.466667	0.020746867663533
0.47	0.017891006643359
0.473333	0.013796677627048
0.476667	0.013830185444934
0.48	0.01749411507813
0.483333	0.018657107969592
0.486667	0.014581026328346
0.49	0.010489811510935
0.493333	0.012322160178053
0.496667	0.017776350098825
0.5	0.018936753030561
0.503333	0.013290025130019
0.506667	0.0075300373068467
0.51	0.0085168707150635
0.513333	0.01396667335167
0.516667	0.015769772771488
0.52	0.011007122770915
0.523333	0.0053676266946597
0.526667	0.0049772908178462
0.53	0.0086765316589533
0.533333	0.010932249604042
0.536667	0.0099122970268156
0.54	0.0089228084945518
0.543333	0.010334396663532
0.546667	0.011950317674677
0.55	0.010931154994484
0.553333	0.0085058947263621
0.556667	0.0080164878911025
0.56	0.0095735413746303
0.563333	0.0098018085434137
0.566667	0.0071244542843722
0.57	0.0044621343533233
0.573333	0.0051755745518803
0.576667	0.0082832737355123
0.58	0.0099551288520761
0.583333	0.0088745935295001
0.586667	0.0076079239972607
0.59	0.0084201187557841
0.593333	0.010071041974972
0.596667	0.01005104802942
0.6	0.0083497067665285
0.603333	0.0070727299778495
0.606667	0.0070645088076444
0.61	0.0070742307440639
0.613333	0.0064357587616023
0.616667	0.006475609364615
0.62	0.0081332371359376
0.623333	0.0097227967888023
0.626667	0.0088710980827065
0.63	0.0060608797480721
0.633333	0.0043226097053946
0.636667	0.0052436986201868
0.64	0.0070634974609211
0.643333	0.0075105472911835
0.646667	0.0069364480821618
0.65	0.007103543000533
0.653333	0.0078896931114235
0.656667	0.007373837262833
0.66	0.0052574583348651
0.663333	0.0040233921747408
0.666667	0.0055336792918541
0.67	0.0080326249200497
0.673333	0.008365771373579
0.676667	0.0064504681327314
0.68	0.005373181751636
0.683333	0.0068120342274459
0.686667	0.0085132922566878
0.69	0.007624946265503
0.693333	0.0049873653751226
0.696667	0.0039882824630289
0.7	0.0056307699671299
0.703333	0.0070974052879403
0.706667	0.0059294757308948
0.71	0.0036589603552747
0.713333	0.0035854223999116
0.716667	0.0060005418095393
0.72	0.0077780128538004
0.723333	0.0067554965647978
0.726667	0.004521812299318
0.73	0.0038984750522355
0.733333	0.0051221683941745
0.736667	0.0060772257542518
0.74	0.005581110451699
0.743333	0.0046239357299481
0.746667	0.0042782334142846
0.75	0.0041195281402583
0.753333	0.0035391562797025
0.756667	0.0032638787449998
0.76	0.0041779005506176
0.763333	0.0053809114049158
0.766667	0.0051106686198555
0.77	0.0035558046402851
0.773333	0.0030158234155716
0.776667	0.0045710530792392
0.78	0.0061125266368594
0.783333	0.0051182079158651
0.786667	0.0024688732753181
0.79	0.0015448409706431
0.793333	0.0035151851844229
0.796667	0.0055461450977442
0.8	0.0047173783394179
0.803333	0.0021593193646996
0.806667	0.0014626131231374
0.81	0.003626420759851
0.813333	0.0057579592933874
0.816667	0.0052187929269476
0.82	0.0031093317765467
0.823333	0.0022640757450742
0.826667	0.003095569350272
0.83	0.0034705210414469
0.833333	0.0024109502117904
0.836667	0.0016941322731918
0.84	0.0029150510300648
0.843333	0.0046909168612824
0.846667	0.0044896804557009
0.85	0.0024247510838283
0.853333	0.0012387341703995
0.856667	0.0023868978550155
0.86	0.0040048784554254
0.863333	0.0037270801065795
0.866667	0.0021037663223026
0.87	0.0016036101677726
0.873333	0.0028837174179429
0.876667	0.0039720559570865
0.88	0.0034022807917458
0.883333	0.0023652664026878
0.886667	0.0026560060717315
0.89	0.0037635113771652
0.893333	0.0037038283712053
0.896667	0.0022843450259831
0.9	0.0016226528697393
0.903333	0.0029529260622363
0.906667	0.0045809321968703
0.91	0.0042549478327623
0.913333	0.0025036864961163
0.916667	0.0018918998547848
0.92	0.0032233674854211
0.923333	0.0043503393961313
0.926667	0.0033897530510723
0.93	0.0015532904833303
0.933333	0.0013756396691096
0.936667	0.0029991119504799
0.94	0.0040295455580579
0.943333	0.0030980631621971
0.946667	0.0017817059617502
0.95	0.0021123415134952
0.953333	0.0035226188113296
0.956667	0.0037834969285925
0.96	0.0023924538811222
0.963333	0.0012712296095288
0.966667	0.0018329222467302
0.97	0.0029437705682858
0.973333	0.0027891585400153
0.976667	0.0016587501890375
0.98	0.0013862458815514
0.983333	0.0024221648452308
0.986667	0.0031298583881618
0.99	0.0023767828550852
0.993333	0.0013561048118697
0.996667	0.0017604221491097
1	0.0030996530191622


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ-3ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	3.446798167764
0	3.446798167764
0.00333333	3.4373341464847
0.00666667	3.4161257265506
0.01	3.394341686809
0.0133333	3.3720164634484
0.0166667	3.3416521928101
0.02	3.3050469088306
0.0233333	3.2765827348742
0.0266667	3.2659845386827
0.03	3.2654399810551
0.0333333	3.2610641214247
0.0366667	3.2526331217745
0.04	3.252306323616
0.0433333	3.2642822655327
0.0466667	3.2770730755403
0.05	3.281908790027
0.0533333	3.2897796576286
0.0566667	3.318659586588
0.06	3.367137861377
0.0633333	3.4152211430961
0.0666667	3.4559958465332
0.07	3.5136048920388
0.0733333	3.6177807375832
0.0766667	3.7682310721395
0.08	3.9418864224191
0.0833333	4.1363761115809
0.0866667	4.3864250418446
0.09	4.7246890148402
0.0933333	5.1432017792653
0.0966667	5.6205344132853
0.1	6.1866142664549
0.103333	6.9322822639742
0.106667	7.944187341804
0.11	9.2689005846468
0.113333	10.990679018548
0.116667	13.326146951727
0.12	16.528918348159
0.123333	20.562092010485
0.126667	24.806497621166
0.13	28.158751626411
0.133333	29.565589518509
0.136667	28.618641571664
0.14	25.743953613723
0.143333	21.871391374984
0.146667	17.901022075454
0.15	14.374751264103
0.153333	11.482619815866
0.156667	9.2285479586821
0.16	7.5431116074143
0.163333	6.3050883015225
0.166667	5.3595098563092
0.17	4.5762572752993
0.173333	3.8971813917527
0.176667	3.3197796716249
0.18	2.845081272712
0.183333	2.4537490152459
0.186667	2.1242620120657
0.19	1.8513493647367
0.193333	1.6357953560826
0.196667	1.4660526011182
0.2	1.3216789690237
0.203333	1.1917713483269
0.206667	1.0794519486618
0.21	0.98725345898663
0.213333	0.90748280586146
0.216667	0.8318800137706
0.22	0.76405063799302
0.223333	0.71434648981265
0.226667	0.68415643791003
0.23	0.66213494686128
0.233333	0.63635225637499
0.236667	0.6037549168233
0.24	0.56543043821051
0.243333	0.51930454923667
0.246667	0.46393062075976
0.25	0.40610232881512
0.253333	0.3563183419258
0.256667	0.31528105233964
0.26	0.27179369115699
0.263333	0.21831239777788
0.266667	0.16359575176388
0.27	0.12329332938616
0.273333	0.09997682499479
0.276667	0.080499955392192
0.28	0.05533774650166
0.283333	0.033289434985061
0.286667	0.030304773441411
0.29	0.046720278042388
0.293333	0.06359048428727
0.296667	0.063414910479377
0.3	0.048640461565113
0.303333	0.035743895624929
0.306667	0.035130641965855
0.31	0.042667721095328
0.313333	0.049490940926392
0.316667	0.05297854270672
0.32	0.055197022966517
0.323333	0.055747590465352
0.326667	0.051945211697472
0.33	0.044845554902534
0.333333	0.039716970820384
0.336667	0.039182255081914
0.34	0.039792036856258
0.343333	0.037814961164653
0.346667	0.035397541283667
0.35	0.037196180247126
0.353333	0.042240546848077
0.356667	0.043703249978321
0.36	0.037858819036994
0.363333	0.029561119815254
0.366667	0.026053441364198
0.37	0.027585643494306
0.373333	0.027883308510087
0.376667	0.023503834355342
0.38	0.018878631848223
0.383333	0.020450013989465
0.386667	0.028425323431162
0.39	0.036884470063153
0.393333	0.040721927971237
0.396667	0.039667650769664
0.4	0.035800787042351
0.403333	0.030336627624984
0.406667	0.024289709109514
0.41	0.019927164542949
0.413333	0.018954779194717
0.416667	0.019963559894414
0.42	0.019986051219475
0.423333	0.01861609558589
0.426667	0.018435820942393
0.43	0.020767203257989
0.433333	0.023230379626986
0.436667	0.023193129282535
0.44	0.022016544986774
0.443333	0.023270779305463
0.446667	0.027121364471006
0.45	0.029351883044936
0.453333	0.026978683425415
0.456667	0.022456518980763
0.46	0.020200297695518
0.463333	0.020425799837725
0.466667	0.019380715011172
0.47	0.015581931835766
0.473333	0.01265692934745
0.476667	0.014353203341722
0.48	0.018956983676251
0.483333	0.021358996394524
0.486667	0.01979810099799
0.49	0.017556940122066
0.493333	0.017517035465413
0.496667	0.017966178166657
0.5	0.015797874106918
0.503333	0.011918720904206
0.506667	0.010440143538637
0.51	0.012799940876977
0.513333	0.015691518590306
0.516667	0.015871042452894
0.52	0.014489524740005
0.523333	0.014466002447994
0.526667	0.015246338082932
0.53	0.013456038018794
0.533333	0.0088288200380487
0.536667	0.0061179165308712
0.54	0.0090585730672265
0.543333	0.014478997328388
0.546667	0.015434085572254
0.55	0.0098757438485713
0.553333	0.0033452551305536
0.556667	0.0021071480502022
0.56	0.0059466230406285
0.563333	0.0097127904014901
0.566667	0.010431624889771
0.57	0.0099856531683415
0.573333	0.010760982943705
0.576667	0.011645308123016
0.58	0.010165047696329
0.583333	0.0068873820959462
0.586667	0.0051410346337904
0.59	0.0064944763041351
0.593333	0.0086868266982488
0.596667	0.0088213219247174
0.6	0.0070138660084866
0.603333	0.0055905066927239
0.606667	0.0057055645273746
0.61	0.006432342645187
0.613333	0.006898744161358
0.616667	0.0075220554164026
0.62	0.0085804187495785
0.623333	0.0090295687502993
0.626667	0.0079345073476033
0.63	0.0062740907829455
0.633333	0.0059326354493402
0.636667	0.0071158799877153
0.64	0.0081261463716059
0.643333	0.007905005288109
0.646667	0.0074294270806291
0.65	0.0078228416815071
0.653333	0.0082716384514802
0.656667	0.0072578165526285
0.66	0.0053373375280223
0.663333	0.0049148643763169
0.666667	0.0068528401955457
0.67	0.0088479409245765
0.673333	0.008307812716738
0.676667	0.0058524838146066
0.68	0.0044013768597684
0.683333	0.0051016259527357
0.686667	0.0059453645524796
0.69	0.004986795409132
0.693333	0.0033571109971327
0.696667	0.0036514523261297
0.7	0.0060946758550937
0.703333	0.0080811867624362
0.706667	0.0076726433184876
0.71	0.005971189905286
0.713333	0.005190648047492
0.716667	0.0055677647464284
0.72	0.005574982582184
0.723333	0.0046587617084436
0.726667	0.0041001145831157
0.73	0.0048347838674871
0.733333	0.0058504905074129
0.736667	0.0057328901293297
0.74	0.0049067609970623
0.743333	0.0050101309725521
0.746667	0.006308905691836
0.75	0.0071269670599324
0.753333	0.0062045433369466
0.756667	0.0044599510416915
0.76	0.0036040316158697
0.763333	0.0038306753171505
0.766667	0.0040127360247625
0.77	0.0037788852831663
0.773333	0.0039921927622062
0.776667	0.0049237229046411
0.78	0.0053065009565689
0.783333	0.004151840139777
0.786667	0.0026280774132847
0.79	0.0027715519100843
0.793333	0.0045499397540494
0.796667	0.005652082696905
0.8	0.0046300000196887
0.803333	0.0029762302345328
0.806667	0.0030293457403489
0.81	0.0046194561521937
0.813333	0.0052832056883636
0.816667	0.0037594061348038
0.82	0.0017570096152952
0.823333	0.0015427921473015
0.826667	0.0029114150649037
0.83	0.0037931533996637
0.833333	0.0033329132600819
0.836667	0.0028577679166234
0.84	0.0035686896437963
0.843333	0.0046501639172487
0.846667	0.004578974107029
0.85	0.0034437345922068
0.853333	0.0027101819141294
0.856667	0.0029509538321906
0.86	0.0031372718768677
0.863333	0.0024999786984789
0.866667	0.0018997692327795
0.87	0.0024678488697866
0.873333	0.0036531626166919
0.876667	0.0038545366425382
0.88	0.0028204555448147
0.883333	0.00213471693038
0.886667	0.0029059387087004
0.89	0.0040695490383023
0.893333	0.0039078033650505
0.896667	0.0025910918465641
0.9	0.0019610221491415
0.903333	0.0028453270807503
0.906667	0.0038518908351869
0.91	0.0033897672214195
0.913333	0.0019306585265519
0.916667	0.0012754739882551
0.92	0.0020440912064253
0.923333	0.0030521976457439
0.926667	0.0032233611908388
0.93	0.0029814409144533
0.933333	0.0031829865344156
0.936667	0.0035560710066618
0.94	0.0031980298007557
0.943333	0.0022399618979994
0.946667	0.0018729985731939
0.95	0.0025622444826971
0.953333	0.0032460884959983
0.956667	0.0028767903431009
0.96	0.0019953132677851
0.963333	0.0018990227232233
0.966667	0.0026552718364438
0.97	0.0030250504276237
0.973333	0.00241960599737
0.976667	0.0018371121034744
0.98	0.0022845434241452
0.983333	0.0031328616862396
0.986667	0.0030370692637216
0.99	0.0020751685866082
0.993333	0.00175039970571
0.996667	0.0027093287271454
1	0.0036346915902453


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ-4ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	1.9335424996335
0	1.9335424996335
0.00333333	1.9221244078615
0.00666667	1.9016790943821
0.01	1.8934974635682
0.0133333	1.8967258281703
0.0166667	1.894203394645
0.02	1.8836341503459
0.0233333	1.8845737306558
0.0266667	1.9092665196271
0.03	1.9423601430441
0.0333333	1.9621491882898
0.0366667	1.971666945637
0.04	1.990945986032
0.0433333	2.0209727682531
0.0466667	2.0359687627848
0.05	2.0203454802742
0.0533333	1.99746239827
0.0566667	2.004682659804
0.06	2.0465060968043
0.0633333	2.091253948669
0.0666667	2.1150789057034
0.07	2.1298893475717
0.0733333	2.1581965477431
0.0766667	2.1973414616886
0.08	2.2282299783717
0.0833333	2.2519379903782
0.0866667	2.29323729607
0.09	2.36312608952
0.0933333	2.4405360089649
0.0966667	2.5068126953824
0.1	2.581889948495
0.103333	2.7021160994888
0.106667	2.8692507181636
0.11	3.0524047440714
0.113333	3.2485298107036
0.116667	3.5096085292578
0.12	3.8835114446796
0.123333	4.3499116744404
0.126667	4.8591431047185
0.13	5.4365296851764
0.133333	6.2009246891007
0.136667	7.2572869041014
0.14	8.6293826876179
0.143333	10.38309433755
0.146667	12.805892746215
0.15	16.317099598491
0.153333	21.015580398913
0.156667	26.235073200084
0.16	30.617354405686
0.163333	32.785233728552
0.166667	32.117077516365
0.17	29.015905139369
0.173333	24.537186694016
0.176667	19.773517628925
0.18	15.467479492591
0.183333	11.973288635034
0.186667	9.3722792417118
0.19	7.5591230097602
0.193333	6.3022941672105
0.196667	5.3470851975131
0.2	4.5308109925553
0.203333	3.8144916654677
0.206667	3.2152124989828
0.21	2.7307682513018
0.213333	2.3333368656381
0.216667	2.0054332817998
0.22	1.7482749292434
0.223333	1.5542704956447
0.226667	1.3950743237511
0.23	1.2477778848356
0.233333	1.1184313503474
0.236667	1.024477706307
0.24	0.96027948560201
0.243333	0.89670991761683
0.246667	0.81698134730392
0.25	0.73871299183455
0.253333	0.69138656137635
0.256667	0.67930308311633
0.26	0.67712229732073
0.263333	0.65909042815057
0.266667	0.62177780525816
0.27	0.57644161556226
0.273333	0.52981151720858
0.276667	0.48042279070316
0.28	0.42837749100842
0.283333	0.37826641633253
0.286667	0.33127341392761
0.29	0.28209136290543
0.293333	0.22778619802452
0.296667	0.17499726701669
0.3	0.13312325795345
0.303333	0.10259797779816
0.306667	0.075494288254833
0.31	0.047901062854284
0.313333	0.026525735498584
0.316667	0.020420674813462
0.32	0.029234888755091
0.323333	0.042703760355527
0.326667	0.05011661226743
0.33	0.047650442775243
0.333333	0.038257846602611
0.336667	0.028671875884352
0.34	0.026523660781033
0.343333	0.035362212183308
0.346667	0.049407542685845
0.35	0.056300685992205
0.353333	0.049375012260886
0.356667	0.036288702003326
0.36	0.031209381157828
0.363333	0.037957674126598
0.366667	0.045357396059277
0.37	0.041755318337294
0.373333	0.030228565651105
0.376667	0.024411168276785
0.38	0.030606303350831
0.383333	0.040044983385878
0.386667	0.040876377252186
0.39	0.032879805740501
0.393333	0.025617091700657
0.396667	0.024498099320267
0.4	0.024827463109343
0.403333	0.020687874051057
0.406667	0.014314094493493
0.41	0.012655509810346
0.413333	0.017471490220041
0.416667	0.023829191597659
0.42	0.02803899300932
0.423333	0.031994990359622
0.426667	0.037495744277512
0.43	0.04031339208366
0.433333	0.034484402155733
0.436667	0.021491778777522
0.44	0.010700026340482
0.443333	0.0093101487285743
0.446667	0.014902292838377
0.45	0.019936675047925
0.453333	0.021152122992806
0.456667	0.021260939216061
0.46	0.022501501957397
0.463333	0.022811110976434
0.466667	0.019934246616768
0.47	0.016226460688093
0.473333	0.016254268957732
0.476667	0.020609220879432
0.48	0.02504541993604
0.483333	0.025954441837507
0.486667	0.024082177526837
0.49	0.021772053926929
0.493333	0.018989154384885
0.496667	0.014543956061448
0.5	0.010053951252247
0.503333	0.0094573457581557
0.506667	0.013793412427399
0.51	0.018848894239099
0.513333	0.019789342493364
0.516667	0.01686007704207
0.52	0.01446910571467
0.523333	0.015157184468467
0.526667	0.016812268755477
0.53	0.016397784686955
0.533333	0.01427561689406
0.536667	0.013107476421322
0.54	0.013652531039713
0.543333	0.013924851695125
0.546667	0.012578978998634
0.55	0.011051645031115
0.553333	0.011255565657017
0.556667	0.012507903801014
0.56	0.012368943720351
0.563333	0.010071955519665
0.566667	0.0075326717915571
0.57	0.0067668542340545
0.573333	0.0076663952972209
0.576667	0.0089163786805996
0.58	0.0098668118696219
0.583333	0.010351383244551
0.586667	0.0095523384258364
0.59	0.0068521548790033
0.593333	0.0038874375987979
0.596667	0.0038936745125041
0.6	0.0077984710048185
0.603333	0.012045232948872
0.606667	0.012030870045562
0.61	0.0076355887383359
0.613333	0.0037286495300048
0.616667	0.0044868183132284
0.62	0.0084205792761365
0.623333	0.010323420138002
0.626667	0.0076343652973096
0.63	0.0033212875416507
0.633333	0.0020896830896464
0.636667	0.0049777112261114
0.64	0.0087255129652739
0.643333	0.0099057521272995
0.646667	0.0084168967074191
0.65	0.0067180465355394
0.653333	0.0066440674982521
0.656667	0.007748023974782
0.66	0.0084079698480428
0.663333	0.0077672537016505
0.666667	0.0064207714661204
0.67	0.0056209610899519
0.673333	0.0060628009960914
0.676667	0.0072802989728122
0.68	0.0080810753548768
0.683333	0.0076759940856929
0.686667	0.0064620811609207
0.69	0.0055720520692654
0.693333	0.0056027476392101
0.696667	0.006001684647847
0.7	0.0058620078378236
0.703333	0.0050834405895888
0.706667	0.0044039659192409
0.71	0.0043735602300613
0.713333	0.0047353987919803
0.716667	0.0049578323307118
0.72	0.0049800175245759
0.723333	0.0050857752372651
0.726667	0.0052810614668156
0.73	0.00527604736969
0.733333	0.0050850967035806
0.736667	0.005173480225145
0.74	0.0057776430666816
0.743333	0.0064077605233474
0.746667	0.0063716103716206
0.75	0.0056342865146585
0.753333	0.0048104796242716
0.756667	0.0043836766984611
0.76	0.0043292910065398
0.763333	0.0045327821834028
0.766667	0.0050854777738067
0.77	0.0058689240005778
0.773333	0.0062373658257302
0.776667	0.0056472480378065
0.78	0.0044948044161644
0.783333	0.0037793857312162
0.786667	0.0038447117236356
0.79	0.0040022794822557
0.793333	0.0036996089352243
0.796667	0.0035092618215309
0.8	0.0042793543350361
0.803333	0.0055452874935909
0.806667	0.0057072723240352
0.81	0.0041019965562703
0.813333	0.0021537144668117
0.816667	0.0017593446051066
0.82	0.0029162429306401
0.823333	0.0038553948836278
0.826667	0.0035481569146691
0.83	0.0030870047135017
0.833333	0.0039764479525322
0.836667	0.0057536011139224
0.84	0.0063629394744488
0.843333	0.0048514610590146
0.846667	0.0026814174091831
0.85	0.0018858906789941
0.853333	0.0026302953154364
0.856667	0.0033929049511813
0.86	0.0032251161710327
0.863333	0.0028395578518894
0.866667	0.0032420209229663
0.87	0.004132230807752
0.873333	0.0043422223613482
0.876667	0.0034768025255289
0.88	0.0023654467346589
0.883333	0.0019090816681054
0.886667	0.0021429061782534
0.89	0.0026285254473972
0.893333	0.0031545890610383
0.896667	0.0035910411529411
0.9	0.0035028555277405
0.903333	0.002623357087649
0.906667	0.0016180290251487
0.91	0.0016261262709258
0.913333	0.002771907445661
0.916667	0.0037306245273355
0.92	0.0032969956649667
0.923333	0.0020102203433053
0.926667	0.0015231698795513
0.93	0.0024334784356133
0.933333	0.00351374300515
0.936667	0.0033980435392473
0.94	0.0023764596293743
0.943333	0.0018613250472207
0.946667	0.0024072067792048
0.95	0.0031022134169779
0.953333	0.00302191159209
0.956667	0.0024897600934318
0.96	0.0023856666049222
0.963333	0.0027401390480237
0.966667	0.0027991541094881
0.97	0.0023547838544735
0.973333	0.0021666371586928
0.976667	0.002753127004286
0.98	0.003430483505691
0.983333	0.0031905525554203
0.986667	0.0022116076407471
0.99	0.0017273474772042
0.993333	0.0023326922416474
0.996667	0.0031339354589526
1	0.0029848266897142


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ-6ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0.705238031792
0	0.705238031792
0.00333333	0.69297125467171
0.00666667	0.67445285437178
0.01	0.67724110467453
0.0133333	0.69717453342199
0.0166667	0.70479952265612
0.02	0.6889541870682
0.0233333	0.6720194318142
0.0266667	0.67506418425114
0.03	0.68680308398573
0.0333333	0.68333538214245
0.0366667	0.66740804595598
0.04	0.66592482318102
0.0433333	0.68843564888992
0.0466667	0.70991100870142
0.05	0.70556439045831
0.0533333	0.68695320373433
0.0566667	0.68576113442221
0.06	0.70908071374727
0.0633333	0.73139301008926
0.0666667	0.73270195855147
0.07	0.72478508002419
0.0733333	0.72904939217814
0.0766667	0.74392626243792
0.08	0.75229973347143
0.0833333	0.7538313855151
0.0866667	0.76826158379605
0.09	0.80456233841873
0.0933333	0.84791694136577
0.0966667	0.88800519601674
0.1	0.9412748096632
0.103333	1.02347226825
0.106667	1.1096697442302
0.11	1.1509145997482
0.113333	1.1376562063438
0.116667	1.1217511156618
0.12	1.1568601048039
0.123333	1.2331774561232
0.126667	1.2964524943019
0.13	1.3239783114255
0.133333	1.3490014595587
0.136667	1.4018428923164
0.14	1.4601373853712
0.143333	1.4858751389417
0.146667	1.4922742245659
0.15	1.5329977218721
0.153333	1.6232772915865
0.156667	1.7134555878878
0.16	1.7639181162006
0.163333	1.8135169586301
0.166667	1.932068032761
0.17	2.119882738429
0.173333	2.3092808545177
0.176667	2.479378160565
0.18	2.7149741464333
0.183333	3.104616798952
0.186667	3.6142754567485
0.19	4.1355703747928
0.193333	4.6648417277202
0.196667	5.3557320264807
0.2	6.3481319702273
0.203333	7.6300847663854
0.206667	9.2139684793567
0.21	11.472432461647
0.213333	15.120564388373
0.216667	20.604441701107
0.22	27.356126670766
0.223333	33.688977927852
0.226667	37.592565981825
0.23	37.848469288998
0.233333	34.609664736091
0.236667	29.113024373274
0.24	22.913872776403
0.243333	17.243902154596
0.246667	12.763705618518
0.25	9.6074118229282
0.253333	7.5440134010382
0.256667	6.1842688496965
0.26	5.1884745952502
0.263333	4.3798945078906
0.266667	3.7086635809705
0.27	3.1478241393271
0.273333	2.6542249250417
0.276667	2.2121708815993
0.28	1.8572840127288
0.283333	1.6206415097344
0.286667	1.467000778081
0.29	1.3220214606476
0.293333	1.1579823745871
0.296667	1.0197214927331
0.3	0.95299170976447
0.303333	0.93318238299796
0.306667	0.89153419319803
0.31	0.80172198436241
0.313333	0.71020425924855
0.316667	0.67378795150326
0.32	0.68996941354419
0.323333	0.70558235315922
0.326667	0.68098786214241
0.33	0.62447725108913
0.333333	0.56645541541886
0.336667	0.52205179727607
0.34	0.48764420471185
0.343333	0.45722202352678
0.346667	0.42510258505424
0.35	0.37901299400191
0.353333	0.30902943583144
0.356667	0.22686796472495
0.36	0.16228171171321
0.363333	0.13139957362234
0.366667	0.1167003748155
0.37	0.088371935261298
0.373333	0.041098599601813
0.376667	-0.0012521698420897
0.38	-0.016362956642503
0.383333	-0.0068248538846454
0.386667	0.010571907187803
0.39	0.026633455363507
0.393333	0.040514047465605
0.396667	0.046448028580496
0.4	0.035712536937974
0.403333	0.014046741695135
0.406667	0.0034395921167442
0.41	0.017262115659398
0.413333	0.041119957565721
0.416667	0.049641223898113
0.42	0.039247467662181
0.423333	0.031498466961622
0.426667	0.041424635314467
0.43	0.055257101093695
0.433333	0.049466440925129
0.436667	0.024585025074006
0.44	0.0062364185503361
0.443333	0.012001328202132
0.446667	0.029938429233607
0.45	0.036567417894524
0.453333	0.026917661465097
0.456667	0.015771593871533
0.46	0.013171979457224
0.463333	0.012357124297139
0.466667	0.0056273429121593
0.47	0.00060089026348548
0.473333	0.010308447210845
0.476667	0.031820987112392
0.48	0.046477912541575
0.483333	0.043119198562144
0.486667	0.031669584976052
0.49	0.028172600862999
0.493333	0.033100583400149
0.496667	0.033126147784358
0.5	0.021920263396809
0.503333	0.009295210618987
0.506667	0.0068024520281976
0.51	0.012064277802213
0.513333	0.014054073504357
0.516667	0.0098682780880737
0.52	0.0078551404284168
0.523333	0.013588230146738
0.526667	0.020389772247778
0.53	0.018406438257441
0.533333	0.0088144491029955
0.536667	0.0029665591925016
0.54	0.0081865226264246
0.543333	0.019572051912741
0.546667	0.026980676735086
0.55	0.025890111886746
0.553333	0.01899187553293
0.556667	0.010652038242935
0.56	0.0040329937620929
0.563333	0.0021941547615331
0.566667	0.0070400630975971
0.57	0.015786695739123
0.573333	0.021895936285523
0.576667	0.021885973849898
0.58	0.019154200174032
0.583333	0.018671293766065
0.586667	0.019752402831787
0.59	0.017605536998266
0.593333	0.011449076825763
0.596667	0.0067494390536028
0.6	0.0076850148886986
0.603333	0.01096120341338
0.606667	0.01061058152995
0.61	0.0069595270785348
0.613333	0.006207248210759
0.616667	0.01080102533685
0.62	0.014880557455473
0.623333	0.01211977701326
0.626667	0.0050083087931935
0.63	0.0019742310488877
0.633333	0.0060600959670079
0.636667	0.011044293266877
0.64	0.010253447734866
0.643333	0.0053953646245991
0.646667	0.0033241468103536
0.65	0.0061934466620637
0.653333	0.0092152411893302
0.656667	0.0083193907311448
0.66	0.0058031154230133
0.663333	0.0060785043639609
0.666667	0.008697796365263
0.67	0.0092281259927438
0.673333	0.006131790760572
0.676667	0.002985323502381
0.68	0.0030213933033179
0.683333	0.0046853196878166
0.686667	0.0048138458824371
0.69	0.0039814940791289
0.693333	0.0053707398648133
0.696667	0.0089352542537713
0.7	0.010325422454254
0.703333	0.0069565497031228
0.706667	0.0024036652235496
0.71	0.0021711506053527
0.713333	0.0063895053021052
0.716667	0.0096702944879572
0.72	0.0082627056541879
0.723333	0.0045383044866084
0.726667	0.003107062188848
0.73	0.004733903764649
0.733333	0.0064473579606395
0.736667	0.0065496082096621
0.74	0.0065852903959363
0.743333	0.0079300984170484
0.746667	0.0090484751138964
0.75	0.0078763231458994
0.753333	0.0053842477671789
0.756667	0.0044889385674971
0.76	0.0058154677275508
0.763333	0.0067848488055173
0.766667	0.0054459093292744
0.77	0.0032763545018585
0.773333	0.0028491475460475
0.776667	0.0040654288089492
0.78	0.0046226970480636
0.783333	0.0037362213244205
0.786667	0.0032434267144004
0.79	0.0044834355180213
0.793333	0.0059664621201539
0.796667	0.005572114940812
0.8	0.0039082298564269
0.803333	0.0035634041624253
0.806667	0.0052537570395675
0.81	0.006680138660425
0.813333	0.0058783929060355
0.816667	0.0040782638298887
0.82	0.0038367201115993
0.823333	0.0052921666251118
0.826667	0.0060973113866397
0.83	0.0049747943827388
0.833333	0.0034951417136705
0.836667	0.0035545717771858
0.84	0.0045404596001192
0.843333	0.0044449406450312
0.846667	0.0030584753379341
0.85	0.0023097639487141
0.853333	0.0033240984014037
0.856667	0.0047585597908848
0.86	0.0048648474189974
0.863333	0.0039831005831471
0.866667	0.0036742791587459
0.87	0.0040467319777364
0.873333	0.0036095019004889
0.876667	0.0019094087086276
0.88	0.00070681488694959
0.883333	0.001609346293572
0.886667	0.0036366019220108
0.89	0.0045021491003059
0.893333	0.0038282373312003
0.896667	0.0035092819280627
0.9	0.0046712106772352
0.903333	0.0058066095154982
0.906667	0.0049318887110383
0.91	0.0025894094251048
0.913333	0.0012430433410452
0.916667	0.0019586213956239
0.92	0.0031875421320172
0.923333	0.0032171380273015
0.926667	0.0024745900689981
0.93	0.0024061958139836
0.933333	0.0030015889956012
0.936667	0.0029209014959461
0.94	0.0018965102168606
0.943333	0.0014326008026126
0.946667	0.002509474091594
0.95	0.0038202558960527
0.953333	0.0034615552363812
0.956667	0.0017443475628004
0.96	0.00090746721093657
0.963333	0.0020143693335209
0.966667	0.0035092625835135
0.97	0.0034877527228566
0.973333	0.0023047135932955
0.976667	0.0017831480212154
0.98	0.0024175131402849
0.983333	0.0028236132973548
0.986667	0.0021030848841232
0.99	0.0013479066599771
0.993333	0.0019371168107804
0.996667	0.0032779370817357
1	0.003534562641539


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.4891597960385
0	6.4891597960385
0.00333333	6.4937142611913
0.00666667	6.5480843243772
0.01	6.7158089709488
0.0133333	6.9938474554562
0.0166667	7.3249119781496
0.02	7.694580616588
0.0233333	8.1683013798146
0.0266667	8.8087432331495
0.03	9.5944928469671
0.0333333	10.468917186941
0.0366667	11.455930793363
0.04	12.66199138204
0.0433333	14.133972944572
0.0466667	15.770439221488
0.05	17.448356302011
0.0533333	19.22406612743
0.0566667	21.293294118364
0.06	23.642539655052
0.0633333	25.746837341
0.0666667	26.73069774169
0.07	25.958494948855
0.0733333	23.534421188119
0.0766667	20.236944141803
0.08	16.962126807979
0.0833333	14.203433469261
0.0866667	11.980588596313
0.09	10.131743252624
0.0933333	8.5776313478014
0.0966667	7.3301717791308
0.1	6.3651403840293
0.103333	5.5830974390411
0.106667	4.894083707109
0.11	4.2847986039295
0.113333	3.7796776247516
0.116667	3.3686381814935
0.12	3.006704631934
0.123333	2.6722376359354
0.126667	2.3880650301256
0.13	2.1742089579099
0.133333	2.0044292929366
0.136667	1.8305115478751
0.14	1.6389279492063
0.143333	1.460965284826
0.146667	1.326077716159
0.15	1.2249589864692
0.153333	1.1280938132437
0.156667	1.0261517165754
0.16	0.93520592782951
0.163333	0.8666205319198
0.166667	0.80944593593648
0.17	0.74731665072152
0.173333	0.67931490483813
0.176667	0.6138746629344
0.18	0.55015786378268
0.183333	0.47928560118266
0.186667	0.40312015103617
0.19	0.33815401352941
0.193333	0.29451357482485
0.196667	0.26034711500944
0.2	0.21687488689432
0.203333	0.16469173300612
0.206667	0.12395915440951
0.21	0.1076128301713
0.213333	0.10496448463787
0.216667	0.097703323697492
0.22	0.084190430515046
0.223333	0.077727805312299
0.226667	0.083312900394576
0.23	0.087784092466693
0.233333	0.077326160212014
0.236667	0.05650217059067
0.24	0.04199442326689
0.243333	0.041171873165364
0.246667	0.045663618328978
0.25	0.046280219063393
0.253333	0.045359806482435
0.256667	0.049533785617103
0.26	0.056536366391012
0.263333	0.057280329679696
0.266667	0.049601647660703
0.27	0.042087285980207
0.273333	0.04201294359068
0.276667	0.045667208387758
0.28	0.045264970953132
0.283333	0.041262234234595
0.286667	0.041119664409296
0.29	0.046739713562918
0.293333	0.050274041273698
0.296667	0.045286119752944
0.3	0.03679909416733
0.303333	0.034996488633555
0.306667	0.041388851110048
0.31	0.047267337564428
0.313333	0.04621265222072
0.316667	0.042335955177998
0.32	0.042996283650587
0.323333	0.04756253332691
0.326667	0.048628390266225
0.33	0.043028636678286
0.333333	0.036115211632055
0.336667	0.033773584958887
0.34	0.034769426455779
0.343333	0.034280049235503
0.346667	0.03200818026295
0.35	0.032157939237591
0.353333	0.036066740924317
0.356667	0.039644633032731
0.36	0.039654326665897
0.363333	0.038643809860112
0.366667	0.040480525868023
0.37	0.043487490374961
0.373333	0.042400477160325
0.376667	0.036740573511859
0.38	0.032632301568153
0.383333	0.034415811017512
0.386667	0.038097362592104
0.39	0.036812646306746
0.393333	0.030983598531461
0.396667	0.028388363687068
0.4	0.033407040761876
0.403333	0.040269145004825
0.406667	0.039814783416426
0.41	0.030722910931764
0.413333	0.020543316856167
0.416667	0.016235376914677
0.42	0.017296079366277
0.423333	0.019129076846456
0.426667	0.019803959886247
0.43	0.020666836252871
0.433333	0.022009947940658
0.436667	0.021775375414932
0.44	0.019007070660232
0.443333	0.015832042026718
0.446667	0.014553907199568
0.45	0.014560721260415
0.453333	0.013903863669477
0.456667	0.012749842701666
0.46	0.013024128706168
0.463333	0.014957356892414
0.466667	0.016375503964863
0.47	0.01606657524162
0.473333	0.015715119921888
0.476667	0.016988901060374
0.48	0.018335662833163
0.483333	0.017007109604454
0.486667	0.013631070236762
0.49	0.012022428668262
0.493333	0.013773895573801
0.496667	0.015525060750766
0.5	0.013483516957758
0.503333	0.009005997011562
0.506667	0.0069770540543016
0.51	0.0090386562867681
0.513333	0.01140015499894
0.516667	0.010398218969735
0.52	0.0076579518350167
0.523333	0.0073812343782576
0.526667	0.0099769013959752
0.53	0.011565644531469
0.533333	0.0099768367446624
0.536667	0.0081064240741938
0.54	0.0095092879257932
0.543333	0.012808803428684
0.546667	0.013364980746112
0.55	0.009876929814309
0.553333	0.0062709858289404
0.556667	0.0061778612396306
0.56	0.0081013664474976
0.563333	0.0081037964392183
0.566667	0.0056965621950771
0.57	0.0042543414905164
0.573333	0.0057578582171691
0.576667	0.0079597992498085
0.58	0.0079778997465732
0.583333	0.0065449811447327
0.586667	0.0065212516046289
0.59	0.0082843816944918
0.593333	0.009229756704237
0.596667	0.007990395862467
0.6	0.0066265455417211
0.603333	0.0073188262685148
0.606667	0.0088024555978213
0.61	0.0083005102006333
0.613333	0.0061268421807772
0.616667	0.0056957320993219
0.62	0.0084823261177589
0.623333	0.011369598633982
0.626667	0.010657403693159
0.63	0.0072021746195503
0.633333	0.0052795909663717
0.636667	0.0067572111078663
0.64	0.0088568078544738
0.643333	0.0084440800882628
0.646667	0.0064134026149881
0.65	0.0059900906553717
0.653333	0.0078456792855117
0.656667	0.0092645887211293
0.66	0.0082331908391928
0.663333	0.0061700290083698
0.666667	0.0055213743453753
0.67	0.0062334774102017
0.673333	0.00634875627141
0.676667	0.0053461674840526
0.68	0.0048528088302673
0.683333	0.0058343789252919
0.686667	0.0069409349279875
0.69	0.0066612785533252
0.693333	0.0057641847314559
0.696667	0.0060247392665951
0.7	0.0071950393836861
0.703333	0.0071309311861981
0.706667	0.0051363723387688
0.71	0.0033937474254341
0.713333	0.0040205179437889
0.716667	0.0059614276414343
0.72	0.0063948103179556
0.723333	0.0047004438660603
0.726667	0.0032265936996942
0.73	0.0038400587996556
0.733333	0.005404932320817
0.736667	0.0057391583196654
0.74	0.0048501387269136
0.743333	0.0045840894347124
0.746667	0.0055130133730035
0.75	0.006031907128218
0.753333	0.0049867961053175
0.756667	0.0035687543915137
0.76	0.0034231108292263
0.763333	0.0039815500811944
0.766667	0.0033714646460694
0.77	0.0016431821149172
0.773333	0.0011796184339187
0.776667	0.0032634616664951
0.78	0.0058109077528051
0.783333	0.0059042506540689
0.786667	0.0037148994714066
0.79	0.0021918179666162
0.793333	0.0029622338861775
0.796667	0.0043309569375536
0.8	0.0040582671114287
0.803333	0.0026069657252157
0.806667	0.0021453434565332
0.81	0.0031229414680484
0.813333	0.0037340658276136
0.816667	0.0029341091595134
0.82	0.0021776487305402
0.823333	0.0031122215618316
0.826667	0.0048089973858073
0.83	0.0049245287166728
0.833333	0.003176817885787
0.836667	0.0018811195823658
0.84	0.002644774052253
0.843333	0.004109069738876
0.846667	0.0040726391222309
0.85	0.0027687842096369
0.853333	0.0023959174840996
0.856667	0.0036908339829109
0.86	0.0047583356209216
0.863333	0.003900096398075
0.866667	0.0021513713801063
0.87	0.0017406198194318
0.873333	0.0028551892209406
0.876667	0.0035547292733888
0.88	0.0028193580960593
0.883333	0.0020275374471409
0.886667	0.0026876466751196
0.89	0.0039964894685131
0.893333	0.0039885117181637
0.896667	0.0025015983250967
0.9	0.0014417823592595
0.903333	0.0019910866481991
0.906667	0.0030108499100959
0.91	0.0029466569489491
0.913333	0.0021689153105963
0.916667	0.002169076399885
0.92	0.0030356434861849
0.923333	0.0032975383770804
0.926667	0.0024093166959684
0.93	0.0018628717237301
0.933333	0.0029499755944065
0.936667	0.0045259079223638
0.94	0.0044075423687504
0.943333	0.0025722897650455
0.946667	0.0013754180121693
0.95	0.0022714542200624
0.953333	0.0037674037862652
0.956667	0.0036237096900214
0.96	0.0020783382189063
0.963333	0.0013827809995242
0.966667	0.0024282654751823
0.97	0.0035029562905428
0.973333	0.0029383726220454
0.976667	0.0015871088614545
0.98	0.0014454409852191
0.983333	0.0026088074977713
0.986667	0.0031977136092776
0.99	0.0022933994757697
0.993333	0.001344601038526
0.996667	0.0018930197463888
1	0.0031235842644492


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ1ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.4807815639557
0	6.4807815639557
0.00333333	6.501476786617
0.00666667	6.5578551589095
0.01	6.6389132438445
0.0133333	6.7400051013624
0.0166667	6.8669537498884
0.02	7.0282464644502
0.0233333	7.2269412328487
0.0266667	7.4670188270081
0.03	7.770059508427
0.0333333	8.178329521833
0.0366667	8.7300676777474
0.04	9.4270819515147
0.0433333	10.229577633874
0.0466667	11.083148134443
0.05	11.946025548025
0.0533333	12.796088796181
0.0566667	13.642554443102
0.06	14.568144402627
0.0633333	15.756441037656
0.0666667	17.409612589983
0.07	19.542567209888
0.0733333	21.804640551968
0.0766667	23.535129428056
0.08	24.088239785456
0.0833333	23.205891655351
0.0866667	21.145398401936
0.09	18.477278497187
0.0933333	15.748404011364
0.0966667	13.276605952715
0.1	11.164219765579
0.103333	9.4121316286258
0.106667	7.9900943953274
0.11	6.8419134101779
0.113333	5.8915843846856
0.116667	5.0799289750955
0.12	4.389993608732
0.123333	3.8255405127254
0.126667	3.371852531323
0.13	2.9906708054181
0.133333	2.6509879723719
0.136667	2.3498828878418
0.14	2.0971266728224
0.143333	1.8892585104372
0.146667	1.7085358863774
0.15	1.542652856234
0.153333	1.3939609703197
0.156667	1.2675442090851
0.16	1.1592486295942
0.163333	1.0607252708149
0.166667	0.97015156925421
0.17	0.8902781161591
0.173333	0.81813023228856
0.176667	0.74503384057207
0.18	0.66890250761233
0.183333	0.59988280009905
0.186667	0.54876046250472
0.19	0.51293573482127
0.193333	0.47892868371672
0.196667	0.4371487864758
0.2	0.38866591804255
0.203333	0.33753079133418
0.206667	0.2834393127314
0.21	0.22633429699617
0.213333	0.17363780672925
0.216667	0.13567255143155
0.22	0.11362905572504
0.223333	0.09778617523766
0.226667	0.080045557917191
0.23	0.063815691722012
0.233333	0.057433891136221
0.236667	0.060678932440332
0.24	0.063622369036585
0.243333	0.059235093977942
0.246667	0.051872541895823
0.25	0.050314714039911
0.253333	0.055831275377017
0.256667	0.061373524573701
0.26	0.061172273105138
0.263333	0.0564688129737
0.266667	0.05114701861719
0.27	0.046200088417667
0.273333	0.041380695137481
0.276667	0.039215383285726
0.28	0.042779871934616
0.283333	0.049862575148202
0.286667	0.053635216903838
0.29	0.050802732657243
0.293333	0.046068749028056
0.296667	0.045905653238323
0.3	0.049873367904019
0.303333	0.051576505228257
0.306667	0.047723237587512
0.31	0.04237483707859
0.313333	0.040728527916049
0.316667	0.041760035672975
0.32	0.040120160768373
0.323333	0.034077245038828
0.326667	0.02817857419854
0.33	0.027580665009855
0.333333	0.032470508758442
0.336667	0.03934360445769
0.34	0.045386354033624
0.343333	0.049246594015049
0.346667	0.049097689915617
0.35	0.043588816720792
0.353333	0.035373658285152
0.356667	0.030662746240742
0.36	0.032969975901301
0.363333	0.038608516637678
0.366667	0.040685444074942
0.37	0.037140873733792
0.373333	0.032586016539763
0.376667	0.031944246889344
0.38	0.034655285746017
0.383333	0.036546496259172
0.386667	0.035575797212614
0.39	0.033325726726808
0.393333	0.031481240069999
0.396667	0.029605492871209
0.4	0.027212055788225
0.403333	0.025770556621695
0.406667	0.026709705513795
0.41	0.028530668865318
0.413333	0.028151274003204
0.416667	0.025104213930661
0.42	0.02238907380849
0.423333	0.022439682991289
0.426667	0.023935188640766
0.43	0.023976179256562
0.433333	0.022224192029336
0.436667	0.020899421385786
0.44	0.020976333852012
0.443333	0.020598254480216
0.446667	0.018127400969244
0.45	0.015063168712175
0.453333	0.014269578279026
0.456667	0.01607333540514
0.46	0.017928809078443
0.463333	0.017929072377738
0.466667	0.016902545186584
0.47	0.016398537155606
0.473333	0.01616716799975
0.476667	0.015037628910168
0.48	0.013375527337241
0.483333	0.012832749950824
0.486667	0.013677379985309
0.49	0.014106526625019
0.493333	0.012891020626218
0.496667	0.011286762184115
0.5	0.011110703218115
0.503333	0.01191529308299
0.506667	0.011762509517629
0.51	0.010468239050956
0.513333	0.010098094912415
0.516667	0.011642142013753
0.52	0.012994389078841
0.523333	0.011750089796953
0.526667	0.0089056314984084
0.53	0.007710626218368
0.533333	0.0090196597725869
0.536667	0.010023486978167
0.54	0.0084744109116182
0.543333	0.0062045156581704
0.546667	0.0064936514290214
0.55	0.0090035209022893
0.553333	0.0099524764680148
0.556667	0.0076407933421858
0.56	0.005277103634156
0.563333	0.0066324129756581
0.566667	0.010522840275444
0.57	0.012146130199129
0.573333	0.0095951753257179
0.576667	0.0063885052691363
0.58	0.0064978883759527
0.583333	0.0089936837852199
0.586667	0.0097591431724252
0.59	0.0075014657891549
0.593333	0.0054014660619208
0.596667	0.0063746744274009
0.6	0.0090205442191862
0.603333	0.0098503584063574
0.606667	0.0081269820464487
0.61	0.0063609588660302
0.613333	0.0063738488751927
0.616667	0.007099879086256
0.62	0.0069606358758582
0.623333	0.0065295551615079
0.626667	0.0072574924082331
0.63	0.0086210525761511
0.633333	0.0085823581200188
0.636667	0.0068421880167658
0.64	0.0056830667610863
0.643333	0.0067454179487542
0.646667	0.0084804097587012
0.65	0.0082881416382225
0.653333	0.0063472548812271
0.656667	0.0054485645192936
0.66	0.0069755748576402
0.663333	0.008885122582228
0.666667	0.0086082038371218
0.67	0.0066029087394327
0.673333	0.0054905392326097
0.676667	0.0062794724506155
0.68	0.0072417806636834
0.683333	0.0067599703598677
0.686667	0.0056085631761038
0.69	0.0053945308932529
0.693333	0.0059166025705738
0.696667	0.0056469309071357
0.7	0.0044305077713261
0.703333	0.0039772061455824
0.706667	0.0052402187466967
0.71	0.0067561007251589
0.713333	0.0066478937397533
0.716667	0.0053443766841515
0.72	0.0048854199773368
0.723333	0.0058483852314818
0.726667	0.0065433293156429
0.73	0.0056465426994276
0.733333	0.0042067750186794
0.736667	0.0039796797177885
0.74	0.0047201810224796
0.743333	0.004649668253831
0.746667	0.0033745503051847
0.75	0.0026835692100274
0.753333	0.0038689952594149
0.756667	0.0056125389847195
0.76	0.0057392533242061
0.763333	0.004299685021676
0.766667	0.0033792383358268
0.77	0.0039502809945813
0.773333	0.0045379311225
0.776667	0.0036783287014563
0.78	0.0023421156278182
0.783333	0.0025337459076928
0.786667	0.0041458861778525
0.79	0.0049154239259749
0.793333	0.0037002540885038
0.796667	0.002216434590622
0.8	0.0025717334477369
0.803333	0.0041912334715076
0.806667	0.0046716712825233
0.81	0.003287808077523
0.813333	0.0019847300668267
0.816667	0.0024840330093263
0.82	0.0038647131234523
0.823333	0.0041175461968948
0.826667	0.0031685994733577
0.83	0.0028028241603882
0.833333	0.0037586107829629
0.836667	0.0045434064076374
0.84	0.0037829516919668
0.843333	0.0024434619282272
0.846667	0.00244111786674
0.85	0.0036970453735367
0.853333	0.0041442105095412
0.856667	0.0027822256025684
0.86	0.0012502669943673
0.863333	0.0015379800911338
0.866667	0.0031741026871361
0.87	0.0039795935519033
0.873333	0.0031912921078404
0.876667	0.0023620069084076
0.88	0.0028765384141704
0.883333	0.003909178151948
0.886667	0.0037880481152987
0.89	0.0025480614317654
0.893333	0.0018168830757785
0.896667	0.0023565717370487
0.9	0.0030702635229367
0.903333	0.0028716869442781
0.906667	0.0023890994639204
0.91	0.0028439938708956
0.913333	0.003919630175023
0.916667	0.0040442946805975
0.92	0.0027750331364713
0.923333	0.0016461035260562
0.926667	0.0020782601682711
0.93	0.0033781689625626
0.933333	0.0037714315268891
0.936667	0.0029267451824081
0.94	0.0022789843468765
0.943333	0.0027998008093956
0.946667	0.0036048566200565
0.95	0.0033817589893021
0.953333	0.002358998901792
0.956667	0.0018685870534208
0.96	0.0023115136075003
0.963333	0.0026821403036889
0.966667	0.0022711234192799
0.97	0.001797275535855
0.973333	0.0021992329178758
0.976667	0.0030254472444809
0.98	0.0030081268976241
0.983333	0.0020047574029746
0.986667	0.0013177790202852
0.99	0.0018332563612383
0.993333	0.0027434418930838
0.996667	0.0027553626359866
1	0.0019569858531532


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ2ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	5.1918800966725
0	5.1918800966725
0.00333333	5.2020694395375
0.00666667	5.2230601261875
0.01	5.24003341416
0.0133333	5.253530062837
0.0166667	5.275739483493
0.02	5.3088842943472
0.0233333	5.3390682632272
0.0266667	5.3546900239965
0.03	5.3615980941613
0.0333333	5.3743009056002
0.0366667	5.4002671209448
0.04	5.4420215474321
0.0433333	5.5089933423866
0.0466667	5.6140037915928
0.05	5.7579391026166
0.0533333	5.9320655288425
0.0566667	6.1413685744413
0.06	6.4115957304021
0.0633333	6.7597905043329
0.0666667	7.1688285735084
0.07	7.6154350895031
0.0733333	8.1281937931235
0.0766667	8.798766578274
0.08	9.7285928171988
0.0833333	10.991523895521
0.0866667	12.672765719039
0.09	14.903852792695
0.0933333	17.752470436376
0.0966667	20.984926974947
0.1	23.941775127274
0.103333	25.751987437059
0.106667	25.803950669752
0.11	24.106550166637
0.113333	21.242425883454
0.116667	17.98161750037
0.12	14.898353655737
0.123333	12.25042289429
0.126667	10.084939488932
0.13	8.368794150348
0.133333	7.0320487690113
0.136667	5.9724588892951
0.14	5.0916601204234
0.143333	4.3420180538945
0.146667	3.7229467238301
0.15	3.231353917284
0.153333	2.8328728272339
0.156667	2.4862087166537
0.16	2.1780376658623
0.163333	1.9186139325815
0.166667	1.7100800087284
0.17	1.535215951016
0.173333	1.3777534194159
0.176667	1.2385802837688
0.18	1.1238960509172
0.183333	1.0271406950802
0.186667	0.93444519111534
0.19	0.84465876839726
0.193333	0.77166138307464
0.196667	0.72373357244817
0.2	0.68962303730601
0.203333	0.65117678360419
0.206667	0.60403760155197
0.21	0.55802226528015
0.213333	0.51955255409741
0.216667	0.48264101694286
0.22	0.43897532205695
0.223333	0.38914273666634
0.226667	0.338661993086
0.23	0.28800728765236
0.233333	0.23400212779731
0.236667	0.17972984812453
0.24	0.13526697922882
0.243333	0.10600427386502
0.246667	0.085963764968328
0.25	0.067189299154925
0.253333	0.051847318772736
0.256667	0.048627307392467
0.26	0.057944935807495
0.263333	0.067512525704812
0.266667	0.065569994845836
0.27	0.054178414435858
0.273333	0.045226505238504
0.276667	0.045726342126972
0.28	0.051864841822044
0.283333	0.056763620877027
0.286667	0.058460634705577
0.29	0.058128609617439
0.293333	0.055071073635985
0.296667	0.048182904723237
0.3	0.040650186197945
0.303333	0.038230028842538
0.306667	0.042016239991049
0.31	0.046577475045695
0.313333	0.047024230248712
0.316667	0.044981218690707
0.32	0.044967358385717
0.323333	0.047179978957621
0.326667	0.047723748264115
0.33	0.045272223046409
0.333333	0.04305706573642
0.336667	0.042838535450753
0.34	0.040848183107523
0.343333	0.033230159958008
0.346667	0.023426963908665
0.35	0.019721059007243
0.353333	0.025229354039181
0.356667	0.03421779766999
0.36	0.039844379318961
0.363333	0.04202840391159
0.366667	0.044529995278126
0.37	0.046793598979789
0.373333	0.043763807010647
0.376667	0.034262156571236
0.38	0.024902777685057
0.383333	0.022713787848386
0.386667	0.026461953617286
0.39	0.028904125308069
0.393333	0.026494311736073
0.396667	0.022816436324775
0.4	0.021962650431587
0.403333	0.02270232436269
0.406667	0.02184909181567
0.41	0.020460342560326
0.413333	0.022463334287471
0.416667	0.02779250211203
0.42	0.031255731117976
0.423333	0.029653728654215
0.426667	0.026545085257536
0.43	0.027056862659161
0.433333	0.030157485071704
0.436667	0.029981368562181
0.44	0.024442854889598
0.443333	0.018467010635873
0.446667	0.017159687246774
0.45	0.019109302497928
0.453333	0.019446135586902
0.456667	0.017436560056675
0.46	0.01691221107326
0.463333	0.019324130248305
0.466667	0.020746867663533
0.47	0.017891006643359
0.473333	0.013796677627048
0.476667	0.013830185444934
0.48	0.01749411507813
0.483333	0.018657107969592
0.486667	0.014581026328346
0.49	0.010489811510935
0.493333	0.012322160178053
0.496667	0.017776350098825
0.5	0.018936753030561
0.503333	0.013290025130019
0.506667	0.0075300373068467
0.51	0.0085168707150635
0.513333	0.01396667335167
0.516667	0.015769772771488
0.52	0.011007122770915
0.523333	0.0053676266946597
0.526667	0.0049772908178462
0.53	0.0086765316589533
0.533333	0.010932249604042
0.536667	0.0099122970268156
0.54	0.0089228084945518
0.543333	0.010334396663532
0.546667	0.011950317674677
0.55	0.010931154994484
0.553333	0.0085058947263621
0.556667	0.0080164878911025
0.56	0.0095735413746303
0.563333	0.0098018085434137
0.566667	0.0071244542843722
0.57	0.0044621343533233
0.573333	0.0051755745518803
0.576667	0.0082832737355123
0.58	0.0099551288520761
0.583333	0.0088745935295001
0.586667	0.0076079239972607
0.59	0.0084201187557841
0.593333	0.010071041974972
0.596667	0.01005104802942
0.6	0.0083497067665285
0.603333	0.0070727299778495
0.606667	0.0070645088076444
0.61	0.0070742307440639
0.613333	0.0064357587616023
0.616667	0.006475609364615
0.62	0.0081332371359376
0.623333	0.0097227967888023
0.626667	0.0088710980827065
0.63	0.0060608797480721
0.633333	0.0043226097053946
0.636667	0.0052436986201868
0.64	0.0070634974609211
0.643333	0.0075105472911835
0.646667	0.0069364480821618
0.65	0.007103543000533
0.653333	0.0078896931114235
0.656667	0.007373837262833
0.66	0.0052574583348651
0.663333	0.0040233921747408
0.666667	0.0055336792918541
0.67	0.0080326249200497
0.673333	0.008365771373579
0.676667	0.0064504681327314
0.68	0.005373181751636
0.683333	0.0068120342274459
0.686667	0.0085132922566878
0.69	0.007624946265503
0.693333	0.0049873653751226
0.696667	0.0039882824630289
0.7	0.0056307699671299
0.703333	0.0070974052879403
0.706667	0.0059294757308948
0.71	0.0036589603552747
0.713333	0.0035854223999116
0.716667	0.0060005418095393
0.72	0.0077780128538004
0.723333	0.0067554965647978
0.726667	0.004521812299318
0.73	0.0038984750522355
0.733333	0.0051221683941745
0.736667	0.0060772257542518
0.74	0.005581110451699
0.743333	0.0046239357299481
0.746667	0.0042782334142846
0.75	0.0041195281402583
0.753333	0.0035391562797025
0.756667	0.0032638787449998
0.76	0.0041779005506176
0.763333	0.0053809114049158
0.766667	0.0051106686198555
0.77	0.0035558046402851
0.773333	0.0030158234155716
0.776667	0.0045710530792392
0.78	0.0061125266368594
0.783333	0.0051182079158651
0.786667	0.0024688732753181
0.79	0.0015448409706431
0.793333	0.0035151851844229
0.796667	0.0055461450977442
0.8	0.0047173783394179
0.803333	0.0021593193646996
0.806667	0.0014626131231374
0.81	0.003626420759851
0.813333	0.0057579592933874
0.816667	0.0052187929269476
0.82	0.0031093317765467
0.823333	0.0022640757450742
0.826667	0.003095569350272
0.83	0.0034705210414469
0.833333	0.0024109502117904
0.836667	0.0016941322731918
0.84	0.0029150510300648
0.843333	0.0046909168612824
0.846667	0.0044896804557009
0.85	0.0024247510838283
0.853333	0.0012387341703995
0.856667	0.0023868978550155
0.86	0.0040048784554254
0.863333	0.0037270801065795
0.866667	0.0021037663223026
0.87	0.0016036101677726
0.873333	0.0028837174179429
0.876667	0.0039720559570865
0.88	0.0034022807917458
0.883333	0.0023652664026878
0.886667	0.0026560060717315
0.89	0.0037635113771652
0.893333	0.0037038283712053
0.896667	0.0022843450259831
0.9	0.0016226528697393
0.903333	0.0029529260622363
0.906667	0.0045809321968703
0.91	0.0042549478327623
0.913333	0.0025036864961163
0.916667	0.0018918998547848
0.92	0.0032233674854211
0.923333	0.0043503393961313
0.926667	0.0033897530510723
0.93	0.0015532904833303
0.933333	0.0013756396691096
0.936667	0.0029991119504799
0.94	0.0040295455580579
0.943333	0.0030980631621971
0.946667	0.0017817059617502
0.95	0.0021123415134952
0.953333	0.0035226188113296
0.956667	0.0037834969285925
0.96	0.0023924538811222
0.963333	0.0012712296095288
0.966667	0.0018329222467302
0.97	0.0029437705682858
0.973333	0.0027891585400153
0.976667	0.0016587501890375
0.98	0.0013862458815514
0.983333	0.0024221648452308
0.986667	0.0031298583881618
0.99	0.0023767828550852
0.993333	0.0013561048118697
0.996667	0.0017604221491097
1	0.0030996530191622


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ3ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	3.446798167764
0	3.446798167764
0.00333333	3.4373341464847
0.00666667	3.4161257265506
0.01	3.394341686809
0.0133333	3.3720164634484
0.0166667	3.3416521928101
0.02	3.3050469088306
0.0233333	3.2765827348742
0.0266667	3.2659845386827
0.03	3.2654399810551
0.0333333	3.2610641214247
0.0366667	3.2526331217745
0.04	3.252306323616
0.0433333	3.2642822655327
0.0466667	3.2770730755403
0.05	3.281908790027
0.0533333	3.2897796576286
0.0566667	3.318659586588
0.06	3.367137861377
0.0633333	3.4152211430961
0.0666667	3.4559958465332
0.07	3.5136048920388
0.0733333	3.6177807375832
0.0766667	3.7682310721395
0.08	3.9418864224191
0.0833333	4.1363761115809
0.0866667	4.3864250418446
0.09	4.7246890148402
0.0933333	5.1432017792653
0.0966667	5.6205344132853
0.1	6.1866142664549
0.103333	6.9322822639742
0.106667	7.944187341804
0.11	9.2689005846468
0.113333	10.990679018548
0.116667	13.326146951727
0.12	16.528918348159
0.123333	20.562092010485
0.126667	24.806497621166
0.13	28.158751626411
0.133333	29.565589518509
0.136667	28.618641571664
0.14	25.743953613723
0.143333	21.871391374984
0.146667	17.901022075454
0.15	14.374751264103
0.153333	11.482619815866
0.156667	9.2285479586821
0.16	7.5431116074143
0.163333	6.3050883015225
0.166667	5.3595098563092
0.17	4.5762572752993
0.173333	3.8971813917527
0.176667	3.3197796716249
0.18	2.845081272712
0.183333	2.4537490152459
0.186667	2.1242620120657
0.19	1.8513493647367
0.193333	1.6357953560826
0.196667	1.4660526011182
0.2	1.3216789690237
0.203333	1.1917713483269
0.206667	1.0794519486618
0.21	0.98725345898663
0.213333	0.90748280586146
0.216667	0.8318800137706
0.22	0.76405063799302
0.223333	0.71434648981265
0.226667	0.68415643791003
0.23	0.66213494686128
0.233333	0.63635225637499
0.236667	0.6037549168233
0.24	0.56543043821051
0.243333	0.51930454923667
0.246667	0.46393062075976
0.25	0.40610232881512
0.253333	0.3563183419258
0.256667	0.31528105233964
0.26	0.27179369115699
0.263333	0.21831239777788
0.266667	0.16359575176388
0.27	0.12329332938616
0.273333	0.09997682499479
0.276667	0.080499955392192
0.28	0.05533774650166
0.283333	0.033289434985061
0.286667	0.030304773441411
0.29	0.046720278042388
0.293333	0.06359048428727
0.296667	0.063414910479377
0.3	0.048640461565113
0.303333	0.035743895624929
0.306667	0.035130641965855
0.31	0.042667721095328
0.313333	0.049490940926392
0.316667	0.05297854270672
0.32	0.055197022966517
0.323333	0.055747590465352
0.326667	0.051945211697472
0.33	0.044845554902534
0.333333	0.039716970820384
0.336667	0.039182255081914
0.34	0.039792036856258
0.343333	0.037814961164653
0.346667	0.035397541283667
0.35	0.037196180247126
0.353333	0.042240546848077
0.356667	0.043703249978321
0.36	0.037858819036994
0.363333	0.029561119815254
0.366667	0.026053441364198
0.37	0.027585643494306
0.373333	0.027883308510087
0.376667	0.023503834355342
0.38	0.018878631848223
0.383333	0.020450013989465
0.386667	0.028425323431162
0.39	0.036884470063153
0.393333	0.040721927971237
0.396667	0.039667650769664
0.4	0.035800787042351
0.403333	0.030336627624984
0.406667	0.024289709109514
0.41	0.019927164542949
0.413333	0.018954779194717
0.416667	0.019963559894414
0.42	0.019986051219475
0.423333	0.01861609558589
0.426667	0.018435820942393
0.43	0.020767203257989
0.433333	0.023230379626986
0.436667	0.023193129282535
0.44	0.022016544986774
0.443333	0.023270779305463
0.446667	0.027121364471006
0.45	0.029351883044936
0.453333	0.026978683425415
0.456667	0.022456518980763
0.46	0.020200297695518
0.463333	0.020425799837725
0.466667	0.019380715011172
0.47	0.015581931835766
0.473333	0.01265692934745
0.476667	0.014353203341722
0.48	0.018956983676251
0.483333	0.021358996394524
0.486667	0.01979810099799
0.49	0.017556940122066
0.493333	0.017517035465413
0.496667	0.017966178166657
0.5	0.015797874106918
0.503333	0.011918720904206
0.506667	0.010440143538637
0.51	0.012799940876977
0.513333	0.015691518590306
0.516667	0.015871042452894
0.52	0.014489524740005
0.523333	0.014466002447994
0.526667	0.015246338082932
0.53	0.013456038018794
0.533333	0.0088288200380487
0.536667	0.0061179165308712
0.54	0.0090585730672265
0.543333	0.014478997328388
0.546667	0.015434085572254
0.55	0.0098757438485713
0.553333	0.0033452551305536
0.556667	0.0021071480502022
0.56	0.0059466230406285
0.563333	0.0097127904014901
0.566667	0.010431624889771
0.57	0.0099856531683415
0.573333	0.010760982943705
0.576667	0.011645308123016
0.58	0.010165047696329
0.583333	0.0068873820959462
0.586667	0.0051410346337904
0.59	0.0064944763041351
0.593333	0.0086868266982488
0.596667	0.0088213219247174
0.6	0.0070138660084866
0.603333	0.0055905066927239
0.606667	0.0057055645273746
0.61	0.006432342645187
0.613333	0.006898744161358
0.616667	0.0075220554164026
0.62	0.0085804187495785
0.623333	0.0090295687502993
0.626667	0.0079345073476033
0.63	0.0062740907829455
0.633333	0.0059326354493402
0.636667	0.0071158799877153
0.64	0.0081261463716059
0.643333	0.007905005288109
0.646667	0.0074294270806291
0.65	0.0078228416815071
0.653333	0.0082716384514802
0.656667	0.0072578165526285
0.66	0.0053373375280223
0.663333	0.0049148643763169
0.666667	0.0068528401955457
0.67	0.0088479409245765
0.673333	0.008307812716738
0.676667	0.0058524838146066
0.68	0.0044013768597684
0.683333	0.0051016259527357
0.686667	0.0059453645524796
0.69	0.004986795409132
0.693333	0.0033571109971327
0.696667	0.0036514523261297
0.7	0.0060946758550937
0.703333	0.0080811867624362
0.706667	0.0076726433184876
0.71	0.005971189905286
0.713333	0.005190648047492
0.716667	0.0055677647464284
0.72	0.005574982582184
0.723333	0.0046587617084436
0.726667	0.0041001145831157
0.73	0.0048347838674871
0.733333	0.0058504905074129
0.736667	0.0057328901293297
0.74	0.0049067609970623
0.743333	0.0050101309725521
0.746667	0.006308905691836
0.75	0.0071269670599324
0.753333	0.0062045433369466
0.756667	0.0044599510416915
0.76	0.0036040316158697
0.763333	0.0038306753171505
0.766667	0.0040127360247625
0.77	0.0037788852831663
0.773333	0.0039921927622062
0.776667	0.0049237229046411
0.78	0.0053065009565689
0.783333	0.004151840139777
0.786667	0.0026280774132847
0.79	0.0027715519100843
0.793333	0.0045499397540494
0.796667	0.005652082696905
0.8	0.0046300000196887
0.803333	0.0029762302345328
0.806667	0.0030293457403489
0.81	0.0046194561521937
0.813333	0.0052832056883636
0.816667	0.0037594061348038
0.82	0.0017570096152952
0.823333	0.0015427921473015
0.826667	0.0029114150649037
0.83	0.0037931533996637
0.833333	0.0033329132600819
0.836667	0.0028577679166234
0.84	0.0035686896437963
0.843333	0.0046501639172487
0.846667	0.004578974107029
0.85	0.0034437345922068
0.853333	0.0027101819141294
0.856667	0.0029509538321906
0.86	0.0031372718768677
0.863333	0.0024999786984789
0.866667	0.0018997692327795
0.87	0.0024678488697866
0.873333	0.0036531626166919
0.876667	0.0038545366425382
0.88	0.0028204555448147
0.883333	0.00213471693038
0.886667	0.0029059387087004
0.89	0.0040695490383023
0.893333	0.0039078033650505
0.896667	0.0025910918465641
0.9	0.0019610221491415
0.903333	0.0028453270807503
0.906667	0.0038518908351869
0.91	0.0033897672214195
0.913333	0.0019306585265519
0.916667	0.0012754739882551
0.92	0.0020440912064253
0.923333	0.0030521976457439
0.926667	0.0032233611908388
0.93	0.0029814409144533
0.933333	0.0031829865344156
0.936667	0.0035560710066618
0.94	0.0031980298007557
0.943333	0.0022399618979994
0.946667	0.0018729985731939
0.95	0.0025622444826971
0.953333	0.0032460884959983
0.956667	0.0028767903431009
0.96	0.0019953132677851
0.963333	0.0018990227232233
0.966667	0.0026552718364438
0.97	0.0030250504276237
0.973333	0.00241960599737
0.976667	0.0018371121034744
0.98	0.0022845434241452
0.983333	0.0031328616862396
0.986667	0.0030370692637216
0.99	0.0020751685866082
0.993333	0.00175039970571
0.996667	0.0027093287271454
1	0.0036346915902453


==> anc/Fig4_xSF_ReVec0_SFX0SFY0SFZ6ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0.705238031792
0	0.705238031792
0.00333333	0.69297125467171
0.00666667	0.67445285437178
0.01	0.67724110467453
0.0133333	0.69717453342199
0.0166667	0.70479952265612
0.02	0.6889541870682
0.0233333	0.6720194318142
0.0266667	0.67506418425114
0.03	0.68680308398573
0.0333333	0.68333538214245
0.0366667	0.66740804595598
0.04	0.66592482318102
0.0433333	0.68843564888992
0.0466667	0.70991100870142
0.05	0.70556439045831
0.0533333	0.68695320373433
0.0566667	0.68576113442221
0.06	0.70908071374727
0.0633333	0.73139301008926
0.0666667	0.73270195855147
0.07	0.72478508002419
0.0733333	0.72904939217814
0.0766667	0.74392626243792
0.08	0.75229973347143
0.0833333	0.7538313855151
0.0866667	0.76826158379605
0.09	0.80456233841873
0.0933333	0.84791694136577
0.0966667	0.88800519601674
0.1	0.9412748096632
0.103333	1.02347226825
0.106667	1.1096697442302
0.11	1.1509145997482
0.113333	1.1376562063438
0.116667	1.1217511156618
0.12	1.1568601048039
0.123333	1.2331774561232
0.126667	1.2964524943019
0.13	1.3239783114255
0.133333	1.3490014595587
0.136667	1.4018428923164
0.14	1.4601373853712
0.143333	1.4858751389417
0.146667	1.4922742245659
0.15	1.5329977218721
0.153333	1.6232772915865
0.156667	1.7134555878878
0.16	1.7639181162006
0.163333	1.8135169586301
0.166667	1.932068032761
0.17	2.119882738429
0.173333	2.3092808545177
0.176667	2.479378160565
0.18	2.7149741464333
0.183333	3.104616798952
0.186667	3.6142754567485
0.19	4.1355703747928
0.193333	4.6648417277202
0.196667	5.3557320264807
0.2	6.3481319702273
0.203333	7.6300847663854
0.206667	9.2139684793567
0.21	11.472432461647
0.213333	15.120564388373
0.216667	20.604441701107
0.22	27.356126670766
0.223333	33.688977927852
0.226667	37.592565981825
0.23	37.848469288998
0.233333	34.609664736091
0.236667	29.113024373274
0.24	22.913872776403
0.243333	17.243902154596
0.246667	12.763705618518
0.25	9.6074118229282
0.253333	7.5440134010382
0.256667	6.1842688496965
0.26	5.1884745952502
0.263333	4.3798945078906
0.266667	3.7086635809705
0.27	3.1478241393271
0.273333	2.6542249250417
0.276667	2.2121708815993
0.28	1.8572840127288
0.283333	1.6206415097344
0.286667	1.467000778081
0.29	1.3220214606476
0.293333	1.1579823745871
0.296667	1.0197214927331
0.3	0.95299170976447
0.303333	0.93318238299796
0.306667	0.89153419319803
0.31	0.80172198436241
0.313333	0.71020425924855
0.316667	0.67378795150326
0.32	0.68996941354419
0.323333	0.70558235315922
0.326667	0.68098786214241
0.33	0.62447725108913
0.333333	0.56645541541886
0.336667	0.52205179727607
0.34	0.48764420471185
0.343333	0.45722202352678
0.346667	0.42510258505424
0.35	0.37901299400191
0.353333	0.30902943583144
0.356667	0.22686796472495
0.36	0.16228171171321
0.363333	0.13139957362234
0.366667	0.1167003748155
0.37	0.088371935261298
0.373333	0.041098599601813
0.376667	-0.0012521698420897
0.38	-0.016362956642503
0.383333	-0.0068248538846454
0.386667	0.010571907187803
0.39	0.026633455363507
0.393333	0.040514047465605
0.396667	0.046448028580496
0.4	0.035712536937974
0.403333	0.014046741695135
0.406667	0.0034395921167442
0.41	0.017262115659398
0.413333	0.041119957565721
0.416667	0.049641223898113
0.42	0.039247467662181
0.423333	0.031498466961622
0.426667	0.041424635314467
0.43	0.055257101093695
0.433333	0.049466440925129
0.436667	0.024585025074006
0.44	0.0062364185503361
0.443333	0.012001328202132
0.446667	0.029938429233607
0.45	0.036567417894524
0.453333	0.026917661465097
0.456667	0.015771593871533
0.46	0.013171979457224
0.463333	0.012357124297139
0.466667	0.0056273429121593
0.47	0.00060089026348548
0.473333	0.010308447210845
0.476667	0.031820987112392
0.48	0.046477912541575
0.483333	0.043119198562144
0.486667	0.031669584976052
0.49	0.028172600862999
0.493333	0.033100583400149
0.496667	0.033126147784358
0.5	0.021920263396809
0.503333	0.009295210618987
0.506667	0.0068024520281976
0.51	0.012064277802213
0.513333	0.014054073504357
0.516667	0.0098682780880737
0.52	0.0078551404284168
0.523333	0.013588230146738
0.526667	0.020389772247778
0.53	0.018406438257441
0.533333	0.0088144491029955
0.536667	0.0029665591925016
0.54	0.0081865226264246
0.543333	0.019572051912741
0.546667	0.026980676735086
0.55	0.025890111886746
0.553333	0.01899187553293
0.556667	0.010652038242935
0.56	0.0040329937620929
0.563333	0.0021941547615331
0.566667	0.0070400630975971
0.57	0.015786695739123
0.573333	0.021895936285523
0.576667	0.021885973849898
0.58	0.019154200174032
0.583333	0.018671293766065
0.586667	0.019752402831787
0.59	0.017605536998266
0.593333	0.011449076825763
0.596667	0.0067494390536028
0.6	0.0076850148886986
0.603333	0.01096120341338
0.606667	0.01061058152995
0.61	0.0069595270785348
0.613333	0.006207248210759
0.616667	0.01080102533685
0.62	0.014880557455473
0.623333	0.01211977701326
0.626667	0.0050083087931935
0.63	0.0019742310488877
0.633333	0.0060600959670079
0.636667	0.011044293266877
0.64	0.010253447734866
0.643333	0.0053953646245991
0.646667	0.0033241468103536
0.65	0.0061934466620637
0.653333	0.0092152411893302
0.656667	0.0083193907311448
0.66	0.0058031154230133
0.663333	0.0060785043639609
0.666667	0.008697796365263
0.67	0.0092281259927438
0.673333	0.006131790760572
0.676667	0.002985323502381
0.68	0.0030213933033179
0.683333	0.0046853196878166
0.686667	0.0048138458824371
0.69	0.0039814940791289
0.693333	0.0053707398648133
0.696667	0.0089352542537713
0.7	0.010325422454254
0.703333	0.0069565497031228
0.706667	0.0024036652235496
0.71	0.0021711506053527
0.713333	0.0063895053021052
0.716667	0.0096702944879572
0.72	0.0082627056541879
0.723333	0.0045383044866084
0.726667	0.003107062188848
0.73	0.004733903764649
0.733333	0.0064473579606395
0.736667	0.0065496082096621
0.74	0.0065852903959363
0.743333	0.0079300984170484
0.746667	0.0090484751138964
0.75	0.0078763231458994
0.753333	0.0053842477671789
0.756667	0.0044889385674971
0.76	0.0058154677275508
0.763333	0.0067848488055173
0.766667	0.0054459093292744
0.77	0.0032763545018585
0.773333	0.0028491475460475
0.776667	0.0040654288089492
0.78	0.0046226970480636
0.783333	0.0037362213244205
0.786667	0.0032434267144004
0.79	0.0044834355180213
0.793333	0.0059664621201539
0.796667	0.005572114940812
0.8	0.0039082298564269
0.803333	0.0035634041624253
0.806667	0.0052537570395675
0.81	0.006680138660425
0.813333	0.0058783929060355
0.816667	0.0040782638298887
0.82	0.0038367201115993
0.823333	0.0052921666251118
0.826667	0.0060973113866397
0.83	0.0049747943827388
0.833333	0.0034951417136705
0.836667	0.0035545717771858
0.84	0.0045404596001192
0.843333	0.0044449406450312
0.846667	0.0030584753379341
0.85	0.0023097639487141
0.853333	0.0033240984014037
0.856667	0.0047585597908848
0.86	0.0048648474189974
0.863333	0.0039831005831471
0.866667	0.0036742791587459
0.87	0.0040467319777364
0.873333	0.0036095019004889
0.876667	0.0019094087086276
0.88	0.00070681488694959
0.883333	0.001609346293572
0.886667	0.0036366019220108
0.89	0.0045021491003059
0.893333	0.0038282373312003
0.896667	0.0035092819280627
0.9	0.0046712106772352
0.903333	0.0058066095154982
0.906667	0.0049318887110383
0.91	0.0025894094251048
0.913333	0.0012430433410452
0.916667	0.0019586213956239
0.92	0.0031875421320172
0.923333	0.0032171380273015
0.926667	0.0024745900689981
0.93	0.0024061958139836
0.933333	0.0030015889956012
0.936667	0.0029209014959461
0.94	0.0018965102168606
0.943333	0.0014326008026126
0.946667	0.002509474091594
0.95	0.0038202558960527
0.953333	0.0034615552363812
0.956667	0.0017443475628004
0.96	0.00090746721093657
0.963333	0.0020143693335209
0.966667	0.0035092625835135
0.97	0.0034877527228566
0.973333	0.0023047135932955
0.976667	0.0017831480212154
0.98	0.0024175131402849
0.983333	0.0028236132973548
0.986667	0.0021030848841232
0.99	0.0013479066599771
0.993333	0.0019371168107804
0.996667	0.0032779370817357
1	0.003534562641539


==> anc/Fig4_xSF_ReVec0_SFX0SFY1SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.492614730063
0	6.492614730063
0.00333333	6.5071507958145
0.00666667	6.5540854319597
0.01	6.6372681056172
0.0133333	6.7526648959162
0.0166667	6.891476665689
0.02	7.0507371948223
0.0233333	7.237753499942
0.0266667	7.4678449975642
0.03	7.7651982680177
0.0333333	8.1641428307803
0.0366667	8.6963672780657
0.04	9.3669584308259
0.0433333	10.146306902932
0.0466667	10.991395451396
0.05	11.870944489408
0.0533333	12.768010560838
0.0566667	13.682490024921
0.06	14.672552925032
0.0633333	15.900193869638
0.0666667	17.569510895921
0.07	19.714333264999
0.0733333	21.987134158698
0.0766667	23.69679073573
0.08	24.163093806797
0.0833333	23.140140860815
0.0866667	20.953269554732
0.09	18.243064265315
0.0933333	15.564692480032
0.0966667	13.178173071719
0.1	11.120682967142
0.103333	9.376693846596
0.106667	7.9456207993067
0.11	6.8012244213956
0.113333	5.8678200978434
0.116667	5.070181505564
0.12	4.3862598295222
0.123333	3.8291882630497
0.126667	3.3901034990302
0.13	3.0239680378867
0.133333	2.6918415147379
0.136667	2.3936820726468
0.14	2.1468900173654
0.143333	1.9465827546179
0.146667	1.7648877907653
0.15	1.5853674528936
0.153333	1.4197781018839
0.156667	1.2849504810714
0.16	1.1760378975056
0.163333	1.0734510302339
0.166667	0.9692930914887
0.17	0.8735841742533
0.173333	0.79425063783061
0.176667	0.72321401002624
0.18	0.64854846360009
0.183333	0.57265575907442
0.186667	0.50919397025845
0.19	0.46427073956316
0.193333	0.42911898351091
0.196667	0.39233076180782
0.2	0.35189620184509
0.203333	0.3115784017399
0.206667	0.27170695263381
0.21	0.23056913237364
0.213333	0.19245311425939
0.216667	0.16626405033037
0.22	0.15392673400615
0.223333	0.1456275475444
0.226667	0.13046511785092
0.23	0.10860056652664
0.233333	0.088621633761885
0.236667	0.075082228114282
0.24	0.064280931273468
0.243333	0.052735789577518
0.246667	0.044056030415943
0.25	0.043714836831743
0.253333	0.050205782589797
0.256667	0.056003136913474
0.26	0.056432484921401
0.263333	0.053353713289039
0.266667	0.049726991308394
0.27	0.04500992715946
0.273333	0.038416138376538
0.276667	0.033333662646328
0.28	0.034215877365393
0.283333	0.039975131858599
0.286667	0.044525372037051
0.29	0.044551308279609
0.293333	0.043229879709604
0.296667	0.044542709025168
0.3	0.047090835537145
0.303333	0.046794877129795
0.306667	0.043799118651774
0.31	0.042328864870561
0.313333	0.043583139271284
0.316667	0.04321464552252
0.32	0.03814741197158
0.323333	0.032495291851215
0.326667	0.032753619496958
0.33	0.038579564269001
0.333333	0.042897240758116
0.336667	0.04168504889411
0.34	0.03922355273182
0.343333	0.04103477125447
0.346667	0.045075135831876
0.35	0.044504062299227
0.353333	0.038078567310884
0.356667	0.032633589012738
0.36	0.033700790292464
0.363333	0.037937542859352
0.366667	0.038381422699523
0.37	0.034568305567971
0.373333	0.032565608456564
0.376667	0.035259149960739
0.38	0.037770816792687
0.383333	0.034967298712676
0.386667	0.029687140364654
0.39	0.029097254835017
0.393333	0.034266693376502
0.396667	0.038203764641985
0.4	0.035237475472531
0.403333	0.028241144513713
0.406667	0.023834023793383
0.41	0.023345903502115
0.413333	0.022678770426924
0.416667	0.020106625713624
0.42	0.019355919584574
0.423333	0.023292434687347
0.426667	0.028339364631927
0.43	0.028660705657894
0.433333	0.024117889885878
0.436667	0.02014085127612
0.44	0.019815167785418
0.443333	0.02008595745317
0.446667	0.017476403400172
0.45	0.014166937571146
0.453333	0.014835981184955
0.456667	0.018949344185954
0.46	0.020471570286509
0.463333	0.016087532561947
0.466667	0.010175759340256
0.47	0.0091814846805318
0.473333	0.013250501712277
0.476667	0.01670506114885
0.48	0.01608035340192
0.483333	0.014073046171663
0.486667	0.014508664384154
0.49	0.016520255109831
0.493333	0.016368764915821
0.496667	0.013450032644556
0.5	0.01123383364724
0.503333	0.012087854861039
0.506667	0.01398430812194
0.51	0.013656503172584
0.513333	0.011025440398851
0.516667	0.0085733264711631
0.52	0.007552515356607
0.523333	0.0071672091870213
0.526667	0.007166068998962
0.53	0.0086271120972218
0.533333	0.011319047014535
0.536667	0.012549779669826
0.54	0.010558994207847
0.543333	0.0077213115605028
0.546667	0.007925670899739
0.55	0.011057738826794
0.553333	0.012685031744862
0.556667	0.010056173162677
0.56	0.0060793960533937
0.563333	0.005381876192815
0.566667	0.0079188132490885
0.57	0.0092756033476217
0.573333	0.0071389960545589
0.576667	0.0045026011331266
0.58	0.005110498072615
0.583333	0.0080387716236246
0.586667	0.0093187683437485
0.59	0.007881764636411
0.593333	0.0068443491631445
0.596667	0.0084216919728183
0.6	0.010375551961523
0.603333	0.0094251864897402
0.606667	0.0064147189688607
0.61	0.0053505271764179
0.613333	0.0076387428720207
0.616667	0.010033128714121
0.62	0.0092700906453542
0.623333	0.0065544169915034
0.626667	0.0055292782234278
0.63	0.0070506237260474
0.633333	0.0084136797063058
0.636667	0.0076479916903035
0.64	0.006144337186068
0.643333	0.0060308692358844
0.646667	0.0068863094800544
0.65	0.0069030787427954
0.653333	0.0062098152340216
0.656667	0.0066851863589692
0.66	0.0084829660341529
0.663333	0.0091055157420585
0.666667	0.0070488507767847
0.67	0.0045757850454852
0.673333	0.0049405079319679
0.676667	0.0077271133123699
0.68	0.0092141509204618
0.683333	0.0074998834776737
0.686667	0.0050408766942396
0.69	0.0049720441974167
0.693333	0.0066817038022904
0.696667	0.0070622467137503
0.7	0.0053157869587688
0.703333	0.0040241097885904
0.706667	0.0050360081138251
0.71	0.0065862952849292
0.713333	0.006053583250811
0.716667	0.0040806531751779
0.72	0.0036918453775053
0.723333	0.0056882393811665
0.726667	0.0073070366444749
0.73	0.0062178943912534
0.733333	0.0038731354041996
0.736667	0.003241250539333
0.74	0.0044432480305946
0.743333	0.0048816396999249
0.746667	0.0035134690069605
0.75	0.0025937039076359
0.753333	0.0041327616364753
0.756667	0.0064854270758004
0.76	0.0064390657280004
0.763333	0.0038828002302242
0.766667	0.0021153191892528
0.77	0.0032172526253652
0.773333	0.0051930359771217
0.776667	0.0049525244811633
0.78	0.0026620827848788
0.783333	0.0012209975861528
0.786667	0.0019816713204957
0.79	0.0031656875978182
0.793333	0.0029994017790622
0.796667	0.0024536723325737
0.8	0.0034063614871777
0.803333	0.0052933208407076
0.806667	0.0056337115053292
0.81	0.0037565538662722
0.813333	0.0020206710112695
0.816667	0.0025419459986584
0.82	0.0042358267407589
0.823333	0.0045298320233002
0.826667	0.0031300654406167
0.83	0.0022711013132835
0.833333	0.0032624630796205
0.836667	0.0046128785676982
0.84	0.0044165246409199
0.843333	0.0031993063632633
0.846667	0.0029183496678813
0.85	0.0038251979804072
0.853333	0.0041106686341988
0.856667	0.0028403940448653
0.86	0.0015726662918441
0.863333	0.0020864726409048
0.866667	0.0036502332848912
0.87	0.0040131892320825
0.873333	0.0026746277002522
0.876667	0.0015612048240397
0.88	0.0021655196621887
0.883333	0.0034547775204163
0.886667	0.0035573154188985
0.89	0.0025274095574042
0.893333	0.0020535865183136
0.896667	0.0027707010320525
0.9	0.0033857118414299
0.903333	0.002838721379182
0.906667	0.0020135976158336
0.91	0.0023383841406476
0.913333	0.0035174713301001
0.916667	0.0039435222967091
0.92	0.0031179876037873
0.923333	0.0023159611496672
0.926667	0.002538045952369
0.93	0.003027066800149
0.933333	0.0026566910805641
0.936667	0.001900684821528
0.94	0.0021460717496922
0.943333	0.0033609245039673
0.946667	0.0038821825415568
0.95	0.0028790841294224
0.953333	0.0017543089937345
0.956667	0.0021627603572566
0.96	0.0035055903116056
0.963333	0.0037419776605676
0.966667	0.0024235677100746
0.97	0.0014045439972854
0.973333	0.0020836451329421
0.976667	0.003282729784586
0.98	0.0029922608120159
0.983333	0.0014166834073911
0.986667	0.00074353368677113
0.99	0.0019332487485226
0.993333	0.003299226650569
0.996667	0.0029878813275516
1	0.0016572669847784


==> anc/Fig4_xSF_ReVec0_SFX0SFY1SFZ1ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.102500599482
0	6.102500599482
0.00333333	6.1101143481259
0.00666667	6.1282488950783
0.01	6.1525362560657
0.0133333	6.1912221576279
0.0166667	6.2572725273565
0.02	6.3508971191489
0.0233333	6.461631097876
0.0266667	6.5901875418878
0.03	6.7573251832248
0.0333333	6.9839966428467
0.0366667	7.2711596315367
0.04	7.609613683361
0.0433333	8.0029136978559
0.0466667	8.4625889885005
0.05	8.9773243086095
0.0533333	9.5058004382501
0.0566667	10.017915156258
0.06	10.539768057508
0.0633333	11.148661917776
0.0666667	11.937193435925
0.07	13.00988577959
0.0733333	14.506740436707
0.0766667	16.554687865935
0.08	19.094103734656
0.0833333	21.707881978309
0.0866667	23.675430661402
0.09	24.312810602906
0.0933333	23.372007576658
0.0966667	21.173463728012
0.1	18.369457310947
0.103333	15.55754240161
0.106667	13.052936846171
0.11	10.924050996815
0.113333	9.1475359564947
0.116667	7.6993909637455
0.12	6.5461118099692
0.123333	5.6220241889638
0.126667	4.8530255951716
0.13	4.1958750849417
0.133333	3.6409358768278
0.136667	3.1830661528831
0.14	2.8043575695724
0.143333	2.4846645088414
0.146667	2.2142221853445
0.15	1.9877268399499
0.153333	1.7933105137121
0.156667	1.6166408133467
0.16	1.453490374922
0.163333	1.3094989394799
0.166667	1.1862674869651
0.17	1.0749521402941
0.173333	0.96736160309944
0.176667	0.86762677609107
0.18	0.78622189436434
0.183333	0.72441919420248
0.186667	0.6715473431667
0.19	0.61858668149061
0.193333	0.56792485791661
0.196667	0.52532753222777
0.2	0.48663813937328
0.203333	0.43956251303587
0.206667	0.3791093540997
0.21	0.31550819325558
0.213333	0.26350541561397
0.216667	0.22695047337856
0.22	0.19790007442958
0.223333	0.16937291805461
0.226667	0.14393941407547
0.23	0.12803314687224
0.233333	0.1212512622243
0.236667	0.11492618890346
0.24	0.10104154026081
0.243333	0.080353447371067
0.246667	0.06128434692624
0.25	0.052030369878549
0.253333	0.053780397491671
0.256667	0.060050603761457
0.26	0.061898763041936
0.263333	0.055123464102491
0.266667	0.043806337746588
0.27	0.036473755331745
0.273333	0.037768733563159
0.276667	0.044077536384602
0.28	0.048066648430782
0.283333	0.046798439257753
0.286667	0.043710634467167
0.29	0.04276428087572
0.293333	0.043214183390263
0.296667	0.041875169677685
0.3	0.038797717969177
0.303333	0.037660443377906
0.306667	0.040402707421194
0.31	0.044302830773512
0.313333	0.045894772841199
0.316667	0.04563641989935
0.32	0.04611697410999
0.323333	0.046777945371842
0.326667	0.044048364518403
0.33	0.037701800666243
0.333333	0.033743932393716
0.336667	0.037752357874748
0.34	0.04656988658702
0.343333	0.050449664515385
0.346667	0.044543491487665
0.35	0.03532737819766
0.353333	0.033081076582262
0.356667	0.039470253939396
0.36	0.045806192752578
0.363333	0.043863335549676
0.366667	0.035383928452019
0.37	0.028958401732256
0.373333	0.029428241436556
0.376667	0.03335442601932
0.38	0.034784180938407
0.383333	0.032457732530532
0.386667	0.029631991519744
0.39	0.028631847746463
0.393333	0.028305084950823
0.396667	0.026917409036089
0.4	0.025233970507684
0.403333	0.02528269368077
0.406667	0.027074951913138
0.41	0.028204034483078
0.413333	0.02678883689243
0.416667	0.02369670095511
0.42	0.02135511491287
0.423333	0.021009708814125
0.426667	0.021756268618625
0.43	0.021986398828705
0.433333	0.021196994335095
0.436667	0.020326745782966
0.44	0.020626850659486
0.443333	0.0222480954581
0.446667	0.023779084671192
0.45	0.023331859679479
0.453333	0.020479669087808
0.456667	0.017113356957382
0.46	0.01585855245114
0.463333	0.017331896526152
0.466667	0.019306843024438
0.47	0.019024876786123
0.473333	0.016148092395182
0.476667	0.012942642105026
0.48	0.01162808178425
0.483333	0.012198292970783
0.486667	0.013091830676297
0.49	0.013330331424099
0.493333	0.013252875033102
0.496667	0.013375756206929
0.5	0.013444369334583
0.503333	0.012981805432093
0.506667	0.012191941188387
0.51	0.011713861756665
0.513333	0.011688505991336
0.516667	0.011641732248921
0.52	0.011291406138733
0.523333	0.010920570799652
0.526667	0.010745652121121
0.53	0.010393933792382
0.533333	0.0094424409974997
0.536667	0.0082214430694274
0.54	0.0075674340263239
0.543333	0.0077977156501532
0.546667	0.0083980555424064
0.55	0.0088375855700387
0.553333	0.009218401914814
0.556667	0.0097943213018906
0.56	0.010229040309859
0.563333	0.0099006047026101
0.566667	0.0088744419938402
0.57	0.0080064861832296
0.573333	0.0078954896187387
0.576667	0.0081930895558694
0.58	0.0082901818289472
0.583333	0.0082971712923887
0.586667	0.00875713214252
0.59	0.0095042242430916
0.593333	0.0095270852800503
0.596667	0.0082969755299199
0.6	0.006737687591743
0.603333	0.0062933456670213
0.606667	0.0071604736672178
0.61	0.0080011081637401
0.613333	0.0075323783626698
0.616667	0.0059658917819671
0.62	0.0046180747447881
0.623333	0.0044289119490567
0.626667	0.0052339725338579
0.63	0.006278585821038
0.633333	0.0069442859063191
0.636667	0.0069589544947745
0.64	0.006429374674861
0.643333	0.0059692730574763
0.646667	0.0064166990721818
0.65	0.0079226565723592
0.653333	0.009408640175792
0.656667	0.009431165315054
0.66	0.0077596765163348
0.663333	0.0057735953254327
0.666667	0.0050647809484614
0.67	0.0058736625698214
0.673333	0.0071494982201769
0.676667	0.0078979258572988
0.68	0.0080045628190867
0.683333	0.0077726322433993
0.686667	0.0072396813050862
0.69	0.0063359655701071
0.693333	0.0054201429159089
0.696667	0.0051375776287848
0.7	0.0056799666929172
0.703333	0.0064971722190966
0.706667	0.0068527416860471
0.71	0.0064526120736688
0.713333	0.0054712895109455
0.716667	0.0042824719166683
0.72	0.0033951831746609
0.723333	0.0033646601721642
0.726667	0.0043086576329879
0.73	0.0055355579335268
0.733333	0.0060874549207597
0.736667	0.0057994325505781
0.74	0.0054519357852954
0.743333	0.0056274765863264
0.746667	0.0057987500161589
0.75	0.0050590824828101
0.753333	0.0035767670627791
0.756667	0.0026164998500698
0.76	0.0028914200633275
0.763333	0.0035236335858598
0.766667	0.0032306969202647
0.77	0.0021968173702833
0.773333	0.0019389553709902
0.776667	0.0032066321340906
0.78	0.0048076830823949
0.783333	0.0050753881627076
0.786667	0.0040155889575129
0.79	0.0031950397899035
0.793333	0.0035812669115026
0.796667	0.0043597497520499
0.8	0.004271108871128
0.803333	0.0034328748576194
0.806667	0.0030611815543387
0.81	0.0036355744208904
0.813333	0.0042340825422447
0.816667	0.003929551198945
0.82	0.0031180292580106
0.823333	0.0028622983927494
0.826667	0.0033147722322534
0.83	0.0035689630755457
0.833333	0.0030828074984754
0.836667	0.0025031897638385
0.84	0.0026929653969746
0.843333	0.0034519749978086
0.846667	0.0038128032708338
0.85	0.0034146093508238
0.853333	0.0029259235676254
0.856667	0.0029926166851947
0.86	0.0033515825430623
0.863333	0.0033637224119035
0.866667	0.0030236333721204
0.87	0.0028774984367434
0.873333	0.0030649549142484
0.876667	0.0030598956311521
0.88	0.0025487255443609
0.883333	0.0020653758255652
0.886667	0.0023276504872054
0.89	0.00319465339218
0.893333	0.0037782075130298
0.896667	0.0035677066613472
0.9	0.0029861462511195
0.903333	0.0026913669522535
0.906667	0.0027433591946823
0.91	0.0027880222376244
0.913333	0.0027704086700795
0.916667	0.0029690164491131
0.92	0.0033579731982889
0.923333	0.0034401370314618
0.926667	0.0029379471265433
0.93	0.0022976698241822
0.933333	0.0021568065546287
0.936667	0.00249869877031
0.94	0.0027369314630813
0.943333	0.0025935620424971
0.946667	0.0024494967201957
0.95	0.002670939563322
0.953333	0.0029885718931824
0.956667	0.0029082342880414
0.96	0.0025128422479882
0.963333	0.0023783230020078
0.966667	0.0026828150095668
0.97	0.0028731669610408
0.973333	0.0024615429231403
0.976667	0.0018048425993138
0.98	0.0016767402513013
0.983333	0.0021965061737167
0.986667	0.0026434170673741
0.99	0.0024244778328938
0.993333	0.0018283539110361
0.996667	0.0015597298412438
1	0.0018053397919425


==> anc/Fig4_xSF_ReVec0_SFX0SFY2SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	5.1868986870061
0	5.1868986870061
0.00333333	5.1886251170847
0.00666667	5.1892123259355
0.01	5.1857458811646
0.0133333	5.1894040712798
0.0166667	5.213622088172
0.02	5.253039150366
0.0233333	5.2882186426359
0.0266667	5.3131177595771
0.03	5.3441874060054
0.0333333	5.3955848316209
0.0366667	5.4584225658732
0.04	5.5182084136197
0.0433333	5.5848105840367
0.0466667	5.686424486919
0.05	5.8340030270534
0.0533333	6.0123908618609
0.0566667	6.2159654270575
0.06	6.4734844184195
0.0633333	6.8168273320712
0.0666667	7.2370787589763
0.07	7.7029691115633
0.0733333	8.2287607867733
0.0766667	8.8968931815074
0.08	9.801983183621
0.0833333	11.009838460978
0.0866667	12.611488367388
0.09	14.777643325507
0.0933333	17.633173762328
0.0966667	20.963806438834
0.1	24.050574640018
0.103333	25.916397621409
0.106667	25.886912658377
0.11	24.011592477242
0.113333	20.983501763406
0.116667	17.659726483354
0.12	14.618450324553
0.123333	12.060716792075
0.126667	9.9798439354274
0.13	8.3263279300366
0.133333	7.03713761811
0.136667	6.0143646799032
0.14	5.1569513550107
0.143333	4.4170706440717
0.146667	3.7975681024287
0.15	3.2955453228055
0.153333	2.8755532252885
0.156667	2.5049508421605
0.16	2.1890377343633
0.163333	1.9484695759613
0.166667	1.7722474113364
0.17	1.6166728453147
0.173333	1.451973997913
0.176667	1.2896638901284
0.18	1.1547528661602
0.183333	1.0468533985062
0.186667	0.94503952675567
0.19	0.8430143540238
0.193333	0.75851907854993
0.196667	0.70377267723657
0.2	0.66318104787984
0.203333	0.61211704982956
0.206667	0.5486713192043
0.21	0.49255602868199
0.213333	0.45527931118758
0.216667	0.42634021243975
0.22	0.3928171666762
0.223333	0.35901837741892
0.226667	0.3353666032154
0.23	0.31505143209646
0.233333	0.2770899250125
0.236667	0.21509676910122
0.24	0.15137246581003
0.243333	0.1146380363161
0.246667	0.10948203612458
0.25	0.11550763286594
0.253333	0.1130304076676
0.256667	0.10012923892114
0.26	0.084371183961904
0.263333	0.068731345748206
0.266667	0.052725882572163
0.27	0.041116736590595
0.273333	0.041187946973038
0.276667	0.050922400936808
0.28	0.057828405658484
0.283333	0.053162994727745
0.286667	0.042295479391474
0.29	0.036483843145689
0.293333	0.037960647336019
0.296667	0.039145943289808
0.3	0.035497253455535
0.303333	0.032334349585069
0.306667	0.036393641255887
0.31	0.045545711373828
0.313333	0.051395252023989
0.316667	0.049739388767024
0.32	0.043826158978765
0.323333	0.038103269572076
0.326667	0.033718417203173
0.33	0.031178483715349
0.333333	0.032467791399952
0.336667	0.037027875982087
0.34	0.03898384001913
0.343333	0.033482954638126
0.346667	0.024964059819108
0.35	0.023812155943578
0.353333	0.033252502994197
0.356667	0.044090372491864
0.36	0.045873652536884
0.363333	0.040050962646658
0.366667	0.036994302362815
0.37	0.041022204723817
0.373333	0.044439642090734
0.376667	0.038740923121854
0.38	0.026890514007299
0.383333	0.01959403011433
0.386667	0.021445420922608
0.39	0.026400262681215
0.393333	0.027606072922753
0.396667	0.02635361410631
0.4	0.027865716123057
0.403333	0.031763723007268
0.406667	0.032087570897645
0.41	0.026480912076455
0.413333	0.02040551196028
0.416667	0.020076803294151
0.42	0.024494560968394
0.423333	0.027650188770833
0.426667	0.026812270929028
0.43	0.02484217620071
0.433333	0.024491225594125
0.436667	0.024284411083403
0.44	0.0217906618712
0.443333	0.0181693532577
0.446667	0.01658180638329
0.45	0.017360063843426
0.453333	0.01785795508022
0.456667	0.01705953588602
0.46	0.017273072584751
0.463333	0.020007148133072
0.466667	0.022686178184918
0.47	0.021854550971376
0.473333	0.018305618498475
0.476667	0.016177595508744
0.48	0.017071091744336
0.483333	0.017926847766055
0.486667	0.015851435999575
0.49	0.012630030176313
0.493333	0.012165681052972
0.496667	0.014704797947035
0.5	0.016381265715735
0.503333	0.014553150209901
0.506667	0.011050720134871
0.51	0.0091142613717019
0.513333	0.0092258312281315
0.516667	0.0098036257846742
0.52	0.01052385546783
0.523333	0.012307408701848
0.526667	0.014330466377823
0.53	0.01395991204973
0.533333	0.01078593313594
0.536667	0.0083892206979817
0.54	0.0099244476134049
0.543333	0.013268226329621
0.546667	0.013300124487978
0.55	0.0088838564860873
0.553333	0.0047380759580925
0.556667	0.0052066096920695
0.56	0.0085549681882943
0.563333	0.00976073237389
0.566667	0.007581762026647
0.57	0.0057784552236743
0.573333	0.007220663573788
0.576667	0.0098800442707505
0.58	0.010326687960017
0.583333	0.0089197352983819
0.586667	0.0087622625392756
0.59	0.010443883696215
0.593333	0.011030972153344
0.596667	0.00888306655136
0.6	0.0065747249621177
0.603333	0.0070715028933351
0.606667	0.0089826134879073
0.61	0.0085084163645922
0.613333	0.005453810721211
0.616667	0.0040218483282339
0.62	0.0066650591082132
0.623333	0.0099957118362638
0.626667	0.0092194509294191
0.63	0.0050186278751897
0.633333	0.0028592697423672
0.636667	0.0055084573531954
0.64	0.0093749044837207
0.643333	0.0096985684838068
0.646667	0.0069062366145543
0.65	0.0052205602846395
0.653333	0.0062300063742402
0.656667	0.007137812681042
0.66	0.0057930061028135
0.663333	0.0043380131595933
0.666667	0.0058164926479995
0.67	0.0091154422373003
0.673333	0.010190618429954
0.676667	0.0078626793237787
0.68	0.0054481854765482
0.683333	0.0057913381420389
0.686667	0.0072253017994781
0.69	0.006478517336639
0.693333	0.0039471085329633
0.696667	0.0032186810111509
0.7	0.0055634646601473
0.703333	0.0078216184252219
0.706667	0.0069919325291277
0.71	0.0046548895016659
0.713333	0.0045567953518227
0.716667	0.0069527668741275
0.72	0.0081739784521942
0.723333	0.0060623166035861
0.726667	0.0031834949711123
0.73	0.0031050644964679
0.733333	0.0053162526116309
0.736667	0.0062111185672114
0.74	0.0044540049852068
0.743333	0.0027373881369442
0.746667	0.0035908133603418
0.75	0.0056963659847278
0.753333	0.0060358391980585
0.756667	0.0043194417580491
0.76	0.0030526645592743
0.763333	0.003534113136736
0.766667	0.0041192026896094
0.77	0.0032113175336917
0.773333	0.0020291375076052
0.776667	0.002729559150008
0.78	0.0048627105622239
0.783333	0.0057866202587363
0.786667	0.0045123704360017
0.79	0.0030970920828442
0.793333	0.0034482593548945
0.796667	0.004453498472525
0.8	0.0038352855010275
0.803333	0.0018507774433946
0.806667	0.0011060118832913
0.81	0.0027024971243423
0.813333	0.0045612044746865
0.816667	0.0044704856262917
0.82	0.0032393350468147
0.823333	0.0032343076960734
0.826667	0.0046388551484522
0.83	0.0051943029357266
0.833333	0.0037874225848254
0.836667	0.0023305561655591
0.84	0.0029730830430997
0.843333	0.0048156334342682
0.846667	0.0051135354504999
0.85	0.0032314743362761
0.853333	0.0015221968764281
0.856667	0.0019341896891232
0.86	0.0034204609276814
0.863333	0.0037809188829442
0.866667	0.0028794354004472
0.87	0.0024231234364055
0.873333	0.0030207826931632
0.876667	0.0033137321892683
0.88	0.0024418387846414
0.883333	0.001721525019464
0.886667	0.0026630900427412
0.89	0.0043538825117073
0.893333	0.0044729043936585
0.896667	0.0026770227729184
0.9	0.0012790742044265
0.903333	0.0020403843501843
0.906667	0.0037277337042516
0.91	0.0039910557522637
0.913333	0.0027145737901073
0.916667	0.001922823744435
0.92	0.0026071954009387
0.923333	0.0033784780589589
0.926667	0.002846654807099
0.93	0.0018635504728793
0.933333	0.0021099645517094
0.936667	0.003304100445009
0.94	0.0035001827304752
0.943333	0.0021214051360943
0.946667	0.0010208434922288
0.95	0.0017992771771459
0.953333	0.003389784363415
0.956667	0.0036188395884534
0.96	0.002422227529662
0.963333	0.0018378052411729
0.966667	0.0027969210633231
0.97	0.0036534633932097
0.973333	0.0027630323006053
0.976667	0.0011852954290882
0.98	0.0012708431595951
0.983333	0.0031128810870847
0.986667	0.0042079554223298
0.99	0.0029843926364741
0.993333	0.001069458770734
0.996667	0.00096643929311052
1	0.0025492483549129


==> anc/Fig4_xSF_ReVec0_SFX0SFY3SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	3.42005214831
0	3.42005214831
0.00333333	3.4092115721051
0.00666667	3.3881033301472
0.01	3.3744305576501
0.0133333	3.3666945571706
0.0166667	3.3474710551164
0.02	3.3119138574245
0.0233333	3.2801224455372
0.0266667	3.2729705794613
0.03	3.2833927899978
0.0333333	3.2844957539382
0.0366667	3.2657281180948
0.04	3.247551044048
0.0433333	3.2532696108473
0.0466667	3.2771001092083
0.05	3.2942301290888
0.0533333	3.2989943513085
0.0566667	3.3154604993202
0.06	3.3636857172673
0.0633333	3.4311852409132
0.0666667	3.4942872292462
0.07	3.5599595003463
0.0733333	3.6637108433087
0.0766667	3.8217649844009
0.08	4.0086109429058
0.0833333	4.2004054394049
0.0866667	4.4252343956808
0.09	4.7414518770963
0.0933333	5.1689428376136
0.0966667	5.6786860159821
0.1	6.2695008801381
0.103333	7.0232125777161
0.106667	8.0454678238044
0.11	9.378343859658
0.113333	11.051597844116
0.116667	13.24534072479
0.12	16.28850961888
0.123333	20.305286746138
0.126667	24.756211473695
0.13	28.404261545556
0.133333	29.933460844891
0.136667	28.790402547293
0.14	25.52479141033
0.143333	21.344777489589
0.146667	17.326922139838
0.15	13.961074408046
0.153333	11.266356254698
0.156667	9.1433044882629
0.16	7.5405849568844
0.163333	6.3832858152562
0.166667	5.5057417813606
0.17	4.7356880952876
0.173333	4.0140115967015
0.176667	3.3862630519295
0.18	2.8914115962184
0.183333	2.5025147825618
0.186667	2.1760876505086
0.19	1.9106329546536
0.193333	1.7238454870306
0.196667	1.5942698029339
0.2	1.4644488973367
0.203333	1.3037523831372
0.206667	1.1387874205176
0.21	1.0095154877196
0.213333	0.91690561192573
0.216667	0.83326103770346
0.22	0.75005001805032
0.223333	0.68769401814229
0.226667	0.65618003365659
0.23	0.63077903006678
0.233333	0.58150114470971
0.236667	0.51257724974991
0.24	0.45440501689352
0.243333	0.42173415168397
0.246667	0.39878462169557
0.25	0.36773281336479
0.253333	0.33317843708329
0.256667	0.30712272170922
0.26	0.28285427142129
0.263333	0.24191248245058
0.266667	0.18432013323943
0.27	0.13439218576755
0.273333	0.11118879481286
0.276667	0.10659317611781
0.28	0.10203502061204
0.283333	0.096076571689315
0.286667	0.10007847863889
0.29	0.11060482664969
0.293333	0.10520317889453
0.296667	0.072931900440156
0.3	0.035213816947607
0.303333	0.022460761379116
0.306667	0.03584587391115
0.31	0.047382104184968
0.313333	0.038314691754818
0.316667	0.022131128297267
0.32	0.021776496473564
0.323333	0.036151910586149
0.326667	0.043774320262548
0.33	0.035499216431218
0.333333	0.026981536082757
0.336667	0.033736492530183
0.34	0.047121899875928
0.343333	0.046695437406421
0.346667	0.029993736972191
0.35	0.016165981398201
0.353333	0.019329415806693
0.356667	0.030777260070235
0.36	0.033846343040883
0.363333	0.027270010556165
0.366667	0.023474682351484
0.37	0.027787467262448
0.373333	0.031453411181396
0.376667	0.027416203230374
0.38	0.022541086091751
0.383333	0.026998842942081
0.386667	0.037775272110578
0.39	0.042177822008359
0.393333	0.03612025178439
0.396667	0.029436899625304
0.4	0.030565050844297
0.403333	0.034132829068573
0.406667	0.029917095502867
0.41	0.019016064806059
0.413333	0.012780356109279
0.416667	0.016662309586941
0.42	0.023363283900606
0.423333	0.024497105131904
0.426667	0.022035944049799
0.43	0.022725252058183
0.433333	0.025888055239202
0.436667	0.02464940314101
0.44	0.018378274850653
0.443333	0.015681484747666
0.446667	0.021867633631967
0.45	0.029778429464955
0.453333	0.028949700030429
0.456667	0.020400611204521
0.46	0.01517403427734
0.463333	0.018608042264369
0.466667	0.023446540973435
0.47	0.021452195615846
0.473333	0.015588099601012
0.476667	0.014657741675882
0.48	0.019276695442672
0.483333	0.020965447385219
0.486667	0.015662436791418
0.49	0.010655804291257
0.493333	0.013897034932289
0.496667	0.021656678704209
0.5	0.02337727893954
0.503333	0.016857732163551
0.506667	0.011356982508793
0.51	0.014149751006708
0.513333	0.020422560730732
0.516667	0.020911825176114
0.52	0.015253425860061
0.523333	0.011378616264634
0.526667	0.012971471319865
0.53	0.014522990194123
0.533333	0.010921620974327
0.536667	0.0060424376476212
0.54	0.0068653779296255
0.543333	0.012382646871121
0.546667	0.014649672564232
0.55	0.010555756420405
0.553333	0.0063541338682779
0.556667	0.0080717739150101
0.56	0.012482406693271
0.563333	0.012331095171597
0.566667	0.0076257814032229
0.57	0.0056168694233287
0.573333	0.0095272614482646
0.576667	0.01336671510213
0.58	0.010872200474987
0.583333	0.0050380370846944
0.586667	0.0037783554998534
0.59	0.0083094677355147
0.593333	0.01174179575214
0.596667	0.009690585040921
0.6	0.0065510108590971
0.603333	0.0080601372864579
0.606667	0.011948099531252
0.61	0.011338530438458
0.613333	0.0057735941917019
0.616667	0.0027157042811469
0.62	0.0067044486866562
0.623333	0.012323769346378
0.626667	0.011770015439128
0.63	0.0059919815371688
0.633333	0.0029977536514741
0.636667	0.0060812780137328
0.64	0.0095391761140356
0.643333	0.0078282710332241
0.646667	0.003926155268808
0.65	0.0043457895478736
0.653333	0.0088101666502454
0.656667	0.010580344403417
0.66	0.0069078777482727
0.663333	0.0034675124618659
0.666667	0.0057695030725489
0.67	0.010503453638771
0.673333	0.010122235446303
0.676667	0.0040730953943346
0.68	-4.6402526120894e-05
0.683333	0.0027823446477827
0.686667	0.0081234497731307
0.69	0.0088548937483083
0.693333	0.0051955197733363
0.696667	0.0033971518037447
0.7	0.005903900714821
0.703333	0.0081372688398889
0.706667	0.0062233940934638
0.71	0.0031867395305743
0.713333	0.0040042143560187
0.716667	0.0074690742716239
0.72	0.0077837433943077
0.723333	0.003637971156093
0.726667	0.00071929243495323
0.73	0.0034418434807806
0.733333	0.0082244089562691
0.736667	0.0085770807705379
0.74	0.0045337224036348
0.743333	0.0023874611706584
0.746667	0.00521262234394
0.75	0.0083852576406177
0.753333	0.0066683736900247
0.756667	0.0020982691702128
0.76	0.00093147446893093
0.763333	0.0044345063838735
0.766667	0.0072990281610814
0.77	0.0057215302404748
0.773333	0.0027886921563293
0.776667	0.0033164025515312
0.78	0.0063592779568066
0.783333	0.0067924819485943
0.786667	0.003293420660984
0.79	0.00043351697222335
0.793333	0.0018174215168759
0.796667	0.0048289398190982
0.8	0.0048422287699988
0.803333	0.0022386931133704
0.806667	0.0015285114680282
0.81	0.0041770844724803
0.813333	0.0062884687191387
0.816667	0.0046147494502683
0.82	0.0015262387699465
0.823333	0.0013199083891543
0.826667	0.003667316920198
0.83	0.0043444273242988
0.833333	0.0020438323968561
0.836667	0.00061209364796057
0.84	0.003089083566514
0.843333	0.0066610757104605
0.846667	0.0064679532960232
0.85	0.0027712717880353
0.853333	0.00072587545947577
0.856667	0.0029827173058374
0.86	0.0060304123059533
0.863333	0.005521827270748
0.866667	0.002497047221973
0.87	0.0014186224128053
0.873333	0.0033982730458441
0.876667	0.004900255032178
0.88	0.0034738607276667
0.883333	0.0014330477907612
0.886667	0.0019781696660038
0.89	0.0040787037652019
0.893333	0.0041599788065795
0.896667	0.0018596664330582
0.9	0.00074044904418107
0.903333	0.0027433831750643
0.906667	0.005011408633098
0.91	0.004155527948406
0.913333	0.0014931200354051
0.916667	0.0011217457863558
0.92	0.0036354730782788
0.923333	0.005095700624936
0.926667	0.0029681231484644
0.93	7.3890891979923e-05
0.933333	0.00048864138743908
0.936667	0.0034898774814269
0.94	0.0046491529775107
0.943333	0.0024143557334113
0.946667	0.00029867756583842
0.95	0.0014903986620541
0.953333	0.0040983774116056
0.956667	0.0041318586592807
0.96	0.001552712996412
0.963333	0.00023212676743779
0.966667	0.0020436343282186
0.97	0.0041557613881958
0.973333	0.0035087596469095
0.976667	0.0014623494557687
0.98	0.0015159941233312
0.983333	0.0037569111570292
0.986667	0.0046711319678105
0.99	0.0025976280100377
0.993333	0.00037474335938534
0.996667	0.0010607179707598
1	0.0032968791347907


==> anc/Fig4_xSF_ReVec0_SFX0SFY6SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0.704734959565
0	0.704734959565
0.00333333	0.69437433668807
0.00666667	0.68011525911414
0.01	0.68661413188849
0.0133333	0.70739656168506
0.0166667	0.71151260880979
0.02	0.687863722715
0.0233333	0.66293397797518
0.0266667	0.66497499491795
0.03	0.68534592711973
0.0333333	0.69243890943716
0.0366667	0.67763660161978
0.04	0.66646945084944
0.0433333	0.67947428507654
0.0466667	0.70123628826219
0.05	0.70370534965676
0.0533333	0.68890137048301
0.0566667	0.6866761352789
0.06	0.71030437067625
0.0633333	0.73698514643765
0.0666667	0.74394043812568
0.07	0.74572627647682
0.0733333	0.77341020634667
0.0766667	0.82361555104286
0.08	0.85564327859324
0.0833333	0.84727690515005
0.0866667	0.82981621689226
0.09	0.8473382141148
0.0933333	0.89552073884031
0.0966667	0.92957716359181
0.1	0.93188520354576
0.103333	0.93969668605805
0.106667	0.98934603399449
0.11	1.0586999034099
0.113333	1.0968530333338
0.116667	1.1010102851449
0.12	1.1247453638127
0.123333	1.1995087852372
0.126667	1.2836708392892
0.13	1.3188874488099
0.133333	1.3140795104299
0.136667	1.3306792026996
0.14	1.3887192062501
0.143333	1.4379264329744
0.146667	1.4443325805627
0.15	1.460776681161
0.153333	1.5606614638612
0.156667	1.7220686052765
0.16	1.8443438901182
0.163333	1.8941949866594
0.166667	1.970445373033
0.17	2.1733834937773
0.173333	2.4555508368891
0.176667	2.6845254789017
0.18	2.8486099260817
0.183333	3.1055750356
0.186667	3.5825520345624
0.19	4.2126311325558
0.193333	4.8682434251509
0.196667	5.6069991479214
0.2	6.634753711711
0.203333	8.0060558880476
0.206667	9.5736841677978
0.21	11.451281262698
0.213333	14.427222234867
0.216667	19.5024006761
0.22	26.643708940182
0.223333	34.000380689357
0.226667	38.696213860226
0.23	38.766046067069
0.233333	34.514349087113
0.236667	28.07074072908
0.24	21.701777749963
0.243333	16.526465125568
0.246667	12.569362374446
0.25	9.5784065145802
0.253333	7.4924695405227
0.256667	6.2442095532654
0.26	5.4930162338323
0.263333	4.7957735561219
0.266667	3.9831428710874
0.27	3.217107785835
0.273333	2.6798672103277
0.276667	2.3323032244109
0.28	2.0207872363844
0.283333	1.7084856458375
0.286667	1.4877053467629
0.29	1.3965568635633
0.293333	1.3383124639149
0.296667	1.2135057269544
0.3	1.0505516884583
0.303333	0.94252101206409
0.306667	0.89887167368426
0.31	0.83702791800072
0.313333	0.71527929034455
0.316667	0.59896745853206
0.32	0.56313194142086
0.323333	0.5823373106801
0.326667	0.56996520701909
0.33	0.50182074693809
0.333333	0.44018025690417
0.336667	0.43184838435651
0.34	0.43958827756533
0.343333	0.4055017141128
0.346667	0.34183712885553
0.35	0.30869381201625
0.353333	0.31544988067324
0.356667	0.29954313502886
0.36	0.21829647880325
0.363333	0.11815698487519
0.366667	0.077584456544921
0.37	0.10450508077261
0.373333	0.13283867209436
0.376667	0.11670197905459
0.38	0.084454338020134
0.383333	0.082575459797858
0.386667	0.10132364776141
0.39	0.091600366561852
0.393333	0.041114793431369
0.396667	-0.006099306087397
0.4	-0.011938160226362
0.403333	0.0071564897387677
0.406667	0.012939908746321
0.41	0.0031311978932604
0.413333	0.0069739829244352
0.416667	0.032009246313656
0.42	0.048244293168006
0.423333	0.033453100983569
0.426667	0.0078694680224334
0.43	0.0047008328332979
0.433333	0.022368734993837
0.436667	0.030718663716326
0.44	0.019099834161508
0.443333	0.011230628595175
0.446667	0.025362422115288
0.45	0.043171468505642
0.453333	0.036311376521563
0.456667	0.0098963514000283
0.46	-0.0039532398155415
0.463333	0.0072084445533983
0.466667	0.01998981264818
0.47	0.012939571216125
0.473333	-0.00042669985756685
0.476667	0.0064150648187329
0.48	0.030585067615976
0.483333	0.042441740119091
0.486667	0.029456989679262
0.49	0.01447889568962
0.493333	0.020674700392301
0.496667	0.036468447339548
0.5	0.033488555799776
0.503333	0.010104712575335
0.506667	-0.005178018792178
0.51	0.0047912759394452
0.513333	0.021868791780711
0.516667	0.021167586577932
0.52	0.0079984965516823
0.523333	0.0079495400612973
0.526667	0.026558123095671
0.53	0.040090583400465
0.533333	0.030654076385306
0.536667	0.0121661694832
0.54	0.0089505224009126
0.543333	0.020513027720057
0.546667	0.025104928317936
0.55	0.014425637822394
0.553333	0.0056187785302828
0.556667	0.013484097348152
0.56	0.026965889601117
0.563333	0.025994708664308
0.566667	0.011972220780187
0.57	0.0049195652177319
0.573333	0.012509802934697
0.576667	0.019278580388915
0.58	0.01221080821286
0.583333	0.0021749220071916
0.586667	0.0072508591214074
0.59	0.023503048832156
0.593333	0.029021600140673
0.596667	0.016329132372583
0.6	0.0041498846427199
0.603333	0.010044703033002
0.606667	0.024585380883151
0.61	0.025650548017282
0.613333	0.011162783920903
0.616667	0.0013442108676598
0.62	0.0079999976435474
0.623333	0.017576171744672
0.626667	0.012781733081525
0.63	-0.00099938342660881
0.633333	-0.0044116381931761
0.636667	0.0063696164553057
0.64	0.014670659039051
0.643333	0.0095491507410697
0.646667	0.0020480362454525
0.65	0.006663791889524
0.653333	0.017593950379982
0.656667	0.01734149749449
0.66	0.004626822330291
0.663333	-0.002182119106493
0.666667	0.0073551201238338
0.67	0.019036563605436
0.673333	0.014600954989229
0.676667	-0.00070831119512016
0.68	-0.0054324282562721
0.683333	0.0063494458622644
0.686667	0.016400667305871
0.69	0.0098625314945316
0.693333	-0.0025137356178576
0.696667	-0.00089578896274587
0.7	0.013397428767558
0.703333	0.019646648527228
0.706667	0.0087950770227548
0.71	-0.0030397482779018
0.713333	0.0011546240511011
0.716667	0.01394565480365
0.72	0.015090020751494
0.723333	0.002242591106359
0.726667	-0.0056522112904921
0.73	0.0029143010290781
0.733333	0.014758253681084
0.736667	0.0120642159958
0.74	-0.00083817434581563
0.743333	-0.0043373819676026
0.746667	0.0067017013287768
0.75	0.015352509397261
0.753333	0.0083702455354292
0.756667	-0.0038596389445855
0.76	-0.0030991540466771
0.763333	0.0093561748694214
0.766667	0.014866181064648
0.77	0.0054307741518376
0.773333	-0.0048008149132962
0.776667	-0.0012129066187176
0.78	0.0096712789915895
0.783333	0.010892213362954
0.786667	0.00099045603496324
0.79	-0.0042793970376939
0.793333	0.0036206068155324
0.796667	0.013021919359099
0.8	0.0099488309224801
0.803333	-0.00077470712262865
0.806667	-0.0031837814035375
0.81	0.0055860110018576
0.813333	0.011477338415684
0.816667	0.0054054755648177
0.82	-0.0029354514724039
0.823333	-0.00021785556508274
0.826667	0.0099644845374684
0.83	0.012554910240607
0.833333	0.0038891242306093
0.836667	-0.0030104049826976
0.84	0.0015586687989535
0.843333	0.0095078678525251
0.846667	0.0079112106964474
0.85	-0.00090257133876034
0.853333	-0.003036104073074
0.856667	0.0053753202505893
0.86	0.011989195698301
0.863333	0.0070327780667109
0.866667	-0.0017801518759301
0.87	-0.001074652572452
0.873333	0.0077171161190938
0.876667	0.010569803846859
0.88	0.0023766812685299
0.883333	-0.0051299395561779
0.886667	-0.0011682157578485
0.89	0.0077350055761456
0.893333	0.0077670845275598
0.896667	-0.0010612413091322
0.9	-0.0049139617748473
0.903333	0.0027317190824876
0.906667	0.010966755911464
0.91	0.0077772250146303
0.913333	-0.0018903997363396
0.916667	-0.0036119118845003
0.92	0.0049023026466881
0.923333	0.010666493948142
0.926667	0.0051701734778434
0.93	-0.0030400339113153
0.933333	-0.0016889141572516
0.936667	0.0066293649537201
0.94	0.0087801737080043
0.943333	0.0013470436338526
0.946667	-0.0042101028278631
0.95	0.00083908667564473
0.953333	0.0091394534825168
0.956667	0.0084020740397851
0.96	-7.8920347766499e-05
0.963333	-0.0036121523029627
0.966667	0.0026692961243454
0.97	0.0088702784523733
0.973333	0.0057929576959492
0.976667	-0.0012389874186862
0.98	-0.0011579137315707
0.983333	0.0054764927145469
0.986667	0.0074906354138489
0.99	0.00081337528897241
0.993333	-0.0047075291219668
0.996667	-0.00024105460258126
1	0.0081446830967411


==> anc/Fig4_xSF_ReVec0_SFX1SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.575530295383
0	6.575530295383
0.00333333	6.5853860907639
0.00666667	6.617577905023
0.01	6.6764486684527
0.0133333	6.7637695856556
0.0166667	6.8810028325734
0.02	7.0330554202203
0.0233333	7.2264806332092
0.0266667	7.4689143172172
0.03	7.7790766457908
0.0333333	8.1955635458036
0.0366667	8.7608408244585
0.04	9.4840833848109
0.0433333	10.321618591613
0.0466667	11.200951350803
0.05	12.063274459141
0.0533333	12.884273113815
0.0566667	13.680346089292
0.06	14.538127241888
0.0633333	15.646555170178
0.0666667	17.232576477291
0.07	19.352338723011
0.0733333	21.674145587712
0.0766667	23.497575998819
0.08	24.096840243825
0.0833333	23.163380931401
0.0866667	20.986225797888
0.09	18.225951417502
0.0933333	15.498252933289
0.0966667	13.113505750653
0.1	11.110174690701
0.103333	9.4327648437138
0.106667	8.0411578687917
0.11	6.9013908434932
0.113333	5.9560932365562
0.116667	5.1469543304158
0.12	4.4522251076365
0.123333	3.8779678110902
0.126667	3.4164028129197
0.13	3.0324066370102
0.133333	2.6932695330685
0.136667	2.3940441187146
0.14	2.1430787431866
0.143333	1.9336194951121
0.146667	1.7443102787481
0.15	1.5644557365553
0.153333	1.4037837646084
0.156667	1.2728134874557
0.16	1.1645039876539
0.163333	1.0635190848577
0.166667	0.9665488821889
0.17	0.88223637017489
0.173333	0.8126295335109
0.176667	0.74655284369437
0.18	0.67584636302238
0.183333	0.60920375504982
0.186667	0.56100332572135
0.19	0.52990027721519
0.193333	0.49783538368797
0.196667	0.45113698021464
0.2	0.39458022223881
0.203333	0.34087245918024
0.206667	0.29319405517588
0.21	0.24562845864057
0.213333	0.19763108060386
0.216667	0.15843423973113
0.22	0.13434492017674
0.223333	0.11862839656083
0.226667	0.099815446422426
0.23	0.076739512326521
0.233333	0.058888309980478
0.236667	0.052277925706114
0.24	0.051335013974496
0.243333	0.04731802826571
0.246667	0.039944747653848
0.25	0.035957117115465
0.253333	0.038375448459968
0.256667	0.042493570028634
0.26	0.042929657192845
0.263333	0.040095634879317
0.266667	0.037534762137857
0.27	0.036265756151778
0.273333	0.035160845020625
0.276667	0.034962181158299
0.28	0.037684272056339
0.283333	0.042007677768476
0.286667	0.043289316166574
0.29	0.039894051513552
0.293333	0.036425640025403
0.296667	0.03777140560553
0.3	0.041886336538459
0.303333	0.042316016823679
0.306667	0.037615685824381
0.31	0.034159852938506
0.313333	0.037763444755541
0.316667	0.045574827854963
0.32	0.0494848756236
0.323333	0.04614455541314
0.326667	0.040002212891959
0.33	0.03644679895361
0.333333	0.035754795706707
0.336667	0.035601796148497
0.34	0.036351191345706
0.343333	0.040099888320015
0.346667	0.045462143861165
0.35	0.047384000536701
0.353333	0.043460004570392
0.356667	0.037640976781981
0.36	0.035476070700597
0.363333	0.037356189434834
0.366667	0.039028745936504
0.37	0.037948041406411
0.373333	0.036061391754622
0.376667	0.035839433625559
0.38	0.036488404947857
0.383333	0.035960167208266
0.386667	0.034653005839281
0.39	0.03434850693769
0.393333	0.034325878045508
0.396667	0.031737126620303
0.4	0.026487051592474
0.403333	0.022845008274569
0.406667	0.024226112544462
0.41	0.028280071561034
0.413333	0.029834553133055
0.416667	0.027794140076131
0.42	0.025931242468961
0.423333	0.026521196286785
0.426667	0.026698103215152
0.43	0.023344968877615
0.433333	0.018943771303105
0.436667	0.018651294735576
0.44	0.022135203201449
0.443333	0.022703204435081
0.446667	0.016433337519031
0.45	0.0088086225248361
0.453333	0.008550411192926
0.456667	0.016120230294387
0.46	0.022590224059669
0.463333	0.020842118183644
0.466667	0.014209041657003
0.47	0.011330167519195
0.473333	0.014832146968346
0.476667	0.019070150708176
0.48	0.018724612032692
0.483333	0.015416468278592
0.486667	0.013856961981284
0.49	0.014565033145471
0.493333	0.014034557740264
0.496667	0.011101511265439
0.5	0.0091440499518745
0.503333	0.010798958278484
0.506667	0.013570629296198
0.51	0.013245129400309
0.513333	0.010043864530379
0.516667	0.0082796756399862
0.52	0.010040257573657
0.523333	0.01227223229362
0.526667	0.011432403068962
0.53	0.0086484361929142
0.533333	0.007813568792246
0.536667	0.0096728451529119
0.54	0.010754248804204
0.543333	0.0086033872456243
0.546667	0.0054835228569105
0.55	0.0051695577109947
0.553333	0.0076558013387543
0.556667	0.0093977584878021
0.56	0.0084201647469417
0.563333	0.0067697004365868
0.566667	0.0071130483313893
0.57	0.0088354541421862
0.573333	0.0092354521297662
0.576667	0.0076478882883901
0.58	0.0063308651700654
0.583333	0.0071159083477938
0.586667	0.0089278584792443
0.59	0.0095251047791218
0.593333	0.0085245141354746
0.596667	0.0074220835987327
0.6	0.0071893795789397
0.603333	0.0072841657754224
0.606667	0.0070952181655653
0.61	0.0070200307412684
0.613333	0.0074680685108584
0.616667	0.0077753501885836
0.62	0.0071255924128639
0.623333	0.006080517232744
0.626667	0.0060854971102841
0.63	0.0074551639731342
0.633333	0.0088539357294953
0.636667	0.0090995342657195
0.64	0.0086060164778711
0.643333	0.0084225087417861
0.646667	0.0085563324009534
0.65	0.0082213304012902
0.653333	0.0074239080659749
0.656667	0.0071225319475831
0.66	0.0075822015762348
0.663333	0.0076544160528441
0.666667	0.0064226209960135
0.67	0.004813283528968
0.673333	0.0045106693279403
0.676667	0.0055605410873137
0.68	0.0062576020390803
0.683333	0.0056443023299344
0.686667	0.0049531887783116
0.69	0.0057453553008391
0.693333	0.0074181516015903
0.696667	0.0078313784006936
0.7	0.0062813573362431
0.703333	0.0045603524988725
0.706667	0.0045603639496774
0.71	0.005829043818185
0.713333	0.0064421247614282
0.716667	0.0057327001428309
0.72	0.0049450262198373
0.723333	0.0051532169339734
0.726667	0.0057065928162425
0.73	0.0053582282382761
0.733333	0.0041514663697823
0.736667	0.0032786706528645
0.74	0.0033954982729602
0.743333	0.0040100892755856
0.746667	0.0045444432763846
0.75	0.005061514908061
0.753333	0.0055774185454671
0.756667	0.0054916493629628
0.76	0.0044647522984997
0.763333	0.0033719207795999
0.766667	0.0034182409788542
0.77	0.0043846775686587
0.773333	0.0047373681535638
0.776667	0.0037669121784484
0.78	0.002681000152931
0.783333	0.0028628938465032
0.786667	0.0037680468146106
0.79	0.0036976354847901
0.793333	0.0024528393563657
0.796667	0.0018586194451131
0.8	0.0031325728589791
0.803333	0.004874361232046
0.806667	0.0048112295294847
0.81	0.0029902304256081
0.813333	0.0018167567310535
0.816667	0.0027678475550842
0.82	0.0044174637377639
0.823333	0.0045444410569338
0.826667	0.0032306574570463
0.83	0.0025358134827269
0.833333	0.0033972802554768
0.836667	0.0043539208850219
0.84	0.0038344076784443
0.843333	0.0024901507103492
0.846667	0.0021617834330311
0.85	0.0031612789928751
0.853333	0.0039331173427794
0.856667	0.0034433879238112
0.86	0.0026085128638319
0.863333	0.0027203262857551
0.866667	0.0034316817967947
0.87	0.0033934194439006
0.873333	0.0024527765145255
0.876667	0.0019533523005169
0.88	0.0026823366656164
0.883333	0.0036569872579945
0.886667	0.0036132567498539
0.89	0.0028755738130262
0.893333	0.0027331975363251
0.896667	0.0033460935676114
0.9	0.0034875187171283
0.903333	0.0025508058004393
0.906667	0.0016659098510844
0.91	0.002080886219053
0.913333	0.0032174006085862
0.916667	0.0034369467153673
0.92	0.002469802142303
0.923333	0.0018487315215416
0.926667	0.0026201068838555
0.93	0.0037304163409155
0.933333	0.0035438599310343
0.936667	0.0022735071682856
0.94	0.0017086379310035
0.943333	0.0026252223405948
0.946667	0.0036967734570739
0.95	0.0034678077733693
0.953333	0.0024216360999753
0.956667	0.0021270501371867
0.96	0.0028564308380346
0.963333	0.0032708002827032
0.966667	0.0025492198206841
0.97	0.0016625496347467
0.973333	0.0018786366722474
0.976667	0.0028212977883241
0.98	0.0030377871299602
0.983333	0.0021809206893624
0.986667	0.0014884043610538
0.99	0.0018796612428003
0.993333	0.0026016934650675
0.996667	0.0024547659896279
1	0.0016662303749584


==> anc/Fig4_xSF_ReVec0_SFX1SFY0SFZ1ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.1247650054395
0	6.1247650054395
0.00333333	6.1331317678638
0.00666667	6.1528315970161
0.01	6.177924227879
0.0133333	6.2148880681412
0.0166667	6.2751836404794
0.02	6.3594921308329
0.0233333	6.4622247115574
0.0266667	6.5916195718711
0.03	6.7703546214289
0.0333333	7.008860042738
0.0366667	7.2909557820823
0.04	7.5998995522669
0.0433333	7.9498928726264
0.0466667	8.3700892060091
0.05	8.8551764159003
0.0533333	9.3559689202571
0.0566667	9.8377030203025
0.06	10.337035790418
0.0633333	10.945018379502
0.0666667	11.750990849644
0.07	12.843194544607
0.0733333	14.362377011586
0.0766667	16.469847449574
0.08	19.143966277871
0.0833333	21.955026943465
0.0866667	24.102300706581
0.09	24.804769585361
0.0933333	23.777387186113
0.0966667	21.394607999554
0.1	18.410820628587
0.103333	15.499106026668
0.106667	12.981821505381
0.11	10.88202370828
0.113333	9.1250313632079
0.116667	7.6648817690991
0.12	6.4802029926619
0.123333	5.5331004760674
0.126667	4.7692736124684
0.13	4.143703360025
0.133333	3.6270198329716
0.136667	3.1931480147929
0.14	2.8175685389276
0.143333	2.4888495975529
0.146667	2.2090027809773
0.15	1.9765369685702
0.153333	1.7765635435166
0.156667	1.5935197001296
0.16	1.4274104873075
0.163333	1.288456954025
0.166667	1.1773066214808
0.17	1.0795648148846
0.173333	0.98234779964338
0.176667	0.8888760172027
0.18	0.81103092589675
0.183333	0.75167391019476
0.186667	0.70129165092195
0.19	0.65101783062622
0.193333	0.60150661402436
0.196667	0.55618781091098
0.2	0.51148526384915
0.203333	0.45951158705288
0.206667	0.39881311386762
0.21	0.33725286291702
0.213333	0.28361452726595
0.216667	0.24016382260858
0.22	0.20461707467415
0.223333	0.17539150351073
0.226667	0.15161559807137
0.23	0.13034625264732
0.233333	0.10824584708451
0.236667	0.086229867146696
0.24	0.0689668192112
0.243333	0.058559185986933
0.246667	0.051558143160407
0.25	0.044179696093674
0.253333	0.037990101644676
0.256667	0.037134672889544
0.26	0.040975977687284
0.263333	0.043409016645696
0.266667	0.040442673206144
0.27	0.035228862742742
0.273333	0.033344809117617
0.276667	0.035357626209343
0.28	0.037194948760068
0.283333	0.036797450443795
0.286667	0.036560516221525
0.29	0.038461024697669
0.293333	0.040413830293792
0.296667	0.040043352016525
0.3	0.039644238884313
0.303333	0.043509459348986
0.306667	0.050676762938238
0.31	0.054241016308379
0.313333	0.049520298190759
0.316667	0.04019211939544
0.32	0.033845658804323
0.323333	0.033168471340085
0.326667	0.034594190688149
0.33	0.034859098227871
0.333333	0.034943602632633
0.336667	0.036334719124935
0.34	0.037089143819022
0.343333	0.03501956931554
0.346667	0.032944373183354
0.35	0.036318569661648
0.353333	0.044997964277102
0.356667	0.051275656869591
0.36	0.048736926972698
0.363333	0.040718820115859
0.366667	0.036456664331788
0.37	0.039533492142587
0.373333	0.043924926918972
0.376667	0.042496005751759
0.38	0.035991790811597
0.383333	0.030825408994548
0.386667	0.030012507344871
0.39	0.030227923848137
0.393333	0.027939685037976
0.396667	0.024679440382763
0.4	0.024127229821225
0.403333	0.026404492929593
0.406667	0.028356051500481
0.41	0.028630312349449
0.413333	0.029129016658327
0.416667	0.030725963464229
0.42	0.030582303200316
0.423333	0.02601792045387
0.426667	0.019403848872867
0.43	0.016256062904888
0.433333	0.018493729362055
0.436667	0.022139883778239
0.44	0.022620366806428
0.443333	0.02022813465415
0.446667	0.018594495831398
0.45	0.019210092008336
0.453333	0.020020165692896
0.456667	0.019273159588287
0.46	0.018104058750156
0.463333	0.018084479079087
0.466667	0.018141580978979
0.47	0.016059872139018
0.473333	0.012351686668884
0.476667	0.010360338563712
0.48	0.012056617229888
0.483333	0.015452961733444
0.486667	0.017165267485058
0.49	0.016277679990852
0.493333	0.014369288310446
0.496667	0.012677620127105
0.5	0.011143455725653
0.503333	0.010140934635269
0.506667	0.010996859628455
0.51	0.013688497330741
0.513333	0.015521150326444
0.516667	0.01390821539489
0.52	0.0099875774708008
0.523333	0.0076491768704382
0.526667	0.0087069805312035
0.53	0.010703031225174
0.533333	0.010414720381415
0.536667	0.0081618621407397
0.54	0.0069931643786157
0.543333	0.0082068100413972
0.546667	0.0096769938214009
0.55	0.0090681107109709
0.553333	0.0070040362654937
0.556667	0.0058103666739714
0.56	0.0061808225848493
0.563333	0.0067840334023332
0.566667	0.00689503376826
0.57	0.007570605835231
0.573333	0.0095421014214475
0.576667	0.011364869519648
0.58	0.010995870804669
0.583333	0.0085831669608691
0.586667	0.0063108634342941
0.59	0.0056025745873026
0.593333	0.0058550866327631
0.596667	0.0062405951544559
0.6	0.0072814688773671
0.603333	0.0095055738126827
0.606667	0.011501358538091
0.61	0.011028423536156
0.613333	0.0081098073467525
0.616667	0.0055128288940273
0.62	0.0054819193030841
0.623333	0.007115024330251
0.626667	0.0080009265395189
0.63	0.0076121021955072
0.633333	0.0075405770412491
0.636667	0.008528878892327
0.64	0.0090316122131761
0.643333	0.0075733690691025
0.646667	0.0052732899407902
0.65	0.0045694645241956
0.653333	0.0059110971335847
0.656667	0.0072879421990693
0.66	0.0072310899790098
0.663333	0.0067573789150432
0.666667	0.0074266944132688
0.67	0.0086179850018268
0.673333	0.0082934478338711
0.676667	0.0061636069278193
0.68	0.0044230534737132
0.683333	0.0047935500854031
0.686667	0.0061526441358628
0.69	0.0062257377626958
0.693333	0.0048603041010792
0.696667	0.0041321448911172
0.7	0.0052375390531318
0.703333	0.0067643771348198
0.706667	0.0067619158995569
0.71	0.0054682718851136
0.713333	0.004804243856745
0.716667	0.0055983886512055
0.72	0.0066112504030343
0.723333	0.0064721568055714
0.726667	0.0054320196103483
0.73	0.0045643594299814
0.733333	0.0040936895001872
0.736667	0.0035275608565423
0.74	0.00304180972664
0.743333	0.0035239576377085
0.746667	0.0050264001127056
0.75	0.0061958954236565
0.753333	0.0058875460859264
0.756667	0.0047003556716948
0.76	0.0041033011792866
0.763333	0.004402539707086
0.766667	0.0045368630011846
0.77	0.0038836050200289
0.773333	0.0032323297060739
0.776667	0.0034794956625558
0.78	0.0041794370239423
0.783333	0.0042555772129829
0.786667	0.0037100576566076
0.79	0.003563510096482
0.793333	0.0040874385734316
0.796667	0.0042048425100683
0.8	0.0031815396460433
0.803333	0.0020228264755304
0.806667	0.002210224863137
0.81	0.0034834306050413
0.813333	0.0040697427140043
0.816667	0.0032274996265798
0.82	0.002382847144051
0.823333	0.0030577285021865
0.826667	0.004555639375594
0.83	0.0048559490909339
0.833333	0.0034876049415141
0.836667	0.0022017988244666
0.84	0.0024720223259986
0.843333	0.0034919767615324
0.846667	0.0035383627257884
0.85	0.0025609241596794
0.853333	0.0021346220414686
0.856667	0.002958232754248
0.86	0.0037539414109227
0.863333	0.0032270086615392
0.866667	0.0020819760037098
0.87	0.002020474377223
0.873333	0.0032200193916487
0.876667	0.0040710829390329
0.88	0.0035332007256422
0.883333	0.0025716391407968
0.886667	0.0026042804219758
0.89	0.0034005334164883
0.893333	0.0035836946678687
0.896667	0.0028365745285006
0.9	0.0023566560216201
0.903333	0.002902285628203
0.906667	0.0035359078733165
0.91	0.0030857286213632
0.913333	0.002088245054227
0.916667	0.0021267032895463
0.92	0.0034290031329214
0.923333	0.0043417377767763
0.926667	0.0035934281341087
0.93	0.0020948232165609
0.933333	0.0016556328612652
0.936667	0.0025050461920969
0.94	0.003180790462868
0.943333	0.0027806578379594
0.946667	0.0021603416313713
0.95	0.0024259556680503
0.953333	0.0031740615860745
0.956667	0.0031643207036459
0.96	0.0022892741999029
0.963333	0.0017599779628664
0.966667	0.0022520845865238
0.97	0.0029064042097133
0.973333	0.0027088481700266
0.976667	0.0020677037638777
0.98	0.0021173583139683
0.983333	0.0028416851672101
0.986667	0.0029922725947196
0.99	0.0020228436911073
0.993333	0.0010822060034299
0.996667	0.0014390980016708
1	0.0026095587347309


==> anc/Fig4_xSF_ReVec0_SFX1SFY1SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	6.101458996906
0	6.101458996906
0.00333333	6.1146503768401
0.00666667	6.1431830267097
0.01	6.1713552868303
0.0133333	6.2041956945049
0.0166667	6.2615544238475
0.02	6.3502054515548
0.0233333	6.458565656175
0.0266667	6.5848982459923
0.03	6.7564063838138
0.0333333	7.0058749248277
0.0366667	7.3345513127649
0.04	7.713067874281
0.0433333	8.1189776645722
0.0466667	8.5565802406483
0.05	9.0320531056441
0.0533333	9.5263778384352
0.0566667	10.016119620776
0.06	10.522980956115
0.0633333	11.128995282312
0.0666667	11.943210014633
0.07	13.072794261304
0.0733333	14.62493958767
0.0766667	16.676218589997
0.08	19.145370226615
0.0833333	21.645686655282
0.0866667	23.509974658473
0.09	24.081562941981
0.0933333	23.101135974695
0.0966667	20.874473443997
0.1	18.069811893061
0.103333	15.317390403156
0.106667	12.935410994268
0.11	10.945132659239
0.113333	9.2600231254986
0.116667	7.8293086063472
0.12	6.6442032872997
0.123333	5.6830469498835
0.126667	4.8964757118943
0.13	4.2393756466234
0.133333	3.6916289680716
0.136667	3.2420824185006
0.14	2.8679831161512
0.143333	2.5412366361419
0.146667	2.2481494880037
0.15	1.9919194947235
0.153333	1.7761970615215
0.156667	1.5945284161403
0.16	1.4375483167812
0.163333	1.302395575679
0.166667	1.1887401451991
0.17	1.0893458955388
0.173333	0.99224880892805
0.176667	0.89338466678102
0.18	0.80164587358673
0.183333	0.72810942183376
0.186667	0.67283508066869
0.19	0.62535774791462
0.193333	0.5764760687439
0.196667	0.52585230274376
0.2	0.47827763656079
0.203333	0.43647560033271
0.206667	0.39937811839539
0.21	0.36441342911984
0.213333	0.32811133468891
0.216667	0.28579569932
0.22	0.23508925007081
0.223333	0.1814446062161
0.226667	0.13737257859958
0.23	0.11270607545119
0.233333	0.10519196025917
0.236667	0.10226799164836
0.24	0.092606320218021
0.243333	0.075129067673109
0.246667	0.057044601878485
0.25	0.045170942715968
0.253333	0.040529349765382
0.256667	0.039935596006581
0.26	0.040122838241566
0.263333	0.039481994308919
0.266667	0.037514910542727
0.27	0.034495401697705
0.273333	0.031705529896963
0.276667	0.030807675801065
0.28	0.032326325823555
0.283333	0.035041973807846
0.286667	0.037210462177526
0.29	0.038257712051199
0.293333	0.039146145393796
0.296667	0.041222284995669
0.3	0.044735478164165
0.303333	0.048195430224483
0.306667	0.0490938910465
0.31	0.045792215774689
0.313333	0.039343028178721
0.316667	0.033400911404126
0.32	0.031662907894462
0.323333	0.034887241071004
0.326667	0.04039738890779
0.33	0.044513467233706
0.333333	0.045312744430416
0.336667	0.043249294681222
0.34	0.039976839129866
0.343333	0.037248091834775
0.346667	0.03641290065349
0.35	0.037697292033778
0.353333	0.039542813181847
0.356667	0.03961569610299
0.36	0.037420124240828
0.363333	0.035476708595322
0.366667	0.036739462615454
0.37	0.040695715040676
0.373333	0.043179745216992
0.376667	0.040853786418651
0.38	0.035167966295709
0.383333	0.030763656250458
0.386667	0.030179721832217
0.39	0.031447622458982
0.393333	0.031297498515693
0.396667	0.029361064038686
0.4	0.027835053313252
0.403333	0.027627310495813
0.406667	0.026832059365472
0.41	0.023822113214613
0.413333	0.020440251511384
0.416667	0.020366480778161
0.42	0.024390580786214
0.423333	0.028833130674466
0.426667	0.029462277572526
0.43	0.026150936216727
0.433333	0.022623342656008
0.436667	0.021904037885365
0.44	0.023172392470918
0.443333	0.023423324160169
0.446667	0.021269480570292
0.45	0.0182118741689
0.453333	0.016480755341299
0.456667	0.01657242021793
0.46	0.017163124795194
0.463333	0.016807753378222
0.466667	0.015229621304932
0.47	0.013260507515796
0.473333	0.012074005995866
0.476667	0.012436050495656
0.48	0.014171540807398
0.483333	0.016118294753799
0.486667	0.016918870393664
0.49	0.01620424415859
0.493333	0.014929693036004
0.496667	0.014314636690745
0.5	0.014500288562788
0.503333	0.014485166085771
0.506667	0.013372487268457
0.51	0.011398019492357
0.513333	0.009612488956698
0.516667	0.0088024478961801
0.52	0.0089506684460497
0.523333	0.0095556827986172
0.526667	0.010076461265325
0.53	0.010035464247079
0.533333	0.0091407006204841
0.536667	0.0076917727067985
0.54	0.0067022258929633
0.543333	0.0071357846454135
0.546667	0.0088141751537354
0.55	0.010336654786784
0.553333	0.010400803974769
0.556667	0.0091909000443079
0.56	0.0082106430432785
0.563333	0.008633100601273
0.566667	0.0099758118213817
0.57	0.010597852303491
0.573333	0.0094834947115875
0.576667	0.0073533165137103
0.58	0.0059147701190571
0.583333	0.0061107025340574
0.586667	0.0072621707798192
0.59	0.0079504597271308
0.593333	0.0075743617086216
0.596667	0.0068609640006362
0.6	0.0068663489658155
0.603333	0.0077075665944408
0.606667	0.0084876685101195
0.61	0.008412706424231
0.613333	0.00771034657879
0.616667	0.0072807395433457
0.62	0.0075921197144445
0.623333	0.0082028140800667
0.626667	0.0084144022931828
0.63	0.0081258426549121
0.633333	0.0078083545864522
0.636667	0.0077597723889631
0.64	0.0077185980506218
0.643333	0.0073285062594978
0.646667	0.0067332073005799
0.65	0.0064350850994721
0.653333	0.0066220091216753
0.656667	0.0069190937313846
0.66	0.006909035489959
0.663333	0.0066737769384564
0.666667	0.006587332911827
0.67	0.0066665922768791
0.673333	0.0064465306493766
0.676667	0.0056398246491061
0.68	0.0047108919104197
0.683333	0.0045013404695588
0.686667	0.0052516961960736
0.69	0.00622377233914
0.693333	0.0064825596441468
0.696667	0.0059818008227152
0.7	0.0056472274912309
0.703333	0.006273446952992
0.706667	0.0074715875351616
0.71	0.0079447077191706
0.713333	0.0068958783120839
0.716667	0.0050188431093743
0.72	0.0038784356953554
0.723333	0.0042700609104364
0.726667	0.0053745480168535
0.73	0.0057068068683585
0.733333	0.0048132360702728
0.736667	0.003760571892763
0.74	0.003838642308673
0.743333	0.0050099434563371
0.746667	0.0059408776294075
0.75	0.0055415807274606
0.753333	0.0041533392863364
0.756667	0.0030429989793383
0.76	0.0029644934905632
0.763333	0.0035457824829838
0.766667	0.0040147936943326
0.77	0.0040933128812098
0.773333	0.0039655435514696
0.776667	0.0037105103549349
0.78	0.0032441882566272
0.783333	0.0028012143166563
0.786667	0.0029746181821981
0.79	0.0039577769569334
0.793333	0.0049989426621315
0.796667	0.0050450667760934
0.8	0.003956785610841
0.803333	0.0027383238795752
0.806667	0.0024000477327246
0.81	0.0028584138328338
0.813333	0.0032324358196613
0.816667	0.0030564264111452
0.82	0.0027897702723562
0.823333	0.0030511843971471
0.826667	0.0037155722011985
0.83	0.004072617110816
0.833333	0.0037347530340298
0.836667	0.0030618092158778
0.84	0.0026659691062809
0.843333	0.0027679785086553
0.846667	0.0031534548502464
0.85	0.0035324548322714
0.853333	0.0037252417181223
0.856667	0.0036309672939153
0.86	0.0032998153211884
0.863333	0.0030370148261416
0.866667	0.0031558376457147
0.87	0.0035073750837722
0.873333	0.0034931698237179
0.876667	0.00278677483688
0.88	0.0019157835617411
0.883333	0.001805312661087
0.886667	0.0026892104558387
0.89	0.0037459193388226
0.893333	0.0039884008512257
0.896667	0.0033369855545119
0.9	0.0025813619518091
0.903333	0.0023881442238555
0.906667	0.0026558097536314
0.91	0.0028907596506519
0.913333	0.0028966985216615
0.916667	0.0028511072513525
0.92	0.0028799174179818
0.923333	0.0028881452102467
0.926667	0.0028213916401474
0.93	0.0028029509989184
0.933333	0.002878236215455
0.936667	0.0028425123753162
0.94	0.0025389032229342
0.943333	0.0021973166403682
0.946667	0.0022022260637897
0.95	0.0025370299476542
0.953333	0.0027479814081821
0.956667	0.0025725681834044
0.96	0.0023439466886752
0.963333	0.0025208027553151
0.966667	0.0029689690149698
0.97	0.0030646572953506
0.973333	0.0025486859582097
0.976667	0.0019378601893802
0.98	0.0018709440568911
0.983333	0.0022745097065076
0.986667	0.0025084377999359
0.99	0.002267152983158
0.993333	0.001952700007909
0.996667	0.0020240691691557
1	0.0023084358616543


==> anc/Fig4_xSF_ReVec0_SFX2SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	5.2277305860675
0	5.2277305860675
0.00333333	5.2374644667656
0.00666667	5.2602461320523
0.01	5.2867841624974
0.0133333	5.3175048733081
0.0166667	5.3554023150374
0.02	5.3912396935657
0.0233333	5.4096333199808
0.0266667	5.4119052084611
0.03	5.4201956757984
0.0333333	5.4515385784979
0.0366667	5.4978302113786
0.04	5.5429510582434
0.0433333	5.5931745281884
0.0466667	5.6747506716963
0.05	5.8015449185865
0.0533333	5.9632450539852
0.0566667	6.1542279086265
0.06	6.3973614276624
0.0633333	6.7204768163491
0.0666667	7.1188146661106
0.07	7.5685238368136
0.0733333	8.0842728371042
0.0766667	8.7411730781105
0.08	9.6291812576066
0.0833333	10.817928081623
0.0866667	12.402755379656
0.09	14.551705198432
0.0933333	17.390927209851
0.0966667	20.72952666885
0.1	23.885898056468
0.103333	25.891999482836
0.106667	26.020649474725
0.11	24.232069881393
0.113333	21.167824580256
0.116667	17.721523920029
0.12	14.565817006386
0.123333	11.971904193198
0.126667	9.9284815473621
0.13	8.3326764919624
0.133333	7.0810277319994
0.136667	6.0749216182306
0.14	5.2278702861959
0.143333	4.4922783570431
0.146667	3.8620530168668
0.15	3.3401207291773
0.153333	2.9128193000494
0.156667	2.5583352920209
0.16	2.2642393339109
0.163333	2.0232302730368
0.166667	1.8187370957327
0.17	1.6300503076504
0.173333	1.4524769422361
0.176667	1.2996154136034
0.18	1.1800041017924
0.183333	1.0807133177797
0.186667	0.98230153888469
0.19	0.88370375227145
0.193333	0.80103897348604
0.196667	0.74288597380596
0.2	0.69834289553001
0.203333	0.65354934927211
0.206667	0.60985264392084
0.21	0.57628219834733
0.213333	0.54945105935711
0.216667	0.51315170829202
0.22	0.45932314444146
0.223333	0.39899005662428
0.226667	0.34645295982784
0.23	0.30003961330878
0.233333	0.24778337916055
0.236667	0.18909221832946
0.24	0.139674552273
0.243333	0.11181344694163
0.246667	0.098307365508507
0.25	0.082829670017533
0.253333	0.061305108772304
0.256667	0.044317974032893
0.26	0.039260098187535
0.263333	0.039318874181535
0.266667	0.034016633453181
0.27	0.023792756241317
0.273333	0.017126606069361
0.276667	0.016389129735849
0.28	0.014819557274051
0.283333	0.0085370542714284
0.286667	0.0041608174942992
0.29	0.0098567287374325
0.293333	0.023207933739639
0.296667	0.033921407054011
0.3	0.036889794497467
0.303333	0.036368045973777
0.306667	0.036693656926401
0.31	0.035440645602916
0.313333	0.029718803674708
0.316667	0.024465369347714
0.32	0.027693267756899
0.323333	0.038276317330781
0.326667	0.045115409212899
0.33	0.040999418163605
0.333333	0.032419018751643
0.336667	0.031127523687522
0.34	0.038684178427151
0.343333	0.045012987109851
0.346667	0.042268463811419
0.35	0.034559782191253
0.353333	0.031219992391308
0.356667	0.034519624293756
0.36	0.038666952311993
0.363333	0.039282077845755
0.366667	0.038532141558286
0.37	0.039811462568669
0.373333	0.041821467707096
0.376667	0.041140015346262
0.38	0.038131637898371
0.383333	0.036301236495617
0.386667	0.036389681892002
0.39	0.035076140095476
0.393333	0.030617304592097
0.396667	0.026424218856971
0.4	0.026520488992525
0.403333	0.029513379653398
0.406667	0.030327177370262
0.41	0.027296285511182
0.413333	0.024136465657187
0.416667	0.024119087588916
0.42	0.025449662914252
0.423333	0.02466951729581
0.426667	0.022472867870077
0.43	0.022763417149961
0.433333	0.026348269096768
0.436667	0.029039687628337
0.44	0.027317673380017
0.443333	0.023245970707418
0.446667	0.02141672392609
0.45	0.022557429665849
0.453333	0.023146393610135
0.456667	0.021136041613344
0.46	0.01890160281322
0.463333	0.019175711706083
0.466667	0.020517870162509
0.47	0.019373139814729
0.473333	0.015564970452511
0.476667	0.012845299448171
0.48	0.013634564551368
0.483333	0.015737423844525
0.486667	0.015686133915573
0.49	0.013530735184609
0.493333	0.012166436199096
0.496667	0.012739156361148
0.5	0.013217617178933
0.503333	0.011902878950516
0.506667	0.010154904667965
0.51	0.01027059780353
0.513333	0.012068356276467
0.516667	0.01338336777088
0.52	0.013312173101195
0.523333	0.0130003791878
0.526667	0.013121556882876
0.53	0.012563946224588
0.533333	0.010583741734038
0.536667	0.0086769606845337
0.54	0.0086311749381156
0.543333	0.0095383352295689
0.546667	0.0087561715510682
0.55	0.0058811659956162
0.553333	0.0037739158519792
0.556667	0.0047446268420952
0.56	0.0073452008618684
0.563333	0.0085250395788508
0.566667	0.0079283019089145
0.57	0.0079075671488948
0.573333	0.0094033010203717
0.576667	0.010208483262014
0.58	0.0084564761098901
0.583333	0.0059651829267813
0.586667	0.0060144637704181
0.59	0.0085827054087242
0.593333	0.010201630207288
0.596667	0.0088654646749962
0.6	0.0068170289809474
0.603333	0.0071002313369221
0.606667	0.0090517196194402
0.61	0.0094517322245039
0.613333	0.0075003860988638
0.616667	0.0060313588803982
0.62	0.0071236113456093
0.623333	0.0088224246190815
0.626667	0.0080523856430393
0.63	0.0054028364375409
0.633333	0.0045071286467249
0.636667	0.0067748739439926
0.64	0.0092394821917114
0.643333	0.008730447440436
0.646667	0.0062679517970795
0.65	0.0053621378820356
0.653333	0.0069433324546138
0.656667	0.0083897024285187
0.66	0.0077252754131117
0.663333	0.0064250458280855
0.666667	0.0067689227222317
0.67	0.0081406312464095
0.673333	0.0080773034524969
0.676667	0.0063189397328776
0.68	0.0053950819125969
0.683333	0.006687140774029
0.686667	0.0080465712253351
0.69	0.0068460214512102
0.693333	0.004035567855992
0.696667	0.0030431467439691
0.7	0.0049736573663796
0.703333	0.0071082328003012
0.706667	0.0068337931844573
0.71	0.0051595983646665
0.713333	0.0047937488302766
0.716667	0.0059495398322656
0.72	0.0062450107094352
0.723333	0.004643835098916
0.726667	0.0032623405176252
0.73	0.0042441850907901
0.733333	0.0064636637948939
0.736667	0.0070523473011344
0.74	0.0054404077112321
0.743333	0.0039204116147706
0.746667	0.00411431423078
0.75	0.0048079564638495
0.753333	0.004244443942935
0.756667	0.0030441574656681
0.76	0.0031450675242124
0.763333	0.0045395712751048
0.766667	0.0050855716196686
0.77	0.0038328327490267
0.773333	0.0026761701756535
0.776667	0.0035720837731328
0.78	0.0054382624249404
0.783333	0.0055700079151576
0.786667	0.0036418923767765
0.79	0.0023186055788497
0.793333	0.0034347854011312
0.796667	0.0053185727395737
0.8	0.0051973527368964
0.803333	0.0031496425371265
0.806667	0.0018776219490287
0.81	0.0028095641262962
0.813333	0.004302422338382
0.816667	0.004319027797454
0.82	0.0032990129190308
0.823333	0.0030256767990709
0.826667	0.0036112254496991
0.83	0.0034372347416282
0.833333	0.0020256049476928
0.836667	0.0011348210935281
0.84	0.0021744116799273
0.843333	0.003896105702479
0.846667	0.0040625664170912
0.85	0.0027095810871556
0.853333	0.0020710353923881
0.856667	0.0032322568294935
0.86	0.0045375373405415
0.863333	0.0041188480277658
0.866667	0.002675726678995
0.87	0.0023213487472092
0.873333	0.0033508876555715
0.876667	0.0039134043027152
0.88	0.0030205442627312
0.883333	0.0021460670578636
0.886667	0.0028696085239911
0.89	0.0042266091024415
0.893333	0.0040164628460553
0.896667	0.0022361285826792
0.9	0.0013471119035508
0.903333	0.0027306131452406
0.906667	0.004542629431762
0.91	0.0042816142200942
0.913333	0.0023822071269298
0.916667	0.0015317302329626
0.92	0.0027096225597718
0.923333	0.0038145235658878
0.926667	0.0028859997011261
0.93	0.0010888829315557
0.933333	0.0010055390950578
0.936667	0.0027838374843332
0.94	0.0038645618415621
0.943333	0.0026845285420297
0.946667	0.00090610566043796
0.95	0.00098360762809861
0.953333	0.0027311990520772
0.956667	0.0038290208965822
0.96	0.0032525223944501
0.963333	0.002466978785801
0.966667	0.0028747470486499
0.97	0.0036417638228575
0.973333	0.0031811586221674
0.976667	0.001822727814667
0.98	0.0014366974681255
0.983333	0.0025645418143639
0.986667	0.0034870214342183
0.99	0.0027149848075847
0.993333	0.001182720170021
0.996667	0.00087915580539572
1	0.0020012500024768


==> anc/Fig4_xSF_ReVec0_SFX3SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	3.45765726012
0	3.45765726012
0.00333333	3.4573949871873
0.00666667	3.4575332994447
0.01	3.4547936283392
0.0133333	3.4362803468069
0.0166667	3.391257667538
0.02	3.329463520776
0.0233333	3.2785560830995
0.0266667	3.2574211357212
0.03	3.2568685014286
0.0333333	3.2533962406146
0.0366667	3.2386770729056
0.04	3.2260534777484
0.0433333	3.2275524582837
0.0466667	3.2365840539039
0.05	3.2421931873426
0.0533333	3.2523901022862
0.0566667	3.2880205431009
0.06	3.3522774071864
0.0633333	3.4219868662985
0.0666667	3.4799842707785
0.07	3.545835095332
0.0733333	3.6571214451793
0.0766667	3.8221875678682
0.08	4.0122330016719
0.0833333	4.2101215353266
0.0866667	4.4489849031432
0.09	4.7808347744406
0.0933333	5.2160327287006
0.0966667	5.7256439117405
0.1	6.3123902637608
0.103333	7.0468623351316
0.106667	8.0074972706427
0.11	9.2219871428475
0.113333	10.74604462734
0.116667	12.817348398507
0.12	15.818122149489
0.123333	19.898554848611
0.126667	24.521226010114
0.13	28.427607996606
0.133333	30.236375062003
0.136667	29.280424806364
0.14	26.0045775143
0.143333	21.612762685239
0.146667	17.308546032332
0.15	13.753956981638
0.153333	11.051304856645
0.156667	9.043212309185
0.16	7.5559725849715
0.163333	6.4443218481957
0.166667	5.5619660166783
0.17	4.7884476320754
0.173333	4.0828091239917
0.176667	3.4719759232981
0.18	2.9791375381636
0.183333	2.5831204790177
0.186667	2.2490210318938
0.19	1.9702726056739
0.193333	1.7587733653837
0.196667	1.6047428996988
0.2	1.4703953852221
0.203333	1.3265452952651
0.206667	1.1786190266617
0.21	1.0484030281572
0.213333	0.94263424830707
0.216667	0.85201253954704
0.22	0.77352835231314
0.223333	0.71659828900237
0.226667	0.68453910678182
0.23	0.66350155510406
0.233333	0.63777169392487
0.236667	0.60720899814611
0.24	0.57897615055775
0.243333	0.54726116833616
0.246667	0.49554026644379
0.25	0.42172379284653
0.253333	0.34855718887249
0.256667	0.29945668499214
0.26	0.27007281945085
0.263333	0.23483377540304
0.266667	0.18059103027534
0.27	0.1226835398001
0.273333	0.08383716775123
0.276667	0.066581548585687
0.28	0.055099245840098
0.283333	0.039151149572523
0.286667	0.024700764435592
0.29	0.019702622680947
0.293333	0.019798757052475
0.296667	0.014858458705272
0.3	0.0038813095720148
0.303333	-0.0051023890523527
0.306667	-0.0081294016399802
0.31	-0.0094799509451647
0.313333	-0.010926739723802
0.316667	-0.0051688014280775
0.32	0.01348153914357
0.323333	0.036329127930122
0.326667	0.046690754502366
0.33	0.039423220441489
0.333333	0.027010317024162
0.336667	0.023278829518555
0.34	0.026911107485039
0.343333	0.026644324331388
0.346667	0.019187252878662
0.35	0.014026269892373
0.353333	0.019469617673328
0.356667	0.030914114411854
0.36	0.037525555354597
0.363333	0.03645449339137
0.366667	0.034349172449818
0.37	0.035880468741011
0.373333	0.03720436712745
0.376667	0.033057791788355
0.38	0.025561149531704
0.383333	0.021637357408388
0.386667	0.02386560476138
0.39	0.028475792915795
0.393333	0.032049092728029
0.396667	0.03558839586652
0.4	0.040336788662857
0.403333	0.043458579790866
0.406667	0.041403982156273
0.41	0.035726595719266
0.413333	0.031690960134694
0.416667	0.031291358342671
0.42	0.031234542586971
0.423333	0.028749028411824
0.426667	0.025897897640953
0.43	0.025685504092707
0.433333	0.026555397594028
0.436667	0.024656899086593
0.44	0.02069904800681
0.443333	0.020069320415527
0.446667	0.024804570879179
0.45	0.029336203193702
0.453333	0.027490231215213
0.456667	0.021409767801079
0.46	0.019112945351386
0.463333	0.023386824015681
0.466667	0.027699232418244
0.47	0.025231907888897
0.473333	0.018350998346807
0.476667	0.015121779050979
0.48	0.018017638973078
0.483333	0.020932508495193
0.486667	0.018345997110036
0.49	0.013139177544854
0.493333	0.012091497924354
0.496667	0.016094767765417
0.5	0.019188170857168
0.503333	0.017157869673031
0.506667	0.012925138396073
0.51	0.01155215947592
0.513333	0.013018985701498
0.516667	0.013249086884563
0.52	0.010900986791328
0.523333	0.0092682575415942
0.526667	0.010828493155869
0.53	0.013230288265121
0.533333	0.012850095757899
0.536667	0.010272799974805
0.54	0.0093139097620654
0.543333	0.011213921180065
0.546667	0.01282411348402
0.55	0.011336299781704
0.553333	0.0083403515824549
0.556667	0.0073808187656045
0.56	0.0090104763157119
0.563333	0.010562199304926
0.566667	0.010275056811918
0.57	0.009189471698428
0.573333	0.0085159169456002
0.576667	0.0074762099079485
0.58	0.0053202820432927
0.583333	0.0038656675372495
0.586667	0.0056458806533159
0.59	0.0098525190471571
0.593333	0.012429893032588
0.596667	0.010909090147904
0.6	0.0073784445867406
0.603333	0.0054660043177798
0.606667	0.005813528855824
0.61	0.0063567412201665
0.613333	0.0062353666341157
0.616667	0.0069170904640181
0.62	0.008983492636125
0.623333	0.010152139616268
0.626667	0.0082512077277056
0.63	0.0048566582109282
0.633333	0.0037271747211225
0.636667	0.0058377892346656
0.64	0.0081602512900171
0.643333	0.0080208407844053
0.646667	0.0066732211333823
0.65	0.0069533824599788
0.653333	0.0087230463270042
0.656667	0.0090125262002218
0.66	0.0066143146348565
0.663333	0.0041774321426544
0.666667	0.0046075341566019
0.67	0.0070370062575384
0.673333	0.0081693068043172
0.676667	0.0068567845353707
0.68	0.0052985922163698
0.683333	0.0055698115340151
0.686667	0.006924407301947
0.69	0.0075325839976615
0.693333	0.0073734116487735
0.696667	0.0077047003358428
0.7	0.0083831598231626
0.703333	0.0077474434199018
0.706667	0.0054474848415356
0.71	0.003587567609964
0.713333	0.0039879427706823
0.716667	0.0055471609921467
0.72	0.0058213301391445
0.723333	0.0045708337749615
0.726667	0.0039419625689154
0.73	0.0050363208212307
0.733333	0.0061490541997833
0.736667	0.0054005226425442
0.74	0.0037142930793282
0.743333	0.0035159165547568
0.746667	0.0050786059394296
0.75	0.006082836682545
0.753333	0.005075928312998
0.756667	0.0035827227390891
0.76	0.0037192560896566
0.763333	0.0050383964425558
0.766667	0.0054113356388478
0.77	0.0044301575528792
0.773333	0.0039388840548386
0.776667	0.0048884677313925
0.78	0.005592717321215
0.783333	0.0043510326440291
0.786667	0.0024356572892946
0.79	0.0025400350227103
0.793333	0.0047009412664609
0.796667	0.0059161422846161
0.8	0.0043856420389915
0.803333	0.0022200409959026
0.806667	0.002447675048206
0.81	0.004583875672272
0.813333	0.0053215148666519
0.816667	0.0034064009852412
0.82	0.0015190220992885
0.823333	0.0023590017470938
0.826667	0.0046953071201127
0.83	0.0051791893678634
0.833333	0.0031903648785014
0.836667	0.0015910494479081
0.84	0.0024321178338167
0.843333	0.0040712477276076
0.846667	0.0038429303636815
0.85	0.0020758980577415
0.853333	0.0014420220830153
0.856667	0.0028201600976909
0.86	0.0040285411858381
0.863333	0.0032411282148916
0.866667	0.0017731066600096
0.87	0.0020243205814221
0.873333	0.0038215953657776
0.876667	0.0047496580611842
0.88	0.0038539505522029
0.883333	0.0029716846501881
0.886667	0.0037125428623957
0.89	0.0048568497098649
0.893333	0.0042539238196967
0.896667	0.0022889041481752
0.9	0.0014954713074974
0.903333	0.0027977565047414
0.906667	0.0040960138749676
0.91	0.0033909218330394
0.913333	0.0017213559292436
0.916667	0.0014758165534998
0.92	0.0027152924672136
0.923333	0.003171508296781
0.926667	0.0018977735194053
0.93	0.00087250001144307
0.933333	0.0019665017623939
0.936667	0.0038914602676088
0.94	0.0039471066867893
0.943333	0.0020895998121904
0.946667	0.0011287583885607
0.95	0.0025653990707721
0.953333	0.0042333067794841
0.956667	0.0033876231523616
0.96	0.00078682363963377
0.963333	-0.00025930102041234
0.966667	0.0014763262736742
0.97	0.0035588559372301
0.973333	0.0035291776948972
0.976667	0.002278130261151
0.98	0.002305037420004
0.983333	0.0037515772975105
0.986667	0.0042636322922989
0.99	0.0027443955777921
0.993333	0.001157578728061
0.996667	0.0016133685577189
1	0.0031999700926403


==> anc/Fig4_xSF_ReVec0_SFX6SFY0SFZ0ID1588261336_isEv1_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0	0.68939669113
0	0.68939669113
0.00333333	0.67857217070957
0.00666667	0.66144226285197
0.01	0.66155396293717
0.0133333	0.67611256295111
0.0166667	0.67997517420382
0.02	0.66245163234188
0.0233333	0.64317888030598
0.0266667	0.64391533512767
0.03	0.65756743141077
0.0333333	0.65969499346687
0.0366667	0.64532602741353
0.04	0.63675643586671
0.0433333	0.65083975639319
0.0466667	0.67410889674234
0.05	0.68246755932409
0.0533333	0.67597119429175
0.0566667	0.67664861293953
0.06	0.6928045294734
0.0633333	0.7046709124854
0.0666667	0.69546240814227
0.07	0.68240941601209
0.0733333	0.69820377104723
0.0766667	0.74470199494597
0.08	0.78473043456593
0.0833333	0.78742934654127
0.0866667	0.76754017833586
0.09	0.76702927164787
0.0933333	0.80691890168543
0.0966667	0.87369925489109
0.1	0.94876368737026
0.103333	1.0280889247605
0.106667	1.1042449599276
0.11	1.1508046968766
0.113333	1.149330077294
0.116667	1.1262812085609
0.12	1.136722294978
0.123333	1.2025339349577
0.126667	1.2859875736496
0.13	1.3387786751312
0.133333	1.3609306857776
0.136667	1.3882839493728
0.14	1.431774902249
0.143333	1.4642821403367
0.146667	1.4777226952879
0.15	1.5189577777336
0.153333	1.6360366670335
0.156667	1.8045666069722
0.16	1.9495636258151
0.163333	2.0453638191404
0.166667	2.1518757853393
0.17	2.3270867691909
0.173333	2.5413272277291
0.176667	2.7298081107919
0.18	2.9170440292249
0.183333	3.2227012900596
0.186667	3.7203617307719
0.19	4.3505446528966
0.193333	5.0283006080128
0.196667	5.7872888257183
0.2	6.719598999421
0.203333	7.7973077058126
0.206667	8.949687564619
0.21	10.489958534504
0.213333	13.36423089801
0.216667	18.597305917316
0.22	26.117467687861
0.223333	34.056622734638
0.226667	39.471712235804
0.23	40.147459661847
0.233333	36.018525445572
0.236667	29.035988886862
0.24	21.727818698682
0.243333	15.771369601678
0.246667	11.595122866362
0.25	8.8865813134747
0.253333	7.1999688903355
0.256667	6.1643784818478
0.26	5.4434278251186
0.263333	4.7692671105372
0.266667	4.0572116161229
0.27	3.3940223851963
0.273333	2.8698890145722
0.276667	2.4610845197629
0.28	2.0958940896659
0.283333	1.7761936433285
0.286667	1.5676863182093
0.29	1.4814857832558
0.293333	1.4285011162129
0.296667	1.3149996848725
0.3	1.1445189110671
0.303333	0.99112859885289
0.306667	0.89464758443453
0.31	0.82502314340749
0.313333	0.74766671781952
0.316667	0.67915082766817
0.32	0.65437138736169
0.323333	0.66498119121374
0.326667	0.66420210372979
0.33	0.62651880877985
0.333333	0.57220066819385
0.336667	0.52737808815426
0.34	0.48711925078946
0.343333	0.43525684959022
0.346667	0.38129188921178
0.35	0.34977381836936
0.353333	0.33626422915407
0.356667	0.30108142380866
0.36	0.21826322847587
0.363333	0.11366663212632
0.366667	0.038274473344208
0.37	0.012390446466149
0.373333	0.0129985316992
0.376667	0.012095280417674
0.38	0.00687672007339
0.383333	0.0061165154047665
0.386667	0.0054653478471127
0.39	-0.0066751181848623
0.393333	-0.026436779221704
0.396667	-0.03619608329686
0.4	-0.030322871190438
0.403333	-0.023576840817233
0.406667	-0.027194035070619
0.41	-0.029853224714791
0.413333	-0.015023113083908
0.416667	0.010595691362713
0.42	0.022565377704058
0.423333	0.012849147674646
0.426667	0.0021754694100071
0.43	0.010369297002961
0.433333	0.026841777037682
0.436667	0.02488465994063
0.44	0.00022891672253006
0.443333	-0.021043399653649
0.446667	-0.016101863667224
0.45	0.0071598590977375
0.453333	0.025028735635113
0.456667	0.029856658263624
0.46	0.032863418063362
0.463333	0.038960769789365
0.466667	0.03610371072295
0.47	0.016344966971195
0.473333	-0.0050961895480905
0.476667	-0.0048633356177815
0.48	0.018452216465289
0.483333	0.041775990633132
0.486667	0.046329549446163
0.49	0.038000948792589
0.493333	0.033873847170439
0.496667	0.037730783929363
0.5	0.038933851364927
0.503333	0.031574115954
0.506667	0.02299438611175
0.51	0.021222712602074
0.513333	0.023558249243601
0.516667	0.023479956636831
0.52	0.022220748746169
0.523333	0.025195056132338
0.526667	0.030067442031291
0.53	0.027967776222112
0.533333	0.01778179157851
0.536667	0.010491305572576
0.54	0.014423805103375
0.543333	0.022650683505576
0.546667	0.022441685279993
0.55	0.013680983121534
0.553333	0.0087447101518756
0.556667	0.013803269612516
0.56	0.019774273600023
0.563333	0.016699281502486
0.566667	0.0094920767470611
0.57	0.010549627024954
0.573333	0.02010001488638
0.576667	0.024646770168032
0.58	0.016938632383522
0.583333	0.0076586517765751
0.586667	0.010355400409043
0.59	0.021148559999765
0.593333	0.023506777005127
0.596667	0.011890551245081
0.6	2.8366552516373e-05
0.603333	0.0017593924495751
0.606667	0.012160599673913
0.61	0.015674410341988
0.613333	0.008397464140039
0.616667	0.0021451584501502
0.62	0.0059427597425153
0.623333	0.013318811973463
0.626667	0.013317471653723
0.63	0.007186867888032
0.633333	0.0055535996130735
0.636667	0.011538676729477
0.64	0.01608717024288
0.643333	0.012081900097019
0.646667	0.0050702965986211
0.65	0.0044570628112062
0.653333	0.0093365543454353
0.656667	0.010757604799614
0.66	0.0062184742186844
0.663333	0.0034101377687489
0.666667	0.0074735449219617
0.67	0.012050089782019
0.673333	0.008641722226437
0.676667	0.00017825088498374
0.68	-0.0023769452886625
0.683333	0.0041663185092894
0.686667	0.010679912881292
0.69	0.0091804552225595
0.693333	0.0038673598339624
0.696667	0.0034049735467366
0.7	0.007045859188017
0.703333	0.0064062405376521
0.706667	2.0790494234268e-05
0.71	-0.0026272136937956
0.713333	0.0049070066232605
0.716667	0.014858852828085
0.72	0.01482135615831
0.723333	0.0051228753799574
0.726667	-0.0013785288551123
0.73	0.0028721324873361
0.733333	0.010387238802523
0.736667	0.01053245171307
0.74	0.0047971025177727
0.743333	0.0031214143240982
0.746667	0.0079718549694054
0.75	0.010819998821625
0.753333	0.005981587674383
0.756667	2.5170716526779e-05
0.76	0.0019484741714142
0.763333	0.0090897661022106
0.766667	0.010636383740827
0.77	0.0038917848139676
0.773333	-0.0012765240523354
0.776667	0.0030729139905755
0.78	0.010973792819533
0.783333	0.011076871124387
0.786667	0.0031831931161678
0.79	-0.0016191145925345
0.793333	0.0027856862716438
0.796667	0.009021040999238
0.8	0.007650510453926
0.803333	0.0011062292389792
0.806667	-0.00046553751172771
0.81	0.0053416546303415
0.813333	0.0097153822857983
0.816667	0.0059173700752604
0.82	-0.00082202668249593
0.823333	-0.0012380789966895
0.826667	0.0045978366046292
0.83	0.0082192915318804
0.833333	0.0056265405584046
0.836667	0.0023111034223557
0.84	0.0037119167104531
0.843333	0.0067222263603177
0.846667	0.0053246366080784
0.85	0.0008958567189752
0.853333	0.00051601182548011
0.856667	0.0056532854741689
0.86	0.0090291689796553
0.863333	0.0051628645541915
0.866667	-0.0011349960082625
0.87	-0.0014300780319697
0.873333	0.0041873290859215
0.876667	0.0075088479092775
0.88	0.0043883566889776
0.883333	0.00042072000879912
0.886667	0.0019762137328157
0.89	0.0065366027148568
0.893333	0.0068697047759376
0.896667	0.0022594282212608
0.9	-0.00050626631947839
0.903333	0.0023248643990309
0.906667	0.0057877262991034
0.91	0.0040776633526377
0.913333	-0.00029133366831346
0.916667	-0.00029178816457714
0.92	0.0046205732026788
0.923333	0.0073009927148581
0.926667	0.0036035453728818
0.93	-0.0012101538022304
0.933333	-0.00020259907466353
0.936667	0.0049194052774038
0.94	0.0064256768827392
0.943333	0.0021341972906567
0.946667	-0.0014859840445323
0.95	0.00081602229139286
0.953333	0.0052793981031123
0.956667	0.0050827109001299
0.96	0.00077927164217988
0.963333	-0.00067724470092608
0.966667	0.0033081458373113
0.97	0.0069086237124801
0.973333	0.0046866512434888
0.976667	-0.00014566768459504
0.98	-0.00054440193040789
0.983333	0.0038081102843879
0.986667	0.0061460183684936
0.99	0.0028647827896433
0.993333	-0.001169186098686
0.996667	-8.9132382851565e-05
1	0.0042203702015432


==> anc/Fig5_N256Qa0.7n02SpecFunQT1470_FitRhoDelta_tmax400_wmin0_wmax1_numOfW300.txt <==
# 0: pmom, 1: p, 2: wPl, 5: gPl, 8: APl, 11: wMi, 14: gMi, 17: AMi, 
#  with, e.g. (wPl, sem, fitErr)
0.000000000000000000e+00 0.000000000000000000e+00 6.430738014851426765e-02 0.000000000000000000e+00 1.639882227425272791e-04 2.163176824138783594e-02 0.000000000000000000e+00 2.416443992983304900e-04 1.087645700414119343e+00 0.000000000000000000e+00 8.777871564674261801e-03 6.430738014736651909e-02 0.000000000000000000e+00 1.639882227636865416e-04 2.163176824337116264e-02 0.000000000000000000e+00 2.416443991297722617e-04 1.087645700500837309e+00 0.000000000000000000e+00 8.777871458947794289e-03
3.505885714285714161e-02 1.000000000000000000e+00 8.137608933665842204e-02 2.893062281571910207e-05 6.010600831254202383e-05 1.776862942303187101e-02 1.068169870733513305e-05 8.724562992520560744e-05 1.391591114940671892e+00 9.101327790055290488e-04 4.900349049751135527e-03 5.775811912974696677e-02 1.234849343183163576e-04 1.942885865763335199e-04 2.274920905042004601e-02 6.789572211555067746e-05 2.824104293176925361e-04 6.239585351585220652e-01 2.838439665891846547e-04 5.536926678009541046e-03
4.958071125272942720e-02 2.000000000000000000e+00 9.072972676256553515e-02 2.813704248416901661e-05 4.541284579004647781e-05 1.719032196463823187e-02 1.169736259976313016e-04 6.517682717046493644e-05 1.510573355009790619e+00 2.148563097817764340e-03 4.077267663920500045e-03 6.295648323258944135e-02 5.662102231644499609e-05 2.219269119073667869e-04 2.000717796780164190e-02 9.932889188632872915e-05 3.186897379344376066e-04 3.881448959174165769e-01 7.371250311384431025e-04 4.396718200474152884e-03
7.009671428571428997e-02 4.000000000000000000e+00 1.056182962726597285e-01 2.778249167897513150e-05 4.350052782039513175e-05 1.628266878572421847e-02 2.261974452848829436e-05 6.175022018257759788e-05 1.631087902519465116e+00 1.987378390443802437e-03 4.379183440313434185e-03 8.346775030952562069e-02 1.020763921945164632e-04 4.462978166137037002e-04 1.425831201747011258e-02 9.755279813648213422e-05 6.334419403914471084e-04 1.303458135658805972e-01 4.117991715927989626e-04 4.098397371817156208e-03
7.837520537654958652e-02 5.000000000000000000e+00 1.121405336906037692e-01 3.440625712325933182e-05 4.615771008564174718e-05 1.580511296471769772e-02 1.233029241215302142e-04 6.539374414678965515e-05 1.662771861797950779e+00 2.612489952170661718e-03 4.865829884505947986e-03 9.328697869204161108e-02 7.757103614400804052e-05 6.258764289038787039e-04 1.130424541137256371e-02 4.423596098058533532e-05 8.865569342096907670e-04 7.416327551951466812e-02 3.894320823961865477e-04 4.115129929372368482e-03
1.050922857142857075e-01 9.000000000000000000e+00 1.340197929996282677e-01 3.253726665888650397e-05 5.156980248324208907e-05 1.471686637597068199e-02 6.471010470861980829e-05 7.403870941061465520e-05 1.750238057024069649e+00 4.253834591873535166e-03 6.320052300977391929e-03 3.545889799894866190e+00 1.868435628856430775e-01 0.000000000000000000e+00 1.345037553287863064e-01 4.643979904425876021e-02 4.066629386118950167e-10 4.513225569784972797e-12 2.361331356011184083e-12 3.972812302712620536e+00
1.400244285714285775e-01 1.600000000000000000e+01 1.645631586626574439e-01 3.578914398714075877e-05 4.986745237468436545e-05 1.352677165991014036e-02 1.041570994767515422e-04 7.172730074252409117e-05 1.824709705708199570e+00 6.732173952108085231e-03 6.956177870483574999e-03 5.891636307378455228e+00 7.655207493598794599e-01 1.846845406471706139e-10 5.175863585211221141e-01 1.295737990334325795e-01 9.968460032748569445e-10 6.858479564399759443e-11 4.333610446908928728e-11 2.944269893813158845e+00
1.748728571428571632e-01 2.500000000000000000e+01 1.963437683542955670e-01 3.930839409805021804e-05 2.305090881514508248e-05 1.260265167243273220e-02 1.365611396371699867e-04 3.296381778792421423e-05 1.872833881645135312e+00 8.850470779001338301e-03 3.480477440798217855e-03 3.596049488084327006e+00 3.670203846266426040e-01 0.000000000000000000e+00 9.402965731249184056e-02 5.707965734274270120e-02 0.000000000000000000e+00 1.302336532414712408e-12 7.529193156001731670e-13 4.733614491786458530e+04
2.096142857142857252e-01 3.600000000000000000e+01 2.288904031219326229e-01 4.048725726210494362e-05 2.264182063368242945e-05 1.190194049798172331e-02 1.637874575864769111e-04 3.244765800635634139e-05 1.907094149754342771e+00 1.074782213133341525e-02 3.719307669645908424e-03 4.978727015651043253e+00 4.464202604398455065e-01 0.000000000000000000e+00 1.871697049506196864e-01 1.150904710522228785e-01 0.000000000000000000e+00 7.428228335554893669e-14 3.175798950065740596e-14 1.243379870251731205e+02
2.442314285714285993e-01 4.900000000000000000e+01 2.619443080766839516e-01 3.791800190840392788e-05 2.444742905890456689e-05 1.136217288339544385e-02 1.883510288576432576e-04 3.499078890917132253e-05 1.932354042259972537e+00 1.251085472750516382e-02 4.253385005274500606e-03 4.679901597381454614e+00 3.299314028177922631e-01 0.000000000000000000e+00 1.530715319196217922e-02 5.206870660393955394e-03 0.000000000000000000e+00 5.710178688470152056e-13 2.402388923199066157e-13 3.042103748033028410e+02
2.787000000000000588e-01 6.400000000000000000e+01 2.953533761834139515e-01 3.730573322855840473e-05 2.709809793138647744e-05 1.094539859233480648e-02 2.053359326440350110e-04 3.874869552996661778e-05 1.952676762031889668e+00 1.376185626479290401e-02 4.939453940848293270e-03 4.592908866474580520e+00 3.631540228697267003e-01 0.000000000000000000e+00 9.123842053786541950e-02 3.862087126092431100e-02 0.000000000000000000e+00 5.959211822680299960e-14 1.984658712275725922e-14 4.418178450040024359e+02
4.146928571428571964e-01 1.440000000000000000e+02 4.307462268463901345e-01 2.779429634493146549e-05 3.431512169597039814e-05 9.905348874905130566e-03 2.412725379216928967e-04 4.876568652398013910e-05 2.005017112662002443e+00 1.636747245204265774e-02 7.007858481599173357e-03 4.880231528447848355e+00 3.616039354726601762e-01 1.025904646444235358e-10 1.085464819543336817e-01 6.865033883418864002e-02 1.801999942704838986e+01 1.104756290942662713e-10 4.446297527782783984e-11 1.971175968145005463e+05
5.466900000000000093e-01 2.560000000000000000e+02 5.669170223932961106e-01 2.284647118924300964e-05 3.815288328443592567e-05 9.326515954123638236e-03 2.481775096695287277e-04 5.357822323702711784e-05 2.036445182382466079e+00 1.689877905385726853e-02 8.294545938108003127e-03 5.653859586505887158e+00 7.639995292942582950e-01 1.171759221253600103e+00 2.020950001206421392e-04 1.194014505369063976e-04 4.291986954923033714e+06 4.102888588973188163e-06 2.594125533933517180e-06 3.604505415326215443e+05


==> anc/Fig5_N64Qa1n02SpecFunQT1500_FitRhoDelta_tmax250_wmin0_wmax1_numOfW300.txt <==
# 0: pmom, 1: p, 2: wPl, 5: gPl, 8: APl, 11: wMi, 14: gMi, 17: AMi, 
#  with, e.g. (wPl, sem, fitErr)
0.000000000000000000e+00 0.000000000000000000e+00 6.068253658955991697e-02 0.000000000000000000e+00 1.740026060261201885e-04 2.271238628846860771e-02 0.000000000000000000e+00 2.598885059051196655e-04 1.079606291891771486e+00 0.000000000000000000e+00 9.014469847594784938e-03 6.068253658908787096e-02 0.000000000000000000e+00 1.740026060916620800e-04 2.271238629101265255e-02 0.000000000000000000e+00 2.598885052857077545e-04 1.079606292018603364e+00 0.000000000000000000e+00 9.014469847385759432e-03
9.801709999999999590e-02 1.000000000000000000e+00 1.258500969865317953e-01 5.701066347640720811e-05 6.918922765703684904e-05 1.642750092088330824e-02 2.054801070831582224e-04 9.951927327317328955e-05 1.731683857491343348e+00 2.980953440121944693e-03 7.529042556205009680e-03 4.496025748538700739e+00 3.019616264982352694e-01 3.034010984339113293e+03 1.246706403852054649e-03 7.129850988999767141e-04 1.660199528333580494e+07 2.982190060710074870e-09 1.883485897383992936e-09 2.962222195277186111e+05
1.386171121644798887e-01 2.000000000000000000e+00 1.622285981778668618e-01 1.001776305687866254e-04 3.933630594936417512e-05 1.511576156816805440e-02 2.347324127178542516e-04 5.654046957056130555e-05 1.819028526785095634e+00 5.340773212236630228e-03 4.873543966582767097e-03 3.883628932179563176e+00 7.835232998298513607e-02 0.000000000000000000e+00 1.409482240925921392e-01 8.308872989838260448e-02 0.000000000000000000e+00 7.487022612169789775e-16 4.604923983051729479e-16 2.923135734122301344e+01
1.697705972105593708e-01 3.000000000000000000e+00 1.911824692403008563e-01 0.000000000000000000e+00 3.522005834065674635e-05 1.442599680775450387e-02 0.000000000000000000e+00 5.060807558680890733e-05 1.863974282865620280e+00 0.000000000000000000e+00 4.697883963748954693e-03 4.301917465223857207e+00 0.000000000000000000e+00 0.000000000000000000e+00 9.009562979791913007e-03 0.000000000000000000e+00 1.060812902207795896e-06 1.981695672256158526e-10 0.000000000000000000e+00 4.596372552276865520e+01
1.950900000000000134e-01 4.000000000000000000e+00 2.149424175370308887e-01 6.544632994367081068e-05 4.132885352452186754e-05 1.407564104903688031e-02 3.242988099686601672e-04 5.926965975025696027e-05 1.913610559558452495e+00 4.892005462695287084e-03 5.746790542147973968e-03 3.684921281130610016e+00 4.412412207187031005e-02 3.678948504227442413e+02 7.918296329445122239e-03 3.806971660384090000e-03 1.391948681795404293e+07 2.982999298508609818e-10 1.886521111636725991e-10 2.529704222844089543e+02
2.183287887393918769e-01 5.000000000000000000e+00 2.373976505989987551e-01 1.012196898135709776e-04 4.380867924045814108e-05 1.346067147721683073e-02 3.301789084589985476e-04 6.278481373023124198e-05 1.924239071387147559e+00 6.584557061316601533e-03 6.396291324404658647e-03 3.905851239765928185e+00 1.370991529150964727e-01 0.000000000000000000e+00 9.920771985490359560e-03 2.059417536823645884e-03 7.067260643721106450e-08 2.430222319096085466e-11 1.370138505948330585e-11 8.766704994157713315e+01
2.902850000000000152e-01 9.000000000000000000e+00 3.083348825297451135e-01 6.842155431901666008e-05 4.927031318329214669e-05 1.258983636257981521e-02 4.099503765002924941e-04 7.072780298368590713e-05 1.987807041024191479e+00 7.510401335408642583e-03 7.940805720745526194e-03 3.690861143169280822e+00 4.086611912758920939e-02 1.406033800270136475e-05 1.007753257356707247e-03 6.258633392985886229e-04 1.192577650430973768e+08 6.103515528419602963e-10 2.839736760244737720e-10 2.944769909286655093e+04
3.379057920486122635e-01 1.200000000000000000e+01 3.562882547626736174e-01 0.000000000000000000e+00 4.691139960415493349e-05 1.209482383538191055e-02 0.000000000000000000e+00 6.758988205721670175e-05 1.983353886095665874e+00 0.000000000000000000e+00 7.841569160494523544e-03 4.549773690009433658e+00 0.000000000000000000e+00 0.000000000000000000e+00 6.164394386234083034e-06 0.000000000000000000e+00 0.000000000000000000e+00 9.517480203826947133e-13 0.000000000000000000e+00 1.385482641124213405e+05
3.826829999999999954e-01 1.600000000000000000e+01 4.027873490770848552e-01 4.249505474861740200e-05 5.627819948243867728e-05 1.173957426543729976e-02 4.533685454753249569e-04 8.025141333265450839e-05 2.036582233855876556e+00 9.659192386668302016e-03 9.868129822918113650e-03 4.882614458100114518e+00 7.315616850122125259e-01 1.591208100477294657e-06 4.670422858172573044e-05 1.488415641626429294e-05 1.037583653677321784e+07 8.463184970904423711e-09 4.646196863092580585e-09 9.922779313643077621e+05
4.713970000000000105e-01 2.500000000000000000e+01 4.971995292765329366e-01 3.744451560735226060e-05 5.980114409658143369e-05 1.105531796683907608e-02 4.601513360634698104e-04 8.461755386614917222e-05 2.068240035276000643e+00 1.019128193277252757e-02 1.114960950739530242e-02 5.930097884711819312e+00 4.189373137367830013e-01 5.555754881537398294e-10 5.464070347343411111e-07 9.791238981552562958e-08 2.166582035433045803e+03 1.193685256939145756e-09 6.498146756146225894e-10 4.362132651768931188e+06


==> anc/Fig5_Plot_fit_values_SepFigs.py <==
# coding=utf-8

###### IMPORTS

import numpy as np

from scipy.optimize import curve_fit

import matplotlib.pyplot as plt
import plot_defs as defs
defs.set_font()

#import linestyles as linest

#from numba import jit, float64


###### PLOT COMMANDS 

#numsubs = 6
#numsubs = 4
#numsubs = 2
numsubs = 3

#figsize0 = (6, numsubs)
#figsize0 = (4, 6)
#figsize0 = (4, 9)
#fig = plt.figure(figsize=figsize0)
#axes = [fig.add_subplot(numsubs, 1, i+1) for i in range(numsubs)]


###### FILES, DIRECTORIES AND PARAMETERS

# file name of raw file
fNameRawL="SpectralFunction"

# fit results file name left
fNameFitResL = "FitRhoDelta"

# figure name left
fNameOutL = "Plot_fit_values_"

# figure names right
fNamesOutR = ["_disp.pdf","_width.pdf","_Z.pdf"]


#### PARAMETERS

## line width
lwGlobal = 1.5
lwFit = 0.8*lwGlobal

## Masses
mFoverQa = 0.0643
print(mFoverQa)

## file names

window = ""
#window = "_Hann"


## CHOOSE A BLOCK


#pathW="../FermionSpectralFunction_FFT_Data/N256Qa0.7n02SpecFun/QT1470/FreqAvg/"
pathW="Fig5_N256Qa0.7n02SpecFunQT1470_"
pathDT="../SOEREN/N256Qa0.7n02SpecFun/QT1470/"
paramStr = "_tmax400_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 0.7
DiscrParams = "N256Qa07n02_new"
pmomMaskMi = 0.07


#pathW2="../FermionSpectralFunction_FFT_Data/N64Qa1n02SpecFun/QT1500/FreqAvg/"
pathW2="Fig5_N64Qa1n02SpecFunQT1500_"
pathDT2="../SOEREN/N64Qa1n02SpecFun/QT1500/"
paramStr2 = "_tmax250_wmin0_wmax1_numOfW300" + window + ".txt"


"""
pathW="../FermionSpectralFunction_FFT_Data/N64Qa1n02SpecFun/QT1500/FreqAvg/"
pathDT="../SOEREN/N64Qa1n02SpecFun/QT1500/"
paramStr = "_tmax250_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 1.0
DiscrParams = "N64Qa1n02_new"
pmomMaskMi = 0.07
"""
"""
pathW="../N64Qa1n02_FSF_RES/DATA/xSF/FreqAvg/"
pathDT="../N64Qa1n02_FSF/"
paramStr = "_tmax200_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 1.0
DiscrParams = "N64Qa1n02"
pmomMaskMi = 0.05
"""
"""
pathW="../N192Qa05n02_FSF_RUN1/DATA/FreqAvg/"
pathDT="../N192Qa05n02_FSF_RUN1/RAW_FSF_DATA/"
paramStr = "_tmax125_wmin0_wmax1_numOfW300" + window + ".txt"
Qa = 0.5
DiscrParams = "N192Qa05n02"
pmomMaskMi = 0.1
"""

##


###########################
### START FROM HERE ###
###########################


####### CONSTANTS ###########

pi = np.pi


####### FUNCTIONS ###########

def powFit(t, a, b):
    return a*t**(-b)

def powFit_fixB(t, a):
    return powFit(t, a, 0.25)

def wPlSmall(p, mF):
    return mF + p/3.0
    
def wPlLarge(p, mF):
    return p + mF**2/p


#############
### START ###
#############


#mFAbs = mFoverQa*Qa
#mFAbs = 0.068
mFAbs = mFoverQa


### PLOTTING ###

fNameFitRes = pathW + fNameFitResL + paramStr
fitArr = np.loadtxt(fNameFitRes)
momenta = fitArr[:, 0]
maskMi = momenta < pmomMaskMi


fNameFitRes2 = pathW2 + fNameFitResL + paramStr2
fitArr2 = np.loadtxt(fNameFitRes2)
momenta2 = fitArr2[:, 0]
maskMi2 = momenta2 < pmomMaskMi


for i in range(numsubs):

    ## common for all plots

    fig = plt.figure(i)

    mean = fitArr[:, 2+3*i]
    err = fitArr[:, 3+3*i] + fitArr[:, 4+3*i]
    
    meanMi = fitArr[:, 2+3*i+9]
    errMi = fitArr[:, 3+3*i+9] + fitArr[:, 4+3*i+9]
    
    mean2 = fitArr2[:, 2+3*i]
    err2 = fitArr2[:, 3+3*i] + fitArr2[:, 4+3*i]
    
    if (i==2):
        mean = mean/2.0
        err = err/2.0
        meanMi = meanMi/2.0
        errMi = errMi/2.0
        mean2 = mean2/2.0
        err2 = err2/2.0
    
    xmin,xmax=(-0.03, 0.53)
    plt.xlim([xmin,xmax])
    
    plt.plot(momenta, mean, label=r'$\rho_{+}$ Peak', color='#CC4F1B', linewidth=lwGlobal)
    plt.fill_between(momenta, mean-err, mean+err,
            alpha=0.5, edgecolor='#CC4F1B', facecolor='#FF9848')
    
    plt.plot(momenta[maskMi], meanMi[maskMi], label=r'$\rho_{-}$ Peak', color='#1B2ACC', linewidth=lwGlobal)
    plt.fill_between(momenta[maskMi], meanMi[maskMi]-errMi[maskMi], 
            meanMi[maskMi]+errMi[maskMi],
            alpha=0.5, edgecolor='#1B2ACC', facecolor='#089FFF')
    
    plt.plot(momenta2, mean2, label=r'$\rho_{+}$, $N=64$, $Qa=1$', color='#3F7F4C', linewidth=lwGlobal)
    plt.fill_between(momenta2, mean2-err2, mean2+err2,
            alpha=0.5, edgecolor='#3F7F4C', facecolor='#7EFF99')


    ## more specific for each plot

    if (i==0):
        dispPos = np.loadtxt("Fig5_dispPos.txt")*mFAbs
        dispNeg = np.loadtxt("Fig5_dispNeg.txt")*mFAbs
        #print(dispPos[:,1])
        plt.plot(dispPos[:,0], dispPos[:,1], '--', label=r'$\omega_+^{\mathrm{HTL}}$', color='gray', linewidth=lwFit)
        plt.plot(dispNeg[:,0], dispNeg[:,1], ':', label=r'$\omega_-^{\mathrm{HTL}}$', color='gray', linewidth=lwFit)

        #plt.plot(momenta, momenta, '--', label=r'$\omega=p$', color='gray', linewidth=lwGlobal)
        maskFit0 = momenta > pmomMaskMi
        #plt.plot(momenta[maskFit0], wPlLarge(momenta[maskFit0], mFoverQa), '--',  label=r'$\omega(p)$', color='black', linewidth=lwFit)
        
        ymin,ymax=(-0.03, 0.6)
        plt.ylabel(r'Dispersions $\omega_{\pm}(p)/Q$')
        #plt.xlim([-0.7, 0.7])
        plt.legend(loc = 'upper left')


    if (i==1):
        mask = momenta > 0
        #popt, pcov = curve_fit(powFit_fixB, momenta[mask], mean[mask], np.array([0.01, 0.12]))
        popt, pcov = curve_fit(powFit_fixB, momenta[mask], mean[mask])
        perr = np.sqrt(np.diag(pcov))
        print(popt)
        #plt.plot(momenta, powFit(momenta, *popt), '--',  label=r'Fit $A p^{-B}$', color='black', linewidth=lwFit)
        #plt.plot(momenta, powFit_fixB(momenta, *popt), '--',  
        #        label=r'$const\,p^{-1/4}$', color='black', linewidth=lwFit)
        #plt.text(0.07, 0.1, "A=%2.4f, B=%2.4f" % (popt[0], popt[1]), transform=axes[i].transAxes)
        #print("A=%2.4f, B=%2.4f" % (popt[0], popt[1]))
        print("A=%2.4f" % (popt[0]))

        ymin,ymax=(-0.001, 0.026)
        plt.ylabel(r'Damping rates $\gamma_{\pm}(p)/Q$')
        plt.legend(loc = 'upper right')


    if (i==2):
        residuePos = np.loadtxt("Fig5_residuePos.txt")
        residueNeg = np.loadtxt("Fig5_residueNeg.txt")
        #print(dispPos[:,1])
        plt.plot(residuePos[:,0]*mFAbs, residuePos[:,1], '--', label=r'$Z_+^{\mathrm{HTL}}$', color='gray', linewidth=lwFit)
        plt.plot(residueNeg[:,0]*mFAbs, residueNeg[:,1], ':', label=r'$Z_-^{\mathrm{HTL}}$', color='gray', linewidth=lwFit)

        maskFit2 = momenta < mFAbs
        #plt.plot(momenta[maskFit2], 0.5+momenta[maskFit2]/(3.0*mFAbs), '--', label=r'$Z_\pm^{\mathrm{HTL}}(p)$', color='gray', linewidth=lwFit)
        #plt.plot(momenta[maskFit2], 0.5-momenta[maskFit2]/(3.0*mFAbs), '--', color='gray', linewidth=lwFit)
        ymin,ymax=(-0.05, 1.1)
        plt.ylabel(r'Residues $Z_{\pm}(p)$')
        plt.legend(loc = 'lower right')

    plt.ylim([ymin,ymax])
    dy=(ymax-ymin)*0.08
    dx=(xmax-xmin)*0.1

    ## small arrow
    #plt.arrow(mFAbs, ymax, 0, -dy, color='red', length_includes_head=True, width=dx*0.05, head_width=dx*0.15, head_length=dy*0.5)
    plt.arrow(mFAbs, dy+ymin, 0, -dy, color='red', length_includes_head=True, width=dx*0.05, head_width=dx*0.22, head_length=dy*0.6)

    xlabelStr = r'Momentum: $p/Q$'
    #plt.text(0.5, 0.015, xlabelStr, ha='center', va='center')
    plt.xlabel(xlabelStr)

    plt.savefig(fNameOutL + DiscrParams + window + fNamesOutR[i])
    #plt.show()




==> anc/Fig5_dispNeg.txt <==
0	1.
0.05	0.9841815935121954
0.1	0.9701202455490425
0.15000000000000002	0.9579083788715349
0.2	0.9476400352054349
0.25	0.9394100636264464
0.3	0.9333131219182068
0.35	0.9294424753904381
0.39999999999999997	0.9278885827297203
0.44999999999999996	0.928737466127324
0.49999999999999994	0.9320688735823939
0.5499999999999999	0.9379542551478501
0.6	0.9464545919221892
0.65	0.9576181363244065
0.7000000000000001	0.9714781435953271
0.7500000000000001	0.9880506958576472
0.8000000000000002	1.0073327390582971
0.8500000000000002	1.0293004667363792
0.9000000000000002	1.0539081895107634
0.9500000000000003	1.0810878223062703
1.0000000000000002	1.1107491002497902
1.0500000000000003	1.1427805979619299
1.1000000000000003	1.177051576855698
1.1500000000000004	1.2134146247194177
1.2000000000000004	1.251708987374013
1.2500000000000004	1.291764431332917
1.3000000000000005	1.3334054274400846
1.3500000000000005	1.3764554156804738
1.4000000000000006	1.4207409054912532
1.4500000000000006	1.466095185107047
1.5000000000000007	1.512361454992865
1.5500000000000007	1.559395258117058
1.6000000000000008	1.6070661454271555
1.6500000000000008	1.6552585796507224
1.7000000000000008	1.7038721367814356
1.7500000000000009	1.7528211069255484
1.800000000000001	1.8020336219926247
1.850000000000001	1.851450447157962
1.900000000000001	1.9010235684038679
1.950000000000001	1.9507146933504054
2.000000000000001	2.0004937610902456
2.0500000000000007	2.0503375326247517
2.1000000000000005	2.1002283098728807
2.1500000000000004	2.150152810203935
2.2	2.2001012063082617
2.25	2.2500663283519517
2.3	2.3000430165774794
2.3499999999999996	2.3500276074265507
2.3999999999999995	2.400017533858474
2.4499999999999993	2.4500110204238115
2.499999999999999	2.500006854814226
2.549999999999999	2.550004219652388
2.5999999999999988	2.600002570679271
2.6499999999999986	2.6500015499427123
2.6999999999999984	2.700000924881047
2.7499999999999982	2.750000546215794
2.799999999999998	2.8000003192685323
2.849999999999998	2.850000184699848
2.8999999999999977	2.9000001057548594
2.9499999999999975	2.9500000599324543
2.9999999999999973	3.000000033616777
3.049999999999997	3.050000018663214
3.099999999999997	3.100000010255506
3.149999999999997	3.150000005577914
3.1999999999999966	3.200000003002853
3.2499999999999964	3.250000001600099
3.2999999999999963	3.3000000008439443
3.349999999999996	3.350000000440592
3.399999999999996	3.4000000002276765
3.4499999999999957	3.450000000116455
3.4999999999999956	3.5000000000589613

==> anc/Fig5_dispPos.txt <==
0	1.
0.05	1.0174853042783925
0.1	1.0365501019296475
0.15000000000000002	1.057110110226496
0.2	1.0790844236680373
0.25	1.10239567741727
0.3	1.126970134723241
0.35	1.1527377126103422
0.39999999999999997	1.179631958299739
0.44999999999999996	1.2075899870786138
0.49999999999999994	1.2365523907055411
0.5499999999999999	1.2664631239646391
0.6	1.2972693756698037
0.65	1.3289214292741238
0.7000000000000001	1.361372517251508
0.7500000000000001	1.3945786725760216
0.8000000000000002	1.428498579915274
0.8500000000000002	1.4630934285624027
0.9000000000000002	1.4983267686418287
0.9500000000000003	1.5341643717228668
1.0000000000000002	1.5705740966493957
1.0500000000000003	1.6075257611314706
1.1000000000000003	1.6449910194356399
1.1500000000000004	1.6829432463458047
1.2000000000000004	1.7213574274380588
1.2500000000000004	1.7602100556144091
1.3000000000000005	1.7994790337661295
1.3500000000000005	1.8391435833829946
1.4000000000000006	1.8791841588859857
1.4500000000000006	1.9195823674349493
1.5000000000000007	1.9603208939465635
1.5500000000000007	2.001383431049593
1.6000000000000008	2.042754613702054
1.6500000000000008	2.084419958197144
1.7000000000000008	2.126365805290427
1.7500000000000009	2.168579267188929
1.800000000000001	2.2110481781526854
1.850000000000001	2.2537610484704005
1.900000000000001	2.2967070215826677
1.950000000000001	2.3398758341383927
2.000000000000001	2.3832577787823235
2.0500000000000007	2.4268436694837607
2.1000000000000005	2.4706248092283993
2.1500000000000004	2.514592959906779
2.2	2.558740314243865
2.25	2.603059469624837
2.3	2.6475434036821675
2.3499999999999996	2.6921854515185304
2.3999999999999995	2.7369792844489784
2.4499999999999993	2.781918890154179
2.499999999999999	2.82699855414431
2.549999999999999	2.8722128424405153
2.5999999999999988	2.9175565853876155
2.6499999999999986	2.9630248625180986
2.6999999999999984	3.0086129883932915
2.7499999999999982	3.0543164993530647
2.799999999999998	3.100131141110494
2.849999999999998	3.1460528571325748
2.8999999999999977	3.19207777775243
2.9499999999999975	3.2382022099624774
2.9999999999999973	3.284422627841723
3.049999999999997	3.330735663573783
3.099999999999997	3.3771380990154354
3.149999999999997	3.4236268577784
3.1999999999999966	3.470198997789788
3.2499999999999964	3.5168517042991656
3.2999999999999963	3.56358228330247
3.349999999999996	3.6103881553551918
3.399999999999996	3.6572668497491865
3.4499999999999957	3.7042159990293273
3.4999999999999956	3.751233333827888
3.5499999999999954	3.798316677996122
3.599999999999995	3.8454639440139347
3.649999999999995	3.8926731286599003
3.699999999999995	3.9399423089250987
3.7499999999999947	3.987269638155399
3.7999999999999945	4.03465334240788
3.8499999999999943	4.08209171700805
3.899999999999994	4.129583123295457
3.949999999999994	4.177125985546091
3.999999999999994	4.224718788060814
4.049999999999994	4.272360072409707
4.099999999999993	4.320048434822965
4.149999999999993	4.3677825237195576
4.199999999999993	4.415561037365442
4.249999999999993	4.463382721653694
4.299999999999993	4.511246367999388
4.3499999999999925	4.559150811342514
4.399999999999992	4.6070949282527005
4.449999999999992	4.65507763512986
4.499999999999992	4.703097886495264
4.549999999999992	4.751154673367928
4.599999999999992	4.799247021721464
4.6499999999999915	4.84737399101691
4.699999999999991	4.895534672807276
4.749999999999991	4.943728189409858
4.799999999999991	4.991953692642563
4.849999999999991	5.040210362620778
4.899999999999991	5.08849740661146
4.94999999999999	5.1368140579413835
4.99999999999999	5.185159574956628
5.04999999999999	5.233533240030571
5.09999999999999	5.281934358617836
5.14999999999999	5.330362258351746
5.1999999999999895	5.378816288183047
5.249999999999989	5.427295817557715
5.299999999999989	5.47580023563186
5.349999999999989	5.524328950521811
5.399999999999989	5.5728813885875805
5.449999999999989	5.621456993748029
5.4999999999999885	5.670055226826133
5.549999999999988	5.718675564922829
5.599999999999988	5.767317500818042
5.649999999999988	5.815980542397534
5.699999999999988	5.864664212104295
5.749999999999988	5.913368046413316
5.799999999999987	5.962091595328555
5.849999999999987	6.010834421901077
5.899999999999987	6.0595961017673075
5.949999999999987	6.108376222706477
5.999999999999987	6.157174384216319
6.0499999999999865	6.205990197106173
6.099999999999986	6.254823283106687
6.149999999999986	6.30367327449532
6.199999999999986	6.352539813736941
6.249999999999986	6.40142255313881
6.299999999999986	6.450321154519291
6.349999999999985	6.499235288889678
6.399999999999985	6.548164636148519
6.449999999999985	6.597108884787903
6.499999999999985	6.64606773161116
6.549999999999985	6.695040881461463
6.5999999999999845	6.744028046960864
6.649999999999984	6.7930289482592885
6.699999999999984	6.842043312793067
6.749999999999984	6.891070875052583
6.799999999999984	6.940111376358638
6.849999999999984	6.989164564647172
6.8999999999999835	7.0382301942619705
6.949999999999983	7.087308025755019
6.999999999999983	7.136397825694191
7.049999999999983	7.185499366477949
7.099999999999983	7.234612426156777
7.149999999999983	7.283736788261051
7.199999999999982	7.332872241635095
7.249999999999982	7.382018580277154
7.299999999999982	7.431175603185056
7.349999999999982	7.4803431142073205
7.399999999999982	7.529520921899495
7.4499999999999815	7.578708839385514
7.499999999999981	7.627906684223868
7.549999999999981	7.677114278278412
7.599999999999981	7.7263314475936
7.649999999999981	7.77555802227399
7.699999999999981	7.824793836367861
7.7499999999999805	7.874038727754749
7.79999999999998	7.9232925380367805
7.84999999999998	7.972555112433647
7.89999999999998	8.021826299681068
7.94999999999998	8.071105951932633
7.99999999999998	8.120393924664864
8.04999999999998	8.169690076585415
8.09999999999998	8.218994269544243
8.14999999999998	8.268306368447687
8.199999999999982	8.317626241175303
8.249999999999982	8.366953758499392
8.299999999999983	8.416288794007087
8.349999999999984	8.465631224024934
8.399999999999984	8.514980927545842
8.449999999999985	8.564337786158367
8.499999999999986	8.613701683978181
8.549999999999986	8.6630725075817
8.599999999999987	8.712450145941773
8.649999999999988	8.761834490365347
8.699999999999989	8.811225434433062
8.74999999999999	8.860622873940697
8.79999999999999	8.910026706842379
8.84999999999999	8.959436833195548
8.899999999999991	9.008853155107552
8.949999999999992	9.058275576683863
8.999999999999993	9.10770400397784
9.049999999999994	9.15713834494198
9.099999999999994	9.206578509380623
9.149999999999995	9.256024408904043
9.199999999999996	9.305475956883889
9.249999999999996	9.354933068409933
9.299999999999997	9.404395660248065
9.349999999999998	9.453863650799518
9.399999999999999	9.50333696006125
9.45	9.552815509587486
9.5	9.602299222452332
9.55	9.651788023213479
9.600000000000001	9.701281837876904
9.650000000000002	9.750780593862597
9.700000000000003	9.800284219971225
9.750000000000004	9.849792646351743
9.800000000000004	9.899305804469892
9.850000000000005	9.948823627077584
9.900000000000006	9.99834604818312
9.950000000000006	10.047873003022223
10.000000000000007	10.097404428029881

==> anc/Fig5_residueNeg.txt <==
0	0.5
0.05	0.4830567045041021
0.1	0.46556664541206727
0.15000000000000002	0.44754423115614606
0.2	0.429010818162079
0.25	0.40999563382132204
0.3	0.3905366917723548
0.35	0.37068165752995264
0.39999999999999997	0.35048861098008455
0.44999999999999996	0.3300266404943012
0.49999999999999994	0.30937619255057625
0.5499999999999999	0.28862909237497925
0.6	0.2678881472852988
0.65	0.24726624750871476
0.7000000000000001	0.2268848917417115
0.7500000000000001	0.20687208879239027
0.8000000000000002	0.1873596235893455
0.8500000000000002	0.16847972541186385
0.9000000000000002	0.15036123595892742
0.9500000000000003	0.13312543976945668
1.0000000000000002	0.11688178185285902
1.0500000000000003	0.10172374753911273
1.1000000000000003	0.08772520728924216
1.1500000000000004	0.07493752574148227
1.2000000000000004	0.063387694536438
1.2500000000000004	0.05307767302842681
1.3000000000000005	0.04398501696333679
1.3500000000000005	0.03606475567805234
1.4000000000000006	0.029252360268052224
1.4500000000000006	0.02346754589703215
1.5000000000000007	0.01861858527406679
1.5500000000000007	0.01460678551898198
1.6000000000000008	0.011330797889046673
1.6500000000000008	0.008690482753662021
1.7000000000000008	0.006590129250066079
1.7500000000000009	0.004940916441850796
1.800000000000001	0.003662587395927286
1.850000000000001	0.0026843791407069606
1.900000000000001	0.001945303813485788
1.950000000000001	0.0013939074265809648
2.000000000000001	0.0009876440804963416
2.0500000000000007	0.0006919988448759185
2.1000000000000005	0.00047947679574766866
2.1500000000000004	0.0003285536139383538
2.2	0.00022265899953355373
2.25	0.00014924099161639504
2.3	0.0000989390534162915
2.3499999999999996	0.00006487783348019249
2.3999999999999995	0.000042081414056927
2.4499999999999993	0.0000270000990645336
2.499999999999999	0.000017137059061589355
2.549999999999999	0.000010760122495678814
2.5999999999999988	6.68376941170834e-6
2.6499999999999986	4.107349392157289e-6
2.6999999999999984	2.497179258931226e-6
2.7499999999999982	1.5020935872911423e-6
2.799999999999998	8.939519466899526e-7
2.849999999999998	5.263945892508559e-7
2.8999999999999977	3.0668910522280157e-7
2.9499999999999975	1.768007500402291e-7
2.9999999999999973	1.0085033963491696e-7
3.049999999999997	5.692281135338817e-8
3.099999999999997	3.1792077415104814e-8
3.149999999999997	1.757043932570923e-8
3.1999999999999966	9.609139262067856e-9
3.2499999999999964	5.200333497157317e-9
3.2999999999999963	2.7850282080521538e-9
3.349999999999996	1.4759971023181606e-9
3.399999999999996	7.741141061501366e-10
3.4499999999999957	4.0178438354132595e-10
3.4999999999999956	2.063798021367802e-10

==> anc/Fig5_residuePos.txt <==
0	0.5
0.05	0.5163881722112464
0.1	0.5322180569051813
0.15000000000000002	0.5474908925715372
0.2	0.56221159670149
0.25	0.5763881147941409
0.3	0.59003084227906
0.35	0.603152117037062
0.39999999999999997	0.6157657785210386
0.44999999999999996	0.6278867884462633
0.49999999999999994	0.6395309074797946
0.5499999999999999	0.6507144221811364
0.6	0.6614539165253612
0.65	0.67176608259199
0.7000000000000001	0.6816675653638538
0.7500000000000001	0.6911748370019491
0.8000000000000002	0.7003040964099774
0.8500000000000002	0.7090711903512431
0.9000000000000002	0.7174915528143317
0.9500000000000003	0.725580159731909
1.0000000000000002	0.7333514965330326
1.0500000000000003	0.7408195363506567
1.1000000000000003	0.7479977270119526
1.1500000000000004	0.7548989852104776
1.2000000000000004	0.7615356964980854
1.2500000000000004	0.76791971994304
1.3000000000000005	0.7740623964819409
1.3500000000000005	0.7799745601494202
1.4000000000000006	0.7856665515040139
1.4500000000000006	0.7911482326835813
1.5000000000000007	0.7964290036217259
1.5500000000000007	0.8015178190399197
1.6000000000000008	0.8064232059005128
1.6500000000000008	0.8111532810652902
1.7000000000000008	0.8157157689542018
1.7500000000000009	0.8201180190408348
1.800000000000001	0.8243670230561528
1.850000000000001	0.8284694318011978
1.900000000000001	0.8324315714935624
1.950000000000001	0.8362594595924173
2.000000000000001	0.8399588200632255
2.0500000000000007	0.8435350980567007
2.1000000000000005	0.8469934739874314
2.1500000000000004	0.8503388770063669
2.2	0.8535759978683961
2.25	0.8567093012017684
2.3	0.8597430371904786
2.3499999999999996	0.8626812526840175
2.3999999999999995	0.8655278017514223
2.4499999999999993	0.8682863556983307
2.499999999999999	0.8709604125670123
2.549999999999999	0.8735533061401153
2.5999999999999988	0.8760682144693246
2.6499999999999986	0.8785081679502018
2.6999999999999984	0.8808760569644103
2.7499999999999982	0.8831746391101851
2.799999999999998	0.8854065460415326
2.849999999999998	0.8875742899360244
2.8999999999999977	0.8896802696104524
2.9499999999999975	0.891726776302944
2.9999999999999973	0.8937159991393715
3.049999999999997	0.8956500303011525
3.099999999999997	0.8975308699108036
3.149999999999997	0.8993604306508098
3.1999999999999966	0.9011405421306353
3.2499999999999964	0.9028729550159849
3.2999999999999963	0.9045593449336353
3.349999999999996	0.9062013161645455
3.399999999999996	0.9078004051371833
3.4499999999999957	0.9093580837324327
3.4999999999999956	0.9108757624107611
3.5499999999999954	0.9123547931717653
3.599999999999995	0.91379647235562
3.649999999999995	0.9152020432954462
3.699999999999995	0.9165726988290377
3.7499999999999947	0.9179095836779636
3.7999999999999945	0.9192137967015608
3.8499999999999943	0.9204863930328884
3.899999999999994	0.9217283861033518
3.949999999999994	0.9229407495622244
3.999999999999994	0.9241244190970423
4.049999999999994	0.9252802941603626
4.099999999999993	0.9264092396082031
4.149999999999993	0.9275120872550229
4.199999999999993	0.9285896373499174
4.249999999999993	0.9296426599784002
4.299999999999993	0.930671896393866
4.3499999999999925	0.931678060282584
4.399999999999992	0.9326618389659114
4.449999999999992	0.9336238945431408
4.499999999999992	0.9345648649781477
4.549999999999992	0.9354853651329886
4.599999999999992	0.9363859877512102
4.6499999999999915	0.9372673043936413
4.699999999999991	0.9381298663291631
4.749999999999991	0.9389742053828769
4.799999999999991	0.939800834743906
4.849999999999991	0.9406102497349806
4.899999999999991	0.9414029285458234
4.94999999999999	0.9421793329321595
4.99999999999999	0.9429399088822468
5.04999999999999	0.9436850872524936
5.09999999999999	0.9444152843738554
5.14999999999999	0.9451309026304173
5.1999999999999895	0.9458323310116779
5.249999999999989	0.9465199456397873
5.299999999999989	0.9471941102730241
5.349999999999989	0.9478551767867671
5.399999999999989	0.9485034856329797
5.449999999999989	0.9491393662793755
5.4999999999999885	0.9497631376292368
5.549999999999988	0.9503751084227812
5.599999999999988	0.9509755776211026
5.649999999999988	0.9515648347734214
5.699999999999988	0.952143160368518
5.749999999999988	0.9527108261710886
5.799999999999987	0.9532680955437733
5.849999999999987	0.9538152237555018
5.899999999999987	0.9543524582768512
5.949999999999987	0.9548800390629992
5.999999999999987	0.9553981988248808
6.0499999999999865	0.9559071632890408
6.099999999999986	0.9564071514468395
6.149999999999986	0.956898375793358
6.199999999999986	0.9573810425565732
6.249999999999986	0.9578553519171855
6.299999999999986	0.9583214982196324
6.349999999999985	0.9587796701745432
6.399999999999985	0.959230051053126
6.449999999999985	0.959672818873841
6.499999999999985	0.9601081465816534
6.549999999999985	0.9605362022202399
6.5999999999999845	0.9609571490974815
6.649999999999984	0.9613711459444509
6.699999999999984	0.9617783470682717
6.749999999999984	0.9621789024990939
6.799999999999984	0.9625729581314069
6.849999999999984	0.962960655859959
6.8999999999999835	0.9633421337105617
6.949999999999983	0.9637175259658655
6.999999999999983	0.9640869632865048
7.049999999999983	0.9644505728276265
7.099999999999983	0.964808478351145
7.149999999999983	0.9651608003338303
7.199999999999982	0.9655076560713773
7.249999999999982	0.965849159778692
7.299999999999982	0.9661854226865252
7.349999999999982	0.9665165531345714
7.399999999999982	0.9668426566612496
7.4499999999999815	0.9671638360901973
7.499999999999981	0.9674801916137206
7.549999999999981	0.967791820873277
7.599999999999981	0.9680988190370456
7.649999999999981	0.9684012788748468
7.699999999999981	0.9686992908303829
7.7499999999999805	0.9689929430909636
7.79999999999998	0.9692823216548163
7.84999999999998	0.9695675103960966
7.89999999999998	0.9698485911275867
7.94999999999998	0.9701256436613512
7.99999999999998	0.970398745867179
8.04999999999998	0.9706679737292632
8.09999999999998	0.9709334014007212
8.14999999999998	0.9711951012564484
8.199999999999982	0.9714531439441458
8.249999999999982	0.9717075984336958
8.299999999999983	0.9719585320647752
8.349999999999984	0.9722060105930836
8.399999999999984	0.9724500982348587
8.449999999999985	0.972690857710127
8.499999999999986	0.9729283502843984
8.549999999999986	0.9731626358090679
8.599999999999987	0.9733937727605166
8.649999999999988	0.9736218182779908
8.699999999999989	0.973846828200152
8.74999999999999	0.9740688571006402
8.79999999999999	0.9742879583223072
8.84999999999999	0.9745041840106197
8.899999999999991	0.9747175851457186
8.949999999999992	0.9749282115737543
8.999999999999993	0.9751361120370561
9.049999999999994	0.9753413342034349
9.099999999999994	0.9755439246946196
9.149999999999995	0.9757439291137615
9.199999999999996	0.9759413920721087
9.249999999999996	0.9761363572148767
9.299999999999997	0.9763288672463446
9.349999999999998	0.9765189639542129
9.399999999999999	0.9767066882331079
9.45	0.9768920801076177
9.5	0.9770751787543333
9.55	0.9772560225235694
9.600000000000001	0.9774346489601271
9.650000000000002	0.9776110948236862
9.700000000000003	0.9777853961084659
9.750000000000004	0.9779575880623952
9.800000000000004	0.9781277052056083
9.850000000000005	0.9782957813485353
9.900000000000006	0.9784618496094382
9.950000000000006	0.978625942431357
10.000000000000007	0.978788091598652

==> anc/Fig6_QT1225_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
1225 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
1225.35 0 6.34613e-21 -0.00304831 1.88958e-22 1.85156e-11 0.99936 -2.63947e-20 7.92829e-10 -2.82222e-22 -5.03131e-10 -6.02723e-22 1.66261e-10 7.92667e-23 6.01926e-22 5.55614e-08 -2.7933e-24 -2.88231e-08 -1.83734e-23 2.76198e-08 1.29702e-21 1.10773e-08 -4.42422e-09 9.38621e-22 -1.56851e-09 1.04983e-21 2.35832e-09 -3.25784e-22 -2.85208e-09 2.47044e-21 -1.25519e-09 1.87053e-23 -8.27864e-10 -8.86834e-25 
1225.7 0 3.35571e-20 -0.00628342 1.85688e-22 6.21055e-10 0.997627 -1.05876e-19 1.58991e-08 -2.45727e-21 -6.91944e-09 -3.09625e-21 -2.79542e-09 -7.28047e-21 -3.31279e-23 6.42142e-07 3.38808e-23 -2.32066e-07 1.15035e-22 2.06336e-07 -6.83417e-21 1.06156e-07 -3.23161e-08 7.59349e-22 -1.16859e-08 9.67332e-22 9.14594e-09 1.41675e-22 -3.15481e-08 7.3232e-22 -1.84169e-08 -1.18604e-23 -8.66194e-09 3.70917e-24 
1226.05 0 2.4913e-20 -0.00960539 -4.4576e-22 3.21995e-09 0.995121 -1.98523e-19 9.23139e-08 -4.06316e-21 -2.49177e-08 -6.69686e-21 -3.24616e-08 -1.19806e-20 2.31584e-22 2.56199e-06 -1.37263e-22 -7.91916e-07 2.44329e-22 6.18848e-07 1.37312e-22 4.0083e-07 -9.63509e-08 7.06411e-22 -3.82605e-08 1.15284e-21 -2.22975e-09 1.64757e-21 -9.57692e-08 6.81576e-21 -7.90335e-08 3.46275e-23 -2.70176e-08 -1.0389e-23 
1226.4 0 3.79593e-20 -0.0129572 -3.2655e-22 6.27275e-09 0.991917 -3.03338e-19 3.14127e-07 -6.23195e-21 -5.63269e-08 -1.0704e-20 -9.16945e-08 -1.50166e-20 1.95718e-22 6.24023e-06 -3.74231e-22 -1.90854e-06 4.06423e-22 1.2767e-06 -2.84931e-20 9.77229e-07 -1.95902e-07 2.03854e-21 -8.36703e-08 2.7496e-21 -6.55367e-08 3.32367e-21 -1.8265e-07 1.14094e-20 -1.98062e-07 -4.95372e-22 -6.47206e-08 4.89839e-22 
1226.75 0 5.76429e-20 -0.0163565 -6.67978e-22 7.58975e-09 0.988019 -4.13291e-19 7.77035e-07 -8.31811e-21 -1.30923e-07 -1.435e-20 -1.1021e-07 -1.64417e-20 -3.40024e-22 1.17026e-05 -5.69962e-23 -3.77027e-06 3.4609e-22 2.16378e-06 -2.99324e-20 1.89934e-06 -2.9736e-07 2.32712e-21 -1.41859e-07 2.50925e-21 -1.93912e-07 4.12702e-21 -2.93663e-07 1.24719e-20 -3.54443e-07 -5.61676e-22 -1.36724e-07 5.17375e-22 
1227.1 0 9.95512e-20 -0.0198032 -1.11654e-21 3.49824e-09 0.983452 -5.25917e-19 1.52306e-06 -9.61164e-21 -3.05969e-07 -1.93237e-20 -2.17775e-09 -1.629e-20 -4.38556e-22 1.90989e-05 3.35673e-22 -6.58468e-06 9.76739e-22 3.2935e-06 -2.61157e-20 3.27093e-06 -3.39161e-07 4.12873e-21 -1.99538e-07 4.66604e-21 -3.78814e-07 5.17381e-21 -4.25684e-07 1.62898e-20 -5.08101e-07 -3.77906e-22 -2.23856e-07 5.49314e-22 
1227.45 0 1.15276e-19 -0.0232975 -1.41882e-22 -1.7945e-08 0.978231 -6.36251e-19 2.53117e-06 -1.1491e-20 -6.08438e-07 -2.19101e-20 3.14411e-07 -1.67652e-20 -1.468e-22 2.8688e-05 -1.24086e-21 -1.06471e-05 3.69305e-22 4.70199e-06 -2.54739e-20 5.17285e-06 -2.83077e-07 5.11653e-21 -2.5366e-07 7.49156e-21 -6.04963e-07 7.50234e-21 -5.65366e-07 2.03855e-20 -6.49249e-07 -4.99703e-22 -2.92137e-07 -6.52228e-23 
1227.8 0 1.23682e-19 -0.0268439 -6.45202e-22 -4.16815e-08 0.972372 -7.40255e-19 3.81879e-06 -1.27301e-20 -1.01864e-06 -2.34697e-20 9.30462e-07 -1.94849e-20 -8.76352e-22 4.01591e-05 -8.98005e-22 -1.62783e-05 4.53969e-22 6.39041e-06 -2.68536e-20 7.59099e-06 -1.03108e-07 5.26943e-21 -3.12262e-07 9.37567e-21 -8.35944e-07 1.0595e-20 -7.08619e-07 2.38448e-20 -8.06742e-07 -1.6997e-22 -3.5687e-07 -9.63725e-22 
1228.15 0 1.4899e-19 -0.0304382 -9.11115e-22 -3.58487e-08 0.965894 -8.39829e-19 5.54236e-06 -1.20627e-20 -1.53171e-06 -2.79472e-20 1.88079e-06 -2.11255e-20 -4.35982e-22 5.24498e-05 -3.24803e-21 -2.3738e-05 1.02364e-21 8.3429e-06 -2.63043e-21 1.04486e-05 2.2589e-07 6.13305e-21 -3.5491e-07 1.05988e-20 -1.01431e-06 1.19562e-20 -8.35893e-07 2.04658e-20 -1.01367e-06 3.15919e-22 -4.61809e-07 -1.6335e-21 
1228.5 0 1.71782e-19 -0.0340784 -2.73891e-22 -3.62144e-08 0.95881 -9.06232e-19 8.02666e-06 -1.28161e-20 -2.13268e-06 -3.20114e-20 3.09502e-06 -2.70211e-20 -3.09872e-22 6.48965e-05 -4.35407e-21 -3.32353e-05 1.10426e-21 1.06167e-05 1.75826e-20 1.36064e-05 6.99827e-07 8.39484e-21 -3.86539e-07 1.19501e-20 -1.10841e-06 1.07311e-20 -9.09891e-07 1.67571e-20 -1.27112e-06 1.41055e-21 -6.36815e-07 -5.53261e-22 
1228.85 0 2.09598e-19 -0.0377638 -1.42624e-21 -1.12634e-07 0.951137 -8.93764e-19 1.16752e-05 -1.23673e-20 -2.72609e-06 -3.68876e-20 4.44871e-06 -3.15683e-20 -1.54065e-21 7.79799e-05 -5.83489e-21 -4.4999e-05 4.63455e-22 1.33085e-05 9.68959e-21 1.69154e-05 1.2868e-06 9.23388e-21 -4.55813e-07 1.43233e-20 -1.09455e-06 7.60682e-21 -9.25405e-07 1.92402e-20 -1.57155e-06 1.08691e-21 -8.90732e-07 1.61841e-22 
1229.2 0 2.41964e-19 -0.0414887 -1.99146e-21 -2.48331e-07 0.942893 -7.9005e-19 1.68479e-05 -1.27895e-20 -3.27092e-06 -4.01234e-20 5.81409e-06 -3.97275e-20 -2.33504e-21 9.23137e-05 -6.46658e-21 -5.92344e-05 6.54653e-22 1.64855e-05 4.1043e-20 2.0257e-05 1.96459e-06 8.32283e-21 -5.84977e-07 1.67747e-20 -8.86053e-07 3.05831e-21 -9.02477e-07 1.87156e-20 -1.89423e-06 1.32545e-21 -1.22862e-06 -8.07852e-22 
1229.55 0 2.52446e-19 -0.0452485 -3.44298e-21 -3.81651e-07 0.934095 -5.95337e-19 2.3786e-05 -1.22584e-20 -3.83941e-06 -4.04648e-20 7.08211e-06 -4.75863e-20 -3.25223e-21 0.000107438 -6.59715e-21 -7.60772e-05 8.45816e-22 2.0319e-05 3.46969e-20 2.3474e-05 2.75081e-06 1.01382e-20 -7.68989e-07 1.66395e-20 -3.4318e-07 -5.58327e-21 -8.76782e-07 1.58646e-20 -2.19796e-06 -2.99213e-22 -1.63005e-06 4.79956e-22 
1229.9 0 2.84754e-19 -0.0490382 -1.26381e-21 -5.00731e-07 0.92476 -3.19345e-19 3.26132e-05 -1.45473e-20 -4.5134e-06 -4.2758e-20 8.25851e-06 -5.6892e-20 -3.34239e-21 0.00012203 -9.8922e-21 -9.56474e-05 2.9754e-23 2.50613e-05 3.84391e-20 2.64195e-05 3.58755e-06 1.06113e-20 -9.73754e-07 1.87006e-20 6.27166e-07 -1.64606e-20 -8.55983e-07 1.97195e-20 -2.45894e-06 -2.82679e-21 -2.06645e-06 1.27485e-22 
1230.25 0 3.25026e-19 -0.05285 -3.03065e-21 -6.38231e-07 0.914902 2.06655e-20 4.33452e-05 -1.63973e-20 -5.43229e-06 -4.17068e-20 9.57562e-06 -6.88449e-20 -4.34442e-21 0.000134445 -9.3257e-21 -0.000117936 2.8241e-21 3.08633e-05 3.20268e-20 2.8957e-05 4.27353e-06 1.18297e-20 -1.06426e-06 2.03622e-20 2.02318e-06 -3.0077e-20 -8.27006e-07 1.82417e-20 -2.65834e-06 -2.48051e-21 -2.54733e-06 -5.79483e-22 
1230.6 0 3.38836e-19 -0.0566791 -2.04033e-21 -9.01831e-07 0.904531 4.02241e-19 5.58259e-05 -1.65663e-20 -6.9326e-06 -4.66118e-20 1.1366e-05 -8.4493e-20 -4.84236e-21 0.000143353 -1.0922e-20 -0.000142767 3.43873e-21 3.77559e-05 1.24209e-20 3.10148e-05 4.76742e-06 1.27331e-20 -8.53093e-07 2.72216e-20 3.80361e-06 -4.6472e-20 -8.36098e-07 1.46915e-20 -2.80497e-06 9.31892e-22 -3.10165e-06 5.6834e-23 
1230.95 0 3.62656e-19 -0.0605235 -4.54436e-22 -1.36729e-06 0.893662 8.08829e-19 6.96896e-05 -1.53806e-20 -9.47477e-06 -4.90567e-20 1.38677e-05 -9.99185e-20 -5.65775e-21 0.000148735 -1.27464e-20 -0.000170016 3.60752e-21 4.56776e-05 6.02518e-21 3.25276e-05 5.21748e-06 1.40004e-20 -2.52601e-07 3.0511e-20 5.8836e-06 -6.23049e-20 -8.6006e-07 1.09643e-20 -2.92168e-06 1.37573e-21 -3.78246e-06 -2.14262e-21 
1231.3 0 3.67339e-19 -0.0643761 -2.06612e-21 -1.99812e-06 0.882312 1.24133e-18 8.46201e-05 -1.9649e-20 -1.32778e-05 -5.17455e-20 1.71574e-05 -1.16261e-19 -4.90735e-21 0.000151173 -1.21214e-20 -0.00019976 2.85314e-21 5.46155e-05 1.02206e-20 3.31908e-05 5.61553e-06 1.74787e-20 7.64364e-07 3.69871e-20 8.13172e-06 -7.91067e-20 -7.75294e-07 1.34852e-20 -3.00646e-06 1.51536e-21 -4.62597e-06 -5.08024e-21 
1231.65 0 4.04814e-19 -0.0682292 1.3831e-21 -2.79452e-06 0.870498 1.6831e-18 0.000100583 -2.05446e-20 -1.82834e-05 -4.81152e-20 2.11939e-05 -1.335e-19 -6.72725e-21 0.00015001 -1.1468e-20 -0.000232329 4.73749e-21 6.46356e-05 -3.08174e-20 3.25843e-05 5.88843e-06 1.88969e-20 2.22322e-06 3.94507e-20 1.04328e-05 -9.82086e-20 -5.4974e-07 1.09996e-20 -3.10446e-06 3.53154e-21 -5.52497e-06 -5.23304e-21 
1232 0 4.49746e-19 -0.0720781 -7.80413e-22 -3.74202e-06 0.858236 2.12397e-18 0.000117639 -1.80545e-20 -2.44858e-05 -4.80269e-20 2.59375e-05 -1.54764e-19 -8.0985e-21 0.000143634 -1.51475e-20 -0.000268215 5.16227e-21 7.56752e-05 -2.09194e-20 3.04479e-05 6.14784e-06 2.25925e-20 3.89641e-06 3.88845e-20 1.27296e-05 -1.15408e-19 -1.50469e-07 4.22801e-21 -3.23741e-06 4.37876e-21 -6.35998e-06 -6.86566e-21 
1232.35 0 4.75642e-19 -0.0759148 -1.70493e-21 -4.6747e-06 0.845543 2.5627e-18 0.00013576 -2.22475e-20 -3.20215e-05 -4.53546e-20 3.12004e-05 -1.74813e-19 -1.03375e-20 0.000130789 -1.53316e-20 -0.000307816 7.19241e-21 8.74171e-05 -2.61472e-20 2.66086e-05 6.48321e-06 2.61102e-20 5.44854e-06 4.4218e-20 1.50327e-05 -1.30969e-19 4.32011e-07 3.45443e-21 -3.39038e-06 5.88714e-21 -7.21298e-06 -6.7592e-21 
1232.7 0 5.12653e-19 -0.0797297 -5.43584e-21 -5.51594e-06 0.832431 2.99071e-18 0.000154859 -2.45413e-20 -4.12539e-05 -5.21722e-20 3.64724e-05 -1.90612e-19 -1.01743e-20 0.000110274 -1.4221e-20 -0.000351254 6.26006e-21 9.94771e-05 -3.14643e-20 2.11324e-05 6.74667e-06 2.68921e-20 6.95883e-06 4.45359e-20 1.73505e-05 -1.45069e-19 1.04114e-06 -9.60331e-22 -3.5867e-06 6.53638e-21 -8.26676e-06 -7.86152e-21 
1233.05 0 5.33728e-19 -0.0835182 -3.35076e-21 -6.42912e-06 0.818907 3.40765e-18 0.00017489 -2.07747e-20 -5.27109e-05 -5.71536e-20 4.12956e-05 -2.1204e-19 -8.36187e-21 8.13926e-05 -1.48474e-20 -0.00039837 7.72241e-21 0.00011166 -2.40494e-20 1.43965e-05 6.75309e-06 3.12102e-20 8.70207e-06 4.86969e-20 1.96906e-05 -1.56379e-19 1.64683e-06 -3.42512e-21 -3.79462e-06 7.76117e-21 -9.57067e-06 -7.07133e-21 
1233.4 0 5.70755e-19 -0.0872758 -2.60981e-21 -7.49625e-06 0.804983 3.80961e-18 0.000195706 -1.76004e-20 -6.65002e-05 -5.88853e-20 4.56727e-05 -2.35582e-19 -8.32526e-21 4.67484e-05 -1.58133e-20 -0.000448986 8.03191e-21 0.00012386 -3.82985e-20 6.67946e-06 6.36404e-06 3.28502e-20 1.06877e-05 4.5365e-20 2.21099e-05 -1.64644e-19 2.38387e-06 -7.95816e-22 -3.92521e-06 8.16071e-21 -1.10548e-05 -6.20049e-21 
1233.75 0 5.99021e-19 -0.0909969 -6.69127e-22 -8.53476e-06 0.790672 4.19497e-18 0.000216945 -1.57497e-20 -8.22175e-05 -6.34118e-20 4.97898e-05 -2.5735e-19 -7.14836e-21 1.2747e-05 -1.84883e-20 -0.000503184 7.70047e-21 0.000135803 -3.59443e-20 -2.16018e-06 5.44535e-06 3.65649e-20 1.28298e-05 4.77691e-20 2.4531e-05 -1.70637e-19 3.27261e-06 4.49095e-21 -3.93606e-06 8.36129e-21 -1.26564e-05 -4.73638e-21 
1234.1 0 6.00095e-19 -0.0946769 -2.17259e-21 -9.1833e-06 0.77599 4.54952e-18 0.000238192 -1.83096e-20 -9.94305e-05 -5.36149e-20 5.40108e-05 -2.82747e-19 -6.64311e-21 -1.54454e-05 -1.73901e-20 -0.000561208 1.0015e-20 0.000146887 -2.8015e-20 -1.26288e-05 4.01115e-06 3.31786e-20 1.51602e-05 4.98735e-20 2.67706e-05 -1.70244e-19 4.10098e-06 3.6064e-21 -3.85686e-06 1.17846e-20 -1.43071e-05 -2.76439e-21 
1234.45 0 6.28718e-19 -0.0983105 -3.15194e-21 -9.2033e-06 0.760956 4.90169e-18 0.000259143 -1.61642e-20 -0.000117906 -5.46284e-20 5.88291e-05 -3.05546e-19 -8.29243e-21 -3.8664e-05 -1.74005e-20 -0.000623209 1.01656e-20 0.000156446 -2.53035e-20 -2.50996e-05 2.26631e-06 3.29238e-20 1.76809e-05 5.37703e-20 2.89043e-05 -1.62665e-19 4.61617e-06 -3.76581e-21 -3.77189e-06 1.24176e-20 -1.59373e-05 1.73135e-21 
1234.8 0 6.53349e-19 -0.101892 1.82055e-21 -8.82929e-06 0.745589 5.23343e-18 0.000279753 -1.39454e-20 -0.000137196 -4.99398e-20 6.44317e-05 -3.28621e-19 -7.59825e-21 -6.09628e-05 -2.13057e-20 -0.000689022 7.49124e-21 0.000164005 -1.71268e-20 -3.94488e-05 4.41467e-07 2.69313e-20 2.03392e-05 5.81784e-20 3.10084e-05 -1.53018e-19 4.82121e-06 -1.26845e-20 -3.77484e-06 1.29028e-20 -1.76529e-05 -8.19776e-22 
1235.15 0 6.99489e-19 -0.105415 4.78979e-21 -8.42571e-06 0.729913 5.546e-18 0.000300046 -1.32287e-20 -0.000156551 -4.50487e-20 7.11784e-05 -3.52726e-19 -9.96343e-21 -8.33604e-05 -2.16836e-20 -0.000758108 7.97467e-21 0.000169206 -9.6747e-21 -5.52201e-05 -1.15885e-06 2.77801e-20 2.31702e-05 6.00394e-20 3.29664e-05 -1.32045e-19 4.94124e-06 -1.7811e-20 -3.83375e-06 1.10793e-20 -1.96665e-05 2.66624e-21 
1235.5 0 7.07715e-19 -0.108869 5.39045e-22 -7.90067e-06 0.713945 5.84126e-18 0.000319759 -1.17675e-20 -0.000175596 -4.47298e-20 7.98983e-05 -3.79293e-19 -1.18128e-20 -0.000102831 -2.29654e-20 -0.00083022 1.02631e-20 0.000171689 -1.28858e-20 -7.24258e-05 -2.31997e-06 2.41121e-20 2.63079e-05 5.78838e-20 3.4776e-05 -1.03354e-19 5.18836e-06 -2.25081e-20 -3.89892e-06 1.00495e-20 -2.18478e-05 3.84718e-21 
1235.85 0 7.6595e-19 -0.112245 -3.52921e-21 -6.98335e-06 0.697692 6.12222e-18 0.00033849 -7.29271e-21 -0.000194338 -4.34691e-20 9.14782e-05 -4.02289e-19 -1.27721e-20 -0.000116993 -2.48471e-20 -0.000905848 1.13021e-20 0.000171067 -2.89224e-20 -9.14738e-05 -3.37836e-06 2.65145e-20 2.98109e-05 5.95323e-20 3.66055e-05 -6.58037e-20 5.44182e-06 -2.36199e-20 -4.06178e-06 1.13989e-20 -2.3913e-05 4.11874e-21 
1236.2 0 8.06041e-19 -0.115541 -4.11071e-21 -5.75702e-06 0.681156 6.39048e-18 0.000356082 -5.41948e-21 -0.000212804 -4.01285e-20 0.000106473 -4.31306e-19 -1.47534e-20 -0.000127515 -2.66768e-20 -0.000985534 1.36148e-20 0.00016693 -3.23461e-20 -0.000112053 -4.79575e-06 2.80161e-20 3.38199e-05 5.60388e-20 3.86909e-05 -2.33249e-20 5.49716e-06 -2.8422e-20 -4.47168e-06 1.13788e-20 -2.57393e-05 5.7699e-21 
1236.55 0 8.35533e-19 -0.118757 -1.48855e-21 -4.43465e-06 0.664353 6.63643e-18 0.00037255 -6.64799e-21 -0.000231021 -3.87655e-20 0.000125075 -4.61465e-19 -1.67683e-20 -0.000138174 -2.68158e-20 -0.00106924 1.52326e-20 0.000159025 -2.72986e-20 -0.000133108 -6.52589e-06 2.72792e-20 3.84722e-05 5.97277e-20 4.11185e-05 2.76983e-20 5.36699e-06 -2.65164e-20 -5.01558e-06 1.03608e-20 -2.72611e-05 6.48803e-21 
1236.9 0 8.96384e-19 -0.121886 4.40769e-22 -3.13957e-06 0.647301 6.8781e-18 0.000388078 -1.03107e-20 -0.000248548 -2.93935e-20 0.000147415 -4.85836e-19 -1.84748e-20 -0.000150303 -2.46668e-20 -0.00115637 1.30792e-20 0.000147722 -2.63862e-20 -0.000153865 -8.32053e-06 3.46318e-20 4.33833e-05 6.7818e-20 4.3671e-05 8.37625e-20 4.99244e-06 -2.88371e-20 -5.45747e-06 1.10551e-20 -2.86004e-05 5.58949e-21 
1237.25 0 9.75045e-19 -0.124925 1.07723e-21 -1.9686e-06 0.630021 7.09075e-18 0.000403486 -1.22785e-20 -0.000264214 -2.93733e-20 0.000173611 -5.13377e-19 -1.82247e-20 -0.000161193 -2.14625e-20 -0.00124603 1.1615e-20 0.000133857 -4.52716e-21 -0.000174078 -9.99477e-06 4.34895e-20 4.8061e-05 7.0997e-20 4.59054e-05 1.47248e-19 4.15439e-06 -2.94886e-20 -5.89902e-06 1.18916e-20 -3.01211e-05 4.87079e-21 
1237.6 0 1.02427e-18 -0.127868 4.84297e-21 -7.90497e-07 0.612531 7.29693e-18 0.00041987 -1.4827e-20 -0.000276821 -2.81131e-20 0.00020344 -5.39982e-19 -1.80354e-20 -0.000167407 -2.31938e-20 -0.00133747 9.0553e-21 0.000118062 7.23411e-21 -0.000193228 -1.13085e-05 3.89868e-20 5.26862e-05 8.34771e-20 4.75098e-05 2.17157e-19 2.6598e-06 -3.16142e-20 -6.46074e-06 1.1489e-20 -3.20317e-05 9.4999e-21 
1237.95 0 1.08167e-18 -0.13071 -5.74805e-21 7.54509e-07 0.59485 7.48306e-18 0.000437963 -1.02168e-20 -0.000285647 -2.72162e-20 0.000236214 -5.67146e-19 -2.16764e-20 -0.000169047 -1.78355e-20 -0.0014302 1.31178e-20 0.000101074 3.01869e-20 -0.000210306 -1.20464e-05 4.65233e-20 5.78191e-05 8.30964e-20 4.85263e-05 2.92107e-19 5.49076e-07 -3.06372e-20 -6.84238e-06 1.6524e-20 -3.41484e-05 4.89417e-21 
1238.3 0 1.13401e-18 -0.133448 -1.08771e-20 2.62446e-06 0.576998 7.65107e-18 0.000458303 -5.17859e-21 -0.000290113 -2.54299e-20 0.000271125 -6.05375e-19 -2.65193e-20 -0.000170694 -1.91678e-20 -0.00152405 1.23789e-20 8.39963e-05 4.38385e-20 -0.000224871 -1.22106e-05 4.60043e-20 6.36685e-05 9.87381e-20 4.91213e-05 3.71054e-19 -1.97196e-06 -2.87398e-20 -6.82975e-06 1.57331e-20 -3.62048e-05 1.09363e-20 
1238.65 0 1.20865e-18 -0.136077 -8.07249e-21 4.1439e-06 0.558997 7.81074e-18 0.000481024 -1.07468e-20 -0.000289779 -2.6835e-20 0.000307729 -6.27539e-19 -2.94884e-20 -0.000177631 -1.95988e-20 -0.00161865 1.45635e-20 6.74575e-05 5.065e-20 -0.000237057 -1.23066e-05 4.56478e-20 7.00315e-05 1.04914e-19 4.9205e-05 4.53724e-19 -4.88073e-06 -3.17274e-20 -6.61718e-06 1.5139e-20 -3.83446e-05 1.28408e-20 
1239 0 1.30233e-18 -0.138592 -5.11549e-21 4.82791e-06 0.540865 7.9531e-18 0.000505867 -7.71188e-21 -0.000284617 -1.9288e-20 0.000345951 -6.51152e-19 -2.64646e-20 -0.000190634 -1.86652e-20 -0.00171263 1.86561e-20 5.13523e-05 6.05264e-20 -0.000246239 -1.31411e-05 4.56147e-20 7.64041e-05 1.01003e-19 4.86026e-05 5.42166e-19 -8.39258e-06 -3.6969e-20 -6.22276e-06 1.28581e-20 -4.05041e-05 1.63887e-20 
1239.35 0 1.36474e-18 -0.140988 -2.91262e-21 4.93557e-06 0.522621 8.0805e-18 0.000532538 -5.84585e-21 -0.000274939 -1.90253e-20 0.000385454 -6.67991e-19 -2.97699e-20 -0.000205459 -1.59928e-20 -0.00180479 2.16147e-20 3.5711e-05 6.10691e-20 -0.000250896 -1.49878e-05 4.62123e-20 8.22124e-05 1.10488e-19 4.74055e-05 6.3544e-19 -1.24691e-05 -3.82207e-20 -5.3768e-06 1.2211e-20 -4.23101e-05 2.06695e-20 
1239.7 0 1.43726e-18 -0.143263 -6.99752e-21 5.05981e-06 0.504278 8.18539e-18 0.000560723 -8.38649e-21 -0.000261843 -2.06298e-20 0.000425434 -6.93276e-19 -3.61739e-20 -0.000217961 -9.18293e-21 -0.00189448 2.10261e-20 2.02777e-05 5.96521e-20 -0.000250331 -1.75014e-05 4.92702e-20 8.73006e-05 1.10655e-19 4.5779e-05 7.25066e-19 -1.65681e-05 -3.62816e-20 -4.23531e-06 8.41735e-21 -4.39621e-05 2.29614e-20 
1240.05 0 1.48563e-18 -0.145407 1.47408e-21 5.54722e-06 0.485848 8.26994e-18 0.000590228 -1.35906e-20 -0.0002476 -1.42644e-20 0.000465612 -7.18434e-19 -3.73103e-20 -0.000228991 -8.66568e-21 -0.00198081 1.8392e-20 4.17032e-06 4.87471e-20 -0.000244902 -2.0068e-05 4.55837e-20 9.20782e-05 1.16147e-19 4.36526e-05 8.1407e-19 -2.05664e-05 -4.53024e-20 -3.04812e-06 1.43712e-20 -4.57309e-05 1.7283e-20 
1240.4 0 1.56224e-18 -0.147417 1.02786e-20 6.00896e-06 0.467334 8.33893e-18 0.000621038 -7.3683e-21 -0.00023457 -1.36963e-20 0.000506466 -7.42342e-19 -4.3671e-20 -0.000242836 -6.13174e-21 -0.00206356 1.88042e-20 -1.26345e-05 5.11649e-20 -0.000234827 -2.21624e-05 4.25931e-20 9.69211e-05 1.16585e-19 4.09863e-05 9.05038e-19 -2.47491e-05 -4.98738e-20 -1.5803e-06 1.01493e-20 -4.74318e-05 2.14374e-20 
1240.75 0 1.62209e-18 -0.149295 1.48719e-20 5.86281e-06 0.448747 8.3942e-18 0.000652996 -4.87277e-21 -0.00022404 -1.41452e-20 0.000547863 -7.61518e-19 -4.26928e-20 -0.000261985 -5.59019e-21 -0.00214309 2.24635e-20 -2.93374e-05 3.70747e-20 -0.000220417 -2.37169e-05 4.11887e-20 0.00010168 1.26182e-19 3.796e-05 9.91036e-19 -2.92563e-05 -4.95791e-20 3.07402e-07 1.63006e-20 -4.92057e-05 2.80527e-20 
1241.1 0 1.69467e-18 -0.15104 1.4682e-20 5.23999e-06 0.430104 8.41906e-18 0.000685686 -3.90067e-21 -0.000215587 -1.45653e-20 0.000588449 -7.79002e-19 -4.32554e-20 -0.000285228 1.01907e-21 -0.00221857 2.69981e-20 -4.62134e-05 3.98331e-20 -0.000202533 -2.50365e-05 4.41262e-20 0.000106101 1.33788e-19 3.46398e-05 1.07634e-18 -3.40911e-05 -5.03852e-20 2.36159e-06 1.86736e-20 -5.15657e-05 3.09817e-20 
1241.45 0 1.77074e-18 -0.152653 1.34941e-20 4.61027e-06 0.411429 8.41675e-18 0.000719292 -3.06614e-21 -0.00020783 -1.28551e-20 0.000626077 -7.95736e-19 -4.71649e-20 -0.000309162 -1.82004e-21 -0.0022886 2.89693e-20 -6.45449e-05 3.24019e-20 -0.000182273 -2.63348e-05 4.20837e-20 0.000110672 1.43313e-19 3.07257e-05 1.16466e-18 -3.94057e-05 -5.20703e-20 4.51234e-06 1.29035e-20 -5.43215e-05 2.70323e-20 
1241.8 0 1.83129e-18 -0.154127 1.44973e-20 4.36412e-06 0.392743 8.40398e-18 0.000754568 -5.46113e-21 -0.00020096 -1.37987e-20 0.00065869 -8.15742e-19 -4.9778e-20 -0.00033009 -1.38817e-21 -0.00235297 3.52104e-20 -8.50514e-05 2.08843e-20 -0.000160278 -2.72392e-05 3.89627e-20 0.000115965 1.42764e-19 2.5746e-05 1.24644e-18 -4.54948e-05 -5.41148e-20 6.88351e-06 1.46205e-20 -5.66257e-05 2.74834e-20 
1242.15 0 1.89706e-18 -0.155457 1.66295e-20 5.19748e-06 0.37406 8.36612e-18 0.000792113 3.23391e-21 -0.000196534 -1.20287e-20 0.000684936 -8.29587e-19 -4.8581e-20 -0.000344458 2.10622e-21 -0.00241239 3.88436e-20 -0.000107314 2.37457e-20 -0.000136893 -2.72084e-05 3.96811e-20 0.0001214 1.44872e-19 1.95436e-05 1.32233e-18 -5.22594e-05 -6.49274e-20 9.31218e-06 1.92546e-20 -5.8141e-05 3.0733e-20 
1242.5 0 1.95926e-18 -0.156643 1.29102e-20 7.8663e-06 0.355391 8.30669e-18 0.000833111 -2.181e-22 -0.000195172 -1.45605e-20 0.000703894 -8.47013e-19 -4.77669e-20 -0.00034751 3.94177e-21 -0.0024676 3.91271e-20 -0.000130589 3.72991e-20 -0.000112633 -2.62301e-05 3.92789e-20 0.00012633 1.4777e-19 1.2131e-05 1.38709e-18 -5.92057e-05 -6.21283e-20 1.13907e-05 2.27349e-20 -5.93479e-05 3.34502e-20 
1242.85 0 2.02426e-18 -0.157685 1.28012e-20 1.25022e-05 0.336752 8.22954e-18 0.000879556 -4.22864e-21 -0.000196869 -1.25361e-20 0.000715222 -8.52953e-19 -4.79122e-20 -0.000332642 4.02111e-21 -0.00251842 2.92432e-20 -0.000154717 4.57189e-20 -8.78289e-05 -2.43489e-05 2.48884e-20 0.000131236 1.58247e-19 3.55108e-06 1.45615e-18 -6.61104e-05 -7.24297e-20 1.32126e-05 2.21671e-20 -6.12021e-05 3.99079e-20 
1243.2 0 2.08995e-18 -0.158581 1.79289e-20 1.89646e-05 0.31816 8.12391e-18 0.000932847 -4.44554e-21 -0.000202186 -1.12164e-20 0.000719627 -8.67069e-19 -4.84468e-20 -0.000295934 4.07771e-21 -0.00256378 2.90331e-20 -0.000179279 5.11357e-20 -6.24995e-05 -2.12388e-05 9.56369e-21 0.000136808 1.63272e-19 -5.66216e-06 1.51808e-18 -7.30296e-05 -6.97494e-20 1.52191e-05 1.53332e-20 -6.39922e-05 4.0994e-20 
1243.55 0 2.14633e-18 -0.159328 1.66723e-20 2.70017e-05 0.299627 8.01135e-18 0.000993135 3.71183e-23 -0.000211461 -1.26321e-20 0.000717716 -8.80084e-19 -5.01946e-20 -0.000242512 8.09553e-21 -0.00260368 3.51405e-20 -0.000203567 5.37105e-20 -3.66767e-05 -1.67184e-05 1.01684e-20 0.000143167 1.74379e-19 -1.48494e-05 1.57564e-18 -8.00612e-05 -7.30546e-20 1.75286e-05 1.40335e-20 -6.72347e-05 4.87045e-20 
1243.9 0 2.21062e-18 -0.159927 1.33054e-20 3.56686e-05 0.281168 7.86802e-18 0.00106047 1.17223e-20 -0.000223727 -9.97174e-21 0.000709067 -9.00379e-19 -5.76627e-20 -0.000183964 8.16622e-21 -0.00263883 3.62413e-20 -0.000227686 6.13909e-20 -1.05197e-05 -1.10844e-05 1.5236e-20 0.000150233 1.8013e-19 -2.39536e-05 1.62446e-18 -8.71467e-05 -7.69565e-20 2.03857e-05 1.5106e-20 -7.06674e-05 5.3348e-20 
1244.25 0 2.26682e-18 -0.160379 1.5971e-20 4.37546e-05 0.262799 7.71836e-18 0.00113584 1.2924e-20 -0.000236664 -8.58567e-21 0.000693645 -9.12167e-19 -5.88945e-20 -0.000128727 1.51385e-20 -0.00266917 4.19541e-20 -0.000252085 6.92814e-20 1.53459e-05 -4.76242e-06 1.9957e-20 0.000158137 1.85561e-19 -3.29121e-05 1.67281e-18 -9.39118e-05 -8.22589e-20 2.38655e-05 1.57519e-20 -7.40551e-05 5.3327e-20 
1244.6 0 2.30748e-18 -0.160679 1.43925e-20 5.06352e-05 0.24453 7.54941e-18 0.00122003 2.54074e-20 -0.000247742 3.25399e-21 0.000672677 -9.24244e-19 -6.05147e-20 -7.75414e-05 2.1919e-20 -0.0026945 4.77936e-20 -0.000277225 7.49626e-20 3.96417e-05 2.07405e-06 2.15232e-20 0.000167193 1.76992e-19 -4.08732e-05 1.7156e-18 -0.000100027 -8.67803e-20 2.74409e-05 2.17539e-20 -7.73239e-05 5.89785e-20 
1244.95 0 2.35252e-18 -0.16083 1.39601e-20 5.64776e-05 0.226374 7.36337e-18 0.00131221 4.09318e-20 -0.000255225 8.73632e-21 0.000647891 -9.36977e-19 -5.48675e-20 -2.68632e-05 2.87998e-20 -0.00271424 4.88166e-20 -0.000304033 8.51106e-20 6.10914e-05 9.17903e-06 1.88655e-20 0.00017766 1.75096e-19 -4.71827e-05 1.74688e-18 -0.000105353 -9.03028e-20 3.04412e-05 2.8859e-20 -8.11246e-05 5.59461e-20 
1245.3 0 2.40614e-18 -0.160833 1.53869e-20 6.1815e-05 0.208346 7.15863e-18 0.00141101 4.3831e-20 -0.000257829 1.06289e-20 0.000621099 -9.43193e-19 -5.5313e-20 2.52707e-05 2.78661e-20 -0.00272741 5.03636e-20 -0.000333677 8.41602e-20 7.91155e-05 1.61662e-05 1.93488e-20 0.000189356 1.74676e-19 -5.22793e-05 1.77858e-18 -0.000109383 -9.3313e-20 3.24291e-05 2.58445e-20 -8.57273e-05 5.34731e-20 
1245.65 0 2.44507e-18 -0.160689 7.33462e-21 6.67918e-05 0.190465 6.93261e-18 0.00151591 4.87598e-20 -0.0002545 1.72296e-20 0.000594194 -9.50412e-19 -5.91335e-20 7.82813e-05 3.40899e-20 -0.00273423 5.40249e-20 -0.000366985 8.34705e-20 9.40883e-05 2.29349e-05 1.35508e-20 0.000201967 1.75541e-19 -5.72777e-05 1.7994e-18 -0.000111896 -8.88602e-20 3.346e-05 1.76314e-20 -9.06385e-05 5.11421e-20 
1246 0 2.48994e-18 -0.160397 4.20342e-21 7.11715e-05 0.172746 6.6958e-18 0.00162665 5.89598e-20 -0.000245114 1.15776e-20 0.000568537 -9.6003e-19 -5.55336e-20 0.000130761 3.69034e-20 -0.00273639 4.92208e-20 -0.000404074 8.46306e-20 0.000108288 2.92492e-05 2.25779e-21 0.0002155 1.72365e-19 -6.28783e-05 1.818e-18 -0.000113793 -9.59224e-20 3.43914e-05 1.70142e-20 -9.55607e-05 4.62932e-20 
1246.35 0 2.53452e-18 -0.159959 -7.17705e-21 7.48038e-05 0.1552 6.44387e-18 0.0017422 6.48041e-20 -0.00022971 2.41331e-20 0.000544492 -9.65942e-19 -5.8746e-20 0.000179399 4.07272e-20 -0.00273516 5.52892e-20 -0.000443785 8.47026e-20 0.000125102 3.46136e-05 -5.32435e-21 0.000229769 1.68419e-19 -6.89286e-05 1.83178e-18 -0.000116003 -9.436e-20 3.6034e-05 1.77673e-20 -0.000100978 4.23471e-20 
1246.7 0 2.57014e-18 -0.159377 -9.58146e-21 7.75503e-05 0.137841 6.17418e-18 0.0018611 6.91886e-20 -0.000207346 2.29698e-20 0.000521017 -9.75184e-19 -5.45558e-20 0.00021986 4.53392e-20 -0.00273046 6.30542e-20 -0.000484477 8.56475e-20 0.000146619 3.86904e-05 -6.82637e-21 0.000244771 1.57086e-19 -7.50949e-05 1.84268e-18 -0.000118614 -9.53138e-20 3.78566e-05 1.83233e-20 -0.000107287 3.86329e-20 
1247.05 0 2.60241e-18 -0.15865 -1.07486e-20 7.92529e-05 0.120679 5.88961e-18 0.00198208 7.81204e-20 -0.000177865 2.37109e-20 0.000495935 -9.77743e-19 -5.66194e-20 0.000251717 4.71097e-20 -0.00272196 6.74935e-20 -0.000525304 8.80566e-20 0.000173101 4.16913e-05 -5.74446e-21 0.000261188 1.61249e-19 -8.1748e-05 1.84786e-18 -0.000121404 -9.08068e-20 3.91108e-05 1.96074e-20 -0.000114184 3.15331e-20 
1247.4 0 2.62744e-18 -0.15778 -1.8622e-20 8.02418e-05 0.103724 5.59677e-18 0.00210472 7.57723e-20 -0.00014267 2.84635e-20 0.000467325 -9.77548e-19 -4.98019e-20 0.0002796 4.65197e-20 -0.00270942 7.49966e-20 -0.000565911 7.67212e-20 0.000204245 4.42301e-05 -1.60432e-20 0.000279286 1.61862e-19 -8.95611e-05 1.84716e-18 -0.000124667 -8.32615e-20 3.97041e-05 1.29621e-20 -0.000121516 2.64483e-20 
1247.75 0 2.64957e-18 -0.15677 -2.10264e-20 8.13898e-05 0.0869849 5.29369e-18 0.0022301 8.66202e-20 -0.000102387 3.5703e-20 0.000433892 -9.77266e-19 -5.02046e-20 0.000309944 4.49286e-20 -0.00269159 7.14096e-20 -0.000606412 7.03775e-20 0.000239905 4.68596e-05 -2.4321e-20 0.000298431 1.64302e-19 -9.8671e-05 1.83818e-18 -0.000128537 -8.079e-20 3.97266e-05 7.44274e-21 -0.000129499 2.2807e-20 
1248.1 0 2.67655e-18 -0.155624 -2.17604e-20 8.37639e-05 0.0704775 4.98247e-18 0.00235955 9.32052e-20 -5.62746e-05 4.03258e-20 0.000394635 -9.80158e-19 -4.65406e-20 0.00034777 3.44023e-20 -0.00266642 7.50454e-20 -0.000646589 6.78454e-20 0.000279473 4.98439e-05 -3.47537e-20 0.000317829 1.58712e-19 -0.000108937 1.83507e-18 -0.000132588 -8.77804e-20 3.96447e-05 1.06217e-20 -0.000138176 1.86926e-20 
1248.45 0 2.70207e-18 -0.154341 -2.73564e-20 8.77805e-05 0.0542137 4.65421e-18 0.0024936 9.6434e-20 -3.40479e-06 4.47975e-20 0.000348632 -9.80962e-19 -5.06414e-20 0.000393509 3.54927e-20 -0.0026325 7.89637e-20 -0.000684788 6.98846e-20 0.000322191 5.29361e-05 -3.95452e-20 0.00033721 1.61071e-19 -0.000120121 1.81933e-18 -0.000136666 -8.99496e-20 3.98171e-05 8.30532e-21 -0.000147104 1.07104e-20 
1248.8 0 2.71483e-18 -0.152922 -2.20821e-20 9.28976e-05 0.0382005 4.32746e-18 0.00263233 9.64553e-20 5.60229e-05 4.49486e-20 0.000295183 -9.76305e-19 -4.88919e-20 0.000443481 4.23443e-20 -0.00258991 8.936e-20 -0.000719418 7.10434e-20 0.000367294 5.61108e-05 -3.78919e-20 0.000356847 1.61738e-19 -0.000131953 1.8043e-18 -0.000140639 -8.79635e-20 3.96006e-05 4.65877e-21 -0.000155756 1.78966e-20 
1249.15 0 2.72932e-18 -0.151372 -2.1436e-20 9.85166e-05 0.0224429 3.98745e-18 0.00277525 1.09572e-19 0.000119851 4.87298e-20 0.00023417 -9.75439e-19 -5.19982e-20 0.000494384 3.7187e-20 -0.00253927 8.36355e-20 -0.00075095 7.2488e-20 0.000413667 5.97435e-05 -4.33953e-20 0.000376971 1.59175e-19 -0.000144232 1.7768e-18 -0.000144119 -7.97166e-20 3.80652e-05 1.09976e-20 -0.000164165 1.79221e-20 
1249.5 0 2.73805e-18 -0.149696 -2.08693e-20 0.000104737 0.00695071 3.64878e-18 0.00292208 1.16642e-19 0.000185397 6.35417e-20 0.000166123 -9.67944e-19 -4.77757e-20 0.00054504 3.85105e-20 -0.00248076 8.19947e-20 -0.00078139 7.27148e-20 0.000460545 6.39629e-05 -4.70644e-20 0.00039741 1.56383e-19 -0.000156706 1.74769e-18 -0.000147126 -7.31456e-20 3.50834e-05 8.97851e-21 -0.000172458 2.20934e-20 
1249.85 0 2.74678e-18 -0.147897 -2.26099e-20 0.000111559 -0.00826145 3.30819e-18 0.0030723 1.08385e-19 0.000251714 7.90425e-20 9.13506e-05 -9.78237e-19 -4.63413e-20 0.000593097 3.52871e-20 -0.00241413 8.49198e-20 -0.000812786 7.69066e-20 0.000507689 6.87842e-05 -6.00472e-20 0.000417877 1.5881e-19 -0.000169374 1.72531e-18 -0.000149832 -7.92439e-20 3.11119e-05 2.33966e-21 -0.000180931 2.26209e-20 
1250.2 0 2.75845e-18 -0.145975 -2.0966e-20 0.000117899 -0.0231834 2.95301e-18 0.00322392 1.15765e-19 0.000319159 8.3231e-20 9.79776e-06 -9.68726e-19 -4.66186e-20 0.000635059 3.48611e-20 -0.00233956 8.03678e-20 -0.000846234 8.02901e-20 0.000554161 7.42221e-05 -6.46603e-20 0.00043809 1.57013e-19 -0.000182359 1.68489e-18 -0.000151701 -7.92812e-20 2.67468e-05 -1.54424e-20 -0.000189953 2.5368e-20 
1250.55 0 2.75766e-18 -0.143933 -2.43315e-20 0.000123104 -0.0378115 2.59806e-18 0.00337414 1.2188e-19 0.000387829 8.7906e-20 -7.7923e-05 -9.60927e-19 -4.73276e-20 0.00067096 3.23278e-20 -0.00225853 8.50868e-20 -0.000881668 7.70065e-20 0.000598213 7.9815e-05 -7.14816e-20 0.000457637 1.57179e-19 -0.000195567 1.64833e-18 -0.000152734 -8.55439e-20 2.25891e-05 -2.24364e-20 -0.000199846 2.75201e-20 
1250.9 0 2.76136e-18 -0.141775 -2.63386e-20 0.000128105 -0.052143 2.2344e-18 0.00352108 1.29897e-19 0.000456743 1.00626e-19 -0.000170462 -9.51512e-19 -4.77217e-20 0.000704956 2.63557e-20 -0.00217165 8.80991e-20 -0.000918412 7.80226e-20 0.000639576 8.45055e-05 -6.62226e-20 0.000476589 1.5231e-19 -0.000208862 1.61061e-18 -0.000153875 -8.59323e-20 1.8774e-05 -2.35802e-20 -0.000210664 1.41373e-20 
1251.25 0 2.76078e-18 -0.139502 -2.97183e-20 0.000134126 -0.0661749 1.86163e-18 0.00366382 1.39455e-19 0.0005239 1.01164e-19 -0.00026698 -9.45765e-19 -4.77478e-20 0.000740626 3.33917e-20 -0.00207857 9.24601e-20 -0.000956953 7.29992e-20 0.000679057 8.76564e-05 -7.54618e-20 0.000495197 1.40393e-19 -0.000222117 1.56916e-18 -0.000154956 -8.71155e-20 1.45098e-05 -2.67083e-20 -0.00022156 1.86568e-20 
1251.6 0 2.74499e-18 -0.137115 -3.14413e-20 0.000141572 -0.0799087 1.49001e-18 0.00380161 1.46068e-19 0.000588234 1.09861e-19 -0.000367641 -9.30766e-19 -4.60975e-20 0.00077775 3.3921e-20 -0.00198037 1.00463e-19 -0.000999565 7.23278e-20 0.000715381 8.95054e-05 -7.85423e-20 0.000513211 1.35192e-19 -0.000235482 1.52235e-18 -0.000154685 -8.61494e-20 9.18724e-06 -3.16724e-20 -0.000232058 2.16061e-20 
1251.95 0 2.73692e-18 -0.134618 -3.10902e-20 0.000149788 -0.0933468 1.11177e-18 0.00393359 1.62733e-19 0.00065011 1.18764e-19 -0.000472561 -9.16407e-19 -4.99174e-20 0.000814321 3.51138e-20 -0.00187836 9.79773e-20 -0.00104759 7.01672e-20 0.000745131 9.07058e-05 -8.1416e-20 0.000530518 1.34177e-19 -0.000249631 1.47436e-18 -0.000152485 -7.98842e-20 2.92026e-06 -3.17547e-20 -0.000242358 2.44204e-20 
1252.3 0 2.70739e-18 -0.132016 -2.82589e-20 0.000157541 -0.106487 7.32522e-19 0.0040581 1.60775e-19 0.000709281 1.31185e-19 -0.000581545 -9.02081e-19 -5.70406e-20 0.000849964 3.61746e-20 -0.00177382 1.04424e-19 -0.00110015 7.24761e-20 0.000765694 9.18013e-05 -8.80608e-20 0.000547095 1.34819e-19 -0.000265196 1.42727e-18 -0.000148858 -8.28504e-20 -4.4786e-06 -3.42419e-20 -0.000252102 2.76819e-20 
1252.65 0 2.68311e-18 -0.129315 -2.6819e-20 0.000164402 -0.119324 3.45442e-19 0.00417345 1.61749e-19 0.000765275 1.37209e-19 -0.000694597 -8.96986e-19 -5.61082e-20 0.000885325 2.96333e-20 -0.00166899 1.08885e-19 -0.00115617 7.54922e-20 0.000777105 9.28562e-05 -8.27308e-20 0.000562735 1.29023e-19 -0.000282551 1.37664e-18 -0.000144653 -7.34551e-20 -1.34913e-05 -4.09828e-20 -0.0002605 1.97695e-20 
1253 0 2.66082e-18 -0.126517 -2.88548e-20 0.000170946 -0.131855 -3.25816e-20 0.00427923 1.69875e-19 0.000819031 1.50965e-19 -0.000810745 -8.84882e-19 -5.84992e-20 0.000918168 2.65762e-20 -0.00156571 1.11086e-19 -0.00121579 8.30173e-20 0.000780723 9.36877e-05 -8.01536e-20 0.000577804 1.20068e-19 -0.00030193 1.31724e-18 -0.000140226 -7.4112e-20 -2.42063e-05 -4.24778e-20 -0.000267415 7.94784e-21 
1253.35 0 2.64016e-18 -0.123626 -2.77563e-20 0.000177136 -0.144076 -4.10671e-19 0.0043762 1.74304e-19 0.000872526 1.56542e-19 -0.000927272 -8.7609e-19 -5.38335e-20 0.000942449 2.75142e-20 -0.00146457 1.12352e-19 -0.00127915 8.69043e-20 0.000777913 9.41403e-05 -8.27156e-20 0.000593006 1.15069e-19 -0.000323102 1.26088e-18 -0.000135323 -7.22982e-20 -3.62091e-05 -4.55004e-20 -0.000273129 8.0572e-21 
1253.7 0 2.60699e-18 -0.120646 -2.84293e-20 0.000181531 -0.155985 -7.98715e-19 0.00446552 1.82594e-19 0.000927896 1.61459e-19 -0.00104193 -8.57433e-19 -6.14516e-20 0.000951984 1.95591e-20 -0.00136614 1.18398e-19 -0.00134594 9.23469e-20 0.000770087 9.42978e-05 -9.24983e-20 0.0006088 1.06044e-19 -0.000345703 1.20241e-18 -0.000129692 -7.42857e-20 -4.94876e-05 -4.3484e-20 -0.000277859 1.01156e-20 
1254.05 0 2.57145e-18 -0.11758 -2.76749e-20 0.000182446 -0.16758 -1.17817e-18 0.00454854 1.95086e-19 0.000985604 1.73265e-19 -0.00115436 -8.47203e-19 -6.63353e-20 0.000944101 1.57836e-20 -0.00127103 1.19837e-19 -0.00141699 9.93831e-20 0.000758489 9.42501e-05 -9.1881e-20 0.000625096 1.18253e-19 -0.000369708 1.13308e-18 -0.000123023 -7.13948e-20 -6.38959e-05 -4.04004e-20 -0.000281582 4.82252e-21 
1254.4 0 2.5296e-18 -0.114431 -2.40736e-20 0.000179448 -0.178862 -1.56406e-18 0.00462534 2.01027e-19 0.00104492 1.76636e-19 -0.00126496 -8.24343e-19 -6.51351e-20 0.000920331 8.3409e-21 -0.00117874 1.22046e-19 -0.00149322 1.026e-19 0.000743024 9.3612e-05 -8.64392e-20 0.000641474 1.18331e-19 -0.000395072 1.063e-18 -0.000114434 -6.41766e-20 -7.89217e-05 -4.67222e-20 -0.000283902 1.47236e-21 
1254.75 0 2.48888e-18 -0.111204 -2.6454e-20 0.000173072 -0.189831 -1.94458e-18 0.00469396 2.03749e-19 0.00110577 1.85236e-19 -0.00137362 -8.0044e-19 -6.28764e-20 0.000883322 4.2459e-21 -0.00108857 1.20812e-19 -0.001575 1.05382e-19 0.000723283 9.13207e-05 -8.73438e-20 0.000657665 1.12952e-19 -0.000421216 9.90078e-19 -0.000104075 -5.67456e-20 -9.53455e-05 -4.80039e-20 -0.000284695 -1.63885e-21 
1255.1 0 2.43273e-18 -0.107902 -2.52959e-20 0.000163886 -0.200484 -2.32893e-18 0.00475251 2.13515e-19 0.00116806 2.0536e-19 -0.00148046 -7.78983e-19 -5.94655e-20 0.000833468 1.14366e-21 -0.00100144 1.29283e-19 -0.00166331 1.14999e-19 0.000701421 8.61988e-05 -9.70589e-20 0.000673394 1.08982e-19 -0.000447398 9.12912e-19 -9.34804e-05 -5.45888e-20 -0.00011437 -4.88336e-20 -0.000284257 -8.28808e-21 
1255.45 0 2.39266e-18 -0.104527 -1.98168e-20 0.000152222 -0.210821 -2.71216e-18 0.00480138 2.16153e-19 0.00123142 2.1813e-19 -0.0015863 -7.62369e-19 -5.55578e-20 0.000768327 -3.67054e-21 -0.000918993 1.34621e-19 -0.00175842 1.1753e-19 0.000680522 7.81711e-05 -9.17499e-20 0.000688534 1.09807e-19 -0.000473067 8.3659e-19 -8.35744e-05 -5.66768e-20 -0.000135977 -4.56082e-20 -0.000282908 -5.22532e-21 
1255.8 0 2.33269e-18 -0.101082 -1.59293e-20 0.000137694 -0.220845 -3.08939e-18 0.00484153 2.25469e-19 0.00129517 2.3129e-19 -0.00169038 -7.45849e-19 -5.54913e-20 0.000685189 -1.47957e-20 -0.000841479 1.36394e-19 -0.00185885 1.2263e-19 0.000661592 6.82899e-05 -8.79346e-20 0.000702971 1.10691e-19 -0.000497686 7.64781e-19 -7.41376e-05 -5.17404e-20 -0.000159514 -5.05503e-20 -0.000280666 -8.34317e-21 
1256.15 0 2.28094e-18 -0.0975716 -1.04939e-20 0.000119996 -0.230562 -3.46759e-18 0.00487185 2.31654e-19 0.00135787 2.41944e-19 -0.00179066 -7.25801e-19 -5.44798e-20 0.000586622 -1.64255e-20 -0.000768216 1.3906e-19 -0.00196195 1.28209e-19 0.000644021 5.73217e-05 -9.4867e-20 0.000716344 1.13721e-19 -0.000520738 6.78112e-19 -6.48399e-05 -5.07821e-20 -0.000184244 -4.48044e-20 -0.000277135 -1.24725e-21 
1256.5 0 2.21876e-18 -0.0940024 -5.5168e-21 0.000100106 -0.239968 -3.85394e-18 0.00489071 2.48586e-19 0.00141892 2.5137e-19 -0.00188587 -7.05247e-19 -4.90554e-20 0.00048065 -1.29684e-20 -0.000698233 1.37523e-19 -0.00206464 1.33603e-19 0.000627721 4.47416e-05 -9.43349e-20 0.000728441 1.15318e-19 -0.000542529 5.96963e-19 -5.61634e-05 -5.30482e-20 -0.000209641 -4.50904e-20 -0.000271597 -1.90597e-21 
1256.85 0 2.14709e-18 -0.0903763 -5.18836e-21 7.96681e-05 -0.249059 -4.22655e-18 0.00489905 2.60085e-19 0.00147936 2.70459e-19 -0.00197453 -6.82845e-19 -4.69758e-20 0.000375905 -1.85062e-20 -0.000631238 1.31198e-19 -0.00216507 1.22629e-19 0.000613391 2.97948e-05 -1.01078e-19 0.000739817 1.11691e-19 -0.000563945 5.07723e-19 -4.84247e-05 -5.08618e-20 -0.000235688 -4.32139e-20 -0.000263441 -6.1725e-21 
1257.2 0 2.09465e-18 -0.0866943 -1.06209e-21 6.04531e-05 -0.257834 -4.60193e-18 0.00489917 2.65041e-19 0.00153975 2.77581e-19 -0.00205489 -6.63735e-19 -4.70826e-20 0.000279613 -1.94559e-20 -0.000568493 1.4073e-19 -0.00226216 1.14632e-19 0.000601481 1.29114e-05 -1.10211e-19 0.000751361 1.11141e-19 -0.000584973 4.22896e-19 -4.08133e-05 -4.76082e-20 -0.000261934 -3.9247e-20 -0.000252934 -3.90808e-21 
1257.55 0 2.02184e-18 -0.082958 -4.19187e-21 4.41293e-05 -0.266301 -4.96227e-18 0.00489243 2.79096e-19 0.00160021 2.88053e-19 -0.00212583 -6.43107e-19 -4.13373e-20 0.000194748 -3.12158e-20 -0.000511397 1.47269e-19 -0.00235337 1.19236e-19 0.000592116 -4.8497e-06 -1.03949e-19 0.000763318 1.05544e-19 -0.000605043 3.3171e-19 -3.23365e-05 -4.02361e-20 -0.000286479 -3.5092e-20 -0.000240835 -3.14934e-21 
1257.9 0 1.94131e-18 -0.0791712 -7.80477e-21 3.10869e-05 -0.274465 -5.33038e-18 0.0048801 2.89469e-19 0.00166215 3.03126e-19 -0.00218641 -6.23909e-19 -4.06522e-20 0.000117078 -2.9862e-20 -0.000459833 1.52773e-19 -0.00243452 1.24617e-19 0.000585922 -2.26756e-05 -1.08385e-19 0.000775849 1.01956e-19 -0.00062381 2.42715e-19 -2.29009e-05 -3.17326e-20 -0.000308123 -3.89623e-20 -0.000228148 -1.6682e-20 
1258.25 0 1.86605e-18 -0.0753395 -3.53856e-21 1.99051e-05 -0.282327 -5.69157e-18 0.00486415 2.98729e-19 0.00172593 3.08604e-19 -0.00223584 -6.08526e-19 -3.0853e-20 3.93775e-05 -2.94836e-20 -0.000412473 1.55131e-19 -0.00250353 1.24194e-19 0.000583843 -3.9699e-05 -1.12586e-19 0.000788915 9.43466e-20 -0.00064076 1.54745e-19 -1.28237e-05 -2.87162e-20 -0.000327884 -3.99239e-20 -0.00021541 -1.93662e-20 
1258.6 0 1.79865e-18 -0.0714668 -2.51343e-21 8.98387e-06 -0.289882 -6.05862e-18 0.00484677 2.99651e-19 0.00178971 3.19854e-19 -0.00227311 -5.92561e-19 -3.14546e-20 -4.20044e-05 -2.76857e-20 -0.000369116 1.56212e-19 -0.00256248 1.24776e-19 0.000586211 -5.53356e-05 -1.19041e-19 0.000800961 9.54091e-20 -0.000655321 7.04719e-20 -2.75507e-06 -3.02624e-20 -0.000345954 -3.53921e-20 -0.000202334 -2.47e-20 
1258.95 0 1.72406e-18 -0.0675548 -6.79687e-21 -1.92246e-06 -0.297129 -6.4154e-18 0.00483084 3.12145e-19 0.00185225 3.34213e-19 -0.00229723 -5.6737e-19 -2.40867e-20 -0.000125958 -3.01029e-20 -0.00032977 1.54936e-19 -0.00261349 1.29455e-19 0.000592366 -6.94737e-05 -1.22498e-19 0.000810777 1.03309e-19 -0.000666883 -1.93167e-20 6.8007e-06 -2.55168e-20 -0.000360965 -3.80952e-20 -0.000188742 -2.75611e-20 
1259.3 0 1.63558e-18 -0.0636054 -1.26552e-20 -1.25216e-05 -0.304071 -6.76992e-18 0.00481891 3.25214e-19 0.00191259 3.48571e-19 -0.00230895 -5.50077e-19 -2.315e-20 -0.000209466 -3.32083e-20 -0.000292983 1.56785e-19 -0.00265708 1.17932e-19 0.000600374 -8.20014e-05 -1.18343e-19 0.00081915 9.59154e-20 -0.00067586 -1.05278e-19 1.58861e-05 -2.56782e-20 -0.000372911 -3.70226e-20 -0.000174431 -3.38337e-20 
1259.65 0 1.54568e-18 -0.0596215 -1.28e-20 -2.2839e-05 -0.310713 -7.12516e-18 0.00481119 3.39185e-19 0.00196917 3.52504e-19 -0.00230915 -5.27277e-19 -1.43673e-20 -0.000287847 -3.43319e-20 -0.0002575 1.63242e-19 -0.00269408 1.15722e-19 0.000608528 -9.28892e-05 -1.09144e-19 0.000826728 9.14316e-20 -0.00068307 -1.87093e-19 2.45427e-05 -2.15858e-20 -0.000383222 -3.58705e-20 -0.000159494 -3.58761e-20 
1260 0 1.47309e-18 -0.0556059 -6.55763e-21 -3.19346e-05 -0.31706 -7.46632e-18 0.004805 3.49233e-19 0.00202146 3.65251e-19 -0.0022981 -5.04456e-19 -4.19128e-21 -0.000356139 -3.93898e-20 -0.000222555 1.66455e-19 -0.00272566 1.04673e-19 0.000616031 -0.000102295 -1.00372e-19 0.000833212 8.70147e-20 -0.000688639 -2.77982e-19 3.26784e-05 -1.53157e-20 -0.000393061 -3.46774e-20 -0.000144542 -4.59329e-20 
1260.35 0 1.38762e-18 -0.0515617 -5.22475e-21 -3.86905e-05 -0.323115 -7.80221e-18 0.00479792 3.57439e-19 0.00206988 3.82571e-19 -0.00227645 -4.81834e-19 1.45484e-21 -0.000414128 -4.05934e-20 -0.000187794 1.79976e-19 -0.00275326 8.33968e-20 0.000622499 -0.000110507 -9.64958e-20 0.000838121 8.55225e-20 -0.000692837 -3.68122e-19 3.99942e-05 -1.99676e-20 -0.000403616 -3.41605e-20 -0.000129791 -4.96615e-20 
1260.7 0 1.29122e-18 -0.0474921 -2.29992e-22 -4.36286e-05 -0.328882 -8.13576e-18 0.00479087 3.7078e-19 0.00211532 3.90407e-19 -0.00224613 -4.49312e-19 4.92957e-21 -0.00046539 -4.46715e-20 -0.000153965 1.90522e-19 -0.00277927 8.77365e-20 0.00062802 -0.000117235 -9.83032e-20 0.000841125 8.53396e-20 -0.000695376 -4.57749e-19 4.62477e-05 -1.9999e-20 -0.000415764 -3.38278e-20 -0.00011551 -5.27383e-20 
1261.05 0 1.18052e-18 -0.0434003 -7.20034e-21 -4.79872e-05 -0.33436 -8.46768e-18 0.00478549 3.7742e-19 0.00215853 3.91641e-19 -0.00220974 -4.27372e-19 5.06167e-21 -0.000513708 -4.24596e-20 -0.000121412 1.80794e-19 -0.00280498 9.10118e-20 0.000632606 -0.000121896 -1.0438e-19 0.000841915 8.1499e-20 -0.000695767 -5.45293e-19 5.1511e-05 -1.26695e-20 -0.00042862 -3.48117e-20 -0.000101872 -5.38834e-20 
1261.4 0 1.07115e-18 -0.0392886 -7.6661e-21 -5.30938e-05 -0.339554 -8.79037e-18 0.0047814 3.90023e-19 0.00219935 4.04433e-19 -0.00216816 -4.10269e-19 1.12866e-20 -0.000562577 -4.17807e-20 -9.01577e-05 1.88487e-19 -0.00282807 8.79573e-20 0.000635119 -0.000125075 -1.07093e-19 0.000840528 8.49025e-20 -0.000694557 -6.35752e-19 5.58541e-05 -1.34869e-20 -0.00044038 -2.80734e-20 -8.80746e-05 -5.85605e-20 
1261.75 0 9.56097e-19 -0.0351589 -4.89357e-21 -6.02116e-05 -0.344469 -9.10333e-18 0.00477725 4.01142e-19 0.00223703 4.04464e-19 -0.00212181 -3.84377e-19 2.19791e-20 -0.000613683 -4.59956e-20 -6.1283e-05 1.87362e-19 -0.00284487 7.34467e-20 0.000634528 -0.000127701 -1.06398e-19 0.000837464 7.8469e-20 -0.000692033 -7.29746e-19 5.90035e-05 -1.18882e-20 -0.000450434 -1.77969e-20 -7.30225e-05 -5.80669e-20 
1262.1 0 8.4318e-19 -0.0310142 4.39121e-21 -6.98368e-05 -0.349108 -9.4069e-18 0.00477132 4.13881e-19 0.00227061 4.15323e-19 -0.00207333 -3.6016e-19 2.3141e-20 -0.000666623 -3.66452e-20 -3.71347e-05 1.86146e-19 -0.00285408 8.95937e-20 0.000631198 -0.000130132 -1.01887e-19 0.000833517 8.93311e-20 -0.000687404 -8.22273e-19 6.08847e-05 -1.05108e-20 -0.000459042 -1.74939e-20 -5.66512e-05 -4.81354e-20 
1262.45 0 7.37412e-19 -0.0268579 2.07862e-21 -8.16592e-05 -0.353473 -9.71514e-18 0.00476151 4.19046e-19 0.00229853 4.26919e-19 -0.00202636 -3.3387e-19 2.04885e-20 -0.000721444 -4.10777e-20 -1.8252e-05 1.82623e-19 -0.00285664 9.22108e-20 0.000626159 -0.000132988 -9.72573e-20 0.000829101 9.22541e-20 -0.000680472 -9.06088e-19 6.15866e-05 -1.39505e-20 -0.000466875 -1.49599e-20 -4.00088e-05 -4.62956e-20 
1262.8 0 6.24218e-19 -0.0226916 2.4231e-21 -9.53187e-05 -0.357568 -1.00093e-17 0.00474578 4.20669e-19 0.00232011 4.36051e-19 -0.00198155 -3.12359e-19 2.79298e-20 -0.000780268 -4.23617e-20 -2.61142e-06 1.92147e-19 -0.00285486 9.23333e-20 0.000620647 -0.000137221 -9.44648e-20 0.000823706 9.21766e-20 -0.000671681 -9.87026e-19 6.08565e-05 -1.74914e-20 -0.000474243 -2.28605e-20 -2.36334e-05 -5.3508e-20 
1263.15 0 4.97174e-19 -0.0185173 4.39981e-21 -0.000111304 -0.361394 -1.02965e-17 0.0047226 4.25266e-19 0.00233657 4.39124e-19 -0.00193792 -2.90506e-19 2.41222e-20 -0.000845598 -4.66619e-20 1.17039e-05 2.03077e-19 -0.00284919 7.36802e-20 0.000615466 -0.000143546 -9.33244e-20 0.000817649 9.73359e-20 -0.000660582 -1.07712e-18 5.90023e-05 -1.01062e-20 -0.000480348 -2.24637e-20 -7.94467e-06 -5.77791e-20 
1263.5 0 3.85384e-19 -0.0143377 4.1805e-21 -0.000130287 -0.364953 -1.05741e-17 0.00469113 4.34601e-19 0.00234866 4.42837e-19 -0.0018956 -2.64277e-19 2.8526e-20 -0.000919092 -4.25044e-20 2.54656e-05 2.04013e-19 -0.00283888 7.79915e-20 0.000609872 -0.000152444 -8.91764e-20 0.000812054 1.06041e-19 -0.000647414 -1.16173e-18 5.70281e-05 -1.42652e-20 -0.000485991 -1.51668e-20 6.42643e-06 -5.56159e-20 
1263.85 0 2.64637e-19 -0.0101548 7.7143e-21 -0.0001525 -0.368245 -1.08507e-17 0.00465128 4.43123e-19 0.00235618 4.57417e-19 -0.00185453 -2.39375e-19 2.60487e-20 -0.00100109 -4.69892e-20 3.79392e-05 2.10182e-19 -0.00282555 8.45749e-20 0.000601617 -0.000164025 -8.48905e-20 0.000807096 1.11668e-19 -0.000633391 -1.24993e-18 5.59103e-05 -1.95965e-20 -0.000492537 -1.80471e-20 1.97296e-05 -4.96423e-20 
1264.2 0 1.41554e-19 -0.0059707 7.00485e-21 -0.000177718 -0.371274 -1.11194e-17 0.00460381 4.53818e-19 0.00235847 4.60534e-19 -0.00181489 -2.2739e-19 2.40828e-20 -0.00108829 -5.10209e-20 4.72427e-05 2.15071e-19 -0.00281094 8.55365e-20 0.000588095 -0.000178241 -8.66753e-20 0.000803023 1.1228e-19 -0.000619075 -1.33275e-18 5.59381e-05 -2.79969e-20 -0.000499451 -2.16011e-20 3.29158e-05 -5.52808e-20 
1264.55 0 1.76155e-21 -0.0017886 1.06681e-20 -0.000203948 -0.374045 -1.13735e-17 0.00454984 4.56839e-19 0.00235397 4.75187e-19 -0.00177767 -2.03371e-19 2.9756e-20 -0.00117398 -4.95314e-20 5.22872e-05 2.18727e-19 -0.00279463 8.86336e-20 0.000567808 -0.000195297 -8.55719e-20 0.000799844 1.12772e-19 -0.000604232 -1.41406e-18 5.66758e-05 -2.74832e-20 -0.000505416 -1.81654e-20 4.58046e-05 -5.15649e-20 
1264.9 0 -1.26309e-19 0.00238799 1.40078e-20 -0.000227889 -0.376558 -1.16235e-17 0.00448987 4.67404e-19 0.00234304 4.76848e-19 -0.00174387 -1.85697e-19 2.30713e-20 -0.00125259 -5.46241e-20 5.41136e-05 2.2406e-19 -0.00277562 9.18774e-20 0.000540482 -0.000215176 -8.34926e-20 0.000796182 1.27457e-19 -0.000588728 -1.49387e-18 5.77333e-05 -3.04296e-20 -0.000509868 -2.99865e-20 5.79861e-05 -5.42682e-20 
1265.25 0 -2.54259e-19 0.00655642 1.5142e-20 -0.000247689 -0.378817 -1.18684e-17 0.0044235 4.73173e-19 0.00232888 4.72435e-19 -0.0017136 -1.72322e-19 2.20806e-20 -0.00132246 -5.07226e-20 5.33264e-05 2.29304e-19 -0.00275429 8.15943e-20 0.000507065 -0.00023742 -7.78092e-20 0.000791083 1.30354e-19 -0.000573009 -1.57236e-18 5.89341e-05 -2.87562e-20 -0.000513253 -3.90326e-20 7.06976e-05 -5.49514e-20 
1265.6 0 -4.03964e-19 0.0107143 4.33211e-21 -0.000263609 -0.380824 -1.20983e-17 0.00435076 4.77886e-19 0.00231425 4.71488e-19 -0.00168623 -1.55352e-19 3.01084e-20 -0.00138532 -3.56425e-20 4.8918e-05 2.32816e-19 -0.00273198 8.3582e-20 0.000469494 -0.000261367 -7.06143e-20 0.000784462 1.32764e-19 -0.000556729 -1.65284e-18 5.95636e-05 -3.01162e-20 -0.000515708 -4.38198e-20 8.55432e-05 -5.02278e-20 
1265.95 0 -5.38701e-19 0.0148579 1.44828e-21 -0.000277196 -0.382582 -1.23322e-17 0.00427315 4.81791e-19 0.00229961 4.73739e-19 -0.00166269 -1.42613e-19 3.238e-20 -0.0014447 -1.90683e-20 4.05089e-05 2.27852e-19 -0.0027091 7.84094e-20 0.000431229 -0.000286471 -5.95588e-20 0.000776554 1.43908e-19 -0.000539233 -1.73361e-18 5.85138e-05 -3.04446e-20 -0.000516763 -4.54259e-20 0.000103079 -4.30434e-20 
1266.3 0 -6.86988e-19 0.0189842 8.88028e-21 -0.000290214 -0.38409 -1.2546e-17 0.0041929 4.83679e-19 0.002284 4.81673e-19 -0.0016446 -1.26017e-19 3.57502e-20 -0.00150142 -1.64204e-20 2.93417e-05 2.24429e-19 -0.00268446 7.77173e-20 0.000395747 -0.00031282 -5.72463e-20 0.000767382 1.4222e-19 -0.00052104 -1.8073e-18 5.57973e-05 -2.58509e-20 -0.000515877 -5.21878e-20 0.000122884 -4.0164e-20 
1266.65 0 -8.3644e-19 0.0230927 1.85192e-20 -0.000303011 -0.385348 -1.27648e-17 0.00411189 4.9129e-19 0.00226773 4.89495e-19 -0.00163075 -1.12168e-19 3.63783e-20 -0.00155141 -5.73975e-21 1.5931e-05 2.25806e-19 -0.00265679 8.31622e-20 0.000364168 -0.000341055 -5.64648e-20 0.000756513 1.42311e-19 -0.000502727 -1.88288e-18 5.20565e-05 -2.42644e-20 -0.000513425 -4.60161e-20 0.000144604 -3.89977e-20 
1267 0 -9.82863e-19 0.0271825 2.27335e-20 -0.000314833 -0.386363 -1.29763e-17 0.0040314 4.94678e-19 0.002253 5.00273e-19 -0.00161836 -9.91541e-20 3.8667e-20 -0.00158957 -5.03368e-21 -2.91472e-07 2.29573e-19 -0.00262722 7.60708e-20 0.000335485 -0.000371512 -5.77118e-20 0.000743931 1.43278e-19 -0.000484015 -1.9581e-18 4.75128e-05 -2.79757e-20 -0.000510086 -3.94784e-20 0.000167756 -4.11915e-20 
1267.35 0 -1.13808e-18 0.0312509 1.83276e-20 -0.000324694 -0.387141 -1.31754e-17 0.00395166 4.98733e-19 0.00224154 5.00945e-19 -0.00160722 -8.99948e-20 4.22027e-20 -0.00161398 3.07321e-21 -1.88302e-05 2.35402e-19 -0.00259715 8.19733e-20 0.000308386 -0.000404412 -5.13161e-20 0.000730886 1.52883e-19 -0.000464081 -2.03573e-18 4.11128e-05 -2.98475e-20 -0.000505149 -3.48416e-20 0.000192022 -4.19319e-20 
1267.7 0 -1.28623e-18 0.0352942 2.63716e-20 -0.000331794 -0.387686 -1.33612e-17 0.00387406 5.02907e-19 0.00223338 5.08273e-19 -0.00159943 -7.32027e-20 4.21332e-20 -0.00162683 6.12762e-22 -3.83061e-05 2.37801e-19 -0.00256566 7.35792e-20 0.000282936 -0.000440553 -5.33615e-20 0.000718454 1.54129e-19 -0.000442495 -2.10454e-18 3.14842e-05 -3.07387e-20 -0.00049813 -2.90045e-20 0.000217553 -4.31143e-20 
1268.05 0 -1.44426e-18 0.0393103 2.24692e-20 -0.000335853 -0.387998 -1.35404e-17 0.00380074 5.07933e-19 0.00222904 5.18173e-19 -0.00159476 -5.34107e-20 3.94505e-20 -0.00163167 1.66071e-20 -5.76202e-05 2.364e-19 -0.00253149 6.62667e-20 0.000259206 -0.000480275 -5.1178e-20 0.000706222 1.5774e-19 -0.000419984 -2.18291e-18 1.88825e-05 -2.48824e-20 -0.000490353 -2.31784e-20 0.000244213 -3.67352e-20 
1268.4 0 -1.58894e-18 0.0432996 2.26569e-20 -0.000336657 -0.388079 -1.37159e-17 0.00373214 5.15538e-19 0.00222932 5.17208e-19 -0.00159029 -3.78335e-20 4.13353e-20 -0.00162926 1.81672e-20 -7.63285e-05 2.34354e-19 -0.00249565 5.18929e-20 0.000235495 -0.000522652 -5.07268e-20 0.000693834 1.56251e-19 -0.000397137 -2.24899e-18 5.05501e-06 -2.94405e-20 -0.000483627 -1.63456e-20 0.000270785 -3.78744e-20 
1268.75 0 -1.7448e-18 0.0472614 1.98874e-20 -0.000333936 -0.387932 -1.38746e-17 0.00366782 5.14283e-19 0.00223208 5.19128e-19 -0.0015847 -2.28571e-20 4.7787e-20 -0.00161589 2.22677e-20 -9.3976e-05 2.3459e-19 -0.0024612 3.74864e-20 0.000208684 -0.000565528 -4.31144e-20 0.000680663 1.61527e-19 -0.000373729 -2.32141e-18 -9.32278e-06 -3.05581e-20 -0.000478537 -9.87297e-21 0.000296502 -3.35945e-20 
1269.1 0 -1.91654e-18 0.051195 1.69501e-20 -0.000327264 -0.387562 -1.40277e-17 0.00360749 5.13542e-19 0.00223324 5.29845e-19 -0.00157816 -7.27632e-21 4.63268e-20 -0.001587 2.59437e-20 -0.000110377 2.38894e-19 -0.00243082 4.89807e-20 0.000178641 -0.00060726 -4.59348e-20 0.00066533 1.68697e-19 -0.000349475 -2.38478e-18 -2.50995e-05 -2.95695e-20 -0.0004749 -4.74431e-21 0.000321699 -3.24069e-20 
1269.45 0 -2.06116e-18 0.0550993 1.86035e-20 -0.000316174 -0.386974 -1.41643e-17 0.00355067 5.04545e-19 0.00223043 5.33235e-19 -0.00156981 8.44049e-21 4.27272e-20 -0.00154333 3.2543e-20 -0.000125712 2.38035e-19 -0.00240528 4.36243e-20 0.000148356 -0.000647624 -4.15358e-20 0.000647135 1.69275e-19 -0.000324051 -2.43567e-18 -4.21519e-05 -3.31657e-20 -0.000472831 -4.8732e-21 0.000346562 -2.1848e-20 
1269.8 0 -2.22257e-18 0.0589725 2.6345e-20 -0.000301178 -0.386176 -1.42997e-17 0.0034971 5.07006e-19 0.00222468 5.49475e-19 -0.00155866 2.3844e-20 4.63251e-20 -0.00149069 4.19536e-20 -0.000140311 2.34193e-19 -0.00238408 4.72292e-20 0.000119056 -0.000687068 -3.77481e-20 0.000626823 1.67073e-19 -0.000297386 -2.49666e-18 -5.89636e-05 -3.62564e-20 -0.000473078 -4.83812e-21 0.000371117 -2.04834e-20 
1270.15 0 -2.38405e-18 0.0628117 2.19349e-20 -0.00028451 -0.385171 -1.44294e-17 0.00344737 4.99005e-19 0.00221769 5.56863e-19 -0.00154503 4.73629e-20 4.0127e-20 -0.00143412 4.79394e-20 -0.000154923 2.31081e-19 -0.00236657 3.9867e-20 9.02839e-05 -0.000725546 -3.65047e-20 0.000605699 1.65573e-19 -0.000269665 -2.55492e-18 -7.46146e-05 -3.83474e-20 -0.000476099 -7.88833e-21 0.000395061 -1.16225e-20 
1270.5 0 -2.559e-18 0.0666125 2.12888e-20 -0.000268633 -0.38396 -1.45479e-17 0.00340135 4.95712e-19 0.00221007 5.52772e-19 -0.0015305 6.31244e-20 4.17657e-20 -0.00137393 4.94385e-20 -0.00016993 2.2517e-19 -0.00235102 4.48951e-20 6.25986e-05 -0.000762381 -3.27156e-20 0.000584111 1.68853e-19 -0.000240646 -2.6134e-18 -8.93623e-05 -4.10441e-20 -0.000481279 -3.01958e-22 0.000417656 -7.16327e-21 
1270.85 0 -2.73921e-18 0.0703706 2.22331e-20 -0.000254244 -0.38254 -1.46624e-17 0.00335817 4.96485e-19 0.00220337 5.54397e-19 -0.00151731 8.0476e-20 3.93506e-20 -0.00130773 5.51197e-20 -0.000184706 2.32437e-19 -0.00233411 3.99728e-20 3.71022e-05 -0.000797848 -2.35797e-20 0.000561886 1.64577e-19 -0.000210392 -2.6747e-18 -0.000103456 -4.15015e-20 -0.000488002 -9.58917e-21 0.000439001 -1.27093e-21 
1271.2 0 -2.9073e-18 0.0740849 2.64218e-20 -0.000240681 -0.380912 -1.47629e-17 0.00331711 4.90374e-19 0.00219962 5.45853e-19 -0.0015076 9.78936e-20 3.28029e-20 -0.0012356 6.28607e-20 -0.000199348 2.32388e-19 -0.00231327 4.27508e-20 1.42809e-05 -0.000832617 -2.62775e-20 0.000539161 1.68099e-19 -0.000179894 -2.72107e-18 -0.000117007 -4.8745e-20 -0.000496397 -1.42116e-20 0.000459599 8.23934e-22 
1271.55 0 -3.06887e-18 0.0777546 2.60062e-20 -0.000227713 -0.379079 -1.48483e-17 0.00327765 4.83206e-19 0.00219879 5.33343e-19 -0.00150248 1.09504e-19 2.57007e-20 -0.00116096 7.7321e-20 -0.000214149 2.315e-19 -0.00228854 5.47176e-20 -5.71471e-06 -0.000866609 -1.59603e-20 0.000515893 1.68293e-19 -0.000150155 -2.76711e-18 -0.000130425 -5.14262e-20 -0.00050629 -1.65324e-20 0.00047895 4.19826e-21 
1271.9 0 -3.23232e-18 0.0813757 2.5642e-20 -0.00021549 -0.377051 -1.4932e-17 0.0032399 4.8373e-19 0.00219913 5.25746e-19 -0.00150113 1.21573e-19 3.60085e-20 -0.00108558 8.29338e-20 -0.000228437 2.2765e-19 -0.00226227 5.3179e-20 -2.33885e-05 -0.000899436 -1.17705e-20 0.00049148 1.60817e-19 -0.000121383 -2.81227e-18 -0.000144191 -4.94478e-20 -0.000517036 -2.18496e-20 0.000496909 -6.33203e-22 
1272.25 0 -3.40363e-18 0.0849434 2.34525e-20 -0.000203382 -0.374829 -1.50029e-17 0.00320321 4.82138e-19 0.00220044 5.1657e-19 -0.0015028 1.39937e-19 3.14358e-20 -0.00100908 9.26011e-20 -0.000242694 2.28158e-19 -0.00223913 5.30442e-20 -4.01624e-05 -0.000930844 -1.16614e-20 0.000465883 1.68495e-19 -9.32426e-05 -2.86285e-18 -0.000158629 -6.01706e-20 -0.000528204 -2.53294e-20 0.000514378 2.5547e-21 
1272.6 0 -3.56434e-18 0.0884549 1.89022e-20 -0.0001911 -0.372416 -1.50654e-17 0.00316602 4.72797e-19 0.0022046 5.06835e-19 -0.00150819 1.60652e-19 3.01025e-20 -0.000932522 1.04507e-19 -0.000258014 2.18359e-19 -0.00222296 3.78616e-20 -5.68601e-05 -0.000961937 -1.28914e-20 0.000440053 1.66765e-19 -6.58793e-05 -2.90672e-18 -0.000174039 -6.55864e-20 -0.000538923 -1.98984e-20 0.000531047 5.36126e-21 
1272.95 0 -3.73256e-18 0.0919083 2.05666e-20 -0.000179259 -0.369815 -1.51163e-17 0.003128 4.61306e-19 0.00221375 4.86005e-19 -0.00151695 1.6992e-19 2.88857e-20 -0.000857464 1.07036e-19 -0.000273201 2.17154e-19 -0.00221304 4.4947e-20 -7.29525e-05 -0.00099407 -1.27908e-20 0.000414221 1.77269e-19 -3.93524e-05 -2.94973e-18 -0.000190811 -6.21383e-20 -0.000548942 -2.45881e-20 0.000545726 1.77963e-21 
1273.3 0 -3.9056e-18 0.0953005 2.19209e-20 -0.000168202 -0.367029 -1.516e-17 0.00308919 4.55943e-19 0.00222815 4.78712e-19 -0.00152663 1.80193e-19 2.31635e-20 -0.000784126 1.09547e-19 -0.00028603 2.14094e-19 -0.00220714 4.32971e-20 -8.80823e-05 -0.00102727 -1.54866e-20 0.000387485 1.71237e-19 -1.35957e-05 -2.99056e-18 -0.000208869 -6.26228e-20 -0.000559213 -2.53023e-20 0.000558863 -5.31134e-21 
1273.65 0 -4.07412e-18 0.0986285 2.39734e-20 -0.000157699 -0.364056 -1.51879e-17 0.0030498 4.46089e-19 0.00224527 4.67257e-19 -0.00153323 1.93763e-19 1.65904e-20 -0.000711978 1.17085e-19 -0.000295865 2.17171e-19 -0.0022049 3.76939e-20 -0.000102821 -0.00106077 -1.91624e-20 0.000358311 1.69789e-19 1.11082e-05 -3.02998e-18 -0.000227401 -6.28412e-20 -0.000570015 -2.1781e-20 0.000572177 -8.13775e-21 
1274 0 -4.26041e-18 0.101892 2.54825e-20 -0.000146876 -0.3609 -1.52022e-17 0.00301138 4.41972e-19 0.00226205 4.65239e-19 -0.00153406 2.12823e-19 8.57274e-21 -0.000640267 1.24681e-19 -0.000303976 2.06789e-19 -0.00220589 2.34051e-20 -0.000117431 -0.00109383 -2.67908e-20 0.000325566 1.60672e-19 3.52493e-05 -3.07102e-18 -0.000245678 -6.02552e-20 -0.000580358 -3.17065e-20 0.000586455 -8.12482e-21 
1274.35 0 -4.41841e-18 0.10509 3.24652e-20 -0.000135327 -0.357567 -1.52111e-17 0.00297614 4.34227e-19 0.00227663 4.6917e-19 -0.00153038 2.16305e-19 1.82922e-21 -0.000568671 1.29802e-19 -0.000311812 1.99886e-19 -0.00220822 1.9841e-20 -0.000132128 -0.001126 -2.35311e-20 0.000289785 1.578e-19 6.01391e-05 -3.10577e-18 -0.000263588 -5.5803e-20 -0.000589535 -3.34912e-20 0.000601531 -1.41852e-20 
1274.7 0 -4.59211e-18 0.108222 3.25666e-20 -0.000123616 -0.354068 -1.52133e-17 0.00294393 4.26627e-19 0.00228777 4.61173e-19 -0.00152448 2.23187e-19 -3.91068e-21 -0.000498845 1.34716e-19 -0.000320168 1.99946e-19 -0.00221029 1.25384e-20 -0.000147433 -0.00115656 -2.73887e-20 0.000252444 1.58968e-19 8.63259e-05 -3.13797e-18 -0.000281624 -6.20007e-20 -0.000597559 -2.90642e-20 0.000617314 -1.15073e-20 
1275.05 0 -4.76006e-18 0.111284 3.42708e-20 -0.000112184 -0.350409 -1.52062e-17 0.0029113 4.12044e-19 0.00229471 4.57351e-19 -0.0015158 2.32048e-19 -6.39347e-21 -0.000434127 1.40571e-19 -0.00032868 1.93712e-19 -0.00221134 -9.28455e-21 -0.000162927 -0.00118475 -2.45097e-20 0.000214849 1.5523e-19 0.000112665 -3.16566e-18 -0.000300231 -5.26487e-20 -0.000604914 -3.03169e-20 0.000633345 -9.90219e-21 
1275.4 0 -4.9237e-18 0.114273 3.91322e-20 -0.000101595 -0.34659 -1.51925e-17 0.00287616 4.00331e-19 0.00229706 4.5828e-19 -0.00150243 2.46632e-19 -3.00359e-21 -0.000376591 1.3949e-19 -0.000335028 1.90096e-19 -0.00221041 -1.57954e-20 -0.000177653 -0.00121049 -2.87524e-20 0.000177954 1.5565e-19 0.000137161 -3.19574e-18 -0.000319327 -5.27104e-20 -0.000611365 -3.6304e-20 0.000648831 -1.23033e-20 
1275.75 0 -5.07409e-18 0.117189 3.91029e-20 -9.28779e-05 -0.342612 -1.51675e-17 0.00284137 3.92818e-19 0.00229521 4.44289e-19 -0.00148328 2.51152e-19 1.665e-21 -0.000325967 1.44838e-19 -0.000336017 1.79966e-19 -0.00220513 -3.74671e-21 -0.000191425 -0.00123317 -2.37543e-20 0.000142619 1.58783e-19 0.000158913 -3.22631e-18 -0.000338174 -5.33646e-20 -0.000615693 -2.84425e-20 0.000663331 -1.09991e-20 
1276.1 0 -5.24059e-18 0.120029 3.88032e-20 -8.65034e-05 -0.338484 -1.51448e-17 0.00281083 3.83272e-19 0.00229055 4.35122e-19 -0.00145913 2.6048e-19 2.77527e-21 -0.000283181 1.47267e-19 -0.000329553 1.70992e-19 -0.00219316 4.44332e-21 -0.000205946 -0.00125139 -3.33243e-20 0.000109154 1.52022e-19 0.000178853 -3.25992e-18 -0.000356036 -5.41158e-20 -0.000617461 -2.18152e-20 0.000677172 -1.51875e-20 
1276.45 0 -5.39662e-18 0.122791 3.19636e-20 -8.30454e-05 -0.334208 -1.51029e-17 0.00278569 3.80099e-19 0.00228511 4.31834e-19 -0.00143375 2.55173e-19 2.50805e-21 -0.000250922 1.5439e-19 -0.000317056 1.6663e-19 -0.00217307 -9.01623e-21 -0.000223025 -0.00126545 -3.81076e-20 7.72318e-05 1.45956e-19 0.000197632 -3.28471e-18 -0.000373816 -5.87307e-20 -0.000616915 -2.18923e-20 0.000691306 -1.57017e-20 
1276.8 0 -5.55529e-18 0.125471 2.91732e-20 -8.31426e-05 -0.329788 -1.50493e-17 0.00276556 3.77241e-19 0.002281 4.26316e-19 -0.00141138 2.60712e-19 7.69325e-21 -0.000227464 1.56359e-19 -0.000301638 1.62355e-19 -0.00214402 -5.68278e-21 -0.000241701 -0.00127716 -4.59092e-20 4.7042e-05 1.51491e-19 0.000213974 -3.30918e-18 -0.000392824 -5.05742e-20 -0.000614382 -1.68734e-20 0.00070498 -2.01063e-20 
1277.15 0 -5.70208e-18 0.128066 3.24641e-20 -8.53516e-05 -0.325223 -1.49889e-17 0.00274984 3.6196e-19 0.00227817 4.2838e-19 -0.00139385 2.65731e-19 1.4238e-20 -0.000206993 1.54097e-19 -0.000282579 1.57469e-19 -0.0021074 -3.97934e-21 -0.000260084 -0.00128722 -5.03389e-20 1.88869e-05 1.45461e-19 0.000227464 -3.32888e-18 -0.000412153 -3.90998e-20 -0.00060995 -1.09252e-20 0.000716647 -2.42834e-20 
1277.5 0 -5.84932e-18 0.130575 2.88675e-20 -8.71834e-05 -0.320516 -1.49121e-17 0.00273739 3.51469e-19 0.00227422 4.26448e-19 -0.00138232 2.61608e-19 1.41545e-20 -0.000187052 1.497e-19 -0.000257151 1.44955e-19 -0.00206621 -4.02566e-21 -0.000278277 -0.00129539 -4.36626e-20 -8.0905e-06 1.42371e-19 0.000239403 -3.33655e-18 -0.000430323 -3.78167e-20 -0.000603528 -1.56689e-20 0.000726714 -2.79239e-20 
1277.85 0 -6.00074e-18 0.132996 3.15103e-20 -8.79335e-05 -0.315668 -1.48266e-17 0.00272685 3.52726e-19 0.00226715 4.19348e-19 -0.00137825 2.67966e-19 1.34593e-20 -0.000171124 1.48063e-19 -0.000225157 1.42193e-19 -0.00202298 -8.41796e-21 -0.000296337 -0.00130188 -4.66423e-20 -3.56676e-05 1.38967e-19 0.000250484 -3.34052e-18 -0.000447972 -3.86706e-20 -0.00059521 -1.29559e-20 0.000736472 -3.68362e-20 
1278.2 0 -6.1366e-18 0.135327 2.63287e-20 -8.87723e-05 -0.310685 -1.47327e-17 0.00271745 3.41733e-19 0.00225715 4.16904e-19 -0.00138241 2.75239e-19 3.53428e-21 -0.000163967 1.46489e-19 -0.000190394 1.45043e-19 -0.00197882 -1.08257e-20 -0.000312463 -0.00130722 -5.3596e-20 -6.42499e-05 1.3895e-19 0.000260819 -3.34972e-18 -0.000466549 -3.50414e-20 -0.00058501 -1.02965e-20 0.000746963 -4.15342e-20 
1278.55 0 -6.28352e-18 0.137567 2.58683e-20 -9.08608e-05 -0.30557 -1.46386e-17 0.0027088 3.45149e-19 0.00224478 4.08225e-19 -0.00139369 2.72821e-19 2.07524e-21 -0.000165062 1.55092e-19 -0.000157787 1.33376e-19 -0.00193376 -2.30682e-20 -0.000325241 -0.0013114 -4.92684e-20 -9.27741e-05 1.42101e-19 0.000271078 -3.35403e-18 -0.000485582 -2.93299e-20 -0.000573722 -1.19308e-20 0.000757606 -4.60093e-20 
1278.9 0 -6.40603e-18 0.139716 3.88073e-20 -9.36612e-05 -0.30033 -1.45193e-17 0.00269943 3.40823e-19 0.00222996 4.01695e-19 -0.00140965 2.75696e-19 6.00411e-22 -0.000169764 1.55991e-19 -0.000127894 1.30757e-19 -0.00188791 -2.68903e-20 -0.000336688 -0.00131434 -4.32806e-20 -0.000120526 1.45995e-19 0.000282388 -3.357e-18 -0.000503126 -2.99099e-20 -0.000562348 -1.45179e-20 0.00076652 -4.56311e-20 
1279.25 0 -6.55406e-18 0.141774 3.31509e-20 -9.67422e-05 -0.29497 -1.43945e-17 0.0026863 3.37842e-19 0.00221317 3.96516e-19 -0.00142796 2.79991e-19 6.63607e-22 -0.000176547 1.58561e-19 -9.79756e-05 1.19058e-19 -0.00184016 -2.32864e-20 -0.000350637 -0.00131629 -4.07229e-20 -0.000146679 1.33257e-19 0.000295423 -3.35533e-18 -0.00051895 -3.13039e-20 -0.000550325 -1.40929e-20 0.00077283 -4.86932e-20 
1279.6 0 -6.69865e-18 0.143737 3.53034e-20 -0.000101199 -0.289496 -1.4259e-17 0.00266717 3.38745e-19 0.00219596 3.92581e-19 -0.0014471 2.87186e-19 4.37634e-21 -0.000186236 1.60058e-19 -6.77838e-05 1.05487e-19 -0.00178778 -2.2031e-20 -0.000369574 -0.00131734 -4.25212e-20 -0.000170592 1.38422e-19 0.000309464 -3.35397e-18 -0.000533886 -1.68345e-20 -0.000536764 -1.74663e-20 0.000777282 -5.39734e-20 
1279.95 0 -6.83803e-18 0.145605 2.98339e-20 -0.000106689 -0.283912 -1.41152e-17 0.00264187 3.36012e-19 0.00218157 3.82019e-19 -0.00146643 2.91255e-19 1.1122e-20 -0.000196659 1.63195e-19 -4.03173e-05 1.02823e-19 -0.00172918 -1.99636e-20 -0.000395829 -0.00131709 -4.09657e-20 -0.000192743 1.43327e-19 0.000322658 -3.34785e-18 -0.000547466 -1.33709e-20 -0.000522548 -9.44608e-21 0.000780427 -4.70905e-20 
1280.3 0 -6.9863e-18 0.147377 2.6934e-20 -0.000110845 -0.27822 -1.3971e-17 0.00261004 3.30917e-19 0.0021729 3.72177e-19 -0.00148537 2.99902e-19 1.92161e-20 -0.000204613 1.654e-19 -1.61981e-05 8.35266e-20 -0.00166642 -1.58137e-20 -0.000432266 -0.00131515 -3.66314e-20 -0.000213212 1.51729e-19 0.000333713 -3.33862e-18 -0.000559407 -1.4083e-20 -0.000509386 -1.04622e-20 0.000780901 -5.29312e-20 
1280.65 0 -7.11355e-18 0.149052 3.35726e-20 -0.000112744 -0.272425 -1.37951e-17 0.00257066 3.24148e-19 0.00216963 3.56583e-19 -0.00150283 3.04145e-19 2.95686e-20 -0.000212925 1.74676e-19 7.51176e-06 7.21322e-20 -0.00160313 -7.29058e-21 -0.000478952 -0.00131158 -3.28948e-20 -0.000231986 1.55841e-19 0.000342263 -3.32793e-18 -0.000570307 -1.63199e-20 -0.000498209 -4.128e-21 0.000778442 -5.32039e-20 
1281 0 -7.24441e-18 0.150629 2.97467e-20 -0.000114597 -0.266531 -1.36024e-17 0.00252333 3.16252e-19 0.00217002 3.45866e-19 -0.00151873 3.08063e-19 3.46661e-20 -0.000229532 1.75246e-19 3.11222e-05 6.39931e-20 -0.00154104 1.75642e-21 -0.000531955 -0.00130641 -3.06437e-20 -0.000250076 1.61187e-19 0.000348582 -3.31512e-18 -0.000579722 -1.46202e-20 -0.000488969 -4.32277e-21 0.00077555 -5.41926e-20 
1281.35 0 -7.36264e-18 0.152106 3.78124e-20 -0.000119127 -0.260542 -1.34204e-17 0.00246724 3.1121e-19 0.00217313 3.24678e-19 -0.00153464 3.01808e-19 3.3227e-20 -0.000260554 1.80973e-19 5.16902e-05 5.9399e-20 -0.00147899 -3.91194e-21 -0.000586303 -0.00129977 -4.17765e-20 -0.000268348 1.62412e-19 0.00035337 -3.28958e-18 -0.00058718 -8.37558e-21 -0.000481047 -1.01302e-21 0.000774156 -4.7863e-20 
1281.7 0 -7.48227e-18 0.153482 4.68053e-20 -0.000127723 -0.254468 -1.3223e-17 0.00240177 3.08234e-19 0.00217775 3.08915e-19 -0.00155165 2.99595e-19 3.77993e-20 -0.000307868 1.74479e-19 6.7326e-05 4.92827e-20 -0.00141533 8.61868e-22 -0.000638276 -0.0012917 -4.72819e-20 -0.00028605 1.58783e-19 0.000357872 -3.26394e-18 -0.000593307 -6.19128e-21 -0.000474667 8.56047e-21 0.000774552 -4.27094e-20 
1282.05 0 -7.59699e-18 0.154758 4.5437e-20 -0.000140788 -0.248314 -1.30215e-17 0.00232729 2.96238e-19 0.00218126 2.9397e-19 -0.00156997 3.02037e-19 4.49628e-20 -0.000370862 1.76025e-19 7.82581e-05 4.17452e-20 -0.00134979 -1.36499e-22 -0.000686873 -0.00128151 -4.64771e-20 -0.000302437 1.48712e-19 0.000363702 -3.25423e-18 -0.000598567 -5.08618e-21 -0.000469607 4.95963e-21 0.000775873 -4.66072e-20 
1282.4 0 -7.69153e-18 0.155935 3.50397e-20 -0.000158276 -0.242093 -1.28015e-17 0.00224539 2.75343e-19 0.00218233 2.85878e-19 -0.00158836 3.01086e-19 4.70023e-20 -0.000447616 1.71878e-19 8.66462e-05 3.27355e-20 -0.00128245 4.55426e-21 -0.000734134 -0.00126914 -5.37275e-20 -0.000317658 1.40175e-19 0.000371448 -3.23789e-18 -0.000603251 -8.20074e-21 -0.000464682 6.15877e-21 0.000777082 -4.68968e-20 
1282.75 0 -7.80022e-18 0.15701 3.98732e-20 -0.000179218 -0.235813 -1.25866e-17 0.00215822 2.69786e-19 0.00218171 2.73154e-19 -0.00160377 3.07065e-19 5.46589e-20 -0.000535289 1.67718e-19 9.4364e-05 2.01142e-20 -0.00121473 2.78288e-21 -0.000783308 -0.00125511 -6.41087e-20 -0.000331898 1.37884e-19 0.000380699 -3.21134e-18 -0.000608452 -8.07465e-21 -0.000459215 3.32062e-21 0.000778655 -4.64081e-20 
1283.1 0 -7.90161e-18 0.157979 3.82555e-20 -0.0002022 -0.229476 -1.2357e-17 0.00206707 2.62628e-19 0.00218098 2.68728e-19 -0.00161409 3.03976e-19 6.09254e-20 -0.00063163 1.62925e-19 0.000100542 1.67897e-20 -0.00114834 6.0173e-21 -0.000834763 -0.00124014 -6.38592e-20 -0.000345304 1.44195e-19 0.000390964 -3.18541e-18 -0.000615351 -9.86993e-21 -0.000453359 -9.73137e-21 0.000781368 -5.37441e-20 
1283.45 0 -8.00607e-18 0.158843 4.20892e-20 -0.000225995 -0.223076 -1.21171e-17 0.00197263 2.38158e-19 0.00218112 2.48868e-19 -0.00161901 3.03465e-19 6.81945e-20 -0.000735945 1.56576e-19 0.000103 3.56721e-21 -0.00108351 1.60371e-20 -0.000886141 -0.00122457 -5.74436e-20 -0.000358132 1.45893e-19 0.000401836 -3.16968e-18 -0.00062289 -7.07668e-21 -0.000448284 -1.40885e-20 0.000785358 -5.16585e-20 
1283.8 0 -8.10456e-18 0.159599 5.37681e-20 -0.000249913 -0.216613 -1.18697e-17 0.00187354 2.22676e-19 0.00218298 2.32747e-19 -0.00161823 3.02878e-19 7.70754e-20 -0.000849204 1.55528e-19 9.93508e-05 -2.2223e-21 -0.00101966 2.18642e-20 -0.000937822 -0.00120802 -5.29989e-20 -0.000370869 1.35043e-19 0.000412618 -3.14623e-18 -0.000628784 1.49303e-21 -0.000444089 -2.30925e-20 0.000790072 -5.15245e-20 
1284.15 0 -8.1939e-18 0.16025 5.95683e-20 -0.000274507 -0.210088 -1.1619e-17 0.00176699 1.98049e-19 0.00218715 2.09293e-19 -0.00161096 2.95786e-19 8.79997e-20 -0.000971333 1.50682e-19 8.90678e-05 -7.01323e-21 -0.000954832 3.22164e-20 -0.000992372 -0.00119057 -4.52201e-20 -0.000383521 1.38765e-19 0.000422972 -3.1042e-18 -0.000632713 4.89322e-21 -0.000439849 -2.30473e-20 0.000794111 -4.35468e-20 
1284.5 0 -8.27396e-18 0.160798 7.04225e-20 -0.000300871 -0.20351 -1.13629e-17 0.00165174 1.87445e-19 0.00219156 2.00698e-19 -0.00159681 2.93851e-19 9.88828e-20 -0.00109936 1.43851e-19 7.4054e-05 -1.32775e-20 -0.000886806 3.7614e-20 -0.00105021 -0.00117309 -4.81335e-20 -0.000396051 1.31494e-19 0.00043294 -3.06376e-18 -0.000635522 1.40015e-20 -0.000435813 -3.41239e-20 0.00079785 -3.8243e-20 
1284.85 0 -8.34856e-18 0.161244 7.50483e-20 -0.000328942 -0.196893 -1.11025e-17 0.0015281 1.77071e-19 0.00219346 1.89095e-19 -0.00157657 2.84081e-19 1.00052e-19 -0.0012297 1.38923e-19 5.45435e-05 -1.53874e-20 -0.000814625 4.33927e-20 -0.00111064 -0.001157 -4.67154e-20 -0.00040905 1.35157e-19 0.000442288 -3.019e-18 -0.00063688 1.19092e-20 -0.000431667 -3.88956e-20 0.000803447 -3.45442e-20 
1285.2 0 -8.41232e-18 0.161587 8.45522e-20 -0.00035741 -0.190246 -1.0832e-17 0.00139584 1.71221e-19 0.00219119 1.75807e-19 -0.0015513 2.86753e-19 1.13026e-19 -0.00136239 1.40248e-19 3.00131e-05 -2.80424e-20 -0.000737013 5.17578e-20 -0.00117458 -0.00114315 -4.92311e-20 -0.000423425 1.28426e-19 0.00045028 -2.97575e-18 -0.000635908 2.13294e-20 -0.00042656 -3.87485e-20 0.00081081 -3.30235e-20 
1285.55 0 -8.47864e-18 0.161825 9.71949e-20 -0.000385201 -0.183566 -1.05588e-17 0.00125399 1.54325e-19 0.00218326 1.51429e-19 -0.00152049 2.90631e-19 1.21947e-19 -0.00149947 1.38432e-19 4.19114e-06 -3.20972e-20 -0.000654032 5.2172e-20 -0.00124293 -0.00113139 -4.42704e-20 -0.000440024 1.24246e-19 0.000457055 -2.92631e-18 -0.000632915 2.47011e-20 -0.000420474 -3.79305e-20 0.000817533 -2.40159e-20 
1285.9 0 -8.53555e-18 0.161956 9.39858e-20 -0.000412253 -0.176851 -1.02791e-17 0.00110348 1.42341e-19 0.00216843 1.46927e-19 -0.00148382 2.90603e-19 1.34902e-19 -0.00163982 1.40529e-19 -1.70083e-05 -4.66969e-20 -0.000566672 4.66904e-20 -0.00131355 -0.00112103 -3.34615e-20 -0.000458489 1.23295e-19 0.00046409 -2.87995e-18 -0.000629036 2.85686e-20 -0.00041295 -4.44268e-20 0.000822915 -2.16292e-20 
1286.25 0 -8.58376e-18 0.161981 9.69885e-20 -0.000438782 -0.170104 -1.00069e-17 0.000947258 1.34892e-19 0.00214582 1.38881e-19 -0.0014421 2.84853e-19 1.4578e-19 -0.00177936 1.44386e-19 -3.17506e-05 -5.32001e-20 -0.00047507 5.47542e-20 -0.00138212 -0.00111114 -2.75608e-20 -0.000477983 1.17159e-19 0.000472528 -2.83243e-18 -0.000624412 2.63181e-20 -0.000404034 -4.2243e-20 0.000827884 -1.91452e-20 
1286.6 0 -8.6314e-18 0.161902 1.02082e-19 -0.000464316 -0.163334 -9.71441e-18 0.000788523 1.16255e-19 0.00211603 1.13872e-19 -0.00139663 2.89141e-19 1.53411e-19 -0.0019162 1.38358e-19 -4.1602e-05 -5.96886e-20 -0.000380296 6.57453e-20 -0.00144645 -0.00110102 -2.36956e-20 -0.000497828 1.19936e-19 0.000482776 -2.78261e-18 -0.000618329 3.05982e-20 -0.000394972 -5.21003e-20 0.000832806 -2.12454e-20 
1286.95 0 -8.67559e-18 0.161724 1.06883e-19 -0.000488622 -0.156555 -9.4102e-18 0.000629428 9.71236e-20 0.00208124 9.94258e-20 -0.00134892 2.89232e-19 1.58222e-19 -0.00205582 1.32367e-19 -4.76804e-05 -6.41127e-20 -0.000284722 6.03294e-20 -0.00150849 -0.00109069 -1.16593e-20 -0.000517539 1.09972e-19 0.000494132 -2.7294e-18 -0.000610724 4.09257e-20 -0.000387015 -6.02202e-20 0.000837776 -2.92567e-20 
1287.3 0 -8.70625e-18 0.161446 1.06393e-19 -0.000512898 -0.149779 -9.10836e-18 0.000469834 8.04923e-20 0.00204359 8.30819e-20 -0.00129714 2.86425e-19 1.52154e-19 -0.00220555 1.26856e-19 -5.10535e-05 -6.64938e-20 -0.00019045 5.66335e-20 -0.00157095 -0.00108055 -9.7983e-21 -0.000537321 1.0501e-19 0.000504944 -2.68173e-18 -0.000602248 4.94567e-20 -0.000379993 -6.41894e-20 0.000843228 -3.08758e-20 
1287.65 0 -8.73943e-18 0.161066 9.55456e-20 -0.000538014 -0.143006 -8.80199e-18 0.00030698 7.05502e-20 0.00200252 7.3258e-20 -0.001237 2.80512e-19 1.66236e-19 -0.0023634 1.28529e-19 -5.39239e-05 -6.65479e-20 -9.85865e-05 5.22246e-20 -0.00163363 -0.00107145 -4.7026e-21 -0.000557741 9.29352e-20 0.0005146 -2.63402e-18 -0.00059389 5.28845e-20 -0.000372389 -7.11634e-20 0.000848921 -2.77882e-20 
1288 0 -8.76119e-18 0.160584 8.44134e-20 -0.000562811 -0.136232 -8.48124e-18 0.000138912 5.95656e-20 0.00195679 5.89207e-20 -0.00116838 2.85865e-19 1.76979e-19 -0.00251987 1.24855e-19 -5.75288e-05 -6.68871e-20 -9.80647e-06 4.68491e-20 -0.0016942 -0.00106492 -1.34806e-21 -0.000579797 8.10371e-20 0.000523111 -2.58809e-18 -0.000585612 6.75369e-20 -0.000363745 -7.8711e-20 0.000853862 -2.10578e-20 
1288.35 0 -8.77393e-18 0.160002 8.03962e-20 -0.000585294 -0.129459 -8.16213e-18 -3.34555e-05 5.35551e-20 0.00190768 3.79322e-20 -0.00109523 2.89987e-19 1.85962e-19 -0.00266821 1.16334e-19 -6.18006e-05 -6.64239e-20 7.65056e-05 5.08154e-20 -0.001751 -0.00106143 8.90111e-22 -0.000602923 7.74263e-20 0.000529507 -2.5335e-18 -0.000576094 5.9924e-20 -0.000354812 -8.15223e-20 0.000857725 -2.56746e-20 
1288.7 0 -8.7834e-18 0.159322 8.493e-20 -0.000604514 -0.122693 -7.83996e-18 -0.000209029 3.86031e-20 0.00185727 1.79473e-20 -0.0010215 2.85585e-19 1.93629e-19 -0.00280836 1.08359e-19 -6.6725e-05 -7.85419e-20 0.000162883 5.20856e-20 -0.00180241 -0.00105999 4.94592e-21 -0.000625547 7.2167e-20 0.000533027 -2.47777e-18 -0.000564519 6.55812e-20 -0.000346029 -8.23458e-20 0.000860845 -3.01989e-20 
1289.05 0 -8.7768e-18 0.158547 8.39158e-20 -0.000620964 -0.115942 -7.51341e-18 -0.000388787 2.41374e-20 0.00180668 -6.37264e-21 -0.000950169 2.82628e-19 2.00748e-19 -0.00294216 1.06074e-19 -7.19889e-05 -8.0027e-20 0.000250831 5.61261e-20 -0.00184712 -0.00105999 -8.07695e-22 -0.000647649 7.08878e-20 0.000533589 -2.42062e-18 -0.000550921 6.34233e-20 -0.000336708 -9.21389e-20 0.000862287 -2.918e-20 
1289.4 0 -8.76951e-18 0.157676 9.22446e-20 -0.000635648 -0.10921 -7.1843e-18 -0.000574499 -2.26752e-21 0.00175495 -3.05136e-20 -0.000881774 2.75121e-19 2.0661e-19 -0.00306939 1.00506e-19 -7.65914e-05 -7.66225e-20 0.000340388 5.96689e-20 -0.00188421 -0.00106186 -2.27568e-21 -0.000670575 7.08012e-20 0.000531669 -2.35514e-18 -0.000535653 6.42003e-20 -0.000325654 -1.02446e-19 0.000861409 -2.89679e-20 
1289.75 0 -8.74335e-18 0.156711 8.84939e-20 -0.000649951 -0.102505 -6.85336e-18 -0.00076728 -1.32461e-20 0.00169923 -4.69557e-20 -0.000816006 2.72151e-19 2.20893e-19 -0.0031903 1.06933e-19 -8.09477e-05 -9.2648e-20 0.000432214 5.6694e-20 -0.00191251 -0.00106591 -2.04307e-21 -0.000695396 7.0301e-20 0.000528459 -2.3109e-18 -0.000520061 7.24958e-20 -0.000312629 -9.49314e-20 0.000859497 -4.0468e-20 
1290.1 0 -8.71629e-18 0.155651 8.44538e-20 -0.000664885 -0.0958313 -6.50912e-18 -0.000966664 -3.18981e-20 0.00163681 -6.12474e-20 -0.000754483 2.76971e-19 2.34652e-19 -0.00330789 1.09539e-19 -8.66533e-05 -1.00733e-19 0.00052689 5.86273e-20 -0.0019312 -0.0010714 -4.57468e-21 -0.000722448 6.42374e-20 0.000524793 -2.25271e-18 -0.000505743 7.88354e-20 -0.00029836 -8.89358e-20 0.000857152 -3.65572e-20 
1290.45 0 -8.68157e-18 0.154498 8.66824e-20 -0.000680315 -0.0891912 -6.163e-18 -0.00117059 -5.09379e-20 0.00156772 -7.55329e-20 -0.000696206 2.82544e-19 2.44605e-19 -0.00342523 1.18224e-19 -9.44961e-05 -9.60759e-20 0.000623134 5.52488e-20 -0.00194128 -0.0010766 -2.01467e-20 -0.000751384 5.78659e-20 0.000521835 -2.1963e-18 -0.000492388 9.15343e-20 -0.000283333 -9.2798e-20 0.000853637 -2.69017e-20 
1290.8 0 -8.64345e-18 0.153253 9.50507e-20 -0.000695923 -0.0825863 -5.81694e-18 -0.00137472 -7.01554e-20 0.0014953 -9.65674e-20 -0.000635481 2.87902e-19 2.45631e-19 -0.00354039 1.26979e-19 -0.000104692 -1.00339e-19 0.000718135 5.94744e-20 -0.00194571 -0.00108059 -2.50382e-20 -0.000781114 5.35461e-20 0.000522277 -2.13395e-18 -0.000479371 9.7884e-20 -0.000267299 -8.70407e-20 0.000849319 -2.50339e-20 
1291.15 0 -8.60512e-18 0.151917 1.03536e-19 -0.000710818 -0.0760167 -5.47399e-18 -0.00157433 -8.9593e-20 0.00142278 -1.099e-19 -0.000567995 2.8206e-19 2.49999e-19 -0.00364621 1.34016e-19 -0.000117345 -1.02103e-19 0.000810502 5.10024e-20 -0.00194648 -0.00108296 -3.22028e-20 -0.000810625 4.78476e-20 0.000527934 -2.0687e-18 -0.000466848 1.0452e-19 -0.000250441 -8.55242e-20 0.000844922 -1.82463e-20 
1291.5 0 -8.57205e-18 0.150493 1.0438e-19 -0.000723406 -0.0694841 -5.13196e-18 -0.00176726 -1.02133e-19 0.00135128 -1.26269e-19 -0.000493766 2.74756e-19 2.56856e-19 -0.00373781 1.36976e-19 -0.000132078 -1.09293e-19 0.000898789 4.76628e-20 -0.0019439 -0.0010828 -3.10012e-20 -0.000839593 4.23964e-20 0.000536692 -2.00856e-18 -0.000455224 1.09215e-19 -0.000234106 -9.1703e-20 0.000840454 -1.07979e-20 
1291.85 0 -8.51506e-18 0.148985 1.03598e-19 -0.000732879 -0.0629974 -4.77941e-18 -0.00195197 -1.23263e-19 0.00128033 -1.41613e-19 -0.000412871 2.64087e-19 2.62875e-19 -0.00381678 1.33976e-19 -0.000150661 -1.05446e-19 0.000981028 4.34271e-20 -0.00193658 -0.0010798 -3.3808e-20 -0.000867891 3.30596e-20 0.000544488 -1.9397e-18 -0.000445249 1.16647e-19 -0.000218421 -9.45778e-20 0.000835741 -7.38342e-21 
1292.2 0 -8.45463e-18 0.147395 1.02872e-19 -0.000740233 -0.0565674 -4.42935e-18 -0.00212611 -1.48646e-19 0.00120871 -1.65637e-19 -0.000324492 2.60625e-19 2.64908e-19 -0.00388823 1.40753e-19 -0.000175339 -9.9563e-20 0.00105803 4.49607e-20 -0.00192366 -0.00107437 -3.77417e-20 -0.000895917 2.5707e-20 0.000549746 -1.87253e-18 -0.000436065 1.17087e-19 -0.000202872 -1.02586e-19 0.000829374 6.64575e-21 
1292.55 0 -8.39278e-18 0.14572 1.07907e-19 -0.000747471 -0.0501986 -4.08246e-18 -0.00228961 -1.62287e-19 0.00113647 -1.84156e-19 -0.000230716 2.53235e-19 2.65528e-19 -0.00395345 1.44865e-19 -0.000203865 -9.75017e-20 0.00113191 5.16749e-20 -0.00190689 -0.00106588 -4.1625e-20 -0.000923436 1.83874e-20 0.000553433 -1.80347e-18 -0.000426313 1.19514e-19 -0.000187658 -9.1746e-20 0.000820489 1.0674e-20 
1292.9 0 -8.31683e-18 0.143958 1.09213e-19 -0.000754556 -0.0438869 -3.73043e-18 -0.00244712 -1.80443e-19 0.00106422 -2.17139e-19 -0.000136777 2.61386e-19 2.66426e-19 -0.00400787 1.52679e-19 -0.000232884 -9.27916e-20 0.00120281 5.34925e-20 -0.0018873 -0.00105381 -3.94672e-20 -0.000948689 2.74268e-21 0.000556153 -1.74176e-18 -0.000416304 1.29859e-19 -0.000172837 -8.9589e-20 0.000809983 1.28344e-20 
1293.25 0 -8.23973e-18 0.142112 1.10256e-19 -0.000760292 -0.0376293 -3.36392e-18 -0.00260331 -2.00806e-19 0.000991936 -2.33027e-19 -4.68057e-05 2.57961e-19 2.74697e-19 -0.00404988 1.47753e-19 -0.000261955 -9.27591e-20 0.00126956 5.30761e-20 -0.0018636 -0.00104 -3.2021e-20 -0.000970911 -3.09216e-21 0.00055695 -1.67143e-18 -0.000406433 1.38203e-19 -0.000157778 -1.00698e-19 0.000798772 4.06719e-21 
1293.6 0 -8.15816e-18 0.140187 1.08329e-19 -0.000765419 -0.0314336 -2.99698e-18 -0.00275857 -2.14535e-19 0.000921043 -2.60155e-19 3.79279e-05 2.64041e-19 2.77386e-19 -0.00408342 1.43446e-19 -0.000292055 -9.20434e-20 0.00133236 5.62607e-20 -0.00183502 -0.00102595 -2.78602e-20 -0.000990137 -9.95345e-21 0.000555205 -1.60292e-18 -0.000396271 1.37168e-19 -0.000141798 -9.39714e-20 0.000787453 8.97189e-21 
1293.95 0 -8.07295e-18 0.13819 1.01904e-19 -0.000770702 -0.0253128 -2.6318e-18 -0.00291245 -2.33632e-19 0.000853583 -2.84593e-19 0.000117078 2.62361e-19 2.7635e-19 -0.0041103 1.4091e-19 -0.000322311 -8.51076e-20 0.00139226 6.25698e-20 -0.0018028 -0.00101172 -1.93952e-20 -0.00100627 -2.02437e-20 0.000552486 -1.52949e-18 -0.000385272 1.43323e-19 -0.000125321 -9.91993e-20 0.000775932 1.50108e-20 
1294.3 0 -7.9809e-18 0.136118 9.36013e-20 -0.000774662 -0.0192747 -2.27098e-18 -0.00306596 -2.43373e-19 0.000790599 -3.15623e-19 0.000190141 2.51958e-19 2.76096e-19 -0.0041287 1.41181e-19 -0.000349725 -8.22191e-20 0.00144948 6.04131e-20 -0.00176852 -0.000997629 -1.50092e-20 -0.00102079 -2.08401e-20 0.000550476 -1.44862e-18 -0.000373318 1.53657e-19 -0.000108146 -9.67662e-20 0.000763203 1.95267e-20 
1294.65 0 -7.87772e-18 0.133973 8.72421e-20 -0.000775858 -0.0133191 -1.91189e-18 -0.00321984 -2.47251e-19 0.000732218 -3.32933e-19 0.000258418 2.52514e-19 2.78499e-19 -0.00413762 1.35665e-19 -0.000370877 -7.71481e-20 0.00150537 5.95012e-20 -0.00173346 -0.000982617 -2.74059e-20 -0.00103515 -2.46375e-20 0.000548813 -1.37465e-18 -0.000360857 1.6163e-19 -8.87676e-05 -1.05213e-19 0.000748088 2.11998e-20 
1295 0 -7.77541e-18 0.131759 7.69613e-20 -0.000773865 -0.00744693 -1.55559e-18 -0.00337374 -2.66533e-19 0.000676439 -3.52445e-19 0.000324064 2.61769e-19 2.79832e-19 -0.00413834 1.30358e-19 -0.000383129 -7.62164e-20 0.00156095 5.85271e-20 -0.00169792 -0.000965158 -2.51314e-20 -0.00104956 -2.813e-20 0.000546483 -1.30063e-18 -0.000349167 1.71004e-19 -6.72859e-05 -1.14996e-19 0.000730426 2.5205e-20 
1295.35 0 -7.66183e-18 0.12948 6.50686e-20 -0.000768805 -0.0016646 -1.19602e-18 -0.00352689 -2.78701e-19 0.00061964 -3.71629e-19 0.000388398 2.57591e-19 2.83986e-19 -0.00413361 1.11078e-19 -0.000385748 -7.93765e-20 0.00161565 6.1346e-20 -0.00166074 -0.00094572 -2.33979e-20 -0.0010642 -3.81642e-20 0.000542686 -1.21939e-18 -0.000338953 1.76323e-19 -4.47911e-05 -1.17054e-19 0.000710947 2.18942e-20 
1295.7 0 -7.54989e-18 0.127137 6.14507e-20 -0.000761663 0.00402235 -8.38964e-19 -0.00367814 -2.86951e-19 0.000560311 -3.99006e-19 0.000452615 2.42002e-19 2.74458e-19 -0.00412484 1.04405e-19 -0.000380365 -8.92066e-20 0.00166824 6.72794e-20 -0.00162135 -0.000926459 -2.99784e-20 -0.00107916 -4.86484e-20 0.000538033 -1.14726e-18 -0.000329287 1.76526e-19 -2.2157e-05 -1.1769e-19 0.000690366 2.18225e-20 
1296.05 0 -7.4289e-18 0.124732 5.90476e-20 -0.000753588 0.00961076 -4.85529e-19 -0.00382311 -2.98362e-19 0.000500828 -4.15514e-19 0.000517469 2.4035e-19 2.76141e-19 -0.00411066 1.03542e-19 -0.000370636 -8.65078e-20 0.00171615 7.76724e-20 -0.00157946 -0.000908534 -3.34304e-20 -0.00109388 -4.87466e-20 0.000533577 -1.06499e-18 -0.000320016 1.91208e-19 2.19298e-07 -1.30243e-19 0.00066963 2.63439e-20 
1296.4 0 -7.30818e-18 0.122267 5.1844e-20 -0.000745215 0.0150994 -1.46018e-19 -0.00395649 -3.12402e-19 0.000441885 -4.2314e-19 0.00058226 2.35835e-19 2.8206e-19 -0.00408696 9.68823e-20 -0.000359322 -9.19749e-20 0.00175843 8.83662e-20 -0.00153334 -0.000890624 -3.71896e-20 -0.00110703 -4.62246e-20 0.000528463 -9.8939e-19 -0.000312963 1.92563e-19 2.2526e-05 -1.40736e-19 0.00064904 3.0075e-20 
1296.75 0 -7.18234e-18 0.11974 5.62558e-20 -0.0007345 0.020489 1.92833e-19 -0.00407772 -3.24621e-19 0.000380614 -4.48604e-19 0.000645704 2.31746e-19 2.88808e-19 -0.00404847 9.68152e-20 -0.00034628 -9.11221e-20 0.001798 1.02744e-19 -0.00148173 -0.00087166 -2.72592e-20 -0.00111816 -4.21513e-20 0.00052165 -9.15665e-19 -0.000307967 1.91251e-19 4.48853e-05 -1.5613e-19 0.000628324 3.15158e-20 
1297.1 0 -7.05821e-18 0.117154 5.23426e-20 -0.000718562 0.0257815 5.32287e-19 -0.00419062 -3.31487e-19 0.000315556 -4.64915e-19 0.000707456 2.25704e-19 2.94113e-19 -0.00399371 9.44046e-20 -0.000331131 -1.00977e-19 0.00183719 1.10523e-19 -0.00142716 -0.000852012 -2.97833e-20 -0.00112753 -4.78544e-20 0.000514261 -8.32119e-19 -0.00030264 2.03276e-19 6.80415e-05 -1.5653e-19 0.000606451 3.46602e-20 
1297.45 0 -6.92515e-18 0.114512 4.18935e-20 -0.000698144 0.030979 8.66765e-19 -0.00429887 -3.47444e-19 0.000247432 -4.84383e-19 0.000768461 2.19569e-19 2.98085e-19 -0.00392468 9.49169e-20 -0.000312593 -1.15466e-19 0.00187597 1.17963e-19 -0.00137382 -0.000832643 -2.68895e-20 -0.00113535 -4.75769e-20 0.000507939 -7.58911e-19 -0.000296542 2.05693e-19 9.28442e-05 -1.45067e-19 0.000581991 4.86582e-20 
1297.8 0 -6.79077e-18 0.11182 3.14899e-20 -0.000675692 0.0360786 1.20534e-18 -0.00440324 -3.64645e-19 0.000177953 -5.11076e-19 0.000829396 2.13445e-19 2.84737e-19 -0.00384414 8.95082e-20 -0.000289557 -1.27854e-19 0.0019129 1.29024e-19 -0.00132255 -0.000813894 -2.42761e-20 -0.00114242 -3.54745e-20 0.000502387 -6.76956e-19 -0.000291718 2.06243e-19 0.000117187 -1.41611e-19 0.000555661 5.11579e-20 
1298.15 0 -6.64633e-18 0.109079 3.03947e-20 -0.000652461 0.041075 1.52387e-18 -0.00450329 -3.72639e-19 0.000110248 -5.26326e-19 0.000888954 2.12305e-19 2.85528e-19 -0.0037536 8.98859e-20 -0.000264156 -1.33411e-19 0.00194501 1.2837e-19 -0.00126975 -0.000794797 -2.10824e-20 -0.0011496 -3.51936e-20 0.00049635 -5.97279e-19 -0.000291037 2.02465e-19 0.000138715 -1.43237e-19 0.000529261 4.93415e-20 
1298.5 0 -6.50401e-18 0.106292 2.45914e-20 -0.000628316 0.0459647 1.84461e-18 -0.00459865 -3.86053e-19 4.71088e-05 -5.39654e-19 0.000944811 2.02136e-19 2.77292e-19 -0.00365346 1.03016e-19 -0.000238439 -1.41317e-19 0.00197286 1.2492e-19 -0.00121069 -0.00077424 -1.69476e-20 -0.00115606 -3.25877e-20 0.000489702 -5.26764e-19 -0.000294518 1.9987e-19 0.000159644 -1.42232e-19 0.000503146 5.95881e-20 
1298.85 0 -6.34949e-18 0.103462 2.11287e-20 -0.000603301 0.0507449 2.16383e-18 -0.00468811 -3.88804e-19 -1.29694e-05 -5.47073e-19 0.000997203 2.02057e-19 2.70157e-19 -0.00354663 9.89674e-20 -0.000211244 -1.44751e-19 0.00200129 1.19756e-19 -0.00114568 -0.00075189 -2.06931e-20 -0.0011601 -3.10327e-20 0.000483133 -4.51371e-19 -0.00029956 1.97323e-19 0.000182595 -1.38796e-19 0.000476954 5.6537e-20 
1299.2 0 -6.20854e-18 0.100592 2.62474e-20 -0.000577909 0.0554145 2.4764e-18 -0.00477036 -3.88531e-19 -7.37735e-05 -5.59376e-19 0.00105051 1.87512e-19 2.57004e-19 -0.00343652 9.36495e-20 -0.000182494 -1.39267e-19 0.00203098 1.13712e-19 -0.00107785 -0.0007273 -1.45693e-20 -0.00116144 -2.06456e-20 0.000477762 -3.74322e-19 -0.000306191 1.82925e-19 0.000206504 -1.31207e-19 0.000449929 5.3994e-20 
1299.55 0 -6.05666e-18 0.0976823 2.63835e-20 -0.00055197 0.0599744 2.77828e-18 -0.00484462 -3.76431e-19 -0.000135641 -5.64535e-19 0.00110908 1.81362e-19 2.54918e-19 -0.00332356 9.00434e-20 -0.000153315 -1.35778e-19 0.00205764 1.12356e-19 -0.0010074 -0.000699247 -1.59991e-20 -0.00116099 -6.41986e-21 0.000475169 -3.01621e-19 -0.000316481 1.84309e-19 0.000230098 -1.35223e-19 0.000420145 5.18069e-20 
1299.9 0 -5.90906e-18 0.0947331 1.72026e-20 -0.000524748 0.0644275 3.08136e-18 -0.00491145 -3.76618e-19 -0.000195882 -5.79713e-19 0.00117325 1.70178e-19 2.54573e-19 -0.00320674 9.40062e-20 -0.000123664 -1.42167e-19 0.00207826 1.1412e-19 -0.000932289 -0.000667075 -9.03062e-21 -0.00115851 5.33913e-21 0.000475849 -2.18773e-19 -0.000330742 1.80363e-19 0.000254027 -1.25953e-19 0.000386947 3.93778e-20 
1300.25 0 -5.75221e-18 0.0917461 1.6035e-20 -0.000496021 0.0687758 3.38548e-18 -0.00497245 -3.85212e-19 -0.000252796 -5.86123e-19 0.00124013 1.61684e-19 2.44806e-19 -0.00308704 9.53127e-20 -9.44211e-05 -1.47681e-19 0.00209298 1.0709e-19 -0.000851947 -0.000631949 9.35083e-22 -0.00115411 8.88812e-21 0.000479475 -1.41241e-19 -0.000347415 1.72415e-19 0.000278794 -1.21727e-19 0.000351808 3.72746e-20 
1300.6 0 -5.58135e-18 0.0887246 1.13812e-20 -0.000466566 0.0730196 3.67188e-18 -0.00502918 -3.79939e-19 -0.000307297 -6.04031e-19 0.00130641 1.61532e-19 2.32907e-19 -0.0029673 8.9874e-20 -6.71081e-05 -1.56148e-19 0.00210395 1.00665e-19 -0.000767914 -0.000594445 1.31365e-20 -0.00114851 1.54198e-20 0.000485198 -6.29461e-20 -0.000366082 1.58122e-19 0.000304249 -1.2035e-19 0.000315714 2.90984e-20 
1300.95 0 -5.40358e-18 0.0856723 9.64922e-21 -0.0004368 0.0771581 3.95445e-18 -0.00508241 -3.73737e-19 -0.000361384 -6.17106e-19 0.00137145 1.63209e-19 2.2274e-19 -0.00284926 8.69673e-20 -4.15832e-05 -1.52818e-19 0.00211269 1.04593e-19 -0.000681936 -0.000553205 2.43424e-20 -0.00114281 2.27472e-20 0.000492079 1.6922e-20 -0.000387888 1.39261e-19 0.000330229 -1.1172e-19 0.000278911 2.46574e-20 
1301.3 0 -5.23214e-18 0.0825934 9.78476e-21 -0.000406372 0.0811886 4.24211e-18 -0.00513181 -3.6865e-19 -0.000416102 -6.24755e-19 0.00143705 1.63741e-19 2.18007e-19 -0.00273396 8.24552e-20 -1.74717e-05 -1.51249e-19 0.0021191 9.71707e-20 -0.000597059 -0.00050678 3.97341e-20 -0.00113898 1.14182e-20 0.000500231 8.87751e-20 -0.000412484 1.24166e-19 0.000355985 -1.02911e-19 0.000242285 1.11904e-20 
1301.65 0 -5.06187e-18 0.07949 6.60957e-21 -0.000375684 0.0851073 4.51619e-18 -0.005176 -3.73992e-19 -0.000470384 -6.30227e-19 0.00150366 1.67029e-19 2.09476e-19 -0.00262182 7.05522e-20 4.03751e-06 -1.54558e-19 0.00212187 9.40048e-20 -0.00051821 -0.000454527 3.67311e-20 -0.00113839 4.91854e-21 0.00050991 1.57161e-19 -0.000438302 1.13828e-19 0.000379636 -9.73033e-20 0.000206196 1.27953e-20 
1302 0 -4.88314e-18 0.0763621 1.19337e-21 -0.000345167 0.0889138 4.78701e-18 -0.00521304 -3.76726e-19 -0.00052212 -6.33895e-19 0.00156928 1.65835e-19 2.1693e-19 -0.00251053 6.50813e-20 2.27275e-05 -1.61169e-19 0.00212005 8.40307e-20 -0.000447624 -0.000397151 3.10683e-20 -0.00113978 3.30014e-21 0.000520931 2.28055e-19 -0.000465647 1.00071e-19 0.000400549 -8.76762e-20 0.000170872 1.47584e-20 
1302.35 0 -4.7122e-18 0.0732119 -9.84174e-21 -0.000314622 0.0926097 5.0704e-18 -0.00524001 -3.74813e-19 -0.000571314 -6.5349e-19 0.00163218 1.69737e-19 2.09068e-19 -0.00239731 5.48059e-20 4.02638e-05 -1.60102e-19 0.00211286 7.39794e-20 -0.000381377 -0.00033676 2.29451e-20 -0.00114035 -2.99536e-21 0.000532651 2.99978e-19 -0.000495347 8.64444e-20 0.00041973 -8.89364e-20 0.000136868 1.53283e-20 
1302.7 0 -4.53556e-18 0.0700423 -2.35215e-20 -0.000284751 0.0961958 5.33716e-18 -0.00525401 -3.75108e-19 -0.000619883 -6.73199e-19 0.00169233 1.74236e-19 2.13243e-19 -0.00228285 5.31517e-20 5.97495e-05 -1.60424e-19 0.00209884 6.83288e-20 -0.000314508 -0.000274269 2.9999e-20 -0.00113913 -1.31803e-20 0.000544808 3.76289e-19 -0.00052575 7.28958e-20 0.00043816 -8.12059e-20 0.000103207 2.25656e-20 
1303.05 0 -4.36284e-18 0.0668539 -2.83791e-20 -0.000256711 0.0996752 5.59642e-18 -0.00525528 -3.80465e-19 -0.000667788 -6.82169e-19 0.00174865 1.67082e-19 2.15906e-19 -0.00217146 5.46854e-20 8.46685e-05 -1.53479e-19 0.00207779 6.7703e-20 -0.000245727 -0.000209586 2.45973e-20 -0.00113789 -2.91671e-20 0.000558388 4.56009e-19 -0.000555746 6.04722e-20 0.00045509 -7.9147e-20 6.87164e-05 3.14368e-20 
1303.4 0 -4.16953e-18 0.0636468 -3.1538e-20 -0.000231177 0.103053 5.8532e-18 -0.00524613 -3.91647e-19 -0.000712001 -6.78184e-19 0.00179748 1.73767e-19 2.11342e-19 -0.00206835 4.87224e-20 0.00011619 -1.46375e-19 0.00204796 6.75629e-20 -0.000174848 -0.000143274 3.44277e-20 -0.00113756 -3.72694e-20 0.000573239 5.36478e-19 -0.000585961 4.60502e-20 0.000468178 -7.99724e-20 3.34108e-05 4.59017e-20 
1303.75 0 -3.96975e-18 0.0604234 -3.51263e-20 -0.000207692 0.106331 6.10217e-18 -0.00522922 -4.05056e-19 -0.000751538 -6.65834e-19 0.00183859 1.70216e-19 2.04796e-19 -0.00197598 5.44918e-20 0.000153154 -1.41583e-19 0.00200475 6.40489e-20 -0.000103336 -7.61308e-05 3.93603e-20 -0.00113681 -4.16621e-20 0.000588194 6.08756e-19 -0.000615398 3.90497e-20 0.000475947 -7.67098e-20 -2.23972e-06 4.3598e-20 
1304.1 0 -3.77156e-18 0.0571871 -3.74283e-20 -0.000185261 0.109508 6.3578e-18 -0.00520653 -4.13686e-19 -0.00078922 -6.79699e-19 0.00187595 1.6831e-19 1.976e-19 -0.00189353 5.58896e-20 0.000193305 -1.4189e-19 0.00194747 5.94242e-20 -3.51976e-05 -8.98556e-06 4.46649e-20 -0.00113504 -5.66436e-20 0.000603882 6.67776e-19 -0.000643036 2.93835e-20 0.000479164 -9.418e-20 -3.8091e-05 3.72433e-20 
1304.45 0 -3.57542e-18 0.0539414 -4.47619e-20 -0.000163302 0.11258 6.59848e-18 -0.0051781 -4.13819e-19 -0.000827838 -6.84747e-19 0.00191357 1.64796e-19 1.99038e-19 -0.00181783 5.53703e-20 0.000234029 -1.49552e-19 0.00188273 5.85014e-20 2.80108e-05 5.84644e-05 4.45402e-20 -0.0011337 -6.03146e-20 0.000621539 7.27518e-19 -0.000669407 2.42632e-20 0.000479081 -9.84665e-20 -7.43288e-05 2.40706e-20 
1304.8 0 -3.36543e-18 0.0506885 -5.05496e-20 -0.000141071 0.115542 6.84703e-18 -0.00514428 -4.14522e-19 -0.000867005 -6.9574e-19 0.00195431 1.60455e-19 1.9552e-19 -0.00174588 5.02534e-20 0.000274206 -1.46278e-19 0.00181766 6.17353e-20 8.77402e-05 0.000127349 3.52598e-20 -0.00113279 -7.22987e-20 0.000641789 7.92648e-19 -0.000693679 9.65831e-21 0.000475877 -9.89669e-20 -0.000111236 1.91682e-20 
1305.15 0 -3.1594e-18 0.0474274 -4.41708e-20 -0.000117892 0.118393 7.08005e-18 -0.00510673 -4.32674e-19 -0.000905177 -6.96823e-19 0.00199884 1.52551e-19 1.93496e-19 -0.0016786 4.29663e-20 0.000314781 -1.49888e-19 0.00175439 5.42672e-20 0.000144813 0.000197311 4.01384e-20 -0.00112995 -7.1275e-20 0.000664556 8.58868e-19 -0.000713782 9.33972e-21 0.000469326 -8.81943e-20 -0.000148 2.08482e-20 
1305.5 0 -2.94621e-18 0.0441554 -5.16851e-20 -9.33318e-05 0.121139 7.30913e-18 -0.00506728 -4.3524e-19 -0.000942798 -7.04001e-19 0.00204669 1.44114e-19 1.94439e-19 -0.00161937 4.34755e-20 0.000354905 -1.48519e-19 0.00169152 4.83795e-20 0.000200431 0.000267779 4.29362e-20 -0.00112385 -6.88949e-20 0.000689324 9.2243e-19 -0.000730338 8.24569e-22 0.000459776 -8.49494e-20 -0.000182871 1.76035e-20 
1305.85 0 -2.72874e-18 0.0408751 -5.74673e-20 -6.65955e-05 0.123789 7.5347e-18 -0.00502739 -4.4118e-19 -0.000980362 -7.05322e-19 0.00209687 1.26925e-19 1.90932e-19 -0.0015696 4.34334e-20 0.000392951 -1.43585e-19 0.00162797 4.0242e-20 0.000256463 0.000339295 4.15744e-20 -0.00111523 -7.48519e-20 0.000715037 9.89418e-19 -0.000743838 -1.00584e-20 0.000448748 -8.75592e-20 -0.000215117 2.26857e-20 
1306.2 0 -2.5254e-18 0.0375927 -5.76464e-20 -3.72192e-05 0.126337 7.7501e-18 -0.00498723 -4.35687e-19 -0.00101566 -7.06521e-19 0.00214843 1.20411e-19 1.87462e-19 -0.00152609 4.77868e-20 0.000430469 -1.30205e-19 0.00156565 2.96062e-20 0.000313086 0.000411594 3.8628e-20 -0.00110402 -7.58021e-20 0.000739494 1.04879e-18 -0.000753386 -2.29871e-20 0.000438776 -8.91026e-20 -0.000245708 1.781e-20 
1306.55 0 -2.32072e-18 0.0343114 -4.93822e-20 -5.13393e-06 0.128774 7.9608e-18 -0.00494541 -4.32032e-19 -0.00104502 -7.03407e-19 0.0021999 1.04391e-19 1.74523e-19 -0.00148291 5.41679e-20 0.0004705 -1.27485e-19 0.00150935 4.17477e-20 0.000369582 0.000484302 3.23192e-20 -0.00108926 -6.80691e-20 0.000761586 1.10077e-18 -0.000759018 -3.5237e-20 0.000431365 -8.94608e-20 -0.000275653 1.08864e-20 
1306.9 0 -2.1218e-18 0.0310316 -4.67546e-20 2.95486e-05 0.131097 8.16444e-18 -0.00489858 -4.35563e-19 -0.00106526 -7.07868e-19 0.00224792 9.0552e-20 1.61037e-19 -0.00143959 5.34981e-20 0.000513015 -1.24929e-19 0.00146175 4.11948e-20 0.000425469 0.000558179 4.43904e-20 -0.00107096 -6.19588e-20 0.00078242 1.15814e-18 -0.000761281 -4.73778e-20 0.000425628 -8.34282e-20 -0.000304146 1.80967e-20 
1307.25 0 -1.90895e-18 0.0277565 -3.48584e-20 6.64397e-05 0.133308 8.35814e-18 -0.00484289 -4.27242e-19 -0.00107712 -7.12033e-19 0.00228915 8.62832e-20 1.6003e-19 -0.00140034 4.77603e-20 0.000554823 -1.32564e-19 0.00142014 3.38426e-20 0.000480374 0.000634775 3.73762e-20 -0.00104933 -4.91901e-20 0.000802614 1.21787e-18 -0.000760127 -5.37949e-20 0.000420471 -8.51536e-20 -0.000330719 1.84383e-20 
1307.6 0 -1.70641e-18 0.024489 -2.49876e-20 0.000105063 0.135408 8.54843e-18 -0.00477674 -4.49133e-19 -0.0010848 -7.10665e-19 0.00232383 8.52035e-20 1.64912e-19 -0.0013651 3.64904e-20 0.000595389 -1.36131e-19 0.00138041 4.07305e-20 0.000532162 0.000715629 4.05783e-20 -0.0010249 -3.93842e-20 0.000820529 1.26284e-18 -0.00075606 -6.019e-20 0.000415294 -7.98103e-20 -0.000356418 1.16547e-21 
1307.95 0 -1.50479e-18 0.0212294 -2.12746e-20 0.000145872 0.137399 8.73244e-18 -0.00470161 -4.55773e-19 -0.00109075 -7.17319e-19 0.00235585 7.47113e-20 1.67895e-19 -0.00132865 2.33006e-20 0.000634976 -1.38527e-19 0.00134018 4.47325e-20 0.000579179 0.000801057 4.00419e-20 -0.00099888 -3.52006e-20 0.00083508 1.31303e-18 -0.000750523 -6.30021e-20 0.000409115 -7.09789e-20 -0.000380342 1.00774e-21 
1308.3 0 -1.29272e-18 0.0179803 -1.27235e-20 0.000189575 0.139281 8.90839e-18 -0.00461996 -4.59478e-19 -0.00109423 -7.17595e-19 0.00238851 6.0768e-20 1.6904e-19 -0.0012881 1.57993e-20 0.00067007 -1.46678e-19 0.00129864 4.63986e-20 0.000622664 0.000889224 3.5252e-20 -0.000972002 -2.24128e-20 0.00084805 1.3635e-18 -0.00074345 -6.89664e-20 0.000401076 -6.58036e-20 -0.000401379 -1.82008e-21 
1308.65 0 -1.07294e-18 0.0147454 -1.08063e-20 0.000235175 0.141048 9.07873e-18 -0.00453338 -4.58684e-19 -0.00109227 -7.10111e-19 0.00242127 4.572e-20 1.66634e-19 -0.00124644 9.85675e-21 0.000698532 -1.5424e-19 0.00125603 4.58511e-20 0.000664316 0.000976787 2.83379e-20 -0.00094406 -1.57874e-20 0.000861515 1.42245e-18 -0.000733441 -7.76584e-20 0.00039221 -6.33067e-20 -0.000419479 -5.11889e-21 
1309 0 -8.57349e-19 0.011525 -9.28782e-21 0.000280705 0.142693 9.24201e-18 -0.00444332 -4.64313e-19 -0.00108221 -7.06778e-19 0.00245103 4.05501e-20 1.60731e-19 -0.0012103 -1.82889e-21 0.000721132 -1.61702e-19 0.00121462 3.93435e-20 0.000703433 0.0010612 1.53723e-20 -0.000914479 -1.33976e-21 0.000876149 1.48137e-18 -0.000718881 -8.25231e-20 0.000384203 -5.74881e-20 -0.000433773 -8.39771e-21 
1309.35 0 -6.39365e-19 0.0083196 -7.26384e-21 0.000324245 0.144219 9.39968e-18 -0.00435249 -4.58148e-19 -0.00106656 -7.06899e-19 0.00247567 3.45144e-20 1.51754e-19 -0.00118383 -1.85929e-20 0.00073891 -1.67905e-19 0.00117716 3.63676e-20 0.000735383 0.00114128 1.50692e-20 -0.000883479 -2.18894e-22 0.000890977 1.53831e-18 -0.000699051 -7.78191e-20 0.000377568 -6.06199e-20 -0.000443616 -1.46754e-20 
1309.7 0 -4.28769e-19 0.00513268 -2.93101e-21 0.000364685 0.14563 9.55154e-18 -0.00426319 -4.47048e-19 -0.00105127 -7.08911e-19 0.00249718 3.11467e-20 1.47977e-19 -0.00116556 -2.64695e-20 0.000750474 -1.62585e-19 0.00114478 3.102e-20 0.000755936 0.00121632 1.23861e-22 -0.00085298 5.86696e-21 0.000904111 1.60155e-18 -0.000676343 -7.55685e-20 0.000373301 -4.94697e-20 -0.000450519 -1.24832e-20 
1310.05 0 -2.06622e-19 0.00196795 2.74088e-22 0.000402952 0.146928 9.70173e-18 -0.00417641 -4.39666e-19 -0.00103805 -7.03604e-19 0.00251829 2.1712e-20 1.43208e-19 -0.00115179 -2.86871e-20 0.000754779 -1.59393e-19 0.00111733 2.1612e-20 0.000766668 0.00128714 3.98769e-21 -0.000824893 8.28987e-21 0.000915668 1.65237e-18 -0.000653993 -8.09849e-20 0.000371679 -3.61132e-20 -0.000456665 -1.46512e-20 
1310.4 0 -4.74808e-21 -0.0011725 1.04248e-20 0.000441186 0.148113 9.83922e-18 -0.0040938 -4.25203e-19 -0.00102347 -7.03183e-19 0.00253857 1.91386e-20 1.50786e-19 -0.00114033 -2.79646e-20 0.000753167 -1.51053e-19 0.00109318 1.22711e-20 0.000771071 0.00135458 1.90117e-21 -0.000798286 1.74451e-20 0.000926653 1.71472e-18 -0.000631381 -8.3021e-20 0.000371694 -3.30804e-20 -0.000461437 -1.66304e-20 
1310.75 0 2.10085e-19 -0.00428632 2.32305e-20 0.000480579 0.149185 9.96715e-18 -0.0040152 -4.18131e-19 -0.00100432 -7.04354e-19 0.00255636 2.80559e-20 1.56995e-19 -0.00113066 -3.86218e-20 0.00074636 -1.53068e-19 0.00107038 9.74987e-21 0.000767821 0.00141746 -2.13865e-21 -0.000770506 2.35885e-20 0.000935971 1.77704e-18 -0.000605039 -6.82921e-20 0.000372733 -3.20355e-20 -0.000463792 -1.13843e-20 
1311.1 0 4.17726e-19 -0.00737189 3.54909e-20 0.000520854 0.150145 1.00946e-17 -0.00393713 -4.256e-19 -0.000980857 -6.88779e-19 0.00257015 3.02275e-20 1.52836e-19 -0.00112213 -3.89156e-20 0.000734367 -1.51251e-19 0.00104817 4.31434e-21 0.000753351 0.00147497 -7.89305e-22 -0.000741094 1.87732e-20 0.0009412 1.8114e-18 -0.000573493 -6.05039e-20 0.00037487 -2.75627e-20 -0.000464398 -7.70462e-21 
1311.45 0 6.31307e-19 -0.0104278 3.28238e-20 0.000561887 0.150994 1.02006e-17 -0.00385688 -4.21124e-19 -0.000955114 -6.84149e-19 0.00257913 3.09093e-20 1.52878e-19 -0.00111389 -4.4088e-20 0.000718969 -1.55097e-19 0.00102687 4.4274e-21 0.000728461 0.00152768 2.22482e-22 -0.0007106 1.15916e-20 0.000941298 1.85643e-18 -0.0005379 -5.49389e-20 0.00037832 -1.70378e-20 -0.000464069 -1.12233e-20 
1311.8 0 8.52012e-19 -0.0134521 4.01652e-20 0.000603679 0.151734 1.03048e-17 -0.00377369 -4.158e-19 -0.000930073 -6.66544e-19 0.00258253 2.93353e-20 1.48185e-19 -0.00110752 -4.34903e-20 0.000702591 -1.55113e-19 0.0010079 -5.0452e-22 0.000697741 0.00157622 1.21195e-20 -0.000678044 1.46777e-21 0.000937364 1.89958e-18 -0.000499574 -4.19367e-20 0.000383431 -1.07542e-20 -0.00046265 1.05408e-21 
1312.15 0 1.05608e-18 -0.0164439 4.18165e-20 0.000645283 0.152365 1.03974e-17 -0.00368694 -4.12204e-19 -0.000909158 -6.42377e-19 0.00257998 3.7134e-20 1.47393e-19 -0.00110364 -4.96494e-20 0.000686596 -1.62792e-19 0.00099361 -2.25667e-21 0.000666182 0.00162132 1.03276e-20 -0.000643708 -5.74111e-21 0.000931232 1.93927e-18 -0.000459127 -4.38801e-20 0.00038993 6.56139e-22 -0.000460434 1.93906e-21 
1312.5 0 1.2711e-18 -0.0194022 3.71607e-20 0.000686125 0.152889 1.04855e-17 -0.00359575 -4.07502e-19 -0.000894894 -6.45542e-19 0.00257051 3.57943e-20 1.48574e-19 -0.00109928 -5.35982e-20 0.00067232 -1.74558e-19 0.000984408 -6.13202e-21 0.000635899 0.00166402 7.19692e-21 -0.000609387 -7.88491e-21 0.000924508 1.97831e-18 -0.000416635 -4.4924e-20 0.00039657 -1.5763e-21 -0.000457833 8.46962e-21 
1312.85 0 1.48279e-18 -0.0223244 2.71771e-20 0.000725791 0.153307 1.05623e-17 -0.00350042 -3.97214e-19 -0.000888113 -6.26234e-19 0.00255396 3.91975e-20 1.48872e-19 -0.00109316 -6.61473e-20 0.000659604 -1.86608e-19 0.000978945 -3.94177e-21 0.000605708 0.00170598 7.85036e-21 -0.000576044 -1.21811e-20 0.000917817 2.01534e-18 -0.000373453 -4.38314e-20 0.00040361 9.77986e-23 -0.000454268 9.39397e-21 
1313.2 0 1.68415e-18 -0.0252078 1.8127e-20 0.000763068 0.153615 1.06299e-17 -0.00340364 -3.96498e-19 -0.000888084 -6.01158e-19 0.00253299 3.68536e-20 1.40104e-19 -0.00108739 -8.91919e-20 0.000645677 -1.97049e-19 0.000978342 -9.67114e-21 0.000575565 0.00174827 8.31394e-21 -0.000543354 -1.33304e-20 0.000911694 2.0412e-18 -0.000330965 -4.22134e-20 0.000412687 -6.01677e-21 -0.000449163 2.0855e-20 
1313.55 0 1.88494e-18 -0.0280537 1.93155e-20 0.000797174 0.153812 1.07004e-17 -0.00330753 -3.95202e-19 -0.000893524 -5.90547e-19 0.00250914 4.36149e-20 1.44829e-19 -0.00108399 -9.20047e-20 0.000627336 -2.0069e-19 0.000985111 -9.26479e-22 0.000546492 0.00179092 1.35578e-20 -0.000510374 -2.43936e-20 0.000907032 2.07338e-18 -0.000288844 -3.45452e-20 0.000424686 -1.04147e-20 -0.000442576 3.06209e-20 
1313.9 0 2.0806e-18 -0.0308661 2.06881e-20 0.000829099 0.153907 1.07567e-17 -0.00321019 -3.91963e-19 -0.00090363 -5.75667e-19 0.00248189 5.27783e-20 1.38747e-19 -0.00108373 -9.43643e-20 0.000605568 -1.97091e-19 0.000999212 4.62542e-21 0.00051913 0.00183457 2.04922e-20 -0.000476199 -3.98461e-20 0.000903751 2.1051e-18 -0.000246658 -3.2826e-20 0.000439785 -7.67815e-21 -0.000435635 3.35807e-20 
1314.25 0 2.29304e-18 -0.0336452 1.83098e-20 0.000858847 0.153907 1.08088e-17 -0.00310796 -3.88536e-19 -0.000918718 -5.70902e-19 0.00245122 5.37714e-20 1.487e-19 -0.0010861 -8.47333e-20 0.000585432 -2.05389e-19 0.00101784 7.8884e-21 0.000493718 0.00187957 1.61274e-20 -0.000441285 -4.69754e-20 0.000901074 2.13459e-18 -0.000204498 -2.35774e-20 0.00045749 -6.3776e-21 -0.000428548 3.58347e-20 
1314.6 0 2.48882e-18 -0.0363878 1.76931e-20 0.000885345 0.153815 1.08433e-17 -0.00299909 -3.8198e-19 -0.000939343 -5.72036e-19 0.00241712 6.361e-20 1.48156e-19 -0.00108785 -8.07464e-20 0.000569919 -2.17001e-19 0.00103706 3.38756e-22 0.000470967 0.00192519 2.20693e-20 -0.000405521 -4.71989e-20 0.000897878 2.16529e-18 -0.000163162 -2.67378e-20 0.000475909 -1.12232e-20 -0.000419987 4.08682e-20 
1314.95 0 2.69115e-18 -0.0390904 1.78433e-20 0.000908876 0.153627 1.0872e-17 -0.00288386 -3.81201e-19 -0.000964093 -5.67792e-19 0.00238072 7.0506e-20 1.47526e-19 -0.00108658 -7.67935e-20 0.00055948 -2.27199e-19 0.0010517 -4.2691e-21 0.000451829 0.00197106 3.36063e-20 -0.00036859 -3.5607e-20 0.000893185 2.18695e-18 -0.000122259 -1.26041e-20 0.000492663 -7.53725e-21 -0.000409261 3.422e-20 
1315.3 0 2.87699e-18 -0.0417505 1.54799e-20 0.000929507 0.153341 1.09018e-17 -0.00276325 -3.88987e-19 -0.000989058 -5.57559e-19 0.00234432 6.86608e-20 1.4398e-19 -0.00108242 -7.38083e-20 0.000554962 -2.26965e-19 0.00105751 -1.0492e-20 0.0004356 0.00201774 3.54062e-20 -0.000331399 -2.26529e-20 0.000887627 2.20349e-18 -7.97063e-05 4.8205e-21 0.000506878 -1.11348e-20 -0.00039702 3.72833e-20 
1315.65 0 3.06905e-18 -0.044367 8.04579e-21 0.000946885 0.152957 1.09247e-17 -0.00263857 -3.89269e-19 -0.00101194 -5.40453e-19 0.0023096 7.39265e-20 1.44167e-19 -0.00107662 -7.09148e-20 0.00055739 -2.36772e-19 0.00105406 -5.25402e-21 0.000420025 0.00206455 4.42744e-20 -0.000294446 -3.01546e-20 0.000881807 2.22161e-18 -3.41832e-05 1.15322e-20 0.000519197 -4.09276e-21 -0.000384839 2.29833e-20 
1316 0 3.26754e-18 -0.0469408 4.37053e-21 0.000960817 0.152479 1.09326e-17 -0.00250958 -3.89603e-19 -0.00103352 -5.28162e-19 0.00227682 7.843e-20 1.49493e-19 -0.00107218 -6.78218e-20 0.00056738 -2.3974e-19 0.00104452 4.01106e-21 0.000402689 0.00210979 4.93122e-20 -0.000257226 -4.22409e-20 0.000875136 2.236e-18 1.37002e-05 1.99678e-20 0.00053126 1.34361e-20 -0.000373731 2.72375e-20 
1316.35 0 3.46819e-18 -0.0494729 -2.99868e-21 0.000971348 0.151912 1.09312e-17 -0.00237582 -3.88288e-19 -0.00105749 -5.21648e-19 0.00224449 8.59337e-20 1.5527e-19 -0.00107252 -6.81102e-20 0.000582633 -2.46034e-19 0.00103339 -1.67895e-21 0.000384128 0.00215416 5.51423e-20 -0.000219701 -5.25097e-20 0.000867192 2.25252e-18 6.30123e-05 2.08664e-20 0.000544185 2.47558e-20 -0.000362199 3.78492e-20 
1316.7 0 3.66343e-18 -0.0519626 -8.39736e-21 0.000978199 0.151261 1.09231e-17 -0.00223758 -3.94036e-19 -0.00108621 -5.16659e-19 0.00221085 9.41239e-20 1.60784e-19 -0.00107853 -6.3808e-20 0.000597846 -2.47355e-19 0.00102449 -1.24729e-20 0.000367513 0.00219959 7.64044e-20 -0.000182934 -4.65916e-20 0.000857067 2.27578e-18 0.000113013 2.24326e-20 0.000556932 3.99152e-20 -0.000349278 3.77909e-20 
1317.05 0 3.83839e-18 -0.054407 -1.631e-20 0.000981007 0.150523 1.09091e-17 -0.0020948 -3.97901e-19 -0.0011173 -5.11722e-19 0.00217703 1.15769e-19 1.56731e-19 -0.00108796 -6.50239e-20 0.000610418 -2.39918e-19 0.00101898 -2.17858e-20 0.000355289 0.00224708 8.69242e-20 -0.000147315 -5.58217e-20 0.00084277 2.29111e-18 0.000162614 3.69302e-20 0.000566962 6.1063e-20 -0.000336876 3.62841e-20 
1317.4 0 4.04217e-18 -0.0568051 -2.83041e-20 0.000980348 0.149692 1.08881e-17 -0.0019491 -3.96793e-19 -0.00114804 -5.01227e-19 0.00214597 1.28862e-19 1.64467e-19 -0.00109813 -6.79331e-20 0.000623256 -2.39592e-19 0.00101532 -2.87841e-20 0.000348272 0.00229637 8.17769e-20 -0.00011395 -5.12281e-20 0.000824003 2.31648e-18 0.000211087 5.02072e-20 0.000574381 6.6673e-20 -0.000326665 3.5644e-20 
1317.75 0 4.22417e-18 -0.0591587 -2.97888e-20 0.000977323 0.148765 1.08679e-17 -0.0018036 -4.03489e-19 -0.0011788 -4.88048e-19 0.00211721 1.39691e-19 1.67602e-19 -0.00110829 -6.89949e-20 0.000639597 -2.29223e-19 0.00101281 -3.71341e-20 0.000345822 0.00234596 8.33502e-20 -8.44686e-05 -4.91346e-20 0.000801713 2.32222e-18 0.000258424 4.67405e-20 0.00058152 7.77865e-20 -0.000317852 4.01396e-20 
1318.1 0 4.41105e-18 -0.0614685 -2.36993e-20 0.000972917 0.147751 1.08447e-17 -0.00165947 -4.05404e-19 -0.00121195 -4.80268e-19 0.00208783 1.42281e-19 1.78234e-19 -0.00111829 -6.3362e-20 0.000657621 -2.12505e-19 0.00101105 -3.31826e-20 0.000345828 0.00239477 9.01559e-20 -5.92424e-05 -6.0518e-20 0.000775215 2.33106e-18 0.000304547 3.77634e-20 0.000588793 9.25368e-20 -0.000309225 4.11849e-20 
1318.45 0 4.59831e-18 -0.0637327 -2.92419e-20 0.000968176 0.146656 1.08042e-17 -0.00151768 -3.90639e-19 -0.00124806 -4.72265e-19 0.00205689 1.42719e-19 1.89732e-19 -0.00112866 -6.19002e-20 0.000674069 -2.05877e-19 0.00100833 -3.91245e-20 0.000346021 0.00244251 1.02275e-19 -3.8242e-05 -7.87236e-20 0.000743168 2.33649e-18 0.000348861 3.98486e-20 0.000595906 1.0369e-19 -0.000301318 4.85075e-20 
1318.8 0 4.78511e-18 -0.0659479 -3.61035e-20 0.000963069 0.145482 1.07643e-17 -0.00138273 -3.82085e-19 -0.00128336 -4.67218e-19 0.00202451 1.37595e-19 2.0448e-19 -0.00114191 -5.89113e-20 0.000688755 -2.05796e-19 0.00100357 -3.74541e-20 0.000345091 0.00248807 1.04024e-19 -1.97732e-05 -9.06997e-20 0.000706077 2.3395e-18 0.000390946 4.6759e-20 0.000602026 1.19105e-19 -0.000294756 4.50922e-20 
1319.15 0 4.97091e-18 -0.0681117 -3.50139e-20 0.000956581 0.144223 1.0721e-17 -0.00125992 -3.71412e-19 -0.00131258 -4.51053e-19 0.00199027 1.37632e-19 2.06186e-19 -0.00115754 -5.77724e-20 0.00070377 -2.05503e-19 0.000995291 -3.0805e-20 0.000342211 0.00252902 1.15076e-19 -6.65335e-07 -9.64853e-20 0.000664647 2.3465e-18 0.000429822 4.43581e-20 0.000604798 1.38328e-19 -0.000288763 3.6806e-20 
1319.5 0 5.16029e-18 -0.0702243 -2.97752e-20 0.000948862 0.142879 1.06796e-17 -0.00115033 -3.56215e-19 -0.00133395 -4.38691e-19 0.00195521 1.38038e-19 2.21625e-19 -0.00117028 -4.96585e-20 0.000720137 -2.09284e-19 0.000983104 -2.86152e-20 0.00033785 0.0025641 1.08007e-19 2.05795e-05 -1.01087e-19 0.000618912 2.36855e-18 0.000464474 5.37666e-20 0.000603509 1.54953e-19 -0.000281614 4.33372e-20 
1319.85 0 5.34233e-18 -0.072287 -3.34288e-20 0.000941632 0.14145 1.06179e-17 -0.00105037 -3.46085e-19 -0.00135053 -4.20026e-19 0.00192045 1.38156e-19 2.38989e-19 -0.00117646 -4.65918e-20 0.000736755 -2.08338e-19 0.000970593 -2.18793e-20 0.000333251 0.00259402 1.23599e-19 4.33259e-05 -1.05278e-19 0.000569636 2.37687e-18 0.000495136 5.16217e-20 0.000600631 1.68283e-19 -0.000272669 4.57802e-20 
1320.2 0 5.52128e-18 -0.0742977 -2.98328e-20 0.000936327 0.139946 1.05543e-17 -0.000954492 -3.3622e-19 -0.00136514 -4.20231e-19 0.00188381 1.25975e-19 2.50339e-19 -0.00117759 -4.30455e-20 0.000754015 -2.02526e-19 0.000963571 -2.21179e-20 0.000327792 0.0026198 1.26551e-19 6.65918e-05 -1.09037e-19 0.000517818 2.3881e-18 0.000521836 4.71536e-20 0.000598328 1.8321e-19 -0.000262525 5.4368e-20 
1320.55 0 5.68563e-18 -0.0762537 -2.88598e-20 0.000933358 0.138367 1.04836e-17 -0.00085944 -3.09802e-19 -0.00137807 -4.11603e-19 0.00184254 1.16507e-19 2.53833e-19 -0.0011773 -4.30528e-20 0.000772954 -2.0372e-19 0.000964087 -2.96235e-20 0.000321096 0.00264199 1.19308e-19 9.02541e-05 -1.11437e-19 0.000464149 2.39214e-18 0.000544184 4.9528e-20 0.00059476 1.99191e-19 -0.000251632 7.35343e-20 
1320.9 0 5.84856e-18 -0.0781566 -2.60334e-20 0.000931372 0.136719 1.04074e-17 -0.000765534 -2.89721e-19 -0.00138895 -4.07958e-19 0.00179563 1.13062e-19 2.51436e-19 -0.00117695 -4.51924e-20 0.000793813 -2.06445e-19 0.000967996 -3.22386e-20 0.000314938 0.00265995 1.31444e-19 0.000113474 -1.19115e-19 0.000409161 2.39039e-18 0.00056282 5.57266e-20 0.000587577 2.07804e-19 -0.000240333 8.13022e-20 
1321.25 0 6.00688e-18 -0.0800064 -3.41464e-20 0.000928568 0.135008 1.03268e-17 -0.000676794 -2.66339e-19 -0.00139763 -3.99569e-19 0.00174333 1.05446e-19 2.456e-19 -0.00117135 -5.3539e-20 0.000815825 -2.1092e-19 0.000971438 -2.42717e-20 0.00031083 0.00267308 1.37093e-19 0.000135318 -1.21013e-19 0.000352638 2.39463e-18 0.000579511 5.19178e-20 0.000577983 2.26048e-19 -0.000228433 9.03767e-20 
1321.6 0 6.16111e-18 -0.0818 -4.34325e-20 0.000925838 0.133238 1.02312e-17 -0.00059713 -2.3086e-19 -0.00140566 -3.95688e-19 0.00168844 9.78687e-20 2.44106e-19 -0.00115261 -6.78407e-20 0.000838501 -2.13549e-19 0.000973971 -2.12268e-20 0.000310216 0.00268062 1.31535e-19 0.0001563 -1.2971e-19 0.000295807 2.39195e-18 0.000594492 5.95647e-20 0.000568286 2.30185e-19 -0.000216306 9.48152e-20 
1321.95 0 6.31467e-18 -0.0835343 -5.22741e-20 0.000925925 0.131404 1.01416e-17 -0.000526329 -2.02239e-19 -0.0014148 -3.828e-19 0.00163401 1.00968e-19 2.40162e-19 -0.00111803 -7.20113e-20 0.000863932 -2.12947e-19 0.000975502 -1.99739e-20 0.000316718 0.00268258 1.27146e-19 0.000176901 -1.34937e-19 0.000241398 2.39493e-18 0.000607185 5.97658e-20 0.000559638 2.38325e-19 -0.000203722 9.19925e-20 
1322.3 0 6.46119e-18 -0.0852087 -6.11088e-20 0.000929453 0.129503 1.00443e-17 -0.000463983 -1.7545e-19 -0.00142511 -3.74218e-19 0.001581 1.06052e-19 2.27966e-19 -0.00107072 -7.48869e-20 0.000891412 -2.08211e-19 0.000974232 -1.65192e-20 0.000331601 0.00268003 1.31156e-19 0.000196578 -1.32262e-19 0.00018904 2.39437e-18 0.000619205 6.50615e-20 0.000552049 2.49098e-19 -0.000188634 9.64408e-20 
1322.65 0 6.6232e-18 -0.0868238 -7.01284e-20 0.000934166 0.127539 9.95238e-18 -0.000410732 -1.54067e-19 -0.00143568 -3.78005e-19 0.00153039 1.05377e-19 2.15681e-19 -0.00101534 -7.56745e-20 0.000915131 -2.00003e-19 0.000967418 -2.2798e-20 0.000349808 0.00267352 1.39474e-19 0.00021472 -1.31394e-19 0.000136562 2.3965e-18 0.000631638 6.60605e-20 0.000544519 2.64994e-19 -0.000170132 9.75444e-20 
1323 0 6.76519e-18 -0.0883791 -7.66033e-20 0.000937202 0.12552 9.85666e-18 -0.000366399 -1.409e-19 -0.00144612 -3.7367e-19 0.00148442 1.1259e-19 1.96188e-19 -0.000954372 -7.47738e-20 0.000930014 -1.87073e-19 0.000954166 -2.41257e-20 0.000366516 0.00266258 1.42442e-19 0.000231412 -1.39091e-19 8.44688e-05 2.39355e-18 0.000642859 6.67133e-20 0.000535779 2.71843e-19 -0.000148863 9.4561e-20 
1323.35 0 6.91093e-18 -0.0898732 -8.65487e-20 0.000937526 0.123449 9.74599e-18 -0.000329891 -1.25338e-19 -0.00145543 -3.59101e-19 0.00144332 1.2538e-19 1.87097e-19 -0.000886787 -6.45814e-20 0.000935855 -1.76985e-19 0.000936531 -2.94235e-20 0.000382677 0.00264657 1.45434e-19 0.000246849 -1.29188e-19 3.51098e-05 2.39556e-18 0.00065226 6.6445e-20 0.000524419 2.76322e-19 -0.000125592 8.68959e-20 
1323.7 0 7.04824e-18 -0.0913049 -9.29602e-20 0.000937208 0.121327 9.6343e-18 -0.000301495 -1.14674e-19 -0.00146281 -3.48727e-19 0.00140528 1.31102e-19 1.75343e-19 -0.000810046 -5.6612e-20 0.000936471 -1.75007e-19 0.000916226 -2.31363e-20 0.00039997 0.00262516 1.42811e-19 0.000261503 -1.27097e-19 -1.03568e-05 2.38529e-18 0.00066167 6.53802e-20 0.000510599 2.7381e-19 -0.000101316 7.41522e-20 
1324.05 0 7.17664e-18 -0.0926725 -9.12622e-20 0.000939033 0.11915 9.50181e-18 -0.000281911 -1.06832e-19 -0.00146987 -3.4167e-19 0.00136949 1.34463e-19 1.64643e-19 -0.000724252 -4.46187e-20 0.000937101 -1.68028e-19 0.000894896 -2.73314e-20 0.000418009 0.00259767 1.33162e-19 0.000274734 -1.25104e-19 -5.2992e-05 2.37392e-18 0.000672163 6.5354e-20 0.000497209 2.84932e-19 -7.67897e-05 7.54626e-20 
1324.4 0 7.30238e-18 -0.0939751 -8.88368e-20 0.000943504 0.116913 9.36854e-18 -0.000268399 -9.70317e-20 -0.00147928 -3.24098e-19 0.00133605 1.32862e-19 1.49301e-19 -0.000630566 -4.13773e-20 0.000941621 -1.62946e-19 0.000875099 -3.33499e-20 0.000436556 0.00256414 1.34514e-19 0.000285769 -1.22256e-19 -9.47773e-05 2.35582e-18 0.000684342 6.16243e-20 0.000486672 2.80031e-19 -5.17983e-05 7.45087e-20 
1324.75 0 7.41546e-18 -0.0952135 -8.86898e-20 0.000950465 0.114618 9.2224e-18 -0.000256993 -8.2906e-20 -0.00149263 -3.15158e-19 0.00130438 1.33768e-19 1.37908e-19 -0.000528846 -3.66538e-20 0.000951061 -1.50109e-19 0.000857395 -3.34204e-20 0.000456039 0.0025264 1.35279e-19 0.000294226 -1.12775e-19 -0.000136373 2.34771e-18 0.000699278 6.27034e-20 0.000479369 2.86075e-19 -2.63044e-05 6.7535e-20 
1325.1 0 7.53598e-18 -0.0963889 -9.67628e-20 0.000960816 0.112272 9.0702e-18 -0.000246858 -7.84559e-20 -0.00150892 -3.20643e-19 0.00127528 1.35814e-19 1.29047e-19 -0.000419869 -3.07445e-20 0.000962866 -1.38553e-19 0.000839164 -4.95857e-20 0.000477529 0.00248601 1.42514e-19 0.00029971 -1.07681e-19 -0.000176211 2.3289e-18 0.000716765 5.99613e-20 0.000475017 2.99893e-19 -8.21527e-07 5.9213e-20 
1325.45 0 7.6334e-18 -0.0975008 -1.02739e-19 0.000975053 0.109887 8.92323e-18 -0.000238527 -6.95227e-20 -0.00152604 -3.19042e-19 0.00125113 1.42042e-19 1.12336e-19 -0.000305978 -1.97954e-20 0.000973845 -1.31e-19 0.00081746 -6.85193e-20 0.000504068 0.00244388 1.47148e-19 0.00030265 -1.0246e-19 -0.000211354 2.32073e-18 0.000735488 5.69091e-20 0.000473852 3.05684e-19 2.28042e-05 6.46775e-20 
1325.8 0 7.74071e-18 -0.0985467 -1.16457e-19 0.000992079 0.107467 8.77728e-18 -0.000231834 -6.11882e-20 -0.00154201 -3.14493e-19 0.00123256 1.46797e-19 9.6132e-20 -0.000189519 -1.92488e-20 0.000983509 -1.21895e-19 0.000791568 -8.06446e-20 0.00053847 0.00240212 1.42925e-19 0.000304626 -1.06042e-19 -0.000240063 2.30123e-18 0.000754235 6.84515e-20 0.000476226 3.17475e-19 4.41166e-05 6.82051e-20 
1326.15 0 7.84767e-18 -0.0995267 -1.19242e-19 0.00101029 0.10501 8.62126e-18 -0.000224419 -6.26752e-20 -0.00155493 -3.14741e-19 0.00121744 1.61497e-19 8.05453e-20 -7.00022e-05 -6.49944e-21 0.000991517 -1.08321e-19 0.000760087 -8.56683e-20 0.000579015 0.00236035 1.36738e-19 0.000307755 -1.05908e-19 -0.000263438 2.2844e-18 0.000771716 7.4702e-20 0.000480713 3.18056e-19 6.52764e-05 6.95282e-20 
1326.5 0 7.92461e-18 -0.100441 -1.29763e-19 0.00102931 0.102516 8.44671e-18 -0.000210323 -6.59517e-20 -0.00156282 -3.04241e-19 0.00120442 1.72766e-19 5.62285e-20 5.76718e-05 -1.74764e-21 0.000995821 -9.62019e-20 0.000718852 -9.09534e-20 0.000621088 0.00231675 1.43545e-19 0.000313193 -1.02941e-19 -0.000284349 2.26099e-18 0.000787864 8.856e-20 0.000485908 3.06803e-19 8.81837e-05 6.50567e-20 
1326.85 0 8.0113e-18 -0.101288 -1.45968e-19 0.00105009 0.0999865 8.27229e-18 -0.00018764 -6.81492e-20 -0.00156398 -3.03979e-19 0.00119404 1.78521e-19 3.10914e-20 0.000197994 6.88814e-21 0.000994321 -7.16445e-20 0.000665628 -9.45164e-20 0.000660579 0.00227221 1.43186e-19 0.000321065 -9.87801e-20 -0.000305264 2.24038e-18 0.000804443 8.26201e-20 0.000492192 2.93795e-19 0.000112938 7.44261e-20 
1327.2 0 8.09222e-18 -0.102064 -1.58523e-19 0.00107244 0.097422 8.09019e-18 -0.000161686 -6.15597e-20 -0.00155768 -2.9747e-19 0.00118477 1.81464e-19 1.0576e-20 0.000349139 9.18527e-21 0.000987809 -6.19922e-20 0.000602344 -9.10323e-20 0.000694089 0.00222729 1.32432e-19 0.000331867 -9.24181e-20 -0.000327773 2.22152e-18 0.000821645 8.06705e-20 0.000499213 2.8722e-19 0.000138898 6.99723e-20 
1327.55 0 8.17546e-18 -0.102772 -1.64365e-19 0.00109466 0.0948261 7.91304e-18 -0.000135609 -5.19514e-20 -0.00154498 -2.88125e-19 0.00117298 1.88812e-19 -1.07015e-20 0.000505623 1.25329e-20 0.000979344 -4.81592e-20 0.000531197 -9.8007e-20 0.000720382 0.00218009 1.24575e-19 0.000345159 -8.86742e-20 -0.00035271 2.20771e-18 0.00083808 7.21548e-20 0.00050447 2.88662e-19 0.000165572 6.7475e-20 
1327.9 0 8.24682e-18 -0.103412 -1.60013e-19 0.00111527 0.092204 7.73299e-18 -0.000107159 -3.80152e-20 -0.00152788 -2.78832e-19 0.00115677 1.93289e-19 -2.48757e-20 0.000661935 2.27054e-20 0.000970768 -4.56591e-20 0.000450975 -1.01704e-19 0.00074111 0.00212965 1.2392e-19 0.000359077 -8.22837e-20 -0.000379774 2.18185e-18 0.000853555 6.78423e-20 0.0005061 2.78988e-19 0.000192638 6.6815e-20 
1328.25 0 8.32036e-18 -0.103985 -1.58509e-19 0.0011341 0.0895577 7.55475e-18 -7.54099e-05 -1.98598e-20 -0.00150781 -2.66946e-19 0.00113553 2.06105e-19 -4.06598e-20 0.00081511 3.92046e-20 0.00096179 -3.5123e-20 0.000360963 -1.06489e-19 0.000759662 0.00207797 1.30289e-19 0.000372363 -8.21728e-20 -0.000408277 2.15697e-18 0.000867497 4.78471e-20 0.000505329 2.75133e-19 0.000218829 5.63359e-20 
1328.6 0 8.37783e-18 -0.104488 -1.64814e-19 0.00115208 0.0868856 7.37255e-18 -4.1173e-05 -1.2273e-20 -0.00148716 -2.7009e-19 0.00110773 2.34244e-19 -5.49379e-20 0.000965345 5.57296e-20 0.000954444 -3.06249e-20 0.000264067 -1.10115e-19 0.000779939 0.00202632 1.24334e-19 0.000384107 -6.80835e-20 -0.000437749 2.13009e-18 0.0008796 4.27863e-20 0.000503379 2.71051e-19 0.000242371 5.45876e-20 
1328.95 0 8.4327e-18 -0.104926 -1.70377e-19 0.00117047 0.0841902 7.18763e-18 -4.19411e-06 -8.55738e-21 -0.0014705 -2.62491e-19 0.00107145 2.53846e-19 -7.97218e-20 0.0011177 6.55647e-20 0.000951592 -1.87696e-20 0.000162923 -1.11617e-19 0.000802421 0.00197395 1.11766e-19 0.000392194 -6.66356e-20 -0.000467663 2.10877e-18 0.000891144 3.78643e-20 0.000501335 2.64617e-19 0.000264024 5.37336e-20 
1329.3 0 8.48505e-18 -0.1053 -1.73821e-19 0.00119205 0.0814803 6.99687e-18 3.5148e-05 -5.03902e-21 -0.00146179 -2.55798e-19 0.00102589 2.60379e-19 -1.06705e-19 0.00127827 6.91446e-20 0.000951443 -3.06533e-21 5.97996e-05 -1.07574e-19 0.000824908 0.00191992 1.02674e-19 0.000396011 -6.96993e-20 -0.000497298 2.08431e-18 0.000901761 2.93692e-20 0.000500577 2.61066e-19 0.000284972 4.25677e-20 
1329.65 0 8.53061e-18 -0.105608 -1.71118e-19 0.00121899 0.0787594 6.80809e-18 7.57191e-05 4.14858e-21 -0.00146326 -2.41802e-19 0.000971709 2.67978e-19 -1.28209e-19 0.00144556 6.77971e-20 0.000950699 2.59458e-21 -4.56556e-05 -1.04496e-19 0.000847056 0.00186306 8.99561e-20 0.000397537 -8.02451e-20 -0.000525747 2.05855e-18 0.000910059 2.92555e-20 0.000500175 2.62849e-19 0.000304692 2.90993e-20 
1330 0 8.56493e-18 -0.105849 -1.62507e-19 0.00125001 0.076025 6.62074e-18 0.000118897 1.24649e-20 -0.00147349 -2.2994e-19 0.000909458 2.7925e-19 -1.36649e-19 0.00161071 7.04865e-20 0.000947311 9.83236e-21 -0.000155357 -1.01783e-19 0.000869108 0.00180315 8.71599e-20 0.000398882 -7.74007e-20 -0.000552206 2.0308e-18 0.000916306 2.01401e-20 0.000500025 2.59446e-19 0.000323348 1.13546e-20 
1330.35 0 8.60094e-18 -0.106023 -1.66149e-19 0.00128093 0.0732753 6.42599e-18 0.000166754 5.61561e-21 -0.00148746 -2.29985e-19 0.000840373 2.83422e-19 -1.54368e-19 0.00176644 6.68522e-20 0.000940162 9.53582e-21 -0.000267009 -1.12391e-19 0.000889826 0.00174173 9.16263e-20 0.000401292 -7.01276e-20 -0.000577522 2.01122e-18 0.000921559 1.64205e-20 0.00050118 2.47846e-19 0.00034144 9.76419e-21 
1330.7 0 8.62307e-18 -0.10613 -1.60899e-19 0.00130859 0.0705115 6.22225e-18 0.000218703 7.17659e-21 -0.00150084 -2.16202e-19 0.000768199 2.83888e-19 -1.65855e-19 0.00191188 6.18615e-20 0.000929137 2.30771e-20 -0.000376566 -1.15008e-19 0.00090528 0.00168065 9.0939e-20 0.000404663 -6.87488e-20 -0.000603319 1.98541e-18 0.000927005 1.50575e-20 0.000504217 2.53191e-19 0.000358916 5.08312e-21 
1331.05 0 8.66016e-18 -0.10617 -1.46957e-19 0.00133272 0.0677372 6.02459e-18 0.000273288 2.54401e-21 -0.00151074 -2.0872e-19 0.000696498 3.02229e-19 -1.72346e-19 0.00205051 4.80867e-20 0.000914485 2.87147e-20 -0.000483599 -1.20924e-19 0.000912756 0.00162148 8.99516e-20 0.000408998 -7.66845e-20 -0.000630752 1.96243e-18 0.000932066 1.39605e-20 0.000508806 2.55082e-19 0.000375428 -3.85338e-21 
1331.4 0 8.67894e-18 -0.106145 -1.27464e-19 0.00135402 0.0649567 5.82352e-18 0.000330601 -4.78108e-21 -0.00151539 -1.88063e-19 0.000626006 3.06888e-19 -1.79359e-19 0.00218606 5.56921e-20 0.000896158 3.34726e-20 -0.000591886 -1.14694e-19 0.000914489 0.00156434 8.73541e-20 0.00041542 -7.84872e-20 -0.000659132 1.94699e-18 0.000936517 1.62837e-20 0.000513648 2.4957e-19 0.000391492 -1.52682e-20 
1331.75 0 8.69988e-18 -0.106059 -1.24624e-19 0.00137335 0.0621731 5.60782e-18 0.000391299 -7.13312e-21 -0.00151513 -1.77083e-19 0.000553941 3.07157e-19 -1.79585e-19 0.00231995 6.28912e-20 0.000873175 4.7892e-20 -0.0007052 -1.25451e-19 0.000913966 0.00150868 8.2674e-20 0.000423665 -6.85041e-20 -0.000686634 1.92316e-18 0.000941817 2.58146e-20 0.000517022 2.43775e-19 0.00040852 -4.50702e-20 
1332.1 0 8.70784e-18 -0.105911 -1.25138e-19 0.00139236 0.0593874 5.39264e-18 0.000455087 -1.40483e-20 -0.00151184 -1.66393e-19 0.000476498 3.02281e-19 -1.74712e-19 0.00245332 6.12883e-20 0.000846179 6.4439e-20 -0.000825141 -1.33845e-19 0.00091387 0.00145368 7.05686e-20 0.000431834 -7.32077e-20 -0.000713605 1.88939e-18 0.000949091 3.58849e-20 0.000517717 2.43831e-19 0.000426837 -6.41442e-20 
1332.45 0 8.69986e-18 -0.105704 -1.29207e-19 0.00141204 0.0565983 5.16638e-18 0.000522227 -6.23597e-21 -0.00150527 -1.56869e-19 0.000392326 3.12117e-19 -1.79764e-19 0.00258737 6.81143e-20 0.000818281 8.05086e-20 -0.000950884 -1.39319e-19 0.000914834 0.00139857 7.34446e-20 0.000439137 -7.00185e-20 -0.00074098 1.86038e-18 0.000958286 4.26883e-20 0.000515494 2.52406e-19 0.000447629 -6.63158e-20 
1332.8 0 8.70307e-18 -0.105437 -1.22168e-19 0.00143066 0.0538083 4.95157e-18 0.00059219 -1.32434e-20 -0.00149349 -1.4192e-19 0.000302471 3.16213e-19 -1.81895e-19 0.00272022 6.89393e-20 0.000789564 9.27971e-20 -0.00108059 -1.43983e-19 0.000914555 0.0013437 7.82465e-20 0.000446084 -6.07343e-20 -0.000767559 1.85653e-18 0.000968723 4.09623e-20 0.000510009 2.5422e-19 0.00047219 -7.31987e-20 
1333.15 0 8.70707e-18 -0.105111 -1.21842e-19 0.0014456 0.0510244 4.73551e-18 0.000664034 -1.20991e-20 -0.00147684 -1.34752e-19 0.000207624 3.1498e-19 -1.82789e-19 0.00284824 7.77895e-20 0.000758412 1.08385e-19 -0.0012124 -1.59858e-19 0.000910313 0.00128959 7.96835e-20 0.000451768 -5.94999e-20 -0.000791877 1.83071e-18 0.00097868 3.9422e-20 0.000500949 2.57452e-19 0.000497616 -8.6827e-20 
1333.5 0 8.71329e-18 -0.104727 -1.23422e-19 0.00145693 0.048252 4.52316e-18 0.000739341 -1.86871e-20 -0.00145587 -1.31374e-19 0.000109332 3.03115e-19 -1.9325e-19 0.00296894 8.70699e-20 0.000726545 1.32847e-19 -0.00134428 -1.67287e-19 0.000903473 0.00123652 7.28824e-20 0.00045553 -5.25033e-20 -0.000814479 1.79965e-18 0.000985555 3.12931e-20 0.000488589 2.57917e-19 0.000519658 -9.42241e-20 
1333.85 0 8.70818e-18 -0.104282 -1.24902e-19 0.0014654 0.0454921 4.31689e-18 0.000820188 -3.0183e-20 -0.00143046 -1.32354e-19 1.29405e-05 2.95011e-19 -2.06006e-19 0.00308311 9.05593e-20 0.000696758 1.4968e-19 -0.00147298 -1.79429e-19 0.000897307 0.00118446 6.91406e-20 0.000459108 -4.06168e-20 -0.000835277 1.77358e-18 0.000988976 2.84594e-20 0.000474634 2.59002e-19 0.00053813 -9.14602e-20 
1334.2 0 8.6928e-18 -0.103775 -1.18362e-19 0.00147126 0.0427427 4.10716e-18 0.000906417 -3.5393e-20 -0.00140089 -1.26171e-19 -7.6249e-05 2.93131e-19 -2.09479e-19 0.00319506 9.43586e-20 0.000667985 1.59386e-19 -0.00159223 -1.7356e-19 0.000891955 0.00113227 7.13547e-20 0.000463818 -3.9353e-20 -0.000852178 1.74862e-18 0.000990188 2.97425e-20 0.000460916 2.52736e-19 0.00055609 -1.01303e-19 
1334.55 0 8.67502e-18 -0.103208 -1.18766e-19 0.00147666 0.0400025 3.888e-18 0.000996534 -3.6645e-20 -0.00136811 -1.25649e-19 -0.00015678 2.83703e-19 -2.18338e-19 0.00330927 9.92929e-20 0.000637399 1.63059e-19 -0.00169677 -1.81727e-19 0.000886062 0.0010793 5.9896e-20 0.000470063 -3.38307e-20 -0.000864105 1.71728e-18 0.000989792 3.93365e-20 0.000447508 2.46774e-19 0.000575503 -1.13229e-19 
1334.9 0 8.63767e-18 -0.102582 -1.27285e-19 0.00148438 0.0372735 3.68018e-18 0.00108869 -3.84336e-20 -0.00133498 -1.4074e-19 -0.000230981 2.83099e-19 -2.2236e-19 0.00342862 1.13772e-19 0.000604582 1.61345e-19 -0.00178534 -1.80686e-19 0.000879238 0.0010262 6.23038e-20 0.000478369 -1.77084e-20 -0.000872302 1.68964e-18 0.000988261 2.91879e-20 0.000434333 2.36029e-19 0.000595535 -1.11155e-19 
1335.25 0 8.59571e-18 -0.1019 -1.38763e-19 0.00149504 0.0345613 3.46516e-18 0.00118366 -3.56398e-20 -0.00130305 -1.42122e-19 -0.00030108 2.71244e-19 -2.41502e-19 0.00355251 1.30679e-19 0.00057007 1.70878e-19 -0.00185831 -1.76438e-19 0.000871679 0.000972888 6.85717e-20 0.000490211 -9.8474e-21 -0.000879303 1.6673e-18 0.000986067 1.86888e-20 0.000422079 2.18162e-19 0.000614702 -1.20884e-19 
1335.6 0 8.55009e-18 -0.101161 -1.48024e-19 0.00150692 0.0318683 3.23878e-18 0.00128235 -2.20534e-20 -0.00126981 -1.50968e-19 -0.000367283 2.63845e-19 -2.49354e-19 0.00367506 1.45288e-19 0.000534739 1.72147e-19 -0.00191729 -1.64747e-19 0.000864534 0.000919764 8.2717e-20 0.000506095 7.03317e-21 -0.000887095 1.64178e-18 0.000984107 2.62301e-20 0.000411776 2.22047e-19 0.00063291 -1.28061e-19 
1335.95 0 8.50586e-18 -0.100365 -1.51051e-19 0.00151679 0.029193 3.01969e-18 0.00138241 -8.9654e-21 -0.00122997 -1.50159e-19 -0.000430417 2.63835e-19 -2.55185e-19 0.00378962 1.54892e-19 0.000498868 1.66578e-19 -0.0019655 -1.5919e-19 0.000857755 0.000867691 9.86963e-20 0.000525068 3.38447e-21 -0.000896119 1.6016e-18 0.000984545 2.62619e-20 0.000404269 2.08678e-19 0.000651667 -1.34467e-19 
1336.3 0 8.46877e-18 -0.099512 -1.65255e-19 0.00152257 0.026535 2.80946e-18 0.00147919 -1.07656e-20 -0.00118323 -1.39221e-19 -0.000492262 2.58508e-19 -2.6141e-19 0.00389514 1.69106e-19 0.000462674 1.57786e-19 -0.00200695 -1.56233e-19 0.000848211 0.000817161 9.75625e-20 0.000546526 4.82077e-21 -0.000905626 1.57627e-18 0.00098849 3.30762e-20 0.000398479 2.09903e-19 0.00067155 -1.34641e-19 
1336.65 0 8.41809e-18 -0.0986049 -1.79955e-19 0.00152509 0.023896 2.59845e-18 0.00156882 6.76453e-21 -0.00113432 -1.28501e-19 -0.000552351 2.61204e-19 -2.66758e-19 0.00399353 1.70536e-19 0.000426175 1.63105e-19 -0.00204542 -1.47927e-19 0.000834295 0.000767612 9.69507e-20 0.000569292 2.67463e-21 -0.000914196 1.54135e-18 0.000993777 3.21774e-20 0.000392493 2.07856e-19 0.000692394 -1.41746e-19 
1337 0 8.36444e-18 -0.0976454 -1.9113e-19 0.00152652 0.0212767 2.37549e-18 0.00165166 1.86344e-20 -0.00108515 -1.21441e-19 -0.000607301 2.56743e-19 -2.71587e-19 0.0040841 1.81473e-19 0.000386778 1.64149e-19 -0.00208233 -1.48208e-19 0.000817386 0.000718659 9.93902e-20 0.000592311 -5.64211e-21 -0.000920215 1.50394e-18 0.000998533 3.44683e-20 0.000385676 1.98413e-19 0.000714367 -1.52314e-19 
1337.35 0 8.29382e-18 -0.0966343 -2.0031e-19 0.00152777 0.0186767 2.16035e-18 0.00172954 4.02535e-20 -0.00103611 -1.07093e-19 -0.000654593 2.6359e-19 -2.66304e-19 0.00416476 1.7666e-19 0.000343379 1.74314e-19 -0.002115 -1.4474e-19 0.000797583 0.000671358 1.08982e-19 0.000615052 -9.76326e-21 -0.000922454 1.47448e-18 0.00100392 2.36195e-20 0.000377854 1.84835e-19 0.000736454 -1.70091e-19 
1337.7 0 8.22307e-18 -0.0955721 -2.1165e-19 0.00152793 0.0160965 1.94382e-18 0.00180167 4.77305e-20 -0.000990695 -9.34733e-20 -0.000695023 2.61851e-19 -2.67156e-19 0.00423803 1.76733e-19 0.000299139 1.81247e-19 -0.00213911 -1.28217e-19 0.000773882 0.000626964 1.01969e-19 0.000635635 -1.70009e-22 -0.0009204 1.44409e-18 0.00101085 1.93176e-20 0.000368114 1.85002e-19 0.000757326 -1.82641e-19 
1338.05 0 8.14681e-18 -0.09446 -2.14037e-19 0.00152665 0.0135379 1.7262e-18 0.00186769 5.64546e-20 -0.000952705 -6.78374e-20 -0.000731598 2.7221e-19 -2.75037e-19 0.00430884 1.78349e-19 0.000256817 1.75002e-19 -0.00215258 -1.17596e-19 0.000745823 0.000584547 9.6541e-20 0.000651708 -8.27024e-21 -0.000915652 1.40316e-18 0.00101867 1.17593e-20 0.000357037 1.90347e-19 0.000776728 -1.82544e-19 
1338.4 0 8.06075e-18 -0.0932982 -2.20385e-19 0.00152404 0.0110031 1.51025e-18 0.00192943 7.17938e-20 -0.000923363 -5.31499e-20 -0.00076724 2.79964e-19 -2.7826e-19 0.00437859 1.71829e-19 0.00021536 1.72446e-19 -0.00215463 -1.10089e-19 0.000712996 0.000542346 9.31244e-20 0.000662406 4.16556e-21 -0.000910953 1.36554e-18 0.00102668 8.82957e-21 0.00034651 1.98064e-19 0.000794872 -1.84659e-19 
1338.75 0 7.95916e-18 -0.0920874 -2.24722e-19 0.00152008 0.00849414 1.29131e-18 0.00198833 6.9261e-20 -0.000900857 -4.03351e-20 -0.0008027 2.82921e-19 -2.90471e-19 0.0044453 1.66148e-19 0.000171379 1.83914e-19 -0.00214599 -1.05207e-19 0.00067452 0.000500455 9.85774e-20 0.000668148 1.26744e-20 -0.00090747 1.32713e-18 0.00103519 2.30776e-21 0.0003372 1.89695e-19 0.000811369 -1.98245e-19 
1339.1 0 7.87118e-18 -0.0908295 -2.24821e-19 0.00151512 0.00601349 1.07905e-18 0.00204359 7.74162e-20 -0.000882511 -3.48554e-20 -0.000838563 2.85795e-19 -3.06775e-19 0.00450545 1.79705e-19 0.000124002 1.91863e-19 -0.00213017 -1.02422e-19 0.000630484 0.000460115 9.76517e-20 0.000670932 9.74385e-21 -0.000904294 1.2865e-18 0.00104394 -9.41983e-21 0.00032979 1.80994e-19 0.000825104 -2.01915e-19 
1339.45 0 7.78031e-18 -0.0895276 -2.25939e-19 0.00150812 0.0035604 8.5792e-19 0.00209415 9.88392e-20 -0.00086745 -1.43214e-20 -0.00087621 2.95304e-19 -3.05959e-19 0.00455779 1.89458e-19 7.38245e-05 1.86163e-19 -0.00211079 -1.05438e-19 0.000584487 0.000420436 1.07036e-19 0.000672767 1.32649e-20 -0.000901163 1.24283e-18 0.00105214 -1.31689e-20 0.000324412 1.72458e-19 0.000836401 -2.05258e-19 
1339.8 0 7.69222e-18 -0.0881835 -2.23e-19 0.00149835 0.0011308 6.32381e-19 0.00214259 1.11473e-19 -0.000853055 5.38951e-21 -0.000913331 2.95375e-19 -3.12364e-19 0.00460455 1.93661e-19 2.07659e-05 1.87116e-19 -0.00208963 -1.0274e-19 0.000539691 0.000380602 1.07632e-19 0.000673841 1.62759e-20 -0.000899339 1.20807e-18 0.00105913 -1.06614e-20 0.000320562 1.63266e-19 0.000845072 -2.00812e-19 
1340.15 0 7.59524e-18 -0.0867971 -2.19234e-19 0.00148661 -0.00128023 4.21883e-19 0.00219064 1.26527e-19 -0.000834636 2.15826e-20 -0.0009446 2.90428e-19 -3.14426e-19 0.00464653 2.03596e-19 -3.22511e-05 1.87657e-19 -0.00206671 -1.06594e-19 0.000496742 0.000341029 1.12025e-19 0.000673678 -6.63857e-22 -0.000898815 1.17267e-18 0.00106423 -5.32203e-21 0.000318974 1.55335e-19 0.000851702 -1.92694e-19 
1340.5 0 7.4909e-18 -0.0853701 -2.12365e-19 0.00147289 -0.00367175 2.10013e-19 0.00223623 1.39744e-19 -0.000810733 1.91655e-20 -0.00096931 2.76316e-19 -3.15893e-19 0.00468221 2.15111e-19 -8.22747e-05 1.9532e-19 -0.00204045 -9.90663e-20 0.000455303 0.00030025 9.9187e-20 0.00067208 -1.23956e-20 -0.000897494 1.1398e-18 0.0010682 -3.80376e-21 0.000321311 1.5322e-19 0.000859482 -1.97855e-19 
1340.85 0 7.38597e-18 -0.0839027 -2.03195e-19 0.00145698 -0.00603684 1.71051e-21 0.00227699 1.65204e-19 -0.000784182 2.44525e-20 -0.00099209 2.64484e-19 -3.1757e-19 0.00470939 2.28501e-19 -0.000131259 2.10168e-19 -0.00200932 -8.98146e-20 0.000414199 0.000255795 9.8024e-20 0.000669218 -2.30237e-20 -0.000894455 1.07918e-18 0.00107197 -6.3043e-21 0.000326304 1.54018e-19 0.000869551 -1.98409e-19 
1341.2 0 7.27608e-18 -0.0823935 -2.00117e-19 0.00143882 -0.00837289 -2.07158e-19 0.00231198 1.77281e-19 -0.000758527 3.49735e-20 -0.00101622 2.61211e-19 -3.28795e-19 0.00472744 2.36785e-19 -0.00018236 2.15802e-19 -0.00197504 -8.3591e-20 0.000372542 0.00020622 8.31714e-20 0.000664659 -2.73993e-20 -0.000891326 1.0384e-18 0.00107519 -6.3278e-21 0.000330693 1.62291e-19 0.000878644 -2.07203e-19 
1341.55 0 7.16074e-18 -0.0808445 -1.95423e-19 0.00141781 -0.0106791 -4.03468e-19 0.00234137 1.88782e-19 -0.000736125 4.63273e-20 -0.00104115 2.63611e-19 -3.40406e-19 0.00473646 2.47783e-19 -0.000236025 2.17656e-19 -0.00193913 -8.51442e-20 0.000332363 0.000151894 7.49035e-20 0.000658333 -4.45453e-20 -0.000889544 9.97347e-19 0.0010764 -5.6923e-21 0.000333665 1.74688e-19 0.00088472 -2.07498e-19 
1341.9 0 7.04583e-18 -0.0792583 -1.97222e-19 0.00139281 -0.0129513 -5.89487e-19 0.00236504 1.95632e-19 -0.00071919 7.52435e-20 -0.00106412 2.68209e-19 -3.56351e-19 0.00473626 2.58761e-19 -0.000290896 2.1851e-19 -0.00189998 -8.58205e-20 0.000296195 9.49389e-05 7.14342e-20 0.000650333 -5.81631e-20 -0.000888833 9.53828e-19 0.00107436 -2.0305e-20 0.000337942 1.73606e-19 0.000888828 -2.20584e-19 
1342.25 0 6.91694e-18 -0.077637 -1.95769e-19 0.00136443 -0.0151877 -7.7948e-19 0.00238073 2.07864e-19 -0.000708685 1.03108e-19 -0.00108408 2.64091e-19 -3.61629e-19 0.00472923 2.6952e-19 -0.000346374 2.18515e-19 -0.00185555 -9.16965e-20 0.00026368 3.82529e-05 6.33732e-20 0.000640793 -6.53931e-20 -0.000887625 9.02742e-19 0.00106781 -2.68584e-20 0.00034554 1.76854e-19 0.000892219 -2.14691e-19 
1342.6 0 6.77843e-18 -0.075983 -1.90059e-19 0.00133539 -0.0173877 -9.69216e-19 0.00238661 2.25403e-19 -0.000704146 1.30148e-19 -0.00110236 2.72388e-19 -3.79741e-19 0.00472024 2.7281e-19 -0.000404649 2.12885e-19 -0.00180615 -9.81694e-20 0.000232874 -1.80979e-05 6.31108e-20 0.000629454 -7.59717e-20 -0.000886286 8.41842e-19 0.0010567 -3.69613e-20 0.000355842 1.82791e-19 0.00089552 -2.26483e-19 
1342.95 0 6.63999e-18 -0.074296 -1.7689e-19 0.00130728 -0.0195498 -1.14442e-18 0.00238606 2.25711e-19 -0.000705181 1.48199e-19 -0.00111873 2.74563e-19 -3.89404e-19 0.00471047 2.71814e-19 -0.000467906 2.21644e-19 -0.00175486 -1.06324e-19 0.000201147 -7.53073e-05 4.63371e-20 0.000615587 -9.20851e-20 -0.00088635 7.9565e-19 0.00104237 -4.10716e-20 0.000367496 1.8871e-19 0.000899105 -2.31643e-19 
1343.3 0 6.51165e-18 -0.0725761 -1.57225e-19 0.00127894 -0.021675 -1.33284e-18 0.00238315 2.21288e-19 -0.000712849 1.70765e-19 -0.00113411 2.74428e-19 -4.05248e-19 0.00469668 2.74079e-19 -0.000533441 2.2455e-19 -0.00170581 -1.04144e-19 0.000167704 -0.000132404 2.50856e-20 0.000599246 -1.02011e-19 -0.000887637 7.51789e-19 0.00102619 -4.93089e-20 0.000379849 1.83531e-19 0.000901683 -2.30855e-19 
1343.65 0 6.3777e-18 -0.070828 -1.46053e-19 0.00124844 -0.0237642 -1.51294e-18 0.00237775 2.19619e-19 -0.00072802 1.8862e-19 -0.0011526 2.67031e-19 -4.15245e-19 0.00467677 2.72521e-19 -0.000596729 2.14662e-19 -0.00165897 -1.04239e-19 0.000133441 -0.000188617 1.27908e-20 0.000580082 -9.99952e-20 -0.000888909 7.10223e-19 0.00100933 -5.60536e-20 0.000393728 1.83789e-19 0.000903325 -2.41735e-19 
1344 0 6.24457e-18 -0.0690558 -1.3312e-19 0.00121425 -0.0258108 -1.70988e-18 0.00236879 2.22975e-19 -0.000749588 2.05357e-19 -0.00117793 2.67744e-19 -4.12957e-19 0.00464917 2.73667e-19 -0.000657764 2.07853e-19 -0.00161046 -1.06701e-19 9.81007e-05 -0.000244818 2.30253e-22 0.000558723 -1.06105e-19 -0.000890023 6.72972e-19 0.000993045 -5.12247e-20 0.000409224 1.92679e-19 0.000905255 -2.48973e-19 
1344.35 0 6.10128e-18 -0.0672582 -1.12268e-19 0.00117498 -0.0278115 -1.89851e-18 0.00235859 2.2837e-19 -0.000775847 2.16645e-19 -0.00121025 2.7147e-19 -4.0969e-19 0.00461137 2.64018e-19 -0.000718116 1.96293e-19 -0.00155891 -1.1258e-19 6.19611e-05 -0.000301057 -1.45985e-20 0.000536109 -1.07263e-19 -0.000891782 6.38505e-19 0.000976438 -5.41551e-20 0.000424809 1.9314e-19 0.000906877 -2.33972e-19 
1344.7 0 5.95281e-18 -0.0654342 -8.9547e-20 0.00112901 -0.0297719 -2.0838e-18 0.00235105 2.25344e-19 -0.000804598 2.2444e-19 -0.00124589 2.75281e-19 -4.13426e-19 0.00456432 2.60658e-19 -0.000777687 1.93619e-19 -0.00150737 -1.14996e-19 2.76451e-05 -0.000356772 -2.0121e-20 0.000511568 -1.04844e-19 -0.000893004 5.9667e-19 0.00095761 -5.54404e-20 0.000439277 1.8411e-19 0.000907782 -2.31538e-19 
1345.05 0 5.80239e-18 -0.0635876 -6.50315e-20 0.00107671 -0.031694 -2.26461e-18 0.00234785 2.27432e-19 -0.000833139 2.1798e-19 -0.00128128 2.77277e-19 -4.18453e-19 0.00451427 2.56346e-19 -0.000835596 1.83253e-19 -0.00145781 -1.12048e-19 -4.87013e-06 -0.000412315 -2.25922e-20 0.000485292 -1.06603e-19 -0.000891001 5.5273e-19 0.000938221 -5.65835e-20 0.000453271 1.99744e-19 0.00090742 -2.30711e-19 
1345.4 0 5.64434e-18 -0.0617229 -5.29046e-20 0.00102158 -0.0335708 -2.43869e-18 0.00234638 2.27587e-19 -0.000860496 2.10299e-19 -0.00131513 2.66268e-19 -4.297e-19 0.00446669 2.41174e-19 -0.000888222 1.83555e-19 -0.00140901 -1.17575e-19 -4.02708e-05 -0.000467955 -1.94202e-20 0.000459499 -1.0443e-19 -0.000884692 5.02536e-19 0.00092012 -5.2558e-20 0.000466721 2.00977e-19 0.000904147 -2.06014e-19 
1345.75 0 5.49684e-18 -0.0598401 -5.13654e-20 0.000966855 -0.0353975 -2.60814e-18 0.0023437 2.30427e-19 -0.000887466 2.07434e-19 -0.00134685 2.50689e-19 -4.41816e-19 0.00442126 2.42508e-19 -0.000930906 1.88039e-19 -0.00136178 -1.2388e-19 -8.20987e-05 -0.00052426 -1.79962e-20 0.00043481 -1.10322e-19 -0.000875112 4.42612e-19 0.000902865 -5.74565e-20 0.000478754 2.02023e-19 0.000897478 -1.89235e-19 
1346.1 0 5.34578e-18 -0.0579395 -4.08838e-20 0.000912714 -0.0371753 -2.77909e-18 0.00234037 2.28434e-19 -0.000914227 2.14816e-19 -0.00137545 2.33337e-19 -4.59983e-19 0.00437395 2.29591e-19 -0.000963779 1.90194e-19 -0.00131684 -1.23778e-19 -0.000130603 -0.00058113 -1.96865e-20 0.000409152 -1.06619e-19 -0.000864181 3.96963e-19 0.000885691 -5.15882e-20 0.000491094 2.0971e-19 0.000888658 -1.78123e-19 
1346.45 0 5.18919e-18 -0.0560231 -2.75716e-20 0.000856726 -0.0389041 -2.93772e-18 0.0023357 2.28605e-19 -0.000939497 2.2158e-19 -0.00139854 2.28683e-19 -4.76399e-19 0.00432179 2.3851e-19 -0.000990504 1.92714e-19 -0.00127171 -1.20864e-19 -0.000183975 -0.000637297 -2.80749e-20 0.000381454 -1.07744e-19 -0.000853659 3.47227e-19 0.00086799 -3.66452e-20 0.000504449 2.03453e-19 0.000876889 -1.63543e-19 
1346.8 0 5.04084e-18 -0.0540923 -1.80158e-20 0.000796644 -0.0405836 -3.0994e-18 0.00232688 2.27522e-19 -0.000962031 2.16455e-19 -0.00141295 2.19634e-19 -4.77211e-19 0.00426586 2.3561e-19 -0.00101253 1.89211e-19 -0.00122627 -1.21966e-19 -0.000239139 -0.000692175 -4.39416e-20 0.000352322 -1.12536e-19 -0.000843318 2.85866e-19 0.000850622 -4.01802e-20 0.00051641 2.10095e-19 0.000860298 -1.53925e-19 
1347.15 0 4.87626e-18 -0.0521474 -2.74934e-21 0.00073304 -0.0422156 -3.25745e-18 0.00231355 2.34778e-19 -0.000981863 2.26618e-19 -0.00141912 2.20322e-19 -4.75268e-19 0.00420936 2.4858e-19 -0.00103162 1.85461e-19 -0.00118396 -1.1311e-19 -0.000292001 -0.00074579 -4.6209e-20 0.000322313 -1.19697e-19 -0.000831562 2.41006e-19 0.000834823 -3.11487e-20 0.000525189 2.06501e-19 0.000840614 -1.37463e-19 
1347.5 0 4.72152e-18 -0.0501887 2.1229e-21 0.000667732 -0.0438022 -3.41529e-18 0.00229822 2.48541e-19 -0.000999241 2.32699e-19 -0.00142033 2.20844e-19 -4.71655e-19 0.00415262 2.4593e-19 -0.0010522 1.73686e-19 -0.00114691 -1.09421e-19 -0.000338569 -0.000797445 -5.76288e-20 0.000292379 -1.14748e-19 -0.000818526 2.02243e-19 0.000821147 -3.7208e-20 0.000531171 1.99979e-19 0.000820098 -1.27627e-19 
1347.85 0 4.54899e-18 -0.0482197 6.75033e-21 0.000601362 -0.0453439 -3.56382e-18 0.00228424 2.54658e-19 -0.00101526 2.49618e-19 -0.00142012 2.18288e-19 -4.82757e-19 0.00409343 2.42908e-19 -0.00107655 1.54058e-19 -0.00111363 -1.00405e-19 -0.000377476 -0.000847182 -6.08456e-20 0.000262677 -1.10743e-19 -0.000805431 1.58779e-19 0.000810159 -3.59475e-20 0.000533844 2.06465e-19 0.000798457 -1.30332e-19 
1348.2 0 4.38383e-18 -0.0462442 8.11934e-21 0.000534481 -0.0468362 -3.71554e-18 0.00227381 2.55398e-19 -0.0010333 2.5595e-19 -0.0014212 2.23393e-19 -4.87031e-19 0.00402976 2.3598e-19 -0.00110478 1.45574e-19 -0.00108295 -9.26393e-20 -0.000409683 -0.000896914 -6.73984e-20 0.000231551 -1.08288e-19 -0.000793234 1.11585e-19 0.000800699 -2.96735e-20 0.000531545 2.04882e-19 0.000776388 -1.21841e-19 
1348.55 0 4.21741e-18 -0.0442613 1.04782e-20 0.000467492 -0.0482768 -3.85539e-18 0.00226496 2.47307e-19 -0.00105615 2.54725e-19 -0.00142341 2.33199e-19 -4.89475e-19 0.00396163 2.30067e-19 -0.00113737 1.56368e-19 -0.00105557 -8.77906e-20 -0.000435033 -0.000947066 -8.56917e-20 0.000196988 -1.03047e-19 -0.000782527 6.93189e-20 0.000789616 -3.32787e-20 0.000524609 1.96037e-19 0.000754939 -1.15903e-19 
1348.9 0 4.05496e-18 -0.0422712 1.12519e-20 0.000400436 -0.0496672 -3.9986e-18 0.00225252 2.38388e-19 -0.00108427 2.41108e-19 -0.00142513 2.41593e-19 -4.90743e-19 0.00389178 2.29708e-19 -0.00117359 1.62703e-19 -0.00103346 -8.48657e-20 -0.000451703 -0.000996954 -8.44493e-20 0.000158929 -9.66272e-20 -0.000772715 3.04481e-20 0.000776762 -2.79028e-20 0.000514098 1.9338e-19 0.000734117 -1.20061e-19 
1349.25 0 3.88419e-18 -0.0402763 2.18758e-20 0.000332363 -0.0510068 -4.14806e-18 0.00223454 2.30477e-19 -0.00111746 2.36028e-19 -0.00142481 2.46381e-19 -4.97562e-19 0.00382066 2.25856e-19 -0.00121108 1.7422e-19 -0.00101868 -7.89102e-20 -0.000461703 -0.00104736 -8.26536e-20 0.000120023 -1.05173e-19 -0.000761694 -3.06564e-20 0.000765552 -3.96698e-20 0.000500841 1.75713e-19 0.000714639 -1.1697e-19 
1349.6 0 3.71715e-18 -0.0382769 2.84106e-20 0.000261359 -0.0522938 -4.2887e-18 0.00221345 2.27869e-19 -0.00115352 2.31404e-19 -0.00142051 2.50258e-19 -4.82424e-19 0.0037471 2.36515e-19 -0.00124557 1.76648e-19 -0.00100925 -7.807e-20 -0.000470574 -0.00109883 -8.90419e-20 8.22575e-05 -1.11892e-19 -0.000747606 -6.98545e-20 0.000756359 -4.0626e-20 0.000485111 1.8231e-19 0.000696813 -1.18172e-19 
1349.95 0 3.54851e-18 -0.0362728 3.6315e-20 0.000188199 -0.0535308 -4.44205e-18 0.00219092 2.31059e-19 -0.00118689 2.32455e-19 -0.00141076 2.59272e-19 -4.79369e-19 0.00367411 2.32762e-19 -0.00127353 1.77262e-19 -0.00100158 -7.7532e-20 -0.000480509 -0.00115026 -8.95248e-20 4.607e-05 -1.04297e-19 -0.000730674 -1.16052e-19 0.00074681 -4.57952e-20 0.000465199 1.84923e-19 0.00067936 -1.22146e-19 
1350.3 0 3.3724e-18 -0.0342679 4.07385e-20 0.000115814 -0.0547194 -4.57946e-18 0.00216679 2.12078e-19 -0.00121407 2.42045e-19 -0.0013943 2.62884e-19 -4.77942e-19 0.00360502 2.35488e-19 -0.00129492 1.83616e-19 -0.000993953 -7.32189e-20 -0.000491038 -0.00120052 -9.45488e-20 1.15243e-05 -9.92772e-20 -0.000711744 -1.57467e-19 0.000737361 -4.33981e-20 0.000439763 1.92017e-19 0.00066033 -1.0396e-19 
1350.65 0 3.19677e-18 -0.0322678 4.54868e-20 4.50414e-05 -0.0558576 -4.71859e-18 0.00213962 2.13496e-19 -0.0012345 2.34047e-19 -0.00136954 2.6453e-19 -4.85573e-19 0.00353933 2.35249e-19 -0.00131231 1.99314e-19 -0.000985373 -7.54619e-20 -0.000505083 -0.00125085 -9.76543e-20 -2.21162e-05 -8.69478e-20 -0.000691407 -2.01556e-19 0.00073015 -4.36061e-20 0.000409946 1.95467e-19 0.000639719 -1.06495e-19 
1351 0 3.02287e-18 -0.0302756 4.51818e-20 -2.53222e-05 -0.0569431 -4.84816e-18 0.002107 2.08754e-19 -0.00124812 2.37948e-19 -0.00133565 2.62111e-19 -4.77727e-19 0.00347342 2.4001e-19 -0.00133011 2.13397e-19 -0.000973564 -6.57031e-20 -0.0005276 -0.00130324 -1.02602e-19 -5.48305e-05 -8.51207e-20 -0.000670277 -2.32946e-19 0.00072552 -5.12043e-20 0.000379761 1.81424e-19 0.000618584 -1.07477e-19 
1351.35 0 2.84852e-18 -0.0282919 4.35686e-20 -9.62195e-05 -0.0579742 -4.98297e-18 0.00206712 2.19718e-19 -0.00125746 2.3282e-19 -0.00129544 2.56378e-19 -4.7119e-19 0.00340352 2.40501e-19 -0.00135001 2.27701e-19 -0.000954737 -6.22618e-20 -0.000561042 -0.00135761 -1.1426e-19 -8.63341e-05 -8.62197e-20 -0.000649841 -2.63882e-19 0.000721716 -6.09007e-20 0.000352493 1.79414e-19 0.000596122 -1.07227e-19 
1351.7 0 2.66885e-18 -0.0263149 4.4109e-20 -0.000167731 -0.0589502 -5.11066e-18 0.00201897 2.23927e-19 -0.00126582 2.28162e-19 -0.00125421 2.52852e-19 -4.68704e-19 0.00332914 2.31917e-19 -0.0013685 2.38194e-19 -0.000929137 -4.93267e-20 -0.00060051 -0.00141271 -1.11245e-19 -0.0001168 -9.55423e-20 -0.000631152 -3.01546e-19 0.000714998 -6.70794e-20 0.000326904 1.74389e-19 0.000571539 -1.08294e-19 
1352.05 0 2.47349e-18 -0.0243422 4.51259e-20 -0.000238737 -0.0598735 -5.22791e-18 0.00196142 2.29686e-19 -0.00127412 2.15884e-19 -0.00121602 2.53979e-19 -4.56131e-19 0.00325321 2.24948e-19 -0.00138295 2.45129e-19 -0.000902177 -3.38964e-20 -0.00063744 -0.00146803 -1.23972e-19 -0.000146855 -9.46815e-20 -0.000614208 -3.36239e-19 0.000704713 -6.83768e-20 0.000300405 1.62928e-19 0.00054494 -1.06507e-19 
1352.4 0 2.28514e-18 -0.0223734 4.58678e-20 -0.000306924 -0.0607471 -5.33889e-18 0.00189627 2.39137e-19 -0.00128216 2.23619e-19 -0.0011827 2.50285e-19 -4.44161e-19 0.00317816 2.11471e-19 -0.00139288 2.59033e-19 -0.00087884 -2.2558e-20 -0.000670202 -0.00152309 -1.35906e-19 -0.000178478 -8.75501e-20 -0.000599204 -3.71806e-19 0.000693015 -6.62876e-20 0.00027368 1.43101e-19 0.000516302 -1.0247e-19 
1352.75 0 2.10235e-18 -0.0204113 4.59483e-20 -0.000371088 -0.0615697 -5.45783e-18 0.00182865 2.43846e-19 -0.00129015 2.21923e-19 -0.00115507 2.44225e-19 -4.27464e-19 0.00310117 2.08797e-19 -0.0013987 2.70053e-19 -0.000859044 2.38131e-22 -0.000702275 -0.00157668 -1.47499e-19 -0.000213313 -8.07637e-20 -0.000585992 -3.97356e-19 0.000680789 -6.74088e-20 0.000248166 1.44167e-19 0.000486458 -9.89841e-20 
1353.1 0 1.93141e-18 -0.0184585 5.34489e-20 -0.00043396 -0.0623384 -5.5591e-18 0.00176315 2.45383e-19 -0.00130017 2.2064e-19 -0.00113459 2.3979e-19 -4.06369e-19 0.00301828 2.04482e-19 -0.00140308 2.83083e-19 -0.00083938 2.61978e-20 -0.000733614 -0.00162759 -1.59467e-19 -0.000250516 -8.2703e-20 -0.000572919 -4.19989e-19 0.000666016 -5.89729e-20 0.000222963 1.31188e-19 0.000456946 -9.58612e-20 
1353.45 0 1.75142e-18 -0.016515 6.09871e-20 -0.000498103 -0.0630548 -5.66666e-18 0.00169972 2.49959e-19 -0.00131683 2.11236e-19 -0.00112266 2.22207e-19 -3.8612e-19 0.00293161 1.97922e-19 -0.00140907 3.05472e-19 -0.000816909 5.66389e-20 -0.000759176 -0.00167481 -1.63164e-19 -0.000289624 -6.9903e-20 -0.000559005 -4.45116e-19 0.000647204 -5.45396e-20 0.000195664 1.11409e-19 0.000429179 -9.05009e-20 
1353.8 0 1.57993e-18 -0.0145808 6.58583e-20 -0.000562972 -0.0637215 -5.76169e-18 0.00163451 2.55847e-19 -0.00134407 2.08449e-19 -0.00111728 2.10903e-19 -3.7541e-19 0.00284655 2.05459e-19 -0.00141713 3.15962e-19 -0.000792605 7.70232e-20 -0.000776896 -0.00171805 -1.63811e-19 -0.000332484 -7.7323e-20 -0.000544847 -4.73076e-19 0.000625103 -6.01489e-20 0.000164341 1.12599e-19 0.000403304 -9.30181e-20 
1354.15 0 1.4034e-18 -0.0126545 6.90683e-20 -0.000626809 -0.0643387 -5.8576e-18 0.00156458 2.43752e-19 -0.0013803 2.04575e-19 -0.0011138 2.08215e-19 -3.62164e-19 0.00276566 2.03739e-19 -0.00142517 3.29113e-19 -0.00076886 9.18784e-20 -0.000790208 -0.00175856 -1.73288e-19 -0.000379437 -9.06467e-20 -0.000530612 -5.03136e-19 0.000600419 -6.77414e-20 0.000129406 1.1858e-19 0.000377871 -9.53904e-20 
1354.5 0 1.22362e-18 -0.0107348 7.52554e-20 -0.000688556 -0.0649094 -5.94147e-18 0.00149315 2.37177e-19 -0.00142114 2.00611e-19 -0.00110781 1.96935e-19 -3.50837e-19 0.00268747 2.05759e-19 -0.00142967 3.3233e-19 -0.000745616 1.04813e-19 -0.00080207 -0.00179748 -1.72612e-19 -0.000427007 -9.52213e-20 -0.000516699 -5.26404e-19 0.000572866 -6.94408e-20 9.22898e-05 1.19335e-19 0.000351078 -9.14789e-20 
1354.85 0 1.06113e-18 -0.00882463 8.66968e-20 -0.000748232 -0.065436 -6.02147e-18 0.00142728 2.32961e-19 -0.0014634 1.87703e-19 -0.00109675 1.85597e-19 -3.40829e-19 0.00261027 2.08184e-19 -0.00142902 3.35788e-19 -0.000719994 1.04186e-19 -0.000811648 -0.0018339 -1.80813e-19 -0.000470884 -9.7492e-20 -0.000505106 -5.55307e-19 0.000543202 -8.1751e-20 5.47125e-05 1.33245e-19 0.000323599 -9.02911e-20 
1355.2 0 8.95329e-19 -0.00692851 8.66327e-20 -0.000805268 -0.0659151 -6.09153e-18 0.00136971 2.23278e-19 -0.00150401 1.78789e-19 -0.00108151 1.82699e-19 -3.30728e-19 0.00253366 2.16925e-19 -0.00142643 3.41111e-19 -0.000689148 1.06049e-19 -0.00081837 -0.00186738 -1.82098e-19 -0.000508523 -1.06003e-19 -0.000497828 -5.8432e-19 0.000511749 -7.85556e-20 1.79776e-05 1.30851e-19 0.000296959 -9.48554e-20 
1355.55 0 7.36894e-19 -0.00504892 8.59461e-20 -0.000859504 -0.0663412 -6.15592e-18 0.00131749 2.26176e-19 -0.00153902 1.77998e-19 -0.00106512 1.78875e-19 -3.26585e-19 0.00245872 2.3289e-19 -0.00142594 3.39993e-19 -0.000653684 1.06819e-19 -0.000822233 -0.00189869 -1.76985e-19 -0.000539843 -1.11752e-19 -0.000495585 -6.024e-19 0.000477796 -7.84407e-20 -1.73024e-05 1.32912e-19 0.000271792 -1.04565e-19 
1355.9 0 5.54759e-19 -0.00318516 8.69756e-20 -0.000912355 -0.066711 -6.22373e-18 0.00126533 2.16953e-19 -0.00156457 1.74378e-19 -0.00104853 1.86468e-19 -3.12823e-19 0.00238907 2.34165e-19 -0.00142839 3.42463e-19 -0.000614621 1.06261e-19 -0.000822867 -0.00192809 -1.68019e-19 -0.000566303 -1.21508e-19 -0.000498053 -6.26628e-19 0.000441205 -7.20735e-20 -5.0467e-05 1.27354e-19 0.000248303 -1.11822e-19 
1356.25 0 3.68582e-19 -0.00133452 9.65334e-20 -0.000964285 -0.067029 -6.28017e-18 0.00121068 2.05161e-19 -0.00157926 1.6132e-19 -0.00103202 1.88386e-19 -3.05364e-19 0.00232696 2.4235e-19 -0.0014324 3.35222e-19 -0.000572362 1.12801e-19 -0.000819412 -0.00195753 -1.73751e-19 -0.000588814 -1.37276e-19 -0.000503669 -6.58724e-19 0.000402905 -6.72787e-20 -8.18748e-05 1.2749e-19 0.000227699 -1.21973e-19 
1356.6 0 1.87712e-19 0.00050247 1.13446e-19 -0.00101508 -0.0673038 -6.33154e-18 0.00115577 1.94354e-19 -0.00158565 1.52598e-19 -0.00101822 1.94119e-19 -2.99375e-19 0.00227052 2.45408e-19 -0.00143785 3.32709e-19 -0.000528548 1.13605e-19 -0.000811213 -0.00198932 -1.74072e-19 -0.000609075 -1.28948e-19 -0.000509439 -6.78747e-19 0.000363954 -5.51544e-20 -0.000112328 1.20697e-19 0.000209784 -1.27002e-19 
1356.95 0 3.47712e-21 0.00232302 1.23195e-19 -0.001065 -0.067537 -6.3808e-18 0.00110099 1.80249e-19 -0.00158721 1.3786e-19 -0.0010077 1.93272e-19 -2.94531e-19 0.00221859 2.48497e-19 -0.00144398 3.25735e-19 -0.000483038 1.19522e-19 -0.000799279 -0.0020234 -1.69384e-19 -0.000628925 -1.25231e-19 -0.000511953 -6.96347e-19 0.000324427 -5.11576e-20 -0.000140768 1.10148e-19 0.000190742 -1.35295e-19 
1357.3 0 -1.71035e-19 0.00412477 1.23733e-19 -0.0011131 -0.0677249 -6.42908e-18 0.00104475 1.70899e-19 -0.00158559 1.35228e-19 -0.000995856 1.91032e-19 -2.97351e-19 0.002171 2.45653e-19 -0.00145037 3.09717e-19 -0.000431951 1.21548e-19 -0.000786224 -0.00205903 -1.71579e-19 -0.000648033 -1.25793e-19 -0.000508528 -7.13852e-19 0.000284645 -4.78065e-20 -0.000166206 9.49816e-20 0.000168612 -1.41969e-19 
1357.65 0 -3.43393e-19 0.00590559 1.31783e-19 -0.00115833 -0.0678632 -6.462e-18 0.000987631 1.67475e-19 -0.00158029 1.23577e-19 -0.000978076 2.0908e-19 -2.92908e-19 0.00212674 2.49117e-19 -0.00146045 2.99764e-19 -0.000372031 1.3087e-19 -0.000774306 -0.00209519 -1.85245e-19 -0.000665321 -1.24358e-19 -0.000499118 -7.31905e-19 0.000245856 -4.00963e-20 -0.000189163 7.76778e-20 0.000144846 -1.44577e-19 
1358 0 -5.08113e-19 0.00766467 1.48299e-19 -0.0012003 -0.0679499 -6.49099e-18 0.000930352 1.76936e-19 -0.00156966 1.12324e-19 -0.000953938 2.2469e-19 -3.05974e-19 0.00208382 2.52009e-19 -0.00147698 3.00477e-19 -0.000303496 1.27006e-19 -0.000762973 -0.00213032 -2.00052e-19 -0.000681382 -1.35263e-19 -0.000486484 -7.44884e-19 0.000208411 -3.29526e-20 -0.000209675 7.4407e-20 0.000121086 -1.60829e-19 
1358.35 0 -6.76247e-19 0.00940371 1.62976e-19 -0.00123902 -0.0679874 -6.52174e-18 0.000871034 1.84125e-19 -0.00155184 9.5876e-20 -0.000924954 2.30761e-19 -3.08031e-19 0.00204045 2.62191e-19 -0.00149727 2.89794e-19 -0.000230741 1.24351e-19 -0.00075012 -0.00216266 -2.09124e-19 -0.000696415 -1.44471e-19 -0.0004732 -7.64386e-19 0.000170582 -2.1946e-20 -0.000228053 5.25559e-20 9.76533e-05 -1.61193e-19 
1358.7 0 -8.49294e-19 0.0111231 1.79555e-19 -0.00127448 -0.0679815 -6.55372e-18 0.000805752 1.81093e-19 -0.00152774 7.85741e-20 -0.000893609 2.3992e-19 -3.10395e-19 0.00199738 2.59679e-19 -0.00151655 2.65777e-19 -0.000158505 1.25703e-19 -0.000733571 -0.00219108 -1.90719e-19 -0.000709689 -1.34691e-19 -0.000460959 -7.91889e-19 0.000131275 -1.35361e-20 -0.000244215 5.08898e-20 7.40207e-05 -1.56568e-19 
1359.05 0 -1.01012e-18 0.0128199 1.82417e-19 -0.00130637 -0.0679331 -6.5771e-18 0.000732932 1.86231e-19 -0.00150028 6.96334e-20 -0.000862168 2.3702e-19 -3.15262e-19 0.00195706 2.5441e-19 -0.00153169 2.55189e-19 -8.91191e-05 1.16021e-19 -0.000712735 -0.00221615 -1.68835e-19 -0.000721669 -1.28474e-19 -0.000450551 -8.11157e-19 9.21322e-05 -7.86272e-21 -0.000259416 5.30038e-20 4.95343e-05 -1.64467e-19 
1359.4 0 -1.17889e-18 0.0144942 1.98042e-19 -0.00133378 -0.067838 -6.6076e-18 0.000655366 1.8465e-19 -0.00147027 6.39037e-20 -0.000832646 2.36085e-19 -3.17211e-19 0.00192088 2.56272e-19 -0.0015444 2.37908e-19 -2.36947e-05 1.16477e-19 -0.000690705 -0.00223778 -1.4875e-19 -0.000732537 -1.28131e-19 -0.000441591 -8.41198e-19 5.48091e-05 -1.41126e-20 -0.000275872 4.81666e-20 2.48642e-05 -1.74043e-19 
1359.75 0 -1.35736e-18 0.0161481 2.04749e-19 -0.00135708 -0.067694 -6.62497e-18 0.000575006 1.8468e-19 -0.00143441 6.69788e-20 -0.000806773 2.21015e-19 -3.15475e-19 0.00188781 2.61469e-19 -0.00155882 2.19993e-19 3.82085e-05 1.09531e-19 -0.000671997 -0.00225447 -1.39452e-19 -0.000742532 -1.2588e-19 -0.000434708 -8.61763e-19 1.91334e-05 -7.86225e-21 -0.000294001 4.17932e-20 8.86668e-08 -1.71802e-19 
1360.1 0 -1.53176e-18 0.01778 2.09931e-19 -0.00137761 -0.0675003 -6.63017e-18 0.000493035 1.97751e-19 -0.00139002 7.137e-20 -0.000787961 2.01537e-19 -3.08828e-19 0.00185818 2.62112e-19 -0.00157425 2.11947e-19 9.81193e-05 1.10949e-19 -0.000658525 -0.00226639 -1.25345e-19 -0.000750831 -1.37358e-19 -0.000429186 -8.79863e-19 -1.61036e-05 -9.89711e-21 -0.000312722 4.2707e-20 -2.57799e-05 -1.60386e-19 
1360.45 0 -1.70864e-18 0.0193881 2.15974e-19 -0.00139543 -0.0672555 -6.63239e-18 0.000413371 1.99778e-19 -0.00133895 8.28167e-20 -0.000780546 1.78441e-19 -3.14822e-19 0.00183424 2.59485e-19 -0.00158687 2.02312e-19 0.000157996 1.02471e-19 -0.000648624 -0.00227401 -1.03119e-19 -0.00075673 -1.21011e-19 -0.0004236 -9.14034e-19 -5.14272e-05 -6.91305e-21 -0.000331998 4.99497e-20 -5.36332e-05 -1.64491e-19 
1360.8 0 -1.89455e-18 0.0209732 2.21726e-19 -0.00140999 -0.0669619 -6.63603e-18 0.000339285 2.05189e-19 -0.00128395 8.56677e-20 -0.0007833 1.65633e-19 -3.28139e-19 0.00181785 2.56707e-19 -0.00159296 2.01544e-19 0.000219301 1.03243e-19 -0.000639386 -0.00227629 -8.25831e-20 -0.000760172 -1.14006e-19 -0.000417205 -9.377e-19 -8.63198e-05 -2.24657e-21 -0.000350958 5.09945e-20 -8.40449e-05 -1.70176e-19 
1361.15 0 -2.06515e-18 0.022535 2.40854e-19 -0.00142133 -0.0666228 -6.62395e-18 0.000271261 2.14696e-19 -0.00122657 8.6702e-20 -0.000791929 1.60348e-19 -3.31463e-19 0.0018106 2.55947e-19 -0.00159197 1.97513e-19 0.000282354 1.00515e-19 -0.000629658 -0.00227412 -8.02554e-20 -0.000760461 -1.13078e-19 -0.000408486 -9.52246e-19 -0.000120009 -2.10704e-22 -0.000367937 4.00992e-20 -0.000115941 -1.62677e-19 
1361.5 0 -2.24097e-18 0.024073 2.42532e-19 -0.00142918 -0.0662401 -6.60825e-18 0.00020928 2.19915e-19 -0.0011663 9.04593e-20 -0.000805017 1.50594e-19 -3.40024e-19 0.00181167 2.47817e-19 -0.00158667 1.78373e-19 0.000344918 9.78414e-20 -0.000619198 -0.00227016 -6.81449e-20 -0.000755765 -1.13637e-19 -0.000397061 -9.68626e-19 -0.000152887 2.62346e-21 -0.000383622 3.6634e-20 -0.000148371 -1.54482e-19 
1361.85 0 -2.41327e-18 0.0255882 2.52521e-19 -0.00143434 -0.0658189 -6.60007e-18 0.000150441 2.29713e-19 -0.00110159 9.55116e-20 -0.000824258 1.42069e-19 -3.46103e-19 0.00181591 2.37835e-19 -0.00157882 1.58773e-19 0.000404614 1.11307e-19 -0.000607832 -0.00226629 -6.52365e-20 -0.000744776 -1.096e-19 -0.000385135 -9.82865e-19 -0.000185691 -8.46761e-21 -0.000399067 4.53885e-20 -0.000181536 -1.4805e-19 
1362.2 0 -2.58399e-18 0.0270803 2.59718e-19 -0.00143948 -0.0653629 -6.58826e-18 9.13055e-05 2.35908e-19 -0.00103113 1.0106e-19 -0.000848982 1.29955e-19 -3.47321e-19 0.00181952 2.30426e-19 -0.00156755 1.45643e-19 0.000460808 1.21227e-19 -0.000595564 -0.00226346 -5.56494e-20 -0.000728161 -1.0634e-19 -0.000373999 -9.82805e-19 -0.000218901 -2.11073e-20 -0.000414184 3.64668e-20 -0.000214851 -1.34218e-19 
1362.55 0 -2.7425e-18 0.028548 2.62085e-19 -0.00144498 -0.064871 -6.56551e-18 3.15725e-05 2.443e-19 -0.000954287 1.14375e-19 -0.000875639 1.2439e-19 -3.51838e-19 0.00182271 2.26443e-19 -0.00155339 1.40805e-19 0.00051287 1.21858e-19 -0.000583233 -0.00226101 -6.82997e-20 -0.000707242 -9.69118e-20 -0.00036169 -9.90413e-19 -0.000252623 -2.88421e-20 -0.000427574 2.11339e-20 -0.000245962 -1.26022e-19 
1362.9 0 -2.90196e-18 0.0299906 2.62236e-19 -0.00144949 -0.0643426 -6.52666e-18 -2.79464e-05 2.4499e-19 -0.000871923 1.20346e-19 -0.000903447 1.12189e-19 -3.59838e-19 0.00182381 2.22921e-19 -0.00154014 1.38049e-19 0.000558262 1.27407e-19 -0.000572921 -0.00225667 -7.02112e-20 -0.000682537 -8.94847e-20 -0.000347201 -1.00513e-18 -0.000287034 -2.6159e-20 -0.000438687 1.44555e-20 -0.000273304 -1.18258e-19 
1363.25 0 -3.06257e-18 0.0314065 2.67022e-19 -0.00145329 -0.0637778 -6.47647e-18 -8.83932e-05 2.50493e-19 -0.000785828 1.25909e-19 -0.000932551 1.19664e-19 -3.5422e-19 0.00182086 2.22025e-19 -0.00152955 1.3264e-19 0.000592479 1.16865e-19 -0.000566376 -0.0022487 -7.39263e-20 -0.000654837 -9.35521e-20 -0.000331034 -1.01151e-18 -0.000321593 -2.42527e-20 -0.000448215 8.99757e-21 -0.000298382 -9.70942e-20 
1363.6 0 -3.22127e-18 0.0327959 2.65833e-19 -0.00145741 -0.063178 -6.43027e-18 -0.000151774 2.50335e-19 -0.000696194 1.40338e-19 -0.000961202 1.17032e-19 -3.45386e-19 0.00181618 2.14671e-19 -0.00151876 1.21237e-19 0.000614172 1.14469e-19 -0.000564963 -0.0022375 -7.13344e-20 -0.000625582 -9.05121e-20 -0.000313186 -1.00728e-18 -0.000355651 -2.52043e-20 -0.000456352 6.16814e-21 -0.00032357 -9.37076e-20 
1363.95 0 -3.37368e-18 0.0341597 2.59248e-19 -0.00146104 -0.0625476 -6.37838e-18 -0.000219335 2.38297e-19 -0.000602791 1.47601e-19 -0.000988754 1.05035e-19 -3.48893e-19 0.00181373 2.12459e-19 -0.00150609 1.21575e-19 0.000626117 1.05681e-19 -0.000569 -0.00222396 -7.44798e-20 -0.000595114 -9.20601e-20 -0.000294032 -1.0187e-18 -0.000389066 -3.19865e-20 -0.0004639 6.70045e-21 -0.000349274 -8.22772e-20 
1364.3 0 -3.53338e-18 0.0354956 2.63162e-19 -0.00146348 -0.0618886 -6.3315e-18 -0.000289762 2.27103e-19 -0.000507226 1.46288e-19 -0.0010163 9.43475e-20 -3.44741e-19 0.001815 2.03015e-19 -0.00149364 1.2134e-19 0.000631846 9.58296e-20 -0.000577813 -0.00220863 -7.20774e-20 -0.000562539 -1.03236e-19 -0.000275277 -1.02244e-18 -0.000421551 -2.8846e-20 -0.000471036 8.5724e-21 -0.00037523 -7.5162e-20 
1364.65 0 -3.68264e-18 0.0368021 2.47261e-19 -0.00146645 -0.061199 -6.27086e-18 -0.000359603 2.13147e-19 -0.000413002 1.48866e-19 -0.00104343 8.44502e-20 -3.43589e-19 0.00181566 1.99604e-19 -0.00148242 1.2066e-19 0.000632849 9.46091e-20 -0.000589006 -0.00219193 -7.50085e-20 -0.000528783 -9.83601e-20 -0.000258931 -1.01898e-18 -0.000452967 -3.61495e-20 -0.000478418 1.70969e-21 -0.000401179 -6.47488e-20 
1365 0 -3.82408e-18 0.0380788 2.41149e-19 -0.00147287 -0.0604771 -6.22116e-18 -0.000426674 2.12915e-19 -0.000321779 1.50566e-19 -0.00106884 7.31838e-20 -3.30401e-19 0.00180999 1.92508e-19 -0.00147058 1.29852e-19 0.000628396 8.67865e-20 -0.000598107 -0.00217442 -7.15497e-20 -0.000496589 -1.03513e-19 -0.000245639 -1.02684e-18 -0.000482851 -3.15461e-20 -0.000486889 -1.99373e-20 -0.000427091 -5.87712e-20 
1365.35 0 -3.96502e-18 0.0393251 2.36753e-19 -0.00148284 -0.0597221 -6.15349e-18 -0.00049081 2.10573e-19 -0.000232894 1.41432e-19 -0.00109307 6.96924e-20 -3.25603e-19 0.00179715 1.82447e-19 -0.00145379 1.42049e-19 0.000620474 9.54745e-20 -0.000601306 -0.00215536 -6.14426e-20 -0.000467289 -9.92434e-20 -0.000234727 -1.02457e-18 -0.000511053 -4.17491e-20 -0.000496542 -3.23898e-20 -0.000453277 -6.29606e-20 
1365.7 0 -4.1089e-18 0.0405429 2.26184e-19 -0.00149415 -0.0589369 -6.08461e-18 -0.00055523 1.959e-19 -0.000145258 1.41504e-19 -0.00111753 5.39489e-20 -3.13863e-19 0.0017756 1.79374e-19 -0.00142981 1.61587e-19 0.000613149 9.37049e-20 -0.000596242 -0.00213477 -6.61463e-20 -0.000440055 -7.69617e-20 -0.000225754 -1.03494e-18 -0.000539905 -4.03596e-20 -0.000507832 -4.74709e-20 -0.000478487 -7.24801e-20 
1366.05 0 -4.24483e-18 0.041733 2.25057e-19 -0.00150658 -0.0581297 -6.02737e-18 -0.000623828 2.00275e-19 -5.84722e-05 1.30256e-19 -0.00114126 4.27075e-20 -3.14939e-19 0.00174175 1.59364e-19 -0.00140292 1.67217e-19 0.00060842 1.00055e-19 -0.000582275 -0.0021154 -6.9735e-20 -0.000413025 -6.91682e-20 -0.000219888 -1.03657e-18 -0.000570746 -3.98815e-20 -0.00052069 -7.17617e-20 -0.000502009 -7.64291e-20 
1366.4 0 -4.3838e-18 0.0428916 2.24855e-19 -0.00152067 -0.057305 -5.96003e-18 -0.000696722 1.81869e-19 2.66704e-05 1.32818e-19 -0.00116076 2.71054e-20 -3.01034e-19 0.00169868 1.477e-19 -0.00137737 1.71256e-19 0.000605659 8.71417e-20 -0.000562751 -0.00209829 -7.48113e-20 -0.000384818 -5.67536e-20 -0.000217332 -1.04171e-18 -0.000601549 -3.91147e-20 -0.000533723 -9.63667e-20 -0.000526326 -6.92542e-20 
1366.75 0 -4.51962e-18 0.0440144 2.19503e-19 -0.00153438 -0.0564592 -5.89129e-18 -0.000772537 1.7185e-19 0.000107686 1.36842e-19 -0.00117411 3.07674e-20 -3.04636e-19 0.0016535 1.40572e-19 -0.0013523 1.86625e-19 0.00060405 7.93475e-20 -0.000544252 -0.00208214 -7.81424e-20 -0.000355526 -4.77641e-20 -0.000215842 -1.04867e-18 -0.000630406 -3.93613e-20 -0.000545012 -1.14922e-19 -0.000552286 -4.92053e-20 
1367.1 0 -4.65558e-18 0.0451013 2.0817e-19 -0.00154626 -0.0555878 -5.81391e-18 -0.000850857 1.55938e-19 0.000182791 1.38723e-19 -0.00118078 2.37653e-20 -3.10223e-19 0.00160585 1.24352e-19 -0.00132665 1.94983e-19 0.000603692 7.23383e-20 -0.000531798 -0.00206679 -7.83891e-20 -0.000326028 -4.75698e-20 -0.000213808 -1.05173e-18 -0.00065662 -3.98415e-20 -0.000553884 -1.1993e-19 -0.000576925 -3.4928e-20 
1367.45 0 -4.78163e-18 0.0461543 1.99783e-19 -0.00155823 -0.0546926 -5.73367e-18 -0.000932995 1.32426e-19 0.000252873 1.26922e-19 -0.00117998 1.40168e-20 -3.05678e-19 0.00154957 1.10852e-19 -0.00130094 2.00752e-19 0.000604671 5.89589e-20 -0.000525283 -0.00205316 -8.5152e-20 -0.000295445 -4.32748e-20 -0.000211111 -1.06846e-18 -0.000681223 -3.38265e-20 -0.000561371 -1.23911e-19 -0.000597887 -2.54301e-20 
1367.8 0 -4.90981e-18 0.047173 1.93189e-19 -0.00157368 -0.0537768 -5.65318e-18 -0.00102135 9.43362e-20 0.000320393 1.25492e-19 -0.00117379 2.77843e-21 -3.08157e-19 0.00147976 1.03602e-19 -0.00127463 2.07703e-19 0.000608297 5.24919e-20 -0.000520104 -0.00204226 -9.19969e-20 -0.000262192 -3.83702e-20 -0.00020931 -1.08792e-18 -0.000706255 -2.92976e-20 -0.000567903 -1.23081e-19 -0.000615104 -6.80254e-21 
1368.15 0 -5.03605e-18 0.0481569 1.90464e-19 -0.00159489 -0.0528413 -5.56972e-18 -0.00111491 6.83596e-20 0.000386011 1.2241e-19 -0.00116477 -1.37614e-20 -3.07202e-19 0.00139708 9.66666e-20 -0.00124725 2.0039e-19 0.000615857 3.91667e-20 -0.000511884 -0.00203407 -8.67658e-20 -0.000226019 -3.9023e-20 -0.000209423 -1.10204e-18 -0.000732905 -3.07779e-20 -0.000574462 -1.37335e-19 -0.000628774 1.68248e-20 
1368.5 0 -5.14332e-18 0.0491075 1.95315e-19 -0.00162006 -0.0518857 -5.48053e-18 -0.00121017 4.26024e-20 0.000448291 1.12614e-19 -0.0011537 -1.80075e-20 -2.98911e-19 0.00130655 8.07159e-20 -0.0012197 2.15129e-19 0.000626002 3.17455e-20 -0.000498725 -0.00202757 -8.22862e-20 -0.000189368 -1.87693e-20 -0.000209719 -1.09956e-18 -0.000761752 -3.82225e-20 -0.000582625 -1.43511e-19 -0.000639975 3.64849e-20 
1368.85 0 -5.24657e-18 0.0500245 2.0373e-19 -0.00164607 -0.0509124 -5.40168e-18 -0.0013046 1.29544e-20 0.0005071 1.06635e-19 -0.00114009 -2.8591e-20 -2.91982e-19 0.0012109 7.45619e-20 -0.00119343 2.30064e-19 0.000636996 2.01842e-20 -0.000480839 -0.00202197 -8.46421e-20 -0.000154115 -5.62578e-21 -0.00020899 -1.10126e-18 -0.000792061 -3.69779e-20 -0.000591483 -1.36745e-19 -0.000650232 3.54748e-20 
1369.2 0 -5.32957e-18 0.0509043 2.07443e-19 -0.00167273 -0.0499212 -5.31609e-18 -0.00139659 -1.74549e-20 0.000561765 9.92482e-20 -0.00112277 -4.44746e-20 -2.96046e-19 0.00111062 7.94983e-20 -0.00116934 2.29582e-19 0.000650249 2.14587e-21 -0.000461535 -0.00201551 -8.49616e-20 -0.000119933 -1.95182e-22 -0.000207918 -1.0993e-18 -0.000821109 -4.62816e-20 -0.0005988 -1.33975e-19 -0.000660122 4.37138e-20 
1369.55 0 -5.41701e-18 0.0517451 2.22225e-19 -0.00170074 -0.0489081 -5.23047e-18 -0.00148468 -2.75835e-20 0.000609348 9.43843e-20 -0.00110125 -5.91845e-20 -2.88802e-19 0.00100706 8.19572e-20 -0.00114583 2.14916e-19 0.000668587 4.32678e-21 -0.000445027 -0.00200681 -8.39581e-20 -8.78131e-05 -3.70279e-21 -0.000207869 -1.09518e-18 -0.00084719 -6.55399e-20 -0.000605292 -1.26737e-19 -0.00066905 4.31395e-20 
1369.9 0 -5.50785e-18 0.0525477 2.41622e-19 -0.00172937 -0.0478734 -5.14403e-18 -0.0015642 -4.72661e-20 0.000646626 8.6621e-20 -0.00107608 -6.32286e-20 -2.79334e-19 0.000900984 8.18571e-20 -0.00112102 2.05251e-19 0.000691872 -1.18934e-20 -0.000433 -0.00199672 -7.47507e-20 -5.92301e-05 -9.98839e-21 -0.000208652 -1.09329e-18 -0.000871257 -7.74988e-20 -0.000611638 -1.30574e-19 -0.000677181 3.82031e-20 
1370.25 0 -5.59545e-18 0.053312 2.57404e-19 -0.00175804 -0.0468209 -5.06409e-18 -0.00162905 -5.3418e-20 0.000671784 7.61702e-20 -0.00104867 -7.70408e-20 -2.68043e-19 0.000791013 7.52374e-20 -0.00109419 1.9517e-19 0.000718465 -1.67974e-20 -0.000424318 -0.00198576 -6.50866e-20 -3.29662e-05 -1.73516e-20 -0.000209953 -1.10349e-18 -0.000895585 -8.89306e-20 -0.000615828 -1.28353e-19 -0.000685479 3.6667e-20 
1370.6 0 -5.68471e-18 0.0540359 2.65413e-19 -0.00178737 -0.0457519 -4.95515e-18 -0.00167775 -6.59368e-20 0.000686484 6.42996e-20 -0.0010203 -8.33898e-20 -2.47073e-19 0.000674891 8.14665e-20 -0.00106416 1.94956e-19 0.000746015 -1.85963e-20 -0.00041588 -0.00197321 -6.07356e-20 -6.06136e-06 -2.779e-20 -0.000211841 -1.10286e-18 -0.000920787 -1.09533e-19 -0.000616249 -1.21018e-19 -0.000693695 3.92764e-20 
1370.95 0 -5.76524e-18 0.0547181 2.68161e-19 -0.00181747 -0.0446637 -4.8546e-18 -0.00171296 -7.98626e-20 0.000694602 4.44832e-20 -0.000992125 -9.61549e-20 -2.37175e-19 0.000551661 8.41117e-20 -0.00103179 1.92834e-19 0.00077083 -1.37904e-20 -0.000403813 -0.00195767 -5.22742e-20 2.33788e-05 -2.93582e-20 -0.00021322 -1.10678e-18 -0.000945398 -1.27622e-19 -0.000614331 -1.25108e-19 -0.000700118 3.93613e-20 
1371.3 0 -5.86202e-18 0.0553605 2.7534e-19 -0.00184749 -0.0435537 -4.75757e-18 -0.00173918 -9.6917e-20 0.000698559 3.72314e-20 -0.000964702 -1.07125e-19 -2.25555e-19 0.000424578 8.1419e-20 -0.00100256 1.91826e-19 0.000790111 -1.52223e-20 -0.0003872 -0.00193845 -5.03057e-20 5.48473e-05 -3.19662e-20 -0.000214331 -1.10849e-18 -0.000967972 -1.38338e-19 -0.000612608 -1.30031e-19 -0.000704759 4.12709e-20 
1371.65 0 -5.93219e-18 0.0559663 2.88968e-19 -0.00187596 -0.0424228 -4.66029e-18 -0.00176162 -9.48936e-20 0.000699434 2.77876e-20 -0.000936602 -1.15652e-19 -2.06048e-19 0.000301629 8.28689e-20 -0.000978305 1.80484e-19 0.000803246 -4.42769e-21 -0.000367931 -0.00191684 -5.09866e-20 8.77042e-05 -2.64398e-20 -0.000214794 -1.11483e-18 -0.000988534 -1.519e-19 -0.000612962 -1.3898e-19 -0.000710729 4.27003e-20 
1372 0 -6.0062e-18 0.0565363 2.88798e-19 -0.00190184 -0.0412732 -4.54425e-18 -0.00178505 -9.77323e-20 0.000699409 1.62059e-20 -0.000907739 -1.28328e-19 -1.88016e-19 0.000188357 8.43248e-20 -0.000954901 1.8809e-19 0.000808801 1.32578e-21 -0.000346558 -0.00189481 -5.24748e-20 0.000122123 -2.21965e-20 -0.000212214 -1.12502e-18 -0.00100787 -1.57616e-19 -0.000615775 -1.4246e-19 -0.000719171 5.12123e-20 
1372.35 0 -6.06199e-18 0.0570699 2.94164e-19 -0.00192617 -0.0401045 -4.43933e-18 -0.0018118 -9.37559e-20 0.000701428 1.04305e-20 -0.000878191 -1.48175e-19 -1.63655e-19 8.26031e-05 8.18674e-20 -0.000928928 1.85077e-19 0.000806914 6.94335e-21 -0.000322308 -0.00187265 -5.43644e-20 0.000156975 -1.31923e-20 -0.000204687 -1.12609e-18 -0.00102644 -1.62645e-19 -0.000619943 -1.62284e-19 -0.000727377 6.89167e-20 
1372.7 0 -6.12319e-18 0.057568 3.08272e-19 -0.00195043 -0.038916 -4.32756e-18 -0.00184002 -1.05556e-19 0.000706082 -3.0409e-21 -0.000844451 -1.55308e-19 -1.47769e-19 -1.95915e-05 9.61585e-20 -0.000900749 1.85087e-19 0.000799977 1.89721e-20 -0.000296048 -0.00184876 -6.34683e-20 0.000190457 -1.31214e-21 -0.000192401 -1.11972e-18 -0.00104421 -1.54294e-19 -0.000625437 -1.66821e-19 -0.000733368 8.29275e-20 
1373.05 0 -6.18726e-18 0.0580309 3.24308e-19 -0.00197531 -0.0377115 -4.22446e-18 -0.00186646 -1.19358e-19 0.000711304 -2.31723e-20 -0.000801356 -1.52512e-19 -1.24869e-19 -0.000121419 1.00791e-19 -0.000871265 1.64347e-19 0.000791772 2.35349e-20 -0.000269243 -0.00182242 -7.81353e-20 0.000221891 2.03275e-20 -0.00017821 -1.10708e-18 -0.00106162 -1.69574e-19 -0.000631826 -1.64579e-19 -0.000738318 9.04112e-20 
1373.4 0 -6.24008e-18 0.0584545 3.47803e-19 -0.00200176 -0.0364925 -4.10866e-18 -0.00188984 -1.17403e-19 0.000714323 -2.73991e-20 -0.00074725 -1.52992e-19 -1.01018e-19 -0.000224271 9.46247e-20 -0.000839939 1.52276e-19 0.000787031 3.1875e-20 -0.00024064 -0.00179444 -7.24315e-20 0.000252282 2.47077e-20 -0.000164549 -1.10526e-18 -0.00107861 -1.75684e-19 -0.000638618 -1.7747e-19 -0.000744001 9.73934e-20 
1373.75 0 -6.28343e-18 0.0588343 3.5665e-19 -0.0020286 -0.035253 -3.98927e-18 -0.00191234 -1.22614e-19 0.000713548 -3.86864e-20 -0.000686169 -1.58473e-19 -7.43307e-20 -0.000323357 8.97789e-20 -0.000805731 1.38029e-19 0.000787958 4.20137e-20 -0.000209607 -0.00176612 -8.07268e-20 0.000281761 3.8993e-20 -0.000151243 -1.10124e-18 -0.00109403 -1.87274e-19 -0.000645583 -1.96408e-19 -0.000751684 1.11018e-19 
1374.1 0 -6.32497e-18 0.0591721 3.71645e-19 -0.00205251 -0.0339886 -3.85975e-18 -0.00193698 -1.35562e-19 0.00071253 -3.22088e-20 -0.00062318 -1.62546e-19 -5.45952e-20 -0.000412295 8.51474e-20 -0.000768929 1.22309e-19 0.000795086 5.29549e-20 -0.00017751 -0.00173875 -8.50812e-20 0.000308604 4.95633e-20 -0.00013771 -1.09565e-18 -0.00110687 -1.92609e-19 -0.00065205 -2.05951e-19 -0.000760453 1.2786e-19 
1374.45 0 -6.35784e-18 0.0594732 3.82713e-19 -0.00207077 -0.0327058 -3.73097e-18 -0.00196405 -1.52452e-19 0.000716832 -3.92459e-20 -0.000560995 -1.63337e-19 -3.8796e-20 -0.000489742 8.5707e-20 -0.000732811 1.02971e-19 0.000806964 5.23686e-20 -0.000145941 -0.00171171 -9.10204e-20 0.00033189 5.35287e-20 -0.000124722 -1.08334e-18 -0.00111566 -2.03893e-19 -0.000658024 -2.14159e-19 -0.000768559 1.24354e-19 
1374.8 0 -6.39543e-18 0.0597371 3.99455e-19 -0.00208194 -0.031412 -3.59205e-18 -0.00199319 -1.56573e-19 0.000726628 -5.20951e-20 -0.000501385 -1.66876e-19 -2.82419e-20 -0.000559538 9.07532e-20 -0.000701504 8.23018e-20 0.000821263 5.98169e-20 -0.000115207 -0.00168139 -8.93654e-20 0.000352936 4.90503e-20 -0.000112371 -1.07319e-18 -0.00111925 -2.03795e-19 -0.00066408 -2.14153e-19 -0.000775535 1.25779e-19 
1375.15 0 -6.43303e-18 0.0599589 4.03862e-19 -0.00208737 -0.0301062 -3.4507e-18 -0.00202522 -1.57605e-19 0.00073555 -5.72934e-20 -0.000447134 -1.6507e-19 -2.95818e-20 -0.000626832 9.80265e-20 -0.000677444 6.80143e-20 0.000837978 7.11208e-20 -8.37484e-05 -0.00164598 -1.01757e-19 0.000372101 3.45859e-20 -0.000100097 -1.06922e-18 -0.00111894 -2.12194e-19 -0.000671114 -2.12275e-19 -0.00078021 1.26794e-19 
1375.5 0 -6.46257e-18 0.0601365 4.04714e-19 -0.00209078 -0.0287861 -3.30813e-18 -0.00205724 -1.70123e-19 0.000738661 -5.84774e-20 -0.000400764 -1.59488e-19 -2.67087e-20 -0.000692789 1.09744e-19 -0.000661153 5.49137e-20 0.000857989 8.0837e-20 -4.868e-05 -0.00160635 -8.7928e-20 0.000387313 3.36152e-20 -8.72041e-05 -1.0661e-18 -0.00111749 -2.16151e-19 -0.000678366 -2.22459e-19 -0.000782208 1.18677e-19 
1375.85 0 -6.49529e-18 0.0602701 4.04951e-19 -0.00209451 -0.0274536 -3.16529e-18 -0.00208529 -1.74847e-19 0.00073809 -7.48161e-20 -0.000361974 -1.65115e-19 -2.1682e-20 -0.000754951 1.07637e-19 -0.000646976 4.67705e-20 0.000881324 9.30866e-20 -5.7909e-06 -0.00156181 -9.02296e-20 0.000398144 4.64327e-20 -7.40059e-05 -1.05764e-18 -0.00111661 -2.18851e-19 -0.000684105 -2.34191e-19 -0.000784497 1.08904e-19 
1376.2 0 -6.51558e-18 0.0603618 4.00767e-19 -0.00209928 -0.0261145 -3.01223e-18 -0.00210775 -1.79605e-19 0.000736995 -9.0703e-20 -0.000327713 -1.73169e-19 -1.04981e-20 -0.000811258 1.04849e-19 -0.000628568 4.55165e-20 0.000907399 1.06904e-19 4.75891e-05 -0.00151304 -7.99734e-20 0.000405716 5.13081e-20 -6.23203e-05 -1.05583e-18 -0.001116 -2.0649e-19 -0.000689127 -2.45838e-19 -0.000787342 1.06191e-19 
1376.55 0 -6.53683e-18 0.060414 3.92715e-19 -0.00210461 -0.024776 -2.86429e-18 -0.00212211 -2.00292e-19 0.000735057 -9.96609e-20 -0.000297292 -1.74672e-19 1.60527e-21 -0.00086063 1.11132e-19 -0.000605845 5.00533e-20 0.000933909 1.05466e-19 0.000109053 -0.00146263 -7.35258e-20 0.000410539 5.0047e-20 -5.4043e-05 -1.04655e-18 -0.00111468 -1.95166e-19 -0.000695792 -2.53551e-19 -0.000789813 9.96696e-20 
1376.9 0 -6.55066e-18 0.0604286 3.89893e-19 -0.00210989 -0.0234424 -2.71774e-18 -0.00212834 -2.10167e-19 0.000731321 -1.15769e-19 -0.000273966 -1.89326e-19 1.13857e-20 -0.00090554 1.14677e-19 -0.00058006 5.3928e-20 0.000956527 1.00835e-19 0.000174696 -0.00141105 -7.36889e-20 0.000412313 4.21716e-20 -4.97744e-05 -1.05169e-18 -0.00111321 -1.91342e-19 -0.000703982 -2.86233e-19 -0.00079239 8.10592e-20 
1377.25 0 -6.55115e-18 0.0604062 3.81761e-19 -0.00211528 -0.0221136 -2.57792e-18 -0.00212958 -2.17033e-19 0.000727445 -1.27536e-19 -0.000261843 -2.09711e-19 2.02658e-20 -0.000950537 1.1547e-19 -0.000553011 6.85201e-20 0.000974301 9.66813e-20 0.000242063 -0.0013595 -7.2386e-20 0.000410801 3.99759e-20 -4.84034e-05 -1.044e-18 -0.00111232 -1.91603e-19 -0.000711255 -2.99933e-19 -0.000793962 6.43854e-20 
1377.6 0 -6.55607e-18 0.0603463 3.82593e-19 -0.00212088 -0.0207881 -2.44027e-18 -0.00212897 -2.05844e-19 0.000726223 -1.35609e-19 -0.000261446 -2.28723e-19 2.03844e-20 -0.00099751 1.12721e-19 -0.000527482 8.12527e-20 0.000990105 9.94064e-20 0.000307895 -0.0013105 -7.90273e-20 0.000407629 4.46559e-20 -4.99886e-05 -1.04036e-18 -0.00111207 -1.90899e-19 -0.000717822 -3.1091e-19 -0.000793287 4.72547e-20 
1377.95 0 -6.55121e-18 0.060248 3.82285e-19 -0.00212688 -0.0194645 -2.29935e-18 -0.00213022 -2.0015e-19 0.000729092 -1.3738e-19 -0.000268328 -2.36861e-19 2.42677e-20 -0.0010445 9.41068e-20 -0.000502923 8.43889e-20 0.00100622 9.70306e-20 0.000369017 -0.00126402 -8.84848e-20 0.00040488 4.02403e-20 -5.53408e-05 -1.02112e-18 -0.00111339 -1.9664e-19 -0.00072523 -3.14141e-19 -0.000790113 2.91127e-20 
1378.3 0 -6.53588e-18 0.0601107 3.68196e-19 -0.00213263 -0.0181419 -2.15121e-18 -0.00213551 -1.83908e-19 0.000736423 -1.50723e-19 -0.000279233 -2.47004e-19 3.74048e-20 -0.00108704 8.91748e-20 -0.000478049 7.73355e-20 0.00102511 9.84579e-20 0.000424003 -0.00121795 -9.88892e-20 0.000402601 3.35923e-20 -6.27643e-05 -1.01063e-18 -0.00111598 -1.94857e-19 -0.000733633 -3.22314e-19 -0.000783492 1.41585e-20 
1378.65 0 -6.52103e-18 0.059936 3.58112e-19 -0.00213565 -0.0168208 -2.01023e-18 -0.0021425 -1.78921e-19 0.000748716 -1.64689e-19 -0.000294931 -2.52882e-19 5.5104e-20 -0.00112391 7.67545e-20 -0.000454284 6.95224e-20 0.00104947 9.43634e-20 0.000472545 -0.00116936 -1.09267e-19 0.000399556 1.9767e-20 -6.92173e-05 -1.00197e-18 -0.00111814 -1.95283e-19 -0.00074136 -3.16701e-19 -0.000773816 2.20602e-21 
1379 0 -6.50683e-18 0.0597267 3.57641e-19 -0.00213447 -0.0155037 -1.86537e-18 -0.00214732 -1.74765e-19 0.000765019 -1.82798e-19 -0.000315799 -2.60176e-19 5.29531e-20 -0.00115933 7.46487e-20 -0.000431138 5.94775e-20 0.00107983 8.05347e-20 0.00051733 -0.0011162 -1.14119e-19 0.000393548 6.30458e-21 -7.40271e-05 -9.7859e-19 -0.00111923 -1.93289e-19 -0.000747758 -3.02638e-19 -0.000762753 -2.22382e-21 
1379.35 0 -6.48161e-18 0.0594848 3.66841e-19 -0.00213047 -0.0141945 -1.72234e-18 -0.00214856 -1.71292e-19 0.00078307 -1.83829e-19 -0.000339466 -2.6408e-19 5.72433e-20 -0.00119821 6.60425e-20 -0.000406424 6.47446e-20 0.00111345 6.64939e-20 0.000560884 -0.00105975 -1.18649e-19 0.000382858 -4.78073e-21 -7.85724e-05 -9.64002e-19 -0.00111809 -1.96286e-19 -0.000754485 -2.86979e-19 -0.000750663 -3.94256e-21 
1379.7 0 -6.45773e-18 0.0592082 3.67823e-19 -0.00212622 -0.0128949 -1.57952e-18 -0.00214609 -1.80972e-19 0.000799836 -1.88474e-19 -0.000363368 -2.63807e-19 7.02911e-20 -0.00124071 5.86657e-20 -0.000378134 5.16951e-20 0.00114556 4.90218e-20 0.000601045 -0.00100192 -1.28043e-19 0.000368128 -2.55384e-20 -8.31179e-05 -9.46585e-19 -0.00111348 -2.01514e-19 -0.000762461 -2.71368e-19 -0.000737501 2.29411e-21 
1380.05 0 -6.43362e-18 0.0588935 3.59835e-19 -0.00212077 -0.0116002 -1.44019e-18 -0.00213948 -1.77807e-19 0.000812243 -1.85922e-19 -0.000385746 -2.7066e-19 9.11918e-20 -0.00128163 4.77929e-20 -0.000345713 3.77862e-20 0.00117209 2.98958e-20 0.000633407 -0.000943106 -1.40174e-19 0.000351343 -3.19674e-20 -8.63985e-05 -9.32224e-19 -0.00110581 -2.07124e-19 -0.000770795 -2.54168e-19 -0.000723221 1.92098e-20 
1380.4 0 -6.40132e-18 0.0585402 3.46561e-19 -0.00211055 -0.0103045 -1.30086e-18 -0.00212909 -1.6932e-19 0.000818985 -1.86512e-19 -0.000404965 -2.84562e-19 9.16615e-20 -0.00131817 3.49709e-20 -0.000311972 3.17014e-20 0.00119192 1.25745e-20 0.000658485 -0.000883689 -1.5359e-19 0.000334118 -4.28215e-20 -8.69187e-05 -9.1997e-19 -0.00109674 -2.06656e-19 -0.000778773 -2.38564e-19 -0.000708253 2.63488e-20 
1380.75 0 -6.37618e-18 0.0581527 3.37054e-19 -0.00209432 -0.00901178 -1.15805e-18 -0.00211311 -1.50485e-19 0.000821207 -1.82439e-19 -0.000418787 -2.78448e-19 1.02521e-19 -0.0013548 2.05436e-20 -0.000280572 3.00201e-20 0.00120494 -1.39458e-20 0.000679057 -0.000823583 -1.47923e-19 0.000318035 -5.82164e-20 -8.40826e-05 -9.0355e-19 -0.00108592 -1.99057e-19 -0.000787341 -2.16208e-19 -0.000693535 3.04137e-20 
1381.1 0 -6.35718e-18 0.0577344 3.2641e-19 -0.00207396 -0.0077337 -1.01813e-18 -0.00208817 -1.43731e-19 0.000821577 -1.72132e-19 -0.000424087 -2.78769e-19 1.06655e-19 -0.00139716 4.99001e-22 -0.00025358 2.98605e-20 0.00121044 -4.43251e-20 0.000694178 -0.000761557 -1.4872e-19 0.000304053 -5.11012e-20 -7.79164e-05 -8.92627e-19 -0.00107332 -1.79811e-19 -0.000796233 -2.1126e-19 -0.000679737 3.84817e-20 
1381.45 0 -6.33959e-18 0.0572853 3.09238e-19 -0.00205179 -0.00647504 -8.78405e-19 -0.0020565 -1.28864e-19 0.000823912 -1.51475e-19 -0.000420897 -2.87923e-19 1.13072e-19 -0.00144608 -2.63341e-20 -0.00023089 1.12262e-20 0.00121004 -6.12541e-20 0.000705252 -0.000697257 -1.50158e-19 0.000290384 -3.69772e-20 -6.85861e-05 -8.79236e-19 -0.00106047 -1.56896e-19 -0.000803719 -1.96811e-19 -0.000666147 4.7342e-20 
1381.8 0 -6.31029e-18 0.0568043 2.96011e-19 -0.00202805 -0.00523056 -7.40848e-19 -0.00202316 -1.18635e-19 0.000830457 -1.48765e-19 -0.000413553 -2.80052e-19 1.21515e-19 -0.00149727 -5.1091e-20 -0.00021079 -4.72267e-21 0.00120408 -7.7047e-20 0.000714932 -0.000633618 -1.41164e-19 0.000275483 -2.83729e-20 -5.87009e-05 -8.65966e-19 -0.00104737 -1.38981e-19 -0.000810934 -1.90088e-19 -0.000650406 5.14657e-20 
1382.15 0 -6.2768e-18 0.0562916 2.9271e-19 -0.00200056 -0.00399624 -5.99847e-19 -0.00198817 -1.04321e-19 0.000839447 -1.5212e-19 -0.000407928 -2.88252e-19 1.28764e-19 -0.00154576 -7.74244e-20 -0.000191682 -1.27423e-20 0.00118913 -9.67081e-20 0.000722368 -0.000573503 -1.37471e-19 0.000260256 -2.29197e-20 -5.21618e-05 -8.52528e-19 -0.00103319 -1.02895e-19 -0.000819072 -1.70082e-19 -0.000632106 6.32608e-20 
1382.5 0 -6.23669e-18 0.0557472 2.96801e-19 -0.00196854 -0.00277053 -4.61948e-19 -0.00195107 -9.14715e-20 0.000847201 -1.43879e-19 -0.000407569 -2.95049e-19 1.28893e-19 -0.00158948 -9.41092e-20 -0.000173241 -3.44161e-20 0.00116445 -1.17772e-19 0.000726155 -0.000516959 -1.36214e-19 0.000244683 -1.2424e-20 -4.93449e-05 -8.48939e-19 -0.00101788 -7.03844e-20 -0.000827543 -1.53292e-19 -0.000612475 7.7117e-20 
1382.85 0 -6.19217e-18 0.055174 3.00885e-19 -0.001933 -0.00155126 -3.166e-19 -0.00191566 -7.29951e-20 0.000852717 -1.43061e-19 -0.000411682 -2.94571e-19 1.36138e-19 -0.00162857 -1.10974e-19 -0.000155221 -6.90188e-20 0.00113434 -1.25981e-19 0.000728015 -0.00046349 -1.28747e-19 0.000227061 -1.46917e-20 -4.69936e-05 -8.38106e-19 -0.0010026 -4.91184e-20 -0.000836258 -1.49252e-19 -0.000592224 7.6915e-20 
1383.2 0 -6.152e-18 0.0545772 3.06233e-19 -0.00189457 -0.000342018 -1.84866e-19 -0.00188663 -6.32001e-20 0.000857604 -1.39294e-19 -0.000418074 -3.0868e-19 1.3944e-19 -0.00166366 -1.21379e-19 -0.000135801 -9.93553e-20 0.00110267 -1.27427e-19 0.000730768 -0.000411183 -1.15879e-19 0.000209663 -1.03754e-20 -4.27138e-05 -8.18172e-19 -0.000986596 -2.12647e-20 -0.000845722 -1.33322e-19 -0.000571429 7.68038e-20 
1383.55 0 -6.10035e-18 0.0539573 3.07462e-19 -0.00185296 0.000850544 -4.54356e-20 -0.00186424 -6.01867e-20 0.000861602 -1.42858e-19 -0.000424075 -3.1334e-19 1.45674e-19 -0.00169447 -1.22009e-19 -0.00011324 -1.23234e-19 0.0010704 -1.32478e-19 0.000734439 -0.000357509 -1.12237e-19 0.000196145 -2.45787e-21 -3.72274e-05 -8.04316e-19 -0.00096763 -5.70378e-21 -0.000855311 -1.08665e-19 -0.000550443 7.50462e-20 
1383.9 0 -6.04342e-18 0.0533124 2.99994e-19 -0.00180858 0.00202736 8.7496e-20 -0.00184312 -6.88938e-20 0.00086461 -1.4121e-19 -0.000426089 -3.16541e-19 1.46702e-19 -0.00172145 -1.25738e-19 -8.84329e-05 -1.31255e-19 0.00104006 -1.26468e-19 0.000736046 -0.000300755 -1.06839e-19 0.000185815 3.97027e-21 -3.18232e-05 -7.8155e-19 -0.000945368 5.51044e-21 -0.000863181 -8.39138e-20 -0.000528618 6.58466e-20 
1384.25 0 -5.98079e-18 0.0526439 2.77837e-19 -0.00176285 0.00319452 2.25568e-19 -0.00181809 -7.327e-20 0.000868879 -1.44144e-19 -0.000423194 -3.28631e-19 1.51633e-19 -0.00174582 -1.23066e-19 -6.46561e-05 -1.41377e-19 0.00101403 -1.24969e-19 0.000735387 -0.000240543 -9.07789e-20 0.00017845 1.05451e-20 -2.64232e-05 -7.53402e-19 -0.000922947 9.01303e-21 -0.000868525 -7.8521e-20 -0.000506122 6.8182e-20 
1384.6 0 -5.90257e-18 0.0519535 2.56265e-19 -0.00171691 0.00435382 3.60018e-19 -0.00178804 -6.9238e-20 0.000877664 -1.49295e-19 -0.000419007 -3.35939e-19 1.55319e-19 -0.0017682 -1.20549e-19 -4.5156e-05 -1.35929e-19 0.00099005 -1.26302e-19 0.000736819 -0.000178455 -7.43024e-20 0.00017513 2.60146e-20 -1.97751e-05 -7.17863e-19 -0.000902618 1.53345e-20 -0.000873285 -8.05433e-20 -0.000483867 6.21507e-20 
1384.95 0 -5.8213e-18 0.0512405 2.52661e-19 -0.0016704 0.00550411 4.92927e-19 -0.00175463 -7.04624e-20 0.000892586 -1.39939e-19 -0.000415728 -3.33361e-19 1.59281e-19 -0.00178759 -1.2459e-19 -3.36527e-05 -1.39854e-19 0.000961973 -1.27165e-19 0.000741265 -0.00011713 -5.88997e-20 0.000174737 3.70308e-20 -1.09179e-05 -6.85453e-19 -0.000883796 2.45025e-20 -0.000878836 -7.69101e-20 -0.00046057 6.69746e-20 
1385.3 0 -5.73588e-18 0.0505035 2.50447e-19 -0.00162254 0.00664481 6.34194e-19 -0.00171791 -7.31364e-20 0.000912213 -1.51695e-19 -0.000410111 -3.46658e-19 1.67736e-19 -0.00180268 -1.24829e-19 -3.27976e-05 -1.3752e-19 0.000927711 -1.31441e-19 0.000744475 -5.6902e-05 -4.72379e-20 0.000175723 3.7477e-20 2.37083e-07 -6.59034e-19 -0.000864554 3.07879e-20 -0.000883791 -6.22606e-20 -0.000433972 6.93832e-20 
1385.65 0 -5.6551e-18 0.0497421 2.36492e-19 -0.00157435 0.00777579 7.77115e-19 -0.0016776 -7.07727e-20 0.000934077 -1.50532e-19 -0.000398817 -3.49416e-19 1.76555e-19 -0.0018149 -1.28261e-19 -4.15766e-05 -1.29961e-19 0.000889556 -1.45313e-19 0.000740354 3.42149e-06 -4.36296e-20 0.000177996 5.09845e-20 1.33994e-05 -6.27598e-19 -0.000843073 3.59118e-20 -0.000887347 -5.54111e-20 -0.000403186 6.9343e-20 
1386 0 -5.55678e-18 0.0489565 2.22477e-19 -0.00152706 0.00889768 9.2081e-19 -0.00163574 -5.87346e-20 0.000955289 -1.6247e-19 -0.000383251 -3.55955e-19 1.94569e-19 -0.00182871 -1.28611e-19 -5.66603e-05 -1.26002e-19 0.000848571 -1.61786e-19 0.000724301 6.32065e-05 -3.48352e-20 0.000181065 5.51908e-20 2.76751e-05 -6.04057e-19 -0.000820116 4.63203e-20 -0.000890056 -5.31514e-20 -0.000370235 6.74466e-20 
1386.35 0 -5.46357e-18 0.0481474 2.14639e-19 -0.00148061 0.0100117 1.054e-18 -0.00159573 -6.50555e-20 0.000972603 -1.50283e-19 -0.00036616 -3.59795e-19 2.037e-19 -0.00184915 -1.18434e-19 -7.25451e-05 -1.15501e-19 0.000803886 -1.69474e-19 0.00069704 0.000120557 -3.13806e-20 0.000183105 5.00638e-20 4.12284e-05 -5.73877e-19 -0.000797947 5.02474e-20 -0.000893422 -6.22892e-20 -0.000338533 6.38887e-20 
1386.7 0 -5.37424e-18 0.047317 2.00733e-19 -0.0014361 0.0111165 1.17709e-18 -0.00155915 -7.18379e-20 0.000984019 -1.46092e-19 -0.000349421 -3.60093e-19 2.22747e-19 -0.00187722 -1.1677e-19 -8.19594e-05 -9.62368e-20 0.000753868 -1.6724e-19 0.000664321 0.000174899 -3.77147e-20 0.000183165 5.33348e-20 5.22033e-05 -5.53189e-19 -0.000775455 4.79298e-20 -0.00089865 -5.8108e-20 -0.000308342 5.44205e-20 
1387.05 0 -5.29411e-18 0.0464683 1.85463e-19 -0.00139389 0.0122066 1.29568e-18 -0.00152673 -8.10694e-20 0.000987205 -1.43778e-19 -0.000334929 -3.6048e-19 2.37703e-19 -0.00190808 -9.39354e-20 -8.21983e-05 -8.45821e-20 0.000696772 -1.69592e-19 0.000633029 0.00022693 -3.87884e-20 0.000182124 6.08727e-20 5.9981e-05 -5.32865e-19 -0.000750218 4.95884e-20 -0.000906058 -5.88404e-20 -0.000278078 5.75378e-20 
1387.4 0 -5.21011e-18 0.045603 1.74855e-19 -0.00135023 0.0132751 1.4148e-18 -0.00149957 -7.10505e-20 0.000979763 -1.40275e-19 -0.000320316 -3.65729e-19 2.43449e-19 -0.00193714 -8.61635e-20 -7.74358e-05 -6.63453e-20 0.000632527 -1.54354e-19 0.000607942 0.000275866 -4.13508e-20 0.000179921 5.36887e-20 6.61766e-05 -5.00667e-19 -0.000723338 5.63166e-20 -0.000914735 -6.65038e-20 -0.000247123 5.48041e-20 
1387.75 0 -5.12213e-18 0.0447207 1.52824e-19 -0.0013023 0.0143197 1.55908e-18 -0.00147789 -8.24637e-20 0.00096328 -1.43504e-19 -0.000299441 -3.80814e-19 2.48394e-19 -0.00196532 -8.62684e-20 -7.26781e-05 -5.81398e-20 0.000564094 -1.61423e-19 0.000592352 0.000321083 -4.35991e-20 0.000176363 5.21429e-20 7.33469e-05 -4.66043e-19 -0.000697321 6.3834e-20 -0.000923315 -7.34383e-20 -0.00021621 4.7742e-20 
1388.1 0 -5.02676e-18 0.0438212 1.44189e-19 -0.0012514 0.0153429 1.6924e-18 -0.00145977 -6.59332e-20 0.000943323 -1.51672e-19 -0.00027111 -3.87704e-19 2.61268e-19 -0.00199452 -8.82025e-20 -6.98735e-05 -5.64419e-20 0.000493179 -1.64524e-19 0.000585984 0.000363938 -5.73115e-20 0.000173349 4.49645e-20 8.37798e-05 -4.33938e-19 -0.000670995 6.8593e-20 -0.000931459 -7.73752e-20 -0.000187313 5.74718e-20 
1388.45 0 -4.93487e-18 0.0429042 1.37891e-19 -0.00119959 0.0163487 1.83044e-18 -0.00144237 -7.09948e-20 0.000924824 -1.53515e-19 -0.000239952 -3.9055e-19 2.59373e-19 -0.00202453 -9.32716e-20 -7.03402e-05 -4.95839e-20 0.000419214 -1.63578e-19 0.000582766 0.000406689 -5.86617e-20 0.000172929 4.75623e-20 9.83586e-05 -4.10411e-19 -0.00064409 6.53973e-20 -0.000939747 -7.80785e-20 -0.000160369 6.75973e-20 
1388.8 0 -4.8509e-18 0.0419697 1.27353e-19 -0.00114872 0.0173391 1.94474e-18 -0.00142596 -6.61289e-20 0.000909335 -1.68949e-19 -0.000207005 -3.93255e-19 2.67072e-19 -0.00205076 -1.04418e-19 -7.67509e-05 -5.07574e-20 0.000340417 -1.63146e-19 0.000578241 0.000451516 -6.56973e-20 0.000176556 4.58885e-20 0.000115183 -3.9113e-19 -0.000620901 7.00388e-20 -0.000948823 -7.39773e-20 -0.000132976 6.81087e-20 
1389.15 0 -4.75337e-18 0.0410177 1.18878e-19 -0.00109926 0.0183135 2.06503e-18 -0.00141249 -5.50756e-20 0.000893345 -1.82788e-19 -0.000167737 -3.92625e-19 2.73804e-19 -0.00206617 -9.86874e-20 -9.01549e-05 -5.17478e-20 0.000257409 -1.67916e-19 0.000575237 0.000497612 -6.43329e-20 0.000184544 3.28307e-20 0.000132638 -3.73299e-19 -0.000603967 7.5813e-20 -0.000957103 -7.23508e-20 -0.000104797 7.1289e-20 
1389.5 0 -4.65417e-18 0.0400474 1.06662e-19 -0.00105051 0.0192707 2.1828e-18 -0.0014002 -5.52617e-20 0.00087525 -1.84968e-19 -0.00012036 -3.87146e-19 2.67242e-19 -0.00207002 -9.56269e-20 -0.000108764 -5.8454e-20 0.000173526 -1.71148e-19 0.000576367 0.000543037 -6.88156e-20 0.00019499 2.6895e-20 0.000150597 -3.58652e-19 -0.000589871 7.39655e-20 -0.000963638 -7.16221e-20 -7.70434e-05 8.18798e-20 
1389.85 0 -4.54761e-18 0.03906 1.02831e-19 -0.00100167 0.0202096 2.29945e-18 -0.0013865 -5.72303e-20 0.000859775 -2.05379e-19 -6.76296e-05 -3.93025e-19 2.68698e-19 -0.00206809 -9.78187e-20 -0.000130801 -5.83191e-20 9.01057e-05 -1.67672e-19 0.000578972 0.000587976 -5.42606e-20 0.000206126 4.22774e-20 0.000167568 -3.46525e-19 -0.000574856 7.56301e-20 -0.000968323 -8.84972e-20 -4.94975e-05 9.75549e-20 
1390.2 0 -4.42982e-18 0.038059 9.81207e-20 -0.00095265 0.0211261 2.4141e-18 -0.00136995 -5.1542e-20 0.000849716 -2.02816e-19 -1.28799e-05 -3.89186e-19 2.71804e-19 -0.00206646 -8.31319e-20 -0.000155706 -5.6937e-20 9.25776e-06 -1.60457e-19 0.000580444 0.000632443 -5.29273e-20 0.000217559 4.44808e-20 0.000181163 -3.26246e-19 -0.000559248 8.38338e-20 -0.000970166 -9.70209e-20 -2.13705e-05 1.00705e-19 
1390.55 0 -4.30483e-18 0.0370464 9.99334e-20 -0.000904756 0.0220133 2.53254e-18 -0.00134917 -5.58971e-20 0.000842568 -2.08535e-19 3.97491e-05 -3.97567e-19 2.7071e-19 -0.00206723 -7.05344e-20 -0.000181195 -5.72376e-20 -6.60296e-05 -1.69835e-19 0.00058201 0.00067698 -4.8347e-20 0.000230162 5.72391e-20 0.000189638 -3.00045e-19 -0.000544221 8.66183e-20 -0.000969861 -9.64452e-20 7.56265e-06 1.17268e-19 
1390.9 0 -4.18507e-18 0.0360217 9.74984e-20 -0.000859164 0.022869 2.6476e-18 -0.00132594 -5.67111e-20 0.000834732 -1.98911e-19 8.63935e-05 -3.98962e-19 2.86404e-19 -0.00206904 -6.71108e-20 -0.000205032 -6.10864e-20 -0.000136303 -1.71769e-19 0.000585715 0.000721944 -5.23945e-20 0.000245362 7.80882e-20 0.000192952 -2.86768e-19 -0.000530051 8.97217e-20 -0.000969782 -9.82469e-20 3.71288e-05 1.31889e-19 
1391.25 0 -4.06938e-18 0.034985 9.94176e-20 -0.000815473 0.0236959 2.75506e-18 -0.00130484 -6.89827e-20 0.000823529 -2.01224e-19 0.000124853 -4.11877e-19 2.99932e-19 -0.00207168 -6.28032e-20 -0.000226231 -5.1773e-20 -0.000203081 -1.93782e-19 0.000591622 0.000766884 -5.71073e-20 0.000261545 8.37693e-20 0.000192828 -2.76247e-19 -0.000517143 1.01663e-19 -0.000970662 -9.58397e-20 6.62386e-05 1.33585e-19 
1391.6 0 -3.94792e-18 0.0339359 8.60399e-20 -0.000770784 0.0244955 2.84892e-18 -0.0012884 -8.51509e-20 0.000809904 -1.9787e-19 0.000152295 -4.13851e-19 3.07518e-19 -0.00207668 -6.91451e-20 -0.000244105 -5.1071e-20 -0.000265677 -2.07946e-19 0.000598094 0.000811977 -6.41271e-20 0.00027519 7.60628e-20 0.000190839 -2.58756e-19 -0.000505285 1.24326e-19 -0.000971551 -1.10287e-19 9.37663e-05 1.28511e-19 
1391.95 0 -3.82648e-18 0.0328751 9.66821e-20 -0.000721991 0.0252655 2.92391e-18 -0.00127538 -9.22938e-20 0.000795524 -1.91979e-19 0.000166736 -4.16566e-19 3.06627e-19 -0.00208398 -6.39149e-20 -0.000258045 -5.20323e-20 -0.000323235 -2.2597e-19 0.000604199 0.000857736 -6.58209e-20 0.000285949 6.03805e-20 0.000186926 -2.44174e-19 -0.000493305 1.35495e-19 -0.000972465 -1.28788e-19 0.000119314 1.32003e-19 
1392.3 0 -3.70315e-18 0.0318055 1.03217e-19 -0.000668049 0.0259992 3.00573e-18 -0.00126043 -9.87748e-20 0.000777582 -1.73733e-19 0.000170929 -4.13988e-19 3.07417e-19 -0.00209008 -5.39193e-20 -0.000267572 -5.2448e-20 -0.00037501 -2.26318e-19 0.000611155 0.000903665 -6.28371e-20 0.000295051 4.27975e-20 0.000181132 -2.36244e-19 -0.000480686 1.46948e-19 -0.000972926 -1.4369e-19 0.00014435 1.33571e-19 
1392.65 0 -3.57561e-18 0.0307284 9.68943e-20 -0.000610696 0.0266923 3.07025e-18 -0.0012355 -1.15024e-19 0.000751878 -1.59023e-19 0.0001696 -4.16528e-19 3.07881e-19 -0.0020919 -4.40337e-20 -0.000273496 -6.0143e-20 -0.000419618 -2.26096e-19 0.000620796 0.000949339 -4.40224e-20 0.000303171 3.44679e-20 0.00017543 -2.23551e-19 -0.000469173 1.50295e-19 -0.000972202 -1.54284e-19 0.000170053 1.34581e-19 
1393 0 -3.44539e-18 0.0296449 9.62202e-20 -0.000553233 0.0273499 3.13378e-18 -0.00119656 -1.10042e-19 0.000718942 -1.58918e-19 0.000164833 -4.15831e-19 3.04758e-19 -0.0020918 -4.93768e-20 -0.000276492 -5.74825e-20 -0.000455384 -2.29823e-19 0.000634095 0.000994227 -3.89512e-20 0.000311063 2.73473e-20 0.000172381 -2.07042e-19 -0.000458798 1.42759e-19 -0.000969614 -1.7259e-19 0.000196537 1.40939e-19 
1393.35 0 -3.30712e-18 0.028556 1.02195e-19 -0.000497879 0.027977 3.19207e-18 -0.00114475 -1.12903e-19 0.000684399 -1.47219e-19 0.000156571 -4.11462e-19 2.95761e-19 -0.00209374 -3.16508e-20 -0.000277387 -6.1099e-20 -0.000481153 -2.26989e-19 0.000647437 0.00103809 -3.16794e-20 0.000319959 2.7305e-20 0.000174358 -1.9893e-19 -0.000447612 1.56636e-19 -0.000963825 -1.86687e-19 0.000224072 1.46255e-19 
1393.7 0 -3.16202e-18 0.0274612 1.02349e-19 -0.00044428 0.0285751 3.25817e-18 -0.00108415 -1.2528e-19 0.00065336 -1.46387e-19 0.000146685 -4.15302e-19 2.86918e-19 -0.00209682 -1.26539e-20 -0.000276624 -7.71626e-20 -0.000498647 -2.34401e-19 0.000657582 0.00108114 -2.16143e-20 0.000331763 4.06446e-20 0.000182505 -1.89436e-19 -0.000436406 1.58107e-19 -0.000954077 -2.04004e-19 0.000251391 1.63305e-19 
1394.05 0 -3.01888e-18 0.0263602 1.03793e-19 -0.000391351 0.0291476 3.31928e-18 -0.00101751 -1.31757e-19 0.00062718 -1.43928e-19 0.000139733 -4.1404e-19 2.84744e-19 -0.00209961 4.83578e-21 -0.00027247 -9.28642e-20 -0.000509921 -2.34762e-19 0.00066494 0.00112242 -1.7741e-20 0.000348707 5.38846e-20 0.000196003 -1.68692e-19 -0.000425634 1.60265e-19 -0.000939945 -2.1671e-19 0.000277254 1.81509e-19 
1394.4 0 -2.87888e-18 0.0252559 1.00675e-19 -0.000338312 0.0296961 3.38547e-18 -0.000947881 -1.30163e-19 0.000603271 -1.4564e-19 0.000138544 -4.03598e-19 2.8111e-19 -0.00210383 2.53465e-20 -0.000264451 -1.04219e-19 -0.000515119 -2.35558e-19 0.000668057 0.00116016 -1.14967e-20 0.000370104 6.89588e-20 0.000213012 -1.52021e-19 -0.000414322 1.6481e-19 -0.000921418 -2.24861e-19 0.000302477 2.02641e-19 
1394.75 0 -2.74981e-18 0.0241513 8.20606e-20 -0.00028478 0.0302176 3.4539e-18 -0.00088006 -1.39674e-19 0.000579823 -1.43516e-19 0.000142491 -3.83326e-19 2.84898e-19 -0.00211067 2.81627e-20 -0.000253631 -1.14279e-19 -0.000515483 -2.30181e-19 0.000665222 0.00119382 9.37647e-23 0.000392679 6.98106e-20 0.000232006 -1.28788e-19 -0.000401917 1.80978e-19 -0.000899097 -2.35327e-19 0.000327423 2.233e-19 
1395.1 0 -2.63315e-18 0.0230461 7.28991e-20 -0.000230276 0.0307095 3.52631e-18 -0.000817463 -1.39351e-19 0.000558389 -1.46096e-19 0.000148364 -3.64238e-19 2.99306e-19 -0.00211573 4.52109e-20 -0.00023926 -1.17744e-19 -0.000513182 -2.24262e-19 0.000655895 0.00122538 1.68533e-20 0.000414395 5.738e-20 0.000252045 -9.65454e-20 -0.000387183 1.87552e-19 -0.000873675 -2.40984e-19 0.000350059 2.25735e-19 
1395.45 0 -2.5156e-18 0.021939 5.74773e-20 -0.000173593 0.0311726 3.59076e-18 -0.000760184 -1.29783e-19 0.000542908 -1.61176e-19 0.000152515 -3.52023e-19 3.01922e-19 -0.00211103 4.59502e-20 -0.000220943 -1.23616e-19 -0.000507639 -2.15775e-19 0.000639824 0.00125618 2.30579e-20 0.000434966 5.82863e-20 0.0002724 -6.58196e-20 -0.000369755 1.88931e-19 -0.000846857 -2.35401e-19 0.000369617 2.29708e-19 
1395.8 0 -2.38752e-18 0.0208308 4.19212e-20 -0.000114148 0.0316085 3.65839e-18 -0.000705369 -1.29723e-19 0.000535418 -1.83953e-19 0.000154833 -3.43822e-19 2.99425e-19 -0.00209392 5.95208e-20 -0.000201499 -1.22533e-19 -0.000497539 -2.003e-19 0.000617731 0.00128625 3.47775e-20 0.000455687 6.4167e-20 0.000291363 -2.43052e-20 -0.000350135 1.99346e-19 -0.000819949 -2.3297e-19 0.000386915 2.30626e-19 
1396.15 0 -2.25974e-18 0.0197235 3.80578e-20 -5.39644e-05 0.0320182 3.7299e-18 -0.000648683 -1.34404e-19 0.000534314 -1.91677e-19 0.000160409 -3.29972e-19 2.95706e-19 -0.00206783 7.56662e-20 -0.000181476 -1.1569e-19 -0.000483357 -1.82899e-19 0.000591553 0.00131651 3.18541e-20 0.000478323 7.45452e-20 0.000308542 1.58665e-20 -0.000328181 2.02757e-19 -0.000790317 -2.20287e-19 0.000401349 2.23044e-19 
1396.5 0 -2.13656e-18 0.0186181 3.07851e-20 5.55482e-06 0.0324024 3.78875e-18 -0.000589281 -1.18202e-19 0.000533802 -1.91546e-19 0.000171454 -3.31404e-19 3.02054e-19 -0.00203562 8.306e-20 -0.000158418 -1.11025e-19 -0.000465753 -1.68985e-19 0.000561188 0.00134702 3.97497e-20 0.000502621 7.80038e-20 0.0003254 5.04701e-20 -0.000303257 1.90272e-19 -0.000755634 -2.11605e-19 0.000413815 2.24594e-19 
1396.85 0 -2.02749e-18 0.0175136 1.83043e-20 6.51541e-05 0.0327631 3.83324e-18 -0.000531376 -1.1247e-19 0.000528595 -1.85543e-19 0.000184018 -3.56232e-19 3.13586e-19 -0.00200111 9.75115e-20 -0.000134787 -1.12122e-19 -0.000445326 -1.54733e-19 0.00052539 0.00137688 4.20362e-20 0.000527131 8.30924e-20 0.000341423 6.58075e-20 -0.000276423 1.76835e-19 -0.000718168 -1.91134e-19 0.000428173 2.1696e-19 
1397.2 0 -1.90569e-18 0.0164094 2.52834e-21 0.000123715 0.0331036 3.88801e-18 -0.000477309 -1.04401e-19 0.000519767 -1.76724e-19 0.000195296 -3.75541e-19 3.15552e-19 -0.00197148 9.23876e-20 -0.000116521 -1.09879e-19 -0.000424246 -1.4798e-19 0.00048606 0.00140609 6.15586e-20 0.000552879 7.86191e-20 0.00035414 8.55557e-20 -0.000248226 1.76921e-19 -0.000681749 -1.77203e-19 0.000445734 2.1687e-19 
1397.55 0 -1.78632e-18 0.0153062 7.6979e-22 0.000179755 0.0334266 3.93329e-18 -0.000425914 -1.14562e-19 0.000514077 -1.59811e-19 0.000204791 -3.74057e-19 3.16601e-19 -0.00195178 1.04405e-19 -0.000104153 -1.00397e-19 -0.0004044 -1.41804e-19 0.000444941 0.0014356 8.31124e-20 0.000581874 8.17364e-20 0.000362342 1.09254e-19 -0.000216863 1.68602e-19 -0.000648043 -1.69253e-19 0.000463245 2.14999e-19 
1397.9 0 -1.66731e-18 0.0142051 -6.25933e-21 0.000233207 0.0337304 3.98746e-18 -0.000376588 -1.24341e-19 0.000518203 -1.54863e-19 0.000210816 -3.657e-19 3.1578e-19 -0.00194043 1.05953e-19 -9.41804e-05 -1.05814e-19 -0.000387985 -1.47726e-19 0.000401925 0.00146497 1.08688e-19 0.000614973 8.23623e-20 0.000366133 1.308e-19 -0.000181173 1.69737e-19 -0.000616755 -1.58968e-19 0.000479872 2.20169e-19 
1398.25 0 -1.55924e-18 0.0131075 -3.32558e-21 0.000284043 0.0340095 4.04335e-18 -0.00032629 -1.24293e-19 0.000532903 -1.4826e-19 0.000213051 -3.68791e-19 3.1084e-19 -0.00193415 1.14315e-19 -8.6836e-05 -1.22784e-19 -0.000377378 -1.44338e-19 0.000357243 0.00149335 1.27178e-19 0.000650902 9.48974e-20 0.000366749 1.46281e-19 -0.000142549 1.57724e-19 -0.00058616 -1.52961e-19 0.000496797 2.14326e-19 
1398.6 0 -1.44132e-18 0.012014 -2.11481e-21 0.00033149 0.0342602 4.08583e-18 -0.000273244 -1.19659e-19 0.000555222 -1.41573e-19 0.000214199 -3.75897e-19 3.05361e-19 -0.00193051 1.30606e-19 -8.29652e-05 -1.36583e-19 -0.00037211 -1.37546e-19 0.000312202 0.00152133 1.33786e-19 0.000686757 1.00271e-19 0.000367615 1.52181e-19 -0.000105237 1.51709e-19 -0.000555574 -1.49305e-19 0.000513655 2.1957e-19 
1398.95 0 -1.32766e-18 0.0109245 1.4288e-20 0.000374632 0.0344834 4.11976e-18 -0.000220657 -9.94564e-20 0.000585205 -1.27588e-19 0.000216864 -3.84497e-19 3.14343e-19 -0.00192713 1.23921e-19 -8.30496e-05 -1.25624e-19 -0.000372059 -1.36712e-19 0.00026866 0.00154916 1.38827e-19 0.000720696 1.12053e-19 0.000370828 1.69012e-19 -7.22481e-05 1.52305e-19 -0.000525704 -1.46221e-19 0.000532168 2.20587e-19 
1399.3 0 -1.19893e-18 0.00983826 8.25155e-21 0.000413097 0.034681 4.15036e-18 -0.000171652 -8.78397e-20 0.000623339 -1.1858e-19 0.000221725 -3.90918e-19 3.18907e-19 -0.00192436 1.25739e-19 -8.88956e-05 -1.09611e-19 -0.000376199 -1.32221e-19 0.000227538 0.00157786 1.47201e-19 0.000753305 1.12434e-19 0.000375062 1.75005e-19 -4.30109e-05 1.35526e-19 -0.000495295 -1.37497e-19 0.000553843 2.27747e-19 
1399.65 0 -1.05826e-18 0.00875457 -8.88965e-22 0.000447951 0.0348548 4.17802e-18 -0.000127329 -7.11771e-20 0.000663925 -1.09775e-19 0.000228319 -3.83903e-19 3.21373e-19 -0.00192424 1.22818e-19 -9.89798e-05 -1.04234e-19 -0.00038093 -1.30209e-19 0.000191259 0.00160799 1.60449e-19 0.000785175 1.20885e-19 0.000378811 1.95853e-19 -1.44376e-05 1.24875e-19 -0.000464254 -1.26544e-19 0.000576589 2.34577e-19 
1400 0 -9.29311e-19 0.00767375 -5.44362e-21 0.000479636 0.0350065 4.20587e-18 -8.44317e-05 -5.01069e-20 0.000700434 -1.04748e-19 0.000233645 -3.75573e-19 3.11596e-19 -0.00192696 1.21955e-19 -0.000109176 -8.41517e-20 -0.000386284 -1.28035e-19 0.00016137 0.00163819 1.76426e-19 0.000816476 1.28332e-19 0.000382796 2.28251e-19 1.691e-05 1.12806e-19 -0.000433853 -1.21704e-19 0.000598217 2.56698e-19 
1400.35 0 -7.96545e-19 0.00659747 -5.22727e-21 0.000508471 0.0351335 4.24679e-18 -3.96382e-05 -3.25604e-20 0.000732103 -9.16907e-20 0.000234675 -3.63805e-19 3.10162e-19 -0.00192863 1.12372e-19 -0.000116861 -6.46125e-20 -0.00039236 -1.32672e-19 0.000136478 0.00166857 1.82461e-19 0.000847613 1.40335e-19 0.000386822 2.48531e-19 5.01979e-05 1.28576e-19 -0.000404428 -1.32231e-19 0.000618602 2.78132e-19 
1400.7 0 -6.60648e-19 0.00552679 -8.57246e-21 0.00053596 0.0352308 4.2778e-18 6.75885e-06 -2.37244e-20 0.000762015 -6.9087e-20 0.000231077 -3.41179e-19 3.01958e-19 -0.00192545 1.06318e-19 -0.00012083 -5.8312e-20 -0.000395801 -1.38866e-19 0.000116514 0.00169958 1.72021e-19 0.000877604 1.44978e-19 0.000389696 2.77052e-19 8.20705e-05 1.38219e-19 -0.000375756 -1.38959e-19 0.000637399 2.86571e-19 
1401.05 0 -5.27313e-19 0.00446291 -1.01301e-20 0.000563681 0.0352982 4.31122e-18 5.57486e-05 -1.14908e-20 0.00079305 -3.9239e-20 0.000222547 -3.33811e-19 2.9666e-19 -0.00191755 9.22704e-20 -0.000121404 -3.66836e-20 -0.000394571 -1.46247e-19 0.000100513 0.00173098 1.75179e-19 0.000904539 1.50514e-19 0.000391392 2.97059e-19 0.000112466 1.49812e-19 -0.000347857 -1.38525e-19 0.000653724 2.98691e-19 
1401.4 0 -4.04295e-19 0.00340635 -3.10529e-20 0.00059183 0.0353398 4.33147e-18 0.000110426 -1.50818e-20 0.000825254 -1.69399e-20 0.000209149 -3.27429e-19 2.89665e-19 -0.00190833 7.90419e-20 -0.000118872 -1.57133e-20 -0.000391516 -1.343e-19 8.64717e-05 0.00176112 1.78111e-19 0.000926485 1.59483e-19 0.000392788 3.33999e-19 0.000142372 1.50774e-19 -0.000319991 -1.34988e-19 0.00066578 2.92922e-19 
1401.75 0 -2.78611e-19 0.00235834 -4.37657e-20 0.000619346 0.0353589 4.35185e-18 0.000173971 -3.79725e-21 0.000855742 -3.36566e-23 0.000190933 -3.2822e-19 2.7334e-19 -0.00189964 8.3775e-20 -0.000110739 1.58953e-21 -0.000388407 -1.32616e-19 7.27672e-05 0.00178845 1.83766e-19 0.00094276 1.61763e-19 0.000394821 3.62303e-19 0.0001723 1.54393e-19 -0.000290044 -1.25651e-19 0.00067352 3.08158e-19 
1402.1 0 -1.53723e-19 0.00132156 -5.31192e-20 0.000646726 0.0353534 4.37357e-18 0.000243717 1.2823e-20 0.000879207 1.92967e-20 0.000165746 -3.20024e-19 2.65682e-19 -0.0018906 9.18141e-20 -9.82384e-05 4.67825e-21 -0.000385731 -1.31867e-19 5.59811e-05 0.00181269 2.03127e-19 0.000952381 1.59797e-19 0.000397499 3.9086e-19 0.000202586 1.71102e-19 -0.000258704 -1.24352e-19 0.000679297 3.0957e-19 
1402.45 0 -3.89474e-20 0.000296364 -6.13721e-20 0.000675448 0.0353175 4.39907e-18 0.000311484 1.14986e-20 0.000891805 3.63665e-20 0.000131907 -3.11151e-19 2.60453e-19 -0.00188206 1.00331e-19 -8.5236e-05 2.39095e-20 -0.000386166 -1.29194e-19 3.35464e-05 0.00183212 2.16438e-19 0.000954337 1.73591e-19 0.000399121 4.07416e-19 0.000232599 1.86859e-19 -0.000225659 -9.47465e-20 0.000683801 3.1431e-19 
1402.8 0 7.27064e-20 -0.000719034 -6.73547e-20 0.000704801 0.0352498 4.41819e-18 0.00037352 7.92012e-21 0.000893687 3.85041e-20 9.30816e-05 -3.04496e-19 2.51275e-19 -0.00187678 9.65792e-20 -7.16638e-05 4.08437e-20 -0.000390141 -1.29326e-19 5.90247e-06 0.00184626 2.32061e-19 0.000951265 1.67672e-19 0.000398469 4.23992e-19 0.000261153 1.91028e-19 -0.000187839 -7.25094e-20 0.000687555 3.14339e-19 
1403.15 0 1.95429e-19 -0.00172552 -7.58474e-20 0.000733114 0.0351555 4.42725e-18 0.000432198 8.24135e-21 0.000887007 4.03899e-20 5.58587e-05 -2.92352e-19 2.36973e-19 -0.00187446 9.11281e-20 -5.61851e-05 4.78132e-20 -0.000396099 -1.33243e-19 -2.54164e-05 0.00185626 2.52369e-19 0.000945915 1.6892e-19 0.000397217 4.38234e-19 0.000288249 1.93506e-19 -0.000144822 -5.96455e-20 0.000691316 3.0931e-19 
1403.5 0 3.07996e-19 -0.0027221 -8.24128e-20 0.00076065 0.0350412 4.42135e-18 0.000492365 1.11702e-20 0.000872946 4.54089e-20 2.11386e-05 -2.85166e-19 2.37501e-19 -0.001871 8.95361e-20 -3.81371e-05 4.9814e-20 -0.000404315 -1.32136e-19 -5.97178e-05 0.00186198 2.66047e-19 0.000938507 1.55463e-19 0.000397063 4.61121e-19 0.000313995 2.03001e-19 -9.97258e-05 -4.8057e-20 0.000694561 3.08038e-19 
1403.85 0 4.30831e-19 -0.00370811 -7.53311e-20 0.000788362 0.0349107 4.42246e-18 0.000553964 3.03165e-21 0.000848417 4.76634e-20 -1.46009e-05 -2.81664e-19 2.34434e-19 -0.00186243 8.68824e-20 -1.83877e-05 5.21116e-20 -0.000417237 -1.27733e-19 -9.62882e-05 0.00186562 2.88483e-19 0.000928988 1.47081e-19 0.00039837 4.77794e-19 0.000338303 2.18502e-19 -5.615e-05 -3.07147e-20 0.000696666 2.96352e-19 
1404.2 0 5.5566e-19 -0.00468567 -7.21727e-20 0.000816225 0.0347646 4.40201e-18 0.000610862 9.73497e-21 0.000808623 5.04199e-20 -5.27386e-05 -2.70858e-19 2.3604e-19 -0.00184525 7.31576e-20 1.81855e-06 5.44907e-20 -0.000435228 -1.27357e-19 -0.000136237 0.00186787 3.03004e-19 0.000917734 1.33292e-19 0.000399715 4.88428e-19 0.000362364 2.35382e-19 -1.56892e-05 -2.24224e-20 0.000697558 2.87509e-19 
1404.55 0 6.86826e-19 -0.00565638 -8.27338e-20 0.000845831 0.0346021 4.38504e-18 0.000660592 3.01311e-20 0.000756347 4.13771e-20 -9.05168e-05 -2.51456e-19 2.36679e-19 -0.00181828 6.8787e-20 2.09594e-05 4.10993e-20 -0.000453873 -1.24422e-19 -0.000181077 0.00186742 3.17559e-19 0.000906008 1.37639e-19 0.000397101 5.04607e-19 0.000386915 2.39182e-19 2.21689e-05 -1.56679e-20 0.00069772 2.79546e-19 
1404.9 0 8.13894e-19 -0.00661842 -1.02206e-19 0.00087803 0.0344194 4.3671e-18 0.000704632 5.96317e-20 0.000699561 3.17608e-20 -0.000126327 -2.26682e-19 2.40248e-19 -0.00178625 5.84927e-20 3.90175e-05 4.05806e-20 -0.000470372 -1.20628e-19 -0.000228604 0.0018645 3.27984e-19 0.000895267 1.31082e-19 0.000389583 5.17603e-19 0.000412943 2.44096e-19 5.88127e-05 -1.74812e-20 0.000695603 2.70883e-19 
1405.25 0 9.31597e-19 -0.00757054 -1.22099e-19 0.000910734 0.034212 4.34691e-18 0.000744271 6.66711e-20 0.000641982 3.28964e-20 -0.000163692 -2.22551e-19 2.37827e-19 -0.00175325 5.08112e-20 5.68358e-05 2.29881e-20 -0.000484954 -1.1251e-19 -0.000277639 0.00186018 3.43017e-19 0.000885026 1.27376e-19 0.000379689 5.24026e-19 0.000441957 2.3375e-19 9.63332e-05 -2.48516e-20 0.000691142 2.63501e-19 
1405.6 0 1.05048e-18 -0.00851131 -1.32576e-19 0.000940916 0.0339823 4.3376e-18 0.000779948 7.57505e-20 0.00058297 1.72654e-20 -0.000204119 -2.23642e-19 2.36481e-19 -0.0017183 4.48274e-20 7.3552e-05 1.2043e-20 -0.000497328 -9.64804e-20 -0.000327276 0.00185395 3.42394e-19 0.000874565 1.25521e-19 0.000368048 5.42782e-19 0.000472851 2.31864e-19 0.000134996 -2.08002e-20 0.000687698 2.49584e-19 
1405.95 0 1.16005e-18 -0.00943583 -1.41907e-19 0.00096852 0.0337333 4.31881e-18 0.000811718 9.30687e-20 0.000520937 9.51476e-21 -0.000245725 -2.14164e-19 2.26071e-19 -0.0016788 4.87597e-20 8.78874e-05 -4.42701e-21 -0.00050639 -8.40026e-20 -0.0003725 0.00184521 3.43923e-19 0.000864298 1.20651e-19 0.000354961 5.55286e-19 0.000504676 2.36419e-19 0.000173461 5.67331e-21 0.000688177 2.37199e-19 
1406.3 0 1.27897e-18 -0.0103417 -1.53903e-19 0.000996424 0.0334632 4.30842e-18 0.000837969 1.00092e-19 0.000455796 1.0294e-20 -0.000287851 -1.99376e-19 2.10596e-19 -0.00163599 4.73059e-20 9.94335e-05 -1.14924e-20 -0.000511879 -7.40911e-20 -0.000407403 0.00183403 3.39224e-19 0.000853271 1.18375e-19 0.000340587 5.67488e-19 0.000536214 2.46606e-19 0.000209855 1.77174e-20 0.000691928 2.24661e-19 
1406.65 0 1.39532e-18 -0.011231 -1.79212e-19 0.00102542 0.0331725 4.30016e-18 0.000858004 1.09938e-19 0.000390352 -9.77011e-22 -0.000328851 -1.93448e-19 1.95415e-19 -0.00159661 5.15192e-20 0.000109436 -1.81231e-20 -0.000515328 -6.5791e-20 -0.00043001 0.00182155 3.5296e-19 0.000839546 1.2182e-19 0.000324595 5.72598e-19 0.00056465 2.50535e-19 0.000243185 2.84134e-20 0.000696241 2.06921e-19 
1407 0 1.50668e-18 -0.0121045 -1.9443e-19 0.00105273 0.0328628 4.28202e-18 0.000872809 1.00821e-19 0.00032841 -1.28246e-20 -0.000364946 -1.75815e-19 1.83703e-19 -0.00156672 4.78812e-20 0.000120759 -2.96122e-20 -0.000517062 -6.1964e-20 -0.000444331 0.00181113 3.56882e-19 0.000822668 1.15655e-19 0.000306991 5.81274e-19 0.000587455 2.53026e-19 0.000275179 2.43661e-20 0.000700086 1.89591e-19 
1407.35 0 1.61734e-18 -0.0129617 -2.09777e-19 0.00107641 0.0325354 4.26521e-18 0.000882255 1.07128e-19 0.000274026 -1.18272e-20 -0.000393085 -1.76426e-19 1.59046e-19 -0.00154577 4.55313e-20 0.000135657 -3.79359e-20 -0.000515559 -6.43936e-20 -0.000454187 0.00180421 3.54455e-19 0.000803848 1.23431e-19 0.000289276 5.82696e-19 0.000604322 2.61292e-19 0.000306882 2.16722e-20 0.000704915 1.68709e-19 
1407.7 0 1.72455e-18 -0.0138017 -2.22386e-19 0.0010977 0.0321926 4.24725e-18 0.000887474 1.17817e-19 0.000229405 5.34639e-21 -0.000413194 -1.71496e-19 1.2351e-19 -0.0015281 3.03378e-20 0.000153098 -4.43039e-20 -0.000511992 -6.28437e-20 -0.000460674 0.00179867 3.40742e-19 0.00078459 1.08677e-19 0.000274783 5.65841e-19 0.000618227 2.59322e-19 0.000337472 2.72534e-20 0.000711809 1.59924e-19 
1408.05 0 1.82461e-18 -0.0146216 -2.32119e-19 0.0011185 0.0318341 4.22157e-18 0.000890733 1.21789e-19 0.000191214 9.33235e-21 -0.000427422 -1.79367e-19 1.04128e-19 -0.00150996 2.41274e-20 0.000171507 -6.40194e-20 -0.000508528 -5.55773e-20 -0.000466336 0.00179189 3.357e-19 0.000766377 9.25415e-20 0.000264858 5.623e-19 0.000631098 2.65233e-19 0.000367296 3.95284e-20 0.000719232 1.58861e-19 
1408.4 0 1.92028e-18 -0.0154195 -2.37548e-19 0.00113888 0.0314553 4.19307e-18 0.000892761 1.32126e-19 0.000153953 1.38904e-20 -0.000437572 -1.89246e-19 8.44882e-20 -0.00149289 1.9969e-20 0.000191663 -6.00552e-20 -0.000505843 -3.92362e-20 -0.000472784 0.00178245 3.30893e-19 0.000749231 8.30709e-20 0.000257206 5.73441e-19 0.000642995 2.66657e-19 0.00039734 4.12914e-20 0.000725486 1.45197e-19 
1408.75 0 2.00992e-18 -0.0161979 -2.44368e-19 0.00115931 0.0310543 4.15732e-18 0.000892147 1.46042e-19 0.000116543 3.00835e-20 -0.000444397 -2.09311e-19 6.21744e-20 -0.00147951 2.34235e-20 0.000214228 -5.85852e-20 -0.000504107 -2.75658e-20 -0.00047978 0.00177165 3.14102e-19 0.000732874 7.41482e-20 0.000249264 5.90864e-19 0.000655922 2.67476e-19 0.000429584 2.75454e-20 0.000729871 1.42263e-19 
1409.1 0 2.10337e-18 -0.0169591 -2.55971e-19 0.00118002 0.0306352 4.10486e-18 0.00088755 1.47176e-19 8.24634e-05 3.62965e-20 -0.000447054 -2.1628e-19 4.10343e-20 -0.00147037 3.36048e-20 0.00023594 -6.04456e-20 -0.000504752 -2.78155e-20 -0.000490046 0.00176097 2.91764e-19 0.000717472 6.43199e-20 0.000241256 5.9599e-19 0.000671854 2.74127e-19 0.000463317 2.0087e-20 0.00073373 1.35914e-19 
1409.45 0 2.19013e-18 -0.0177034 -2.65299e-19 0.00120068 0.0301996 4.05625e-18 0.000879821 1.36025e-19 5.56559e-05 5.77931e-20 -0.000444935 -2.13874e-19 4.54154e-20 -0.00146374 4.41466e-20 0.000251239 -6.25148e-20 -0.000510488 -1.87149e-20 -0.000506472 0.00175033 2.72092e-19 0.000700988 5.76284e-20 0.000235323 6.14618e-19 0.000689305 2.80365e-19 0.000494947 1.83115e-20 0.000739006 1.27312e-19 
1409.8 0 2.28989e-18 -0.0184335 -2.80453e-19 0.00122188 0.0297485 4.0185e-18 0.000869653 1.4186e-19 3.61859e-05 6.31599e-20 -0.000439251 -2.07383e-19 4.66648e-20 -0.00145801 4.15953e-20 0.00026065 -5.70747e-20 -0.000520796 -7.95116e-21 -0.000527744 0.00173893 2.3515e-19 0.000680619 5.36202e-20 0.00023352 6.23003e-19 0.000706638 2.90358e-19 0.000522018 9.11129e-21 0.000745745 1.23826e-19 
1410.15 0 2.39157e-18 -0.0191513 -2.99702e-19 0.00124247 0.029289 3.97308e-18 0.000858056 1.18933e-19 1.80152e-05 7.10355e-20 -0.000430395 -2.03874e-19 3.66389e-20 -0.00145166 2.36472e-20 0.000269127 -5.05849e-20 -0.000532959 8.60141e-21 -0.00055172 0.00172553 2.18456e-19 0.000655049 4.41818e-20 0.000235386 6.3402e-19 0.000723131 2.97195e-19 0.000543985 6.01874e-21 0.000753837 1.18995e-19 
1410.5 0 2.48693e-18 -0.0198536 -3.02583e-19 0.00126131 0.0288291 3.92336e-18 0.000847325 1.17273e-19 -5.3955e-06 8.33943e-20 -0.000417292 -2.04213e-19 4.63237e-20 -0.0014432 4.02523e-21 0.000277446 -4.5868e-20 -0.000545901 2.43137e-20 -0.00057578 0.00170949 1.98348e-19 0.000624799 3.95928e-20 0.000238834 6.38154e-19 0.000736594 3.07326e-19 0.000562944 -5.20295e-21 0.000762705 1.2703e-19 
1410.85 0 2.59188e-18 -0.0205361 -3.15622e-19 0.00127761 0.0283696 3.88068e-18 0.000838971 1.08661e-19 -3.57409e-05 7.89589e-20 -0.000401158 -2.03407e-19 5.94208e-20 -0.00143599 -6.57037e-21 0.0002845 -4.22621e-20 -0.00056002 2.49129e-20 -0.000598803 0.00169145 1.81701e-19 0.000591721 3.89221e-20 0.000243795 6.47413e-19 0.000746612 3.17523e-19 0.000583272 7.45812e-21 0.000769436 1.28595e-19 
1411.2 0 2.6894e-18 -0.0211983 -3.03907e-19 0.00129007 0.0279044 3.83063e-18 0.000831352 1.07863e-19 -7.06058e-05 8.50121e-20 -0.00038456 -2.05508e-19 7.63285e-20 -0.00143372 -3.37951e-21 0.000292404 -4.05596e-20 -0.000575233 2.49051e-20 -0.000623769 0.00167276 1.76271e-19 0.000557475 1.97806e-20 0.000252742 6.45116e-19 0.000755562 3.29688e-19 0.000607195 9.25788e-21 0.000771843 1.34486e-19 
1411.55 0 2.79502e-18 -0.0218432 -2.9945e-19 0.0012999 0.0274295 3.77594e-18 0.000822126 1.12455e-19 -0.000106786 9.0519e-20 -0.000368058 -2.06231e-19 8.19636e-20 -0.00143456 -1.52893e-21 0.000303342 -4.33444e-20 -0.000592099 2.41038e-20 -0.000653393 0.00165412 1.60123e-19 0.000523862 1.74471e-20 0.000266523 6.45554e-19 0.000764046 3.25381e-19 0.000631896 1.54913e-20 0.000771036 1.43874e-19 
1411.9 0 2.89745e-18 -0.0224718 -2.92298e-19 0.00130974 0.0269439 3.71594e-18 0.000814809 1.26912e-19 -0.000141351 9.9079e-20 -0.000348261 -1.97961e-19 9.66034e-20 -0.0014353 1.51021e-21 0.000315367 -4.82319e-20 -0.000611704 2.53778e-20 -0.000684248 0.00163533 1.43432e-19 0.000492868 1.83054e-20 0.000282849 6.31683e-19 0.000770468 3.19166e-19 0.000655152 3.12279e-20 0.000769165 1.50403e-19 
1412.25 0 2.99153e-18 -0.0230844 -2.90203e-19 0.00132055 0.0264464 3.65768e-18 0.000814284 1.36518e-19 -0.000172208 9.80052e-20 -0.000322323 -2.08587e-19 9.97308e-20 -0.00143427 -1.10153e-20 0.000325752 -5.4031e-20 -0.000632553 3.3241e-20 -0.000712149 0.00161714 1.31999e-19 0.000466212 3.74305e-20 0.00029823 6.19977e-19 0.000775921 3.11214e-19 0.00067712 4.18357e-20 0.000766315 1.47471e-19 
1412.6 0 3.07131e-18 -0.0236806 -2.92686e-19 0.00133233 0.0259389 3.5915e-18 0.000821024 1.37756e-19 -0.000198778 1.1498e-19 -0.000293745 -2.04817e-19 9.16632e-20 -0.00143075 -2.47993e-20 0.000333852 -5.88902e-20 -0.00065224 4.04575e-20 -0.000737887 0.00159969 1.20992e-19 0.000444935 5.52915e-20 0.000309964 6.06473e-19 0.000781231 3.02257e-19 0.000696851 5.63579e-20 0.000761025 1.46243e-19 
1412.95 0 3.1489e-18 -0.0242584 -2.87777e-19 0.00134482 0.025424 3.52218e-18 0.000833672 1.34807e-19 -0.000220663 1.22519e-19 -0.000266325 -2.16192e-19 9.02153e-20 -0.00142446 -4.40236e-20 0.000340515 -7.37619e-20 -0.000668522 5.29692e-20 -0.000762549 0.00158279 1.18413e-19 0.000428525 6.77595e-20 0.000316256 5.87139e-19 0.000785716 2.85857e-19 0.000714631 6.04693e-20 0.000752353 1.26839e-19 
1413.3 0 3.21943e-18 -0.0248181 -2.84396e-19 0.00135876 0.0249041 3.44679e-18 0.000850341 1.2688e-19 -0.00023682 1.20464e-19 -0.000237139 -2.14835e-19 9.45015e-20 -0.00141432 -5.09275e-20 0.000345917 -8.84282e-20 -0.000677057 6.89572e-20 -0.000785139 0.00156544 1.15434e-19 0.000415043 7.52702e-20 0.000317599 5.807e-19 0.000789946 2.85759e-19 0.000731914 5.90422e-20 0.000742164 1.30366e-19 
1413.65 0 3.29181e-18 -0.0253628 -2.71802e-19 0.0013757 0.0243815 3.37318e-18 0.000869463 1.06148e-19 -0.000244359 1.25506e-19 -0.000203835 -2.04496e-19 8.65099e-20 -0.00139876 -6.27283e-20 0.0003495 -8.93279e-20 -0.000676954 7.31603e-20 -0.000805571 0.00154552 1.19074e-19 0.000401727 7.53994e-20 0.000316864 5.82583e-19 0.000794524 2.78603e-19 0.000748531 6.75095e-20 0.00073332 1.33719e-19 
1414 0 3.36902e-18 -0.025895 -2.6993e-19 0.00139704 0.0238561 3.30243e-18 0.00088935 1.01307e-19 -0.000242578 1.35955e-19 -0.000168637 -1.91263e-19 8.276e-20 -0.00137666 -5.87093e-20 0.000350346 -1.0536e-19 -0.000671919 7.9405e-20 -0.000824926 0.00152278 1.24023e-19 0.000387303 6.91248e-20 0.000315284 5.89411e-19 0.000799481 2.75574e-19 0.000764286 8.28207e-20 0.000728609 1.43187e-19 
1414.35 0 3.4532e-18 -0.0264159 -2.65266e-19 0.00142145 0.0233275 3.22052e-18 0.000907336 9.56692e-20 -0.000236952 1.48749e-19 -0.000131782 -1.66668e-19 7.40437e-20 -0.00134732 -6.41353e-20 0.000347037 -1.14556e-19 -0.000665961 7.96788e-20 -0.000842939 0.00149848 1.18349e-19 0.000371645 8.75833e-20 0.000312798 5.86234e-19 0.000804225 2.64211e-19 0.000777872 1.00464e-19 0.000728614 1.56282e-19 
1414.7 0 3.53004e-18 -0.0269223 -2.50851e-19 0.00144612 0.0227928 3.13598e-18 0.000920357 7.94188e-20 -0.000234341 1.69541e-19 -9.35354e-05 -1.42445e-19 6.86798e-20 -0.00131074 -7.11379e-20 0.000340738 -1.23789e-19 -0.00066301 7.78984e-20 -0.000856587 0.00147327 1.28074e-19 0.000353188 1.00645e-19 0.000309467 5.92698e-19 0.000806432 2.53791e-19 0.000787389 1.2778e-19 0.000731067 1.60538e-19 
1415.05 0 3.59469e-18 -0.0274098 -2.38304e-19 0.00146922 0.0222442 3.05466e-18 0.000926902 8.96095e-20 -0.000238176 1.77619e-19 -5.84482e-05 -1.01254e-19 6.91265e-20 -0.0012707 -6.90607e-20 0.000335579 -1.30059e-19 -0.000664405 6.30336e-20 -0.000864144 0.00144635 1.30785e-19 0.000332175 1.18305e-19 0.000304609 5.90712e-19 0.000804735 2.52641e-19 0.0007933 1.49308e-19 0.000732812 1.66673e-19 
1415.4 0 3.66619e-18 -0.0278771 -2.25393e-19 0.00148962 0.0216788 2.97205e-18 0.000927951 1.01674e-19 -0.000247291 1.76282e-19 -2.98486e-05 -7.89296e-20 6.46778e-20 -0.00123 -5.86986e-20 0.000334449 -1.33828e-19 -0.000668425 5.1468e-20 -0.000865582 0.00141734 1.38277e-19 0.000310875 1.12962e-19 0.000296665 5.9064e-19 0.000798761 2.54795e-19 0.000796175 1.5791e-19 0.000732517 1.70305e-19 
1415.75 0 3.72234e-18 -0.0283234 -2.15559e-19 0.00150882 0.0211012 2.88051e-18 0.000923931 1.0106e-19 -0.000257207 1.7726e-19 -6.64936e-06 -6.39251e-20 5.40198e-20 -0.00118566 -6.50559e-20 0.00033713 -1.27928e-19 -0.000674494 4.63878e-20 -0.000861356 0.00138669 1.33594e-19 0.000290479 1.04672e-19 0.000286132 5.7503e-19 0.000790185 2.46119e-19 0.000795362 1.72996e-19 0.000730687 1.67523e-19 
1416.1 0 3.78571e-18 -0.0287473 -2.13393e-19 0.0015293 0.0205135 2.79809e-18 0.000915179 9.52028e-20 -0.000265097 1.8707e-19 1.25682e-05 -4.52946e-20 3.9041e-20 -0.00113661 -7.59091e-20 0.000342964 -1.21541e-19 -0.000683709 4.65469e-20 -0.000854011 0.00135468 1.17118e-19 0.000271232 1.07428e-19 0.000275645 5.66991e-19 0.000780508 2.42982e-19 0.00079209 1.8263e-19 0.000726904 1.74726e-19 
1416.45 0 3.838e-18 -0.0291504 -2.04748e-19 0.00155084 0.0199157 2.72476e-18 0.000902399 1.06224e-19 -0.000269595 1.82168e-19 2.74067e-05 -3.11167e-20 2.93148e-20 -0.00108732 -8.5007e-20 0.000352406 -1.11236e-19 -0.000696646 4.08368e-20 -0.000842726 0.00132182 1.04468e-19 0.000252989 1.15711e-19 0.000266046 5.58079e-19 0.000768383 2.39191e-19 0.000788923 1.87537e-19 0.000719893 1.72807e-19 
1416.8 0 3.88581e-18 -0.0295359 -1.89633e-19 0.00157167 0.0193101 2.6456e-18 0.000884958 1.03806e-19 -0.000269239 1.85302e-19 3.879e-05 -2.05905e-20 1.37612e-20 -0.00103911 -1.01695e-19 0.000365648 -1.1984e-19 -0.000712688 5.45496e-20 -0.000823428 0.00128893 9.26019e-20 0.000235308 1.08753e-19 0.000255738 5.43647e-19 0.000753332 2.29642e-19 0.00078794 1.85608e-19 0.000710075 1.79497e-19 
1417.15 0 3.92183e-18 -0.0299044 -1.8272e-19 0.00159209 0.0186964 2.5437e-18 0.000862368 1.00599e-19 -0.000264078 1.82016e-19 5.00491e-05 -1.08474e-20 2.36832e-21 -0.000988986 -1.02807e-19 0.000381668 -1.28633e-19 -0.000731341 6.28429e-20 -0.000798426 0.00125717 8.05945e-20 0.000217489 1.171e-19 0.000242964 5.34397e-19 0.000738589 2.27157e-19 0.000789584 1.93654e-19 0.000698027 1.78732e-19 
1417.5 0 3.9601e-18 -0.0302546 -1.75177e-19 0.00161211 0.018071 2.45247e-18 0.000834211 1.0087e-19 -0.000255656 1.61863e-19 6.26504e-05 2.862e-23 1.49876e-21 -0.000935664 -9.92974e-20 0.000401504 -1.39848e-19 -0.000755991 6.74192e-20 -0.000772763 0.00122577 7.96339e-20 0.000199667 1.20036e-19 0.000228489 5.26823e-19 0.000725941 2.31549e-19 0.000791487 2.1739e-19 0.000682265 1.83343e-19 
1417.85 0 3.97313e-18 -0.030585 -1.89925e-19 0.00163116 0.0174319 2.37495e-18 0.000799253 9.24813e-20 -0.000247418 1.26671e-19 7.56381e-05 4.01903e-21 -9.30679e-22 -0.000879942 -1.03225e-19 0.000429461 -1.37423e-19 -0.000790692 7.54497e-20 -0.000745965 0.00119184 5.68396e-20 0.000183321 1.18204e-19 0.000212948 5.29231e-19 0.000714435 2.35059e-19 0.000792635 2.43827e-19 0.000661795 1.98721e-19 
1418.2 0 4.00054e-18 -0.0308937 -2.13504e-19 0.00164973 0.0167819 2.28974e-18 0.000756383 7.98105e-20 -0.00024368 1.14715e-19 9.05874e-05 1.43902e-20 -1.55856e-20 -0.000824959 -1.0938e-19 0.000466556 -1.40304e-19 -0.000833734 7.82826e-20 -0.000716381 0.00115344 4.34236e-20 0.000169304 1.13431e-19 0.00019681 5.29803e-19 0.000703066 2.48698e-19 0.000794452 2.60124e-19 0.000639807 2.04379e-19 
1418.55 0 4.01921e-18 -0.0311796 -2.21741e-19 0.00166732 0.0161236 2.20274e-18 0.000707209 6.11513e-20 -0.000243534 9.79663e-20 0.000107953 1.52257e-20 -3.17415e-20 -0.000773276 -1.30393e-19 0.000509615 -1.31767e-19 -0.000879513 7.38476e-20 -0.00068351 0.00111204 2.44737e-20 0.000156883 1.10625e-19 0.000182517 5.25918e-19 0.000690532 2.49512e-19 0.000797326 2.64083e-19 0.000619411 2.06908e-19 
1418.9 0 4.04645e-18 -0.0314444 -2.21224e-19 0.00168292 0.0154581 2.127e-18 0.000655452 3.69956e-20 -0.000241363 1.03108e-19 0.000125589 2.06482e-20 -4.09851e-20 -0.000722984 -1.33364e-19 0.000558271 -1.09445e-19 -0.000923476 6.73975e-20 -0.000646532 0.00107127 1.38951e-20 0.000145623 1.02051e-19 0.000170169 5.30208e-19 0.00067671 2.54388e-19 0.000800227 2.71335e-19 0.000601308 2.18304e-19 
1419.25 0 4.07916e-18 -0.031689 -2.25029e-19 0.00169703 0.0147857 2.03962e-18 0.000604598 1.44302e-20 -0.000233915 1.05061e-19 0.00014283 4.35161e-20 -4.13671e-20 -0.000671303 -1.35703e-19 0.000611587 -7.68193e-20 -0.000965289 6.50483e-20 -0.000606874 0.00103231 2.18351e-21 0.000135292 8.27639e-20 0.000158903 5.3466e-19 0.000663003 2.70467e-19 0.000802115 2.79136e-19 0.000585861 2.30975e-19 
1419.6 0 4.09711e-18 -0.0319142 -2.29297e-19 0.00171022 0.0141074 1.95374e-18 0.000555873 -1.67306e-20 -0.000219391 1.04878e-19 0.000161763 6.48073e-20 -2.54156e-20 -0.000619359 -1.39616e-19 0.000665772 -4.54157e-20 -0.0010065 5.99791e-20 -0.000567873 0.000994057 -2.31829e-20 0.000125364 7.79689e-20 0.000148597 5.43104e-19 0.000650484 2.71192e-19 0.000802829 2.77114e-19 0.000572343 2.39191e-19 
1419.95 0 4.11291e-18 -0.0321196 -2.36946e-19 0.00172239 0.0134267 1.86057e-18 0.000509305 -4.26609e-20 -0.000196857 1.23173e-19 0.000185296 8.23173e-20 -1.53632e-20 -0.000569674 -1.41481e-19 0.000719079 -2.04761e-20 -0.00104797 4.20537e-20 -0.000530409 0.000956153 -3.84485e-20 0.000116029 8.36528e-20 0.000139412 5.51679e-19 0.000641024 2.72423e-19 0.00080255 2.81998e-19 0.000558917 2.42914e-19 
1420.3 0 4.12805e-18 -0.0323032 -2.36402e-19 0.00173351 0.0127456 1.76707e-18 0.000465689 -5.21544e-20 -0.00016686 1.4512e-19 0.000212518 9.25884e-20 -1.05323e-20 -0.000525208 -1.49198e-19 0.000771255 1.5696e-20 -0.00109074 1.88627e-20 -0.000495395 0.000918605 -4.88229e-20 0.000107699 7.86495e-20 0.000132938 5.58086e-19 0.000636179 2.76998e-19 0.000802681 2.92338e-19 0.000544636 2.43993e-19 
1420.65 0 4.13487e-18 -0.0324648 -2.45223e-19 0.00174272 0.0120645 1.67229e-18 0.000426404 -6.71821e-20 -0.000129723 1.59132e-19 0.000240816 1.01999e-19 -5.05759e-21 -0.000486058 -1.40663e-19 0.000818925 5.38527e-20 -0.00113227 -4.27715e-21 -0.000462599 0.000880289 -4.387e-20 0.000100446 6.84095e-20 0.000129627 5.5675e-19 0.000633295 2.83983e-19 0.000804052 2.90053e-19 0.000530395 2.4237e-19 
1421 0 4.13846e-18 -0.0326065 -2.44434e-19 0.00175067 0.0113847 1.57616e-18 0.000391768 -7.21105e-20 -8.6197e-05 1.87438e-19 0.000268531 9.95882e-20 -9.57116e-21 -0.000449617 -1.41011e-19 0.000856537 8.05874e-20 -0.00116823 -1.35296e-20 -0.000428141 0.00083972 -4.60511e-20 9.44803e-05 6.13787e-20 0.000126938 5.60735e-19 0.000630598 2.95173e-19 0.000804675 2.91409e-19 0.00051635 2.41367e-19 
1421.35 0 4.16348e-18 -0.0327295 -2.41288e-19 0.00175917 0.0107067 1.4799e-18 0.000362215 -7.59173e-20 -3.70682e-05 2.04682e-19 0.000296253 1.06846e-19 -5.26614e-21 -0.000416486 -1.51224e-19 0.000881598 1.18144e-19 -0.00119904 -3.01976e-20 -0.000391414 0.000796196 -4.70285e-20 9.02595e-05 4.18391e-20 0.000122811 5.65892e-19 0.000629412 2.99738e-19 0.000803902 2.84954e-19 0.000502372 2.35895e-19 
1421.7 0 4.18036e-18 -0.0328328 -2.45466e-19 0.00176685 0.010029 1.37732e-18 0.000338885 -8.30962e-20 1.5527e-05 2.25721e-19 0.000326137 1.1587e-19 -1.09993e-20 -0.000387875 -1.55906e-19 0.000896928 1.55005e-19 -0.00122781 -5.83659e-20 -0.000357278 0.000751417 -3.61345e-20 8.83928e-05 2.58101e-20 0.000117978 5.79663e-19 0.000629189 2.99888e-19 0.000801858 2.80359e-19 0.000489079 2.38976e-19 
1422.05 0 4.1947e-18 -0.0329147 -2.56095e-19 0.00177002 0.00934823 1.28418e-18 0.000320632 -9.04134e-20 6.79839e-05 2.47964e-19 0.000359041 1.27169e-19 -1.41434e-20 -0.000359948 -1.68802e-19 0.00090836 1.72938e-19 -0.00125743 -8.33936e-20 -0.000328007 0.000707613 -9.06761e-21 8.76717e-05 2.90112e-21 0.000113135 5.88913e-19 0.000628203 2.82149e-19 0.000796877 2.74431e-19 0.000476608 2.45403e-19 
1422.4 0 4.20803e-18 -0.0329743 -2.68157e-19 0.00176753 0.00866238 1.19813e-18 0.000304045 -9.94501e-20 0.000118981 2.59071e-19 0.000394607 1.46407e-19 -1.4285e-20 -0.000328924 -1.74626e-19 0.000918319 1.80462e-19 -0.00128729 -8.99624e-20 -0.00030003 0.000665049 -2.36999e-21 8.5485e-05 -1.27503e-20 0.000108521 5.88758e-19 0.000627657 2.73541e-19 0.000789048 2.63913e-19 0.000465336 2.52378e-19 
1422.75 0 4.20888e-18 -0.0330106 -2.69042e-19 0.00175984 0.00797063 1.12271e-18 0.000288362 -1.03711e-19 0.000168379 2.57103e-19 0.000431187 1.67982e-19 -8.48625e-21 -0.000296881 -1.66284e-19 0.00092683 2.03729e-19 -0.00131705 -9.27581e-20 -0.000269781 0.000623661 1.48039e-20 8.04368e-05 -2.08147e-20 0.000104099 6.06365e-19 0.000628387 2.68442e-19 0.000779741 2.53346e-19 0.00045433 2.62718e-19 
1423.1 0 4.21092e-18 -0.0330243 -2.7343e-19 0.00174788 0.00727252 1.02741e-18 0.000277041 -1.13467e-19 0.000214576 2.61668e-19 0.000465806 1.89348e-19 -7.29937e-21 -0.000268012 -1.60317e-19 0.00093469 2.15044e-19 -0.00134838 -9.31552e-20 -0.000236346 0.000582855 3.22978e-20 7.2389e-05 -3.31576e-20 9.90761e-05 6.04419e-19 0.000628848 2.6376e-19 0.000772067 2.34384e-19 0.000443298 2.5922e-19 
1423.45 0 4.22831e-18 -0.0330175 -2.83298e-19 0.00173319 0.006571 9.2634e-19 0.000273622 -1.20847e-19 0.000255405 2.53036e-19 0.000498495 2.20462e-19 -6.07534e-22 -0.000243552 -1.66857e-19 0.000940988 2.33353e-19 -0.00137893 -9.39066e-20 -0.000200333 0.000541171 5.01124e-20 6.21327e-05 -4.71837e-20 9.17009e-05 6.06726e-19 0.000628655 2.69787e-19 0.000768156 2.23701e-19 0.000433389 2.58977e-19 
1423.8 0 4.22247e-18 -0.0329906 -2.94376e-19 0.00171789 0.00587013 8.19856e-19 0.000277316 -1.27197e-19 0.000289788 2.42463e-19 0.000530292 2.48814e-19 5.62269e-21 -0.000221588 -1.77216e-19 0.000944731 2.36428e-19 -0.00140623 -9.04415e-20 -0.000162921 0.000498486 5.98054e-20 5.01957e-05 -5.22051e-20 8.14061e-05 6.07544e-19 0.0006272 2.54188e-19 0.000766612 2.24521e-19 0.000423369 2.48691e-19 
1424.15 0 4.20794e-18 -0.032944 -3.02741e-19 0.00170266 0.00517246 7.19082e-19 0.000285005 -1.3311e-19 0.00032004 2.32935e-19 0.000558528 2.78565e-19 1.89315e-20 -0.000201162 -1.82065e-19 0.000948542 2.42914e-19 -0.00143156 -9.64253e-20 -0.000123166 0.000455421 6.40882e-20 3.61676e-05 -6.49935e-20 6.89074e-05 6.14006e-19 0.000622899 2.57301e-19 0.00076564 2.09503e-19 0.000411904 2.34268e-19 
1424.5 0 4.1984e-18 -0.0328788 -3.04075e-19 0.00168605 0.00448286 6.18092e-19 0.000292357 -1.19121e-19 0.000348566 2.39627e-19 0.000580623 3.04196e-19 2.69473e-20 -0.000181198 -1.76216e-19 0.000953674 2.54662e-19 -0.00145804 -1.11668e-19 -7.85885e-05 0.000411744 7.48061e-20 2.11442e-05 -8.01516e-20 5.5477e-05 6.20102e-19 0.000616492 2.53736e-19 0.000765097 1.99067e-19 0.000401193 2.21507e-19 
1424.85 0 4.18166e-18 -0.0327931 -3.07451e-19 0.00166795 0.00380474 5.24533e-19 0.000294363 -1.09337e-19 0.000375242 2.54341e-19 0.000598137 3.3132e-19 2.21475e-20 -0.00015664 -1.70234e-19 0.000959247 2.44989e-19 -0.00148574 -1.18029e-19 -3.08236e-05 0.000364103 6.72695e-20 7.32689e-06 -8.2197e-20 4.37789e-05 6.13185e-19 0.000611492 2.43493e-19 0.00076596 1.88504e-19 0.00039268 2.17088e-19 
1425.2 0 4.17176e-18 -0.0326842 -3.11739e-19 0.00164959 0.00313481 4.22194e-19 0.000290364 -7.83398e-20 0.000399137 2.72496e-19 0.000614864 3.56991e-19 3.32763e-20 -0.000127549 -1.71332e-19 0.000965984 2.44923e-19 -0.00151142 -1.31032e-19 1.5586e-05 0.000310085 6.00315e-20 -3.81128e-06 -8.43031e-20 3.53845e-05 6.02467e-19 0.000608349 2.29076e-19 0.000768069 1.7686e-19 0.000386949 2.17081e-19 
1425.55 0 4.14544e-18 -0.0325526 -3.21781e-19 0.00163021 0.0024698 3.31142e-19 0.000284192 -6.20425e-20 0.000418562 3.00125e-19 0.000632445 3.77346e-19 4.54992e-20 -0.000101926 -1.76663e-19 0.000972489 2.4747e-19 -0.0015332 -1.36667e-19 6.00659e-05 0.000253131 5.10224e-20 -1.29763e-05 -1.07235e-19 2.8979e-05 5.90227e-19 0.000604437 2.18724e-19 0.000769943 1.65738e-19 0.000382048 2.08272e-19 
1425.9 0 4.1152e-18 -0.0324 -3.17115e-19 0.0016085 0.00180925 2.36085e-19 0.000279847 -4.05689e-20 0.000431834 3.18264e-19 0.000649972 3.92847e-19 3.79438e-20 -8.51293e-05 -1.91911e-19 0.000978219 2.43792e-19 -0.00155261 -1.32395e-19 0.000102055 0.000198077 4.19421e-20 -2.10405e-05 -1.28751e-19 2.32942e-05 5.78703e-19 0.000599017 2.07279e-19 0.000769911 1.55202e-19 0.000373526 2.05968e-19 
1426.25 0 4.07299e-18 -0.032228 -3.02281e-19 0.001586 0.001153 1.35127e-19 0.000279758 -2.42715e-20 0.00043821 3.23709e-19 0.000664631 3.95099e-19 4.77802e-20 -7.31851e-05 -2.09314e-19 0.000985133 2.5463e-19 -0.00157274 -1.3086e-19 0.000137216 0.000147699 3.98917e-20 -2.83302e-05 -1.54681e-19 1.76434e-05 5.70069e-19 0.000592033 1.74185e-19 0.000766736 1.33416e-19 0.000361405 1.94799e-19 
1426.6 0 4.03621e-18 -0.0320371 -2.87599e-19 0.00156431 0.000501828 4.32802e-20 0.000283677 -6.2507e-21 0.000437166 3.21605e-19 0.000674368 4.03002e-19 3.85048e-20 -6.03178e-05 -2.08182e-19 0.00099252 2.6407e-19 -0.00159514 -1.27171e-19 0.000163987 0.000101155 2.80561e-20 -3.59391e-05 -1.68667e-19 1.22781e-05 5.6314e-19 0.00058302 1.40432e-19 0.000759275 1.23606e-19 0.000347661 1.81675e-19 
1426.95 0 3.99513e-18 -0.0318248 -2.73344e-19 0.00154059 -0.000143079 -3.31576e-20 0.00029072 1.02301e-20 0.000427664 3.15206e-19 0.00067902 4.20356e-19 2.92972e-20 -4.64587e-05 -2.11227e-19 0.000998798 2.91543e-19 -0.00161778 -1.19591e-19 0.000186737 5.56867e-05 1.68785e-20 -4.46906e-05 -1.98052e-19 9.40827e-06 5.69596e-19 0.000572503 1.15054e-19 0.000748507 1.20182e-19 0.000332328 1.6395e-19 
1427.3 0 3.96459e-18 -0.0315879 -2.78352e-19 0.00151469 -0.000783847 -1.13175e-19 0.000298219 3.89458e-20 0.000408148 2.95351e-19 0.000679419 4.36587e-19 1.94511e-20 -3.24167e-05 -2.12943e-19 0.0010036 3.14045e-19 -0.00163612 -1.22062e-19 0.00021052 1.09572e-05 1.18963e-20 -5.51826e-05 -2.13671e-19 1.0653e-05 5.76037e-19 0.000562454 9.54771e-20 0.000735159 1.14023e-19 0.000315723 1.51076e-19 
1427.65 0 3.94861e-18 -0.0313269 -2.85491e-19 0.00149004 -0.00142291 -1.99436e-19 0.000303437 7.14923e-20 0.00037995 2.69434e-19 0.000677448 4.52248e-19 7.16784e-21 -1.9016e-05 -2.08231e-19 0.00100703 3.31111e-19 -0.00164802 -1.29295e-19 0.00023661 -3.20975e-05 1.27762e-20 -6.89494e-05 -2.28234e-19 1.48433e-05 5.87776e-19 0.000553892 7.91603e-20 0.000718885 1.1072e-19 0.000297069 1.38004e-19 
1428 0 3.93211e-18 -0.0310455 -2.88246e-19 0.00146877 -0.00205805 -2.8706e-19 0.000307237 9.19611e-20 0.00034876 2.53518e-19 0.000675109 4.499e-19 2.2197e-21 -5.53199e-06 -2.04752e-19 0.00101112 3.53077e-19 -0.00165392 -1.4337e-19 0.00026303 -7.38347e-05 1.89661e-21 -8.49424e-05 -2.3583e-19 1.99571e-05 5.88672e-19 0.00054497 5.71102e-20 0.000700974 1.04583e-19 0.000274263 1.3269e-19 
1428.35 0 3.92103e-18 -0.030746 -2.9063e-19 0.00145167 -0.00268425 -3.70073e-19 0.00031098 1.13498e-19 0.00031837 2.31705e-19 0.000673624 4.48708e-19 2.74654e-21 9.96333e-06 -2.13431e-19 0.00101667 3.53384e-19 -0.00165576 -1.47182e-19 0.000289874 -0.000115015 -1.37374e-20 -0.000100332 -2.52875e-19 2.41717e-05 5.80586e-19 0.000533555 3.81478e-20 0.000682849 9.20271e-20 0.000247833 1.12373e-19 
1428.7 0 3.90707e-18 -0.0304301 -2.85114e-19 0.00143727 -0.00330057 -4.64829e-19 0.000314856 1.2827e-19 0.000286762 2.01353e-19 0.000674427 4.40244e-19 -5.41432e-21 2.90286e-05 -2.20299e-19 0.00101975 3.43973e-19 -0.00165395 -1.46889e-19 0.000319188 -0.000154563 -3.67735e-20 -0.000114991 -2.53339e-19 2.54546e-05 5.60961e-19 0.000519897 3.05151e-20 0.000665751 8.21521e-20 0.000219529 1.08287e-19 
1429.05 0 3.89771e-18 -0.0301009 -2.76981e-19 0.00142414 -0.00391023 -5.65512e-19 0.000319518 1.25995e-19 0.000252038 1.71218e-19 0.000677108 4.32546e-19 -1.20333e-21 5.34943e-05 -2.2788e-19 0.00101814 3.3824e-19 -0.00164822 -1.59814e-19 0.000351907 -0.000190579 -6.06228e-20 -0.000131062 -2.58019e-19 2.35408e-05 5.34691e-19 0.000504505 2.79843e-20 0.000649217 8.50737e-20 0.000187861 9.72242e-20 
1429.4 0 3.8669e-18 -0.0297627 -2.75257e-19 0.0014109 -0.00451512 -6.56037e-19 0.000327235 1.27248e-19 0.000214596 1.5006e-19 0.000677635 4.27452e-19 6.80481e-21 8.30468e-05 -2.40786e-19 0.00101667 3.32987e-19 -0.00163892 -1.69907e-19 0.000387447 -0.000223639 -7.57196e-20 -0.000149365 -2.649e-19 1.9994e-05 5.10557e-19 0.000488125 2.64963e-20 0.000632942 7.49386e-20 0.000150579 9.49402e-20 
1429.75 0 3.83994e-18 -0.0294169 -2.77363e-19 0.00139538 -0.00511272 -7.47017e-19 0.000337471 1.19399e-19 0.00017382 1.35922e-19 0.000672662 4.16262e-19 1.64801e-20 0.000116038 -2.41203e-19 0.00102053 3.22759e-19 -0.001626 -1.63272e-19 0.000422754 -0.000255557 -8.59437e-20 -0.00017007 -2.80568e-19 1.54648e-05 4.93129e-19 0.000471109 2.69961e-20 0.000617838 6.65394e-20 0.000110408 8.46933e-20 
1430.1 0 3.79786e-18 -0.0290605 -2.64408e-19 0.00137674 -0.00570086 -8.34194e-19 0.000344689 1.09726e-19 0.000128591 1.17389e-19 0.00066226 4.14689e-19 2.58244e-20 0.000150636 -2.47632e-19 0.00102884 3.11831e-19 -0.0016076 -1.53208e-19 0.000455934 -0.000287421 -1.01117e-19 -0.000193812 -2.86446e-19 9.84532e-06 4.7177e-19 0.000453214 1.83575e-20 0.000603014 6.97077e-20 7.04525e-05 6.80901e-20 
1430.45 0 3.75191e-18 -0.0286908 -2.65531e-19 0.00135476 -0.00628016 -9.28626e-19 0.000347376 9.6157e-20 7.81803e-05 1.02812e-19 0.000648202 4.1013e-19 2.4586e-20 0.000185537 -2.46353e-19 0.00103858 3.05867e-19 -0.0015808 -1.38717e-19 0.000488791 -0.000320134 -1.10362e-19 -0.000221107 -3.01764e-19 3.44128e-06 4.55626e-19 0.000434111 5.04698e-21 0.000585486 7.49551e-20 3.10868e-05 3.74984e-20 
1430.8 0 3.70733e-18 -0.0283083 -2.69443e-19 0.00132919 -0.00684899 -1.02042e-18 0.000349842 6.83636e-20 2.59053e-05 6.73462e-20 0.000632123 4.06327e-19 2.88351e-20 0.000220726 -2.37992e-19 0.00104727 3.13344e-19 -0.00154366 -1.31575e-19 0.000525385 -0.000351712 -1.2991e-19 -0.000250874 -3.08422e-19 -4.49501e-06 4.4344e-19 0.000412737 -3.56904e-21 0.000566695 6.59027e-20 -6.74746e-06 2.43726e-20 
1431.15 0 3.65863e-18 -0.0279128 -2.76081e-19 0.00129972 -0.00740335 -1.10545e-18 0.00035488 5.50383e-20 -2.51197e-05 2.69957e-20 0.000615601 4.00134e-19 2.32776e-20 0.00025709 -2.25509e-19 0.00105509 3.1797e-19 -0.00149462 -1.20406e-19 0.000567802 -0.000379954 -1.3074e-19 -0.000281071 -3.06458e-19 -1.51744e-05 4.24646e-19 0.000388142 -1.84326e-20 0.000550334 4.67652e-20 -4.28879e-05 1.08027e-20 
1431.5 0 3.60968e-18 -0.027503 -2.88071e-19 0.00126739 -0.00794301 -1.18759e-18 0.000365037 5.35939e-20 -7.68481e-05 -1.07431e-20 0.000598861 3.92895e-19 1.63371e-20 0.000295959 -2.25243e-19 0.00106347 3.20966e-19 -0.00143503 -1.02171e-19 0.000612093 -0.000406342 -1.29489e-19 -0.000311196 -3.09371e-19 -2.7356e-05 4.2518e-19 0.000361226 -2.50858e-20 0.000536997 3.265e-20 -7.76069e-05 -8.76532e-21 
1431.85 0 3.55788e-18 -0.0270786 -2.79397e-19 0.00123555 -0.0084698 -1.26677e-18 0.000381429 5.6555e-20 -0.000131842 -3.30447e-20 0.000580511 3.95045e-19 8.13422e-21 0.000336451 -2.15552e-19 0.00107195 3.18001e-19 -0.00137032 -1.02152e-19 0.000650065 -0.000432621 -1.38082e-19 -0.000343328 -3.18068e-19 -4.11011e-05 4.34984e-19 0.000333762 -1.83844e-20 0.000524781 1.92281e-20 -0.00011034 -2.89025e-20 
1432.2 0 3.49999e-18 -0.0266389 -2.90758e-19 0.00120624 -0.00898517 -1.34697e-18 0.00040023 4.61618e-20 -0.000191287 -6.84943e-20 0.00055993 3.97243e-19 7.2075e-21 0.000376936 -2.1073e-19 0.00108063 3.00926e-19 -0.00130823 -9.07263e-20 0.000677837 -0.00045895 -1.43847e-19 -0.000379329 -3.30979e-19 -5.94363e-05 4.41185e-19 0.000306394 -3.96332e-20 0.000512113 1.55109e-20 -0.000142168 -3.57939e-20 
1432.55 0 3.44466e-18 -0.0261847 -2.88929e-19 0.00117992 -0.00949002 -1.41512e-18 0.000417315 4.98727e-20 -0.000253179 -7.39563e-20 0.000538436 3.9532e-19 -6.55075e-21 0.000418714 -2.09358e-19 0.00109075 2.9224e-19 -0.00125507 -8.99589e-20 0.000697809 -0.000485314 -1.45539e-19 -0.000417569 -3.3598e-19 -8.36636e-05 4.35788e-19 0.000279664 -4.32373e-20 0.00049834 7.62112e-21 -0.000173687 -5.42422e-20 
1432.9 0 3.3972e-18 -0.0257184 -2.86656e-19 0.00115643 -0.00998303 -1.49563e-18 0.00043343 4.67523e-20 -0.000315295 -8.39838e-20 0.000519804 4.06468e-19 -3.33318e-20 0.000461722 -2.15416e-19 0.00110214 2.77229e-19 -0.00121404 -8.68253e-20 0.000712142 -0.000511254 -1.52655e-19 -0.000454002 -3.45302e-19 -0.000111404 4.15986e-19 0.000254531 -5.25901e-20 0.000483995 1.55719e-20 -0.000203101 -7.33274e-20 
1433.25 0 3.35273e-18 -0.0252412 -2.82991e-19 0.0011335 -0.0104617 -1.55657e-18 0.000450542 4.72711e-20 -0.000379699 -8.40924e-20 0.000508247 4.10285e-19 -4.89858e-20 0.000504161 -2.07668e-19 0.00111371 2.55146e-19 -0.00118283 -8.45414e-20 0.000720446 -0.000536235 -1.58467e-19 -0.00048733 -3.49478e-19 -0.000137253 3.97154e-19 0.00023122 -5.50955e-20 0.000470072 1.71386e-20 -0.000230235 -8.99762e-20 
1433.6 0 3.30193e-18 -0.0247521 -2.78258e-19 0.00110971 -0.0109271 -1.61704e-18 0.000468655 4.90143e-20 -0.000445066 -9.45081e-20 0.000503603 4.2641e-19 -6.24136e-20 0.000550514 -2.04766e-19 0.0011265 2.50259e-19 -0.00115706 -8.06441e-20 0.000722169 -0.00055828 -1.71121e-19 -0.000517693 -3.62067e-19 -0.000157247 3.82954e-19 0.000209503 -6.23291e-20 0.000455619 2.55831e-20 -0.000257735 -9.25896e-20 
1433.95 0 3.24428e-18 -0.0242528 -2.73119e-19 0.001086 -0.0113828 -1.66871e-18 0.000486035 5.67672e-20 -0.000505423 -9.41732e-20 0.000501669 4.33872e-19 -8.7588e-20 0.000604622 -2.08375e-19 0.00113911 2.40798e-19 -0.00113464 -7.63136e-20 0.000718093 -0.000575937 -1.67014e-19 -0.000543298 -3.55755e-19 -0.000172473 3.60121e-19 0.000189957 -6.68241e-20 0.000438049 2.31503e-20 -0.000284859 -9.90746e-20 
1434.3 0 3.18936e-18 -0.0237469 -2.62589e-19 0.00106171 -0.0118283 -1.72439e-18 0.000500581 5.42013e-20 -0.000558799 -8.01802e-20 0.000499704 4.38242e-19 -1.06917e-19 0.000661377 -2.09386e-19 0.00114528 2.41021e-19 -0.00111455 -7.32929e-20 0.000709234 -0.000591141 -1.71002e-19 -0.000563319 -3.60795e-19 -0.000186606 3.32001e-19 0.000173123 -7.414e-20 0.000415947 8.41415e-21 -0.000311003 -1.01754e-19 
1434.65 0 3.13376e-18 -0.0232343 -2.38875e-19 0.0010341 -0.0122615 -1.77445e-18 0.000513959 6.00993e-20 -0.000607288 -5.24708e-20 0.000497305 4.4477e-19 -1.20617e-19 0.000712732 -2.00961e-19 0.0011433 2.43012e-19 -0.00109481 -9.45166e-20 0.000695304 -0.000605488 -1.73451e-19 -0.00057888 -3.6379e-19 -0.000201532 3.08719e-19 0.000158025 -8.10348e-20 0.00039182 -3.3343e-21 -0.000337526 -1.12601e-19 
1435 0 3.07307e-18 -0.0227135 -2.12784e-19 0.00100001 -0.0126836 -1.83462e-18 0.000530945 6.45747e-20 -0.00065251 -3.81522e-20 0.000492708 4.44238e-19 -1.2748e-19 0.000756737 -1.95235e-19 0.00113385 2.58613e-19 -0.00107124 -1.20654e-19 0.000675235 -0.000615757 -1.68384e-19 -0.000592732 -3.7936e-19 -0.000216852 2.7917e-19 0.000141847 -8.49499e-20 0.000369398 -8.57692e-21 -0.000363254 -1.31792e-19 
1435.35 0 3.00543e-18 -0.0221851 -1.95989e-19 0.000960126 -0.0130962 -1.88991e-18 0.000552203 7.02076e-20 -0.00069596 -2.87098e-20 0.000484526 4.44109e-19 -1.29018e-19 0.000798683 -1.84108e-19 0.00111733 2.64429e-19 -0.00104191 -1.41052e-19 0.000650116 -0.000618786 -1.79675e-19 -0.000607464 -3.86386e-19 -0.000231336 2.6586e-19 0.000122532 -7.89583e-20 0.000349841 -2.51497e-20 -0.000385664 -1.38492e-19 
1435.7 0 2.92434e-18 -0.0216485 -1.8589e-19 0.00091884 -0.0134993 -1.95241e-18 0.000573815 9.01183e-20 -0.000741132 -4.10325e-20 0.00047259 4.47808e-19 -1.19407e-19 0.000842181 -1.81262e-19 0.0010953 2.68323e-19 -0.00100904 -1.51024e-19 0.000622706 -0.000617954 -1.78239e-19 -0.000623146 -4.04092e-19 -0.00024404 2.5008e-19 0.000101161 -7.28942e-20 0.00033239 -4.09353e-20 -0.000403863 -1.5289e-19 
1436.05 0 2.83669e-18 -0.0211033 -1.81673e-19 0.000879411 -0.0138931 -2.02323e-18 0.000591108 1.08023e-19 -0.000790312 -5.80029e-20 0.000455951 4.44508e-19 -1.29022e-19 0.00088483 -1.84559e-19 0.00107005 2.86356e-19 -0.000974787 -1.59768e-19 0.000595541 -0.000619277 -1.84951e-19 -0.000639723 -4.21709e-19 -0.000255262 2.27876e-19 7.90263e-05 -7.13386e-20 0.000313453 -5.09348e-20 -0.000419378 -1.60884e-19 
1436.4 0 2.74514e-18 -0.0205492 -1.7954e-19 0.000840243 -0.0142747 -2.07143e-18 0.000602589 1.26665e-19 -0.000839976 -5.72878e-20 0.000432523 4.45068e-19 -1.28846e-19 0.000923763 -2.09701e-19 0.00104484 3.05153e-19 -0.000939372 -1.63291e-19 0.000572155 -0.000624225 -1.69472e-19 -0.000656562 -4.27803e-19 -0.000266756 2.18015e-19 5.65685e-05 -6.90645e-20 0.000290344 -6.57937e-20 -0.000433199 -1.88057e-19 
1436.75 0 2.65252e-18 -0.0199851 -1.72923e-19 0.000798379 -0.0146422 -2.12844e-18 0.000609971 1.33531e-19 -0.000887111 -4.67761e-20 0.000403175 4.33945e-19 -1.35525e-19 0.000958925 -2.42494e-19 0.00102158 3.25439e-19 -0.000903512 -1.76638e-19 0.000553175 -0.000629026 -1.68472e-19 -0.000671325 -4.11704e-19 -0.000279742 1.99422e-19 3.48796e-05 -6.83924e-20 0.000265094 -7.31456e-20 -0.000444988 -2.06558e-19 
1437.1 0 2.5497e-18 -0.0194125 -1.53054e-19 0.000753952 -0.0149977 -2.17311e-18 0.000612295 1.43599e-19 -0.00093097 -3.29047e-20 0.000371099 4.27486e-19 -1.44058e-19 0.000988786 -2.62874e-19 0.000998825 3.2864e-19 -0.000868594 -1.7796e-19 0.0005345 -0.000630603 -1.6558e-19 -0.000681906 -4.04341e-19 -0.000293154 1.88214e-19 1.54764e-05 -8.34584e-20 0.000239227 -7.61124e-20 -0.000455834 -2.12161e-19 
1437.45 0 2.4591e-18 -0.0188351 -1.46811e-19 0.000708926 -0.0153421 -2.20502e-18 0.000608102 1.57955e-19 -0.000969676 -2.72993e-20 0.000339697 4.18842e-19 -1.49915e-19 0.00101192 -2.75978e-19 0.000973361 3.13288e-19 -0.000834777 -1.70435e-19 0.000510376 -0.000631413 -1.60979e-19 -0.000687116 -4.07476e-19 -0.0003055 1.75621e-19 3.6611e-07 -1.00925e-19 0.000212957 -8.30723e-20 -0.000467201 -2.13889e-19 
1437.8 0 2.3778e-18 -0.0182548 -1.43084e-19 0.000664772 -0.0156737 -2.22826e-18 0.00060008 1.54706e-19 -0.00100065 -2.6346e-20 0.000311061 4.1557e-19 -1.5162e-19 0.00102751 -2.90153e-19 0.000941325 2.95096e-19 -0.000799756 -1.68387e-19 0.000479593 -0.000635451 -1.72521e-19 -0.00068734 -4.04111e-19 -0.000315773 1.72921e-19 -1.04782e-05 -9.67684e-20 0.000187405 -9.85389e-20 -0.000478425 -2.26903e-19 
1438.15 0 2.28899e-18 -0.0176714 -1.45705e-19 0.000621643 -0.0159907 -2.25565e-18 0.000590688 1.49997e-19 -0.0010204 -3.15827e-20 0.000284588 4.05832e-19 -1.62779e-19 0.00103664 -3.06365e-19 0.000899819 2.88483e-19 -0.000763609 -1.53263e-19 0.000446946 -0.000642815 -1.84192e-19 -0.000683701 -4.02402e-19 -0.000323445 1.48141e-19 -1.8178e-05 -9.82173e-20 0.000163 -1.16155e-19 -0.000489064 -2.27884e-19 
1438.5 0 2.20288e-18 -0.0170819 -1.44665e-19 0.000579914 -0.0162934 -2.28694e-18 0.000579358 1.25875e-19 -0.0010267 -2.9067e-20 0.000258915 3.95263e-19 -1.78003e-19 0.00104257 -3.15909e-19 0.000850212 2.71333e-19 -0.000728837 -1.50092e-19 0.000415091 -0.000650398 -2.04001e-19 -0.000678309 -3.89037e-19 -0.000329634 1.21502e-19 -2.21324e-05 -8.63621e-20 0.000140404 -1.38685e-19 -0.000498994 -2.37655e-19 
1438.85 0 2.11675e-18 -0.016484 -1.31163e-19 0.000538673 -0.0165844 -2.31117e-18 0.00056547 1.18831e-19 -0.00102079 -2.10636e-20 0.000233905 3.88608e-19 -1.96615e-19 0.00104656 -3.16435e-19 0.000797348 2.66387e-19 -0.000697083 -1.50059e-19 0.000382888 -0.000656632 -2.1519e-19 -0.000673858 -3.71797e-19 -0.000335978 1.09593e-19 -2.39963e-05 -7.17208e-20 0.000120169 -1.52202e-19 -0.000506373 -2.54421e-19 
1439.2 0 2.03245e-18 -0.0158792 -1.09179e-19 0.000496717 -0.0168646 -2.33828e-18 0.000549024 1.02287e-19 -0.00100632 -2.16771e-20 0.000209875 3.90187e-19 -2.11657e-19 0.00104847 -3.04942e-19 0.000745268 2.60389e-19 -0.000669464 -1.49492e-19 0.000350996 -0.000662352 -2.40252e-19 -0.000671837 -3.47733e-19 -0.000340719 8.71222e-20 -2.58175e-05 -6.27211e-20 0.000100705 -1.58224e-19 -0.000509646 -2.71844e-19 
1439.55 0 1.95528e-18 -0.0152699 -1.01074e-19 0.000453669 -0.017133 -2.37442e-18 0.00052883 9.61845e-20 -0.000986767 -3.48009e-20 0.000186606 3.83721e-19 -2.09682e-19 0.00104814 -3.00369e-19 0.000696273 2.56316e-19 -0.000649102 -1.55567e-19 0.000318255 -0.000668998 -2.59058e-19 -0.00067213 -3.38145e-19 -0.00034127 6.18644e-20 -2.58534e-05 -5.97666e-20 7.88682e-05 -1.67653e-19 -0.000510246 -2.98999e-19 
1439.9 0 1.88172e-18 -0.0146573 -9.13956e-20 0.000408734 -0.0173857 -2.41118e-18 0.000502815 8.27867e-20 -0.000965422 -4.69259e-20 0.000165967 3.81855e-19 -2.07545e-19 0.00104714 -2.91311e-19 0.000651457 2.56886e-19 -0.000637335 -1.64411e-19 0.000281559 -0.000676187 -2.80926e-19 -0.000675677 -3.21033e-19 -0.000338456 3.58816e-20 -2.15244e-05 -5.35378e-20 5.25697e-05 -1.83838e-19 -0.000512684 -3.16336e-19 
1440.25 0 1.80379e-18 -0.014041 -7.84649e-20 0.000361942 -0.017619 -2.45607e-18 0.000469191 8.47851e-20 -0.000945811 -6.56324e-20 0.000152576 3.79386e-19 -2.16349e-19 0.0010457 -2.79025e-19 0.000610303 2.71401e-19 -0.000631346 -1.68033e-19 0.000240797 -0.000683108 -2.95294e-19 -0.000683715 -3.03155e-19 -0.000332178 1.28037e-20 -1.29096e-05 -3.45728e-20 2.14135e-05 -1.96631e-19 -0.000520113 -3.30085e-19 
1440.6 0 1.72559e-18 -0.013422 -7.65466e-20 0.00031513 -0.0178298 -2.4923e-18 0.000429062 7.8998e-20 -0.000929296 -7.5779e-20 0.000148639 3.69681e-19 -2.14245e-19 0.00104447 -2.63629e-19 0.000571163 2.81231e-19 -0.000626749 -1.58371e-19 0.000198304 -0.00069024 -2.99442e-19 -0.000694786 -2.94005e-19 -0.000321786 -1.66767e-20 -9.08529e-07 -3.01591e-20 -1.18111e-05 -2.03902e-19 -0.000530841 -3.31709e-19 
1440.95 0 1.65012e-18 -0.0128 -7.84565e-20 0.000271258 -0.0180164 -2.53321e-18 0.000386375 8.2494e-20 -0.000916626 -8.7455e-20 0.000154159 3.59049e-19 -2.04046e-19 0.00104685 -2.48215e-19 0.000530471 2.84052e-19 -0.000619736 -1.49849e-19 0.000154992 -0.000697563 -2.93568e-19 -0.000706754 -2.92746e-19 -0.000308816 -6.36912e-20 1.30899e-05 -3.86757e-20 -4.39903e-05 -2.28447e-19 -0.000541174 -3.36193e-19 
1441.3 0 1.58676e-18 -0.0121739 -6.2868e-20 0.000232124 -0.0181814 -2.569e-18 0.000345044 8.96881e-20 -0.000907249 -8.28517e-20 0.000167211 3.49619e-19 -2.0608e-19 0.00105267 -2.3754e-19 0.000485953 2.82989e-19 -0.000609148 -1.39268e-19 0.000113438 -0.000702778 -2.8525e-19 -0.000719409 -2.70426e-19 -0.000294817 -9.53736e-20 2.52811e-05 -3.82258e-20 -7.41853e-05 -2.31439e-19 -0.000549486 -3.59274e-19 
1441.65 0 1.51268e-18 -0.0115454 -5.13992e-20 0.000196117 -0.0183295 -2.60641e-18 0.000306152 9.66068e-20 -0.00089766 -8.93366e-20 0.000184757 3.29059e-19 -2.0632e-19 0.00105874 -2.28917e-19 0.000438195 2.93876e-19 -0.000594999 -1.2723e-19 7.66414e-05 -0.000705088 -2.69618e-19 -0.000731501 -2.70091e-19 -0.000280676 -1.10104e-19 3.33377e-05 -3.84645e-20 -0.000102053 -2.31741e-19 -0.000554099 -3.65256e-19 
1442 0 1.44418e-18 -0.010919 -4.47751e-20 0.000160834 -0.0184633 -2.63943e-18 0.000269527 9.56084e-20 -0.000887208 -8.31863e-20 0.000205673 3.21228e-19 -2.12336e-19 0.00106581 -2.21825e-19 0.000388411 2.97303e-19 -0.000577793 -1.0694e-19 4.46722e-05 -0.000706411 -2.70919e-19 -0.000741197 -2.57638e-19 -0.000267055 -1.26192e-19 3.73977e-05 -4.07835e-20 -0.000127004 -2.38119e-19 -0.000554438 -3.73077e-19 
1442.35 0 1.37456e-18 -0.010299 -3.58049e-20 0.000125704 -0.0185803 -2.66639e-18 0.000236366 9.55121e-20 -0.000877396 -7.29521e-20 0.00022858 3.14359e-19 -2.18363e-19 0.00107636 -2.24197e-19 0.000340692 2.94989e-19 -0.000558634 -9.70938e-20 1.84579e-05 -0.000707287 -2.6291e-19 -0.000747167 -2.51235e-19 -0.00025528 -1.34496e-19 3.87812e-05 -4.88034e-20 -0.000148427 -2.53885e-19 -0.000553386 -3.80072e-19 
1442.7 0 1.29567e-18 -0.00968649 -2.62426e-20 9.08803e-05 -0.0186784 -2.6864e-18 0.000208452 9.9449e-20 -0.000866099 -7.01158e-20 0.000250073 3.03176e-19 -2.21387e-19 0.00108825 -2.16242e-19 0.000299335 2.884e-19 -0.000536757 -9.09914e-20 5.68261e-07 -0.000706717 -2.63086e-19 -0.000749317 -2.45601e-19 -0.000246747 -1.46968e-19 3.99626e-05 -5.37975e-20 -0.000167242 -2.63566e-19 -0.000554842 -3.88959e-19 
1443.05 0 1.23285e-18 -0.009079 -2.28199e-20 5.6446e-05 -0.0187617 -2.70212e-18 0.000185642 1.09733e-19 -0.000846701 -6.86376e-20 0.000265387 3.01744e-19 -2.28059e-19 0.00109639 -2.06148e-19 0.000265917 2.92633e-19 -0.000514058 -7.6173e-20 -8.93308e-06 -0.000705659 -2.66549e-19 -0.000748115 -2.44552e-19 -0.000241045 -1.71057e-19 4.19143e-05 -5.37534e-20 -0.000185254 -2.52078e-19 -0.000559858 -3.95656e-19 
1443.4 0 1.1648e-18 -0.00847401 -1.96427e-20 2.30951e-05 -0.0188354 -2.72157e-18 0.000167047 1.12458e-19 -0.000816515 -6.23353e-20 0.00027128 3.15186e-19 -2.35807e-19 0.0011036 -1.96304e-19 0.00024015 2.82866e-19 -0.000495346 -6.96209e-20 -1.38904e-05 -0.000707161 -2.52798e-19 -0.000744055 -2.3384e-19 -0.000236629 -1.89292e-19 4.57263e-05 -5.21015e-20 -0.00020284 -2.45383e-19 -0.000566699 -3.93363e-19 
1443.75 0 1.09641e-18 -0.00787114 -9.00632e-21 -7.59594e-06 -0.0188993 -2.72788e-18 0.000152193 1.03178e-19 -0.000779584 -4.2525e-20 0.000265709 3.14124e-19 -2.2323e-19 0.00111548 -1.9313e-19 0.000221015 2.78012e-19 -0.000483119 -6.82204e-20 -1.96529e-05 -0.000711412 -2.54211e-19 -0.000738328 -2.22096e-19 -0.000233179 -2.04311e-19 5.31494e-05 -3.14604e-20 -0.000220697 -2.43545e-19 -0.000574258 -3.8778e-19 
1444.1 0 1.02299e-18 -0.0072706 -1.58747e-20 -3.57895e-05 -0.0189511 -2.73021e-18 0.000138898 8.57491e-20 -0.000739457 -1.85878e-20 0.000248152 3.1026e-19 -2.19385e-19 0.0011308 -1.77708e-19 0.000207157 2.87351e-19 -0.000478299 -6.76335e-20 -2.54459e-05 -0.00071628 -2.56602e-19 -0.000731481 -2.2262e-19 -0.000232326 -2.25904e-19 6.21312e-05 -1.61339e-20 -0.000240288 -2.46102e-19 -0.000582989 -3.90288e-19 
1444.45 0 9.46266e-19 -0.00667214 -1.79791e-20 -6.26776e-05 -0.0189905 -2.72413e-18 0.000124712 7.29533e-20 -0.000698423 -1.29377e-20 0.000223985 2.95877e-19 -2.12956e-19 0.00114731 -1.50007e-19 0.000196229 2.81714e-19 -0.000479076 -7.22419e-20 -2.52e-05 -0.00072188 -2.6987e-19 -0.000722234 -2.26316e-19 -0.000233961 -2.40143e-19 7.10453e-05 -1.33025e-20 -0.000263529 -2.53874e-19 -0.00059246 -3.95067e-19 
1444.8 0 8.68229e-19 -0.00607651 -1.37215e-20 -8.96536e-05 -0.0190168 -2.70585e-18 0.00010694 6.63412e-20 -0.000658577 -3.67302e-21 0.000201191 2.85287e-19 -1.99547e-19 0.00116361 -1.10759e-19 0.000184368 2.83904e-19 -0.00048211 -7.76353e-20 -1.87867e-05 -0.000728675 -2.76447e-19 -0.000710255 -2.18984e-19 -0.000234964 -2.46494e-19 7.95047e-05 -1.91952e-20 -0.000291457 -2.58927e-19 -0.000601637 -3.96171e-19 
1445.15 0 7.85404e-19 -0.00548322 -8.22052e-21 -0.000118399 -0.0190326 -2.68818e-18 8.40873e-05 5.28266e-20 -0.000618669 3.31627e-21 0.000181685 2.71435e-19 -1.98001e-19 0.00117694 -7.49489e-20 0.000166714 2.91492e-19 -0.00048446 -8.91494e-20 -9.5549e-06 -0.000735459 -2.77498e-19 -0.000696874 -2.07982e-19 -0.000233509 -2.48971e-19 8.50383e-05 -2.01362e-20 -0.000323244 -2.67847e-19 -0.000610566 -4.00198e-19 
1445.5 0 6.97416e-19 -0.00489232 5.36651e-21 -0.000148291 -0.0190431 -2.68071e-18 5.8057e-05 3.49707e-20 -0.000576844 -4.51479e-22 0.000161755 2.5194e-19 -1.93901e-19 0.00118822 -2.88722e-20 0.000141926 2.9318e-19 -0.000486624 -1.0559e-19 3.27249e-07 -0.000741716 -2.67823e-19 -0.000684426 -1.92382e-19 -0.000231076 -2.46723e-19 8.69073e-05 -1.73944e-20 -0.000357987 -2.81929e-19 -0.000620489 -4.13189e-19 
1445.85 0 6.07048e-19 -0.0043064 3.05874e-20 -0.000175723 -0.0190474 -2.66697e-18 3.34672e-05 1.54479e-20 -0.000534504 1.63448e-21 0.000139313 2.45365e-19 -2.02185e-19 0.00120013 1.67947e-20 0.000115774 2.99958e-19 -0.000489607 -1.30474e-19 8.41246e-06 -0.000748383 -2.55639e-19 -0.000675352 -1.68642e-19 -0.000230038 -2.53101e-19 8.62518e-05 -1.55825e-20 -0.000393802 -2.91678e-19 -0.000631544 -4.08055e-19 
1446.2 0 5.16989e-19 -0.00372561 5.50888e-20 -0.000198813 -0.01904 -2.65289e-18 1.35918e-05 8.5278e-21 -0.000494166 7.88504e-21 0.00011606 2.36277e-19 -1.9856e-19 0.00121404 4.08923e-20 9.29412e-05 2.95683e-19 -0.000492788 -1.56183e-19 1.47667e-05 -0.000755913 -2.50721e-19 -0.000670353 -1.58718e-19 -0.000231604 -2.49753e-19 8.46139e-05 -1.91573e-20 -0.000430932 -2.93965e-19 -0.000642383 -4.10026e-19 
1446.55 0 4.24141e-19 -0.00314799 6.64e-20 -0.000216409 -0.01902 -2.64666e-18 -4.73164e-06 1.14785e-21 -0.000456221 1.25702e-20 9.63186e-05 2.42028e-19 -1.96631e-19 0.00123122 5.27723e-20 7.15973e-05 2.93933e-19 -0.000493144 -1.74763e-19 2.17391e-05 -0.000764753 -2.57665e-19 -0.000667196 -1.57309e-19 -0.000233446 -2.52022e-19 8.33016e-05 -2.54067e-20 -0.000469612 -2.83658e-19 -0.000652704 -4.06912e-19 
1446.9 0 3.40186e-19 -0.00257273 6.35858e-20 -0.000227982 -0.018988 -2.6424e-18 -2.75004e-05 2.49937e-22 -0.000419736 1.81788e-21 8.49844e-05 2.34404e-19 -1.88493e-19 0.00124862 6.26646e-20 4.95145e-05 3.00122e-19 -0.000486376 -1.8252e-19 2.93817e-05 -0.000774995 -2.55701e-19 -0.000662433 -1.52195e-19 -0.000231016 -2.47537e-19 8.26543e-05 -3.24272e-20 -0.000507858 -2.88908e-19 -0.000661969 -4.09429e-19 
1447.25 0 2.58901e-19 -0.00199958 7.32643e-20 -0.000235905 -0.0189408 -2.63521e-18 -5.77997e-05 1.96999e-20 -0.000384921 -8.03939e-21 8.41095e-05 2.40559e-19 -1.81321e-19 0.00126187 7.06714e-20 2.72253e-05 3.04171e-19 -0.000473852 -1.86993e-19 3.50874e-05 -0.00078506 -2.47024e-19 -0.000654518 -1.56041e-19 -0.000223822 -2.43712e-19 8.15769e-05 -2.35019e-20 -0.000542728 -3.04164e-19 -0.000668663 -4.10643e-19 
1447.6 0 1.73867e-19 -0.00143019 7.73592e-20 -0.000242838 -0.0188776 -2.63427e-18 -9.54257e-05 5.06477e-20 -0.000349713 -4.45088e-21 9.07932e-05 2.37867e-19 -1.78951e-19 0.00127314 7.39236e-20 6.23994e-06 3.11268e-19 -0.000458038 -1.87168e-19 3.9519e-05 -0.000793828 -2.31058e-19 -0.000643957 -1.38632e-19 -0.000215154 -2.42783e-19 7.93313e-05 -2.55737e-20 -0.000572338 -3.1858e-19 -0.000671732 -4.12062e-19 
1447.95 0 9.60121e-20 -0.000866905 9.10188e-20 -0.000248644 -0.0188042 -2.63964e-18 -0.000137971 5.90987e-20 -0.0003112 9.12261e-21 0.000101777 2.33262e-19 -1.86091e-19 0.00128608 8.34331e-20 -1.41285e-05 3.18396e-19 -0.000439104 -1.77328e-19 4.5272e-05 -0.000800104 -2.10214e-19 -0.000633253 -1.23516e-19 -0.000208105 -2.30743e-19 7.73761e-05 -3.18772e-20 -0.00059747 -3.23505e-19 -0.000671631 -4.06632e-19 
1448.3 0 1.71046e-20 -0.000313132 8.538e-20 -0.000253124 -0.0187271 -2.63622e-18 -0.000180671 7.44546e-20 -0.000268741 2.35716e-20 0.000116278 2.3607e-19 -1.87031e-19 0.00129878 8.83198e-20 -3.3008e-05 3.34453e-19 -0.000418904 -1.72356e-19 5.19906e-05 -0.000802602 -1.89117e-19 -0.000625383 -8.78947e-20 -0.000202572 -2.15629e-19 7.60338e-05 -4.01477e-20 -0.000618426 -3.33674e-19 -0.00066995 -4.00061e-19 
1448.65 0 -6.59782e-20 0.000228888 7.71266e-20 -0.000258566 -0.0186432 -2.63798e-18 -0.000216801 9.99988e-20 -0.000223864 4.23906e-20 0.000135336 2.39914e-19 -1.91912e-19 0.00130705 8.00856e-20 -4.70279e-05 3.512e-19 -0.00039983 -1.61906e-19 5.78609e-05 -0.000801399 -1.83951e-19 -0.000620614 -6.495e-20 -0.000198324 -2.11973e-19 7.3726e-05 -4.57356e-20 -0.000636866 -3.27168e-19 -0.000666559 -3.88886e-19 
1449 0 -1.40043e-19 0.000761275 7.64596e-20 -0.000266575 -0.0185463 -2.62608e-18 -0.000242143 1.20344e-19 -0.000179613 6.05188e-20 0.000159555 2.33872e-19 -1.92476e-19 0.00130908 8.92331e-20 -5.36642e-05 3.46724e-19 -0.000384386 -1.44432e-19 5.94392e-05 -0.000796948 -1.6912e-19 -0.000618285 -5.74866e-20 -0.000197214 -2.26684e-19 6.98178e-05 -5.43568e-20 -0.000657291 -3.24224e-19 -0.000662897 -3.79516e-19 
1449.35 0 -2.08856e-19 0.00128772 7.93642e-20 -0.000276021 -0.0184362 -2.61162e-18 -0.000257868 1.38918e-19 -0.00013882 6.47593e-20 0.00018377 2.29483e-19 -2.002e-19 0.00130566 9.93709e-20 -5.29928e-05 3.49032e-19 -0.000373319 -1.37436e-19 5.32129e-05 -0.000790323 -1.5183e-19 -0.000618792 -5.685e-20 -0.000200326 -2.36682e-19 6.56897e-05 -5.20926e-20 -0.000680884 -3.1242e-19 -0.000662174 -3.67744e-19 
1449.7 0 -2.76953e-19 0.00180813 8.6212e-20 -0.000284888 -0.0183152 -2.60001e-18 -0.000267353 1.51092e-19 -0.00010447 6.33848e-20 0.000199516 2.35427e-19 -2.06809e-19 0.00129848 1.08361e-19 -4.882e-05 3.65283e-19 -0.000364979 -1.30948e-19 3.89922e-05 -0.000782864 -1.38756e-19 -0.000621919 -5.10469e-20 -0.000206336 -2.45942e-19 6.30303e-05 -5.47635e-20 -0.000705761 -2.96285e-19 -0.000665619 -3.66896e-19 
1450.05 0 -3.54506e-19 0.00232175 1.04575e-19 -0.000292896 -0.0181822 -2.59798e-18 -0.000273205 1.6483e-19 -7.83348e-05 6.54367e-20 0.00020416 2.30778e-19 -2.1724e-19 0.00128847 1.205e-19 -4.52016e-05 3.74786e-19 -0.000357862 -1.26563e-19 2.224e-05 -0.000776742 -1.31074e-19 -0.00062692 -5.04305e-20 -0.000213682 -2.55172e-19 6.09285e-05 -7.07145e-20 -0.000730268 -2.7947e-19 -0.000672024 -3.67436e-19 
1450.4 0 -4.13558e-19 0.00283058 1.42373e-19 -0.000300039 -0.0180381 -2.57825e-18 -0.000277311 1.74199e-19 -6.141e-05 4.7773e-20 0.000203608 2.33938e-19 -2.26806e-19 0.00127586 1.23793e-19 -4.28853e-05 3.67454e-19 -0.000350867 -1.18645e-19 6.70683e-06 -0.000771869 -1.17565e-19 -0.000633071 -4.48075e-20 -0.000222357 -2.69612e-19 5.78518e-05 -8.11608e-20 -0.000753855 -2.68248e-19 -0.000680232 -3.59156e-19 
1450.75 0 -4.74719e-19 0.00333414 1.87069e-19 -0.00030579 -0.0178844 -2.54957e-18 -0.000284668 1.7864e-19 -5.40406e-05 4.13014e-20 0.000203924 2.38884e-19 -2.2619e-19 0.00126266 1.20849e-19 -3.8605e-05 3.48308e-19 -0.000343727 -1.10493e-19 -9.29422e-06 -0.000767315 -1.11144e-19 -0.000640295 -5.44118e-20 -0.000230925 -2.82441e-19 5.24997e-05 -1.01809e-19 -0.000776554 -2.48882e-19 -0.000690307 -3.58314e-19 
1451.1 0 -5.38797e-19 0.00383118 2.10976e-19 -0.000308918 -0.0177198 -2.52154e-18 -0.000298804 1.87115e-19 -5.44871e-05 3.42592e-20 0.000205423 2.47785e-19 -2.19136e-19 0.00125293 1.04121e-19 -3.11178e-05 3.31156e-19 -0.000336242 -1.06242e-19 -2.47901e-05 -0.000763897 -1.01574e-19 -0.000648057 -5.44834e-20 -0.000237768 -3.16043e-19 4.59873e-05 -1.22094e-19 -0.000799001 -2.27371e-19 -0.000701668 -3.49669e-19 
1451.45 0 -5.92583e-19 0.00432183 2.33697e-19 -0.000308756 -0.0175434 -2.48195e-18 -0.000320308 1.85036e-19 -6.05294e-05 2.45871e-20 0.000206093 2.53656e-19 -2.13394e-19 0.00124564 8.61183e-20 -2.23856e-05 3.31684e-19 -0.000327449 -9.45055e-20 -3.86853e-05 -0.000761999 -9.54531e-20 -0.000654125 -4.76923e-20 -0.000242647 -3.51356e-19 4.10824e-05 -1.32256e-19 -0.000821598 -2.20879e-19 -0.000712993 -3.42575e-19 
1451.8 0 -6.5723e-19 0.00480348 2.43479e-19 -0.000308262 -0.0173567 -2.4436e-18 -0.000348176 1.72671e-19 -6.91585e-05 1.00271e-20 0.000206352 2.57945e-19 -1.94234e-19 0.00123734 6.96679e-20 -1.25042e-05 3.22823e-19 -0.000313856 -8.28377e-20 -5.26477e-05 -0.000760744 -1.05967e-19 -0.000656169 -5.30687e-20 -0.000245889 -3.82348e-19 3.78694e-05 -1.42462e-19 -0.000843363 -2.17204e-19 -0.00072271 -3.42735e-19 
1452.15 0 -7.13106e-19 0.00527328 2.47371e-19 -0.00031118 -0.0171585 -2.41235e-18 -0.000378859 1.53246e-19 -7.61734e-05 -1.92566e-20 0.000207838 2.52428e-19 -1.82387e-19 0.00122864 7.07298e-20 -3.0976e-06 3.11829e-19 -0.000290806 -6.90994e-20 -6.80024e-05 -0.000756702 -9.79201e-20 -0.000653435 -6.25015e-20 -0.000248473 -4.11419e-19 3.58109e-05 -1.50393e-19 -0.00086401 -2.28714e-19 -0.000729444 -3.44933e-19 
1452.5 0 -7.70266e-19 0.00573396 2.40563e-19 -0.000319667 -0.016947 -2.37713e-18 -0.000410634 1.32302e-19 -7.88896e-05 -4.01393e-20 0.000208473 2.5104e-19 -1.65532e-19 0.00122124 6.83173e-20 1.08842e-06 3.0624e-19 -0.000257358 -6.55858e-20 -8.31442e-05 -0.000747159 -9.10923e-20 -0.000647033 -5.0182e-20 -0.000251121 -4.2917e-19 3.38694e-05 -1.4785e-19 -0.000884519 -2.42304e-19 -0.000733657 -3.38894e-19 
1452.85 0 -8.39481e-19 0.00618859 2.26705e-19 -0.0003332 -0.0167259 -2.33608e-18 -0.000442391 8.77303e-20 -7.85358e-05 -5.69508e-20 0.000202212 2.55185e-19 -1.44527e-19 0.00121947 7.84277e-20 -1.04951e-06 2.98844e-19 -0.000216993 -4.36763e-20 -9.6335e-05 -0.000732739 -8.86794e-20 -0.000638584 -5.11315e-20 -0.000251544 -4.41376e-19 3.0742e-05 -1.57932e-19 -0.000906811 -2.4962e-19 -0.000736081 -3.33491e-19 
1453.2 0 -9.18004e-19 0.00663677 2.10005e-19 -0.000347704 -0.0164998 -2.29136e-18 -0.00047237 5.53621e-20 -7.9045e-05 -7.8602e-20 0.000186454 2.48893e-19 -1.28896e-19 0.00122786 9.02698e-20 -8.64656e-06 2.86931e-19 -0.000175697 -3.28929e-20 -0.000109432 -0.000713777 -9.21925e-20 -0.0006295 -5.05949e-20 -0.000247405 -4.55032e-19 2.52717e-05 -1.63828e-19 -0.00093079 -2.5651e-19 -0.000735544 -3.36144e-19 
1453.55 0 -1.00105e-18 0.00707749 1.94082e-19 -0.000359889 -0.0162712 -2.2624e-18 -0.00049829 3.7019e-20 -8.22528e-05 -9.68333e-20 0.000166257 2.41737e-19 -1.28765e-19 0.0012441 9.57339e-20 -2.25463e-05 2.76364e-19 -0.000134949 -3.16715e-20 -0.000122767 -0.000691466 -1.03736e-19 -0.000620469 -5.02963e-20 -0.000239731 -4.60661e-19 1.80566e-05 -1.70765e-19 -0.000953403 -2.71753e-19 -0.000731314 -3.44489e-19 
1453.9 0 -1.08689e-18 0.00750852 1.84179e-19 -0.000370367 -0.0160377 -2.23554e-18 -0.000518381 3.24027e-20 -8.50339e-05 -1.01527e-19 0.00014777 2.33678e-19 -1.2911e-19 0.00126286 9.44565e-20 -4.17679e-05 2.65229e-19 -9.21916e-05 -3.37775e-20 -0.000134778 -0.000668321 -1.22554e-19 -0.000610186 -3.65375e-20 -0.00023047 -4.8079e-19 1.14953e-05 -1.7321e-19 -0.000974211 -2.87883e-19 -0.000724645 -3.5391e-19 
1454.25 0 -1.15921e-18 0.00792806 1.77071e-19 -0.00038101 -0.0157958 -2.20232e-18 -0.000533836 2.7369e-20 -8.48584e-05 -1.11938e-19 0.000131261 2.29211e-19 -1.33668e-19 0.00128249 9.50724e-20 -6.27249e-05 2.54234e-19 -4.72853e-05 -2.64055e-20 -0.000144783 -0.00064632 -1.19881e-19 -0.000596729 -2.64606e-20 -0.000221407 -4.89321e-19 5.86879e-06 -1.85602e-19 -0.000993952 -2.93876e-19 -0.000717365 -3.63502e-19 
1454.6 0 -1.22141e-18 0.00833658 1.64713e-19 -0.000393562 -0.0155468 -2.16713e-18 -0.000544568 2.54615e-20 -8.51326e-05 -1.25691e-19 0.000112561 2.1563e-19 -1.39927e-19 0.00130087 9.92284e-20 -8.12705e-05 2.44696e-19 -3.36481e-06 -2.32066e-20 -0.000153341 -0.000626848 -1.18623e-19 -0.000581871 -3.53437e-20 -0.000213817 -4.84708e-19 7.62172e-08 -1.87866e-19 -0.00101226 -3.01847e-19 -0.000712256 -3.72991e-19 
1454.95 0 -1.28439e-18 0.00873643 1.57475e-19 -0.000409653 -0.0152946 -2.1399e-18 -0.000550502 1.90166e-20 -8.8084e-05 -1.34738e-19 9.18409e-05 1.95774e-19 -1.49823e-19 0.00131589 9.44718e-20 -9.34059e-05 2.18291e-19 3.52516e-05 -2.38274e-20 -0.000166381 -0.000610009 -1.34468e-19 -0.000568789 -2.83473e-20 -0.000207186 -4.87802e-19 -4.73234e-06 -1.83557e-19 -0.00102888 -3.05627e-19 -0.000711314 -3.75716e-19 
1455.3 0 -1.35541e-18 0.00912913 1.52121e-19 -0.000428431 -0.0150414 -2.10641e-18 -0.000555688 4.33332e-21 -9.10283e-05 -1.39972e-19 7.51966e-05 1.73517e-19 -1.69865e-19 0.00132606 8.71539e-20 -9.64391e-05 2.04288e-19 6.71684e-05 -2.59933e-20 -0.000190866 -0.000595879 -1.32538e-19 -0.000557085 -2.26112e-20 -0.000198427 -5.01671e-19 -7.14037e-06 -1.76332e-19 -0.00104517 -2.9706e-19 -0.000713801 -3.8075e-19 
1455.65 0 -1.4161e-18 0.00951682 1.57616e-19 -0.000446578 -0.0147873 -2.069e-18 -0.000565256 1.00778e-20 -9.21e-05 -1.48379e-19 6.61902e-05 1.61227e-19 -1.82793e-19 0.00132777 8.27423e-20 -8.99918e-05 1.92776e-19 9.53419e-05 -1.92176e-20 -0.000223855 -0.000585294 -1.3017e-19 -0.000543838 -2.61509e-20 -0.000185743 -4.98923e-19 -7.6271e-06 -1.65817e-19 -0.00106308 -2.84984e-19 -0.000717553 -3.79788e-19 
1456 0 -1.48076e-18 0.00990043 1.62149e-19 -0.000462164 -0.0145324 -2.03382e-18 -0.00058167 2.63245e-21 -9.39243e-05 -1.57382e-19 6.35824e-05 1.55186e-19 -1.80596e-19 0.00131814 6.71276e-20 -7.80479e-05 1.8394e-19 0.000124688 -2.14156e-20 -0.000257824 -0.000577501 -1.31983e-19 -0.000527504 -2.98481e-20 -0.00017146 -5.00715e-19 -6.2974e-06 -1.55452e-19 -0.00108309 -2.73854e-19 -0.000719949 -3.73509e-19 
1456.35 0 -1.53253e-18 0.0102761 1.87702e-19 -0.000475567 -0.0142729 -2.00421e-18 -0.000606379 2.2104e-21 -9.78995e-05 -1.82568e-19 6.58024e-05 1.53085e-19 -1.79469e-19 0.00129932 4.76399e-20 -6.83435e-05 1.95072e-19 0.000158216 -2.67953e-20 -0.000289596 -0.000570219 -1.37647e-19 -0.000508819 -2.70964e-20 -0.000158001 -4.95013e-19 -2.33468e-06 -1.35218e-19 -0.00110257 -2.53655e-19 -0.000718829 -3.70796e-19 
1456.7 0 -1.59369e-18 0.0106402 2.11493e-19 -0.000487919 -0.0140032 -1.98368e-18 -0.000637883 2.37833e-21 -0.000102582 -1.81245e-19 7.21265e-05 1.57887e-19 -1.70234e-19 0.00127689 2.41383e-20 -6.69731e-05 2.00721e-19 0.00019611 -4.62138e-20 -0.000319934 -0.000561609 -1.43932e-19 -0.000487719 -1.38427e-20 -0.000144356 -4.89516e-19 5.1524e-06 -1.2565e-19 -0.00111982 -2.36828e-19 -0.000714484 -3.62005e-19 
1457.05 0 -1.65669e-18 0.0109916 2.30416e-19 -0.000499285 -0.0137226 -1.94207e-18 -0.000670447 -4.43615e-21 -0.00010483 -1.84409e-19 8.1514e-05 1.62869e-19 -1.67755e-19 0.00125543 -5.72999e-21 -7.3301e-05 2.06818e-19 0.000236432 -5.33801e-20 -0.00034834 -0.000549594 -1.2881e-19 -0.000465456 -5.49479e-21 -0.0001275 -4.88982e-19 1.36409e-05 -9.97105e-20 -0.00113546 -2.31642e-19 -0.000708313 -3.46493e-19 
1457.4 0 -1.71233e-18 0.0113318 2.54675e-19 -0.000507629 -0.0134356 -1.89294e-18 -0.000698426 -1.22733e-21 -0.000101788 -1.80709e-19 9.27292e-05 1.62284e-19 -1.62754e-19 0.00123685 -2.30346e-20 -8.43697e-05 2.07212e-19 0.000277776 -6.94689e-20 -0.000370488 -0.000532729 -1.17216e-19 -0.000443075 1.14127e-21 -0.000107836 -5.02334e-19 2.17968e-05 -6.73784e-20 -0.00114982 -2.25278e-19 -0.000700942 -3.40261e-19 
1457.75 0 -1.74736e-18 0.011661 2.82291e-19 -0.000511505 -0.0131483 -1.85691e-18 -0.00071977 1.26947e-20 -9.59958e-05 -1.74187e-19 0.000106658 1.69204e-19 -1.44251e-19 0.00122402 -3.30951e-20 -0.000100622 2.10541e-19 0.000321011 -9.22875e-20 -0.000385872 -0.000513099 -9.61433e-20 -0.000419728 1.31679e-20 -8.93454e-05 -5.12125e-19 3.02855e-05 -4.25266e-20 -0.00116117 -2.31861e-19 -0.000691667 -3.30429e-19 
1458.1 0 -1.80168e-18 0.0119791 3.09078e-19 -0.000512279 -0.0128613 -1.81803e-18 -0.000733969 1.70071e-20 -9.25376e-05 -1.67397e-19 0.000124842 1.81908e-19 -1.30081e-19 0.00121945 -5.09806e-20 -0.000125297 2.09743e-19 0.000367026 -1.01477e-19 -0.000397602 -0.000493337 -7.89708e-20 -0.000397252 -5.02756e-22 -7.32606e-05 -5.24379e-19 3.64488e-05 -1.9764e-20 -0.00116723 -2.46657e-19 -0.000681173 -3.1826e-19 
1458.45 0 -1.85529e-18 0.012286 3.14699e-19 -0.000514172 -0.0125711 -1.76524e-18 -0.000739725 1.55749e-20 -9.27129e-05 -1.72762e-19 0.000146273 1.75096e-19 -1.30649e-19 0.00121965 -5.08814e-20 -0.000155256 2.19263e-19 0.000414927 -1.09918e-19 -0.000406735 -0.000474451 -7.13693e-20 -0.000379877 -3.94992e-20 -5.81172e-05 -5.29667e-19 3.89171e-05 -5.27726e-22 -0.00116786 -2.60309e-19 -0.000672582 -3.15453e-19 
1458.8 0 -1.8967e-18 0.0125818 3.25503e-19 -0.000522828 -0.0122748 -1.70554e-18 -0.000736241 7.02622e-21 -9.51749e-05 -1.80686e-19 0.000167734 1.73309e-19 -1.24686e-19 0.00121749 -5.67345e-20 -0.000182736 2.28063e-19 0.000464109 -1.11934e-19 -0.000413788 -0.000456227 -6.09039e-20 -0.000368322 -6.27922e-20 -4.46831e-05 -5.42669e-19 4.05579e-05 2.69854e-20 -0.00116372 -2.67278e-19 -0.000666637 -3.12543e-19 
1459.15 0 -1.94448e-18 0.0128696 3.23903e-19 -0.000540322 -0.0119733 -1.6547e-18 -0.000725227 -1.34144e-21 -0.000101392 -1.91079e-19 0.000185848 1.58462e-19 -1.23605e-19 0.00121086 -4.67001e-20 -0.000206097 2.18781e-19 0.000514045 -1.09257e-19 -0.000418778 -0.000440378 -5.46526e-20 -0.000359965 -7.87744e-20 -3.44818e-05 -5.43736e-19 4.36683e-05 5.39141e-20 -0.00115604 -2.62498e-19 -0.000661881 -2.95843e-19 
1459.5 0 -1.99574e-18 0.0131505 3.28902e-19 -0.000562979 -0.0116707 -1.61556e-18 -0.000709505 -1.67607e-20 -0.000112671 -2.0676e-19 0.000199971 1.41628e-19 -1.1755e-19 0.001201 -3.75161e-20 -0.000228159 2.12054e-19 0.000562237 -1.11248e-19 -0.000420028 -0.000429205 -5.01476e-20 -0.000352736 -9.99454e-20 -2.66442e-05 -5.5001e-19 4.74586e-05 8.34616e-20 -0.00114565 -2.64249e-19 -0.000657463 -2.82012e-19 
1459.85 0 -2.03461e-18 0.0134235 3.48392e-19 -0.000586914 -0.0113657 -1.55933e-18 -0.000691249 -3.37334e-20 -0.000126958 -2.03885e-19 0.000210429 1.3051e-19 -1.12108e-19 0.00118973 -2.4254e-20 -0.000251482 1.96122e-19 0.00060659 -1.08554e-19 -0.00041819 -0.000422672 -4.71018e-20 -0.000345642 -1.25225e-19 -1.92166e-05 -5.66492e-19 5.10716e-05 1.04059e-19 -0.00113312 -2.64745e-19 -0.000652029 -2.63701e-19 
1460.2 0 -2.07136e-18 0.0136888 3.58047e-19 -0.000610696 -0.011054 -1.49106e-18 -0.000672259 -3.155e-20 -0.000141514 -1.99495e-19 0.000217511 1.16353e-19 -9.81613e-20 0.00117602 -6.34052e-21 -0.000277199 1.94377e-19 0.000647075 -1.05324e-19 -0.000417254 -0.000421477 -5.5175e-20 -0.000338826 -1.50516e-19 -1.21061e-05 -5.74555e-19 5.38271e-05 1.11767e-19 -0.00111948 -2.58859e-19 -0.000643278 -2.58842e-19 
1460.55 0 -2.11838e-18 0.0139461 3.62048e-19 -0.000634407 -0.0107343 -1.42601e-18 -0.000651243 -4.24974e-20 -0.000155421 -1.93706e-19 0.000223309 9.96992e-20 -8.58097e-20 0.00115656 9.10396e-21 -0.000305713 2.03082e-19 0.000680966 -8.85379e-20 -0.000417808 -0.000424359 -4.46254e-20 -0.000333214 -1.63574e-19 -5.70708e-06 -5.81519e-19 5.48058e-05 1.17425e-19 -0.00110563 -2.67384e-19 -0.000629439 -2.58399e-19 
1460.9 0 -2.16495e-18 0.0141936 3.69049e-19 -0.000657056 -0.0104064 -1.35926e-18 -0.000627853 -2.87622e-20 -0.000167662 -1.85656e-19 0.00022805 9.14972e-20 -7.85114e-20 0.00113326 2.94546e-20 -0.000335736 2.08812e-19 0.000705747 -7.19894e-20 -0.000418392 -0.000427321 -5.43037e-20 -0.000329669 -1.6521e-19 1.4285e-06 -5.73363e-19 5.41373e-05 1.17269e-19 -0.00109095 -2.61853e-19 -0.000610577 -2.5591e-19 
1461.25 0 -2.20719e-18 0.0144313 3.75072e-19 -0.0006791 -0.0100718 -1.2837e-18 -0.000603917 -2.4257e-20 -0.000178135 -1.68586e-19 0.000228101 9.72298e-20 -7.53815e-20 0.00110869 5.21003e-20 -0.000365614 2.18984e-19 0.000723104 -6.51606e-20 -0.000419141 -0.000430492 -5.39427e-20 -0.000327152 -1.66843e-19 9.93572e-06 -5.75592e-19 5.25798e-05 1.04617e-19 -0.00107571 -2.65012e-19 -0.000589805 -2.69514e-19 
1461.6 0 -2.24946e-18 0.0146578 3.72475e-19 -0.000703979 -0.00973263 -1.20893e-18 -0.000581113 -1.62122e-20 -0.000190089 -1.47317e-19 0.000222769 9.56468e-20 -7.6189e-20 0.00108215 7.52091e-20 -0.000394849 2.26266e-19 0.000735959 -6.85664e-20 -0.000420905 -0.000436062 -6.22284e-20 -0.000324903 -1.69343e-19 1.93196e-05 -5.73323e-19 5.079e-05 1.19191e-19 -0.00106075 -2.86595e-19 -0.000570606 -2.62016e-19 
1461.95 0 -2.28054e-18 0.0148696 3.7782e-19 -0.00073342 -0.00938687 -1.16045e-18 -0.000563374 -1.66459e-20 -0.000204227 -1.32072e-19 0.00021607 9.30279e-20 -7.98857e-20 0.00105124 8.56384e-20 -0.000422624 2.29086e-19 0.000746695 -6.42923e-20 -0.000423606 -0.000444479 -7.88558e-20 -0.000323587 -1.69814e-19 3.02297e-05 -5.56953e-19 4.87013e-05 1.23392e-19 -0.00104674 -2.96831e-19 -0.000554408 -2.63613e-19 
1462.3 0 -2.30378e-18 0.015066 3.76348e-19 -0.00076583 -0.00903123 -1.10177e-18 -0.000552583 -3.1194e-20 -0.00021861 -9.81868e-20 0.000212196 9.50294e-20 -8.53845e-20 0.00101347 1.03018e-19 -0.000446282 2.34637e-19 0.000756843 -5.43893e-20 -0.000427111 -0.000453987 -8.52051e-20 -0.000322176 -1.60686e-19 4.46333e-05 -5.4547e-19 4.602e-05 1.30699e-19 -0.00103294 -3.14281e-19 -0.000543042 -2.51167e-19 
1462.65 0 -2.32794e-18 0.0152489 3.87306e-19 -0.000797314 -0.00866768 -1.05541e-18 -0.000546958 -3.81551e-20 -0.000230212 -8.14129e-20 0.000210938 9.46315e-20 -8.99044e-20 0.000969932 1.05537e-19 -0.000462442 2.38054e-19 0.00076756 -3.00934e-20 -0.000434548 -0.000462525 -8.34286e-20 -0.000317442 -1.61039e-19 6.34495e-05 -5.37073e-19 4.35716e-05 1.44634e-19 -0.00101751 -3.15106e-19 -0.000537762 -2.50746e-19 
1463 0 -2.34925e-18 0.015421 3.95078e-19 -0.000825945 -0.00829962 -1.00903e-18 -0.000546303 -4.83574e-20 -0.000236874 -7.4753e-20 0.000207873 8.85518e-20 -9.20998e-20 0.000924428 1.23879e-19 -0.000470466 2.36792e-19 0.000778014 -1.48465e-20 -0.000451063 -0.000469917 -9.85005e-20 -0.000308117 -1.46874e-19 8.35166e-05 -5.20507e-19 4.37419e-05 1.54355e-19 -0.00100042 -3.28834e-19 -0.00053717 -2.31374e-19 
1463.35 0 -2.3777e-18 0.0155842 3.93448e-19 -0.000852773 -0.00792953 -9.67223e-19 -0.000552213 -6.24295e-20 -0.000238131 -6.19187e-20 0.000197506 8.62334e-20 -8.12957e-20 0.000881519 1.37727e-19 -0.000473273 2.35233e-19 0.00078793 -1.06399e-21 -0.00047732 -0.000477327 -1.19344e-19 -0.000296072 -1.39151e-19 0.000101361 -5.16773e-19 4.67647e-05 1.55858e-19 -0.000983744 -3.28438e-19 -0.000540153 -2.24217e-19 
1463.7 0 -2.4011e-18 0.0157385 3.98475e-19 -0.000878868 -0.00755958 -9.116e-19 -0.000563343 -8.21615e-20 -0.000234466 -7.94163e-20 0.00017944 8.34817e-20 -6.74782e-20 0.000844602 1.40807e-19 -0.000473563 2.28723e-19 0.000800199 2.16002e-20 -0.00050677 -0.000484692 -1.50877e-19 -0.00028235 -1.18562e-19 0.00011556 -5.05481e-19 5.12151e-05 1.64964e-19 -0.000968771 -3.24223e-19 -0.000546605 -2.11585e-19 
1464.05 0 -2.42176e-18 0.0158819 3.92237e-19 -0.000904118 -0.00718853 -8.67843e-19 -0.000577491 -9.63067e-20 -0.00022751 -8.35945e-20 0.00015773 1.00689e-19 -6.837e-20 0.000815788 1.33951e-19 -0.000473459 2.31334e-19 0.000817183 3.92139e-20 -0.00053179 -0.000490859 -1.71846e-19 -0.000267213 -1.12146e-19 0.000126535 -4.97754e-19 5.81653e-05 1.6941e-19 -0.000954717 -3.20591e-19 -0.000555064 -2.19942e-19 
1464.4 0 -2.43768e-18 0.0160134 3.78311e-19 -0.000926969 -0.00681292 -8.24859e-19 -0.000591975 -9.44706e-20 -0.000219444 -8.89518e-20 0.000133621 1.02444e-19 -7.35529e-20 0.000791994 1.24618e-19 -0.000475083 2.34642e-19 0.000838624 4.28022e-20 -0.000550612 -0.00049537 -1.7549e-19 -0.000251569 -1.11813e-19 0.000136511 -4.90593e-19 6.91212e-05 1.62235e-19 -0.000941075 -3.18713e-19 -0.000564805 -2.31238e-19 
1464.75 0 -2.43638e-18 0.0161354 3.67335e-19 -0.000947234 -0.00643351 -7.90421e-19 -0.000603282 -1.0169e-19 -0.00020883 -8.46607e-20 0.000107967 1.10328e-19 -7.5294e-20 0.000766875 1.34047e-19 -0.000477153 2.49874e-19 0.000863957 3.59004e-20 -0.000565764 -0.000496581 -1.77241e-19 -0.000235909 -1.15192e-19 0.000147531 -4.93974e-19 8.08682e-05 1.45438e-19 -0.000927865 -3.21528e-19 -0.000576249 -2.28761e-19 
1465.1 0 -2.44056e-18 0.0162491 3.61423e-19 -0.000965767 -0.0060544 -7.42225e-19 -0.000611914 -1.0961e-19 -0.000193255 -8.27401e-20 8.20825e-05 1.01846e-19 -7.97899e-20 0.000738143 1.3472e-19 -0.000476338 2.52341e-19 0.000892434 2.43837e-20 -0.00057499 -0.000492845 -1.68435e-19 -0.000219213 -1.15719e-19 0.00015952 -5.05876e-19 8.97154e-05 1.27774e-19 -0.000913674 -3.15638e-19 -0.000588086 -2.10092e-19 
1465.45 0 -2.4364e-18 0.0163542 3.56472e-19 -0.000983126 -0.00567758 -7.0611e-19 -0.000622222 -1.22242e-19 -0.000174006 -9.76523e-20 5.62488e-05 9.7962e-20 -6.53519e-20 0.000707476 1.38852e-19 -0.000471888 2.60524e-19 0.000922463 1.88435e-20 -0.000575721 -0.000485261 -1.55381e-19 -0.000200018 -1.02344e-19 0.000171744 -5.12696e-19 9.65215e-05 1.04857e-19 -0.000897676 -3.28471e-19 -0.00059878 -2.08022e-19 
1465.8 0 -2.44384e-18 0.0164505 3.43062e-19 -0.000999728 -0.00530115 -6.49934e-19 -0.000636432 -1.24353e-19 -0.0001529 -9.71189e-20 3.23887e-05 9.52359e-20 -6.12468e-20 0.000675812 1.30266e-19 -0.000466154 2.55102e-19 0.000953398 1.54758e-20 -0.000570529 -0.000476149 -1.31154e-19 -0.000178348 -7.99697e-20 0.000184999 -5.08958e-19 0.000102467 1.03398e-19 -0.000880503 -3.36819e-19 -0.00060871 -2.00312e-19 
1466.15 0 -2.45639e-18 0.0165392 3.36306e-19 -0.00101567 -0.00492289 -5.86291e-19 -0.000652055 -1.19313e-19 -0.000131141 -8.76142e-20 1.20986e-05 1.04257e-19 -5.21284e-20 0.000643571 1.17048e-19 -0.000462899 2.55287e-19 0.000987331 1.24525e-20 -0.000562587 -0.000464892 -1.08033e-19 -0.000156831 -6.82062e-20 0.000199888 -5.03259e-19 0.000106732 1.01792e-19 -0.000862528 -3.56303e-19 -0.000619061 -1.94614e-19 
1466.5 0 -2.45594e-18 0.0166204 3.43447e-19 -0.00103007 -0.0045436 -5.22409e-19 -0.000666262 -1.35466e-19 -0.000109591 -7.9957e-20 -4.32279e-06 1.04862e-19 -5.27541e-20 0.000613373 1.10986e-19 -0.000463531 2.45443e-19 0.00102621 6.99582e-21 -0.000550596 -0.000449656 -9.4453e-20 -0.000139243 -5.10665e-20 0.00021439 -4.87622e-19 0.000110378 8.79985e-20 -0.000844748 -3.61283e-19 -0.000629877 -1.87151e-19 
1466.85 0 -2.45752e-18 0.0166924 3.5255e-19 -0.0010422 -0.00416296 -4.53606e-19 -0.000675211 -1.44473e-19 -8.866e-05 -6.75741e-20 -1.67571e-05 9.56535e-20 -5.53948e-20 0.000587972 1.02906e-19 -0.000466989 2.20714e-19 0.00106792 5.19055e-21 -0.000534154 -0.000430552 -8.88872e-20 -0.000126155 -3.69605e-20 0.000227117 -4.73813e-19 0.0001172 7.89116e-20 -0.000826762 -3.54562e-19 -0.000638904 -1.72291e-19 
1467.2 0 -2.45529e-18 0.0167532 3.65204e-19 -0.00105124 -0.00377838 -3.80714e-19 -0.000677134 -1.43465e-19 -7.17191e-05 -4.26973e-20 -2.58034e-05 9.19128e-20 -7.85582e-20 0.000567145 9.01064e-20 -0.00047291 1.80133e-19 0.00110944 9.51916e-21 -0.000515891 -0.000406188 -7.90816e-20 -0.000116493 -3.70368e-20 0.000236681 -4.5989e-19 0.000128256 6.51024e-20 -0.000804764 -3.52795e-19 -0.000643898 -1.5606e-19 
1467.55 0 -2.46352e-18 0.0168018 3.8026e-19 -0.00105645 -0.00338781 -3.06408e-19 -0.000675385 -1.5666e-19 -6.37547e-05 -3.15369e-20 -3.19225e-05 9.39812e-20 -9.63439e-20 0.000547105 8.88244e-20 -0.000480047 1.43988e-19 0.0011485 1.92983e-20 -0.000497001 -0.000377958 -6.11834e-20 -0.000110812 -4.23064e-20 0.000241845 -4.47643e-19 0.000140573 5.57791e-20 -0.00077636 -3.5475e-19 -0.000646013 -1.3935e-19 
1467.9 0 -2.47257e-18 0.0168383 3.9344e-19 -0.00106081 -0.00299057 -2.34819e-19 -0.000671154 -1.58504e-19 -6.42535e-05 -3.89037e-20 -3.75557e-05 9.24517e-20 -9.0852e-20 0.000526128 8.5817e-20 -0.000486134 9.84014e-20 0.00118383 3.4928e-20 -0.000478195 -0.000349377 -3.19514e-20 -0.000108639 -5.69937e-20 0.000243384 -4.15592e-19 0.0001523 5.5186e-20 -0.000743039 -3.40337e-19 -0.000646919 -1.10771e-19 
1468.25 0 -2.49181e-18 0.0168616 4.16158e-19 -0.00106718 -0.00258663 -1.59323e-19 -0.000663259 -1.58154e-19 -6.86121e-05 -4.73211e-20 -4.70831e-05 8.68446e-20 -8.21594e-20 0.00050661 9.92062e-20 -0.00048862 8.01033e-20 0.00121496 5.38247e-20 -0.000458909 -0.000321281 -1.10396e-20 -0.000107151 -5.47528e-20 0.000241829 -3.94677e-19 0.000162497 4.28265e-20 -0.000707993 -3.36634e-19 -0.000647391 -8.24741e-20 
1468.6 0 -2.49551e-18 0.0168716 4.37111e-19 -0.00107402 -0.00217867 -7.2691e-20 -0.000652633 -1.57473e-19 -7.28983e-05 -5.37484e-20 -6.28888e-05 8.82423e-20 -7.00421e-20 0.000487128 1.15494e-19 -0.000483715 5.95228e-20 0.00123968 7.8734e-20 -0.000437423 -0.000293913 7.00359e-21 -0.000105942 -5.61148e-20 0.000236604 -3.72572e-19 0.000171436 4.97374e-20 -0.000673764 -3.39617e-19 -0.000648098 -6.79766e-20 
1468.95 0 -2.49814e-18 0.0168687 4.53725e-19 -0.00107908 -0.00177114 -2.10747e-21 -0.000641429 -1.55711e-19 -7.49602e-05 -5.77804e-20 -8.46284e-05 8.74224e-20 -4.61089e-20 0.000461917 1.13845e-19 -0.00046967 2.97836e-20 0.00125576 9.63508e-20 -0.00041539 -0.000267921 2.44188e-20 -0.000103847 -7.6156e-20 0.000228229 -3.6332e-19 0.000180153 5.93458e-20 -0.000641858 -3.38089e-19 -0.000650627 -5.24902e-20 
1469.3 0 -2.50465e-18 0.0168536 4.72368e-19 -0.00108225 -0.0013679 5.97706e-20 -0.000633101 -1.51459e-19 -7.665e-05 -7.625e-20 -0.000107762 7.71659e-20 -2.2693e-20 0.000428353 9.93751e-20 -0.000447249 -1.38834e-21 0.00126193 1.14057e-19 -0.000395073 -0.000244127 3.15991e-20 -9.85138e-05 -1.08947e-19 0.000219175 -3.66149e-19 0.000186929 6.88924e-20 -0.000613566 -3.25424e-19 -0.000656318 -3.3543e-20 
1469.65 0 -2.48416e-18 0.0168261 4.95914e-19 -0.00108455 -0.000971128 1.21281e-19 -0.000630442 -1.46204e-19 -7.8879e-05 -1.02004e-19 -0.000127482 6.63576e-20 -7.8279e-21 0.000389934 7.63135e-20 -0.000419668 -2.05822e-20 0.00125733 1.23212e-19 -0.000376936 -0.000222045 2.06048e-20 -9.16726e-05 -1.261e-19 0.000211798 -3.5983e-19 0.000188828 7.71534e-20 -0.000588508 -3.25212e-19 -0.000662839 -1.75894e-20 
1470 0 -2.45319e-18 0.0167866 5.12893e-19 -0.00108517 -0.000582668 1.74139e-19 -0.000632808 -1.46269e-19 -7.91985e-05 -1.16959e-19 -0.000143029 5.48743e-20 5.90386e-21 0.000351344 6.49429e-20 -0.000391583 -2.93062e-20 0.00124291 1.16741e-19 -0.000361057 -0.000199568 1.74204e-20 -8.45077e-05 -1.32213e-19 0.000205967 -3.48763e-19 0.00018645 8.69011e-20 -0.000566725 -3.3328e-19 -0.000667471 -7.62403e-21 
1470.35 0 -2.42975e-18 0.0167359 5.15602e-19 -0.00108326 -0.000202814 2.1909e-19 -0.000634248 -1.39363e-19 -7.72525e-05 -1.42106e-19 -0.00015622 4.21193e-20 2.02147e-20 0.00031312 4.01814e-20 -0.000365183 -3.1398e-20 0.0012218 1.11149e-19 -0.000347341 -0.000174538 1.14878e-20 -7.59238e-05 -1.42984e-19 0.000199676 -3.33167e-19 0.000182579 1.05511e-19 -0.00054931 -3.33979e-19 -0.000669906 -1.11979e-20 
1470.7 0 -2.41437e-18 0.0166751 5.24495e-19 -0.00108109 0.000172128 2.6366e-19 -0.000627745 -1.282e-19 -7.32819e-05 -1.66915e-19 -0.0001705 3.44357e-20 2.19268e-20 0.000275303 2.42868e-20 -0.000341032 -3.10995e-20 0.00119916 1.03453e-19 -0.000331698 -0.000146072 -6.56819e-22 -6.66869e-05 -1.38568e-19 0.000191571 -3.27551e-19 0.000178645 1.26308e-19 -0.000536621 -3.258e-19 -0.000671444 1.15622e-21 
1471.05 0 -2.3953e-18 0.0166058 5.24246e-19 -0.00108033 0.000543162 3.07814e-19 -0.000609579 -1.25283e-19 -6.6823e-05 -1.85246e-19 -0.000188536 2.2641e-20 2.50986e-20 0.000240814 2.13291e-20 -0.000319779 -3.49542e-20 0.00117932 1.05717e-19 -0.000310339 -0.000116005 9.56839e-21 -5.7592e-05 -1.38716e-19 0.000180577 -3.38881e-19 0.00017514 1.33895e-19 -0.000528498 -3.13766e-19 -0.000672602 2.11336e-20 
1471.4 0 -2.37751e-18 0.0165273 5.21531e-19 -0.00108031 0.000909088 3.46896e-19 -0.000579822 -1.19434e-19 -6.01113e-05 -1.99853e-19 -0.000206765 -2.41637e-21 4.09292e-20 0.000211085 2.85342e-20 -0.000304636 -3.85295e-20 0.00116325 1.12837e-19 -0.000285001 -8.7163e-05 1.71962e-20 -4.74359e-05 -1.41463e-19 0.000166435 -3.43107e-19 0.000172078 1.41084e-19 -0.000523115 -3.00721e-19 -0.000672583 4.4968e-20 
1471.75 0 -2.37372e-18 0.0164394 5.16522e-19 -0.00108139 0.00127152 3.88415e-19 -0.000539963 -9.78118e-20 -5.621e-05 -2.24888e-19 -0.000222043 -2.37777e-20 4.91843e-20 0.000184681 2.61962e-20 -0.000299297 -3.36357e-20 0.00115091 1.18667e-19 -0.000259107 -6.0855e-05 1.69212e-20 -3.68758e-05 -1.33181e-19 0.0001513 -3.42969e-19 0.000169478 1.51111e-19 -0.000519037 -2.82487e-19 -0.000670682 5.67394e-20 
1472.1 0 -2.37152e-18 0.0163438 5.14245e-19 -0.0010837 0.00162757 4.32809e-19 -0.000492544 -7.43508e-20 -5.51515e-05 -2.32857e-19 -0.000236532 -3.53385e-20 5.99357e-20 0.000160602 3.12035e-20 -0.000305137 -3.39614e-20 0.00114008 1.30385e-19 -0.000232497 -3.6508e-05 2.9867e-20 -2.7698e-05 -1.24264e-19 0.000137089 -3.43489e-19 0.00016619 1.49167e-19 -0.000516892 -2.67753e-19 -0.000665421 8.35372e-20 
1472.45 0 -2.36339e-18 0.0162398 5.06216e-19 -0.00108512 0.00197239 4.63359e-19 -0.00044308 -5.87542e-20 -5.64716e-05 -2.33003e-19 -0.000251437 -4.09399e-20 6.28306e-20 0.000137012 3.12371e-20 -0.000318475 -3.85223e-20 0.00112745 1.48382e-19 -0.000204675 -1.40985e-05 4.40682e-20 -2.02342e-05 -1.14443e-19 0.000124305 -3.53788e-19 0.000161232 1.46657e-19 -0.000514694 -2.48924e-19 -0.000656772 9.43795e-20 
1472.8 0 -2.35719e-18 0.0161252 4.9533e-19 -0.00108425 0.00230865 4.86131e-19 -0.000395991 -2.64855e-20 -6.13003e-05 -2.31284e-19 -0.000264792 -4.44801e-20 6.20913e-20 0.000113719 3.33082e-20 -0.000331433 -5.5199e-20 0.00111191 1.47749e-19 -0.000178496 6.45886e-06 4.54784e-20 -1.40298e-05 -9.68267e-20 0.000113691 -3.46365e-19 0.000155211 1.4766e-19 -0.000509099 -2.46045e-19 -0.000646727 1.03755e-19 
1473.15 0 -2.3399e-18 0.0159984 4.71332e-19 -0.00108054 0.00264426 5.07793e-19 -0.000350884 -1.05619e-20 -6.86303e-05 -2.21769e-19 -0.000273196 -5.87472e-20 7.48512e-20 9.20489e-05 3.45048e-20 -0.000338517 -7.54237e-20 0.00109382 1.44726e-19 -0.000157058 2.79518e-05 4.87172e-20 -9.24522e-06 -7.59611e-20 0.000106672 -3.5074e-19 0.000150545 1.63411e-19 -0.000499978 -2.40587e-19 -0.00063613 1.07377e-19 
1473.5 0 -2.31887e-18 0.0158601 4.47846e-19 -0.00107341 0.00298138 5.3637e-19 -0.000307444 3.46886e-21 -7.75773e-05 -2.14079e-19 -0.000274603 -6.35956e-20 6.57196e-20 7.02337e-05 3.79298e-20 -0.000337668 -9.85128e-20 0.00107306 1.38745e-19 -0.000143352 4.87526e-05 5.49946e-20 -6.66554e-06 -6.00986e-20 0.000103718 -3.51106e-19 0.000147741 1.70012e-19 -0.000490032 -2.38606e-19 -0.000623958 1.12781e-19 
1473.85 0 -2.29028e-18 0.0157113 4.18356e-19 -0.00106192 0.00331415 5.65461e-19 -0.000267587 2.10243e-20 -8.99917e-05 -2.15605e-19 -0.00027153 -6.48332e-20 6.23407e-20 4.66294e-05 4.2033e-20 -0.000331166 -1.05612e-19 0.00104876 1.34704e-19 -0.000138787 6.42257e-05 7.76936e-20 -6.25885e-06 -3.57679e-20 0.000101701 -3.44362e-19 0.000144798 1.66963e-19 -0.000481364 -2.45046e-19 -0.000610124 1.25474e-19 
1474.2 0 -2.27565e-18 0.0155528 3.98921e-19 -0.00104649 0.00363858 6.01674e-19 -0.000234205 3.03667e-20 -0.000106554 -2.02439e-19 -0.000267105 -7.46297e-20 6.21293e-20 2.05615e-05 4.17628e-20 -0.0003231 -1.16216e-19 0.00102125 1.21997e-19 -0.000140221 7.47869e-05 9.31655e-20 -6.30937e-06 -7.94486e-22 9.74381e-05 -3.52116e-19 0.000140126 1.58351e-19 -0.000475445 -2.4377e-19 -0.000596139 1.24389e-19 
1474.55 0 -2.2478e-18 0.0153872 3.78712e-19 -0.00103034 0.00395579 6.46237e-19 -0.000208682 5.04931e-20 -0.000127259 -1.93308e-19 -0.000261333 -7.59568e-20 7.62488e-20 -6.58534e-06 2.98942e-20 -0.000314339 -1.31322e-19 0.000993736 1.13631e-19 -0.000141679 8.30408e-05 1.05115e-19 -4.94652e-06 1.1898e-20 9.15368e-05 -3.47646e-19 0.000133782 1.60562e-19 -0.000470817 -2.28885e-19 -0.000581716 1.20672e-19 
1474.9 0 -2.23126e-18 0.0152159 3.73869e-19 -0.00101588 0.00426467 7.02597e-19 -0.000188349 8.46617e-20 -0.000150909 -1.76416e-19 -0.000253955 -8.79446e-20 7.67484e-20 -3.16781e-05 2.3196e-20 -0.000305635 -1.50658e-19 0.000970824 1.12137e-19 -0.000138155 9.07035e-05 1.0996e-19 -5.13321e-07 2.79733e-20 8.53246e-05 -3.4665e-19 0.000125089 1.55723e-19 -0.000466523 -2.30817e-19 -0.000566262 1.11071e-19 
1475.25 0 -2.20774e-18 0.0150388 3.71864e-19 -0.00100319 0.0045625 7.58951e-19 -0.000169988 1.2045e-19 -0.000175529 -1.67924e-19 -0.000246826 -1.00542e-19 7.99211e-20 -5.55068e-05 7.89986e-21 -0.000298524 -1.69688e-19 0.00095249 1.04197e-19 -0.000127575 9.89422e-05 1.14303e-19 7.35965e-06 3.24735e-20 7.81522e-05 -3.36543e-19 0.000114278 1.5522e-19 -0.000462912 -2.28987e-19 -0.000551557 1.17723e-19 
1475.6 0 -2.17426e-18 0.0148552 3.79731e-19 -0.000990816 0.00485015 8.09783e-19 -0.000153892 1.35498e-19 -0.000202607 -1.64739e-19 -0.000241116 -1.08978e-19 9.05236e-20 -8.00905e-05 -2.58208e-21 -0.000292664 -2.00186e-19 0.000936194 9.20597e-20 -0.000112767 0.000108284 1.16774e-19 1.77551e-05 2.63941e-20 6.8815e-05 -3.20556e-19 0.000102259 1.56367e-19 -0.000458389 -2.27446e-19 -0.000538429 1.03625e-19 
1475.95 0 -2.13862e-18 0.0146652 3.80602e-19 -0.000977272 0.00513191 8.63098e-19 -0.0001408 1.40634e-19 -0.000232534 -1.70556e-19 -0.000236692 -1.19596e-19 9.79508e-20 -0.000107228 -2.38832e-21 -0.000287643 -2.17626e-19 0.000922246 8.42846e-20 -9.54209e-05 0.000117117 1.17421e-19 2.82232e-05 2.57015e-20 5.87168e-05 -3.12219e-19 8.85085e-05 1.70376e-19 -0.000451384 -2.17379e-19 -0.000526553 9.75538e-20 
1476.3 0 -2.07833e-18 0.0144692 3.9125e-19 -0.000962951 0.00541013 9.17417e-19 -0.000128362 1.43492e-19 -0.000260864 -1.71838e-19 -0.000232957 -1.36744e-19 1.0772e-19 -0.000138192 -4.76799e-21 -0.000283535 -2.26182e-19 0.00091167 7.94347e-20 -7.43229e-05 0.000125516 1.04249e-19 3.79796e-05 1.79412e-20 4.93276e-05 -3.05813e-19 7.3242e-05 1.65296e-19 -0.000442729 -2.01848e-19 -0.000515185 1.13541e-19 
1476.65 0 -2.01917e-18 0.0142658 3.89113e-19 -0.000948904 0.00568637 9.67222e-19 -0.000114344 1.50869e-19 -0.000285095 -1.8482e-19 -0.000228135 -1.49989e-19 1.23593e-19 -0.000168735 -4.94839e-21 -0.000280337 -2.35341e-19 0.000902148 7.03008e-20 -5.0408e-05 0.000136062 1.00344e-19 4.74256e-05 5.70069e-21 3.96499e-05 -3.03468e-19 5.7325e-05 1.77514e-19 -0.000431867 -1.95321e-19 -0.000502492 1.35744e-19 
1477 0 -1.96066e-18 0.0140555 3.79242e-19 -0.000934471 0.00595805 1.01055e-18 -9.63887e-05 1.64682e-19 -0.00030828 -1.8669e-19 -0.000221432 -1.66597e-19 1.36274e-19 -0.000194192 -7.06362e-21 -0.000277738 -2.37546e-19 0.000893908 6.9382e-20 -2.57823e-05 0.000149177 1.08096e-19 5.7247e-05 -6.30301e-21 3.02409e-05 -3.0061e-19 4.11003e-05 1.64036e-19 -0.000417455 -1.7369e-19 -0.000486661 1.50732e-19 
1477.35 0 -1.90359e-18 0.0138387 3.62883e-19 -0.000919377 0.00622101 1.05496e-18 -7.1875e-05 1.91337e-19 -0.000335632 -1.773e-19 -0.000212602 -1.70727e-19 1.55061e-19 -0.000215445 -2.47642e-21 -0.000274689 -2.27054e-19 0.000889109 6.66918e-20 5.84701e-07 0.000163393 1.17228e-19 6.68106e-05 -1.81485e-20 2.34221e-05 -3.12503e-19 2.38557e-05 1.44955e-19 -0.000399258 -1.41455e-19 -0.000468389 1.57472e-19 
1477.7 0 -1.85642e-18 0.0136157 3.51442e-19 -0.000904579 0.00647651 1.10151e-18 -3.93761e-05 2.1854e-19 -0.000366696 -1.60111e-19 -0.000202575 -1.91225e-19 1.60579e-19 -0.000234906 1.14833e-20 -0.000270305 -2.21675e-19 0.000888812 6.19792e-20 2.88748e-05 0.000178718 1.22611e-19 7.47518e-05 -1.94644e-20 1.89536e-05 -3.11984e-19 7.20252e-06 1.25559e-19 -0.000378224 -1.15664e-19 -0.000451589 1.65517e-19 
1478.05 0 -1.80793e-18 0.0133872 3.48362e-19 -0.000890004 0.00672476 1.13125e-18 1.21194e-07 2.19788e-19 -0.000399482 -1.46896e-19 -0.000194566 -2.07073e-19 1.77866e-19 -0.000252616 3.45649e-20 -0.000264576 -2.17863e-19 0.000890882 3.58268e-20 5.35131e-05 0.000195544 1.38901e-19 8.15906e-05 -1.41851e-20 1.62766e-05 -3.14968e-19 -6.28396e-06 1.25289e-19 -0.000356148 -9.10834e-20 -0.000439695 1.69812e-19 
1478.4 0 -1.76811e-18 0.0131537 3.43781e-19 -0.000874623 0.00696544 1.17644e-18 4.28232e-05 2.31087e-19 -0.000432536 -1.5119e-19 -0.000190143 -2.4028e-19 1.8519e-19 -0.000266776 5.31788e-20 -0.000260073 -2.19941e-19 0.000892799 2.05803e-20 7.33517e-05 0.000213514 1.52173e-19 8.71774e-05 -4.28872e-21 1.71944e-05 -3.14135e-19 -1.82367e-05 1.2386e-19 -0.000332348 -8.22381e-20 -0.000432106 1.63156e-19 
1478.75 0 -1.72035e-18 0.0129181 3.43641e-19 -0.000859512 0.00719979 1.22076e-18 8.20285e-05 2.38727e-19 -0.000460265 -1.59474e-19 -0.000188985 -2.76286e-19 1.81642e-19 -0.000277585 5.65941e-20 -0.000258995 -2.30255e-19 0.000893955 8.63372e-21 9.26711e-05 0.000230807 1.44583e-19 9.24398e-05 1.27184e-20 2.09789e-05 -3.05214e-19 -3.03917e-05 1.19302e-19 -0.000307234 -7.5451e-20 -0.000425605 1.54506e-19 
1479.1 0 -1.67491e-18 0.0126806 3.44808e-19 -0.000847246 0.00742637 1.25531e-18 0.000112912 2.41479e-19 -0.000479679 -1.64342e-19 -0.000191133 -3.04512e-19 1.77481e-19 -0.000287607 5.75305e-20 -0.000260591 -2.27629e-19 0.000894486 -1.06784e-20 0.000111558 0.000244411 1.46083e-19 0.000100482 8.62601e-21 2.44312e-05 -2.88972e-19 -4.20772e-05 1.18762e-19 -0.000282495 -5.83067e-20 -0.000417277 1.62588e-19 
1479.45 0 -1.63058e-18 0.0124378 3.24497e-19 -0.000837823 0.00764431 1.28328e-18 0.000133072 2.4134e-19 -0.000495117 -1.75625e-19 -0.000197578 -3.07687e-19 1.82307e-19 -0.000297861 6.04016e-20 -0.000264176 -2.35694e-19 0.000895933 -4.18444e-20 0.000128248 0.000253994 1.28655e-19 0.000111741 1.30024e-21 2.623e-05 -2.73268e-19 -5.2635e-05 1.28748e-19 -0.000259784 -5.45333e-20 -0.000406245 1.72245e-19 
1479.8 0 -1.59422e-18 0.0121883 2.93337e-19 -0.000830297 0.00785362 1.32708e-18 0.000139383 2.40557e-19 -0.000512287 -1.92482e-19 -0.000208285 -3.2094e-19 1.77484e-19 -0.000308457 5.08768e-20 -0.000269942 -2.30554e-19 0.000898296 -5.80591e-20 0.000143485 0.000261456 1.25634e-19 0.000124598 -1.19603e-20 2.66632e-05 -2.67373e-19 -6.08895e-05 1.31049e-19 -0.000238037 -5.56702e-20 -0.000391924 1.70743e-19 
1480.15 0 -1.57675e-18 0.0119321 2.71589e-19 -0.000823688 0.00805422 1.35249e-18 0.000131459 2.51085e-19 -0.000529315 -1.93945e-19 -0.000222986 -3.31915e-19 1.8244e-19 -0.000319792 5.68037e-20 -0.000275828 -2.09554e-19 0.000899762 -7.62525e-20 0.000156587 0.000269052 1.21277e-19 0.00013934 -2.55379e-20 2.74709e-05 -2.59432e-19 -6.70223e-05 1.38808e-19 -0.000215335 -5.80303e-20 -0.000372327 1.78851e-19 
1480.5 0 -1.56514e-18 0.0116711 2.42563e-19 -0.000816438 0.00824677 1.37881e-18 0.000113651 2.51889e-19 -0.000538719 -1.86437e-19 -0.000240238 -3.54484e-19 1.95171e-19 -0.000330257 5.64425e-20 -0.0002786 -2.01461e-19 0.000898465 -9.22698e-20 0.000164521 0.000276742 1.16434e-19 0.000158652 -2.53292e-20 2.89767e-05 -2.29976e-19 -7.49245e-05 1.31251e-19 -0.000191352 -6.27824e-20 -0.000347688 1.84263e-19 
1480.85 0 -1.53588e-18 0.0114075 2.26605e-19 -0.000806074 0.00842999 1.39691e-18 9.19103e-05 2.54588e-19 -0.000536052 -1.81249e-19 -0.000256434 -3.61381e-19 2.05823e-19 -0.000337572 4.59468e-20 -0.000277195 -2.01484e-19 0.000894729 -1.02421e-19 0.000164488 0.000285428 1.08141e-19 0.000182416 -2.06974e-20 2.93705e-05 -1.99185e-19 -8.65384e-05 1.25704e-19 -0.000167492 -6.31067e-20 -0.000321113 1.89425e-19 
1481.2 0 -1.50642e-18 0.0111401 2.11755e-19 -0.000791629 0.00860446 1.41209e-18 6.76117e-05 2.63902e-19 -0.000520612 -1.6701e-19 -0.000270373 -3.72179e-19 2.11365e-19 -0.000343159 3.68996e-20 -0.000274492 -1.95434e-19 0.000889627 -9.9422e-20 0.000153893 0.000297167 1.0027e-19 0.000207589 -2.60735e-20 2.87649e-05 -1.88726e-19 -9.88703e-05 1.08334e-19 -0.000145522 -6.46776e-20 -0.000295217 1.81821e-19 
1481.55 0 -1.46904e-18 0.0108675 2.1088e-19 -0.000775485 0.00877399 1.41935e-18 4.18176e-05 2.83205e-19 -0.000494915 -1.52181e-19 -0.000285507 -3.78629e-19 2.20137e-19 -0.000350818 2.00223e-20 -0.000271292 -1.8853e-19 0.000882014 -9.75663e-20 0.000131815 0.000310564 9.58599e-20 0.000231005 -3.60665e-20 2.89404e-05 -1.6848e-19 -0.000108236 8.6163e-20 -0.00012689 -6.36133e-20 -0.000270283 1.68776e-19 
1481.9 0 -1.42365e-18 0.0105901 1.96478e-19 -0.00075979 0.00894059 1.43105e-18 1.85898e-05 2.87874e-19 -0.000466384 -1.58902e-19 -0.000303558 -3.69199e-19 2.14775e-19 -0.000362625 1.21619e-20 -0.000265362 -1.81097e-19 0.00087139 -8.60708e-20 0.000100096 0.00032454 1.00757e-19 0.000251025 -3.98798e-20 2.85113e-05 -1.55308e-19 -0.000113394 6.52022e-20 -0.000111425 -6.13527e-20 -0.000243459 1.81753e-19 
1482.25 0 -1.39879e-18 0.0103088 1.85009e-19 -0.000744106 0.0091064 1.44168e-18 -5.70197e-07 2.96027e-19 -0.000442658 -1.55244e-19 -0.000320685 -3.58602e-19 2.02765e-19 -0.00037821 2.64553e-21 -0.000258951 -1.88475e-19 0.000862012 -5.11377e-20 6.17048e-05 0.000340064 9.88261e-20 0.000267441 -5.39748e-20 2.55496e-05 -1.46284e-19 -0.000117105 5.64192e-20 -9.71395e-05 -6.67567e-20 -0.000213802 1.80465e-19 
1482.6 0 -1.35698e-18 0.0100265 1.72486e-19 -0.000727688 0.00927253 1.45846e-18 -1.8024e-05 2.97033e-19 -0.00042262 -1.47219e-19 -0.000334676 -3.39577e-19 1.95632e-19 -0.000397416 -7.71023e-21 -0.000253565 -1.9816e-19 0.000857734 -1.21028e-20 2.10358e-05 0.000357179 1.06114e-19 0.000281175 -5.03598e-20 2.20411e-05 -1.30084e-19 -0.000121343 5.61655e-20 -8.21486e-05 -7.54675e-20 -0.00018506 1.76609e-19 
1482.95 0 -1.32203e-18 0.00974493 1.66086e-19 -0.000710902 0.00943473 1.47955e-18 -3.41405e-05 3.0881e-19 -0.000402017 -1.41307e-19 -0.000348057 -3.29288e-19 1.79289e-19 -0.000422465 -3.06595e-20 -0.000244603 -2.02916e-19 0.000858559 2.70888e-20 -1.88439e-05 0.000372336 1.16868e-19 0.000294478 -4.52293e-20 2.1092e-05 -1.16485e-19 -0.000123712 6.47807e-20 -6.38213e-05 -7.37755e-20 -0.000160152 1.79473e-19 
1483.3 0 -1.27754e-18 0.0094625 1.54155e-19 -0.000694412 0.0095891 1.50018e-18 -4.72275e-05 3.1432e-19 -0.000381113 -1.34901e-19 -0.000359915 -3.20666e-19 1.56142e-19 -0.00045406 -5.72767e-20 -0.000228745 -2.10724e-19 0.000864539 4.91483e-20 -5.76169e-05 0.000382273 1.33183e-19 0.000308869 -4.3234e-20 2.4029e-05 -1.14752e-19 -0.000122967 6.94965e-20 -4.10749e-05 -7.58829e-20 -0.000138981 1.76405e-19 
1483.65 0 -1.22718e-18 0.00917757 1.47971e-19 -0.000678114 0.00973797 1.51228e-18 -5.83568e-05 3.16787e-19 -0.000361057 -1.15936e-19 -0.000368959 -3.03839e-19 1.35748e-19 -0.000490224 -8.61513e-20 -0.000207502 -2.21342e-19 0.000875084 6.45946e-20 -9.60694e-05 0.000386828 1.5419e-19 0.000325221 -4.35926e-20 2.91753e-05 -1.0258e-19 -0.000121229 7.49973e-20 -1.57842e-05 -8.89307e-20 -0.00012178 1.66649e-19 
1484 0 -1.19039e-18 0.00889038 1.43156e-19 -0.000662448 0.00988333 1.5445e-18 -6.86394e-05 3.23462e-19 -0.00034068 -1.01107e-19 -0.000376784 -3.03687e-19 1.22297e-19 -0.000529949 -1.13894e-19 -0.000181671 -2.22057e-19 0.000886422 7.73106e-20 -0.000134135 0.000387727 1.77421e-19 0.00034375 -4.00706e-20 3.35318e-05 -1.04438e-19 -0.000118825 7.53552e-20 9.72851e-06 -1.05236e-19 -0.000108747 1.59263e-19 
1484.35 0 -1.14315e-18 0.00859972 1.33039e-19 -0.000647286 0.0100222 1.58308e-18 -7.79788e-05 3.40346e-19 -0.000316541 -9.43099e-20 -0.000382392 -3.02857e-19 1.0996e-19 -0.000569522 -1.30448e-19 -0.000152476 -2.27681e-19 0.00089473 8.05009e-20 -0.000170548 0.000387822 1.89899e-19 0.00036518 -2.39597e-20 3.83202e-05 -1.02572e-19 -0.000114724 7.07577e-20 3.67486e-05 -1.15848e-19 -9.8188e-05 1.63697e-19 
1484.7 0 -1.1047e-18 0.00830304 1.2941e-19 -0.000629569 0.0101498 1.60267e-18 -8.56718e-05 3.42628e-19 -0.000286706 -9.21394e-20 -0.00038316 -2.95438e-19 8.98106e-20 -0.000604565 -1.32531e-19 -0.000122667 -2.24822e-19 0.000901856 9.57731e-20 -0.000200436 0.000387718 1.99269e-19 0.00038835 -1.99942e-20 4.6838e-05 -1.03007e-19 -0.000109884 6.36434e-20 6.70941e-05 -1.16429e-19 -8.81688e-05 1.68682e-19 
1485.05 0 -1.0544e-18 0.00800056 1.23987e-19 -0.000608511 0.01026 1.63488e-18 -8.83689e-05 3.31392e-19 -0.000252213 -8.14458e-20 -0.000381241 -2.99812e-19 7.73602e-20 -0.000635672 -1.4037e-19 -9.45719e-05 -2.25852e-19 0.000908978 1.0247e-19 -0.000219865 0.00038617 2.12457e-19 0.000410418 -2.68943e-20 5.82633e-05 -9.47683e-20 -0.000104738 8.00575e-20 9.86528e-05 -1.16005e-19 -7.73901e-05 1.66815e-19 
1485.4 0 -1.00208e-18 0.00769393 1.23319e-19 -0.000586891 0.0103512 1.66917e-18 -8.4116e-05 3.08793e-19 -0.000217276 -8.65656e-20 -0.00037958 -2.95341e-19 7.32186e-20 -0.000664901 -1.52521e-19 -6.94714e-05 -2.24539e-19 0.000912215 1.15659e-19 -0.000228841 0.000382914 2.3864e-19 0.000430168 -3.68274e-20 6.66743e-05 -9.29675e-20 -0.000100763 1.03715e-19 0.000129683 -1.06594e-19 -6.63818e-05 1.6635e-19 
1485.75 0 -9.57466e-19 0.00738419 1.2444e-19 -0.000566379 0.010428 1.69663e-18 -7.66198e-05 2.88757e-19 -0.000186407 -1.00736e-19 -0.000376012 -2.73951e-19 6.99702e-20 -0.000692773 -1.61047e-19 -4.73314e-05 -2.30873e-19 0.000907806 1.30467e-19 -0.000226127 0.00037846 2.48811e-19 0.000448452 -2.99757e-20 7.00275e-05 -9.95236e-20 -9.9453e-05 1.31564e-19 0.000159268 -1.11308e-19 -5.69551e-05 1.74673e-19 
1486.1 0 -9.05382e-19 0.00706964 1.16206e-19 -0.000547894 0.0104961 1.6862e-18 -7.007e-05 2.75509e-19 -0.000162138 -1.10408e-19 -0.000368949 -2.5272e-19 7.47744e-20 -0.000718838 -1.45957e-19 -2.86142e-05 -2.3644e-19 0.000895288 1.4445e-19 -0.000211375 0.000373046 2.53224e-19 0.000465328 -3.15591e-20 7.33993e-05 -1.05249e-19 -0.000100358 1.44329e-19 0.000187942 -1.02727e-19 -4.868e-05 1.75162e-19 
1486.45 0 -8.51443e-19 0.00674998 1.09631e-19 -0.00053173 0.0105613 1.67623e-18 -6.46255e-05 2.53126e-19 -0.000143015 -1.17624e-19 -0.000359909 -2.46863e-19 8.46712e-20 -0.000741097 -1.27381e-19 -1.40538e-05 -2.40888e-19 0.000877015 1.33617e-19 -0.00019133 0.000365252 2.21473e-19 0.00047836 -4.4828e-20 8.0173e-05 -9.67767e-20 -0.000102354 1.68266e-19 0.000215705 -1.04112e-19 -4.0293e-05 1.77825e-19 
1486.8 0 -7.9819e-19 0.00642894 1.05401e-19 -0.000516046 0.0106229 1.67955e-18 -5.98685e-05 2.19568e-19 -0.000127106 -1.14107e-19 -0.000351982 -2.46776e-19 6.53902e-20 -0.000757028 -1.19477e-19 -1.67116e-06 -2.46306e-19 0.000854559 1.31164e-19 -0.000174885 0.000353998 2.10077e-19 0.000487202 -5.35436e-20 8.8095e-05 -8.70084e-20 -0.000106117 1.8729e-19 0.00024217 -8.73537e-20 -3.12514e-05 1.83287e-19 
1487.15 0 -7.64668e-19 0.00610819 1.10112e-19 -0.000500651 0.0106757 1.6851e-18 -5.73633e-05 1.97095e-19 -0.000115036 -1.14725e-19 -0.000348093 -2.41976e-19 4.90799e-20 -0.000765702 -1.06704e-19 1.24636e-05 -2.3832e-19 0.00082965 1.28526e-19 -0.000165444 0.000339732 2.14761e-19 0.000494984 -5.08866e-20 9.32872e-05 -6.71644e-20 -0.000109751 1.9976e-19 0.000269874 -8.24046e-20 -2.18851e-05 1.84412e-19 
1487.5 0 -7.34154e-19 0.00578667 1.14255e-19 -0.000485676 0.0107171 1.68359e-18 -5.77401e-05 1.69657e-19 -0.00010678 -1.21328e-19 -0.000344962 -2.32614e-19 3.07508e-20 -0.000766507 -8.71513e-20 3.0593e-05 -2.33948e-19 0.000804404 1.37708e-19 -0.00016437 0.00032403 2.0414e-19 0.000505549 -4.2395e-20 9.6072e-05 -4.97627e-20 -0.0001099 2.00727e-19 0.000299653 -7.86061e-20 -1.33207e-05 1.85871e-19 
1487.85 0 -6.95185e-19 0.0054628 1.05521e-19 -0.000469702 0.0107483 1.67991e-18 -5.93436e-05 1.47432e-19 -0.000102599 -1.19644e-19 -0.000338645 -2.36719e-19 1.31537e-20 -0.000763042 -7.13214e-20 5.02574e-05 -2.1516e-19 0.00078062 1.38825e-19 -0.00016994 0.000309802 2.03878e-19 0.000521055 -2.73338e-20 9.86799e-05 -3.16621e-20 -0.000106308 2.06939e-19 0.000330097 -7.10244e-20 -6.07594e-06 1.79037e-19 
1488.2 0 -6.38655e-19 0.00513706 1.01325e-19 -0.000454081 0.0107737 1.68348e-18 -6.25292e-05 1.27917e-19 -0.000100018 -1.25321e-19 -0.000330908 -2.35967e-19 -1.66211e-20 -0.00076176 -6.04922e-20 6.76077e-05 -1.89408e-19 0.000757155 1.48027e-19 -0.000177248 0.000298919 1.97469e-19 0.000541017 -1.23037e-20 0.000101477 -3.86366e-20 -0.000100028 2.11676e-19 0.000360052 -4.87639e-20 9.04464e-07 1.68902e-19 
1488.55 0 -5.67797e-19 0.00481215 9.37435e-20 -0.000440159 0.0107959 1.70131e-18 -7.00086e-05 1.09657e-19 -9.25719e-05 -1.30436e-19 -0.000324172 -2.35282e-19 -4.45565e-20 -0.000763263 -4.0936e-20 8.18459e-05 -1.57243e-19 0.00073129 1.50302e-19 -0.000184296 0.000289646 1.92407e-19 0.000564074 4.95355e-21 0.000104326 -4.21411e-20 -9.1112e-05 2.0671e-19 0.000390864 -2.71287e-20 1.0099e-05 1.68668e-19 
1488.9 0 -5.0562e-19 0.00449013 9.23485e-20 -0.000427449 0.0108117 1.72843e-18 -7.97842e-05 9.95295e-20 -7.78014e-05 -1.17821e-19 -0.000319401 -2.46123e-19 -7.53821e-20 -0.000765478 -3.48515e-20 9.26319e-05 -1.21257e-19 0.000705195 1.55027e-19 -0.000191083 0.000281309 1.97827e-19 0.000587605 2.11112e-20 0.000105955 -4.10517e-20 -7.89383e-05 2.08209e-19 0.000424187 1.38633e-20 2.30152e-05 1.64374e-19 
1489.25 0 -4.48835e-19 0.00417107 8.62716e-20 -0.000415922 0.0108176 1.73353e-18 -8.66256e-05 1.06291e-19 -5.84675e-05 -1.13742e-19 -0.000316414 -2.55186e-19 -9.49104e-20 -0.000767443 -1.32274e-20 9.7196e-05 -8.93847e-20 0.000682193 1.57253e-19 -0.000193597 0.000276603 1.92896e-19 0.000610534 2.78529e-20 0.00010405 -2.75204e-20 -6.33378e-05 2.13197e-19 0.000459287 5.65752e-20 3.91659e-05 1.67698e-19 
1489.6 0 -3.96547e-19 0.00385312 8.09508e-20 -0.000403407 0.0108158 1.73529e-18 -8.69168e-05 1.01505e-19 -3.64812e-05 -9.02829e-20 -0.000312573 -2.56397e-19 -1.13211e-19 -0.000770085 -1.25859e-21 9.29928e-05 -4.39607e-20 0.000660738 1.6208e-19 -0.000187221 0.000277286 1.9308e-19 0.000633471 4.53556e-20 9.7136e-05 -2.50663e-20 -4.6648e-05 2.03133e-19 0.000495072 9.30525e-20 5.66676e-05 1.74101e-19 
1489.95 0 -3.36532e-19 0.00353504 7.66905e-20 -0.000387078 0.0108126 1.71874e-18 -8.23181e-05 1.00633e-19 -1.20945e-05 -7.66215e-20 -0.000303438 -2.52605e-19 -1.17792e-19 -0.000774171 9.46456e-21 8.08842e-05 -8.69674e-21 0.000634508 1.44842e-19 -0.0001715 0.000280704 1.93775e-19 0.000655434 4.07595e-20 8.71559e-05 -1.31136e-20 -3.12045e-05 1.83249e-19 0.000528895 1.33273e-19 7.39059e-05 1.68279e-19 
1490.3 0 -2.85628e-19 0.00321839 6.63244e-20 -0.000364905 0.0108088 1.71141e-18 -7.58184e-05 1.04228e-19 1.29995e-05 -6.36041e-20 -0.000286211 -2.53044e-19 -1.07697e-19 -0.000777379 2.7477e-20 6.27886e-05 2.83166e-20 0.000599771 1.26705e-19 -0.000149467 0.000282769 1.97976e-19 0.00067427 4.75394e-20 7.83655e-05 5.13326e-22 -1.75223e-05 1.66535e-19 0.000559139 1.56756e-19 9.02958e-05 1.53411e-19 
1490.65 0 -2.26619e-19 0.00290426 6.32068e-20 -0.000337164 0.0107952 1.69638e-18 -6.8168e-05 1.10353e-19 3.50727e-05 -4.89212e-20 -0.00026332 -2.47162e-19 -1.04741e-19 -0.000778424 4.07578e-20 4.14312e-05 6.50286e-20 0.000558786 1.25139e-19 -0.000124013 0.000282141 1.93797e-19 0.000689045 5.49809e-20 7.15279e-05 2.12509e-20 -6.95751e-06 1.52842e-19 0.000584457 1.74518e-19 0.000106877 1.50126e-19 
1491 0 -1.75609e-19 0.0025887 5.9724e-20 -0.000307313 0.0107664 1.68971e-18 -6.10493e-05 1.06073e-19 5.21413e-05 -3.73272e-20 -0.000237533 -2.39165e-19 -9.08403e-20 -0.000777143 6.60884e-20 1.91545e-05 9.13538e-20 0.000512703 1.14081e-19 -9.56002e-05 0.000279827 2.03514e-19 0.000702538 8.12111e-20 6.48875e-05 5.35568e-20 8.71954e-08 1.40829e-19 0.000603356 2.02745e-19 0.000126021 1.61267e-19 
1491.35 0 -1.33019e-19 0.00226916 5.89065e-20 -0.000279401 0.0107309 1.66804e-18 -5.50784e-05 8.63926e-20 6.60037e-05 -3.01523e-20 -0.000209385 -2.29234e-19 -8.12e-20 -0.000770997 8.62661e-20 -4.75031e-06 1.10718e-19 0.000462883 1.13685e-19 -6.33395e-05 0.00027736 2.03031e-19 0.000717605 9.60075e-20 5.75985e-05 7.57691e-20 6.26277e-06 1.26792e-19 0.000618015 2.11257e-19 0.00014934 1.66989e-19 
1491.7 0 -8.63176e-20 0.00195107 5.9315e-20 -0.000254145 0.0106983 1.64228e-18 -4.87945e-05 7.25737e-20 8.14857e-05 -2.38365e-20 -0.000181466 -2.11143e-19 -1.0181e-19 -0.000758248 1.00434e-19 -3.11004e-05 1.06901e-19 0.000414224 1.05575e-19 -2.72135e-05 0.000277081 2.05362e-19 0.000732546 1.09594e-19 4.95777e-05 8.15866e-20 1.29299e-05 1.01779e-19 0.000631069 2.15338e-19 0.000175377 1.58663e-19 
1492.05 0 -4.424e-20 0.00163759 5.72236e-20 -0.00022901 0.0106676 1.61674e-18 -4.19668e-05 5.67126e-20 0.000102778 -1.67174e-20 -0.000158915 -1.93453e-19 -1.24845e-19 -0.000745317 1.12361e-19 -5.67428e-05 9.60089e-20 0.000369178 9.58561e-20 8.61104e-06 0.000280042 2.12924e-19 0.000744735 1.21629e-19 4.09813e-05 8.44314e-20 1.91807e-05 7.55578e-20 0.000642937 2.23857e-19 0.000199341 1.4885e-19 
1492.4 0 -7.49862e-21 0.001326 5.04037e-20 -0.00020335 0.0106328 1.59741e-18 -3.41841e-05 2.98489e-20 0.000128321 -1.46924e-20 -0.000144216 -1.89612e-19 -1.3261e-19 -0.000739916 1.21162e-19 -7.65487e-05 7.8599e-20 0.000326339 1.02907e-19 3.82769e-05 0.000284116 2.1387e-19 0.000753567 1.32743e-19 3.30708e-05 9.05291e-20 2.47108e-05 5.641e-20 0.000654331 2.22227e-19 0.000218453 1.42096e-19 
1492.75 0 3.94255e-20 0.0010172 4.14726e-20 -0.000178162 0.0105871 1.58022e-18 -2.66022e-05 -1.09923e-21 0.000154355 -9.98189e-21 -0.000137713 -1.79262e-19 -1.41588e-19 -0.000743163 1.31526e-19 -9.02848e-05 5.22544e-20 0.000285551 1.22648e-19 5.94261e-05 0.00028748 2.11919e-19 0.000758874 1.37292e-19 2.79999e-05 1.00125e-19 2.87834e-05 2.73394e-20 0.000665428 2.14955e-19 0.000233121 1.40818e-19 
1493.1 0 8.3619e-20 0.000713528 1.8429e-20 -0.000152914 0.0105278 1.56003e-18 -2.06594e-05 -2.9015e-20 0.000177521 1.02295e-20 -0.00013917 -1.74581e-19 -1.47312e-19 -0.000751879 1.39975e-19 -0.000103201 2.85527e-20 0.000246889 1.39931e-19 7.22338e-05 0.000290347 1.88977e-19 0.00076173 1.4054e-19 2.50317e-05 1.00794e-19 3.06813e-05 5.38629e-21 0.000676066 2.14469e-19 0.000243643 1.42003e-19 
1493.45 0 1.19383e-19 0.000414614 5.1449e-21 -0.000126199 0.0104606 1.53318e-18 -1.40857e-05 -3.02341e-20 0.00019446 2.86713e-20 -0.000146555 -1.77091e-19 -1.45813e-19 -0.000763439 1.38372e-19 -0.000119128 1.22641e-20 0.000212101 1.49107e-19 7.86838e-05 0.000292415 1.63244e-19 0.000763138 1.29962e-19 2.13114e-05 9.94768e-20 3.01284e-05 -1.46016e-20 0.000687571 2.30527e-19 0.000251116 1.25563e-19 
1493.8 0 1.50393e-19 0.000119303 -1.56407e-20 -9.83244e-05 0.0103924 1.50365e-18 -5.298e-06 -3.9514e-20 0.00020399 3.833e-20 -0.000157199 -1.82598e-19 -1.48312e-19 -0.000776133 1.56908e-19 -0.000136234 6.63926e-21 0.000184596 1.46627e-19 8.38168e-05 0.000293951 1.31153e-19 0.000763153 1.20723e-19 1.65183e-05 1.1825e-19 2.78682e-05 -2.23489e-20 0.000698701 2.387e-19 0.000257349 1.19808e-19 
1494.15 0 1.87264e-19 -0.000171028 -3.74688e-20 -7.07514e-05 0.0103233 1.48162e-18 4.61445e-06 -4.84093e-20 0.000204446 4.31952e-20 -0.000169489 -1.97085e-19 -1.49597e-19 -0.000787277 1.79297e-19 -0.000152371 -7.35115e-21 0.000162891 1.55184e-19 8.88288e-05 0.000294506 8.93424e-20 0.000760767 1.15497e-19 1.36659e-05 1.14717e-19 2.60453e-05 -4.02383e-20 0.000706621 2.46273e-19 0.000265376 1.02935e-19 
1494.5 0 2.16566e-19 -0.000454955 -5.52935e-20 -4.51296e-05 0.0102485 1.47395e-18 1.62605e-05 -5.71915e-20 0.000193526 5.04867e-20 -0.000183078 -2.0432e-19 -1.49752e-19 -0.000793634 1.80778e-19 -0.000168921 -1.78087e-20 0.000143682 1.59361e-19 9.21738e-05 0.000292914 4.47737e-20 0.000756135 1.35312e-19 1.34733e-05 1.07516e-19 2.51065e-05 -5.11117e-20 0.000712295 2.58396e-19 0.000276443 9.57112e-20 
1494.85 0 2.35834e-19 -0.000733746 -8.17577e-20 -2.23541e-05 0.0101668 1.45465e-18 3.28216e-05 -3.79356e-20 0.000170782 6.99068e-20 -0.000197641 -2.07748e-19 -1.47678e-19 -0.000797743 1.80833e-19 -0.000188004 -2.63872e-20 0.000127158 1.73959e-19 9.49901e-05 0.000290437 2.09463e-20 0.000751427 1.50605e-19 1.46855e-05 1.17089e-19 2.40221e-05 -5.36324e-20 0.000717947 2.70877e-19 0.000287755 8.7129e-20 
1495.2 0 2.58476e-19 -0.00100761 -9.21805e-20 -4.97987e-06 0.0100819 1.43582e-18 5.80844e-05 -2.04349e-20 0.000138564 8.22415e-20 -0.000211447 -2.0755e-19 -1.36226e-19 -0.000807793 1.85309e-19 -0.000211072 -4.37145e-20 0.00011617 1.89731e-19 9.86043e-05 0.000289963 2.05759e-21 0.000747468 1.60438e-19 1.70617e-05 1.12203e-19 2.29613e-05 -6.18692e-20 0.000724725 2.72546e-19 0.000297371 7.74733e-20 
1495.55 0 2.75411e-19 -0.0012772 -7.86992e-20 5.77062e-06 0.00999564 1.40902e-18 9.13147e-05 1.48298e-21 0.00010152 7.52895e-20 -0.000223792 -2.04611e-19 -1.2451e-19 -0.000825582 1.81927e-19 -0.000238499 -5.97978e-20 0.000110625 1.99448e-19 0.000102908 0.000292306 -5.80191e-21 0.000744384 1.76226e-19 1.9772e-05 1.21368e-19 2.24858e-05 -6.6712e-20 0.000731937 2.63311e-19 0.000305619 7.0113e-20 
1495.9 0 3.03014e-19 -0.00154373 -6.69004e-20 1.44333e-05 0.00990785 1.38154e-18 0.000128912 1.58207e-20 6.28823e-05 7.34776e-20 -0.000236635 -1.98737e-19 -1.13984e-19 -0.000845393 1.85774e-19 -0.00026678 -6.29974e-20 0.000106567 2.17392e-19 0.000107226 0.000294755 -1.77585e-20 0.000741508 1.69409e-19 1.9755e-05 1.23434e-19 2.26739e-05 -7.24393e-20 0.000738253 2.67216e-19 0.000311601 6.76329e-20 
1496.25 0 3.39514e-19 -0.00180668 -6.10521e-20 2.68653e-05 0.00981725 1.36047e-18 0.000168955 4.30791e-20 2.37457e-05 7.76428e-20 -0.00025442 -1.85116e-19 -9.62729e-20 -0.000860862 1.76703e-19 -0.00028914 -7.67294e-20 0.000101341 2.32804e-19 0.000110516 0.000295321 -2.95717e-20 0.00073638 1.80135e-19 1.46665e-05 1.29554e-19 2.13877e-05 -7.70692e-20 0.000742192 2.83699e-19 0.000315624 6.84282e-20 
1496.6 0 3.86553e-19 -0.00206459 -5.93097e-20 4.50053e-05 0.00972337 1.34836e-18 0.000211214 4.57417e-20 -1.18692e-05 8.11883e-20 -0.000278216 -1.88553e-19 -7.71508e-20 -0.000870386 1.6358e-19 -0.000302842 -9.05186e-20 9.75798e-05 2.49215e-19 0.000112929 0.000293789 -5.44747e-20 0.000728855 1.6812e-19 4.65333e-06 1.19993e-19 1.70615e-05 -7.26236e-20 0.000743067 2.94442e-19 0.000321429 7.34469e-20 
1496.95 0 4.30512e-19 -0.00231713 -6.299e-20 6.52624e-05 0.00962445 1.33342e-18 0.000255088 5.27816e-20 -4.25544e-05 8.17426e-20 -0.000305702 -1.89604e-19 -6.28264e-20 -0.000877684 1.51726e-19 -0.00031052 -1.03828e-19 9.95872e-05 2.5805e-19 0.000113043 0.000290867 -7.07033e-20 0.000720289 1.63376e-19 -7.0525e-06 1.16848e-19 1.32731e-05 -7.1347e-20 0.000741364 3.06443e-19 0.000331132 9.28386e-20 
1497.3 0 4.69907e-19 -0.00256613 -5.90261e-20 8.32465e-05 0.00951787 1.32162e-18 0.000297566 5.76916e-20 -7.07855e-05 9.65831e-20 -0.000333989 -1.85182e-19 -5.60838e-20 -0.000884208 1.43755e-19 -0.000314623 -1.13842e-19 0.000109148 2.51999e-19 0.000108445 0.000286346 -8.70918e-20 0.000708422 1.43403e-19 -1.79827e-05 1.05698e-19 1.2396e-05 -5.55208e-20 0.000739721 3.26694e-19 0.000341938 1.06366e-19 
1497.65 0 5.13539e-19 -0.00281374 -5.18172e-20 9.73675e-05 0.00940464 1.31706e-18 0.000336705 6.88697e-20 -9.77439e-05 1.00363e-19 -0.000356052 -1.83757e-19 -5.45407e-20 -0.000887508 1.42609e-19 -0.000315629 -1.27446e-19 0.000124145 2.5778e-19 0.000101096 0.000280932 -1.03456e-19 0.000693089 1.28494e-19 -2.57475e-05 9.58453e-20 1.2153e-05 -4.08628e-20 0.000739497 3.41592e-19 0.000350442 1.09101e-19 
1498 0 5.78846e-19 -0.00306053 -3.75077e-20 0.000107338 0.0092921 1.30192e-18 0.00037302 1.00557e-19 -0.000123678 1.04293e-19 -0.000366106 -1.84964e-19 -6.34715e-20 -0.000885008 1.43888e-19 -0.000314311 -1.37522e-19 0.000138366 2.5947e-19 9.41201e-05 0.000277713 -1.08946e-19 0.00067718 1.02205e-19 -2.84719e-05 9.137e-20 1.05062e-05 -3.64788e-20 0.000739474 3.47945e-19 0.000355833 1.09759e-19 
1498.35 0 6.42073e-19 -0.00330398 -2.57569e-20 0.000115534 0.00918284 1.2949e-18 0.000408272 1.07707e-19 -0.000149084 1.01845e-19 -0.000361829 -1.66757e-19 -7.52586e-20 -0.000875918 1.37827e-19 -0.000312245 -1.64463e-19 0.000148471 2.5857e-19 8.68113e-05 0.000279956 -1.11135e-19 0.000663274 8.55357e-20 -2.71842e-05 8.01293e-20 4.81023e-06 -2.71964e-20 0.000738659 3.5659e-19 0.000359357 1.24834e-19 
1498.7 0 7.07448e-19 -0.00354249 -6.2071e-21 0.000123258 0.00907035 1.27376e-18 0.000441186 1.16727e-19 -0.000174901 8.54194e-20 -0.000343875 -1.59196e-19 -6.8125e-20 -0.000864694 1.21316e-19 -0.000312099 -1.81132e-19 0.000154314 2.5404e-19 8.03219e-05 0.000287679 -1.16363e-19 0.000653291 6.72767e-20 -2.37401e-05 6.17021e-20 -6.71283e-06 -2.45698e-20 0.000736847 3.56572e-19 0.000362339 1.3788e-19 
1499.05 0 7.75982e-19 -0.00377658 -3.1049e-21 0.000129262 0.00895081 1.27138e-18 0.00047093 1.12331e-19 -0.000201645 5.85398e-20 -0.000315988 -1.51154e-19 -6.43268e-20 -0.000856366 8.08075e-20 -0.000315446 -1.83093e-19 0.000156991 2.48474e-19 7.68888e-05 0.000296718 -1.09079e-19 0.00064637 7.40075e-20 -2.02659e-05 4.53379e-20 -2.071e-05 -2.89344e-20 0.000734624 3.56121e-19 0.000365676 1.41832e-19 
1499.4 0 8.25992e-19 -0.00400667 -4.00078e-21 0.000133891 0.00882804 1.28116e-18 0.000500354 1.11649e-19 -0.000226847 4.31343e-20 -0.000282687 -1.48548e-19 -7.95239e-20 -0.00085167 4.38291e-20 -0.000322513 -1.84368e-19 0.000159171 2.38288e-19 7.49964e-05 0.000304095 -1.22442e-19 0.000639801 8.91295e-20 -1.86198e-05 4.08265e-20 -3.36296e-05 -3.39385e-20 0.000732557 3.67523e-19 0.000370797 1.37026e-19 
1499.75 0 8.57541e-19 -0.00423147 2.19675e-21 0.0001372 0.00870354 1.28962e-18 0.000531063 1.23818e-19 -0.000245478 2.66315e-20 -0.000248038 -1.40005e-19 -8.75829e-20 -0.000848657 -2.81638e-21 -0.000330907 -1.72277e-19 0.000162362 2.28323e-19 7.03652e-05 0.000309822 -1.45306e-19 0.000631607 7.65527e-20 -1.92428e-05 3.47464e-20 -4.48571e-05 -1.53235e-20 0.000730902 3.88247e-19 0.000374934 1.31523e-19 
1500.1 0 8.96647e-19 -0.00445006 2.35451e-20 0.000139731 0.00857259 1.29055e-18 0.00056082 1.3386e-19 -0.000252739 2.60725e-20 -0.000215651 -1.1931e-19 -9.28872e-20 -0.000843625 -4.16122e-20 -0.000335957 -1.52612e-19 0.000164366 2.24826e-19 6.00751e-05 0.000315252 -1.45008e-19 0.000623911 5.42367e-20 -2.09909e-05 4.0594e-20 -5.42417e-05 2.51867e-21 0.000730098 4.0454e-19 0.000374713 1.37654e-19 
1500.45 0 9.2548e-19 -0.00466086 4.07255e-20 0.000144079 0.00843221 1.28683e-18 0.000585175 1.33577e-19 -0.000248046 1.4592e-20 -0.000189384 -9.25515e-20 -9.32922e-20 -0.000836391 -6.49562e-20 -0.000335827 -1.22101e-19 0.000162621 2.13307e-19 4.45597e-05 0.000320122 -1.46649e-19 0.000619795 4.83273e-20 -2.27005e-05 3.87863e-20 -6.1575e-05 2.10819e-20 0.000730554 4.23109e-19 0.000372173 1.36202e-19 
1500.8 0 9.60936e-19 -0.00486196 4.26411e-20 0.000150943 0.00828371 1.28055e-18 0.000600452 1.24198e-19 -0.00023211 2.80459e-21 -0.000169578 -6.62209e-20 -9.98674e-20 -0.00083149 -9.11815e-20 -0.000329236 -9.43016e-20 0.000157244 1.87191e-19 2.62704e-05 0.000323722 -1.32434e-19 0.000617276 4.74077e-20 -2.541e-05 3.09248e-20 -6.56361e-05 2.24056e-20 0.000733089 4.47575e-19 0.000371044 1.37458e-19 
1501.15 0 1.00297e-18 -0.00505352 3.26752e-20 0.000159162 0.00813363 1.26506e-18 0.000607137 1.11781e-19 -0.000205076 -4.74993e-21 -0.000152547 -4.09674e-20 -1.07047e-19 -0.000830695 -1.13814e-19 -0.000315699 -6.1598e-20 0.000148842 1.81963e-19 6.32907e-06 0.000327418 -1.08073e-19 0.000614007 6.01901e-20 -3.00133e-05 2.8041e-20 -6.65731e-05 2.53186e-20 0.000737966 4.61899e-19 0.000372725 1.44736e-19 
1501.5 0 1.03497e-18 -0.00523631 1.4194e-20 0.000167677 0.00798578 1.25218e-18 0.000608322 1.02412e-19 -0.000170487 -1.44525e-20 -0.00013551 -2.27498e-20 -1.07934e-19 -0.000834186 -1.24887e-19 -0.000298478 -3.02138e-20 0.000136829 1.76146e-19 -1.46645e-05 0.000331571 -9.77581e-20 0.000609816 8.1043e-20 -3.59241e-05 1.60302e-20 -6.64733e-05 3.3102e-20 0.000744399 4.77794e-19 0.000375975 1.36913e-19 
1501.85 0 1.04191e-18 -0.00541265 2.24257e-21 0.000175497 0.00783644 1.23389e-18 0.000606381 9.23269e-20 -0.000134431 -1.61971e-20 -0.000117138 -1.90286e-21 -1.07045e-19 -0.000838874 -1.35556e-19 -0.000281237 -9.08175e-21 0.00012108 1.95847e-19 -3.75567e-05 0.000333923 -8.10144e-20 0.000603462 9.04788e-20 -4.17748e-05 -3.54361e-21 -6.64361e-05 4.39772e-20 0.000751459 4.90919e-19 0.000379002 1.3202e-19 
1502.2 0 1.0575e-18 -0.0055864 3.51626e-21 0.000183454 0.00768101 1.19731e-18 0.000602816 6.95994e-20 -9.90294e-05 -2.30985e-20 -9.72071e-05 9.84845e-21 -1.06458e-19 -0.000839395 -1.44829e-19 -0.000264326 2.09042e-20 0.00010325 2.16081e-19 -6.12599e-05 0.000334609 -6.92579e-20 0.000593746 1.03439e-19 -4.58673e-05 -1.65945e-20 -6.81196e-05 6.00778e-20 0.000759546 4.97746e-19 0.000380037 1.18332e-19 
1502.55 0 1.06558e-18 -0.00575942 4.30338e-22 0.000192625 0.00751599 1.15566e-18 0.000596753 3.34408e-20 -6.24164e-05 -2.73006e-20 -7.71017e-05 2.02103e-20 -1.05223e-19 -0.000834145 -1.63783e-19 -0.000244082 5.09774e-20 8.66882e-05 2.25328e-19 -8.05286e-05 0.000333089 -5.70189e-20 0.000583094 1.26794e-19 -4.84966e-05 -4.24745e-20 -7.24454e-05 7.61534e-20 0.000769277 5.06923e-19 0.000379054 1.06349e-19 
1502.9 0 1.0862e-18 -0.00593119 -8.26123e-21 0.000203184 0.00733973 1.11697e-18 0.000588056 9.43181e-21 -2.32378e-05 -2.98022e-20 -5.81652e-05 3.91129e-20 -9.44795e-20 -0.000826666 -1.72718e-19 -0.000217806 6.88606e-20 7.21908e-05 2.24645e-19 -9.36292e-05 0.000328938 -5.66163e-20 0.000574709 1.62075e-19 -5.1239e-05 -5.94201e-20 -7.78342e-05 8.46399e-20 0.000778808 5.02614e-19 0.000378266 8.94765e-20 
1503.25 0 1.08833e-18 -0.00610021 -1.43246e-20 0.000212408 0.00715527 1.08372e-18 0.000577593 -9.36127e-21 1.95385e-05 -2.85416e-20 -4.05237e-05 4.58978e-20 -8.13675e-20 -0.000819589 -1.69712e-19 -0.000186416 7.64563e-20 5.73869e-05 2.17345e-19 -0.00010421 0.000324528 -3.97641e-20 0.000569113 1.73417e-19 -5.39551e-05 -7.29263e-20 -8.30957e-05 8.87713e-20 0.000787122 4.82007e-19 0.00037841 7.54209e-20 
1503.6 0 1.09853e-18 -0.00626306 -2.6481e-20 0.00021924 0.0069674 1.03508e-18 0.000566721 -1.97377e-20 6.66736e-05 -3.34403e-20 -2.41759e-05 5.26191e-20 -7.22544e-20 -0.00081016 -1.62484e-19 -0.000153019 9.94656e-20 4.24554e-05 2.30601e-19 -0.000116391 0.00032013 -3.19391e-20 0.000566106 1.83704e-19 -5.36389e-05 -9.08418e-20 -8.7669e-05 8.05339e-20 0.000795281 4.69928e-19 0.000377604 6.38142e-20 
1503.95 0 1.10713e-18 -0.00641797 -5.18789e-20 0.000224741 0.00677734 9.97318e-19 0.000556301 -1.63386e-20 0.000117247 -4.68726e-20 -9.53872e-06 4.70849e-20 -5.28077e-20 -0.000800362 -1.46162e-19 -0.00012109 1.22555e-19 2.82924e-05 2.42502e-19 -0.000133881 0.000314089 -1.11859e-20 0.000564971 1.94168e-19 -4.88732e-05 -9.68031e-20 -9.02609e-05 7.11643e-20 0.000802506 4.73013e-19 0.000374703 6.10858e-20 
1504.3 0 1.10331e-18 -0.00656832 -5.59549e-20 0.00022811 0.00658441 9.60866e-19 0.000548252 -2.6732e-20 0.000170403 -5.37587e-20 5.75196e-06 3.80576e-20 -4.96374e-20 -0.00079338 -1.40505e-19 -9.28655e-05 1.46306e-19 1.48549e-05 2.43733e-19 -0.000158946 0.000305748 1.21716e-20 0.000562717 2.03066e-19 -4.20727e-05 -1.02613e-19 -9.03859e-05 5.37328e-20 0.000808817 4.7445e-19 0.000370639 6.06213e-20 
1504.65 0 1.09042e-18 -0.00671846 -5.61462e-20 0.000230053 0.00638992 9.27342e-19 0.000544809 -2.413e-20 0.000225337 -5.70356e-20 2.32473e-05 2.79264e-20 -5.83522e-20 -0.000788761 -1.3648e-19 -6.78485e-05 1.64788e-19 3.55427e-06 2.47598e-19 -0.000188345 0.000296021 2.33092e-20 0.000558554 2.10738e-19 -3.55351e-05 -9.41189e-20 -8.82935e-05 4.1927e-20 0.00081565 4.84987e-19 0.000366866 5.26605e-20 
1505 0 1.09236e-18 -0.00686784 -5.62673e-20 0.000231529 0.00619539 8.90304e-19 0.000546316 -2.71997e-20 0.000279508 -5.28581e-20 3.89868e-05 2.51378e-20 -7.64666e-20 -0.000786234 -1.1651e-19 -4.26624e-05 1.68054e-19 -5.86456e-06 2.4851e-19 -0.0002156 0.00028816 4.15014e-20 0.000552774 2.16888e-19 -3.22877e-05 -9.43035e-20 -8.60847e-05 1.18283e-20 0.000823124 4.97461e-19 0.000365123 4.14049e-20 
1505.35 0 1.09623e-18 -0.00701251 -5.87225e-20 0.000233232 0.0059984 8.45393e-19 0.000553819 -1.91133e-20 0.000333537 -4.65224e-20 5.05752e-05 2.04659e-20 -9.40368e-20 -0.000784209 -9.34372e-20 -1.61574e-05 1.61406e-19 -1.31308e-05 2.55495e-19 -0.000236332 0.000285093 5.91083e-20 0.000543722 2.28949e-19 -3.50036e-05 -7.98779e-20 -8.6818e-05 3.6731e-21 0.000830633 4.85483e-19 0.000366402 4.26262e-20 
1505.7 0 1.11061e-18 -0.0071513 -5.91056e-20 0.000237625 0.00579974 8.04421e-19 0.000569157 -7.25327e-21 0.000386477 -4.46398e-20 6.00382e-05 2.41621e-20 -1.10721e-19 -0.000780183 -7.96112e-20 1.10606e-05 1.6576e-19 -1.72904e-05 2.65047e-19 -0.000251316 0.000286371 5.57096e-20 0.000531412 2.34673e-19 -4.19445e-05 -7.16747e-20 -9.16831e-05 -2.74716e-22 0.000836281 4.79277e-19 0.000369117 3.20214e-20 
1506.05 0 1.12576e-18 -0.00728368 -6.95486e-20 0.000244308 0.00560397 7.78117e-19 0.000591372 1.93929e-21 0.000431996 -4.12573e-20 6.67364e-05 3.19972e-20 -1.2188e-19 -0.00077713 -7.09502e-20 3.88793e-05 1.47852e-19 -1.93648e-05 2.81905e-19 -0.000262663 0.000288137 5.0036e-20 0.000516233 2.61842e-19 -5.10714e-05 -7.2369e-20 -9.90202e-05 4.18204e-21 0.000839896 4.79264e-19 0.000373198 1.60153e-20 
1506.4 0 1.13566e-18 -0.00740921 -7.45207e-20 0.000249654 0.00541235 7.41787e-19 0.000615804 1.95438e-20 0.000465386 -3.57037e-20 6.87281e-05 4.13445e-20 -1.38826e-19 -0.000777724 -7.01401e-20 6.4383e-05 1.27015e-19 -1.95877e-05 2.79235e-19 -0.000271889 0.000287376 4.8288e-20 0.000496697 2.92318e-19 -6.33886e-05 -7.09897e-20 -0.000106006 1.14525e-20 0.000842317 4.81852e-19 0.000378888 4.74457e-21 
1506.75 0 1.14149e-18 -0.00752904 -7.8309e-20 0.000253779 0.00522299 6.97363e-19 0.000636644 3.24717e-20 0.000486685 -2.03567e-20 6.657e-05 4.88573e-20 -1.5886e-19 -0.000779391 -7.05991e-20 8.59819e-05 1.01714e-19 -1.78537e-05 2.8368e-19 -0.000282038 0.000284596 5.45e-20 0.000471785 3.13286e-19 -7.76703e-05 -6.4869e-20 -0.000111414 2.39143e-20 0.000842126 4.77895e-19 0.000383276 -3.08117e-21 
1507.1 0 1.1646e-18 -0.00764512 -7.23542e-20 0.000257765 0.00503458 6.58408e-19 0.000651991 2.07384e-20 0.000499309 -1.5344e-20 6.02225e-05 5.71204e-20 -1.74448e-19 -0.000778669 -7.39656e-20 0.000103344 9.86097e-20 -1.33904e-05 2.89981e-19 -0.000293201 0.000279957 6.449e-20 0.000443445 3.24955e-19 -8.96188e-05 -5.57785e-20 -0.000115985 4.41426e-20 0.00083931 4.75495e-19 0.000385361 -5.65986e-21 
1507.45 0 1.19495e-18 -0.00775556 -6.87533e-20 0.000261133 0.00484753 6.21789e-19 0.000662385 1.48628e-20 0.000508269 -9.3151e-21 4.94905e-05 6.55764e-20 -1.89101e-19 -0.000773845 -6.18236e-20 0.000114173 9.29428e-20 -6.22088e-06 2.97992e-19 -0.000301077 0.000272873 6.67919e-20 0.000415165 3.08559e-19 -9.74779e-05 -3.69624e-20 -0.000118812 6.43895e-20 0.00083643 4.57196e-19 0.000386075 -5.73008e-21 
1507.8 0 1.21634e-18 -0.00785683 -5.68671e-20 0.000265063 0.00465969 5.99602e-19 0.000666831 6.65798e-21 0.000516581 4.49077e-21 3.63073e-05 6.67966e-20 -1.86242e-19 -0.000766464 -5.43008e-20 0.000116806 1.00089e-19 -1.34613e-06 3.02401e-19 -0.000304522 0.000264173 7.1948e-20 0.000389802 2.98278e-19 -0.000103305 -2.74906e-20 -0.000118613 8.76115e-20 0.000833586 4.47067e-19 0.00038559 -1.35606e-20 
1508.15 0 1.22666e-18 -0.00795026 -6.61137e-20 0.000271365 0.00447173 5.79437e-19 0.000664617 7.5582e-21 0.000524191 6.66929e-21 2.23169e-05 7.52037e-20 -1.76499e-19 -0.000758591 -5.56635e-20 0.000112425 1.1157e-19 -4.10567e-06 3.04097e-19 -0.000306895 0.000254499 5.78043e-20 0.000367458 2.82286e-19 -0.000108921 -1.47049e-21 -0.00011635 1.16863e-19 0.000830067 4.21405e-19 0.000385223 -1.57366e-21 
1508.5 0 1.23312e-18 -0.00803957 -8.07191e-20 0.000279515 0.00428759 5.82118e-19 0.000655733 -1.59559e-20 0.000530919 2.35807e-21 7.25558e-06 7.79011e-20 -1.78766e-19 -0.000746326 -4.7328e-20 0.000105498 1.20437e-19 -1.11326e-05 2.95794e-19 -0.000310678 0.000243891 5.59765e-20 0.00034669 2.68098e-19 -0.000114876 1.91048e-20 -0.000113114 1.38067e-19 0.000825569 4.14836e-19 0.000387411 -1.18479e-20 
1508.85 0 1.2465e-18 -0.00812501 -1.07758e-19 0.000290562 0.00410489 5.70078e-19 0.000638877 -3.8651e-20 0.000536613 -5.74e-21 -1.07438e-05 6.89013e-20 -1.72905e-19 -0.000726307 -5.16318e-20 0.000101101 1.42046e-19 -1.66268e-05 2.86611e-19 -0.000314056 0.000232675 5.34941e-20 0.00032631 2.50885e-19 -0.000121086 3.82939e-20 -0.000108959 1.5331e-19 0.00081909 4.03963e-19 0.00039319 -1.93372e-20 
1509.2 0 1.25124e-18 -0.00820603 -1.39331e-19 0.000305431 0.00391605 5.59878e-19 0.000614597 -5.60385e-20 0.000542153 -1.91349e-20 -3.32109e-05 6.2891e-20 -1.6479e-19 -0.000701349 -5.55367e-20 0.000100397 1.60776e-19 -1.94563e-05 2.73002e-19 -0.000314326 0.000221456 4.91052e-20 0.000307235 2.21172e-19 -0.00012732 4.18575e-20 -0.000104169 1.61141e-19 0.000812331 3.97608e-19 0.000401237 -1.19316e-20 
1509.55 0 1.2442e-18 -0.00828344 -1.61884e-19 0.000323174 0.00372036 5.36944e-19 0.000586873 -5.61325e-20 0.000550386 -3.46403e-20 -5.81593e-05 5.72024e-20 -1.58805e-19 -0.000673467 -3.31894e-20 0.000101619 1.64118e-19 -2.05623e-05 2.67238e-19 -0.000313173 0.000210753 3.06452e-20 0.000290182 1.97999e-19 -0.000132166 3.11891e-20 -9.92929e-05 1.73901e-19 0.000807015 3.77331e-19 0.00040921 -4.64304e-21 
1509.9 0 1.25667e-18 -0.0083543 -1.86029e-19 0.000341538 0.00351993 5.07079e-19 0.000560083 -5.41815e-20 0.000560428 -3.26013e-20 -8.18102e-05 6.28089e-20 -1.492e-19 -0.000645549 -1.40991e-20 0.000103741 1.66742e-19 -2.08275e-05 2.65178e-19 -0.000314262 0.000202156 3.03751e-20 0.000273302 1.81057e-19 -0.000133886 1.64254e-20 -9.39255e-05 1.79727e-19 0.000801974 3.61434e-19 0.000415416 -1.66954e-21 
1510.25 0 1.27202e-18 -0.008416 -1.98953e-19 0.000357582 0.00331293 4.82696e-19 0.000534197 -6.1788e-20 0.000567842 -2.67322e-20 -0.000102039 6.86698e-20 -1.41677e-19 -0.000619344 1.56251e-21 0.000103558 1.81701e-19 -2.11535e-05 2.72225e-19 -0.000319956 0.000198969 2.08044e-20 0.000255309 1.73034e-19 -0.00013276 -3.35262e-21 -8.81456e-05 1.96025e-19 0.000794613 3.41686e-19 0.000419665 1.30829e-21 
1510.6 0 1.27541e-18 -0.00847036 -2.13941e-19 0.00037076 0.00310046 4.58688e-19 0.000508482 -8.30764e-20 0.000569662 -2.02916e-20 -0.000118942 7.44593e-20 -1.37214e-19 -0.000591702 8.87193e-21 9.74687e-05 2.02946e-19 -2.20997e-05 2.78122e-19 -0.000329186 0.000199989 1.57128e-20 0.000237066 1.49897e-19 -0.00012919 -1.9959e-20 -8.38676e-05 2.16717e-19 0.00078422 3.27873e-19 0.000421794 2.44935e-20 
1510.95 0 1.28057e-18 -0.00852036 -2.17703e-19 0.000383296 0.00288616 4.28312e-19 0.000488927 -8.46952e-20 0.000565127 -3.31889e-20 -0.000133256 8.18589e-20 -1.32865e-19 -0.000557706 3.67497e-21 8.53346e-05 1.92621e-19 -2.16115e-05 2.7925e-19 -0.000338987 0.000201084 2.08898e-20 0.00021871 1.30589e-19 -0.000122693 -5.56922e-20 -8.08449e-05 2.25092e-19 0.000772811 3.15877e-19 0.000423873 4.50794e-20 
1511.3 0 1.28585e-18 -0.00856938 -2.11959e-19 0.000399553 0.00267433 3.9624e-19 0.000478173 -9.16168e-20 0.000553623 -4.30921e-20 -0.000143952 8.30614e-20 -1.38836e-19 -0.000516396 -7.02779e-21 6.70897e-05 1.77184e-19 -1.77781e-05 2.93289e-19 -0.000347799 0.000202925 1.49766e-20 0.000198508 9.62413e-20 -0.000113107 -8.0537e-20 -7.75444e-05 2.36779e-19 0.000762093 3.01578e-19 0.000428261 5.70018e-20 
1511.65 0 1.29232e-18 -0.00861752 -2.12848e-19 0.000420331 0.00246798 3.5732e-19 0.000468249 -1.02999e-19 0.000535036 -4.42407e-20 -0.000149583 8.25882e-20 -1.42323e-19 -0.000472389 -1.42576e-20 4.2934e-05 1.73012e-19 -1.15769e-05 3.00524e-19 -0.000353484 0.000204733 5.41876e-21 0.000175119 5.29759e-20 -9.97439e-05 -8.89369e-20 -7.49283e-05 2.23098e-19 0.000752277 2.89878e-19 0.000433197 5.89411e-20 
1512 0 1.3036e-18 -0.00866006 -2.15195e-19 0.000442514 0.00226484 3.14959e-19 0.000453238 -1.10121e-19 0.000507839 -4.40602e-20 -0.000152278 7.76998e-20 -1.53994e-19 -0.00043071 -1.23789e-20 1.6836e-05 1.7246e-19 -3.73296e-06 2.91419e-19 -0.000353784 0.000204285 -1.01504e-20 0.000150196 3.63719e-22 -8.18536e-05 -8.2428e-20 -7.47604e-05 1.99739e-19 0.000742787 2.88083e-19 0.000436426 7.26116e-20 
1512.35 0 1.32024e-18 -0.00869237 -2.05249e-19 0.000462478 0.00206096 2.72707e-19 0.000434822 -1.22359e-19 0.000469575 -4.09607e-20 -0.000153879 8.99185e-20 -1.49088e-19 -0.000395471 2.5551e-21 -8.32088e-06 1.67432e-19 6.13752e-06 2.68254e-19 -0.000345884 0.000202794 -2.20064e-20 0.000125722 -3.30699e-20 -6.06224e-05 -6.86193e-20 -7.64271e-05 1.76998e-19 0.000734115 2.93292e-19 0.000437696 8.64972e-20 
1512.7 0 1.32307e-18 -0.00871508 -1.92975e-19 0.000479075 0.00185748 2.26331e-19 0.000414537 -1.44927e-19 0.000421704 -6.02031e-20 -0.000151957 1.12888e-19 -1.3715e-19 -0.000367372 8.80139e-21 -3.23346e-05 1.53713e-19 1.60361e-05 2.40737e-19 -0.000329389 0.00020115 -3.70028e-20 0.00010197 -7.23038e-20 -3.87818e-05 -6.09312e-20 -7.73969e-05 1.6643e-19 0.000726025 2.96369e-19 0.000437394 1.02727e-19 
1513.05 0 1.32984e-18 -0.00873001 -1.93056e-19 0.000493975 0.00165705 1.78028e-19 0.000392757 -1.82347e-19 0.000370203 -7.67312e-20 -0.000142613 1.22991e-19 -1.41539e-19 -0.000341242 5.88956e-21 -5.5987e-05 1.49925e-19 2.00413e-05 2.22175e-19 -0.000308324 0.000197726 -4.48833e-20 7.81653e-05 -1.12232e-19 -1.97757e-05 -4.23277e-20 -7.68074e-05 1.52804e-19 0.0007169 3.03447e-19 0.000436253 1.12125e-19 
1513.4 0 1.34822e-18 -0.00873976 -1.85598e-19 0.000509188 0.00145744 1.32371e-19 0.000371504 -2.01938e-19 0.000322737 -9.09094e-20 -0.000123174 1.46824e-19 -1.50482e-19 -0.000308159 1.40662e-20 -7.69592e-05 1.58178e-19 1.55031e-05 2.01e-19 -0.000285812 0.000192456 -4.28692e-20 5.51993e-05 -1.31394e-19 -4.83301e-06 -3.35794e-20 -7.39072e-05 1.53045e-19 0.000704206 3.18461e-19 0.000435347 1.12067e-19 
1513.75 0 1.36797e-18 -0.00874761 -1.79899e-19 0.000526334 0.00125852 8.90177e-20 0.000354041 -2.19534e-19 0.000281271 -1.01011e-19 -9.51703e-05 1.64292e-19 -1.63005e-19 -0.000266888 3.16921e-20 -9.02917e-05 1.63499e-19 2.51342e-06 1.84959e-19 -0.000262659 0.000186831 -4.29017e-20 3.45553e-05 -1.36665e-19 6.66763e-06 -3.04007e-20 -6.66408e-05 1.49853e-19 0.000685451 3.27128e-19 0.00043557 1.24428e-19 
1514.1 0 1.37955e-18 -0.00875249 -1.7301e-19 0.000545318 0.00106355 5.27468e-20 0.000342637 -2.27311e-19 0.000244286 -9.74851e-20 -6.51673e-05 1.58101e-19 -1.72407e-19 -0.000226211 3.4059e-20 -9.50749e-05 1.60566e-19 -1.79234e-05 1.68771e-19 -0.000239725 0.000181375 -3.49578e-20 1.49715e-05 -1.39962e-19 1.45203e-05 -2.29747e-20 -5.54926e-05 1.40121e-19 0.000663438 3.29818e-19 0.000435372 1.37208e-19 
1514.45 0 1.38704e-18 -0.00875172 -1.84394e-19 0.000563044 0.000872614 1.77831e-20 0.000337097 -2.21284e-19 0.000211686 -9.83215e-20 -3.87558e-05 1.57635e-19 -1.76525e-19 -0.000191297 3.83791e-20 -9.58897e-05 1.73646e-19 -4.10514e-05 1.55705e-19 -0.000217039 0.000177089 -3.17482e-20 -4.19023e-06 -1.40006e-19 1.95434e-05 -2.62619e-20 -4.4225e-05 1.22666e-19 0.000643301 3.49642e-19 0.000431825 1.37833e-19 
1514.8 0 1.39897e-18 -0.00874388 -1.78884e-19 0.000576737 0.000682099 -4.73262e-21 0.000339343 -1.97946e-19 0.000182377 -9.45973e-20 -1.79187e-05 1.63768e-19 -1.66036e-19 -0.000161682 1.63224e-20 -9.56322e-05 1.77813e-19 -6.3784e-05 1.31543e-19 -0.000194239 0.000174365 -1.46464e-20 -2.1911e-05 -1.4033e-19 2.42369e-05 -2.06361e-20 -3.58121e-05 1.1254e-19 0.000626396 3.58909e-19 0.000422882 1.21014e-19 
1515.15 0 1.41374e-18 -0.008729 -1.8542e-19 0.000586722 0.000490077 -2.93993e-20 0.000352055 -1.92409e-19 0.000156919 -8.39839e-20 -3.34037e-07 1.57716e-19 -1.4909e-19 -0.000135591 7.12996e-21 -9.4987e-05 1.86513e-19 -8.80709e-05 1.06245e-19 -0.000173648 0.000171493 5.97581e-21 -3.9022e-05 -1.48457e-19 3.25686e-05 -1.75676e-20 -2.87217e-05 1.03938e-19 0.000611002 3.5818e-19 0.000409523 1.04377e-19 
1515.5 0 1.41844e-18 -0.00870762 -1.8152e-19 0.00059585 0.00029739 -5.64638e-20 0.000371447 -1.81182e-19 0.000136998 -6.58373e-20 1.97486e-05 1.62282e-19 -1.36667e-19 -0.000108637 -1.39338e-21 -9.56249e-05 1.95105e-19 -0.000115382 8.10932e-20 -0.000159275 0.000167378 2.40239e-20 -5.66363e-05 -1.61296e-19 4.75809e-05 1.02759e-20 -2.00829e-05 9.25706e-20 0.000595978 3.44623e-19 0.000394302 9.0953e-20 
1515.85 0 1.41662e-18 -0.00868217 -1.67321e-19 0.000605508 0.000104616 -8.76834e-20 0.000390579 -1.60556e-19 0.000122814 -5.6363e-20 4.48623e-05 1.74028e-19 -1.33156e-19 -7.98008e-05 -3.09366e-21 -9.64172e-05 2.02215e-19 -0.000143422 6.21135e-20 -0.00015357 0.000162582 3.68049e-20 -7.51566e-05 -1.65048e-19 6.68065e-05 5.88102e-20 -1.01806e-05 6.61027e-20 0.00058222 3.41459e-19 0.000377701 9.02609e-20 
1516.2 0 1.41217e-18 -0.0086556 -1.70098e-19 0.000613755 -8.51109e-05 -1.119e-19 0.000407969 -1.5417e-19 0.000114296 -4.44195e-20 7.11484e-05 1.98662e-19 -1.32928e-19 -5.3909e-05 -1.24792e-20 -9.31695e-05 1.91954e-19 -0.000169563 3.88315e-20 -0.000154049 0.00015663 4.84794e-20 -9.33702e-05 -1.66601e-19 8.48179e-05 9.73178e-20 -2.32697e-06 5.32354e-20 0.000569645 3.46713e-19 0.000358892 1.01944e-19 
1516.55 0 1.40582e-18 -0.0086269 -1.80721e-19 0.000620094 -0.000269757 -1.45916e-19 0.000426816 -1.66936e-19 0.000108042 -3.70001e-20 9.46854e-05 2.19428e-19 -1.34679e-19 -3.20092e-05 -2.09357e-20 -8.33207e-05 1.77755e-19 -0.000194615 7.27557e-21 -0.000156335 0.000148529 3.66346e-20 -0.000110432 -1.90896e-19 9.84328e-05 1.31056e-19 1.22588e-06 2.43818e-20 0.000557972 3.46353e-19 0.000338988 1.23302e-19 
1516.9 0 1.40194e-18 -0.00859364 -1.81252e-19 0.000625416 -0.000453643 -1.67116e-19 0.000447764 -2.02094e-19 0.000100853 -3.0943e-20 0.000112504 2.26055e-19 -1.34315e-19 -1.246e-05 -2.03068e-20 -6.51244e-05 1.63909e-19 -0.000221218 -1.02477e-20 -0.000160739 0.00013741 3.85078e-20 -0.000127826 -2.00004e-19 0.000107054 1.61462e-19 2.3315e-06 8.98073e-22 0.000548127 3.42012e-19 0.000321334 1.39574e-19 
1517.25 0 1.39917e-18 -0.00855705 -1.89046e-19 0.000628601 -0.000642179 -1.91153e-19 0.000468837 -2.29501e-19 9.33883e-05 -1.8367e-20 0.000121381 2.16983e-19 -1.33066e-19 4.6037e-06 -1.4922e-21 -4.1847e-05 1.61344e-19 -0.000249447 -3.13622e-20 -0.000168947 0.000122506 3.89997e-20 -0.000146503 -2.02238e-19 0.00010934 1.8124e-19 2.00665e-06 -1.56874e-20 0.000539545 3.44306e-19 0.000308891 1.55065e-19 
1517.6 0 1.37704e-18 -0.00851962 -1.88031e-19 0.000629113 -0.000834769 -2.21752e-19 0.000487678 -2.49262e-19 8.78947e-05 -2.45215e-20 0.000122186 2.08569e-19 -1.35433e-19 2.08877e-05 1.64377e-20 -1.65193e-05 1.49365e-19 -0.000277436 -3.61871e-20 -0.000175442 0.000105045 5.14678e-20 -0.000165264 -2.11107e-19 0.000104768 1.9957e-19 -2.83595e-07 -2.2288e-20 0.000527217 3.47204e-19 0.00030067 1.63989e-19 
1517.95 0 1.36811e-18 -0.00848002 -1.95516e-19 0.000628501 -0.0010271 -2.55284e-19 0.000500037 -2.74536e-19 8.65513e-05 -4.12728e-20 0.000116818 1.95769e-19 -1.18051e-19 3.71939e-05 3.03905e-20 1.06959e-05 1.52519e-19 -0.000304238 -3.89666e-20 -0.000177851 8.67265e-05 8.26649e-20 -0.000181819 -2.14781e-19 9.66481e-05 2.23544e-19 -8.68786e-07 -3.45111e-20 0.000508258 3.48637e-19 0.000295691 1.74027e-19 
1518.3 0 1.35125e-18 -0.00843672 -1.92108e-19 0.000627196 -0.00121601 -2.94179e-19 0.000504851 -2.86824e-19 8.65739e-05 -4.47188e-20 0.000106085 1.79263e-19 -1.06038e-19 5.22698e-05 2.74229e-20 3.70834e-05 1.45797e-19 -0.000326311 -4.11942e-20 -0.000182413 6.85382e-05 1.09604e-19 -0.000196394 -2.1823e-19 8.89005e-05 2.40774e-19 2.16268e-06 -5.3385e-20 0.000484685 3.28198e-19 0.000292349 1.80067e-19 
1518.65 0 1.32684e-18 -0.00838819 -1.90959e-19 0.00062659 -0.00139977 -3.29187e-19 0.000505858 -2.8876e-19 8.24331e-05 -4.494e-20 9.2407e-05 1.68554e-19 -8.58151e-20 6.44811e-05 3.30503e-20 6.29557e-05 1.38937e-19 -0.000340975 -5.58025e-20 -0.00019159 5.17974e-05 1.38255e-19 -0.000211146 -2.06313e-19 8.28352e-05 2.53585e-19 6.59753e-06 -5.64244e-20 0.000458297 3.01691e-19 0.000289212 1.72888e-19 
1519 0 1.30978e-18 -0.00833249 -1.93805e-19 0.000628698 -0.00158049 -3.68331e-19 0.000505221 -2.88841e-19 7.23037e-05 -4.5655e-20 7.94099e-05 1.51966e-19 -6.38029e-20 7.04678e-05 3.85265e-20 8.9049e-05 1.11912e-19 -0.000350078 -6.46946e-20 -0.00020236 3.77249e-05 1.47177e-19 -0.000226248 -1.81683e-19 7.77861e-05 2.65039e-19 9.73237e-06 -3.72201e-20 0.000431594 2.87683e-19 0.000286571 1.66569e-19 
1519.35 0 1.29231e-18 -0.0082711 -1.99217e-19 0.000631597 -0.00176282 -3.961e-19 0.000502423 -2.80781e-19 5.76613e-05 -5.76368e-20 6.82657e-05 1.29537e-19 -3.93942e-20 6.83205e-05 3.79207e-20 0.000113892 9.47759e-20 -0.00035683 -7.93281e-20 -0.000211037 2.69222e-05 1.51419e-19 -0.000240014 -1.47894e-19 7.19062e-05 2.59714e-19 1.02052e-05 -1.60916e-20 0.000408047 2.71891e-19 0.00028319 1.65173e-19 
1519.7 0 1.27632e-18 -0.0082064 -2.10961e-19 0.000633015 -0.00194896 -4.23865e-19 0.000497643 -2.69323e-19 4.13249e-05 -5.70655e-20 5.61487e-05 1.00924e-19 -1.79888e-20 6.26765e-05 3.2388e-20 0.000136516 7.59055e-20 -0.000361655 -7.8484e-20 -0.000216673 1.84716e-05 1.5503e-19 -0.000250588 -1.16875e-19 6.37312e-05 2.63555e-19 9.46344e-06 1.85035e-21 0.000388997 2.63516e-19 0.000276867 1.62923e-19 
1520.05 0 1.2525e-18 -0.00813971 -2.16566e-19 0.000633173 -0.00213567 -4.45316e-19 0.000491556 -2.68772e-19 2.65764e-05 -5.27186e-20 3.89061e-05 7.78297e-20 6.29764e-21 6.052e-05 4.9234e-21 0.000158404 8.27883e-20 -0.000362171 -6.66354e-20 -0.000221369 1.04899e-05 1.5058e-19 -0.00025678 -1.02965e-19 5.36744e-05 2.7025e-19 8.34544e-06 2.68249e-20 0.000373832 2.66546e-19 0.000266829 1.6305e-19 
1520.4 0 1.23896e-18 -0.00807099 -2.25165e-19 0.000633249 -0.00231694 -4.78615e-19 0.00048224 -2.75678e-19 1.47333e-05 -4.86629e-20 1.38905e-05 5.87963e-20 2.08913e-20 6.7745e-05 -2.75949e-20 0.000179169 8.77544e-20 -0.000357187 -4.63468e-20 -0.000224833 6.04671e-07 1.41158e-19 -0.000259164 -9.24412e-20 4.24115e-05 2.71638e-19 6.61581e-06 3.60512e-20 0.000363276 2.57183e-19 0.000255315 1.65874e-19 
1520.75 0 1.23428e-18 -0.00799649 -2.31927e-19 0.000634441 -0.00249323 -5.04026e-19 0.000466246 -2.85317e-19 6.33324e-06 -4.57029e-20 -1.80599e-05 4.30193e-20 4.31934e-20 8.33678e-05 -4.69245e-20 0.00019594 7.98686e-20 -0.000349169 -3.23232e-20 -0.00022685 -1.28502e-05 1.13724e-19 -0.00025944 -7.41335e-20 3.22592e-05 2.86733e-19 5.35634e-06 4.97666e-20 0.000357474 2.51527e-19 0.000243598 1.63756e-19 
1521.1 0 1.22203e-18 -0.00791472 -2.33508e-19 0.000636704 -0.00267032 -5.52208e-19 0.000442518 -2.87718e-19 3.96937e-06 -3.98903e-20 -5.10585e-05 3.42655e-20 6.34898e-20 9.96645e-05 -5.79627e-20 0.00021046 8.025e-20 -0.000339558 -1.22719e-20 -0.000228859 -2.96177e-05 7.68465e-20 -0.000258533 -6.91737e-20 2.42643e-05 2.92409e-19 3.12292e-06 5.48942e-20 0.000355769 2.34305e-19 0.000231732 1.66532e-19 
1521.45 0 1.21517e-18 -0.00782914 -2.31994e-19 0.000638745 -0.00284737 -5.92139e-19 0.000412311 -2.97045e-19 7.50618e-06 -2.52294e-20 -7.78805e-05 3.78251e-20 8.01822e-20 0.000110904 -7.60575e-20 0.000227064 8.46475e-20 -0.000327182 -1.40791e-21 -0.000232609 -4.76451e-05 6.10899e-20 -0.000256096 -7.55517e-20 1.79329e-05 2.88247e-19 -2.04164e-06 4.71729e-20 0.000356247 2.32238e-19 0.00021965 1.85691e-19 
1521.8 0 1.19277e-18 -0.00773913 -2.38817e-19 0.000639483 -0.00302069 -6.2311e-19 0.000376009 -3.00577e-19 1.3626e-05 -2.02563e-20 -9.8067e-05 5.39326e-20 8.7648e-20 0.00011915 -9.58514e-20 0.00024726 9.92467e-20 -0.000314948 2.20972e-20 -0.000241514 -6.70712e-05 4.33607e-20 -0.000252214 -7.35723e-20 1.23792e-05 2.93217e-19 -9.30095e-06 4.43364e-20 0.000356806 2.35002e-19 0.000206087 1.86993e-19 
1522.15 0 1.16861e-18 -0.00764022 -2.49839e-19 0.000639402 -0.00319093 -6.57822e-19 0.000332921 -3.14358e-19 2.29112e-05 3.40734e-21 -0.000115026 7.67272e-20 9.36627e-20 0.000128979 -9.67171e-20 0.000269282 1.06793e-19 -0.000307847 3.70836e-20 -0.000255815 -8.90181e-05 2.8364e-20 -0.000246867 -6.88325e-20 5.53016e-06 2.96111e-19 -1.50655e-05 3.40421e-20 0.000355588 2.00401e-19 0.000192063 1.95178e-19 
1522.5 0 1.13377e-18 -0.00752966 -2.73773e-19 0.000637471 -0.00336035 -7.01361e-19 0.000281117 -3.1687e-19 3.79523e-05 3.47161e-20 -0.00013206 9.52824e-20 1.04949e-19 0.00013892 -1.01586e-19 0.000289444 1.27915e-19 -0.000307878 3.57473e-20 -0.000273354 -0.000112614 2.34719e-20 -0.000241284 -4.74696e-20 -3.13488e-06 3.0061e-19 -1.62982e-05 1.39471e-20 0.000350832 1.68308e-19 0.000180422 2.07384e-19 
1522.85 0 1.09114e-18 -0.00741004 -2.83733e-19 0.000632665 -0.00352639 -7.3795e-19 0.000220875 -3.08215e-19 5.79703e-05 4.3799e-20 -0.000151112 1.15245e-19 1.12849e-19 0.000148703 -1.11757e-19 0.000306554 1.28338e-19 -0.000312442 2.12066e-20 -0.00029366 -0.000135624 9.154e-21 -0.000237753 -3.38375e-20 -1.09332e-05 3.08811e-19 -1.30937e-05 -7.25238e-21 0.000343631 1.4883e-19 0.000169591 2.27952e-19 
1523.2 0 1.04942e-18 -0.00728448 -2.95257e-19 0.000627354 -0.00368308 -7.74103e-19 0.000156045 -3.16971e-19 7.94447e-05 4.12288e-20 -0.000170668 1.27004e-19 1.10827e-19 0.000161465 -1.22399e-19 0.000322006 1.38629e-19 -0.000319601 -5.37013e-21 -0.000316345 -0.000153629 -1.52443e-20 -0.000237668 -2.5952e-20 -1.47434e-05 2.95065e-19 -6.94096e-06 -1.55291e-20 0.00033414 1.23048e-19 0.000157664 2.39894e-19 
1523.55 0 9.99375e-19 -0.00715538 -2.97305e-19 0.000622847 -0.00382953 -8.11375e-19 9.20678e-05 -3.40792e-19 9.86681e-05 2.91064e-20 -0.000184739 1.3649e-19 1.06683e-19 0.000175216 -1.18283e-19 0.000335573 1.51661e-19 -0.000331864 -3.36231e-20 -0.000338573 -0.000165206 -3.11674e-20 -0.000241127 -2.20007e-20 -1.27238e-05 2.82113e-19 2.92717e-06 -2.63283e-20 0.00032121 1.0611e-19 0.000146348 2.61861e-19 
1523.9 0 9.64518e-19 -0.00702408 -3.04858e-19 0.000618988 -0.00396916 -8.37748e-19 3.37099e-05 -3.55468e-19 0.000114221 2.1782e-20 -0.000188551 1.4592e-19 9.99567e-20 0.000187027 -1.0123e-19 0.000346962 1.57192e-19 -0.000350963 -5.82234e-20 -0.000356666 -0.000172317 -5.80247e-20 -0.000245575 -9.45912e-21 -4.90955e-06 2.72226e-19 1.74137e-05 -4.91478e-20 0.000304503 8.13449e-20 0.000136292 2.62921e-19 
1524.25 0 9.37901e-19 -0.00689033 -3.08332e-19 0.000616594 -0.00410462 -8.42502e-19 -1.93062e-05 -3.60041e-19 0.000127588 2.43783e-20 -0.000179543 1.38187e-19 9.08053e-20 0.000198609 -8.64679e-20 0.000353369 1.44501e-19 -0.000371957 -8.00368e-20 -0.000366681 -0.000177492 -8.47633e-20 -0.000249241 -8.19839e-21 7.49322e-06 2.598e-19 3.42831e-05 -6.35122e-20 0.00028535 4.53206e-20 0.000128035 2.58369e-19 
1524.6 0 9.19197e-19 -0.0067544 -3.08483e-19 0.000614774 -0.00423411 -8.57775e-19 -6.89711e-05 -3.56495e-19 0.000141469 3.16808e-20 -0.000156362 1.35358e-19 7.35285e-20 0.000210805 -6.13146e-20 0.000352052 1.29701e-19 -0.000386032 -1.10212e-19 -0.000368913 -0.000183423 -1.15589e-19 -0.000252108 -8.9246e-21 2.22332e-05 2.51581e-19 5.12647e-05 -7.65131e-20 0.000267933 1.67073e-20 0.000121017 2.4562e-19 
1524.95 0 8.95484e-19 -0.0066165 -2.91979e-19 0.000610923 -0.00435589 -8.70183e-19 -0.000116092 -3.68376e-19 0.00015539 3.75887e-20 -0.000122052 1.3027e-19 6.5618e-20 0.000221866 -4.33505e-20 0.000346766 1.07575e-19 -0.000388215 -1.23008e-19 -0.000368502 -0.000190148 -1.36867e-19 -0.000256654 -2.49962e-20 3.73306e-05 2.59159e-19 6.7323e-05 -7.57833e-20 0.000254935 9.57401e-21 0.000114241 2.47943e-19 
1525.3 0 8.72454e-19 -0.00647688 -2.82613e-19 0.000605481 -0.00446934 -8.79682e-19 -0.000159088 -3.62868e-19 0.00016547 3.74411e-20 -8.58313e-05 1.39287e-19 5.75217e-20 0.000232559 -2.4779e-20 0.000340978 9.87154e-20 -0.000382858 -1.12145e-19 -0.000372172 -0.000196128 -1.59369e-19 -0.00026611 -3.43623e-20 5.14637e-05 2.6329e-19 8.37784e-05 -6.02876e-20 0.000245789 -1.66194e-21 0.000109782 2.47201e-19 
1525.65 0 8.53305e-19 -0.00633515 -2.78049e-19 0.000600836 -0.0045744 -8.98972e-19 -0.000196184 -3.55351e-19 0.000168542 2.88936e-20 -5.19328e-05 1.46088e-19 7.42054e-20 0.000242167 -1.76818e-20 0.000332988 8.58661e-20 -0.000375177 -1.02903e-19 -0.000381964 -0.000199202 -1.68286e-19 -0.000278624 -4.85787e-20 6.28104e-05 2.59357e-19 0.000102657 -3.06571e-20 0.000239294 -6.50421e-21 0.000109869 2.54482e-19 
1526 0 8.4085e-19 -0.0061913 -2.94737e-19 0.000597341 -0.00467266 -9.26331e-19 -0.00022731 -3.41184e-19 0.000160704 3.15434e-20 -1.51885e-05 1.56559e-19 8.92509e-20 0.000247675 -1.73216e-20 0.000322381 6.09623e-20 -0.000365056 -9.82015e-20 -0.000391929 -0.000197914 -1.81792e-19 -0.000289672 -5.90448e-20 7.0263e-05 2.64652e-19 0.000123953 -8.58118e-21 0.000233869 -7.53799e-21 0.000112538 2.52893e-19 
1526.35 0 8.30932e-19 -0.00604486 -2.96982e-19 0.000594684 -0.00476464 -9.3676e-19 -0.000250433 -3.31446e-19 0.000141557 5.24498e-20 2.57526e-05 1.53454e-19 1.19147e-19 0.000246245 -2.38907e-20 0.000312237 3.3739e-20 -0.000351685 -8.72697e-20 -0.000395069 -0.000192306 -1.83421e-19 -0.000298334 -7.47745e-20 7.42085e-05 2.76082e-19 0.000145859 2.01288e-20 0.000228595 2.01351e-21 0.000115335 2.58282e-19 
1526.7 0 8.17284e-19 -0.00589537 -2.96886e-19 0.000590957 -0.00485041 -9.57932e-19 -0.000264537 -3.27148e-19 0.000117898 5.62121e-20 6.29348e-05 1.42e-19 1.38534e-19 0.00023899 -2.39637e-20 0.00030396 2.23086e-20 -0.000335591 -8.16349e-20 -0.000389396 -0.00018324 -1.83421e-19 -0.000303738 -9.83276e-20 7.50137e-05 2.79427e-19 0.000166883 4.24771e-20 0.000223673 7.58902e-21 0.000118803 2.47976e-19 
1527.05 0 7.92394e-19 -0.00574192 -2.93736e-19 0.000588053 -0.0049315 -9.85954e-19 -0.000272664 -3.16885e-19 9.63254e-05 4.88829e-20 8.93923e-05 1.25014e-19 1.53943e-19 0.000230939 -3.34859e-20 0.000299266 8.27442e-21 -0.000318748 -7.68509e-20 -0.000374952 -0.000172216 -1.64822e-19 -0.000304166 -1.18117e-19 7.35363e-05 2.7227e-19 0.00018589 6.65212e-20 0.000219914 1.60357e-21 0.000121631 2.3269e-19 
1527.4 0 7.66502e-19 -0.0055857 -2.8725e-19 0.000589208 -0.00501173 -1.01271e-18 -0.000278895 -2.98019e-19 8.27928e-05 5.48713e-20 0.000103621 9.5592e-20 1.6367e-19 0.000224393 -3.49347e-20 0.000301015 3.87576e-21 -0.0003025 -8.24601e-20 -0.000353266 -0.000160419 -1.43156e-19 -0.000299171 -1.34649e-19 7.00579e-05 2.70626e-19 0.000203192 6.42333e-20 0.000215483 -5.32671e-21 0.000121378 2.07648e-19 
1527.75 0 7.44026e-19 -0.0054294 -2.92118e-19 0.000593372 -0.00509127 -1.04769e-18 -0.000283848 -2.63155e-19 8.19699e-05 7.07041e-20 0.000109153 7.98669e-20 1.78641e-19 0.000219113 -3.70621e-20 0.000305303 6.68488e-21 -0.000290059 -8.15037e-20 -0.000327927 -0.000149069 -1.22314e-19 -0.00028984 -1.24005e-19 6.35066e-05 2.56533e-19 0.000218331 6.40036e-20 0.000206249 6.51035e-21 0.00011955 1.91643e-19 
1528.1 0 7.34499e-19 -0.00527267 -2.92413e-19 0.000599158 -0.00516811 -1.07546e-18 -0.000284386 -2.52724e-19 9.08256e-05 8.00578e-20 0.000110413 9.07105e-20 1.96057e-19 0.000214184 -4.10735e-20 0.000306483 2.26452e-20 -0.000285804 -7.45123e-20 -0.000300659 -0.000138272 -1.00351e-19 -0.000281435 -1.15827e-19 5.58092e-05 2.36077e-19 0.000230507 4.95672e-20 0.000190898 2.47436e-20 0.000118197 1.67649e-19 
1528.45 0 7.25532e-19 -0.00511503 -2.83789e-19 0.000606116 -0.00524106 -1.10287e-18 -0.00027864 -2.50873e-19 0.000102921 6.79064e-20 0.000109929 9.12128e-20 2.09512e-19 0.0002093 -5.15689e-20 0.000303966 3.41312e-20 -0.000289629 -6.86487e-20 -0.000270491 -0.000127451 -7.27585e-20 -0.00027784 -9.63123e-20 5.01245e-05 2.1526e-19 0.000240601 3.00547e-20 0.000170957 4.32964e-20 0.000117755 1.48411e-19 
1528.8 0 7.12021e-19 -0.00495621 -2.77992e-19 0.000613357 -0.00530976 -1.12209e-18 -0.000266219 -2.33786e-19 0.000115257 5.29308e-20 0.000110743 9.37959e-20 2.21768e-19 0.000205593 -5.73438e-20 0.000296952 5.59659e-20 -0.000299678 -4.90674e-20 -0.00023819 -0.000118035 -5.31635e-20 -0.000277163 -8.52194e-20 4.67156e-05 1.91335e-19 0.000249095 1.33471e-21 0.000150172 7.77357e-20 0.000118066 1.34749e-19 
1529.15 0 7.01379e-19 -0.00479467 -2.6395e-19 0.000618945 -0.00537812 -1.12013e-18 -0.000247273 -2.14891e-19 0.000130115 4.2359e-20 0.000113426 8.89324e-20 2.17409e-19 0.000204074 -6.13971e-20 0.000284546 9.18257e-20 -0.00031338 -4.66506e-20 -0.000207906 -0.000113911 -3.65274e-20 -0.000276923 -6.9614e-20 4.53325e-05 1.70635e-19 0.000255043 -7.15508e-21 0.000133013 1.03678e-19 0.000120074 1.25357e-19 
1529.5 0 7.04044e-19 -0.00463156 -2.67255e-19 0.000620491 -0.00544917 -1.10976e-18 -0.000226039 -2.13799e-19 0.000148946 4.49281e-20 0.000114319 7.95016e-20 2.16345e-19 0.000204317 -6.38558e-20 0.000270308 1.2326e-19 -0.000327663 -5.98852e-20 -0.000181184 -0.000117314 -1.83242e-20 -0.000274899 -5.79614e-20 4.47373e-05 1.59554e-19 0.000257538 1.40654e-22 0.000118826 1.17289e-19 0.000125371 1.32121e-19 
1529.85 0 6.9844e-19 -0.00446946 -2.71601e-19 0.00061649 -0.0055209 -1.09552e-18 -0.000207874 -2.24998e-19 0.000169052 6.08069e-20 0.000109243 6.78604e-20 2.10224e-19 0.000205323 -6.94723e-20 0.000259673 1.44618e-19 -0.000341387 -6.34869e-20 -0.000158917 -0.000125765 -1.35631e-20 -0.000271126 -5.17659e-20 4.319e-05 1.4633e-19 0.000257107 -3.30794e-21 0.00010365 1.10215e-19 0.000133275 1.56015e-19 
1530.2 0 6.76856e-19 -0.00430957 -2.68746e-19 0.000608177 -0.00559008 -1.07498e-18 -0.000195885 -2.19884e-19 0.000189985 9.83511e-20 9.7077e-05 7.99869e-20 2.0473e-19 0.000206623 -7.7439e-20 0.000253866 1.60185e-19 -0.000352947 -7.64042e-20 -0.000143136 -0.000135593 -1.24097e-20 -0.000268163 -4.83562e-20 4.26318e-05 1.30376e-19 0.000254183 -1.64745e-20 8.63986e-05 1.17038e-19 0.000141153 1.74558e-19 
1530.55 0 6.56469e-19 -0.00415145 -2.64551e-19 0.000596544 -0.00565221 -1.05966e-18 -0.000189515 -2.23584e-19 0.000212651 1.18211e-19 8.07858e-05 9.87073e-20 1.99932e-19 0.000211061 -7.53733e-20 0.000251622 1.64697e-19 -0.000360335 -8.32574e-20 -0.000130956 -0.000146108 -2.98477e-20 -0.000266769 -5.49471e-20 4.51324e-05 1.1943e-19 0.000247655 -2.74082e-20 6.84552e-05 1.27986e-19 0.000147509 1.69922e-19 
1530.9 0 6.34185e-19 -0.00399366 -2.58198e-19 0.000582645 -0.00570365 -1.03353e-18 -0.000184612 -2.16341e-19 0.000237519 1.14984e-19 6.71386e-05 1.17695e-19 1.97579e-19 0.000220927 -6.53235e-20 0.000251092 1.50662e-19 -0.000365405 -9.1672e-20 -0.000117499 -0.000156649 -4.92907e-20 -0.00026606 -6.96478e-20 4.9053e-05 1.18695e-19 0.000238256 -2.79499e-20 5.16446e-05 1.4262e-19 0.00015202 1.64697e-19 
1531.25 0 5.95387e-19 -0.00383569 -2.66962e-19 0.000566417 -0.00574517 -1.01426e-18 -0.000179174 -2.07665e-19 0.000266058 1.12565e-19 6.06511e-05 1.20837e-19 1.88792e-19 0.000231498 -6.07663e-20 0.00025136 1.49227e-19 -0.000371889 -9.09757e-20 -0.000102632 -0.000166332 -6.91286e-20 -0.000265882 -9.27783e-20 5.41518e-05 1.27684e-19 0.000227587 -2.33574e-20 3.72314e-05 1.63903e-19 0.000152669 1.47015e-19 
1531.6 0 5.54231e-19 -0.0036792 -2.73706e-19 0.000545702 -0.00578098 -1.00112e-18 -0.00017459 -1.92157e-19 0.000298536 1.17179e-19 5.99863e-05 1.23227e-19 1.79543e-19 0.000239456 -4.88939e-20 0.000252494 1.38087e-19 -0.000380848 -9.96863e-20 -8.68877e-05 -0.00017631 -9.57957e-20 -0.000268972 -1.22208e-19 6.18554e-05 1.39241e-19 0.000215736 -2.61441e-20 2.3715e-05 1.71598e-19 0.000150114 1.33766e-19 
1531.95 0 5.16514e-19 -0.00352564 -2.66759e-19 0.000520496 -0.00581272 -9.65547e-19 -0.000169915 -1.91242e-19 0.000331984 1.23415e-19 6.3999e-05 1.19729e-19 1.7213e-19 0.000248681 -2.89665e-20 0.000253441 1.36524e-19 -0.000389002 -9.32303e-20 -7.12054e-05 -0.000186141 -1.18275e-19 -0.000276765 -1.54442e-19 7.02586e-05 1.5413e-19 0.000204779 -2.58816e-20 8.29421e-06 1.88035e-19 0.000147837 1.05156e-19 
1532.3 0 4.88818e-19 -0.00337511 -2.56763e-19 0.000493163 -0.00584171 -9.2503e-19 -0.000162639 -1.84189e-19 0.000360407 1.26865e-19 7.11018e-05 1.15111e-19 1.68082e-19 0.000265514 -1.1912e-20 0.000254141 1.54468e-19 -0.000393448 -8.09029e-20 -5.85383e-05 -0.000194119 -1.40556e-19 -0.000286278 -1.80922e-19 7.53603e-05 1.64993e-19 0.00019539 -2.61164e-20 -1.11851e-05 1.90929e-19 0.000147017 8.35575e-20 
1532.65 0 4.57908e-19 -0.00322668 -2.37479e-19 0.000465091 -0.00586717 -9.01742e-19 -0.000153656 -1.81356e-19 0.000380786 1.25692e-19 7.54526e-05 1.12894e-19 1.71945e-19 0.000291393 3.67462e-22 0.000256203 1.5839e-19 -0.000395783 -7.4608e-20 -4.80347e-05 -0.000199647 -1.52991e-19 -0.000296366 -2.06724e-19 7.72014e-05 1.67517e-19 0.000186431 -2.67338e-20 -3.37963e-05 1.90358e-19 0.000146915 6.75435e-20 
1533 0 4.33697e-19 -0.00307682 -2.18072e-19 0.000437574 -0.00588943 -8.70984e-19 -0.000143293 -1.93312e-19 0.000393269 1.27424e-19 7.17196e-05 1.10979e-19 1.64813e-19 0.000319397 1.98587e-20 0.000259256 1.6119e-19 -0.000397921 -6.23405e-20 -3.558e-05 -0.000202202 -1.44832e-19 -0.000309504 -2.33846e-19 7.81704e-05 1.78221e-19 0.000177235 -3.36153e-20 -5.58562e-05 2.08172e-19 0.000147247 5.53124e-20 
1533.35 0 4.07932e-19 -0.00292637 -2.04199e-19 0.000410959 -0.00591291 -8.46618e-19 -0.000129436 -1.88112e-19 0.000396541 1.26751e-19 6.00438e-05 1.13799e-19 1.67315e-19 0.000341241 3.49976e-20 0.000260786 1.66325e-19 -0.000396414 -4.21413e-20 -1.67762e-05 -0.000200955 -1.30595e-19 -0.000324817 -2.57572e-19 7.88083e-05 1.82944e-19 0.000166196 -3.72582e-20 -7.46436e-05 2.14e-19 0.00014733 4.32716e-20 
1533.7 0 3.87459e-19 -0.00277979 -2.00882e-19 0.000383294 -0.00593574 -8.18271e-19 -0.000110691 -1.79537e-19 0.000389328 1.3714e-19 4.52391e-05 1.11938e-19 1.69089e-19 0.000358697 4.02298e-20 0.000259407 1.7363e-19 -0.000387313 -2.4419e-20 9.6428e-06 -0.000195379 -1.30405e-19 -0.000337988 -2.74723e-19 7.83274e-05 1.71041e-19 0.000153564 -4.03406e-20 -9.07473e-05 1.96461e-19 0.000146253 3.15512e-20 
1534.05 0 3.69619e-19 -0.00263595 -1.85914e-19 0.000354876 -0.00595355 -8.07969e-19 -8.69298e-05 -1.5945e-19 0.000376477 1.50868e-19 3.29452e-05 1.04272e-19 1.65736e-19 0.000376642 3.85589e-20 0.00025618 1.56807e-19 -0.000371606 -1.39076e-20 3.89813e-05 -0.000186563 -1.28064e-19 -0.00034771 -2.87609e-19 7.8198e-05 1.7379e-19 0.000142017 -5.11916e-20 -0.000105543 1.78411e-19 0.000143348 3.92322e-20 
1534.4 0 3.52877e-19 -0.00249131 -1.73227e-19 0.00032668 -0.0059649 -8.03706e-19 -5.95738e-05 -1.486e-19 0.000362151 1.57955e-19 2.4355e-05 8.56639e-20 1.79473e-19 0.000393473 3.81043e-20 0.000253648 1.45648e-19 -0.000355957 7.23266e-21 6.60513e-05 -0.000175324 -1.13002e-19 -0.00035567 -2.7887e-19 8.0289e-05 1.74544e-19 0.000132026 -5.82128e-20 -0.000120943 1.68022e-19 0.000138102 5.15857e-20 
1534.75 0 3.12646e-19 -0.00234291 -1.69765e-19 0.000299563 -0.00596825 -8.07075e-19 -3.06257e-05 -1.26702e-19 0.000342541 1.69064e-19 1.7356e-05 6.32101e-20 2.0584e-19 0.000409248 2.16046e-20 0.000250336 1.39808e-19 -0.000346643 2.88958e-20 9.07148e-05 -0.000162709 -1.0983e-19 -0.000363202 -2.72453e-19 8.61333e-05 1.71204e-19 0.000121977 -6.98703e-20 -0.000136559 1.54485e-19 0.00013227 5.76622e-20 
1535.1 0 2.86552e-19 -0.00218781 -1.59304e-19 0.000276002 -0.00596714 -8.05967e-19 6.26679e-07 -1.10769e-19 0.000314987 1.5835e-19 7.90697e-06 4.48386e-20 2.30113e-19 0.000425526 -5.69629e-21 0.000240897 1.14866e-19 -0.00034303 6.03157e-20 0.00011373 -0.000150418 -1.02213e-19 -0.00037057 -2.66565e-19 9.66123e-05 1.7416e-19 0.00011147 -7.60336e-20 -0.000150373 1.48652e-19 0.000127621 5.68423e-20 
1535.45 0 2.59476e-19 -0.00202736 -1.64972e-19 0.000254563 -0.00596781 -8.01873e-19 3.31649e-05 -1.06171e-19 0.000284399 1.47245e-19 -6.21318e-06 3.74236e-20 2.4761e-19 0.000440249 -2.37809e-20 0.000224971 9.14819e-20 -0.000340425 9.68336e-20 0.000133786 -0.000139191 -7.79047e-20 -0.00037565 -2.54964e-19 0.000108408 1.70313e-19 9.89008e-05 -8.72954e-20 -0.000162773 1.366e-19 0.000122316 6.12475e-20 
1535.8 0 2.1809e-19 -0.00186659 -1.51843e-19 0.000231847 -0.00597053 -7.92003e-19 6.07956e-05 -9.66616e-20 0.00025582 1.31207e-19 -2.15295e-05 1.09799e-20 2.57644e-19 0.000449614 -2.56844e-20 0.000206049 7.05618e-20 -0.000335697 1.22135e-19 0.000149922 -0.000128631 -4.39725e-20 -0.000375473 -2.44765e-19 0.000119393 1.58362e-19 8.4634e-05 -1.11078e-19 -0.000174947 1.39798e-19 0.000114431 5.76488e-20 
1536.15 0 1.76444e-19 -0.00170784 -1.46323e-19 0.000207517 -0.00597347 -7.72647e-19 7.73991e-05 -8.66799e-20 0.000232338 1.07842e-19 -3.37452e-05 -6.94566e-21 2.74963e-19 0.000452004 -1.93601e-20 0.000186395 5.98506e-20 -0.000328696 1.36379e-19 0.000161577 -0.000118321 -2.6936e-20 -0.000371222 -2.34917e-19 0.000131071 1.58476e-19 7.13635e-05 -1.29836e-19 -0.000185926 1.38583e-19 0.000103746 5.714e-20 
1536.5 0 1.53065e-19 -0.00154951 -1.32034e-19 0.000184535 -0.00597665 -7.7235e-19 8.46241e-05 -8.64971e-20 0.000215739 8.95496e-20 -4.11127e-05 -2.97371e-20 2.89233e-19 0.0004515 -2.77815e-20 0.000167856 5.31728e-20 -0.000320271 1.43578e-19 0.000168658 -0.00010834 -2.29977e-20 -0.000365486 -2.11081e-19 0.000143653 1.46326e-19 6.02663e-05 -1.38744e-19 -0.000193628 1.38774e-19 9.03507e-05 7.5101e-20 
1536.85 0 1.27373e-19 -0.00138777 -1.28641e-19 0.000164864 -0.00597824 -7.69e-19 8.85082e-05 -9.1162e-20 0.000204546 6.99934e-20 -4.47295e-05 -5.61015e-20 2.95141e-19 0.000453147 -3.0145e-20 0.000149027 4.82611e-20 -0.000310697 1.70156e-19 0.000170225 -9.85446e-05 -2.38574e-20 -0.000360054 -1.85609e-19 0.000154852 1.32548e-19 5.24552e-05 -1.37333e-19 -0.000199289 1.43079e-19 7.39228e-05 8.52024e-20 
1537.2 0 1.0705e-19 -0.00121967 -1.30756e-19 0.000147742 -0.00597943 -7.69409e-19 9.18417e-05 -7.84983e-20 0.000195077 7.44416e-20 -4.84096e-05 -7.35819e-20 2.96363e-19 0.000458332 -2.0662e-20 0.000128085 4.5965e-20 -0.000302178 1.91493e-19 0.0001644 -8.71473e-05 -4.43921e-20 -0.000355105 -1.66507e-19 0.000162506 1.3318e-19 4.90036e-05 -1.40982e-19 -0.000205926 1.2384e-19 5.35224e-05 1.00271e-19 
1537.55 0 8.00089e-20 -0.00104643 -1.22564e-19 0.000133741 -0.00598409 -7.73853e-19 9.49698e-05 -7.88233e-20 0.000184996 5.56161e-20 -5.28715e-05 -9.0147e-20 2.93656e-19 0.00046492 -1.5552e-20 0.00010602 5.43399e-20 -0.000295811 2.01691e-19 0.00015328 -7.39794e-05 -6.13588e-20 -0.00034925 -1.64961e-19 0.000165879 1.39618e-19 4.97784e-05 -1.34675e-19 -0.000212058 9.53662e-20 2.93112e-05 1.04712e-19 
1537.9 0 5.45336e-20 -0.000870929 -1.14235e-19 0.000123785 -0.00599184 -7.84097e-19 9.86353e-05 -7.67795e-20 0.00017275 5.21904e-20 -5.73583e-05 -1.05617e-19 2.77399e-19 0.000471022 -1.8138e-20 8.38984e-05 5.21377e-20 -0.000290589 1.99804e-19 0.000138785 -6.22476e-05 -6.07498e-20 -0.000340851 -1.65181e-19 0.000165587 1.36533e-19 5.48129e-05 -1.23041e-19 -0.000216339 6.21199e-20 4.06208e-06 1.1102e-19 
1538.25 0 3.31849e-20 -0.000696066 -1.03165e-19 0.000117174 -0.00599746 -7.79832e-19 9.97288e-05 -5.93491e-20 0.000156225 5.12877e-20 -6.37972e-05 -1.31849e-19 2.83208e-19 0.000476172 -1.25064e-20 6.1451e-05 5.0223e-20 -0.000287419 1.92047e-19 0.000120353 -5.43382e-05 -4.78503e-20 -0.000330204 -1.65078e-19 0.000163133 1.35274e-19 6.33175e-05 -1.05724e-19 -0.000222429 3.27768e-20 -2.00836e-05 1.06718e-19 
1538.6 0 2.4704e-20 -0.000522566 -9.02761e-20 0.000112144 -0.00599942 -7.63012e-19 9.4687e-05 -4.36815e-20 0.000137485 3.28436e-20 -7.17944e-05 -1.43178e-19 2.72692e-19 0.000478842 -2.515e-20 4.10462e-05 6.7317e-20 -0.000287174 1.79971e-19 0.000100394 -4.90904e-05 -4.021e-20 -0.000319117 -1.60878e-19 0.000159355 1.25841e-19 7.45308e-05 -8.71704e-20 -0.000231661 1.24217e-22 -4.1847e-05 1.16597e-19 
1538.95 0 2.39863e-21 -0.000351284 -7.23888e-20 0.000106844 -0.0059987 -7.51544e-19 8.5907e-05 -2.97903e-20 0.000121437 2.76975e-20 -7.86484e-05 -1.51515e-19 2.75685e-19 0.000481114 -2.95432e-20 2.41987e-05 8.41812e-20 -0.000287442 1.81078e-19 8.4382e-05 -4.34005e-05 -3.26485e-20 -0.000308105 -1.49805e-19 0.000155322 1.23828e-19 8.67613e-05 -6.14197e-20 -0.000242276 -2.79387e-20 -5.83735e-05 1.28431e-19 
1539.3 0 -9.98402e-21 -0.000181834 -4.80416e-20 0.000101372 -0.00599375 -7.36009e-19 7.62379e-05 -3.73806e-20 0.000109039 1.21649e-20 -8.52063e-05 -1.48101e-19 2.73296e-19 0.000487088 -3.28126e-20 1.11075e-05 9.66288e-20 -0.000288098 1.57065e-19 7.48841e-05 -3.61102e-05 -6.67342e-21 -0.000298795 -1.36137e-19 0.000151142 1.21608e-19 9.82326e-05 -4.86221e-20 -0.000253999 -6.1088e-20 -7.05727e-05 1.36204e-19 
1539.65 0 -1.7836e-20 -1.53669e-05 -2.28319e-20 9.47158e-05 -0.00598419 -7.25286e-19 6.20941e-05 -4.31745e-20 9.921e-05 1.84733e-21 -9.39821e-05 -1.47255e-19 2.74771e-19 0.000495733 -4.89959e-20 2.21688e-06 1.1035e-19 -0.000292881 1.32068e-19 6.89547e-05 -2.67435e-05 4.1242e-21 -0.000293274 -1.2659e-19 0.000143405 1.08149e-19 0.000106538 -5.2703e-20 -0.000267454 -8.70085e-20 -8.20344e-05 1.36979e-19 
1540 0 -1.83464e-20 0.000144431 -7.03061e-21 8.54184e-05 -0.00596826 -6.99191e-19 4.1062e-05 -3.90607e-20 9.2267e-05 -1.10237e-20 -0.000106051 -1.45524e-19 2.57546e-19 0.000501962 -6.06726e-20 -4.93075e-06 1.25789e-19 -0.000304187 1.038e-19 6.32314e-05 -1.54476e-05 1.42348e-20 -0.000291102 -1.18259e-19 0.000130908 9.16435e-20 0.000108886 -6.44647e-20 -0.000283583 -1.111e-19 -9.47159e-05 1.30218e-19 
1540.35 0 -1.65202e-20 0.000298563 2.11347e-20 7.31477e-05 -0.0059437 -6.83207e-19 1.43029e-05 -2.36247e-20 8.64811e-05 -4.50238e-21 -0.00012039 -1.15241e-19 2.42854e-19 0.000500541 -5.99772e-20 -1.15039e-05 1.30491e-19 -0.00032147 8.65236e-20 5.5966e-05 -4.16678e-06 6.858e-21 -0.000290711 -1.12351e-19 0.000116909 8.00874e-20 0.000107398 -8.07829e-20 -0.000303381 -1.46568e-19 -0.00010928 1.31394e-19 
1540.7 0 -2.27613e-20 0.000450402 3.06351e-20 5.75327e-05 -0.00591282 -6.74642e-19 -1.67114e-05 -9.19504e-21 7.83382e-05 7.62546e-22 -0.000136598 -9.97464e-20 2.3734e-19 0.000491428 -5.79528e-20 -1.80068e-05 1.36099e-19 -0.000341832 6.48495e-20 4.49669e-05 3.55852e-06 1.8776e-21 -0.00029251 -1.01854e-19 0.000102225 7.25605e-20 0.000105205 -9.97981e-20 -0.000325717 -1.77552e-19 -0.000126832 1.34671e-19 
1541.05 0 -2.09168e-20 0.000601645 3.32604e-20 4.04684e-05 -0.00588033 -6.6182e-19 -4.8174e-05 9.28759e-21 6.65503e-05 -1.21781e-20 -0.000155753 -1.03094e-19 2.44009e-19 0.000481425 -3.20344e-20 -2.4862e-05 1.5295e-19 -0.000361561 5.29084e-20 3.06466e-05 6.79927e-06 -7.48989e-21 -0.0002968 -1.03064e-19 8.4289e-05 6.28289e-20 0.000103093 -1.09932e-19 -0.000349703 -1.97824e-19 -0.000147089 1.19221e-19 
1541.4 0 -4.28022e-20 0.00075183 3.34361e-20 2.59812e-05 -0.00585069 -6.46428e-19 -7.90183e-05 2.99927e-20 4.92237e-05 -4.71697e-20 -0.000177459 -1.23981e-19 2.47558e-19 0.00047504 -1.07145e-20 -3.29996e-05 1.83449e-19 -0.00037764 5.34843e-20 1.43246e-05 9.31304e-06 6.49639e-21 -0.000302288 -1.02888e-19 6.34108e-05 4.2384e-20 0.000102957 -1.19313e-19 -0.000374378 -1.95432e-19 -0.000167704 9.61089e-20 
1541.75 0 -7.77066e-20 0.000898523 1.71337e-20 1.3781e-05 -0.00581994 -6.41992e-19 -0.00011047 4.04734e-20 2.63617e-05 -6.60185e-20 -0.000200769 -1.30403e-19 2.43641e-19 0.000470594 -2.28953e-21 -4.25156e-05 2.13749e-19 -0.000384522 5.96382e-20 -3.03273e-06 1.27779e-05 1.58924e-20 -0.000308419 -9.37122e-20 4.23184e-05 2.53206e-20 0.00010457 -1.34831e-19 -0.000397168 -1.90676e-19 -0.000187579 7.73417e-20 
1542.1 0 -1.02731e-19 0.00104206 1.20056e-21 1.2165e-06 -0.00577898 -6.26874e-19 -0.000141382 2.72395e-20 9.41541e-07 -8.2051e-20 -0.000225674 -1.28805e-19 2.34532e-19 0.000467442 -1.26519e-21 -5.30849e-05 2.38175e-19 -0.000379274 6.90227e-20 -1.9251e-05 1.5136e-05 2.99469e-20 -0.000314864 -9.13707e-20 2.22495e-05 1.32903e-20 0.00010664 -1.60422e-19 -0.000418044 -1.79526e-19 -0.000205238 7.11382e-20 
1542.45 0 -1.38422e-19 0.00118317 5.06985e-21 -1.2063e-05 -0.00572343 -6.08102e-19 -0.000169012 1.71728e-20 -2.54655e-05 -1.13683e-19 -0.000252744 -1.17332e-19 2.19026e-19 0.000466363 5.82628e-21 -6.5572e-05 2.45274e-19 -0.000366745 7.80731e-20 -3.39885e-05 1.63124e-05 5.70068e-20 -0.000321933 -7.95579e-20 3.4059e-06 -7.85427e-21 0.000110846 -1.77679e-19 -0.000438984 -1.87033e-19 -0.000218328 7.64895e-20 
1542.8 0 -1.67098e-19 0.0013218 -4.80871e-21 -2.48619e-05 -0.00565436 -5.91458e-19 -0.000192204 -6.97649e-21 -5.03607e-05 -1.25614e-19 -0.000281061 -9.84929e-20 2.12474e-19 0.000466036 2.2713e-20 -7.81154e-05 2.38702e-19 -0.000353497 9.86073e-20 -4.69786e-05 1.8962e-05 6.72009e-20 -0.000328357 -6.73873e-20 -1.42868e-05 -2.38458e-20 0.000117878 -2.02925e-19 -0.000459537 -1.90052e-19 -0.000226989 6.71082e-20 
1543.15 0 -1.82814e-19 0.00145783 -1.21972e-20 -3.68128e-05 -0.00557762 -5.91136e-19 -0.000210954 -3.84927e-20 -7.15818e-05 -1.35308e-19 -0.00030811 -9.08963e-20 2.03438e-19 0.000464654 3.81926e-20 -8.78259e-05 2.28684e-19 -0.00034161 1.21349e-19 -5.43074e-05 2.38838e-05 9.53587e-20 -0.000330501 -5.44108e-20 -3.0237e-05 -4.59041e-20 0.000126239 -2.08495e-19 -0.000480462 -1.94241e-19 -0.000233908 7.92939e-20 
1543.5 0 -2.01796e-19 0.00158984 -2.49387e-20 -4.70779e-05 -0.00549808 -6.02841e-19 -0.00022401 -6.01784e-20 -9.06231e-05 -1.50533e-19 -0.000331947 -7.82487e-20 2.1749e-19 0.000462824 4.81617e-20 -9.37457e-05 2.20983e-19 -0.000329237 1.58906e-19 -5.53676e-05 3.07359e-05 9.34837e-20 -0.000327546 -4.7639e-20 -4.35443e-05 -5.88424e-20 0.000134091 -2.31941e-19 -0.000502156 -1.96075e-19 -0.000241278 7.71188e-20 
1543.85 0 -2.09391e-19 0.00171637 -9.37525e-21 -5.61722e-05 -0.00541743 -6.13e-19 -0.000231154 -7.47996e-20 -0.000106638 -1.43865e-19 -0.000352971 -8.12607e-20 2.07021e-19 0.000460988 7.06251e-20 -9.7525e-05 2.25837e-19 -0.00031595 1.87778e-19 -5.34757e-05 3.90149e-05 8.56453e-20 -0.000320822 -4.81425e-20 -5.45581e-05 -6.74286e-20 0.000140904 -2.57494e-19 -0.000522409 -1.78448e-19 -0.000248225 6.79378e-20 
1544.2 0 -2.11208e-19 0.00183883 1.67946e-20 -6.59982e-05 -0.00533628 -6.21521e-19 -0.000235449 -9.84144e-20 -0.000115485 -1.4126e-19 -0.000372505 -8.46343e-20 1.9306e-19 0.000457554 8.74785e-20 -0.000102348 2.26432e-19 -0.0003051 1.96358e-19 -5.19056e-05 4.6888e-05 4.87481e-20 -0.000309839 -4.02286e-20 -6.30012e-05 -6.30126e-20 0.00014642 -2.78344e-19 -0.000539699 -1.53697e-19 -0.000251886 5.6774e-20 
1544.55 0 -2.17965e-19 0.00196015 4.7975e-20 -7.73466e-05 -0.00525717 -6.18374e-19 -0.000241746 -1.2209e-19 -0.000115591 -1.23239e-19 -0.000389971 -1.03375e-19 1.67879e-19 0.000452019 1.07679e-19 -0.000108193 2.10818e-19 -0.000299329 2.03535e-19 -5.06907e-05 5.36166e-05 2.78257e-20 -0.000295441 -5.12544e-20 -6.70877e-05 -5.4249e-20 0.000150108 -2.93334e-19 -0.000555144 -1.25802e-19 -0.00025198 4.21638e-20 
1544.9 0 -2.42008e-19 0.00208179 7.39216e-20 -8.82088e-05 -0.00518248 -5.8869e-19 -0.000252509 -1.48692e-19 -0.000109886 -9.99703e-20 -0.000403899 -1.23581e-19 1.55262e-19 0.000445636 1.1909e-19 -0.000112135 1.79264e-19 -0.000298122 2.00179e-19 -4.54792e-05 5.84019e-05 -1.21099e-21 -0.000279202 -8.51573e-20 -6.77052e-05 -4.89262e-20 0.000153073 -3.05019e-19 -0.000570943 -1.05656e-19 -0.000251478 3.13396e-20 
1545.25 0 -2.67716e-19 0.00220466 9.33689e-20 -9.89619e-05 -0.00510951 -5.62289e-19 -0.000265218 -1.66495e-19 -0.000103293 -8.10656e-20 -0.000411258 -1.54105e-19 1.64158e-19 0.000437284 1.31647e-19 -0.000112364 1.46164e-19 -0.00029911 1.89995e-19 -3.40997e-05 5.89783e-05 -3.37104e-20 -0.000263186 -1.24316e-19 -6.76985e-05 -5.89684e-20 0.000156046 -3.09075e-19 -0.000586937 -7.87896e-20 -0.000253523 2.34521e-20 
1545.6 0 -2.85385e-19 0.00232873 1.06196e-19 -0.000112647 -0.00503377 -5.48654e-19 -0.000278532 -2.12217e-19 -9.90176e-05 -5.53998e-20 -0.000410997 -1.86737e-19 1.85736e-19 0.000426988 1.40842e-19 -0.000111275 1.09382e-19 -0.000300255 1.88468e-19 -1.89828e-05 5.4434e-05 -4.18261e-20 -0.000249047 -1.59523e-19 -6.74988e-05 -6.7213e-20 0.000157784 -2.96029e-19 -0.000601012 -5.96711e-20 -0.00025685 1.78435e-20 
1545.95 0 -3.02895e-19 0.00245181 1.08656e-19 -0.000129759 -0.00495525 -5.34988e-19 -0.000294373 -2.46339e-19 -9.83286e-05 -3.48207e-20 -0.000407038 -2.08835e-19 2.07173e-19 0.000415042 1.39634e-19 -0.000113616 7.74292e-20 -0.000300027 1.90472e-19 -3.2061e-06 4.55838e-05 -3.38105e-20 -0.000239064 -1.8225e-19 -6.70624e-05 -6.30955e-20 0.000157718 -2.85075e-19 -0.000612924 -5.22431e-20 -0.000259983 2.15614e-20 
1546.3 0 -3.30466e-19 0.0025721 9.48836e-20 -0.000150132 -0.00487773 -5.35941e-19 -0.000311924 -2.68753e-19 -0.000100853 -1.87133e-20 -0.000402437 -2.39431e-19 2.24758e-19 0.000398773 1.48427e-19 -0.000121445 5.51304e-20 -0.000298904 1.99153e-19 1.0412e-05 3.47546e-05 -5.46419e-20 -0.000231395 -2.12729e-19 -6.64402e-05 -6.78688e-20 0.000157708 -2.74933e-19 -0.000624612 -5.6636e-20 -0.000262945 2.481e-20 
1546.65 0 -3.64524e-19 0.00268854 8.19281e-20 -0.000172101 -0.00480179 -5.2053e-19 -0.000329199 -2.82252e-19 -0.000103521 -2.33505e-20 -0.000395199 -2.77336e-19 2.30679e-19 0.000377682 1.59431e-19 -0.000133735 4.4647e-20 -0.000299118 2.02489e-19 2.20395e-05 2.44201e-05 -6.74955e-20 -0.000221196 -2.52227e-19 -6.38495e-05 -6.21976e-20 0.000159428 -2.55521e-19 -0.000636709 -8.185e-20 -0.000265546 3.36938e-20 
1547 0 -3.94427e-19 0.00279942 8.12855e-20 -0.000192703 -0.00472364 -4.98252e-19 -0.000344932 -3.01536e-19 -9.90712e-05 -2.73304e-20 -0.000380456 -3.01527e-19 2.3641e-19 0.000353584 1.94979e-19 -0.000147858 3.734e-20 -0.000300132 2.00238e-19 3.17407e-05 1.55067e-05 -8.53608e-20 -0.000207702 -2.70999e-19 -5.71552e-05 -5.00286e-20 0.000163099 -2.40078e-19 -0.000648928 -7.49827e-20 -0.000266877 4.15075e-20 
1547.35 0 -4.18153e-19 0.00290292 5.83509e-20 -0.000212132 -0.00463902 -4.96054e-19 -0.000358736 -3.13004e-19 -8.52394e-05 -1.72584e-20 -0.00035557 -3.13551e-19 2.32157e-19 0.000328136 2.28765e-19 -0.00016372 3.04224e-20 -0.000298966 2.15392e-19 3.75546e-05 8.17617e-06 -1.13627e-19 -0.000196085 -2.68953e-19 -4.62234e-05 -2.25021e-20 0.000167451 -2.27036e-19 -0.000662087 -8.14271e-20 -0.000265094 4.72012e-20 
1547.7 0 -4.48421e-19 0.00299959 3.42087e-20 -0.000229905 -0.00454719 -4.92527e-19 -0.000371722 -3.2444e-19 -6.66582e-05 -2.21155e-20 -0.000320784 -3.29236e-19 2.29894e-19 0.000302563 2.43121e-19 -0.000181499 2.8428e-20 -0.000294409 2.3786e-19 3.97098e-05 1.37728e-06 -1.27754e-19 -0.000190162 -2.69124e-19 -3.33482e-05 -5.55367e-21 0.000171055 -2.29302e-19 -0.000674918 -8.43126e-20 -0.000261433 5.14826e-20 
1548.05 0 -4.85745e-19 0.00309197 1.97469e-20 -0.000243441 -0.00444995 -4.87562e-19 -0.000385458 -3.18374e-19 -4.71707e-05 -3.59671e-20 -0.00027868 -3.42342e-19 2.24871e-19 0.000277989 2.49828e-19 -0.000197239 2.4885e-20 -0.00028504 2.44218e-19 3.97937e-05 -5.60655e-06 -1.38654e-19 -0.000188206 -2.65842e-19 -1.77828e-05 -6.09384e-21 0.000173916 -2.27689e-19 -0.000684108 -1.00202e-19 -0.000260006 6.60166e-20 
1548.4 0 -5.1498e-19 0.0031831 1.19344e-20 -0.000252339 -0.0043492 -4.78957e-19 -0.000400887 -3.19929e-19 -2.88459e-05 -5.27032e-20 -0.000232912 -3.32048e-19 2.13961e-19 0.000257404 2.63799e-19 -0.000207025 6.48347e-21 -0.000270239 2.45284e-19 3.82308e-05 -1.17591e-05 -1.68504e-19 -0.000187374 -2.47643e-19 2.05199e-06 7.86691e-21 0.000175108 -2.35376e-19 -0.000688049 -1.07149e-19 -0.000261936 8.6184e-20 
1548.75 0 -5.20169e-19 0.00327635 1.58337e-20 -0.00025839 -0.00424852 -4.67315e-19 -0.000415842 -3.12361e-19 -1.37608e-05 -5.62679e-20 -0.000186153 -3.18551e-19 1.8812e-19 0.0002435 2.81984e-19 -0.00021247 -2.31924e-21 -0.000251985 2.40296e-19 3.61859e-05 -1.61909e-05 -1.79809e-19 -0.000188021 -2.41909e-19 2.48017e-05 1.17685e-20 0.000174392 -2.48758e-19 -0.000685426 -1.00078e-19 -0.000265794 1.10199e-19 
1549.1 0 -5.34327e-19 0.00337206 2.92668e-20 -0.000264296 -0.00414971 -4.41592e-19 -0.000428381 -2.839e-19 -5.92656e-06 -5.68724e-20 -0.000140664 -2.94845e-19 1.5884e-19 0.00023607 2.87582e-19 -0.000216981 -1.06662e-20 -0.000232238 2.37121e-19 3.41261e-05 -1.81926e-05 -1.91871e-19 -0.000190575 -2.346e-19 4.80282e-05 1.88253e-20 0.000175006 -2.69559e-19 -0.000677184 -9.46788e-20 -0.000270123 1.41124e-19 
1549.45 0 -5.57597e-19 0.00346699 3.41267e-20 -0.000271382 -0.00404965 -4.11644e-19 -0.000439054 -2.67203e-19 -7.75683e-06 -4.01658e-20 -9.65539e-05 -2.61758e-19 1.33933e-19 0.000231628 2.81009e-19 -0.000220938 -9.53649e-21 -0.000213929 2.31744e-19 3.20275e-05 -1.75881e-05 -1.90912e-19 -0.000193241 -2.29672e-19 6.885e-05 2.92963e-20 0.00017875 -2.90578e-19 -0.00066858 -8.31567e-20 -0.00027509 1.51986e-19 
1549.8 0 -5.72708e-19 0.003559 4.85046e-20 -0.000281099 -0.00394491 -3.97287e-19 -0.000447763 -2.58666e-19 -1.33798e-05 -2.66774e-20 -5.40487e-05 -2.54751e-19 1.21435e-19 0.000226704 2.75458e-19 -0.000222607 -2.40502e-20 -0.00020039 2.11668e-19 3.16231e-05 -1.47808e-05 -1.9508e-19 -0.000192418 -2.14484e-19 8.54568e-05 3.6676e-20 0.000186664 -3.04082e-19 -0.000663312 -7.21067e-20 -0.000281033 1.47975e-19 
1550.15 0 -5.87556e-19 0.00364716 6.39774e-20 -0.00029352 -0.00383655 -3.81919e-19 -0.000455107 -2.66828e-19 -1.57826e-05 -2.09177e-20 -1.82897e-05 -2.37677e-19 1.06913e-19 0.0002228 2.66223e-19 -0.000223869 -3.98914e-20 -0.000193344 1.8599e-19 3.46221e-05 -1.1756e-05 -2.05975e-19 -0.000187347 -1.87967e-19 9.8124e-05 3.03803e-20 0.000196195 -3.17385e-19 -0.000661321 -7.77672e-20 -0.000286189 1.50869e-19 
1550.5 0 -6.01867e-19 0.00373009 8.0674e-20 -0.000304898 -0.00372322 -3.65353e-19 -0.00046124 -2.71106e-19 -1.4492e-05 -1.68506e-20 5.18619e-06 -2.30383e-19 9.22617e-20 0.000223585 2.58905e-19 -0.000229492 -4.22563e-20 -0.000192655 1.65384e-19 4.43276e-05 -1.07614e-05 -2.0685e-19 -0.000181335 -1.5322e-19 0.000107443 2.61203e-20 0.000200943 -3.26373e-19 -0.000659562 -8.71128e-20 -0.000288788 1.646e-19 
1550.85 0 -6.32164e-19 0.00380975 8.6529e-20 -0.000313062 -0.00360251 -3.35541e-19 -0.000463269 -2.72448e-19 -1.22529e-05 -8.00595e-21 1.81108e-05 -2.0902e-19 8.33558e-20 0.000229897 2.51588e-19 -0.000238766 -5.89103e-20 -0.000197703 1.53812e-19 6.17293e-05 -1.2112e-05 -2.12397e-19 -0.000177007 -1.33268e-19 0.000113889 1.74845e-20 0.000198708 -3.42521e-19 -0.000656769 -9.06375e-20 -0.00028837 1.85671e-19 
1551.2 0 -6.59323e-19 0.00388664 1.04021e-19 -0.000319672 -0.00348054 -3.00212e-19 -0.000459853 -2.74015e-19 -1.19915e-05 1.71426e-23 2.66355e-05 -2.01907e-19 6.48675e-20 0.000242536 2.47352e-19 -0.000246975 -6.16872e-20 -0.000209472 1.44137e-19 8.25972e-05 -1.44333e-05 -2.28099e-19 -0.000174336 -1.06093e-19 0.000119634 1.20555e-20 0.000191903 -3.47614e-19 -0.000656605 -7.6831e-20 -0.000285009 1.99643e-19 
1551.55 0 -6.79437e-19 0.00395709 1.18045e-19 -0.000327638 -0.00335885 -2.49103e-19 -0.000454331 -2.77627e-19 -1.63375e-05 1.45384e-20 3.46502e-05 -1.99973e-19 4.94798e-20 0.000260531 2.35105e-19 -0.000249758 -6.06563e-20 -0.000228465 1.55674e-19 0.000101614 -1.63173e-05 -2.46245e-19 -0.000172861 -8.97238e-20 0.000123624 4.44409e-21 0.000184261 -3.28644e-19 -0.000659617 -7.97378e-20 -0.000279066 2.06355e-19 
1551.9 0 -6.99679e-19 0.0040219 1.13117e-19 -0.00033926 -0.00323507 -2.23332e-19 -0.000451342 -2.81866e-19 -2.65771e-05 3.6545e-20 4.26787e-05 -1.83097e-19 1.84614e-20 0.000282583 2.18906e-19 -0.000242543 -5.3014e-20 -0.000247963 1.75044e-19 0.000115278 -1.91659e-05 -2.61153e-19 -0.000172512 -7.0346e-20 0.000124798 -1.78228e-20 0.000178789 -3.1354e-19 -0.000662762 -7.90601e-20 -0.00027045 2.09036e-19 
1552.25 0 -7.14987e-19 0.00408368 1.12295e-19 -0.000354386 -0.00311245 -2.01542e-19 -0.000453055 -2.95186e-19 -4.5357e-05 5.11014e-20 4.8738e-05 -1.75715e-19 -1.20868e-20 0.00030868 1.98704e-19 -0.000225558 -5.67812e-20 -0.000264313 1.86066e-19 0.000122366 -2.59015e-05 -2.5955e-19 -0.00017512 -4.50554e-20 0.000124847 -5.45095e-20 0.00017511 -3.02545e-19 -0.00066434 -5.89561e-20 -0.000259481 2.05171e-19 
1552.6 0 -7.29416e-19 0.0041436 1.16485e-19 -0.000372452 -0.00299323 -1.76172e-19 -0.000458098 -2.84329e-19 -7.46155e-05 7.21477e-20 5.0153e-05 -1.58933e-19 -3.90138e-20 0.000336754 1.80966e-19 -0.000202799 -5.8517e-20 -0.000279602 1.87599e-19 0.000123463 -3.70892e-05 -2.38993e-19 -0.00017967 -1.38853e-20 0.000124468 -8.42883e-20 0.000171728 -2.92107e-19 -0.000663384 -4.91348e-20 -0.000248534 2.2527e-19 
1552.95 0 -7.42872e-19 0.00420184 1.20908e-19 -0.000391447 -0.00287703 -1.50743e-19 -0.000464475 -2.67292e-19 -0.000114217 7.28355e-20 4.79069e-05 -1.45238e-19 -5.71271e-20 0.000363679 1.64114e-19 -0.000179 -8.4042e-20 -0.000296751 1.74757e-19 0.000120394 -4.92174e-05 -2.19042e-19 -0.000179959 2.2269e-21 0.00012363 -1.07545e-19 0.000167251 -2.67946e-19 -0.000663233 -3.82666e-20 -0.000240492 2.33566e-19 
1553.3 0 -7.60959e-19 0.00425727 1.28129e-19 -0.000408192 -0.00276061 -1.04676e-19 -0.000470721 -2.55136e-19 -0.000160986 6.71702e-20 4.48222e-05 -1.23879e-19 -8.56498e-20 0.000387628 1.41964e-19 -0.000158363 -1.08962e-19 -0.000314535 1.56829e-19 0.000114101 -5.72968e-05 -1.84901e-19 -0.000172768 5.83525e-21 0.000122396 -1.35038e-19 0.000161251 -2.50353e-19 -0.000666749 -2.50873e-20 -0.000237266 2.38614e-19 
1553.65 0 -7.81604e-19 0.00431028 1.30674e-19 -0.000421126 -0.00264235 -6.29606e-20 -0.000475326 -2.64097e-19 -0.000207843 5.48097e-20 4.09868e-05 -1.13803e-19 -1.12589e-19 0.00040727 1.12163e-19 -0.000143036 -1.11191e-19 -0.000330216 1.39383e-19 0.000103689 -6.05963e-05 -1.40008e-19 -0.000158756 2.11889e-20 0.000119533 -1.48037e-19 0.000153687 -2.24163e-19 -0.000673311 -1.76025e-20 -0.000235806 2.32854e-19 
1554 0 -7.97026e-19 0.00436151 1.36275e-19 -0.000431082 -0.00252353 -1.75156e-20 -0.000476309 -2.88258e-19 -0.000248041 5.28023e-20 3.56796e-05 -1.19151e-19 -1.44957e-19 0.000422615 7.28424e-20 -0.000135524 -1.0086e-19 -0.000344418 1.24732e-19 9.1977e-05 -6.3329e-05 -9.23857e-20 -0.00014045 2.7879e-20 0.000115825 -1.4399e-19 0.000144481 -2.06153e-19 -0.000681476 -7.28621e-21 -0.00023253 2.16607e-19 
1554.35 0 -8.1532e-19 0.00441085 1.43341e-19 -0.000437705 -0.00240418 1.69713e-20 -0.000472371 -3.02817e-19 -0.00027995 5.77447e-20 2.77421e-05 -1.24226e-19 -1.71395e-19 0.000433691 3.14866e-20 -0.000134454 -9.48555e-20 -0.000357849 1.08696e-19 8.15831e-05 -6.83503e-05 -6.28292e-20 -0.000118941 5.75572e-20 0.000111985 -1.30511e-19 0.000135133 -1.79103e-19 -0.000690927 -2.12379e-21 -0.000228233 2.08833e-19 
1554.7 0 -8.28277e-19 0.00445936 1.54621e-19 -0.000441327 -0.00228168 4.73707e-20 -0.000465048 -2.97921e-19 -0.000304738 4.86881e-20 1.40501e-05 -1.36596e-19 -2.1439e-19 0.000439689 -9.71369e-21 -0.000132225 -8.52809e-20 -0.000368357 7.69109e-20 7.15281e-05 -7.53591e-05 -4.67321e-20 -9.38537e-05 8.18399e-20 0.000106687 -1.29696e-19 0.000126659 -1.65409e-19 -0.00070039 -1.2825e-20 -0.000224853 2.02877e-19 
1555.05 0 -8.37307e-19 0.0045104 1.59828e-19 -0.000443702 -0.00215553 7.86613e-20 -0.000457413 -2.91356e-19 -0.000318973 3.51017e-20 -6.25619e-06 -1.50923e-19 -2.5645e-19 0.00044238 -3.80033e-20 -0.0001229 -7.47439e-20 -0.000371836 5.56488e-20 6.08702e-05 -8.24279e-05 -2.95856e-20 -6.6933e-05 1.07586e-19 9.97949e-05 -1.23522e-19 0.000119483 -1.60933e-19 -0.000708395 -2.14675e-20 -0.000221842 2.09111e-19 
1555.4 0 -8.29307e-19 0.00456405 1.62115e-19 -0.000444499 -0.0020274 1.06366e-19 -0.000452492 -2.62123e-19 -0.000318433 4.16944e-20 -2.91714e-05 -1.55932e-19 -2.8826e-19 0.000442843 -6.134e-20 -0.000106332 -7.66836e-20 -0.000369363 3.94912e-20 4.88001e-05 -8.69009e-05 -2.98025e-20 -3.92447e-05 1.26742e-19 9.49021e-05 -1.29651e-19 0.000114555 -1.50503e-19 -0.00071657 -3.04774e-20 -0.000218261 2.28796e-19 
1555.75 0 -8.18646e-19 0.00461713 1.56892e-19 -0.000442013 -0.00189995 1.34642e-19 -0.000450763 -2.29766e-19 -0.000307155 3.8024e-20 -4.99845e-05 -1.59462e-19 -3.2655e-19 0.00043868 -7.99434e-20 -8.69283e-05 -8.67128e-20 -0.000365887 3.95792e-20 3.69746e-05 -8.87386e-05 -1.61609e-20 -1.11018e-05 1.36303e-19 9.36884e-05 -1.40834e-19 0.000112187 -1.3321e-19 -0.000725693 -4.99472e-20 -0.000215068 2.34264e-19 
1556.1 0 -8.07323e-19 0.00466584 1.66995e-19 -0.000435568 -0.00177719 1.68538e-19 -0.000449418 -2.03973e-19 -0.000292543 3.23177e-20 -6.53006e-05 -1.52785e-19 -3.44384e-19 0.000430189 -9.17953e-20 -6.74435e-05 -9.61634e-20 -0.000363913 5.14257e-20 2.70299e-05 -8.98453e-05 -1.8166e-20 1.50062e-05 1.47711e-19 9.4049e-05 -1.50257e-19 0.000113341 -1.16953e-19 -0.000733276 -5.57152e-20 -0.000212447 2.50162e-19 
1556.45 0 -8.06522e-19 0.00470644 1.59272e-19 -0.000427679 -0.0016591 2.03278e-19 -0.000446935 -2.06972e-19 -0.000278847 1.59448e-20 -7.61743e-05 -1.4519e-19 -3.48202e-19 0.0004213 -8.66767e-20 -4.5476e-05 -9.30592e-20 -0.000362236 6.34125e-20 1.62018e-05 -9.0806e-05 -1.4063e-20 3.66918e-05 1.68215e-19 9.33697e-05 -1.6959e-19 0.000117553 -1.01241e-19 -0.000737417 -7.25661e-20 -0.000208508 2.53407e-19 
1556.8 0 -7.87394e-19 0.00474095 1.49477e-19 -0.000422018 -0.00154267 2.22874e-19 -0.000442915 -2.27255e-19 -0.000268718 -1.62198e-20 -8.66012e-05 -1.43183e-19 -3.47763e-19 0.000413622 -8.69681e-20 -1.88851e-05 -7.43558e-20 -0.000358386 7.38633e-20 3.9068e-06 -9.20125e-05 -2.27893e-20 5.45469e-05 1.89109e-19 8.87288e-05 -1.83673e-19 0.000121778 -9.74417e-20 -0.000737933 -8.96564e-20 -0.000202662 2.49579e-19 
1557.15 0 -7.56125e-19 0.00477223 1.33059e-19 -0.000419843 -0.00142764 2.45638e-19 -0.000436585 -2.4182e-19 -0.000264004 -3.60145e-20 -9.96997e-05 -1.54478e-19 -3.37085e-19 0.00040487 -8.55703e-20 9.35133e-06 -5.70406e-20 -0.000347477 6.73103e-20 -6.80845e-06 -9.34629e-05 -4.85662e-20 6.94749e-05 2.10534e-19 7.82214e-05 -1.89009e-19 0.000125258 -1.01191e-19 -0.000733767 -1.06831e-19 -0.000197241 2.27243e-19 
1557.5 0 -7.35237e-19 0.0047998 1.12932e-19 -0.000421184 -0.00131029 2.66683e-19 -0.000428528 -2.39673e-19 -0.000262918 -5.29084e-20 -0.000118031 -1.56027e-19 -3.12375e-19 0.000392234 -7.74637e-20 3.54328e-05 -3.83976e-20 -0.000324202 6.8756e-20 -1.54914e-05 -9.6252e-05 -6.08846e-20 8.16164e-05 2.27151e-19 6.50624e-05 -1.9031e-19 0.000130344 -1.02636e-19 -0.000724366 -1.33407e-19 -0.00019371 2.06699e-19 
1557.85 0 -7.19948e-19 0.00482457 9.25348e-20 -0.000425766 -0.00118689 2.99898e-19 -0.000419357 -2.25479e-19 -0.000260413 -6.9858e-20 -0.000143434 -1.4982e-19 -2.92585e-19 0.00037473 -5.81709e-20 5.70041e-05 -1.57405e-20 -0.000289498 8.02598e-20 -2.33808e-05 -0.00010143 -7.3422e-20 9.0598e-05 2.44967e-19 5.38521e-05 -2.04215e-19 0.000137475 -9.63738e-20 -0.000709829 -1.59342e-19 -0.000188526 1.64058e-19 
1558.2 0 -7.08872e-19 0.00484553 6.76614e-20 -0.00043282 -0.00105757 3.33939e-19 -0.000410668 -2.01449e-19 -0.000254063 -7.97511e-20 -0.000173397 -1.42347e-19 -2.7806e-19 0.000353638 -3.40628e-20 7.39462e-05 -5.23908e-21 -0.000248103 1.05291e-19 -3.09101e-05 -0.000106788 -8.07633e-20 9.64629e-05 2.56697e-19 4.56959e-05 -2.32549e-19 0.000144307 -7.73792e-20 -0.000692017 -1.75603e-19 -0.000179305 1.31955e-19 
1558.55 0 -6.96516e-19 0.00486045 5.17687e-20 -0.000440219 -0.000923287 3.59893e-19 -0.000401962 -1.77011e-19 -0.00024537 -8.17412e-20 -0.000202575 -1.32463e-19 -2.53766e-19 0.000332351 -2.50171e-20 9.0417e-05 -4.93704e-21 -0.000204235 1.18665e-19 -3.75238e-05 -0.000109169 -8.80038e-20 9.97252e-05 2.57816e-19 4.13223e-05 -2.51536e-19 0.000149334 -6.26098e-20 -0.000672517 -1.68907e-19 -0.00016863 1.21753e-19 
1558.9 0 -6.91173e-19 0.0048682 3.84849e-20 -0.000446004 -0.000787454 3.67917e-19 -0.000391489 -1.43287e-19 -0.000235932 -8.18249e-20 -0.000226683 -1.23778e-19 -2.33147e-19 0.000313434 -1.77485e-20 0.000107363 -1.35108e-20 -0.000162696 1.13543e-19 -4.26958e-05 -0.000106905 -1.02784e-19 0.000101174 2.44585e-19 4.1278e-05 -2.4826e-19 0.000152923 -4.92145e-20 -0.00065148 -1.65307e-19 -0.000159142 1.12293e-19 
1559.25 0 -6.99948e-19 0.00486997 2.14714e-20 -0.000450012 -0.000653761 3.73647e-19 -0.000380035 -1.2434e-19 -0.000227761 -6.6303e-20 -0.000242685 -1.21053e-19 -2.17286e-19 0.000294927 -2.09627e-20 0.000123378 -1.64505e-20 -0.000129111 1.01858e-19 -4.46536e-05 -0.000102139 -1.20837e-19 0.00010113 2.26106e-19 4.4964e-05 -2.44001e-19 0.00015551 -4.17386e-20 -0.000630573 -1.62469e-19 -0.000150026 1.04174e-19 
1559.6 0 -7.128e-19 0.00486816 3.07528e-21 -0.000452907 -0.000528217 3.82728e-19 -0.000366925 -1.1538e-19 -0.000221324 -4.39326e-20 -0.000250666 -1.29938e-19 -2.09208e-19 0.000274666 -1.69374e-20 0.000139304 -1.67531e-20 -0.000104541 6.81232e-20 -4.28406e-05 -9.78274e-05 -1.50703e-19 0.000101222 2.09615e-19 4.93553e-05 -2.2433e-19 0.000156438 -3.15771e-20 -0.000610753 -1.58917e-19 -0.000139666 1.04257e-19 
1559.95 0 -7.26652e-19 0.00486027 -1.42462e-20 -0.000453348 -0.000412961 3.77222e-19 -0.000350381 -8.06072e-20 -0.000215509 -2.0079e-20 -0.0002518 -1.23914e-19 -2.02386e-19 0.000254779 -1.63036e-20 0.000153547 -1.27537e-20 -8.54471e-05 4.25979e-20 -3.62554e-05 -9.35191e-05 -1.87733e-19 0.000102952 2.07118e-19 5.27927e-05 -2.0704e-19 0.000153493 -1.33537e-20 -0.000591581 -1.58637e-19 -0.000130008 1.20587e-19 
1560.3 0 -7.29886e-19 0.00484553 -1.37323e-20 -0.00044953 -0.000301784 3.86841e-19 -0.000329938 -6.37494e-20 -0.00021276 1.70112e-21 -0.000247463 -1.16982e-19 -1.89687e-19 0.000236141 -3.75645e-21 0.000162475 4.48844e-21 -6.84955e-05 2.31536e-20 -2.50807e-05 -8.8095e-05 -2.11264e-19 0.000104693 1.90772e-19 5.8046e-05 -1.82244e-19 0.000147174 -9.91902e-21 -0.000571495 -1.62167e-19 -0.000125294 1.48007e-19 
1560.65 0 -7.39514e-19 0.00482706 -2.64737e-21 -0.00044346 -0.000188934 3.99315e-19 -0.000305113 -3.94936e-20 -0.000217073 2.35116e-20 -0.000237055 -1.10891e-19 -1.9085e-19 0.000217389 2.41648e-21 0.000166999 1.44828e-20 -5.33118e-05 7.6979e-22 -1.14318e-05 -8.34243e-05 -2.33007e-19 0.000102453 1.99527e-19 6.7299e-05 -1.58668e-19 0.000138876 -1.02803e-20 -0.000549625 -1.64678e-19 -0.000125224 1.75419e-19 
1561 0 -7.53515e-19 0.00480648 1.09524e-20 -0.000438124 -7.24586e-05 4.07574e-19 -0.000277547 -6.79379e-21 -0.000228122 4.95182e-20 -0.000219484 -1.10273e-19 -1.84523e-19 0.000200188 2.32378e-21 0.000168275 2.01655e-20 -4.08661e-05 -2.93569e-20 4.38737e-06 -8.01993e-05 -2.48462e-19 9.50829e-05 2.02015e-19 7.92036e-05 -1.4411e-19 0.000130054 -2.91091e-20 -0.000526127 -1.57181e-19 -0.000126049 1.90084e-19 
1561.35 0 -7.59379e-19 0.00478217 1.68944e-20 -0.00043418 4.62381e-05 4.12458e-19 -0.000254543 1.30172e-20 -0.000245631 2.98163e-20 -0.000200293 -1.02687e-19 -1.49628e-19 0.000183629 6.98934e-21 0.000164637 4.07872e-20 -3.119e-05 -5.20299e-20 2.04586e-05 -7.79981e-05 -2.53692e-19 8.59458e-05 2.00065e-19 8.88781e-05 -1.28394e-19 0.000121643 -4.63568e-20 -0.000501798 -1.43474e-19 -0.000127581 2.0256e-19 
1561.7 0 -7.76224e-19 0.00475353 3.37701e-20 -0.000432567 0.000166004 4.05752e-19 -0.000240616 3.30243e-20 -0.00027128 7.37835e-22 -0.000188276 -9.08497e-20 -1.12283e-19 0.000163131 3.45568e-21 0.00015566 5.45287e-20 -2.20259e-05 -7.73056e-20 3.54431e-05 -7.81775e-05 -2.54521e-19 7.69614e-05 1.93914e-19 9.20612e-05 -1.02903e-19 0.000114589 -6.9862e-20 -0.000478166 -1.31337e-19 -0.000129933 2.05159e-19 
1562.05 0 -8.09169e-19 0.00472186 6.83319e-20 -0.000433024 0.000283833 4.0388e-19 -0.000234989 6.01629e-20 -0.000304699 -3.10224e-20 -0.000185382 -8.52043e-20 -8.63239e-20 0.000137393 2.42443e-20 0.000141721 7.52175e-20 -9.14798e-06 -9.58708e-20 5.0097e-05 -8.17194e-05 -2.53002e-19 6.77614e-05 1.74943e-19 9.08333e-05 -7.53966e-20 0.000111092 -7.20627e-20 -0.000457197 -9.98506e-20 -0.000131801 2.11099e-19 
1562.4 0 -8.62588e-19 0.00468629 9.69653e-20 -0.000434332 0.000395908 4.02812e-19 -0.000236254 7.92668e-20 -0.00034321 -5.27779e-20 -0.000187934 -8.3623e-20 -6.33886e-20 0.000107258 6.87705e-20 0.000125068 8.31259e-20 9.18667e-06 -1.18837e-19 6.55612e-05 -8.71634e-05 -2.29022e-19 5.83352e-05 1.63786e-19 8.80018e-05 -5.23132e-20 0.000111009 -7.15265e-20 -0.000437603 -7.64523e-20 -0.00013461 2.22296e-19 
1562.75 0 -9.02542e-19 0.00464495 1.12289e-19 -0.00043509 0.00050165 3.85298e-19 -0.000241201 8.91997e-20 -0.000382121 -7.75681e-20 -0.000193519 -7.59999e-20 -4.31726e-20 7.44235e-05 9.37434e-20 0.000107582 7.14338e-20 3.23621e-05 -1.52273e-19 8.24036e-05 -9.08603e-05 -2.01639e-19 5.06984e-05 1.52933e-19 8.29778e-05 -2.73403e-20 0.000110096 -6.5466e-20 -0.000418571 -5.6343e-20 -0.000138492 2.22291e-19 
1563.1 0 -9.25239e-19 0.00459716 1.10971e-19 -0.000432977 0.000604774 3.64715e-19 -0.000245097 9.47426e-20 -0.000417562 -9.91275e-20 -0.00020127 -6.06966e-20 -1.86458e-20 4.09484e-05 1.10595e-19 8.8448e-05 5.84747e-20 5.6349e-05 -1.71342e-19 0.000101742 -9.05862e-05 -1.77965e-19 4.70314e-05 1.49888e-19 7.63271e-05 5.11328e-23 0.000105007 -5.96359e-20 -0.000400217 -3.95706e-20 -0.000142079 2.18512e-19 
1563.45 0 -9.23991e-19 0.00454401 9.51091e-20 -0.000427468 0.000711402 3.59211e-19 -0.000245863 9.96783e-20 -0.000447036 -1.09885e-19 -0.000206572 -4.62623e-20 -3.48073e-21 9.84287e-06 1.28991e-19 6.74052e-05 4.76278e-20 7.8156e-05 -1.91188e-19 0.000122016 -8.74344e-05 -1.42869e-19 4.54055e-05 1.60036e-19 7.03477e-05 2.99614e-20 9.63814e-05 -4.23081e-20 -0.000380738 -2.56695e-20 -0.000146722 2.09806e-19 
1563.8 0 -9.15109e-19 0.00448983 9.0013e-20 -0.000420349 0.000821579 3.57429e-19 -0.000244113 1.07787e-19 -0.000469133 -1.32147e-19 -0.000203626 -3.97813e-20 6.44821e-21 -1.68774e-05 1.41658e-19 4.23675e-05 1.58971e-20 9.66583e-05 -2.03435e-19 0.000139981 -8.20312e-05 -1.24223e-19 4.36251e-05 1.603e-19 6.72052e-05 5.02356e-20 8.60279e-05 -3.49471e-20 -0.000361693 -2.34365e-20 -0.000152644 2.13464e-19 
1564.15 0 -9.05692e-19 0.0044384 8.87073e-20 -0.000414451 0.000927534 3.67248e-19 -0.000243259 1.25099e-19 -0.000483427 -1.39565e-19 -0.000192213 -4.7197e-20 2.65788e-20 -3.98856e-05 1.43879e-19 1.08425e-05 -1.86585e-20 0.000110524 -1.99932e-19 0.000153186 -7.43892e-05 -1.28049e-19 3.99586e-05 1.63688e-19 6.7684e-05 6.70431e-20 7.71958e-05 -3.94551e-20 -0.000344779 -2.74536e-20 -0.000157515 2.2508e-19 
1564.5 0 -8.84075e-19 0.00438991 8.44511e-20 -0.000410651 0.00102622 3.85832e-19 -0.000245233 1.56179e-19 -0.000488779 -1.63043e-19 -0.000176101 -6.20768e-20 6.17005e-20 -5.91399e-05 1.50889e-19 -2.46967e-05 -4.12161e-20 0.000121471 -1.93033e-19 0.000159391 -6.70381e-05 -1.48847e-19 3.28908e-05 1.65221e-19 7.02482e-05 8.64041e-20 7.20672e-05 -5.9075e-20 -0.000329573 -3.63376e-20 -0.000158526 2.30038e-19 
1564.85 0 -8.55667e-19 0.00434368 7.17365e-20 -0.00040716 0.00112226 4.09568e-19 -0.000247781 1.87108e-19 -0.000486856 -1.77902e-19 -0.000157611 -8.40117e-20 9.6493e-20 -7.19196e-05 1.51504e-19 -5.85792e-05 -6.24695e-20 0.000131708 -1.92108e-19 0.000160086 -6.17552e-05 -1.5722e-19 2.34538e-05 1.65306e-19 7.38385e-05 8.6623e-20 6.93243e-05 -6.51716e-20 -0.00031766 -4.73445e-20 -0.000154347 2.10458e-19 
1565.2 0 -8.30207e-19 0.00429646 6.81704e-20 -0.000402643 0.00121789 4.41605e-19 -0.000250522 2.16847e-19 -0.000483197 -1.74246e-19 -0.000138545 -9.76193e-20 1.17097e-19 -7.61226e-05 1.53574e-19 -8.72269e-05 -9.6293e-20 0.000141447 -1.8257e-19 0.000156001 -5.88047e-05 -1.4568e-19 1.42031e-05 1.49845e-19 7.89316e-05 8.13421e-20 6.72379e-05 -7.34829e-20 -0.000309936 -7.46561e-20 -0.000145935 1.91496e-19 
1565.55 0 -8.14683e-19 0.00424442 6.65759e-20 -0.000397987 0.00131167 4.61973e-19 -0.000255491 2.50187e-19 -0.000479228 -1.81681e-19 -0.000117278 -1.149e-19 1.23552e-19 -7.25446e-05 1.41515e-19 -0.00011131 -1.18984e-19 0.000148869 -1.84712e-19 0.000146724 -5.79684e-05 -1.17826e-19 6.97578e-06 1.3517e-19 8.47828e-05 7.99034e-20 6.51619e-05 -7.8554e-20 -0.000304066 -8.13648e-20 -0.000136107 1.80592e-19 
1565.9 0 -7.94897e-19 0.00418887 7.82745e-20 -0.000395116 0.00140112 4.69075e-19 -0.000263546 2.75606e-19 -0.000470745 -1.95619e-19 -9.06947e-05 -1.35758e-19 1.21644e-19 -6.64812e-05 1.41094e-19 -0.000131502 -1.35196e-19 0.000153979 -1.91681e-19 0.000135322 -5.68356e-05 -1.02178e-19 3.19149e-06 1.2976e-19 9.17807e-05 8.25534e-20 6.4378e-05 -9.01965e-20 -0.000297119 -8.88961e-20 -0.000126738 1.7096e-19 
1566.25 0 -7.69678e-19 0.00413239 1.01299e-19 -0.000395139 0.00148335 4.79492e-19 -0.000273086 2.82225e-19 -0.000454278 -2.16348e-19 -5.7834e-05 -1.44509e-19 1.1209e-19 -6.4965e-05 1.47425e-19 -0.000146347 -1.35239e-19 0.000157491 -1.92724e-19 0.000125152 -5.38409e-05 -8.31771e-20 2.63109e-06 1.39454e-19 0.000100095 8.46658e-20 6.37328e-05 -9.55038e-20 -0.000289363 -9.11512e-20 -0.000118788 1.56151e-19 
1566.6 0 -7.4347e-19 0.00407527 1.16651e-19 -0.000397043 0.00155963 4.95818e-19 -0.000283731 2.68335e-19 -0.000428904 -2.45862e-19 -1.91271e-05 -1.34546e-19 8.81945e-20 -6.84689e-05 1.58767e-19 -0.000156518 -1.32555e-19 0.000156528 -1.98799e-19 0.000117122 -4.99069e-05 -8.12559e-20 4.48275e-06 1.42995e-19 0.00010713 8.47863e-20 6.03388e-05 -1.14663e-19 -0.000282894 -9.84714e-20 -0.000111913 1.47781e-19 
1566.95 0 -7.18386e-19 0.00401716 1.32681e-19 -0.000398212 0.0016332 4.9181e-19 -0.000297027 2.46633e-19 -0.000396049 -2.553e-19 2.38776e-05 -1.36102e-19 5.67874e-20 -7.21768e-05 1.69203e-19 -0.000165081 -1.33951e-19 0.0001502 -1.92193e-19 0.000110732 -4.63823e-05 -5.92711e-20 8.42168e-06 1.55915e-19 0.000110704 8.8504e-20 5.49103e-05 -1.30568e-19 -0.000278799 -1.02195e-19 -0.000106969 1.49492e-19 
1567.3 0 -6.91931e-19 0.00395884 1.50354e-19 -0.000398637 0.00170659 4.7851e-19 -0.00031191 2.18466e-19 -0.000359165 -2.45116e-19 6.8249e-05 -1.44683e-19 3.04267e-20 -7.55228e-05 1.69373e-19 -0.00017246 -1.21319e-19 0.000142905 -1.75509e-19 0.000104681 -4.15559e-05 -2.92679e-20 1.44423e-05 1.45155e-19 0.000113637 8.18235e-20 4.87078e-05 -1.31235e-19 -0.000277914 -1.03989e-19 -0.000104171 1.2852e-19 
1567.65 0 -6.71558e-19 0.00390111 1.68199e-19 -0.000398171 0.00178193 4.58422e-19 -0.000324438 1.99028e-19 -0.000323625 -2.30412e-19 0.000108905 -1.57155e-19 1.05694e-20 -7.99639e-05 1.62834e-19 -0.000177877 -1.05668e-19 0.000137927 -1.51956e-19 9.86504e-05 -3.32595e-05 -6.64079e-21 2.158e-05 1.23695e-19 0.00011841 6.2648e-20 4.10824e-05 -1.47892e-19 -0.000280437 -9.74703e-20 -0.000103239 1.11222e-19 
1568 0 -6.69335e-19 0.00384308 1.78786e-19 -0.000393863 0.00186134 4.4073e-19 -0.000330227 1.94093e-19 -0.000293669 -2.21222e-19 0.000141625 -1.6078e-19 -6.06149e-21 -8.58441e-05 1.61933e-19 -0.000180233 -1.04478e-19 0.00013619 -1.37843e-19 9.11391e-05 -2.10635e-05 3.01223e-21 2.66703e-05 9.39977e-20 0.000123345 6.29569e-20 3.4225e-05 -1.59617e-19 -0.000285305 -1.16299e-19 -0.000106077 7.70634e-20 
1568.35 0 -6.76863e-19 0.00378372 1.65902e-19 -0.000385192 0.00194474 4.24424e-19 -0.000327641 1.98873e-19 -0.000268156 -2.08751e-19 0.000166424 -1.71468e-19 -1.22299e-20 -9.32607e-05 1.55745e-19 -0.000181758 -9.94436e-20 0.000138413 -1.39218e-19 8.00224e-05 -6.31093e-06 1.94408e-20 2.81154e-05 6.91301e-20 0.000125401 5.53628e-20 2.9132e-05 -1.84857e-19 -0.000292019 -1.37059e-19 -0.000111595 3.76862e-20 
1568.7 0 -6.85237e-19 0.00372241 1.42918e-19 -0.00037425 0.00203092 4.23566e-19 -0.000314933 2.08849e-19 -0.000243657 -1.96013e-19 0.000185409 -1.78433e-19 -3.0006e-20 -9.88072e-05 1.60237e-19 -0.000188295 -1.00959e-19 0.00014548 -1.45177e-19 6.72318e-05 8.41163e-06 9.79744e-21 2.83911e-05 5.94633e-20 0.000122412 4.62774e-20 2.41914e-05 -1.92101e-19 -0.000298803 -1.59862e-19 -0.00011739 1.60331e-20 
1569.05 0 -6.96178e-19 0.00365743 1.33334e-19 -0.000361694 0.00212078 4.30679e-19 -0.000290768 2.2129e-19 -0.000220069 -1.90149e-19 0.000200912 -1.74043e-19 -3.91278e-20 -9.93001e-05 1.57683e-19 -0.000197847 -8.04705e-20 0.000160451 -1.60725e-19 5.24817e-05 2.18479e-05 3.86057e-21 3.04958e-05 6.17185e-20 0.000113965 4.58373e-20 2.00972e-05 -2.04804e-19 -0.000304927 -1.70549e-19 -0.00012378 5.95001e-21 
1569.4 0 -7.09734e-19 0.00358806 1.22433e-19 -0.000349765 0.00221372 4.21642e-19 -0.00025861 2.17054e-19 -0.000197904 -1.79089e-19 0.000214133 -1.51281e-19 -4.66867e-20 -9.66939e-05 1.49609e-19 -0.000206208 -5.77674e-20 0.000182495 -1.7068e-19 3.40377e-05 3.23382e-05 1.1964e-20 3.55649e-05 6.83448e-20 0.000102977 4.44862e-20 1.71207e-05 -2.18692e-19 -0.000310547 -1.7182e-19 -0.000129225 -3.0463e-21 
1569.75 0 -7.17388e-19 0.00351671 1.11479e-19 -0.000342125 0.00230419 4.0072e-19 -0.000222507 2.03048e-19 -0.000178179 -1.70225e-19 0.000222455 -1.30635e-19 -4.80775e-20 -9.3997e-05 1.45529e-19 -0.000213481 -4.7199e-20 0.000207759 -1.78001e-19 1.29945e-05 3.95526e-05 1.52494e-20 4.16762e-05 6.27912e-20 9.25932e-05 4.29768e-20 1.53516e-05 -2.22273e-19 -0.000311366 -1.80273e-19 -0.000132222 -2.44966e-21 
1570.1 0 -7.07801e-19 0.00344462 1.18644e-19 -0.000338619 0.00238749 3.90348e-19 -0.000184712 1.80822e-19 -0.000161888 -1.52207e-19 0.000223843 -9.46422e-20 -4.76443e-20 -9.39994e-05 1.50528e-19 -0.000220681 -5.03401e-20 0.000233052 -1.82692e-19 -7.57672e-06 4.4257e-05 1.20388e-20 4.626e-05 7.20463e-20 8.33562e-05 4.85616e-20 1.42972e-05 -2.31102e-19 -0.000305258 -1.7111e-19 -0.000130746 1.21243e-20 
1570.45 0 -6.92596e-19 0.00337285 1.30976e-19 -0.00033584 0.00246096 3.56623e-19 -0.00014728 1.76156e-19 -0.000148707 -1.27819e-19 0.000218562 -7.28224e-20 -5.40092e-20 -9.825e-05 1.52631e-19 -0.000228833 -7.10689e-20 0.000255588 -1.85852e-19 -2.54881e-05 4.6922e-05 1.15803e-20 5.00529e-05 8.72234e-20 7.58018e-05 5.5142e-20 1.36148e-05 -2.45811e-19 -0.000293896 -1.52035e-19 -0.000125339 2.3951e-20 
1570.8 0 -6.76255e-19 0.00330167 1.35115e-19 -0.000331464 0.00252538 3.35532e-19 -0.000111327 1.53917e-19 -0.000138435 -1.1088e-19 0.00020867 -7.72484e-20 -6.46131e-20 -0.000106304 1.76625e-19 -0.000238464 -1.03174e-19 0.000274956 -1.80508e-19 -4.06533e-05 4.71302e-05 9.41214e-21 5.32548e-05 6.19447e-20 7.03809e-05 6.33494e-20 1.29851e-05 -2.59195e-19 -0.000279136 -1.54401e-19 -0.000118962 4.4578e-20 
1571.15 0 -6.55164e-19 0.00322931 1.11839e-19 -0.000325875 0.00258726 3.10036e-19 -7.86346e-05 1.31537e-19 -0.0001318 -1.08723e-19 0.000195843 -9.72124e-20 -6.88703e-20 -0.000116455 1.88841e-19 -0.000248392 -1.13547e-19 0.000290159 -1.77913e-19 -5.0017e-05 4.33026e-05 1.40151e-20 5.59156e-05 3.05617e-20 6.60844e-05 6.64201e-20 1.17342e-05 -2.60238e-19 -0.000262366 -1.65714e-19 -0.000113751 5.87114e-20 
1571.5 0 -6.33291e-19 0.00315426 1.09545e-19 -0.00031917 0.00265142 3.03565e-19 -5.01196e-05 1.13796e-19 -0.000130675 -1.12754e-19 0.000180766 -1.07608e-19 -7.68329e-20 -0.000123618 1.86741e-19 -0.000255697 -1.19409e-19 0.000300747 -1.67222e-19 -4.97007e-05 3.46696e-05 2.09324e-20 5.93399e-05 4.29544e-21 6.13056e-05 6.35285e-20 1.03621e-05 -2.39596e-19 -0.000244273 -1.77469e-19 -0.000110441 5.67726e-20 
1571.85 0 -6.28213e-19 0.00307668 9.1256e-20 -0.000309991 0.00271493 3.06263e-19 -2.56531e-05 1.06413e-19 -0.000135572 -1.00918e-19 0.000163468 -1.04209e-19 -7.44507e-20 -0.000125187 1.77811e-19 -0.00025869 -1.12892e-19 0.000308257 -1.73585e-19 -3.94011e-05 2.40309e-05 2.28845e-20 6.37694e-05 -2.46165e-20 5.59568e-05 6.74062e-20 7.50389e-06 -2.23588e-19 -0.000226105 -1.67067e-19 -0.000109535 6.52993e-20 
1572.2 0 -6.20946e-19 0.00299847 7.64793e-20 -0.000298307 0.00276915 3.10105e-19 -5.83821e-06 1.07375e-19 -0.000144459 -8.64568e-20 0.000143454 -1.00809e-19 -7.55167e-20 -0.000121031 1.52184e-19 -0.000257419 -1.00567e-19 0.000313692 -1.65048e-19 -2.2408e-05 1.35315e-05 1.58157e-20 6.81243e-05 -4.56833e-20 4.94761e-05 7.78537e-20 2.19117e-06 -2.2122e-19 -0.00020808 -1.71017e-19 -0.000110947 8.31076e-20 
1572.55 0 -6.02893e-19 0.0029194 6.05601e-20 -0.000285717 0.00281226 3.19999e-19 9.49077e-06 1.11739e-19 -0.000156557 -8.36502e-20 0.000119807 -1.01923e-19 -8.04883e-20 -0.000111384 1.37683e-19 -0.000251756 -9.38658e-20 0.000317512 -1.66273e-19 -4.44848e-06 3.66757e-06 1.35563e-20 7.02715e-05 -5.79277e-20 4.16034e-05 7.20262e-20 -4.19603e-06 -2.22011e-19 -0.000188067 -1.52383e-19 -0.000114802 8.12024e-20 
1572.9 0 -5.7987e-19 0.0028406 3.36735e-20 -0.000275206 0.00285083 3.27406e-19 2.2203e-05 1.21146e-19 -0.000172728 -7.98239e-20 9.06644e-05 -1.01444e-19 -1.06256e-19 -0.000100237 1.33036e-19 -0.000243087 -9.16712e-20 0.000322359 -1.71602e-19 1.00341e-05 -5.28972e-06 9.8818e-21 6.95467e-05 -6.60362e-20 3.32053e-05 7.43948e-20 -1.16031e-05 -2.10105e-19 -0.000164626 -1.17807e-19 -0.000119989 8.99958e-20 
1573.25 0 -5.62031e-19 0.00276511 5.36325e-21 -0.000267251 0.00288697 3.48043e-19 3.51521e-05 1.24076e-19 -0.000194547 -7.4136e-20 5.55615e-05 -1.05428e-19 -1.18105e-19 -9.15025e-05 1.29211e-19 -0.000234183 -9.94276e-20 0.000332881 -1.81583e-19 1.88299e-05 -1.26542e-05 5.27499e-21 6.70333e-05 -6.63557e-20 2.5725e-05 6.79024e-20 -2.04496e-05 -2.11471e-19 -0.000138893 -9.4158e-20 -0.000125065 8.6251e-20 
1573.6 0 -5.50886e-19 0.00269308 -1.15109e-20 -0.00025979 0.00291954 3.63241e-19 4.97941e-05 1.16433e-19 -0.000223886 -7.53399e-20 1.48033e-05 -1.08275e-19 -1.11223e-19 -8.60068e-05 1.17169e-19 -0.000223451 -1.04457e-19 0.000350419 -1.98843e-19 1.9724e-05 -1.76657e-05 -5.8158e-21 6.34758e-05 -6.59402e-20 1.99529e-05 6.06838e-20 -2.84828e-05 -2.18303e-19 -0.000113872 -5.79245e-20 -0.000128664 7.61279e-20 
1573.95 0 -5.50095e-19 0.00262228 -2.98596e-20 -0.000251088 0.00294893 3.71332e-19 6.75405e-05 1.03496e-19 -0.000258468 -8.80033e-20 -2.96371e-05 -9.05997e-20 -9.31845e-20 -8.2139e-05 1.08571e-19 -0.000208022 -1.16821e-19 0.00037248 -2.04097e-19 1.36438e-05 -2.09003e-05 -2.28633e-20 5.97429e-05 -6.49525e-20 1.4741e-05 5.36404e-20 -3.20392e-05 -2.17851e-19 -9.0026e-05 -3.30512e-20 -0.000130835 6.24994e-20 
1574.3 0 -5.46694e-19 0.00255051 -4.16546e-20 -0.000239359 0.00297867 3.82275e-19 8.87272e-05 7.92049e-20 -0.000292948 -8.91727e-20 -7.02653e-05 -7.53751e-20 -7.26946e-20 -8.02276e-05 9.43683e-20 -0.00018643 -1.24054e-19 0.000398504 -2.1974e-19 3.06861e-06 -2.33309e-05 -5.57478e-20 5.72526e-05 -6.47832e-20 1.01033e-05 5.33888e-20 -2.97124e-05 -2.06964e-19 -6.63868e-05 -4.69254e-21 -0.000132726 4.05793e-20 
1574.65 0 -5.42662e-19 0.00247761 -5.42455e-20 -0.000224934 0.00300989 3.9122e-19 0.000112824 7.35073e-20 -0.000323336 -9.81495e-20 -9.8538e-05 -8.55279e-20 -7.33172e-20 -8.10018e-05 7.29974e-20 -0.000159484 -1.12278e-19 0.000430303 -2.36997e-19 -1.08286e-05 -2.56159e-05 -7.72998e-20 5.42642e-05 -6.68327e-20 7.54485e-06 6.13805e-20 -2.39195e-05 -2.00606e-19 -4.37455e-05 1.13213e-20 -0.000133874 2.29222e-20 
1575 0 -5.38143e-19 0.002404 -6.20201e-20 -0.000209802 0.00304146 3.97236e-19 0.000139541 7.16574e-20 -0.000346991 -9.88424e-20 -0.00011464 -9.33979e-20 -7.82263e-20 -8.32995e-05 4.19021e-20 -0.000128855 -9.80211e-20 0.000466992 -2.56666e-19 -2.40853e-05 -2.80586e-05 -8.14889e-20 4.72133e-05 -7.66318e-20 6.32311e-06 6.43247e-20 -1.83214e-05 -2.08226e-19 -2.35337e-05 3.53733e-20 -0.000134782 1.53483e-20 
1575.35 0 -5.16257e-19 0.00232978 -7.09368e-20 -0.000195922 0.00307385 4.1731e-19 0.000166479 8.34628e-20 -0.000364824 -1.19935e-19 -0.000125402 -9.19305e-20 -9.45291e-20 -8.32537e-05 2.68224e-21 -9.88414e-05 -1.08244e-19 0.0005046 -2.72747e-19 -3.16207e-05 -3.12682e-05 -8.26431e-20 3.66305e-05 -7.98344e-20 4.70151e-06 6.62896e-20 -1.53896e-05 -2.11652e-19 -4.85059e-06 5.31588e-20 -0.00013588 1.05003e-20 
1575.7 0 -4.80564e-19 0.00225274 -7.33424e-20 -0.00018295 0.00310879 4.49821e-19 0.000187788 8.7358e-20 -0.000380327 -1.42239e-19 -0.000134661 -6.78226e-20 -1.09989e-19 -7.88126e-05 -2.71483e-20 -7.61846e-05 -1.29664e-19 0.00053974 -2.90757e-19 -3.14126e-05 -3.51862e-05 -8.18891e-20 2.50609e-05 -7.51901e-20 2.63253e-06 6.59816e-20 -1.54394e-05 -2.14507e-19 1.24733e-05 6.58735e-20 -0.000136839 4.59039e-21 
1576.05 0 -4.5258e-19 0.00217307 -5.77493e-20 -0.000168628 0.0031478 4.96304e-19 0.000197424 9.02994e-20 -0.000395955 -1.55726e-19 -0.000142293 -6.08127e-20 -1.27707e-19 -7.50756e-05 -3.63909e-20 -6.29467e-05 -1.35641e-19 0.000569346 -2.85709e-19 -2.43603e-05 -3.88711e-05 -7.37125e-20 1.32124e-05 -9.17932e-20 2.55113e-06 7.91853e-20 -1.77198e-05 -2.08757e-19 2.63383e-05 6.78927e-20 -0.000137057 -1.11519e-21 
1576.4 0 -4.11165e-19 0.00209348 -5.11246e-20 -0.000152251 0.00318696 5.31675e-19 0.00019521 9.09682e-20 -0.000415052 -1.71315e-19 -0.000147756 -6.28757e-20 -1.36951e-19 -7.80054e-05 -3.0377e-20 -5.66843e-05 -1.43612e-19 0.000590372 -2.77781e-19 -1.52889e-05 -4.20189e-05 -5.75182e-20 8.29084e-07 -1.08086e-19 7.0396e-06 7.39903e-20 -2.10321e-05 -2.19745e-19 3.63266e-05 7.61821e-20 -0.000137251 -5.44728e-21 
1576.75 0 -3.67824e-19 0.00201266 -4.30416e-20 -0.00013492 0.00322014 5.3755e-19 0.000186945 9.17271e-20 -0.000437676 -1.70283e-19 -0.000150411 -8.74988e-20 -1.52781e-19 -8.65187e-05 -1.66346e-20 -5.28273e-05 -1.54794e-19 0.000602309 -2.63949e-19 -1.26157e-05 -4.40532e-05 -2.86115e-20 -1.33476e-05 -1.19695e-19 1.60646e-05 8.35552e-20 -2.59771e-05 -2.08139e-19 4.51405e-05 7.47981e-20 -0.000138959 -1.05231e-20 
1577.1 0 -3.17206e-19 0.00192883 -5.26616e-20 -0.000116987 0.00324897 5.41115e-19 0.000177549 8.0619e-20 -0.000456612 -1.72705e-19 -0.000149747 -1.05018e-19 -1.78782e-19 -9.51792e-05 -1.91429e-20 -4.5325e-05 -1.59783e-19 0.000607494 -2.59626e-19 -2.0183e-05 -4.4636e-05 6.00769e-21 -2.61741e-05 -1.06698e-19 2.76608e-05 9.0791e-20 -3.30225e-05 -1.82661e-19 5.17855e-05 5.96013e-20 -0.000141831 -2.78605e-20 
1577.45 0 -2.64747e-19 0.00184392 -6.44764e-20 -9.93839e-05 0.0032814 5.48445e-19 0.000167082 7.33057e-20 -0.000467977 -1.50773e-19 -0.00014607 -1.20931e-19 -1.8778e-19 -0.000101056 -2.81577e-20 -3.4131e-05 -1.57767e-19 0.000607268 -2.5538e-19 -3.69224e-05 -4.33646e-05 3.10335e-20 -3.21613e-05 -9.7308e-20 4.12308e-05 1.05431e-19 -3.86173e-05 -1.38895e-19 5.22834e-05 4.38575e-20 -0.000144504 -5.3613e-20 
1577.8 0 -2.05092e-19 0.00175916 -7.12179e-20 -8.47675e-05 0.00332079 5.57407e-19 0.000155979 4.18523e-20 -0.000470834 -1.3192e-19 -0.000137875 -1.43458e-19 -2.0874e-19 -0.000105046 -2.96074e-20 -2.52648e-05 -1.55903e-19 0.000604697 -2.4781e-19 -6.26525e-05 -3.91135e-05 5.44498e-20 -3.23221e-05 -8.00483e-20 5.65316e-05 1.03577e-19 -3.8867e-05 -1.15855e-19 4.70508e-05 3.95704e-20 -0.000146119 -7.46262e-20 
1578.15 0 -1.59528e-19 0.00167257 -7.04876e-20 -7.43267e-05 0.00336438 5.72196e-19 0.000147445 2.31316e-20 -0.000462515 -9.79045e-20 -0.000123968 -1.6603e-19 -2.16588e-19 -0.000106976 -2.4187e-20 -2.16476e-05 -1.60045e-19 0.00060288 -2.36865e-19 -9.46825e-05 -3.13602e-05 7.96754e-20 -2.95835e-05 -6.53817e-20 7.0882e-05 1.14876e-19 -3.48173e-05 -1.01702e-19 4.1389e-05 2.3108e-20 -0.000144985 -9.18681e-20 
1578.5 0 -1.23023e-19 0.00158569 -8.09621e-20 -6.66375e-05 0.00340619 5.8021e-19 0.000143389 1.77964e-20 -0.000445018 -8.21087e-20 -0.000106234 -1.95489e-19 -2.44804e-19 -0.000106938 -2.52438e-20 -2.21143e-05 -1.60677e-19 0.000603924 -2.33397e-19 -0.000125259 -2.10433e-05 9.63619e-20 -2.61855e-05 -6.25939e-20 8.16087e-05 1.25012e-19 -2.83044e-05 -8.96453e-20 3.89062e-05 1.49677e-20 -0.000140682 -9.46692e-20 
1578.85 0 -1.14736e-19 0.00150193 -9.22651e-20 -6.02627e-05 0.00343844 5.77344e-19 0.000144344 1.10534e-20 -0.000420536 -6.90354e-20 -8.40834e-05 -2.27297e-19 -2.68948e-19 -0.000107025 -4.25337e-20 -2.43409e-05 -1.47221e-19 0.000609094 -2.3105e-19 -0.000148775 -9.2783e-06 1.09718e-19 -2.40836e-05 -4.87784e-20 8.841e-05 1.34042e-19 -1.94968e-05 -6.48872e-20 4.03095e-05 -2.45388e-21 -0.000135761 -9.06994e-20 
1579.2 0 -9.79912e-20 0.00142397 -1.08168e-19 -5.4392e-05 0.00345794 5.6874e-19 0.000150418 -5.05823e-22 -0.000388703 -5.39866e-20 -5.59155e-05 -2.63928e-19 -2.86505e-19 -0.000108013 -6.25448e-20 -2.96149e-05 -1.3887e-19 0.000618232 -2.2169e-19 -0.000163412 3.11326e-06 1.21223e-19 -2.37161e-05 -3.57777e-20 9.24756e-05 1.47345e-19 -8.8933e-06 -4.71235e-20 4.58248e-05 -1.27248e-20 -0.000132002 -9.07408e-20 
1579.55 0 -7.73974e-20 0.00135324 -1.16369e-19 -4.89852e-05 0.0034651 5.53564e-19 0.000162295 -8.91116e-21 -0.000351072 -2.34379e-20 -2.37959e-05 -2.77594e-19 -3.00289e-19 -0.000111261 -8.33327e-20 -3.94199e-05 -1.30729e-19 0.000628208 -2.0907e-19 -0.00016697 1.57764e-05 1.44831e-19 -2.54019e-05 -3.46005e-20 9.21918e-05 1.66535e-19 2.72269e-06 -2.16409e-20 5.41047e-05 -3.04224e-20 -0.000129049 -8.99895e-20 
1579.9 0 -6.32358e-20 0.00128609 -1.10606e-19 -4.42487e-05 0.00346393 5.48373e-19 0.000181935 -4.09836e-21 -0.00031197 3.46468e-21 7.99177e-06 -2.93163e-19 -3.41538e-19 -0.000119587 -8.70179e-20 -5.34304e-05 -1.39625e-19 0.000636359 -1.97581e-19 -0.000159397 3.02321e-05 1.69304e-19 -2.90314e-05 -2.25566e-20 8.40118e-05 1.70843e-19 1.34769e-05 -7.63795e-21 6.31621e-05 -3.91182e-20 -0.000125272 -7.73811e-20 
1580.25 0 -4.30927e-20 0.00121757 -1.02455e-19 -4.10186e-05 0.00345999 5.32568e-19 0.000207275 4.0202e-21 -0.000277249 2.55916e-20 3.50518e-05 -3.16971e-19 -3.67948e-19 -0.000134107 -1.03359e-19 -6.93037e-05 -1.50182e-19 0.000642098 -2.09938e-19 -0.000146 4.57402e-05 1.91903e-19 -3.34724e-05 -2.19954e-20 6.86391e-05 1.58756e-19 1.92132e-05 9.29971e-21 7.21811e-05 -2.88582e-20 -0.000120919 -6.06314e-20 
1580.6 0 -2.81665e-20 0.0011462 -9.45342e-20 -3.98989e-05 0.00345407 5.21495e-19 0.000234524 2.55086e-20 -0.000249881 2.38292e-20 5.2434e-05 -3.37991e-19 -3.64857e-19 -0.000152556 -9.07179e-20 -8.57342e-05 -1.46076e-19 0.00064298 -2.14381e-19 -0.000132555 5.93027e-05 1.9924e-19 -3.78147e-05 -1.1969e-20 5.10643e-05 1.31326e-19 1.88676e-05 2.94882e-20 8.08974e-05 -7.99654e-21 -0.000114976 -3.67447e-20 
1580.95 0 -2.37378e-20 0.00107218 -8.36182e-20 -4.0041e-05 0.0034444 5.15518e-19 0.00026115 2.14014e-20 -0.000228102 1.3203e-20 5.79799e-05 -3.44756e-19 -3.42015e-19 -0.000170134 -7.5436e-20 -0.000103778 -1.4539e-19 0.000634871 -2.30983e-19 -0.00012354 7.26058e-05 1.85203e-19 -4.08055e-05 1.25124e-21 3.53137e-05 1.126e-19 1.5063e-05 5.32441e-20 8.82927e-05 1.43058e-21 -0.000108069 -9.20156e-22 
1581.3 0 -2.92377e-20 0.000996929 -5.0616e-20 -4.04982e-05 0.00343099 5.023e-19 0.000284857 2.61242e-20 -0.000209919 1.69328e-20 5.73505e-05 -3.40654e-19 -3.23467e-19 -0.000183228 -6.26613e-20 -0.000119764 -1.52708e-19 0.000614837 -2.28217e-19 -0.000120367 8.82071e-05 1.64201e-19 -4.0358e-05 1.48326e-20 2.23024e-05 1.04655e-19 9.01025e-06 5.70534e-20 9.38221e-05 7.12201e-21 -0.0001022 1.08264e-20 
1581.65 0 -3.29168e-20 0.000921427 -2.74912e-20 -4.06795e-05 0.00341403 4.7191e-19 0.00030802 4.07621e-20 -0.000192581 2.1902e-20 5.58946e-05 -3.25577e-19 -2.92806e-19 -0.000192924 -4.66811e-20 -0.00013035 -1.59602e-19 0.000580887 -2.30822e-19 -0.000120943 0.000103843 1.37203e-19 -3.7086e-05 2.16768e-20 1.18217e-05 1.07911e-19 9.03848e-07 6.66392e-20 9.83563e-05 5.31313e-21 -9.58389e-05 1.88885e-20 
1582 0 -3.06492e-20 0.000844997 3.53823e-21 -4.1152e-05 0.00339731 4.67349e-19 0.00033506 5.63833e-20 -0.000173723 1.99221e-20 5.42863e-05 -3.16076e-19 -2.62737e-19 -0.000200609 -2.79189e-20 -0.000136285 -1.6368e-19 0.000534331 -2.19595e-19 -0.000121337 0.000117242 1.42868e-19 -3.26906e-05 4.12703e-20 3.13179e-06 1.17237e-19 -7.30717e-06 8.13258e-20 0.000103099 6.75394e-21 -8.84816e-05 3.59047e-20 
1582.35 0 -3.61754e-22 0.000768258 1.85126e-20 -4.39842e-05 0.00338516 4.53932e-19 0.000364577 6.70759e-20 -0.000152595 5.69688e-21 5.57059e-05 -3.08167e-19 -2.43376e-19 -0.000204789 -9.73109e-21 -0.000138584 -1.81447e-19 0.000480634 -2.19149e-19 -0.000119336 0.00012705 1.48574e-19 -2.62339e-05 5.15937e-20 -3.4195e-06 1.305e-19 -1.32256e-05 1.10964e-19 0.0001064 -3.91968e-21 -8.06085e-05 5.15475e-20 
1582.7 0 4.4957e-20 0.000693294 1.75429e-20 -5.02159e-05 0.00337686 4.55025e-19 0.000391131 6.21003e-20 -0.0001266 -6.28618e-22 6.12566e-05 -2.94873e-19 -2.22812e-19 -0.000204928 2.34895e-21 -0.000138312 -1.8347e-19 0.000423545 -2.222e-19 -0.00011439 0.0001327 1.53635e-19 -1.47981e-05 6.46435e-20 -8.98415e-06 1.27787e-19 -1.73846e-05 1.40985e-19 0.000107057 -1.1967e-20 -7.09205e-05 5.98931e-20 
1583.05 0 8.62161e-20 0.000620133 1.69378e-20 -5.73021e-05 0.0033706 4.4301e-19 0.000411642 6.90479e-20 -9.34069e-05 1.1351e-20 6.80826e-05 -2.82881e-19 -1.95652e-19 -0.000204569 2.53851e-20 -0.000134512 -1.93039e-19 0.000365598 -2.26295e-19 -0.000105951 0.000136251 1.44933e-19 7.87483e-07 8.48215e-20 -1.61628e-05 1.31235e-19 -2.23732e-05 1.60595e-19 0.000106872 6.40779e-22 -6.09638e-05 6.65242e-20 
1583.4 0 1.29472e-19 0.000547831 1.79966e-20 -6.23295e-05 0.00336355 4.18286e-19 0.000428963 6.56045e-20 -5.33136e-05 2.90054e-20 7.38664e-05 -2.77863e-19 -1.61654e-19 -0.000204116 5.5684e-20 -0.000126419 -2.07879e-19 0.000309748 -2.24589e-19 -9.33108e-05 0.000141181 1.48492e-19 1.77156e-05 1.11831e-19 -2.61357e-05 1.44464e-19 -2.80195e-05 1.63375e-19 0.00010638 7.62803e-21 -5.12375e-05 6.65765e-20 
1583.75 0 1.66619e-19 0.000473745 1.17386e-20 -6.28953e-05 0.0033539 3.84678e-19 0.000444321 5.72983e-20 -8.421e-06 3.99713e-20 7.61233e-05 -2.73002e-19 -1.47461e-19 -0.000200718 7.83467e-20 -0.000117844 -2.10601e-19 0.000260963 -2.26967e-19 -7.7766e-05 0.000147834 1.38618e-19 3.53731e-05 1.21167e-19 -3.74284e-05 1.63922e-19 -3.39528e-05 1.55701e-19 0.000104658 1.15911e-20 -3.86957e-05 5.71057e-20 
1584.1 0 2.17917e-19 0.00039559 3.95598e-21 -5.91873e-05 0.00334318 3.51223e-19 0.000454124 4.33955e-20 3.97836e-05 5.61552e-20 7.11378e-05 -2.8011e-19 -1.2364e-19 -0.000196524 6.97688e-20 -0.000111953 -2.07024e-19 0.000223887 -2.21529e-19 -5.98876e-05 0.000153738 1.32591e-19 5.24725e-05 1.40785e-19 -4.93454e-05 1.8356e-19 -4.1645e-05 1.4684e-19 0.000102178 4.17993e-21 -2.31459e-05 4.23383e-20 
1584.45 0 2.5408e-19 0.000315223 -1.76935e-20 -5.34494e-05 0.00333192 3.30422e-19 0.000459129 3.00597e-20 8.84341e-05 6.57166e-20 6.03647e-05 -2.92656e-19 -1.00233e-19 -0.000196976 6.86285e-20 -0.00010688 -2.01615e-19 0.000200523 -2.14485e-19 -3.95138e-05 0.000156002 1.25858e-19 6.90273e-05 1.56115e-19 -6.19021e-05 2.02957e-19 -4.90313e-05 1.54346e-19 0.000101749 -5.21134e-21 -5.9793e-06 3.77487e-20 
1584.8 0 2.83431e-19 0.000237223 -3.4086e-20 -4.95921e-05 0.00331959 3.0667e-19 0.000464773 1.69917e-20 0.000132739 6.03784e-20 4.87962e-05 -3.01237e-19 -7.99707e-20 -0.000203496 7.69387e-20 -0.000100454 -1.99868e-19 0.000191284 -1.93666e-19 -1.85459e-05 0.000154356 1.2039e-19 8.54739e-05 1.6447e-19 -7.37052e-05 2.24735e-19 -5.33778e-05 1.58859e-19 0.000104072 -1.3844e-21 1.16607e-05 3.0579e-20 
1585.15 0 2.91367e-19 0.000163975 -4.38126e-20 -5.02234e-05 0.00330354 2.96283e-19 0.000475083 1.5208e-20 0.000173059 3.40769e-20 3.88856e-05 -3.01106e-19 -6.29304e-20 -0.000211884 9.15687e-20 -9.22914e-05 -2.10271e-19 0.000192836 -1.71804e-19 2.96594e-06 0.00014958 1.05108e-19 9.90722e-05 1.75025e-19 -8.57911e-05 2.41649e-19 -5.55112e-05 1.42636e-19 0.000108819 -4.69513e-21 2.70887e-05 3.6347e-20 
1585.5 0 2.86582e-19 9.42658e-05 -3.34307e-20 -5.44095e-05 0.00328348 2.93714e-19 0.000490284 3.08972e-20 0.00021134 1.97149e-20 2.90907e-05 -3.11101e-19 -6.16496e-20 -0.000218387 6.78834e-20 -8.62434e-05 -2.29536e-19 0.00020213 -1.58311e-19 2.47044e-05 0.00014072 9.85467e-20 0.000110363 1.83261e-19 -0.000100098 2.59986e-19 -5.86667e-05 1.28233e-19 0.000116932 -2.19836e-21 4.04339e-05 4.48003e-20 
1585.85 0 2.73929e-19 2.66868e-05 -3.963e-20 -6.0652e-05 0.00326397 2.75011e-19 0.000506558 4.71147e-20 0.000246336 6.62657e-21 1.66934e-05 -3.2693e-19 -6.58506e-20 -0.000220144 4.68987e-20 -8.80742e-05 -2.22161e-19 0.00021746 -1.38404e-19 4.58431e-05 0.000126446 1.01242e-19 0.000121473 1.8814e-19 -0.000116246 2.75796e-19 -6.52069e-05 1.32126e-19 0.0001277 5.62435e-21 5.39278e-05 4.98607e-20 
1586.2 0 2.67795e-19 -3.98886e-05 -5.405e-20 -6.84459e-05 0.00324884 2.50764e-19 0.000520447 3.4411e-20 0.000277682 1.54525e-20 1.04847e-06 -3.27322e-19 -6.80794e-20 -0.000217275 2.57806e-20 -9.72354e-05 -2.23479e-19 0.000233048 -1.21657e-19 6.65691e-05 0.000106383 8.78846e-20 0.000132599 1.94831e-19 -0.000133129 2.78873e-19 -7.15215e-05 1.21529e-19 0.000138825 4.89524e-21 7.05547e-05 5.96494e-20 
1586.55 0 2.59737e-19 -0.000106094 -7.42183e-20 -7.64092e-05 0.00323781 2.17433e-19 0.000529784 1.11469e-20 0.000307196 1.75461e-20 -1.41892e-05 -3.17849e-19 -6.61614e-20 -0.000214482 2.56422e-20 -0.000110322 -2.23413e-19 0.000243994 -1.10345e-19 8.64039e-05 8.35578e-05 9.02502e-20 0.000142331 1.96563e-19 -0.000148883 2.60433e-19 -7.37129e-05 1.02947e-19 0.000147647 -1.43714e-20 9.13945e-05 7.01441e-20 
1586.9 0 2.79872e-19 -0.000173381 -9.35725e-20 -8.48158e-05 0.00322641 2.02963e-19 0.00053225 8.44946e-21 0.000337215 3.8202e-20 -2.43078e-05 -3.23518e-19 -6.2901e-20 -0.000212074 2.22598e-20 -0.000122031 -2.17575e-19 0.000249927 -1.14396e-19 0.00010696 6.13541e-05 9.34079e-20 0.000149851 1.93806e-19 -0.000161022 2.39954e-19 -7.57297e-05 8.7296e-20 0.000153623 -2.97679e-20 0.000112046 7.2492e-20 
1587.25 0 3.08148e-19 -0.000246289 -1.07134e-19 -9.50784e-05 0.00321141 2.01866e-19 0.000527808 1.02864e-20 0.000366408 3.99834e-20 -2.74314e-05 -3.15867e-19 -4.10098e-20 -0.000206238 1.91017e-20 -0.000125321 -2.07998e-19 0.00025487 -1.10911e-19 0.000128917 4.11718e-05 1.07893e-19 0.000154001 1.73237e-19 -0.000167828 2.1851e-19 -7.92845e-05 7.79895e-20 0.000160615 -4.2843e-20 0.000129108 7.76947e-20 
1587.6 0 3.33539e-19 -0.000326329 -1.23203e-19 -0.000106139 0.00319224 2.1742e-19 0.000515834 7.33879e-21 0.000391394 3.40003e-20 -2.23089e-05 -3.04204e-19 -1.21114e-20 -0.000195642 1.14173e-20 -0.000119208 -1.79904e-19 0.00025976 -1.26693e-19 0.000148338 2.65671e-05 1.16711e-19 0.000154049 1.61975e-19 -0.000170864 1.8579e-19 -8.14667e-05 7.2622e-20 0.000170159 -6.28757e-20 0.000141967 7.79916e-20 
1587.95 0 3.51221e-19 -0.00040979 -1.4918e-19 -0.000115209 0.00316799 2.38057e-19 0.000495646 1.38802e-20 0.000409612 9.55137e-21 -7.44401e-06 -2.80849e-19 1.41568e-20 -0.000182305 2.73269e-20 -0.000106634 -1.53691e-19 0.000259484 -1.40022e-19 0.000165688 2.08334e-05 1.35917e-19 0.000153283 1.60215e-19 -0.000171681 1.5917e-19 -8.12466e-05 7.07626e-20 0.000181259 -7.09459e-20 0.000150463 7.81877e-20 
1588.3 0 3.56703e-19 -0.000493534 -1.82515e-19 -0.000121807 0.00313997 2.4477e-19 0.000473055 4.92002e-21 0.000422275 -2.64845e-20 1.35448e-05 -2.58897e-19 2.89855e-20 -0.000170509 5.19415e-20 -8.96189e-05 -1.31297e-19 0.000252077 -1.69865e-19 0.00018535 2.22066e-05 1.57975e-19 0.000154239 1.7415e-19 -0.000168046 1.47769e-19 -7.97275e-05 5.27681e-20 0.000192557 -6.03774e-20 0.000156515 6.2417e-20 
1588.65 0 3.58143e-19 -0.000577176 -2.19824e-19 -0.000129048 0.00311102 2.40062e-19 0.00045733 8.46735e-21 0.000435939 -4.2494e-20 3.74823e-05 -2.5629e-19 4.14378e-20 -0.000161469 7.08836e-20 -7.09686e-05 -1.3679e-19 0.000241163 -1.94575e-19 0.000206328 2.73671e-05 1.80346e-19 0.000157879 1.82873e-19 -0.000162873 1.48923e-19 -7.88305e-05 3.57922e-20 0.000202585 -4.67067e-20 0.000160054 3.80488e-20 
1589 0 3.64098e-19 -0.000661384 -2.41079e-19 -0.000139916 0.00308239 2.45794e-19 0.000450469 1.45351e-20 0.000451751 -5.07381e-20 6.28351e-05 -2.6999e-19 5.07359e-20 -0.000154053 8.26919e-20 -5.273e-05 -1.48927e-19 0.000230301 -2.0641e-19 0.00022414 3.48753e-05 1.95465e-19 0.000162206 1.80172e-19 -0.000160878 1.56193e-19 -8.23986e-05 2.59311e-20 0.000211157 -3.75303e-20 0.000160302 2.20324e-20 
1589.35 0 3.64895e-19 -0.000746385 -2.57371e-19 -0.000154135 0.00305124 2.55829e-19 0.000449822 1.63978e-20 0.000464655 -5.57932e-20 8.66017e-05 -2.79803e-19 5.7739e-20 -0.000149099 8.37292e-20 -3.62766e-05 -1.55795e-19 0.000221028 -2.25576e-19 0.000237886 4.16615e-05 2.16568e-19 0.000164141 1.69559e-19 -0.000161758 1.50872e-19 -9.10708e-05 1.10898e-20 0.000221 -3.34318e-20 0.000158549 1.27723e-20 
1589.7 0 3.75421e-19 -0.000831674 -2.49709e-19 -0.000167654 0.00301256 2.82488e-19 0.00045206 1.59142e-20 0.000470876 -7.87748e-20 0.000107221 -2.71972e-19 5.73421e-20 -0.000149009 9.30577e-20 -2.14564e-05 -1.5186e-19 0.000212695 -2.47974e-19 0.000249626 4.29414e-05 2.32318e-19 0.000162412 1.54861e-19 -0.000161428 1.43835e-19 -0.000102818 -1.39615e-20 0.000233969 -3.69272e-20 0.000156647 4.26516e-21 
1590.05 0 3.73744e-19 -0.000917595 -2.36748e-19 -0.000176725 0.00296525 2.9512e-19 0.000451584 1.23574e-20 0.00047077 -1.14984e-19 0.000124917 -2.75258e-19 5.75795e-20 -0.000151809 1.00628e-19 -6.59411e-06 -1.36401e-19 0.000203847 -2.42441e-19 0.000260606 3.82858e-05 2.28125e-19 0.000157054 1.58213e-19 -0.000158719 1.40555e-19 -0.000117069 -3.71361e-20 0.000249053 -4.79549e-20 0.000155391 -8.54866e-21 
1590.4 0 3.78829e-19 -0.00100477 -2.21538e-19 -0.000179902 0.00291382 2.96223e-19 0.000447147 9.44325e-21 0.000465081 -1.38389e-19 0.000139668 -2.75787e-19 3.9044e-20 -0.000153652 1.0922e-19 9.16594e-06 -1.35975e-19 0.00019701 -2.35926e-19 0.000266968 2.9285e-05 2.14466e-19 0.000150585 1.4713e-19 -0.000157168 1.36959e-19 -0.000132585 -4.85103e-20 0.000263949 -4.77575e-20 0.000153401 -1.12719e-20 
1590.75 0 3.83597e-19 -0.00109157 -2.11945e-19 -0.000178942 0.00286147 2.94572e-19 0.000443126 9.42817e-22 0.000453632 -1.51821e-19 0.000150382 -2.69453e-19 2.00973e-20 -0.000156226 1.20611e-19 2.61653e-05 -1.25689e-19 0.00019187 -2.35405e-19 0.000264313 1.51154e-05 1.92697e-19 0.000147518 1.30408e-19 -0.000158757 1.26732e-19 -0.000146983 -7.03452e-20 0.000277096 -4.37386e-20 0.000148243 -9.68302e-21 
1591.1 0 4.00169e-19 -0.00117578 -1.97589e-19 -0.000177703 0.00280848 3.07081e-19 0.000440862 -1.07675e-20 0.000437164 -1.6044e-19 0.000155629 -2.49442e-19 2.46906e-20 -0.000161857 1.18596e-19 4.46084e-05 -1.1688e-19 0.000184541 -2.26787e-19 0.00025417 -4.34295e-06 1.63659e-19 0.000148717 1.23259e-19 -0.000162792 1.29471e-19 -0.000159135 -8.40874e-20 0.00028781 -3.13311e-20 0.000140356 -5.80299e-21 
1591.45 0 4.14004e-19 -0.00125736 -1.69555e-19 -0.00017694 0.00275814 3.27731e-19 0.000434941 -3.4897e-20 0.000419077 -1.79781e-19 0.000156072 -2.50985e-19 1.78705e-20 -0.000170086 9.73676e-20 6.18918e-05 -1.07458e-19 0.000175233 -2.13597e-19 0.000240964 -2.84648e-05 1.3118e-19 0.000148242 1.20669e-19 -0.000169862 1.27088e-19 -0.000167958 -8.73143e-20 0.000295972 -2.28188e-20 0.000133214 -1.31094e-20 
1591.8 0 4.09175e-19 -0.00133726 -1.43815e-19 -0.000174178 0.00271112 3.41136e-19 0.000419476 -6.20471e-20 0.000401801 -1.85926e-19 0.000153153 -2.56244e-19 2.2029e-20 -0.000181414 6.05861e-20 7.792e-05 -9.42203e-20 0.000166824 -1.99131e-19 0.000227499 -5.64295e-05 9.15587e-20 0.00014328 1.23328e-19 -0.000177756 1.24165e-19 -0.000174367 -7.80432e-20 0.000302696 -3.8599e-20 0.000126933 -1.48791e-20 
1592.15 0 3.89015e-19 -0.00141535 -1.28091e-19 -0.0001672 0.00266201 3.42785e-19 0.000396283 -9.1447e-20 0.000382946 -2.11317e-19 0.000145407 -2.53668e-19 1.67905e-20 -0.000193699 3.54215e-20 9.22351e-05 -8.44929e-20 0.000159721 -1.68626e-19 0.000214328 -8.54229e-05 4.20645e-20 0.000137563 1.27704e-19 -0.000181863 1.29158e-19 -0.000178563 -7.77202e-20 0.000308779 -4.47374e-20 0.000121389 -4.93668e-21 
1592.5 0 3.7221e-19 -0.00148975 -1.29596e-19 -0.000155528 0.00260626 3.40322e-19 0.000370514 -9.18798e-20 0.000361168 -2.14668e-19 0.000131005 -2.55751e-19 -7.62994e-22 -0.000202762 9.87458e-21 0.000102156 -6.67155e-20 0.000151962 -1.3899e-19 0.000198761 -0.000113648 9.11652e-21 0.000133559 1.24914e-19 -0.000182414 1.45105e-19 -0.000181138 -7.50696e-20 0.000313889 -5.25748e-20 0.000117317 1.41118e-20 
1592.85 0 3.61873e-19 -0.00156012 -1.45191e-19 -0.000140847 0.00254285 3.43814e-19 0.000345209 -8.57935e-20 0.000339666 -2.11842e-19 0.000112038 -2.45516e-19 -1.97699e-20 -0.000206028 -1.05438e-20 0.000110643 -7.36487e-20 0.000142275 -1.19731e-19 0.000178733 -0.000139406 2.64828e-21 0.000131472 1.25598e-19 -0.000183328 1.65126e-19 -0.00018194 -6.7541e-20 0.000317257 -5.21284e-20 0.000115207 2.04031e-20 
1593.2 0 3.56112e-19 -0.00162771 -1.55797e-19 -0.000124765 0.002477 3.27695e-19 0.0003219 -8.03657e-20 0.0003193 -1.99466e-19 9.38744e-05 -2.4578e-19 -4.29098e-20 -0.000204169 -2.11899e-20 0.000120313 -8.16048e-20 0.000130291 -9.7883e-20 0.00015562 -0.000158977 -3.96233e-21 0.000131413 1.47533e-19 -0.000184605 1.68561e-19 -0.000181269 -6.69436e-20 0.000318643 -5.60876e-20 0.00011348 2.02296e-20 
1593.55 0 3.65232e-19 -0.00169205 -1.57161e-19 -0.000107014 0.00241471 3.06808e-19 0.000299737 -7.58533e-20 0.000297391 -1.68456e-19 7.84775e-05 -2.51045e-19 -6.20608e-20 -0.000202988 -2.68441e-20 0.000131743 -7.77908e-20 0.000117873 -7.98873e-20 0.000135592 -0.000171981 -1.44568e-20 0.000134329 1.36318e-19 -0.000183139 1.68997e-19 -0.00018086 -7.5933e-20 0.000317586 -5.12897e-20 0.000109306 2.09573e-20 
1593.9 0 3.74333e-19 -0.00175239 -1.59277e-19 -8.63499e-05 0.00235603 2.65837e-19 0.000277687 -8.48345e-20 0.00027631 -1.50968e-19 6.39268e-05 -2.42825e-19 -7.7815e-20 -0.000207067 -3.17742e-20 0.000144366 -6.92483e-20 0.000104758 -6.26663e-20 0.000121859 -0.000180957 -3.48321e-20 0.000141553 1.20005e-19 -0.000179697 1.67632e-19 -0.000180759 -7.09908e-20 0.000313831 -5.01213e-20 0.000104094 3.92805e-20 
1594.25 0 3.91273e-19 -0.00180931 -1.67446e-19 -6.22804e-05 0.00229899 2.38527e-19 0.00025431 -8.60281e-20 0.000260782 -1.30775e-19 4.86093e-05 -2.33609e-19 -7.14711e-20 -0.000215 -4.71166e-20 0.000155668 -5.08397e-20 8.68296e-05 -5.15247e-20 0.000115881 -0.00018667 -4.78114e-20 0.000152143 1.10674e-19 -0.000175261 1.58503e-19 -0.00018063 -6.97486e-20 0.000308206 -4.64409e-20 9.81398e-05 6.18063e-20 
1594.6 0 3.96057e-19 -0.00186392 -1.81273e-19 -3.6197e-05 0.00224247 2.15851e-19 0.000230042 -7.10175e-20 0.000249125 -1.14361e-19 3.34316e-05 -2.35791e-19 -5.10219e-20 -0.000222852 -4.69157e-20 0.000165058 -3.08905e-20 6.36312e-05 -4.13565e-20 0.000118182 -0.000189524 -5.65208e-20 0.00016383 1.08545e-19 -0.00016672 1.7403e-19 -0.000181205 -7.92067e-20 0.000301597 -4.91654e-20 9.0111e-05 7.05918e-20 
1594.95 0 3.96095e-19 -0.00191796 -1.95785e-19 -8.62894e-06 0.00218518 1.91903e-19 0.000211482 -5.36753e-20 0.000239721 -1.00869e-19 2.10721e-05 -2.47023e-19 -3.57832e-20 -0.000227837 -6.92709e-20 0.00017249 9.25136e-21 4.22508e-05 -2.89266e-20 0.000125159 -0.000188714 -5.7519e-20 0.000174862 1.28448e-19 -0.000152684 1.74828e-19 -0.000183318 -9.07476e-20 0.000294055 -5.03392e-20 8.10774e-05 9.2543e-20 
1595.3 0 3.96773e-19 -0.00197233 -2.10719e-19 2.10499e-05 0.00212611 1.73043e-19 0.00020168 -3.40939e-20 0.000232939 -9.25716e-20 1.19509e-05 -2.51068e-19 -9.40352e-21 -0.000229826 -7.58307e-20 0.000177955 5.81741e-20 2.7431e-05 -2.25194e-20 0.000130936 -0.000184047 -5.70859e-20 0.000183715 1.51785e-19 -0.00013615 1.57304e-19 -0.000184824 -9.52643e-20 0.000285368 -4.30948e-20 7.09893e-05 9.22599e-20 
1595.65 0 4.01123e-19 -0.00202527 -2.40306e-19 5.0458e-05 0.00206294 1.64766e-19 0.000196918 -1.42021e-20 0.000227513 -8.03171e-20 6.21377e-06 -2.40177e-19 4.67945e-21 -0.000229376 -5.74672e-20 0.000182257 1.05643e-19 1.48647e-05 -1.42967e-20 0.000133603 -0.000176636 -6.51554e-20 0.000188549 1.66965e-19 -0.000120171 1.33965e-19 -0.000185496 -1.16444e-19 0.000275749 -3.1482e-20 5.92473e-05 8.50532e-20 
1596 0 3.97765e-19 -0.00207577 -2.49853e-19 7.645e-05 0.00199648 1.54787e-19 0.000194872 6.90414e-21 0.000222292 -7.14433e-20 5.56619e-06 -2.23617e-19 8.05516e-21 -0.000225709 -3.48306e-20 0.000183871 1.43096e-19 -2.58798e-06 5.26094e-22 0.00013649 -0.000167202 -8.37505e-20 0.000188264 1.73648e-19 -0.000106077 1.14382e-19 -0.000185196 -1.33843e-19 0.000265366 -2.14719e-20 4.78996e-05 6.92938e-20 
1596.35 0 3.76806e-19 -0.00212092 -2.42185e-19 9.90578e-05 0.00193045 1.3548e-19 0.000195187 1.15827e-21 0.000213572 -6.46667e-20 9.25809e-06 -2.18953e-19 1.49402e-20 -0.000217021 -4.53773e-21 0.000178992 1.69296e-19 -2.77809e-05 2.78979e-20 0.000140087 -0.000157078 -1.04368e-19 0.000183072 1.70777e-19 -9.47e-05 1.0033e-19 -0.00018282 -1.3988e-19 0.000253261 -3.76749e-20 3.86175e-05 6.95712e-20 
1596.7 0 3.63656e-19 -0.00215724 -2.26086e-19 0.000121035 0.00186312 1.01859e-19 0.000196118 -2.44456e-20 0.000198509 -6.16599e-20 1.27362e-05 -2.02644e-19 2.10172e-20 -0.000201749 2.24366e-20 0.000168004 1.88284e-19 -5.5604e-05 4.99323e-20 0.000142667 -0.00014848 -1.13787e-19 0.000174144 1.61732e-19 -8.46344e-05 8.51793e-20 -0.000177522 -1.40082e-19 0.00024096 -4.57423e-20 3.24653e-05 6.14737e-20 
1597.05 0 3.48226e-19 -0.00218695 -2.0437e-19 0.000143588 0.00179094 6.90342e-20 0.000196939 -4.59975e-20 0.000178644 -7.55044e-20 1.10008e-05 -1.86892e-19 1.01131e-20 -0.00018278 5.25326e-20 0.000156424 2.03027e-19 -7.77024e-05 6.4254e-20 0.00014562 -0.000143926 -1.3485e-19 0.000162774 1.39853e-19 -7.51209e-05 6.28639e-20 -0.000167997 -1.1754e-19 0.000230212 -5.02372e-20 3.05729e-05 6.86692e-20 
1597.4 0 3.33491e-19 -0.00221493 -1.87642e-19 0.00016536 0.00171411 3.19183e-20 0.000199081 -7.56932e-20 0.000155328 -8.10307e-20 5.31733e-06 -1.84092e-19 -5.23842e-21 -0.000166429 6.42184e-20 0.000147808 2.11978e-19 -8.94642e-05 4.29463e-20 0.000152424 -0.000142289 -1.67531e-19 0.000151221 1.19504e-19 -6.67967e-05 3.89706e-20 -0.00015475 -1.01852e-19 0.000221741 -4.7109e-20 3.15091e-05 7.34807e-20 
1597.75 0 3.20259e-19 -0.00224023 -1.80618e-19 0.000185305 0.00163352 -8.77788e-21 0.000202868 -1.00737e-19 0.000131152 -8.32408e-20 -1.43815e-06 -1.81404e-19 -1.90243e-20 -0.000156642 8.58804e-20 0.000140585 2.3176e-19 -9.00119e-05 2.77268e-20 0.000164333 -0.000138868 -1.99592e-19 0.00014144 9.36737e-20 -5.87001e-05 5.13915e-21 -0.000142133 -8.24896e-20 0.000216903 -5.01212e-20 3.22858e-05 7.0491e-20 
1598.1 0 3.14644e-19 -0.00226 -1.73754e-19 0.000203958 0.00154675 -3.32358e-20 0.000208453 -1.12256e-19 0.000110604 -8.34876e-20 -8.9739e-06 -1.8503e-19 -4.26205e-20 -0.000155005 1.10455e-19 0.000129595 2.43111e-19 -8.32926e-05 9.14847e-21 0.000182178 -0.000131552 -2.21622e-19 0.000134234 6.65039e-20 -5.21332e-05 -7.49218e-21 -0.000132975 -6.98612e-20 0.00021558 -4.86629e-20 3.18127e-05 8.32801e-20 
1598.45 0 3.01865e-19 -0.0022766 -1.58241e-19 0.00022196 0.00145536 -4.39175e-20 0.000215783 -1.18076e-19 9.26536e-05 -8.37459e-20 -1.66677e-05 -1.91608e-19 -4.6212e-20 -0.000160296 1.23657e-19 0.000112658 2.33631e-19 -7.47898e-05 -2.70312e-20 0.000202018 -0.000120658 -2.31276e-19 0.000127494 5.32225e-20 -4.89633e-05 -1.78836e-20 -0.000125461 -5.55349e-20 0.000216098 -4.96949e-20 3.16551e-05 9.54416e-20 
1598.8 0 2.75377e-19 -0.00229186 -1.33812e-19 0.000240789 0.0013651 -4.36611e-20 0.000222206 -1.15884e-19 7.3924e-05 -9.96868e-20 -2.4461e-05 -1.85261e-19 -4.70808e-20 -0.000165396 1.23666e-19 9.20493e-05 2.10448e-19 -6.5603e-05 -6.37869e-20 0.000218472 -0.000108345 -2.39143e-19 0.000117718 3.94305e-20 -4.75688e-05 -1.47913e-20 -0.000118682 -4.11327e-20 0.000216477 -5.89229e-20 3.33616e-05 9.94951e-20 
1599.15 0 2.46685e-19 -0.00230573 -1.10846e-19 0.000260694 0.00127976 -5.5155e-20 0.000225647 -1.21658e-19 5.27278e-05 -1.0948e-19 -3.34491e-05 -1.76005e-19 -5.41758e-20 -0.000165123 1.13296e-19 7.25908e-05 1.86354e-19 -5.51464e-05 -9.57838e-20 0.000232649 -9.84574e-05 -2.43045e-19 0.000104566 2.64667e-20 -4.62902e-05 -9.15284e-21 -0.000112213 -1.96992e-20 0.000213801 -5.45903e-20 3.52616e-05 9.32439e-20 
1599.5 0 2.00484e-19 -0.00231901 -8.87921e-20 0.000278928 0.00119992 -6.61526e-20 0.000227456 -1.34599e-19 2.81067e-05 -1.05285e-19 -4.44636e-05 -1.53191e-19 -5.97933e-20 -0.000159575 1.14378e-19 5.64431e-05 1.66029e-19 -4.43374e-05 -1.27218e-19 0.000246198 -9.36484e-05 -2.34601e-19 8.94733e-05 3.81946e-22 -4.69126e-05 -8.98736e-21 -0.000105054 -1.98555e-20 0.000210366 -4.41414e-20 3.67196e-05 7.36139e-20 
1599.85 0 1.59154e-19 -0.00233347 -6.42562e-20 0.00029287 0.00112412 -8.85454e-20 0.000230051 -1.44331e-19 9.90359e-07 -1.23905e-19 -5.60366e-05 -1.36784e-19 -6.44347e-20 -0.000151203 1.0631e-19 3.98206e-05 1.43634e-19 -3.3839e-05 -1.48887e-19 0.000256228 -9.19851e-05 -2.04952e-19 7.3452e-05 -4.28217e-20 -5.04628e-05 -1.87822e-20 -9.68797e-05 -1.8438e-20 0.000211331 -4.42459e-20 3.76157e-05 6.18649e-20 
1600.2 0 1.42688e-19 -0.00234942 -4.8598e-20 0.000302369 0.00105319 -1.04214e-19 0.000232999 -1.63643e-19 -2.52589e-05 -1.50636e-19 -6.71825e-05 -1.29949e-19 -7.04607e-20 -0.000143958 1.19767e-19 2.15323e-05 1.28244e-19 -2.45529e-05 -1.81424e-19 0.000262525 -9.26982e-05 -1.83914e-19 5.60869e-05 -8.00878e-20 -5.54544e-05 -3.39581e-20 -8.84983e-05 -2.15361e-20 0.000215156 -3.01492e-20 3.72669e-05 3.6619e-20 
1600.55 0 1.55257e-19 -0.00236425 -3.03623e-20 0.000306985 0.00098901 -1.1656e-19 0.000236468 -1.7947e-19 -4.45819e-05 -1.7746e-19 -7.78763e-05 -1.16282e-19 -9.00009e-20 -0.000138898 1.24276e-19 3.95443e-06 1.21434e-19 -1.90683e-05 -1.99789e-19 0.000268681 -9.63316e-05 -1.71809e-19 3.89962e-05 -1.20876e-19 -6.07492e-05 -3.53968e-20 -8.09518e-05 -4.74801e-21 0.000217178 -2.3675e-20 3.85359e-05 1.66243e-21 
1600.9 0 1.81066e-19 -0.00237592 -1.67057e-20 0.000305644 0.000931895 -1.12185e-19 0.000242557 -1.93966e-19 -5.48831e-05 -1.99948e-19 -8.6156e-05 -1.14892e-19 -8.60493e-20 -0.000135077 1.26975e-19 -1.24347e-05 1.31774e-19 -1.76738e-05 -1.98724e-19 0.000274337 -0.000100667 -1.79029e-19 2.64571e-05 -1.40326e-19 -6.49441e-05 -3.45134e-20 -7.61091e-05 1.49454e-20 0.000217796 -9.80691e-21 4.3472e-05 -1.79763e-20 
1601.25 0 2.08262e-19 -0.00238346 -1.16735e-20 0.000300938 0.000879568 -1.06135e-19 0.000251255 -2.04038e-19 -5.86359e-05 -2.00593e-19 -9.26169e-05 -1.12061e-19 -7.12059e-20 -0.000132102 1.11638e-19 -2.59942e-05 1.50863e-19 -1.50338e-05 -1.88017e-19 0.000275552 -0.000105297 -1.56697e-19 1.94654e-05 -1.42998e-19 -6.62319e-05 -5.12726e-20 -7.57408e-05 1.88559e-20 0.000217983 7.49547e-21 5.19327e-05 -3.09061e-20 
1601.6 0 2.37521e-19 -0.00238774 -1.6846e-20 0.000297583 0.000828484 -1.19732e-19 0.000257937 -2.06903e-19 -5.50223e-05 -1.8662e-19 -0.000100787 -1.19741e-19 -6.07275e-20 -0.000130731 9.70894e-20 -3.30607e-05 1.85164e-19 -9.03829e-06 -1.79281e-19 0.000271459 -0.000112436 -1.55232e-19 1.6871e-05 -1.54124e-19 -6.45076e-05 -6.15707e-20 -7.79384e-05 2.9672e-20 0.000217257 3.42348e-20 6.30292e-05 -5.64409e-20 
1601.95 0 2.74914e-19 -0.00239067 -3.20676e-20 0.00029639 0.000778558 -1.40486e-19 0.000255528 -1.94432e-19 -4.07284e-05 -1.82509e-19 -0.000110886 -1.26787e-19 -5.22107e-20 -0.000131541 9.2818e-20 -2.94531e-05 2.13218e-19 -7.63611e-06 -1.61022e-19 0.000262464 -0.000123198 -1.49945e-19 1.63479e-05 -1.68548e-19 -6.04809e-05 -6.82419e-20 -7.84955e-05 4.55268e-20 0.000214291 4.99954e-20 7.4584e-05 -7.76881e-20 
1602.3 0 3.07648e-19 -0.00239188 -4.9933e-20 0.000294001 0.000729348 -1.44916e-19 0.0002419 -2.03056e-19 -1.37907e-05 -1.77336e-19 -0.000121883 -1.19188e-19 -6.77563e-20 -0.00013292 8.14457e-20 -1.07148e-05 2.3919e-19 -1.7962e-05 -1.56699e-19 0.000248429 -0.000135691 -1.35047e-19 1.62659e-05 -1.94906e-19 -5.38003e-05 -7.91666e-20 -7.78671e-05 6.68461e-20 0.000208912 5.13613e-20 8.20918e-05 -9.36595e-20 
1602.65 0 3.19382e-19 -0.00238927 -7.63329e-20 0.000289952 0.00067757 -1.53591e-19 0.000221457 -2.07814e-19 1.99075e-05 -1.74183e-19 -0.000134375 -1.33097e-19 -6.71835e-20 -0.0001341 6.32734e-20 2.18125e-05 2.71614e-19 -3.54e-05 -1.58702e-19 0.000231597 -0.000147443 -1.05934e-19 1.66696e-05 -2.18139e-19 -4.51797e-05 -8.43799e-20 -7.92646e-05 6.87571e-20 0.000201479 4.7378e-20 8.35052e-05 -1.07356e-19 
1603 0 3.36725e-19 -0.00238181 -1.08999e-19 0.000286861 0.00061999 -1.61753e-19 0.000199866 -2.09166e-19 5.045e-05 -1.80343e-19 -0.000145601 -1.50038e-19 -6.6774e-20 -0.000134174 4.9949e-20 6.04534e-05 2.82041e-19 -5.12445e-05 -1.50299e-19 0.000214809 -0.000157112 -8.15541e-20 1.47457e-05 -2.25712e-19 -3.71053e-05 -9.00453e-20 -8.20816e-05 6.75051e-20 0.000190256 4.14093e-20 8.03471e-05 -1.03785e-19 
1603.35 0 3.55746e-19 -0.00237173 -1.32072e-19 0.000285461 0.000559194 -1.73682e-19 0.000179854 -2.09384e-19 7.46706e-05 -2.05972e-19 -0.000150694 -1.67575e-19 -6.99465e-20 -0.000134305 2.8272e-20 9.95394e-05 2.95079e-19 -6.01296e-05 -1.58166e-19 0.00019722 -0.000163539 -4.97949e-20 9.95804e-06 -2.43758e-19 -3.06512e-05 -8.9789e-20 -8.42543e-05 6.60525e-20 0.000176875 3.39066e-20 7.42638e-05 -1.11733e-19 
1603.7 0 3.72519e-19 -0.0023603 -1.44297e-19 0.000282984 0.000499969 -1.81518e-19 0.000162814 -2.01128e-19 9.32733e-05 -2.27595e-19 -0.000149506 -1.77631e-19 -7.10438e-20 -0.000136942 2.71795e-21 0.000136723 2.98145e-19 -6.17004e-05 -1.56996e-19 0.000177507 -0.000168179 -4.89289e-20 4.01772e-06 -2.50704e-19 -2.56766e-05 -8.72899e-20 -8.6467e-05 7.12564e-20 0.000164725 1.93566e-20 6.53025e-05 -1.1907e-19 
1604.05 0 3.88716e-19 -0.00234874 -1.40792e-19 0.000279944 0.000441573 -1.88402e-19 0.000148016 -2.02384e-19 0.000107786 -2.40826e-19 -0.000146423 -1.88492e-19 -8.66355e-20 -0.00014072 -2.53629e-20 0.000168454 3.00411e-19 -6.12417e-05 -1.49869e-19 0.000155792 -0.000173946 -6.6468e-20 -3.01793e-06 -2.5697e-19 -2.26035e-05 -9.21595e-20 -8.92899e-05 7.97168e-20 0.00015492 -7.54032e-21 5.64933e-05 -1.32705e-19 
1604.4 0 4.05381e-19 -0.00233789 -1.42214e-19 0.000280009 0.000382327 -1.91725e-19 0.000133622 -2.20754e-19 0.000122448 -2.59052e-19 -0.0001424 -1.83322e-19 -1.01403e-19 -0.00014244 -5.36362e-20 0.00018988 3.13242e-19 -6.45746e-05 -1.13935e-19 0.000133386 -0.000181085 -6.90397e-20 -8.34122e-06 -2.56567e-19 -2.34829e-05 -7.47866e-20 -9.21127e-05 5.51713e-20 0.000146667 -4.30635e-20 5.09569e-05 -1.30619e-19 
1604.75 0 4.28748e-19 -0.00232485 -1.45046e-19 0.000283583 0.000320965 -1.9138e-19 0.000118555 -2.42759e-19 0.000142237 -2.7083e-19 -0.000137512 -1.69356e-19 -9.66871e-20 -0.00014281 -8.45361e-20 0.000202689 3.13518e-19 -7.1654e-05 -8.09039e-20 0.000111996 -0.00018529 -3.61346e-20 -7.03918e-06 -2.44625e-19 -2.75273e-05 -4.76422e-20 -9.43119e-05 3.02506e-20 0.000138003 -9.36698e-20 4.90179e-05 -1.20561e-19 
1605.1 0 4.39339e-19 -0.00230662 -1.55867e-19 0.000287785 0.000255822 -1.8742e-19 0.000101476 -2.57681e-19 0.000167954 -2.72553e-19 -0.000136786 -1.56504e-19 -8.89449e-20 -0.00014507 -1.01569e-19 0.000212407 3.47036e-19 -8.04925e-05 -4.45918e-20 8.92371e-05 -0.000185765 -1.27182e-20 3.4325e-06 -2.13007e-19 -3.36631e-05 -3.02227e-20 -9.41312e-05 2.15823e-20 0.00012661 -1.42265e-19 5.0507e-05 -1.15854e-19 
1605.45 0 4.31998e-19 -0.00228401 -1.96339e-19 0.000292118 0.000191059 -1.95821e-19 8.40867e-05 -2.73308e-19 0.000199515 -2.70321e-19 -0.000141566 -1.36625e-19 -8.25855e-20 -0.00014988 -1.40872e-19 0.000220864 3.72035e-19 -9.07827e-05 -2.44587e-20 6.00388e-05 -0.000184707 -1.39077e-21 2.04873e-05 -1.80178e-19 -4.2457e-05 -1.35747e-20 -8.99465e-05 1.50885e-20 0.000112192 -2.09618e-19 5.46275e-05 -1.18615e-19 
1605.8 0 4.27442e-19 -0.00226088 -2.19234e-19 0.000296915 0.000131305 -2.10359e-19 6.79301e-05 -2.80342e-19 0.000238765 -2.5932e-19 -0.000147943 -1.24687e-19 -6.58759e-20 -0.000157111 -1.66778e-19 0.000226304 3.8667e-19 -0.000103499 -1.57378e-20 2.25925e-05 -0.000181974 9.28918e-21 4.00472e-05 -1.59427e-19 -5.06394e-05 1.14775e-20 -8.2018e-05 1.78013e-20 9.57275e-05 -2.54662e-19 5.85127e-05 -1.08274e-19 
1606.15 0 4.07829e-19 -0.00224189 -2.24547e-19 0.000300821 7.56029e-05 -1.96296e-19 5.391e-05 -2.69411e-19 0.000284884 -2.32075e-19 -0.000152356 -1.29813e-19 -4.75081e-20 -0.000164509 -1.99348e-19 0.000225314 3.80741e-19 -0.000118758 -1.67184e-20 -2.02775e-05 -0.000178289 -2.86161e-21 5.77432e-05 -1.46728e-19 -5.44623e-05 3.16146e-20 -7.35395e-05 2.93311e-20 7.91089e-05 -2.85012e-19 6.12507e-05 -9.31538e-20 
1606.5 0 3.95493e-19 -0.00222868 -2.34697e-19 0.000301182 2.2321e-05 -1.75463e-19 4.37004e-05 -2.5731e-19 0.000333377 -2.05204e-19 -0.000153485 -1.29973e-19 -2.1021e-20 -0.000169078 -2.09383e-19 0.000214637 3.75017e-19 -0.000136408 -1.97349e-20 -6.31578e-05 -0.00017474 1.44291e-22 6.95801e-05 -1.41807e-19 -5.49194e-05 4.57154e-20 -6.79894e-05 4.95736e-20 6.27979e-05 -3.10932e-19 6.25863e-05 -7.2135e-20 
1606.85 0 3.81582e-19 -0.00221764 -2.45239e-19 0.000297482 -2.71033e-05 -1.58768e-19 3.5194e-05 -2.51761e-19 0.000377304 -1.76427e-19 -0.000150033 -1.38425e-19 -3.69679e-21 -0.000169466 -2.16594e-19 0.000195531 3.84701e-19 -0.000156106 -2.28133e-20 -0.000104249 -0.000172403 -1.62258e-21 7.42654e-05 -1.30947e-19 -5.32224e-05 6.15736e-20 -6.28089e-05 5.06293e-20 4.60148e-05 -3.42767e-19 6.29029e-05 -6.70971e-20 
1607.2 0 3.86344e-19 -0.0022041 -2.53684e-19 0.000291826 -7.11292e-05 -1.54971e-19 2.50758e-05 -2.38115e-19 0.000413058 -1.5035e-19 -0.000144418 -1.40144e-19 3.60676e-22 -0.000166152 -2.18697e-19 0.000171532 3.80338e-19 -0.000175 -2.22543e-20 -0.00014236 -0.000172343 1.64557e-20 7.30204e-05 -1.09596e-19 -4.98216e-05 8.77257e-20 -5.60157e-05 5.10101e-20 3.06291e-05 -3.59558e-19 6.33637e-05 -6.6687e-20 
1607.55 0 3.85865e-19 -0.00218731 -2.57615e-19 0.000286588 -0.000111778 -1.69199e-19 1.26572e-05 -2.36854e-19 0.000441214 -1.27106e-19 -0.000136814 -1.30117e-19 -1.70366e-21 -0.000160089 -2.07173e-19 0.000147834 3.71262e-19 -0.000190342 -2.40946e-20 -0.000173967 -0.000173831 8.38256e-21 6.80657e-05 -7.25369e-20 -4.66967e-05 1.10774e-19 -4.95306e-05 5.10798e-20 1.91853e-05 -3.65285e-19 6.40903e-05 -8.09122e-20 
1607.9 0 3.8348e-19 -0.00216977 -2.6697e-19 0.000283248 -0.000151571 -1.73451e-19 -4.94939e-07 -2.15448e-19 0.000463497 -1.06661e-19 -0.000123431 -1.21086e-19 2.1718e-20 -0.000152199 -1.66931e-19 0.000129222 3.36606e-19 -0.0002027 -4.26585e-20 -0.000199045 -0.000175804 -7.5847e-21 5.92948e-05 -5.23523e-20 -4.4078e-05 1.32392e-19 -4.51901e-05 3.76363e-20 1.134e-05 -3.59623e-19 6.35204e-05 -8.90437e-20 
1608.25 0 3.86766e-19 -0.00215355 -2.69129e-19 0.000282151 -0.00019072 -1.70053e-19 -1.32955e-05 -1.84306e-19 0.000481097 -8.13211e-20 -0.000105233 -1.084e-19 4.52254e-20 -0.00014235 -1.23005e-19 0.000119257 3.03775e-19 -0.000212772 -4.90002e-20 -0.000218133 -0.000176724 -8.76665e-21 4.77484e-05 -3.46555e-20 -4.32695e-05 1.32528e-19 -4.31965e-05 2.53989e-20 6.30661e-06 -3.35557e-19 6.07544e-05 -1.03841e-19 
1608.6 0 3.78163e-19 -0.0021403 -2.64307e-19 0.000284186 -0.000228371 -1.59303e-19 -2.60258e-05 -1.91385e-19 0.000493799 -5.25617e-20 -8.49416e-05 -9.06469e-20 5.94382e-20 -0.000132289 -9.50735e-20 0.000115811 2.71006e-19 -0.00021988 -4.11736e-20 -0.000230828 -0.000175245 -1.5761e-20 3.55713e-05 -1.06293e-20 -4.65624e-05 1.17279e-19 -4.17016e-05 1.65057e-20 3.45394e-06 -3.073e-19 5.82014e-05 -1.03982e-19 
1608.95 0 3.6273e-19 -0.00212948 -2.55017e-19 0.000289351 -0.00026182 -1.37303e-19 -3.62982e-05 -1.9426e-19 0.000502682 -8.06355e-21 -6.37602e-05 -7.80948e-20 6.49036e-20 -0.000123115 -7.71386e-20 0.000116796 2.55536e-19 -0.000226673 -3.64027e-20 -0.00023848 -0.000171085 -3.85361e-20 2.23131e-05 -4.72979e-21 -5.23785e-05 9.20039e-20 -4.00267e-05 1.63979e-20 1.05302e-06 -2.63886e-19 5.55167e-05 -9.24187e-20 
1609.3 0 3.57326e-19 -0.00211824 -2.40206e-19 0.000297824 -0.00029423 -1.18417e-19 -4.281e-05 -2.0661e-19 0.000507681 3.67288e-20 -4.27022e-05 -5.70322e-20 6.65924e-20 -0.000114124 -4.85883e-20 0.000124234 2.4671e-19 -0.000238491 -4.59528e-20 -0.000243472 -0.000164633 -5.52131e-20 5.5705e-06 -1.91175e-20 -5.72475e-05 6.76e-20 -3.96648e-05 1.15631e-20 -2.34304e-06 -2.22373e-19 5.06632e-05 -6.90206e-20 
1609.65 0 3.69095e-19 -0.00210639 -2.21402e-19 0.000307443 -0.000332701 -1.08948e-19 -4.76305e-05 -2.32873e-19 0.000505632 5.41058e-20 -1.97916e-05 -5.03822e-20 5.21059e-20 -0.000104826 -2.79964e-20 0.000137324 2.52976e-19 -0.000255875 -6.13904e-20 -0.000248495 -0.000157685 -6.23653e-20 -1.62236e-05 -3.83498e-20 -5.98864e-05 5.15611e-20 -4.04486e-05 6.73982e-21 -7.57481e-06 -1.89737e-19 4.45657e-05 -3.61689e-20 
1610 0 3.76205e-19 -0.00209362 -2.18559e-19 0.00031572 -0.0003818 -9.70867e-20 -5.17395e-05 -2.54087e-19 0.000493644 7.29135e-20 7.05653e-06 -3.89764e-20 3.31999e-20 -9.18413e-05 -1.9198e-20 0.000151325 2.71998e-19 -0.000275535 -9.13542e-20 -0.00025669 -0.000151789 -6.3697e-20 -4.05421e-05 -5.46655e-20 -6.15732e-05 3.4028e-20 -3.89307e-05 1.42351e-20 -1.67289e-05 -1.61723e-19 3.95085e-05 -3.21896e-21 
1610.35 0 3.92777e-19 -0.00207799 -2.26946e-19 0.000322062 -0.000440064 -9.82458e-20 -5.27992e-05 -2.66661e-19 0.000472124 8.08066e-20 3.46979e-05 -1.36123e-20 1.71631e-20 -7.28116e-05 -1.56582e-20 0.000164473 2.86546e-19 -0.000296935 -1.04143e-19 -0.000268091 -0.000146949 -7.13667e-20 -6.1637e-05 -7.65625e-20 -6.39482e-05 2.00764e-20 -3.35665e-05 2.10051e-20 -3.06255e-05 -1.34049e-19 3.53451e-05 2.89133e-20 
1610.7 0 4.08461e-19 -0.002058 -2.27752e-19 0.000324835 -0.000501878 -1.10918e-19 -4.72889e-05 -2.70716e-19 0.000443326 8.22065e-20 5.65826e-05 1.20548e-20 1.2587e-20 -5.06529e-05 -3.4523e-20 0.000179735 2.93668e-19 -0.000321339 -1.18521e-19 -0.000280421 -0.000141615 -8.13088e-20 -7.66528e-05 -7.45187e-20 -6.92427e-05 2.43059e-20 -2.38181e-05 3.15852e-20 -4.64963e-05 -1.10143e-19 2.99546e-05 5.42797e-20 
1611.05 0 4.25958e-19 -0.00203743 -2.24935e-19 0.000321333 -0.000564129 -1.41556e-19 -3.48635e-05 -2.66836e-19 0.000412429 7.83461e-20 6.91939e-05 3.22344e-20 1.80548e-20 -3.10745e-05 -6.44824e-20 0.000197633 2.91264e-19 -0.000346903 -1.25969e-19 -0.000292699 -0.00013525 -1.04774e-19 -8.75093e-05 -8.00463e-20 -7.76713e-05 5.46823e-20 -9.25644e-06 4.64021e-20 -5.99626e-05 -1.06699e-19 2.32214e-05 7.42825e-20 
1611.4 0 4.47961e-19 -0.00201974 -2.10467e-19 0.000312393 -0.000625067 -1.87858e-19 -1.75615e-05 -2.4214e-19 0.000382032 7.50887e-20 7.07502e-05 4.53544e-20 2.51681e-20 -1.70312e-05 -1.02959e-19 0.00021411 2.87769e-19 -0.000371114 -1.30131e-19 -0.000302362 -0.000128602 -1.14033e-19 -9.67994e-05 -8.59788e-20 -8.56705e-05 8.73583e-20 8.36781e-06 6.68534e-20 -7.0914e-05 -1.12401e-19 1.6335e-05 1.12495e-19 
1611.75 0 4.6265e-19 -0.00200253 -1.94491e-19 0.000301551 -0.000682319 -2.54393e-19 1.65797e-06 -2.16092e-19 0.000350506 7.74311e-20 6.16122e-05 4.70607e-20 4.63145e-20 -7.62023e-06 -1.33763e-19 0.000225364 2.63706e-19 -0.000396368 -1.16697e-19 -0.000307118 -0.000122943 -1.22478e-19 -0.000104069 -8.51849e-20 -9.08419e-05 1.16377e-19 2.57568e-05 7.66844e-20 -8.10795e-05 -1.14079e-19 1.04424e-05 1.39029e-19 
1612.1 0 4.82865e-19 -0.00198189 -1.66462e-19 0.000290224 -0.000734022 -3.23558e-19 1.77503e-05 -1.89578e-19 0.000318375 7.94857e-20 4.66041e-05 5.34571e-20 8.52133e-20 9.70976e-07 -1.7656e-19 0.000229933 2.45131e-19 -0.00042325 -1.06699e-19 -0.000308559 -0.000122467 -1.13772e-19 -0.000108179 -7.57652e-20 -9.33971e-05 1.3332e-19 3.83528e-05 9.45724e-20 -8.98231e-05 -1.14453e-19 6.69157e-06 1.61974e-19 
1612.45 0 4.91077e-19 -0.00195842 -1.33662e-19 0.000279029 -0.000779395 -3.91219e-19 2.74823e-05 -1.74129e-19 0.000287787 7.47509e-20 3.18765e-05 6.29349e-20 9.88442e-20 1.119e-05 -1.96919e-19 0.000229739 2.20489e-19 -0.00044927 -8.98843e-20 -0.000306969 -0.000128652 -1.22988e-19 -0.00011124 -5.99915e-20 -9.42446e-05 1.4788e-19 4.46802e-05 9.78038e-20 -9.70455e-05 -1.20956e-19 5.52308e-06 1.75055e-19 
1612.8 0 4.95792e-19 -0.00193569 -1.08429e-19 0.000267275 -0.000814581 -4.22003e-19 3.0158e-05 -1.50234e-19 0.000260786 8.15296e-20 2.19791e-05 7.88654e-20 1.00332e-19 1.9509e-05 -2.15164e-19 0.000227981 2.08938e-19 -0.000473038 -8.14998e-20 -0.000300263 -0.000136518 -1.27609e-19 -0.000115787 -3.5816e-20 -9.4078e-05 1.4853e-19 4.84997e-05 1.01684e-19 -0.000101761 -1.37469e-19 6.4885e-06 1.83171e-19 
1613.15 0 5.08375e-19 -0.00191233 -8.62697e-20 0.000252664 -0.000839258 -4.35136e-19 2.78594e-05 -1.4062e-19 0.000237756 9.04574e-20 1.71265e-05 8.1665e-20 1.21791e-19 2.1163e-05 -2.14345e-19 0.00022539 2.13105e-19 -0.000494742 -9.62017e-20 -0.000286924 -0.000140624 -1.28831e-19 -0.00011934 -4.17692e-20 -9.37023e-05 1.28253e-19 5.27653e-05 1.17989e-19 -0.000103144 -1.68487e-19 8.66293e-06 1.97185e-19 
1613.5 0 5.20645e-19 -0.00188642 -7.41922e-20 0.000235486 -0.000859636 -4.50165e-19 2.28388e-05 -1.269e-19 0.000220535 9.49707e-20 1.64325e-05 1.00103e-19 1.47162e-19 1.79031e-05 -2.06918e-19 0.00021931 2.25136e-19 -0.000513077 -1.08806e-19 -0.000267692 -0.000141599 -1.43996e-19 -0.00011929 -4.546e-20 -9.36517e-05 1.10066e-19 5.67146e-05 1.15286e-19 -0.000101996 -2.21366e-19 9.76506e-06 2.08559e-19 
1613.85 0 5.36531e-19 -0.00185847 -6.81904e-20 0.000219216 -0.0008814 -4.55838e-19 1.52353e-05 -1.11442e-19 0.000212545 9.59094e-20 2.16967e-05 1.21867e-19 1.63681e-19 1.29278e-05 -1.96615e-19 0.000208439 2.36145e-19 -0.000523386 -1.24518e-19 -0.000245154 -0.000142895 -1.44633e-19 -0.000115119 -3.95722e-20 -9.36369e-05 1.09305e-19 5.80948e-05 1.02156e-19 -9.85653e-05 -2.59203e-19 7.43919e-06 1.9503e-19 
1614.2 0 5.29542e-19 -0.00182964 -4.907e-20 0.000205024 -0.00090462 -4.64359e-19 5.78729e-06 -9.0981e-20 0.000210907 9.65897e-20 3.27884e-05 1.59914e-19 1.62761e-19 4.79584e-06 -2.00509e-19 0.000195893 2.2067e-19 -0.000524625 -1.43882e-19 -0.000223952 -0.000145336 -1.33994e-19 -0.000108731 -3.31124e-20 -9.29393e-05 1.07678e-19 5.75752e-05 8.91869e-20 -9.27316e-05 -2.8672e-19 4.1553e-06 1.74185e-19 
1614.55 0 5.02509e-19 -0.00180075 -1.77878e-20 0.000191297 -0.000926795 -4.62292e-19 -1.99695e-06 -6.19838e-20 0.000210718 1.10222e-19 4.51114e-05 1.88562e-19 1.54154e-19 -8.33584e-06 -1.83994e-19 0.000182863 2.16068e-19 -0.000519189 -1.58936e-19 -0.000209786 -0.000146615 -1.1256e-19 -0.000103598 -2.97545e-20 -9.29521e-05 1.06072e-19 5.72978e-05 8.06645e-20 -8.37586e-05 -3.292e-19 4.64719e-06 1.54561e-19 
1614.9 0 4.62193e-19 -0.00177227 9.45663e-21 0.00017856 -0.000950589 -4.46834e-19 -3.86127e-06 -3.10201e-20 0.000211666 1.31983e-19 5.62257e-05 2.29487e-19 1.50611e-19 -2.63932e-05 -1.60232e-19 0.000170756 2.05246e-19 -0.000505076 -1.7789e-19 -0.000204586 -0.000146144 -1.04899e-19 -0.00010065 -3.78755e-20 -9.39671e-05 8.7618e-20 5.81477e-05 8.25956e-20 -7.15359e-05 -3.67171e-19 8.08199e-06 1.42507e-19 
1615.25 0 4.22197e-19 -0.00174442 2.45822e-20 0.000169317 -0.000976949 -4.40586e-19 4.88083e-07 -1.12416e-21 0.000212658 1.33009e-19 6.65396e-05 2.51294e-19 1.2948e-19 -4.76333e-05 -1.36301e-19 0.000163029 1.97666e-19 -0.000481918 -1.91347e-19 -0.000208526 -0.000145149 -9.18417e-20 -9.93975e-05 -4.66705e-20 -9.40068e-05 8.14005e-20 6.09907e-05 7.91655e-20 -5.92923e-05 -3.94057e-19 1.07929e-05 1.21891e-19 
1615.6 0 3.92446e-19 -0.00171477 3.47255e-20 0.000165473 -0.00100425 -4.4501e-19 7.03012e-06 1.07055e-20 0.000212327 1.22025e-19 7.79659e-05 2.6326e-19 1.09742e-19 -6.75287e-05 -1.08824e-19 0.000160336 1.74429e-19 -0.000453734 -2.13481e-19 -0.000220441 -0.000144401 -9.36679e-20 -9.97115e-05 -4.07168e-20 -9.28786e-05 8.08521e-20 6.58559e-05 7.88241e-20 -4.87704e-05 -3.77439e-19 1.09558e-05 1.16195e-19 
1615.95 0 3.54017e-19 -0.00168276 5.32006e-20 0.000166708 -0.00103357 -4.38435e-19 1.10007e-05 1.71493e-20 0.000210365 1.11815e-19 8.75674e-05 2.45294e-19 1.02845e-19 -8.10429e-05 -7.19806e-20 0.000159842 1.34216e-19 -0.000422315 -2.12795e-19 -0.000236827 -0.000142772 -1.00188e-19 -0.00010147 -4.20055e-20 -9.24137e-05 9.11966e-20 7.38847e-05 7.78828e-20 -3.97319e-05 -3.68274e-19 8.48664e-06 1.13559e-19 
1616.3 0 3.15812e-19 -0.0016507 5.85448e-20 0.000171146 -0.00106754 -4.21847e-19 1.02079e-05 4.5162e-21 0.000207925 9.38204e-20 8.98559e-05 2.26678e-19 1.24165e-19 -8.71303e-05 -5.30135e-20 0.000158341 1.028e-19 -0.000389447 -1.94512e-19 -0.000254127 -0.00014011 -1.08813e-19 -0.00010595 -5.3708e-20 -9.59906e-05 1.03618e-19 8.66309e-05 7.12891e-20 -3.16112e-05 -3.53129e-19 4.11668e-06 1.19872e-19 
1616.65 0 2.88585e-19 -0.00162051 5.7226e-20 0.000176403 -0.00110568 -4.19e-19 5.65563e-06 -1.74797e-21 0.000206783 5.7993e-20 8.53597e-05 2.08096e-19 1.6504e-19 -8.72128e-05 -4.06689e-20 0.000152746 8.69136e-20 -0.000355358 -1.88488e-19 -0.000269961 -0.000138385 -1.23486e-19 -0.000111625 -5.7822e-20 -0.000103932 1.06739e-19 0.000102571 8.20477e-20 -2.38095e-05 -3.33715e-19 -8.08597e-08 1.23114e-19 
1617 0 2.61902e-19 -0.00159107 4.6844e-20 0.000182507 -0.00114524 -4.18574e-19 -2.37353e-06 9.81586e-21 0.000206942 3.31376e-20 7.70684e-05 1.73907e-19 1.87432e-19 -8.01123e-05 -2.97357e-20 0.000143045 7.41172e-20 -0.000321362 -1.79775e-19 -0.000283233 -0.000137357 -1.10127e-19 -0.000116397 -6.71802e-20 -0.000114702 1.09085e-19 0.000118047 8.7137e-20 -1.67613e-05 -3.02078e-19 -3.532e-06 1.167e-19 
1617.35 0 2.40785e-19 -0.0015607 2.69597e-20 0.000191463 -0.00118573 -4.12287e-19 -1.34114e-05 -2.86631e-21 0.00020828 1.35303e-20 6.38537e-05 1.54026e-19 2.03436e-19 -6.5159e-05 -1.15572e-20 0.000131651 8.17223e-20 -0.000293746 -1.77101e-19 -0.000294181 -0.000135956 -7.85426e-20 -0.000121002 -6.10912e-20 -0.000127795 1.17911e-19 0.000130442 9.48082e-20 -8.8496e-06 -2.74342e-19 -5.73946e-06 1.09952e-19 
1617.7 0 2.34099e-19 -0.00153105 8.00562e-21 0.000202988 -0.00122603 -3.9965e-19 -2.46461e-05 -1.44628e-20 0.000212464 -2.49999e-22 4.06277e-05 1.55515e-19 1.98491e-19 -4.99403e-05 -2.61652e-21 0.000119034 9.91913e-20 -0.000274664 -1.61759e-19 -0.000302876 -0.00013367 -4.71232e-20 -0.00012499 -4.78334e-20 -0.00014177 1.13593e-19 0.000139022 9.50568e-20 1.53732e-06 -2.39521e-19 -6.68343e-06 1.17527e-19 
1618.05 0 2.35925e-19 -0.00150141 -8.24546e-21 0.000214848 -0.00126398 -3.85236e-19 -3.75332e-05 -2.75979e-20 0.00021857 -1.75665e-20 8.74519e-06 1.5146e-19 2.00593e-19 -4.18337e-05 6.92216e-21 0.000105422 1.11625e-19 -0.000258444 -1.32142e-19 -0.000309515 -0.00013001 -4.66195e-20 -0.000127616 -2.96845e-20 -0.000152957 9.44806e-20 0.000145502 8.69288e-20 1.28205e-05 -2.07972e-19 -7.28371e-06 1.02986e-19 
1618.4 0 2.4629e-19 -0.00146954 -2.61041e-20 0.000227716 -0.00130204 -3.84283e-19 -5.28929e-05 -2.27023e-20 0.000221737 -2.08093e-20 -2.59113e-05 1.38616e-19 2.01969e-19 -3.90965e-05 2.76118e-20 9.29315e-05 1.11723e-19 -0.000241674 -1.10528e-19 -0.000315161 -0.000125997 -3.61274e-20 -0.000131298 1.51346e-21 -0.000160313 7.09668e-20 0.000151944 8.46907e-20 2.3583e-05 -2.02524e-19 -8.25953e-06 7.18269e-20 
1618.75 0 2.48351e-19 -0.00143561 -2.91234e-20 0.000242459 -0.0013424 -3.97722e-19 -6.65935e-05 -2.41345e-20 0.000218006 -1.8285e-20 -5.96201e-05 1.36247e-19 1.92836e-19 -3.79332e-05 3.96777e-20 8.55287e-05 1.0272e-19 -0.00022568 -1.12645e-19 -0.000321448 -0.000122257 -2.69147e-20 -0.000136512 5.17725e-20 -0.000165505 5.77436e-20 0.000157649 9.37488e-20 3.35618e-05 -2.07934e-19 -9.3383e-06 4.54834e-20 
1619.1 0 2.45979e-19 -0.00139988 -2.79072e-20 0.000255109 -0.00138487 -4.07408e-19 -7.63049e-05 -1.38324e-20 0.000207345 -2.74372e-20 -8.73204e-05 1.23385e-19 1.90377e-19 -3.70917e-05 3.41566e-20 8.39401e-05 9.01573e-20 -0.000214951 -1.09269e-19 -0.000325517 -0.000118833 -8.78306e-21 -0.000141296 8.36517e-20 -0.000167042 4.89751e-20 0.000161663 9.54801e-20 4.15294e-05 -2.20278e-19 -1.08342e-05 4.07036e-20 
1619.45 0 2.31214e-19 -0.00136259 -3.22155e-20 0.000262601 -0.00143081 -4.25792e-19 -8.38688e-05 -6.91426e-21 0.000193191 -3.40775e-20 -0.000103626 1.14643e-19 1.76403e-19 -3.51432e-05 1.11657e-20 8.53423e-05 7.11312e-20 -0.000211183 -1.08571e-19 -0.000325627 -0.000115557 -3.02376e-22 -0.000144239 9.19506e-20 -0.000163331 5.14702e-20 0.000166388 9.818e-20 4.62109e-05 -2.06363e-19 -1.20928e-05 3.10648e-20 
1619.8 0 2.10303e-19 -0.00132353 -3.86751e-20 0.000266376 -0.00148193 -4.45881e-19 -9.59361e-05 -1.07236e-20 0.000179072 -5.03932e-20 -0.000111444 1.00069e-19 1.65819e-19 -3.3154e-05 -8.54249e-21 8.86729e-05 5.86634e-20 -0.000211465 -1.06297e-19 -0.000322443 -0.000113053 2.0958e-20 -0.000144517 9.55053e-20 -0.000156751 6.3664e-20 0.00017054 9.38651e-20 4.90202e-05 -2.02363e-19 -1.17787e-05 2.04318e-20 
1620.15 0 1.6843e-19 -0.00128153 -4.17994e-20 0.000269435 -0.00153637 -4.59065e-19 -0.000115111 -3.53566e-20 0.000167192 -4.61166e-20 -0.000117702 7.74317e-20 1.36675e-19 -3.26243e-05 -2.80595e-20 9.40767e-05 4.42677e-20 -0.000209322 -9.96821e-20 -0.000314437 -0.000110971 3.58074e-20 -0.000142703 1.01811e-19 -0.0001505 7.07176e-20 0.000171841 1.03291e-19 5.18184e-05 -2.08869e-19 -1.04352e-05 1.92381e-20 
1620.5 0 1.21826e-19 -0.00123593 -4.73662e-20 0.000273541 -0.00159224 -4.68792e-19 -0.000136487 -6.16771e-20 0.000157948 -2.98093e-20 -0.000122925 4.90157e-20 1.09646e-19 -3.40449e-05 -5.39998e-20 9.99997e-05 3.33044e-20 -0.000201469 -9.00336e-20 -0.000302484 -0.000109365 4.78182e-20 -0.000140972 1.03158e-19 -0.000143802 9.20828e-20 0.000170756 1.23684e-19 5.46891e-05 -1.98942e-19 -9.66598e-06 3.05969e-20 
1620.85 0 1.00935e-19 -0.00118664 -5.21563e-20 0.000276667 -0.0016499 -4.73209e-19 -0.000154357 -5.8432e-20 0.000148188 -4.31816e-20 -0.000125354 2.34512e-20 6.73776e-20 -3.79526e-05 -8.15018e-20 0.000104548 2.98014e-20 -0.000189267 -8.10246e-20 -0.000289591 -0.000110132 4.61816e-20 -0.000141325 9.3368e-20 -0.000133132 1.16591e-19 0.00016687 1.52438e-19 6.03474e-05 -1.98379e-19 -8.99856e-06 3.67953e-20 
1621.2 0 9.76585e-20 -0.00113534 -5.95823e-20 0.000275125 -0.00170826 -4.77553e-19 -0.000170399 -6.65437e-20 0.00013478 -5.42517e-20 -0.000126767 -5.23156e-21 2.55946e-20 -4.09622e-05 -1.09357e-19 0.000106818 2.90613e-20 -0.00017778 -8.33735e-20 -0.000276085 -0.00011224 2.90565e-20 -0.000144425 1.15292e-19 -0.0001176 1.28503e-19 0.000161615 1.88885e-19 6.92473e-05 -1.89601e-19 -8.03764e-06 3.74132e-20 
1621.55 0 9.47178e-20 -0.00108477 -6.46048e-20 0.000269637 -0.00176207 -4.79136e-19 -0.000190069 -5.53241e-20 0.000119205 -6.15694e-20 -0.000127605 -2.3564e-20 5.87267e-21 -3.96977e-05 -1.45498e-19 0.00010655 3.57056e-20 -0.000174096 -8.86765e-20 -0.000261643 -0.000115624 1.01305e-20 -0.000149642 1.33908e-19 -9.92606e-05 1.44793e-19 0.000157042 2.22301e-19 7.85925e-05 -2.06686e-19 -5.73826e-06 3.4345e-20 
1621.9 0 9.1889e-20 -0.00103514 -7.76321e-20 0.000262746 -0.00180873 -4.84629e-19 -0.000211794 -3.85892e-20 0.000102296 -6.65112e-20 -0.000124557 -2.9549e-20 -1.57481e-21 -3.6999e-05 -1.79923e-19 0.000103809 3.81519e-20 -0.00017918 -7.92033e-20 -0.000246609 -0.000119931 -1.79492e-20 -0.000157389 1.62666e-19 -7.89161e-05 1.66904e-19 0.000152807 2.3818e-19 8.62018e-05 -2.32816e-19 -7.18594e-07 3.43305e-20 
1622.25 0 6.9456e-20 -0.000985736 -7.86156e-20 0.000255688 -0.00184893 -4.94998e-19 -0.0002311 -2.15454e-20 8.43891e-05 -7.4185e-20 -0.000114329 -3.08561e-20 -1.24088e-20 -3.29145e-05 -2.17933e-19 9.89334e-05 3.51812e-20 -0.000189787 -6.05707e-20 -0.000232444 -0.000122396 -4.23844e-20 -0.000168115 1.64104e-19 -5.53834e-05 1.8926e-19 0.00014932 2.48621e-19 9.00767e-05 -2.27107e-19 7.45086e-06 4.3907e-20 
1622.6 0 5.86751e-20 -0.000937497 -9.50778e-20 0.000251038 -0.00188301 -4.98059e-19 -0.000247054 -1.62119e-22 6.63201e-05 -5.88543e-20 -9.64227e-05 -2.07621e-20 -4.01227e-20 -2.68328e-05 -2.48805e-19 9.38759e-05 3.5885e-20 -0.000204077 -4.08207e-20 -0.000220939 -0.000121541 -6.36431e-20 -0.000180555 1.59054e-19 -3.00979e-05 2.02376e-19 0.000147526 2.4904e-19 8.94638e-05 -1.99563e-19 1.80928e-05 5.23148e-20 
1622.95 0 4.59477e-20 -0.000892438 -1.20498e-19 0.000248619 -0.00191068 -4.79454e-19 -0.000260614 1.61256e-20 4.82004e-05 -3.43594e-20 -7.37775e-05 -4.60531e-21 -5.35803e-20 -2.1317e-05 -2.76522e-19 9.07551e-05 3.28153e-20 -0.00022053 -3.56388e-20 -0.000211775 -0.000119853 -8.04223e-20 -0.000194656 1.38849e-19 -8.50987e-06 2.14477e-19 0.000146401 2.48754e-19 8.61309e-05 -1.68215e-19 2.81882e-05 3.9849e-20 
1623.3 0 4.84369e-20 -0.00085042 -1.48968e-19 0.00024522 -0.0019334 -4.7017e-19 -0.00027328 4.04577e-20 2.7664e-05 -2.28375e-20 -5.03349e-05 1.30991e-20 -6.80391e-20 -1.26631e-05 -2.8066e-19 9.02495e-05 2.52128e-20 -0.000237806 -3.45717e-20 -0.000203991 -0.000116953 -9.62649e-20 -0.000210751 1.3188e-19 5.58037e-06 2.30649e-19 0.000143878 2.42107e-19 8.17804e-05 -1.27282e-19 3.56729e-05 3.40334e-20 
1623.65 0 4.67309e-20 -0.000810265 -1.59374e-19 0.00024019 -0.00195617 -4.6859e-19 -0.000287808 6.64716e-20 3.10407e-06 9.36598e-21 -2.98233e-05 3.22396e-20 -6.66573e-20 4.07855e-06 -2.70428e-19 9.0267e-05 1.79813e-20 -0.000254693 -3.19163e-20 -0.000198456 -0.000109324 -1.05078e-19 -0.000228257 1.11714e-19 1.34167e-05 2.51139e-19 0.000136357 2.31499e-19 7.61363e-05 -9.5389e-20 4.02924e-05 2.37569e-20 
1624 0 2.61039e-20 -0.000771547 -1.69111e-19 0.000235485 -0.00197963 -4.72759e-19 -0.000302785 9.2516e-20 -2.12658e-05 6.11874e-20 -1.08873e-05 6.27111e-20 -6.15431e-20 2.69689e-05 -2.60138e-19 8.83024e-05 1.18374e-20 -0.00026758 -3.22395e-20 -0.000194274 -9.69481e-05 -1.02189e-19 -0.000245023 9.06962e-20 1.88951e-05 2.69491e-19 0.000124303 2.18582e-19 6.91645e-05 -5.1597e-20 4.17222e-05 5.44882e-21 
1624.35 0 2.92035e-21 -0.00073396 -1.67047e-19 0.00023268 -0.00200026 -4.62078e-19 -0.00031529 1.09352e-19 -4.2037e-05 1.0572e-19 9.25461e-06 1.01483e-19 -5.01049e-20 5.23718e-05 -2.38155e-19 8.58515e-05 1.46461e-20 -0.000273732 -2.73148e-20 -0.000190837 -8.37761e-05 -1.11939e-19 -0.000259673 1.02622e-19 2.41184e-05 3.00313e-19 0.00011258 1.84817e-19 6.07643e-05 -2.14659e-20 4.13049e-05 -1.86429e-20 
1624.7 0 -1.56781e-20 -0.000697098 -1.52451e-19 0.000230514 -0.00201789 -4.57199e-19 -0.000323749 8.61816e-20 -6.14872e-05 1.42551e-19 3.15917e-05 1.16652e-19 -2.61939e-20 7.56599e-05 -2.00168e-19 8.44855e-05 2.48391e-20 -0.000276753 -1.55623e-20 -0.000187032 -7.31345e-05 -1.19998e-19 -0.000272389 1.15509e-19 2.90058e-05 3.24438e-19 0.000104166 1.37478e-19 5.12307e-05 1.02748e-20 4.07157e-05 -3.94229e-20 
1625.05 0 -4.0549e-20 -0.000662002 -1.37702e-19 0.000226093 -0.00203593 -4.54418e-19 -0.000328489 6.03843e-20 -8.09737e-05 1.8825e-19 5.46567e-05 1.35379e-19 -3.44997e-21 9.37879e-05 -1.83266e-19 8.3347e-05 4.99701e-20 -0.000279776 -7.31186e-21 -0.000180166 -6.5439e-05 -1.31256e-19 -0.000279982 1.41725e-19 3.34715e-05 3.21989e-19 9.88626e-05 1.02633e-19 4.12885e-05 2.87358e-20 3.91224e-05 -4.26011e-20 
1625.4 0 -8.13378e-20 -0.000629834 -1.36782e-19 0.000219448 -0.00205449 -4.50599e-19 -0.000330141 3.67693e-20 -9.6139e-05 2.0784e-19 7.38994e-05 1.50609e-19 2.40224e-20 0.000106012 -1.82942e-19 8.20484e-05 5.84817e-20 -0.00028 1.44999e-20 -0.000169871 -6.03051e-05 -1.536e-19 -0.000278551 1.66968e-19 3.69126e-05 3.15261e-19 9.4902e-05 6.9714e-20 3.07089e-05 4.6543e-20 3.50156e-05 -3.42037e-20 
1625.75 0 -1.06265e-19 -0.000600025 -1.46376e-19 0.000212179 -0.00207082 -4.4741e-19 -0.000329837 2.91524e-21 -0.000102154 2.13418e-19 8.71448e-05 1.70419e-19 5.85868e-20 0.000110072 -1.92429e-19 7.82425e-05 4.91488e-20 -0.000276001 2.3037e-20 -0.000159124 -5.642e-05 -1.60905e-19 -0.000269135 1.72585e-19 3.96005e-05 3.14291e-19 9.13345e-05 3.80389e-20 1.94856e-05 4.877e-20 2.83897e-05 -3.26165e-20 
1626.1 0 -1.3519e-19 -0.000569937 -1.67991e-19 0.000206391 -0.00208239 -4.52905e-19 -0.00032726 -3.71374e-20 -9.75049e-05 2.11372e-19 9.49801e-05 1.96878e-19 9.81697e-20 0.000106338 -1.93979e-19 6.85462e-05 4.36726e-20 -0.000271576 3.93701e-20 -0.000150267 -5.4042e-05 -1.62166e-19 -0.000255825 1.79287e-19 4.23631e-05 3.18599e-19 8.76071e-05 2.42289e-20 9.34892e-06 5.34669e-20 1.91223e-05 -2.65015e-20 
1626.45 0 -1.54527e-19 -0.000538429 -1.75704e-19 0.000203341 -0.00209218 -4.6823e-19 -0.000322552 -8.86659e-20 -8.21317e-05 1.9987e-19 9.70699e-05 2.07419e-19 1.18152e-19 9.8692e-05 -1.85865e-19 5.16773e-05 5.17656e-20 -0.000269108 5.07687e-20 -0.000142937 -5.39637e-05 -1.62956e-19 -0.000241248 1.8471e-19 4.35641e-05 3.04713e-19 8.52536e-05 2.17994e-20 -9.41919e-08 6.29111e-20 7.93641e-06 -1.3836e-20 
1626.8 0 -1.66258e-19 -0.000506359 -1.69923e-19 0.000202306 -0.0021031 -4.96376e-19 -0.000317708 -1.09052e-19 -5.75959e-05 2.01016e-19 9.32493e-05 2.1767e-19 1.48683e-19 9.10727e-05 -1.5489e-19 2.6937e-05 5.83865e-20 -0.000269881 6.31983e-20 -0.000137919 -5.48149e-05 -1.50162e-19 -0.000227243 1.99357e-19 4.04736e-05 2.82509e-19 8.50522e-05 2.49455e-20 -9.36084e-06 7.19473e-20 -2.12128e-06 -2.22096e-21 
1627.15 0 -1.85724e-19 -0.000472984 -1.68224e-19 0.000203005 -0.00211755 -5.22968e-19 -0.000311793 -1.27602e-19 -2.70061e-05 1.99101e-19 8.34338e-05 2.0909e-19 1.67581e-19 8.42186e-05 -1.21322e-19 -1.33846e-06 7.84647e-20 -0.000275099 7.33751e-20 -0.000135783 -5.31498e-05 -1.45522e-19 -0.00021445 2.18283e-19 3.2665e-05 2.59354e-19 8.39989e-05 3.8987e-20 -1.72082e-05 7.80639e-20 -9.95051e-06 8.4287e-21 
1627.5 0 -2.11675e-19 -0.000438435 -1.46776e-19 0.000206355 -0.00213577 -5.42124e-19 -0.000303405 -1.56034e-19 5.08205e-06 1.89626e-19 6.59764e-05 2.0703e-19 1.93836e-19 8.0127e-05 -9.59634e-20 -2.26751e-05 8.0941e-20 -0.000282891 1.05405e-19 -0.000134926 -4.90773e-05 -1.5016e-19 -0.000203709 2.50123e-19 2.16488e-05 2.27418e-19 8.20454e-05 4.67942e-20 -2.36556e-05 8.41708e-20 -1.80596e-05 1.94418e-20 
1627.85 0 -2.34402e-19 -0.000402528 -1.12421e-19 0.000212222 -0.00215316 -5.5042e-19 -0.000293588 -1.7777e-19 3.49235e-05 1.94797e-19 4.1542e-05 2.02955e-19 2.09802e-19 7.9968e-05 -7.60559e-20 -3.1951e-05 7.58197e-20 -0.00028862 1.14698e-19 -0.000135463 -4.7296e-05 -1.50764e-19 -0.000197622 2.75066e-19 1.08369e-05 1.89372e-19 8.21761e-05 3.6406e-20 -2.99916e-05 7.98748e-20 -2.90457e-05 8.42462e-21 
1628.2 0 -2.53568e-19 -0.000362402 -8.9467e-20 0.000217159 -0.00216746 -5.67978e-19 -0.000283318 -1.90852e-19 6.12831e-05 1.99134e-19 1.34122e-05 1.85298e-19 2.22532e-19 8.22115e-05 -6.32395e-20 -3.02252e-05 4.95055e-20 -0.000289496 1.21125e-19 -0.000136604 -4.96137e-05 -1.5321e-19 -0.000196262 2.9802e-19 2.85607e-06 1.59132e-19 8.37502e-05 1.29509e-20 -3.50855e-05 6.2387e-20 -4.31385e-05 1.71734e-20 
1628.55 0 -2.5583e-19 -0.000316693 -7.40769e-20 0.000218081 -0.00217939 -5.7757e-19 -0.00027175 -1.78486e-19 8.36933e-05 2.202e-19 -1.56554e-05 1.72883e-19 2.09708e-19 8.68378e-05 -5.54438e-20 -2.0168e-05 2.11808e-20 -0.000284576 1.31759e-19 -0.000136681 -5.25938e-05 -1.45864e-19 -0.000196343 3.23317e-19 -3.12965e-06 1.55718e-19 8.41347e-05 -7.302e-21 -3.62343e-05 3.4792e-20 -5.91463e-05 1.77834e-20 
1628.9 0 -2.56679e-19 -0.000266243 -6.15819e-20 0.000215389 -0.00218763 -5.94243e-19 -0.000258183 -1.71628e-19 0.000100971 2.12762e-19 -4.50121e-05 1.58858e-19 2.01303e-19 9.07857e-05 -5.2981e-20 -5.92452e-06 1.93921e-20 -0.000275098 1.32995e-19 -0.000134482 -5.49164e-05 -1.38787e-19 -0.000195792 3.38567e-19 -8.74837e-06 1.43459e-19 8.45504e-05 -2.80183e-20 -3.3091e-05 1.24095e-20 -7.48481e-05 1.30414e-20 
1629.25 0 -2.44489e-19 -0.00021468 -4.49844e-20 0.000210719 -0.00218933 -6.16896e-19 -0.000245409 -1.42265e-19 0.000116388 1.99862e-19 -7.45571e-05 1.40708e-19 2.16746e-19 9.02197e-05 -5.82134e-20 8.83591e-06 9.15916e-21 -0.000264482 1.36603e-19 -0.00012914 -5.78883e-05 -1.15599e-19 -0.000190711 3.31088e-19 -1.47648e-05 1.3423e-19 8.74068e-05 -4.48301e-20 -2.83778e-05 -1.02497e-20 -8.83133e-05 -2.95923e-21 
1629.6 0 -2.35108e-19 -0.000163661 -3.18424e-20 0.000206704 -0.00218085 -6.50659e-19 -0.000236903 -1.18454e-19 0.000132678 1.82622e-19 -0.000103511 1.11521e-19 2.34606e-19 8.48373e-05 -5.03924e-20 2.378e-05 6.06163e-21 -0.000256003 1.24725e-19 -0.000119477 -6.19302e-05 -7.82982e-20 -0.000180371 3.21398e-19 -2.08871e-05 1.15809e-19 9.1413e-05 -4.46888e-20 -2.45043e-05 -3.41956e-20 -9.74242e-05 -2.4037e-20 
1629.95 0 -2.33872e-19 -0.000111826 -1.47287e-20 0.000205701 -0.00216426 -6.5376e-19 -0.000232656 -9.63518e-20 0.000149373 1.76762e-19 -0.000130368 8.52874e-20 2.4936e-19 7.64721e-05 -5.80974e-20 3.9136e-05 -3.29658e-22 -0.000251054 9.62752e-20 -0.000103961 -6.45422e-05 -5.01723e-20 -0.000169383 3.18993e-19 -2.66344e-05 1.04678e-19 9.55817e-05 -3.16731e-20 -1.96432e-05 -5.0837e-20 -0.00010106 -3.57214e-20 
1630.3 0 -2.35065e-19 -5.87948e-05 1.15024e-20 0.000205852 -0.00214507 -6.48353e-19 -0.000229055 -8.67802e-20 0.000168293 1.77211e-19 -0.000154951 6.64067e-20 2.46761e-19 6.70271e-05 -6.35288e-20 5.31589e-05 9.0775e-21 -0.00024712 7.37149e-20 -8.36071e-05 -6.59639e-05 -5.54528e-20 -0.000158269 3.04136e-19 -3.08279e-05 9.12894e-20 0.000100528 7.99956e-21 -1.18748e-05 -6.4498e-20 -9.96633e-05 -3.30216e-20 
1630.65 0 -2.34417e-19 -5.18498e-06 7.0625e-21 0.000203271 -0.00212558 -6.41986e-19 -0.000222259 -6.58046e-20 0.000187428 1.73113e-19 -0.000177961 6.60859e-20 2.3998e-19 5.81693e-05 -6.74666e-20 6.50429e-05 4.09061e-21 -0.000241841 6.12259e-20 -6.17733e-05 -6.77512e-05 -6.30031e-20 -0.000147006 2.91145e-19 -3.09901e-05 6.19676e-20 0.000106128 3.9579e-20 -3.4298e-06 -5.69999e-20 -9.49196e-05 -1.00894e-20 
1631 0 -2.09144e-19 4.8518e-05 -3.35618e-21 0.000198281 -0.00210583 -6.16956e-19 -0.000211455 -4.22645e-20 0.000203655 1.7191e-19 -0.000198169 7.77698e-20 2.37718e-19 5.0013e-05 -6.70647e-20 7.37632e-05 -2.63873e-23 -0.000233248 5.06511e-20 -4.14007e-05 -6.79687e-05 -6.6514e-20 -0.00014108 2.81658e-19 -2.6624e-05 2.41337e-20 0.000112404 5.07513e-20 3.25885e-06 -5.77065e-20 -8.77827e-05 1.54629e-20 
1631.35 0 -1.83788e-19 0.000101793 -1.18e-20 0.000193303 -0.00208724 -5.80172e-19 -0.000196223 -2.26506e-20 0.000218615 1.72972e-19 -0.000213051 9.47846e-20 2.49995e-19 4.18268e-05 -7.2012e-20 7.61827e-05 -1.33087e-20 -0.000219782 3.87127e-20 -2.43901e-05 -6.44949e-05 -7.39604e-20 -0.000139552 2.85143e-19 -1.91367e-05 -3.09633e-21 0.000119414 5.23263e-20 7.85519e-06 -5.26745e-20 -8.03464e-05 2.39939e-20 
1631.7 0 -1.55112e-19 0.000153306 -9.9001e-21 0.000188798 -0.0020694 -5.49238e-19 -0.000179101 -1.27052e-20 0.000233299 1.82807e-19 -0.000223709 9.79867e-20 2.52571e-19 3.57484e-05 -6.21094e-20 6.96718e-05 -1.53677e-20 -0.000201191 3.493e-20 -1.33275e-05 -5.80569e-05 -8.24261e-20 -0.000137997 2.95175e-19 -1.08044e-05 -3.33144e-20 0.000126769 5.1484e-20 1.23252e-05 -6.83628e-20 -7.31816e-05 2.89219e-20 
1632.05 0 -1.40159e-19 0.000204006 -8.85324e-21 0.000184234 -0.00205029 -5.29065e-19 -0.000163776 -2.89776e-20 0.000246975 1.83e-19 -0.00023101 1.06142e-19 2.46275e-19 3.41777e-05 -3.3691e-20 5.55369e-05 -1.99557e-20 -0.00017869 3.07851e-20 -1.07598e-05 -5.09688e-05 -7.74574e-20 -0.000136095 2.98983e-19 -3.45045e-06 -5.237e-20 0.00013428 6.57346e-20 1.97727e-05 -9.9264e-20 -6.4488e-05 2.75429e-20 
1632.4 0 -1.43835e-19 0.000255058 -1.02585e-21 0.000178241 -0.00203104 -5.06049e-19 -0.000149168 -4.37925e-20 0.000256381 1.75301e-19 -0.000235183 1.03124e-19 2.32457e-19 3.32648e-05 -1.42788e-20 3.75458e-05 -1.58833e-20 -0.000157278 3.56901e-20 -1.4159e-05 -4.47374e-05 -6.94218e-20 -0.000133662 2.99087e-19 2.42526e-06 -8.02401e-20 0.000141694 7.99818e-20 3.0144e-05 -1.33765e-19 -5.39376e-05 1.69436e-20 
1632.75 0 -1.5929e-19 0.000305692 9.23965e-21 0.000169316 -0.00201189 -4.90954e-19 -0.000133403 -6.05657e-20 0.000256079 1.48295e-19 -0.000236881 1.09757e-19 2.11889e-19 3.04435e-05 2.36491e-20 1.89743e-05 -1.94755e-20 -0.000143509 2.97561e-20 -1.50457e-05 -3.90881e-05 -7.09775e-20 -0.000130778 2.90813e-19 5.80731e-06 -1.08376e-19 0.000147514 7.4816e-20 3.78109e-05 -1.40163e-19 -4.38275e-05 -9.98073e-21 
1633.1 0 -1.71204e-19 0.000356631 2.1416e-20 0.000158119 -0.00199295 -4.9844e-19 -0.00011484 -1.03352e-19 0.000245108 1.46488e-19 -0.000236167 1.20073e-19 2.098e-19 2.83198e-05 6.07402e-20 1.54681e-06 -1.66488e-20 -0.000140332 2.48757e-20 -7.08397e-06 -3.46525e-05 -8.91815e-20 -0.000128877 2.66278e-19 6.88377e-06 -1.28936e-19 0.000148721 6.14836e-20 3.70245e-05 -1.30119e-19 -3.67351e-05 -3.13189e-20 
1633.45 0 -1.76493e-19 0.000406704 4.12417e-20 0.000144765 -0.00197823 -5.11654e-19 -9.29318e-05 -1.26927e-19 0.000227025 1.42695e-19 -0.000233572 1.25315e-19 2.07123e-19 2.70752e-05 8.38773e-20 -1.38677e-05 2.38318e-21 -0.00014444 1.82368e-20 7.13166e-06 -3.14589e-05 -1.05639e-19 -0.000127945 2.38431e-19 8.07496e-06 -1.56404e-19 0.000146187 4.38632e-20 2.98214e-05 -1.09343e-19 -3.29049e-05 -4.00662e-20 
1633.8 0 -1.63419e-19 0.000452424 5.46101e-20 0.000129131 -0.00196652 -5.30418e-19 -7.01582e-05 -1.46768e-19 0.000203705 9.89466e-20 -0.000231573 1.03235e-19 1.77535e-19 2.54637e-05 1.0334e-19 -2.72976e-05 4.90106e-20 -0.000151866 2.50063e-20 2.17837e-05 -2.91297e-05 -1.1066e-19 -0.000127478 2.17316e-19 1.0535e-05 -1.72492e-19 0.000143474 2.1468e-20 2.07217e-05 -9.04986e-20 -3.17136e-05 -5.57836e-20 
1634.15 0 -1.58562e-19 0.000495733 7.38911e-20 0.000113002 -0.00195185 -5.42867e-19 -4.90383e-05 -1.47652e-19 0.000175524 5.55471e-20 -0.000231697 9.19458e-20 1.54764e-19 2.45848e-05 1.12479e-19 -3.88669e-05 8.44431e-20 -0.000162459 2.48384e-20 3.63553e-05 -2.89184e-05 -1.03733e-19 -0.000127045 1.98944e-19 1.14434e-05 -1.76091e-19 0.000142336 -1.59634e-20 9.86139e-06 -6.20444e-20 -3.46613e-05 -8.69389e-20 
1634.5 0 -1.6816e-19 0.000541145 8.08484e-20 9.88131e-05 -0.00193248 -5.60383e-19 -3.30641e-05 -1.58781e-19 0.00014433 1.93652e-20 -0.000234029 8.74179e-20 1.41878e-19 2.70393e-05 1.14988e-19 -4.99949e-05 1.01608e-19 -0.000174423 3.9681e-20 5.11562e-05 -3.12602e-05 -1.12414e-19 -0.000126736 1.77602e-19 1.07305e-05 -1.83757e-19 0.000140346 -4.70019e-20 -6.10893e-06 -2.28967e-20 -4.19104e-05 -1.07743e-19 
1634.85 0 -1.80358e-19 0.000588045 8.23606e-20 8.59487e-05 -0.00190668 -5.80465e-19 -2.51125e-05 -1.5655e-19 0.000111154 -2.54086e-20 -0.000236621 8.54368e-20 1.35788e-19 3.50659e-05 1.02773e-19 -6.07648e-05 8.51695e-20 -0.000184886 6.24065e-20 6.64132e-05 -3.47086e-05 -9.48885e-20 -0.000128109 1.65123e-19 1.19054e-05 -1.82255e-19 0.000135647 -6.33771e-20 -2.73456e-05 8.87647e-21 -5.17333e-05 -1.28026e-19 
1635.2 0 -1.95969e-19 0.000633772 6.47867e-20 7.25475e-05 -0.00187274 -5.96851e-19 -2.31807e-05 -1.55318e-19 7.56998e-05 -7.69794e-20 -0.000235173 8.32672e-20 1.26646e-19 4.64989e-05 1.0035e-19 -6.8787e-05 8.86236e-20 -0.000193653 7.2086e-20 7.99037e-05 -3.61468e-05 -8.29257e-20 -0.000132513 1.47453e-19 1.69879e-05 -1.922e-19 0.000131347 -7.24785e-20 -5.07453e-05 2.20635e-20 -6.31948e-05 -1.52823e-19 
1635.55 0 -2.00859e-19 0.000676388 4.7392e-20 5.90527e-05 -0.00183606 -6.10176e-19 -2.25861e-05 -1.43851e-19 3.90762e-05 -1.26545e-19 -0.00022772 7.77281e-20 1.04809e-19 5.99501e-05 9.21718e-20 -7.24235e-05 1.00074e-19 -0.000202627 6.53801e-20 8.95872e-05 -3.30196e-05 -7.81276e-20 -0.000137358 1.37394e-19 2.33247e-05 -2.14148e-19 0.000128234 -9.15288e-20 -7.24854e-05 4.17615e-20 -7.71814e-05 -1.92201e-19 
1635.9 0 -2.04866e-19 0.000716683 3.09064e-20 4.82141e-05 -0.00180294 -6.31822e-19 -1.8466e-05 -1.35016e-19 4.30532e-06 -1.6217e-19 -0.000214655 8.85082e-20 8.71545e-20 7.58695e-05 9.28548e-20 -7.01023e-05 1.02006e-19 -0.000213443 6.72796e-20 9.64682e-05 -2.55621e-05 -7.05394e-20 -0.000140891 1.12464e-19 2.80879e-05 -2.30408e-19 0.00012543 -9.78359e-20 -9.00965e-05 6.83953e-20 -9.43142e-05 -2.24222e-19 
1636.25 0 -2.13008e-19 0.000756629 1.13123e-20 3.92151e-05 -0.0017755 -6.52385e-19 -1.02612e-05 -1.42129e-19 -2.65628e-05 -1.88877e-19 -0.000199027 9.40672e-20 8.42275e-20 9.33948e-05 8.84293e-20 -6.17357e-05 1.08514e-19 -0.000224143 6.45198e-20 0.000101915 -1.26552e-05 -6.77149e-20 -0.00014486 7.54849e-20 3.15107e-05 -2.40713e-19 0.000123416 -8.63804e-20 -0.000104658 9.56213e-20 -0.000111476 -2.40947e-19 
1636.6 0 -2.20176e-19 0.000794841 1.94958e-21 2.92451e-05 -0.00175277 -6.59736e-19 -3.45285e-07 -1.46375e-19 -5.43822e-05 -2.06095e-19 -0.000185646 8.17576e-20 9.35793e-20 0.000112642 7.9831e-20 -4.91888e-05 1.14603e-19 -0.000233288 3.97501e-20 0.000107135 4.92723e-06 -4.9321e-20 -0.00014865 4.94831e-20 3.25132e-05 -2.37232e-19 0.00012214 -6.33612e-20 -0.000115803 1.20234e-19 -0.000125597 -2.48817e-19 
1636.95 0 -2.36042e-19 0.000830442 -3.22605e-21 1.81911e-05 -0.00173134 -6.42125e-19 1.21665e-05 -1.73037e-19 -7.87168e-05 -2.33191e-19 -0.000174751 6.22109e-20 1.20742e-19 0.000132644 6.62259e-20 -3.56825e-05 1.31766e-19 -0.000242956 6.22372e-21 0.000114201 2.28858e-05 -2.26773e-20 -0.000148206 4.81137e-20 3.05976e-05 -2.36825e-19 0.000119749 -4.30846e-20 -0.000121602 1.39683e-19 -0.000135644 -2.47424e-19 
1637.3 0 -2.58286e-19 0.000864634 -4.50958e-21 6.55802e-06 -0.00171067 -6.24443e-19 2.67344e-05 -1.96093e-19 -9.52905e-05 -2.48726e-19 -0.000163669 5.55333e-20 1.3536e-19 0.000151208 5.21692e-20 -2.55946e-05 1.60164e-19 -0.000253557 -4.34317e-20 0.000124276 3.94889e-05 9.08973e-21 -0.000140503 6.14461e-20 2.88311e-05 -2.36243e-19 0.000114718 -1.05477e-20 -0.000124028 1.49857e-19 -0.000144467 -2.60884e-19 
1637.65 0 -2.89161e-19 0.000896501 -4.67972e-21 -6.25289e-06 -0.00169382 -6.09051e-19 3.91618e-05 -2.18118e-19 -0.000102422 -2.51113e-19 -0.00015332 6.40725e-20 1.44502e-19 0.000167007 3.93038e-20 -1.99366e-05 1.89983e-19 -0.000263336 -1.04084e-19 0.000134587 5.62204e-05 3.44952e-20 -0.000127385 5.95353e-20 2.81022e-05 -2.39859e-19 0.000108638 2.08649e-20 -0.000126598 1.4493e-19 -0.000155082 -2.71535e-19 
1638 0 -3.13534e-19 0.00092487 -2.41103e-20 -1.93419e-05 -0.00167846 -5.96907e-19 4.69731e-05 -2.37352e-19 -0.000102921 -2.49782e-19 -0.000145462 7.46701e-20 1.46116e-19 0.000179592 3.8853e-20 -1.92169e-05 2.17096e-19 -0.000269662 -1.45045e-19 0.000141112 7.22542e-05 5.34348e-20 -0.000113641 6.22236e-20 2.63363e-05 -2.53525e-19 0.000103064 5.31802e-20 -0.000131067 1.37004e-19 -0.000164671 -2.78518e-19 
1638.35 0 -3.35995e-19 0.000951305 -4.00181e-20 -2.98257e-05 -0.00165784 -5.84556e-19 4.97943e-05 -2.603e-19 -9.98269e-05 -2.44783e-19 -0.00013918 8.05767e-20 1.51863e-19 0.000189833 3.72174e-20 -2.15858e-05 2.55278e-19 -0.000269691 -1.44537e-19 0.000145084 8.58376e-05 7.82086e-20 -0.000102453 6.2443e-20 2.09675e-05 -2.7274e-19 9.72203e-05 6.6605e-20 -0.000136151 1.05433e-19 -0.000171179 -2.75529e-19 
1638.7 0 -3.54521e-19 0.00097524 -3.93562e-20 -3.76168e-05 -0.00162933 -5.60053e-19 4.58539e-05 -2.65683e-19 -9.58334e-05 -2.40458e-19 -0.000132161 7.74965e-20 1.46104e-19 0.000197447 3.92979e-20 -2.04769e-05 2.97689e-19 -0.000262474 -1.42031e-19 0.000148538 9.5127e-05 1.02668e-19 -9.55951e-05 5.90968e-20 1.07069e-05 -2.91861e-19 9.18568e-05 7.33141e-20 -0.00013658 7.31865e-20 -0.000176032 -2.75879e-19 
1639.05 0 -3.67534e-19 0.000995495 -3.64164e-20 -4.48103e-05 -0.0015969 -5.42081e-19 4.16235e-05 -2.62179e-19 -9.20111e-05 -2.32871e-19 -0.000124554 8.16249e-20 1.27468e-19 0.000200624 3.68114e-20 -1.41465e-05 3.42116e-19 -0.000250293 -1.5867e-19 0.000153224 9.86574e-05 1.09533e-19 -9.07693e-05 4.539e-20 -2.16037e-06 -3.01261e-19 8.49593e-05 7.94768e-20 -0.000131704 6.47108e-20 -0.000179818 -2.87962e-19 
1639.4 0 -3.69693e-19 0.00101197 -2.87447e-20 -5.2081e-05 -0.00156534 -5.26622e-19 4.34461e-05 -2.56776e-19 -8.81978e-05 -2.33562e-19 -0.000116586 9.11602e-20 1.09958e-19 0.000201116 3.91185e-20 -6.32522e-06 3.93838e-19 -0.000239294 -1.73096e-19 0.000161959 9.76649e-05 1.15166e-19 -8.61224e-05 2.45716e-20 -1.44514e-05 -3.11005e-19 7.38448e-05 1.08513e-19 -0.000125622 2.89456e-20 -0.000183129 -3.09374e-19 
1639.75 0 -3.64513e-19 0.00102618 -1.73478e-20 -5.81671e-05 -0.00153571 -5.18338e-19 4.71839e-05 -2.39766e-19 -8.24299e-05 -2.52835e-19 -0.000108926 8.92426e-20 9.90179e-20 0.000202591 2.81969e-20 7.99909e-07 4.1237e-19 -0.000233188 -1.73844e-19 0.000173261 9.3581e-05 1.16561e-19 -8.24323e-05 9.8342e-21 -2.53118e-05 -2.99583e-19 6.03152e-05 1.46219e-19 -0.000120422 -1.85608e-22 -0.000187815 -3.09173e-19 
1640.1 0 -3.46669e-19 0.00104032 -4.25206e-21 -6.29403e-05 -0.00150865 -5.20511e-19 4.89738e-05 -2.09862e-19 -7.3641e-05 -2.57737e-19 -0.000101794 9.02851e-20 7.45728e-20 0.000202713 1.05458e-20 6.90742e-06 4.05167e-19 -0.000229916 -1.75337e-19 0.000183602 8.77599e-05 1.28875e-19 -7.998e-05 -5.75816e-21 -3.33191e-05 -2.73663e-19 4.72747e-05 1.73375e-19 -0.00011798 -2.23139e-20 -0.000193377 -3.10671e-19 
1640.45 0 -3.23805e-19 0.00105494 -2.91103e-21 -6.89e-05 -0.00148123 -5.22719e-19 4.79186e-05 -1.63952e-19 -6.49843e-05 -2.5796e-19 -9.22098e-05 9.12833e-20 3.74297e-20 0.000199876 -9.20992e-21 1.01699e-05 3.97865e-19 -0.000226249 -1.73692e-19 0.000192526 8.1472e-05 1.32059e-19 -7.8678e-05 -1.80029e-20 -3.49577e-05 -2.55424e-19 3.53536e-05 1.76489e-19 -0.000119879 -3.77705e-20 -0.000197137 -2.89695e-19 
1640.8 0 -2.93713e-19 0.00106911 -5.51515e-21 -7.70759e-05 -0.00144989 -5.22836e-19 3.9192e-05 -1.42841e-19 -5.92507e-05 -2.36752e-19 -7.82284e-05 8.74488e-20 1.57604e-20 0.000196489 -4.37534e-20 6.85379e-06 3.94212e-19 -0.000221225 -1.85467e-19 0.000200625 7.62221e-05 1.28039e-19 -7.74096e-05 -2.58902e-20 -2.95384e-05 -2.28701e-19 2.43572e-05 1.82248e-19 -0.000125934 -3.99858e-20 -0.000197967 -2.76766e-19 
1641.15 0 -2.80422e-19 0.00108077 9.09422e-21 -8.67164e-05 -0.00141335 -5.22601e-19 2.06895e-05 -1.33887e-19 -5.37935e-05 -2.32952e-19 -6.1107e-05 8.25879e-20 7.64701e-21 0.000193727 -6.7174e-20 -3.54114e-06 4.01293e-19 -0.000215453 -2.01991e-19 0.000207447 7.38037e-05 1.45624e-19 -7.48459e-05 -1.81664e-20 -2.07012e-05 -2.13359e-19 1.41879e-05 1.8331e-19 -0.000133857 -3.77624e-20 -0.000195666 -2.65579e-19 
1641.5 0 -2.63055e-19 0.00108977 2.55201e-20 -9.53973e-05 -0.00137132 -4.99874e-19 -1.39956e-07 -1.05959e-19 -4.69322e-05 -2.30725e-19 -4.46507e-05 8.79159e-20 1.29315e-21 0.000189495 -7.03828e-20 -1.76787e-05 4.17057e-19 -0.000210435 -2.05041e-19 0.000214317 7.61549e-05 1.74312e-19 -7.31219e-05 -2.08173e-20 -1.12904e-05 -2.10051e-19 5.67289e-06 1.72508e-19 -0.000139821 -3.25066e-20 -0.000189535 -2.48437e-19 
1641.85 0 -2.62875e-19 0.00109708 3.32386e-20 -0.000101369 -0.00132636 -4.87071e-19 -1.67247e-05 -8.06326e-20 -4.11133e-05 -2.39304e-19 -2.84075e-05 8.51124e-20 -2.01489e-20 0.000179812 -7.61576e-20 -3.52513e-05 4.28937e-19 -0.000205922 -1.90868e-19 0.000223664 8.20513e-05 1.89541e-19 -7.1404e-05 -1.54808e-20 -2.45502e-06 -1.94941e-19 -7.17601e-07 1.49901e-19 -0.000142986 -2.71096e-20 -0.000180632 -2.20399e-19 
1642.2 0 -2.60131e-19 0.00110393 5.02012e-20 -0.000104559 -0.00128214 -4.65052e-19 -2.80732e-05 -6.66032e-20 -3.76629e-05 -2.44987e-19 -1.03777e-05 7.82418e-20 -5.25659e-20 0.000163718 -7.51683e-20 -5.6558e-05 4.50397e-19 -0.000203727 -1.60512e-19 0.00023889 8.70073e-05 1.9194e-19 -6.84619e-05 1.56186e-20 4.47577e-06 -1.70365e-19 -6.09563e-06 1.30602e-19 -0.000145355 -3.61553e-20 -0.000173384 -1.9992e-19 
1642.55 0 -2.57876e-19 0.0011109 6.58852e-20 -0.000106639 -0.0012381 -4.69953e-19 -3.58515e-05 -7.0118e-20 -3.4944e-05 -2.40473e-19 4.86116e-06 7.49854e-20 -7.13172e-20 0.00014317 -7.59228e-20 -7.83225e-05 4.57139e-19 -0.000205462 -1.44331e-19 0.000258571 8.87252e-05 1.75638e-19 -6.70314e-05 5.06226e-20 8.2729e-06 -1.53443e-19 -1.35201e-05 1.12688e-19 -0.00014684 -3.63645e-20 -0.000168275 -1.7887e-19 
1642.9 0 -2.57063e-19 0.00112094 9.89581e-20 -0.000109634 -0.0011919 -4.87032e-19 -4.4834e-05 -8.12267e-20 -3.47597e-05 -2.40047e-19 1.50335e-05 6.5093e-20 -7.43738e-20 0.000121221 -8.50814e-20 -9.85306e-05 4.42715e-19 -0.000207918 -1.4284e-19 0.000278091 8.60918e-05 1.3437e-19 -6.66623e-05 8.70869e-20 9.40711e-06 -1.53551e-19 -2.42329e-05 8.77302e-20 -0.000148722 -4.11669e-20 -0.000162423 -1.50836e-19 
1643.25 0 -2.45283e-19 0.0011345 1.06647e-19 -0.000115283 -0.0011468 -4.88224e-19 -6.07452e-05 -8.57885e-20 -4.1863e-05 -2.4064e-19 2.41587e-05 6.03205e-20 -6.76052e-20 9.93017e-05 -9.37567e-20 -0.000114051 4.28184e-19 -0.000208005 -1.39369e-19 0.000296274 7.92755e-05 6.63067e-20 -6.53308e-05 1.23391e-19 7.49838e-06 -1.52069e-19 -3.60273e-05 5.18684e-20 -0.000154515 -3.42622e-20 -0.000155776 -1.21212e-19 
1643.6 0 -2.39547e-19 0.00114558 1.04833e-19 -0.000122828 -0.00110395 -4.82992e-19 -8.43035e-05 -7.94249e-20 -5.53886e-05 -2.48353e-19 3.33928e-05 2.94004e-20 -6.44779e-20 7.86863e-05 -1.09838e-19 -0.000124879 4.28412e-19 -0.000207458 -1.43972e-19 0.000316385 7.15803e-05 2.30802e-20 -6.32284e-05 1.40974e-19 2.45306e-06 -1.33349e-19 -4.76111e-05 1.44062e-20 -0.000164759 -3.98152e-20 -0.000148518 -1.1592e-19 
1643.95 0 -2.41131e-19 0.00115081 9.88545e-20 -0.000129425 -0.00106088 -4.68385e-19 -0.000111972 -7.98262e-20 -6.86403e-05 -2.4565e-19 3.84081e-05 1.44028e-20 -5.379e-20 6.20628e-05 -1.48529e-19 -0.00013621 4.18683e-19 -0.000209769 -1.45698e-19 0.000340297 6.68757e-05 5.45723e-21 -6.1279e-05 1.50864e-19 -4.51566e-06 -9.70274e-20 -5.90493e-05 -2.81816e-20 -0.000174423 -2.99215e-20 -0.000139921 -8.7698e-20 
1644.3 0 -2.41444e-19 0.00115246 9.78122e-20 -0.000133247 -0.00101809 -4.71714e-19 -0.000140918 -6.6888e-20 -7.87895e-05 -2.47723e-19 4.06104e-05 6.12317e-21 -5.0799e-20 5.28991e-05 -1.75077e-19 -0.000147776 3.7669e-19 -0.000215165 -1.47997e-19 0.000365807 6.51354e-05 1.46871e-20 -6.03673e-05 1.63507e-19 -1.21452e-05 -6.20467e-20 -7.12712e-05 -6.43359e-20 -0.000179852 -2.49626e-20 -0.000128419 -7.56212e-20 
1644.65 0 -2.35854e-19 0.00115303 1.14842e-19 -0.000132584 -0.00097797 -4.65727e-19 -0.000169554 -5.555e-20 -8.86238e-05 -2.61248e-19 4.47517e-05 -1.10612e-20 -3.2113e-20 4.94208e-05 -1.94353e-19 -0.000154715 3.14998e-19 -0.000220757 -1.53884e-19 0.000390337 6.33399e-05 2.07255e-20 -6.04919e-05 1.56668e-19 -1.94086e-05 -2.6527e-20 -8.46997e-05 -7.40099e-20 -0.000182405 -1.35281e-20 -0.00011224 -4.46102e-20 
1645 0 -2.26757e-19 0.00115385 1.2483e-19 -0.000130026 -0.000941996 -4.43985e-19 -0.000198341 -1.84257e-20 -9.81601e-05 -2.8152e-19 5.18642e-05 -3.1893e-20 -2.81959e-20 4.48838e-05 -2.20669e-19 -0.000156572 2.37899e-19 -0.000223947 -1.49404e-19 0.000412323 6.05786e-05 3.08754e-20 -6.08054e-05 1.61462e-19 -2.45764e-05 -1.04928e-20 -9.78853e-05 -7.71582e-20 -0.000183145 -1.02322e-20 -9.22428e-05 -8.88025e-21 
1645.35 0 -2.16181e-19 0.00115616 1.11349e-19 -0.000129818 -0.00091324 -4.07531e-19 -0.00022807 2.74377e-20 -0.000106101 -2.72934e-19 6.26843e-05 -4.68149e-20 -4.45424e-20 3.57241e-05 -2.28944e-19 -0.000156152 1.66029e-19 -0.000226261 -1.32591e-19 0.000429316 5.8344e-05 3.11007e-20 -6.11789e-05 1.63438e-19 -2.51942e-05 1.11692e-20 -0.000110271 -8.3521e-20 -0.000179234 -9.50264e-21 -7.17332e-05 1.34343e-20 
1645.7 0 -2.1636e-19 0.00115921 8.38679e-20 -0.000132685 -0.000890815 -3.72328e-19 -0.000254548 6.90348e-20 -0.000115447 -2.59292e-19 7.78094e-05 -5.19425e-20 -6.6817e-20 2.32661e-05 -2.22029e-19 -0.000155302 1.02122e-19 -0.000231145 -1.08659e-19 0.00044099 5.85511e-05 4.9054e-20 -6.16259e-05 1.73395e-19 -2.31737e-05 3.55309e-20 -0.000123552 -9.98016e-20 -0.000170843 8.94078e-21 -5.06975e-05 3.75655e-20 
1646.05 0 -2.32301e-19 0.00116305 6.08217e-20 -0.000136893 -0.000870503 -3.56179e-19 -0.000270203 1.13673e-19 -0.000127118 -2.50338e-19 9.9221e-05 -5.34943e-20 -7.77582e-20 8.84825e-06 -1.87522e-19 -0.000156464 6.53546e-20 -0.000236912 -7.77936e-20 0.000447613 6.05339e-05 6.24161e-20 -6.11815e-05 1.64221e-19 -2.45769e-05 5.31672e-20 -0.000137734 -9.69279e-20 -0.000161721 1.41447e-20 -2.80104e-05 2.84616e-20 
1646.4 0 -2.44824e-19 0.0011693 3.47351e-20 -0.000141439 -0.000851131 -3.66147e-19 -0.000271253 1.51205e-19 -0.000138994 -2.31349e-19 0.000127002 -3.23672e-20 -9.80186e-20 -7.58254e-06 -1.6213e-19 -0.000161727 5.34334e-20 -0.000237691 -7.70579e-20 0.000448457 6.19673e-05 7.6028e-20 -5.85477e-05 1.60307e-19 -3.01663e-05 7.87184e-20 -0.00015199 -7.94652e-20 -0.000153272 6.64537e-21 -7.16065e-06 2.32246e-20 
1646.75 0 -2.59464e-19 0.00117909 4.53641e-21 -0.000146706 -0.000832942 -3.83226e-19 -0.000262079 1.74707e-19 -0.000147014 -2.19752e-19 0.000158911 -1.05103e-20 -9.89432e-20 -2.42155e-05 -1.32688e-19 -0.000173465 3.59138e-20 -0.000231711 -6.41767e-20 0.000443591 6.24417e-05 7.31098e-20 -5.47452e-05 1.50651e-19 -3.81254e-05 9.81025e-20 -0.000164316 -5.91782e-20 -0.000144289 7.08524e-21 9.4581e-06 2.56967e-20 
1647.1 0 -2.72981e-19 0.00119096 2.79223e-21 -0.00015167 -0.00081387 -3.94151e-19 -0.000250178 1.83818e-19 -0.00014616 -2.03842e-19 0.000192917 1.93884e-20 -7.03768e-20 -3.68709e-05 -9.38127e-20 -0.000190801 1.08667e-20 -0.000217944 -6.41308e-20 0.000433176 6.2953e-05 7.27966e-20 -4.88604e-05 1.51144e-19 -4.83773e-05 1.05066e-19 -0.000173477 -4.44294e-20 -0.00013293 -6.28439e-21 2.31551e-05 4.52319e-20 
1647.45 0 -2.89732e-19 0.00120465 -7.12733e-21 -0.000155704 -0.000791382 -3.8836e-19 -0.000241184 2.04499e-19 -0.000135884 -1.85612e-19 0.000222969 4.30371e-20 -4.28469e-20 -4.3119e-05 -5.16335e-20 -0.000211305 -1.35395e-20 -0.000194708 -6.67258e-20 0.000417643 6.14712e-05 6.79398e-20 -3.91922e-05 1.39256e-19 -6.08258e-05 1.12316e-19 -0.000180942 -3.57576e-20 -0.000118877 -1.91153e-20 3.61516e-05 7.21769e-20 
1647.8 0 -2.90368e-19 0.00122127 -2.01027e-20 -0.000161077 -0.000766586 -3.97511e-19 -0.000235767 2.20899e-19 -0.000119327 -1.46573e-19 0.000242223 5.7335e-20 -1.26872e-20 -4.40131e-05 -1.62599e-20 -0.00023509 -3.16982e-20 -0.000163982 -7.48344e-20 0.000397993 5.68442e-05 6.7386e-20 -2.71907e-05 1.36351e-19 -7.34223e-05 1.30883e-19 -0.000187176 2.37221e-21 -0.000102126 -1.91987e-20 4.82911e-05 8.51866e-20 
1648.15 0 -2.95952e-19 0.00124163 -3.09067e-20 -0.000169166 -0.000742059 -3.83756e-19 -0.000231659 2.31969e-19 -0.000100053 -9.9114e-20 0.000249503 7.57324e-20 3.44976e-22 -4.34184e-05 1.28481e-20 -0.000254713 -5.13246e-20 -0.000128087 -6.9216e-20 0.000378885 5.13652e-05 7.75993e-20 -1.51614e-05 1.80095e-19 -8.33996e-05 1.39672e-19 -0.000192142 1.98695e-20 -8.52203e-05 -1.51327e-20 5.72637e-05 9.54273e-20 
1648.5 0 -2.93131e-19 0.00126314 -1.60235e-20 -0.000180237 -0.000718497 -3.65038e-19 -0.000228093 2.28682e-19 -7.97781e-05 -6.56327e-20 0.000248822 6.89943e-20 9.58785e-21 -4.46527e-05 2.48584e-20 -0.000262261 -5.76567e-20 -8.99232e-05 -4.87862e-20 0.000364293 4.60371e-05 8.92408e-20 -3.92397e-06 2.03152e-19 -8.98038e-05 1.60758e-19 -0.00019517 4.2473e-20 -7.04891e-05 -5.9874e-21 6.27081e-05 9.22889e-20 
1648.85 0 -2.84151e-19 0.00128106 1.22238e-20 -0.000193089 -0.000692523 -3.62872e-19 -0.000228003 2.3845e-19 -5.99512e-05 -4.55217e-20 0.000244845 6.24178e-20 1.98519e-20 -4.76241e-05 2.04022e-20 -0.000261868 -5.68319e-20 -5.27482e-05 -3.08889e-20 0.000352388 4.0255e-05 9.04639e-20 3.66025e-06 2.26933e-19 -9.24727e-05 1.57585e-19 -0.000196905 5.57103e-20 -5.67155e-05 -1.40916e-20 6.27923e-05 8.29731e-20 
1649.2 0 -2.71654e-19 0.00129358 3.37962e-20 -0.000204575 -0.00066176 -3.53009e-19 -0.0002341 2.48154e-19 -4.3235e-05 -4.17418e-20 0.00023756 5.34557e-20 4.60379e-20 -5.02719e-05 2.50859e-20 -0.000259633 -4.78283e-20 -1.67574e-05 -1.52675e-20 0.000341495 3.56321e-05 7.31795e-20 5.3248e-06 2.40387e-19 -9.19551e-05 1.49701e-19 -0.000200936 6.27843e-20 -4.5247e-05 -2.75052e-20 5.58272e-05 8.03031e-20 
1649.55 0 -2.7449e-19 0.00130106 4.01384e-20 -0.000213001 -0.000625472 -3.26208e-19 -0.000244797 2.61615e-19 -3.40023e-05 -3.17856e-20 0.000222936 5.18534e-20 5.90446e-20 -5.1729e-05 1.80312e-20 -0.000255451 -4.40741e-20 1.90271e-05 1.63213e-20 0.000332422 3.37267e-05 6.34693e-20 2.1709e-06 2.7474e-19 -8.92686e-05 1.38519e-19 -0.000208687 5.54998e-20 -3.81159e-05 -2.1143e-20 4.55857e-05 5.54545e-20 
1649.9 0 -2.81113e-19 0.00130516 3.90116e-20 -0.000219508 -0.000584203 -2.77314e-19 -0.000255428 2.47154e-19 -3.32535e-05 -3.81452e-20 0.000200258 4.52591e-20 6.11908e-20 -5.30028e-05 3.88498e-20 -0.000248264 -5.29467e-20 5.37538e-05 4.55181e-20 0.000322877 3.24863e-05 4.17785e-20 -1.90804e-06 2.97269e-19 -8.44107e-05 1.46289e-19 -0.000216185 3.12724e-20 -3.35028e-05 -2.52807e-20 3.76852e-05 4.83902e-20 
1650.25 0 -2.8203e-19 0.00130906 2.7309e-20 -0.000223557 -0.000541748 -2.30403e-19 -0.000263721 2.3767e-19 -4.03733e-05 -3.19249e-20 0.000175081 6.92606e-20 5.29744e-20 -5.45772e-05 4.81421e-20 -0.000238717 -7.43833e-20 8.54999e-05 5.85718e-20 0.000308941 2.94795e-05 2.94364e-20 -2.28372e-06 2.97828e-19 -7.8199e-05 1.62941e-19 -0.00021884 1.89128e-20 -2.87028e-05 -4.30192e-20 3.2532e-05 4.85035e-20 
1650.6 0 -2.7522e-19 0.00131492 8.79485e-21 -0.000224348 -0.000500157 -1.82438e-19 -0.000269045 2.09532e-19 -5.34747e-05 -1.54265e-20 0.000153553 9.77927e-20 2.59718e-20 -5.68322e-05 4.73137e-20 -0.000227059 -7.50192e-20 0.000113871 6.50254e-20 0.000291633 2.47385e-05 4.00937e-20 5.81039e-07 2.67546e-19 -7.08829e-05 1.93034e-19 -0.000215622 1.44085e-20 -2.25768e-05 -5.21462e-20 2.81886e-05 6.20875e-20 
1650.95 0 -2.67134e-19 0.00132209 -1.09413e-20 -0.000223047 -0.000456539 -1.35157e-19 -0.000269761 1.92468e-19 -6.84463e-05 -1.16449e-21 0.000134009 1.12105e-19 -1.0412e-20 -5.97852e-05 3.87228e-20 -0.00021239 -8.42048e-20 0.000138488 5.52203e-20 0.000274375 1.86653e-05 4.8311e-20 4.47979e-06 2.32305e-19 -6.18228e-05 1.98747e-19 -0.000207344 2.9929e-20 -1.49848e-05 -3.71932e-20 2.37712e-05 8.21666e-20 
1651.3 0 -2.68156e-19 0.00132829 -2.54418e-20 -0.000221947 -0.000408591 -8.59343e-20 -0.000266606 1.8689e-19 -8.60217e-05 4.60919e-21 0.000112635 9.66301e-20 -2.98134e-20 -6.24656e-05 6.18929e-20 -0.000196013 -8.58297e-20 0.000158333 2.55501e-20 0.000256468 1.28722e-05 4.92914e-20 7.64813e-06 2.25461e-19 -5.13486e-05 1.94219e-19 -0.000194326 4.56492e-20 -6.39227e-06 -1.71558e-20 1.8987e-05 1.03917e-19 
1651.65 0 -2.63999e-19 0.00133393 -3.5236e-20 -0.000221417 -0.000358424 -4.96168e-20 -0.000262293 1.91905e-19 -0.000112137 -1.17801e-20 9.08699e-05 5.99782e-20 -4.06567e-20 -6.38211e-05 8.91534e-20 -0.000178583 -1.09582e-19 0.000174315 2.53227e-21 0.000239266 9.24075e-06 6.06489e-20 8.44365e-06 2.14209e-19 -3.93501e-05 2.00496e-19 -0.000177633 7.01784e-20 2.16725e-06 2.89171e-21 1.35149e-05 1.22997e-19 
1652 0 -2.66065e-19 0.00134046 -4.773e-20 -0.00022119 -0.000309101 -3.53034e-20 -0.000258475 1.90799e-19 -0.000147041 -2.03811e-20 7.30549e-05 3.67639e-20 -4.75384e-20 -6.20064e-05 9.6045e-20 -0.000159557 -1.29045e-19 0.00018667 -2.01359e-20 0.000228682 8.32488e-06 5.37985e-20 8.98929e-06 1.92384e-19 -2.51194e-05 1.97273e-19 -0.00015748 8.70944e-20 1.1098e-05 2.68405e-20 9.13481e-06 1.33628e-19 
1652.35 0 -2.66476e-19 0.0013472 -4.35112e-20 -0.000221463 -0.000258557 -7.97439e-21 -0.000253529 1.83671e-19 -0.000183086 -3.19629e-20 5.99347e-05 1.83968e-20 -5.79367e-20 -5.50526e-05 1.00955e-19 -0.000140401 -1.50734e-19 0.000192202 -4.22565e-20 0.000222894 9.61739e-06 5.19317e-20 1.2586e-05 1.60525e-19 -1.03334e-05 1.81662e-19 -0.000136326 1.1511e-19 2.09745e-05 3.91043e-20 5.05156e-06 1.25036e-19 
1652.7 0 -2.82746e-19 0.0013515 -2.50905e-20 -0.00022317 -0.000202473 1.86417e-20 -0.000242547 1.71739e-19 -0.00021398 -3.52611e-20 4.67336e-05 2.84948e-21 -6.44944e-20 -4.60796e-05 1.02045e-19 -0.000121366 -1.6183e-19 0.000188084 -4.48812e-20 0.000215961 1.32815e-05 4.89037e-20 1.88294e-05 1.25489e-19 1.64764e-06 1.5874e-19 -0.000119405 1.27239e-19 2.93809e-05 3.73662e-20 3.63504e-07 1.03428e-19 
1653.05 0 -3.04698e-19 0.00135264 6.04029e-22 -0.000227201 -0.000139839 3.23957e-20 -0.000222314 1.42865e-19 -0.00023775 -2.77004e-20 3.07332e-05 5.09749e-21 -6.73411e-20 -4.04298e-05 9.86264e-20 -0.000103796 -1.49898e-19 0.000178526 -3.81923e-20 0.000206563 1.95148e-05 4.75595e-20 2.55801e-05 9.27828e-20 1.15869e-05 1.45901e-19 -0.000106169 1.11753e-19 3.38382e-05 3.19454e-20 -4.26113e-06 6.59527e-20 
1653.4 0 -3.27701e-19 0.00135106 3.07381e-20 -0.000231594 -7.23987e-05 4.62791e-20 -0.000194738 1.17127e-19 -0.000251029 5.87578e-21 1.62851e-05 4.24806e-21 -8.27856e-20 -3.96168e-05 9.04554e-20 -8.92098e-05 -1.49671e-19 0.000171712 -2.98353e-20 0.000196282 2.856e-05 4.63174e-20 3.30329e-05 6.59958e-20 2.38192e-05 1.44314e-19 -9.38686e-05 8.45373e-20 3.55403e-05 4.06196e-20 -1.17682e-05 3.42039e-20 
1653.75 0 -3.53371e-19 0.00134698 3.81432e-20 -0.000234087 -2.42336e-06 5.48378e-20 -0.000162241 8.86499e-20 -0.000250129 5.06241e-20 4.87772e-06 -7.66035e-22 -6.80735e-20 -4.13267e-05 1.02889e-19 -7.84273e-05 -1.39427e-19 0.000167294 -1.98023e-20 0.000188355 4.20895e-05 3.67436e-20 4.19756e-05 2.71073e-20 3.99217e-05 1.26441e-19 -8.23292e-05 4.47557e-20 3.70587e-05 3.69489e-20 -2.292e-05 -1.3926e-20 
1654.1 0 -3.75194e-19 0.00134028 4.83626e-20 -0.000235557 6.40461e-05 6.38263e-20 -0.00012659 7.29202e-20 -0.000234658 6.82206e-20 -3.87989e-06 -9.53131e-21 -5.98342e-20 -3.96138e-05 1.14424e-19 -7.08417e-05 -1.2951e-19 0.000161782 -8.44137e-21 0.000186332 5.84994e-05 3.26371e-20 5.2162e-05 -1.31389e-20 5.76314e-05 1.08119e-19 -7.14828e-05 1.82263e-20 3.9839e-05 3.85928e-20 -3.37194e-05 -5.73483e-20 
1654.45 0 -3.90896e-19 0.00133212 5.24405e-20 -0.000237748 0.000121168 7.96245e-20 -8.79733e-05 7.85711e-20 -0.000209497 7.40699e-20 -6.68043e-06 2.88353e-21 -5.59776e-20 -3.3847e-05 1.2373e-19 -6.46273e-05 -1.16123e-19 0.00015759 -2.8077e-21 0.000191076 7.33266e-05 3.90149e-20 6.23245e-05 -3.60152e-20 7.48241e-05 9.21739e-20 -6.10881e-05 -5.03275e-21 4.16787e-05 4.65996e-20 -4.01277e-05 -7.72257e-20 
1654.8 0 -3.93684e-19 0.0013246 4.05823e-20 -0.00024098 0.000169302 8.8548e-20 -4.71081e-05 1.01248e-19 -0.000183617 9.79579e-20 -2.74309e-06 1.74906e-20 -4.41981e-20 -2.93888e-05 1.39855e-19 -6.01836e-05 -9.658e-20 0.000157695 -6.45929e-22 0.00020163 8.43627e-05 4.78216e-20 7.14888e-05 -5.53571e-20 8.99969e-05 7.41145e-20 -5.11511e-05 -1.63926e-20 4.0535e-05 4.32768e-20 -4.19657e-05 -1.00499e-19 
1655.15 0 -4.0653e-19 0.00131755 3.23039e-20 -0.000241409 0.000213083 8.40511e-20 -3.2005e-06 1.11215e-19 -0.000162171 1.08791e-19 4.80294e-06 2.50339e-20 -3.77597e-20 -2.53132e-05 1.44078e-19 -5.68788e-05 -8.71127e-20 0.000163179 1.74911e-21 0.000215916 9.18688e-05 6.46798e-20 7.93518e-05 -5.6322e-20 0.000103001 8.07876e-20 -4.22344e-05 -8.23468e-21 3.78275e-05 2.93074e-20 -3.97114e-05 -1.14738e-19 
1655.5 0 -4.16323e-19 0.00130762 3.10829e-20 -0.000234675 0.000253067 8.86726e-20 4.05595e-05 1.11357e-19 -0.000143852 1.16956e-19 1.39284e-05 1.69764e-20 -4.02064e-20 -1.7178e-05 1.32926e-19 -5.39203e-05 -8.06625e-20 0.00017267 -1.7505e-20 0.000232759 9.78306e-05 1.09756e-19 8.61639e-05 -4.4645e-20 0.000112962 9.59074e-20 -3.60778e-05 -2.27871e-20 3.40542e-05 2.74701e-20 -3.21463e-05 -1.12166e-19 
1655.85 0 -4.16031e-19 0.00129331 3.75052e-20 -0.000221927 0.000289056 9.29141e-20 7.75108e-05 1.18118e-19 -0.000127015 1.13028e-19 2.48461e-05 8.77336e-21 -7.51264e-20 -5.98994e-06 1.31194e-19 -4.94237e-05 -6.57522e-20 0.000182166 -6.20434e-20 0.000252763 0.000102788 1.52554e-19 9.23903e-05 -3.68848e-20 0.000117821 1.05316e-19 -3.4992e-05 -5.06055e-20 2.82977e-05 3.0082e-20 -2.18509e-05 -9.82461e-20 
1656.2 0 -4.22482e-19 0.00127758 2.66936e-20 -0.000209478 0.000321648 9.05013e-20 0.000108332 1.48718e-19 -0.000112524 9.2607e-20 3.61215e-05 -6.92845e-21 -1.04013e-19 7.31191e-06 1.18171e-19 -4.01179e-05 -5.8228e-20 0.000187314 -9.26339e-20 0.000273679 0.000107034 1.76525e-19 9.7649e-05 -1.34158e-20 0.000116883 1.10477e-19 -3.95598e-05 -6.94747e-20 1.92159e-05 3.72898e-20 -1.38759e-05 -8.17644e-20 
1656.55 0 -4.3108e-19 0.00126271 8.92153e-21 -0.000200647 0.000349752 8.64176e-20 0.000135382 1.80625e-19 -0.000100583 6.96778e-20 4.36499e-05 3.76511e-22 -1.15534e-19 2.36246e-05 1.17179e-19 -2.51153e-05 -4.20134e-20 0.000184013 -1.08303e-19 0.000287083 0.000109706 2.15906e-19 0.000101608 6.12948e-21 0.000112749 1.37493e-19 -4.92383e-05 -6.50115e-20 6.97765e-06 3.06983e-20 -9.32652e-06 -5.46196e-20 
1656.9 0 -4.29148e-19 0.00124856 -2.86921e-21 -0.000194029 0.000370777 8.41868e-20 0.000155864 2.20946e-19 -9.09657e-05 6.04701e-20 4.38061e-05 -3.63719e-21 -9.86719e-20 3.96893e-05 1.2988e-19 -6.28652e-06 -1.51329e-20 0.000174786 -1.16941e-19 0.000290294 0.000109264 2.51428e-19 0.000104793 3.70151e-20 0.000109796 1.62166e-19 -6.31723e-05 -6.28661e-20 -8.46321e-06 3.45861e-20 -8.31507e-06 -2.91022e-20 
1657.25 0 -4.08034e-19 0.00123343 5.53679e-21 -0.000188249 0.0003865 6.32586e-20 0.000166877 2.58029e-19 -8.21627e-05 4.76612e-20 4.11478e-05 -1.38709e-20 -6.51983e-20 5.05109e-05 1.34797e-19 1.18549e-05 7.44137e-22 0.000163035 -1.17033e-19 0.000288569 0.000105358 2.7158e-19 0.000106489 6.51604e-20 0.000110602 1.84062e-19 -7.86883e-05 -6.25416e-20 -2.73822e-05 3.48398e-20 -1.0235e-05 -3.23253e-21 
1657.6 0 -3.94012e-19 0.00121709 1.45063e-20 -0.000183798 0.000401058 5.37148e-20 0.000168509 3.02528e-19 -7.04692e-05 2.45405e-20 4.33766e-05 -2.17299e-20 -3.23625e-20 5.46835e-05 1.4568e-19 2.22827e-05 5.32845e-21 0.000149855 -1.25959e-19 0.000282075 9.80044e-05 2.71319e-19 0.0001081 8.50582e-20 0.000114856 1.87542e-19 -9.30059e-05 -7.77952e-20 -4.81919e-05 3.45488e-20 -1.20581e-05 2.50305e-20 
1657.95 0 -3.88075e-19 0.00120104 3.10589e-20 -0.000180805 0.000412937 5.39906e-20 0.000160781 3.47151e-19 -5.52335e-05 5.54138e-22 4.97017e-05 -3.42608e-20 -2.36407e-20 5.35676e-05 1.66572e-19 2.27177e-05 1.58933e-20 0.000136171 -1.39931e-19 0.000269392 8.80942e-05 2.6865e-19 0.000111746 1.033e-19 0.000119543 1.90832e-19 -0.000104094 -8.69572e-20 -7.03778e-05 3.73673e-20 -1.13866e-05 4.43251e-20 
1658.3 0 -3.73641e-19 0.00118547 3.94989e-20 -0.000179627 0.000419848 6.43771e-20 0.000147162 3.8021e-19 -3.90278e-05 -1.48784e-20 5.87511e-05 -2.97911e-20 -3.58614e-20 5.12955e-05 1.89224e-19 1.55988e-05 1.67155e-20 0.000124369 -1.7181e-19 0.000249479 7.85218e-05 2.50609e-19 0.000114566 1.32728e-19 0.000123025 1.81197e-19 -0.000109056 -9.68797e-20 -9.25661e-05 4.58599e-20 -6.54087e-06 4.64151e-20 
1658.65 0 -3.65319e-19 0.00117101 5.5712e-20 -0.00018062 0.000423481 7.04986e-20 0.000130434 3.92052e-19 -2.2845e-05 -1.6365e-20 7.18604e-05 -1.82621e-20 -6.33801e-20 5.2512e-05 2.07714e-19 2.43562e-06 2.77978e-20 0.000117463 -1.91017e-19 0.000220941 7.12086e-05 2.24096e-19 0.000116335 1.52808e-19 0.000126523 1.80224e-19 -0.000108681 -1.00661e-19 -0.000112737 4.96024e-20 2.23376e-06 2.55245e-20 
1659 0 -3.41011e-19 0.0011585 7.16283e-20 -0.000185704 0.000425705 9.34714e-20 0.00011027 4.05579e-19 -4.49591e-06 -1.12183e-20 8.74658e-05 -8.24037e-21 -7.97027e-20 6.02334e-05 2.14715e-19 -1.22832e-05 2.95374e-20 0.00011573 -2.13657e-19 0.000182617 6.46038e-05 1.98632e-19 0.000120257 1.57319e-19 0.000128306 1.81999e-19 -0.000105276 -1.08377e-19 -0.00013039 4.63605e-20 1.0883e-05 1.63327e-20 
1659.35 0 -3.15109e-19 0.0011464 8.19002e-20 -0.000194136 0.000428626 1.18464e-19 8.78968e-05 4.0817e-19 1.64206e-05 1.60383e-20 0.000102459 1.24321e-21 -8.93522e-20 7.52686e-05 2.22082e-19 -2.33792e-05 1.23069e-20 0.000115357 -2.32141e-19 0.000134095 5.8872e-05 1.72094e-19 0.000126741 1.57435e-19 0.000126358 1.65428e-19 -9.9538e-05 -1.12084e-19 -0.000145615 4.52223e-20 1.72472e-05 4.41049e-20 
1659.7 0 -2.92893e-19 0.00113279 7.95139e-20 -0.000203137 0.000433928 1.32101e-19 6.65025e-05 3.98801e-19 3.52832e-05 4.53688e-20 0.000112882 -6.12523e-21 -9.0865e-20 9.28298e-05 2.40125e-19 -3.09004e-05 -2.02966e-21 0.000109256 -2.444e-19 8.01399e-05 5.79089e-05 1.47314e-19 0.000133179 1.65816e-19 0.000121156 1.44602e-19 -9.06875e-05 -9.63363e-20 -0.000158281 1.84751e-20 2.14809e-05 7.65054e-20 
1660.05 0 -2.82388e-19 0.00111718 8.29648e-20 -0.000211084 0.00044078 1.45712e-19 4.67412e-05 3.93158e-19 4.82179e-05 7.71003e-20 0.000118833 -1.23856e-20 -1.12343e-19 0.000108454 2.4173e-19 -3.43748e-05 -1.28387e-20 9.56279e-05 -2.42859e-19 2.65571e-05 6.24465e-05 1.24245e-19 0.00013705 1.67104e-19 0.000115064 1.16269e-19 -7.78049e-05 -6.4155e-20 -0.00016904 -5.14283e-21 2.19026e-05 1.04691e-19 
1660.4 0 -2.86762e-19 0.00110169 8.62395e-20 -0.000217333 0.000447815 1.45079e-19 2.8875e-05 3.76266e-19 5.58629e-05 8.34103e-20 0.000123911 -3.51382e-22 -1.18722e-19 0.000120793 2.3466e-19 -3.46223e-05 -2.6122e-20 7.69174e-05 -2.32511e-19 -2.16123e-05 7.01932e-05 1.07974e-19 0.000138809 1.83454e-19 0.000112895 9.62839e-20 -6.38807e-05 -4.28859e-20 -0.000178742 -4.04431e-20 2.00962e-05 9.67793e-20 
1660.75 0 -2.88979e-19 0.00108778 1.02045e-19 -0.000223079 0.000454641 1.52406e-19 1.35921e-05 3.63399e-19 6.02507e-05 9.21773e-20 0.000131218 1.28323e-20 -1.29579e-19 0.000130641 2.41609e-19 -3.29848e-05 -2.12901e-20 5.4359e-05 -2.29602e-19 -6.13708e-05 7.92313e-05 1.10379e-19 0.000139954 1.88611e-19 0.000116618 1.00238e-19 -5.09795e-05 -5.15912e-20 -0.000185581 -5.81218e-20 1.86696e-05 8.2907e-20 
1661.1 0 -2.91722e-19 0.00107462 1.0901e-19 -0.00023014 0.000465117 1.62199e-19 7.42597e-07 3.82412e-19 6.2739e-05 1.03595e-19 0.000140751 2.98027e-20 -1.30372e-19 0.000138825 2.54845e-19 -2.79886e-05 -1.07339e-20 3.17504e-05 -2.37801e-19 -9.49464e-05 8.6305e-05 1.22172e-19 0.000139498 1.94563e-19 0.000122739 1.14665e-19 -3.97849e-05 -6.72795e-20 -0.000189133 -7.10878e-20 1.64566e-05 6.22393e-20 
1661.45 0 -2.87835e-19 0.00105954 1.22504e-19 -0.000239807 0.000482638 1.74849e-19 -1.06728e-05 3.97183e-19 6.38888e-05 1.21402e-19 0.000149595 4.74832e-20 -1.42395e-19 0.000146279 2.84172e-19 -1.98729e-05 -1.15978e-20 1.29465e-05 -2.22504e-19 -0.000124128 8.88257e-05 1.47489e-19 0.000136318 2.02266e-19 0.000126115 1.41586e-19 -3.20592e-05 -1.10945e-19 -0.00019131 -9.54979e-20 1.2325e-05 5.38795e-20 
1661.8 0 -2.59761e-19 0.00103875 1.3455e-19 -0.000250271 0.000506394 1.78542e-19 -2.35989e-05 4.08771e-19 6.16739e-05 1.29613e-19 0.00015408 6.50554e-20 -1.60567e-19 0.000152711 2.96843e-19 -1.06505e-05 -2.50416e-20 -2.10232e-06 -2.00069e-19 -0.00014774 8.66759e-05 1.60296e-19 0.000131971 2.05741e-19 0.000124776 1.59485e-19 -2.88245e-05 -1.40891e-19 -0.000191808 -1.17069e-19 5.82989e-06 4.60271e-20 
1662.15 0 -2.2881e-19 0.00101335 1.43924e-19 -0.000258932 0.000533026 1.73712e-19 -4.10869e-05 3.86969e-19 5.64973e-05 1.2981e-19 0.000151329 9.22863e-20 -1.85232e-19 0.000156385 3.04547e-19 -8.71584e-07 -3.89003e-20 -1.47473e-05 -1.76674e-19 -0.000165291 8.30934e-05 1.53519e-19 0.00012796 2.04203e-19 0.000118567 1.70441e-19 -2.96967e-05 -1.84007e-19 -0.000190057 -1.13852e-19 -4.10407e-06 3.07451e-20 
1662.5 0 -2.15102e-19 0.000986519 1.66284e-19 -0.000265533 0.000557801 1.73627e-19 -6.20502e-05 3.68381e-19 5.2301e-05 1.20025e-19 0.000141624 1.22233e-19 -1.79927e-19 0.000160904 3.08187e-19 8.93793e-06 -3.74889e-20 -2.42588e-05 -1.33907e-19 -0.00017592 8.29097e-05 1.4196e-19 0.00012274 1.86116e-19 0.000108098 1.66717e-19 -3.36202e-05 -2.14378e-19 -0.000186628 -1.01911e-19 -1.77348e-05 3.94868e-20 
1662.85 0 -2.14055e-19 0.000959457 1.67368e-19 -0.000270988 0.000579573 1.62441e-19 -8.04656e-05 3.57443e-19 4.88659e-05 1.07478e-19 0.000126195 1.51618e-19 -1.7323e-19 0.000170338 3.18363e-19 1.85136e-05 -4.09343e-20 -2.9496e-05 -7.87647e-20 -0.000178614 8.57483e-05 1.21286e-19 0.000114508 1.63833e-19 9.51405e-05 1.49535e-19 -4.17034e-05 -2.30546e-19 -0.00018141 -7.67521e-20 -3.28442e-05 3.71254e-20 
1663.2 0 -2.15001e-19 0.000933322 1.67341e-19 -0.000277546 0.000601678 1.55804e-19 -9.00656e-05 3.35887e-19 4.35775e-05 1.10276e-19 0.000106618 1.75335e-19 -1.48857e-19 0.000179633 3.16336e-19 2.82277e-05 -4.93809e-20 -2.76987e-05 -2.20733e-20 -0.000173754 8.8993e-05 1.11595e-19 0.000104799 1.60001e-19 8.1059e-05 1.38926e-19 -5.49244e-05 -2.63552e-19 -0.000173464 -4.11026e-20 -4.63296e-05 3.73513e-20 
1663.55 0 -1.91562e-19 0.000909014 1.74986e-19 -0.000285742 0.000627331 1.83942e-19 -9.07251e-05 3.15535e-19 3.82587e-05 9.90089e-20 8.74801e-05 1.84413e-19 -1.17866e-19 0.000182569 2.99695e-19 3.73606e-05 -4.08508e-20 -1.78973e-05 2.27709e-20 -0.000163341 9.22872e-05 1.11898e-19 9.70086e-05 1.62538e-19 6.65839e-05 1.29172e-19 -7.33309e-05 -2.94015e-19 -0.000164882 -8.0989e-21 -5.61971e-05 4.5422e-20 
1663.9 0 -1.79725e-19 0.000884592 1.96465e-19 -0.000294708 0.000657421 2.09532e-19 -8.71023e-05 2.84963e-19 3.32117e-05 8.00275e-20 7.41545e-05 1.80371e-19 -9.07136e-20 0.000178964 2.8547e-19 4.45795e-05 -3.23069e-20 -3.6295e-06 3.88061e-20 -0.000147165 9.45809e-05 9.37599e-20 8.97359e-05 1.82923e-19 5.10218e-05 1.18668e-19 -9.65503e-05 -3.16512e-19 -0.00015744 3.13689e-20 -6.03152e-05 5.5145e-20 
1664.25 0 -1.77722e-19 0.00085688 1.99806e-19 -0.000304497 0.000693935 2.28626e-19 -8.19456e-05 2.63127e-19 2.71079e-05 7.26885e-20 6.82646e-05 1.71351e-19 -5.16635e-20 0.000172788 2.65979e-19 4.95378e-05 -2.5463e-20 1.32603e-05 3.98835e-20 -0.000125336 9.51892e-05 6.3977e-20 7.90422e-05 1.80848e-19 3.45808e-05 1.09166e-19 -0.000119701 -3.22108e-19 -0.000149669 7.5486e-20 -5.77164e-05 7.62549e-20 
1664.6 0 -1.78241e-19 0.000829078 1.983e-19 -0.00031348 0.000737143 2.40712e-19 -7.67996e-05 2.45664e-19 2.04609e-05 5.91913e-20 6.46972e-05 1.71639e-19 -2.79197e-20 0.000166992 2.69542e-19 5.38484e-05 -4.86732e-20 3.27095e-05 3.4781e-20 -0.000101842 9.30304e-05 5.82785e-20 6.59694e-05 1.58944e-19 1.96924e-05 9.3684e-20 -0.000137908 -3.18262e-19 -0.000140886 8.61347e-20 -5.04291e-05 1.06178e-19 
1664.95 0 -1.77064e-19 0.000806816 1.93874e-19 -0.000318314 0.000780518 2.46961e-19 -7.08977e-05 2.42415e-19 1.55295e-05 4.6814e-20 5.56738e-05 1.75692e-19 -9.42444e-21 0.000162222 2.59787e-19 6.03809e-05 -6.67796e-20 5.3837e-05 2.10064e-20 -7.93004e-05 8.85521e-05 7.39156e-20 5.38474e-05 1.17815e-19 7.48852e-06 7.49539e-20 -0.000150736 -3.0714e-19 -0.000130196 7.82895e-20 -4.11879e-05 1.28715e-19 
1665.3 0 -1.70462e-19 0.000788714 1.90445e-19 -0.000316716 0.000818193 2.56463e-19 -6.21982e-05 2.25947e-19 1.18294e-05 3.83006e-20 4.14548e-05 1.80613e-19 3.70937e-22 0.00015535 2.43383e-19 7.19479e-05 -9.10616e-20 7.61894e-05 8.24123e-21 -5.82929e-05 8.69131e-05 9.47163e-20 4.70316e-05 8.57412e-20 -3.75354e-07 7.57262e-20 -0.000159542 -3.01429e-19 -0.000117122 6.5511e-20 -3.27397e-05 1.31366e-19 
1665.65 0 -1.73853e-19 0.000770668 1.85295e-19 -0.000310039 0.000850388 2.61267e-19 -4.88107e-05 2.10186e-19 7.05707e-06 3.98118e-20 2.97224e-05 1.87099e-19 8.19286e-21 0.00014497 2.3638e-19 8.73737e-05 -1.06614e-19 9.79841e-05 6.03552e-21 -3.79648e-05 9.07948e-05 1.1337e-19 4.50653e-05 5.31029e-20 -2.48635e-06 7.91065e-20 -0.000163421 -2.8652e-19 -0.000102156 4.04408e-20 -2.41014e-05 1.23277e-19 
1666 0 -1.85135e-19 0.000752266 1.68645e-19 -0.000300725 0.000879611 2.67431e-19 -3.22281e-05 2.01262e-19 2.29473e-06 2.81039e-20 2.21499e-05 1.91039e-19 7.65521e-21 0.000134982 2.2787e-19 0.000100398 -1.2274e-19 0.00011538 1.2354e-20 -1.72832e-05 9.8502e-05 1.29252e-19 4.29239e-05 2.00703e-20 4.77196e-07 7.70101e-20 -0.000160955 -2.52357e-19 -8.60433e-05 3.32773e-20 -1.35272e-05 1.25532e-19 
1666.35 0 -2.0496e-19 0.000736822 1.61264e-19 -0.000290795 0.000905938 2.6067e-19 -1.44441e-05 1.92637e-19 -3.40566e-06 2.6269e-20 1.19224e-05 1.94896e-19 1.45722e-20 0.000126471 2.24479e-19 0.000108981 -1.33757e-19 0.000124391 1.1931e-20 5.3662e-06 0.000106621 1.40048e-19 3.83471e-05 -1.62581e-20 4.51425e-06 6.02377e-20 -0.000155121 -2.22418e-19 -7.10119e-05 3.30731e-20 -1.76773e-06 1.28157e-19 
1666.7 0 -2.28317e-19 0.000725389 1.63114e-19 -0.000281794 0.000931453 2.70517e-19 5.71051e-06 1.91947e-19 -1.20406e-05 3.44285e-20 -4.0747e-06 1.99688e-19 1.60636e-20 0.000117616 2.15738e-19 0.000116608 -1.34475e-19 0.000125217 2.19956e-20 2.94828e-05 0.00011477 1.46156e-19 3.10573e-05 -4.95541e-20 7.06013e-06 1.78754e-20 -0.000149368 -2.21182e-19 -5.84127e-05 2.13822e-20 9.31084e-06 1.39816e-19 
1667.05 0 -2.43237e-19 0.000716171 1.6195e-19 -0.000275645 0.000958649 2.99719e-19 3.03716e-05 1.78541e-19 -2.32167e-05 3.65737e-20 -2.02684e-05 2.12883e-19 1.34523e-20 0.000106718 2.02827e-19 0.000127568 -1.25923e-19 0.000119872 4.16979e-20 5.22719e-05 0.00012273 1.41418e-19 2.34645e-05 -9.64992e-20 1.00197e-05 -1.82611e-20 -0.000144211 -2.2768e-19 -4.70708e-05 2.81257e-22 1.76985e-05 1.32427e-19 
1667.4 0 -2.54816e-19 0.000704803 1.6001e-19 -0.000272589 0.000984795 3.20981e-19 6.0226e-05 1.71996e-19 -3.60139e-05 5.10752e-20 -2.84391e-05 2.11359e-19 1.1192e-20 9.22784e-05 1.8588e-19 0.000141517 -1.23163e-19 0.000111186 5.7214e-20 7.35733e-05 0.000127367 1.3717e-19 1.86726e-05 -9.50747e-20 1.4584e-05 -4.50278e-20 -0.000139477 -2.44505e-19 -3.57348e-05 -1.45766e-20 2.22386e-05 1.37558e-19 
1667.75 0 -2.49612e-19 0.000687173 1.75724e-19 -0.000271111 0.00101102 3.35079e-19 9.04674e-05 1.88258e-19 -4.95233e-05 4.71235e-20 -2.84895e-05 2.00554e-19 1.71914e-20 7.5404e-05 1.57849e-19 0.000154867 -1.19883e-19 0.000100582 6.75448e-20 9.49726e-05 0.000126173 1.23445e-19 1.78593e-05 -7.20535e-20 1.92164e-05 -6.13741e-20 -0.000136523 -2.46789e-19 -2.55343e-05 -3.60664e-20 2.35688e-05 1.34597e-19 
1668.1 0 -2.40299e-19 0.000663457 1.87945e-19 -0.00026944 0.00104204 3.44354e-19 0.000113874 1.93025e-19 -6.44684e-05 2.71851e-20 -2.60292e-05 1.86495e-19 2.25108e-20 5.9784e-05 1.41783e-19 0.000163711 -1.0577e-19 9.12618e-05 8.59356e-20 0.000116975 0.000119663 1.0492e-19 1.94986e-05 -2.94316e-20 2.13811e-05 -7.66335e-20 -0.000137042 -2.56445e-19 -1.73293e-05 -3.09907e-20 2.22133e-05 1.13835e-19 
1668.45 0 -2.34119e-19 0.000637236 1.97373e-19 -0.000265057 0.00107762 3.38349e-19 0.000128882 1.7482e-19 -8.09915e-05 7.68472e-21 -2.28865e-05 1.67605e-19 2.10959e-20 4.67832e-05 1.28371e-19 0.000166628 -8.23728e-20 8.63926e-05 8.47608e-20 0.000137796 0.000111081 7.74975e-20 2.11533e-05 9.23055e-22 2.12213e-05 -9.73296e-20 -0.000140552 -2.49327e-19 -1.18824e-05 -1.16894e-20 1.69622e-05 9.0858e-20 
1668.8 0 -2.32187e-19 0.000611164 1.89901e-19 -0.000257432 0.00111231 3.32186e-19 0.000138095 1.71435e-19 -9.38693e-05 1.52375e-21 -1.75729e-05 1.30519e-19 5.61203e-21 3.5881e-05 1.05682e-19 0.000165098 -4.72079e-20 8.43098e-05 9.02094e-20 0.000154715 0.000103315 4.90001e-20 2.36669e-05 4.40415e-20 1.85851e-05 -1.33666e-19 -0.000145788 -2.31089e-19 -7.9915e-06 8.09887e-21 8.82583e-06 7.45396e-20 
1669.15 0 -2.36538e-19 0.000582327 1.86829e-19 -0.00024838 0.00114228 3.31286e-19 0.000143396 1.74916e-19 -9.94574e-05 -1.72604e-20 -1.56077e-05 8.73911e-20 1.8052e-21 2.6772e-05 8.65883e-20 0.000160764 -9.41629e-21 8.45994e-05 9.99629e-20 0.000166963 9.78013e-05 2.20283e-20 2.95282e-05 7.30034e-20 1.15396e-05 -1.49983e-19 -0.000152068 -2.11225e-19 -7.39581e-06 4.78229e-20 8.01996e-07 6.23362e-20 
1669.5 0 -2.37925e-19 0.000547835 1.77861e-19 -0.000239222 0.00116807 3.41666e-19 0.000147583 1.66729e-19 -9.87186e-05 -5.01586e-20 -2.58794e-05 4.7512e-20 -1.00608e-20 1.99405e-05 9.47777e-20 0.000154451 3.25833e-20 8.68804e-05 1.10504e-19 0.000174593 9.35553e-05 1.15829e-20 3.74982e-05 1.00068e-19 2.22619e-06 -1.69199e-19 -0.000158595 -2.03737e-19 -1.16648e-05 8.05264e-20 -6.84754e-06 5.93965e-20 
1669.85 0 -2.38044e-19 0.000510071 1.6413e-19 -0.000231042 0.00119161 3.38734e-19 0.000153809 1.37957e-19 -9.22958e-05 -5.9395e-20 -4.96805e-05 1.39743e-20 -3.20016e-20 1.62289e-05 1.14001e-19 0.000146151 8.33484e-20 8.92323e-05 9.65309e-20 0.000176799 8.99677e-05 -8.73766e-22 4.65574e-05 9.99692e-20 -2.91671e-06 -1.76012e-19 -0.000163742 -2.01652e-19 -1.64401e-05 9.97899e-20 -1.50179e-05 6.18229e-20 
1670.2 0 -2.25985e-19 0.000473948 1.5516e-19 -0.000224167 0.00121516 3.3409e-19 0.000161486 9.69222e-20 -7.79887e-05 -6.18022e-20 -7.78786e-05 -1.72363e-20 -5.2014e-20 1.60797e-05 1.30584e-19 0.000137244 1.2193e-19 9.25069e-05 7.00323e-20 0.000173518 8.73709e-05 1.48998e-20 5.75099e-05 1.11781e-19 9.41946e-07 -1.65034e-19 -0.000166501 -1.90039e-19 -1.96391e-05 1.17171e-19 -2.22031e-05 5.9898e-20 
1670.55 0 -2.2044e-19 0.000441886 1.27222e-19 -0.000218166 0.00123677 3.21242e-19 0.000169273 5.34022e-20 -5.58015e-05 -5.72626e-20 -0.000100704 -5.18764e-20 -8.05648e-20 1.83597e-05 1.43143e-19 0.000132089 1.38614e-19 9.69734e-05 5.37436e-20 0.000166681 8.58699e-05 4.43013e-20 6.92396e-05 1.16276e-19 1.27487e-05 -1.61522e-19 -0.000165554 -1.92936e-19 -2.21102e-05 1.46907e-19 -2.77513e-05 5.58545e-20 
1670.9 0 -2.0168e-19 0.000413149 9.5048e-20 -0.000211957 0.001252 3.11292e-19 0.000176566 2.09808e-20 -3.08815e-05 -6.57185e-20 -0.000114982 -7.94814e-20 -9.84737e-20 2.115e-05 1.74389e-19 0.000133392 1.60502e-19 0.000102027 2.30788e-20 0.000156877 8.50013e-05 5.45113e-20 7.77273e-05 1.09452e-19 2.812e-05 -1.59357e-19 -0.000159545 -1.83977e-19 -2.23341e-05 1.64337e-19 -3.10563e-05 5.56631e-20 
1671.25 0 -1.83821e-19 0.000386452 7.02567e-20 -0.000204598 0.00126084 3.07757e-19 0.000184305 -1.60608e-20 -9.2602e-06 -8.2865e-20 -0.000122477 -1.01366e-19 -1.25981e-19 2.67979e-05 2.10426e-19 0.000139234 1.73764e-19 0.000108413 -2.60029e-20 0.000143761 8.5004e-05 3.96232e-20 8.08574e-05 9.21354e-20 4.47571e-05 -1.49127e-19 -0.000149306 -1.82817e-19 -1.81492e-05 1.65446e-19 -3.08946e-05 6.76705e-20 
1671.6 0 -1.60463e-19 0.000360325 4.8799e-20 -0.000196258 0.00126489 2.98153e-19 0.000193428 -6.08329e-20 5.73157e-06 -8.18225e-20 -0.00012519 -1.34871e-19 -1.43573e-19 3.77543e-05 2.54474e-19 0.000144869 1.81256e-19 0.000116387 -8.01447e-20 0.000130803 8.67766e-05 2.96179e-20 7.96473e-05 5.573e-20 6.22521e-05 -1.48343e-19 -0.000137663 -1.73079e-19 -1.11539e-05 1.53813e-19 -2.80484e-05 8.70531e-20 
1671.95 0 -1.34307e-19 0.000332361 2.93796e-20 -0.000188641 0.00126377 2.96867e-19 0.000203318 -1.05288e-19 1.51067e-05 -7.73395e-20 -0.000120152 -1.60672e-19 -1.63563e-19 4.8729e-05 2.77353e-19 0.000148255 1.71999e-19 0.000123599 -1.15998e-19 0.00012137 8.91579e-05 1.49339e-20 7.71926e-05 3.66323e-20 8.03178e-05 -1.46624e-19 -0.000127971 -1.68997e-19 -4.00126e-06 1.74462e-19 -2.38903e-05 9.77743e-20 
1672.3 0 -1.11848e-19 0.000301101 -1.19569e-23 -0.000181849 0.00126011 3.04318e-19 0.000214973 -1.47487e-19 2.0762e-05 -6.39101e-20 -0.000108135 -1.92385e-19 -2.01185e-19 5.70574e-05 2.90467e-19 0.000151066 1.54185e-19 0.000126713 -1.28634e-19 0.000114124 9.19341e-05 8.59595e-21 7.67439e-05 2.42803e-20 9.74945e-05 -1.52598e-19 -0.000120823 -1.51188e-19 3.18609e-06 1.95375e-19 -1.92349e-05 1.07278e-19 
1672.65 0 -9.26174e-20 0.000268842 -1.87659e-20 -0.000175141 0.00125688 3.16232e-19 0.00022938 -1.58772e-19 2.32293e-05 -5.1516e-20 -9.25796e-05 -2.29477e-19 -2.44841e-19 6.40443e-05 2.7864e-19 0.000155317 1.55379e-19 0.000124754 -1.498e-19 0.000105687 9.43853e-05 8.25134e-21 7.85958e-05 2.04973e-20 0.000112283 -1.55195e-19 -0.000115171 -1.45286e-19 1.03783e-05 2.07652e-19 -1.57992e-05 1.06626e-19 
1673 0 -7.39875e-20 0.000237381 -2.84948e-20 -0.000169071 0.0012522 3.15015e-19 0.000245831 -1.63308e-19 2.62792e-05 -5.03921e-20 -7.48637e-05 -2.57933e-19 -2.78811e-19 6.99928e-05 2.52791e-19 0.00015836 1.55357e-19 0.000119849 -1.73593e-19 9.68211e-05 9.35395e-05 2.22961e-20 8.16185e-05 2.64159e-20 0.00012464 -1.70459e-19 -0.000110855 -1.42099e-19 1.67229e-05 2.02739e-19 -1.34695e-05 1.10474e-19 
1673.35 0 -6.87994e-20 0.000205419 -2.9345e-20 -0.000162188 0.00124603 3.05494e-19 0.000259507 -1.67441e-19 3.2828e-05 -6.78242e-20 -5.63605e-05 -2.87667e-19 -3.1063e-19 7.39319e-05 2.28948e-19 0.000154628 1.5946e-19 0.000117667 -1.99501e-19 8.82199e-05 8.81702e-05 3.99242e-20 8.54984e-05 1.6163e-20 0.000132861 -1.86885e-19 -0.000108569 -1.40074e-19 2.07596e-05 2.04897e-19 -1.01427e-05 1.14332e-19 
1673.7 0 -7.86616e-20 0.000172641 -3.87389e-20 -0.000154045 0.00123949 3.08291e-19 0.000267449 -1.77332e-19 4.28288e-05 -9.67621e-20 -4.08764e-05 -3.27288e-19 -3.19975e-19 7.45879e-05 2.19284e-19 0.00014355 1.667e-19 0.000121676 -2.09233e-19 8.07045e-05 7.96167e-05 3.99538e-20 8.92253e-05 2.46158e-20 0.0001356 -1.87608e-19 -0.000111091 -1.29534e-19 2.09574e-05 2.10315e-19 -4.56176e-06 1.1493e-19 
1674.05 0 -9.44985e-20 0.000142292 -4.09353e-20 -0.000144478 0.00123054 3.34962e-19 0.000273523 -2.02767e-19 5.65531e-05 -1.08066e-19 -3.07896e-05 -3.51775e-19 -3.23492e-19 7.44526e-05 2.21921e-19 0.000126858 1.67974e-19 0.000129877 -2.01018e-19 7.57921e-05 6.97598e-05 2.98507e-20 9.27197e-05 2.6241e-20 0.000134759 -1.91547e-19 -0.000118433 -1.30433e-19 1.9855e-05 2.223e-19 2.97625e-06 1.41187e-19 
1674.4 0 -1.00231e-19 0.000115951 -4.3512e-20 -0.000132623 0.00121876 3.54267e-19 0.000281727 -2.19246e-19 7.13244e-05 -1.09882e-19 -2.62802e-05 -3.52157e-19 -3.16721e-19 7.45101e-05 2.09908e-19 0.000108195 1.49501e-19 0.000142226 -2.00887e-19 7.3308e-05 5.94803e-05 4.02883e-20 9.55344e-05 5.13834e-21 0.000132616 -1.9801e-19 -0.000128514 -1.67368e-19 2.12054e-05 2.16877e-19 1.09933e-05 1.67208e-19 
1674.75 0 -9.58905e-20 9.31125e-05 -4.79715e-20 -0.000119029 0.00120774 3.7453e-19 0.000289948 -2.29159e-19 7.9522e-05 -1.09112e-19 -2.80584e-05 -3.33167e-19 -3.20354e-19 7.58787e-05 2.07069e-19 9.04322e-05 1.11989e-19 0.000159881 -2.21762e-19 7.36046e-05 5.08142e-05 7.18765e-20 9.75591e-05 -2.9968e-20 0.000129468 -1.89439e-19 -0.000137817 -1.84246e-19 2.37802e-05 2.02639e-19 2.10845e-05 1.86256e-19 
1675.1 0 -7.12061e-20 7.59287e-05 -6.00501e-20 -0.000104455 0.00119963 3.79777e-19 0.000293217 -2.37636e-19 7.88497e-05 -9.39294e-20 -3.56127e-05 -3.10153e-19 -3.16945e-19 8.06804e-05 2.18579e-19 7.35872e-05 8.95511e-20 0.00017824 -2.21279e-19 7.81587e-05 4.60377e-05 1.09007e-19 9.95971e-05 -5.17216e-20 0.000126251 -1.71042e-19 -0.000144096 -1.87766e-19 2.58077e-05 1.87956e-19 3.40499e-05 2.07567e-19 
1675.45 0 -1.81297e-20 6.46884e-05 -8.25724e-20 -8.93249e-05 0.00119158 3.94179e-19 0.000292255 -2.67308e-19 7.38781e-05 -1.10472e-19 -4.57851e-05 -2.96207e-19 -3.07027e-19 8.71295e-05 2.32797e-19 5.70383e-05 8.31273e-20 0.00019174 -2.05726e-19 8.85545e-05 4.67782e-05 1.25012e-19 0.00010161 -6.8449e-20 0.00012398 -1.4346e-19 -0.000148645 -1.96892e-19 2.77293e-05 1.84381e-19 4.85722e-05 2.1069e-19 
1675.8 0 3.67606e-20 5.52453e-05 -1.03624e-19 -7.31355e-05 0.00118097 4.06985e-19 0.000290352 -2.86286e-19 6.64647e-05 -1.16001e-19 -5.46524e-05 -2.93487e-19 -2.96096e-19 9.1752e-05 2.40668e-19 3.92233e-05 5.94433e-20 0.000203843 -2.02681e-19 0.000101695 5.22672e-05 1.32748e-19 0.000103684 -8.09029e-20 0.000121946 -1.12913e-19 -0.000154373 -2.07954e-19 2.84989e-05 1.90242e-19 6.20259e-05 1.91038e-19 
1676.15 0 8.5625e-20 4.64429e-05 -1.04049e-19 -5.63392e-05 0.00116646 4.06349e-19 0.000289511 -3.11642e-19 5.5459e-05 -1.1457e-19 -6.37411e-05 -2.9e-19 -2.77475e-19 9.58999e-05 2.47906e-19 2.16626e-05 4.27793e-20 0.000220271 -2.24088e-19 0.000113015 5.88487e-05 1.45627e-19 0.00010579 -8.75156e-20 0.000118375 -6.59031e-20 -0.000161384 -2.18688e-19 2.95868e-05 2.06451e-19 7.2182e-05 1.71261e-19 
1676.5 0 1.11556e-19 3.82054e-05 -1.09012e-19 -4.16362e-05 0.00114834 4.00026e-19 0.000287272 -3.26258e-19 3.98762e-05 -9.15117e-20 -7.89095e-05 -2.97667e-19 -2.5316e-19 9.9639e-05 2.52755e-19 4.65668e-06 2.71982e-20 0.000240892 -2.54181e-19 0.000120819 6.37828e-05 1.34294e-19 0.000106116 -7.24201e-20 0.000113587 -4.88986e-20 -0.000166641 -2.2755e-19 3.31054e-05 2.05742e-19 7.83635e-05 1.67605e-19 
1676.85 0 1.18175e-19 2.70328e-05 -1.13381e-19 -2.96695e-05 0.00112916 4.11596e-19 0.000281784 -3.4626e-19 2.11031e-05 -7.66188e-20 -9.67071e-05 -2.99717e-19 -2.25098e-19 0.000102158 2.4676e-19 -1.27072e-05 1.41755e-20 0.000263264 -2.67006e-19 0.00012581 6.58138e-05 1.15528e-19 0.000102624 -4.49898e-20 0.000109983 -3.68022e-20 -0.000168659 -2.40831e-19 3.59175e-05 2.12916e-19 8.09549e-05 1.65665e-19 
1677.2 0 1.0545e-19 9.42917e-06 -1.21499e-19 -1.69961e-05 0.00111009 4.35346e-19 0.000274726 -3.4025e-19 4.187e-06 -5.02962e-20 -0.000104844 -2.8375e-19 -1.95163e-19 0.000106378 2.41265e-19 -3.06437e-05 6.15382e-21 0.000285194 -2.63003e-19 0.000129284 6.51402e-05 1.11233e-19 9.89031e-05 -5.28577e-20 0.000109664 -2.87548e-20 -0.000168445 -2.41279e-19 3.58086e-05 2.10383e-19 8.33562e-05 1.59212e-19 
1677.55 0 9.35391e-20 -1.42568e-05 -1.35141e-19 -3.11443e-06 0.00108955 4.44345e-19 0.000265766 -3.34929e-19 -9.04601e-06 -1.75612e-20 -9.78504e-05 -2.72707e-19 -1.58527e-19 0.00011497 2.2354e-19 -4.81253e-05 -4.4384e-21 0.000304045 -2.5723e-19 0.000128547 6.12592e-05 1.02228e-19 9.75626e-05 -7.84696e-20 0.000112689 -2.54935e-20 -0.000166321 -2.43464e-19 3.32654e-05 1.99741e-19 8.81751e-05 1.50392e-19 
1677.9 0 9.22631e-20 -4.23782e-05 -1.42967e-19 7.57288e-06 0.00106727 4.54522e-19 0.000254912 -3.39786e-19 -1.78889e-05 8.5024e-21 -8.16409e-05 -2.81381e-19 -1.32678e-19 0.000127373 2.197e-19 -5.988e-05 -1.79946e-20 0.000317677 -2.41095e-19 0.000119415 5.42166e-05 9.01084e-20 9.54208e-05 -1.04256e-19 0.000115516 -1.83113e-20 -0.000161991 -2.30765e-19 2.99236e-05 2.15901e-19 9.55408e-05 1.42309e-19 
1678.25 0 9.74288e-20 -7.29856e-05 -1.43863e-19 1.07712e-05 0.00104271 4.8308e-19 0.000244816 -3.26003e-19 -2.22219e-05 2.79986e-20 -6.31254e-05 -2.85903e-19 -1.25005e-19 0.000138179 2.12366e-19 -5.94837e-05 -2.03557e-20 0.00032557 -2.25226e-19 0.000102905 4.58511e-05 8.77322e-20 9.07638e-05 -1.17796e-19 0.000116004 -2.94939e-20 -0.000156298 -2.31638e-19 2.88817e-05 2.55035e-19 0.000104007 1.1363e-19 
1678.6 0 9.42805e-20 -0.000101959 -1.62032e-19 8.02076e-06 0.00101427 5.065e-19 0.00023435 -3.00891e-19 -2.17597e-05 3.70055e-20 -4.46578e-05 -2.82029e-19 -1.08027e-19 0.000141171 1.9213e-19 -4.49292e-05 -1.23014e-20 0.000328924 -2.16644e-19 8.27697e-05 3.92919e-05 9.81216e-20 8.42649e-05 -1.1725e-19 0.000114911 -3.87944e-20 -0.00015186 -2.2885e-19 3.02185e-05 2.70118e-19 0.000111343 7.4654e-20 
1678.95 0 9.01014e-20 -0.00012704 -1.76614e-19 2.98623e-06 0.000982874 5.28834e-19 0.000221449 -2.64381e-19 -1.78088e-05 6.12484e-20 -2.60424e-05 -2.56935e-19 -8.69529e-20 0.000136266 1.8045e-19 -1.9053e-05 -7.03451e-21 0.000327366 -2.10794e-19 6.17381e-05 3.54146e-05 9.83991e-20 7.74306e-05 -1.06532e-19 0.000112349 -3.46041e-20 -0.000149622 -2.30303e-19 3.22098e-05 2.92553e-19 0.000115751 3.49268e-20 
1679.3 0 7.04801e-20 -0.000149758 -1.68859e-19 -3.10901e-06 0.000953183 5.41462e-19 0.000208159 -2.37626e-19 -1.19271e-05 5.92099e-20 -9.54791e-06 -2.16438e-19 -6.13855e-20 0.000129929 1.80808e-19 1.29211e-05 4.91349e-21 0.000320687 -2.04638e-19 4.1066e-05 3.06026e-05 1.05443e-19 7.02855e-05 -8.33035e-20 0.00010777 -3.08347e-20 -0.000147175 -2.26822e-19 3.43133e-05 3.11941e-19 0.000115549 -1.07781e-20 
1679.65 0 2.89862e-20 -0.000173431 -1.66877e-19 -8.82007e-06 0.000929365 5.42927e-19 0.000194401 -2.23767e-19 -4.65733e-06 5.07545e-20 2.94101e-06 -1.8544e-19 -4.26876e-20 0.000125164 1.68993e-19 4.72337e-05 1.75263e-20 0.000307266 -1.80326e-19 1.88238e-05 2.28877e-05 1.15529e-19 6.26615e-05 -5.19701e-20 0.000101855 -2.48902e-20 -0.000141902 -2.23293e-19 3.60098e-05 3.2549e-19 0.000111032 -2.55305e-20 
1680 0 -6.17375e-21 -0.00020082 -1.59828e-19 -1.4986e-05 0.000914918 5.32334e-19 0.000176602 -2.13545e-19 2.80608e-06 5.73477e-20 1.27672e-05 -1.818e-19 -3.72994e-20 0.000120339 1.6233e-19 7.92611e-05 2.79099e-20 0.00028719 -1.45993e-19 -6.58849e-06 1.16075e-05 1.23104e-19 5.37395e-05 -6.77559e-21 9.64097e-05 -1.95589e-20 -0.000134237 -2.20268e-19 3.63777e-05 3.16004e-19 0.000104791 -3.05901e-20 
1680.35 0 -7.09406e-21 -0.000230276 -1.4247e-19 -2.35131e-05 0.000908925 5.11472e-19 0.00015362 -2.05984e-19 1.13671e-05 6.89361e-20 2.32122e-05 -1.85194e-19 -4.4081e-20 0.000116737 1.74897e-19 0.000106382 5.46938e-20 0.00026621 -1.07758e-19 -3.18603e-05 -3.95079e-06 1.24305e-19 4.61773e-05 2.17207e-20 8.99769e-05 9.64564e-21 -0.000125415 -1.92806e-19 3.28886e-05 3.12554e-19 9.7694e-05 -4.04535e-20 
1680.7 0 -1.33001e-20 -0.00025844 -1.00641e-19 -3.54613e-05 0.000903386 5.06158e-19 0.000126933 -2.05705e-19 2.1812e-05 8.10669e-20 3.61878e-05 -1.88891e-19 -4.65764e-20 0.000113077 1.87544e-19 0.0001305 7.61477e-20 0.000253049 -6.67437e-20 -5.37869e-05 -2.24152e-05 1.11517e-19 4.32631e-05 4.95677e-20 8.12978e-05 2.64217e-20 -0.000117504 -1.55916e-19 2.60268e-05 3.06653e-19 8.98466e-05 -3.0735e-20 
1681.05 0 -3.58013e-20 -0.000283525 -5.99815e-20 -5.20358e-05 0.000893317 5.11982e-19 9.99354e-05 -2.12925e-19 3.69351e-05 1.01756e-19 5.10347e-05 -2.02085e-19 -6.13026e-20 0.00010622 1.8589e-19 0.000153256 9.0777e-20 0.00025118 -3.9581e-20 -7.39871e-05 -4.17978e-05 9.84e-20 4.42123e-05 7.28938e-20 7.14838e-05 2.28322e-20 -0.000111684 -1.24933e-19 2.03934e-05 2.90252e-19 8.14226e-05 -3.53923e-21 
1681.4 0 -6.27041e-20 -0.000307313 -2.8163e-20 -7.09511e-05 0.00088028 5.04688e-19 7.55549e-05 -2.14547e-19 5.80289e-05 1.0127e-19 6.54441e-05 -2.39503e-19 -7.01167e-20 9.74777e-05 1.73581e-19 0.000174915 8.51385e-20 0.000257609 -2.82188e-21 -9.74898e-05 -6.02409e-05 1.16068e-19 4.81368e-05 9.18313e-20 6.12221e-05 1.62272e-20 -0.000107688 -7.9627e-20 1.99232e-05 2.78924e-19 7.30538e-05 3.56182e-20 
1681.75 0 -8.29141e-20 -0.000334106 -1.32753e-22 -8.86608e-05 0.000866399 5.0931e-19 5.34691e-05 -2.04181e-19 8.37587e-05 1.02473e-19 7.81468e-05 -2.61103e-19 -7.22535e-20 8.99459e-05 1.48957e-19 0.000197287 8.6544e-20 0.0002698 2.66489e-20 -0.000127171 -7.85943e-05 1.16826e-19 5.27865e-05 9.53483e-20 5.11248e-05 -7.18674e-21 -0.000105043 -4.73617e-20 2.44675e-05 2.76927e-19 6.51433e-05 8.90218e-20 
1682.1 0 -9.98854e-20 -0.000366553 1.87482e-20 -0.000104395 0.000853684 5.06104e-19 3.3659e-05 -1.8306e-19 0.000110843 1.11768e-19 8.7767e-05 -2.60261e-19 -6.88616e-20 8.62521e-05 1.07411e-19 0.00022333 8.85829e-20 0.000283956 5.01492e-20 -0.000161678 -9.66837e-05 1.21714e-19 5.61987e-05 7.98085e-20 4.28199e-05 -3.08767e-20 -0.00010072 -2.30442e-20 3.10277e-05 2.80659e-19 5.62186e-05 1.38672e-19 
1682.45 0 -1.012e-19 -0.000404145 2.23273e-20 -0.000118145 0.000842746 4.90214e-19 1.46345e-05 -1.73899e-19 0.000133818 1.27835e-19 9.34682e-05 -2.54895e-19 -6.44572e-20 8.55782e-05 6.85311e-20 0.000251526 1.15839e-19 0.000293998 6.49521e-20 -0.000195831 -0.000112526 1.23715e-19 5.77488e-05 4.53444e-20 3.50927e-05 -4.79193e-20 -9.22942e-05 -5.66882e-21 3.90361e-05 2.98292e-19 4.61273e-05 1.73665e-19 
1682.8 0 -7.29624e-20 -0.000443949 9.50207e-21 -0.000130284 0.000829466 4.47451e-19 -7.36312e-06 -1.58555e-19 0.000150006 1.2959e-19 9.64124e-05 -2.62216e-19 -5.92025e-20 8.49438e-05 1.71015e-20 0.000278126 1.37867e-19 0.000298188 6.35741e-20 -0.000225817 -0.000127425 1.21028e-19 5.63948e-05 2.46869e-20 2.67814e-05 -5.54175e-20 -8.13382e-05 1.25658e-20 4.90438e-05 3.09725e-19 3.72472e-05 1.95928e-19 
1683.15 0 -4.22551e-20 -0.000482599 -3.85033e-21 -0.000140408 0.000811866 4.09713e-19 -3.44497e-05 -1.55586e-19 0.000156242 1.41308e-19 9.61466e-05 -2.80459e-19 -5.28639e-20 8.14586e-05 -2.33933e-20 0.000298748 1.39722e-19 0.000298379 7.95299e-20 -0.0002504 -0.0001421 1.04493e-19 5.46851e-05 1.2896e-20 1.87678e-05 -5.97574e-20 -7.17743e-05 2.33286e-20 6.10085e-05 3.21764e-19 2.94526e-05 2.03024e-19 
1683.5 0 -1.58102e-20 -0.000517112 -1.70895e-20 -0.000148145 0.000792785 3.82827e-19 -6.4194e-05 -1.50336e-19 0.000151311 1.10874e-19 9.33468e-05 -3.03737e-19 -3.71503e-20 7.25823e-05 -3.97598e-20 0.000310994 1.16995e-19 0.000295322 8.54432e-20 -0.000268388 -0.000153184 6.84241e-20 5.54345e-05 1.13064e-21 1.02661e-05 -6.1282e-20 -6.50649e-05 3.44304e-20 7.47229e-05 3.15797e-19 1.98109e-05 1.99825e-19 
1683.85 0 2.69845e-20 -0.000545337 -3.07929e-20 -0.000153725 0.000773792 3.57064e-19 -9.17427e-05 -1.44282e-19 0.00014094 7.06503e-20 9.15512e-05 -3.17592e-19 -2.63386e-20 5.99011e-05 -4.73485e-20 0.000316367 8.04817e-20 0.000287895 9.97185e-20 -0.000278782 -0.000158794 3.63449e-20 5.83337e-05 -3.24443e-20 1.25727e-06 -6.29547e-20 -6.08422e-05 2.93593e-20 9.01868e-05 3.14856e-19 9.7956e-06 1.89225e-19 
1684.2 0 5.80087e-20 -0.000567029 -3.78562e-20 -0.000155079 0.000756375 3.29705e-19 -0.000113132 -1.22632e-19 0.000132068 2.06144e-20 9.22107e-05 -3.32629e-19 -4.23318e-20 4.90179e-05 -4.20013e-20 0.000314937 4.76338e-20 0.000277681 1.12665e-19 -0.000285077 -0.000159948 9.30336e-21 6.24839e-05 -7.31517e-20 -8.43621e-06 -5.51852e-20 -5.72395e-05 3.16764e-20 0.000107172 3.18917e-19 2.18229e-06 1.7312e-19 
1684.55 0 9.53232e-20 -0.000584987 -3.18294e-20 -0.00015101 0.000742438 2.81355e-19 -0.000128485 -1.10733e-19 0.000126808 4.5018e-21 9.30396e-05 -3.67782e-19 -5.07011e-20 4.41974e-05 -5.27443e-20 0.00030793 3.24954e-20 0.000266863 1.07348e-19 -0.000292048 -0.000156551 -3.26985e-21 6.8229e-05 -1.13329e-19 -1.928e-05 -5.876e-20 -5.06896e-05 3.47744e-20 0.000121443 3.11214e-19 -1.41318e-06 1.73146e-19 
1684.9 0 1.03959e-19 -0.000602569 -1.70889e-20 -0.000144788 0.000731553 2.37041e-19 -0.000137877 -1.25431e-19 0.000125029 -7.42136e-21 9.05109e-05 -3.81438e-19 -5.25246e-20 4.52029e-05 -6.19705e-20 0.000298982 1.23854e-20 0.000255197 1.08962e-19 -0.000298288 -0.000147982 3.30638e-21 7.48609e-05 -1.47407e-19 -2.85884e-05 -6.75886e-20 -4.20376e-05 2.65738e-20 0.000131208 2.92849e-19 -1.69637e-06 1.82272e-19 
1685.25 0 1.06915e-19 -0.000619978 -1.96749e-20 -0.000140739 0.000720617 1.77495e-19 -0.000141407 -1.64313e-19 0.000127429 -1.12957e-20 8.49353e-05 -3.88251e-19 -4.88832e-20 5.04912e-05 -6.46189e-20 0.000292609 5.19021e-21 0.000244229 1.23252e-19 -0.000298945 -0.000136745 2.20145e-20 8.0563e-05 -1.69359e-19 -3.34271e-05 -6.11638e-20 -3.42013e-05 1.04625e-20 0.000138216 2.8025e-19 -2.72035e-06 1.93873e-19 
1685.6 0 9.35394e-20 -0.000635209 -2.75913e-20 -0.000138803 0.000705955 1.36135e-19 -0.000141103 -1.95269e-19 0.000133653 -1.23417e-20 7.96969e-05 -3.89612e-19 -3.75717e-20 6.16004e-05 -6.85318e-20 0.000286275 -2.26972e-20 0.000233715 1.60192e-19 -0.000293742 -0.000126089 1.53131e-20 8.43677e-05 -1.61317e-19 -3.3813e-05 -3.65412e-20 -2.89045e-05 1.13124e-20 0.000141527 2.58354e-19 -5.74883e-06 1.91013e-19 
1685.95 0 7.78744e-20 -0.00064718 -5.41863e-20 -0.000136077 0.000685161 8.98459e-20 -0.000138013 -2.16322e-19 0.000139804 -4.99729e-21 7.94818e-05 -3.86987e-19 -2.21171e-20 7.4994e-05 -7.22363e-20 0.000275081 -3.64487e-20 0.000221956 1.92775e-19 -0.000286691 -0.000114318 -9.2244e-21 8.77947e-05 -1.36238e-19 -3.27705e-05 3.89789e-21 -2.57273e-05 4.15624e-20 0.000141637 2.30091e-19 -8.98389e-06 1.80016e-19 
1686.3 0 6.76927e-20 -0.000654604 -7.57163e-20 -0.000131539 0.000662431 4.74543e-20 -0.000133649 -2.31021e-19 0.000142188 1.19825e-20 8.52759e-05 -3.81321e-19 -7.74792e-21 8.44778e-05 -7.79887e-20 0.000260319 -3.99202e-20 0.000211305 1.96328e-19 -0.000282545 -0.000101109 -4.53081e-20 9.33439e-05 -9.10251e-20 -3.31083e-05 3.99999e-20 -2.47837e-05 7.27582e-20 0.000141358 2.05834e-19 -1.15788e-05 1.6425e-19 
1686.65 0 4.09434e-20 -0.000655706 -8.718e-20 -0.000125263 0.00064541 -2.42535e-21 -0.000128951 -2.56489e-19 0.000142367 9.1023e-21 9.46596e-05 -3.8218e-19 2.98598e-22 9.03685e-05 -8.30099e-20 0.000245911 -2.94269e-20 0.000203765 1.94272e-19 -0.000281621 -9.05239e-05 -7.24237e-20 9.93416e-05 -5.20072e-20 -3.51204e-05 7.54758e-20 -2.74754e-05 9.76772e-20 0.000141498 1.70757e-19 -1.49237e-05 1.71543e-19 
1687 0 2.40623e-20 -0.000651363 -1.04065e-19 -0.000116872 0.000634172 -5.49479e-20 -0.000121837 -2.79608e-19 0.000142473 -5.78875e-21 0.000107476 -3.6619e-19 2.72003e-21 9.4586e-05 -7.48336e-20 0.000233902 -1.1246e-20 0.000197697 1.91673e-19 -0.000281315 -8.38163e-05 -9.90114e-20 0.000102862 -3.98255e-20 -3.57288e-05 9.30486e-20 -3.24308e-05 1.06347e-19 0.000140281 1.63178e-19 -1.96128e-05 1.93016e-19 
1687.35 0 -5.05463e-21 -0.00064566 -1.44283e-19 -0.000105813 0.000625873 -9.18319e-20 -0.000110318 -2.95376e-19 0.000143293 -3.04478e-20 0.000123485 -3.4516e-19 8.0807e-21 9.65499e-05 -7.5891e-20 0.000223927 1.10223e-20 0.000191999 1.85581e-19 -0.000279811 -7.94236e-05 -1.23572e-19 0.000102773 -3.07242e-20 -3.40118e-05 9.82485e-20 -3.56164e-05 1.09089e-19 0.000138527 1.64041e-19 -2.49074e-05 2.21082e-19 
1687.7 0 -1.41466e-20 -0.000641661 -1.86297e-19 -9.28671e-05 0.000619091 -1.23873e-19 -9.47355e-05 -3.19344e-19 0.000146514 -3.24025e-20 0.000139261 -3.24542e-19 1.2729e-20 9.68754e-05 -8.35323e-20 0.000214176 2.86296e-20 0.000189833 1.87386e-19 -0.000273496 -7.68521e-05 -1.27083e-19 0.000100899 4.99327e-21 -3.13868e-05 7.60387e-20 -3.44435e-05 1.20652e-19 0.000140382 1.69288e-19 -2.88555e-05 2.45918e-19 
1688.05 0 -2.33535e-20 -0.000641644 -2.08752e-19 -7.89101e-05 0.000611965 -1.55155e-19 -7.51937e-05 -3.40983e-19 0.000151875 -3.21388e-20 0.000151699 -3.22576e-19 2.3061e-20 9.7718e-05 -8.13013e-20 0.000202756 2.82303e-20 0.000195333 1.89015e-19 -0.000260734 -7.69771e-05 -1.32322e-19 9.99377e-05 3.90583e-20 -2.90146e-05 5.81566e-20 -3.14826e-05 1.25951e-19 0.000146379 1.77092e-19 -2.89807e-05 2.5971e-19 
1688.4 0 -4.02179e-20 -0.000648783 -2.35761e-19 -6.34933e-05 0.000604476 -1.8296e-19 -5.10528e-05 -3.48971e-19 0.000156493 -4.1312e-20 0.000161925 -3.22889e-19 3.32792e-20 0.000101392 -5.89883e-20 0.000188895 4.96909e-20 0.000203666 1.83436e-19 -0.000245883 -8.11901e-05 -1.27858e-19 9.97438e-05 7.24069e-20 -2.75469e-05 1.85079e-20 -3.1267e-05 1.38606e-19 0.000153394 1.70309e-19 -2.48276e-05 2.53965e-19 
1688.75 0 -4.69435e-20 -0.00065996 -2.50581e-19 -4.78471e-05 0.000599935 -1.97555e-19 -2.20061e-05 -3.52694e-19 0.000156027 -6.78159e-20 0.000169747 -3.44809e-19 2.37083e-20 0.000107281 -4.22546e-20 0.000171817 9.38625e-20 0.000207631 1.84976e-19 -0.000234615 -8.69226e-05 -1.24766e-19 9.6988e-05 8.7252e-20 -2.78839e-05 -2.21204e-20 -3.25101e-05 1.49445e-19 0.000161784 1.67627e-19 -1.92936e-05 2.46443e-19 
1689.1 0 -6.08677e-20 -0.000668849 -2.60027e-19 -3.35704e-05 0.000599254 -2.14188e-19 8.63715e-06 -3.55902e-19 0.000148462 -8.17118e-20 0.0001719 -3.75418e-19 1.78129e-21 0.000114397 -3.95255e-20 0.000153935 1.42962e-19 0.000209371 1.82979e-19 -0.00022979 -8.92539e-05 -1.37557e-19 9.00422e-05 9.01263e-20 -2.92758e-05 -5.36403e-20 -3.09565e-05 1.64095e-19 0.000172502 1.6393e-19 -1.5437e-05 2.15709e-19 
1689.45 0 -7.01487e-20 -0.000677879 -2.46929e-19 -1.95861e-05 0.00059949 -2.19833e-19 3.56584e-05 -3.31406e-19 0.000135444 -7.89041e-20 0.000167031 -4.28253e-19 -6.19418e-21 0.000120517 -4.91395e-20 0.00013884 2.05723e-19 0.000210795 1.75426e-19 -0.000230963 -8.85233e-05 -1.29371e-19 8.2463e-05 7.39081e-20 -3.04069e-05 -5.73966e-20 -2.54836e-05 1.73489e-19 0.000182902 1.65816e-19 -1.09291e-05 1.94013e-19 
1689.8 0 -7.78865e-20 -0.000691001 -2.34643e-19 -4.49669e-06 0.000598111 -2.22134e-19 5.59528e-05 -3.07428e-19 0.000121064 -6.60944e-20 0.000156956 -4.81335e-19 -8.24946e-21 0.000121465 -3.9447e-20 0.000129232 2.56369e-19 0.000210101 1.62102e-19 -0.000235669 -8.56791e-05 -1.13988e-19 7.70292e-05 4.62205e-20 -3.12121e-05 -6.38054e-20 -1.87802e-05 1.79972e-19 0.000192852 1.70924e-19 -4.00971e-06 1.71662e-19 
1690.15 0 -8.25786e-20 -0.000706603 -2.38507e-19 1.15893e-05 0.000595369 -2.05195e-19 6.99221e-05 -2.8187e-19 0.000109342 -4.56847e-20 0.000143382 -5.05842e-19 8.63293e-22 0.000120214 -3.09593e-20 0.000127536 2.86519e-19 0.000206233 1.62083e-19 -0.000241812 -8.0892e-05 -9.29016e-20 7.2091e-05 2.59326e-20 -3.18715e-05 -9.52027e-20 -1.38305e-05 1.84853e-19 0.000203619 1.69965e-19 5.13772e-06 1.54306e-19 
1690.5 0 -9.11743e-20 -0.000723411 -2.49555e-19 2.90848e-05 0.000591599 -1.89478e-19 8.1255e-05 -2.3477e-19 0.000102986 -3.25279e-20 0.000128599 -5.28399e-19 9.31786e-22 0.000121516 -3.66022e-20 0.000131552 2.88064e-19 0.000197343 1.5658e-19 -0.000244807 -7.62775e-05 -7.40287e-20 6.49127e-05 1.36945e-20 -3.40126e-05 -1.20202e-19 -1.11174e-05 2.01521e-19 0.000211438 1.72574e-19 1.61985e-05 1.39023e-19 
1690.85 0 -7.60518e-20 -0.00074059 -2.56839e-19 4.74667e-05 0.000588119 -1.86469e-19 9.29803e-05 -1.89662e-19 0.000103036 -2.15837e-20 0.000112522 -5.57579e-19 -1.14048e-20 0.00012333 -4.59655e-20 0.000137822 2.82448e-19 0.000184919 1.39896e-19 -0.000240737 -7.23285e-05 -5.99109e-20 5.46273e-05 3.07853e-20 -3.67051e-05 -1.53291e-19 -8.64086e-06 2.32563e-19 0.000214036 1.66717e-19 2.58811e-05 1.33476e-19 


==> anc/Fig6_QT1225_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT1225_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	6.272539369089
0	6.272539369089
0.00333333	6.2896609688384
0.00666667	6.3568299569198
0.01	6.4916427281143
0.0133333	6.6882157374787
0.0166667	6.9518934673917
0.02	7.3171975267943
0.0233333	7.7990795306372
0.0266667	8.3735572970025
0.03	9.0409999324363
0.0333333	9.8542022602969
0.0366667	10.845071552266
0.04	11.986708436317
0.0433333	13.272131224803
0.0466667	14.750139108805
0.05	16.422079156188
0.0533333	18.20432010619
0.0566667	20.085622481433
0.06	22.177685900985
0.0633333	24.384990659884
0.0666667	26.068827741919
0.07	26.326640989183
0.0733333	24.759551716969
0.0766667	21.860606728264
0.08	18.570162880228
0.0833333	15.563730176851
0.0866667	13.031760563635
0.09	10.943376831415
0.0933333	9.2671496929102
0.0966667	7.9479267215746
0.1	6.8744806667953
0.103333	5.9624343406009
0.106667	5.1988290787454
0.11	4.5745540131248
0.113333	4.0427835425584
0.116667	3.5717053577328
0.12	3.1752284239947
0.123333	2.8594386440957
0.126667	2.5878699538778
0.13	2.3288618312346
0.133333	2.0951881701299
0.136667	1.9076045422021
0.14	1.7530654318534
0.143333	1.6062271273217
0.146667	1.4644518084295
0.15	1.3361698141685
0.153333	1.2170173618424
0.156667	1.1002514956101
0.16	0.99274737549497
0.163333	0.90136459388066
0.166667	0.81880087441707
0.17	0.73826854851275
0.173333	0.66645062054283
0.176667	0.60791057512083
0.18	0.55268897319468
0.183333	0.49336832891825
0.186667	0.43867973789462
0.19	0.39561889619922
0.193333	0.3532456606857
0.196667	0.3001707528116
0.2	0.24488474729075
0.203333	0.20224980062587
0.206667	0.17116449934882
0.21	0.14247917934396
0.213333	0.1192147561262
0.216667	0.11019932957029
0.22	0.10911289817235
0.223333	0.098048143824575
0.226667	0.071459935947331
0.23	0.042733926997927
0.233333	0.026249146876759
0.236667	0.023590936941373
0.24	0.028164963639881
0.243333	0.034312078346491
0.246667	0.039984301894023
0.25	0.046187419050884
0.253333	0.054805195479128
0.256667	0.064189453677699
0.26	0.069060817603424
0.263333	0.067794246314822
0.266667	0.065867576492464
0.27	0.067901110981486
0.273333	0.070560858165313
0.276667	0.068429851127126
0.28	0.062810958855373
0.283333	0.058788842469868
0.286667	0.056783415459962
0.29	0.053304118815974
0.293333	0.048217460809795
0.296667	0.045377343801981
0.3	0.046418122798827
0.303333	0.048320031736212
0.306667	0.047501085452624
0.31	0.043967274608671
0.313333	0.041411347944749
0.316667	0.043736341730271
0.32	0.050244753050606
0.323333	0.054875830488462
0.326667	0.052994462923602
0.33	0.047800185008514
0.333333	0.045674426519931
0.336667	0.046614287885384
0.34	0.045621758240804
0.343333	0.042725886107564
0.346667	0.043350712388362
0.35	0.047911852056253
0.353333	0.050114579969232
0.356667	0.047915458808976
0.36	0.046789533063039
0.363333	0.048586227313509
0.366667	0.047034223068619
0.37	0.03956445344961
0.373333	0.033837569852248
0.376667	0.035570133091491
0.38	0.03882330633075
0.383333	0.036393676801371
0.386667	0.031533382224148
0.39	0.030320491266506
0.393333	0.030127988111427
0.396667	0.02603332101414
0.4	0.022097016928881
0.403333	0.024806493988167
0.406667	0.030223236809782
0.41	0.02948191719159
0.413333	0.023679773635608
0.416667	0.021530548064052
0.42	0.02447784011245
0.423333	0.025931692944913
0.426667	0.024168969692928
0.43	0.024186312800665
0.433333	0.026567279004448
0.436667	0.026035665676059
0.44	0.02247312534527
0.443333	0.022355902777117
0.446667	0.026748311116315
0.45	0.028230466419067
0.453333	0.023186210802224
0.456667	0.017502421912213
0.46	0.015841118000087
0.463333	0.014315804869474
0.466667	0.0091949628441048
0.47	0.0049072962921848
0.473333	0.0069013790331205
0.476667	0.012554698507918
0.48	0.015683222179983
0.483333	0.015692643688963
0.486667	0.016171940730287
0.49	0.017590239391134
0.493333	0.017129260667793
0.496667	0.014104787206224
0.5	0.010985308438142
0.503333	0.0097265815625832
0.506667	0.010080159461146
0.51	0.010894930564057
0.513333	0.011300649947907
0.516667	0.011408247052024
0.52	0.012484473414801
0.523333	0.015022441150859
0.526667	0.016876625051424
0.53	0.015744710465371
0.533333	0.013017977224901
0.536667	0.011874176935196
0.54	0.012045534799393
0.543333	0.010611586633894
0.546667	0.0077462523204668
0.55	0.0067801728622903
0.553333	0.0081861249685789
0.556667	0.0087765328124004
0.56	0.0077872155803678
0.563333	0.0082006885665364
0.566667	0.01054239694271
0.57	0.011145821102007
0.573333	0.0087832805106038
0.576667	0.0072787594824007
0.58	0.0087350035407015
0.583333	0.0098388810867738
0.586667	0.0083039657786345
0.59	0.0073975329938736
0.593333	0.009854531480812
0.596667	0.012441315515946
0.6	0.011444928755264
0.603333	0.0090819852271999
0.606667	0.0091982856775102
0.61	0.01048859262467
0.613333	0.0095979863943566
0.616667	0.0077453764965931
0.62	0.0083387963649567
0.623333	0.010319831945173
0.626667	0.0098165683276838
0.63	0.0070262302446126
0.633333	0.0058319997455764
0.636667	0.0072243731344855
0.64	0.0082703757800381
0.643333	0.0075714603021456
0.646667	0.007124506368312
0.65	0.0082700479467094
0.653333	0.009608492143989
0.656667	0.0096722570856258
0.66	0.008793313958065
0.663333	0.0078222618387205
0.666667	0.0071606723447068
0.67	0.0071115330626023
0.673333	0.0075111724883239
0.676667	0.0075359703234505
0.68	0.0072080202372199
0.683333	0.0077277607708397
0.686667	0.0088590521821851
0.69	0.0081795759458769
0.693333	0.0050623013662267
0.696667	0.0028865197840228
0.7	0.0044001664301516
0.703333	0.0072685791574581
0.706667	0.0076280935087217
0.71	0.0058898711086656
0.713333	0.0051976094657019
0.716667	0.0059820186400538
0.72	0.0062045881071645
0.723333	0.0056132645871396
0.726667	0.0055192748584735
0.73	0.0053874914865595
0.733333	0.0038789336141792
0.736667	0.0024688120320523
0.74	0.0037189912191337
0.743333	0.006455613493643
0.746667	0.0069749873449025
0.75	0.0048555473491781
0.753333	0.003347600561932
0.756667	0.0039454959482783
0.76	0.0047442500101203
0.763333	0.0044981117386824
0.766667	0.0042553347300877
0.77	0.0043832942686416
0.773333	0.0037767074336328
0.776667	0.0027054995891213
0.78	0.0028865172593732
0.783333	0.00411431389771
0.786667	0.0043082621980535
0.79	0.0033974811340767
0.793333	0.0035014589780404
0.796667	0.0046913113378235
0.8	0.0044869669322067
0.803333	0.0025012750704907
0.806667	0.0016340215218331
0.81	0.0032615640068413
0.813333	0.0049564714271463
0.816667	0.0046734826119038
0.82	0.0037784986605083
0.823333	0.0040250580793336
0.826667	0.00459492523308
0.83	0.0041583128380133
0.833333	0.0032678237338425
0.836667	0.0028488994861655
0.84	0.0025766647024514
0.843333	0.0022455843062983
0.846667	0.0025292393704631
0.85	0.0032048329879828
0.853333	0.0030145921471672
0.856667	0.0022791835307473
0.86	0.0029303477972066
0.863333	0.0048939395522392
0.866667	0.0054687107440914
0.87	0.0036627978540611
0.873333	0.0020354588895109
0.876667	0.0025536166392865
0.88	0.0036900755750817
0.883333	0.0035906032079001
0.886667	0.0031442236642307
0.89	0.003642173338183
0.893333	0.0040966093603461
0.896667	0.0033322010649209
0.9	0.0024035166862271
0.903333	0.0025607417076376
0.906667	0.0029305003977868
0.91	0.0024407078689131
0.913333	0.0019828202319164
0.916667	0.002510057462888
0.92	0.0030253231552757
0.923333	0.0025431181913472
0.926667	0.0020005814885607
0.93	0.0022229853814516
0.933333	0.0021861591593041
0.936667	0.0013252799805707
0.94	0.0011775611038929
0.943333	0.0025102195714461
0.946667	0.003324011597418
0.95	0.0022035948519613
0.953333	0.0011127277429782
0.956667	0.0020501480407723
0.96	0.0034148381510645
0.963333	0.0028703400053558
0.966667	0.001534061009646
0.97	0.0018178404577983
0.973333	0.0030511641505616
0.976667	0.0029422382719314
0.98	0.0018349467548332
0.983333	0.0017988881124764
0.986667	0.0027144943087656
0.99	0.0028892096218836
0.993333	0.0025174302346572
0.996667	0.0029540639052332
1	0.0035053308115821


==> anc/Fig6_QT1470_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
1470 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
1470.35 0 2.57567e-20 -0.0029879 1.47864e-22 -3.87398e-12 0.999389 -3.39442e-20 1.80233e-09 2.94304e-22 -2.57431e-10 3.02609e-22 1.71736e-10 -2.58403e-22 9.25153e-22 1.0843e-07 5.69834e-24 -1.20117e-08 2.09139e-23 -3.0884e-08 3.00267e-21 -5.82986e-08 1.12022e-09 -4.69188e-22 1.79282e-09 -2.49309e-22 -1.10686e-09 -2.29844e-22 -3.63262e-09 -3.02891e-21 -1.61973e-10 -1.47637e-23 -1.34786e-09 -2.63957e-23 
1470.7 0 2.90158e-20 -0.0061592 -4.59632e-23 -2.19979e-10 0.997742 -1.15297e-19 2.90282e-08 -1.271e-21 -3.25298e-09 -1.23257e-21 -3.53643e-09 -1.83399e-21 9.04382e-22 8.20994e-07 -1.32662e-22 -8.00471e-08 -5.46205e-23 -2.5432e-07 -1.7078e-20 -4.38808e-07 1.82459e-09 -7.20644e-22 1.41077e-08 -6.14969e-22 -7.70186e-09 2.44871e-23 -4.23148e-08 -4.57956e-21 -3.67189e-09 8.51815e-23 -1.48931e-08 -1.53238e-22 
1471.05 0 1.98242e-20 -0.00941205 3.5003e-22 -1.94462e-09 0.995364 -2.05989e-19 1.37579e-07 -1.54641e-21 -2.9214e-09 -3.11322e-21 -3.85509e-08 -1.08024e-21 1.11665e-21 2.48568e-06 -1.08624e-22 -2.23495e-07 1.24642e-22 -8.79789e-07 -7.22956e-21 -1.37228e-06 -1.53714e-08 -4.09204e-22 4.21113e-08 -1.67353e-22 -1.15306e-08 2.89373e-22 -1.42831e-07 -1.1158e-20 -2.0862e-08 3.21598e-22 -4.99914e-08 -1.80906e-22 
1471.4 0 1.9859e-20 -0.0126954 5.62826e-22 -7.45592e-09 0.992318 -3.0707e-19 3.8793e-07 -6.99286e-22 2.81815e-08 -6.153e-21 -1.2645e-07 1.1626e-21 1.34863e-21 5.24395e-06 2.69404e-22 -4.39768e-07 3.2533e-22 -2.13246e-06 1.05383e-21 -3.04826e-06 -7.65468e-08 -1.28786e-22 7.0587e-08 1.90591e-22 2.3771e-08 1.21166e-21 -3.08015e-07 -1.11104e-20 -5.55881e-08 1.96835e-22 -1.15794e-07 -7.73349e-23 
1471.75 0 3.60767e-20 -0.0160291 8.67912e-22 -1.60183e-08 0.988608 -4.08977e-19 8.34658e-07 5.6953e-22 8.06659e-08 -8.02099e-21 -2.21777e-07 4.27976e-21 1.1542e-21 9.35266e-06 2.0193e-22 -6.9055e-07 5.77521e-22 -4.21501e-06 -1.05929e-20 -5.63739e-06 -2.16237e-07 1.46398e-21 7.67495e-08 9.31462e-22 1.41528e-07 2.01063e-21 -5.31263e-07 -1.12595e-20 -8.18605e-08 7.00633e-22 -2.17609e-07 -2.2853e-22 
1472.1 0 4.84347e-20 -0.0194121 1.39505e-21 -2.39827e-08 0.984257 -5.19414e-19 1.50382e-06 3.02228e-22 3.20212e-08 -1.12693e-20 -1.96419e-07 7.97427e-21 2.38453e-21 1.55398e-05 2.74815e-22 -9.45497e-07 6.54982e-22 -7.27568e-06 6.27499e-21 -9.31501e-06 -4.65531e-07 5.95319e-21 6.28506e-08 2.63238e-21 3.46953e-07 2.43396e-21 -7.84804e-07 -1.10158e-20 -6.73692e-08 1.1925e-22 -3.33227e-07 -3.49756e-22 
1472.45 0 6.1256e-20 -0.0228447 1.27861e-21 -3.33313e-08 0.979281 -6.30801e-19 2.34227e-06 1.0129e-21 -3.22482e-07 -1.45377e-20 1.35258e-07 1.17542e-20 1.32758e-21 2.48781e-05 1.1895e-22 -1.23217e-06 9.26206e-22 -1.1459e-05 3.73389e-21 -1.42639e-05 -8.32983e-07 6.58453e-21 4.01032e-08 1.84337e-21 6.24854e-07 3.36148e-21 -1.06777e-06 -1.17772e-20 -8.1098e-09 -7.0007e-22 -4.38193e-07 -8.31128e-22 
1472.8 0 6.25861e-20 -0.026331 9.27255e-22 -3.69448e-08 0.973696 -7.37717e-19 3.21651e-06 1.08382e-21 -1.16814e-06 -1.68947e-20 9.34165e-07 1.46731e-20 1.70029e-21 3.77218e-05 -9.86493e-22 -1.57041e-06 8.99838e-22 -1.69608e-05 2.43274e-20 -2.05999e-05 -1.29476e-06 6.75815e-21 2.73325e-08 4.24085e-21 1.00533e-06 3.87441e-21 -1.41675e-06 -1.19174e-20 8.68638e-08 -1.58349e-21 -5.32118e-07 -2.88547e-23 
1473.15 0 1.13274e-19 -0.029867 1.95758e-21 -1.13075e-08 0.96752 -8.3723e-19 4.00357e-06 9.79693e-22 -2.6527e-06 -2.29794e-20 2.27406e-06 1.68967e-20 1.87082e-21 5.3113e-05 -1.34632e-21 -1.91518e-06 -4.81687e-23 -2.40321e-05 1.48264e-20 -2.84041e-05 -1.81119e-06 6.92847e-21 2.16339e-08 6.90615e-21 1.56999e-06 1.52325e-21 -1.84113e-06 -1.20597e-20 2.02128e-07 -2.30919e-21 -6.16094e-07 9.21008e-22 
1473.5 0 1.38647e-19 -0.0334504 4.11123e-21 3.87696e-08 0.960764 -9.13205e-19 4.65716e-06 -9.91465e-22 -4.89559e-06 -2.90578e-20 4.18706e-06 1.75304e-20 2.51441e-21 6.9634e-05 -1.11863e-21 -2.1637e-06 -8.00879e-22 -3.29477e-05 9.61349e-21 -3.77851e-05 -2.32689e-06 6.39576e-21 -2.82836e-08 8.6801e-21 2.38944e-06 -1.65587e-21 -2.31742e-06 -8.91382e-21 2.99962e-07 -2.86666e-21 -6.83753e-07 1.00492e-21 
1473.85 0 1.55014e-19 -0.0370804 2.81646e-21 6.1149e-08 0.953444 -9.25238e-19 5.19196e-06 -3.34472e-21 -7.96719e-06 -2.99034e-20 6.71529e-06 1.61186e-20 3.49161e-21 8.70759e-05 -4.85538e-22 -2.15356e-06 -2.00926e-21 -4.39816e-05 2.12668e-20 -4.87996e-05 -2.77446e-06 6.58799e-21 -1.21303e-07 8.92563e-21 3.48241e-06 -7.26761e-21 -2.83889e-06 -1.06527e-20 3.35485e-07 -3.26398e-21 -7.39316e-07 5.29333e-22 
1474.2 0 1.90371e-19 -0.0407511 3.89862e-21 3.94357e-08 0.945574 -8.58525e-19 5.62827e-06 -2.35801e-21 -1.1891e-05 -3.33831e-20 9.88886e-06 1.20048e-20 3.00261e-21 0.00010688 6.53062e-22 -1.6979e-06 -1.03447e-21 -5.73933e-05 3.81562e-20 -6.14059e-05 -3.07485e-06 7.43596e-21 -1.41992e-07 1.07118e-20 4.85096e-06 -1.57762e-20 -3.42769e-06 -1.60816e-20 3.02296e-07 -2.88883e-21 -8.15038e-07 7.62287e-22 
1474.55 0 2.02404e-19 -0.0444591 3.33236e-21 2.03426e-09 0.937163 -7.06584e-19 5.8559e-06 -4.97356e-21 -1.66048e-05 -3.32017e-20 1.37651e-05 7.69336e-21 3.01265e-21 0.000130384 2.53206e-23 -6.566e-07 -1.5601e-21 -7.35094e-05 5.10933e-20 -7.55408e-05 -3.18809e-06 4.9812e-21 1.79704e-08 1.12224e-20 6.51799e-06 -2.71459e-20 -4.10752e-06 -1.56394e-20 2.2605e-07 -2.25744e-21 -9.33806e-07 1.03777e-22 
1474.9 0 2.19517e-19 -0.0482019 2.80742e-21 -3.84717e-08 0.928228 -4.67932e-19 5.68501e-06 -5.93042e-21 -2.19548e-05 -3.67865e-20 1.85094e-05 -4.94812e-22 2.24997e-21 0.000157788 -2.70739e-22 1.17084e-06 -2.01305e-21 -9.28095e-05 6.74731e-20 -9.112e-05 -3.14302e-06 5.03871e-21 3.05555e-07 1.1232e-20 8.47332e-06 -4.20896e-20 -4.89972e-06 -2.35764e-20 1.45603e-07 -3.71208e-21 -1.12775e-06 -4.43143e-23 
1475.25 0 2.47289e-19 -0.0519714 1.7718e-21 -6.70239e-08 0.918784 -1.70157e-19 5.07219e-06 -6.80644e-21 -2.77995e-05 -3.80436e-20 2.43921e-05 -1.00465e-20 2.44865e-21 0.000188742 -8.67066e-22 4.2189e-06 -6.06577e-22 -0.000115768 1.07497e-19 -0.00010809 -2.96746e-06 4.94912e-21 5.59803e-07 1.26767e-20 1.06003e-05 -5.79921e-20 -5.77428e-06 -2.78093e-20 6.62006e-08 -4.22484e-21 -1.43069e-06 -1.19549e-21 
1475.6 0 2.35472e-19 -0.0557616 -1.70389e-21 -1.00576e-07 0.908841 1.81394e-19 4.11931e-06 -7.57558e-21 -3.41524e-05 -3.99745e-20 3.15811e-05 -1.52706e-20 2.29672e-21 0.000222442 3.17846e-22 8.97407e-06 2.26092e-21 -0.000142794 1.01421e-19 -0.000126531 -2.65708e-06 3.88153e-21 5.73218e-07 1.51158e-20 1.27615e-05 -7.52845e-20 -6.67476e-06 -3.13241e-20 -3.36269e-08 -4.21831e-21 -1.79898e-06 -2.22673e-21 
1475.95 0 2.89277e-19 -0.0595702 -2.82034e-21 -1.93557e-07 0.898413 5.61726e-19 2.86421e-06 -7.1996e-21 -4.12201e-05 -4.2933e-20 4.00909e-05 -2.65255e-20 3.15379e-21 0.000257963 -6.73079e-22 1.57368e-05 3.91132e-21 -0.000174109 1.18176e-19 -0.000146489 -2.19633e-06 4.09732e-21 1.63578e-07 1.77069e-20 1.49263e-05 -9.48342e-20 -7.61148e-06 -3.32329e-20 -6.85387e-08 -4.45003e-21 -2.12095e-06 -4.64116e-21 
1476.3 0 3.18572e-19 -0.063389 -1.66815e-21 -3.28444e-07 0.887516 9.70815e-19 1.26004e-06 -9.23067e-21 -4.92929e-05 -4.3223e-20 4.99846e-05 -3.62376e-20 3.82725e-21 0.000295527 -6.49397e-22 2.44516e-05 6.11967e-21 -0.000209521 1.14111e-19 -0.000167915 -1.59402e-06 5.18265e-21 -6.49447e-07 2.10598e-20 1.70904e-05 -1.13521e-19 -8.58656e-06 -3.95998e-20 2.98925e-08 -3.87271e-21 -2.31734e-06 -5.92431e-21 
1476.65 0 3.65481e-19 -0.0672092 -2.22194e-22 -3.89448e-07 0.876161 1.39953e-18 -6.83783e-07 -1.07978e-20 -5.86569e-05 -4.62778e-20 6.14938e-05 -5.19311e-20 2.30152e-21 0.000336555 1.50074e-21 3.4826e-05 8.47749e-21 -0.000248775 8.70161e-20 -0.000190826 -8.28341e-07 2.95374e-21 -1.74337e-06 2.64424e-20 1.92017e-05 -1.33297e-19 -9.56345e-06 -4.97358e-20 1.69192e-07 -3.86522e-21 -2.41674e-06 -3.44357e-21 
1477 0 3.94992e-19 -0.0710284 -2.56334e-21 -3.45938e-07 0.864357 1.82489e-18 -2.90426e-06 -1.33273e-20 -6.95972e-05 -5.14748e-20 7.49422e-05 -7.02977e-20 3.35387e-21 0.000381491 5.00612e-22 4.66546e-05 7.50923e-21 -0.000291849 8.9936e-20 -0.000215102 1.0814e-07 3.30213e-21 -3.11273e-06 3.19535e-20 2.12983e-05 -1.53708e-19 -1.05302e-05 -5.41879e-20 2.4838e-07 -5.00271e-21 -2.51149e-06 -2.28439e-21 
1477.35 0 4.2685e-19 -0.0748428 -2.50076e-21 -3.64088e-07 0.852123 2.25837e-18 -5.29464e-06 -7.9199e-21 -8.23989e-05 -5.36776e-20 9.05844e-05 -8.87781e-20 3.86942e-21 0.000428958 -3.43982e-22 5.99617e-05 5.0212e-21 -0.000339 1.14237e-19 -0.000240533 1.21384e-06 1.3927e-21 -4.82819e-06 3.6387e-20 2.35208e-05 -1.74306e-19 -1.14666e-05 -4.90058e-20 2.22844e-07 -5.87723e-21 -2.66806e-06 -3.02995e-21 
1477.7 0 4.5177e-19 -0.0786432 -3.47073e-21 -5.17513e-07 0.839473 2.67386e-18 -7.7035e-06 -1.02101e-20 -9.72848e-05 -5.51262e-20 0.000108499 -1.03769e-19 6.27827e-21 0.000478182 -2.14338e-21 7.49088e-05 7.28642e-21 -0.000390713 1.42877e-19 -0.000267104 2.619e-06 2.04334e-21 -6.86201e-06 4.15732e-20 2.58925e-05 -1.94198e-19 -1.2376e-05 -4.84367e-20 1.77408e-07 -8.65583e-21 -2.86298e-06 -3.91371e-21 
1478.05 0 5.13724e-19 -0.0824226 -6.62778e-21 -6.87398e-07 0.826422 3.07993e-18 -9.93329e-06 -1.21728e-20 -0.000114548 -5.66362e-20 0.000128466 -1.22823e-19 6.49475e-21 0.000530133 -6.87736e-21 9.15786e-05 8.31795e-21 -0.000447364 1.49448e-19 -0.000295059 4.48248e-06 1.24586e-21 -9.09665e-06 3.89884e-20 2.82995e-05 -2.09393e-19 -1.32941e-05 -5.72089e-20 2.32751e-07 -1.13384e-20 -2.98723e-06 -4.88989e-21 
1478.4 0 5.39833e-19 -0.0861766 -5.49143e-21 -8.53076e-07 0.812982 3.47745e-18 -1.16247e-05 -1.40626e-20 -0.000134487 -5.87932e-20 0.000150131 -1.38427e-19 6.5948e-21 0.000585407 -6.60396e-21 0.000109945 1.16574e-20 -0.000509167 1.32231e-19 -0.000324733 7.0437e-06 -3.18174e-21 -1.15668e-05 3.45585e-20 3.06061e-05 -2.22905e-19 -1.42715e-05 -5.38152e-20 3.74815e-07 -1.22813e-20 -2.99005e-06 -4.6772e-21 
1478.75 0 5.67451e-19 -0.089899 -1.36529e-21 -1.10623e-06 0.799169 3.85528e-18 -1.24924e-05 -1.54748e-20 -0.000157334 -5.65619e-20 0.000173263 -1.55392e-19 5.04996e-21 0.000642673 -7.04224e-21 0.000130041 1.4187e-20 -0.000576193 1.44858e-19 -0.000356403 1.05869e-05 -9.8232e-22 -1.44591e-05 3.7712e-20 3.25938e-05 -2.34124e-19 -1.52663e-05 -5.16513e-20 4.8882e-07 -1.45246e-20 -2.90679e-06 -2.54959e-21 
1479.1 0 5.82542e-19 -0.0935844 1.19071e-21 -1.51283e-06 0.784995 4.21008e-18 -1.24531e-05 -1.57394e-20 -0.000183411 -6.09429e-20 0.000197637 -1.7676e-19 6.61485e-21 0.000699225 -7.91665e-21 0.000151766 1.4524e-20 -0.000648099 1.4475e-19 -0.000390213 1.48925e-05 -8.2401e-22 -1.77756e-05 3.99197e-20 3.40014e-05 -2.41821e-19 -1.62101e-05 -4.99846e-20 5.11898e-07 -1.59803e-20 -2.6755e-06 -4.47738e-21 
1479.45 0 6.46072e-19 -0.0972276 -5.09766e-21 -2.09448e-06 0.770478 4.55057e-18 -1.09992e-05 -1.81615e-20 -0.000213103 -6.13608e-20 0.000222853 -1.97775e-19 5.77534e-21 0.000752806 -1.15393e-20 0.000174613 1.8276e-20 -0.000724279 1.53029e-19 -0.0004259 1.92835e-05 -8.44806e-22 -2.1313e-05 4.63697e-20 3.47735e-05 -2.43677e-19 -1.71562e-05 -6.17905e-20 3.87736e-07 -1.54434e-20 -2.16601e-06 -7.97437e-21 
1479.8 0 6.95713e-19 -0.100822 -5.13549e-21 -2.82498e-06 0.755634 4.86786e-18 -7.1589e-06 -1.69388e-20 -0.000246804 -6.03577e-20 0.000248334 -2.20878e-19 6.85387e-21 0.0008028 -9.72433e-21 0.000197892 2.19592e-20 -0.000804624 1.71331e-19 -0.000462865 2.35577e-05 -5.41535e-21 -2.48672e-05 4.81847e-20 3.50648e-05 -2.39183e-19 -1.80168e-05 -6.64832e-20 1.03127e-07 -1.80254e-20 -1.3392e-06 -1.05821e-20 
1480.15 0 7.34387e-19 -0.104364 -4.66833e-21 -3.71127e-06 0.740479 5.18021e-18 -2.64213e-07 -1.62446e-20 -0.000285064 -6.06668e-20 0.000273613 -2.43411e-19 7.04944e-21 0.000848839 -6.73966e-21 0.000220909 2.13731e-20 -0.000889549 1.75983e-19 -0.000500653 2.80972e-05 -8.09e-21 -2.8297e-05 4.87949e-20 3.48431e-05 -2.31466e-19 -1.87518e-05 -7.14667e-20 -1.67129e-07 -2.09747e-20 -1.73178e-07 -1.19902e-20 
1480.5 0 7.96071e-19 -0.107846 -2.27156e-21 -4.89522e-06 0.725031 5.4741e-18 9.9189e-06 -1.76855e-20 -0.000328289 -6.08638e-20 0.000298753 -2.62933e-19 9.00533e-21 0.00088903 -1.13477e-20 0.000242958 2.3571e-20 -0.000979251 1.66911e-19 -0.000538763 3.31353e-05 -5.20963e-21 -3.164e-05 5.18543e-20 3.40977e-05 -2.14416e-19 -1.94881e-05 -7.24735e-20 -3.75639e-07 -2.22833e-20 1.26272e-06 -2.13347e-20 
1480.85 0 8.27666e-19 -0.111261 -4.54641e-21 -6.50709e-06 0.709303 5.75772e-18 2.37249e-05 -1.45253e-20 -0.000376598 -6.33963e-20 0.000323764 -2.88211e-19 7.2236e-21 0.000921787 -1.34279e-20 0.0002639 2.49494e-20 -0.00107326 1.63635e-19 -0.000576649 3.86724e-05 -8.37067e-21 -3.49836e-05 5.13006e-20 3.32728e-05 -1.88088e-19 -2.01049e-05 -7.33152e-20 -7.05539e-07 -2.32551e-20 2.79225e-06 -1.99085e-20 
1481.2 0 8.84152e-19 -0.114602 -4.06784e-21 -8.334e-06 0.693307 6.0222e-18 4.18128e-05 -9.86214e-21 -0.00043047 -6.11527e-20 0.000348121 -3.13793e-19 7.27692e-21 0.00094906 -1.79112e-20 0.000284099 2.48224e-20 -0.00117075 1.71001e-19 -0.000614165 4.46597e-05 -1.64808e-20 -3.84598e-05 4.97295e-20 3.26005e-05 -1.54609e-19 -2.04409e-05 -7.46823e-20 -1.20982e-06 -2.93779e-20 4.41562e-06 -2.35174e-20 
1481.55 0 9.03784e-19 -0.117868 -3.57564e-21 -9.95388e-06 0.677054 6.2703e-18 6.49082e-05 -7.32404e-21 -0.000490793 -5.58334e-20 0.000371678 -3.41825e-19 5.66874e-21 0.00097517 -1.65566e-20 0.000303243 2.19601e-20 -0.00127127 1.55733e-19 -0.000651311 5.08404e-05 -2.44951e-20 -4.2397e-05 5.69982e-20 3.18052e-05 -1.15007e-19 -2.08042e-05 -8.04248e-20 -1.72046e-06 -3.32995e-20 6.2531e-06 -2.68423e-20 
1481.9 0 9.66562e-19 -0.121053 -8.78811e-21 -1.12269e-05 0.660562 6.50685e-18 9.35398e-05 -9.52338e-21 -0.000558472 -5.33202e-20 0.000394952 -3.70574e-19 5.97071e-21 0.00100269 -2.18768e-20 0.000320494 2.17525e-20 -0.00137492 1.34666e-19 -0.000687871 5.67745e-05 -1.8705e-20 -4.7186e-05 5.2084e-20 3.08214e-05 -6.6431e-20 -2.14561e-05 -8.51094e-20 -2.31056e-06 -3.90248e-20 8.24244e-06 -3.0934e-20 
1482.25 0 1.03217e-18 -0.124153 -5.20611e-21 -1.24842e-05 0.643849 6.7245e-18 0.000127592 -8.38059e-21 -0.000633863 -4.84388e-20 0.000417935 -3.96885e-19 8.03088e-21 0.00103192 -2.72018e-20 0.000335724 2.21331e-20 -0.00148196 1.28031e-19 -0.000724248 6.20987e-05 -2.63652e-20 -5.30028e-05 4.89103e-20 2.9871e-05 -9.68731e-21 -2.21288e-05 -8.79537e-20 -3.16608e-06 -4.00678e-20 1.03294e-05 -3.10772e-20 
1482.6 0 1.11007e-18 -0.127161 -7.10064e-21 -1.39976e-05 0.626929 6.92645e-18 0.000166293 -1.0991e-20 -0.000716749 -4.36538e-20 0.000440068 -4.22175e-19 9.29761e-21 0.0010627 -2.48159e-20 0.000349636 2.00077e-20 -0.00159206 1.09577e-19 -0.000761242 6.6703e-05 -2.90774e-20 -5.95692e-05 4.1025e-20 2.88716e-05 5.25241e-20 -2.26831e-05 -9.27334e-20 -4.23456e-06 -4.33488e-20 1.25366e-05 -3.94352e-20 
1482.95 0 1.1497e-18 -0.130072 -1.04953e-20 -1.55321e-05 0.609813 7.12487e-18 0.000208504 -1.36458e-20 -0.000807247 -4.66079e-20 0.000461215 -4.46224e-19 7.30178e-21 0.00109288 -2.94153e-20 0.000363052 2.41244e-20 -0.00170449 1.08806e-19 -0.000798881 7.06278e-05 -3.26074e-20 -6.61653e-05 4.08247e-20 2.77054e-05 1.24808e-19 -2.31743e-05 -9.2746e-20 -5.39252e-06 -3.77211e-20 1.47793e-05 -4.94025e-20 
1483.3 0 1.21358e-18 -0.132881 -6.66267e-21 -1.70036e-05 0.592515 7.30389e-18 0.000253046 -6.11859e-21 -0.000905751 -5.58985e-20 0.000481605 -4.67694e-19 5.20962e-21 0.00111737 -2.74424e-20 0.000376101 2.64614e-20 -0.00181869 1.05284e-19 -0.000836856 7.40454e-05 -4.47669e-20 -7.22095e-05 4.27211e-20 2.64851e-05 1.97468e-19 -2.33635e-05 -9.94215e-20 -6.54805e-06 -4.40424e-20 1.70983e-05 -5.20584e-20 
1483.65 0 1.26055e-18 -0.135587 -2.6113e-21 -1.88566e-05 0.575046 7.46718e-18 0.000298961 -2.25912e-21 -0.00101195 -5.51704e-20 0.000501734 -4.86999e-19 6.84589e-21 0.00113267 -2.80823e-20 0.000387855 2.08988e-20 -0.00193435 9.47067e-20 -0.000875259 7.72884e-05 -5.41146e-20 -7.75833e-05 4.44838e-20 2.53058e-05 2.74372e-19 -2.28757e-05 -9.77419e-20 -7.75343e-06 -4.28872e-20 1.9909e-05 -5.48494e-20 
1484 0 1.29967e-18 -0.138187 -2.46984e-21 -2.12995e-05 0.557426 7.61695e-18 0.000345555 -1.331e-21 -0.00112498 -6.29901e-20 0.000522357 -5.14392e-19 4.16e-21 0.00113932 -3.42175e-20 0.000397117 2.09221e-20 -0.0020511 1.03367e-19 -0.000914101 8.06309e-05 -6.37623e-20 -8.24164e-05 4.1504e-20 2.44426e-05 3.55155e-19 -2.18229e-05 -9.83932e-20 -8.88624e-06 -4.26117e-20 2.33442e-05 -5.97319e-20 
1484.35 0 1.37836e-18 -0.140677 -1.50024e-21 -2.41954e-05 0.539675 7.74409e-18 0.000392623 1.00788e-21 -0.00124414 -6.29509e-20 0.000543595 -5.37567e-19 3.88464e-21 0.00113846 -3.78243e-20 0.000403186 2.51839e-20 -0.00216816 1.04929e-19 -0.00095301 8.42419e-05 -6.68714e-20 -8.67909e-05 3.6235e-20 2.41986e-05 4.40425e-19 -2.04635e-05 -1.04206e-19 -9.82019e-06 -4.78249e-20 2.71502e-05 -6.29058e-20 
1484.7 0 1.42038e-18 -0.143053 4.94352e-22 -2.76372e-05 0.521812 7.85828e-18 0.000440068 2.2795e-21 -0.00136897 -5.94333e-20 0.000564985 -5.7012e-19 5.4365e-21 0.00112945 -4.286e-20 0.000405417 2.53642e-20 -0.0022849 1.12278e-19 -0.000992146 8.8076e-05 -7.2229e-20 -9.05123e-05 3.27099e-20 2.42902e-05 5.26517e-19 -1.87602e-05 -1.13466e-19 -1.0805e-05 -4.67009e-20 3.13705e-05 -7.24353e-20 
1485.05 0 1.4978e-18 -0.14531 2.53168e-21 -3.19201e-05 0.503854 7.95748e-18 0.000487349 1.74675e-21 -0.00149923 -6.41913e-20 0.000586539 -6.00332e-19 1.58733e-21 0.00111108 -4.81823e-20 0.000403267 2.25734e-20 -0.00240115 1.25763e-19 -0.00103212 9.15905e-05 -7.82309e-20 -9.33646e-05 3.33832e-20 2.4167e-05 6.15113e-19 -1.66009e-05 -1.12697e-19 -1.2023e-05 -4.95415e-20 3.6355e-05 -7.48217e-20 
1485.4 0 1.54569e-18 -0.147444 6.19559e-21 -3.72388e-05 0.485814 8.03842e-18 0.000533966 -4.38432e-21 -0.00163458 -6.6088e-20 0.000608334 -6.26722e-19 -2.52752e-21 0.00108275 -4.78319e-20 0.000397417 1.99104e-20 -0.00251676 1.1291e-19 -0.00107327 9.42531e-05 -8.00653e-20 -9.54973e-05 3.08249e-20 2.3366e-05 7.03833e-19 -1.37666e-05 -1.09373e-19 -1.34254e-05 -4.53639e-20 4.21184e-05 -7.986e-20 
1485.75 0 1.63275e-18 -0.149455 3.92981e-21 -4.36033e-05 0.467708 8.09233e-18 0.000579734 -7.53077e-21 -0.00177458 -6.99767e-20 0.000629771 -6.49534e-19 -3.44035e-21 0.0010445 -4.67436e-20 0.000389746 2.36499e-20 -0.00263145 1.12583e-19 -0.00111535 9.61252e-05 -8.63707e-20 -9.73377e-05 3.16492e-20 2.13445e-05 7.91511e-19 -1.0247e-05 -1.03611e-19 -1.49183e-05 -4.77194e-20 4.85105e-05 -9.08762e-20 
1486.1 0 1.69552e-18 -0.15134 2.94861e-21 -5.07799e-05 0.449555 8.13521e-18 0.000624074 2.36486e-21 -0.00191884 -7.45227e-20 0.000649898 -6.68316e-19 -3.24235e-21 0.000998901 -4.57609e-20 0.000380973 2.14613e-20 -0.00274443 1.02396e-19 -0.00115742 9.75966e-05 -9.58889e-20 -9.9281e-05 3.49391e-20 1.77709e-05 8.80393e-19 -6.2855e-06 -9.80154e-20 -1.63864e-05 -4.92273e-20 5.5636e-05 -9.10842e-20 
1486.45 0 1.75458e-18 -0.153094 2.47872e-21 -5.78743e-05 0.431371 8.15708e-18 0.000666169 7.44423e-21 -0.00206736 -6.71496e-20 0.000667857 -6.94213e-19 -1.68017e-21 0.000952915 -4.63973e-20 0.000370044 1.91148e-20 -0.00285461 1.02975e-19 -0.00119886 9.90119e-05 -9.95924e-20 -0.000101466 3.46886e-20 1.28871e-05 9.63182e-19 -1.79612e-06 -9.94514e-20 -1.78127e-05 -5.07081e-20 6.34598e-05 -9.60716e-20 
1486.8 0 1.8134e-18 -0.154714 1.64579e-21 -6.3707e-05 0.413167 8.15917e-18 0.000705853 1.07074e-20 -0.00222094 -6.60656e-20 0.000682916 -7.1949e-19 -2.61828e-21 0.00091357 -5.02686e-20 0.000355765 2.0909e-20 -0.00296106 8.87986e-20 -0.00123988 0.000100373 -1.06509e-19 -0.000103884 3.36574e-20 7.21254e-06 1.03761e-18 3.27876e-06 -1.00684e-19 -1.89994e-05 -5.2554e-20 7.16927e-05 -1.05827e-19 
1487.15 0 1.87073e-18 -0.156197 2.38335e-21 -6.79765e-05 0.394951 8.13843e-18 0.000742987 1.0082e-20 -0.00238032 -6.02383e-20 0.000694238 -7.41077e-19 -1.71359e-21 0.000880877 -4.35964e-20 0.000337649 2.18754e-20 -0.00306304 7.8575e-20 -0.00128011 0.000101355 -1.04683e-19 -0.000106749 3.93358e-20 1.05127e-06 1.11611e-18 8.71984e-06 -1.07069e-19 -1.95658e-05 -5.34169e-20 8.01983e-05 -1.02868e-19 
1487.5 0 1.94158e-18 -0.15754 4.32461e-22 -7.1515e-05 0.376731 8.09887e-18 0.000776226 8.88201e-21 -0.0025454 -5.16546e-20 0.000700843 -7.65052e-19 -5.93307e-22 0.000846326 -4.07692e-20 0.000315178 2.00558e-20 -0.00316082 8.74133e-20 -0.00131849 0.000101626 -1.02647e-19 -0.000110206 3.4533e-20 -5.59623e-06 1.19003e-18 1.43041e-05 -1.09809e-19 -1.96424e-05 -5.95711e-20 8.91815e-05 -1.05214e-19 
1487.85 0 2.01016e-18 -0.158745 -4.91962e-21 -7.54169e-05 0.358519 8.04402e-18 0.000803665 1.07686e-20 -0.00271603 -4.56517e-20 0.000702207 -7.84706e-19 1.52884e-21 0.000801845 -4.1067e-20 0.000287523 2.08445e-20 -0.00325623 9.17166e-20 -0.00135386 0.000100719 -1.13324e-19 -0.000114034 3.50692e-20 -1.25575e-05 1.25794e-18 1.97569e-05 -1.06124e-19 -1.97178e-05 -6.52744e-20 9.87031e-05 -1.14182e-19 
1488.2 0 2.06203e-18 -0.159812 4.67653e-21 -7.98559e-05 0.340329 7.96385e-18 0.000824681 1.58129e-20 -0.00289193 -4.20726e-20 0.000698377 -8.0185e-19 4.48917e-21 0.000749271 -4.392e-20 0.000254538 1.51334e-20 -0.00335134 8.85472e-20 -0.00138578 9.82448e-05 -1.17063e-19 -0.000117974 3.80706e-20 -1.94509e-05 1.31915e-18 2.52283e-05 -1.07233e-19 -2.0146e-05 -6.73384e-20 0.000108368 -1.10899e-19 
1488.55 0 2.12594e-18 -0.160738 8.9486e-21 -8.4156e-05 0.322178 7.86397e-18 0.0008396 2.2384e-20 -0.0030718 -3.39293e-20 0.000689552 -8.21345e-19 3.62201e-21 0.000697374 -4.26697e-20 0.000217003 1.34137e-20 -0.0034472 9.25206e-20 -0.00141484 9.47004e-05 -1.18741e-19 -0.000121844 3.19487e-20 -2.62778e-05 1.37466e-18 3.11254e-05 -1.07965e-19 -2.10181e-05 -6.38086e-20 0.000117966 -1.10155e-19 
1488.9 0 2.17172e-18 -0.161524 7.48346e-21 -8.76124e-05 0.30408 7.75025e-18 0.000848077 2.68968e-20 -0.00325354 -3.09298e-20 0.000675874 -8.39263e-19 6.82132e-22 0.000652145 -3.85282e-20 0.000175472 1.38808e-20 -0.00354357 9.13756e-20 -0.00144146 9.06399e-05 -1.27465e-19 -0.00012556 3.05941e-20 -3.33023e-05 1.42437e-18 3.76796e-05 -1.04114e-19 -2.22398e-05 -6.49461e-20 0.000127976 -1.15594e-19 
1489.25 0 2.20353e-18 -0.162173 8.15022e-21 -8.98629e-05 0.286055 7.61931e-18 0.000850448 2.91953e-20 -0.00343494 -3.70479e-20 0.000657212 -8.56025e-19 -4.05115e-21 0.000613192 -3.52843e-20 0.000129767 9.90258e-21 -0.00363951 9.01119e-20 -0.00146609 8.5742e-05 -1.43432e-19 -0.000128957 3.49864e-20 -4.08241e-05 1.47811e-18 4.51301e-05 -1.0452e-19 -2.35988e-05 -7.17153e-20 0.000138658 -1.14528e-19 
1489.6 0 2.26635e-18 -0.162684 1.04326e-20 -9.11228e-05 0.268124 7.46897e-18 0.000848949 4.45178e-20 -0.0036147 -3.77559e-20 0.00063351 -8.69543e-19 -2.39434e-21 0.000577901 -3.60127e-20 7.94333e-05 7.36628e-21 -0.00373357 9.46833e-20 -0.00148987 8.00334e-05 -1.51381e-19 -0.000131598 3.44096e-20 -4.9065e-05 1.51951e-18 5.33547e-05 -1.05337e-19 -2.50473e-05 -7.28221e-20 0.000149884 -1.18065e-19 
1489.95 0 2.30489e-18 -0.163057 1.3817e-20 -9.1779e-05 0.250308 7.30393e-18 0.000845505 5.52733e-20 -0.00379282 -3.96137e-20 0.000605262 -8.88811e-19 7.58426e-21 0.000546506 -3.67386e-20 2.3329e-05 6.99293e-21 -0.00382357 9.52165e-20 -0.00151335 7.46185e-05 -1.63907e-19 -0.000133628 3.47351e-20 -5.77846e-05 1.55837e-18 6.17617e-05 -1.09703e-19 -2.68266e-05 -6.93468e-20 0.000161685 -1.24166e-19 
1490.3 0 2.34961e-18 -0.16329 8.74956e-21 -9.1554e-05 0.232621 7.11946e-18 0.000840826 6.15556e-20 -0.00396912 -4.45417e-20 0.000572457 -9.06124e-19 8.78593e-21 0.000522874 -3.11128e-20 -4.04083e-05 4.06802e-21 -0.00390739 9.51905e-20 -0.00153609 7.06303e-05 -1.73201e-19 -0.000135856 3.85305e-20 -6.67012e-05 1.59327e-18 7.00523e-05 -1.01596e-19 -2.93168e-05 -6.05979e-20 0.000174162 -1.33192e-19 
1490.65 0 2.39688e-18 -0.163382 5.85087e-21 -8.98309e-05 0.215073 6.9313e-18 0.000835668 6.70156e-20 -0.00414296 -4.63799e-20 0.000534427 -9.22069e-19 9.10423e-21 0.000508956 -2.95594e-20 -0.000113373 1.52487e-20 -0.00398447 8.97336e-20 -0.00155796 6.81467e-05 -1.76538e-19 -0.0001386 3.93719e-20 -7.64089e-05 1.6165e-18 7.81927e-05 -1.02043e-19 -3.26822e-05 -5.94829e-20 0.000187085 -1.37116e-19 
1491 0 2.43456e-18 -0.163335 3.33603e-21 -8.68391e-05 0.197676 6.7267e-18 0.000831403 7.71582e-20 -0.00431479 -4.48681e-20 0.000491004 -9.45856e-19 9.26688e-21 0.000500775 -2.45787e-20 -0.000196461 1.48463e-20 -0.00405564 8.91793e-20 -0.00157949 6.64724e-05 -1.79305e-19 -0.000141594 4.11636e-20 -8.75842e-05 1.63294e-18 8.58482e-05 -1.05366e-19 -3.6211e-05 -6.12041e-20 0.000200258 -1.45185e-19 
1491.35 0 2.47342e-18 -0.163148 1.58534e-20 -8.33937e-05 0.180437 6.50067e-18 0.000829673 8.80874e-20 -0.00448586 -3.72205e-20 0.000441858 -9.69761e-19 9.22292e-21 0.000492888 -8.2818e-21 -0.000289922 1.3948e-20 -0.00412056 9.43655e-20 -0.00160132 6.50326e-05 -1.90948e-19 -0.000144575 4.42534e-20 -0.000100286 1.64661e-18 9.3299e-05 -1.09121e-19 -3.89752e-05 -6.36491e-20 0.000213759 -1.50005e-19 
1491.7 0 2.51124e-18 -0.16282 1.30587e-20 -7.98098e-05 0.163364 6.26172e-18 0.000831163 8.8109e-20 -0.00465629 -3.46876e-20 0.000386443 -9.90072e-19 1.02398e-20 0.000482948 -4.69227e-21 -0.000392639 2.21233e-20 -0.00417711 9.86912e-20 -0.00162423 6.35101e-05 -2.00802e-19 -0.000147243 3.9983e-20 -0.000114053 1.65666e-18 0.000101387 -1.12941e-19 -4.08402e-05 -6.71136e-20 0.000227626 -1.59437e-19 
1492.05 0 2.53252e-18 -0.162355 6.46312e-21 -7.6162e-05 0.146465 5.9981e-18 0.000835423 9.42502e-20 -0.004825 -3.67781e-20 0.000324392 -1.00542e-18 5.38e-21 0.000471837 -2.92644e-21 -0.000502367 2.726e-20 -0.00422311 9.51919e-20 -0.00164825 6.17131e-05 -1.9933e-19 -0.000148689 5.0198e-20 -0.000128085 1.66585e-18 0.000110182 -1.13533e-19 -4.24953e-05 -6.832e-20 0.000241611 -1.64102e-19 
1492.4 0 2.55716e-18 -0.161757 2.05044e-21 -7.21345e-05 0.129752 5.73539e-18 0.000842335 1.06396e-19 -0.00499162 -4.11645e-20 0.000255142 -1.02297e-18 7.2414e-21 0.000462668 9.92752e-21 -0.00061651 2.25531e-20 -0.00425773 8.54135e-20 -0.00167218 5.94097e-05 -2.0466e-19 -0.000148109 5.45462e-20 -0.00014205 1.66914e-18 0.000119622 -1.20598e-19 -4.46784e-05 -7.40745e-20 0.000255328 -1.75414e-19 
1492.75 0 2.58477e-18 -0.161027 -7.42971e-21 -6.68505e-05 0.113244 5.45942e-18 0.000852413 1.15374e-19 -0.00515615 -5.35362e-20 0.00017812 -1.03342e-18 3.87172e-21 0.000458844 2.19253e-20 -0.000732845 2.92069e-20 -0.0042804 8.66196e-20 -0.00169508 5.6602e-05 -1.99942e-19 -0.000145865 6.72819e-20 -0.000156693 1.67018e-18 0.000130125 -1.13062e-19 -4.72e-05 -7.40866e-20 0.000268618 -1.86184e-19 
1493.1 0 2.60635e-18 -0.160165 -5.20784e-21 -6.00367e-05 0.0969524 5.17423e-18 0.00086552 1.2197e-19 -0.00531832 -5.73821e-20 9.3049e-05 -1.04379e-18 3.14076e-23 0.000462635 3.27199e-20 -0.000850261 3.02068e-20 -0.00428996 8.72121e-20 -0.00171708 5.37192e-05 -2.04887e-19 -0.000142556 7.04408e-20 -0.00017295 1.66577e-18 0.000141799 -1.09452e-19 -4.98894e-05 -7.41154e-20 0.000281592 -1.9316e-19 
1493.45 0 2.63516e-18 -0.159172 1.5204e-21 -5.21581e-05 0.080886 4.88608e-18 0.000880963 1.34076e-19 -0.00547786 -5.2819e-20 -7.93831e-07 -1.05282e-18 -8.23933e-21 0.000474854 3.88477e-20 -0.000968085 3.1268e-20 -0.00428648 8.57128e-20 -0.00173819 5.10758e-05 -2.0822e-19 -0.000138786 7.18932e-20 -0.000190673 1.65848e-18 0.000154148 -1.08179e-19 -5.34874e-05 -7.35249e-20 0.000294409 -1.99697e-19 
1493.8 0 2.65995e-18 -0.158051 4.08083e-21 -4.36391e-05 0.0650517 4.58241e-18 0.000898502 1.38642e-19 -0.00563414 -4.90191e-20 -0.000104423 -1.06605e-18 -3.21961e-21 0.00049343 4.88313e-20 -0.00108524 3.94463e-20 -0.00427183 8.84085e-20 -0.00175768 4.87784e-05 -2.15264e-19 -0.000135257 8.53191e-20 -0.000209111 1.64733e-18 0.000166831 -1.06368e-19 -5.84033e-05 -7.69515e-20 0.000307173 -2.12809e-19 
1494.15 0 2.67553e-18 -0.156803 4.64256e-21 -3.53889e-05 0.0494575 4.26929e-18 0.000917919 1.50385e-19 -0.00578679 -4.09713e-20 -0.000217268 -1.07209e-18 -4.30682e-21 0.000513992 5.90739e-20 -0.00120079 5.03112e-20 -0.00424645 8.54367e-20 -0.00177564 4.69351e-05 -2.2201e-19 -0.000131894 8.37905e-20 -0.000227918 1.63175e-18 0.000179825 -9.54266e-20 -6.37583e-05 -8.27686e-20 0.000319764 -2.19064e-19 
1494.5 0 2.69394e-18 -0.155434 7.82541e-21 -2.86037e-05 0.0341136 3.95399e-18 0.000938044 1.62597e-19 -0.00593628 -4.48427e-20 -0.000336462 -1.07725e-18 -5.77837e-21 0.0005345 7.26385e-20 -0.0013149 5.27048e-20 -0.00420841 8.57709e-20 -0.00179247 4.52542e-05 -2.2239e-19 -0.000127881 9.29368e-20 -0.000246588 1.61428e-18 0.000192518 -9.69635e-20 -6.85527e-05 -8.54828e-20 0.000331582 -2.26219e-19 
1494.85 0 2.69915e-18 -0.153946 8.68787e-21 -2.33485e-05 0.0190316 3.63565e-18 0.000957088 1.69073e-19 -0.00608294 -4.79084e-20 -0.000458806 -1.08416e-18 -4.82553e-21 0.000556463 8.25891e-20 -0.00142802 5.72947e-20 -0.00415645 7.87422e-20 -0.00180751 4.28304e-05 -2.27219e-19 -0.000122486 8.51742e-20 -0.000263997 1.58476e-18 0.000204965 -1.01098e-19 -7.2544e-05 -8.77082e-20 0.000342028 -2.27071e-19 
1495.2 0 2.70916e-18 -0.152341 1.69278e-20 -1.89616e-05 0.00422043 3.30379e-18 0.00097357 1.77131e-19 -0.00622647 -5.80083e-20 -0.000582429 -1.09265e-18 -4.67852e-21 0.00058111 8.87528e-20 -0.00154006 5.10096e-20 -0.00409134 6.96156e-20 -0.00182118 3.88775e-05 -2.18735e-19 -0.000115292 8.58625e-20 -0.000279156 1.55653e-18 0.000218418 -9.66873e-20 -7.61064e-05 -8.68097e-20 0.000351578 -2.31437e-19 
1495.55 0 2.7132e-18 -0.150621 1.3026e-20 -1.54035e-05 -0.0103142 2.96611e-18 0.000987185 1.94307e-19 -0.00636611 -6.14872e-20 -0.000706077 -1.10317e-18 -4.5305e-21 0.00060682 1.04574e-19 -0.00165074 5.39325e-20 -0.00401533 6.64012e-20 -0.00183523 3.35463e-05 -2.18768e-19 -0.000106117 8.68132e-20 -0.000291587 1.52916e-18 0.000232931 -8.3608e-20 -7.98253e-05 -8.69916e-20 0.000360465 -2.31526e-19 
1495.9 0 2.71934e-18 -0.148785 1.72166e-20 -1.32194e-05 -0.0245715 2.62455e-18 0.000998136 1.91631e-19 -0.00650022 -6.33261e-20 -0.000828556 -1.11109e-18 -7.96261e-21 0.000630194 1.14695e-19 -0.00175907 5.53642e-20 -0.00393096 6.25672e-20 -0.00184943 2.80248e-05 -2.15836e-19 -9.4984e-05 9.4399e-20 -0.000301365 1.48733e-18 0.000247304 -7.80757e-20 -8.37824e-05 -9.16024e-20 0.000368213 -2.42513e-19 
1496.25 0 2.72377e-18 -0.146831 1.30987e-20 -1.27519e-05 -0.0385571 2.28769e-18 0.00100595 1.98493e-19 -0.00662678 -6.69726e-20 -0.000949146 -1.11774e-18 -1.37794e-20 0.000648825 1.29723e-19 -0.00186434 5.64584e-20 -0.00383997 5.44863e-20 -0.00186185 2.35308e-05 -2.23181e-19 -8.19656e-05 9.49035e-20 -0.000309366 1.45045e-18 0.000261739 -8.26949e-20 -8.7884e-05 -9.81756e-20 0.000374894 -2.44084e-19 
1496.6 0 2.72946e-18 -0.144763 1.03682e-20 -1.40456e-05 -0.0522781 1.93772e-18 0.00101139 2.00034e-19 -0.00674446 -6.91108e-20 -0.00106739 -1.1177e-18 -1.02986e-20 0.000661328 1.40328e-19 -0.00196628 6.13812e-20 -0.00374345 5.51886e-20 -0.00187245 2.03365e-05 -2.23066e-19 -6.72452e-05 9.93285e-20 -0.000316392 1.40908e-18 0.000277172 -6.89544e-20 -9.1989e-05 -1.02384e-19 0.000380567 -2.48841e-19 
1496.95 0 2.72238e-18 -0.142586 1.70194e-21 -1.74619e-05 -0.0657332 1.57875e-18 0.00101643 2.05317e-19 -0.00685242 -7.2674e-20 -0.00118307 -1.11203e-18 -9.57845e-21 0.000666413 1.50898e-19 -0.00206458 6.2508e-20 -0.00364217 5.79041e-20 -0.00188236 1.81439e-05 -2.2335e-19 -5.07891e-05 1.04385e-19 -0.000322391 1.36791e-18 0.000293373 -6.32448e-20 -9.62389e-05 -1.07235e-19 0.000385545 -2.53156e-19 
1497.3 0 2.71477e-18 -0.140306 -3.60421e-21 -2.34229e-05 -0.0789139 1.22468e-18 0.00102211 2.12392e-19 -0.00695034 -6.98588e-20 -0.0012965 -1.1123e-18 -1.22025e-21 0.000663414 1.61333e-19 -0.00216054 5.92161e-20 -0.0035373 5.68975e-20 -0.00189222 1.64932e-05 -2.23356e-19 -3.24668e-05 9.83003e-20 -0.00032764 1.328e-18 0.000310416 -6.21169e-20 -0.000101567 -9.97789e-20 0.000390326 -2.67865e-19 
1497.65 0 2.7025e-18 -0.137923 -4.93966e-21 -3.1898e-05 -0.0918141 8.66109e-19 0.00102942 2.24834e-19 -0.00703795 -6.7371e-20 -0.00140767 -1.11322e-18 5.70495e-23 0.000653002 1.75929e-19 -0.00225571 6.52863e-20 -0.00343014 6.07926e-20 -0.00190292 1.49849e-05 -2.30207e-19 -1.26718e-05 9.3193e-20 -0.000332645 1.2799e-18 0.000328711 -4.86847e-20 -0.000108668 -9.53502e-20 0.000394333 -2.6765e-19 
1498 0 2.69055e-18 -0.135442 -3.3657e-21 -4.22379e-05 -0.104432 5.02051e-19 0.00104011 2.43706e-19 -0.00711489 -6.08242e-20 -0.00151613 -1.10877e-18 -9.87216e-23 0.000636792 1.8425e-19 -0.00235039 6.20736e-20 -0.0033206 6.91977e-20 -0.00191503 1.35692e-05 -2.31999e-19 7.90101e-06 1.0353e-19 -0.000336953 1.22676e-18 0.00034795 -5.01242e-20 -0.000117364 -9.021e-20 0.000397238 -2.65669e-19 
1498.35 0 2.67128e-18 -0.132867 -5.95735e-21 -5.39643e-05 -0.116765 1.34628e-19 0.00105606 2.61481e-19 -0.00718128 -6.00852e-20 -0.00162215 -1.11432e-18 1.13218e-21 0.000615994 1.95301e-19 -0.00244598 5.9137e-20 -0.00320806 6.85194e-20 -0.00192865 1.21093e-05 -2.39389e-19 2.88927e-05 1.05291e-19 -0.000340148 1.17013e-18 0.000368329 -4.18351e-20 -0.000127352 -9.26195e-20 0.000400254 -2.64266e-19 
1498.7 0 2.64995e-18 -0.130201 -1.30397e-20 -6.73451e-05 -0.128809 -2.32267e-19 0.00107806 2.71073e-19 -0.00723808 -5.86243e-20 -0.00172699 -1.10638e-18 4.24858e-21 0.000593341 2.03615e-19 -0.0025453 6.01907e-20 -0.00309305 6.64937e-20 -0.00194393 1.05736e-05 -2.34744e-19 4.99436e-05 9.92817e-20 -0.000342252 1.11723e-18 0.000390242 -3.10163e-20 -0.000138121 -8.68252e-20 0.000404378 -2.61344e-19 
1499.05 0 2.63986e-18 -0.127446 -6.4052e-21 -8.18609e-05 -0.140561 -5.91173e-19 0.00110464 2.8083e-19 -0.00728653 -6.2967e-20 -0.00183145 -1.09553e-18 7.28366e-21 0.000575317 2.07274e-19 -0.00264846 5.56239e-20 -0.00297602 6.74592e-20 -0.0019605 9.2981e-06 -2.37902e-19 7.0466e-05 9.54357e-20 -0.000343273 1.05524e-18 0.000413574 -2.90478e-20 -0.000148775 -8.58055e-20 0.000409373 -2.56271e-19 
1499.4 0 2.60685e-18 -0.124601 -7.27375e-21 -9.56601e-05 -0.152024 -9.61972e-19 0.00113306 2.92097e-19 -0.00732773 -6.0228e-20 -0.0019341 -1.09657e-18 8.9539e-21 0.000566041 2.17137e-19 -0.00275278 5.67407e-20 -0.00285684 5.90427e-20 -0.00197777 8.59522e-06 -2.37416e-19 9.03233e-05 9.65317e-20 -0.000343361 9.96438e-19 0.000438032 -2.58149e-20 -0.000159217 -8.92535e-20 0.000415151 -2.63596e-19 
1499.75 0 2.58019e-18 -0.121672 -3.52854e-21 -0.000107832 -0.163203 -1.33828e-18 0.00116145 3.01389e-19 -0.00736246 -6.62129e-20 -0.00203244 -1.09052e-18 1.68405e-20 0.000561309 2.19355e-19 -0.00285511 5.25649e-20 -0.00273611 5.73643e-20 -0.00199517 8.40129e-06 -2.40348e-19 0.000109386 9.48477e-20 -0.000342637 9.37006e-19 0.000463023 -3.12935e-20 -0.000170062 -8.3878e-20 0.000421493 -2.66513e-19 
1500.1 0 2.55697e-18 -0.118663 -1.60417e-21 -0.000119319 -0.174091 -1.7045e-18 0.00118857 3.12858e-19 -0.00739166 -6.91133e-20 -0.00212516 -1.08466e-18 1.17161e-20 0.000553618 2.21186e-19 -0.00295205 4.64601e-20 -0.00261535 5.58018e-20 -0.00201196 8.69072e-06 -2.37535e-19 0.000127376 9.94412e-20 -0.000341364 8.71507e-19 0.000488586 -2.85588e-20 -0.000181448 -7.99369e-20 0.000427731 -2.65087e-19 
1500.45 0 2.52785e-18 -0.115579 -3.07825e-21 -0.000131319 -0.184681 -2.07182e-18 0.00121339 3.23462e-19 -0.00741636 -7.03029e-20 -0.00221237 -1.07273e-18 1.44095e-20 0.000539684 2.26194e-19 -0.00304074 4.57537e-20 -0.00249644 5.34787e-20 -0.00202809 9.58801e-06 -2.41397e-19 0.00014459 9.78769e-20 -0.000340014 8.12112e-19 0.000515362 -2.5086e-20 -0.00019291 -8.02233e-20 0.000433588 -2.64649e-19 
1500.8 0 2.49386e-18 -0.112418 -4.02618e-21 -0.000144278 -0.19497 -2.44218e-18 0.00123678 3.23984e-19 -0.00743694 -6.60659e-20 -0.00229384 -1.0643e-18 1.45721e-20 0.000520964 2.30715e-19 -0.00312017 4.59797e-20 -0.00238102 5.71947e-20 -0.00204372 1.1239e-05 -2.30194e-19 0.000161502 9.03198e-20 -0.000338854 7.51017e-19 0.00054334 -2.30714e-20 -0.000204275 -7.58463e-20 0.000439342 -2.67463e-19 
1501.15 0 2.45696e-18 -0.109183 -4.98045e-21 -0.000158383 -0.204964 -2.80268e-18 0.00126024 3.11955e-19 -0.00745287 -6.50797e-20 -0.00236802 -1.05879e-18 1.36213e-20 0.000500025 2.38072e-19 -0.00319034 5.26915e-20 -0.00227034 4.99847e-20 -0.00205822 1.45009e-05 -2.15627e-19 0.000178738 8.59958e-20 -0.000337523 6.86366e-19 0.000571815 -2.00746e-20 -0.000215662 -7.06784e-20 0.00044481 -2.67963e-19 
1501.5 0 2.41591e-18 -0.105875 -1.07124e-20 -0.000173631 -0.214671 -3.16497e-18 0.00128466 3.09454e-19 -0.00746348 -7.34841e-20 -0.00243379 -1.04066e-18 2.03532e-20 0.000478618 2.50939e-19 -0.00325105 5.29767e-20 -0.00216508 3.38895e-20 -0.00207052 2.04798e-05 -2.05125e-19 0.000196879 8.58791e-20 -0.000335116 6.20945e-19 0.00060038 -2.05886e-20 -0.000227211 -7.00091e-20 0.000449729 -2.62325e-19 
1501.85 0 2.36744e-18 -0.102499 -7.66691e-22 -0.000189298 -0.224093 -3.53369e-18 0.00131152 3.07696e-19 -0.0074678 -7.79683e-20 -0.0024927 -1.0244e-18 1.55902e-20 0.000457894 2.64322e-19 -0.00330266 5.12051e-20 -0.00206575 2.76629e-20 -0.00208081 2.95978e-05 -1.89802e-19 0.000215991 8.30921e-20 -0.000331313 5.51067e-19 0.000629473 -1.74423e-20 -0.000239189 -6.40611e-20 0.000453876 -2.56485e-19 
1502.2 0 2.30945e-18 -0.099058 -2.95339e-22 -0.000204081 -0.233229 -3.88675e-18 0.00134215 3.02151e-19 -0.00746498 -8.23847e-20 -0.00254794 -1.01015e-18 2.32658e-20 0.000441242 2.6445e-19 -0.00334547 5.39742e-20 -0.00197212 3.31314e-20 -0.00209002 4.18945e-05 -1.87324e-19 0.000236108 7.92905e-20 -0.000326978 4.73566e-19 0.000659002 -1.13192e-20 -0.000251732 -6.52069e-20 0.000456384 -2.63576e-19 
1502.55 0 2.27005e-18 -0.0955559 4.50863e-21 -0.00021612 -0.242078 -4.24353e-18 0.00137648 3.01326e-19 -0.00745471 -8.11911e-20 -0.00260096 -9.97205e-19 2.69538e-20 0.000433158 2.67798e-19 -0.00337843 5.42833e-20 -0.00188317 4.04012e-20 -0.00209739 5.72043e-05 -1.91456e-19 0.00025717 7.64132e-20 -0.000322875 3.96658e-19 0.000688339 -9.5353e-21 -0.000265203 -6.72142e-20 0.000456839 -2.6709e-19 
1502.9 0 2.20758e-18 -0.0919956 1.05081e-20 -0.000224698 -0.25064 -4.60338e-18 0.00141367 2.97375e-19 -0.0074363 -8.44575e-20 -0.00265088 -9.73788e-19 2.61384e-20 0.000432944 2.744e-19 -0.00340134 6.10701e-20 -0.00179829 3.42672e-20 -0.0021012 7.47379e-05 -1.80655e-19 0.00027904 6.998e-20 -0.000318359 3.26047e-19 0.000717212 -7.99509e-21 -0.000279982 -5.86835e-20 0.000456046 -2.63655e-19 
1503.25 0 2.1524e-18 -0.0883797 6.16335e-21 -0.000231713 -0.258917 -4.95683e-18 0.00145408 2.91105e-19 -0.00740903 -8.90218e-20 -0.0026961 -9.53825e-19 2.46703e-20 0.000435399 2.79358e-19 -0.00341569 5.81073e-20 -0.00171765 3.13151e-20 -0.00210028 9.32016e-05 -1.69891e-19 0.000301585 8.06256e-20 -0.000312623 2.52685e-19 0.000745335 -1.22643e-20 -0.000296199 -6.79557e-20 0.000454778 -2.55434e-19 
1503.6 0 2.08311e-18 -0.0847115 1.18195e-20 -0.000239606 -0.266908 -5.30849e-18 0.00149892 2.94411e-19 -0.00737409 -8.81181e-20 -0.0027361 -9.41559e-19 2.48692e-20 0.000438055 2.84276e-19 -0.00342222 6.46544e-20 -0.00164208 3.85581e-20 -0.00209463 0.000112365 -1.60211e-19 0.000325171 7.50575e-20 -0.000305705 1.76515e-19 0.000773162 -2.03542e-20 -0.000314127 -6.11295e-20 0.000453351 -2.5376e-19 
1503.95 0 2.02418e-18 -0.0809944 1.1557e-20 -0.000248485 -0.274615 -5.65567e-18 0.00154651 3.02392e-19 -0.00733283 -8.17516e-20 -0.00277184 -9.33449e-19 2.11022e-20 0.000443287 2.8494e-19 -0.00342028 6.9151e-20 -0.00157326 4.9171e-20 -0.00208528 0.00013307 -1.5637e-19 0.00035029 7.20312e-20 -0.000298366 9.63571e-20 0.00080181 -1.99933e-20 -0.000333716 -5.18481e-20 0.000452348 -2.55604e-19 
1504.3 0 1.95915e-18 -0.0772317 1.58926e-20 -0.000256875 -0.282038 -5.99626e-18 0.00159279 3.06084e-19 -0.00728384 -8.15446e-20 -0.00280382 -9.17622e-19 2.34486e-20 0.000451659 2.91817e-19 -0.00340933 6.84802e-20 -0.00151183 5.94331e-20 -0.0020729 0.00015505 -1.4992e-19 0.000376874 6.84817e-20 -0.00029134 1.50489e-20 0.000831615 -1.427e-20 -0.000354575 -4.96204e-20 0.000452215 -2.48301e-19 
1504.65 0 1.87098e-18 -0.0734263 2.23256e-20 -0.000264816 -0.289175 -6.33684e-18 0.00163671 3.06054e-19 -0.00722422 -7.66412e-20 -0.00283185 -9.06206e-19 2.57585e-20 0.00045801 2.90621e-19 -0.00338944 6.56463e-20 -0.00145671 5.79121e-20 -0.00205766 0.000177608 -1.42048e-19 0.000404731 5.91053e-20 -0.000284139 -6.73433e-20 0.000861828 -1.02232e-20 -0.000376585 -4.54569e-20 0.000452269 -2.4631e-19 
1505 0 1.801e-18 -0.0695809 2.64458e-20 -0.000274206 -0.29603 -6.66947e-18 0.00168052 3.08127e-19 -0.00715268 -7.618e-20 -0.00285554 -8.94874e-19 2.39143e-20 0.000456904 2.88229e-19 -0.00336038 7.37977e-20 -0.00140673 7.43051e-20 -0.00203966 0.000200762 -1.28268e-19 0.000434208 4.95875e-20 -0.000275287 -1.4361e-19 0.000891268 -7.33589e-21 -0.000399648 -4.84873e-20 0.000451201 -2.41068e-19 
1505.35 0 1.7245e-18 -0.0656981 2.17916e-20 -0.000286305 -0.302603 -7.0156e-18 0.00172523 3.17716e-19 -0.00707013 -8.19327e-20 -0.00287355 -8.85989e-19 2.21173e-20 0.000446372 2.88678e-19 -0.00332148 7.28801e-20 -0.00136177 7.94069e-20 -0.0020189 0.000224302 -1.15784e-19 0.000465834 4.44483e-20 -0.00026358 -2.20334e-19 0.000919336 -1.585e-22 -0.000423853 -4.19981e-20 0.000448555 -2.39781e-19 
1505.7 0 1.63843e-18 -0.0617798 2.35534e-20 -0.000300735 -0.3089 -7.34755e-18 0.00176873 3.24126e-19 -0.0069784 -7.19104e-20 -0.00288534 -8.80799e-19 2.31616e-20 0.000425461 2.93623e-19 -0.00327291 7.32463e-20 -0.00132302 7.33869e-20 -0.00199574 0.00024721 -9.93873e-20 0.000499515 4.45237e-20 -0.000248668 -2.99237e-19 0.000946425 -4.84131e-22 -0.000449304 -4.20002e-20 0.000444814 -2.29937e-19 
1506.05 0 1.55365e-18 -0.0578284 2.29991e-20 -0.000316807 -0.314927 -7.67712e-18 0.00180828 3.35326e-19 -0.00687859 -6.58084e-20 -0.00289226 -8.72134e-19 2.04246e-20 0.000393498 2.94088e-19 -0.00321574 6.43373e-20 -0.00129234 7.31469e-20 -0.00197026 0.000268318 -9.42142e-20 0.00053468 3.80363e-20 -0.000231265 -3.76421e-19 0.000972664 -7.60155e-22 -0.000476193 -3.45798e-20 0.000440304 -2.19926e-19 
1506.4 0 1.45913e-18 -0.0538482 2.32046e-20 -0.00033438 -0.320689 -7.99022e-18 0.00184207 3.47312e-19 -0.00677055 -6.66026e-20 -0.00289457 -8.60597e-19 1.69194e-20 0.000351861 3.01188e-19 -0.00315112 5.45482e-20 -0.00127098 7.64306e-20 -0.0019417 0.000287358 -9.26955e-20 0.000570865 3.02308e-20 -0.000212158 -4.46539e-19 0.000998375 -1.296e-21 -0.000504838 -3.07139e-20 0.000434997 -2.17217e-19 
1506.75 0 1.38296e-18 -0.0498422 2.40012e-20 -0.000353469 -0.326184 -8.29938e-18 0.00186829 3.5774e-19 -0.00665428 -6.63726e-20 -0.00289107 -8.49551e-19 1.64466e-20 0.000303161 2.9945e-19 -0.00307943 4.75363e-20 -0.00125897 8.36156e-20 -0.00191095 0.000305051 -9.79964e-20 0.000607579 2.75123e-20 -0.000191621 -5.26113e-19 0.0010246 -7.4935e-21 -0.000535472 -2.91652e-20 0.000428311 -2.09757e-19 
1507.1 0 1.25221e-18 -0.0458118 2.60103e-20 -0.000373818 -0.331411 -8.60617e-18 0.00188548 3.62456e-19 -0.00653023 -6.88854e-20 -0.00288114 -8.36853e-19 1.64161e-20 0.000246172 2.99456e-19 -0.00299994 4.61746e-20 -0.00125515 8.11112e-20 -0.0018798 0.000321886 -8.94577e-20 0.000644408 2.65599e-20 -0.000170197 -6.01349e-19 0.00105128 -8.70446e-21 -0.00056819 -3.34583e-20 0.000419495 -1.96051e-19 
1507.45 0 1.1477e-18 -0.0417583 3.25361e-20 -0.000395898 -0.336375 -8.90701e-18 0.00189322 3.772e-19 -0.00640001 -7.01334e-20 -0.00286486 -8.24317e-19 1.61589e-20 0.000175706 2.99872e-19 -0.00291203 4.5368e-20 -0.001257 7.58596e-20 -0.00184762 0.000337461 -8.71667e-20 0.000681186 2.02728e-20 -0.000148216 -6.82276e-19 0.00107754 -3.35813e-21 -0.000602495 -2.59775e-20 0.000408641 -1.95633e-19 
1507.8 0 1.05484e-18 -0.0376848 4.0992e-20 -0.000420482 -0.341076 -9.19611e-18 0.00189118 3.7896e-19 -0.00626508 -6.65849e-20 -0.00284287 -8.05543e-19 2.32288e-20 8.92516e-05 2.99539e-19 -0.00281643 4.60213e-20 -0.00126109 7.38507e-20 -0.00181218 0.000351207 -8.71334e-20 0.000717705 1.66048e-20 -0.000125477 -7.60039e-19 0.00110357 -1.69525e-21 -0.000637859 -1.9286e-20 0.000396936 -2.00692e-19 
1508.15 0 9.35109e-19 -0.0335944 3.79254e-20 -0.000447289 -0.345515 -9.48525e-18 0.00187923 3.81828e-19 -0.0061253 -7.44528e-20 -0.00281657 -7.96421e-19 3.04509e-20 -1.00349e-05 3.01488e-19 -0.00271506 4.34876e-20 -0.00126528 7.20435e-20 -0.00177304 0.000362424 -8.34488e-20 0.000753701 4.83488e-21 -0.000102026 -8.40091e-19 0.00113024 -3.16185e-21 -0.00067449 -1.57321e-20 0.000385218 -2.02045e-19 
1508.5 0 8.36168e-19 -0.0294904 3.56759e-20 -0.000474729 -0.349693 -9.77802e-18 0.00185851 3.7584e-19 -0.00598008 -7.48681e-20 -0.00278747 -7.79295e-19 3.35473e-20 -0.000116099 2.93442e-19 -0.00260831 3.7665e-20 -0.00127027 8.52438e-20 -0.00173106 0.000370996 -8.95693e-20 0.000789037 8.99338e-21 -7.86594e-05 -9.1214e-19 0.00115686 1.10449e-21 -0.000713013 -1.5182e-20 0.000372895 -1.8796e-19 
1508.85 0 7.13188e-19 -0.0253754 3.64248e-20 -0.00050022 -0.353609 -1.00554e-17 0.00183094 3.71848e-19 -0.00583028 -6.89109e-20 -0.00275617 -7.60533e-19 4.07162e-20 -0.000223502 2.91515e-19 -0.00249527 3.45982e-20 -0.00127866 8.44795e-20 -0.00168616 0.000378125 -8.55721e-20 0.000823453 5.02072e-21 -5.53542e-05 -9.88172e-19 0.00118189 3.25249e-21 -0.000752783 -1.53261e-20 0.000360567 -1.8973e-19 
1509.2 0 6.04134e-19 -0.0212497 4.05006e-20 -0.000521759 -0.357267 -1.033e-17 0.00179833 3.77572e-19 -0.00567669 -6.59813e-20 -0.00272374 -7.50628e-19 4.0469e-20 -0.0003296 2.89661e-19 -0.00237704 3.35487e-20 -0.00129077 8.98597e-20 -0.00163823 0.000384524 -9.19195e-20 0.00085673 7.89471e-21 -3.08658e-05 -1.06781e-18 0.0012049 6.1803e-21 -0.000791957 -2.13493e-20 0.000349801 -1.78533e-19 
1509.55 0 4.62112e-19 -0.0171132 5.34189e-20 -0.00053941 -0.360673 -1.05875e-17 0.00176251 3.7723e-19 -0.00552013 -5.70862e-20 -0.00269282 -7.37802e-19 4.72902e-20 -0.000435969 2.99956e-19 -0.00225635 2.672e-20 -0.00130412 9.52757e-20 -0.00158841 0.000389531 -9.18257e-20 0.000889381 1.12949e-20 -4.94258e-06 -1.14482e-18 0.00122658 1.09915e-20 -0.000829952 -1.67262e-20 0.000340605 -1.78409e-19 
1509.9 0 3.29186e-19 -0.0129691 5.7318e-20 -0.000554577 -0.363835 -1.08512e-17 0.00172577 3.69095e-19 -0.00536233 -4.8706e-20 -0.00266579 -7.22157e-19 4.87505e-20 -0.000546004 3.0551e-19 -0.00213529 3.18951e-20 -0.00131724 1.03578e-19 -0.00153752 0.000392915 -9.4775e-20 0.000921106 1.36216e-20 2.15363e-05 -1.21742e-18 0.00124745 1.21525e-20 -0.000867392 -1.10287e-20 0.000331632 -1.69467e-19 
1510.25 0 1.99917e-19 -0.00882286 5.47906e-20 -0.000568514 -0.366756 -1.10962e-17 0.00168906 3.75391e-19 -0.00520371 -3.45674e-20 -0.00264301 -7.21797e-19 5.51554e-20 -0.000660873 3.03782e-19 -0.00201357 3.30169e-20 -0.00133079 1.1027e-19 -0.00148431 0.000395635 -9.48567e-20 0.000951446 1.41162e-20 4.79266e-05 -1.29504e-18 0.00126723 1.7093e-20 -0.000904777 1.40834e-21 0.000322024 -1.56802e-19 
1510.6 0 5.74968e-20 -0.00467982 5.4828e-20 -0.000581305 -0.369434 -1.13406e-17 0.00165128 3.84274e-19 -0.0050432 -2.74669e-20 -0.00262324 -7.1944e-19 6.33692e-20 -0.000778336 2.94606e-19 -0.00189071 3.19776e-20 -0.00134448 1.03561e-19 -0.00142713 0.000398221 -8.81768e-20 0.000981252 1.69736e-20 7.39533e-05 -1.373e-18 0.00128579 2.96879e-20 -0.000942289 6.49362e-21 0.000311998 -1.52782e-19 
1510.95 0 -6.35805e-20 -0.000544454 5.08068e-20 -0.000592026 -0.371865 -1.15734e-17 0.00161203 3.74943e-19 -0.00488059 -2.03253e-20 -0.00260498 -7.20371e-19 7.84246e-20 -0.000894039 2.95699e-19 -0.00176832 4.16018e-20 -0.00135697 1.08462e-19 -0.00136688 0.000400672 -8.80112e-20 0.00101158 1.67526e-20 9.96474e-05 -1.45947e-18 0.00130394 2.84599e-20 -0.000980632 1.00771e-20 0.000301545 -1.5264e-19 
1511.3 0 -2.13874e-19 0.00358043 5.7022e-20 -0.000599138 -0.374044 -1.18022e-17 0.00157292 3.72574e-19 -0.0047166 -1.55238e-20 -0.00258736 -7.13838e-19 7.7503e-20 -0.0010041 2.91852e-19 -0.00164829 4.56503e-20 -0.00136813 9.38061e-20 -0.00130661 0.000402712 -8.78297e-20 0.00104234 9.12285e-21 0.000125269 -1.54433e-18 0.00132224 3.38526e-20 -0.00101973 1.70652e-20 0.000290498 -1.38996e-19 
1511.65 0 -3.57697e-19 0.00769472 5.32385e-20 -0.000600641 -0.375974 -1.20269e-17 0.00153511 3.72792e-19 -0.00455097 -1.20015e-20 -0.00257103 -7.04503e-19 8.45864e-20 -0.00110818 2.83205e-19 -0.00153178 3.77107e-20 -0.00137749 8.54546e-20 -0.0012484 0.000404184 -8.5922e-20 0.00107236 1.11994e-20 0.000150875 -1.62451e-18 0.00133998 3.84286e-20 -0.00105771 1.7296e-20 0.000279464 -1.32e-19 
1512 0 -5.0591e-19 0.0117997 5.58323e-20 -0.00059567 -0.377661 -1.2243e-17 0.00149809 3.66751e-19 -0.00438267 -7.60959e-21 -0.00255801 -6.94533e-19 8.07251e-20 -0.00120976 2.7095e-19 -0.00141968 3.14417e-20 -0.00138294 7.97024e-20 -0.00119195 0.000405137 -8.93258e-20 0.00110058 6.7131e-21 0.000176001 -1.69903e-18 0.00135658 4.37779e-20 -0.0010937 2.94359e-20 0.000269112 -1.25827e-19 
1512.35 0 -6.60878e-19 0.0158956 5.30648e-20 -0.000585762 -0.379112 -1.24516e-17 0.00146168 3.6615e-19 -0.00421157 -1.06073e-20 -0.00254869 -6.84669e-19 8.34713e-20 -0.00131301 2.70708e-19 -0.00131279 2.68194e-20 -0.00138289 8.68432e-20 -0.00113659 0.000404603 -9.6911e-20 0.00112707 7.49978e-21 0.000200591 -1.77418e-18 0.00137223 4.44333e-20 -0.00112868 3.29063e-20 0.000259846 -1.18925e-19 
1512.7 0 -8.03642e-19 0.0199803 4.527e-20 -0.000573591 -0.380335 -1.2659e-17 0.00142583 3.56575e-19 -0.00404005 -1.31456e-20 -0.00254112 -6.81082e-19 8.7087e-20 -0.00142036 2.58149e-19 -0.00121115 1.94233e-20 -0.00137813 8.85536e-20 -0.00108283 0.000401458 -9.74982e-20 0.00115259 5.16636e-21 0.000224946 -1.85426e-18 0.00138666 4.52571e-20 -0.00116397 3.10975e-20 0.00025178 -1.20872e-19 
1513.05 0 -9.3259e-19 0.0240502 3.82257e-20 -0.000560924 -0.381331 -1.28464e-17 0.001389 3.56176e-19 -0.00387098 -4.01331e-21 -0.00253361 -6.75535e-19 9.34751e-20 -0.00153476 2.51903e-19 -0.00111444 2.17645e-20 -0.00137123 8.77327e-20 -0.00103123 0.000396006 -1.07433e-19 0.00117704 1.13861e-20 0.000249208 -1.92665e-18 0.00139925 4.34851e-20 -0.00119987 4.07131e-20 0.000245169 -1.21269e-19 
1513.4 0 -1.07976e-18 0.028102 4.39409e-20 -0.000548881 -0.382103 -1.30338e-17 0.00134964 3.5532e-19 -0.00370406 -9.13108e-21 -0.00252626 -6.6887e-19 9.11638e-20 -0.00166073 2.47355e-19 -0.00102249 1.70399e-20 -0.00136381 8.28884e-20 -0.000981152 0.000389256 -9.74878e-20 0.00120085 1.09123e-21 0.000273729 -1.99717e-18 0.00140965 5.19907e-20 -0.00123553 4.60971e-20 0.000240027 -1.19034e-19 
1513.75 0 -1.23226e-18 0.0321324 5.43633e-20 -0.000538045 -0.38265 -1.32154e-17 0.00130787 3.50862e-19 -0.00353751 -1.08644e-20 -0.00251965 -6.64128e-19 9.36763e-20 -0.00179793 2.34539e-19 -0.000934526 1.60833e-20 -0.00135542 7.81846e-20 -0.000931174 0.00038175 -9.74879e-20 0.00122601 1.3696e-21 0.000298341 -2.07108e-18 0.00141807 5.74568e-20 -0.00127039 5.5789e-20 0.000236084 -1.15386e-19 
1514.1 0 -1.4019e-18 0.0361377 5.69242e-20 -0.000526944 -0.382973 -1.3384e-17 0.00126447 3.56545e-19 -0.00337044 -3.84372e-22 -0.0025135 -6.58499e-19 9.47562e-20 -0.00193864 2.23879e-19 -0.000850685 2.03e-20 -0.00134522 5.44605e-20 -0.000879416 0.000373521 -8.84073e-20 0.00125342 -3.54829e-21 0.000322794 -2.14055e-18 0.00142512 5.81306e-20 -0.00130473 5.84136e-20 0.000233731 -1.04237e-19 
1514.45 0 -1.56816e-18 0.0401152 5.78321e-20 -0.00051301 -0.383071 -1.35465e-17 0.00121967 3.55351e-19 -0.00320188 8.81116e-21 -0.00250784 -6.61204e-19 8.9157e-20 -0.00207489 2.14728e-19 -0.000773639 1.79466e-20 -0.00133352 4.62094e-20 -0.000825094 0.000364557 -9.3499e-20 0.00128305 -6.61426e-21 0.00034688 -2.21048e-18 0.00143201 6.78813e-20 -0.00133903 6.96247e-20 0.000233146 -1.0015e-19 
1514.8 0 -1.71327e-18 0.0440649 6.06013e-20 -0.000495051 -0.382948 -1.37013e-17 0.00117374 3.5685e-19 -0.00303163 2.16803e-20 -0.00250296 -6.5925e-19 9.41793e-20 -0.00220404 2.1382e-19 -0.000705562 1.88858e-20 -0.00132088 4.59877e-20 -0.000769735 0.000355278 -8.92308e-20 0.00131533 -1.04163e-20 0.000369808 -2.2698e-18 0.00143912 7.90614e-20 -0.00137326 7.37796e-20 0.000233452 -9.05605e-20 
1515.15 0 -1.87213e-18 0.0479866 4.8235e-20 -0.000473331 -0.382607 -1.38467e-17 0.00112722 3.51521e-19 -0.00286119 1.86241e-20 -0.00249875 -6.58709e-19 9.87089e-20 -0.00232815 2.05489e-19 -0.000645493 1.5165e-20 -0.00130635 4.75843e-20 -0.000714824 0.000345973 -8.95928e-20 0.00134902 -9.0858e-21 0.000391519 -2.33772e-18 0.00144593 9.15309e-20 -0.00140672 7.92411e-20 0.000233204 -9.00802e-20 
1515.5 0 -2.03685e-18 0.0518781 4.47437e-20 -0.000448571 -0.382055 -1.39874e-17 0.00108086 3.49319e-19 -0.0026932 3.6619e-20 -0.0024949 -6.54327e-19 9.86817e-20 -0.00245082 2.04505e-19 -0.000590784 1.76469e-20 -0.00128812 4.29822e-20 -0.000661947 0.000336168 -9.10222e-20 0.00138176 -4.29036e-21 0.000412968 -2.40283e-18 0.00145225 9.42841e-20 -0.00143908 8.34077e-20 0.000232016 -8.84451e-20 
1515.85 0 -2.2199e-18 0.0557383 4.56696e-20 -0.000421365 -0.381296 -1.41229e-17 0.00103567 3.47203e-19 -0.00253137 4.0419e-20 -0.00249065 -6.48328e-19 1.03875e-19 -0.00257309 2.05942e-19 -0.000540118 2.16509e-20 -0.00126716 2.93722e-20 -0.000612446 0.000325829 -9.16486e-20 0.00141303 -5.94868e-21 0.000434432 -2.47079e-18 0.00145746 9.76466e-20 -0.00147124 9.19477e-20 0.000231057 -8.22808e-20 
1516.2 0 -2.38644e-18 0.059566 4.44635e-20 -0.000391919 -0.380336 -1.42288e-17 0.000992382 3.43121e-19 -0.00237883 5.82094e-20 -0.00248491 -6.4565e-19 1.09023e-19 -0.00269247 2.09865e-19 -0.000493534 2.46556e-20 -0.00124732 3.82298e-20 -0.00056581 0.000316135 -8.84199e-20 0.00144367 -2.01179e-20 0.000455595 -2.53791e-18 0.00146123 1.01006e-19 -0.00150273 8.99235e-20 0.000230802 -7.0556e-20 
1516.55 0 -2.56453e-18 0.0633584 4.41335e-20 -0.000360333 -0.379181 -1.43372e-17 0.000951444 3.41418e-19 -0.00223614 6.47696e-20 -0.00247759 -6.37876e-19 1.11107e-19 -0.0028087 2.09898e-19 -0.000450951 2.56815e-20 -0.00123033 3.82495e-20 -0.000521269 0.000307509 -8.68589e-20 0.00147423 -2.42901e-20 0.000476808 -2.5982e-18 0.00146417 1.02384e-19 -0.00153168 8.80845e-20 0.000230466 -5.44471e-20 
1516.9 0 -2.71778e-18 0.0671128 4.98308e-20 -0.000327898 -0.377834 -1.44343e-17 0.000914011 3.26119e-19 -0.00210206 6.26182e-20 -0.00246897 -6.3316e-19 1.16366e-19 -0.00292621 2.08487e-19 -0.000410935 2.42959e-20 -0.00121536 3.80689e-20 -0.000478415 0.0002997 -8.81512e-20 0.0015041 -2.39527e-20 0.000498459 -2.6555e-18 0.00146636 1.05815e-19 -0.00155789 9.84712e-20 0.000230322 -4.89863e-20 
1517.25 0 -2.89584e-18 0.0708274 5.66023e-20 -0.000296182 -0.376295 -1.45238e-17 0.000880337 3.18825e-19 -0.00197505 6.48911e-20 -0.00245815 -6.31456e-19 1.22925e-19 -0.00304669 2.1831e-19 -0.000372631 2.0453e-20 -0.00120166 4.09937e-20 -0.000436473 0.000293455 -7.68912e-20 0.00153222 -3.14706e-20 0.000520867 -2.71643e-18 0.00146733 9.88679e-20 -0.00158238 9.20802e-20 0.000232092 -3.44329e-20 
1517.6 0 -3.05948e-18 0.0745005 5.4087e-20 -0.000265336 -0.374569 -1.45996e-17 0.000847549 3.18032e-19 -0.0018531 6.08045e-20 -0.00244576 -6.221e-19 1.28659e-19 -0.00316521 2.17122e-19 -0.000336912 1.10372e-20 -0.00118834 3.46955e-20 -0.000394893 0.000288891 -7.35741e-20 0.00155816 -3.23387e-20 0.000544751 -2.76869e-18 0.00146762 9.94174e-20 -0.00160584 9.53254e-20 0.000236326 -2.14165e-20 
1517.95 0 -3.22124e-18 0.0781277 4.95261e-20 -0.000234286 -0.372658 -1.46675e-17 0.000813024 3.12343e-19 -0.00173367 6.28173e-20 -0.00243407 -6.21103e-19 1.35895e-19 -0.00327589 2.16551e-19 -0.000305494 1.08032e-20 -0.00117395 3.94988e-20 -0.0003542 0.000284174 -6.62839e-20 0.00158295 -2.67846e-20 0.000570427 -2.81994e-18 0.00146844 9.7632e-20 -0.0016283 9.21538e-20 0.000242458 -1.61685e-20 
1518.3 0 -3.36826e-18 0.0817042 4.10715e-20 -0.000202269 -0.370561 -1.47267e-17 0.000776721 3.03922e-19 -0.00161612 6.21451e-20 -0.00242421 -6.1343e-19 1.46383e-19 -0.00337889 2.12631e-19 -0.000279222 1.62824e-20 -0.00115677 4.06047e-20 -0.000314491 0.000278373 -6.57654e-20 0.00160817 -3.52082e-20 0.000597897 -2.88123e-18 0.00146995 1.00439e-19 -0.00164923 8.78656e-20 0.00025024 -6.01705e-21 
1518.65 0 -3.53561e-18 0.0852286 4.02441e-20 -0.000170513 -0.368277 -1.47846e-17 0.000738678 2.9412e-19 -0.00150177 6.92145e-20 -0.00241637 -6.12698e-19 1.50583e-19 -0.0034784 2.00785e-19 -0.000256472 1.1195e-20 -0.00113494 4.19064e-20 -0.000274446 0.000272144 -6.51685e-20 0.00163405 -3.70131e-20 0.000626522 -2.932e-18 0.00147181 1.04348e-19 -0.00166854 8.09152e-20 0.000259236 8.4137e-21 
1519 0 -3.6924e-18 0.088701 3.41823e-20 -0.000139874 -0.365814 -1.48285e-17 0.000698631 2.92054e-19 -0.00139056 7.03585e-20 -0.00240935 -6.14749e-19 1.5734e-19 -0.00357594 2.08066e-19 -0.000234474 6.678e-21 -0.00110714 3.9207e-20 -0.00023282 0.000265333 -6.33062e-20 0.00166017 -3.4972e-20 0.00065505 -2.99003e-18 0.00147403 1.11349e-19 -0.00168623 8.92297e-20 0.000268567 1.15067e-20 
1519.35 0 -3.86171e-18 0.0921208 3.5922e-20 -0.000109205 -0.363177 -1.48576e-17 0.000655954 2.81524e-19 -0.00128099 7.70104e-20 -0.00240171 -6.12789e-19 1.64498e-19 -0.00366956 2.05996e-19 -0.000211969 -1.41194e-21 -0.00107375 2.90357e-20 -0.000188231 0.000257327 -6.08471e-20 0.00168687 -4.2803e-20 0.00068238 -3.03497e-18 0.0014771 1.19493e-19 -0.00170157 8.83972e-20 0.000277772 2.99104e-20 
1519.7 0 -4.02006e-18 0.0954874 3.59931e-20 -7.74144e-05 -0.36037 -1.48763e-17 0.000609533 2.75104e-19 -0.00117123 8.38939e-20 -0.0023936 -6.03062e-19 1.6612e-19 -0.00375569 2.04665e-19 -0.000190093 -1.7114e-21 -0.00103762 2.24659e-20 -0.000138585 0.000247918 -6.24301e-20 0.00171398 -3.92437e-20 0.000707572 -3.08954e-18 0.00148073 1.28967e-19 -0.00171362 9.2542e-20 0.00028733 4.36955e-20 
1520.05 0 -4.1891e-18 0.098799 3.57721e-20 -4.3727e-05 -0.357398 -1.48881e-17 0.000559594 2.68528e-19 -0.00105824 8.21789e-20 -0.00238604 -5.99058e-19 1.68512e-19 -0.00383323 1.97228e-19 -0.000171759 -8.72838e-21 -0.00100141 2.71461e-20 -8.12729e-05 0.000237026 -6.45918e-20 0.00174096 -4.04835e-20 0.000730305 -3.12977e-18 0.00148378 1.42347e-19 -0.00172178 9.56636e-20 0.000297535 5.95696e-20 
1520.4 0 -4.37054e-18 0.102053 3.81839e-20 -8.82295e-06 -0.354264 -1.48963e-17 0.000507491 2.61897e-19 -0.000940564 8.33964e-20 -0.00237966 -6.00466e-19 1.70554e-19 -0.00390603 1.88517e-19 -0.000157322 -1.9955e-20 -0.0009653 2.34475e-20 -1.6026e-05 0.000224648 -6.42209e-20 0.00176816 -4.43743e-20 0.000750924 -3.17528e-18 0.00148635 1.41594e-19 -0.0017264 1.00262e-19 0.000306779 7.74759e-20 
1520.75 0 -4.53155e-18 0.105245 3.48624e-20 2.44641e-05 -0.350974 -1.49001e-17 0.000454788 2.57501e-19 -0.000819988 9.15252e-20 -0.00237503 -6.00391e-19 1.76935e-19 -0.00397719 1.87592e-19 -0.000143359 -2.00471e-20 -0.000929195 1.99343e-20 5.3969e-05 0.000210664 -6.00114e-20 0.00179562 -3.32112e-20 0.00077019 -3.21663e-18 0.00148884 1.4871e-19 -0.00172835 1.04809e-19 0.000314535 9.24376e-20 
1521.1 0 -4.69902e-18 0.108375 3.60483e-20 5.44078e-05 -0.347531 -1.48839e-17 0.000403407 2.4458e-19 -0.000699646 9.16945e-20 -0.00237265 -5.98715e-19 1.88462e-19 -0.00404507 1.74496e-19 -0.000127015 -1.79687e-20 -0.000894664 -8.924e-22 0.000125656 0.000194408 -4.35966e-20 0.00182205 -4.10642e-20 0.000788654 -3.2578e-18 0.00149076 1.58056e-19 -0.00172858 1.01456e-19 0.000322369 1.02481e-19 
1521.45 0 -4.86308e-18 0.111438 3.29608e-20 8.19488e-05 -0.343937 -1.48608e-17 0.000354027 2.51734e-19 -0.000580951 8.88065e-20 -0.00237243 -5.99832e-19 1.92548e-19 -0.00410573 1.61387e-19 -0.000108146 -1.42885e-20 -0.000864118 -9.47284e-21 0.000196783 0.000175727 -3.90383e-20 0.00184606 -3.79305e-20 0.000806808 -3.29718e-18 0.00149181 1.65188e-19 -0.00172733 9.81742e-20 0.000330904 1.14944e-19 
1521.8 0 -5.02936e-18 0.114432 3.12392e-20 0.000108984 -0.340192 -1.4829e-17 0.000304661 2.54919e-19 -0.000462433 9.75064e-20 -0.00237265 -5.96284e-19 1.93835e-19 -0.00415658 1.49727e-19 -8.76534e-05 -1.48427e-20 -0.000836614 -9.16703e-21 0.000264875 0.0001558 -4.06959e-20 0.00186706 -4.24311e-20 0.000824833 -3.33283e-18 0.00149212 1.69402e-19 -0.0017234 1.00136e-19 0.000338429 1.29983e-19 
1522.15 0 -5.19685e-18 0.117354 2.6529e-20 0.000136911 -0.336297 -1.47832e-17 0.000253359 2.53887e-19 -0.000342945 9.73472e-20 -0.00237009 -5.93503e-19 1.96812e-19 -0.0041973 1.48066e-19 -6.40986e-05 -1.91013e-20 -0.000808269 -2.35123e-20 0.000328458 0.000135816 -3.32422e-20 0.00188504 -5.10801e-20 0.000842523 -3.35786e-18 0.00149203 1.89042e-19 -0.00171789 1.01958e-19 0.000342794 1.4728e-19 
1522.5 0 -5.37719e-18 0.120204 2.27202e-20 0.000166591 -0.332256 -1.47348e-17 0.000199659 2.55615e-19 -0.000224182 1.01279e-19 -0.00236241 -5.87618e-19 2.07365e-19 -0.00422828 1.41545e-19 -3.4569e-05 -3.09293e-20 -0.000779701 -2.03823e-20 0.00038694 0.00011577 -1.83617e-20 0.00189988 -5.2225e-20 0.000859523 -3.38838e-18 0.00149233 1.99552e-19 -0.00171363 1.12901e-19 0.000344042 1.60123e-19 
1522.85 0 -5.52808e-18 0.122979 2.41199e-20 0.000198057 -0.328077 -1.46672e-17 0.000143522 2.61547e-19 -0.000107812 9.83708e-20 -0.00234904 -5.75731e-19 2.09065e-19 -0.00425025 1.20967e-19 1.94478e-06 -3.06518e-20 -0.000754324 -2.31017e-20 0.000440706 9.50921e-05 -8.02578e-22 0.00191097 -4.46785e-20 0.000874891 -3.40823e-18 0.00149319 1.99735e-19 -0.00171034 1.19838e-19 0.000343219 1.67417e-19 
1523.2 0 -5.68711e-18 0.125675 2.10817e-20 0.000230148 -0.323768 -1.46038e-17 8.45696e-05 2.43118e-19 6.27357e-06 1.04781e-19 -0.0023314 -5.71431e-19 2.12093e-19 -0.00426428 9.92024e-20 4.42317e-05 -3.46621e-20 -0.000731684 -2.01362e-20 0.000491474 7.41226e-05 1.04989e-20 0.00191786 -3.90987e-20 0.000888401 -3.43331e-18 0.00149481 2.14886e-19 -0.00170651 1.18901e-19 0.000340947 1.74242e-19 
1523.55 0 -5.8425e-18 0.128286 1.85095e-20 0.000261468 -0.319327 -1.45286e-17 2.17785e-05 2.39278e-19 0.000118573 9.53169e-20 -0.00231309 -5.62755e-19 2.18096e-19 -0.00427273 9.40851e-20 8.97786e-05 -3.79338e-20 -0.000708707 -2.78788e-20 0.000540544 5.39578e-05 1.65498e-20 0.00192018 -3.77193e-20 0.00090082 -3.44888e-18 0.00149717 2.2244e-19 -0.0017028 1.15583e-19 0.000337313 1.93388e-19 
1523.9 0 -5.99817e-18 0.13081 2.54052e-20 0.000291036 -0.314754 -1.44368e-17 -4.39793e-05 2.2485e-19 0.000230192 9.25493e-20 -0.00229763 -5.59672e-19 2.16056e-19 -0.00427983 7.65641e-20 0.000136564 -4.09635e-20 -0.000684208 -3.51652e-20 0.000590574 3.50471e-05 2.23145e-20 0.00191827 -3.63049e-20 0.00091197 -3.47024e-18 0.00149909 2.38742e-19 -0.00170072 1.17431e-19 0.000332053 2.02869e-19 
1524.25 0 -6.1363e-18 0.133246 2.93329e-20 0.00031835 -0.310049 -1.43329e-17 -0.000109456 2.16976e-19 0.000342049 8.62423e-20 -0.00228519 -5.53391e-19 2.12875e-19 -0.00428798 7.05826e-20 0.000184632 -4.26726e-20 -0.000658501 -4.13625e-20 0.000646346 1.76008e-05 3.17421e-20 0.00191305 -4.50468e-20 0.000920685 -3.47889e-18 0.00149972 2.46561e-19 -0.00169998 1.02737e-19 0.000325189 2.12832e-19 
1524.6 0 -6.2863e-18 0.135594 3.65594e-20 0.000343625 -0.305213 -1.42243e-17 -0.00017259 2.12074e-19 0.000453879 9.06111e-20 -0.00227284 -5.55199e-19 2.14902e-19 -0.00429609 4.93417e-20 0.000235544 -4.99907e-20 -0.000629517 -4.30347e-20 0.000711565 1.85989e-06 4.81185e-20 0.00190495 -4.92972e-20 0.000927348 -3.48784e-18 0.00149893 2.62463e-19 -0.00169911 1.10205e-19 0.000317317 2.22155e-19 
1524.95 0 -6.4363e-18 0.137852 3.25035e-20 0.000367437 -0.300251 -1.41117e-17 -0.000233669 2.00994e-19 0.000566028 9.23233e-20 -0.00225895 -5.44501e-19 2.1606e-19 -0.00430212 3.87704e-20 0.000289666 -5.11543e-20 -0.000593346 -5.64293e-20 0.000786579 -1.23321e-05 4.60869e-20 0.00189407 -4.67072e-20 0.000933515 -3.50149e-18 0.00149718 2.69807e-19 -0.0016974 1.03552e-19 0.000309725 2.3712e-19 
1525.3 0 -6.57989e-18 0.140021 4.01705e-20 0.000390606 -0.295172 -1.39943e-17 -0.000293124 1.8826e-19 0.000679922 9.12036e-20 -0.00224419 -5.2951e-19 2.17634e-19 -0.00430475 3.12673e-20 0.000346117 -5.22532e-20 -0.000547488 -6.37902e-20 0.000869216 -2.52477e-05 5.84535e-20 0.00188049 -5.2791e-20 0.000939377 -3.50734e-18 0.0014952 2.77357e-19 -0.00169442 1.04012e-19 0.000302837 2.53848e-19 
1525.65 0 -6.72096e-18 0.1421 3.52809e-20 0.000413931 -0.289982 -1.3861e-17 -0.000349938 1.74369e-19 0.000797883 9.32515e-20 -0.00222836 -5.22935e-19 2.23135e-19 -0.00430326 2.62557e-20 0.000405301 -5.91546e-20 -0.000491711 -6.95191e-20 0.000956801 -3.72844e-05 7.1452e-20 0.00186464 -5.07274e-20 0.000944426 -3.50877e-18 0.00149289 2.78644e-19 -0.00168972 1.12771e-19 0.000296136 2.74002e-19 
1526 0 -6.85439e-18 0.144084 3.24277e-20 0.000437448 -0.284687 -1.37112e-17 -0.000403334 1.5626e-19 0.00092218 8.86976e-20 -0.00221063 -5.03644e-19 2.21345e-19 -0.00429801 2.1343e-20 0.000467231 -5.19286e-20 -0.00042761 -8.95147e-20 0.00104789 -4.85497e-05 7.66387e-20 0.001847 -5.5288e-20 0.000948914 -3.51128e-18 0.00148859 2.86869e-19 -0.0016838 1.17515e-19 0.00028953 2.82295e-19 
1526.35 0 -6.99196e-18 0.14597 2.74932e-20 0.000460569 -0.279283 -1.35617e-17 -0.000455498 1.51761e-19 0.00105443 9.01541e-20 -0.00219186 -4.96893e-19 2.27373e-19 -0.0042908 1.08996e-20 0.000530006 -4.27525e-20 -0.000358466 -9.55562e-20 0.00114274 -5.85414e-05 8.9617e-20 0.00182671 -5.68637e-20 0.000953248 -3.50826e-18 0.00148125 2.89317e-19 -0.0016781 1.18245e-19 0.000282864 3.01817e-19 
1526.7 0 -7.1028e-18 0.147759 1.79959e-20 0.000482955 -0.273773 -1.34078e-17 -0.0005101 1.42556e-19 0.00119573 9.72765e-20 -0.00217305 -4.86749e-19 2.33002e-19 -0.0042832 3.10641e-21 0.00059193 -3.64309e-20 -0.000288155 -1.09217e-19 0.00124171 -6.69948e-05 1.01269e-19 0.00180284 -5.46314e-20 0.000956466 -3.50654e-18 0.00147126 2.91665e-19 -0.00167379 1.15829e-19 0.000275608 3.14938e-19 
1527.05 0 -7.22569e-18 0.149453 1.81501e-20 0.000504903 -0.26816 -1.32372e-17 -0.000568681 1.28267e-19 0.00134497 9.74508e-20 -0.00215379 -4.74903e-19 2.2573e-19 -0.00427416 -1.01645e-21 0.000653565 -3.58857e-20 -0.000219352 -1.21548e-19 0.00134416 -7.3899e-05 1.1802e-19 0.00177592 -5.00915e-20 0.000957631 -3.50228e-18 0.00145974 3.04063e-19 -0.00167026 1.14418e-19 0.00026683 3.34504e-19 
1527.4 0 -7.33129e-18 0.151051 1.07523e-20 0.000526756 -0.262457 -1.30535e-17 -0.000629673 1.15653e-19 0.00149948 1.00127e-19 -0.00213338 -4.63413e-19 2.26948e-19 -0.00426069 -4.8823e-23 0.000715001 -3.38501e-20 -0.000150435 -1.36429e-19 0.00144813 -7.92205e-05 1.24211e-19 0.00174684 -4.85965e-20 0.000956929 -3.48994e-18 0.00144767 3.11912e-19 -0.00166591 1.18224e-19 0.000256734 3.48998e-19 
1527.75 0 -7.44894e-18 0.152551 -1.32798e-21 0.00054807 -0.25667 -1.28659e-17 -0.000691147 1.18392e-19 0.0016595 1.01025e-19 -0.0021109 -4.57882e-19 2.22187e-19 -0.00424152 2.36469e-21 0.000772713 -3.39947e-20 -7.79425e-05 -1.39665e-19 0.00155222 -8.33568e-05 1.35959e-19 0.00171576 -4.83531e-20 0.000955007 -3.4722e-18 0.00143451 3.29887e-19 -0.0016613 1.10034e-19 0.000246316 3.66943e-19 
1528.1 0 -7.54776e-18 0.153951 -1.18955e-20 0.000567905 -0.250799 -1.26724e-17 -0.000753823 1.11598e-19 0.0018287 1.03169e-19 -0.00208556 -4.45651e-19 2.28357e-19 -0.00421804 -1.90722e-21 0.000824244 -4.45721e-20 -2.31037e-06 -1.45494e-19 0.00165685 -8.62616e-05 1.4634e-19 0.00168283 -4.82058e-20 0.000952351 -3.45514e-18 0.00141917 3.33289e-19 -0.0016582 1.09268e-19 0.000235681 3.84087e-19 
1528.45 0 -7.64099e-18 0.15525 -1.76316e-20 0.000585887 -0.244846 -1.24644e-17 -0.000820649 9.87124e-20 0.00200839 1.05969e-19 -0.00205755 -4.39449e-19 2.35453e-19 -0.00419229 -1.0345e-21 0.000871116 -5.37374e-20 7.41776e-05 -1.45709e-19 0.00176122 -8.7234e-05 1.56914e-19 0.00164893 -4.39877e-20 0.00094926 -3.43983e-18 0.00140141 3.3671e-19 -0.00165569 9.53645e-20 0.000225036 4.01279e-19 
1528.8 0 -7.74324e-18 0.156453 -1.49585e-20 0.000602386 -0.238818 -1.22583e-17 -0.000893577 8.61886e-20 0.00219542 1.10223e-19 -0.0020288 -4.40322e-19 2.44699e-19 -0.00416727 -1.4459e-20 0.000915341 -5.75385e-20 0.000151702 -1.50082e-19 0.00186326 -8.65433e-05 1.64316e-19 0.00161455 -3.99549e-20 0.00094603 -3.42013e-18 0.00138151 3.41875e-19 -0.00165118 9.66209e-20 0.000215238 4.14764e-19 
1529.15 0 -7.8265e-18 0.157559 -8.94421e-21 0.00061706 -0.232725 -1.20399e-17 -0.000970406 8.52035e-20 0.00238814 1.07908e-19 -0.00200104 -4.41454e-19 2.5556e-19 -0.0041456 -1.45903e-20 0.000957598 -6.45825e-20 0.000231394 -1.57251e-19 0.00196136 -8.56645e-05 1.74434e-19 0.00157904 -4.04946e-20 0.000942639 -3.40717e-18 0.00136091 3.47711e-19 -0.00164357 9.43111e-20 0.000206553 4.34677e-19 
1529.5 0 -7.92315e-18 0.158566 -1.71441e-21 0.00063029 -0.226574 -1.1819e-17 -0.00104619 7.41874e-20 0.00258888 1.10648e-19 -0.00197307 -4.4367e-19 2.60785e-19 -0.00412625 -1.29398e-20 0.00099854 -6.92463e-20 0.00031295 -1.72883e-19 0.00205392 -8.53181e-05 1.82623e-19 0.00154282 -3.79889e-20 0.000939422 -3.3762e-18 0.00134098 3.52921e-19 -0.00163348 9.78593e-20 0.000199154 4.51621e-19 
1529.85 0 -7.99284e-18 0.159473 -2.79359e-21 0.000643534 -0.220372 -1.15999e-17 -0.00111692 6.89185e-20 0.00279775 1.0876e-19 -0.00194234 -4.3944e-19 2.67523e-19 -0.00410617 -7.29469e-21 0.00103906 -7.16064e-20 0.000394195 -1.79805e-19 0.00214042 -8.50681e-05 1.83485e-19 0.00150694 -3.12929e-20 0.000936722 -3.34116e-18 0.00132064 3.45059e-19 -0.00162214 9.81429e-20 0.000192991 4.73632e-19 
1530.2 0 -8.06883e-18 0.160278 4.18415e-21 0.000657615 -0.214121 -1.13729e-17 -0.00118215 6.26026e-20 0.00301127 1.0713e-19 -0.00190702 -4.33735e-19 2.73177e-19 -0.00408338 -1.27091e-22 0.00108026 -7.97076e-20 0.000474467 -1.90422e-19 0.00222205 -8.45117e-05 1.82282e-19 0.00147061 -2.43574e-20 0.000934114 -3.30787e-18 0.00129882 3.56674e-19 -0.00160964 9.95782e-20 0.000186789 4.93868e-19 
1530.55 0 -8.13333e-18 0.160978 3.57609e-21 0.000672079 -0.207821 -1.11176e-17 -0.00124534 5.27823e-20 0.00322684 1.01431e-19 -0.00186575 -4.25217e-19 2.7788e-19 -0.00405976 -3.0495e-21 0.00112247 -8.27769e-20 0.000555965 -1.93054e-19 0.00229846 -8.44912e-05 1.81432e-19 0.00143225 -2.18057e-20 0.00093121 -3.27557e-18 0.00127663 3.64171e-19 -0.00159589 1.0527e-19 0.000180408 5.13578e-19 
1530.9 0 -8.18906e-18 0.161572 1.18907e-20 0.000685439 -0.201471 -1.08537e-17 -0.00130827 4.63784e-20 0.00344414 1.05461e-19 -0.0018178 -4.20875e-19 2.71736e-19 -0.0040383 -3.88466e-21 0.00116289 -8.33643e-20 0.000639263 -2.01541e-19 0.00236808 -8.58322e-05 1.7388e-19 0.00139161 -2.26399e-20 0.000927355 -3.23569e-18 0.00125392 3.74486e-19 -0.00158171 1.08993e-19 0.000175053 5.26723e-19 
1531.25 0 -8.2571e-18 0.162066 8.25379e-21 0.000697143 -0.195077 -1.05959e-17 -0.00137006 3.68566e-20 0.00366386 1.06997e-19 -0.00176312 -4.16325e-19 2.76587e-19 -0.00401752 -3.24875e-21 0.00119749 -8.58511e-20 0.000721566 -2.14247e-19 0.00243161 -8.77763e-05 1.80039e-19 0.00135038 -5.39341e-21 0.000921522 -3.19546e-18 0.00122902 3.69095e-19 -0.00156742 1.17217e-19 0.000170754 5.47366e-19 
1531.6 0 -8.31019e-18 0.162463 1.34784e-20 0.000708314 -0.188653 -1.03225e-17 -0.00143141 2.33656e-20 0.00388525 1.08311e-19 -0.00170243 -4.15168e-19 2.70048e-19 -0.00399311 -3.86953e-21 0.00122429 -8.46701e-20 0.000800832 -2.22708e-19 0.00249105 -8.89831e-05 1.78181e-19 0.0013099 -5.11571e-21 0.000913621 -3.1462e-18 0.00120151 3.70989e-19 -0.00155219 1.20551e-19 0.000166635 5.59027e-19 
1531.95 0 -8.35913e-18 0.162762 9.9791e-21 0.000720224 -0.182212 -1.00659e-17 -0.00149376 1.20572e-20 0.00410678 1.07387e-19 -0.00163796 -4.0295e-19 2.68088e-19 -0.00396184 -4.37423e-21 0.00124356 -8.46805e-20 0.000878042 -2.31228e-19 0.0025466 -8.92617e-05 1.8257e-19 0.00126955 3.56447e-21 0.000904444 -3.09908e-18 0.00117208 3.75107e-19 -0.00153528 1.14224e-19 0.000162285 5.79227e-19 
1532.3 0 -8.4068e-18 0.162961 5.16086e-21 0.000733238 -0.17576 -9.79903e-18 -0.00155624 6.61102e-21 0.00432839 1.17845e-19 -0.00157225 -3.95929e-19 2.69096e-19 -0.00392183 -7.38842e-21 0.00125542 -9.63823e-20 0.000953888 -2.28e-19 0.00259693 -8.88771e-05 1.85803e-19 0.00122822 9.43068e-21 0.000894359 -3.04937e-18 0.00114099 3.70365e-19 -0.00151743 1.18764e-19 0.000158391 5.87987e-19 
1532.65 0 -8.44553e-18 0.163058 1.12741e-21 0.000746938 -0.169294 -9.52639e-18 -0.00161487 -2.30067e-21 0.00455061 1.29483e-19 -0.00150531 -3.80645e-19 2.72674e-19 -0.00387392 -8.26865e-21 0.0012598 -9.77017e-20 0.00102558 -2.3307e-19 0.0026418 -8.65147e-05 1.86657e-19 0.00118575 1.4694e-20 0.000884008 -3.0038e-18 0.00110808 3.69458e-19 -0.00150039 1.17487e-19 0.000155261 6.03073e-19 
1533 0 -8.48506e-18 0.163053 -7.04733e-21 0.000760896 -0.162812 -9.22297e-18 -0.00166476 -1.93196e-20 0.00477138 1.41666e-19 -0.0014358 -3.73413e-19 2.75763e-19 -0.00382127 -1.24378e-20 0.00125781 -1.13082e-19 0.00108849 -2.40949e-19 0.00268311 -8.04275e-05 1.8872e-19 0.00114314 1.56176e-20 0.000874745 -2.95414e-18 0.00107308 3.81038e-19 -0.00148505 1.07739e-19 0.00015246 6.17097e-19 
1533.35 0 -8.51471e-18 0.162945 -1.03156e-20 0.000775006 -0.156313 -8.93503e-18 -0.00170427 -3.49175e-20 0.00498726 1.44732e-19 -0.00136304 -3.67336e-19 2.76809e-19 -0.00376664 -2.11968e-20 0.00125164 -1.10671e-19 0.00113902 -2.34274e-19 0.00272272 -7.06564e-05 1.92259e-19 0.00110019 1.32457e-20 0.000866988 -2.90352e-18 0.00103644 3.73507e-19 -0.00147089 1.13991e-19 0.000148696 6.3378e-19 
1533.7 0 -8.53927e-18 0.162737 -1.29991e-20 0.000789302 -0.149798 -8.64426e-18 -0.00173447 -4.68491e-20 0.00519695 1.49396e-19 -0.00128666 -3.54756e-19 2.78891e-19 -0.00371032 -1.86107e-20 0.00124584 -1.09097e-19 0.00117626 -2.39392e-19 0.00275978 -5.90134e-05 1.89118e-19 0.00105556 1.05933e-20 0.000860902 -2.84852e-18 0.00099952 3.79835e-19 -0.00145669 9.97395e-20 0.000142693 6.51764e-19 
1534.05 0 -8.55832e-18 0.16243 -9.15674e-21 0.000804614 -0.143277 -8.33866e-18 -0.00175575 -6.04018e-20 0.00540014 1.47982e-19 -0.00120764 -3.58449e-19 2.76257e-19 -0.0036527 -2.10354e-20 0.00124476 -1.10012e-19 0.00120268 -2.32296e-19 0.00279178 -4.68143e-05 1.91916e-19 0.00100976 1.37524e-20 0.000856246 -2.7985e-18 0.00096235 3.76677e-19 -0.00144159 8.97751e-20 0.000135337 6.55259e-19 
1534.4 0 -8.57279e-18 0.162025 -1.19331e-20 0.000820817 -0.136763 -8.03925e-18 -0.00176859 -6.96285e-20 0.00559684 1.56016e-19 -0.00112763 -3.51855e-19 2.76854e-19 -0.00359755 -2.527e-20 0.0012483 -1.05647e-19 0.00122158 -2.26256e-19 0.00281882 -3.42097e-05 1.87824e-19 0.000964282 2.16937e-20 0.000851679 -2.73403e-18 0.000923603 3.73796e-19 -0.0014261 8.34805e-20 0.000128344 6.68391e-19 
1534.75 0 -8.57585e-18 0.161523 -1.574e-20 0.000836222 -0.130259 -7.74175e-18 -0.00177352 -7.35138e-20 0.00578855 1.60251e-19 -0.00104834 -3.4474e-19 2.75516e-19 -0.00354583 -2.37857e-20 0.00125354 -9.98109e-20 0.00123436 -2.28793e-19 0.0028418 -2.12183e-05 1.77686e-19 0.000919373 1.82142e-20 0.000845929 -2.67196e-18 0.00088394 3.79906e-19 -0.00141113 6.40915e-20 0.000122165 6.79615e-19 
1535.1 0 -8.58017e-18 0.160926 -2.78208e-20 0.000849666 -0.123766 -7.43183e-18 -0.00176989 -8.61276e-20 0.00597725 1.65783e-19 -0.000970662 -3.39126e-19 2.67939e-19 -0.00349322 -2.11089e-20 0.0012575 -9.82615e-20 0.00124218 -2.32769e-19 0.00285797 -7.87126e-06 1.78156e-19 0.000874505 2.56076e-20 0.000838382 -2.60696e-18 0.000844476 3.8051e-19 -0.00139629 5.97016e-20 0.00011659 6.84654e-19 
1535.45 0 -8.56377e-18 0.160235 -2.68473e-20 0.000861183 -0.117287 -7.12293e-18 -0.00175826 -9.39669e-20 0.00616481 1.67068e-19 -0.000892586 -3.36004e-19 2.65413e-19 -0.00343695 -1.94724e-20 0.0012607 -9.41748e-20 0.0012463 -2.37446e-19 0.00286472 6.34198e-06 1.77591e-19 0.000829291 3.63484e-20 0.000829276 -2.5514e-18 0.000804967 3.81121e-19 -0.00138081 5.95189e-20 0.000110859 6.95235e-19 
1535.8 0 -8.55053e-18 0.159452 -2.92599e-20 0.00087152 -0.110831 -6.8032e-18 -0.00174273 -1.00671e-19 0.0063523 1.73564e-19 -0.000811995 -3.31145e-19 2.72775e-19 -0.00337937 -2.75451e-20 0.00126746 -1.00032e-19 0.00124644 -2.35479e-19 0.00286385 2.14998e-05 1.80165e-19 0.000783536 4.26371e-20 0.000819488 -2.49562e-18 0.000765148 3.76153e-19 -0.00136407 6.52796e-20 0.000105027 7.02778e-19 
1536.15 0 -8.5415e-18 0.158578 -3.54334e-20 0.000880967 -0.104406 -6.46539e-18 -0.00172877 -1.14138e-19 0.00653954 1.83094e-19 -0.000727967 -3.36672e-19 2.71867e-19 -0.00332421 -3.48689e-20 0.00128064 -1.10028e-19 0.00124325 -2.41381e-19 0.00286 3.53055e-05 1.8762e-19 0.000737131 4.06037e-20 0.00080958 -2.42289e-18 0.000726011 3.66764e-19 -0.00134537 6.10433e-20 0.000100231 7.19763e-19 
1536.5 0 -8.52107e-18 0.157612 -3.50666e-20 0.000888744 -0.0980135 -6.13012e-18 -0.00171818 -1.17891e-19 0.00672708 1.84066e-19 -0.000638747 -3.32196e-19 2.73396e-19 -0.00327064 -4.44329e-20 0.0012986 -1.09713e-19 0.001239 -2.48886e-19 0.00285503 4.50185e-05 1.84444e-19 0.000690452 4.1782e-20 0.000799078 -2.35708e-18 0.000689463 3.57283e-19 -0.00132429 5.44295e-20 9.7008e-05 7.30698e-19 
1536.85 0 -8.49091e-18 0.156557 -3.47155e-20 0.000895175 -0.0916563 -5.80751e-18 -0.00170961 -1.33739e-19 0.00691699 1.97808e-19 -0.000543443 -3.30538e-19 2.75789e-19 -0.00321587 -4.94786e-20 0.00131924 -1.1289e-19 0.00123587 -2.49386e-19 0.00284759 5.10785e-05 1.77501e-19 0.000644022 4.43976e-20 0.000787211 -2.28897e-18 0.000655489 3.5251e-19 -0.0013003 4.60351e-20 9.4059e-05 7.31637e-19 
1537.2 0 -8.46439e-18 0.155414 -2.82854e-20 0.000901016 -0.0853372 -5.48209e-18 -0.00170336 -1.45218e-19 0.00711076 2.15003e-19 -0.000443317 -3.23779e-19 2.67683e-19 -0.00315994 -6.07543e-20 0.00134298 -1.19235e-19 0.00123462 -2.55494e-19 0.00283706 5.50243e-05 1.69103e-19 0.000598348 4.91019e-20 0.000774315 -2.20751e-18 0.000622159 3.5123e-19 -0.00127393 3.55487e-20 9.07869e-05 7.30633e-19 
1537.55 0 -8.42696e-18 0.154184 -2.84074e-20 0.000906116 -0.079058 -5.15593e-18 -0.0017009 -1.52921e-19 0.00730699 2.27509e-19 -0.000340266 -3.05409e-19 2.59262e-19 -0.00310278 -7.59632e-20 0.00136935 -1.2271e-19 0.00123248 -2.68241e-19 0.00282519 5.71606e-05 1.73086e-19 0.000553725 4.63031e-20 0.00076114 -2.13813e-18 0.000588154 3.45902e-19 -0.00124734 3.12971e-20 8.7719e-05 7.3653e-19 
1537.9 0 -8.37663e-18 0.152869 -3.14718e-20 0.000911088 -0.0728227 -4.8266e-18 -0.00170119 -1.71001e-19 0.00750283 2.44053e-19 -0.000234152 -2.93503e-19 2.55898e-19 -0.00304455 -8.69049e-20 0.00139656 -1.31985e-19 0.00122524 -2.69731e-19 0.00281373 5.7889e-05 1.80629e-19 0.000510058 4.49046e-20 0.000748341 -2.06809e-18 0.000553216 3.35334e-19 -0.00122151 2.24401e-20 8.57356e-05 7.27367e-19 
1538.25 0 -8.33389e-18 0.15147 -3.35121e-20 0.0009161 -0.0666379 -4.50363e-18 -0.00170133 -1.78583e-19 0.00769747 2.4522e-19 -0.000122319 -2.8251e-19 2.50318e-19 -0.00298843 -1.05398e-19 0.00142156 -1.43037e-19 0.00121139 -2.73887e-19 0.00280252 5.829e-05 1.78122e-19 0.000466555 4.27162e-20 0.000736756 -1.99094e-18 0.000517761 3.38045e-19 -0.00119549 2.6738e-20 8.59842e-05 7.35301e-19 
1538.6 0 -8.28857e-18 0.149987 -3.38246e-20 0.000919837 -0.0605066 -4.18014e-18 -0.00170035 -1.77203e-19 0.00789263 2.46474e-19 -3.87361e-06 -2.78828e-19 2.36102e-19 -0.00293608 -1.13273e-19 0.001442 -1.53731e-19 0.00119216 -2.68742e-19 0.00278893 5.90674e-05 1.95168e-19 0.000422527 3.97141e-20 0.000727018 -1.90432e-18 0.000483181 3.37762e-19 -0.0011678 2.38042e-20 8.76898e-05 7.22663e-19 
1538.95 0 -8.23384e-18 0.148421 -2.9621e-20 0.000921817 -0.0544268 -3.85634e-18 -0.00169907 -1.83168e-19 0.00808925 2.38935e-19 0.000118822 -2.69596e-19 2.31404e-19 -0.0028839 -1.11958e-19 0.00145973 -1.62392e-19 0.00116989 -2.68585e-19 0.00276844 6.0819e-05 2.012e-19 0.000378247 4.22143e-20 0.000718965 -1.82516e-18 0.000449901 3.28551e-19 -0.00113867 2.96187e-20 8.9488e-05 7.23202e-19 
1539.3 0 -8.17344e-18 0.146774 -1.8125e-20 0.000924045 -0.0483963 -3.53464e-18 -0.00169731 -1.91748e-19 0.00828647 2.3332e-19 0.000243454 -2.74151e-19 2.27702e-19 -0.00282707 -1.15345e-19 0.00147852 -1.61161e-19 0.00114492 -2.71611e-19 0.00273794 6.5125e-05 1.99432e-19 0.000334077 4.82514e-20 0.00071242 -1.74966e-18 0.000417151 3.18139e-19 -0.00110987 2.65833e-20 9.11104e-05 7.19358e-19 
1539.65 0 -8.11012e-18 0.145049 -1.653e-20 0.0009289 -0.0424171 -3.20405e-18 -0.00169324 -1.96782e-19 0.00848202 2.34338e-19 0.000368625 -2.6668e-19 2.25539e-19 -0.00276531 -1.20648e-19 0.00149901 -1.65991e-19 0.00111623 -2.58037e-19 0.00269677 7.26438e-05 2.06529e-19 0.000290018 5.6811e-20 0.000707307 -1.67838e-18 0.000384776 2.94238e-19 -0.00108161 2.469e-20 9.32656e-05 7.07892e-19 
1540 0 -8.02796e-18 0.143249 -1.12057e-20 0.00093581 -0.036495 -2.87713e-18 -0.00168538 -1.95777e-19 0.00867228 2.35313e-19 0.000493531 -2.5514e-19 2.14717e-19 -0.00270288 -1.26673e-19 0.00151852 -1.6532e-19 0.0010842 -2.45418e-19 0.00264733 8.24812e-05 2.17458e-19 0.000245292 5.22782e-20 0.00070336 -1.60069e-18 0.000353684 2.86027e-19 -0.00105288 2.20305e-20 9.65078e-05 6.97733e-19 
1540.35 0 -7.94437e-18 0.141376 -5.46294e-21 0.000942648 -0.0306377 -2.54599e-18 -0.00167422 -2.09922e-19 0.00885298 2.37824e-19 0.000617694 -2.45991e-19 2.25307e-19 -0.00264251 -1.37218e-19 0.00153479 -1.63144e-19 0.00105019 -2.41929e-19 0.0025928 9.28689e-05 2.16907e-19 0.000199104 5.63985e-20 0.000701092 -1.51969e-18 0.000324854 2.71982e-19 -0.00102243 1.92429e-20 0.000100667 6.95405e-19 
1540.7 0 -7.85421e-18 0.139432 -7.86008e-21 0.000949329 -0.024853 -2.22041e-18 -0.00166034 -2.1962e-19 0.00901849 2.46069e-19 0.000740864 -2.3702e-19 2.2127e-19 -0.00258164 -1.37821e-19 0.00154753 -1.6062e-19 0.00101788 -2.34017e-19 0.00253545 0.000102795 2.26909e-19 0.000151568 5.84398e-20 0.000702067 -1.43988e-18 0.000297519 2.53496e-19 -0.000989612 1.21344e-20 0.000104762 7.04662e-19 
1541.05 0 -7.76691e-18 0.137417 -1.27876e-21 0.000957442 -0.0191437 -1.88562e-18 -0.00164375 -2.09737e-19 0.00916522 2.61113e-19 0.000862437 -2.30986e-19 2.2443e-19 -0.00251513 -1.44535e-19 0.00155889 -1.54395e-19 0.000990618 -2.32326e-19 0.00247737 0.000112452 2.20262e-19 0.000102672 5.31152e-20 0.000706749 -1.36743e-18 0.000271062 2.4716e-19 -0.000955663 -2.52114e-21 0.000107707 6.93674e-19 
1541.4 0 -7.66797e-18 0.135332 3.70475e-21 0.000967571 -0.0135076 -1.55738e-18 -0.00162552 -2.17547e-19 0.00929496 2.62046e-19 0.00098156 -2.19161e-19 2.18427e-19 -0.00243973 -1.46227e-19 0.00157277 -1.53791e-19 0.00096778 -2.17828e-19 0.00242031 0.000121428 2.16104e-19 5.2798e-05 5.58998e-20 0.000713636 -1.28888e-18 0.000245747 2.32163e-19 -0.000920823 -1.13784e-20 0.00010947 6.92257e-19 
1541.75 0 -7.5686e-18 0.133181 5.75647e-22 0.000979488 -0.00794152 -1.24466e-18 -0.00160785 -2.21449e-19 0.00941106 2.61982e-19 0.00109796 -2.04613e-19 2.18528e-19 -0.00235626 -1.54479e-19 0.00159269 -1.52118e-19 0.000948874 -2.09834e-19 0.00236657 0.000128708 2.1507e-19 3.13629e-06 4.71015e-20 0.000720251 -1.21033e-18 0.000221279 2.15855e-19 -0.000883258 -2.04432e-20 0.000110785 6.88332e-19 
1542.1 0 -7.45788e-18 0.130963 -2.30145e-21 0.000992734 -0.00244365 -9.26992e-19 -0.00159246 -2.27482e-19 0.00951456 2.56651e-19 0.00121331 -1.8983e-19 2.2195e-19 -0.00226987 -1.63226e-19 0.00161915 -1.63758e-19 0.000935321 -2.12244e-19 0.00231829 0.00013323 2.09254e-19 -4.51479e-05 4.43589e-20 0.000725099 -1.13256e-18 0.000197037 2.0885e-19 -0.000842588 -3.56341e-20 0.000111897 6.82273e-19 
1542.45 0 -7.34118e-18 0.128682 -2.48679e-21 0.00100638 0.00298542 -6.09518e-19 -0.00158087 -2.26052e-19 0.00960499 2.51422e-19 0.00132921 -1.78239e-19 2.17433e-19 -0.002187 -1.63938e-19 0.00164978 -1.59906e-19 0.000926896 -2.13714e-19 0.00227444 0.000135166 2.04472e-19 -9.14071e-05 4.30222e-20 0.000729497 -1.05448e-18 0.00017253 1.94325e-19 -0.000800301 -5.23064e-20 0.000112224 6.82368e-19 
1542.8 0 -7.23339e-18 0.126342 -6.256e-21 0.00101965 0.00833829 -2.88072e-19 -0.00157495 -2.33838e-19 0.00968276 2.6256e-19 0.00144528 -1.61413e-19 2.10744e-19 -0.00211107 -1.68703e-19 0.00168097 -1.55858e-19 0.000921162 -2.20628e-19 0.0022316 0.000135874 1.98542e-19 -0.000136175 4.57887e-20 0.000734837 -9.71911e-19 0.000147344 1.8485e-19 -0.000757915 -5.23487e-20 0.000112009 6.79822e-19 
1543.15 0 -7.11059e-18 0.123946 -5.02948e-21 0.00103291 0.0136051 3.32239e-20 -0.00157573 -2.37042e-19 0.00974986 2.65138e-19 0.00155934 -1.43316e-19 2.03256e-19 -0.00203995 -1.62866e-19 0.00170779 -1.50092e-19 0.000916182 -2.25892e-19 0.00218744 0.000136332 1.9112e-19 -0.000180712 5.30575e-20 0.000740045 -8.9664e-19 0.000121823 1.69871e-19 -0.000715742 -4.90223e-20 0.00011195 6.69448e-19 
1543.5 0 -6.9929e-18 0.121495 -1.51149e-21 0.00104762 0.0187804 3.49014e-19 -0.00158091 -2.55891e-19 0.00980775 2.66962e-19 0.00166824 -1.30924e-19 1.95358e-19 -0.00196783 -1.64816e-19 0.00172605 -1.45997e-19 0.000912368 -2.30331e-19 0.00214125 0.000136542 1.86496e-19 -0.000225984 4.7349e-20 0.000743177 -8.23288e-19 9.60413e-05 1.56519e-19 -0.000672551 -5.08364e-20 0.00011215 6.53417e-19 
1543.85 0 -6.87709e-18 0.118992 -3.41427e-21 0.0010647 0.0238641 6.67766e-19 -0.00158657 -2.58499e-19 0.00985652 2.62791e-19 0.00176913 -1.12381e-19 1.88039e-19 -0.00188947 -1.66763e-19 0.00173331 -1.48096e-19 0.000910864 -2.3146e-19 0.00209377 0.000136193 1.91354e-19 -0.00027197 4.01627e-20 0.000743786 -7.56717e-19 6.96349e-05 1.48437e-19 -0.000627286 -5.74317e-20 0.000113827 6.4004e-19 
1544.2 0 -6.7452e-18 0.116434 -7.88608e-21 0.00108445 0.0288594 9.80976e-19 -0.00159052 -2.535e-19 0.0098965 2.65398e-19 0.00185973 -1.07393e-19 1.6942e-19 -0.0018035 -1.69743e-19 0.00172668 -1.48189e-19 0.000911515 -2.15473e-19 0.00204411 0.000134423 1.96067e-19 -0.000318007 4.67554e-20 0.000742194 -6.83368e-19 4.30061e-05 1.39488e-19 -0.000580248 -7.53246e-20 0.000118374 6.31702e-19 
1544.55 0 -6.61426e-18 0.113825 -1.10909e-20 0.00110605 0.0337666 1.29213e-18 -0.0015922 -2.5539e-19 0.00992835 2.55882e-19 0.00193847 -1.03848e-19 1.69998e-19 -0.0017137 -1.65903e-19 0.00170594 -1.52186e-19 0.000914667 -2.07902e-19 0.00199079 0.000130208 2.06365e-19 -0.000363196 4.5031e-20 0.000738723 -6.07821e-19 1.61302e-05 1.35003e-19 -0.000531447 -7.61357e-20 0.000124545 6.1372e-19 
1544.9 0 -6.48376e-18 0.111166 -9.21621e-21 0.00112702 0.0385823 1.59654e-18 -0.0015939 -2.62666e-19 0.00994957 2.49798e-19 0.00200564 -1.09103e-19 1.63959e-19 -0.00162563 -1.64896e-19 0.00167692 -1.57252e-19 0.000922327 -1.95654e-19 0.00193508 0.000123339 2.08281e-19 -0.000407158 4.9928e-20 0.000733861 -5.26871e-19 -1.06071e-05 1.27506e-19 -0.000481207 -8.00087e-20 0.000130949 6.01442e-19 
1545.25 0 -6.3369e-18 0.108461 -1.35003e-20 0.00114436 0.043304 1.88745e-18 -0.00159878 -2.62625e-19 0.00995683 2.48356e-19 0.00206193 -1.0128e-19 1.54483e-19 -0.00154124 -1.72065e-19 0.00164661 -1.61147e-19 0.000934151 -1.94055e-19 0.0018782 0.000113762 2.06877e-19 -0.000451106 4.87369e-20 0.000728461 -4.4801e-19 -3.67571e-05 1.15518e-19 -0.000430381 -9.24411e-20 0.000138086 5.91327e-19 
1545.6 0 -6.1888e-18 0.105711 -1.2279e-20 0.00115787 0.0479323 2.18914e-18 -0.00160793 -2.70828e-19 0.00995055 2.52829e-19 0.00210799 -1.03017e-19 1.43633e-19 -0.00145878 -1.69669e-19 0.00161898 -1.56738e-19 0.000948205 -1.87766e-19 0.0018207 0.000101798 2.07279e-19 -0.000496026 5.96872e-20 0.000722161 -3.67435e-19 -6.25153e-05 9.70829e-20 -0.000378154 -8.49277e-20 0.000145867 5.83234e-19 
1545.95 0 -6.03353e-18 0.102918 -2.22106e-20 0.00117031 0.0524688 2.48573e-18 -0.00162226 -2.68204e-19 0.00993402 2.57999e-19 0.00214781 -1.10363e-19 1.31746e-19 -0.00137686 -1.76215e-19 0.00159507 -1.49061e-19 0.000963998 -1.82899e-19 0.00176328 8.80098e-05 2.12262e-19 -0.000542102 5.03242e-20 0.000713511 -2.88272e-19 -8.86292e-05 8.52199e-20 -0.000322949 -8.14082e-20 0.000154217 5.7853e-19 
1546.3 0 -5.86946e-18 0.100086 -2.44016e-20 0.00118372 0.0569114 2.7741e-18 -0.0016423 -2.80037e-19 0.00991028 2.69117e-19 0.00218486 -1.19511e-19 1.19055e-19 -0.00129075 -1.8639e-19 0.0015735 -1.37797e-19 0.000981792 -1.86402e-19 0.00170782 7.30847e-05 2.16858e-19 -0.000589809 4.38779e-20 0.000702487 -2.05657e-19 -0.000117374 7.16411e-20 -0.000263978 -8.67328e-20 0.000163022 5.72424e-19 
1546.65 0 -5.71985e-18 0.0972157 -3.26795e-20 0.00119959 0.0612549 3.05121e-18 -0.00166576 -2.89237e-19 0.00987875 2.68801e-19 0.00221694 -1.10335e-19 1.09514e-19 -0.00119251 -1.89086e-19 0.0015526 -1.32854e-19 0.00100177 -1.79769e-19 0.00165755 5.85749e-05 2.16571e-19 -0.000639047 5.10175e-20 0.00068866 -1.32864e-19 -0.000149919 5.96567e-20 -0.000201728 -9.10624e-20 0.000171893 5.59059e-19 
1547 0 -5.56274e-18 0.0943092 -3.69969e-20 0.00121868 0.0654967 3.32491e-18 -0.00168736 -3.01064e-19 0.00983672 2.59496e-19 0.00223992 -1.15574e-19 1.03943e-19 -0.0010818 -1.92271e-19 0.00153143 -1.35077e-19 0.00102428 -1.78057e-19 0.00161299 4.56778e-05 2.16475e-19 -0.000689299 3.63345e-20 0.000669952 -6.03076e-20 -0.000184966 3.82109e-20 -0.000136678 -9.35474e-20 0.000179901 5.57204e-19 
1547.35 0 -5.39648e-18 0.0913688 -3.97332e-20 0.00123928 0.0696353 3.60907e-18 -0.00170199 -3.19493e-19 0.00978307 2.4977e-19 0.00225118 -1.13261e-19 9.11779e-20 -0.000966125 -2.00088e-19 0.00151142 -1.3348e-19 0.00105043 -1.72919e-19 0.00157143 3.47692e-05 2.09895e-19 -0.000739819 3.77853e-20 0.000646608 1.1174e-20 -0.000221316 2.29138e-20 -6.89464e-05 -9.04445e-20 0.000185832 5.34834e-19 
1547.7 0 -5.23988e-18 0.088397 -4.22392e-20 0.00125886 0.0736687 3.88157e-18 -0.00170756 -3.26866e-19 0.00971752 2.50884e-19 0.00224942 -1.08843e-19 8.90917e-20 -0.000849317 -2.09771e-19 0.00149357 -1.22333e-19 0.00108086 -1.66762e-19 0.0015295 2.53388e-05 2.18412e-19 -0.000789274 3.9897e-20 0.00062056 7.52665e-20 -0.000259235 1.01759e-20 9.26043e-07 -9.92705e-20 0.000190606 5.28322e-19 
1548.05 0 -5.07962e-18 0.0853971 -4.21336e-20 0.00127723 0.0775946 4.15999e-18 -0.00170539 -3.3819e-19 0.00964039 2.39499e-19 0.0022359 -9.96585e-20 8.10504e-20 -0.000728399 -2.08447e-19 0.00147486 -1.27299e-19 0.00111503 -1.68043e-19 0.00148505 1.57076e-05 2.2321e-19 -0.000837601 3.82762e-20 0.000592463 1.47348e-19 -0.000298894 8.31212e-22 7.25123e-05 -1.02017e-19 0.000195496 5.12862e-19 
1548.4 0 -4.91442e-18 0.0823702 -3.51838e-20 0.00129555 0.0814093 4.41931e-18 -0.00169877 -3.5501e-19 0.00955327 2.40673e-19 0.00221366 -9.6923e-20 6.76e-20 -0.000602781 -2.09975e-19 0.00145208 -1.31009e-19 0.0011515 -1.78738e-19 0.00143691 5.28355e-06 2.34228e-19 -0.000886763 2.8084e-20 0.000563077 2.16246e-19 -0.000339058 -1.00885e-20 0.000144738 -1.03905e-19 0.000200091 5.08066e-19 
1548.75 0 -4.73595e-18 0.079318 -4.10708e-20 0.00131305 0.085112 4.67831e-18 -0.00169022 -3.72832e-19 0.00945792 2.53288e-19 0.00218524 -1.04691e-19 6.24233e-20 -0.000477087 -2.20363e-19 0.00142417 -1.2191e-19 0.00118781 -1.80711e-19 0.00138611 -5.36983e-06 2.30498e-19 -0.000937633 1.39393e-20 0.000533908 2.87246e-19 -0.000379192 -1.19321e-20 0.000216371 -9.01061e-20 0.00020468 4.96547e-19 
1549.1 0 -4.56406e-18 0.0762435 -4.40149e-20 0.00132733 0.0887039 4.93094e-18 -0.00168058 -3.79549e-19 0.00935424 2.47553e-19 0.00215132 -1.11805e-19 5.25072e-20 -0.000354342 -2.19774e-19 0.00138934 -1.23567e-19 0.00122248 -1.85345e-19 0.00133482 -1.58196e-05 2.14644e-19 -0.000989527 7.73342e-21 0.000504654 3.48317e-19 -0.000419763 -2.57888e-20 0.000287148 -8.2204e-20 0.000210565 4.83914e-19 
1549.45 0 -4.38868e-18 0.07315 -4.01991e-20 0.0013373 0.0921845 5.19325e-18 -0.00167017 -3.8681e-19 0.0092413 2.46898e-19 0.00211194 -1.15344e-19 4.50163e-20 -0.00023415 -2.27619e-19 0.00134717 -1.34572e-19 0.00125598 -1.8654e-19 0.00128304 -2.6083e-05 2.14711e-19 -0.00104236 1.09467e-21 0.000473131 4.10882e-19 -0.000460894 -3.90193e-20 0.000357735 -7.96619e-20 0.000217111 4.7067e-19 
1549.8 0 -4.21743e-18 0.07004 -4.06426e-20 0.00134302 0.0955534 5.44266e-18 -0.00165897 -3.91285e-19 0.00911937 2.45903e-19 0.00206763 -1.19127e-19 4.48779e-20 -0.000114513 -2.36075e-19 0.00130038 -1.32514e-19 0.00129121 -1.96391e-19 0.00123012 -3.60488e-05 2.09104e-19 -0.00109652 -6.34206e-21 0.00043877 4.74195e-19 -0.000502718 -5.00776e-20 0.000428675 -7.89294e-20 0.000223614 4.54694e-19 
1550.15 0 -4.03165e-18 0.0669167 -3.41517e-20 0.00134463 0.098811 5.68085e-18 -0.00164608 -3.86437e-19 0.00898938 2.32102e-19 0.00201859 -1.16181e-19 3.42453e-20 9.7631e-06 -2.3803e-19 0.00125019 -1.34801e-19 0.00132996 -2.02784e-19 0.00117685 -4.54429e-05 2.04519e-19 -0.00115201 -7.6494e-21 0.00040331 5.38209e-19 -0.00054546 -5.74049e-20 0.000499242 -7.03936e-20 0.000230993 4.45978e-19 
1550.5 0 -3.85075e-18 0.0637828 -3.1599e-20 0.00134425 0.101958 5.90687e-18 -0.00162891 -3.7966e-19 0.00885252 2.19407e-19 0.00196512 -1.1421e-19 2.78003e-20 0.000143426 -2.45854e-19 0.00119626 -1.39146e-19 0.00137289 -1.97456e-19 0.00112446 -5.34921e-05 1.98888e-19 -0.00120824 -1.17653e-20 0.000368594 5.98469e-19 -0.000589578 -5.61546e-20 0.000570053 -7.0506e-20 0.000240213 4.33265e-19 
1550.85 0 -3.66603e-18 0.0606405 -2.98827e-20 0.0013442 0.104994 6.13423e-18 -0.00160569 -3.83556e-19 0.00870875 2.0438e-19 0.00190863 -1.14088e-19 1.4131e-20 0.000281383 -2.5255e-19 0.00113897 -1.50482e-19 0.00142181 -1.99632e-19 0.00107392 -5.88991e-05 1.92986e-19 -0.00126429 -2.01663e-20 0.000335058 6.54625e-19 -0.000634806 -6.7516e-20 0.000641684 -7.28906e-20 0.000251398 4.27813e-19 
1551.2 0 -3.48383e-18 0.0574914 -2.76917e-20 0.00134221 0.107923 6.35485e-18 -0.00157807 -3.74864e-19 0.00855715 1.9297e-19 0.00185118 -1.09925e-19 2.69708e-21 0.000414205 -2.54588e-19 0.00108042 -1.4158e-19 0.00147519 -1.98243e-19 0.00102443 -6.1058e-05 1.8974e-19 -0.00131977 -2.6339e-20 0.000301823 7.14579e-19 -0.000680359 -6.77967e-20 0.000713109 -6.95645e-20 0.000263821 4.13458e-19 
1551.55 0 -3.30224e-18 0.0543369 -3.0869e-20 0.00133506 0.110744 6.57666e-18 -0.00154933 -3.74459e-19 0.00839896 1.78989e-19 0.00179428 -9.79951e-20 -3.13644e-21 0.000541596 -2.57462e-19 0.00102307 -1.4058e-19 0.00152885 -2.04803e-19 0.00097565 -6.11974e-05 1.89061e-19 -0.00137401 -3.39397e-20 0.000268246 7.72628e-19 -0.000727747 -7.36529e-20 0.000784257 -7.29065e-20 0.000276217 3.98848e-19 
1551.9 0 -3.11004e-18 0.0511792 -2.98616e-20 0.00132337 0.113455 6.79197e-18 -0.00152114 -3.78273e-19 0.00823597 1.75236e-19 0.0017394 -1.02104e-19 -2.05146e-20 0.000668798 -2.50505e-19 0.000967709 -1.39016e-19 0.00158041 -2.11933e-19 0.000929996 -6.06493e-05 1.86279e-19 -0.00142655 -4.38294e-20 0.00023473 8.30644e-19 -0.000777976 -8.567e-20 0.000855469 -7.25709e-20 0.000287236 3.85529e-19 
1552.25 0 -2.92249e-18 0.0480225 -3.18738e-20 0.00130981 0.116052 6.99296e-18 -0.00149509 -3.82585e-19 0.00806754 1.65417e-19 0.00168708 -9.59563e-20 -2.62837e-20 0.000797083 -2.51929e-19 0.000914265 -1.41596e-19 0.001629 -2.09287e-19 0.000888534 -5.95772e-05 1.89141e-19 -0.00147817 -4.16297e-20 0.000201767 8.8051e-19 -0.000829797 -1.02819e-19 0.0009265 -7.71873e-20 0.000296577 3.72654e-19 
1552.6 0 -2.75225e-18 0.0448689 -3.67941e-20 0.00129651 0.11853 7.18583e-18 -0.00147284 -3.82021e-19 0.007891 1.46282e-19 0.0016353 -8.74708e-20 -2.99211e-20 0.000924895 -2.47097e-19 0.000862448 -1.39126e-19 0.00167545 -2.25461e-19 0.000851961 -5.86963e-05 1.76002e-19 -0.00153062 -4.16974e-20 0.000168824 9.34486e-19 -0.000883052 -1.15011e-19 0.000997009 -8.10977e-20 0.000305202 3.54167e-19 
1552.95 0 -2.56483e-18 0.0417153 -4.23462e-20 0.00128379 0.120894 7.37746e-18 -0.00145327 -3.92655e-19 0.00770533 1.31576e-19 0.00158226 -7.15392e-20 -3.6953e-20 0.00105191 -2.48463e-19 0.000810716 -1.31301e-19 0.00172155 -2.25602e-19 0.000821644 -5.8729e-05 1.73294e-19 -0.00158499 -4.16805e-20 0.000135439 9.85193e-19 -0.000937806 -1.23702e-19 0.00106581 -8.31288e-20 0.000314468 3.40917e-19 
1553.3 0 -2.38211e-18 0.03856 -3.98176e-20 0.00127061 0.123153 7.5675e-18 -0.00143386 -3.945e-19 0.00751174 1.22514e-19 0.00152897 -6.28586e-20 -4.31711e-20 0.00117728 -2.51155e-19 0.000757431 -1.27916e-19 0.00176778 -2.27018e-19 0.00079566 -5.84128e-05 1.68654e-19 -0.00164064 -3.15628e-20 0.000101373 1.03195e-18 -0.000992947 -1.33683e-19 0.0011321 -8.55947e-20 0.000325638 3.27892e-19 
1553.65 0 -2.1897e-18 0.0354058 -4.54887e-20 0.00125497 0.12531 7.75168e-18 -0.00141318 -3.87708e-19 0.00731223 1.02634e-19 0.00147672 -5.61784e-20 -5.46775e-20 0.00129804 -2.53543e-19 0.000702693 -1.26872e-19 0.0018126 -2.34765e-19 0.000770285 -5.64776e-05 1.64526e-19 -0.00169627 -3.13408e-20 6.60755e-05 1.07842e-18 -0.00104823 -1.42968e-19 0.00119648 -8.65527e-20 0.000339701 3.22128e-19 
1554 0 -1.98828e-18 0.0322562 -5.37571e-20 0.00123542 0.127364 7.9329e-18 -0.00139031 -3.91395e-19 0.00710642 8.44937e-20 0.00142513 -4.7184e-20 -6.06448e-20 0.00141288 -2.47933e-19 0.000648179 -1.3709e-19 0.00185351 -2.41911e-19 0.00074501 -5.23093e-05 1.65501e-19 -0.00175069 -2.28857e-20 2.98771e-05 1.12332e-18 -0.00110459 -1.52801e-19 0.00125917 -8.99339e-20 0.000355855 3.08296e-19 
1554.35 0 -1.79442e-18 0.0291143 -5.96413e-20 0.00121305 0.129313 8.11364e-18 -0.00136519 -3.76143e-19 0.00689352 7.30774e-20 0.00137302 -4.24028e-20 -7.16345e-20 0.00152635 -2.44123e-19 0.000596025 -1.44681e-19 0.00188952 -2.43311e-19 0.000721069 -4.64319e-05 1.70313e-19 -0.00180466 -2.89795e-20 -6.38023e-06 1.16249e-18 -0.00116181 -1.55518e-19 0.00131987 -9.64073e-20 0.000372721 3.07723e-19 
1554.7 0 -1.5962e-18 0.0259806 -6.3414e-20 0.00119091 0.131155 8.28225e-18 -0.00133817 -3.6167e-19 0.00667633 5.84976e-20 0.00132051 -3.63768e-20 -8.87492e-20 0.00164724 -2.44605e-19 0.000547016 -1.60429e-19 0.00192185 -2.46694e-19 0.000697859 -4.03413e-05 1.65708e-19 -0.00185921 -2.9129e-20 -4.26939e-05 1.20848e-18 -0.00121859 -1.69684e-19 0.0013783 -9.77977e-20 0.000390012 2.98131e-19 
1555.05 0 -1.3878e-18 0.0228542 -6.40916e-20 0.00117202 0.132893 8.45368e-18 -0.00131121 -3.65287e-19 0.00645851 5.1073e-20 0.0012686 -3.49658e-20 -9.84529e-20 0.00177923 -2.42143e-19 0.000502247 -1.62468e-19 0.00195162 -2.36396e-19 0.000673263 -3.40756e-05 1.73781e-19 -0.00191423 -4.53154e-20 -7.98165e-05 1.24515e-18 -0.00127402 -1.72007e-19 0.00143503 -1.03654e-19 0.000407784 2.83223e-19 
1555.4 0 -1.19789e-18 0.0197347 -6.11305e-20 0.00115692 0.134531 8.61756e-18 -0.00128764 -3.50843e-19 0.00624216 4.5234e-20 0.00121761 -3.36404e-20 -1.02035e-19 0.00191545 -2.37821e-19 0.000461944 -1.68926e-19 0.00197916 -2.31746e-19 0.00064622 -2.72579e-05 1.66216e-19 -0.00197012 -5.26261e-20 -0.000117908 1.28622e-18 -0.00132758 -1.72283e-19 0.00149176 -9.61494e-20 0.000426348 2.62879e-19 
1555.75 0 -9.9707e-19 0.0166244 -6.07864e-20 0.00114233 0.136075 8.76698e-18 -0.00126939 -3.4255e-19 0.00602806 3.66246e-20 0.00116753 -3.41766e-20 -1.11732e-19 0.00204703 -2.38484e-19 0.000423486 -1.67939e-19 0.00200424 -2.18765e-19 0.000617209 -2.09253e-05 1.68167e-19 -0.00202797 -5.73422e-20 -0.000155973 1.32474e-18 -0.00137848 -1.77939e-19 0.00154857 -9.98143e-20 0.000444975 2.43163e-19 
1556.1 0 -7.93867e-19 0.0135266 -6.44848e-20 0.00112459 0.137522 8.91118e-18 -0.00125638 -3.48013e-19 0.0058149 2.8767e-20 0.0011192 -2.49255e-20 -1.15977e-19 0.00217225 -2.30543e-19 0.000385232 -1.70585e-19 0.00202514 -2.19726e-19 0.000585355 -1.66123e-05 1.65366e-19 -0.00208847 -6.6277e-20 -0.000193969 1.37356e-18 -0.00142594 -1.83996e-19 0.00160355 -1.04994e-19 0.000462236 2.26632e-19 
1556.45 0 -6.01399e-19 0.0104431 -5.71756e-20 0.00110223 0.138867 9.04709e-18 -0.00124683 -3.42668e-19 0.00559911 2.25167e-20 0.00107438 -2.38237e-20 -1.37483e-19 0.00229168 -2.31809e-19 0.000348992 -1.6727e-19 0.0020413 -2.27055e-19 0.000550086 -1.51133e-05 1.5328e-19 -0.00215157 -7.90231e-20 -0.000232538 1.42123e-18 -0.00147097 -1.98836e-19 0.00165571 -1.14642e-19 0.000477196 2.18691e-19 
1556.8 0 -3.96777e-19 0.00737219 -4.98066e-20 0.00107497 0.140112 9.17645e-18 -0.0012389 -3.35425e-19 0.00537655 1.76532e-20 0.00103461 -2.27822e-20 -1.54117e-19 0.00240603 -2.33086e-19 0.000316493 -1.64226e-19 0.00205409 -2.20954e-19 0.000513909 -1.54303e-05 1.42541e-19 -0.00221715 -7.97161e-20 -0.000271817 1.46125e-18 -0.00151494 -2.08567e-19 0.0017044 -1.14653e-19 0.000489954 2.07954e-19 
1557.15 0 -2.13956e-19 0.00431357 -3.75603e-20 0.00104462 0.141262 9.2942e-18 -0.00123185 -3.21092e-19 0.00514621 6.85199e-21 0.00100171 -1.34045e-20 -1.59843e-19 0.00251869 -2.32808e-19 0.000285369 -1.70944e-19 0.00206463 -2.2211e-19 0.000480943 -1.58183e-05 1.38345e-19 -0.00228489 -8.2576e-20 -0.000312045 1.49931e-18 -0.00155819 -2.09786e-19 0.00174935 -1.32682e-19 0.000500343 1.98912e-19 
1557.5 0 -1.49062e-20 0.00127062 -3.95667e-20 0.00101363 0.142318 9.40806e-18 -0.00122449 -3.16958e-19 0.00491065 6.40468e-21 0.000976368 -7.93173e-22 -1.67998e-19 0.00263402 -2.29479e-19 0.00025446 -1.81622e-19 0.0020735 -2.19015e-19 0.000454742 -1.55368e-05 1.2103e-19 -0.00235327 -9.01453e-20 -0.000353361 1.53135e-18 -0.00160138 -2.19935e-19 0.00179101 -1.27805e-19 0.000507444 1.84294e-19 
1557.85 0 1.75636e-19 -0.00175476 -2.85833e-20 0.000982856 0.143277 9.5111e-18 -0.00121614 -3.24627e-19 0.00467357 8.54408e-21 0.000955635 2.10855e-21 -1.86606e-19 0.00275283 -2.25306e-19 0.000226134 -1.80102e-19 0.00207989 -2.17653e-19 0.000436267 -1.47349e-05 1.20913e-19 -0.00242054 -1.02084e-19 -0.000395813 1.5721e-18 -0.00164571 -2.25689e-19 0.00183053 -1.38369e-19 0.00051258 1.75705e-19 
1558.2 0 3.77474e-19 -0.00476294 -2.91541e-20 0.000950909 0.144139 9.60447e-18 -0.00120625 -3.23646e-19 0.00443824 1.57818e-21 0.000934896 9.25743e-21 -1.96572e-19 0.00286954 -2.24789e-19 0.000199576 -1.86122e-19 0.00208267 -2.09717e-19 0.000422861 -1.35414e-05 1.19172e-19 -0.00248562 -1.1052e-19 -0.000439462 1.5993e-18 -0.00169114 -2.28586e-19 0.00186838 -1.44945e-19 0.000518195 1.70977e-19 
1558.55 0 5.71268e-19 -0.00775356 -2.88908e-20 0.000915176 0.144906 9.69965e-18 -0.00119339 -3.20261e-19 0.00420661 -7.94428e-21 0.000911289 9.8457e-21 -2.03613e-19 0.00297731 -2.32846e-19 0.000172374 -1.72998e-19 0.00207967 -2.08092e-19 0.000411402 -1.16457e-05 1.27879e-19 -0.00254791 -1.20081e-19 -0.000484577 1.62819e-18 -0.00173692 -2.42466e-19 0.001903 -1.53959e-19 0.00052411 1.67676e-19 
1558.9 0 7.6659e-19 -0.0107227 -3.43133e-20 0.000874587 0.145581 9.78654e-18 -0.00117671 -3.16687e-19 0.00397961 -6.79284e-21 0.000884125 1.45445e-20 -2.08969e-19 0.003076 -2.29569e-19 0.000143343 -1.6836e-19 0.00206836 -2.06512e-19 0.000400981 -8.77382e-06 1.24251e-19 -0.00260731 -1.37417e-19 -0.000531924 1.65655e-18 -0.00178234 -2.49918e-19 0.00193295 -1.68982e-19 0.000528544 1.58166e-19 
1559.25 0 9.72818e-19 -0.0136665 -2.28645e-20 0.000830496 0.146161 9.87648e-18 -0.00115689 -3.11626e-19 0.00375817 -5.35655e-21 0.000855289 2.30967e-20 -2.12119e-19 0.00317019 -2.39648e-19 0.000112168 -1.71245e-19 0.00204925 -2.00415e-19 0.000390954 -4.95597e-06 1.21576e-19 -0.00266363 -1.50475e-19 -0.000581217 1.67954e-18 -0.00182755 -2.63817e-19 0.00195847 -1.71802e-19 0.000529448 1.61771e-19 
1559.6 0 1.18627e-18 -0.0165853 -1.69367e-20 0.000784516 0.146646 9.95377e-18 -0.00113479 -3.02003e-19 0.00354313 -1.58707e-20 0.00082821 3.17074e-20 -2.1985e-19 0.00326165 -2.42843e-19 8.01428e-05 -1.75774e-19 0.00202659 -2.02418e-19 0.000381083 -2.24041e-07 1.32915e-19 -0.00271697 -1.49857e-19 -0.000630674 1.70842e-18 -0.00187346 -2.75216e-19 0.00198039 -1.67843e-19 0.000527048 1.459e-19 
1559.95 0 1.39503e-18 -0.0194793 -1.01142e-20 0.000736983 0.147044 1.00168e-17 -0.00111223 -2.8593e-19 0.00333614 -1.98763e-20 0.00080325 4.1568e-20 -2.28009e-19 0.00334972 -2.53651e-19 4.82122e-05 -1.77979e-19 0.00200341 -2.08437e-19 0.000371138 5.07608e-06 1.37761e-19 -0.00276778 -1.45947e-19 -0.000679115 1.73986e-18 -0.00192002 -2.84937e-19 0.0019987 -1.6597e-19 0.000523278 1.28593e-19 
1560.3 0 1.60569e-18 -0.0223442 -3.61543e-21 0.000688587 0.147358 1.00694e-17 -0.00109207 -2.81387e-19 0.00313879 -2.51598e-20 0.000777079 6.16167e-20 -2.31063e-19 0.00343722 -2.58664e-19 1.58838e-05 -1.77712e-19 0.00197949 -2.12053e-19 0.000361403 9.26613e-06 1.42447e-19 -0.00281614 -1.54281e-19 -0.00072692 1.77187e-18 -0.00196642 -3.03671e-19 0.00201352 -1.64368e-19 0.000519013 1.09738e-19 
1560.65 0 1.80785e-18 -0.0251761 4.09842e-22 0.000641551 0.147586 1.01317e-17 -0.0010746 -2.70464e-19 0.00295242 -3.69316e-20 0.000747603 8.50812e-20 -2.44108e-19 0.00352851 -2.60692e-19 -1.7152e-05 -1.76081e-19 0.00195439 -2.14044e-19 0.000352853 1.12394e-05 1.3374e-19 -0.00286246 -1.61674e-19 -0.000774992 1.80073e-18 -0.00201079 -3.07975e-19 0.00202507 -1.53178e-19 0.000513384 8.70861e-20 
1561 0 2.00918e-18 -0.0279755 3.52336e-21 0.000596637 0.14772 1.01674e-17 -0.00105765 -2.77898e-19 0.00277737 -3.56586e-20 0.000716373 1.01648e-19 -2.56959e-19 0.0036228 -2.60467e-19 -5.00813e-05 -1.72233e-19 0.00192875 -2.19101e-19 0.000345076 1.23666e-05 1.34507e-19 -0.00290639 -1.61706e-19 -0.00082415 1.82235e-18 -0.00205192 -3.09838e-19 0.00203342 -1.53345e-19 0.000505189 6.62499e-20 
1561.35 0 2.20344e-18 -0.030743 2.19453e-20 0.000551726 0.14776 1.02018e-17 -0.00104046 -2.73726e-19 0.00260944 -5.61627e-20 0.000685394 1.14322e-19 -2.72493e-19 0.0037145 -2.60381e-19 -8.23981e-05 -1.74564e-19 0.00190439 -2.21345e-19 0.00033837 1.43948e-05 1.23393e-19 -0.00294681 -1.58136e-19 -0.000873754 1.85569e-18 -0.00209059 -3.26509e-19 0.00203984 -1.45371e-19 0.000493653 4.11524e-20 
1561.7 0 2.41182e-18 -0.0334769 2.51563e-20 0.000503843 0.14771 1.02322e-17 -0.00102322 -2.72786e-19 0.00244375 -5.45961e-20 0.000653673 1.25445e-19 -2.72302e-19 0.00379829 -2.62517e-19 -0.000114323 -1.7162e-19 0.00188207 -2.30847e-19 0.000333565 1.67373e-05 1.21229e-19 -0.00298405 -1.59974e-19 -0.000923244 1.87651e-18 -0.00212701 -3.39141e-19 0.00204533 -1.42057e-19 0.000479009 3.24722e-20 
1562.05 0 2.61329e-18 -0.0361752 3.55555e-20 0.000450831 0.147575 1.02588e-17 -0.0010069 -2.69918e-19 0.00228079 -6.61037e-20 0.000619459 1.3558e-19 -2.82266e-19 0.00387466 -2.60867e-19 -0.000146288 -1.71906e-19 0.00186113 -2.33831e-19 0.000330867 1.83337e-05 1.13763e-19 -0.00301898 -1.55922e-19 -0.000973331 1.90512e-18 -0.00216112 -3.43214e-19 0.00204972 -1.43206e-19 0.000461936 1.9355e-20 
1562.4 0 2.80991e-18 -0.0388367 4.8054e-20 0.000393703 0.147356 1.02853e-17 -0.000995603 -2.65327e-19 0.00212379 -7.36305e-20 0.000583307 1.44821e-19 -2.92736e-19 0.00395036 -2.61749e-19 -0.000179113 -1.57205e-19 0.00184275 -2.39986e-19 0.000330877 1.86168e-05 1.122e-19 -0.00305156 -1.5916e-19 -0.00102335 1.93422e-18 -0.00219272 -3.43464e-19 0.00205371 -1.39459e-19 0.000442349 4.50929e-21 
1562.75 0 3.01155e-18 -0.0414603 4.34851e-20 0.000336471 0.147052 1.02998e-17 -0.000992143 -2.68762e-19 0.00197482 -7.00262e-20 0.00054575 1.53723e-19 -3.02565e-19 0.00403129 -2.49862e-19 -0.000212482 -1.52184e-19 0.00182925 -2.37146e-19 0.000332292 1.65824e-05 1.07646e-19 -0.00308144 -1.53364e-19 -0.00107144 1.95649e-18 -0.00222151 -3.49487e-19 0.00205765 -1.33032e-19 0.000420039 -1.04923e-20 
1563.1 0 3.21331e-18 -0.0440447 4.78123e-20 0.000282294 0.146662 1.03077e-17 -0.000994355 -2.64662e-19 0.00183293 -7.79726e-20 0.000505458 1.57917e-19 -3.14598e-19 0.00411759 -2.43663e-19 -0.000244961 -1.51733e-19 0.00181963 -2.26447e-19 0.000332987 1.20065e-05 9.63311e-20 -0.00310854 -1.47004e-19 -0.00111767 1.97565e-18 -0.00224846 -3.61284e-19 0.00206112 -1.27477e-19 0.000395866 -3.2122e-20 
1563.45 0 3.41184e-18 -0.0465896 3.67771e-20 0.000231233 0.14619 1.03136e-17 -0.000997998 -2.58434e-19 0.0016949 -7.88254e-20 0.000461152 1.62619e-19 -3.23274e-19 0.00420718 -2.44078e-19 -0.000276142 -1.43709e-19 0.00181163 -2.28699e-19 0.000331036 5.44663e-06 9.72814e-20 -0.0031334 -1.35409e-19 -0.00116391 1.98883e-18 -0.00227348 -3.68322e-19 0.00206507 -1.27034e-19 0.000370709 -5.69834e-20 
1563.8 0 3.60298e-18 -0.0490917 4.19609e-20 0.000182098 0.145637 1.0319e-17 -0.00100042 -2.62692e-19 0.00155779 -7.40462e-20 0.000413135 1.80469e-19 -3.39585e-19 0.00430017 -2.34677e-19 -0.000306267 -1.58654e-19 0.00180627 -2.14169e-19 0.000325312 -1.62624e-06 1.02575e-19 -0.00315586 -1.36833e-19 -0.00121029 2.00887e-18 -0.00229587 -3.79595e-19 0.00206899 -1.25146e-19 0.000344203 -8.16925e-20 
1564.15 0 3.7999e-18 -0.051547 4.01142e-20 0.000134312 0.145001 1.03039e-17 -0.000999949 -2.55254e-19 0.00142079 -6.19173e-20 0.00036263 1.95875e-19 -3.5591e-19 0.00439777 -2.37114e-19 -0.000335878 -1.66373e-19 0.00180557 -2.15724e-19 0.00031821 -8.18081e-06 9.43937e-20 -0.00317564 -1.34363e-19 -0.00125533 2.02079e-18 -0.00231599 -4.01818e-19 0.00207053 -1.19351e-19 0.000315805 -1.10849e-19 
1564.5 0 3.98499e-18 -0.0539556 4.17633e-20 8.81339e-05 0.144282 1.02921e-17 -0.00099495 -2.6099e-19 0.00128486 -4.97906e-20 0.000312074 2.17027e-19 -3.76904e-19 0.00449906 -2.31309e-19 -0.000366001 -1.79592e-19 0.00180988 -2.03339e-19 0.000313197 -1.46211e-05 9.34942e-20 -0.00319261 -1.36008e-19 -0.00129894 2.03594e-18 -0.00233344 -4.19672e-19 0.00206967 -1.31825e-19 0.000286644 -1.29061e-19 
1564.85 0 4.15606e-18 -0.0563191 3.92427e-20 4.23567e-05 0.143484 1.02706e-17 -0.000987266 -2.59939e-19 0.00115115 -4.69949e-20 0.000264398 2.29581e-19 -4.03972e-19 0.0045989 -2.24396e-19 -0.000399556 -1.88689e-19 0.00181994 -2.11306e-19 0.000311148 -2.18015e-05 8.56001e-20 -0.00320676 -1.31472e-19 -0.00134137 2.05003e-18 -0.00234761 -4.27939e-19 0.00206764 -1.42502e-19 0.000258457 -1.55243e-19 
1565.2 0 4.32822e-18 -0.0586358 3.80809e-20 -4.78379e-06 0.142609 1.02469e-17 -0.000980244 -2.56903e-19 0.00102089 -4.55193e-20 0.000220793 2.3938e-19 -4.31267e-19 0.0046923 -2.18907e-19 -0.000438687 -1.97038e-19 0.00183863 -2.09246e-19 0.00031134 -3.07741e-05 8.83541e-20 -0.00321746 -1.19085e-19 -0.0013827 2.06582e-18 -0.00235792 -4.37351e-19 0.00206455 -1.48872e-19 0.000231084 -1.78639e-19 
1565.55 0 4.49435e-18 -0.0609052 3.25425e-20 -5.2792e-05 0.141657 1.02181e-17 -0.000974042 -2.48411e-19 0.000894122 -3.59685e-20 0.000180712 2.50961e-19 -4.50937e-19 0.00477721 -2.01936e-19 -0.000480742 -1.96906e-19 0.00186616 -2.09992e-19 0.00031266 -4.22367e-05 7.88494e-20 -0.00322337 -1.16917e-19 -0.00142403 2.08143e-18 -0.00236357 -4.45354e-19 0.00205912 -1.57066e-19 0.00020345 -1.96987e-19 
1565.9 0 4.66839e-18 -0.063127 2.39305e-20 -0.00010065 0.140633 1.01829e-17 -0.000967014 -2.43521e-19 0.000769466 -3.21431e-20 0.000143106 2.62805e-19 -4.56815e-19 0.00485382 -1.87417e-19 -0.00052113 -2.00286e-19 0.00189767 -1.96461e-19 0.000313204 -5.60114e-05 7.22887e-20 -0.00322439 -1.23437e-19 -0.00146618 2.09297e-18 -0.00236458 -4.51724e-19 0.00205086 -1.61496e-19 0.000173997 -2.18381e-19 
1566.25 0 4.83847e-18 -0.065299 1.25893e-20 -0.000147625 0.139541 1.01382e-17 -0.000958245 -2.25881e-19 0.000646804 -2.9734e-20 0.000107282 2.78067e-19 -4.69554e-19 0.00492665 -1.78662e-19 -0.000557266 -2.09826e-19 0.00192976 -1.89689e-19 0.000309908 -7.04036e-05 6.15891e-20 -0.00322124 -1.28402e-19 -0.00150832 2.10212e-18 -0.00236226 -4.58843e-19 0.0020415 -1.56082e-19 0.000142961 -2.3728e-19 
1566.6 0 5.00963e-18 -0.0674191 1.63318e-20 -0.000192372 0.138381 1.00978e-17 -0.000949197 -2.20276e-19 0.000528265 -2.69404e-20 7.29607e-05 2.90582e-19 -4.79115e-19 0.00500198 -1.62126e-19 -0.000589131 -2.17013e-19 0.00196278 -1.7203e-19 0.000299655 -8.36158e-05 5.52963e-20 -0.0032143 -1.26218e-19 -0.00154873 2.11835e-18 -0.00235884 -4.66198e-19 0.00203218 -1.65924e-19 0.000112533 -2.48303e-19 
1566.95 0 5.17082e-18 -0.0694883 8.15426e-21 -0.000234301 0.137152 1.00486e-17 -0.000941693 -2.17456e-19 0.000416579 -2.03169e-20 3.83519e-05 3.02577e-19 -4.90458e-19 0.00507988 -1.45355e-19 -0.000616443 -2.24231e-19 0.00199494 -1.59721e-19 0.000281858 -9.57218e-05 5.44784e-20 -0.00320316 -1.06387e-19 -0.00158526 2.13173e-18 -0.00235574 -4.74784e-19 0.00202264 -1.62414e-19 8.34083e-05 -2.58545e-19 
1567.3 0 5.33368e-18 -0.071508 5.97997e-21 -0.000274902 0.135857 9.98763e-18 -0.000935697 -2.19439e-19 0.000309851 -2.38836e-20 1.09413e-06 3.02051e-19 -4.95028e-19 0.00515373 -1.37549e-19 -0.000638392 -2.38623e-19 0.00202282 -1.38055e-19 0.00025864 -0.000106896 4.68997e-20 -0.00318768 -1.03732e-19 -0.00161832 2.15013e-18 -0.00235194 -4.86304e-19 0.0020126 -1.67681e-19 5.51281e-05 -2.76988e-19 
1567.65 0 5.50257e-18 -0.0734776 -5.23653e-22 -0.000316524 0.134497 9.92315e-18 -0.000929832 -2.18152e-19 0.000201816 -2.31978e-20 -3.71119e-05 3.08689e-19 -5.08913e-19 0.00521691 -1.30308e-19 -0.000654485 -2.53385e-19 0.00204371 -1.08362e-19 0.000232617 -0.000116132 3.68386e-20 -0.00316906 -1.01281e-19 -0.00164947 2.16211e-18 -0.00234669 -4.89066e-19 0.00199975 -1.56932e-19 2.64387e-05 -2.98182e-19 
1568 0 5.6589e-18 -0.0753982 2.85276e-21 -0.000360397 0.133076 9.86127e-18 -0.000923035 -2.1587e-19 8.71733e-05 -1.9314e-20 -7.34777e-05 3.1273e-19 -5.20458e-19 0.00526829 -1.23266e-19 -0.000664003 -2.57872e-19 0.00205453 -9.09749e-20 0.000206173 -0.000122811 1.99908e-20 -0.00314822 -9.5495e-20 -0.0016771 2.18727e-18 -0.00234003 -4.92285e-19 0.00198294 -1.57126e-19 -3.17702e-06 -3.18112e-19 
1568.35 0 5.80846e-18 -0.0772702 -1.9548e-21 -0.000405472 0.131599 9.79762e-18 -0.000914742 -2.16688e-19 -3.59379e-05 -2.39389e-20 -0.000106631 3.1117e-19 -5.2979e-19 0.0053104 -1.18406e-19 -0.000669435 -2.60453e-19 0.00205578 -7.53447e-20 0.000179206 -0.000128168 2.78447e-20 -0.00312553 -7.25383e-20 -0.00169948 2.2035e-18 -0.00233111 -4.84675e-19 0.00196448 -1.5039e-19 -3.28495e-05 -3.36653e-19 
1568.7 0 5.97341e-18 -0.0790901 -8.48866e-22 -0.0004493 0.130069 9.73477e-18 -0.000904309 -2.17369e-19 -0.00016554 -3.01079e-20 -0.000133449 3.10488e-19 -5.33937e-19 0.00534541 -1.08253e-19 -0.000676073 -2.55473e-19 0.00205187 -6.11223e-20 0.000150652 -0.000133853 2.65087e-20 -0.003101 -6.31983e-20 -0.00171621 2.21742e-18 -0.00232074 -4.90508e-19 0.00194558 -1.47087e-19 -6.32659e-05 -3.55696e-19 
1569.05 0 6.13122e-18 -0.0808548 -1.52627e-21 -0.000490469 0.12848 9.66573e-18 -0.000892447 -2.27345e-19 -0.000298352 -2.13152e-20 -0.000152065 3.17922e-19 -5.34345e-19 0.00537511 -9.42241e-20 -0.000684843 -2.58766e-19 0.00204724 -4.56079e-20 0.000122354 -0.000140724 2.79528e-20 -0.00307331 -4.95551e-20 -0.00172707 2.22352e-18 -0.00231004 -4.81736e-19 0.00192533 -1.43337e-19 -9.52533e-05 -3.76768e-19 
1569.4 0 6.27333e-18 -0.0825643 -8.34651e-21 -0.000529801 0.126829 9.58387e-18 -0.000879914 -2.15761e-19 -0.000431446 -2.69283e-20 -0.000163618 3.2741e-19 -5.32886e-19 0.00540155 -9.12829e-20 -0.000693662 -2.46514e-19 0.00204455 -2.81242e-20 9.57145e-05 -0.000149011 2.82093e-20 -0.00304167 -3.90461e-20 -0.00173302 2.23711e-18 -0.00229914 -4.77461e-19 0.00190267 -1.46051e-19 -0.000127555 -4.03452e-19 
1569.75 0 6.4159e-18 -0.0842192 -9.92668e-21 -0.000568669 0.125117 9.49732e-18 -0.000865765 -2.04912e-19 -0.000562523 -2.43357e-20 -0.00017023 3.4649e-19 -5.3049e-19 0.00542558 -8.7857e-20 -0.00070117 -2.43615e-19 0.00204336 -1.30528e-20 7.0394e-05 -0.000158586 2.57145e-20 -0.00300543 -2.63828e-20 -0.00173501 2.24834e-18 -0.0022879 -4.81887e-19 0.00187883 -1.57638e-19 -0.000159182 -4.23155e-19 
1570.1 0 6.54758e-18 -0.0858189 -8.15271e-21 -0.000608603 0.123348 9.40443e-18 -0.00084941 -1.99024e-19 -0.00069201 -2.95506e-20 -0.000173752 3.56921e-19 -5.27563e-19 0.00544651 -8.73506e-20 -0.000708406 -2.39271e-19 0.00204212 1.14502e-22 4.49532e-05 -0.000169276 1.85757e-20 -0.0029639 -2.58213e-20 -0.00173315 2.2552e-18 -0.00227508 -4.79603e-19 0.00185602 -1.50033e-19 -0.000189203 -4.50173e-19 
1570.45 0 6.67825e-18 -0.0873623 -5.80294e-21 -0.000650013 0.121525 9.30235e-18 -0.000831869 -1.88783e-19 -0.000821965 -4.00527e-20 -0.000174003 3.6668e-19 -5.18255e-19 0.00546593 -8.58943e-20 -0.000717844 -2.39811e-19 0.00203878 7.32611e-21 1.68213e-05 -0.000181579 1.19477e-20 -0.00291742 -1.12506e-20 -0.00172765 2.26678e-18 -0.00226002 -4.83966e-19 0.00183429 -1.50353e-19 -0.000217251 -4.74709e-19 
1570.8 0 6.80732e-18 -0.0888487 5.43278e-21 -0.000691834 0.119648 9.1994e-18 -0.000814796 -1.78543e-19 -0.000953118 -4.49688e-20 -0.000169853 3.76859e-19 -5.13937e-19 0.00548629 -8.96969e-20 -0.000729813 -2.31874e-19 0.0020311 1.02894e-20 -1.67812e-05 -0.000195999 5.27719e-21 -0.00286628 -3.35355e-21 -0.00171811 2.26706e-18 -0.00224253 -4.85834e-19 0.00181339 -1.41449e-19 -0.000243662 -4.95583e-19 
1571.15 0 6.93337e-18 -0.0902785 -6.42582e-22 -0.000734008 0.117719 9.0839e-18 -0.000800293 -1.71142e-19 -0.00108491 -5.48002e-20 -0.000160207 3.85236e-19 -5.20552e-19 0.00550805 -8.54714e-20 -0.000741089 -2.31563e-19 0.00201763 6.12144e-21 -5.64634e-05 -0.0002121 5.77923e-22 -0.0028109 2.89479e-21 -0.00170331 2.2641e-18 -0.00222257 -4.94019e-19 0.00179321 -1.37682e-19 -0.000268604 -5.17681e-19 
1571.5 0 7.05038e-18 -0.0916498 2.76033e-21 -0.000776573 0.115742 8.95925e-18 -0.000788435 -1.61443e-19 -0.00121666 -6.69096e-20 -0.000143457 3.87555e-19 -5.19707e-19 0.00553114 -7.57551e-20 -0.000748276 -2.34936e-19 0.00199853 8.67552e-21 -0.000100673 -0.000228932 -2.35761e-20 -0.00275372 1.8583e-20 -0.00168319 2.26659e-18 -0.00220023 -5.09621e-19 0.00177453 -1.34567e-19 -0.000291594 -5.4812e-19 
1571.85 0 7.15098e-18 -0.0929591 1.15615e-20 -0.000818443 0.11372 8.83718e-18 -0.000777323 -1.41774e-19 -0.00134774 -8.11716e-20 -0.000120761 3.99001e-19 -5.15719e-19 0.0055548 -7.14087e-20 -0.000751412 -2.33812e-19 0.00197516 8.6723e-21 -0.000147023 -0.000245564 -2.694e-20 -0.00269657 1.58686e-20 -0.00165938 2.27265e-18 -0.00217576 -5.14524e-19 0.00175747 -1.31528e-19 -0.0003129 -5.73532e-19 
1572.2 0 7.26088e-18 -0.0942046 1.57229e-20 -0.000860164 0.111651 8.71459e-18 -0.000765378 -1.23469e-19 -0.00148023 -7.90369e-20 -9.71021e-05 4.10569e-19 -5.20959e-19 0.00557598 -6.16178e-20 -0.000751687 -2.47909e-19 0.00194726 1.00181e-20 -0.00019259 -0.00026181 -3.60199e-20 -0.00263887 2.40038e-20 -0.00163388 2.27668e-18 -0.00214946 -5.2035e-19 0.00174134 -1.40145e-19 -0.000333341 -5.90182e-19 
1572.55 0 7.35784e-18 -0.0953875 9.30345e-21 -0.000903455 0.109537 8.59011e-18 -0.000750812 -9.3672e-20 -0.00161753 -8.44499e-20 -7.66985e-05 4.18611e-19 -5.18935e-19 0.00559485 -4.89149e-20 -0.000750541 -2.37567e-19 0.00191453 1.26799e-20 -0.000235757 -0.000277713 -3.59563e-20 -0.00258139 2.48478e-20 -0.00160852 2.26989e-18 -0.00212124 -5.15492e-19 0.00172591 -1.29749e-19 -0.000353934 -6.11807e-19 
1572.9 0 7.46815e-18 -0.0965085 1.45395e-20 -0.000947607 0.10738 8.45112e-18 -0.00073076 -8.46138e-20 -0.00176038 -9.82235e-20 -5.9441e-05 4.27168e-19 -5.1094e-19 0.00561471 -4.01257e-20 -0.000748216 -2.30158e-19 0.00187813 4.93447e-21 -0.000278516 -0.00029236 -3.25607e-20 -0.00252589 3.07413e-20 -0.00158458 2.26563e-18 -0.00209105 -5.11252e-19 0.00171084 -1.22871e-19 -0.000375679 -6.2743e-19 
1573.25 0 7.56983e-18 -0.0975665 2.87303e-20 -0.000990189 0.105183 8.31407e-18 -0.000702455 -6.69312e-20 -0.00190565 -9.98842e-20 -4.22478e-05 4.39399e-19 -5.15786e-19 0.00563451 -4.06846e-20 -0.000743714 -2.23313e-19 0.00183974 4.45987e-21 -0.000323332 -0.000304241 -3.68238e-20 -0.00247262 2.74459e-20 -0.00156154 2.25744e-18 -0.00205946 -5.09171e-19 0.00169586 -1.21519e-19 -0.000397954 -6.47883e-19 
1573.6 0 7.67521e-18 -0.0985597 3.70781e-20 -0.00103022 0.102944 8.1774e-18 -0.000665182 -5.47733e-20 -0.00204851 -1.0356e-19 -2.30177e-05 4.45827e-19 -5.14066e-19 0.00565054 -3.29312e-20 -0.000737345 -2.02757e-19 0.00180009 4.18489e-21 -0.000369442 -0.000313115 -3.56705e-20 -0.00242038 3.00501e-20 -0.00153721 2.25262e-18 -0.00202703 -5.08909e-19 0.00168155 -1.25483e-19 -0.000418871 -6.77699e-19 
1573.95 0 7.76452e-18 -0.0994868 3.76053e-20 -0.00106757 0.100662 8.03017e-18 -0.000620785 -4.49395e-20 -0.00218665 -1.15696e-19 -2.39564e-06 4.50287e-19 -5.09056e-19 0.00566119 -2.34572e-20 -0.000730256 -1.93895e-19 0.00176055 1.02497e-20 -0.00041498 -0.000320475 -4.48871e-20 -0.00236713 2.90735e-20 -0.00151036 2.2476e-18 -0.00199479 -5.0147e-19 0.00166988 -1.24311e-19 -0.000436762 -6.94395e-19 
1574.3 0 7.84865e-18 -0.10035 3.08919e-20 -0.00110199 0.098339 7.86823e-18 -0.000573886 -3.06066e-20 -0.00232118 -1.20565e-19 1.73396e-05 4.67239e-19 -4.96962e-19 0.00566657 -1.7431e-20 -0.000721566 -1.78022e-19 0.00172262 1.68663e-20 -0.000460334 -0.000328448 -4.61905e-20 -0.00231094 2.63285e-20 -0.00148182 2.24758e-18 -0.00196432 -5.06032e-19 0.00166204 -1.16476e-19 -0.000452233 -7.05432e-19 
1574.65 0 7.93778e-18 -0.101151 2.43333e-20 -0.00113426 0.0959809 7.71214e-18 -0.000529975 -2.95312e-20 -0.00245396 -1.30094e-19 3.66219e-05 4.76586e-19 -4.90297e-19 0.00566885 -1.98232e-20 -0.000710363 -1.66381e-19 0.00168468 2.87335e-20 -0.000505744 -0.000339206 -5.05919e-20 -0.00225212 3.12717e-20 -0.00145346 2.2325e-18 -0.00193698 -4.9549e-19 0.00165708 -1.18383e-19 -0.000466158 -7.21285e-19 
1575 0 8.00805e-18 -0.101889 2.38903e-20 -0.00116497 0.0935949 7.54126e-18 -0.0004917 -2.30682e-20 -0.00258573 -1.42377e-19 5.93236e-05 4.93814e-19 -4.90549e-19 0.00566952 -2.91207e-20 -0.000698845 -1.52988e-19 0.0016439 4.1526e-20 -0.000548174 -0.000352832 -5.48367e-20 -0.00219209 4.19552e-20 -0.00142515 2.21621e-18 -0.00191226 -5.00035e-19 0.00165339 -1.16468e-19 -0.000478339 -7.34486e-19 
1575.35 0 8.07854e-18 -0.102561 3.24796e-20 -0.00119365 0.0911799 7.37788e-18 -0.000459086 -1.49621e-20 -0.00271589 -1.49994e-19 8.67553e-05 4.99346e-19 -4.94041e-19 0.0056664 -3.97591e-20 -0.000689354 -1.50108e-19 0.00159973 6.13569e-20 -0.000585313 -0.000367834 -5.96644e-20 -0.00213026 2.59414e-20 -0.00139498 2.20572e-18 -0.00188866 -5.03385e-19 0.00164937 -1.20212e-19 -0.000488943 -7.5107e-19 
1575.7 0 8.15057e-18 -0.103165 2.84484e-20 -0.00121965 0.0887337 7.21226e-18 -0.000432601 -1.09918e-20 -0.0028425 -1.60169e-19 0.000115882 5.04002e-19 -4.94186e-19 0.00565685 -5.05302e-20 -0.000680754 -1.40955e-19 0.00155312 7.56771e-20 -0.000617647 -0.000382911 -5.84516e-20 -0.00206539 2.39489e-20 -0.00136217 2.18997e-18 -0.00186549 -4.89735e-19 0.001645 -1.1851e-19 -0.000499898 -7.73257e-19 
1576.05 0 8.22092e-18 -0.103704 2.55226e-20 -0.00124337 0.0862567 7.0379e-18 -0.000412525 -1.77743e-20 -0.00296313 -1.66756e-19 0.000142216 5.13087e-19 -4.85017e-19 0.00563866 -6.30799e-20 -0.000669066 -1.35995e-19 0.00150418 8.03518e-20 -0.000648138 -0.000397235 -5.41108e-20 -0.00199867 1.41223e-20 -0.00132763 2.17892e-18 -0.00184237 -4.79001e-19 0.00164016 -1.13751e-19 -0.000512125 -7.78926e-19 
1576.4 0 8.27747e-18 -0.104177 2.22459e-20 -0.00126566 0.0837526 6.85462e-18 -0.00039714 -3.10953e-20 -0.0030781 -1.84501e-19 0.000162781 5.13931e-19 -4.81799e-19 0.00561044 -6.66822e-20 -0.000653267 -1.21919e-19 0.00145029 9.22e-20 -0.000680161 -0.00040979 -5.4452e-20 -0.00193258 1.31735e-20 -0.00129303 2.17755e-18 -0.00181909 -4.70719e-19 0.00163297 -1.06039e-19 -0.000523616 -8.02899e-19 
1576.75 0 8.33341e-18 -0.104587 3.36399e-20 -0.00128594 0.0812251 6.67304e-18 -0.00038445 -2.28544e-20 -0.00319146 -1.99454e-19 0.000177883 5.19955e-19 -4.83891e-19 0.00557196 -7.17827e-20 -0.000637813 -1.04114e-19 0.00139089 9.64961e-20 -0.000715298 -0.000420738 -5.91835e-20 -0.00186813 -1.28873e-21 -0.00125962 2.16916e-18 -0.00179508 -4.63492e-19 0.00162274 -1.06336e-19 -0.000532791 -8.27049e-19 
1577.1 0 8.38411e-18 -0.104934 5.05113e-20 -0.00130404 0.078677 6.48521e-18 -0.000372648 -2.52457e-20 -0.00330784 -2.20181e-19 0.000189605 5.30495e-19 -4.7706e-19 0.00552192 -7.75604e-20 -0.000625477 -8.61469e-20 0.00132933 1.14834e-19 -0.000752136 -0.000430929 -5.9803e-20 -0.0018051 -1.19132e-20 -0.00122688 2.16036e-18 -0.00177024 -4.52493e-19 0.00160948 -9.73439e-20 -0.000541201 -8.49984e-19 
1577.45 0 8.41216e-18 -0.105216 5.79506e-20 -0.00132214 0.0761101 6.29258e-18 -0.000359102 -2.07376e-20 -0.00342812 -2.36137e-19 0.000198306 5.42251e-19 -4.74034e-19 0.00546198 -8.01619e-20 -0.000613246 -6.21255e-20 0.00126717 1.33863e-19 -0.000786615 -0.000439318 -5.68769e-20 -0.00174326 -1.52866e-20 -0.00119303 2.1504e-18 -0.00174453 -4.46045e-19 0.00159283 -8.56585e-20 -0.000550934 -8.4779e-19 
1577.8 0 8.43764e-18 -0.105432 5.64297e-20 -0.00134155 0.0735256 6.09615e-18 -0.000342405 -2.41017e-20 -0.00354941 -2.61182e-19 0.000202166 5.44946e-19 -4.52457e-19 0.00539756 -6.83259e-20 -0.000598222 -5.08296e-20 0.00120347 1.49462e-19 -0.000815831 -0.000444937 -5.44873e-20 -0.00168097 -1.06605e-20 -0.00115663 2.12737e-18 -0.0017181 -4.37911e-19 0.00157335 -6.96811e-20 -0.000562648 -8.55751e-19 
1578.15 0 8.46581e-18 -0.105582 5.93786e-20 -0.00136088 0.0709244 5.90402e-18 -0.000321942 -2.38112e-20 -0.00366893 -2.67044e-19 0.000200871 5.50005e-19 -4.37028e-19 0.00532998 -7.26077e-20 -0.000579095 -3.84741e-20 0.00113739 1.66108e-19 -0.000839517 -0.000449522 -6.03516e-20 -0.00161534 -1.46059e-20 -0.00111743 2.11713e-18 -0.00169176 -4.39483e-19 0.0015524 -6.25742e-20 -0.000576127 -8.74518e-19 
1578.5 0 8.48937e-18 -0.105666 5.7901e-20 -0.0013801 0.068309 5.71069e-18 -0.000296625 -2.37884e-20 -0.00378535 -2.83729e-19 0.000197288 5.6484e-19 -4.28922e-19 0.00525388 -7.36907e-20 -0.000553537 -3.77035e-20 0.00106932 1.82861e-19 -0.00085819 -0.000453982 -5.91836e-20 -0.00154462 -1.83774e-20 -0.00107596 2.09776e-18 -0.00166635 -4.33854e-19 0.00153093 -5.3979e-20 -0.000590642 -8.8927e-19 
1578.85 0 8.50142e-18 -0.105684 4.97076e-20 -0.0014017 0.0656826 5.5129e-18 -0.000266283 -1.78565e-20 -0.00389733 -2.99234e-19 0.000195516 5.76573e-19 -4.20939e-19 0.00516576 -7.34374e-20 -0.000520092 -2.68961e-20 0.00100132 1.94742e-19 -0.000871692 -0.000457368 -5.35203e-20 -0.00146885 -2.31775e-20 -0.00103352 2.07393e-18 -0.00164205 -4.32855e-19 0.00150969 -5.17038e-20 -0.000604619 -9.05117e-19 
1579.2 0 8.51185e-18 -0.105638 4.41161e-20 -0.00142629 0.0630481 5.31197e-18 -0.000231996 -1.85035e-20 -0.00400385 -3.17884e-19 0.000199058 5.74208e-19 -4.104e-19 0.00506902 -7.53477e-20 -0.000481281 -1.42015e-20 0.000935101 1.99208e-19 -0.000879295 -0.000460158 -6.00945e-20 -0.00138901 -3.20402e-20 -0.000991795 2.05475e-18 -0.00161814 -4.33418e-19 0.00148816 -4.70796e-20 -0.000617115 -9.20565e-19 
1579.55 0 8.5085e-18 -0.105528 4.251e-20 -0.00145196 0.0604075 5.10315e-18 -0.000196059 -1.20368e-20 -0.00410367 -3.39075e-19 0.000209188 5.69488e-19 -4.0116e-19 0.00496888 -7.66689e-20 -0.00044108 -9.61864e-21 0.000869514 2.17917e-19 -0.000882445 -0.000462952 -6.56063e-20 -0.00130657 -3.2903e-20 -0.000952859 2.03546e-18 -0.00159466 -4.44678e-19 0.00146457 -3.7433e-20 -0.000628585 -9.31526e-19 
1579.9 0 8.51302e-18 -0.105356 3.63621e-20 -0.00147695 0.0577614 4.90906e-18 -0.000161692 -4.4978e-21 -0.00419581 -3.60984e-19 0.000225141 5.68652e-19 -3.92016e-19 0.00486744 -6.8898e-20 -0.000400776 -6.93569e-21 0.000802719 2.21256e-19 -0.000883822 -0.00046484 -6.48197e-20 -0.00122284 -3.52912e-20 -0.000918382 2.01124e-18 -0.00157325 -4.46368e-19 0.00143804 -4.04208e-20 -0.000639819 -9.26318e-19 
1580.25 0 8.5174e-18 -0.105123 2.82448e-20 -0.00150027 0.0551134 4.70298e-18 -0.000129719 1.45922e-21 -0.00427993 -3.82656e-19 0.000244361 5.62964e-19 -3.92038e-19 0.0047636 -6.73107e-20 -0.000359341 2.21687e-21 0.000735003 2.27347e-19 -0.000885912 -0.000466366 -7.79752e-20 -0.0011392 -4.9856e-20 -0.000887541 1.98557e-18 -0.00155452 -4.57008e-19 0.00140875 -4.05758e-20 -0.000650334 -9.37387e-19 
1580.6 0 8.52256e-18 -0.104829 1.69913e-20 -0.00152207 0.0524661 4.49673e-18 -9.73513e-05 1.63587e-20 -0.00435514 -3.98177e-19 0.000263051 5.57548e-19 -3.87914e-19 0.0046556 -6.15295e-20 -0.000317285 9.51342e-21 0.000669601 2.21931e-19 -0.000892151 -0.000468269 -8.30782e-20 -0.00105597 -6.92453e-20 -0.000858812 1.95794e-18 -0.00153741 -4.54823e-19 0.00137813 -2.21869e-20 -0.000657991 -9.359e-19 
1580.95 0 8.50555e-18 -0.104474 1.47261e-20 -0.00154292 0.0498204 4.29224e-18 -6.28913e-05 2.74176e-20 -0.00442186 -4.05785e-19 0.000279564 5.54888e-19 -3.77739e-19 0.00454337 -6.2137e-20 -0.000278461 1.10085e-20 0.000609357 2.16088e-19 -0.000905623 -0.000469566 -9.02348e-20 -0.00097182 -7.46907e-20 -0.000831358 1.93007e-18 -0.00152012 -4.65712e-19 0.00134746 -1.27935e-20 -0.000661232 -9.38099e-19 
1581.3 0 8.48409e-18 -0.104059 1.33398e-20 -0.00156271 0.0471773 4.08446e-18 -2.66305e-05 5.2003e-20 -0.00448247 -4.23556e-19 0.000293013 5.51966e-19 -3.66371e-19 0.00442729 -5.57838e-20 -0.000245479 1.38334e-20 0.000553341 2.11324e-19 -0.000926817 -0.000469685 -9.55503e-20 -0.00088613 -7.07235e-20 -0.000803787 1.90118e-18 -0.0015003 -4.76512e-19 0.00131665 -1.44283e-20 -0.000661075 -9.38468e-19 
1581.65 0 8.46026e-18 -0.103587 6.99913e-21 -0.00158161 0.0445361 3.87993e-18 1.13897e-05 7.81698e-20 -0.00453995 -4.26864e-19 0.000301871 5.47052e-19 -3.62118e-19 0.00430795 -6.07664e-20 -0.000217107 1.34419e-20 0.000500412 2.14099e-19 -0.000954697 -0.000468969 -1.04055e-19 -0.000800306 -8.74636e-20 -0.0007755 1.86522e-18 -0.00147693 -4.80721e-19 0.00128559 -1.83606e-20 -0.000658752 -9.39528e-19 
1582 0 8.42502e-18 -0.103058 8.77834e-21 -0.00160089 0.0418967 3.67028e-18 5.01118e-05 9.05995e-20 -0.00459623 -4.27737e-19 0.000307 5.49447e-19 -3.54615e-19 0.00418822 -5.99332e-20 -0.000190519 2.93089e-20 0.00045351 2.16696e-19 -0.000985679 -0.000468457 -1.02458e-19 -0.000716204 -9.91334e-20 -0.000746909 1.82823e-18 -0.00145212 -4.8179e-19 0.00125411 -2.22763e-20 -0.000655577 -9.32231e-19 
1582.35 0 8.38755e-18 -0.102476 1.30368e-20 -0.00162073 0.0392617 3.45787e-18 8.78518e-05 9.31502e-20 -0.00465072 -4.25717e-19 0.000311756 5.54206e-19 -3.5948e-19 0.00407105 -5.89163e-20 -0.000161582 3.17828e-20 0.000413645 2.08398e-19 -0.0010141 -0.000469173 -1.03725e-19 -0.000633465 -1.07067e-19 -0.000717828 1.79275e-18 -0.0014272 -4.90568e-19 0.00122001 -2.54171e-20 -0.000652605 -9.33638e-19 
1582.7 0 8.34972e-18 -0.101841 2.12813e-20 -0.00164039 0.0366337 3.25064e-18 0.000125042 8.97945e-20 -0.00470196 -4.24729e-19 0.000318617 5.57256e-19 -3.64289e-19 0.00395381 -5.7227e-20 -0.000126709 4.26326e-20 0.000375897 2.14546e-19 -0.00103905 -0.000470749 -1.06658e-19 -0.000550966 -9.99599e-20 -0.000687301 1.75294e-18 -0.00140099 -4.85029e-19 0.00118144 -2.06933e-20 -0.000649596 -9.20107e-19 
1583.05 0 8.30318e-18 -0.101155 2.43572e-20 -0.00166072 0.0340141 3.03473e-18 0.000162278 9.4108e-20 -0.00474903 -4.23018e-19 0.000326803 5.64427e-19 -3.54822e-19 0.00382985 -5.04726e-20 -8.74559e-05 4.60415e-20 0.000335908 2.18456e-19 -0.00106255 -0.00047176 -1.07618e-19 -0.00046889 -9.1467e-20 -0.000654151 1.70808e-18 -0.00137334 -4.83814e-19 0.00113944 -1.85276e-20 -0.000645767 -9.18473e-19 
1583.4 0 8.24554e-18 -0.100416 2.4964e-20 -0.00168318 0.0314044 2.81092e-18 0.000197711 1.03786e-19 -0.00479113 -4.23352e-19 0.000334326 5.66839e-19 -3.43124e-19 0.00369533 -4.82454e-20 -4.89971e-05 5.17696e-20 0.000293193 2.28803e-19 -0.001084 -0.000471682 -1.08886e-19 -0.000388105 -8.37938e-20 -0.000617664 1.6757e-18 -0.00134495 -4.75737e-19 0.00109618 -1.21169e-20 -0.000641511 -9.12816e-19 
1583.75 0 8.19155e-18 -0.0996266 2.57991e-20 -0.00170734 0.0288068 2.59298e-18 0.000227991 1.16024e-19 -0.00482463 -4.3696e-19 0.000341073 5.7057e-19 -3.21611e-19 0.00355341 -5.01139e-20 -1.38225e-05 4.15387e-20 0.000248605 2.23725e-19 -0.00110294 -0.000471043 -1.12431e-19 -0.000309075 -8.91431e-20 -0.00057871 1.62834e-18 -0.00131647 -4.59258e-19 0.00105176 -3.01125e-21 -0.000637557 -9.13271e-19 
1584.1 0 8.13523e-18 -0.0987876 3.10651e-20 -0.00173177 0.0262262 2.38019e-18 0.000250826 1.13332e-19 -0.00484708 -4.33625e-19 0.000348498 5.85951e-19 -3.11341e-19 0.00341108 -5.25254e-20 1.85932e-05 4.04322e-20 0.000202418 2.15098e-19 -0.00112016 -0.000470446 -1.31296e-19 -0.00023122 -9.71869e-20 -0.000538771 1.58228e-18 -0.00128774 -4.48186e-19 0.00100525 5.44982e-21 -0.000634098 -9.08734e-19 
1584.45 0 8.07018e-18 -0.0978984 3.69315e-20 -0.0017548 0.0236652 2.16526e-18 0.000266673 1.21937e-19 -0.00485951 -4.30512e-19 0.000357015 5.91483e-19 -3.03499e-19 0.00327264 -5.24872e-20 4.99006e-05 3.92614e-20 0.000155052 2.10514e-19 -0.00113489 -0.000469266 -1.35299e-19 -0.000153929 -9.75668e-20 -0.000497904 1.53959e-18 -0.00125756 -4.34671e-19 0.000957134 1.58919e-20 -0.000631966 -9.06773e-19 
1584.8 0 7.99545e-18 -0.0969574 3.22619e-20 -0.00177542 0.0211208 1.94311e-18 0.000275849 1.1556e-19 -0.00486421 -4.20533e-19 0.000366589 5.99015e-19 -2.94551e-19 0.00313724 -5.94945e-20 8.22246e-05 4.31166e-20 0.000107737 2.09881e-19 -0.00114673 -0.000466399 -1.346e-19 -7.68306e-05 -8.87644e-20 -0.000456193 1.48619e-18 -0.00122504 -4.12102e-19 0.000908062 3.74305e-20 -0.00063111 -9.0514e-19 
1585.15 0 7.92617e-18 -0.0959637 3.38791e-20 -0.00179354 0.0185892 1.73058e-18 0.000280151 1.11451e-19 -0.00486327 -4.11835e-19 0.000379011 6.07962e-19 -2.8679e-19 0.00300325 -5.44935e-20 0.000116008 5.66255e-20 6.148e-05 2.15043e-19 -0.00115727 -0.000461208 -1.35126e-19 -1.26534e-06 -9.63147e-20 -0.000414231 1.43811e-18 -0.00119129 -3.89514e-19 0.000857892 4.3749e-20 -0.000630256 -9.0197e-19 
1585.5 0 7.83569e-18 -0.0949172 3.8746e-20 -0.00180963 0.0160694 1.51921e-18 0.000284182 1.0367e-19 -0.00485503 -4.01142e-19 0.000394161 6.101e-19 -2.78761e-19 0.00287058 -6.15832e-20 0.000150212 6.75167e-20 1.60853e-05 2.13192e-19 -0.00116646 -0.00045243 -1.4842e-19 7.09395e-05 -9.95363e-20 -0.000372455 1.3932e-18 -0.00115816 -3.80138e-19 0.000806009 4.62866e-20 -0.000629437 -8.88593e-19 
1585.85 0 7.74874e-18 -0.0938197 4.8394e-20 -0.00182492 0.0135628 1.29625e-18 0.000293236 9.62304e-20 -0.00483644 -3.96319e-19 0.000409151 6.14273e-19 -2.64899e-19 0.00273884 -6.97071e-20 0.000183797 6.86778e-20 -2.87764e-05 2.23913e-19 -0.00117343 -0.00043989 -1.61648e-19 0.000140717 -9.5709e-20 -0.000332384 1.35346e-18 -0.00112569 -3.88277e-19 0.000752039 5.03123e-20 -0.000629218 -8.81847e-19 
1586.2 0 7.65724e-18 -0.0926755 5.96957e-20 -0.00184142 0.0110736 1.06437e-18 0.000309345 1.0078e-19 -0.00480822 -3.82612e-19 0.000422565 6.20141e-19 -2.45419e-19 0.00260706 -8.62442e-20 0.00021546 7.13723e-20 -7.25799e-05 2.2899e-19 -0.00117993 -0.000423186 -1.64557e-19 0.000209041 -9.66579e-20 -0.000295403 1.31599e-18 -0.00109263 -3.87992e-19 0.000696974 6.12815e-20 -0.000631104 -8.70614e-19 
1586.55 0 7.55678e-18 -0.0914878 6.47811e-20 -0.00186019 0.00860758 8.37059e-19 0.000328031 1.14181e-19 -0.00477187 -3.69588e-19 0.000434887 6.19437e-19 -2.2168e-19 0.00247781 -1.02998e-19 0.000244774 7.55404e-20 -0.000113108 2.30079e-19 -0.00118811 -0.000402699 -1.53303e-19 0.000275461 -8.66023e-20 -0.000259909 1.27832e-18 -0.00105697 -3.8514e-19 0.000642124 6.51972e-20 -0.000635421 -8.68252e-19 
1586.9 0 7.45471e-18 -0.0902579 7.88779e-20 -0.00187888 0.00616754 6.1554e-19 0.000344742 1.08462e-19 -0.00473021 -3.60189e-19 0.00044507 6.13539e-19 -2.11202e-19 0.00235633 -1.16282e-19 0.000271272 8.27045e-20 -0.000148373 2.31269e-19 -0.00119797 -0.000381193 -1.43812e-19 0.000340723 -8.75168e-20 -0.000223915 1.23483e-18 -0.00101814 -3.87933e-19 0.000587762 6.83973e-20 -0.000639817 -8.67676e-19 
1587.25 0 7.35215e-18 -0.0889869 8.01384e-20 -0.00189518 0.00375329 4.09776e-19 0.000361098 1.06758e-19 -0.00468946 -3.48586e-19 0.00045213 6.2048e-19 -2.06233e-19 0.0022422 -1.2112e-19 0.000294469 8.20113e-20 -0.000178352 2.37097e-19 -0.00120626 -0.000360561 -1.35994e-19 0.00040496 -1.00656e-19 -0.000188077 1.18914e-18 -0.000978032 -3.76789e-19 0.000533741 6.34387e-20 -0.000643524 -8.55791e-19 
1587.6 0 7.25424e-18 -0.0876754 7.96622e-20 -0.0019107 0.00136332 2.03086e-19 0.000381517 1.12108e-19 -0.00465122 -3.35835e-19 0.00045621 6.22067e-19 -1.88093e-19 0.00213129 -1.24588e-19 0.000314082 8.3554e-20 -0.000204346 2.41975e-19 -0.00120956 -0.000339756 -1.33046e-19 0.000466241 -9.67397e-20 -0.000153135 1.15543e-18 -0.000937451 -3.71921e-19 0.000479475 6.33702e-20 -0.000648221 -8.47447e-19 
1587.95 0 7.15055e-18 -0.0863233 8.16127e-20 -0.00192714 -0.00100327 7.29118e-22 0.000408719 1.11729e-19 -0.00461103 -3.29284e-19 0.00045764 6.18319e-19 -1.79199e-19 0.00202126 -1.20969e-19 0.000328662 8.90288e-20 -0.00022771 2.4752e-19 -0.00120868 -0.000317506 -1.27747e-19 0.000523232 -9.64991e-20 -0.000118962 1.11307e-18 -0.000896299 -3.58074e-19 0.000424857 6.13993e-20 -0.000654381 -8.41975e-19 
1588.3 0 7.03902e-18 -0.0849302 8.02197e-20 -0.00194554 -0.00334672 -2.06498e-19 0.000442825 1.07233e-19 -0.00456765 -3.2299e-19 0.000457747 6.16309e-19 -1.62301e-19 0.00191185 -1.15616e-19 0.000335769 8.53324e-20 -0.000248384 2.54551e-19 -0.00120604 -0.000293955 -1.19838e-19 0.000576766 -8.11031e-20 -8.6026e-05 1.0679e-18 -0.000855292 -3.41031e-19 0.000370874 5.85044e-20 -0.000662011 -8.20767e-19 
1588.65 0 6.92294e-18 -0.083499 7.98749e-20 -0.00196556 -0.0056646 -4.15795e-19 0.000480146 1.10794e-19 -0.00452532 -3.03971e-19 0.000457649 6.00464e-19 -1.44223e-19 0.00180757 -1.01523e-19 0.00033667 8.31625e-20 -0.000265246 2.64763e-19 -0.00120304 -0.000270641 -1.05235e-19 0.000628474 -7.50194e-20 -5.46042e-05 1.00892e-18 -0.000813847 -3.33075e-19 0.000318574 6.52615e-20 -0.000671987 -8.0403e-19 
1589 0 6.81245e-18 -0.0820344 7.40108e-20 -0.00198413 -0.0079513 -6.27592e-19 0.000515436 1.13245e-19 -0.00448733 -3.00461e-19 0.000455302 5.89333e-19 -1.4108e-19 0.00171341 -8.52761e-20 0.000333333 7.13427e-20 -0.000278579 2.70653e-19 -0.00119995 -0.000249503 -9.47364e-20 0.000678429 -7.70845e-20 -2.42717e-05 9.52851e-19 -0.000770657 -3.09918e-19 0.000268823 7.16112e-20 -0.00068397 -7.98816e-19 
1589.35 0 6.71042e-18 -0.0805392 7.6844e-20 -0.00199984 -0.0102023 -8.30241e-19 0.00054371 1.18818e-19 -0.00445183 -2.93065e-19 0.0004487 5.85916e-19 -1.38785e-19 0.00162838 -8.51219e-20 0.000324488 6.73838e-20 -0.000290509 2.75302e-19 -0.00119661 -0.000231153 -7.50199e-20 0.00072679 -7.40595e-20 4.97344e-06 9.10701e-19 -0.000725838 -3.01428e-19 0.000222023 6.7123e-20 -0.000696439 -7.84733e-19 
1589.7 0 6.6009e-18 -0.079013 6.94302e-20 -0.00201493 -0.0124173 -1.03002e-18 0.00056136 1.18195e-19 -0.00441656 -2.97054e-19 0.000438826 5.90275e-19 -1.30145e-19 0.00154633 -7.0461e-20 0.000307605 6.68222e-20 -0.000303753 2.69819e-19 -0.00119211 -0.000214776 -7.621e-20 0.000775272 -6.87056e-20 3.28962e-05 8.69252e-19 -0.000679955 -2.8364e-19 0.000177069 7.90576e-20 -0.000707649 -7.79221e-19 
1590.05 0 6.48054e-18 -0.0774534 6.39907e-20 -0.00203206 -0.0145984 -1.23075e-18 0.00056902 1.24421e-19 -0.00438079 -2.93698e-19 0.000426646 5.74912e-19 -1.23262e-19 0.00146064 -6.14743e-20 0.000281831 7.42658e-20 -0.000319864 2.65483e-19 -0.00118676 -0.000199003 -7.22499e-20 0.000824683 -5.72694e-20 6.02877e-05 8.25226e-19 -0.000632983 -2.73401e-19 0.000132751 8.47357e-20 -0.000716211 -7.73879e-19 
1590.4 0 6.35858e-18 -0.0758605 5.96558e-20 -0.00205112 -0.0167489 -1.43292e-18 0.000570646 1.18606e-19 -0.00434365 -2.97038e-19 0.00041104 5.60101e-19 -1.18713e-19 0.00136846 -4.60873e-20 0.000247676 8.11784e-20 -0.000338839 2.58692e-19 -0.00118232 -0.000182107 -7.47346e-20 0.000874509 -5.29803e-20 8.93668e-05 7.77293e-19 -0.000585986 -2.55502e-19 8.90843e-05 8.60852e-20 -0.00072152 -7.60151e-19 
1590.75 0 6.23739e-18 -0.0742369 5.3606e-20 -0.00206921 -0.0188687 -1.63171e-18 0.000567968 1.24095e-19 -0.00430399 -3.05384e-19 0.000391076 5.53413e-19 -1.15948e-19 0.00127032 -3.4022e-20 0.000208137 8.93437e-20 -0.000360435 2.57953e-19 -0.00117893 -0.000164105 -5.5315e-20 0.000923138 -4.83016e-20 0.000121389 7.37042e-19 -0.000539825 -2.50839e-19 4.6033e-05 8.75289e-20 -0.000724207 -7.4847e-19 
1591.1 0 6.11501e-18 -0.072586 4.99037e-20 -0.00208358 -0.0209511 -1.82171e-18 0.000560824 1.24613e-19 -0.00426135 -3.16552e-19 0.000368575 5.4175e-19 -1.05005e-19 0.00116852 -2.8009e-20 0.000167095 1.05341e-19 -0.000385198 2.40303e-19 -0.00117439 -0.000146986 -5.02123e-20 0.000968944 -3.20425e-20 0.000155333 7.03037e-19 -0.000494381 -2.33941e-19 2.21643e-06 7.63112e-20 -0.000724204 -7.43041e-19 
1591.45 0 5.98269e-18 -0.0709099 5.31626e-20 -0.00209382 -0.0229868 -2.00834e-18 0.000551348 1.3018e-19 -0.00421705 -3.18108e-19 0.000346483 5.27384e-19 -1.04653e-19 0.00106621 -1.31241e-20 0.000125742 1.17301e-19 -0.000414074 2.41926e-19 -0.00116668 -0.000131147 -5.06511e-20 0.00101154 -2.70166e-20 0.000189517 6.61563e-19 -0.00044969 -2.08206e-19 -4.23978e-05 7.07215e-20 -0.000722359 -7.29098e-19 
1591.8 0 5.84153e-18 -0.0692087 6.15267e-20 -0.00210068 -0.0249724 -2.20069e-18 0.000542317 1.34223e-19 -0.00417194 -3.14901e-19 0.000326617 5.20443e-19 -1.00803e-19 0.000964396 -1.33517e-20 8.50391e-05 1.41045e-19 -0.000444872 2.4446e-19 -0.00115489 -0.000116063 -5.28148e-20 0.00105162 -1.72743e-20 0.000221684 6.36666e-19 -0.000406397 -1.91718e-19 -8.56266e-05 7.3171e-20 -0.000721571 -7.17271e-19 
1592.15 0 5.69504e-18 -0.0674815 6.90003e-20 -0.00210507 -0.0269127 -2.3765e-18 0.000534506 1.2563e-19 -0.00412499 -3.17423e-19 0.000310062 5.045e-19 -9.45467e-20 0.000862558 -3.21751e-21 4.54499e-05 1.46018e-19 -0.000472598 2.41212e-19 -0.00113776 -0.000101595 -5.99869e-20 0.0010904 -1.54421e-22 0.000251265 5.98133e-19 -0.000364727 -1.75769e-19 -0.000125517 6.97502e-20 -0.000722392 -6.95317e-19 
1592.5 0 5.5616e-18 -0.0657309 7.44223e-20 -0.00210645 -0.0288111 -2.55213e-18 0.000526264 1.33711e-19 -0.00407512 -3.25246e-19 0.000294322 4.91574e-19 -8.67148e-20 0.000761126 8.56708e-21 4.47964e-06 1.60256e-19 -0.000494554 2.38242e-19 -0.0011143 -8.84857e-05 -4.96221e-20 0.0011283 1.66809e-21 0.000279103 5.71142e-19 -0.000325794 -1.80628e-19 -0.000162889 6.12975e-20 -0.000723342 -6.6691e-19 
1592.85 0 5.42474e-18 -0.0639604 8.84479e-20 -0.00210423 -0.0306628 -2.72335e-18 0.000516338 1.46819e-19 -0.00402237 -3.2996e-19 0.000274931 4.8482e-19 -7.72982e-20 0.000659276 2.33646e-20 -3.75667e-05 1.71406e-19 -0.000512604 2.34239e-19 -0.00108523 -7.77463e-05 -4.0059e-20 0.00116546 4.66607e-21 0.00030426 5.33955e-19 -0.000291023 -1.91137e-19 -0.000200417 5.9797e-20 -0.000725255 -6.47749e-19 
1593.2 0 5.27548e-18 -0.0621715 9.85485e-20 -0.00209829 -0.0324637 -2.88622e-18 0.000505539 1.63244e-19 -0.00396769 -3.32915e-19 0.000250664 4.81185e-19 -6.87734e-20 0.000555299 4.30561e-20 -7.67567e-05 1.82567e-19 -0.000529517 2.3168e-19 -0.00105338 -6.87787e-05 -2.37564e-20 0.00120291 -1.80717e-21 0.000326161 4.93752e-19 -0.000260798 -1.77705e-19 -0.000239048 5.76712e-20 -0.000728976 -6.32071e-19 
1593.55 0 5.1342e-18 -0.0603668 1.04425e-19 -0.00208916 -0.0342143 -3.05293e-18 0.000493734 1.81539e-19 -0.00391047 -3.28375e-19 0.000223359 4.7409e-19 -5.85043e-20 0.000445489 6.82377e-20 -0.000112549 1.94226e-19 -0.000545915 2.22547e-19 -0.00102103 -6.00324e-05 -6.46826e-21 0.00124107 -6.18655e-21 0.000345694 4.69006e-19 -0.000234647 -1.73459e-19 -0.00027735 6.07028e-20 -0.000732731 -6.15327e-19 
1593.9 0 4.98449e-18 -0.0585485 1.06639e-19 -0.00207797 -0.0359145 -3.20343e-18 0.000480496 1.80266e-19 -0.00384832 -3.26601e-19 0.000195843 4.71346e-19 -5.26192e-20 0.000328252 8.7408e-20 -0.000147384 2.07287e-19 -0.000560775 2.16249e-19 -0.000989446 -5.0213e-05 -7.85284e-21 0.00127963 -1.75709e-20 0.000364207 4.32002e-19 -0.000211009 -1.76987e-19 -0.000314215 5.03808e-20 -0.000735054 -6.1167e-19 
1594.25 0 4.82723e-18 -0.0567166 1.03564e-19 -0.00206417 -0.037565 -3.36235e-18 0.000467474 1.88067e-19 -0.00378146 -3.26145e-19 0.000168673 4.63649e-19 -4.61538e-20 0.000209611 1.11426e-19 -0.000180726 2.13008e-19 -0.000573028 2.24505e-19 -0.000961015 -3.82372e-05 -2.62664e-20 0.00131849 -2.77388e-20 0.000382567 3.96114e-19 -0.000187553 -1.70914e-19 -0.000349393 5.15068e-20 -0.000736116 -6.0389e-19 
1594.6 0 4.68021e-18 -0.0548715 1.08947e-19 -0.00204534 -0.0391694 -3.52055e-18 0.000457938 2.00057e-19 -0.00371396 -3.17432e-19 0.00014246 4.62743e-19 -2.79668e-20 9.76874e-05 1.30645e-19 -0.000209755 2.08919e-19 -0.00058118 2.27905e-19 -0.000937933 -2.32548e-05 -2.46182e-20 0.00135777 -3.32374e-20 0.000399411 3.54904e-19 -0.000163114 -1.62017e-19 -0.000382011 5.25518e-20 -0.000736578 -5.82059e-19 
1594.95 0 4.52132e-18 -0.0530149 1.16887e-19 -0.00202041 -0.0407302 -3.67971e-18 0.000454709 2.09572e-19 -0.00364836 -3.0161e-19 0.000121475 4.66568e-19 -1.65101e-20 -6.54107e-06 1.57567e-19 -0.000233473 2.20945e-19 -0.000584432 2.31352e-19 -0.000918757 -5.3128e-06 -3.27094e-20 0.00139842 -2.16995e-20 0.000415449 3.13123e-19 -0.000137057 -1.52797e-19 -0.00041163 4.44628e-20 -0.000737539 -5.5592e-19 
1595.3 0 4.36016e-18 -0.0511482 1.15612e-19 -0.0019914 -0.0422438 -3.83339e-18 0.000458604 2.2562e-19 -0.00358414 -2.92609e-19 0.000107097 4.63124e-19 -1.01461e-20 -0.000105059 1.67603e-19 -0.000252599 2.27218e-19 -0.00058597 2.32568e-19 -0.00089918 1.51236e-05 -4.10246e-20 0.00144262 -2.37534e-20 0.000433868 2.69311e-19 -0.000109362 -1.51559e-19 -0.000439335 4.31909e-20 -0.000739311 -5.3059e-19 
1595.65 0 4.20756e-18 -0.0492712 1.19527e-19 -0.00196033 -0.0437069 -3.98284e-18 0.00046899 2.34993e-19 -0.00351868 -2.82127e-19 9.55716e-05 4.52366e-19 -2.40112e-21 -0.000198069 1.80772e-19 -0.000269201 2.42613e-19 -0.000591305 2.50466e-19 -0.000874321 3.79029e-05 -3.38687e-20 0.00149115 -2.4223e-20 0.000454873 2.26482e-19 -8.10238e-05 -1.48189e-19 -0.000466511 3.41625e-20 -0.000740682 -5.07329e-19 
1596 0 4.05089e-18 -0.0473854 1.21842e-19 -0.00192896 -0.045121 -4.11811e-18 0.00048402 2.57407e-19 -0.00344843 -2.75328e-19 8.36172e-05 4.40426e-19 1.8132e-20 -0.000285732 1.96918e-19 -0.000285296 2.36884e-19 -0.000603305 2.58846e-19 -0.000843009 6.23137e-05 -3.66893e-20 0.00154354 -1.91701e-20 0.000474955 1.88187e-19 -5.2776e-05 -1.50291e-19 -0.00049481 3.03524e-20 -0.000741645 -4.80224e-19 
1596.35 0 3.87669e-18 -0.0454929 1.2315e-19 -0.00189809 -0.0464889 -4.24205e-18 0.000502555 2.72094e-19 -0.00337261 -2.72558e-19 7.37966e-05 4.35826e-19 3.3467e-20 -0.000368423 2.06214e-19 -0.000300599 2.49626e-19 -0.000621878 2.68303e-19 -0.000807887 8.69396e-05 -3.38581e-20 0.00159893 -1.56154e-20 0.000490444 1.44109e-19 -2.63452e-05 -1.35322e-19 -0.000524213 2.79804e-20 -0.000743729 -4.56641e-19 
1596.7 0 3.70258e-18 -0.0435951 1.20829e-19 -0.00186722 -0.0478122 -4.35071e-18 0.000523977 2.76382e-19 -0.00329221 -2.6815e-19 7.2502e-05 4.3741e-19 5.64638e-20 -0.000445694 2.15685e-19 -0.00031463 2.5958e-19 -0.000645582 2.7799e-19 -0.00077196 0.00011181 -2.55616e-20 0.00165645 -2.05844e-20 0.000502872 9.475e-20 -2.83549e-06 -1.3133e-19 -0.000552995 2.52311e-20 -0.000748612 -4.36678e-19 
1597.05 0 3.5356e-18 -0.0416935 1.25894e-19 -0.00183488 -0.049091 -4.46564e-18 0.000548029 2.93375e-19 -0.00320661 -2.58182e-19 8.14351e-05 4.18489e-19 8.04732e-20 -0.000514581 2.24196e-19 -0.000327638 2.57157e-19 -0.00067438 2.754e-19 -0.000738985 0.000137842 -2.39582e-20 0.00171644 -1.95648e-20 0.000516711 5.85495e-20 1.86569e-05 -1.34204e-19 -0.000581342 2.80567e-20 -0.000754745 -4.1159e-19 
1597.4 0 3.37812e-18 -0.0397898 1.26357e-19 -0.00180028 -0.0503235 -4.58181e-18 0.000575029 3.21373e-19 -0.00311523 -2.61582e-19 9.71184e-05 4.08651e-19 9.67447e-20 -0.000572796 2.45246e-19 -0.000340574 2.62416e-19 -0.000710547 2.76302e-19 -0.000712058 0.000164091 -1.86039e-20 0.00177985 -1.84901e-20 0.00053273 2.31191e-20 3.97423e-05 -1.19882e-19 -0.000610757 2.70866e-20 -0.00075879 -3.92401e-19 
1597.75 0 3.20191e-18 -0.0378852 1.30361e-19 -0.00176369 -0.0515084 -4.69348e-18 0.000605522 3.37735e-19 -0.00302007 -2.51386e-19 0.000117512 4.02931e-19 1.00736e-19 -0.000621283 2.47459e-19 -0.000352342 2.67446e-19 -0.000754041 2.72054e-19 -0.000693106 0.000190094 -3.12629e-21 0.00184608 -2.31987e-20 0.00054994 -1.09686e-20 6.20874e-05 -1.04947e-19 -0.000641261 3.18372e-20 -0.000760721 -3.7112e-19 
1598.1 0 3.01899e-18 -0.0359793 1.28355e-19 -0.00172554 -0.0526467 -4.79939e-18 0.000639943 3.48282e-19 -0.00292039 -2.28753e-19 0.000143355 3.96096e-19 1.10275e-19 -0.000663682 2.66658e-19 -0.000359915 2.64308e-19 -0.000801219 2.76153e-19 -0.0006825 0.000217618 1.20518e-20 0.00191265 -3.19533e-20 0.000567668 -5.2151e-20 8.58687e-05 -8.8519e-20 -0.000673034 2.65297e-20 -0.000762757 -3.52531e-19 
1598.45 0 2.8434e-18 -0.0340723 1.19094e-19 -0.00168663 -0.0537378 -4.89573e-18 0.00067779 3.61588e-19 -0.00281271 -2.26633e-19 0.000176299 3.9302e-19 1.17271e-19 -0.000703228 2.74686e-19 -0.000362424 2.71044e-19 -0.000850368 2.74762e-19 -0.000679162 0.000246921 3.05929e-20 0.0019781 -1.80267e-20 0.000584501 -8.94307e-20 0.000110598 -6.41664e-20 -0.000707614 2.77058e-20 -0.00076589 -3.38482e-19 
1598.8 0 2.674e-18 -0.0321631 1.10413e-19 -0.00164738 -0.0547815 -4.98745e-18 0.000716177 3.76242e-19 -0.00269884 -2.06423e-19 0.000216957 3.88544e-19 1.36276e-19 -0.000740155 2.74875e-19 -0.000361947 2.73799e-19 -0.000902825 2.78464e-19 -0.000681607 0.000276199 3.28881e-20 0.00204173 -9.30264e-21 0.000601422 -1.26677e-19 0.000136314 -4.16971e-20 -0.000745894 2.98645e-20 -0.00077042 -3.18009e-19 
1599.15 0 2.50563e-18 -0.0302509 9.90952e-20 -0.00160817 -0.055781 -5.0896e-18 0.000751609 3.75597e-19 -0.0025842 -1.90021e-19 0.00026343 3.86622e-19 1.39833e-19 -0.00077468 2.88392e-19 -0.000360577 2.90448e-19 -0.000959438 2.69006e-19 -0.000688588 0.000302968 4.15574e-20 0.00210175 6.11692e-21 0.000621162 -1.45304e-19 0.000163487 -2.86242e-20 -0.000787011 2.30044e-20 -0.000775947 -3.02478e-19 
1599.5 0 2.33641e-18 -0.0283381 9.73465e-20 -0.00157091 -0.0567367 -5.18099e-18 0.000783145 3.78357e-19 -0.00247156 -1.80532e-19 0.000313487 3.8234e-19 1.58883e-19 -0.000809052 2.90073e-19 -0.000361541 3.09065e-19 -0.00101893 2.66211e-19 -0.00069943 0.000325817 5.22117e-20 0.00215734 1.83312e-20 0.000644388 -1.72456e-19 0.000192228 -1.57307e-20 -0.000828727 1.17963e-20 -0.000781451 -2.95433e-19 
1599.85 0 2.1544e-18 -0.0264272 8.94731e-20 -0.00153681 -0.0576431 -5.27723e-18 0.000810058 3.933e-19 -0.00236008 -1.83349e-19 0.000367304 3.75739e-19 1.66477e-19 -0.000843109 2.97265e-19 -0.000366925 3.09258e-19 -0.00107911 2.66163e-19 -0.000712406 0.000345834 6.35376e-20 0.00220993 3.70395e-20 0.000669294 -2.03525e-19 0.000221809 1.00206e-21 -0.000869285 5.43803e-21 -0.000788036 -2.82572e-19 
1600.2 0 1.97669e-18 -0.0245197 9.08386e-20 -0.00150281 -0.0584949 -5.36248e-18 0.000832066 4.00927e-19 -0.00224738 -1.75795e-19 0.000426642 3.6459e-19 1.74641e-19 -0.000875877 3.01142e-19 -0.000375319 3.08398e-19 -0.00113608 2.61753e-19 -0.000724657 0.000364795 5.83709e-20 0.00226177 5.4617e-20 0.000694498 -2.30043e-19 0.000251777 5.92547e-21 -0.000907398 -3.94968e-23 -0.000795861 -2.62606e-19 
1600.55 0 1.80913e-18 -0.0226161 8.34546e-20 -0.00146466 -0.0592927 -5.43756e-18 0.000850222 4.09216e-19 -0.0021323 -1.7322e-19 0.000490062 3.55164e-19 1.76415e-19 -0.000909059 3.11455e-19 -0.000386386 3.05879e-19 -0.00118571 2.5213e-19 -0.000734654 0.00038317 5.79771e-20 0.00231362 7.10936e-20 0.000720251 -2.55051e-19 0.00028223 1.6663e-20 -0.000944315 -3.18718e-21 -0.000803004 -2.58162e-19 
1600.9 0 1.64478e-18 -0.0207166 7.4345e-20 -0.00142121 -0.0600426 -5.5092e-18 0.0008644 4.17027e-19 -0.00201476 -1.62443e-19 0.000553401 3.52164e-19 1.73188e-19 -0.000944999 3.14803e-19 -0.000401115 3.05856e-19 -0.00123019 2.5207e-19 -0.000743257 0.00040069 5.61851e-20 0.00236477 8.98848e-20 0.000745225 -2.84722e-19 0.000313144 2.55875e-20 -0.000982867 -1.05776e-20 -0.000808619 -2.42487e-19 
1601.25 0 1.4723e-18 -0.0188252 8.05567e-20 -0.00137383 -0.0607465 -5.58747e-18 0.000871839 4.18509e-19 -0.00189631 -1.61096e-19 0.000616224 3.54942e-19 1.74142e-19 -0.000984884 3.09309e-19 -0.000417943 3.0577e-19 -0.001274 2.594e-19 -0.000753861 0.00041652 6.29171e-20 0.00241504 1.06866e-19 0.000768095 -3.20036e-19 0.0003452 3.92573e-20 -0.00102239 -6.9625e-21 -0.000813277 -2.38945e-19 
1601.6 0 1.30771e-18 -0.0169443 8.15915e-20 -0.00132426 -0.0613993 -5.66088e-18 0.000871801 4.29782e-19 -0.00177843 -1.55054e-19 0.000681252 3.59439e-19 1.77904e-19 -0.00103019 3.07143e-19 -0.000434082 3.11802e-19 -0.0013179 2.48436e-19 -0.000770177 0.000429755 6.73106e-20 0.00246413 1.16053e-19 0.000790656 -3.56067e-19 0.000379172 5.42477e-20 -0.00106104 -2.19844e-20 -0.000817403 -2.3322e-19 
1601.95 0 1.13833e-18 -0.0150742 7.37969e-20 -0.00127504 -0.0619989 -5.72773e-18 0.000868119 4.44711e-19 -0.0016619 -1.48357e-19 0.000748286 3.53471e-19 1.85176e-19 -0.00108228 2.95968e-19 -0.000450283 3.10254e-19 -0.00136098 2.33433e-19 -0.000791884 0.000441468 5.78438e-20 0.00251128 1.14109e-19 0.000815483 -3.95017e-19 0.000415059 7.65037e-20 -0.00109809 -2.41244e-20 -0.000820564 -2.24223e-19 
1602.3 0 9.80387e-19 -0.0132166 6.69587e-20 -0.00122806 -0.0625473 -5.78874e-18 0.000866188 4.56176e-19 -0.00154625 -1.47685e-19 0.000813078 3.43914e-19 1.94556e-19 -0.00114083 2.98317e-19 -0.000469385 3.03016e-19 -0.00140156 2.35429e-19 -0.000815291 0.000453915 6.81549e-20 0.00255505 1.18794e-19 0.000842393 -4.34014e-19 0.000452385 1.03365e-19 -0.00113238 -1.37145e-20 -0.000822329 -2.28584e-19 
1602.65 0 8.19615e-19 -0.0113722 5.74641e-20 -0.00118255 -0.0630465 -5.83978e-18 0.000869968 4.70573e-19 -0.00142826 -1.3841e-19 0.000873552 3.39259e-19 2.02854e-19 -0.00120342 3.03029e-19 -0.000492441 2.95467e-19 -0.00143678 2.49186e-19 -0.000836738 0.000467289 7.36853e-20 0.00259583 1.27998e-19 0.000869093 -4.66054e-19 0.000490849 1.23115e-19 -0.00116454 -8.56452e-21 -0.000823087 -2.31436e-19 
1603 0 6.58269e-19 -0.0095406 5.33958e-20 -0.00113657 -0.0634983 -5.90208e-18 0.000879255 4.69871e-19 -0.00130595 -1.32496e-19 0.000929472 3.25863e-19 2.17332e-19 -0.00126675 3.00102e-19 -0.000518605 2.9438e-19 -0.0014666 2.5941e-19 -0.000855389 0.000480045 8.15676e-20 0.00263576 1.34282e-19 0.000895045 -5.07551e-19 0.00053003 1.41542e-19 -0.00119784 3.78337e-21 -0.000823974 -2.26082e-19 
1603.35 0 4.98354e-19 -0.00772294 5.40633e-20 -0.00108843 -0.0639028 -5.95039e-18 0.000891152 4.70805e-19 -0.00118193 -1.19486e-19 0.000980461 3.1237e-19 2.17778e-19 -0.00133035 3.11007e-19 -0.000547789 3.00456e-19 -0.00149494 2.70524e-19 -0.000872007 0.000492128 8.16294e-20 0.00267563 1.47553e-19 0.000921701 -5.4572e-19 0.000569246 1.54243e-19 -0.00123353 9.77129e-21 -0.000824865 -2.19573e-19 
1603.7 0 3.27702e-19 -0.00591926 5.75792e-20 -0.00103785 -0.0642598 -6.00304e-18 0.000903478 4.75777e-19 -0.00105867 -1.03111e-19 0.00102946 2.95372e-19 2.24105e-19 -0.00139701 3.24042e-19 -0.00057901 2.9891e-19 -0.00152367 2.69434e-19 -0.000884982 0.000504751 9.17554e-20 0.002715 1.52197e-19 0.000949012 -5.84808e-19 0.000608578 1.7027e-19 -0.00127059 1.98951e-20 -0.000825141 -2.18021e-19 
1604.05 0 1.50315e-19 -0.00412805 5.14012e-20 -0.000986469 -0.0645728 -6.04584e-18 0.000916614 4.7415e-19 -0.000935403 -9.76024e-20 0.0010772 2.83485e-19 2.40357e-19 -0.00146894 3.34043e-19 -0.0006085 3.03652e-19 -0.00155125 2.71333e-19 -0.000892499 0.000518853 8.4833e-20 0.00275408 1.44184e-19 0.00097535 -6.25568e-19 0.000648809 1.74196e-19 -0.0013079 2.84018e-20 -0.000823781 -2.17161e-19 
1604.4 0 -2.26688e-20 -0.00235012 4.97661e-20 -0.000935529 -0.0648468 -6.08377e-18 0.000931855 4.98252e-19 -0.000810896 -9.59361e-20 0.00111998 2.6408e-19 2.43421e-19 -0.00154514 3.5191e-19 -0.000634433 3.07163e-19 -0.00157594 2.75596e-19 -0.000895247 0.000534602 7.91564e-20 0.00279281 1.45378e-19 0.000999882 -6.71977e-19 0.000688905 1.87956e-19 -0.00134371 3.45687e-20 -0.000820379 -2.08133e-19 
1604.75 0 -1.78355e-19 -0.000587663 5.52416e-20 -0.000885421 -0.0650821 -6.12268e-18 0.000948618 5.09657e-19 -0.000685626 -9.6809e-20 0.00115785 2.55684e-19 2.58803e-19 -0.00162541 3.77854e-19 -0.000657773 3.11407e-19 -0.00159697 2.67859e-19 -0.000893689 0.000550672 6.02362e-20 0.00283092 1.59244e-19 0.00102271 -7.13702e-19 0.000727433 1.89907e-19 -0.00137722 4.18087e-20 -0.000815808 -2.0712e-19 
1605.1 0 -3.45653e-19 0.00115889 6.69973e-20 -0.000836748 -0.0652749 -6.16022e-18 0.000966314 5.34895e-19 -0.000562076 -9.98044e-20 0.00119499 2.40772e-19 2.56565e-19 -0.0017129 3.82769e-19 -0.000680242 3.21051e-19 -0.001615 2.54511e-19 -0.000887656 0.000566231 4.43535e-20 0.00286719 1.63576e-19 0.00104474 -7.53966e-19 0.00076482 1.91833e-19 -0.00140924 5.06992e-20 -0.000810771 -1.93509e-19 
1605.45 0 -4.99881e-19 0.00288887 6.06851e-20 -0.000790118 -0.0654253 -6.18704e-18 0.000984202 5.46203e-19 -0.00044289 -9.69914e-20 0.00123493 2.24814e-19 2.52273e-19 -0.00180732 3.87913e-19 -0.000703963 3.19727e-19 -0.00163292 2.49925e-19 -0.000878853 0.00058171 3.88265e-20 0.00289899 1.71031e-19 0.00106729 -7.90764e-19 0.000801319 1.97381e-19 -0.00143956 5.33366e-20 -0.000805038 -1.87463e-19 
1605.8 0 -6.56972e-19 0.00459952 6.05148e-20 -0.000743929 -0.0655357 -6.2105e-18 0.00099924 5.62805e-19 -0.000328579 -9.47545e-20 0.00128039 2.0208e-19 2.57511e-19 -0.0019009 3.96913e-19 -0.000729772 3.20649e-19 -0.00165218 2.35954e-19 -0.000868997 0.000596286 3.72856e-20 0.00292494 1.60463e-19 0.00109152 -8.1439e-19 0.000836471 2.13919e-19 -0.00146683 4.79871e-20 -0.000798013 -1.8419e-19 
1606.15 0 -8.16849e-19 0.00628983 6.48966e-20 -0.000695574 -0.065605 -6.2175e-18 0.00100867 5.77372e-19 -0.000219999 -9.34501e-20 0.00133297 1.89344e-19 2.69862e-19 -0.00198886 4.06831e-19 -0.000754114 3.23481e-19 -0.00167059 2.1958e-19 -0.000858423 0.000607025 2.49929e-20 0.0029455 1.60393e-19 0.00111632 -8.42415e-19 0.000871066 2.28778e-19 -0.00149117 4.19031e-20 -0.000789935 -1.79672e-19 
1606.5 0 -9.70666e-19 0.0079611 6.08731e-20 -0.000645749 -0.0656326 -6.22824e-18 0.00101081 5.89299e-19 -0.000120338 -9.18058e-20 0.00139282 1.73836e-19 2.81768e-19 -0.00207395 4.07504e-19 -0.000771578 3.08512e-19 -0.00168481 2.01944e-19 -0.000847932 0.000612081 1.42591e-20 0.0029605 1.6269e-19 0.00113905 -8.72971e-19 0.000905867 2.39046e-19 -0.00151271 2.80315e-20 -0.000780432 -1.70038e-19 
1606.85 0 -1.12841e-18 0.00961436 5.83504e-20 -0.000597723 -0.0656206 -6.23262e-18 0.00100375 5.9682e-19 -3.20088e-05 -9.47846e-20 0.00145659 1.62586e-19 2.85865e-19 -0.00215963 4.23084e-19 -0.000781001 2.9138e-19 -0.00169264 1.89678e-19 -0.000839211 0.000612783 2.23511e-20 0.0029698 1.6894e-19 0.00116003 -9.01172e-19 0.000941487 2.58984e-19 -0.00153139 1.54828e-20 -0.000768582 -1.62475e-19 
1607.2 0 -1.28105e-18 0.0112502 5.61082e-20 -0.000553054 -0.0655727 -6.23332e-18 0.000987827 6.10909e-19 4.42574e-05 -8.58753e-20 0.00151838 1.51625e-19 3.03059e-19 -0.0022464 4.37899e-19 -0.000783095 2.78116e-19 -0.00169379 1.88167e-19 -0.000832157 0.000611321 2.84198e-20 0.00297442 1.66307e-19 0.00117917 -9.23963e-19 0.000977737 2.71549e-19 -0.00154761 1.42868e-20 -0.000755029 -1.49602e-19 
1607.55 0 -1.4436e-18 0.0128682 4.79176e-20 -0.000510707 -0.0654906 -6.22112e-18 0.000964697 6.2026e-19 0.000111145 -7.56013e-20 0.00157594 1.32267e-19 3.05753e-19 -0.00233172 4.3655e-19 -0.000777728 2.76493e-19 -0.00168934 1.91263e-19 -0.000823716 0.000609659 3.48856e-20 0.00297496 1.69518e-19 0.00119434 -9.3605e-19 0.00101357 2.8654e-19 -0.00156213 6.76879e-21 -0.000741436 -1.44693e-19 
1607.9 0 -1.58937e-18 0.0144671 4.00529e-20 -0.000469942 -0.0653741 -6.21225e-18 0.000934241 6.22875e-19 0.00017552 -6.76301e-20 0.00163113 1.11718e-19 3.13086e-19 -0.00241212 4.41698e-19 -0.000765364 2.57424e-19 -0.00168184 1.99926e-19 -0.000811178 0.000608436 3.29128e-20 0.00297218 1.65161e-19 0.00120543 -9.51427e-19 0.00104771 3.00544e-19 -0.00157608 3.99194e-21 -0.000729338 -1.3918e-19 
1608.25 0 -1.7399e-18 0.0160455 3.20504e-20 -0.000431139 -0.065221 -6.19792e-18 0.000898282 6.22759e-19 0.000242582 -5.09218e-20 0.00168556 8.74312e-20 3.24303e-19 -0.00248811 4.4904e-19 -0.000746827 2.51338e-19 -0.00167364 2.13706e-19 -0.000793057 0.000606839 3.82089e-20 0.00296762 1.71134e-19 0.00121362 -9.6043e-19 0.00108026 3.18084e-19 -0.00158975 -4.00242e-21 -0.000719213 -1.2381e-19 
1608.6 0 -1.88213e-18 0.0176015 2.49568e-20 -0.000394367 -0.0650281 -6.18074e-18 0.000861825 6.18021e-19 0.000313671 -2.72402e-20 0.0017375 5.98089e-20 3.31248e-19 -0.00256348 4.58242e-19 -0.000722774 2.43972e-19 -0.00166677 2.05983e-19 -0.000771965 0.000606099 5.42202e-20 0.00296088 1.71444e-19 0.00121883 -9.67747e-19 0.00111279 3.39779e-19 -0.00160251 -5.93822e-21 -0.000710295 -1.03212e-19 
1608.95 0 -2.01479e-18 0.0191341 1.91968e-20 -0.00035933 -0.0647931 -6.16636e-18 0.000827917 6.10728e-19 0.000388385 -1.48887e-20 0.0017832 3.43943e-20 3.43461e-19 -0.00263833 4.54127e-19 -0.000694895 2.37989e-19 -0.00166043 2.16724e-19 -0.000752501 0.000608663 5.52736e-20 0.00294992 1.68966e-19 0.00122027 -9.63254e-19 0.00114567 3.57203e-19 -0.00161398 -3.50792e-21 -0.000701508 -9.41626e-20 
1609.3 0 -2.15716e-18 0.0206443 1.50503e-20 -0.000325115 -0.0645169 -6.14593e-18 0.000795076 6.05506e-19 0.000463786 4.12656e-22 0.0018214 1.59464e-20 3.52365e-19 -0.00270819 4.48273e-19 -0.000665445 2.31738e-19 -0.00165051 2.17631e-19 -0.000736022 0.000613731 5.6749e-20 0.00293231 1.68318e-19 0.00121849 -9.64771e-19 0.00117839 3.80032e-19 -0.00162337 3.48137e-22 -0.000691771 -7.73834e-20 
1609.65 0 -2.31001e-18 0.0221327 4.73404e-21 -0.000290308 -0.0642055 -6.11699e-18 0.000761878 6.05599e-19 0.000537469 -1.27424e-21 0.00185298 8.22183e-21 3.70015e-19 -0.00277031 4.45682e-19 -0.000637161 2.19602e-19 -0.00163442 2.15804e-19 -0.000721694 0.000619204 5.29861e-20 0.00290698 1.76915e-19 0.00121558 -9.63856e-19 0.00121088 3.97092e-19 -0.00162883 4.11887e-21 -0.000680656 -6.22078e-20 
1610 0 -2.46333e-18 0.0235983 -1.4151e-21 -0.000254097 -0.0638627 -6.09857e-18 0.00072924 6.04363e-19 0.000607833 1.13631e-20 0.00187751 9.25764e-22 3.8263e-19 -0.00282457 4.38921e-19 -0.000611687 2.19583e-19 -0.0016134 2.14012e-19 -0.000710064 0.000624871 6.05986e-20 0.00287655 1.83086e-19 0.00121225 -9.59455e-19 0.00124357 4.08396e-19 -0.00163078 1.62137e-20 -0.000668108 -4.19082e-20 
1610.35 0 -2.6055e-18 0.0250416 -4.90256e-21 -0.00021705 -0.06349 -6.07154e-18 0.000698651 5.90382e-19 0.0006714 2.06563e-20 0.00189494 -1.19799e-20 4.00553e-19 -0.00287237 4.31189e-19 -0.00058883 2.09816e-19 -0.00158979 2.2663e-19 -0.000704956 0.000630399 6.06971e-20 0.00284322 1.85304e-19 0.00120735 -9.63908e-19 0.00127712 4.1416e-19 -0.00163106 2.04097e-20 -0.000653341 -1.8709e-20 
1610.7 0 -2.7527e-18 0.0264636 -1.2543e-20 -0.00018082 -0.0630882 -6.04287e-18 0.000668578 5.77755e-19 0.000725222 4.09423e-20 0.00190699 -1.78072e-20 4.12924e-19 -0.00291645 4.2864e-19 -0.000567587 2.16482e-19 -0.00156278 2.36153e-19 -0.000710061 0.000633826 5.7299e-20 0.00280695 1.85214e-19 0.00120119 -9.74288e-19 0.00131168 4.15073e-19 -0.00163055 1.92645e-20 -0.000635906 1.1551e-21 
1611.05 0 -2.90331e-18 0.0278652 -1.26426e-20 -0.000146091 -0.0626565 -6.01669e-18 0.000635433 5.71582e-19 0.000768347 4.42388e-20 0.00191344 -3.07396e-20 4.21426e-19 -0.00295915 4.25267e-19 -0.000546749 2.08743e-19 -0.00153101 2.37096e-19 -0.000723533 0.000632814 5.86481e-20 0.00276738 1.77228e-19 0.00119593 -9.77824e-19 0.00134679 4.24498e-19 -0.00162902 2.87579e-20 -0.000615932 2.76057e-20 
1611.4 0 -3.04153e-18 0.0292452 -1.00454e-20 -0.000112202 -0.0621941 -5.98085e-18 0.000597074 5.6219e-19 0.000802299 5.47217e-20 0.00191195 -3.84566e-20 4.32118e-19 -0.0029996 4.24137e-19 -0.000524749 2.09097e-19 -0.00149515 2.36881e-19 -0.000738912 0.000626655 6.53164e-20 0.0027246 1.73756e-19 0.00119204 -9.73961e-19 0.00138195 4.25603e-19 -0.00162654 1.76555e-20 -0.000594576 5.95818e-20 
1611.75 0 -3.1748e-18 0.0306009 -1.90757e-20 -7.72658e-05 -0.0617024 -5.94742e-18 0.00055242 5.47918e-19 0.00083115 7.78169e-20 0.00190493 -3.37217e-20 4.37495e-19 -0.00303443 4.09384e-19 -0.000499181 2.04317e-19 -0.00145769 2.27307e-19 -0.000751063 0.000617101 6.46101e-20 0.0026793 1.67461e-19 0.00118837 -9.76604e-19 0.00141698 4.23696e-19 -0.00162468 2.00514e-20 -0.00057395 9.88684e-20 
1612.1 0 -3.30157e-18 0.0319308 -1.92939e-20 -3.99598e-05 -0.0611832 -5.90888e-18 0.000500398 5.4083e-19 0.000857941 7.49136e-20 0.00189761 -2.74064e-20 4.39284e-19 -0.00306314 4.05081e-19 -0.000469523 2.03264e-19 -0.00142275 2.28285e-19 -0.000759823 0.000606223 6.69077e-20 0.00263114 1.62356e-19 0.0011861 -9.73463e-19 0.00145294 4.13948e-19 -0.00162366 2.69853e-20 -0.000555316 1.28361e-19 
1612.45 0 -3.43097e-18 0.0332357 -1.88101e-20 -1.35477e-06 -0.0606378 -5.87022e-18 0.00044107 5.37203e-19 0.000881908 8.27095e-20 0.00189109 -2.93904e-20 4.47377e-19 -0.00308957 3.97366e-19 -0.000438832 2.05678e-19 -0.00139358 2.217e-19 -0.000768883 0.000594277 6.44979e-20 0.00257868 1.56193e-19 0.00118692 -9.76462e-19 0.00149106 4.13192e-19 -0.0016212 2.97085e-20 -0.000537626 1.56463e-19 
1612.8 0 -3.56221e-18 0.0345159 -1.47424e-20 3.58837e-05 -0.0600669 -5.8245e-18 0.000376603 5.25623e-19 0.000900863 8.89929e-20 0.00188336 -2.15065e-20 4.54996e-19 -0.00311592 3.84887e-19 -0.000411949 2.03078e-19 -0.00136939 2.1941e-19 -0.000781878 0.00058092 6.37801e-20 0.00252413 1.60692e-19 0.00119103 -9.80752e-19 0.00153207 4.27875e-19 -0.00161659 3.10047e-20 -0.00051907 1.76882e-19 
1613.15 0 -3.68434e-18 0.0357701 -1.08074e-20 6.96474e-05 -0.0594703 -5.77146e-18 0.000310324 5.14403e-19 0.000912383 9.08974e-20 0.00187348 -2.40997e-20 4.64625e-19 -0.00314135 3.71028e-19 -0.000391696 2.07473e-19 -0.00134846 2.07104e-19 -0.000799169 0.000566483 5.68415e-20 0.00247144 1.64361e-19 0.00119715 -9.84548e-19 0.00157594 4.37111e-19 -0.00161165 3.2331e-20 -0.000499097 2.00357e-19 
1613.5 0 -3.80291e-18 0.036997 -6.61492e-21 9.98322e-05 -0.0588471 -5.70774e-18 0.000244569 5.03783e-19 0.000918739 9.71513e-20 0.00186276 -3.81087e-20 4.67915e-19 -0.00316508 3.60921e-19 -0.000378157 2.07929e-19 -0.00133214 2.03067e-19 -0.000817639 0.000551912 6.2813e-20 0.00242139 1.76197e-19 0.00120354 -9.96157e-19 0.00162153 4.38509e-19 -0.00160811 2.95668e-20 -0.00047803 2.21656e-19 
1613.85 0 -3.92079e-18 0.0381967 -3.49604e-22 0.000128251 -0.0581981 -5.64781e-18 0.000180691 4.93496e-19 0.000925798 1.06738e-19 0.00185116 -4.76245e-20 4.78286e-19 -0.00318766 3.51574e-19 -0.000369165 2.1745e-19 -0.00132231 2.00391e-19 -0.000833373 0.000537701 6.69482e-20 0.00237381 1.70207e-19 0.0012097 -9.94122e-19 0.00166654 4.42937e-19 -0.00160508 3.02039e-20 -0.000457718 2.36658e-19 
1614.2 0 -4.04766e-18 0.0393678 -4.07859e-21 0.000155132 -0.0575226 -5.59151e-18 0.000120371 4.73635e-19 0.000937598 1.14589e-19 0.00183736 -6.25071e-20 4.88914e-19 -0.00321232 3.31882e-19 -0.000360423 2.10124e-19 -0.00131627 1.96495e-19 -0.000844295 0.000522364 6.69287e-20 0.00232856 1.73166e-19 0.00121611 -9.9038e-19 0.00171075 4.52677e-19 -0.00160066 2.5291e-20 -0.000439768 2.5092e-19 
1614.55 0 -4.17151e-18 0.0405089 -9.57398e-21 0.000179293 -0.0568164 -5.53271e-18 6.30999e-05 4.48417e-19 0.00095602 1.22388e-19 0.00181941 -7.1442e-20 5.01293e-19 -0.00324267 3.17037e-19 -0.000349294 2.03279e-19 -0.00130927 1.89508e-19 -0.000851957 0.000504955 7.82943e-20 0.00228547 1.80579e-19 0.0012228 -9.84527e-19 0.00175568 4.64571e-19 -0.00159503 1.73927e-20 -0.000424407 2.69555e-19 
1614.9 0 -4.28413e-18 0.0416203 -1.86022e-20 0.000201483 -0.0560797 -5.45725e-18 5.24742e-06 4.13983e-19 0.000979918 1.19032e-19 0.00179623 -7.58777e-20 5.03459e-19 -0.00327929 3.17795e-19 -0.000335531 1.89788e-19 -0.00129795 1.7539e-19 -0.000858636 0.000487541 8.11442e-20 0.00224534 1.86496e-19 0.00122867 -9.81053e-19 0.00180073 4.73058e-19 -0.00158856 1.39941e-20 -0.000412326 2.86263e-19 
1615.25 0 -4.39909e-18 0.0427002 -1.68914e-20 0.000224056 -0.0553166 -5.38099e-18 -5.57274e-05 3.7929e-19 0.00100477 1.27286e-19 0.00177029 -8.68393e-20 5.02809e-19 -0.00332183 3.09844e-19 -0.000321523 1.77257e-19 -0.00128097 1.64057e-19 -0.000864162 0.000472038 9.05714e-20 0.00220835 2.00634e-19 0.00123299 -9.7003e-19 0.00184323 4.74275e-19 -0.0015801 1.9736e-20 -0.000401565 3.06619e-19 
1615.6 0 -4.49969e-18 0.0437448 -1.88295e-20 0.000247074 -0.0545287 -5.30742e-18 -0.000118909 3.57522e-19 0.00102727 1.35995e-19 0.00174634 -9.4559e-20 5.03701e-19 -0.00336913 2.91703e-19 -0.000310389 1.7165e-19 -0.00125898 1.4362e-19 -0.00086459 0.000458107 9.18641e-20 0.00217275 2.14774e-19 0.00123612 -9.77465e-19 0.00188173 4.83395e-19 -0.00156822 2.44988e-20 -0.000389284 3.23787e-19 
1615.95 0 -4.59411e-18 0.0447524 -1.86731e-20 0.000270345 -0.0537147 -5.23114e-18 -0.000182828 3.24769e-19 0.00104815 1.56001e-19 0.00172492 -1.11904e-19 5.06578e-19 -0.00341626 2.71805e-19 -0.000301386 1.58691e-19 -0.00123264 1.30612e-19 -0.000855616 0.000445529 9.47364e-20 0.00213749 2.13015e-19 0.00123862 -9.73282e-19 0.00191696 4.93835e-19 -0.00155146 2.31867e-20 -0.000374424 3.38968e-19 
1616.3 0 -4.69727e-18 0.0457256 -1.81207e-20 0.000296178 -0.052876 -5.15438e-18 -0.0002467 3.11146e-19 0.00106847 1.65577e-19 0.00170227 -1.24875e-19 5.10176e-19 -0.00345912 2.62163e-19 -0.000292991 1.45719e-19 -0.00119884 1.32932e-19 -0.000835643 0.000434834 1.00465e-19 0.00210143 2.22305e-19 0.00123992 -9.82015e-19 0.00194902 5.0673e-19 -0.00152824 3.51458e-20 -0.000357526 3.55324e-19 
1616.65 0 -4.79832e-18 0.0466667 -2.44652e-20 0.000326464 -0.052017 -5.07354e-18 -0.000309155 2.87008e-19 0.0010898 1.64437e-19 0.001676 -1.32232e-19 5.11501e-19 -0.00349646 2.62944e-19 -0.000284021 1.38229e-19 -0.0011567 1.23304e-19 -0.000807208 0.000425655 9.73886e-20 0.00206215 2.20782e-19 0.00123901 -9.8374e-19 0.0019777 5.07859e-19 -0.0015007 4.60873e-20 -0.000340222 3.77672e-19 
1617 0 -4.8971e-18 0.0475746 -2.1943e-20 0.000361137 -0.0511375 -4.9695e-18 -0.000370389 2.72526e-19 0.00111375 1.5817e-19 0.00164502 -1.53691e-19 5.11303e-19 -0.00352847 2.54798e-19 -0.000275325 1.38356e-19 -0.00111369 1.06282e-19 -0.000772629 0.000416205 1.00681e-19 0.00201937 2.07716e-19 0.00123406 -9.9559e-19 0.00200204 5.23312e-19 -0.00147214 5.14091e-20 -0.000322729 3.92376e-19 
1617.35 0 -4.99482e-18 0.0484486 -1.82552e-20 0.000399263 -0.0502336 -4.88198e-18 -0.000430493 2.58362e-19 0.00113883 1.60269e-19 0.00161037 -1.63825e-19 5.02216e-19 -0.00355601 2.52459e-19 -0.000269685 1.30601e-19 -0.00107677 1.10177e-19 -0.000732061 0.000403757 9.51478e-20 0.00197451 1.97084e-19 0.0012247 -1.0108e-18 0.00202191 5.22177e-19 -0.00144352 5.60228e-20 -0.000305716 4.06199e-19 
1617.7 0 -5.08001e-18 0.0492897 -1.45655e-20 0.00043995 -0.0493017 -4.79525e-18 -0.000487616 2.42701e-19 0.00116291 1.66671e-19 0.00157394 -1.64537e-19 5.09142e-19 -0.0035804 2.5226e-19 -0.00026748 1.34795e-19 -0.00104815 1.16805e-19 -0.000687727 0.000386799 9.53021e-20 0.00192928 1.78456e-19 0.0012127 -1.02961e-18 0.00203786 5.24435e-19 -0.0014169 5.08658e-20 -0.000290418 4.10348e-19 
1618.05 0 -5.15891e-18 0.0500995 -1.99477e-20 0.00048225 -0.0483425 -4.70408e-18 -0.000542811 2.30809e-19 0.00118424 1.53474e-19 0.00153689 -1.6316e-19 5.21265e-19 -0.00360145 2.63935e-19 -0.000268651 1.39438e-19 -0.001029 1.22115e-19 -0.000643316 0.000367152 9.52955e-20 0.00188403 1.72868e-19 0.00119953 -1.04133e-18 0.00205025 5.29953e-19 -0.00139309 5.08139e-20 -0.000276753 4.23857e-19 
1618.4 0 -5.23045e-18 0.0508773 -2.50508e-20 0.000525475 -0.0473603 -4.6033e-18 -0.000600221 2.19262e-19 0.00120234 1.48447e-19 0.00149932 -1.66053e-19 5.23177e-19 -0.00361742 2.80525e-19 -0.00027612 1.53389e-19 -0.00101819 1.26136e-19 -0.000600992 0.000347435 8.17031e-20 0.00183873 1.5808e-19 0.00118558 -1.0477e-18 0.00205887 5.26985e-19 -0.00137052 6.09499e-20 -0.000262774 4.38955e-19 
1618.75 0 -5.30475e-18 0.0516191 -3.44802e-20 0.000569541 -0.0463562 -4.49994e-18 -0.000661259 2.1516e-19 0.00121594 1.44194e-19 0.00146054 -1.65588e-19 5.26849e-19 -0.00362719 2.90608e-19 -0.000293936 1.50973e-19 -0.00101146 1.24038e-19 -0.000558474 0.000328694 7.72027e-20 0.00179356 1.50025e-19 0.00117007 -1.05586e-18 0.00206389 5.33042e-19 -0.00135019 6.99196e-20 -0.000248555 4.54224e-19 
1619.1 0 -5.37821e-18 0.0523217 -4.40379e-20 0.000614766 -0.0453276 -4.39875e-18 -0.000723547 2.08578e-19 0.00122397 1.3213e-19 0.00142012 -1.73591e-19 5.37349e-19 -0.00362912 2.95934e-19 -0.000320042 1.39942e-19 -0.0010069 1.2408e-19 -0.000514508 0.000311157 7.15181e-20 0.00174735 1.57503e-19 0.00115264 -1.05687e-18 0.00206706 5.35529e-19 -0.00133399 8.10051e-20 -0.000236587 4.67476e-19 
1619.45 0 -5.43826e-18 0.052984 -4.48659e-20 0.00066084 -0.044273 -4.29346e-18 -0.000782554 1.99108e-19 0.00122593 1.28552e-19 0.00137631 -1.80298e-19 5.438e-19 -0.00362288 3.21755e-19 -0.000348498 1.2534e-19 -0.0010021 1.18777e-19 -0.000471312 0.000296105 7.82316e-20 0.00170001 1.59962e-19 0.00113314 -1.06066e-18 0.00206867 5.35247e-19 -0.00131917 8.74802e-20 -0.000227201 4.72399e-19 
1619.8 0 -5.49414e-18 0.0536074 -4.97433e-20 0.000705939 -0.0431937 -4.19463e-18 -0.000835611 1.77332e-19 0.0012227 1.30189e-19 0.00132705 -1.92652e-19 5.57416e-19 -0.0036095 3.31345e-19 -0.000375125 1.15273e-19 -0.000992587 1.09261e-19 -0.000428993 0.000284462 8.79413e-20 0.00165248 1.71153e-19 0.0011105 -1.05517e-18 0.0020675 5.36713e-19 -0.00130353 8.70105e-20 -0.000220582 4.64679e-19 
1620.15 0 -5.55193e-18 0.0541953 -5.13566e-20 0.000749704 -0.0420962 -4.07192e-18 -0.00088017 1.5214e-19 0.00121796 1.16229e-19 0.0012733 -2.05669e-19 5.64664e-19 -0.00358878 3.36799e-19 -0.000399398 1.23512e-19 -0.000976715 8.89552e-20 -0.000384443 0.000275764 9.12044e-20 0.00160498 1.75472e-19 0.00108444 -1.05348e-18 0.00206376 5.38073e-19 -0.00128739 8.92811e-20 -0.000216468 4.56881e-19 
1620.5 0 -5.60779e-18 0.054749 -4.6356e-20 0.000792965 -0.0409883 -3.95906e-18 -0.000912869 1.24562e-19 0.0012154 1.00642e-19 0.00121788 -2.04772e-19 5.70838e-19 -0.00356172 3.26043e-19 -0.000422201 1.34687e-19 -0.000955668 7.90054e-20 -0.000337507 0.000270257 9.39926e-20 0.001555 1.67399e-19 0.0010561 -1.0556e-18 0.00205853 5.38504e-19 -0.00127094 9.1588e-20 -0.000213618 4.43765e-19 
1620.85 0 -5.67561e-18 0.0552656 -4.76528e-20 0.00083577 -0.0398721 -3.848e-18 -0.000932096 1.02975e-19 0.0012162 9.50309e-20 0.00116246 -2.13272e-19 5.65117e-19 -0.00352829 3.18358e-19 -0.00044332 1.35673e-19 -0.000932396 8.65693e-20 -0.000291376 0.00026781 9.72907e-20 0.00150148 1.69089e-19 0.00102708 -1.04835e-18 0.00205099 5.41235e-19 -0.00125331 1.03903e-19 -0.000209859 4.28736e-19 
1621.2 0 -5.7351e-18 0.0557412 -4.01133e-20 0.000879576 -0.0387422 -3.73824e-18 -0.000937072 9.498e-20 0.00121809 9.49984e-20 0.00110576 -2.29273e-19 5.62806e-19 -0.00348628 2.93606e-19 -0.000462963 1.29711e-19 -0.000909133 9.18441e-20 -0.000246079 0.00026803 1.04608e-19 0.00144649 1.78128e-19 0.000997445 -1.06422e-18 0.0020388 5.42085e-19 -0.00123356 1.06998e-19 -0.000204595 4.19848e-19 
1621.55 0 -5.79692e-18 0.0561759 -2.8577e-20 0.000925501 -0.037595 -3.62544e-18 -0.000928854 9.92276e-20 0.0012192 9.2207e-20 0.00104834 -2.44047e-19 5.62507e-19 -0.00343783 2.80183e-19 -0.000479474 1.2214e-19 -0.00088553 8.09235e-20 -0.000198106 0.000269891 1.0223e-19 0.00139007 1.78102e-19 0.000965937 -1.06752e-18 0.00202181 5.35302e-19 -0.00121249 1.02681e-19 -0.00020075 4.17463e-19 
1621.9 0 -5.85461e-18 0.056573 -2.20468e-20 0.000971164 -0.0364324 -3.50041e-18 -0.000910362 1.09478e-19 0.00122123 1.02555e-19 0.000992036 -2.62105e-19 5.75216e-19 -0.00338825 2.73695e-19 -0.000488502 1.28847e-19 -0.000860702 6.89889e-20 -0.000144357 0.000271308 1.09738e-19 0.00133006 1.65797e-19 0.00093299 -1.09075e-18 0.00200212 5.19047e-19 -0.00119166 9.84806e-20 -0.000200146 4.24756e-19 
1622.25 0 -5.90448e-18 0.0569346 -1.37213e-20 0.00101495 -0.0352612 -3.39198e-18 -0.000884802 1.23741e-19 0.00122601 1.12983e-19 0.000935807 -2.6984e-19 5.79444e-19 -0.00333794 2.70174e-19 -0.000488584 1.24474e-19 -0.000834834 6.18032e-20 -8.4096e-05 0.000273248 1.04256e-19 0.00126585 1.71653e-19 0.000898597 -1.09585e-18 0.00198049 5.04821e-19 -0.00117136 9.42474e-20 -0.00020135 4.3118e-19 
1622.6 0 -5.95523e-18 0.0572597 -1.12853e-20 0.00105705 -0.0340867 -3.26716e-18 -0.00085537 1.29284e-19 0.00123115 1.0456e-19 0.000880432 -2.75544e-19 5.87036e-19 -0.0032828 2.60458e-19 -0.000481849 1.30054e-19 -0.000808357 5.41145e-20 -1.86e-05 0.000278678 1.11643e-19 0.00119931 1.6295e-19 0.000862316 -1.09204e-18 0.00195508 4.93167e-19 -0.00115085 8.96641e-20 -0.000203477 4.32572e-19 
1622.95 0 -5.99691e-18 0.057548 7.15064e-21 0.00109887 -0.032908 -3.15581e-18 -0.00082374 1.35917e-19 0.00123326 1.08227e-19 0.00082802 -2.77277e-19 5.81098e-19 -0.00321789 2.5282e-19 -0.00046847 1.20832e-19 -0.000781471 4.9597e-20 5.00752e-05 0.000288661 1.21955e-19 0.00113223 1.62178e-19 0.00082463 -1.09328e-18 0.00192437 4.76183e-19 -0.0011303 7.97994e-20 -0.000207205 4.26611e-19 
1623.3 0 -6.0471e-18 0.0578013 1.60392e-20 0.00114272 -0.0317238 -3.02806e-18 -0.000790012 1.49115e-19 0.00123226 1.13405e-19 0.000777819 -2.67715e-19 5.76718e-19 -0.00314321 2.42032e-19 -0.00044653 1.29629e-19 -0.000753769 4.15905e-20 0.000117697 0.000301 1.37668e-19 0.00106548 1.64268e-19 0.000786837 -1.08884e-18 0.00188875 4.59829e-19 -0.0011105 6.73632e-20 -0.000212645 4.22086e-19 
1623.65 0 -6.09343e-18 0.05802 1.85351e-20 0.00118888 -0.030534 -2.91105e-18 -0.000753406 1.69558e-19 0.00123086 1.10992e-19 0.000727412 -2.7307e-19 5.69793e-19 -0.00306323 2.30673e-19 -0.000416198 1.23679e-19 -0.000724176 4.07323e-20 0.000180889 0.000312194 1.39255e-19 0.000999669 1.59461e-19 0.000749711 -1.08938e-18 0.00184901 4.58255e-19 -0.00109192 5.79551e-20 -0.000219669 4.25206e-19 
1624 0 -6.11894e-18 0.0582026 4.48519e-21 0.00123557 -0.0293362 -2.78658e-18 -0.000712052 1.5927e-19 0.00123152 1.12935e-19 0.000677128 -2.80839e-19 5.51916e-19 -0.00298076 2.25408e-19 -0.000376573 1.22112e-19 -0.000690671 2.87513e-20 0.000240254 0.000321396 1.46891e-19 0.000935054 1.56181e-19 0.000712943 -1.09041e-18 0.00180687 4.40847e-19 -0.00107365 6.1857e-20 -0.000229756 4.22114e-19 
1624.35 0 -6.13425e-18 0.0583491 -3.03689e-21 0.00128102 -0.0281267 -2.66816e-18 -0.000664714 1.59487e-19 0.00123567 1.19606e-19 0.000630207 -2.95557e-19 5.36291e-19 -0.00289728 1.95683e-19 -0.000324951 1.20159e-19 -0.000649944 1.26391e-20 0.000296042 0.000330511 1.56317e-19 0.00087243 1.48157e-19 0.000676988 -1.07858e-18 0.00176447 4.29953e-19 -0.00105403 5.74052e-20 -0.000242622 4.15156e-19 
1624.7 0 -6.15847e-18 0.0584624 -9.4053e-21 0.00132423 -0.0269058 -2.54626e-18 -0.000612476 1.5221e-19 0.00124302 1.31448e-19 0.000586734 -3.10191e-19 5.14516e-19 -0.00281589 1.72e-19 -0.000264222 1.13795e-19 -0.000601051 -2.43173e-21 0.000347043 0.000340395 1.44885e-19 0.000812048 1.43567e-19 0.000643333 -1.05977e-18 0.00172237 4.13426e-19 -0.00103221 5.14129e-20 -0.000256611 4.10078e-19 
1625.05 0 -6.17809e-18 0.0585449 -9.87704e-21 0.0013652 -0.0256792 -2.42003e-18 -0.000556362 1.36693e-19 0.00125284 1.36467e-19 0.000544836 -3.14603e-19 4.9264e-19 -0.0027377 1.46742e-19 -0.000200194 9.74379e-20 -0.000546271 -1.19126e-20 0.000392573 0.000349887 1.36314e-19 0.000753373 1.31323e-19 0.000612957 -1.04048e-18 0.00168123 4.09578e-19 -0.00100754 5.17321e-20 -0.000271654 4.07534e-19 
1625.4 0 -6.17923e-18 0.0585966 -9.43169e-21 0.00140449 -0.024453 -2.30221e-18 -0.000496123 1.37923e-19 0.00126415 1.49732e-19 0.000506763 -3.23009e-19 4.62531e-19 -0.00266476 1.28096e-19 -0.000137056 9.18553e-20 -0.000487648 -8.29135e-21 0.000434433 0.000358877 1.26628e-19 0.000697106 1.30283e-19 0.000586414 -1.02453e-18 0.00164168 4.04154e-19 -0.000980079 5.23155e-20 -0.000287349 4.2052e-19 
1625.75 0 -6.17896e-18 0.0586164 -5.38927e-21 0.00144165 -0.023229 -2.18165e-18 -0.000431256 1.39418e-19 0.00127416 1.65802e-19 0.000476339 -3.32395e-19 4.44393e-19 -0.00260094 1.05477e-19 -7.56819e-05 8.01669e-20 -0.000424287 -3.35453e-21 0.000477906 0.000368022 1.25884e-19 0.000643588 1.27679e-19 0.000563261 -1.00645e-18 0.00160278 3.81633e-19 -0.000949874 5.52918e-20 -0.000302387 4.28821e-19 
1626.1 0 -6.17403e-18 0.0586027 -1.65704e-20 0.00147657 -0.0220048 -2.05752e-18 -0.000362579 1.45957e-19 0.0012823 1.65648e-19 0.000453842 -3.31104e-19 4.35139e-19 -0.00254752 9.11227e-20 -1.5791e-05 6.62779e-20 -0.000357237 5.2115e-21 0.000527128 0.000377204 1.25875e-19 0.000591541 1.0949e-19 0.000542049 -9.91452e-19 0.00156327 3.61819e-19 -0.000918507 6.92873e-20 -0.00031425 4.35474e-19 
1626.45 0 -6.17822e-18 0.058554 -2.31556e-20 0.00150976 -0.0207773 -1.92637e-18 -0.000292019 1.52822e-19 0.00129075 1.54265e-19 0.000436692 -3.25026e-19 4.33399e-19 -0.00250459 7.08249e-20 4.0723e-05 6.38286e-20 -0.000293971 1.14077e-20 0.000579983 0.000386848 1.2617e-19 0.000539854 1.04835e-19 0.000520703 -9.80458e-19 0.00152309 3.42585e-19 -0.000888267 8.38377e-20 -0.000322703 4.40984e-19 
1626.8 0 -6.16873e-18 0.058472 -1.94806e-20 0.00154158 -0.0195463 -1.80568e-18 -0.000220924 1.5718e-19 0.0012972 1.55582e-19 0.000425344 -3.13834e-19 4.23201e-19 -0.0024712 6.24321e-20 9.07873e-05 6.29674e-20 -0.000239362 7.42753e-21 0.000632116 0.000397466 1.34403e-19 0.000488185 1.07887e-19 0.00049594 -9.61478e-19 0.00148298 3.38978e-19 -0.000859457 1.00531e-19 -0.00032874 4.52965e-19 
1627.15 0 -6.15292e-18 0.0583596 -2.71918e-20 0.00157204 -0.0183153 -1.67241e-18 -0.000148232 1.64776e-19 0.00129515 1.57934e-19 0.000420218 -3.11867e-19 4.12914e-19 -0.00244399 6.62027e-20 0.000131304 6.85078e-20 -0.000191517 -5.09096e-22 0.000682781 0.000408464 1.32441e-19 0.000434936 1.06909e-19 0.000466216 -9.47042e-19 0.00144273 3.36175e-19 -0.000831639 1.02802e-19 -0.000332871 4.49598e-19 
1627.5 0 -6.1389e-18 0.0582172 -3.87363e-20 0.00160167 -0.0170864 -1.53264e-18 -7.31248e-05 1.57921e-19 0.00128436 1.78028e-19 0.000416016 -3.04426e-19 4.00749e-19 -0.00242083 7.05134e-20 0.000162005 6.66647e-20 -0.000147057 -1.84804e-20 0.000732392 0.000419963 1.14957e-19 0.000379058 9.95375e-20 0.000432622 -9.3666e-19 0.00140058 3.25971e-19 -0.000804249 1.16403e-19 -0.000335923 4.42796e-19 
1627.85 0 -6.12313e-18 0.0580436 -4.27682e-20 0.00163104 -0.0158583 -1.3967e-18 -4.51553e-07 1.5292e-19 0.00127112 1.96808e-19 0.000406503 -3.06919e-19 4.10735e-19 -0.00240268 6.63801e-20 0.000184903 5.92425e-20 -0.00010389 -2.91999e-20 0.000779736 0.000432211 1.01077e-19 0.000322107 9.67092e-20 0.000396323 -9.33869e-19 0.00135572 3.13626e-19 -0.000776994 1.29031e-19 -0.000338046 4.46037e-19 
1628.2 0 -6.10115e-18 0.0578394 -4.42403e-20 0.00166005 -0.014631 -1.25547e-18 6.41408e-05 1.56354e-19 0.00126039 1.98088e-19 0.000390686 -3.09509e-19 4.02628e-19 -0.00238766 5.23239e-20 0.000202763 5.86477e-20 -6.12932e-05 -3.41224e-20 0.00082283 0.000444213 1.04542e-19 0.000266308 9.80715e-20 0.000357034 -9.31093e-19 0.00131031 2.98408e-19 -0.000749908 1.31269e-19 -0.000340111 4.41908e-19 
1628.55 0 -6.06651e-18 0.0576053 -3.19365e-20 0.00168919 -0.0134069 -1.11165e-18 0.000121719 1.59033e-19 0.00125309 2.21504e-19 0.000372949 -3.14634e-19 3.90792e-19 -0.00237256 3.19338e-20 0.000221046 5.51064e-20 -2.02957e-05 -4.47076e-20 0.000857646 0.000455507 1.09902e-19 0.000212874 8.82685e-20 0.000314919 -9.33662e-19 0.0012668 2.98945e-19 -0.000723819 1.30453e-19 -0.000343911 4.43963e-19 
1628.9 0 -6.04311e-18 0.0573404 -2.39382e-20 0.00171865 -0.0121887 -9.84241e-19 0.000177561 1.67046e-19 0.00124756 2.21199e-19 0.000355388 -3.1987e-19 3.82544e-19 -0.00235708 2.09978e-20 0.000244452 3.78517e-20 1.57071e-05 -5.07735e-20 0.000878451 0.000466978 1.16724e-19 0.000161235 7.88053e-20 0.000272308 -9.28558e-19 0.00122625 3.05863e-19 -0.000697452 1.3179e-19 -0.000348794 4.40958e-19 
1629.25 0 -6.0378e-18 0.0570429 -3.27698e-20 0.00174802 -0.0109757 -8.50416e-19 0.000234875 1.72488e-19 0.0012426 2.25526e-19 0.000335291 -3.19365e-19 3.78609e-19 -0.00234144 1.14817e-20 0.000271645 2.23707e-20 4.59454e-05 -5.11274e-20 0.000883367 0.000479193 1.25714e-19 0.000110041 7.44534e-20 0.000231544 -9.13905e-19 0.00118843 3.14873e-19 -0.000668249 1.3405e-19 -0.00035495 4.3911e-19 
1629.6 0 -6.00993e-18 0.0567128 -3.75494e-20 0.00177713 -0.00976379 -7.15964e-19 0.000293123 1.819e-19 0.00123845 2.23451e-19 0.000310781 -3.21479e-19 3.69145e-19 -0.00232334 1.24196e-20 0.000299433 2.39429e-21 7.3101e-05 -5.08501e-20 0.00087562 0.000491295 1.39123e-19 5.96875e-05 7.10855e-20 0.000193008 -9.12248e-19 0.00115321 3.12995e-19 -0.000636752 1.31812e-19 -0.000364114 4.35478e-19 
1629.95 0 -5.98361e-18 0.0563536 -4.20291e-20 0.00180668 -0.00855391 -5.79181e-19 0.0003503 1.78864e-19 0.00123767 2.2523e-19 0.000284196 -3.23107e-19 3.6139e-19 -0.00229929 3.59574e-21 0.000325 -9.83264e-21 9.91453e-05 -4.89511e-20 0.00085659 0.000502154 1.59441e-19 1.14578e-05 5.73735e-20 0.00015674 -9.09451e-19 0.00112148 3.02028e-19 -0.000605061 1.20949e-19 -0.000374611 4.36891e-19 
1630.3 0 -5.95315e-18 0.0559679 -4.16026e-20 0.00183726 -0.0073536 -4.58072e-19 0.000403293 1.75545e-19 0.00124379 2.25639e-19 0.000259934 -3.21332e-19 3.50116e-19 -0.00226779 -6.25231e-21 0.000343644 -2.27707e-20 0.000124193 -5.69207e-20 0.000827026 0.000511181 1.8017e-19 -3.38121e-05 5.69632e-20 0.000123036 -9.05743e-19 0.00109277 3.0488e-19 -0.00057352 1.18441e-19 -0.000383043 4.38716e-19 
1630.65 0 -5.90877e-18 0.0555563 -4.66331e-20 0.00186789 -0.00616961 -3.40847e-19 0.000448846 1.52886e-19 0.00125583 2.22718e-19 0.000240133 -3.23144e-19 3.43024e-19 -0.00222803 -1.71266e-20 0.000352797 -3.22092e-20 0.000150056 -4.4888e-20 0.000791388 0.000517587 2.00184e-19 -7.63529e-05 4.4392e-20 9.11879e-05 -9.02371e-19 0.0010658 2.97547e-19 -0.000540121 1.22279e-19 -0.000388541 4.32631e-19 
1631 0 -5.87313e-18 0.0551194 -4.3883e-20 0.00189762 -0.00500345 -2.24678e-19 0.000486546 1.32207e-19 0.00126884 2.24463e-19 0.000223249 -3.13191e-19 3.31239e-19 -0.00218051 -2.98397e-20 0.000353725 -4.35968e-20 0.000178647 -3.08907e-20 0.000754954 0.000521613 2.01392e-19 -0.000117245 4.23535e-20 5.96313e-05 -9.10483e-19 0.00103885 2.93497e-19 -0.000504272 1.08511e-19 -0.000390295 4.29376e-19 
1631.35 0 -5.83105e-18 0.0546586 -4.24425e-20 0.00192591 -0.00385332 -1.06768e-19 0.000518292 1.14146e-19 0.00127895 2.19452e-19 0.000206474 -3.11862e-19 3.26046e-19 -0.00212722 -3.11492e-20 0.000347262 -4.4222e-20 0.000207858 -1.99931e-20 0.000720601 0.000523495 1.89759e-19 -0.0001567 3.93509e-20 2.69154e-05 -9.13939e-19 0.00101049 3.08359e-19 -0.000467195 9.62248e-20 -0.000388613 4.17038e-19 
1631.7 0 -5.79325e-18 0.0541737 -3.9705e-20 0.0019532 -0.0027158 1.27946e-20 0.00054735 8.67112e-20 0.00128369 2.28158e-19 0.000188728 -3.00053e-19 3.08653e-19 -0.00206841 -2.94503e-20 0.000338343 -5.72916e-20 0.000236128 -1.30794e-20 0.000690341 0.000523497 1.88792e-19 -0.000195435 4.15923e-20 -5.8122e-06 -9.07084e-19 0.000980345 3.08653e-19 -0.000430355 9.482e-20 -0.00038587 4.16732e-19 
1632.05 0 -5.74992e-18 0.0536635 -2.93912e-20 0.0019784 -0.00158701 1.25652e-19 0.000575919 6.95665e-20 0.00128031 2.41299e-19 0.000166805 -2.86847e-19 2.98107e-19 -0.00200336 -3.81658e-20 0.000333948 -7.28315e-20 0.000263859 -8.03743e-21 0.00066618 0.000522828 1.87826e-19 -0.000235447 3.23111e-20 -3.66329e-05 -9.02584e-19 0.00094788 3.1051e-19 -0.000394543 1.03431e-19 -0.000382325 4.1369e-19 
1632.4 0 -5.70324e-18 0.0531265 -2.10871e-20 0.00199934 -0.00046516 2.39946e-19 0.000603949 5.49751e-20 0.00126775 2.50496e-19 0.000136352 -2.80741e-19 2.86992e-19 -0.00193138 -4.50346e-20 0.000334768 -8.5859e-20 0.000292435 -9.21178e-21 0.000648203 0.000522727 2.01113e-19 -0.000277946 2.75824e-20 -6.72939e-05 -9.08637e-19 0.000911623 3.18156e-19 -0.000359248 1.16617e-19 -0.000376878 4.13202e-19 
1632.75 0 -5.64047e-18 0.0525619 -1.83412e-20 0.00201618 0.000649681 3.59389e-19 0.000631565 4.20124e-20 0.00124694 2.49793e-19 9.6562e-05 -2.70275e-19 2.77532e-19 -0.00185305 -4.67055e-20 0.000336746 -8.46135e-20 0.000322007 -1.32365e-20 0.000636163 0.000524023 1.96802e-19 -0.000321342 1.58324e-20 -9.9741e-05 -8.99049e-19 0.000871166 3.13058e-19 -0.000324917 1.2496e-19 -0.000369298 4.10352e-19 
1633.1 0 -5.57942e-18 0.0519699 -1.51198e-20 0.00202955 0.00175704 4.68452e-19 0.000659417 3.01141e-20 0.00121886 2.43938e-19 4.87601e-05 -2.61031e-19 2.62284e-19 -0.00177108 -4.76022e-20 0.000336797 -8.95495e-20 0.000350846 -1.91114e-20 0.000629131 0.000526467 1.93076e-19 -0.000362775 1.41021e-20 -0.000132824 -8.80705e-19 0.000829231 3.00517e-19 -0.00029092 1.48288e-19 -0.000362571 4.13579e-19 
1633.45 0 -5.51244e-18 0.0513527 -9.47961e-21 0.00203907 0.0028553 5.88144e-19 0.000685916 1.77623e-20 0.00118412 2.36178e-19 -1.85656e-06 -2.53031e-19 2.42156e-19 -0.00168863 -5.19263e-20 0.000336462 -9.39539e-20 0.000380005 -2.32406e-20 0.000624974 0.000528418 1.94004e-19 -0.000402091 1.13304e-20 -0.000163845 -8.63799e-19 0.000788306 2.89432e-19 -0.000255836 1.48289e-19 -0.000359882 4.16454e-19 
1633.8 0 -5.44873e-18 0.0507115 1.88845e-21 0.00204511 0.00394274 6.91103e-19 0.000709215 1.21098e-20 0.00114362 2.42213e-19 -4.83269e-05 -2.50187e-19 2.22438e-19 -0.00160639 -5.6633e-20 0.000338298 -9.47788e-20 0.000409246 -4.64178e-20 0.000622862 0.000527996 1.97977e-19 -0.000441706 8.0556e-21 -0.000190988 -8.44612e-19 0.000748636 2.81054e-19 -0.000220312 1.41473e-19 -0.000360613 4.07097e-19 
1634.15 0 -5.37501e-18 0.0500448 1.25178e-20 0.00204951 0.00502112 7.96285e-19 0.000729085 7.97683e-22 0.00110026 2.46653e-19 -8.79594e-05 -2.52594e-19 2.01521e-19 -0.00152328 -5.84973e-20 0.000340922 -1.05871e-19 0.00043486 -6.48767e-20 0.000624291 0.000525188 2.09557e-19 -0.000482842 1.08065e-20 -0.000214693 -8.22276e-19 0.000708823 2.7275e-19 -0.000184342 1.40116e-19 -0.000364248 4.06979e-19 
1634.5 0 -5.30738e-18 0.0493519 1.48036e-20 0.00205397 0.00609165 9.07371e-19 0.000743922 -1.88599e-20 0.00105727 2.29732e-19 -0.000120858 -2.51776e-19 1.95602e-19 -0.00143805 -6.14886e-20 0.000341887 -1.0307e-19 0.000455518 -7.79498e-20 0.000632649 0.00052189 2.21828e-19 -0.00052511 -9.83237e-22 -0.000234626 -8.06023e-19 0.000667385 2.52481e-19 -0.000147972 1.45388e-19 -0.000370559 4.03973e-19 
1634.85 0 -5.23952e-18 0.0486343 1.29847e-20 0.0020576 0.00715213 1.01632e-18 0.000753641 -3.60763e-20 0.00101541 2.25872e-19 -0.000148445 -2.43387e-19 1.87919e-19 -0.00135219 -5.40029e-20 0.000339695 -1.01872e-19 0.00047372 -9.39337e-20 0.000650526 0.000519236 2.22007e-19 -0.000568284 -1.8302e-20 -0.000249997 -7.77382e-19 0.000625623 2.43737e-19 -0.000112784 1.58144e-19 -0.000376736 3.88747e-19 
1635.2 0 -5.17242e-18 0.0478953 9.03726e-21 0.00205713 0.00819951 1.13125e-18 0.000760081 -5.02922e-20 0.000972922 2.03623e-19 -0.000172263 -2.46879e-19 1.80646e-19 -0.00126809 -4.92527e-20 0.000332806 -8.50662e-20 0.000493731 -1.02227e-19 0.000675333 0.000517024 2.16608e-19 -0.000611854 -3.17473e-20 -0.00026292 -7.57951e-19 0.000586281 2.43593e-19 -8.01372e-05 1.62997e-19 -0.000379029 3.68997e-19 
1635.55 0 -5.10944e-18 0.0471361 5.76603e-21 0.00205118 0.00923307 1.2347e-18 0.000762751 -6.33793e-20 0.00092839 2.00667e-19 -0.00019233 -2.48715e-19 1.70233e-19 -0.00118566 -4.96537e-20 0.000321423 -7.43177e-20 0.000518087 -1.05031e-19 0.00070159 0.000514015 2.01115e-19 -0.000654437 -3.96043e-20 -0.000276052 -7.30079e-19 0.000549506 2.4503e-19 -5.05766e-05 1.65466e-19 -0.000376462 3.50371e-19 
1635.9 0 -5.02742e-18 0.0463558 -3.46503e-21 0.0020414 0.0102563 1.33265e-18 0.000761836 -7.72727e-20 0.000887376 1.91769e-19 -0.000207672 -2.53237e-19 1.60682e-19 -0.00110653 -5.72617e-20 0.000309412 -7.43181e-20 0.000545776 -1.05364e-19 0.000726493 0.000509729 1.83354e-19 -0.000694294 -4.01048e-20 -0.000290122 -6.94973e-19 0.000514707 2.46903e-19 -2.2707e-05 1.70241e-19 -0.000370022 3.35425e-19 
1636.25 0 -4.94401e-18 0.0455548 -1.07844e-20 0.00202879 0.0112713 1.44278e-18 0.000760433 -9.53398e-20 0.000859259 1.88452e-19 -0.000220839 -2.5604e-19 1.4684e-19 -0.00103409 -6.24698e-20 0.00029786 -7.16157e-20 0.000574458 -9.43264e-20 0.000749797 0.000503685 1.68889e-19 -0.000729331 -3.7278e-20 -0.000304601 -6.7175e-19 0.000481335 2.43172e-19 6.53419e-06 1.75193e-19 -0.000360685 3.24844e-19 
1636.6 0 -4.87103e-18 0.0447335 -1.68167e-20 0.00201427 0.0122756 1.5469e-18 0.000762353 -1.1586e-19 0.000845609 1.92906e-19 -0.000238347 -2.59434e-19 1.43358e-19 -0.000969797 -7.49951e-20 0.000285955 -7.46136e-20 0.000602232 -8.69647e-20 0.000771883 0.000496743 1.48306e-19 -0.000760831 -2.59603e-20 -0.000320646 -6.43034e-19 0.00044855 2.41129e-19 3.84565e-05 1.74607e-19 -0.000350561 3.07337e-19 
1636.95 0 -4.78273e-18 0.0438916 -2.3329e-20 0.00199833 0.0132639 1.6505e-18 0.000769067 -1.25286e-19 0.00084085 1.80632e-19 -0.000261843 -2.63298e-19 1.45027e-19 -0.00091321 -9.13324e-20 0.000276489 -8.77743e-20 0.000625466 -7.94646e-20 0.000791854 0.000490563 1.11448e-19 -0.000792687 -2.48962e-20 -0.000338637 -6.17333e-19 0.000415571 2.36109e-19 7.09021e-05 1.71349e-19 -0.000339651 2.85897e-19 
1637.3 0 -4.69053e-18 0.0430291 -3.98758e-20 0.00198014 0.0142308 1.74162e-18 0.000778468 -1.50601e-19 0.000839216 1.79227e-19 -0.000289278 -2.66672e-19 1.34709e-19 -0.000860782 -9.58159e-20 0.00027103 -8.03502e-20 0.00063913 -7.75546e-20 0.000808689 0.000486033 9.16472e-20 -0.000826391 -2.16857e-20 -0.000355492 -5.9237e-19 0.000382791 2.25113e-19 0.00010175 1.65276e-19 -0.000326241 2.55666e-19 
1637.65 0 -4.59559e-18 0.0421463 -4.35156e-20 0.0019601 0.0151762 1.83276e-18 0.00078432 -1.62909e-19 0.000836187 1.72895e-19 -0.000319878 -2.7572e-19 1.28179e-19 -0.00080706 -1.16981e-19 0.000269728 -6.93039e-20 0.000644581 -7.69463e-20 0.000823081 0.000482344 7.2471e-20 -0.000860189 -2.6426e-20 -0.000369776 -5.62273e-19 0.000351429 2.13095e-19 0.000130608 1.70837e-19 -0.000311361 2.30919e-19 
1638 0 -4.49067e-18 0.0412447 -4.70101e-20 0.00194018 0.0161046 1.91781e-18 0.000783798 -1.75734e-19 0.000830698 1.63746e-19 -0.000351388 -2.75417e-19 1.13295e-19 -0.000748244 -1.30705e-19 0.000274257 -6.24994e-20 0.000646777 -8.38381e-20 0.000838379 0.00047702 6.92886e-20 -0.000892594 -2.92401e-20 -0.000380962 -5.48989e-19 0.000321665 2.04845e-19 0.000155763 1.68664e-19 -0.000297297 2.05754e-19 
1638.35 0 -4.37711e-18 0.0403278 -4.8703e-20 0.00192159 0.0170163 2.00921e-18 0.00077951 -1.93426e-19 0.000824782 1.55182e-19 -0.000380054 -2.69024e-19 1.09245e-19 -0.000684531 -1.47349e-19 0.000286574 -5.85585e-20 0.00064792 -8.98893e-20 0.000857715 0.000469369 6.74762e-20 -0.000921194 -2.74108e-20 -0.000386997 -5.27548e-19 0.000293122 1.91867e-19 0.000175901 1.75337e-19 -0.000285095 1.66091e-19 
1638.7 0 -4.26373e-18 0.0393969 -5.89505e-20 0.00190157 0.0179073 2.11049e-18 0.000773073 -2.08552e-19 0.000820722 1.53856e-19 -0.000403678 -2.62791e-19 8.98787e-20 -0.000617771 -1.63878e-19 0.000306664 -7.88153e-20 0.00065021 -1.02521e-19 0.000882018 0.000460587 5.62608e-20 -0.000944421 -2.44694e-20 -0.0003887 -5.07197e-19 0.000264361 1.73455e-19 0.00019223 1.76453e-19 -0.000273871 1.37879e-19 
1639.05 0 -4.14547e-18 0.0384502 -6.4924e-20 0.00187761 0.0187757 2.20145e-18 0.000763352 -2.21985e-19 0.000821239 1.51229e-19 -0.00042211 -2.63246e-19 7.63811e-20 -0.000549116 -1.78148e-19 0.000334457 -9.35138e-20 0.00065765 -1.08429e-19 0.000909122 0.000451301 6.34653e-20 -0.000962766 -3.6503e-20 -0.000389955 -4.92009e-19 0.000234718 1.69379e-19 0.000206784 1.8051e-19 -0.000263095 1.17274e-19 
1639.4 0 -4.03337e-18 0.0374865 -7.60492e-20 0.00185052 0.0196216 2.2858e-18 0.000748732 -2.35518e-19 0.000828465 1.65218e-19 -0.000435618 -2.60007e-19 6.366e-20 -0.000481709 -2.02345e-19 0.000369999 -1.11405e-19 0.000670697 -1.09e-19 0.000931987 0.000442153 5.47123e-20 -0.000977917 -4.12357e-20 -0.000392817 -4.80652e-19 0.000205006 1.56865e-19 0.000220682 1.90598e-19 -0.000251732 9.56565e-20 
1639.75 0 -3.92368e-18 0.0365065 -7.80181e-20 0.00182182 0.0204444 2.37454e-18 0.000729338 -2.41785e-19 0.000845553 1.7247e-19 -0.000443819 -2.66388e-19 6.27062e-20 -0.00041881 -2.22214e-19 0.000409957 -1.24922e-19 0.0006859 -1.27234e-19 0.000943148 0.000433145 3.94859e-20 -0.000990363 -3.65131e-20 -0.000398026 -4.57419e-19 0.00017592 1.38238e-19 0.000235154 1.88522e-19 -0.000237444 8.48093e-20 
1640.1 0 -3.81663e-18 0.0355129 -7.68264e-20 0.00179342 0.0212405 2.46398e-18 0.000706102 -2.65251e-19 0.000873219 1.84743e-19 -0.000448583 -2.683e-19 6.18058e-20 -0.000360534 -2.55446e-19 0.000449819 -1.31186e-19 0.000701691 -1.28052e-19 0.000941881 0.00042335 3.83837e-20 -0.00100006 -3.72125e-20 -0.000406543 -4.38096e-19 0.000147142 1.37809e-19 0.000251418 1.91986e-19 -0.000218928 6.98572e-20 
1640.45 0 -3.70169e-18 0.034507 -7.24019e-20 0.00176575 0.0220071 2.55415e-18 0.000679503 -2.81237e-19 0.000906355 1.99854e-19 -0.000454968 -2.74978e-19 5.51613e-20 -0.000304911 -2.77904e-19 0.000486789 -1.4455e-19 0.000719848 -1.18534e-19 0.000933773 0.000411657 3.48241e-20 -0.00100893 -3.04984e-20 -0.00041866 -4.11662e-19 0.00011855 1.40288e-19 0.00026991 2.01398e-19 -0.000196419 6.83025e-20 
1640.8 0 -3.60497e-18 0.0334906 -7.73105e-20 0.00173601 0.0227457 2.63954e-18 0.00064871 -3.00026e-19 0.00093992 2.02423e-19 -0.000466931 -2.62707e-19 3.92823e-20 -0.000249103 -2.88116e-19 0.000520024 -1.56333e-19 0.000740274 -1.26997e-19 0.000924307 0.000396834 2.30361e-20 -0.00101879 -2.96854e-20 -0.000431993 -3.90004e-19 9.12581e-05 1.28655e-19 0.000289061 2.16844e-19 -0.000171652 5.43835e-20 
1641.15 0 -3.50753e-18 0.0324672 -6.97947e-20 0.00170268 0.0234575 2.72317e-18 0.000611387 -3.15961e-19 0.000971723 2.08297e-19 -0.000486118 -2.51592e-19 2.15835e-20 -0.000189649 -3.01166e-19 0.000549997 -1.67505e-19 0.000758706 -1.249e-19 0.000915454 0.000378638 4.96979e-21 -0.00103014 -2.04343e-20 -0.000444107 -3.62645e-19 6.54916e-05 1.24229e-19 0.000306727 2.12636e-19 -0.000146199 4.91733e-20 
1641.5 0 -3.40994e-18 0.0314388 -6.38643e-20 0.00166758 0.0241424 2.80902e-18 0.00056573 -3.33017e-19 0.000999741 1.99648e-19 -0.000509224 -2.44813e-19 1.53092e-20 -0.000126148 -3.16421e-19 0.000576157 -1.68851e-19 0.000774466 -1.23812e-19 0.000909299 0.000358514 -7.3834e-21 -0.00104334 -1.55486e-20 -0.000454912 -3.38804e-19 4.00967e-05 1.08904e-19 0.00032382 2.01086e-19 -0.000120459 5.05354e-20 
1641.85 0 -3.30991e-18 0.030407 -5.83701e-20 0.00163217 0.0248002 2.86994e-18 0.000512417 -3.54031e-19 0.00102339 1.97135e-19 -0.0005291 -2.36263e-19 1.21152e-20 -6.25603e-05 -3.26245e-19 0.000599014 -1.60499e-19 0.000790825 -1.18713e-19 0.000906237 0.000338879 -3.17529e-20 -0.00105783 -2.39515e-20 -0.000463091 -3.12265e-19 1.52257e-05 1.08371e-19 0.000340474 1.76218e-19 -9.30214e-05 4.42169e-20 
1642.2 0 -3.21083e-18 0.0293732 -6.12933e-20 0.00159638 0.0254311 2.93691e-18 0.000455101 -3.61549e-19 0.00104351 1.85019e-19 -0.00054199 -2.38526e-19 1.55097e-20 -1.45641e-06 -3.29755e-19 0.000617918 -1.4865e-19 0.000804004 -1.08967e-19 0.000903586 0.000322183 -5.06027e-20 -0.00107117 -3.00199e-20 -0.000467743 -2.91247e-19 -1.16746e-05 9.08459e-20 0.000355244 1.57038e-19 -6.16027e-05 3.0339e-20 
1642.55 0 -3.10053e-18 0.0283361 -5.75445e-20 0.00156095 0.0260362 3.00301e-18 0.000398536 -3.97666e-19 0.00105937 1.80445e-19 -0.000547206 -2.32066e-19 -5.43729e-21 5.86377e-05 -3.45122e-19 0.00063289 -1.43063e-19 0.000811171 -1.00727e-19 0.000900278 0.000310482 -6.83179e-20 -0.00108179 -5.12855e-20 -0.000470028 -2.75253e-19 -4.35762e-05 8.07022e-20 0.00037004 1.45118e-19 -2.75017e-05 2.175e-20 
1642.9 0 -2.98804e-18 0.0272934 -4.75551e-20 0.00152595 0.0266167 3.06182e-18 0.00034495 -4.14986e-19 0.00107003 1.7085e-19 -0.000544363 -2.38406e-19 -1.14111e-20 0.000120417 -3.66035e-19 0.000646918 -1.36303e-19 0.000817347 -9.87918e-20 0.00089696 0.00030423 -7.87356e-20 -0.00109101 -6.44472e-20 -0.0004712 -2.64934e-19 -7.95048e-05 6.76094e-20 0.000385518 1.26257e-19 6.35292e-06 1.4429e-20 
1643.25 0 -2.87909e-18 0.026243 -2.84585e-20 0.00149033 0.0271764 3.13429e-18 0.000294945 -4.21409e-19 0.0010757 1.8081e-19 -0.000532716 -2.27008e-19 -1.20529e-20 0.000185863 -3.84147e-19 0.000662155 -1.35177e-19 0.00082555 -9.25614e-20 0.000893542 0.000301403 -8.35722e-20 -0.00110116 -6.95028e-20 -0.000471161 -2.4684e-19 -0.000117123 5.22584e-20 0.000400866 1.24669e-19 3.83899e-05 6.87801e-22 
1643.6 0 -2.76978e-18 0.0251864 -3.06413e-20 0.00145447 0.0277189 3.21176e-18 0.000249208 -4.25674e-19 0.00107704 1.821e-19 -0.000514981 -2.20355e-19 -1.71358e-20 0.000253904 -4.01027e-19 0.000679436 -1.29534e-19 0.000834955 -7.94524e-20 0.000888544 0.000299093 -9.10833e-20 -0.0011137 -6.52771e-20 -0.000469245 -2.28016e-19 -0.000155556 4.93485e-20 0.000416059 1.1823e-19 6.79561e-05 -6.72995e-21 
1643.95 0 -2.64704e-18 0.0241273 -3.6934e-20 0.00141853 0.0282405 3.27293e-18 0.000210305 -4.4318e-19 0.00107333 1.94001e-19 -0.000494739 -2.30378e-19 -1.78156e-20 0.000321283 -4.16565e-19 0.000697805 -1.39269e-19 0.00084424 -6.13061e-20 0.000881148 0.00029533 -1.01679e-19 -0.00112798 -7.26768e-20 -0.000467712 -2.19899e-19 -0.000195482 5.063e-20 0.000431715 1.15072e-19 9.6478e-05 -1.05883e-20 
1644.3 0 -2.5194e-18 0.0230664 -4.63341e-20 0.00138134 0.0287333 3.34189e-18 0.000181812 -4.45643e-19 0.00106404 2.07868e-19 -0.000472971 -2.35375e-19 -2.73339e-20 0.000385907 -4.19369e-19 0.000713185 -1.53429e-19 0.000854668 -5.70532e-20 0.000872188 0.000290729 -1.10409e-19 -0.00114394 -6.20011e-20 -0.000468617 -2.04052e-19 -0.000236417 4.22341e-20 0.000449194 1.02244e-19 0.000125885 -1.28657e-20 
1644.65 0 -2.39246e-18 0.0220036 -4.43268e-20 0.00134226 0.0291956 3.39624e-18 0.000163128 -4.4581e-19 0.00105006 2.08554e-19 -0.00045289 -2.42516e-19 -3.74926e-20 0.000446692 -4.23543e-19 0.000722971 -1.66808e-19 0.000867382 -5.23028e-20 0.000863687 0.000286493 -1.122e-19 -0.00116125 -6.23909e-20 -0.000472593 -1.724e-19 -0.000276031 3.13997e-20 0.000468562 8.99309e-20 0.000157002 -1.77489e-20 
1645 0 -2.26613e-18 0.0209416 -3.70717e-20 0.00130237 0.0296285 3.43769e-18 0.000149973 -4.58554e-19 0.00103139 2.10832e-19 -0.000436712 -2.39886e-19 -4.42329e-20 0.000504125 -4.29889e-19 0.000726509 -1.75401e-19 0.000878367 -5.63802e-20 0.00085777 0.00028074 -1.11967e-19 -0.00117726 -4.99779e-20 -0.000480018 -1.47239e-19 -0.00031326 3.09137e-20 0.000488283 9.12997e-20 0.000190176 -1.55436e-20 
1645.35 0 -2.13584e-18 0.0198827 -5.58291e-20 0.00126239 0.0300303 3.49302e-18 0.00013897 -4.58734e-19 0.00100825 2.20874e-19 -0.000424692 -2.30208e-19 -6.50411e-20 0.000559265 -4.16086e-19 0.000721752 -1.78044e-19 0.000882041 -5.69487e-20 0.000856091 0.000271726 -1.01813e-19 -0.00118924 -4.58295e-20 -0.000489076 -1.23447e-19 -0.000348869 2.76177e-20 0.000507129 8.90248e-20 0.00022514 -7.00822e-21 
1645.7 0 -2.00722e-18 0.0188268 -6.7704e-20 0.0012206 0.0304012 3.538e-18 0.000128161 -4.62107e-19 0.000982793 2.19295e-19 -0.000418183 -2.39553e-19 -8.0354e-20 0.000613283 -4.19285e-19 0.000707878 -1.8439e-19 0.000879093 -5.81277e-20 0.000859119 0.000260852 -8.84198e-20 -0.00119733 -4.31564e-20 -0.000497152 -9.56172e-20 -0.000382671 3.39793e-20 0.000524223 8.94911e-20 0.000261418 -1.98471e-21 
1646.05 0 -1.88221e-18 0.0177746 -6.8825e-20 0.00117666 0.0307452 3.57951e-18 0.000119061 -4.61809e-19 0.000960128 2.1638e-19 -0.000418718 -2.3702e-19 -8.33689e-20 0.000668057 -4.12648e-19 0.000687642 -1.90783e-19 0.000874518 -7.12575e-20 0.000865381 0.000249641 -8.3735e-20 -0.00120326 -5.17522e-20 -0.000502659 -7.58713e-20 -0.00041606 2.5057e-20 0.000539066 9.07518e-20 0.00029827 3.71822e-21 
1646.4 0 -1.75209e-18 0.0167272 -7.2275e-20 0.0011315 0.0310652 3.62155e-18 0.000115758 -4.56218e-19 0.000946134 2.0953e-19 -0.00042652 -2.27546e-19 -8.88986e-20 0.000722189 -4.03747e-19 0.000665381 -1.85729e-19 0.00087121 -8.18515e-20 0.000874724 0.00023956 -8.48973e-20 -0.00120774 -4.42495e-20 -0.000506266 -5.54106e-20 -0.000451784 1.41831e-20 0.000553217 8.53074e-20 0.000334669 1.27474e-20 
1646.75 0 -1.62652e-18 0.0156845 -9.00794e-20 0.00108467 0.0313624 3.66473e-18 0.000118774 -4.38099e-19 0.000942093 2.11589e-19 -0.000437316 -2.25348e-19 -1.11139e-19 0.000774251 -3.9478e-19 0.000643718 -1.86733e-19 0.000871146 -9.9903e-20 0.000887037 0.00023125 -7.10966e-20 -0.00121091 -4.93219e-20 -0.000509405 -3.53153e-20 -0.000489982 -2.87797e-21 0.000569066 7.66569e-20 0.000370546 1.8217e-20 
1647.1 0 -1.50401e-18 0.0146462 -9.50419e-20 0.00103576 0.0316394 3.70058e-18 0.000127209 -4.2905e-19 0.000943702 2.09993e-19 -0.000447024 -2.30365e-19 -1.2113e-19 0.000826692 -3.84133e-19 0.000622801 -1.83071e-19 0.00087468 -1.16151e-19 0.000899507 0.000223738 -5.92856e-20 -0.00121359 -3.93494e-20 -0.000512633 -1.72069e-20 -0.000530507 -1.23574e-20 0.000587392 7.37872e-20 0.000405969 1.91614e-20 
1647.45 0 -1.37736e-18 0.0136105 -9.88596e-20 0.000985153 0.0318995 3.74264e-18 0.000140197 -4.30839e-19 0.000945058 2.13602e-19 -0.000456269 -2.33332e-19 -1.30599e-19 0.000880709 -3.80278e-19 0.000601232 -1.85373e-19 0.000879134 -1.31728e-19 0.00090846 0.000217411 -5.67891e-20 -0.00121613 -4.0445e-20 -0.000516749 -6.29399e-21 -0.000572416 -2.41038e-20 0.000609313 6.59462e-20 0.000440151 1.39164e-20 
1647.8 0 -1.25638e-18 0.0125759 -9.68074e-20 0.000932411 0.0321451 3.76938e-18 0.000155732 -4.29097e-19 0.000942443 2.21706e-19 -0.000467806 -2.34927e-19 -1.44419e-19 0.000933014 -3.88175e-19 0.000576959 -1.9115e-19 0.000882751 -1.39426e-19 0.000912655 0.000213337 -5.72727e-20 -0.00121777 -3.65254e-20 -0.000521272 6.81746e-21 -0.00061383 -3.54721e-20 0.000635184 6.50217e-20 0.000471578 1.88115e-20 
1648.15 0 -1.12992e-18 0.0115443 -9.12735e-20 0.000876803 0.0323759 3.78585e-18 0.000173228 -4.34073e-19 0.000933349 2.19189e-19 -0.00048228 -2.25813e-19 -1.62454e-19 0.00098255 -3.75722e-19 0.000549964 -1.8992e-19 0.000885787 -1.39319e-19 0.000914826 0.0002109 -7.11222e-20 -0.0012178 -3.8291e-20 -0.000522929 3.28248e-20 -0.000654439 -4.78548e-20 0.000664018 6.53198e-20 0.000498235 1.34691e-20 
1648.5 0 -1.00543e-18 0.0105189 -9.43453e-20 0.000820025 0.0325904 3.79256e-18 0.000194009 -4.24332e-19 0.000916208 2.18318e-19 -0.000498677 -2.33002e-19 -1.66075e-19 0.00103012 -3.70206e-19 0.000519744 -1.82599e-19 0.00088739 -1.45981e-19 0.000918414 0.000208748 -7.85161e-20 -0.00121738 -3.37054e-20 -0.00052086 5.38061e-20 -0.000695275 -5.57522e-20 0.000692783 6.85497e-20 0.000521421 7.11841e-21 
1648.85 0 -8.70424e-19 0.00950146 -8.96362e-20 0.000763533 0.0327878 3.79581e-18 0.00021871 -4.3482e-19 0.000893201 2.26434e-19 -0.000515783 -2.26219e-19 -1.68749e-19 0.00107375 -3.51781e-19 0.00048382 -1.77441e-19 0.000885178 -1.46847e-19 0.000924384 0.000205714 -8.03019e-20 -0.00121833 -3.28273e-20 -0.000518858 6.97297e-20 -0.000736353 -6.35261e-20 0.000720102 7.48638e-20 0.000543177 2.72934e-21 
1649.2 0 -7.45201e-19 0.00849102 -8.01404e-20 0.000707221 0.032968 3.79744e-18 0.000245571 -4.46546e-19 0.00086844 2.28625e-19 -0.00053326 -2.27957e-19 -1.69253e-19 0.00111448 -3.3768e-19 0.000444515 -1.72214e-19 0.000880866 -1.53895e-19 0.000931351 0.000200958 -7.85903e-20 -0.00122155 -4.03161e-20 -0.000520167 8.40277e-20 -0.000777752 -6.16812e-20 0.00074736 8.96828e-20 0.000562879 -1.2353e-20 
1649.55 0 -6.34875e-19 0.00748578 -7.75145e-20 0.000651993 0.0331317 3.80409e-18 0.000270526 -4.4249e-19 0.000843971 2.28983e-19 -0.000552152 -2.33341e-19 -1.75529e-19 0.0011577 -3.29826e-19 0.00040693 -1.74616e-19 0.000877884 -1.55201e-19 0.000937219 0.000194274 -7.65551e-20 -0.0012266 -5.14008e-20 -0.000525512 9.43506e-20 -0.000820654 -4.9432e-20 0.000774018 9.75689e-20 0.000580731 -2.67795e-20 
1649.9 0 -5.13775e-19 0.00648583 -6.78032e-20 0.000598793 0.033278 3.80982e-18 0.00029067 -4.50818e-19 0.000816194 2.33046e-19 -0.000573617 -2.26644e-19 -1.765e-19 0.00120568 -3.29428e-19 0.000374109 -1.72077e-19 0.000875457 -1.55217e-19 0.000942153 0.00018589 -7.21527e-20 -0.0012324 -5.07643e-20 -0.000534296 1.22213e-19 -0.000863606 -5.54088e-20 0.000799027 1.09168e-19 0.000598091 -4.58617e-20 
1650.25 0 -3.93594e-19 0.00549224 -7.33002e-20 0.00054789 0.0334043 3.81682e-18 0.000305196 -4.50295e-19 0.000780383 2.37833e-19 -0.000596797 -2.19146e-19 -1.77249e-19 0.0012564 -3.26286e-19 0.000348726 -1.74445e-19 0.000871674 -1.62983e-19 0.000948007 0.000176453 -7.07701e-20 -0.00123844 -6.23873e-20 -0.00054553 1.50383e-19 -0.000903425 -6.44927e-20 0.000822575 1.2491e-19 0.000614525 -4.83066e-20 
1650.6 0 -2.79899e-19 0.00450719 -7.46616e-20 0.000499103 0.0335084 3.82636e-18 0.000313846 -4.52678e-19 0.000736939 2.52349e-19 -0.000618097 -2.11639e-19 -1.84922e-19 0.00130769 -3.21993e-19 0.000333505 -1.70239e-19 0.000866359 -1.65774e-19 0.000956558 0.000166078 -6.88996e-20 -0.00124439 -6.35631e-20 -0.000557287 1.64584e-19 -0.000940146 -6.99549e-20 0.000846805 1.24512e-19 0.000628787 -4.77935e-20 
1650.95 0 -1.62669e-19 0.00353352 -7.27599e-20 0.000451175 0.0335884 3.83148e-18 0.000317491 -4.62198e-19 0.000689796 2.57752e-19 -0.000636198 -2.02634e-19 -1.91373e-19 0.00135935 -3.2356e-19 0.000327669 -1.68137e-19 0.000861761 -1.72989e-19 0.000967947 0.000154028 -6.84319e-20 -0.00124997 -6.86069e-20 -0.000568225 1.69953e-19 -0.000974854 -7.10129e-20 0.000871794 1.22767e-19 0.000640949 -3.97765e-20 
1651.3 0 -5.6182e-20 0.00257038 -7.50609e-20 0.000403274 0.0336443 3.82775e-18 0.000318129 -4.60316e-19 0.000642088 2.55584e-19 -0.000653847 -1.95968e-19 -1.99904e-19 0.00141418 -3.14185e-19 0.00032985 -1.6458e-19 0.000855816 -1.77656e-19 0.000978951 0.00013959 -7.0572e-20 -0.00125472 -6.79186e-20 -0.000578951 1.68517e-19 -0.00100813 -7.88972e-20 0.000894151 1.21395e-19 0.00065039 -3.7446e-20 
1651.65 0 3.69393e-20 0.00161333 -7.78947e-20 0.000356886 0.0336816 3.8268e-18 0.000317362 -4.58185e-19 0.000594398 2.46769e-19 -0.00067355 -1.98644e-19 -2.1156e-19 0.0014751 -3.01653e-19 0.000340189 -1.49156e-19 0.000843525 -1.82762e-19 0.000986424 0.000124064 -6.90661e-20 -0.00125895 -6.50363e-20 -0.000591334 1.67676e-19 -0.00104091 -7.27735e-20 0.000912504 1.16138e-19 0.000656007 -4.91016e-20 
1652 0 1.46057e-19 0.000661601 -6.53484e-20 0.000313527 0.0337058 3.82267e-18 0.000317776 -4.57811e-19 0.000546105 2.37616e-19 -0.000694 -1.92422e-19 -2.22912e-19 0.00154035 -2.96281e-19 0.000356887 -1.55082e-19 0.00082419 -1.76765e-19 0.000991015 0.000108271 -6.74517e-20 -0.00126352 -7.23651e-20 -0.000606553 1.72485e-19 -0.00107269 -6.39161e-20 0.000927418 1.15552e-19 0.000657478 -5.5892e-20 
1652.35 0 2.38651e-19 -0.000281756 -6.04774e-20 0.000272999 0.0337145 3.82123e-18 0.000321685 -4.67632e-19 0.00049522 2.32578e-19 -0.00071443 -1.88586e-19 -2.21445e-19 0.00160734 -2.86633e-19 0.000376741 -1.65196e-19 0.000799503 -1.77679e-19 0.000994553 9.3449e-05 -5.95939e-20 -0.00126806 -8.60342e-20 -0.00062376 1.70381e-19 -0.00110322 -5.08579e-20 0.000938675 1.02496e-19 0.000655517 -6.4621e-20 
1652.7 0 3.32949e-19 -0.0012157 -6.62236e-20 0.000234631 0.0337023 3.81482e-18 0.00032521 -4.68977e-19 0.000439267 2.27251e-19 -0.00073813 -1.79303e-19 -2.23105e-19 0.00167685 -2.75579e-19 0.000396739 -1.74452e-19 0.00077207 -1.7429e-19 0.000998405 8.01665e-05 -4.78119e-20 -0.00127307 -8.96083e-20 -0.00064201 1.69048e-19 -0.0011347 -3.49074e-20 0.000946619 8.93448e-20 0.000650951 -8.42833e-20 
1653.05 0 4.19676e-19 -0.00214083 -6.27824e-20 0.00019928 0.0336687 3.80409e-18 0.00032449 -4.53867e-19 0.000379757 2.26707e-19 -0.000766439 -1.68454e-19 -2.21473e-19 0.00174956 -2.65223e-19 0.000416303 -1.66944e-19 0.000744034 -1.76569e-19 0.00100537 6.82579e-05 -3.86187e-20 -0.00127964 -8.40908e-20 -0.000660383 1.7629e-19 -0.00116753 -3.8543e-20 0.000952462 7.54686e-20 0.000644216 -9.08351e-20 
1653.4 0 5.16106e-19 -0.00305684 -5.83846e-20 0.000167789 0.0336153 3.78871e-18 0.000319792 -4.43331e-19 0.000320203 2.18044e-19 -0.000796711 -1.48704e-19 -2.23452e-19 0.00182341 -2.50845e-19 0.000435936 -1.51918e-19 0.000714346 -2.06807e-19 0.00101751 5.77735e-05 -2.91951e-20 -0.00128769 -8.38405e-20 -0.000677838 1.6945e-19 -0.0012009 -4.46749e-20 0.000956803 7.00073e-20 0.000636193 -1.00916e-19 
1653.75 0 6.21887e-19 -0.0039648 -5.44691e-20 0.000138851 0.0335423 3.77137e-18 0.00031386 -4.43771e-19 0.00026351 2.12509e-19 -0.000823036 -1.24916e-19 -2.46505e-19 0.00189653 -2.51221e-19 0.000455675 -1.4965e-19 0.000682479 -2.147e-19 0.00103451 4.84146e-05 -2.00612e-20 -0.00129768 -9.22302e-20 -0.000694319 1.59167e-19 -0.00123533 -6.66881e-20 0.000958955 7.22781e-20 0.000628167 -1.03491e-19 
1654.1 0 7.11023e-19 -0.00486746 -3.54956e-20 0.000111684 0.0334506 3.75458e-18 0.000310785 -4.43373e-19 0.000210769 2.12243e-19 -0.00083991 -1.05759e-19 -2.6218e-19 0.0019667 -2.386e-19 0.000475274 -1.42526e-19 0.000651853 -2.29096e-19 0.00105478 4.09705e-05 -1.41857e-20 -0.00130965 -8.78963e-20 -0.000709267 1.52437e-19 -0.00127081 -8.91921e-20 0.000958078 7.0638e-20 0.000621066 -1.11392e-19 
1654.45 0 8.02935e-19 -0.00576507 -2.16434e-20 8.72166e-05 0.0333407 3.72423e-18 0.000313292 -4.37488e-19 0.00016039 2.11364e-19 -0.000846726 -9.29579e-20 -2.78488e-19 0.00203201 -2.29216e-19 0.000492365 -1.31359e-19 0.000626281 -2.3753e-19 0.00107751 3.55971e-05 -9.03278e-21 -0.00132433 -9.59068e-20 -0.000722506 1.40243e-19 -0.00130754 -1.05564e-19 0.000954478 6.92467e-20 0.00061493 -1.16829e-19 
1654.8 0 9.0906e-19 -0.00665492 -1.96979e-20 6.59668e-05 0.0332099 3.70515e-18 0.000322588 -4.39305e-19 0.000113009 1.9395e-19 -0.000844497 -8.65747e-20 -3.033e-19 0.00209356 -2.20755e-19 0.000504346 -1.13228e-19 0.000607716 -2.42705e-19 0.00110261 3.0688e-05 -8.36233e-22 -0.0013434 -1.01375e-19 -0.000733534 1.44309e-19 -0.00134651 -1.25188e-19 0.000949187 6.20836e-20 0.00060954 -1.19123e-19 
1655.15 0 1.0138e-18 -0.00753472 -2.05676e-20 4.76924e-05 0.0330566 3.68783e-18 0.00033807 -4.27816e-19 6.98564e-05 1.73994e-19 -0.000834503 -8.79012e-20 -3.26089e-19 0.00215521 -2.03369e-19 0.000512133 -1.05138e-19 0.000596578 -2.45897e-19 0.00112981 2.58047e-05 7.25496e-23 -0.00136573 -1.09529e-19 -0.000741625 1.39686e-19 -0.00138751 -1.34528e-19 0.000941498 5.31484e-20 0.000604897 -1.16654e-19 
1655.5 0 1.10607e-18 -0.00840263 -2.30094e-20 3.26943e-05 0.0328797 3.66677e-18 0.000356248 -4.31768e-19 2.83501e-05 1.50371e-19 -0.000820544 -8.58241e-20 -3.46019e-19 0.00221885 -1.94263e-19 0.000517655 -9.04402e-20 0.000590628 -2.47328e-19 0.00115679 2.19239e-05 8.12843e-21 -0.00138904 -1.1748e-19 -0.000747328 1.4159e-19 -0.00142931 -1.48078e-19 0.000931625 5.32415e-20 0.000602153 -1.08886e-19 
1655.85 0 1.2062e-18 -0.00925781 -3.29921e-20 2.07054e-05 0.0326768 3.64891e-18 0.000374401 -4.28386e-19 -1.3778e-05 1.28581e-19 -0.000807021 -7.70303e-20 -3.48325e-19 0.00228265 -1.72878e-19 0.000520743 -9.45089e-20 0.000586245 -2.37471e-19 0.00118054 1.91247e-05 7.90736e-21 -0.00141284 -1.21109e-19 -0.000753757 1.42501e-19 -0.0014722 -1.60456e-19 0.000921383 5.35871e-20 0.000601599 -9.52801e-20 
1656.2 0 1.3022e-18 -0.0101022 -4.49945e-20 9.96544e-06 0.0324489 3.63778e-18 0.000391001 -4.29698e-19 -5.32118e-05 1.05384e-19 -0.000793625 -7.54183e-20 -3.69905e-19 0.00234412 -1.56693e-19 0.000519992 -9.13844e-20 0.000581685 -2.27235e-19 0.00120055 1.61981e-05 4.6777e-21 -0.00143616 -1.24371e-19 -0.000763173 1.57255e-19 -0.00151628 -1.75498e-19 0.000911664 4.4088e-20 0.000600832 -8.96443e-20 
1656.55 0 1.38366e-18 -0.0109383 -5.05172e-20 -1.71551e-06 0.0322022 3.61957e-18 0.000402351 -4.17169e-19 -8.55774e-05 7.63426e-20 -0.000780288 -6.41554e-20 -3.93468e-19 0.00240445 -1.35052e-19 0.000515978 -8.32199e-20 0.00057792 -2.20165e-19 0.00121658 1.28859e-05 1.16268e-20 -0.00145565 -1.21438e-19 -0.000773811 1.61519e-19 -0.00156016 -1.93201e-19 0.000901927 4.88972e-20 0.000597562 -8.46053e-20 
1656.9 0 1.47653e-18 -0.0117668 -5.66551e-20 -1.49018e-05 0.0319419 3.6106e-18 0.000404982 -4.08285e-19 -0.000111047 5.58146e-20 -0.000767881 -5.82057e-20 -4.28178e-19 0.00246621 -1.16807e-19 0.000510783 -8.05539e-20 0.000574352 -2.12674e-19 0.00122915 1.08156e-05 9.80782e-21 -0.00147024 -1.24606e-19 -0.000782634 1.80887e-19 -0.00160268 -2.20335e-19 0.000891847 4.22699e-20 0.000594573 -7.9566e-20 
1657.25 0 1.577e-18 -0.0125871 -6.87624e-20 -2.91073e-05 0.0316685 3.60598e-18 0.000398448 -4.08996e-19 -0.00013121 3.55204e-20 -0.000755765 -5.04482e-20 -4.56756e-19 0.0025294 -1.08641e-19 0.000503369 -8.08107e-20 0.000569979 -2.04751e-19 0.00124008 1.11428e-05 1.32184e-20 -0.00148325 -1.30258e-19 -0.000787682 1.99155e-19 -0.00164222 -2.23788e-19 0.000881811 2.73371e-20 0.000596088 -7.03762e-20 
1657.6 0 1.66748e-18 -0.0133987 -6.24141e-20 -4.43496e-05 0.031381 3.59248e-18 0.000383673 -3.94063e-19 -0.000146892 6.08004e-22 -0.000741219 -3.24941e-20 -4.77022e-19 0.00259136 -9.39767e-20 0.000491758 -6.90672e-20 0.000565941 -1.96674e-19 0.00125133 1.28968e-05 -3.3555e-22 -0.00149677 -1.22735e-19 -0.000788153 2.17014e-19 -0.00167911 -2.29917e-19 0.000871629 2.91105e-21 0.000600683 -6.40232e-20 
1657.95 0 1.76132e-18 -0.0141997 -4.29389e-20 -6.07682e-05 0.0310772 3.58254e-18 0.000362725 -3.9946e-19 -0.000158644 -7.5961e-21 -0.000720043 -5.67038e-21 -4.92e-19 0.00264734 -7.56045e-20 0.000476757 -6.59805e-20 0.000563266 -1.87531e-19 0.00126306 1.59251e-05 -1.57163e-20 -0.00150962 -1.37465e-19 -0.000783587 2.28725e-19 -0.00171524 -2.46169e-19 0.000862065 -1.40732e-20 0.000604752 -6.20311e-20 
1658.3 0 1.85163e-18 -0.0149876 -2.07529e-20 -7.82281e-05 0.0307561 3.56041e-18 0.000338947 -4.04445e-19 -0.000166434 -6.70445e-21 -0.00069046 1.01276e-20 -5.0027e-19 0.00269327 -6.97118e-20 0.000460392 -6.1841e-20 0.000563231 -1.82743e-19 0.00127216 2.05838e-05 -3.02158e-20 -0.00152168 -1.42874e-19 -0.000775319 2.25614e-19 -0.00175044 -2.64822e-19 0.000854771 -2.89213e-20 0.00060763 -6.38265e-20 
1658.65 0 1.93498e-18 -0.015759 -6.32235e-21 -9.73388e-05 0.0304186 3.52173e-18 0.000314164 -3.83234e-19 -0.000171919 1.93805e-21 -0.00065577 1.85492e-20 -5.05469e-19 0.00273004 -6.7218e-20 0.000442975 -4.81646e-20 0.000567521 -1.85275e-19 0.00127278 2.67009e-05 -4.12338e-20 -0.00153365 -1.48687e-19 -0.000764982 2.32267e-19 -0.0017834 -2.84398e-19 0.000850215 -3.38342e-20 0.000609162 -5.6722e-20 
1659 0 2.00854e-18 -0.0165114 6.78835e-21 -0.000119098 0.030063 3.46887e-18 0.00028846 -3.66085e-19 -0.000179248 1.13451e-20 -0.000621656 2.87684e-20 -5.08715e-19 0.00276327 -4.67012e-20 0.00042543 -4.43401e-20 0.000575842 -1.90998e-19 0.00126273 3.56212e-05 -4.68854e-20 -0.00154545 -1.62651e-19 -0.00075344 2.487e-19 -0.00181472 -2.97265e-19 0.000846793 -3.71837e-20 0.000607614 -6.13897e-20 
1659.35 0 2.09115e-18 -0.0172452 4.97449e-21 -0.000143853 0.0296888 3.40822e-18 0.000261411 -3.59061e-19 -0.000188682 2.39056e-20 -0.000590046 3.26955e-20 -4.98055e-19 0.00279684 -3.44349e-20 0.000408444 -3.40179e-20 0.000584581 -1.81391e-19 0.00124244 4.80248e-05 -5.40877e-20 -0.00155758 -1.68977e-19 -0.000741739 2.57586e-19 -0.00184319 -3.09176e-19 0.000842767 -4.75513e-20 0.00060278 -6.09007e-20 
1659.7 0 2.17129e-18 -0.0179617 1.28547e-20 -0.000171121 0.029298 3.34628e-18 0.000232758 -3.54064e-19 -0.000195855 4.25398e-20 -0.000559228 4.00694e-20 -4.93664e-19 0.00282912 -2.18496e-20 0.000391835 -1.41915e-20 0.000589963 -1.78234e-19 0.00121245 6.10589e-05 -6.83489e-20 -0.00156848 -1.7524e-19 -0.000730655 2.72677e-19 -0.00186783 -3.13667e-19 0.000837472 -5.48673e-20 0.000594742 -7.18946e-20 
1660.05 0 2.26286e-18 -0.0186633 1.58071e-20 -0.000199511 0.0288912 3.28045e-18 0.000202798 -3.47748e-19 -0.000198763 5.01189e-20 -0.000529552 5.63334e-20 -4.94068e-19 0.0028558 -1.49774e-20 0.000377001 -3.49182e-21 0.000590777 -1.81865e-19 0.00117623 7.23177e-05 -8.58006e-20 -0.00157583 -1.84368e-19 -0.000718922 2.90568e-19 -0.00188714 -3.16448e-19 0.000829902 -6.84333e-20 0.00058392 -7.9515e-20 
1660.4 0 2.3429e-18 -0.0193505 6.57593e-21 -0.00022841 0.0284694 3.21436e-18 0.00017075 -3.5067e-19 -0.000197386 5.66972e-20 -0.000504561 5.9858e-20 -4.94816e-19 0.00287438 -4.515e-21 0.000364992 1.12493e-20 0.000586753 -1.75161e-19 0.00113467 8.21695e-05 -8.83162e-20 -0.00157952 -1.96187e-19 -0.000704724 2.86668e-19 -0.00189977 -3.31588e-19 0.000819197 -7.0452e-20 0.000571167 -8.95108e-20 
1660.75 0 2.4232e-18 -0.0200194 6.36833e-21 -0.000258836 0.028032 3.1547e-18 0.000134285 -3.45121e-19 -0.000194066 4.74863e-20 -0.000485467 6.54037e-20 -4.98097e-19 0.00288699 5.34601e-21 0.000355199 2.96078e-20 0.000577245 -1.56525e-19 0.00108847 9.25541e-05 -8.29191e-20 -0.00158013 -2.07076e-19 -0.00068782 2.96817e-19 -0.00190839 -3.46097e-19 0.000806372 -8.10994e-20 0.000555415 -1.02951e-19 
1661.1 0 2.49389e-18 -0.0206682 1.16439e-20 -0.000291987 0.0275753 3.09764e-18 9.23842e-05 -3.33086e-19 -0.00019246 3.7865e-20 -0.000470843 8.29297e-20 -5.09964e-19 0.00289966 1.24943e-20 0.000346647 4.0311e-20 0.000561439 -1.43775e-19 0.0010426 0.000105196 -6.82919e-20 -0.00157935 -2.16042e-19 -0.000668085 3.03705e-19 -0.00191525 -3.61901e-19 0.000792285 -8.99226e-20 0.000534804 -1.19302e-19 
1661.45 0 2.56882e-18 -0.0212981 1.32195e-20 -0.000327819 0.0270997 3.03514e-18 4.76171e-05 -3.23442e-19 -0.000194674 3.19798e-20 -0.000458365 9.36762e-20 -5.17594e-19 0.00291458 2.1337e-20 0.000338563 4.67202e-20 0.000540184 -1.26558e-19 0.00100083 0.000120302 -5.26292e-20 -0.00158062 -2.22712e-19 -0.000644929 2.97818e-19 -0.00191959 -3.69028e-19 0.000778153 -8.55246e-20 0.000510461 -1.39438e-19 
1661.8 0 2.63655e-18 -0.0219078 1.0529e-20 -0.000366516 0.0266065 2.97745e-18 4.58972e-06 -3.16095e-19 -0.000203557 2.82858e-20 -0.000446437 1.08626e-19 -5.25592e-19 0.00292761 1.98501e-20 0.000329851 4.73631e-20 0.000514956 -1.22831e-19 0.00096549 0.000137238 -4.39898e-20 -0.00158554 -2.26363e-19 -0.000618192 3.02577e-19 -0.0019215 -3.74867e-19 0.000764339 -8.60776e-20 0.000485307 -1.6073e-19 
1662.15 0 2.7053e-18 -0.0224977 1.52445e-20 -0.000407716 0.0260944 2.91726e-18 -3.38403e-05 -2.98236e-19 -0.000222647 3.23929e-20 -0.000436957 1.07003e-19 -5.31378e-19 0.00293313 9.18134e-21 0.000322439 4.98307e-20 0.000484723 -1.12702e-19 0.000939694 0.000154705 -3.9584e-20 -0.00159209 -2.52582e-19 -0.000589952 3.05698e-19 -0.00192053 -3.81923e-19 0.00074868 -7.25064e-20 0.000460777 -1.56344e-19 
1662.5 0 2.7748e-18 -0.0230697 1.77138e-20 -0.00044996 0.0255649 2.87081e-18 -6.62543e-05 -2.86218e-19 -0.000252808 4.20846e-20 -0.000430544 9.77258e-20 -5.3896e-19 0.00292922 1.54405e-20 0.000321627 5.01096e-20 0.000449403 -1.12356e-19 0.000922497 0.000170918 -5.22657e-20 -0.00159829 -2.72452e-19 -0.000562508 3.15812e-19 -0.00191725 -3.92221e-19 0.000731031 -6.36523e-20 0.000437795 -1.4555e-19 
1662.85 0 2.84129e-18 -0.023624 1.43717e-20 -0.000491848 0.0250201 2.81304e-18 -9.14343e-05 -2.74052e-19 -0.000290017 6.07072e-20 -0.00042658 1.01136e-19 -5.41782e-19 0.00291706 2.08353e-20 0.0003284 5.5948e-20 0.00041466 -1.12397e-19 0.000909175 0.00018442 -4.99532e-20 -0.00160372 -2.76615e-19 -0.000535033 3.1863e-19 -0.00191408 -4.01026e-19 0.000713931 -5.01124e-20 0.000417131 -1.41954e-19 
1663.2 0 2.91283e-18 -0.0241596 1.53986e-20 -0.000534197 0.0244627 2.75494e-18 -0.000108248 -2.71008e-19 -0.000329674 6.9248e-20 -0.000426181 1.06928e-19 -5.39986e-19 0.00289871 9.72817e-21 0.000339185 6.19549e-20 0.000384312 -1.09384e-19 0.000893044 0.000194204 -5.02976e-20 -0.00160656 -2.76834e-19 -0.000508134 3.26854e-19 -0.00191052 -4.03972e-19 0.000699073 -4.23069e-20 0.000399226 -1.49285e-19 
1663.55 0 2.98883e-18 -0.0246755 1.84429e-20 -0.000579442 0.023897 2.68605e-18 -0.000115688 -2.6567e-19 -0.000370264 8.16573e-20 -0.00043074 1.17892e-19 -5.42236e-19 0.00287707 4.43018e-22 0.000349839 6.49282e-20 0.00035554 -9.58128e-20 0.000868084 0.000200987 -5.50899e-20 -0.00160557 -2.77045e-19 -0.000484052 3.41713e-19 -0.00190354 -3.97502e-19 0.000687513 -4.42577e-20 0.000384073 -1.6247e-19 
1663.9 0 3.04424e-18 -0.0251702 2.09119e-20 -0.000628565 0.0233265 2.61939e-18 -0.000114934 -2.56993e-19 -0.000410146 7.90325e-20 -0.000440529 1.20446e-19 -5.43428e-19 0.00285457 -1.40832e-20 0.000360236 5.7625e-20 0.000325676 -7.92785e-20 0.000833874 0.000203205 -6.00859e-20 -0.00160136 -2.74912e-19 -0.000462135 3.64086e-19 -0.00189049 -3.90219e-19 0.000679902 -4.68424e-20 0.00036971 -1.67973e-19 
1664.25 0 3.10233e-18 -0.0256432 3.65322e-20 -0.00068052 0.0227496 2.54633e-18 -0.000106249 -2.5164e-19 -0.000446238 7.99777e-20 -0.000452732 1.33795e-19 -5.48285e-19 0.00283068 -1.67935e-20 0.000371727 5.01398e-20 0.000295655 -6.31503e-20 0.000793972 0.00019653 -5.46014e-20 -0.00159354 -2.59995e-19 -0.000438964 3.67422e-19 -0.001871 -3.95225e-19 0.000675753 -4.89708e-20 0.000355113 -1.63036e-19 
1664.6 0 3.16295e-18 -0.0260974 3.95073e-20 -0.000733454 0.022165 2.47426e-18 -8.99185e-05 -2.40287e-19 -0.000476761 8.10277e-20 -0.000463212 1.59932e-19 -5.38247e-19 0.00280361 -2.82082e-20 0.000383198 4.0412e-20 0.000267184 -4.85315e-20 0.00075152 0.000182019 -6.7176e-20 -0.00158031 -2.6174e-19 -0.000414014 3.63363e-19 -0.00184708 -3.83339e-19 0.000674319 -5.72918e-20 0.000340386 -1.7187e-19 
1664.95 0 3.21569e-18 -0.0265347 5.03096e-20 -0.000786496 0.0215743 2.39686e-18 -7.0911e-05 -2.34004e-19 -0.000503679 7.34276e-20 -0.000469518 1.7815e-19 -5.23261e-19 0.0027702 -2.19706e-20 0.000393323 4.17898e-20 0.000242762 -3.79641e-20 0.000708827 0.000163879 -8.17553e-20 -0.00156215 -2.52828e-19 -0.000389955 3.7955e-19 -0.00182231 -3.69967e-19 0.000675221 -4.65742e-20 0.000327339 -1.90903e-19 
1665.3 0 3.2732e-18 -0.026956 4.78943e-20 -0.000840037 0.0209793 2.31627e-18 -5.37487e-05 -2.33891e-19 -0.000530499 5.17839e-20 -0.000474116 1.87786e-19 -5.13294e-19 0.00272904 -2.47695e-20 0.000401198 3.70028e-20 0.000225004 -2.27199e-20 0.000668968 0.00014352 -8.34644e-20 -0.00154172 -2.50794e-19 -0.000368227 3.88812e-19 -0.00179892 -3.40455e-19 0.000676706 -4.40368e-20 0.000317036 -2.03838e-19 
1665.65 0 3.32839e-18 -0.0273627 4.71236e-20 -0.000893673 0.0203827 2.22414e-18 -4.16726e-05 -2.34757e-19 -0.000557983 2.30278e-20 -0.000480256 1.97754e-19 -5.06574e-19 0.00268257 -1.34644e-20 0.000407786 2.5384e-20 0.000213675 -7.56601e-21 0.0006356 0.000121257 -9.94371e-20 -0.00152065 -2.47693e-19 -0.000348959 3.96653e-19 -0.00177748 -3.28185e-19 0.000676996 -5.19531e-20 0.000308422 -2.1965e-19 
1666 0 3.39547e-18 -0.0277538 4.71425e-20 -0.000947203 0.0197854 2.13627e-18 -3.82893e-05 -2.21611e-19 -0.000585066 -8.76151e-21 -0.000484772 2.02146e-19 -4.98293e-19 0.00263254 -3.09514e-21 0.000413332 1.50739e-20 0.000205879 -2.00667e-20 0.000610507 9.62333e-05 -1.19641e-19 -0.001499 -2.35428e-19 -0.00033062 4.02149e-19 -0.00175877 -3.11118e-19 0.000676648 -3.93961e-20 0.000300336 -2.18572e-19 
1666.35 0 3.46024e-18 -0.0281266 3.60028e-20 -0.00100104 0.0191841 2.05869e-18 -4.2579e-05 -2.10275e-19 -0.000611267 -2.97144e-20 -0.000483764 2.08028e-19 -4.93434e-19 0.00257952 -8.75182e-21 0.000417246 1.16415e-20 0.00020109 -3.24794e-20 0.000592257 6.69043e-05 -1.41489e-19 -0.00147745 -2.44747e-19 -0.000310683 4.14674e-19 -0.00174241 -3.04328e-19 0.000677177 -2.9244e-20 0.000292127 -2.09852e-19 
1666.7 0 3.51836e-18 -0.0284796 3.42402e-20 -0.00105337 0.018574 1.97735e-18 -5.02366e-05 -2.01952e-19 -0.000638817 -6.30381e-20 -0.000477786 1.97845e-19 -4.86448e-19 0.00252461 -1.80035e-20 0.000418424 8.45075e-21 0.000198911 -2.94465e-20 0.000576768 3.42709e-05 -1.58903e-19 -0.00145569 -2.50731e-19 -0.000287892 4.32974e-19 -0.00172637 -2.97236e-19 0.000677174 -3.5669e-20 0.000283896 -2.05369e-19 
1667.05 0 3.56063e-18 -0.0288135 2.04717e-20 -0.00110365 0.0179546 1.88389e-18 -5.85718e-05 -1.92224e-19 -0.000671979 -8.97821e-20 -0.000466551 2.06761e-19 -4.92187e-19 0.00246925 -2.16829e-20 0.000416459 8.24231e-21 0.000194914 -3.66031e-20 0.000560152 9.94323e-07 -1.79689e-19 -0.00143176 -2.51075e-19 -0.000262742 4.5612e-19 -0.00170815 -2.76508e-19 0.000674785 -3.3808e-20 0.000275218 -2.05453e-19 
1667.4 0 3.61091e-18 -0.0291286 5.02258e-21 -0.00115284 0.0173311 1.79268e-18 -6.67043e-05 -1.8384e-19 -0.000712949 -1.13138e-19 -0.000451451 2.08546e-19 -4.87117e-19 0.0024175 -3.26934e-20 0.000411895 8.9578e-22 0.000187362 -3.52785e-20 0.00053746 -3.00955e-05 -1.8835e-19 -0.00140467 -2.42199e-19 -0.000236416 4.71012e-19 -0.00168627 -2.52553e-19 0.000670271 -4.05293e-20 0.000266385 -2.22726e-19 
1667.75 0 3.66606e-18 -0.0294217 6.20496e-21 -0.00120032 0.0167051 1.71026e-18 -7.37302e-05 -1.81692e-19 -0.000758781 -1.39263e-19 -0.000436946 2.12366e-19 -4.89559e-19 0.00237027 -3.47043e-20 0.000405697 -9.1721e-22 0.000178577 -3.03564e-20 0.000507857 -5.88557e-05 -2.04057e-19 -0.00137566 -2.39815e-19 -0.000210724 4.91979e-19 -0.00166264 -2.38595e-19 0.000664749 -3.7907e-20 0.00025752 -2.27827e-19 
1668.1 0 3.71901e-18 -0.0296925 1.62105e-20 -0.00124505 0.0160714 1.62761e-18 -7.85376e-05 -1.76485e-19 -0.000803438 -1.55355e-19 -0.000424882 2.14055e-19 -4.99897e-19 0.00232419 -3.338e-20 0.000400081 1.29791e-21 0.000171023 -3.99704e-20 0.000475917 -8.67621e-05 -2.19059e-19 -0.0013449 -2.27543e-19 -0.000187625 5.09212e-19 -0.00163833 -2.21183e-19 0.00066002 -3.20617e-20 0.000249165 -2.41976e-19 
1668.45 0 3.76042e-18 -0.0299464 2.92276e-20 -0.0012868 0.015429 1.55926e-18 -8.21086e-05 -1.7443e-19 -0.000842762 -1.61505e-19 -0.000415032 1.94758e-19 -5.0135e-19 0.00227802 -3.4485e-20 0.000398124 1.64912e-21 0.000165441 -4.45003e-20 0.000444106 -0.000113051 -2.38168e-19 -0.00131199 -2.14853e-19 -0.000167565 5.19904e-19 -0.00161248 -2.15805e-19 0.000656624 -2.97116e-20 0.00024237 -2.56689e-19 
1668.8 0 3.80765e-18 -0.0301849 4.48961e-20 -0.00132599 0.0147825 1.48969e-18 -8.60391e-05 -1.79152e-19 -0.000875329 -1.77891e-19 -0.000409132 1.79852e-19 -4.98146e-19 0.0022332 -2.63082e-20 0.000401433 -3.65729e-21 0.000160834 -4.95785e-20 0.000412414 -0.000136479 -2.47899e-19 -0.00127775 -2.11401e-19 -0.000149868 5.3896e-19 -0.00158478 -2.13776e-19 0.000653662 -3.21678e-20 0.00023773 -2.58639e-19 
1669.15 0 3.85663e-18 -0.0304046 5.95178e-20 -0.00136261 0.0141334 1.41384e-18 -9.23326e-05 -1.8087e-19 -0.000903403 -1.90509e-19 -0.000407229 1.62522e-19 -4.91107e-19 0.00219092 -2.95584e-20 0.000408942 -1.87094e-20 0.000156293 -5.66362e-20 0.000380563 -0.000157217 -2.66855e-19 -0.00124257 -2.04656e-19 -0.000134595 5.59324e-19 -0.00155498 -2.18637e-19 0.000650818 -4.27651e-20 0.000233866 -2.57757e-19 
1669.5 0 3.90025e-18 -0.0306023 7.01473e-20 -0.00139728 0.0134802 1.3313e-18 -0.000102068 -1.75805e-19 -0.000930119 -1.88177e-19 -0.00040736 1.3801e-19 -4.78232e-19 0.00215218 -3.23036e-20 0.000420935 -3.04869e-20 0.000153078 -5.83089e-20 0.000346343 -0.000177491 -2.62408e-19 -0.00120606 -2.0156e-19 -0.00012172 5.48355e-19 -0.00152274 -2.26463e-19 0.000648064 -5.37162e-20 0.000229539 -2.48307e-19 
1669.85 0 3.94216e-18 -0.0307771 7.12152e-20 -0.00143088 0.0128236 1.25538e-18 -0.000114541 -1.84467e-19 -0.000955482 -1.86123e-19 -0.000406149 1.23678e-19 -4.67278e-19 0.00211897 -3.83338e-20 0.000436961 -3.91536e-20 0.000153681 -6.07782e-20 0.000308337 -0.000199571 -2.61812e-19 -0.00116864 -1.9101e-19 -0.000110559 5.58086e-19 -0.0014897 -2.19058e-19 0.000644032 -5.81836e-20 0.000226245 -2.54894e-19 
1670.2 0 3.98191e-18 -0.03093 7.94917e-20 -0.00146311 0.0121677 1.1927e-18 -0.000131763 -1.78804e-19 -0.00098062 -1.86976e-19 -0.000401358 1.30398e-19 -4.5153e-19 0.00208909 -3.86614e-20 0.000454321 -3.63546e-20 0.000157279 -6.37144e-20 0.000270439 -0.000225351 -2.62941e-19 -0.00113188 -1.82085e-19 -9.99365e-05 5.65159e-19 -0.00145699 -2.07841e-19 0.000638085 -5.72776e-20 0.000224693 -2.52074e-19 
1670.55 0 4.01357e-18 -0.0310613 9.53751e-20 -0.00149354 0.0115155 1.12171e-18 -0.000155876 -1.8388e-19 -0.0010091 -1.90693e-19 -0.00039516 1.28412e-19 -4.27695e-19 0.00205618 -4.21883e-20 0.000471346 -3.08024e-20 0.000162025 -5.68154e-20 0.000236536 -0.000256147 -2.71826e-19 -0.00109695 -1.72174e-19 -9.03458e-05 5.80562e-19 -0.00142407 -2.06745e-19 0.000631424 -6.77228e-20 0.000224437 -2.47746e-19 
1670.9 0 4.03379e-18 -0.031171 1.05484e-19 -0.00152209 0.010864 1.03827e-18 -0.000185193 -1.9426e-19 -0.00103981 -2.00284e-19 -0.000390257 1.21304e-19 -4.07859e-19 0.0020171 -4.31012e-20 0.000487637 -3.59939e-20 0.000168155 -4.37302e-20 0.000206874 -0.000289668 -2.62693e-19 -0.0010632 -1.78557e-19 -8.27956e-05 5.88112e-19 -0.00139203 -2.0937e-19 0.000623709 -8.26953e-20 0.000223905 -2.49392e-19 
1671.25 0 4.05113e-18 -0.0312603 1.13246e-19 -0.00154759 0.0102064 9.65889e-19 -0.000217184 -1.92383e-19 -0.00106794 -2.14081e-19 -0.000387287 1.13131e-19 -3.89572e-19 0.00197479 -4.04484e-20 0.000504347 -3.2874e-20 0.00017435 -2.91227e-20 0.000179005 -0.000323508 -2.61943e-19 -0.00102879 -1.90161e-19 -7.79416e-05 5.95819e-19 -0.00136262 -2.13017e-19 0.00061412 -9.81935e-20 0.000222521 -2.41851e-19 
1671.6 0 4.06903e-18 -0.0313324 1.26413e-19 -0.00156711 0.00954248 8.8833e-19 -0.000247213 -1.87085e-19 -0.0010901 -2.18598e-19 -0.000385602 1.0896e-19 -3.77366e-19 0.00193395 -3.31642e-20 0.000521694 -4.06171e-20 0.000178537 -8.37433e-21 0.000149049 -0.000357236 -2.54876e-19 -0.000991903 -1.94293e-19 -7.63566e-05 6.01499e-19 -0.00133584 -2.1255e-19 0.00060336 -1.13844e-19 0.000220613 -2.39845e-19 
1671.95 0 4.0756e-18 -0.0313874 1.46334e-19 -0.00158073 0.00887728 7.99694e-19 -0.000270933 -1.87628e-19 -0.00110603 -2.24412e-19 -0.0003842 9.20618e-20 -3.63201e-19 0.00189734 -3.25302e-20 0.000539006 -5.01123e-20 0.000181677 4.47495e-21 0.000114511 -0.000389082 -2.5561e-19 -0.000951996 -1.97869e-19 -7.74471e-05 6.0663e-19 -0.00130911 -2.12501e-19 0.000591679 -1.32375e-19 0.000217037 -2.35374e-19 
1672.3 0 4.07906e-18 -0.0314237 1.51075e-19 -0.00159094 0.0082129 7.26675e-19 -0.000288911 -1.91204e-19 -0.00111916 -2.39745e-19 -0.00038329 8.52625e-20 -3.64969e-19 0.00186853 -3.285e-20 0.00055555 -6.73119e-20 0.00018726 1.56108e-20 7.43207e-05 -0.000417513 -2.55719e-19 -0.000910892 -1.95286e-19 -7.99264e-05 6.04488e-19 -0.00127998 -2.18952e-19 0.000578952 -1.37299e-19 0.000211197 -2.43603e-19 
1672.65 0 4.09296e-18 -0.0314408 1.54006e-19 -0.00159843 0.00755129 6.52378e-19 -0.000303347 -2.08591e-19 -0.00113237 -2.47176e-19 -0.000381824 8.03238e-20 -3.67003e-19 0.00184856 -2.11048e-20 0.000569799 -1.01532e-19 0.000197496 8.37801e-21 3.13424e-05 -0.000443787 -2.64498e-19 -0.000870103 -1.94451e-19 -8.37349e-05 5.94208e-19 -0.00124999 -2.17346e-19 0.000566202 -1.5544e-19 0.000203955 -2.49992e-19 
1673 0 4.09752e-18 -0.031437 1.57328e-19 -0.00160364 0.00689419 5.7015e-19 -0.000315455 -2.0509e-19 -0.00114617 -2.58157e-19 -0.000380364 7.82189e-20 -3.7118e-19 0.00183175 -1.04632e-20 0.000579113 -1.27168e-19 0.000212659 3.38897e-21 -9.11397e-06 -0.000468773 -2.53974e-19 -0.000829588 -2.02193e-19 -8.93595e-05 5.7703e-19 -0.00122093 -2.32224e-19 0.000555209 -1.6269e-19 0.00019531 -2.50817e-19 
1673.35 0 4.10059e-18 -0.0314103 1.5079e-19 -0.00160841 0.00623919 4.85782e-19 -0.000325896 -2.03854e-19 -0.00116026 -2.54733e-19 -0.000381916 6.90945e-20 -3.71954e-19 0.00181114 -9.86437e-22 0.000584565 -1.43412e-19 0.000232591 -8.46392e-21 -4.68724e-05 -0.000491265 -2.47513e-19 -0.000788829 -2.07533e-19 -9.77961e-05 5.61387e-19 -0.00119189 -2.44666e-19 0.000547108 -1.69926e-19 0.000183713 -2.48763e-19 
1673.7 0 4.09322e-18 -0.0313622 1.33834e-19 -0.00161475 0.00558351 4.04741e-19 -0.000333023 -1.92272e-19 -0.00117454 -2.5985e-19 -0.000383558 6.74356e-20 -3.65014e-19 0.00178519 -5.22278e-22 0.00058926 -1.74096e-19 0.000255702 -1.62913e-20 -8.3448e-05 -0.000510989 -2.51575e-19 -0.000747842 -2.12077e-19 -0.000108235 5.4037e-19 -0.00116235 -2.40419e-19 0.000539883 -1.70931e-19 0.000170446 -2.51239e-19 
1674.05 0 4.09319e-18 -0.0312949 1.18052e-19 -0.0016228 0.00493055 3.26355e-19 -0.000333923 -1.70513e-19 -0.00118815 -2.68496e-19 -0.000380118 5.46149e-20 -3.51222e-19 0.0017545 1.98115e-20 0.000590882 -1.89399e-19 0.00027845 -2.07943e-20 -0.00011713 -0.000528453 -2.51063e-19 -0.000708187 -2.19611e-19 -0.000118103 5.31122e-19 -0.00113429 -2.41662e-19 0.0005305 -1.86537e-19 0.000158167 -2.51126e-19 
1674.4 0 4.07515e-18 -0.031207 9.98275e-20 -0.00163248 0.0042827 2.44387e-19 -0.000328034 -1.48602e-19 -0.00119956 -2.73698e-19 -0.000371418 5.19087e-20 -3.31797e-19 0.00171882 3.92791e-20 0.000586251 -1.94442e-19 0.000298492 -2.42988e-20 -0.000144979 -0.0005432 -2.50635e-19 -0.000671525 -2.04573e-19 -0.00012626 5.24632e-19 -0.00111003 -2.40083e-19 0.000518646 -1.90242e-19 0.000147885 -2.69378e-19 
1674.75 0 4.05268e-18 -0.0310996 9.18577e-20 -0.00164189 0.00363813 1.63714e-19 -0.000319171 -1.33083e-19 -0.00121012 -2.80263e-19 -0.000359982 4.44061e-20 -3.20184e-19 0.00168147 4.74975e-20 0.000574696 -1.9892e-19 0.000316206 -2.28491e-20 -0.000166682 -0.000555209 -2.54165e-19 -0.000639401 -1.71059e-19 -0.000134733 5.12665e-19 -0.00108809 -2.60215e-19 0.000506423 -2.05621e-19 0.000140842 -2.85949e-19 
1675.1 0 4.02673e-18 -0.030976 8.56564e-20 -0.0016474 0.0029982 7.75874e-20 -0.000311843 -1.11457e-19 -0.00122363 -2.67361e-19 -0.000345421 2.77585e-20 -3.13811e-19 0.00164501 4.6452e-20 0.000555589 -1.96108e-19 0.000332034 -1.53747e-20 -0.000184411 -0.000566593 -2.45975e-19 -0.0006125 -1.52526e-19 -0.000145417 5.11176e-19 -0.00106644 -2.64111e-19 0.000495854 -2.26837e-19 0.000136498 -3.01139e-19 
1675.45 0 4.01467e-18 -0.030837 8.65069e-20 -0.00164967 0.00236649 -1.16556e-20 -0.000307577 -8.84504e-20 -0.00124137 -2.62846e-19 -0.000327299 1.5014e-20 -3.14369e-19 0.0016101 4.14209e-20 0.000532409 -2.00327e-19 0.000344848 -1.21227e-20 -0.000199385 -0.00057898 -2.42413e-19 -0.000589521 -1.41612e-19 -0.000158577 5.10265e-19 -0.00104618 -2.64902e-19 0.000486385 -2.35131e-19 0.000133318 -3.1218e-19 
1675.8 0 3.99126e-18 -0.0306812 8.22925e-20 -0.00165066 0.00174388 -9.78865e-20 -0.000305714 -6.5319e-20 -0.00126054 -2.65198e-19 -0.000308577 -1.12608e-20 -3.09999e-19 0.00157834 2.16047e-20 0.000510228 -1.8435e-19 0.000353495 -8.19071e-21 -0.000213058 -0.000592607 -2.5263e-19 -0.000567806 -1.37237e-19 -0.000174063 5.04569e-19 -0.00102871 -2.70523e-19 0.000475658 -2.43135e-19 0.00013218 -3.21555e-19 
1676.15 0 3.97601e-18 -0.0305071 9.37469e-20 -0.00165091 0.00113018 -1.82529e-19 -0.000303915 -4.6304e-20 -0.0012779 -2.54895e-19 -0.000293182 -2.8767e-20 -2.9484e-19 0.00154707 1.00297e-20 0.000490882 -1.72037e-19 0.000360341 -3.81506e-21 -0.000227939 -0.000607673 -2.5811e-19 -0.000546534 -1.35816e-19 -0.000189759 5.09218e-19 -0.00101431 -2.72539e-19 0.000463862 -2.51178e-19 0.000130983 -3.25432e-19 
1676.5 0 3.9513e-18 -0.0303139 1.02786e-19 -0.00165132 0.000528428 -2.52839e-19 -0.000301013 -2.34653e-20 -0.00129138 -2.51157e-19 -0.000283488 -4.84132e-20 -2.92057e-19 0.00150956 8.60523e-21 0.000476831 -1.57552e-19 0.00036757 6.91886e-21 -0.000244053 -0.000624334 -2.80689e-19 -0.000526323 -1.37229e-19 -0.000202385 5.04992e-19 -0.00100274 -2.78846e-19 0.000451814 -2.61135e-19 0.000127029 -3.15848e-19 
1676.85 0 3.91916e-18 -0.0301012 1.01144e-19 -0.00165227 -6.17655e-05 -3.19794e-19 -0.00029615 2.26688e-21 -0.00130121 -2.329e-19 -0.000278299 -4.89187e-20 -2.871e-19 0.00146233 1.64415e-20 0.000469224 -1.51938e-19 0.000375296 1.16622e-21 -0.000259924 -0.000642946 -3.03335e-19 -0.000507753 -1.38888e-19 -0.000210546 4.84702e-19 -0.000991823 -2.91524e-19 0.000439989 -2.6355e-19 0.000122358 -3.33501e-19 
1677.2 0 3.87803e-18 -0.0298701 1.09874e-19 -0.00165186 -0.000641941 -3.79861e-19 -0.000287268 1.20849e-20 -0.00130774 -2.15999e-19 -0.000275019 -4.0395e-20 -2.73085e-19 0.00140807 2.71229e-20 0.000465751 -1.59489e-19 0.000383956 2.82884e-22 -0.000275041 -0.000662102 -3.03835e-19 -0.000490097 -1.25582e-19 -0.00021536 4.58418e-19 -0.00097819 -2.92616e-19 0.000427442 -2.65548e-19 0.000117879 -3.45838e-19 
1677.55 0 3.85261e-18 -0.029622 1.30357e-19 -0.0016485 -0.00121203 -4.54042e-19 -0.000274193 2.69432e-20 -0.00131213 -2.04418e-19 -0.000270619 -3.49232e-20 -2.57125e-19 0.00134958 3.85189e-20 0.000464216 -1.57457e-19 0.000391561 -3.31822e-21 -0.000290553 -0.000680791 -2.88604e-19 -0.000471594 -1.25335e-19 -0.000218942 4.36541e-19 -0.00096029 -2.91299e-19 0.00041376 -2.76415e-19 0.00011191 -3.46163e-19 
1677.9 0 3.8198e-18 -0.02936 1.54988e-19 -0.00164284 -0.00177235 -5.12339e-19 -0.0002587 4.58059e-20 -0.00131663 -1.97139e-19 -0.000264835 -1.34678e-20 -2.45761e-19 0.0012878 4.41768e-20 0.00046357 -1.70271e-19 0.000397491 8.39314e-21 -0.000307091 -0.000700113 -2.64348e-19 -0.000452611 -1.26686e-19 -0.000221473 4.11073e-19 -0.000939209 -2.84955e-19 0.000401945 -2.75214e-19 0.000103016 -3.40661e-19 
1678.25 0 3.78961e-18 -0.0290872 1.7154e-19 -0.00163519 -0.00232353 -5.69858e-19 -0.000243343 6.16105e-20 -0.0013217 -1.94376e-19 -0.000259637 3.85176e-21 -2.19613e-19 0.00122324 5.95219e-20 0.000463733 -1.71322e-19 0.00040284 1.09209e-20 -0.000323379 -0.000719957 -2.51615e-19 -0.000434059 -1.21903e-19 -0.000221944 3.92867e-19 -0.000916049 -2.73976e-19 0.000393754 -2.89718e-19 9.12561e-05 -3.28091e-19 
1678.6 0 3.75331e-18 -0.0288042 1.76327e-19 -0.00162402 -0.002867 -6.2561e-19 -0.000228906 7.68069e-20 -0.0013276 -1.97785e-19 -0.000257163 2.46837e-20 -2.15724e-19 0.00115662 6.56438e-20 0.000464819 -1.74216e-19 0.000407074 -2.93205e-22 -0.000338849 -0.000738183 -2.39328e-19 -0.000414491 -1.19519e-19 -0.000220282 3.67724e-19 -0.000890737 -2.73765e-19 0.000387765 -3.01217e-19 7.7673e-05 -3.28351e-19 
1678.95 0 3.70616e-18 -0.0285094 1.63371e-19 -0.00160758 -0.00340345 -6.77557e-19 -0.000213941 9.18433e-20 -0.00133415 -1.97834e-19 -0.000259175 3.53935e-20 -2.02534e-19 0.00108868 8.16025e-20 0.000465608 -1.88696e-19 0.000409225 -8.23792e-21 -0.00035376 -0.000752851 -2.29144e-19 -0.000391918 -1.27538e-19 -0.000217558 3.51501e-19 -0.000864811 -2.76109e-19 0.000382088 -3.11764e-19 6.41523e-05 -3.27303e-19 
1679.3 0 3.656e-18 -0.0282015 1.51833e-19 -0.00158659 -0.00393478 -7.40086e-19 -0.00019725 1.07551e-19 -0.00134092 -2.02415e-19 -0.000263684 4.99971e-20 -1.893e-19 0.00102033 8.37698e-20 0.000463398 -1.95726e-19 0.000408034 -8.48558e-21 -0.000366429 -0.000763575 -2.23324e-19 -0.000366524 -1.15533e-19 -0.000214245 3.30221e-19 -0.00084146 -2.85766e-19 0.000376138 -3.15493e-19 5.30879e-05 -3.28233e-19 
1679.65 0 3.60781e-18 -0.0278828 1.45283e-19 -0.00156371 -0.00446031 -7.9505e-19 -0.000176618 1.18481e-19 -0.00134704 -2.13295e-19 -0.000266086 5.85711e-20 -1.78566e-19 0.000952877 8.1466e-20 0.000457596 -1.94968e-19 0.000402781 -1.00143e-20 -0.000376569 -0.000771108 -2.21774e-19 -0.000340775 -1.02656e-19 -0.000209723 3.10712e-19 -0.000820487 -2.84396e-19 0.00037053 -3.15387e-19 4.40653e-05 -3.26101e-19 
1680 0 3.55033e-18 -0.0275542 1.40395e-19 -0.00153986 -0.00497497 -8.49421e-19 -0.000148123 1.39532e-19 -0.0013489 -2.17549e-19 -0.00026817 6.53427e-20 -1.72923e-19 0.000888997 8.03253e-20 0.000450289 -2.03526e-19 0.000393286 -5.07021e-21 -0.000385428 -0.000775446 -2.19876e-19 -0.000314981 -8.40957e-20 -0.000202956 3.09638e-19 -0.000800389 -2.82629e-19 0.000364556 -3.15525e-19 3.49807e-05 -3.21991e-19 
1680.35 0 3.49687e-18 -0.0272137 1.33852e-19 -0.00151376 -0.00547728 -9.07267e-19 -0.000110194 1.55627e-19 -0.00134067 -2.28509e-19 -0.000274236 7.08118e-20 -1.83406e-19 0.00082881 8.14012e-20 0.000444148 -1.92702e-19 0.000378708 4.31663e-21 -0.000391487 -0.000776214 -2.16948e-19 -0.00028653 -6.40744e-20 -0.000195276 3.14772e-19 -0.00078113 -2.75185e-19 0.000356992 -3.12649e-19 2.45355e-05 -3.20398e-19 
1680.7 0 3.44451e-18 -0.0268609 1.36578e-19 -0.00148505 -0.00597113 -9.70951e-19 -6.39327e-05 1.71668e-19 -0.00131854 -2.34799e-19 -0.000282507 8.13919e-20 -1.85369e-19 0.000769419 9.04319e-20 0.000440007 -1.82523e-19 0.00035891 1.21047e-20 -0.000393291 -0.000774579 -2.31313e-19 -0.000253634 -6.37504e-20 -0.000186606 3.19035e-19 -0.000762736 -2.6819e-19 0.000347439 -3.19896e-19 1.28787e-05 -3.17561e-19 
1681.05 0 3.40351e-18 -0.0264993 1.3742e-19 -0.00145449 -0.00645606 -1.04361e-18 -1.28532e-05 1.85232e-19 -0.00128249 -2.33535e-19 -0.000288909 8.71967e-20 -1.74347e-19 0.000709958 9.51315e-20 0.000437164 -1.55882e-19 0.000335274 1.92261e-20 -0.000391642 -0.000771246 -2.38115e-19 -0.000217283 -6.65953e-20 -0.000175648 3.29826e-19 -0.000744542 -2.60457e-19 0.000335487 -3.30735e-19 3.88299e-07 -3.14143e-19 
1681.4 0 3.36165e-18 -0.0261303 1.24396e-19 -0.00142238 -0.00692829 -1.09907e-18 3.68461e-05 1.99343e-19 -0.00123307 -2.15836e-19 -0.000290001 8.34183e-20 -1.75244e-19 0.000651029 8.8582e-20 0.000435058 -1.43231e-19 0.000307107 2.6782e-20 -0.000391795 -0.000766704 -2.44978e-19 -0.000179133 -6.50218e-20 -0.000162058 3.15844e-19 -0.00072637 -2.46548e-19 0.000322133 -3.3834e-19 -1.30713e-05 -3.03468e-19 
1681.75 0 3.32503e-18 -0.0257527 1.11873e-19 -0.00138998 -0.00738997 -1.16263e-18 8.16606e-05 1.98078e-19 -0.00117213 -2.10813e-19 -0.000285331 7.95952e-20 -1.75233e-19 0.000591458 8.10414e-20 0.000434725 -1.53125e-19 0.000274364 4.4703e-20 -0.000399516 -0.000762257 -2.68016e-19 -0.000139585 -6.00174e-20 -0.000147638 3.03023e-19 -0.000708151 -2.28414e-19 0.000310568 -3.48371e-19 -2.80857e-05 -3.0586e-19 
1682.1 0 3.28994e-18 -0.0253691 9.39314e-20 -0.00135953 -0.00784286 -1.22885e-18 0.00012087 2.11534e-19 -0.00110448 -1.96132e-19 -0.000276172 8.00214e-20 -1.66855e-19 0.000531808 8.04689e-20 0.000437083 -1.54646e-19 0.000239056 6.65129e-20 -0.00041635 -0.000756638 -2.82868e-19 -0.000100236 -7.4948e-20 -0.000134913 3.06205e-19 -0.00068916 -2.13231e-19 0.000301373 -3.50294e-19 -4.51484e-05 -2.99679e-19 
1682.45 0 3.25243e-18 -0.0249809 8.39027e-20 -0.00133033 -0.00828333 -1.30296e-18 0.000151902 2.23799e-19 -0.00103504 -1.89255e-19 -0.000265802 6.94457e-20 -1.64236e-19 0.000476123 7.3666e-20 0.000439357 -1.66725e-19 0.000203998 7.45507e-20 -0.00044205 -0.000748305 -2.74595e-19 -6.51716e-05 -7.30024e-20 -0.000124389 3.05085e-19 -0.000667604 -2.0609e-19 0.000293418 -3.71723e-19 -6.32252e-05 -2.97423e-19 
1682.8 0 3.22506e-18 -0.0245855 7.52798e-20 -0.00130093 -0.00870803 -1.36308e-18 0.000173103 2.30274e-19 -0.000967352 -1.72157e-19 -0.000256329 7.42815e-20 -1.52552e-19 0.000424847 7.22783e-20 0.00043611 -1.76492e-19 0.000173213 8.30641e-20 -0.000476784 -0.000738341 -2.82412e-19 -3.76396e-05 -7.159e-20 -0.000116092 3.1225e-19 -0.000642436 -1.93143e-19 0.000285691 -3.77817e-19 -8.1045e-05 -2.86972e-19 
1683.15 0 3.18886e-18 -0.0241811 5.44805e-20 -0.00127201 -0.00911674 -1.42167e-18 0.00018688 2.41746e-19 -0.000904552 -1.59806e-19 -0.00024591 7.43216e-20 -1.48412e-19 0.000375273 6.55427e-20 0.000425773 -1.80924e-19 0.000150475 7.85713e-20 -0.00051712 -0.000726995 -2.86336e-19 -1.77301e-05 -6.88737e-20 -0.000109658 3.07e-19 -0.000613685 -1.61583e-19 0.000276998 -3.83479e-19 -9.90523e-05 -2.84771e-19 
1683.5 0 3.15673e-18 -0.0237682 3.87934e-20 -0.00124243 -0.00951472 -1.47164e-18 0.000195233 2.42958e-19 -0.00084686 -1.33917e-19 -0.000233476 6.64114e-20 -1.37514e-19 0.00032681 6.65551e-20 0.000411122 -1.75545e-19 0.000137298 7.22021e-20 -0.000559003 -0.000712819 -2.8368e-19 -2.3737e-06 -6.38931e-20 -0.000104363 3.16809e-19 -0.000580637 -1.51044e-19 0.00026598 -3.76829e-19 -0.000118317 -2.72169e-19 
1683.85 0 3.10979e-18 -0.0233482 3.13741e-20 -0.0012102 -0.0099088 -1.52822e-18 0.000198291 2.42772e-19 -0.000791975 -1.06785e-19 -0.000221166 5.70053e-20 -1.27542e-19 0.000279371 7.1061e-20 0.000393169 -1.75905e-19 0.000130086 6.36081e-20 -0.000602109 -0.000695418 -2.75685e-19 1.33185e-05 -7.17297e-20 -9.9842e-05 3.22145e-19 -0.000544258 -1.52762e-19 0.000253374 -3.67782e-19 -0.000139915 -2.68442e-19 
1684.2 0 3.05973e-18 -0.0229221 2.22921e-20 -0.0011765 -0.0102994 -1.58793e-18 0.000197564 2.24511e-19 -0.000740848 -9.63534e-20 -0.000209562 5.59503e-20 -1.123e-19 0.000232225 8.10773e-20 0.000373777 -1.72869e-19 0.000122917 4.94145e-20 -0.000646905 -0.000675709 -2.63871e-19 3.19373e-05 -5.87308e-20 -9.64683e-05 3.277e-19 -0.000506609 -1.48756e-19 0.000241266 -3.66599e-19 -0.000163328 -2.76446e-19 
1684.55 0 3.00826e-18 -0.0224882 1.14368e-20 -0.00114374 -0.0106816 -1.65567e-18 0.000196288 2.06614e-19 -0.000696771 -7.3055e-20 -0.000196343 5.84147e-20 -1.0387e-19 0.000184494 9.46607e-20 0.000354186 -1.70429e-19 0.00011164 4.40647e-20 -0.0006928 -0.000654209 -2.42802e-19 5.27436e-05 -4.80426e-20 -9.30889e-05 3.47657e-19 -0.000468306 -1.54666e-19 0.000229321 -3.64591e-19 -0.000185593 -2.63969e-19 
1684.9 0 2.95208e-18 -0.0220431 7.63756e-21 -0.00111281 -0.0110544 -1.71986e-18 0.000195083 2.01467e-19 -0.000658773 -4.35728e-20 -0.000181745 6.37767e-20 -8.64946e-20 0.00013672 1.02229e-19 0.000333447 -1.62522e-19 9.52011e-05 4.52223e-20 -0.000739921 -0.000630753 -2.29355e-19 7.30531e-05 -4.84933e-20 -8.68948e-05 3.59118e-19 -0.000428653 -1.47903e-19 0.000216386 -3.52818e-19 -0.000206158 -2.66463e-19 
1685.25 0 2.89217e-18 -0.0215862 -1.02019e-20 -0.00108334 -0.0114186 -1.77656e-18 0.000192814 1.99445e-19 -0.000621909 -1.30559e-20 -0.000167336 7.03574e-20 -7.51064e-20 8.89453e-05 1.05869e-19 0.00031449 -1.53321e-19 7.65949e-05 5.85628e-20 -0.00078698 -0.000605528 -2.23952e-19 9.17448e-05 -4.44514e-20 -7.67157e-05 3.6612e-19 -0.000387224 -1.50164e-19 0.000203378 -3.40139e-19 -0.00022663 -2.47979e-19 
1685.6 0 2.83185e-18 -0.0211185 -1.08441e-20 -0.00105603 -0.0117741 -1.84264e-18 0.000189479 2.11278e-19 -0.000582831 8.69273e-21 -0.000152266 6.55177e-20 -5.54741e-20 3.95111e-05 1.00928e-19 0.000300552 -1.39236e-19 5.78403e-05 6.96243e-20 -0.000829612 -0.000579737 -2.17558e-19 0.000110763 -5.08611e-20 -6.3681e-05 3.66191e-19 -0.000345296 -1.45282e-19 0.000189632 -3.4949e-19 -0.000246149 -2.25525e-19 
1685.95 0 2.76444e-18 -0.0206423 -9.62642e-21 -0.00103159 -0.0121232 -1.89938e-18 0.000185895 2.2474e-19 -0.00054144 2.43858e-20 -0.000134183 6.24711e-20 -3.03077e-20 -1.22798e-05 9.17968e-20 0.000290811 -1.28571e-19 3.80038e-05 8.15182e-20 -0.000862508 -0.000555116 -2.03351e-19 0.000131543 -6.4276e-20 -4.89798e-05 3.62292e-19 -0.000305012 -1.42342e-19 0.000173994 -3.59097e-19 -0.000263249 -2.15391e-19 
1686.3 0 2.69867e-18 -0.020159 1.70558e-21 -0.00100922 -0.0124653 -1.93404e-18 0.000181376 2.30702e-19 -0.00049836 4.36845e-20 -0.00011287 6.02242e-20 -2.4754e-20 -6.6236e-05 8.61213e-20 0.000284415 -1.13962e-19 1.85248e-05 9.46857e-20 -0.000882562 -0.000532387 -1.80079e-19 0.00015337 -6.92596e-20 -3.51594e-05 3.61067e-19 -0.000266476 -1.40049e-19 0.00015667 -3.56336e-19 -0.00027819 -2.12816e-19 
1686.65 0 2.61851e-18 -0.0196677 2.47081e-20 -0.000986839 -0.0127986 -1.97076e-18 0.000173228 2.53526e-19 -0.000454088 6.2234e-20 -8.80912e-05 7.19337e-20 -1.99016e-20 -0.000121143 8.05626e-20 0.000281043 -1.00368e-19 1.24695e-06 9.69654e-20 -0.000894293 -0.000510748 -1.64818e-19 0.000178147 -7.09117e-20 -2.38463e-05 3.71263e-19 -0.000229025 -1.33162e-19 0.000137398 -3.38318e-19 -0.000292357 -2.13256e-19 
1687 0 2.55668e-18 -0.019168 3.89281e-20 -0.000962941 -0.013123 -2.01058e-18 0.00016109 2.74557e-19 -0.000409361 6.86845e-20 -6.03863e-05 9.74703e-20 -1.94459e-20 -0.00017608 7.37404e-20 0.000279047 -1.01203e-19 -1.43381e-05 1.05995e-19 -0.000906036 -0.000488668 -1.47109e-19 0.000206893 -5.69048e-20 -1.24069e-05 3.78269e-19 -0.000193599 -1.16655e-19 0.000117615 -3.28287e-19 -0.000307828 -2.16367e-19 
1687.35 0 2.49054e-18 -0.0186605 4.92693e-20 -0.000938181 -0.0134383 -2.05557e-18 0.000146958 2.9456e-19 -0.000364867 6.22238e-20 -3.38196e-05 1.15066e-19 -4.86223e-21 -0.000230489 7.7189e-20 0.000276154 -9.46685e-20 -2.8844e-05 1.17779e-19 -0.0009222 -0.000464375 -1.18394e-19 0.000235713 -4.29535e-20 -2.49616e-08 3.88446e-19 -0.000160022 -1.01423e-19 9.95534e-05 -3.29583e-19 -0.000325612 -2.10328e-19 
1687.7 0 2.4264e-18 -0.0181477 7.03374e-20 -0.000912106 -0.0137432 -2.08769e-18 0.000132247 3.07066e-19 -0.000321637 4.54401e-20 -1.19801e-05 1.3726e-19 2.64845e-21 -0.000281976 8.38301e-20 0.000269639 -8.3217e-20 -4.21222e-05 1.22724e-19 -0.00094277 -0.000437916 -1.00537e-19 0.000260532 -1.98261e-20 9.14656e-06 3.97706e-19 -0.00012533 -9.55415e-20 8.36114e-05 -3.34603e-19 -0.000343731 -2.02955e-19 
1688.05 0 2.34503e-18 -0.0176322 7.89576e-20 -0.000883441 -0.0140362 -2.13261e-18 0.000117703 3.19673e-19 -0.000278895 3.57539e-20 4.98348e-06 1.5454e-19 6.21586e-21 -0.000328858 8.61184e-20 0.000256877 -7.44082e-20 -5.39597e-05 1.39019e-19 -0.000967543 -0.000411066 -8.99767e-20 0.000279356 -1.29987e-20 1.19381e-05 3.96881e-19 -8.6584e-05 -8.55194e-20 6.88703e-05 -3.51373e-19 -0.000359134 -1.87444e-19 
1688.4 0 2.26974e-18 -0.0171126 1.07953e-19 -0.000854404 -0.0143184 -2.17146e-18 0.000103311 3.32378e-19 -0.000233656 1.23278e-20 1.42166e-05 1.66843e-19 1.57122e-20 -0.000373605 9.3399e-20 0.000235037 -7.79044e-20 -6.21972e-05 1.60297e-19 -0.000994834 -0.00038588 -6.361e-20 0.00029335 -1.21526e-20 1.074e-05 3.87282e-19 -4.45718e-05 -8.09699e-20 5.51829e-05 -3.60258e-19 -0.000370932 -1.84261e-19 
1688.75 0 2.20002e-18 -0.0165875 1.26093e-19 -0.000828664 -0.014594 -2.20088e-18 8.78569e-05 3.33822e-19 -0.000186203 -1.50737e-20 1.18695e-05 1.84445e-19 2.60286e-20 -0.000420061 1.06579e-19 0.000207038 -9.20816e-20 -6.45222e-05 1.82566e-19 -0.00101886 -0.000362626 -4.53028e-20 0.000304254 -1.60665e-20 8.45939e-06 3.68626e-19 -1.1465e-06 -8.02115e-20 4.1815e-05 -3.67258e-19 -0.000380491 -1.84496e-19 
1689.1 0 2.13255e-18 -0.016056 1.44106e-19 -0.00080632 -0.0148657 -2.22714e-18 6.86136e-05 3.37992e-19 -0.000141733 -2.74581e-20 -1.61431e-07 2.05077e-19 2.87646e-20 -0.00047029 1.13444e-19 0.00017957 -1.01494e-19 -6.57654e-05 1.89349e-19 -0.00103705 -0.000340078 -1.705e-20 0.000312123 -9.2174e-21 6.27407e-06 3.65549e-19 4.296e-05 -8.56735e-20 2.73944e-05 -3.59943e-19 -0.000385306 -1.69242e-19 
1689.45 0 2.06184e-18 -0.0155185 1.66403e-19 -0.000785277 -0.0151346 -2.25005e-18 4.31832e-05 3.46351e-19 -0.000103202 -2.89707e-20 -1.92532e-05 2.10004e-19 3.92574e-20 -0.000524495 1.1557e-19 0.000157287 -1.23339e-19 -7.2156e-05 1.88191e-19 -0.00105106 -0.000318038 1.0219e-20 0.00031819 -1.18969e-20 4.09204e-06 3.57051e-19 8.58162e-05 -7.33129e-20 1.27188e-05 -3.48438e-19 -0.000385175 -1.65899e-19 
1689.8 0 1.99651e-18 -0.0149767 1.75695e-19 -0.000764571 -0.015398 -2.26908e-18 1.39595e-05 3.57748e-19 -6.81904e-05 -3.02928e-20 -4.48251e-05 2.21146e-19 6.63086e-20 -0.000579403 1.20521e-19 0.000143886 -1.43281e-19 -8.33722e-05 1.82305e-19 -0.00106201 -0.00029609 3.22846e-20 0.000326105 -3.4532e-21 2.0433e-07 3.36755e-19 0.000127611 -7.13794e-20 -1.23257e-06 -3.31594e-19 -0.000384066 -1.65708e-19 
1690.15 0 1.93843e-18 -0.0144314 1.81157e-19 -0.00074336 -0.0156521 -2.29017e-18 -1.23576e-05 3.7457e-19 -3.65666e-05 -3.86699e-20 -7.578e-05 2.17845e-19 8.64474e-20 -0.00062936 1.26064e-19 0.00013774 -1.72291e-19 -9.6859e-05 1.76864e-19 -0.00107176 -0.000272545 3.56606e-20 0.000337275 4.68502e-21 -5.14506e-06 3.40715e-19 0.00016841 -6.74552e-20 -1.54041e-05 -3.1551e-19 -0.000383816 -1.56428e-19 
1690.5 0 1.88333e-18 -0.0138819 1.79971e-19 -0.00072118 -0.015897 -2.31849e-18 -3.10365e-05 3.76868e-19 -9.8302e-06 -4.32417e-20 -0.000109393 2.08126e-19 8.95342e-20 -0.000672511 1.33027e-19 0.000134975 -1.92705e-19 -0.000110868 1.77111e-19 -0.00107967 -0.000247628 3.65098e-20 0.000350146 1.51848e-20 -7.75331e-06 3.44951e-19 0.000205772 -4.7874e-20 -2.97591e-05 -3.07476e-19 -0.000384966 -1.47981e-19 
1690.85 0 1.82964e-18 -0.0133292 1.7925e-19 -0.000698795 -0.0161354 -2.33918e-18 -4.22951e-05 3.88926e-19 1.36432e-05 -5.28414e-20 -0.000142635 1.92173e-19 9.75897e-20 -0.000710663 1.47979e-19 0.000135043 -2.0095e-19 -0.000120576 1.82581e-19 -0.00108312 -0.000224033 3.93573e-20 0.000364673 2.22271e-20 -5.76569e-06 3.389e-19 0.000239516 -4.25221e-20 -4.29452e-05 -2.96241e-19 -0.000387954 -1.34925e-19 
1691.2 0 1.75457e-18 -0.012775 1.79962e-19 -0.00067613 -0.0163659 -2.34977e-18 -4.86157e-05 3.95196e-19 3.96268e-05 -6.7403e-20 -0.000171893 1.88575e-19 8.84576e-20 -0.000744211 1.61199e-19 0.000137761 -2.0791e-19 -0.000121482 1.8447e-19 -0.00108371 -0.000202676 5.06159e-20 0.000381449 2.1694e-20 -1.14414e-06 3.26528e-19 0.000272388 -3.50314e-20 -5.5922e-05 -2.79307e-19 -0.000391487 -1.32018e-19 
1691.55 0 1.68041e-18 -0.0122194 1.76298e-19 -0.000652727 -0.0165841 -2.36378e-18 -5.28346e-05 4.15845e-19 7.07557e-05 -7.86967e-20 -0.00019504 1.88887e-19 7.8174e-20 -0.000770309 1.6932e-19 0.000140944 -2.0831e-19 -0.00011451 1.94975e-19 -0.00108501 -0.000181166 5.24737e-20 0.000399762 2.59119e-20 4.28309e-06 3.15757e-19 0.000306431 -3.62287e-20 -6.99096e-05 -2.74462e-19 -0.000394747 -1.36221e-19 
1691.9 0 1.59434e-18 -0.0116605 1.76352e-19 -0.000629785 -0.0167899 -2.38626e-18 -5.61383e-05 4.20331e-19 0.000101439 -9.75726e-20 -0.000212675 1.84492e-19 7.59584e-20 -0.000787509 1.67397e-19 0.000143992 -2.1702e-19 -0.000104717 1.98064e-19 -0.00108674 -0.000157724 6.54372e-20 0.000416338 2.6941e-20 1.03532e-05 3.03267e-19 0.000340486 -2.26871e-20 -8.35849e-05 -2.72028e-19 -0.00039828 -1.39333e-19 
1692.25 0 1.51086e-18 -0.011098 1.74924e-19 -0.000609716 -0.0169865 -2.41337e-18 -5.86049e-05 4.26489e-19 0.000126641 -1.10131e-19 -0.00022373 1.81687e-19 8.93849e-20 -0.000796439 1.63248e-19 0.000145822 -2.22096e-19 -9.67944e-05 2.04543e-19 -0.00108376 -0.000133679 7.69772e-20 0.000428566 3.32401e-20 1.9307e-05 3.0001e-19 0.000372833 -2.08432e-20 -9.58631e-05 -2.80747e-19 -0.000402501 -1.36153e-19 
1692.6 0 1.43362e-18 -0.0105351 1.83177e-19 -0.000592252 -0.017172 -2.43173e-18 -6.11162e-05 4.24649e-19 0.000146323 -1.05923e-19 -0.000227646 1.82953e-19 1.00575e-19 -0.000797986 1.6922e-19 0.000144029 -2.26212e-19 -9.24088e-05 2.14135e-19 -0.00107389 -0.000111095 9.12019e-20 0.000438518 4.57698e-20 3.21101e-05 2.90689e-19 0.00040547 -5.93526e-21 -0.000106539 -3.03276e-19 -0.000407559 -1.39165e-19 
1692.95 0 1.35599e-18 -0.00997419 1.84599e-19 -0.000575047 -0.0173411 -2.46018e-18 -6.51422e-05 4.23809e-19 0.000162618 -1.06847e-19 -0.000227549 1.89834e-19 1.15422e-19 -0.00079611 1.71342e-19 0.000137 -2.33263e-19 -9.1832e-05 2.28614e-19 -0.00106141 -9.07235e-05 9.27128e-20 0.000448454 4.43732e-20 4.73984e-05 2.87052e-19 0.000440898 -2.04689e-21 -0.000115495 -3.20052e-19 -0.000412583 -1.39339e-19 
1693.3 0 1.26734e-18 -0.00941431 1.81979e-19 -0.000558011 -0.0174924 -2.48123e-18 -7.07844e-05 4.18663e-19 0.000175157 -1.07287e-19 -0.000228083 1.97162e-19 1.32816e-19 -0.000796343 1.8304e-19 0.000126725 -2.24832e-19 -9.30526e-05 2.33624e-19 -0.00104881 -7.21989e-05 1.08744e-19 0.000458156 5.73213e-20 6.3198e-05 2.68469e-19 0.000478444 7.91329e-21 -0.000122938 -3.16834e-19 -0.000417315 -1.4142e-19 
1693.65 0 1.19053e-18 -0.0088552 1.83126e-19 -0.000541647 -0.0176286 -2.49851e-18 -8.09279e-05 4.05306e-19 0.000181559 -1.06639e-19 -0.000229 2.06698e-19 1.5817e-19 -0.000800803 1.77547e-19 0.000118042 -2.17264e-19 -9.09729e-05 2.22417e-19 -0.00103312 -5.52804e-05 1.12672e-19 0.000466001 6.53508e-20 7.84008e-05 2.53277e-19 0.00051657 2.55517e-20 -0.000130088 -3.25925e-19 -0.000421515 -1.41937e-19 
1694 0 1.11112e-18 -0.00829851 1.89926e-19 -0.000525782 -0.0177514 -2.50971e-18 -9.99915e-05 3.95258e-19 0.000182325 -9.65624e-20 -0.000228167 2.16122e-19 1.64865e-19 -0.000810192 1.71175e-19 0.00011367 -2.08309e-19 -8.31775e-05 2.10679e-19 -0.00101228 -4.11625e-05 1.33909e-19 0.000473164 5.67062e-20 9.36806e-05 2.4844e-19 0.000554556 4.17822e-20 -0.00013864 -3.22515e-19 -0.000425739 -1.44288e-19 
1694.35 0 1.03908e-18 -0.00774358 1.97267e-19 -0.000510467 -0.0178604 -2.52724e-18 -0.000126596 3.75582e-19 0.000177856 -9.66105e-20 -0.000228322 2.18706e-19 1.65111e-19 -0.000824467 1.63736e-19 0.000113743 -1.90356e-19 -7.32051e-05 1.91316e-19 -0.000989491 -3.04092e-05 1.40685e-19 0.000482388 6.31887e-20 0.000107159 2.40001e-19 0.000592424 5.69883e-20 -0.000148764 -3.40797e-19 -0.00043018 -1.42715e-19 
1694.7 0 9.66396e-19 -0.00718887 2.00581e-19 -0.000495914 -0.017956 -2.54046e-18 -0.000156505 3.67598e-19 0.000168968 -9.10928e-20 -0.000231949 2.18459e-19 1.71749e-19 -0.00084349 1.6249e-19 0.000116541 -1.82978e-19 -6.51804e-05 1.89762e-19 -0.000970049 -2.08213e-05 1.46921e-19 0.000494066 6.71385e-20 0.000116178 2.2991e-19 0.00063021 7.70262e-20 -0.000158433 -3.60728e-19 -0.000434017 -1.34498e-19 
1695.05 0 8.902e-19 -0.00663573 1.92251e-19 -0.000482242 -0.0180375 -2.53676e-18 -0.000188933 3.57796e-19 0.000159596 -9.702e-20 -0.000238714 2.19016e-19 1.82359e-19 -0.00086646 1.70807e-19 0.000119257 -1.681e-19 -6.01338e-05 1.81521e-19 -0.000954214 -1.11898e-05 1.55166e-19 0.0005067 8.04102e-20 0.000122338 2.27256e-19 0.000666693 9.59281e-20 -0.000165625 -3.76582e-19 -0.000437415 -1.45066e-19 
1695.4 0 8.25745e-19 -0.0060847 1.87944e-19 -0.000468047 -0.0181055 -2.54057e-18 -0.00022264 3.4307e-19 0.000152237 -1.03887e-19 -0.000249613 2.22778e-19 2.02763e-19 -0.00089401 1.75059e-19 0.000120171 -1.5425e-19 -5.71115e-05 1.80428e-19 -0.000938644 -1.80696e-06 1.61868e-19 0.000520924 8.64282e-20 0.000127715 2.17506e-19 0.000701768 1.22355e-19 -0.00017005 -3.88352e-19 -0.000441173 -1.53765e-19 
1695.75 0 7.54141e-19 -0.00553564 1.82222e-19 -0.000453007 -0.0181631 -2.54695e-18 -0.000253797 3.22125e-19 0.000144747 -1.05535e-19 -0.000264113 2.26981e-19 2.28009e-19 -0.000924838 1.67789e-19 0.000119714 -1.25456e-19 -5.59476e-05 1.79228e-19 -0.000922069 8.96422e-06 1.62702e-19 0.000537537 9.44165e-20 0.00013279 2.13681e-19 0.000735224 1.40436e-19 -0.000174573 -4.01017e-19 -0.00044508 -1.42976e-19 
1696.1 0 6.87801e-19 -0.0049885 1.80376e-19 -0.000437225 -0.018209 -2.54982e-18 -0.000278597 2.94427e-19 0.000134814 -1.07149e-19 -0.000278084 2.32028e-19 2.4318e-19 -0.000954418 1.78684e-19 0.000119351 -1.00224e-19 -6.06224e-05 1.72365e-19 -0.000904287 2.11583e-05 1.65364e-19 0.000553585 1.06082e-19 0.000137929 2.05477e-19 0.000765476 1.53462e-19 -0.00018227 -4.05007e-19 -0.000448663 -1.28052e-19 
1696.45 0 6.13121e-19 -0.0044429 1.76685e-19 -0.000420267 -0.0182403 -2.54503e-18 -0.000297466 2.76591e-19 0.00012184 -9.93746e-20 -0.000289587 2.45829e-19 2.51784e-19 -0.000981185 1.88679e-19 0.00012253 -7.56202e-20 -7.45645e-05 1.7313e-19 -0.00088272 3.26119e-05 1.76571e-19 0.000565497 1.09568e-19 0.000142941 2.02089e-19 0.000791073 1.50767e-19 -0.000193629 -4.15266e-19 -0.000452757 -1.20056e-19 
1696.8 0 5.32779e-19 -0.00389855 1.85707e-19 -0.000401715 -0.0182589 -2.52962e-18 -0.000314126 2.45165e-19 0.000105856 -9.01425e-20 -0.000303388 2.4308e-19 2.55971e-19 -0.00100746 1.84229e-19 0.000131073 -5.51064e-20 -9.66117e-05 1.63062e-19 -0.000855644 4.11194e-05 1.80209e-19 0.00057347 9.3003e-20 0.000147396 1.96737e-19 0.000811981 1.38614e-19 -0.000209336 -4.25726e-19 -0.000456773 -1.09535e-19 
1697.15 0 4.53621e-19 -0.00335659 1.95123e-19 -0.000382089 -0.0182689 -2.50931e-18 -0.000327949 2.26998e-19 8.72813e-05 -8.09367e-20 -0.000322929 2.36312e-19 2.62145e-19 -0.00103801 1.73325e-19 0.00014316 -3.04806e-20 -0.000123148 1.53911e-19 -0.000825022 4.63567e-05 1.95372e-19 0.00058181 8.43089e-20 0.000151806 1.90676e-19 0.00082866 1.2636e-19 -0.000229124 -4.30007e-19 -0.000460176 -1.01246e-19 
1697.5 0 3.82311e-19 -0.00281816 1.86249e-19 -0.000361717 -0.0182691 -2.48199e-18 -0.000337863 1.96539e-19 6.59929e-05 -5.9753e-20 -0.000345546 2.23191e-19 2.55587e-19 -0.00107713 1.5333e-19 0.000158184 -1.90155e-20 -0.000148627 1.53927e-19 -0.000794286 5.05178e-05 2.21257e-19 0.000592939 8.00413e-20 0.000158234 1.90536e-19 0.000844576 1.24081e-19 -0.000251734 -4.28099e-19 -0.00046342 -8.51101e-20 
1697.85 0 3.01704e-19 -0.00228311 1.87515e-19 -0.000340035 -0.0182571 -2.45619e-18 -0.00034832 1.70101e-19 4.32131e-05 -4.74028e-20 -0.000366889 2.16556e-19 2.57261e-19 -0.00112463 1.43965e-19 0.00017456 -4.72029e-21 -0.000170268 1.49209e-19 -0.000765847 5.24779e-05 2.29627e-19 0.000605065 7.11572e-20 0.000168265 1.94156e-19 0.000863786 1.07554e-19 -0.000277607 -4.20081e-19 -0.000464677 -8.2296e-20 
1698.2 0 2.20802e-19 -0.00175241 1.90796e-19 -0.000316867 -0.0182336 -2.42751e-18 -0.000361249 1.40684e-19 1.90739e-05 -5.03026e-20 -0.000384128 2.14951e-19 2.64484e-19 -0.00117522 1.33596e-19 0.000188841 3.45699e-20 -0.000190096 1.33366e-19 -0.000739291 4.90519e-05 2.42618e-19 0.00061648 5.83682e-20 0.000181765 1.8925e-19 0.000886323 9.58334e-20 -0.000305864 -3.96287e-19 -0.000462391 -7.429e-20 
1698.55 0 1.34402e-19 -0.00122712 1.82887e-19 -0.000291404 -0.0181997 -2.40086e-18 -0.000374571 1.35228e-19 -7.61461e-06 -5.73059e-20 -0.000394679 2.08522e-19 2.50564e-19 -0.00122374 1.36288e-19 0.000202061 7.01358e-20 -0.000206729 1.25555e-19 -0.000715621 4.15333e-05 2.42042e-19 0.000625654 4.30308e-20 0.000197373 1.94014e-19 0.000911508 8.87987e-20 -0.000332703 -3.74616e-19 -0.000458694 -8.09772e-20 
1698.9 0 4.69709e-20 -0.000706433 1.88019e-19 -0.00026296 -0.0181563 -2.37007e-18 -0.000389024 1.36467e-19 -3.41059e-05 -6.27056e-20 -0.000396926 2.00924e-19 2.3733e-19 -0.0012699 1.40469e-19 0.000218439 1.00503e-19 -0.000216171 1.24286e-19 -0.000696219 3.28442e-05 2.49112e-19 0.000633958 4.84548e-20 0.00021473 1.91892e-19 0.000939147 9.11944e-20 -0.000354941 -3.58271e-19 -0.000454331 -8.27995e-20 
1699.25 0 -1.0865e-20 -0.000189576 1.97355e-19 -0.000231706 -0.0181038 -2.36163e-18 -0.000406684 1.29343e-19 -5.65711e-05 -5.91423e-20 -0.000394601 2.05479e-19 2.15297e-19 -0.00131535 1.45372e-19 0.000237238 1.31776e-19 -0.000218437 1.1949e-19 -0.00067966 2.18844e-05 2.50601e-19 0.000643934 5.80425e-20 0.000234476 1.7711e-19 0.000969119 8.19934e-20 -0.00037199 -3.51025e-19 -0.000448346 -8.9498e-20 
1699.6 0 -6.53561e-20 0.000323187 1.98695e-19 -0.000198795 -0.0180429 -2.35703e-18 -0.000424879 1.10981e-19 -7.2149e-05 -5.61264e-20 -0.000392468 2.04251e-19 2.04874e-19 -0.00136142 1.50088e-19 0.00025499 1.68018e-19 -0.000215605 1.12986e-19 -0.000664662 8.40496e-06 2.59951e-19 0.000655221 5.7674e-20 0.000255808 1.77943e-19 0.00100017 7.48083e-20 -0.000385095 -3.48257e-19 -0.000440599 -8.77526e-20 
1699.95 0 -1.23868e-19 0.000830118 1.93695e-19 -0.000165723 -0.0179736 -2.34902e-18 -0.000442671 1.09356e-19 -8.26207e-05 -5.67935e-20 -0.000391152 2.1066e-19 2.00148e-19 -0.00140771 1.46946e-19 0.000267761 2.00641e-19 -0.000207534 1.01001e-19 -0.000649697 -4.39799e-06 2.56711e-19 0.00066602 6.28378e-20 0.00027551 1.79261e-19 0.00103092 6.70332e-20 -0.000395455 -3.4345e-19 -0.000432044 -7.94293e-20 
1700.3 0 -1.86707e-19 0.00133081 1.96177e-19 -0.00013266 -0.0178953 -2.32812e-18 -0.000462314 1.04142e-19 -9.27534e-05 -6.1194e-20 -0.000388169 2.04927e-19 1.96141e-19 -0.00145463 1.51781e-19 0.000272259 2.25065e-19 -0.00019682 9.90168e-20 -0.000634545 -1.63208e-05 2.61974e-19 0.000673648 7.10339e-20 0.000292504 1.82742e-19 0.00106067 7.75343e-20 -0.000403511 -3.37514e-19 -0.000424405 -5.89183e-20 
1700.65 0 -2.39997e-19 0.00182488 1.98668e-19 -9.86322e-05 -0.0178075 -2.30373e-18 -0.00048155 8.5221e-20 -0.000104282 -7.11402e-20 -0.000385294 1.97064e-19 1.94023e-19 -0.00150167 1.43301e-19 0.000268437 2.47295e-19 -0.000190186 1.06586e-19 -0.000619755 -2.94498e-05 2.62029e-19 0.000677038 5.92969e-20 0.000310069 1.63334e-19 0.00108769 9.02772e-20 -0.000409305 -3.21253e-19 -0.000417928 -4.74018e-20 
1701 0 -2.97561e-19 0.00230937 1.98309e-19 -6.20507e-05 -0.0177061 -2.26905e-18 -0.000497232 6.71896e-20 -0.000118777 -9.69981e-20 -0.000387074 1.97254e-19 1.88828e-19 -0.00154691 1.39786e-19 0.000259171 2.63677e-19 -0.000191048 1.02045e-19 -0.000606767 -4.42939e-05 2.77766e-19 0.000676749 6.61253e-20 0.000329408 1.32687e-19 0.00111237 9.45974e-20 -0.000414318 -3.12616e-19 -0.000410282 -4.74111e-20 
1701.35 0 -3.62752e-19 0.00278421 1.88135e-19 -2.37766e-05 -0.0175866 -2.26108e-18 -0.000511197 5.18162e-20 -0.000136814 -1.17276e-19 -0.00039432 2.08234e-19 1.83359e-19 -0.00158909 1.37737e-19 0.000244887 2.81844e-19 -0.000197306 9.61586e-20 -0.000596911 -6.06558e-05 2.78671e-19 0.0006737 6.63193e-20 0.000348222 1.18281e-19 0.00113602 1.03808e-19 -0.000420141 -3.04932e-19 -0.000399266 -2.77695e-20 
1701.7 0 -4.36628e-19 0.00325203 1.73287e-19 1.43743e-05 -0.0174536 -2.24457e-18 -0.000524691 2.99632e-20 -0.000156267 -1.37667e-19 -0.000403812 2.20363e-19 1.84422e-19 -0.00162709 1.42771e-19 0.000227627 3.00958e-19 -0.000205865 9.83572e-20 -0.000589342 -7.90063e-05 2.8442e-19 0.00066952 6.12324e-20 0.000366285 9.06911e-20 0.00116047 1.12695e-19 -0.000429115 -2.95271e-19 -0.000384734 -4.49904e-21 
1702.05 0 -5.05866e-19 0.00371156 1.63083e-19 5.11878e-05 -0.0173127 -2.20784e-18 -0.000537248 9.78346e-21 -0.000175074 -1.59494e-19 -0.000413526 2.1999e-19 1.86257e-19 -0.00166139 1.45773e-19 0.000213921 3.17458e-19 -0.00021801 1.15099e-19 -0.000585811 -9.80815e-05 2.79207e-19 0.000665636 7.33535e-20 0.00038491 7.89466e-20 0.00118726 1.21569e-19 -0.000441146 -2.96653e-19 -0.000367266 9.33103e-21 
1702.4 0 -5.65825e-19 0.00416096 1.55197e-19 8.57987e-05 -0.0171636 -2.17172e-18 -0.000550437 -1.68545e-20 -0.000193667 -1.69977e-19 -0.000420242 2.21104e-19 1.77715e-19 -0.00169446 1.57476e-19 0.000209186 3.08519e-19 -0.000235768 1.3394e-19 -0.000587415 -0.000115525 2.68905e-19 0.000661543 7.42519e-20 0.000403235 6.41919e-20 0.00121327 1.41025e-19 -0.000452309 -3.07624e-19 -0.000348623 2.79743e-20 
1702.75 0 -6.22705e-19 0.0046014 1.48196e-19 0.00011888 -0.0170073 -2.13255e-18 -0.000565343 -3.86449e-20 -0.000213149 -1.56878e-19 -0.000420599 2.11855e-19 1.83705e-19 -0.00172697 1.5408e-19 0.000212733 2.99265e-19 -0.000258165 1.42185e-19 -0.000590595 -0.000130565 2.56861e-19 0.000655049 5.80202e-20 0.000422767 4.62078e-20 0.00123692 1.68838e-19 -0.000460929 -3.13091e-19 -0.000331233 5.33686e-20 
1703.1 0 -6.84269e-19 0.00503393 1.42792e-19 0.000151167 -0.0168483 -2.09598e-18 -0.000580264 -4.80473e-20 -0.000233928 -1.56553e-19 -0.000416374 1.9872e-19 1.94431e-19 -0.00175708 1.61358e-19 0.0002205 2.8166e-19 -0.000282272 1.48741e-19 -0.000591848 -0.000143175 2.5575e-19 0.000645064 3.85125e-20 0.000445362 2.37025e-20 0.00125793 1.82304e-19 -0.000466403 -3.11348e-19 -0.000316952 6.10377e-20 
1703.45 0 -7.32634e-19 0.00545884 1.43941e-19 0.000181416 -0.0166885 -2.05313e-18 -0.000593475 -4.93883e-20 -0.000257183 -1.6531e-19 -0.000409574 1.7797e-19 2.022e-19 -0.00178318 1.59169e-19 0.00022912 2.51401e-19 -0.000304729 1.43278e-19 -0.000587391 -0.000154157 2.60603e-19 0.000631841 3.80977e-20 0.000468114 4.70006e-21 0.00127515 1.87358e-19 -0.000467798 -2.9822e-19 -0.000303946 5.89224e-20 
1703.8 0 -7.87337e-19 0.00587724 1.46339e-19 0.000208017 -0.0165251 -2.01821e-18 -0.000604495 -5.75626e-20 -0.000283053 -1.72948e-19 -0.000400859 1.44249e-19 2.17307e-19 -0.00180502 1.50962e-19 0.000233901 2.33166e-19 -0.000323757 1.39795e-19 -0.000574673 -0.000165446 2.64888e-19 0.000617152 4.21765e-20 0.000487379 -2.35495e-20 0.00129012 1.82438e-19 -0.000465549 -2.92446e-19 -0.000289843 6.22881e-20 
1704.15 0 -8.50184e-19 0.00628869 1.4737e-19 0.00023188 -0.0163539 -1.97835e-18 -0.000614215 -7.2779e-20 -0.000309666 -1.74308e-19 -0.000389557 1.20673e-19 2.35537e-19 -0.00182062 1.38724e-19 0.000232042 2.15131e-19 -0.000341844 1.3026e-19 -0.000553193 -0.000177936 2.49034e-19 0.000602874 4.62142e-20 0.000503139 -3.97598e-20 0.00130391 1.88302e-19 -0.000459993 -2.83607e-19 -0.000276655 6.79345e-20 
1704.5 0 -9.17113e-19 0.00669169 1.53079e-19 0.0002559 -0.0161725 -1.94494e-18 -0.000621862 -7.80861e-20 -0.000333965 -1.86188e-19 -0.00037313 9.18613e-20 2.50029e-19 -0.00182734 1.29829e-19 0.000227807 2.07686e-19 -0.000360687 1.14705e-19 -0.000525136 -0.000190026 2.38713e-19 0.000588934 6.03628e-20 0.000518353 -6.05721e-20 0.00131634 1.92605e-19 -0.000451063 -2.76256e-19 -0.000266709 6.97991e-20 
1704.85 0 -9.7826e-19 0.00708807 1.64318e-19 0.000280055 -0.0159835 -1.92492e-18 -0.000626772 -8.36821e-20 -0.000354138 -2.03726e-19 -0.000350646 6.89141e-20 2.59297e-19 -0.00182723 1.16572e-19 0.000226488 1.85028e-19 -0.000378001 1.07347e-19 -0.000495036 -0.000198484 2.32438e-19 0.000575865 8.92982e-20 0.000533326 -6.72146e-20 0.00132597 1.8666e-19 -0.000440007 -2.74844e-19 -0.000258095 7.10145e-20 
1705.2 0 -1.02545e-18 0.00748078 1.7572e-19 0.000301765 -0.0157924 -1.91778e-18 -0.000630434 -8.11485e-20 -0.000371187 -1.95054e-19 -0.000322404 5.00392e-20 2.61594e-19 -0.00182432 9.52961e-20 0.000227177 1.69247e-19 -0.000390111 1.01748e-19 -0.000465876 -0.000204959 2.16658e-19 0.000564935 9.92767e-20 0.000545918 -6.81225e-20 0.00133166 1.87799e-19 -0.000426987 -2.80723e-19 -0.000247015 5.63746e-20 
1705.55 0 -1.07103e-18 0.00786994 1.81729e-19 0.000320353 -0.0155995 -1.91433e-18 -0.000632753 -8.17544e-20 -0.000382008 -1.82984e-19 -0.000289999 3.07911e-20 2.59932e-19 -0.00182059 7.14576e-20 0.000224929 1.50436e-19 -0.000395147 9.08497e-20 -0.00043909 -0.000212874 2.1959e-19 0.000557337 9.59613e-20 0.000554891 -6.99413e-20 0.00133282 1.87472e-19 -0.000412389 -2.86774e-19 -0.000233332 5.19624e-20 
1705.9 0 -1.13353e-18 0.00825361 1.86894e-19 0.000337619 -0.0153986 -1.90701e-18 -0.000634047 -8.11274e-20 -0.000383517 -1.95247e-19 -0.000255429 2.4271e-20 2.6654e-19 -0.00181575 5.72378e-20 0.000219333 1.23236e-19 -0.000394706 8.41238e-20 -0.000416519 -0.000221886 2.16798e-19 0.0005548 1.21425e-19 0.000560628 -8.15482e-20 0.00132973 1.74816e-19 -0.00039919 -2.66158e-19 -0.00021893 5.24013e-20 
1706.25 0 -1.19234e-18 0.00862931 1.95235e-19 0.000355144 -0.0151857 -1.90701e-18 -0.000635953 -7.05774e-20 -0.000376853 -2.17142e-19 -0.000220857 3.68908e-20 2.69757e-19 -0.00180945 3.97312e-20 0.000212607 9.85275e-20 -0.000391638 7.47397e-20 -0.000399874 -0.000230912 2.29132e-19 0.000555204 1.65709e-19 0.000564911 -9.99111e-20 0.00132472 1.66874e-19 -0.000388504 -2.48115e-19 -0.000204227 4.51764e-20 
1706.6 0 -1.25282e-18 0.00899577 1.94039e-19 0.000372886 -0.0149603 -1.89788e-18 -0.000640425 -6.44358e-20 -0.00036207 -2.37383e-19 -0.000188598 3.5877e-20 2.75529e-19 -0.00180452 9.85927e-21 0.000203288 9.15051e-20 -0.000387103 8.7484e-20 -0.00038921 -0.000238913 2.31201e-19 0.000556359 1.84573e-19 0.000569374 -1.17034e-19 0.00132111 1.66493e-19 -0.000378279 -2.3231e-19 -0.000189262 3.87637e-20 
1706.95 0 -1.30381e-18 0.00935299 1.88967e-19 0.000390333 -0.0147245 -1.88362e-18 -0.000648538 -4.99261e-20 -0.000340467 -2.53247e-19 -0.000159005 4.29157e-20 2.73879e-19 -0.00180415 -1.41723e-20 0.00018878 8.91417e-20 -0.000380547 9.80046e-20 -0.000384284 -0.000245552 2.23791e-19 0.00055902 2.02214e-19 0.000574468 -1.20418e-19 0.00131944 1.64149e-19 -0.000367674 -2.25464e-19 -0.000174723 3.63337e-20 
1707.3 0 -1.35766e-18 0.0097013 1.97058e-19 0.000408586 -0.0144789 -1.86191e-18 -0.000660568 -3.73001e-20 -0.0003158 -2.70074e-19 -0.000128647 4.37583e-20 2.79719e-19 -0.00180495 -4.01444e-20 0.000168478 8.14654e-20 -0.000371328 1.04054e-19 -0.000385018 -0.000250063 2.16062e-19 0.000563541 2.30562e-19 0.000580844 -1.36857e-19 0.00131722 1.49837e-19 -0.000357791 -2.04093e-19 -0.000160683 3.72443e-20 
1707.65 0 -1.40475e-18 0.0100415 1.94207e-19 0.000429662 -0.014224 -1.86144e-18 -0.000675329 -2.5198e-20 -0.000290373 -2.8432e-19 -9.66277e-05 4.53706e-20 2.92496e-19 -0.00180207 -6.05302e-20 0.000142756 7.44976e-20 -0.00035954 1.00036e-19 -0.000389278 -0.000252081 2.17034e-19 0.000569435 2.56853e-19 0.000588609 -1.47193e-19 0.00131196 1.41228e-19 -0.00034836 -1.9032e-19 -0.000145952 3.23259e-20 
1708 0 -1.44351e-18 0.010374 1.87261e-19 0.000452826 -0.0139604 -1.86745e-18 -0.000689803 -1.06201e-20 -0.000263641 -2.72114e-19 -6.61536e-05 5.22412e-20 2.91332e-19 -0.00179566 -7.27542e-20 0.000110555 7.28762e-20 -0.000346442 1.01549e-19 -0.000392874 -0.000252901 2.22079e-19 0.000576197 2.75298e-19 0.000594266 -1.57904e-19 0.0013032 1.3431e-19 -0.000336755 -1.68058e-19 -0.000129775 3.0943e-20 
1708.35 0 -1.48215e-18 0.0106984 1.904e-19 0.000476076 -0.0136854 -1.86544e-18 -0.000703774 -4.61235e-21 -0.00023397 -2.66155e-19 -3.90605e-05 6.08105e-20 2.95036e-19 -0.00178603 -8.11578e-20 7.04002e-05 6.62871e-20 -0.000332127 1.04478e-19 -0.000393721 -0.000252178 2.05046e-19 0.000583456 2.89009e-19 0.000595463 -1.7134e-19 0.00129302 1.21424e-19 -0.000322278 -1.52574e-19 -0.000112605 4.54573e-20 
1708.7 0 -1.50793e-18 0.0110143 1.74107e-19 0.000499664 -0.0133946 -1.85015e-18 -0.000718222 -2.13821e-21 -0.000197235 -2.37924e-19 -1.2901e-05 5.31492e-20 2.81835e-19 -0.00177448 -7.93813e-20 2.31404e-05 4.07505e-20 -0.000316016 1.05655e-19 -0.000392232 -0.000247618 2.04477e-19 0.000591465 3.17349e-19 0.000592856 -1.84683e-19 0.0012846 1.25882e-19 -0.00030642 -1.2376e-19 -9.40576e-05 5.3257e-20 
1709.05 0 -1.54637e-18 0.0113206 1.49006e-19 0.000523067 -0.0130916 -1.82636e-18 -0.000731791 8.45821e-21 -0.000150434 -2.08967e-19 1.48404e-05 4.55777e-20 2.76731e-19 -0.00176396 -6.46173e-20 -2.92474e-05 1.94704e-20 -0.0002986 1.09292e-19 -0.000390373 -0.000239381 2.04598e-19 0.000601768 3.16096e-19 0.000588146 -1.95019e-19 0.00127906 1.18118e-19 -0.000289587 -1.0047e-19 -7.38081e-05 4.99876e-20 
1709.4 0 -1.58544e-18 0.0116161 1.36401e-19 0.000546273 -0.0127844 -1.79199e-18 -0.000739772 1.29499e-20 -9.84553e-05 -1.8381e-19 4.349e-05 3.98916e-20 2.85166e-19 -0.00175524 -6.15409e-20 -8.09293e-05 3.91695e-21 -0.000282064 1.03595e-19 -0.000389215 -0.000229528 2.14666e-19 0.000614096 3.02318e-19 0.00058176 -2.05896e-19 0.00127311 1.08256e-19 -0.000271657 -8.5903e-20 -5.23368e-05 6.32041e-20 
1709.75 0 -1.62299e-18 0.0119016 1.29631e-19 0.000569905 -0.0124784 -1.7561e-18 -0.000738229 8.66425e-21 -4.83888e-05 -1.66854e-19 7.2073e-05 3.31704e-20 3.0243e-19 -0.00174876 -4.32475e-20 -0.000126196 2.587e-21 -0.000268037 1.11239e-19 -0.000386852 -0.000218651 2.19743e-19 0.000625421 3.07428e-19 0.000574166 -2.08481e-19 0.00126448 9.02839e-20 -0.000252878 -7.45738e-20 -2.92466e-05 7.29253e-20 
1710.1 0 -1.66427e-18 0.0121788 1.25859e-19 0.000593859 -0.012174 -1.70134e-18 -0.000729983 -2.0087e-20 -2.52157e-06 -1.47892e-19 9.80163e-05 2.36033e-20 3.23804e-19 -0.00174292 -2.90058e-20 -0.000165597 7.98561e-21 -0.000255374 1.0689e-19 -0.000380844 -0.000206092 2.26458e-19 0.000633691 3.1139e-19 0.000565966 -2.18183e-19 0.00125438 6.24972e-20 -0.000233242 -7.11312e-20 -5.55887e-06 9.77827e-20 
1710.45 0 -1.69897e-18 0.0124477 1.17969e-19 0.000618683 -0.0118691 -1.64776e-18 -0.000719982 -3.71007e-20 3.82343e-05 -1.35975e-19 0.000117108 1.74542e-20 3.32277e-19 -0.00173687 -2.93144e-20 -0.00020077 3.14617e-21 -0.000242627 9.36314e-20 -0.000370526 -0.000191423 2.40491e-19 0.000638733 3.10116e-19 0.000555889 -2.283e-19 0.00124462 3.94101e-20 -0.000213474 -6.98578e-20 1.674e-05 1.21605e-19 
1710.8 0 -1.72239e-18 0.0127065 9.79837e-20 0.000644576 -0.0115623 -1.60385e-18 -0.000708901 -4.68472e-20 7.05558e-05 -1.32133e-19 0.000126029 7.46193e-21 3.6098e-19 -0.0017334 -2.78958e-20 -0.000233156 2.26409e-21 -0.000231973 8.76198e-20 -0.000356976 -0.000174776 2.41509e-19 0.000640854 3.0921e-19 0.000542963 -2.33946e-19 0.0012363 3.19067e-20 -0.00019562 -6.38457e-20 3.68292e-05 1.40138e-19 
1711.15 0 -1.75765e-18 0.0129546 9.4602e-20 0.000669863 -0.011252 -1.55182e-18 -0.000693634 -4.87259e-20 9.30427e-05 -1.29629e-19 0.000125125 1.66229e-21 3.90757e-19 -0.00173555 -3.44839e-20 -0.00026523 2.28553e-20 -0.000225779 7.40651e-20 -0.000342329 -0.000156564 2.20296e-19 0.000640863 3.08134e-19 0.000527361 -2.38947e-19 0.00122966 3.42693e-20 -0.000181494 -6.11474e-20 5.32164e-05 1.49218e-19 
1711.5 0 -1.79101e-18 0.0131921 8.33497e-20 0.000694213 -0.010935 -1.49376e-18 -0.000672092 -4.80181e-20 0.000109754 -1.35787e-19 0.000119241 5.34929e-21 4.20705e-19 -0.00174056 -3.36315e-20 -0.000300251 2.47201e-20 -0.000221663 5.02516e-20 -0.000326347 -0.000137587 2.28335e-19 0.00063906 3.06512e-19 0.000510385 -2.37874e-19 0.00122336 4.60814e-20 -0.000171791 -5.1889e-20 6.55425e-05 1.7265e-19 
1711.85 0 -1.82879e-18 0.013418 7.53885e-20 0.000720735 -0.0106114 -1.43522e-18 -0.00064799 -5.00363e-20 0.000125819 -1.29206e-19 0.000109992 1.40037e-20 4.32961e-19 -0.00174558 -4.32311e-20 -0.000339892 2.52662e-20 -0.000214232 4.25702e-20 -0.000307048 -0.00011862 2.26538e-19 0.000637105 3.03419e-19 0.000494392 -2.25707e-19 0.00121604 4.85343e-20 -0.000165149 -4.95786e-20 7.52124e-05 2.0294e-19 
1712.2 0 -1.86594e-18 0.0136314 5.89074e-20 0.000749006 -0.0102826 -1.37856e-18 -0.000625194 -5.23133e-20 0.000140215 -1.14199e-19 9.49893e-05 2.25344e-20 4.3458e-19 -0.00175385 -5.10508e-20 -0.000381561 2.37397e-20 -0.000198081 4.00318e-20 -0.000285635 -0.000102057 2.22983e-19 0.000636678 3.00165e-19 0.000479357 -2.20101e-19 0.00120676 5.97033e-20 -0.000158252 -3.43299e-20 8.34566e-05 2.26071e-19 
1712.55 0 -1.90311e-18 0.0138346 5.02642e-20 0.000773862 -0.00995074 -1.33054e-18 -0.000604931 -4.65089e-20 0.000150576 -9.56645e-20 7.58689e-05 3.86604e-20 4.30479e-19 -0.00176807 -4.68114e-20 -0.00042222 2.18795e-20 -0.000172232 2.17543e-20 -0.000263485 -8.92783e-05 2.21921e-19 0.000637968 3.01116e-19 0.000464664 -2.18424e-19 0.00119561 7.13984e-20 -0.000149309 -1.43399e-20 9.1371e-05 2.43201e-19 
1712.9 0 -1.93739e-18 0.0140307 4.37424e-20 0.000791969 -0.00961966 -1.28356e-18 -0.000590523 -4.62509e-20 0.00015871 -8.42405e-20 5.87045e-05 4.25813e-20 4.25649e-19 -0.00178695 -4.61697e-20 -0.000458957 2.25833e-20 -0.000141867 1.02942e-20 -0.000239833 -7.83324e-05 2.2584e-19 0.000640265 2.99775e-19 0.000452297 -2.23498e-19 0.00118311 9.06058e-20 -0.000138678 2.06606e-20 9.94769e-05 2.45714e-19 
1713.25 0 -1.96356e-18 0.0142202 4.04738e-20 0.000803844 -0.00929242 -1.24436e-18 -0.000583151 -3.94157e-20 0.000168538 -6.30545e-20 4.73867e-05 4.13862e-20 4.39357e-19 -0.00180788 -3.64574e-20 -0.000488888 2.26624e-20 -0.000110242 -4.6764e-21 -0.00021518 -6.79762e-05 2.52675e-19 0.000641183 2.95476e-19 0.000445798 -2.20279e-19 0.00117034 1.12956e-19 -0.000127207 3.71425e-20 0.000107814 2.50466e-19 
1713.6 0 -1.9969e-18 0.0144009 3.97553e-20 0.000812003 -0.0089665 -1.2032e-18 -0.000578389 -4.31059e-20 0.000184379 -3.98366e-20 4.13608e-05 3.89628e-20 4.56368e-19 -0.00182585 -1.72894e-20 -0.000509512 1.84743e-20 -7.8759e-05 -1.23922e-20 -0.000190715 -5.79096e-05 2.70188e-19 0.000639147 2.69392e-19 0.000445917 -2.32549e-19 0.0011579 1.29525e-19 -0.000116726 5.49546e-20 0.000116442 2.54516e-19 
1713.95 0 -2.02044e-18 0.0145721 3.12909e-20 0.000820229 -0.0086369 -1.17118e-18 -0.000569919 -4.83286e-20 0.000208017 -2.42561e-20 3.97155e-05 4.49411e-20 4.63406e-19 -0.00183533 -7.43044e-21 -0.000521465 2.70584e-20 -4.94291e-05 -2.77292e-20 -0.000165272 -4.54691e-05 2.79548e-19 0.000636788 2.29419e-19 0.000449801 -2.3905e-19 0.00114526 1.45388e-19 -0.000108294 6.91715e-20 0.000124445 2.77171e-19 
1714.3 0 -2.04502e-18 0.0147361 1.60218e-20 0.000829617 -0.00830197 -1.12629e-18 -0.000556871 -5.62057e-20 0.000236212 -8.22061e-21 4.07878e-05 5.11542e-20 4.7981e-19 -0.00183635 -1.17554e-20 -0.000525123 1.85423e-20 -2.33449e-05 -2.58941e-20 -0.000136795 -2.92645e-05 2.90444e-19 0.000636047 2.0166e-19 0.000451378 -2.51986e-19 0.00113227 1.54111e-19 -0.000103417 9.3188e-20 0.000128416 2.90909e-19 
1714.65 0 -2.06897e-18 0.0148951 -1.57046e-21 0.00083704 -0.00796204 -1.0765e-18 -0.000542992 -7.22955e-20 0.000266039 -7.43401e-21 4.23467e-05 6.9142e-20 4.8285e-19 -0.0018332 -2.23247e-20 -0.000519852 2.50978e-20 -2.23122e-06 -2.14346e-20 -0.000104193 -1.23821e-05 2.95413e-19 0.000635749 1.65876e-19 0.000446115 -2.72228e-19 0.00111928 1.53779e-19 -0.000103138 1.07602e-19 0.000129199 2.88181e-19 
1715 0 -2.09923e-18 0.0150474 -1.79247e-22 0.000840523 -0.00761911 -1.01938e-18 -0.000531165 -8.2055e-20 0.000295291 -4.37147e-21 4.02782e-05 8.76991e-20 4.91005e-19 -0.00183076 -3.74428e-20 -0.000509173 2.39556e-20 1.51279e-05 -1.19987e-20 -6.8751e-05 3.0342e-06 2.85096e-19 0.000634149 1.46374e-19 0.000435298 -2.95406e-19 0.00110452 1.64742e-19 -0.000106751 1.16233e-19 0.000129422 2.82247e-19 
1715.35 0 -2.11985e-18 0.0151894 -4.33024e-23 0.000842829 -0.00727475 -9.65362e-19 -0.000522447 -8.26754e-20 0.000318965 -4.88551e-21 3.12984e-05 9.91579e-20 4.96044e-19 -0.0018334 -3.95089e-20 -0.000497281 3.22391e-20 2.93441e-05 -1.89467e-20 -3.17617e-05 1.89891e-05 2.74374e-19 0.000629631 1.13332e-19 0.00042187 -3.15923e-19 0.00108683 1.59625e-19 -0.000114274 1.31257e-19 0.000126909 2.86241e-19 
1715.7 0 -2.13201e-18 0.01532 4.86805e-21 0.000846517 -0.00692705 -9.09866e-19 -0.000516681 -8.35018e-20 0.000334229 8.04326e-21 1.78493e-05 9.48454e-20 5.07424e-19 -0.00184352 -3.75229e-20 -0.000484977 4.71393e-20 3.94582e-05 -2.63589e-20 5.71248e-06 3.76675e-05 2.46895e-19 0.000621483 8.23455e-20 0.000407759 -3.43327e-19 0.00106737 1.47307e-19 -0.000123419 1.51329e-19 0.000118207 2.79266e-19 
1716.05 0 -2.14872e-18 0.0154419 7.74403e-21 0.000852067 -0.00657555 -8.47079e-19 -0.000514204 -8.85918e-20 0.000341626 4.18734e-21 3.79042e-06 1.0886e-19 5.06066e-19 -0.00185848 -4.30763e-20 -0.000470494 4.30704e-20 4.66762e-05 -2.64561e-20 4.43778e-05 5.82493e-05 2.27718e-19 0.000610209 5.89182e-20 0.000394494 -3.48171e-19 0.00104796 1.3449e-19 -0.000131871 1.74401e-19 0.000105152 2.78804e-19 
1716.4 0 -2.17924e-18 0.0155574 3.45989e-21 0.000860139 -0.00622547 -7.84204e-19 -0.000513869 -1.04732e-19 0.000341044 -3.56216e-22 -8.97197e-06 1.03123e-19 5.01079e-19 -0.00187529 -5.18353e-20 -0.000455817 4.42688e-20 4.99097e-05 -3.52856e-20 8.63085e-05 7.79012e-05 2.1732e-19 0.000595915 3.59419e-20 0.000383304 -3.43053e-19 0.00102995 1.28717e-19 -0.000141582 1.80777e-19 9.29098e-05 2.68798e-19 
1716.75 0 -2.21712e-18 0.0156634 -9.17221e-22 0.000871237 -0.00587925 -7.23522e-19 -0.000512405 -1.0354e-19 0.000333909 4.40428e-21 -1.8369e-05 1.12375e-19 4.9661e-19 -0.00189005 -5.4808e-20 -0.000443935 2.87131e-20 4.53006e-05 -4.7876e-20 0.000131259 9.63927e-05 2.1039e-19 0.000581285 4.30147e-20 0.000374852 -3.34338e-19 0.00101344 1.30078e-19 -0.000155378 1.67906e-19 8.31203e-05 2.66746e-19 
1717.1 0 -2.23256e-18 0.0157576 -2.30378e-21 0.00088591 -0.0055354 -6.70035e-19 -0.00050884 -9.44949e-20 0.000321931 -4.49534e-21 -2.45925e-05 1.3548e-19 4.99477e-19 -0.00189571 -7.64264e-20 -0.000436526 1.89912e-20 3.24392e-05 -5.36729e-20 0.000174252 0.000114425 2.14926e-19 0.000569971 5.7886e-20 0.000369273 -3.15437e-19 0.000997176 1.24263e-19 -0.000172686 1.5689e-19 7.53532e-05 2.56072e-19 
1717.45 0 -2.25078e-18 0.0158408 4.7227e-21 0.000903928 -0.00519363 -6.10605e-19 -0.000501902 -9.46285e-20 0.000306593 3.16307e-21 -2.97808e-05 1.60605e-19 4.99649e-19 -0.00188854 -1.02033e-19 -0.000435337 9.27581e-21 1.60077e-05 -5.95861e-20 0.000213308 0.000130807 2.02892e-19 0.000562435 7.04401e-20 0.000366293 -3.0902e-19 0.000978426 1.047e-19 -0.000189293 1.33959e-19 6.99748e-05 2.45607e-19 
1717.8 0 -2.27271e-18 0.0159153 2.84074e-21 0.000923076 -0.00485326 -5.58323e-19 -0.00049014 -9.46999e-20 0.000291718 2.44422e-20 -3.38324e-05 1.88632e-19 5.05206e-19 -0.00187389 -1.19568e-19 -0.000440253 -4.37007e-21 1.13439e-06 -8.27702e-20 0.000252523 0.000144703 2.08244e-19 0.000557893 8.06343e-20 0.000366201 -3.03779e-19 0.000956411 1.01879e-19 -0.000202932 1.1457e-19 6.68374e-05 2.27533e-19 
1718.15 0 -2.28876e-18 0.0159803 1.0677e-20 0.000939237 -0.00451189 -5.02242e-19 -0.000476907 -8.59477e-20 0.000283061 2.77665e-20 -3.4713e-05 1.95961e-19 4.86369e-19 -0.00185853 -1.32421e-19 -0.000446446 -1.46293e-20 -1.10916e-05 -9.60424e-20 0.000293836 0.000154886 2.02806e-19 0.000556271 9.08865e-20 0.000369125 -2.89614e-19 0.000931988 1.04047e-19 -0.000214741 9.40617e-20 6.53246e-05 2.1735e-19 
1718.5 0 -2.29585e-18 0.0160353 1.02037e-20 0.000951652 -0.00416892 -4.47553e-19 -0.000465598 -8.20551e-20 0.000285463 2.13172e-20 -2.87662e-05 1.92213e-19 4.66474e-19 -0.00184154 -1.50666e-19 -0.000448913 -2.19629e-20 -2.22208e-05 -1.16023e-19 0.000336334 0.000160018 2.08382e-19 0.000557139 1.08445e-19 0.000375115 -2.83445e-19 0.000905876 9.26022e-20 -0.000226094 8.4984e-20 6.50637e-05 1.96607e-19 
1718.85 0 -2.30522e-18 0.0160811 2.53313e-20 0.000963605 -0.00382771 -4.08167e-19 -0.000454278 -7.48641e-20 0.000299712 4.89831e-21 -1.56233e-05 1.81275e-19 4.4461e-19 -0.00182141 -1.54673e-19 -0.000445426 -3.44308e-20 -3.26121e-05 -1.37239e-19 0.000378306 0.000163424 2.0856e-19 0.000559463 1.25154e-19 0.000382602 -2.90207e-19 0.00087911 8.36651e-20 -0.00023686 6.26547e-20 6.42558e-05 1.75522e-19 
1719.2 0 -2.31702e-18 0.0161172 3.28991e-20 0.000976389 -0.003489 -3.57937e-19 -0.000442436 -5.60966e-20 0.000322 -2.22573e-20 -3.16361e-07 1.7776e-19 4.27303e-19 -0.0017984 -1.65644e-19 -0.000435208 -3.81612e-20 -4.23732e-05 -1.39557e-19 0.00041725 0.000169573 2.21192e-19 0.000561871 1.41001e-19 0.000387543 -2.9858e-19 0.000852252 6.48944e-20 -0.000246795 4.05602e-20 6.19468e-05 1.75414e-19 
1719.55 0 -2.33719e-18 0.0161454 3.37353e-20 0.000990369 -0.00315184 -2.98439e-19 -0.000432957 -4.85423e-20 0.000346049 -3.86396e-20 1.35696e-05 1.66282e-19 4.19751e-19 -0.00176879 -1.8131e-19 -0.000419057 -3.54765e-20 -5.28747e-05 -1.34834e-19 0.000451546 0.000177696 2.27073e-19 0.000562792 1.54953e-19 0.000388592 -3.06821e-19 0.000825987 4.70562e-20 -0.000256228 1.56865e-20 5.86366e-05 1.707e-19 
1719.9 0 -2.34033e-18 0.0161661 1.61337e-20 0.00100677 -0.00281628 -2.45017e-19 -0.000425352 -5.05039e-20 0.000368587 -5.1446e-20 2.74156e-05 1.53254e-19 4.17458e-19 -0.00173034 -1.88936e-19 -0.000397824 -2.86683e-20 -6.34903e-05 -1.35388e-19 0.00047986 0.000184408 2.33328e-19 0.000559768 1.58559e-19 0.000388078 -3.19659e-19 0.000800282 3.1713e-20 -0.000263476 -1.33542e-20 5.39136e-05 1.61055e-19 
1720.25 0 -2.33924e-18 0.0161772 -8.20988e-21 0.00102536 -0.00248027 -2.01402e-19 -0.000417125 -3.13823e-20 0.000390308 -6.45276e-20 4.36185e-05 1.41813e-19 4.06772e-19 -0.00168494 -1.93225e-19 -0.000372778 -1.75939e-20 -7.40686e-05 -1.36474e-19 0.000501763 0.000189046 2.40693e-19 0.000551408 1.49672e-19 0.00038748 -3.10706e-19 0.000774185 3.15715e-20 -0.000267176 -2.60544e-20 4.5055e-05 1.51005e-19 
1720.6 0 -2.33366e-18 0.0161782 -3.8026e-20 0.00104564 -0.00214464 -1.55189e-19 -0.000407512 -2.33963e-20 0.000410419 -6.9657e-20 6.17664e-05 1.41595e-19 4.10696e-19 -0.00163641 -1.9591e-19 -0.000345677 -7.75049e-21 -8.73806e-05 -1.36794e-19 0.000518779 0.000191906 2.44166e-19 0.000538107 1.5137e-19 0.000387096 -3.1435e-19 0.000750143 2.43098e-20 -0.000266566 -3.82972e-20 3.04507e-05 1.43362e-19 
1720.95 0 -2.32673e-18 0.0161694 -7.83048e-20 0.0010663 -0.00181404 -9.38173e-20 -0.000396714 -2.24196e-20 0.000427332 -5.70253e-20 8.05603e-05 1.473e-19 4.12465e-19 -0.00158896 -2.02459e-19 -0.000318941 5.61383e-21 -0.000104643 -1.38433e-19 0.000531204 0.000192206 2.49968e-19 0.000522134 1.60754e-19 0.000386542 -3.23387e-19 0.000731818 1.71235e-20 -0.000262557 -3.56078e-20 1.25225e-05 1.2962e-19 
1721.3 0 -2.32134e-18 0.0161509 -1.07737e-19 0.00108634 -0.00149264 -2.74772e-20 -0.000384604 -3.29944e-20 0.00044085 -6.52634e-20 9.92536e-05 1.38748e-19 4.11089e-19 -0.00154449 -2.26101e-19 -0.000296326 1.95187e-20 -0.000125444 -1.46405e-19 0.000539174 0.00019068 2.46418e-19 0.000508535 1.92197e-19 0.000384033 -3.40076e-19 0.000718087 2.68583e-20 -0.000258133 -2.25098e-20 -4.81225e-06 1.13081e-19 
1721.65 0 -2.3241e-18 0.016122 -1.4252e-19 0.00110446 -0.00117856 2.6331e-20 -0.000370523 -3.5769e-20 0.000454004 -7.73932e-20 0.000119457 1.29694e-19 4.19232e-19 -0.00150135 -2.3643e-19 -0.000282302 2.29513e-20 -0.000149757 -1.61582e-19 0.000544673 0.000190012 2.32602e-19 0.000498857 2.16844e-19 0.000378585 -3.61686e-19 0.000705919 5.26835e-20 -0.000255771 -6.54727e-21 -1.97475e-05 9.28798e-20 
1722 0 -2.32423e-18 0.0160845 -1.83235e-19 0.0011193 -0.000866112 7.67877e-20 -0.000352873 -2.10664e-20 0.000471563 -7.19257e-20 0.000142337 1.33955e-19 4.16181e-19 -0.00145881 -2.30032e-19 -0.000278468 3.19948e-20 -0.000176832 -1.69304e-19 0.000549047 0.000190393 2.2974e-19 0.000489831 2.37233e-19 0.000370794 -3.6995e-19 0.000693762 6.89763e-20 -0.000254936 1.24302e-20 -3.23525e-05 6.48349e-20 
1722.35 0 -2.32089e-18 0.0160405 -2.10701e-19 0.00113081 -0.000552973 1.21266e-19 -0.000329133 -4.94668e-22 0.00049566 -8.07857e-20 0.000167856 1.46259e-19 4.06396e-19 -0.00141844 -2.29199e-19 -0.00028133 5.25999e-20 -0.000203266 -1.73898e-19 0.000550717 0.000190902 2.17471e-19 0.000480626 2.49593e-19 0.000361012 -3.83697e-19 0.000682459 9.11309e-20 -0.000252813 2.08529e-20 -4.34038e-05 5.3585e-20 
1722.7 0 -2.32314e-18 0.015991 -2.23032e-19 0.00113981 -0.000240476 1.53342e-19 -0.000300941 7.50534e-21 0.00052294 -8.06874e-20 0.000193993 1.50904e-19 4.13858e-19 -0.00137819 -2.27224e-19 -0.000284348 5.58896e-20 -0.000225316 -1.71679e-19 0.000546476 0.000190331 2.09576e-19 0.000471747 2.52479e-19 0.000349626 -3.79386e-19 0.000671613 1.16694e-19 -0.000248605 3.82618e-20 -5.33076e-05 4.13078e-20 
1723.05 0 -2.32158e-18 0.015934 -2.35598e-19 0.00114656 7.09533e-05 1.88905e-19 -0.000272088 9.92052e-21 0.000549035 -9.85571e-20 0.000217066 1.57999e-19 4.12773e-19 -0.00133545 -2.19756e-19 -0.000284195 5.91573e-20 -0.000243395 -1.67978e-19 0.00053772 0.000187996 2.04057e-19 0.00046181 2.4361e-19 0.000335492 -3.90947e-19 0.000660077 1.46841e-19 -0.000243712 5.54174e-20 -6.17264e-05 2.22243e-20 
1723.4 0 -2.3326e-18 0.0158684 -2.43918e-19 0.00115002 0.000380881 2.28752e-19 -0.00024639 1.26414e-20 0.000572422 -1.13739e-19 0.000233907 1.6794e-19 4.16965e-19 -0.00128961 -2.09721e-19 -0.000282894 5.33423e-20 -0.00025978 -1.7436e-19 0.000526778 0.000186465 1.91357e-19 0.000451481 2.25521e-19 0.000318371 -3.9816e-19 0.000648783 1.77753e-19 -0.000238011 7.05156e-20 -6.88914e-05 -1.23331e-21 
1723.75 0 -2.32915e-18 0.0157944 -2.4571e-19 0.00114931 0.000687875 2.74306e-19 -0.000224361 8.68897e-21 0.000591843 -1.09331e-19 0.000243448 1.75147e-19 4.10981e-19 -0.00124096 -2.18007e-19 -0.000282835 6.74859e-20 -0.000275006 -1.80519e-19 0.000513225 0.000186399 1.97168e-19 0.000443987 2.13484e-19 0.000299282 -3.95357e-19 0.000637507 2.08576e-19 -0.00023118 7.28081e-20 -7.38175e-05 -1.88865e-20 
1724.1 0 -2.31947e-18 0.0157132 -2.57428e-19 0.00114482 0.000991234 3.11849e-19 -0.000202463 1.60214e-20 0.000607855 -8.89352e-20 0.000248929 1.62624e-19 4.06449e-19 -0.00119044 -2.19264e-19 -0.000284368 9.07697e-20 -0.000290873 -1.84863e-19 0.000497943 0.000185784 1.9589e-19 0.00044011 2.0504e-19 0.000279058 -3.84616e-19 0.0006267 2.28626e-19 -0.000224143 7.93086e-20 -7.58964e-05 -2.68365e-20 
1724.45 0 -2.31371e-18 0.0156236 -2.63214e-19 0.00113787 0.0012921 3.65442e-19 -0.000178326 1.77844e-20 0.00062417 -7.3117e-20 0.000251714 1.4756e-19 3.9256e-19 -0.00113741 -2.29847e-19 -0.000285288 1.01029e-19 -0.00030976 -1.88764e-19 0.000483154 0.000184632 2.03159e-19 0.000438715 2.06809e-19 0.000260688 -3.73287e-19 0.00061751 2.33902e-19 -0.000216523 5.88757e-20 -7.7542e-05 -3.61458e-20 
1724.8 0 -2.3027e-18 0.0155225 -2.74524e-19 0.00112971 0.00159537 4.09104e-19 -0.00015495 2.01029e-20 0.000644521 -7.42719e-20 0.00024995 1.21175e-19 3.72135e-19 -0.00108135 -2.58396e-19 -0.00028335 1.07806e-19 -0.00033073 -1.98897e-19 0.000469834 0.000184609 2.02634e-19 0.000439448 1.9227e-19 0.000246171 -3.43027e-19 0.000609202 2.3729e-19 -0.000208275 4.8393e-20 -7.9971e-05 -3.63696e-20 
1725.15 0 -2.28469e-18 0.0154114 -2.67617e-19 0.00112186 0.00190164 4.54282e-19 -0.000136527 -1.32368e-22 0.000668846 -8.33365e-20 0.000245976 1.04756e-19 3.48297e-19 -0.00102356 -2.7456e-19 -0.000278868 1.16213e-19 -0.000351006 -2.02488e-19 0.00045847 0.00018425 1.99097e-19 0.000442579 1.83229e-19 0.00023356 -3.04571e-19 0.000600831 2.24997e-19 -0.000199826 4.82207e-20 -8.27474e-05 -4.1582e-20 
1725.5 0 -2.26981e-18 0.0152918 -2.61156e-19 0.00111428 0.00220531 4.98835e-19 -0.00012043 -2.47812e-20 0.000693075 -9.3854e-20 0.000243972 9.43655e-20 3.25355e-19 -0.000967298 -3.12384e-19 -0.000273059 1.07055e-19 -0.000366949 -2.03987e-19 0.000449359 0.000183339 1.90493e-19 0.000447142 1.67042e-19 0.000220692 -2.85721e-19 0.000591792 2.21395e-19 -0.000190773 4.03303e-20 -8.58954e-05 -6.33663e-20 
1725.85 0 -2.24527e-18 0.0151628 -2.57033e-19 0.00110461 0.00250234 5.48162e-19 -0.000104352 -5.35031e-20 0.000717222 -1.05454e-19 0.00024418 8.96632e-20 3.18874e-19 -0.000914302 -3.36459e-19 -0.000267102 1.12872e-19 -0.000376695 -1.9873e-19 0.000442619 0.000185099 1.77267e-19 0.000449089 1.58135e-19 0.000207055 -2.70403e-19 0.000581351 2.08063e-19 -0.000181594 3.21301e-20 -9.02354e-05 -8.55374e-20 
1726.2 0 -2.2174e-18 0.0150263 -2.50619e-19 0.00109223 0.0027925 5.95155e-19 -9.16511e-05 -7.89122e-20 0.000742418 -1.01625e-19 0.000244575 8.04426e-20 3.19004e-19 -0.000864873 -3.55385e-19 -0.000259701 1.12066e-19 -0.000382 -1.76042e-19 0.000439052 0.000189247 1.60618e-19 0.000448121 1.65039e-19 0.000193631 -2.70707e-19 0.000570653 1.92348e-19 -0.000173163 8.18068e-21 -9.58221e-05 -9.71164e-20 
1726.55 0 -2.18269e-18 0.014885 -2.46412e-19 0.0010784 0.00307836 6.42841e-19 -8.1985e-05 -1.09416e-19 0.000762704 -1.06035e-19 0.00024299 7.48253e-20 3.26525e-19 -0.000819969 -3.66602e-19 -0.000251228 9.89862e-20 -0.000383767 -1.45554e-19 0.000439883 0.00019327 1.50486e-19 0.000447482 1.79385e-19 0.000181664 -2.73397e-19 0.000562152 1.71853e-19 -0.000166541 -9.5723e-21 -9.91804e-05 -1.12437e-19 
1726.9 0 -2.13944e-18 0.0147383 -2.39949e-19 0.00106436 0.0033651 6.8799e-19 -7.02701e-05 -1.1328e-19 0.000773266 -8.40794e-20 0.000235987 7.36724e-20 3.125e-19 -0.000779869 -3.62614e-19 -0.000246096 8.75544e-20 -0.000381698 -1.18344e-19 0.000444149 0.000198536 1.36978e-19 0.000446438 2.02054e-19 0.000171406 -2.74265e-19 0.000555797 1.45781e-19 -0.000162199 -1.33868e-20 -9.84331e-05 -1.33431e-19 
1727.25 0 -2.11268e-18 0.0145853 -2.36184e-19 0.00105011 0.00365399 7.22895e-19 -5.47889e-05 -1.1148e-19 0.000776317 -5.35397e-20 0.000223429 6.98132e-20 3.06636e-19 -0.000745822 -3.6514e-19 -0.00024818 7.55774e-20 -0.000376089 -1.09658e-19 0.000449585 0.000205549 1.2483e-19 0.000442311 2.20467e-19 0.00016305 -2.71079e-19 0.000549007 1.20516e-19 -0.000158247 -3.0366e-20 -9.48224e-05 -1.46508e-19 
1727.6 0 -2.08068e-18 0.0144254 -2.42838e-19 0.00103443 0.00394077 7.61171e-19 -3.6832e-05 -1.0348e-19 0.000775092 -3.75404e-20 0.000208042 7.95309e-20 3.0124e-19 -0.000718435 -3.6245e-19 -0.000258118 7.31055e-20 -0.000367456 -8.92881e-20 0.000454763 0.000211787 1.04474e-19 0.000435744 2.35474e-19 0.000158287 -2.62732e-19 0.000541348 1.02252e-19 -0.00015264 -2.69336e-20 -8.99074e-05 -1.5511e-19 
1727.95 0 -2.05626e-18 0.0142577 -2.41638e-19 0.00101674 0.00422239 7.89802e-19 -1.69944e-05 -1.09551e-19 0.000772952 -2.41055e-20 0.000193349 7.79089e-20 3.05002e-19 -0.000694757 -3.59515e-19 -0.00027257 6.6764e-20 -0.000356862 -8.65983e-20 0.00046062 0.000217164 1.11239e-19 0.000428697 2.37711e-19 0.000156123 -2.46848e-19 0.000534139 9.37281e-20 -0.000145603 -2.8251e-20 -8.42829e-05 -1.57714e-19 
1728.3 0 -2.02293e-18 0.0140808 -2.40815e-19 0.000998512 0.00449902 8.25055e-19 3.78934e-06 -1.23269e-19 0.000773768 -1.24125e-20 0.000183687 8.07319e-20 3.02521e-19 -0.000669128 -3.50212e-19 -0.000287955 5.34235e-20 -0.000344822 -7.04754e-20 0.000468046 0.000223154 1.11569e-19 0.000423395 2.34596e-19 0.000154762 -2.44582e-19 0.000527627 7.74996e-20 -0.000138505 -9.24948e-21 -7.72066e-05 -1.70477e-19 
1728.65 0 -1.96902e-18 0.0138933 -2.25774e-19 0.000980956 0.00477195 8.5467e-19 2.65587e-05 -1.2647e-19 0.000778913 -4.32558e-21 0.000180148 8.04603e-20 2.92571e-19 -0.000640317 -3.4911e-19 -0.00030334 6.13654e-20 -0.0003317 -5.02135e-20 0.000475384 0.000231268 1.24111e-19 0.000421484 2.32731e-19 0.000154535 -2.38986e-19 0.000520894 8.06874e-20 -0.000132082 -2.41467e-21 -6.93414e-05 -1.84517e-19 
1729 0 -1.92011e-18 0.0136953 -2.14877e-19 0.000964805 0.00504216 8.87596e-19 5.34968e-05 -1.20744e-19 0.000787528 -4.27207e-21 0.000179724 8.94207e-20 2.81759e-19 -0.000610579 -3.35101e-19 -0.000316849 6.10926e-20 -0.000318294 -1.95186e-20 0.000482037 0.000242043 1.53614e-19 0.000422529 2.46867e-19 0.000157334 -2.3564e-19 0.000513078 7.40536e-20 -0.000126494 2.11439e-20 -6.25445e-05 -2.08111e-19 
1729.35 0 -1.8683e-18 0.013488 -1.98032e-19 0.000950022 0.00530903 9.30665e-19 8.30715e-05 -1.00108e-19 0.00079629 6.29161e-21 0.00017948 8.76921e-20 2.70777e-19 -0.000581053 -3.327e-19 -0.000327287 6.00868e-20 -0.000304142 -2.69946e-21 0.000489536 0.000253542 1.80711e-19 0.000424924 2.43239e-19 0.000162942 -2.34029e-19 0.000502278 7.34369e-20 -0.000121869 4.41121e-20 -5.67657e-05 -2.1624e-19 
1729.7 0 -1.82412e-18 0.0132748 -1.8335e-19 0.000935606 0.00557175 9.65179e-19 0.000109867 -8.0807e-20 0.000804165 7.49767e-21 0.000180151 8.63747e-20 2.4717e-19 -0.000551322 -3.21695e-19 -0.000336065 4.97095e-20 -0.000288151 -9.10292e-23 0.000498051 0.000263845 1.97475e-19 0.00042752 2.49981e-19 0.000168282 -2.32144e-19 0.000487669 7.00268e-20 -0.000118313 6.25447e-20 -5.18503e-05 -2.1974e-19 
1730.05 0 -1.78687e-18 0.0130586 -1.73315e-19 0.000920671 0.00582728 1.01073e-18 0.000130591 -6.73302e-20 0.000812363 1.89602e-20 0.000183038 9.53837e-20 2.26776e-19 -0.000519922 -3.07074e-19 -0.000343525 2.51306e-20 -0.000270592 -1.43968e-20 0.000506426 0.000272271 2.01866e-19 0.000430421 2.58082e-19 0.000171875 -2.36901e-19 0.000471621 7.79765e-20 -0.000114907 6.75516e-20 -4.7078e-05 -2.23566e-19 
1730.4 0 -1.76022e-18 0.0128396 -1.61153e-19 0.000905427 0.0060746 1.06757e-18 0.000146281 -6.23908e-20 0.000820229 1.92935e-20 0.000187819 9.37196e-20 2.05287e-19 -0.000484838 -3.03038e-19 -0.000350119 4.85448e-21 -0.000250727 -4.02843e-20 0.000513398 0.000280323 2.02964e-19 0.000432308 2.72685e-19 0.000174664 -2.30379e-19 0.000457101 7.71519e-20 -0.000108908 7.09372e-20 -4.23712e-05 -2.25356e-19 
1730.75 0 -1.73704e-18 0.0126176 -1.59704e-19 0.000891578 0.00631628 1.11223e-18 0.000157385 -5.25769e-20 0.000825493 3.38732e-20 0.000192084 8.69814e-20 1.9603e-19 -0.000446588 -3.04437e-19 -0.000353725 -1.87071e-20 -0.000226654 -6.27073e-20 0.000516813 0.000288901 1.96167e-19 0.000432268 2.77636e-19 0.00017709 -2.31191e-19 0.000445077 7.19461e-20 -0.000100952 8.37155e-20 -3.91033e-05 -2.29884e-19 
1731.1 0 -1.71049e-18 0.0123921 -1.55269e-19 0.000878728 0.0065532 1.16077e-18 0.000165725 -4.13034e-20 0.000824211 5.54653e-20 0.000192374 8.04115e-20 1.91679e-19 -0.000405908 -3.057e-19 -0.000350863 -3.25328e-20 -0.000200691 -8.17817e-20 0.000511926 0.000297154 2.03498e-19 0.000430846 2.8774e-19 0.000178291 -2.34435e-19 0.000435908 5.70862e-20 -9.54498e-05 9.50689e-20 -3.51646e-05 -2.2767e-19 
1731.45 0 -1.67602e-18 0.0121621 -1.47485e-19 0.000865013 0.00678474 1.19718e-18 0.000176721 -3.2917e-20 0.000812523 5.21837e-20 0.000186794 6.49485e-20 1.87091e-19 -0.000361124 -2.95858e-19 -0.000342059 -4.59201e-20 -0.000177042 -1.05217e-19 0.000498511 0.000306524 2.12782e-19 0.000426879 2.92712e-19 0.000177681 -2.39292e-19 0.000429968 4.55195e-20 -9.29511e-05 1.11064e-19 -2.87219e-05 -2.27196e-19 
1731.8 0 -1.64659e-18 0.0119278 -1.44378e-19 0.000848508 0.00701182 1.24234e-18 0.000193658 -2.36967e-20 0.000789 3.77399e-20 0.000175195 5.22776e-20 1.67146e-19 -0.000314015 -2.91719e-19 -0.000328337 -6.4543e-20 -0.000156396 -1.15082e-19 0.000479591 0.000317565 2.11949e-19 0.000420189 2.87913e-19 0.000175111 -2.43855e-19 0.000426884 2.70978e-20 -9.25958e-05 1.30162e-19 -1.99269e-05 -2.14637e-19 
1732.15 0 -1.62057e-18 0.0116904 -1.50231e-19 0.000828793 0.0072345 1.2821e-18 0.000213382 -2.63555e-20 0.000753416 1.4177e-20 0.000159886 3.32611e-20 1.5206e-19 -0.000268623 -2.78975e-19 -0.00031504 -7.36177e-20 -0.000137069 -1.13118e-19 0.000455184 0.000328151 2.10386e-19 0.000413663 2.64034e-19 0.000172218 -2.51315e-19 0.000424774 1.3968e-20 -9.48612e-05 1.42048e-19 -7.70747e-06 -2.12594e-19 
1732.5 0 -1.58276e-18 0.0114486 -1.61974e-19 0.000807809 0.00745024 1.3046e-18 0.000232589 -3.38658e-20 0.000707548 -6.43663e-21 0.000144523 2.98365e-20 1.52549e-19 -0.000228218 -2.75734e-19 -0.000309293 -8.67284e-20 -0.00011923 -1.13711e-19 0.000425239 0.000337478 2.1389e-19 0.000408162 2.36908e-19 0.000171803 -2.53235e-19 0.000423485 2.89106e-22 -9.86118e-05 1.47798e-19 6.73259e-06 -2.16258e-19 
1732.85 0 -1.5444e-18 0.0112013 -1.67783e-19 0.000786482 0.00765956 1.30603e-18 0.000253358 -4.97767e-20 0.000657938 -2.40288e-20 0.000132057 2.73673e-20 1.5148e-19 -0.000193584 -2.57979e-19 -0.000310221 -1.08145e-19 -0.000103891 -1.00952e-19 0.000391966 0.000346871 2.17907e-19 0.000403485 2.0826e-19 0.000172651 -2.46219e-19 0.000423643 -2.08232e-20 -0.000102653 1.49469e-19 2.24442e-05 -2.24643e-19 
1733.2 0 -1.4922e-18 0.0109515 -1.81653e-19 0.000764886 0.0078626 1.30438e-18 0.000276697 -6.65242e-20 0.000611988 -4.24221e-20 0.000124501 4.24385e-20 1.50972e-19 -0.000162401 -2.408e-19 -0.000312707 -1.19578e-19 -9.30306e-05 -8.51867e-20 0.000356827 0.000356324 2.10729e-19 0.000401759 1.74027e-19 0.000172406 -2.32064e-19 0.000423838 -4.01477e-20 -0.000108695 1.5994e-19 4.14658e-05 -2.39163e-19 
1733.55 0 -1.45508e-18 0.0107016 -1.89429e-19 0.000744587 0.00805632 1.31284e-18 0.000300048 -8.06294e-20 0.000571332 -5.3392e-20 0.000122748 5.46058e-20 1.36804e-19 -0.000131865 -2.24779e-19 -0.000312084 -1.00899e-19 -8.77979e-05 -7.07319e-20 0.000317381 0.000364275 1.92015e-19 0.000404448 1.53094e-19 0.000172475 -2.18603e-19 0.000421589 -5.77692e-20 -0.00011652 1.59321e-19 6.37811e-05 -2.35548e-19 
1733.9 0 -1.41125e-18 0.0104515 -1.87613e-19 0.000726266 0.00823939 1.32837e-18 0.000321216 -1.11679e-19 0.000533179 -5.87034e-20 0.000129306 7.36166e-20 1.18323e-19 -0.000103395 -2.09235e-19 -0.000306583 -7.68451e-20 -8.56146e-05 -6.88333e-20 0.000274497 0.000370121 1.75131e-19 0.000409025 1.37046e-19 0.000174045 -1.79124e-19 0.000415744 -7.55348e-20 -0.000126252 1.59226e-19 8.68615e-05 -2.40923e-19 
1734.25 0 -1.38162e-18 0.0102008 -1.90969e-19 0.000707397 0.00841313 1.3602e-18 0.000340752 -1.46961e-19 0.000498376 -5.81989e-20 0.000145661 9.68411e-20 9.48012e-20 -7.86806e-05 -2.08656e-19 -0.000299202 -7.19941e-20 -8.54306e-05 -6.2991e-20 0.000232342 0.00037422 1.53544e-19 0.000411994 1.18014e-19 0.000176871 -1.53502e-19 0.000409056 -9.73648e-20 -0.000138969 1.52255e-19 0.000107396 -2.37398e-19 
1734.6 0 -1.34162e-18 0.00994927 -1.91088e-19 0.000687396 0.00857906 1.39342e-18 0.000357347 -1.68659e-19 0.00046861 -6.1239e-20 0.000168838 1.14861e-19 8.0523e-20 -5.56976e-05 -2.02247e-19 -0.00029302 -8.11563e-20 -8.56162e-05 -5.55736e-20 0.000192501 0.000377407 1.3651e-19 0.000412443 1.08094e-19 0.000180343 -1.34257e-19 0.000403232 -1.24265e-19 -0.000152417 1.4691e-19 0.000123558 -2.27417e-19 
1734.95 0 -1.30826e-18 0.0096961 -1.93867e-19 0.00066678 0.00873849 1.41322e-18 0.000364513 -1.87605e-19 0.000441513 -7.67084e-20 0.000195844 1.26809e-19 7.68458e-20 -3.29178e-05 -2.0025e-19 -0.000290049 -1.0245e-19 -8.11258e-05 -3.55993e-20 0.000155521 0.000380367 1.06344e-19 0.000412238 1.03389e-19 0.000183137 -1.04646e-19 0.000399185 -1.4229e-19 -0.000164014 1.44787e-19 0.000134688 -2.2745e-19 
1735.3 0 -1.28967e-18 0.00944044 -1.99001e-19 0.00064506 0.00889136 1.42697e-18 0.000360968 -1.95405e-19 0.000415151 -9.37779e-20 0.000226798 1.36086e-19 8.20388e-20 -6.65338e-06 -1.93945e-19 -0.000291697 -1.28174e-19 -7.08264e-05 -4.00758e-20 0.000121944 0.000383054 1.08246e-19 0.000413458 1.09721e-19 0.00018449 -7.84479e-20 0.000396315 -1.60578e-19 -0.000172476 1.55962e-19 0.000141492 -2.16098e-19 
1735.65 0 -1.27055e-18 0.00918144 -2.01505e-19 0.000623559 0.00903442 1.43497e-18 0.000351505 -2.35818e-19 0.00038853 -1.01772e-19 0.000260202 1.38563e-19 7.60487e-20 2.54582e-05 -1.82105e-19 -0.00029807 -1.40222e-19 -5.7346e-05 -5.09245e-20 9.33977e-05 0.00038389 1.10841e-19 0.000415698 1.26951e-19 0.000185346 -5.93938e-20 0.000392447 -1.61545e-19 -0.000176347 1.64969e-19 0.000146707 -2.17022e-19 
1736 0 -1.23601e-18 0.00891809 -2.02679e-19 0.000602942 0.00916671 1.4519e-18 0.000341163 -2.77705e-19 0.000359429 -1.15457e-19 0.000292923 1.43009e-19 7.65787e-20 5.73435e-05 -1.70241e-19 -0.000307153 -1.63433e-19 -4.25214e-05 -5.77315e-20 7.04641e-05 0.000381534 1.21743e-19 0.000416406 1.3377e-19 0.000185475 -6.11722e-20 0.000386132 -1.64403e-19 -0.000176104 1.66573e-19 0.000154265 -2.19106e-19 
1736.35 0 -1.21242e-18 0.00865016 -2.02371e-19 0.000581926 0.00929185 1.45469e-18 0.000335584 -3.10294e-19 0.000326912 -1.12443e-19 0.000323686 1.34446e-19 8.7645e-20 8.2125e-05 -1.60292e-19 -0.00031782 -1.76387e-19 -2.42035e-05 -5.78775e-20 5.33046e-05 0.000378417 1.36092e-19 0.000415843 1.30247e-19 0.0001834 -7.09885e-20 0.000376735 -1.69007e-19 -0.000173417 1.58353e-19 0.000164729 -2.36813e-19 
1736.7 0 -1.17874e-18 0.00837731 -1.98605e-19 0.000561982 0.00941475 1.47262e-18 0.000337201 -3.21114e-19 0.000292297 -1.24911e-19 0.000348853 1.20112e-19 8.69518e-20 9.85231e-05 -1.5881e-19 -0.000328594 -1.97951e-19 -3.64793e-07 -7.44007e-20 4.16849e-05 0.000376058 1.52901e-19 0.000416279 1.42711e-19 0.000178678 -7.26922e-20 0.00036511 -1.6622e-19 -0.000169535 1.50486e-19 0.00017818 -2.52303e-19 
1737.05 0 -1.1516e-18 0.00809958 -1.85474e-19 0.000544309 0.00953589 1.46976e-18 0.000343533 -3.26255e-19 0.000259152 -1.41247e-19 0.000364509 9.98011e-20 7.54931e-20 0.000109027 -1.63934e-19 -0.00033934 -2.06569e-19 2.71178e-05 -9.2216e-20 3.58996e-05 0.00037266 1.63674e-19 0.000417425 1.35886e-19 0.000171702 -7.42148e-20 0.000349778 -1.49136e-19 -0.000164134 1.27528e-19 0.000195251 -2.5198e-19 
1737.4 0 -1.11921e-18 0.00781714 -1.61839e-19 0.000527808 0.00965253 1.47741e-18 0.000351308 -3.28486e-19 0.00023022 -1.51722e-19 0.000368847 9.67055e-20 7.01802e-20 0.000116995 -1.59513e-19 -0.000350405 -2.15337e-19 5.30509e-05 -1.0359e-19 3.87012e-05 0.000366174 1.62083e-19 0.000417543 1.51577e-19 0.000163535 -7.96225e-20 0.000328549 -1.27238e-19 -0.000156997 9.86362e-20 0.00021369 -2.55771e-19 
1737.75 0 -1.09105e-18 0.00753124 -1.3704e-19 0.000511814 0.00976378 1.48325e-18 0.000358882 -3.37456e-19 0.000204944 -1.6025e-19 0.00036155 8.93873e-20 5.74735e-20 0.00012382 -1.48501e-19 -0.000359464 -2.16786e-19 7.28416e-05 -1.06624e-19 4.95943e-05 0.000356653 1.53892e-19 0.000416818 1.64936e-19 0.000152128 -8.27207e-20 0.000302826 -1.27728e-19 -0.000148636 8.05228e-20 0.000230947 -2.57773e-19 
1738.1 0 -1.05348e-18 0.00724234 -1.15256e-19 0.000496308 0.00987109 1.5175e-18 0.00036362 -3.62783e-19 0.000183512 -1.63917e-19 0.00034666 7.56693e-20 3.22428e-20 0.000129964 -1.60902e-19 -0.000364512 -2.22683e-19 8.59013e-05 -1.03645e-19 6.2797e-05 0.000343882 1.56501e-19 0.000416606 1.86437e-19 0.00013633 -9.02655e-20 0.000275358 -1.26433e-19 -0.000139543 6.73947e-20 0.000247534 -2.51627e-19 
1738.45 0 -1.01638e-18 0.00694964 -1.03418e-19 0.000479413 0.0099745 1.54098e-18 0.000364002 -3.79655e-19 0.000166165 -1.77976e-19 0.000325073 5.88133e-20 -4.07535e-22 0.000132509 -1.80174e-19 -0.000368113 -2.1807e-19 9.49294e-05 -1.01352e-19 7.31123e-05 0.000327054 1.71282e-19 0.000415642 1.92844e-19 0.000118044 -9.11118e-20 0.000248618 -1.15901e-19 -0.000131258 6.63211e-20 0.0002662 -2.49617e-19 
1738.8 0 -9.83631e-19 0.00665224 -9.88032e-20 0.000459849 0.010072 1.55493e-18 0.000359582 -3.93538e-19 0.000150005 -1.86086e-19 0.000295635 5.36e-20 -3.18096e-20 0.000131554 -2.04389e-19 -0.000372606 -2.12318e-19 0.000100448 -1.14965e-19 7.88981e-05 0.000307519 1.79389e-19 0.000411368 1.87588e-19 9.84981e-05 -8.41531e-20 0.000223987 -1.08383e-19 -0.000124201 5.57977e-20 0.000288145 -2.3292e-19 
1739.15 0 -9.41805e-19 0.00635094 -9.49665e-20 0.000439699 0.0101651 1.5588e-18 0.000348545 -4.01131e-19 0.000133065 -1.92071e-19 0.000261613 4.8604e-20 -3.38207e-20 0.000129864 -2.20359e-19 -0.000374587 -2.06688e-19 0.000102491 -1.25659e-19 8.52131e-05 0.000286342 1.81611e-19 0.000403847 1.58731e-19 8.13336e-05 -7.17239e-20 0.000199508 -1.16303e-19 -0.000116443 4.83428e-20 0.00030879 -2.19461e-19 
1739.5 0 -8.94701e-19 0.00604934 -8.83059e-20 0.000418849 0.0102543 1.58843e-18 0.000329596 -4.13073e-19 0.000118248 -1.94738e-19 0.000228387 4.66079e-20 -4.12192e-20 0.000128247 -2.38632e-19 -0.000369249 -2.0452e-19 0.00010321 -1.25904e-19 0.000100533 0.000263471 1.74442e-19 0.000393348 1.5211e-19 6.97855e-05 -5.97584e-20 0.00017377 -1.24203e-19 -0.000107598 3.60907e-20 0.000322985 -2.23944e-19 
1739.85 0 -8.30932e-19 0.00575064 -7.52204e-20 0.000396576 0.0103336 1.63096e-18 0.000303123 -4.31135e-19 0.000107033 -1.91864e-19 0.000201089 3.95344e-20 -4.79904e-20 0.000127539 -2.52537e-19 -0.000356253 -2.08028e-19 0.00010402 -1.28261e-19 0.000126636 0.000239604 1.60161e-19 0.000377648 1.41585e-19 6.23751e-05 -4.36965e-20 0.000146126 -1.13655e-19 -9.90472e-05 3.43883e-20 0.000330799 -2.17731e-19 
1740.2 0 -7.73661e-19 0.00545383 -6.22613e-20 0.000373499 0.010402 1.66593e-18 0.000271259 -4.35748e-19 9.45405e-05 -1.77522e-19 0.000182009 3.7006e-20 -6.80775e-20 0.000128089 -2.67859e-19 -0.000337098 -2.10151e-19 0.000105301 -1.32967e-19 0.000158992 0.000215286 1.46168e-19 0.000354121 1.31865e-19 5.39341e-05 -3.84405e-20 0.000116448 -1.06388e-19 -9.24939e-05 4.29123e-20 0.000334665 -2.21221e-19 
1740.55 0 -7.24826e-19 0.00515597 -5.75738e-20 0.000350881 0.0104669 1.70857e-18 0.000236178 -4.44539e-19 7.6067e-05 -1.78505e-19 0.000165631 2.16979e-20 -9.21212e-20 0.000131158 -2.7537e-19 -0.00031211 -2.16961e-19 0.000106523 -1.40523e-19 0.000190913 0.000190982 1.22881e-19 0.000324309 1.16882e-19 4.18988e-05 -2.95842e-20 8.61086e-05 -9.49661e-20 -8.72945e-05 6.31091e-20 0.000335406 -2.16579e-19 
1740.9 0 -6.67272e-19 0.00485664 -6.24764e-20 0.000330482 0.0105331 1.74201e-18 0.000198882 -4.45648e-19 5.05089e-05 -1.73051e-19 0.000145551 -9.01643e-21 -1.14782e-19 0.000138609 -2.79111e-19 -0.000281636 -2.10511e-19 0.000109346 -1.53703e-19 0.000217211 0.000168178 1.02143e-19 0.000291441 9.43132e-20 2.74965e-05 -1.32307e-20 5.51355e-05 -8.1084e-20 -8.16759e-05 8.17987e-20 0.000332431 -1.99387e-19 
1741.25 0 -5.91579e-19 0.0045572 -5.71622e-20 0.000312561 0.0105982 1.75341e-18 0.000157249 -4.65258e-19 2.01926e-05 -1.65286e-19 0.000123087 -2.01905e-20 -1.23523e-19 0.000149861 -2.98161e-19 -0.000249875 -2.05614e-19 0.000116976 -1.58962e-19 0.000237598 0.000147974 7.86552e-20 0.000257625 7.42539e-20 1.33708e-05 -4.24697e-22 2.34089e-05 -7.62374e-20 -7.7006e-05 8.40327e-20 0.00032705 -1.94774e-19 
1741.6 0 -5.3234e-19 0.00425935 -5.86387e-20 0.000295924 0.0106602 1.75869e-18 0.00011258 -4.7124e-19 -9.09111e-06 -1.54136e-19 0.000101079 -2.65843e-20 -1.27064e-19 0.00016351 -3.18796e-19 -0.000221307 -1.98802e-19 0.00012968 -1.62179e-19 0.000252404 0.000128264 3.72634e-20 0.000224052 5.02001e-20 2.53732e-07 1.23555e-20 -7.19528e-06 -6.77427e-20 -7.41737e-05 8.93322e-20 0.000321988 -1.80301e-19 
1741.95 0 -4.92845e-19 0.0039655 -4.40154e-20 0.000280854 0.0107157 1.76863e-18 7.19233e-05 -4.80119e-19 -3.29704e-05 -1.3334e-19 8.08525e-05 -2.63859e-20 -1.2476e-19 0.000179453 -3.20198e-19 -0.000195596 -1.91631e-19 0.000145176 -1.73795e-19 0.000261808 0.00010835 9.95966e-21 0.000192196 2.98989e-20 -1.07657e-05 3.03505e-20 -3.55146e-05 -6.9071e-20 -7.10852e-05 9.68105e-20 0.000317241 -1.81908e-19 
1742.3 0 -4.42458e-19 0.00367641 -4.2862e-20 0.000266392 0.0107612 1.77421e-18 3.89306e-05 -4.77544e-19 -5.00443e-05 -1.15631e-19 6.12108e-05 -1.44328e-20 -1.2948e-19 0.000195344 -3.29032e-19 -0.000170294 -1.81182e-19 0.000160979 -1.76187e-19 0.000265955 9.01633e-05 -6.37534e-21 0.000163595 1.3223e-20 -1.75265e-05 4.13374e-20 -6.04246e-05 -7.22079e-20 -6.61822e-05 9.75236e-20 0.000310871 -1.74571e-19 
1742.65 0 -3.96845e-19 0.00339144 -2.94222e-20 0.000250975 0.0107985 1.79371e-18 1.30795e-05 -4.71278e-19 -6.01305e-05 -1.04213e-19 4.0442e-05 -1.11613e-20 -1.41584e-19 0.000213244 -3.45726e-19 -0.000146042 -1.7294e-19 0.000175889 -1.84756e-19 0.000262601 7.36062e-05 -3.23588e-21 0.00013733 -9.34945e-22 -2.04859e-05 5.22775e-20 -8.14246e-05 -6.43089e-20 -5.92074e-05 8.19487e-20 0.000304464 -1.67763e-19 
1743 0 -3.57201e-19 0.00310735 -2.15457e-20 0.000237962 0.0108304 1.82026e-18 -5.21375e-06 -4.55555e-19 -6.37797e-05 -8.85098e-20 1.99795e-05 -1.64683e-20 -1.50053e-19 0.000240524 -3.5333e-19 -0.0001281 -1.53637e-19 0.00019018 -2.0021e-19 0.000250956 5.76509e-05 9.3518e-22 0.000109643 -2.6017e-20 -2.22632e-05 4.64286e-20 -0.000100255 -5.65799e-20 -5.11534e-05 8.03735e-20 0.000301801 -1.61168e-19 
1743.35 0 -3.21638e-19 0.00282037 -7.42418e-21 0.000229683 0.0108599 1.86138e-18 -1.60565e-05 -4.51875e-19 -6.58974e-05 -7.33197e-20 4.78413e-06 -4.20038e-20 -1.66707e-19 0.000277685 -3.4395e-19 -0.000120956 -1.57753e-19 0.000203603 -2.23191e-19 0.000235139 4.1491e-05 3.87649e-21 7.81093e-05 -5.92874e-20 -2.42736e-05 4.55909e-20 -0.000117957 -6.25604e-20 -4.2466e-05 7.79978e-20 0.00030274 -1.43161e-19 
1743.7 0 -2.71588e-19 0.00253111 1.2574e-21 0.000222352 0.0108877 1.88745e-18 -2.14861e-05 -4.43568e-19 -7.44849e-05 -6.03911e-20 -2.81725e-06 -5.87939e-20 -1.92603e-19 0.000319959 -3.30151e-19 -0.000122631 -1.44126e-19 0.000215501 -2.29572e-19 0.000221346 2.43094e-05 7.09686e-21 4.25622e-05 -9.54874e-20 -2.65561e-05 4.25671e-20 -0.000134684 -6.87797e-20 -3.24606e-05 6.49465e-20 0.000304459 -1.09862e-19 
1744.05 0 -2.31429e-19 0.00224256 1.85181e-21 0.000212545 0.010912 1.90431e-18 -2.19347e-05 -4.28966e-19 -9.29174e-05 -4.70586e-20 -4.60493e-06 -8.34988e-20 -2.09236e-19 0.000363167 -3.20429e-19 -0.000128949 -1.4037e-19 0.00022476 -2.09516e-19 0.000214606 6.12563e-06 1.86547e-20 3.45556e-06 -1.22891e-19 -3.09456e-05 3.35741e-20 -0.00015125 -8.40294e-20 -2.28468e-05 6.99694e-20 0.000306127 -8.43484e-20 
1744.4 0 -1.981e-19 0.00195703 -1.10061e-20 0.000199475 0.0109294 1.91885e-18 -1.78758e-05 -4.26409e-19 -0.000119813 -4.60442e-20 -2.29933e-06 -1.12281e-19 -2.17217e-19 0.000407095 -3.05765e-19 -0.000138068 -1.29908e-19 0.000227716 -1.93644e-19 0.000215013 -1.20726e-05 2.79204e-20 -3.77064e-05 -1.26562e-19 -3.8245e-05 1.74013e-20 -0.000168819 -1.01421e-19 -1.64799e-05 7.76599e-20 0.000307617 -5.2036e-20 
1744.75 0 -1.66023e-19 0.00167282 -1.42976e-20 0.000183852 0.0109363 1.9128e-18 -9.80402e-06 -4.25742e-19 -0.000154569 -3.18886e-20 2.34264e-06 -1.28824e-19 -2.26777e-19 0.000453711 -3.00941e-19 -0.000150872 -1.13711e-19 0.000221534 -1.86085e-19 0.000216774 -2.94919e-05 4.40673e-20 -7.77653e-05 -1.27615e-19 -4.74782e-05 1.54513e-20 -0.000187422 -1.25486e-19 -1.27798e-05 6.9316e-20 0.000307262 -3.46497e-20 
1745.1 0 -1.38286e-19 0.00138685 -3.21503e-20 0.000166927 0.0109331 1.91588e-18 9.81977e-07 -4.18511e-19 -0.000196839 -8.89217e-22 6.11904e-06 -1.48074e-19 -2.34675e-19 0.00050159 -2.97158e-19 -0.0001685 -1.01447e-19 0.000206399 -1.78739e-19 0.000215889 -4.39166e-05 5.29141e-20 -0.000115158 -1.31461e-19 -5.72523e-05 1.62418e-20 -0.000206591 -1.37399e-19 -1.04035e-05 6.89943e-20 0.000304828 -2.84814e-20 
1745.45 0 -1.082e-19 0.00109922 -4.11492e-20 0.000150382 0.0109215 1.89903e-18 1.17439e-05 -4.15108e-19 -0.000242473 2.33099e-20 3.07945e-06 -1.62746e-19 -2.50989e-19 0.000547457 -2.94756e-19 -0.000190901 -9.57379e-20 0.000185906 -1.76596e-19 0.000213436 -5.49184e-05 6.31997e-20 -0.000149995 -1.45327e-19 -6.6097e-05 1.76798e-20 -0.000227991 -1.48157e-19 -8.56701e-06 6.20774e-20 0.00030445 -1.97008e-20 
1745.8 0 -7.46316e-20 0.00081191 -3.20692e-20 0.000135053 0.010903 1.89062e-18 2.33416e-05 -4.03362e-19 -0.000284572 4.77697e-20 -9.72177e-06 -1.78228e-19 -2.63959e-19 0.000589638 -2.87031e-19 -0.000216805 -8.50668e-20 0.000165955 -1.76226e-19 0.000209739 -6.23321e-05 5.84972e-20 -0.000182372 -1.47008e-19 -7.40314e-05 1.79096e-20 -0.000253338 -1.57787e-19 -7.59165e-06 5.72129e-20 0.000309609 -1.01769e-20 
1746.15 0 -2.14816e-20 0.000526917 -1.8988e-20 0.000120375 0.0108785 1.85983e-18 3.786e-05 -3.98356e-19 -0.000320394 9.06691e-20 -2.9841e-05 -1.87846e-19 -2.66986e-19 0.000626968 -2.54135e-19 -0.000244788 -7.26098e-20 0.000149799 -1.70866e-19 0.000202096 -6.67575e-05 3.43445e-20 -0.000211944 -1.40379e-19 -8.06505e-05 1.93964e-20 -0.000280103 -1.61215e-19 -7.05413e-06 4.59867e-20 0.000318984 1.38186e-21 
1746.5 0 2.51122e-20 0.000246113 -1.2528e-20 0.000106384 0.0108463 1.83315e-18 5.62835e-05 -3.91859e-19 -0.000352015 1.30115e-19 -5.47633e-05 -1.84448e-19 -2.80361e-19 0.000659378 -2.10653e-19 -0.000270932 -6.44662e-20 0.000140499 -1.64584e-19 0.000188831 -7.04709e-05 2.04606e-20 -0.000237872 -1.31667e-19 -8.6568e-05 1.4944e-20 -0.000305441 -1.6774e-19 -4.86394e-06 3.116e-20 0.000327303 1.00528e-20 
1746.85 0 7.66073e-20 -2.96335e-05 -2.00851e-20 9.55929e-05 0.0108046 1.80661e-18 7.71694e-05 -3.94774e-19 -0.000380136 1.62833e-19 -8.10042e-05 -1.80655e-19 -2.93371e-19 0.000686675 -1.6794e-19 -0.000290015 -7.63552e-20 0.000139457 -1.64281e-19 0.000173441 -7.43197e-05 9.65317e-21 -0.000260759 -1.36785e-19 -9.26465e-05 1.80035e-20 -0.000329312 -1.85124e-19 -7.65982e-07 2.66209e-20 0.000331792 -8.20828e-21 
1747.2 0 1.17762e-19 -0.000300804 -1.97373e-20 9.03738e-05 0.0107532 1.78239e-18 9.94137e-05 -3.90022e-19 -0.000403772 1.79291e-19 -0.000104384 -1.76562e-19 -3.00892e-19 0.000709305 -1.25252e-19 -0.000303733 -7.71346e-20 0.000142126 -1.60797e-19 0.000160728 -7.69149e-05 -3.77294e-21 -0.00028138 -1.38787e-19 -9.86286e-05 4.261e-20 -0.000351769 -2.03611e-19 4.6362e-06 3.0283e-20 0.000335154 -2.57876e-20 
1747.55 0 1.70281e-19 -0.000568609 -4.65202e-21 8.95721e-05 0.0106927 1.76824e-18 0.000121941 -3.7587e-19 -0.00042459 1.69747e-19 -0.00012186 -1.64243e-19 -3.01491e-19 0.000732828 -9.77363e-20 -0.00031792 -8.98091e-20 0.00014413 -1.46609e-19 0.000152386 -7.67191e-05 -1.41051e-20 -0.000298043 -1.46519e-19 -0.000104365 5.5399e-20 -0.000372026 -2.1649e-19 1.16161e-05 4.91947e-20 0.000338512 -4.86652e-20 
1747.9 0 2.26773e-19 -0.000833506 5.75754e-22 9.17912e-05 0.0106264 1.75704e-18 0.000143702 -3.58943e-19 -0.000444275 1.69458e-19 -0.000132675 -1.42161e-19 -3.14003e-19 0.000761327 -8.63228e-20 -0.000333578 -9.29172e-20 0.000145496 -1.33477e-19 0.000149436 -7.35708e-05 -1.65561e-20 -0.000309794 -1.36886e-19 -0.000109752 7.30832e-20 -0.00039041 -2.23976e-19 1.99958e-05 5.53843e-20 0.000339494 -6.8089e-20 
1748.25 0 2.74966e-19 -0.00109531 -7.26337e-21 9.4362e-05 0.010558 1.74817e-18 0.00016519 -3.60014e-19 -0.000461939 1.71002e-19 -0.000137416 -1.27092e-19 -3.28456e-19 0.000789038 -7.38403e-20 -0.000349856 -1.0257e-19 0.000146963 -1.23834e-19 0.000153017 -6.78468e-05 -2.99276e-20 -0.00031807 -1.25506e-19 -0.000114665 7.6089e-20 -0.000408753 -2.32695e-19 2.64594e-05 4.78064e-20 0.000337011 -7.99395e-20 
1748.6 0 3.23948e-19 -0.0013553 -1.98475e-20 9.23947e-05 0.0104869 1.74057e-18 0.000185024 -3.51094e-19 -0.000475959 1.75382e-19 -0.000137702 -1.18582e-19 -3.46538e-19 0.000813092 -6.54836e-20 -0.000367519 -1.113e-19 0.000148458 -1.03724e-19 0.000161592 -5.96682e-05 -4.37082e-20 -0.000325282 -1.35561e-19 -0.00011889 7.26898e-20 -0.000427476 -2.29705e-19 2.82756e-05 4.25921e-20 0.000332105 -8.35047e-20 
1748.95 0 3.60489e-19 -0.00161513 -2.39154e-20 8.49894e-05 0.0104124 1.73547e-18 0.000199969 -3.61215e-19 -0.000485639 1.77222e-19 -0.000134342 -1.15306e-19 -3.69455e-19 0.000837234 -4.5518e-20 -0.000385046 -9.83485e-20 0.000151051 -8.20243e-20 0.000170675 -4.98981e-05 -7.5643e-20 -0.00033323 -1.40549e-19 -0.000122481 7.22211e-20 -0.000445135 -2.39138e-19 2.65835e-05 4.29053e-20 0.000327684 -1.23955e-19 
1749.3 0 3.85666e-19 -0.00187367 -2.7797e-20 7.41738e-05 0.0103346 1.71712e-18 0.000209769 -3.7209e-19 -0.000492135 1.7145e-19 -0.000125923 -1.14856e-19 -3.93829e-19 0.000859964 -4.08313e-20 -0.000400379 -9.09467e-20 0.000155743 -6.01684e-20 0.000177503 -4.17098e-05 -8.64575e-20 -0.000341565 -1.46011e-19 -0.000126094 6.00488e-20 -0.000461155 -2.49101e-19 2.31748e-05 4.42364e-20 0.000326018 -1.56596e-19 
1749.65 0 4.13373e-19 -0.00212932 -1.76233e-20 5.99702e-05 0.0102498 1.68565e-18 0.000217352 -3.8079e-19 -0.00050036 1.63432e-19 -0.000112085 -1.0777e-19 -4.13373e-19 0.000877911 -3.8139e-20 -0.000412511 -8.66536e-20 0.000162555 -4.77541e-20 0.000182278 -3.61315e-05 -9.63874e-20 -0.000350635 -1.4795e-19 -0.000132045 5.30248e-20 -0.000474746 -2.5358e-19 1.95216e-05 4.58707e-20 0.000326819 -1.89789e-19 
1750 0 4.47729e-19 -0.00238148 -6.2782e-21 4.14542e-05 0.0101564 1.6593e-18 0.000223766 -3.71555e-19 -0.000514106 1.54831e-19 -9.2921e-05 -9.97873e-20 -4.19538e-19 0.000891593 -3.61229e-20 -0.000421407 -7.51371e-20 0.000170337 -3.75656e-20 0.000183926 -2.98928e-05 -8.74838e-20 -0.00036308 -1.50764e-19 -0.000140987 5.89347e-20 -0.000484804 -2.56678e-19 1.6228e-05 5.85742e-20 0.000330198 -2.18982e-19 
1750.35 0 4.76727e-19 -0.00263027 -1.39518e-20 2.07407e-05 0.0100544 1.63157e-18 0.000227099 -3.72177e-19 -0.000532461 1.42414e-19 -6.97563e-05 -9.23163e-20 -4.25374e-19 0.000904375 -3.0269e-20 -0.000429539 -7.32227e-20 0.000176173 -4.90968e-20 0.00018022 -2.17895e-05 -8.46933e-20 -0.000380229 -1.52038e-19 -0.000150499 7.40101e-20 -0.000491881 -2.46386e-19 1.25018e-05 6.50997e-20 0.000335441 -2.37802e-19 
1750.7 0 5.09844e-19 -0.00287606 -2.58037e-20 2.2086e-06 0.00994252 1.59645e-18 0.000228166 -3.57463e-19 -0.000552787 1.48243e-19 -4.79067e-05 -7.5422e-20 -4.08751e-19 0.000919363 -5.74372e-21 -0.000440144 -5.43077e-20 0.000176511 -4.85704e-20 0.000174528 -1.17451e-05 -6.89149e-20 -0.000400327 -1.41612e-19 -0.000158666 8.96325e-20 -0.000498175 -2.35297e-19 7.42159e-06 7.05509e-20 0.000340383 -2.40552e-19 
1751.05 0 5.3775e-19 -0.00311733 -3.2107e-20 -1.2132e-05 0.00981941 1.55994e-18 0.000229179 -3.50415e-19 -0.000575074 1.60261e-19 -3.24879e-05 -6.13718e-20 -4.01562e-19 0.000937293 1.86764e-20 -0.000454704 -3.22419e-20 0.000169569 -4.87097e-20 0.000172354 1.0929e-06 -6.21077e-20 -0.000420078 -1.2775e-19 -0.000165215 9.67573e-20 -0.000503889 -2.11031e-19 2.27976e-07 7.66545e-20 0.000344398 -2.40742e-19 
1751.4 0 5.75081e-19 -0.00335173 -4.07421e-20 -2.38865e-05 0.00968842 1.52325e-18 0.000230084 -3.4757e-19 -0.00059907 1.79475e-19 -2.35009e-05 -6.33463e-20 -3.98887e-19 0.000955681 2.79266e-20 -0.000472137 -4.79953e-21 0.000155733 -5.62522e-20 0.000173498 1.59998e-05 -7.085e-20 -0.000437904 -1.24924e-19 -0.000168987 1.0268e-19 -0.000509107 -2.06347e-19 -9.35034e-06 8.78923e-20 0.000348144 -2.31842e-19 
1751.75 0 6.04686e-19 -0.00357679 -4.61908e-20 -3.5214e-05 0.00955228 1.4888e-18 0.000231259 -3.3587e-19 -0.000621539 2.07652e-19 -1.81737e-05 -6.01954e-20 -3.98204e-19 0.000970832 3.33788e-20 -0.000490747 6.15127e-21 0.000137128 -7.29297e-20 0.000175221 3.18758e-05 -7.65134e-20 -0.000453328 -1.30921e-19 -0.000170221 9.88436e-20 -0.000515734 -1.9144e-19 -1.90752e-05 9.6354e-20 0.000352561 -2.24561e-19 
1752.1 0 6.34133e-19 -0.00379358 -4.2389e-20 -4.6791e-05 0.00940971 1.46937e-18 0.000235436 -3.27079e-19 -0.000641345 2.1282e-19 -1.04523e-05 -5.88238e-20 -3.89398e-19 0.000982736 5.32216e-20 -0.000510906 1.989e-20 0.000118931 -8.00782e-20 0.000175537 4.90618e-05 -8.59855e-20 -0.000466152 -1.31935e-19 -0.000170759 9.43014e-20 -0.00052596 -1.76264e-19 -2.61123e-05 8.49743e-20 0.000358273 -2.05867e-19 
1752.45 0 6.81026e-19 -0.00400322 -4.15926e-20 -5.85038e-05 0.00926216 1.4552e-18 0.000246329 -3.27866e-19 -0.000661347 2.12594e-19 4.81375e-06 -5.79326e-20 -3.79401e-19 0.000997666 6.04045e-20 -0.00053348 1.24533e-20 0.000107004 -8.5698e-20 0.000174909 6.79624e-05 -8.98176e-20 -0.000476637 -1.34546e-19 -0.000169267 8.4661e-20 -0.000540207 -1.62166e-19 -2.96876e-05 8.75404e-20 0.000365886 -1.86133e-19 
1752.8 0 7.1976e-19 -0.00420596 -4.80836e-20 -6.90841e-05 0.00911085 1.42162e-18 0.000262499 -3.22019e-19 -0.000685243 2.07344e-19 2.67119e-05 -5.83209e-20 -3.75867e-19 0.00101828 5.184e-20 -0.000557266 1.81678e-20 0.000104534 -8.72507e-20 0.000174262 8.59929e-05 -9.57892e-20 -0.000484687 -1.4848e-19 -0.000166494 7.77657e-20 -0.000558001 -1.42521e-19 -2.92111e-05 8.90186e-20 0.000377844 -1.72596e-19 
1753.15 0 7.57208e-19 -0.00440522 -6.38841e-20 -7.91002e-05 0.00895374 1.39386e-18 0.000278643 -3.17501e-19 -0.00071096 1.93673e-19 5.13475e-05 -6.08487e-20 -3.74399e-19 0.00103885 4.80309e-20 -0.000579172 1.98176e-20 0.000108478 -8.4954e-20 0.000174454 0.000100006 -8.53987e-20 -0.00049048 -1.57404e-19 -0.000165432 6.94336e-20 -0.000577594 -1.3616e-19 -2.71158e-05 8.13129e-20 0.000393173 -1.56045e-19 
1753.5 0 7.99067e-19 -0.00460229 -7.63993e-20 -9.11332e-05 0.00878972 1.3647e-18 0.000290726 -3.04696e-19 -0.000733516 1.70795e-19 7.36437e-05 -5.25051e-20 -3.72217e-19 0.00105286 3.16339e-20 -0.000592764 1.0599e-20 0.0001121 -7.40003e-20 0.000175988 0.000109609 -6.62968e-20 -0.000493989 -1.75168e-19 -0.000166466 6.78083e-20 -0.000596114 -1.39906e-19 -2.62986e-05 7.20377e-20 0.000407619 -1.33858e-19 
1753.85 0 8.36512e-19 -0.00479536 -8.45343e-20 -0.000107068 0.00862034 1.34415e-18 0.000297327 -2.74981e-19 -0.000751816 1.43121e-19 9.02657e-05 -5.83415e-20 -3.81859e-19 0.00105922 3.01473e-20 -0.000596412 2.19487e-20 0.000111922 -6.39498e-20 0.000177748 0.000115768 -6.04063e-20 -0.000494625 -1.78095e-19 -0.000168377 6.90451e-20 -0.000612634 -1.57331e-19 -2.63854e-05 6.859e-20 0.000420251 -1.11846e-19 
1754.2 0 8.72398e-19 -0.00498523 -8.5695e-20 -0.000126078 0.00844857 1.31605e-18 0.000300093 -2.47683e-19 -0.000767176 1.21826e-19 0.000102434 -6.49782e-20 -3.80513e-19 0.0010601 2.81675e-20 -0.000596968 3.58609e-20 0.000105947 -5.64933e-20 0.000179137 0.000120236 -7.05274e-20 -0.00049104 -1.94471e-19 -0.000170995 7.60003e-20 -0.000627423 -1.60793e-19 -2.54349e-05 5.89173e-20 0.000431754 -8.99985e-20 
1754.55 0 8.95171e-19 -0.00517427 -9.65258e-20 -0.000143704 0.00827816 1.27942e-18 0.000302228 -2.47771e-19 -0.000779966 9.2888e-20 0.000112585 -7.33349e-20 -3.87589e-19 0.00105592 3.02759e-20 -0.000599074 5.19424e-20 9.4159e-05 -6.04216e-20 0.000180284 0.000124769 -7.14984e-20 -0.000481636 -2.01722e-19 -0.000176615 7.73802e-20 -0.00064047 -1.66718e-19 -2.21149e-05 4.22414e-20 0.000442328 -8.10581e-20 
1754.9 0 9.12149e-19 -0.00536173 -1.03819e-19 -0.00015732 0.00811247 1.24696e-18 0.000304717 -2.42105e-19 -0.000789139 6.97853e-20 0.000123922 -8.24338e-20 -3.98714e-19 0.0010469 2.46736e-20 -0.000600619 4.36444e-20 7.90965e-05 -5.87468e-20 0.000181384 0.000129488 -7.51848e-20 -0.000467848 -1.99646e-19 -0.000185995 9.00014e-20 -0.000653158 -1.92856e-19 -1.76997e-05 4.02032e-20 0.000450543 -6.41187e-20 
1755.25 0 9.32205e-19 -0.00554574 -1.02787e-19 -0.000168573 0.00795026 1.209e-18 0.000306809 -2.38877e-19 -0.000792727 4.90142e-20 0.000137119 -9.57968e-20 -4.05495e-19 0.00103546 3.02418e-20 -0.000596642 5.11346e-20 6.29189e-05 -8.43413e-20 0.000182761 0.000133272 -9.66479e-20 -0.000452003 -1.94617e-19 -0.000196724 1.00449e-19 -0.000665735 -2.1109e-19 -1.49473e-05 6.25253e-20 0.000455486 -5.49486e-20 
1755.6 0 9.5825e-19 -0.00572702 -1.0092e-19 -0.000179718 0.00778671 1.18335e-18 0.000306931 -2.349e-19 -0.000791402 4.47438e-20 0.000149678 -1.11962e-19 -4.16741e-19 0.00102208 3.55887e-20 -0.000586315 5.02155e-20 4.61585e-05 -9.62253e-20 0.000182114 0.000134078 -1.09924e-19 -0.000434473 -1.7375e-19 -0.000208363 1.04459e-19 -0.000675818 -2.29932e-19 -1.55418e-05 6.7942e-20 0.000460032 -4.17889e-20 
1755.95 0 9.97612e-19 -0.00590598 -8.54855e-20 -0.000192232 0.00762096 1.17136e-18 0.000302956 -2.22233e-19 -0.00078725 5.37509e-20 0.00015943 -1.18591e-19 -4.24634e-19 0.00100564 4.46375e-20 -0.000574731 5.57387e-20 2.80841e-05 -1.28284e-19 0.000178084 0.000130468 -1.18888e-19 -0.000415521 -1.44384e-19 -0.000221583 1.09944e-19 -0.00068212 -2.40363e-19 -1.77679e-05 7.71764e-20 0.000466931 -2.37383e-20 
1756.3 0 1.0393e-18 -0.00607976 -7.26118e-20 -0.00020637 0.0074546 1.1489e-18 0.000292771 -2.29935e-19 -0.000777922 6.22936e-20 0.000163633 -1.20132e-19 -4.29454e-19 0.000988602 5.33488e-20 -0.0005675 5.00407e-20 1.10949e-05 -1.5206e-19 0.00017149 0.000124148 -1.18796e-19 -0.000395424 -1.26023e-19 -0.000235539 1.13946e-19 -0.000683606 -2.49982e-19 -1.94878e-05 8.73186e-20 0.000475541 -2.12927e-20 
1756.65 0 1.07668e-18 -0.00624651 -6.54021e-20 -0.000221015 0.00728909 1.11636e-18 0.000275839 -2.13744e-19 -0.000759972 7.26422e-20 0.000158797 -1.29436e-19 -4.20675e-19 0.000972732 5.39656e-20 -0.000563843 4.46897e-20 -3.99986e-06 -1.71041e-19 0.000161778 0.000118177 -1.11804e-19 -0.00037527 -1.10553e-19 -0.000248991 1.25141e-19 -0.000681265 -2.64306e-19 -2.0251e-05 1.0335e-19 0.000483549 -1.7116e-20 
1757 0 1.10558e-18 -0.00640527 -5.1258e-20 -0.000236286 0.00712361 1.09563e-18 0.000253636 -2.12833e-19 -0.00073309 6.5529e-20 0.000145478 -1.3856e-19 -4.26522e-19 0.000957423 4.96216e-20 -0.000556886 3.92151e-20 -2.01779e-05 -1.9314e-19 0.000149572 0.000114292 -1.19781e-19 -0.000356402 -1.05806e-19 -0.000261244 1.33229e-19 -0.0006787 -2.8171e-19 -1.88681e-05 1.20488e-19 0.000491359 -2.00104e-20 
1757.35 0 1.14542e-18 -0.00655654 -2.88037e-20 -0.000253055 0.00695315 1.07928e-18 0.000229723 -2.09104e-19 -0.000701313 5.87116e-20 0.000123809 -1.43284e-19 -4.37313e-19 0.000941974 5.30366e-20 -0.000542618 3.36634e-20 -3.92164e-05 -2.14018e-19 0.000136535 0.000112188 -1.27954e-19 -0.000338754 -1.05979e-19 -0.000273897 1.34917e-19 -0.000677706 -3.08333e-19 -1.63303e-05 1.31874e-19 0.000500109 -2.10666e-20 
1757.7 0 1.1807e-18 -0.00670228 -9.71638e-21 -0.000270018 0.00677754 1.06187e-18 0.000207459 -2.05368e-19 -0.000670749 4.88526e-20 9.29661e-05 -1.6089e-19 -4.51482e-19 0.000921908 6.05268e-20 -0.000523581 4.85237e-20 -6.2386e-05 -2.35531e-19 0.000121554 0.000112105 -1.21906e-19 -0.000323145 -9.13369e-20 -0.000288876 1.38629e-19 -0.000676029 -3.35643e-19 -1.50035e-05 1.24064e-19 0.000509082 -1.78734e-20 
1758.05 0 1.21052e-18 -0.00684153 1.60906e-20 -0.000286323 0.00660025 1.05737e-18 0.000188066 -1.91247e-19 -0.000643905 1.89449e-20 5.59292e-05 -1.75185e-19 -4.48665e-19 0.000893053 6.98807e-20 -0.000502246 6.4885e-20 -8.67178e-05 -2.54041e-19 0.000103125 0.000114258 -1.15167e-19 -0.000310013 -9.16763e-20 -0.000303461 1.39335e-19 -0.000673131 -3.50476e-19 -1.41156e-05 9.72472e-20 0.000516192 -9.24561e-21 
1758.4 0 1.22475e-18 -0.00697441 4.60238e-20 -0.000301434 0.00642223 1.03277e-18 0.000171241 -1.80589e-19 -0.000619133 -3.25546e-21 1.89432e-05 -1.74671e-19 -4.49033e-19 0.000860342 7.68379e-20 -0.000477976 6.51346e-20 -0.000107967 -2.75278e-19 8.0619e-05 0.000115628 -1.08614e-19 -0.000297846 -8.03057e-20 -0.00031352 1.51406e-19 -0.00066957 -3.60685e-19 -1.33544e-05 9.1936e-20 0.000520012 4.49541e-21 
1758.75 0 1.24219e-18 -0.00710196 6.47879e-20 -0.00031364 0.0062442 1.00264e-18 0.000157573 -1.78179e-19 -0.00059412 -2.91047e-20 -1.30529e-05 -1.66887e-19 -4.44834e-19 0.000832879 7.62325e-20 -0.0004524 8.54093e-20 -0.000126372 -2.62072e-19 5.1211e-05 0.000112993 -9.42014e-20 -0.000285448 -8.46998e-20 -0.000317366 1.51039e-19 -0.000665183 -3.62565e-19 -1.27864e-05 7.29286e-20 0.000520675 1.16094e-20 
1759.1 0 1.25594e-18 -0.00722396 6.1156e-20 -0.000322785 0.00606264 9.7167e-19 0.00014683 -1.78246e-19 -0.000568649 -4.08681e-20 -3.89732e-05 -1.59044e-19 -4.40412e-19 0.000814151 7.52162e-20 -0.000427559 1.00923e-19 -0.000141364 -2.38155e-19 1.5533e-05 0.000107628 -6.45877e-20 -0.000272099 -9.49696e-20 -0.00031579 1.51912e-19 -0.000659631 -3.54366e-19 -1.25749e-05 6.48341e-20 0.000520349 2.45224e-20 
1759.45 0 1.26608e-18 -0.00733914 6.21696e-20 -0.000330414 0.0058723 9.52827e-19 0.000135895 -1.71809e-19 -0.000542815 -4.87928e-20 -5.70506e-05 -1.50166e-19 -4.42275e-19 0.000803583 8.24109e-20 -0.00040328 1.16612e-19 -0.000149704 -2.20173e-19 -2.08106e-05 0.000101817 -4.1373e-20 -0.000257855 -1.09958e-19 -0.000308794 1.47662e-19 -0.000653223 -3.48646e-19 -1.2105e-05 5.86262e-20 0.000520225 3.06469e-20 
1759.8 0 1.28233e-18 -0.00744601 5.58258e-20 -0.000336695 0.00567118 9.33968e-19 0.000125766 -1.6425e-19 -0.000515204 -6.50756e-20 -6.6373e-05 -1.23462e-19 -4.29032e-19 0.000797084 7.51438e-20 -0.000379721 1.33386e-19 -0.000150364 -2.15827e-19 -5.20641e-05 9.65256e-05 -2.62161e-20 -0.000244003 -1.19244e-19 -0.000296169 1.35412e-19 -0.000646118 -3.37489e-19 -1.23034e-05 6.02661e-20 0.000519205 4.00003e-20 
1760.15 0 1.30178e-18 -0.00754413 5.05233e-20 -0.000343968 0.00546193 9.11418e-19 0.000118735 -1.55897e-19 -0.000485342 -7.19843e-20 -6.57471e-05 -9.80244e-20 -3.94179e-19 0.000787109 7.27324e-20 -0.000357529 1.37037e-19 -0.000145164 -2.13238e-19 -7.49752e-05 9.18329e-05 -1.32955e-20 -0.000232725 -1.14074e-19 -0.000280787 1.26517e-19 -0.000639045 -3.18517e-19 -1.30666e-05 5.24742e-20 0.000519049 5.6357e-20 
1760.5 0 1.31974e-18 -0.00763584 4.84874e-20 -0.000355055 0.00524665 8.64141e-19 0.000113565 -1.49183e-19 -0.000457975 -6.77346e-20 -5.41832e-05 -6.94627e-20 -3.64572e-19 0.000770927 8.30728e-20 -0.000335893 1.31857e-19 -0.000134244 -2.20542e-19 -8.64116e-05 8.66556e-05 -9.22937e-21 -0.000226015 -8.75297e-20 -0.000264583 1.35283e-19 -0.000634222 -2.97734e-19 -1.08686e-05 4.81404e-20 0.000522075 7.70895e-20 
1760.85 0 1.34116e-18 -0.00772448 3.63502e-20 -0.000368825 0.00502776 8.0836e-19 0.000110507 -1.18518e-19 -0.000440802 -6.99442e-20 -3.4326e-05 -4.50044e-20 -3.47834e-19 0.000752131 9.3905e-20 -0.000312255 1.21419e-19 -0.000118526 -2.26676e-19 -8.56804e-05 8.0626e-05 -1.31076e-20 -0.000225367 -6.43242e-20 -0.000246539 1.36493e-19 -0.000632684 -2.95357e-19 -5.01994e-06 4.75015e-20 0.000526167 1.03436e-19 
1761.2 0 1.35896e-18 -0.00781014 1.44421e-20 -0.000380204 0.00480997 7.56421e-19 0.0001125 -1.08894e-19 -0.000436973 -6.33331e-20 -1.11136e-05 -3.25506e-20 -3.28785e-19 0.000736119 9.52208e-20 -0.000285331 1.08635e-19 -0.00010327 -2.38703e-19 -7.63015e-05 7.48108e-05 -3.08454e-20 -0.000229242 -7.76271e-20 -0.00022835 1.36087e-19 -0.000634685 -2.80805e-19 3.73909e-07 3.77961e-20 0.000528632 1.27222e-19 
1761.55 0 1.37569e-18 -0.00789069 9.53773e-21 -0.000386987 0.00459612 7.09092e-19 0.000121881 -8.54031e-20 -0.00044319 -6.20735e-20 1.25388e-05 -9.03214e-21 -3.08647e-19 0.000723876 9.80468e-20 -0.000253636 9.65115e-20 -9.36811e-05 -2.48399e-19 -6.30304e-05 6.99022e-05 -5.84589e-20 -0.000234967 -8.7259e-20 -0.000214391 1.35469e-19 -0.000638729 -2.71442e-19 3.78719e-06 1.4371e-20 0.000530311 1.47077e-19 
1761.9 0 1.38617e-18 -0.00796509 1.14392e-20 -0.000390653 0.00438107 6.58925e-19 0.000137305 -6.38338e-20 -0.000452902 -7.12647e-20 3.27503e-05 1.17975e-20 -2.88057e-19 0.000714063 9.55725e-20 -0.000215926 9.16175e-20 -8.7728e-05 -2.67849e-19 -5.11354e-05 6.41118e-05 -7.2676e-20 -0.000240641 -9.15206e-20 -0.00020585 1.36995e-19 -0.000641665 -2.63298e-19 8.72789e-06 7.61685e-22 0.000534192 1.55319e-19 
1762.25 0 1.40655e-18 -0.00803441 1.66976e-20 -0.000391858 0.0041593 6.10841e-19 0.00015326 -3.71445e-20 -0.000462577 -6.80803e-20 4.45083e-05 3.05907e-20 -2.72549e-19 0.000703629 7.83896e-20 -0.000175238 8.41178e-20 -7.92087e-05 -2.87032e-19 -4.06044e-05 5.34657e-05 -9.58974e-20 -0.000242337 -9.7117e-20 -0.00020252 1.29199e-19 -0.000644446 -2.40057e-19 1.70358e-05 -6.9837e-21 0.000540622 1.48314e-19 
1762.6 0 1.42507e-18 -0.00809821 1.10203e-20 -0.000393898 0.00393337 5.80651e-19 0.000163745 -1.29758e-20 -0.000471691 -5.28646e-20 4.86381e-05 5.61211e-20 -2.5628e-19 0.000690615 6.65928e-20 -0.000134398 8.4951e-20 -6.76919e-05 -2.88143e-19 -2.71865e-05 3.70815e-05 -1.16794e-19 -0.000238818 -8.62139e-20 -0.000202364 1.24895e-19 -0.000647339 -2.14754e-19 2.65994e-05 -1.38086e-20 0.000547493 1.36733e-19 
1762.95 0 1.42126e-18 -0.00815644 3.13487e-21 -0.000399907 0.00370763 5.39704e-19 0.000166384 1.34378e-21 -0.000477568 -3.85498e-20 4.89948e-05 7.82927e-20 -2.54518e-19 0.000677544 5.61849e-20 -9.36501e-05 8.35242e-20 -5.81206e-05 -2.82698e-19 -1.24408e-05 1.81474e-05 -1.31052e-19 -0.000233338 -8.84333e-20 -0.000202585 1.17979e-19 -0.000649909 -1.90464e-19 3.69328e-05 -1.84429e-20 0.00055281 1.2263e-19 
1763.3 0 1.3974e-18 -0.00821201 2.88025e-20 -0.000408042 0.00348473 4.93221e-19 0.000161333 1.09063e-20 -0.000478735 -4.32043e-20 4.89712e-05 1.09349e-19 -2.4379e-19 0.000667239 4.28854e-20 -5.41692e-05 7.78188e-20 -5.27831e-05 -2.80821e-19 1.85773e-06 -7.17147e-07 -1.49918e-19 -0.000228317 -7.63386e-20 -0.000203777 9.94928e-20 -0.000652866 -1.60107e-19 4.87592e-05 -9.52913e-21 0.000554849 1.22606e-19 
1763.65 0 1.37171e-18 -0.00826612 4.16753e-20 -0.000414388 0.00326697 4.61994e-19 0.000149982 5.28902e-21 -0.000476568 -4.80843e-20 4.94958e-05 1.21651e-19 -2.32855e-19 0.000658988 4.0963e-20 -1.70201e-05 7.37583e-20 -5.15853e-05 -2.66147e-19 1.70208e-05 -1.90475e-05 -1.75585e-19 -0.000224076 -6.25569e-20 -0.000207299 8.37022e-20 -0.000654374 -1.50291e-19 6.08098e-05 -1.49455e-20 0.00055399 1.24495e-19 
1764 0 1.36126e-18 -0.0083168 4.46579e-20 -0.000418417 0.00305408 4.22343e-19 0.00013598 7.98915e-21 -0.00047469 -5.36952e-20 4.97753e-05 1.20489e-19 -2.25886e-19 0.000650711 4.59445e-20 1.63554e-05 7.9154e-20 -5.36723e-05 -2.60836e-19 3.15176e-05 -3.38942e-05 -1.81828e-19 -0.000220825 -5.36086e-20 -0.000210618 7.21369e-20 -0.000654662 -1.21102e-19 7.17651e-05 -2.36994e-20 0.00055315 1.16623e-19 
1764.35 0 1.35317e-18 -0.00836259 5.33589e-20 -0.000421214 0.00284185 3.76847e-19 0.000122897 1.58114e-20 -0.000473442 -5.35763e-20 5.07817e-05 1.1232e-19 -2.20245e-19 0.000642273 5.59117e-20 4.42076e-05 8.44387e-20 -5.7562e-05 -2.66331e-19 4.34046e-05 -4.16078e-05 -1.95866e-19 -0.000219098 -5.52318e-20 -0.000211765 5.83558e-20 -0.000656808 -9.75417e-20 8.12851e-05 -3.07504e-20 0.000552264 1.20341e-19 
1764.7 0 1.34662e-18 -0.00840448 6.26306e-20 -0.000423776 0.00262519 3.38702e-19 0.000115547 2.7536e-20 -0.000472347 -4.69847e-20 5.64441e-05 1.09115e-19 -2.15057e-19 0.000635723 7.02034e-20 6.41692e-05 7.66703e-20 -6.12748e-05 -2.61169e-19 5.38464e-05 -4.19874e-05 -2.09778e-19 -0.000217944 -5.64842e-20 -0.000213756 5.98889e-20 -0.00066121 -7.48831e-20 8.95189e-05 -3.75162e-20 0.000550675 1.25811e-19 
1765.05 0 1.34055e-18 -0.00844351 5.74786e-20 -0.000425623 0.00240342 3.02957e-19 0.000117181 3.98213e-20 -0.000473436 -4.84749e-20 6.82516e-05 9.68508e-20 -2.12512e-19 0.000635557 5.71252e-20 7.63212e-05 7.48877e-20 -6.35068e-05 -2.65432e-19 6.43983e-05 -3.66572e-05 -2.18379e-19 -0.000216777 -4.71124e-20 -0.000218301 6.72206e-20 -0.000666081 -5.85665e-20 9.74765e-05 -3.38756e-20 0.000549032 1.41536e-19 
1765.4 0 1.35175e-18 -0.00847878 3.35783e-20 -0.00042438 0.00217951 2.56084e-19 0.000127087 5.85537e-20 -0.000477854 -5.88882e-20 8.37479e-05 8.13235e-20 -2.09231e-19 0.000642911 3.47991e-20 8.672e-05 7.44492e-20 -6.31644e-05 -2.72197e-19 7.87541e-05 -2.85972e-05 -2.16801e-19 -0.000215741 -4.36001e-20 -0.000224581 7.06795e-20 -0.000671154 -7.17218e-20 0.000107093 -2.87157e-20 0.000547934 1.53953e-19 
1765.75 0 1.34185e-18 -0.00850954 1.76061e-20 -0.000419972 0.00195562 1.9976e-19 0.000142439 6.04495e-20 -0.000484604 -6.65153e-20 0.000100331 8.00532e-20 -2.10363e-19 0.000652739 2.51478e-20 0.000101853 8.24434e-20 -5.72225e-05 -2.68012e-19 0.000101113 -2.0885e-05 -2.14786e-19 -0.000215367 -3.21093e-20 -0.000232537 6.29664e-20 -0.000676323 -7.36937e-20 0.000119222 -3.62384e-20 0.000548043 1.71283e-19 
1766.1 0 1.34224e-18 -0.00853703 3.70994e-21 -0.000415037 0.00173325 1.60434e-19 0.000158879 6.06331e-20 -0.000490216 -6.31597e-20 0.000113904 8.23973e-20 -2.31616e-19 0.000661099 2.31479e-20 0.000124148 9.77346e-20 -4.44769e-05 -2.59595e-19 0.000128576 -1.53562e-05 -2.01462e-19 -0.000213073 -2.86092e-20 -0.000242377 4.61548e-20 -0.00068051 -7.19056e-20 0.000132588 -4.41436e-20 0.000550893 1.81902e-19 
1766.45 0 1.3422e-18 -0.00856197 2.16573e-21 -0.000411193 0.001513 1.17916e-19 0.000173824 7.1048e-20 -0.000491381 -5.5187e-20 0.000122341 9.59233e-20 -2.36419e-19 0.000669303 2.62661e-20 0.000151647 9.99586e-20 -2.61111e-05 -2.43081e-19 0.000155705 -1.28673e-05 -1.93522e-19 -0.000205519 -3.81335e-20 -0.000253425 2.62532e-20 -0.000684843 -6.35772e-20 0.00014695 -4.92029e-20 0.000554366 1.71704e-19 
1766.8 0 1.33823e-18 -0.00858382 2.68444e-20 -0.000408377 0.00129295 8.37892e-20 0.000185857 8.23322e-20 -0.000488021 -5.22397e-20 0.000128938 9.97749e-20 -2.37009e-19 0.000680076 1.58293e-20 0.000180699 9.5912e-20 -4.16711e-06 -2.21539e-19 0.000180475 -1.40668e-05 -1.87405e-19 -0.000193489 -3.3127e-20 -0.000262777 1.7236e-20 -0.000690871 -5.70709e-20 0.000161281 -5.29107e-20 0.000554326 1.65613e-19 
1767.15 0 1.32843e-18 -0.00860102 4.0848e-20 -0.000405801 0.00107093 4.19747e-20 0.000193316 8.91287e-20 -0.000483855 -3.93059e-20 0.000136542 9.90518e-20 -2.3419e-19 0.000693215 -7.24655e-23 0.000206455 8.47603e-20 1.51562e-05 -2.02605e-19 0.000201756 -1.65669e-05 -1.92151e-19 -0.000180733 -3.27365e-20 -0.000269389 -4.7343e-21 -0.000698261 -4.43521e-20 0.000174433 -4.81715e-20 0.000548906 1.71797e-19 
1767.5 0 1.32309e-18 -0.00861279 5.05613e-20 -0.000402981 0.000845389 -9.05013e-21 0.000196246 8.90134e-20 -0.000479676 -2.51991e-20 0.000145541 9.15143e-20 -2.39419e-19 0.000705311 -1.86696e-20 0.000223735 5.75825e-20 3.01489e-05 -1.85087e-19 0.000219528 -1.62965e-05 -1.98323e-19 -0.000167851 -2.26855e-20 -0.000274517 -2.13107e-20 -0.000705244 -4.04038e-20 0.000187459 -4.30933e-20 0.000538528 1.63216e-19 
1767.85 0 1.31688e-18 -0.00861997 5.41986e-20 -0.000400717 0.000617877 -6.33233e-20 0.000197972 8.54305e-20 -0.00047377 -2.24828e-20 0.000154797 8.35278e-20 -2.41366e-19 0.000713776 -1.62834e-20 0.000231567 3.91008e-20 4.6696e-05 -1.73162e-19 0.000235246 -1.12467e-05 -2.01369e-19 -0.00015281 -6.37376e-21 -0.000278302 -2.38825e-20 -0.000709903 -3.12822e-20 0.000200222 -4.78153e-20 0.000526218 1.58286e-19 
1768.2 0 1.31037e-18 -0.00862255 5.89848e-20 -0.000399917 0.000392012 -1.0816e-19 0.00020009 9.12443e-20 -0.000464511 -4.01383e-20 0.000161048 7.94145e-20 -2.51653e-19 0.000718227 -2.15113e-20 0.000231466 4.02764e-20 6.9537e-05 -1.59476e-19 0.000249845 -2.12458e-06 -2.15061e-19 -0.000136291 1.52665e-20 -0.000280083 -2.30176e-20 -0.000713084 -2.17677e-20 0.00021244 -3.65056e-20 0.000515537 1.43934e-19 
1768.55 0 1.30126e-18 -0.00862029 4.52958e-20 -0.000400332 0.000172582 -1.5617e-19 0.000203429 1.09467e-19 -0.000452375 -4.61395e-20 0.000164631 6.75696e-20 -2.58142e-19 0.000718765 -1.3294e-20 0.000224189 5.37269e-20 9.40786e-05 -1.56443e-19 0.000263176 1.03368e-05 -2.15015e-19 -0.000119934 5.01007e-20 -0.000280621 -2.70642e-20 -0.000716877 -3.33908e-20 0.000222779 -3.2775e-20 0.000506906 1.31821e-19 
1768.9 0 1.3083e-18 -0.00861191 2.76355e-20 -0.000401778 -3.74915e-05 -1.97647e-19 0.000208313 1.38197e-19 -0.000439216 -4.9012e-20 0.000170258 7.28188e-20 -2.57256e-19 0.000713105 3.14679e-21 0.00021053 6.47131e-20 0.000109746 -1.64953e-19 0.000274046 2.46957e-05 -2.1226e-19 -0.000105001 7.71426e-20 -0.00028007 -2.29748e-20 -0.000722301 -4.58731e-20 0.000231002 -4.15125e-20 0.000497729 1.16397e-19 
1769.25 0 1.31181e-18 -0.00859651 2.84085e-20 -0.00040512 -0.000241131 -2.36321e-19 0.000216501 1.6734e-19 -0.000424787 -4.44969e-20 0.000181195 8.07633e-20 -2.46456e-19 0.000701572 1.64636e-20 0.00019218 8.58846e-20 0.000112682 -1.6648e-19 0.00028193 3.71825e-05 -2.04686e-19 -9.08543e-05 7.9073e-20 -0.000278152 -3.76745e-20 -0.000728816 -6.65405e-20 0.000237315 -6.03883e-20 0.000485944 1.03145e-19 
1769.6 0 1.30647e-18 -0.00857335 3.12307e-20 -0.000409868 -0.000441021 -2.8379e-19 0.000228062 1.9075e-19 -0.000411713 -4.63254e-20 0.000196491 1.03603e-19 -2.29008e-19 0.000690593 9.74327e-21 0.000169385 9.98618e-20 0.000106815 -1.67711e-19 0.000288068 4.66423e-05 -1.98131e-19 -7.67916e-05 6.71958e-20 -0.00027541 -4.66937e-20 -0.000735478 -9.83574e-20 0.000241397 -7.57604e-20 0.000471419 9.39809e-20 
1769.95 0 1.30619e-18 -0.0085422 2.64121e-20 -0.000413849 -0.00063717 -3.38078e-19 0.000239191 2.3203e-19 -0.000402241 -4.74779e-20 0.000210603 1.17578e-19 -2.087e-19 0.000683463 1.46833e-20 0.000142408 1.04594e-19 9.749e-05 -1.64786e-19 0.000293672 5.33286e-05 -1.93577e-19 -6.48467e-05 5.25186e-20 -0.000274399 -6.60002e-20 -0.000743044 -1.1548e-19 0.000244411 -7.87716e-20 0.000454691 7.28862e-20 
1770.3 0 1.31929e-18 -0.00850354 1.38907e-20 -0.000417442 -0.000828609 -3.84941e-19 0.000248902 2.72777e-19 -0.000394862 -4.02038e-20 0.00021727 1.24392e-19 -1.79786e-19 0.000677477 2.42543e-20 0.000112585 1.00936e-19 8.61293e-05 -1.67135e-19 0.000300081 5.75612e-05 -1.76939e-19 -5.5731e-05 3.12517e-20 -0.000277116 -6.05821e-20 -0.000751264 -1.19982e-19 0.000246611 -7.96723e-20 0.000439153 5.78501e-20 
1770.65 0 1.34307e-18 -0.00845771 1.57607e-20 -0.000423542 -0.00101378 -4.32455e-19 0.000257465 3.06984e-19 -0.000390249 -2.8372e-20 0.000213552 1.32822e-19 -1.46381e-19 0.000672012 2.40333e-20 8.14212e-05 9.61656e-20 7.13024e-05 -1.62568e-19 0.000306277 5.96154e-05 -1.51008e-19 -4.87864e-05 3.27269e-20 -0.000281371 -4.86296e-20 -0.000758493 -1.34475e-19 0.000246294 -8.78961e-20 0.000427156 5.64338e-20 
1771 0 1.3454e-18 -0.00840583 8.9565e-21 -0.000432449 -0.00119273 -4.69283e-19 0.000264393 3.25576e-19 -0.00038983 -1.87621e-20 0.000199475 1.37285e-19 -1.22715e-19 0.000670137 2.46996e-20 5.39967e-05 8.20358e-20 5.2593e-05 -1.63133e-19 0.000311764 5.77819e-05 -1.465e-19 -4.33786e-05 4.95094e-20 -0.00028491 -5.00069e-21 -0.000763994 -1.4716e-19 0.000244937 -9.3765e-20 0.000417415 4.93605e-20 
1771.35 0 1.36153e-18 -0.00835218 6.22592e-21 -0.000443852 -0.00136714 -5.07916e-19 0.000268341 3.37663e-19 -0.000391005 -1.57021e-20 0.000178997 1.47148e-19 -1.02163e-19 0.000671877 2.13431e-20 3.37999e-05 7.18419e-20 3.34783e-05 -1.67671e-19 0.000316343 5.19246e-05 -1.28161e-19 -3.64616e-05 6.00771e-20 -0.000286742 2.84945e-20 -0.000766854 -1.61874e-19 0.000246985 -9.81023e-20 0.000409842 4.86632e-20 
1771.7 0 1.36327e-18 -0.00829873 -5.69892e-21 -0.000457387 -0.00153833 -5.53374e-19 0.000267998 3.37109e-19 -0.000389601 -5.23265e-21 0.000153658 1.52287e-19 -8.18745e-20 0.000673203 1.38908e-20 1.82351e-05 7.83554e-20 1.64075e-05 -1.67518e-19 0.000318022 4.38106e-05 -1.12664e-19 -2.74497e-05 7.36176e-20 -0.000284619 4.76751e-20 -0.000767861 -1.69991e-19 0.000253035 -8.87764e-20 0.00040293 8.21169e-20 
1772.05 0 1.36762e-18 -0.00824299 -1.2824e-20 -0.000471454 -0.00170935 -5.80686e-19 0.000261709 3.26557e-19 -0.000383913 9.41828e-21 0.000122857 1.64011e-19 -7.07158e-20 0.000668126 1.76682e-20 7.91094e-06 7.33682e-20 -2.86024e-06 -1.85319e-19 0.00031675 3.45956e-05 -9.68929e-20 -1.8271e-05 1.00048e-19 -0.000279964 6.88138e-20 -0.000768784 -1.90716e-19 0.00026112 -7.35502e-20 0.000393006 1.02176e-19 
1772.4 0 1.36609e-18 -0.008183 -4.0675e-20 -0.000484677 -0.00188085 -6.05719e-19 0.000245772 3.146e-19 -0.000373014 1.76442e-20 8.93323e-05 1.70775e-19 -5.77299e-20 0.000655389 1.85722e-20 7.21294e-06 7.58327e-20 -2.80509e-05 -1.96525e-19 0.000313698 2.33386e-05 -9.10183e-20 -7.88498e-06 1.24762e-19 -0.000274773 9.05727e-20 -0.000770441 -2.03612e-19 0.000271699 -6.01563e-20 0.00037963 1.15912e-19 
1772.75 0 1.34818e-18 -0.00811868 -6.11056e-20 -0.000494854 -0.00204996 -6.2807e-19 0.000218887 2.95742e-19 -0.000356788 2.39612e-20 5.48495e-05 1.71249e-19 -4.48559e-20 0.00064102 1.28343e-20 1.60847e-05 7.14637e-20 -5.55749e-05 -2.05411e-19 0.00030884 7.99746e-06 -7.36548e-20 3.81666e-06 1.29706e-19 -0.000268326 1.06642e-19 -0.000773934 -2.11349e-19 0.000284471 -5.84121e-20 0.000365035 1.21092e-19 
1773.1 0 1.32611e-18 -0.00804998 -7.27976e-20 -0.000501473 -0.00221552 -6.4325e-19 0.000183691 2.59768e-19 -0.000335422 2.07574e-20 2.1972e-05 1.66625e-19 -3.73805e-20 0.000629438 1.47011e-20 2.9534e-05 5.65205e-20 -8.05065e-05 -2.25402e-19 0.000298807 -1.10416e-05 -7.4809e-20 1.4023e-05 1.29427e-19 -0.000259677 1.23898e-19 -0.000779056 -2.11575e-19 0.000297717 -7.1634e-20 0.000351475 1.1536e-19 
1773.45 0 1.30743e-18 -0.00797717 -6.41926e-20 -0.000506305 -0.00237814 -6.46845e-19 0.000142163 2.29878e-19 -0.000310434 3.97826e-20 -5.24004e-06 1.44276e-19 -4.53845e-20 0.000620744 3.14506e-20 4.35976e-05 5.93844e-20 -0.000101398 -2.21964e-19 0.00027764 -3.16409e-05 -6.36483e-20 2.10603e-05 1.32593e-19 -0.000248514 1.34133e-19 -0.000782463 -2.03427e-19 0.000309633 -7.61489e-20 0.000338387 1.12673e-19 
1773.8 0 1.29071e-18 -0.00789918 -7.82955e-20 -0.000508743 -0.00253859 -6.53923e-19 9.50021e-05 2.0004e-19 -0.000283494 5.30442e-20 -2.6036e-05 1.413e-19 -4.53561e-20 0.000612648 3.80429e-20 6.06762e-05 7.25509e-20 -0.000119121 -2.34191e-19 0.000247239 -5.16224e-05 -6.18774e-20 2.53339e-05 1.33166e-19 -0.000234499 1.48599e-19 -0.000781751 -1.9451e-19 0.000319037 -7.77951e-20 0.000323383 9.5443e-20 
1774.15 0 1.2788e-18 -0.00781389 -7.93394e-20 -0.000508614 -0.00269839 -6.56617e-19 4.42666e-05 1.85576e-19 -0.00025263 8.44051e-20 -4.44304e-05 1.44171e-19 -4.26662e-20 0.000601796 4.20943e-20 8.38254e-05 9.43478e-20 -0.00013191 -2.49353e-19 0.000216233 -6.82896e-05 -7.9634e-20 2.7577e-05 1.32578e-19 -0.000218603 1.62183e-19 -0.00077662 -1.85624e-19 0.000326577 -7.72029e-20 0.000307018 8.39709e-20 
1774.5 0 1.25995e-18 -0.00772246 -7.31928e-20 -0.000508076 -0.00285632 -6.63722e-19 -6.41142e-06 1.82327e-19 -0.000215432 1.27496e-19 -6.18843e-05 1.40069e-19 -4.04923e-20 0.00058758 4.09286e-20 0.00011089 1.14594e-19 -0.000139011 -2.65784e-19 0.000186647 -8.02074e-05 -9.53187e-20 2.88813e-05 1.32728e-19 -0.000202887 1.75164e-19 -0.000767082 -1.74538e-19 0.00033162 -7.69793e-20 0.000290574 6.21744e-20 
1774.85 0 1.2238e-18 -0.00762707 -7.43081e-20 -0.000508295 -0.00300867 -6.83438e-19 -5.48845e-05 1.81537e-19 -0.000173833 1.48911e-19 -7.48635e-05 1.33406e-19 -3.57803e-20 0.000570207 3.33039e-20 0.000135982 1.35598e-19 -0.000144537 -2.79079e-19 0.000156565 -9.02135e-05 -1.17062e-19 2.96574e-05 1.36225e-19 -0.000186102 1.80402e-19 -0.000754847 -1.70801e-19 0.00033481 -7.01391e-20 0.000273787 5.3709e-20 
1775.2 0 1.18397e-18 -0.00752721 -8.29828e-20 -0.000509268 -0.00315487 -7.08159e-19 -9.90421e-05 1.87576e-19 -0.00013184 1.60722e-19 -8.09469e-05 1.28637e-19 -2.10025e-20 0.00054878 2.0463e-20 0.000152577 1.48597e-19 -0.000150824 -2.87136e-19 0.000128055 -0.000101145 -1.22948e-19 2.97773e-05 1.29627e-19 -0.000168421 1.66739e-19 -0.000740919 -1.60549e-19 0.000338451 -5.35844e-20 0.000258035 4.61727e-20 
1775.55 0 1.13242e-18 -0.00742239 -8.50518e-20 -0.000508922 -0.00329667 -7.3723e-19 -0.00013839 1.99492e-19 -9.38151e-05 1.78099e-19 -8.16683e-05 1.20251e-19 -7.38306e-21 0.000523092 1.9297e-20 0.000157549 1.44002e-19 -0.000158664 -2.88194e-19 0.000103583 -0.000112983 -1.37223e-19 2.83634e-05 1.33038e-19 -0.000152676 1.5681e-19 -0.00072544 -1.4675e-19 0.000341132 -3.68072e-20 0.000245995 4.14031e-20 
1775.9 0 1.08864e-18 -0.00731363 -7.01509e-20 -0.000505751 -0.00343456 -7.64564e-19 -0.000174768 2.0536e-19 -6.27009e-05 1.95115e-19 -8.42496e-05 1.12969e-19 -7.41969e-21 0.000495215 8.23406e-21 0.000152816 1.41063e-19 -0.000170189 -2.9176e-19 8.72077e-05 -0.000125237 -1.46807e-19 2.44852e-05 1.09271e-19 -0.000141283 1.58315e-19 -0.000711299 -1.52728e-19 0.0003412 -3.99754e-20 0.000237623 3.40382e-20 
1776.25 0 1.0485e-18 -0.00720078 -5.90196e-20 -0.000501511 -0.00357115 -7.93272e-19 -0.00020786 1.88486e-19 -3.98147e-05 2.02163e-19 -9.31233e-05 1.12751e-19 1.00968e-20 0.000467779 6.23938e-21 0.000143091 1.41431e-19 -0.000184144 -2.97139e-19 8.3334e-05 -0.000137823 -1.5499e-19 1.85803e-05 8.37994e-20 -0.000133799 1.59315e-19 -0.00070069 -1.57972e-19 0.000341137 -4.59138e-20 0.000230788 3.25023e-20 
1776.6 0 1.02853e-18 -0.00708363 -6.5082e-20 -0.000497572 -0.00370851 -8.07533e-19 -0.000237989 1.8112e-19 -2.35118e-05 2.12337e-19 -0.000104703 1.13451e-19 3.71202e-20 0.000442837 6.59828e-21 0.000134146 1.55316e-19 -0.000196455 -3.08428e-19 8.7959e-05 -0.000149976 -1.42919e-19 1.19926e-05 6.58943e-20 -0.00012703 1.52725e-19 -0.000694613 -1.55845e-19 0.000342489 -6.51686e-20 0.000223169 2.9666e-20 
1776.95 0 1.00948e-18 -0.00696224 -6.37879e-20 -0.000493473 -0.00384275 -8.16058e-19 -0.000264845 1.63322e-19 -9.09596e-06 2.08723e-19 -0.000109721 1.1514e-19 6.67745e-20 0.000421244 -4.12658e-21 0.000129122 1.81868e-19 -0.000207068 -3.14975e-19 9.36621e-05 -0.000159478 -1.43651e-19 5.7069e-06 5.44421e-20 -0.000117707 1.53943e-19 -0.00069223 -1.54378e-19 0.000343849 -6.91859e-20 0.000215415 2.81134e-20 
1777.3 0 9.85358e-19 -0.0068365 -7.03996e-20 -0.000490324 -0.00397069 -8.12242e-19 -0.000286555 1.65654e-19 5.62525e-06 2.0643e-19 -0.000103898 1.14053e-19 9.11616e-20 0.00040007 -2.63196e-20 0.000126941 2.00845e-19 -0.000217824 -3.16337e-19 9.66477e-05 -0.000165711 -1.30521e-19 -1.14417e-06 6.03837e-20 -0.000103812 1.44877e-19 -0.000689529 -1.5778e-19 0.000343911 -7.49394e-20 0.000208526 3.90814e-20 
1777.65 0 9.54739e-19 -0.00670815 -7.72416e-20 -0.000490052 -0.00409558 -8.26745e-19 -0.000301437 1.46472e-19 1.8e-05 1.97904e-19 -9.08224e-05 1.04811e-19 1.12705e-19 0.00037458 -4.34417e-20 0.000124898 2.12254e-19 -0.000227912 -3.05473e-19 9.76898e-05 -0.000170538 -1.3495e-19 -9.00909e-06 6.29704e-20 -8.93477e-05 1.40191e-19 -0.000684864 -1.68325e-19 0.000342925 -8.24007e-20 0.000202216 5.92208e-20 
1778 0 9.3296e-19 -0.00657925 -7.44645e-20 -0.000491165 -0.00421959 -8.37113e-19 -0.000307698 1.43564e-19 2.73849e-05 1.91249e-19 -7.49927e-05 9.36172e-20 1.41591e-19 0.000343797 -5.16523e-20 0.000121155 2.23195e-19 -0.000235017 -2.84791e-19 9.75093e-05 -0.000174328 -1.29268e-19 -1.52678e-05 5.77004e-20 -7.90426e-05 1.32475e-19 -0.000678161 -1.78698e-19 0.000342122 -8.13363e-20 0.000195853 6.90433e-20 
1778.35 0 9.1334e-19 -0.00644937 -8.21755e-20 -0.000489799 -0.00434269 -8.56415e-19 -0.000306438 1.48451e-19 3.7074e-05 1.98035e-19 -5.92091e-05 7.33069e-20 1.64998e-19 0.000312502 -5.71154e-20 0.000116456 2.41393e-19 -0.00023916 -2.62537e-19 9.2391e-05 -0.000177631 -9.88102e-20 -1.66261e-05 4.48182e-20 -7.36596e-05 1.26096e-19 -0.000666848 -1.83759e-19 0.000342587 -8.62188e-20 0.000189985 9.29376e-20 
1778.7 0 8.98075e-19 -0.00631837 -9.26458e-20 -0.000484103 -0.00446429 -8.63528e-19 -0.000300891 1.3749e-19 4.9897e-05 1.9461e-19 -4.43469e-05 4.79951e-20 1.7953e-19 0.000284491 -6.27618e-20 0.000112542 2.4412e-19 -0.000239855 -2.32901e-19 8.06335e-05 -0.000181863 -8.4722e-20 -1.37962e-05 3.13666e-20 -7.28254e-05 1.16478e-19 -0.000650707 -2.02491e-19 0.000344436 -7.5384e-20 0.000185655 1.0098e-19 
1779.05 0 8.71525e-19 -0.00618554 -1.05082e-19 -0.000475566 -0.00458172 -8.54701e-19 -0.000292009 1.27675e-19 6.7994e-05 1.94091e-19 -3.1775e-05 3.10621e-20 1.78885e-19 0.000257436 -6.87103e-20 0.000108316 2.5542e-19 -0.000233484 -2.07162e-19 6.62078e-05 -0.000185484 -5.71729e-20 -1.01316e-05 1.26577e-20 -7.4513e-05 1.10504e-19 -0.000632714 -2.16212e-19 0.000345468 -5.61635e-20 0.00018417 1.15616e-19 
1779.4 0 8.49054e-19 -0.00605043 -1.09563e-19 -0.000466347 -0.00469325 -8.5297e-19 -0.000277601 1.26503e-19 9.03084e-05 2.03874e-19 -2.43488e-05 2.94958e-20 1.73779e-19 0.000226054 -6.81797e-20 0.000101953 2.58347e-19 -0.00021839 -1.93981e-19 5.15492e-05 -0.000185576 -4.52346e-20 -7.54566e-06 2.66449e-21 -7.80188e-05 1.00424e-19 -0.000614494 -2.20935e-19 0.000344485 -4.47573e-20 0.000184609 1.35049e-19 
1779.75 0 8.30447e-19 -0.00591393 -1.12753e-19 -0.000456226 -0.00479706 -8.50086e-19 -0.000255948 1.29269e-19 0.000110454 2.15295e-19 -1.96507e-05 1.35305e-20 1.74438e-19 0.000188361 -7.36612e-20 9.46036e-05 2.63221e-19 -0.000195474 -1.80196e-19 3.64331e-05 -0.000182478 -4.90627e-20 -8.2288e-06 -1.53402e-20 -8.30254e-05 8.4609e-20 -0.000596771 -2.2794e-19 0.000343372 -3.48048e-20 0.000184258 1.40736e-19 
1780.1 0 7.99647e-19 -0.00577629 -1.02386e-19 -0.000444707 -0.00489162 -8.66759e-19 -0.000227017 1.39606e-19 0.000123054 2.26705e-19 -1.30994e-05 -3.05154e-21 1.88846e-19 0.000146744 -7.64588e-20 8.80227e-05 2.68073e-19 -0.000167296 -1.75067e-19 2.24719e-05 -0.000179192 -5.98232e-20 -1.2511e-05 -2.01498e-20 -8.61586e-05 5.99059e-20 -0.000579465 -2.13766e-19 0.00034479 -2.7198e-20 0.000181168 1.39202e-19 
1780.45 0 7.71181e-19 -0.00563694 -9.18454e-20 -0.000433942 -0.00497908 -8.79658e-19 -0.000193165 1.46388e-19 0.000125738 2.36948e-19 -2.62018e-06 -1.3811e-20 2.00934e-19 0.000106008 -6.42495e-20 8.29781e-05 2.73206e-19 -0.000138446 -1.71846e-19 1.13596e-05 -0.000177487 -5.13745e-20 -1.77519e-05 -3.34121e-20 -8.63305e-05 4.32081e-20 -0.000562904 -2.08438e-19 0.000349588 -3.36929e-20 0.000173814 1.50112e-19 
1780.8 0 7.46885e-19 -0.00549375 -8.7774e-20 -0.000425086 -0.00506397 -8.82627e-19 -0.000158386 1.32177e-19 0.000119391 2.35584e-19 1.04408e-05 -2.14693e-20 1.90221e-19 6.98924e-05 -6.26609e-20 7.86931e-05 2.80984e-19 -0.000113268 -1.60525e-19 2.70736e-06 -0.000176866 -4.63918e-20 -2.2885e-05 -4.851e-20 -8.49919e-05 2.48619e-20 -0.000549575 -2.05478e-19 0.000355492 -3.28415e-20 0.000162839 1.46308e-19 
1781.15 0 7.19232e-19 -0.005346 -9.42037e-20 -0.000417694 -0.00514726 -8.86239e-19 -0.000128152 1.30393e-19 0.000107209 2.26732e-19 2.10686e-05 -2.80165e-20 1.89693e-19 3.66725e-05 -5.80249e-20 7.40981e-05 2.81662e-19 -9.26691e-05 -1.49284e-19 -5.45012e-06 -0.000175735 -3.12612e-20 -2.79912e-05 -6.99586e-20 -8.40136e-05 5.30729e-21 -0.000539172 -2.18342e-19 0.00036131 -3.60663e-20 0.000150747 1.50979e-19 
1781.5 0 7.08975e-19 -0.00519636 -8.39839e-20 -0.000411641 -0.00522562 -9.06117e-19 -0.000105736 1.28409e-19 9.22372e-05 2.33709e-19 2.85276e-05 -1.67923e-20 1.85483e-19 4.45105e-06 -3.76064e-20 6.90579e-05 2.81879e-19 -7.50253e-05 -1.42111e-19 -1.67775e-05 -0.000174699 -1.7963e-20 -3.44538e-05 -8.48531e-20 -8.44175e-05 -1.84299e-20 -0.000529503 -2.2643e-19 0.000366833 -3.79105e-20 0.000138973 1.46361e-19 
1781.85 0 6.89232e-19 -0.00504868 -5.85643e-20 -0.000404329 -0.00529515 -9.36441e-19 -8.86446e-05 1.32461e-19 7.6195e-05 2.37247e-19 3.69156e-05 -2.71909e-20 1.78074e-19 -2.45286e-05 -1.57346e-20 6.47764e-05 2.84475e-19 -5.79274e-05 -1.45148e-19 -3.31494e-05 -0.000174322 -4.16233e-21 -4.24945e-05 -8.91657e-20 -8.47623e-05 -2.56551e-20 -0.000519995 -2.17689e-19 0.000372 -4.07734e-20 0.000126454 1.37332e-19 
1782.2 0 6.75925e-19 -0.00490371 -5.17643e-20 -0.000394623 -0.00535532 -9.57945e-19 -7.31878e-05 1.16602e-19 5.70828e-05 2.31571e-19 4.79817e-05 -3.71253e-20 1.82932e-19 -5.11124e-05 1.07016e-21 6.45514e-05 2.85194e-19 -3.97675e-05 -1.55604e-19 -5.31532e-05 -0.00017327 5.71889e-21 -5.12474e-05 -8.7531e-20 -8.51453e-05 -2.87492e-20 -0.000510726 -2.14624e-19 0.000376364 -5.98584e-20 0.000114019 1.23933e-19 
1782.55 0 6.5516e-19 -0.00475912 -4.88055e-20 -0.000384655 -0.00541206 -9.79035e-19 -5.64729e-05 9.50799e-20 3.7423e-05 2.25541e-19 5.8729e-05 -3.69755e-20 1.77928e-19 -7.75581e-05 1.4089e-20 7.06372e-05 2.7969e-19 -2.25323e-05 -1.49456e-19 -7.33366e-05 -0.000171153 1.25171e-20 -5.92641e-05 -7.57304e-20 -8.65728e-05 -3.45584e-20 -0.000502423 -2.30692e-19 0.000379168 -7.97661e-20 0.000101414 1.18179e-19 
1782.9 0 6.30281e-19 -0.00461532 -5.50046e-20 -0.000375341 -0.00547127 -9.85617e-19 -3.79014e-05 8.56775e-20 2.40443e-05 1.99749e-19 6.62765e-05 -2.54231e-20 1.66977e-19 -0.000103645 2.21928e-20 8.26913e-05 2.6492e-19 -8.53924e-06 -1.2844e-19 -9.04656e-05 -0.000169402 1.85901e-20 -6.28176e-05 -6.48798e-20 -8.9716e-05 -5.00641e-20 -0.00049509 -2.38716e-19 0.000381483 -9.90752e-20 8.59589e-05 1.09387e-19 
1783.25 0 5.9997e-19 -0.00447179 -3.83743e-20 -0.000366398 -0.00553282 -9.91786e-19 -2.14983e-05 8.42774e-20 1.8898e-05 1.88558e-19 7.14443e-05 -7.98775e-21 1.63556e-19 -0.000129213 2.32283e-20 9.99946e-05 2.48074e-19 7.51547e-07 -1.11447e-19 -0.000102829 -0.000168587 1.26374e-20 -6.31174e-05 -5.08004e-20 -9.32816e-05 -5.56607e-20 -0.000488199 -2.55567e-19 0.000383298 -9.80261e-20 6.67719e-05 9.92265e-20 
1783.6 0 5.88558e-19 -0.00432651 -2.24462e-20 -0.000356981 -0.00559763 -9.94243e-19 -9.54221e-06 8.35818e-20 1.93734e-05 1.69241e-19 7.35207e-05 3.76808e-21 1.64004e-19 -0.000154077 2.88383e-20 0.000123534 2.41316e-19 3.4608e-06 -9.13273e-20 -0.000111036 -0.000168136 1.17169e-21 -6.33842e-05 -3.93243e-20 -9.43624e-05 -5.72408e-20 -0.000480277 -2.82129e-19 0.000380704 -9.9599e-20 4.48686e-05 9.48403e-20 
1783.95 0 5.71783e-19 -0.00418051 -2.19147e-21 -0.000345937 -0.00566654 -9.84146e-19 5.13779e-07 7.99721e-20 2.09099e-05 1.40105e-19 6.96131e-05 1.34357e-20 1.68565e-19 -0.000176815 1.3517e-20 0.000152476 2.38193e-19 -9.44107e-07 -8.49564e-20 -0.000118549 -0.000166758 -1.8138e-20 -6.48822e-05 -1.91578e-20 -9.16214e-05 -5.99286e-20 -0.000469827 -2.92245e-19 0.000369605 -9.32934e-20 2.15561e-05 9.824e-20 
1784.3 0 5.52635e-19 -0.00403496 1.89963e-20 -0.000333763 -0.00573595 -9.90325e-19 1.04128e-05 7.00553e-20 2.29933e-05 9.81855e-20 5.80308e-05 1.66704e-20 1.66503e-19 -0.00019725 -6.88574e-21 0.000182653 2.22419e-19 -9.44681e-06 -7.19087e-20 -0.000128107 -0.000162969 -2.23897e-20 -6.78466e-05 -7.85778e-21 -8.79099e-05 -6.71066e-20 -0.000458663 -3.05913e-19 0.000352169 -1.03578e-19 -2.90524e-06 9.38265e-20 
1784.65 0 5.40231e-19 -0.00388882 3.43146e-20 -0.000320916 -0.00579677 -1.00621e-18 2.10702e-05 4.57835e-20 2.78918e-05 6.46092e-20 4.26252e-05 2.43004e-20 1.58614e-19 -0.000216568 -1.55112e-20 0.000209857 2.07646e-19 -1.81438e-05 -6.25908e-20 -0.000139102 -0.000154057 -2.71885e-20 -7.0691e-05 2.27772e-21 -8.64575e-05 -6.851e-20 -0.000448352 -3.12289e-19 0.000333753 -1.20889e-19 -2.75136e-05 8.54859e-20 
1785 0 5.19158e-19 -0.00373923 4.25122e-20 -0.000307708 -0.00584814 -1.02397e-18 3.39238e-05 2.62095e-20 3.79107e-05 3.54293e-20 3.17526e-05 2.30777e-20 1.45685e-19 -0.000238294 -2.92428e-20 0.000229583 2.06218e-19 -2.65735e-05 -5.59641e-20 -0.000149569 -0.000139464 -1.82537e-20 -7.26082e-05 5.24259e-21 -8.72638e-05 -8.64322e-20 -0.00043782 -3.23946e-19 0.000317959 -1.47438e-19 -5.13886e-05 8.47827e-20 
1785.35 0 4.97241e-19 -0.0035863 5.12871e-20 -0.000295736 -0.00589415 -1.03987e-18 5.25722e-05 1.47901e-20 5.51186e-05 4.9923e-21 2.87657e-05 6.90493e-21 1.37163e-19 -0.000264282 -3.46188e-20 0.000240506 1.91271e-19 -3.75358e-05 -5.01328e-20 -0.000158237 -0.000122935 -1.2488e-20 -7.35625e-05 1.96625e-20 -8.78198e-05 -1.15664e-19 -0.000425658 -3.36503e-19 0.00030497 -1.75114e-19 -7.2793e-05 8.28178e-20 
1785.7 0 4.74306e-19 -0.00343017 5.92967e-20 -0.000285787 -0.00593532 -1.05723e-18 7.7603e-05 1.16151e-20 7.84747e-05 -2.65234e-20 2.97776e-05 -2.75361e-21 1.3141e-19 -0.000292399 -4.13387e-20 0.000244753 1.91345e-19 -5.2776e-05 -4.96736e-20 -0.000164024 -0.000106132 -2.84409e-21 -7.29129e-05 3.23443e-20 -8.80904e-05 -1.45407e-19 -0.000410135 -3.49275e-19 0.000292084 -2.13872e-19 -8.77393e-05 8.27349e-20 
1786.05 0 4.52804e-19 -0.00327122 6.74207e-20 -0.000276612 -0.00597019 -1.05124e-18 0.000104667 2.04935e-20 0.000107317 -3.62167e-20 3.20224e-05 5.90663e-21 1.45127e-19 -0.000319573 -4.10367e-20 0.000245337 1.7685e-19 -7.03289e-05 -3.65083e-20 -0.00016894 -9.09184e-05 -2.46493e-21 -7.12578e-05 4.00804e-20 -8.95836e-05 -1.64028e-19 -0.000390982 -3.55315e-19 0.000278367 -2.47137e-19 -9.56754e-05 9.76741e-20 
1786.4 0 4.48063e-19 -0.00310887 5.70156e-20 -0.00026545 -0.00599738 -1.04222e-18 0.000130948 3.03185e-20 0.000141644 -5.2697e-20 3.24573e-05 2.09012e-20 1.57758e-19 -0.000343954 -3.9611e-20 0.00024457 1.69813e-19 -8.6072e-05 -1.19378e-20 -0.000174623 -8.01534e-05 -5.39334e-21 -6.84299e-05 3.87507e-20 -9.22896e-05 -1.83623e-19 -0.000370945 -3.48077e-19 0.000265119 -2.71241e-19 -0.000100173 1.16564e-19 
1786.75 0 4.34401e-19 -0.00294218 5.40739e-20 -0.000252123 -0.00601955 -1.03964e-18 0.000153798 3.76178e-20 0.000179878 -4.62368e-20 3.00495e-05 2.31482e-20 1.6227e-19 -0.000366115 -4.73181e-20 0.0002412 1.66888e-19 -9.7396e-05 1.42228e-20 -0.000179566 -7.41275e-05 1.56098e-20 -6.35199e-05 4.33902e-20 -9.73624e-05 -2.09346e-19 -0.000352061 -3.2961e-19 0.000252962 -2.79956e-19 -0.000103876 1.30997e-19 
1787.1 0 4.31038e-19 -0.00277267 4.76914e-20 -0.000238713 -0.00603944 -1.05477e-18 0.000169737 4.13257e-20 0.000219525 -2.34465e-20 2.71931e-05 2.09848e-20 1.67441e-19 -0.000387228 -4.62436e-20 0.000232326 1.53214e-19 -0.000106597 3.38812e-20 -0.000181186 -7.32014e-05 3.97509e-20 -5.60223e-05 5.95246e-20 -0.0001048 -2.16319e-19 -0.000334054 -2.96437e-19 0.000242239 -2.69855e-19 -0.000107133 1.48762e-19 
1787.45 0 4.25504e-19 -0.00260336 5.57453e-20 -0.00022625 -0.00605555 -1.07548e-18 0.000179503 4.23883e-20 0.000257313 -6.22945e-21 2.4201e-05 3.24562e-20 1.67523e-19 -0.000408626 -4.2274e-20 0.000217072 1.49168e-19 -0.000113292 4.13456e-20 -0.000181029 -7.60923e-05 5.90763e-20 -4.84697e-05 7.4518e-20 -0.000113062 -2.09225e-19 -0.000317101 -2.75929e-19 0.000233311 -2.68539e-19 -0.000108455 1.59273e-19 
1787.8 0 4.14782e-19 -0.00243494 6.62875e-20 -0.0002155 -0.00606556 -1.10366e-18 0.000185555 2.09932e-20 0.000291481 9.58431e-21 1.84542e-05 5.18755e-20 1.80816e-19 -0.00042709 -3.7789e-20 0.000196527 1.56588e-19 -0.00011579 4.08977e-20 -0.000184806 -7.99055e-05 6.45225e-20 -4.29505e-05 7.96582e-20 -0.000120558 -2.00401e-19 -0.000303383 -2.64691e-19 0.000224321 -2.556e-19 -0.000106122 1.67425e-19 
1788.15 0 3.87774e-19 -0.00226831 6.72256e-20 -0.000206644 -0.00606865 -1.13264e-18 0.000187894 -3.33253e-21 0.000322557 1.33625e-20 7.93384e-06 6.69307e-20 1.91206e-19 -0.000437377 -2.6316e-20 0.00017243 1.60456e-19 -0.000113726 3.56058e-20 -0.00019561 -8.41235e-05 5.95862e-20 -3.74228e-05 6.98788e-20 -0.000127741 -1.83552e-19 -0.000292185 -2.48881e-19 0.000215544 -2.48763e-19 -0.000101519 1.6866e-19 
1788.5 0 3.49015e-19 -0.00210423 6.52748e-20 -0.000199304 -0.00606607 -1.17543e-18 0.000185478 -2.77713e-20 0.000352863 2.3109e-20 -4.94053e-06 7.87468e-20 1.94487e-19 -0.000439053 -2.11416e-20 0.000144105 1.44248e-19 -0.000107607 3.61047e-20 -0.000213903 -8.82263e-05 7.43103e-20 -3.11034e-05 6.18486e-20 -0.000134781 -1.61172e-19 -0.000279264 -2.48065e-19 0.000208401 -2.30894e-19 -9.71028e-05 1.60814e-19 
1788.85 0 3.02193e-19 -0.00194322 4.90243e-20 -0.000191529 -0.00605857 -1.19617e-18 0.000177475 -6.39749e-20 0.000384758 2.66743e-20 -1.51439e-05 9.03877e-20 1.97939e-19 -0.000434621 -1.3853e-20 0.000108714 1.32371e-19 -0.000102844 4.87545e-20 -0.000242029 -9.09389e-05 8.93907e-20 -2.48424e-05 4.24999e-20 -0.000139299 -1.32237e-19 -0.000261385 -2.69037e-19 0.000203218 -2.19035e-19 -9.2516e-05 1.46139e-19 
1789.2 0 2.62007e-19 -0.0017821 3.35636e-20 -0.000182048 -0.00604524 -1.20727e-18 0.00016278 -7.91434e-20 0.00041581 3.62072e-20 -1.99267e-05 9.13852e-20 2.16966e-19 -0.000427928 -7.73549e-21 6.63623e-05 1.34519e-19 -0.00010594 4.57523e-20 -0.000278667 -9.11597e-05 1.10127e-19 -1.92801e-05 1.62893e-20 -0.000137406 -1.08377e-19 -0.000239873 -2.88645e-19 0.000199541 -2.05332e-19 -8.78463e-05 1.22112e-19 
1789.55 0 2.14557e-19 -0.00161856 2.74721e-20 -0.000173021 -0.00602779 -1.22924e-18 0.0001387 -1.09082e-19 0.000440337 4.5307e-20 -2.0583e-05 9.30462e-20 2.43215e-19 -0.000422153 -9.12755e-21 2.17189e-05 1.28034e-19 -0.000117023 4.19099e-20 -0.000315831 -8.96252e-05 1.02144e-19 -1.51973e-05 1.35491e-21 -0.000126711 -8.24547e-20 -0.000217492 -3.04268e-19 0.000196023 -1.8959e-19 -8.47424e-05 1.14753e-19 
1789.9 0 1.66293e-19 -0.00145605 2.51965e-20 -0.00016613 -0.00600419 -1.2494e-18 0.000105318 -1.17032e-19 0.000455533 5.49337e-20 -1.64396e-05 9.885e-20 2.71893e-19 -0.0004171 -1.60429e-20 -2.05795e-05 1.12615e-19 -0.000132054 4.0247e-20 -0.000346969 -8.78558e-05 8.49505e-20 -1.13404e-05 -1.24065e-20 -0.000110014 -7.0018e-20 -0.000196447 -3.12006e-19 0.000190965 -1.73491e-19 -8.28756e-05 1.06293e-19 
1790.25 0 1.24901e-19 -0.00129819 2.14378e-20 -0.000159436 -0.0059714 -1.25466e-18 6.85199e-05 -1.14389e-19 0.00046316 7.02924e-20 -4.95021e-06 9.02931e-20 2.72655e-19 -0.000412498 -1.78469e-20 -5.70685e-05 8.92154e-20 -0.000146311 3.9012e-20 -0.000370583 -8.50605e-05 7.02351e-20 -6.13058e-06 -1.5807e-20 -9.12478e-05 -6.7708e-20 -0.000176608 -3.31846e-19 0.000184883 -1.47113e-19 -8.1672e-05 1.07693e-19 
1790.6 0 8.07295e-20 -0.00114581 1.37347e-20 -0.0001516 -0.00592917 -1.25461e-18 3.30835e-05 -1.00341e-19 0.000467548 7.05374e-20 1.32574e-05 7.88492e-20 2.64324e-19 -0.000412367 -1.18156e-20 -8.32318e-05 6.53776e-20 -0.000157793 3.06971e-20 -0.000391653 -8.04305e-05 5.65671e-20 8.45976e-07 -2.12985e-20 -7.39085e-05 -6.54997e-20 -0.000155328 -3.36146e-19 0.000180845 -1.33799e-19 -8.07708e-05 1.06221e-19 
1790.95 0 3.87412e-20 -0.000995875 7.4862e-21 -0.000144087 -0.00588208 -1.25079e-18 -8.84789e-07 -1.02606e-19 0.000470952 6.53415e-20 3.27484e-05 7.23869e-20 2.58878e-19 -0.000418902 5.65814e-22 -9.84237e-05 3.62844e-20 -0.000168471 4.83987e-20 -0.000414688 -7.49318e-05 4.81168e-20 8.2253e-06 -2.46118e-20 -6.1458e-05 -5.26271e-20 -0.000133238 -3.38167e-19 0.000181257 -1.20183e-19 -8.18187e-05 1.03993e-19 
1791.3 0 2.29138e-21 -0.000848203 7.16415e-21 -0.000137381 -0.00583855 -1.23048e-18 -3.08881e-05 -9.80866e-20 0.000471895 6.36123e-20 4.8651e-05 7.27732e-20 2.49393e-19 -0.000428804 2.16126e-20 -0.000104459 2.50909e-20 -0.000183883 5.4645e-20 -0.000436866 -6.86119e-05 5.90084e-20 1.41868e-05 -2.03906e-20 -5.55587e-05 -2.20348e-20 -0.000112149 -3.30762e-19 0.000183435 -1.03601e-19 -8.87403e-05 9.19266e-20 
1791.65 0 -3.2863e-20 -0.000703447 1.59526e-21 -0.000131701 -0.00580006 -1.21149e-18 -5.27524e-05 -8.68292e-20 0.000468964 8.75529e-20 6.09425e-05 5.52523e-20 2.30183e-19 -0.000438044 3.35646e-20 -0.000101546 1.55529e-20 -0.000207424 5.13713e-20 -0.000453707 -6.06762e-05 6.94083e-20 1.93678e-05 -3.23622e-20 -5.38746e-05 9.22261e-22 -9.17961e-05 -3.32276e-19 0.000183688 -7.85904e-20 -0.000101149 6.99955e-20 
1792 0 -6.52939e-20 -0.000559422 -6.63156e-23 -0.000125694 -0.00576595 -1.19073e-18 -6.81276e-05 -7.78394e-20 0.000464548 8.16608e-20 6.91976e-05 2.95975e-20 2.07625e-19 -0.000443406 3.90388e-20 -9.12138e-05 2.39033e-21 -0.000235562 5.88866e-20 -0.000467506 -5.34494e-05 8.38394e-20 2.52532e-05 -3.87705e-20 -5.3772e-05 1.65652e-20 -7.18789e-05 -3.33567e-19 0.000179685 -5.04228e-20 -0.000116563 6.12039e-20 
1792.35 0 -1.00063e-19 -0.000414969 -8.30162e-21 -0.000116918 -0.00573789 -1.18905e-18 -8.18506e-05 -6.82295e-20 0.000460518 7.96553e-20 7.23545e-05 6.71095e-21 1.91093e-19 -0.000445038 4.10234e-20 -7.64745e-05 -1.44457e-20 -0.000264632 6.4638e-20 -0.000483177 -4.97825e-05 8.02869e-20 3.2042e-05 -3.39562e-20 -5.39045e-05 1.19676e-20 -5.31795e-05 -3.28717e-19 0.000169836 -3.00808e-20 -0.000134304 5.19464e-20 
1792.7 0 -1.32078e-19 -0.000270408 -1.57288e-20 -0.000106765 -0.00571634 -1.19219e-18 -9.51449e-05 -6.80376e-20 0.000453987 6.94135e-20 7.17865e-05 -4.58352e-21 1.94543e-19 -0.000448792 4.24371e-20 -6.15997e-05 -2.92529e-20 -0.00029212 7.24814e-20 -0.000499329 -4.90124e-05 9.19688e-20 3.83811e-05 -3.93257e-20 -5.31722e-05 1.58039e-20 -3.45899e-05 -3.1437e-19 0.000156328 -2.84786e-21 -0.000152349 3.83809e-20 
1793.05 0 -1.66513e-19 -0.000127884 -3.25406e-20 -9.94789e-05 -0.00569754 -1.20358e-18 -0.000104456 -4.60677e-20 0.000444614 6.78383e-20 6.80061e-05 -6.0959e-21 2.0099e-19 -0.000459724 4.49811e-20 -4.99348e-05 -1.51523e-20 -0.000315132 6.03088e-20 -0.000512591 -4.88352e-05 9.46428e-20 4.32999e-05 -4.80808e-20 -5.1535e-05 1.9376e-20 -1.48622e-05 -3.18958e-19 0.000143532 1.94702e-20 -0.000169857 1.66961e-20 
1793.4 0 -1.96668e-19 1.11714e-05 -5.43727e-20 -9.67036e-05 -0.00567786 -1.2119e-18 -0.000105267 -2.53386e-20 0.000436034 6.99101e-20 5.9717e-05 6.37583e-21 2.01701e-19 -0.000476067 4.65866e-20 -3.99374e-05 -8.88424e-21 -0.000332959 6.3474e-20 -0.000520296 -4.9135e-05 9.36868e-20 4.81048e-05 -5.16781e-20 -4.9366e-05 2.02914e-20 2.78732e-06 -3.17101e-19 0.000133021 4.92038e-20 -0.000187738 4.44496e-21 
1793.75 0 -2.30465e-19 0.000147204 -7.25683e-20 -9.7885e-05 -0.00565757 -1.21127e-18 -9.64894e-05 -2.91301e-21 0.000430639 7.50368e-20 4.75709e-05 1.98955e-20 2.07748e-19 -0.000493931 4.75246e-20 -2.90688e-05 5.47261e-21 -0.000345872 6.03255e-20 -0.000519544 -4.93655e-05 8.95075e-20 5.42919e-05 -4.55889e-20 -4.59383e-05 6.59166e-21 1.61185e-05 -3.0912e-19 0.000122395 7.17338e-20 -0.00020654 3.66465e-21 
1794.1 0 -2.72979e-19 0.000282054 -8.64583e-20 -0.000100967 -0.00563546 -1.21686e-18 -8.25e-05 5.31536e-21 0.000429717 8.1094e-20 3.3919e-05 3.68313e-20 1.96536e-19 -0.000510562 5.05282e-20 -1.89496e-05 4.32001e-21 -0.000352164 4.56995e-20 -0.000511081 -4.82777e-05 9.1896e-20 5.97651e-05 -3.40706e-20 -4.1847e-05 -2.51964e-20 2.71884e-05 -2.9552e-19 0.000109736 9.18314e-20 -0.000225254 1.46946e-20 
1794.45 0 -3.13967e-19 0.000417548 -9.28003e-20 -0.000102116 -0.00561165 -1.228e-18 -6.95717e-05 1.12612e-20 0.000435109 8.59178e-20 2.06871e-05 5.58267e-20 1.92387e-19 -0.000524406 4.40875e-20 -1.48791e-05 3.5622e-21 -0.000349389 2.43305e-20 -0.000498827 -4.69739e-05 8.75237e-20 6.19669e-05 -2.88184e-20 -3.77702e-05 -5.24911e-20 3.71052e-05 -2.88432e-19 9.68829e-05 1.12194e-19 -0.000242105 2.54635e-20 
1794.8 0 -3.56928e-19 0.000552165 -9.77881e-20 -0.000100339 -0.00558804 -1.22404e-18 -5.98622e-05 8.83768e-21 0.000445322 8.43488e-20 1.0017e-05 8.75324e-20 1.84473e-19 -0.000536622 3.1566e-20 -1.93454e-05 -8.73305e-21 -0.000336168 1.32007e-20 -0.000486133 -4.7232e-05 9.02244e-20 6.08327e-05 -3.68777e-20 -3.26064e-05 -7.09813e-20 4.65362e-05 -2.78946e-19 8.6229e-05 1.29644e-19 -0.000256054 2.58356e-20 
1795.15 0 -4.03207e-19 0.000682629 -9.77104e-20 -9.8043e-05 -0.00556458 -1.22499e-18 -5.32703e-05 -1.03622e-21 0.000454932 8.84574e-20 4.08295e-06 1.02577e-19 1.9138e-19 -0.00054826 1.13206e-20 -2.92486e-05 -1.53546e-20 -0.000316443 1.32873e-20 -0.000473827 -4.77685e-05 1.0011e-19 5.67164e-05 -3.0935e-20 -2.44741e-05 -7.9682e-20 5.64008e-05 -2.51396e-19 7.75556e-05 1.36832e-19 -0.000267421 3.42984e-20 
1795.5 0 -4.59905e-19 0.000806856 -9.34092e-20 -9.65937e-05 -0.00553754 -1.22117e-18 -4.79571e-05 -1.0061e-20 0.00046144 1.02473e-19 1.73627e-06 9.48457e-20 1.76781e-19 -0.000559206 6.66997e-21 -3.97458e-05 -3.25883e-20 -0.000295218 -5.05013e-22 -0.000459666 -4.71376e-05 1.24855e-19 4.85008e-05 -8.6349e-21 -1.39152e-05 -7.52666e-20 6.56163e-05 -2.33511e-19 7.07719e-05 1.38824e-19 -0.000278197 5.06504e-20 
1795.85 0 -4.82819e-19 0.000926127 -9.15783e-20 -9.5928e-05 -0.00550374 -1.21794e-18 -4.1058e-05 -2.39015e-20 0.000465691 1.14979e-19 3.72536e-07 9.3155e-20 1.57116e-19 -0.000569819 1.00287e-20 -4.73858e-05 -5.14592e-20 -0.000269798 -1.11438e-20 -0.000442029 -4.57521e-05 1.37373e-19 3.74222e-05 1.32735e-20 -2.88051e-06 -6.5564e-20 7.25353e-05 -2.1607e-19 6.6035e-05 1.4008e-19 -0.000289219 4.95327e-20 
1796.2 0 -4.98973e-19 0.00104197 -7.60445e-20 -9.51828e-05 -0.00546606 -1.20446e-18 -3.38335e-05 -4.0223e-20 0.000468445 9.70231e-20 8.68955e-07 8.76155e-20 1.54393e-19 -0.000581082 -4.70937e-21 -4.88333e-05 -6.80629e-20 -0.000238375 -2.75979e-20 -0.000421714 -4.52609e-05 1.4455e-19 2.6047e-05 3.73482e-20 7.56974e-06 -6.51915e-20 7.736e-05 -1.90276e-19 6.36852e-05 1.29804e-19 -0.000300482 4.96682e-20 
1796.55 0 -5.14969e-19 0.00115516 -6.06049e-20 -9.21356e-05 -0.00543018 -1.20175e-18 -3.15436e-05 -4.77545e-20 0.00047104 8.73525e-20 5.74412e-06 9.31283e-20 1.65204e-19 -0.000590389 -1.47031e-20 -4.08503e-05 -9.31897e-20 -0.000202993 -2.98157e-20 -0.000401365 -4.73586e-05 1.39352e-19 1.52189e-05 5.77261e-20 1.69858e-05 -5.80341e-20 8.18581e-05 -1.6441e-19 6.38456e-05 1.07057e-19 -0.000310628 3.45698e-20 
1796.9 0 -5.29777e-19 0.00126638 -4.4344e-20 -8.3788e-05 -0.0053989 -1.20336e-18 -3.78513e-05 -4.81217e-20 0.000474595 9.76447e-20 1.3689e-05 9.35445e-20 1.69371e-19 -0.000593906 -2.42293e-20 -2.58538e-05 -1.15344e-19 -0.000168014 -1.74525e-20 -0.000383285 -5.24382e-05 1.40771e-19 4.96754e-06 7.14301e-20 2.49912e-05 -5.34704e-20 8.70362e-05 -1.36979e-19 6.37206e-05 6.50818e-20 -0.00032 2.64982e-20 
1797.25 0 -5.3638e-19 0.0013737 -2.68047e-20 -7.1566e-05 -0.00536847 -1.19697e-18 -4.9564e-05 -5.98252e-20 0.000477586 1.06995e-19 2.02019e-05 1.01825e-19 1.82042e-19 -0.000592953 -4.23962e-20 -8.56294e-06 -1.19625e-19 -0.000134835 3.55695e-21 -0.000368097 -5.94601e-05 1.25997e-19 -3.94104e-06 8.61705e-20 2.99707e-05 -4.45555e-20 9.25012e-05 -1.138e-19 6.45311e-05 2.4282e-20 -0.000329463 1.23364e-20 
1797.6 0 -5.33832e-19 0.00147595 -2.17237e-20 -5.92533e-05 -0.0053316 -1.19435e-18 -6.31183e-05 -6.90164e-20 0.000477294 1.06557e-19 2.09475e-05 1.08836e-19 2.00296e-19 -0.000590037 -4.72651e-20 7.76947e-06 -1.18152e-19 -0.000102342 2.92004e-20 -0.000354315 -6.6701e-05 1.05252e-19 -1.03598e-05 9.39432e-20 3.15263e-05 -4.69306e-20 9.70734e-05 -8.07399e-20 6.79602e-05 -1.58212e-20 -0.000338888 4.366e-21 
1797.95 0 -5.36105e-19 0.00157451 -2.4993e-20 -5.0646e-05 -0.0052865 -1.18302e-18 -7.86272e-05 -5.59949e-20 0.000473609 1.01529e-19 1.86947e-05 9.43188e-20 2.16077e-19 -0.000588729 -6.08277e-20 2.15356e-05 -1.18266e-19 -7.1928e-05 6.1956e-20 -0.00033838 -7.22389e-05 8.34717e-20 -1.52602e-05 9.96021e-20 3.14652e-05 -6.00682e-20 0.000101062 -5.96173e-20 7.17335e-05 -3.52249e-20 -0.000347337 -3.37711e-21 
1798.3 0 -5.3754e-19 0.00167005 -2.35888e-20 -5.00055e-05 -0.00523641 -1.16771e-18 -9.19583e-05 -4.90609e-20 0.000468627 8.39724e-20 2.06018e-05 8.12775e-20 2.33015e-19 -0.000591463 -7.62989e-20 3.03193e-05 -1.17298e-19 -4.40367e-05 9.46477e-20 -0.00031815 -7.37955e-05 6.8453e-20 -2.03169e-05 1.0494e-19 3.11129e-05 -6.21059e-20 0.000105386 -5.22068e-20 7.29611e-05 -5.08825e-20 -0.000353672 -1.26347e-20 
1798.65 0 -5.34152e-19 0.00176476 -2.20071e-20 -5.54193e-05 -0.0051849 -1.14812e-18 -9.68486e-05 -4.784e-20 0.000464506 8.68762e-20 2.35052e-05 7.80591e-20 2.3927e-19 -0.000597755 -1.05006e-19 3.0923e-05 -1.15306e-19 -1.64416e-05 1.21385e-19 -0.000295892 -7.00364e-05 6.94761e-20 -2.68746e-05 1.18585e-19 2.88064e-05 -5.00436e-20 0.000109358 -3.26478e-20 7.1575e-05 -6.3222e-20 -0.000357751 -1.38455e-20 
1799 0 -5.21095e-19 0.00186269 2.06427e-21 -6.18711e-05 -0.0051325 -1.13006e-18 -9.41384e-05 -3.60113e-20 0.000462337 8.78926e-20 1.82876e-05 7.43257e-20 2.3286e-19 -0.000606185 -1.23248e-19 2.32527e-05 -1.01992e-19 9.56448e-06 1.2609e-19 -0.000276553 -6.20062e-05 6.18814e-20 -3.39812e-05 1.10346e-19 2.24876e-05 -2.12589e-20 0.000111505 -1.76068e-20 6.95055e-05 -7.82701e-20 -0.000360405 -9.16484e-21 
1799.35 0 -5.15883e-19 0.00196492 3.11567e-20 -6.67068e-05 -0.00507734 -1.12369e-18 -8.91803e-05 -7.97721e-21 0.000459767 9.2974e-20 2.12872e-06 6.491e-20 2.19474e-19 -0.000613669 -1.31834e-19 9.63198e-06 -9.63762e-20 2.8819e-05 1.33667e-19 -0.000263898 -5.26579e-05 6.52071e-20 -3.99922e-05 1.15292e-19 1.40077e-05 5.21048e-22 0.000112035 -4.06166e-21 6.8508e-05 -1.00026e-19 -0.00036053 -9.9506e-21 
1799.7 0 -4.97832e-19 0.00206844 4.83256e-20 -6.9069e-05 -0.00501731 -1.11638e-18 -8.58927e-05 1.46417e-20 0.000454317 7.7077e-20 -2.32931e-05 4.76799e-20 2.25869e-19 -0.000618687 -1.35125e-19 -8.49067e-06 -8.45381e-20 3.86015e-05 1.36412e-19 -0.000259914 -4.43644e-05 7.14154e-20 -4.60583e-05 1.17285e-19 5.27993e-06 2.66277e-20 0.000112003 1.54417e-20 6.77858e-05 -1.02905e-19 -0.000357958 -5.49821e-21 
1800.05 0 -5.01009e-19 0.00217038 6.31937e-20 -7.02641e-05 -0.00495369 -1.09672e-18 -8.70827e-05 2.09206e-20 0.00044571 5.8082e-20 -5.53499e-05 2.00359e-20 2.28968e-19 -0.00062346 -1.45401e-19 -2.95232e-05 -8.07965e-20 4.02613e-05 1.49263e-19 -0.000261712 -4.09863e-05 6.10466e-20 -5.16605e-05 1.14594e-19 -3.09749e-06 6.57776e-20 0.000111706 3.43815e-20 6.58413e-05 -1.0549e-19 -0.000354375 2.08428e-21 
1800.4 0 -5.25438e-19 0.00226896 7.45e-20 -7.26534e-05 -0.00488832 -1.08245e-18 -9.3759e-05 2.31848e-20 0.000434177 5.08235e-20 -9.12101e-05 -1.3523e-20 2.25408e-19 -0.000630063 -1.25347e-19 -5.25252e-05 -7.09371e-20 3.75621e-05 1.64803e-19 -0.000264329 -4.61814e-05 5.32419e-20 -5.62412e-05 1.10911e-19 -9.5157e-06 1.00291e-19 0.000113325 5.96849e-20 6.39407e-05 -1.06322e-19 -0.000350398 -1.06714e-21 
1800.75 0 -5.47289e-19 0.00236594 7.30669e-20 -7.62881e-05 -0.00482229 -1.07867e-18 -0.000104762 1.69181e-20 0.000421153 3.24515e-20 -0.000126017 -3.86033e-20 2.45581e-19 -0.000637246 -1.03683e-19 -7.58577e-05 -5.85283e-20 3.13018e-05 1.78095e-19 -0.000266636 -5.82788e-05 4.45703e-20 -6.0683e-05 1.09122e-19 -1.12755e-05 1.16864e-19 0.000117842 8.673e-20 6.27846e-05 -9.96706e-20 -0.000344686 7.35262e-21 
1801.1 0 -5.68095e-19 0.00246469 7.05477e-20 -7.8716e-05 -0.00475627 -1.05309e-18 -0.000119424 4.3911e-21 0.000407169 1.39926e-20 -0.000156395 -5.04112e-20 2.50693e-19 -0.000641858 -8.98498e-20 -9.65179e-05 -6.21214e-20 1.84581e-05 1.83902e-19 -0.000271195 -7.22895e-05 1.89241e-20 -6.53932e-05 1.01194e-19 -6.36487e-06 1.2624e-19 0.000124784 1.1164e-19 6.20927e-05 -9.13969e-20 -0.000337666 2.16051e-20 
1801.45 0 -5.88025e-19 0.0025658 7.54043e-20 -7.80613e-05 -0.0046923 -1.0243e-18 -0.000137292 2.19467e-20 0.000388508 3.8472e-21 -0.000180736 -6.38691e-20 2.52008e-19 -0.00064338 -9.53831e-20 -0.000110587 -5.66738e-20 -1.45011e-06 1.82617e-19 -0.000281573 -8.56436e-05 2.21677e-21 -7.29404e-05 8.71602e-20 3.09713e-06 1.17759e-19 0.000134366 1.24122e-19 6.01654e-05 -9.94943e-20 -0.000331351 2.90499e-20 
1801.8 0 -6.06638e-19 0.00266643 6.76439e-20 -7.53311e-05 -0.00463018 -9.953e-19 -0.000156497 3.5564e-20 0.000359843 -6.75199e-21 -0.000198402 -7.68067e-20 2.44434e-19 -0.000645233 -9.87742e-20 -0.000118127 -4.86796e-20 -2.43188e-05 1.86151e-19 -0.000299465 -9.75488e-05 -3.51719e-21 -8.62905e-05 5.7336e-20 1.54969e-05 1.24465e-19 0.000147813 1.25053e-19 5.43244e-05 -1.07864e-19 -0.000325199 4.41155e-20 
1802.15 0 -6.23292e-19 0.00276587 6.90747e-20 -7.29347e-05 -0.00456577 -9.62979e-19 -0.000175802 6.18054e-20 0.000320168 -3.90598e-20 -0.000211356 -1.04728e-19 2.31809e-19 -0.000645513 -1.22417e-19 -0.000122419 -2.80949e-20 -4.63053e-05 1.92244e-19 -0.000325534 -0.000107198 -1.71919e-20 -0.000104012 2.51651e-20 3.14985e-05 1.33135e-19 0.000164775 1.14222e-19 4.55042e-05 -1.19272e-19 -0.000318456 4.73615e-20 
1802.5 0 -6.50056e-19 0.00286664 6.52563e-20 -7.10354e-05 -0.00449666 -9.30996e-19 -0.000194662 9.59242e-20 0.00027256 -7.88081e-20 -0.000220352 -1.297e-19 2.09478e-19 -0.000639106 -1.22818e-19 -0.000125683 -9.57871e-21 -6.39356e-05 1.82851e-19 -0.000355298 -0.0001145 -4.08565e-20 -0.000121551 -1.36352e-20 5.07695e-05 1.26866e-19 0.000184027 1.08362e-19 3.71775e-05 -1.07732e-19 -0.000311467 4.87002e-20 
1802.85 0 -6.83904e-19 0.00297055 7.11207e-20 -7.01732e-05 -0.00442161 -8.96071e-19 -0.000211949 1.07315e-19 0.000220906 -1.07133e-19 -0.000223875 -1.64112e-19 1.84942e-19 -0.000625526 -1.22475e-19 -0.000126651 8.86542e-21 -7.1732e-05 1.62429e-19 -0.000381692 -0.000119463 -6.20169e-20 -0.000136056 -5.08087e-20 7.31358e-05 1.16411e-19 0.00020671 1.06494e-19 2.98227e-05 -9.81154e-20 -0.000302698 4.91409e-20 
1803.2 0 -7.20037e-19 0.00307695 6.18532e-20 -7.10484e-05 -0.00433872 -8.69428e-19 -0.000227102 1.12279e-19 0.000172408 -1.18067e-19 -0.000221893 -2.01795e-19 1.75255e-19 -0.000607221 -1.152e-19 -0.000123133 2.29222e-20 -6.84954e-05 1.53531e-19 -0.000402089 -0.000123313 -6.57925e-20 -0.000144257 -7.28306e-20 9.59528e-05 1.19277e-19 0.000231693 1.04663e-19 2.22214e-05 -9.40295e-20 -0.000291677 5.28568e-20 
1803.55 0 -7.39625e-19 0.00318362 3.4312e-20 -7.25479e-05 -0.00424987 -8.59321e-19 -0.000239488 1.27532e-19 0.000132655 -1.24214e-19 -0.000218391 -2.2688e-19 1.78386e-19 -0.00058626 -1.19665e-19 -0.000116201 2.97065e-20 -5.53816e-05 1.40697e-19 -0.000416611 -0.000126162 -6.51985e-20 -0.000144153 -9.40739e-20 0.000112949 1.13044e-19 0.000255822 9.29001e-20 1.57581e-05 -9.63285e-20 -0.000281136 5.36209e-20 
1803.9 0 -7.54324e-19 0.00328885 2.33878e-20 -7.211e-05 -0.00415771 -8.47292e-19 -0.000249406 1.36999e-19 0.000102475 -1.10267e-19 -0.0002183 -2.51845e-19 1.77515e-19 -0.000563281 -1.03166e-19 -0.000111704 3.3697e-20 -3.3546e-05 1.31877e-19 -0.00042424 -0.00012606 -6.08733e-20 -0.00013713 -1.08443e-19 0.000122318 1.17286e-19 0.000278683 8.37352e-20 1.02202e-05 -9.65498e-20 -0.00027377 4.45284e-20 
1804.25 0 -7.6489e-19 0.00339355 1.81412e-20 -6.87948e-05 -0.00406154 -8.25547e-19 -0.000255858 1.52665e-19 8.26718e-05 -8.06351e-20 -0.00022561 -2.66676e-19 1.90455e-19 -0.000539856 -7.91682e-20 -0.000114321 4.68698e-20 -7.05547e-06 1.25569e-19 -0.000423503 -0.000122251 -6.07957e-20 -0.000125459 -1.08586e-19 0.000126239 1.13038e-19 0.000299987 8.08371e-20 6.0912e-06 -9.27961e-20 -0.000268658 4.15653e-20 
1804.6 0 -7.8929e-19 0.00349888 1.90069e-20 -6.38624e-05 -0.00396112 -7.91463e-19 -0.000253929 1.6358e-19 7.77234e-05 -4.78324e-20 -0.000242175 -2.5918e-19 2.10536e-19 -0.000517115 -6.82562e-20 -0.000124451 4.24525e-20 2.17847e-05 1.25505e-19 -0.00041659 -0.000116003 -5.82759e-20 -0.000110076 -1.21032e-19 0.000124739 1.06572e-19 0.000317232 7.43443e-20 5.92389e-06 -9.1523e-20 -0.00026437 3.88967e-20 
1804.95 0 -8.09433e-19 0.00360315 2.12535e-20 -5.88184e-05 -0.00385845 -7.71527e-19 -0.000242738 1.50462e-19 8.91684e-05 -2.92267e-20 -0.000265419 -2.43831e-19 2.23794e-19 -0.00049627 -4.84803e-20 -0.000137978 3.97899e-20 5.3324e-05 1.26378e-19 -0.000409108 -0.00010829 -5.17631e-20 -9.40141e-05 -1.21784e-19 0.000119818 9.93079e-20 0.00033103 7.23651e-20 1.01535e-05 -7.57678e-20 -0.00025973 2.07007e-20 
1805.3 0 -8.2719e-19 0.00370349 3.03144e-20 -5.4211e-05 -0.00375428 -7.3884e-19 -0.000226164 1.2769e-19 0.000111942 -2.79432e-20 -0.000290483 -2.37082e-19 2.24169e-19 -0.000478049 -1.89617e-20 -0.000151311 2.80501e-20 8.61696e-05 1.24015e-19 -0.000402986 -9.95338e-05 -5.721e-20 -8.15665e-05 -1.14445e-19 0.000116024 9.34097e-20 0.000340871 6.37239e-20 1.85073e-05 -7.80526e-20 -0.000250405 4.9691e-21 
1805.65 0 -8.4182e-19 0.00379973 4.44412e-20 -4.97502e-05 -0.00364817 -7.05112e-19 -0.000205084 9.83999e-20 0.000138011 -1.33719e-20 -0.00031436 -2.37069e-19 2.01915e-19 -0.000460559 1.09264e-20 -0.000161926 2.6088e-20 0.000114841 1.13151e-19 -0.000394522 -9.02625e-05 -6.28735e-20 -7.52694e-05 -1.117e-19 0.000115875 8.15788e-20 0.000345523 5.93165e-20 2.9982e-05 -8.9846e-20 -0.000234846 8.29376e-21 
1806 0 -8.52123e-19 0.00389228 5.07008e-20 -4.47482e-05 -0.00354114 -6.71074e-19 -0.000182371 7.44769e-20 0.000158906 -1.96047e-21 -0.000335483 -2.2987e-19 1.8104e-19 -0.000442066 4.15781e-20 -0.000164894 4.65065e-20 0.000133184 1.11814e-19 -0.00038242 -8.15529e-05 -8.66351e-20 -7.50273e-05 -1.05912e-19 0.000120071 7.64074e-20 0.000345821 5.33273e-20 4.31668e-05 -1.06172e-19 -0.000216559 6.68712e-21 
1806.35 0 -8.62368e-19 0.00398057 4.09224e-20 -3.83099e-05 -0.00343405 -6.44873e-19 -0.000162252 7.38787e-20 0.000168684 -9.48638e-21 -0.000348842 -2.19751e-19 1.59097e-19 -0.000422234 5.6904e-20 -0.000158387 6.88412e-20 0.000142052 1.16242e-19 -0.000368628 -7.42189e-05 -9.86231e-20 -7.93367e-05 -1.14661e-19 0.000128978 6.46899e-20 0.000343907 4.10383e-20 5.56854e-05 -1.35403e-19 -0.000199706 1.45983e-20 
1806.7 0 -8.74957e-19 0.00406213 3.25762e-20 -2.95179e-05 -0.00332483 -6.25216e-19 -0.00014799 8.20192e-20 0.000169443 -3.78461e-21 -0.000349785 -2.02256e-19 1.53857e-19 -0.00040353 6.91427e-20 -0.000144058 8.41453e-20 0.000145541 1.31491e-19 -0.000356822 -6.70567e-05 -1.11325e-19 -8.4888e-05 -1.18713e-19 0.000140713 5.82557e-20 0.000341653 2.08148e-20 6.42101e-05 -1.49306e-19 -0.00018863 1.23192e-20 
1807.05 0 -8.85569e-19 0.00413628 3.07122e-20 -1.82051e-05 -0.00321164 -5.93051e-19 -0.000141066 7.23269e-20 0.000165136 4.11645e-22 -0.00033825 -1.7865e-19 1.67052e-19 -0.000389215 7.73152e-20 -0.000124325 8.5171e-20 0.000148141 1.51139e-19 -0.000347875 -6.02789e-05 -1.20376e-19 -8.78414e-05 -1.20894e-19 0.000153515 6.43041e-20 0.000338512 1.90197e-20 6.74158e-05 -1.53902e-19 -0.00018412 1.97438e-20 
1807.4 0 -9.04086e-19 0.00420424 1.51624e-20 -4.08428e-06 -0.00309554 -5.64072e-19 -0.000138386 6.68078e-20 0.000159322 3.67966e-21 -0.00031836 -1.70408e-19 1.74263e-19 -0.000377186 7.42548e-20 -0.000102885 7.31202e-20 0.000154151 1.62552e-19 -0.00033679 -5.63024e-05 -1.30054e-19 -8.59224e-05 -1.29646e-19 0.000167077 5.57897e-20 0.000335647 1.6754e-20 6.62701e-05 -1.5713e-19 -0.000183917 2.30174e-20 
1807.75 0 -9.09232e-19 0.004267 -7.98424e-21 1.28411e-05 -0.00297831 -5.15704e-19 -0.000137523 4.16016e-20 0.000154452 2.9873e-20 -0.000293286 -1.61267e-19 1.79246e-19 -0.000363072 6.66043e-20 -8.12772e-05 7.28024e-20 0.000164991 1.72489e-19 -0.000322173 -5.56211e-05 -1.58443e-19 -8.11268e-05 -1.44037e-19 0.000179046 4.36538e-20 0.000335256 2.45442e-20 6.15867e-05 -1.6195e-19 -0.000186813 3.05998e-20 
1808.1 0 -9.05565e-19 0.0043242 -2.116e-20 3.11283e-05 -0.00285993 -4.71386e-19 -0.00013876 2.34471e-20 0.000150992 4.78141e-20 -0.000263407 -1.49268e-19 1.83882e-19 -0.0003465 6.40432e-20 -6.01518e-05 6.85421e-20 0.000175339 1.77171e-19 -0.000307442 -5.66678e-05 -1.6578e-19 -7.77933e-05 -1.43709e-19 0.000187653 3.77938e-20 0.000336448 2.39777e-20 5.44469e-05 -1.57219e-19 -0.000190869 4.70064e-20 
1808.45 0 -8.84939e-19 0.00437486 -2.88343e-20 4.77875e-05 -0.00273814 -4.4383e-19 -0.000137775 1.60449e-20 0.00014838 6.2106e-20 -0.00023143 -1.57455e-19 1.83165e-19 -0.000331236 6.78895e-20 -3.97777e-05 5.09459e-20 0.000181059 1.78092e-19 -0.000294904 -5.52934e-05 -1.65093e-19 -7.51811e-05 -1.38623e-19 0.000192625 3.53495e-20 0.00033728 3.2362e-20 4.67496e-05 -1.71602e-19 -0.000193228 5.48308e-20 
1808.8 0 -8.61005e-19 0.00441986 -3.58013e-20 6.12393e-05 -0.00261065 -4.17393e-19 -0.000128742 1.70003e-20 0.000143931 7.73773e-20 -0.000200587 -1.69084e-19 1.82986e-19 -0.000322131 6.74949e-20 -1.92554e-05 5.7197e-20 0.000183454 1.93878e-19 -0.000282556 -4.8588e-05 -1.5483e-19 -7.01041e-05 -1.18785e-19 0.000194401 2.80867e-20 0.000336292 4.99965e-20 3.75902e-05 -1.80004e-19 -0.000193951 7.84685e-20 
1809.15 0 -8.28852e-19 0.00446079 -4.3358e-20 7.25614e-05 -0.00247819 -3.96527e-19 -0.000112273 1.86705e-20 0.000136996 8.75388e-20 -0.000172006 -1.80203e-19 1.89077e-19 -0.000319624 5.54864e-20 1.70067e-06 6.07596e-20 0.000184227 2.1561e-19 -0.000268745 -4.06931e-05 -1.57199e-19 -6.23261e-05 -1.07756e-19 0.00019405 3.30328e-20 0.000333486 6.58743e-20 2.6256e-05 -1.90383e-19 -0.000195696 8.68059e-20 
1809.5 0 -7.96721e-19 0.00449772 -2.68103e-20 8.49982e-05 -0.00234315 -3.82633e-19 -9.26426e-05 2.24177e-20 0.000130796 6.52674e-20 -0.000146168 -1.80147e-19 1.91014e-19 -0.000316938 3.48757e-20 2.08733e-05 7.16789e-20 0.000185143 2.46105e-19 -0.000256645 -3.64169e-05 -1.4041e-19 -5.20726e-05 -1.14815e-19 0.000193779 5.41945e-20 0.000330815 7.8298e-20 1.3905e-05 -1.96386e-19 -0.000197663 7.79911e-20 
1809.85 0 -7.61132e-19 0.00453014 -2.54978e-20 0.0001003 -0.00220971 -3.85424e-19 -7.5711e-05 2.99612e-20 0.000126399 4.28631e-20 -0.000123496 -1.75343e-19 1.76863e-19 -0.000308033 2.26708e-20 3.47612e-05 7.61257e-20 0.000185808 2.70937e-19 -0.000250244 -3.591e-05 -1.26767e-19 -4.08167e-05 -1.17821e-19 0.000194634 7.22104e-20 0.000330199 8.93206e-20 1.55131e-06 -1.9132e-19 -0.000196497 6.73164e-20 
1810.2 0 -7.36606e-19 0.00455473 -3.99838e-20 0.00011758 -0.00207768 -3.75321e-19 -6.66368e-05 4.83127e-20 0.000122244 1.26722e-20 -0.000103674 -1.6257e-19 1.7227e-19 -0.000292641 2.40347e-21 4.07796e-05 8.21415e-20 0.000183247 2.84234e-19 -0.000246047 -3.7601e-05 -1.20248e-19 -2.97077e-05 -1.31951e-19 0.000195535 8.58422e-20 0.000330977 1.00597e-19 -8.72425e-06 -1.9507e-19 -0.00018946 4.87604e-20 
1810.55 0 -7.28723e-19 0.00457169 -6.90994e-20 0.000134837 -0.00194283 -3.57759e-19 -6.47874e-05 7.09709e-20 0.00011566 -8.44694e-21 -8.69002e-05 -1.48992e-19 1.64631e-19 -0.000274433 -1.61441e-20 3.81606e-05 9.73501e-20 0.000174557 2.77196e-19 -0.000236092 -4.01081e-05 -1.16629e-19 -1.84696e-05 -1.54591e-19 0.000195957 8.17425e-20 0.000332548 1.03329e-19 -1.54099e-05 -1.93549e-19 -0.000177307 2.62053e-20 
1810.9 0 -7.09554e-19 0.00458574 -7.75307e-20 0.00015025 -0.00180802 -3.22486e-19 -6.56784e-05 9.02325e-20 0.000107835 -2.18793e-20 -7.4533e-05 -1.44146e-19 1.64135e-19 -0.000256222 -3.95822e-20 2.91238e-05 1.18882e-19 0.000158893 2.65571e-19 -0.000217172 -4.19865e-05 -1.04613e-19 -7.37825e-06 -1.66416e-19 0.000197098 7.12034e-20 0.00033384 1.13583e-19 -2.05649e-05 -2.027e-19 -0.000163081 1.17354e-20 
1811.25 0 -6.96947e-19 0.00459839 -6.88857e-20 0.000162684 -0.00167838 -2.75177e-19 -6.63375e-05 9.51023e-20 9.97742e-05 -1.72253e-20 -6.59891e-05 -1.46032e-19 1.7472e-19 -0.000238375 -5.53256e-20 1.85362e-05 1.37458e-19 0.00013746 2.39089e-19 -0.000193565 -4.23716e-05 -1.06945e-19 3.67907e-06 -1.71589e-19 0.000198938 7.43417e-20 0.000333417 1.18755e-19 -2.73143e-05 -2.03121e-19 -0.000148722 2.78324e-21 
1811.6 0 -6.7932e-19 0.00460672 -5.88841e-20 0.00017254 -0.00155344 -2.37871e-19 -6.54869e-05 9.24146e-20 8.65433e-05 -2.36533e-20 -5.77894e-05 -1.50106e-19 1.80556e-19 -0.00021949 -7.68902e-20 1.2708e-05 1.49906e-19 0.000111685 2.17733e-19 -0.000172191 -3.96496e-05 -1.15962e-19 1.34313e-05 -1.84649e-19 0.000200557 7.83518e-20 0.000331191 1.28702e-19 -3.68801e-05 -1.87537e-19 -0.000136077 -2.30853e-20 
1811.95 0 -6.54233e-19 0.00460958 -4.72339e-20 0.000181283 -0.00143347 -2.07609e-19 -6.08166e-05 1.06238e-19 6.81947e-05 -2.12019e-20 -4.97146e-05 -1.446e-19 1.86562e-19 -0.000198348 -9.10837e-20 1.39165e-05 1.56201e-19 8.35121e-05 1.84685e-19 -0.000157348 -3.11549e-05 -1.17716e-19 2.12469e-05 -1.64084e-19 0.000200487 8.77995e-20 0.000329513 1.38193e-19 -4.79265e-05 -1.74304e-19 -0.000127652 -4.82673e-20 
1812.3 0 -6.42487e-19 0.00460916 -2.27947e-20 0.000190218 -0.00132138 -1.90099e-19 -4.99305e-05 1.06807e-19 5.04437e-05 -2.09194e-20 -4.32546e-05 -1.25965e-19 1.7924e-19 -0.000174457 -9.30571e-20 1.92392e-05 1.72358e-19 5.75606e-05 1.45546e-19 -0.00014978 -1.57076e-05 -1.22463e-19 3.05397e-05 -1.48382e-19 0.000197886 1.02119e-19 0.000329673 1.479e-19 -5.69066e-05 -1.70656e-19 -0.00012309 -6.13302e-20 
1812.65 0 -6.39958e-19 0.00460802 2.21223e-21 0.000200618 -0.00121677 -1.71642e-19 -3.22544e-05 1.18824e-19 3.63403e-05 -1.40742e-20 -4.03107e-05 -1.09161e-19 1.72101e-19 -0.00015039 -9.78856e-20 2.73361e-05 1.83529e-19 3.7247e-05 1.05721e-19 -0.000148032 4.65223e-06 -1.42881e-19 4.36997e-05 -1.37941e-19 0.00019452 1.21014e-19 0.000331469 1.45544e-19 -6.32081e-05 -1.83095e-19 -0.000119818 -9.40138e-20 
1813 0 -6.41088e-19 0.00460947 3.17308e-20 0.000210276 -0.00111898 -1.53684e-19 -8.71429e-06 1.22367e-19 2.6714e-05 -7.03903e-21 -4.315e-05 -9.78408e-20 1.65936e-19 -0.000129579 -8.68506e-20 3.8249e-05 1.89705e-19 2.44345e-05 7.17476e-20 -0.000148017 2.42862e-05 -1.52924e-19 5.83468e-05 -1.16333e-19 0.000190116 1.37824e-19 0.000334324 1.36632e-19 -6.7189e-05 -2.03366e-19 -0.000116053 -1.16463e-19 
1813.35 0 -6.25753e-19 0.00461203 5.45421e-20 0.000215743 -0.00102544 -1.41044e-19 1.70767e-05 1.40336e-19 2.08674e-05 -3.81377e-21 -5.03376e-05 -9.84036e-20 1.65927e-19 -0.000110845 -7.23677e-20 4.77578e-05 2.00339e-19 1.92268e-05 3.93554e-20 -0.000144049 3.89502e-05 -1.53368e-19 7.15024e-05 -9.93385e-20 0.000183972 1.46512e-19 0.000338344 1.32171e-19 -7.10402e-05 -2.13427e-19 -0.000110349 -1.27116e-19 
1813.7 0 -6.13054e-19 0.00461278 6.5198e-20 0.000217888 -0.000927293 -1.39874e-19 4.04943e-05 1.35083e-19 1.88318e-05 1.00448e-20 -5.84562e-05 -1.08206e-19 1.71083e-19 -9.20832e-05 -6.35087e-20 5.21169e-05 2.12945e-19 1.61399e-05 -9.97965e-23 -0.000135063 4.89513e-05 -1.37551e-19 8.24914e-05 -7.27231e-20 0.000176688 1.57909e-19 0.000342827 1.22479e-19 -7.51769e-05 -2.05156e-19 -0.000104124 -1.33869e-19 
1814.05 0 -5.89208e-19 0.00461313 7.23494e-20 0.000219426 -0.000821586 -1.27118e-19 5.88397e-05 1.24818e-19 2.13834e-05 2.27329e-20 -6.52199e-05 -1.1655e-19 1.58043e-19 -7.30357e-05 -6.98494e-20 5.1906e-05 2.25506e-19 1.11952e-05 -3.43738e-20 -0.000122934 5.455e-05 -1.13066e-19 9.33913e-05 -5.73307e-20 0.000167863 1.51087e-19 0.000344048 1.04975e-19 -7.75418e-05 -1.88189e-19 -0.000100456 -1.35359e-19 
1814.4 0 -5.72111e-19 0.00461302 6.63276e-20 0.000221627 -0.000711643 -1.07941e-19 7.33511e-05 1.00188e-19 2.56751e-05 2.05437e-20 -6.68931e-05 -9.59934e-20 1.55797e-19 -5.53525e-05 -7.45176e-20 4.77849e-05 2.27522e-19 3.94979e-06 -6.48338e-20 -0.000109232 5.4271e-05 -9.19299e-20 0.000103396 -5.5245e-20 0.000158641 1.43223e-19 0.000342739 9.60662e-20 -7.80562e-05 -1.7101e-19 -0.000100631 -1.49652e-19 
1814.75 0 -5.64988e-19 0.00461109 7.22217e-20 0.000224332 -0.000601093 -9.13367e-20 8.71911e-05 5.98668e-20 2.87339e-05 2.68433e-20 -5.99225e-05 -9.24948e-20 1.60295e-19 -4.14707e-05 -8.94502e-20 3.89013e-05 2.23519e-19 -5.97419e-06 -9.85558e-20 -9.67142e-05 4.97374e-05 -6.622e-20 0.000108368 -5.74384e-20 0.000150099 1.41064e-19 0.000344017 8.62095e-20 -7.83813e-05 -1.65994e-19 -0.000101881 -1.66811e-19 
1815.1 0 -5.48777e-19 0.0046066 7.75263e-20 0.000224963 -0.000492398 -8.80677e-20 0.000100529 2.99708e-20 2.83507e-05 3.15617e-20 -4.49571e-05 -7.49657e-20 1.87131e-19 -3.06722e-05 -1.09856e-19 2.6173e-05 1.98974e-19 -1.92719e-05 -1.20786e-19 -8.31974e-05 4.33951e-05 -4.94703e-20 0.000106904 -5.80806e-20 0.000142373 1.36214e-19 0.000348505 8.64219e-20 -8.04736e-05 -1.57947e-19 -0.000100853 -1.89928e-19 
1815.45 0 -5.65007e-19 0.00459891 8.66191e-20 0.000222573 -0.000385887 -8.38646e-20 0.000111534 1.60166e-20 2.2544e-05 2.89845e-20 -2.80122e-05 -6.76372e-20 1.97574e-19 -1.76309e-05 -1.0769e-19 1.45206e-05 1.54228e-19 -3.47042e-05 -1.34309e-19 -6.68272e-05 3.4197e-05 -3.16667e-20 9.95939e-05 -5.28911e-20 0.000134546 1.42509e-19 0.000352325 7.17145e-20 -8.52235e-05 -1.67833e-19 -9.80645e-05 -2.00442e-19 
1815.8 0 -5.75159e-19 0.00458813 1.0455e-19 0.000218489 -0.000283358 -9.46341e-20 0.000118078 2.05066e-20 1.20107e-05 1.84168e-20 -1.3159e-05 -4.76407e-20 2.02051e-19 -1.97869e-06 -1.20254e-19 7.98e-06 1.11416e-19 -4.60558e-05 -1.49031e-19 -5.09683e-05 2.23922e-05 9.13989e-21 8.89094e-05 -5.06683e-20 0.000127175 1.51996e-19 0.000351574 4.84664e-20 -9.17936e-05 -1.74204e-19 -9.5926e-05 -2.01378e-19 
1816.15 0 -5.87998e-19 0.00457328 1.32336e-19 0.000211493 -0.000187456 -8.64144e-20 0.000117408 2.28129e-20 -3.21825e-06 2.15963e-21 -5.73872e-07 -3.70318e-20 1.95698e-19 1.12553e-05 -1.36034e-19 5.88021e-06 5.68988e-20 -4.99215e-05 -1.54582e-19 -3.82834e-05 1.1141e-05 4.28913e-20 7.98254e-05 -3.80468e-20 0.000122111 1.57797e-19 0.000347378 3.07347e-20 -9.87108e-05 -1.66029e-19 -9.59814e-05 -2.1415e-19 
1816.5 0 -6.0273e-19 0.00455401 1.77891e-19 0.00020043 -9.56889e-05 -6.91868e-20 0.000110223 2.97992e-20 -2.43464e-05 -3.71216e-20 1.00743e-05 -2.72294e-20 1.99827e-19 1.9219e-05 -1.48212e-19 8.55847e-06 2.40701e-20 -4.8583e-05 -1.63054e-19 -2.91187e-05 1.89461e-06 5.59251e-20 7.33672e-05 -3.64337e-20 0.000117894 1.51359e-19 0.000343938 2.07011e-20 -0.000103251 -1.4997e-19 -9.79317e-05 -2.10797e-19 
1816.85 0 -6.1054e-19 0.00453311 2.04328e-19 0.000188023 -2.95519e-06 -4.65073e-20 0.000101332 1.09744e-20 -4.83224e-05 -7.17471e-20 2.20104e-05 -2.74385e-20 2.05009e-19 2.11629e-05 -1.51085e-19 1.79676e-05 -4.5546e-21 -4.3986e-05 -1.6391e-19 -2.50522e-05 -4.77594e-06 6.47482e-20 6.75532e-05 -1.85687e-20 0.000112944 1.45831e-19 0.000344462 1.66463e-20 -0.000104645 -1.30101e-19 -9.95196e-05 -1.9753e-19 
1817.2 0 -6.0039e-19 0.0045112 2.17658e-19 0.000177984 9.3759e-05 -2.03695e-20 9.31448e-05 1.59613e-20 -7.18625e-05 -1.01622e-19 3.93757e-05 -2.06987e-20 2.0907e-19 1.76821e-05 -1.42942e-19 3.23345e-05 -3.72811e-20 -3.58084e-05 -1.69681e-19 -2.68673e-05 -8.38276e-06 4.51019e-20 6.24002e-05 6.39782e-23 0.00010803 1.51445e-19 0.000348777 1.93828e-20 -0.00010355 -9.6033e-20 -0.000100948 -1.84984e-19 
1817.55 0 -5.99762e-19 0.00448803 2.1892e-19 0.000170405 0.000196302 -3.20203e-21 8.75416e-05 3.92774e-20 -9.21169e-05 -1.27046e-19 6.23412e-05 -5.69213e-22 2.04317e-19 1.20513e-05 -1.32075e-19 4.79481e-05 -6.41412e-20 -2.59811e-05 -1.69265e-19 -3.12905e-05 -8.85688e-06 1.48011e-20 5.92959e-05 9.97719e-21 0.000103945 1.63885e-19 0.00035452 1.42012e-20 -0.000100556 -8.33049e-20 -0.000105341 -1.8041e-19 
1817.9 0 -5.75173e-19 0.0044649 2.12416e-19 0.000163328 0.000304559 -3.28069e-21 8.72006e-05 7.84217e-20 -0.000107024 -1.58123e-19 8.83303e-05 1.85177e-20 1.90391e-19 7.54372e-06 -1.25757e-19 6.30824e-05 -7.99296e-20 -1.78068e-05 -1.68958e-19 -3.3971e-05 -6.40893e-06 2.15677e-22 5.78415e-05 8.98365e-21 0.000100251 1.68879e-19 0.000360018 2.27828e-20 -9.68267e-05 -7.13392e-20 -0.000114137 -1.90054e-19 
1818.25 0 -5.46123e-19 0.00444318 1.90462e-19 0.000156215 0.000414656 1.09375e-20 9.27348e-05 9.82475e-20 -0.000118743 -1.93902e-19 0.000114177 1.92627e-20 1.83948e-19 4.209e-06 -1.22772e-19 7.46943e-05 -9.30531e-20 -1.27205e-05 -1.63635e-19 -3.07189e-05 -2.01368e-06 -2.83836e-21 5.50088e-05 1.70393e-20 9.7846e-05 1.58288e-19 0.000364875 3.93423e-20 -9.44194e-05 -5.78931e-20 -0.000125983 -2.00139e-19 
1818.6 0 -5.40028e-19 0.00442323 1.70922e-19 0.000149924 0.000523034 9.88779e-21 0.000103446 1.27241e-19 -0.000131713 -2.26329e-19 0.000138868 1.969e-20 1.8469e-19 1.50675e-06 -1.32612e-19 7.74886e-05 -1.04315e-19 -9.11806e-06 -1.45292e-19 -1.886e-05 3.59146e-06 -3.07806e-21 4.75517e-05 1.66589e-20 9.54701e-05 1.54846e-19 0.00036876 6.26118e-20 -9.15144e-05 -5.72962e-20 -0.00014006 -2.14843e-19 
1818.95 0 -5.31394e-19 0.00440379 1.50033e-19 0.000144528 0.000629878 2.49973e-20 0.000118723 1.49483e-19 -0.000150726 -2.48825e-19 0.000165124 3.61045e-20 1.78777e-19 -3.38723e-07 -1.28403e-19 7.22789e-05 -1.15175e-19 -4.40532e-06 -1.32206e-19 -1.85553e-06 9.95575e-06 -2.27998e-20 3.56776e-05 4.16949e-21 9.1997e-05 1.59207e-19 0.00037107 9.16538e-20 -8.53265e-05 -5.01124e-20 -0.000154213 -2.191e-19 
1819.3 0 -5.29519e-19 0.0043822 1.24561e-19 0.000139549 0.000740226 3.66651e-20 0.000135911 1.60063e-19 -0.000175875 -2.75441e-19 0.000192792 4.62403e-20 1.76168e-19 8.70399e-07 -1.15269e-19 6.38653e-05 -1.12694e-19 5.38471e-07 -1.15529e-19 1.65969e-05 1.46215e-05 -2.15812e-20 2.25064e-05 -1.9605e-20 9.11054e-05 1.56931e-19 0.000370834 1.34276e-19 -7.62962e-05 -3.97238e-20 -0.000164433 -2.19764e-19 
1819.65 0 -5.28441e-19 0.0043579 1.01015e-19 0.000136446 0.000857222 4.19111e-20 0.000150157 1.82283e-19 -0.000201773 -2.85831e-19 0.000219301 5.44757e-20 1.72092e-19 4.26437e-06 -9.65421e-20 5.43058e-05 -1.10834e-19 3.38927e-06 -1.02574e-19 3.69814e-05 1.59437e-05 -1.80228e-20 1.17324e-05 -2.823e-20 9.44781e-05 1.51956e-19 0.000368774 1.83996e-19 -6.70519e-05 -2.35925e-20 -0.000168334 -2.17006e-19 
1820 0 -5.29464e-19 0.00432858 7.69928e-20 0.0001361 0.000976497 4.64213e-20 0.000156524 2.01596e-19 -0.000225049 -3.08175e-19 0.000244632 6.64273e-20 1.56987e-19 5.57791e-06 -6.15283e-20 4.28115e-05 -8.2542e-20 4.08975e-06 -1.07203e-19 5.83892e-05 1.4579e-05 -1.38577e-21 4.69158e-06 -2.83795e-20 0.000100158 1.4164e-19 0.000365513 2.17781e-19 -5.92944e-05 -1.40919e-20 -0.000167119 -2.14005e-19 
1820.35 0 -5.33429e-19 0.00429126 5.04853e-20 0.000137682 0.00109431 5.64675e-20 0.000153392 2.15783e-19 -0.000243874 -3.31658e-19 0.000269295 8.68555e-20 1.49279e-19 6.60415e-06 -3.00367e-20 3.01669e-05 -8.28484e-20 3.70798e-06 -1.18311e-19 7.94742e-05 1.13509e-05 2.02891e-21 6.50942e-07 -1.11339e-20 0.000107388 1.19504e-19 0.000360099 2.5218e-19 -5.31832e-05 -1.56671e-20 -0.000162937 -2.25744e-19 
1820.7 0 -5.17119e-19 0.00424741 3.38623e-20 0.000141394 0.00120797 7.40709e-20 0.000143333 2.1417e-19 -0.000255956 -3.39301e-19 0.000290536 9.77727e-20 1.5039e-19 1.26494e-05 -1.3445e-21 1.74079e-05 -9.24396e-20 3.80653e-06 -1.25537e-19 9.98472e-05 5.86095e-06 1.28726e-21 -1.79939e-06 1.55513e-20 0.000116543 1.05718e-19 0.000350996 2.78536e-19 -4.98026e-05 -2.16702e-20 -0.000154917 -2.30837e-19 
1821.05 0 -5.20662e-19 0.00419934 2.31071e-20 0.000146672 0.00131628 9.16978e-20 0.000130515 2.16888e-19 -0.000259393 -3.5657e-19 0.000305624 9.03574e-20 1.51643e-19 2.3371e-05 4.46837e-20 6.0344e-06 -1.04428e-19 5.1229e-06 -1.19437e-19 0.000118097 -1.63652e-06 -1.49098e-21 -3.73475e-06 4.02613e-20 0.000126127 8.38932e-20 0.000338137 3.07206e-19 -5.19911e-05 -2.63826e-20 -0.000143705 -2.35468e-19 
1821.4 0 -5.27523e-19 0.00414854 1.78566e-20 0.000151747 0.00141919 1.22763e-19 0.00011832 2.10173e-19 -0.000255439 -3.71075e-19 0.000317722 5.61863e-20 1.37935e-19 3.46959e-05 9.48961e-20 -2.8312e-06 -1.12545e-19 8.85318e-06 -1.27121e-19 0.000131303 -9.81827e-06 -9.36334e-21 -5.3601e-06 5.00185e-20 0.000134898 7.69125e-20 0.000324554 3.15291e-19 -5.97497e-05 -4.34512e-20 -0.000132311 -2.40736e-19 
1821.75 0 -5.41509e-19 0.00409491 2.27352e-21 0.000155697 0.00151838 1.48735e-19 0.000109056 2.08567e-19 -0.000249994 -3.66977e-19 0.000330892 3.68208e-20 1.23906e-19 4.40173e-05 1.42211e-19 -1.15204e-05 -1.13055e-19 1.84792e-05 -1.16391e-19 0.000137503 -1.65545e-05 -1.589e-20 -7.42477e-06 3.96696e-20 0.000142824 8.00903e-20 0.000313396 3.16403e-19 -6.98805e-05 -7.03443e-20 -0.00012124 -2.19754e-19 
1822.1 0 -5.62015e-19 0.00403808 -2.09406e-20 0.000159066 0.00161897 1.70821e-19 0.000103894 2.14119e-19 -0.000248173 -3.78841e-19 0.000343983 2.09287e-20 1.28101e-19 5.19768e-05 1.66409e-19 -2.02648e-05 -1.1093e-19 3.56243e-05 -1.07757e-19 0.000136376 -1.9225e-05 -1.61909e-20 -9.78638e-06 3.41287e-20 0.000149584 9.1937e-20 0.00030491 3.25503e-19 -8.08233e-05 -9.81305e-20 -0.000110458 -2.00109e-19 
1822.45 0 -5.71891e-19 0.00397971 -3.04813e-20 0.000162337 0.00172179 2.0223e-19 0.000103026 2.19085e-19 -0.000248634 -3.98865e-19 0.000353845 1.67493e-20 1.37873e-19 5.90387e-05 1.76965e-19 -2.48432e-05 -1.26426e-19 5.73954e-05 -1.0775e-19 0.000128863 -1.76804e-05 -1.18555e-21 -1.22969e-05 4.61969e-21 0.000156695 1.08789e-19 0.000299338 3.25464e-19 -9.19538e-05 -1.20462e-19 -9.99531e-05 -2.05555e-19 
1822.8 0 -5.82651e-19 0.00392144 -2.39612e-20 0.000166484 0.00182127 2.23566e-19 0.000103339 2.37766e-19 -0.000245877 -4.23206e-19 0.000359036 2.38488e-20 1.35212e-19 6.5867e-05 1.70006e-19 -2.45433e-05 -1.39417e-19 7.76e-05 -1.04974e-19 0.000118696 -1.32287e-05 3.83745e-21 -1.59621e-05 -4.05577e-20 0.000165772 1.37777e-19 0.00029746 3.22521e-19 -0.000101866 -1.35166e-19 -8.90666e-05 -2.11198e-19 
1823.15 0 -5.71216e-19 0.00386314 -2.77108e-20 0.00017407 0.00191415 2.54728e-19 0.000100485 2.54475e-19 -0.000239154 -4.25346e-19 0.000362638 2.72114e-20 1.01427e-19 7.39279e-05 1.51704e-19 -2.02317e-05 -1.6692e-19 9.04135e-05 -9.55849e-20 0.000111562 -5.90001e-06 1.34307e-21 -2.01023e-05 -9.41933e-20 0.000176015 1.69816e-19 0.000298176 3.30797e-19 -0.000110145 -1.5821e-19 -7.81316e-05 -2.06882e-19 
1823.5 0 -5.601e-19 0.00380429 -4.13074e-20 0.000183246 0.002003 2.87317e-19 9.44505e-05 2.77846e-19 -0.000231783 -4.0374e-19 0.000369978 2.8229e-20 5.63293e-20 8.28063e-05 1.39581e-19 -1.1076e-05 -1.86418e-19 9.2757e-05 -8.59226e-20 0.000109088 3.58158e-06 -1.02866e-20 -2.45738e-05 -1.2954e-19 0.00018669 2.0453e-19 0.000299384 3.26612e-19 -0.00011606 -1.74206e-19 -6.71495e-05 -1.95174e-19 
1823.85 0 -5.59944e-19 0.00374584 -5.66306e-20 0.000190184 0.00209249 3.40526e-19 8.84976e-05 2.95681e-19 -0.000223877 -3.79223e-19 0.000380428 3.02773e-20 2.21198e-20 9.23362e-05 1.43869e-19 2.5375e-06 -2.37017e-19 8.53525e-05 -8.95047e-20 0.0001088 1.32138e-05 -2.32597e-20 -2.91687e-05 -1.48198e-19 0.000197112 2.32744e-19 0.000298096 3.31034e-19 -0.000119278 -1.91248e-19 -5.5009e-05 -1.85115e-19 
1824.2 0 -5.57723e-19 0.00368912 -5.45849e-20 0.000194679 0.00218279 3.99115e-19 8.42239e-05 3.04996e-19 -0.000214499 -3.42566e-19 0.000388868 4.58076e-20 -1.29078e-20 0.000101231 1.5037e-19 1.76224e-05 -2.68741e-19 7.27076e-05 -9.08355e-20 0.000110367 2.16513e-05 -7.55111e-21 -3.11229e-05 -1.70666e-19 0.000205866 2.64863e-19 0.000294979 3.42143e-19 -0.000121903 -1.99605e-19 -4.13074e-05 -1.78873e-19 
1824.55 0 -5.58652e-19 0.00363311 -4.87183e-20 0.000197124 0.0022704 4.68212e-19 8.27595e-05 2.89183e-19 -0.000202892 -3.1286e-19 0.000392835 5.88189e-20 -4.00252e-20 0.000107822 1.68028e-19 3.08505e-05 -2.93602e-19 5.93782e-05 -9.32996e-20 0.00011464 3.17376e-05 1.53031e-20 -3.0093e-05 -1.83924e-19 0.000212394 2.86445e-19 0.000293465 3.31675e-19 -0.000126593 -2.09275e-19 -2.70016e-05 -1.86779e-19 
1824.9 0 -5.55214e-19 0.00357508 -4.50652e-20 0.000199739 0.00235115 5.42046e-19 8.41799e-05 2.47054e-19 -0.000188245 -3.00769e-19 0.000391942 7.94667e-20 -6.00615e-20 0.000112628 1.93741e-19 4.15171e-05 -3.13755e-19 4.66815e-05 -9.63102e-20 0.000123048 4.5446e-05 3.81806e-20 -2.87717e-05 -2.09882e-19 0.000216309 2.83694e-19 0.000294427 3.25371e-19 -0.000132228 -2.12601e-19 -1.51318e-05 -1.99622e-19 
1825.25 0 -5.63056e-19 0.00351149 -4.89797e-20 0.000205056 0.00242484 6.11441e-19 8.65689e-05 2.21272e-19 -0.000173086 -3.09803e-19 0.000383491 8.60975e-20 -6.4901e-20 0.000116623 2.20892e-19 4.77254e-05 -3.10947e-19 3.49869e-05 -1.04965e-19 0.000136251 5.94375e-05 6.70001e-20 -2.94784e-05 -2.4045e-19 0.000216354 2.63821e-19 0.000297401 3.26993e-19 -0.000135374 -2.09995e-19 -7.54868e-06 -2.09795e-19 
1825.6 0 -5.85466e-19 0.00344205 -5.32379e-20 0.000212206 0.00249539 6.54381e-19 8.94014e-05 2.07172e-19 -0.00016223 -3.35022e-19 0.000365967 7.70399e-20 -6.91943e-20 0.000121939 2.42201e-19 4.31423e-05 -3.00036e-19 2.63035e-05 -9.97137e-20 0.000151687 6.94353e-05 9.93843e-20 -3.45399e-05 -2.56408e-19 0.000213374 2.37644e-19 0.000299885 3.26261e-19 -0.000136042 -2.16194e-19 -3.72659e-06 -2.03461e-19 
1825.95 0 -5.93718e-19 0.00336809 -7.19513e-20 0.000218281 0.00256318 6.89042e-19 9.35272e-05 1.84654e-19 -0.000158229 -3.55264e-19 0.000339735 7.86037e-20 -7.28074e-20 0.000129557 2.58686e-19 2.5055e-05 -2.74156e-19 2.37682e-05 -9.43155e-20 0.000167834 7.65819e-05 1.20796e-19 -4.4006e-05 -2.66805e-19 0.000207208 1.91947e-19 0.000297876 3.26204e-19 -0.000136182 -2.24858e-19 -2.84222e-06 -1.9782e-19 
1826.3 0 -5.87695e-19 0.00329073 -9.02685e-20 0.000222441 0.00262608 7.05039e-19 0.000100683 1.60479e-19 -0.000160367 -3.62486e-19 0.000306083 7.49634e-20 -7.84043e-20 0.000138663 2.85605e-19 -1.7237e-06 -2.42007e-19 2.95943e-05 -9.71938e-20 0.000183323 8.4562e-05 1.29914e-19 -5.48217e-05 -2.68379e-19 0.000196222 1.37606e-19 0.000291018 3.38726e-19 -0.000136399 -2.45015e-19 -3.71055e-06 -2.01646e-19 
1826.65 0 -5.73011e-19 0.00321362 -1.15197e-19 0.000224815 0.00268259 7.19349e-19 0.000113015 1.51821e-19 -0.00016615 -3.70542e-19 0.000266719 5.96297e-20 -6.95445e-20 0.000144473 2.88846e-19 -2.98129e-05 -2.17949e-19 4.30723e-05 -1.27324e-19 0.000194943 9.50188e-05 1.40211e-19 -6.45139e-05 -2.49359e-19 0.000180922 8.54584e-20 0.000282405 3.37402e-19 -0.000136182 -2.52714e-19 -4.94232e-06 -1.85657e-19 
1827 0 -5.3751e-19 0.00313924 -1.21325e-19 0.000225956 0.00273257 7.38546e-19 0.000129737 1.61426e-19 -0.000171689 -3.626e-19 0.00022474 5.27693e-20 -7.14704e-20 0.000142863 2.74132e-19 -5.60364e-05 -2.10825e-19 6.04479e-05 -1.39851e-19 0.000200377 0.000107152 1.39092e-19 -7.10403e-05 -2.40703e-19 0.000164009 4.45929e-20 0.000274993 3.20791e-19 -0.00013449 -2.66244e-19 -5.67385e-06 -1.77261e-19 
1827.35 0 -5.08766e-19 0.0030651 -1.31147e-19 0.000226162 0.0027789 7.5067e-19 0.000147096 1.74573e-19 -0.000177094 -3.53128e-19 0.000185179 4.91755e-20 -4.91605e-20 0.00013536 2.47495e-19 -7.8454e-05 -1.92496e-19 7.90603e-05 -1.37603e-19 0.000199637 0.000119957 1.26525e-19 -7.40128e-05 -2.29535e-19 0.000147874 2.08401e-20 0.000269749 3.0388e-19 -0.000131507 -2.55581e-19 -4.71324e-06 -1.73953e-19 
1827.7 0 -4.80257e-19 0.00298873 -1.41122e-19 0.000225951 0.00282439 7.52273e-19 0.000163622 1.61873e-19 -0.000184492 -3.30764e-19 0.000153529 5.8094e-20 -3.64754e-20 0.00012953 2.22983e-19 -9.53991e-05 -1.8096e-19 9.76756e-05 -1.38643e-19 0.000193909 0.000131384 1.05528e-19 -7.59113e-05 -2.02967e-19 0.000134775 6.38878e-21 0.000265905 2.89031e-19 -0.000128626 -2.34963e-19 -1.66199e-06 -1.59933e-19 
1828.05 0 -4.76217e-19 0.0029104 -1.47914e-19 0.000225969 0.00286885 7.523e-19 0.000179921 1.60682e-19 -0.000194533 -3.00191e-19 0.000130378 5.27942e-20 -3.54715e-20 0.000128518 2.01897e-19 -0.000107938 -1.72999e-19 0.000116562 -1.45809e-19 0.000184969 0.000140589 1.0175e-19 -7.84442e-05 -1.87752e-19 0.000125753 -6.14107e-21 0.000262109 2.72561e-19 -0.000125758 -2.10123e-19 2.96061e-06 -1.50337e-19 
1828.4 0 -4.67702e-19 0.00283165 -1.53532e-19 0.000223881 0.00291031 7.3818e-19 0.000194582 1.48352e-19 -0.000208167 -2.57974e-19 0.000112601 6.12501e-20 -4.5354e-20 0.000127906 1.76243e-19 -0.000118037 -1.66455e-19 0.000136504 -1.52984e-19 0.000176139 0.000148808 9.64446e-20 -8.2651e-05 -1.86373e-19 0.000118718 -1.04677e-20 0.000258276 2.67146e-19 -0.000121165 -2.09843e-19 7.91198e-06 -1.26317e-19 
1828.75 0 -4.45504e-19 0.00275353 -1.49082e-19 0.00021926 0.00294616 7.13315e-19 0.000202452 1.49072e-19 -0.000227506 -2.42354e-19 9.86352e-05 6.19504e-20 -5.4206e-20 0.000125006 1.43919e-19 -0.000126449 -1.53027e-19 0.000158891 -1.57948e-19 0.000170149 0.000156223 9.76063e-20 -8.85927e-05 -1.79744e-19 0.000111635 -1.74751e-20 0.000254601 2.66538e-19 -0.000112402 -1.85233e-19 1.15351e-05 -1.15999e-19 
1829.1 0 -4.24649e-19 0.00267644 -1.53337e-19 0.000215501 0.00297728 6.9896e-19 0.000201635 1.53859e-19 -0.000253477 -2.19643e-19 8.74623e-05 5.62515e-20 -6.30668e-20 0.000120126 1.11298e-19 -0.00013544 -1.53042e-19 0.0001862 -1.50481e-19 0.000168172 0.000159811 9.23489e-20 -9.69525e-05 -1.63476e-19 0.000103838 -3.01776e-20 0.000250272 2.56909e-19 -0.000100197 -1.52409e-19 1.54619e-05 -1.20683e-19 
1829.45 0 -4.07271e-19 0.00260157 -1.68792e-19 0.000213673 0.00300593 6.92082e-19 0.000195262 1.53251e-19 -0.000286289 -2.08419e-19 7.63815e-05 4.63294e-20 -7.26889e-20 0.000115268 7.93556e-20 -0.000148169 -1.59103e-19 0.000216398 -1.31073e-19 0.000171748 0.000159684 8.30291e-20 -0.000107461 -1.39478e-19 9.53164e-05 -3.6514e-20 0.000246696 2.41034e-19 -8.85709e-05 -1.24985e-19 2.27039e-05 -1.40898e-19 
1829.8 0 -3.90508e-19 0.00252854 -1.9183e-19 0.000213246 0.00303274 6.82846e-19 0.000185359 1.50575e-19 -0.000325195 -1.85214e-19 6.21593e-05 4.69703e-20 -9.00357e-20 0.000112862 4.70665e-20 -0.000163795 -1.65817e-19 0.000244546 -1.12837e-19 0.000181161 0.000158173 7.15699e-20 -0.00011735 -1.2349e-19 8.58624e-05 -3.01929e-20 0.000246145 2.13147e-19 -7.83478e-05 -1.09595e-19 3.38043e-05 -1.38875e-19 
1830.15 0 -3.8259e-19 0.00245713 -2.08297e-19 0.000211915 0.00306265 6.78553e-19 0.000173921 1.53491e-19 -0.000365954 -1.60077e-19 4.34293e-05 3.85162e-20 -1.15937e-19 0.000111741 3.08828e-20 -0.000177595 -1.57556e-19 0.000268641 -1.01537e-19 0.000192989 0.000157505 9.10497e-20 -0.000123229 -1.03594e-19 7.65526e-05 -3.03704e-20 0.000247759 1.81473e-19 -6.9036e-05 -7.29172e-20 4.56149e-05 -1.30163e-19 
1830.5 0 -3.54367e-19 0.0023869 -1.99904e-19 0.000206055 0.00310005 6.70153e-19 0.000164494 1.37877e-19 -0.000406508 -1.51408e-19 2.17298e-05 2.40119e-20 -1.22593e-19 0.000112562 1.00875e-20 -0.000188283 -1.50035e-19 0.000289565 -9.91621e-20 0.00020321 0.000159228 9.61964e-20 -0.000126359 -9.73536e-20 6.82377e-05 -4.00245e-20 0.000247586 1.48355e-19 -6.09743e-05 -3.09466e-20 5.70332e-05 -1.3302e-19 
1830.85 0 -3.21361e-19 0.00231489 -1.93502e-19 0.000196481 0.00314398 6.65625e-19 0.000156327 1.34746e-19 -0.000448795 -1.44876e-19 1.29661e-06 7.69221e-21 -1.28679e-19 0.000115107 -8.28614e-21 -0.000199325 -1.38138e-19 0.000310217 -9.63844e-20 0.000210795 0.000162535 1.02295e-19 -0.000129354 -7.6764e-20 5.95595e-05 -4.34686e-20 0.000242994 1.29386e-19 -5.38271e-05 4.83e-21 7.00924e-05 -1.44091e-19 
1831.2 0 -2.95438e-19 0.00223928 -1.94017e-19 0.000185475 0.00318967 6.7265e-19 0.000147816 1.52465e-19 -0.00049096 -1.372e-19 -1.4813e-05 -2.48544e-20 -1.37157e-19 0.000117105 -2.44959e-21 -0.000211705 -1.24592e-19 0.000330258 -9.0448e-20 0.000217989 0.000165515 1.08118e-19 -0.000129738 -7.07838e-20 4.94189e-05 -3.80602e-20 0.000234099 1.21363e-19 -4.83681e-05 2.35909e-20 8.43912e-05 -1.35776e-19 
1831.55 0 -2.70508e-19 0.00215923 -1.92561e-19 0.000174629 0.0032327 6.86077e-19 0.000142846 1.45111e-19 -0.000523807 -1.34372e-19 -2.68574e-05 -5.01841e-20 -1.4036e-19 0.00011911 1.19443e-20 -0.000224465 -1.0537e-19 0.000343487 -9.92163e-20 0.000226065 0.000168333 1.0551e-19 -0.000123105 -7.25974e-20 3.70241e-05 -4.08121e-20 0.000223352 1.21601e-19 -4.46326e-05 4.66585e-20 9.83296e-05 -1.37644e-19 
1831.9 0 -2.43131e-19 0.00207653 -1.76406e-19 0.000164892 0.00326925 7.01545e-19 0.00014433 1.3332e-19 -0.000540136 -1.26722e-19 -3.4603e-05 -8.3788e-20 -1.52806e-19 0.000121907 2.31617e-20 -0.000235993 -9.15795e-20 0.000345139 -1.14246e-19 0.000232626 0.000170698 1.06882e-19 -0.00011036 -7.11238e-20 2.33996e-05 -1.99792e-20 0.000214403 1.10707e-19 -4.15559e-05 6.11952e-20 0.000112502 -1.2807e-19 
1832.25 0 -2.02924e-19 0.00199224 -1.5839e-19 0.000155858 0.00329564 7.25279e-19 0.000150286 1.38151e-19 -0.000539045 -1.06849e-19 -4.01433e-05 -1.31105e-19 -1.66678e-19 0.000124733 2.57248e-20 -0.000241025 -8.20309e-20 0.000334094 -1.3064e-19 0.000235751 0.000172086 1.22814e-19 -9.67195e-05 -6.77911e-20 9.42762e-06 -6.3252e-21 0.000207222 1.20542e-19 -4.04148e-05 8.5386e-20 0.000128079 -1.23483e-19 
1832.6 0 -1.56615e-19 0.00190618 -1.57793e-19 0.00014663 0.0033151 7.51134e-19 0.000152693 1.57683e-19 -0.000524346 -8.23166e-20 -4.35954e-05 -1.89369e-19 -1.62637e-19 0.00012856 2.71629e-20 -0.00023651 -7.90501e-20 0.000310968 -1.26055e-19 0.000237726 0.000174415 1.49991e-19 -8.68175e-05 -8.2969e-20 -5.42073e-06 -1.37293e-20 0.000199228 1.3234e-19 -4.1779e-05 1.07415e-19 0.000144222 -1.16739e-19 
1832.95 0 -1.23413e-19 0.0018229 -1.47249e-19 0.000136821 0.00333048 7.76472e-19 0.00014706 1.54656e-19 -0.000499705 -7.55289e-20 -4.1364e-05 -2.21173e-19 -1.73654e-19 0.000135207 2.13713e-20 -0.000224397 -5.97796e-20 0.000278913 -1.15513e-19 0.000241965 0.000178514 1.73688e-19 -8.2044e-05 -7.55716e-20 -1.908e-05 -1.52283e-20 0.000190644 1.44742e-19 -4.49304e-05 1.235e-19 0.000157687 -1.0273e-19 
1833.3 0 -1.15403e-19 0.00174433 -1.37625e-19 0.000125537 0.00334168 7.94416e-19 0.000138965 1.46212e-19 -0.000468395 -7.6799e-20 -3.37435e-05 -2.49482e-19 -1.97936e-19 0.000143281 1.118e-20 -0.000208368 -3.95485e-20 0.000241161 -1.07002e-19 0.000249773 0.000183347 1.82222e-19 -8.01605e-05 -7.1205e-20 -3.06683e-05 -2.37339e-20 0.000182072 1.60669e-19 -4.9833e-05 1.32104e-19 0.000167163 -9.19246e-20 
1833.65 0 -1.2172e-19 0.00166757 -1.38787e-19 0.000111759 0.00335414 8.00441e-19 0.000133963 1.57042e-19 -0.000437495 -8.73764e-20 -2.46179e-05 -2.46068e-19 -2.0902e-19 0.000151053 -1.54621e-20 -0.00019214 -8.81399e-21 0.000200749 -9.92347e-20 0.000259245 0.000186887 1.75972e-19 -8.18672e-05 -7.86951e-20 -4.3133e-05 -3.00979e-20 0.000172557 1.78997e-19 -5.63644e-05 1.24135e-19 0.000171843 -7.01047e-20 
1834 0 -1.32777e-19 0.00159038 -1.34766e-19 9.77328e-05 0.00337201 8.18931e-19 0.000130292 1.75775e-19 -0.000412062 -8.61376e-20 -1.6191e-05 -2.52554e-19 -2.35227e-19 0.000158613 -2.62777e-20 -0.000178951 3.31405e-20 0.00016136 -9.56131e-20 0.000269727 0.000185485 1.54739e-19 -8.82729e-05 -9.04671e-20 -6.02071e-05 -3.4029e-20 0.00016282 1.96463e-19 -6.22616e-05 1.22846e-19 0.000172849 -6.19996e-20 
1834.35 0 -1.32298e-19 0.00151244 -1.27533e-19 8.74032e-05 0.00339373 8.48783e-19 0.000124569 1.81604e-19 -0.000395845 -8.46784e-20 -8.99539e-06 -2.61382e-19 -2.63082e-19 0.00016692 -3.3201e-20 -0.000172862 6.71563e-20 0.000124943 -7.67684e-20 0.00028235 0.000176993 1.21158e-19 -9.47776e-05 -9.1563e-20 -8.06914e-05 -2.18267e-20 0.000153975 2.06612e-19 -6.54366e-05 1.32726e-19 0.000172484 -6.02837e-20 
1834.7 0 -1.39356e-19 0.00143493 -1.1937e-19 8.17339e-05 0.00341526 8.5791e-19 0.000116479 1.84918e-19 -0.000389263 -8.59939e-20 -5.14776e-06 -2.6664e-19 -2.80775e-19 0.000177396 -5.36181e-20 -0.0001742 9.23497e-20 9.16684e-05 -6.98067e-20 0.000299766 0.00016393 8.92452e-20 -9.78583e-05 -8.83623e-20 -0.000100588 -2.23937e-20 0.000142237 2.15269e-19 -6.63035e-05 1.43401e-19 0.000170919 -4.84906e-20 
1835.05 0 -1.30759e-19 0.00135711 -1.21142e-19 7.84607e-05 0.00343594 8.5804e-19 0.000106968 1.87817e-19 -0.000386983 -6.44383e-20 -6.5446e-06 -2.77678e-19 -2.89899e-19 0.000191896 -7.05357e-20 -0.000180364 1.19323e-19 6.0309e-05 -7.02213e-20 0.000322847 0.000148459 6.91563e-20 -9.63296e-05 -8.08228e-20 -0.000118077 -3.44071e-20 0.000124928 2.19124e-19 -6.56244e-05 1.48491e-19 0.000169723 -6.42982e-20 
1835.4 0 -1.1723e-19 0.00127931 -1.17159e-19 7.48405e-05 0.00345516 8.63325e-19 9.66947e-05 1.80627e-19 -0.000384119 -4.38601e-20 -1.22991e-05 -2.94226e-19 -3.00913e-19 0.000208707 -9.37038e-20 -0.000186512 1.43443e-19 2.70312e-05 -8.64424e-20 0.000348392 0.000130611 4.35737e-20 -9.14765e-05 -6.26033e-20 -0.000131318 -3.84709e-20 0.000105226 2.24505e-19 -6.42926e-05 1.54038e-19 0.000170706 -7.96188e-20 
1835.75 0 -1.04818e-19 0.00120137 -1.06236e-19 6.92429e-05 0.0034709 8.5853e-19 8.53962e-05 1.62019e-19 -0.000376727 -2.61809e-20 -1.91562e-05 -3.04883e-19 -3.00389e-19 0.000219557 -1.11562e-19 -0.000185294 1.55615e-19 -8.9493e-06 -1.08877e-19 0.000369327 0.000112004 1.63053e-20 -8.56752e-05 -5.5172e-20 -0.000139136 -5.53303e-20 8.66254e-05 2.40897e-19 -6.30192e-05 1.70492e-19 0.000173259 -1.02432e-19 
1836.1 0 -8.86901e-20 0.00112101 -9.76749e-20 6.0193e-05 0.00348511 8.55734e-19 7.10008e-05 1.49571e-19 -0.000362606 -1.9672e-20 -2.15168e-05 -2.97037e-19 -2.82159e-19 0.000219041 -1.13845e-19 -0.000174804 1.73492e-19 -4.28254e-05 -1.18084e-19 0.000379443 9.4171e-05 -1.35358e-21 -7.90945e-05 -4.97311e-20 -0.000143858 -6.70772e-20 6.99277e-05 2.544e-19 -6.21664e-05 1.79543e-19 0.000173454 -9.62409e-20 
1836.45 0 -7.79028e-20 0.00103726 -8.22758e-20 4.85565e-05 0.00349823 8.31823e-19 5.35026e-05 1.52285e-19 -0.00034369 -1.12928e-20 -1.64786e-05 -2.91228e-19 -2.66595e-19 0.000211839 -1.18753e-19 -0.000159044 1.66441e-19 -7.18892e-05 -1.25283e-19 0.000377493 7.64847e-05 -6.09199e-21 -7.15808e-05 -3.82041e-20 -0.000148994 -1.00157e-19 5.436e-05 2.52235e-19 -6.21737e-05 1.80668e-19 0.000167941 -6.70772e-20 
1836.8 0 -5.89432e-20 0.000952288 -6.91136e-20 3.89909e-05 0.00350843 7.97233e-19 3.53492e-05 1.4935e-19 -0.000322026 -6.93116e-21 -6.87554e-06 -2.71135e-19 -2.51497e-19 0.000201925 -1.35782e-19 -0.000141752 1.76861e-19 -9.50389e-05 -1.37741e-19 0.000367079 6.0499e-05 -5.15218e-21 -6.18101e-05 -4.17612e-20 -0.000155417 -1.21355e-19 4.05632e-05 2.49378e-19 -6.11569e-05 1.80307e-19 0.000160013 -4.0959e-20 
1837.15 0 -3.54597e-20 0.000867974 -6.21955e-20 3.374e-05 0.00351641 7.67865e-19 1.65822e-05 1.35421e-19 -0.000297328 -9.98283e-21 3.95175e-06 -2.38257e-19 -2.54792e-19 0.000190014 -1.42919e-19 -0.000124663 1.96028e-19 -0.000110828 -1.48679e-19 0.000349297 4.97355e-05 -6.09481e-21 -4.74892e-05 -2.5915e-20 -0.000159466 -1.33835e-19 3.14222e-05 2.5188e-19 -5.87078e-05 1.79985e-19 0.000153519 -4.45897e-20 
1837.5 0 -3.27197e-21 0.000784011 -6.99282e-20 3.19803e-05 0.00352332 7.4002e-19 -2.97758e-06 1.20248e-19 -0.000271918 -3.9962e-20 1.76542e-05 -2.07705e-19 -2.61371e-19 0.000178765 -1.32944e-19 -0.000109624 2.09552e-19 -0.000119608 -1.55849e-19 0.000323833 4.51665e-05 -4.81662e-21 -2.94762e-05 -8.05947e-21 -0.000157042 -1.25932e-19 2.73198e-05 2.18792e-19 -5.53498e-05 1.74077e-19 0.000146984 -4.56534e-20 
1837.85 0 3.24574e-20 0.000698064 -7.28876e-20 3.18828e-05 0.00352966 7.20295e-19 -2.01405e-05 1.07748e-19 -0.000247875 -6.51241e-20 3.89872e-05 -1.65392e-19 -2.66022e-19 0.000170989 -1.09707e-19 -9.86003e-05 2.07655e-19 -0.000122597 -1.57475e-19 0.000295262 4.52262e-05 2.25751e-21 -1.01516e-05 4.55255e-21 -0.000146876 -1.30391e-19 2.79003e-05 1.83819e-19 -5.23193e-05 1.5708e-19 0.000138818 -5.07142e-20 
1838.2 0 7.62069e-20 0.000611408 -8.79915e-20 3.11029e-05 0.00353594 7.15712e-19 -2.99099e-05 1.05417e-19 -0.000225912 -6.8323e-20 6.634e-05 -1.19683e-19 -2.83152e-19 0.000167478 -7.63125e-20 -9.19547e-05 1.93419e-19 -0.00012269 -1.51455e-19 0.000267504 4.84227e-05 2.3765e-20 7.78825e-06 1.34242e-20 -0.000130358 -1.29541e-19 3.21092e-05 1.68823e-19 -5.115e-05 1.40958e-19 0.000131528 -6.05418e-20 
1838.55 0 1.04111e-19 0.000525099 -1.11579e-19 2.96752e-05 0.00354048 7.04136e-19 -3.14647e-05 8.41568e-20 -0.000207741 -6.76034e-20 9.30626e-05 -8.14342e-20 -2.69477e-19 0.000168157 -5.31234e-20 -9.09688e-05 1.93266e-19 -0.000122401 -1.35736e-19 0.000241501 5.21353e-05 4.03498e-20 2.13395e-05 6.48314e-21 -0.000112309 -1.22091e-19 3.65913e-05 1.78139e-19 -5.03489e-05 1.08056e-19 0.000126868 -6.47155e-20 
1838.9 0 1.11465e-19 0.000436713 -1.28842e-19 3.04381e-05 0.00354195 6.76411e-19 -2.86711e-05 7.20984e-20 -0.000195741 -5.34823e-20 0.000116778 -5.02956e-20 -2.4199e-19 0.000172334 -4.64173e-20 -9.85916e-05 1.83832e-19 -0.000123432 -1.20542e-19 0.000217365 5.21506e-05 5.83184e-20 3.01357e-05 -1.30157e-21 -9.63165e-05 -1.14978e-19 4.01113e-05 1.72654e-19 -4.80749e-05 9.14595e-20 0.000123894 -6.1504e-20 
1839.25 0 1.17257e-19 0.000345638 -1.43202e-19 3.5203e-05 0.00353944 6.6101e-19 -2.5481e-05 5.55789e-20 -0.000190713 -3.69902e-20 0.000135919 -2.93623e-20 -2.27258e-19 0.000177594 -4.1228e-20 -0.000112961 1.72737e-19 -0.000126095 -1.109e-19 0.000194911 4.68524e-05 5.69033e-20 3.33868e-05 -9.45525e-21 -8.15673e-05 -9.97616e-20 4.31284e-05 1.73371e-19 -4.50099e-05 7.8884e-20 0.000121156 -4.12489e-20 
1839.6 0 1.22624e-19 0.000254452 -1.35175e-19 4.18007e-05 0.00353276 6.46593e-19 -2.42835e-05 5.25325e-20 -0.000194048 -1.74627e-20 0.000148569 -3.52544e-20 -2.1064e-19 0.000180887 -3.68478e-20 -0.000126411 1.56937e-19 -0.000129267 -1.0055e-19 0.000175365 3.89051e-05 5.91561e-20 2.80514e-05 -1.46115e-20 -6.73926e-05 -8.44537e-20 4.62543e-05 1.83303e-19 -4.43638e-05 7.13249e-20 0.000120843 -1.27783e-20 
1839.95 0 1.31828e-19 0.000164728 -1.36871e-19 4.46034e-05 0.00352234 6.32171e-19 -2.53045e-05 5.89226e-20 -0.0002092 -7.15345e-22 0.000156021 -3.31658e-20 -1.99468e-19 0.000181704 -2.1334e-20 -0.000137008 1.45909e-19 -0.000131832 -9.11446e-20 0.00015908 3.13996e-05 7.83078e-20 1.50343e-05 -1.93814e-20 -5.48286e-05 -9.41869e-20 4.8405e-05 1.88182e-19 -4.83567e-05 6.99002e-20 0.000125784 -2.03112e-21 
1840.3 0 1.30915e-19 7.71096e-05 -1.55238e-19 4.05151e-05 0.0035066 6.33123e-19 -2.80844e-05 5.52816e-20 -0.000236791 2.50333e-21 0.000158735 -1.40267e-20 -1.86124e-19 0.000183457 -3.28742e-20 -0.000146252 1.41128e-19 -0.00013288 -8.74939e-20 0.000146489 2.51484e-05 8.79058e-20 3.16892e-07 -3.31027e-20 -4.36576e-05 -9.67962e-20 4.85276e-05 2.06042e-19 -5.54217e-05 6.215e-20 0.000133719 1.55674e-20 
1840.65 0 1.32221e-19 -9.88264e-06 -1.72412e-19 3.17399e-05 0.00348293 6.32026e-19 -3.29614e-05 1.56444e-20 -0.000272224 -5.24069e-21 0.00015817 -1.23009e-21 -1.90101e-19 0.000187334 -3.65765e-20 -0.000153498 1.26883e-19 -0.000131975 -7.17087e-20 0.000138093 1.75537e-05 8.32824e-20 -1.25148e-05 -3.682e-20 -3.35661e-05 -1.04613e-19 4.64125e-05 2.22467e-19 -6.28749e-05 4.01153e-20 0.000141452 1.44443e-20 
1841 0 1.43123e-19 -9.90366e-05 -1.74767e-19 2.17894e-05 0.00345348 6.37633e-19 -4.02858e-05 -3.15432e-20 -0.000307161 -3.27988e-20 0.000159647 2.53517e-21 -1.93408e-19 0.000192528 -3.68131e-20 -0.000159378 1.20187e-19 -0.000128684 -6.0007e-20 0.000133712 8.09897e-06 6.01756e-20 -2.35327e-05 -2.42405e-20 -2.42784e-05 -1.21623e-19 4.18389e-05 2.30605e-19 -6.7773e-05 3.02923e-20 0.000147024 9.96003e-21 
1841.35 0 1.50914e-19 -0.000189631 -1.80548e-19 1.29414e-05 0.00342298 6.46505e-19 -4.96596e-05 -7.20796e-20 -0.000336189 -3.70743e-20 0.000164824 1.82245e-20 -1.99685e-19 0.0001987 -4.44693e-20 -0.000166514 1.15337e-19 -0.000123256 -2.75119e-20 0.000132378 -1.57004e-06 4.34007e-20 -3.22397e-05 -1.05545e-20 -1.67166e-05 -1.28128e-19 3.77804e-05 2.40469e-19 -6.8178e-05 2.39937e-20 0.000151134 -4.52047e-21 
1841.7 0 1.72163e-19 -0.000278074 -1.75088e-19 4.82289e-06 0.00339464 6.54574e-19 -5.7853e-05 -7.98236e-20 -0.000357738 -3.27839e-20 0.000171587 3.5216e-20 -2.04369e-19 0.000201843 -5.10751e-20 -0.00017757 1.0127e-19 -0.000117001 1.04003e-20 0.000131361 -1.31308e-05 2.15454e-20 -3.71077e-05 3.91218e-21 -1.24504e-05 -1.44315e-19 3.71551e-05 2.44304e-19 -6.54658e-05 2.40515e-20 0.000155662 -1.21085e-20 
1842.05 0 1.91914e-19 -0.000360815 -1.49833e-19 -4.68542e-06 0.00336712 6.59826e-19 -6.25205e-05 -9.50363e-20 -0.000370583 -4.60958e-20 0.000178399 4.94029e-20 -2.09256e-19 0.000197894 -6.44507e-20 -0.000194081 1.02721e-19 -0.00011137 4.34669e-20 0.000129138 -2.85455e-05 8.49208e-21 -3.83549e-05 2.67554e-21 -1.09365e-05 -1.46374e-19 3.84874e-05 2.48675e-19 -6.26998e-05 1.10143e-20 0.00016136 -1.48083e-20 
1842.4 0 2.21802e-19 -0.000437803 -1.09781e-19 -1.44337e-05 0.00333646 6.68803e-19 -6.45613e-05 -9.33332e-20 -0.000373881 -4.39813e-20 0.000184677 6.09481e-20 -2.27419e-19 0.000192358 -6.21373e-20 -0.000216074 1.14145e-19 -0.000108891 5.59957e-20 0.000127233 -4.62427e-05 1.24185e-20 -3.82256e-05 7.1268e-21 -1.07426e-05 -1.41007e-19 4.06638e-05 2.33708e-19 -6.11854e-05 1.72793e-22 0.000168123 -1.54189e-20 
1842.75 0 2.52026e-19 -0.000510832 -6.86697e-20 -2.21254e-05 0.00330087 6.83223e-19 -6.88365e-05 -9.98149e-20 -0.000368131 -4.25822e-20 0.000188182 7.92344e-20 -2.54571e-19 0.000195047 -6.10623e-20 -0.000238276 1.34171e-19 -0.000110285 8.1263e-20 0.000126746 -6.30538e-05 4.86349e-21 -3.97342e-05 -1.42e-21 -1.30711e-05 -1.33429e-19 4.24249e-05 2.14468e-19 -5.89405e-05 -5.33229e-21 0.000175543 -1.33479e-20 
1843.1 0 2.66337e-19 -0.000580645 -5.03993e-20 -2.86328e-05 0.00326084 6.85137e-19 -7.73952e-05 -1.00917e-19 -0.000357199 -4.14881e-20 0.000185295 8.50993e-20 -3.01388e-19 0.000206704 -5.18653e-20 -0.00025303 1.46457e-19 -0.000114569 1.00125e-19 0.000126667 -7.71729e-05 4.74688e-21 -4.50228e-05 -6.70997e-21 -1.93053e-05 -1.29967e-19 4.21728e-05 1.81284e-19 -5.40153e-05 -3.51361e-21 0.000182876 -1.5593e-20 
1843.45 0 2.74928e-19 -0.000649443 -4.32882e-20 -3.57329e-05 0.00321744 6.96846e-19 -8.58221e-05 -9.5921e-20 -0.000348753 -5.25709e-20 0.000175238 8.94105e-20 -3.44352e-19 0.00022116 -3.062e-20 -0.000254438 1.4528e-19 -0.000120584 9.83918e-20 0.000124067 -8.90911e-05 4.21555e-21 -5.51971e-05 -2.40935e-20 -2.82974e-05 -1.39249e-19 4.09726e-05 1.53258e-19 -4.77497e-05 3.00427e-21 0.000187776 -2.53098e-20 
1843.8 0 2.77744e-19 -0.000719018 -4.57331e-20 -4.34499e-05 0.00317169 7.0841e-19 -9.20869e-05 -8.87415e-20 -0.000344064 -4.18791e-20 0.000161604 9.57525e-20 -3.86452e-19 0.000236362 -2.22856e-20 -0.000244218 1.4891e-19 -0.000127283 9.7776e-20 0.000117232 -9.99392e-05 -1.58924e-20 -6.85302e-05 -4.85699e-20 -3.64183e-05 -1.52879e-19 4.0441e-05 1.21549e-19 -4.32015e-05 6.44794e-21 0.000188169 -3.36748e-20 
1844.15 0 2.77215e-19 -0.000789094 -3.48452e-20 -4.96158e-05 0.00312607 7.25187e-19 -9.69957e-05 -8.3874e-20 -0.000337684 -1.96326e-20 0.000146786 1.12223e-19 -4.20085e-19 0.000253015 -1.89847e-20 -0.000228229 1.67526e-19 -0.000134156 1.12322e-19 0.000105545 -0.000109961 -2.60823e-20 -8.23948e-05 -4.42421e-20 -4.05165e-05 -1.52431e-19 4.01036e-05 9.72944e-20 -3.98965e-05 2.01187e-20 0.000185123 -3.24067e-20 
1844.5 0 2.85766e-19 -0.000860285 -2.87577e-20 -5.58067e-05 0.00308346 7.33782e-19 -9.9817e-05 -8.40786e-20 -0.000327991 -2.21532e-20 0.000133676 1.26675e-19 -4.56552e-19 0.000266385 -1.96664e-20 -0.000210104 1.75852e-19 -0.000140974 1.36741e-19 9.08065e-05 -0.000117917 -5.72922e-20 -9.62799e-05 -6.52829e-20 -4.24664e-05 -1.57263e-19 3.93495e-05 8.79186e-20 -3.56695e-05 3.44885e-20 0.000182225 -3.85161e-20 
1844.85 0 2.85284e-19 -0.000933097 -1.34675e-20 -6.65954e-05 0.00304577 7.38756e-19 -9.99679e-05 -6.36221e-20 -0.000318605 -2.51729e-20 0.000128466 1.34599e-19 -4.8713e-19 0.000271171 -1.81776e-20 -0.000189004 1.73811e-19 -0.000148078 1.47017e-19 7.60074e-05 -0.000124005 -6.77776e-20 -0.000107266 -5.77697e-20 -4.30432e-05 -1.47663e-19 3.93282e-05 7.76736e-20 -3.06774e-05 3.69765e-20 0.000179391 -5.09045e-20 
1845.2 0 3.01018e-19 -0.00100606 -1.09659e-21 -8.19813e-05 0.00301304 7.30773e-19 -9.82148e-05 -4.23141e-20 -0.000311536 -2.6685e-20 0.00013197 1.12384e-19 -5.00761e-19 0.000267736 -2.10108e-20 -0.000163923 1.68871e-19 -0.000154724 1.4015e-19 6.14704e-05 -0.000129369 -7.23349e-20 -0.000111909 -3.1095e-20 -4.17238e-05 -1.29726e-19 4.04358e-05 6.83711e-20 -2.49297e-05 2.66063e-20 0.000174407 -5.95294e-20 
1845.55 0 3.18091e-19 -0.00107778 1.87585e-21 -9.53712e-05 0.00298369 7.10153e-19 -9.56328e-05 -2.5027e-20 -0.000304686 -2.42114e-20 0.000139111 7.83223e-20 -5.22804e-19 0.000260533 -2.37551e-20 -0.000138684 1.62821e-19 -0.000158802 1.33362e-19 4.5744e-05 -0.000134012 -7.6655e-20 -0.000112216 -8.61621e-21 -4.20197e-05 -1.16079e-19 4.1861e-05 5.3358e-20 -1.71215e-05 1.76941e-20 0.000166446 -6.71656e-20 
1845.9 0 3.34023e-19 -0.00114861 -8.18128e-22 -0.000102097 0.00295466 6.87735e-19 -9.6101e-05 -1.18791e-20 -0.000293307 -2.49195e-20 0.000145057 2.82254e-20 -5.28621e-19 0.000254007 -3.06345e-20 -0.000117538 1.61339e-19 -0.000158581 1.19892e-19 3.02809e-05 -0.000138692 -7.50191e-20 -0.000109984 4.75794e-21 -4.61952e-05 -1.17907e-19 4.21197e-05 4.02298e-20 -8.19635e-06 1.51561e-20 0.000155696 -6.75133e-20 
1846.25 0 3.56143e-19 -0.0012187 -1.58936e-20 -0.000102623 0.00292188 6.65966e-19 -0.000101197 -2.00944e-20 -0.000273578 -4.65676e-20 0.000148871 -2.76683e-20 -5.22089e-19 0.000253113 -4.89632e-20 -0.000103515 1.48664e-19 -0.00015603 1.02224e-19 1.66047e-05 -0.000145398 -6.36419e-20 -0.000103429 2.68668e-20 -5.24904e-05 -1.29858e-19 4.07151e-05 2.21664e-20 8.19744e-07 1.52124e-21 0.000145512 -5.83187e-20 
1846.6 0 3.82426e-19 -0.00128924 -4.14948e-20 -0.000100822 0.00288621 6.39016e-19 -0.000109157 -1.30381e-20 -0.000245724 -6.48142e-20 0.000152633 -6.80747e-20 -5.07219e-19 0.000257248 -8.21246e-20 -9.83424e-05 1.33863e-19 -0.000153442 9.17568e-20 1.6755e-06 -0.000151783 -5.88393e-20 -9.23479e-05 4.94788e-20 -5.80948e-05 -1.44956e-19 3.78747e-05 1.1001e-20 1.24254e-05 -2.10455e-20 0.000141183 -4.30257e-20 
1846.95 0 4.13165e-19 -0.00135891 -4.40757e-20 -0.000101582 0.00285214 6.08558e-19 -0.000119118 -2.62321e-20 -0.000214614 -5.727e-20 0.000158744 -8.91082e-20 -4.69665e-19 0.000261026 -1.12762e-19 -9.87382e-05 1.39863e-19 -0.000151146 7.63634e-20 -1.49987e-05 -0.000155146 -3.48165e-20 -8.0246e-05 7.18103e-20 -6.27268e-05 -1.61458e-19 3.4045e-05 1.93244e-20 2.81637e-05 -3.38067e-20 0.000142928 -4.1732e-20 
1847.3 0 4.34514e-19 -0.0014259 -3.60038e-20 -0.000107507 0.00281863 5.88766e-19 -0.000129361 -3.23076e-20 -0.000186234 -4.94743e-20 0.000165881 -1.08934e-19 -4.51208e-19 0.000261485 -1.36968e-19 -9.7396e-05 1.49771e-19 -0.00014766 6.81463e-20 -2.92256e-05 -0.000156308 -1.96368e-20 -7.00517e-05 8.42241e-20 -6.78015e-05 -1.77465e-19 3.06653e-05 2.36768e-20 4.58634e-05 -3.88543e-20 0.00014709 -6.46453e-20 
1847.65 0 4.40105e-19 -0.00149118 -1.20615e-20 -0.00011736 0.0027825 5.60111e-19 -0.000137749 -5.44166e-20 -0.000163114 -3.65849e-20 0.000171552 -1.26764e-19 -4.51196e-19 0.000261372 -1.5531e-19 -8.89123e-05 1.43122e-19 -0.00014163 7.17167e-20 -3.78808e-05 -0.000156057 -7.63601e-21 -6.29893e-05 9.12806e-20 -7.42699e-05 -1.93002e-19 2.73577e-05 3.33712e-20 6.24036e-05 -3.20738e-20 0.000150277 -7.40801e-20 
1848 0 4.40793e-19 -0.00155605 1.21808e-20 -0.000129644 0.00274226 5.41069e-19 -0.000144974 -7.71911e-20 -0.000146472 -4.64162e-20 0.000178876 -1.09838e-19 -4.5232e-19 0.000263907 -1.50601e-19 -7.19981e-05 1.46719e-19 -0.000134501 6.63829e-20 -3.98274e-05 -0.000153313 -9.75357e-21 -6.04778e-05 1.11773e-19 -8.08291e-05 -2.04354e-19 2.17878e-05 3.43662e-20 7.68804e-05 -2.46685e-20 0.000151392 -7.67019e-20 
1848.35 0 4.3384e-19 -0.00162103 3.18488e-20 -0.000142101 0.00269981 5.35528e-19 -0.000151406 -1.10939e-19 -0.000137448 -4.56679e-20 0.00019091 -7.5875e-20 -4.57211e-19 0.000268656 -1.53587e-19 -4.95731e-05 1.41627e-19 -0.000126525 5.22202e-20 -3.78345e-05 -0.00014708 -2.04327e-20 -6.04187e-05 1.20432e-19 -8.70392e-05 -2.08365e-19 1.3455e-05 4.08706e-20 8.77025e-05 -3.44764e-21 0.00015029 -8.27655e-20 
1848.7 0 4.47454e-19 -0.00168442 4.44298e-20 -0.000153837 0.0026556 5.19212e-19 -0.000154562 -1.59772e-19 -0.000134685 -4.29694e-20 0.000206185 -4.62709e-20 -4.54616e-19 0.000272447 -1.45437e-19 -2.47072e-05 1.53507e-19 -0.000119502 3.57752e-20 -3.71623e-05 -0.000140165 -2.5159e-20 -5.83802e-05 1.419e-19 -9.55123e-05 -2.08675e-19 1.58231e-06 4.95811e-20 9.39571e-05 1.3598e-20 0.000147877 -1.03656e-19 
1849.05 0 4.68136e-19 -0.00174694 5.78162e-20 -0.000164338 0.00261083 5.19869e-19 -0.000152671 -2.01722e-19 -0.000135935 -1.69523e-20 0.000217553 -4.47561e-20 -4.48029e-19 0.000275973 -1.25842e-19 -2.48496e-06 1.6765e-19 -0.000115179 1.82205e-20 -3.73285e-05 -0.000135661 -1.09507e-20 -5.43739e-05 1.70098e-19 -0.000108158 -2.24728e-19 -1.42876e-05 5.04359e-20 9.76817e-05 5.83732e-20 0.00014452 -1.3311e-19 
1849.4 0 4.84317e-19 -0.0018084 6.68244e-20 -0.000172972 0.00256753 5.28758e-19 -0.000149442 -2.39156e-19 -0.00014062 1.36321e-20 0.000217094 -5.80963e-20 -4.4464e-19 0.000279324 -1.24324e-19 1.22778e-05 1.96469e-19 -0.000111364 -9.82924e-21 -3.63573e-05 -0.000132692 6.08227e-21 -4.83377e-05 2.00195e-19 -0.000125562 -2.41202e-19 -3.09363e-05 5.3836e-20 9.95429e-05 8.18875e-20 0.00013867 -1.597e-19 
1849.75 0 4.95861e-19 -0.00186559 7.27806e-20 -0.000179726 0.00252231 5.19776e-19 -0.000151673 -2.77369e-19 -0.000148541 3.54848e-20 0.000202357 -7.67979e-20 -4.29142e-19 0.000281674 -1.16384e-19 2.253e-05 2.16305e-19 -0.000105579 -2.97522e-20 -3.28959e-05 -0.000129624 2.42864e-21 -4.04228e-05 2.14429e-19 -0.000147217 -2.64268e-19 -4.67993e-05 6.65129e-20 9.99511e-05 9.67758e-20 0.000130059 -1.82385e-19 
1850.1 0 5.00447e-19 -0.0019173 7.4709e-20 -0.000184177 0.00247219 5.20211e-19 -0.000157704 -3.03849e-19 -0.000157114 6.65095e-20 0.000173414 -8.84139e-20 -4.04734e-19 0.000284559 -1.14025e-19 3.14308e-05 2.21195e-19 -9.78489e-05 -3.72398e-20 -2.43747e-05 -0.000124511 -1.8148e-21 -3.32061e-05 2.43217e-19 -0.000169546 -2.95391e-19 -6.12096e-05 8.62884e-20 0.000101865 1.06408e-19 0.000120412 -2.14136e-19 
1850.45 0 5.01226e-19 -0.00196526 7.15824e-20 -0.000185362 0.00241875 5.3147e-19 -0.000160753 -3.18299e-19 -0.00016569 8.61759e-20 0.000130942 -1.10974e-19 -3.80447e-19 0.000290252 -1.18468e-19 3.55476e-05 2.15371e-19 -8.87755e-05 -6.77724e-20 -8.70877e-06 -0.000114714 1.06464e-21 -2.88155e-05 2.41895e-19 -0.000189064 -3.17406e-19 -7.47724e-05 1.09774e-19 0.000107797 1.45919e-19 0.000110833 -2.36205e-19 
1850.8 0 5.03677e-19 -0.00201267 4.90097e-20 -0.000183323 0.00236506 5.36426e-19 -0.000157929 -3.15622e-19 -0.000174911 8.99218e-20 8.01673e-05 -1.30195e-19 -3.45729e-19 0.000297312 -1.24234e-19 3.25038e-05 2.23553e-19 -7.80077e-05 -1.05268e-19 1.47987e-05 -0.000101571 1.80246e-20 -2.77982e-05 2.27422e-19 -0.000202749 -3.1461e-19 -8.96099e-05 1.17398e-19 0.000117325 1.92101e-19 0.000102686 -2.53153e-19 
1851.15 0 5.02757e-19 -0.00205942 4.13262e-20 -0.00017979 0.00231365 5.42634e-19 -0.000152344 -3.25616e-19 -0.000185761 9.11193e-20 2.77194e-05 -1.3197e-19 -3.21919e-19 0.000303769 -1.09904e-19 2.61926e-05 2.35275e-19 -6.41193e-05 -1.39625e-19 4.0467e-05 -8.86524e-05 4.66286e-20 -2.82729e-05 2.02299e-19 -0.000207649 -3.16152e-19 -0.000105933 1.19572e-19 0.000128582 2.187e-19 9.66729e-05 -2.67538e-19 
1851.5 0 5.16771e-19 -0.00210367 4.3978e-20 -0.000175357 0.00226394 5.51716e-19 -0.000147743 -3.18308e-19 -0.000197633 8.61578e-20 -1.92154e-05 -1.11014e-19 -2.88265e-19 0.000308297 -9.51822e-20 2.1321e-05 2.53933e-19 -4.73761e-05 -1.66535e-19 6.05536e-05 -7.7792e-05 6.04575e-20 -2.96506e-05 1.70724e-19 -0.00020451 -3.20235e-19 -0.00012261 1.12321e-19 0.000138927 2.47529e-19 9.38777e-05 -2.90128e-19 
1851.85 0 5.20019e-19 -0.00214403 2.7423e-20 -0.000171902 0.00221504 5.46312e-19 -0.000145032 -3.23738e-19 -0.000210207 8.60683e-20 -5.25993e-05 -9.70506e-20 -2.69449e-19 0.000309771 -7.23838e-20 1.8855e-05 2.71273e-19 -3.07656e-05 -1.75563e-19 7.33571e-05 -6.81167e-05 5.91797e-20 -3.22616e-05 1.52622e-19 -0.000196414 -3.08323e-19 -0.000139759 1.11144e-19 0.000147045 2.76471e-19 9.51777e-05 -2.93892e-19 
1852.2 0 5.3344e-19 -0.00217943 8.58452e-21 -0.000171067 0.00216217 5.18e-19 -0.000143485 -3.3153e-19 -0.000224493 9.07307e-20 -7.08322e-05 -8.95568e-20 -2.5351e-19 0.000311824 -5.07248e-20 2.06559e-05 2.80199e-19 -1.5959e-05 -1.87065e-19 8.21472e-05 -5.94903e-05 6.11416e-20 -3.41149e-05 1.31217e-19 -0.000186661 -3.04166e-19 -0.000156626 1.24609e-19 0.000153696 2.92719e-19 9.86968e-05 -2.92847e-19 
1852.55 0 5.22584e-19 -0.00221185 -8.69382e-21 -0.000172283 0.0020992 4.97966e-19 -0.000142345 -3.40485e-19 -0.000238621 1.02921e-19 -7.87568e-05 -9.74986e-20 -2.38884e-19 0.00031913 -5.36258e-20 3.29726e-05 2.82323e-19 -2.01809e-06 -1.87012e-19 8.66244e-05 -5.08519e-05 8.14239e-20 -3.22793e-05 1.29021e-19 -0.000177234 -3.13445e-19 -0.000171405 1.50508e-19 0.000161138 2.7822e-19 0.000102448 -2.77942e-19 
1852.9 0 4.96054e-19 -0.00224262 -4.34077e-20 -0.000175888 0.00202735 4.91671e-19 -0.00014147 -3.47701e-19 -0.000249825 1.05418e-19 -8.40816e-05 -1.11049e-19 -2.36462e-19 0.000332087 -6.22582e-20 5.64669e-05 2.75552e-19 1.09779e-05 -1.79268e-19 8.66108e-05 -4.03069e-05 9.64524e-20 -2.58631e-05 1.26452e-19 -0.000168196 -3.15733e-19 -0.000185721 1.82656e-19 0.000170811 2.53646e-19 0.000105591 -2.70895e-19 
1853.25 0 4.76634e-19 -0.0022715 -6.07757e-20 -0.00018121 0.00195004 4.8921e-19 -0.000139331 -3.22486e-19 -0.000256147 1.00879e-19 -9.14873e-05 -1.04795e-19 -2.41799e-19 0.000346889 -8.38313e-20 8.64461e-05 2.65147e-19 1.97266e-05 -1.66702e-19 8.6846e-05 -2.89534e-05 9.37467e-20 -1.67244e-05 1.40288e-19 -0.000158672 -3.26395e-19 -0.000199159 1.95931e-19 0.000179996 2.22079e-19 0.000104508 -2.38333e-19 
1853.6 0 4.67093e-19 -0.00229868 -9.28542e-20 -0.000186894 0.0018701 4.72535e-19 -0.000135973 -3.12297e-19 -0.000258294 8.74203e-20 -0.000100178 -1.11875e-19 -2.38187e-19 0.000356726 -9.41155e-20 0.000117731 2.52296e-19 1.97411e-05 -1.65257e-19 9.02941e-05 -1.76056e-05 7.80604e-20 -7.33063e-06 1.46563e-19 -0.000147099 -3.39041e-19 -0.000210726 2.06006e-19 0.000183787 1.92398e-19 9.89416e-05 -2.08898e-19 
1853.95 0 4.60621e-19 -0.0023237 -1.17916e-19 -0.000192567 0.00179064 4.53193e-19 -0.000136333 -3.08769e-19 -0.000259807 8.1215e-20 -0.000109244 -1.12399e-19 -2.37345e-19 0.000359097 -1.01098e-19 0.000144033 2.63965e-19 9.90489e-06 -1.84557e-19 9.62544e-05 -5.51411e-06 7.2155e-20 2.34799e-06 1.48163e-19 -0.000134116 -3.84331e-19 -0.000223192 2.10472e-19 0.000180354 1.70234e-19 9.18355e-05 -1.92864e-19 
1854.3 0 4.50506e-19 -0.00234568 -1.46185e-19 -0.00019642 0.00171222 4.37625e-19 -0.000145062 -2.94063e-19 -0.000260078 5.91885e-20 -0.000117104 -1.14158e-19 -2.41795e-19 0.000356346 -1.00224e-19 0.000163283 2.70057e-19 -6.99605e-06 -2.11068e-19 9.89569e-05 6.98428e-06 5.58164e-20 1.24362e-05 1.38076e-19 -0.000121348 -4.1927e-19 -0.000236496 2.14029e-19 0.000172228 1.55191e-19 8.31304e-05 -1.69342e-19 
1854.65 0 4.44364e-19 -0.00236551 -1.73803e-19 -0.000197501 0.00163183 4.46796e-19 -0.000158963 -2.66671e-19 -0.000254398 3.37904e-20 -0.000123023 -1.10037e-19 -2.72398e-19 0.000350953 -8.08167e-20 0.000177896 2.98246e-19 -2.7943e-05 -2.14298e-19 9.23796e-05 1.98502e-05 4.62059e-20 2.0405e-05 1.25107e-19 -0.000108803 -4.46907e-19 -0.00024674 2.31753e-19 0.000162733 1.31066e-19 7.21767e-05 -1.49615e-19 
1855 0 4.46387e-19 -0.00238436 -2.05991e-19 -0.000195341 0.00155003 4.3234e-19 -0.00017052 -2.31271e-19 -0.000243506 -1.02425e-21 -0.000127698 -1.13037e-19 -2.90586e-19 0.000344141 -3.79726e-20 0.000189376 3.3476e-19 -5.11812e-05 -2.10079e-19 7.51231e-05 3.36589e-05 4.50821e-20 2.40988e-05 1.18281e-19 -9.7043e-05 -4.57252e-19 -0.000252492 2.63318e-19 0.000155042 1.0458e-19 6.15458e-05 -1.30431e-19 
1855.35 0 4.55171e-19 -0.0024033 -2.31585e-19 -0.000191658 0.0014729 4.2006e-19 -0.000174768 -2.1761e-19 -0.000233564 -1.83149e-20 -0.000129655 -1.22838e-19 -3.0635e-19 0.000335445 -1.88339e-21 0.000197152 3.7026e-19 -7.40552e-05 -2.19515e-19 4.92209e-05 4.43896e-05 3.72744e-20 2.56798e-05 1.10129e-19 -8.68495e-05 -4.63053e-19 -0.000256161 2.84568e-19 0.000151996 7.29925e-20 5.27917e-05 -1.21289e-19 
1855.7 0 4.83155e-19 -0.00242234 -2.60297e-19 -0.000188995 0.00140495 4.17596e-19 -0.000170111 -1.95493e-19 -0.000226415 -3.23644e-20 -0.000126874 -1.28086e-19 -3.26699e-19 0.000327299 4.11426e-20 0.000201102 4.0203e-19 -9.55228e-05 -2.26212e-19 1.86894e-05 4.78209e-05 2.87383e-20 2.69544e-05 1.16858e-19 -7.88798e-05 -4.64867e-19 -0.000259143 3.04719e-19 0.000153041 4.59433e-20 4.57053e-05 -1.16055e-19 
1856.05 0 5.10041e-19 -0.00243809 -2.78465e-19 -0.000185767 0.00134269 4.13662e-19 -0.000159392 -1.822e-19 -0.000219498 -3.21523e-20 -0.000117785 -1.33853e-19 -3.27706e-19 0.000323343 7.30426e-20 0.000197617 4.20284e-19 -0.00011535 -2.31498e-19 -1.32396e-05 4.61712e-05 2.2194e-20 2.91121e-05 1.26484e-19 -7.4872e-05 -4.73728e-19 -0.000260473 3.02416e-19 0.000155789 2.22921e-20 4.02046e-05 -1.21521e-19 
1856.4 0 5.02003e-19 -0.0024491 -2.73612e-19 -0.000179214 0.0012768 3.96788e-19 -0.000146902 -1.77796e-19 -0.000212552 -2.24785e-20 -0.000103334 -1.34603e-19 -3.3133e-19 0.000321637 1.05226e-19 0.00018263 4.42025e-19 -0.000133186 -2.13489e-19 -4.52739e-05 4.25253e-05 1.17078e-20 3.38755e-05 1.41159e-19 -7.53377e-05 -4.67617e-19 -0.000259685 2.99243e-19 0.000157518 -7.38803e-21 3.58994e-05 -1.03568e-19 
1856.75 0 4.82832e-19 -0.00245864 -2.49688e-19 -0.000170178 0.00120544 3.82564e-19 -0.000134975 -1.78404e-19 -0.000204641 1.00748e-20 -8.69712e-05 -1.42847e-19 -3.14264e-19 0.000315781 1.38663e-19 0.000155526 4.57759e-19 -0.000148303 -1.84736e-19 -7.67246e-05 3.72429e-05 1.01771e-21 4.14839e-05 1.31509e-19 -7.87727e-05 -4.62312e-19 -0.000257145 2.90208e-19 0.000156871 -2.97602e-20 3.37407e-05 -8.56766e-20 
1857.1 0 4.66227e-19 -0.0024686 -2.40201e-19 -0.000159697 0.00113284 3.5551e-19 -0.000125252 -1.87324e-19 -0.000195239 3.45593e-20 -7.29701e-05 -1.57173e-19 -2.86973e-19 0.000304188 1.59159e-19 0.000118394 4.5147e-19 -0.000157908 -1.72704e-19 -0.000106735 2.9187e-05 -5.75811e-21 5.12272e-05 1.17427e-19 -8.44892e-05 -4.53855e-19 -0.000252077 2.90989e-19 0.000155529 -6.61024e-20 3.42283e-05 -5.43345e-20 
1857.45 0 4.47866e-19 -0.00247968 -2.3685e-19 -0.000147436 0.00106117 3.23824e-19 -0.000117105 -1.95153e-19 -0.000185667 3.57434e-20 -6.44741e-05 -1.63841e-19 -2.59922e-19 0.000291453 1.68823e-19 7.71968e-05 4.32503e-19 -0.000159065 -1.74676e-19 -0.0001319 1.79805e-05 -2.40578e-20 6.1304e-05 9.78781e-20 -9.26819e-05 -4.32966e-19 -0.000243036 2.78062e-19 0.000155072 -9.22538e-20 3.7077e-05 -4.04392e-20 
1857.8 0 4.16215e-19 -0.00249087 -2.45895e-19 -0.000133442 0.000990771 2.89649e-19 -0.00010879 -2.00538e-19 -0.000177094 3.1943e-20 -5.92259e-05 -1.47654e-19 -2.40082e-19 0.000279885 1.78238e-19 3.91042e-05 4.13098e-19 -0.000152768 -1.77846e-19 -0.00014604 4.59525e-06 -4.30575e-20 7.0416e-05 8.05989e-20 -0.000101447 -4.15259e-19 -0.000230394 2.5414e-19 0.000154821 -1.04998e-19 4.05073e-05 -3.17668e-20 
1858.15 0 3.98139e-19 -0.00250056 -2.51249e-19 -0.000121097 0.000921029 2.60583e-19 -0.000100082 -2.06063e-19 -0.000171783 4.37402e-20 -5.41596e-05 -1.20501e-19 -2.2427e-19 0.000269478 1.72629e-19 9.74461e-06 3.79815e-19 -0.0001421 -1.78163e-19 -0.000147074 -1.03786e-05 -6.45642e-20 7.75861e-05 4.05307e-20 -0.000108014 -4.14282e-19 -0.000217227 2.24973e-19 0.000154976 -1.05776e-19 4.28802e-05 -3.19282e-20 
1858.5 0 3.8796e-19 -0.0025091 -2.69502e-19 -0.000112917 0.000849866 2.3056e-19 -9.35229e-05 -2.00272e-19 -0.000170375 5.27129e-20 -4.92122e-05 -1.02937e-19 -1.95239e-19 0.000260733 1.61897e-19 -1.15947e-05 3.67454e-19 -0.00012959 -1.7094e-19 -0.00014028 -2.51744e-05 -8.71705e-20 8.09751e-05 2.45694e-20 -0.00011111 -4.38352e-19 -0.000207867 1.93565e-19 0.000157385 -1.06362e-19 4.56337e-05 -4.45453e-20 
1858.85 0 3.71965e-19 -0.00251792 -2.81406e-19 -0.0001081 0.00077542 1.98732e-19 -9.32604e-05 -2.04744e-19 -0.00017205 5.06007e-20 -4.28534e-05 -9.26331e-20 -1.67552e-19 0.000251577 1.29326e-19 -2.8398e-05 3.64219e-19 -0.000116025 -1.70837e-19 -0.000132305 -3.9864e-05 -9.24447e-20 7.97995e-05 6.39542e-21 -0.000110325 -4.55146e-19 -0.000202722 1.59739e-19 0.000162148 -8.65629e-20 4.75005e-05 -5.35261e-20 
1859.2 0 3.62934e-19 -0.00252383 -2.989e-19 -0.000106978 0.000697374 1.67295e-19 -9.92848e-05 -2.04754e-19 -0.000176044 5.19922e-20 -3.12096e-05 -7.08425e-20 -1.48187e-19 0.000240613 1.01047e-19 -4.01254e-05 3.58882e-19 -0.000100691 -1.70195e-19 -0.000127942 -5.76209e-05 -1.07433e-19 7.71049e-05 1.28146e-21 -0.000106581 -4.54039e-19 -0.000199476 1.22673e-19 0.000167017 -6.99903e-20 4.8056e-05 -5.85686e-20 
1859.55 0 3.54081e-19 -0.00252262 -3.06247e-19 -0.000109609 0.000616693 1.48764e-19 -0.00011022 -2.19884e-19 -0.000180788 2.55559e-20 -1.62221e-05 -7.26044e-20 -1.3687e-19 0.000232803 8.94127e-20 -4.55593e-05 3.54584e-19 -8.03897e-05 -1.66566e-19 -0.000127087 -7.80744e-05 -9.97867e-20 7.61265e-05 -3.7361e-21 -0.000103206 -4.38547e-19 -0.000199347 1.13399e-19 0.000172314 -5.86353e-20 4.90024e-05 -6.89474e-20 
1859.9 0 3.45665e-19 -0.00251588 -3.00036e-19 -0.000113447 0.000537287 1.26201e-19 -0.000124776 -2.31657e-19 -0.000184124 1.23468e-20 -2.18879e-06 -7.75564e-20 -1.32083e-19 0.00023158 8.63596e-20 -4.68062e-05 3.59822e-19 -5.37914e-05 -1.67719e-19 -0.000128913 -9.63403e-05 -8.74746e-20 7.87718e-05 -3.58505e-20 -0.00010317 -4.35671e-19 -0.000202489 1.17373e-19 0.000175651 -3.66391e-20 5.16203e-05 -6.7859e-20 
1860.25 0 3.65144e-19 -0.00250853 -2.92937e-19 -0.000115401 0.000463666 9.7128e-20 -0.000138665 -2.59015e-19 -0.000184187 -1.4406e-20 7.6436e-06 -8.73807e-20 -1.34224e-19 0.00023566 5.94977e-20 -4.9147e-05 3.42502e-19 -2.58758e-05 -1.71901e-19 -0.000136086 -0.000108447 -7.58834e-20 8.51906e-05 -6.60414e-20 -0.000106119 -4.20378e-19 -0.000206385 1.18415e-19 0.000176995 -1.29526e-20 5.73987e-05 -5.94021e-20 
1860.6 0 3.87568e-19 -0.00250376 -2.92958e-19 -0.000115822 0.000396055 8.21747e-20 -0.000148455 -2.79628e-19 -0.000178115 -5.62594e-20 9.56933e-06 -8.78835e-20 -1.30133e-19 0.000244813 3.79174e-20 -5.10849e-05 3.25068e-19 1.27721e-06 -1.84357e-19 -0.000147788 -0.000116228 -8.57507e-20 9.3164e-05 -8.18871e-20 -0.000112704 -4.17998e-19 -0.000209404 1.28199e-19 0.000179701 7.81044e-21 6.5253e-05 -5.10664e-20 
1860.95 0 4.13438e-19 -0.00250175 -2.71215e-19 -0.00011801 0.000332553 8.19785e-20 -0.000153582 -2.98761e-19 -0.000164549 -8.40902e-20 1.78876e-06 -8.70192e-20 -1.28895e-19 0.000257504 2.29286e-20 -4.73717e-05 3.11109e-19 2.49377e-05 -1.99849e-19 -0.00016162 -0.000123645 -9.24921e-20 0.000100785 -9.28512e-20 -0.000124288 -4.3207e-19 -0.000209852 1.27253e-19 0.000183735 2.77967e-20 7.2398e-05 -4.3674e-20 
1861.3 0 4.38243e-19 -0.00249802 -2.38936e-19 -0.000122937 0.000269124 8.70722e-20 -0.000154807 -3.05789e-19 -0.000143794 -8.02311e-20 -1.3405e-05 -8.76135e-20 -1.44022e-19 0.000270324 -1.7211e-20 -3.74073e-05 3.02942e-19 4.05998e-05 -2.06713e-19 -0.000175814 -0.000130077 -9.36559e-20 0.000106448 -8.06933e-20 -0.000139085 -4.52971e-19 -0.000208697 1.29244e-19 0.000187717 5.16724e-20 7.82693e-05 -4.35919e-20 
1861.65 0 4.49587e-19 -0.0024914 -2.19231e-19 -0.000128541 0.000201569 7.74319e-20 -0.000154013 -2.92263e-19 -0.000118662 -8.07667e-20 -3.29149e-05 -9.22463e-20 -1.63323e-19 0.000280274 -3.26664e-20 -2.57312e-05 2.90235e-19 4.86721e-05 -2.00363e-19 -0.000186735 -0.000134689 -9.62203e-20 0.000110074 -6.34349e-20 -0.000153664 -4.5709e-19 -0.000207506 1.3588e-19 0.000190284 6.75643e-20 8.44467e-05 -3.76369e-20 
1862 0 4.4944e-19 -0.00248325 -2.07067e-19 -0.000134716 0.000134142 4.76823e-20 -0.000153659 -2.81431e-19 -9.3201e-05 -7.95641e-20 -5.55499e-05 -1.04299e-19 -1.7118e-19 0.000288672 -4.1488e-20 -1.69483e-05 2.92883e-19 5.21439e-05 -1.92017e-19 -0.000190714 -0.00013896 -1.2699e-19 0.000112387 -5.27933e-20 -0.000165283 -4.53247e-19 -0.000206666 1.27657e-19 0.000192077 7.99374e-20 8.94966e-05 -2.54531e-20 
1862.35 0 4.46463e-19 -0.00247235 -1.90975e-19 -0.000140288 6.9806e-05 1.2053e-20 -0.000153484 -2.76192e-19 -6.7166e-05 -6.91453e-20 -8.10491e-05 -1.06465e-19 -1.72765e-19 0.000299734 -3.18226e-20 -9.41532e-06 3.15471e-19 5.1962e-05 -1.67435e-19 -0.000185506 -0.000141976 -1.51095e-19 0.000114534 -4.59016e-20 -0.000171217 -4.33301e-19 -0.000207262 1.22266e-19 0.000193358 9.04026e-20 9.22922e-05 -4.06845e-20 
1862.7 0 4.65481e-19 -0.00246153 -1.76364e-19 -0.000144872 8.9826e-06 -1.6008e-20 -0.000150367 -2.60889e-19 -3.84084e-05 -5.6037e-20 -0.000107462 -9.49989e-20 -1.75887e-19 0.000312893 -2.20468e-20 -1.80934e-06 3.33753e-19 4.66889e-05 -1.40853e-19 -0.000173131 -0.000143605 -1.57294e-19 0.000116561 -4.37834e-20 -0.000169207 -4.08843e-19 -0.000209823 1.07849e-19 0.000192876 9.26549e-20 9.21326e-05 -4.04657e-20 
1863.05 0 4.78703e-19 -0.00245299 -1.61533e-19 -0.000149505 -4.75122e-05 -1.76659e-20 -0.000143289 -2.39283e-19 -6.85646e-06 -4.50337e-20 -0.000128782 -8.01229e-20 -1.67552e-19 0.000324691 -1.1014e-20 7.46904e-06 3.30166e-19 3.71182e-05 -1.14213e-19 -0.000158682 -0.00014526 -1.56725e-19 0.000118659 -5.4468e-20 -0.000159663 -3.92717e-19 -0.000213585 9.43073e-20 0.000192492 8.46555e-20 8.66512e-05 -4.74006e-20 
1863.4 0 4.78972e-19 -0.00244563 -1.60295e-19 -0.000153806 -0.00010392 -1.07962e-20 -0.000136395 -2.24001e-19 2.40685e-05 -3.90228e-20 -0.000141737 -6.10889e-20 -1.5771e-19 0.000333 8.56045e-21 2.02595e-05 3.26736e-19 2.72321e-05 -8.81241e-20 -0.000145077 -0.000146139 -1.67466e-19 0.000120502 -5.89315e-20 -0.00014647 -3.75587e-19 -0.000217743 6.86196e-20 0.000194223 7.34219e-20 7.76246e-05 -4.11113e-20 
1863.75 0 4.75176e-19 -0.00243915 -1.6542e-19 -0.000155679 -0.000162384 -8.25634e-21 -0.000133066 -1.947e-19 4.88496e-05 -4.263e-20 -0.00015029 -7.01406e-20 -1.35557e-19 0.000338386 1.49845e-20 3.36992e-05 3.44574e-19 1.80037e-05 -6.66441e-20 -0.0001328 -0.000145388 -1.7866e-19 0.000118772 -5.88572e-20 -0.000134504 -3.49952e-19 -0.000222689 3.45561e-20 0.000196272 6.5579e-20 6.64055e-05 -4.11612e-20 
1864.1 0 4.64548e-19 -0.002434 -1.76612e-19 -0.000154535 -0.000218581 -1.31205e-20 -0.000131306 -1.81266e-19 6.36033e-05 -3.78099e-20 -0.000160056 -6.69449e-20 -1.18252e-19 0.000338087 1.41485e-20 4.41592e-05 3.51393e-19 3.6603e-06 -6.70692e-20 -0.000122045 -0.000141565 -1.73561e-19 0.000112294 -5.72444e-20 -0.000126235 -3.29603e-19 -0.000228514 5.51151e-21 0.000197076 4.90255e-20 5.20493e-05 -2.39736e-20 
1864.45 0 4.73456e-19 -0.00243033 -1.75609e-19 -0.000150874 -0.000270508 -2.12294e-20 -0.000126149 -1.73489e-19 6.75289e-05 -1.64929e-20 -0.000170066 -7.71791e-20 -1.15327e-19 0.000329277 2.69546e-20 4.95744e-05 3.5907e-19 -1.81443e-05 -6.89636e-20 -0.000115099 -0.000133056 -1.73961e-19 0.000105695 -5.6158e-20 -0.000120047 -3.06527e-19 -0.00023479 -3.28104e-20 0.000198499 2.48517e-20 3.55957e-05 -1.06146e-20 
1864.8 0 4.91975e-19 -0.00242591 -1.74844e-19 -0.000144888 -0.000320243 -1.88956e-20 -0.000116297 -1.5334e-19 6.34849e-05 -9.58265e-21 -0.00017745 -8.99688e-20 -1.13394e-19 0.000312648 6.13424e-20 5.26075e-05 3.77456e-19 -4.44892e-05 -7.84811e-20 -0.00011435 -0.0001217 -1.86283e-19 0.000102002 -5.51435e-20 -0.00011326 -2.83098e-19 -0.000239654 -5.61113e-20 0.000200901 1.08007e-20 2.01489e-05 1.19903e-20 
1865.15 0 5.18749e-19 -0.00241689 -1.90682e-19 -0.000138408 -0.000371167 -1.38344e-20 -0.000104111 -1.36065e-19 5.55649e-05 -2.5087e-20 -0.000182591 -9.25728e-20 -1.09311e-19 0.000291333 9.55578e-20 5.5327e-05 3.79537e-19 -7.35305e-05 -7.87061e-20 -0.000117783 -0.000110467 -1.8976e-19 9.95952e-05 -4.00754e-20 -0.000105678 -2.83337e-19 -0.00024194 -8.06918e-20 0.000203527 -1.32807e-20 7.58984e-06 4.53983e-20 
1865.5 0 5.40633e-19 -0.00240385 -1.96643e-19 -0.000131369 -0.000423389 -1.50722e-20 -9.1584e-05 -1.25824e-19 4.77915e-05 -3.53486e-20 -0.000188336 -9.96825e-20 -9.58692e-20 0.000268242 1.2091e-19 5.51463e-05 3.7163e-19 -0.000105108 -6.1236e-20 -0.000122443 -0.000101161 -2.02448e-19 9.73392e-05 -2.89868e-20 -9.76026e-05 -2.96154e-19 -0.000243116 -9.24644e-20 0.000204569 -2.2112e-20 -3.72112e-06 8.27188e-20 
1865.85 0 5.81409e-19 -0.00238947 -1.96899e-19 -0.000122574 -0.00047476 -2.94266e-20 -7.76433e-05 -1.10865e-19 4.40697e-05 -4.45259e-20 -0.000195139 -1.17103e-19 -8.1406e-20 0.000245069 1.35486e-19 5.19725e-05 3.74049e-19 -0.000137325 -4.81502e-20 -0.000129158 -9.44869e-05 -2.03246e-19 9.55919e-05 -4.13513e-20 -8.81194e-05 -2.94646e-19 -0.000244656 -1.05808e-19 0.000203056 -4.12572e-20 -1.43009e-05 1.1857e-19 
1866.2 0 6.20439e-19 -0.00237322 -1.99979e-19 -0.000111432 -0.00052527 -3.1358e-20 -6.33123e-05 -8.752e-20 4.5117e-05 -2.28407e-20 -0.000199174 -1.30299e-19 -6.15134e-20 0.000223941 1.54794e-19 4.78473e-05 3.8215e-19 -0.00016498 -2.31442e-20 -0.000138746 -9.02734e-05 -2.14283e-19 9.3154e-05 -4.49532e-20 -7.66359e-05 -2.8118e-19 -0.00024585 -1.03532e-19 0.000201354 -5.25421e-20 -2.39701e-05 1.57281e-19 
1866.55 0 6.51991e-19 -0.00235214 -2.0821e-19 -9.82361e-05 -0.000577107 -2.80967e-20 -5.12232e-05 -6.71232e-20 4.87662e-05 4.75064e-21 -0.000195859 -1.22395e-19 -4.27855e-20 0.000203929 1.6881e-19 4.23521e-05 3.86699e-19 -0.000183347 1.78305e-21 -0.000149799 -8.93202e-05 -2.28514e-19 8.79928e-05 -6.3238e-20 -6.34059e-05 -2.61481e-19 -0.000245639 -9.99814e-20 0.000202321 -6.85214e-20 -3.37885e-05 1.83556e-19 
1866.9 0 6.75847e-19 -0.00232632 -2.1742e-19 -8.41756e-05 -0.000629149 -3.64058e-20 -4.07463e-05 -3.11846e-20 5.09467e-05 2.12907e-20 -0.000182724 -1.11859e-19 -3.36156e-20 0.000184369 1.726e-19 3.47905e-05 3.65393e-19 -0.000190433 2.97768e-20 -0.000159744 -9.0417e-05 -2.45243e-19 7.93918e-05 -8.34397e-20 -4.85302e-05 -2.31025e-19 -0.000244801 -8.84822e-20 0.000204726 -9.09347e-20 -4.4864e-05 1.88661e-19 
1867.25 0 6.86526e-19 -0.00229797 -2.07617e-19 -6.76636e-05 -0.000677466 -2.17546e-20 -3.11275e-05 -1.80541e-20 4.90517e-05 2.77969e-20 -0.000160294 -1.13042e-19 -3.24082e-20 0.000167377 1.70134e-19 2.65838e-05 3.41048e-19 -0.000188788 4.41198e-20 -0.000166441 -9.23715e-05 -2.58571e-19 6.59476e-05 -1.07026e-19 -3.15307e-05 -2.03512e-19 -0.000243544 -7.87607e-20 0.00020571 -1.11293e-19 -5.73425e-05 2.00305e-19 
1867.6 0 6.93018e-19 -0.00226822 -1.93081e-19 -4.7938e-05 -0.00072138 -6.71079e-21 -2.30727e-05 -6.24021e-21 4.23712e-05 3.36634e-20 -0.000132347 -1.18231e-19 -3.56709e-20 0.000153703 1.74988e-19 1.8996e-05 3.13184e-19 -0.000181316 4.2138e-20 -0.000171712 -9.64764e-05 -2.74894e-19 4.75756e-05 -1.09548e-19 -1.47098e-05 -1.81493e-19 -0.000240588 -5.68001e-20 0.000206063 -1.26646e-19 -6.99051e-05 2.14294e-19 
1867.95 0 7.09001e-19 -0.00223658 -1.98042e-19 -2.75475e-05 -0.000761082 -7.52951e-22 -1.78216e-05 6.23232e-21 3.09038e-05 5.93075e-20 -0.000101757 -1.29658e-19 -4.14616e-20 0.000143253 1.73623e-19 1.19052e-05 3.09233e-19 -0.000168084 4.17584e-20 -0.000178464 -0.000104826 -2.8079e-19 2.69455e-05 -9.5682e-20 -2.86043e-06 -1.58064e-19 -0.000234884 -4.77974e-20 0.000207237 -1.52559e-19 -7.94033e-05 2.09366e-19 
1868.3 0 7.25041e-19 -0.00220223 -1.9217e-19 -8.50021e-06 -0.000795354 -1.48255e-21 -1.92474e-05 2.88286e-20 1.88798e-05 7.93879e-20 -7.29964e-05 -1.48039e-19 -4.12103e-20 0.00013387 1.79777e-19 3.96504e-06 3.14119e-19 -0.000149147 4.97791e-20 -0.000185536 -0.000116126 -2.82856e-19 8.65451e-06 -7.20835e-20 9.11914e-07 -1.55135e-19 -0.000227132 -5.56077e-20 0.000208976 -1.56096e-19 -8.42068e-05 1.94585e-19 
1868.65 0 7.41224e-19 -0.00216661 -1.87279e-19 8.55219e-06 -0.000825826 -2.74192e-21 -3.08877e-05 6.21282e-20 1.15962e-05 9.49439e-20 -4.9829e-05 -1.64287e-19 -4.88167e-20 0.000124195 1.79675e-19 -4.52898e-06 3.03462e-19 -0.000127618 5.87451e-20 -0.000186665 -0.000125908 -2.877e-19 -3.2047e-06 -5.84781e-20 -1.14631e-06 -1.29752e-19 -0.000218419 -5.24588e-20 0.000210585 -1.46787e-19 -8.51763e-05 1.68353e-19 
1869 0 7.46589e-19 -0.0021332 -1.75734e-19 2.35566e-05 -0.000849882 -8.55343e-21 -4.97743e-05 8.66183e-20 1.02499e-05 9.00462e-20 -3.25475e-05 -1.95884e-19 -4.09293e-20 0.000116339 1.91548e-19 -1.22316e-05 2.63896e-19 -0.000104884 5.09157e-20 -0.000177808 -0.000131091 -2.94268e-19 -9.35153e-06 -4.77523e-20 -5.73891e-06 -1.18715e-19 -0.000209264 -5.02796e-20 0.000211207 -1.38685e-19 -8.52463e-05 1.45284e-19 
1869.35 0 7.38431e-19 -0.00210233 -1.50738e-19 3.59631e-05 -0.000862883 8.57965e-21 -7.23828e-05 1.09321e-19 1.60927e-05 9.00889e-20 -1.94935e-05 -2.32117e-19 -2.93008e-20 0.000112176 2.11146e-19 -1.52516e-05 2.29837e-19 -7.97566e-05 5.45357e-20 -0.000164061 -0.000132423 -2.81708e-19 -1.31233e-05 -1.38857e-20 -1.36333e-05 -1.23735e-19 -0.000201222 -3.10185e-20 0.000212046 -1.44955e-19 -8.90642e-05 1.2549e-19 
1869.7 0 7.19612e-19 -0.00207114 -1.30495e-19 4.66922e-05 -0.000867423 1.9882e-20 -9.83355e-05 1.07598e-19 3.24223e-05 9.65411e-20 -8.2662e-06 -2.65436e-19 -1.38584e-20 0.000111179 2.53986e-19 -1.28628e-05 2.17836e-19 -5.47444e-05 6.69913e-20 -0.000152117 -0.000130692 -2.67994e-19 -1.72294e-05 1.42772e-20 -2.43967e-05 -1.27514e-19 -0.000195249 -1.03918e-20 0.000215828 -1.45247e-19 -9.56118e-05 1.17222e-19 
1870.05 0 6.96756e-19 -0.00203868 -1.16197e-19 5.83026e-05 -0.000868296 3.42912e-20 -0.000123951 6.88067e-20 5.84606e-05 1.0647e-19 1.94751e-06 -2.83389e-19 -8.13755e-21 0.000108996 2.76246e-19 -9.47899e-06 2.20505e-19 -3.28613e-05 7.58549e-20 -0.000142081 -0.000123769 -2.7432e-19 -2.41325e-05 3.63968e-20 -3.52415e-05 -1.18455e-19 -0.000189899 1.47336e-20 0.000222038 -1.48298e-19 -9.98719e-05 9.17657e-20 
1870.4 0 6.89271e-19 -0.00200545 -1.0928e-19 7.06734e-05 -0.000867821 2.97417e-20 -0.000143202 3.31392e-20 8.8047e-05 1.25975e-19 1.04571e-05 -2.85027e-19 -1.31843e-20 0.00010281 2.81463e-19 -5.36512e-06 2.27728e-19 -1.3622e-05 8.90107e-20 -0.000130286 -0.000110417 -2.7917e-19 -3.28908e-05 4.44324e-20 -4.42822e-05 -1.31971e-19 -0.000185497 2.21731e-20 0.000228043 -1.45352e-19 -0.000101513 8.07786e-20 
1870.75 0 6.94065e-19 -0.00197244 -9.50052e-20 8.20142e-05 -0.000867001 3.02781e-20 -0.000150674 1.96659e-20 0.000117522 1.30553e-19 1.49082e-05 -2.8004e-19 -5.43988e-21 9.52235e-05 2.66876e-19 -1.44587e-06 2.3555e-19 5.04101e-06 9.91359e-20 -0.00011257 -9.33018e-05 -2.64829e-19 -4.05908e-05 3.56658e-20 -5.15926e-05 -1.44649e-19 -0.00018169 3.18887e-20 0.000232439 -1.30339e-19 -0.00010263 6.82199e-20 
1871.1 0 7.06309e-19 -0.00194236 -7.68808e-20 9.21931e-05 -0.000866428 -4.98651e-21 -0.000145931 9.90709e-21 0.000144184 1.34659e-19 1.69106e-05 -2.74981e-19 7.91264e-24 8.82164e-05 2.49689e-19 -4.19386e-06 2.48371e-19 2.24418e-05 1.00089e-19 -8.92976e-05 -7.46356e-05 -2.5656e-19 -4.70636e-05 2.21516e-20 -5.68853e-05 -1.46827e-19 -0.000177801 5.8244e-20 0.000234318 -1.17828e-19 -0.000103118 6.71114e-20 
1871.45 0 7.15644e-19 -0.00191624 -5.31539e-20 0.00010178 -0.000865479 -3.79692e-20 -0.000135059 1.30527e-21 0.000166074 1.32388e-19 2.20362e-05 -2.74438e-19 8.97801e-21 7.93363e-05 2.37877e-19 -1.71975e-05 2.67341e-19 3.76292e-05 9.41765e-20 -6.59637e-05 -5.56665e-05 -2.62814e-19 -5.38644e-05 9.7576e-21 -5.8487e-05 -1.57644e-19 -0.000175384 8.6536e-20 0.000234064 -9.32136e-20 -0.000101446 6.35269e-20 
1871.8 0 7.16779e-19 -0.00188976 -4.88699e-20 0.000111642 -0.000864354 -6.8879e-20 -0.00012106 -8.1745e-21 0.000181676 1.49365e-19 3.12193e-05 -2.78281e-19 5.81356e-21 6.75641e-05 2.18188e-19 -3.49233e-05 2.98154e-19 5.23238e-05 4.42174e-20 -4.48756e-05 -3.85596e-05 -2.32727e-19 -6.09522e-05 -3.35358e-21 -5.76786e-05 -1.63269e-19 -0.000172529 8.79575e-20 0.000231991 -7.11235e-20 -9.75958e-05 7.78674e-20 
1872.15 0 7.17185e-19 -0.00185841 -5.3975e-20 0.000122922 -0.000866038 -8.39846e-20 -0.000103205 -1.39677e-20 0.000190605 1.55239e-19 4.02943e-05 -2.67988e-19 1.01181e-20 5.37207e-05 1.91013e-19 -5.15759e-05 3.10558e-19 6.80444e-05 1.46913e-20 -2.67854e-05 -2.59747e-05 -2.16001e-19 -6.89731e-05 -9.39096e-21 -5.80381e-05 -1.51956e-19 -0.000165101 9.4335e-20 0.000228733 -3.42258e-20 -9.17325e-05 8.5326e-20 
1872.5 0 7.0973e-19 -0.00182138 -4.46224e-20 0.00013479 -0.000874621 -1.06827e-19 -8.45239e-05 -3.67858e-21 0.000193941 1.69058e-19 4.60074e-05 -2.58619e-19 2.20991e-20 3.97414e-05 1.48474e-19 -6.64409e-05 3.13044e-19 8.34205e-05 -1.20271e-20 -1.09767e-05 -1.97766e-05 -1.81515e-19 -8.05858e-05 -3.23852e-21 -6.19326e-05 -1.5267e-19 -0.00015355 8.90877e-20 0.000224989 -3.21559e-21 -8.4658e-05 8.03254e-20 
1872.85 0 6.99217e-19 -0.00178139 -3.73194e-20 0.00014529 -0.000893811 -1.26246e-19 -6.86049e-05 -1.25779e-20 0.000192445 1.70985e-19 4.81024e-05 -2.66524e-19 4.77436e-20 2.73242e-05 1.12448e-19 -7.83926e-05 3.04009e-19 9.62461e-05 -3.12257e-20 3.94593e-06 -1.99016e-05 -1.66448e-19 -9.61478e-05 -5.13565e-21 -6.79687e-05 -1.57002e-19 -0.000139879 9.42515e-20 0.000220309 7.92978e-21 -7.69662e-05 5.9904e-20 
1873.2 0 6.89038e-19 -0.00174162 -4.10694e-20 0.000151796 -0.000922691 -1.49639e-19 -5.68121e-05 -2.36402e-20 0.000187912 1.58074e-19 4.7694e-05 -2.61681e-19 5.81555e-20 1.66785e-05 7.99975e-20 -8.57181e-05 3.00638e-19 0.000106019 -4.42e-20 1.93356e-05 -2.27171e-05 -1.71446e-19 -0.000112836 -1.7668e-20 -7.31312e-05 -1.62298e-19 -0.000127691 9.05339e-20 0.000216113 1.11045e-20 -6.8374e-05 3.12615e-20 
1873.55 0 6.80342e-19 -0.0017021 -5.41008e-20 0.000155159 -0.000957698 -1.71158e-19 -5.04536e-05 -3.50099e-20 0.000181363 1.5284e-19 4.68943e-05 -2.60211e-19 5.79136e-20 7.9791e-06 4.76187e-20 -8.89114e-05 2.81564e-19 0.000112231 -6.20682e-20 3.56312e-05 -2.39812e-05 -1.76893e-19 -0.000128517 -1.46508e-20 -7.72164e-05 -1.78325e-19 -0.000119318 8.14749e-20 0.000213788 3.03424e-20 -6.21455e-05 1.06675e-20 
1873.9 0 6.637e-19 -0.00166167 -7.36492e-20 0.000156816 -0.000997434 -1.87363e-19 -4.73486e-05 -4.86082e-20 0.000168621 1.51935e-19 4.57895e-05 -2.57954e-19 5.70594e-20 3.00206e-06 4.91925e-21 -8.77882e-05 2.77581e-19 0.000113925 -7.94559e-20 5.04897e-05 -2.31861e-05 -1.84704e-19 -0.000144049 -1.05815e-20 -8.15883e-05 -2.02368e-19 -0.000113355 7.12098e-20 0.000213184 6.61378e-20 -6.15045e-05 6.38588e-21 
1874.25 0 6.45044e-19 -0.00162052 -1.10161e-19 0.00015645 -0.00104185 -1.96308e-19 -4.18018e-05 -7.36783e-20 0.000148523 1.59118e-19 4.34433e-05 -2.40072e-19 6.60452e-20 1.72651e-06 -4.04963e-20 -8.4002e-05 2.89246e-19 0.000112019 -8.94286e-20 6.0696e-05 -2.10361e-05 -2.1186e-19 -0.000158794 3.2752e-21 -8.53243e-05 -2.21173e-19 -0.000107757 6.11491e-20 0.000212484 1.04226e-19 -6.4088e-05 9.52037e-21 
1874.6 0 6.35391e-19 -0.00157789 -1.42841e-19 0.000153245 -0.00109267 -2.04998e-19 -3.45994e-05 -1.05271e-19 0.000126877 1.55779e-19 3.91412e-05 -2.32701e-19 7.26932e-20 8.84048e-07 -8.84263e-20 -8.36165e-05 2.7561e-19 0.000107352 -8.20154e-20 6.51721e-05 -1.89342e-05 -2.23422e-19 -0.000169632 5.49772e-21 -8.6781e-05 -2.39666e-19 -0.000102085 4.61104e-20 0.000209489 1.34652e-19 -6.74693e-05 -2.53469e-21 
1874.95 0 6.20902e-19 -0.00153211 -1.70519e-19 0.000149368 -0.00115207 -2.06384e-19 -2.83321e-05 -1.23858e-19 0.000108971 1.56218e-19 3.41806e-05 -2.28006e-19 8.99504e-20 -1.64018e-07 -1.20146e-19 -9.02589e-05 2.60209e-19 9.9538e-05 -8.41404e-20 6.48869e-05 -1.82987e-05 -2.05344e-19 -0.000176752 7.95826e-21 -8.88703e-05 -2.64579e-19 -9.80311e-05 4.03124e-20 0.000203872 1.48264e-19 -7.04361e-05 -2.85566e-20 
1875.3 0 6.17019e-19 -0.00148277 -1.87617e-19 0.00014753 -0.00121395 -2.19165e-19 -2.32146e-05 -1.36494e-19 9.55019e-05 1.5315e-19 2.97048e-05 -2.35547e-19 9.32924e-20 -8.43032e-07 -1.38887e-19 -0.000103126 2.51099e-19 8.66925e-05 -7.57486e-20 6.32706e-05 -1.74416e-05 -1.96017e-19 -0.0001807 2.50187e-20 -9.30727e-05 -2.9218e-19 -9.74917e-05 3.54318e-20 0.000197294 1.47656e-19 -7.20931e-05 -4.33418e-20 
1875.65 0 6.13225e-19 -0.00143057 -2.00969e-19 0.000147036 -0.00127057 -2.49147e-19 -1.91483e-05 -1.45894e-19 8.48435e-05 1.5146e-19 2.32916e-05 -2.40365e-19 8.1067e-20 -4.53462e-07 -1.66924e-19 -0.000121124 2.35823e-19 6.78494e-05 -4.93203e-20 6.14159e-05 -1.50296e-05 -1.86565e-19 -0.000181591 2.81788e-20 -9.83215e-05 -3.29662e-19 -9.92672e-05 5.78062e-20 0.000191013 1.36824e-19 -7.0715e-05 -3.84975e-20 
1876 0 6.22481e-19 -0.00137775 -2.05129e-19 0.000147556 -0.00132312 -2.86609e-19 -9.38669e-06 -1.38903e-19 7.51966e-05 1.36065e-19 1.44164e-05 -2.51676e-19 6.67226e-20 2.65054e-07 -1.85909e-19 -0.000141968 2.19209e-19 4.38312e-05 -2.49482e-20 5.68251e-05 -9.86806e-06 -1.89557e-19 -0.000180187 2.18244e-20 -0.000104504 -3.45211e-19 -0.00010183 6.21085e-20 0.000184666 1.21272e-19 -6.54101e-05 -1.4973e-20 
1876.35 0 6.14088e-19 -0.00132566 -2.00951e-19 0.000148463 -0.00137451 -3.16066e-19 8.47122e-06 -1.20374e-19 6.57003e-05 1.30361e-19 4.3503e-06 -2.72295e-19 5.00148e-20 5.42576e-07 -2.02894e-19 -0.000159858 2.04397e-19 1.72047e-05 1.37341e-20 5.16058e-05 -2.43204e-06 -1.88276e-19 -0.000178348 2.37972e-20 -0.000112451 -3.6719e-19 -0.000106251 5.66181e-20 0.000180219 1.00494e-19 -5.56294e-05 -2.66062e-21 
1876.7 0 6.01208e-19 -0.00127606 -1.82004e-19 0.00014926 -0.00142529 -3.53324e-19 3.03745e-05 -1.12829e-19 5.66403e-05 1.25363e-19 -9.06842e-06 -2.93266e-19 1.12432e-20 1.44812e-06 -2.02043e-19 -0.00016987 2.04478e-19 -8.64251e-06 5.23775e-20 5.11071e-05 5.56094e-06 -1.88204e-19 -0.000176581 3.91912e-20 -0.000122549 -3.66526e-19 -0.000111509 6.36739e-20 0.000178272 7.13477e-20 -4.2286e-05 1.10806e-20 
1877.05 0 5.81136e-19 -0.00123063 -1.65388e-19 0.000150981 -0.00147338 -3.76788e-19 5.44144e-05 -1.06376e-19 4.72003e-05 1.16711e-19 -3.17476e-05 -3.11651e-19 -1.86065e-20 3.4803e-06 -1.82648e-19 -0.000169627 2.09751e-19 -3.40187e-05 8.49172e-20 5.66801e-05 1.34229e-05 -1.91099e-19 -0.000175185 4.51083e-20 -0.000132438 -3.61011e-19 -0.000114981 9.74834e-20 0.00017573 3.31644e-20 -3.02724e-05 2.17199e-20 
1877.4 0 5.64122e-19 -0.00118749 -1.66259e-19 0.000154397 -0.0015165 -3.88102e-19 7.80162e-05 -8.77957e-20 3.72652e-05 1.11904e-19 -6.28082e-05 -3.23035e-19 -4.9432e-20 7.37612e-06 -1.58044e-19 -0.000159744 2.11885e-19 -5.96083e-05 1.1899e-19 6.37233e-05 1.86595e-05 -1.98731e-19 -0.000175749 3.99066e-20 -0.000139427 -3.57006e-19 -0.000117085 1.42529e-19 0.000171596 -9.72519e-21 -2.3638e-05 3.90141e-20 
1877.75 0 5.45835e-19 -0.00114367 -1.69005e-19 0.000157788 -0.00155562 -3.90555e-19 9.71922e-05 -7.43606e-20 2.61752e-05 1.1494e-19 -9.44484e-05 -3.37969e-19 -7.67647e-20 1.29512e-05 -1.25813e-19 -0.000144554 2.01862e-19 -8.0841e-05 1.54653e-19 6.69053e-05 1.90197e-05 -2.20229e-19 -0.000176754 2.99223e-20 -0.000144088 -3.50455e-19 -0.000119353 1.69737e-19 0.00016653 -5.29366e-20 -2.02837e-05 5.42669e-20 
1878.1 0 5.27566e-19 -0.00109718 -1.72816e-19 0.000159166 -0.00159242 -3.81996e-19 0.000108104 -5.77943e-20 1.38339e-05 1.17639e-19 -0.000123647 -3.43017e-19 -9.78078e-20 2.06945e-05 -1.13687e-19 -0.000130647 1.94833e-19 -9.48211e-05 1.63413e-19 6.43967e-05 1.652e-05 -2.50357e-19 -0.00017393 -8.09215e-22 -0.000147502 -3.44149e-19 -0.00011876 1.69025e-19 0.000160347 -9.89693e-20 -1.84245e-05 6.64734e-20 
1878.45 0 4.85749e-19 -0.00104856 -1.76303e-19 0.000159678 -0.00162414 -3.80782e-19 0.00011026 -4.12059e-20 3.80913e-06 1.03356e-19 -0.000150354 -3.33241e-19 -1.14587e-19 3.19058e-05 -1.08166e-19 -0.000116899 2.09309e-19 -0.000101835 1.76455e-19 5.66911e-05 1.37153e-05 -2.72428e-19 -0.000166306 -4.4134e-20 -0.000148854 -3.43831e-19 -0.000115316 1.5133e-19 0.000154625 -1.3134e-19 -1.77402e-05 7.27192e-20 
1878.8 0 4.27853e-19 -0.000997759 -1.78222e-19 0.000160177 -0.0016484 -3.86087e-19 0.000112315 -3.43554e-20 -2.21522e-06 8.82057e-20 -0.0001711 -3.09325e-19 -1.19381e-19 4.41734e-05 -9.52465e-20 -9.94725e-05 2.19533e-19 -0.000101656 1.83142e-19 4.45437e-05 1.11745e-05 -2.97244e-19 -0.000157102 -7.6079e-20 -0.000147005 -3.49318e-19 -0.000111464 1.18029e-19 0.00014839 -1.28211e-19 -1.57923e-05 7.03006e-20 
1879.15 0 3.57934e-19 -0.000946742 -1.84703e-19 0.000159303 -0.00166613 -3.88517e-19 0.000118329 -5.43306e-20 -5.77602e-06 6.6102e-20 -0.000183609 -2.82586e-19 -1.2648e-19 5.44671e-05 -9.64989e-20 -8.20347e-05 2.42785e-19 -9.58245e-05 1.91149e-19 2.93879e-05 9.81538e-06 -3.16333e-19 -0.000148456 -1.14718e-19 -0.000140411 -3.24207e-19 -0.000107385 1.0963e-19 0.000142381 -1.36492e-19 -1.22047e-05 7.10925e-20 
1879.5 0 2.83312e-19 -0.000897689 -1.95486e-19 0.000157061 -0.0016754 -3.9881e-19 0.000121403 -9.43052e-20 -7.44749e-06 5.61811e-20 -0.00018804 -2.58847e-19 -1.13022e-19 6.50427e-05 -8.89523e-20 -7.03771e-05 2.53325e-19 -8.71255e-05 2.05777e-19 1.54991e-05 7.90194e-06 -3.17528e-19 -0.00013982 -1.42163e-19 -0.000129047 -2.93684e-19 -0.000102881 9.84006e-20 0.000138616 -1.41722e-19 -8.82505e-06 8.48679e-20 
1879.85 0 2.2455e-19 -0.000850283 -2.00411e-19 0.000154673 -0.00167827 -4.05849e-19 0.000117143 -1.32846e-19 -7.22484e-06 4.20171e-20 -0.000184368 -2.40149e-19 -9.21538e-20 7.75622e-05 -7.10808e-20 -6.40507e-05 2.54305e-19 -7.97086e-05 2.42358e-19 6.65416e-06 4.01653e-06 -3.11031e-19 -0.000128528 -1.72015e-19 -0.000115517 -2.74138e-19 -9.84805e-05 9.3795e-20 0.000136721 -1.5457e-19 -5.46211e-06 9.20373e-20 
1880.2 0 1.67436e-19 -0.000802782 -2.20211e-19 0.000152053 -0.00168103 -4.03778e-19 0.000105066 -1.54557e-19 -4.96846e-06 9.84822e-21 -0.000175076 -2.17182e-19 -7.90981e-20 8.65297e-05 -3.56418e-20 -5.74037e-05 2.53744e-19 -7.24476e-05 2.78706e-19 3.93379e-06 -8.14974e-07 -2.96811e-19 -0.000114584 -1.87816e-19 -0.00010272 -2.52132e-19 -9.32835e-05 9.11361e-20 0.000135059 -1.49245e-19 2.53595e-07 1.13696e-19 
1880.55 0 1.12498e-19 -0.000753705 -2.40354e-19 0.000150147 -0.00168976 -4.10897e-19 8.68431e-05 -1.44343e-19 6.24407e-07 -2.60441e-20 -0.000163221 -2.04356e-19 -5.72799e-20 8.74239e-05 -3.83353e-21 -4.63583e-05 2.61703e-19 -6.35654e-05 2.98652e-19 5.92126e-06 -4.7067e-06 -2.83799e-19 -9.99958e-05 -1.59343e-19 -9.29247e-05 -2.29619e-19 -8.77209e-05 7.55824e-20 0.000132221 -1.39928e-19 6.69062e-06 1.21823e-19 
1880.9 0 6.51287e-20 -0.00070438 -2.46816e-19 0.000150411 -0.00170632 -4.22583e-19 6.50974e-05 -1.30284e-19 6.92005e-06 -5.87327e-20 -0.000149581 -1.78769e-19 -4.17952e-20 8.42535e-05 6.75075e-21 -2.981e-05 2.81313e-19 -5.48784e-05 3.0218e-19 1.23136e-05 -4.69869e-06 -2.74153e-19 -8.79364e-05 -1.54113e-19 -8.78585e-05 -2.12967e-19 -8.40051e-05 6.46822e-20 0.000128745 -1.25417e-19 9.13714e-06 1.22052e-19 
1881.25 0 2.36653e-20 -0.000655473 -2.46345e-19 0.000150703 -0.0017259 -4.43847e-19 4.06855e-05 -1.2041e-19 1.04573e-05 -6.99749e-20 -0.000135429 -1.65448e-19 -4.28621e-20 8.33273e-05 4.72987e-21 -9.31285e-06 2.96072e-19 -4.71894e-05 2.95505e-19 2.13496e-05 -3.0174e-07 -2.80108e-19 -7.98962e-05 -1.33042e-19 -8.72105e-05 -1.98413e-19 -8.30037e-05 6.10588e-20 0.000124009 -1.26768e-19 5.87108e-06 1.22448e-19 
1881.6 0 1.17024e-21 -0.000607312 -2.42752e-19 0.000147713 -0.00174159 -4.67092e-19 1.77635e-05 -1.0584e-19 1.32497e-05 -7.67933e-20 -0.00012359 -1.58842e-19 -4.33796e-20 8.50206e-05 3.67728e-21 1.07368e-05 2.84618e-19 -4.01941e-05 2.94512e-19 2.95814e-05 6.03987e-06 -2.65174e-19 -7.34311e-05 -1.03389e-19 -8.9913e-05 -2.05833e-19 -8.26628e-05 6.83192e-20 0.00011805 -1.33935e-19 -1.38682e-06 1.4207e-19 
1881.95 0 6.09046e-21 -0.000562413 -2.19702e-19 0.00014152 -0.00174952 -4.74301e-19 -6.79508e-07 -1.05346e-19 1.63849e-05 -7.95957e-20 -0.000112935 -1.53749e-19 -4.22508e-20 8.62e-05 -1.05853e-21 2.7455e-05 2.60576e-19 -3.28983e-05 3.09634e-19 3.83814e-05 1.15038e-05 -2.54413e-19 -6.85571e-05 -7.0205e-20 -9.49997e-05 -1.97948e-19 -8.17263e-05 6.17751e-20 0.000112382 -1.31934e-19 -9.60375e-06 1.54876e-19 
1882.3 0 2.70397e-20 -0.000520691 -1.98388e-19 0.000135433 -0.0017492 -4.77642e-19 -1.51071e-05 -1.19591e-19 1.85654e-05 -9.50327e-20 -9.96538e-05 -1.41728e-19 -4.37118e-20 8.36116e-05 6.46567e-21 3.64285e-05 2.40791e-19 -2.38559e-05 3.0914e-19 5.19946e-05 1.62595e-05 -2.51286e-19 -6.572e-05 -3.49792e-20 -0.00010021 -1.81234e-19 -7.96906e-05 4.97411e-20 0.000108051 -1.24395e-19 -1.73522e-05 1.55785e-19 
1882.65 0 5.32283e-20 -0.000478057 -1.77665e-19 0.000130115 -0.00174278 -4.72106e-19 -2.58375e-05 -1.29508e-19 2.20817e-05 -1.11553e-19 -8.47389e-05 -1.28063e-19 -3.83506e-20 7.51814e-05 7.21096e-21 3.02978e-05 2.09387e-19 -1.27298e-05 3.06622e-19 6.7519e-05 2.3906e-05 -2.56442e-19 -6.19032e-05 -9.35327e-21 -0.000105081 -1.57395e-19 -7.57157e-05 3.66494e-20 0.000104964 -1.13489e-19 -2.48751e-05 1.64064e-19 
1883 0 8.23708e-20 -0.000433782 -1.55115e-19 0.00012316 -0.00173345 -4.75087e-19 -3.16546e-05 -1.3714e-19 2.81187e-05 -1.28077e-19 -7.17947e-05 -1.19382e-19 -4.22131e-20 6.14536e-05 2.70043e-20 8.81455e-06 1.64798e-19 -2.1431e-06 3.17703e-19 7.8454e-05 3.46808e-05 -2.74869e-19 -5.57651e-05 -1.15768e-20 -0.00011112 -1.45837e-19 -7.18705e-05 3.21467e-20 0.000102767 -1.05369e-19 -3.05312e-05 1.83371e-19 
1883.35 0 1.01318e-19 -0.000390589 -1.44188e-19 0.00011321 -0.00172354 -4.64554e-19 -3.20263e-05 -1.36926e-19 3.1381e-05 -1.20711e-19 -6.50445e-05 -1.02532e-19 -5.30933e-20 4.48211e-05 4.51765e-20 -1.85417e-05 1.27396e-19 9.30913e-06 3.26469e-19 8.48055e-05 4.6856e-05 -2.96007e-19 -4.90651e-05 -9.39148e-21 -0.000118358 -1.3225e-19 -6.90115e-05 5.23456e-20 0.00010099 -8.18578e-20 -3.23177e-05 1.98947e-19 
1883.7 0 1.08229e-19 -0.000348173 -1.40081e-19 0.000101808 -0.00171544 -4.55357e-19 -2.56057e-05 -1.19693e-19 2.96185e-05 -1.05247e-19 -6.62386e-05 -9.30437e-20 -5.14098e-20 2.60929e-05 6.58007e-20 -4.10433e-05 9.1439e-20 2.66262e-05 3.32841e-19 8.91165e-05 6.07613e-05 -3.05627e-19 -4.13639e-05 -1.41965e-20 -0.000125251 -1.25236e-19 -6.26105e-05 6.26583e-20 9.96868e-05 -6.16563e-20 -3.25624e-05 1.89561e-19 
1884.05 0 1.03759e-19 -0.000303985 -1.4673e-19 9.00124e-05 -0.00171064 -4.4469e-19 -1.08255e-05 -1.09293e-19 2.85284e-05 -9.61043e-20 -7.19825e-05 -8.21108e-20 -4.86268e-20 4.81049e-06 8.50236e-20 -5.33783e-05 5.28851e-20 4.85911e-05 3.08479e-19 8.9591e-05 7.64262e-05 -3.07671e-19 -2.92559e-05 9.68082e-21 -0.000129288 -1.10725e-19 -5.13419e-05 6.082e-20 0.000100138 -5.8274e-20 -3.65939e-05 1.62388e-19 
1884.4 0 8.86633e-20 -0.000257675 -1.31379e-19 7.78054e-05 -0.00170479 -4.47765e-19 5.10233e-06 -1.09873e-19 3.21356e-05 -1.02142e-19 -7.80902e-05 -8.27125e-20 -3.93209e-20 -1.81037e-05 1.09579e-19 -5.60932e-05 1.51489e-20 7.16867e-05 2.91298e-19 8.55389e-05 9.02632e-05 -3.114e-19 -1.16394e-05 1.94379e-20 -0.000128625 -9.12508e-20 -3.80508e-05 3.11725e-20 0.000102076 -8.60335e-20 -4.68154e-05 1.47021e-19 
1884.75 0 8.18752e-20 -0.000211493 -1.06573e-19 6.71215e-05 -0.00169273 -4.35371e-19 1.26552e-05 -9.40702e-20 3.84457e-05 -1.13406e-19 -8.26314e-05 -8.22439e-20 -4.16177e-20 -4.29069e-05 1.27193e-19 -5.3359e-05 -3.44047e-20 9.43868e-05 2.735e-19 7.78423e-05 9.84106e-05 -3.28118e-19 6.47658e-06 2.62371e-20 -0.0001259 -6.74494e-20 -2.47621e-05 1.80931e-20 0.000104635 -1.1253e-19 -5.98668e-05 1.34371e-19 
1885.1 0 7.29857e-20 -0.000166361 -8.30582e-20 6.0722e-05 -0.00167646 -4.3912e-19 1.27561e-05 -7.38381e-20 4.59839e-05 -1.22596e-19 -8.36618e-05 -7.72814e-20 -3.68974e-20 -6.94684e-05 1.37937e-19 -4.90117e-05 -8.09621e-20 0.000114722 2.44067e-19 6.73962e-05 0.000101488 -3.25537e-19 2.09648e-05 2.79756e-20 -0.000122265 -6.04664e-20 -1.1809e-05 1.20239e-20 0.000108556 -1.48854e-19 -7.16615e-05 1.46074e-19 
1885.45 0 5.4592e-20 -0.000121708 -5.44636e-20 5.68686e-05 -0.00166029 -4.47331e-19 1.19903e-05 -5.91595e-20 5.57822e-05 -1.27482e-19 -8.04073e-05 -6.62404e-20 -3.53869e-20 -9.37306e-05 1.36296e-19 -4.49801e-05 -1.00651e-19 0.000130473 2.2397e-19 5.79069e-05 0.000102281 -3.14493e-19 3.35627e-05 3.18608e-20 -0.000117495 -5.86858e-20 1.69438e-06 3.20911e-21 0.000111502 -1.6061e-19 -8.1068e-05 1.62946e-19 
1885.8 0 5.06089e-20 -7.68975e-05 -2.67097e-20 5.20794e-05 -0.00164235 -4.41524e-19 1.11435e-05 -5.90757e-20 6.75397e-05 -1.46991e-19 -7.36509e-05 -4.08968e-20 -3.39186e-20 -0.000113007 1.24571e-19 -4.20832e-05 -9.60305e-20 0.000140133 2.05665e-19 5.12727e-05 0.000101238 -3.05837e-19 4.53277e-05 1.66813e-20 -0.000112164 -5.93713e-20 1.46396e-05 -2.66695e-20 0.00011175 -1.64139e-19 -8.87889e-05 1.73394e-19 
1886.15 0 4.21414e-20 -3.2973e-05 -4.6115e-21 4.62269e-05 -0.0016217 -4.38296e-19 5.77079e-06 -4.41968e-20 8.108e-05 -1.80032e-19 -6.6568e-05 -2.35004e-20 -1.31963e-20 -0.000129965 9.18197e-20 -4.23578e-05 -8.72349e-20 0.000143559 1.81732e-19 4.64568e-05 9.66353e-05 -2.92375e-19 5.44993e-05 -6.70406e-21 -0.000107516 -6.32633e-20 2.42577e-05 -5.54902e-20 0.000109977 -1.60793e-19 -9.53641e-05 1.90736e-19 
1886.5 0 3.6661e-20 6.5372e-06 7.70304e-21 3.95252e-05 -0.00159969 -4.32476e-19 -6.92114e-06 -3.36846e-20 9.83118e-05 -2.06336e-19 -6.23011e-05 -1.90145e-20 2.89029e-20 -0.000148727 5.28089e-20 -4.60319e-05 -7.84076e-20 0.000140781 1.64031e-19 4.12834e-05 9.03014e-05 -2.88539e-19 5.99178e-05 -1.49365e-20 -0.000103259 -6.08095e-20 3.1802e-05 -6.69326e-20 0.000105693 -1.53507e-19 -0.000102781 2.05038e-19 
1886.85 0 3.22359e-20 4.30518e-05 2.81137e-20 3.21686e-05 -0.00158027 -4.29623e-19 -2.60784e-05 -1.78451e-20 0.000118492 -2.16791e-19 -6.30067e-05 -3.29787e-20 4.73207e-20 -0.000167082 2.46823e-20 -5.08213e-05 -8.22321e-20 0.000131216 1.58715e-19 3.07623e-05 8.59447e-05 -2.72726e-19 6.03794e-05 -3.44938e-20 -9.79042e-05 -3.92004e-20 4.04739e-05 -6.40902e-20 9.8724e-05 -1.32881e-19 -0.000113075 2.24953e-19 
1887.2 0 1.57643e-20 7.96401e-05 4.00736e-20 2.63851e-05 -0.00157075 -4.25255e-19 -4.56206e-05 1.62423e-20 0.000138368 -2.08872e-19 -6.83952e-05 -3.91299e-20 6.77045e-20 -0.000181018 1.19443e-20 -5.52829e-05 -8.61519e-20 0.000114609 1.56119e-19 1.40773e-05 8.29396e-05 -2.65157e-19 5.41463e-05 -6.15428e-20 -9.08305e-05 -9.97731e-21 5.20201e-05 -6.95165e-20 8.91801e-05 -1.2675e-19 -0.000123901 2.40363e-19 
1887.55 0 -1.82299e-21 0.000116542 5.91669e-20 2.30287e-05 -0.00156957 -4.22479e-19 -6.05129e-05 6.82057e-20 0.000154658 -2.07655e-19 -7.50905e-05 -4.06087e-20 9.08509e-20 -0.000190261 7.18072e-22 -5.98695e-05 -8.68509e-20 9.37553e-05 1.51086e-19 -5.51661e-06 8.11092e-05 -2.63378e-19 4.19757e-05 -7.60462e-20 -8.16073e-05 1.35806e-20 6.6343e-05 -8.48974e-20 7.51961e-05 -1.34814e-19 -0.000130964 2.44949e-19 
1887.9 0 -8.36767e-21 0.000153458 6.43659e-20 2.24192e-05 -0.00157083 -4.06865e-19 -7.0644e-05 1.03204e-19 0.000165497 -2.03491e-19 -8.02337e-05 -4.83551e-20 1.24683e-19 -0.000196876 -8.85366e-21 -6.49147e-05 -1.15719e-19 7.28071e-05 1.54168e-19 -2.61297e-05 8.26831e-05 -2.70659e-19 2.74137e-05 -9.28332e-20 -7.02154e-05 3.65632e-20 7.94105e-05 -9.76299e-20 5.40986e-05 -1.38674e-19 -0.0001336 2.47726e-19 
1888.25 0 3.22437e-21 0.000189861 7.3697e-20 2.53031e-05 -0.00157191 -3.85898e-19 -7.32972e-05 1.28713e-19 0.000172395 -2.06143e-19 -8.56879e-05 -5.47809e-20 1.40475e-19 -0.000201943 -2.7583e-20 -7.12469e-05 -1.44859e-19 5.15e-05 1.66651e-19 -4.60768e-05 8.72829e-05 -2.62469e-19 1.40068e-05 -1.18814e-19 -5.82616e-05 4.96869e-20 8.84775e-05 -9.6744e-20 2.66311e-05 -1.26677e-19 -0.00013441 2.58344e-19 
1888.6 0 3.50357e-21 0.000226671 8.21973e-20 3.18154e-05 -0.00157199 -3.90933e-19 -6.68793e-05 1.2946e-19 0.000178112 -2.33154e-19 -9.32553e-05 -5.68303e-20 1.46342e-19 -0.000203859 -6.21459e-20 -7.88857e-05 -1.71176e-19 2.81099e-05 1.87231e-19 -6.18851e-05 9.30535e-05 -2.49406e-19 1.90439e-06 -1.25271e-19 -4.6406e-05 4.68418e-20 9.45666e-05 -8.63841e-20 -1.93564e-06 -1.04501e-19 -0.000136059 2.79151e-19 
1888.95 0 5.98773e-21 0.000263982 7.8031e-20 3.99028e-05 -0.00157231 -3.97028e-19 -5.6381e-05 1.18771e-19 0.000184568 -2.69241e-19 -0.000102763 -5.83509e-20 1.58034e-19 -0.00020447 -9.02062e-20 -8.60657e-05 -1.91278e-19 4.28196e-06 1.992e-19 -7.29992e-05 9.86181e-05 -2.39811e-19 -1.04215e-05 -1.24689e-19 -3.29833e-05 4.30412e-20 0.00010115 -7.21479e-20 -2.69999e-05 -1.02259e-19 -0.000138242 3.17589e-19 
1889.3 0 2.03964e-21 0.000301001 6.5489e-20 4.5837e-05 -0.00157381 -4.14976e-19 -4.48168e-05 1.10593e-19 0.000188455 -2.86278e-19 -0.00011067 -7.45735e-20 1.79455e-19 -0.000207521 -1.13062e-19 -9.37369e-05 -2.03281e-19 -1.73031e-05 1.99507e-19 -8.18527e-05 0.000101553 -2.16438e-19 -2.12966e-05 -1.24602e-19 -1.88746e-05 2.73648e-20 0.000110557 -5.25326e-20 -4.77286e-05 -9.45427e-20 -0.000139553 3.53379e-19 
1889.65 0 3.23248e-21 0.0003381 5.41709e-20 4.79625e-05 -0.00157627 -4.19549e-19 -3.03626e-05 9.79892e-20 0.000185695 -2.88555e-19 -0.000113184 -7.47364e-20 1.86348e-19 -0.000213774 -1.13179e-19 -0.000103308 -2.12187e-19 -3.52379e-05 1.85105e-19 -8.81767e-05 9.94245e-05 -1.71992e-19 -3.03645e-05 -1.19941e-19 -5.11783e-06 2.47854e-20 0.000121847 -2.45401e-20 -6.59814e-05 -9.69024e-20 -0.000137078 3.61397e-19 
1890 0 8.46083e-21 0.000374285 4.20076e-20 4.74249e-05 -0.00157747 -4.09319e-19 -1.64953e-05 8.77846e-20 0.000178593 -2.87591e-19 -0.000110226 -8.33949e-20 2.11405e-19 -0.000221705 -1.38403e-19 -0.000113088 -2.2018e-19 -4.92e-05 1.64723e-19 -8.87157e-05 9.36951e-05 -1.23963e-19 -3.92728e-05 -1.33245e-19 9.78881e-06 1.49208e-20 0.000130147 -1.8174e-20 -8.19844e-05 -1.06713e-19 -0.000128891 3.58652e-19 
1890.35 0 1.6331e-21 0.000408833 2.90985e-20 4.6191e-05 -0.0015727 -3.83508e-19 -8.42207e-06 6.88382e-20 0.000170854 -3.00581e-19 -0.000100943 -9.20056e-20 2.41183e-19 -0.000229903 -1.67323e-19 -0.00011925 -2.18241e-19 -5.91225e-05 1.35097e-19 -8.10086e-05 8.6513e-05 -9.89289e-20 -4.88493e-05 -1.34543e-19 2.44233e-05 1.45107e-20 0.000132338 -1.82682e-21 -9.67953e-05 -1.11381e-19 -0.000116797 3.63301e-19 
1890.7 0 -2.57139e-22 0.000442942 1.70838e-20 4.52911e-05 -0.00156165 -3.56761e-19 -4.67613e-06 4.37096e-20 0.000162958 -2.98442e-19 -8.25066e-05 -9.46031e-20 2.42864e-19 -0.000236111 -1.90328e-19 -0.00011998 -2.32262e-19 -6.47204e-05 1.02756e-19 -6.6011e-05 7.95586e-05 -1.10191e-19 -5.89234e-05 -1.27823e-19 3.74136e-05 3.00299e-20 0.000127257 6.84886e-21 -0.000112717 -1.19693e-19 -0.000102342 3.61253e-19 
1891.05 0 2.11838e-21 0.000477884 1.51057e-20 4.43548e-05 -0.0015485 -3.37197e-19 -2.90056e-06 3.93537e-21 0.000152757 -2.9712e-19 -5.79459e-05 -8.79141e-20 2.36139e-19 -0.000238957 -2.06669e-19 -0.000116321 -2.45588e-19 -6.60765e-05 5.92908e-20 -4.58377e-05 7.44732e-05 -1.13693e-19 -6.86751e-05 -1.26864e-19 4.81296e-05 3.02572e-20 0.000115806 1.393e-20 -0.000129593 -1.28759e-19 -8.85191e-05 3.62674e-19 
1891.4 0 3.47045e-21 0.000516109 2.26612e-20 4.05798e-05 -0.00153749 -3.12856e-19 -1.1599e-06 -2.52562e-20 0.000138855 -2.75978e-19 -3.16866e-05 -7.89286e-20 2.26416e-19 -0.000239956 -2.00578e-19 -0.000111001 -2.65182e-19 -6.55081e-05 3.43323e-20 -2.78462e-05 7.11301e-05 -1.19015e-19 -7.83333e-05 -1.10102e-19 5.51257e-05 8.04885e-21 0.000100824 -2.89073e-22 -0.000145975 -1.41544e-19 -7.84336e-05 3.52952e-19 
1891.75 0 -6.42676e-21 0.000559187 3.10054e-20 3.5356e-05 -0.00153117 -2.91547e-19 1.42069e-06 -5.3082e-20 0.000121281 -2.29489e-19 -6.24854e-06 -6.27317e-20 2.05621e-19 -0.000237477 -1.76801e-19 -0.000107257 -2.94858e-19 -6.48936e-05 2.82282e-20 -1.81025e-05 7.07062e-05 -1.09182e-19 -9.07923e-05 -9.95866e-20 5.64147e-05 1.49952e-21 8.44248e-05 -3.00355e-20 -0.000161782 -1.61313e-19 -7.19627e-05 3.44054e-19 
1892.1 0 -1.61151e-20 0.000603964 3.82334e-20 3.24181e-05 -0.00152331 -2.86416e-19 4.43346e-06 -4.68132e-20 9.99617e-05 -1.88119e-19 1.64527e-05 -3.73287e-20 1.8903e-19 -0.000229166 -1.467e-19 -0.000104296 -3.10056e-19 -6.29751e-05 2.06852e-20 -1.79751e-05 7.33819e-05 -7.90363e-20 -0.000106126 -8.99415e-20 5.16263e-05 -5.292e-21 7.02091e-05 -5.10521e-20 -0.000175813 -1.68417e-19 -6.5887e-05 3.35952e-19 
1892.45 0 -4.24301e-20 0.000648134 5.2709e-20 3.00267e-05 -0.00150784 -2.76457e-19 9.27918e-06 -2.72598e-20 7.40011e-05 -1.58014e-19 3.34808e-05 -3.47611e-20 1.72531e-19 -0.000214081 -1.34407e-19 -9.9388e-05 -3.41033e-19 -5.76599e-05 2.36012e-20 -2.61646e-05 7.52317e-05 -4.23501e-20 -0.000120458 -7.15363e-20 4.33497e-05 -4.24642e-21 5.99034e-05 -6.81349e-20 -0.000185465 -1.44612e-19 -5.90654e-05 3.2805e-19 
1892.8 0 -7.25325e-20 0.000690482 6.10596e-20 2.55906e-05 -0.00148767 -2.64288e-19 1.75304e-05 -3.81128e-21 4.53819e-05 -1.47651e-19 4.26518e-05 -4.07703e-20 1.62006e-19 -0.000195593 -1.31244e-19 -9.2068e-05 -3.62013e-19 -4.88754e-05 3.09897e-20 -3.96249e-05 7.41069e-05 -1.40138e-20 -0.00012902 -6.07558e-20 3.41141e-05 1.59262e-21 5.39571e-05 -1.00716e-19 -0.000191877 -1.285e-19 -5.40197e-05 3.39383e-19 
1893.15 0 -1.152e-19 0.000729994 6.66591e-20 1.83497e-05 -0.00146407 -2.63446e-19 2.64035e-05 7.63418e-21 1.65303e-05 -1.43923e-19 4.74973e-05 -5.08712e-20 1.83002e-19 -0.000180961 -1.40775e-19 -8.57794e-05 -3.82723e-19 -3.99618e-05 4.25406e-20 -5.71518e-05 6.92678e-05 -7.48162e-21 -0.000130603 -4.70161e-20 2.59349e-05 3.09247e-21 5.50055e-05 -1.09207e-19 -0.000197906 -1.28603e-19 -5.20385e-05 3.42337e-19 
1893.5 0 -1.45771e-19 0.000766813 8.43109e-20 9.87476e-06 -0.00143734 -2.55986e-19 3.20086e-05 3.45437e-20 -8.71104e-06 -1.19988e-19 5.45494e-05 -5.26389e-20 1.9319e-19 -0.000171241 -1.2533e-19 -8.24474e-05 -3.90994e-19 -3.30371e-05 6.35271e-20 -7.83139e-05 6.03253e-05 -3.07168e-21 -0.000129492 -1.3682e-20 2.18157e-05 -3.46077e-21 6.26226e-05 -1.12337e-19 -0.000203477 -1.2402e-19 -5.23998e-05 3.53478e-19 
1893.85 0 -1.75306e-19 0.000799559 8.93606e-20 1.75944e-06 -0.00141167 -2.37091e-19 3.40377e-05 4.32219e-20 -2.73724e-05 -8.18175e-20 6.42959e-05 -3.75254e-20 2.01647e-19 -0.000161492 -1.16483e-19 -8.32052e-05 -3.79629e-19 -2.79788e-05 8.22012e-20 -9.72027e-05 5.07712e-05 -1.96203e-20 -0.000128398 1.32819e-20 2.25828e-05 -2.00192e-20 7.11749e-05 -1.2345e-19 -0.000207924 -1.16054e-19 -5.39123e-05 3.58577e-19 
1894.2 0 -1.96146e-19 0.000826928 9.35279e-20 -5.63435e-06 -0.0013928 -2.08175e-19 3.42218e-05 5.33837e-20 -4.05847e-05 -3.63458e-20 7.59787e-05 -2.4521e-20 2.0185e-19 -0.000147096 -1.04947e-19 -9.18899e-05 -3.71522e-19 -2.39353e-05 8.99545e-20 -0.000108955 4.20796e-05 -2.20808e-20 -0.000128171 1.91485e-20 2.54429e-05 -3.55103e-20 7.81593e-05 -1.1916e-19 -0.00021117 -1.09038e-19 -5.51614e-05 3.43432e-19 
1894.55 0 -2.02433e-19 0.000849306 8.81394e-20 -1.14657e-05 -0.00138121 -1.91671e-19 3.49927e-05 5.41428e-20 -5.13383e-05 2.03016e-21 9.03121e-05 -2.82661e-20 1.76211e-19 -0.000128328 -9.10759e-20 -0.000109165 -3.68263e-19 -1.78346e-05 8.23644e-20 -0.000113832 3.29964e-05 7.9206e-22 -0.000127317 -3.41138e-21 2.82904e-05 -5.03589e-20 8.43489e-05 -1.06507e-19 -0.00021263 -9.72122e-20 -5.52252e-05 3.29449e-19 
1894.9 0 -2.17967e-19 0.000871199 9.00774e-20 -1.51414e-05 -0.00137079 -1.75695e-19 3.61273e-05 7.73992e-20 -6.24853e-05 3.56676e-20 0.000106504 -3.1467e-20 1.64319e-19 -0.000107605 -8.27544e-20 -0.000133847 -3.75134e-19 -6.4504e-06 7.11904e-20 -0.000112574 2.43784e-05 2.91671e-20 -0.000124021 -7.17582e-21 2.92136e-05 -4.02806e-20 8.85959e-05 -9.32145e-20 -0.000209906 -1.05831e-19 -5.58409e-05 3.08624e-19 
1895.25 0 -2.35703e-19 0.000896221 6.8883e-20 -1.78869e-05 -0.00136046 -1.71434e-19 3.41947e-05 1.19638e-19 -7.30093e-05 3.91129e-20 0.000121469 -3.37448e-20 1.57513e-19 -8.73063e-05 -7.89741e-20 -0.000161683 -3.64826e-19 1.09289e-05 6.64361e-20 -0.000105659 1.54645e-05 3.95286e-20 -0.000117793 -3.45313e-21 2.64104e-05 -2.22313e-20 9.00641e-05 -8.13762e-20 -0.000202138 -1.23675e-19 -5.81059e-05 2.95642e-19 
1895.6 0 -2.5343e-19 0.000922358 4.87134e-20 -2.18632e-05 -0.00135331 -1.72054e-19 2.83037e-05 1.55947e-19 -8.11383e-05 3.62992e-20 0.000129125 -1.79799e-20 1.61926e-19 -7.20169e-05 -9.24354e-20 -0.000186063 -3.41869e-19 3.45984e-05 5.52485e-20 -9.32791e-05 4.8463e-06 5.30203e-20 -0.000109596 -1.04557e-21 2.06837e-05 7.14019e-21 9.25181e-05 -7.87141e-20 -0.00018887 -1.31696e-19 -5.91784e-05 3.03336e-19 
1895.95 0 -2.684e-19 0.000948602 2.95678e-20 -2.66565e-05 -0.00134764 -1.77076e-19 2.17138e-05 1.78024e-19 -8.9062e-05 2.78163e-20 0.000126771 -6.67955e-22 1.54737e-19 -6.48198e-05 -1.11494e-19 -0.000201471 -3.21286e-19 6.33411e-05 4.54054e-20 -7.66324e-05 -6.2377e-06 6.91522e-20 -0.000100764 7.1113e-22 1.34775e-05 2.83529e-20 0.000100578 -7.96135e-20 -0.000171728 -1.32045e-19 -5.85525e-05 3.21517e-19 
1896.3 0 -2.85371e-19 0.000975995 2.48443e-20 -3.07267e-05 -0.00133966 -1.98425e-19 1.58605e-05 2.12217e-19 -9.97041e-05 -4.48437e-22 0.000119141 3.83096e-20 1.51116e-19 -6.28426e-05 -1.23015e-19 -0.00020721 -3.09285e-19 9.05642e-05 4.70184e-20 -5.57212e-05 -1.56008e-05 7.89797e-20 -9.08407e-05 -1.14048e-20 7.01692e-06 6.40984e-20 0.000112311 -6.56741e-20 -0.000153654 -1.18792e-19 -5.6544e-05 3.24054e-19 
1896.65 0 -2.84889e-19 0.00100078 -2.59706e-21 -3.40011e-05 -0.00132923 -2.19559e-19 1.05444e-05 2.43191e-19 -0.000111401 -5.28994e-20 0.000110662 5.76451e-20 1.2343e-19 -5.95673e-05 -1.35848e-19 -0.000205022 -2.95899e-19 0.000111735 5.41104e-20 -3.1171e-05 -2.31264e-05 1.02524e-19 -7.93826e-05 -1.95722e-20 3.43257e-06 9.99727e-20 0.000122736 -2.83572e-20 -0.000133654 -9.58711e-20 -5.35443e-05 3.37918e-19 
1897 0 -2.79087e-19 0.00102114 -2.26901e-20 -3.40952e-05 -0.00131719 -2.38552e-19 8.5211e-06 2.95141e-19 -0.000121927 -1.17782e-19 0.000103434 7.21385e-20 8.62943e-20 -5.19203e-05 -1.41794e-19 -0.000195259 -2.85337e-19 0.000127409 8.13423e-20 -8.65926e-06 -2.84112e-05 1.10478e-19 -6.54147e-05 -1.21601e-20 2.51544e-06 1.13377e-19 0.000130636 1.01705e-20 -0.000113495 -7.04874e-20 -5.21978e-05 3.38282e-19 
1897.35 0 -2.85992e-19 0.0010412 -4.02371e-20 -3.05606e-05 -0.00130724 -2.55703e-19 1.12581e-05 3.33499e-19 -0.000130873 -1.61722e-19 9.54071e-05 8.36379e-20 6.27166e-20 -4.23798e-05 -1.58964e-19 -0.000182819 -2.80043e-19 0.000138883 8.95538e-20 5.34668e-06 -2.94169e-05 1.41798e-19 -4.96393e-05 -1.45092e-20 4.16371e-06 1.01908e-19 0.000136138 5.36653e-20 -9.88293e-05 -3.90234e-20 -5.44159e-05 3.21899e-19 
1897.7 0 -3.27995e-19 0.00106295 -4.78647e-20 -2.6614e-05 -0.00130059 -2.61131e-19 1.6563e-05 3.4881e-19 -0.00013706 -1.90588e-19 7.98546e-05 8.34823e-20 4.33467e-20 -3.2484e-05 -1.66025e-19 -0.00017468 -2.87324e-19 0.0001464 8.7811e-20 8.49661e-06 -2.69012e-05 1.68666e-19 -3.43382e-05 -3.0048e-21 6.49376e-06 8.64879e-20 0.000138671 1.01318e-19 -9.1494e-05 -2.49371e-20 -5.82373e-05 3.08861e-19 
1898.05 0 -3.46729e-19 0.00108599 -5.47025e-20 -2.41688e-05 -0.00129391 -2.48028e-19 2.1279e-05 3.59468e-19 -0.000137235 -1.96781e-19 5.52337e-05 7.44157e-20 4.10253e-20 -2.24935e-05 -1.70952e-19 -0.00017113 -3.01681e-19 0.00015209 8.23704e-20 2.30113e-06 -2.58594e-05 1.92696e-19 -2.00309e-05 6.82765e-21 8.87799e-06 7.35464e-20 0.000139197 1.3161e-19 -8.82297e-05 -2.10946e-20 -6.17208e-05 2.99152e-19 
1898.4 0 -3.55729e-19 0.00110865 -5.2531e-20 -2.31579e-05 -0.00128367 -2.27058e-19 2.1657e-05 3.80837e-19 -0.000126206 -1.71821e-19 2.6675e-05 4.04388e-20 4.23787e-20 -1.03356e-05 -1.83016e-19 -0.000167633 -3.13173e-19 0.000158559 8.69499e-20 -9.78026e-06 -2.82802e-05 2.04221e-19 -4.92151e-06 1.51887e-20 1.38999e-05 6.40016e-20 0.000140257 1.62575e-19 -8.67391e-05 -2.60434e-20 -6.57457e-05 2.84096e-19 
1898.75 0 -3.71187e-19 0.00112966 -5.33038e-20 -2.02517e-05 -0.00126651 -2.10986e-19 1.58064e-05 3.8423e-19 -0.000104211 -1.34216e-19 -8.53792e-07 1.27061e-20 6.88074e-20 4.67332e-06 -1.88309e-19 -0.000159681 -3.28692e-19 0.000164348 1.07824e-19 -2.47891e-05 -3.18567e-05 2.14864e-19 1.0983e-05 3.38848e-20 2.11232e-05 6.36728e-20 0.000141325 1.73931e-19 -8.69093e-05 -2.65287e-20 -7.13928e-05 2.45056e-19 
1899.1 0 -3.9802e-19 0.00115061 -5.29608e-20 -1.57967e-05 -0.00124303 -1.88589e-19 4.40011e-06 3.67644e-19 -7.70637e-05 -9.69651e-20 -2.7827e-05 -2.06301e-20 8.70688e-20 1.6393e-05 -1.90517e-19 -0.000147799 -3.32387e-19 0.000166728 1.26649e-19 -4.14602e-05 -3.52128e-05 2.18889e-19 2.39413e-05 4.30229e-20 2.85523e-05 7.43359e-20 0.00014015 1.75112e-19 -8.88616e-05 -4.09601e-20 -7.85322e-05 2.10439e-19 
1899.45 0 -4.16547e-19 0.00117369 -3.16441e-20 -1.4247e-05 -0.00122024 -1.64093e-19 -9.51667e-06 3.34074e-19 -4.99579e-05 -7.05019e-20 -5.35592e-05 -4.51175e-20 1.06776e-19 2.33593e-05 -1.78961e-19 -0.000135652 -3.27527e-19 0.000163185 1.54902e-19 -6.07175e-05 -3.76989e-05 2.18408e-19 2.92984e-05 4.45881e-20 3.55629e-05 9.70483e-20 0.000137907 1.85305e-19 -9.31839e-05 -4.37595e-20 -8.70444e-05 1.70477e-19 
1899.8 0 -4.4932e-19 0.00119962 -1.48309e-20 -1.39202e-05 -0.00120295 -1.45823e-19 -2.16714e-05 3.17004e-19 -2.60289e-05 -6.33033e-20 -7.43951e-05 -6.53627e-20 1.15e-19 3.08499e-05 -1.74737e-19 -0.000124982 -3.16944e-19 0.000154053 1.89218e-19 -8.29052e-05 -3.85067e-05 2.18456e-19 2.66947e-05 5.26071e-20 4.35753e-05 1.18475e-19 0.000135706 1.90366e-19 -9.86931e-05 -4.83719e-20 -9.4021e-05 1.2933e-19 
1900.15 0 -4.81381e-19 0.00122854 7.92306e-21 -1.10213e-05 -0.00118845 -1.37549e-19 -2.85688e-05 3.06585e-19 -6.96834e-06 -6.20317e-20 -9.07153e-05 -7.43946e-20 1.0587e-19 4.08508e-05 -1.66639e-19 -0.000115866 -3.22819e-19 0.000144692 2.21255e-19 -0.000108068 -3.69708e-05 2.15643e-19 1.81688e-05 7.00082e-20 5.34931e-05 1.50773e-19 0.000133365 1.91201e-19 -0.00010459 -5.69328e-20 -9.77362e-05 1.15967e-19 
1900.5 0 -5.01769e-19 0.00126018 3.28378e-20 -5.55309e-06 -0.0011716 -1.32964e-19 -3.09526e-05 3.02424e-19 8.95119e-06 -7.40163e-20 -0.000106203 -8.02765e-20 1.01469e-19 4.97819e-05 -1.41167e-19 -0.000105724 -3.14569e-19 0.000138295 2.37912e-19 -0.000137394 -3.23317e-05 1.96335e-19 5.39134e-06 7.19476e-20 6.67104e-05 1.67039e-19 0.000128106 1.84133e-19 -0.000109583 -5.61305e-20 -9.95357e-05 1.13531e-19 
1900.85 0 -5.12477e-19 0.00129127 7.06241e-20 -1.21488e-07 -0.00115065 -1.30531e-19 -3.41267e-05 2.95682e-19 2.24246e-05 -7.55409e-20 -0.00012022 -7.91451e-20 1.02027e-19 5.44346e-05 -1.03264e-19 -9.46909e-05 -3.10187e-19 0.000135521 2.57371e-19 -0.000170924 -2.51022e-05 2.01672e-19 -8.08854e-06 4.51299e-20 8.22365e-05 1.824e-19 0.000118486 1.95062e-19 -0.000111186 -3.40734e-20 -0.000100485 8.9921e-20 
1901.2 0 -5.19097e-19 0.00131911 9.23554e-20 4.18201e-06 -0.00112705 -1.24883e-19 -4.1999e-05 2.72498e-19 3.34025e-05 -5.43338e-20 -0.00012789 -6.17866e-20 1.00751e-19 5.79431e-05 -7.02779e-20 -8.50603e-05 -3.05725e-19 0.00013658 2.72114e-19 -0.000206924 -1.65871e-05 1.83474e-19 -1.94157e-05 2.36419e-20 9.75037e-05 1.89181e-19 0.000108968 1.99523e-19 -0.000110363 -3.36904e-20 -0.00010106 6.21972e-20 
1901.55 0 -5.15522e-19 0.00134457 1.1763e-19 8.59854e-06 -0.00110283 -1.29306e-19 -5.29266e-05 2.61284e-19 4.32658e-05 -4.56366e-20 -0.000129594 -4.66435e-20 1.03749e-19 6.58291e-05 -5.63749e-20 -7.71898e-05 -3.12276e-19 0.000141393 2.74561e-19 -0.000242092 -9.90985e-06 1.76788e-19 -2.84966e-05 2.00434e-20 0.000110778 1.969e-19 0.000104998 1.95854e-19 -0.000109612 -2.71047e-20 -9.93745e-05 4.75174e-20 
1901.9 0 -5.13329e-19 0.00136884 1.47948e-19 1.41825e-05 -0.00107806 -1.3388e-19 -6.26263e-05 2.43292e-19 5.13544e-05 -2.40122e-20 -0.000128583 -4.23089e-20 9.28373e-20 7.61709e-05 -5.08743e-20 -7.03918e-05 -3.23006e-19 0.000152235 2.52097e-19 -0.000271348 -6.64354e-06 1.67817e-19 -3.75284e-05 2.26165e-20 0.000120542 1.96636e-19 0.000106342 1.76291e-19 -0.000109074 -1.81539e-20 -9.47991e-05 3.71957e-20 
1902.25 0 -5.20407e-19 0.00139268 1.67926e-19 1.87499e-05 -0.00105463 -1.54415e-19 -7.14477e-05 2.49782e-19 5.56174e-05 1.52927e-20 -0.00012576 -5.53308e-20 9.06379e-20 8.42759e-05 -5.50214e-20 -6.32368e-05 -3.25819e-19 0.000169528 2.18695e-19 -0.000291657 -6.83547e-06 1.78463e-19 -4.76409e-05 1.67125e-20 0.000125032 1.9389e-19 0.00010921 1.54133e-19 -0.000109594 -1.8805e-20 -9.04286e-05 1.88499e-20 
1902.6 0 -5.26634e-19 0.00141717 1.85668e-19 2.12356e-05 -0.00103492 -1.71447e-19 -8.06841e-05 2.37955e-19 5.42572e-05 6.20218e-20 -0.000122451 -6.37304e-20 1.06124e-19 9.00513e-05 -6.7628e-20 -5.58877e-05 -3.25069e-19 0.000189724 1.84865e-19 -0.000302799 -8.58345e-06 1.95005e-19 -5.8066e-05 -1.46829e-21 0.000124263 2.01787e-19 0.000111638 1.5014e-19 -0.000110724 -8.37451e-21 -8.8684e-05 -8.29211e-21 
1902.95 0 -5.35517e-19 0.00144202 2.21494e-19 2.23575e-05 -0.00101375 -1.8842e-19 -9.30013e-05 2.38508e-19 4.67845e-05 8.75523e-20 -0.000119629 -6.40668e-20 1.08503e-19 9.49864e-05 -9.34752e-20 -5.0974e-05 -3.48482e-19 0.000211484 1.4459e-19 -0.000305331 -1.13919e-05 2.09826e-19 -6.80714e-05 -3.54395e-20 0.000119775 1.82167e-19 0.000114586 1.54919e-19 -0.000111103 -1.90044e-20 -8.82131e-05 -3.39096e-20 
1903.3 0 -5.48119e-19 0.00146522 2.46841e-19 2.28265e-05 -0.000985121 -2.01193e-19 -0.000108405 2.39823e-19 3.43072e-05 1.00099e-19 -0.000118115 -6.24426e-20 1.24037e-19 0.000101721 -1.25226e-19 -5.09077e-05 -3.6146e-19 0.000232804 1.01732e-19 -0.000300673 -1.86459e-05 2.10953e-19 -7.78346e-05 -7.08264e-20 0.000113602 1.66402e-19 0.000117176 1.46808e-19 -0.00011162 -2.61707e-20 -8.56568e-05 -6.20445e-20 
1903.65 0 -5.60785e-19 0.00148427 2.93569e-19 2.3852e-05 -0.000949701 -1.99515e-19 -0.000126319 2.41014e-19 1.86578e-05 1.07164e-19 -0.000118807 -6.14016e-20 1.28471e-19 0.000109695 -1.28279e-19 -5.56506e-05 -3.72169e-19 0.000251105 6.75926e-20 -0.000288436 -2.95217e-05 2.16665e-19 -8.70064e-05 -1.16086e-19 0.000108288 1.59756e-19 0.000118869 1.45858e-19 -0.000114141 -2.33778e-20 -7.97657e-05 -8.88957e-20 
1904 0 -5.69452e-19 0.00150044 3.20056e-19 2.72931e-05 -0.000912612 -1.92751e-19 -0.000145151 2.40547e-19 2.73689e-06 1.20753e-19 -0.00011797 -6.7948e-20 1.27398e-19 0.000116378 -1.41361e-19 -6.28274e-05 -3.86787e-19 0.000265253 3.66688e-20 -0.000268464 -3.71717e-05 2.36288e-19 -9.3755e-05 -1.27797e-19 0.00010527 1.73014e-19 0.000119934 1.54282e-19 -0.000119219 -1.41242e-20 -7.34701e-05 -1.15944e-19 
1904.35 0 -5.853e-19 0.00151568 3.44232e-19 3.25207e-05 -0.000877291 -1.88255e-19 -0.000159837 2.57857e-19 -1.06083e-05 1.24661e-19 -0.000111387 -9.26471e-20 1.32375e-19 0.000121053 -1.71055e-19 -6.64913e-05 -4.04305e-19 0.00027173 -3.75413e-22 -0.000245933 -3.94428e-05 2.46368e-19 -9.92102e-05 -1.4157e-19 0.00010395 1.70226e-19 0.000118941 1.65409e-19 -0.000125669 4.24539e-23 -7.09421e-05 -1.54241e-19 
1904.7 0 -5.85406e-19 0.00152902 3.65285e-19 3.65455e-05 -0.000841676 -1.86304e-19 -0.000170006 2.62909e-19 -1.9442e-05 1.47562e-19 -0.000100101 -1.12674e-19 1.42904e-19 0.000125539 -1.92858e-19 -6.24137e-05 -3.9592e-19 0.0002703 -3.77015e-20 -0.000228419 -4.00011e-05 2.40601e-19 -0.000105032 -1.6687e-19 0.000102118 1.76846e-19 0.000117722 1.69115e-19 -0.000132325 6.55312e-22 -7.06493e-05 -1.82188e-19 
1905.05 0 -5.76539e-19 0.00154078 3.57004e-19 3.8447e-05 -0.000805708 -2.08191e-19 -0.000179601 2.59613e-19 -2.41465e-05 1.5453e-19 -8.71305e-05 -1.16619e-19 1.52606e-19 0.000131213 -2.08428e-19 -5.40915e-05 -3.76134e-19 0.000265865 -6.40075e-20 -0.000218546 -4.15801e-05 2.14478e-19 -0.000110688 -1.78458e-19 0.000100739 1.84628e-19 0.000119661 1.65459e-19 -0.000137963 -1.42503e-20 -6.82912e-05 -1.74792e-19 
1905.4 0 -5.55453e-19 0.00155234 3.22467e-19 3.93552e-05 -0.000771287 -2.27771e-19 -0.000188314 2.53013e-19 -2.56568e-05 1.53985e-19 -7.50824e-05 -1.06268e-19 1.61284e-19 0.000136552 -2.24851e-19 -4.77614e-05 -3.70394e-19 0.000263048 -8.02115e-20 -0.000211889 -4.42386e-05 1.85298e-19 -0.000113602 -1.74491e-19 0.00010011 1.9348e-19 0.000124094 1.56913e-19 -0.000142783 -3.18938e-20 -6.40314e-05 -1.58917e-19 
1905.75 0 -5.48737e-19 0.00156343 2.79064e-19 4.01758e-05 -0.000739226 -2.40745e-19 -0.000195895 2.24393e-19 -2.68675e-05 1.6881e-19 -6.45639e-05 -1.08606e-19 1.66845e-19 0.000139443 -2.28449e-19 -4.7449e-05 -3.86595e-19 0.000261125 -8.78777e-20 -0.000205712 -4.54014e-05 1.71816e-19 -0.000111174 -1.72213e-19 9.83027e-05 2.0792e-19 0.000128531 1.43907e-19 -0.000150516 -4.36443e-20 -5.76524e-05 -1.43988e-19 
1906.1 0 -5.69945e-19 0.00157233 2.40366e-19 4.14204e-05 -0.000709815 -2.66007e-19 -0.000203115 2.0584e-19 -3.01774e-05 1.5951e-19 -5.59891e-05 -9.61658e-20 1.61227e-19 0.000139942 -2.1731e-19 -5.26041e-05 -3.94992e-19 0.000258828 -8.74648e-20 -0.000198081 -4.21491e-05 1.57329e-19 -0.000104462 -1.85413e-19 9.55392e-05 2.11092e-19 0.000132351 1.26862e-19 -0.000162611 -5.83411e-20 -4.57275e-05 -1.5778e-19 
1906.45 0 -5.86299e-19 0.00157939 2.13971e-19 4.13417e-05 -0.000683021 -2.8811e-19 -0.000207211 1.76121e-19 -3.72352e-05 1.65783e-19 -4.86528e-05 -6.41704e-20 1.57805e-19 0.00013788 -1.96708e-19 -5.71752e-05 -4.2126e-19 0.000256894 -9.55507e-20 -0.000187051 -3.35379e-05 1.70672e-19 -9.50326e-05 -1.95767e-19 9.2381e-05 2.17732e-19 0.000136812 1.20081e-19 -0.000176244 -7.95795e-20 -3.02748e-05 -1.61673e-19 
1906.8 0 -5.98418e-19 0.00158599 1.94916e-19 3.83447e-05 -0.000659937 -3.07498e-19 -0.000205906 1.63671e-19 -4.8119e-05 1.60648e-19 -3.89652e-05 -2.48064e-20 1.41776e-19 0.000133428 -1.93573e-19 -5.82793e-05 -4.41508e-19 0.000258162 -1.05182e-19 -0.000176701 -2.19585e-05 1.96185e-19 -8.32943e-05 -2.08409e-19 9.02896e-05 2.12744e-19 0.000140612 1.12512e-19 -0.000186769 -9.51945e-20 -1.66168e-05 -1.56225e-19 
1907.15 0 -6.09449e-19 0.00159153 1.73499e-19 3.4767e-05 -0.000640249 -3.2699e-19 -0.000196445 1.62537e-19 -5.95323e-05 1.51833e-19 -2.60817e-05 1.73648e-20 1.07207e-19 0.000127238 -1.91387e-19 -6.1145e-05 -4.41308e-19 0.000266689 -1.13232e-19 -0.000167156 -1.12971e-05 2.1512e-19 -6.88439e-05 -2.00354e-19 8.98798e-05 2.20301e-19 0.000141141 1.2243e-19 -0.000192108 -9.47322e-20 -6.1564e-06 -1.29277e-19 
1907.5 0 -6.0718e-19 0.00159516 1.55496e-19 3.33905e-05 -0.000618462 -3.33754e-19 -0.000179801 1.54546e-19 -7.00882e-05 1.49776e-19 -1.16076e-05 4.65803e-20 7.59089e-20 0.000116164 -1.82012e-19 -6.93791e-05 -4.34434e-19 0.000279151 -1.40656e-19 -0.000153991 -2.36871e-06 2.38345e-19 -5.45423e-05 -1.94545e-19 8.97999e-05 2.23922e-19 0.000139172 1.19821e-19 -0.000191832 -8.82812e-20 1.81753e-06 -1.10549e-19 
1907.85 0 -5.96551e-19 0.00159661 1.44233e-19 3.28569e-05 -0.000590733 -3.3452e-19 -0.000162062 1.5197e-19 -8.03031e-05 1.19888e-19 2.28428e-06 8.52788e-20 6.55768e-20 9.75118e-05 -1.78707e-19 -7.82997e-05 -4.29231e-19 0.000289971 -1.62821e-19 -0.000137478 3.9593e-06 2.29607e-19 -4.20478e-05 -1.80863e-19 8.91708e-05 2.24587e-19 0.000135741 1.26998e-19 -0.000186016 -9.13185e-20 8.86587e-06 -9.26592e-20 
1908.2 0 -5.70393e-19 0.00159475 1.38182e-19 3.29817e-05 -0.000557321 -3.39584e-19 -0.000145307 1.37196e-19 -9.23546e-05 7.49849e-20 1.39077e-05 1.0321e-19 6.45078e-20 7.40783e-05 -1.84538e-19 -8.18303e-05 -4.33786e-19 0.000299958 -1.78119e-19 -0.000120931 6.58265e-06 2.01357e-19 -3.10685e-05 -1.64461e-19 8.6478e-05 2.24466e-19 0.000130808 1.30979e-19 -0.000178619 -1.00138e-19 1.71597e-05 -5.84858e-20 
1908.55 0 -5.47101e-19 0.00159049 1.43373e-19 3.47832e-05 -0.000517692 -3.50103e-19 -0.000128212 1.33876e-19 -0.000105937 3.36248e-20 2.32942e-05 1.19619e-19 6.75412e-20 4.83478e-05 -2.04602e-19 -7.62968e-05 -4.10888e-19 0.000306757 -1.90419e-19 -0.000105986 5.67366e-06 1.8156e-19 -2.23346e-05 -1.49705e-19 8.06928e-05 2.36213e-19 0.000124673 1.26813e-19 -0.000172661 -1.09493e-19 2.50015e-05 -3.46046e-20 
1908.9 0 -5.43895e-19 0.00158388 1.50629e-19 3.66205e-05 -0.000473548 -3.48428e-19 -0.000112276 1.26625e-19 -0.000117131 1.37208e-21 2.9804e-05 1.32056e-19 6.92643e-20 2.0008e-05 -2.01593e-19 -6.06841e-05 -3.59855e-19 0.000306429 -1.82904e-19 -9.20243e-05 3.93349e-06 1.68907e-19 -1.68812e-05 -1.41431e-19 7.34968e-05 2.46997e-19 0.000118848 1.30096e-19 -0.000166365 -1.03338e-19 2.99216e-05 -2.12448e-20 
1909.25 0 -5.4455e-19 0.0015735 1.55598e-19 3.62767e-05 -0.000427507 -3.55602e-19 -0.000102944 1.28553e-19 -0.000125188 -3.10487e-20 3.01779e-05 1.47191e-19 5.53131e-20 -1.00838e-05 -1.94746e-19 -3.67366e-05 -3.26368e-19 0.000300972 -1.70542e-19 -8.00362e-05 2.09812e-06 1.61502e-19 -1.2679e-05 -1.46328e-19 6.56872e-05 2.54946e-19 0.000114785 1.46496e-19 -0.000159229 -1.04644e-19 3.28659e-05 -1.24412e-20 
1909.6 0 -5.4005e-19 0.00155956 1.58324e-19 3.51954e-05 -0.000380494 -3.61145e-19 -0.000103197 1.34514e-19 -0.000133179 -6.70951e-20 2.46228e-05 1.4932e-19 5.85295e-20 -3.89305e-05 -1.83818e-19 -4.72945e-06 -2.95087e-19 0.000293365 -1.73996e-19 -7.05361e-05 -3.40342e-06 1.39491e-19 -7.52855e-06 -1.47741e-19 5.50829e-05 2.66463e-19 0.000113607 1.92532e-19 -0.000152635 -1.18386e-19 3.47182e-05 1.20951e-21 
1909.95 0 -5.27496e-19 0.00154363 1.5311e-19 3.42077e-05 -0.000333759 -3.65613e-19 -0.000111751 1.48996e-19 -0.000142943 -9.51488e-20 1.67635e-05 1.54938e-19 5.12777e-20 -6.48486e-05 -1.63227e-19 3.41399e-05 -2.73489e-19 0.00028174 -1.79774e-19 -5.97671e-05 -1.25033e-05 1.24578e-19 -1.65168e-06 -1.67293e-19 4.20988e-05 2.79252e-19 0.000114854 2.31152e-19 -0.000147505 -1.08031e-19 3.44553e-05 2.92304e-20 
1910.3 0 -5.35796e-19 0.00152639 1.33682e-19 3.40078e-05 -0.000288774 -3.62067e-19 -0.000125431 1.8254e-19 -0.000154571 -1.14676e-19 7.52368e-06 1.61975e-19 3.36567e-20 -8.7135e-05 -1.41021e-19 7.23453e-05 -2.56548e-19 0.000262303 -1.94788e-19 -4.61155e-05 -2.20424e-05 1.24681e-19 3.71224e-06 -1.87635e-19 2.98765e-05 2.99006e-19 0.000117445 2.44029e-19 -0.000143489 -9.62504e-20 3.05988e-05 5.79498e-20 
1910.65 0 -5.59599e-19 0.00150929 1.19282e-19 3.60052e-05 -0.000246893 -3.44708e-19 -0.000141282 2.15206e-19 -0.000168032 -1.04753e-19 -3.97433e-06 1.92725e-19 1.74238e-20 -0.000107679 -1.06182e-19 0.000103863 -2.47184e-19 0.000233135 -2.18632e-19 -3.13535e-05 -2.89429e-05 1.39199e-19 8.48801e-06 -1.9862e-19 2.07931e-05 3.33141e-19 0.000122194 2.60748e-19 -0.000140271 -6.88015e-20 2.47772e-05 7.86561e-20 
1911 0 -5.5132e-19 0.00149337 1.00877e-19 3.9322e-05 -0.000208177 -3.14677e-19 -0.000158168 2.4555e-19 -0.000183288 -9.16397e-20 -1.83299e-05 2.21576e-19 1.56225e-20 -0.00012667 -7.55193e-20 0.000126256 -2.21252e-19 0.000197892 -2.19559e-19 -1.71835e-05 -3.09259e-05 1.46647e-19 1.29953e-05 -1.91062e-19 1.51883e-05 3.58664e-19 0.000128251 2.65846e-19 -0.000136781 -5.84061e-20 1.95013e-05 8.66284e-20 
1911.35 0 -5.35272e-19 0.00147643 8.25777e-20 4.27271e-05 -0.00017027 -2.59643e-19 -0.000174745 2.69903e-19 -0.000199276 -8.90446e-20 -3.40131e-05 2.365e-19 1.41432e-20 -0.000139503 -5.22552e-20 0.000138371 -1.91262e-19 0.000164656 -2.16968e-19 -3.94428e-06 -2.69592e-05 1.48891e-19 1.66342e-05 -1.73859e-19 1.09885e-05 3.72265e-19 0.00013276 2.67161e-19 -0.00013164 -5.33838e-20 1.44296e-05 9.96189e-20 
1911.7 0 -5.28229e-19 0.00145764 6.58214e-20 4.80469e-05 -0.000131558 -2.16676e-19 -0.000190097 2.91249e-19 -0.000213142 -9.39254e-20 -4.94588e-05 2.3075e-19 -1.52768e-21 -0.000143667 -2.73196e-20 0.000141628 -1.77575e-19 0.000136548 -2.16781e-19 7.77971e-06 -1.8218e-05 1.40772e-19 1.98385e-05 -1.6823e-19 5.97643e-06 3.6587e-19 0.000134639 2.74902e-19 -0.000125881 -5.86812e-20 9.78193e-06 1.13479e-19 
1912.05 0 -5.10684e-19 0.00143871 5.39666e-20 5.53004e-05 -9.34174e-05 -2.0382e-19 -0.000203239 3.1456e-19 -0.000224165 -9.84838e-20 -6.47077e-05 2.4119e-19 -3.01217e-20 -0.000143311 -8.95832e-21 0.000142736 -1.55972e-19 0.000110348 -2.125e-19 1.9793e-05 -6.73159e-06 1.26825e-19 2.15947e-05 -1.58313e-19 -3.54818e-07 3.56073e-19 0.000133623 2.73701e-19 -0.000121582 -4.39313e-20 7.93114e-06 1.18602e-19 
1912.4 0 -5.03758e-19 0.0014195 5.15959e-20 6.07346e-05 -5.60635e-05 -1.92187e-19 -0.000212995 3.35171e-19 -0.000235732 -1.01506e-19 -8.12696e-05 2.57935e-19 -5.9655e-20 -0.000138111 2.99274e-21 0.000145882 -1.39403e-19 8.6776e-05 -2.1815e-19 3.32556e-05 4.65548e-06 9.32773e-20 2.07783e-05 -1.49645e-19 -8.66785e-06 3.32444e-19 0.000130436 2.72384e-19 -0.000117668 -2.92165e-20 1.08027e-05 1.16794e-19 
1912.75 0 -4.76699e-19 0.00140064 5.01984e-20 6.19941e-05 -1.56578e-05 -1.7288e-19 -0.000218291 3.4126e-19 -0.000248563 -1.05487e-19 -9.94592e-05 2.52228e-19 -8.07354e-20 -0.000126313 1.5502e-20 0.000150641 -1.18351e-19 6.76712e-05 -2.19288e-19 4.35216e-05 1.26333e-05 7.3972e-20 2.00988e-05 -1.41619e-19 -1.8439e-05 3.03528e-19 0.000126042 2.69035e-19 -0.000110081 -3.61384e-20 1.6601e-05 9.43433e-20 
1913.1 0 -4.5643e-19 0.00138374 4.51276e-20 5.90404e-05 2.95663e-05 -1.54085e-19 -0.000219305 3.59205e-19 -0.000258138 -1.27075e-19 -0.000118838 2.29697e-19 -8.50576e-20 -0.000112972 1.77025e-20 0.000157115 -1.05679e-19 5.102e-05 -2.20729e-19 4.85313e-05 1.80339e-05 7.11109e-20 2.22787e-05 -1.45028e-19 -2.53336e-05 2.83508e-19 0.000121897 2.56637e-19 -9.76765e-05 -1.47379e-20 2.19988e-05 7.34462e-20 
1913.45 0 -4.46131e-19 0.00136774 4.48709e-20 5.27516e-05 7.7641e-05 -1.32079e-19 -0.000217212 3.77801e-19 -0.000259132 -1.61622e-19 -0.000137937 1.89484e-19 -8.63117e-20 -0.000103575 1.2835e-20 0.000166249 -1.01055e-19 3.3424e-05 -2.26573e-19 5.19808e-05 2.4308e-05 5.17868e-20 2.54895e-05 -1.53396e-19 -2.67628e-05 2.65385e-19 0.000119374 2.41946e-19 -8.48306e-05 -1.06817e-21 2.43828e-05 5.772e-20 
1913.8 0 -4.41075e-19 0.00135028 3.05773e-20 4.74566e-05 0.000126112 -1.12769e-19 -0.000215458 4.07581e-19 -0.000249013 -1.86762e-19 -0.000153504 1.52749e-19 -8.93188e-20 -9.71762e-05 -3.30072e-22 0.000177691 -7.46423e-20 1.30316e-05 -2.47282e-19 5.83604e-05 3.15004e-05 2.5136e-20 2.57465e-05 -1.68898e-19 -2.27464e-05 2.57423e-19 0.000117605 2.16693e-19 -7.43157e-05 5.62646e-21 2.38e-05 3.297e-20 
1914.15 0 -4.21078e-19 0.00133215 8.32804e-21 4.70687e-05 0.000172586 -9.73713e-20 -0.000217978 4.31149e-19 -0.000229789 -1.87624e-19 -0.00016669 1.12519e-19 -9.52667e-20 -9.24709e-05 -1.34199e-20 0.000190181 -6.61838e-20 -6.51791e-06 -2.65165e-19 6.56689e-05 3.98776e-05 -1.32841e-21 2.24877e-05 -1.98023e-19 -1.39621e-05 2.51874e-19 0.000114656 1.78971e-19 -6.83709e-05 3.24809e-21 2.10992e-05 1.85192e-20 
1914.5 0 -4.01654e-19 0.00131629 -2.17787e-20 4.94938e-05 0.000218259 -8.79377e-20 -0.000224444 4.46284e-19 -0.000209817 -1.8793e-19 -0.000180383 7.85762e-20 -1.0857e-19 -8.87497e-05 -1.73691e-20 0.000202126 -4.71874e-20 -2.05187e-05 -2.60061e-19 7.08634e-05 5.16697e-05 -2.15445e-20 1.779e-05 -2.12293e-19 -6.37818e-07 2.34902e-19 0.000109182 1.56172e-19 -6.76781e-05 -5.92745e-21 1.68872e-05 2.6344e-20 
1914.85 0 -3.83816e-19 0.00130196 -5.00619e-20 5.22021e-05 0.000267297 -8.30019e-20 -0.000231669 4.54104e-19 -0.000197581 -1.73778e-19 -0.000191968 6.82766e-20 -1.19023e-19 -8.63324e-05 -1.8703e-20 0.000213928 -3.53465e-20 -2.56156e-05 -2.52335e-19 7.63839e-05 6.54932e-05 -4.08467e-20 1.31138e-05 -2.05078e-19 1.7552e-05 2.17889e-19 0.000102502 1.28153e-19 -6.80796e-05 -2.31251e-20 1.27394e-05 3.35795e-20 
1915.2 0 -3.47227e-19 0.00128697 -5.06871e-20 5.58999e-05 0.000318371 -6.88561e-20 -0.000237238 4.2464e-19 -0.000194709 -1.80129e-19 -0.00019393 7.80276e-20 -1.38001e-19 -8.56001e-05 -2.26389e-20 0.000222743 -3.24419e-20 -2.1787e-05 -2.665e-19 8.50471e-05 7.85191e-05 -6.23725e-20 9.0348e-06 -1.93405e-19 3.89514e-05 2.17929e-19 9.52425e-05 1.10542e-19 -6.65556e-05 -3.01238e-20 1.01349e-05 5.23663e-20 
1915.55 0 -3.10625e-19 0.00127014 -4.74315e-20 6.1542e-05 0.000365922 -4.47607e-20 -0.000240238 3.83786e-19 -0.000196924 -1.96243e-19 -0.000181304 1.04507e-19 -1.4676e-19 -8.70614e-05 5.80095e-23 0.000220538 -2.67828e-20 -1.27957e-05 -2.96202e-19 9.71318e-05 9.10666e-05 -9.06778e-20 4.28958e-06 -1.70929e-19 6.09044e-05 2.17785e-19 8.67273e-05 8.80099e-20 -6.37594e-05 -3.95155e-20 1.03214e-05 5.82496e-20 
1915.9 0 -2.97266e-19 0.00125306 -5.38922e-20 6.78831e-05 0.000405355 -4.2062e-20 -0.000239365 3.3858e-19 -0.000200165 -2.05559e-19 -0.000157998 1.42201e-19 -1.53494e-19 -9.14226e-05 4.28183e-20 0.000203956 -2.25028e-20 -2.43991e-06 -3.20125e-19 0.000109824 0.000103754 -1.11278e-19 -5.86453e-07 -1.62645e-19 8.01555e-05 2.21173e-19 7.8723e-05 7.25167e-20 -5.98832e-05 -4.16572e-20 1.34964e-05 6.33327e-20 
1916.25 0 -2.95297e-19 0.00123741 -4.44626e-20 7.34752e-05 0.000435352 -3.93778e-20 -0.000235824 2.97635e-19 -0.000202805 -1.94657e-19 -0.00013322 1.72225e-19 -1.35012e-19 -9.59547e-05 8.21392e-20 0.000177965 -2.65909e-20 8.28825e-06 -3.55513e-19 0.00012094 0.000115592 -1.1883e-19 -5.21433e-06 -1.45895e-19 9.43397e-05 2.26338e-19 7.1178e-05 7.4578e-20 -5.56105e-05 -5.2586e-20 1.85592e-05 7.25232e-20 
1916.6 0 -2.91182e-19 0.00122294 -4.21688e-20 7.67686e-05 0.000459338 -2.5699e-20 -0.000229353 2.53354e-19 -0.000203954 -1.99016e-19 -0.000113192 1.94156e-19 -1.17171e-19 -9.96224e-05 9.30911e-20 0.00014928 -1.42446e-20 1.95276e-05 -3.59225e-19 0.000128915 0.000125336 -1.16488e-19 -1.20575e-05 -1.16828e-19 0.000103153 2.24432e-19 6.11086e-05 7.97017e-20 -5.22504e-05 -6.19756e-20 2.6183e-05 7.90156e-20 
1916.95 0 -2.90812e-19 0.00120706 -3.88157e-20 7.59166e-05 0.000479643 -1.00645e-20 -0.000216559 2.15292e-19 -0.000207963 -2.15374e-19 -0.000100439 2.087e-19 -9.3164e-20 -0.000104082 1.10084e-19 0.000121361 3.67188e-21 3.13003e-05 -3.6445e-19 0.000132117 0.0001346 -1.02687e-19 -2.39109e-05 -1.0152e-19 0.000106941 2.13173e-19 5.05723e-05 1.04151e-19 -4.85669e-05 -5.83635e-20 3.646e-05 8.85342e-20 
1917.3 0 -2.9924e-19 0.00118861 -3.74625e-20 7.16811e-05 0.000495441 3.02265e-21 -0.000197772 1.80978e-19 -0.000219971 -2.40771e-19 -9.416e-05 2.22455e-19 -6.60052e-20 -0.000109184 1.17779e-19 9.59914e-05 2.37928e-20 4.42674e-05 -3.68667e-19 0.000130047 0.000143307 -9.95125e-20 -4.22208e-05 -1.07415e-19 0.000107853 1.98192e-19 4.50061e-05 1.06413e-19 -4.22848e-05 -5.62012e-20 4.7605e-05 1.16936e-19 
1917.65 0 -3.1518e-19 0.00116861 -3.48556e-20 6.60864e-05 0.000508179 2.13691e-20 -0.000174027 1.53951e-19 -0.000236417 -2.79615e-19 -9.27179e-05 2.30805e-19 -3.00222e-20 -0.000114709 1.14499e-19 7.15101e-05 3.67718e-20 5.66425e-05 -3.56362e-19 0.000122471 0.000149497 -9.68967e-20 -6.29241e-05 -1.24996e-19 0.000107173 1.94196e-19 4.52786e-05 1.04458e-19 -3.39129e-05 -6.03113e-20 5.85382e-05 1.44141e-19 
1918 0 -3.27355e-19 0.00114726 -2.6604e-20 6.08695e-05 0.00052235 2.92641e-20 -0.00014645 1.48559e-19 -0.000253489 -3.2197e-19 -9.81574e-05 2.48305e-19 -1.82982e-20 -0.000120796 1.17777e-19 4.88233e-05 3.68705e-20 6.49232e-05 -3.07786e-19 0.000107885 0.000153876 -8.02035e-20 -7.9357e-05 -1.3593e-19 0.000104417 1.99374e-19 4.96694e-05 8.27267e-20 -2.57397e-05 -5.42558e-20 6.81837e-05 1.46935e-19 
1918.35 0 -3.48022e-19 0.00112488 -2.57193e-20 5.57517e-05 0.00053899 4.37754e-20 -0.000115496 1.60066e-19 -0.00026913 -3.63246e-19 -0.000107672 2.74512e-19 4.07465e-21 -0.000129987 1.17103e-19 3.40494e-05 4.32143e-20 6.58456e-05 -2.80467e-19 8.85456e-05 0.000157997 -5.57242e-20 -8.86031e-05 -1.40145e-19 0.000102328 1.83947e-19 5.73162e-05 4.48391e-20 -1.95026e-05 -5.85604e-20 7.59694e-05 1.459e-19 
1918.7 0 -3.43744e-19 0.00110171 -2.1471e-20 4.93297e-05 0.000556316 6.53835e-20 -8.09173e-05 1.62749e-19 -0.000279018 -3.82639e-19 -0.000116093 2.96679e-19 3.8806e-20 -0.000139982 1.26165e-19 2.8541e-05 3.8197e-20 6.10479e-05 -2.68568e-19 7.06731e-05 0.000163102 -2.49751e-20 -9.19525e-05 -1.12583e-19 0.000102395 1.51967e-19 6.6248e-05 7.29292e-21 -1.4977e-05 -8.26457e-20 8.11235e-05 1.48712e-19 
1919.05 0 -3.22568e-19 0.00107656 -3.72427e-20 4.37824e-05 0.000572947 8.2217e-20 -4.57246e-05 1.62737e-19 -0.000279044 -3.72807e-19 -0.000123897 3.096e-19 8.14413e-20 -0.000144115 1.28617e-19 2.8184e-05 1.07935e-20 5.48893e-05 -2.52402e-19 5.95313e-05 0.000168452 4.87103e-21 -9.27524e-05 -8.44694e-20 0.000101396 1.29939e-19 7.18411e-05 -2.98213e-20 -1.33624e-05 -1.08876e-19 8.13487e-05 1.60112e-19 
1919.4 0 -3.13886e-19 0.00105127 -4.41316e-20 4.10577e-05 0.000588529 9.19425e-20 -1.42975e-05 1.53787e-19 -0.000270433 -3.3841e-19 -0.000134466 3.20342e-19 1.12567e-19 -0.00014203 1.12522e-19 2.9959e-05 -4.21401e-22 4.92533e-05 -2.33131e-19 5.47193e-05 0.000169085 2.46104e-20 -9.08297e-05 -5.37051e-20 9.94523e-05 1.13541e-19 7.24548e-05 -5.28059e-20 -1.43211e-05 -1.46314e-19 7.66868e-05 1.64804e-19 
1919.75 0 -3.03127e-19 0.00102915 -4.18743e-20 3.94121e-05 0.000601393 9.72196e-20 1.09045e-05 1.27675e-19 -0.000258591 -3.1407e-19 -0.000147551 3.1455e-19 1.27862e-19 -0.000138273 9.16472e-20 3.34631e-05 -2.74431e-21 4.65089e-05 -2.07196e-19 5.07354e-05 0.000163467 4.16738e-20 -8.5292e-05 -3.43097e-21 9.93354e-05 1.08132e-19 6.94169e-05 -5.87853e-20 -1.50696e-05 -1.62611e-19 6.9743e-05 1.66209e-19 
1920.1 0 -2.92446e-19 0.00100872 -4.33009e-20 3.78665e-05 0.000613263 1.05422e-19 2.88456e-05 1.14202e-19 -0.000244468 -3.10289e-19 -0.000155423 2.86913e-19 1.46248e-19 -0.00013553 6.55797e-20 3.8788e-05 -7.67052e-21 4.89519e-05 -1.81036e-19 4.50989e-05 0.000153692 3.72764e-20 -7.64585e-05 2.01234e-20 0.000100946 1.00451e-19 6.45838e-05 -8.46506e-20 -1.54023e-05 -1.56273e-19 6.33845e-05 1.64123e-19 
1920.45 0 -2.81804e-19 0.000988184 -4.39878e-20 3.75798e-05 0.000628177 1.10759e-19 3.99371e-05 1.07524e-19 -0.000225434 -3.031e-19 -0.000154263 2.28713e-19 1.86917e-19 -0.000134646 5.65612e-20 4.4769e-05 -3.34282e-21 5.56907e-05 -1.39882e-19 3.50593e-05 0.0001425 2.89086e-20 -6.4526e-05 3.30033e-20 0.000102858 9.89988e-20 6.07667e-05 -1.06649e-19 -1.82965e-05 -1.35387e-19 6.03475e-05 1.71645e-19 
1920.8 0 -2.70709e-19 0.000969281 -4.7274e-20 3.85435e-05 0.000645915 1.03337e-19 4.75892e-05 8.649e-20 -0.000202559 -2.9561e-19 -0.000150623 1.75139e-19 2.12201e-19 -0.0001327 4.75775e-20 5.12359e-05 -1.53754e-20 6.44488e-05 -9.75209e-20 1.86613e-05 0.000133137 1.26158e-20 -5.28344e-05 4.87975e-20 0.000103373 1.11201e-19 5.88413e-05 -1.09462e-19 -2.14341e-05 -1.16318e-19 6.18406e-05 1.81296e-19 
1921.15 0 -2.57118e-19 0.000953955 -5.06642e-20 4.07665e-05 0.000665573 9.20236e-20 5.35797e-05 8.00265e-20 -0.000177266 -2.95531e-19 -0.000147616 1.38471e-19 2.41387e-19 -0.000125697 3.95914e-20 6.27691e-05 -3.43594e-20 7.64834e-05 -7.31374e-20 -9.52669e-07 0.000129221 4.87507e-21 -4.46361e-05 5.68147e-20 0.000101661 1.201e-19 5.82185e-05 -1.293e-19 -2.04405e-05 -6.95952e-20 6.4703e-05 1.92279e-19 
1921.5 0 -2.34673e-19 0.00094083 -5.16732e-20 4.40223e-05 0.000690667 9.71754e-20 6.02575e-05 5.3228e-20 -0.000149726 -2.72141e-19 -0.000145095 1.34429e-19 2.56574e-19 -0.000113827 2.59937e-20 8.04008e-05 -3.76549e-20 9.16251e-05 -5.67013e-20 -1.94415e-05 0.000131029 -2.49053e-21 -3.86926e-05 4.81935e-20 0.000100265 1.25219e-19 6.04092e-05 -1.33195e-19 -1.54373e-05 -2.67662e-20 6.53222e-05 2.01192e-19 
1921.85 0 -2.30107e-19 0.000925897 -5.7302e-20 4.83379e-05 0.000722009 9.82664e-20 7.13085e-05 4.32684e-20 -0.00012243 -2.39695e-19 -0.000143076 1.16758e-19 2.71303e-19 -9.90253e-05 2.30898e-20 9.43091e-05 -3.45431e-20 0.000108309 -5.87936e-20 -3.42879e-05 0.000136384 -1.56979e-20 -3.40227e-05 4.49711e-20 9.85855e-05 1.18343e-19 6.65807e-05 -1.24411e-19 -9.3768e-06 5.65902e-21 6.47459e-05 2.03401e-19 
1922.2 0 -2.2293e-19 0.000905807 -7.3766e-20 5.29458e-05 0.000753483 1.07233e-19 8.36909e-05 2.7823e-20 -9.85094e-05 -2.06161e-19 -0.000137712 1.05708e-19 2.79998e-19 -8.39372e-05 3.21145e-20 9.73318e-05 -4.03291e-20 0.000126372 -7.72115e-20 -4.45413e-05 0.000141813 -3.07958e-20 -3.06057e-05 2.79397e-20 9.59135e-05 1.22879e-19 7.63006e-05 -1.01608e-19 -4.91599e-06 2.65736e-20 6.60026e-05 2.14799e-19 
1922.55 0 -2.02828e-19 0.000880503 -8.96045e-20 5.63624e-05 0.00078056 1.22301e-19 9.19874e-05 9.02574e-21 -8.0406e-05 -1.7257e-19 -0.00012923 1.08701e-19 2.98353e-19 -7.09824e-05 3.11332e-20 9.24868e-05 -5.08016e-20 0.000144137 -1.11414e-19 -4.93604e-05 0.000144582 -2.96115e-20 -2.96337e-05 -4.7913e-21 9.34706e-05 1.36998e-19 8.67022e-05 -7.32741e-20 -2.35353e-06 4.01538e-20 6.99972e-05 2.24803e-19 
1922.9 0 -1.74617e-19 0.000854058 -1.14974e-19 5.845e-05 0.000803169 1.40612e-19 9.19688e-05 6.25738e-21 -6.9249e-05 -1.42267e-19 -0.000122097 9.95887e-20 3.08352e-19 -6.30855e-05 3.68838e-20 8.36522e-05 -6.4996e-20 0.000161228 -1.3491e-19 -5.00492e-05 0.000143491 -1.01729e-20 -2.9381e-05 -8.86379e-21 9.0642e-05 1.36014e-19 9.43661e-05 -6.2749e-20 -5.69284e-07 4.98244e-20 7.5876e-05 2.54526e-19 
1923.25 0 -1.56079e-19 0.000828123 -1.30282e-19 5.77831e-05 0.000821649 1.64313e-19 8.55999e-05 2.35432e-20 -6.32319e-05 -1.28336e-19 -0.000118516 9.5754e-20 3.09805e-19 -5.99569e-05 4.16538e-20 7.16921e-05 -8.24667e-20 0.000179312 -1.65939e-19 -5.13421e-05 0.00014004 2.03372e-20 -2.74111e-05 -1.25572e-20 8.66786e-05 1.37248e-19 9.86092e-05 -6.1578e-20 1.51299e-06 4.20866e-20 8.37271e-05 2.81867e-19 
1923.6 0 -1.49276e-19 0.000800392 -1.43454e-19 5.45255e-05 0.000837019 2.02854e-19 7.55809e-05 4.2397e-20 -5.69174e-05 -1.30266e-19 -0.000116776 1.0197e-19 3.08368e-19 -5.73462e-05 3.87676e-20 5.89248e-05 -1.06095e-19 0.000195406 -1.96097e-19 -5.44079e-05 0.000137474 4.7856e-20 -2.31313e-05 -2.81826e-20 8.1954e-05 1.48611e-19 0.000100687 -6.7099e-20 3.97912e-06 3.9735e-20 9.34147e-05 2.9709e-19 
1923.95 0 -1.30402e-19 0.000770013 -1.3675e-19 5.09753e-05 0.000849003 2.28383e-19 6.22952e-05 5.58341e-20 -4.60068e-05 -1.16186e-19 -0.000113536 1.2234e-19 2.83723e-19 -5.47299e-05 3.40208e-20 4.84905e-05 -1.10541e-19 0.000205125 -2.22087e-19 -5.69667e-05 0.000136539 6.56977e-20 -1.6026e-05 -4.33098e-20 7.76726e-05 1.38463e-19 0.000101971 -8.1746e-20 7.87131e-06 1.77398e-20 0.00010335 2.97105e-19 
1924.3 0 -1.14659e-19 0.000739852 -1.40568e-19 4.93138e-05 0.000857588 2.33312e-19 4.7991e-05 7.23591e-20 -2.98186e-05 -9.96347e-20 -0.000107016 1.37835e-19 2.47045e-19 -5.55227e-05 2.95841e-20 4.04513e-05 -1.11904e-19 0.00020763 -2.4965e-19 -5.69502e-05 0.000135487 7.22709e-20 -7.99639e-06 -3.0194e-20 7.3658e-05 1.2239e-19 0.000104018 -1.11261e-19 1.29121e-05 -2.97874e-21 0.000110174 2.95771e-19 
1924.65 0 -9.83685e-20 0.000713195 -1.35746e-19 4.80932e-05 0.000866585 2.32059e-19 3.5973e-05 9.40311e-20 -1.31213e-05 -8.30387e-20 -9.88803e-05 1.47696e-19 2.16749e-19 -6.17141e-05 3.41144e-20 3.16217e-05 -1.30153e-19 0.000204299 -2.74849e-19 -5.51393e-05 0.000133157 4.92793e-20 -3.01218e-06 3.2528e-21 6.97279e-05 1.00061e-19 0.00010808 -1.27221e-19 1.82409e-05 -2.40276e-20 0.000112639 2.9227e-19 
1925 0 -6.20024e-20 0.000691862 -1.38073e-19 4.54732e-05 0.000878662 2.29491e-19 2.50812e-05 1.13126e-19 -1.84608e-06 -8.66623e-20 -9.02188e-05 1.629e-19 2.05285e-19 -7.25566e-05 4.18463e-20 2.21735e-05 -1.53015e-19 0.000198544 -2.85962e-19 -5.18516e-05 0.000131037 1.81858e-20 -1.70112e-06 4.11341e-20 6.74654e-05 7.4188e-20 0.000111809 -1.39014e-19 2.25248e-05 -3.07692e-20 0.000111602 2.62059e-19 
1925.35 0 -4.9362e-20 0.000675485 -1.38473e-19 4.08217e-05 0.000891327 2.26294e-19 1.54112e-05 1.2268e-19 2.69665e-06 -1.05853e-19 -8.29368e-05 1.75943e-19 1.98727e-19 -8.76646e-05 2.97903e-20 1.72421e-05 -1.72336e-19 0.000192488 -2.60291e-19 -4.26009e-05 0.000130905 -6.4397e-21 -5.42717e-07 6.37052e-20 6.69462e-05 5.11522e-20 0.000112854 -1.46192e-19 2.4468e-05 -2.43064e-20 0.000110797 2.29387e-19 
1925.7 0 -3.64594e-20 0.000660937 -1.36769e-19 3.51106e-05 0.000900729 2.13982e-19 1.20504e-05 1.18737e-19 3.24082e-06 -1.16151e-19 -8.08308e-05 1.93887e-19 1.92736e-19 -0.000102469 2.03223e-20 1.81231e-05 -1.71382e-19 0.000185004 -2.45835e-19 -2.53975e-05 0.000133749 -3.90213e-20 2.60281e-06 7.05613e-20 6.35511e-05 6.36111e-20 0.000111302 -1.53606e-19 2.54049e-05 -4.87826e-21 0.000112348 1.97511e-19 
1926.05 0 -7.30511e-21 0.000644947 -1.28711e-19 3.01382e-05 0.000906771 2.01746e-19 1.85008e-05 9.58698e-20 1.32781e-06 -1.08815e-19 -8.48317e-05 2.18657e-19 2.00078e-19 -0.000112205 1.80896e-20 1.9907e-05 -1.81442e-19 0.000174805 -2.33548e-19 -3.25605e-06 0.000138142 -6.55335e-20 7.17537e-06 7.40028e-20 5.57328e-05 8.57828e-20 0.00010818 -1.70858e-19 2.65998e-05 2.42557e-20 0.000114366 1.69671e-19 
1926.4 0 8.02878e-21 0.000627786 -1.12806e-19 2.6124e-05 0.000911828 1.90435e-19 3.23579e-05 8.96639e-20 -4.45835e-06 -8.69718e-20 -9.29418e-05 2.49106e-19 2.02507e-19 -0.000116644 4.01901e-20 1.87205e-05 -1.86917e-19 0.000161407 -2.08402e-19 1.98463e-05 0.000140197 -7.85609e-20 1.44999e-05 8.47491e-20 4.69607e-05 1.00603e-19 0.000104759 -1.99381e-19 2.69382e-05 5.71639e-20 0.000116238 1.52912e-19 
1926.75 0 6.78095e-21 0.000610624 -1.00734e-19 2.18598e-05 0.00091562 1.85916e-19 4.5993e-05 1.1536e-19 -1.30365e-05 -6.76168e-20 -0.000103704 2.72787e-19 2.03502e-19 -0.000118874 5.7196e-20 1.77435e-05 -1.90535e-19 0.000144505 -1.73183e-19 4.32011e-05 0.000135697 -9.40592e-20 2.4687e-05 1.02948e-19 4.16922e-05 1.25767e-19 0.000100058 -2.26306e-19 2.54778e-05 7.40869e-20 0.000120861 1.30275e-19 
1927.1 0 -5.34046e-21 0.000591904 -9.00973e-20 1.78522e-05 0.000917393 1.66219e-19 5.3599e-05 1.24689e-19 -1.8604e-05 -4.09597e-20 -0.000115873 2.98217e-19 2.21382e-19 -0.000121758 6.71231e-20 1.98161e-05 -1.89982e-19 0.000126259 -1.58662e-19 6.71476e-05 0.000125079 -1.09398e-19 3.67168e-05 1.34289e-19 3.97684e-05 1.30009e-19 9.53796e-05 -2.383e-19 2.32633e-05 9.0194e-20 0.000128869 1.07498e-19 
1927.45 0 -3.06747e-21 0.000570912 -8.13558e-20 1.46647e-05 0.000919271 1.63884e-19 5.43199e-05 1.07919e-19 -1.95766e-05 -1.3497e-20 -0.000124916 3.00352e-19 2.37337e-19 -0.0001279 7.08812e-20 2.483e-05 -1.96002e-19 0.000109498 -1.55527e-19 9.04349e-05 0.000111218 -1.31661e-19 5.02979e-05 1.89062e-19 3.81587e-05 1.47771e-19 9.39451e-05 -2.3761e-19 2.1294e-05 1.04104e-19 0.000135114 7.15787e-20 
1927.8 0 8.64298e-21 0.000548409 -6.12005e-20 1.09872e-05 0.000923595 1.6642e-19 5.06942e-05 9.47122e-20 -1.84859e-05 -3.44691e-21 -0.000132247 2.95667e-19 2.66169e-19 -0.000137609 6.5815e-20 3.07514e-05 -1.9151e-19 9.38819e-05 -1.43566e-19 0.000111218 9.72026e-05 -1.65574e-19 6.55147e-05 2.11183e-19 3.57352e-05 1.52159e-19 9.53573e-05 -2.45922e-19 1.86963e-05 1.24655e-19 0.000136944 5.7129e-20 
1928.15 0 2.09941e-20 0.000525002 -3.94735e-20 7.73517e-06 0.000931238 1.76037e-19 4.582e-05 8.07171e-20 -1.83853e-05 4.79516e-22 -0.000144127 2.82313e-19 2.77604e-19 -0.000148111 5.57569e-20 3.5759e-05 -1.99137e-19 8.0959e-05 -1.1872e-19 0.000128315 8.56718e-05 -1.94976e-19 8.04605e-05 2.30071e-19 3.41023e-05 1.70339e-19 9.85994e-05 -2.61453e-19 1.72761e-05 1.46076e-19 0.00013547 4.14364e-20 
1928.5 0 1.47661e-20 0.000502505 -2.56088e-20 6.31389e-06 0.000938732 2.00869e-19 3.9793e-05 7.38079e-20 -2.00456e-05 -6.05422e-21 -0.000161662 2.69658e-19 2.96301e-19 -0.000157498 6.83301e-20 4.12757e-05 -2.11269e-19 7.4121e-05 -8.5813e-20 0.000139027 7.44614e-05 -2.12769e-19 9.32105e-05 2.60881e-19 3.49715e-05 1.81998e-19 0.000104076 -2.89787e-19 1.94517e-05 1.54692e-19 0.000134633 3.22428e-20 
1928.85 0 -2.20489e-21 0.0004809 -1.02853e-20 5.22997e-06 0.000944491 2.22268e-19 2.94344e-05 5.87488e-20 -2.4794e-05 -2.74268e-20 -0.000178531 2.74049e-19 3.26217e-19 -0.000164948 1.10309e-19 4.58618e-05 -2.07229e-19 7.08625e-05 -5.04314e-20 0.000140734 6.15109e-05 -2.28097e-19 0.00010475 3.13514e-19 3.93582e-05 1.96104e-19 0.000110934 -3.14855e-19 2.43548e-05 1.45702e-19 0.000137072 2.05823e-20 
1929.2 0 -2.02028e-20 0.000459985 -1.16114e-20 3.40562e-06 0.000950894 2.31935e-19 1.2758e-05 3.81266e-20 -3.35351e-05 -5.31616e-20 -0.000190429 2.85142e-19 3.44471e-19 -0.000171766 1.45823e-19 4.57247e-05 -2.07944e-19 6.57291e-05 -1.53947e-20 0.000134446 4.9169e-05 -2.41258e-19 0.000114158 3.43997e-19 4.66999e-05 2.17961e-19 0.000118571 -3.31124e-19 2.90182e-05 1.48796e-19 0.000139601 3.1657e-20 
1929.55 0 -3.47455e-20 0.000438559 -3.35478e-20 -4.21194e-07 0.000957169 2.41655e-19 -9.35429e-06 -7.5698e-21 -4.51491e-05 -8.00096e-20 -0.000196003 2.91697e-19 3.54447e-19 -0.000178319 1.67207e-19 4.09804e-05 -2.05299e-19 5.82719e-05 5.5952e-21 0.000124298 3.87789e-05 -2.51408e-19 0.000119186 3.31677e-19 5.55828e-05 2.18933e-19 0.000127111 -3.31021e-19 3.24188e-05 1.46578e-19 0.000139955 3.63054e-20 
1929.9 0 -5.17166e-20 0.000415196 -6.36143e-20 -5.64073e-06 0.000963685 2.5091e-19 -3.21239e-05 -2.88124e-20 -5.91951e-05 -1.1501e-19 -0.000198373 3.01015e-19 3.56455e-19 -0.000185616 1.57189e-19 3.35009e-05 -1.84298e-19 4.87197e-05 1.34633e-20 0.000115318 2.98074e-05 -2.34315e-19 0.000120417 2.96278e-19 6.86615e-05 2.00368e-19 0.00013566 -3.17306e-19 3.38531e-05 1.29613e-19 0.000139495 2.50439e-20 
1930.25 0 -5.16885e-20 0.000391907 -1.03381e-19 -1.18614e-05 0.000968568 2.67806e-19 -5.2579e-05 -6.10703e-20 -7.45203e-05 -1.21401e-19 -0.000200138 3.05285e-19 3.83159e-19 -0.000194166 1.44996e-19 2.51595e-05 -1.7643e-19 3.68525e-05 9.00072e-21 0.000109589 2.27101e-05 -2.15428e-19 0.000118493 2.60586e-19 8.63276e-05 1.74516e-19 0.000144066 -2.82108e-19 3.31983e-05 9.32698e-20 0.000139948 3.04665e-20 
1930.6 0 -4.82212e-20 0.00036834 -1.29555e-19 -1.9191e-05 0.000966973 2.84459e-19 -7.12198e-05 -8.11235e-20 -9.14141e-05 -1.15607e-19 -0.000196883 3.12141e-19 4.00341e-19 -0.000200313 1.41138e-19 1.85295e-05 -1.78597e-19 2.74294e-05 1.05781e-20 0.000104655 1.68406e-05 -2.03793e-19 0.000113762 2.15822e-19 0.000104205 1.42573e-19 0.000151451 -2.55631e-19 3.04715e-05 6.553e-20 0.000141302 3.77956e-20 
1930.95 0 -5.22863e-20 0.000343152 -1.41164e-19 -2.5925e-05 0.000957808 3.17057e-19 -8.62673e-05 -1.20124e-19 -0.000112616 -1.27906e-19 -0.000185797 3.27831e-19 4.0698e-19 -0.000198912 1.40289e-19 1.65094e-05 -1.91512e-19 2.14708e-05 1.90743e-20 9.77039e-05 1.04805e-05 -1.90123e-19 0.000107497 1.69267e-19 0.000119534 1.16288e-19 0.000155632 -2.37916e-19 2.61542e-05 3.82542e-20 0.000139968 3.27053e-20 
1931.3 0 -5.64747e-20 0.000316299 -1.5657e-19 -3.04775e-05 0.000943872 3.53475e-19 -9.76071e-05 -1.59749e-19 -0.00013677 -1.52318e-19 -0.00017084 3.38385e-19 3.96639e-19 -0.000189915 1.34525e-19 1.92118e-05 -2.06795e-19 1.56568e-05 1.71995e-20 8.99367e-05 1.32787e-06 -1.88377e-19 9.92384e-05 1.27455e-19 0.000131882 9.93002e-20 0.000154314 -2.4105e-19 2.3817e-05 1.22852e-20 0.000134761 2.94622e-20 
1931.65 0 -5.03481e-20 0.000287535 -1.7825e-19 -3.30749e-05 0.000929554 3.80574e-19 -0.000107114 -2.24994e-19 -0.000158385 -1.75539e-19 -0.000153948 3.66555e-19 3.84943e-19 -0.000177229 1.51265e-19 2.23497e-05 -2.23493e-19 1.22258e-05 1.02617e-20 8.47205e-05 -1.17086e-05 -1.78915e-19 9.01372e-05 8.67974e-20 0.000142202 8.41148e-20 0.000146928 -2.36269e-19 2.26984e-05 6.62527e-23 0.000127496 2.41131e-20 
1932 0 -4.90303e-20 0.000258416 -2.00732e-19 -3.51046e-05 0.000915904 3.80025e-19 -0.000115123 -2.56027e-19 -0.000177557 -1.96164e-19 -0.000135025 3.96916e-19 3.76879e-19 -0.000163577 1.65611e-19 2.22946e-05 -2.22941e-19 1.30019e-05 8.25238e-22 8.15613e-05 -2.50713e-05 -1.65155e-19 8.38095e-05 6.32668e-20 0.000149417 7.17489e-20 0.000134784 -2.23862e-19 2.013e-05 3.30352e-21 0.000119254 2.94131e-20 
1932.35 0 -5.43731e-20 0.000228905 -2.02066e-19 -3.74567e-05 0.000903256 3.72516e-19 -0.000119152 -2.42379e-19 -0.000196022 -2.28889e-19 -0.000117324 4.20524e-19 3.63366e-19 -0.000151154 1.69449e-19 1.97297e-05 -2.18281e-19 1.63126e-05 -1.11569e-20 7.71222e-05 -3.30789e-05 -1.53961e-19 8.2004e-05 4.91258e-20 0.0001502 7.35368e-20 0.000120386 -2.31401e-19 1.62182e-05 4.86571e-21 0.000110497 2.67073e-20 
1932.7 0 -5.67105e-20 0.000196774 -1.88931e-19 -4.02661e-05 0.0008938 3.57656e-19 -0.000117319 -2.1362e-19 -0.000213038 -2.32682e-19 -0.000104665 4.29319e-19 3.41991e-19 -0.000142006 1.85159e-19 1.73041e-05 -2.01479e-19 2.0182e-05 -2.90696e-20 6.78709e-05 -3.30112e-05 -1.46498e-19 8.27257e-05 6.13701e-20 0.000145832 6.66115e-20 0.000106387 -2.45147e-19 1.053e-05 1.82063e-20 0.000103851 1.94632e-20 
1933.05 0 -5.72819e-20 0.000162537 -1.81113e-19 -4.33737e-05 0.000889338 3.46024e-19 -0.000108649 -1.98559e-19 -0.000225145 -2.2926e-19 -9.48815e-05 4.39462e-19 3.21535e-19 -0.000136802 2.03859e-19 1.41452e-05 -1.8007e-19 2.07405e-05 -2.93849e-20 5.40914e-05 -2.85018e-05 -1.5099e-19 8.42559e-05 6.86516e-20 0.000140949 8.41815e-20 9.18556e-05 -2.5354e-19 3.09118e-06 1.76862e-20 0.000100108 6.00198e-21 
1933.4 0 -6.91713e-20 0.000127053 -1.82628e-19 -4.60024e-05 0.000892484 3.4878e-19 -9.27106e-05 -1.87553e-19 -0.000228698 -2.43183e-19 -8.2344e-05 4.49039e-19 2.99871e-19 -0.000135067 2.24077e-19 1.01561e-05 -1.50646e-19 1.46195e-05 -3.09122e-20 4.5097e-05 -2.25683e-05 -1.59248e-19 8.85342e-05 8.48406e-20 0.000138327 1.18548e-19 7.60337e-05 -2.37335e-19 -4.78813e-06 1.65333e-20 9.78651e-05 -8.74479e-21 
1933.75 0 -7.22355e-20 8.95084e-05 -1.94554e-19 -4.59945e-05 0.000902552 3.4737e-19 -7.00466e-05 -1.79625e-19 -0.000226719 -2.63292e-19 -6.65699e-05 4.5384e-19 2.91883e-19 -0.000133989 2.28035e-19 6.38224e-06 -1.27511e-19 3.00981e-06 -3.55792e-20 4.92309e-05 -1.34791e-05 -1.61774e-19 9.50184e-05 8.51998e-20 0.000137463 1.43828e-19 6.3677e-05 -2.27452e-19 -1.19217e-05 9.37239e-21 9.65225e-05 -2.10647e-20 
1934.1 0 -6.26636e-20 5.03522e-05 -2.01188e-19 -4.19735e-05 0.000913416 3.26179e-19 -4.15514e-05 -1.91021e-19 -0.00022264 -3.01826e-19 -5.24012e-05 4.56812e-19 2.92993e-19 -0.000131489 2.17173e-19 4.55946e-06 -1.03486e-19 -1.37917e-05 -4.71199e-20 6.46138e-05 3.53211e-07 -1.58517e-19 0.000100579 8.22478e-20 0.00013703 1.62022e-19 5.50843e-05 -2.15595e-19 -1.71217e-05 1.58273e-20 9.38642e-05 -3.48102e-20 
1934.45 0 -5.07675e-20 1.19393e-05 -2.04069e-19 -3.62507e-05 0.000919019 3.16725e-19 -1.09006e-05 -1.90109e-19 -0.000215229 -3.29023e-19 -4.18554e-05 4.5068e-19 3.00742e-19 -0.000129003 2.0373e-19 6.93326e-06 -6.65192e-20 -3.16155e-05 -6.50111e-20 8.82356e-05 1.46794e-05 -1.54904e-19 0.00010346 7.83106e-20 0.000136644 1.6839e-19 4.48412e-05 -2.01915e-19 -2.10439e-05 2.30752e-20 8.77985e-05 -4.11524e-20 
1934.8 0 -3.03042e-20 -2.45504e-05 -1.82874e-19 -3.24244e-05 0.000919217 3.24469e-19 1.82997e-05 -2.02753e-19 -0.000206358 -3.50998e-19 -3.13576e-05 4.23114e-19 2.66025e-19 -0.000127043 1.93598e-19 1.26949e-05 -3.58457e-20 -4.34373e-05 -7.15933e-20 0.000118371 2.37961e-05 -1.4622e-19 0.000103734 6.96826e-20 0.000135684 1.65171e-19 3.20679e-05 -1.6659e-19 -2.54443e-05 5.02967e-20 8.0372e-05 -5.28513e-20 
1935.15 0 5.47967e-21 -5.98807e-05 -1.60836e-19 -3.07696e-05 0.000919673 3.155e-19 4.49642e-05 -2.10452e-19 -0.000200764 -3.53266e-19 -1.84947e-05 3.86816e-19 2.09874e-19 -0.000125007 1.59008e-19 1.94407e-05 -3.54959e-20 -4.83467e-05 -7.15148e-20 0.000148417 2.7574e-05 -1.61526e-19 0.000103206 7.55112e-20 0.000133291 1.47085e-19 1.92036e-05 -1.53102e-19 -2.5644e-05 7.20829e-20 7.37902e-05 -6.83456e-20 
1935.5 0 3.8674e-20 -9.34548e-05 -1.3806e-19 -3.0059e-05 0.000924962 2.96334e-19 7.06376e-05 -2.23924e-19 -0.000197366 -3.59972e-19 -2.81581e-06 3.48725e-19 1.54549e-19 -0.000122432 1.28265e-19 2.86874e-05 -3.78219e-20 -5.18476e-05 -7.10465e-20 0.000170439 2.85742e-05 -1.69362e-19 0.000103533 6.61762e-20 0.000132866 1.23918e-19 7.1549e-06 -1.58483e-19 -1.75191e-05 6.9209e-20 6.73609e-05 -7.37614e-20 
1935.85 0 8.12273e-20 -0.00012287 -1.15823e-19 -2.95989e-05 0.000932773 2.89226e-19 9.47037e-05 -2.28835e-19 -0.000192472 -3.65003e-19 1.60454e-05 3.06011e-19 1.17218e-19 -0.000118857 9.77611e-20 4.26272e-05 -3.91127e-20 -5.73984e-05 -4.23209e-20 0.000180394 2.74592e-05 -1.72003e-19 0.000104674 5.33604e-20 0.000138134 9.41923e-20 -1.90797e-06 -1.65595e-19 -5.00574e-06 5.06383e-20 6.02697e-05 -6.63924e-20 
1936.2 0 1.10366e-19 -0.000148294 -1.00958e-19 -2.9186e-05 0.000937549 2.64497e-19 0.000114392 -2.37208e-19 -0.000186982 -3.44211e-19 3.88202e-05 2.55257e-19 9.111e-20 -0.000111657 7.14386e-20 5.98633e-05 -4.99974e-20 -6.49259e-05 -1.40539e-20 0.000177605 2.4821e-05 -1.71579e-19 0.000104783 5.1461e-20 0.000146939 8.88113e-20 -6.07224e-06 -1.81449e-19 6.22962e-06 5.24065e-20 5.10591e-05 -5.4786e-20 
1936.55 0 1.16981e-19 -0.000171834 -9.40324e-20 -2.78783e-05 0.00093753 2.45187e-19 0.000127383 -2.52974e-19 -0.000182555 -3.3406e-19 6.64305e-05 2.20135e-19 7.91765e-20 -9.87299e-05 4.82363e-20 7.94033e-05 -5.30835e-20 -7.23009e-05 5.28135e-21 0.000164677 2.16394e-05 -1.77214e-19 0.000102565 5.07732e-20 0.00015531 1.09308e-19 -4.09962e-06 -1.96966e-19 1.31386e-05 7.35137e-20 3.85253e-05 -4.14327e-20 
1936.9 0 1.17346e-19 -0.000194476 -8.07501e-20 -2.55924e-05 0.000936398 2.2519e-19 0.000131016 -2.56979e-19 -0.000177013 -3.32724e-19 9.80938e-05 2.00812e-19 6.71082e-20 -8.31156e-05 4.42462e-20 0.000100206 -6.19272e-20 -7.78921e-05 3.78573e-20 0.000146077 1.70089e-05 -1.621e-19 9.87036e-05 4.31887e-20 0.000160099 1.41854e-19 3.09719e-06 -2.02696e-19 1.50018e-05 1.02449e-19 2.41736e-05 -4.63244e-21 
1937.25 0 1.14133e-19 -0.00021672 -5.77205e-20 -2.28565e-05 0.000936454 2.30641e-19 0.000126559 -2.40963e-19 -0.000168265 -3.27938e-19 0.000127562 1.9568e-19 7.37717e-20 -6.93715e-05 5.14243e-20 0.000116936 -6.76891e-20 -8.22542e-05 7.4522e-20 0.000128265 1.14275e-05 -1.56563e-19 9.58756e-05 2.40528e-20 0.000162275 1.67943e-19 1.01754e-05 -2.05049e-19 1.42175e-05 1.19038e-19 1.01489e-05 2.90619e-20 
1937.6 0 1.05382e-19 -0.000240527 -4.37514e-20 -2.03683e-05 0.000936425 2.31203e-19 0.000117559 -2.29319e-19 -0.000155314 -3.20174e-19 0.000149213 1.89793e-19 9.0334e-20 -6.00366e-05 4.49868e-20 0.000125649 -7.13806e-20 -8.67355e-05 1.14521e-19 0.000115447 7.87994e-06 -1.25993e-19 9.45486e-05 -1.82151e-20 0.000162586 1.87685e-19 1.42229e-05 -2.02748e-19 1.32677e-05 1.14121e-19 -2.68072e-06 5.84132e-20 
1937.95 0 8.21326e-20 -0.000265848 -3.86859e-20 -1.86979e-05 0.000937334 2.47824e-19 0.000103238 -2.45442e-19 -0.000136399 -3.11725e-19 0.000163595 1.9456e-19 9.89479e-20 -5.52181e-05 2.19891e-20 0.000129458 -7.47204e-20 -9.27574e-05 1.54584e-19 0.000104014 6.28651e-06 -1.11817e-19 9.46026e-05 -7.06893e-20 0.000159781 2.03922e-19 1.79764e-05 -1.81569e-19 1.34687e-05 1.06549e-19 -1.45275e-05 6.91337e-20 
1938.3 0 5.5932e-20 -0.000292747 -2.20137e-20 -1.75153e-05 0.000939752 2.66042e-19 8.36845e-05 -2.69943e-19 -0.00011304 -3.02018e-19 0.000172955 1.83048e-19 1.00025e-19 -5.22025e-05 8.60973e-21 0.000132849 -7.88369e-20 -9.89212e-05 1.89061e-19 9.25372e-05 4.7549e-06 -1.25139e-19 9.53641e-05 -1.17553e-19 0.000153831 2.13329e-19 2.19006e-05 -1.76542e-19 1.39242e-05 1.1397e-19 -2.72635e-05 8.2286e-20 
1938.65 0 3.49839e-20 -0.000323998 -2.01215e-20 -1.48566e-05 0.000942841 2.77902e-19 6.34338e-05 -2.90133e-19 -8.82037e-05 -3.08459e-19 0.000177943 1.73635e-19 9.63483e-20 -4.824e-05 1.03845e-20 0.000137272 -8.81912e-20 -0.000102735 2.0401e-19 8.374e-05 2.84051e-06 -1.42245e-19 9.44854e-05 -1.4217e-19 0.000144555 2.08785e-19 2.45362e-05 -1.76927e-19 1.3935e-05 1.16138e-19 -4.14218e-05 1.02103e-19 
1939 0 9.17349e-22 -0.000359487 -1.44464e-20 -9.12861e-06 0.000945003 2.79994e-19 4.31726e-05 -2.96632e-19 -6.30766e-05 -3.30278e-19 0.000177287 1.63995e-19 9.60845e-20 -4.56987e-05 2.50712e-20 0.000140581 -7.85515e-20 -9.95469e-05 2.20384e-19 7.82035e-05 3.85279e-07 -1.51579e-19 9.2349e-05 -1.40426e-19 0.000131803 2.13015e-19 2.66006e-05 -1.63714e-19 1.50745e-05 1.36767e-19 -5.29255e-05 1.23928e-19 
1939.35 0 -1.42328e-20 -0.000395153 -2.12146e-20 -1.56376e-06 0.000943464 3.07265e-19 1.9613e-05 -3.10597e-19 -3.90458e-05 -3.24646e-19 0.000169284 1.60944e-19 1.1451e-19 -4.55402e-05 5.03468e-20 0.000140316 -7.4127e-20 -8.76423e-05 2.43092e-19 7.52375e-05 -1.28466e-06 -1.42473e-19 9.02365e-05 -1.44666e-19 0.000116892 2.05167e-19 2.68069e-05 -1.65177e-19 1.76327e-05 1.62608e-19 -5.90846e-05 1.39761e-19 


==> anc/Fig6_QT1470_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT1470_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	6.4575779153235
0	6.4575779153235
0.00333333	6.4855946800112
0.00666667	6.5765106859321
0.01	6.7389651494785
0.0133333	6.9744230379919
0.0166667	7.2901440260014
0.02	7.7004772439981
0.0233333	8.209552827038
0.0266667	8.818931187133
0.03	9.5528192026027
0.0333333	10.442398391691
0.0366667	11.491930060269
0.04	12.70279072214
0.0433333	14.108897982963
0.0466667	15.719346788028
0.05	17.458832048736
0.0533333	19.280166067351
0.0566667	21.299052098751
0.06	23.587206674533
0.0633333	25.725390367296
0.0666667	26.779846373151
0.07	25.993102917063
0.0733333	23.495769180682
0.0766667	20.193202180176
0.08	16.987612067753
0.0833333	14.251464376331
0.0866667	11.969045396627
0.09	10.084328246589
0.0933333	8.5762972933125
0.0966667	7.3727159598405
0.1	6.3767798297907
0.103333	5.5484785017637
0.106667	4.8756797911598
0.11	4.3099524781593
0.113333	3.8009759956273
0.116667	3.3529296944611
0.12	2.9860821568729
0.123333	2.6798705671083
0.126667	2.4052552446282
0.13	2.1723380830527
0.133333	1.992289834787
0.136667	1.8293604506461
0.14	1.6456321801095
0.143333	1.4625005205216
0.146667	1.3240854034122
0.15	1.2251274209042
0.153333	1.1269006146192
0.156667	1.0230378515044
0.16	0.93766634353441
0.163333	0.87296879089378
0.166667	0.80759554167437
0.17	0.73831522289226
0.173333	0.67909248981975
0.176667	0.62431534195228
0.18	0.55325072511497
0.183333	0.46891986688258
0.186667	0.39711758725294
0.19	0.34698535074612
0.193333	0.30277314365293
0.196667	0.25414739214867
0.2	0.20750507521017
0.203333	0.16772990865744
0.206667	0.1330769364318
0.21	0.10762672118106
0.213333	0.097379181848004
0.216667	0.095323290782415
0.22	0.089300540478249
0.223333	0.081385410015435
0.226667	0.081115475620325
0.23	0.08409939365185
0.233333	0.076731960847586
0.236667	0.05905586961675
0.24	0.044762556062953
0.243333	0.040598693029469
0.246667	0.041680479456346
0.25	0.044470152274182
0.253333	0.049468084683955
0.256667	0.053643917805164
0.26	0.05330492091153
0.263333	0.051379603667775
0.266667	0.051225242225448
0.27	0.048981114107238
0.273333	0.042343523916261
0.276667	0.038683110133756
0.28	0.043046132998147
0.283333	0.047515133408387
0.286667	0.044805352290471
0.29	0.041805274893511
0.293333	0.04577616156577
0.296667	0.048640153640704
0.3	0.041378423691603
0.303333	0.033143087140929
0.306667	0.037377946306752
0.31	0.047986696937435
0.313333	0.049210721110043
0.316667	0.042205628296812
0.32	0.041180501922503
0.323333	0.047692721088174
0.326667	0.0493724158008
0.33	0.042396005826823
0.333333	0.036106994017262
0.336667	0.035226049829186
0.34	0.034506042980935
0.343333	0.031925037901442
0.346667	0.03206589340395
0.35	0.03526950088857
0.353333	0.036598125235534
0.356667	0.036096091565649
0.36	0.038320554811758
0.363333	0.042224148878044
0.366667	0.042628025140886
0.37	0.040267440769598
0.373333	0.039614134744645
0.376667	0.039308184241895
0.38	0.035752063908266
0.383333	0.032636045775038
0.386667	0.035000256830078
0.39	0.037842582889557
0.393333	0.033735539968823
0.396667	0.027920639622642
0.4	0.031219921163714
0.403333	0.040456247938405
0.406667	0.041360169189051
0.41	0.030513087889085
0.413333	0.019570046712026
0.416667	0.016722012520346
0.42	0.017883032610422
0.423333	0.01821430276075
0.426667	0.019356184372226
0.43	0.022033365656151
0.433333	0.022562308958995
0.436667	0.020053817270991
0.44	0.018168406264824
0.443333	0.017727204409543
0.446667	0.015759410474981
0.45	0.012704547876012
0.453333	0.012363705375202
0.456667	0.014380691241923
0.46	0.014771175749143
0.463333	0.013664707516465
0.466667	0.014604907233869
0.47	0.017007660286737
0.473333	0.017322265639637
0.476667	0.016313674549433
0.48	0.017032129677102
0.483333	0.017575613695944
0.486667	0.014574359225918
0.49	0.011371607100212
0.493333	0.013149650708179
0.496667	0.01642711059544
0.5	0.01391680678342
0.503333	0.0077478869814893
0.506667	0.0065525670991478
0.51	0.010666468968565
0.513333	0.012005935850082
0.516667	0.008482118329366
0.52	0.0067206162782566
0.523333	0.0094291529395823
0.526667	0.011318594166604
0.53	0.0095787393542958
0.533333	0.0082537248739298
0.536667	0.0098508703181107
0.54	0.01150059328138
0.543333	0.011431809938266
0.546667	0.011281179044109
0.55	0.010849305087236
0.553333	0.0082525443138609
0.556667	0.0055494281209974
0.56	0.0063872692709881
0.563333	0.0085329081712308
0.566667	0.0070494969082367
0.57	0.0038306377840085
0.573333	0.0047630053412764
0.576667	0.0085739861710666
0.58	0.0087168305211515
0.583333	0.0055912967280904
0.586667	0.0058585305010608
0.59	0.0096408574963357
0.593333	0.010032907144541
0.596667	0.0062730943267665
0.6	0.0054799131569629
0.603333	0.0092543716259758
0.606667	0.010433215764379
0.61	0.0063617638131667
0.613333	0.0039695566290417
0.616667	0.0073957658027395
0.62	0.011095830552593
0.623333	0.010124145916282
0.626667	0.0077601583460252
0.63	0.0078516189382221
0.633333	0.0082194199551801
0.636667	0.0067377916533033
0.64	0.0061349910356659
0.643333	0.0079169144757867
0.646667	0.0086913889782881
0.65	0.0068782305691822
0.653333	0.0061552905806349
0.656667	0.0082658654461654
0.66	0.0093042018214881
0.663333	0.0070155326276362
0.666667	0.0049834913893772
0.67	0.0057642717499439
0.673333	0.0065386706302907
0.676667	0.0053018405425588
0.68	0.0047667987618842
0.683333	0.0064172747018274
0.686667	0.0071739675750225
0.69	0.0056290084683582
0.693333	0.0051789914085745
0.696667	0.0073254166698035
0.7	0.0082499433432691
0.703333	0.0057928534115148
0.706667	0.0036037860124868
0.71	0.0045397859465682
0.713333	0.005931493810355
0.716667	0.0051852803881927
0.72	0.0042863037477895
0.723333	0.0050179044295821
0.726667	0.0053132180697758
0.73	0.0039641477174408
0.733333	0.0035476523801111
0.736667	0.005289505994422
0.74	0.00632921387827
0.743333	0.0051735108373699
0.746667	0.0044699351141369
0.75	0.0055141874478768
0.753333	0.0056384085797274
0.756667	0.0038267049771474
0.76	0.0030282577602528
0.763333	0.0041051244878345
0.766667	0.0037019700948674
0.77	0.0011097741775362
0.773333	0.00070852561920843
0.776667	0.0041361470879754
0.78	0.0065925409192772
0.783333	0.0048444130741801
0.786667	0.0025267694199372
0.79	0.0032409817814834
0.793333	0.0045571039543631
0.796667	0.0034898539696748
0.8	0.0021517110691063
0.803333	0.0030888983696849
0.806667	0.004195586614542
0.81	0.0030699228530787
0.813333	0.0017419486879196
0.816667	0.0025861941150552
0.82	0.0039229844950773
0.823333	0.0037414621122182
0.826667	0.0034418200782205
0.83	0.004198001080721
0.833333	0.0041229642276982
0.836667	0.0024986483938765
0.84	0.0020628340042118
0.843333	0.0037814046199431
0.846667	0.0044354145812044
0.85	0.0026935439065009
0.853333	0.0020507506772888
0.856667	0.0041866620519873
0.86	0.0052990306726485
0.863333	0.0030677254894326
0.866667	0.0012386171811248
0.87	0.0027401601569171
0.873333	0.0042392293443974
0.876667	0.0026070222496201
0.88	0.00096619672897652
0.883333	0.0027020110524264
0.886667	0.004904373456166
0.89	0.0037706357084428
0.893333	0.0015964628964479
0.896667	0.0021883946461665
0.9	0.0037772425581087
0.903333	0.002827984516392
0.906667	0.00095864638740127
0.91	0.0017053330955712
0.913333	0.0037646187477321
0.916667	0.0036159941883497
0.92	0.001979284773572
0.923333	0.0018818388827571
0.926667	0.0029516015189759
0.93	0.0030224252972697
0.933333	0.0027937829525139
0.936667	0.0037881570403528
0.94	0.0043809659827805
0.943333	0.0028165490746096
0.946667	0.0013495205684393
0.95	0.0024838428939418
0.953333	0.0040628318776548
0.956667	0.0030914111895704
0.96	0.0013605210795566
0.963333	0.0020282479304161
0.966667	0.0036250567396661
0.97	0.0029764399029325
0.973333	0.0013136475064903
0.976667	0.0017868879387104
0.98	0.0033510848183787
0.983333	0.0028750992889088
0.986667	0.0012221728517305
0.99	0.0015193070430134
0.993333	0.0031602685264231
0.996667	0.0031109345701195
1	0.0016675732458879


==> anc/Fig6_QT1715_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
1715 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
1715.35 0 1.02703e-20 -0.00292752 9.66806e-24 1.75866e-12 0.999419 -3.10928e-20 1.19162e-09 -4.11824e-22 -9.51376e-10 -4.6283e-22 1.42322e-09 -5.59719e-22 -2.26531e-22 -1.07531e-08 -2.47046e-23 -1.20028e-08 5.38756e-24 7.20341e-09 -3.44107e-22 -2.7317e-08 3.33776e-09 4.61115e-22 1.01747e-09 5.62751e-22 4.26776e-11 -1.1558e-21 -3.39144e-09 -1.71233e-21 -3.99819e-10 2.8414e-23 -1.79464e-09 -4.62358e-24 
1715.7 0 2.8685e-20 -0.00603315 4.2134e-22 9.25005e-11 0.99786 -1.07774e-19 1.74265e-08 -3.21594e-21 -1.32243e-08 -3.19751e-21 2.169e-08 2.69781e-21 4.73968e-23 -1.99339e-07 1.07792e-22 -8.24798e-08 -1.59605e-22 5.35877e-08 -1.31886e-20 -1.9453e-07 2.51459e-08 1.53854e-21 9.85991e-09 6.84941e-22 5.30248e-09 -1.79184e-21 -3.76445e-08 -2.2723e-21 -6.50051e-09 3.88311e-23 -2.14406e-08 2.79669e-24 
1716.05 0 6.31188e-20 -0.00921444 1.87902e-22 1.29678e-09 0.99562 -2.03235e-19 7.98826e-08 -7.77247e-21 -4.61084e-08 -7.2317e-21 1.0799e-07 7.50048e-21 -6.29158e-22 -8.72267e-07 3.52894e-23 -2.28709e-07 -1.01928e-22 1.577e-07 -2.94476e-20 -5.7955e-07 7.10352e-08 1.97057e-21 3.77368e-08 6.01051e-22 2.41139e-08 -2.3784e-21 -1.18697e-07 -4.94931e-21 -3.00595e-08 -2.98411e-22 -7.50616e-08 2.29217e-22 
1716.4 0 7.0901e-20 -0.0124258 -7.18178e-22 6.89503e-09 0.992752 -3.0443e-19 2.3785e-07 -1.24919e-20 -8.49449e-08 -1.23313e-20 3.45177e-07 1.29389e-20 -6.51156e-22 -1.92391e-06 -4.59772e-22 -4.51994e-07 1.69865e-22 3.20435e-07 -2.7555e-20 -1.25163e-06 1.39428e-07 1.68447e-21 9.29273e-08 7.81383e-22 4.49714e-08 -2.9466e-21 -2.33972e-07 -4.84968e-21 -7.31451e-08 -2.44882e-22 -1.58095e-07 7.19277e-22 
1716.75 0 9.18584e-20 -0.0156887 -5.59683e-22 2.14107e-08 0.989263 -4.06365e-19 5.78481e-07 -1.82172e-20 -1.25824e-07 -1.7642e-20 8.34254e-07 1.89413e-20 -1.15302e-21 -2.49968e-06 -7.1598e-22 -7.78769e-07 3.94197e-22 5.79704e-07 -3.60535e-20 -2.28554e-06 2.29212e-07 2.67025e-21 1.78217e-07 1.84301e-21 4.24823e-08 -3.71919e-21 -3.65999e-07 -1.74919e-21 -1.13876e-07 1.71458e-22 -2.48639e-07 4.19343e-22 
1717.1 0 1.19847e-19 -0.0190014 -1.98908e-22 5.02583e-08 0.985177 -5.1253e-19 1.22777e-06 -2.18436e-20 -2.07088e-07 -2.16443e-20 1.65835e-06 2.47929e-20 -1.54589e-21 -1.65666e-06 -4.50457e-22 -1.29046e-06 9.79436e-23 1.04917e-06 -4.19811e-20 -3.7514e-06 3.19594e-07 3.21383e-21 3.19025e-07 3.35701e-21 -2.14188e-09 -4.48852e-21 -5.04575e-07 -3.33532e-21 -1.4406e-07 8.50283e-22 -3.23148e-07 -2.23443e-22 
1717.45 0 1.3581e-19 -0.0223655 -4.22038e-22 9.11655e-08 0.980506 -6.16224e-19 2.30421e-06 -2.79729e-20 -4.2676e-07 -2.52817e-20 2.88591e-06 3.03932e-20 -1.88834e-21 6.90658e-07 -3.53595e-22 -2.14485e-06 8.76753e-23 1.84846e-06 -1.89275e-20 -5.68862e-06 3.73895e-07 6.67371e-21 5.5068e-07 3.29663e-21 -8.2597e-08 -5.54273e-21 -6.62373e-07 -2.5405e-21 -2.03583e-07 1.55303e-21 -3.62808e-07 -7.50309e-22 
1717.8 0 1.3042e-19 -0.0257856 -1.19561e-21 1.28021e-07 0.975266 -7.19235e-19 3.86152e-06 -3.40971e-20 -9.43041e-07 -3.14431e-20 4.59049e-06 3.54505e-20 -1.92962e-21 3.93173e-06 -1.34472e-21 -3.53286e-06 6.41156e-22 3.05715e-06 -4.13243e-20 -8.07873e-06 3.56514e-07 8.80466e-21 8.78039e-07 5.65898e-21 -1.6287e-07 -7.77096e-21 -8.62674e-07 1.94212e-21 -3.34627e-07 1.87402e-21 -3.8126e-07 -4.28276e-22 
1718.15 0 1.42235e-19 -0.0292575 -1.56234e-21 1.4562e-07 0.969476 -8.2751e-19 5.87892e-06 -3.81625e-20 -1.88912e-06 -3.6099e-20 6.87425e-06 3.88709e-20 -1.82135e-21 7.32481e-06 -2.2297e-21 -5.57274e-06 1.68204e-21 4.73762e-06 -6.64805e-20 -1.08598e-05 2.56377e-07 1.09135e-20 1.31365e-06 7.73336e-21 -1.97449e-07 -1.18138e-20 -1.11341e-06 4.90037e-21 -5.51195e-07 8.89542e-22 -4.20121e-07 1.65845e-22 
1718.5 0 1.52271e-19 -0.0327793 -3.10161e-21 1.44106e-07 0.963147 -9.11997e-19 8.282e-06 -4.26702e-20 -3.28388e-06 -4.0848e-20 9.82218e-06 3.99267e-20 -1.95338e-21 1.04196e-05 -1.49288e-21 -8.32134e-06 -6.62569e-23 6.90095e-06 -6.99514e-20 -1.3978e-05 1.20121e-07 1.48612e-20 1.90457e-06 9.71249e-21 -2.06475e-07 -1.74382e-20 -1.40149e-06 1.53618e-21 -8.4179e-07 1.92261e-21 -4.77325e-07 9.08569e-23 
1718.85 0 1.77311e-19 -0.0363509 -3.0827e-21 1.19171e-07 0.956293 -9.48954e-19 1.09798e-05 -4.76933e-20 -4.96142e-06 -4.16764e-20 1.34249e-05 4.12186e-20 -2.06666e-21 1.34656e-05 -7.56186e-22 -1.18903e-05 2.50291e-21 9.46857e-06 -9.46907e-20 -1.74248e-05 8.36367e-10 1.78651e-20 2.66143e-06 1.15655e-20 -3.03789e-07 -2.55498e-20 -1.69033e-06 -8.13629e-22 -1.20146e-06 1.19058e-21 -4.8611e-07 -6.15593e-22 
1719.2 0 1.7841e-19 -0.0399657 -5.17826e-21 3.80711e-08 0.948932 -9.07205e-19 1.39769e-05 -5.02366e-20 -6.63307e-06 -4.52126e-20 1.75523e-05 3.85131e-20 -1.50935e-21 1.72398e-05 9.27021e-23 -1.64895e-05 2.86899e-21 1.22338e-05 -1.0782e-19 -2.12754e-05 -1.40635e-07 1.78131e-20 3.54144e-06 1.68662e-20 -5.51079e-07 -3.59654e-20 -1.96662e-06 -7.85574e-21 -1.66967e-06 1.81588e-21 -4.13053e-07 -1.56776e-21 
1719.55 0 1.89512e-19 -0.0436191 -6.57525e-21 -7.41055e-08 0.941073 -7.76574e-19 1.73805e-05 -5.267e-20 -8.1323e-06 -5.23227e-20 2.19669e-05 3.49969e-20 -1.89125e-21 2.21439e-05 9.54153e-22 -2.22389e-05 5.11348e-21 1.4904e-05 -1.02943e-19 -2.5641e-05 -3.18496e-07 2.37867e-20 4.53595e-06 1.79809e-20 -9.02699e-07 -5.08615e-20 -2.30999e-06 -6.19079e-21 -2.27943e-06 7.76527e-22 -3.22361e-07 -2.09169e-21 
1719.9 0 2.47974e-19 -0.0473089 -6.47806e-21 -1.47272e-07 0.93273 -5.67476e-19 2.11672e-05 -5.53839e-20 -9.51237e-06 -5.61421e-20 2.64424e-05 2.8603e-20 -1.80232e-21 2.6956e-05 5.98267e-22 -2.89888e-05 5.84352e-21 1.71856e-05 -1.2195e-19 -3.06794e-05 -4.66564e-07 2.6777e-20 5.65002e-06 1.74917e-20 -1.28202e-06 -6.7724e-20 -2.75863e-06 -1.08577e-21 -3.012e-06 7.02739e-22 -2.93527e-07 -1.80848e-21 
1720.25 0 2.77418e-19 -0.0510283 -7.27913e-21 -2.24425e-07 0.923917 -2.96524e-19 2.50926e-05 -6.0802e-20 -1.08606e-05 -6.13158e-20 3.09003e-05 2.29968e-20 -5.37124e-22 2.96392e-05 2.044e-21 -3.65004e-05 4.89596e-21 1.88276e-05 -1.3666e-19 -3.66462e-05 -5.82684e-07 3.08375e-20 6.80294e-06 1.87096e-20 -1.64228e-06 -8.72246e-20 -3.26321e-06 -3.62902e-21 -3.80679e-06 -3.09184e-22 -3.66112e-07 -1.97043e-21 
1720.6 0 3.1544e-19 -0.0547709 -5.93297e-21 -3.64278e-07 0.914644 2.75088e-20 2.88689e-05 -6.43046e-20 -1.2097e-05 -6.50374e-20 3.54746e-05 1.62308e-20 -2.67504e-22 2.98334e-05 4.41957e-21 -4.47513e-05 5.44395e-21 1.97115e-05 -1.33035e-19 -4.37684e-05 -6.68459e-07 3.50941e-20 7.87998e-06 2.07679e-20 -2.00932e-06 -1.08325e-19 -3.77623e-06 -2.78896e-22 -4.62863e-06 -1.53755e-21 -5.62435e-07 -2.80146e-21 
1720.95 0 3.59797e-19 -0.0585327 -3.95348e-21 -5.33516e-07 0.90492 3.93182e-19 3.23434e-05 -6.71077e-20 -1.29962e-05 -6.8364e-20 4.04071e-05 4.96348e-21 7.01463e-22 2.88268e-05 2.27939e-21 -5.39736e-05 6.22006e-21 1.98867e-05 -1.68278e-19 -5.20888e-05 -5.97258e-07 4.2231e-20 8.82116e-06 1.82469e-20 -2.44406e-06 -1.32625e-19 -4.30605e-06 3.30582e-21 -5.46583e-06 -2.74779e-21 -8.65799e-07 -1.41659e-21 
1721.3 0 3.73431e-19 -0.0623082 -5.08741e-21 -6.90068e-07 0.894757 7.85969e-19 3.55024e-05 -7.07544e-20 -1.33234e-05 -7.45163e-20 4.58811e-05 -5.9582e-21 4.10938e-22 2.70784e-05 1.36277e-21 -6.43803e-05 5.85488e-21 1.95504e-05 -1.54698e-19 -6.13883e-05 -2.35139e-07 4.72138e-20 9.69776e-06 2.11369e-20 -2.99278e-06 -1.54102e-19 -4.90761e-06 1.08463e-21 -6.29206e-06 -2.42997e-21 -1.27382e-06 -1.40355e-21 
1721.65 0 4.11774e-19 -0.0660934 -4.81894e-21 -8.22705e-07 0.884165 1.19898e-18 3.84752e-05 -7.29438e-20 -1.3023e-05 -7.48675e-20 5.20095e-05 -1.888e-20 -2.02341e-21 2.36018e-05 1.41676e-21 -7.58826e-05 5.30873e-21 1.88367e-05 -1.53578e-19 -7.13947e-05 3.34219e-07 4.87753e-20 1.06432e-05 2.13597e-20 -3.74477e-06 -1.76378e-19 -5.54485e-06 -4.12389e-21 -7.14601e-06 -4.24591e-21 -1.8439e-06 -1.75425e-21 
1722 0 4.40765e-19 -0.0698848 -3.49662e-21 -9.16954e-07 0.873158 1.61624e-18 4.17353e-05 -7.67761e-20 -1.22047e-05 -7.80772e-20 5.88737e-05 -3.19923e-20 -2.74738e-21 1.86773e-05 -3.75215e-22 -8.82927e-05 5.65526e-21 1.76361e-05 -1.80469e-19 -8.20791e-05 8.52706e-07 4.94352e-20 1.1576e-05 2.55496e-20 -4.81278e-06 -2.00153e-19 -6.16189e-06 -1.62446e-21 -8.09438e-06 -3.08939e-21 -2.52477e-06 -2.94862e-21 
1722.35 0 4.77412e-19 -0.073673 -6.41305e-21 -9.34903e-07 0.861754 2.03632e-18 4.59195e-05 -8.03248e-20 -1.08677e-05 -7.92323e-20 6.64149e-05 -4.71605e-20 -1.04498e-21 1.52947e-05 -5.45037e-23 -0.000101529 5.96393e-21 1.58455e-05 -1.74361e-19 -9.34115e-05 1.18295e-06 5.41597e-20 1.2235e-05 2.79813e-20 -6.20625e-06 -2.24811e-19 -6.79734e-06 3.56417e-22 -9.15191e-06 -6.54809e-22 -3.25758e-06 -1.71926e-21 
1722.7 0 4.96064e-19 -0.0774488 -3.80949e-21 -8.57398e-07 0.84996 2.4562e-18 5.14047e-05 -7.99953e-20 -9.04349e-06 -7.59758e-20 7.4387e-05 -6.48095e-20 -1.78473e-21 1.67457e-05 4.75572e-22 -0.000115386 6.39803e-21 1.35498e-05 -1.50674e-19 -0.000105313 1.41485e-06 5.57015e-20 1.25556e-05 3.14066e-20 -7.9015e-06 -2.45932e-19 -7.40714e-06 -2.09613e-21 -1.03014e-05 -9.81453e-22 -4.10822e-06 -2.689e-21 
1723.05 0 5.29435e-19 -0.0812088 -2.84529e-21 -6.92716e-07 0.837782 2.86804e-18 5.81352e-05 -7.64144e-20 -7.04608e-06 -7.67537e-20 8.26324e-05 -8.34266e-20 -1.46556e-21 2.3993e-05 -4.09051e-22 -0.000129505 8.37915e-21 1.07817e-05 -1.43139e-19 -0.000117828 1.60432e-06 6.05306e-20 1.26208e-05 3.49876e-20 -9.94272e-06 -2.65379e-19 -7.99981e-06 4.86643e-21 -1.14895e-05 -3.89686e-21 -5.0425e-06 -1.53219e-21 
1723.4 0 5.93742e-19 -0.0849494 -6.04615e-21 -5.17779e-07 0.825228 3.26776e-18 6.58022e-05 -7.62964e-20 -5.29655e-06 -7.66883e-20 9.13919e-05 -1.03412e-19 -1.29127e-21 3.59325e-05 -1.15155e-21 -0.000143666 1.1362e-20 7.40718e-06 -1.46006e-19 -0.000130925 1.62882e-06 6.32137e-20 1.24992e-05 3.67034e-20 -1.22795e-05 -2.84473e-19 -8.61094e-06 4.0152e-21 -1.26838e-05 -1.30215e-21 -5.94176e-06 -3.87424e-21 
1723.75 0 6.2018e-19 -0.0886664 -6.14506e-21 -3.71307e-07 0.812313 3.65064e-18 7.42141e-05 -7.22971e-20 -4.29592e-06 -8.3999e-20 0.000100868 -1.27589e-19 -2.21996e-21 5.08444e-05 -2.54711e-21 -0.000157727 1.21384e-20 3.29179e-06 -1.62088e-19 -0.000144473 1.4294e-06 7.127e-20 1.24153e-05 4.24509e-20 -1.47831e-05 -3.01443e-19 -9.22752e-06 3.52931e-22 -1.39082e-05 -1.0347e-21 -6.82089e-06 -3.71218e-21 
1724.1 0 6.73505e-19 -0.0923566 -9.59834e-21 -1.45778e-07 0.799054 4.01983e-18 8.32959e-05 -7.25231e-20 -4.68347e-06 -8.75535e-20 0.000110966 -1.47716e-19 -2.50247e-21 6.6743e-05 -2.52279e-22 -0.000171559 1.53136e-20 -1.34308e-06 -1.79792e-19 -0.000158211 1.1301e-06 7.16216e-20 1.26466e-05 4.63711e-20 -1.75247e-05 -3.14494e-19 -9.88135e-06 -4.14386e-21 -1.51451e-05 4.85745e-21 -7.6802e-06 -3.19461e-21 
1724.45 0 7.20771e-19 -0.0960141 -8.39857e-21 1.39735e-07 0.785473 4.36759e-18 9.31388e-05 -7.59489e-20 -7.0264e-06 -9.34699e-20 0.000121565 -1.68766e-19 -2.77475e-21 8.16453e-05 -1.27603e-21 -0.00018512 1.32602e-20 -6.09024e-06 -1.87152e-19 -0.000171891 8.29947e-07 7.61294e-20 1.33042e-05 5.12835e-20 -2.05885e-05 -3.23587e-19 -1.04592e-05 -2.48474e-21 -1.65093e-05 1.16725e-21 -8.57866e-06 2.62153e-22 
1724.8 0 7.75902e-19 -0.0996304 -1.04985e-20 2.7431e-07 0.771586 4.71056e-18 0.000104081 -7.84468e-20 -1.1527e-05 -9.48418e-20 0.000132494 -1.90867e-19 -2.75198e-21 9.43664e-05 -5.2728e-22 -0.000198069 1.34374e-20 -1.09247e-05 -1.89422e-19 -0.000185623 5.62459e-07 7.97575e-20 1.42299e-05 5.4767e-20 -2.39122e-05 -3.28173e-19 -1.0851e-05 -1.3784e-21 -1.80028e-05 3.44817e-21 -9.61254e-06 -2.24508e-21 
1725.15 0 8.06687e-19 -0.103199 -9.94675e-21 1.34272e-07 0.757406 5.02735e-18 0.000116416 -8.02101e-20 -1.80328e-05 -9.59909e-20 0.000143563 -2.18858e-19 -5.2985e-21 0.000104286 -5.81398e-21 -0.000209984 1.42113e-20 -1.58298e-05 -1.9276e-19 -0.000199373 4.20417e-07 8.61957e-20 1.5137e-05 5.48633e-20 -2.75567e-05 -3.25824e-19 -1.12111e-05 -1.50037e-22 -1.94043e-05 1.99811e-21 -1.07489e-05 -3.42479e-21 
1725.5 0 8.6427e-19 -0.106714 -1.10459e-20 -2.05694e-07 0.742943 5.33014e-18 0.000130245 -8.0786e-20 -2.61502e-05 -9.32751e-20 0.000154493 -2.40595e-19 -6.17166e-21 0.000111044 -7.39959e-21 -0.000220574 1.51745e-20 -2.06652e-05 -2.07559e-19 -0.000212957 5.11326e-07 8.87731e-20 1.60222e-05 5.39443e-20 -3.17244e-05 -3.18743e-19 -1.16385e-05 1.27149e-21 -2.07914e-05 3.14298e-21 -1.19919e-05 -1.54566e-21 
1725.85 0 9.1712e-19 -0.110171 -1.33176e-20 -5.41904e-07 0.728208 5.61711e-18 0.000145722 -8.01061e-20 -3.56713e-05 -9.39051e-20 0.000165206 -2.6702e-19 -8.16347e-21 0.000114812 -1.00454e-20 -0.000229669 1.56914e-20 -2.56268e-05 -2.0255e-19 -0.000226826 7.57994e-07 8.932e-20 1.71169e-05 5.68113e-20 -3.65703e-05 -3.02096e-19 -1.21172e-05 1.09812e-21 -2.23667e-05 5.41331e-21 -1.33102e-05 2.29753e-21 
1726.2 0 1.00083e-18 -0.113564 -1.22989e-20 -8.31716e-07 0.713207 5.88356e-18 0.000163022 -7.80816e-20 -4.66727e-05 -9.51457e-20 0.000176231 -2.91763e-19 -8.05279e-21 0.000115206 -1.34755e-20 -0.000237679 2.16107e-20 -3.08183e-05 -1.93898e-19 -0.000241585 1.06857e-06 9.47341e-20 1.84977e-05 6.23439e-20 -4.20291e-05 -2.80396e-19 -1.26794e-05 -1.11096e-21 -2.38964e-05 -2.4923e-21 -1.4611e-05 4.79176e-21 
1726.55 0 1.06525e-18 -0.116891 -1.60444e-20 -1.36749e-06 0.697952 6.14605e-18 0.000182195 -7.24405e-20 -5.87233e-05 -9.2644e-20 0.000187918 -3.17831e-19 -1.08639e-20 0.000111138 -1.58217e-20 -0.000245413 2.2634e-20 -3.56077e-05 -1.86297e-19 -0.000257627 1.51533e-06 9.45484e-20 2.02232e-05 6.74826e-20 -4.7861e-05 -2.5152e-19 -1.31365e-05 -7.00819e-21 -2.51627e-05 -6.37926e-22 -1.58545e-05 6.19052e-21 
1726.9 0 1.10745e-18 -0.120144 -1.41022e-20 -2.42201e-06 0.682452 6.39107e-18 0.000203305 -6.89787e-20 -7.1035e-05 -9.5473e-20 0.00019986 -3.45734e-19 -1.19876e-20 0.000101527 -1.82286e-20 -0.000253467 2.45085e-20 -3.94169e-05 -1.9107e-19 -0.000275594 2.12363e-06 9.13564e-20 2.25747e-05 6.87073e-20 -5.38649e-05 -2.14681e-19 -1.32326e-05 -1.42727e-20 -2.64678e-05 2.706e-21 -1.70253e-05 -1.34499e-22 
1727.25 0 1.15243e-18 -0.123321 -1.1764e-20 -4.10351e-06 0.666717 6.62237e-18 0.000226476 -6.80741e-20 -8.30835e-05 -9.35872e-20 0.000211318 -3.75205e-19 -1.13915e-20 8.48323e-05 -2.15487e-20 -0.000262142 2.33351e-20 -4.23241e-05 -1.9739e-19 -0.000295835 2.75275e-06 8.94363e-20 2.56079e-05 7.49275e-20 -5.99816e-05 -1.72401e-19 -1.30505e-05 -2.32659e-20 -2.79131e-05 -2.63513e-21 -1.81278e-05 1.29364e-21 
1727.6 0 1.20999e-18 -0.12642 -1.01987e-20 -6.3935e-06 0.650763 6.84302e-18 0.000251897 -6.2428e-20 -9.45056e-05 -8.87378e-20 0.000221356 -4.05483e-19 -1.03767e-20 6.13004e-05 -2.48287e-20 -0.000271602 2.40445e-20 -4.42993e-05 -2.04558e-19 -0.000317969 3.39454e-06 9.38356e-20 2.88436e-05 7.28035e-20 -6.64543e-05 -1.22389e-19 -1.28202e-05 -2.06012e-20 -2.92214e-05 -4.57208e-21 -1.93399e-05 -5.72725e-21 
1727.95 0 1.22962e-18 -0.129434 -1.41805e-20 -8.79604e-06 0.634607 7.05565e-18 0.000279598 -5.75367e-20 -0.00010537 -8.77021e-20 0.000229116 -4.34234e-19 -1.12113e-20 3.47698e-05 -2.69731e-20 -0.000281913 2.19694e-20 -4.51588e-05 -1.94346e-19 -0.000341574 4.24208e-06 8.84283e-20 3.17179e-05 7.25402e-20 -7.35385e-05 -6.62771e-20 -1.25051e-05 -1.9972e-20 -3.02801e-05 -8.58439e-21 -2.0781e-05 -1.21735e-21 
1728.3 0 1.31939e-18 -0.132356 -1.17357e-20 -1.07132e-05 0.618258 7.25105e-18 0.000309527 -5.50007e-20 -0.000116308 -7.53064e-20 0.000234342 -4.59763e-19 -6.20482e-21 8.48406e-06 -2.66121e-20 -0.000293401 2.2205e-20 -4.47383e-05 -2.06592e-19 -0.000366835 5.42562e-06 8.91349e-20 3.39093e-05 7.32625e-20 -8.13114e-05 -3.04795e-21 -1.20115e-05 -2.2726e-20 -3.1013e-05 -8.14679e-21 -2.23014e-05 -5.54605e-21 
1728.65 0 1.37472e-18 -0.135184 -8.59014e-21 -1.21385e-05 0.601728 7.43594e-18 0.000342047 -5.14511e-20 -0.000127842 -7.94041e-20 0.000237349 -4.87301e-19 -7.90129e-21 -1.82848e-05 -2.44763e-20 -0.000306329 2.51448e-20 -4.27421e-05 -2.1025e-19 -0.000394006 6.75401e-06 8.86446e-20 3.55096e-05 7.61595e-20 -8.96253e-05 6.74848e-20 -1.13542e-05 -2.3121e-20 -3.1456e-05 -7.16062e-21 -2.38854e-05 -1.34157e-20 
1729 0 1.43213e-18 -0.137916 1.19028e-21 -1.33143e-05 0.585029 7.60509e-18 0.000377772 -4.85719e-20 -0.000140043 -7.90373e-20 0.000238094 -5.14501e-19 -6.99649e-21 -4.80351e-05 -2.60162e-20 -0.000319928 2.35333e-20 -3.92419e-05 -2.08868e-19 -0.00042289 7.9079e-06 8.43364e-20 3.69447e-05 7.71881e-20 -9.80676e-05 1.41747e-19 -1.03897e-05 -2.57387e-20 -3.17398e-05 -8.06711e-21 -2.56204e-05 -1.13167e-20 
1729.35 0 1.46623e-18 -0.140551 2.12999e-21 -1.43848e-05 0.568178 7.75766e-18 0.000416992 -4.67234e-20 -0.000152538 -7.49828e-20 0.000235901 -5.49009e-19 -6.66881e-21 -8.32911e-05 -2.33529e-20 -0.000332852 2.36994e-20 -3.42902e-05 -2.09909e-19 -0.000453029 8.78118e-06 8.53193e-20 3.84267e-05 7.09694e-20 -0.000106285 2.1791e-19 -9.0068e-06 -2.6413e-20 -3.1602e-05 -5.78751e-21 -2.74172e-05 -1.13923e-20 
1729.7 0 1.52404e-18 -0.143085 4.45003e-21 -1.5574e-05 0.551195 7.89201e-18 0.000459661 -4.07595e-20 -0.000164304 -7.38386e-20 0.000230124 -5.75965e-19 -8.59477e-21 -0.000126878 -2.5222e-20 -0.000344206 2.04365e-20 -2.72599e-05 -2.31291e-19 -0.000483749 9.59615e-06 8.66326e-20 3.98825e-05 8.32612e-20 -0.000114094 2.9744e-19 -7.43584e-06 -2.04154e-20 -3.09193e-05 1.86905e-21 -2.91823e-05 -1.61075e-20 
1730.05 0 1.57678e-18 -0.145512 4.56913e-21 -1.7144e-05 0.534099 8.02156e-18 0.000505758 -3.04943e-20 -0.000173874 -7.31148e-20 0.000220355 -6.0225e-19 -8.65397e-21 -0.000179846 -3.27735e-20 -0.000353635 2.0945e-20 -1.78727e-05 -2.38846e-19 -0.000513896 1.07949e-05 8.33015e-20 4.14088e-05 7.96962e-20 -0.000121534 3.78667e-19 -5.81737e-06 -1.46562e-20 -3.01202e-05 4.18131e-21 -3.09108e-05 -1.65198e-20 
1730.4 0 1.62905e-18 -0.147826 5.45469e-21 -1.90908e-05 0.516901 8.12782e-18 0.000555846 -2.22819e-20 -0.000180113 -7.1998e-20 0.000206405 -6.3027e-19 -1.17559e-20 -0.000239189 -3.66394e-20 -0.000360772 1.56076e-20 -6.77159e-06 -2.5238e-19 -0.000542778 1.2585e-05 7.90199e-20 4.32166e-05 8.55378e-20 -0.000128829 4.59786e-19 -3.91827e-06 -1.89423e-20 -2.95426e-05 6.03091e-21 -3.271e-05 -2.2213e-20 
1730.75 0 1.70269e-18 -0.150022 -6.15896e-22 -2.10299e-05 0.499605 8.22184e-18 0.000611125 -1.3554e-20 -0.000183061 -6.70869e-20 0.000188117 -6.56279e-19 -1.18022e-20 -0.000298412 -3.86277e-20 -0.000365193 1.30405e-20 5.74852e-06 -2.305e-19 -0.000570571 1.47467e-05 8.26304e-20 4.52761e-05 8.93157e-20 -0.000136139 5.42978e-19 -1.75483e-06 -1.92453e-20 -2.888e-05 7.39016e-21 -3.45855e-05 -2.47081e-20 
1731.1 0 1.77286e-18 -0.152103 -1.84106e-21 -2.21223e-05 0.48222 8.29663e-18 0.000672736 -1.08692e-20 -0.000183266 -6.37554e-20 0.000164718 -6.80793e-19 -1.19873e-20 -0.000349897 -3.53753e-20 -0.000367355 1.07804e-20 2.00224e-05 -2.51159e-19 -0.000597441 1.69674e-05 8.16151e-20 4.71391e-05 8.83273e-20 -0.000143331 6.29037e-19 3.47417e-07 -2.18567e-20 -2.79915e-05 1.09559e-20 -3.62848e-05 -2.12316e-20 
1731.45 0 1.83721e-18 -0.15407 -3.72229e-21 -2.14519e-05 0.464768 8.35771e-18 0.000740775 -5.40458e-21 -0.000180392 -6.56708e-20 0.000135322 -7.11255e-19 -1.25636e-20 -0.000387673 -3.76074e-20 -0.000368584 1.07517e-20 3.54211e-05 -2.44137e-19 -0.000623286 1.93613e-05 7.48502e-20 4.82876e-05 8.86955e-20 -0.000149915 7.08557e-19 2.2708e-06 -2.04595e-20 -2.70946e-05 6.07301e-21 -3.76085e-05 -1.86641e-20 
1731.8 0 1.89164e-18 -0.155921 -2.34934e-21 -1.86363e-05 0.447274 8.3922e-18 0.000814089 -3.64375e-22 -0.000173899 -6.57757e-20 0.000100057 -7.43177e-19 -1.29585e-20 -0.000408408 -4.13602e-20 -0.000369844 1.12903e-20 5.05315e-05 -2.41674e-19 -0.00064785 2.21883e-05 8.11957e-20 4.86528e-05 9.51366e-20 -0.000155497 7.94583e-19 4.13738e-06 -1.69005e-20 -2.61948e-05 9.66798e-21 -3.8943e-05 -2.15625e-20 
1732.15 0 1.95792e-18 -0.157652 -1.26173e-21 -1.37488e-05 0.429759 8.41764e-18 0.000891808 4.96713e-22 -0.000163791 -6.13561e-20 6.01993e-05 -7.65043e-19 -1.18009e-20 -0.000411148 -3.40608e-20 -0.000371108 1.42672e-20 6.43709e-05 -2.13456e-19 -0.000670085 2.52624e-05 7.10045e-20 4.80942e-05 9.19456e-20 -0.000160123 8.71259e-19 5.70347e-06 -1.77365e-20 -2.51815e-05 7.06003e-21 -4.05552e-05 -2.25329e-20 
1732.5 0 2.02657e-18 -0.159257 2.33388e-21 -6.89094e-06 0.412239 8.43013e-18 0.000973917 1.3516e-20 -0.000149817 -5.90286e-20 1.72752e-05 -7.96119e-19 -1.1101e-20 -0.000396331 -3.2559e-20 -0.000372381 1.48714e-20 7.66887e-05 -1.8975e-19 -0.000688642 2.83653e-05 6.33418e-20 4.63358e-05 9.8693e-20 -0.000163979 9.50232e-19 7.07116e-06 -2.11257e-20 -2.39244e-05 6.7273e-21 -4.21805e-05 -1.55189e-20 
1732.85 0 2.09017e-18 -0.160733 3.03662e-21 1.92642e-06 0.394722 8.40986e-18 0.00106053 2.19282e-20 -0.00013174 -5.69864e-20 -2.78193e-05 -8.09835e-19 -1.38499e-20 -0.000365538 -3.54016e-20 -0.000373531 1.10698e-20 8.81625e-05 -1.90748e-19 -0.000703418 3.16159e-05 5.81115e-20 4.38454e-05 1.00353e-19 -0.000167271 1.01762e-18 8.78272e-06 -1.72927e-20 -2.23408e-05 4.29216e-21 -4.38278e-05 -1.62814e-20 
1733.2 0 2.1653e-18 -0.162081 3.04791e-21 1.22712e-05 0.37722 8.36891e-18 0.001152 2.65896e-20 -0.000110893 -5.91067e-20 -7.45061e-05 -8.33819e-19 -1.5789e-20 -0.000322389 -3.84641e-20 -0.000373608 1.1182e-20 9.98287e-05 -2.01041e-19 -0.000714608 3.51484e-05 4.76631e-20 4.13237e-05 1.02596e-19 -0.00017004 1.08766e-18 1.07967e-05 -1.4576e-20 -2.08721e-05 7.43083e-21 -4.55584e-05 -1.42816e-20 
1733.55 0 2.21202e-18 -0.163299 2.95344e-21 2.32882e-05 0.359746 8.31155e-18 0.0012486 3.55312e-20 -8.97142e-05 -5.24843e-20 -0.000122182 -8.56231e-19 -1.04561e-20 -0.000269887 -4.30493e-20 -0.000371802 1.00894e-20 0.000111833 -1.94753e-19 -0.000721904 3.8955e-05 3.88804e-20 3.86554e-05 1.02996e-19 -0.000171841 1.14812e-18 1.30916e-05 -1.31435e-20 -1.98743e-05 7.07903e-21 -4.73597e-05 -1.84034e-20 
1733.9 0 2.26256e-18 -0.164388 5.33066e-21 3.43495e-05 0.342313 8.24174e-18 0.00135008 4.32383e-20 -6.96464e-05 -5.23343e-20 -0.000170429 -8.76287e-19 -1.08051e-20 -0.000207428 -4.57793e-20 -0.000367901 9.98948e-21 0.000123948 -1.77369e-19 -0.000725492 4.27243e-05 4.22597e-20 3.55349e-05 1.08137e-19 -0.000172239 1.21032e-18 1.57777e-05 -1.29549e-20 -1.9381e-05 3.95594e-21 -4.95288e-05 -2.06947e-20 
1734.25 0 2.32525e-18 -0.165347 4.30887e-21 4.53993e-05 0.324937 8.15826e-18 0.00145635 5.18766e-20 -5.07311e-05 -5.25527e-20 -0.000218842 -8.95992e-19 -1.53051e-20 -0.000135858 -4.49738e-20 -0.000362028 9.58011e-21 0.000135974 -1.85526e-19 -0.000725924 4.61906e-05 3.82399e-20 3.25618e-05 1.06843e-19 -0.000171316 1.26578e-18 1.85969e-05 -1.36593e-20 -1.95044e-05 9.17223e-23 -5.2051e-05 -2.43887e-20 
1734.6 0 2.36669e-18 -0.166175 -3.41144e-21 5.62598e-05 0.307633 8.05232e-18 0.00156749 5.53227e-20 -3.28207e-05 -4.50647e-20 -0.000266418 -9.16104e-19 -1.53946e-20 -6.30945e-05 -4.13772e-20 -0.000355015 1.05818e-21 0.000147657 -1.79193e-19 -0.000724265 4.97723e-05 3.73604e-20 3.02968e-05 9.67958e-20 -0.000169438 1.31732e-18 2.13907e-05 -8.18048e-21 -2.00246e-05 1.83903e-21 -5.43321e-05 -2.44046e-20 
1734.95 0 2.4246e-18 -0.166871 -3.57303e-21 6.62307e-05 0.290414 7.92934e-18 0.00168295 6.86554e-20 -1.60698e-05 -4.87266e-20 -0.000311289 -9.37127e-19 -2.09556e-20 2.60201e-06 -3.84732e-20 -0.000348567 2.88075e-22 0.000158831 -1.72004e-19 -0.000721799 5.38023e-05 3.1424e-20 2.81914e-05 1.01088e-19 -0.000166615 1.36295e-18 2.41593e-05 -6.5331e-21 -2.04161e-05 6.59074e-22 -5.59792e-05 -2.60444e-20 
1735.3 0 2.48048e-18 -0.167432 -2.27962e-21 7.52122e-05 0.27329 7.7894e-18 0.001802 8.35612e-20 -4.92779e-07 -4.98789e-20 -0.000351937 -9.55621e-19 -2.10702e-20 6.28954e-05 -3.70719e-20 -0.00034412 2.2262e-21 0.000169717 -1.55593e-19 -0.000719149 5.7974e-05 3.06308e-20 2.56657e-05 9.87476e-20 -0.000162724 1.40935e-18 2.72026e-05 -2.16206e-21 -2.05009e-05 2.44228e-21 -5.71503e-05 -3.40692e-20 
1735.65 0 2.53375e-18 -0.167856 -1.10547e-21 8.4168e-05 0.256267 7.63048e-18 0.00192483 9.105e-20 1.46244e-05 -4.08475e-20 -0.000387293 -9.73326e-19 -2.13207e-20 0.000127598 -3.62567e-20 -0.00034177 -5.70477e-22 0.000180045 -1.5504e-19 -0.000716029 6.2147e-05 2.3457e-20 2.28508e-05 9.46632e-20 -0.000158068 1.44732e-18 3.05498e-05 1.21962e-21 -2.0795e-05 3.61834e-23 -5.81527e-05 -2.99336e-20 
1736 0 2.5893e-18 -0.168144 -8.36521e-23 9.42769e-05 0.239351 7.45897e-18 0.00205195 1.0705e-19 3.01285e-05 -3.89605e-20 -0.000416571 -9.90283e-19 -2.27144e-20 0.000203945 -2.69679e-20 -0.000340546 -7.78071e-21 0.000188666 -1.53096e-19 -0.000711334 6.63451e-05 1.68224e-20 2.00067e-05 9.76374e-20 -0.000152622 1.48365e-18 3.38829e-05 5.52725e-21 -2.17443e-05 4.76939e-21 -5.89469e-05 -1.9465e-20 
1736.35 0 2.64362e-18 -0.168299 -1.82345e-21 0.00010577 0.222551 7.27921e-18 0.0021824 1.1969e-19 4.57776e-05 -3.43573e-20 -0.00044049 -1.00193e-18 -2.04012e-20 0.000289621 -2.22707e-20 -0.00033946 -1.02273e-20 0.000194811 -1.50505e-19 -0.000704034 7.02382e-05 4.56633e-21 1.6959e-05 1.0075e-19 -0.000146284 1.51278e-18 3.70957e-05 3.10841e-21 -2.30385e-05 -6.96374e-22 -5.95075e-05 -1.71751e-20 
1736.7 0 2.6813e-18 -0.16832 1.32166e-21 0.000117598 0.205878 7.06814e-18 0.00231368 1.32968e-19 6.0849e-05 -3.49023e-20 -0.000460908 -1.01352e-18 -2.13596e-20 0.000377233 -1.37535e-20 -0.000336777 -2.00611e-20 0.000198997 -1.32847e-19 -0.000693196 7.35072e-05 5.96037e-21 1.31026e-05 9.87625e-20 -0.000139615 1.5378e-18 4.02765e-05 3.7524e-21 -2.40921e-05 -6.33284e-23 -6.03111e-05 -7.03462e-21 
1737.05 0 2.72434e-18 -0.168206 5.02023e-21 0.000128532 0.189342 6.84537e-18 0.0024435 1.3762e-19 7.47041e-05 -3.71888e-20 -0.000478843 -1.02513e-18 -1.97066e-20 0.000464072 -1.69346e-20 -0.000330677 -2.74987e-20 0.000201934 -1.30097e-19 -0.000676952 7.60308e-05 1.4924e-21 8.11053e-06 1.02386e-19 -0.000133104 1.56099e-18 4.3375e-05 1.02568e-20 -2.5048e-05 6.668e-21 -6.13499e-05 -2.24462e-21 
1737.4 0 2.7683e-18 -0.167957 -1.6569e-22 0.000138475 0.172949 6.61528e-18 0.00257084 1.4571e-19 8.63754e-05 -2.50526e-20 -0.000495048 -1.04325e-18 -1.71427e-20 0.000552895 -1.39207e-20 -0.000321457 -3.20614e-20 0.00020345 -1.26962e-19 -0.000653104 7.75216e-05 -1.6588e-20 2.45315e-06 1.01771e-19 -0.00012633 1.58255e-18 4.63723e-05 8.34704e-21 -2.61294e-05 -2.5635e-21 -6.22785e-05 6.66504e-21 
1737.75 0 2.80484e-18 -0.167573 -2.85968e-21 0.000147919 0.156703 6.3661e-18 0.00269575 1.61819e-19 9.504e-05 -1.62189e-20 -0.000510997 -1.05585e-18 -2.09425e-20 0.000644193 -4.65458e-21 -0.000310187 -3.12735e-20 0.000203439 -1.20994e-19 -0.000620744 7.79004e-05 -2.4947e-20 -3.11602e-06 1.00842e-19 -0.000118982 1.59571e-18 4.91055e-05 4.82382e-21 -2.69134e-05 -2.1535e-21 -6.32062e-05 1.42665e-20 
1738.1 0 2.8441e-18 -0.167056 -1.56345e-21 0.000156545 0.140615 6.10697e-18 0.00281846 1.72757e-19 0.000100302 -1.39959e-20 -0.000527321 -1.06895e-18 -2.3622e-20 0.000734011 -5.25084e-21 -0.000296555 -3.3215e-20 0.000202036 -1.24251e-19 -0.000579997 7.75267e-05 -3.501e-20 -8.1096e-06 1.02841e-19 -0.000111117 1.61088e-18 5.11904e-05 1.96542e-21 -2.70997e-05 -2.58231e-21 -6.42673e-05 9.11086e-21 
1738.45 0 2.87246e-18 -0.166405 -2.89253e-21 0.000163537 0.12469 5.8475e-18 0.00293862 1.84409e-19 0.00010205 -4.11492e-21 -0.000543642 -1.08073e-18 -2.18519e-20 0.000818932 -5.71921e-22 -0.000279575 -3.39028e-20 0.000198793 -1.2858e-19 -0.000530532 7.67181e-05 -3.85405e-20 -1.26805e-05 1.03895e-19 -0.000102679 1.61747e-18 5.21059e-05 -1.79249e-21 -2.66542e-05 -1.12829e-20 -6.52906e-05 8.67156e-21 
1738.8 0 2.89441e-18 -0.165622 -2.04821e-21 0.000168753 0.108935 5.56489e-18 0.00305556 1.8984e-19 0.000101096 -3.97821e-21 -0.000559837 -1.08674e-18 -2.28304e-20 0.000899868 7.23371e-21 -0.000259088 -2.83362e-20 0.000193319 -1.23467e-19 -0.000471647 7.54944e-05 -4.60627e-20 -1.73521e-05 1.11565e-19 -9.36666e-05 1.61759e-18 5.17479e-05 1.57589e-21 -2.55868e-05 -9.02707e-21 -6.6141e-05 1.19646e-20 
1739.15 0 2.92143e-18 -0.164708 6.14287e-21 0.000173149 0.0933551 5.2779e-18 0.00316947 2.05637e-19 9.92525e-05 6.24874e-21 -0.000575919 -1.09783e-18 -2.30474e-20 0.000981637 6.13224e-21 -0.000236775 -3.07908e-20 0.000184968 -1.27709e-19 -0.000404671 7.41369e-05 -5.66213e-20 -2.20212e-05 1.15203e-19 -8.36527e-05 1.617e-18 5.08183e-05 7.31719e-22 -2.41009e-05 -5.81723e-21 -6.62711e-05 1.13523e-20 
1739.5 0 2.94264e-18 -0.163666 9.05504e-21 0.000177934 0.0779602 4.98108e-18 0.00328122 2.17729e-19 9.88512e-05 1.15057e-20 -0.000591453 -1.10548e-18 -2.71555e-20 0.00106752 1.06171e-21 -0.00021545 -3.4333e-20 0.000172621 -1.27388e-19 -0.000332644 7.35632e-05 -6.01627e-20 -2.59967e-05 1.24138e-19 -7.17704e-05 1.61107e-18 4.97431e-05 -3.00129e-21 -2.21204e-05 -8.50233e-21 -6.54383e-05 1.47953e-20 
1739.85 0 2.96575e-18 -0.1625 1.98858e-20 0.000182746 0.0627612 4.66678e-18 0.0033905 2.32108e-19 0.000101769 2.07125e-20 -0.000604932 -1.10807e-18 -3.12619e-20 0.00115504 1.48899e-20 -0.000196564 -4.49763e-20 0.000155948 -1.23417e-19 -0.00025811 7.43543e-05 -6.53113e-20 -2.85432e-05 1.26653e-19 -5.80229e-05 1.60485e-18 4.852e-05 2.86605e-21 -1.97786e-05 -8.74913e-21 -6.39423e-05 1.47508e-20 
1740.2 0 2.98259e-18 -0.161211 2.34715e-20 0.000186245 0.047766 4.35274e-18 0.00349572 2.54368e-19 0.000107961 3.03031e-20 -0.000614272 -1.11284e-18 -3.0136e-20 0.00123951 2.49401e-20 -0.000179952 -4.64683e-20 0.000135385 -1.3379e-19 -0.00018197 7.59968e-05 -7.34948e-20 -2.9335e-05 1.26417e-19 -4.31497e-05 1.59157e-18 4.69104e-05 4.43654e-21 -1.77606e-05 -1.61847e-20 -6.17665e-05 1.61398e-20 
1740.55 0 2.99317e-18 -0.1598 2.07782e-20 0.000188026 0.0329824 4.04128e-18 0.00359643 2.65742e-19 0.000116848 2.62387e-20 -0.000619268 -1.12331e-18 -3.02827e-20 0.00131822 2.77472e-20 -0.000164234 -4.68029e-20 0.000111705 -1.27418e-19 -0.00010358 7.77439e-05 -9.20229e-20 -2.87017e-05 1.3396e-19 -2.77181e-05 1.57213e-18 4.48861e-05 5.44001e-21 -1.63838e-05 -1.83664e-20 -5.89881e-05 1.32319e-20 
1740.9 0 3.00087e-18 -0.15827 2.84556e-20 0.000188349 0.0184192 3.71203e-18 0.00369367 2.77084e-19 0.000129413 3.60658e-20 -0.000621405 -1.13037e-18 -3.64827e-20 0.00138987 2.85395e-20 -0.000147339 -4.56274e-20 8.59563e-05 -1.26963e-19 -2.28503e-05 7.97481e-05 -9.68545e-20 -2.66765e-05 1.47759e-19 -1.22351e-05 1.55458e-18 4.30043e-05 2.50408e-21 -1.59091e-05 -2.11448e-20 -5.59971e-05 1.44548e-20 
1741.25 0 3.00344e-18 -0.156618 3.18853e-20 0.000187437 0.00408118 3.38346e-18 0.0037887 2.90428e-19 0.000146929 5.04659e-20 -0.000621855 -1.13004e-18 -4.39177e-20 0.00145359 2.99617e-20 -0.000128168 -4.67158e-20 5.88798e-05 -1.25728e-19 5.79133e-05 8.22644e-05 -1.12817e-19 -2.30494e-05 1.47884e-19 2.9047e-06 1.53236e-18 4.18405e-05 -7.37373e-23 -1.64168e-05 -2.59624e-20 -5.31265e-05 7.89202e-21 
1741.6 0 3.00856e-18 -0.154847 2.65933e-20 0.000185302 -0.0100302 3.04617e-18 0.0038819 3.07447e-19 0.00016933 5.76426e-20 -0.000620136 -1.13737e-18 -4.64478e-20 0.00150797 3.5216e-20 -0.000106099 -4.67473e-20 3.12564e-05 -1.20925e-19 0.000135674 8.51845e-05 -1.24568e-19 -1.80598e-05 1.51706e-19 1.80952e-05 1.50904e-18 4.13142e-05 2.01119e-21 -1.74538e-05 -2.55796e-20 -5.07561e-05 9.80261e-21 
1741.95 0 3.00159e-18 -0.152962 2.63425e-20 0.000181482 -0.0239114 2.70297e-18 0.00397172 3.26471e-19 0.000194862 6.4233e-20 -0.000614641 -1.13948e-18 -4.8516e-20 0.00155208 3.53334e-20 -8.00827e-05 -5.38335e-20 2.76327e-06 -1.19586e-19 0.000209586 8.82383e-05 -1.44638e-19 -1.20121e-05 1.48084e-19 3.44733e-05 1.48041e-18 4.1327e-05 1.43065e-20 -1.89596e-05 -2.39982e-20 -4.86402e-05 8.14185e-21 
1742.3 0 2.99332e-18 -0.150965 1.81712e-20 0.000175847 -0.0375565 2.35265e-18 0.00405652 3.41235e-19 0.000221622 6.84378e-20 -0.000604466 -1.13624e-18 -5.63064e-20 0.00158725 4.33962e-20 -5.022e-05 -5.87076e-20 -2.81046e-05 -1.14736e-19 0.000280008 9.10272e-05 -1.51116e-19 -5.01047e-06 1.50485e-19 5.26315e-05 1.44504e-18 4.25762e-05 1.32343e-20 -2.10606e-05 -3.10886e-20 -4.59907e-05 1.84702e-21 
1742.65 0 2.99061e-18 -0.148862 1.67715e-20 0.000169307 -0.0509563 2.00708e-18 0.00413568 3.59331e-19 0.000249509 8.0624e-20 -0.000589505 -1.13754e-18 -5.64478e-20 0.00161627 3.62901e-20 -1.79592e-05 -6.31265e-20 -6.16287e-05 -1.05535e-19 0.000346132 9.28485e-05 -1.57749e-19 2.35635e-06 1.49678e-19 7.21068e-05 1.40877e-18 4.56564e-05 1.71527e-20 -2.36967e-05 -4.03847e-20 -4.24005e-05 5.05113e-21 
1743 0 2.98572e-18 -0.146659 2.17137e-20 0.000163309 -0.0640991 1.65671e-18 0.00420864 3.85236e-19 0.000279888 8.67403e-20 -0.00057046 -1.14453e-18 -5.87082e-20 0.00164085 3.83201e-20 1.50481e-05 -7.22638e-20 -9.66876e-05 -1.05145e-19 0.000407182 9.2971e-05 -1.59321e-19 9.42471e-06 1.47282e-19 9.21453e-05 1.3795e-18 4.97733e-05 2.17642e-20 -2.65415e-05 -3.77941e-20 -3.82585e-05 7.49478e-21 
1743.35 0 2.97537e-18 -0.144354 7.43471e-21 0.000158484 -0.0769758 1.29821e-18 0.00427403 3.96971e-19 0.000312875 8.49851e-20 -0.000548582 -1.14757e-18 -6.33994e-20 0.00166008 4.1818e-20 4.82568e-05 -7.52402e-20 -0.000132238 -1.13363e-19 0.000463946 9.15628e-05 -1.6314e-19 1.63347e-05 1.47064e-19 0.000112229 1.34824e-18 5.41941e-05 2.52663e-20 -2.9069e-05 -4.13339e-20 -3.462e-05 -4.54775e-21 
1743.7 0 2.96155e-18 -0.141946 8.65127e-21 0.00015375 -0.0895862 9.3566e-19 0.00432959 4.10026e-19 0.000345863 9.19932e-20 -0.000525002 -1.15081e-18 -6.97908e-20 0.0016732 4.22059e-20 8.28719e-05 -7.31431e-20 -0.00016799 -1.17642e-19 0.000516836 8.90639e-05 -1.71797e-19 2.36576e-05 1.48637e-19 0.00013234 1.30998e-18 5.92103e-05 3.05007e-20 -3.10081e-05 -4.70409e-20 -3.19674e-05 8.97206e-22 
1744.05 0 2.94507e-18 -0.139438 2.77033e-21 0.000147934 -0.101935 5.67017e-19 0.00437371 4.24671e-19 0.000376308 1.00455e-19 -0.000500678 -1.1522e-18 -7.38442e-20 0.00168319 4.16754e-20 0.000120367 -7.58801e-20 -0.000203623 -1.12031e-19 0.000565158 8.55448e-05 -1.73369e-19 3.13518e-05 1.46149e-19 0.000152722 1.27391e-18 6.50745e-05 3.58583e-20 -3.25305e-05 -4.88212e-20 -3.00182e-05 -1.53874e-21 
1744.4 0 2.92581e-18 -0.136832 3.14068e-21 0.000141211 -0.114023 2.02613e-19 0.00440588 4.39424e-19 0.000404724 1.09674e-19 -0.000475809 -1.15308e-18 -6.8034e-20 0.00169325 4.18363e-20 0.000161778 -7.11659e-20 -0.000238232 -1.11491e-19 0.000607934 8.12547e-05 -1.84823e-19 3.89177e-05 1.43488e-19 0.000173662 1.23281e-18 7.18373e-05 4.43966e-20 -3.39952e-05 -4.65989e-20 -2.81048e-05 -1.23455e-20 
1744.75 0 2.91522e-18 -0.134134 -1.02877e-21 0.000133908 -0.125847 -1.70901e-19 0.0044262 4.4907e-19 0.000432453 1.19565e-19 -0.000449628 -1.15388e-18 -7.23258e-20 0.00170352 4.09473e-20 0.000207375 -6.95091e-20 -0.000270571 -1.15857e-19 0.000644839 7.6337e-05 -1.88525e-19 4.62129e-05 1.49198e-19 0.000195348 1.18494e-18 7.90117e-05 4.60484e-20 -3.55355e-05 -5.2775e-20 -2.54596e-05 -1.8991e-20 
1745.1 0 2.89481e-18 -0.13135 3.90574e-21 0.000126124 -0.137397 -5.40294e-19 0.00443635 4.64731e-19 0.000458738 1.28673e-19 -0.000420946 -1.14767e-18 -7.57816e-20 0.00171264 3.96959e-20 0.000256648 -7.79821e-20 -0.00029988 -1.13077e-19 0.000676265 7.08786e-05 -2.00885e-19 5.28976e-05 1.46976e-19 0.000217828 1.13595e-18 8.59049e-05 5.1016e-20 -3.68468e-05 -5.56801e-20 -2.29535e-05 -2.17833e-20 
1745.45 0 2.85821e-18 -0.128482 8.11841e-22 0.000118087 -0.148664 -9.14131e-19 0.00443803 4.80901e-19 0.000482312 1.34237e-19 -0.00038937 -1.13678e-18 -7.58292e-20 0.0017201 4.17064e-20 0.00030953 -8.52098e-20 -0.000326298 -1.14379e-19 0.000702578 6.50804e-05 -2.09336e-19 5.85382e-05 1.47352e-19 0.000241147 1.08823e-18 9.29508e-05 5.47022e-20 -3.79028e-05 -6.27198e-20 -2.1303e-05 -2.90103e-20 
1745.8 0 2.83683e-18 -0.12553 -5.52153e-21 0.000109564 -0.159646 -1.28967e-18 0.00443104 4.89497e-19 0.00050345 1.44103e-19 -0.000355457 -1.14003e-18 -7.34153e-20 0.00172721 3.32693e-20 0.000365247 -9.0756e-20 -0.000351566 -1.09357e-19 0.00072372 5.79634e-05 -2.19624e-19 6.34742e-05 1.4609e-19 0.000264947 1.04355e-18 0.000101106 5.52275e-20 -3.97088e-05 -7.14699e-20 -1.92577e-05 -3.70334e-20 
1746.15 0 2.80225e-18 -0.122496 -6.03678e-21 0.000100293 -0.170346 -1.64669e-18 0.00441526 5.05976e-19 0.000523308 1.59699e-19 -0.00031884 -1.14008e-18 -6.8215e-20 0.00173503 2.99055e-20 0.000422605 -9.36665e-20 -0.000378115 -1.21223e-19 0.000740025 4.80377e-05 -2.30119e-19 6.8827e-05 1.45792e-19 0.000288474 9.93433e-19 0.000110133 6.0458e-20 -4.29888e-05 -7.14657e-20 -1.65695e-05 -3.77494e-20 
1746.5 0 2.76318e-18 -0.119383 -7.97149e-21 9.05734e-05 -0.180766 -2.01118e-18 0.00439146 5.23888e-19 0.000543645 1.72741e-19 -0.000278586 -1.1362e-18 -6.53873e-20 0.00174096 3.42801e-20 0.000480984 -9.56163e-20 -0.000407298 -1.12091e-19 0.000752361 3.51906e-05 -2.2417e-19 7.58155e-05 1.45688e-19 0.000311479 9.3515e-19 0.000119481 6.26922e-20 -4.72486e-05 -5.95757e-20 -1.37029e-05 -3.32756e-20 
1746.85 0 2.70468e-18 -0.116192 -1.39241e-20 7.99306e-05 -0.190909 -2.38106e-18 0.0043599 5.38017e-19 0.000567076 1.83603e-19 -0.000235252 -1.13953e-18 -6.22062e-20 0.00174096 3.08742e-20 0.000539366 -1.05367e-19 -0.000439403 -1.15201e-19 0.000760054 2.00473e-05 -2.29493e-19 8.53536e-05 1.48179e-19 0.000334015 8.819e-19 0.000129452 7.11609e-20 -5.15663e-05 -5.60721e-20 -1.04645e-05 -4.04229e-20 
1747.2 0 2.66114e-18 -0.112926 -1.27014e-20 6.75407e-05 -0.200779 -2.74309e-18 0.00432059 5.50881e-19 0.00059601 2.07055e-19 -0.000189256 -1.13698e-18 -6.22315e-20 0.00173539 2.50454e-20 0.000597631 -1.1103e-19 -0.000474112 -1.12644e-19 0.000761371 3.1752e-06 -2.33545e-19 9.77211e-05 1.37546e-19 0.000355632 8.29237e-19 0.000140245 7.23055e-20 -5.54882e-05 -6.67844e-20 -6.94194e-06 -4.66188e-20 
1747.55 0 2.60913e-18 -0.109591 -1.27641e-20 5.38875e-05 -0.210375 -3.10902e-18 0.0042751 5.66911e-19 0.000631031 2.26147e-19 -0.000140764 -1.14089e-18 -6.20811e-20 0.00172824 1.61121e-20 0.000656278 -1.12241e-19 -0.000510408 -1.09448e-19 0.000756752 -1.45945e-05 -2.45563e-19 0.000112366 1.35157e-19 0.000376136 7.74716e-19 0.000151485 7.07771e-20 -5.92567e-05 -6.98042e-20 -3.08698e-06 -4.4193e-20 
1747.9 0 2.56396e-18 -0.10619 -1.30101e-20 4.0461e-05 -0.219696 -3.46907e-18 0.00422588 5.77023e-19 0.000671517 2.33373e-19 -9.05865e-05 -1.13223e-18 -6.18278e-20 0.00172265 1.53675e-20 0.000714335 -1.24269e-19 -0.000546904 -1.16438e-19 0.000747954 -3.23703e-05 -2.50473e-19 0.000127914 1.30995e-19 0.000395569 7.08186e-19 0.000163524 7.79937e-20 -6.35462e-05 -7.13275e-20 1.32e-06 -4.24538e-20 
1748.25 0 2.50033e-18 -0.102726 -1.37156e-20 2.86413e-05 -0.22874 -3.82794e-18 0.00417433 5.77053e-19 0.000717881 2.43741e-19 -3.91458e-05 -1.1229e-18 -5.98996e-20 0.00171964 1.27984e-20 0.000770663 -1.25031e-19 -0.000583771 -1.13772e-19 0.000735145 -5.00623e-05 -2.55219e-19 0.000143526 1.23404e-19 0.00041398 6.50617e-19 0.000176829 7.96187e-20 -6.9002e-05 -7.4535e-20 6.30678e-06 -4.43795e-20 
1748.6 0 2.44663e-18 -0.0992012 -1.25254e-20 1.92842e-05 -0.237507 -4.19131e-18 0.00412071 5.85193e-19 0.000770941 2.52921e-19 1.31844e-05 -1.11787e-18 -5.70517e-20 0.00171874 4.99373e-21 0.000825495 -1.2406e-19 -0.000621855 -9.93493e-20 0.000717882 -6.86434e-05 -2.47963e-19 0.000159914 1.18337e-19 0.000431558 5.95633e-19 0.000191099 7.70561e-20 -7.52944e-05 -8.04313e-20 1.18826e-05 -4.39688e-20 
1748.95 0 2.39064e-18 -0.0956184 -1.3694e-20 1.26525e-05 -0.246 -4.54739e-18 0.00406569 5.87587e-19 0.000829057 2.75569e-19 6.56506e-05 -1.10811e-18 -5.31131e-20 0.00171943 -1.87195e-21 0.000879816 -1.20261e-19 -0.000659667 -1.00787e-19 0.000696149 -8.90835e-05 -2.47488e-19 0.00017772 1.22059e-19 0.000448295 5.3204e-19 0.000206469 7.52132e-20 -8.12252e-05 -7.86469e-20 1.75386e-05 -4.13638e-20 
1749.3 0 2.32804e-18 -0.0919825 -1.27107e-20 8.45884e-06 -0.254218 -4.89764e-18 0.00401009 6.02619e-19 0.000889694 2.90668e-19 0.00011722 -1.10764e-18 -5.18122e-20 0.00172232 -6.02045e-21 0.00093376 -1.11248e-19 -0.000694204 -9.89164e-20 0.000669914 -0.00011154 -2.4756e-19 0.00019616 1.1989e-19 0.000464058 4.57331e-19 0.000223079 7.46039e-20 -8.58365e-05 -8.42532e-20 2.28802e-05 -4.37462e-20 
1749.65 0 2.2697e-18 -0.0882994 -1.02439e-20 6.54111e-06 -0.262162 -5.24446e-18 0.00395299 6.07038e-19 0.000952733 3.08775e-19 0.000166448 -1.09935e-18 -4.64626e-20 0.00172756 -8.64523e-21 0.000986332 -1.09441e-19 -0.000723414 -1.019e-19 0.000640327 -0.000135563 -2.54691e-19 0.000214293 1.193e-19 0.00047861 3.81694e-19 0.000239984 7.58286e-20 -8.90287e-05 -7.9076e-20 2.77341e-05 -4.64781e-20 
1750 0 2.1909e-18 -0.0845733 -1.66841e-20 6.85273e-06 -0.269825 -5.59614e-18 0.00389214 6.10783e-19 0.00101971 3.1848e-19 0.000212106 -1.08902e-18 -4.22004e-20 0.00173278 -9.68372e-21 0.00103701 -1.06283e-19 -0.000747465 -9.38901e-20 0.000610171 -0.000160755 -2.47168e-19 0.000232139 1.11083e-19 0.000491473 3.09049e-19 0.000256334 7.44092e-20 -9.14484e-05 -7.69746e-20 3.23426e-05 -4.28276e-20 
1750.35 0 2.11823e-18 -0.0808044 -2.2245e-20 8.43027e-06 -0.277205 -5.93334e-18 0.00382686 6.14518e-19 0.00109076 3.29499e-19 0.00025285 -1.08253e-18 -4.32183e-20 0.00173459 -1.6544e-20 0.00108527 -1.04805e-19 -0.000769042 -7.59418e-20 0.000581758 -0.000187754 -2.40305e-19 0.000249973 1.10104e-19 0.000502374 2.42106e-19 0.000272583 7.65039e-20 -9.3628e-05 -7.60102e-20 3.70682e-05 -4.8217e-20 
1750.7 0 2.0313e-18 -0.0769928 -2.39879e-20 9.96283e-06 -0.284307 -6.26818e-18 0.00375816 6.18038e-19 0.0011643 3.39799e-19 0.000286903 -1.08648e-18 -5.19213e-20 0.00173291 -2.66203e-20 0.00113009 -1.09534e-19 -0.000791539 -6.52824e-20 0.000554862 -0.000217204 -2.50457e-19 0.000267548 1.07677e-19 0.000510994 1.73182e-19 0.000289636 7.76877e-20 -9.55492e-05 -6.76656e-20 4.16626e-05 -4.97126e-20 
1751.05 0 1.94603e-18 -0.0731418 -2.59041e-20 1.11916e-05 -0.291139 -6.60344e-18 0.00368645 6.25705e-19 0.00123803 3.5994e-19 0.000313962 -1.08126e-18 -4.90458e-20 0.00173134 -3.60883e-20 0.00117105 -1.06572e-19 -0.000816279 -7.484e-20 0.000528614 -0.000248195 -2.57629e-19 0.000284473 1.04433e-19 0.000517172 1.03501e-19 0.000306955 7.50896e-20 -9.69127e-05 -6.51606e-20 4.54373e-05 -4.65436e-20 
1751.4 0 1.86553e-18 -0.0692566 -3.68381e-20 1.24063e-05 -0.297704 -6.92998e-18 0.00361112 6.2654e-19 0.00130949 3.73726e-19 0.000335072 -1.07531e-18 -4.7781e-20 0.00173252 -3.73123e-20 0.00120929 -1.0013e-19 -0.000841869 -7.16772e-20 0.000503359 -0.000279837 -2.66338e-19 0.000300307 1.12986e-19 0.000521829 3.39434e-20 0.000323638 7.45227e-20 -9.78107e-05 -6.33925e-20 4.81205e-05 -5.56764e-20 
1751.75 0 1.78003e-18 -0.065341 -4.59272e-20 1.37163e-05 -0.304 -7.24665e-18 0.00353201 6.27157e-19 0.00137759 3.85164e-19 0.00035055 -1.06187e-18 -4.47361e-20 0.00173667 -3.79514e-20 0.00124549 -9.54487e-20 -0.000866854 -6.35349e-20 0.000479294 -0.000312186 -2.65256e-19 0.000314224 1.11819e-19 0.000525611 -4.00289e-20 0.000339617 7.5595e-20 -9.88872e-05 -6.28249e-20 5.05678e-05 -5.77095e-20 
1752.1 0 1.6788e-18 -0.0613964 -4.58602e-20 1.50898e-05 -0.310028 -7.5643e-18 0.00344949 6.39224e-19 0.00144249 4.01245e-19 0.000360911 -1.05787e-18 -4.03627e-20 0.00174417 -4.6303e-20 0.00127958 -9.55238e-20 -0.000891618 -5.92783e-20 0.000456117 -0.000344903 -2.65927e-19 0.000325705 1.16479e-19 0.00052831 -1.17602e-19 0.000354813 7.98315e-20 -0.000100359 -5.76409e-20 5.30503e-05 -5.379e-20 
1752.45 0 1.59671e-18 -0.057423 -4.84459e-20 1.67317e-05 -0.31579 -7.87945e-18 0.00336436 6.44591e-19 0.00150372 4.19179e-19 0.000368289 -1.05379e-18 -3.11259e-20 0.00175477 -4.73701e-20 0.00131323 -9.30095e-20 -0.00091673 -6.04628e-20 0.000433862 -0.000377804 -2.71995e-19 0.000335261 1.18379e-19 0.000530162 -1.94176e-19 0.000369167 8.27365e-20 -0.000101361 -6.41269e-20 5.48922e-05 -5.05353e-20 
1752.8 0 1.48439e-18 -0.0534211 -5.11662e-20 1.8547e-05 -0.321297 -8.2044e-18 0.00327874 6.53274e-19 0.00155963 4.33273e-19 0.000375114 -1.04545e-18 -2.72561e-20 0.0017656 -4.876e-20 0.00134863 -8.75348e-20 -0.000941686 -5.94264e-20 0.000412016 -0.000410464 -2.61136e-19 0.000343855 1.19629e-19 0.0005317 -2.7652e-19 0.000383518 7.89822e-20 -0.000101351 -6.70592e-20 5.60032e-05 -5.01468e-20 
1753.15 0 1.39208e-18 -0.0493924 -5.12852e-20 1.9664e-05 -0.326554 -8.51493e-18 0.00319474 6.57647e-19 0.00160819 4.48273e-19 0.00038287 -1.03889e-18 -3.24581e-20 0.00177481 -5.56569e-20 0.00138629 -8.02387e-20 -0.000965181 -5.30896e-20 0.000388745 -0.000442131 -2.55302e-19 0.00035165 1.21584e-19 0.000532999 -3.53006e-19 0.000398283 7.53591e-20 -0.000100637 -6.26307e-20 5.67865e-05 -4.37304e-20 
1753.5 0 1.28546e-18 -0.0453405 -4.84453e-20 1.97727e-05 -0.331567 -8.82129e-18 0.00311318 6.58059e-19 0.00164822 4.61977e-19 0.00039243 -1.03354e-18 -3.02822e-20 0.00178473 -5.9745e-20 0.00142606 -7.73702e-20 -0.000985461 -4.4432e-20 0.000363056 -0.000472878 -2.41584e-19 0.000357641 1.28189e-19 0.00053414 -4.28553e-19 0.000412865 6.79101e-20 -9.91748e-05 -6.18767e-20 5.66361e-05 -5.27387e-20 
1753.85 0 1.16835e-18 -0.041269 -4.58118e-20 1.99848e-05 -0.336335 -9.1296e-18 0.00303462 6.54841e-19 0.0016796 4.68478e-19 0.000404045 -1.0265e-18 -2.84506e-20 0.00179745 -6.44046e-20 0.00146946 -7.74179e-20 -0.00100134 -2.90097e-20 0.000335821 -0.000503355 -2.40231e-19 0.000361104 1.28311e-19 0.000535047 -5.08205e-19 0.000426763 6.25883e-20 -9.66931e-05 -7.24734e-20 5.40411e-05 -4.58973e-20 
1754.2 0 1.04775e-18 -0.0371806 -3.97403e-20 2.04004e-05 -0.340859 -9.42863e-18 0.00295881 6.55621e-19 0.00170284 4.80694e-19 0.000417637 -1.03004e-18 -2.68895e-20 0.00180862 -7.72634e-20 0.00151776 -8.44179e-20 -0.00101281 -9.00945e-21 0.00030886 -0.00053376 -2.36368e-19 0.00036257 1.31074e-19 0.0005349 -5.8578e-19 0.000439678 6.11048e-20 -9.30701e-05 -6.95116e-20 4.90244e-05 -5.03396e-20 
1754.55 0 9.28492e-19 -0.0330779 -3.27675e-20 1.89082e-05 -0.345142 -9.71962e-18 0.00288431 6.59126e-19 0.001719 4.87717e-19 0.000432773 -1.02528e-18 -2.48238e-20 0.0018124 -8.75313e-20 0.00156923 -8.05895e-20 -0.00101987 -1.49686e-20 0.000283928 -0.00056382 -2.22715e-19 0.000363293 1.25552e-19 0.000533441 -6.66745e-19 0.000451829 5.85458e-20 -8.83537e-05 -7.15275e-20 4.24495e-05 -4.78946e-20 
1754.9 0 8.03098e-19 -0.0289636 -1.87584e-20 1.47554e-05 -0.349185 -9.99849e-18 0.00281032 6.60781e-19 0.00172867 5.00016e-19 0.000448093 -1.01714e-18 -2.93727e-20 0.00180914 -9.38581e-20 0.00162108 -7.21743e-20 -0.00102299 -9.2268e-21 0.000261209 -0.000593379 -2.12596e-19 0.000364155 1.30077e-19 0.000531298 -7.45838e-19 0.000463641 5.21319e-20 -8.30929e-05 -6.94234e-20 3.46564e-05 -5.28045e-20 
1755.25 0 6.86255e-19 -0.0248414 -1.7556e-20 9.471e-06 -0.352993 -1.02774e-17 0.00273745 6.68199e-19 0.00173096 5.09962e-19 0.000461566 -1.01419e-18 -3.48032e-20 0.00180237 -1.00291e-19 0.00167213 -7.77174e-20 -0.00102198 -2.55297e-21 0.000240227 -0.000622246 -2.07713e-19 0.000365046 1.29611e-19 0.000528576 -8.27725e-19 0.000475333 5.23788e-20 -7.71258e-05 -6.87016e-20 2.57174e-05 -4.73122e-20 
1755.6 0 5.67566e-19 -0.0207151 -1.57472e-20 3.94791e-06 -0.356565 -1.05532e-17 0.00266736 6.69774e-19 0.00172516 5.15491e-19 0.000470911 -1.00997e-18 -3.36598e-20 0.00179296 -1.0421e-19 0.00172188 -8.17795e-20 -0.00101561 1.23393e-20 0.000219976 -0.000649933 -2.10642e-19 0.000365256 1.33123e-19 0.000525086 -9.10018e-19 0.000487104 4.87797e-20 -7.01093e-05 -7.18482e-20 1.63101e-05 -5.23573e-20 
1755.95 0 4.57785e-19 -0.0165866 -1.32535e-20 -2.34668e-06 -0.359901 -1.08169e-17 0.00260111 6.79064e-19 0.00171194 5.20337e-19 0.000474327 -1.00982e-18 -3.48401e-20 0.00178009 -1.18018e-19 0.00176844 -8.39863e-20 -0.00100427 -1.21551e-21 0.000199895 -0.000676137 -2.02617e-19 0.00036476 1.32276e-19 0.000521362 -9.94561e-19 0.000498265 5.90813e-20 -6.27408e-05 -6.9903e-20 7.58387e-06 -5.0306e-20 
1756.3 0 3.38108e-19 -0.0124572 -6.54978e-21 -9.57112e-06 -0.363002 -1.10734e-17 0.00253896 6.77944e-19 0.0016923 5.30116e-19 0.0004709 -1.00496e-18 -2.71127e-20 0.00176335 -1.37966e-19 0.00180955 -8.21421e-20 -0.00099035 -2.00025e-22 0.000180819 -0.000701157 -1.87836e-19 0.000364737 1.19515e-19 0.000517316 -1.07383e-18 0.000508282 6.21394e-20 -5.56131e-05 -7.05525e-20 9.54604e-08 -4.38336e-20 
1756.65 0 2.0286e-19 -0.0083292 -3.41352e-21 -1.72513e-05 -0.365871 -1.13347e-17 0.0024805 6.81614e-19 0.00166733 5.3167e-19 0.0004612 -1.00133e-18 -2.31807e-20 0.00174287 -1.49614e-19 0.00184416 -8.89084e-20 -0.000975271 -5.20537e-21 0.000163097 -0.000725308 -1.82605e-19 0.000365818 1.1833e-19 0.000512028 -1.15191e-18 0.000517275 6.19301e-20 -4.86158e-05 -7.27209e-20 -6.24973e-06 -4.91359e-20 
1757 0 6.84451e-20 -0.00420428 3.58339e-21 -2.50995e-05 -0.368512 -1.15752e-17 0.00242498 6.86196e-19 0.00163884 5.32814e-19 0.000447029 -1.00026e-18 -1.71182e-20 0.00171887 -1.57629e-19 0.00187158 -8.84435e-20 -0.000958577 4.89943e-21 0.000146518 -0.000748857 -1.77509e-19 0.000367536 1.25856e-19 0.000505407 -1.23562e-18 0.000525374 6.63105e-20 -4.20847e-05 -6.65913e-20 -1.12111e-05 -4.40958e-20 
1757.35 0 -8.13785e-20 -8.34895e-05 1.15431e-20 -3.29011e-05 -0.370928 -1.18113e-17 0.00237157 6.91951e-19 0.0016091 5.25866e-19 0.000429485 -9.99602e-19 -1.48604e-20 0.0016917 -1.64283e-19 0.00189192 -8.43782e-20 -0.000939941 1.00195e-20 0.000131302 -0.00077238 -1.74413e-19 0.00036962 1.31714e-19 0.000497813 -1.31596e-18 0.000532892 7.54487e-20 -3.59628e-05 -6.29954e-20 -1.47265e-05 -4.75229e-20 
1757.7 0 -2.07765e-19 0.00403277 1.71987e-20 -4.00397e-05 -0.373124 -1.20486e-17 0.00231815 6.86787e-19 0.00157918 5.39017e-19 0.000408142 -9.97628e-19 -5.28877e-21 0.00166209 -1.78881e-19 0.00190706 -7.98641e-20 -0.000919176 2.43823e-20 0.000117296 -0.000796513 -1.72951e-19 0.000372217 1.22841e-19 0.000488582 -1.39147e-18 0.000540568 7.49042e-20 -2.98e-05 -5.82279e-20 -1.73599e-05 -5.14522e-20 
1758.05 0 -3.48852e-19 0.00814232 2.40813e-20 -4.63247e-05 -0.375108 -1.22673e-17 0.00226174 6.93257e-19 0.00154754 5.44071e-19 0.000383754 -9.95483e-19 -1.13495e-20 0.00162965 -1.88912e-19 0.00191903 -8.21607e-20 -0.000896911 2.36798e-20 0.00010391 -0.00082141 -1.59366e-19 0.000375525 1.13703e-19 0.000477086 -1.46732e-18 0.000548647 6.93765e-20 -2.4518e-05 -5.71766e-20 -1.96177e-05 -4.66254e-20 
1758.4 0 -5.04979e-19 0.0122406 2.61699e-20 -5.20027e-05 -0.376883 -1.24887e-17 0.00220081 6.94482e-19 0.00151214 5.48474e-19 0.000358145 -9.94346e-19 -1.08008e-20 0.00159209 -1.9313e-19 0.00192799 -9.0752e-20 -0.00087577 3.24952e-20 9.05171e-05 -0.000847223 -1.47104e-19 0.000379706 1.05711e-19 0.000463889 -1.53644e-18 0.000556722 6.54051e-20 -2.12383e-05 -5.36432e-20 -2.14167e-05 -4.63403e-20 
1758.75 0 -6.61657e-19 0.016324 2.78751e-20 -5.72293e-05 -0.378446 -1.27019e-17 0.00213625 7.0013e-19 0.00147294 5.58469e-19 0.000331986 -9.87585e-19 -9.94965e-21 0.00154808 -1.98548e-19 0.00193283 -9.66624e-20 -0.000857218 4.21716e-20 7.66314e-05 -0.000873932 -1.305e-19 0.000384807 1.03861e-19 0.000449467 -1.61319e-18 0.000563729 6.21386e-20 -1.91107e-05 -4.26973e-20 -2.28466e-05 -4.2724e-20 
1759.1 0 -8.17187e-19 0.0203913 3.71777e-20 -6.17394e-05 -0.379795 -1.29161e-17 0.00206901 7.03533e-19 0.00143129 5.60529e-19 0.000304742 -9.86531e-19 -1.28996e-20 0.00150082 -2.03536e-19 0.00193393 -9.76933e-20 -0.000839695 3.88503e-20 6.34666e-05 -0.000900702 -1.23283e-19 0.000391307 1.02079e-19 0.000434721 -1.67511e-18 0.000569176 5.4523e-20 -1.71484e-05 -4.01476e-20 -2.44469e-05 -4.19514e-20 
1759.45 0 -9.69408e-19 0.0244401 4.00447e-20 -6.50689e-05 -0.38093 -1.3116e-17 0.00199891 6.92985e-19 0.00138802 5.70762e-19 0.000276193 -9.8828e-19 -8.95067e-21 0.00145263 -2.0469e-19 0.00193272 -9.85816e-20 -0.000821234 5.51921e-20 5.23711e-05 -0.000927115 -1.14825e-19 0.00039961 9.82183e-20 0.000420722 -1.75126e-18 0.000574157 5.74193e-20 -1.56294e-05 -3.53539e-20 -2.63791e-05 -4.52972e-20 
1759.8 0 -1.10654e-18 0.0284675 4.61934e-20 -6.81356e-05 -0.381853 -1.33074e-17 0.00192674 6.92735e-19 0.00134282 5.79283e-19 0.000248246 -9.87413e-19 -1.10231e-20 0.00139898 -2.09719e-19 0.00192922 -1.0127e-19 -0.000799939 5.95788e-20 4.30737e-05 -0.000953329 -8.73978e-20 0.000409376 8.90599e-20 0.000407469 -1.82428e-18 0.000579312 5.95233e-20 -1.47276e-05 -4.46105e-20 -2.8362e-05 -3.55432e-20 
1760.15 0 -1.2597e-18 0.0324729 5.0825e-20 -7.26534e-05 -0.382563 -1.34832e-17 0.00185323 6.91091e-19 0.00129642 5.85254e-19 0.000222341 -9.77951e-19 -1.42294e-20 0.00133453 -2.05167e-19 0.00192209 -1.02745e-19 -0.000774676 6.35353e-20 3.481e-05 -0.000978976 -7.90337e-20 0.000420213 8.9312e-20 0.000394722 -1.89593e-18 0.000584677 5.65442e-20 -1.41196e-05 -3.58137e-20 -3.0599e-05 -4.1702e-20 
1760.5 0 -1.41688e-18 0.0364561 4.58068e-20 -7.87867e-05 -0.383069 -1.36598e-17 0.00177743 6.9455e-19 0.00125093 5.8622e-19 0.000197554 -9.78004e-19 -9.87619e-21 0.00125957 -2.07697e-19 0.00191076 -1.0646e-19 -0.000746297 5.28177e-20 2.67129e-05 -0.00100422 -5.56836e-20 0.000432244 8.02342e-20 0.000381747 -1.96273e-18 0.000590103 4.40555e-20 -1.38712e-05 -3.90935e-20 -3.37075e-05 -4.40605e-20 
1760.85 0 -1.57601e-18 0.0404129 5.45681e-20 -8.56369e-05 -0.383378 -1.38286e-17 0.00169942 6.9698e-19 0.00120783 5.98119e-19 0.000172833 -9.73359e-19 -1.17156e-20 0.00117845 -2.11699e-19 0.00189644 -1.0814e-19 -0.000716448 5.21618e-20 1.86817e-05 -0.00102979 -3.40813e-20 0.000445613 6.97284e-20 0.000367983 -2.03596e-18 0.000595162 4.47372e-20 -1.41714e-05 -4.54529e-20 -3.74815e-05 -4.56231e-20 
1761.2 0 -1.7361e-18 0.044338 5.1943e-20 -9.26243e-05 -0.383489 -1.39902e-17 0.00162014 6.95185e-19 0.00116827 6.11001e-19 0.000145954 -9.73788e-19 -1.57823e-20 0.00109568 -2.16354e-19 0.0018798 -1.05801e-19 -0.00068484 4.76917e-20 1.17756e-05 -0.00105513 -1.63092e-20 0.000460027 6.41804e-20 0.000354115 -2.10649e-18 0.000599472 4.2654e-20 -1.42184e-05 -3.85428e-20 -4.088e-05 -5.17803e-20 
1761.55 0 -1.89075e-18 0.0482284 4.94166e-20 -9.90767e-05 -0.383395 -1.41339e-17 0.00153942 6.92453e-19 0.00113348 6.09716e-19 0.000114647 -9.73812e-19 -1.31565e-20 0.00101356 -2.11169e-19 0.00185986 -1.0655e-19 -0.00065033 4.36786e-20 8.4324e-06 -0.00107884 -3.47131e-21 0.000475249 6.1208e-20 0.000340161 -2.17561e-18 0.000602455 4.381e-20 -1.3317e-05 -4.29253e-20 -4.29257e-05 -5.32067e-20 
1761.9 0 -2.05318e-18 0.0520847 5.08233e-20 -0.000104428 -0.383092 -1.42762e-17 0.00145766 6.99748e-19 0.00110427 6.04787e-19 8.0106e-05 -9.78292e-19 -1.48108e-20 0.000930804 -2.14321e-19 0.00183591 -1.1292e-19 -0.000613939 3.53611e-20 1.07668e-05 -0.00110095 6.6332e-21 0.000491369 6.52492e-20 0.000325402 -2.24264e-18 0.000604152 5.34559e-20 -1.16072e-05 -4.62042e-20 -4.31382e-05 -4.19755e-20 
1762.25 0 -2.21819e-18 0.0559083 5.30385e-20 -0.000109027 -0.382586 -1.43994e-17 0.00137767 6.92218e-19 0.00108183 6.12855e-19 4.5576e-05 -9.74402e-19 -1.22805e-20 0.000844958 -2.08161e-19 0.00180912 -1.15908e-19 -0.000577683 3.45393e-20 1.86554e-05 -0.00112223 6.26914e-21 0.000508057 6.32086e-20 0.000309971 -2.32624e-18 0.00060474 6.18745e-20 -9.75118e-06 -4.73841e-20 -4.13418e-05 -3.80976e-20 
1762.6 0 -2.3939e-18 0.0596978 5.63571e-20 -0.000113162 -0.381886 -1.45207e-17 0.00130273 6.83678e-19 0.00106748 6.1836e-19 1.30276e-05 -9.7224e-19 -6.977e-21 0.000756162 -2.08805e-19 0.00178115 -1.08048e-19 -0.000543905 3.72853e-20 3.13592e-05 -0.00114245 1.03652e-20 0.000524655 6.53382e-20 0.000294276 -2.38798e-18 0.000603348 6.26374e-20 -8.23273e-06 -4.6851e-20 -3.78007e-05 -4.00252e-20 
1762.95 0 -2.55337e-18 0.0634518 5.48599e-20 -0.000116532 -0.380999 -1.46385e-17 0.00123408 6.77089e-19 0.0010602 6.20403e-19 -1.69642e-05 -9.68223e-19 5.70124e-22 0.000666226 -2.09828e-19 0.0017528 -1.04342e-19 -0.00051365 1.89657e-20 4.94017e-05 -0.00116085 1.49481e-20 0.000540646 7.00361e-20 0.000278248 -2.45259e-18 0.000599687 6.70277e-20 -6.75205e-06 -4.77187e-20 -3.37977e-05 -2.90665e-20 
1763.3 0 -2.70238e-18 0.0671702 4.71466e-20 -0.000118955 -0.379931 -1.47462e-17 0.00117054 6.74849e-19 0.0010564 6.13657e-19 -4.44474e-05 -9.64768e-19 9.94613e-21 0.000574803 -2.08132e-19 0.00172462 -1.02817e-19 -0.000486544 1.01319e-20 7.27041e-05 -0.0011771 2.82649e-20 0.000555644 6.98828e-20 0.000262608 -2.51586e-18 0.000593993 6.93803e-20 -5.79396e-06 -3.8806e-20 -3.01732e-05 -3.16547e-20 
1763.65 0 -2.87851e-18 0.0708521 5.19682e-20 -0.000120849 -0.378684 -1.48461e-17 0.00110947 6.77317e-19 0.0010517 6.15079e-19 -7.06917e-05 -9.53553e-19 1.53744e-20 0.000479615 -2.0064e-19 0.00169745 -1.00472e-19 -0.000462079 8.15742e-21 0.000100476 -0.00119156 3.9019e-20 0.000569204 6.853e-20 0.000248535 -2.5785e-18 0.000585825 6.59654e-20 -6.39686e-06 -4.11868e-20 -2.66002e-05 -3.25746e-20 
1764 0 -3.0555e-18 0.0744949 5.59643e-20 -0.000122084 -0.377258 -1.49427e-17 0.00104908 6.71331e-19 0.00104337 6.03334e-19 -9.53204e-05 -9.47367e-19 2.19041e-20 0.000379174 -2.02686e-19 0.00167225 -1.03552e-19 -0.000438716 5.96638e-21 0.000132366 -0.00120504 5.46594e-20 0.000580593 7.40759e-20 0.000235296 -2.64198e-18 0.000575335 6.93519e-20 -8.4361e-06 -4.44056e-20 -2.22814e-05 -2.80487e-20 
1764.35 0 -3.23775e-18 0.0780948 5.5136e-20 -0.000122404 -0.375653 -1.50325e-17 0.000989902 6.68962e-19 0.00103106 5.98834e-19 -0.00011448 -9.42752e-19 2.9155e-20 0.000274214 -1.96952e-19 0.00164884 -9.55229e-20 -0.000413923 -9.27033e-21 0.000168809 -0.0012175 6.22358e-20 0.000589754 7.25963e-20 0.000221533 -2.69401e-18 0.000562234 6.3137e-20 -1.11359e-05 -5.13589e-20 -1.67254e-05 -2.58028e-20 
1764.7 0 -3.41396e-18 0.081648 4.97122e-20 -0.000122026 -0.373864 -1.50969e-17 0.00093229 6.57687e-19 0.00101494 5.92236e-19 -0.000126703 -9.36057e-19 3.23427e-20 0.000170243 -1.86047e-19 0.0016272 -8.95351e-20 -0.000386927 -5.19462e-21 0.000210921 -0.00122793 6.821e-20 0.000597148 8.43849e-20 0.000207015 -2.75257e-18 0.000546319 6.08574e-20 -1.48337e-05 -4.45019e-20 -1.08202e-05 -1.90843e-20 
1765.05 0 -3.59262e-18 0.0851528 4.84619e-20 -0.000119898 -0.371891 -1.51569e-17 0.000874406 6.45894e-19 0.000994027 5.84673e-19 -0.000136104 -9.3328e-19 4.43727e-20 7.43193e-05 -1.77344e-19 0.00160854 -9.42176e-20 -0.000359644 -1.25914e-20 0.000258093 -0.00123607 7.31999e-20 0.000601845 9.06232e-20 0.000191687 -2.80799e-18 0.000528997 4.93281e-20 -2.0286e-05 -3.59776e-20 -4.94106e-06 -1.84655e-20 
1765.4 0 -3.77496e-18 0.0886094 4.86636e-20 -0.000114983 -0.369742 -1.52119e-17 0.000815034 6.44618e-19 0.000968756 5.79103e-19 -0.000146677 -9.173e-19 4.8083e-20 -1.17743e-05 -1.69897e-19 0.0015928 -8.89604e-20 -0.000333979 -3.08876e-20 0.000306628 -0.00124306 9.24852e-20 0.000602488 9.61915e-20 0.000175321 -2.85751e-18 0.000511899 4.38067e-20 -2.77578e-05 -3.03387e-20 1.64712e-06 -1.15309e-20 
1765.75 0 -3.9686e-18 0.0920162 5.64632e-20 -0.000108297 -0.367425 -1.52585e-17 0.000754534 6.29113e-19 0.000941859 5.72218e-19 -0.000158011 -9.07819e-19 5.40357e-20 -8.99382e-05 -1.60788e-19 0.00157822 -8.9764e-20 -0.000309715 -3.25827e-20 0.000352956 -0.0012491 9.84477e-20 0.000599547 9.48499e-20 0.000158063 -2.90719e-18 0.000494779 4.32634e-20 -3.69204e-05 -2.88466e-20 9.3583e-06 -5.7372e-21 
1766.1 0 -4.15293e-18 0.0953691 6.20126e-20 -0.000101056 -0.364945 -1.52941e-17 0.000692064 6.19266e-19 0.000915619 5.62446e-19 -0.000169149 -9.0181e-19 6.023e-20 -0.000162994 -1.5859e-19 0.00156354 -8.66342e-20 -0.000285983 -4.12749e-20 0.000396469 -0.00125335 1.15436e-19 0.000593832 9.60394e-20 0.000140715 -2.95182e-18 0.000476839 4.3814e-20 -4.73533e-05 -2.99317e-20 1.81927e-05 -8.56145e-21 
1766.45 0 -4.32294e-18 0.0986659 6.95987e-20 -9.41659e-05 -0.362301 -1.532e-17 0.000628115 6.07582e-19 0.000890077 5.56829e-19 -0.000182208 -9.02325e-19 6.33293e-20 -0.000234508 -1.55291e-19 0.00154883 -8.64982e-20 -0.00026313 -4.92928e-20 0.000437801 -0.0012561 1.20547e-19 0.000585541 9.48608e-20 0.000123868 -2.99487e-18 0.00045759 3.14056e-20 -5.85316e-05 -3.06977e-20 2.75265e-05 -1.63813e-20 
1766.8 0 -4.51073e-18 0.101906 7.20221e-20 -8.84717e-05 -0.359498 -1.53426e-17 0.000566569 6.06545e-19 0.000862654 5.48392e-19 -0.000199589 -8.85557e-19 6.85968e-20 -0.000305219 -1.45684e-19 0.00153481 -7.99231e-20 -0.000241002 -5.36895e-20 0.000479018 -0.00125809 1.23238e-19 0.000575052 1.00898e-19 0.000107868 -3.04193e-18 0.000436687 2.05404e-20 -7.01241e-05 -2.57577e-20 3.7014e-05 -1.57426e-20 
1767.15 0 -4.67731e-18 0.105084 6.63624e-20 -8.40451e-05 -0.356542 -1.53561e-17 0.000511067 5.91941e-19 0.000830646 5.40132e-19 -0.000221538 -8.73854e-19 7.67205e-20 -0.000372236 -1.37889e-19 0.00152102 -8.78449e-20 -0.00021815 -4.69011e-20 0.000522816 -0.0012595 1.29249e-19 0.000563207 1.08249e-19 9.30376e-05 -3.08605e-18 0.000414751 1.75728e-20 -8.19062e-05 -1.40974e-20 4.78138e-05 -1.78117e-20 
1767.5 0 -4.84942e-18 0.108199 6.15835e-20 -8.0689e-05 -0.35343 -1.53529e-17 0.000461629 5.88742e-19 0.000794173 5.40179e-19 -0.000246896 -8.59039e-19 8.73233e-20 -0.00043331 -1.41412e-19 0.00150609 -8.18022e-20 -0.00019303 -4.44879e-20 0.00056913 -0.00125999 1.32956e-19 0.000550839 1.07497e-19 7.96138e-05 -3.12934e-18 0.000392316 1.5139e-20 -9.38456e-05 -1.67193e-20 6.04749e-05 -1.85383e-20 
1767.85 0 -5.00787e-18 0.11125 5.9471e-20 -7.87171e-05 -0.350162 -1.53426e-17 0.000414311 5.78115e-19 0.000755303 5.37992e-19 -0.000274143 -8.42422e-19 9.77886e-20 -0.000490057 -1.40816e-19 0.00149094 -7.65491e-20 -0.000166714 -3.26904e-20 0.000615652 -0.00125985 1.44901e-19 0.000538726 9.64545e-20 6.79008e-05 -3.16531e-18 0.000368907 1.30501e-20 -0.000106488 -8.09284e-21 7.38534e-05 -1.53766e-20 
1768.2 0 -5.18665e-18 0.114238 6.41493e-20 -7.90868e-05 -0.346744 -1.53287e-17 0.000365283 5.63737e-19 0.000715365 5.23723e-19 -0.000301262 -8.2639e-19 1.06694e-19 -0.000546583 -1.39926e-19 0.00147616 -7.81048e-20 -0.000142709 -3.2311e-20 0.000661938 -0.0012606 1.56536e-19 0.000527344 1.01516e-19 5.7961e-05 -3.20361e-18 0.000344078 1.30059e-20 -0.000119427 -1.14027e-20 8.74878e-05 -1.28354e-20 
1768.55 0 -5.36575e-18 0.11716 6.20267e-20 -8.25845e-05 -0.343184 -1.53061e-17 0.000313639 5.5446e-19 0.000674036 5.12969e-19 -0.000326709 -8.16049e-19 1.11804e-19 -0.000605285 -1.33579e-19 0.00146052 -7.43685e-20 -0.000122614 -4.86546e-20 0.00070927 -0.00126254 1.61834e-19 0.000516763 9.12052e-20 4.96467e-05 -3.2349e-18 0.000318556 1.52338e-20 -0.000131376 -1.23442e-20 0.000100819 -1.8871e-20 
1768.9 0 -5.52648e-18 0.120013 5.95346e-20 -8.9241e-05 -0.339486 -1.52766e-17 0.000261248 5.4822e-19 0.000629897 5.09062e-19 -0.000350072 -7.9712e-19 1.17555e-19 -0.000664911 -1.27606e-19 0.00144473 -6.71905e-20 -0.00010568 -5.61707e-20 0.000757362 -0.00126457 1.6625e-19 0.00050698 9.10553e-20 4.22076e-05 -3.26831e-18 0.000293419 1.8623e-20 -0.00014229 -1.12854e-20 0.00011233 -2.25594e-20 
1769.25 0 -5.69612e-18 0.122795 5.30198e-20 -9.81296e-05 -0.335652 -1.52371e-17 0.00020986 5.3244e-19 0.000582503 5.00542e-19 -0.000371289 -7.85097e-19 1.22757e-19 -0.00072134 -1.19797e-19 0.00143101 -6.17412e-20 -9.13836e-05 -7.10069e-20 0.000804903 -0.00126454 1.66116e-19 0.000497453 9.73719e-20 3.43342e-05 -3.29495e-18 0.000269281 1.88523e-20 -0.000152943 -1.12107e-20 0.000121669 -2.03807e-20 
1769.6 0 -5.8517e-18 0.125505 5.0781e-20 -0.000107254 -0.331685 -1.51861e-17 0.000158827 5.23497e-19 0.000532878 4.86933e-19 -0.000390936 -7.69557e-19 1.3076e-19 -0.000770382 -1.09836e-19 0.00141977 -5.52702e-20 -7.8991e-05 -7.76877e-20 0.000851322 -0.0012608 1.72192e-19 0.00048735 9.15105e-20 2.54095e-05 -3.32327e-18 0.000246086 2.88902e-20 -0.000163622 -7.58976e-21 0.000129633 -1.73311e-20 
1769.95 0 -6.01673e-18 0.128141 4.77675e-20 -0.000114485 -0.32759 -1.51335e-17 0.000107784 4.99137e-19 0.000482592 4.79555e-19 -0.000411088 -7.58891e-19 1.34881e-19 -0.000811505 -1.05504e-19 0.00141079 -5.2357e-20 -6.76752e-05 -8.29402e-20 0.000897081 -0.00125403 1.69549e-19 0.000476668 8.65598e-20 1.63323e-05 -3.35451e-18 0.000222953 3.47982e-20 -0.000174441 -7.61972e-21 0.000136383 -1.46045e-20 
1770.3 0 -6.16833e-18 0.130702 5.37288e-20 -0.000119168 -0.323371 -1.5063e-17 5.73092e-05 4.74097e-19 0.000432692 4.75152e-19 -0.000435203 -7.4816e-19 1.40769e-19 -0.000849546 -9.9091e-20 0.00140471 -4.70209e-20 -5.79362e-05 -7.36311e-20 0.000943985 -0.00124544 1.86352e-19 0.000466128 8.39701e-20 7.77821e-06 -3.37628e-18 0.000198671 4.02056e-20 -0.000184967 4.10919e-22 0.000141291 -1.24007e-20 
1770.65 0 -6.31852e-18 0.133189 6.03731e-20 -0.000122492 -0.319037 -1.49802e-17 7.50297e-06 4.55879e-19 0.000383193 4.60483e-19 -0.000466468 -7.39183e-19 1.35236e-19 -0.000890402 -9.1028e-20 0.00140247 -5.2251e-20 -5.03859e-05 -7.86678e-20 0.000995144 -0.00123506 1.84175e-19 0.00045605 8.22209e-20 -4.05978e-07 -3.3874e-18 0.000172581 3.85529e-20 -0.000193962 8.95557e-21 0.000143453 -4.66001e-21 
1771 0 -6.46981e-18 0.135599 5.44814e-20 -0.000125677 -0.314596 -1.48938e-17 -4.17759e-05 4.31066e-19 0.000333345 4.46346e-19 -0.000506867 -7.26487e-19 1.24886e-19 -0.000933638 -8.64234e-20 0.00140441 -5.27339e-20 -4.44226e-05 -9.3735e-20 0.00105197 -0.00122221 1.92237e-19 0.000446018 7.62811e-20 -8.84879e-06 -3.40359e-18 0.00014519 4.88732e-20 -0.000200766 1.52381e-20 0.000143069 -5.92445e-21 
1771.35 0 -6.63153e-18 0.137927 5.2867e-20 -0.000128825 -0.310047 -1.47999e-17 -9.123e-05 4.28692e-19 0.000281595 4.38802e-19 -0.000554266 -7.21745e-19 1.26477e-19 -0.000972289 -9.2434e-20 0.00140911 -5.34247e-20 -3.92368e-05 -8.39465e-20 0.0011121 -0.00120618 1.8979e-19 0.000434752 8.00709e-20 -1.85232e-05 -3.40788e-18 0.000117 5.30857e-20 -0.000205816 1.79064e-20 0.000141444 -1.11551e-20 
1771.7 0 -6.79415e-18 0.14017 5.71705e-20 -0.000131135 -0.305385 -1.46991e-17 -0.000142033 4.08706e-19 0.000226329 4.2726e-19 -0.000603101 -7.1101e-19 1.22352e-19 -0.000998032 -8.85359e-20 0.00141407 -5.52352e-20 -3.43988e-05 -9.29583e-20 0.00117219 -0.00118739 1.98486e-19 0.000421213 7.4919e-20 -2.86406e-05 -3.41339e-18 8.76421e-05 5.6773e-20 -0.000209667 1.75048e-20 0.000139179 -8.02071e-21 
1772.05 0 -6.92726e-18 0.142328 5.59568e-20 -0.000131193 -0.300612 -1.45863e-17 -0.000193576 3.90409e-19 0.000166272 4.10854e-19 -0.000649583 -6.89905e-19 1.23426e-19 -0.00100877 -8.64852e-20 0.00141775 -5.45861e-20 -2.97994e-05 -9.22234e-20 0.00123071 -0.00116726 1.97154e-19 0.000405619 6.8663e-20 -3.7686e-05 -3.42314e-18 5.67207e-05 5.4765e-20 -0.000212778 2.78909e-20 0.000135977 -3.04951e-21 
1772.4 0 -7.07869e-18 0.144399 4.76019e-20 -0.000129259 -0.295733 -1.44694e-17 -0.000244411 3.79262e-19 0.000100466 3.89238e-19 -0.00069344 -6.80137e-19 1.24962e-19 -0.00101256 -8.27322e-20 0.00141923 -4.29335e-20 -2.56518e-05 -9.19335e-20 0.00128596 -0.00114641 2.03152e-19 0.000388635 6.40647e-20 -4.53144e-05 -3.42506e-18 2.48726e-05 6.2825e-20 -0.000215157 3.02729e-20 0.000132098 -1.0176e-20 
1772.75 0 -7.19945e-18 0.146382 4.40209e-20 -0.00012723 -0.290755 -1.43397e-17 -0.00029604 3.70896e-19 2.81859e-05 3.76147e-19 -0.000735821 -6.64653e-19 1.18023e-19 -0.00101925 -8.28379e-20 0.00141787 -4.05497e-20 -2.07139e-05 -8.84925e-20 0.00133563 -0.00112452 2.09555e-19 0.000370813 5.85982e-20 -5.18765e-05 -3.42044e-18 -6.4822e-06 7.11927e-20 -0.00021649 3.61246e-20 0.000128708 -1.19891e-20 
1773.1 0 -7.32765e-18 0.148278 4.00909e-20 -0.000126327 -0.285684 -1.42021e-17 -0.000351886 3.46913e-19 -5.04187e-05 3.49601e-19 -0.000776866 -6.43258e-19 1.15758e-19 -0.0010302 -8.22042e-20 0.00141462 -3.61656e-20 -1.43681e-05 -9.31261e-20 0.00137889 -0.00110231 2.05903e-19 0.000352478 5.84534e-20 -5.7783e-05 -3.42302e-18 -3.66214e-05 6.78564e-20 -0.000217243 4.50365e-20 0.000126821 -1.66185e-20 
1773.45 0 -7.46526e-18 0.150086 3.52797e-20 -0.000126929 -0.280527 -1.40596e-17 -0.000413527 3.22387e-19 -0.000134015 3.42445e-19 -0.000816065 -6.25277e-19 1.15806e-19 -0.00103987 -8.19621e-20 0.00141183 -2.66028e-20 -7.54183e-06 -1.05676e-19 0.00141674 -0.00108086 2.10109e-19 0.000334135 5.33892e-20 -6.30877e-05 -3.41577e-18 -6.59002e-05 8.28145e-20 -0.000217357 4.29125e-20 0.000126616 -1.22279e-20 
1773.8 0 -7.60332e-18 0.151804 3.36458e-20 -0.000128791 -0.275286 -1.38959e-17 -0.000482152 3.00222e-19 -0.000220676 3.32718e-19 -0.0008543 -5.93449e-19 1.06558e-19 -0.00104343 -7.51231e-20 0.00141053 -1.66311e-20 -3.30774e-07 -1.04347e-19 0.0014504 -0.00106025 2.18025e-19 0.000316782 5.23599e-20 -6.73413e-05 -3.40675e-18 -9.42239e-05 8.19685e-20 -0.000216383 4.80947e-20 0.000127328 -9.06643e-21 
1774.15 0 -7.73777e-18 0.153432 2.54221e-20 -0.000130916 -0.269965 -1.3733e-17 -0.000558664 2.75176e-19 -0.000308537 3.23295e-19 -0.000892493 -5.70224e-19 1.15431e-19 -0.00104033 -6.69056e-20 0.00141065 -1.40195e-20 7.78201e-06 -9.95162e-20 0.00148113 -0.00104051 2.19433e-19 0.000301293 5.19244e-20 -7.04575e-05 -3.39439e-18 -0.000121109 8.55344e-20 -0.00021457 4.32997e-20 0.000127726 -9.30465e-21 
1774.5 0 -7.8749e-18 0.154969 2.44572e-20 -0.000132239 -0.264567 -1.35608e-17 -0.00064176 2.43868e-19 -0.000395986 3.1128e-19 -0.000930837 -5.59601e-19 1.23247e-19 -0.0010328 -5.52503e-20 0.00141146 -1.50903e-20 1.69901e-05 -1.03223e-19 0.00150935 -0.00102143 2.21857e-19 0.000287787 5.58476e-20 -7.21532e-05 -3.37729e-18 -0.000146459 8.91382e-20 -0.000212408 4.71538e-20 0.000127354 -1.28403e-21 
1774.85 0 -7.98137e-18 0.156415 2.35999e-20 -0.00013268 -0.259094 -1.33872e-17 -0.000730432 2.20984e-19 -0.000483086 3.05068e-19 -0.000970207 -5.30386e-19 1.2959e-19 -0.00102184 -5.1004e-20 0.00141076 -1.47549e-20 2.71343e-05 -1.19978e-19 0.00153395 -0.00100194 2.3277e-19 0.000275546 5.82205e-20 -7.24707e-05 -3.35813e-18 -0.000170753 9.01587e-20 -0.000209619 4.79948e-20 0.000125318 4.85994e-21 
1775.2 0 -8.08594e-18 0.157771 1.42025e-20 -0.000132465 -0.253552 -1.32061e-17 -0.000824443 2.04233e-19 -0.00057043 2.90451e-19 -0.00101036 -5.1835e-19 1.23929e-19 -0.0010057 -3.85038e-20 0.0014072 -1.03007e-20 3.8945e-05 -1.33124e-19 0.00155301 -0.000981377 2.41213e-19 0.000263039 6.57056e-20 -7.27096e-05 -3.3369e-18 -0.000194562 9.60759e-20 -0.000205543 3.8324e-20 0.000120282 1.95819e-21 
1775.55 0 -8.19937e-18 0.159035 1.22209e-20 -0.00013104 -0.247945 -1.30164e-17 -0.000921054 1.78093e-19 -0.000657403 2.79728e-19 -0.00104954 -5.03284e-19 1.24355e-19 -0.000983463 -3.21202e-20 0.00140096 2.52599e-21 5.36557e-05 -1.37705e-19 0.00156504 -0.000960159 2.44777e-19 0.000249295 7.25612e-20 -7.41787e-05 -3.31021e-18 -0.000217332 9.56878e-20 -0.000200167 3.8002e-20 0.000112624 3.90124e-21 
1775.9 0 -8.29301e-18 0.160207 3.96163e-21 -0.000127705 -0.242277 -1.28287e-17 -0.00101655 1.63517e-19 -0.000744041 2.69205e-19 -0.00108641 -4.84867e-19 1.24839e-19 -0.000956297 -3.04915e-20 0.00139167 5.44863e-21 7.17195e-05 -1.27818e-19 0.00156875 -0.000938189 2.4982e-19 0.000234357 7.10748e-20 -7.69116e-05 -3.28182e-18 -0.00023875 1.00307e-19 -0.000193574 4.79661e-20 0.000104248 7.16645e-21 
1776.25 0 -8.38372e-18 0.161284 1.56724e-21 -0.000122691 -0.236546 -1.26228e-17 -0.00111104 1.46403e-19 -0.000830507 2.57462e-19 -0.00112093 -4.63614e-19 1.25953e-19 -0.000925491 -3.22254e-20 0.00137787 1.27598e-20 9.30526e-05 -1.32126e-19 0.00156393 -0.000914962 2.53063e-19 0.000218053 7.33512e-20 -7.91328e-05 -3.2477e-18 -0.000260507 9.50408e-20 -0.000185941 5.78286e-20 9.65802e-05 8.23054e-21 
1776.6 0 -8.47261e-18 0.162266 7.84772e-22 -0.000116608 -0.230753 -1.24205e-17 -0.001207 1.35539e-19 -0.000916574 2.44046e-19 -0.00115377 -4.5168e-19 1.31738e-19 -0.000892013 -2.36769e-20 0.00135897 1.33325e-20 0.000117503 -1.36535e-19 0.00155229 -0.000891599 2.54418e-19 0.000200145 5.76119e-20 -7.94098e-05 -3.22164e-18 -0.00028315 9.35525e-20 -0.000177228 6.94766e-20 8.95887e-05 1.1933e-20 
1776.95 0 -8.56108e-18 0.163154 -1.62771e-21 -0.000110198 -0.224901 -1.22059e-17 -0.00130587 1.21198e-19 -0.00100364 2.25257e-19 -0.0011848 -4.31245e-19 1.40317e-19 -0.000857866 -2.30626e-20 0.00133589 1.13672e-20 0.000145542 -1.32987e-19 0.00153616 -0.000869713 2.64763e-19 0.000180869 5.51958e-20 -7.84992e-05 -3.18388e-18 -0.000305073 9.39989e-20 -0.000167361 7.11265e-20 8.27887e-05 2.23493e-20 
1777.3 0 -8.6423e-18 0.163946 -1.99302e-21 -0.000104368 -0.218999 -1.19843e-17 -0.00140803 1.08869e-19 -0.00109411 2.12109e-19 -0.00121229 -4.036e-19 1.35577e-19 -0.000824921 -1.82425e-20 0.00130984 -1.93252e-21 0.000176769 -1.29443e-19 0.00151893 -0.000849952 2.72227e-19 0.000160481 5.03916e-20 -7.77988e-05 -3.14606e-18 -0.000325551 9.19706e-20 -0.000157289 8.00092e-20 7.5317e-05 1.97325e-20 
1777.65 0 -8.72097e-18 0.164643 -3.14826e-21 -9.97063e-05 -0.213054 -1.17487e-17 -0.00151318 8.50059e-20 -0.00118906 1.94397e-19 -0.00123507 -3.78444e-19 1.36948e-19 -0.000793262 -7.66006e-21 0.00128235 2.0284e-22 0.000207364 -1.32639e-19 0.00150518 -0.000831744 2.8329e-19 0.000139229 5.26688e-20 -7.76026e-05 -3.10814e-18 -0.000344418 8.57237e-20 -0.000147993 7.74786e-20 6.63549e-05 1.87621e-20 
1778 0 -8.79834e-18 0.165239 -3.63373e-21 -9.59875e-05 -0.207068 -1.15202e-17 -0.00162028 7.38234e-20 -0.00128659 1.75467e-19 -0.00125313 -3.60021e-19 1.41016e-19 -0.000762325 3.5278e-21 0.0012545 5.02852e-21 0.000233027 -1.37409e-19 0.00149721 -0.000813931 2.8576e-19 0.000117532 5.27492e-20 -7.79658e-05 -3.06132e-18 -0.000360997 9.01976e-20 -0.000139518 8.46716e-20 5.598e-05 1.9568e-20 
1778.35 0 -8.87283e-18 0.165735 3.13989e-21 -9.2439e-05 -0.201041 -1.12831e-17 -0.00172653 5.65217e-20 -0.00138204 1.56961e-19 -0.00126619 -3.34386e-19 1.38332e-19 -0.000733124 6.31793e-21 0.00122545 7.82302e-21 0.000252518 -1.34733e-19 0.00149344 -0.000795685 2.82963e-19 9.60154e-05 4.2461e-20 -7.88695e-05 -3.01877e-18 -0.000375249 8.6388e-20 -0.000131998 9.28689e-20 4.44294e-05 1.87818e-20 
1778.7 0 -8.94256e-18 0.166132 2.88113e-21 -8.91749e-05 -0.194975 -1.10291e-17 -0.00183059 3.41837e-20 -0.0014722 1.34123e-19 -0.00127662 -3.1059e-19 1.35455e-19 -0.000708016 1.19182e-20 0.00119323 8.04823e-21 0.00026794 -1.2321e-19 0.00149084 -0.000776778 2.89604e-19 7.4725e-05 4.12635e-20 -8.01179e-05 -2.97799e-18 -0.000388941 8.69277e-20 -0.000125177 1.11849e-19 3.18722e-05 2.71561e-20 
1779.05 0 -9.01526e-18 0.166434 -5.12453e-21 -8.72482e-05 -0.188875 -1.07772e-17 -0.00193494 2.34354e-20 -0.00155815 1.1392e-19 -0.00128868 -2.92518e-19 1.28513e-19 -0.000687838 1.33851e-20 0.00115668 5.54793e-21 0.000281947 -1.0913e-19 0.00148855 -0.000757661 2.90919e-19 5.32166e-05 3.20515e-20 -8.23062e-05 -2.92851e-18 -0.000403863 8.69718e-20 -0.000119033 1.24204e-19 1.88302e-05 2.18676e-20 
1779.4 0 -9.05949e-18 0.166641 -3.78147e-21 -8.67348e-05 -0.182746 -1.05277e-17 -0.00204253 1.95282e-21 -0.00164297 8.60926e-20 -0.00130207 -2.77325e-19 1.35229e-19 -0.000671586 2.01179e-20 0.00111603 2.01921e-21 0.000294652 -1.1923e-19 0.00148537 -0.000738899 2.81197e-19 3.08871e-05 2.88988e-20 -8.58164e-05 -2.87919e-18 -0.000419347 8.65979e-20 -0.000113725 1.32252e-19 6.1091e-06 2.30103e-20 
1779.75 0 -9.10798e-18 0.166752 -8.44245e-21 -8.68537e-05 -0.176592 -1.02563e-17 -0.00215362 -1.45635e-20 -0.00172662 5.67391e-20 -0.00131238 -2.59172e-19 1.33814e-19 -0.000659241 2.36528e-20 0.00107152 -8.33633e-21 0.000305837 -1.1731e-19 0.00147649 -0.0007217 2.84476e-19 7.50085e-06 2.99579e-20 -8.99635e-05 -2.82628e-18 -0.000434485 7.7498e-20 -0.000108776 1.41739e-19 -5.90118e-06 2.65199e-20 
1780.1 0 -9.13687e-18 0.166769 -1.39147e-20 -8.78135e-05 -0.170414 -9.98708e-18 -0.00226518 -2.83242e-20 -0.00180597 2.67313e-20 -0.00131605 -2.42144e-19 1.33647e-19 -0.00065299 2.12635e-20 0.00102361 -4.66542e-21 0.000316126 -1.0863e-19 0.00145794 -0.000706788 2.85421e-19 -1.56888e-05 2.16098e-20 -9.48249e-05 -2.77491e-18 -0.000449381 7.40753e-20 -0.000104414 1.46396e-19 -1.76268e-05 2.74727e-20 
1780.45 0 -9.17382e-18 0.166693 -2.27639e-20 -9.12208e-05 -0.164225 -9.72384e-18 -0.00237451 -4.497e-20 -0.00187873 8.7126e-21 -0.00131139 -2.2032e-19 1.30686e-19 -0.00065597 2.68871e-20 0.000975116 -1.68727e-20 0.000324623 -1.13429e-19 0.00142884 -0.000693193 2.7891e-19 -3.66773e-05 1.33096e-20 -0.000100253 -2.71658e-18 -0.000463623 5.33276e-20 -0.000101966 1.5475e-19 -2.97525e-05 2.44496e-20 
1780.8 0 -9.21138e-18 0.166523 -3.74726e-20 -9.78781e-05 -0.158035 -9.44017e-18 -0.00248146 -7.38356e-20 -0.00194574 -1.85432e-20 -0.00129954 -2.05544e-19 1.2481e-19 -0.000669731 2.93895e-20 0.000929703 -2.93846e-20 0.000329576 -1.02242e-19 0.00138991 -0.000679649 2.70967e-19 -5.49866e-05 -3.77755e-21 -0.000104558 -2.65674e-18 -0.000476809 5.76711e-20 -0.00010114 1.66265e-19 -4.22188e-05 1.67212e-20 
1781.15 0 -9.23431e-18 0.166256 -4.10533e-20 -0.000106647 -0.151848 -9.15028e-18 -0.00258675 -1.05631e-19 -0.00200913 -3.80282e-20 -0.00128357 -1.88687e-19 1.2575e-19 -0.000691789 3.56141e-20 0.000888576 -3.15031e-20 0.000332797 -9.38861e-20 0.00134291 -0.000665872 2.59533e-19 -7.19221e-05 -8.56101e-21 -0.000107247 -2.5963e-18 -0.000489252 5.09961e-20 -9.95716e-05 1.65988e-19 -5.46829e-05 9.3862e-21 
1781.5 0 -9.25536e-18 0.165892 -4.61447e-20 -0.000115384 -0.145654 -8.86375e-18 -0.00269093 -1.27693e-19 -0.00206894 -5.69551e-20 -0.00126535 -1.74807e-19 1.19583e-19 -0.000718708 2.38827e-20 0.000850965 -2.94376e-20 0.000338092 -9.0105e-20 0.0012903 -0.000652453 2.52005e-19 -8.82931e-05 -1.97719e-20 -0.000109147 -2.5365e-18 -0.000501056 4.85482e-20 -9.64724e-05 1.75556e-19 -6.74661e-05 1.14108e-22 
1781.85 0 -9.26666e-18 0.165435 -5.26754e-20 -0.000123156 -0.139452 -8.56618e-18 -0.00279413 -1.53752e-19 -0.00212328 -7.14602e-20 -0.00124444 -1.55473e-19 1.1874e-19 -0.000751147 1.71966e-20 0.000815695 -3.10209e-20 0.000347278 -8.28581e-20 0.00123413 -0.000639874 2.39677e-19 -0.000103474 -3.12436e-20 -0.000110939 -2.48329e-18 -0.000512886 4.86009e-20 -9.25389e-05 1.74272e-19 -8.09938e-05 1.19108e-21 
1782.2 0 -9.25096e-18 0.164886 -5.68e-20 -0.000131274 -0.133248 -8.26179e-18 -0.00289409 -1.85751e-19 -0.00216988 -8.45106e-20 -0.00121976 -1.366e-19 1.27333e-19 -0.000790085 4.0722e-21 0.000781538 -3.36712e-20 0.000361338 -7.73728e-20 0.00117726 -0.000628176 2.34568e-19 -0.000117509 -3.78178e-20 -0.000113119 -2.413e-18 -0.000526039 4.89994e-20 -8.78034e-05 1.79296e-19 -9.48674e-05 8.01369e-21 
1782.55 0 -9.24979e-18 0.164247 -6.39658e-20 -0.000140614 -0.12705 -7.96504e-18 -0.00298778 -2.1185e-19 -0.00220838 -9.29547e-20 -0.00119302 -1.25799e-19 1.238e-19 -0.000829861 9.7316e-21 0.000746752 -2.94367e-20 0.000380284 -7.93522e-20 0.0011221 -0.000617555 2.26126e-19 -0.000131619 -4.76517e-20 -0.000116765 -2.34806e-18 -0.000539896 4.82937e-20 -8.22015e-05 1.8395e-19 -0.000108158 3.16917e-21 
1782.9 0 -9.24036e-18 0.163517 -6.83987e-20 -0.000149723 -0.120859 -7.6601e-18 -0.00307593 -2.35283e-19 -0.00224188 -1.03551e-19 -0.00116739 -1.0891e-19 1.21321e-19 -0.000862603 8.15123e-21 0.000708895 -2.83925e-20 0.000403122 -6.84352e-20 0.00106905 -0.000608376 2.2277e-19 -0.000146639 -5.82232e-20 -0.000123019 -2.28108e-18 -0.000553177 4.59e-20 -7.48404e-05 1.99768e-19 -0.000120323 4.80127e-21 
1783.25 0 -9.21683e-18 0.162697 -7.21336e-20 -0.000156341 -0.114677 -7.36151e-18 -0.00316199 -2.63438e-19 -0.002274 -1.26859e-19 -0.00114504 -1.03803e-19 1.27845e-19 -0.000886273 -9.43482e-21 0.000667286 -2.22359e-20 0.000431016 -6.48967e-20 0.0010178 -0.000600639 2.14198e-19 -0.000162293 -6.82601e-20 -0.000131579 -2.21478e-18 -0.000565286 2.84021e-20 -6.45029e-05 2.15898e-19 -0.000132654 5.89562e-23 
1783.6 0 -9.19674e-18 0.161786 -7.53612e-20 -0.000159671 -0.108503 -7.04995e-18 -0.0032465 -2.88223e-19 -0.00230653 -1.42947e-19 -0.0011265 -9.1794e-20 1.28532e-19 -0.000905124 -1.53469e-20 0.000625728 -1.86101e-20 0.00046459 -6.25416e-20 0.00096652 -0.000594334 1.9824e-19 -0.000178088 -7.00577e-20 -0.000142 -2.14193e-18 -0.000575874 1.29043e-20 -5.17966e-05 2.17601e-19 -0.000146368 -7.81408e-21 
1783.95 0 -9.16399e-18 0.160785 -7.42316e-20 -0.000160768 -0.102344 -6.74047e-18 -0.00332686 -3.18968e-19 -0.00233969 -1.65116e-19 -0.00111076 -7.75753e-20 1.29789e-19 -0.000924979 -2.1955e-20 0.000587575 -8.11501e-21 0.000501243 -6.38257e-20 0.000912987 -0.000589871 1.81172e-19 -0.000194077 -7.75153e-20 -0.000154176 -2.07345e-18 -0.000585368 -5.04016e-22 -3.8179e-05 2.19744e-19 -0.000159895 -7.12989e-21 
1784.3 0 -9.13342e-18 0.159695 -6.88529e-20 -0.000160724 -0.0962052 -6.42668e-18 -0.0034014 -3.42303e-19 -0.0023735 -1.72136e-19 -0.00109971 -4.94198e-20 1.35121e-19 -0.000950069 -3.58324e-20 0.000551627 1.14661e-21 0.000538483 -5.56688e-20 0.000857472 -0.000587439 1.69411e-19 -0.000210108 -9.35334e-20 -0.000167398 -2.01504e-18 -0.000594738 -8.87471e-21 -2.41747e-05 2.19913e-19 -0.000172041 -1.30137e-20 
1784.65 0 -9.0989e-18 0.158517 -7.24556e-20 -0.000160504 -0.0900933 -6.11079e-18 -0.00347085 -3.68494e-19 -0.00240811 -1.93269e-19 -0.00109619 -4.24924e-20 1.39338e-19 -0.000980036 -4.16428e-20 0.000516327 1.82446e-22 0.000576578 -4.86414e-20 0.000801848 -0.000586527 1.66625e-19 -0.00022622 -1.05e-19 -0.000180802 -1.94716e-18 -0.000604257 -1.84133e-20 -9.21116e-06 2.18601e-19 -0.000184283 -1.92848e-20 
1785 0 -9.04877e-18 0.15725 -6.98942e-20 -0.000160009 -0.0840086 -5.78859e-18 -0.00353661 -3.87801e-19 -0.00244186 -2.15481e-19 -0.00109939 -2.88564e-20 1.43307e-19 -0.00101031 -4.21361e-20 0.000482212 -1.3251e-21 0.000615568 -4.27685e-20 0.000746252 -0.000586809 1.53918e-19 -0.000242096 -1.1655e-19 -0.000193686 -1.87989e-18 -0.000613677 -3.2901e-20 6.21547e-06 2.10249e-19 -0.000198156 -9.16837e-21 
1785.35 0 -9.00133e-18 0.155895 -6.58513e-20 -0.000157665 -0.0779492 -5.47036e-18 -0.00359976 -4.23106e-19 -0.0024723 -2.41733e-19 -0.00110666 -9.01409e-21 1.35972e-19 -0.00103702 -4.45802e-20 0.000449208 3.98556e-21 0.000652265 -4.64217e-20 0.000689922 -0.000587691 1.44224e-19 -0.000256687 -1.27626e-19 -0.000205443 -1.81166e-18 -0.000623977 -3.07842e-20 2.09254e-05 2.02985e-19 -0.000213659 -4.00511e-21 
1785.7 0 -8.94739e-18 0.154457 -7.08939e-20 -0.000152608 -0.0719199 -5.14255e-18 -0.00366057 -4.44732e-19 -0.002498 -2.50606e-19 -0.00111591 1.16378e-20 1.36554e-19 -0.00105925 -4.97743e-20 0.000415454 1.79432e-20 0.000682485 -4.88653e-20 0.000634336 -0.000588015 1.43413e-19 -0.000269855 -1.33258e-19 -0.000215561 -1.74175e-18 -0.000636228 -3.18545e-20 3.51727e-05 2.04583e-19 -0.000230449 -3.32622e-21 
1786.05 0 -8.8799e-18 0.152939 -7.33788e-20 -0.000145404 -0.0659317 -4.82022e-18 -0.00371748 -4.52578e-19 -0.00251932 -2.73135e-19 -0.0011249 2.54463e-20 1.31935e-19 -0.00107752 -5.81458e-20 0.000379266 2.26261e-20 0.000705702 -4.75157e-20 0.000582906 -0.00058637 1.46529e-19 -0.000282139 -1.40033e-19 -0.000224682 -1.6745e-18 -0.000650676 -2.84498e-20 5.06105e-05 2.07428e-19 -0.000248349 7.20624e-21 
1786.4 0 -8.80637e-18 0.151342 -6.86991e-20 -0.000136717 -0.0599943 -4.50379e-18 -0.0037693 -4.71566e-19 -0.00253731 -2.8486e-19 -0.00112954 3.34227e-20 1.30841e-19 -0.00109246 -5.36756e-20 0.000339346 2.30954e-20 0.000725725 -4.42832e-20 0.000538201 -0.000581826 1.54322e-19 -0.000293564 -1.38558e-19 -0.000233533 -1.59924e-18 -0.000667023 -3.15547e-20 6.77192e-05 2.12659e-19 -0.000266579 1.36168e-20 
1786.75 0 -8.73647e-18 0.149663 -7.19967e-20 -0.000127229 -0.0541096 -4.18784e-18 -0.00381587 -4.87922e-19 -0.0025505 -2.9245e-19 -0.00112673 5.06341e-20 1.29635e-19 -0.00110393 -4.98857e-20 0.000294789 3.02802e-20 0.000745996 -3.71033e-20 0.000500586 -0.000574938 1.49118e-19 -0.000303743 -1.51736e-19 -0.000241923 -1.53447e-18 -0.000685469 -3.75442e-20 8.58008e-05 2.13958e-19 -0.000285396 1.33363e-20 
1787.1 0 -8.64483e-18 0.147903 -6.91135e-20 -0.000117459 -0.0482729 -3.86784e-18 -0.00385614 -5.17148e-19 -0.00255585 -3.01994e-19 -0.00111714 6.43911e-20 1.29815e-19 -0.00111131 -4.5876e-20 0.000247021 2.91095e-20 0.000769446 -3.80549e-20 0.000469725 -0.000567672 1.38053e-19 -0.000312165 -1.54262e-19 -0.000250356 -1.45701e-18 -0.00070627 -3.79038e-20 0.000104178 2.05501e-19 -0.000305171 1.09796e-20 
1787.45 0 -8.5674e-18 0.146064 -6.42435e-20 -0.000107263 -0.0424818 -3.54454e-18 -0.00388834 -5.33876e-19 -0.00255197 -3.08455e-19 -0.00110406 7.66277e-20 1.23528e-19 -0.00111717 -4.39409e-20 0.000197161 3.02901e-20 0.000798414 -3.54257e-20 0.000445148 -0.000561903 1.32951e-19 -0.000319369 -1.57626e-19 -0.000258698 -1.38462e-18 -0.000728927 -4.48168e-20 0.000122076 1.89848e-19 -0.000324655 1.56177e-20 
1787.8 0 -8.47979e-18 0.144151 -6.08006e-20 -9.72838e-05 -0.0367431 -3.2139e-18 -0.00391107 -5.601e-19 -0.00254054 -3.11577e-19 -0.00109254 8.85048e-20 1.24656e-19 -0.00112575 -3.3026e-20 0.000143837 2.9698e-20 0.00083323 -3.12413e-20 0.00042624 -0.000557696 1.24068e-19 -0.000327134 -1.65671e-19 -0.000266314 -1.31086e-18 -0.000753067 -6.03338e-20 0.000139785 1.81423e-19 -0.000342814 2.24105e-20 
1788.15 0 -8.38981e-18 0.142166 -5.02232e-20 -8.78182e-05 -0.0310668 -2.89721e-18 -0.00392498 -5.91129e-19 -0.00252611 -3.21754e-19 -0.00108382 8.75583e-20 1.31923e-19 -0.00113604 -3.73375e-20 8.60777e-05 3.09276e-20 0.000872777 -2.48371e-20 0.00041236 -0.000553423 1.27444e-19 -0.000336624 -1.72228e-19 -0.000274069 -1.23909e-18 -0.000778117 -6.91298e-20 0.000157316 1.78904e-19 -0.000360058 2.86929e-20 
1788.5 0 -8.30035e-18 0.140112 -3.79426e-20 -7.74498e-05 -0.0254602 -2.57595e-18 -0.00393298 -6.15217e-19 -0.00251187 -3.27606e-19 -0.00107254 9.90503e-20 1.32095e-19 -0.00114343 -3.77947e-20 2.54929e-05 3.60806e-20 0.000915507 -1.74294e-20 0.000403317 -0.000548425 1.36956e-19 -0.000347852 -1.69297e-19 -0.000282192 -1.16287e-18 -0.0008032 -7.31735e-20 0.000174345 1.65292e-19 -0.000377469 2.64348e-20 
1788.85 0 -8.19812e-18 0.137992 -3.82641e-20 -6.46348e-05 -0.0199285 -2.25664e-18 -0.00393504 -6.32904e-19 -0.00249711 -3.26761e-19 -0.00105343 1.10164e-19 1.22416e-19 -0.00114613 -3.29643e-20 -3.59748e-05 2.80947e-20 0.000959842 -8.44126e-21 0.000399386 -0.00054315 1.32539e-19 -0.000359667 -1.78169e-19 -0.000289296 -1.09242e-18 -0.000828358 -7.67952e-20 0.000190992 1.66242e-19 -0.000395058 2.57398e-20 
1789.2 0 -8.0932e-18 0.135809 -3.82898e-20 -4.89434e-05 -0.0144734 -1.93183e-18 -0.00392694 -6.43826e-19 -0.00248127 -3.36266e-19 -0.00102813 1.21877e-19 1.23497e-19 -0.00114581 -2.4097e-20 -9.90533e-05 2.86525e-20 0.00100413 -9.86003e-21 0.000401642 -0.000537007 1.29267e-19 -0.000370643 -1.88747e-19 -0.000293955 -1.01737e-18 -0.00085495 -8.0735e-20 0.000208103 1.61152e-19 -0.000411858 2.37069e-20 
1789.55 0 -7.97677e-18 0.133564 -3.57342e-20 -3.11195e-05 -0.00909405 -1.61912e-18 -0.00390582 -6.65097e-19 -0.00246651 -3.42817e-19 -0.00100231 1.27838e-19 1.16292e-19 -0.00114449 -1.80213e-20 -0.000165181 3.1782e-20 0.00104908 -1.05629e-20 0.000411308 -0.000529219 1.14305e-19 -0.00038008 -1.98798e-19 -0.000297094 -9.39764e-19 -0.000883505 -8.12059e-20 0.000227021 1.5519e-19 -0.000427672 1.78207e-20 
1789.9 0 -7.86404e-18 0.131257 -4.46331e-20 -1.21821e-05 -0.00378937 -1.29535e-18 -0.00387299 -6.84019e-19 -0.00245458 -3.51226e-19 -0.000977462 1.3979e-19 1.11802e-19 -0.00114404 -1.64339e-20 -0.000233591 2.55989e-20 0.00109659 -8.59585e-21 0.00042735 -0.000519693 1.16567e-19 -0.000388572 -2.04087e-19 -0.000301277 -8.73377e-19 -0.000913436 -8.20471e-20 0.000248465 1.63597e-19 -0.000443456 1.19246e-20 
1790.25 0 -7.74733e-18 0.12889 -4.07556e-20 6.74708e-06 0.0014406 -9.8419e-19 -0.00383026 -6.88774e-19 -0.00244282 -3.55798e-19 -0.000951551 1.38423e-19 1.05997e-19 -0.00114643 -1.19492e-20 -0.000302626 2.38977e-20 0.00114657 -5.85645e-23 0.000448682 -0.000508697 1.09493e-19 -0.000397088 -2.14368e-19 -0.000306856 -7.93619e-19 -0.000944615 -9.04561e-20 0.000271282 1.61405e-19 -0.000459671 1.24028e-20 
1790.6 0 -7.62601e-18 0.126465 -4.30037e-20 2.51147e-05 0.00659378 -6.68678e-19 -0.00377741 -6.96741e-19 -0.00242698 -3.59675e-19 -0.000924709 1.51796e-19 9.41726e-20 -0.00115134 5.69179e-22 -0.00037159 1.72593e-20 0.00119724 3.32792e-21 0.000475239 -0.000496484 1.0802e-19 -0.000404626 -2.25442e-19 -0.00031229 -7.14657e-19 -0.000975904 -8.43161e-20 0.000294192 1.62037e-19 -0.000476151 1.77095e-20 
1790.95 0 -7.50343e-18 0.123984 -4.41283e-20 4.34645e-05 0.0116681 -3.52189e-19 -0.00371592 -7.10458e-19 -0.00240648 -3.59777e-19 -0.000898998 1.53538e-19 8.5555e-20 -0.00115711 1.38605e-20 -0.00044045 1.29222e-20 0.00124856 6.97015e-21 0.000505243 -0.00048338 1.05946e-19 -0.000410498 -2.23662e-19 -0.000316615 -6.42708e-19 -0.00100609 -9.51933e-20 0.00031761 1.73386e-19 -0.000492676 2.14377e-20 
1791.3 0 -7.3747e-18 0.121452 -4.58872e-20 6.24505e-05 0.0166608 -3.88431e-20 -0.00364946 -7.30399e-19 -0.0023818 -3.55486e-19 -0.000874643 1.5954e-19 7.0853e-20 -0.00116082 2.31983e-20 -0.000508348 1.80381e-20 0.00130162 1.31139e-20 0.000535974 -0.000470122 9.71877e-20 -0.000415304 -2.14886e-19 -0.000319826 -5.72233e-19 -0.0010347 -1.03683e-19 0.000342171 1.69526e-19 -0.000509607 1.95744e-20 
1791.65 0 -7.24146e-18 0.118872 -5.01539e-20 8.30975e-05 0.0215693 2.86754e-19 -0.00358089 -7.45702e-19 -0.00235255 -3.51596e-19 -0.000850126 1.73595e-19 7.14302e-20 -0.00115899 3.16689e-20 -0.000573108 2.24307e-21 0.00135616 1.99896e-20 0.000566054 -0.000456472 9.56831e-20 -0.000418913 -2.17212e-19 -0.000322585 -5.08734e-19 -0.00106169 -1.14542e-19 0.000367281 1.79857e-19 -0.000526551 2.64035e-20 
1792 0 -7.10194e-18 0.116247 -4.91662e-20 0.00010533 0.0263929 5.92198e-19 -0.00351123 -7.69163e-19 -0.0023187 -3.47984e-19 -0.000825222 1.81557e-19 6.804e-20 -0.00115278 4.31498e-20 -0.000634482 -3.94052e-21 0.00141127 2.16665e-20 0.000595019 -0.000441981 9.23536e-20 -0.000421265 -2.17431e-19 -0.000325786 -4.46785e-19 -0.00108733 -1.1797e-19 0.00039192 1.84047e-19 -0.00054179 2.68118e-20 
1792.35 0 -6.95928e-18 0.113579 -4.88985e-20 0.000127235 0.0311297 8.93371e-19 -0.00343929 -7.94537e-19 -0.00227945 -3.48317e-19 -0.000801002 1.81163e-19 6.42446e-20 -0.00114466 5.14938e-20 -0.00069495 -1.50349e-21 0.00146633 3.02874e-20 0.000622391 -0.000425723 9.30564e-20 -0.000422151 -2.14071e-19 -0.00032967 -3.829e-19 -0.00111196 -1.28166e-19 0.00041688 1.76763e-19 -0.000555312 4.12525e-20 
1792.7 0 -6.8182e-18 0.110867 -5.53167e-20 0.000147762 0.0357786 1.19748e-18 -0.00336404 -8.08163e-19 -0.00223372 -3.4268e-19 -0.000778684 1.93261e-19 5.64738e-20 -0.00113327 4.67572e-20 -0.000755484 5.18892e-21 0.00152211 2.77446e-20 0.000648824 -0.000405869 9.33179e-20 -0.00042092 -2.12412e-19 -0.000333293 -3.17862e-19 -0.00113584 -1.30704e-19 0.000443243 1.80928e-19 -0.000568692 4.58315e-20 
1793.05 0 -6.67576e-18 0.108114 -6.6594e-20 0.000167003 0.0403414 1.5021e-18 -0.0032855 -8.18866e-19 -0.00218264 -3.43608e-19 -0.000759549 2.03408e-19 5.4314e-20 -0.00111688 5.96199e-20 -0.000814705 1.15286e-20 0.00157973 2.96799e-20 0.000675666 -0.000381404 9.93923e-20 -0.000417159 -2.21934e-19 -0.000336521 -2.62477e-19 -0.00115948 -1.3604e-19 0.000469455 1.86981e-19 -0.000582842 4.64308e-20 
1793.4 0 -6.52677e-18 0.105322 -6.36792e-20 0.000184843 0.0448201 1.81002e-18 -0.00320319 -8.37384e-19 -0.00212987 -3.42144e-19 -0.000743917 2.14692e-19 4.5716e-20 -0.00109512 6.44394e-20 -0.000870805 4.7705e-21 0.00163917 3.01073e-20 0.000704002 -0.000352708 1.08781e-19 -0.000410725 -2.25727e-19 -0.000340436 -2.00962e-19 -0.00118432 -1.29871e-19 0.00049441 1.90376e-19 -0.000597688 5.68489e-20 
1793.75 0 -6.36926e-18 0.102496 -7.18985e-20 0.000201 0.0492131 2.10228e-18 -0.00311644 -8.46648e-19 -0.0020774 -3.3822e-19 -0.000732224 2.27622e-19 4.48591e-20 -0.00107087 7.68722e-20 -0.000922319 1.56217e-20 0.00170034 2.92934e-20 0.000734399 -0.000320931 1.22804e-19 -0.000402619 -2.26379e-19 -0.000345095 -1.39766e-19 -0.00121145 -1.39188e-19 0.000518691 1.97535e-19 -0.000613382 5.69697e-20 
1794.1 0 -6.21455e-18 0.0996389 -7.71856e-20 0.000214898 0.0535131 2.3977e-18 -0.00302624 -8.48386e-19 -0.00202299 -3.35118e-19 -0.000725239 2.40876e-19 4.25257e-20 -0.00104848 9.33196e-20 -0.000968326 2.26197e-20 0.00176266 1.99575e-20 0.000766131 -0.000287025 1.32806e-19 -0.000394479 -2.3063e-19 -0.000350294 -8.78016e-20 -0.00123979 -1.44128e-19 0.000543176 2.02631e-19 -0.000629501 5.37076e-20 
1794.45 0 -6.05809e-18 0.0967508 -7.88064e-20 0.000226334 0.0577152 2.68342e-18 -0.00293324 -8.54513e-19 -0.00196439 -3.31382e-19 -0.000721952 2.49257e-19 4.20604e-20 -0.00102869 9.96177e-20 -0.00101084 2.81666e-20 0.00182551 2.12885e-20 0.000796734 -0.000250923 1.41912e-19 -0.000387477 -2.37796e-19 -0.000355489 -4.2138e-20 -0.00126642 -1.49378e-19 0.000568178 1.91946e-19 -0.000644432 5.93081e-20 
1794.8 0 -5.90232e-18 0.093831 -8.33431e-20 0.000235116 0.0618227 2.9676e-18 -0.00283593 -8.52296e-19 -0.00190309 -3.27873e-19 -0.000720521 2.57245e-19 4.32713e-20 -0.00101252 1.08823e-19 -0.00105283 3.592e-20 0.00188822 1.97344e-20 0.000823515 -0.000211898 1.42622e-19 -0.00038285 -2.33151e-19 -0.000359353 2.13336e-20 -0.00128927 -1.42798e-19 0.00059473 1.96513e-19 -0.000658195 7.63225e-20 
1795.15 0 -5.74617e-18 0.0908832 -9.26639e-20 0.000241078 0.0658379 3.25372e-18 -0.00273311 -8.4777e-19 -0.00184241 -3.23989e-19 -0.000719022 2.64247e-19 4.4888e-20 -0.00100268 1.10326e-19 -0.00109453 3.72797e-20 0.00195084 1.16729e-20 0.000847152 -0.00017007 1.49511e-19 -0.000381275 -2.3224e-19 -0.000362088 7.4832e-20 -0.00130979 -1.45896e-19 0.000624562 2.0555e-19 -0.000671682 8.34347e-20 
1795.5 0 -5.57545e-18 0.0879113 -9.44385e-20 0.000244267 0.0697558 3.53016e-18 -0.00262637 -8.62615e-19 -0.00178571 -3.23054e-19 -0.000714082 2.72488e-19 4.97058e-20 -0.000999157 1.2215e-19 -0.00113387 2.58034e-20 0.00201438 7.58772e-21 0.000872203 -0.000126985 1.57675e-19 -0.000381656 -2.39492e-19 -0.000364229 1.22934e-19 -0.00133054 -1.38555e-19 0.000657665 2.15377e-19 -0.000684725 7.89156e-20 
1795.85 0 -5.41e-18 0.0849147 -8.83781e-20 0.000244673 0.0735714 3.80908e-18 -0.00251982 -8.62405e-19 -0.00173553 -3.20298e-19 -0.000703137 2.74758e-19 5.36018e-20 -0.000998637 1.23001e-19 -0.00116927 2.15561e-20 0.00207959 1.23292e-20 0.000900493 -8.44133e-05 1.59649e-19 -0.000383265 -2.34089e-19 -0.000365246 1.77399e-19 -0.0013512 -1.37855e-19 0.000692155 2.15145e-19 -0.000696485 6.89251e-20 
1796.2 0 -5.22722e-18 0.0818923 -9.47893e-20 0.000242667 0.0772868 4.08141e-18 -0.00241733 -8.77938e-19 -0.00169113 -3.10517e-19 -0.000688308 2.76018e-19 6.69772e-20 -0.000998479 1.21262e-19 -0.00120055 1.69251e-21 0.00214702 1.56802e-20 0.000929821 -4.33898e-05 1.54248e-19 -0.000385886 -2.28666e-19 -0.000364583 2.41809e-19 -0.00137089 -1.41999e-19 0.000725998 2.10011e-19 -0.000707432 6.51731e-20 
1796.55 0 -5.04355e-18 0.078847 -1.02991e-19 0.00023855 0.0809071 4.34096e-18 -0.00232099 -8.9064e-19 -0.00165137 -2.99143e-19 -0.000674488 2.87066e-19 7.23433e-20 -0.000998769 1.17653e-19 -0.00122797 -6.53128e-22 0.00221667 1.33679e-20 0.000958781 -3.44501e-06 1.46231e-19 -0.000388036 -2.3086e-19 -0.000363052 3.06581e-19 -0.00138908 -1.39928e-19 0.000758496 2.00291e-19 -0.00071792 6.99102e-20 
1796.9 0 -4.86531e-18 0.0757846 -1.10185e-19 0.000232632 0.0844318 4.59925e-18 -0.00223043 -8.96708e-19 -0.00161656 -2.84865e-19 -0.000664249 2.8878e-19 8.28618e-20 -0.000999556 1.15429e-19 -0.00125307 -1.82912e-21 0.00228727 1.16918e-20 0.000986577 3.66485e-05 1.49922e-19 -0.000389552 -2.29764e-19 -0.000362511 3.66383e-19 -0.00140498 -1.31875e-19 0.000789966 1.9184e-19 -0.000726156 8.31366e-20 
1797.25 0 -4.67406e-18 0.0727081 -1.23178e-19 0.000224548 0.0878536 4.85888e-18 -0.0021442 -9.07028e-19 -0.00158497 -2.78714e-19 -0.000657405 2.97656e-19 8.4912e-20 -0.000997978 1.06659e-19 -0.00127724 -6.29993e-21 0.00235676 9.05298e-21 0.00101135 7.89901e-05 1.53242e-19 -0.000391672 -2.30142e-19 -0.000364671 4.24925e-19 -0.00141865 -1.29026e-19 0.000820026 1.93166e-19 -0.000732332 8.85873e-20 
1797.6 0 -4.48113e-18 0.069616 -1.23075e-19 0.000213817 0.0911681 5.10932e-18 -0.00206144 -9.15882e-19 -0.00155239 -2.66641e-19 -0.000652873 3.03254e-19 8.98375e-20 -0.0009904 1.06742e-19 -0.00129821 -9.38285e-21 0.00242293 8.44788e-21 0.0010314 0.000124374 1.45047e-19 -0.000393579 -2.3536e-19 -0.000369372 4.77687e-19 -0.00143061 -1.2809e-19 0.000847864 2.03556e-19 -0.000738628 8.6055e-20 
1797.95 0 -4.28822e-18 0.0665081 -1.24015e-19 0.000201141 0.0943772 5.35494e-18 -0.00198028 -9.27745e-19 -0.00151621 -2.61372e-19 -0.000650494 3.17651e-19 8.44233e-20 -0.000975371 1.07768e-19 -0.00131344 -2.08942e-20 0.00248442 6.42279e-21 0.00104496 0.000171005 1.33522e-19 -0.000393219 -2.29273e-19 -0.000374365 5.35141e-19 -0.00144122 -1.25489e-19 0.000873666 2.06719e-19 -0.000745436 8.70945e-20 
1798.3 0 -4.09487e-18 0.0633863 -1.27512e-19 0.000188157 0.0974853 5.5916e-18 -0.00189912 -9.31194e-19 -0.00147778 -2.65684e-19 -0.000651293 3.27282e-19 7.83484e-20 -0.000952532 1.12764e-19 -0.00132292 -2.23689e-20 0.00254118 5.5425e-21 0.0010508 0.00021781 1.24218e-19 -0.000390376 -2.35995e-19 -0.00037787 5.86543e-19 -0.00145066 -1.19612e-19 0.000898615 1.94702e-19 -0.000751409 8.87814e-20 
1798.65 0 -3.89907e-18 0.0602517 -1.2546e-19 0.000175984 0.100498 5.82002e-18 -0.00181762 -9.37222e-19 -0.00143951 -2.7181e-19 -0.000654919 3.2434e-19 6.84988e-20 -0.000923094 1.19983e-19 -0.00132797 -2.21181e-20 0.00259414 1.90825e-20 0.00105014 0.000265669 1.14979e-19 -0.000386839 -2.58955e-19 -0.000380035 6.41597e-19 -0.00145955 -1.20724e-19 0.000923267 1.87876e-19 -0.000755765 8.97787e-20 
1799 0 -3.69803e-18 0.0571071 -1.30804e-19 0.000163693 0.103421 6.04477e-18 -0.0017378 -9.36667e-19 -0.00140126 -2.83725e-19 -0.000658479 3.31122e-19 6.17068e-20 -0.000890207 1.19554e-19 -0.0013284 -2.2899e-20 0.00264481 2.15682e-20 0.00104809 0.000314553 1.17565e-19 -0.000384515 -2.70472e-19 -0.000382049 6.91627e-19 -0.00146902 -1.19555e-19 0.000947094 1.88207e-19 -0.000758949 8.21818e-20 
1799.35 0 -3.49688e-18 0.0539583 -1.36348e-19 0.000150472 0.106251 6.27003e-18 -0.00166328 -9.32973e-19 -0.0013625 -2.82163e-19 -0.000658659 3.33692e-19 6.21826e-20 -0.000856675 1.2084e-19 -0.00132384 -3.4511e-20 0.00269375 3.09158e-20 0.00105036 0.000362267 1.15886e-19 -0.000384402 -2.80881e-19 -0.000384511 7.4471e-19 -0.00147777 -1.17703e-19 0.00096884 1.73301e-19 -0.000760624 7.64467e-20 
1799.7 0 -3.29074e-18 0.0508109 -1.3635e-19 0.000137482 0.108977 6.48017e-18 -0.00159529 -9.41415e-19 -0.00132425 -2.83731e-19 -0.000654614 3.31517e-19 5.89358e-20 -0.000822216 1.25777e-19 -0.00131554 -4.33253e-20 0.00274081 3.35566e-20 0.00105711 0.000406939 1.16944e-19 -0.000386359 -2.75317e-19 -0.000386366 7.92343e-19 -0.00148438 -1.08171e-19 0.000988376 1.68891e-19 -0.000760221 6.6371e-20 
1800.05 0 -3.0872e-18 0.0476649 -1.43478e-19 0.00012618 0.111592 6.6867e-18 -0.00153262 -9.44496e-19 -0.00128526 -2.815e-19 -0.000648443 3.47977e-19 4.63245e-20 -0.000780577 1.1622e-19 -0.00130409 -5.17496e-20 0.00278771 4.5512e-20 0.00106634 0.000448954 1.18973e-19 -0.000389448 -2.78959e-19 -0.000385784 8.47777e-19 -0.00148954 -1.13043e-19 0.00100677 1.69129e-19 -0.00075767 5.95701e-20 
1800.4 0 -2.87208e-18 0.0445185 -1.54653e-19 0.00011803 0.114101 6.88388e-18 -0.00147622 -9.49329e-19 -0.00124337 -2.91049e-19 -0.000642668 3.58338e-19 3.37091e-20 -0.000721704 1.09179e-19 -0.00128863 -4.95838e-20 0.00283547 4.25358e-20 0.00107805 0.00048981 1.03766e-19 -0.000392127 -2.8656e-19 -0.00038269 8.92045e-19 -0.00149344 -1.06146e-19 0.00102443 1.59035e-19 -0.000753286 4.93643e-20 
1800.75 0 -2.67691e-18 0.0413729 -1.54128e-19 0.000114723 0.116515 7.0869e-18 -0.00142949 -9.60291e-19 -0.00120019 -2.98371e-19 -0.000637519 3.71795e-19 1.41579e-20 -0.000642555 9.98702e-20 -0.00126815 -6.47032e-20 0.00288297 5.22486e-20 0.00109176 0.000529566 9.14569e-20 -0.000394949 -2.83862e-19 -0.000378406 9.46239e-19 -0.00149591 -1.00432e-19 0.0010417 1.5844e-19 -0.000748139 4.2321e-20 
1801.1 0 -2.46689e-18 0.0382299 -1.54928e-19 0.000115996 0.118837 7.27279e-18 -0.00139176 -9.73616e-19 -0.0011582 -2.97804e-19 -0.000631772 3.86388e-19 2.64408e-21 -0.00055197 8.89269e-20 -0.00124217 -7.23897e-20 0.00293024 5.51665e-20 0.00110611 0.000567604 9.13594e-20 -0.000400334 -2.86388e-19 -0.000373211 1.00059e-18 -0.00149814 -9.82448e-20 0.00105924 1.50047e-19 -0.000743019 3.92671e-20 
1801.45 0 -2.25272e-18 0.0350901 -1.4963e-19 0.000118249 0.121066 7.46412e-18 -0.00135765 -9.83718e-19 -0.00111905 -3.12152e-19 -0.000624202 4.0299e-19 -2.34102e-23 -0.000459839 7.57772e-20 -0.00121237 -7.88916e-20 0.00297857 6.28597e-20 0.00112064 0.000605227 8.25432e-20 -0.000408694 -2.81446e-19 -0.000367485 1.04948e-18 -0.00150118 -1.01468e-19 0.00107732 1.48755e-19 -0.000737336 2.59266e-20 
1801.8 0 -2.04748e-18 0.0319559 -1.50719e-19 0.000118334 0.123199 7.64397e-18 -0.00132387 -9.88327e-19 -0.00108446 -3.20828e-19 -0.000615325 4.19805e-19 -1.06514e-20 -0.000367258 6.86832e-20 -0.00118076 -8.75739e-20 0.00302722 6.25093e-20 0.00113473 0.000643814 7.77979e-20 -0.000418561 -2.8305e-19 -0.000362084 1.09708e-18 -0.00150522 -1.01603e-19 0.00109496 1.52412e-19 -0.000731452 1.85024e-20 
1802.15 0 -1.85306e-18 0.0288323 -1.4723e-19 0.000116449 0.125229 7.82764e-18 -0.00129157 -9.93087e-19 -0.00105458 -3.20668e-19 -0.000606389 4.31205e-19 -2.67669e-20 -0.000269886 7.08486e-20 -0.00114681 -9.13904e-20 0.00307233 5.9725e-20 0.00114638 0.000682682 7.21319e-20 -0.000429181 -2.81346e-19 -0.000358816 1.15005e-18 -0.00150874 -1.02472e-19 0.00111197 1.59243e-19 -0.000726954 4.28232e-21 
1802.5 0 -1.64409e-18 0.025723 -1.4984e-19 0.000114875 0.127151 8.00728e-18 -0.0012618 -1.01094e-18 -0.00102686 -3.25306e-19 -0.000596431 4.46e-19 -2.76429e-20 -0.000163803 6.94379e-20 -0.00110821 -8.88991e-20 0.00311307 6.31885e-20 0.00115295 0.000721264 7.29717e-20 -0.000440564 -2.86929e-19 -0.00035918 1.1963e-18 -0.00150986 -1.08386e-19 0.00113031 1.6255e-19 -0.000724469 -1.17528e-20 
1802.85 0 -1.44557e-18 0.0226271 -1.46949e-19 0.000115454 0.128964 8.17224e-18 -0.00123308 -1.0151e-18 -0.0009991 -3.34379e-19 -0.000584591 4.60966e-19 -3.8893e-20 -4.80101e-05 6.76088e-20 -0.00106284 -8.77431e-20 0.00315283 6.56843e-20 0.00115461 0.00076031 8.63924e-20 -0.000452103 -2.9798e-19 -0.000362205 1.23773e-18 -0.00150897 -1.09164e-19 0.00115036 1.71703e-19 -0.000723435 -2.43497e-20 
1803.2 0 -1.24218e-18 0.0195433 -1.45357e-19 0.000118934 0.130675 8.33445e-18 -0.00120457 -1.01951e-18 -0.000970662 -3.38553e-19 -0.000572246 4.72148e-19 -4.71738e-20 7.59961e-05 5.13787e-20 -0.00101067 -8.72887e-20 0.0031919 6.78365e-20 0.00115508 0.000799592 9.03968e-20 -0.000463131 -2.96489e-19 -0.000366005 1.28305e-18 -0.00150685 -1.10728e-19 0.00117022 1.67457e-19 -0.000723132 -3.75388e-20 
1803.55 0 -1.04717e-18 0.0164722 -1.37386e-19 0.000126123 0.132285 8.48485e-18 -0.00117759 -1.02925e-18 -0.000940439 -3.53796e-19 -0.000560189 4.89879e-19 -4.78915e-20 0.000206424 5.04624e-20 -0.000953253 -9.56836e-20 0.00322599 5.06108e-20 0.00115748 0.000837532 9.58876e-20 -0.000473519 -3.00452e-19 -0.000370058 1.32534e-18 -0.00150268 -1.19905e-19 0.00118823 1.66297e-19 -0.000723586 -4.0483e-20 
1803.9 0 -8.53576e-19 0.0134141 -1.36652e-19 0.000136805 0.133797 8.63768e-18 -0.001154 -1.02886e-18 -0.000906088 -3.66274e-19 -0.00054635 4.97369e-19 -6.12321e-20 0.00034165 4.99001e-20 -0.000893102 -9.90746e-20 0.00325107 4.82967e-20 0.00116118 0.000872508 1.0045e-19 -0.000483756 -3.05306e-19 -0.000373889 1.37794e-18 -0.00149504 -1.18888e-19 0.00120359 1.6648e-19 -0.000725081 -5.38243e-20 
1804.25 0 -6.4928e-19 0.0103701 -1.37111e-19 0.000148888 0.135212 8.77764e-18 -0.00113453 -1.02307e-18 -0.000866339 -3.68235e-19 -0.000528274 4.98188e-19 -7.93666e-20 0.000482012 4.77995e-20 -0.000833484 -9.31277e-20 0.00326581 4.23457e-20 0.00116404 0.000902829 9.94507e-20 -0.000493463 -3.11905e-19 -0.000376605 1.43224e-18 -0.00148369 -1.21035e-19 0.00121583 1.55154e-19 -0.00072704 -6.37809e-20 
1804.6 0 -4.47514e-19 0.00734408 -1.41074e-19 0.00016191 0.13653 8.9153e-18 -0.0011195 -1.02135e-18 -0.000822246 -3.8758e-19 -0.00050538 5.13495e-19 -1.01726e-19 0.000628682 4.89161e-20 -0.000777852 -9.5603e-20 0.00327027 3.56097e-20 0.0011667 0.000928764 1.11051e-19 -0.000501348 -3.02039e-19 -0.000378855 1.47018e-18 -0.00147041 -1.17821e-19 0.00122492 1.61746e-19 -0.000727985 -6.91963e-20 
1804.95 0 -2.45188e-19 0.00434031 -1.34561e-19 0.000176596 0.13775 9.03943e-18 -0.00111053 -1.02218e-18 -0.000775197 -3.88297e-19 -0.000478885 5.28417e-19 -1.24136e-19 0.000777772 3.4849e-20 -0.00073015 -1.09039e-19 0.00326547 3.87953e-20 0.00117279 0.000952724 1.10294e-19 -0.000506823 -2.88991e-19 -0.00038176 1.51802e-18 -0.00145641 -1.16442e-19 0.00123095 1.59643e-19 -0.000726838 -6.86204e-20 
1805.3 0 -3.96427e-20 0.00136061 -1.27937e-19 0.000192479 0.13887 9.16652e-18 -0.00110952 -1.01653e-18 -0.000724175 -3.86211e-19 -0.000449277 5.29668e-19 -1.43043e-19 0.000922944 1.9708e-20 -0.00069279 -1.09541e-19 0.00325274 3.7326e-20 0.00118341 0.000975768 1.04473e-19 -0.000510062 -2.84963e-19 -0.000384997 1.56291e-18 -0.00144172 -1.15042e-19 0.00123358 1.49925e-19 -0.000724581 -6.68913e-20 
1805.65 0 1.65165e-19 -0.00159502 -1.21104e-19 0.000209075 0.139895 9.29677e-18 -0.00111424 -1.00849e-18 -0.000664447 -3.94465e-19 -0.000416443 5.37762e-19 -1.72928e-19 0.00106266 1.69732e-20 -0.000664789 -1.11226e-19 0.0032333 3.24306e-20 0.00119891 0.000996738 1.09944e-19 -0.000510633 -2.86716e-19 -0.000386738 1.60612e-18 -0.00142683 -1.16241e-19 0.00123305 1.42752e-19 -0.000722862 -6.68738e-20 
1806 0 3.62603e-19 -0.00452654 -1.16059e-19 0.000226151 0.140831 9.40983e-18 -0.00111817 -1.00146e-18 -0.00059385 -3.88857e-19 -0.000380545 5.38759e-19 -1.86133e-19 0.00120148 1.13567e-20 -0.000643059 -1.10551e-19 0.00320794 3.93255e-20 0.00121811 0.00101582 1.0728e-19 -0.000507575 -2.82681e-19 -0.00038619 1.64141e-18 -0.00141121 -1.10554e-19 0.0012308 1.28049e-19 -0.000721512 -6.14308e-20 
1806.35 0 5.68295e-19 -0.00743244 -1.13856e-19 0.000243916 0.14168 9.52276e-18 -0.00111724 -9.86737e-19 -0.000515945 -3.78968e-19 -0.00034113 5.48722e-19 -2.12624e-19 0.00134446 3.55805e-21 -0.00062608 -1.12708e-19 0.00317729 4.65059e-20 0.00123643 0.00103521 9.27037e-20 -0.000502133 -2.84368e-19 -0.000384611 1.6767e-18 -0.00139561 -9.92593e-20 0.00122831 1.27634e-19 -0.00071801 -6.35439e-20 
1806.7 0 7.801e-19 -0.0103114 -1.21604e-19 0.000263464 0.142439 9.63845e-18 -0.00111104 -9.81814e-19 -0.000435892 -3.70236e-19 -0.000298655 5.49411e-19 -2.35362e-19 0.00148945 -7.7094e-21 -0.000614087 -1.00187e-19 0.00314304 5.61568e-20 0.00125115 0.00105658 9.3068e-20 -0.000495965 -2.85679e-19 -0.000383743 1.70746e-18 -0.00138147 -9.69378e-20 0.00122588 1.18726e-19 -0.000711626 -6.0536e-20 
1807.05 0 9.80933e-19 -0.013163 -1.17544e-19 0.000284161 0.143107 9.73227e-18 -0.00110009 -9.83634e-19 -0.000358211 -3.54276e-19 -0.000256446 5.49979e-19 -2.5522e-19 0.00162815 -3.46275e-21 -0.00060522 -1.01969e-19 0.00310689 6.51165e-20 0.00126268 0.00108042 8.48457e-20 -0.000489682 -2.8132e-19 -0.000383962 1.7309e-18 -0.00136778 -8.8486e-20 0.00122347 1.23464e-19 -0.000704597 -5.40699e-20 
1807.4 0 1.18142e-18 -0.0159876 -1.17899e-19 0.000302656 0.143686 9.80805e-18 -0.00108435 -9.92585e-19 -0.000285478 -3.42638e-19 -0.000218156 5.49069e-19 -2.67942e-19 0.00175369 -9.05454e-21 -0.000596871 -1.01594e-19 0.00306926 7.01837e-20 0.00127018 0.00110623 8.75773e-20 -0.000483638 -2.79235e-19 -0.000384664 1.7591e-18 -0.00135164 -8.59553e-20 0.0012207 1.15722e-19 -0.000698915 -5.15611e-20 
1807.75 0 1.38393e-18 -0.0187843 -1.19246e-19 0.000316339 0.14418 9.89436e-18 -0.00106444 -9.90619e-19 -0.000218449 -3.37039e-19 -0.000184053 5.58903e-19 -2.75166e-19 0.00186645 -1.82653e-20 -0.000588209 -9.28945e-20 0.00302956 5.86353e-20 0.00127028 0.00113282 8.78525e-20 -0.000478555 -2.7577e-19 -0.00038439 1.7825e-18 -0.00133178 -8.6411e-20 0.00121718 1.12302e-19 -0.00069523 -4.6932e-20 
1808.1 0 1.58403e-18 -0.0215507 -1.08441e-19 0.000325947 0.144589 9.96541e-18 -0.00104224 -9.97279e-19 -0.000155886 -3.42377e-19 -0.000152263 5.59179e-19 -2.83182e-19 0.00197222 -2.21469e-20 -0.000579424 -8.56943e-20 0.00298629 5.9035e-20 0.0012629 0.00115876 8.63045e-20 -0.000474812 -2.74388e-19 -0.000382159 1.81173e-18 -0.0013092 -8.74091e-20 0.00121223 1.16462e-19 -0.000693634 -5.62285e-20 
1808.45 0 1.79465e-18 -0.0242854 -1.02436e-19 0.000334101 0.144913 1.00382e-17 -0.00101724 -1.00715e-18 -9.54614e-05 -3.45966e-19 -0.000118717 5.65509e-19 -2.83095e-19 0.00207323 -2.00767e-20 -0.00057178 -7.11438e-20 0.00293864 5.87661e-20 0.00125114 0.0011833 8.22554e-20 -0.00047093 -2.74931e-19 -0.00037877 1.83694e-18 -0.00128435 -7.52014e-20 0.00120391 1.19465e-19 -0.000693852 -5.58488e-20 
1808.8 0 1.99165e-18 -0.0269872 -8.96843e-20 0.000342501 0.145154 1.01099e-17 -0.00098792 -1.01532e-18 -3.67863e-05 -3.45142e-19 -7.89301e-05 5.77028e-19 -2.86542e-19 0.00216764 -1.85004e-20 -0.000567434 -4.71374e-20 0.0028867 7.67649e-20 0.00123674 0.00120762 7.43048e-20 -0.000465096 -2.64682e-19 -0.00037468 1.86013e-18 -0.00125665 -6.5802e-20 0.00119091 1.20675e-19 -0.000695486 -5.358e-20 
1809.15 0 2.19798e-18 -0.0296541 -7.96006e-20 0.000351671 0.145313 1.01651e-17 -0.000956849 -1.01783e-18 1.99827e-05 -3.51888e-19 -3.32056e-05 5.90294e-19 -2.97967e-19 0.00225614 -2.19875e-20 -0.000568103 -5.05608e-20 0.00283197 8.54919e-20 0.00121964 0.00123348 6.33065e-20 -0.000457704 -2.75426e-19 -0.000370327 1.87863e-18 -0.00122602 -5.94872e-20 0.0011751 1.18973e-19 -0.000698252 -4.83996e-20 
1809.5 0 2.39861e-18 -0.0322843 -6.71626e-20 0.000361773 0.14539 1.02179e-17 -0.000926688 -1.02391e-18 7.57472e-05 -3.5109e-19 1.51649e-05 5.97368e-19 -3.10605e-19 0.00233959 -2.52637e-20 -0.000574605 -4.7667e-20 0.00277877 9.46678e-20 0.0011983 0.00125988 5.80706e-20 -0.000449458 -2.76249e-19 -0.000367612 1.89814e-18 -0.00119377 -4.88086e-20 0.00115915 1.09949e-19 -0.00070149 -4.03424e-20 
1809.85 0 2.59539e-18 -0.0348786 -6.06345e-20 0.000371336 0.145388 1.02665e-17 -0.000896364 -1.01174e-18 0.000130501 -3.36928e-19 6.39471e-05 6.06889e-19 -3.15312e-19 0.00241438 -1.83292e-20 -0.00058719 -4.7636e-20 0.00273122 9.87289e-20 0.0011718 0.00128496 4.65634e-20 -0.000440321 -2.64586e-19 -0.000368206 1.91773e-18 -0.00116196 -4.71604e-20 0.00114299 1.0572e-19 -0.000704955 -3.1693e-20 
1810.2 0 2.7824e-18 -0.0374388 -5.95571e-20 0.000377947 0.145308 1.03115e-17 -0.000866079 -1.00761e-18 0.000184088 -3.28118e-19 0.000109256 6.21151e-19 -3.13177e-19 0.00247782 -1.48142e-20 -0.000605461 -3.68591e-20 0.00268828 1.06508e-19 0.00114089 0.00130896 4.28693e-20 -0.000430846 -2.54413e-19 -0.000372751 1.93009e-18 -0.00113183 -3.9573e-20 0.00112556 9.25592e-20 -0.000709049 -3.33576e-20 
1810.55 0 2.97339e-18 -0.0399652 -5.26126e-20 0.000380983 0.145151 1.0358e-17 -0.000839111 -9.85577e-19 0.000237323 -3.25635e-19 0.000146167 6.30579e-19 -3.25738e-19 0.00253446 -1.7696e-20 -0.000628146 -3.75375e-20 0.00264637 1.16685e-19 0.00110672 0.00133106 3.98101e-20 -0.000421919 -2.52728e-19 -0.000382276 1.94992e-18 -0.00110223 -3.56807e-20 0.00110649 7.6397e-20 -0.000713437 -3.4812e-20 
1810.9 0 3.16458e-18 -0.0424587 -5.95569e-20 0.000381948 0.144914 1.038e-17 -0.000816091 -9.84029e-19 0.000291292 -3.16689e-19 0.000173565 6.33893e-19 -3.40897e-19 0.00259149 -1.00092e-20 -0.000653764 -3.08099e-20 0.00260098 1.29393e-19 0.00106736 0.00134924 4.62653e-20 -0.000413979 -2.40042e-19 -0.000396568 1.97722e-18 -0.00107064 -2.96133e-20 0.00108504 6.45461e-20 -0.000717125 -3.76685e-20 
1811.25 0 3.35555e-18 -0.0449192 -6.34244e-20 0.00038203 0.144597 1.0399e-17 -0.000793649 -9.64824e-19 0.000346629 -3.03681e-19 0.000193021 6.29504e-19 -3.4568e-19 0.0026501 -1.73998e-21 -0.000682128 -3.09079e-20 0.00254932 1.39189e-19 0.00101925 0.0013639 4.93743e-20 -0.000405886 -2.39503e-19 -0.000413325 1.98583e-18 -0.00103692 -2.44905e-20 0.00106192 5.46679e-20 -0.000719547 -3.82272e-20 
1811.6 0 3.55035e-18 -0.0473446 -6.54533e-20 0.000379882 0.144208 1.04192e-17 -0.000767623 -9.57896e-19 0.000402306 -2.8934e-19 0.00020579 6.38794e-19 -3.50839e-19 0.00270346 -2.39935e-21 -0.000713423 -3.01519e-20 0.00249564 1.45753e-19 0.000961571 0.00137702 6.11562e-20 -0.000396402 -2.25654e-19 -0.00043057 2.00709e-18 -0.00100249 -1.80228e-20 0.00103938 4.84249e-20 -0.000721039 -4.62416e-20 
1811.95 0 3.7492e-18 -0.049732 -6.14487e-20 0.000371797 0.143751 1.04237e-17 -0.00073595 -9.4079e-19 0.000457719 -2.74306e-19 0.000212609 6.46965e-19 -3.62653e-19 0.00274302 -5.44341e-21 -0.000747548 -2.20089e-20 0.00244799 1.51236e-19 0.000895335 0.0013893 6.07445e-20 -0.00038579 -2.13917e-19 -0.000448081 2.01116e-18 -0.000968487 -9.86887e-21 0.00101856 4.92103e-20 -0.000721291 -5.11612e-20 
1812.3 0 3.94075e-18 -0.0520775 -6.90664e-20 0.000355432 0.143226 1.04309e-17 -0.000699654 -9.3502e-19 0.000513832 -2.7338e-19 0.000215043 6.41652e-19 -3.71482e-19 0.00276847 -6.07669e-22 -0.000784524 -1.86482e-20 0.00241164 1.61909e-19 0.000822724 0.00139995 6.78734e-20 -0.000374631 -2.02162e-19 -0.000466229 2.0278e-18 -0.000935392 -1.61705e-20 0.000998943 3.90752e-20 -0.000720663 -5.18852e-20 
1812.65 0 4.11706e-18 -0.0543798 -6.76175e-20 0.000333138 0.142629 1.04368e-17 -0.000658696 -9.20299e-19 0.000572024 -2.66092e-19 0.000215026 6.49156e-19 -3.71686e-19 0.00278547 1.42715e-20 -0.000822679 -1.77622e-20 0.00238596 1.68701e-19 0.000746789 0.00140804 7.24076e-20 -0.000363396 -1.85748e-19 -0.000484495 2.03062e-18 -0.000902086 -1.81181e-20 0.000980024 2.84897e-20 -0.000721487 -6.05683e-20 
1813 0 4.30717e-18 -0.0566402 -6.44169e-20 0.000307725 0.141963 1.04434e-17 -0.000610426 -9.10034e-19 0.000631176 -2.58748e-19 0.000214261 6.44063e-19 -3.70459e-19 0.00279823 1.97057e-20 -0.000860315 -1.91575e-20 0.00236782 1.76694e-19 0.000669498 0.00141362 5.67784e-20 -0.000352622 -1.64945e-19 -0.000502484 2.04698e-18 -0.000867249 -2.00726e-20 0.000962764 1.9882e-20 -0.000725748 -5.1306e-20 
1813.35 0 4.4789e-18 -0.0588584 -6.00216e-20 0.000280715 0.141228 1.04379e-17 -0.000554281 -8.99448e-19 0.000687325 -2.59362e-19 0.000214019 6.43084e-19 -3.74185e-19 0.00280913 2.41624e-20 -0.000897678 -1.81335e-20 0.00235632 1.86012e-19 0.000592323 0.00141693 5.18713e-20 -0.000343152 -1.55405e-19 -0.000520123 2.05899e-18 -0.000831394 -1.1828e-20 0.000948175 1.42199e-20 -0.000732977 -6.31919e-20 
1813.7 0 4.66064e-18 -0.0610331 -6.01667e-20 0.000252919 0.140422 1.0425e-17 -0.000493072 -8.86962e-19 0.000737533 -2.38763e-19 0.00021224 6.50082e-19 -3.66931e-19 0.00281613 1.94187e-20 -0.000937096 -1.2979e-20 0.0023511 1.92728e-19 0.000516469 0.00141726 4.73128e-20 -0.000335331 -1.53486e-19 -0.000537426 2.06749e-18 -0.000795449 -2.90515e-21 0.000936517 3.63335e-21 -0.000740665 -6.13588e-20 
1814.05 0 4.85443e-18 -0.0631637 -5.55829e-20 0.000223184 0.139545 1.03945e-17 -0.000430459 -8.68018e-19 0.000782251 -2.24163e-19 0.000205734 6.49753e-19 -3.67355e-19 0.00281443 1.77959e-20 -0.000981675 -1.50303e-20 0.00235085 1.89352e-19 0.000440212 0.00141351 3.79072e-20 -0.000328292 -1.54965e-19 -0.000555715 2.07384e-18 -0.000759849 1.0966e-20 0.000928459 -9.5277e-21 -0.000747124 -6.50953e-20 
1814.4 0 5.04554e-18 -0.06525 -5.42368e-20 0.000189089 0.1386 1.03524e-17 -0.000368482 -8.61627e-19 0.000823073 -2.20241e-19 0.000197095 6.54197e-19 -3.67443e-19 0.00280222 1.9252e-20 -0.00103081 -1.68207e-20 0.00235471 1.94188e-19 0.000363362 0.00140608 3.62276e-20 -0.000320475 -1.49004e-19 -0.000575513 2.07327e-18 -0.000726133 1.5422e-20 0.000924165 -3.82588e-22 -0.00075289 -5.88053e-20 
1814.75 0 5.21956e-18 -0.0672911 -5.25355e-20 0.000149882 0.137588 1.03082e-17 -0.000307153 -8.41038e-19 0.000858662 -2.16499e-19 0.000191643 6.67836e-19 -3.55728e-19 0.0027829 1.91659e-20 -0.00108044 -2.33796e-20 0.0023624 1.96965e-19 0.000290247 0.00139667 3.7415e-20 -0.000311585 -1.51176e-19 -0.000594713 2.08006e-18 -0.000694875 3.03426e-20 0.000922219 -1.14411e-20 -0.000757905 -6.12796e-20 
1815.1 0 5.41158e-18 -0.0692862 -5.03644e-20 0.000108035 0.136514 1.02618e-17 -0.000243975 -8.26136e-19 0.000886954 -2.10787e-19 0.000191477 6.70867e-19 -3.54473e-19 0.00276133 2.21811e-20 -0.00112844 -2.66391e-20 0.00237229 2.12194e-19 0.00022352 0.00138615 3.56225e-20 -0.00030322 -1.5805e-19 -0.000611386 2.07675e-18 -0.000664079 3.81723e-20 0.000921026 -4.98776e-21 -0.000760091 -5.83911e-20 
1815.45 0 5.5893e-18 -0.0712339 -4.44915e-20 6.62135e-05 0.135379 1.02106e-17 -0.000175676 -8.15213e-19 0.000908383 -2.04618e-19 0.000194163 6.7242e-19 -3.60807e-19 0.00273695 2.66979e-20 -0.00117716 -3.27038e-20 0.00238185 2.34971e-19 0.000159854 0.00137503 3.6632e-20 -0.000296254 -1.49223e-19 -0.000625852 2.08347e-18 -0.000631655 3.91812e-20 0.000920608 -6.57864e-21 -0.00075904 -6.31924e-20 
1815.8 0 5.76096e-18 -0.0731328 -4.93263e-20 2.44056e-05 0.134179 1.01453e-17 -0.00010208 -7.95856e-19 0.000923478 -1.9571e-19 0.000196401 6.71788e-19 -3.56402e-19 0.00270676 3.0582e-20 -0.00122939 -4.86215e-20 0.00239 2.44578e-19 9.42657e-05 0.00136373 3.85357e-20 -0.000290137 -1.39019e-19 -0.000639741 2.08647e-18 -0.000597228 4.63914e-20 0.000921287 -1.00675e-20 -0.000757771 -6.30168e-20 
1816.15 0 5.91833e-18 -0.0749825 -4.34307e-20 -1.72585e-05 0.132912 1.00804e-17 -2.47536e-05 -7.76171e-19 0.000933011 -1.91155e-19 0.000197275 6.67324e-19 -3.46817e-19 0.00267206 3.33211e-20 -0.00128533 -6.22718e-20 0.002397 2.48607e-19 2.45927e-05 0.00135252 4.26158e-20 -0.000285288 -1.33093e-19 -0.000654776 2.08682e-18 -0.000560709 5.74102e-20 0.000922937 -1.77336e-20 -0.000758129 -6.21441e-20 
1816.5 0 6.08715e-18 -0.0767821 -4.62441e-20 -5.7895e-05 0.13158 1.00181e-17 5.42999e-05 -7.52234e-19 0.000939314 -1.80094e-19 0.000198649 6.70174e-19 -3.41847e-19 0.00263566 3.64765e-20 -0.00134514 -6.37003e-20 0.00240271 2.65848e-19 -4.86845e-05 0.00134082 4.48691e-20 -0.000281664 -1.34745e-19 -0.000672083 2.09637e-18 -0.000522787 5.82554e-20 0.000924913 -1.48857e-20 -0.000758351 -7.00343e-20 
1816.85 0 6.24631e-18 -0.0785308 -4.97201e-20 -9.78086e-05 0.130183 9.95127e-18 0.000135405 -7.26695e-19 0.000942434 -1.84246e-19 0.000203621 6.65857e-19 -3.3789e-19 0.0025984 3.45783e-20 -0.00141045 -7.1443e-20 0.00240738 2.74079e-19 -0.000123 0.00132679 4.04439e-20 -0.000277909 -1.3426e-19 -0.000691687 2.10586e-18 -0.000485456 6.18642e-20 0.000927026 -2.35124e-20 -0.000755332 -6.52718e-20 
1817.2 0 6.39056e-18 -0.0802301 -4.68606e-20 -0.000137602 0.128722 9.87981e-18 0.000221004 -6.9278e-19 0.000938912 -1.71235e-19 0.000211352 6.67419e-19 -3.41521e-19 0.00255847 4.37742e-20 -0.00148285 -7.9763e-20 0.00241271 2.93094e-19 -0.000195852 0.00131034 3.17429e-20 -0.000274878 -1.25613e-19 -0.000713581 2.10502e-18 -0.000449506 6.55856e-20 0.000928636 -2.60183e-20 -0.000748165 -6.82422e-20 
1817.55 0 6.54733e-18 -0.0818808 -3.84084e-20 -0.000177564 0.127205 9.80439e-18 0.000308741 -6.68937e-19 0.000929155 -1.64582e-19 0.000216576 6.69353e-19 -3.31351e-19 0.00251463 5.04415e-20 -0.0015604 -7.29215e-20 0.0024169 3.0646e-19 -0.000267714 0.0012927 2.13484e-20 -0.000274526 -1.21835e-19 -0.000736838 2.10872e-18 -0.000413229 6.72875e-20 0.000928772 -3.46551e-20 -0.000739081 -7.14435e-20 
1817.9 0 6.69258e-18 -0.0834809 -2.95697e-20 -0.000217517 0.125641 9.71987e-18 0.000394405 -6.52533e-19 0.000919276 -1.68173e-19 0.000213612 6.6013e-19 -3.15823e-19 0.00246844 6.72587e-20 -0.00163657 -8.18238e-20 0.00241539 3.19782e-19 -0.000341514 0.00127432 2.15934e-20 -0.000276604 -1.12381e-19 -0.000760314 2.10939e-18 -0.000374936 6.12251e-20 0.000927226 -4.87144e-20 -0.000729769 -6.95122e-20 
1818.25 0 6.82273e-18 -0.0850279 -2.76921e-20 -0.000257073 0.124031 9.6323e-18 0.000478553 -6.33071e-19 0.000913821 -1.63509e-19 0.00020041 6.66059e-19 -2.99112e-19 0.00242174 6.79058e-20 -0.00170598 -8.73828e-20 0.00240492 3.35426e-19 -0.000417948 0.00125573 2.21355e-20 -0.000280441 -1.25668e-19 -0.000784232 2.10486e-18 -0.000335337 6.74087e-20 0.000923967 -6.04427e-20 -0.000719106 -7.11842e-20 
1818.6 0 6.95893e-18 -0.0865199 -2.7752e-20 -0.000295847 0.122373 9.52822e-18 0.000564265 -6.03916e-19 0.000912278 -1.50794e-19 0.00017978 6.62067e-19 -2.96168e-19 0.00237507 7.84315e-20 -0.00176817 -8.81124e-20 0.00238497 3.48194e-19 -0.000493716 0.00123751 2.8949e-20 -0.000285703 -1.30538e-19 -0.000808376 2.09394e-18 -0.000295845 6.99693e-20 0.000919529 -5.75576e-20 -0.000705132 -5.84658e-20 
1818.95 0 7.08418e-18 -0.0879553 -3.16616e-20 -0.000334059 0.120668 9.4291e-18 0.000651845 -5.69159e-19 0.000912132 -1.40897e-19 0.00015542 6.58488e-19 -2.83366e-19 0.0023291 8.47227e-20 -0.00182463 -8.92724e-20 0.00235855 3.46544e-19 -0.000565665 0.00121911 2.17958e-20 -0.000292654 -1.2564e-19 -0.000830222 2.10459e-18 -0.000255831 7.2e-20 0.000913614 -6.54261e-20 -0.000687687 -5.93053e-20 
1819.3 0 7.21637e-18 -0.0893332 -2.89547e-20 -0.000371528 0.118914 9.32527e-18 0.000739373 -5.34525e-19 0.000912338 -1.2381e-19 0.000129007 6.58529e-19 -2.8008e-19 0.00228514 8.28611e-20 -0.0018758 -8.07925e-20 0.00232863 3.56001e-19 -0.00063503 0.00119896 1.12163e-20 -0.000301248 -1.24958e-19 -0.000846787 2.09289e-18 -0.000214917 7.04567e-20 0.000905219 -6.49768e-20 -0.000669115 -6.15812e-20 
1819.65 0 7.35634e-18 -0.0906553 -3.51372e-20 -0.000406919 0.117111 9.20773e-18 0.000825999 -4.96376e-19 0.000913804 -1.01469e-19 0.000101903 6.54265e-19 -2.75565e-19 0.00224162 7.86691e-20 -0.00192083 -8.8788e-20 0.00229691 3.68309e-19 -0.000703899 0.00117591 -2.7707e-21 -0.000310351 -1.23415e-19 -0.000858441 2.06674e-18 -0.000174422 8.04145e-20 0.000894783 -6.35197e-20 -0.000651516 -5.50871e-20 
1820 0 7.48099e-18 -0.0919235 -2.94572e-20 -0.000439318 0.115261 9.0898e-18 0.00091085 -4.62785e-19 0.000916907 -7.03702e-20 7.77681e-05 6.49132e-19 -2.58304e-19 0.00219561 7.8075e-20 -0.00196004 -9.43915e-20 0.00226485 3.76584e-19 -0.000773183 0.00114971 -1.50275e-20 -0.000318686 -1.28013e-19 -0.000866995 2.05471e-18 -0.000134236 7.49398e-20 0.000883475 -6.10794e-20 -0.000634173 -6.07973e-20 
1820.35 0 7.60054e-18 -0.0931375 -2.27793e-20 -0.000469791 0.113368 8.97293e-18 0.000990553 -4.31505e-19 0.000919623 -3.94241e-20 6.04747e-05 6.45369e-19 -2.54678e-19 0.00214573 8.28797e-20 -0.0019948 -9.71891e-20 0.00223281 3.79883e-19 -0.000843634 0.00112112 -1.8361e-20 -0.000326597 -1.35396e-19 -0.000871849 2.04693e-18 -9.38312e-05 6.37756e-20 0.000871579 -6.66858e-20 -0.000615019 -5.32532e-20 
1820.7 0 7.71353e-18 -0.0942951 -1.70235e-20 -0.00049999 0.111432 8.84038e-18 0.00106106 -4.04619e-19 0.000919093 -2.48023e-20 5.25371e-05 6.42379e-19 -2.57396e-19 0.00209254 9.20339e-20 -0.00202759 -1.08238e-19 0.00219924 3.87145e-19 -0.000914073 0.00109147 -3.01836e-20 -0.000335274 -1.49019e-19 -0.000872148 2.03833e-18 -5.3706e-05 5.83233e-20 0.000858214 -7.11884e-20 -0.000593232 -4.68755e-20 
1821.05 0 7.82622e-18 -0.0953967 -2.17617e-20 -0.00052918 0.10945 8.71256e-18 0.00112206 -3.81122e-19 0.00091331 5.77983e-21 5.49265e-05 6.287e-19 -2.47847e-19 0.00203727 8.97769e-20 -0.00206061 -1.09238e-19 0.0021626 3.95171e-19 -0.000980766 0.00106188 -4.77218e-20 -0.000344867 -1.47671e-19 -0.000868505 2.02425e-18 -1.32503e-05 5.77613e-20 0.000842826 -8.03081e-20 -0.000569938 -5.29554e-20 
1821.4 0 7.93019e-18 -0.0964444 -1.85921e-20 -0.000555879 0.107426 8.57754e-18 0.00117577 -3.58153e-19 0.000901521 2.32547e-20 6.53622e-05 6.18003e-19 -2.48184e-19 0.00197903 9.25764e-20 -0.00209165 -1.07876e-19 0.00212278 3.98123e-19 -0.00104387 0.00103301 -5.11852e-20 -0.000354544 -1.51927e-19 -0.000862564 2.01503e-18 2.94233e-05 6.32782e-20 0.000826104 -8.27267e-20 -0.000546221 -6.1125e-20 
1821.75 0 8.03066e-18 -0.097438 -9.71341e-21 -0.000579583 0.105366 8.44598e-18 0.00122463 -3.34903e-19 0.000884987 2.82946e-20 8.14601e-05 6.10932e-19 -2.40327e-19 0.00191682 9.17949e-20 -0.00211524 -1.13451e-19 0.00208137 3.95447e-19 -0.0011066 0.00100546 -6.72719e-20 -0.000363642 -1.57393e-19 -0.000856237 2.00201e-18 7.50897e-05 7.31548e-20 0.000809614 -8.63499e-20 -0.000523267 -6.01026e-20 
1822.1 0 8.11299e-18 -0.0983774 -6.45368e-21 -0.000600509 0.103279 8.31483e-18 0.00126912 -3.03663e-19 0.000867588 3.36825e-20 0.000102366 6.096e-19 -2.30398e-19 0.00185171 8.5351e-20 -0.00212788 -1.11134e-19 0.0020413 3.96802e-19 -0.00116982 0.000980272 -7.22678e-20 -0.000371541 -1.70124e-19 -0.000850615 1.99357e-18 0.000123712 7.57013e-20 0.000793911 -8.63455e-20 -0.000501991 -6.23549e-20 
1822.45 0 8.19945e-18 -0.099263 4.57348e-21 -0.000619515 0.10117 8.17355e-18 0.00130776 -2.843e-19 0.000851498 3.09716e-20 0.000127125 6.15151e-19 -2.1574e-19 0.00178579 9.35596e-20 -0.00213084 -1.05981e-19 0.00200467 3.96839e-19 -0.00123184 0.000957846 -7.65436e-20 -0.000377853 -1.64223e-19 -0.00084604 1.98044e-18 0.000174407 8.57499e-20 0.000778011 -8.4413e-20 -0.000481291 -5.8947e-20 
1822.8 0 8.27769e-18 -0.100093 2.55592e-20 -0.000636777 0.0990378 8.02734e-18 0.00134137 -2.75896e-19 0.000834841 3.2623e-20 0.000155339 6.11475e-19 -2.10201e-19 0.00172019 8.13032e-20 -0.00212796 -1.05111e-19 0.0019718 3.90784e-19 -0.00128988 0.000937087 -8.84117e-20 -0.000383458 -1.67711e-19 -0.000841526 1.95612e-18 0.000226436 9.23612e-20 0.000761538 -9.00984e-20 -0.000460121 -6.49297e-20 
1823.15 0 8.34927e-18 -0.100867 3.40412e-20 -0.000651559 0.09688 7.87772e-18 0.0013734 -2.66196e-19 0.000814807 2.98224e-20 0.000185405 6.0649e-19 -2.03772e-19 0.00165467 7.67474e-20 -0.00212066 -9.25078e-20 0.00194137 3.80046e-19 -0.00134192 0.000916716 -9.34938e-20 -0.000388923 -1.55571e-19 -0.00083623 1.94405e-18 0.00027876 1.06879e-19 0.000743639 -8.08753e-20 -0.000437892 -6.62233e-20 
1823.5 0 8.42856e-18 -0.10158 5.88703e-20 -0.000663671 0.0946906 7.73755e-18 0.00140629 -2.51267e-19 0.000791001 2.07413e-20 0.000216711 6.13522e-19 -1.92018e-19 0.00158853 7.12323e-20 -0.00210677 -8.79162e-20 0.00191089 3.8163e-19 -0.00138635 0.000896566 -9.12786e-20 -0.000393712 -1.60603e-19 -0.000831797 1.92936e-18 0.000328717 1.05497e-19 0.00072388 -7.36688e-20 -0.000413304 -7.51796e-20 
1823.85 0 8.49126e-18 -0.102231 7.29353e-20 -0.000674147 0.0924649 7.57729e-18 0.00143965 -2.42384e-19 0.000765442 1.36322e-20 0.000252124 6.18363e-19 -1.89203e-19 0.00152337 6.85486e-20 -0.00208389 -8.08633e-20 0.00187931 3.73796e-19 -0.00142388 0.000876187 -9.24707e-20 -0.00039736 -1.74879e-19 -0.000829913 1.89804e-18 0.000375588 1.10356e-19 0.000703709 -7.64019e-20 -0.000386018 -8.27447e-20 
1824.2 0 8.56188e-18 -0.102823 8.60182e-20 -0.000683234 0.0902063 7.42097e-18 0.00147158 -2.34326e-19 0.000740227 1.23429e-20 0.000293707 6.31391e-19 -1.8428e-19 0.00146343 5.38111e-20 -0.00205304 -8.06747e-20 0.00184563 3.6235e-19 -0.00146038 0.000855189 -1.05715e-19 -0.000399206 -1.80854e-19 -0.000829406 1.86716e-18 0.000421412 1.06799e-19 0.000683854 -6.48588e-20 -0.000357568 -8.81254e-20 
1824.55 0 8.61429e-18 -0.103356 1.05632e-19 -0.000689444 0.0879206 7.26405e-18 0.00149968 -2.19023e-19 0.000716554 8.46402e-21 0.000339709 6.46023e-19 -1.86536e-19 0.0014096 4.7287e-20 -0.00201645 -8.37058e-20 0.00180723 3.49766e-19 -0.00150021 0.000833515 -1.08858e-19 -0.000399471 -1.84073e-19 -0.000829072 1.8465e-18 0.000466694 1.011e-19 0.000663732 -6.07432e-20 -0.000330086 -8.89897e-20 
1824.9 0 8.67095e-18 -0.103832 1.21433e-19 -0.000691843 0.0856111 7.10342e-18 0.00152384 -1.91557e-19 0.000693703 8.38479e-21 0.000386727 6.57309e-19 -1.79564e-19 0.00135774 3.85367e-20 -0.00197453 -7.33281e-20 0.00176388 3.40422e-19 -0.00154159 0.000810902 -9.87402e-20 -0.000399265 -1.81407e-19 -0.000829041 1.81519e-18 0.000510959 1.00219e-19 0.000643368 -7.06281e-20 -0.000303907 -9.12962e-20 
1825.25 0 8.72294e-18 -0.104253 1.34354e-19 -0.000691707 0.0832789 6.94965e-18 0.00154533 -1.75687e-19 0.000668327 6.62682e-21 0.000431545 6.66191e-19 -1.76227e-19 0.00130506 2.64572e-20 -0.00192826 -8.23671e-20 0.00171823 3.31629e-19 -0.00158271 0.000787972 -1.03281e-19 -0.000399131 -1.97963e-19 -0.000829106 1.79637e-18 0.000554476 1.02552e-19 0.000622355 -7.19072e-20 -0.000277805 -9.40534e-20 
1825.6 0 8.76816e-18 -0.104618 1.47868e-19 -0.000690227 0.0809256 6.78161e-18 0.00156373 -1.55881e-19 0.00063778 1.34685e-21 0.000472685 6.62625e-19 -1.69711e-19 0.00125529 1.86281e-20 -0.00188021 -8.7585e-20 0.00167093 3.35435e-19 -0.00162243 0.000764916 -9.3174e-20 -0.000397817 -2.02111e-19 -0.000828997 1.76419e-18 0.000597275 1.05321e-19 0.000599022 -6.98637e-20 -0.000250428 -9.84041e-20 
1825.95 0 8.81304e-18 -0.104924 1.42479e-19 -0.00068727 0.0785512 6.60735e-18 0.00157786 -1.3481e-19 0.00060194 2.92889e-21 0.000511102 6.65617e-19 -1.6649e-19 0.001212 8.78231e-21 -0.0018318 -8.71378e-20 0.00162117 3.43628e-19 -0.00165882 0.000740494 -9.08042e-20 -0.000394324 -2.09816e-19 -0.000827032 1.74132e-18 0.000639365 1.11533e-19 0.000572768 -6.97675e-20 -0.000221478 -9.25088e-20 
1826.3 0 8.83604e-18 -0.105169 1.43257e-19 -0.000683182 0.0761546 6.43254e-18 0.00158986 -1.1193e-19 0.000562582 -9.13298e-21 0.000547625 6.576e-19 -1.66809e-19 0.00117404 1.1217e-21 -0.00178179 -8.25637e-20 0.00156916 3.53423e-19 -0.00169181 0.000714497 -7.04023e-20 -0.000389572 -2.05893e-19 -0.000822245 1.71162e-18 0.000679676 1.12891e-19 0.000542939 -7.02231e-20 -0.000190659 -8.5491e-20 
1826.65 0 8.87231e-18 -0.105353 1.52218e-19 -0.000678658 0.0737365 6.259e-18 0.00160303 -8.56263e-20 0.000522524 -2.35541e-20 0.000582842 6.47424e-19 -1.60901e-19 0.00113854 1.8106e-21 -0.00172923 -8.28227e-20 0.00151537 3.65855e-19 -0.00172198 0.000688625 -7.65676e-20 -0.000384856 -2.09364e-19 -0.000816026 1.69263e-18 0.000716836 1.2154e-19 0.000509526 -6.88418e-20 -0.000157506 -8.15206e-20 
1827 0 8.89514e-18 -0.105477 1.67121e-19 -0.000673849 0.0712986 6.07222e-18 0.00161874 -7.04075e-20 0.00048517 -3.99489e-20 0.000617601 6.3323e-19 -1.62479e-19 0.00110336 -1.23125e-20 -0.00167281 -7.55436e-20 0.00146223 3.67628e-19 -0.00174892 0.000663119 -7.90112e-20 -0.000379794 -2.04845e-19 -0.00081004 1.65408e-18 0.000751975 1.33473e-19 0.000474974 -7.10606e-20 -0.000122994 -8.3871e-20 
1827.35 0 8.91756e-18 -0.105543 1.74401e-19 -0.000668238 0.0688436 5.89006e-18 0.00163699 -4.31476e-20 0.000452743 -3.89031e-20 0.000651326 6.1214e-19 -1.49818e-19 0.00106803 -1.97904e-20 -0.00161036 -8.24171e-20 0.00141142 3.77592e-19 -0.00177159 0.000637182 -7.43669e-20 -0.000373331 -2.12878e-19 -0.000804472 1.62962e-18 0.000787486 1.35956e-19 0.000440076 -6.45553e-20 -8.74799e-05 -9.16407e-20 
1827.7 0 8.94104e-18 -0.105551 1.84154e-19 -0.00066179 0.0663757 5.70691e-18 0.00165726 -3.1144e-20 0.00042738 -4.24457e-20 0.000680345 6.05752e-19 -1.41877e-19 0.00103407 -3.4168e-20 -0.00154152 -7.56712e-20 0.00135898 3.84796e-19 -0.0017911 0.000610616 -7.02579e-20 -0.000364863 -2.15374e-19 -0.000799127 1.60687e-18 0.000824057 1.54454e-19 0.000402967 -6.28963e-20 -5.03508e-05 -9.94244e-20 
1828.05 0 8.94989e-18 -0.105501 1.80919e-19 -0.000655059 0.0638978 5.51555e-18 0.00167915 -1.04069e-20 0.000410742 -3.90423e-20 0.000700235 5.96408e-19 -1.25601e-19 0.00100607 -3.52538e-20 -0.00146615 -7.21961e-20 0.00130104 3.85437e-19 -0.00180953 0.000583999 -7.17116e-20 -0.000354477 -2.0194e-19 -0.000794028 1.5912e-18 0.000859935 1.55561e-19 0.000363436 -6.25523e-20 -1.24367e-05 -9.61191e-20 
1828.4 0 8.95218e-18 -0.105392 1.81276e-19 -0.00064829 0.0614117 5.34078e-18 0.00170081 3.34078e-21 0.000400676 -2.45609e-20 0.000710207 5.9789e-19 -1.1388e-19 0.000988373 -4.70966e-20 -0.00138301 -7.81166e-20 0.00123865 3.94691e-19 -0.00182789 0.000557419 -7.27202e-20 -0.000342648 -2.04251e-19 -0.000789804 1.55655e-18 0.000894608 1.65884e-19 0.000322039 -6.44432e-20 2.54344e-05 -9.40728e-20 
1828.75 0 8.9577e-18 -0.105225 1.82445e-19 -0.00064118 0.0589193 5.15024e-18 0.00172052 1.7881e-20 0.000392024 -2.51229e-20 0.000712736 5.91599e-19 -1.07269e-19 0.000981221 -4.7339e-20 -0.00129333 -7.13142e-20 0.00117193 3.95005e-19 -0.00184746 0.000530646 -7.96007e-20 -0.000330703 -1.91248e-19 -0.000787264 1.52268e-18 0.000928547 1.72391e-19 0.000278263 -6.45964e-20 6.32204e-05 -8.79539e-20 
1829.1 0 8.95272e-18 -0.104999 1.76684e-19 -0.00063288 0.0564199 4.95039e-18 0.00173794 2.01111e-20 0.000382415 -2.65197e-20 0.000710193 5.83227e-19 -9.97824e-20 0.000980609 -4.9556e-20 -0.0012025 -6.82772e-20 0.00109908 3.84655e-19 -0.00186847 0.000504773 -9.74986e-20 -0.000320816 -1.85862e-19 -0.000785968 1.48467e-18 0.000961695 1.82081e-19 0.000232682 -6.46657e-20 0.000101255 -8.61246e-20 
1829.45 0 8.94586e-18 -0.104719 1.75643e-19 -0.000623424 0.0539126 4.75566e-18 0.00175128 3.03738e-20 0.00037251 -2.53914e-20 0.000703872 5.76583e-19 -9.60172e-20 0.000980032 -4.92274e-20 -0.00111669 -6.43356e-20 0.0010188 3.90919e-19 -0.00189122 0.000480666 -9.98547e-20 -0.000314184 -1.84792e-19 -0.000784893 1.44834e-18 0.000994404 1.81594e-19 0.000184074 -6.28856e-20 0.000140436 -8.09991e-20 
1829.8 0 8.94062e-18 -0.104386 1.76833e-19 -0.000614112 0.0514005 4.55406e-18 0.00175711 2.8472e-20 0.000360573 -1.87123e-20 0.00069672 5.62443e-19 -1.0527e-19 0.000975601 -5.18634e-20 -0.0010395 -6.21567e-20 0.000926483 3.83639e-19 -0.0019152 0.000457296 -1.0672e-19 -0.000311041 -1.84264e-19 -0.000784156 1.40412e-18 0.00102637 2.00438e-19 0.000129165 -5.99428e-20 0.000180795 -7.38309e-20 
1830.15 0 8.9243e-18 -0.103999 1.83043e-19 -0.00060656 0.0488869 4.36368e-18 0.00175554 3.75727e-20 0.000342554 -1.77323e-20 0.000692982 5.5629e-19 -9.9352e-20 0.000968735 -5.62465e-20 -0.000968964 -5.33537e-20 0.000818486 3.90874e-19 -0.00193753 0.000433163 -9.72539e-20 -0.000311818 -1.72761e-19 -0.00078359 1.37366e-18 0.00105781 2.12691e-19 6.84814e-05 -5.27579e-20 0.000221147 -6.37705e-20 
1830.5 0 8.90509e-18 -0.103557 1.89923e-19 -0.000600979 0.0463739 4.16625e-18 0.00175149 5.9784e-20 0.000318036 -1.47292e-20 0.000693648 5.46798e-19 -9.34748e-20 0.00096325 -5.94489e-20 -0.000901013 -5.12377e-20 0.000698022 3.84308e-19 -0.00195502 0.000407971 -9.85889e-20 -0.000315867 -1.73647e-19 -0.000781826 1.33395e-18 0.00108852 2.24973e-19 4.98378e-06 -4.65204e-20 0.000262052 -6.05357e-20 
1830.85 0 8.88331e-18 -0.10306 1.90862e-19 -0.000595543 0.0438652 3.96718e-18 0.00174922 7.56078e-20 0.000289678 -1.53704e-20 0.000697374 5.43238e-19 -8.04177e-20 0.000959725 -5.77958e-20 -0.000834588 -4.11098e-20 0.000571994 3.84196e-19 -0.00196435 0.000382889 -1.00062e-19 -0.000320938 -1.71139e-19 -0.000778331 1.28425e-18 0.00111673 2.3087e-19 -5.93196e-05 -4.28459e-20 0.000304458 -6.30086e-20 
1831.2 0 8.85006e-18 -0.102509 1.94983e-19 -0.00058894 0.0413632 3.76872e-18 0.00174875 9.3682e-20 0.000261103 -6.76588e-21 0.000703488 5.35114e-19 -7.21196e-20 0.00095525 -5.41518e-20 -0.000769695 -3.56141e-20 0.000446652 3.83129e-19 -0.00196381 0.000359064 -1.01422e-19 -0.000325655 -1.60036e-19 -0.000772609 1.24699e-18 0.00114148 2.4216e-19 -0.000123609 -3.86117e-20 0.000347099 -7.25498e-20 
1831.55 0 8.81761e-18 -0.101906 1.96597e-19 -0.00058107 0.0388683 3.5677e-18 0.00174718 1.03066e-19 0.000236544 1.02427e-21 0.00071238 5.36461e-19 -6.6052e-20 0.000949615 -4.75502e-20 -0.000705984 -2.48894e-20 0.000324669 3.77599e-19 -0.00195533 0.000335353 -1.03218e-19 -0.000329776 -1.51631e-19 -0.00076403 1.21011e-18 0.00116288 2.43045e-19 -0.000187921 -3.2171e-20 0.00038773 -6.43074e-20 
1831.9 0 8.78202e-18 -0.101253 1.98269e-19 -0.000572211 0.0363812 3.35462e-18 0.00174121 1.3436e-19 0.000216649 -1.93489e-21 0.000723656 5.32975e-19 -6.00123e-20 0.000946923 -4.07208e-20 -0.000643525 -2.27106e-20 0.000204653 3.85567e-19 -0.00194263 0.000308814 -1.0743e-19 -0.000333339 -1.45072e-19 -0.000753021 1.16725e-18 0.00118195 2.52654e-19 -0.000252528 -2.90049e-20 0.000425505 -5.87879e-20 
1832.25 0 8.73608e-18 -0.10055 2.02747e-19 -0.000562412 0.0339021 3.14587e-18 0.00172997 1.46388e-19 0.000199185 4.81204e-21 0.000734287 5.43405e-19 -5.21948e-20 0.00095193 -5.08663e-20 -0.000583454 -1.09112e-20 8.52547e-05 3.8595e-19 -0.00192914 0.000278123 -1.13814e-19 -0.000336868 -1.27514e-19 -0.000740179 1.1308e-18 0.00120045 2.56782e-19 -0.000318075 -2.85255e-20 0.000461529 -5.76144e-20 
1832.6 0 8.6774e-18 -0.0997946 2.07742e-19 -0.000550405 0.0314298 2.941e-18 0.00171345 1.54459e-19 0.000181833 7.10804e-21 0.000741735 5.47002e-19 -4.50665e-20 0.000962455 -4.85944e-20 -0.000525785 -1.92732e-20 -3.29702e-05 4.02361e-19 -0.00191706 0.000244649 -1.12824e-19 -0.00034009 -1.1159e-19 -0.000726571 1.08708e-18 0.00122029 2.56656e-19 -0.000384851 -3.21709e-20 0.000496639 -5.67632e-20 
1832.95 0 8.62585e-18 -0.0989895 2.03938e-19 -0.000537396 0.0289656 2.73386e-18 0.00169052 1.58857e-19 0.000161151 -6.02308e-22 0.000744595 5.42483e-19 -4.68036e-20 0.000969511 -4.91917e-20 -0.00046845 -2.45241e-20 -0.00014918 4.0664e-19 -0.00190877 0.00020966 -1.1932e-19 -0.000341952 -1.06955e-19 -0.000714598 1.04866e-18 0.00124327 2.68999e-19 -0.000451353 -4.15116e-20 0.000531528 -4.61644e-20 
1833.3 0 8.57797e-18 -0.0981351 2.04999e-19 -0.000526898 0.0265119 2.53984e-18 0.00166407 1.6574e-19 0.000134544 -7.93614e-21 0.000741863 5.34137e-19 -3.46077e-20 0.000968203 -6.09789e-20 -0.000410163 -2.38142e-20 -0.000262615 4.04125e-19 -0.00190674 0.000174062 -1.16313e-19 -0.000341947 -9.20405e-20 -0.000706101 1.00211e-18 0.00126986 2.64027e-19 -0.000515388 -6.03831e-20 0.000566195 -5.23933e-20 
1833.65 0 8.52307e-18 -0.0972322 2.09745e-19 -0.000521114 0.0240696 2.34338e-18 0.00163965 1.67276e-19 0.000104241 -1.32204e-20 0.000733296 5.26411e-19 -3.02505e-20 0.000961061 -6.28397e-20 -0.000352185 -2.28723e-20 -0.000371703 3.99999e-19 -0.00191065 0.000139387 -1.14385e-19 -0.000339093 -8.80381e-20 -0.000700782 9.59982e-19 0.00129829 2.55954e-19 -0.000575809 -7.2508e-20 0.000600692 -5.31188e-20 
1834 0 8.4597e-18 -0.0962832 2.13312e-19 -0.000518782 0.0216422 2.14004e-18 0.00161888 1.66511e-19 7.41732e-05 -2.02084e-20 0.000719461 5.20625e-19 -3.43676e-20 0.000954054 -7.88397e-20 -0.000299025 -1.65832e-20 -0.000475718 4.00853e-19 -0.00191828 0.000106333 -1.23797e-19 -0.00033276 -9.09272e-20 -0.000698344 9.08347e-19 0.001327 2.51631e-19 -0.000633451 -8.46785e-20 0.000635751 -5.18453e-20 
1834.35 0 8.3931e-18 -0.0952888 2.17161e-19 -0.000516041 0.0192349 1.93523e-18 0.00160006 1.58807e-19 4.40751e-05 -1.10134e-20 0.000700928 5.17963e-19 -3.37147e-20 0.000948754 -8.64767e-20 -0.000255077 -1.04575e-20 -0.000575255 4.14151e-19 -0.00192787 7.51477e-05 -1.25541e-19 -0.0003242 -9.18101e-20 -0.000699125 8.75894e-19 0.00135576 2.40774e-19 -0.00068918 -9.30326e-20 0.000671227 -4.04444e-20 
1834.7 0 8.32287e-18 -0.09425 2.26577e-19 -0.000510563 0.0168473 1.73737e-18 0.00158135 1.62144e-19 1.22643e-05 -2.35734e-20 0.000678028 5.06477e-19 -4.26505e-20 0.00094013 -9.5545e-20 -0.000220398 -1.09136e-20 -0.000671315 4.12461e-19 -0.00193726 4.64136e-05 -1.24497e-19 -0.000315905 -9.97783e-20 -0.000703269 8.42543e-19 0.00138396 2.36736e-19 -0.000742057 -1.076e-19 0.000707924 -3.56734e-20 
1835.05 0 8.24743e-18 -0.0931699 2.32045e-19 -0.000502767 0.0144789 1.5569e-18 0.00156274 1.70694e-19 -1.7988e-05 -3.92265e-20 0.000651054 5.00532e-19 -4.68158e-20 0.000923106 -1.02183e-19 -0.000192176 -6.50691e-21 -0.000763675 4.17748e-19 -0.00194424 2.11375e-05 -1.20421e-19 -0.000309461 -8.50875e-20 -0.00070958 8.07812e-19 0.00141041 2.32771e-19 -0.00079113 -1.17911e-19 0.000746577 -2.98084e-20 
1835.4 0 8.1679e-18 -0.0920497 2.47999e-19 -0.000494594 0.0121326 1.36762e-18 0.00154618 1.80995e-19 -4.10049e-05 -4.62238e-20 0.000621098 4.98218e-19 -4.2248e-20 0.000896682 -1.08553e-19 -0.000166455 -7.08299e-21 -0.000850785 4.31088e-19 -0.00194846 -3.63758e-07 -1.21388e-19 -0.000304543 -6.71823e-20 -0.000715143 7.85952e-19 0.00143525 2.34064e-19 -0.000837893 -1.27854e-19 0.000784919 -1.65228e-20 
1835.75 0 8.08727e-18 -0.0908886 2.60978e-19 -0.000488008 0.00980846 1.17132e-18 0.00153344 1.81418e-19 -5.34885e-05 -4.55195e-20 0.000587793 4.91206e-19 -3.20044e-20 0.000862793 -1.10822e-19 -0.000138618 -9.92699e-21 -0.000933327 4.34169e-19 -0.00195267 -1.94455e-05 -1.11214e-19 -0.000300558 -6.41901e-20 -0.00071773 7.47085e-19 0.00145878 2.34205e-19 -0.00088387 -1.27052e-19 0.000820886 -7.98618e-21 
1836.1 0 8.00496e-18 -0.0896874 2.64821e-19 -0.000483898 0.00750315 9.91572e-19 0.00152539 1.96364e-19 -5.56363e-05 -4.46585e-20 0.000548121 4.813e-19 -2.56804e-20 0.000825195 -9.61308e-20 -0.000104615 -2.24399e-20 -0.00101444 4.36937e-19 -0.00195882 -3.84055e-05 -1.18419e-19 -0.00029691 -6.49552e-20 -0.000719488 7.04343e-19 0.00147957 2.27755e-19 -0.000929455 -1.32318e-19 0.000854832 1.67731e-21 
1836.45 0 7.91586e-18 -0.0884455 2.6908e-19 -0.000481229 0.00521581 8.02199e-19 0.00152238 2.0754e-19 -5.13228e-05 -5.02881e-20 0.000502439 4.74066e-19 -2.27848e-20 0.000788082 -8.60919e-20 -6.23591e-05 -2.60029e-20 -0.00109553 4.19386e-19 -0.00196566 -5.80375e-05 -1.16493e-19 -0.000292321 -6.5173e-20 -0.000723646 6.77079e-19 0.00149693 2.39536e-19 -0.000975187 -1.42025e-19 0.000887581 5.12072e-21 
1836.8 0 7.82701e-18 -0.0871617 2.73667e-19 -0.00047875 0.00294571 6.25059e-19 0.00152241 2.23831e-19 -4.54822e-05 -3.82211e-20 0.000456046 4.68658e-19 -1.59723e-20 0.000750074 -8.36288e-20 -1.13487e-05 -4.21369e-20 -0.00117548 4.1056e-19 -0.00197069 -7.76767e-05 -1.18886e-19 -0.000285963 -4.99042e-20 -0.0007283 6.41772e-19 0.00151218 2.47062e-19 -0.00102156 -1.53983e-19 0.000919819 1.56762e-20 
1837.15 0 7.7417e-18 -0.085839 2.79881e-19 -0.000476624 0.000693526 4.42265e-19 0.00152167 2.37023e-19 -3.81151e-05 -3.1142e-20 0.000412474 4.59914e-19 -1.11579e-20 0.00070619 -8.65742e-20 4.71215e-05 -5.0255e-20 -0.001252 4.09155e-19 -0.00197294 -9.74224e-05 -1.27773e-19 -0.00027823 -5.29353e-20 -0.000730712 6.07592e-19 0.00152783 2.52533e-19 -0.00106766 -1.5982e-19 0.000952341 2.82395e-20 
1837.5 0 7.64859e-18 -0.0844809 2.87654e-19 -0.00047545 -0.00153492 2.54902e-19 0.0015174 2.44347e-19 -2.42888e-05 -2.85709e-20 0.000371626 4.5215e-19 -1.73969e-21 0.000655402 -7.70689e-20 0.000109396 -5.8566e-20 -0.00132391 4.02908e-19 -0.00197355 -0.000117989 -1.27941e-19 -0.00026892 -3.79886e-20 -0.000730349 5.74737e-19 0.00154451 2.56046e-19 -0.00111135 -1.73979e-19 0.00098487 3.46499e-20 
1837.85 0 7.54384e-18 -0.0830872 2.98275e-19 -0.000476078 -0.00373421 6.95895e-20 0.00150874 2.45787e-19 -1.24934e-06 -1.88765e-20 0.000332184 4.49274e-19 5.66748e-21 0.000600557 -7.60691e-20 0.000171768 -6.03512e-20 -0.00139201 3.88169e-19 -0.00197403 -0.000140287 -1.25445e-19 -0.000257142 -4.24299e-20 -0.000727075 5.4301e-19 0.00156103 2.59958e-19 -0.00115123 -1.91516e-19 0.00101618 2.86447e-20 
1838.2 0 7.42942e-18 -0.0816565 3.02656e-19 -0.000479293 -0.00590573 -1.24231e-19 0.00149749 2.61958e-19 2.93422e-05 -1.89671e-20 0.000294132 4.4378e-19 1.74553e-20 0.000543566 -7.01498e-20 0.000233506 -6.2657e-20 -0.00145774 3.79779e-19 -0.00197587 -0.00016505 -1.27283e-19 -0.000241583 -3.25218e-20 -0.000722069 5.1686e-19 0.00157695 2.60295e-19 -0.00118828 -1.88134e-19 0.00104567 2.27192e-20 
1838.55 0 7.32562e-18 -0.080188 2.96814e-19 -0.0004851 -0.0080552 -3.24865e-19 0.00148649 2.73326e-19 6.2708e-05 -2.33976e-20 0.000260129 4.31381e-19 2.65213e-20 0.000484079 -6.32887e-20 0.000293622 -6.3576e-20 -0.00152419 3.77635e-19 -0.00198095 -0.000190555 -1.29278e-19 -0.000222572 -2.18942e-20 -0.000717502 4.84916e-19 0.00159334 2.67724e-19 -0.00122483 -1.86471e-19 0.00107307 2.33597e-20 
1838.9 0 7.22e-18 -0.078683 3.11141e-19 -0.000492745 -0.0101852 -5.28308e-19 0.00147449 2.68698e-19 9.64131e-05 -2.90558e-20 0.000233268 4.11822e-19 3.54247e-20 0.000421691 -7.33727e-20 0.000351714 -6.94285e-20 -0.0015962 3.69481e-19 -0.00199084 -0.000213751 -1.40823e-19 -0.000202093 -2.70727e-20 -0.000714548 4.50345e-19 0.00161066 2.6669e-19 -0.00126191 -1.89489e-19 0.00109674 1.6377e-20 
1839.25 0 7.10955e-18 -0.0771443 3.07266e-19 -0.00050128 -0.0122938 -7.25844e-19 0.00145827 2.82755e-19 0.000132036 -4.05842e-20 0.000213386 3.98433e-19 5.22664e-20 0.000357304 -8.43334e-20 0.000409723 -5.75334e-20 -0.00167606 3.58209e-19 -0.0020046 -0.000234467 -1.35967e-19 -0.000180442 -3.89041e-20 -0.000714019 4.05066e-19 0.00162805 2.78304e-19 -0.00129946 -1.91485e-19 0.00111816 2.47032e-20 
1839.6 0 6.98395e-18 -0.0755749 3.02602e-19 -0.000510049 -0.0143786 -9.28028e-19 0.00144067 2.91852e-19 0.000169082 -4.1199e-20 0.000197295 3.89655e-19 6.17909e-20 0.000290626 -9.44379e-20 0.00046642 -5.45199e-20 -0.00176316 3.56041e-19 -0.00201912 -0.000253648 -1.40064e-19 -0.00015702 -4.24814e-20 -0.000716249 3.65797e-19 0.00164583 2.84757e-19 -0.00133843 -2.00413e-19 0.00114043 2.13806e-20 
1839.95 0 6.85969e-18 -0.0739783 2.94719e-19 -0.000519123 -0.0164353 -1.11994e-18 0.00142824 3.03576e-19 0.000204031 -4.15708e-20 0.000181838 3.8221e-19 7.41632e-20 0.000218117 -1.0847e-19 0.00052089 -5.77327e-20 -0.00185436 3.40843e-19 -0.00203197 -0.000270108 -1.41894e-19 -0.000132355 -4.29032e-20 -0.000720291 3.34351e-19 0.00166524 2.89782e-19 -0.00137725 -1.97614e-19 0.00116187 1.63191e-20 
1840.3 0 6.72449e-18 -0.0723554 2.91397e-19 -0.000528587 -0.0184565 -1.31064e-18 0.00142372 3.19505e-19 0.000234957 -5.41552e-20 0.000166392 3.76265e-19 9.28394e-20 0.000139412 -1.14574e-19 0.000575216 -4.85652e-20 -0.00194245 3.30717e-19 -0.00204175 -0.000282995 -1.3836e-19 -0.000107338 -4.0194e-20 -0.000725207 3.02847e-19 0.00168608 2.96138e-19 -0.00141406 -2.05467e-19 0.00118126 2.72374e-20 
1840.65 0 6.59436e-18 -0.0707049 2.98352e-19 -0.000536937 -0.0204377 -1.49668e-18 0.00142607 3.39729e-19 0.000261433 -5.58929e-20 0.000152101 3.66518e-19 9.33882e-20 6.27344e-05 -1.28956e-19 0.000630669 -3.26462e-20 -0.00202388 3.19472e-19 -0.0020466 -0.000292961 -1.31967e-19 -8.28843e-05 -4.27134e-20 -0.000730807 2.82496e-19 0.00170653 2.9913e-19 -0.00145092 -2.15035e-19 0.00119914 2.42089e-20 
1841 0 6.46089e-18 -0.0690285 2.88077e-19 -0.000542191 -0.0223771 -1.67699e-18 0.00143257 3.55607e-19 0.000285567 -4.84039e-20 0.000140054 3.63393e-19 1.0449e-19 -6.27299e-06 -1.45921e-19 0.000687792 -1.65705e-20 -0.00210157 3.05567e-19 -0.00204449 -0.000300989 -1.28755e-19 -5.92552e-05 -4.00518e-20 -0.00073702 2.54484e-19 0.00172535 3.00663e-19 -0.00148801 -2.28805e-19 0.00121486 3.46145e-20 
1841.35 0 6.32307e-18 -0.0673283 2.94908e-19 -0.000545001 -0.0242708 -1.8604e-18 0.00143997 3.77472e-19 0.00031174 -3.51238e-20 0.00012973 3.67836e-19 1.05962e-19 -7.15437e-05 -1.6283e-19 0.000744538 1.35061e-20 -0.00217712 2.91363e-19 -0.00203421 -0.000308802 -1.11364e-19 -3.43517e-05 -3.67717e-20 -0.000742909 2.23228e-19 0.00174188 3.20776e-19 -0.00152179 -2.41266e-19 0.0012275 4.61763e-20 
1841.7 0 6.17378e-18 -0.0656052 2.93907e-19 -0.000547059 -0.0261187 -2.03592e-18 0.00144645 3.95822e-19 0.00034311 -2.94126e-20 0.000120392 3.45842e-19 1.06967e-19 -0.000138075 -1.67774e-19 0.000798543 3.07181e-20 -0.00224972 2.77683e-19 -0.0020158 -0.000318261 -1.08305e-19 -6.51421e-06 -4.31231e-20 -0.000747556 1.89895e-19 0.00175614 3.25286e-19 -0.00155039 -2.42703e-19 0.00123654 5.44098e-20 
1842.05 0 6.03922e-18 -0.0638599 2.91943e-19 -0.000548734 -0.0279234 -2.20387e-18 0.00145244 4.16524e-19 0.000380106 -1.59249e-20 0.0001142 3.40465e-19 1.09771e-19 -0.000208423 -1.68519e-19 0.000849674 5.02125e-20 -0.00231965 2.62386e-19 -0.00199253 -0.000330396 -9.97614e-20 2.39347e-05 -5.31341e-20 -0.000749338 1.59889e-19 0.0017696 3.25401e-19 -0.00157338 -2.36209e-19 0.00124373 3.88955e-20 
1842.4 0 5.89889e-18 -0.0620936 2.8062e-19 -0.000551245 -0.0296864 -2.37016e-18 0.00145698 4.40159e-19 0.000422402 2.42756e-21 0.000112573 3.38905e-19 1.26902e-19 -0.000283646 -1.67612e-19 0.000897401 6.96404e-20 -0.00238576 2.51126e-19 -0.00196794 -0.000344514 -9.92338e-20 5.46195e-05 -5.40855e-20 -0.00074687 1.19732e-19 0.00178279 3.31628e-19 -0.00159203 -2.36234e-19 0.00125071 3.49976e-20 
1842.75 0 5.74967e-18 -0.0603082 2.74921e-19 -0.000555422 -0.0314079 -2.54472e-18 0.00145757 4.60073e-19 0.000471614 1.66239e-20 0.000114047 3.3696e-19 1.38961e-19 -0.000362555 -1.72917e-19 0.00094109 9.13149e-20 -0.00244824 2.40486e-19 -0.00194326 -0.000360169 -9.74833e-20 8.44429e-05 -5.18317e-20 -0.000741274 8.7857e-20 0.00179617 3.23206e-19 -0.00160902 -2.39026e-19 0.00125673 1.54948e-20 
1843.1 0 5.59392e-18 -0.0585053 2.7522e-19 -0.000560249 -0.0330867 -2.7205e-18 0.00145419 4.69272e-19 0.000528061 3.22199e-20 0.000116284 3.33077e-19 1.66832e-19 -0.000443136 -1.67668e-19 0.000980281 1.03623e-19 -0.00251049 2.35272e-19 -0.00192036 -0.00037744 -1.02964e-19 0.000114555 -6.02795e-20 -0.000733821 5.77798e-20 0.00181051 3.32243e-19 -0.00162416 -2.342e-19 0.00126186 1.16125e-20 
1843.45 0 5.4418e-18 -0.0566851 2.68578e-19 -0.000563329 -0.0347226 -2.90145e-18 0.00144788 4.78587e-19 0.000589146 4.37891e-20 0.000119148 3.25374e-19 1.88996e-19 -0.00052341 -1.73399e-19 0.00101475 1.16404e-19 -0.00257329 2.20535e-19 -0.00190256 -0.000396153 -1.10769e-19 0.00014508 -7.07014e-20 -0.000725197 1.76749e-20 0.00182572 3.4358e-19 -0.00163502 -2.39742e-19 0.00126789 7.20039e-21 
1843.8 0 5.28778e-18 -0.0548483 2.57734e-19 -0.000563562 -0.0363171 -3.06858e-18 0.0014382 4.85133e-19 0.000650395 5.46714e-20 0.000124191 3.27567e-19 2.07839e-19 -0.000603415 -1.74969e-19 0.00104436 1.32262e-19 -0.00263255 2.08326e-19 -0.00189127 -0.00041613 -1.07115e-19 0.000174771 -7.52533e-20 -0.000714654 -1.37498e-20 0.00184099 3.47974e-19 -0.00164207 -2.31971e-19 0.00127507 -2.06523e-21 
1844.15 0 5.12686e-18 -0.0529978 2.53955e-19 -0.000562848 -0.0378704 -3.22562e-18 0.00142575 5.06854e-19 0.000708403 5.12861e-20 0.00013123 3.32404e-19 2.33668e-19 -0.000681506 -1.69185e-19 0.00107072 1.40401e-19 -0.00268675 2.11335e-19 -0.00188434 -0.000437626 -1.15225e-19 0.000203489 -7.15707e-20 -0.000700606 -5.34506e-20 0.00185692 3.53372e-19 -0.00164795 -2.25983e-19 0.00128191 -7.80695e-21 
1844.5 0 4.96141e-18 -0.0511357 2.5542e-19 -0.000561786 -0.0393802 -3.38446e-18 0.00141458 5.11909e-19 0.000762457 4.08662e-20 0.000140205 3.34732e-19 2.37391e-19 -0.000753539 -1.75448e-19 0.00109673 1.41312e-19 -0.00273904 1.94945e-19 -0.00187722 -0.000460084 -1.10195e-19 0.000232565 -7.18097e-20 -0.000682953 -8.4069e-20 0.00187297 3.53445e-19 -0.00165283 -2.14595e-19 0.00128788 -5.74111e-21 
1844.85 0 4.79591e-18 -0.0492631 2.67963e-19 -0.000559499 -0.0408436 -3.54218e-18 0.00140728 5.18109e-19 0.000811801 2.76336e-20 0.000152957 3.44864e-19 2.33505e-19 -0.00081997 -1.77251e-19 0.0011243 1.61716e-19 -0.00279141 1.75551e-19 -0.00186531 -0.000481574 -1.16496e-19 0.00026147 -6.93517e-20 -0.000662896 -1.18714e-19 0.00188694 3.52996e-19 -0.00165551 -2.12832e-19 0.00129159 -1.00252e-20 
1845.2 0 4.62208e-18 -0.0473819 2.72506e-19 -0.000556762 -0.0422578 -3.68737e-18 0.00140175 5.3105e-19 0.000854311 2.3757e-20 0.000171241 3.46423e-19 2.47203e-19 -0.000885364 -1.78216e-19 0.00115487 1.81224e-19 -0.0028433 1.59098e-19 -0.00184929 -0.000501245 -1.31117e-19 0.00028874 -6.27673e-20 -0.000640595 -1.41842e-19 0.00189767 3.50091e-19 -0.00165699 -2.13754e-19 0.00129186 -2.24409e-21 
1845.55 0 4.45266e-18 -0.045494 2.68865e-19 -0.000554762 -0.0436221 -3.83148e-18 0.00139503 5.1381e-19 0.000887554 2.3329e-20 0.000195873 3.56328e-19 2.49538e-19 -0.000954093 -1.85125e-19 0.00118812 1.97309e-19 -0.00289266 1.48094e-19 -0.00183186 -0.000520186 -1.421e-19 0.00031412 -5.66704e-20 -0.000616208 -1.74576e-19 0.00190523 3.63314e-19 -0.0016582 -2.04269e-19 0.00129003 2.90779e-22 
1845.9 0 4.28692e-18 -0.043602 2.69922e-19 -0.000552605 -0.0449374 -3.9759e-18 0.00138484 5.08676e-19 0.000912353 2.14755e-20 0.000225544 3.71582e-19 2.52431e-19 -0.00102688 -1.77672e-19 0.00122229 2.08735e-19 -0.0029351 1.37978e-19 -0.00181304 -0.000539653 -1.47776e-19 0.00033846 -4.91839e-20 -0.000590976 -2.07987e-19 0.00191112 3.66183e-19 -0.00165821 -2.11424e-19 0.00128752 1.72728e-21 
1846.25 0 4.11851e-18 -0.0417089 2.63819e-19 -0.000548208 -0.0462031 -4.10952e-18 0.00137015 5.00768e-19 0.000931334 3.63238e-20 0.000255601 3.78334e-19 2.62077e-19 -0.00110185 -1.6582e-19 0.00125594 2.18055e-19 -0.00296689 1.33538e-19 -0.00179275 -0.00055977 -1.55295e-19 0.000363219 -4.98834e-20 -0.0005659 -2.40586e-19 0.00191634 3.70947e-19 -0.00165752 -2.12277e-19 0.00128492 9.30558e-21 
1846.6 0 3.95044e-18 -0.0398138 2.68231e-19 -0.000540332 -0.0474204 -4.24291e-18 0.00135166 4.99498e-19 0.000946457 4.3876e-20 0.000281885 3.78572e-19 2.70275e-19 -0.00117794 -1.60003e-19 0.0012869 2.11098e-19 -0.00298824 1.29997e-19 -0.00177206 -0.000580403 -1.65058e-19 0.000389232 -3.09839e-20 -0.000541189 -2.6933e-19 0.0019202 3.63605e-19 -0.00165695 -2.04864e-19 0.00128257 1.02019e-20 
1846.95 0 3.78109e-18 -0.0379153 2.75834e-19 -0.000528149 -0.0485951 -4.36674e-18 0.00133202 4.95069e-19 0.000961356 5.61651e-20 0.000301291 3.73184e-19 2.71872e-19 -0.00125421 -1.5834e-19 0.00131092 2.09579e-19 -0.00300125 1.19398e-19 -0.00175364 -0.000602086 -1.78597e-19 0.000416838 -1.71253e-20 -0.000516854 -3.00466e-19 0.00192272 3.67449e-19 -0.001655 -2.17592e-19 0.00128064 1.33352e-20 
1847.3 0 3.59641e-18 -0.0360144 2.64634e-19 -0.000511962 -0.0497323 -4.48641e-18 0.00131432 4.94986e-19 0.000979855 7.11024e-20 0.00031168 3.6623e-19 2.85801e-19 -0.00133157 -1.41762e-19 0.00132469 2.04284e-19 -0.00300849 1.06495e-19 -0.00174017 -0.000624202 -1.90262e-19 0.000445657 9.63017e-21 -0.000492799 -3.20779e-19 0.00192271 3.58339e-19 -0.00165018 -2.18511e-19 0.00127913 2.65012e-20 
1847.65 0 3.41662e-18 -0.0341132 2.63013e-19 -0.000494453 -0.050833 -4.60568e-18 0.00129801 4.76793e-19 0.00100376 6.75955e-20 0.000314038 3.53435e-19 2.97331e-19 -0.00141202 -1.30493e-19 0.00132837 2.03728e-19 -0.0030124 1.01918e-19 -0.00173049 -0.00064517 -2.06756e-19 0.000473886 3.86829e-20 -0.000467427 -3.33536e-19 0.00191907 3.52938e-19 -0.00164212 -2.22787e-19 0.00127767 3.02414e-20 
1848 0 3.23975e-18 -0.0322145 2.62814e-19 -0.000477412 -0.0518924 -4.73401e-18 0.0012809 4.75558e-19 0.00103463 8.28079e-20 0.000310317 3.32235e-19 3.09068e-19 -0.00149452 -1.27627e-19 0.00132403 2.14129e-19 -0.00301453 9.81916e-20 -0.00172331 -0.000664584 -2.15143e-19 0.000501135 4.51815e-20 -0.000439669 -3.50309e-19 0.00191354 3.47912e-19 -0.00163169 -2.08155e-19 0.00127656 3.39738e-20 
1848.35 0 3.06417e-18 -0.0303194 2.53667e-19 -0.00045993 -0.052907 -4.85044e-18 0.00126391 4.63433e-19 0.00107208 8.41147e-20 0.000302885 3.23105e-19 3.20982e-19 -0.00157615 -1.22359e-19 0.00131295 2.213e-19 -0.00301462 9.64952e-20 -0.00172103 -0.000681147 -2.25856e-19 0.000528598 6.69525e-20 -0.000410493 -3.70772e-19 0.00190846 3.41337e-19 -0.00162041 -1.98684e-19 0.00127714 3.61604e-20 
1848.7 0 2.89124e-18 -0.0284293 2.53386e-19 -0.000440474 -0.0538789 -4.96766e-18 0.0012495 4.55596e-19 0.00111512 9.38315e-20 0.00029613 3.08237e-19 3.44283e-19 -0.00165432 -1.22523e-19 0.00129435 2.23397e-19 -0.00301169 9.92591e-20 -0.00172414 -0.000693728 -2.30445e-19 0.000555871 8.55049e-20 -0.000380098 -3.76539e-19 0.0019027 3.35903e-19 -0.00161033 -1.88829e-19 0.00127843 4.11745e-20 
1849.05 0 2.72697e-18 -0.026545 2.5526e-19 -0.000418731 -0.054809 -5.07564e-18 0.00124034 4.59417e-19 0.00116164 1.04485e-19 0.000294102 2.92274e-19 3.63702e-19 -0.00172775 -1.1493e-19 0.00126922 2.0913e-19 -0.00300586 9.53768e-20 -0.00172539 -0.000703003 -2.28546e-19 0.000582535 9.39282e-20 -0.000346777 -3.99096e-19 0.00189414 3.4546e-19 -0.00160245 -1.77313e-19 0.00127672 4.355e-20 
1849.4 0 2.55235e-18 -0.0246646 2.45898e-19 -0.000395519 -0.0556962 -5.18304e-18 0.00123733 4.59777e-19 0.00120739 1.14706e-19 0.00029874 2.82686e-19 3.80776e-19 -0.00179559 -1.11661e-19 0.00124028 2.01291e-19 -0.00299671 8.70408e-20 -0.00171743 -0.000710226 -2.11902e-19 0.000606666 1.11029e-19 -0.000309011 -4.12608e-19 0.00188322 3.44861e-19 -0.00159685 -1.74948e-19 0.00126993 5.37449e-20 
1849.75 0 2.38485e-18 -0.022786 2.43022e-19 -0.000370364 -0.0565414 -5.28302e-18 0.0012397 4.78334e-19 0.00124956 1.15795e-19 0.000308607 2.6748e-19 3.91582e-19 -0.00185885 -1.09611e-19 0.00120983 1.96936e-19 -0.00298469 7.6406e-20 -0.00169969 -0.00071586 -1.97243e-19 0.000626125 1.19274e-19 -0.000267998 -4.24868e-19 0.00187094 3.33531e-19 -0.00159263 -1.77657e-19 0.00125845 5.73159e-20 
1850.1 0 2.20953e-18 -0.0209107 2.30206e-19 -0.000342786 -0.0573477 -5.37432e-18 0.00124492 4.84268e-19 0.00128655 1.16239e-19 0.000322418 2.65577e-19 3.8849e-19 -0.00192092 -1.14552e-19 0.00117875 1.86653e-19 -0.00297082 6.88467e-20 -0.00167628 -0.000718836 -1.97454e-19 0.00064232 1.27563e-19 -0.000227102 -4.3126e-19 0.00185726 3.13712e-19 -0.00158805 -1.71469e-19 0.00124408 4.82291e-20 
1850.45 0 2.04852e-18 -0.0190438 2.16058e-19 -0.000314414 -0.0581147 -5.47106e-18 0.00125009 4.92062e-19 0.00131684 1.16674e-19 0.000339942 2.67073e-19 3.85088e-19 -0.00198463 -1.16844e-19 0.00114486 1.87245e-19 -0.00295495 6.20484e-20 -0.00165198 -0.000717813 -1.98047e-19 0.000657471 1.50195e-19 -0.000189067 -4.41652e-19 0.00184078 3.00229e-19 -0.00158226 -1.65433e-19 0.00122845 5.3797e-20 
1850.8 0 1.8761e-18 -0.0171867 2.05104e-19 -0.000286984 -0.0588383 -5.54915e-18 0.00125452 4.9754e-19 0.00134109 1.1564e-19 0.000357652 2.57379e-19 3.95945e-19 -0.00205053 -1.20837e-19 0.00110643 1.82409e-19 -0.00293472 5.04148e-20 -0.00162642 -0.000712285 -1.95384e-19 0.000672279 1.54286e-19 -0.000155166 -4.58241e-19 0.00181997 2.95927e-19 -0.00157468 -1.47469e-19 0.0012125 5.3899e-20 
1851.15 0 1.69794e-18 -0.0153369 1.94013e-19 -0.000260312 -0.0595204 -5.61164e-18 0.00125985 4.87962e-19 0.00136069 1.23022e-19 0.000370822 2.43786e-19 4.03191e-19 -0.00211773 -1.2834e-19 0.00106442 1.8431e-19 -0.00290716 4.62483e-20 -0.00159654 -0.000702561 -1.97351e-19 0.000687498 1.61091e-19 -0.000125859 -4.69515e-19 0.00179607 2.93303e-19 -0.00156579 -1.37449e-19 0.0011964 5.39782e-20 
1851.5 0 1.52279e-18 -0.013495 1.80837e-19 -0.000232851 -0.0601678 -5.6849e-18 0.00126793 4.85992e-19 0.00137348 1.24536e-19 0.000375593 2.42299e-19 4.08765e-19 -0.00218359 -1.33983e-19 0.00102112 1.8263e-19 -0.00287315 2.7843e-20 -0.00156278 -0.000687899 -1.9858e-19 0.000703535 1.69181e-19 -0.000100608 -4.84087e-19 0.00177013 2.96813e-19 -0.0015568 -1.13451e-19 0.00118001 5.73468e-20 
1851.85 0 1.33967e-18 -0.0116646 1.59823e-19 -0.000202625 -0.060782 -5.76433e-18 0.00128011 4.88393e-19 0.00137691 1.22929e-19 0.000369659 2.23304e-19 4.13974e-19 -0.00224459 -1.46459e-19 0.000979095 1.81942e-19 -0.00283609 1.3074e-20 -0.00152694 -0.000669089 -1.86642e-19 0.00071881 1.79353e-19 -7.84361e-05 -5.02609e-19 0.00174225 3.09524e-19 -0.00154748 -9.40066e-20 0.00116413 7.10764e-20 
1852.2 0 1.16389e-18 -0.00984802 1.60772e-19 -0.000169145 -0.0613594 -5.83774e-18 0.00129772 4.8225e-19 0.00137242 1.27114e-19 0.000352458 2.06234e-19 4.2209e-19 -0.00230163 -1.60051e-19 0.000940343 1.70356e-19 -0.00279848 9.64633e-21 -0.00149228 -0.000648657 -1.65148e-19 0.000731798 1.90564e-19 -5.92531e-05 -5.1344e-19 0.00171458 3.07414e-19 -0.00153773 -8.01961e-20 0.0011493 7.11875e-20 
1852.55 0 9.81762e-19 -0.00804626 1.54456e-19 -0.00013452 -0.0618945 -5.90103e-18 0.00132032 4.60639e-19 0.00136104 1.35375e-19 0.000325365 1.86386e-19 4.3016e-19 -0.00235731 -1.67569e-19 0.000906962 1.57046e-19 -0.00276224 1.35418e-20 -0.0014605 -0.000627083 -1.6133e-19 0.000743176 1.97077e-19 -4.3074e-05 -5.29628e-19 0.00168838 3.12489e-19 -0.0015286 -7.22643e-20 0.00113527 6.71711e-20 
1852.9 0 7.98067e-19 -0.00625923 1.51916e-19 -0.000100269 -0.0623847 -5.95368e-18 0.00134626 4.36711e-19 0.00134098 1.47654e-19 0.000291941 1.56762e-19 4.2478e-19 -0.00241084 -1.79932e-19 0.000879423 1.51092e-19 -0.00272904 7.81873e-21 -0.00142776 -0.000604157 -1.60569e-19 0.000753487 2.17525e-19 -2.73334e-05 -5.43919e-19 0.00166464 3.18429e-19 -0.00152179 -6.1685e-20 0.00112322 6.3649e-20 
1853.25 0 6.18672e-19 -0.00448671 1.4546e-19 -6.64102e-05 -0.0628301 -6.00597e-18 0.00137415 4.20952e-19 0.00131198 1.52621e-19 0.000256073 1.24589e-19 4.21598e-19 -0.00246039 -1.929e-19 0.000857501 1.68283e-19 -0.00269923 -1.65651e-21 -0.00139056 -0.000580545 -1.4687e-19 0.000762735 2.28332e-19 -9.45585e-06 -5.61838e-19 0.00164397 3.13255e-19 -0.00151805 -5.21861e-20 0.00111362 6.41474e-20 
1853.6 0 4.47873e-19 -0.00272797 1.4206e-19 -3.29373e-05 -0.0632302 -6.04622e-18 0.00140253 4.09683e-19 0.00127507 1.52724e-19 0.000220988 1.08773e-19 4.21163e-19 -0.00250344 -1.9673e-19 0.000842899 1.81878e-19 -0.00267092 -8.19604e-21 -0.00134936 -0.000557067 -1.25523e-19 0.000772764 2.35931e-19 1.1765e-05 -5.80207e-19 0.00162553 3.21642e-19 -0.00151561 -5.24803e-20 0.0011054 7.39818e-20 
1853.95 0 2.78257e-19 -0.000983158 1.33968e-19 1.60623e-06 -0.0635819 -6.08995e-18 0.00142979 4.08259e-19 0.00123009 1.57812e-19 0.000189996 1.01615e-19 4.06918e-19 -0.00253888 -2.08844e-19 0.000834804 1.92084e-19 -0.00264219 -1.33154e-20 -0.00130691 -0.000533319 -1.09707e-19 0.00078491 2.37932e-19 3.74885e-05 -6.05678e-19 0.00160769 3.24351e-19 -0.00151164 -4.87693e-20 0.00109851 8.27041e-20 
1854.3 0 1.08242e-19 0.000746333 1.29751e-19 3.83883e-05 -0.0638808 -6.12561e-18 0.00145538 4.11754e-19 0.00117958 1.62079e-19 0.000167114 8.44189e-20 4.00288e-19 -0.00257047 -2.25732e-19 0.000828135 1.86924e-19 -0.00261307 -2.06674e-20 -0.00126506 -0.000508422 -8.88837e-20 0.000799094 2.34683e-19 6.84596e-05 -6.21073e-19 0.00158933 3.22801e-19 -0.00150395 -4.20288e-20 0.00109362 9.44797e-20 
1854.65 0 -6.55471e-20 0.00246053 1.26393e-19 7.6035e-05 -0.0641268 -6.14759e-18 0.00147895 4.14977e-19 0.00112848 1.70783e-19 0.000153733 7.31398e-20 3.96182e-19 -0.00260168 -2.31562e-19 0.000817969 1.86388e-19 -0.00258445 -3.00004e-20 -0.00122355 -0.000482609 -6.87695e-20 0.000814939 2.26159e-19 0.000104482 -6.27691e-19 0.00156933 3.22596e-19 -0.00149259 -4.19871e-20 0.00109087 9.9941e-20 
1855 0 -2.41242e-19 0.0041593 1.20967e-19 0.000112906 -0.0643247 -6.17797e-18 0.00149915 4.14569e-19 0.00108086 1.75349e-19 0.000148837 6.73634e-20 4.00617e-19 -0.00263228 -2.3375e-19 0.000802831 1.9142e-19 -0.0025578 -2.69423e-20 -0.00117925 -0.000456705 -4.61188e-20 0.000832914 2.22319e-19 0.000143397 -6.25834e-19 0.00154687 3.42007e-19 -0.00147898 -4.64236e-20 0.00108913 9.60577e-20 
1855.35 0 -4.17097e-19 0.00584189 1.21219e-19 0.000148536 -0.0644789 -6.21138e-18 0.00151669 4.22621e-19 0.00103686 1.78815e-19 0.000152406 6.44671e-20 4.07714e-19 -0.00266098 -2.40553e-19 0.000784128 1.94435e-19 -0.00253406 -2.10302e-20 -0.00113134 -0.000431746 -3.27243e-20 0.000853094 2.23858e-19 0.000183215 -6.24832e-19 0.0015234 3.50663e-19 -0.00146358 -4.40603e-20 0.00108697 1.18934e-19 
1855.7 0 -5.86924e-19 0.00750685 1.06086e-19 0.000182292 -0.0645901 -6.23696e-18 0.00153453 4.21487e-19 0.00099489 1.75923e-19 0.000162729 5.71384e-20 4.09571e-19 -0.00268793 -2.36441e-19 0.00076267 1.90091e-19 -0.00251276 -1.24326e-20 -0.00108181 -0.000407231 -1.96706e-20 0.000872812 2.05981e-19 0.000223724 -6.30229e-19 0.00149972 3.52528e-19 -0.00144705 -3.5277e-20 0.00108616 1.28575e-19 
1856.05 0 -7.70179e-19 0.00915532 1.04349e-19 0.0002123 -0.0646578 -6.25474e-18 0.00155477 4.22055e-19 0.000955368 1.76777e-19 0.00017626 5.65947e-20 4.04359e-19 -0.00271416 -2.30458e-19 0.000737188 1.86538e-19 -0.00249067 -8.16246e-21 -0.00103247 -0.000381919 -1.78314e-20 0.000889253 2.05837e-19 0.000263546 -6.32105e-19 0.00147631 3.54939e-19 -0.00143023 -1.95251e-20 0.00108936 1.37954e-19 
1856.4 0 -9.45526e-19 0.010789 1.11142e-19 0.000237783 -0.064686 -6.27147e-18 0.0015783 4.17023e-19 0.000918259 1.88676e-19 0.000190253 5.14885e-20 3.88731e-19 -0.00274124 -2.27696e-19 0.000707888 1.91366e-19 -0.00246302 -1.03619e-20 -0.000985744 -0.000356283 3.76689e-21 0.000901995 2.08104e-19 0.000300827 -6.39455e-19 0.00145327 3.66306e-19 -0.00141319 -1.653e-20 0.0010964 1.44857e-19 
1856.75 0 -1.13764e-18 0.0124061 1.1286e-19 0.000259871 -0.0646777 -6.28462e-18 0.00160583 4.23833e-19 0.000880502 2.07816e-19 0.000201902 4.83802e-20 3.92143e-19 -0.00277126 -2.33827e-19 0.000678368 1.84735e-19 -0.00242669 -1.08779e-20 -0.00094187 -0.000331479 1.35531e-20 0.000910757 1.98561e-19 0.000335148 -6.36119e-19 0.00142895 3.6682e-19 -0.00139553 -3.75455e-21 0.00110546 1.46481e-19 
1857.1 0 -1.31499e-18 0.0140042 1.23579e-19 0.000279393 -0.0646326 -6.30139e-18 0.00163687 4.11951e-19 0.000839997 2.14953e-19 0.000209522 4.63591e-20 3.90733e-19 -0.00280516 -2.33445e-19 0.000653631 1.75315e-19 -0.00238132 -1.53163e-20 -0.000898811 -0.000308186 1.67507e-20 0.000915064 2.00171e-19 0.000367007 -6.24112e-19 0.00140202 3.66744e-19 -0.00137733 -3.90872e-21 0.00111487 1.45857e-19 
1857.45 0 -1.48908e-18 0.0155816 1.29058e-19 0.000296406 -0.0645495 -6.31044e-18 0.0016695 4.04838e-19 0.000797881 2.20924e-19 0.000212497 4.34595e-20 3.97416e-19 -0.00284195 -2.37236e-19 0.00063481 1.64033e-19 -0.00232909 -1.48551e-20 -0.000854953 -0.000286568 2.88046e-20 0.000916243 1.87101e-19 0.000397 -6.31099e-19 0.00137314 3.62791e-19 -0.00135823 2.83628e-21 0.00112428 1.33319e-19 
1857.8 0 -1.66482e-18 0.0171402 1.34362e-19 0.000310916 -0.0644303 -6.31597e-18 0.00170149 3.90319e-19 0.000755926 2.37639e-19 0.000212137 3.84537e-20 4.01802e-19 -0.00287934 -2.35696e-19 0.000620615 1.65863e-19 -0.00227249 -1.64214e-20 -0.000810749 -0.000265832 2.97685e-20 0.000917029 1.94361e-19 0.000426191 -6.46845e-19 0.00134465 3.51998e-19 -0.00133691 5.84946e-21 0.00113266 1.24892e-19 
1858.15 0 -1.83784e-18 0.0186806 1.30865e-19 0.000324563 -0.0642807 -6.31779e-18 0.00172963 3.81504e-19 0.000713906 2.45107e-19 0.000210857 4.14226e-20 4.12934e-19 -0.00291557 -2.26681e-19 0.000612386 1.67409e-19 -0.00221433 -2.48627e-20 -0.000767402 -0.000245902 3.57136e-20 0.000918289 1.95347e-19 0.00045756 -6.61372e-19 0.00131843 3.37639e-19 -0.00131227 1.43937e-20 0.00113905 1.18953e-19 
1858.5 0 -2.01435e-18 0.020199 1.29137e-19 0.000338188 -0.0641008 -6.32066e-18 0.00175027 3.76261e-19 0.000672031 2.56809e-19 0.000209151 3.4714e-20 4.18232e-19 -0.00295221 -2.19631e-19 0.00061021 1.6686e-19 -0.00215911 -3.37537e-20 -0.000725777 -0.000228129 4.20332e-20 0.000917916 1.98058e-19 0.000492047 -6.71285e-19 0.00129428 3.33966e-19 -0.00128445 2.2218e-20 0.00114472 1.2605e-19 
1858.85 0 -2.17978e-18 0.0216911 1.31332e-19 0.000350322 -0.0638862 -6.3072e-18 0.00176243 3.85074e-19 0.000632656 2.6298e-19 0.000207865 3.80748e-20 4.2503e-19 -0.00298818 -2.10112e-19 0.000610925 1.64762e-19 -0.00211022 -4.81886e-20 -0.000686908 -0.000214552 4.79075e-20 0.000914604 1.96805e-19 0.000527647 -6.81711e-19 0.00127063 3.25016e-19 -0.0012543 1.42751e-20 0.00115038 1.18604e-19 
1859.2 0 -2.33607e-18 0.0231543 1.34764e-19 0.000361155 -0.0636328 -6.28544e-18 0.00176889 3.83907e-19 0.000595567 2.65197e-19 0.000207377 3.29952e-20 4.25966e-19 -0.00301925 -1.99781e-19 0.000610694 1.57056e-19 -0.00206847 -5.49877e-20 -0.000651914 -0.000205868 5.88825e-20 0.000908073 1.99392e-19 0.000563011 -7.00774e-19 0.00124647 3.22703e-19 -0.0012232 1.45054e-20 0.00115683 1.14395e-19 
1859.55 0 -2.48947e-18 0.0245891 1.38841e-19 0.000372357 -0.0633384 -6.26849e-18 0.00177115 3.89672e-19 0.000556506 2.67901e-19 0.000208204 2.26563e-20 4.30904e-19 -0.00304481 -2.05198e-19 0.000605999 1.52007e-19 -0.00203183 -6.34748e-20 -0.000619032 -0.000200345 6.52678e-20 0.000896554 1.97762e-19 0.000597831 -7.03292e-19 0.00122046 3.26136e-19 -0.00119328 2.1971e-20 0.00116528 1.05558e-19 
1859.9 0 -2.63243e-18 0.0259987 1.41325e-19 0.000384321 -0.063006 -6.23464e-18 0.00176773 3.93006e-19 0.000512941 2.69763e-19 0.000212764 7.90522e-22 4.34078e-19 -0.00306703 -1.94952e-19 0.000596505 1.3468e-19 -0.00199799 -6.68872e-20 -0.000584055 -0.000196645 6.52743e-20 0.000879725 2.09372e-19 0.000633532 -7.13957e-19 0.00119226 3.27689e-19 -0.00116708 2.572e-20 0.00117624 1.11571e-19 
1860.25 0 -2.78697e-18 0.0273857 1.36809e-19 0.000396534 -0.062641 -6.19387e-18 0.00175739 3.85536e-19 0.000468528 2.84445e-19 0.000220018 -1.98945e-20 4.35486e-19 -0.00308444 -1.8228e-19 0.000582395 1.23318e-19 -0.00196676 -8.27262e-20 -0.000545534 -0.000194557 6.71863e-20 0.000860308 2.10662e-19 0.000671301 -7.1773e-19 0.00116248 3.29303e-19 -0.00114519 4.07549e-20 0.00119042 1.17441e-19 
1860.6 0 -2.92922e-18 0.0287491 1.39228e-19 0.000409656 -0.0622462 -6.16272e-18 0.00173917 3.84458e-19 0.000427816 2.96932e-19 0.000225858 -3.26344e-20 4.35376e-19 -0.00309333 -1.78393e-19 0.000563492 1.04144e-19 -0.00193621 -8.5672e-20 -0.000503398 -0.00019356 5.54092e-20 0.000840282 2.01983e-19 0.000709589 -7.08522e-19 0.00113079 3.28895e-19 -0.00112625 3.79663e-20 0.00120647 1.18452e-19 
1860.95 0 -3.08145e-18 0.0300867 1.38808e-19 0.00042398 -0.0618197 -6.12169e-18 0.00171495 3.87936e-19 0.000389955 2.97961e-19 0.000229199 -4.78571e-20 4.35904e-19 -0.00309317 -1.64712e-19 0.000543982 9.5142e-20 -0.00190217 -9.37127e-20 -0.000457075 -0.000193792 6.55237e-20 0.000818559 2.08377e-19 0.000747699 -7.11692e-19 0.00109656 3.21069e-19 -0.00110762 3.50554e-20 0.00122203 1.30518e-19 
1861.3 0 -3.2308e-18 0.0313982 1.36019e-19 0.000438618 -0.0613612 -6.07683e-18 0.00168921 3.91686e-19 0.000352527 3.05336e-19 0.00023215 -5.5583e-20 4.32915e-19 -0.00308481 -1.56236e-19 0.000530305 9.32537e-20 -0.00186173 -1.14335e-19 -0.000408412 -0.000195689 7.44211e-20 0.000794372 2.17962e-19 0.000787171 -7.09628e-19 0.00105925 3.13217e-19 -0.00108587 3.53667e-20 0.00123514 1.30452e-19 
1861.65 0 -3.38584e-18 0.0326836 1.30106e-19 0.000452652 -0.0608736 -6.03335e-18 0.00166479 3.99347e-19 0.000313768 3.09271e-19 0.000237739 -6.10517e-20 4.20681e-19 -0.00306927 -1.57857e-19 0.000524384 8.01783e-20 -0.00181296 -1.38799e-19 -0.000360561 -0.000198555 8.25612e-20 0.00076982 2.19862e-19 0.000828189 -7.06467e-19 0.00101843 3.04755e-19 -0.00106007 3.54119e-20 0.00124613 1.4437e-19 
1862 0 -3.53069e-18 0.0339415 1.37022e-19 0.000465738 -0.0603591 -5.9918e-18 0.00164046 4.00405e-19 0.000272928 3.07517e-19 0.000248 -5.96225e-20 4.14468e-19 -0.0030487 -1.63369e-19 0.000521901 7.7853e-20 -0.00175819 -1.52322e-19 -0.000314115 -0.000201495 8.70758e-20 0.000746081 2.28796e-19 0.000868857 -7.05466e-19 0.000975613 3.00382e-19 -0.00103224 2.28797e-20 0.00125624 1.59958e-19 
1862.35 0 -3.67143e-18 0.03517 1.37984e-19 0.000478261 -0.0598167 -5.95065e-18 0.00161221 4.06143e-19 0.000233199 2.93394e-19 0.000263642 -7.13211e-20 4.01041e-19 -0.00302397 -1.52013e-19 0.000520844 7.47357e-20 -0.00170238 -1.69654e-19 -0.000270325 -0.000205356 9.27327e-20 0.000723577 2.32686e-19 0.000908276 -7.0835e-19 0.000933287 2.95706e-19 -0.00100313 1.63131e-20 0.00126439 1.64326e-19 
1862.7 0 -3.81184e-18 0.0363676 1.42498e-19 0.000491273 -0.0592437 -5.88542e-18 0.00157557 4.07628e-19 0.000199062 2.83917e-19 0.000284308 -8.13981e-20 3.82566e-19 -0.00299451 -1.31566e-19 0.000521419 6.83501e-20 -0.00165017 -1.8508e-19 -0.0002306 -0.000210877 9.59099e-20 0.000703584 2.48912e-19 0.000947498 -7.00378e-19 0.000892622 2.76175e-19 -0.000972205 1.35809e-20 0.0012713 1.80674e-19 
1863.05 0 -3.95178e-18 0.0375338 1.44783e-19 0.000504654 -0.0586381 -5.82499e-18 0.0015279 4.00488e-19 0.000173779 2.77637e-19 0.000308187 -9.80419e-20 3.75133e-19 -0.00296124 -1.25132e-19 0.000519789 5.42112e-20 -0.00160481 -1.99578e-19 -0.000193508 -0.00021762 1.18422e-19 0.000686698 2.62326e-19 0.000986771 -7.02916e-19 0.000854016 2.57796e-19 -0.000938585 1.59906e-21 0.00127867 1.87567e-19 
1863.4 0 -4.07765e-18 0.0386684 1.51943e-19 0.00051601 -0.0579993 -5.76631e-18 0.00147094 3.94553e-19 0.000157347 2.66636e-19 0.000330562 -1.04817e-19 3.61332e-19 -0.00292456 -1.09616e-19 0.000514254 3.70918e-20 -0.00156421 -2.2024e-19 -0.000155851 -0.000224699 1.2786e-19 0.000672573 2.6614e-19 0.0010226 -7.0352e-19 0.000817535 2.42e-19 -0.000901953 8.11623e-21 0.00128576 1.99648e-19 
1863.75 0 -4.20397e-18 0.0397696 1.59108e-19 0.000525079 -0.0573259 -5.70381e-18 0.00141027 3.78329e-19 0.000146816 2.66891e-19 0.000345635 -1.07471e-19 3.42516e-19 -0.00288266 -1.04899e-19 0.000506942 2.26758e-20 -0.00152423 -2.27545e-19 -0.000115379 -0.000230944 1.37374e-19 0.000660669 2.85713e-19 0.00105235 -7.07014e-19 0.000783278 2.20359e-19 -0.000864069 1.86462e-20 0.00129276 1.9927e-19 
1864.1 0 -4.33605e-18 0.0408378 1.61694e-19 0.000533958 -0.0566154 -5.63664e-18 0.00135185 3.73135e-19 0.000138783 2.65969e-19 0.000351421 -1.15916e-19 3.25184e-19 -0.00283762 -1.08165e-19 0.000498553 1.06677e-20 -0.00148383 -2.39564e-19 -7.12425e-05 -0.000236027 1.42326e-19 0.000650368 3.03217e-19 0.00107707 -6.96104e-19 0.000751658 2.07921e-19 -0.000826784 3.30711e-20 0.00130121 2.1159e-19 
1864.45 0 -4.46296e-18 0.0418773 1.5226e-19 0.00054241 -0.0558715 -5.583e-18 0.00129811 3.63143e-19 0.000130137 2.53633e-19 0.000350121 -1.26777e-19 3.09682e-19 -0.0027929 -1.14895e-19 0.000488566 6.93152e-21 -0.0014438 -2.56265e-19 -2.47766e-05 -0.000240441 1.45588e-19 0.000640583 3.21398e-19 0.00109819 -6.93345e-19 0.000724215 1.98546e-19 -0.000790295 4.06879e-20 0.00131215 2.197e-19 
1864.8 0 -4.58097e-18 0.0428909 1.44876e-19 0.000549749 -0.0551039 -5.5115e-18 0.00124712 3.54707e-19 0.000117697 2.51453e-19 0.00034026 -1.39753e-19 2.97783e-19 -0.00274755 -1.13523e-19 0.000477866 1.77841e-20 -0.00140385 -2.79743e-19 1.9918e-05 -0.00024514 1.47857e-19 0.000630515 3.36868e-19 0.00111693 -6.86181e-19 0.000701384 1.98287e-19 -0.000754222 4.94112e-20 0.00132404 2.19644e-19 
1865.15 0 -4.69488e-18 0.043876 1.38741e-19 0.0005567 -0.0543194 -5.44547e-18 0.00119748 3.49371e-19 0.000100034 2.42058e-19 0.000317756 -1.40887e-19 2.79585e-19 -0.00269907 -1.10575e-19 0.000468472 2.43212e-20 -0.00136171 -2.98164e-19 6.01173e-05 -0.000251147 1.48213e-19 0.000620543 3.5458e-19 0.00113342 -6.89829e-19 0.000681112 1.9948e-19 -0.000718074 4.82399e-20 0.0013353 2.17279e-19 
1865.5 0 -4.80543e-18 0.0448284 1.29217e-19 0.000564355 -0.0535157 -5.37986e-18 0.00115004 3.44413e-19 7.97318e-05 2.33276e-19 0.0002867 -1.44021e-19 2.65863e-19 -0.00264594 -1.1584e-19 0.000458964 1.81987e-20 -0.00131573 -3.07304e-19 9.72543e-05 -0.000258579 1.58279e-19 0.000612077 3.59532e-19 0.0011476 -6.87211e-19 0.00066116 1.99953e-19 -0.000681521 5.74362e-20 0.00134544 2.21793e-19 
1865.85 0 -4.91631e-18 0.0457447 1.28568e-19 0.000572906 -0.0526848 -5.31606e-18 0.00110489 3.37249e-19 6.15113e-05 2.32299e-19 0.000254879 -1.55102e-19 2.57812e-19 -0.00259115 -1.10446e-19 0.000447781 1.36126e-20 -0.00126621 -3.1047e-19 0.00013426 -0.000266942 1.66274e-19 0.000606157 3.6837e-19 0.00116169 -6.92252e-19 0.000641988 1.93038e-19 -0.000643358 7.17732e-20 0.00135404 2.20821e-19 
1866.2 0 -5.02804e-18 0.0466258 1.13258e-19 0.000580893 -0.0518232 -5.25637e-18 0.00106064 3.31621e-19 4.97842e-05 2.29235e-19 0.000222049 -1.64474e-19 2.52221e-19 -0.00253746 -1.13398e-19 0.000435318 2.51243e-20 -0.00121329 -3.15977e-19 0.00017126 -0.000276149 1.7679e-19 0.000604082 3.76879e-19 0.00117706 -6.84959e-19 0.000625359 1.76581e-19 -0.000602543 7.04161e-20 0.00136232 2.28586e-19 
1866.55 0 -5.12425e-18 0.0474755 1.06603e-19 0.000588476 -0.0509356 -5.17996e-18 0.00101821 3.13652e-19 4.61412e-05 2.26069e-19 0.000184236 -1.72487e-19 2.41352e-19 -0.00248356 -1.09288e-19 0.000419987 2.33282e-20 -0.00115777 -3.11594e-19 0.000208263 -0.00028561 1.77765e-19 0.000606992 3.87768e-19 0.00119208 -6.89821e-19 0.000611489 1.58412e-19 -0.000560566 8.57251e-20 0.00137116 2.15251e-19 
1866.9 0 -5.22942e-18 0.0482969 1.01178e-19 0.000596848 -0.0500291 -5.10473e-18 0.000979638 3.01091e-19 4.91873e-05 2.3102e-19 0.000144988 -1.82635e-19 2.34182e-19 -0.00242994 -1.16699e-19 0.000401059 1.79748e-20 -0.00110202 -3.06431e-19 0.000246678 -0.000294345 1.80604e-19 0.000613593 3.93499e-19 0.00120549 -6.98735e-19 0.000599497 1.34424e-19 -0.000519563 8.41214e-20 0.00137786 2.12605e-19 
1867.25 0 -5.32503e-18 0.0490897 8.77161e-20 0.000605203 -0.0491089 -5.01435e-18 0.000943418 2.92062e-19 5.85263e-05 2.34279e-19 0.000112577 -1.88564e-19 2.33444e-19 -0.00237802 -1.18068e-19 0.000380899 9.04969e-21 -0.00104751 -3.08001e-19 0.000288703 -0.000303015 1.67372e-19 0.000621277 3.96346e-19 0.00121864 -6.97306e-19 0.000587449 1.23039e-19 -0.000478494 8.12021e-20 0.00138055 2.1622e-19 
1867.6 0 -5.42626e-18 0.0498502 8.31319e-20 0.000612946 -0.0481762 -4.92078e-18 0.000907141 2.75055e-19 7.23617e-05 2.51914e-19 8.97331e-05 -2.00912e-19 2.25363e-19 -0.00232668 -1.19557e-19 0.000358748 -9.7307e-21 -0.000991724 -3.06422e-19 0.000335106 -0.000312413 1.61564e-19 0.000630113 3.97068e-19 0.00123192 -7.05887e-19 0.000575382 1.06498e-19 -0.000435866 7.82797e-20 0.00138138 2.179e-19 
1867.95 0 -5.52494e-18 0.0505762 8.51087e-20 0.000620211 -0.0472282 -4.81968e-18 0.000871687 2.55247e-19 8.54048e-05 2.59877e-19 7.40778e-05 -2.08736e-19 2.17944e-19 -0.00227754 -1.14556e-19 0.00033244 -2.89909e-20 -0.000932509 -3.05812e-19 0.00038165 -0.000321371 1.43731e-19 0.000641245 3.94043e-19 0.00124383 -7.1474e-19 0.000565831 9.94382e-20 -0.000393541 8.36483e-20 0.0013813 2.117e-19 
1868.3 0 -5.61207e-18 0.0512694 8.06231e-20 0.000625389 -0.0462628 -4.71668e-18 0.000837085 2.46462e-19 9.37839e-05 2.75297e-19 6.33562e-05 -2.03049e-19 2.02781e-19 -0.00223344 -1.00656e-19 0.000305549 -4.74455e-20 -0.000872336 -3.07543e-19 0.000423127 -0.00032876 1.37941e-19 0.000654469 3.74637e-19 0.00125389 -7.12394e-19 0.000559833 9.10434e-20 -0.000354344 9.01589e-20 0.00138055 2.13816e-19 
1868.65 0 -5.68006e-18 0.0519307 7.67226e-20 0.000628049 -0.0452799 -4.6211e-18 0.000801646 2.22278e-19 9.83273e-05 2.79199e-19 5.5015e-05 -2.05474e-19 1.82185e-19 -0.00219147 -8.63477e-20 0.000282705 -5.91618e-20 -0.000815056 -2.9824e-19 0.000459334 -0.000335772 1.39905e-19 0.00066857 3.7018e-19 0.00126224 -7.14878e-19 0.000556599 8.92581e-20 -0.000320248 8.07842e-20 0.00138043 2.03996e-19 
1869 0 -5.75742e-18 0.05256 7.31789e-20 0.000630326 -0.044282 -4.53644e-18 0.000764845 2.05954e-19 0.000101642 2.63845e-19 4.6009e-05 -2.14687e-19 1.63628e-19 -0.00214789 -7.81202e-20 0.000265587 -7.54746e-20 -0.000761572 -3.0496e-19 0.00049094 -0.000343836 1.39273e-19 0.000682867 3.67848e-19 0.00126824 -7.11978e-19 0.000556648 7.73711e-20 -0.000291826 8.94279e-20 0.00137987 2.02598e-19 
1869.35 0 -5.8228e-18 0.0531569 6.63988e-20 0.000633518 -0.0432724 -4.43629e-18 0.00072582 1.86962e-19 0.000105467 2.61875e-19 3.53262e-05 -2.29852e-19 1.44683e-19 -0.00210468 -7.76418e-20 0.000254774 -8.68907e-20 -0.000710019 -3.12786e-19 0.000515646 -0.000352191 1.38159e-19 0.000696091 3.80591e-19 0.00127228 -6.95599e-19 0.000560425 7.31151e-20 -0.000268279 8.95191e-20 0.00137537 2.09154e-19 
1869.7 0 -5.87858e-18 0.0537206 6.80095e-20 0.000636798 -0.0422512 -4.33168e-18 0.000682871 1.78731e-19 0.000112882 2.60008e-19 2.49673e-05 -2.45425e-19 1.19099e-19 -0.00206578 -7.73702e-20 0.000251994 -1.06626e-19 -0.000659772 -3.23441e-19 0.000534281 -0.00036067 1.41313e-19 0.000707866 3.78453e-19 0.00127624 -6.93405e-19 0.000566486 6.75688e-20 -0.000248033 8.23156e-20 0.00136527 2.19258e-19 
1870.05 0 -5.93318e-18 0.0542495 6.90963e-20 0.000638794 -0.0412178 -4.23253e-18 0.00063367 1.69532e-19 0.000127556 2.50334e-19 1.65297e-05 -2.76099e-19 9.99638e-20 -0.00203175 -7.50879e-20 0.000257102 -1.13172e-19 -0.000612205 -3.25273e-19 0.000553214 -0.00037059 1.59824e-19 0.000718966 3.78535e-19 0.00128163 -6.90328e-19 0.000573714 5.91691e-20 -0.000229759 6.84212e-20 0.00134973 2.22804e-19 
1870.4 0 -5.97918e-18 0.0547431 6.53697e-20 0.000639165 -0.0401715 -4.12407e-18 0.000578299 1.63085e-19 0.000152277 2.40825e-19 8.71858e-06 -2.92984e-19 7.96048e-20 -0.00199806 -6.89003e-20 0.000267398 -1.23412e-19 -0.000569354 -3.38199e-19 0.000574905 -0.000383608 1.60394e-19 0.000729006 3.85824e-19 0.00128879 -6.84432e-19 0.000582456 4.21015e-20 -0.000212347 6.03537e-20 0.00132888 2.18749e-19 
1870.75 0 -6.02933e-18 0.0552023 5.97782e-20 0.00063849 -0.0391105 -4.01435e-18 0.000520992 1.37751e-19 0.000184864 2.34466e-19 -5.13528e-07 -3.12406e-19 6.26142e-20 -0.00196102 -7.75717e-20 0.000279282 -1.36658e-19 -0.000532677 -3.4099e-19 0.000598652 -0.00039941 1.65108e-19 0.000737702 3.85676e-19 0.00129637 -6.793e-19 0.000590528 2.26364e-20 -0.000194713 4.82566e-20 0.00130386 2.23801e-19 
1871.1 0 -6.07431e-18 0.0556287 4.85309e-20 0.00063687 -0.0380337 -3.90638e-18 0.000463813 1.16247e-19 0.000219613 2.19793e-19 -1.28761e-05 -3.19446e-19 3.09773e-20 -0.00192261 -7.21755e-20 0.000289973 -1.38605e-19 -0.000502507 -3.48331e-19 0.000626607 -0.000415168 1.66488e-19 0.000744386 3.78448e-19 0.00130254 -6.70714e-19 0.000595312 1.54746e-20 -0.000176695 4.77013e-20 0.00127568 2.26957e-19 
1871.45 0 -6.11879e-18 0.0560231 4.94818e-20 0.000634375 -0.0369426 -3.78383e-18 0.000404826 1.00467e-19 0.000253706 2.08768e-19 -2.93982e-05 -3.26719e-19 5.87423e-21 -0.00188477 -6.88705e-20 0.000298614 -1.40867e-19 -0.000477639 -3.55359e-19 0.000660848 -0.000428788 1.63808e-19 0.000749065 3.73342e-19 0.00130719 -6.75799e-19 0.000595353 2.73916e-21 -0.000158908 5.59713e-20 0.00124346 2.21043e-19 
1871.8 0 -6.16359e-18 0.0563851 4.36546e-20 0.000630897 -0.0358389 -3.68415e-18 0.000342972 8.96119e-20 0.000285593 1.99161e-19 -4.80544e-05 -3.33936e-19 -7.58372e-21 -0.00184839 -6.00011e-20 0.000305059 -1.39678e-19 -0.000455156 -3.6277e-19 0.000700689 -0.000439798 1.61869e-19 0.000752349 3.70499e-19 0.00131205 -6.80879e-19 0.000591214 5.69523e-21 -0.000142063 6.24236e-20 0.00120658 2.101e-19 
1872.15 0 -6.21005e-18 0.0567157 4.75794e-20 0.000625655 -0.0347248 -3.58634e-18 0.000279981 8.66553e-20 0.000313642 1.80217e-19 -6.70264e-05 -3.33476e-19 -2.01329e-20 -0.00181646 -4.28849e-20 0.000308568 -1.50197e-19 -0.000429907 -3.70679e-19 0.000741342 -0.000447933 1.56663e-19 0.000754558 3.70472e-19 0.0013191 -6.80763e-19 0.000584122 -7.54803e-21 -0.000124542 6.82202e-20 0.00116673 2.15525e-19 
1872.5 0 -6.25695e-18 0.0570164 4.91253e-20 0.000617346 -0.0336048 -3.48155e-18 0.000218737 6.13045e-20 0.000338124 1.62129e-19 -8.59908e-05 -3.3006e-19 -2.51917e-20 -0.00179056 -3.26757e-20 0.000308534 -1.62873e-19 -0.000397082 -3.70339e-19 0.000778047 -0.000454019 1.34623e-19 0.000756241 3.66693e-19 0.00132716 -6.82941e-19 0.000573309 -2.52438e-20 -0.000105158 6.14907e-20 0.00112561 2.1855e-19 
1872.85 0 -6.2951e-18 0.0572863 4.47119e-20 0.000606484 -0.0324803 -3.37187e-18 0.00016277 5.37152e-20 0.00035979 1.70856e-19 -0.000103288 -3.46913e-19 -3.50402e-20 -0.00176608 -3.32846e-20 0.000306469 -1.69933e-19 -0.000357842 -3.72911e-19 0.000810442 -0.000459313 1.30229e-19 0.000757998 3.594e-19 0.00133483 -6.89628e-19 0.00055755 -3.00964e-20 -8.52906e-05 5.54163e-20 0.00108283 2.13509e-19 
1873.2 0 -6.33564e-18 0.0575243 4.82344e-20 0.000596064 -0.0313505 -3.26357e-18 0.000112337 3.69816e-20 0.000374932 1.70266e-19 -0.000119556 -3.50812e-19 -3.48385e-20 -0.00174022 -2.06777e-20 0.000302489 -1.7796e-19 -0.000317666 -3.73209e-19 0.000840285 -0.000462328 1.11278e-19 0.000757619 3.53683e-19 0.00134351 -6.97724e-19 0.000537671 -4.15409e-20 -6.5577e-05 5.7167e-20 0.00103892 2.02804e-19 
1873.55 0 -6.37041e-18 0.0577288 5.62577e-20 0.000587579 -0.0302147 -3.15061e-18 6.3607e-05 3.36411e-20 0.000379952 1.82177e-19 -0.000135796 -3.53154e-19 -4.34263e-20 -0.00171539 -1.59413e-20 0.000292863 -1.82034e-19 -0.000279266 -3.6211e-19 0.000865694 -0.000462595 9.53128e-20 0.000752176 3.56529e-19 0.0013546 -6.98286e-19 0.000515873 -4.37242e-20 -4.51256e-05 6.02937e-20 0.000994884 1.91464e-19 
1873.9 0 -6.40316e-18 0.0578996 5.73183e-20 0.000580449 -0.0290706 -3.03504e-18 1.5191e-05 3.47864e-20 0.000374851 1.83948e-19 -0.000150504 -3.57363e-19 -4.95045e-20 -0.00169178 9.07936e-22 0.00027587 -1.88007e-19 -0.000241027 -3.48704e-19 0.000885817 -0.000461634 8.29099e-20 0.000742121 3.56621e-19 0.00136814 -7.02512e-19 0.000493542 -3.54623e-20 -2.40199e-05 5.13189e-20 0.000950475 1.86072e-19 
1874.25 0 -6.43187e-18 0.0580386 6.02586e-20 0.000574681 -0.0279191 -2.92339e-18 -3.10364e-05 2.82814e-20 0.000361984 1.80746e-19 -0.000160781 -3.65207e-19 -6.03916e-20 -0.00166476 1.53066e-20 0.000253893 -1.85516e-19 -0.000201673 -3.40109e-19 0.000902064 -0.000459687 7.21576e-20 0.000728471 3.40985e-19 0.00138215 -6.97665e-19 0.000472212 -3.91244e-20 -3.03905e-06 4.49365e-20 0.000904638 1.84078e-19 
1874.6 0 -6.45231e-18 0.0581476 7.03756e-20 0.000571468 -0.0267626 -2.79905e-18 -7.51305e-05 1.28324e-20 0.000343114 1.69891e-19 -0.000164685 -3.76022e-19 -7.18002e-20 -0.00163358 2.27624e-20 0.000230492 -1.85139e-19 -0.000160494 -3.46482e-19 0.000913082 -0.000456555 7.92323e-20 0.000712213 3.29173e-19 0.00139495 -6.9174e-19 0.000452539 -3.66519e-20 1.64291e-05 3.63534e-20 0.000856816 1.66938e-19 
1874.95 0 -6.46665e-18 0.0582269 7.31296e-20 0.000569657 -0.0256031 -2.67164e-18 -0.000117636 -8.69718e-21 0.000316121 1.57932e-19 -0.000164353 -3.9093e-19 -6.9059e-20 -0.00160242 3.1905e-20 0.000208283 -1.82391e-19 -0.000116964 -3.44532e-19 0.000917732 -0.000453863 6.57386e-20 0.000694555 3.20171e-19 0.00140574 -6.79084e-19 0.000434295 -4.01509e-20 3.31458e-05 3.10582e-20 0.000809042 1.58518e-19 
1875.3 0 -6.47888e-18 0.0582741 7.69837e-20 0.00056728 -0.0244399 -2.55791e-18 -0.000156272 -2.74872e-20 0.000279446 1.51389e-19 -0.000164812 -3.97161e-19 -6.34453e-20 -0.0015732 3.30084e-20 0.000189242 -1.75748e-19 -7.01679e-05 -3.32722e-19 0.00091864 -0.000451996 6.68528e-20 0.000676394 3.02125e-19 0.0014128 -6.66975e-19 0.000417598 -3.51191e-20 4.8304e-05 2.94212e-20 0.000761933 1.39899e-19 
1875.65 0 -6.48318e-18 0.0582878 8.22452e-20 0.000563585 -0.0232689 -2.43697e-18 -0.000191129 -3.47995e-20 0.000236198 1.45442e-19 -0.00016985 -4.04267e-19 -5.07496e-20 -0.00154561 4.41124e-20 0.000175464 -1.86103e-19 -1.91559e-05 -3.15381e-19 0.000918941 -0.000449452 7.64793e-20 0.000659088 3.05829e-19 0.00141538 -6.57406e-19 0.00040193 -5.01738e-20 6.37179e-05 2.44845e-20 0.000712067 1.27166e-19 
1876 0 -6.4776e-18 0.0582692 8.06613e-20 0.000558181 -0.0220877 -2.31889e-18 -0.000226902 -5.09507e-20 0.000190967 1.42291e-19 -0.000179826 -4.15381e-19 -4.86222e-20 -0.00152002 4.88089e-20 0.000167864 -1.85366e-19 3.65033e-05 -3.08533e-19 0.000919259 -0.000445825 8.04996e-20 0.000644515 2.86675e-19 0.0014154 -6.44258e-19 0.000385901 -5.64673e-20 8.11272e-05 2.83715e-20 0.000658122 1.13785e-19 
1876.35 0 -6.4723e-18 0.0582212 7.72563e-20 0.000550102 -0.0209 -2.19097e-18 -0.000268615 -7.42877e-20 0.000146998 1.49482e-19 -0.000191492 -4.19508e-19 -6.18369e-20 -0.00149872 4.96877e-20 0.000165625 -1.96444e-19 9.63925e-05 -2.91044e-19 0.000918353 -0.000442655 8.68898e-20 0.000633521 2.77204e-19 0.00141492 -6.22957e-19 0.000369283 -5.41547e-20 0.000100943 2.54616e-20 0.000602731 9.6563e-20 
1876.7 0 -6.47152e-18 0.0581456 7.28549e-20 0.000539974 -0.0197151 -2.06436e-18 -0.00031476 -8.35239e-20 0.000107258 1.67894e-19 -0.000200947 -4.25603e-19 -6.17732e-20 -0.00148378 4.48314e-20 0.000166138 -1.89379e-19 0.000159107 -2.88071e-19 0.0009156 -0.000439828 9.36309e-20 0.000625286 2.66026e-19 0.001416 -5.99652e-19 0.000353026 -4.29436e-20 0.000123101 2.36957e-20 0.000548919 7.33277e-20 
1877.05 0 -6.45603e-18 0.0580406 6.5391e-20 0.000531463 -0.0185383 -1.94984e-18 -0.000360015 -9.68953e-20 7.42873e-05 1.62576e-19 -0.000208923 -4.37272e-19 -6.584e-20 -0.00147437 4.56613e-20 0.000167265 -1.86085e-19 0.000225108 -2.81123e-19 0.000911505 -0.000435827 8.95182e-20 0.000617358 2.60699e-19 0.00141981 -5.75301e-19 0.000337126 -3.49121e-20 0.000148047 1.12722e-20 0.000496338 6.18352e-20 
1877.4 0 -6.44449e-18 0.0579048 6.11648e-20 0.000527285 -0.0173669 -1.82409e-18 -0.000403147 -1.16016e-19 4.70725e-05 1.675e-19 -0.000217127 -4.52649e-19 -6.3501e-20 -0.0014685 4.58339e-20 0.000169892 -1.80594e-19 0.000295022 -2.67908e-19 0.000906667 -0.000430756 8.8658e-20 0.000608029 2.6071e-19 0.00142373 -5.60059e-19 0.000321402 -2.23037e-20 0.000175667 6.71056e-21 0.000443882 4.35894e-20 
1877.75 0 -6.43078e-18 0.0577395 5.19332e-20 0.0005263 -0.0161966 -1.69277e-18 -0.000445054 -1.29962e-19 2.17478e-05 1.75752e-19 -0.000223664 -4.70964e-19 -7.29533e-20 -0.00146485 3.22045e-20 0.000173292 -1.76275e-19 0.000365574 -2.6474e-19 0.000900256 -0.000424511 8.3755e-20 0.000596612 2.52958e-19 0.00142493 -5.4348e-19 0.000305629 -1.78364e-20 0.000205092 7.12856e-21 0.000393378 2.7675e-20 
1878.1 0 -6.41561e-18 0.0575442 4.6454e-20 0.000525681 -0.0150264 -1.56793e-18 -0.000486498 -1.45032e-19 -2.77534e-06 1.80963e-19 -0.000225699 -4.73719e-19 -7.56005e-20 -0.00146231 2.31402e-20 0.000174734 -1.74202e-19 0.000432178 -2.69246e-19 0.000891326 -0.000415965 9.49236e-20 0.000582961 2.50237e-19 0.00142327 -5.28315e-19 0.00028901 -2.15316e-20 0.000236373 9.8108e-21 0.000345979 -8.06147e-22 
1878.45 0 -6.39953e-18 0.0573157 6.21298e-20 0.000523948 -0.0138556 -1.44592e-18 -0.000528698 -1.66964e-19 -2.73192e-05 1.78178e-19 -0.000221948 -4.72626e-19 -7.39253e-20 -0.00146001 1.61778e-20 0.000175209 -1.74001e-19 0.000492031 -2.61268e-19 0.000880492 -0.000405714 1.01976e-19 0.000568167 2.55593e-19 0.00141961 -5.09274e-19 0.000271511 -2.49779e-20 0.000268824 5.53794e-21 0.000300302 -2.08191e-20 
1878.8 0 -6.38012e-18 0.0570542 5.86943e-20 0.000520992 -0.0126839 -1.31822e-18 -0.000569893 -1.69447e-19 -5.55416e-05 1.87646e-19 -0.000213244 -4.76658e-19 -8.80529e-20 -0.0014557 1.20419e-20 0.000177377 -1.71728e-19 0.000542908 -2.58636e-19 0.000869788 -0.000394176 9.2517e-20 0.00055106 2.47143e-19 0.0014131 -4.90505e-19 0.000252404 -2.44509e-20 0.00030025 6.24242e-21 0.000256036 -2.92983e-20 
1879.15 0 -6.35445e-18 0.0567645 5.5883e-20 0.000517996 -0.0115158 -1.19553e-18 -0.000608469 -1.76965e-19 -8.79153e-05 1.95683e-19 -0.000201017 -4.76721e-19 -9.43517e-20 -0.00144496 2.46821e-20 0.000179008 -1.69867e-19 0.000583325 -2.5146e-19 0.000863561 -0.00038145 9.11546e-20 0.000528972 2.55114e-19 0.00140234 -4.80081e-19 0.000229845 -1.53865e-20 0.000329431 -9.66859e-21 0.000214564 -4.44365e-20 
1879.5 0 -6.31805e-18 0.0564496 6.51032e-20 0.000516733 -0.0103582 -1.07503e-18 -0.000645062 -1.84777e-19 -0.000121083 1.89706e-19 -0.000188475 -4.60278e-19 -1.05819e-19 -0.00142843 3.16191e-20 0.000176855 -1.6105e-19 0.000614675 -2.4991e-19 0.000862853 -0.000369271 1.02461e-19 0.000504282 2.50198e-19 0.00138799 -4.65012e-19 0.000204019 -6.499e-21 0.000357707 -1.14295e-20 0.000175879 -5.10272e-20 
1879.85 0 -6.28706e-18 0.0561078 5.37752e-20 0.000517534 -0.00921429 -9.43793e-19 -0.000681573 -1.90901e-19 -0.000152214 1.8819e-19 -0.000179255 -4.59925e-19 -1.14909e-19 -0.00141202 2.71211e-20 0.000169688 -1.66342e-19 0.000639598 -2.52321e-19 0.000863812 -0.000357834 1.07639e-19 0.000481496 2.38797e-19 0.00137142 -4.43833e-19 0.000176581 6.65854e-21 0.00038622 -2.91989e-20 0.000138742 -6.25468e-20 
1880.2 0 -6.25005e-18 0.0557362 4.98981e-20 0.000520087 -0.00808071 -8.18804e-19 -0.000720387 -1.77305e-19 -0.000181195 1.85741e-19 -0.000174287 -4.64805e-19 -1.14424e-19 -0.00140088 4.01917e-20 0.000159479 -1.61926e-19 0.0006603 -2.45391e-19 0.000863447 -0.000346348 1.07139e-19 0.000461703 2.45849e-19 0.00135328 -4.2649e-19 0.000148183 4.30525e-21 0.000414578 -3.74947e-20 0.000101236 -7.98215e-20 
1880.55 0 -6.20749e-18 0.0553329 4.21665e-20 0.000523182 -0.00695007 -7.04139e-19 -0.000762369 -1.70961e-19 -0.00020965 1.65271e-19 -0.000172019 -4.61692e-19 -1.17747e-19 -0.00139161 4.04514e-20 0.000150408 -1.56251e-19 0.000679248 -2.45279e-19 0.000862854 -0.000334253 1.1068e-19 0.000443062 2.40904e-19 0.00133426 -4.08644e-19 0.000118582 2.00386e-21 0.000440884 -4.68252e-20 6.08674e-05 -8.93748e-20 
1880.9 0 -6.16799e-18 0.0548986 3.41406e-20 0.000527708 -0.00581855 -5.85962e-19 -0.000807335 -1.79586e-19 -0.000236893 1.3958e-19 -0.00016966 -4.67618e-19 -1.20206e-19 -0.00137583 3.76662e-20 0.000145949 -1.36823e-19 0.00069593 -2.48189e-19 0.000862097 -0.000321647 1.06542e-19 0.000425043 2.4739e-19 0.00131423 -3.93584e-19 8.87101e-05 -1.11708e-21 0.000464341 -6.77466e-20 1.61147e-05 -9.71146e-20 
1881.25 0 -6.13788e-18 0.0544367 2.43437e-20 0.000534992 -0.00468969 -4.49231e-19 -0.000854707 -1.66796e-19 -0.000259583 1.14167e-19 -0.000166472 -4.64944e-19 -1.25261e-19 -0.00135329 3.89197e-20 0.000144878 -1.28154e-19 0.00070954 -2.48518e-19 0.000858587 -0.000309033 1.0686e-19 0.000408152 2.37439e-19 0.00129339 -3.83325e-19 5.97363e-05 -1.14408e-20 0.00048614 -1.02944e-19 -3.14747e-05 -1.11934e-19 
1881.6 0 -6.10037e-18 0.0539501 2.16898e-20 0.000544 -0.00357148 -3.2789e-19 -0.000903845 -1.65066e-19 -0.000274817 9.16241e-20 -0.000164046 -4.58829e-19 -1.1256e-19 -0.00132806 2.57082e-20 0.000141827 -1.12846e-19 0.000722784 -2.46549e-19 0.000851575 -0.000296394 1.1109e-19 0.000394319 2.20433e-19 0.00127254 -3.61147e-19 3.23811e-05 -2.46321e-20 0.000506493 -1.2931e-19 -7.98894e-05 -1.25238e-19 
1881.95 0 -6.06119e-18 0.0534385 2.02609e-20 0.000552655 -0.00246785 -2.06254e-19 -0.000952475 -1.81731e-19 -0.000284012 6.65217e-20 -0.000162435 -4.54784e-19 -1.00351e-19 -0.00130011 2.92036e-20 0.000135209 -1.13224e-19 0.000740485 -2.43767e-19 0.000844508 -0.000282954 9.94096e-20 0.000385312 1.96479e-19 0.0012529 -3.33677e-19 4.99371e-06 -3.6197e-20 0.000526812 -1.59787e-19 -0.000128983 -1.15879e-19 
1882.3 0 -6.01931e-18 0.0528995 8.62477e-21 0.000559183 -0.00137558 -9.85581e-20 -0.000997476 -1.97975e-19 -0.000288182 5.48188e-20 -0.000163282 -4.52699e-19 -9.31239e-20 -0.00126771 2.29414e-20 0.000127544 -1.18646e-19 0.000765015 -2.43178e-19 0.00084077 -0.000268309 1.0617e-19 0.000379289 1.81138e-19 0.00123349 -3.19028e-19 -2.31914e-05 -4.47478e-20 0.000547599 -1.80156e-19 -0.000177205 -1.20667e-19 
1882.65 0 -5.98376e-18 0.0523311 1.28699e-21 0.000562655 -0.000289916 2.34771e-20 -0.00103646 -2.14595e-19 -0.000285706 3.85091e-20 -0.000167724 -4.39794e-19 -8.09815e-20 -0.00123042 1.40823e-20 0.000120229 -1.17325e-19 0.000793805 -2.33518e-19 0.00083867 -0.000252969 1.14445e-19 0.00037411 1.72499e-19 0.0012118 -3.0233e-19 -5.05467e-05 -5.03781e-20 0.000568557 -2.02826e-19 -0.000222665 -1.21479e-19 
1883 0 -5.92604e-18 0.051735 -7.69834e-21 0.000563126 0.000788557 1.45245e-19 -0.00106726 -2.31335e-19 -0.000277694 2.93146e-20 -0.000173277 -4.23346e-19 -8.9014e-20 -0.00119 2.28117e-21 0.000113684 -1.12833e-19 0.000823772 -2.19577e-19 0.000834559 -0.000238118 1.18757e-19 0.000370321 1.5107e-19 0.00118877 -2.89091e-19 -7.5681e-05 -5.40185e-20 0.000589352 -2.19339e-19 -0.000265988 -1.22327e-19 
1883.35 0 -5.86002e-18 0.051113 -5.55157e-21 0.000561134 0.00185322 2.63642e-19 -0.00108874 -2.51044e-19 -0.000267745 2.77157e-20 -0.000176228 -4.01667e-19 -8.96516e-20 -0.00114962 7.61563e-22 0.000111766 -1.05518e-19 0.000852592 -1.97607e-19 0.000826913 -0.000224033 1.10311e-19 0.000367668 1.29408e-19 0.00116666 -2.70334e-19 -9.96599e-05 -6.04117e-20 0.000608705 -2.23521e-19 -0.00030788 -1.13558e-19 
1883.7 0 -5.78184e-18 0.0504656 -3.50798e-21 0.000557653 0.00290067 3.7441e-19 -0.00110299 -2.6405e-19 -0.000255811 1.14116e-20 -0.000173694 -3.83465e-19 -8.81284e-20 -0.00110986 -1.60031e-20 0.000117198 -1.03617e-19 0.000880266 -1.88255e-19 0.000817757 -0.000209918 8.91255e-20 0.000364865 1.11044e-19 0.00114716 -2.51491e-19 -0.000124693 -6.99826e-20 0.000626119 -2.28109e-19 -0.000347934 -1.13162e-19 
1884.05 0 -5.71217e-18 0.0497951 -8.90085e-21 0.000553756 0.00393193 4.90868e-19 -0.00111177 -2.71965e-19 -0.000238095 4.9919e-21 -0.000165172 -3.80343e-19 -7.9257e-20 -0.00106754 -2.73771e-20 0.000125048 -9.6155e-20 0.000909004 -1.68196e-19 0.000810785 -0.000195866 7.18529e-20 0.000363231 7.63161e-20 0.00112954 -2.34888e-19 -0.000152224 -7.43194e-20 0.000642588 -2.22961e-19 -0.000386976 -1.14037e-19 
1884.4 0 -5.64958e-18 0.0491043 -1.53957e-20 0.000549822 0.00494708 6.0223e-19 -0.00111514 -2.81411e-19 -0.000211543 8.55784e-21 -0.000151534 -3.75378e-19 -8.66357e-20 -0.00102241 -3.96711e-20 0.000130856 -1.03827e-19 0.000940473 -1.56912e-19 0.00080619 -0.000182411 5.80785e-20 0.000364662 7.36432e-20 0.00111136 -2.15916e-19 -0.000181545 -6.92249e-20 0.000660445 -2.13852e-19 -0.000425704 -1.06344e-19 
1884.75 0 -5.57471e-18 0.0483923 -2.12355e-20 0.000544278 0.00594778 7.02981e-19 -0.00111405 -2.77013e-19 -0.000177782 1.11796e-20 -0.000135917 -3.74769e-19 -9.94412e-20 -0.0009773 -4.52676e-20 0.000135676 -1.01696e-19 0.000973982 -1.46011e-19 0.000798286 -0.000169242 5.12517e-20 0.00036824 7.73932e-20 0.00109134 -2.07892e-19 -0.000210757 -6.98465e-20 0.000679749 -2.15851e-19 -0.000463594 -1.09283e-19 
1885.1 0 -5.50557e-18 0.0476579 -3.14156e-20 0.000536856 0.00693681 8.08715e-19 -0.00111093 -2.8423e-19 -0.000141532 1.80968e-20 -0.000122284 -3.69663e-19 -1.01808e-19 -0.000930387 -4.64119e-20 0.000142815 -1.03642e-19 0.00100629 -1.30766e-19 0.000782614 -0.000156821 4.95732e-20 0.00037175 5.76649e-20 0.00106852 -1.89525e-19 -0.000239164 -7.73817e-20 0.00069818 -2.07866e-19 -0.000501118 -1.09005e-19 
1885.45 0 -5.44292e-18 0.0469017 -4.04376e-20 0.000529573 0.00791247 9.00261e-19 -0.00110857 -2.80666e-19 -0.000105249 1.79987e-20 -0.000112692 -3.6237e-19 -1.04106e-19 -0.000877702 -5.04449e-20 0.000152119 -1.05423e-19 0.00103447 -1.21935e-19 0.000759964 -0.000147754 4.97179e-20 0.000374879 3.91994e-20 0.00104126 -1.75836e-19 -0.000266549 -8.95058e-20 0.000714388 -2.02481e-19 -0.000537966 -1.03404e-19 
1885.8 0 -5.34914e-18 0.0461231 -4.13654e-20 0.000523432 0.00887218 9.8557e-19 -0.00110914 -2.95819e-19 -7.06922e-05 2.47328e-20 -0.000108691 -3.58396e-19 -1.03527e-19 -0.000818941 -5.32596e-20 0.000160226 -8.86632e-20 0.00105858 -1.14118e-19 0.000732018 -0.000144618 3.94672e-20 0.000378708 1.85653e-20 0.0010096 -1.58696e-19 -0.000292565 -1.0282e-19 0.000729289 -1.87726e-19 -0.000573556 -1.01212e-19 
1886.15 0 -5.26281e-18 0.0453231 -4.04579e-20 0.000517547 0.0098166 1.09089e-18 -0.00111238 -3.21536e-19 -3.8871e-05 2.70612e-20 -0.000110777 -3.56614e-19 -1.09014e-19 -0.000755369 -6.03679e-20 0.000166004 -6.69118e-20 0.00108015 -1.07067e-19 0.000700297 -0.000147369 4.78463e-20 0.000383506 5.69222e-21 0.000976295 -1.4813e-19 -0.00031882 -1.17047e-19 0.000744516 -1.72675e-19 -0.000607114 -1.05959e-19 
1886.5 0 -5.18241e-18 0.044505 -5.44063e-20 0.00051151 0.0107447 1.20033e-18 -0.00111618 -3.45439e-19 -8.69051e-06 2.70091e-20 -0.000118139 -3.55762e-19 -1.16405e-19 -0.000686186 -6.31554e-20 0.000168765 -4.95913e-20 0.00110046 -9.24851e-20 0.00066791 -0.000152109 4.14713e-20 0.000388852 -1.34625e-20 0.000945154 -1.45467e-19 -0.00034553 -1.31993e-19 0.000760695 -1.60421e-19 -0.000636893 -1.08728e-19 
1886.85 0 -5.10337e-18 0.0436716 -6.66164e-20 0.000505617 0.0116532 1.3043e-18 -0.00111922 -3.55685e-19 2.02995e-05 1.2429e-20 -0.000129447 -3.52788e-19 -1.25172e-19 -0.000612424 -5.32806e-20 0.000166699 -2.72342e-20 0.00112124 -8.42594e-20 0.000635242 -0.000155563 3.43923e-20 0.000394188 -4.24654e-20 0.000916278 -1.469e-19 -0.000370611 -1.57031e-19 0.000775825 -1.4823e-19 -0.00066306 -1.11755e-19 
1887.2 0 -5.00905e-18 0.0428236 -6.29747e-20 0.000498876 0.0125409 1.41333e-18 -0.00112079 -3.63274e-19 4.80173e-05 6.58249e-21 -0.000140381 -3.48631e-19 -1.30614e-19 -0.000536613 -4.19767e-20 0.000158621 -8.22772e-21 0.00114261 -8.39558e-20 0.000600773 -0.000157223 4.21332e-20 0.000399059 -4.30942e-20 0.000887795 -1.29811e-19 -0.000395942 -1.78194e-19 0.000787269 -1.31883e-19 -0.00068677 -1.16644e-19 
1887.55 0 -4.91008e-18 0.0419621 -5.37615e-20 0.000490567 0.0134093 1.52571e-18 -0.00112218 -3.61776e-19 7.42417e-05 -4.35095e-21 -0.00014459 -3.39492e-19 -1.34857e-19 -0.000460563 -2.13957e-20 0.000144363 1.31287e-20 0.00116643 -7.49374e-20 0.000568004 -0.000157721 4.21594e-20 0.000403652 -5.11751e-20 0.000862243 -1.14106e-19 -0.000423644 -1.94533e-19 0.000796955 -1.12284e-19 -0.000708359 -1.11938e-19 
1887.9 0 -4.81132e-18 0.0410866 -4.74763e-20 0.000480585 0.0142607 1.63367e-18 -0.00112583 -3.53376e-19 9.94936e-05 -3.10415e-21 -0.000137196 -3.43942e-19 -1.4082e-19 -0.000386827 -8.53214e-21 0.000125802 2.97141e-20 0.00119758 -7.0848e-20 0.000539752 -0.000158646 3.66858e-20 0.000407529 -5.57805e-20 0.000842548 -1.10286e-19 -0.000451281 -1.95252e-19 0.000808281 -9.05513e-20 -0.00072807 -1.1566e-19 
1888.25 0 -4.71513e-18 0.040195 -3.66358e-20 0.000468595 0.0150976 1.73826e-18 -0.0011315 -3.52668e-19 0.000127761 -1.08819e-20 -0.000116814 -3.45238e-19 -1.30314e-19 -0.000315108 -5.58287e-22 0.000105217 4.38514e-20 0.00123691 -5.53611e-20 0.000516702 -0.000160357 4.65478e-20 0.000410376 -6.55557e-20 0.000828225 -1.16711e-19 -0.000478203 -2.02005e-19 0.000822343 -7.213e-20 -0.000747894 -1.13542e-19 
1888.6 0 -4.62052e-18 0.0392877 -2.78902e-20 0.000455236 0.0159195 1.85259e-18 -0.00113637 -3.53089e-19 0.000160897 -2.08239e-20 -8.78951e-05 -3.35609e-19 -1.23682e-19 -0.000243674 -6.86721e-22 8.46927e-05 5.19983e-20 0.00128057 -4.35366e-20 0.000501065 -0.000161105 4.55358e-20 0.000414304 -7.57087e-20 0.000816656 -1.18188e-19 -0.000504776 -2.09319e-19 0.000838152 -5.50473e-20 -0.000768515 -1.01362e-19 
1888.95 0 -4.52929e-18 0.0383668 -2.4571e-20 0.000441462 0.0167216 1.97694e-18 -0.00114063 -3.45379e-19 0.000194444 -2.13711e-20 -5.58194e-05 -3.37863e-19 -1.1501e-19 -0.000170455 3.76931e-21 6.42727e-05 5.40296e-20 0.00132388 -2.48362e-20 0.000493864 -0.000158535 3.43076e-20 0.000421068 -7.99251e-20 0.000803662 -1.18276e-19 -0.000532512 -2.16274e-19 0.000854756 -4.18218e-20 -0.000789144 -9.58653e-20 
1889.3 0 -4.42918e-18 0.0374333 -2.17726e-20 0.000428164 0.0175035 2.08571e-18 -0.00114724 -3.43034e-19 0.000223166 -1.92092e-20 -2.37462e-05 -3.37075e-19 -1.12536e-19 -9.31085e-05 1.49967e-20 4.43505e-05 6.23645e-20 0.00136558 -1.28766e-20 0.000497023 -0.000152342 3.26435e-20 0.000429882 -7.53076e-20 0.000787418 -1.13014e-19 -0.000562699 -2.26942e-19 0.000871787 -3.5786e-20 -0.000810075 -1.01068e-19 
1889.65 0 -4.31696e-18 0.0364887 -2.923e-20 0.000415192 0.0182687 2.19314e-18 -0.00115789 -3.36891e-19 0.000247955 -1.86513e-20 6.6022e-06 -3.35978e-19 -1.17358e-19 -1.25951e-05 8.72838e-21 2.65271e-05 6.21482e-20 0.00140719 6.04664e-21 0.000507724 -0.00014401 3.2425e-20 0.000439061 -7.6447e-20 0.000768407 -1.07601e-19 -0.000593406 -2.26309e-19 0.000887922 -2.1109e-20 -0.000830773 -1.17325e-19 
1890 0 -4.20326e-18 0.0355349 -4.13164e-20 0.000401513 0.0190183 2.28199e-18 -0.00117281 -3.48756e-19 0.000272712 -2.69008e-20 3.29434e-05 -3.29519e-19 -1.2939e-19 6.76492e-05 1.86628e-20 1.13182e-05 5.38448e-20 0.00144937 2.13834e-20 0.000520169 -0.0001357 1.72856e-20 0.000448722 -7.3314e-20 0.000746516 -1.00567e-19 -0.000624823 -2.2315e-19 0.000902521 -3.07464e-21 -0.000848846 -1.29827e-19 
1890.35 0 -4.09216e-18 0.0345733 -4.9638e-20 0.000386293 0.0197491 2.36842e-18 -0.00119099 -3.55799e-19 0.000297052 -3.54206e-20 5.25402e-05 -3.23271e-19 -1.44321e-19 0.000144765 3.29603e-20 -2.68006e-06 7.22166e-20 0.00149025 3.25644e-20 0.000532436 -0.00012842 2.1263e-20 0.000459268 -7.53408e-20 0.000721175 -9.08132e-20 -0.000656844 -2.28206e-19 0.000915904 -1.28952e-21 -0.000862777 -1.42991e-19 
1890.7 0 -3.98573e-18 0.033604 -6.04844e-20 0.0003695 0.0204583 2.45835e-18 -0.00120987 -3.506e-19 0.000318287 -2.60669e-20 6.50865e-05 -3.20189e-19 -1.4866e-19 0.000218464 5.56077e-20 -1.85309e-05 8.48562e-20 0.00152599 3.81035e-20 0.000544746 -0.000121803 3.25414e-20 0.000468975 -7.66111e-20 0.000692603 -8.88037e-20 -0.000687537 -2.32187e-19 0.000927745 9.39448e-21 -0.000873389 -1.50021e-19 
1891.05 0 -3.88429e-18 0.0326261 -4.81926e-20 0.000351306 0.0211451 2.53238e-18 -0.00122635 -3.4579e-19 0.000335221 -1.44595e-20 7.26245e-05 -3.12554e-19 -1.57148e-19 0.000287378 8.775e-20 -3.97703e-05 8.71627e-20 0.00155504 3.99218e-20 0.00055656 -0.000114445 3.54197e-20 0.000476931 -7.30201e-20 0.000660994 -7.66801e-20 -0.000716297 -2.36781e-19 0.000937148 3.09757e-20 -0.000882404 -1.51523e-19 
1891.4 0 -3.78237e-18 0.0316394 -4.83169e-20 0.000332559 0.0218097 2.5943e-18 -0.00123803 -3.54226e-19 0.000347132 -7.65219e-21 7.79984e-05 -3.22547e-19 -1.68929e-19 0.000351213 1.08245e-19 -6.67172e-05 9.14741e-20 0.00157956 3.02015e-20 0.000568203 -0.000104256 2.40463e-20 0.000483703 -6.67021e-20 0.000627288 -6.86592e-20 -0.000743087 -2.43818e-19 0.000944588 2.72832e-20 -0.000890215 -1.46445e-19 
1891.75 0 -3.67307e-18 0.0306459 -5.10176e-20 0.000314845 0.0224534 2.65063e-18 -0.00124319 -3.60756e-19 0.000355832 -1.41447e-20 8.32374e-05 -3.43462e-19 -1.7866e-19 0.000411201 1.26165e-19 -9.87458e-05 1.08312e-19 0.0016017 1.95497e-20 0.000580177 -9.05267e-05 1.37368e-20 0.000490445 -6.3656e-20 0.000593339 -6.7213e-20 -0.000767538 -2.46468e-19 0.000950083 2.32934e-20 -0.000895352 -1.40827e-19 
1892.1 0 -3.55898e-18 0.029648 -6.60994e-20 0.000298037 0.0230757 2.71679e-18 -0.0012413 -3.67573e-19 0.000364403 -1.48499e-20 8.91819e-05 -3.6095e-19 -1.83311e-19 0.000469691 1.48819e-19 -0.000135987 1.32337e-19 0.00161975 -3.53037e-21 0.000590852 -7.51325e-05 6.97369e-21 0.000497819 -6.18115e-20 0.000559539 -6.59891e-20 -0.000790371 -2.47892e-19 0.000953328 1.11906e-20 -0.000898081 -1.31045e-19 
1892.45 0 -3.44831e-18 0.0286445 -6.7492e-20 0.000281472 0.0236773 2.77474e-18 -0.00123123 -3.82729e-19 0.000373161 -1.12778e-20 9.57432e-05 -3.71151e-19 -1.8696e-19 0.000530875 1.71655e-19 -0.000175998 1.55323e-19 0.00163061 -5.88187e-21 0.000598075 -6.08657e-05 1.6838e-20 0.000503456 -7.09909e-20 0.000523897 -6.41458e-20 -0.000812937 -2.54686e-19 0.000955845 6.01738e-21 -0.000900837 -1.29072e-19 
1892.8 0 -3.33037e-18 0.0276359 -6.0161e-20 0.000264407 0.0242594 2.83162e-18 -0.00121258 -3.91659e-19 0.000379886 -1.27371e-20 0.000101235 -3.76472e-19 -1.96752e-19 0.000594637 1.87608e-19 -0.000214221 1.67724e-19 0.00163219 -1.56821e-20 0.000601206 -4.7964e-05 2.99595e-20 0.000504647 -7.21444e-20 0.000485538 -5.13496e-20 -0.000835318 -2.48676e-19 0.000958147 7.07696e-21 -0.00090527 -1.23812e-19 
1893.15 0 -3.20945e-18 0.0266251 -6.30776e-20 0.000246918 0.0248195 2.88475e-18 -0.001189 -3.98409e-19 0.000381427 -1.81872e-20 0.000104463 -3.74939e-19 -2.12937e-19 0.000659224 2.06074e-19 -0.000250316 1.69424e-19 0.00162403 -2.23956e-20 0.000599957 -3.74353e-05 2.67197e-20 0.000501159 -8.68532e-20 0.00044691 -4.23439e-20 -0.000857978 -2.45781e-19 0.000960533 -2.13657e-21 -0.000909289 -1.10718e-19 
1893.5 0 -3.08104e-18 0.0256148 -6.3629e-20 0.000230109 0.0253539 2.93971e-18 -0.00116585 -3.93948e-19 0.000376068 -1.36587e-20 0.000106652 -3.68936e-19 -2.17684e-19 0.000725442 2.1175e-19 -0.000286392 1.71176e-19 0.00160786 -3.95139e-20 0.000596323 -3.15445e-05 1.64287e-20 0.000493389 -9.60011e-20 0.000409976 -2.06868e-20 -0.000882546 -2.45913e-19 0.000963348 -1.8808e-20 -0.000913631 -1.04299e-19 
1893.85 0 -2.95485e-18 0.024605 -5.53202e-20 0.000213383 0.025863 2.99684e-18 -0.00114572 -3.85297e-19 0.000364149 -6.98957e-21 0.000108685 -3.59534e-19 -2.2765e-19 0.000792455 2.19551e-19 -0.00031832 1.86406e-19 0.00158363 -4.70752e-20 0.000594029 -3.09234e-05 -4.54695e-22 0.000480524 -1.03663e-19 0.000373351 -1.39485e-20 -0.000908677 -2.66825e-19 0.000965596 -2.42725e-20 -0.000921948 -8.42605e-20 
1894.2 0 -2.83184e-18 0.0235938 -4.84448e-20 0.000195505 0.0263511 3.05859e-18 -0.00112913 -3.88989e-19 0.000345339 -3.52681e-21 0.000109251 -3.5164e-19 -2.24613e-19 0.000857842 2.34127e-19 -0.000341597 1.85403e-19 0.00155034 -4.44573e-20 0.000594463 -3.45884e-05 -1.77375e-20 0.000462601 -9.17739e-20 0.000336203 -2.55936e-21 -0.000935444 -2.76034e-19 0.000966006 -2.37591e-20 -0.000933714 -7.45248e-20 
1894.55 0 -2.71929e-18 0.0225823 -3.49505e-20 0.0001761 0.0268218 3.12018e-18 -0.00111546 -3.98908e-19 0.000318932 -3.8742e-21 0.000105253 -3.49845e-19 -2.17042e-19 0.000921196 2.39468e-19 -0.000357191 1.75139e-19 0.00151012 -4.18449e-20 0.000597953 -4.13963e-05 -2.61047e-20 0.000441633 -7.9431e-20 0.000299356 7.30046e-21 -0.000963839 -2.75365e-19 0.000962631 -2.39564e-20 -0.000947441 -6.85451e-20 
1894.9 0 -2.60961e-18 0.0215733 -2.06582e-20 0.000155211 0.0272745 3.1708e-18 -0.00110195 -4.02584e-19 0.000286082 -1.20661e-20 9.56079e-05 -3.44058e-19 -2.12439e-19 0.00098376 2.52748e-19 -0.000368132 1.68517e-19 0.00146653 -4.42334e-20 0.000604589 -4.98109e-05 -2.36896e-20 0.000421006 -7.25666e-20 0.000262276 1.30745e-20 -0.000993681 -2.78804e-19 0.000954245 -3.65349e-20 -0.000963454 -5.80375e-20 
1895.25 0 -2.49023e-18 0.0205671 -7.4445e-21 0.000133025 0.0277067 3.21127e-18 -0.00108776 -4.10761e-19 0.000250396 -1.39762e-20 8.24891e-05 -3.35131e-19 -2.09326e-19 0.00104546 2.65409e-19 -0.00037409 1.55461e-19 0.00142175 -4.95997e-20 0.000613002 -5.82244e-05 -1.61066e-20 0.000404042 -7.66036e-20 0.000224694 1.70719e-20 -0.00102262 -2.75127e-19 0.000942355 -3.83791e-20 -0.000983524 -6.23954e-20 
1895.6 0 -2.36912e-18 0.0195633 -6.84376e-22 0.000109938 0.0281173 3.25668e-18 -0.00107562 -4.07466e-19 0.000216772 -1.51409e-20 6.78155e-05 -3.20965e-19 -2.08246e-19 0.00110495 2.71494e-19 -0.000373237 1.58937e-19 0.00137803 -5.60541e-20 0.00062215 -6.62215e-05 -2.7918e-21 0.000390985 -7.36919e-20 0.000187204 2.93202e-20 -0.00105017 -2.79423e-19 0.000930169 -3.75198e-20 -0.00100828 -6.20045e-20 
1895.95 0 -2.24595e-18 0.018561 1.15851e-20 8.70014e-05 0.0285075 3.3121e-18 -0.00106825 -4.07817e-19 0.00018699 -1.8908e-20 5.37918e-05 -3.01271e-19 -2.18987e-19 0.00116009 2.80737e-19 -0.000367117 1.66275e-19 0.00133913 -6.03844e-20 0.000632124 -7.45046e-05 3.58092e-21 0.000379181 -6.57181e-20 0.00014904 3.11212e-20 -0.00107755 -2.79455e-19 0.000918563 -3.42224e-20 -0.00103546 -5.78926e-20 
1896.3 0 -2.12075e-18 0.0175587 1.7808e-20 6.50064e-05 0.0288812 3.35511e-18 -0.00106346 -4.04312e-19 0.000159142 -2.82239e-20 4.29876e-05 -2.73208e-19 -2.37039e-19 0.00121066 2.9894e-19 -0.000358055 1.77612e-19 0.00130381 -6.17033e-20 0.000641951 -8.41034e-05 1.85113e-20 0.000366242 -6.17948e-20 0.000110519 3.2935e-20 -0.00110358 -2.83761e-19 0.000906408 -4.76691e-20 -0.00106247 -6.2775e-20 
1896.65 0 -2.00135e-18 0.0165571 2.55274e-20 4.40243e-05 0.0292415 3.40069e-18 -0.00105575 -4.03929e-19 0.000131196 -1.81587e-20 3.55445e-05 -2.38456e-19 -2.45988e-19 0.00125952 2.99173e-19 -0.000347289 1.8855e-19 0.00126916 -5.59674e-20 0.000646882 -9.41767e-05 3.65065e-20 0.000349893 -5.85632e-20 7.12284e-05 3.12559e-20 -0.00112517 -2.94186e-19 0.000894421 -4.72095e-20 -0.0010891 -7.62384e-20 
1897 0 -1.87871e-18 0.0155587 3.98393e-20 2.3465e-05 0.0295853 3.4383e-18 -0.00104348 -4.0813e-19 0.000104718 -1.24441e-20 3.06509e-05 -2.18485e-19 -2.58706e-19 0.00130839 3.10357e-19 -0.000334415 1.8495e-19 0.00123768 -5.47904e-20 0.00064259 -0.000102353 3.12833e-20 0.000329568 -5.29925e-20 2.90778e-05 2.02359e-20 -0.00114262 -3.02098e-19 0.000881747 -5.07163e-20 -0.00111688 -8.0177e-20 
1897.35 0 -1.76026e-18 0.0145645 5.05284e-20 2.87603e-06 0.029906 3.46277e-18 -0.00102888 -4.02097e-19 8.26888e-05 -2.54151e-20 2.69749e-05 -2.1293e-19 -2.72389e-19 0.0013579 3.19956e-19 -0.000318641 1.77443e-19 0.00121191 -5.4608e-20 0.000629354 -0.000107448 3.19783e-20 0.000307295 -5.65934e-20 -1.63454e-05 1.32422e-20 -0.00115802 -3.14792e-19 0.000865873 -6.27442e-20 -0.00114726 -7.75352e-20 
1897.7 0 -1.65184e-18 0.0135747 6.19464e-20 -1.65585e-05 0.0302018 3.48854e-18 -0.00101363 -4.11489e-19 6.51573e-05 -3.10864e-20 2.32269e-05 -2.14078e-19 -2.81573e-19 0.0014086 3.08527e-19 -0.00030038 1.69164e-19 0.0011917 -3.77704e-20 0.000609645 -0.00011008 3.369e-20 0.000284561 -4.98368e-20 -6.51951e-05 6.20216e-21 -0.00117219 -3.20114e-19 0.000847116 -7.16265e-20 -0.00118101 -7.9955e-20 
1898.05 0 -1.53709e-18 0.0125892 8.04663e-20 -3.48818e-05 0.0304775 3.51371e-18 -0.00099815 -4.15794e-19 4.87672e-05 -2.59539e-20 1.86108e-05 -2.13336e-19 -2.87369e-19 0.00145998 2.99049e-19 -0.000279501 1.7224e-19 0.00117692 -2.32507e-20 0.000587387 -0.000111073 2.93224e-20 0.000261086 -2.93306e-20 -0.00011692 9.20566e-22 -0.00118435 -3.28874e-19 0.00082827 -9.0821e-20 -0.00121624 -7.36833e-20 
1898.4 0 -1.42989e-18 0.0116087 8.67334e-20 -5.46704e-05 0.0307386 3.54366e-18 -0.000984621 -4.19203e-19 3.03414e-05 -2.46889e-20 1.12814e-05 -2.10654e-19 -2.94418e-19 0.00151203 2.81588e-19 -0.00025546 1.78029e-19 0.00116754 -1.7564e-21 0.000565252 -0.000110213 3.08201e-20 0.000237295 -1.84778e-20 -0.000169171 -8.37823e-21 -0.00119283 -3.33404e-19 0.000810587 -1.07979e-19 -0.00124975 -6.97932e-20 
1898.75 0 -1.32516e-18 0.0106343 9.92582e-20 -7.73489e-05 0.0309834 3.58182e-18 -0.000975676 -4.34047e-19 8.0668e-06 -2.83248e-20 7.63046e-07 -2.08588e-19 -2.94703e-19 0.0015649 2.67538e-19 -0.000227517 1.73254e-19 0.00116264 2.2309e-20 0.000542268 -0.000107699 2.12507e-20 0.00021397 -9.18332e-21 -0.000220831 -8.06624e-21 -0.00119769 -3.31591e-19 0.000792943 -1.1783e-19 -0.00128041 -6.46201e-20 
1899.1 0 -1.21078e-18 0.00966455 1.20569e-19 -0.000101921 0.0312068 3.61911e-18 -0.000969134 -4.33395e-19 -1.71123e-05 -2.51456e-20 -1.00015e-05 -2.05831e-19 -3.07518e-19 0.00161368 2.55133e-19 -0.00019597 1.62193e-19 0.00115998 4.24009e-20 0.000516255 -0.000104597 2.10199e-20 0.000191066 -1.12428e-20 -0.00027106 -6.15144e-21 -0.00120024 -3.32556e-19 0.000774665 -1.33825e-19 -0.00130861 -6.85691e-20 
1899.45 0 -1.0977e-18 0.00869678 1.42828e-19 -0.000127677 0.0314096 3.65439e-18 -0.000960881 -4.28367e-19 -4.29842e-05 -2.04145e-20 -1.77316e-05 -2.019e-19 -3.19264e-19 0.00165255 2.46994e-19 -0.000161748 1.5051e-19 0.00115539 5.76269e-20 0.00048724 -0.000102963 2.13064e-20 0.000169524 -1.32509e-20 -0.00031739 -2.46005e-21 -0.00120001 -3.34105e-19 0.000756648 -1.47628e-19 -0.001336 -6.5811e-20 
1899.8 0 -9.81673e-19 0.0077326 1.48601e-19 -0.000153948 0.0315933 3.68251e-18 -0.000949919 -4.22348e-19 -6.77503e-05 -1.62742e-20 -2.08546e-05 -2.05449e-19 -3.28224e-19 0.00168382 2.50708e-19 -0.000124191 1.45712e-19 0.00114601 7.93423e-20 0.000457467 -0.000103804 2.57897e-20 0.000150134 -1.75434e-20 -0.000358957 1.05917e-20 -0.00119639 -3.25412e-19 0.000740444 -1.45412e-19 -0.00136371 -6.32634e-20 
1900.15 0 -8.86742e-19 0.00677458 1.54238e-19 -0.000179589 0.031754 3.71102e-18 -0.000937315 -4.23194e-19 -8.76802e-05 7.37632e-21 -1.96161e-05 -2.05967e-19 -3.46316e-19 0.0017121 2.55075e-19 -8.42222e-05 1.33677e-19 0.00113084 9.84455e-20 0.000426333 -0.000105981 2.41091e-20 0.000132939 -2.68258e-20 -0.000399274 2.60219e-20 -0.00118968 -3.13677e-19 0.000725528 -1.45679e-19 -0.00139172 -6.61095e-20 
1900.5 0 -7.83716e-19 0.00582174 1.46107e-19 -0.000204479 0.0318914 3.74226e-18 -0.00092556 -4.29208e-19 -0.000102227 3.27667e-20 -1.63118e-05 -2.00035e-19 -3.38397e-19 0.00173943 2.50854e-19 -4.52621e-05 1.28591e-19 0.00110943 1.21927e-19 0.000389975 -0.000107449 1.74772e-20 0.000117425 -3.5006e-20 -0.000440817 4.26299e-20 -0.00118175 -3.03946e-19 0.0007108 -1.44631e-19 -0.0014198 -7.39993e-20 
1900.85 0 -6.82334e-19 0.00487388 1.41454e-19 -0.000227777 0.0320129 3.78676e-18 -0.000915441 -4.22407e-19 -0.000114835 3.82616e-20 -1.41145e-05 -1.94309e-19 -3.32513e-19 0.00176954 2.45671e-19 -1.34021e-05 1.1003e-19 0.00108393 1.35124e-19 0.000347418 -0.000106838 1.13489e-20 0.00010234 -4.8898e-20 -0.000483596 5.0443e-20 -0.00117321 -3.0245e-19 0.000695931 -1.5479e-19 -0.00144564 -7.69995e-20 
1901.2 0 -5.55526e-19 0.00393384 1.36349e-19 -0.000246688 0.0321227 3.81396e-18 -0.000904612 -4.25369e-19 -0.000128104 4.49602e-20 -1.37858e-05 -1.82184e-19 -3.14977e-19 0.00180522 2.45899e-19 5.31889e-06 1.02507e-19 0.00105746 1.45495e-19 0.000300019 -0.0001035 -2.70743e-21 8.78939e-05 -6.40643e-20 -0.000526415 5.35378e-20 -0.00116282 -3.07025e-19 0.000681237 -1.51477e-19 -0.0014689 -8.40319e-20 
1901.55 0 -4.33229e-19 0.00300344 1.37996e-19 -0.000260826 0.0322181 3.82798e-18 -0.000890204 -4.25807e-19 -0.000143952 5.30231e-20 -1.58287e-05 -1.70977e-19 -3.01491e-19 0.00184365 2.43457e-19 1.31207e-05 8.97497e-20 0.0010317 1.65978e-19 0.000250674 -9.81858e-05 -1.09784e-21 7.37177e-05 -7.87157e-20 -0.000569419 6.21086e-20 -0.00115023 -3.12201e-19 0.000668407 -1.44712e-19 -0.00149346 -9.59493e-20 
1901.9 0 -3.20211e-19 0.00208235 1.32893e-19 -0.00027456 0.0322946 3.833e-18 -0.000871458 -4.38029e-19 -0.000161945 4.18679e-20 -2.01681e-05 -1.54858e-19 -2.79856e-19 0.00187985 2.51015e-19 1.5402e-05 8.70764e-20 0.00100812 1.757e-19 0.000200431 -9.14584e-05 7.93877e-22 5.86942e-05 -1.0383e-19 -0.000613642 6.7938e-20 -0.00113527 -3.08792e-19 0.000658409 -1.39511e-19 -0.00151948 -9.54879e-20 
1902.25 0 -1.98874e-19 0.00116956 1.35649e-19 -0.000291874 0.0323509 3.83709e-18 -0.000851047 -4.34776e-19 -0.000178699 3.25247e-20 -2.48406e-05 -1.43522e-19 -2.68555e-19 0.0019113 2.57686e-19 1.28217e-05 1.02599e-19 0.000987389 1.7505e-19 0.000144982 -8.43422e-05 1.49842e-21 4.32897e-05 -1.12517e-19 -0.000657169 6.95499e-20 -0.00111812 -2.96015e-19 0.000648075 -1.359e-19 -0.00154364 -9.83241e-20 
1902.6 0 -7.13772e-20 0.000264186 1.367e-19 -0.00031214 0.0323908 3.83522e-18 -0.000832089 -4.38931e-19 -0.000191434 3.49452e-20 -2.84942e-05 -1.2884e-19 -2.68119e-19 0.00193868 2.66291e-19 6.31093e-06 1.09974e-19 0.000967772 1.98981e-19 8.1117e-05 -7.88088e-05 -1.31254e-20 2.85001e-05 -1.22267e-19 -0.000696608 8.74797e-20 -0.0011001 -2.86468e-19 0.000635107 -1.16809e-19 -0.00156487 -1.08354e-19 
1902.95 0 3.69661e-20 -0.000634498 1.43082e-19 -0.000332516 0.0324162 3.82616e-18 -0.000817183 -4.33373e-19 -0.000200201 2.34481e-20 -3.22731e-05 -1.06749e-19 -2.86202e-19 0.00196199 2.78496e-19 -2.8959e-06 1.1336e-19 0.00094954 2.09503e-19 1.26278e-05 -7.56593e-05 -1.87005e-20 1.42968e-05 -1.41291e-19 -0.000731216 1.13676e-19 -0.00108274 -2.89221e-19 0.00061902 -9.80637e-20 -0.00158406 -1.1772e-19 
1903.3 0 1.49805e-19 -0.00152644 1.50072e-19 -0.000352029 0.0324242 3.81202e-18 -0.000808054 -4.30268e-19 -0.000206558 3.56925e-20 -3.80959e-05 -8.00746e-20 -2.95602e-19 0.0019805 2.89551e-19 -1.52554e-05 1.20502e-19 0.000933231 2.28377e-19 -5.55479e-05 -7.41255e-05 -1.79017e-20 -5.62691e-07 -1.57723e-19 -0.000763128 1.38498e-19 -0.00106726 -2.94708e-19 0.00060001 -7.50452e-20 -0.00160281 -1.32757e-19 
1903.65 0 2.64797e-19 -0.00241007 1.48784e-19 -0.000370928 0.0324135 3.79997e-18 -0.000803708 -4.22783e-19 -0.000209774 4.26286e-20 -4.56315e-05 -6.6508e-20 -3.05288e-19 0.00199632 2.97047e-19 -3.14539e-05 1.28194e-19 0.000917089 2.34353e-19 -0.000120513 -7.2464e-05 -2.29467e-20 -1.71836e-05 -1.50487e-19 -0.000792653 1.44133e-19 -0.00105379 -3.02167e-19 0.00058098 -7.0788e-20 -0.0016212 -1.39536e-19 
1904 0 3.84011e-19 -0.00328447 1.52272e-19 -0.000389017 0.0323844 3.79178e-18 -0.00079998 -4.14346e-19 -0.000209608 6.02661e-20 -5.22906e-05 -4.99437e-20 -3.19786e-19 0.00201101 2.94505e-19 -4.95542e-05 1.44997e-19 0.000900664 2.50903e-19 -0.000181798 -6.8734e-05 -2.63758e-20 -3.66117e-05 -1.63679e-19 -0.000817494 1.51205e-19 -0.00104061 -3.07727e-19 0.000564704 -6.5908e-20 -0.00164035 -1.49791e-19 
1904.35 0 5.0046e-19 -0.00414987 1.65984e-19 -0.000406291 0.0323348 3.78485e-18 -0.000793398 -4.17481e-19 -0.000207439 6.84656e-20 -5.60956e-05 -3.90781e-20 -3.27711e-19 0.00202196 3.02631e-19 -6.47127e-05 1.70501e-19 0.000885342 2.59837e-19 -0.000239496 -6.14312e-05 -3.39619e-20 -6.03483e-05 -1.72275e-19 -0.000837534 1.66976e-19 -0.00102825 -3.14161e-19 0.000550911 -6.58683e-20 -0.00166093 -1.6616e-19 
1904.7 0 6.10783e-19 -0.00500646 1.78919e-19 -0.00042323 0.0322618 3.77485e-18 -0.000784894 -4.2367e-19 -0.000207079 6.70135e-20 -5.72261e-05 -2.80034e-20 -3.37952e-19 0.00202739 3.09606e-19 -7.51977e-05 1.76896e-19 0.00087229 2.75389e-19 -0.000291338 -5.14816e-05 -4.38728e-20 -8.72696e-05 -1.73378e-19 -0.000854741 1.70223e-19 -0.00101815 -3.16925e-19 0.000537416 -7.86156e-20 -0.00168194 -1.81078e-19 
1905.05 0 7.22229e-19 -0.00585477 1.91963e-19 -0.000439931 0.0321649 3.76307e-18 -0.000776206 -4.37868e-19 -0.000214663 6.62335e-20 -5.86416e-05 -2.45933e-20 -3.38909e-19 0.00202983 3.16199e-19 -8.16569e-05 1.75457e-19 0.000862064 2.7908e-19 -0.000336049 -4.09646e-05 -4.94579e-20 -0.000114507 -1.79005e-19 -0.000870167 1.82501e-19 -0.00100886 -2.99692e-19 0.000522905 -8.21178e-20 -0.00170365 -1.89824e-19 
1905.4 0 8.34285e-19 -0.00669675 1.94243e-19 -0.000455619 0.0320448 3.74483e-18 -0.000766315 -4.50963e-19 -0.000231988 6.2067e-20 -6.42602e-05 -2.93325e-20 -3.26157e-19 0.00203272 3.21781e-19 -8.51661e-05 1.73598e-19 0.000852857 2.79891e-19 -0.000375583 -2.9382e-05 -5.46603e-20 -0.000140449 -1.74066e-19 -0.000882704 1.95893e-19 -0.000998905 -2.90106e-19 0.000508843 -8.40561e-20 -0.00172679 -2.08208e-19 
1905.75 0 9.46231e-19 -0.00753175 1.9425e-19 -0.000469549 0.0319031 3.72516e-18 -0.000753891 -4.80027e-19 -0.000254739 5.15453e-20 -7.50044e-05 -3.53919e-20 -3.11093e-19 0.00203474 3.11123e-19 -8.53462e-05 1.79606e-19 0.000843488 2.85497e-19 -0.000413045 -1.51176e-05 -4.72796e-20 -0.000165622 -1.83534e-19 -0.000891697 2.14048e-19 -0.00098874 -2.74787e-19 0.0004986 -9.57923e-20 -0.00175207 -2.1283e-19 
1906.1 0 1.04937e-18 -0.00835642 1.90918e-19 -0.000482649 0.0317385 3.70421e-18 -0.000737743 -4.93933e-19 -0.000278773 3.8785e-20 -8.84163e-05 -4.36429e-20 -2.9084e-19 0.00203107 3.01175e-19 -8.08223e-05 1.93564e-19 0.000835876 2.90664e-19 -0.000449273 3.2426e-06 -4.83945e-20 -0.00019123 -1.87427e-19 -0.000898264 2.3868e-19 -0.00097834 -2.68684e-19 0.000490858 -1.09681e-19 -0.00177866 -2.23334e-19 
1906.45 0 1.14978e-18 -0.00916845 1.91551e-19 -0.000495676 0.0315505 3.69847e-18 -0.000717534 -5.03548e-19 -0.000304682 1.96062e-20 -0.000102105 -3.16042e-20 -2.73506e-19 0.00202172 3.01193e-19 -7.45924e-05 1.91769e-19 0.000829209 2.86845e-19 -0.00048351 2.69888e-05 -4.00701e-20 -0.000216974 -1.91269e-19 -0.00090407 2.51521e-19 -0.000966257 -2.56954e-19 0.000480628 -1.19297e-19 -0.00180484 -2.3437e-19 
1906.8 0 1.23152e-18 -0.00996625 1.73237e-19 -0.0005076 0.0313422 3.68344e-18 -0.000695228 -5.20795e-19 -0.000333549 -6.58377e-21 -0.000113619 -2.81999e-20 -2.59209e-19 0.0020131 2.96472e-19 -7.19127e-05 1.74756e-19 0.000820783 2.83762e-19 -0.000516596 5.60422e-05 -3.90214e-20 -0.000243086 -2.00234e-19 -0.000910503 2.69586e-19 -0.00095223 -2.48932e-19 0.000467011 -1.29993e-19 -0.00183017 -2.42841e-19 
1907.15 0 1.32043e-18 -0.0107493 1.58775e-19 -0.000516556 0.031118 3.66907e-18 -0.000673458 -5.36949e-19 -0.000362884 -3.11291e-20 -0.000123294 -4.32561e-20 -2.56646e-19 0.00200753 2.84545e-19 -7.5362e-05 1.56179e-19 0.000808793 2.88228e-19 -0.000550603 8.80157e-05 -2.78058e-20 -0.000269491 -1.91863e-19 -0.000918594 2.88568e-19 -0.000936492 -2.36648e-19 0.000452813 -1.33029e-19 -0.00185264 -2.40442e-19 
1907.5 0 1.40611e-18 -0.0115179 1.50428e-19 -0.000523154 0.0308806 3.65744e-18 -0.000652254 -5.45571e-19 -0.000389734 -6.56604e-20 -0.000134753 -3.56654e-20 -2.53247e-19 0.00199907 2.77983e-19 -8.58836e-05 1.3011e-19 0.00079412 3.00674e-19 -0.000586929 0.000120106 -1.57413e-20 -0.000292915 -1.93008e-19 -0.000929658 2.95194e-19 -0.00092042 -2.22406e-19 0.00043899 -1.31795e-19 -0.00186972 -2.3436e-19 
1907.85 0 1.50373e-18 -0.0122723 1.40534e-19 -0.000528632 0.0306283 3.64078e-18 -0.000629241 -5.5896e-19 -0.00041317 -6.99384e-20 -0.00015089 -2.64899e-20 -2.48746e-19 0.00198529 2.84202e-19 -0.00010201 1.17082e-19 0.000778659 3.00054e-19 -0.000623667 0.00015171 -7.95776e-21 -0.000311068 -1.95436e-19 -0.000941354 3.01677e-19 -0.000906725 -2.06861e-19 0.000424703 -1.39654e-19 -0.00188335 -2.36327e-19 
1908.2 0 1.59213e-18 -0.0130128 1.29126e-19 -0.00053243 0.0303586 3.62917e-18 -0.000604605 -5.69294e-19 -0.000432789 -7.05934e-20 -0.000171873 -6.94258e-21 -2.43343e-19 0.0019686 2.95861e-19 -0.000117473 1.07315e-19 0.000762907 3.07706e-19 -0.000658336 0.000183846 3.92011e-21 -0.000325891 -1.94223e-19 -0.000949082 3.20679e-19 -0.000896856 -2.00766e-19 0.000410036 -1.58778e-19 -0.00189574 -2.39066e-19 
1908.55 0 1.68431e-18 -0.0137386 1.09192e-19 -0.000534732 0.0300702 3.60491e-18 -0.000581017 -5.69634e-19 -0.000447358 -7.67809e-20 -0.000195374 1.09622e-20 -2.33054e-19 0.00195054 3.10945e-19 -0.000128189 1.03098e-19 0.000744422 3.16821e-19 -0.000690273 0.000215334 1.18147e-20 -0.000339296 -1.94594e-19 -0.000952093 3.41078e-19 -0.000889916 -1.97052e-19 0.000394274 -1.62568e-19 -0.00190419 -2.46116e-19 
1908.9 0 1.77947e-18 -0.0144506 1.06445e-19 -0.000536144 0.0297625 3.59329e-18 -0.00055877 -5.61809e-19 -0.00045553 -8.64834e-20 -0.00021644 2.7342e-20 -2.24953e-19 0.00193204 3.22788e-19 -0.000136873 9.04416e-20 0.000721935 3.2689e-19 -0.000717849 0.00024411 2.56726e-20 -0.000351498 -2.05949e-19 -0.000953104 3.55172e-19 -0.000884057 -1.9071e-19 0.000376261 -1.5895e-19 -0.00190836 -2.31035e-19 
1909.25 0 1.86523e-18 -0.0151485 1.12039e-19 -0.000536895 0.0294367 3.57596e-18 -0.000537072 -5.69785e-19 -0.000456245 -8.99488e-20 -0.000230212 4.36573e-20 -2.17307e-19 0.00191124 3.30077e-19 -0.000144901 8.56097e-20 0.000696689 3.38707e-19 -0.000741705 0.00027015 2.86765e-20 -0.000362551 -2.01575e-19 -0.000952653 3.65337e-19 -0.000877996 -1.84992e-19 0.000355033 -1.58692e-19 -0.00191409 -2.16556e-19 
1909.6 0 1.96096e-18 -0.0158316 1.17777e-19 -0.0005375 0.0290931 3.55341e-18 -0.000515185 -5.71253e-19 -0.000450948 -1.00636e-19 -0.000237233 5.22276e-20 -2.00985e-19 0.00188512 3.45566e-19 -0.000148369 7.79214e-20 0.000668052 3.55348e-19 -0.000765111 0.000294405 1.96772e-20 -0.000372732 -2.06732e-19 -0.000950674 3.67964e-19 -0.000872549 -1.85431e-19 0.000331703 -1.59562e-19 -0.00192555 -1.94703e-19 
1909.95 0 2.05498e-18 -0.0165007 1.25905e-19 -0.000537246 0.0287322 3.52377e-18 -0.00049057 -5.6855e-19 -0.000442596 -1.05378e-19 -0.000241971 6.35919e-20 -1.94478e-19 0.00185476 3.55859e-19 -0.000144757 7.66686e-20 0.000634622 3.70826e-19 -0.000788198 0.000318769 1.70476e-20 -0.000381795 -1.98741e-19 -0.000948665 3.68423e-19 -0.000869102 -1.93143e-19 0.000309971 -1.62887e-19 -0.0019409 -1.91659e-19 
1910.3 0 2.13722e-18 -0.0171563 1.35054e-19 -0.000534243 0.0283557 3.49282e-18 -0.000459859 -5.49503e-19 -0.0004322 -1.09597e-19 -0.000247468 6.64987e-20 -1.77327e-19 0.00182515 3.58737e-19 -0.000136992 7.62386e-20 0.000596406 3.93811e-19 -0.000807326 0.000345083 1.78957e-20 -0.000388502 -2.08165e-19 -0.000949064 3.72234e-19 -0.000868114 -1.94041e-19 0.000290872 -1.5347e-19 -0.00195693 -1.88844e-19 
1910.65 0 2.21021e-18 -0.0177978 1.4057e-19 -0.000528127 0.0279638 3.44751e-18 -0.000422831 -5.36884e-19 -0.000418581 -1.18124e-19 -0.000252277 6.26032e-20 -1.53469e-19 0.00180069 3.53156e-19 -0.000128958 8.18631e-20 0.0005536 4.04874e-19 -0.000822688 0.000372621 1.49495e-20 -0.000391648 -1.95857e-19 -0.000953346 3.78848e-19 -0.000867064 -1.732e-19 0.000272922 -1.5741e-19 -0.00197223 -1.78991e-19 
1911 0 2.29587e-18 -0.0184241 1.37631e-19 -0.000520915 0.0275568 3.38746e-18 -0.000383481 -5.15287e-19 -0.000400226 -1.35651e-19 -0.000255396 6.40987e-20 -1.29412e-19 0.00178273 3.35109e-19 -0.000124854 9.7417e-20 0.000508753 3.99436e-19 -0.000839008 0.000399236 3.98228e-21 -0.000391948 -1.86657e-19 -0.000960209 3.80539e-19 -0.000865046 -1.60706e-19 0.000255695 -1.68522e-19 -0.00198414 -1.74017e-19 
1911.35 0 2.38822e-18 -0.0190343 1.3606e-19 -0.000515988 0.0271365 3.33824e-18 -0.000348776 -4.91297e-19 -0.000377342 -1.57133e-19 -0.000261024 6.95142e-20 -1.10422e-19 0.00176974 3.26872e-19 -0.00012759 1.09896e-19 0.000466888 4.0669e-19 -0.000855236 0.000423147 1.71781e-21 -0.000389099 -1.85553e-19 -0.000967109 3.79826e-19 -0.000864705 -1.47011e-19 0.000238127 -1.61567e-19 -0.00199185 -1.70635e-19 
1911.7 0 2.47104e-18 -0.0196298 1.43433e-19 -0.000515446 0.0267061 3.293e-18 -0.000323143 -4.85043e-19 -0.00035344 -1.71658e-19 -0.000273495 5.95816e-20 -8.67094e-20 0.00175819 3.25144e-19 -0.000133723 1.23924e-19 0.000430185 4.10141e-19 -0.000866038 0.000444684 -1.20016e-20 -0.000383894 -1.86917e-19 -0.000972939 3.73117e-19 -0.000866735 -1.38561e-19 0.000218958 -1.70652e-19 -0.00199711 -1.66325e-19 
1912.05 0 2.55584e-18 -0.0202113 1.45041e-19 -0.000520064 0.026272 3.25031e-18 -0.000304579 -4.74051e-19 -0.000329401 -1.87499e-19 -0.000291609 5.8914e-20 -6.65601e-20 0.00174247 3.19375e-19 -0.000139142 1.29443e-19 0.000397969 4.01626e-19 -0.000870028 0.000465507 -1.31593e-20 -0.00037987 -1.82538e-19 -0.000977547 3.59401e-19 -0.000869921 -1.23597e-19 0.000198505 -1.66276e-19 -0.00200011 -1.49826e-19 
1912.4 0 2.64138e-18 -0.0207762 1.43561e-19 -0.000528772 0.0258366 3.19999e-18 -0.000288146 -4.58096e-19 -0.000303816 -2.09673e-19 -0.000311116 5.63707e-20 -5.10701e-20 0.00172002 3.03572e-19 -0.000144106 1.24282e-19 0.000369804 4.01057e-19 -0.000869621 0.000486922 -4.77897e-21 -0.000377445 -1.92851e-19 -0.000979499 3.55049e-19 -0.000874254 -1.10262e-19 0.000179059 -1.78445e-19 -0.00199945 -1.46743e-19 
1912.75 0 2.72226e-18 -0.0213212 1.38666e-19 -0.000538827 0.0253945 3.15036e-18 -0.000271946 -4.4981e-19 -0.000278407 -2.17877e-19 -0.000329275 4.56975e-20 -2.80322e-20 0.00169177 2.93755e-19 -0.000149967 1.19099e-19 0.000345073 4.07446e-19 -0.000868059 0.00051005 3.12166e-21 -0.000374737 -1.9454e-19 -0.00097763 3.53053e-19 -0.000878386 -1.03907e-19 0.000163552 -1.83507e-19 -0.00199439 -1.36178e-19 
1913.1 0 2.79867e-18 -0.0218464 1.34476e-19 -0.000549396 0.0249408 3.09914e-18 -0.0002566 -4.44589e-19 -0.000254557 -2.13733e-19 -0.000345062 4.16286e-20 -7.72667e-21 0.00165916 2.85871e-19 -0.000158677 1.11638e-19 0.000323261 4.09936e-19 -0.000869516 0.000533539 1.73216e-21 -0.000372084 -1.83041e-19 -0.000974046 3.56462e-19 -0.000880978 -8.65176e-20 0.000152068 -1.85653e-19 -0.00198535 -1.35025e-19 
1913.45 0 2.85944e-18 -0.0223553 1.29128e-19 -0.000560445 0.0244804 3.05714e-18 -0.00024194 -4.51651e-19 -0.000230089 -2.01391e-19 -0.000356086 4.42521e-20 5.90774e-21 0.00162585 2.68886e-19 -0.00017239 9.88826e-20 0.00030398 4.20914e-19 -0.000875784 0.00055489 1.41977e-20 -0.000369772 -1.73697e-19 -0.000971066 3.66189e-19 -0.000881772 -7.33325e-20 0.000141847 -1.82879e-19 -0.00197375 -1.35826e-19 
1913.8 0 2.92893e-18 -0.022849 1.29239e-19 -0.00057109 0.0240204 3.01535e-18 -0.000229835 -4.49646e-19 -0.000204037 -1.94594e-19 -0.000361074 5.92621e-20 1.23548e-20 0.00159702 2.67121e-19 -0.000188785 8.71979e-20 0.000287827 4.32959e-19 -0.000886542 0.000573582 1.02794e-20 -0.000368433 -1.67765e-19 -0.000966978 3.72641e-19 -0.000878586 -5.71478e-20 0.00013189 -1.68824e-19 -0.00196038 -1.269e-19 
1914.15 0 2.99437e-18 -0.0233263 1.36001e-19 -0.000581081 0.0235587 2.98017e-18 -0.000223897 -4.39517e-19 -0.000178066 -1.9624e-19 -0.000363402 7.30733e-20 1.45942e-20 0.00157171 2.65757e-19 -0.000201874 7.77674e-20 0.00027711 4.34438e-19 -0.000901569 0.000588752 4.86017e-21 -0.000369283 -1.65239e-19 -0.000960983 3.77254e-19 -0.000869774 -4.4013e-20 0.00012197 -1.7444e-19 -0.00194542 -1.3007e-19 
1914.5 0 3.06192e-18 -0.0237874 1.26376e-19 -0.00059204 0.0230905 2.95734e-18 -0.00022373 -4.3315e-19 -0.000155193 -1.82127e-19 -0.000368156 7.74479e-20 1.37061e-20 0.0015433 2.55718e-19 -0.000209854 5.87928e-20 0.000270262 4.38397e-19 -0.000920061 0.000599814 -6.44413e-21 -0.000373504 -1.49045e-19 -0.000956759 3.77932e-19 -0.000856654 -3.66566e-20 0.000112012 -1.78997e-19 -0.00192907 -1.30727e-19 
1914.85 0 3.11929e-18 -0.0242339 1.26178e-19 -0.00060434 0.0226154 2.92103e-18 -0.000227843 -4.17553e-19 -0.000136791 -1.83623e-19 -0.000377697 7.90969e-20 9.34393e-21 0.00151048 2.45048e-19 -0.000216578 4.2981e-20 0.000262573 4.47896e-19 -0.000941914 0.000607773 -7.50065e-21 -0.000382697 -1.35896e-19 -0.000958085 3.82821e-19 -0.000841472 -2.64197e-20 0.00010378 -1.76583e-19 -0.00191371 -1.15516e-19 
1915.2 0 3.17915e-18 -0.024667 1.26709e-19 -0.000616654 0.0221357 2.88632e-18 -0.000237252 -3.92528e-19 -0.000121138 -1.93018e-19 -0.000390413 8.65001e-20 5.76277e-21 0.0014749 2.36302e-19 -0.000222817 2.22792e-20 0.000249706 4.57931e-19 -0.000967863 0.000613052 -1.12962e-20 -0.000396755 -1.19864e-19 -0.000963513 3.79115e-19 -0.000825234 -1.96691e-20 9.67901e-05 -1.80424e-19 -0.00190265 -1.05244e-19 
1915.55 0 3.23998e-18 -0.025086 1.23942e-19 -0.000628422 0.0216516 2.83304e-18 -0.000251557 -3.79857e-19 -0.000105792 -2.01122e-19 -0.000405088 9.53899e-20 8.58649e-21 0.00143624 2.34374e-19 -0.000226368 2.42438e-20 0.000228543 4.68933e-19 -0.000996601 0.000615341 2.71925e-21 -0.000414295 -9.2329e-20 -0.000969265 3.66362e-19 -0.000808705 -1.46183e-20 8.90929e-05 -1.85628e-19 -0.00189532 -1.04561e-19 
1915.9 0 3.29653e-18 -0.0254908 1.07973e-19 -0.000638392 0.0211604 2.7599e-18 -0.000268899 -3.68928e-19 -9.03078e-05 -1.95726e-19 -0.000420606 1.15499e-19 2.40961e-20 0.00139521 2.20139e-19 -0.000225919 4.17186e-20 0.000200314 4.67022e-19 -0.00102424 0.000613244 5.40633e-21 -0.000432849 -8.88844e-20 -0.000974424 3.60768e-19 -0.000792585 -1.03996e-20 7.96522e-05 -1.84295e-19 -0.00188982 -9.66614e-20 
1916.25 0 3.3512e-18 -0.0258826 9.92373e-20 -0.000645017 0.0206617 2.68443e-18 -0.000289375 -3.59419e-19 -7.91548e-05 -1.822e-19 -0.00043586 1.13215e-19 3.13394e-20 0.00135553 1.92814e-19 -0.000220891 5.26071e-20 0.000168833 4.57758e-19 -0.00104602 0.00060606 9.90595e-21 -0.000450262 -7.71247e-20 -0.0009798 3.54526e-19 -0.000777576 9.0136e-21 6.8274e-05 -1.85474e-19 -0.00188491 -1.01641e-19 
1916.6 0 3.40334e-18 -0.0262626 9.72073e-20 -0.000648541 0.0201567 2.60511e-18 -0.000311082 -3.50687e-19 -7.72365e-05 -1.78739e-19 -0.000450854 1.2665e-19 3.9583e-20 0.0013186 1.76125e-19 -0.000213357 7.99572e-20 0.000139401 4.49969e-19 -0.00105805 0.000594674 5.33739e-21 -0.00046609 -6.31532e-20 -0.000986004 3.52093e-19 -0.000763755 2.57721e-20 5.57467e-05 -1.84321e-19 -0.00187826 -9.94122e-20 
1916.95 0 3.45986e-18 -0.0266297 9.75199e-20 -0.000651939 0.019646 2.52818e-18 -0.0003299 -3.3396e-19 -8.46504e-05 -1.87274e-19 -0.000464929 1.34935e-19 5.32e-20 0.00128133 1.73304e-19 -0.000209038 1.02564e-19 0.00011529 4.47416e-19 -0.00106039 0.000581333 -9.43699e-21 -0.000479645 -4.44209e-20 -0.000992508 3.59216e-19 -0.000750801 4.40597e-20 4.30892e-05 -1.75114e-19 -0.00186842 -1.00167e-19 
1917.3 0 3.5165e-18 -0.0269805 8.71344e-20 -0.000656202 0.0191269 2.45434e-18 -0.000344489 -3.3089e-19 -9.86643e-05 -1.99313e-19 -0.000477355 1.52931e-19 6.80032e-20 0.00124189 1.55708e-19 -0.000210101 1.28389e-19 9.52953e-05 4.58545e-19 -0.00105517 0.000568682 -2.28505e-20 -0.000491537 -3.64117e-20 -0.000999126 3.4521e-19 -0.000737403 4.8053e-20 3.23003e-05 -1.67093e-19 -0.001858 -1.05085e-19 
1917.65 0 3.56634e-18 -0.027313 9.02313e-20 -0.000658522 0.0185977 2.38182e-18 -0.000356978 -3.19095e-19 -0.000113799 -2.10789e-19 -0.000486238 1.61999e-19 8.2501e-20 0.00119974 1.42151e-19 -0.000210502 1.49771e-19 7.79219e-05 4.62072e-19 -0.00104587 0.000557314 -2.7621e-20 -0.000501769 -2.0647e-20 -0.00100548 3.33945e-19 -0.000723058 4.07411e-20 2.4189e-05 -1.65889e-19 -0.0018479 -1.12739e-19 
1918 0 3.60202e-18 -0.0276279 8.89894e-20 -0.000657231 0.0180591 2.29069e-18 -0.000368761 -3.05368e-19 -0.000124468 -2.04983e-19 -0.000491393 1.74844e-19 8.93869e-20 0.00115378 1.31055e-19 -0.000205428 1.63342e-19 6.1067e-05 4.6803e-19 -0.00103489 0.000544504 -2.30056e-20 -0.000508542 -2.08702e-20 -0.00101019 3.24507e-19 -0.000710113 3.28326e-20 1.66343e-05 -1.57529e-19 -0.00183618 -1.33789e-19 
1918.35 0 3.62478e-18 -0.027927 9.68898e-20 -0.000652992 0.0175149 2.21218e-18 -0.000378592 -3.11382e-19 -0.000129478 -2.15694e-19 -0.000496053 1.84765e-19 1.00488e-19 0.00110728 1.14825e-19 -0.000194668 1.65202e-19 4.32834e-05 4.68495e-19 -0.00102097 0.000529613 -2.89086e-20 -0.00051205 -2.63641e-20 -0.00101419 3.1738e-19 -0.000700625 1.03732e-20 8.98081e-06 -1.56905e-19 -0.00182248 -1.33905e-19 
1918.7 0 3.64635e-18 -0.0282101 1.00161e-19 -0.000646363 0.0169685 2.13312e-18 -0.000386716 -2.91657e-19 -0.000131849 -2.23155e-19 -0.000500673 1.92809e-19 1.02233e-19 0.0010658 1.07254e-19 -0.000178004 1.57667e-19 2.93631e-05 4.75699e-19 -0.00100162 0.000515046 -2.61601e-20 -0.000516014 -2.72821e-20 -0.00101936 3.10244e-19 -0.00069401 5.79111e-22 2.51491e-06 -1.5382e-19 -0.00180881 -1.28002e-19 
1919.05 0 3.67536e-18 -0.0284735 9.95276e-20 -0.00063759 0.0164191 2.05346e-18 -0.000393946 -2.83642e-19 -0.000134545 -2.30281e-19 -0.000503992 2.00464e-19 1.06045e-19 0.00103045 9.04463e-20 -0.000153921 1.69178e-19 2.40336e-05 4.75172e-19 -0.000977853 0.000501856 -2.43569e-20 -0.000522505 -4.1804e-20 -0.00102629 3.03985e-19 -0.000688908 -6.47092e-21 -3.43311e-06 -1.4929e-19 -0.00179661 -1.21469e-19 
1919.4 0 3.70815e-18 -0.0287148 9.9516e-20 -0.000628277 0.0158605 1.9704e-18 -0.000399625 -2.77342e-19 -0.000138443 -2.32043e-19 -0.000505074 2.13594e-19 1.05998e-19 0.000997172 7.21958e-20 -0.000122246 1.67623e-19 2.42919e-05 4.91044e-19 -0.000952378 0.000489853 -1.40959e-20 -0.000530138 -5.07227e-20 -0.001035 3.05215e-19 -0.000684048 -1.3511e-20 -9.39589e-06 -1.61351e-19 -0.00178583 -1.22375e-19 
1919.75 0 3.74233e-18 -0.0289345 1.17364e-19 -0.000620738 0.0152872 1.88285e-18 -0.000402019 -2.75206e-19 -0.000142144 -2.26693e-19 -0.000502842 2.15067e-19 1.14805e-19 0.000961948 4.66508e-20 -8.45166e-05 1.56666e-19 2.53221e-05 4.9811e-19 -0.000926307 0.000479276 -5.76509e-21 -0.000536971 -8.70131e-20 -0.00104418 2.90269e-19 -0.000678354 -2.57439e-20 -1.47036e-05 -1.66362e-19 -0.00177595 -1.18687e-19 
1920.1 0 3.78483e-18 -0.0291349 1.3867e-19 -0.0006153 0.0147001 1.7992e-18 -0.000400326 -2.73614e-19 -0.000142673 -2.12732e-19 -0.000496448 2.21146e-19 1.1325e-19 0.000923782 2.27166e-20 -4.52587e-05 1.46046e-19 2.35793e-05 5.02459e-19 -0.000900217 0.000470218 -2.92082e-21 -0.000541307 -1.05528e-19 -0.0010527 2.69923e-19 -0.000672112 -4.43471e-20 -1.91901e-05 -1.57445e-19 -0.00176568 -1.22322e-19 
1920.45 0 3.81926e-18 -0.0293179 1.49726e-19 -0.000610486 0.0141052 1.70429e-18 -0.000393681 -2.92459e-19 -0.000139607 -1.95427e-19 -0.00048744 2.23155e-19 1.17113e-19 0.000882506 7.74637e-21 -1.05451e-05 1.36217e-19 1.84312e-05 5.03584e-19 -0.000873083 0.00046197 -5.67548e-21 -0.000541515 -1.23579e-19 -0.00106042 2.47813e-19 -0.000667358 -4.87809e-20 -2.2434e-05 -1.50926e-19 -0.00175432 -1.1828e-19 
1920.8 0 3.85933e-18 -0.0294837 1.63686e-19 -0.000604353 0.0135083 1.60785e-18 -0.000382539 -3.05084e-19 -0.000135504 -1.81417e-19 -0.000479123 2.18251e-19 1.13621e-19 0.000839922 -1.14095e-20 1.7959e-05 1.31649e-19 1.32573e-05 5.02575e-19 -0.000839658 0.000454362 2.38754e-21 -0.000538074 -1.38874e-19 -0.00106714 2.34221e-19 -0.000665054 -4.11809e-20 -2.52964e-05 -1.45484e-19 -0.00174101 -1.1146e-19 
1921.15 0 3.89427e-18 -0.0296317 1.78922e-19 -0.0005953 0.0129096 1.51484e-18 -0.00037203 -2.9677e-19 -0.000128869 -1.65379e-19 -0.000472174 2.25031e-19 1.14838e-19 0.000802313 -1.4682e-20 4.24256e-05 1.17495e-19 1.04219e-05 4.98694e-19 -0.000799475 0.000446808 1.29184e-20 -0.000532562 -1.68154e-19 -0.00107271 2.30076e-19 -0.000661333 -5.3786e-20 -2.90069e-05 -1.36803e-19 -0.00172409 -1.09279e-19 
1921.5 0 3.92969e-18 -0.0297625 1.89847e-19 -0.000583369 0.0123064 1.41039e-18 -0.000365973 -2.90313e-19 -0.00011676 -1.52165e-19 -0.000464489 2.45024e-19 1.07226e-19 0.000774675 -1.74455e-20 6.64442e-05 8.46957e-20 9.6312e-06 4.98421e-19 -0.000757692 0.000437758 2.44023e-20 -0.000526358 -1.91199e-19 -0.0010782 2.19716e-19 -0.000653982 -6.87985e-20 -3.27442e-05 -1.25492e-19 -0.00170277 -9.81454e-20 
1921.85 0 3.96109e-18 -0.0298767 2.05089e-19 -0.000570566 0.011695 1.30992e-18 -0.000363693 -2.93542e-19 -0.000101814 -1.31182e-19 -0.000456733 2.49543e-19 9.9677e-20 0.000753237 -2.44658e-20 9.27009e-05 5.9693e-20 1.23215e-05 5.05039e-19 -0.000716871 0.000426249 3.20938e-20 -0.000521487 -2.21096e-19 -0.00108431 2.01695e-19 -0.000644953 -9.35055e-20 -3.51392e-05 -1.10667e-19 -0.00167648 -8.78694e-20 
1922.2 0 3.9839e-18 -0.0299749 1.97481e-19 -0.000558929 0.0110743 1.20956e-18 -0.000365544 -3.07926e-19 -8.86929e-05 -1.15055e-19 -0.000451522 2.62902e-19 9.64072e-20 0.000728929 -2.67239e-20 0.00012075 2.88602e-20 1.91225e-05 5.03633e-19 -0.000677143 0.000414295 5.04919e-20 -0.000519331 -2.50011e-19 -0.00108984 1.88777e-19 -0.000635942 -1.10481e-19 -3.5732e-05 -9.69139e-20 -0.00164615 -6.94276e-20 
1922.55 0 4.00879e-18 -0.0300569 1.99323e-19 -0.000549248 0.0104492 1.10592e-18 -0.00037368 -3.09439e-19 -7.86234e-05 -1.12052e-19 -0.000448242 2.65786e-19 8.05834e-20 0.000697275 -2.57828e-20 0.000147245 4.24987e-21 2.79881e-05 4.9734e-19 -0.000640117 0.000404027 6.63326e-20 -0.000519366 -2.7467e-19 -0.00109307 1.85813e-19 -0.000627216 -1.13324e-19 -3.36303e-05 -8.28437e-20 -0.00161524 -5.97307e-20 
1922.9 0 4.01831e-18 -0.0301213 1.86422e-19 -0.000541557 0.00982424 1.02532e-18 -0.000387122 -3.17753e-19 -7.25003e-05 -1.01292e-19 -0.000445658 2.73765e-19 6.98111e-20 0.000661767 -2.57671e-20 0.000170491 -1.07744e-20 3.70893e-05 4.77333e-19 -0.000608273 0.000396974 9.99562e-20 -0.000519774 -3.10805e-19 -0.00109367 1.76255e-19 -0.000619592 -1.18383e-19 -3.14041e-05 -7.69965e-20 -0.00158605 -4.39589e-20 
1923.25 0 4.02414e-18 -0.0301676 1.76589e-19 -0.000534713 0.00919944 9.38191e-19 -0.000400264 -2.95293e-19 -7.32714e-05 -1.08062e-19 -0.000443856 2.85265e-19 7.28893e-20 0.000629216 -3.33026e-20 0.000190181 -2.21305e-20 4.26144e-05 4.5892e-19 -0.00058071 0.000395324 1.32876e-19 -0.000521038 -3.47153e-19 -0.00109223 1.71545e-19 -0.000614134 -1.18476e-19 -3.3367e-05 -8.54589e-20 -0.00155808 -3.15383e-20 
1923.6 0 4.02053e-18 -0.0301954 1.61737e-19 -0.000527515 0.00857167 8.63689e-19 -0.000407006 -2.80916e-19 -8.28153e-05 -1.02761e-19 -0.000442984 2.85204e-19 8.08362e-20 0.000602416 -4.99406e-20 0.000206217 -3.71061e-20 4.40342e-05 4.45542e-19 -0.000556564 0.000399965 1.63881e-19 -0.000525063 -3.62173e-19 -0.00108948 1.60408e-19 -0.000609844 -1.1572e-19 -4.00299e-05 -9.81247e-20 -0.00153002 -2.28551e-20 
1923.95 0 4.02102e-18 -0.030206 1.60939e-19 -0.000520303 0.00794105 7.77102e-19 -0.000404876 -2.77811e-19 -0.000101611 -1.07383e-19 -0.000441702 2.87559e-19 8.97496e-20 0.00057932 -6.65433e-20 0.000217723 -4.52845e-20 4.57243e-05 4.34343e-19 -0.000536295 0.000408529 1.73301e-19 -0.00053102 -3.77597e-19 -0.00108593 1.47373e-19 -0.00060592 -1.19761e-19 -4.90103e-05 -1.09317e-19 -0.00149863 -2.08732e-21 
1924.3 0 4.01665e-18 -0.0302011 1.53161e-19 -0.000514375 0.00731282 6.84445e-19 -0.000395178 -2.74023e-19 -0.000131247 -1.14097e-19 -0.000437111 2.90665e-19 1.01398e-19 0.000557558 -8.14238e-20 0.000223688 -4.92941e-20 5.1667e-05 4.2708e-19 -0.0005178 0.000417877 1.78237e-19 -0.000537188 -3.90217e-19 -0.00108118 1.51661e-19 -0.00060157 -1.17657e-19 -5.72426e-05 -1.17567e-19 -0.00146317 4.99454e-21 
1924.65 0 4.02551e-18 -0.0301813 1.43491e-19 -0.000511258 0.00669073 5.90319e-19 -0.000381514 -2.65947e-19 -0.000169423 -1.1911e-19 -0.000427048 2.88099e-19 1.00269e-19 0.000537751 -1.00335e-19 0.000226276 -6.76202e-20 6.20065e-05 4.22511e-19 -0.000498262 0.000425473 1.81383e-19 -0.000543614 -4.07289e-19 -0.0010732 1.54569e-19 -0.000595971 -1.14484e-19 -6.34416e-05 -1.20262e-19 -0.00142604 1.6989e-20 
1925 0 4.01878e-18 -0.0301453 1.37614e-19 -0.000511315 0.0060726 5.05411e-19 -0.00036609 -2.48787e-19 -0.000210557 -1.30552e-19 -0.000411653 2.82719e-19 9.6246e-20 0.000520586 -1.05043e-19 0.000228226 -8.12754e-20 7.43304e-05 4.10233e-19 -0.000474894 0.000430105 1.8866e-19 -0.000549478 -4.17624e-19 -0.00106026 1.46845e-19 -0.000589451 -9.71116e-20 -6.7201e-05 -1.2002e-19 -0.00138782 2.92897e-20 
1925.35 0 4.00302e-18 -0.0300941 1.41013e-19 -0.000513079 0.00545551 4.12732e-19 -0.000347792 -2.41007e-19 -0.000250131 -1.19421e-19 -0.000392296 2.79663e-19 1.03381e-19 0.000503528 -1.21074e-19 0.000228045 -9.30386e-20 8.47292e-05 3.99415e-19 -0.000446861 0.000432345 1.86429e-19 -0.000554204 -4.17001e-19 -0.00104295 1.42675e-19 -0.000582311 -7.80153e-20 -6.99327e-05 -1.11392e-19 -0.00134809 3.94937e-20 
1925.7 0 3.99276e-18 -0.0300294 1.48783e-19 -0.000514309 0.00484259 3.16543e-19 -0.000326191 -2.34994e-19 -0.000285226 -1.10558e-19 -0.000370258 2.93666e-19 1.0867e-19 0.000485669 -1.34651e-19 0.000221062 -1.0251e-19 8.81563e-05 3.83255e-19 -0.000416515 0.000433158 1.7488e-19 -0.000557195 -4.22035e-19 -0.00102272 1.23072e-19 -0.0005758 -6.94254e-20 -7.34566e-05 -1.09061e-19 -0.00130689 3.48216e-20 
1926.05 0 3.9795e-18 -0.0299501 1.53946e-19 -0.000512949 0.00423453 2.24503e-19 -0.000301073 -2.28429e-19 -0.000315603 -1.1419e-19 -0.00034624 3.01966e-19 1.24425e-19 0.000467489 -1.43714e-19 0.00020632 -1.04965e-19 8.21091e-05 3.67992e-19 -0.000387042 0.000432718 1.62515e-19 -0.000557821 -4.17216e-19 -0.00100126 1.18637e-19 -0.000569958 -4.7474e-20 -7.91825e-05 -1.21503e-19 -0.00126411 3.79975e-20 
1926.4 0 3.96808e-18 -0.0298574 1.59925e-19 -0.000508947 0.00362886 1.38935e-19 -0.000271718 -2.06635e-19 -0.000342346 -1.2146e-19 -0.000321296 3.11121e-19 1.38027e-19 0.00044826 -1.47455e-19 0.000188812 -1.03851e-19 6.70616e-05 3.47419e-19 -0.0003626 0.000431947 1.62455e-19 -0.000555809 -4.14733e-19 -0.000980965 1.14006e-19 -0.000562188 -2.51355e-20 -8.65123e-05 -1.20257e-19 -0.00121956 4.42088e-20 
1926.75 0 3.94394e-18 -0.0297532 1.6626e-19 -0.000502775 0.00302867 5.04745e-20 -0.000241032 -1.9458e-19 -0.00036468 -1.29511e-19 -0.000296486 3.25773e-19 1.3838e-19 0.000428234 -1.45134e-19 0.000172245 -1.16198e-19 4.19685e-05 3.4945e-19 -0.000345995 0.000430949 1.58839e-19 -0.000551053 -3.97987e-19 -0.000962727 1.1035e-19 -0.000551211 -1.53891e-20 -9.41749e-05 -1.21484e-19 -0.00117372 3.3626e-20 
1927.1 0 3.91798e-18 -0.0296341 1.59308e-19 -0.000494249 0.00243803 -2.4568e-20 -0.000212001 -1.89883e-19 -0.000381011 -1.32304e-19 -0.000274513 3.31701e-19 1.53007e-19 0.000408516 -1.33756e-19 0.000155188 -1.26983e-19 5.42387e-06 3.57948e-19 -0.000336077 0.00042927 1.59072e-19 -0.000543609 -3.80932e-19 -0.000944758 1.16755e-19 -0.000537108 -5.77739e-21 -0.000102111 -1.2691e-19 -0.00112756 1.60487e-20 
1927.45 0 3.90067e-18 -0.0294971 1.55326e-19 -0.000483364 0.0018571 -1.10909e-19 -0.000183888 -1.78074e-19 -0.000389292 -1.3337e-19 -0.000259512 3.29705e-19 1.57422e-19 0.000389638 -1.23876e-19 0.000135839 -1.24843e-19 -3.76148e-05 3.64804e-19 -0.000331983 0.00042728 1.63346e-19 -0.000534906 -3.83431e-19 -0.000926768 1.27818e-19 -0.000521872 -2.50268e-21 -0.000110861 -1.32582e-19 -0.00108168 1.71076e-20 
1927.8 0 3.88069e-18 -0.029342 1.48277e-19 -0.000470751 0.00128652 -1.8456e-19 -0.000156122 -1.46405e-19 -0.000388148 -1.23294e-19 -0.000254355 3.3779e-19 1.70404e-19 0.000371447 -1.30575e-19 0.000115942 -1.29648e-19 -8.11876e-05 3.64366e-19 -0.000334734 0.000425216 1.65346e-19 -0.000525948 -3.68261e-19 -0.000911116 1.40045e-19 -0.000508006 -5.66487e-21 -0.000120199 -1.33249e-19 -0.00103479 7.15991e-21 
1928.15 0 3.84817e-18 -0.029169 1.3484e-19 -0.000457524 0.000723908 -2.51742e-19 -0.000128799 -1.31346e-19 -0.000379895 -1.09483e-19 -0.000259604 3.5253e-19 1.71538e-19 0.000355086 -1.29646e-19 9.69702e-05 -1.26737e-19 -0.00012261 3.52246e-19 -0.000343166 0.000422191 1.70553e-19 -0.000515733 -3.67735e-19 -0.000898989 1.43594e-19 -0.000494503 -2.52144e-20 -0.000129253 -1.26768e-19 -0.000986338 9.52504e-21 
1928.5 0 3.80902e-18 -0.0289778 1.42145e-19 -0.000444113 0.000166011 -3.17154e-19 -0.000101267 -1.19288e-19 -0.000368756 -9.49036e-20 -0.000273507 3.6057e-19 1.76359e-19 0.000341344 -1.22236e-19 7.99991e-05 -1.18828e-19 -0.000162376 3.44762e-19 -0.000356002 0.000417661 1.66738e-19 -0.000504617 -3.58073e-19 -0.000888317 1.57103e-19 -0.000478456 -3.84623e-20 -0.000137871 -1.16271e-19 -0.000936592 9.63793e-21 
1928.85 0 3.76971e-18 -0.0287694 1.58623e-19 -0.000431211 -0.000387508 -3.92023e-19 -7.5225e-05 -1.15768e-19 -0.000356538 -7.91812e-20 -0.000293851 3.50458e-19 1.78278e-19 0.000329687 -1.06312e-19 6.47759e-05 -1.10396e-19 -0.000202787 3.32496e-19 -0.000377074 0.000412428 1.59805e-19 -0.000494108 -3.49302e-19 -0.000875734 1.7002e-19 -0.000458365 -5.04182e-20 -0.000144014 -1.13792e-19 -0.000884937 2.32468e-20 
1929.2 0 3.71866e-18 -0.0285471 1.59655e-19 -0.000419643 -0.000936866 -4.5443e-19 -5.31234e-05 -1.15248e-19 -0.000343364 -5.54789e-20 -0.00031702 3.36637e-19 1.84227e-19 0.000318432 -9.06964e-20 4.99837e-05 -1.09339e-19 -0.000245489 3.43204e-19 -0.000408756 0.000407109 1.50265e-19 -0.000482886 -3.2901e-19 -0.000860518 1.76844e-19 -0.000435033 -5.261e-20 -0.000146128 -1.24362e-19 -0.000831812 4.42326e-20 
1929.55 0 3.67454e-18 -0.0283138 1.59789e-19 -0.000410212 -0.00148182 -5.07428e-19 -3.49886e-05 -1.01184e-19 -0.000328472 -3.5056e-20 -0.00033409 3.3464e-19 2.02103e-19 0.000305013 -7.3156e-20 3.69667e-05 -1.10502e-19 -0.000291337 3.49917e-19 -0.000447584 0.000402925 1.32105e-19 -0.000469464 -3.21214e-19 -0.000843317 1.74167e-19 -0.000408995 -5.27353e-20 -0.000146321 -1.37882e-19 -0.000780003 6.58865e-20 
1929.9 0 3.62339e-18 -0.02807 1.55163e-19 -0.000403362 -0.00202231 -5.69854e-19 -1.91172e-05 -8.87634e-20 -0.000310931 -1.24273e-20 -0.000339316 3.40684e-19 2.14171e-19 0.0002889 -6.00958e-20 2.88828e-05 -1.10004e-19 -0.00033963 3.46022e-19 -0.000486433 0.00040002 1.08353e-19 -0.000453384 -3.08442e-19 -0.0008243 1.72543e-19 -0.000380092 -5.90212e-20 -0.000147003 -1.47831e-19 -0.000732576 8.42518e-20 
1930.25 0 3.5861e-18 -0.0278151 1.59569e-19 -0.000397946 -0.00256076 -6.47023e-19 -2.64524e-06 -8.38458e-20 -0.000292095 1.08226e-20 -0.000335817 3.49645e-19 2.15015e-19 0.000269881 -5.86548e-20 2.7826e-05 -1.02847e-19 -0.000388886 3.33219e-19 -0.000517299 0.000398402 9.19603e-20 -0.000434933 -3.02358e-19 -0.000803962 1.74171e-19 -0.000349957 -5.33025e-20 -0.000147769 -1.74718e-19 -0.000689545 8.17574e-20 
1930.6 0 3.5439e-18 -0.0275509 1.6087e-19 -0.000392341 -0.00309601 -7.0346e-19 1.76514e-05 -8.13927e-20 -0.000270854 3.593e-20 -0.000330365 3.47079e-19 2.07529e-19 0.000246033 -7.04296e-20 3.21862e-05 -1.05523e-19 -0.000439661 3.13342e-19 -0.0005352 0.000400648 7.10753e-20 -0.000417499 -3.0159e-19 -0.000782839 1.78978e-19 -0.000322232 -4.73279e-20 -0.000148422 -1.98873e-19 -0.000646837 7.50179e-20 
1930.95 0 3.50438e-18 -0.0272784 1.47674e-19 -0.000386107 -0.00362324 -7.48043e-19 4.27892e-05 -7.3349e-20 -0.000244437 4.60777e-20 -0.000328062 3.31358e-19 1.93351e-19 0.000215444 -7.78144e-20 4.01346e-05 -1.03767e-19 -0.000493299 3.02328e-19 -0.000541245 0.000408232 5.48689e-20 -0.000402437 -2.90289e-19 -0.000761537 1.77837e-19 -0.000298845 -5.80014e-20 -0.000150359 -2.13084e-19 -0.000601905 6.18754e-20 
1931.3 0 3.45072e-18 -0.0269957 1.26819e-19 -0.000381551 -0.00414213 -7.99496e-19 7.14603e-05 -6.85577e-20 -0.000213039 5.38276e-20 -0.000330723 3.17863e-19 1.92268e-19 0.000179058 -9.4418e-20 5.3525e-05 -1.17423e-19 -0.000547801 2.85536e-19 -0.000541597 0.00041767 3.70448e-20 -0.000388245 -2.7018e-19 -0.000741272 1.68242e-19 -0.000278265 -5.53796e-20 -0.000154339 -2.04377e-19 -0.000556297 5.46258e-20 
1931.65 0 3.403e-18 -0.0267028 1.10076e-19 -0.000379602 -0.00465519 -8.42088e-19 0.000101074 -6.91948e-20 -0.0001779 7.21563e-20 -0.00033764 3.13623e-19 2.00256e-19 0.000140688 -1.11021e-19 7.18623e-05 -1.37398e-19 -0.000598947 2.63814e-19 -0.000543986 0.000425624 2.76502e-20 -0.000374189 -2.5849e-19 -0.000722366 1.66251e-19 -0.000257283 -6.10496e-20 -0.000160685 -2.1713e-19 -0.000511052 4.24732e-20 
1932 0 3.35846e-18 -0.0264015 9.20148e-20 -0.000377657 -0.00516339 -8.87632e-19 0.0001284 -6.70714e-20 -0.000139583 8.97104e-20 -0.000346287 3.05558e-19 2.03043e-19 9.91816e-05 -1.48199e-19 8.87704e-05 -1.46552e-19 -0.000647313 2.46343e-19 -0.00055155 0.000430999 1.16024e-20 -0.000362075 -2.36413e-19 -0.0007027 1.7468e-19 -0.000234276 -6.1952e-20 -0.000169737 -2.00935e-19 -0.00046673 4.05302e-20 
1932.35 0 3.31979e-18 -0.0260948 6.35461e-20 -0.000375282 -0.00566668 -9.34825e-19 0.000152182 -7.57368e-20 -9.72019e-05 9.72542e-20 -0.000351477 3.15411e-19 2.11671e-19 5.09842e-05 -1.80657e-19 0.000101623 -1.57634e-19 -0.000697938 2.30367e-19 -0.000562165 0.000434956 6.34155e-21 -0.000353657 -2.15787e-19 -0.000679249 1.80815e-19 -0.000209563 -5.62503e-20 -0.000180708 -1.94785e-19 -0.000425903 4.27615e-20 
1932.7 0 3.28172e-18 -0.0257835 3.90862e-20 -0.000372443 -0.00616287 -9.86153e-19 0.000171783 -8.05619e-20 -5.03427e-05 9.19962e-20 -0.000349473 3.05283e-19 2.22874e-19 -3.19419e-06 -1.95242e-19 0.000114345 -1.71432e-19 -0.0007544 2.12842e-19 -0.000573507 0.000439183 -2.20234e-21 -0.000347972 -1.90133e-19 -0.000652464 1.75441e-19 -0.000184665 -5.45654e-20 -0.000192143 -1.82092e-19 -0.000388891 3.9583e-20 
1933.05 0 3.23649e-18 -0.0254641 1.87139e-20 -0.000368923 -0.00664927 -1.03708e-18 0.000186896 -7.32777e-20 -2.46934e-06 7.86878e-20 -0.000339351 2.97111e-19 2.26632e-19 -6.25517e-05 -2.16201e-19 0.000128046 -1.92081e-19 -0.000816376 2.04303e-19 -0.000585349 0.000444578 -1.35745e-20 -0.0003448 -1.6957e-19 -0.000624737 1.59752e-19 -0.000159296 -5.8702e-20 -0.000203902 -1.72416e-19 -0.000352752 5.04386e-20 
1933.4 0 3.19084e-18 -0.0251323 1.60304e-20 -0.000365278 -0.00712758 -1.08859e-18 0.000201689 -6.05511e-20 4.21776e-05 6.70716e-20 -0.000324357 2.92068e-19 2.20581e-19 -0.000124493 -2.34966e-19 0.000139715 -2.00217e-19 -0.000880446 2.08476e-19 -0.000598061 0.000450696 -2.26062e-20 -0.000346325 -1.59423e-19 -0.000596126 1.50905e-19 -0.000131942 -7.06953e-20 -0.000217684 -1.54611e-19 -0.000315635 5.5033e-20 
1933.75 0 3.15059e-18 -0.0247846 3.46507e-21 -0.000361384 -0.00760315 -1.14485e-18 0.000223284 -5.82352e-20 8.22817e-05 5.1467e-20 -0.000308215 3.01599e-19 2.19816e-19 -0.000184218 -2.56303e-19 0.000148675 -1.96822e-19 -0.000941275 2.04336e-19 -0.000610794 0.000456949 -1.25019e-20 -0.000353876 -1.6139e-19 -0.000566244 1.47874e-19 -0.0001031 -7.84554e-20 -0.000234543 -1.36285e-19 -0.00027786 6.43602e-20 
1934.1 0 3.10256e-18 -0.0244218 -3.32596e-21 -0.00035681 -0.008076 -1.19445e-18 0.000253149 -6.34382e-20 0.000117849 4.42621e-20 -0.000291683 2.99645e-19 2.27735e-19 -0.000239554 -2.64504e-19 0.000156274 -1.90927e-19 -0.000992753 1.99197e-19 -0.000622667 0.000463481 -9.83839e-21 -0.000365333 -1.54444e-19 -0.000536534 1.47456e-19 -7.48784e-05 -6.87922e-20 -0.000254171 -1.17943e-19 -0.000239411 7.89751e-20 
1934.45 0 3.04269e-18 -0.0240457 4.90004e-21 -0.000352706 -0.00853829 -1.25466e-18 0.000288559 -6.33003e-20 0.000151433 4.40086e-20 -0.000274226 3.02854e-19 2.38561e-19 -0.000293453 -2.64585e-19 0.000161681 -1.92802e-19 -0.001033 1.89925e-19 -0.00063277 0.000469785 -1.80504e-20 -0.000377255 -1.48529e-19 -0.000509163 1.42081e-19 -4.83383e-05 -6.5192e-20 -0.000275434 -1.04391e-19 -0.000199771 1.07865e-19 
1934.8 0 2.99346e-18 -0.0236572 -1.34348e-22 -0.000350439 -0.00898565 -1.30484e-18 0.000327956 -5.60048e-20 0.000187249 6.49919e-20 -0.000256261 3.00099e-19 2.47492e-19 -0.000349083 -2.8202e-19 0.000165188 -1.93062e-19 -0.00106557 1.85141e-19 -0.000638657 0.000476117 -2.02445e-20 -0.000387394 -1.45062e-19 -0.000484183 1.35809e-19 -2.34017e-05 -5.20894e-20 -0.000297628 -1.15002e-19 -0.000160912 1.14022e-19 
1935.15 0 2.93944e-18 -0.0232578 -7.10373e-21 -0.000350463 -0.00942087 -1.36557e-18 0.000369992 -4.2954e-20 0.000225576 8.51829e-20 -0.000237981 2.91233e-19 2.51913e-19 -0.000407329 -2.79756e-19 0.000169808 -1.89334e-19 -0.00109385 1.7857e-19 -0.000638357 0.000482743 -1.6149e-20 -0.00039609 -1.39014e-19 -0.000460309 1.38887e-19 7.42308e-07 -4.77823e-20 -0.000320408 -1.2694e-19 -0.000126181 1.25552e-19 
1935.5 0 2.8918e-18 -0.02285 -1.36929e-20 -0.000352377 -0.00984771 -1.42342e-18 0.000411483 -2.62877e-20 0.000264599 1.06181e-19 -0.000220361 2.70818e-19 2.64889e-19 -0.000467686 -2.78255e-19 0.000176922 -1.87016e-19 -0.00111964 1.77187e-19 -0.000633147 0.000488115 -3.81738e-20 -0.000404325 -1.2009e-19 -0.000436451 1.47509e-19 2.51547e-05 -3.27767e-20 -0.000342294 -1.375e-19 -9.72015e-05 1.24358e-19 
1935.85 0 2.8547e-18 -0.0224351 -1.57286e-20 -0.000354129 -0.0102651 -1.46498e-18 0.000449558 -7.04705e-21 0.000302567 1.24339e-19 -0.000204234 2.59482e-19 2.76503e-19 -0.000528893 -2.67259e-19 0.000184608 -1.83812e-19 -0.00114388 1.76215e-19 -0.000626932 0.000492421 -4.62266e-20 -0.000411681 -9.22316e-20 -0.000412823 1.56974e-19 5.05334e-05 -3.12491e-20 -0.000361191 -1.50134e-19 -7.2718e-05 1.28837e-19 
1936.2 0 2.81547e-18 -0.0220136 -1.1655e-20 -0.000353921 -0.0106679 -1.50898e-18 0.000483976 1.06864e-20 0.000338177 1.25165e-19 -0.00019016 2.41274e-19 2.8254e-19 -0.000587807 -2.51935e-19 0.000187918 -1.67488e-19 -0.00116583 1.89578e-19 -0.000623789 0.000497639 -5.79638e-20 -0.000419053 -6.34284e-20 -0.000389182 1.60788e-19 7.64822e-05 -2.77989e-20 -0.000378097 -1.47922e-19 -4.91827e-05 1.45856e-19 
1936.55 0 2.77989e-18 -0.0215831 -1.29744e-20 -0.000350596 -0.0110551 -1.54502e-18 0.00051703 2.99106e-20 0.000370908 1.29966e-19 -0.000180434 2.35923e-19 2.92563e-19 -0.000643781 -2.41968e-19 0.000184472 -1.67276e-19 -0.00118501 2.00947e-19 -0.000626877 0.000503203 -6.84944e-20 -0.000426895 -4.3176e-20 -0.000363746 1.56954e-19 0.000101313 -3.19796e-20 -0.000395681 -1.47517e-19 -2.56792e-05 1.64468e-19 
1936.9 0 2.73238e-18 -0.0211422 -2.32534e-20 -0.000344502 -0.0114339 -1.58489e-18 0.000549773 4.29445e-20 0.000399514 1.41057e-19 -0.00017737 2.2148e-19 3.02242e-19 -0.000700412 -2.27281e-19 0.000179877 -1.70306e-19 -0.00119978 2.14591e-19 -0.000634588 0.000508433 -7.38023e-20 -0.000435541 -3.17658e-20 -0.000334361 1.45751e-19 0.000124858 -3.47299e-20 -0.000414332 -1.58782e-19 -3.16097e-06 1.73801e-19 
1937.25 0 2.6781e-18 -0.0206932 -2.65845e-20 -0.000337262 -0.0118075 -1.62494e-18 0.000580755 6.25274e-20 0.000422813 1.53255e-19 -0.000181234 2.10882e-19 3.08899e-19 -0.000758802 -2.12653e-19 0.000178079 -1.74104e-19 -0.00120783 2.2167e-19 -0.000644247 0.000513023 -7.06854e-20 -0.000445044 -2.55359e-20 -0.000300912 1.4793e-19 0.000149543 -3.71065e-20 -0.000432781 -1.57788e-19 1.9406e-05 1.74815e-19 
1937.6 0 2.62756e-18 -0.0202365 -3.39701e-20 -0.000330455 -0.0121725 -1.6686e-18 0.000608975 7.79498e-20 0.000440182 1.59167e-19 -0.000191297 2.18266e-19 3.19706e-19 -0.000815378 -2.09769e-19 0.000176012 -1.76839e-19 -0.00120646 2.21428e-19 -0.000654558 0.000516766 -7.59398e-20 -0.000453549 -7.22216e-21 -0.000263658 1.44578e-19 0.000174646 -3.56303e-20 -0.00044953 -1.73694e-19 4.26945e-05 1.77089e-19 
1937.95 0 2.57749e-18 -0.0197713 -4.53391e-20 -0.000323415 -0.0125241 -1.71588e-18 0.000634481 8.1636e-20 0.000451292 1.64493e-19 -0.000205974 2.33657e-19 3.30915e-19 -0.00086549 -1.97018e-19 0.000171037 -1.79797e-19 -0.00119532 2.27749e-19 -0.000663113 0.000519362 -7.9189e-20 -0.000460623 9.83723e-21 -0.000223067 1.30839e-19 0.00019803 -2.82481e-20 -0.000463172 -1.73367e-19 6.6595e-05 1.81113e-19 
1938.3 0 2.51736e-18 -0.0192979 -5.90505e-20 -0.000314695 -0.0128595 -1.7457e-18 0.000656186 8.66795e-20 0.000459087 1.6921e-19 -0.000221106 2.39881e-19 3.34589e-19 -0.000908572 -1.96319e-19 0.000166154 -1.77283e-19 -0.0011779 2.26872e-19 -0.000669809 0.000519996 -8.50576e-20 -0.000467223 2.62978e-20 -0.000180405 1.39681e-19 0.000219965 -2.06708e-20 -0.000471675 -1.85873e-19 9.13393e-05 1.98509e-19 
1938.65 0 2.45695e-18 -0.0188178 -7.64265e-20 -0.000304348 -0.0131816 -1.78004e-18 0.000672697 8.66701e-20 0.000471706 1.69615e-19 -0.000233101 2.28776e-19 3.30779e-19 -0.000946229 -1.93129e-19 0.000164229 -1.7653e-19 -0.00115587 2.18929e-19 -0.000676849 0.000517729 -7.59015e-20 -0.000472532 3.51717e-20 -0.000136103 1.44873e-19 0.000241309 -2.09846e-20 -0.000475 -2.04503e-19 0.000117485 2.09526e-19 
1939 0 2.39023e-18 -0.0183331 -7.70665e-20 -0.000291289 -0.013494 -1.82816e-18 0.00068665 9.71755e-20 0.000494467 1.59754e-19 -0.000241649 2.16922e-19 3.1614e-19 -0.00097986 -2.03163e-19 0.000163802 -1.73309e-19 -0.00112816 2.18006e-19 -0.000685556 0.000513273 -6.57676e-20 -0.00047497 4.8288e-20 -9.12615e-05 1.48688e-19 0.000263451 -3.0839e-20 -0.000473808 -2.19753e-19 0.000143714 2.02083e-19 
1939.35 0 2.33504e-18 -0.0178445 -8.15603e-20 -0.000274597 -0.0137973 -1.87217e-18 0.000702515 1.00212e-19 0.000524545 1.47176e-19 -0.000249266 1.95404e-19 3.05965e-19 -0.00101195 -2.21041e-19 0.000164139 -1.71887e-19 -0.00109594 2.18667e-19 -0.000695953 0.000509261 -5.44839e-20 -0.000473883 5.14439e-20 -4.65146e-05 1.43593e-19 0.0002874 -4.43638e-20 -0.000467525 -2.23731e-19 0.000166528 1.92315e-19 
1939.7 0 2.26507e-18 -0.0173521 -8.29607e-20 -0.000254983 -0.014091 -1.92456e-18 0.000720476 9.95204e-20 0.000554698 1.48799e-19 -0.000262338 1.74386e-19 2.9351e-19 -0.00104486 -2.33933e-19 0.000169051 -1.7321e-19 -0.00106538 2.16053e-19 -0.000705717 0.000506369 -2.97095e-20 -0.000470379 5.34888e-20 -2.30173e-06 1.38426e-19 0.000312524 -5.98853e-20 -0.000457573 -2.33508e-19 0.000184008 1.91705e-19 
1940.05 0 2.1983e-18 -0.0168555 -6.97903e-20 -0.000233825 -0.0143743 -1.96896e-18 0.000738571 1.01781e-19 0.00057986 1.36899e-19 -0.00028653 1.66214e-19 2.99465e-19 -0.00107837 -2.45112e-19 0.000181558 -1.61761e-19 -0.00104133 2.05223e-19 -0.000711333 0.000503743 -1.60236e-21 -0.00046692 7.33057e-20 3.89866e-05 1.29323e-19 0.000337246 -6.09183e-20 -0.000446974 -2.24561e-19 0.000197843 1.89771e-19 
1940.4 0 2.12152e-18 -0.0163552 -6.24052e-20 -0.000212257 -0.0146471 -2.01093e-18 0.000756171 8.67241e-20 0.000598094 1.41364e-19 -0.000321457 1.51922e-19 2.82527e-19 -0.00111098 -2.43368e-19 0.000198541 -1.40821e-19 -0.00102291 1.98431e-19 -0.0007126 0.000501905 1.41896e-20 -0.000465623 1.07853e-19 7.65093e-05 1.16392e-19 0.000361599 -5.24579e-20 -0.000437695 -2.25598e-19 0.000211505 1.91564e-19 
1940.75 0 2.04411e-18 -0.0158522 -5.20172e-20 -0.000190742 -0.0149106 -2.05642e-18 0.000772381 7.66219e-20 0.000609266 1.42708e-19 -0.000361219 1.47312e-19 2.73308e-19 -0.00114329 -2.44175e-19 0.000214029 -1.32082e-19 -0.00100631 2.0367e-19 -0.000713005 0.000501679 2.28016e-20 -0.000467798 1.36905e-19 0.00011248 1.12205e-19 0.000386082 -4.23886e-20 -0.00042958 -2.06437e-19 0.000225188 1.79818e-19 
1941.1 0 1.96961e-18 -0.015347 -5.06909e-20 -0.000168817 -0.0151665 -2.10355e-18 0.000785741 7.84099e-20 0.000616289 1.50107e-19 -0.000400455 1.41967e-19 2.73166e-19 -0.00117616 -2.38115e-19 0.000227835 -1.19844e-19 -0.000988292 2.06792e-19 -0.000715264 0.000502516 2.55619e-20 -0.000472799 1.6327e-19 0.000149786 1.02846e-19 0.000409561 -3.545e-20 -0.000421473 -1.82654e-19 0.000235294 1.74112e-19 
1941.45 0 1.89425e-18 -0.0148397 -4.8226e-20 -0.000145908 -0.0154129 -2.14704e-18 0.000795761 8.50107e-20 0.00062189 1.63634e-19 -0.000437908 1.28825e-19 2.56001e-19 -0.00120935 -2.31654e-19 0.000246373 -1.06764e-19 -0.000969215 1.94318e-19 -0.000719908 0.000502597 3.92683e-20 -0.00047843 1.67496e-19 0.000189466 8.94146e-20 0.000431165 -3.86596e-20 -0.000414259 -1.55961e-19 0.000241178 1.74001e-19 
1941.8 0 1.8231e-18 -0.0143287 -4.69451e-20 -0.000121579 -0.0156454 -2.19412e-18 0.000801181 9.35033e-20 0.000624416 1.55586e-19 -0.000471744 1.13834e-19 2.51356e-19 -0.00124147 -2.27543e-19 0.00027287 -9.84781e-20 -0.000950921 1.8369e-19 -0.0007238 0.000501161 5.11386e-20 -0.000481983 1.79949e-19 0.00023 7.57826e-20 0.000449996 -3.38233e-20 -0.000409877 -1.36172e-19 0.00024685 1.58996e-19 
1942.15 0 1.7379e-18 -0.0138125 -2.41816e-20 -9.55741e-05 -0.0158637 -2.24592e-18 0.000800817 9.84554e-20 0.000621158 1.4824e-19 -0.000497871 1.1011e-19 2.6172e-19 -0.00127025 -2.28806e-19 0.00030498 -1.00637e-19 -0.000932881 1.68284e-19 -0.000722636 0.000498957 6.84731e-20 -0.00048264 1.88728e-19 0.000270195 6.25978e-20 0.000465791 -2.33443e-20 -0.000408465 -1.27397e-19 0.000255128 1.55861e-19 
1942.5 0 1.64695e-18 -0.0132916 -5.64768e-21 -6.81226e-05 -0.01607 -2.3054e-18 0.000794682 8.64088e-20 0.000613028 1.55262e-19 -0.000514799 1.03247e-19 2.7393e-19 -0.00129478 -2.24761e-19 0.000336513 -1.00837e-19 -0.000913087 1.55066e-19 -0.000715162 0.000495275 8.5126e-20 -0.000482729 1.85457e-19 0.000310809 4.54197e-20 0.000480206 -2.49078e-20 -0.000407791 -1.30557e-19 0.000265452 1.55507e-19 
1942.85 0 1.55806e-18 -0.0127679 2.00082e-22 -3.97286e-05 -0.0162672 -2.36119e-18 0.000784868 7.68293e-20 0.000602358 1.48876e-19 -0.000524124 9.6252e-20 2.77126e-19 -0.0013156 -2.15794e-19 0.000362339 -1.07984e-19 -0.000889656 1.32708e-19 -0.000704277 0.00048966 9.02987e-20 -0.000484298 1.83434e-19 0.00035143 2.11704e-20 0.000495351 -1.96418e-20 -0.000406807 -1.33006e-19 0.000276563 1.61242e-19 
1943.2 0 1.47255e-18 -0.0122432 -2.94923e-21 -9.88816e-06 -0.0164554 -2.40466e-18 0.000772112 7.49752e-20 0.000590714 1.26169e-19 -0.000527815 8.8371e-20 2.84013e-19 -0.00133267 -2.10723e-19 0.000381758 -1.06533e-19 -0.000863615 9.4686e-20 -0.000693284 0.000485181 1.01591e-19 -0.000486746 1.86765e-19 0.000389304 1.28415e-20 0.000510956 -3.61589e-20 -0.00040638 -1.41099e-19 0.000289336 1.63434e-19 
1943.55 0 1.38438e-18 -0.0117149 -6.31313e-21 2.08652e-05 -0.0166344 -2.45097e-18 0.000755017 7.43256e-20 0.000579082 1.15629e-19 -0.000527517 9.31622e-20 2.86352e-19 -0.00134543 -2.11044e-19 0.000395841 -1.12692e-19 -0.00083764 6.68253e-20 -0.00068079 0.000484266 1.08065e-19 -0.000488507 1.73498e-19 0.000421328 4.1169e-21 0.000525443 -3.75405e-20 -0.000404866 -1.46054e-19 0.00030547 1.73277e-19 
1943.9 0 1.29978e-18 -0.0111818 -9.81335e-21 5.03644e-05 -0.0168064 -2.50652e-18 0.00073563 7.14325e-20 0.000568564 1.10051e-19 -0.000523095 1.04678e-19 2.89889e-19 -0.00135321 -2.24536e-19 0.000406068 -1.20716e-19 -0.000815015 4.1994e-20 -0.000664034 0.000484968 1.07179e-19 -0.000489521 1.65874e-19 0.000448133 2.07236e-21 0.000539367 -3.44503e-20 -0.000400795 -1.53044e-19 0.000325712 1.76572e-19 
1944.25 0 1.21651e-18 -0.0106449 -1.87671e-20 7.77303e-05 -0.0169707 -2.548e-18 0.000716735 6.15514e-20 0.000559881 1.09878e-19 -0.000514949 1.06878e-19 2.9935e-19 -0.00135866 -2.31672e-19 0.000413718 -1.28109e-19 -0.000799147 2.16012e-20 -0.000643667 0.000485433 1.16932e-19 -0.000489957 1.5889e-19 0.000471097 -2.17078e-21 0.000552364 -3.42506e-20 -0.000394987 -1.61216e-19 0.000349457 1.90011e-19 
1944.6 0 1.13741e-18 -0.0101056 -8.26077e-21 0.000103615 -0.0171246 -2.57919e-18 0.000696347 4.66262e-20 0.000552785 1.05683e-19 -0.000506381 1.07171e-19 3.05096e-19 -0.00136454 -2.24716e-19 0.000417915 -1.34841e-19 -0.000790003 9.62963e-21 -0.000620648 0.000485574 1.12809e-19 -0.000489048 1.31154e-19 0.000490645 -1.39204e-20 0.000562748 -3.85241e-20 -0.000388173 -1.65794e-19 0.000376826 2.0054e-19 
1944.95 0 1.05642e-18 -0.00956755 -1.06466e-20 0.000129543 -0.0172649 -2.60779e-18 0.000672866 4.02273e-20 0.000547529 1.07169e-19 -0.000502582 1.13842e-19 3.20416e-19 -0.00137074 -2.27777e-19 0.000418355 -1.45589e-19 -0.000785887 -4.64264e-21 -0.000597097 0.00048413 1.07771e-19 -0.000485152 1.09874e-19 0.000507404 -3.21525e-20 0.000571209 -2.92646e-20 -0.00038113 -1.80612e-19 0.000407367 2.01128e-19 
1945.3 0 9.73733e-19 -0.00903371 -1.94978e-20 0.000156143 -0.0173874 -2.6272e-18 0.000649215 4.7814e-20 0.000544629 1.00377e-19 -0.000503516 1.08569e-19 3.37568e-19 -0.00137861 -2.31503e-19 0.000418269 -1.60401e-19 -0.000783742 -9.33216e-21 -0.000574568 0.000479025 9.75362e-20 -0.000477657 9.57495e-20 0.000520955 -4.42385e-20 0.000578472 -8.4132e-21 -0.000373745 -1.93039e-19 0.000439432 2.19004e-19 
1945.65 0 8.95706e-19 -0.00850245 -3.05603e-20 0.000182852 -0.0174914 -2.63914e-18 0.000627762 5.76636e-20 0.000544157 1.06521e-19 -0.000505171 1.10007e-19 3.54426e-19 -0.00138834 -2.39029e-19 0.000419037 -1.84561e-19 -0.00077918 -3.01108e-20 -0.000552107 0.000471374 8.04636e-20 -0.000467828 8.66535e-20 0.000530394 -5.37711e-20 0.000585496 3.27146e-21 -0.000366098 -2.12507e-19 0.000471997 2.33584e-19 
1946 0 8.08237e-19 -0.00796979 -4.80129e-20 0.00020945 -0.0175818 -2.63778e-18 0.000604915 6.51166e-20 0.000546443 1.05199e-19 -0.000507587 1.09396e-19 3.68351e-19 -0.00139818 -2.54171e-19 0.000418769 -2.05382e-19 -0.000771731 -5.32121e-20 -0.000530351 0.000462004 6.47336e-20 -0.000457116 7.37078e-20 0.000536641 -5.10255e-20 0.000592997 -1.86972e-21 -0.000360137 -2.14544e-19 0.000503284 2.51627e-19 
1946.35 0 7.18285e-19 -0.00743339 -5.28915e-20 0.000235196 -0.0176654 -2.63715e-18 0.000575965 6.94608e-20 0.000553633 1.2474e-19 -0.000514557 1.01263e-19 3.97312e-19 -0.00140595 -2.81037e-19 0.000417321 -2.17272e-19 -0.000764476 -6.03445e-20 -0.000510158 0.000449503 6.14303e-20 -0.000444861 5.85819e-20 0.000540087 -4.62148e-20 0.000599891 -3.07951e-22 -0.000356411 -2.19719e-19 0.000530855 2.60769e-19 
1946.7 0 6.36875e-19 -0.00689668 -5.83252e-20 0.000259935 -0.0177463 -2.63704e-18 0.000539052 5.438e-20 0.000565564 1.43873e-19 -0.000527579 7.18162e-20 4.17609e-19 -0.00140946 -3.22399e-19 0.000416979 -2.09108e-19 -0.000757525 -6.76085e-20 -0.000489227 0.000433631 5.78759e-20 -0.000430234 3.36916e-20 0.000540258 -4.98951e-20 0.000605862 -5.44774e-21 -0.000352694 -2.20753e-19 0.00055412 2.61294e-19 
1947.05 0 5.48645e-19 -0.0063639 -6.07954e-20 0.000284022 -0.0178216 -2.63179e-18 0.000494024 4.22796e-20 0.000580537 1.67429e-19 -0.000545073 4.79686e-20 4.39818e-19 -0.00141005 -3.50812e-19 0.000416609 -2.19104e-19 -0.000747806 -7.18173e-20 -0.000465471 0.000415389 3.59821e-20 -0.000416241 2.78988e-20 0.00053947 -4.82508e-20 0.000612376 -6.36515e-21 -0.000347652 -2.16222e-19 0.000575036 2.62328e-19 
1947.4 0 4.74492e-19 -0.00583528 -6.65907e-20 0.000308697 -0.0178882 -2.62528e-18 0.000445576 4.29048e-20 0.000597616 1.97185e-19 -0.000564351 3.86514e-20 4.67479e-19 -0.00141246 -3.68226e-19 0.000410858 -2.26534e-19 -0.000733089 -8.43415e-20 -0.000439362 0.000396572 2.17478e-20 -0.000406707 4.06776e-20 0.000540994 -4.28248e-20 0.000620344 -4.86259e-21 -0.000341354 -2.06259e-19 0.000597766 2.75487e-19 
1947.75 0 4.01601e-19 -0.00530792 -7.33482e-20 0.000333954 -0.0179452 -2.6022e-18 0.000399624 3.80976e-20 0.00061575 1.97331e-19 -0.000580671 2.71702e-20 4.85114e-19 -0.00141793 -3.78696e-19 0.000398209 -2.34993e-19 -0.000712518 -9.0856e-20 -0.000411682 0.000378228 -4.54044e-21 -0.000401684 4.63935e-20 0.000545837 -4.20317e-20 0.000629443 -1.92607e-20 -0.000334092 -1.96398e-19 0.000624125 2.95938e-19 
1948.1 0 3.24134e-19 -0.00478011 -6.71042e-20 0.000359442 -0.0179934 -2.59435e-18 0.000357031 1.95309e-20 0.000632379 2.0915e-19 -0.000590797 1.79118e-20 4.92796e-19 -0.00142137 -3.86579e-19 0.000384547 -2.46708e-19 -0.000686566 -9.55929e-20 -0.000383314 0.000359881 -3.11924e-20 -0.000398613 4.77711e-20 0.000552632 -3.81841e-20 0.000639653 -2.10989e-20 -0.000326393 -1.9294e-19 0.000654626 3.14293e-19 
1948.45 0 2.47524e-19 -0.0042554 -6.07231e-20 0.000386089 -0.0180297 -2.5851e-18 0.000319646 2.272e-21 0.000645617 2.12971e-19 -0.000595662 1.63555e-21 4.96225e-19 -0.00141947 -3.86756e-19 0.000376022 -2.65772e-19 -0.000658956 -9.77881e-20 -0.00035707 0.00034123 -4.815e-20 -0.000396829 5.66514e-20 0.000558959 -2.74428e-20 0.000651282 -2.34862e-20 -0.000317833 -2.05614e-19 0.000689681 3.11919e-19 
1948.8 0 1.78552e-19 -0.00373717 -4.97551e-20 0.00041487 -0.0180522 -2.59871e-18 0.000291032 -3.30978e-20 0.000654758 2.2152e-19 -0.000596134 -1.8391e-20 4.95208e-19 -0.00141317 -3.888e-19 0.000374269 -2.6024e-19 -0.000633213 -1.10977e-19 -0.000332839 0.000324277 -6.9011e-20 -0.000397218 6.46471e-20 0.000564352 -1.2121e-20 0.000662113 -1.85174e-20 -0.000307965 -2.12448e-19 0.000726967 3.19542e-19 
1949.15 0 1.12813e-19 -0.00322446 -3.29447e-20 0.000445746 -0.0180661 -2.6164e-18 0.000271363 -5.23005e-20 0.000657511 2.33645e-19 -0.000592348 -2.15323e-20 4.98537e-19 -0.00140461 -3.8751e-19 0.000376879 -2.34813e-19 -0.000608641 -1.35309e-19 -0.000306782 0.000310759 -6.95289e-20 -0.000399895 7.36379e-20 0.000571452 -8.83324e-21 0.000670648 -2.4376e-20 -0.000295865 -2.23911e-19 0.000763573 3.22478e-19 
1949.5 0 3.9303e-20 -0.00271714 -9.23569e-21 0.00047808 -0.0180758 -2.60809e-18 0.00025885 -4.88841e-20 0.000649469 2.45427e-19 -0.000583425 -3.87406e-20 5.07186e-19 -0.00139376 -3.89267e-19 0.000377648 -2.11454e-19 -0.000582951 -1.4445e-19 -0.000278926 0.000299557 -6.55582e-20 -0.000403276 7.36172e-20 0.000581755 8.74754e-21 0.000676806 -2.46844e-20 -0.000281373 -2.18058e-19 0.00079839 3.1824e-19 
1949.85 0 -3.21887e-20 -0.00221507 1.53764e-20 0.000511425 -0.0180759 -2.61406e-18 0.000250276 -5.26313e-20 0.00063018 2.5197e-19 -0.000565941 -4.30015e-20 5.17343e-19 -0.0013801 -3.91155e-19 0.000371835 -1.98001e-19 -0.000559242 -1.35013e-19 -0.000251457 0.000289788 -5.46093e-20 -0.000405774 7.36564e-20 0.000592566 1.76526e-20 0.000679824 -1.65958e-20 -0.000268121 -1.91345e-19 0.000831532 3.15744e-19 
1950.2 0 -9.53138e-20 -0.00171556 3.51472e-20 0.000545499 -0.0180601 -2.62958e-18 0.000244431 -5.34487e-20 0.00060412 2.37864e-19 -0.000539734 -3.92816e-20 5.16981e-19 -0.00136531 -3.81786e-19 0.000362072 -1.7363e-19 -0.000541707 -1.47336e-19 -0.000228698 0.00028107 -4.72817e-20 -0.000406518 8.17746e-20 0.000600828 1.99722e-20 0.00068167 -4.3696e-21 -0.000259188 -1.9184e-19 0.000864528 3.13015e-19 
1950.55 0 -1.58694e-19 -0.00121739 4.32153e-20 0.000579436 -0.018029 -2.64604e-18 0.000243947 -5.55383e-20 0.00057522 2.45548e-19 -0.00050944 -4.74497e-20 5.12679e-19 -0.00135177 -3.89876e-19 0.000354165 -1.71506e-19 -0.000529635 -1.64427e-19 -0.000215291 0.000272243 -5.08923e-20 -0.000405552 9.58576e-20 0.000605893 2.18328e-20 0.000685024 9.96166e-21 -0.000256232 -2.04782e-19 0.00089963 3.18899e-19 
1950.9 0 -2.22792e-19 -0.00072435 6.33256e-20 0.000611877 -0.0179852 -2.66e-18 0.000252821 -3.16941e-20 0.000545687 2.32501e-19 -0.000478816 -6.03037e-20 5.06487e-19 -0.00133878 -4.02599e-19 0.000349063 -1.79384e-19 -0.000520391 -1.80544e-19 -0.00021108 0.000262788 -4.78975e-20 -0.000404567 1.07712e-19 0.00060869 2.21554e-20 0.000690259 1.65122e-20 -0.00025829 -2.08201e-19 0.000936268 3.34415e-19 
1951.25 0 -2.91877e-19 -0.000239455 7.49664e-20 0.00064246 -0.0179277 -2.66061e-18 0.000271891 -5.84495e-21 0.000518669 2.30698e-19 -0.000449891 -6.8806e-20 4.93146e-19 -0.00132407 -4.18491e-19 0.000344144 -1.82635e-19 -0.000513471 -1.96613e-19 -0.000211964 0.000254014 -4.74701e-20 -0.000404855 1.21701e-19 0.00060954 1.63441e-20 0.000696414 1.75083e-20 -0.000261434 -2.01331e-19 0.000972276 3.41727e-19 
1951.6 0 -3.63119e-19 0.000237813 8.60458e-20 0.000671572 -0.0178548 -2.66976e-18 0.000297287 3.73498e-20 0.000494661 2.3586e-19 -0.000422409 -7.95858e-20 4.7763e-19 -0.00130718 -4.38629e-19 0.000336354 -1.77696e-19 -0.000509326 -2.13e-19 -0.000213984 0.000244008 -3.01995e-20 -0.000405579 1.26174e-19 0.000607827 1.50005e-20 0.000705762 2.06107e-20 -0.000262732 -1.83543e-19 0.00100673 3.43545e-19 
1951.95 0 -4.18034e-19 0.00070802 8.64975e-20 0.000699322 -0.0177649 -2.65789e-18 0.000326518 7.41025e-20 0.000469732 2.28506e-19 -0.000395412 -8.78464e-20 4.66205e-19 -0.00128923 -4.50684e-19 0.000323564 -1.76924e-19 -0.000507002 -2.25693e-19 -0.000217202 0.000227798 -1.69804e-20 -0.000406157 1.2055e-19 0.0006045 9.05388e-21 0.000720027 3.14254e-20 -0.000263563 -1.69011e-19 0.00104017 3.25399e-19 
1952.3 0 -4.63173e-19 0.0011734 8.61664e-20 0.000724925 -0.0176574 -2.64016e-18 0.000356353 1.08163e-19 0.000441131 2.26262e-19 -0.000367317 -7.67323e-20 4.46019e-19 -0.00127132 -4.72999e-19 0.000305462 -1.8946e-19 -0.000505243 -2.30985e-19 -0.000222363 0.000204993 -5.60356e-21 -0.00040731 1.1126e-19 0.000601123 -7.23523e-21 0.000736024 5.92785e-20 -0.000264723 -1.6343e-19 0.00107362 3.08054e-19 
1952.65 0 -5.1426e-19 0.00163736 9.04909e-20 0.000746753 -0.0175391 -2.62263e-18 0.00038298 1.1938e-19 0.000410911 2.29066e-19 -0.000334319 -6.51701e-20 4.24535e-19 -0.00125475 -4.89946e-19 0.00028676 -1.90143e-19 -0.000501219 -2.36607e-19 -0.000227668 0.00018003 2.18971e-21 -0.000408443 9.30578e-20 0.000599693 -2.06405e-20 0.000749556 7.13959e-20 -0.000264874 -1.41074e-19 0.00110515 2.92643e-19 
1953 0 -5.64303e-19 0.0020972 1.09001e-19 0.000764002 -0.0174197 -2.60336e-18 0.000408311 1.17931e-19 0.000381433 2.36533e-19 -0.000297854 -6.10974e-20 4.03382e-19 -0.00124361 -5.11381e-19 0.000275013 -1.93707e-19 -0.000492823 -2.632e-19 -0.00023273 0.000156132 6.09841e-21 -0.000407341 8.13368e-20 0.00060109 -2.36955e-20 0.000759016 8.9138e-20 -0.000262286 -1.20731e-19 0.00113189 2.75917e-19 
1953.35 0 -6.00943e-19 0.00254694 1.28124e-19 0.000777411 -0.0172988 -2.58228e-18 0.000434429 1.06143e-19 0.0003535 2.42052e-19 -0.000261219 -6.77801e-20 3.87404e-19 -0.00123905 -5.17927e-19 0.000272993 -1.93219e-19 -0.000480047 -2.8824e-19 -0.000238821 0.000133111 1.27292e-20 -0.000405062 7.05637e-20 0.000603382 -3.31932e-20 0.000765792 7.90682e-20 -0.000256352 -9.37498e-20 0.00115402 2.52713e-19 
1953.7 0 -6.46666e-19 0.00298641 1.42552e-19 0.000789704 -0.0171694 -2.56924e-18 0.000458431 9.18841e-20 0.000327474 2.50917e-19 -0.00022413 -6.38373e-20 3.6102e-19 -0.0012363 -5.19278e-19 0.00027743 -1.8828e-19 -0.000465992 -2.91653e-19 -0.000248535 0.00011025 9.8467e-21 -0.000404825 6.92113e-20 0.000607709 -4.17076e-20 0.000772223 6.96259e-20 -0.000247534 -6.0929e-20 0.00117275 2.22531e-19 
1954.05 0 -7.09559e-19 0.00341662 1.45972e-19 0.000803817 -0.0170299 -2.5678e-18 0.000476254 9.07627e-20 0.000303332 2.5946e-19 -0.000186205 -6.56746e-20 3.34368e-19 -0.00123185 -5.16546e-19 0.000282839 -1.82733e-19 -0.000455938 -2.7691e-19 -0.000262657 8.66391e-05 4.34203e-22 -0.000406731 5.96423e-20 0.000617312 -6.6297e-20 0.000778753 8.15945e-20 -0.000237505 -2.25047e-20 0.00118867 1.99985e-19 
1954.4 0 -7.71533e-19 0.00383662 1.40711e-19 0.000821788 -0.0168802 -2.55813e-18 0.000487609 6.1022e-20 0.000280887 2.56058e-19 -0.00014693 -7.9794e-20 3.17054e-19 -0.00122537 -5.06337e-19 0.000283549 -1.83001e-19 -0.000452556 -2.86456e-19 -0.000275532 6.03919e-05 2.67092e-21 -0.000408899 6.0992e-20 0.000631778 -8.14214e-20 0.000784736 7.53756e-20 -0.000228158 1.34631e-20 0.00120339 1.80624e-19 
1954.75 0 -8.17038e-19 0.00424863 1.34266e-19 0.000844015 -0.0167192 -2.54268e-18 0.000493242 4.36019e-20 0.000258692 2.65369e-19 -0.000103822 -9.77675e-20 3.04003e-19 -0.00121966 -4.97661e-19 0.000274917 -1.69376e-19 -0.000453826 -2.81554e-19 -0.000280842 3.2514e-05 -6.63073e-22 -0.000411263 5.57604e-20 0.000646747 -9.43239e-20 0.000791251 6.97286e-20 -0.000220507 4.11107e-20 0.00121862 1.68731e-19 
1955.1 0 -8.79454e-19 0.00465583 1.21998e-19 0.000869081 -0.016549 -2.52381e-18 0.000493066 2.50173e-20 0.000235722 2.83601e-19 -5.6568e-05 -1.08274e-19 2.92193e-19 -0.00121686 -4.77783e-19 0.000258798 -1.61216e-19 -0.000457144 -2.76331e-19 -0.000278642 3.52277e-06 -6.97868e-22 -0.000414622 5.3605e-20 0.000658912 -1.12843e-19 0.000798993 7.4275e-20 -0.000216874 5.79544e-20 0.00123407 1.58359e-19 
1955.45 0 -9.36246e-19 0.00505866 1.09391e-19 0.000896301 -0.0163729 -2.49577e-18 0.000487989 3.15074e-21 0.000214482 3.11699e-19 -9.27938e-06 -1.18824e-19 2.62647e-19 -0.00121288 -4.62577e-19 0.000242499 -1.48069e-19 -0.000461906 -2.54366e-19 -0.000271816 -2.64183e-05 2.92699e-21 -0.000417231 5.40984e-20 0.000668177 -1.29323e-19 0.000807479 7.88151e-20 -0.000220655 6.84593e-20 0.00124883 1.45431e-19 
1955.8 0 -1.00917e-18 0.00545558 9.59465e-20 0.000924687 -0.0161922 -2.46608e-18 0.000477043 -1.94335e-20 0.000199781 3.21103e-19 3.54576e-05 -1.24397e-19 2.48026e-19 -0.00120314 -4.51525e-19 0.000231145 -1.51292e-19 -0.000465282 -2.39909e-19 -0.000261868 -5.48227e-05 -1.51702e-20 -0.000417313 5.56881e-20 0.000674246 -1.4035e-19 0.000815412 7.58258e-20 -0.000231426 7.82642e-20 0.00126011 1.40093e-19 
1956.15 0 -1.08718e-18 0.00584625 7.48561e-20 0.000951259 -0.0160044 -2.43963e-18 0.000460328 -2.67832e-20 0.00019477 3.14435e-19 7.84431e-05 -1.31812e-19 2.35804e-19 -0.00118721 -4.49316e-19 0.00022579 -1.65702e-19 -0.000464492 -2.24775e-19 -0.000247944 -7.96094e-05 -2.35941e-20 -0.000415166 5.25317e-20 0.000675946 -1.61262e-19 0.000821846 6.9342e-20 -0.000245845 8.35372e-20 0.00126636 1.23916e-19 
1956.5 0 -1.151e-18 0.00623127 5.8326e-20 0.000974442 -0.0158065 -2.41913e-18 0.000442014 -2.90735e-20 0.000198157 3.15713e-19 0.000117556 -1.41515e-19 2.18052e-19 -0.00116735 -4.4799e-19 0.000222711 -1.7312e-19 -0.000460696 -2.14745e-19 -0.000231326 -9.98069e-05 -2.83007e-20 -0.000411894 3.69665e-20 0.000674621 -1.88125e-19 0.000826437 6.73413e-20 -0.000258951 8.62706e-20 0.00127046 1.07685e-19 
1956.85 0 -1.21655e-18 0.00660885 4.97464e-20 0.000994387 -0.0155976 -2.39661e-18 0.000424436 -3.89335e-20 0.000207107 3.15261e-19 0.00014826 -1.54726e-19 2.05204e-19 -0.00114781 -4.35143e-19 0.000219369 -1.71054e-19 -0.000456794 -2.10192e-19 -0.000215188 -0.000115727 -4.14947e-20 -0.000408649 2.76005e-20 0.000672738 -2.03064e-19 0.000829397 7.29038e-20 -0.000269141 8.00639e-20 0.00127321 1.0281e-19 
1957.2 0 -1.27657e-18 0.00697862 3.83033e-20 0.00101168 -0.0153757 -2.38186e-18 0.000408755 -4.22945e-20 0.000219056 3.16069e-19 0.000170811 -1.72449e-19 1.83036e-19 -0.00113284 -4.37571e-19 0.000217354 -1.7206e-19 -0.000459313 -2.10561e-19 -0.000202041 -0.00012785 -5.73148e-20 -0.000405148 7.56568e-21 0.000670318 -2.03273e-19 0.000832736 6.03961e-20 -0.00027814 7.92178e-20 0.0012728 1.02226e-19 
1957.55 0 -1.32148e-18 0.00734292 3.05779e-20 0.00102665 -0.0151442 -2.35447e-18 0.000396933 -4.62171e-20 0.000231495 3.23769e-19 0.000188881 -1.87583e-19 1.73806e-19 -0.00112351 -4.33362e-19 0.000216675 -1.5179e-19 -0.000471736 -2.21964e-19 -0.000192305 -0.000139265 -7.89064e-20 -0.000400781 -3.51764e-21 0.000666444 -2.03722e-19 0.000838577 4.31163e-20 -0.000284399 7.82492e-20 0.00126909 9.70903e-20 
1957.9 0 -1.35144e-18 0.00770125 1.6059e-20 0.00103861 -0.0149091 -2.31639e-18 0.000390512 -7.29121e-20 0.00024385 3.4128e-19 0.000203008 -1.86329e-19 1.71185e-19 -0.00111755 -4.25545e-19 0.000215967 -1.21788e-19 -0.000487811 -2.28372e-19 -0.000185449 -0.000154004 -8.02982e-20 -0.000395289 3.37278e-21 0.000661707 -1.91733e-19 0.000845583 3.695e-20 -0.000286177 8.03604e-20 0.0012627 9.25675e-20 
1958.25 0 -1.39048e-18 0.0080531 1.9248e-21 0.00104703 -0.014674 -2.26989e-18 0.000387539 -9.71209e-20 0.0002563 3.48205e-19 0.000210965 -1.81265e-19 1.63725e-19 -0.00111195 -4.11295e-19 0.000215891 -1.04089e-19 -0.000500172 -2.32277e-19 -0.00017923 -0.000171976 -8.86991e-20 -0.000387021 1.0108e-20 0.00065762 -1.86081e-19 0.000850734 4.69804e-20 -0.000285571 8.4043e-20 0.00125361 8.70231e-20 
1958.6 0 -1.41874e-18 0.0083968 -1.16272e-20 0.00105363 -0.0144413 -2.23022e-18 0.000383266 -1.12888e-19 0.000268349 3.43531e-19 0.000212293 -1.78495e-19 1.63991e-19 -0.00110666 -4.06929e-19 0.000217767 -8.96015e-20 -0.000506869 -2.40547e-19 -0.000171485 -0.000190953 -9.04153e-20 -0.000376009 1.72404e-20 0.00065505 -1.93375e-19 0.00085509 4.32362e-20 -0.000285756 8.59367e-20 0.00124464 7.86746e-20 
1958.95 0 -1.46321e-18 0.00872929 -2.35503e-20 0.00106037 -0.0142066 -2.18787e-18 0.000374504 -1.3177e-19 0.000281134 3.56902e-19 0.000209911 -1.67927e-19 1.59538e-19 -0.00110693 -3.98863e-19 0.000221149 -7.88188e-20 -0.000510165 -2.37853e-19 -0.000164875 -0.000211038 -1.02119e-19 -0.00036392 1.79695e-20 0.000654182 -2.13612e-19 0.000860201 4.53721e-20 -0.000287804 8.18366e-20 0.00123803 7.26231e-20 
1959.3 0 -1.50088e-18 0.00904989 -3.43689e-20 0.00106713 -0.0139638 -2.13506e-18 0.000364026 -1.37006e-19 0.000294476 3.63693e-19 0.000207554 -1.75254e-19 1.51171e-19 -0.00111804 -3.99158e-19 0.000225595 -7.06257e-20 -0.000512655 -2.43903e-19 -0.000161149 -0.00023215 -1.09167e-19 -0.000350787 1.70342e-20 0.000654925 -2.31697e-19 0.000865235 4.84071e-20 -0.000289685 9.23108e-20 0.00123146 6.61331e-20 
1959.65 0 -1.53949e-18 0.00936289 -4.03831e-20 0.00107321 -0.0137129 -2.07918e-18 0.000356729 -1.36884e-19 0.000307778 3.67563e-19 0.000208277 -1.92349e-19 1.33784e-19 -0.00113585 -4.09604e-19 0.000231027 -6.41579e-20 -0.000513235 -2.53679e-19 -0.000156556 -0.000252459 -1.28823e-19 -0.000336998 1.23232e-20 0.000657103 -2.40673e-19 0.000871286 5.26311e-20 -0.000290544 9.45905e-20 0.00122244 7.05452e-20 
1960 0 -1.58694e-18 0.00967382 -6.02416e-20 0.00108019 -0.0134621 -2.02731e-18 0.00035427 -1.32065e-19 0.00032381 3.92623e-19 0.000213876 -2.01259e-19 1.31358e-19 -0.00115121 -4.24766e-19 0.000237149 -5.45371e-20 -0.00051055 -2.53009e-19 -0.000147528 -0.000273016 -1.30284e-19 -0.000323247 1.41206e-20 0.000661545 -2.42824e-19 0.000880647 6.76507e-20 -0.000290615 9.39637e-20 0.00121115 5.68892e-20 
1960.35 0 -1.63189e-18 0.00998111 -7.88068e-20 0.00108794 -0.0132143 -1.9879e-18 0.000355239 -1.48512e-19 0.000343786 3.88944e-19 0.000224389 -2.16737e-19 1.39189e-19 -0.00115877 -4.28527e-19 0.000244982 -5.08268e-20 -0.000505888 -2.59359e-19 -0.000135267 -0.000293731 -1.35959e-19 -0.000310429 2.30753e-20 0.000668117 -2.40436e-19 0.000892135 7.12964e-20 -0.000288993 1.00667e-19 0.0011988 5.02725e-20 
1960.7 0 -1.67818e-18 0.0102793 -9.02162e-20 0.0010948 -0.0129625 -1.94557e-18 0.000354686 -1.48464e-19 0.000364988 3.91215e-19 0.000239305 -2.23972e-19 1.5616e-19 -0.00115709 -4.28458e-19 0.000254801 -5.73172e-20 -0.000504289 -2.48408e-19 -0.000119218 -0.000313073 -1.39172e-19 -0.000299671 3.7407e-20 0.000675486 -2.26117e-19 0.000902331 7.99431e-20 -0.000285692 1.03098e-19 0.00118536 5.92988e-20 
1961.05 0 -1.71604e-18 0.0105664 -1.00208e-19 0.00110021 -0.0127017 -1.90535e-18 0.000350252 -1.47593e-19 0.000383543 3.80034e-19 0.000257486 -2.2173e-19 1.7116e-19 -0.00114985 -4.23068e-19 0.000263863 -5.8453e-20 -0.000508925 -2.27151e-19 -9.68931e-05 -0.000332215 -1.3381e-19 -0.000290264 3.3538e-20 0.000683039 -2.22062e-19 0.000910479 8.73007e-20 -0.000281934 9.35486e-20 0.00117061 7.89978e-20 
1961.4 0 -1.75313e-18 0.0108453 -1.28832e-19 0.00110247 -0.0124353 -1.86117e-18 0.000344035 -1.46789e-19 0.000396754 3.48385e-19 0.000276014 -2.22302e-19 1.79551e-19 -0.00114227 -3.97753e-19 0.000267476 -5.85856e-20 -0.00051538 -2.08273e-19 -6.89196e-05 -0.000351314 -1.16595e-19 -0.000280852 2.73709e-20 0.000690917 -2.08952e-19 0.000917494 8.5019e-20 -0.000278973 8.1363e-20 0.00115599 8.70353e-20 
1961.75 0 -1.78263e-18 0.0111189 -1.44537e-19 0.00109941 -0.0121679 -1.8263e-18 0.000336886 -1.56097e-19 0.000406489 3.18906e-19 0.000293051 -2.17024e-19 1.84078e-19 -0.00113467 -3.83252e-19 0.000263706 -6.92096e-20 -0.000519491 -1.98112e-19 -3.80576e-05 -0.000368456 -1.05876e-19 -0.000271661 2.61775e-20 0.00069916 -1.97712e-19 0.000924241 7.9166e-20 -0.000276782 7.914e-20 0.00114375 9.11996e-20 
1962.1 0 -1.83206e-18 0.0113867 -1.6075e-19 0.00109289 -0.0119011 -1.78531e-18 0.000330454 -1.56131e-19 0.000417922 3.08127e-19 0.000311933 -2.0962e-19 1.98654e-19 -0.00112502 -3.62078e-19 0.00025574 -7.25478e-20 -0.000522784 -2.08308e-19 -7.55136e-06 -0.00038292 -9.52449e-20 -0.000262659 2.90057e-20 0.000710405 -1.82803e-19 0.000929941 6.75509e-20 -0.00027397 5.4511e-20 0.00113639 8.62337e-20 
1962.45 0 -1.87262e-18 0.0116461 -1.75938e-19 0.00108618 -0.0116308 -1.75042e-18 0.000330112 -1.61906e-19 0.000430811 2.98914e-19 0.000336706 -1.93669e-19 2.06979e-19 -0.00111277 -3.43098e-19 0.000247162 -7.0819e-20 -0.000527708 -1.91864e-19 2.11512e-05 -0.000394132 -8.23845e-20 -0.000253907 3.72075e-20 0.000727742 -1.65133e-19 0.000934079 5.12793e-20 -0.000269132 3.69195e-20 0.0011339 7.11022e-20 
1962.8 0 -1.9146e-18 0.011896 -1.87979e-19 0.00108067 -0.011351 -1.7141e-18 0.000338576 -1.56753e-19 0.000441727 2.86593e-19 0.000368652 -1.84454e-19 2.15036e-19 -0.00109765 -3.12971e-19 0.000240371 -6.1742e-20 -0.000532413 -1.88059e-19 4.78541e-05 -0.000401977 -7.86205e-20 -0.00024729 5.37507e-20 0.000750127 -1.48612e-19 0.000937984 3.34358e-20 -0.000262297 1.91249e-20 0.00113418 6.34213e-20 
1963.15 0 -1.94581e-18 0.0121374 -1.96248e-19 0.0010745 -0.0110597 -1.6557e-18 0.000355053 -1.59893e-19 0.0004506 2.88107e-19 0.000403832 -1.71952e-19 2.13766e-19 -0.00108115 -2.92778e-19 0.000236367 -6.1862e-20 -0.000533756 -1.83779e-19 7.42863e-05 -0.000407354 -7.87669e-20 -0.00024295 7.22329e-20 0.000773362 -1.42723e-19 0.000942478 3.182e-20 -0.00025328 2.02862e-20 0.00113598 4.61485e-20 
1963.5 0 -1.96113e-18 0.0123708 -2.05979e-19 0.00106533 -0.0107593 -1.58643e-18 0.000378543 -1.60067e-19 0.00045789 2.80194e-19 0.000435814 -1.60526e-19 2.15976e-19 -0.00106591 -2.77477e-19 0.000232707 -6.42992e-20 -0.000530674 -1.77305e-19 0.000102762 -0.000409344 -7.68026e-20 -0.000238483 7.93537e-20 0.000792513 -1.43637e-19 0.000948811 3.81123e-20 -0.000241596 4.79593e-21 0.00113767 3.46016e-20 
1963.85 0 -1.99228e-18 0.0125961 -2.07982e-19 0.00105198 -0.0104511 -1.52961e-18 0.000405199 -1.72157e-19 0.000463146 2.8529e-19 0.000460947 -1.5065e-19 2.2199e-19 -0.00105231 -2.60887e-19 0.000226332 -6.21024e-20 -0.00052489 -1.75832e-19 0.000132153 -0.000407618 -6.42767e-20 -0.00023394 8.67764e-20 0.00080542 -1.46025e-19 0.000957642 5.23065e-20 -0.000228902 -3.12479e-20 0.00113992 3.16013e-20 
1964.2 0 -2.02748e-18 0.0128126 -2.13603e-19 0.00103395 -0.0101385 -1.46999e-18 0.000428642 -1.74352e-19 0.000466663 2.86118e-19 0.000480231 -1.46463e-19 2.13922e-19 -0.00104042 -2.64829e-19 0.000216289 -6.06625e-20 -0.000518806 -1.81219e-19 0.000161412 -0.000404431 -6.16018e-20 -0.000230297 8.74672e-20 0.000814292 -1.64374e-19 0.000967422 5.10046e-20 -0.000218036 -6.27605e-20 0.00114482 4.36954e-20 
1964.55 0 -2.0551e-18 0.0130196 -2.09137e-19 0.00101263 -0.00982396 -1.39892e-18 0.000443127 -1.92633e-19 0.000468306 2.77781e-19 0.000496319 -1.41817e-19 2.23352e-19 -0.00102911 -2.73772e-19 0.000206502 -5.08599e-20 -0.000513502 -1.90442e-19 0.000193412 -0.000401103 -5.5047e-20 -0.000226116 9.87208e-20 0.000823173 -1.82766e-19 0.000974012 5.60086e-20 -0.000211243 -1.00202e-19 0.00115082 6.11469e-20 
1964.9 0 -2.08163e-18 0.0132172 -1.96793e-19 0.00099301 -0.0095076 -1.3379e-18 0.000447824 -2.02751e-19 0.000469867 2.65486e-19 0.000508326 -1.29482e-19 2.37447e-19 -0.0010154 -2.80657e-19 0.000200211 -4.47529e-20 -0.000508801 -1.90557e-19 0.000234629 -0.000396726 -5.19232e-20 -0.000219524 9.77497e-20 0.00083304 -2.11847e-19 0.000974401 5.55105e-20 -0.000207187 -1.11104e-19 0.00115637 6.83911e-20 
1965.25 0 -2.1123e-18 0.013404 -1.89968e-19 0.000977921 -0.00918803 -1.28604e-18 0.00044649 -2.15463e-19 0.000475583 2.75232e-19 0.00051385 -1.2623e-19 2.42869e-19 -0.000999176 -2.72724e-19 0.000194352 -3.5607e-20 -0.000505306 -1.79732e-19 0.000286765 -0.000390273 -5.27042e-20 -0.000211482 9.30113e-20 0.000840998 -2.34814e-19 0.000969386 5.16227e-20 -0.000204796 -1.03429e-19 0.00116108 6.91016e-20 
1965.6 0 -2.14176e-18 0.0135805 -1.91596e-19 0.000966182 -0.00886429 -1.24619e-18 0.000442822 -2.12376e-19 0.00048867 2.6979e-19 0.000512689 -1.22274e-19 2.45917e-19 -0.000979955 -2.80039e-19 0.000185964 -1.86668e-20 -0.000503481 -1.7163e-19 0.00034376 -0.000381939 -6.32234e-20 -0.000203163 9.46064e-20 0.000845487 -2.53104e-19 0.000960986 6.29697e-20 -0.000203681 -9.20037e-20 0.00116392 7.04022e-20 
1965.95 0 -2.15978e-18 0.0137492 -2.02201e-19 0.000955723 -0.00853887 -1.21297e-18 0.000438347 -1.98474e-19 0.000506293 2.59356e-19 0.000506361 -1.22392e-19 2.47603e-19 -0.000956643 -2.93238e-19 0.000176696 7.73406e-21 -0.000500413 -1.70663e-19 0.000396491 -0.000372173 -6.84235e-20 -0.000193492 8.51598e-20 0.00084781 -2.56718e-19 0.000950201 7.46031e-20 -0.000201875 -7.12543e-20 0.00116479 6.4842e-20 
1966.3 0 -2.17723e-18 0.0139101 -2.04285e-19 0.000944228 -0.00821417 -1.17568e-18 0.000434797 -1.76539e-19 0.000521286 2.25208e-19 0.000497254 -1.13949e-19 2.39692e-19 -0.000929807 -3.03702e-19 0.000168365 2.17011e-20 -0.000493753 -1.68096e-19 0.000441301 -0.000363549 -7.73498e-20 -0.000183815 8.72116e-20 0.000850174 -2.53757e-19 0.000937476 8.05437e-20 -0.000199532 -5.63177e-20 0.00116429 5.97177e-20 
1966.65 0 -2.20087e-18 0.0140628 -2.292e-19 0.000929963 -0.00789013 -1.1355e-18 0.000434479 -1.44064e-19 0.000529135 2.09024e-19 0.000487702 -1.07898e-19 2.36185e-19 -0.000899361 -3.21293e-19 0.000161162 2.46684e-20 -0.000484986 -1.63138e-19 0.000480563 -0.000356165 -8.18938e-20 -0.000175884 9.35577e-20 0.000853131 -2.3932e-19 0.000923959 7.91697e-20 -0.000197424 -3.56731e-20 0.00116113 4.21937e-20 
1967 0 -2.21846e-18 0.0142075 -2.38321e-19 0.000913441 -0.00756539 -1.09586e-18 0.000435128 -1.14979e-19 0.000529429 2.0197e-19 0.00047898 -9.08318e-20 2.26312e-19 -0.000864384 -3.30603e-19 0.000155527 2.49477e-20 -0.000475282 -1.49404e-19 0.000516313 -0.000346488 -7.53517e-20 -0.000168802 9.71626e-20 0.000855596 -2.26236e-19 0.000911492 8.85228e-20 -0.000194432 -1.65766e-20 0.0011551 3.13454e-20 
1967.35 0 -2.23101e-18 0.0143429 -2.32391e-19 0.000897337 -0.00724004 -1.06063e-18 0.000434242 -8.954e-20 0.000522367 1.94121e-19 0.000471429 -7.68304e-20 2.26935e-19 -0.000826719 -3.24515e-19 0.000151008 2.17172e-20 -0.000463129 -1.35596e-19 0.000547143 -0.000334192 -6.67602e-20 -0.000161022 9.52744e-20 0.000856779 -2.02383e-19 0.000902068 1.07012e-19 -0.000191178 -7.40796e-21 0.00114599 -2.14874e-22 
1967.7 0 -2.24747e-18 0.0144688 -2.41473e-19 0.000882669 -0.00691396 -1.02487e-18 0.000435037 -7.00062e-20 0.000507151 1.77664e-19 0.000466781 -6.17552e-20 2.15474e-19 -0.000789028 -3.19961e-19 0.000148301 2.35566e-20 -0.000446453 -1.25748e-19 0.000572513 -0.000321007 -4.58694e-20 -0.000151772 9.04421e-20 0.000857605 -1.69633e-19 0.000895748 1.25326e-19 -0.000189308 3.98936e-21 0.0011339 -2.63279e-20 
1968.05 0 -2.26259e-18 0.014588 -2.33301e-19 0.000868559 -0.00658857 -9.86523e-19 0.000440155 -4.98305e-20 0.000483503 1.60138e-19 0.000464307 -5.71269e-20 1.97967e-19 -0.000751529 -3.20844e-19 0.000146779 3.28468e-20 -0.000426165 -1.30373e-19 0.000596837 -0.000308344 -3.08809e-20 -0.000142277 7.52507e-20 0.000858247 -1.48062e-19 0.000891016 1.49267e-19 -0.000187159 1.86194e-20 0.00112146 -5.38706e-20 
1968.4 0 -2.28771e-18 0.0147009 -2.1746e-19 0.000854931 -0.00626474 -9.31179e-19 0.000447396 -1.53764e-20 0.000454321 1.45334e-19 0.000460679 -6.54579e-20 1.95984e-19 -0.000714136 -3.15391e-19 0.000145608 3.6579e-20 -0.000407691 -1.26467e-19 0.000623811 -0.00029597 -2.12902e-20 -0.000133289 5.66185e-20 0.000858061 -1.28606e-19 0.000886333 1.77301e-19 -0.000182334 3.96604e-20 0.00110974 -7.66968e-20 
1968.75 0 -2.30422e-18 0.0148064 -2.07973e-19 0.000841642 -0.0059402 -8.83919e-19 0.000452937 1.17482e-20 0.00042208 1.2829e-19 0.000453973 -7.46638e-20 1.92302e-19 -0.000680019 -3.16549e-19 0.000146313 4.19194e-20 -0.000393915 -1.22448e-19 0.000651909 -0.000282418 -4.85799e-21 -0.000124191 4.20197e-20 0.000855838 -1.02497e-19 0.000878676 1.93423e-19 -0.00017432 5.68189e-20 0.00109858 -8.86309e-20 
1969.1 0 -2.31669e-18 0.0149031 -1.90556e-19 0.000827824 -0.00561304 -8.51473e-19 0.00045736 4.18696e-20 0.000388157 1.00122e-19 0.000445213 -9.06955e-20 1.82238e-19 -0.00065073 -2.99271e-19 0.000148164 5.65011e-20 -0.000381099 -1.17171e-19 0.000678864 -0.000268473 8.32984e-21 -0.000115306 3.19023e-20 0.000849731 -8.51799e-20 0.000865696 1.91582e-19 -0.000163105 7.07867e-20 0.00108621 -9.29313e-20 
1969.45 0 -2.33784e-18 0.0149907 -1.76809e-19 0.000813416 -0.00528346 -8.04637e-19 0.000464005 6.0283e-20 0.000353498 8.8307e-20 0.000435541 -1.00955e-19 1.68654e-19 -0.0006246 -2.77489e-19 0.000149598 5.5925e-20 -0.000364678 -1.05435e-19 0.000703776 -0.000255785 1.65058e-20 -0.000106497 9.9643e-21 0.000840853 -6.23617e-20 0.000848407 1.8897e-19 -0.000150139 8.40233e-20 0.00107063 -9.51433e-20 
1969.8 0 -2.36604e-18 0.0150703 -1.74327e-19 0.000798458 -0.00495437 -7.61604e-19 0.000473137 7.84187e-20 0.000318315 8.75323e-20 0.000425321 -9.89723e-20 1.42727e-19 -0.000599941 -2.45378e-19 0.000153206 4.39347e-20 -0.000343621 -9.58141e-20 0.000727765 -0.000244074 2.31757e-20 -9.75933e-05 -1.38463e-20 0.000831039 -4.17308e-20 0.000828529 1.89518e-19 -0.000137258 9.51997e-20 0.00105269 -1.02914e-19 
1970.15 0 -2.38823e-18 0.0151422 -1.68358e-19 0.000783787 -0.00462678 -7.12875e-19 0.000481267 8.70911e-20 0.000281601 9.45322e-20 0.000416646 -1.18011e-19 1.21084e-19 -0.000575482 -2.25688e-19 0.00016324 2.43716e-20 -0.000320733 -9.52752e-20 0.000753105 -0.000232729 4.2293e-20 -8.80298e-05 -3.74757e-20 0.000820377 -1.72887e-20 0.000806639 1.7935e-19 -0.000124931 9.64239e-20 0.001033 -1.09963e-19 
1970.5 0 -2.40491e-18 0.0152068 -1.57366e-19 0.000770417 -0.00430024 -6.73248e-19 0.000486027 9.25151e-20 0.000243525 9.66331e-20 0.000409421 -1.33857e-19 1.06524e-19 -0.000551555 -1.95273e-19 0.000180774 -4.54898e-21 -0.000299596 -9.44272e-20 0.000778818 -0.000222306 6.34201e-20 -7.64302e-05 -6.04006e-20 0.000808524 -1.52195e-20 0.000782807 1.77941e-19 -0.000113578 8.3365e-20 0.00101057 -1.09177e-19 
1970.85 0 -2.43431e-18 0.0152633 -1.58774e-19 0.000757961 -0.00397578 -6.38937e-19 0.000490579 8.29172e-20 0.00020981 9.65055e-20 0.000399237 -1.40154e-19 9.44779e-20 -0.000529811 -1.70749e-19 0.00020394 -2.09955e-20 -0.00028103 -8.98102e-20 0.000801342 -0.000213015 7.12908e-20 -6.22601e-05 -4.9676e-20 0.000794696 -7.12977e-21 0.000757289 1.70438e-19 -0.000103101 8.64458e-20 0.000985545 -1.16259e-19 
1971.2 0 -2.4379e-18 0.0153104 -1.49912e-19 0.000745688 -0.00365231 -6.03065e-19 0.000499169 8.05569e-20 0.000185266 8.17528e-20 0.000379917 -1.50814e-19 7.70393e-20 -0.000510491 -1.62674e-19 0.000230446 -1.74614e-20 -0.000263649 -7.51245e-20 0.000820014 -0.000204758 6.69086e-20 -4.53785e-05 -3.65513e-20 0.000777942 -1.4653e-20 0.00072952 1.89334e-19 -9.12719e-05 7.6414e-20 0.000957392 -1.25743e-19 
1971.55 0 -2.4468e-18 0.0153473 -1.45339e-19 0.000733102 -0.0033246 -5.6922e-19 0.000509901 9.65179e-20 0.000168791 6.36538e-20 0.00034927 -1.42083e-19 6.33582e-20 -0.000489909 -1.62173e-19 0.000258338 1.85884e-21 -0.000245684 -6.14084e-20 0.000837792 -0.000196606 5.63044e-20 -2.60118e-05 -2.29983e-20 0.000758056 -2.42228e-20 0.000700959 2.10581e-19 -7.58833e-05 6.93185e-20 0.000924522 -1.50088e-19 
1971.9 0 -2.461e-18 0.0153754 -1.42815e-19 0.000720758 -0.00298926 -5.32563e-19 0.000520333 1.14415e-19 0.000158701 5.16618e-20 0.000311476 -1.4063e-19 5.54178e-20 -0.000466185 -1.69545e-19 0.000283329 1.18648e-20 -0.000225325 -5.282e-20 0.000854694 -0.00018786 5.21795e-20 -5.80619e-06 1.3468e-21 0.000736768 -3.24133e-20 0.000674902 2.29068e-19 -5.77542e-05 5.9076e-20 0.000887007 -1.72126e-19 
1972.25 0 -2.46575e-18 0.0153954 -1.52108e-19 0.000707582 -0.00265021 -4.93508e-19 0.000531593 1.3024e-19 0.000153098 1.77926e-20 0.00027109 -1.34774e-19 4.79729e-20 -0.000442068 -1.60162e-19 0.000301441 8.7148e-21 -0.000202153 -5.22309e-20 0.000869731 -0.00017838 4.4369e-20 1.42749e-05 1.5131e-20 0.000716366 -5.01653e-20 0.00065224 2.64755e-19 -4.01041e-05 6.38217e-20 0.000847328 -2.06582e-19 
1972.6 0 -2.44961e-18 0.0154064 -1.67332e-19 0.00069229 -0.00231479 -4.48255e-19 0.000545941 1.34246e-19 0.00014916 -6.15603e-22 0.000229511 -1.47672e-19 3.10675e-20 -0.000418414 -1.49793e-19 0.000311044 1.06685e-20 -0.000176743 -5.58576e-20 0.000882999 -0.000167481 4.41004e-20 3.33076e-05 1.36641e-20 0.000697677 -6.47578e-20 0.000630366 3.10534e-19 -2.6205e-05 6.86165e-20 0.000808681 -2.30485e-19 
1972.95 0 -2.43366e-18 0.0154073 -1.72436e-19 0.000676836 -0.00198642 -4.04917e-19 0.000565968 1.34968e-19 0.00014546 -1.1234e-20 0.000187183 -1.58229e-19 1.14354e-20 -0.000394223 -1.38349e-19 0.000311593 8.19628e-21 -0.000153269 -5.8045e-20 0.000894502 -0.000156547 2.6602e-20 5.13275e-05 -1.17367e-22 0.000679399 -7.04232e-20 0.0006074 3.388e-19 -1.71352e-05 6.18366e-20 0.00077295 -2.57057e-19 
1973.3 0 -2.42027e-18 0.0153989 -1.88556e-19 0.000662606 -0.00166381 -3.50736e-19 0.000592743 1.29706e-19 0.000138583 -1.76571e-20 0.000149529 -1.52688e-19 6.89361e-21 -0.000369724 -1.23687e-19 0.000304167 2.33703e-21 -0.000135622 -7.07362e-20 0.000905184 -0.000147007 2.77979e-20 6.86293e-05 -1.24081e-21 0.000660104 -8.02e-20 0.000583406 3.54431e-19 -1.05572e-05 7.09946e-20 0.00074105 -2.76147e-19 
1973.65 0 -2.40303e-18 0.0153828 -1.97562e-19 0.000648055 -0.0013448 -2.95193e-19 0.000622754 1.24103e-19 0.000126522 -2.10756e-20 0.000117872 -1.43929e-19 7.28541e-21 -0.000344046 -1.14979e-19 0.00028999 2.57495e-21 -0.000122126 -8.43859e-20 0.0009169 -0.000138502 5.3454e-20 8.32466e-05 -8.94994e-21 0.000640097 -7.78607e-20 0.000557581 3.49785e-19 -3.82196e-06 6.96294e-20 0.000712652 -2.86625e-19 
1974 0 -2.39474e-18 0.0153618 -2.22618e-19 0.000632138 -0.00102922 -2.40568e-19 0.000649697 1.31901e-19 0.000111891 -4.55485e-20 8.82281e-05 -1.46578e-19 1.01311e-20 -0.000315353 -1.05802e-19 0.000270179 -1.07428e-21 -0.000108856 -9.69085e-20 0.000928214 -0.000132727 6.71461e-20 9.4212e-05 1.061e-20 0.000619622 -5.66525e-20 0.000530353 3.48788e-19 3.48546e-06 6.91328e-20 0.000686594 -2.81182e-19 
1974.35 0 -2.38914e-18 0.0153352 -2.37698e-19 0.000615642 -0.000718187 -1.8822e-19 0.000669699 1.34757e-19 9.72374e-05 -5.99195e-20 5.84572e-05 -1.45142e-19 5.91741e-21 -0.000283139 -1.01286e-19 0.000247126 -6.12006e-21 -9.49815e-05 -1.07104e-19 0.000936098 -0.000132119 8.89951e-20 0.000103647 3.90722e-20 0.000598424 -4.64706e-20 0.000502369 3.50099e-19 1.04933e-05 6.04188e-20 0.000661732 -2.74967e-19 
1974.7 0 -2.39106e-18 0.0152995 -2.52526e-19 0.00059978 -0.000408299 -1.45029e-19 0.000682543 1.50244e-19 8.21142e-05 -6.88591e-20 2.77957e-05 -1.55378e-19 2.12884e-21 -0.000246232 -9.85257e-20 0.000224663 -4.58594e-21 -7.94929e-05 -1.06402e-19 0.000939704 -0.000134939 1.05247e-19 0.000113065 6.91236e-20 0.000576262 -4.01892e-20 0.000472309 3.40535e-19 1.7001e-05 7.50574e-20 0.000637337 -2.79946e-19 
1975.05 0 -2.39781e-18 0.0152535 -2.47678e-19 0.000585308 -9.508e-05 -1.12787e-19 0.000688833 1.50542e-19 6.50629e-05 -8.17472e-20 -4.63342e-06 -1.72614e-19 -8.2281e-21 -0.000204137 -1.06007e-19 0.000204823 9.69258e-21 -5.97198e-05 -1.2142e-19 0.000939038 -0.00013885 1.27085e-19 0.000121557 7.09794e-20 0.000553394 -5.0946e-20 0.00043889 3.21999e-19 2.15575e-05 8.0732e-20 0.00061358 -2.84013e-19 
1975.4 0 -2.40378e-18 0.0152001 -2.58733e-19 0.00057105 0.000218848 -8.76971e-20 0.000691248 1.33574e-19 4.49572e-05 -7.19308e-20 -3.91387e-05 -1.75571e-19 -3.90869e-20 -0.000160909 -1.04452e-19 0.000188555 3.01476e-20 -3.74395e-05 -1.23321e-19 0.000933558 -0.000144861 1.55386e-19 0.000127491 6.01586e-20 0.000529791 -4.85039e-20 0.000404877 2.90218e-19 2.29708e-05 8.56054e-20 0.000590006 -2.86832e-19 
1975.75 0 -2.42093e-18 0.0151414 -2.75898e-19 0.000556211 0.000524436 -5.16879e-20 0.000693265 1.30117e-19 2.1616e-05 -5.93967e-20 -7.33695e-05 -1.69389e-19 -5.81246e-20 -0.000120743 -8.92647e-20 0.000177139 2.5221e-20 -1.68855e-05 -1.18698e-19 0.000922782 -0.000152874 1.77967e-19 0.000129925 5.57814e-20 0.000505416 -4.02536e-20 0.000375309 2.57674e-19 2.30129e-05 8.45294e-20 0.000565833 -2.91548e-19 
1976.1 0 -2.43507e-18 0.0150746 -2.90958e-19 0.000542131 0.000819281 -8.64555e-21 0.000695161 1.34719e-19 -6.17444e-06 -5.06348e-20 -0.00010259 -1.73756e-19 -6.6211e-20 -8.3624e-05 -7.60509e-20 0.000169409 3.31592e-20 -1.17239e-06 -1.25929e-19 0.000907416 -0.000162265 1.84379e-19 0.00013112 4.99808e-20 0.000481885 -2.32942e-20 0.00035268 2.22501e-19 2.24382e-05 8.45408e-20 0.00053947 -3.01817e-19 
1976.45 0 -2.44812e-18 0.0149982 -2.99388e-19 0.000529819 0.00111021 3.57444e-20 0.000695244 1.37791e-19 -3.80889e-05 -5.71631e-20 -0.000122371 -1.61744e-19 -7.97835e-20 -4.65055e-05 -5.27323e-20 0.000163765 3.19945e-20 8.97837e-06 -1.29294e-19 0.000888321 -0.000172309 1.89505e-19 0.000134053 4.02178e-20 0.00046118 -2.00649e-20 0.000337072 2.00411e-19 2.11088e-05 7.56255e-20 0.000509662 -3.05291e-19 
1976.8 0 -2.455e-18 0.0149143 -3.00541e-19 0.000520008 0.00139999 7.59495e-20 0.000689974 1.30316e-19 -7.04885e-05 -6.66016e-20 -0.000131271 -1.46154e-19 -9.39741e-20 -7.68259e-06 -1.84421e-20 0.00015873 3.6428e-20 1.74892e-05 -1.35934e-19 0.000866734 -0.000182578 1.95207e-19 0.00013797 3.13444e-20 0.0004439 -1.31636e-20 0.000326896 1.95494e-19 1.87103e-05 5.80723e-20 0.000475666 -3.17565e-19 
1977.15 0 -2.45051e-18 0.0148232 -3.01884e-19 0.000512245 0.00168832 1.0724e-19 0.000677683 1.15946e-19 -0.000102169 -7.94818e-20 -0.000130586 -1.25065e-19 -1.05018e-19 2.89455e-05 4.98648e-21 0.000151779 4.39212e-20 2.78937e-05 -1.31593e-19 0.000843974 -0.000193826 2.05576e-19 0.000137947 2.94166e-20 0.000428085 1.60219e-21 0.000319501 1.94967e-19 1.35327e-05 5.30826e-20 0.000439125 -3.33152e-19 
1977.5 0 -2.42267e-18 0.0147256 -2.98184e-19 0.000504755 0.00197614 1.4984e-19 0.000660389 1.28235e-19 -0.000134864 -8.80476e-20 -0.000120143 -1.18595e-19 -1.08864e-19 6.03003e-05 2.41345e-20 0.000139606 6.4462e-20 4.13446e-05 -1.28562e-19 0.000820808 -0.000205183 2.16475e-19 0.000132925 2.8419e-20 0.000412294 2.10626e-20 0.00031211 1.74715e-19 5.99695e-06 5.7284e-20 0.000403892 -3.35324e-19 
1977.85 0 -2.39722e-18 0.014624 -2.79335e-19 0.000497524 0.00226282 2.08477e-19 0.0006405 1.29773e-19 -0.000170131 -8.33476e-20 -9.85244e-05 -1.14798e-19 -1.1266e-19 8.76677e-05 2.95566e-20 0.000122609 8.66981e-20 5.77125e-05 -1.2976e-19 0.000800414 -0.000214719 2.27044e-19 0.000126798 3.74134e-20 0.000398049 4.00593e-20 0.000303523 1.53899e-19 -1.0613e-06 6.6285e-20 0.000372205 -3.46889e-19 
1978.2 0 -2.36717e-18 0.0145195 -2.61254e-19 0.000490788 0.00254643 2.55148e-19 0.000617128 1.28576e-19 -0.000206626 -8.71666e-20 -6.82839e-05 -8.63925e-20 -1.08403e-19 0.000112956 3.71746e-20 0.000103613 9.3613e-20 7.53593e-05 -1.41418e-19 0.000785313 -0.000223471 2.35177e-19 0.000123552 3.77678e-20 0.00038651 4.96886e-20 0.000294071 1.44232e-19 -6.35977e-06 8.05791e-20 0.000345111 -3.63286e-19 
1978.55 0 -2.32346e-18 0.0144095 -2.48527e-19 0.000483448 0.00282974 2.93322e-19 0.000588868 1.31303e-19 -0.000240785 -8.06704e-20 -3.56944e-05 -5.75269e-20 -9.92804e-20 0.000137136 4.44573e-20 8.42132e-05 1.0412e-19 9.35007e-05 -1.50351e-19 0.000773903 -0.000234371 2.36151e-19 0.000124705 3.38864e-20 0.000374336 6.28574e-20 0.000283613 1.38723e-19 -1.13587e-05 9.38482e-20 0.000322402 -3.82544e-19 
1978.9 0 -2.29428e-18 0.014293 -2.39843e-19 0.000473158 0.00311621 3.53855e-19 0.000557348 1.32069e-19 -0.00026959 -7.69911e-20 -6.50457e-06 -3.19901e-20 -9.28605e-20 0.000159806 4.91755e-20 6.50511e-05 1.17138e-19 0.000112892 -1.58973e-19 0.000767182 -0.000247234 2.30214e-19 0.000129408 3.21296e-20 0.000356714 7.13404e-20 0.000271212 1.30894e-19 -1.51866e-05 9.5728e-20 0.000303864 -3.89006e-19 
1979.25 0 -2.24895e-18 0.014169 -2.39355e-19 0.000459005 0.00340686 4.11395e-19 0.000524132 1.2245e-19 -0.000292561 -6.78991e-20 1.59002e-05 -2.18627e-20 -6.85691e-20 0.000181336 5.7741e-20 4.48672e-05 1.36754e-19 0.000135337 -1.78044e-19 0.000768398 -0.000260346 2.01786e-19 0.000136439 2.91311e-20 0.000333845 7.17459e-20 0.000256396 1.28644e-19 -1.45091e-05 9.4369e-20 0.000288071 -3.86655e-19 
1979.6 0 -2.20727e-18 0.0140382 -2.27639e-19 0.000443293 0.00370101 4.748e-19 0.0004888 1.00708e-19 -0.000310676 -5.19966e-20 3.10846e-05 -8.88838e-21 -4.40619e-20 0.0002014 8.11536e-20 2.32823e-05 1.70789e-19 0.000161535 -1.98704e-19 0.000774764 -0.000274045 1.7725e-19 0.000147197 2.92019e-20 0.000309897 6.43206e-20 0.000239586 1.25133e-19 -1.13662e-05 1.01297e-19 0.000272637 -3.97507e-19 
1979.95 0 -2.1693e-18 0.0139026 -2.22496e-19 0.000427006 0.00399488 5.3943e-19 0.000449685 8.65357e-20 -0.000325218 -5.32932e-20 4.14914e-05 3.27508e-21 -1.58169e-20 0.000217609 9.19168e-20 3.92828e-06 1.93483e-19 0.000188086 -2.23991e-19 0.00077876 -0.000287889 1.54266e-19 0.000161236 3.41728e-20 0.000287942 5.42918e-20 0.000221629 1.33772e-19 -1.13985e-05 9.30307e-20 0.000255699 -4.04433e-19 
1980.3 0 -2.13433e-18 0.0137618 -2.21884e-19 0.000409348 0.00428465 6.15848e-19 0.000409602 5.78044e-20 -0.000335803 -6.40372e-20 5.14379e-05 2.955e-20 -5.19693e-21 0.000230414 8.7602e-20 -8.61776e-06 1.99656e-19 0.000213125 -2.48004e-19 0.000776589 -0.000299395 1.35055e-19 0.000175788 4.48137e-20 0.000269095 3.5792e-20 0.000203532 1.38252e-19 -1.73428e-05 8.56206e-20 0.000236544 -4.08982e-19 
1980.65 0 -2.10029e-18 0.0136134 -2.23967e-19 0.000390247 0.00456783 6.78847e-19 0.000373113 4.32021e-20 -0.000341353 -8.819e-20 6.46356e-05 4.98902e-20 9.0725e-21 0.000244418 8.69173e-20 -1.47832e-05 2.05252e-19 0.00023946 -2.64468e-19 0.000769835 -0.000308994 1.0982e-19 0.000191502 4.00551e-20 0.000254521 1.54587e-20 0.000186018 1.43385e-19 -2.78876e-05 7.38387e-20 0.000215361 -4.21541e-19 
1981 0 -2.06535e-18 0.013456 -2.26849e-19 0.00037141 0.0048411 7.33748e-19 0.000341694 4.93554e-20 -0.000341087 -1.173e-19 8.26637e-05 5.48327e-20 1.38793e-20 0.000263044 8.66575e-20 -1.79092e-05 2.02742e-19 0.000268401 -2.70605e-19 0.000759216 -0.000319574 8.63014e-20 0.000208654 5.35424e-20 0.000242338 2.14593e-21 0.00017024 1.34315e-19 -3.96942e-05 6.01211e-20 0.000192999 -4.25978e-19 
1981.35 0 -2.03222e-18 0.0132884 -2.16128e-19 0.000353529 0.00510431 7.90041e-19 0.000316593 4.143e-20 -0.000336567 -1.25023e-19 0.000104459 6.53419e-20 1.61926e-20 0.000286659 9.39401e-20 -2.12737e-05 1.98205e-19 0.000299385 -2.74367e-19 0.000746719 -0.000329173 8.03089e-20 0.000224393 6.04253e-20 0.000228621 -9.79714e-21 0.000156985 1.25529e-19 -4.83492e-05 5.76909e-20 0.000170199 -4.25749e-19 
1981.7 0 -1.98994e-18 0.0131117 -2.04011e-19 0.000336507 0.00536156 8.40063e-19 0.000298523 2.74737e-20 -0.000332376 -1.47412e-19 0.000128651 9.55591e-20 1.53098e-20 0.000313794 9.73298e-20 -2.30339e-05 1.79675e-19 0.000333388 -2.89414e-19 0.000736751 -0.000333995 7.30242e-20 0.000236948 5.46794e-20 0.000211942 -2.81609e-20 0.000146946 1.14655e-19 -5.21597e-05 6.80962e-20 0.000144984 -4.33401e-19 
1982.05 0 -1.94124e-18 0.0129291 -1.93353e-19 0.000320197 0.00561167 8.89218e-19 0.000287733 1.2978e-20 -0.0003332 -1.66568e-19 0.000153913 1.13815e-19 1.02863e-20 0.000339795 1.02122e-19 -1.76646e-05 1.70227e-19 0.000368812 -3.01088e-19 0.00073282 -0.000333723 5.49889e-20 0.000247782 5.26604e-20 0.000194192 -3.79347e-20 0.000139591 1.23051e-19 -5.36271e-05 8.51586e-20 0.000117316 -4.39884e-19 
1982.4 0 -1.89964e-18 0.0127415 -1.94269e-19 0.000304059 0.00585361 9.32454e-19 0.000283635 2.79642e-20 -0.000339353 -1.79603e-19 0.000179125 1.36586e-19 1.24367e-20 0.000359834 1.08858e-19 -6.0095e-06 1.72454e-19 0.000400556 -2.98899e-19 0.000735103 -0.000329472 3.40915e-20 0.000257745 4.34324e-20 0.000176847 -4.89463e-20 0.000134289 1.20468e-19 -5.47843e-05 8.45145e-20 8.90524e-05 -4.32795e-19 
1982.75 0 -1.85857e-18 0.0125469 -1.75973e-19 0.000287854 0.00609093 9.61843e-19 0.000283153 4.32995e-20 -0.000346916 -1.76806e-19 0.000204754 1.5908e-19 1.35557e-20 0.00037203 1.15904e-19 5.04318e-06 1.80527e-19 0.000423553 -2.97264e-19 0.000738476 -0.000323153 1.92277e-20 0.000266512 4.22897e-20 0.000160046 -6.5454e-20 0.000130832 1.12289e-19 -5.54659e-05 8.5464e-20 6.07078e-05 -4.23224e-19 
1983.1 0 -1.81433e-18 0.012343 -1.4682e-19 0.000271926 0.00632714 1.00776e-18 0.00028443 6.89717e-20 -0.000353386 -1.89011e-19 0.000230239 1.57634e-19 7.99558e-21 0.000377216 1.17084e-19 1.04432e-05 1.8541e-19 0.000438256 -2.99775e-19 0.000737619 -0.000317683 6.36354e-21 0.000274671 2.2494e-20 0.00014296 -7.32411e-20 0.00012763 9.68553e-20 -5.33456e-05 9.52409e-20 3.38029e-05 -4.17229e-19 
1983.45 0 -1.76631e-18 0.0121306 -1.34807e-19 0.00025675 0.00656053 1.03897e-18 0.000286577 8.37707e-20 -0.000358231 -2.05108e-19 0.000252095 1.51314e-19 -1.15532e-20 0.00037648 1.26218e-19 1.20391e-05 1.95702e-19 0.000449796 -3.01706e-19 0.000735821 -0.000314626 -1.14992e-20 0.000282469 9.21283e-21 0.000123558 -9.04127e-20 0.000123384 7.79041e-20 -4.78562e-05 9.52456e-20 1.01156e-05 -4.08887e-19 
1983.8 0 -1.7178e-18 0.0119116 -1.11674e-19 0.000240898 0.00678708 1.0839e-18 0.000287881 9.94303e-20 -0.00036102 -2.12435e-19 0.000266249 1.32709e-19 -2.88387e-20 0.000370622 1.47827e-19 1.62872e-05 2.08399e-19 0.000461476 -3.02455e-19 0.000740528 -0.000314301 -3.55142e-20 0.000289237 -6.00181e-21 9.93597e-05 -1.09127e-19 0.000118758 7.10207e-20 -4.21115e-05 1.03965e-19 -1.10379e-05 -3.93951e-19 
1984.15 0 -1.67459e-18 0.0116869 -1.09385e-19 0.000224134 0.00700701 1.12399e-18 0.000288909 9.91612e-20 -0.000362182 -2.23108e-19 0.000270903 1.15457e-19 -4.07973e-20 0.000360166 1.55311e-19 2.70931e-05 2.0758e-19 0.000473387 -2.924e-19 0.000752985 -0.00031556 -5.83879e-20 0.000295234 -1.04666e-20 7.02743e-05 -1.09859e-19 0.000112178 7.49437e-20 -3.94694e-05 1.11208e-19 -3.28363e-05 -3.8578e-19 
1984.5 0 -1.63931e-18 0.0114563 -8.92815e-20 0.000207251 0.00722033 1.14554e-18 0.000289115 9.61444e-20 -0.000362194 -2.29712e-19 0.000265867 9.75173e-20 -5.57421e-20 0.000344738 1.53987e-19 4.34132e-05 1.99506e-19 0.000486103 -2.66452e-19 0.000770224 -0.000317695 -6.73563e-20 0.000301552 -2.03738e-20 3.95447e-05 -1.03982e-19 0.000102028 7.22139e-20 -3.85915e-05 1.17399e-19 -5.68743e-05 -3.91693e-19 
1984.85 0 -1.60103e-18 0.0112186 -6.55201e-20 0.000190102 0.00742635 1.19524e-18 0.000287014 8.63603e-20 -0.000359732 -2.53907e-19 0.000252779 9.42925e-20 -6.64243e-20 0.000328093 1.54056e-19 6.04689e-05 1.80146e-19 0.000501397 -2.49125e-19 0.000788984 -0.00032063 -7.50792e-20 0.000308044 -2.16733e-20 9.25695e-06 -9.25161e-20 8.90883e-05 5.54402e-20 -3.71582e-05 1.07e-19 -8.19483e-05 -3.88412e-19 
1985.2 0 -1.56215e-18 0.0109775 -5.41702e-20 0.000172638 0.00762619 1.23949e-18 0.000281474 7.8098e-20 -0.000355463 -2.78223e-19 0.000233998 1.01371e-19 -6.01359e-20 0.000314989 1.60317e-19 7.63835e-05 1.52769e-19 0.000515779 -2.34877e-19 0.000807909 -0.000322702 -8.35049e-20 0.00031394 -1.6101e-20 -2.01944e-05 -9.22105e-20 7.35852e-05 3.51744e-20 -3.64955e-05 8.76713e-20 -0.000107291 -3.98067e-19 
1985.55 0 -1.52716e-18 0.0107391 -5.24116e-20 0.000154179 0.00781877 1.28088e-18 0.000273802 9.28695e-20 -0.000353663 -2.90576e-19 0.000213524 8.39474e-20 -6.2711e-20 0.000305024 1.51625e-19 9.24374e-05 1.27849e-19 0.000525759 -2.23532e-19 0.000825653 -0.00032282 -8.0788e-20 0.000317582 2.1852e-22 -4.76054e-05 -8.39265e-20 5.60934e-05 2.98196e-20 -3.65277e-05 7.8317e-20 -0.000132206 -4.08978e-19 
1985.9 0 -1.48258e-18 0.0105016 -4.81735e-20 0.000134828 0.0080034 1.3218e-18 0.00026541 1.1124e-19 -0.000357514 -2.94095e-19 0.00019399 6.4845e-20 -7.34109e-20 0.000298297 1.36998e-19 0.00010891 1.00272e-19 0.000537464 -2.07166e-19 0.000840606 -0.000321206 -8.3105e-20 0.000318161 6.13035e-21 -7.21057e-05 -8.22783e-20 3.62888e-05 1.64511e-20 -3.69907e-05 8.14083e-20 -0.000155942 -4.30612e-19 
1986.25 0 -1.43331e-18 0.01026 -5.02425e-20 0.000115846 0.00818416 1.36323e-18 0.000254227 1.20406e-19 -0.000369114 -3.0307e-19 0.000175462 5.97669e-20 -9.19698e-20 0.000297584 1.38651e-19 0.000123019 7.67905e-20 0.000555385 -2.02523e-19 0.000853668 -0.000318869 -8.00903e-20 0.000316969 -4.84693e-22 -9.48974e-05 -8.18461e-20 1.37999e-05 -4.63962e-21 -3.95199e-05 9.05154e-20 -0.000178162 -4.50228e-19 
1986.6 0 -1.40209e-18 0.0100148 -5.87881e-20 9.80879e-05 0.00836271 1.40445e-18 0.000239432 1.3936e-19 -0.000387911 -3.06268e-19 0.000160495 5.81165e-20 -9.31275e-20 0.000304947 1.50202e-19 0.000131592 5.99386e-20 0.000576701 -2.02238e-19 0.000862406 -0.000315825 -8.17711e-20 0.000316965 -7.87685e-21 -0.000115971 -8.42163e-20 -8.2075e-06 -5.31891e-21 -4.36862e-05 8.12142e-20 -0.000198852 -4.66972e-19 
1986.95 0 -1.36752e-18 0.00976662 -6.49023e-20 8.22148e-05 0.00853732 1.43233e-18 0.000220862 1.40352e-19 -0.000410222 -3.1977e-19 0.000151836 5.56391e-20 -8.81449e-20 0.000319439 1.66654e-19 0.000134329 3.68581e-20 0.000598755 -1.97184e-19 0.000860524 -0.000312359 -6.26148e-20 0.000320555 -2.21546e-20 -0.000134199 -1.0008e-19 -2.73895e-05 -1.07123e-20 -4.69577e-05 7.87439e-20 -0.000216579 -4.78492e-19 
1987.3 0 -1.33742e-18 0.00951562 -7.52987e-20 6.64711e-05 0.00870731 1.46972e-18 0.000199647 1.38155e-19 -0.000432723 -3.27668e-19 0.000149153 6.78586e-20 -9.32404e-20 0.000338514 1.7682e-19 0.000133604 2.31706e-20 0.000621148 -1.88708e-19 0.000848884 -0.000309796 -4.71891e-20 0.00032692 -3.74826e-20 -0.000148664 -1.12591e-19 -4.54436e-05 -1.16165e-21 -4.8057e-05 6.31986e-20 -0.000229669 -4.85747e-19 
1987.65 0 -1.30336e-18 0.00926401 -7.72973e-20 4.76909e-05 0.00887011 1.52097e-18 0.000178496 1.25548e-19 -0.000452468 -3.30898e-19 0.000149036 6.34571e-20 -9.03551e-20 0.000358813 1.7235e-19 0.00013113 1.22555e-20 0.000641188 -1.83231e-19 0.000831605 -0.000308126 -5.07156e-20 0.000334977 -3.65627e-20 -0.000160409 -1.19741e-19 -6.29844e-05 -7.68529e-21 -4.7994e-05 5.2209e-20 -0.000238396 -4.90554e-19 
1988 0 -1.26325e-18 0.00901181 -7.34433e-20 2.47767e-05 0.00902508 1.5649e-18 0.00015834 1.19333e-19 -0.000466127 -3.24438e-19 0.000148077 6.17865e-20 -9.02414e-20 0.000376245 1.6054e-19 0.000127397 1.47878e-20 0.000655672 -1.82061e-19 0.000808648 -0.000307066 -5.41759e-20 0.000344007 -3.34839e-20 -0.000172616 -1.32102e-19 -8.12384e-05 -8.85501e-21 -4.67703e-05 4.42939e-20 -0.000245812 -5.04108e-19 
1988.35 0 -1.22018e-18 0.00875879 -7.7024e-20 -1.0702e-06 0.0091764 1.60378e-18 0.000139766 1.08032e-19 -0.000472017 -3.06583e-19 0.000144616 6.29866e-20 -9.13603e-20 0.00039153 1.67318e-19 0.000122389 1.63041e-20 0.000667243 -1.85414e-19 0.000780587 -0.000306645 -4.3198e-20 0.000352452 -2.75039e-20 -0.000186635 -1.55164e-19 -0.000101311 7.30402e-21 -4.33799e-05 4.78198e-20 -0.000253729 -5.17421e-19 
1988.7 0 -1.19432e-18 0.008504 -6.94553e-20 -2.83899e-05 0.00932517 1.64867e-18 0.000123557 9.88199e-20 -0.000472043 -2.89594e-19 0.000138461 4.90492e-20 -8.60466e-20 0.000408135 1.64983e-19 0.000117142 3.10479e-20 0.000677738 -1.90064e-19 0.00075135 -0.000306603 -3.49664e-20 0.000358147 -2.07751e-20 -0.000201709 -1.67162e-19 -0.000122497 1.91492e-20 -3.75856e-05 2.90503e-20 -0.000262705 -5.16031e-19 
1989.05 0 -1.16329e-18 0.00824478 -5.76029e-20 -5.65899e-05 0.00947119 1.69137e-18 0.00010865 6.53073e-20 -0.000471646 -2.85727e-19 0.000129237 2.67231e-20 -6.93799e-20 0.00042648 1.60232e-19 0.000116638 4.64271e-20 0.000685575 -1.94388e-19 0.00072407 -0.000306789 -1.76792e-20 0.000360387 -5.12604e-21 -0.000216728 -1.82581e-19 -0.000143274 2.2196e-20 -3.01846e-05 1.47128e-20 -0.000273861 -5.11462e-19 
1989.4 0 -1.11868e-18 0.00798181 -6.6724e-20 -8.42085e-05 0.00961545 1.73565e-18 9.30557e-05 4.25643e-20 -0.000476544 -2.92121e-19 0.000115514 8.62901e-21 -5.89182e-20 0.000445928 1.53727e-19 0.000124098 5.94199e-20 0.000688837 -1.88779e-19 0.000698902 -0.000306122 -1.12295e-20 0.000360611 -8.5273e-22 -0.000230592 -1.79938e-19 -0.000163558 3.43254e-20 -2.19642e-05 1.02701e-20 -0.000285756 -5.02821e-19 
1989.75 0 -1.08212e-18 0.00771843 -6.8528e-20 -0.000109797 0.00975743 1.76929e-18 7.66436e-05 1.58527e-20 -0.000485371 -2.96358e-19 9.79293e-05 -1.87933e-20 -4.54338e-20 0.000466592 1.33995e-19 0.000136128 8.0746e-20 0.000688656 -2.04033e-19 0.000677541 -0.000304839 5.96525e-21 0.000360192 7.42132e-21 -0.000243108 -1.68959e-19 -0.000184222 4.66943e-20 -1.34593e-05 -7.67606e-21 -0.00029673 -5.01039e-19 
1990.1 0 -1.0436e-18 0.00745488 -4.95319e-20 -0.000133745 0.00989227 1.80126e-18 6.01488e-05 -1.13223e-20 -0.000490461 -3.05394e-19 8.26213e-05 -4.41719e-20 -3.36362e-20 0.000485596 1.18249e-19 0.000149515 8.69407e-20 0.000688218 -2.02191e-19 0.000661795 -0.000305485 5.62092e-21 0.000359946 1.71514e-20 -0.000253399 -1.64964e-19 -0.000205628 5.19769e-20 -7.23045e-06 -1.15026e-20 -0.000307346 -5.01065e-19 
1990.45 0 -1.00658e-18 0.00718767 -3.51047e-20 -0.00015715 0.0100178 1.82223e-18 4.20275e-05 -4.36386e-20 -0.000488593 -3.14036e-19 7.49236e-05 -4.78821e-20 -1.62314e-20 0.000502503 1.14261e-19 0.000164159 1.00722e-19 0.000690894 -1.93197e-19 0.000651158 -0.000309278 1.56034e-20 0.000358675 2.01905e-20 -0.000258604 -1.57048e-19 -0.000228611 6.16945e-20 -3.47713e-06 -1.75693e-20 -0.000316085 -4.92055e-19 
1990.8 0 -9.673e-19 0.0069161 -2.51635e-20 -0.00017977 0.0101346 1.82803e-18 2.03673e-05 -6.04901e-20 -0.000480541 -3.30965e-19 7.56361e-05 -5.24635e-20 -9.86752e-21 0.000520084 1.14532e-19 0.000178951 1.2757e-19 0.000698228 -1.89947e-19 0.000645518 -0.00031459 3.33725e-20 0.000355479 2.63292e-20 -0.000257757 -1.35814e-19 -0.00025235 6.27836e-20 -5.88023e-07 -3.16003e-20 -0.000321261 -4.74341e-19 
1991.15 0 -9.31551e-19 0.00664214 -3.4401e-20 -0.000202002 0.0102441 1.83314e-18 -2.86723e-06 -7.38825e-20 -0.000468425 -3.29707e-19 8.53353e-05 -3.39223e-20 -1.81571e-20 0.00053813 1.17372e-19 0.000193567 1.31146e-19 0.000707534 -1.87461e-19 0.000640741 -0.000319086 4.51701e-20 0.000352136 2.97572e-20 -0.000252802 -1.17293e-19 -0.000274656 3.8678e-20 3.09607e-06 -4.45463e-20 -0.000324744 -4.55341e-19 
1991.5 0 -8.99536e-19 0.00636778 -3.9307e-20 -0.00022465 0.0103472 1.84211e-18 -2.2179e-05 -9.80404e-20 -0.000451001 -3.27735e-19 0.000103396 -2.38623e-20 -2.82408e-20 0.00055331 1.191e-19 0.000207804 1.34854e-19 0.000717479 -1.87002e-19 0.000631677 -0.000323788 5.46969e-20 0.000350731 2.57479e-20 -0.00024674 -1.02093e-19 -0.000295096 1.79444e-20 7.59227e-06 -5.54277e-20 -0.000327829 -4.36736e-19 
1991.85 0 -8.67835e-19 0.00609376 -2.96942e-20 -0.000247247 0.0104424 1.85589e-18 -3.52415e-05 -1.1602e-19 -0.000426161 -3.33377e-19 0.00012893 1.16469e-20 -3.43683e-20 0.000564431 1.30029e-19 0.000219964 1.25664e-19 0.000728364 -1.91678e-19 0.00061751 -0.000329375 6.17919e-20 0.000351426 2.68385e-20 -0.000242072 -9.31983e-20 -0.000312804 -8.27778e-21 1.15354e-05 -4.3478e-20 -0.000329657 -4.24292e-19 
1992.2 0 -8.28988e-19 0.00581943 -1.10681e-20 -0.000268875 0.0105272 1.86115e-18 -4.36255e-05 -1.2403e-19 -0.000395023 -3.38752e-19 0.00016222 3.83712e-20 -4.28506e-20 0.000573321 1.28516e-19 0.000228357 1.24811e-19 0.000738279 -1.90353e-19 0.000601139 -0.000334633 6.2094e-20 0.000352456 4.42834e-21 -0.000237935 -1.10081e-19 -0.000326472 -2.26127e-20 1.40588e-05 -3.74179e-20 -0.000328509 -4.16815e-19 
1992.55 0 -7.99211e-19 0.00554332 1.09927e-20 -0.000290473 0.0106031 1.85636e-18 -4.72238e-05 -1.34729e-19 -0.000360313 -3.52716e-19 0.000202836 5.33223e-20 -4.89898e-20 0.000580546 1.19439e-19 0.000232607 1.28035e-19 0.000745121 -1.87858e-19 0.000584224 -0.000340422 3.99809e-20 0.000353087 7.14259e-22 -0.000233683 -1.2622e-19 -0.000335065 -3.54865e-20 1.4633e-05 -3.32714e-20 -0.0003252 -4.13162e-19 
1992.9 0 -7.71178e-19 0.00526715 2.14243e-20 -0.000314593 0.0106725 1.84739e-18 -4.4983e-05 -1.33923e-19 -0.000325562 -3.58265e-19 0.000248484 5.72879e-20 -6.7069e-20 0.000586212 1.04138e-19 0.000236254 1.31515e-19 0.000748417 -1.90741e-19 0.000566071 -0.000348812 2.50526e-20 0.000354212 -1.8864e-20 -0.000230126 -1.20486e-19 -0.000341321 -4.66774e-20 1.3079e-05 -2.33362e-20 -0.000321903 -3.9752e-19 
1993.25 0 -7.32944e-19 0.00499397 2.87689e-20 -0.00034358 0.0107344 1.84022e-18 -3.98938e-05 -1.39665e-19 -0.000294007 -3.60347e-19 0.000295669 5.79916e-20 -6.68621e-20 0.000590704 1.05866e-19 0.000240438 1.19975e-19 0.000747632 -2.05547e-19 0.000549358 -0.000359328 1.74021e-20 0.000356615 -1.66312e-20 -0.000227291 -1.13405e-19 -0.000349872 -6.9954e-20 1.07662e-05 -1.67336e-20 -0.000318844 -3.87895e-19 
1993.6 0 -6.82371e-19 0.00472379 4.66785e-20 -0.000377467 0.0107873 1.82051e-18 -3.62043e-05 -1.62447e-19 -0.000265055 -3.58272e-19 0.000342617 5.85882e-20 -6.84142e-20 0.000593088 1.09875e-19 0.000243051 1.05751e-19 0.000743907 -2.07984e-19 0.000537116 -0.000370196 8.48484e-21 0.000358545 -2.83753e-20 -0.000224495 -9.81784e-20 -0.000360765 -9.64217e-20 8.80782e-06 -1.42801e-20 -0.000317426 -3.8458e-19 
1993.95 0 -6.35304e-19 0.00445595 5.78745e-20 -0.000413662 0.0108319 1.80193e-18 -3.74338e-05 -1.7049e-19 -0.000233866 -3.37494e-19 0.000388869 5.64933e-20 -7.40458e-20 0.000594793 1.12603e-19 0.00024441 8.95771e-20 0.00073939 -2.03032e-19 0.000527598 -0.000379205 -3.3621e-21 0.00035818 -4.91368e-20 -0.000223251 -7.47142e-20 -0.000372847 -1.12414e-19 7.08427e-06 -2.41883e-20 -0.000319769 -3.7436e-19 
1994.3 0 -5.85699e-19 0.00419083 7.37546e-20 -0.000448301 0.010868 1.79266e-18 -4.33088e-05 -1.84862e-19 -0.000197555 -3.2816e-19 0.000433252 5.83168e-20 -6.82758e-20 0.000598944 9.8298e-20 0.000245254 6.94686e-20 0.000736658 -2.02715e-19 0.000517781 -0.000385657 -1.73704e-20 0.000357409 -5.88374e-20 -0.000224643 -4.95407e-20 -0.00038663 -1.30267e-19 7.19231e-06 -3.35566e-20 -0.000323938 -3.76688e-19 
1994.65 0 -5.52443e-19 0.00392764 8.56695e-20 -0.000479287 0.0108948 1.76616e-18 -5.00259e-05 -1.96653e-19 -0.000157618 -3.29272e-19 0.000472152 6.47675e-20 -6.47839e-20 0.000603328 1.13689e-19 0.000241745 6.17458e-20 0.000736835 -2.1107e-19 0.000504865 -0.00038953 -2.04802e-20 0.00035854 -4.78116e-20 -0.000227589 -3.00884e-20 -0.000400147 -1.47055e-19 1.03414e-05 -2.96599e-20 -0.000326492 -3.84783e-19 
1995 0 -5.25602e-19 0.00366447 9.63591e-20 -0.000507954 0.0109116 1.74012e-18 -5.59249e-05 -1.99048e-19 -0.000115168 -3.2135e-19 0.000501976 5.64868e-20 -7.15331e-20 0.000602148 1.33118e-19 0.000227661 5.2227e-20 0.000737708 -2.18088e-19 0.000485745 -0.000390299 -4.34568e-20 0.000362115 -5.70404e-20 -0.000230956 -1.79329e-20 -0.000410453 -1.61593e-19 1.53543e-05 -3.77757e-20 -0.000326091 -3.86771e-19 
1995.35 0 -4.95914e-19 0.00340068 1.00743e-19 -0.000535487 0.0109188 1.71013e-18 -5.93228e-05 -1.95428e-19 -7.06379e-05 -2.975e-19 0.000522698 6.48589e-20 -7.29181e-20 0.000593098 1.43176e-19 0.000200507 5.23466e-20 0.000737058 -2.11755e-19 0.000459917 -0.000386775 -4.7826e-20 0.000367031 -5.98374e-20 -0.000234311 1.4033e-21 -0.000417223 -1.79557e-19 2.20116e-05 -4.59636e-20 -0.00032258 -3.94393e-19 
1995.7 0 -4.48122e-19 0.00313878 1.02211e-19 -0.000561235 0.0109133 1.68279e-18 -5.76652e-05 -2.02134e-19 -2.58708e-05 -2.86125e-19 0.000538026 6.76423e-20 -8.97876e-20 0.000579374 1.63625e-19 0.000162457 4.27506e-20 0.000735818 -2.01756e-19 0.000429742 -0.000379599 -5.72649e-20 0.000371352 -6.48836e-20 -0.000236956 1.27742e-20 -0.000422149 -1.98682e-19 3.06183e-05 -5.01132e-20 -0.000315577 -4.14014e-19 
1996.05 0 -4.078e-19 0.00287853 1.11301e-19 -0.000583784 0.0108926 1.66353e-18 -4.99152e-05 -2.12097e-19 1.61098e-05 -2.73318e-19 0.00055209 6.79291e-20 -1.09179e-19 0.000566414 1.87707e-19 0.000117452 2.53379e-20 0.000734289 -1.88805e-19 0.000397943 -0.000370264 -6.08422e-20 0.00037426 -6.53525e-20 -0.000237563 4.10017e-20 -0.000427149 -2.20686e-19 3.85162e-05 -4.87796e-20 -0.000306146 -4.28249e-19 
1996.4 0 -3.68481e-19 0.00261917 1.18866e-19 -0.00060253 0.0108644 1.63648e-18 -3.65898e-05 -2.19396e-19 5.39092e-05 -2.76235e-19 0.000566371 5.70998e-20 -1.03744e-19 0.000555846 2.14355e-19 6.7101e-05 9.27527e-21 0.000730028 -1.8202e-19 0.000365881 -0.000359636 -6.11161e-20 0.000374978 -6.63815e-20 -0.000235786 4.9871e-20 -0.000432155 -2.32264e-19 4.40132e-05 -4.26446e-20 -0.000295788 -4.29501e-19 
1996.75 0 -3.26833e-19 0.00236068 1.1395e-19 -0.000617018 0.0108347 1.60901e-18 -1.89015e-05 -2.31076e-19 8.56482e-05 -2.7796e-19 0.000581237 3.65888e-20 -9.86455e-20 0.000546111 2.19855e-19 1.11746e-05 9.02135e-21 0.000722532 -1.65928e-19 0.000332023 -0.000350986 -4.26235e-20 0.00037252 -8.23767e-20 -0.00023433 6.68077e-20 -0.000436298 -2.41651e-19 4.84623e-05 -3.82419e-20 -0.000286709 -4.13664e-19 
1997.1 0 -2.86828e-19 0.00210116 1.16019e-19 -0.00062782 0.0108032 1.57949e-18 -8.55882e-09 -2.32741e-19 0.000110354 -2.75972e-19 0.00059603 2.88075e-20 -9.31183e-20 0.000535025 2.31904e-19 -4.66352e-05 1.43931e-20 0.000713389 -1.58552e-19 0.000294977 -0.000349768 -2.44752e-20 0.000367496 -8.829e-20 -0.000236136 6.85155e-20 -0.000440919 -2.47608e-19 5.22412e-05 -3.72256e-20 -0.000280126 -4.15563e-19 
1997.45 0 -2.38502e-19 0.00183949 1.11978e-19 -0.000638559 0.010765 1.56782e-18 1.55657e-05 -2.43081e-19 0.000130549 -2.70776e-19 0.0006067 1.6718e-20 -8.99317e-20 0.000522899 2.2403e-19 -0.000103528 2.16402e-20 0.000703844 -1.64623e-19 0.000258191 -0.000356757 -2.24959e-21 0.000362663 -1.01245e-19 -0.000242261 7.01386e-20 -0.000447435 -2.451e-19 5.52248e-05 -2.97798e-20 -0.000274625 -3.95985e-19 
1997.8 0 -1.95131e-19 0.00157727 9.68403e-20 -0.000650589 0.0107182 1.55853e-18 2.33923e-05 -2.56695e-19 0.000149449 -2.67052e-19 0.000610263 1.60707e-20 -1.09312e-19 0.000511296 2.31755e-19 -0.000160376 2.63991e-20 0.000695242 -1.73521e-19 0.000223577 -0.00036635 4.30881e-21 0.00036171 -1.06976e-19 -0.000251509 6.60389e-20 -0.000453516 -2.39753e-19 5.87362e-05 -7.84399e-21 -0.000268808 -3.70952e-19 
1998.15 0 -1.48396e-19 0.00131812 8.47661e-20 -0.000662948 0.0106666 1.56427e-18 2.23557e-05 -2.66612e-19 0.000168216 -2.78805e-19 0.000607691 3.55192e-20 -1.08506e-19 0.000500428 2.39898e-19 -0.000219331 3.14778e-20 0.000687344 -1.7936e-19 0.000187252 -0.000372538 1.09059e-20 0.00036678 -1.04787e-19 -0.000261752 6.50924e-20 -0.000456319 -2.37402e-19 6.25922e-05 8.13804e-21 -0.000262735 -3.4228e-19 
1998.5 0 -9.67297e-20 0.00106121 7.73065e-20 -0.000675512 0.0106138 1.57329e-18 1.74556e-05 -2.75375e-19 0.000185669 -2.97438e-19 0.000600965 5.36421e-20 -9.89986e-20 0.000487889 2.40799e-19 -0.000280722 3.50179e-20 0.000677737 -1.81309e-19 0.000148276 -0.000372465 1.73223e-20 0.000374975 -1.0533e-19 -0.000272962 6.43499e-20 -0.000456743 -2.48685e-19 6.52678e-05 1.58736e-20 -0.000258379 -3.15549e-19 
1998.85 0 -3.69767e-20 0.000803403 8.10974e-20 -0.000688458 0.0105615 1.57998e-18 1.6461e-05 -2.98264e-19 0.00020009 -3.04633e-19 0.000589548 6.51054e-20 -9.48116e-20 0.000471698 2.49558e-19 -0.000337667 3.26548e-20 0.000667128 -1.75784e-19 0.000110879 -0.000367023 2.52442e-20 0.00038267 -9.31017e-20 -0.000286683 6.01522e-20 -0.000456064 -2.50413e-19 6.72583e-05 3.07015e-20 -0.000257398 -2.96736e-19 
1999.2 0 1.9465e-20 0.000543468 7.66124e-20 -0.00070018 0.010509 1.58454e-18 2.26541e-05 -3.11154e-19 0.00021296 -3.03234e-19 0.000569439 7.32568e-20 -1.03937e-19 0.000454007 2.58558e-19 -0.000384635 3.48423e-20 0.000660786 -1.65193e-19 7.82058e-05 -0.000359126 2.97768e-20 0.00038983 -8.19094e-20 -0.000304168 6.5989e-20 -0.00045561 -2.46866e-19 6.96561e-05 4.94136e-20 -0.000257709 -2.70916e-19 
1999.55 0 7.9553e-20 0.000280562 6.37791e-20 -0.000709521 0.0104573 1.59671e-18 3.48708e-05 -3.04969e-19 0.000226021 -2.99429e-19 0.000538627 6.90797e-20 -1.02863e-19 0.000437 2.80423e-19 -0.000422954 2.85096e-20 0.000660365 -1.44883e-19 4.97049e-05 -0.000351738 5.42537e-20 0.00039671 -6.98995e-20 -0.00032425 6.92304e-20 -0.00045607 -2.41412e-19 7.26243e-05 5.23367e-20 -0.000257439 -2.42455e-19 
1999.9 0 1.27414e-19 1.61414e-05 5.63451e-20 -0.000718383 0.0104064 1.5892e-18 5.37583e-05 -2.95293e-19 0.000238812 -3.07929e-19 0.000499704 6.87867e-20 -1.06265e-19 0.000421785 3.04069e-19 -0.000454277 1.48853e-20 0.000660888 -1.22372e-19 2.28414e-05 -0.000344679 7.30277e-20 0.000401558 -8.68089e-20 -0.000342716 6.63104e-20 -0.000458353 -2.44676e-19 7.57903e-05 5.71292e-20 -0.000258089 -2.05059e-19 
2000.25 0 1.77773e-19 -0.00024728 6.63965e-20 -0.000727332 0.0103535 1.58703e-18 7.76392e-05 -2.92479e-19 0.000249246 -3.06322e-19 0.000455431 5.73737e-20 -1.18233e-19 0.000410121 3.11936e-19 -0.000476534 -9.93211e-21 0.0006588 -9.76158e-20 -2.82062e-06 -0.000336804 9.15836e-20 0.000403315 -9.35545e-20 -0.0003581 6.10249e-20 -0.000463929 -2.43794e-19 7.81941e-05 6.38105e-20 -0.000263027 -1.5985e-19 
2000.6 0 2.45586e-19 -0.000507473 7.10768e-20 -0.000735453 0.0102963 1.58203e-18 0.000103553 -2.84609e-19 0.000254639 -2.88229e-19 0.000405168 4.08168e-20 -1.33871e-19 0.000400424 3.14559e-19 -0.000488525 -2.55843e-20 0.000653555 -9.10163e-20 -2.5594e-05 -0.000329867 1.07456e-19 0.000400772 -9.4876e-20 -0.000372249 4.8917e-20 -0.000471412 -2.3902e-19 7.93067e-05 7.69873e-20 -0.000271421 -1.18715e-19 
2000.95 0 3.08936e-19 -0.000762039 8.23568e-20 -0.000743432 0.0102327 1.57835e-18 0.000128713 -2.63413e-19 0.00025399 -2.8235e-19 0.00034968 2.04957e-20 -1.44634e-19 0.000392295 3.12903e-19 -0.000493038 -3.13312e-20 0.000645252 -6.64452e-20 -4.63985e-05 -0.000322316 1.0089e-19 0.000394812 -1.21393e-19 -0.000386238 3.89391e-20 -0.000479707 -2.37874e-19 8.04514e-05 9.16123e-20 -0.000280996 -8.19156e-20 
2001.3 0 3.75046e-19 -0.0010104 8.68242e-20 -0.00075044 0.0101631 1.58115e-18 0.000149555 -2.49447e-19 0.000247682 -2.78945e-19 0.000293516 6.87273e-21 -1.37857e-19 0.000387891 3.02727e-19 -0.000491626 -3.84297e-20 0.000634517 -4.67046e-20 -6.90117e-05 -0.000313317 1.12844e-19 0.000386572 -1.28209e-19 -0.000398413 3.5329e-20 -0.000489705 -2.42574e-19 8.22871e-05 9.46933e-20 -0.000291883 -6.95266e-20 
2001.65 0 4.37787e-19 -0.00125265 9.23778e-20 -0.000755519 0.0100906 1.5704e-18 0.000165251 -2.42817e-19 0.000239476 -2.90739e-19 0.000240821 -1.04561e-20 -1.30138e-19 0.000384565 2.84615e-19 -0.000488569 -3.38669e-20 0.000620967 -1.52312e-20 -9.81446e-05 -0.00030557 1.2409e-19 0.000377375 -1.36903e-19 -0.000405722 2.30124e-20 -0.000501641 -2.45866e-19 8.62596e-05 9.80567e-20 -0.000303038 -5.85096e-20 
2002 0 4.85463e-19 -0.0014893 8.87553e-20 -0.000760234 0.0100142 1.55495e-18 0.000175367 -2.39865e-19 0.000233666 -3.10109e-19 0.000194386 -1.96338e-20 -1.24554e-19 0.00037719 2.83577e-19 -0.000489244 -3.80545e-20 0.000606939 1.22648e-20 -0.000134345 -0.000299979 1.34219e-19 0.00036942 -1.52617e-19 -0.000408374 1.52132e-20 -0.000515983 -2.42654e-19 9.39635e-05 1.02867e-19 -0.000312756 -4.99708e-20 
2002.35 0 5.24491e-19 -0.00172162 6.86907e-20 -0.000764527 0.00993091 1.543e-18 0.000179122 -2.44311e-19 0.000230958 -3.20132e-19 0.00015487 -4.8146e-20 -1.33607e-19 0.000365399 2.81584e-19 -0.000491287 -3.45541e-20 0.000591449 3.32913e-20 -0.000173418 -0.000294602 1.44351e-19 0.000363133 -1.85802e-19 -0.00040937 9.07948e-21 -0.000530225 -2.41531e-19 0.000101309 9.48393e-20 -0.000322015 -4.26025e-20 
2002.7 0 5.62948e-19 -0.00194966 5.01481e-20 -0.000766748 0.00984029 1.54039e-18 0.00017793 -2.7205e-19 0.00022903 -3.21424e-19 0.00012112 -6.81179e-20 -1.3166e-19 0.00035489 2.74058e-19 -0.000488204 -3.19104e-20 0.000566764 6.22786e-20 -0.000210247 -0.000287546 1.54237e-19 0.000357044 -2.00145e-19 -0.000409724 5.00362e-22 -0.000540655 -2.32393e-19 0.000105478 9.05881e-20 -0.000331035 -4.30974e-20 
2003.05 0 5.9557e-19 -0.00217269 4.20433e-20 -0.00076708 0.00974207 1.52913e-18 0.000175812 -3.10195e-19 0.000225181 -3.26965e-19 9.03644e-05 -7.29729e-20 -1.27687e-19 0.000350152 2.77442e-19 -0.000479228 -1.35837e-20 0.000533244 9.53066e-20 -0.000240747 -0.00027856 1.65114e-19 0.00035044 -2.11547e-19 -0.000409594 -3.31396e-22 -0.000548351 -2.07928e-19 0.000107973 8.23969e-20 -0.000338513 -3.77372e-20 
2003.4 0 6.24494e-19 -0.00239328 3.28885e-20 -0.000766217 0.00963775 1.52258e-18 0.000176318 -3.41082e-19 0.000217341 -3.34075e-19 5.94846e-05 -8.15237e-20 -1.36274e-19 0.000351849 2.7999e-19 -0.00046648 3.30081e-21 0.000498777 1.20149e-19 -0.000260575 -0.000266505 1.72214e-19 0.000342018 -2.12977e-19 -0.000410223 -1.24499e-21 -0.000556377 -2.05173e-19 0.000106969 7.6101e-20 -0.000345578 -4.25803e-20 
2003.75 0 6.54028e-19 -0.00261466 3.47906e-20 -0.000763303 0.00953302 1.50491e-18 0.000182828 -3.56829e-19 0.000207008 -3.39025e-19 2.70566e-05 -7.09384e-20 -1.33764e-19 0.000357387 2.77018e-19 -0.000450308 1.02415e-20 0.000466468 1.38142e-19 -0.000268698 -0.000249628 1.79778e-19 0.000330539 -2.24276e-19 -0.000410221 -1.99989e-23 -0.000563223 -2.16797e-19 0.000102639 8.31156e-20 -0.000353854 -4.2796e-20 
2004.1 0 6.94727e-19 -0.00283783 4.06698e-20 -0.00075976 0.00943057 1.48618e-18 0.000199391 -3.694e-19 0.000196305 -3.37765e-19 -6.0238e-06 -7.24593e-20 -1.37926e-19 0.000360856 2.67003e-19 -0.000431111 1.10934e-20 0.000437989 1.38547e-19 -0.000269508 -0.000228252 1.85309e-19 0.000316922 -2.18193e-19 -0.000409015 -1.30171e-20 -0.000567376 -2.07465e-19 9.93919e-05 6.68221e-20 -0.000362681 -3.79171e-20 
2004.45 0 7.41407e-19 -0.00306067 4.05949e-20 -0.000758609 0.00932505 1.46719e-18 0.00022641 -3.81089e-19 0.000181878 -3.57327e-19 -3.55887e-05 -6.91458e-20 -1.28448e-19 0.000358799 2.5846e-19 -0.00040939 1.45458e-20 0.000417369 1.37041e-19 -0.000268605 -0.000204906 1.81946e-19 0.000301544 -2.11888e-19 -0.000406971 -1.81043e-20 -0.000571284 -1.86314e-19 9.92199e-05 4.22543e-20 -0.000370961 -3.37224e-20 
2004.8 0 7.78807e-19 -0.00328018 3.26273e-20 -0.00075938 0.00920786 1.44196e-18 0.000259848 -3.83787e-19 0.000159642 -3.69999e-19 -6.16076e-05 -5.39667e-20 -1.26131e-19 0.000351533 2.4826e-19 -0.000386408 8.70085e-21 0.000403775 1.35343e-19 -0.000269925 -0.000183775 1.77876e-19 0.000284119 -2.23811e-19 -0.000405094 -1.01961e-20 -0.000577103 -1.64426e-19 0.000101927 3.13437e-20 -0.000378892 -4.00282e-20 
2005.15 0 8.03628e-19 -0.00349712 2.81524e-20 -0.000758441 0.00908138 1.41552e-18 0.00029509 -3.905e-19 0.000129466 -3.92122e-19 -8.60269e-05 -2.70541e-20 -1.22343e-19 0.000343402 2.49247e-19 -0.000365052 2.21189e-21 0.000390217 1.32143e-19 -0.000272977 -0.000167364 1.73454e-19 0.000265644 -2.16773e-19 -0.000405221 1.85117e-21 -0.000584127 -1.45455e-19 0.000107784 3.24228e-20 -0.000386744 -4.67055e-20 
2005.5 0 8.27219e-19 -0.00371355 2.28808e-20 -0.000752628 0.00895163 1.37756e-18 0.00032795 -3.8671e-19 9.20785e-05 -4.08189e-19 -0.000108832 -1.23259e-20 -1.25248e-19 0.000341118 2.4559e-19 -0.0003479 -1.036e-21 0.000373452 1.23534e-19 -0.000276963 -0.000154011 1.73903e-19 0.000249099 -2.10859e-19 -0.0004056 -6.66411e-21 -0.000590795 -1.38404e-19 0.000115259 2.56399e-20 -0.000394801 -5.51367e-20 
2005.85 0 8.55035e-19 -0.00392994 2.58648e-20 -0.000742388 0.00881742 1.34385e-18 0.000356994 -3.81357e-19 5.15305e-05 -4.1303e-19 -0.000130366 -1.55147e-21 -1.1042e-19 0.000344244 2.25154e-19 -0.000335047 -6.2335e-22 0.00035778 1.26075e-19 -0.000284331 -0.00014187 1.69715e-19 0.000237056 -2.15133e-19 -0.000404128 -1.33109e-20 -0.0005969 -1.1773e-19 0.000121732 2.57764e-20 -0.000401511 -5.39869e-20 
2006.2 0 8.8623e-19 -0.00414257 2.98251e-20 -0.000731708 0.00867596 1.30948e-18 0.00038531 -3.76218e-19 1.54754e-05 -4.33824e-19 -0.000151798 1.00895e-20 -1.10368e-19 0.000344233 2.08385e-19 -0.000325636 -8.79917e-21 0.000347566 1.39936e-19 -0.000294526 -0.000131149 1.62697e-19 0.000229027 -2.07609e-19 -0.000401426 -1.18011e-20 -0.000603105 -9.57357e-20 0.00012645 2.55622e-20 -0.000405585 -5.14525e-20 
2006.55 0 9.31732e-19 -0.00434844 3.10198e-20 -0.000724139 0.00852483 1.2867e-18 0.000416427 -3.7791e-19 -9.8976e-06 -4.46622e-19 -0.000174997 2.2553e-20 -1.15852e-19 0.000336572 2.08014e-19 -0.000317791 -2.19643e-21 0.000343715 1.44963e-19 -0.000305102 -0.000120597 1.45414e-19 0.000224378 -2.05076e-19 -0.000399599 -1.07008e-20 -0.000609261 -9.24184e-20 0.00013075 1.99924e-20 -0.000408445 -4.83106e-20 
2006.9 0 9.8204e-19 -0.00454833 3.04599e-20 -0.00071862 0.00836606 1.26244e-18 0.000448627 -3.68127e-19 -2.23666e-05 -4.761e-19 -0.000199143 3.32684e-20 -1.18227e-19 0.000324387 2.00463e-19 -0.00031042 3.27551e-21 0.000345016 1.49952e-19 -0.000315852 -0.000108862 1.17618e-19 0.00022308 -2.16829e-19 -0.000399207 -1.40781e-21 -0.000615384 -9.18055e-20 0.000135547 1.28774e-20 -0.000410605 -4.6095e-20 
2007.25 0 1.03942e-18 -0.00474115 1.24555e-20 -0.000712538 0.00820115 1.23394e-18 0.000479724 -3.41988e-19 -2.37987e-05 -4.92469e-19 -0.000220868 5.33125e-20 -1.35452e-19 0.000309188 1.92496e-19 -0.000306484 1.25134e-20 0.000347807 1.42704e-19 -0.000327366 -9.6673e-05 1.00081e-19 0.000224213 -2.19718e-19 -0.000399194 1.22823e-20 -0.000622614 -8.29064e-20 0.000140221 1.66527e-20 -0.00041105 -4.70947e-20 
2007.6 0 1.08883e-18 -0.00492627 -1.38735e-21 -0.000705519 0.0080263 1.19745e-18 0.000511197 -3.20408e-19 -2.08313e-05 -5.10919e-19 -0.000237766 7.6671e-20 -1.45936e-19 0.000293825 1.92041e-19 -0.000309266 1.82429e-20 0.00034729 1.50428e-19 -0.000339955 -8.45068e-05 8.24602e-20 0.000226226 -2.23359e-19 -0.000399795 1.79296e-20 -0.000630764 -8.30786e-20 0.000144021 3.22985e-20 -0.000410399 -4.8256e-20 
2007.95 0 1.12882e-18 -0.00510538 -2.00388e-20 -0.000695101 0.00784127 1.1704e-18 0.0005409 -3.0201e-19 -1.84019e-05 -5.17948e-19 -0.000249667 9.0849e-20 -1.57578e-19 0.000281334 2.05491e-19 -0.000317859 2.69155e-20 0.000342351 1.50483e-19 -0.000353516 -7.27797e-05 7.60411e-20 0.000228224 -2.29274e-19 -0.000401559 2.52059e-20 -0.000638879 -8.37222e-20 0.000147577 5.09395e-20 -0.000410084 -5.23224e-20 
2008.3 0 1.16201e-18 -0.00527974 -4.09295e-20 -0.000679423 0.00765367 1.14691e-18 0.000562319 -2.85364e-19 -1.49174e-05 -5.23652e-19 -0.00026065 9.93258e-20 -1.62288e-19 0.000267934 2.14455e-19 -0.000328717 2.42316e-20 0.00033746 1.32609e-19 -0.000367916 -6.28432e-05 7.03001e-20 0.000231848 -2.28443e-19 -0.000406066 3.48555e-20 -0.000647044 -9.0564e-20 0.000152148 5.54523e-20 -0.000410396 -4.86167e-20 
2008.65 0 1.19574e-18 -0.00544799 -4.61435e-20 -0.000661278 0.00747121 1.12763e-18 0.000573369 -2.63285e-19 -9.32998e-06 -5.35729e-19 -0.000273734 9.63297e-20 -1.58404e-19 0.000250031 2.15363e-19 -0.000339727 1.84058e-20 0.000337147 1.29633e-19 -0.000384025 -5.51299e-05 6.09776e-20 0.000237628 -2.25943e-19 -0.000413856 4.90355e-20 -0.000654729 -9.40978e-20 0.000158562 5.88072e-20 -0.000410222 -5.95262e-20 
2009 0 1.21156e-18 -0.00560769 -5.16289e-20 -0.000643929 0.00729276 1.11116e-18 0.000577108 -2.45037e-19 -5.82391e-06 -5.3379e-19 -0.000286638 9.79556e-20 -1.57438e-19 0.000231164 2.25585e-19 -0.000351347 1.97255e-20 0.000341693 1.27234e-19 -0.000400866 -4.82259e-05 7.03704e-20 0.000242178 -2.19315e-19 -0.000421263 5.76468e-20 -0.000660358 -1.04838e-19 0.000167071 5.38616e-20 -0.000408702 -6.10167e-20 
2009.35 0 1.23739e-18 -0.00575999 -5.38486e-20 -0.000627092 0.00711345 1.08125e-18 0.000575078 -2.30031e-19 -5.98074e-06 -5.34326e-19 -0.000295849 8.81553e-20 -1.41209e-19 0.000215873 2.37352e-19 -0.000364278 2.80177e-20 0.000348412 1.19272e-19 -0.00041667 -3.96616e-05 8.18371e-20 0.000243786 -2.20343e-19 -0.000424727 5.69071e-20 -0.000662975 -1.25321e-19 0.000177253 4.90347e-20 -0.00040481 -5.96515e-20 
2009.7 0 1.25141e-18 -0.00590666 -6.4491e-20 -0.000612311 0.00693184 1.04583e-18 0.000565764 -2.10498e-19 -7.16761e-06 -5.25095e-19 -0.000299132 7.66704e-20 -1.17587e-19 0.000202562 2.52795e-19 -0.000378006 2.12674e-20 0.000355198 1.10361e-19 -0.000430193 -3.01948e-05 7.57739e-20 0.00024505 -2.18434e-19 -0.000423294 6.25735e-20 -0.000663534 -1.38069e-19 0.000188661 5.454e-20 -0.000397112 -8.07818e-20 
2010.05 0 1.26774e-18 -0.00604682 -7.35699e-20 -0.000601897 0.00674886 1.01895e-18 0.000549097 -2.19719e-19 -7.61756e-06 -5.06878e-19 -0.000295731 6.6683e-20 -1.00103e-19 0.000191114 2.68045e-19 -0.000392298 1.52073e-20 0.000359425 1.11669e-19 -0.00044168 -2.15998e-05 5.24356e-20 0.000246885 -2.14583e-19 -0.000418485 5.21721e-20 -0.000662689 -1.55365e-19 0.000200296 5.87919e-20 -0.000387216 -7.50857e-20 
2010.4 0 1.28655e-18 -0.00618021 -9.2749e-20 -0.000591941 0.00656532 9.93077e-19 0.000529821 -2.32685e-19 -5.5675e-06 -4.83504e-19 -0.000286889 7.20591e-20 -9.01861e-20 0.000181589 2.64481e-19 -0.000406035 2.03743e-21 0.000359158 9.50829e-20 -0.00044959 -1.34896e-05 2.31723e-20 0.000249693 -1.99975e-19 -0.000412663 6.49482e-20 -0.000661192 -1.61017e-19 0.000211158 7.52456e-20 -0.000378782 -6.8227e-20 
2010.75 0 1.30207e-18 -0.00630853 -9.50262e-20 -0.00058102 0.00638162 9.66396e-19 0.000513956 -2.36228e-19 1.74719e-06 -4.57744e-19 -0.000273836 8.80696e-20 -8.77531e-20 0.000169289 2.67348e-19 -0.000416765 -1.79638e-20 0.000356278 7.557e-20 -0.000452181 -4.33842e-06 2.36815e-21 0.000254662 -1.96985e-19 -0.000406517 7.84088e-20 -0.000658494 -1.76915e-19 0.000221215 8.04157e-20 -0.000371968 -6.63997e-20 
2011.1 0 1.30113e-18 -0.00643257 -9.40967e-20 -0.0005719 0.00619564 9.34278e-19 0.000502714 -2.50702e-19 1.71765e-05 -4.42866e-19 -0.000256783 1.09375e-19 -7.67317e-20 0.000152189 2.72496e-19 -0.000422596 -1.76272e-20 0.00035319 5.25886e-20 -0.000453294 5.62496e-06 -2.56853e-21 0.000261554 -1.86396e-19 -0.000400266 1.02098e-19 -0.000653983 -1.95251e-19 0.000228806 8.05649e-20 -0.000365156 -7.16477e-20 
2011.45 0 1.30893e-18 -0.00655112 -8.54972e-20 -0.000564558 0.00600254 8.98227e-19 0.000495731 -2.60526e-19 4.20589e-05 -4.31521e-19 -0.000236719 1.27343e-19 -6.06052e-20 0.000130965 2.84388e-19 -0.000423469 -1.996e-20 0.000348863 3.62569e-20 -0.000455367 1.51321e-05 -2.18963e-21 0.000268625 -1.7392e-19 -0.000394776 1.2996e-19 -0.000649265 -2.14625e-19 0.00023351 7.81063e-20 -0.000359024 -6.86162e-20 
2011.8 0 1.32369e-18 -0.00666397 -6.97292e-20 -0.000559462 0.00579972 8.5852e-19 0.000488022 -2.61477e-19 7.48184e-05 -4.03241e-19 -0.000214887 1.4746e-19 -3.93082e-20 0.000107368 2.78517e-19 -0.000420581 1.49171e-21 0.000344403 4.13699e-20 -0.000457235 2.21918e-05 9.93916e-21 0.000272995 -1.77725e-19 -0.000389707 1.33231e-19 -0.000644816 -2.39819e-19 0.000237972 7.27499e-20 -0.000353184 -5.84681e-20 
2012.15 0 1.33939e-18 -0.00677319 -5.04214e-20 -0.000557039 0.00559007 8.19371e-19 0.000472053 -2.59992e-19 0.000110719 -3.76051e-19 -0.000194686 1.67603e-19 -2.65515e-20 8.25232e-05 2.56255e-19 -0.000414688 8.94723e-21 0.000344285 6.04789e-20 -0.000458769 2.49599e-05 1.39516e-20 0.000273065 -1.83269e-19 -0.000384304 1.41943e-19 -0.000640441 -2.57981e-19 0.000242633 6.64631e-20 -0.000346514 -5.12967e-20 
2012.5 0 1.34854e-18 -0.00687993 -5.58899e-20 -0.000557241 0.00538054 7.88205e-19 0.000446873 -2.60395e-19 0.00014452 -3.39428e-19 -0.000181685 1.8729e-19 -1.26734e-21 5.73242e-05 2.28134e-19 -0.00040442 1.99885e-20 0.000349171 8.34711e-20 -0.000458807 2.59718e-05 1.6369e-20 0.000270294 -1.68431e-19 -0.000379216 1.42218e-19 -0.000637902 -2.77391e-19 0.000245683 6.64427e-20 -0.000340631 -4.0523e-20 
2012.85 0 1.35064e-18 -0.00698387 -6.42243e-20 -0.00055941 0.00517764 7.56486e-19 0.000413196 -2.54922e-19 0.000172303 -3.00221e-19 -0.000176503 2.03204e-19 1.81979e-20 3.70917e-05 2.15965e-19 -0.000389482 3.33757e-20 0.000355345 1.04155e-19 -0.000457179 2.7341e-05 1.67809e-20 0.000266275 -1.51765e-19 -0.000376432 1.37124e-19 -0.000637824 -2.98372e-19 0.000247561 5.87978e-20 -0.00033626 -3.90804e-20 
2013.2 0 1.35011e-18 -0.00708368 -7.28712e-20 -0.00056121 0.00498315 7.39288e-19 0.000371077 -2.58825e-19 0.000190748 -2.78165e-19 -0.000175166 2.29283e-19 2.27569e-20 2.5259e-05 2.04469e-19 -0.000372006 3.38851e-20 0.000361803 1.15501e-19 -0.000456773 2.82789e-05 1.65305e-20 0.000260883 -1.43728e-19 -0.000375022 1.41652e-19 -0.000639102 -3.09632e-19 0.000249518 4.90725e-20 -0.000333971 -4.08458e-20 
2013.55 0 1.36555e-18 -0.00717836 -8.14683e-20 -0.000560167 0.00479393 7.26775e-19 0.000324336 -2.5698e-19 0.000199342 -2.60479e-19 -0.000176461 2.51687e-19 2.61061e-20 2.01968e-05 2.05819e-19 -0.00035114 2.80826e-20 0.000368023 1.28849e-19 -0.000459328 3.01165e-05 -3.17734e-21 0.000253443 -1.16386e-19 -0.000374131 1.46978e-19 -0.000641571 -3.26567e-19 0.00025093 6.41943e-20 -0.000334628 -3.07793e-20 
2013.9 0 1.38456e-18 -0.00726786 -8.15619e-20 -0.000556349 0.00460858 7.13478e-19 0.000277748 -2.59639e-19 0.000199184 -2.65166e-19 -0.000181662 2.49425e-19 2.96626e-20 1.92025e-05 1.96422e-19 -0.000324482 3.06977e-20 0.000373954 1.43653e-19 -0.000460944 3.45431e-05 -3.8328e-20 0.000244277 -9.06978e-20 -0.000374167 1.57734e-19 -0.000644204 -3.57567e-19 0.000252399 7.16874e-20 -0.000337394 -2.0028e-20 
2014.25 0 1.40479e-18 -0.00735137 -7.50437e-20 -0.000551412 0.00442427 6.91477e-19 0.00023711 -2.54111e-19 0.000191947 -2.5196e-19 -0.000192677 2.38064e-19 9.25269e-21 2.05726e-05 1.73641e-19 -0.000292503 2.54531e-20 0.000382684 1.62057e-19 -0.000457157 4.14834e-05 -6.01254e-20 0.000234146 -6.68902e-20 -0.000373856 1.61656e-19 -0.000645067 -3.83429e-19 0.000254589 8.6174e-20 -0.000342423 8.10707e-21 
2014.6 0 1.4242e-18 -0.00742955 -7.78712e-20 -0.000545754 0.00423416 6.72575e-19 0.000208108 -2.41075e-19 0.000182077 -2.46395e-19 -0.000210139 2.22488e-19 -3.2721e-21 1.84747e-05 1.65618e-19 -0.000256203 8.12207e-21 0.000394935 1.74093e-19 -0.000447692 5.04879e-05 -7.8076e-20 0.000224116 -4.06066e-20 -0.000371718 1.59252e-19 -0.00064468 -4.01688e-19 0.000257065 1.02303e-19 -0.00035025 2.30568e-20 
2014.95 0 1.43945e-18 -0.00750532 -7.06921e-20 -0.000540781 0.00403812 6.60081e-19 0.000191141 -2.41295e-19 0.000174216 -2.43115e-19 -0.000231739 2.19215e-19 -1.51305e-20 7.95256e-06 1.32977e-19 -0.000217442 -1.7451e-20 0.000409565 1.86923e-19 -0.000433664 5.88549e-05 -9.46578e-20 0.000214173 -1.75775e-20 -0.000366337 1.45026e-19 -0.000644099 -4.25593e-19 0.000259414 1.08753e-19 -0.000358192 3.02319e-20 
2015.3 0 1.46645e-18 -0.00757912 -6.18697e-20 -0.000535842 0.00384051 6.58612e-19 0.000181056 -2.30176e-19 0.000170397 -2.33046e-19 -0.000253337 2.06218e-19 -1.47502e-20 -5.47375e-06 1.14139e-19 -0.000179968 -3.30502e-20 0.000425587 1.87486e-19 -0.000415108 6.42818e-05 -1.11392e-19 0.000203341 4.08397e-22 -0.000357027 1.36403e-19 -0.000644351 -4.46401e-19 0.0002605 1.18605e-19 -0.000363935 2.55623e-20 
2015.65 0 1.48463e-18 -0.00764871 -5.37941e-20 -0.000527483 0.00364065 6.53322e-19 0.000170598 -2.2027e-19 0.000172675 -2.30067e-19 -0.000269469 2.13371e-19 -2.14123e-20 -1.45559e-05 9.61706e-20 -0.000145815 -4.66481e-20 0.000441767 1.92558e-19 -0.000395187 6.61125e-05 -1.24695e-19 0.000191633 3.83466e-20 -0.000342892 1.2831e-19 -0.000645793 -4.71307e-19 0.000261425 1.52954e-19 -0.000367134 2.27502e-20 
2016 0 1.49385e-18 -0.00771208 -4.28855e-20 -0.000514497 0.00343745 6.43333e-19 0.000155594 -2.20461e-19 0.000181909 -2.28794e-19 -0.000275426 2.25868e-19 -2.73977e-20 -2.1299e-05 9.00873e-20 -0.000114386 -4.6918e-20 0.000459114 2.0243e-19 -0.000382982 6.47476e-05 -1.39923e-19 0.000179895 4.17883e-20 -0.000323172 1.28237e-19 -0.000646475 -4.85707e-19 0.000263715 1.56631e-19 -0.000369133 5.02473e-21 
2016.35 0 1.49507e-18 -0.00776808 -1.93383e-20 -0.000498864 0.00323354 6.37171e-19 0.000135943 -2.20695e-19 0.000194277 -2.39796e-19 -0.000271416 2.26941e-19 -3.03998e-20 -3.02028e-05 7.97992e-20 -8.12056e-05 -4.10951e-20 0.00047474 2.11467e-19 -0.000385083 6.24075e-05 -1.33597e-19 0.000167805 3.43725e-20 -0.000299106 1.26493e-19 -0.000645535 -4.8707e-19 0.000267237 1.69481e-19 -0.000371523 -7.43852e-21 
2016.7 0 1.49006e-18 -0.0078176 1.24969e-20 -0.000483439 0.00302934 6.31052e-19 0.000115612 -2.10536e-19 0.000202588 -2.56063e-19 -0.000265367 2.31449e-19 -2.79323e-20 -4.07574e-05 6.37832e-20 -4.52152e-05 -3.22514e-20 0.000483605 2.21845e-19 -0.000397641 5.98601e-05 -1.44508e-19 0.000154797 -1.57449e-21 -0.000274081 1.12238e-19 -0.000643471 -4.85352e-19 0.000271825 1.74212e-19 -0.000374886 -1.28629e-20 
2017.05 0 1.49221e-18 -0.00786438 4.53863e-20 -0.000469721 0.00282479 6.23089e-19 9.74157e-05 -1.85912e-19 0.000203304 -2.6671e-19 -0.000263292 2.44955e-19 -1.40137e-20 -5.15685e-05 3.50408e-20 -9.92646e-06 -3.41567e-20 0.000484248 2.2624e-19 -0.000415925 5.66437e-05 -1.55456e-19 0.000140246 -2.08318e-20 -0.000253107 9.86422e-20 -0.000638732 -4.78019e-19 0.000276977 1.83317e-19 -0.000379566 -7.60596e-21 
2017.4 0 1.49216e-18 -0.00791038 5.97688e-20 -0.000456614 0.00262341 6.22214e-19 8.03339e-05 -1.78321e-19 0.000198537 -2.77371e-19 -0.000263532 2.69067e-19 -9.17525e-21 -6.48416e-05 2.40111e-21 2.10779e-05 -3.13395e-20 0.000477693 2.3073e-19 -0.000439333 5.10288e-05 -1.68275e-19 0.000124772 -5.85839e-20 -0.000236145 8.52336e-20 -0.000630888 -4.82933e-19 0.000281213 2.06259e-19 -0.000383725 -1.77958e-20 
2017.75 0 1.49032e-18 -0.007954 7.22976e-20 -0.000442414 0.0024285 6.07337e-19 6.19096e-05 -1.61124e-19 0.000190643 -2.83327e-19 -0.000264759 2.83537e-19 1.00913e-21 -8.3169e-05 -2.42995e-20 4.32773e-05 -1.50138e-20 0.000463335 2.39659e-19 -0.00046399 4.1378e-05 -1.77897e-19 0.000110495 -9.11214e-20 -0.000220534 6.10021e-20 -0.000621019 -4.88805e-19 0.000283236 2.29403e-19 -0.000386243 -1.37516e-20 
2018.1 0 1.4892e-18 -0.00799217 7.32105e-20 -0.000427633 0.00223922 5.77355e-19 4.23905e-05 -1.41369e-19 0.000181621 -2.99268e-19 -0.000265768 2.86973e-19 6.66595e-21 -0.00010695 -2.7037e-20 5.50705e-05 -4.1424e-23 0.00044314 2.51531e-19 -0.000483009 2.90429e-05 -1.7629e-19 9.77649e-05 -1.11082e-19 -0.000205378 4.33485e-20 -0.000609525 -4.90042e-19 0.00028379 2.46643e-19 -0.0003874 -2.92671e-20 
2018.45 0 1.48002e-18 -0.00802327 8.16353e-20 -0.000413061 0.0020532 5.33114e-19 2.66e-05 -1.15367e-19 0.00017492 -2.87267e-19 -0.000268339 2.81094e-19 9.43615e-21 -0.00013304 -3.19689e-20 5.98483e-05 -2.32768e-21 0.000420848 2.69121e-19 -0.000495779 1.79326e-05 -1.81388e-19 8.78732e-05 -1.383e-19 -0.000190804 4.43186e-20 -0.000595428 -4.70177e-19 0.0002841 2.62652e-19 -0.000386681 -4.48132e-20 
2018.8 0 1.46888e-18 -0.00804892 9.06199e-20 -0.000398605 0.0018706 4.7065e-19 1.70547e-05 -1.06751e-19 0.000172991 -2.73225e-19 -0.000276401 2.82454e-19 2.50058e-20 -0.000154838 -5.31755e-20 5.94079e-05 -1.84731e-21 0.000397539 2.78911e-19 -0.000508199 9.79652e-06 -1.73177e-19 8.15726e-05 -1.63975e-19 -0.000178163 3.98596e-20 -0.000577791 -4.53929e-19 0.000284229 2.56709e-19 -0.000383651 -3.58931e-20 
2019.15 0 1.46667e-18 -0.00807281 1.08672e-19 -0.000386317 0.0016905 4.03134e-19 1.20975e-05 -7.49254e-20 0.000174918 -2.5822e-19 -0.000290854 2.82017e-19 4.06695e-20 -0.000169279 -6.26308e-20 5.4099e-05 -3.17619e-21 0.000373572 3.01393e-19 -0.000522991 3.9239e-06 -1.57189e-19 7.57946e-05 -1.98506e-19 -0.000167285 2.79654e-20 -0.000557213 -4.47558e-19 0.000282229 2.42064e-19 -0.000379322 -2.13571e-20 
2019.5 0 1.47202e-18 -0.00809585 1.24215e-19 -0.00037798 0.00151183 3.39715e-19 1.04045e-05 -6.11053e-20 0.00017768 -2.47745e-19 -0.00030982 2.76839e-19 5.05411e-20 -0.000178761 -7.53623e-20 4.47936e-05 -3.38685e-21 0.000350485 3.20127e-19 -0.000539526 -1.04444e-06 -1.37912e-19 6.84718e-05 -2.11825e-19 -0.000156696 2.40663e-21 -0.000534266 -4.44794e-19 0.000277823 2.20199e-19 -0.000371507 -1.02418e-20 
2019.85 0 1.48858e-18 -0.00811615 1.41134e-19 -0.000372874 0.00133515 2.67654e-19 1.07515e-05 -5.77768e-20 0.000179304 -2.56892e-19 -0.000331963 2.76352e-19 6.36724e-20 -0.000187705 -7.70114e-20 2.99765e-05 -1.05027e-20 0.000326838 3.43563e-19 -0.000555824 -5.74377e-06 -1.12972e-19 6.0958e-05 -2.13345e-19 -0.000145549 -4.77328e-21 -0.0005095 -4.37755e-19 0.000272108 2.13522e-19 -0.0003598 2.22459e-21 
2020.2 0 1.50592e-18 -0.00813132 1.55107e-19 -0.000369633 0.00116141 1.91501e-19 1.05715e-05 -3.89113e-20 0.000181126 -2.55243e-19 -0.000355302 2.5346e-19 7.94526e-20 -0.000198534 -8.04669e-20 1.33649e-05 -2.41647e-20 0.000300232 3.56543e-19 -0.000569602 -9.18849e-06 -1.05311e-19 5.54218e-05 -2.08661e-19 -0.00013329 8.75461e-21 -0.000485127 -4.2118e-19 0.000265441 2.06624e-19 -0.000347601 7.46621e-21 
2020.55 0 1.51935e-18 -0.00814055 1.69006e-19 -0.000366564 0.000989015 1.23302e-19 1.19409e-05 -1.67582e-20 0.000185449 -2.31229e-19 -0.000375916 2.20308e-19 8.78393e-20 -0.00021018 -8.77448e-20 1.79484e-06 -3.37578e-20 0.000270726 3.75598e-19 -0.000580459 -1.06422e-05 -9.66839e-20 5.23162e-05 -2.02008e-19 -0.000119402 1.60732e-20 -0.000462909 -3.95742e-19 0.000257013 2.03401e-19 -0.000336221 2.15506e-20 
2020.9 0 1.53934e-18 -0.00814487 1.72981e-19 -0.000362963 0.000815464 6.61482e-20 2.09911e-05 1.23869e-20 0.000193634 -2.09829e-19 -0.000392034 1.94146e-19 1.03137e-19 -0.000220304 -9.35263e-20 -3.6304e-06 -5.79291e-20 0.000237423 3.84458e-19 -0.000588844 -1.10343e-05 -8.30763e-20 5.11032e-05 -1.88391e-19 -0.000106148 2.4909e-20 -0.000443238 -3.85076e-19 0.000245174 1.79316e-19 -0.00032715 4.41374e-20 
2021.25 0 1.56895e-18 -0.00814358 1.65823e-19 -0.000359137 0.000639466 1.56113e-20 3.72059e-05 5.04145e-20 0.000205871 -1.88036e-19 -0.000402902 1.69467e-19 1.06566e-19 -0.000230114 -1.03574e-19 -3.48363e-06 -5.88998e-20 0.000199043 4.01725e-19 -0.000591586 -1.22277e-05 -6.59288e-20 5.2168e-05 -1.71022e-19 -9.5746e-05 3.73703e-20 -0.000427387 -3.80967e-19 0.000230424 1.54247e-19 -0.000322121 5.6482e-20 
2021.6 0 1.57988e-18 -0.00813593 1.53856e-19 -0.000356174 0.000462024 -3.07224e-20 5.41281e-05 5.47939e-20 0.00022099 -1.69944e-19 -0.000406634 1.42378e-19 1.11336e-19 -0.000242013 -1.16065e-19 2.26464e-06 -6.29606e-20 0.000158223 4.07665e-19 -0.000584711 -1.4947e-05 -4.35299e-20 5.59579e-05 -1.68341e-19 -8.73888e-05 3.72649e-20 -0.000415487 -3.72315e-19 0.00021606 1.2135e-19 -0.000320397 5.88328e-20 
2021.95 0 1.58108e-18 -0.00812403 1.68976e-19 -0.000353298 0.000286743 -7.72341e-20 6.72322e-05 5.54973e-20 0.000236728 -1.45885e-19 -0.000402482 1.28974e-19 1.09633e-19 -0.000255432 -1.13328e-19 9.37854e-06 -7.86123e-20 0.000121469 3.97219e-19 -0.000567753 -1.73309e-05 -4.23808e-20 6.1738e-05 -1.65589e-19 -7.93285e-05 4.19734e-20 -0.000408246 -3.68879e-19 0.000202845 1.06968e-19 -0.000321294 6.383e-20 
2022.3 0 1.57862e-18 -0.00810848 1.84854e-19 -0.000349821 0.000114492 -1.24425e-19 7.52148e-05 6.30025e-20 0.000251729 -1.28855e-19 -0.000393584 1.29587e-19 1.02537e-19 -0.000268379 -1.08256e-19 1.11005e-05 -8.02015e-20 9.03855e-05 3.85197e-19 -0.000544237 -1.52174e-05 -6.85918e-20 6.71402e-05 -1.49809e-19 -6.96514e-05 4.78089e-20 -0.000405058 -3.66964e-19 0.000187755 9.66098e-20 -0.000324157 5.28241e-20 
2022.65 0 1.56861e-18 -0.00808823 1.9942e-19 -0.000345797 -5.97564e-05 -1.66401e-19 7.9003e-05 6.50541e-20 0.000267288 -1.035e-19 -0.000381843 1.30897e-19 1.02881e-19 -0.000277832 -9.34812e-20 3.27357e-06 -7.97939e-20 6.0508e-05 3.79632e-19 -0.000521088 -7.12037e-06 -9.68528e-20 7.08175e-05 -1.32624e-19 -5.87494e-05 5.27438e-20 -0.000403858 -3.63466e-19 0.000170855 9.92029e-20 -0.00032648 6.64723e-20 
2023 0 1.55012e-18 -0.00806286 2.02761e-19 -0.00034069 -0.00024002 -2.06941e-19 8.16886e-05 7.44913e-20 0.000284915 -8.05801e-20 -0.000364084 1.34439e-19 1.0793e-19 -0.00028287 -9.99001e-20 -1.3009e-05 -7.64843e-20 3.21964e-05 3.67577e-19 -0.000501742 3.63843e-06 -1.20861e-19 7.44019e-05 -1.13074e-19 -4.92597e-05 6.0099e-20 -0.000404341 -3.45444e-19 0.000157032 1.09363e-19 -0.000326938 8.77192e-20 
2023.35 0 1.52308e-18 -0.00803087 1.9382e-19 -0.000336294 -0.000425021 -2.48686e-19 8.66389e-05 7.15725e-20 0.000304749 -6.93928e-20 -0.000338153 1.32036e-19 1.03379e-19 -0.000284261 -9.63166e-20 -3.2963e-05 -6.7807e-20 1.00528e-05 3.52409e-19 -0.00048642 1.31878e-05 -1.29668e-19 7.73681e-05 -8.8259e-20 -4.21152e-05 6.11606e-20 -0.000404988 -3.30362e-19 0.000147218 1.25102e-19 -0.000326355 1.1262e-19 
2023.7 0 1.50676e-18 -0.00799148 1.97313e-19 -0.000334302 -0.000609885 -2.96094e-19 9.42718e-05 7.69865e-20 0.000325784 -6.84987e-20 -0.000310424 1.26646e-19 8.72787e-20 -0.000281045 -7.30315e-20 -5.43431e-05 -6.82388e-20 -6.60805e-06 3.4059e-19 -0.000475388 2.09409e-05 -1.49449e-19 7.729e-05 -6.41068e-20 -3.67306e-05 5.86645e-20 -0.000402701 -3.09295e-19 0.000138347 1.29242e-19 -0.000326437 1.20812e-19 
2024.05 0 1.49451e-18 -0.00794505 1.96859e-19 -0.000333384 -0.000790778 -3.35438e-19 0.000102647 7.40894e-20 0.000342868 -6.14694e-20 -0.000289326 1.19376e-19 8.08933e-20 -0.00027318 -5.41396e-20 -7.61871e-05 -6.19149e-20 -2.12575e-05 3.33545e-19 -0.000466071 2.79623e-05 -1.72043e-19 7.40521e-05 -4.88354e-20 -3.53095e-05 4.69568e-20 -0.000396219 -2.93263e-19 0.000130081 1.37393e-19 -0.00032791 1.34074e-19 
2024.4 0 1.47913e-18 -0.00789262 1.91883e-19 -0.000332546 -0.000970332 -3.67055e-19 0.00011223 6.73088e-20 0.000353566 -4.77161e-20 -0.000275693 1.07738e-19 8.06143e-20 -0.000265657 -4.00721e-20 -9.78961e-05 -4.00362e-20 -3.41229e-05 3.18811e-19 -0.000454703 3.42698e-05 -1.89693e-19 6.76813e-05 -2.10612e-20 -3.57731e-05 3.58975e-20 -0.000386997 -2.68064e-19 0.000122588 1.51043e-19 -0.000328054 1.36505e-19 
2024.75 0 1.45133e-18 -0.00783673 1.90041e-19 -0.000332045 -0.00114973 -3.94922e-19 0.000122266 4.9486e-20 0.000359402 -3.61755e-20 -0.000266231 8.88677e-20 7.83739e-20 -0.000262088 -2.59179e-20 -0.000119236 -3.8117e-20 -4.50916e-05 3.08929e-19 -0.000438785 3.97075e-05 -1.90176e-19 5.852e-05 -1.45803e-21 -3.45733e-05 4.75116e-20 -0.000378405 -2.53469e-19 0.000117005 1.61423e-19 -0.00032334 1.48769e-19 
2025.1 0 1.43338e-18 -0.00777996 1.90342e-19 -0.000330301 -0.00132761 -4.09167e-19 0.00012958 3.0698e-20 0.000357889 -3.21295e-20 -0.00025628 8.25059e-20 6.25211e-20 -0.000260558 -1.54429e-20 -0.000137318 -3.35447e-20 -5.22258e-05 3.10914e-19 -0.000419345 4.2305e-05 -1.99255e-19 4.6241e-05 1.08431e-20 -3.12806e-05 4.5351e-20 -0.000373387 -2.38149e-19 0.000114669 1.65861e-19 -0.000313431 1.70082e-19 
2025.45 0 1.40483e-18 -0.00772362 1.78617e-19 -0.000326908 -0.00150165 -4.29943e-19 0.00013382 2.62072e-20 0.000346035 -3.33835e-20 -0.000244591 8.1361e-20 4.99151e-20 -0.000257727 -7.9464e-21 -0.00014747 -3.0919e-20 -5.31032e-05 3.15148e-19 -0.000400297 4.24777e-05 -2.14681e-19 3.18472e-05 1.63067e-20 -2.74261e-05 4.34592e-20 -0.000372858 -2.14267e-19 0.000114226 1.56662e-19 -0.000302257 1.82179e-19 
2025.8 0 1.38495e-18 -0.00766464 1.74918e-19 -0.000322193 -0.00166881 -4.46742e-19 0.000134449 1.43862e-20 0.000325898 -3.61037e-20 -0.000235159 8.39624e-20 3.65744e-20 -0.000252026 -1.07529e-20 -0.000148518 -4.50097e-20 -4.90711e-05 3.14397e-19 -0.000385999 4.23363e-05 -2.01733e-19 1.75777e-05 2.08e-20 -2.60215e-05 2.78429e-20 -0.000372679 -2.01078e-19 0.000116811 1.49904e-19 -0.000293078 1.88237e-19 
2026.15 0 1.38204e-18 -0.00759954 1.67173e-19 -0.000315645 -0.00182954 -4.61344e-19 0.000129166 -3.38389e-21 0.0003022 -4.04902e-20 -0.00023185 7.69005e-20 1.7904e-20 -0.000245219 -2.12803e-20 -0.000144633 -5.4083e-20 -4.25342e-05 3.03654e-19 -0.000375981 4.21734e-05 -1.93273e-19 3.66471e-06 3.23185e-20 -2.8597e-05 4.61585e-21 -0.000367159 -1.91134e-19 0.000123052 1.44471e-19 -0.000287136 1.80799e-19 
2026.5 0 1.38519e-18 -0.00752798 1.52883e-19 -0.00030669 -0.0019867 -4.75e-19 0.000118855 -1.17144e-20 0.000275344 -3.25181e-20 -0.000235154 6.41497e-20 6.94757e-21 -0.000236228 -2.15332e-20 -0.000140153 -6.57597e-20 -3.34228e-05 2.83688e-19 -0.000365494 4.21614e-05 -1.78618e-19 -1.00532e-05 4.01539e-20 -3.41994e-05 -2.93995e-20 -0.000354407 -1.71322e-19 0.000130704 1.38838e-19 -0.000283854 1.94515e-19 
2026.85 0 1.3723e-18 -0.00745136 1.45642e-19 -0.000295081 -0.00214097 -4.89138e-19 0.000108263 -1.1154e-20 0.000244574 -4.46488e-20 -0.000241929 5.63726e-20 -4.95794e-21 -0.000222328 -1.77939e-20 -0.000136779 -8.1831e-20 -1.95112e-05 2.68213e-19 -0.000353806 4.52776e-05 -1.62938e-19 -2.36129e-05 5.8678e-20 -3.97706e-05 -4.48969e-20 -0.000336971 -1.50057e-19 0.000140284 1.35104e-19 -0.000280084 2.04302e-19 
2027.2 0 1.35279e-18 -0.00737235 1.47784e-19 -0.000281519 -0.00229094 -5.08884e-19 9.83146e-05 -1.93744e-20 0.000215679 -6.13125e-20 -0.000248756 6.42845e-20 -4.07724e-21 -0.000205322 -1.20667e-20 -0.000134297 -9.74643e-20 6.87196e-07 2.76752e-19 -0.000340958 5.20816e-05 -1.39397e-19 -3.68767e-05 6.04908e-20 -4.28739e-05 -3.92664e-20 -0.000318962 -1.37098e-19 0.000153228 1.30764e-19 -0.000274233 2.11767e-19 
2027.55 0 1.32889e-18 -0.00729462 1.48133e-19 -0.000267002 -0.00243661 -5.23954e-19 8.91516e-05 -2.51166e-20 0.000193522 -7.17936e-20 -0.00025493 6.89052e-20 -1.22523e-21 -0.000189997 -1.08145e-20 -0.000133034 -1.26653e-19 2.47987e-05 2.86478e-19 -0.000323619 6.15573e-05 -1.16957e-19 -4.76105e-05 6.30006e-20 -4.45701e-05 -4.21027e-20 -0.000301385 -1.32898e-19 0.000168199 1.15887e-19 -0.000267955 1.96134e-19 
2027.9 0 1.30944e-18 -0.00721888 1.5517e-19 -0.000252441 -0.00257905 -5.6004e-19 8.13507e-05 -3.93301e-20 0.000174733 -9.78751e-20 -0.000262829 6.21831e-20 -1.27501e-21 -0.000179331 -2.09119e-21 -0.000132254 -1.43198e-19 5.00639e-05 2.78877e-19 -0.000302195 7.40692e-05 -9.31111e-20 -5.48137e-05 6.57399e-20 -4.69693e-05 -4.7877e-20 -0.000283406 -1.34351e-19 0.000182852 9.75687e-20 -0.000263245 1.8294e-19 
2028.25 0 1.28737e-18 -0.00714115 1.69176e-19 -0.000238317 -0.00272023 -5.91773e-19 7.5598e-05 -5.43103e-20 0.000157419 -1.144e-19 -0.00027474 5.20695e-20 1.80975e-20 -0.000172943 3.86857e-21 -0.000128918 -1.51337e-19 7.23501e-05 2.67289e-19 -0.000279651 8.81286e-05 -7.72032e-20 -6.01944e-05 5.86827e-20 -5.17219e-05 -5.13922e-20 -0.000265725 -1.20457e-19 0.000194937 7.71013e-20 -0.000259177 1.70556e-19 
2028.6 0 1.25592e-18 -0.00705836 1.84807e-19 -0.000224125 -0.00286287 -6.22994e-19 7.36972e-05 -9.22636e-20 0.000142286 -1.26055e-19 -0.000289031 2.99979e-20 3.46156e-20 -0.000167053 -7.5307e-21 -0.000122642 -1.68951e-19 8.77391e-05 2.63194e-19 -0.000257561 0.00010296 -7.10646e-20 -6.51504e-05 4.08716e-20 -5.78278e-05 -5.92231e-20 -0.000247643 -1.03896e-19 0.000205669 6.44776e-20 -0.000254587 1.64448e-19 
2028.95 0 1.22937e-18 -0.00697136 1.87099e-19 -0.000208913 -0.00300879 -6.43066e-19 7.58309e-05 -1.08201e-19 0.000131515 -1.28791e-19 -0.000303099 1.99763e-20 5.03408e-20 -0.000158851 -2.28449e-20 -0.000112688 -1.82623e-19 9.83764e-05 2.39075e-19 -0.000239625 0.00011927 -5.4178e-20 -7.13869e-05 4.7589e-20 -6.19944e-05 -7.25749e-20 -0.00022785 -9.32483e-20 0.000217749 5.96615e-20 -0.000249933 1.60653e-19 
2029.3 0 1.19538e-18 -0.00688233 1.76516e-19 -0.000194762 -0.00315765 -6.73492e-19 8.0361e-05 -1.19395e-19 0.000128303 -1.30506e-19 -0.000314907 1.46074e-20 5.06287e-20 -0.000149319 -3.64841e-20 -9.75656e-05 -1.90915e-19 0.000107021 2.38748e-19 -0.000230231 0.000136369 -5.43909e-20 -7.73175e-05 4.79691e-20 -6.24292e-05 -8.32697e-20 -0.000209592 -8.70252e-20 0.000229136 6.68996e-20 -0.000245155 1.55925e-19 
2029.65 0 1.17497e-18 -0.00679194 1.66256e-19 -0.00018189 -0.00330553 -7.16449e-19 8.52139e-05 -1.25362e-19 0.000130944 -1.41556e-19 -0.000324245 4.64663e-21 4.90005e-20 -0.000138743 -4.32448e-20 -8.09456e-05 -1.89776e-19 0.000111799 2.42039e-19 -0.000228842 0.000151709 -5.36609e-20 -8.21807e-05 6.03009e-20 -5.94771e-05 -8.99807e-20 -0.000194739 -8.10114e-20 0.000236213 8.15149e-20 -0.000239587 1.60355e-19 
2030 0 1.14532e-18 -0.00669987 1.47218e-19 -0.000169417 -0.00344766 -7.47934e-19 9.14739e-05 -1.417e-19 0.000136583 -1.26222e-19 -0.00033254 -4.41292e-21 3.91009e-20 -0.000127813 -4.65788e-20 -6.76062e-05 -2.00198e-19 0.000111307 2.39913e-19 -0.000233589 0.000165328 -5.37922e-20 -8.78977e-05 7.36734e-20 -5.45672e-05 -9.27919e-20 -0.00018152 -7.99443e-20 0.00024096 8.89755e-20 -0.000232985 1.77468e-19 
2030.35 0 1.12378e-18 -0.00660555 1.34476e-19 -0.000157487 -0.00358335 -7.84672e-19 0.000100538 -1.7353e-19 0.000145055 -9.86819e-20 -0.000339326 -7.73758e-21 3.82709e-20 -0.000116199 -5.50093e-20 -5.9738e-05 -2.07092e-19 0.000108073 2.36539e-19 -0.000242425 0.00017869 -4.69738e-20 -9.44953e-05 7.9108e-20 -4.8339e-05 -8.00591e-20 -0.000169807 -7.28466e-20 0.000246258 8.43901e-20 -0.00022446 1.89441e-19 
2030.7 0 1.11759e-18 -0.00651018 1.40494e-19 -0.000145375 -0.00371317 -8.06712e-19 0.000111233 -2.23808e-19 0.000154372 -7.07522e-20 -0.000344411 -1.29857e-20 4.01237e-20 -0.000105024 -6.09326e-20 -5.80935e-05 -2.1066e-19 0.000102967 2.33614e-19 -0.000253683 0.000189856 -3.2255e-20 -9.93683e-05 8.60136e-20 -4.00383e-05 -6.83089e-20 -0.00015819 -6.80542e-20 0.000251122 9.33869e-20 -0.000215569 2.06475e-19 
2031.05 0 1.12397e-18 -0.00641542 1.31602e-19 -0.000134673 -0.00383562 -8.32282e-19 0.000118524 -2.48672e-19 0.000162152 -2.78771e-20 -0.000350179 -2.32474e-20 2.30477e-20 -9.54522e-05 -6.79736e-20 -6.01403e-05 -2.08819e-19 9.49908e-05 2.43027e-19 -0.000269471 0.000196049 -2.69252e-20 -0.000103183 8.29114e-20 -3.13793e-05 -6.32846e-20 -0.000143939 -7.03566e-20 0.000255854 1.027e-19 -0.000206433 2.11463e-19 
2031.4 0 1.11818e-18 -0.00632119 1.2504e-19 -0.000126005 -0.00394944 -8.49123e-19 0.000117948 -2.44225e-19 0.000171756 2.13296e-20 -0.000355502 -3.2694e-20 1.0038e-20 -8.78239e-05 -6.66104e-20 -6.62489e-05 -1.86185e-19 8.57588e-05 2.41833e-19 -0.000292561 0.000197528 -2.73522e-20 -0.000107976 9.9014e-20 -2.60349e-05 -7.96325e-20 -0.00012663 -7.10498e-20 0.000262216 9.92006e-20 -0.000193366 2.09367e-19 
2031.75 0 1.11224e-18 -0.00622674 1.28231e-19 -0.00011819 -0.00405792 -8.73847e-19 0.000107327 -2.39263e-19 0.000185629 5.37599e-20 -0.000354966 -4.66611e-20 3.0147e-20 -8.32692e-05 -5.50721e-20 -7.81782e-05 -1.5592e-19 7.69336e-05 2.56668e-19 -0.000320125 0.000196683 -2.58297e-20 -0.000113367 9.78325e-20 -2.22559e-05 -7.8296e-20 -0.000107615 -6.35648e-20 0.000270091 9.48904e-20 -0.000175805 2.23212e-19 
2032.1 0 1.10053e-18 -0.00613095 1.14685e-19 -0.000110594 -0.00416364 -8.96102e-19 8.92822e-05 -2.48038e-19 0.000200557 7.24606e-20 -0.000349532 -4.47293e-20 4.29673e-20 -8.16931e-05 -5.15146e-20 -9.24863e-05 -1.29177e-19 6.66877e-05 2.777e-19 -0.000347788 0.000193517 -3.45769e-20 -0.000120583 8.84531e-20 -1.49416e-05 -7.57724e-20 -8.94435e-05 -5.30545e-20 0.000277524 1.00836e-19 -0.000157599 2.32929e-19 
2032.45 0 1.09454e-18 -0.00603122 1.12957e-19 -0.000102166 -0.00426489 -9.24436e-19 7.03555e-05 -2.4637e-19 0.00021008 7.53223e-20 -0.000340003 -5.23766e-20 5.15057e-20 -8.32776e-05 -2.70294e-20 -0.000104763 -9.58543e-20 5.45047e-05 2.77704e-19 -0.000373033 0.000189123 -4.10454e-20 -0.000131481 9.43644e-20 -3.78546e-06 -8.69997e-20 -7.37623e-05 -4.22724e-20 0.000283329 1.03215e-19 -0.000141769 2.38639e-19 
2032.8 0 1.10123e-18 -0.00592569 1.08092e-19 -9.16928e-05 -0.0043604 -9.47331e-19 5.41027e-05 -2.32043e-19 0.000207305 6.68631e-20 -0.000322867 -5.25361e-20 6.08565e-20 -8.94187e-05 1.04465e-20 -0.000116478 -6.32173e-20 4.15929e-05 2.68104e-19 -0.000397707 0.000184606 -5.35604e-20 -0.000146395 1.07011e-19 1.09774e-05 -9.93633e-20 -6.08511e-05 -3.44808e-20 0.000288342 1.01522e-19 -0.000128041 2.39147e-19 
2033.15 0 1.08387e-18 -0.0058155 1.04086e-19 -7.87391e-05 -0.00445121 -9.69198e-19 4.14847e-05 -2.22095e-19 0.000192053 5.18487e-20 -0.000298966 -3.69284e-20 4.61699e-20 -9.94549e-05 4.67915e-20 -0.000131666 -5.35162e-20 2.86112e-05 2.49374e-19 -0.000423004 0.000179371 -7.97387e-20 -0.000163166 1.23464e-19 2.79392e-05 -9.16617e-20 -5.12983e-05 -1.89697e-20 0.000293361 1.10414e-19 -0.000114167 2.29558e-19 
2033.5 0 1.07481e-18 -0.00570284 1.09874e-19 -6.40923e-05 -0.00453576 -9.80009e-19 3.12495e-05 -2.11369e-19 0.000171961 4.63452e-20 -0.00026889 -2.54834e-20 4.32247e-20 -0.000110967 5.72004e-20 -0.000150249 -3.61254e-20 1.6779e-05 2.2855e-19 -0.000448419 0.000172513 -1.13756e-19 -0.000178561 1.28532e-19 4.35887e-05 -9.35183e-20 -4.35073e-05 2.27071e-20 0.000297163 1.28465e-19 -9.8117e-05 2.27876e-19 
2033.85 0 1.06008e-18 -0.00558845 1.03317e-19 -4.84852e-05 -0.00461455 -9.83006e-19 2.15544e-05 -1.93533e-19 0.000154926 4.01415e-20 -0.0002345 -2.20466e-20 3.87136e-20 -0.000121693 5.8195e-20 -0.000168013 -2.46355e-20 6.30834e-06 2.24498e-19 -0.000477171 0.000164269 -1.19162e-19 -0.000190517 1.1848e-19 5.70669e-05 -1.00558e-19 -3.68024e-05 4.84341e-20 0.000297686 1.39508e-19 -8.18617e-05 2.33093e-19 
2034.2 0 1.04057e-18 -0.0054735 1.07225e-19 -3.16637e-05 -0.00469038 -9.81944e-19 1.02081e-05 -1.80289e-19 0.000143587 2.61454e-20 -0.000201927 -2.14684e-20 4.04612e-20 -0.000129663 4.12538e-20 -0.000181497 -1.33831e-20 -5.30368e-06 2.3358e-19 -0.000509593 0.000158191 -1.18085e-19 -0.000198831 1.18963e-19 6.79495e-05 -1.12779e-19 -3.17875e-05 7.35022e-20 0.000294012 1.40629e-19 -6.75728e-05 2.26823e-19 
2034.55 0 1.0195e-18 -0.00535715 1.0489e-19 -1.37262e-05 -0.00476352 -9.76374e-19 -3.3035e-06 -1.59954e-19 0.00013719 7.586e-21 -0.000173261 -2.28054e-20 4.67852e-20 -0.000133537 4.39026e-20 -0.00018811 -9.03245e-22 -1.60248e-05 2.17502e-19 -0.000539198 0.000156872 -1.03507e-19 -0.000203731 1.11363e-19 7.57439e-05 -1.1845e-19 -2.67981e-05 8.9941e-20 0.000288378 1.32117e-19 -5.43377e-05 2.11796e-19 
2034.9 0 9.97913e-19 -0.00523708 8.4697e-20 4.91313e-06 -0.00483507 -9.88124e-19 -1.456e-05 -1.37126e-19 0.000137091 -2.65664e-21 -0.000146122 -1.30737e-20 3.48757e-20 -0.000134626 4.00323e-20 -0.000184937 -7.76706e-22 -2.15935e-05 2.1416e-19 -0.000559388 0.000159665 -7.72781e-20 -0.000206319 1.2432e-19 8.20787e-05 -9.89671e-20 -2.02032e-05 9.67351e-20 0.000282857 1.21997e-19 -4.06813e-05 2.07145e-19 
2035.25 0 9.79918e-19 -0.00511268 5.97044e-20 2.36668e-05 -0.00490713 -9.96232e-19 -1.96902e-05 -1.08288e-19 0.000146768 -1.14534e-20 -0.000121211 -1.86133e-20 1.70054e-20 -0.000135555 2.42885e-20 -0.00017186 -8.25247e-21 -2.29848e-05 2.03936e-19 -0.000567107 0.000165226 -6.31342e-20 -0.000207619 1.16241e-19 8.85635e-05 -9.96428e-20 -1.32846e-05 1.04623e-19 0.000277933 1.24422e-19 -2.90493e-05 2.12513e-19 
2035.6 0 9.7932e-19 -0.00498605 5.04153e-20 4.18079e-05 -0.00497943 -1.00887e-18 -2.01523e-05 -7.37653e-20 0.000163083 -3.52922e-21 -0.000102175 -2.57648e-20 -3.25786e-21 -0.000136847 -6.57762e-21 -0.000149454 -2.05577e-20 -2.53495e-05 2.03089e-19 -0.000562426 0.00017118 -4.25235e-20 -0.000206859 1.26311e-19 9.4417e-05 -1.17406e-19 -7.32078e-06 1.14831e-19 0.000273022 1.47284e-19 -2.27589e-05 1.96544e-19 
2035.95 0 9.65955e-19 -0.00485919 4.96626e-20 5.93122e-05 -0.00504658 -1.00936e-18 -1.8574e-05 -3.8079e-20 0.00017888 1.97648e-20 -8.95457e-05 -3.02229e-20 -2.86495e-20 -0.000135723 -2.52887e-20 -0.000118464 -2.59494e-20 -3.42902e-05 2.02278e-19 -0.000547163 0.000176078 -4.94969e-20 -0.000205588 1.48798e-19 9.87613e-05 -1.35283e-19 -3.65491e-06 1.30399e-19 0.000268565 1.49391e-19 -1.95191e-05 1.79951e-19 
2036.3 0 9.34867e-19 -0.00473087 3.72194e-20 7.8433e-05 -0.00510606 -9.96159e-19 -1.5089e-05 -2.16408e-20 0.000193835 6.55467e-20 -8.40374e-05 -4.3582e-20 -4.39066e-20 -0.00013221 -5.12768e-20 -8.28733e-05 -3.00557e-20 -4.97372e-05 1.91888e-19 -0.000523189 0.000181094 -6.29591e-20 -0.000206592 1.66239e-19 0.000102264 -1.39897e-19 -3.50778e-06 1.39776e-19 0.000265575 1.48124e-19 -1.57833e-05 1.77834e-19 
2036.65 0 9.05713e-19 -0.00460054 3.79085e-20 9.8866e-05 -0.00516054 -1.00018e-18 -8.43428e-06 1.64391e-20 0.000209939 1.02856e-19 -8.81742e-05 -5.85065e-20 -5.83195e-20 -0.000130555 -6.46338e-20 -4.73538e-05 -3.8185e-20 -7.00328e-05 1.76431e-19 -0.000494393 0.000187376 -6.23039e-20 -0.000209961 1.74771e-19 0.000105022 -1.23762e-19 -5.07895e-06 1.58582e-19 0.000262839 1.51229e-19 -1.21418e-05 1.72748e-19 
2037 0 8.83563e-19 -0.00446906 4.13503e-20 0.000118584 -0.00521012 -1.00565e-18 8.58365e-07 5.86266e-20 0.000223702 1.42619e-19 -9.83682e-05 -7.01547e-20 -6.45997e-20 -0.000129838 -7.75879e-20 -1.4679e-05 -4.80608e-20 -9.47765e-05 1.6413e-19 -0.000465942 0.000194321 -6.1729e-20 -0.000216757 1.59871e-19 0.000108023 -1.10371e-19 -5.58498e-06 1.87173e-19 0.000258843 1.59399e-19 -8.96021e-06 1.73554e-19 
2037.35 0 8.63838e-19 -0.00433631 3.90599e-20 0.000136494 -0.00525617 -1.015e-18 1.17239e-05 8.60898e-20 0.000231089 1.68288e-19 -0.000108296 -7.30339e-20 -5.26389e-20 -0.000127596 -7.81253e-20 1.28379e-05 -6.10017e-20 -0.000121491 1.55846e-19 -0.000441547 0.000201181 -6.83399e-20 -0.00022839 1.36954e-19 0.00011355 -1.07203e-19 -5.69301e-06 2.12143e-19 0.000251747 1.63342e-19 -6.19158e-06 1.61129e-19 
2037.7 0 8.41727e-19 -0.00420287 3.31783e-20 0.000151652 -0.00530081 -1.02648e-18 2.04481e-05 1.0995e-19 0.000229721 1.78288e-19 -0.000113888 -6.44138e-20 -3.03651e-20 -0.000125742 -8.52653e-20 3.65504e-05 -7.79979e-20 -0.000149362 1.47177e-19 -0.000423328 0.000208436 -7.3073e-20 -0.000241443 1.13865e-19 0.000121408 -1.0127e-19 -7.99501e-06 2.26475e-19 0.000240052 1.62701e-19 -4.49141e-06 1.51634e-19 
2038.05 0 8.04803e-19 -0.00406773 1.52856e-20 0.000165143 -0.00534555 -1.03073e-18 2.38735e-05 1.26044e-19 0.000220868 1.93222e-19 -0.000115296 -5.05015e-20 -1.35899e-20 -0.000126223 -1.20431e-19 6.00567e-05 -7.26459e-20 -0.000178844 1.42513e-19 -0.000411805 0.000216164 -9.41625e-20 -0.000251342 1.00201e-19 0.000130962 -7.90895e-20 -1.13189e-05 2.46966e-19 0.000225029 1.66214e-19 -3.05178e-06 1.29884e-19 
2038.4 0 7.65289e-19 -0.00393002 1.37453e-20 0.000179927 -0.00539169 -1.04284e-18 2.14338e-05 1.36842e-19 0.000209951 2.03845e-19 -0.000115529 -4.82034e-20 -6.01806e-21 -0.00013018 -1.47752e-19 8.24334e-05 -7.32139e-20 -0.000208409 1.31249e-19 -0.000406106 0.000223587 -1.02135e-19 -0.00025687 9.84355e-20 0.000142813 -5.20606e-20 -1.13977e-05 2.57952e-19 0.00020955 1.48009e-19 -1.54053e-06 1.04926e-19 
2038.75 0 7.41641e-19 -0.00378896 1.02086e-20 0.00019637 -0.00543582 -1.0534e-18 1.59732e-05 1.51734e-19 0.000200805 2.26859e-19 -0.00011621 -4.80797e-20 3.75035e-21 -0.000141938 -1.60991e-19 0.000100913 -7.68227e-20 -0.000234752 1.24669e-19 -0.000404841 0.000228942 -9.32459e-20 -0.000259302 9.17027e-20 0.000158224 -2.80068e-20 -6.20449e-06 2.74473e-19 0.00019573 1.38886e-19 1.28004e-06 9.7214e-20 
2039.1 0 7.1382e-19 -0.00364145 1.94182e-21 0.000211544 -0.00547613 -1.0555e-18 1.06299e-05 1.75513e-19 0.000194432 2.49174e-19 -0.000116706 -3.81218e-20 8.70191e-21 -0.000163152 -1.79867e-19 0.000112475 -7.69279e-20 -0.000254999 1.11491e-19 -0.000403354 0.000233127 -9.59592e-20 -0.000260351 8.16818e-20 0.00017458 -3.98836e-21 1.49434e-06 2.8914e-19 0.000181364 1.39901e-19 6.93523e-06 8.96517e-20 
2039.45 0 6.77936e-19 -0.00348731 8.16065e-22 0.000224248 -0.00551547 -1.06199e-18 3.7946e-06 2.09932e-19 0.000190079 2.49904e-19 -0.00011379 -3.03846e-20 1.22216e-20 -0.000189198 -1.94916e-19 0.000117199 -6.32457e-20 -0.000271762 9.8632e-20 -0.000396761 0.000236223 -8.03658e-20 -0.000261732 8.00886e-20 0.000189521 1.39075e-20 8.76585e-06 2.81343e-19 0.000165315 1.30639e-19 1.33351e-05 8.12137e-20 
2039.8 0 6.3511e-19 -0.00333107 -1.13177e-20 0.000236589 -0.00555722 -1.08723e-18 -5.40767e-06 2.3431e-19 0.000184763 2.56364e-19 -0.000108637 -2.79534e-20 1.25754e-20 -0.000213293 -2.15882e-19 0.000118722 -5.69808e-20 -0.000289838 9.5608e-20 -0.000386141 0.000236215 -7.14042e-20 -0.000263982 9.62205e-20 0.000204333 2.64007e-20 1.66904e-05 2.82206e-19 0.000150066 9.79373e-20 2.02719e-05 6.57566e-20 
2040.15 0 6.03268e-19 -0.00317578 -1.05914e-20 0.000250395 -0.00560002 -1.10657e-18 -1.6622e-05 2.43397e-19 0.00017726 2.75241e-19 -0.000108331 -2.85219e-20 1.2731e-20 -0.000233525 -2.2485e-19 0.0001211 -6.58842e-20 -0.000310949 8.5994e-20 -0.000374255 0.000232472 -7.72259e-20 -0.000265276 1.10613e-19 0.000218369 3.79396e-20 2.70927e-05 2.78015e-19 0.000136529 5.99973e-20 2.74595e-05 5.47781e-20 
2040.5 0 5.55056e-19 -0.00302037 3.93191e-21 0.000263094 -0.00563917 -1.12234e-18 -2.87211e-05 2.51668e-19 0.000168771 2.79136e-19 -0.000116817 -3.65104e-20 1.64852e-20 -0.000250526 -2.35323e-19 0.000128144 -5.76338e-20 -0.000334144 7.92188e-20 -0.000360904 0.00022566 -8.69618e-20 -0.000263899 1.12079e-19 0.000231139 5.40262e-20 3.99764e-05 2.63977e-19 0.000124815 2.87596e-20 3.24991e-05 3.94046e-20 
2040.85 0 5.08428e-19 -0.0028639 1.92018e-20 0.000272624 -0.00567105 -1.11642e-18 -3.92665e-05 2.47479e-19 0.000160651 2.94427e-19 -0.000130715 -4.17657e-20 2.595e-20 -0.000261936 -2.42667e-19 0.000137215 -5.95983e-20 -0.000358751 6.04912e-20 -0.000344376 0.000217467 -7.11568e-20 -0.000259882 9.03598e-20 0.000246855 5.76306e-20 5.36514e-05 2.61416e-19 0.000113387 1.57795e-20 3.38522e-05 3.60182e-20 
2041.2 0 4.62717e-19 -0.00270664 3.38998e-20 0.000279937 -0.00569438 -1.10812e-18 -4.76261e-05 2.4182e-19 0.000152053 3.14435e-19 -0.000145642 -6.4843e-20 2.81999e-20 -0.000268265 -2.45465e-19 0.000145556 -5.92217e-20 -0.000383018 3.94851e-20 -0.000325861 0.000208376 -4.11727e-20 -0.000253997 6.81521e-20 0.000268382 5.08182e-20 6.75103e-05 2.50356e-19 9.96042e-05 1.23127e-20 3.29779e-05 4.26237e-20 
2041.55 0 4.27051e-19 -0.00254834 3.38077e-20 0.000286233 -0.00571216 -1.10207e-18 -5.52266e-05 2.37502e-19 0.000140897 3.2059e-19 -0.000157998 -6.91389e-20 3.71942e-20 -0.000273957 -2.52759e-19 0.000155678 -5.55266e-20 -0.000403714 3.4378e-20 -0.000307465 0.000197969 -3.25939e-20 -0.000249543 7.9473e-20 0.000293195 3.62409e-20 8.14541e-05 2.37782e-19 8.37766e-05 6.90143e-21 3.18693e-05 4.67978e-20 
2041.9 0 3.90562e-19 -0.00239066 5.01257e-20 0.000293545 -0.00572928 -1.08836e-18 -6.56161e-05 2.29167e-19 0.000128546 3.32954e-19 -0.000166055 -8.3746e-20 4.38418e-20 -0.000282985 -2.66072e-19 0.00017273 -6.59251e-20 -0.000417643 4.16152e-20 -0.00029122 0.000187228 -1.53564e-20 -0.00024783 9.70622e-20 0.000317356 2.88604e-20 9.75953e-05 2.26716e-19 6.97334e-05 3.61552e-21 2.94138e-05 4.90291e-20 
2042.25 0 3.54837e-19 -0.0022355 5.95107e-20 0.000300846 -0.00574619 -1.07022e-18 -8.2625e-05 2.2538e-19 0.00011965 3.68535e-19 -0.000171214 -8.88557e-20 4.23787e-20 -0.000297336 -2.79165e-19 0.000196448 -6.38698e-20 -0.000424896 5.04937e-20 -0.000282067 0.000177026 -5.50282e-21 -0.000246688 1.19959e-19 0.000337966 9.85068e-21 0.000118123 2.15469e-19 5.97899e-05 1.05538e-20 2.62457e-05 3.86914e-20 
2042.6 0 3.34765e-19 -0.00208241 6.63479e-20 0.000304209 -0.00576019 -1.05595e-18 -0.000104491 2.32336e-19 0.00011404 3.97901e-19 -0.000177263 -8.02949e-20 4.38555e-20 -0.000315584 -2.72903e-19 0.000219003 -6.96738e-20 -0.000429255 5.07305e-20 -0.000281753 0.000166908 -1.03998e-20 -0.000245019 1.26406e-19 0.000354101 -5.8089e-21 0.000140685 2.11355e-19 5.49482e-05 1.54559e-20 2.41448e-05 2.0775e-20 
2042.95 0 3.01622e-19 -0.00193076 7.64743e-20 0.000305121 -0.00577174 -1.04021e-18 -0.000126573 2.43712e-19 0.000108219 4.11037e-19 -0.0001851 -6.03108e-20 3.7259e-20 -0.00033625 -2.84986e-19 0.00023413 -7.84557e-20 -0.000434234 5.35188e-20 -0.000287362 0.0001579 -2.35668e-20 -0.000243333 1.30865e-19 0.000364312 -2.77239e-20 0.000163255 2.13353e-19 5.5541e-05 1.94268e-20 2.31448e-05 1.04819e-20 
2043.3 0 2.64831e-19 -0.00178084 7.34333e-20 0.000307955 -0.00578123 -1.02264e-18 -0.000145686 2.47126e-19 0.000100958 4.08302e-19 -0.000192556 -5.05483e-20 1.81251e-20 -0.00035844 -2.99091e-19 0.000241082 -7.52086e-20 -0.000444241 4.74703e-20 -0.000298274 0.00015196 -1.77517e-20 -0.000242314 1.05866e-19 0.000369393 -4.39987e-20 0.000185885 1.99252e-19 5.90032e-05 2.75341e-20 2.24873e-05 -7.64438e-21 
2043.65 0 2.38129e-19 -0.00163221 9.13974e-20 0.000310775 -0.00578685 -9.98263e-19 -0.000159736 2.5168e-19 9.30275e-05 3.95805e-19 -0.000200787 -4.16106e-20 3.04711e-21 -0.000380963 -3.14716e-19 0.000241793 -7.45607e-20 -0.000461529 4.48722e-20 -0.000314282 0.000150929 -2.5019e-20 -0.000242531 9.15206e-20 0.000371452 -5.54022e-20 0.000208543 1.97931e-19 6.21191e-05 4.15116e-20 2.23469e-05 6.98722e-22 
2044 0 2.07201e-19 -0.00148365 1.22068e-19 0.000309207 -0.00578897 -9.7731e-19 -0.000167945 2.49004e-19 8.48721e-05 3.74933e-19 -0.000212366 -3.99216e-20 -8.6382e-21 -0.00040202 -3.16786e-19 0.000234336 -7.51804e-20 -0.000482229 4.11784e-20 -0.000330773 0.000151921 -2.79074e-20 -0.000243509 8.72079e-20 0.000371928 -7.60277e-20 0.000232283 1.8867e-19 6.32871e-05 5.68032e-20 2.42831e-05 1.16076e-20 
2044.35 0 1.89322e-19 -0.00133602 1.43531e-19 0.000304966 -0.00578926 -9.72105e-19 -0.000168976 2.59258e-19 7.54477e-05 3.53491e-19 -0.000226889 -4.33875e-20 3.39826e-21 -0.000423329 -3.05104e-19 0.000215648 -7.4994e-20 -0.000500427 3.99891e-20 -0.00034247 0.000151564 -3.96189e-20 -0.000244554 7.6763e-20 0.000372447 -8.44188e-20 0.000257713 1.74858e-19 6.25379e-05 7.6607e-20 2.84472e-05 3.37105e-20 
2044.7 0 1.77625e-19 -0.00119061 1.51512e-19 0.000300695 -0.00578738 -9.72517e-19 -0.000163218 2.7796e-19 6.27192e-05 3.35903e-19 -0.00024117 -6.27123e-20 1.40336e-20 -0.000446988 -2.85833e-19 0.000188524 -7.35468e-20 -0.000513918 4.4085e-20 -0.000346846 0.000150752 -4.6115e-20 -0.000245041 5.65394e-20 0.000372324 -7.5789e-20 0.000282101 1.66371e-19 5.94154e-05 8.40234e-20 3.52571e-05 4.65095e-20 
2045.05 0 1.56064e-19 -0.00104731 1.61318e-19 0.000297186 -0.00578213 -9.69365e-19 -0.000152659 2.85973e-19 4.90155e-05 3.13595e-19 -0.000252736 -8.51851e-20 2.64911e-20 -0.000468878 -2.76828e-19 0.000158964 -6.7123e-20 -0.000524073 4.61465e-20 -0.000340799 0.000148077 -5.01285e-20 -0.000242076 3.9007e-20 0.000369792 -6.21347e-20 0.000299962 1.66859e-19 5.43604e-05 7.27781e-20 4.22683e-05 5.36094e-20 
2045.4 0 1.45686e-19 -0.000905639 1.98007e-19 0.000295426 -0.00576969 -9.72546e-19 -0.000141189 3.05991e-19 3.84767e-05 2.78866e-19 -0.000261822 -1.05581e-19 3.63232e-20 -0.000484647 -2.63044e-19 0.000132184 -6.03847e-20 -0.000531948 3.16979e-20 -0.000325059 0.000141306 -6.71157e-20 -0.000234647 3.40967e-20 0.000363969 -5.31147e-20 0.000310371 1.68523e-19 4.84088e-05 6.58412e-20 4.59388e-05 6.16889e-20 
2045.75 0 1.36628e-19 -0.000766185 2.32997e-19 0.000293698 -0.0057487 -9.8896e-19 -0.000135003 3.17537e-19 3.39382e-05 2.58449e-19 -0.000268797 -1.23233e-19 3.69616e-20 -0.000494514 -2.38869e-19 0.000110353 -7.29805e-20 -0.000540477 1.45172e-20 -0.000306063 0.000131236 -5.9164e-20 -0.000224101 3.54358e-20 0.000354364 -5.59221e-20 0.000316301 1.78882e-19 4.22897e-05 7.66587e-20 4.75446e-05 6.16253e-20 
2046.1 0 1.25899e-19 -0.000628576 2.58266e-19 0.000289761 -0.00572208 -1.0218e-18 -0.000137156 3.14643e-19 3.55645e-05 2.52349e-19 -0.000273429 -1.4491e-19 3.23763e-20 -0.000500134 -2.08116e-19 9.16413e-05 -8.40653e-20 -0.000551541 8.32185e-21 -0.000287569 0.000119965 -5.77724e-20 -0.000210937 4.2306e-20 0.000341374 -5.6782e-20 0.000320761 1.86807e-19 3.61904e-05 6.46175e-20 5.0081e-05 5.30207e-20 
2046.45 0 1.18211e-19 -0.000489957 2.8109e-19 0.000284734 -0.00569238 -1.04936e-18 -0.000147123 3.0074e-19 4.36717e-05 2.56315e-19 -0.000277358 -1.81126e-19 2.88298e-20 -0.000503518 -1.82835e-19 7.25541e-05 -1.07571e-19 -0.000564802 -1.80223e-21 -0.000271781 0.000108496 -5.38117e-20 -0.000197761 3.48674e-20 0.000327312 -6.43344e-20 0.000324733 1.95468e-19 2.90239e-05 3.51837e-20 5.52699e-05 5.74836e-20 
2046.8 0 1.05518e-19 -0.000348419 3.1212e-19 0.000279106 -0.00566047 -1.07446e-18 -0.000163834 2.75723e-19 5.9731e-05 2.64375e-19 -0.000282293 -2.14549e-19 3.23478e-20 -0.000507687 -1.69639e-19 5.32587e-05 -1.44524e-19 -0.000578143 -1.86321e-20 -0.000260546 9.72004e-05 -5.13294e-20 -0.000187411 2.34546e-20 0.000315378 -7.554e-20 0.000326923 1.85778e-19 2.09495e-05 1.93536e-20 6.37397e-05 5.90607e-20 
2047.15 0 8.83438e-20 -0.000206565 3.34604e-19 0.000272859 -0.00562557 -1.09989e-18 -0.000188225 2.64021e-19 8.0185e-05 2.81895e-19 -0.000284747 -2.238e-19 2.81078e-20 -0.000512102 -1.57254e-19 3.75634e-05 -1.79892e-19 -0.000587145 -4.06743e-20 -0.000253916 8.55846e-05 -3.57027e-20 -0.000181839 1.4532e-20 0.000308038 -7.26592e-20 0.000327853 1.60053e-19 1.33571e-05 2.32916e-20 7.31233e-05 5.58322e-20 
2047.5 0 5.99604e-20 -6.66762e-05 3.46654e-19 0.000266896 -0.0055856 -1.11159e-18 -0.000220679 2.65085e-19 9.86769e-05 3.22838e-19 -0.000281589 -2.26068e-19 3.02087e-20 -0.000514683 -1.53418e-19 3.02601e-05 -1.85351e-19 -0.000589007 -5.80787e-20 -0.000251633 7.20683e-05 -3.63103e-20 -0.000182178 2.34337e-21 0.000304054 -6.9328e-20 0.000332594 1.2669e-19 7.34779e-06 4.16914e-20 8.00747e-05 4.82937e-20 
2047.85 0 2.72723e-20 7.13277e-05 3.65247e-19 0.00026117 -0.0055401 -1.11861e-18 -0.000256992 2.6222e-19 0.000113207 3.60774e-19 -0.000271455 -2.26061e-19 2.2306e-20 -0.000514143 -1.61793e-19 3.13753e-05 -1.95741e-19 -0.000584878 -5.45834e-20 -0.000253814 5.63355e-05 -5.29802e-20 -0.000187589 6.65875e-22 0.000300714 -5.30323e-20 0.000344265 1.08131e-19 3.39485e-06 5.68015e-20 8.35184e-05 4.4247e-20 
2048.2 0 -2.21394e-21 0.000207631 3.68034e-19 0.00025592 -0.00548974 -1.12588e-18 -0.000292056 2.47625e-19 0.000124886 3.7829e-19 -0.000254756 -2.173e-19 1.23743e-20 -0.000510691 -1.80762e-19 3.55803e-05 -1.99541e-19 -0.000577672 -3.82258e-20 -0.000257283 4.1135e-05 -8.11524e-20 -0.000197304 -1.35679e-21 0.000296571 -4.80913e-20 0.000360308 9.49365e-20 -5.67387e-07 8.49678e-20 8.45867e-05 5.36851e-20 
2048.55 0 -2.79322e-20 0.000342517 3.52839e-19 0.000251832 -0.00543583 -1.13338e-18 -0.000323619 2.33937e-19 0.000135351 3.90617e-19 -0.000233178 -2.10079e-19 -8.66535e-21 -0.000503831 -1.92426e-19 3.78671e-05 -2.0115e-19 -0.000567749 -2.90036e-20 -0.000258981 2.9111e-05 -1.12236e-19 -0.000210901 1.91242e-20 0.000290198 -3.97145e-20 0.000379407 8.9135e-20 -5.93458e-06 1.03168e-19 8.5237e-05 6.33986e-20 
2048.9 0 -6.60152e-20 0.000476604 3.33816e-19 0.000249652 -0.00537999 -1.13042e-18 -0.000349658 2.31957e-19 0.000144839 3.80568e-19 -0.000209092 -2.00074e-19 -2.69437e-20 -0.000492483 -2.19122e-19 3.78192e-05 -1.96912e-19 -0.000553458 -9.30884e-21 -0.000258147 2.06367e-05 -1.35713e-19 -0.000225894 3.42258e-20 0.000282822 -2.85836e-20 0.000400184 9.30536e-20 -1.19802e-05 1.21534e-19 8.62606e-05 8.71185e-20 
2049.25 0 -1.01433e-19 0.000609878 3.25245e-19 0.000248427 -0.00532515 -1.1209e-18 -0.000368084 2.59232e-19 0.000152458 3.68675e-19 -0.000187406 -1.8478e-19 -2.59138e-20 -0.000477516 -2.47085e-19 3.46752e-05 -1.95292e-19 -0.000533777 2.45539e-20 -0.000256062 1.5686e-05 -1.51179e-19 -0.000239708 4.26628e-20 0.000277481 -2.17266e-20 0.000420694 1.02226e-19 -1.69186e-05 1.23914e-19 8.8924e-05 9.47495e-20 
2049.6 0 -1.37509e-19 0.000740464 3.13508e-19 0.000247167 -0.0052726 -1.12172e-18 -0.000380615 2.81705e-19 0.000158604 3.63872e-19 -0.000172419 -1.77571e-19 -4.08874e-20 -0.000462277 -2.76466e-19 2.61738e-05 -1.93214e-19 -0.00050909 5.36581e-20 -0.00025581 1.36925e-05 -1.61083e-19 -0.000252432 3.49413e-20 0.000273122 -1.02841e-20 0.000440817 1.23753e-19 -2.00178e-05 1.15861e-19 9.30998e-05 8.71991e-20 
2049.95 0 -1.68007e-19 0.000866904 3.15804e-19 0.000245897 -0.00521909 -1.12055e-18 -0.000390658 2.99716e-19 0.000162816 3.74519e-19 -0.000162937 -1.86459e-19 -5.31667e-20 -0.000448363 -2.87198e-19 1.32818e-05 -1.93035e-19 -0.000483812 7.5529e-20 -0.000256809 1.11255e-05 -1.63256e-19 -0.000265947 3.54435e-20 0.000267714 -1.17212e-20 0.000460868 1.26657e-19 -2.38069e-05 1.13544e-19 9.77291e-05 7.82122e-20 
2050.3 0 -1.97291e-19 0.000990384 3.14045e-19 0.000247425 -0.00516158 -1.11024e-18 -0.000399098 3.05654e-19 0.000163197 3.70938e-19 -0.000155781 -1.87996e-19 -4.94256e-20 -0.000434411 -2.8955e-19 -3.58706e-06 -1.98413e-19 -0.00046519 9.94933e-20 -0.000256901 5.44528e-06 -1.65657e-19 -0.000279472 3.21693e-20 0.000263579 -7.25607e-21 0.000480872 1.31172e-19 -3.06289e-05 1.12358e-19 0.000103249 7.07513e-20 
2050.65 0 -2.30937e-19 0.00111309 2.94181e-19 0.000252162 -0.00510162 -1.09078e-18 -0.00040741 2.78122e-19 0.000160497 3.71265e-19 -0.000148884 -1.87153e-19 -4.4765e-20 -0.000421728 -2.92545e-19 -2.47308e-05 -2.09098e-19 -0.000454327 1.10469e-19 -0.000258367 -3.44251e-06 -1.61192e-19 -0.000289203 4.18201e-20 0.000263302 -6.50906e-21 0.000498087 1.31329e-19 -3.9046e-05 1.25301e-19 0.00010973 6.51604e-20 
2051 0 -2.60954e-19 0.00123513 2.67811e-19 0.000257138 -0.00504161 -1.05326e-18 -0.000417862 2.67391e-19 0.000157759 3.67443e-19 -0.000137839 -1.80598e-19 -4.19152e-20 -0.000409252 -2.80326e-19 -4.70232e-05 -2.04481e-19 -0.000446691 1.21653e-19 -0.000261726 -1.52855e-05 -1.65833e-19 -0.000294015 4.41205e-20 0.000265643 -6.32192e-21 0.000508454 1.20376e-19 -4.57128e-05 1.367e-19 0.000117521 5.47958e-20 
2051.35 0 -2.9686e-19 0.00135549 2.48417e-19 0.00026239 -0.00498033 -1.02568e-18 -0.000428421 2.55949e-19 0.000156555 3.61215e-19 -0.000118315 -1.85048e-19 -2.90185e-20 -0.000389905 -2.77399e-19 -6.4606e-05 -1.96934e-19 -0.000437109 1.26745e-19 -0.000265749 -2.74091e-05 -1.69247e-19 -0.000294961 3.77438e-20 0.000268555 -3.88331e-21 0.000512491 1.10577e-19 -4.93521e-05 1.46572e-19 0.000126208 2.8674e-20 
2051.7 0 -3.39887e-19 0.00147326 2.17009e-19 0.000269286 -0.00491657 -1.00803e-18 -0.000435028 2.51617e-19 0.00015696 3.60326e-19 -9.24606e-05 -1.85954e-19 -2.66664e-20 -0.000360573 -2.65605e-19 -7.32154e-05 -1.8587e-19 -0.000424045 1.44473e-19 -0.00027098 -3.57191e-05 -1.84515e-19 -0.000291779 3.2976e-20 0.000270291 -2.56879e-20 0.000515276 1.10927e-19 -5.06707e-05 1.55616e-19 0.000132518 1.38304e-20 
2052.05 0 -3.77624e-19 0.00158776 1.76517e-19 0.000276155 -0.00485156 -9.9509e-19 -0.000436768 2.33443e-19 0.000160546 3.53608e-19 -6.26061e-05 -1.67734e-19 -2.24146e-20 -0.000326536 -2.5507e-19 -7.36962e-05 -1.62199e-19 -0.000409865 1.51275e-19 -0.000277503 -4.0326e-05 -2.06206e-19 -0.000284295 2.73865e-20 0.000269952 -3.85991e-20 0.000521337 1.27607e-19 -5.15069e-05 1.60609e-19 0.000135021 -8.69118e-21 
2052.4 0 -4.00351e-19 0.00169818 1.20366e-19 0.000282041 -0.00478724 -9.81956e-19 -0.000433893 2.188e-19 0.000167561 3.59485e-19 -3.04648e-05 -1.56975e-19 -6.95953e-21 -0.000294095 -2.59465e-19 -6.96972e-05 -1.5791e-19 -0.000397162 1.58836e-19 -0.000281476 -4.42642e-05 -2.24447e-19 -0.000273841 1.13307e-20 0.000268827 -6.67404e-20 0.000530817 1.40067e-19 -5.31626e-05 1.66706e-19 0.000135211 -2.25906e-20 
2052.75 0 -4.24948e-19 0.00180367 8.60829e-20 0.000287339 -0.00472337 -9.60975e-19 -0.000425749 2.0081e-19 0.000178456 3.65177e-19 5.80437e-07 -1.40083e-19 4.30746e-21 -0.000266555 -2.72324e-19 -6.25602e-05 -1.63866e-19 -0.000385196 1.60868e-19 -0.000280334 -4.8738e-05 -2.5284e-19 -0.000261278 -3.78896e-21 0.000267642 -7.21792e-20 0.000542192 1.54596e-19 -5.38257e-05 1.74921e-19 0.000135676 -3.62964e-20 
2053.1 0 -4.4297e-19 0.00190461 6.49403e-20 0.000292434 -0.00465698 -9.35845e-19 -0.00041286 1.91427e-19 0.000194538 3.53848e-19 2.64969e-05 -1.44236e-19 1.57705e-20 -0.000242522 -2.76678e-19 -5.47682e-05 -1.75183e-19 -0.000373665 1.51745e-19 -0.000278107 -5.24441e-05 -2.88171e-19 -0.000247352 -2.43907e-20 0.000265668 -8.55638e-20 0.000553939 1.82311e-19 -5.13524e-05 1.67734e-19 0.00013998 -5.84109e-20 
2053.45 0 -4.60531e-19 0.00200306 5.48806e-20 0.000296841 -0.00458549 -9.10552e-19 -0.000398399 1.80014e-19 0.000217288 3.44495e-19 4.56375e-05 -1.41203e-19 2.06936e-20 -0.000219237 -2.9143e-19 -4.93377e-05 -1.66155e-19 -0.000363731 1.44546e-19 -0.000277168 -5.52076e-05 -2.91473e-19 -0.000235068 -4.48123e-20 0.000263647 -8.62911e-20 0.000565569 2.02631e-19 -4.67799e-05 1.58816e-19 0.000147006 -7.81767e-20 
2053.8 0 -4.67054e-19 0.00209925 4.80063e-20 0.000298549 -0.00451209 -8.82656e-19 -0.00038321 1.93513e-19 0.000245331 3.28842e-19 5.86497e-05 -1.43026e-19 2.20368e-20 -0.000198581 -3.051e-19 -4.43829e-05 -1.45193e-19 -0.000354879 1.5891e-19 -0.000276866 -5.84211e-05 -2.99406e-19 -0.000228077 -5.69066e-20 0.000263882 -9.97996e-20 0.000577366 2.28487e-19 -4.3267e-05 1.47583e-19 0.000153918 -1.11883e-19 
2054.15 0 -4.96309e-19 0.00219278 5.91192e-20 0.000296496 -0.00444274 -8.41251e-19 -0.000364357 2.15768e-19 0.000272751 3.11524e-19 6.49491e-05 -1.1763e-19 3.56015e-20 -0.000184566 -3.31238e-19 -3.81582e-05 -1.21953e-19 -0.000347848 1.56757e-19 -0.000274447 -6.19063e-05 -3.15393e-19 -0.000226075 -6.28301e-20 0.000267128 -1.10537e-19 0.000587951 2.59401e-19 -4.41387e-05 1.25165e-19 0.000159464 -1.36449e-19 
2054.5 0 -5.26074e-19 0.00228422 7.74931e-20 0.000293062 -0.00438067 -7.84489e-19 -0.000339964 2.35355e-19 0.00029207 2.98481e-19 6.5001e-05 -9.39901e-20 4.99468e-20 -0.000175271 -3.38768e-19 -2.90042e-05 -8.18198e-20 -0.000345 1.51537e-19 -0.000269281 -6.50999e-05 -3.18516e-19 -0.000226141 -6.52695e-20 0.000271983 -1.23319e-19 0.000596713 2.74625e-19 -5.0374e-05 1.22714e-19 0.000163625 -1.47731e-19 
2054.85 0 -5.48331e-19 0.00237281 8.03914e-20 0.000291409 -0.00432042 -7.3263e-19 -0.000315212 2.32938e-19 0.000301505 2.96302e-19 6.46214e-05 -9.59325e-20 4.26486e-20 -0.000168207 -3.4307e-19 -1.69769e-05 -5.8995e-20 -0.000343976 1.45886e-19 -0.00026455 -6.90832e-05 -3.04378e-19 -0.000227149 -6.06873e-20 0.000276217 -1.34919e-19 0.000603201 2.85904e-19 -6.02239e-05 1.13138e-19 0.000167518 -1.61065e-19 
2055.2 0 -5.81378e-19 0.00245926 6.60802e-20 0.000291468 -0.00425527 -7.06665e-19 -0.000296887 2.36004e-19 0.000305345 2.98699e-19 7.09733e-05 -8.10201e-20 4.45293e-20 -0.00016333 -3.18596e-19 -3.11952e-06 -5.55004e-20 -0.000340807 1.45673e-19 -0.00026006 -7.44485e-05 -3.02747e-19 -0.000227222 -4.64739e-20 0.000277756 -1.39351e-19 0.000608205 3.09496e-19 -7.19955e-05 8.88244e-20 0.000170121 -1.51739e-19 
2055.55 0 -6.18284e-19 0.0025441 5.08782e-20 0.000290505 -0.00418506 -6.62429e-19 -0.000283666 2.20175e-19 0.000306442 2.97144e-19 8.57297e-05 -5.21787e-20 4.14813e-20 -0.00015965 -3.17053e-19 1.3578e-05 -4.27335e-20 -0.000335078 1.49159e-19 -0.000252746 -7.81882e-05 -2.77603e-19 -0.000224791 -3.664e-20 0.000275253 -1.65218e-19 0.000613523 3.13319e-19 -8.4211e-05 5.95744e-20 0.000170389 -1.42959e-19 
2055.9 0 -6.45739e-19 0.00262684 3.68904e-20 0.000285045 -0.00410997 -6.28398e-19 -0.000269614 2.07033e-19 0.000304757 2.89426e-19 0.000104321 -4.9776e-20 3.3518e-20 -0.000157053 -3.17122e-19 3.40966e-05 -4.42015e-20 -0.000325028 1.49693e-19 -0.000243477 -7.63013e-05 -2.4269e-19 -0.000220821 -2.789e-20 0.000269052 -1.80803e-19 0.000618506 3.19239e-19 -9.75284e-05 2.76063e-20 0.000168719 -1.35052e-19 
2056.25 0 -6.67258e-19 0.0027076 3.53257e-20 0.000275027 -0.00403036 -6.00973e-19 -0.000251426 1.8633e-19 0.000299437 2.80822e-19 0.000120865 -3.41757e-20 2.47796e-20 -0.000158264 -3.07064e-19 5.33917e-05 -5.72946e-20 -0.000309103 1.55456e-19 -0.000236299 -6.80064e-05 -2.22511e-19 -0.00021582 -2.16192e-20 0.000260575 -2.02831e-19 0.000623138 2.97876e-19 -0.000111123 -4.10544e-21 0.000167205 -1.24303e-19 
2056.6 0 -6.85375e-19 0.00278653 4.06444e-20 0.000262204 -0.00394801 -5.72807e-19 -0.0002296 1.81862e-19 0.000291392 2.66748e-19 0.000134911 -5.282e-21 2.39261e-20 -0.000165762 -2.89955e-19 6.66757e-05 -6.31527e-20 -0.000287131 1.5521e-19 -0.000232836 -5.55763e-05 -2.02111e-19 -0.000210283 -1.65769e-20 0.000250678 -2.05874e-19 0.000629272 2.69542e-19 -0.0001211 -2.21322e-20 0.000167441 -1.35457e-19 
2056.95 0 -7.061e-19 0.00286233 4.18352e-20 0.000247426 -0.00386265 -5.32917e-19 -0.00020607 1.98206e-19 0.000282367 2.39264e-19 0.000150298 1.08105e-20 1.97068e-20 -0.000178793 -2.76818e-19 7.5134e-05 -8.03559e-20 -0.00026041 1.60345e-19 -0.00023091 -4.33003e-05 -1.85469e-19 -0.000206074 -1.30846e-20 0.000240875 -2.11018e-19 0.000637961 2.51465e-19 -0.000127478 -2.99338e-20 0.000169663 -1.28257e-19 
2057.3 0 -7.26245e-19 0.00293475 3.64617e-20 0.000233317 -0.00377296 -5.01246e-19 -0.000181442 2.25709e-19 0.000274171 2.1807e-19 0.000170501 2.72679e-20 1.65694e-20 -0.000195256 -2.55281e-19 8.0361e-05 -8.78666e-20 -0.000234053 1.60621e-19 -0.000226388 -3.40282e-05 -1.55721e-19 -0.000204756 -5.93777e-21 0.000233609 -2.15372e-19 0.0006477 2.43029e-19 -0.000132023 -2.94286e-20 0.000171717 -1.15224e-19 
2057.65 0 -7.32387e-19 0.00300503 4.21024e-20 0.000222619 -0.00367957 -4.7581e-19 -0.000158855 2.50087e-19 0.000267068 1.93328e-19 0.0001949 4.18266e-20 1.52227e-20 -0.000211306 -2.37927e-19 8.24029e-05 -9.64576e-20 -0.000214015 1.53428e-19 -0.000214676 -2.76949e-05 -1.36724e-19 -0.000204736 -4.35305e-21 0.000230222 -2.1686e-19 0.000655937 2.26205e-19 -0.000135529 -3.48422e-20 0.000173756 -1.01236e-19 
2058 0 -7.43889e-19 0.00307425 4.909e-20 0.000216003 -0.00358542 -4.53555e-19 -0.00014128 2.48095e-19 0.000261167 1.75031e-19 0.000221841 4.46541e-20 2.01011e-20 -0.000225538 -2.1774e-19 8.08557e-05 -9.44689e-20 -0.000200507 1.53148e-19 -0.000196509 -2.36301e-05 -1.23838e-19 -0.000203266 -6.83507e-21 0.000229753 -2.19389e-19 0.00066088 2.10089e-19 -0.000136802 -5.06351e-20 0.000177909 -8.85321e-20 
2058.35 0 -7.4609e-19 0.00314244 4.75755e-20 0.000210476 -0.00349157 -4.48605e-19 -0.00012942 2.5343e-19 0.000257744 1.61758e-19 0.000248626 3.88091e-20 2.19922e-20 -0.000242115 -1.83146e-19 7.61114e-05 -6.81971e-20 -0.000187495 1.49362e-19 -0.00017703 -2.06122e-05 -1.06105e-19 -0.000198864 -1.47683e-20 0.000231244 -2.23749e-19 0.000660986 2.08409e-19 -0.000135778 -6.00802e-20 0.000183806 -6.11267e-20 
2058.7 0 -7.449e-19 0.00320969 5.12551e-20 0.000202788 -0.00339809 -4.3672e-19 -0.000121648 2.58332e-19 0.000257439 1.45844e-19 0.000273228 3.80305e-20 2.81278e-20 -0.000261596 -1.43698e-19 6.64815e-05 -4.48767e-20 -0.000172667 1.40531e-19 -0.000156815 -1.85013e-05 -1.02228e-19 -0.000192059 -2.90265e-20 0.000234763 -2.42478e-19 0.000655795 1.97839e-19 -0.000132668 -6.54643e-20 0.000191621 -4.57045e-20 
2059.05 0 -7.41606e-19 0.00327479 6.27371e-20 0.000194071 -0.00330627 -4.16322e-19 -0.000116731 2.61568e-19 0.000259275 1.34624e-19 0.000298301 4.69376e-20 3.84684e-20 -0.000279897 -1.11299e-19 5.00318e-05 -3.83435e-20 -0.000157214 1.30334e-19 -0.000137022 -1.73145e-05 -8.95595e-20 -0.000183824 -2.16137e-20 0.000241269 -2.46248e-19 0.000647234 2.02748e-19 -0.000126062 -7.37492e-20 0.00020146 -2.71329e-20 
2059.4 0 -7.47975e-19 0.00333561 8.66205e-20 0.000186618 -0.00321548 -4.01117e-19 -0.000114912 2.78025e-19 0.000262313 1.38434e-19 0.000327164 4.72898e-20 5.17209e-20 -0.000294219 -8.16233e-20 2.99068e-05 -2.37954e-20 -0.000144364 1.13479e-19 -0.000121797 -1.65109e-05 -6.30254e-20 -0.000175253 -3.27505e-20 0.000250649 -2.53907e-19 0.000638375 1.97508e-19 -0.000118106 -7.80388e-20 0.000213679 -1.49702e-20 
2059.75 0 -7.4432e-19 0.00339238 1.03496e-19 0.00018094 -0.00312382 -3.84596e-19 -0.000115955 2.83358e-19 0.000266862 1.43216e-19 0.000359528 5.90929e-20 4.78824e-20 -0.000306074 -5.55488e-20 1.09733e-05 -2.71156e-20 -0.000134856 8.90657e-20 -0.000113168 -1.6841e-05 -6.53729e-20 -0.000166707 -2.54757e-20 0.000261127 -2.57347e-19 0.000632129 2.09788e-19 -0.000112013 -7.61862e-20 0.000227644 -1.46759e-21 
2060.1 0 -7.45701e-19 0.00344613 1.19447e-19 0.000175982 -0.00303236 -3.78166e-19 -0.000116974 2.71514e-19 0.000272843 1.59484e-19 0.000390526 7.71522e-20 4.69763e-20 -0.000316695 -2.78343e-20 -1.98793e-06 -4.00359e-20 -0.000123659 7.97825e-20 -0.00010977 -1.77763e-05 -8.04419e-20 -0.000158117 -1.73504e-20 0.000269088 -2.62831e-19 0.00062694 2.25334e-19 -0.000108592 -6.94545e-20 0.000240718 -7.21547e-21 
2060.45 0 -7.5016e-19 0.00349729 1.19441e-19 0.000172548 -0.00294284 -3.92601e-19 -0.000115578 2.6897e-19 0.000278471 1.74566e-19 0.000415882 9.9752e-20 4.22076e-20 -0.000327434 -5.08231e-21 -4.71917e-06 -6.66186e-20 -0.000108464 6.25054e-20 -0.000109022 -1.62867e-05 -9.09711e-20 -0.000150279 -1.8676e-20 0.000270445 -2.67305e-19 0.000620314 2.22935e-19 -0.000105888 -8.01901e-20 0.000253603 -1.4502e-20 
2060.8 0 -7.53438e-19 0.00354621 1.29973e-19 0.000171867 -0.00285392 -3.95786e-19 -0.000115599 2.51874e-19 0.000281059 1.73067e-19 0.000437112 1.12532e-19 3.28834e-20 -0.000336912 1.63181e-20 2.96272e-07 -7.39006e-20 -9.19807e-05 3.44378e-20 -0.000108301 -1.25425e-05 -9.49581e-20 -0.000145549 -8.10535e-21 0.000265998 -2.63389e-19 0.000612812 2.31874e-19 -0.000101044 -8.51238e-20 0.00026702 -1.60185e-20 
2061.15 0 -7.73015e-19 0.00359443 1.32109e-19 0.00017303 -0.00276498 -3.9856e-19 -0.000121077 2.23695e-19 0.000278579 1.42896e-19 0.000456331 1.01601e-19 2.60369e-20 -0.000340854 2.58634e-20 5.00163e-06 -9.11337e-20 -7.73824e-05 2.5175e-20 -0.000104931 -1.05508e-05 -1.0933e-19 -0.000146022 -9.11343e-21 0.0002593 -2.56276e-19 0.000606341 2.27991e-19 -9.35341e-05 -9.2195e-20 0.000279946 -1.36046e-20 
2061.5 0 -7.84437e-19 0.00364252 1.3518e-19 0.00017421 -0.00268048 -3.88042e-19 -0.000129982 1.85201e-19 0.000270445 1.24243e-19 0.000473069 9.36605e-20 2.48133e-20 -0.000338373 3.14062e-20 5.98612e-06 -1.07103e-19 -6.51575e-05 3.78643e-20 -9.78191e-05 -1.15252e-05 -1.27322e-19 -0.000149561 -9.81699e-21 0.000251208 -2.62915e-19 0.000602447 2.26884e-19 -8.35543e-05 -1.02929e-19 0.000290715 -3.11538e-21 
2061.85 0 -7.93532e-19 0.00369106 1.41876e-19 0.000175511 -0.00260447 -3.67544e-19 -0.000138632 1.4905e-19 0.000256914 1.12947e-19 0.000487114 9.92626e-20 1.38751e-20 -0.000333842 1.53601e-20 8.32115e-06 -1.34021e-19 -5.52212e-05 4.51216e-20 -8.80005e-05 -1.28213e-05 -1.33398e-19 -0.000154641 -3.29296e-20 0.000241894 -2.65559e-19 0.000601395 2.29804e-19 -7.26111e-05 -1.15638e-19 0.000298939 8.62996e-21 
2062.2 0 -8.03886e-19 0.00374197 1.67423e-19 0.000176528 -0.0025359 -3.62864e-19 -0.000147582 1.30562e-19 0.000239688 1.17834e-19 0.000496279 9.68365e-20 1.2643e-20 -0.000328805 2.29037e-21 1.50172e-05 -1.55293e-19 -5.18782e-05 5.17926e-20 -7.76517e-05 -1.34399e-05 -1.25195e-19 -0.000161613 -5.85226e-20 0.00023192 -2.5727e-19 0.00060314 2.45668e-19 -6.32703e-05 -1.18207e-19 0.000305944 1.38469e-20 
2062.55 0 -8.11947e-19 0.00379527 1.78758e-19 0.000178241 -0.00246954 -3.44722e-19 -0.000157575 1.21711e-19 0.000217688 1.18856e-19 0.000497807 9.61988e-20 1.94821e-20 -0.000319609 -1.85249e-20 2.24024e-05 -1.49945e-19 -5.7529e-05 6.05627e-20 -6.56197e-05 -1.39561e-05 -1.27258e-19 -0.000168518 -7.53693e-20 0.000222001 -2.60853e-19 0.000607761 2.57673e-19 -5.57307e-05 -1.14869e-19 0.000313834 2.55369e-20 
2062.9 0 -8.0598e-19 0.00384835 1.79949e-19 0.000180899 -0.00239843 -3.25079e-19 -0.000166161 1.20201e-19 0.000187636 1.43835e-19 0.000491991 9.35967e-20 5.29773e-21 -0.000304 -2.89552e-20 2.55555e-05 -1.34152e-19 -7.07565e-05 6.38426e-20 -5.06158e-05 -1.34135e-05 -1.35142e-19 -0.000172896 -8.67298e-20 0.000213565 -2.64899e-19 0.000613009 2.66684e-19 -5.10773e-05 -1.09652e-19 0.00032307 4.34985e-20 
2063.25 0 -7.99343e-19 0.00389881 1.97754e-19 0.000183355 -0.00231905 -3.00727e-19 -0.000169283 1.14517e-19 0.000150819 1.5318e-19 0.000481752 9.75645e-20 -2.40779e-20 -0.000280503 -2.64195e-20 2.38369e-05 -1.13677e-19 -9.42534e-05 6.5658e-20 -3.17295e-05 -1.06108e-05 -1.24022e-19 -0.000172685 -9.29513e-20 0.000208742 -2.6676e-19 0.00061497 2.67204e-19 -5.12275e-05 -9.9254e-20 0.000331588 5.48842e-20 
2063.6 0 -8.18609e-19 0.00394572 2.03286e-19 0.000184991 -0.00223206 -2.65786e-19 -0.00016539 1.05085e-19 0.000113044 1.70623e-19 0.000472483 1.04806e-19 -5.96269e-20 -0.00025136 -1.48234e-20 1.91673e-05 -1.07818e-19 -0.000130882 6.44172e-20 -8.45783e-06 -4.94017e-06 -1.07784e-19 -0.000166727 -1.07477e-19 0.000209364 -2.66465e-19 0.00061211 2.57291e-19 -5.61681e-05 -7.32739e-20 0.00033893 5.83079e-20 
2063.95 0 -8.23075e-19 0.0039901 2.10083e-19 0.000184964 -0.00213888 -2.32195e-19 -0.000157259 9.77326e-20 8.16322e-05 1.96728e-19 0.000467485 1.1258e-19 -9.40258e-20 -0.000222905 -1.86321e-20 1.27975e-05 -7.83054e-20 -0.000174195 7.75342e-20 1.74267e-05 1.74342e-06 -1.08809e-19 -0.000155939 -1.25508e-19 0.000214733 -2.59393e-19 0.000605702 2.33534e-19 -6.67493e-05 -5.93178e-20 0.000345038 5.79727e-20 
2064.3 0 -8.17836e-19 0.00403261 2.0675e-19 0.000182691 -0.00204117 -2.03328e-19 -0.000147641 1.02127e-19 6.1098e-05 2.32341e-19 0.000467755 1.26163e-19 -1.02818e-19 -0.000200195 -6.26212e-21 4.37238e-06 -5.74757e-20 -0.000216041 8.91329e-20 4.24454e-05 7.13662e-06 -9.147e-20 -0.000144135 -1.52918e-19 0.000221491 -2.50571e-19 0.000596616 2.03685e-19 -8.38928e-05 -5.51901e-20 0.000348492 4.9447e-20 
2064.65 0 -8.14803e-19 0.00407131 1.94575e-19 0.000178701 -0.00193859 -1.85688e-19 -0.000137601 1.07648e-19 5.17715e-05 2.50891e-19 0.000474495 1.3817e-19 -1.11091e-19 -0.000184001 -1.26553e-20 -6.44773e-06 -3.63725e-20 -0.000252484 9.4505e-20 6.51333e-05 1.09992e-05 -1.1358e-19 -0.000134357 -1.66501e-19 0.000229325 -2.32476e-19 0.000583899 1.78534e-19 -0.000102895 -5.30208e-20 0.000348661 3.57775e-20 
2065 0 -8.12618e-19 0.00410649 1.68169e-19 0.000174129 -0.00183103 -1.57076e-19 -0.000128279 1.16723e-19 5.01713e-05 2.55745e-19 0.000487933 1.37103e-19 -1.02118e-19 -0.000172706 -1.57544e-20 -1.69307e-05 -2.77924e-20 -0.00028141 1.02096e-19 8.66039e-05 1.48937e-05 -1.34844e-19 -0.000128252 -1.91763e-19 0.000239351 -2.23088e-19 0.000568142 1.43377e-19 -0.00011967 -6.16255e-20 0.000347915 4.19414e-20 
2065.35 0 -8.1194e-19 0.00413913 1.55277e-19 0.000169517 -0.00172091 -1.2466e-19 -0.000123823 1.36812e-19 5.17857e-05 2.68547e-19 0.000510155 1.42982e-19 -1.09892e-19 -0.00016436 -1.41011e-21 -2.31752e-05 -1.29408e-20 -0.000303837 1.14153e-19 0.000106607 1.87964e-05 -1.48237e-19 -0.000126625 -2.19739e-19 0.00024777 -2.09621e-19 0.000550483 1.12983e-19 -0.000135028 -8.29334e-20 0.000346132 3.13941e-20 
2065.7 0 -8.11235e-19 0.0041681 1.28123e-19 0.000164444 -0.00160814 -6.98548e-20 -0.000126471 1.51477e-19 5.16754e-05 2.68451e-19 0.00053971 1.49046e-19 -1.13259e-19 -0.000157834 6.41948e-22 -2.20823e-05 -9.13967e-22 -0.000319313 1.39051e-19 0.000126267 2.09195e-05 -1.54518e-19 -0.000128211 -2.38989e-19 0.00025052 -1.88809e-19 0.000531731 7.66049e-20 -0.000147208 -1.08712e-19 0.000341545 1.71326e-20 
2066.05 0 -8.25564e-19 0.00419202 9.33993e-20 0.000158812 -0.00149201 -1.41658e-20 -0.000133754 1.63413e-19 4.85265e-05 2.53249e-19 0.000567694 1.51398e-19 -1.21633e-19 -0.000153348 -1.57695e-20 -1.49157e-05 1.02773e-20 -0.000326952 1.65551e-19 0.000149542 2.32744e-05 -1.59487e-19 -0.000131934 -2.57821e-19 0.0002477 -1.68598e-19 0.000513838 3.38267e-20 -0.000154556 -1.35216e-19 0.000333628 -2.03436e-20 
2066.4 0 -8.36561e-19 0.00420955 7.8086e-20 0.000152087 -0.00137496 4.22579e-20 -0.000141255 1.68728e-19 4.5215e-05 2.41814e-19 0.000584785 1.6275e-19 -1.19961e-19 -0.000151979 -2.49742e-20 -4.59223e-06 1.4478e-20 -0.00032814 1.86384e-19 0.00017815 2.76369e-05 -1.59008e-19 -0.00013668 -2.76562e-19 0.000241763 -1.42697e-19 0.000497554 4.4207e-21 -0.000157641 -1.52496e-19 0.00032367 -4.66409e-20 
2066.75 0 -8.32092e-19 0.00422133 6.82344e-20 0.000145608 -0.00125831 8.85895e-20 -0.000144649 1.75699e-19 4.37052e-05 2.40242e-19 0.000589286 1.58306e-19 -1.09839e-19 -0.000150824 -2.50043e-20 5.71003e-06 3.591e-20 -0.000325859 1.84162e-19 0.000210607 3.28117e-05 -1.61955e-19 -0.000140323 -2.55692e-19 0.000234074 -1.22719e-19 0.000480936 -4.30993e-21 -0.000158215 -1.77516e-19 0.000313557 -8.47449e-20 
2067.1 0 -8.18836e-19 0.0042325 6.67449e-20 0.000140995 -0.00114356 1.24803e-19 -0.000143059 1.78494e-19 4.26571e-05 2.52994e-19 0.000586724 1.50691e-19 -9.54027e-20 -0.000148715 -3.38856e-20 1.34667e-05 4.9287e-20 -0.000325096 1.64766e-19 0.000246969 3.80649e-05 -1.52371e-19 -0.000141217 -2.33585e-19 0.00022743 -1.01031e-19 0.000461904 -4.61063e-21 -0.00015795 -1.90955e-19 0.000304213 -1.27346e-19 
2067.45 0 -8.09517e-19 0.00424582 7.33087e-20 0.000135649 -0.00103367 1.48868e-19 -0.000138907 1.70036e-19 4.13861e-05 2.53956e-19 0.000583047 1.60973e-19 -1.01643e-19 -0.000146495 -4.01084e-20 1.56281e-05 4.99744e-20 -0.000326567 1.5166e-19 0.000287038 4.47696e-05 -1.45551e-19 -0.000139925 -2.27287e-19 0.000224117 -7.12774e-20 0.000441524 -5.43603e-21 -0.000156598 -2.13394e-19 0.000297068 -1.71025e-19 
2067.8 0 -8.06878e-19 0.00426007 7.7191e-20 0.000127761 -0.000928628 1.79742e-19 -0.000131052 1.64786e-19 4.18457e-05 2.60453e-19 0.000581422 1.60789e-19 -1.03287e-19 -0.000144239 -4.9126e-20 1.09252e-05 3.382e-20 -0.000327223 1.15541e-19 0.000328234 5.24376e-05 -1.44648e-19 -0.000137768 -2.30166e-19 0.00022165 -5.48905e-20 0.000420693 -6.27903e-21 -0.000154925 -2.36582e-19 0.000292524 -2.02437e-19 
2068.15 0 -8.07877e-19 0.00427381 6.67016e-20 0.000118268 -0.000824573 1.92419e-19 -0.000118938 1.82439e-19 4.24563e-05 2.5418e-19 0.000582095 1.61849e-19 -1.09542e-19 -0.000142228 -5.90916e-20 3.35823e-06 3.47615e-20 -0.000326131 8.33649e-20 0.00036668 5.64674e-05 -1.36411e-19 -0.000134759 -2.4525e-19 0.000216621 -3.4855e-20 0.000401609 7.03851e-21 -0.000153119 -2.58294e-19 0.000289466 -2.31398e-19 
2068.5 0 -7.93785e-19 0.00428519 5.13822e-20 0.000109002 -0.000718779 1.92719e-19 -0.000106243 1.98174e-19 3.97254e-05 2.47951e-19 0.000581862 1.72854e-19 -1.28975e-19 -0.000138904 -7.91931e-20 -2.59278e-06 2.48582e-20 -0.000323184 4.14688e-20 0.000399082 5.37561e-05 -1.39557e-19 -0.000131608 -2.61727e-19 0.000207745 -7.95019e-21 0.000385113 1.34028e-20 -0.00015134 -2.68136e-19 0.000287315 -2.56842e-19 
2068.85 0 -7.82905e-19 0.00429137 3.13258e-20 0.00010244 -0.000611266 1.96859e-19 -9.59185e-05 2.12197e-19 3.55403e-05 2.27429e-19 0.000577012 1.66776e-19 -1.44707e-19 -0.000134606 -9.89043e-20 -5.93908e-06 2.25361e-20 -0.00031614 -3.27378e-22 0.000426207 4.87955e-05 -1.43907e-19 -0.000130502 -2.66118e-19 0.000196451 -1.64392e-21 0.000370821 8.35328e-21 -0.000150634 -2.87197e-19 0.000285686 -2.6832e-19 
2069.2 0 -7.68731e-19 0.00429168 9.88747e-21 9.87282e-05 -0.000504335 2.04563e-19 -8.73032e-05 2.24053e-19 3.27561e-05 1.97646e-19 0.00056715 1.44214e-19 -1.64283e-19 -0.000131298 -1.05873e-19 -7.92482e-06 1.33212e-20 -0.000301219 -3.55065e-20 0.000446814 4.64434e-05 -1.39186e-19 -0.000132478 -2.69097e-19 0.000184835 2.58852e-21 0.000359886 -6.62481e-21 -0.000149936 -2.84465e-19 0.000284507 -2.82366e-19 
2069.55 0 -7.65529e-19 0.00428916 -1.10134e-20 9.57812e-05 -0.000400444 2.13478e-19 -7.83505e-05 2.35243e-19 3.00787e-05 1.74389e-19 0.000553473 1.16506e-19 -1.86026e-19 -0.000126407 -1.16353e-19 -9.60951e-06 1.1921e-20 -0.000279063 -6.55745e-20 0.000460176 4.451e-05 -1.31176e-19 -0.00013599 -2.75548e-19 0.000174142 -1.04749e-20 0.000352878 -8.919e-21 -0.000147743 -2.63225e-19 0.00028384 -2.81247e-19 
2069.9 0 -7.64376e-19 0.00428701 -1.767e-20 9.28055e-05 -0.000301104 2.55415e-19 -6.74256e-05 2.48339e-19 2.45823e-05 1.69878e-19 0.000536089 8.90238e-20 -1.92028e-19 -0.000116615 -1.2247e-19 -1.20155e-05 2.8214e-21 -0.000252169 -9.62363e-20 0.000468929 4.10991e-05 -1.35504e-19 -0.000140407 -2.79685e-19 0.000165318 -8.97804e-21 0.00035022 -9.55655e-21 -0.00014227 -2.53328e-19 0.000282726 -2.72721e-19 
2070.25 0 -7.62065e-19 0.00428452 -3.56261e-20 8.86027e-05 -0.000207769 2.85345e-19 -5.2979e-05 2.53283e-19 1.4624e-05 1.69738e-19 0.000514086 6.46656e-20 -1.9659e-19 -0.000105366 -1.19128e-19 -1.36585e-05 -7.42794e-21 -0.000223193 -1.12748e-19 0.00047565 3.73907e-05 -1.35108e-19 -0.000145726 -2.872e-19 0.000158294 -2.49291e-20 0.000350373 -2.34901e-21 -0.000133073 -2.62095e-19 0.000278298 -2.64486e-19 
2070.6 0 -7.43188e-19 0.00427801 -4.18959e-20 8.29805e-05 -0.000116527 3.15477e-19 -3.50596e-05 2.43676e-19 -1.16443e-06 1.83439e-19 0.00048573 5.92505e-20 -1.98254e-19 -9.78626e-05 -1.10517e-19 -1.21378e-05 -1.03083e-20 -0.00019733 -1.23289e-19 0.000483416 3.19024e-05 -1.30105e-19 -0.000152822 -2.96613e-19 0.00015062 -6.23271e-20 0.000351147 2.3586e-20 -0.000121876 -2.62705e-19 0.000270835 -2.61834e-19 
2070.95 0 -7.21963e-19 0.00426575 -4.0009e-20 7.77994e-05 -2.16632e-05 3.50003e-19 -1.70103e-05 2.40759e-19 -2.41833e-05 1.93727e-19 0.000451687 7.20891e-20 -2.0466e-19 -9.62609e-05 -9.15493e-20 -9.68959e-06 -5.55594e-21 -0.000178138 -1.29453e-19 0.000492158 2.14131e-05 -1.22258e-19 -0.000162751 -3.18807e-19 0.000139442 -1.04619e-19 0.000351771 4.85326e-20 -0.00011053 -2.61428e-19 0.000262594 -2.51509e-19 
2071.3 0 -7.1291e-19 0.0042478 -4.37865e-20 7.42275e-05 7.68268e-05 3.79278e-19 -1.46763e-06 2.52561e-19 -5.32273e-05 1.80568e-19 0.000417155 9.54515e-20 -2.14756e-19 -9.83629e-05 -7.36192e-20 -8.5373e-06 2.82839e-21 -0.000163448 -1.3639e-19 0.000499357 5.22817e-06 -1.27703e-19 -0.000174426 -3.26929e-19 0.000125911 -1.36817e-19 0.000350147 7.47216e-20 -0.000100568 -2.52624e-19 0.000255849 -2.44929e-19 
2071.65 0 -6.93182e-19 0.00422562 -4.40491e-20 7.2643e-05 0.000177141 4.04659e-19 9.84146e-06 2.61218e-19 -8.43897e-05 1.49057e-19 0.000384215 1.19264e-19 -2.32881e-19 -0.000103424 -6.13947e-20 -1.08217e-05 2.82902e-20 -0.000150076 -1.33826e-19 0.000502635 -1.27062e-05 -1.13859e-19 -0.000184011 -3.2174e-19 0.000113989 -1.73778e-19 0.00034682 1.05579e-19 -9.31617e-05 -2.16484e-19 0.000252128 -2.27647e-19 
2072 0 -6.92098e-19 0.00420029 -5.30269e-20 7.22544e-05 0.000276534 4.36604e-19 1.49363e-05 2.51428e-19 -0.000116504 1.20391e-19 0.000350782 1.2333e-19 -2.43858e-19 -0.000110933 -3.26304e-20 -1.72606e-05 4.51256e-20 -0.000137464 -1.36685e-19 0.000502062 -2.96472e-05 -9.16463e-20 -0.000188632 -2.94578e-19 0.000105455 -2.1107e-19 0.000344234 1.26613e-19 -8.74771e-05 -1.88485e-19 0.000250269 -2.09918e-19 
2072.35 0 -6.97651e-19 0.00417221 -5.91153e-20 7.22602e-05 0.000374254 4.80561e-19 1.48755e-05 2.27543e-19 -0.000145808 8.99852e-20 0.000315765 1.1617e-19 -2.52265e-19 -0.000118877 -1.7787e-20 -2.52783e-05 5.28426e-20 -0.000123606 -1.53729e-19 0.000499788 -4.67208e-05 -7.28547e-20 -0.000192059 -2.84111e-19 0.000100718 -2.42836e-19 0.000341434 1.35753e-19 -8.29256e-05 -1.99025e-19 0.000249119 -1.97485e-19 
2072.7 0 -7.0637e-19 0.00414283 -7.51515e-20 7.14833e-05 0.000471582 4.97878e-19 1.18498e-05 2.25724e-19 -0.000166275 6.15009e-20 0.000280717 1.18475e-19 -2.56374e-19 -0.000127008 6.12488e-21 -3.27089e-05 6.4715e-20 -0.000106659 -1.5424e-19 0.000497111 -6.36586e-05 -5.76781e-20 -0.00019788 -2.8063e-19 9.80302e-05 -2.61746e-19 0.000337923 1.47696e-19 -8.01647e-05 -2.04855e-19 0.000248412 -1.58024e-19 
2073.05 0 -7.30195e-19 0.00411432 -8.71194e-20 7.21433e-05 0.000562977 5.23003e-19 6.94732e-06 2.32175e-19 -0.000178928 3.10815e-20 0.000249389 1.06399e-19 -2.5002e-19 -0.000135573 1.77675e-20 -4.12492e-05 6.71901e-20 -8.80295e-05 -1.67275e-19 0.000494796 -7.94934e-05 -3.56622e-20 -0.000202812 -2.88583e-19 9.47179e-05 -2.63236e-19 0.000335259 1.35348e-19 -7.92258e-05 -2.14371e-19 0.000246223 -1.30961e-19 
2073.4 0 -7.56606e-19 0.00408638 -9.78917e-20 7.60956e-05 0.000642342 5.53393e-19 1.94292e-07 2.40385e-19 -0.000188748 -1.73512e-20 0.00022433 9.55915e-20 -2.42575e-19 -0.000146039 2.98916e-20 -5.07384e-05 5.70964e-20 -6.94607e-05 -1.92244e-19 0.000495354 -9.39613e-05 -1.80366e-20 -0.000202908 -2.7753e-19 9.1323e-05 -2.75107e-19 0.00033312 1.14716e-19 -7.86906e-05 -2.08713e-19 0.000239883 -1.24896e-19 
2073.75 0 -7.81992e-19 0.00405663 -1.16536e-19 8.1093e-05 0.000711255 5.6553e-19 -7.88368e-06 2.36915e-19 -0.000195858 -5.55765e-20 0.00020552 8.8612e-20 -2.36796e-19 -0.00015344 2.69376e-20 -6.05407e-05 4.66246e-20 -5.19975e-05 -2.07472e-19 0.000499569 -0.000105999 -1.90189e-20 -0.000196616 -2.43439e-19 9.01123e-05 -2.93948e-19 0.000330854 8.57095e-20 -7.64429e-05 -1.95172e-19 0.000230798 -1.1338e-19 
2074.1 0 -7.86528e-19 0.00402319 -1.21755e-19 8.68877e-05 0.000776424 5.78564e-19 -1.43855e-05 2.27527e-19 -0.000199537 -8.43982e-20 0.000192768 7.82444e-20 -2.41862e-19 -0.000151148 2.4795e-20 -7.09596e-05 3.80746e-20 -3.47324e-05 -2.01733e-19 0.00050524 -0.000115331 -3.47433e-20 -0.000187164 -2.15782e-19 9.22523e-05 -2.96889e-19 0.000325997 6.50881e-20 -7.16358e-05 -1.80594e-19 0.000221203 -1.11138e-19 
2074.45 0 -7.85598e-19 0.00398648 -1.09822e-19 9.29415e-05 0.000844314 5.89974e-19 -1.84751e-05 2.00021e-19 -0.000202149 -1.15599e-19 0.00018384 7.7247e-20 -2.39541e-19 -0.000142975 4.17754e-20 -7.671e-05 1.65516e-20 -1.49229e-05 -1.84121e-19 0.000513912 -0.000124234 -6.02411e-20 -0.000179876 -1.83618e-19 9.53211e-05 -3.12789e-19 0.000316388 4.01601e-20 -6.5193e-05 -1.54842e-19 0.000213093 -8.83899e-20 
2074.8 0 -7.84598e-19 0.00394804 -9.76735e-20 9.75168e-05 0.0009142 6.14775e-19 -2.15347e-05 1.71958e-19 -0.00020674 -1.25946e-19 0.000175029 8.73488e-20 -2.24112e-19 -0.000135348 4.851e-20 -7.25526e-05 1.5553e-21 9.18693e-06 -1.72768e-19 0.000528576 -0.000135817 -6.83746e-20 -0.000173061 -1.5074e-19 9.38507e-05 -3.16092e-19 0.000304197 3.2824e-20 -5.65028e-05 -1.18715e-19 0.000208061 -7.59002e-20 
2075.15 0 -7.98709e-19 0.00390889 -9.495e-20 0.000101181 0.000981463 6.14976e-19 -2.35682e-05 1.41116e-19 -0.00021313 -1.19182e-19 0.000166136 9.18375e-20 -1.94646e-19 -0.000129716 4.70964e-20 -5.7944e-05 -1.46238e-20 3.60137e-05 -1.56986e-19 0.0005477 -0.000148663 -9.068e-20 -0.000164355 -1.17657e-19 8.55373e-05 -2.97001e-19 0.000289717 8.0257e-21 -4.42562e-05 -9.43546e-20 0.000202498 -6.10635e-20 
2075.5 0 -8.01815e-19 0.00386907 -9.79213e-20 0.000103915 0.0010432 6.07494e-19 -2.30809e-05 1.17968e-19 -0.000218212 -1.14329e-19 0.000158641 8.41459e-20 -1.76125e-19 -0.000124115 4.32331e-20 -3.42562e-05 -2.08644e-20 5.99485e-05 -1.43549e-19 0.000568605 -0.0001599 -1.11027e-19 -0.000155411 -7.39933e-20 7.28155e-05 -2.85408e-19 0.000271337 2.99767e-22 -3.1124e-05 -6.90893e-20 0.000191952 -6.6302e-20 
2075.85 0 -7.82203e-19 0.00382654 -1.16269e-19 0.000104567 0.00109995 5.91048e-19 -2.03725e-05 9.00675e-20 -0.000222251 -1.16622e-19 0.000152078 7.59322e-20 -1.82226e-19 -0.000116465 5.79092e-20 -5.97119e-06 -1.9806e-20 7.86714e-05 -1.04797e-19 0.000587519 -0.000170034 -1.1449e-19 -0.000147126 -3.46502e-20 5.88367e-05 -2.71636e-19 0.000251174 -1.1e-20 -1.9877e-05 -4.73392e-20 0.00017633 -6.70322e-20 
2076.2 0 -7.83673e-19 0.00378212 -1.2802e-19 0.000104399 0.00115386 5.68427e-19 -1.88721e-05 6.33393e-20 -0.000224817 -1.28111e-19 0.000144288 8.11608e-20 -1.92944e-19 -0.000105387 4.69594e-20 2.14093e-05 -2.163e-20 9.55313e-05 -7.13166e-20 0.000600099 -0.000179604 -1.09265e-19 -0.000138111 -8.03181e-21 4.71366e-05 -2.44067e-19 0.00023298 -1.21225e-20 -1.06666e-05 -4.77654e-20 0.000156629 -5.85268e-20 
2076.55 0 -7.97356e-19 0.00373819 -1.39991e-19 0.000104326 0.00120656 5.63232e-19 -2.13071e-05 4.16381e-20 -0.000221882 -1.39622e-19 0.000135752 7.9481e-20 -2.12073e-19 -9.2757e-05 3.54178e-20 4.49343e-05 -2.65208e-20 0.000109471 -5.1993e-20 0.000604808 -0.000187497 -1.05225e-19 -0.00012709 -1.56911e-21 3.97472e-05 -2.10699e-19 0.000220333 -2.36495e-20 -4.68878e-06 -4.49506e-20 0.000135255 -5.83879e-20 
2076.9 0 -8.05657e-19 0.00369505 -1.48449e-19 0.000104423 0.00125874 5.82161e-19 -2.49521e-05 2.80299e-20 -0.000213207 -1.43694e-19 0.000129665 7.3014e-20 -2.24329e-19 -8.20882e-05 2.47954e-20 6.50328e-05 -2.90301e-20 0.000115332 -4.12026e-20 0.000601343 -0.000192332 -8.08613e-20 -0.000116147 8.80225e-21 3.64503e-05 -1.83682e-19 0.00021262 -1.5067e-20 -1.94684e-06 -6.58423e-20 0.000116167 -6.84454e-20 
2077.25 0 -7.89175e-19 0.00365148 -1.53899e-19 0.000104884 0.00130994 6.21687e-19 -2.42413e-05 1.72148e-20 -0.000202938 -1.3935e-19 0.000126021 5.83525e-20 -2.40144e-19 -7.49479e-05 1.21738e-20 8.273e-05 -2.03832e-20 0.000114636 -3.47624e-20 0.000591488 -0.000192708 -4.33667e-20 -0.000107662 4.89269e-21 3.5082e-05 -1.49414e-19 0.000206079 -1.38589e-20 -6.43371e-07 -7.78557e-20 0.000101615 -8.96257e-20 
2077.6 0 -7.68532e-19 0.00360846 -1.25813e-19 0.000103278 0.00136176 6.67211e-19 -1.79144e-05 2.44857e-20 -0.000194209 -1.32129e-19 0.00012392 3.06652e-20 -2.33133e-19 -7.17091e-05 -1.1388e-20 9.79079e-05 4.45253e-21 0.000110711 -5.36973e-20 0.000576461 -0.000188673 -1.08049e-20 -0.000100393 8.39059e-21 3.38626e-05 -1.34508e-19 0.000200348 -3.08897e-21 -4.9425e-07 -8.64807e-20 9.10863e-05 -1.10529e-19 
2077.95 0 -7.6166e-19 0.00356652 -8.95963e-20 9.7958e-05 0.00141407 6.95362e-19 -1.0422e-05 3.50305e-20 -0.00018611 -1.22006e-19 0.000124607 1.89958e-20 -2.30757e-19 -7.16637e-05 -3.6339e-20 0.000112166 2.63347e-20 0.000103787 -8.8301e-20 0.000555923 -0.000181762 8.02439e-21 -9.18148e-05 5.33398e-21 3.39888e-05 -1.34233e-19 0.000195803 1.49125e-20 -3.02755e-06 -9.72875e-20 8.23786e-05 -1.21813e-19 
2078.3 0 -7.48733e-19 0.00352433 -4.03629e-20 9.05415e-05 0.00146796 7.16329e-19 -4.21195e-06 5.15876e-20 -0.000175507 -1.15142e-19 0.000129648 2.39046e-20 -2.23188e-19 -7.11943e-05 -5.31758e-20 0.000126654 2.82274e-20 9.42671e-05 -1.0492e-19 0.000533615 -0.000173597 1.22252e-20 -8.10649e-05 1.79361e-21 3.61201e-05 -1.35413e-19 0.000191498 3.93803e-20 -6.4804e-06 -1.02308e-19 7.42432e-05 -1.22444e-19 
2078.65 0 -7.39993e-19 0.00348372 -1.17566e-20 8.23945e-05 0.00152426 7.4971e-19 1.07998e-06 4.98689e-20 -0.000162452 -1.06306e-19 0.00013859 2.43088e-20 -1.98336e-19 -6.87142e-05 -4.88013e-20 0.000138926 3.96873e-20 8.69098e-05 -1.20145e-19 0.000513267 -0.000163539 2.11215e-20 -6.7859e-05 1.38396e-20 3.93848e-05 -1.28926e-19 0.000187053 5.78549e-20 -8.04429e-06 -1.01675e-19 6.7322e-05 -1.21604e-19 
2079 0 -7.2894e-19 0.00344472 1.75244e-20 7.32148e-05 0.00158139 7.74567e-19 4.39694e-06 5.4451e-20 -0.000146226 -1.0914e-19 0.000150026 3.35199e-20 -1.78827e-19 -6.58214e-05 -4.43851e-20 0.000145799 4.46408e-20 8.48507e-05 -1.31537e-19 0.000493384 -0.000153024 2.87156e-20 -5.25483e-05 2.16284e-20 4.17737e-05 -1.11304e-19 0.000181297 7.63284e-20 -9.89639e-06 -1.08838e-19 6.05508e-05 -1.15163e-19 
2079.35 0 -7.07047e-19 0.00340484 5.71629e-20 6.41183e-05 0.0016392 7.97979e-19 7.18335e-06 7.02463e-20 -0.000124951 -1.11615e-19 0.000161664 5.95624e-20 -1.7857e-19 -6.4079e-05 -2.97919e-20 0.000150588 6.14047e-20 8.70975e-05 -1.3145e-19 0.000472369 -0.000145292 3.57394e-20 -3.70975e-05 1.87332e-20 4.02602e-05 -1.00564e-19 0.000173155 8.93512e-20 -1.2927e-05 -1.01623e-19 5.16121e-05 -9.94627e-20 
2079.7 0 -6.77817e-19 0.00336164 7.58546e-20 5.59348e-05 0.00169862 8.24112e-19 1.23704e-05 9.53695e-20 -9.87407e-05 -1.06649e-19 0.000169307 8.66648e-20 -1.90767e-19 -6.35479e-05 -2.15414e-20 0.000159552 9.12789e-20 9.34221e-05 -1.30428e-19 0.00045239 -0.000138534 3.16764e-20 -2.41586e-05 2.19114e-20 3.55336e-05 -9.23394e-20 0.000162476 8.52593e-20 -1.61797e-05 -8.33588e-20 4.18824e-05 -8.31355e-20 
2080.05 0 -6.43292e-19 0.0033149 7.7109e-20 4.94839e-05 0.00176053 8.34091e-19 2.05949e-05 1.17498e-19 -6.96385e-05 -1.00524e-19 0.00017274 9.4683e-20 -1.88252e-19 -6.18527e-05 -2.21892e-20 0.000175276 1.19637e-19 0.000103187 -1.12655e-19 0.000435465 -0.000128757 3.27311e-20 -1.27532e-05 3.36038e-20 3.06879e-05 -8.84972e-20 0.000150349 6.6875e-20 -1.87845e-05 -7.71883e-20 3.27535e-05 -6.97988e-20 
2080.4 0 -6.03328e-19 0.00326631 8.3512e-20 4.58577e-05 0.00182287 8.28671e-19 2.89105e-05 1.30245e-19 -4.11793e-05 -1.01288e-19 0.000174883 9.49217e-20 -1.77551e-19 -6.03438e-05 -1.93133e-20 0.000194694 1.50928e-19 0.000116994 -1.22172e-19 0.000419997 -0.000115642 2.76296e-20 -2.70735e-06 6.47775e-20 2.68819e-05 -9.33884e-20 0.000137886 3.77138e-20 -1.87664e-05 -7.62274e-20 2.20177e-05 -6.56245e-20 
2080.75 0 -5.66411e-19 0.00321655 8.70189e-20 4.45867e-05 0.00188615 8.08844e-19 3.62336e-05 1.32523e-19 -1.44673e-05 -9.74438e-20 0.000173678 1.13595e-19 -1.64568e-19 -6.26159e-05 -1.5806e-20 0.00021393 1.63836e-19 0.000135251 -1.23965e-19 0.000405402 -0.000102598 4.12849e-20 3.23734e-06 8.64805e-20 2.32024e-05 -1.04129e-19 0.000124272 2.91892e-20 -1.55773e-05 -7.3019e-20 8.66258e-06 -6.80658e-20 
2081.1 0 -5.42997e-19 0.00316572 8.64742e-20 4.43561e-05 0.00195262 7.84148e-19 4.61743e-05 1.49668e-19 8.41746e-06 -1.02393e-19 0.000167552 1.20667e-19 -1.52207e-19 -6.53318e-05 -1.3772e-20 0.000232598 1.73967e-19 0.000154233 -1.24404e-19 0.000395819 -9.1324e-05 7.16329e-20 4.53385e-06 9.91427e-20 1.98464e-05 -1.04329e-19 0.000109574 1.74941e-20 -1.04563e-05 -8.14106e-20 -6.65255e-06 -6.94608e-20 
2081.45 0 -5.29631e-19 0.00311347 8.71723e-20 4.57072e-05 0.00202016 7.62146e-19 6.04842e-05 1.54529e-19 2.29131e-05 -8.73524e-20 0.000161597 1.20973e-19 -1.35197e-19 -6.32613e-05 -1.60073e-20 0.000250721 1.68034e-19 0.000170913 -1.14862e-19 0.000393196 -8.22176e-05 8.88207e-20 1.59504e-06 1.16334e-19 1.6596e-05 -9.43643e-20 9.53748e-05 9.71618e-21 -4.46204e-06 -9.02371e-20 -2.34443e-05 -6.51891e-20 
2081.8 0 -5.2171e-19 0.00305807 7.8126e-20 4.93152e-05 0.00208415 7.37745e-19 7.65983e-05 1.34453e-19 2.59718e-05 -8.69315e-20 0.000161635 1.20667e-19 -1.16018e-19 -5.8431e-05 -1.42304e-20 0.000267623 1.62323e-19 0.000186268 -1.15696e-19 0.000394033 -7.46087e-05 1.02851e-19 -5.69058e-06 1.2021e-19 1.25911e-05 -9.75835e-20 8.30859e-05 8.87902e-21 2.15346e-06 -9.76179e-20 -3.75376e-05 -5.57578e-20 
2082.15 0 -5.16995e-19 0.00299767 6.35006e-20 5.3053e-05 0.00214583 7.11405e-19 8.81744e-05 1.0438e-19 1.66504e-05 -1.10648e-19 0.00016761 1.10105e-19 -8.57557e-20 -5.26492e-05 -7.72376e-22 0.000283462 1.63693e-19 0.00020297 -1.13696e-19 0.00039494 -6.73021e-05 1.1814e-19 -1.66918e-05 1.46842e-19 8.65979e-06 -1.07086e-19 7.26875e-05 -2.27032e-21 1.04994e-05 -1.0558e-19 -4.56378e-05 -5.86531e-20 
2082.5 0 -5.10963e-19 0.0029342 5.10461e-20 5.49311e-05 0.00221089 7.06115e-19 9.14435e-05 6.86085e-20 -3.53557e-06 -1.2499e-19 0.000179983 8.68021e-20 -5.82019e-20 -4.25064e-05 1.65857e-20 0.000295809 1.58588e-19 0.000222885 -1.1057e-19 0.000396591 -6.19815e-05 1.32073e-19 -3.0517e-05 1.5736e-19 5.52574e-06 -1.1654e-19 6.42471e-05 -5.0863e-21 1.99387e-05 -1.20487e-19 -5.12201e-05 -5.25558e-20 
2082.85 0 -5.10199e-19 0.00287088 3.73762e-20 5.4395e-05 0.00227926 7.1455e-19 9.01146e-05 4.51069e-20 -3.24103e-05 -1.24025e-19 0.000199934 6.26366e-20 -4.38743e-20 -2.85993e-05 3.25157e-20 0.000299737 1.34209e-19 0.000242885 -1.02469e-19 0.000401408 -5.88046e-05 1.39347e-19 -4.54463e-05 1.71313e-19 3.43865e-06 -1.21597e-19 5.73995e-05 -7.70594e-21 2.96811e-05 -1.37213e-19 -5.87523e-05 -5.94353e-20 
2083.2 0 -5.07854e-19 0.00280947 2.34711e-20 5.13985e-05 0.00234797 7.13891e-19 8.92305e-05 9.33922e-21 -6.64352e-05 -1.26737e-19 0.000224068 3.84852e-20 -1.96946e-20 -1.40565e-05 3.84023e-20 0.000295619 1.03701e-19 0.000258481 -8.93909e-20 0.000410964 -5.31207e-05 1.36191e-19 -5.89219e-05 2.0482e-19 2.12256e-06 -1.22765e-19 5.1263e-05 -6.74534e-22 4.12223e-05 -1.42457e-19 -6.74997e-05 -4.7334e-20 
2083.55 0 -5.08239e-19 0.00275017 -2.14525e-21 4.72573e-05 0.00241533 7.1483e-19 9.34068e-05 -1.88221e-20 -0.000101208 -1.32035e-19 0.000249382 2.40191e-20 6.87445e-21 1.2256e-07 4.47375e-20 0.00029072 7.10459e-20 0.000266207 -6.1051e-20 0.000425229 -4.24828e-05 1.34901e-19 -6.85774e-05 2.24084e-19 1.34146e-06 -1.22079e-19 4.47338e-05 -9.86687e-21 5.27602e-05 -1.55638e-19 -7.57135e-05 -4.55309e-20 
2083.9 0 -5.1332e-19 0.00269022 -2.51807e-20 4.17525e-05 0.00248022 7.18549e-19 0.000103467 -4.7949e-20 -0.000132187 -1.29354e-19 0.00027476 1.71576e-20 3.06002e-20 1.26913e-05 3.95511e-20 0.000288409 4.33322e-20 0.000264497 -2.91937e-20 0.000444367 -2.99551e-05 1.25445e-19 -7.44297e-05 2.45545e-19 1.67842e-06 -1.17825e-19 3.71742e-05 -2.86224e-20 6.05593e-05 -1.62639e-19 -8.14692e-05 -4.2783e-20 
2084.25 0 -5.1604e-19 0.00262746 -4.31777e-20 3.45212e-05 0.0025438 7.38733e-19 0.000116865 -7.24266e-20 -0.00015615 -1.1651e-19 0.000297485 2.01594e-20 7.4047e-20 1.97994e-05 2.6251e-20 0.000284022 3.16098e-20 0.000256586 -1.00438e-20 0.000467644 -1.81416e-05 9.34134e-20 -7.6601e-05 2.36316e-19 4.32191e-08 -1.27366e-19 2.88799e-05 -2.92074e-20 6.37477e-05 -1.63133e-19 -8.57886e-05 -5.65533e-20 
2084.6 0 -5.06423e-19 0.00256152 -8.20486e-20 2.489e-05 0.00260847 7.67881e-19 0.000131215 -8.64144e-20 -0.000174438 -9.06331e-20 0.000316644 2.531e-20 1.21155e-19 2.06585e-05 2.8082e-20 0.000275479 2.64066e-20 0.000245385 -9.98094e-21 0.000493816 -7.7288e-06 6.83309e-20 -7.77993e-05 2.31042e-19 -8.18913e-06 -1.2466e-19 1.89587e-05 -2.93107e-20 6.31679e-05 -1.57085e-19 -8.9801e-05 -5.94792e-20 
2084.95 0 -4.80618e-19 0.00249256 -1.31219e-19 1.28609e-05 0.00267371 8.02255e-19 0.00014631 -1.02012e-19 -0.000187956 -6.6823e-20 0.000333121 3.08e-20 1.38385e-19 1.81628e-05 1.81711e-20 0.00026356 2.45876e-20 0.000229062 -6.68668e-22 0.000520193 1.63018e-06 5.42853e-20 -8.12755e-05 2.26559e-19 -2.13857e-05 -1.15428e-19 6.49579e-06 -1.74062e-20 5.96049e-05 -1.48214e-19 -9.23266e-05 -5.46553e-20 
2085.3 0 -4.59653e-19 0.0024229 -1.74163e-19 5.05022e-07 0.00273531 8.45456e-19 0.000162218 -1.22803e-19 -0.000197331 -5.30927e-20 0.0003453 2.95679e-20 1.4625e-19 1.09442e-05 8.95681e-21 0.000247439 2.41497e-20 0.000209708 2.43041e-21 0.000543089 1.12074e-05 6.44545e-20 -8.7169e-05 2.31075e-19 -3.60784e-05 -1.03397e-19 -7.49888e-06 -8.05996e-21 5.471e-05 -1.23893e-19 -9.32423e-05 -4.34231e-20 
2085.65 0 -4.38276e-19 0.00235238 -2.11914e-19 -1.14787e-05 0.00279255 8.84526e-19 0.000177657 -1.41773e-19 -0.000204604 -3.4359e-20 0.000352159 3.73716e-20 1.76882e-19 -1.76958e-06 1.64342e-20 0.000225152 2.04652e-20 0.000193902 3.25438e-21 0.000558896 1.94034e-05 9.16952e-20 -9.47253e-05 2.33681e-19 -5.23025e-05 -9.0333e-20 -2.13994e-05 -2.65095e-21 4.9656e-05 -1.15543e-19 -9.16577e-05 -3.15492e-20 
2086 0 -4.16211e-19 0.00227884 -2.38192e-19 -2.19954e-05 0.00285148 9.10691e-19 0.000189696 -1.45527e-19 -0.000214276 -2.45514e-20 0.00035543 5.10381e-20 2.17182e-19 -1.71432e-05 3.37791e-20 0.000196557 6.6965e-21 0.000183044 1.89625e-21 0.000567621 2.4623e-05 1.06846e-19 -0.000100875 2.34497e-19 -6.82639e-05 -8.2548e-20 -3.49463e-05 2.72028e-20 4.61677e-05 -8.65783e-20 -8.60384e-05 -3.06812e-20 
2086.35 0 -3.90735e-19 0.00220454 -2.64108e-19 -3.04709e-05 0.00291048 9.12752e-19 0.000197732 -1.29343e-19 -0.000228255 -2.07628e-20 0.000356118 7.67645e-20 2.45662e-19 -3.25102e-05 4.49233e-20 0.000167027 1.11605e-20 0.00017545 -1.39159e-20 0.00057262 2.83465e-05 1.05065e-19 -0.000104188 2.26316e-19 -8.07726e-05 -6.70106e-20 -4.8617e-05 3.85466e-20 4.59538e-05 -5.59932e-20 -7.8321e-05 -2.6529e-20 
2086.7 0 -3.78642e-19 0.00213063 -2.94099e-19 -3.81088e-05 0.00296247 8.99799e-19 0.000202909 -1.29651e-19 -0.000245481 -1.30776e-20 0.000355867 1.02188e-19 2.70945e-19 -4.60426e-05 5.11918e-20 0.000144117 1.40553e-20 0.00017043 -3.54296e-20 0.000575036 3.10316e-05 9.54679e-20 -0.000106763 2.42818e-19 -8.96717e-05 -7.09863e-20 -6.22847e-05 4.99167e-20 4.74464e-05 -1.77497e-20 -7.16252e-05 -1.93298e-20 
2087.05 0 -3.61961e-19 0.00205729 -3.26847e-19 -4.59557e-05 0.00300616 8.81874e-19 0.000204521 -1.29191e-19 -0.000265815 -5.21207e-21 0.000357328 1.41068e-19 3.03043e-19 -5.62903e-05 5.00762e-20 0.000128925 8.00094e-21 0.000167099 -5.57556e-20 0.000573117 3.33429e-05 1.02383e-19 -0.000109952 2.60477e-19 -9.78493e-05 -7.61373e-20 -7.46627e-05 4.50029e-20 4.88173e-05 1.3495e-20 -6.84868e-05 -1.41032e-21 
2087.4 0 -3.39461e-19 0.00198471 -3.35928e-19 -5.30186e-05 0.00304398 8.6038e-19 0.000203372 -1.16695e-19 -0.000286758 -2.07769e-20 0.000362073 1.52149e-19 3.12531e-19 -6.25415e-05 5.95491e-20 0.000117388 -7.21941e-21 0.000163424 -6.92327e-20 0.000568774 3.73434e-05 1.36864e-19 -0.000112786 2.57207e-19 -0.000109042 -6.7816e-20 -8.50358e-05 4.45369e-20 4.91515e-05 4.12808e-20 -7.19878e-05 -2.24979e-22 
2087.75 0 -3.07255e-19 0.00191335 -3.2391e-19 -5.97836e-05 0.00307899 8.41492e-19 0.000202407 -1.02679e-19 -0.000305504 -3.88071e-20 0.00036755 1.50127e-19 3.15423e-19 -6.28426e-05 5.67384e-20 0.000108457 -2.56792e-20 0.000157901 -6.8446e-20 0.000562771 4.40369e-05 1.73672e-19 -0.000114789 2.46815e-19 -0.000122657 -7.03079e-20 -9.27896e-05 4.24983e-20 4.92407e-05 6.541e-20 -8.00464e-05 -1.71587e-20 
2088.1 0 -2.81146e-19 0.0018415 -3.17582e-19 -6.63645e-05 0.00311298 8.14057e-19 0.000201598 -9.29148e-20 -0.000320217 -6.62915e-20 0.000368328 1.48941e-19 3.09709e-19 -5.64841e-05 4.92225e-20 9.97994e-05 -3.82432e-20 0.000151374 -6.5025e-20 0.000551748 5.17654e-05 1.93943e-19 -0.000116646 2.40935e-19 -0.000136699 -9.35265e-20 -9.9863e-05 5.23882e-20 4.95846e-05 6.80001e-20 -8.63789e-05 -2.21202e-20 
2088.45 0 -2.59395e-19 0.00176718 -3.21089e-19 -7.20058e-05 0.00314581 7.88372e-19 0.000201794 -9.95143e-20 -0.000330265 -8.66106e-20 0.000364299 1.50192e-19 3.0563e-19 -4.79831e-05 6.09121e-20 8.96297e-05 -5.35598e-20 0.000143898 -5.16116e-20 0.000536555 5.8895e-05 2.02429e-19 -0.000118031 2.12523e-19 -0.000150816 -1.05374e-19 -0.000107569 6.87903e-20 4.82041e-05 6.02623e-20 -9.03415e-05 -4.42257e-20 
2088.8 0 -2.36406e-19 0.00168989 -3.22502e-19 -7.66489e-05 0.00317447 7.56936e-19 0.000204587 -1.00821e-19 -0.000337657 -1.24134e-19 0.000358026 1.45898e-19 2.98218e-19 -3.98015e-05 5.44047e-20 8.09232e-05 -7.89061e-20 0.000138739 -4.07417e-20 0.000521528 6.62705e-05 1.95824e-19 -0.00011855 1.91526e-19 -0.000164351 -1.00558e-19 -0.000114922 7.25737e-20 4.66448e-05 6.28519e-20 -9.4457e-05 -6.8628e-20 
2089.15 0 -2.19003e-19 0.00160988 -3.41068e-19 -8.03225e-05 0.00319749 7.18126e-19 0.000210499 -1.01791e-19 -0.000342161 -1.50478e-19 0.000349237 1.28734e-19 2.93284e-19 -3.24547e-05 3.7145e-20 7.54746e-05 -1.00421e-19 0.000139572 -3.29755e-20 0.00050855 7.32938e-05 1.97759e-19 -0.000118496 1.58475e-19 -0.000174564 -1.09038e-19 -0.000122229 8.11432e-20 4.66542e-05 7.67359e-20 -9.86115e-05 -8.54789e-20 
2089.5 0 -2.15135e-19 0.00152833 -3.51004e-19 -8.38921e-05 0.00321754 6.82278e-19 0.000218866 -9.55738e-20 -0.000343672 -1.6857e-19 0.000339151 1.04802e-19 2.82226e-19 -2.6555e-05 1.70159e-20 7.2238e-05 -1.08928e-19 0.000141769 -3.0322e-20 0.000499306 7.97211e-05 2.22281e-19 -0.00011988 1.42406e-19 -0.000178677 -1.13275e-19 -0.000130229 8.73066e-20 4.8535e-05 9.37766e-20 -0.000101152 -9.07999e-20 
2089.85 0 -2.09261e-19 0.00144719 -3.50246e-19 -8.80168e-05 0.00323499 6.63395e-19 0.00022718 -6.0656e-20 -0.000340935 -1.75587e-19 0.000331743 9.01615e-20 2.7261e-19 -2.33621e-05 -1.00605e-20 7.28261e-05 -1.31014e-19 0.000140562 -2.97261e-20 0.000493808 8.43546e-05 2.29091e-19 -0.000125278 1.19346e-19 -0.0001757 -1.23577e-19 -0.000140848 8.8917e-20 5.28973e-05 1.14657e-19 -0.000102835 -9.23457e-20 
2090.2 0 -1.99715e-19 0.00136748 -3.36897e-19 -9.34321e-05 0.00324938 6.62067e-19 0.000233005 -3.45867e-20 -0.000333234 -1.85785e-19 0.000329054 7.0408e-20 2.7096e-19 -2.55549e-05 -3.83539e-20 7.80641e-05 -1.57672e-19 0.000136524 -3.38494e-20 0.000489132 8.69854e-05 2.2523e-19 -0.000132087 1.10668e-19 -0.000168072 -1.21607e-19 -0.000154322 8.36096e-20 5.832e-05 1.28246e-19 -0.000105665 -1.01825e-19 
2090.55 0 -1.83006e-19 0.0012886 -3.16902e-19 -0.000100729 0.00326432 6.66494e-19 0.000233025 -2.70641e-21 -0.000321096 -1.82262e-19 0.000330198 6.50366e-20 2.61023e-19 -3.10247e-05 -7.67486e-20 8.35902e-05 -1.7841e-19 0.00012985 -1.8795e-20 0.000483017 8.91255e-05 2.05795e-19 -0.00013776 1.11572e-19 -0.00015957 -1.08366e-19 -0.000167841 6.86144e-20 6.28482e-05 1.21545e-19 -0.000110777 -9.22152e-20 
2090.9 0 -1.7198e-19 0.00121028 -2.92648e-19 -0.000108514 0.00328146 7.02922e-19 0.000228651 1.6652e-20 -0.000302324 -1.74331e-19 0.000334655 5.72038e-20 2.59928e-19 -3.78396e-05 -1.09552e-19 8.45887e-05 -1.83882e-19 0.000119398 -4.15592e-21 0.000477281 9.08547e-05 1.86249e-19 -0.000139624 1.25952e-19 -0.000151715 -8.99179e-20 -0.000179703 6.20476e-20 6.58812e-05 1.33322e-19 -0.000116955 -8.20687e-20 
2091.25 0 -1.68773e-19 0.00113249 -2.78543e-19 -0.000114407 0.00329785 7.34534e-19 0.000223479 4.36573e-20 -0.000278625 -1.55849e-19 0.000340874 5.35882e-20 2.6855e-19 -4.58009e-05 -1.23247e-19 8.25417e-05 -1.81027e-19 0.000106726 2.4418e-20 0.000475047 9.2072e-05 1.66942e-19 -0.000136252 1.24795e-19 -0.000143365 -6.49786e-20 -0.000190695 8.40312e-20 6.61823e-05 1.39216e-19 -0.000123722 -5.6208e-20 
2091.6 0 -1.56509e-19 0.00105405 -2.712e-19 -0.000116155 0.00331015 7.71444e-19 0.000218968 6.25782e-20 -0.000252341 -1.57133e-19 0.000346816 5.95749e-20 2.53423e-19 -5.35316e-05 -1.36056e-19 8.00738e-05 -1.77716e-19 9.47427e-05 3.94505e-20 0.000476921 9.25553e-05 1.3572e-19 -0.000130387 1.27764e-19 -0.000135328 -4.69347e-20 -0.000202085 1.02164e-19 6.32067e-05 1.40072e-19 -0.000130759 -3.91554e-20 
2091.95 0 -1.42416e-19 0.000974021 -2.62697e-19 -0.000114823 0.00331716 7.96245e-19 0.000213955 8.17197e-20 -0.000224488 -1.40132e-19 0.00034949 4.65294e-20 2.30082e-19 -6.22796e-05 -1.65136e-19 7.44857e-05 -1.84109e-19 8.56883e-05 2.34889e-20 0.000482295 9.19471e-05 1.15758e-19 -0.000123503 1.24945e-19 -0.000129979 -4.71794e-20 -0.000215156 1.1831e-19 5.67e-05 1.32124e-19 -0.00013647 -1.08412e-20 
2092.3 0 -1.38604e-19 0.00089188 -2.57698e-19 -0.000111902 0.00332089 8.10603e-19 0.000208247 9.10175e-20 -0.000195255 -1.37152e-19 0.000348475 4.01029e-20 1.99425e-19 -7.1526e-05 -1.89719e-19 6.48896e-05 -1.87152e-19 8.19276e-05 1.5376e-20 0.000488716 8.99414e-05 1.28606e-19 -0.000115283 1.30025e-19 -0.0001272 -4.96493e-20 -0.000229235 1.11021e-19 4.6436e-05 1.18745e-19 -0.000140447 1.73103e-21 
2092.65 0 -1.37874e-19 0.000810142 -2.54905e-19 -0.000105719 0.00332246 8.07316e-19 0.000205737 8.4911e-20 -0.000165294 -1.36949e-19 0.000347179 2.12378e-20 1.86692e-19 -7.91561e-05 -2.02212e-19 5.77322e-05 -1.9356e-19 8.58295e-05 -6.75333e-21 0.00049249 8.76341e-05 1.61872e-19 -0.000104341 1.36877e-19 -0.000124425 -3.55433e-20 -0.000242284 1.02599e-19 3.49775e-05 1.13063e-19 -0.00014323 -1.50073e-20 
2093 0 -1.36771e-19 0.000730627 -2.62998e-19 -9.6071e-05 0.00331999 7.92926e-19 0.000212006 7.83551e-20 -0.000137873 -1.40683e-19 0.000345702 8.47937e-21 1.74533e-19 -8.51755e-05 -2.12939e-19 5.83287e-05 -1.99523e-19 9.84355e-05 -2.29423e-20 0.000492705 8.60507e-05 1.92249e-19 -9.18015e-05 1.43772e-19 -0.000120147 -2.36437e-20 -0.000252338 9.39749e-20 2.47621e-05 1.09899e-19 -0.000146259 -2.68031e-20 
2093.35 0 -1.23407e-19 0.000651513 -2.73968e-19 -8.63703e-05 0.00331479 7.86389e-19 0.000229257 7.18668e-20 -0.000114592 -1.51503e-19 0.000339217 -6.53805e-21 1.62687e-19 -9.12492e-05 -2.17662e-19 6.52254e-05 -2.14813e-19 0.00011669 -2.86416e-20 0.000488641 8.54995e-05 2.09651e-19 -7.76393e-05 1.66676e-19 -0.000113934 -2.25291e-20 -0.000260296 7.77525e-20 1.7555e-05 1.04144e-19 -0.0001517 -3.06073e-20 
2093.7 0 -1.06776e-19 0.000572041 -2.61228e-19 -8.07107e-05 0.00330845 7.80209e-19 0.000254682 5.1862e-20 -9.47761e-05 -1.52976e-19 0.000328788 -2.17564e-21 1.70489e-19 -9.7842e-05 -2.1639e-19 7.15218e-05 -2.23342e-19 0.000137151 -1.89903e-20 0.000479759 8.49175e-05 1.96651e-19 -6.08485e-05 1.67309e-19 -0.000105638 -2.6657e-20 -0.000267308 6.34951e-20 1.49088e-05 9.68615e-20 -0.000158887 -3.54426e-20 
2094.05 0 -8.45068e-20 0.000493418 -2.44412e-19 -8.00497e-05 0.00330134 7.85925e-19 0.000282432 3.75021e-20 -7.65896e-05 -1.62109e-19 0.000320014 8.76987e-21 1.84908e-19 -0.000104424 -2.11372e-19 7.3197e-05 -2.49929e-19 0.000156934 4.39608e-21 0.000464586 8.26249e-05 1.91051e-19 -4.46176e-05 1.69585e-19 -9.70269e-05 -2.26839e-20 -0.000271875 5.23922e-20 1.74742e-05 9.05545e-20 -0.000167274 -4.56813e-20 
2094.4 0 -7.71752e-20 0.000415482 -2.46134e-19 -8.26189e-05 0.00329434 8.05401e-19 0.000307941 2.70949e-20 -5.82803e-05 -1.77197e-19 0.000315502 2.3856e-20 2.01519e-19 -0.000109236 -2.04749e-19 7.29302e-05 -2.55734e-19 0.000174982 3.16003e-20 0.000446089 7.65019e-05 1.68593e-19 -2.99927e-05 1.67962e-19 -9.12119e-05 -2.20048e-20 -0.00027422 4.94379e-20 2.40197e-05 9.62559e-20 -0.000175316 -6.6524e-20 
2094.75 0 -7.40963e-20 0.000337539 -2.37125e-19 -8.66177e-05 0.00328725 8.09041e-19 0.000332476 2.5704e-20 -3.9796e-05 -1.82855e-19 0.000316038 3.46262e-20 2.14753e-19 -0.000110824 -2.10464e-19 7.59542e-05 -2.46924e-19 0.000191725 6.74663e-20 0.000428022 6.71346e-05 1.4524e-19 -1.56462e-05 1.54993e-19 -8.81407e-05 -1.39549e-20 -0.000274447 3.81977e-20 3.25351e-05 9.81428e-20 -0.000180434 -7.85615e-20 
2095.1 0 -7.18151e-20 0.000258514 -2.21895e-19 -9.02025e-05 0.00327942 8.15638e-19 0.000357054 3.13288e-20 -2.34343e-05 -1.81179e-19 0.000319 2.93178e-20 2.15123e-19 -0.000107476 -2.3028e-19 8.82096e-05 -2.39697e-19 0.000205529 1.05812e-19 0.000409359 5.62541e-05 1.24846e-19 -8.40317e-08 1.52478e-19 -8.53718e-05 -8.27121e-21 -0.000274254 3.35358e-20 4.13623e-05 1.21434e-19 -0.000182485 -1.03701e-19 
2095.45 0 -6.82778e-20 0.000178357 -2.173e-19 -9.13711e-05 0.00327003 8.15191e-19 0.000377863 5.53853e-20 -1.0345e-05 -1.8288e-19 0.000322251 2.20343e-20 2.20505e-19 -9.94809e-05 -2.51125e-19 0.000109676 -2.33822e-19 0.000217121 1.24794e-19 0.00039275 4.39734e-05 1.01721e-19 1.78622e-05 1.55785e-19 -8.4377e-05 8.7655e-21 -0.000276714 4.96497e-20 4.94203e-05 1.396e-19 -0.000184646 -1.24496e-19 
2095.8 0 -6.99546e-20 9.91835e-05 -2.06971e-19 -9.23387e-05 0.0032564 8.28429e-19 0.000390497 7.12678e-20 1.64725e-06 -1.73344e-19 0.00032537 2.36776e-20 2.21328e-19 -8.94038e-05 -2.54365e-19 0.000135355 -2.12041e-19 0.00022933 1.54346e-19 0.000384451 3.18144e-05 9.86563e-20 3.53091e-05 1.66187e-19 -8.80086e-05 1.59836e-20 -0.000282129 6.93028e-20 5.6099e-05 1.67395e-19 -0.00019007 -1.4395e-19 
2096.15 0 -7.07034e-20 2.3437e-05 -2.01233e-19 -9.48344e-05 0.00323549 8.50973e-19 0.000397205 1.01865e-19 1.50968e-05 -1.78118e-19 0.000326817 2.05989e-20 2.26895e-19 -7.86583e-05 -2.77727e-19 0.00016071 -1.7199e-19 0.000241098 1.82026e-19 0.000386646 2.28775e-05 8.59061e-20 4.89771e-05 1.78479e-19 -9.45215e-05 3.54591e-20 -0.000288535 7.83981e-20 6.16085e-05 1.95513e-19 -0.000196258 -1.58631e-19 
2096.5 0 -5.62437e-20 -4.77145e-05 -2.05696e-19 -9.71001e-05 0.00320581 8.67037e-19 0.000404202 1.28006e-19 3.10621e-05 -1.79914e-19 0.000328558 9.6099e-21 2.50254e-19 -6.96638e-05 -2.76755e-19 0.000184721 -1.38805e-19 0.000253493 1.92491e-19 0.000395755 1.71884e-05 7.21285e-20 6.1258e-05 1.96097e-19 -0.000100747 6.24566e-20 -0.000296566 9.86339e-20 6.75833e-05 2.16543e-19 -0.000198855 -1.78943e-19 
2096.85 0 -3.62069e-20 -0.000114652 -1.98483e-19 -9.92546e-05 0.00316707 8.9436e-19 0.000413316 1.54785e-19 4.91483e-05 -1.7154e-19 0.000332102 -2.16462e-20 2.65299e-19 -6.34494e-05 -2.80991e-19 0.000208726 -1.12479e-19 0.000269269 1.99479e-19 0.000408771 1.10072e-05 5.67032e-20 7.43387e-05 2.11784e-19 -0.000106743 7.44148e-20 -0.000307804 1.13487e-19 7.39151e-05 2.25214e-19 -0.000196203 -1.95892e-19 
2097.2 0 -4.97938e-21 -0.000179851 -1.78058e-19 -0.000102199 0.00312137 9.0652e-19 0.00042153 1.60486e-19 6.87497e-05 -1.63245e-19 0.000335874 -4.76661e-20 2.74078e-19 -5.74156e-05 -2.8362e-19 0.000234374 -9.0504e-20 0.000284375 2.07733e-19 0.000423092 9.80337e-07 6.22462e-20 8.64569e-05 2.27144e-19 -0.000113769 7.35344e-20 -0.000320747 1.21211e-19 7.99501e-05 2.3216e-19 -0.000191255 -2.05732e-19 
2097.55 0 4.11872e-20 -0.000245904 -1.67311e-19 -0.000104191 0.00307566 9.03914e-19 0.000425665 1.68141e-19 8.6661e-05 -1.44105e-19 0.000339716 -5.43412e-20 2.8378e-19 -4.94592e-05 -2.7726e-19 0.000262688 -7.98823e-20 0.000296198 2.07663e-19 0.000435465 -1.27284e-05 9.1284e-20 9.70089e-05 2.34967e-19 -0.000121135 7.39846e-20 -0.000333333 1.24642e-19 8.84399e-05 2.44441e-19 -0.000186019 -2.15594e-19 
2097.9 0 9.05131e-20 -0.000312593 -1.6078e-19 -0.000104179 0.00303413 8.94988e-19 0.000427013 1.74622e-19 9.92416e-05 -1.20176e-19 0.000340838 -5.83271e-20 3.00383e-19 -4.13879e-05 -2.51916e-19 0.00029127 -8.79633e-20 0.000307104 2.0917e-19 0.000448062 -2.60519e-05 1.07724e-19 0.000105471 2.55202e-19 -0.000128339 7.32761e-20 -0.000345472 1.00261e-19 9.79731e-05 2.59485e-19 -0.000180428 -2.41143e-19 
2098.25 0 1.40872e-19 -0.000379063 -1.62241e-19 -0.000103399 0.00299502 8.77509e-19 0.000427758 1.62689e-19 0.000105469 -1.00636e-19 0.00033656 -8.25051e-20 3.04491e-19 -3.51213e-05 -2.30954e-19 0.000318681 -1.05555e-19 0.000315853 2.1017e-19 0.000462696 -3.56361e-05 1.24515e-19 0.00010973 2.74336e-19 -0.000136191 6.84606e-20 -0.000356521 8.65225e-20 0.00010445 2.64748e-19 -0.000176639 -2.54196e-19 
2098.6 0 2.00373e-19 -0.000444564 -1.5585e-19 -0.000103264 0.0029579 8.56807e-19 0.000429456 1.50607e-19 0.000105829 -9.32342e-20 0.000327424 -1.21775e-19 3.05926e-19 -3.10891e-05 -2.1872e-19 0.000346458 -1.13945e-19 0.000322774 2.05797e-19 0.000474467 -4.38795e-05 1.31216e-19 0.000108592 3.05292e-19 -0.000142799 6.4409e-20 -0.000367459 7.32787e-20 0.000107981 2.56054e-19 -0.000176246 -2.62184e-19 
2098.95 0 2.43469e-19 -0.000507711 -1.47734e-19 -0.00010479 0.00292265 8.46636e-19 0.00043117 1.47605e-19 9.91772e-05 -9.47844e-20 0.000312386 -1.57768e-19 3.12776e-19 -3.13285e-05 -2.13262e-19 0.000372834 -1.27499e-19 0.000331524 2.13789e-19 0.00047963 -5.52078e-05 1.43381e-19 0.000104633 3.17671e-19 -0.000146858 5.51648e-20 -0.000379567 4.61614e-20 0.000110306 2.60445e-19 -0.00018005 -2.61343e-19 
2099.3 0 2.70272e-19 -0.00056957 -1.49288e-19 -0.000106922 0.00288807 8.30196e-19 0.000428287 1.36199e-19 8.53331e-05 -9.06971e-20 0.000290262 -1.82656e-19 3.11595e-19 -3.93074e-05 -2.18796e-19 0.000396478 -1.55346e-19 0.000345472 2.22759e-19 0.000475925 -6.98773e-05 1.39253e-19 0.000101379 3.2142e-19 -0.000149745 3.59495e-20 -0.000392452 1.84771e-20 0.000112475 2.65275e-19 -0.000188309 -2.63449e-19 
2099.65 0 2.92644e-19 -0.000630893 -1.6291e-19 -0.000108702 0.00285153 8.20608e-19 0.000417772 1.28717e-19 6.78024e-05 -8.56237e-20 0.000262047 -1.95505e-19 3.03264e-19 -5.37988e-05 -2.23664e-19 0.000417582 -1.86802e-19 0.000365434 2.32192e-19 0.000460233 -8.63698e-05 1.35963e-19 9.95075e-05 3.1709e-19 -0.0001516 1.99639e-20 -0.000403651 -3.96771e-21 0.000114723 2.61253e-19 -0.000200544 -2.58046e-19 
2100 0 3.15188e-19 -0.000691327 -1.49708e-19 -0.00011013 0.00281015 7.9711e-19 0.000402467 9.51557e-20 4.82655e-05 -9.61756e-20 0.000233178 -2.11547e-19 3.04276e-19 -7.17094e-05 -2.3836e-19 0.000435361 -2.22457e-19 0.000387155 2.36078e-19 0.000433297 -0.00010216 1.22984e-19 9.79656e-05 3.04528e-19 -0.000152572 2.34614e-21 -0.000411734 -1.29585e-20 0.000117924 2.63686e-19 -0.00021418 -2.62335e-19 
2100.35 0 3.50615e-19 -0.000750952 -1.22693e-19 -0.000112511 0.00276425 7.79384e-19 0.000385743 8.80965e-20 2.56026e-05 -1.09711e-19 0.000210223 -2.27847e-19 3.00134e-19 -9.25941e-05 -2.43563e-19 0.000445837 -2.56014e-19 0.000406026 2.40964e-19 0.000399572 -0.000113936 1.28903e-19 9.54107e-05 2.92191e-19 -0.000154447 -1.90465e-21 -0.000417376 -2.12851e-20 0.000121502 2.66911e-19 -0.00022486 -2.72581e-19 
2100.7 0 3.7907e-19 -0.000809275 -9.17252e-20 -0.00011767 0.00271586 7.68403e-19 0.000367576 6.81921e-20 9.85084e-07 -1.04587e-19 0.000193526 -2.39321e-19 2.94318e-19 -0.000113498 -2.33208e-19 0.000448999 -2.69516e-19 0.00042087 2.57797e-19 0.000359234 -0.000120819 1.32737e-19 9.36747e-05 2.59677e-19 -0.000158632 7.01691e-22 -0.000420919 -1.83393e-20 0.000123597 2.70751e-19 -0.000232485 -2.67974e-19 
2101.05 0 3.99299e-19 -0.000865908 -6.40662e-20 -0.000123092 0.00266871 7.73013e-19 0.000346916 5.36304e-20 -2.35622e-05 -9.81345e-20 0.000180508 -2.28589e-19 2.84084e-19 -0.000129857 -2.31734e-19 0.000448909 -2.78645e-19 0.000433188 2.82706e-19 0.000314299 -0.000123524 1.17475e-19 9.59044e-05 2.27314e-19 -0.000162731 -5.96479e-21 -0.000423256 -2.42314e-20 0.000124612 2.64354e-19 -0.000237949 -2.71991e-19 
2101.4 0 4.1705e-19 -0.000921661 -4.21162e-20 -0.000123862 0.00262703 7.8018e-19 0.000324671 2.71592e-20 -4.56167e-05 -1.11691e-19 0.000168199 -1.90147e-19 2.77833e-19 -0.000141401 -2.34526e-19 0.000447605 -2.82521e-19 0.000440755 3.03056e-19 0.000271102 -0.000124192 1.03939e-19 0.000100897 2.00484e-19 -0.00016552 -1.14452e-20 -0.000424333 -2.25986e-20 0.000123788 2.32609e-19 -0.000241751 -2.61458e-19 
2101.75 0 4.32422e-19 -0.000978189 -1.83506e-20 -0.000118975 0.0025933 7.79501e-19 0.000302759 5.48807e-23 -6.39233e-05 -1.25845e-19 0.000156497 -1.68206e-19 2.70892e-19 -0.000148473 -2.47072e-19 0.00044316 -2.75272e-19 0.000439428 3.11711e-19 0.000234476 -0.000125617 1.0309e-19 0.000105702 1.56586e-19 -0.00016888 -8.13415e-21 -0.000425155 -2.06582e-20 0.000119937 2.14529e-19 -0.000245263 -2.48141e-19 
2102.1 0 4.37783e-19 -0.00103511 1.09519e-20 -0.000111247 0.00256599 7.75713e-19 0.000281223 -1.0015e-20 -7.90434e-05 -1.38335e-19 0.000147882 -1.54367e-19 2.62162e-19 -0.000151181 -2.73921e-19 0.000434109 -2.55438e-19 0.000429297 3.0961e-19 0.000204817 -0.000126857 1.08416e-19 0.000108823 7.22117e-20 -0.000171974 1.50542e-21 -0.000426058 -1.62563e-20 0.000114231 2.03271e-19 -0.000250101 -2.47716e-19 
2102.45 0 4.3803e-19 -0.00109104 2.52885e-20 -0.000104735 0.00254098 7.73463e-19 0.000261061 -2.38876e-21 -9.21576e-05 -1.30114e-19 0.000144701 -1.54439e-19 2.68e-19 -0.000150754 -2.88604e-19 0.000422569 -2.52324e-19 0.000414743 2.97623e-19 0.000182296 -0.000126127 8.1177e-20 0.000109639 1.77561e-20 -0.000173193 1.28446e-20 -0.000427258 -9.75444e-21 0.00010698 1.95891e-19 -0.000255061 -2.30722e-19 
2102.8 0 4.39914e-19 -0.00114511 3.45941e-20 -0.000101184 0.00251505 7.58085e-19 0.000244063 -6.39117e-22 -0.000104157 -1.11465e-19 0.000146752 -1.54802e-19 2.69269e-19 -0.000147546 -3.03819e-19 0.000409274 -2.41305e-19 0.00039889 2.82415e-19 0.000167864 -0.00012496 5.98678e-20 0.000107048 -2.25306e-20 -0.00017375 4.20735e-20 -0.000428526 6.99841e-21 9.59515e-05 2.05677e-19 -0.000258194 -2.22463e-19 
2103.15 0 4.38728e-19 -0.0011982 4.91255e-20 -9.73872e-05 0.00248548 7.6713e-19 0.000230369 -2.50005e-21 -0.00011521 -1.00045e-19 0.000151841 -1.53695e-19 2.68181e-19 -0.000141163 -3.11997e-19 0.000393897 -2.24579e-19 0.000380964 2.5414e-19 0.000158641 -0.000126651 4.57218e-20 0.000102217 -7.43877e-20 -0.000176255 6.74693e-20 -0.000430691 6.7838e-21 8.21978e-05 2.08586e-19 -0.000259999 -2.09094e-19 
2103.5 0 4.49001e-19 -0.0012516 5.35149e-20 -9.10838e-05 0.00245153 7.8242e-19 0.000218929 -4.76936e-21 -0.000126887 -9.78859e-20 0.000157929 -1.43844e-19 2.68293e-19 -0.000132424 -3.06386e-19 0.000376951 -2.09131e-19 0.000362521 2.07284e-19 0.000152903 -0.000131816 4.4188e-20 9.68578e-05 -1.21623e-19 -0.000180741 1.05346e-19 -0.000435475 2.23629e-20 7.04125e-05 2.192e-19 -0.000260047 -2.06057e-19 
2103.85 0 4.69739e-19 -0.00130321 4.32729e-20 -8.3749e-05 0.00241221 7.84323e-19 0.000206869 -2.47013e-20 -0.000141637 -8.27832e-20 0.000161728 -1.36479e-19 2.86916e-19 -0.000123169 -3.06358e-19 0.000357476 -1.90294e-19 0.000346472 1.61118e-19 0.000149773 -0.000137516 4.69918e-20 9.13536e-05 -1.87041e-19 -0.000185022 1.19699e-19 -0.00044122 2.639e-20 6.29393e-05 2.18215e-19 -0.000258114 -2.05057e-19 
2104.2 0 4.76202e-19 -0.00135199 3.96911e-20 -7.84608e-05 0.00236638 7.57229e-19 0.000190721 -2.90392e-20 -0.000159429 -4.04175e-20 0.000162574 -1.45112e-19 3.02209e-19 -0.000116059 -2.85311e-19 0.000338759 -1.90878e-19 0.000332787 1.04161e-19 0.000147448 -0.000140105 4.18248e-20 8.42234e-05 -2.46725e-19 -0.000187503 1.35102e-19 -0.000446581 2.70231e-20 5.92621e-05 2.05118e-19 -0.000256553 -2.20753e-19 
2104.55 0 4.78481e-19 -0.00139797 4.30427e-20 -7.8241e-05 0.00231693 7.24704e-19 0.000173983 -2.40303e-20 -0.000177807 -2.29717e-21 0.000161668 -1.61398e-19 3.05921e-19 -0.000112725 -2.7998e-19 0.000324424 -1.81698e-19 0.000320442 6.00173e-20 0.000146297 -0.000138256 3.17173e-20 7.50012e-05 -3.04925e-19 -0.0001887 1.46869e-19 -0.000452518 3.81638e-20 5.7546e-05 1.87268e-19 -0.000255104 -2.38093e-19 
2104.9 0 4.77928e-19 -0.00144039 4.31848e-20 -8.09542e-05 0.00226479 6.96876e-19 0.000163353 -1.95684e-20 -0.000197585 1.16132e-20 0.000159304 -1.93216e-19 3.07149e-19 -0.000109868 -2.57811e-19 0.000312664 -1.78382e-19 0.000308511 4.55614e-20 0.000148115 -0.00013182 4.348e-20 6.44432e-05 -3.38862e-19 -0.00019006 1.58812e-19 -0.000460681 5.02691e-20 5.57841e-05 1.76884e-19 -0.000253299 -2.54093e-19 
2105.25 0 4.96276e-19 -0.00148123 2.51264e-20 -8.21247e-05 0.00220874 6.67346e-19 0.000159352 -1.11745e-20 -0.000218292 8.83207e-21 0.000154496 -2.102e-19 2.99465e-19 -0.000105585 -2.46266e-19 0.000299213 -1.75906e-19 0.000294937 2.53775e-20 0.000153138 -0.000122975 3.85453e-20 5.43041e-05 -3.37552e-19 -0.000192341 1.77129e-19 -0.000469845 5.5067e-20 5.16472e-05 1.73087e-19 -0.000251231 -2.52759e-19 
2105.6 0 5.1687e-19 -0.00152295 -1.78162e-20 -8.1466e-05 0.00214813 6.55741e-19 0.000157956 -1.35175e-20 -0.000238009 1.30736e-20 0.000144043 -2.1349e-19 2.76356e-19 -0.000100062 -2.27436e-19 0.000280009 -1.74773e-19 0.000279374 1.09957e-20 0.000155502 -0.000115248 4.01837e-20 4.68818e-05 -3.40419e-19 -0.000195551 1.89385e-19 -0.000477518 4.34505e-20 4.50801e-05 1.6243e-19 -0.000247764 -2.50662e-19 
2105.95 0 5.13739e-19 -0.00156376 -5.4016e-20 -8.00769e-05 0.00208423 6.60776e-19 0.000153272 -1.24893e-20 -0.000252755 6.43112e-21 0.000130344 -2.19692e-19 2.75105e-19 -9.12028e-05 -2.07253e-19 0.000254296 -1.64421e-19 0.000263588 -5.61564e-21 0.000148551 -0.000111331 2.8974e-20 4.17966e-05 -3.37462e-19 -0.000199399 1.91298e-19 -0.000482631 2.30386e-20 3.87255e-05 1.48627e-19 -0.000243717 -2.38373e-19 
2106.3 0 5.15703e-19 -0.00159936 -8.06518e-20 -7.88156e-05 0.0020192 6.45616e-19 0.000146617 -1.34523e-20 -0.000256687 1.91895e-20 0.000120052 -2.20426e-19 2.90237e-19 -7.83688e-05 -1.87356e-19 0.000223191 -1.37403e-19 0.000246815 -9.91964e-21 0.000135767 -0.000110944 6.01591e-21 3.73543e-05 -3.17192e-19 -0.000203938 1.85738e-19 -0.000485127 -1.13211e-20 3.2622e-05 1.24048e-19 -0.000238705 -2.2932e-19 
2106.65 0 5.17543e-19 -0.00162892 -1.02649e-19 -7.91378e-05 0.00195384 6.25336e-19 0.000144781 -3.54326e-20 -0.000252054 3.34113e-20 0.000115999 -2.17934e-19 3.19153e-19 -6.42779e-05 -1.65272e-19 0.000188586 -1.05238e-19 0.000225109 2.36462e-21 0.000124945 -0.000109242 -1.95237e-21 3.26277e-05 -2.92161e-19 -0.000209408 1.70955e-19 -0.000485438 -2.04726e-20 2.58887e-05 9.89287e-20 -0.000231826 -2.08481e-19 
2107 0 5.10874e-19 -0.00165643 -1.25751e-19 -8.05357e-05 0.00188893 6.11296e-19 0.000149011 -5.47341e-20 -0.000245646 4.89606e-20 0.00011759 -2.11874e-19 3.41283e-19 -5.19931e-05 -1.7404e-19 0.000152684 -6.74581e-20 0.000197402 2.86672e-20 0.000117021 -0.000104511 1.12625e-21 2.79968e-05 -2.47867e-19 -0.000214414 1.69066e-19 -0.000484011 -2.28904e-21 1.87772e-05 1.0378e-19 -0.000224283 -1.9005e-19 
2107.35 0 4.87188e-19 -0.0016854 -1.49013e-19 -8.14508e-05 0.00182564 6.02611e-19 0.00015605 -6.90454e-20 -0.000237354 6.35046e-20 0.000122896 -2.08353e-19 3.4559e-19 -4.13627e-05 -1.72561e-19 0.000117436 -3.16016e-20 0.000165059 6.74902e-20 0.000107497 -9.80905e-05 -1.36768e-21 2.65117e-05 -2.13426e-19 -0.000217287 1.56034e-19 -0.000481186 8.13442e-21 1.13309e-05 1.07519e-19 -0.000216123 -1.76496e-19 
2107.7 0 4.37587e-19 -0.00171426 -1.62501e-19 -8.05633e-05 0.00176638 5.90899e-19 0.000166178 -6.11736e-20 -0.000222968 8.04587e-20 0.00012992 -2.04501e-19 3.49152e-19 -2.96135e-05 -1.56031e-19 8.78108e-05 -1.36368e-20 0.000129394 1.09716e-19 9.42904e-05 -9.09524e-05 -3.10508e-21 2.82824e-05 -1.9318e-19 -0.000217803 1.4476e-19 -0.000478025 1.592e-20 4.27132e-06 1.13025e-19 -0.000208304 -1.91676e-19 
2108.05 0 3.84675e-19 -0.00174077 -1.67943e-19 -7.74357e-05 0.00171053 5.74952e-19 0.000182869 -6.46352e-20 -0.000202729 9.40655e-20 0.000138652 -2.03089e-19 3.61203e-19 -1.75958e-05 -1.53754e-19 6.96373e-05 -5.56152e-21 9.54633e-05 1.64674e-19 7.93804e-05 -8.2977e-05 -1.36269e-20 2.91486e-05 -1.82104e-19 -0.000217013 1.35695e-19 -0.000471624 1.56922e-20 1.72869e-06 1.2816e-19 -0.000201518 -1.91805e-19 
2108.4 0 3.49063e-19 -0.00176705 -1.79621e-19 -7.28592e-05 0.00165549 5.48551e-19 0.000205245 -8.80151e-20 -0.000182083 1.21883e-19 0.000149728 -1.84137e-19 3.72985e-19 -7.55742e-06 -1.59199e-19 6.3624e-05 3.28868e-21 6.92423e-05 2.05801e-19 6.28346e-05 -7.51307e-05 -2.17532e-20 2.61934e-05 -1.77198e-19 -0.000215785 1.38053e-19 -0.000461013 1.86826e-20 5.03653e-06 1.39002e-19 -0.000196398 -1.9723e-19 
2108.75 0 3.25004e-19 -0.00179399 -1.83664e-19 -6.67029e-05 0.00160236 5.26241e-19 0.000230303 -1.20633e-19 -0.000163736 1.43697e-19 0.00016017 -1.68603e-19 3.75901e-19 1.05049e-06 -1.66611e-19 6.90497e-05 1.58636e-20 5.10355e-05 2.44348e-19 4.52862e-05 -6.85374e-05 -2.34038e-20 2.24986e-05 -1.82121e-19 -0.000215404 1.40782e-19 -0.000449549 2.13628e-20 1.14618e-05 1.43067e-19 -0.000197548 -1.96626e-19 
2109.1 0 2.95069e-19 -0.00182025 -1.87429e-19 -5.87874e-05 0.00155195 5.00346e-19 0.000254858 -1.46471e-19 -0.000148205 1.49874e-19 0.000167565 -1.28975e-19 3.67642e-19 1.03637e-05 -1.84942e-19 8.20332e-05 2.70522e-20 4.15747e-05 2.57801e-19 2.63047e-05 -6.33933e-05 -1.73094e-20 1.99472e-05 -1.92748e-19 -0.000218597 1.40145e-19 -0.000436456 3.65468e-20 1.89818e-05 1.32954e-19 -0.000204565 -1.8668e-19 
2109.45 0 2.75913e-19 -0.00184662 -1.91999e-19 -4.91498e-05 0.00150083 4.99341e-19 0.000279237 -1.51948e-19 -0.000137875 1.44849e-19 0.000170978 -9.14413e-20 3.60808e-19 2.20501e-05 -2.00141e-19 9.4434e-05 3.57331e-20 3.99645e-05 2.59788e-19 6.29702e-06 -6.0825e-05 -1.34696e-20 1.46447e-05 -2.05504e-19 -0.000225984 1.28537e-19 -0.00042084 2.81158e-20 2.66502e-05 1.40836e-19 -0.000212022 -1.72249e-19 
2109.8 0 2.62113e-19 -0.00187348 -2.06876e-19 -3.93154e-05 0.00144801 4.99816e-19 0.00030305 -1.25031e-19 -0.000134311 1.44572e-19 0.000170426 -6.14904e-20 3.4613e-19 3.31448e-05 -2.1415e-19 0.000105212 3.66674e-20 4.24147e-05 2.66395e-19 -1.12473e-05 -6.14769e-05 -2.35907e-21 4.53065e-06 -2.1055e-19 -0.000236108 1.15783e-19 -0.000405306 2.33294e-20 3.54711e-05 1.49565e-19 -0.000216435 -1.64323e-19 
2110.15 0 2.58158e-19 -0.00190032 -2.19072e-19 -3.21355e-05 0.00139865 4.92147e-19 0.000321791 -1.13052e-19 -0.000134557 1.3503e-19 0.000166483 -2.54194e-20 3.49782e-19 4.07418e-05 -2.15934e-19 0.000115722 3.42119e-20 4.37095e-05 2.83515e-19 -2.37017e-05 -6.48228e-05 3.10838e-20 -5.08422e-06 -2.2954e-19 -0.00024729 1.04963e-19 -0.000390783 3.66363e-20 4.55569e-05 1.42344e-19 -0.000216294 -1.48649e-19 
2110.5 0 2.60688e-19 -0.00192695 -2.19064e-19 -2.82452e-05 0.00135924 4.75106e-19 0.000333853 -1.03838e-19 -0.000133034 1.12245e-19 0.000160065 1.50957e-22 3.46911e-19 4.5763e-05 -2.33868e-19 0.00012272 2.41772e-20 4.22124e-05 3.00971e-19 -3.11727e-05 -6.89532e-05 5.51056e-20 -7.9644e-06 -2.42068e-19 -0.000256562 1.04106e-19 -0.000376343 5.43246e-20 5.52185e-05 1.3567e-19 -0.0002138 -1.57906e-19 
2110.85 0 2.63053e-19 -0.00195466 -2.06253e-19 -2.59203e-05 0.00132888 4.52073e-19 0.000340296 -9.5081e-20 -0.00012794 8.25687e-20 0.000156403 1.10093e-20 3.38823e-19 5.10936e-05 -2.48622e-19 0.000124023 1.40953e-20 3.98287e-05 3.18564e-19 -3.50196e-05 -7.32412e-05 6.72357e-20 -4.87678e-06 -2.4815e-19 -0.000260073 9.3197e-20 -0.000364101 6.59686e-20 6.32594e-05 1.32701e-19 -0.000212021 -1.54442e-19 
2111.2 0 2.78155e-19 -0.0019843 -1.91813e-19 -2.19148e-05 0.00130364 4.39735e-19 0.000340759 -8.95438e-20 -0.000122421 4.42113e-20 0.000161352 2.05602e-20 3.23198e-19 5.77449e-05 -2.58991e-19 0.000121336 -9.14339e-21 3.9315e-05 3.27033e-19 -3.47009e-05 -7.71931e-05 8.39701e-20 6.31656e-07 -2.46447e-19 -0.000256337 7.53072e-20 -0.000356628 7.5753e-20 7.02375e-05 1.35465e-19 -0.000213191 -1.63588e-19 
2111.55 0 2.98521e-19 -0.00201387 -1.64636e-19 -1.62901e-05 0.00127809 4.20693e-19 0.000332438 -8.5868e-20 -0.000118613 4.27699e-21 0.000174451 1.67295e-20 3.13181e-19 6.41339e-05 -2.84503e-19 0.000115702 -2.9191e-20 4.28553e-05 3.53548e-19 -3.07566e-05 -7.98557e-05 9.48505e-20 7.55941e-06 -2.3198e-19 -0.000248166 6.79952e-20 -0.000352932 7.27066e-20 7.79617e-05 1.54338e-19 -0.000216846 -1.90731e-19 
2111.9 0 3.25652e-19 -0.0020426 -1.38653e-19 -1.10643e-05 0.00124856 3.99955e-19 0.000316354 -1.05097e-19 -0.000115555 -6.49323e-21 0.000190312 3.03892e-20 2.91858e-19 6.96297e-05 -3.05078e-19 0.000103677 -4.22346e-20 5.35332e-05 3.73735e-19 -2.79407e-05 -8.14538e-05 9.27166e-20 1.59809e-05 -2.16484e-19 -0.000240218 7.79631e-20 -0.000351758 6.39298e-20 8.73829e-05 1.84641e-19 -0.00022206 -2.1001e-19 
2112.25 0 3.43273e-19 -0.00206958 -1.29415e-19 -5.22326e-06 0.00121356 3.78799e-19 0.00029926 -1.20154e-19 -0.000110647 -9.66409e-21 0.000204481 4.57773e-20 3.05481e-19 7.36812e-05 -3.25123e-19 8.51307e-05 -2.89899e-20 7.12481e-05 3.84044e-19 -2.87163e-05 -8.13654e-05 9.76528e-20 2.51752e-05 -1.98551e-19 -0.00023542 8.90859e-20 -0.000351977 5.62815e-20 9.83076e-05 1.94533e-19 -0.000228312 -2.21614e-19 
2112.6 0 3.61444e-19 -0.00209431 -1.17173e-19 2.11626e-06 0.00117421 3.32438e-19 0.000284568 -1.5864e-19 -0.000102685 -3.63424e-20 0.000213952 6.03945e-20 3.1115e-19 7.45401e-05 -3.43457e-19 6.2535e-05 -2.4357e-20 9.05797e-05 3.81626e-19 -3.32768e-05 -7.96179e-05 1.12579e-19 3.38036e-05 -1.77094e-19 -0.000234557 8.55748e-20 -0.000352192 4.45256e-20 0.000111025 1.99122e-19 -0.000233189 -2.14311e-19 
2112.95 0 3.86871e-19 -0.00211788 -9.59602e-20 1.00955e-05 0.00113239 2.7677e-19 0.000271178 -1.77082e-19 -9.06355e-05 -5.94767e-20 0.000218785 7.11058e-20 2.98379e-19 7.16317e-05 -3.5645e-19 3.5818e-05 -8.3348e-21 0.000108263 3.74862e-19 -4.23782e-05 -7.78589e-05 1.31305e-19 4.02353e-05 -1.58935e-19 -0.000236454 6.87265e-20 -0.000352503 4.04736e-20 0.000125236 2.03384e-19 -0.000235815 -2.12234e-19 
2113.3 0 4.16006e-19 -0.00214224 -8.27464e-20 1.80004e-05 0.00108785 2.29654e-19 0.000261069 -1.72971e-19 -7.29347e-05 -5.64515e-20 0.000219195 8.3309e-20 2.92359e-19 6.48063e-05 -3.61941e-19 4.80056e-06 1.78362e-20 0.000125579 3.83443e-19 -5.46167e-05 -7.77269e-05 1.39762e-19 4.44268e-05 -1.61066e-19 -0.000237051 5.3091e-20 -0.000352761 2.52003e-20 0.00013889 2.13766e-19 -0.000238043 -2.1242e-19 
2113.65 0 4.39854e-19 -0.00216849 -6.73506e-20 2.56115e-05 0.00104085 1.86674e-19 0.000252538 -1.7415e-19 -5.17266e-05 -4.25068e-20 0.000212942 8.58386e-20 2.98417e-19 5.33523e-05 -3.6518e-19 -2.68246e-05 4.92967e-20 0.000142789 4.00157e-19 -6.68277e-05 -7.94102e-05 1.18858e-19 4.79073e-05 -1.52806e-19 -0.000236214 4.29356e-20 -0.000353092 2.69613e-20 0.000150111 2.29611e-19 -0.00023939 -2.11759e-19 
2114 0 4.62249e-19 -0.00219589 -7.15196e-20 3.25162e-05 0.000990507 1.38136e-19 0.000239446 -1.7215e-19 -2.9435e-05 -5.36397e-20 0.0001999 9.10389e-20 3.02029e-19 3.98033e-05 -3.70982e-19 -5.51289e-05 7.17192e-20 0.00015862 4.15759e-19 -7.55965e-05 -8.495e-05 9.84858e-20 5.10491e-05 -1.11112e-19 -0.000237032 3.8349e-20 -0.000353944 2.40666e-20 0.000158471 2.40119e-19 -0.000238634 -1.99593e-19 
2114.35 0 4.80129e-19 -0.00222246 -8.41078e-20 3.85879e-05 0.000932886 8.87947e-20 0.000219404 -1.89083e-19 -6.30181e-06 -6.28305e-20 0.000181306 9.80523e-20 3.18474e-19 2.89538e-05 -3.85708e-19 -7.70797e-05 9.14337e-20 0.000171252 4.39822e-19 -7.89827e-05 -9.6276e-05 6.50706e-20 5.39647e-05 -7.72614e-20 -0.000240048 2.82621e-20 -0.000353787 1.77615e-20 0.000164823 2.30966e-19 -0.000235828 -1.92336e-19 
2114.7 0 4.93719e-19 -0.00224569 -1.12557e-19 4.38745e-05 0.000868789 4.88783e-20 0.000193311 -1.94022e-19 1.96738e-05 -7.58375e-20 0.000155191 1.03643e-19 3.22723e-19 2.32275e-05 -3.85634e-19 -9.30886e-05 8.68907e-20 0.000179513 4.61183e-19 -7.67088e-05 -0.000110422 3.08298e-20 5.80741e-05 -6.28346e-20 -0.000243876 3.77156e-20 -0.00035096 2.65585e-20 0.000169919 2.39889e-19 -0.000229214 -1.80627e-19 
2115.05 0 5.27751e-19 -0.0022659 -1.2729e-19 4.65745e-05 0.000805283 -8.38605e-21 0.000159398 -1.97638e-19 5.26088e-05 -7.78623e-20 0.000121082 1.04081e-19 3.23942e-19 2.33662e-05 -3.70383e-19 -0.000106083 9.23008e-20 0.00018088 4.7619e-19 -6.89157e-05 -0.000122482 -3.70465e-21 6.45489e-05 -4.97686e-20 -0.000247199 5.65514e-20 -0.000347667 2.35325e-20 0.000172032 2.51507e-19 -0.000219276 -1.74986e-19 
2115.4 0 5.58428e-19 -0.00228502 -1.28882e-19 4.68546e-05 0.000746599 -4.76773e-20 0.000114867 -2.03676e-19 9.06368e-05 -8.81001e-20 8.28655e-05 1.14326e-19 3.24237e-19 2.9233e-05 -3.42833e-19 -0.000116948 1.02959e-19 0.000173033 4.80889e-19 -5.59413e-05 -0.000132289 -2.28285e-20 7.07334e-05 -3.0891e-20 -0.000247677 7.47771e-20 -0.000346337 1.23871e-20 0.000169078 2.59207e-19 -0.000207398 -1.47173e-19 
2115.75 0 5.766e-19 -0.00230434 -1.3727e-19 4.6926e-05 0.000691165 -1.01347e-19 6.18945e-05 -2.10069e-19 0.000124455 -8.87861e-20 4.22826e-05 1.18013e-19 3.28912e-19 3.78181e-05 -3.10424e-19 -0.000125018 1.10552e-19 0.000160792 4.62525e-19 -4.17404e-05 -0.000140532 -4.01589e-20 7.21113e-05 -2.05071e-20 -0.000244621 9.43108e-20 -0.000346178 -1.25094e-21 0.000160072 2.60077e-19 -0.000192031 -1.3422e-19 
2116.1 0 6.01394e-19 -0.00232362 -1.28203e-19 4.4752e-05 0.000638921 -1.54882e-19 8.73402e-06 -2.12105e-19 0.000149852 -8.33113e-20 -1.85759e-07 1.32851e-19 3.23408e-19 4.51956e-05 -2.93096e-19 -0.000130481 1.07279e-19 0.00015029 4.44545e-19 -3.15476e-05 -0.000145373 -5.0582e-20 6.89387e-05 1.82111e-20 -0.000242195 1.08366e-19 -0.000344493 -1.69972e-20 0.000145969 2.53911e-19 -0.000174762 -1.2211e-19 
2116.45 0 6.14381e-19 -0.00234164 -1.13299e-19 3.70929e-05 0.000589309 -2.04262e-19 -3.59573e-05 -2.16973e-19 0.000168821 -8.60292e-20 -4.14664e-05 1.42718e-19 3.40548e-19 5.02661e-05 -2.65682e-19 -0.000133652 1.11773e-19 0.000144136 4.28689e-19 -2.7291e-05 -0.000146177 -5.53462e-20 6.35505e-05 4.34254e-20 -0.000242661 1.23816e-19 -0.00033958 -4.51563e-20 0.000130692 2.43809e-19 -0.000159687 -1.05323e-19 
2116.8 0 6.26492e-19 -0.00235787 -1.01883e-19 2.45951e-05 0.000540317 -2.37168e-19 -6.76562e-05 -2.30805e-19 0.000183351 -7.73741e-20 -7.86413e-05 1.40123e-19 3.72516e-19 5.53746e-05 -2.36126e-19 -0.000134516 1.1419e-19 0.000142606 3.97917e-19 -2.73962e-05 -0.000145585 -5.75316e-20 5.78378e-05 5.84987e-20 -0.00024283 1.314e-19 -0.00033266 -8.16387e-20 0.000115505 2.0309e-19 -0.00014735 -8.6406e-20 
2117.15 0 6.39641e-19 -0.0023712 -8.50143e-20 1.03719e-05 0.000487711 -2.66592e-19 -8.96091e-05 -2.26615e-19 0.000193274 -5.8081e-20 -0.000108309 1.40975e-19 4.17068e-19 6.1651e-05 -2.18786e-19 -0.000132895 1.29052e-19 0.000140935 3.46859e-19 -2.79969e-05 -0.000145882 -5.379e-20 5.29088e-05 6.24935e-20 -0.000240267 1.53589e-19 -0.000326327 -9.68525e-20 0.000101465 1.60929e-19 -0.00013598 -6.4183e-20 
2117.5 0 6.63776e-19 -0.00238317 -7.5471e-20 -2.09414e-06 0.00042839 -2.71321e-19 -0.000108272 -2.10211e-19 0.000198803 -4.25612e-20 -0.000128684 1.4556e-19 4.38784e-19 6.86362e-05 -2.1775e-19 -0.000129804 1.33178e-19 0.000132655 3.15544e-19 -2.59766e-05 -0.000148719 -5.14604e-20 4.92125e-05 5.76361e-20 -0.00023623 1.63896e-19 -0.000320548 -9.78998e-20 9.02192e-05 1.30129e-19 -0.000125367 -3.90944e-20 
2117.85 0 6.65157e-19 -0.00239366 -5.03979e-20 -1.07683e-05 0.000364617 -2.68168e-19 -0.00012543 -2.00075e-19 0.000200779 -2.63288e-20 -0.000144391 1.59536e-19 4.47473e-19 7.78189e-05 -2.04732e-19 -0.000127427 1.55497e-19 0.00011738 2.86273e-19 -2.38011e-05 -0.000153217 -5.67816e-20 4.6439e-05 4.80495e-20 -0.000233911 1.69928e-19 -0.00031464 -8.72944e-20 7.93861e-05 9.77075e-20 -0.000116658 -1.75341e-20 
2118.2 0 6.58824e-19 -0.00239989 -2.08106e-20 -1.68318e-05 0.000298693 -2.69876e-19 -0.000138995 -1.78146e-19 0.000198994 -1.92496e-20 -0.000160108 1.62806e-19 4.32211e-19 8.97004e-05 -2.11886e-19 -0.000127441 1.66534e-19 9.95853e-05 2.76679e-19 -2.52214e-05 -0.000158376 -7.51312e-20 4.32893e-05 4.8426e-20 -0.000235377 1.85193e-19 -0.000309047 -9.03315e-20 6.6216e-05 6.57485e-20 -0.000109827 1.88491e-20 
2118.55 0 6.42866e-19 -0.00240021 1.42251e-20 -2.20933e-05 0.000233616 -2.68219e-19 -0.000151105 -1.46518e-19 0.000189774 -1.28726e-20 -0.000176373 1.50023e-19 4.36146e-19 0.00010346 -2.06159e-19 -0.000129864 1.7977e-19 8.05569e-05 2.79108e-19 -3.13406e-05 -0.000165752 -7.13655e-20 3.82456e-05 3.61606e-20 -0.000236919 1.817e-19 -0.000303392 -8.29143e-20 5.19493e-05 4.42793e-20 -0.000106151 5.00961e-20 
2118.9 0 6.16544e-19 -0.0023949 4.43764e-20 -2.67331e-05 0.000171056 -2.57635e-19 -0.000166575 -1.23542e-19 0.000170997 -2.24208e-20 -0.000193292 1.33969e-19 4.40186e-19 0.000117116 -1.96013e-19 -0.000132234 1.9601e-19 6.03199e-05 2.62023e-19 -4.02979e-05 -0.000176785 -7.72553e-20 3.00709e-05 4.05249e-20 -0.000235503 1.8114e-19 -0.000296378 -7.94553e-20 3.90059e-05 4.72756e-20 -0.000106471 6.69867e-20 
2119.25 0 5.94088e-19 -0.0023857 6.09073e-20 -3.00742e-05 0.000110929 -2.4435e-19 -0.000188381 -1.19695e-19 0.000145989 -2.41249e-20 -0.000209388 1.20396e-19 4.4305e-19 0.00012987 -1.8717e-19 -0.00013105 1.93882e-19 4.05588e-05 2.28759e-19 -4.662e-05 -0.000188092 -7.42179e-20 2.20272e-05 3.9493e-20 -0.000231626 1.83338e-19 -0.000289052 -6.72586e-20 2.63759e-05 5.14168e-20 -0.000109045 7.23279e-20 
2119.6 0 5.65248e-19 -0.00237535 7.69165e-20 -3.12723e-05 5.41334e-05 -2.42395e-19 -0.000217325 -1.16548e-19 0.000119437 -4.11597e-20 -0.00022438 1.17417e-19 4.15469e-19 0.000143282 -1.79764e-19 -0.000125856 2.11418e-19 2.24446e-05 1.84847e-19 -4.65378e-05 -0.000195873 -9.31762e-20 1.99383e-05 4.12937e-20 -0.00022514 1.82455e-19 -0.000284269 -6.23207e-20 1.45405e-05 3.35701e-20 -0.000111867 6.4032e-20 
2119.95 0 5.42985e-19 -0.00236677 8.64821e-20 -3.21808e-05 1.72829e-06 -2.58401e-19 -0.000250412 -1.27192e-19 9.42874e-05 -4.10131e-20 -0.000238174 1.16072e-19 3.77552e-19 0.000157014 -1.9377e-19 -0.000116824 2.18704e-19 5.22286e-06 1.55517e-19 -3.82179e-05 -0.000198895 -1.25705e-19 2.42085e-05 5.4613e-20 -0.000219205 1.76297e-19 -0.000282189 -7.72686e-20 5.85797e-06 8.34135e-21 -0.000114502 9.03112e-20 
2120.3 0 5.13566e-19 -0.00236002 1.06431e-19 -3.44867e-05 -4.73757e-05 -2.70607e-19 -0.000283767 -1.45091e-19 7.30964e-05 -4.44056e-20 -0.000250146 1.16789e-19 3.44253e-19 0.00016721 -2.1665e-19 -0.000105955 2.27051e-19 -1.2609e-05 1.52003e-19 -2.42746e-05 -0.000196545 -1.75697e-19 2.99012e-05 6.34379e-20 -0.000217507 1.93381e-19 -0.000280308 -9.33973e-20 1.62652e-06 1.43303e-20 -0.000116846 1.27139e-19 
2120.65 0 4.72494e-19 -0.00235293 1.28476e-19 -3.6117e-05 -9.84067e-05 -2.67992e-19 -0.000313792 -1.74006e-19 5.92002e-05 -3.75073e-20 -0.000262526 1.10972e-19 3.32521e-19 0.00017008 -2.39895e-19 -9.77639e-05 2.0891e-19 -2.92663e-05 1.44743e-19 -1.04693e-05 -0.00018969 -2.19856e-19 3.57987e-05 5.09969e-20 -0.00021786 1.88666e-19 -0.000278284 -1.1299e-19 1.27724e-06 -8.2299e-21 -0.000120176 1.49773e-19 
2121 0 4.29784e-19 -0.00234535 1.37909e-19 -3.68557e-05 -0.00015309 -2.7618e-19 -0.000336982 -1.90994e-19 5.1381e-05 -1.99783e-20 -0.000277925 1.08532e-19 3.45167e-19 0.000167147 -2.28547e-19 -9.41251e-05 1.98811e-19 -4.37083e-05 1.1531e-19 -1.56393e-06 -0.000181065 -2.28978e-19 4.2772e-05 4.51733e-20 -0.000217017 1.88507e-19 -0.000275308 -1.19429e-19 1.22957e-06 -1.53907e-20 -0.000123278 1.53063e-19 
2121.35 0 3.92927e-19 -0.00233603 1.26087e-19 -3.9623e-05 -0.000210845 -2.88675e-19 -0.00035296 -2.05861e-19 4.82088e-05 6.18337e-22 -0.000293546 1.19313e-19 3.58394e-19 0.000164653 -2.10881e-19 -9.49745e-05 1.91544e-19 -5.84695e-05 9.39353e-20 -1.73689e-07 -0.000173019 -2.25213e-19 4.87005e-05 7.38021e-20 -0.000216015 1.90424e-19 -0.000268231 -1.13562e-19 -9.21781e-07 -2.97539e-20 -0.000122771 1.48901e-19 
2121.7 0 3.57993e-19 -0.00232399 1.08892e-19 -4.43844e-05 -0.00027241 -2.93638e-19 -0.000366145 -2.14036e-19 4.96601e-05 2.49421e-21 -0.000303503 1.31747e-19 3.64913e-19 0.000165361 -1.77539e-19 -9.93438e-05 1.88648e-19 -7.61027e-05 8.09869e-20 -4.04057e-06 -0.000168463 -2.20119e-19 5.25632e-05 9.06857e-20 -0.000213667 1.8983e-19 -0.000256567 -9.76458e-20 -3.50423e-06 -5.0147e-20 -0.000116978 1.40108e-19 
2122.05 0 3.28237e-19 -0.00230851 1.10953e-19 -4.87116e-05 -0.00033608 -2.81843e-19 -0.000376327 -2.32993e-19 5.39093e-05 -2.15236e-20 -0.000305625 1.4715e-19 3.432e-19 0.000166849 -1.64415e-19 -0.000102007 1.85258e-19 -9.58293e-05 7.66223e-20 -1.00861e-05 -0.0001663 -2.16781e-19 5.45118e-05 8.71923e-20 -0.000208522 1.7245e-19 -0.000240611 -8.58986e-20 -4.17932e-06 -6.04576e-20 -0.000108898 1.27131e-19 
2122.4 0 3.11857e-19 -0.00229006 1.24829e-19 -5.15893e-05 -0.000401623 -2.70501e-19 -0.00038066 -2.5791e-19 5.96926e-05 -4.49137e-20 -0.000300093 1.46134e-19 3.22047e-19 0.000167999 -1.49816e-19 -9.82177e-05 1.85207e-19 -0.000114775 6.48432e-20 -1.80394e-05 -0.000160793 -2.21577e-19 5.48538e-05 1.00541e-19 -0.000202405 1.5023e-19 -0.000221856 -7.81374e-20 -4.53578e-06 -7.53927e-20 -0.000101733 1.38256e-19 
2122.75 0 2.8826e-19 -0.00227094 1.46053e-19 -5.27667e-05 -0.000466985 -2.62842e-19 -0.00037901 -2.6128e-19 6.66684e-05 -5.68094e-20 -0.000286348 1.35273e-19 3.06651e-19 0.000169705 -1.32098e-19 -8.94745e-05 1.94942e-19 -0.00013078 5.64138e-20 -2.69839e-05 -0.000151964 -2.18619e-19 5.32452e-05 1.38287e-19 -0.000196031 1.2302e-19 -0.000204074 -6.2199e-20 -7.33138e-06 -9.14294e-20 -9.4831e-05 1.34086e-19 
2123.1 0 2.78615e-19 -0.00225103 1.65632e-19 -5.0726e-05 -0.000529032 -2.7318e-19 -0.000373316 -2.66765e-19 7.36559e-05 -6.81847e-20 -0.000267496 1.26772e-19 3.05759e-19 0.000173669 -1.1175e-19 -7.90972e-05 2.05259e-19 -0.000140923 3.43966e-20 -3.68248e-05 -0.000143443 -2.35253e-19 4.88029e-05 1.74669e-19 -0.00019085 1.0047e-19 -0.000189199 -1.78265e-20 -1.30026e-05 -1.19496e-19 -8.82238e-05 1.19444e-19 
2123.45 0 2.92669e-19 -0.00222978 1.59301e-19 -4.4213e-05 -0.000588328 -2.95714e-19 -0.0003672 -2.54402e-19 7.68208e-05 -9.21471e-20 -0.000250235 1.13876e-19 3.0729e-19 0.000179799 -9.89134e-20 -6.82963e-05 2.24493e-19 -0.000142999 1.21901e-20 -4.58088e-05 -0.000137428 -2.58331e-19 4.13743e-05 2.11352e-19 -0.000189548 9.28398e-20 -0.000176399 3.11322e-20 -2.02678e-05 -1.40825e-19 -8.27304e-05 8.78265e-20 
2123.8 0 3.16635e-19 -0.00220931 1.51746e-19 -3.59065e-05 -0.000644829 -3.20852e-19 -0.000363056 -2.49708e-19 7.41753e-05 -1.2847e-19 -0.000241561 9.99544e-20 3.12024e-19 0.000183339 -9.71531e-20 -5.80978e-05 2.47645e-19 -0.000138891 -4.97247e-21 -5.30785e-05 -0.000132613 -2.79817e-19 3.16635e-05 2.41836e-19 -0.000191101 1.10355e-19 -0.000163989 6.89433e-20 -2.62365e-05 -1.61496e-19 -7.66865e-05 5.98616e-20 
2124.15 0 3.25811e-19 -0.00218886 1.45894e-19 -3.05731e-05 -0.000696687 -3.40758e-19 -0.000358351 -2.51771e-19 6.72267e-05 -1.53588e-19 -0.000243707 7.98636e-20 3.10979e-19 0.000179901 -1.1184e-19 -5.00534e-05 2.70923e-19 -0.000131473 6.33902e-21 -5.92805e-05 -0.000128137 -2.90548e-19 2.25569e-05 2.66689e-19 -0.000192734 1.30134e-19 -0.000153592 9.91689e-20 -2.96522e-05 -1.84554e-19 -6.92772e-05 5.40193e-20 
2124.5 0 3.29171e-19 -0.00216566 1.55309e-19 -2.91351e-05 -0.000746503 -3.67786e-19 -0.000351602 -2.53537e-19 5.32435e-05 -1.62676e-19 -0.000251605 6.33537e-20 2.93346e-19 0.000169971 -1.26663e-19 -4.38828e-05 2.68899e-19 -0.00012479 1.09487e-20 -6.41798e-05 -0.000125251 -3.00114e-19 1.59422e-05 2.98228e-19 -0.000193105 1.41872e-19 -0.000146821 1.24344e-19 -3.05528e-05 -1.92609e-19 -6.11439e-05 4.92032e-20 
2124.85 0 3.34146e-19 -0.00214031 1.7398e-19 -2.78934e-05 -0.000794546 -3.91726e-19 -0.000346424 -2.41179e-19 2.93648e-05 -1.64436e-19 -0.000259539 5.6184e-20 2.78194e-19 0.000158162 -1.52028e-19 -3.82342e-05 2.64914e-19 -0.000119761 1.33199e-20 -6.87756e-05 -0.000123656 -3.04908e-19 1.12813e-05 3.00941e-19 -0.00019287 1.78831e-19 -0.000141973 1.44343e-19 -2.88689e-05 -1.82532e-19 -5.39486e-05 3.50336e-20 
2125.2 0 3.4804e-19 -0.00211536 1.71778e-19 -2.34987e-05 -0.000837017 -4.13793e-19 -0.00033999 -2.1467e-19 -1.05426e-06 -1.5738e-19 -0.000266787 4.24098e-20 2.68239e-19 0.000147428 -1.70407e-19 -3.36407e-05 2.61702e-19 -0.000114691 2.38745e-20 -7.46752e-05 -0.0001202 -3.00057e-19 8.82143e-06 2.97866e-19 -0.000190651 2.04083e-19 -0.000137704 1.55226e-19 -2.49918e-05 -1.71235e-19 -4.86991e-05 2.61376e-20 
2125.55 0 3.62776e-19 -0.00209169 1.64571e-19 -1.67451e-05 -0.000874067 -4.42501e-19 -0.000328799 -2.11006e-19 -3.4318e-05 -1.64684e-19 -0.000275092 3.18232e-20 2.70743e-19 0.000137425 -2.00643e-19 -3.27733e-05 2.55428e-19 -0.000108609 4.46108e-20 -8.03183e-05 -0.000113431 -2.92193e-19 6.92933e-06 2.92842e-19 -0.000184994 2.13355e-19 -0.000132651 1.60257e-19 -1.88645e-05 -1.78527e-19 -4.36053e-05 2.09843e-20 
2125.9 0 3.6464e-19 -0.00206638 1.52829e-19 -8.83774e-06 -0.000910126 -4.64035e-19 -0.000317961 -1.97407e-19 -7.05564e-05 -1.87724e-19 -0.000283505 2.18255e-20 2.72122e-19 0.00012923 -1.89082e-19 -3.57981e-05 2.49514e-19 -9.88916e-05 6.16342e-20 -8.57907e-05 -0.000106552 -2.56847e-19 4.28549e-06 2.96147e-19 -0.000176899 2.28237e-19 -0.000126339 1.62756e-19 -1.17115e-05 -1.70669e-19 -3.58577e-05 6.16878e-21 
2126.25 0 3.74647e-19 -0.00203726 1.338e-19 -1.43071e-06 -0.000948284 -4.69013e-19 -0.000312724 -1.82952e-19 -0.000108347 -2.17856e-19 -0.000290236 1.88355e-20 2.69716e-19 0.000122981 -1.70129e-19 -4.32033e-05 2.41657e-19 -8.5016e-05 7.90928e-20 -9.41284e-05 -0.000102695 -1.94209e-19 6.21374e-07 2.81318e-19 -0.000167698 2.43541e-19 -0.000119574 1.77936e-19 -5.68795e-06 -1.54897e-19 -2.37601e-05 1.10671e-20 
2126.6 0 3.99459e-19 -0.00200678 1.11707e-19 2.42083e-06 -0.000987459 -4.76298e-19 -0.000313049 -1.62082e-19 -0.000143071 -2.29879e-19 -0.000294169 1.30187e-20 2.51881e-19 0.000117479 -1.4782e-19 -5.6533e-05 2.28147e-19 -6.89792e-05 8.33702e-20 -0.000106448 -0.000101187 -1.36336e-19 -3.40425e-06 2.63523e-19 -0.000156939 2.50739e-19 -0.000113336 1.59817e-19 5.08114e-07 -1.25777e-19 -1.08651e-05 1.38089e-20 
2126.95 0 4.18842e-19 -0.00197637 8.43928e-20 3.33788e-06 -0.00102476 -4.70061e-19 -0.000313699 -1.49222e-19 -0.000176495 -2.45748e-19 -0.000292937 -1.05658e-20 2.2558e-19 0.000110764 -1.19714e-19 -7.1585e-05 2.21273e-19 -5.33079e-05 9.30481e-20 -0.000120499 -9.81091e-05 -1.05653e-19 -6.84151e-06 2.56475e-19 -0.000144132 2.48365e-19 -0.000107753 1.36407e-19 7.4848e-06 -1.10701e-19 -5.28188e-07 3.14843e-20 
2127.3 0 4.37469e-19 -0.0019447 5.64738e-20 2.59209e-06 -0.00105803 -4.70153e-19 -0.00030567 -1.53151e-19 -0.000212602 -2.58575e-19 -0.000285631 -4.18083e-20 2.06944e-19 0.000100815 -1.00599e-19 -8.42041e-05 2.199e-19 -3.92343e-05 9.95091e-20 -0.000135305 -8.88008e-05 -8.38997e-20 -1.04859e-05 2.5578e-19 -0.000129622 2.44596e-19 -0.000101695 1.14149e-19 1.16579e-05 -9.57894e-20 9.54737e-06 5.95836e-20 
2127.65 0 4.61558e-19 -0.00191212 2.35975e-20 1.35076e-06 -0.00108416 -4.56753e-19 -0.00028593 -1.4816e-19 -0.000250607 -2.58131e-19 -0.000277938 -7.01975e-20 1.82873e-19 9.11813e-05 -8.18038e-20 -9.41553e-05 2.26588e-19 -2.6661e-05 1.15083e-19 -0.000151263 -7.47205e-05 -6.4994e-20 -1.45584e-05 2.35071e-19 -0.000115139 2.45403e-19 -9.47887e-05 9.6121e-20 9.57261e-06 -1.03799e-19 1.98722e-05 9.49109e-20 
2128 0 4.76381e-19 -0.00187999 1.36717e-20 3.02264e-06 -0.00110483 -4.24029e-19 -0.000257642 -1.38243e-19 -0.000285432 -2.54381e-19 -0.000276573 -8.72863e-20 1.68536e-19 8.57145e-05 -6.75866e-20 -0.00010153 2.27542e-19 -1.45678e-05 1.28776e-19 -0.000168195 -5.89777e-05 -3.8021e-20 -1.91056e-05 2.1912e-19 -0.000102667 2.53484e-19 -8.77684e-05 7.1619e-20 4.8559e-06 -8.82501e-20 2.75952e-05 1.3166e-19 
2128.35 0 4.85097e-19 -0.00184842 9.22737e-21 7.07373e-06 -0.00112597 -3.91468e-19 -0.000225388 -1.34103e-19 -0.000313191 -2.49765e-19 -0.000283822 -1.00148e-19 1.71944e-19 8.10865e-05 -4.00355e-20 -0.000107629 2.59412e-19 -2.29895e-06 1.46668e-19 -0.000184221 -4.05531e-05 -1.92056e-20 -2.20425e-05 2.01156e-19 -9.40199e-05 2.46396e-19 -8.22277e-05 3.44155e-20 1.74439e-06 -9.84673e-20 3.15459e-05 1.50297e-19 
2128.7 0 4.73991e-19 -0.00181655 9.6336e-21 1.09319e-05 -0.00115028 -3.60377e-19 -0.000192439 -1.29489e-19 -0.000334515 -2.55884e-19 -0.000296456 -9.6368e-20 1.78219e-19 7.81612e-05 -1.99409e-20 -0.000115203 2.80577e-19 6.45452e-06 1.46727e-19 -0.000199362 -2.18351e-05 -4.89393e-21 -2.08185e-05 1.99692e-19 -8.90042e-05 2.19526e-19 -7.84555e-05 -3.29098e-21 7.99355e-07 -9.19389e-20 3.44498e-05 1.28047e-19 
2129.05 0 4.64395e-19 -0.00178422 2.46999e-20 1.53859e-05 -0.0011757 -3.2944e-19 -0.000162088 -1.28682e-19 -0.00034664 -2.45996e-19 -0.000312397 -8.57559e-20 1.86125e-19 8.00809e-05 -1.23674e-21 -0.000124579 2.83665e-19 1.09321e-05 1.44496e-19 -0.000216829 -7.96776e-06 6.88983e-21 -1.33452e-05 2.0514e-19 -8.35883e-05 2.07244e-19 -7.4987e-05 -4.68133e-20 1.12569e-06 -1.00211e-19 3.64829e-05 1.04958e-19 
2129.4 0 4.50717e-19 -0.0017519 3.80308e-20 2.03996e-05 -0.00119824 -3.134e-19 -0.000137962 -1.19959e-19 -0.00034635 -2.45252e-19 -0.000329506 -6.90888e-20 1.8406e-19 8.67267e-05 1.56767e-20 -0.000132878 2.56231e-19 1.41185e-05 1.45208e-19 -0.000236998 5.10444e-08 2.19577e-21 1.33104e-06 1.93829e-19 -7.48746e-05 1.98031e-19 -6.92053e-05 -9.8332e-20 -5.92032e-07 -9.88687e-20 3.7598e-05 7.51592e-20 
2129.75 0 4.14288e-19 -0.0017211 6.7311e-20 2.61286e-05 -0.00121787 -2.85644e-19 -0.000120253 -1.18037e-19 -0.000333682 -2.54876e-19 -0.000343294 -5.63395e-20 1.80286e-19 9.63222e-05 3.84497e-20 -0.000137956 2.31424e-19 1.64204e-05 1.43098e-19 -0.00025747 5.70901e-06 1.74882e-20 2.09798e-05 1.7444e-19 -6.34504e-05 1.83112e-19 -6.29197e-05 -1.30177e-19 -5.71616e-06 -1.04162e-19 4.03167e-05 4.81998e-20 
2130.1 0 3.49746e-19 -0.0016923 9.07132e-20 3.22116e-05 -0.00123835 -2.5465e-19 -0.000107906 -1.15001e-19 -0.000311385 -2.51014e-19 -0.000350082 -3.89777e-20 1.71196e-19 0.00010743 6.08979e-20 -0.000138604 2.12389e-19 1.97944e-05 1.24197e-19 -0.000276657 9.73866e-06 2.16572e-20 4.11408e-05 1.6874e-19 -5.1266e-05 1.83443e-19 -5.7322e-05 -1.4508e-19 -1.51392e-05 -1.14977e-19 4.2518e-05 2.43391e-20 
2130.45 0 2.78918e-19 -0.00166341 1.02727e-19 3.81793e-05 -0.00126203 -2.36202e-19 -9.96559e-05 -1.19778e-19 -0.000284683 -2.45558e-19 -0.000348894 -1.5288e-20 1.60366e-19 0.000120721 8.9933e-20 -0.00013478 2.00895e-19 2.78942e-05 1.0473e-19 -0.000295372 1.12706e-05 4.45952e-20 5.74835e-05 1.58841e-19 -3.96379e-05 1.84577e-19 -5.06992e-05 -1.40239e-19 -2.68179e-05 -1.11946e-19 4.07339e-05 2.41809e-20 
2130.8 0 2.24896e-19 -0.00163076 1.00116e-19 4.14701e-05 -0.00129077 -2.21011e-19 -9.43558e-05 -9.8379e-20 -0.000259259 -2.26325e-19 -0.000342559 2.55097e-20 1.34052e-19 0.00013602 1.13412e-19 -0.000130407 1.80929e-19 4.31552e-05 1.03597e-19 -0.000313644 1.2102e-05 5.64102e-20 6.79533e-05 1.46607e-19 -2.96563e-05 2.00183e-19 -4.38948e-05 -1.19697e-19 -3.51725e-05 -9.80942e-20 3.68951e-05 3.8331e-20 
2131.15 0 1.81753e-19 -0.00159302 8.62257e-20 4.2e-05 -0.00132671 -2.09566e-19 -9.04214e-05 -8.73339e-20 -0.00023654 -2.13424e-19 -0.000334496 8.49091e-20 1.2466e-19 0.000153323 1.29422e-19 -0.000129087 1.64949e-19 6.16888e-05 1.00383e-19 -0.000329897 1.42204e-05 6.37851e-20 7.4346e-05 1.33186e-19 -2.16278e-05 2.13611e-19 -3.84886e-05 -9.66819e-20 -3.83955e-05 -8.99575e-20 3.3144e-05 4.41102e-20 
2131.5 0 1.59163e-19 -0.0015525 6.75874e-20 4.18493e-05 -0.00136439 -2.06126e-19 -8.3953e-05 -6.67431e-20 -0.000215577 -2.0939e-19 -0.000325213 1.25103e-19 1.14577e-19 0.00017071 1.27846e-19 -0.000130203 1.49801e-19 7.66305e-05 9.60641e-20 -0.000340007 1.69793e-05 6.78704e-20 8.20285e-05 1.00409e-19 -1.3704e-05 2.30528e-19 -3.3492e-05 -6.53741e-20 -3.71861e-05 -7.6243e-20 2.83797e-05 3.81877e-20 
2131.85 0 1.59592e-19 -0.00150926 4.53373e-20 4.21553e-05 -0.00139703 -2.06321e-19 -7.08379e-05 -4.72818e-20 -0.000198397 -2.13717e-19 -0.000315079 1.44608e-19 8.59868e-20 0.000186636 1.15943e-19 -0.000130341 1.33719e-19 8.43485e-05 9.23557e-20 -0.000340677 1.87063e-05 6.02411e-20 9.23611e-05 9.4418e-20 -6.47516e-06 2.43005e-19 -2.7081e-05 -3.69146e-20 -3.3144e-05 -6.9268e-20 2.17171e-05 3.42983e-20 
2132.2 0 1.6253e-19 -0.00146254 2.11684e-20 4.36608e-05 -0.00142623 -1.81437e-19 -5.20539e-05 -4.43481e-20 -0.000183266 -1.8469e-19 -0.000307753 1.41514e-19 4.47399e-20 0.000202167 1.18207e-19 -0.000128115 1.2664e-19 8.35638e-05 8.31655e-20 -0.000333346 1.96482e-05 5.22337e-20 0.000102698 8.01178e-20 -3.13218e-06 2.39789e-19 -2.16327e-05 -5.75972e-21 -2.82223e-05 -7.26619e-20 1.39956e-05 1.74701e-20 
2132.55 0 1.70807e-19 -0.0014137 1.14833e-21 4.79206e-05 -0.00145392 -1.64268e-19 -3.26904e-05 -5.19243e-20 -0.000164013 -1.69648e-19 -0.000307913 1.30902e-19 1.27375e-20 0.000220967 1.12809e-19 -0.000128564 1.31719e-19 7.33557e-05 7.33227e-20 -0.000322545 2.01025e-05 4.87165e-20 0.000112547 6.58297e-20 -4.87267e-06 2.35249e-19 -1.96922e-05 1.73356e-20 -2.51508e-05 -8.80555e-20 7.08656e-06 2.29963e-20 
2132.9 0 1.99594e-19 -0.00136422 -2.03241e-20 5.42575e-05 -0.00147823 -1.53323e-19 -1.67738e-05 -5.17541e-20 -0.000140236 -1.52371e-19 -0.000313532 1.1004e-19 -8.45702e-21 0.000243134 1.08961e-19 -0.00013489 1.30714e-19 5.56135e-05 8.73082e-20 -0.000313067 1.82041e-05 5.5064e-20 0.000121286 6.54872e-20 -7.24204e-06 2.28816e-19 -1.95983e-05 4.59967e-20 -2.4364e-05 -1.08379e-19 3.93148e-06 3.59405e-20 
2133.25 0 2.04971e-19 -0.00131486 -4.2402e-20 5.87332e-05 -0.00149703 -1.54697e-19 -5.28786e-06 -4.2275e-20 -0.000114055 -1.49846e-19 -0.00031958 1.01602e-19 -4.0157e-20 0.000265772 9.29404e-20 -0.000141857 1.23579e-19 3.59694e-05 1.08789e-19 -0.000307042 1.52323e-05 7.57759e-20 0.000126196 4.07254e-20 -4.10912e-06 2.2256e-19 -1.86576e-05 8.56465e-20 -2.53881e-05 -1.19284e-19 6.4195e-06 5.83752e-20 
2133.6 0 2.34677e-19 -0.00126664 -5.75569e-20 6.07219e-05 -0.00151113 -1.59272e-19 -4.00176e-08 -4.2884e-20 -8.64172e-05 -1.36313e-19 -0.000322489 9.60333e-20 -6.35064e-20 0.000285335 8.58766e-20 -0.000145296 1.36073e-19 1.61747e-05 1.31036e-19 -0.000302236 1.61697e-05 8.83729e-20 0.000126858 1.38009e-20 4.8282e-06 2.06503e-19 -1.79806e-05 1.21026e-19 -2.89462e-05 -1.55598e-19 1.21736e-05 8.16625e-20 
2133.95 0 2.55115e-19 -0.00122144 -6.66301e-20 6.16987e-05 -0.00152401 -1.55869e-19 2.91794e-07 -6.04147e-20 -5.9293e-05 -1.16319e-19 -0.000319841 8.56632e-20 -8.01692e-20 0.000298104 8.49172e-20 -0.000145492 1.46692e-19 -1.55128e-06 1.53828e-19 -0.000294274 2.17854e-05 9.87679e-20 0.000124548 1.78806e-21 1.64053e-05 1.94796e-19 -2.05479e-05 1.39443e-19 -3.4649e-05 -1.84609e-19 1.77575e-05 9.90348e-20 
2134.3 0 2.73864e-19 -0.00117956 -7.98952e-20 6.0929e-05 -0.00153666 -1.41663e-19 1.76745e-06 -7.6382e-20 -3.19234e-05 -9.4785e-20 -0.000313448 7.9237e-20 -1.01501e-19 0.000303435 7.29717e-20 -0.000143243 1.51652e-19 -1.24956e-05 1.72097e-19 -0.000283589 2.84652e-05 1.10165e-19 0.00011976 -1.75318e-20 2.83182e-05 2.01245e-19 -2.66475e-05 1.43951e-19 -4.02875e-05 -2.17479e-19 2.22399e-05 1.17284e-19 
2134.65 0 2.92254e-19 -0.00114013 -7.52824e-20 5.6652e-05 -0.00154844 -1.33707e-19 6.09064e-06 -8.77379e-20 -1.27952e-06 -8.23891e-20 -0.000302987 6.52158e-20 -1.35159e-19 0.000303106 5.24155e-20 -0.000139037 1.36682e-19 -1.52488e-05 1.85289e-19 -0.00027523 3.22214e-05 1.3819e-19 0.000115378 -3.96542e-20 3.86354e-05 1.93106e-19 -3.50083e-05 1.55353e-19 -4.12337e-05 -2.20134e-19 2.55652e-05 1.32002e-19 
2135 0 3.11313e-19 -0.00110414 -7.06838e-20 4.81408e-05 -0.0015593 -1.40938e-19 1.09962e-05 -1.08812e-19 2.99761e-05 -8.39007e-20 -0.000286827 4.88654e-20 -1.49233e-19 0.000298385 1.4098e-20 -0.000133178 1.08077e-19 -1.03807e-05 1.98701e-19 -0.000272576 3.28958e-05 1.76321e-19 0.000113832 -6.51679e-20 4.73361e-05 1.97548e-19 -4.30324e-05 1.37144e-19 -3.61211e-05 -2.14377e-19 2.64514e-05 1.37948e-19 
2135.35 0 3.14782e-19 -0.00107158 -6.07259e-20 3.67359e-05 -0.00157213 -1.64893e-19 1.17983e-05 -1.41291e-19 5.96285e-05 -9.73773e-20 -0.000269191 4.61477e-20 -1.6441e-19 0.000289956 -3.16454e-20 -0.000127218 1.06274e-19 5.38109e-08 2.05607e-19 -0.000274589 3.17549e-05 2.11292e-19 0.000113506 -8.28664e-20 5.5429e-05 1.95512e-19 -4.7745e-05 1.04461e-19 -2.69378e-05 -2.05913e-19 2.3748e-05 1.3557e-19 
2135.7 0 3.25547e-19 -0.0010398 -5.6311e-20 2.56892e-05 -0.00158857 -1.94733e-19 6.35936e-06 -1.43554e-19 9.0999e-05 -1.16695e-19 -0.000255418 4.58694e-20 -1.87795e-19 0.000278169 -9.16333e-20 -0.000123201 1.14079e-19 1.39771e-05 2.1477e-19 -0.00027705 2.81897e-05 2.40348e-19 0.000115201 -9.02746e-20 6.08708e-05 1.96614e-19 -4.85332e-05 9.6347e-20 -1.64058e-05 -1.91145e-19 1.79608e-05 1.4896e-19 
2136.05 0 3.31547e-19 -0.0010067 -7.25473e-20 1.65599e-05 -0.00160629 -2.23397e-19 -1.97807e-06 -1.39189e-19 0.000123605 -1.39281e-19 -0.00024729 3.99335e-20 -1.95426e-19 0.000263917 -1.17245e-19 -0.000123123 1.17721e-19 2.96113e-05 2.22112e-19 -0.000277134 2.3482e-05 2.59326e-19 0.000119 -6.80063e-20 6.33288e-05 1.98943e-19 -4.71702e-05 9.23459e-20 -6.18709e-06 -2.00693e-19 1.12513e-05 1.70317e-19 
2136.4 0 3.34603e-19 -0.000972488 -6.8312e-20 8.90266e-06 -0.00162096 -2.39686e-19 -9.57763e-06 -1.42763e-19 0.000151601 -1.36071e-19 -0.00024657 1.25184e-20 -2.07362e-19 0.000247978 -1.35057e-19 -0.000130811 1.26898e-19 4.77085e-05 2.26703e-19 -0.000275634 1.95223e-05 2.70484e-19 0.000120352 -4.7357e-20 6.66983e-05 2.06789e-19 -4.49687e-05 9.01305e-20 4.70672e-06 -2.21399e-19 4.05816e-06 1.66462e-19 
2136.75 0 3.27869e-19 -0.000936603 -4.43403e-20 2.09392e-06 -0.00162944 -2.52815e-19 -1.727e-05 -1.53337e-19 0.000170903 -1.38965e-19 -0.00025294 -1.24308e-20 -2.12189e-19 0.000231562 -1.46247e-19 -0.000144724 1.28533e-19 6.95358e-05 2.00031e-19 -0.000270795 1.68877e-05 2.74762e-19 0.000116157 -2.84677e-20 7.2879e-05 2.04798e-19 -4.2068e-05 8.16908e-20 1.85394e-05 -2.4194e-19 -2.44933e-06 1.45903e-19 
2137.1 0 3.21399e-19 -0.000899148 -2.27451e-20 -5.24554e-06 -0.00163324 -2.73856e-19 -2.69801e-05 -1.57879e-19 0.000183779 -1.4864e-19 -0.000260971 -1.63644e-20 -2.04972e-19 0.000216976 -1.314e-19 -0.000159742 1.10508e-19 9.15737e-05 1.62565e-19 -0.000258901 1.54078e-05 2.59441e-19 0.000108971 -4.14237e-20 8.21169e-05 2.15004e-19 -3.76658e-05 7.47692e-20 3.56473e-05 -2.72599e-19 -5.21781e-06 1.02399e-19 
2137.45 0 3.10908e-19 -0.000859079 -3.20541e-20 -1.26673e-05 -0.001635 -2.84307e-19 -3.52756e-05 -1.41411e-19 0.000194016 -1.42012e-19 -0.000263949 -1.53386e-20 -2.0421e-19 0.000206585 -1.12891e-19 -0.000172937 9.45308e-20 0.000106223 1.40466e-19 -0.000242611 1.50863e-05 2.57543e-19 0.000101838 -4.67665e-20 9.49331e-05 2.35153e-19 -3.41674e-05 6.77981e-20 5.31198e-05 -2.89111e-19 -5.86736e-06 7.19917e-20 
2137.8 0 3.01345e-19 -0.000815006 -3.51861e-20 -1.84663e-05 -0.00163681 -2.97406e-19 -3.93228e-05 -1.22261e-19 0.00020085 -8.71917e-20 -0.000257504 -7.07329e-21 -2.07986e-19 0.000199121 -8.19204e-20 -0.000183525 9.1395e-20 0.000108977 1.1503e-19 -0.000224353 1.49811e-05 2.50849e-19 9.24092e-05 -5.88853e-20 0.000111556 2.47485e-19 -3.4384e-05 4.72283e-20 6.70239e-05 -3.0077e-19 -6.28713e-06 5.14481e-20 
2138.15 0 2.96089e-19 -0.000769474 -2.59239e-20 -2.3926e-05 -0.00163627 -3.03656e-19 -4.29453e-05 -1.03033e-19 0.000201396 -1.06743e-20 -0.000242235 -9.9335e-21 -2.12883e-19 0.000190129 -5.28835e-20 -0.000191886 1.00278e-19 9.95065e-05 9.23671e-20 -0.000204416 1.35505e-05 2.33296e-19 7.72258e-05 -8.35552e-20 0.00013051 2.58533e-19 -3.56093e-05 4.12697e-20 7.52824e-05 -3.19712e-19 -5.27928e-06 3.88528e-20 
2138.5 0 2.84184e-19 -0.000724332 -1.45218e-20 -2.96214e-05 -0.0016289 -3.02672e-19 -5.14398e-05 -7.16897e-20 0.000193155 3.929e-20 -0.000220588 1.39679e-21 -2.25312e-19 0.000177941 -1.78289e-20 -0.00019821 1.09262e-19 8.39254e-05 6.85976e-20 -0.000184901 1.19584e-05 2.07571e-19 5.8152e-05 -1.05717e-19 0.000146183 2.68344e-19 -3.6283e-05 4.73966e-20 7.76623e-05 -3.51981e-19 -2.30062e-06 3.26044e-20 
2138.85 0 2.68712e-19 -0.000679752 -6.42866e-21 -3.3876e-05 -0.00161247 -2.9417e-19 -6.44837e-05 -6.1842e-20 0.000176395 6.17872e-20 -0.000194173 1.42098e-20 -2.36932e-19 0.000162601 2.29691e-20 -0.000201133 1.08208e-19 6.89844e-05 4.15115e-20 -0.000169424 1.17362e-05 1.75932e-19 4.0242e-05 -1.09628e-19 0.000156032 2.73967e-19 -3.72351e-05 6.30268e-20 7.44031e-05 -3.55731e-19 1.39076e-06 4.14706e-20 
2139.2 0 2.61257e-19 -0.000634207 6.805e-22 -3.72864e-05 -0.00158715 -2.72614e-19 -7.68273e-05 -8.2503e-20 0.000156345 1.00463e-19 -0.000166444 3.49792e-20 -2.24901e-19 0.000146915 4.84308e-20 -0.000200076 1.08699e-19 5.58649e-05 3.20633e-20 -0.000159802 1.31561e-05 1.59162e-19 2.58361e-05 -1.17129e-19 0.000162077 2.51378e-19 -3.75283e-05 7.29028e-20 6.91897e-05 -3.47162e-19 3.03826e-06 7.09981e-20 
2139.55 0 2.45605e-19 -0.000585441 5.57819e-21 -3.99033e-05 -0.0015593 -2.76392e-19 -8.68186e-05 -1.08556e-19 0.000136001 1.36786e-19 -0.000140442 5.41978e-20 -2.18437e-19 0.000133863 5.93026e-20 -0.000196693 1.10486e-19 4.38138e-05 3.35034e-20 -0.00015599 1.42549e-05 1.52894e-19 1.36398e-05 -1.15319e-19 0.000165302 2.44733e-19 -3.559e-05 7.57521e-20 6.54306e-05 -3.48691e-19 2.71636e-06 1.09938e-19 
2139.9 0 2.17175e-19 -0.000534474 9.72093e-21 -3.95137e-05 -0.00153601 -2.88239e-19 -9.61102e-05 -1.23168e-19 0.00011358 1.51312e-19 -0.000117662 7.66246e-20 -2.07984e-19 0.000123015 8.62233e-20 -0.000193441 1.25915e-19 3.10899e-05 1.01311e-20 -0.000155255 1.23792e-05 1.35758e-19 1.32212e-06 -1.13314e-19 0.000164579 2.22049e-19 -3.20163e-05 8.42181e-20 6.29996e-05 -3.43778e-19 2.14777e-06 1.43607e-19 
2140.25 0 1.78363e-19 -0.000484272 2.20237e-20 -3.47558e-05 -0.00151889 -3.06467e-19 -0.000108444 -1.2048e-19 8.80489e-05 1.50193e-19 -9.71309e-05 9.79803e-20 -2.14662e-19 0.000113343 1.22173e-19 -0.000192691 1.35687e-19 1.71049e-05 -2.29714e-20 -0.000152394 7.3663e-06 1.1174e-19 -9.01608e-06 -1.26136e-19 0.000158346 1.93558e-19 -2.95785e-05 7.52762e-20 6.07258e-05 -3.32934e-19 2.78716e-06 1.64881e-19 
2140.6 0 1.57021e-19 -0.000435413 3.53807e-20 -2.52144e-05 -0.00150778 -3.13782e-19 -0.000126752 -1.30456e-19 6.02378e-05 1.50194e-19 -7.95999e-05 1.09508e-19 -2.21196e-19 0.000104133 1.3359e-19 -0.000197586 1.27452e-19 2.74102e-06 -2.78228e-20 -0.000146216 1.3007e-06 8.76032e-20 -1.49029e-05 -1.27568e-19 0.000148512 1.72864e-19 -3.13534e-05 6.32585e-20 6.02522e-05 -3.38527e-19 5.96119e-06 1.74707e-19 
2140.95 0 1.40478e-19 -0.000389238 4.3303e-20 -1.22463e-05 -0.00150357 -3.23972e-19 -0.000150447 -1.49201e-19 3.39318e-05 1.45374e-19 -6.97493e-05 1.23589e-19 -1.98944e-19 9.44998e-05 1.33372e-19 -0.000207664 1.16968e-19 -1.25436e-05 -1.37464e-20 -0.000139507 -4.22384e-06 4.8924e-20 -1.78196e-05 -1.11561e-19 0.000137885 1.65304e-19 -3.79824e-05 5.86275e-20 6.3482e-05 -3.28394e-19 1.20989e-05 1.88372e-19 
2141.3 0 1.22651e-19 -0.000348617 4.38431e-20 6.7181e-07 -0.00150338 -3.21016e-19 -0.0001765 -1.69894e-19 1.20701e-05 1.51167e-19 -6.95373e-05 1.24641e-19 -1.82655e-19 8.49368e-05 1.41791e-19 -0.000221133 1.26103e-19 -2.91742e-05 1.04003e-20 -0.000136441 -8.55351e-06 2.1876e-21 -1.94279e-05 -8.89708e-20 0.000126329 1.63304e-19 -4.78918e-05 8.11903e-20 6.66376e-05 -3.01515e-19 2.1283e-05 1.92355e-19 
2141.65 0 1.11076e-19 -0.00031223 4.50797e-20 1.1908e-05 -0.00150229 -3.07414e-19 -0.000203609 -1.80018e-19 -4.40193e-06 1.51883e-19 -7.87333e-05 1.21828e-19 -1.6946e-19 7.6781e-05 1.49769e-19 -0.000236324 1.161e-19 -4.49513e-05 2.94678e-20 -0.000139594 -8.84594e-06 -6.02893e-20 -1.90051e-05 -4.8115e-20 0.000112236 1.5296e-19 -5.76242e-05 9.96497e-20 6.68345e-05 -2.88421e-19 3.08302e-05 1.97063e-19 
2142 0 9.13516e-20 -0.000276008 4.2208e-20 2.25286e-05 -0.00149969 -2.93879e-19 -0.000230822 -1.6117e-19 -1.58019e-05 1.42195e-19 -9.9029e-05 1.02028e-19 -1.55149e-19 6.98143e-05 1.66248e-19 -0.00025183 1.07241e-19 -5.83005e-05 3.78948e-20 -0.000151039 -2.94706e-06 -1.04024e-19 -1.50839e-05 -1.66491e-20 9.65285e-05 1.56924e-19 -6.57381e-05 1.10476e-19 6.68374e-05 -2.72038e-19 3.93694e-05 1.98254e-19 
2142.35 0 6.99245e-20 -0.000239023 4.0523e-20 3.27248e-05 -0.00149884 -2.93141e-19 -0.000252237 -1.40012e-19 -2.37606e-05 1.08182e-19 -0.000128212 7.44751e-20 -1.5179e-19 6.19795e-05 1.90277e-19 -0.000267209 1.1204e-19 -7.08303e-05 4.18233e-20 -0.000167643 7.97674e-06 -1.31732e-19 -8.17764e-06 1.48899e-20 8.23068e-05 1.58583e-19 -7.32111e-05 1.25875e-19 6.7674e-05 -2.65624e-19 4.69656e-05 2.08154e-19 
2142.7 0 6.19154e-20 -0.000202329 2.93239e-20 4.08014e-05 -0.00150072 -2.79509e-19 -0.000262453 -1.35066e-19 -3.01525e-05 8.19563e-20 -0.00015725 4.75221e-20 -1.60453e-19 5.32794e-05 2.04373e-19 -0.000280614 1.35677e-19 -8.65513e-05 3.17401e-20 -0.000182293 2.11111e-05 -1.63995e-19 -5.76379e-07 1.33177e-20 7.23752e-05 1.5005e-19 -8.00059e-05 1.45924e-19 6.68543e-05 -2.62804e-19 5.53188e-05 1.98725e-19 
2143.05 0 4.92258e-20 -0.00016616 2.80339e-20 4.4941e-05 -0.00150309 -2.50829e-19 -0.000262257 -1.55766e-19 -3.53745e-05 4.41337e-20 -0.000180163 2.73174e-20 -1.75603e-19 4.47227e-05 1.97364e-19 -0.000292495 1.78559e-19 -0.000106148 8.11223e-21 -0.000191805 3.43738e-05 -1.95031e-19 6.5582e-06 1.8682e-21 6.80924e-05 1.2574e-19 -8.65889e-05 1.65501e-19 6.35799e-05 -2.67577e-19 6.517e-05 1.81466e-19 
2143.4 0 3.26373e-20 -0.000128588 2.555e-20 4.3584e-05 -0.00150462 -2.13996e-19 -0.00025691 -1.84085e-19 -4.13278e-05 5.85812e-21 -0.000196021 3.78656e-20 -1.89572e-19 3.57225e-05 1.91728e-19 -0.00030442 2.13816e-19 -0.00012681 -1.36858e-20 -0.00019792 4.71939e-05 -2.05939e-19 1.30701e-05 -1.65834e-20 6.91374e-05 1.22429e-19 -9.32829e-05 1.74089e-19 5.92647e-05 -2.53772e-19 7.50673e-05 1.62747e-19 
2143.75 0 1.37382e-20 -8.74772e-05 2.78428e-21 3.70194e-05 -0.00150585 -1.87617e-19 -0.00025295 -2.17955e-19 -4.91272e-05 -2.63503e-20 -0.000205018 6.03644e-20 -2.08818e-19 2.55618e-05 1.95934e-19 -0.000315192 2.4751e-19 -0.000147572 -1.83572e-20 -0.000202879 5.7868e-05 -2.09642e-19 1.79909e-05 -3.68185e-20 7.3026e-05 1.118e-19 -9.72418e-05 1.68782e-19 5.4638e-05 -2.31958e-19 8.64098e-05 1.64973e-19 
2144.1 0 -5.55891e-21 -4.21664e-05 -2.74071e-20 2.70782e-05 -0.00150854 -1.75465e-19 -0.000253711 -2.58683e-19 -5.69623e-05 -4.92127e-20 -0.000208848 8.25031e-20 -2.16268e-19 1.35899e-05 1.93262e-19 -0.000323209 2.70067e-19 -0.000168141 -2.24083e-20 -0.000209299 6.39061e-05 -2.06098e-19 2.05281e-05 -4.65147e-20 7.63147e-05 1.02115e-19 -9.57164e-05 1.50006e-19 4.99164e-05 -2.11082e-19 9.9282e-05 1.6758e-19 
2144.45 0 -1.78919e-20 4.12795e-06 -4.63273e-20 1.6278e-05 -0.00151424 -1.98322e-19 -0.000256991 -2.84593e-19 -6.22126e-05 -6.10603e-20 -0.000211072 9.16127e-20 -2.21065e-19 1.41693e-06 2.06695e-19 -0.000325497 2.92142e-19 -0.000186041 -4.44853e-20 -0.000220315 6.6109e-05 -1.92263e-19 2.0858e-05 -3.23939e-20 7.8731e-05 8.56276e-20 -8.92548e-05 1.34246e-19 4.36005e-05 -1.99132e-19 0.000110433 1.67262e-19 
2144.8 0 -1.36227e-20 4.90029e-05 -7.31459e-20 8.25784e-06 -0.00152251 -2.15715e-19 -0.000258695 -2.97363e-19 -6.46138e-05 -6.57765e-20 -0.000214965 1.09946e-19 -2.23909e-19 -7.94649e-06 2.10099e-19 -0.000318792 2.91524e-19 -0.000199181 -6.34428e-20 -0.000235466 6.88462e-05 -1.92679e-19 1.98566e-05 -5.04411e-21 8.19986e-05 7.08021e-20 -8.14332e-05 1.38849e-19 3.50237e-05 -1.81991e-19 0.000118407 1.68173e-19 
2145.15 0 7.15796e-21 9.03984e-05 -8.70601e-20 3.81976e-06 -0.00153083 -2.35826e-19 -0.000254287 -3.07342e-19 -6.68203e-05 -3.40903e-20 -0.000221105 1.25664e-19 -2.30212e-19 -1.16802e-05 2.18591e-19 -0.000303713 2.89944e-19 -0.000207948 -7.61057e-20 -0.000249772 7.25028e-05 -1.95407e-19 1.7155e-05 1.65732e-20 8.6719e-05 4.12083e-20 -7.48026e-05 1.59429e-19 2.78434e-05 -1.60672e-19 0.000124284 1.64901e-19 
2145.5 0 2.74961e-20 0.000129688 -7.70996e-20 1.60191e-06 -0.00153843 -2.72218e-19 -0.000245013 -3.16462e-19 -7.03275e-05 -1.01919e-20 -0.000227106 1.23659e-19 -2.20905e-19 -8.47319e-06 2.2036e-19 -0.00028147 2.72924e-19 -0.000215774 -7.70083e-20 -0.000260564 7.3207e-05 -1.96085e-19 1.15869e-05 2.97976e-20 9.44125e-05 1.52255e-20 -6.70941e-05 1.81919e-19 2.2845e-05 -1.43496e-19 0.000129211 1.62672e-19 
2145.85 0 5.42294e-20 0.000167636 -7.50254e-20 6.67207e-07 -0.00154772 -3.09186e-19 -0.000237818 -3.13167e-19 -7.2919e-05 1.20806e-20 -0.000228773 1.10039e-19 -2.14951e-19 -1.55657e-06 2.29042e-19 -0.000252218 2.39575e-19 -0.000228003 -6.95424e-20 -0.00026766 6.94914e-05 -1.80386e-19 5.34258e-06 2.38825e-20 0.000104861 2.44392e-21 -5.44124e-05 2.19544e-19 1.66602e-05 -1.17387e-19 0.000132592 1.65216e-19 
2146.2 0 8.73653e-20 0.000203514 -8.75235e-20 2.03821e-07 -0.00155549 -3.36304e-19 -0.000233838 -3.14366e-19 -7.3929e-05 1.41207e-20 -0.000225037 1.08631e-19 -2.31656e-19 6.14059e-06 2.43295e-19 -0.000217504 1.92467e-19 -0.000245182 -5.41522e-20 -0.000269705 6.41012e-05 -1.83356e-19 2.83521e-06 1.34117e-20 0.000114469 6.14128e-21 -3.82313e-05 2.48029e-19 8.55584e-06 -9.94443e-20 0.00013212 1.66573e-19 
2146.55 0 1.02289e-19 0.000240113 -9.59243e-20 -1.6774e-06 -0.0015607 -3.5772e-19 -0.000230261 -3.13119e-19 -7.20223e-05 1.4413e-20 -0.00021722 1.25328e-19 -2.57967e-19 1.3197e-05 2.25066e-19 -0.000180632 1.43471e-19 -0.00026319 -3.4811e-20 -0.000264408 5.93703e-05 -1.764e-19 4.28871e-06 9.16929e-21 0.000120766 -3.42557e-21 -2.38761e-05 2.77871e-19 1.47649e-06 -8.49033e-20 0.000127625 1.68439e-19 
2146.9 0 9.90915e-20 0.000278789 -9.7952e-20 -6.33107e-06 -0.00156382 -3.63587e-19 -0.000226531 -3.1981e-19 -6.35267e-05 8.34137e-21 -0.000209521 1.22539e-19 -2.65328e-19 1.88534e-05 2.08082e-19 -0.00014752 9.70141e-20 -0.000279083 -3.28143e-20 -0.000253714 5.56553e-05 -1.42116e-19 6.48143e-06 -1.77253e-20 0.000123446 -2.33556e-20 -1.12603e-05 2.99303e-19 -3.34158e-06 -7.21874e-20 0.000119624 1.66077e-19 
2147.25 0 7.91169e-20 0.000320212 -8.77377e-20 -1.33069e-05 -0.00156285 -3.55788e-19 -0.000222264 -3.28183e-19 -5.03691e-05 2.58311e-20 -0.00020823 1.17285e-19 -2.5658e-19 2.11356e-05 1.87241e-19 -0.000120298 6.50411e-20 -0.000290364 -2.8443e-20 -0.000243599 5.45784e-05 -1.31166e-19 5.92587e-06 -3.14698e-20 0.000121661 -4.14977e-20 2.8634e-06 3.21811e-19 -8.02023e-06 -7.67481e-20 0.000107269 1.59518e-19 
2147.6 0 5.93396e-20 0.000364023 -7.34557e-20 -2.13421e-05 -0.00155816 -3.53301e-19 -0.000214596 -3.34366e-19 -3.84805e-05 3.61191e-20 -0.000214722 1.03278e-19 -2.44872e-19 1.89565e-05 1.63049e-19 -9.65782e-05 4.11809e-20 -0.000295289 -1.6311e-20 -0.000234027 5.71453e-05 -1.1328e-19 1.41578e-06 -4.65211e-20 0.000115351 -6.48101e-20 1.75652e-05 3.28843e-19 -1.52463e-05 -1.02535e-19 9.27419e-05 1.54672e-19 
2147.95 0 3.17255e-20 0.000407979 -4.91708e-20 -3.01985e-05 -0.00154819 -3.43105e-19 -0.000201709 -3.53024e-19 -3.16766e-05 4.17928e-20 -0.000226618 9.87765e-20 -2.29597e-19 1.47318e-05 1.40069e-19 -7.71494e-05 9.3645e-21 -0.000295633 -4.34299e-21 -0.000222171 6.32878e-05 -8.65861e-20 -4.80465e-06 -6.59922e-20 0.000105578 -9.16401e-20 3.14666e-05 3.29783e-19 -2.4289e-05 -1.18104e-19 7.99827e-05 1.53473e-19 
2148.3 0 -9.74354e-22 0.000449814 -2.82643e-20 -4.08026e-05 -0.00153067 -3.26199e-19 -0.00018804 -3.57928e-19 -3.11473e-05 2.66118e-20 -0.000244241 9.31418e-20 -2.16069e-19 1.19447e-05 1.17374e-19 -6.39309e-05 -1.43693e-20 -0.000292077 -1.874e-21 -0.000207361 7.27199e-05 -7.64115e-20 -1.28985e-05 -7.81979e-20 9.52178e-05 -1.27014e-19 4.26079e-05 3.37406e-19 -3.1651e-05 -1.39521e-19 6.87357e-05 1.55831e-19 
2148.65 0 -3.64901e-20 0.00048689 -7.21759e-21 -5.22835e-05 -0.00150205 -3.13557e-19 -0.000177737 -3.53829e-19 -3.73571e-05 -2.18118e-20 -0.000266526 9.87646e-20 -1.80919e-19 9.52289e-06 8.66916e-20 -5.75342e-05 -3.43404e-20 -0.000282906 1.7421e-20 -0.000187635 8.21563e-05 -5.3886e-20 -2.49585e-05 -6.7801e-20 8.79994e-05 -1.5307e-19 4.82492e-05 3.34895e-19 -3.64397e-05 -1.58585e-19 5.71038e-05 1.45107e-19 
2149 0 -7.23221e-20 0.00052002 1.00823e-20 -6.33025e-05 -0.00146212 -3.06522e-19 -0.00016822 -3.21844e-19 -5.20629e-05 -5.50106e-20 -0.000287366 8.63032e-20 -1.60566e-19 4.21657e-06 5.2925e-20 -5.80241e-05 -4.92047e-20 -0.000267191 2.88585e-20 -0.000165706 9.11732e-05 -3.10291e-20 -3.98134e-05 -5.48075e-20 8.5305e-05 -1.58658e-19 4.90142e-05 3.31599e-19 -3.82286e-05 -1.48128e-19 4.52922e-05 1.28996e-19 
2149.35 0 -1.15689e-19 0.000552791 3.00151e-20 -7.35948e-05 -0.00141795 -2.91761e-19 -0.000153432 -2.9475e-19 -7.53475e-05 -7.72558e-20 -0.00030211 6.24052e-20 -1.4847e-19 -5.08017e-06 4.36362e-20 -6.28128e-05 -5.32979e-20 -0.000244651 2.02804e-20 -0.000145569 0.000104907 3.22788e-21 -5.43396e-05 -6.57218e-20 8.6353e-05 -1.55442e-19 4.68444e-05 3.29168e-19 -3.94052e-05 -1.27966e-19 3.57071e-05 1.02936e-19 
2149.7 0 -1.75025e-19 0.000585707 5.75222e-20 -8.36236e-05 -0.00137584 -2.91868e-19 -0.000129944 -2.66355e-19 -0.000102401 -9.80831e-20 -0.000312664 4.51025e-20 -1.50324e-19 -1.4499e-05 3.99906e-20 -6.86967e-05 -4.07184e-20 -0.000219658 -6.63377e-21 -0.000126679 0.000125075 3.28427e-20 -6.54709e-05 -6.14727e-20 8.87362e-05 -1.62486e-19 4.48078e-05 3.05675e-19 -4.18019e-05 -9.66001e-20 2.9466e-05 7.78126e-20 
2150.05 0 -2.35492e-19 0.000618632 6.57115e-20 -9.24491e-05 -0.00133505 -3e-19 -9.97045e-05 -2.32882e-19 -0.000128148 -1.14521e-19 -0.00032275 2.67754e-20 -1.41992e-19 -1.99846e-05 2.93896e-20 -7.33467e-05 -2.16216e-20 -0.000194557 -5.13314e-20 -0.00010692 0.00014521 5.33977e-20 -7.12107e-05 -4.46251e-20 9.02245e-05 -1.55009e-19 4.45304e-05 2.72179e-19 -4.04846e-05 -7.254e-20 2.64332e-05 5.53815e-20 
2150.4 0 -2.67422e-19 0.000655024 7.87044e-20 -9.9667e-05 -0.00129469 -3.17865e-19 -6.97644e-05 -1.98027e-19 -0.000148877 -1.29526e-19 -0.000332847 -5.6235e-21 -1.30999e-19 -2.31609e-05 3.03882e-20 -7.8021e-05 -1.03957e-20 -0.00016911 -8.52462e-20 -8.52467e-05 0.00015918 6.96937e-20 -7.24738e-05 -3.43415e-20 9.18072e-05 -1.59585e-19 4.56322e-05 2.25898e-19 -3.49544e-05 -6.64398e-20 2.56004e-05 4.07107e-20 
2150.75 0 -2.8034e-19 0.000695011 9.87818e-20 -0.000105999 -0.00125698 -3.39895e-19 -4.96914e-05 -1.72417e-19 -0.000164099 -1.3794e-19 -0.000340111 -4.03587e-20 -1.37126e-19 -2.39872e-05 1.06099e-20 -8.33503e-05 8.04558e-21 -0.000146011 -1.14809e-19 -6.23056e-05 0.000167808 9.02605e-20 -7.22545e-05 -1.03302e-20 9.51599e-05 -1.63207e-19 4.81387e-05 1.99963e-19 -2.88311e-05 -5.8181e-20 2.50745e-05 2.77656e-20 
2151.1 0 -2.88752e-19 0.000732515 1.02533e-19 -0.000109643 -0.00121981 -3.55109e-19 -4.21115e-05 -1.56057e-19 -0.00017308 -1.34765e-19 -0.000345556 -8.16042e-20 -1.39614e-19 -2.10504e-05 -5.56602e-21 -8.85213e-05 1.86189e-20 -0.00012637 -1.29274e-19 -3.79387e-05 0.000175566 1.01264e-19 -7.40101e-05 1.13037e-20 9.84402e-05 -1.72667e-19 5.31394e-05 1.90257e-19 -2.53674e-05 -7.04911e-20 2.64207e-05 9.81851e-21 
2151.45 0 -2.97992e-19 0.00076309 8.04374e-20 -0.000109178 -0.00117955 -3.68364e-19 -4.01343e-05 -1.24837e-19 -0.000177402 -1.07094e-19 -0.000354221 -1.26977e-19 -1.47491e-19 -1.54592e-05 -1.1776e-20 -9.28569e-05 2.5975e-20 -0.000111282 -1.31594e-19 -1.44018e-05 0.000182864 1.11503e-19 -7.72158e-05 3.83432e-20 9.85443e-05 -2.02355e-19 5.83672e-05 1.85179e-19 -2.54228e-05 -8.53042e-20 2.94335e-05 -1.47648e-20 
2151.8 0 -3.13578e-19 0.000789584 7.08087e-20 -0.000106313 -0.00113665 -3.98023e-19 -3.72556e-05 -9.88975e-20 -0.000182763 -8.21549e-20 -0.000367331 -1.72342e-19 -1.49423e-19 -5.45748e-06 -8.35848e-21 -9.57695e-05 3.27712e-20 -0.000101378 -1.34399e-19 5.93781e-06 0.000188075 1.2079e-19 -7.97495e-05 5.95925e-20 9.70534e-05 -2.18619e-19 6.09299e-05 1.83072e-19 -2.77999e-05 -8.43375e-20 3.31196e-05 -3.17149e-20 
2152.15 0 -3.27403e-19 0.000816244 6.09674e-20 -0.000101084 -0.00109707 -4.13151e-19 -3.36696e-05 -6.66219e-20 -0.00018693 -7.19366e-20 -0.000382073 -2.06008e-19 -1.51095e-19 8.22314e-06 -1.87726e-20 -9.87343e-05 4.73546e-20 -9.43534e-05 -1.59393e-19 2.0818e-05 0.000190895 1.27812e-19 -7.77191e-05 6.15056e-20 9.71916e-05 -2.01869e-19 6.15252e-05 1.74138e-19 -3.16214e-05 -8.26406e-20 3.85048e-05 -1.89289e-20 
2152.5 0 -3.28529e-19 0.000841326 4.60624e-20 -9.39339e-05 -0.0010618 -4.12586e-19 -3.17802e-05 -3.77141e-20 -0.000185747 -6.27188e-20 -0.000394255 -2.3182e-19 -1.50635e-19 2.0303e-05 -2.51061e-20 -0.000103209 6.74288e-20 -8.77274e-05 -1.81511e-19 3.11013e-05 0.000192477 1.45716e-19 -6.98638e-05 6.76496e-20 9.98274e-05 -1.78097e-19 6.09317e-05 1.46502e-19 -3.5075e-05 -9.12822e-20 4.42099e-05 -1.35123e-20 
2152.85 0 -3.14303e-19 0.000863934 3.68066e-20 -8.47946e-05 -0.0010264 -4.16705e-19 -3.42213e-05 -3.71165e-20 -0.000181447 -5.3507e-20 -0.000400718 -2.5027e-19 -1.42153e-19 2.99385e-05 -2.69478e-20 -0.000104834 6.6155e-20 -7.78811e-05 -1.93631e-19 3.96541e-05 0.000192517 1.44663e-19 -6.21616e-05 8.8717e-20 0.000105628 -1.53358e-19 6.00616e-05 1.00222e-19 -3.5979e-05 -9.34364e-20 4.8263e-05 -8.10444e-21 
2153.2 0 -2.95394e-19 0.000884421 3.52335e-20 -7.42346e-05 -0.000992697 -4.01799e-19 -4.07865e-05 -3.3236e-20 -0.000176169 -4.15169e-20 -0.000398727 -2.50935e-19 -1.33207e-19 4.05798e-05 -2.44098e-20 -9.87559e-05 7.29448e-20 -6.21151e-05 -1.85812e-19 5.09657e-05 0.000189448 1.60572e-19 -5.75269e-05 1.16275e-19 0.000115293 -1.41217e-19 5.93767e-05 5.95066e-20 -3.47405e-05 -9.08035e-20 5.16617e-05 4.09373e-21 
2153.55 0 -2.77585e-19 0.000903938 3.08899e-20 -6.43548e-05 -0.000965575 -3.78786e-19 -4.93952e-05 -2.34626e-20 -0.000170975 -5.27106e-20 -0.000387381 -2.36923e-19 -1.23041e-19 5.3419e-05 -8.98455e-21 -9.06722e-05 7.79758e-20 -4.49356e-05 -1.8607e-19 7.00747e-05 0.000184257 1.66388e-19 -5.26517e-05 1.28995e-19 0.000125827 -1.40389e-19 5.85929e-05 3.22174e-20 -3.03102e-05 -8.71033e-20 5.50117e-05 -2.34067e-21 
2153.9 0 -2.8289e-19 0.000922978 2.88651e-20 -5.62745e-05 -0.000944794 -3.54642e-19 -5.90458e-05 -5.03358e-21 -0.000165462 -6.40443e-20 -0.000370906 -2.18045e-19 -9.95276e-20 6.73804e-05 -1.42768e-20 -8.83924e-05 1.01652e-19 -3.04234e-05 -1.92469e-19 9.87798e-05 0.000179756 1.69236e-19 -4.63077e-05 1.3919e-19 0.000132668 -1.40203e-19 5.55281e-05 2.85012e-21 -2.30333e-05 -7.85431e-20 5.89843e-05 -7.24205e-21 
2154.25 0 -3.01068e-19 0.000940606 1.83826e-20 -4.86875e-05 -0.000925289 -2.95525e-19 -6.69175e-05 1.12022e-20 -0.000155455 -6.26695e-20 -0.000356012 -2.05551e-19 -6.48127e-20 8.22811e-05 -1.8392e-20 -9.31631e-05 1.09908e-19 -1.95644e-05 -2.08058e-19 0.000133407 0.000178971 1.69513e-19 -3.81732e-05 1.56162e-19 0.000136141 -1.43575e-19 4.85244e-05 -6.0869e-21 -1.70241e-05 -6.89432e-20 6.45913e-05 -9.55895e-21 
2154.6 0 -3.26394e-19 0.000957253 2.18341e-20 -3.86266e-05 -0.000906406 -2.27588e-19 -6.93169e-05 3.90738e-20 -0.000139012 -5.10491e-20 -0.000345514 -1.86503e-19 -3.99785e-20 9.57962e-05 -3.51953e-20 -0.000102913 1.13844e-19 -1.21949e-05 -2.18036e-19 0.000165933 0.000182709 1.63134e-19 -2.73717e-05 1.9452e-19 0.000139757 -1.47289e-19 3.86388e-05 -1.2137e-20 -1.36416e-05 -6.15282e-20 7.20516e-05 -2.43026e-20 
2154.95 0 -3.40089e-19 0.00097332 3.77312e-20 -2.61858e-05 -0.000891577 -1.59664e-19 -6.39574e-05 4.33356e-20 -0.000118117 -4.9573e-20 -0.000337032 -1.62861e-19 -3.1983e-20 0.00010429 -4.9673e-20 -0.000115153 1.01984e-19 -5.94703e-06 -2.12239e-19 0.000190449 0.000186732 1.81372e-19 -1.86148e-05 2.35446e-19 0.000146209 -1.56828e-19 2.871e-05 -2.40576e-20 -1.26201e-05 -5.51365e-20 7.93435e-05 -2.30767e-20 
2155.3 0 -3.50203e-19 0.000988496 3.35927e-20 -1.41497e-05 -0.000880547 -9.93922e-20 -5.20216e-05 3.09028e-20 -9.3753e-05 -3.96639e-20 -0.000326099 -1.28996e-19 -2.53849e-20 0.000111897 -5.97468e-20 -0.000125448 8.74757e-20 1.38988e-07 -2.1507e-19 0.00020624 0.000187756 1.94982e-19 -1.66329e-05 2.6892e-19 0.000154487 -1.53614e-19 2.1154e-05 -4.01917e-20 -1.48016e-05 -4.80375e-20 8.41098e-05 -1.69494e-20 
2155.65 0 -3.48847e-19 0.00100239 2.72873e-20 -4.08634e-06 -0.000867737 -4.82942e-20 -4.1512e-05 6.29096e-21 -6.75638e-05 -4.41215e-20 -0.000312134 -1.07794e-19 -1.63868e-20 0.000122411 -6.4615e-20 -0.000131657 7.01476e-20 4.99378e-06 -2.28588e-19 0.000214461 0.000184187 2.00035e-19 -2.1725e-05 2.8269e-19 0.000161677 -1.50027e-19 1.74326e-05 -3.90212e-20 -2.03953e-05 -3.26854e-20 8.68073e-05 -1.97206e-20 
2156 0 -3.6432e-19 0.00101529 1.55859e-20 2.02144e-06 -0.000849668 2.30949e-21 -3.81782e-05 -7.39001e-21 -4.46124e-05 -4.96906e-20 -0.000300387 -1.00812e-19 5.30329e-21 0.000131932 -6.02164e-20 -0.000134754 5.61709e-20 1.11767e-05 -2.48226e-19 0.000215787 0.000177039 1.83346e-19 -3.29047e-05 2.67655e-19 0.000165114 -1.54448e-19 1.86408e-05 -2.60244e-20 -2.72643e-05 -3.49186e-20 8.79605e-05 -2.87667e-20 
2156.35 0 -3.69622e-19 0.00102955 2.99188e-22 3.61268e-06 -0.000828581 4.92595e-20 -4.05259e-05 -3.87777e-20 -3.10027e-05 -5.17895e-20 -0.000293775 -1.01241e-19 2.86968e-21 0.000139423 -6.16156e-20 -0.00013104 4.24147e-20 2.25841e-05 -2.55272e-19 0.000211453 0.000169996 1.79879e-19 -4.76832e-05 2.70919e-19 0.000165811 -1.2639e-19 2.37955e-05 -6.35608e-21 -2.94472e-05 -4.12171e-20 8.76938e-05 -4.92146e-20 
2156.7 0 -3.84968e-19 0.00104613 -7.57403e-21 2.62348e-06 -0.000810479 7.80732e-20 -4.73569e-05 -5.6513e-20 -2.59623e-05 -4.78214e-20 -0.000288524 -1.01051e-19 -1.13746e-20 0.00014525 -7.83889e-20 -0.000115426 2.35595e-20 3.8313e-05 -2.46043e-19 0.000201363 0.000164285 1.75977e-19 -6.3478e-05 2.67887e-19 0.000165913 -8.89755e-20 3.11806e-05 2.68473e-20 -2.26999e-05 -4.90207e-20 8.62311e-05 -8.51921e-20 
2157.05 0 -4.09401e-19 0.00106229 -9.29986e-21 -4.85805e-07 -0.000795539 9.73994e-20 -6.14751e-05 -6.89417e-20 -2.28532e-05 -4.38741e-20 -0.000279174 -8.7658e-20 -2.51744e-20 0.000144724 -9.37292e-20 -9.14133e-05 -7.10389e-21 5.26012e-05 -2.34176e-19 0.000183476 0.00015753 1.58998e-19 -7.89164e-05 2.6127e-19 0.000165368 -6.14046e-20 4.20115e-05 6.67457e-20 -9.9548e-06 -6.07967e-20 8.32323e-05 -1.39085e-19 
2157.4 0 -4.42387e-19 0.00107758 -1.28513e-20 -5.40057e-06 -0.000782656 1.05602e-19 -8.27435e-05 -8.36392e-20 -2.03217e-05 -2.96223e-20 -0.000264772 -7.64697e-20 -5.67719e-20 0.000136253 -8.53286e-20 -6.70379e-05 -2.9883e-20 6.13473e-05 -2.02119e-19 0.000156209 0.000148689 1.30155e-19 -9.43096e-05 2.49227e-19 0.000162714 -4.16526e-20 5.6989e-05 9.72234e-20 2.30132e-06 -9.97639e-20 8.00129e-05 -1.94845e-19 
2157.75 0 -4.94407e-19 0.00109458 -2.39458e-20 -9.63327e-06 -0.000773268 9.99188e-20 -0.00010925 -8.89558e-20 -1.91378e-05 -2.71948e-20 -0.000249266 -8.43063e-20 -9.69082e-20 0.000126232 -8.88827e-20 -4.58387e-05 -5.27999e-20 6.46753e-05 -1.64371e-19 0.000120381 0.000140639 8.65902e-20 -0.000110806 2.29584e-19 0.000157454 -3.9802e-20 7.46673e-05 1.03437e-19 1.27066e-05 -1.14455e-19 8.07196e-05 -2.36252e-19 
2158.1 0 -5.52492e-19 0.00111553 -6.18406e-20 -1.12443e-05 -0.000768019 9.57684e-20 -0.000137022 -9.45541e-20 -1.75831e-05 -1.89823e-20 -0.000237252 -8.97713e-20 -1.24012e-19 0.000115428 -9.85076e-20 -2.49592e-05 -9.04309e-20 6.66484e-05 -1.21518e-19 8.27234e-05 0.000135352 4.98709e-20 -0.000126814 2.1892e-19 0.000148353 -3.80419e-20 9.2344e-05 1.23325e-19 2.34338e-05 -9.33453e-20 8.6126e-05 -2.63956e-19 
2158.45 0 -6.04127e-19 0.00113819 -1.06487e-19 -1.20972e-05 -0.00076479 8.40862e-20 -0.000160468 -1.04287e-19 -1.64799e-05 -1.51197e-20 -0.000230817 -8.18046e-20 -1.4799e-19 9.86359e-05 -1.09979e-19 -1.21691e-06 -1.25768e-19 7.02312e-05 -8.01744e-20 5.10467e-05 0.000133157 3.17991e-20 -0.000140694 2.101e-19 0.000135793 -4.14534e-20 0.000107269 1.47624e-19 3.44633e-05 -6.47828e-20 9.21185e-05 -2.62121e-19 
2158.8 0 -6.47137e-19 0.00116028 -1.37506e-19 -1.55572e-05 -0.000759099 9.37397e-20 -0.000176804 -1.15064e-19 -1.61722e-05 -1.78114e-20 -0.000230248 -8.52114e-20 -1.55693e-19 7.59773e-05 -1.27693e-19 2.08816e-05 -1.47269e-19 7.6629e-05 -5.76748e-20 2.50223e-05 0.000133275 1.34579e-20 -0.000150968 2.00001e-19 0.000124003 -4.21907e-20 0.000119686 1.66174e-19 4.44602e-05 -4.67306e-20 9.59938e-05 -2.38865e-19 
2159.15 0 -6.77872e-19 0.00118096 -1.51792e-19 -2.22228e-05 -0.000745443 9.61078e-20 -0.000184836 -1.21671e-19 -1.71812e-05 -2.71613e-20 -0.000229774 -9.73296e-20 -1.44766e-19 5.43878e-05 -1.50422e-19 3.37167e-05 -1.58508e-19 8.2106e-05 -2.82976e-20 2.09974e-06 0.000134353 -1.34525e-20 -0.000157683 2.0366e-19 0.000117242 -4.22258e-20 0.000131075 1.66775e-19 5.1432e-05 -7.22397e-21 9.8794e-05 -2.14864e-19 
2159.5 0 -6.95897e-19 0.00119844 -1.56726e-19 -2.78102e-05 -0.000722394 8.04337e-20 -0.000183773 -1.17106e-19 -2.23582e-05 -4.44513e-20 -0.000225839 -1.30134e-19 -1.22226e-19 3.89278e-05 -1.66436e-19 3.656e-05 -1.57821e-19 8.34156e-05 5.19367e-21 -1.88102e-05 0.000134712 -3.25882e-20 -0.000162338 2.18059e-19 0.000114749 -4.94151e-20 0.000140696 1.64055e-19 5.49621e-05 4.17967e-20 0.000100954 -1.65857e-19 
2159.85 0 -7.13997e-19 0.00121311 -1.53853e-19 -2.94536e-05 -0.000695477 6.99828e-20 -0.000175773 -1.29911e-19 -3.35809e-05 -5.0327e-20 -0.000219741 -1.51817e-19 -9.99714e-20 2.69569e-05 -1.94176e-19 3.72427e-05 -1.52708e-19 8.03115e-05 4.03694e-20 -3.89709e-05 0.000134523 -3.61482e-20 -0.000165329 2.27521e-19 0.000112201 -3.86211e-20 0.000148144 1.60741e-19 5.51847e-05 6.21807e-20 0.00010084 -1.11308e-19 
2160.2 0 -7.36483e-19 0.0012259 -1.50339e-19 -2.64122e-05 -0.000669881 7.24738e-20 -0.000166177 -1.45908e-19 -4.78541e-05 -8.16679e-20 -0.000209796 -1.48979e-19 -9.60897e-20 1.65602e-05 -2.03612e-19 3.92657e-05 -1.44576e-19 7.41746e-05 6.76558e-20 -5.65542e-05 0.000134722 -5.23563e-20 -0.00016651 2.18212e-19 0.000110506 -4.51875e-20 0.000154859 1.62131e-19 5.42532e-05 8.12566e-20 9.93774e-05 -7.16204e-20 
2160.55 0 -7.47318e-19 0.00123643 -1.55406e-19 -2.02603e-05 -0.000644669 5.9688e-20 -0.000156421 -1.56467e-19 -6.20489e-05 -1.08454e-19 -0.000194199 -1.45206e-19 -9.2718e-20 5.85384e-06 -2.04341e-19 3.89744e-05 -1.29953e-19 6.84911e-05 8.09618e-20 -6.67366e-05 0.000134966 -8.26233e-20 -0.000165276 2.06253e-19 0.000111416 -5.82347e-20 0.000162227 1.62426e-19 5.43821e-05 9.71129e-20 9.71354e-05 -5.45641e-20 
2160.9 0 -7.54562e-19 0.00124349 -1.48937e-19 -1.6236e-05 -0.000617017 4.83299e-20 -0.000141693 -1.54037e-19 -7.51428e-05 -1.26754e-19 -0.000173816 -1.42961e-19 -8.53423e-20 -6.1384e-06 -2.07115e-19 3.38033e-05 -1.26366e-19 6.12313e-05 7.08938e-20 -6.84363e-05 0.000135487 -9.3489e-20 -0.000162586 1.66526e-19 0.000112492 -5.4103e-20 0.000170822 1.32185e-19 5.59235e-05 1.15984e-19 9.39539e-05 -6.58676e-20 
2161.25 0 -7.53723e-19 0.00124916 -1.6168e-19 -1.51884e-05 -0.000584119 3.66683e-20 -0.000120813 -1.53613e-19 -8.54844e-05 -1.15655e-19 -0.000149476 -1.47563e-19 -8.40141e-20 -1.64874e-05 -2.31766e-19 2.43402e-05 -1.01675e-19 5.21273e-05 5.40213e-20 -6.24983e-05 0.000136862 -7.87112e-20 -0.000159745 1.23691e-19 0.000112745 -6.49937e-20 0.000177108 1.09252e-19 5.73207e-05 1.2776e-19 8.97155e-05 -7.48584e-20 
2161.6 0 -7.63136e-19 0.00125591 -1.83625e-19 -1.30231e-05 -0.000547898 3.34676e-20 -9.70123e-05 -1.51091e-19 -9.39469e-05 -9.66625e-20 -0.000121233 -1.80243e-19 -7.65821e-20 -2.17611e-05 -2.54124e-19 1.25351e-05 -8.07883e-20 4.52779e-05 2.87264e-20 -4.82156e-05 0.00013756 -6.53921e-20 -0.000158127 7.89581e-20 0.000112763 -7.14034e-20 0.000176592 8.23682e-20 5.6603e-05 1.22638e-19 8.51978e-05 -6.86177e-20 
2161.95 0 -7.71785e-19 0.00126073 -1.92213e-19 -7.07498e-06 -0.000507541 3.30897e-20 -7.1329e-05 -1.3406e-19 -0.000101519 -8.86914e-20 -8.85977e-05 -2.1088e-19 -4.92537e-20 -2.13506e-05 -2.55494e-19 -2.54347e-06 -7.17418e-20 4.18727e-05 2.5648e-21 -2.77431e-05 0.000136995 -8.42361e-20 -0.000159041 2.99796e-20 0.000112544 -9.90789e-20 0.000169046 7.41196e-20 5.54722e-05 1.41339e-19 7.93862e-05 -6.17919e-20 
2162.3 0 -7.85714e-19 0.00126224 -2.15762e-19 1.32959e-06 -0.000462576 3.8098e-22 -4.98482e-05 -1.30571e-19 -0.000106561 -8.01895e-20 -5.45736e-05 -2.13966e-19 -3.45739e-20 -1.46189e-05 -2.55022e-19 -2.09433e-05 -6.5919e-20 3.89588e-05 -2.33085e-20 -4.01895e-06 0.000134904 -9.46469e-20 -0.000161438 -1.06087e-20 0.000113341 -1.29366e-19 0.000157713 7.98511e-20 5.51598e-05 1.64475e-19 7.24767e-05 -5.42192e-20 
2162.65 0 -7.9958e-19 0.00126254 -2.49465e-19 1.0355e-05 -0.000418952 -2.28335e-20 -3.99068e-05 -1.31666e-19 -0.000109279 -5.96204e-20 -2.51366e-05 -2.04815e-19 -5.43509e-21 -1.14504e-06 -2.56528e-19 -3.87042e-05 -5.39613e-20 3.26854e-05 -4.53228e-20 2.22352e-05 0.000129261 -8.17785e-20 -0.000164008 -3.5868e-20 0.000112836 -1.49251e-19 0.000146199 9.47983e-20 5.6924e-05 1.74608e-19 6.90579e-05 -4.56693e-20 
2163 0 -8.05265e-19 0.00126361 -2.69508e-19 1.78948e-05 -0.00038012 -3.75201e-20 -4.38086e-05 -1.39101e-19 -0.000111029 -6.46172e-20 -1.1285e-06 -1.98552e-19 1.12046e-20 1.38423e-05 -2.5837e-19 -5.15553e-05 -2.76425e-20 2.43502e-05 -4.8504e-20 4.75014e-05 0.000121984 -7.26279e-20 -0.000168185 -5.48283e-20 0.000109069 -1.64595e-19 0.000135704 9.52324e-20 6.15539e-05 1.60148e-19 7.01814e-05 -4.48519e-20 
2163.35 0 -8.10473e-19 0.00126408 -2.82111e-19 2.12912e-05 -0.000344825 -2.58945e-20 -5.93945e-05 -1.45175e-19 -0.000111892 -8.0658e-20 1.69584e-05 -2.04008e-19 3.30791e-20 2.63234e-05 -2.61242e-19 -5.7111e-05 -2.16815e-21 1.83881e-05 -6.31296e-20 6.77664e-05 0.00011835 -4.65909e-20 -0.000172382 -8.48871e-20 0.000103342 -1.94466e-19 0.000125161 7.51418e-20 6.82566e-05 1.44344e-19 7.05863e-05 -3.98804e-20 
2163.7 0 -8.16895e-19 0.00126184 -2.94519e-19 2.04503e-05 -0.000311204 -2.57098e-21 -8.00018e-05 -1.35294e-19 -0.000110654 -1.1524e-19 2.84497e-05 -2.1843e-19 5.96208e-20 4.01738e-05 -2.51237e-19 -5.38208e-05 9.04084e-21 1.53744e-05 -7.4698e-20 8.19956e-05 0.000120577 -2.48808e-20 -0.000172147 -1.08265e-19 9.31694e-05 -2.11809e-19 0.000115467 6.51791e-20 7.68413e-05 1.307e-19 6.64255e-05 -3.95406e-20 
2164.05 0 -8.19482e-19 0.0012592 -3.11883e-19 1.69425e-05 -0.000281092 2.15965e-20 -9.98824e-05 -1.28622e-19 -0.000103877 -1.17927e-19 3.69263e-05 -2.39534e-19 1.04827e-19 5.46521e-05 -2.39319e-19 -4.28238e-05 7.51891e-21 1.10407e-05 -8.94006e-20 8.80457e-05 0.000126723 4.29638e-21 -0.000165123 -1.3766e-19 7.82205e-05 -2.31189e-19 0.000107569 7.15574e-20 8.77126e-05 1.14318e-19 5.83711e-05 -5.43148e-20 
2164.4 0 -8.06147e-19 0.0012566 -3.16407e-19 1.12642e-05 -0.000253572 3.76053e-20 -0.000117964 -1.12733e-19 -9.2153e-05 -1.27327e-19 4.46616e-05 -2.46339e-19 1.45727e-19 6.19623e-05 -2.21284e-19 -2.70702e-05 3.51385e-21 3.55835e-06 -9.35717e-20 8.54193e-05 0.00013503 -7.88776e-21 -0.000152594 -1.38435e-19 6.40598e-05 -2.33699e-19 0.000100138 7.92507e-20 9.87359e-05 8.9473e-20 4.92422e-05 -6.29577e-20 
2164.75 0 -7.91442e-19 0.00125398 -3.17395e-19 4.58664e-06 -0.000224512 5.4778e-20 -0.000132225 -1.0294e-19 -7.92588e-05 -1.46287e-19 5.33746e-05 -2.52027e-19 1.85007e-19 6.06466e-05 -2.00456e-19 -8.2872e-06 -5.25013e-21 -4.33931e-06 -1.04041e-19 7.70259e-05 0.000144534 -1.27424e-20 -0.00014051 -1.27552e-19 5.54068e-05 -2.20172e-19 9.35778e-05 7.75545e-20 0.00010685 6.99837e-20 3.94537e-05 -6.76461e-20 
2165.1 0 -7.81557e-19 0.00125196 -3.06786e-19 -4.64377e-07 -0.000196726 5.22267e-20 -0.000138696 -7.11396e-20 -7.00309e-05 -1.59184e-19 6.4563e-05 -2.5608e-19 2.2336e-19 5.51971e-05 -1.68987e-19 9.47799e-06 -5.75749e-21 -9.67529e-06 -9.91677e-20 6.69025e-05 0.000154718 -1.85754e-20 -0.000134791 -1.20048e-19 5.12406e-05 -1.94456e-19 9.05187e-05 9.43196e-20 0.000111807 5.30307e-20 2.92184e-05 -7.87552e-20 
2165.45 0 -7.77456e-19 0.00124996 -2.76049e-19 -3.99232e-06 -0.000170573 5.13171e-20 -0.000139334 -5.82995e-20 -7.05715e-05 -1.76426e-19 7.62994e-05 -2.71769e-19 2.71484e-19 4.87801e-05 -1.26737e-19 2.15891e-05 -8.41523e-21 -1.50803e-05 -9.67428e-20 5.98719e-05 0.000165239 3.05287e-21 -0.000135407 -1.19926e-19 4.73315e-05 -1.47636e-19 9.13208e-05 9.09144e-20 0.000115193 1.04869e-20 2.1913e-05 -8.36809e-20 
2165.8 0 -7.66026e-19 0.00124808 -2.44354e-19 -7.80147e-06 -0.000143454 3.6146e-20 -0.000138785 -1.98019e-20 -8.14842e-05 -1.78113e-19 8.7392e-05 -2.95072e-19 3.18782e-19 4.26295e-05 -1.06579e-19 2.97019e-05 -1.04955e-20 -2.21445e-05 -9.73679e-20 5.95311e-05 0.000174583 1.47185e-20 -0.000138348 -1.11666e-19 4.19244e-05 -1.10352e-19 9.33184e-05 8.85622e-20 0.000118185 -2.6447e-20 1.90099e-05 -6.92253e-20 
2166.15 0 -7.60327e-19 0.00124657 -1.9406e-19 -1.23026e-05 -0.000115616 3.94824e-20 -0.000137102 1.08557e-21 -9.70171e-05 -1.88018e-19 9.83153e-05 -3.21376e-19 3.46919e-19 3.53594e-05 -7.77608e-20 3.78042e-05 -1.41287e-20 -2.90751e-05 -1.07975e-19 6.33956e-05 0.000181651 9.81553e-21 -0.000141674 -8.44866e-20 3.71041e-05 -6.72119e-20 9.57072e-05 8.25202e-20 0.000119256 -8.25325e-20 1.82146e-05 -6.14246e-20 
2166.5 0 -7.55155e-19 0.00124764 -1.53019e-19 -1.74576e-05 -8.87212e-05 4.81576e-20 -0.000130145 2.73541e-20 -0.000111591 -2.15527e-19 0.000107501 -3.41339e-19 3.6744e-19 2.63475e-05 -4.19562e-20 4.63905e-05 -5.38024e-21 -3.35982e-05 -1.3606e-19 6.88658e-05 0.000187004 1.2877e-21 -0.000146666 -5.86219e-20 3.56981e-05 -2.90663e-20 9.82233e-05 7.84119e-20 0.000118001 -1.40313e-19 1.83391e-05 -6.13261e-20 
2166.85 0 -7.39394e-19 0.00125208 -1.34148e-19 -2.45373e-05 -6.16203e-05 6.41726e-20 -0.000117724 5.04218e-20 -0.000121631 -2.31343e-19 0.000115677 -3.34286e-19 3.88739e-19 1.51577e-05 -3.38525e-20 5.24683e-05 2.10694e-20 -3.39051e-05 -1.73894e-19 7.47719e-05 0.00018986 -1.94652e-20 -0.000153574 -4.12147e-20 3.71003e-05 1.42035e-20 9.89031e-05 8.82378e-20 0.000117568 -1.70121e-19 1.82236e-05 -4.86612e-20 
2167.2 0 -7.32429e-19 0.00125794 -1.11325e-19 -3.42515e-05 -3.25631e-05 8.86428e-20 -0.000105628 6.98345e-20 -0.00012738 -2.70977e-19 0.000126211 -3.38926e-19 3.96184e-19 1.47193e-06 -2.0683e-20 5.62061e-05 4.33219e-20 -2.95813e-05 -1.97006e-19 8.23846e-05 0.000187238 -5.13847e-20 -0.000159968 -3.11018e-20 4.1162e-05 3.37339e-20 9.79848e-05 9.8461e-20 0.000120171 -1.89467e-19 1.56159e-05 -2.51957e-20 
2167.55 0 -7.26954e-19 0.00126491 -9.32e-20 -4.37709e-05 -1.47306e-06 8.54588e-20 -9.84024e-05 8.45323e-20 -0.000131761 -2.96733e-19 0.000139965 -3.32899e-19 3.90297e-19 -1.31212e-05 6.45213e-22 5.92499e-05 6.94799e-20 -2.50095e-05 -2.13222e-19 9.26658e-05 0.000179547 -8.26338e-20 -0.000164312 -1.49336e-20 4.76076e-05 5.89807e-20 9.7946e-05 9.36876e-20 0.000124098 -1.86112e-19 1.23674e-05 -2.48156e-20 
2167.9 0 -7.25635e-19 0.00127224 -8.66169e-20 -5.04505e-05 2.95158e-05 7.23597e-20 -9.69106e-05 9.79437e-20 -0.000136359 -3.18918e-19 0.000153473 -3.29394e-19 3.83208e-19 -2.63215e-05 1.83448e-20 6.20341e-05 1.06668e-19 -2.44916e-05 -2.35169e-19 0.000104963 0.000170192 -1.19614e-19 -0.000167414 1.76715e-20 5.36059e-05 9.1238e-20 9.94766e-05 8.59126e-20 0.000127987 -1.91499e-19 1.09257e-05 -3.40199e-20 
2168.25 0 -7.22505e-19 0.00127537 -9.27598e-20 -5.36335e-05 5.9485e-05 5.87507e-20 -0.000101582 1.19063e-19 -0.000140052 -3.36227e-19 0.000162711 -3.27425e-19 3.79472e-19 -3.58295e-05 2.04514e-20 6.69639e-05 1.53241e-19 -2.55946e-05 -2.57352e-19 0.000117214 0.000160829 -1.58765e-19 -0.000170335 4.31642e-20 5.7468e-05 1.12959e-19 0.00010185 8.84054e-20 0.000129299 -1.77602e-19 1.13597e-05 -3.21481e-20 
2168.6 0 -7.25651e-19 0.00127409 -1.23523e-19 -5.50115e-05 9.11035e-05 3.57393e-20 -0.000110333 1.52474e-19 -0.000143273 -3.48974e-19 0.000165988 -3.17803e-19 3.80198e-19 -4.23043e-05 1.37161e-20 7.47239e-05 2.02815e-19 -2.49046e-05 -2.61423e-19 0.000126552 0.000152884 -1.62954e-19 -0.00017284 6.0979e-20 6.22119e-05 1.11117e-19 0.000104289 7.52313e-20 0.000125167 -1.53647e-19 1.2023e-05 -3.46399e-20 
2168.95 0 -7.14949e-19 0.00127214 -1.56291e-19 -5.6803e-05 0.000125102 2.32075e-20 -0.000118626 1.67654e-19 -0.000146662 -3.56986e-19 0.000164384 -2.97917e-19 3.58439e-19 -4.57017e-05 -1.04798e-20 8.39543e-05 2.29806e-19 -2.25078e-05 -2.69752e-19 0.000131962 0.000149578 -1.65531e-19 -0.000173951 6.92931e-20 6.90929e-05 8.92577e-20 0.000107606 9.07748e-20 0.000115595 -1.20776e-19 1.27797e-05 -1.92071e-20 
2169.3 0 -6.85176e-19 0.00126856 -1.78467e-19 -5.94476e-05 0.000160796 2.83488e-20 -0.000125391 1.71994e-19 -0.000148622 -3.76626e-19 0.000162988 -2.90476e-19 3.362e-19 -4.53647e-05 -3.41052e-20 9.22808e-05 2.35219e-19 -2.05758e-05 -2.62308e-19 0.000136028 0.000151396 -1.51433e-19 -0.000173101 9.08917e-20 7.69799e-05 9.65707e-20 0.000110865 9.64582e-20 0.000103337 -8.83223e-20 1.45273e-05 -5.47927e-21 
2169.65 0 -6.49575e-19 0.00126092 -1.99127e-19 -6.26965e-05 0.000196985 4.80472e-20 -0.000132159 1.7385e-19 -0.000149649 -3.90818e-19 0.000164945 -2.82483e-19 2.96653e-19 -4.3156e-05 -5.44441e-20 9.89791e-05 2.35378e-19 -1.88104e-05 -2.4326e-19 0.000142133 0.000154987 -1.23552e-19 -0.000169502 1.27874e-19 8.49675e-05 1.02017e-19 0.000113231 9.82179e-20 8.97741e-05 -5.05937e-20 1.71317e-05 7.4782e-21 
2170 0 -6.15502e-19 0.00125099 -2.22103e-19 -6.59021e-05 0.000230197 8.63794e-20 -0.000138096 1.62969e-19 -0.000151496 -3.9818e-19 0.000171307 -2.76413e-19 2.49465e-19 -3.95969e-05 -4.54568e-20 0.000102439 2.35489e-19 -1.57051e-05 -2.07034e-19 0.00015083 0.000157768 -8.84046e-20 -0.000159878 1.60274e-19 9.34669e-05 1.13031e-19 0.000114958 9.44024e-20 7.62929e-05 -6.23953e-21 2.1151e-05 1.21501e-20 
2170.35 0 -5.8608e-19 0.00124046 -2.36213e-19 -6.72921e-05 0.000259274 1.18043e-19 -0.000140367 1.36851e-19 -0.000151959 -3.80763e-19 0.000182324 -2.60776e-19 2.21206e-19 -3.52487e-05 -3.6774e-20 0.000101035 2.47079e-19 -1.13076e-05 -1.79138e-19 0.000158149 0.000159774 -5.5606e-20 -0.000145895 1.77098e-19 0.000104776 1.01147e-19 0.000117475 9.09782e-20 6.6637e-05 3.88219e-20 2.62004e-05 4.61091e-21 
2170.7 0 -5.45724e-19 0.00122877 -2.50922e-19 -6.66059e-05 0.000287269 1.28639e-19 -0.000135566 1.34857e-19 -0.000150182 -3.44348e-19 0.000194907 -2.44676e-19 2.08477e-19 -3.33979e-05 -3.61498e-20 9.70888e-05 2.50104e-19 -5.95927e-06 -1.44799e-19 0.000162012 0.000162046 -3.64294e-20 -0.000132572 1.84919e-19 0.000117647 7.78599e-20 0.000121445 8.53324e-20 6.22027e-05 7.83644e-20 3.25956e-05 8.55585e-21 
2171.05 0 -5.08993e-19 0.00121658 -2.78316e-19 -6.21979e-05 0.000316508 1.48487e-19 -0.00012232 1.43348e-19 -0.000149435 -2.88849e-19 0.000207225 -2.61312e-19 1.99684e-19 -3.45036e-05 -4.27899e-20 9.29744e-05 2.41906e-19 -3.74706e-06 -1.22318e-19 0.000168004 0.000165607 -2.19369e-20 -0.000120707 1.72513e-19 0.000127749 4.75759e-20 0.00012603 8.14577e-20 6.05207e-05 1.07737e-19 4.04726e-05 1.96611e-20 
2171.4 0 -4.87305e-19 0.00120465 -2.86196e-19 -5.25281e-05 0.00034631 1.69807e-19 -0.000102077 1.46927e-19 -0.000147349 -2.49996e-19 0.000218655 -2.98634e-19 1.87567e-19 -3.50868e-05 -4.64639e-20 8.89187e-05 2.39003e-19 -9.17236e-06 -1.00869e-19 0.00017913 0.000170185 -1.47706e-20 -0.000110314 1.48334e-19 0.000134001 2.34087e-20 0.000132058 8.58388e-20 6.0876e-05 1.38007e-19 4.87509e-05 4.96486e-20 
2171.75 0 -4.82621e-19 0.00119299 -2.66656e-19 -4.15413e-05 0.000378387 1.83716e-19 -7.92666e-05 1.5745e-19 -0.00014009 -2.17677e-19 0.000225586 -3.37525e-19 1.71173e-19 -3.21052e-05 -5.3234e-20 8.39725e-05 2.35047e-19 -2.14047e-05 -7.7362e-20 0.000192506 0.000170635 5.97477e-21 -0.000102504 1.30567e-19 0.000137593 5.50729e-21 0.000136717 9.80788e-20 6.37044e-05 1.49702e-19 5.5166e-05 8.01193e-20 
2172.1 0 -4.74341e-19 0.00118162 -2.49108e-19 -3.42458e-05 0.000417337 1.78341e-19 -6.02663e-05 1.61502e-19 -0.000129506 -1.87616e-19 0.000226566 -3.51856e-19 1.49865e-19 -2.50058e-05 -6.21917e-20 7.7692e-05 2.37456e-19 -4.05089e-05 -5.15609e-20 0.00020842 0.000164285 1.8121e-20 -9.84322e-05 1.16327e-19 0.000139899 -8.76465e-21 0.000136318 1.06475e-19 6.73495e-05 1.29678e-19 5.79476e-05 1.11437e-19 
2172.45 0 -4.47074e-19 0.00116937 -2.30697e-19 -2.98368e-05 0.000462471 1.74205e-19 -4.69421e-05 1.56497e-19 -0.000120461 -1.69385e-19 0.0002242 -3.74633e-19 1.20889e-19 -1.58404e-05 -7.55331e-20 6.72e-05 2.38903e-19 -6.36986e-05 -3.9987e-20 0.000227055 0.000155329 2.36157e-20 -9.7229e-05 9.52869e-20 0.000142529 -1.2475e-20 0.00013264 1.2167e-19 7.06658e-05 1.1325e-19 6.07486e-05 1.28306e-19 
2172.8 0 -3.97894e-19 0.0011547 -1.95794e-19 -2.60032e-05 0.000506589 1.5869e-19 -3.70248e-05 1.55813e-19 -0.000117674 -1.62746e-19 0.000220019 -3.93218e-19 9.35511e-20 -6.69484e-06 -8.08169e-20 5.23934e-05 2.1951e-19 -8.59611e-05 -3.86871e-20 0.000244922 0.000147609 1.88175e-20 -9.66843e-05 7.20551e-20 0.000145443 -1.24561e-20 0.000127477 1.40174e-19 7.14703e-05 9.12323e-20 6.5042e-05 1.58937e-19 
2173.15 0 -3.61864e-19 0.00113685 -1.57998e-19 -2.2799e-05 0.000541774 1.42039e-19 -2.75327e-05 1.56389e-19 -0.000119191 -1.49107e-19 0.000216185 -4.27973e-19 7.74935e-20 3.34773e-06 -7.31671e-20 3.80015e-05 1.94029e-19 -0.000104933 -2.11848e-20 0.000260142 0.000139488 1.09069e-20 -9.49388e-05 4.37537e-20 0.000147195 -1.2332e-20 0.000120829 1.53177e-19 7.07627e-05 6.77567e-20 6.8573e-05 1.87575e-19 
2173.5 0 -3.27447e-19 0.00111583 -1.25041e-19 -2.0608e-05 0.000566806 1.51867e-19 -2.0043e-05 1.55028e-19 -0.000117171 -1.55933e-19 0.000214704 -4.68811e-19 7.49816e-20 1.72342e-05 -6.62317e-20 2.27656e-05 1.66068e-19 -0.000119627 -9.78042e-21 0.000272249 0.000128758 1.91989e-20 -9.11275e-05 -6.42404e-21 0.000147309 -8.29105e-21 0.000114174 1.84608e-19 7.03194e-05 4.17446e-20 7.00065e-05 1.97567e-19 
2173.85 0 -2.93894e-19 0.00109396 -8.21077e-20 -1.98023e-05 0.000584685 1.5086e-19 -1.73482e-05 1.60953e-19 -0.000106682 -1.89104e-19 0.000215279 -5.09351e-19 6.52301e-20 3.2956e-05 -6.80722e-20 4.86166e-06 1.37241e-19 -0.000131259 1.02068e-20 0.0002824 0.000115647 3.28224e-20 -8.54693e-05 -2.50659e-20 0.000145682 -1.62504e-20 0.000109845 2.0742e-19 7.01877e-05 4.1272e-20 6.9525e-05 1.81918e-19 
2174.2 0 -2.56035e-19 0.00107333 -3.66931e-20 -2.17304e-05 0.000595543 1.47263e-19 -1.84035e-05 1.8224e-19 -9.10462e-05 -2.22964e-19 0.000218086 -5.44275e-19 6.11062e-20 4.42543e-05 -6.79921e-20 -1.30539e-05 1.10853e-19 -0.000140745 3.06664e-20 0.000292147 0.000102963 4.49021e-20 -7.92496e-05 -2.91789e-20 0.000145618 -3.32294e-20 0.000108734 1.9804e-19 7.09924e-05 4.49236e-20 7.02318e-05 1.53142e-19 
2174.55 0 -2.11456e-19 0.00105391 1.57133e-21 -2.46308e-05 0.00059939 1.27855e-19 -2.24285e-05 1.83173e-19 -7.6251e-05 -2.54147e-19 0.00022488 -5.6145e-19 6.97287e-20 4.91073e-05 -6.44547e-20 -2.76687e-05 9.09242e-20 -0.000149681 5.68096e-20 0.000300659 9.24419e-05 6.83866e-20 -7.31405e-05 -4.42903e-20 0.000147933 -4.84523e-20 0.000108633 1.79681e-19 7.0999e-05 5.2332e-20 7.25328e-05 1.43725e-19 
2174.9 0 -1.93105e-19 0.00103234 3.47591e-20 -2.46692e-05 0.000599682 9.4284e-20 -2.84471e-05 1.8749e-19 -6.21871e-05 -2.75923e-19 0.000235196 -5.78687e-19 9.24575e-20 5.02552e-05 -6.19207e-20 -3.55845e-05 7.36684e-20 -0.000160341 6.48557e-20 0.000308501 8.49743e-05 1.17142e-19 -6.66303e-05 -5.98919e-20 0.000148277 -4.81137e-20 0.000108257 1.69435e-19 6.95661e-05 4.6078e-20 7.42285e-05 1.29726e-19 
2175.25 0 -1.80547e-19 0.0010076 7.01475e-20 -2.20466e-05 0.000600619 7.27021e-20 -3.28391e-05 1.94168e-19 -4.47313e-05 -2.89643e-19 0.000241706 -5.88334e-19 1.10604e-19 5.07985e-05 -6.19258e-20 -3.88805e-05 8.353e-20 -0.000175138 7.01765e-20 0.000318457 8.22239e-05 1.50732e-19 -5.93869e-05 -8.06232e-20 0.000143577 -5.00692e-20 0.0001074 1.5698e-19 6.84639e-05 5.4341e-20 7.45519e-05 1.03264e-19 
2175.6 0 -1.86376e-19 0.000982985 1.00061e-19 -1.98087e-05 0.00060284 7.23915e-20 -3.37581e-05 2.27067e-19 -2.27787e-05 -2.91326e-19 0.000236586 -5.94469e-19 1.13047e-19 4.8757e-05 -6.43552e-20 -4.02254e-05 1.28179e-19 -0.00019736 7.41375e-20 0.000330603 8.38521e-05 1.64047e-19 -5.34913e-05 -9.62132e-20 0.000136282 -5.8657e-20 0.000104077 1.39947e-19 6.85777e-05 7.27906e-20 7.23419e-05 9.58196e-20 
2175.95 0 -1.72665e-19 0.000961215 1.17069e-19 -1.82263e-05 0.000604186 8.58714e-20 -3.06343e-05 2.52009e-19 -1.84564e-06 -3.10816e-19 0.000219495 -6.00567e-19 1.00143e-19 4.07831e-05 -6.07701e-20 -3.72787e-05 1.734e-19 -0.000224007 6.42378e-20 0.000340693 8.64652e-05 1.55868e-19 -4.9775e-05 -1.03376e-19 0.000130155 -6.84479e-20 9.85944e-05 1.24189e-19 6.81906e-05 9.11548e-20 6.82551e-05 9.27945e-20 
2176.3 0 -1.55048e-19 0.000940317 1.1173e-19 -1.60804e-05 0.000603282 8.54625e-20 -2.27099e-05 2.65129e-19 1.36089e-05 -3.11905e-19 0.000196174 -6.1164e-19 9.61144e-20 2.78262e-05 -4.98981e-20 -3.06814e-05 2.04721e-19 -0.000245804 4.40114e-20 0.000345835 8.84941e-05 1.69357e-19 -4.58787e-05 -8.67978e-20 0.00012425 -6.25934e-20 9.31535e-05 1.01589e-19 6.56986e-05 1.11467e-19 6.25225e-05 7.79173e-20 
2176.65 0 -1.33419e-19 0.00091704 1.06793e-19 -1.38781e-05 0.000603114 6.39883e-20 -1.28836e-05 2.36125e-19 2.63732e-05 -2.98626e-19 0.000172585 -6.17037e-19 9.3996e-20 1.25881e-05 -3.62794e-20 -2.18807e-05 2.14444e-19 -0.000256363 6.68067e-21 0.000350017 9.00655e-05 1.79758e-19 -3.96235e-05 -5.92077e-20 0.000117018 -6.4875e-20 8.76686e-05 8.6111e-20 6.37695e-05 1.22946e-19 5.46831e-05 5.51715e-20 
2177 0 -1.02128e-19 0.000891613 1.0455e-19 -1.26227e-05 0.000606053 5.67912e-20 -5.55819e-06 2.05404e-19 3.97655e-05 -2.98896e-19 0.000153658 -6.13877e-19 1.0974e-19 -4.38332e-06 -3.93423e-21 -1.19231e-05 2.1198e-19 -0.000256773 -2.30309e-20 0.000360162 9.00014e-05 1.85206e-19 -3.16298e-05 -2.37985e-20 0.000108667 -5.14162e-20 8.22555e-05 5.67488e-20 6.52199e-05 1.3974e-19 4.68232e-05 2.19562e-20 
2177.35 0 -8.61564e-20 0.000866141 9.83688e-20 -1.32938e-05 0.00061087 4.66608e-20 -3.63541e-06 1.75965e-19 5.34266e-05 -3.03295e-19 0.000144043 -6.00904e-19 1.45725e-19 -2.39011e-05 2.93986e-20 -4.99032e-06 2.05925e-19 -0.000251117 -2.58916e-20 0.000376462 8.77134e-05 2.00292e-19 -2.33185e-05 1.99222e-20 9.88347e-05 -5.67724e-20 7.83193e-05 3.17641e-20 7.19349e-05 1.44433e-19 3.9991e-05 -1.93481e-20 
2177.7 0 -7.05283e-20 0.000842366 8.95597e-20 -1.58639e-05 0.000614972 2.85197e-20 -5.24547e-06 1.43782e-19 6.6086e-05 -2.96686e-19 0.000139192 -5.86497e-19 1.56331e-19 -4.54914e-05 5.46917e-20 -2.63523e-06 2.072e-19 -0.000242274 -2.73057e-20 0.000393394 8.45607e-05 2.04623e-19 -1.50956e-05 6.11399e-20 8.59345e-05 -4.94556e-20 7.6776e-05 2.03543e-20 8.25669e-05 1.34258e-19 3.29697e-05 -7.18543e-20 
2178.05 0 -5.32691e-20 0.000820767 8.87959e-20 -1.82473e-05 0.000617415 2.35445e-20 -4.75888e-06 1.16656e-19 7.80421e-05 -3.04751e-19 0.000130353 -5.66938e-19 1.64926e-19 -6.67897e-05 7.43196e-20 -4.74109e-06 1.98771e-19 -0.000230811 -3.43341e-20 0.000405119 8.19515e-05 1.91838e-19 -5.55019e-06 1.09054e-19 7.01628e-05 -3.54966e-20 7.59447e-05 2.11674e-20 9.12757e-05 1.13125e-19 2.6115e-05 -1.08671e-19 
2178.4 0 -3.82993e-20 0.000799643 8.22077e-20 -1.83394e-05 0.000619257 1.7826e-20 -3.32976e-06 8.06281e-20 8.79637e-05 -3.08203e-19 0.000115701 -5.40974e-19 1.56415e-19 -8.55169e-05 9.28884e-20 -1.01262e-05 1.77894e-19 -0.000216078 -3.1153e-20 0.000410148 7.88652e-05 1.84556e-19 4.53342e-06 1.38306e-19 5.51481e-05 -1.9934e-20 7.58401e-05 3.43014e-20 9.40276e-05 8.70946e-20 2.13166e-05 -1.52819e-19 
2178.75 0 -5.53468e-20 0.000777811 8.3791e-20 -1.67177e-05 0.000622853 1.60424e-20 -4.921e-06 5.09591e-20 9.23327e-05 -2.92851e-19 9.71123e-05 -5.29228e-19 1.52431e-19 -0.000101065 1.15104e-19 -1.55231e-05 1.47867e-19 -0.000198244 -3.17595e-20 0.000408009 7.29569e-05 1.87837e-19 1.04906e-05 1.53613e-19 4.42699e-05 -3.73275e-21 7.72586e-05 6.28855e-20 9.46099e-05 6.84954e-20 1.96638e-05 -1.74543e-19 
2179.1 0 -6.68579e-20 0.000757686 7.16096e-20 -1.5155e-05 0.000627557 1.86166e-20 -1.00125e-05 2.72513e-20 9.00163e-05 -2.80991e-19 7.74897e-05 -5.16893e-19 1.48217e-19 -0.000117295 1.09202e-19 -1.98436e-05 1.35622e-19 -0.000177076 -2.34605e-20 0.000398525 6.54589e-05 1.97938e-19 1.16157e-05 1.73681e-19 3.75576e-05 2.08048e-20 8.06187e-05 9.86211e-20 9.76405e-05 5.18424e-20 1.8651e-05 -1.80052e-19 
2179.45 0 -9.13637e-20 0.000742108 7.17135e-20 -1.4545e-05 0.000631015 1.76097e-20 -1.55612e-05 -8.99125e-21 8.25448e-05 -2.7011e-19 6.0614e-05 -4.93669e-19 1.47365e-19 -0.00013674 1.12649e-19 -2.32782e-05 1.24443e-19 -0.000154244 -1.42978e-20 0.000383716 6.04124e-05 2.04856e-19 1.17145e-05 2.09637e-19 3.37464e-05 3.19492e-20 8.65529e-05 1.33934e-19 0.000102251 5.64048e-20 1.61603e-05 -1.5365e-19 
2179.8 0 -1.10145e-19 0.000731616 8.03304e-20 -1.32084e-05 0.00063158 1.92631e-20 -1.45601e-05 -4.39635e-20 7.42211e-05 -2.68551e-19 4.83622e-05 -4.64471e-19 1.44027e-19 -0.000157401 1.20767e-19 -2.70808e-05 1.26954e-19 -0.00013127 1.49555e-20 0.000370584 6.00988e-05 1.98234e-19 1.18115e-05 2.4006e-19 3.12697e-05 4.01559e-20 9.3032e-05 1.59564e-19 0.000105777 6.77205e-20 1.40917e-05 -1.30186e-19 
2180.15 0 -1.25107e-19 0.000722956 8.68729e-20 -9.86819e-06 0.000629657 2.15315e-20 -2.94791e-06 -6.77375e-20 7.12575e-05 -2.64061e-19 3.89497e-05 -4.56446e-19 1.41216e-19 -0.000178345 1.4176e-19 -3.22721e-05 1.18753e-19 -0.000108954 5.29381e-20 0.000365074 6.34162e-05 1.83034e-19 9.02422e-06 2.58946e-19 3.09341e-05 5.34453e-20 9.86206e-05 1.86535e-19 0.00010858 8.90656e-20 1.23294e-05 -1.29307e-19 
2180.5 0 -1.42456e-19 0.000713994 9.76352e-20 -5.93658e-06 0.000627791 2.29022e-20 1.72768e-05 -7.59872e-20 7.33662e-05 -2.71507e-19 2.93085e-05 -4.55275e-19 1.31332e-19 -0.00019957 1.69307e-19 -3.69468e-05 8.88717e-20 -8.78775e-05 7.19519e-20 0.000365105 6.728e-05 1.63515e-19 2.24342e-06 2.95515e-19 3.21191e-05 4.97258e-20 0.00010169 2.00749e-19 0.000112847 1.02239e-19 1.06702e-05 -1.26626e-19 
2180.85 0 -1.62388e-19 0.000707043 1.05096e-19 -2.25086e-06 0.000627957 9.18411e-21 4.14638e-05 -7.64191e-20 7.48544e-05 -2.96269e-19 1.86186e-05 -4.56015e-19 1.15507e-19 -0.00021857 2.03801e-19 -3.69492e-05 5.51424e-20 -6.96571e-05 6.62789e-20 0.00036629 6.67836e-05 1.34527e-19 -7.12514e-06 3.18236e-19 3.08674e-05 4.55599e-20 0.000100435 2.02268e-19 0.000119716 1.40699e-19 1.18951e-05 -1.20885e-19 
2181.2 0 -1.90483e-19 0.000703473 8.94645e-20 2.54253e-06 0.000630918 -1.35218e-20 6.31143e-05 -7.48244e-20 7.37732e-05 -3.21171e-19 5.36127e-06 -4.56799e-19 1.27724e-19 -0.000234131 2.42421e-19 -2.97648e-05 2.77e-20 -5.57648e-05 7.12727e-20 0.000368782 6.12698e-05 1.12125e-19 -1.64592e-05 3.30537e-19 2.69186e-05 5.52544e-20 9.61041e-05 1.86957e-19 0.000127368 1.71559e-19 1.75116e-05 -1.06091e-19 
2181.55 0 -2.06631e-19 0.000699181 8.41771e-20 9.5298e-06 0.000637949 -4.2883e-20 7.74988e-05 -6.0857e-20 6.88659e-05 -3.47506e-19 -1.56404e-05 -4.50057e-19 1.52797e-19 -0.000245119 2.70132e-19 -1.5937e-05 1.52796e-20 -4.67033e-05 7.51319e-20 0.000376937 5.46562e-05 9.97314e-20 -2.26792e-05 3.25238e-19 2.09971e-05 6.08483e-20 9.14414e-05 1.65151e-19 0.000131632 1.88541e-19 2.45918e-05 -9.38605e-20 
2181.9 0 -2.10229e-19 0.000689831 6.7365e-20 1.89573e-05 0.000650745 -7.36784e-20 8.54543e-05 -3.80045e-20 5.93151e-05 -3.626e-19 -4.07081e-05 -4.37798e-19 1.77442e-19 -0.000247346 2.70541e-19 5.31917e-07 -5.33467e-21 -4.18863e-05 5.76251e-20 0.0003914 4.828e-05 8.54369e-20 -2.38503e-05 3.17245e-19 1.38587e-05 5.71227e-20 8.52134e-05 1.45808e-19 0.000131405 1.93812e-19 2.83347e-05 -7.06239e-20 
2182.25 0 -1.96233e-19 0.00067715 6.96428e-20 2.99121e-05 0.0006643 -9.25982e-20 8.76174e-05 -1.81033e-20 5.00317e-05 -3.79266e-19 -5.96666e-05 -3.98115e-19 1.97794e-19 -0.000241876 2.77298e-19 1.46868e-05 -2.19642e-20 -3.92149e-05 4.13026e-20 0.000408352 4.29722e-05 6.7497e-20 -1.8743e-05 3.09328e-19 8.24813e-06 6.87786e-20 7.53961e-05 1.38281e-19 0.000129023 2.15761e-19 2.81558e-05 -5.71411e-20 
2182.6 0 -1.81103e-19 0.000663003 7.89215e-20 4.03269e-05 0.000672259 -1.02487e-19 8.38922e-05 -3.69216e-21 4.54309e-05 -4.04653e-19 -6.94989e-05 -3.39351e-19 2.17063e-19 -0.000235575 2.88642e-19 2.41802e-05 -4.697e-20 -3.88196e-05 2.88475e-20 0.000424454 3.8246e-05 5.8644e-20 -1.03846e-05 2.95927e-19 4.99104e-06 9.37932e-20 6.28922e-05 1.38221e-19 0.000125783 2.27778e-19 2.71782e-05 -4.9522e-20 
2182.95 0 -1.65864e-19 0.000647579 7.32551e-20 4.88532e-05 0.000676082 -1.054e-19 8.03347e-05 -1.19896e-21 4.5165e-05 -4.0504e-19 -7.07329e-05 -2.87162e-19 2.31004e-19 -0.000230944 2.79485e-19 2.86647e-05 -7.00008e-20 -4.3567e-05 -1.8715e-21 0.00043759 3.58997e-05 5.80985e-20 -2.64579e-06 2.75495e-19 3.59601e-06 9.63898e-20 5.01147e-05 1.41363e-19 0.00012193 2.24764e-19 2.83738e-05 -2.4713e-20 


==> anc/Fig6_QT1715_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT1715_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	6.6678670880955
0	6.6678670880955
0.00333333	6.7075674017281
0.00666667	6.8167097073421
0.01	6.9905606065228
0.0133333	7.2552229334195
0.0166667	7.6379670379159
0.02	8.1308413568188
0.0233333	8.718450817109
0.0266667	9.4268158232327
0.03	10.303297806159
0.0333333	11.359980739658
0.0366667	12.587737068376
0.04	14.013541619019
0.0433333	15.666494054293
0.0466667	17.484486573622
0.05	19.365071407564
0.0533333	21.344642494193
0.0566667	23.554601951459
0.06	25.814355173552
0.0633333	27.352985376839
0.0666667	27.2200908899
0.07	25.116053114397
0.0733333	21.718769339745
0.0766667	18.114788548536
0.08	15.002332668437
0.0833333	12.488746931745
0.0866667	10.447260968211
0.09	8.8084141366633
0.0933333	7.524288980337
0.0966667	6.4878391325357
0.1	5.60795538219
0.103333	4.8775867028389
0.106667	4.301149941654
0.11	3.82257411428
0.113333	3.3802432244758
0.116667	2.9768884119868
0.12	2.6421620836583
0.123333	2.3676320081147
0.126667	2.1239096771089
0.13	1.9065587296895
0.133333	1.7227744290188
0.136667	1.5607076168958
0.14	1.4087137760065
0.143333	1.2799974202002
0.146667	1.1848752662151
0.15	1.1015213339399
0.153333	1.0050621898247
0.156667	0.9038893721508
0.16	0.81756750496668
0.163333	0.74017813219834
0.166667	0.65611046456327
0.17	0.5728903506415
0.173333	0.50671655516847
0.176667	0.45065282955455
0.18	0.3873378567064
0.183333	0.32074828680952
0.186667	0.2672363345533
0.19	0.22638061785859
0.193333	0.18752550015813
0.196667	0.15442397491187
0.2	0.13673002893256
0.203333	0.12661503271102
0.206667	0.11012327165199
0.21	0.093256889910326
0.213333	0.090775372898434
0.216667	0.096825519240694
0.22	0.093315807898743
0.223333	0.081375017849281
0.226667	0.077404126126434
0.23	0.081731917163472
0.233333	0.078451547415342
0.236667	0.065552547162701
0.24	0.058908857683685
0.243333	0.064099360686394
0.246667	0.068142716531974
0.25	0.063254428180572
0.253333	0.057610949642732
0.256667	0.057699501353045
0.26	0.058657887722586
0.263333	0.056982854836246
0.266667	0.056453881515241
0.27	0.057496556477297
0.273333	0.055507753367828
0.276667	0.052158000421126
0.28	0.053770176972636
0.283333	0.057419233922233
0.286667	0.054211893858356
0.29	0.047102513781573
0.293333	0.048381341383283
0.296667	0.057668450519181
0.3	0.060442078121794
0.303333	0.052119281065601
0.306667	0.04551802819443
0.31	0.048677339385482
0.313333	0.052688363936017
0.316667	0.049324679580782
0.32	0.044802073841799
0.323333	0.046521846291053
0.326667	0.049714462348394
0.33	0.047332052200816
0.333333	0.04205257414996
0.336667	0.038947619607977
0.34	0.035914101437477
0.343333	0.030292467557441
0.346667	0.026286361714954
0.35	0.027349238355353
0.353333	0.029022953974724
0.356667	0.027193888196463
0.36	0.025948775730735
0.363333	0.02934850066171
0.366667	0.032360831150299
0.37	0.028286572230825
0.373333	0.019793765393687
0.376667	0.014846972786542
0.38	0.015777399188038
0.383333	0.018846434485134
0.386667	0.02095180297366
0.39	0.021237511324814
0.393333	0.019484111719596
0.396667	0.017505007602626
0.4	0.018760738872689
0.403333	0.022996576665591
0.406667	0.02517844719992
0.41	0.022887415699353
0.413333	0.020265623429837
0.416667	0.021412548697648
0.42	0.024567184586901
0.423333	0.026195071228036
0.426667	0.026233112600215
0.43	0.025879994020067
0.433333	0.02449738795131
0.436667	0.02191933138775
0.44	0.019992058179093
0.443333	0.019403316087907
0.446667	0.018852797851764
0.45	0.018727258945588
0.453333	0.020802524699459
0.456667	0.023342857274814
0.46	0.022389350131463
0.463333	0.019010176634331
0.466667	0.018429607372206
0.47	0.020528766839036
0.473333	0.019191364043181
0.476667	0.013533723771764
0.48	0.011028346390776
0.483333	0.015451379347393
0.486667	0.020362705068406
0.49	0.01982428396229
0.493333	0.017339503287854
0.496667	0.017807953677641
0.5	0.018414024768439
0.503333	0.015166033764712
0.506667	0.011821399382307
0.51	0.013769800738961
0.513333	0.018127905608044
0.516667	0.018466653714151
0.52	0.015421946454242
0.523333	0.014164344871048
0.526667	0.014460780994527
0.53	0.011908719024257
0.533333	0.0072412707618102
0.536667	0.005983948891973
0.54	0.0091530524550291
0.543333	0.011673642918716
0.546667	0.010658285662081
0.55	0.009056509794045
0.553333	0.0099671912192712
0.556667	0.012348159752434
0.56	0.013708669421316
0.563333	0.013319497471036
0.566667	0.011703632138961
0.57	0.0096839134612521
0.573333	0.008458060091597
0.576667	0.0085876261795831
0.58	0.0089947121098724
0.583333	0.0084680491095466
0.586667	0.0073523227359279
0.59	0.0064452521772565
0.593333	0.0056848048138904
0.596667	0.0052495324236253
0.6	0.0060488335870322
0.603333	0.0077649448456744
0.606667	0.0086116307708413
0.61	0.0082409849152853
0.613333	0.0082265577622578
0.616667	0.0086150460048139
0.62	0.0074355024828665
0.623333	0.0049254329519988
0.626667	0.0041291271101493
0.63	0.005507657685921
0.633333	0.0055430457126701
0.636667	0.003049304127308
0.64	0.0018722205114278
0.643333	0.0042081593327661
0.646667	0.0064087728728984
0.65	0.0053503090881833
0.653333	0.0038643129921523
0.656667	0.0051259342317481
0.66	0.0065373014352882
0.663333	0.0047470836587857
0.666667	0.0024139040590227
0.67	0.0037379416300359
0.673333	0.0067371510546381
0.676667	0.0064818649696157
0.68	0.0034306257432103
0.683333	0.0021377649062362
0.686667	0.0035546242652862
0.69	0.0047264094114402
0.693333	0.0047227992284478
0.696667	0.0051057791564888
0.7	0.005610438689227
0.703333	0.0047067116318969
0.706667	0.003438557497816
0.71	0.0037903981254607
0.713333	0.0045150413710547
0.716667	0.0033933268372128
0.72	0.0020099208757788
0.723333	0.0031646314204788
0.726667	0.0052358243916189
0.73	0.0046569398015076
0.733333	0.0025173602345104
0.736667	0.0028280138334341
0.74	0.0053154335626416
0.743333	0.0060139410580909
0.746667	0.0044192442315091
0.75	0.00394670135657
0.753333	0.0053674161495993
0.756667	0.0057536330351608
0.76	0.004331915534756
0.763333	0.0037508981818072
0.766667	0.004850302952375
0.77	0.0053922686832568
0.773333	0.004735171483232
0.776667	0.0048471741531606
0.78	0.0059554552454278
0.783333	0.0059063057045708
0.786667	0.0045282981977299
0.79	0.0040913401623395
0.793333	0.0048783124667691
0.796667	0.0047731427369069
0.8	0.0036348970941167
0.803333	0.0035197714350013
0.806667	0.0042786075558574
0.81	0.0037049909118555
0.813333	0.0023353618565552
0.816667	0.0030200592095355
0.82	0.0052472837619277
0.823333	0.0052634501421204
0.826667	0.0027126432514407
0.83	0.0016578915112443
0.833333	0.0036431176478883
0.836667	0.0051991665246351
0.84	0.0041008931158893
0.843333	0.0028455508848006
0.846667	0.0035935286005414
0.85	0.0045186284025975
0.853333	0.003820068060594
0.856667	0.0030128557218646
0.86	0.0035416337974434
0.863333	0.0040182280086895
0.866667	0.0033709374856768
0.87	0.0030994969255645
0.873333	0.0040050962321941
0.876667	0.004206448255357
0.88	0.0027325063842129
0.883333	0.001656441385984
0.886667	0.0023809456407343
0.89	0.0031582978100037
0.893333	0.0025378042736841
0.896667	0.0019433369814287
0.9	0.0025570834923929
0.903333	0.0029275329083828
0.906667	0.0020169513214372
0.91	0.0014731031096465
0.913333	0.0025213577402762
0.916667	0.0036066347666876
0.92	0.003379093961283
0.923333	0.0030393364348455
0.926667	0.0035314482035193
0.93	0.0034749967923855
0.933333	0.0021589267797383
0.936667	0.0015126921918581
0.94	0.0026948023368947
0.943333	0.0037023695859648
0.946667	0.0028401576407699
0.95	0.0016749247194234
0.953333	0.0020338387543982
0.956667	0.0028818959376496
0.96	0.0027313782926595
0.963333	0.0024226550395289
0.966667	0.0029402868558253
0.97	0.0031243026119708
0.973333	0.0021239685975452
0.976667	0.0015100661060464
0.98	0.0023805064704349
0.983333	0.0030025173210664
0.986667	0.0019632904791135
0.99	0.00099989278749724
0.993333	0.0019009624291522
0.996667	0.0031803883002006
1	0.0027807095560602


==> anc/Fig6_QT1960_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
1960 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
1960.35 0 2.85046e-21 -0.00288901 7.8871e-23 6.74847e-12 0.999437 -2.90485e-20 8.21506e-10 -2.12913e-22 -1.03484e-09 -5.58234e-22 4.67442e-10 -5.74258e-23 4.56615e-22 3.63868e-08 2.09901e-23 -9.20162e-09 3.72304e-23 1.07499e-08 -8.22052e-21 -2.32888e-08 1.3848e-09 -5.0187e-22 -9.69013e-10 -1.50774e-22 -1.19507e-09 4.38228e-22 -3.14095e-09 5.37583e-22 -3.70665e-10 -2.2663e-23 -2.24851e-09 2.27879e-23 
1960.7 0 1.48611e-20 -0.00595375 -6.58376e-23 2.19491e-10 0.997933 -9.6637e-20 8.60286e-09 -2.67926e-21 -1.7164e-08 -3.81064e-21 3.32588e-09 -3.2671e-21 8.03036e-22 2.98609e-07 1.1653e-22 -4.92319e-08 -3.65767e-24 8.51003e-08 -1.84875e-20 -1.59381e-07 1.23721e-08 -4.25816e-22 -5.21555e-09 3.83281e-23 -6.88519e-09 7.71831e-22 -3.49207e-08 2.49119e-21 -6.11525e-09 4.12104e-23 -2.74315e-08 4.23094e-23 
1961.05 0 2.51364e-20 -0.00909046 3.55453e-22 9.36454e-10 0.995771 -1.82565e-19 1.80177e-08 -7.13528e-21 -7.57094e-08 -8.49548e-21 7.19898e-09 -4.72596e-21 1.63914e-21 8.92042e-07 3.05555e-22 -7.70334e-08 1.37054e-22 2.69009e-07 -1.19875e-20 -4.511e-07 4.46882e-08 -8.08161e-22 -1.21518e-08 1.25777e-21 -1.01207e-08 1.46384e-21 -1.12613e-07 6.01067e-21 -3.04169e-08 6.48247e-23 -9.68611e-08 2.91821e-22 
1961.4 0 1.81533e-20 -0.0122581 7.05589e-22 -3.37026e-10 0.992999 -2.79617e-19 -3.85895e-09 -1.20948e-20 -1.8535e-07 -1.27025e-20 2.48291e-08 -4.92947e-21 1.67327e-21 1.87653e-06 2.88484e-22 -1.08796e-08 6.59645e-22 5.77971e-07 -1.12447e-20 -9.18367e-07 1.06458e-07 1.22836e-21 -2.65015e-08 2.08606e-21 8.58494e-09 2.05794e-21 -2.36089e-07 7.96168e-21 -8.3047e-08 -2.31997e-22 -2.00357e-07 4.51698e-22 
1961.75 0 1.85057e-20 -0.0154794 8.63807e-22 -8.219e-09 0.989621 -3.79608e-19 -1.03362e-07 -1.57889e-20 -3.30624e-07 -1.63129e-20 7.05135e-08 -3.44331e-21 1.38037e-21 3.43488e-06 -4.22048e-23 1.87134e-07 1.32866e-21 1.01451e-06 -2.57369e-20 -1.54762e-06 2.00925e-07 1.62316e-21 -6.70869e-08 4.3833e-21 5.62312e-08 3.7885e-21 -4.06996e-07 9.59722e-21 -1.51432e-07 -2.53978e-22 -3.04033e-07 5.22636e-22 
1962.1 0 4.4595e-20 -0.0187522 1.83846e-21 -1.78397e-08 0.985663 -4.84612e-19 -3.32859e-07 -2.02432e-20 -4.58164e-07 -2.23713e-20 1.46601e-07 -2.70248e-21 1.83999e-21 5.62123e-06 2.92254e-22 4.89455e-07 1.98034e-21 1.57815e-06 -1.90384e-20 -2.29163e-06 3.32616e-07 8.88842e-22 -1.56791e-07 6.81152e-21 1.06248e-07 4.69798e-21 -6.28613e-07 1.12768e-20 -2.27991e-07 -1.66954e-22 -3.87768e-07 6.21507e-22 
1962.45 0 9.15226e-20 -0.0220779 2.73791e-21 -1.81972e-08 0.981135 -5.8955e-19 -7.34429e-07 -2.58161e-20 -4.82764e-07 -2.79399e-20 2.85471e-07 -1.10953e-21 2.67486e-21 8.53783e-06 -6.66106e-22 8.6502e-07 1.94795e-21 2.21038e-06 -2.99671e-20 -3.10257e-06 5.18256e-07 1.9588e-21 -3.18631e-07 7.34363e-21 9.95385e-08 6.15609e-21 -9.16086e-07 1.3129e-20 -3.32234e-07 -1.28964e-21 -4.52416e-07 1.10288e-21 
1962.8 0 9.93841e-20 -0.025461 2.34996e-21 -4.70214e-09 0.976056 -6.94016e-19 -1.35973e-06 -3.06325e-20 -3.29886e-07 -3.30056e-20 5.22524e-07 -5.91856e-22 3.2934e-21 1.28854e-05 -9.54206e-22 1.33469e-06 2.50716e-21 2.80234e-06 -1.21596e-20 -3.93501e-06 8.10426e-07 2.82105e-21 -5.81545e-07 1.05208e-20 -3.80337e-08 7.14293e-21 -1.26875e-06 1.57342e-20 -4.66765e-07 -1.44448e-21 -5.15963e-07 8.21537e-22 
1963.15 0 1.12541e-19 -0.0288961 4.04915e-21 1.69862e-08 0.970443 -7.93053e-19 -2.28889e-06 -3.61437e-20 6.08999e-08 -3.76079e-20 7.76455e-07 -7.97033e-22 3.12165e-21 1.923e-05 -1.75413e-21 1.9983e-06 3.73598e-21 3.25173e-06 -2.66981e-20 -4.79804e-06 1.2564e-06 5.15475e-21 -9.48943e-07 1.3627e-20 -3.45112e-07 7.26283e-21 -1.63649e-06 1.98212e-20 -6.1243e-07 -1.25443e-21 -5.90343e-07 1.81957e-21 
1963.5 0 1.23829e-19 -0.0323816 5.67001e-21 1.5466e-08 0.964307 -8.77381e-19 -3.52683e-06 -3.82446e-20 7.03113e-07 -4.25375e-20 7.78066e-07 -3.80342e-21 3.46768e-21 2.66258e-05 -4.05257e-21 2.96447e-06 3.62873e-21 3.48413e-06 -2.26548e-20 -5.82523e-06 1.80969e-06 6.02585e-21 -1.38003e-06 1.41632e-20 -8.18579e-07 4.81272e-21 -1.95656e-06 1.56911e-20 -7.58448e-07 2.1956e-23 -6.64221e-07 2.04536e-21 
1963.85 0 1.39939e-19 -0.0359171 5.31257e-21 -3.69854e-08 0.957665 -9.21429e-19 -4.94603e-06 -4.41961e-20 1.53786e-06 -4.6926e-20 2.0552e-07 -8.12089e-21 3.40208e-21 3.37925e-05 -6.14559e-21 4.28599e-06 4.00848e-21 3.48654e-06 -3.13485e-20 -7.17486e-06 2.38281e-06 8.3123e-21 -1.84352e-06 1.7215e-20 -1.44225e-06 2.77458e-22 -2.24088e-06 9.67058e-21 -9.13198e-07 2.84031e-22 -7.06924e-07 3.35567e-21 
1964.2 0 1.75175e-19 -0.0394952 5.00176e-21 -1.0993e-07 0.950529 -8.93487e-19 -6.43967e-06 -4.46091e-20 2.4998e-06 -5.16069e-20 -1.11631e-06 -1.25396e-20 3.41685e-21 4.10898e-05 -6.02277e-21 5.93034e-06 4.59803e-21 3.22721e-06 -2.3353e-20 -8.88138e-06 2.90633e-06 9.54064e-21 -2.32938e-06 2.34127e-20 -2.1851e-06 -6.80791e-21 -2.55042e-06 1.12127e-20 -1.08728e-06 1.41494e-21 -6.90592e-07 2.90359e-21 
1964.55 0 1.69269e-19 -0.0431123 2.10392e-21 -1.42574e-07 0.942909 -7.83053e-19 -8.03769e-06 -4.55493e-20 3.53728e-06 -5.69423e-20 -3.21367e-06 -1.8504e-20 3.10181e-21 5.00341e-05 -6.9271e-21 7.91004e-06 5.34118e-21 2.5374e-06 -1.96819e-20 -1.08329e-05 3.32479e-06 1.41199e-20 -2.82127e-06 2.84085e-20 -3.03441e-06 -1.64242e-20 -2.93537e-06 8.89878e-21 -1.26891e-06 2.1606e-21 -6.72548e-07 3.61954e-21 
1964.9 0 1.85398e-19 -0.046768 2.71021e-21 -1.02719e-07 0.934816 -5.93182e-19 -9.75793e-06 -4.95324e-20 4.57255e-06 -6.19702e-20 -6.07456e-06 -2.65747e-20 3.20202e-21 6.15053e-05 -8.87116e-21 1.03323e-05 6.7109e-21 1.20305e-06 -2.68768e-20 -1.28428e-05 3.6111e-06 1.68697e-20 -3.25182e-06 3.48086e-20 -3.97282e-06 -2.81101e-20 -3.38471e-06 1.01804e-20 -1.40611e-06 1.9575e-21 -6.98576e-07 2.91437e-21 
1965.25 0 2.17444e-19 -0.0504547 3.81306e-21 6.78166e-09 0.926268 -3.35336e-19 -1.15332e-05 -5.27502e-20 5.49208e-06 -6.64277e-20 -9.70941e-06 -3.68792e-20 4.87842e-21 7.44285e-05 -1.0242e-20 1.32566e-05 6.63647e-21 -7.98395e-07 -1.75842e-20 -1.47165e-05 3.78906e-06 2.12612e-20 -3.5455e-06 4.0506e-20 -4.98041e-06 -4.15832e-20 -3.9165e-06 9.6588e-21 -1.47965e-06 5.05853e-21 -7.55419e-07 4.79298e-21 
1965.6 0 2.87278e-19 -0.0541653 4.62664e-21 1.29737e-07 0.917273 -1.74303e-20 -1.33564e-05 -5.5154e-20 6.22178e-06 -6.93739e-20 -1.40971e-05 -5.0817e-20 4.11207e-21 8.62875e-05 -1.11921e-20 1.67135e-05 8.07411e-21 -3.21131e-06 -1.05284e-20 -1.60795e-05 3.95859e-06 2.54837e-20 -3.72331e-06 4.70758e-20 -6.18494e-06 -5.77092e-20 -4.56888e-06 1.13608e-20 -1.52608e-06 3.96837e-21 -8.11908e-07 4.92435e-21 
1965.95 0 2.82803e-19 -0.0578986 4.1971e-21 1.50434e-07 0.907844 3.43545e-19 -1.53414e-05 -5.48999e-20 6.76725e-06 -7.47208e-20 -1.92832e-05 -6.63057e-20 4.22523e-21 9.53102e-05 -8.89517e-21 2.06941e-05 1.03303e-20 -5.67988e-06 -1.64129e-20 -1.65529e-05 4.21414e-06 2.78828e-20 -3.80611e-06 5.10482e-20 -7.7468e-06 -7.59748e-20 -5.26937e-06 1.42668e-20 -1.57135e-06 1.64645e-21 -8.71634e-07 5.59738e-21 
1966.3 0 3.09806e-19 -0.0616483 4.34962e-21 5.47728e-08 0.897997 7.31345e-19 -1.76588e-05 -5.61107e-20 7.1516e-06 -8.11629e-20 -2.56537e-05 -8.24146e-20 3.13201e-21 0.000101298 -9.65716e-21 2.5223e-05 1.25039e-20 -7.97891e-06 -2.82813e-20 -1.60011e-05 4.58615e-06 3.54711e-20 -3.76458e-06 5.39493e-20 -9.63059e-06 -9.7547e-20 -6.01933e-06 1.00636e-20 -1.58796e-06 1.07292e-21 -9.90864e-07 6.72151e-21 
1966.65 0 3.33579e-19 -0.0654064 5.30053e-21 -7.21907e-08 0.887744 1.13583e-18 -2.03949e-05 -5.55568e-20 7.48141e-06 -8.68569e-20 -3.37997e-05 -9.74145e-20 4.65027e-21 0.000104252 -9.95019e-21 3.03616e-05 1.35514e-20 -1.00147e-05 -5.37734e-20 -1.43412e-05 5.11243e-06 3.98723e-20 -3.60866e-06 5.92312e-20 -1.16958e-05 -1.18354e-19 -6.8829e-06 1.20416e-20 -1.5134e-06 -1.68455e-21 -1.14885e-06 6.13615e-21 
1967 0 3.62332e-19 -0.0691695 5.7107e-21 -2.51652e-07 0.877098 1.55213e-18 -2.35063e-05 -5.66194e-20 7.93324e-06 -8.84397e-20 -4.40539e-05 -1.14989e-19 4.04112e-21 0.00010328 -1.18263e-20 3.60741e-05 1.33986e-20 -1.18576e-05 -4.10017e-20 -1.15293e-05 5.78564e-06 4.6069e-20 -3.34603e-06 6.34348e-20 -1.38425e-05 -1.38433e-19 -7.8282e-06 1.28248e-20 -1.33567e-06 -2.04015e-21 -1.25632e-06 7.51965e-21 
1967.35 0 3.73752e-19 -0.0729316 3.33551e-21 -5.98303e-07 0.866072 1.97791e-18 -2.68552e-05 -5.86242e-20 8.68485e-06 -9.19345e-20 -5.63891e-05 -1.37174e-19 3.5322e-21 9.70891e-05 -1.20206e-20 4.24089e-05 1.56419e-20 -1.38345e-05 -4.45586e-20 -7.60005e-06 6.4164e-06 5.30238e-20 -3.03804e-06 6.49194e-20 -1.59946e-05 -1.58738e-19 -8.79691e-06 1.47099e-20 -1.09765e-06 -2.74421e-21 -1.35558e-06 6.21895e-21 
1967.7 0 3.99044e-19 -0.0766846 4.06415e-21 -1.09599e-06 0.854677 2.40378e-18 -3.02537e-05 -5.42335e-20 1.0051e-05 -9.40626e-20 -7.08169e-05 -1.54495e-19 4.4281e-21 8.56731e-05 -1.22162e-20 4.96565e-05 1.87598e-20 -1.6406e-05 -4.38737e-20 -2.53032e-06 6.82454e-06 5.49025e-20 -2.90709e-06 6.8039e-20 -1.81318e-05 -1.79669e-19 -9.77187e-06 9.0652e-21 -7.95623e-07 -3.65798e-22 -1.51098e-06 6.40293e-21 
1968.05 0 4.11916e-19 -0.0804253 6.48726e-21 -1.62687e-06 0.84292 2.81736e-18 -3.3761e-05 -5.44609e-20 1.23882e-05 -1.00607e-19 -8.7402e-05 -1.75449e-19 2.58631e-21 7.12848e-05 -1.42341e-20 5.7923e-05 1.82869e-20 -2.00511e-05 -4.17726e-20 3.99114e-06 6.95362e-06 5.60959e-20 -3.10274e-06 7.23009e-20 -2.03246e-05 -2.0106e-19 -1.0802e-05 8.99228e-21 -4.45396e-07 -1.14676e-21 -1.6343e-06 8.69645e-21 
1968.4 0 4.18846e-19 -0.0841511 5.93513e-21 -2.14629e-06 0.830814 3.21919e-18 -3.78496e-05 -5.05595e-20 1.56292e-05 -9.92148e-20 -0.00010611 -1.96496e-19 -8.24366e-22 5.6295e-05 -1.60336e-20 6.69753e-05 1.75865e-20 -2.52159e-05 -5.81012e-20 1.24424e-05 6.85106e-06 6.17401e-20 -3.49542e-06 8.04952e-20 -2.26224e-05 -2.18422e-19 -1.18638e-05 8.57871e-21 -3.28565e-08 1.25481e-21 -1.64832e-06 8.72007e-21 
1968.75 0 4.69117e-19 -0.0878545 7.0467e-21 -2.71639e-06 0.818374 3.60875e-18 -4.32382e-05 -5.76785e-20 1.93406e-05 -1.08728e-19 -0.000127145 -2.25073e-19 1.52096e-21 3.99344e-05 -1.74238e-20 7.65885e-05 2.16467e-20 -3.20459e-05 -3.73952e-20 2.3224e-05 6.62255e-06 7.09172e-20 -3.98368e-06 8.61907e-20 -2.50842e-05 -2.31595e-19 -1.29064e-05 4.34099e-21 4.62074e-07 -3.09077e-21 -1.54224e-06 8.99457e-21 
1969.1 0 5.14463e-19 -0.0915295 6.41778e-21 -3.40538e-06 0.80561 3.98892e-18 -5.03481e-05 -5.51623e-20 2.33386e-05 -1.13038e-19 -0.000150939 -2.50117e-19 1.93747e-21 2.03719e-05 -1.60598e-20 8.64421e-05 2.7006e-20 -4.06469e-05 -2.61819e-20 3.65247e-05 6.3514e-06 7.66095e-20 -4.67833e-06 8.22108e-20 -2.76993e-05 -2.43928e-19 -1.3879e-05 -5.23641e-22 8.63381e-07 -5.3608e-21 -1.28245e-06 8.86816e-21 
1969.45 0 5.4807e-19 -0.0951718 3.42612e-21 -4.1715e-06 0.792532 4.3491e-18 -5.92311e-05 -5.37515e-20 2.75172e-05 -1.14348e-19 -0.000177785 -2.69392e-19 4.21293e-22 4.45971e-08 -1.67096e-20 9.61452e-05 3.01812e-20 -5.13274e-05 -2.7876e-20 5.23616e-05 6.11455e-06 8.32466e-20 -5.6762e-06 8.49625e-20 -3.02878e-05 -2.51735e-19 -1.49258e-05 4.13805e-21 1.07805e-06 -6.67774e-21 -9.69403e-07 7.11966e-21 
1969.8 0 5.5405e-19 -0.0987763 3.34961e-21 -4.7474e-06 0.779152 4.69651e-18 -6.99859e-05 -5.51988e-20 3.14554e-05 -1.19212e-19 -0.000207695 -2.99758e-19 -9.08662e-22 -1.56812e-05 -2.04425e-20 0.000105634 3.15421e-20 -6.42412e-05 -4.01009e-20 7.11071e-05 5.98222e-06 9.43198e-20 -7.08342e-06 8.6624e-20 -3.26898e-05 -2.53615e-19 -1.61999e-05 -5.56793e-22 1.25771e-06 -4.56532e-21 -6.882e-07 1.0059e-20 
1970.15 0 5.93685e-19 -0.102338 4.71495e-21 -4.90439e-06 0.765482 5.03559e-18 -8.28796e-05 -5.47328e-20 3.46441e-05 -1.19987e-19 -0.000240352 -3.303e-19 -6.64248e-22 -2.49763e-05 -2.44456e-20 0.000115115 2.9835e-20 -7.9137e-05 -3.05701e-20 9.31874e-05 6.12829e-06 9.68783e-20 -8.9969e-06 8.08368e-20 -3.48093e-05 -2.51552e-19 -1.75021e-05 4.31573e-21 1.4717e-06 4.34611e-22 -3.74287e-07 1.01461e-20 
1970.5 0 6.56206e-19 -0.105852 8.10026e-21 -4.85086e-06 0.751534 5.35468e-18 -9.81261e-05 -5.08529e-20 3.6536e-05 -1.21521e-19 -0.000275229 -3.59291e-19 -1.0523e-21 -2.98013e-05 -2.79725e-20 0.000124697 3.0725e-20 -9.57499e-05 -3.80073e-20 0.000118883 6.63174e-06 1.00854e-19 -1.14814e-05 8.03371e-20 -3.65826e-05 -2.4198e-19 -1.868e-05 6.59014e-23 1.54607e-06 2.49143e-21 3.88381e-09 7.51136e-21 
1970.85 0 6.99265e-19 -0.109313 8.43817e-21 -4.80875e-06 0.737319 5.66898e-18 -0.000115479 -5.0012e-20 3.67504e-05 -1.25411e-19 -0.000311516 -3.90187e-19 -8.03834e-22 -3.16653e-05 -2.92346e-20 0.000134427 3.09433e-20 -0.000114194 -2.89513e-23 0.000148612 7.20828e-06 1.07372e-19 -1.44995e-05 8.8506e-20 -3.79934e-05 -2.28877e-19 -1.97841e-05 5.67307e-21 1.2992e-06 2.47327e-21 2.7169e-07 7.32448e-21 
1971.2 0 7.57699e-19 -0.112716 1.02468e-20 -4.72503e-06 0.722845 5.95842e-18 -0.000134621 -4.87263e-20 3.50072e-05 -1.27488e-19 -0.000348264 -4.20051e-19 2.35538e-22 -3.13495e-05 -3.31641e-20 0.000144646 3.38947e-20 -0.000134611 4.61319e-21 0.000182421 7.60319e-06 1.1391e-19 -1.77292e-05 8.0446e-20 -3.91675e-05 -2.07893e-19 -2.08793e-05 6.50593e-21 8.25725e-07 4.89445e-21 2.2732e-07 1.07978e-20 
1971.55 0 7.88873e-19 -0.116059 7.61715e-21 -4.6626e-06 0.708128 6.23629e-18 -0.000155729 -4.89758e-20 3.09157e-05 -1.274e-19 -0.000384815 -4.5341e-19 -5.07745e-22 -2.94574e-05 -3.60014e-20 0.000155937 3.82551e-20 -0.00015672 -5.63062e-21 0.000219916 7.86818e-06 1.16436e-19 -2.08855e-05 8.48874e-20 -4.04518e-05 -1.79565e-19 -2.20874e-05 1.01179e-20 4.31547e-07 8.15262e-21 -2.60409e-08 1.27083e-20 
1971.9 0 8.46985e-19 -0.119337 1.45071e-20 -4.63643e-06 0.693183 6.50706e-18 -0.00017902 -5.10403e-20 2.42352e-05 -1.26894e-19 -0.000420544 -4.84168e-19 3.12266e-21 -2.59028e-05 -4.02435e-20 0.000168772 4.24006e-20 -0.000179968 -1.15946e-20 0.000260885 8.32241e-06 1.23319e-19 -2.39763e-05 8.10556e-20 -4.2134e-05 -1.44684e-19 -2.35186e-05 1.35769e-20 3.06932e-07 4.07956e-21 -2.79799e-07 1.25497e-20 
1972.25 0 9.19459e-19 -0.122546 1.51078e-20 -4.48773e-06 0.678026 6.75454e-18 -0.00020466 -4.82817e-20 1.4601e-05 -1.16716e-19 -0.000454636 -5.07787e-19 4.31473e-21 -2.11215e-05 -4.28921e-20 0.000183338 4.8623e-20 -0.000203701 -2.77718e-20 0.000305112 9.11536e-06 1.30456e-19 -2.71261e-05 8.28939e-20 -4.41439e-05 -1.00616e-19 -2.51284e-05 2.07546e-20 4.46708e-07 -8.68215e-22 -4.9696e-07 9.67057e-21 
1972.6 0 9.44565e-19 -0.125683 1.70637e-20 -4.21681e-06 0.662673 7.00123e-18 -0.000233046 -4.27005e-20 1.50912e-06 -1.16586e-19 -0.000486639 -5.41294e-19 5.8398e-21 -1.7183e-05 -4.43693e-20 0.000199439 5.42079e-20 -0.000227295 -4.32917e-20 0.000352109 9.96451e-06 1.26452e-19 -3.05213e-05 8.15554e-20 -4.625e-05 -5.60146e-20 -2.67722e-05 2.97164e-20 7.88168e-07 -1.82543e-21 -5.73354e-07 6.75319e-21 
1972.95 0 1.01047e-18 -0.128741 2.04533e-20 -3.99174e-06 0.647141 7.22129e-18 -0.000264255 -3.89383e-20 -1.4951e-05 -1.18387e-19 -0.000516356 -5.69792e-19 6.53952e-21 -1.61747e-05 -4.56342e-20 0.000216941 5.9757e-20 -0.000250316 -4.93914e-20 0.000401365 1.06568e-05 1.26609e-19 -3.41664e-05 8.11124e-20 -4.83778e-05 -1.91816e-21 -2.82255e-05 2.68327e-20 1.33752e-06 4.83509e-21 -6.41535e-07 7.16594e-21 
1973.3 0 1.06993e-18 -0.131715 2.16782e-20 -4.0049e-06 0.631438 7.45054e-18 -0.000297509 -4.15297e-20 -3.45367e-05 -1.21227e-19 -0.000543282 -5.97812e-19 3.59473e-21 -1.8973e-05 -4.87913e-20 0.000236634 6.02314e-20 -0.00027249 -5.70002e-20 0.000452366 1.14058e-05 1.28479e-19 -3.77035e-05 7.89221e-20 -5.04078e-05 5.63227e-20 -2.94748e-05 2.58612e-20 2.2042e-06 4.14439e-21 -1.00909e-06 8.13342e-21 
1973.65 0 1.14024e-18 -0.134606 2.61746e-20 -4.35217e-06 0.615581 7.64761e-18 -0.000331885 -4.06351e-20 -5.79696e-05 -1.1789e-19 -0.00056698 -6.26128e-19 1.93277e-21 -2.62562e-05 -4.98906e-20 0.000259571 6.49686e-20 -0.000293757 -5.19809e-20 0.000504811 1.25039e-05 1.20293e-19 -4.0932e-05 7.28683e-20 -5.19948e-05 1.21352e-19 -3.0823e-05 3.43124e-20 3.37788e-06 2.99651e-21 -1.47909e-06 8.4895e-21 
1974 0 1.17965e-18 -0.137409 2.68941e-20 -5.07588e-06 0.599587 7.84407e-18 -0.000367121 -3.799e-20 -8.59962e-05 -1.16382e-19 -0.00058759 -6.55168e-19 1.02543e-21 -3.72417e-05 -5.42515e-20 0.000285725 6.50688e-20 -0.000314274 -3.83808e-20 0.000558265 1.39249e-05 1.20368e-19 -4.40058e-05 7.26639e-20 -5.30229e-05 1.9221e-19 -3.22153e-05 3.55068e-20 4.89143e-06 3.10582e-21 -1.6968e-06 1.25931e-20 
1974.35 0 1.22543e-18 -0.140116 2.25514e-20 -6.09022e-06 0.583469 8.02265e-18 -0.000403793 -2.79823e-20 -0.000118521 -1.1897e-19 -0.000605678 -6.84461e-19 1.75372e-21 -4.72974e-05 -5.52777e-20 0.000314484 6.83143e-20 -0.000334099 -5.20661e-20 0.000611364 1.54777e-05 1.24698e-19 -4.71312e-05 7.53145e-20 -5.37507e-05 2.66903e-19 -3.32979e-05 4.04846e-20 6.84002e-06 7.05204e-21 -1.68505e-06 9.0952e-21 
1974.7 0 1.29784e-18 -0.142723 2.26091e-20 -6.89681e-06 0.56723 8.19464e-18 -0.000442555 -2.81145e-20 -0.00015521 -1.11674e-19 -0.00062198 -7.14392e-19 8.83998e-22 -5.23091e-05 -5.60854e-20 0.000345251 7.31838e-20 -0.000353489 -3.90121e-20 0.000662901 1.696e-05 1.28147e-19 -5.06203e-05 7.52783e-20 -5.44025e-05 3.41675e-19 -3.41878e-05 4.14819e-20 9.24218e-06 5.60192e-21 -1.37782e-06 7.63593e-21 
1975.05 0 1.34171e-18 -0.145231 2.61767e-20 -7.08792e-06 0.550882 8.35209e-18 -0.000483319 -2.61172e-20 -0.000195595 -1.16505e-19 -0.000637181 -7.47318e-19 -4.19014e-22 -5.41585e-05 -5.69519e-20 0.000377497 7.75618e-20 -0.000372479 -4.03178e-20 0.000712769 1.83929e-05 1.30845e-19 -5.44501e-05 7.48275e-20 -5.50593e-05 4.26928e-19 -3.49331e-05 4.51763e-20 1.22148e-05 1.08648e-20 -9.54646e-07 1.03558e-20 
1975.4 0 1.38831e-18 -0.147638 2.89474e-20 -6.81888e-06 0.534437 8.49203e-18 -0.000525789 -2.12498e-20 -0.000239212 -1.11891e-19 -0.000652437 -7.84642e-19 1.34911e-21 -5.75683e-05 -5.84376e-20 0.000411428 7.93549e-20 -0.000390564 -3.49835e-20 0.000760818 2.00172e-05 1.35075e-19 -5.81886e-05 7.72138e-20 -5.57703e-05 5.07092e-19 -3.51731e-05 4.77167e-20 1.56846e-05 6.40864e-21 -7.80809e-07 1.94707e-20 
1975.75 0 1.47741e-18 -0.149942 3.12658e-20 -6.68029e-06 0.517912 8.6164e-18 -0.000570376 -2.24011e-20 -0.000285799 -1.10644e-19 -0.000668977 -8.08519e-19 1.75896e-21 -6.47323e-05 -5.37468e-20 0.000447514 8.25154e-20 -0.000407273 -4.6294e-20 0.000806707 2.18137e-05 1.44843e-19 -6.14981e-05 8.31839e-20 -5.67792e-05 5.96472e-19 -3.49639e-05 5.67312e-20 1.95294e-05 1.05517e-20 -7.47932e-07 2.0623e-20 
1976.1 0 1.53993e-18 -0.152137 3.17387e-20 -7.01386e-06 0.501318 8.71434e-18 -0.000617777 -2.49677e-20 -0.000334674 -1.06719e-19 -0.00068664 -8.28567e-19 1.05273e-21 -7.52032e-05 -5.64759e-20 0.000485363 8.03293e-20 -0.000422732 -5.28757e-20 0.000850276 2.34653e-05 1.43737e-19 -6.4149e-05 8.3696e-20 -5.83994e-05 6.82172e-19 -3.46037e-05 5.30238e-20 2.36468e-05 1.07263e-20 -4.28643e-07 2.05715e-20 
1976.45 0 1.6124e-18 -0.154219 4.17343e-20 -7.7023e-06 0.484665 8.79975e-18 -0.000668349 -2.52482e-20 -0.000384569 -9.64896e-20 -0.000704678 -8.51992e-19 2.42193e-22 -8.82223e-05 -5.96185e-20 0.000523718 8.08717e-20 -0.000437527 -3.86296e-20 0.000891204 2.4801e-05 1.52736e-19 -6.60197e-05 8.40872e-20 -6.04629e-05 7.63772e-19 -3.40775e-05 5.88221e-20 2.79476e-05 1.02907e-20 1.41692e-07 1.97631e-20 
1976.8 0 1.67911e-18 -0.156188 4.6171e-20 -8.5784e-06 0.46796 8.86588e-18 -0.000722479 -2.17675e-20 -0.00043393 -9.22284e-20 -0.000723502 -8.72478e-19 -1.62837e-21 -0.000101922 -5.74651e-20 0.000561765 8.66272e-20 -0.000452001 -2.96567e-20 0.000929299 2.60518e-05 1.53143e-19 -6.69418e-05 9.879e-20 -6.23541e-05 8.4884e-19 -3.3268e-05 5.97643e-20 3.21853e-05 1.49329e-20 3.31527e-07 2.02122e-20 
1977.15 0 1.73222e-18 -0.158045 5.03514e-20 -9.32783e-06 0.451219 8.91841e-18 -0.000780415 -1.81497e-20 -0.000481052 -8.75537e-20 -0.000744359 -8.93474e-19 -3.49126e-21 -0.000112893 -5.63244e-20 0.000599105 8.71296e-20 -0.000466728 -2.75644e-20 0.000964959 2.76665e-05 1.59512e-19 -6.64692e-05 1.08849e-19 -6.36766e-05 9.32292e-19 -3.20847e-05 6.05551e-20 3.62656e-05 1.93197e-20 1.55102e-07 2.03866e-20 
1977.5 0 1.79904e-18 -0.159787 5.53856e-20 -9.61385e-06 0.434457 8.96196e-18 -0.000841843 -1.62871e-20 -0.000524626 -8.55499e-20 -0.000768207 -9.14347e-19 1.3094e-21 -0.000120559 -6.24879e-20 0.000634351 8.94019e-20 -0.000482486 -1.99292e-20 0.000998622 2.98102e-05 1.58123e-19 -6.42812e-05 1.10362e-19 -6.42361e-05 1.01154e-18 -3.01657e-05 6.63785e-20 4.05669e-05 2.30982e-20 3.14824e-07 2.69313e-20 
1977.85 0 1.86234e-18 -0.161411 6.36801e-20 -9.68188e-06 0.417688 8.9767e-18 -0.00090642 -1.14806e-20 -0.000564078 -7.7953e-20 -0.000795634 -9.4088e-19 4.84096e-21 -0.000129294 -6.50484e-20 0.000665999 8.84382e-20 -0.000499729 -1.57547e-20 0.00102973 3.22969e-05 1.62945e-19 -6.05206e-05 1.14097e-19 -6.38142e-05 1.09347e-18 -2.73174e-05 6.21204e-20 4.53081e-05 3.43518e-20 1.03294e-06 2.68029e-20 
1978.2 0 1.93917e-18 -0.162916 6.84718e-20 -1.02141e-05 0.400925 8.98493e-18 -0.000973726 -4.67107e-21 -0.000599174 -6.91661e-20 -0.000826619 -9.63105e-19 4.99826e-21 -0.000142455 -6.84896e-20 0.000694066 9.11691e-20 -0.000518259 -2.95714e-20 0.00105775 3.46981e-05 1.56766e-19 -5.56725e-05 1.20012e-19 -6.24188e-05 1.17048e-18 -2.39671e-05 5.84015e-20 5.05687e-05 4.32532e-20 2.13568e-06 3.02994e-20 
1978.55 0 2.03106e-18 -0.164298 6.9554e-20 -1.11933e-05 0.384179 8.96842e-18 -0.0010428 -2.36798e-21 -0.000629297 -6.26837e-20 -0.00086054 -9.82556e-19 9.57619e-21 -0.00015819 -6.65454e-20 0.000719507 9.29884e-20 -0.000536763 -2.81928e-20 0.00108319 3.67277e-05 1.62987e-19 -5.0168e-05 1.26035e-19 -6.00831e-05 1.24557e-18 -2.0229e-05 6.13818e-20 5.6179e-05 5.62398e-20 3.57112e-06 3.11155e-20 
1978.9 0 2.08486e-18 -0.165556 7.04139e-20 -1.18577e-05 0.367458 8.93522e-18 -0.00111297 5.28799e-21 -0.000653755 -5.08687e-20 -0.000896772 -1.00585e-18 7.76011e-21 -0.000172954 -6.52832e-20 0.000743001 9.48783e-20 -0.000553837 -1.65613e-20 0.00110704 3.84786e-05 1.52678e-19 -4.42189e-05 1.28442e-19 -5.67785e-05 1.32144e-18 -1.61313e-05 6.11203e-20 6.148e-05 6.43228e-20 5.4746e-06 3.30022e-20 
1979.25 0 2.16783e-18 -0.166688 6.86788e-20 -1.16004e-05 0.350769 8.87784e-18 -0.00118398 5.99359e-21 -0.000673028 -4.07551e-20 -0.000934643 -1.02977e-18 1.17135e-20 -0.000184342 -7.21186e-20 0.000765037 8.99869e-20 -0.000569108 -1.61347e-20 0.00113093 4.00469e-05 1.53828e-19 -3.77687e-05 1.29697e-19 -5.2812e-05 1.38725e-18 -1.22267e-05 5.12086e-20 6.63368e-05 7.16933e-20 7.94445e-06 3.21124e-20 
1979.6 0 2.2282e-18 -0.167692 6.63979e-20 -1.01868e-05 0.334118 8.80071e-18 -0.00125531 5.16566e-21 -0.000688681 -4.36779e-20 -0.000972763 -1.05165e-18 1.67784e-20 -0.000189581 -6.80311e-20 0.000786608 8.98929e-20 -0.0005819 -1.78201e-20 0.00115641 4.15621e-05 1.4968e-19 -3.05213e-05 1.41311e-19 -4.8389e-05 1.44865e-18 -8.79553e-06 4.87876e-20 7.14177e-05 8.09617e-20 1.06568e-05 3.55293e-20 
1979.95 0 2.28819e-18 -0.168569 6.96564e-20 -7.53324e-06 0.317511 8.70417e-18 -0.00132628 6.36666e-21 -0.000701743 -4.24959e-20 -0.00100988 -1.07483e-18 1.89084e-20 -0.000185709 -6.37815e-20 0.000809186 9.05515e-20 -0.000590738 -2.23719e-20 0.00118404 4.30147e-05 1.41667e-19 -2.26215e-05 1.44733e-19 -4.31112e-05 1.50835e-18 -5.57119e-06 4.62594e-20 7.65602e-05 8.53972e-20 1.33042e-05 3.82444e-20 
1980.3 0 2.34079e-18 -0.169319 7.17374e-20 -3.8969e-06 0.300959 8.59721e-18 -0.00139638 9.62294e-21 -0.00071231 -3.14702e-20 -0.00104596 -1.08946e-18 2.40221e-20 -0.000174487 -5.9465e-20 0.000834008 9.26169e-20 -0.000595541 -1.1432e-20 0.00121353 4.43053e-05 1.48307e-19 -1.47234e-05 1.4724e-19 -3.66986e-05 1.56506e-18 -2.47166e-06 4.89189e-20 8.10026e-05 8.51997e-20 1.59195e-05 3.80773e-20 
1980.65 0 2.40854e-18 -0.169939 7.17159e-20 -2.74307e-07 0.284471 8.47379e-18 -0.00146619 2.33873e-20 -0.000720053 -2.38933e-20 -0.00108119 -1.10699e-18 2.704e-20 -0.000164857 -6.49699e-20 0.000861808 9.21531e-20 -0.000597125 -1.98468e-20 0.00124516 4.54008e-05 1.48174e-19 -7.32674e-06 1.59289e-19 -2.95975e-05 1.61202e-18 3.33351e-07 4.47616e-20 8.51363e-05 8.19752e-20 1.86411e-05 3.93856e-20 
1981 0 2.48615e-18 -0.17043 6.90579e-20 2.01147e-06 0.268053 8.33259e-18 -0.00153747 3.06874e-20 -0.000724682 -3.19575e-20 -0.00111529 -1.12847e-18 2.66212e-20 -0.000167118 -7.17381e-20 0.000892323 8.97748e-20 -0.000595107 -2.1073e-20 0.00127941 4.61638e-05 1.47118e-19 -3.55971e-07 1.62967e-19 -2.20753e-05 1.66131e-18 3.13284e-06 5.33762e-20 8.96256e-05 7.95934e-20 2.16717e-05 3.95086e-20 
1981.35 0 2.54552e-18 -0.170793 6.88679e-20 2.18516e-06 0.251718 8.17647e-18 -0.00161145 3.35429e-20 -0.000725783 -2.47576e-20 -0.00114909 -1.13308e-18 3.12897e-20 -0.000184477 -7.85483e-20 0.000924888 9.37219e-20 -0.000588723 -3.52457e-20 0.00131554 4.67331e-05 1.36998e-19 6.08752e-06 1.63536e-19 -1.39024e-05 1.70013e-18 6.09537e-06 5.56937e-20 9.4459e-05 8.14952e-20 2.46669e-05 4.15888e-20 
1981.7 0 2.59385e-18 -0.171031 7.04256e-20 5.16141e-07 0.235481 7.99781e-18 -0.00168776 3.99994e-20 -0.000722411 -2.71034e-20 -0.00118423 -1.14961e-18 3.41284e-20 -0.000210979 -7.93469e-20 0.000959822 9.70978e-20 -0.000577804 -3.02241e-20 0.00135156 4.72792e-05 1.2515e-19 1.15394e-05 1.64638e-19 -5.31619e-06 1.73908e-18 8.89015e-06 6.08551e-20 9.9593e-05 8.91264e-20 2.70428e-05 4.45646e-20 
1982.05 0 2.63703e-18 -0.171143 7.47294e-20 -1.8929e-06 0.219357 7.80451e-18 -0.0017643 4.30265e-20 -0.000713915 -2.73483e-20 -0.00122117 -1.1598e-18 4.16587e-20 -0.000238057 -7.90719e-20 0.000997872 1.00767e-19 -0.000562863 -3.9815e-20 0.00138543 4.80474e-05 1.16681e-19 1.58169e-05 1.63422e-19 3.30981e-06 1.76911e-18 1.14396e-05 6.07139e-20 0.000105127 9.18699e-20 2.88367e-05 4.85066e-20 
1982.4 0 2.70539e-18 -0.171126 7.82385e-20 -4.21492e-06 0.203355 7.59079e-18 -0.00183868 4.33376e-20 -0.00070105 -2.31907e-20 -0.00125985 -1.17361e-18 3.78917e-20 -0.000262489 -7.24308e-20 0.00103908 9.38395e-20 -0.000544957 -3.32541e-20 0.00141583 4.9581e-05 1.10329e-19 1.93215e-05 1.63658e-19 1.16545e-05 1.80313e-18 1.44151e-05 6.69312e-20 0.000110819 9.50152e-20 3.03304e-05 5.4789e-20 
1982.75 0 2.74508e-18 -0.170981 8.42309e-20 -6.7026e-06 0.187483 7.37591e-18 -0.00190952 5.40732e-20 -0.000685363 -2.88355e-20 -0.00130075 -1.18893e-18 3.73347e-20 -0.0002863 -7.00958e-20 0.00108298 9.52412e-20 -0.00052561 -4.91573e-20 0.00144145 5.22294e-05 9.84957e-20 2.26049e-05 1.59911e-19 1.89292e-05 1.82489e-18 1.82753e-05 6.85154e-20 0.000116211 9.53019e-20 3.17372e-05 4.83213e-20 
1983.1 0 2.7823e-18 -0.170706 8.49596e-20 -9.96762e-06 0.171743 7.15365e-18 -0.00197601 6.12581e-20 -0.000667618 -1.16395e-20 -0.00134452 -1.197e-18 3.96016e-20 -0.000310666 -7.04448e-20 0.00112851 9.63476e-20 -0.000505903 -5.14626e-20 0.00146124 5.59063e-05 9.56361e-20 2.58697e-05 1.57245e-19 2.46806e-05 1.84441e-18 2.27263e-05 6.60221e-20 0.00012142 1.0063e-19 3.36124e-05 4.85416e-20 
1983.45 0 2.82597e-18 -0.170302 7.87246e-20 -1.41911e-05 0.156139 6.92115e-18 -0.00203688 7.20646e-20 -0.000647696 -5.87119e-22 -0.00139162 -1.2055e-18 4.17574e-20 -0.000333721 -7.51956e-20 0.00117415 9.84363e-20 -0.000486002 -3.98915e-20 0.00147579 6.05164e-05 8.77305e-20 2.93106e-05 1.65767e-19 2.92633e-05 1.85784e-18 2.75927e-05 7.211e-20 0.000126973 1.01263e-19 3.62718e-05 5.30391e-20 
1983.8 0 2.85734e-18 -0.16977 8.14663e-20 -1.86764e-05 0.140676 6.66564e-18 -0.00209055 7.24809e-20 -0.000625249 5.37518e-21 -0.00144219 -1.20874e-18 4.38819e-20 -0.000353392 -7.91002e-20 0.0012192 9.95714e-20 -0.000466114 -4.5905e-20 0.0014862 6.61288e-05 8.09598e-20 3.32995e-05 1.73206e-19 3.35989e-05 1.86778e-18 3.35594e-05 7.05584e-20 0.000132969 1.04608e-19 3.94919e-05 4.89471e-20 
1984.15 0 2.89213e-18 -0.169114 7.89491e-20 -2.23457e-05 0.125361 6.39705e-18 -0.00213631 8.64989e-20 -0.000599576 6.50794e-21 -0.00149635 -1.21318e-18 4.52686e-20 -0.000370778 -7.63351e-20 0.00126364 1.02598e-19 -0.000446948 -4.71064e-20 0.00149234 7.26372e-05 7.76358e-20 3.81596e-05 1.80324e-19 3.85242e-05 1.87416e-18 4.11828e-05 6.75333e-20 0.000139053 1.03741e-19 4.33234e-05 4.78267e-20 
1984.5 0 2.92687e-18 -0.168338 8.01121e-20 -2.53521e-05 0.110205 6.12345e-18 -0.00217487 9.40053e-20 -0.000570127 6.79647e-21 -0.00155299 -1.22129e-18 4.72977e-20 -0.000389073 -8.29919e-20 0.00130736 9.59205e-20 -0.000428803 -4.82419e-20 0.00149291 7.96735e-05 7.60605e-20 4.43829e-05 1.87896e-19 4.42137e-05 1.87383e-18 5.02537e-05 6.36852e-20 0.00014505 1.02704e-19 4.80019e-05 4.96614e-20 
1984.85 0 2.94997e-18 -0.167442 8.30791e-20 -2.88793e-05 0.0952206 5.83577e-18 -0.00220779 9.05024e-20 -0.000537436 1.03446e-20 -0.00160946 -1.23311e-18 5.15866e-20 -0.000410108 -8.69846e-20 0.00135013 9.25137e-20 -0.000411447 -5.21654e-20 0.0014866 8.67283e-05 6.10056e-20 5.20711e-05 1.87492e-19 5.0536e-05 1.87902e-18 6.02954e-05 6.79795e-20 0.000150588 1.0288e-19 5.35831e-05 4.58315e-20 
1985.2 0 2.97794e-18 -0.166426 7.57057e-20 -3.37645e-05 0.0804152 5.53448e-18 -0.00223606 8.82349e-20 -0.00050178 1.59738e-20 -0.00166342 -1.23881e-18 5.87371e-20 -0.000433852 -8.35745e-20 0.00139111 9.08236e-20 -0.000395633 -5.86529e-20 0.00147344 9.33878e-05 4.60681e-20 6.06307e-05 1.80484e-19 5.72373e-05 1.87253e-18 7.09578e-05 6.13934e-20 0.000155433 1.04794e-19 5.98562e-05 4.27076e-20 
1985.55 0 2.99359e-18 -0.165287 6.34036e-20 -4.00843e-05 0.0657903 5.23785e-18 -0.00225953 9.94017e-20 -0.000462888 2.84473e-20 -0.00171367 -1.2381e-18 6.24089e-20 -0.000460169 -8.30327e-20 0.00142889 8.69177e-20 -0.000382321 -6.24852e-20 0.00145491 9.97887e-05 4.38888e-20 6.97169e-05 1.81152e-19 6.4058e-05 1.86191e-18 8.23801e-05 6.02366e-20 0.000160265 1.17336e-19 6.61753e-05 3.27698e-20 
1985.9 0 3.01046e-18 -0.164028 6.30149e-20 -4.76307e-05 0.0513461 4.93198e-18 -0.00227793 1.06346e-19 -0.000421646 3.51654e-20 -0.00175996 -1.24462e-18 6.36651e-20 -0.000489583 -8.24359e-20 0.00146266 9.4183e-20 -0.000371481 -5.83674e-20 0.0014325 0.000106336 4.05368e-20 7.93175e-05 1.77974e-19 7.09608e-05 1.85166e-18 9.47118e-05 5.99829e-20 0.000165199 1.22255e-19 7.19664e-05 3.40023e-20 
1986.25 0 3.02284e-18 -0.162652 5.94458e-20 -5.64049e-05 0.0370858 4.61085e-18 -0.00229197 1.20339e-19 -0.000379752 3.76363e-20 -0.00180267 -1.25379e-18 6.35695e-20 -0.00052321 -8.44175e-20 0.00149365 8.46876e-20 -0.000363184 -6.44673e-20 0.00140694 0.000113395 2.77477e-20 8.93678e-05 1.82275e-19 7.76116e-05 1.8361e-18 0.000107488 5.67531e-20 0.000169845 1.19942e-19 7.72413e-05 3.25533e-20 
1986.6 0 3.0336e-18 -0.161165 5.68409e-20 -6.69325e-05 0.02302 4.27634e-18 -0.0023031 1.24166e-19 -0.000338764 4.9667e-20 -0.00184197 -1.262e-18 7.08107e-20 -0.000562884 -8.64038e-20 0.0015247 8.07383e-20 -0.000356912 -6.23138e-20 0.00137878 0.000121097 1.92767e-20 9.97893e-05 1.78387e-19 8.36194e-05 1.81708e-18 0.000120711 6.15132e-20 0.000174229 1.20962e-19 8.22675e-05 2.04797e-20 
1986.95 0 3.04596e-18 -0.15957 4.87054e-20 -7.92603e-05 0.0091655 3.94757e-18 -0.00231206 1.26036e-19 -0.000299828 5.73795e-20 -0.00187781 -1.26375e-18 7.03149e-20 -0.000610479 -9.14471e-20 0.00155893 7.72243e-20 -0.00035252 -7.0507e-20 0.00134855 0.000129219 1.54963e-20 0.000110377 1.80528e-19 8.89338e-05 1.79647e-18 0.000134738 5.87615e-20 0.000177824 1.24617e-19 8.70329e-05 1.66949e-20 
1987.3 0 3.06042e-18 -0.157869 4.39601e-20 -9.2517e-05 -0.0044647 3.61579e-18 -0.00231838 1.40743e-19 -0.000263804 6.72387e-20 -0.00190977 -1.2637e-18 7.54992e-20 -0.000666632 -9.5158e-20 0.00159855 7.56318e-20 -0.000351889 -7.54958e-20 0.00131723 0.00013758 1.27323e-20 0.000120462 1.93253e-19 9.36214e-05 1.77626e-18 0.000149339 7.04335e-20 0.000180099 1.27935e-19 9.11901e-05 1.70635e-20 
1987.65 0 3.06229e-18 -0.156059 4.43254e-20 -0.000105919 -0.0178671 3.26544e-18 -0.00232127 1.45979e-19 -0.000231186 7.31004e-20 -0.00193676 -1.26596e-18 7.94832e-20 -0.000727461 -1.08972e-19 0.00164421 7.46585e-20 -0.000356305 -8.15492e-20 0.00128579 0.000146468 -2.50376e-21 0.00012939 1.88899e-19 9.824e-05 1.75521e-18 0.000164514 6.8221e-20 0.000181555 1.36008e-19 9.42661e-05 1.86961e-20 
1988 0 3.063e-18 -0.154139 3.83771e-20 -0.000118317 -0.0310449 2.91926e-18 -0.00231989 1.58574e-19 -0.000201974 8.16831e-20 -0.00195801 -1.26443e-18 8.10017e-20 -0.000784178 -1.17873e-19 0.00169597 6.63789e-20 -0.000364494 -8.12278e-20 0.00125527 0.00015631 -5.31654e-21 0.000137658 1.89264e-19 0.000103522 1.72514e-18 0.000179815 7.48558e-20 0.000183098 1.38797e-19 9.59865e-05 9.40168e-21 
1988.35 0 3.04927e-18 -0.152111 3.37084e-20 -0.000128275 -0.0440037 2.57432e-18 -0.00231288 1.69455e-19 -0.000175774 9.2174e-20 -0.00197327 -1.26914e-18 8.4864e-20 -0.000830676 -1.19368e-19 0.00175379 6.04265e-20 -0.000375122 -7.63921e-20 0.00122742 0.000167539 -1.27451e-20 0.00014609 1.92437e-19 0.000109264 1.69047e-18 0.000194474 7.8756e-20 0.000184813 1.36006e-19 9.67321e-05 6.12947e-21 
1988.7 0 3.04338e-18 -0.149976 3.74253e-20 -0.000135573 -0.0567467 2.21263e-18 -0.00229822 1.82123e-19 -0.00015158 9.06028e-20 -0.001982 -1.2741e-18 8.77115e-20 -0.000868732 -1.18301e-19 0.00181639 5.95979e-20 -0.000388393 -7.61567e-20 0.00120313 0.000180575 -2.69481e-20 0.000155047 1.90726e-19 0.000114923 1.65312e-18 0.000208564 7.87483e-20 0.000186546 1.48376e-19 9.71688e-05 4.31214e-21 
1989.05 0 3.03356e-18 -0.147739 3.35746e-20 -0.000141378 -0.0692718 1.85035e-18 -0.00227416 1.84226e-19 -0.000129208 1.00666e-19 -0.00198398 -1.27201e-18 8.70867e-20 -0.000905835 -1.22253e-19 0.00188176 4.82965e-20 -0.000404926 -7.38168e-20 0.00118196 0.000195714 -3.95471e-20 0.000164793 1.90854e-19 0.000120618 1.6144e-18 0.000222572 8.35158e-20 0.000188167 1.47576e-19 9.72109e-05 4.06479e-21 
1989.4 0 3.01527e-18 -0.145405 2.61347e-20 -0.00014742 -0.0815728 1.49144e-18 -0.00224019 2.05133e-19 -0.000109338 1.03471e-19 -0.00197961 -1.26372e-18 8.82688e-20 -0.000950413 -1.23157e-19 0.00194805 5.17304e-20 -0.000424643 -8.07668e-20 0.00116296 0.000212753 -4.97035e-20 0.000175258 1.93915e-19 0.000126677 1.57578e-18 0.000236935 8.91768e-20 0.000189624 1.49036e-19 9.69615e-05 2.50489e-21 
1989.75 0 3.00014e-18 -0.142977 2.57896e-20 -0.000155015 -0.0936408 1.12064e-18 -0.00219681 2.20688e-19 -9.18248e-05 1.09325e-19 -0.00196945 -1.26196e-18 9.46653e-20 -0.00100728 -1.26763e-19 0.00201363 5.016e-20 -0.000446596 -7.97948e-20 0.00114494 0.000231538 -5.96772e-20 0.000185798 1.9812e-19 0.000132781 1.53399e-18 0.000251578 8.04901e-20 0.000191364 1.50198e-19 9.68794e-05 -3.1338e-22 
1990.1 0 2.98021e-18 -0.140458 1.78715e-20 -0.000164406 -0.105468 7.50284e-19 -0.00214478 2.24682e-19 -7.62718e-05 1.1023e-19 -0.00195371 -1.24565e-18 9.61788e-20 -0.00107411 -1.30919e-19 0.00207775 4.73217e-20 -0.000468948 -7.28805e-20 0.00112738 0.000252157 -6.74392e-20 0.000195927 1.9799e-19 0.000138462 1.48572e-18 0.000266203 8.62933e-20 0.000194102 1.53185e-19 9.75999e-05 3.2765e-21 
1990.45 0 2.94464e-18 -0.137849 1.73782e-20 -0.000174565 -0.117051 3.86786e-19 -0.00208464 2.42287e-19 -6.28442e-05 1.09161e-19 -0.00193185 -1.2382e-18 9.48382e-20 -0.00114326 -1.30623e-19 0.00213908 4.05983e-20 -0.000489504 -6.66167e-20 0.00111014 0.000274587 -6.53959e-20 0.000205718 1.99452e-19 0.000144091 1.43745e-18 0.000280657 8.85369e-20 0.000197796 1.50433e-19 0.000100007 -3.07565e-21 
1990.8 0 2.92674e-18 -0.135155 2.60026e-21 -0.000183592 -0.128391 9.04196e-21 -0.00201662 2.53746e-19 -5.15234e-05 1.18467e-19 -0.00190282 -1.22711e-18 9.67278e-20 -0.0012083 -1.32836e-19 0.00219617 3.96788e-20 -0.000507784 -6.85449e-20 0.0010936 0.000298672 -6.4962e-20 0.000215335 1.99145e-19 0.000150397 1.38897e-18 0.000294413 9.28149e-20 0.000201989 1.43538e-19 0.000104004 -1.04292e-20 
1991.15 0 2.90337e-18 -0.132382 6.51401e-21 -0.00018979 -0.139478 -3.54788e-19 -0.00194015 2.73223e-19 -4.22104e-05 1.27687e-19 -0.00186609 -1.20677e-18 1.00462e-19 -0.00126725 -1.40671e-19 0.00224883 3.27806e-20 -0.000524771 -5.8526e-20 0.00107862 0.000324048 -6.27859e-20 0.000224818 2.02407e-19 0.000157789 1.33244e-18 0.000307383 1.00213e-19 0.000206672 1.45533e-19 0.000108787 -9.72467e-21 
1991.5 0 2.87169e-18 -0.129532 5.90107e-21 -0.000192716 -0.150303 -7.20999e-19 -0.00185444 2.9283e-19 -3.58353e-05 1.36381e-19 -0.00182174 -1.19593e-18 1.01639e-19 -0.00131927 -1.46101e-19 0.0022973 3.51458e-20 -0.000542293 -5.99181e-20 0.00106485 0.000350852 -6.85684e-20 0.000234408 1.94648e-19 0.000166302 1.28102e-18 0.000320201 1.01598e-19 0.000211261 1.4786e-19 0.000113564 -5.35982e-21 
1991.85 0 2.84266e-18 -0.126603 -3.55845e-21 -0.000192317 -0.160865 -1.09663e-18 -0.0017604 3.07048e-19 -3.40464e-05 1.43817e-19 -0.00176992 -1.17536e-18 1.03683e-19 -0.00136288 -1.44782e-19 0.00234138 3.54619e-20 -0.000563814 -5.58034e-20 0.00105161 0.00037973 -6.12205e-20 0.000244158 1.9331e-19 0.000175722 1.22786e-18 0.000332782 9.91265e-20 0.000214572 1.40982e-19 0.000118359 -1.2874e-20 
1992.2 0 2.81117e-18 -0.123598 -6.71266e-21 -0.000188716 -0.171168 -1.46783e-18 -0.00166 3.27257e-19 -3.61581e-05 1.40043e-19 -0.00171122 -1.15852e-18 1.07773e-19 -0.00139832 -1.53359e-19 0.00238001 3.14284e-20 -0.000593229 -5.53319e-20 0.00104007 0.000410281 -6.13807e-20 0.000254232 1.88493e-19 0.000186019 1.1664e-18 0.000344645 9.97116e-20 0.000216141 1.30939e-19 0.000123878 -2.66578e-20 
1992.55 0 2.78599e-18 -0.120519 -7.74653e-21 -0.000182619 -0.181215 -1.83717e-18 -0.00155413 3.37928e-19 -3.99267e-05 1.52094e-19 -0.00164711 -1.13801e-18 1.10079e-19 -0.00142747 -1.54882e-19 0.002412 3.33547e-20 -0.000632916 -5.085e-20 0.00103154 0.000441692 -6.15569e-20 0.000265077 1.79749e-19 0.000197243 1.11004e-18 0.000355855 9.16343e-20 0.000216278 1.29427e-19 0.000130594 -2.80219e-20 
1992.9 0 2.73604e-18 -0.117371 -4.96871e-21 -0.000174987 -0.191005 -2.21655e-18 -0.00144339 3.54157e-19 -4.41691e-05 1.67321e-19 -0.00158042 -1.1233e-18 1.11725e-19 -0.00145312 -1.53296e-19 0.00243709 2.82734e-20 -0.000682779 -5.43036e-20 0.00102589 0.000473694 -7.07676e-20 0.000276494 1.78345e-19 0.000209069 1.04259e-18 0.000366272 9.41498e-20 0.000215162 1.18413e-19 0.000138361 -3.21256e-20 
1993.25 0 2.69576e-18 -0.114158 -7.44829e-21 -0.000166947 -0.200534 -2.58665e-18 -0.00132891 3.68446e-19 -4.83462e-05 1.6917e-19 -0.00151358 -1.10421e-18 1.16348e-19 -0.00147823 -1.55015e-19 0.00245696 2.62215e-20 -0.000741 -6.23176e-20 0.00102252 0.000506227 -8.57636e-20 0.000287966 1.84152e-19 0.000220707 9.76592e-19 0.000375505 8.96168e-20 0.000212324 1.1011e-19 0.000146496 -3.55871e-20 
1993.6 0 2.65788e-18 -0.110882 -1.07905e-20 -0.000158946 -0.2098 -2.95809e-18 -0.00121266 3.82161e-19 -5.20652e-05 1.77108e-19 -0.00144722 -1.08521e-18 1.23979e-19 -0.00150403 -1.55368e-19 0.00247423 2.72598e-20 -0.000805942 -6.36186e-20 0.00102088 0.000539515 -8.96155e-20 0.000298856 1.83929e-19 0.0002317 9.18066e-19 0.000383919 7.87534e-20 0.00020753 1.11236e-19 0.000154525 -4.50499e-20 
1993.95 0 2.61687e-18 -0.107545 -2.24494e-20 -0.000150381 -0.218803 -3.33365e-18 -0.00109704 4.0672e-19 -5.48828e-05 1.85145e-19 -0.00138182 -1.06683e-18 1.23566e-19 -0.00152968 -1.53634e-19 0.00249028 1.37342e-20 -0.00087649 -7.39996e-20 0.00101981 0.000573384 -8.62158e-20 0.000308364 1.76514e-19 0.00024192 8.4885e-19 0.000392101 7.84289e-20 0.000201033 1.12986e-19 0.000162313 -4.82572e-20 
1994.3 0 2.57611e-18 -0.104149 -2.55788e-20 -0.000140706 -0.227542 -3.69702e-18 -0.000982402 4.22075e-19 -5.62516e-05 1.86249e-19 -0.00131848 -1.05134e-18 1.27471e-19 -0.00155522 -1.56398e-19 0.00250459 1.22994e-20 -0.000952138 -7.23479e-20 0.00101832 0.000607204 -8.50307e-20 0.000316453 1.78074e-19 0.000251129 7.80243e-19 0.000399834 7.54824e-20 0.000192509 1.03197e-19 0.000170134 -5.37325e-20 
1994.65 0 2.51466e-18 -0.100696 -1.86454e-20 -0.000130752 -0.236021 -4.05997e-18 -0.000867682 4.39555e-19 -5.68943e-05 1.84971e-19 -0.00125783 -1.03793e-18 1.28338e-19 -0.00158267 -1.59649e-19 0.0025158 1.51325e-20 -0.00103354 -7.18361e-20 0.00101553 0.000641108 -9.5091e-20 0.000323848 1.73952e-19 0.00025877 7.01323e-19 0.000407437 6.74894e-20 0.000180947 9.51056e-20 0.000178376 -5.90143e-20 
1995 0 2.45501e-18 -0.0971879 -1.94714e-20 -0.000121843 -0.244244 -4.4281e-18 -0.000753313 4.52345e-19 -5.89237e-05 1.95973e-19 -0.00119953 -1.02181e-18 1.30549e-19 -0.00161339 -1.6156e-19 0.00252263 1.762e-20 -0.00112214 -6.78639e-20 0.00100894 0.000675675 -9.27702e-20 0.000330947 1.6395e-19 0.000264737 6.28271e-19 0.00041574 6.7599e-20 0.000165971 9.0613e-20 0.000187039 -5.46187e-20 
1995.35 0 2.39282e-18 -0.0936282 -2.19437e-20 -0.000114098 -0.252211 -4.78664e-18 -0.000641148 4.64357e-19 -6.30238e-05 2.15199e-19 -0.00114352 -1.00137e-18 1.3756e-19 -0.00164589 -1.56474e-19 0.00252406 1.73439e-20 -0.00121846 -5.8439e-20 0.000995511 0.000710917 -9.05497e-20 0.000336994 1.66247e-19 0.000269788 5.55406e-19 0.000424867 7.14375e-20 0.000149015 8.93191e-20 0.000195631 -6.3918e-20 
1995.7 0 2.31609e-18 -0.0900195 -3.0704e-20 -0.000106472 -0.259921 -5.142e-18 -0.000532078 4.79043e-19 -6.75766e-05 2.13711e-19 -0.00109027 -9.83363e-19 1.31766e-19 -0.00167694 -1.50536e-19 0.00252033 1.48924e-20 -0.00132051 -5.74331e-20 0.000974138 0.000746585 -9.22965e-20 0.000341572 1.55399e-19 0.000274218 4.84604e-19 0.000434542 6.35121e-20 0.000131606 8.2751e-20 0.000203448 -6.79402e-20 
1996.05 0 2.24825e-18 -0.0863637 -3.20652e-20 -9.78834e-05 -0.267376 -5.49526e-18 -0.000425572 4.86457e-19 -7.11752e-05 2.12327e-19 -0.00104031 -9.69416e-19 1.32458e-19 -0.00170455 -1.52121e-19 0.00251273 1.6953e-20 -0.00142525 -5.88175e-20 0.000946008 0.000782697 -8.46573e-20 0.000345766 1.44206e-19 0.000277309 4.05352e-19 0.000444511 6.07701e-20 0.000114083 7.94823e-20 0.000210191 -5.62138e-20 
1996.4 0 2.18391e-18 -0.0826629 -3.52817e-20 -8.78026e-05 -0.274579 -5.843e-18 -0.000320332 5.02242e-19 -7.39828e-05 2.20317e-19 -0.00099447 -9.49064e-19 1.34929e-19 -0.00172904 -1.53449e-19 0.00250064 2.40717e-20 -0.00153069 -6.82177e-20 0.000913332 0.000819226 -8.85123e-20 0.000350966 1.46649e-19 0.000278498 3.28621e-19 0.000454865 5.52843e-20 9.66842e-05 7.58461e-20 0.000216611 -4.7674e-20 
1996.75 0 2.10582e-18 -0.0789191 -3.66929e-20 -7.67559e-05 -0.281534 -6.18994e-18 -0.000215339 5.09937e-19 -7.72392e-05 2.38806e-19 -0.000953829 -9.36515e-19 1.35454e-19 -0.00175115 -1.48565e-19 0.0024826 2.14321e-20 -0.00163558 -6.65566e-20 0.000878481 0.000855646 -8.95989e-20 0.000357262 1.40981e-19 0.000277682 2.54877e-19 0.000465489 6.6554e-20 7.93721e-05 8.11841e-20 0.000223033 -4.50892e-20 
1997.1 0 2.03051e-18 -0.0751337 -3.63537e-20 -6.5399e-05 -0.288246 -6.53324e-18 -0.000110508 5.30596e-19 -8.13581e-05 2.48824e-19 -0.000918585 -9.1677e-19 1.37037e-19 -0.00177046 -1.55468e-19 0.00245963 2.35979e-20 -0.00173917 -6.07257e-20 0.000842861 0.000891176 -8.79054e-20 0.000363659 1.38498e-19 0.000274991 1.78163e-19 0.000476488 6.37292e-20 6.15939e-05 6.9044e-20 0.000228996 -4.98055e-20 
1997.45 0 1.94084e-18 -0.0713089 -3.5553e-20 -5.37526e-05 -0.294716 -6.87713e-18 -6.07592e-06 5.54475e-19 -8.50817e-05 2.6341e-19 -0.000887872 -8.94569e-19 1.36471e-19 -0.00178735 -1.58814e-19 0.00243293 1.89213e-20 -0.00184088 -6.11273e-20 0.000806301 0.000925848 -8.9601e-20 0.000370163 1.3579e-19 0.000271284 1.00783e-19 0.000488275 5.94821e-20 4.29618e-05 6.36524e-20 0.000234699 -4.33332e-20 
1997.8 0 1.85226e-18 -0.0674469 -3.27787e-20 -4.1235e-05 -0.300943 -7.21663e-18 9.70235e-05 5.71915e-19 -8.69546e-05 2.78482e-19 -0.000861019 -8.79971e-19 1.39383e-19 -0.00180099 -1.51231e-19 0.00240138 1.91438e-20 -0.00193945 -6.59879e-20 0.000768364 0.000960179 -8.84808e-20 0.000377625 1.19601e-19 0.00026805 1.97577e-20 0.000500913 6.00881e-20 2.35927e-05 5.23602e-20 0.000241419 -4.67789e-20 
1998.15 0 1.75614e-18 -0.0635494 -3.85412e-20 -2.67473e-05 -0.306931 -7.55258e-18 0.000197471 5.94908e-19 -8.77727e-05 2.87557e-19 -0.000837482 -8.59193e-19 1.42456e-19 -0.00180638 -1.44194e-19 0.00236301 2.70782e-20 -0.00203304 -5.67714e-20 0.000727947 0.000994179 -7.84678e-20 0.000385829 1.16051e-19 0.000265519 -5.7065e-20 0.000514213 6.0348e-20 4.11459e-06 4.31917e-20 0.000249902 -4.6518e-20 
1998.5 0 1.65733e-18 -0.0596193 -3.76744e-20 -9.38689e-06 -0.312682 -7.88573e-18 0.00029473 6.20269e-19 -9.08957e-05 3.06989e-19 -0.000815953 -8.32254e-19 1.43384e-19 -0.00179768 -1.50478e-19 0.00231758 2.34904e-20 -0.00211967 -4.81548e-20 0.000682616 0.00102809 -7.57131e-20 0.000393028 1.05381e-19 0.000262624 -1.41653e-19 0.000528052 6.09794e-20 -1.49207e-05 3.52573e-20 0.00025981 -4.81078e-20 
1998.85 0 1.56222e-18 -0.0556621 -4.25336e-20 1.09547e-05 -0.318197 -8.21061e-18 0.000389269 6.34101e-19 -9.92077e-05 3.077e-19 -0.000794924 -8.11289e-19 1.3953e-19 -0.0017742 -1.51088e-19 0.00226638 2.7823e-20 -0.00219746 -4.68617e-20 0.000630676 0.00106221 -7.75149e-20 0.000398082 9.38945e-20 0.000258761 -2.22773e-19 0.000542189 6.3674e-20 -3.36907e-05 3.39948e-20 0.000270675 -5.15112e-20 
1999.2 0 1.45053e-18 -0.0516812 -4.76101e-20 3.32422e-05 -0.323471 -8.53211e-18 0.000482122 6.479e-19 -0.000113392 3.224e-19 -0.000773804 -7.88101e-19 1.35012e-19 -0.0017413 -1.48439e-19 0.00221157 2.8486e-20 -0.00226628 -2.98823e-20 0.000572291 0.00109631 -7.7858e-20 0.000401431 7.84187e-20 0.000254079 -3.04518e-19 0.000556566 6.1335e-20 -5.3355e-05 3.10213e-20 0.000281641 -4.92956e-20 
1999.55 0 1.34062e-18 -0.0476778 -6.01644e-20 5.62332e-05 -0.328504 -8.8453e-18 0.000574233 6.64514e-19 -0.000132134 3.24726e-19 -0.000752705 -7.65524e-19 1.24764e-19 -0.00170395 -1.43809e-19 0.00215515 2.94108e-20 -0.0023282 -3.00916e-20 0.000508396 0.00112976 -7.77862e-20 0.000403687 7.60348e-20 0.00024922 -3.93499e-19 0.000571689 5.87836e-20 -7.44596e-05 2.54315e-20 0.000292636 -4.33376e-20 
1999.9 0 1.22529e-18 -0.043654 -6.64236e-20 7.93694e-05 -0.333298 -9.15755e-18 0.00066552 6.75963e-19 -0.000154083 3.30849e-19 -0.000731915 -7.36856e-19 1.30778e-19 -0.00166387 -1.38936e-19 0.00209657 3.10074e-20 -0.00238616 -2.87795e-20 0.000440332 0.00116188 -6.61437e-20 0.000405363 7.6337e-20 0.000245025 -4.80136e-19 0.00058798 5.39789e-20 -9.68427e-05 2.60854e-20 0.000304289 -4.90006e-20 
2000.25 0 1.11664e-18 -0.0396134 -7.22531e-20 0.000102145 -0.337857 -9.46693e-18 0.000753913 6.87051e-19 -0.000179402 3.40067e-19 -0.000712532 -7.21572e-19 1.30296e-19 -0.00162222 -1.36244e-19 0.00203495 2.60427e-20 -0.00244233 -2.04807e-20 0.000369642 0.00119235 -5.54203e-20 0.000406758 6.73461e-20 0.000241991 -5.68523e-19 0.0006052 4.75508e-20 -0.000120119 1.23693e-20 0.000315628 -5.31782e-20 
2000.6 0 9.96315e-19 -0.0355596 -8.47091e-20 0.00012389 -0.342182 -9.76439e-18 0.000836686 6.98861e-19 -0.000207843 3.57874e-19 -0.000696517 -6.9434e-19 1.32881e-19 -0.0015813 -1.29668e-19 0.00197218 2.807e-20 -0.00249629 -7.61395e-21 0.000298069 0.00122074 -5.70638e-20 0.000407343 6.40053e-20 0.000240149 -6.55533e-19 0.000622786 4.40706e-20 -0.000143356 5.57719e-21 0.000325585 -5.63114e-20 
2000.95 0 8.91789e-19 -0.031496 -9.06053e-20 0.00014369 -0.346271 -1.00662e-17 0.000911672 7.12811e-19 -0.000237007 3.6782e-19 -0.000685954 -6.74505e-19 1.29619e-19 -0.00154475 -1.23299e-19 0.00191066 3.02427e-20 -0.00254585 -5.483e-22 0.000227458 0.00124641 -4.96579e-20 0.00040686 5.18058e-20 0.00023907 -7.45001e-19 0.000640475 3.96696e-20 -0.000165772 -6.52657e-21 0.00033448 -6.71118e-20 
2001.3 0 7.6865e-19 -0.0274235 -9.15108e-20 0.000160566 -0.350124 -1.03504e-17 0.000976516 7.29726e-19 -0.000264576 3.67772e-19 -0.000681657 -6.59322e-19 1.25427e-19 -0.00151531 -1.19163e-19 0.00185158 3.75835e-20 -0.00258968 1.15299e-20 0.000159007 0.00126879 -5.0299e-20 0.000406697 4.82929e-20 0.000237736 -8.3694e-19 0.000658345 3.9547e-20 -0.000187416 -9.2803e-21 0.000343331 -6.61757e-20 
2001.65 0 6.31656e-19 -0.0233414 -8.93971e-20 0.000174168 -0.353744 -1.06409e-17 0.00102971 7.44927e-19 -0.000290604 3.75841e-19 -0.000682092 -6.41053e-19 1.2495e-19 -0.00149323 -1.11692e-19 0.00179523 3.7941e-20 -0.00262814 1.13034e-20 9.26893e-05 0.00128765 -4.11218e-20 0.000407912 4.82177e-20 0.000235 -9.23909e-19 0.000676799 5.14383e-20 -0.000208476 -1.30729e-20 0.000352825 -7.25957e-20 
2002 0 5.08048e-19 -0.0192496 -8.36297e-20 0.00018498 -0.357142 -1.09152e-17 0.0010724 7.62799e-19 -0.000316398 3.83255e-19 -0.000685504 -6.15863e-19 1.25428e-19 -0.00147559 -1.15513e-19 0.00174096 4.10317e-20 -0.00266052 8.40552e-21 2.801e-05 0.00130365 -4.36993e-20 0.000410152 3.95e-20 0.000230742 -1.00973e-18 0.000695664 4.9219e-20 -0.000227963 -2.04078e-20 0.000362746 -6.79421e-20 
2002.35 0 3.73339e-19 -0.0151506 -8.75805e-20 0.000194183 -0.360323 -1.11815e-17 0.00110733 7.74539e-19 -0.00034211 3.95048e-19 -0.000692058 -6.00556e-19 1.29966e-19 -0.00145625 -1.16022e-19 0.00168784 3.77262e-20 -0.00268418 7.75005e-21 -3.4746e-05 0.0013177 -4.03264e-20 0.000413129 4.30228e-20 0.000225355 -1.09812e-18 0.000714577 4.95968e-20 -0.000245348 -2.4988e-20 0.000372291 -7.05994e-20 
2002.7 0 2.47281e-19 -0.0110471 -8.53616e-20 0.000203633 -0.363291 -1.14341e-17 0.00113715 7.80113e-19 -0.000366913 4.016e-19 -0.000701771 -5.83831e-19 1.33237e-19 -0.0014308 -1.14727e-19 0.00163537 3.81816e-20 -0.00269806 -3.32495e-21 -9.55299e-05 0.00133012 -3.51172e-20 0.000417188 3.91258e-20 0.000218389 -1.18335e-18 0.000733859 4.74735e-20 -0.000260936 -3.03164e-20 0.000381069 -7.62851e-20 
2003.05 0 1.2162e-19 -0.00694059 -8.40293e-20 0.00021461 -0.366048 -1.16862e-17 0.00116333 7.94003e-19 -0.00039095 4.01554e-19 -0.000712534 -5.67633e-19 1.34376e-19 -0.00140078 -1.08054e-19 0.00158335 5.33925e-20 -0.00270234 -5.7733e-22 -0.00015533 0.00134118 -3.38339e-20 0.000422552 3.8032e-20 0.000209854 -1.27072e-18 0.000754236 5.06547e-20 -0.000274613 -3.66611e-20 0.000389143 -8.15925e-20 
2003.4 0 -1.91661e-20 -0.00283484 -7.94745e-20 0.00022641 -0.368596 -1.19397e-17 0.00118526 8.07378e-19 -0.000415872 4.11157e-19 -0.000721663 -5.47205e-19 1.31562e-19 -0.00137062 -9.36828e-20 0.00153262 5.53739e-20 -0.00269835 2.74073e-21 -0.000215082 0.00135119 -2.79816e-20 0.000428601 3.77699e-20 0.000201095 -1.35593e-18 0.000775865 3.95679e-20 -0.000286895 -4.06379e-20 0.000396376 -7.95411e-20 
2003.75 0 -1.5306e-19 0.00126462 -7.70837e-20 0.000236733 -0.370932 -1.21764e-17 0.0012017 8.11836e-19 -0.000442624 4.14287e-19 -0.000728153 -5.28026e-19 1.31417e-19 -0.00134217 -9.47294e-20 0.001485 6.00408e-20 -0.00268884 1.95658e-21 -0.00027442 0.00135957 -2.9005e-20 0.000434313 3.57822e-20 0.000192788 -1.44143e-18 0.000798161 3.49847e-20 -0.000297947 -4.73128e-20 0.000403119 -7.973e-20 
2004.1 0 -2.97335e-19 0.00535302 -8.47862e-20 0.000243987 -0.373051 -1.24193e-17 0.00121243 8.23457e-19 -0.000469453 4.23363e-19 -0.000732386 -5.0723e-19 1.26244e-19 -0.00131396 -9.43766e-20 0.00144144 7.17093e-20 -0.00267481 1.25271e-20 -0.000332726 0.001365 -2.16199e-20 0.000439529 3.60601e-20 0.000184654 -1.52601e-18 0.000821332 3.22814e-20 -0.000306876 -4.41429e-20 0.000410027 -7.85638e-20 
2004.45 0 -4.61339e-19 0.00942741 -8.33343e-20 0.000248586 -0.374953 -1.26483e-17 0.00121796 8.3498e-19 -0.000493883 4.26521e-19 -0.000733629 -4.83317e-19 1.24972e-19 -0.00128443 -8.85462e-20 0.0014016 7.29559e-20 -0.00265518 1.52765e-20 -0.000390887 0.00136709 -2.20055e-20 0.000444711 4.15249e-20 0.000176992 -1.60621e-18 0.000846551 3.17218e-20 -0.000313737 -5.73294e-20 0.000416711 -7.75163e-20 
2004.8 0 -6.15409e-19 0.013486 -7.28657e-20 0.000252104 -0.376637 -1.2867e-17 0.00121813 8.40889e-19 -0.000515884 4.31522e-19 -0.000730587 -4.67956e-19 1.23785e-19 -0.00125123 -8.37641e-20 0.00136427 6.93015e-20 -0.00263077 1.22998e-20 -0.000450302 0.00136668 -2.03269e-20 0.000450285 3.92645e-20 0.000170934 -1.69364e-18 0.000873662 2.93568e-20 -0.000320247 -5.34465e-20 0.000422402 -6.90057e-20 
2005.15 0 -7.61692e-19 0.0175282 -6.96465e-20 0.0002565 -0.378105 -1.30867e-17 0.00121175 8.43585e-19 -0.000537241 4.41888e-19 -0.000724161 -4.58323e-19 1.21299e-19 -0.0012101 -8.29941e-20 0.00132819 7.46132e-20 -0.00260479 2.1873e-20 -0.000510302 0.00136421 -1.77838e-20 0.000456558 4.4752e-20 0.000167091 -1.7746e-18 0.000901455 1.44421e-20 -0.000327374 -5.62393e-20 0.000427177 -6.70206e-20 
2005.5 0 -9.00559e-19 0.0215554 -6.17768e-20 0.000263063 -0.379361 -1.32989e-17 0.00119785 8.33665e-19 -0.00055945 4.52564e-19 -0.000715933 -4.41747e-19 1.18913e-19 -0.00115833 -7.69161e-20 0.00129235 7.14017e-20 -0.00257925 2.31428e-20 -0.000568942 0.00135882 -1.63009e-20 0.000463348 4.70626e-20 0.000165131 -1.85428e-18 0.000929535 1.15996e-20 -0.000334061 -6.31555e-20 0.000431376 -7.02405e-20 
2005.85 0 -1.06594e-18 0.025568 -6.14519e-20 0.000271911 -0.380416 -1.35077e-17 0.00117707 8.29953e-19 -0.000582428 4.58195e-19 -0.000706535 -4.24302e-19 1.14632e-19 -0.001097 -6.50268e-20 0.00125697 6.62368e-20 -0.00255467 2.76565e-20 -0.000625103 0.00134979 -1.17707e-20 0.000469261 4.93179e-20 0.000165004 -1.93362e-18 0.000958189 1.11034e-20 -0.000339772 -7.24387e-20 0.000434959 -6.37399e-20 
2006.2 0 -1.2323e-18 0.0295626 -5.86431e-20 0.000281885 -0.381276 -1.37056e-17 0.00115065 8.35988e-19 -0.000604282 4.59199e-19 -0.000696619 -4.03749e-19 1.08431e-19 -0.00102885 -6.21443e-20 0.00122274 5.98808e-20 -0.00253195 2.21099e-20 -0.000678735 0.00133774 -3.56055e-21 0.000473288 5.12124e-20 0.000167014 -2.00643e-18 0.000987174 9.35885e-21 -0.000345185 -7.34976e-20 0.000439211 -6.21953e-20 
2006.55 0 -1.3938e-18 0.0335343 -5.84215e-20 0.000291643 -0.381939 -1.39013e-17 0.00112009 8.38574e-19 -0.000623792 4.69103e-19 -0.000687423 -3.9704e-19 1.0245e-19 -0.00095599 -6.08375e-20 0.00118866 6.9508e-20 -0.00251127 3.08234e-20 -0.000730539 0.0013236 6.27127e-21 0.000475874 4.93016e-20 0.000171019 -2.08021e-18 0.00101573 7.25901e-21 -0.000350487 -7.31561e-20 0.000445376 -6.71638e-20 
2006.9 0 -1.5428e-18 0.0374819 -5.04141e-20 0.000301049 -0.382402 -1.40827e-17 0.00108717 8.35164e-19 -0.000641805 4.78399e-19 -0.000680262 -3.81287e-19 1.04766e-19 -0.000880373 -5.57647e-20 0.00115328 7.92442e-20 -0.00249111 4.30064e-20 -0.000780408 0.00130803 3.15253e-21 0.000477473 6.19053e-20 0.000175889 -2.15527e-18 0.00104299 7.69246e-21 -0.000355452 -6.35028e-20 0.000453581 -6.90327e-20 
2007.25 0 -1.6971e-18 0.0414044 -5.31514e-20 0.000310496 -0.38267 -1.42652e-17 0.00105271 8.26601e-19 -0.000660003 4.8189e-19 -0.000675394 -3.63311e-19 1.01265e-19 -0.000805528 -5.13945e-20 0.00111507 8.44084e-20 -0.00247046 4.91315e-20 -0.000826292 0.00129154 9.87697e-21 0.000477538 5.8284e-20 0.000180833 -2.22456e-18 0.00106883 9.5754e-21 -0.000359945 -6.3997e-20 0.000464344 -7.10178e-20 
2007.6 0 -1.87313e-18 0.0452982 -5.01829e-20 0.000318723 -0.382745 -1.44357e-17 0.00101781 8.2612e-19 -0.00067884 4.95355e-19 -0.000672084 -3.41196e-19 9.80476e-20 -0.000735396 -4.70013e-20 0.00107304 8.65072e-20 -0.0024488 5.69673e-20 -0.000866356 0.00127405 1.77963e-20 0.000475215 6.49257e-20 0.000186512 -2.30204e-18 0.00109422 1.48608e-20 -0.000362486 -6.15277e-20 0.000476983 -6.82941e-20 
2007.95 0 -2.02532e-18 0.0491606 -5.36997e-20 0.000323958 -0.382628 -1.45866e-17 0.000984305 8.29445e-19 -0.000697023 4.97833e-19 -0.000670357 -3.15399e-19 1.00344e-19 -0.000669816 -4.44037e-20 0.00102862 9.15017e-20 -0.00242316 5.5888e-20 -0.000901281 0.00125492 1.49495e-20 0.000470916 7.22607e-20 0.000193624 -2.37725e-18 0.00111996 1.69565e-20 -0.00036147 -6.83432e-20 0.000490364 -7.23023e-20 
2008.3 0 -2.2089e-18 0.0529911 -5.04667e-20 0.000326469 -0.382323 -1.47295e-17 0.000952895 8.33508e-19 -0.000713192 5.06887e-19 -0.000670203 -3.04244e-19 9.79457e-20 -0.000605335 -3.90902e-20 0.000983766 9.60766e-20 -0.002391 6.11375e-20 -0.000932672 0.00123402 2.8385e-20 0.000465999 7.9834e-20 0.000201118 -2.45043e-18 0.00114506 1.46327e-20 -0.00035819 -7.05575e-20 0.000504499 -7.82682e-20 
2008.65 0 -2.39503e-18 0.0567873 -4.5378e-20 0.000327233 -0.381833 -1.4866e-17 0.000922095 8.2964e-19 -0.00072667 5.14088e-19 -0.00066977 -2.86465e-19 9.79723e-20 -0.000540452 -2.75184e-20 0.000939423 9.68724e-20 -0.00235434 5.78997e-20 -0.000960696 0.00121164 3.19171e-20 0.000460826 7.97323e-20 0.00020834 -2.51698e-18 0.00116862 1.34323e-20 -0.000354281 -6.92556e-20 0.000519286 -7.6579e-20 
2009 0 -2.55714e-18 0.0605438 -4.68265e-20 0.000326424 -0.38116 -1.49989e-17 0.000890361 8.25037e-19 -0.000737947 5.24026e-19 -0.000668479 -2.74892e-19 9.29725e-20 -0.000477749 -1.79412e-20 0.000896165 9.69176e-20 -0.00231611 4.96269e-20 -0.000985821 0.00118795 4.2326e-20 0.000454514 8.61383e-20 0.000216336 -2.58381e-18 0.00119173 5.97018e-21 -0.00034971 -7.14489e-20 0.000534115 -7.34227e-20 
2009.35 0 -2.74211e-18 0.0642575 -5.2175e-20 0.000323433 -0.3803 -1.51204e-17 0.00085825 8.16541e-19 -0.000747273 5.32222e-19 -0.000668301 -2.56676e-19 8.8482e-20 -0.000421049 -1.24309e-20 0.000854161 9.99308e-20 -0.00227748 4.77806e-20 -0.00100893 0.00116379 4.24493e-20 0.000446467 9.20413e-20 0.000224908 -2.64469e-18 0.00121485 5.63371e-21 -0.000344217 -7.39955e-20 0.000548841 -7.29551e-20 
2009.7 0 -2.91217e-18 0.0679286 -5.30539e-20 0.000317241 -0.37925 -1.52306e-17 0.000828322 8.07293e-19 -0.000754183 5.31219e-19 -0.000670612 -2.52136e-19 9.573e-20 -0.000371822 -8.27638e-21 0.000811787 9.94989e-20 -0.00223813 5.94547e-20 -0.00102961 0.00114083 4.51181e-20 0.00043749 9.66015e-20 0.000233029 -2.70896e-18 0.00123679 8.79235e-21 -0.00033748 -7.83992e-20 0.000564354 -7.25925e-20 
2010.05 0 -3.08741e-18 0.0715581 -5.5065e-20 0.000307239 -0.378016 -1.533e-17 0.000803522 7.94912e-19 -0.000760387 5.42463e-19 -0.000674004 -2.38695e-19 1.01617e-19 -0.00032848 -6.77757e-21 0.000766794 1.07834e-19 -0.00219575 7.20562e-20 -0.00104592 0.00112038 4.48455e-20 0.000428091 9.77212e-20 0.000240272 -2.76519e-18 0.00125575 1.25856e-20 -0.000328962 -6.68407e-20 0.000581058 -7.9217e-20 
2010.4 0 -3.26376e-18 0.0751462 -5.33948e-20 0.000294277 -0.376604 -1.54235e-17 0.000786616 7.82159e-19 -0.000767452 5.49018e-19 -0.000675363 -2.37055e-19 1.03258e-19 -0.000288056 -2.44722e-21 0.000719651 1.11225e-19 -0.00214815 8.05204e-20 -0.00105507 0.00110231 4.81364e-20 0.000417481 1.05141e-19 0.000247226 -2.82674e-18 0.00127194 1.84916e-20 -0.000318498 -6.74839e-20 0.000598355 -7.80965e-20 
2010.75 0 -3.4417e-18 0.0786914 -4.99583e-20 0.000280222 -0.375022 -1.55065e-17 0.000779474 7.65875e-19 -0.000774947 5.48409e-19 -0.000672883 -2.26206e-19 9.65337e-20 -0.000248531 1.41342e-20 0.000671903 1.1325e-19 -0.00209511 8.52474e-20 -0.00105681 0.00108568 4.67686e-20 0.000405969 1.12301e-19 0.000254983 -2.88401e-18 0.00128758 2.10379e-20 -0.000306819 -6.21715e-20 0.000615618 -7.81928e-20 
2011.1 0 -3.63536e-18 0.082191 -4.33989e-20 0.000266635 -0.373272 -1.55783e-17 0.000781416 7.57348e-19 -0.000782705 5.49187e-19 -0.000666422 -2.25785e-19 1.01885e-19 -0.000209659 1.62014e-20 0.000624353 1.23267e-19 -0.00203904 8.87296e-20 -0.00105222 0.00107055 4.02964e-20 0.000393805 1.20012e-19 0.000264039 -2.94288e-18 0.00130293 2.27148e-20 -0.000295326 -5.4214e-20 0.000632355 -8.16867e-20 
2011.45 0 -3.80673e-18 0.0856439 -4.34431e-20 0.000254057 -0.371355 -1.56417e-17 0.00078821 7.41449e-19 -0.000790004 5.49313e-19 -0.000657079 -2.20147e-19 1.0033e-19 -0.000174331 1.3878e-20 0.000577934 1.27032e-19 -0.00198471 8.8842e-20 -0.00104004 0.00105719 4.01288e-20 0.00037996 1.24728e-19 0.000274077 -2.99129e-18 0.00131657 3.06271e-20 -0.000284528 -5.36864e-20 0.000648041 -8.37134e-20 
2011.8 0 -3.98239e-18 0.0890479 -4.32151e-20 0.000240934 -0.369271 -1.56981e-17 0.000795466 7.19256e-19 -0.000797176 5.43592e-19 -0.000645644 -2.12172e-19 1.04244e-19 -0.000148322 1.43749e-20 0.000533792 1.35667e-19 -0.00193532 8.96896e-20 -0.00101877 0.00104389 4.61004e-20 0.000364263 1.21852e-19 0.000284887 -3.04009e-18 0.00132766 3.74504e-20 -0.000274128 -5.77091e-20 0.000662181 -8.68925e-20 
2012.15 0 -4.15371e-18 0.0923993 -4.22694e-20 0.000224633 -0.36702 -1.57426e-17 0.000801213 7.11541e-19 -0.000806329 5.29856e-19 -0.000631834 -1.99119e-19 1.04949e-19 -0.000134871 1.86245e-20 0.000492626 1.35914e-19 -0.00189045 1.07807e-19 -0.000989754 0.00102928 5.17463e-20 0.000347039 1.34447e-19 0.000297212 -3.08181e-18 0.00133611 3.37012e-20 -0.000264919 -4.3421e-20 0.000675064 -8.91418e-20 
2012.5 0 -4.34475e-18 0.0956969 -4.62691e-20 0.000204788 -0.364601 -1.57774e-17 0.000803729 7.10087e-19 -0.000818318 5.23089e-19 -0.000615683 -1.96031e-19 1.00969e-19 -0.000130726 2.48119e-20 0.000453986 1.32747e-19 -0.00185006 1.15673e-19 -0.000956158 0.00101383 4.89243e-20 0.000328602 1.3884e-19 0.00031105 -3.12888e-18 0.00134281 3.9692e-20 -0.000258733 -4.50197e-20 0.00068714 -9.25017e-20 
2012.85 0 -4.5312e-18 0.0989389 -4.04071e-20 0.000183686 -0.362019 -1.58066e-17 0.000801105 6.91417e-19 -0.000832801 5.17771e-19 -0.000597751 -1.91512e-19 1.04436e-19 -0.00012921 1.71801e-20 0.000417987 1.3913e-19 -0.00181578 1.14509e-19 -0.00092109 0.000997375 5.92635e-20 0.000308975 1.42962e-19 0.000325099 -3.17232e-18 0.00134846 3.74495e-20 -0.000255958 -3.52078e-20 0.000698065 -8.94469e-20 
2013.2 0 -4.69909e-18 0.102122 -4.39264e-20 0.000163993 -0.359276 -1.58281e-17 0.000793211 6.82285e-19 -0.000849641 5.1897e-19 -0.000578919 -1.87773e-19 9.7506e-20 -0.000124893 1.00053e-20 0.000386417 1.40499e-19 -0.00178737 1.19813e-19 -0.00088564 0.000979515 6.19765e-20 0.000288002 1.40168e-19 0.000338416 -3.21977e-18 0.00135199 3.09574e-20 -0.000255204 -3.62229e-20 0.00070754 -8.99242e-20 
2013.55 0 -4.86829e-18 0.105243 -4.18342e-20 0.000147215 -0.356369 -1.58353e-17 0.000780772 6.66427e-19 -0.000869099 5.13395e-19 -0.000561074 -1.82746e-19 9.87256e-20 -0.000116357 1.09278e-20 0.000361627 1.43612e-19 -0.00176229 1.30968e-19 -0.000849563 0.000961672 6.54547e-20 0.000266403 1.40826e-19 0.000350735 -3.25704e-18 0.0013538 3.52928e-20 -0.000254945 -2.69522e-20 0.000715746 -8.07533e-20 
2013.9 0 -5.03859e-18 0.108304 -4.89788e-20 0.000133407 -0.353304 -1.58351e-17 0.000764832 6.56839e-19 -0.000890082 5.07677e-19 -0.000546296 -1.83118e-19 1.07411e-19 -0.000105833 1.0614e-20 0.000343904 1.38196e-19 -0.00173804 1.20971e-19 -0.000813775 0.000945125 6.54412e-20 0.000245027 1.38477e-19 0.000361188 -3.30015e-18 0.00135594 3.98777e-20 -0.000254839 -2.83756e-20 0.000723745 -7.87457e-20 
2014.25 0 -5.20859e-18 0.111303 -5.50232e-20 0.000122234 -0.350086 -1.58232e-17 0.000747976 6.40943e-19 -0.000910029 5.01797e-19 -0.000534923 -1.6891e-19 1.0656e-19 -9.47315e-05 8.94145e-21 0.000330963 1.37852e-19 -0.00171353 1.2517e-19 -0.000778928 0.000929895 6.46264e-20 0.000224269 1.47191e-19 0.000369284 -3.332e-18 0.00135935 3.84765e-20 -0.000255319 -2.76555e-20 0.000731605 -7.56022e-20 
2014.6 0 -5.38564e-18 0.114241 -6.11214e-20 0.000114128 -0.346724 -1.58072e-17 0.000732975 6.21604e-19 -0.000927167 4.97575e-19 -0.000526263 -1.55418e-19 1.11256e-19 -8.23035e-05 6.26886e-21 0.000320526 1.2993e-19 -0.00168807 1.24155e-19 -0.000744154 0.000915813 5.70413e-20 0.000203979 1.52442e-19 0.000375984 -3.36414e-18 0.00136311 4.17872e-20 -0.000256789 -1.86728e-20 0.000738649 -7.27962e-20 
2014.95 0 -5.5477e-18 0.117117 -5.94227e-20 0.000108997 -0.343226 -1.57855e-17 0.000721912 6.05021e-19 -0.000941308 4.97656e-19 -0.00051914 -1.42666e-19 1.15755e-19 -6.97801e-05 -1.36761e-21 0.000309862 1.28899e-19 -0.0016615 1.24993e-19 -0.000706697 0.000902368 5.01862e-20 0.000183828 1.60238e-19 0.000382422 -3.40017e-18 0.00136587 4.39553e-20 -0.000259087 -1.49903e-20 0.000744931 -7.82495e-20 
2015.3 0 -5.72227e-18 0.119927 -6.33826e-20 0.00010536 -0.339596 -1.57498e-17 0.000715712 5.89739e-19 -0.000953303 4.85364e-19 -0.000512215 -1.30901e-19 1.08123e-19 -5.88063e-05 -7.45904e-21 0.000296555 1.2513e-19 -0.00163425 1.24269e-19 -0.000665298 0.00088898 5.04574e-20 0.00016418 1.51152e-19 0.000389193 -3.42796e-18 0.00136811 5.19967e-20 -0.000260746 -2.19794e-20 0.000750358 -8.52381e-20 
2015.65 0 -5.89363e-18 0.122669 -6.38451e-20 0.000102449 -0.335832 -1.57124e-17 0.000713229 5.65883e-19 -0.000963817 4.82573e-19 -0.000503727 -1.12314e-19 1.07091e-19 -4.67625e-05 -1.51016e-20 0.000281081 1.14528e-19 -0.00160594 1.11733e-19 -0.000623193 0.000874753 4.32334e-20 0.000145637 1.49434e-19 0.000395773 -3.45909e-18 0.00137087 5.53755e-20 -0.000261089 -3.07824e-20 0.000754828 -8.32158e-20 
2016 0 -6.06585e-18 0.125342 -6.1362e-20 0.000100952 -0.331934 -1.56535e-17 0.000713037 5.44298e-19 -0.000972005 4.7329e-19 -0.000491604 -9.79224e-20 1.0383e-19 -2.91184e-05 -2.61626e-20 0.00026551 9.96549e-20 -0.00157701 1.08999e-19 -0.000584251 0.000858779 4.58165e-20 0.000128368 1.64062e-19 0.000401525 -3.48209e-18 0.00137401 5.84509e-20 -0.000260952 -3.27507e-20 0.000759233 -8.40578e-20 
2016.35 0 -6.22541e-18 0.127946 -5.46357e-20 0.000102365 -0.327906 -1.559e-17 0.000714654 5.29325e-19 -0.000976202 4.69923e-19 -0.000475503 -8.57616e-20 1.03941e-19 -4.7396e-06 -2.80129e-20 0.000250797 9.67011e-20 -0.00154871 1.13713e-19 -0.000549453 0.000841908 4.35422e-20 0.000112873 1.63541e-19 0.000406931 -3.50056e-18 0.00137752 6.53158e-20 -0.000260373 -2.92021e-20 0.000764297 -8.19388e-20 
2016.7 0 -6.3759e-18 0.130478 -4.10699e-20 0.000107109 -0.323756 -1.55227e-17 0.000717436 5.18301e-19 -0.000976753 4.66812e-19 -0.000455742 -7.37925e-20 1.07191e-19 2.27896e-05 -2.61577e-20 0.000238386 9.12314e-20 -0.0015203 1.2464e-19 -0.000518479 0.000824686 3.78765e-20 0.000100095 1.63386e-19 0.000411842 -3.51755e-18 0.0013815 6.51527e-20 -0.000258617 -2.72751e-20 0.000769886 -8.59235e-20 
2017.05 0 -6.52881e-18 0.132934 -3.76517e-20 0.000113782 -0.319483 -1.54428e-17 0.000720367 5.08638e-19 -0.000975551 4.59806e-19 -0.000430993 -6.54872e-20 1.13396e-19 4.91188e-05 -2.78619e-20 0.000229519 9.67336e-20 -0.00148977 1.19935e-19 -0.000490269 0.000806202 3.13352e-20 8.99568e-05 1.66461e-19 0.000415242 -3.5363e-18 0.00138573 6.80281e-20 -0.000255635 -3.32758e-20 0.000776276 -8.25135e-20 
2017.4 0 -6.68642e-18 0.135313 -4.29688e-20 0.00012117 -0.315091 -1.53644e-17 0.000721131 4.87301e-19 -0.000974306 4.38368e-19 -0.000400558 -5.93722e-20 1.06352e-19 7.34237e-05 -4.13949e-20 0.000223102 8.40635e-20 -0.001457 1.20178e-19 -0.000464276 0.00078634 3.19693e-20 8.13058e-05 1.74951e-19 0.00041713 -3.54594e-18 0.00139066 8.09737e-20 -0.000252261 -4.35214e-20 0.000783335 -8.20405e-20 
2017.75 0 -6.8262e-18 0.13762 -4.81953e-20 0.000129156 -0.31059 -1.52709e-17 0.000716964 4.68482e-19 -0.000974792 4.28325e-19 -0.000365508 -4.75047e-20 1.00363e-19 9.78898e-05 -4.63178e-20 0.000216941 7.85977e-20 -0.00142381 1.15029e-19 -0.000441833 0.000766056 3.38604e-20 7.29124e-05 1.71588e-19 0.000417693 -3.5482e-18 0.00139621 9.0494e-20 -0.000249125 -4.68896e-20 0.000790248 -8.55629e-20 
2018.1 0 -6.97482e-18 0.13985 -4.65955e-20 0.000137239 -0.30599 -1.51677e-17 0.000708135 4.54856e-19 -0.000978681 4.06504e-19 -0.000326704 -3.41932e-20 9.4734e-20 0.000124781 -5.89895e-20 0.000210128 7.89464e-20 -0.00139054 1.14286e-19 -0.000423903 0.000746233 2.68667e-20 6.43858e-05 1.68577e-19 0.000417337 -3.54707e-18 0.00140161 8.28949e-20 -0.000246026 -4.76211e-20 0.000795869 -9.18621e-20 
2018.45 0 -7.11735e-18 0.142003 -4.07198e-20 0.000144577 -0.301296 -1.50626e-17 0.000698789 4.30527e-19 -0.000987436 3.96999e-19 -0.000286634 -2.36302e-20 1.00848e-19 0.000155103 -6.57155e-20 0.000203248 6.53293e-20 -0.00135701 1.05943e-19 -0.00041055 0.000726629 1.97632e-20 5.61101e-05 1.74944e-19 0.000417254 -3.55023e-18 0.00140701 8.89372e-20 -0.000243168 -5.10882e-20 0.000799567 -9.53957e-20 
2018.8 0 -7.26796e-18 0.144073 -3.446e-20 0.000151147 -0.296505 -1.49395e-17 0.000693918 4.03106e-19 -0.00100204 3.84105e-19 -0.000249326 -9.77048e-21 1.03777e-19 0.000188825 -7.40811e-20 0.000196733 5.72397e-20 -0.00132448 1.07576e-19 -0.000401259 0.000706483 2.4766e-20 4.79983e-05 1.76703e-19 0.000417463 -3.5488e-18 0.00141259 9.19125e-20 -0.000240435 -5.99802e-20 0.000801409 -9.8513e-20 
2019.15 0 -7.41585e-18 0.146061 -3.22744e-20 0.000158195 -0.291616 -1.48159e-17 0.000695437 3.80232e-19 -0.00102175 3.77794e-19 -0.000215355 -1.17207e-21 9.84643e-20 0.000225198 -8.42264e-20 0.000190037 5.10649e-20 -0.00129336 1.04192e-19 -0.000395574 0.000685577 2.04709e-20 3.98713e-05 1.7525e-19 0.000416458 -3.54677e-18 0.00141852 1.05249e-19 -0.000237438 -5.94342e-20 0.00080291 -1.04093e-19 
2019.5 0 -7.55127e-18 0.147969 -3.42385e-20 0.000166771 -0.286629 -1.46905e-17 0.000701221 3.64353e-19 -0.00104466 3.68107e-19 -0.000181866 5.49085e-21 8.61601e-20 0.000262038 -9.28691e-20 0.000180682 4.72058e-20 -0.00126351 1.16797e-19 -0.000394453 0.000663514 1.24724e-20 3.22692e-05 1.71409e-19 0.000413614 -3.53582e-18 0.00142465 9.93336e-20 -0.000234724 -5.5794e-20 0.000805325 -1.04319e-19 
2019.85 0 -7.68569e-18 0.149794 -4.26164e-20 0.000176981 -0.281554 -1.45455e-17 0.000706873 3.42397e-19 -0.0010693 3.58294e-19 -0.000146381 2.11766e-20 8.17818e-20 0.000297392 -1.02237e-19 0.000167134 3.94933e-20 -0.00123401 1.16891e-19 -0.000397882 0.000639819 1.07058e-20 2.57186e-05 1.72311e-19 0.000409212 -3.52818e-18 0.00142949 1.09706e-19 -0.00023233 -6.24491e-20 0.000807182 -1.15315e-19 
2020.2 0 -7.82333e-18 0.151537 -4.69993e-20 0.000188748 -0.276396 -1.43924e-17 0.00070819 3.24489e-19 -0.00109424 3.57072e-19 -0.000108141 3.75985e-20 7.82794e-20 0.000330364 -1.01798e-19 0.00015172 2.8889e-20 -0.00120246 1.19806e-19 -0.000403783 0.000614368 6.54128e-21 2.04473e-05 1.6321e-19 0.000403499 -3.51324e-18 0.00143183 1.14277e-19 -0.000229707 -6.18166e-20 0.000806114 -1.14178e-19 
2020.55 0 -7.95666e-18 0.153196 -4.57451e-20 0.000201161 -0.271163 -1.42278e-17 0.00070409 3.08328e-19 -0.00111725 3.48596e-19 -6.746e-05 5.17069e-20 7.7534e-20 0.000360839 -9.42277e-20 0.00013704 2.30096e-20 -0.00116734 1.29001e-19 -0.000410355 0.00058688 2.99054e-21 1.61615e-05 1.5202e-19 0.000396945 -3.49372e-18 0.00143178 1.18235e-19 -0.000226636 -6.47582e-20 0.000801639 -1.19654e-19 
2020.9 0 -8.0687e-18 0.154767 -4.77075e-20 0.000213113 -0.265855 -1.40664e-17 0.000696265 2.8503e-19 -0.00113627 3.48943e-19 -2.39285e-05 7.36564e-20 6.95406e-20 0.000392208 -9.31233e-20 0.000121808 1.44187e-20 -0.00112968 1.30324e-19 -0.000417937 0.000557363 -5.46752e-21 1.21954e-05 1.45921e-19 0.000389705 -3.4828e-18 0.00142975 1.24226e-19 -0.000223487 -7.37949e-20 0.000794556 -1.34392e-19 
2021.25 0 -8.194e-18 0.15625 -4.55241e-20 0.000224864 -0.260471 -1.38905e-17 0.000686943 2.67314e-19 -0.00115086 3.46116e-19 2.39956e-05 9.51307e-20 6.18643e-20 0.000428809 -8.61256e-20 0.000102269 1.0838e-20 -0.00109204 1.37537e-19 -0.000427667 0.000527167 -1.20698e-20 8.08186e-06 1.44566e-19 0.000382048 -3.46447e-18 0.00142636 1.35101e-19 -0.000220497 -8.18965e-20 0.000785244 -1.40108e-19 
2021.6 0 -8.29849e-18 0.157644 -3.71015e-20 0.00023705 -0.25501 -1.37146e-17 0.000677761 2.49053e-19 -0.00116104 3.44765e-19 7.69806e-05 1.08653e-19 4.85818e-20 0.000471375 -8.90296e-20 7.55431e-05 6.35852e-21 -0.0010562 1.41444e-19 -0.000440468 0.000497794 -1.42031e-20 3.82507e-06 1.30696e-19 0.000375572 -3.43979e-18 0.00142246 1.4529e-19 -0.000217201 -9.20586e-20 0.000773584 -1.35214e-19 
2021.95 0 -8.40793e-18 0.15895 -2.7946e-20 0.000249645 -0.249475 -1.35336e-17 0.000669324 2.26096e-19 -0.00116762 3.47778e-19 0.000135214 1.2517e-19 4.04869e-20 0.00051721 -8.48804e-20 3.99845e-05 -3.4051e-21 -0.00102173 1.56875e-19 -0.000456282 0.000469301 -2.12462e-20 -1.11302e-07 1.2872e-19 0.000371416 -3.41565e-18 0.00141776 1.4589e-19 -0.000212756 -1.04935e-19 0.000760406 -1.42063e-19 
2022.3 0 -8.50768e-18 0.160166 -2.78191e-20 0.000261717 -0.243872 -1.33437e-17 0.000660777 2.18285e-19 -0.00117253 3.50406e-19 0.000199684 1.42269e-19 3.46171e-20 0.000563319 -9.46609e-20 -6.015e-06 -1.12801e-20 -0.000986866 1.6306e-19 -0.00047397 0.000440828 -3.28976e-20 -4.51984e-06 1.27944e-19 0.000369121 -3.38858e-18 0.00141204 1.44098e-19 -0.000207149 -1.12478e-19 0.000746136 -1.49327e-19 
2022.65 0 -8.59666e-18 0.161291 -2.10316e-20 0.000272071 -0.238203 -1.31372e-17 0.000650302 1.96613e-19 -0.00117633 3.47277e-19 0.000270259 1.58839e-19 2.51476e-20 0.000611563 -9.54179e-20 -6.16313e-05 -1.5235e-20 -0.000949627 1.58577e-19 -0.000493819 0.000411128 -3.97429e-20 -9.56746e-06 1.21581e-19 0.000367901 -3.35909e-18 0.00140566 1.43017e-19 -0.000200331 -1.1381e-19 0.000730089 -1.50476e-19 
2023 0 -8.70178e-18 0.162325 -1.60833e-20 0.000281035 -0.232471 -1.29347e-17 0.0006364 1.80969e-19 -0.00117913 3.41728e-19 0.000344943 1.74667e-19 2.32261e-20 0.000666597 -8.55738e-20 -0.00012454 -2.53915e-20 -0.000907863 1.62854e-19 -0.000516076 0.000380324 -4.95785e-20 -1.39284e-05 1.2346e-19 0.000367267 -3.32297e-18 0.00139804 1.59551e-19 -0.000192721 -1.16601e-19 0.000712322 -1.53153e-19 
2023.35 0 -8.79529e-18 0.163271 -1.54659e-20 0.000289687 -0.226682 -1.27315e-17 0.000617034 1.69041e-19 -0.00118071 3.42341e-19 0.00042238 1.84105e-19 1.76917e-20 0.000726049 -6.86868e-20 -0.0001933 -3.17046e-20 -0.000862133 1.77992e-19 -0.000539048 0.00034903 -5.16809e-20 -1.74156e-05 1.08861e-19 0.000367051 -3.28206e-18 0.00138907 1.6524e-19 -0.000185946 -1.19648e-19 0.000693217 -1.54466e-19 
2023.7 0 -8.87969e-18 0.16413 -6.31717e-21 0.000296756 -0.220845 -1.25175e-17 0.000590844 1.52144e-19 -0.00117987 3.36847e-19 0.000500231 1.92518e-19 5.446e-21 0.000782286 -6.6649e-20 -0.000266401 -3.49428e-20 -0.000816119 1.80002e-19 -0.000562673 0.000316523 -5.39982e-20 -2.02673e-05 1.00835e-19 0.000367522 -3.25267e-18 0.00137976 1.70817e-19 -0.000180955 -1.27237e-19 0.000672194 -1.4727e-19 
2024.05 0 -8.96023e-18 0.1649 -4.03886e-21 0.000300942 -0.21497 -1.22949e-17 0.000558202 1.39293e-19 -0.00117703 3.25498e-19 0.000573007 2.07725e-19 -5.8911e-21 0.000832909 -6.41409e-20 -0.00034104 -3.42259e-20 -0.000773203 1.72594e-19 -0.00058868 0.000282489 -5.68874e-20 -2.25178e-05 9.467e-20 0.000367549 -3.2146e-18 0.00136964 1.74183e-19 -0.000177063 -1.26358e-19 0.000648679 -1.45094e-19 
2024.4 0 -9.03992e-18 0.16558 -3.60681e-22 0.000302636 -0.209057 -1.20665e-17 0.000519673 1.30156e-19 -0.00117342 3.13903e-19 0.000636341 2.1312e-19 -1.2291e-20 0.000879413 -5.72127e-20 -0.000414541 -4.59474e-20 -0.000733499 1.78389e-19 -0.000616974 0.00024742 -5.78382e-20 -2.50088e-05 9.20066e-20 0.000365134 -3.17897e-18 0.00135753 1.65003e-19 -0.000173305 -1.27574e-19 0.00062344 -1.41236e-19 
2024.75 0 -9.11578e-18 0.166169 3.87915e-21 0.000301827 -0.203104 -1.18146e-17 0.000474868 1.16502e-19 -0.00116794 3.08521e-19 0.000690115 2.11121e-19 -1.9734e-20 0.000923218 -5.6908e-20 -0.000485301 -4.25914e-20 -0.00069592 1.73876e-19 -0.000647081 0.000211247 -6.24586e-20 -2.77943e-05 7.58704e-20 0.000359629 -3.13822e-18 0.00134326 1.70554e-19 -0.000169741 -1.28741e-19 0.000597587 -1.28027e-19 
2025.1 0 -9.17936e-18 0.166668 -7.53887e-21 0.000299021 -0.197116 -1.15695e-17 0.000422664 9.66373e-20 -0.00115958 3.06415e-19 0.000736877 2.13121e-19 -1.59766e-20 0.000965376 -4.82768e-20 -0.000554023 -3.33443e-20 -0.000658983 1.82825e-19 -0.000679803 0.000173785 -7.31088e-20 -2.95439e-05 7.80167e-20 0.000351921 -3.09856e-18 0.00132668 1.6468e-19 -0.000166258 -1.35878e-19 0.000571483 -1.33236e-19 
2025.45 0 -9.23947e-18 0.16708 -1.20975e-20 0.00029581 -0.1911 -1.13081e-17 0.000364545 6.9334e-20 -0.00115051 3.0508e-19 0.000778623 2.15819e-19 -2.25237e-20 0.00100655 -4.32771e-20 -0.000624406 -3.7479e-20 -0.000619668 1.91183e-19 -0.000716136 0.00013621 -6.17655e-20 -2.9931e-05 7.2878e-20 0.000343935 -3.04415e-18 0.00130775 1.5286e-19 -0.00016255 -1.51509e-19 0.000544368 -1.21331e-19 
2025.8 0 -9.29853e-18 0.167403 2.28408e-22 0.000294516 -0.185065 -1.10494e-17 0.000304417 5.06854e-20 -0.00114289 3.03573e-19 0.00081563 2.23575e-19 -2.67238e-20 0.00104555 -4.71288e-20 -0.000699817 -4.0735e-20 -0.000574599 2.05128e-19 -0.000755567 9.99116e-05 -5.84919e-20 -2.99683e-05 5.95398e-20 0.000336817 -2.99296e-18 0.00128692 1.38139e-19 -0.000157831 -1.65864e-19 0.000514739 -1.17319e-19 
2026.15 0 -9.35531e-18 0.167635 4.34567e-21 0.000296168 -0.179018 -1.07806e-17 0.000246206 2.84055e-20 -0.00113648 2.9404e-19 0.000847809 2.22915e-19 -2.45191e-20 0.00107697 -4.02387e-20 -0.000779601 -4.47875e-20 -0.000520334 2.17241e-19 -0.000795499 6.50684e-05 -5.57618e-20 -2.96146e-05 5.12736e-20 0.000329864 -2.93678e-18 0.00126468 1.39566e-19 -0.000151435 -1.72576e-19 0.000482704 -1.19371e-19 
2026.5 0 -9.4127e-18 0.167777 5.7572e-21 0.000298929 -0.172959 -1.05162e-17 0.000191921 8.23275e-21 -0.00113121 2.82941e-19 0.000876182 2.22076e-19 -3.03484e-20 0.00109713 -4.45769e-20 -0.000861843 -3.99198e-20 -0.000455625 2.2221e-19 -0.000833721 3.17656e-05 -5.16714e-20 -2.78618e-05 5.24804e-20 0.000322386 -2.89205e-18 0.00124128 1.39717e-19 -0.000144205 -1.79283e-19 0.000450516 -1.13357e-19 
2026.85 0 -9.45289e-18 0.167829 2.97572e-21 0.000301303 -0.166892 -1.02414e-17 0.000140449 -5.33161e-21 -0.00112695 2.64011e-19 0.000902369 2.29599e-19 -3.46871e-20 0.00110987 -3.10484e-20 -0.000948499 -3.99173e-20 -0.000383289 2.16557e-19 -0.000871929 -6.24717e-09 -4.73621e-20 -2.51972e-05 5.45388e-20 0.000314731 -2.85243e-18 0.00121732 1.34303e-19 -0.000136393 -1.92744e-19 0.000419586 -1.15747e-19 
2027.2 0 -9.5048e-18 0.16779 -8.85595e-22 0.000304405 -0.160818 -9.96579e-18 8.96617e-05 -1.30386e-20 -0.00112173 2.63003e-19 0.000928037 2.35924e-19 -3.8249e-20 0.00112003 -1.83082e-20 -0.00104343 -3.25974e-20 -0.000306549 2.24248e-19 -0.000913547 -3.02161e-05 -5.45454e-20 -2.24989e-05 4.33596e-20 0.000307187 -2.79891e-18 0.00119284 1.20435e-19 -0.000126718 -2.0302e-19 0.000389497 -1.14231e-19 
2027.55 0 -9.55585e-18 0.167661 2.52191e-22 0.00030963 -0.15474 -9.67347e-18 3.86916e-05 -2.25034e-20 -0.0011134 2.58981e-19 0.000954685 2.39927e-19 -4.05265e-20 0.0011272 -1.61476e-20 -0.00114634 -4.85566e-20 -0.000227764 2.15952e-19 -0.000958602 -5.87133e-05 -5.31622e-20 -1.95465e-05 4.05633e-20 0.000300118 -2.73979e-18 0.0011671 1.17915e-19 -0.000115345 -2.12723e-19 0.000359869 -1.05372e-19 
2027.9 0 -9.58867e-18 0.167441 6.21621e-21 0.000316273 -0.148661 -9.38351e-18 -1.04528e-05 -3.11174e-20 -0.00109978 2.52938e-19 0.000982053 2.44196e-19 -4.1802e-20 0.00112983 -5.73559e-21 -0.0012527 -5.03627e-20 -0.000149441 2.21691e-19 -0.00100366 -8.57909e-05 -5.61517e-20 -1.5889e-05 2.99182e-20 0.000293397 -2.68766e-18 0.00113972 1.12177e-19 -0.00010311 -2.22496e-19 0.000330742 -1.03103e-19 
2028.25 0 -9.61843e-18 0.167132 9.39373e-21 0.000323105 -0.142583 -9.10126e-18 -5.47162e-05 -3.81893e-20 -0.0010804 2.45628e-19 0.00100867 2.52844e-19 -4.18101e-20 0.00112924 7.17011e-21 -0.00135879 -5.37553e-20 -7.21507e-05 2.16526e-19 -0.00104481 -0.000111799 -6.68596e-20 -1.06947e-05 2.73901e-20 0.000285926 -2.62769e-18 0.00111069 1.13179e-19 -9.0567e-05 -2.38281e-19 0.000302737 -1.1242e-19 
2028.6 0 -9.62844e-18 0.166733 1.85942e-20 0.000329686 -0.13651 -8.80472e-18 -9.39816e-05 -5.75284e-20 -0.00105837 2.24787e-19 0.00103388 2.63532e-19 -4.80979e-20 0.00112679 1.09795e-20 -0.00146444 -6.13638e-20 3.62484e-06 2.24573e-19 -0.00108041 -0.000136633 -7.10793e-20 -4.2618e-06 2.54087e-20 0.000277873 -2.56963e-18 0.00108151 1.04677e-19 -7.95487e-05 -2.42555e-19 0.0002762 -1.12795e-19 
2028.95 0 -9.64476e-18 0.166247 1.87364e-20 0.000335599 -0.130447 -8.52015e-18 -0.00013107 -7.12904e-20 -0.00103598 2.20185e-19 0.00105754 2.5669e-19 -6.02723e-20 0.00112265 2.31474e-20 -0.00157002 -6.02822e-20 7.53701e-05 2.23559e-19 -0.0011134 -0.000160168 -7.55608e-20 2.41422e-06 1.46267e-20 0.000269144 -2.51166e-18 0.00105454 9.80073e-20 -7.12919e-05 -2.59136e-19 0.000250152 -1.14739e-19 
2029.3 0 -9.65182e-18 0.165674 2.35905e-20 0.00034118 -0.1244 -8.22651e-18 -0.000167846 -7.75714e-20 -0.00101235 2.0147e-19 0.00108243 2.67161e-19 -6.95929e-20 0.00111776 3.6276e-20 -0.00167243 -6.10961e-20 0.000141543 2.19955e-19 -0.00114771 -0.000183356 -8.3982e-20 9.63716e-06 2.98068e-22 0.000259085 -2.44375e-18 0.00102987 8.40598e-20 -6.43792e-05 -2.56646e-19 0.000222917 -1.16957e-19 
2029.65 0 -9.64484e-18 0.165012 2.84102e-20 0.000347983 -0.118369 -7.92141e-18 -0.000203689 -8.42451e-20 -0.000985955 1.91821e-19 0.00111192 2.67148e-19 -8.4075e-20 0.00111347 4.44118e-20 -0.00176579 -6.44189e-20 0.000203218 2.18594e-19 -0.00118286 -0.000207449 -8.6489e-20 1.78058e-05 -1.50939e-20 0.000249217 -2.38202e-18 0.00100564 6.81521e-20 -5.61509e-05 -2.5946e-19 0.000193468 -1.18846e-19 
2030 0 -9.63368e-18 0.164263 3.44908e-20 0.000356729 -0.112351 -7.61659e-18 -0.00023775 -1.11299e-19 -0.000956108 1.85098e-19 0.00114591 2.64933e-19 -9.24623e-20 0.00111147 5.21906e-20 -0.00184701 -6.32357e-20 0.000262833 2.14062e-19 -0.00121566 -0.000231718 -8.26901e-20 2.68169e-05 -2.32003e-20 0.000240471 -2.31781e-18 0.000980439 6.45313e-20 -4.63953e-05 -2.62461e-19 0.000161512 -1.04806e-19 
2030.35 0 -9.62169e-18 0.163428 3.32078e-20 0.000366836 -0.106348 -7.30446e-18 -0.000268851 -1.27445e-19 -0.000923292 1.64646e-19 0.00118204 2.75166e-19 -9.28222e-20 0.00111323 5.91407e-20 -0.00191706 -6.42442e-20 0.000320435 2.05075e-19 -0.00124297 -0.000254945 -9.40664e-20 3.6775e-05 -4.16416e-20 0.000231068 -2.25263e-18 0.000953559 5.58666e-20 -3.68221e-05 -2.66675e-19 0.000127025 -1.01998e-19 
2030.7 0 -9.60465e-18 0.162512 2.84454e-20 0.00037798 -0.10037 -7.00831e-18 -0.000294646 -1.36689e-19 -0.000888564 1.47499e-19 0.00121701 2.69488e-19 -9.94365e-20 0.00111926 7.74201e-20 -0.00197855 -6.41819e-20 0.000374757 2.06207e-19 -0.00126231 -0.000277585 -8.81064e-20 4.76171e-05 -5.87718e-20 0.000219338 -2.18728e-18 0.000925493 5.71375e-20 -2.76564e-05 -2.70618e-19 8.99917e-05 -1.02012e-19 
2031.05 0 -9.58681e-18 0.161516 3.43996e-20 0.000390585 -0.0944265 -6.69005e-18 -0.000313081 -1.61136e-19 -0.000852657 1.37861e-19 0.00124835 2.75683e-19 -1.11134e-19 0.00113043 8.5696e-20 -0.00203405 -6.8769e-20 0.000426298 1.9154e-19 -0.00127306 -0.000300357 -1.01826e-19 5.8837e-05 -7.15683e-20 0.000205711 -2.12263e-18 0.000896682 5.6174e-20 -1.96243e-05 -2.73487e-19 5.0496e-05 -1.07788e-19 
2031.4 0 -9.55554e-18 0.16044 3.77611e-20 0.000405115 -0.0885238 -6.38057e-18 -0.000324714 -1.84169e-19 -0.000814195 1.30641e-19 0.00127569 2.73559e-19 -1.12236e-19 0.00114692 9.41974e-20 -0.00208582 -7.31429e-20 0.000474998 1.88638e-19 -0.00127464 -0.000322989 -1.07433e-19 6.96448e-05 -8.27049e-20 0.000191267 -2.0522e-18 0.000866516 5.49288e-20 -1.34426e-05 -2.65712e-19 9.36852e-06 -1.01718e-19 
2031.75 0 -9.52629e-18 0.159286 3.62094e-20 0.000420691 -0.0826646 -6.08211e-18 -0.000330578 -2.05302e-19 -0.000770824 1.22268e-19 0.0012977 2.82258e-19 -1.15625e-19 0.00116545 1.08248e-19 -0.00213509 -7.81754e-20 0.000521061 1.84302e-19 -0.00126653 -0.000345526 -1.027e-19 8.00515e-05 -9.60598e-20 0.000176499 -1.97663e-18 0.000835688 4.25439e-20 -7.60009e-06 -2.65657e-19 -3.2354e-05 -1.01673e-19 
2032.1 0 -9.49186e-18 0.158055 3.25656e-20 0.000435533 -0.0768518 -5.77309e-18 -0.000330132 -2.10791e-19 -0.000723843 1.11193e-19 0.00131154 2.7895e-19 -1.17998e-19 0.00118238 1.16928e-19 -0.00218298 -7.74381e-20 0.00056541 1.84242e-19 -0.00125007 -0.000367296 -1.05307e-19 9.0468e-05 -1.13637e-19 0.000161693 -1.9028e-18 0.000805405 4.54468e-20 -1.79693e-06 -2.68769e-19 -7.3807e-05 -9.11789e-20 
2032.45 0 -9.44599e-18 0.156745 2.76327e-20 0.0004483 -0.0710835 -5.46653e-18 -0.00032364 -2.21843e-19 -0.000676107 9.79157e-20 0.00131548 2.8747e-19 -1.24963e-19 0.00119934 1.33203e-19 -0.00223042 -7.81324e-20 0.000606889 1.81895e-19 -0.00122594 -0.000386782 -1.13414e-19 0.000100271 -1.2652e-19 0.000146819 -1.82916e-18 0.000774625 4.81438e-20 3.21796e-06 -2.77071e-19 -0.000114944 -9.35962e-20 
2032.8 0 -9.38856e-18 0.155355 3.10455e-20 0.000458944 -0.0653552 -5.15211e-18 -0.00031099 -2.32768e-19 -0.000627585 8.36397e-20 0.00130994 2.90976e-19 -1.36052e-19 0.00122088 1.42331e-19 -0.0022763 -7.30817e-20 0.000644224 1.89181e-19 -0.00119164 -0.000403291 -1.26167e-19 0.00010891 -1.4295e-19 0.00013121 -1.7577e-18 0.000741672 5.33295e-20 6.84802e-06 -2.87152e-19 -0.000155912 -8.01305e-20 
2033.15 0 -9.33472e-18 0.153888 3.21665e-20 0.000468636 -0.0596673 -4.84022e-18 -0.000291527 -2.42495e-19 -0.000577848 6.49832e-20 0.00129705 2.94616e-19 -1.46812e-19 0.0012483 1.44393e-19 -0.00231961 -6.39807e-20 0.000675889 1.97814e-19 -0.00114597 -0.000416387 -1.25884e-19 0.000116859 -1.55452e-19 0.0001144 -1.68897e-18 0.000706541 5.89427e-20 7.95216e-06 -2.90273e-19 -0.000195978 -8.26883e-20 
2033.5 0 -9.27085e-18 0.152349 2.9772e-20 0.000478288 -0.0540252 -4.51338e-18 -0.00026679 -2.56317e-19 -0.000529035 4.70714e-20 0.00127936 3.04831e-19 -1.52919e-19 0.00127841 1.54048e-19 -0.00236108 -6.19078e-20 0.000701432 2.03563e-19 -0.00109236 -0.000425748 -1.29267e-19 0.000123704 -1.72994e-19 9.67762e-05 -1.62643e-18 0.000669933 5.2773e-20 6.96289e-06 -2.91878e-19 -0.000234046 -7.99876e-20 
2033.85 0 -9.20278e-18 0.150738 2.89126e-20 0.000487237 -0.0484342 -4.185e-18 -0.000238671 -2.7217e-19 -0.000482842 3.30127e-20 0.00125871 3.04596e-19 -1.59634e-19 0.00130743 1.59908e-19 -0.00240053 -5.75494e-20 0.000723973 2.00372e-19 -0.00103514 -0.000431954 -1.13249e-19 0.000128646 -1.7454e-19 7.9751e-05 -1.55823e-18 0.000630683 4.1432e-20 4.89384e-06 -2.89053e-19 -0.00026954 -8.61786e-20 
2034.2 0 -9.13579e-18 0.149056 3.11187e-20 0.000494589 -0.0428958 -3.85687e-18 -0.000206453 -2.83677e-19 -0.00043971 2.00812e-20 0.00123626 3.03672e-19 -1.65161e-19 0.00133633 1.68799e-19 -0.00243656 -4.73715e-20 0.000746684 2.01411e-19 -0.000975782 -0.000435064 -1.18492e-19 0.000132353 -1.8972e-19 6.34e-05 -1.49212e-18 0.000587838 3.51515e-20 1.71261e-06 -2.87537e-19 -0.000302977 -7.68966e-20 
2034.55 0 -9.0611e-18 0.147305 4.47095e-20 0.000501404 -0.0374112 -3.53656e-18 -0.000167649 -2.87292e-19 -0.000400747 3.2645e-21 0.0012123 2.98558e-19 -1.691e-19 0.00136936 1.7274e-19 -0.0024678 -4.41757e-20 0.00077114 1.96879e-19 -0.000915749 -0.000434325 -1.22408e-19 0.00013488 -1.9609e-19 4.64064e-05 -1.41955e-18 0.000542542 3.1918e-20 -2.83658e-06 -2.92442e-19 -0.00033652 -7.88606e-20 
2034.9 0 -8.97578e-18 0.145487 5.78157e-20 0.000509047 -0.0319839 -3.21498e-18 -0.00012085 -2.90814e-19 -0.000365876 -6.06641e-21 0.00118599 2.9367e-19 -1.72448e-19 0.00140907 1.86266e-19 -0.0024915 -5.00511e-20 0.000797141 1.90455e-19 -0.000855557 -0.000430032 -1.26617e-19 0.000135499 -2.06596e-19 2.8522e-05 -1.35711e-18 0.000495715 2.56538e-20 -9.30434e-06 -2.89271e-19 -0.000371543 -7.43298e-20 
2035.25 0 -8.88428e-18 0.1436 6.07491e-20 0.00051806 -0.0266171 -2.89781e-18 -6.70024e-05 -2.97262e-19 -0.000333637 -1.99337e-20 0.00115658 2.83797e-19 -1.87076e-19 0.00145735 1.89195e-19 -0.00250595 -4.78324e-20 0.000823848 1.82799e-19 -0.000794165 -0.000423231 -1.26595e-19 0.000134447 -2.2729e-19 1.0538e-05 -1.2821e-18 0.000448508 2.57638e-20 -1.7395e-05 -2.8897e-19 -0.000406729 -7.6153e-20 
2035.6 0 -8.7952e-18 0.141644 6.4843e-20 0.000528884 -0.0213087 -2.56902e-18 -8.18151e-06 -2.96492e-19 -0.000304299 -3.57031e-20 0.00112212 2.82586e-19 -1.9504e-19 0.00151431 1.97259e-19 -0.00251259 -3.36066e-20 0.000852732 1.78275e-19 -0.000732476 -0.00041493 -1.25404e-19 0.000132701 -2.44616e-19 -6.76716e-06 -1.20717e-18 0.00040211 2.15408e-20 -2.58774e-05 -2.95276e-19 -0.000440827 -7.0386e-20 
2035.95 0 -8.711e-18 0.139621 6.6871e-20 0.000539726 -0.0160557 -2.2509e-18 5.48507e-05 -3.05627e-19 -0.000279902 -4.80283e-20 0.00108042 2.77136e-19 -2.02715e-19 0.0015757 2.02767e-19 -0.00251478 -3.16561e-20 0.000886871 1.77627e-19 -0.000672344 -0.000405125 -1.22397e-19 0.000130813 -2.62481e-19 -2.36268e-05 -1.13393e-18 0.000356445 7.58359e-21 -3.40217e-05 -2.8766e-19 -0.000474486 -6.93506e-20 
2036.3 0 -8.61516e-18 0.137533 6.81228e-20 0.00054802 -0.010861 -1.93458e-18 0.000121398 -3.09731e-19 -0.000260511 -5.56983e-20 0.00103373 2.80435e-19 -2.11034e-19 0.00163807 2.08955e-19 -0.00251477 -2.35527e-20 0.000925547 1.70601e-19 -0.000612614 -0.000394171 -1.29587e-19 0.000128696 -2.61509e-19 -4.06382e-05 -1.06223e-18 0.000310199 -1.82554e-21 -4.23891e-05 -2.90105e-19 -0.000509337 -6.81027e-20 
2036.65 0 -8.51379e-18 0.135383 7.10598e-20 0.000554397 -0.00572816 -1.62011e-18 0.000188027 -3.22737e-19 -0.000242213 -6.97071e-20 0.00098609 2.85107e-19 -2.15834e-19 0.00170174 2.09167e-19 -0.00251133 -1.22618e-20 0.000963799 1.66355e-19 -0.000548865 -0.000384038 -1.26252e-19 0.000126496 -2.67818e-19 -5.63534e-05 -9.91841e-19 0.000261689 1.70813e-21 -5.21379e-05 -2.89407e-19 -0.000545195 -6.80974e-20 
2037 0 -8.40259e-18 0.133172 6.89705e-20 0.000559944 -0.000658517 -1.29872e-18 0.000249405 -3.30568e-19 -0.000219723 -7.52352e-20 0.00093802 2.81686e-19 -2.18465e-19 0.00176766 2.12887e-19 -0.00250393 -4.8089e-21 0.000997809 1.72705e-19 -0.000478248 -0.000376101 -1.12806e-19 0.000124956 -2.72703e-19 -6.84302e-05 -9.19533e-19 0.000210111 1.20709e-21 -6.36184e-05 -2.80408e-19 -0.000579844 -6.47556e-20 
2037.35 0 -8.29153e-18 0.130905 7.16291e-20 0.00056424 0.00434704 -9.77189e-19 0.000302938 -3.43767e-19 -0.00019031 -9.44897e-20 0.000888871 2.81369e-19 -2.25539e-19 0.00183645 2.19922e-19 -0.00249493 2.53446e-22 0.00102812 1.76654e-19 -0.000401329 -0.000369948 -1.00787e-19 0.000124211 -2.71376e-19 -7.73784e-05 -8.49572e-19 0.000155422 -7.25919e-21 -7.59404e-05 -2.79469e-19 -0.00061238 -5.59805e-20 
2037.7 0 -8.1738e-18 0.128581 7.40501e-20 0.00056761 0.00928883 -6.60101e-19 0.000349377 -3.61696e-19 -0.000155286 -1.01231e-19 0.000839892 2.84697e-19 -2.34368e-19 0.0019065 2.19377e-19 -0.00248665 1.62267e-21 0.00105608 1.76435e-19 -0.000320024 -0.000364998 -9.19159e-20 0.000124021 -2.65045e-19 -8.503e-05 -7.846e-19 9.8816e-05 -1.21752e-20 -8.92142e-05 -2.75164e-19 -0.000643914 -4.53024e-20 
2038.05 0 -8.05234e-18 0.1262 7.33019e-20 0.000570188 0.0141673 -3.48006e-19 0.00038979 -3.85407e-19 -0.000116894 -1.18539e-19 0.000791696 2.82986e-19 -2.36746e-19 0.00197434 2.24652e-19 -0.00247837 4.57324e-21 0.00108088 1.8264e-19 -0.000236177 -0.000360777 -9.04083e-20 0.000124082 -2.69e-19 -9.14629e-05 -7.13828e-19 4.1601e-05 -2.66855e-20 -0.000103767 -2.76834e-19 -0.00067585 -3.64037e-20 
2038.4 0 -7.93151e-18 0.123763 8.39532e-20 0.000570986 0.0189822 -3.26665e-20 0.000425543 -4.02148e-19 -7.4074e-05 -1.28526e-19 0.000744058 2.83885e-19 -2.45874e-19 0.00203869 2.30773e-19 -0.00246866 1.00113e-20 0.00110241 1.84418e-19 -0.000149995 -0.000356138 -6.98704e-20 0.000124704 -2.62035e-19 -9.60195e-05 -6.42084e-19 -1.63335e-05 -3.07051e-20 -0.000119725 -2.63564e-19 -0.000707473 -2.76101e-20 
2038.75 0 -7.79238e-18 0.121274 8.93899e-20 0.000568761 0.0237302 2.79339e-19 0.00045863 -4.2507e-19 -2.61287e-05 -1.38406e-19 0.000699155 2.84631e-19 -2.47512e-19 0.00210047 2.29007e-19 -0.00245824 1.11492e-20 0.00112287 1.87804e-19 -5.98793e-05 -0.000350385 -5.11016e-20 0.000126159 -2.63065e-19 -9.96844e-05 -5.89427e-19 -7.47066e-05 -3.82517e-20 -0.000137521 -2.56469e-19 -0.000737745 -2.04261e-20 
2039.1 0 -7.65603e-18 0.118737 9.69176e-20 0.000562529 0.0284058 5.90968e-19 0.000488806 -4.47419e-19 2.49695e-05 -1.43117e-19 0.000659079 2.85478e-19 -2.47685e-19 0.00215982 2.37297e-19 -0.00244682 1.14993e-20 0.00114574 2.01368e-19 3.44754e-05 -0.000343906 -4.06487e-20 0.000127857 -2.63546e-19 -0.000104048 -5.28485e-19 -0.000132796 -3.87464e-20 -0.000156171 -2.50085e-19 -0.000766202 -1.50639e-20 
2039.45 0 -7.50471e-18 0.116152 9.88876e-20 0.000552554 0.0330043 9.11531e-19 0.000515414 -4.63923e-19 7.72532e-05 -1.54512e-19 0.000622673 2.81146e-19 -2.59887e-19 0.00221536 2.34163e-19 -0.00243345 1.93425e-20 0.00117441 2.11728e-19 0.000133348 -0.000337418 -3.22696e-20 0.000129107 -2.51793e-19 -0.000109397 -4.6779e-19 -0.000191279 -4.26854e-20 -0.000174398 -2.48618e-19 -0.000792844 -7.80731e-21 
2039.8 0 -7.3517e-18 0.113522 1.07294e-19 0.000540315 0.0375252 1.22046e-18 0.000539855 -4.91585e-19 0.000129409 -1.55537e-19 0.00058704 2.75801e-19 -2.66428e-19 0.00226469 2.36593e-19 -0.00241742 1.68098e-20 0.00120866 2.18774e-19 0.000237708 -0.000331558 -2.74029e-20 0.000128628 -2.46446e-19 -0.000115445 -4.11249e-19 -0.000250602 -4.57269e-20 -0.000192657 -2.57596e-19 -0.000819018 -1.12548e-20 
2040.15 0 -7.19675e-18 0.110847 1.13067e-19 0.000525766 0.0419693 1.5217e-18 0.000564629 -5.07731e-19 0.000180173 -1.64821e-19 0.000549428 2.73157e-19 -2.67846e-19 0.00230571 2.51506e-19 -0.00239849 1.19441e-20 0.0012449 2.2909e-19 0.000347533 -0.000326615 -1.06765e-20 0.00012481 -2.43479e-19 -0.000122215 -3.45212e-19 -0.000310383 -5.93585e-20 -0.000210389 -2.58607e-19 -0.000845477 -1.52572e-21 
2040.5 0 -7.03836e-18 0.108129 1.11876e-19 0.000507594 0.0463365 1.82865e-18 0.00059072 -5.19345e-19 0.000228509 -1.71386e-19 0.000508941 2.70335e-19 -2.71842e-19 0.00233829 2.52535e-19 -0.00237611 1.73298e-20 0.00128018 2.26912e-19 0.000462441 -0.000321603 -5.42594e-21 0.000117183 -2.44613e-19 -0.000129376 -2.8626e-19 -0.000370575 -6.13416e-20 -0.000226256 -2.48537e-19 -0.000872852 3.97739e-21 
2040.85 0 -6.88267e-18 0.105367 1.08034e-19 0.000485421 0.0506271 2.12265e-18 0.000617228 -5.38181e-19 0.000274463 -1.7294e-19 0.000467311 2.72374e-19 -2.75044e-19 0.00236217 2.64237e-19 -0.0023476 2.04242e-20 0.00131309 2.29716e-19 0.000582209 -0.000316601 1.1433e-20 0.000106144 -2.50202e-19 -0.000136528 -2.19293e-19 -0.000431294 -7.35844e-20 -0.000239488 -2.25727e-19 -0.000901892 6.6508e-21 
2041.2 0 -6.72412e-18 0.102565 1.1509e-19 0.000459414 0.0548413 2.41206e-18 0.000643911 -5.5309e-19 0.000317593 -1.80979e-19 0.000426547 2.66728e-19 -2.85848e-19 0.00237776 2.71124e-19 -0.00231084 3.13044e-20 0.00134379 2.209e-19 0.000705224 -0.00031229 2.29914e-20 9.20573e-05 -2.57604e-19 -0.000143344 -1.4684e-19 -0.000491881 -9.21454e-20 -0.000250199 -2.03002e-19 -0.000932289 1.3099e-21 
2041.55 0 -6.55734e-18 0.0997274 1.01789e-19 0.000430244 0.0589744 2.69485e-18 0.000669073 -5.69613e-19 0.000355923 -1.83257e-19 0.000387402 2.60984e-19 -2.8599e-19 0.00238731 2.80393e-19 -0.00226779 3.70414e-20 0.00137201 2.19185e-19 0.000827885 -0.00030868 4.57713e-20 7.487e-05 -2.59131e-19 -0.000150297 -8.4102e-20 -0.000551222 -9.39679e-20 -0.00025993 -1.84718e-19 -0.00096284 2.21899e-21 
2041.9 0 -6.37816e-18 0.0968595 9.86467e-20 0.000398862 0.0630177 2.98591e-18 0.000690804 -5.90401e-19 0.000389241 -1.87877e-19 0.000350519 2.50307e-19 -2.96099e-19 0.00239045 2.8514e-19 -0.00222255 2.7472e-20 0.00139636 2.15059e-19 0.000947598 -0.000306733 5.72253e-20 5.44024e-05 -2.49481e-19 -0.000157977 -2.27861e-20 -0.00060886 -9.98425e-20 -0.000269913 -1.75299e-19 -0.000992565 1.17077e-21 
2042.25 0 -6.20093e-18 0.0939602 1.03026e-19 0.000364675 0.0669688 3.27238e-18 0.000709434 -5.97876e-19 0.000419176 -1.89904e-19 0.000313951 2.52741e-19 -2.89438e-19 0.00238296 2.9937e-19 -0.00217884 2.62678e-20 0.00141672 2.11677e-19 0.00106409 -0.000307525 6.2215e-20 3.23525e-05 -2.59291e-19 -0.000165943 4.80008e-20 -0.00066428 -1.1341e-19 -0.000280304 -1.61022e-19 -0.00102062 -3.67551e-21 
2042.6 0 -6.01823e-18 0.0910316 9.87673e-20 0.000326529 0.070831 3.53695e-18 0.000725645 -6.10542e-19 0.000446163 -2.04978e-19 0.000273844 2.54267e-19 -2.91208e-19 0.00236398 3.02531e-19 -0.00213955 3.17322e-20 0.00143525 2.05371e-19 0.00117797 -0.000311375 6.82003e-20 1.15712e-05 -2.59169e-19 -0.0001743 1.1071e-19 -0.000717659 -1.21056e-19 -0.000292413 -1.49793e-19 -0.00104713 -6.82683e-21 
2042.95 0 -5.83717e-18 0.0880787 9.27538e-20 0.000286011 0.0746028 3.81278e-18 0.000739801 -6.24739e-19 0.000470696 -2.23873e-19 0.000228906 2.49166e-19 -3.0071e-19 0.0023384 3.1882e-19 -0.00210439 3.56163e-20 0.00145171 2.04222e-19 0.00129125 -0.000317082 8.33948e-20 -6.70871e-06 -2.48184e-19 -0.000183471 1.74729e-19 -0.000769729 -1.20242e-19 -0.000308186 -1.3198e-19 -0.00107313 -1.24897e-20 
2043.3 0 -5.64846e-18 0.0851038 8.87058e-20 0.000246565 0.0782788 4.09489e-18 0.000751615 -6.30181e-19 0.000494342 -2.43814e-19 0.000181113 2.4921e-19 -3.11865e-19 0.00230998 3.31627e-19 -0.00207022 3.46605e-20 0.00146298 1.95759e-19 0.00140586 -0.000322747 1.03951e-19 -2.25507e-05 -2.38542e-19 -0.000193313 2.35692e-19 -0.000820431 -1.34615e-19 -0.000326485 -1.18346e-19 -0.0010992 -1.09353e-20 
2043.65 0 -5.45973e-18 0.0821075 8.07262e-20 0.000208777 0.0818571 4.36167e-18 0.000760468 -6.46787e-19 0.000519495 -2.61325e-19 0.000134371 2.48017e-19 -3.19415e-19 0.00227625 3.44321e-19 -0.00203379 3.7575e-20 0.00146836 1.86418e-19 0.00152217 -0.000326687 1.15344e-19 -3.7709e-05 -2.29209e-19 -0.000204176 2.91183e-19 -0.000870019 -1.4594e-19 -0.000344765 -1.07095e-19 -0.00112483 -9.01618e-21 
2044 0 -5.2668e-18 0.0790915 6.93654e-20 0.000169864 0.0853392 4.63166e-18 0.000766419 -6.62102e-19 0.000550083 -2.74896e-19 9.3493e-05 2.42102e-19 -3.18107e-19 0.00223333 3.62455e-19 -0.00199524 4.77726e-20 0.00147055 1.75928e-19 0.00164097 -0.00032911 1.20346e-19 -5.41076e-05 -2.22384e-19 -0.000215472 3.45032e-19 -0.000918875 -1.55089e-19 -0.000362659 -8.67185e-20 -0.00114959 -1.12231e-20 
2044.35 0 -5.07989e-18 0.0760587 6.699e-20 0.000127601 0.0887258 4.89709e-18 0.000770653 -6.80605e-19 0.000588059 -2.84172e-19 5.8919e-05 2.36441e-19 -3.15517e-19 0.00218089 3.73558e-19 -0.00195753 4.82899e-20 0.00147204 1.65953e-19 0.00176289 -0.000331469 1.21052e-19 -7.17222e-05 -2.15003e-19 -0.000226132 3.98073e-19 -0.000967041 -1.61287e-19 -0.000380585 -7.9966e-20 -0.00117458 -1.24801e-20 
2044.7 0 -4.89053e-18 0.0730114 6.6637e-20 8.18425e-05 0.0920173 5.15117e-18 0.000773877 -6.91409e-19 0.000630892 -3.0169e-19 2.73201e-05 2.31792e-19 -3.10645e-19 0.00212134 3.86515e-19 -0.00192266 5.56236e-20 0.00147359 1.50061e-19 0.00188591 -0.000333496 1.1218e-19 -8.99175e-05 -2.1072e-19 -0.000236768 4.56874e-19 -0.0010148 -1.69266e-19 -0.000397761 -7.04958e-20 -0.00120044 -1.06586e-20 
2045.05 0 -4.69508e-18 0.0699512 6.27428e-20 3.41746e-05 0.0952154 5.40049e-18 0.000775893 -7.14467e-19 0.000674292 -3.05251e-19 -1.65036e-06 2.34356e-19 -2.99032e-19 0.00205746 3.80476e-19 -0.00188964 5.49598e-20 0.00147497 1.3724e-19 0.002007 -0.000333701 1.09734e-19 -0.000107548 -2.14006e-19 -0.000246976 5.10514e-19 -0.00106293 -1.83214e-19 -0.000412702 -6.20214e-20 -0.00122721 -1.18998e-20 
2045.4 0 -4.50594e-18 0.06688 5.91374e-20 -1.37951e-05 0.0983213 5.64547e-18 0.000776471 -7.24892e-19 0.000715068 -3.13341e-19 -2.55441e-05 2.39613e-19 -2.94947e-19 0.00198997 3.86702e-19 -0.00185439 5.38016e-20 0.00147524 1.30983e-19 0.00212342 -0.00033283 1.19962e-19 -0.000123428 -2.17471e-19 -0.000255332 5.70318e-19 -0.00111064 -1.82253e-19 -0.000425937 -5.74732e-20 -0.00125526 -1.19538e-20 
2045.75 0 -4.31725e-18 0.0638004 5.7489e-20 -6.19764e-05 0.101335 5.88394e-18 0.000775904 -7.36556e-19 0.000753149 -3.2063e-19 -4.21718e-05 2.38994e-19 -2.91998e-19 0.00191836 3.87616e-19 -0.00181286 6.16259e-20 0.00147261 1.16519e-19 0.00223117 -0.000333978 1.21938e-19 -0.000137338 -2.16191e-19 -0.000261404 6.2779e-19 -0.00115659 -1.97634e-19 -0.000439682 -5.31933e-20 -0.00128455 -1.05069e-20 
2046.1 0 -4.13109e-18 0.0607142 4.87255e-20 -0.000110868 0.104257 6.12222e-18 0.000774683 -7.53361e-19 0.000790086 -3.26697e-19 -5.06161e-05 2.43701e-19 -2.76346e-19 0.00184324 3.9019e-19 -0.0017635 6.83188e-20 0.00146531 1.03835e-19 0.00232807 -0.000338304 1.22036e-19 -0.000149198 -2.14162e-19 -0.00026543 6.81861e-19 -0.00120135 -2.01729e-19 -0.000455325 -4.16237e-20 -0.00131461 -1.92811e-20 
2046.45 0 -3.92098e-18 0.0576243 4.11725e-20 -0.000160919 0.107084 6.35277e-18 0.000773579 -7.6581e-19 0.000825274 -3.36164e-19 -5.1241e-05 2.46931e-19 -2.63116e-19 0.0017657 3.97587e-19 -0.0017071 7.4865e-20 0.00145204 9.30809e-20 0.00241541 -0.000344295 1.21704e-19 -0.000159941 -2.06385e-19 -0.000268179 7.36698e-19 -0.00124488 -2.03403e-19 -0.000472413 -3.75271e-20 -0.00134579 -1.53972e-20 
2046.8 0 -3.7203e-18 0.0545355 4.69705e-20 -0.000212644 0.109812 6.56401e-18 0.000773983 -7.87908e-19 0.000857227 -3.4852e-19 -4.45407e-05 2.53241e-19 -2.55264e-19 0.00168705 3.90216e-19 -0.0016466 6.82648e-20 0.0014346 8.47288e-20 0.00249374 -0.000350122 1.32955e-19 -0.000172188 -1.97368e-19 -0.000270075 7.82624e-19 -0.00128489 -2.07582e-19 -0.000490294 -2.70817e-20 -0.00137864 -1.99544e-20 
2047.15 0 -3.50667e-18 0.0514501 5.19174e-20 -0.000264598 0.112434 6.78314e-18 0.00077683 -7.9061e-19 0.000886873 -3.53974e-19 -3.20713e-05 2.63666e-19 -2.40278e-19 0.00160937 3.94387e-19 -0.00158495 6.03332e-20 0.00141563 7.91376e-20 0.00256288 -0.000354053 1.44947e-19 -0.000187118 -1.98572e-19 -0.00027132 8.33122e-19 -0.00132044 -2.10253e-19 -0.00050996 -3.02831e-20 -0.00141394 -2.21499e-20 
2047.5 0 -3.30335e-18 0.0483682 5.32863e-20 -0.000313666 0.114948 6.99418e-18 0.000782907 -7.93583e-19 0.000915666 -3.60323e-19 -1.65451e-05 2.6735e-19 -2.34673e-19 0.00153345 3.94748e-19 -0.00152119 5.9868e-20 0.00139516 6.70317e-20 0.00262472 -0.000354921 1.55183e-19 -0.000202761 -2.01752e-19 -0.00027318 8.886e-19 -0.00135273 -2.1341e-19 -0.000531744 -3.97244e-20 -0.00145221 -2.73163e-20 
2047.85 0 -3.10836e-18 0.045291 4.80434e-20 -0.000358841 0.117358 7.20095e-18 0.000792788 -8.05011e-19 0.000944139 -3.70684e-19 -3.76239e-07 2.71275e-19 -2.21056e-19 0.00145735 4.00854e-19 -0.00145386 5.67392e-20 0.00137313 4.84593e-20 0.00268058 -0.000352698 1.56681e-19 -0.000217241 -2.08066e-19 -0.000276247 9.37759e-19 -0.00138156 -2.24849e-19 -0.000554513 -4.33005e-20 -0.00149196 -2.46633e-20 
2048.2 0 -2.90898e-18 0.0422201 5.3398e-20 -0.000401987 0.119666 7.39909e-18 0.000806266 -8.04701e-19 0.000972745 -3.80572e-19 1.41773e-05 2.72708e-19 -2.06637e-19 0.00138001 4.10486e-19 -0.00138483 4.98349e-20 0.00135046 4.02546e-20 0.00272839 -0.000347205 1.53072e-19 -0.00022892 -1.88428e-19 -0.000279612 9.84017e-19 -0.00140644 -2.24739e-19 -0.000576496 -4.55879e-20 -0.00153131 -1.94349e-20 
2048.55 0 -2.70722e-18 0.0391562 5.52521e-20 -0.000443953 0.121875 7.59982e-18 0.000823145 -8.08984e-19 0.00100178 -3.88905e-19 2.6856e-05 2.77456e-19 -2.00734e-19 0.00130263 4.21129e-19 -0.00131689 4.82733e-20 0.00132733 3.64218e-20 0.00276746 -0.000338677 1.54895e-19 -0.000236428 -1.83491e-19 -0.000282461 1.03209e-18 -0.00142981 -2.30841e-19 -0.000597295 -3.88714e-20 -0.00156976 -1.36427e-20 
2048.9 0 -2.49811e-18 0.036099 5.10833e-20 -0.000482912 0.123985 7.79428e-18 0.000843818 -8.07012e-19 0.00103235 -4.07905e-19 3.92325e-05 2.73838e-19 -1.94639e-19 0.0012273 4.29506e-19 -0.00125208 5.24513e-20 0.00130362 2.69335e-20 0.0028009 -0.000327675 1.48012e-19 -0.000240233 -1.72047e-19 -0.000284486 1.06737e-18 -0.00145377 -2.35277e-19 -0.000617593 -4.02345e-20 -0.00160711 -6.03716e-21 
2049.25 0 -2.29231e-18 0.0330479 5.86757e-20 -0.000516171 0.125998 7.98263e-18 0.000867604 -7.98033e-19 0.00106691 -4.18345e-19 5.25233e-05 2.83382e-19 -1.83749e-19 0.00115656 4.31921e-19 -0.00119088 5.29211e-20 0.00127935 1.78496e-20 0.00283095 -0.000314178 1.2919e-19 -0.00024101 -1.63728e-19 -0.000285806 1.10059e-18 -0.00147751 -2.45757e-19 -0.000637591 -3.9711e-20 -0.00164312 3.36895e-21 
2049.6 0 -2.08385e-18 0.0300043 7.6866e-20 -0.000543328 0.127914 8.15768e-18 0.000892525 -7.93274e-19 0.00110708 -4.21792e-19 6.80182e-05 2.85298e-19 -1.72066e-19 0.00109163 4.3439e-19 -0.00113159 4.87858e-20 0.00125461 1.4506e-22 0.00285684 -0.000298571 1.21875e-19 -0.000238568 -1.5469e-19 -0.000287223 1.14721e-18 -0.0015001 -2.48042e-19 -0.000656845 -4.73831e-20 -0.00167786 1.65631e-20 
2049.95 0 -1.88279e-18 0.0269709 8.06808e-20 -0.000565658 0.129735 8.32486e-18 0.000915531 -7.88666e-19 0.00115315 -4.21453e-19 8.80748e-05 2.94331e-19 -1.60791e-19 0.00103218 4.30384e-19 -0.00107136 3.19404e-20 0.00123018 -1.80314e-20 0.00287638 -0.000281705 1.13875e-19 -0.000234852 -1.62975e-19 -0.00028849 1.19708e-18 -0.00152174 -2.50018e-19 -0.000675779 -5.70793e-20 -0.00171169 2.83492e-20 
2050.3 0 -1.67474e-18 0.0239493 8.60615e-20 -0.000584631 0.131458 8.48627e-18 0.000933315 -7.87739e-19 0.00120547 -4.23972e-19 0.000114803 2.92993e-19 -1.56381e-19 0.000976895 4.21081e-19 -0.00100798 3.58911e-20 0.00120622 -3.17317e-20 0.0028887 -0.000264376 9.96108e-20 -0.00023293 -1.57283e-19 -0.000287969 1.23442e-18 -0.00154245 -2.53828e-19 -0.000696148 -5.45882e-20 -0.00174484 2.60773e-20 
2050.65 0 -1.46703e-18 0.0209396 9.80314e-20 -0.000601379 0.13308 8.64636e-18 0.00094532 -7.83937e-19 0.00126285 -4.24862e-19 0.000148739 2.84651e-19 -1.49144e-19 0.000925567 4.06851e-19 -0.000941883 4.18932e-20 0.00118199 -3.52868e-20 0.00289317 -0.000246658 8.31246e-20 -0.000232709 -1.69209e-19 -0.000285383 1.27211e-18 -0.00156172 -2.62843e-19 -0.000718038 -5.72004e-20 -0.0017776 2.4038e-20 
2051 0 -1.24699e-18 0.0179417 1.06118e-19 -0.000616126 0.134604 8.79665e-18 0.000953456 -7.79254e-19 0.00132104 -4.2055e-19 0.000188537 2.75732e-19 -1.4707e-19 0.000878507 3.95529e-19 -0.000874552 2.9991e-20 0.00115838 -4.39102e-20 0.00288831 -0.000228834 6.57152e-20 -0.000232672 -1.64305e-19 -0.000281817 1.31162e-18 -0.00157914 -2.64009e-19 -0.000739663 -5.42493e-20 -0.00181123 3.37597e-20 
2051.35 0 -1.03004e-18 0.0149559 1.14516e-19 -0.000628521 0.136035 8.94259e-18 0.000958687 -7.90687e-19 0.00137556 -4.22586e-19 0.000231155 2.76244e-19 -1.46174e-19 0.000834139 3.81119e-19 -0.000806598 2.91366e-20 0.00113837 -2.97461e-20 0.0028738 -0.000211126 5.64264e-20 -0.000233072 -1.64271e-19 -0.00027783 1.3441e-18 -0.0015949 -2.69428e-19 -0.00076062 -4.31447e-20 -0.00184613 4.21231e-20 
2051.7 0 -8.26979e-19 0.0119844 1.17781e-19 -0.000639113 0.137377 9.08975e-18 0.000960732 -7.89507e-19 0.00142375 -4.30407e-19 0.000274088 2.81135e-19 -1.29883e-19 0.000788876 3.69677e-19 -0.00073895 2.39758e-20 0.00112233 -3.24685e-20 0.00285385 -0.000193501 3.85804e-20 -0.000234572 -1.67248e-19 -0.000273161 1.3898e-18 -0.00160998 -2.67594e-19 -0.000781746 -3.01655e-20 -0.0018803 4.95864e-20 
2052.05 0 -6.07727e-19 0.00902931 1.28273e-19 -0.000649419 0.138629 9.22291e-18 0.000959591 -7.98076e-19 0.00146594 -4.45405e-19 0.000316554 2.82078e-19 -1.19545e-19 0.000741647 3.61119e-19 -0.000674343 2.18502e-20 0.00110621 -2.91934e-20 0.00283295 -0.000177379 3.55308e-20 -0.000237232 -1.68561e-19 -0.000267781 1.42091e-18 -0.00162383 -2.69006e-19 -0.000803204 -2.62997e-20 -0.00191189 4.90019e-20 
2052.4 0 -3.92139e-19 0.00609149 1.22546e-19 -0.00065923 0.139789 9.36291e-18 0.000955092 -8.0765e-19 0.00150504 -4.51435e-19 0.000358732 2.8312e-19 -1.10931e-19 0.000696055 3.46805e-19 -0.000614974 1.99277e-20 0.00108557 -1.94439e-20 0.00280954 -0.000164423 3.65461e-20 -0.000239198 -1.55144e-19 -0.000262061 1.46253e-18 -0.00163501 -2.73809e-19 -0.000823588 -8.5336e-21 -0.00194061 5.54636e-20 
2052.75 0 -1.92683e-19 0.00317109 1.22489e-19 -0.000667199 0.140857 9.48499e-18 0.000946677 -8.05553e-19 0.00154276 -4.52992e-19 0.000400478 2.92522e-19 -9.18338e-20 0.000653341 3.37207e-19 -0.00056214 2.9572e-20 0.00105987 -1.32264e-20 0.00277961 -0.000154175 4.03603e-20 -0.000237623 -1.50682e-19 -0.000255684 1.49593e-18 -0.00164312 -2.73428e-19 -0.000841546 6.00179e-22 -0.00196639 6.5115e-20 
2053.1 0 1.70778e-20 0.000268029 1.28485e-19 -0.000672685 0.141835 9.60371e-18 0.000933671 -8.13696e-19 0.00157933 -4.49176e-19 0.000441228 2.94851e-19 -8.6007e-20 0.000611548 3.39343e-19 -0.00051603 3.45254e-20 0.0010303 -7.64704e-21 0.00274257 -0.000144926 4.98236e-20 -0.000231705 -1.66846e-19 -0.000247992 1.53166e-18 -0.00164923 -2.75641e-19 -0.000857868 5.36705e-21 -0.00198926 7.51491e-20 
2053.45 0 2.22311e-19 -0.0026159 1.26021e-19 -0.000675509 0.14273 9.71164e-18 0.000917157 -8.23567e-19 0.00161505 -4.46859e-19 0.000480331 2.9817e-19 -7.6032e-20 0.000569058 3.3164e-19 -0.000475501 3.18402e-20 0.000997725 -1.29781e-20 0.0026994 -0.000135418 5.04998e-20 -0.000222868 -1.6772e-19 -0.000239944 1.57662e-18 -0.00165453 -2.7717e-19 -0.000873135 7.8065e-21 -0.00200863 7.50735e-20 
2053.8 0 4.2489e-19 -0.00547745 1.19917e-19 -0.000675883 0.143537 9.82022e-18 0.000900598 -8.23495e-19 0.00165029 -4.46493e-19 0.000517878 3.11751e-19 -7.38792e-20 0.000525158 3.37816e-19 -0.000438604 2.49177e-20 0.000961903 -1.74409e-20 0.00264961 -0.000124715 3.75171e-20 -0.000212427 -1.6826e-19 -0.0002336 1.61643e-18 -0.00166067 -2.69512e-19 -0.000886828 2.32758e-20 -0.00202334 7.60426e-20 
2054.15 0 6.41337e-19 -0.00831513 1.1672e-19 -0.000674176 0.144251 9.91896e-18 0.000885956 -8.27802e-19 0.0016841 -4.39902e-19 0.000554456 3.24952e-19 -6.69633e-20 0.000481568 3.42322e-19 -0.000404217 1.48129e-20 0.000922452 -5.32812e-21 0.00259378 -0.000113058 2.61724e-20 -0.000201074 -1.7065e-19 -0.000229731 1.6477e-18 -0.00166852 -2.62714e-19 -0.000898365 3.36394e-20 -0.00203242 7.60909e-20 
2054.5 0 8.55658e-19 -0.0111286 1.23797e-19 -0.000670864 0.144868 1.00134e-17 0.000872375 -8.29607e-19 0.00171538 -4.33022e-19 0.000590982 3.28956e-19 -6.25774e-20 0.000441562 3.44083e-19 -0.000372408 5.46046e-22 0.000879947 -2.4065e-21 0.00253257 -0.000101807 1.50691e-20 -0.000189532 -1.79967e-19 -0.00022773 1.68807e-18 -0.00167693 -2.59778e-19 -0.000908694 3.32315e-20 -0.00203694 7.54442e-20 
2054.85 0 1.07205e-18 -0.0139188 1.23226e-19 -0.000665614 0.145393 1.00941e-17 0.00086079 -8.30592e-19 0.00174368 -4.33404e-19 0.000629 3.29198e-19 -5.24117e-20 0.000406606 3.48494e-19 -0.000341316 -9.89033e-21 0.00083473 3.88686e-21 0.00246495 -9.19151e-05 9.25788e-21 -0.000177681 -1.81348e-19 -0.000226375 1.72838e-18 -0.00168497 -2.69249e-19 -0.000917869 3.60146e-20 -0.00203893 8.14467e-20 
2055.2 0 1.28187e-18 -0.0166855 1.29601e-19 -0.000657871 0.145837 1.01728e-17 0.000854331 -8.3663e-19 0.00176909 -4.32579e-19 0.000667501 3.27991e-19 -4.37997e-20 0.000374825 3.47464e-19 -0.000308082 -1.04669e-20 0.000788504 2.7218e-21 0.0023888 -8.2998e-05 5.70205e-21 -0.000165508 -1.7257e-19 -0.000225402 1.77031e-18 -0.00169189 -2.66071e-19 -0.000924457 4.35878e-20 -0.00203871 8.60532e-20 
2055.55 0 1.49311e-18 -0.0194253 1.42874e-19 -0.00064815 0.146205 1.02524e-17 0.00085269 -8.39285e-19 0.00179106 -4.41936e-19 0.000702609 3.31501e-19 -3.2484e-20 0.000343507 3.5321e-19 -0.000272776 -1.57383e-20 0.0007439 2.04766e-21 0.00230111 -7.46156e-05 1.66362e-20 -0.000153841 -1.74117e-19 -0.00022612 1.80588e-18 -0.00169784 -2.63142e-19 -0.000928383 6.00625e-20 -0.00203474 9.11767e-20 
2055.9 0 1.707e-18 -0.0221351 1.4548e-19 -0.000637328 0.146493 1.0324e-17 0.000853348 -8.34316e-19 0.00180766 -4.52812e-19 0.000730583 3.2484e-19 -2.06725e-20 0.000311725 3.57995e-19 -0.000237743 -1.50496e-20 0.000701505 4.17207e-21 0.00220265 -6.70812e-05 1.68751e-20 -0.000143564 -1.73012e-19 -0.000229971 1.83345e-18 -0.00170371 -2.62917e-19 -0.000931114 6.33097e-20 -0.0020266 9.66888e-20 
2056.25 0 1.92558e-18 -0.0248154 1.4994e-19 -0.00062647 0.146695 1.03891e-17 0.000854733 -8.24432e-19 0.00181695 -4.66832e-19 0.000751219 3.16209e-19 -1.14622e-20 0.000280083 3.62319e-19 -0.000203496 -1.76443e-20 0.000659212 7.00994e-21 0.00209817 -5.89464e-05 2.08798e-20 -0.000134879 -1.6633e-19 -0.000237599 1.86507e-18 -0.00170929 -2.57625e-19 -0.000932868 7.08303e-20 -0.00201564 1.00507e-19 
2056.6 0 2.13525e-18 -0.0274673 1.52248e-19 -0.000616293 0.146811 1.04378e-17 0.000854088 -8.15034e-19 0.00181856 -4.71021e-19 0.000768062 3.18145e-19 6.86232e-21 0.000251242 3.60226e-19 -0.000170362 -5.96117e-21 0.000615487 6.4529e-21 0.00199221 -4.91289e-05 2.66334e-20 -0.000128004 -1.65455e-19 -0.000248041 1.88959e-18 -0.00171412 -2.432e-19 -0.000933132 7.74294e-20 -0.00200212 1.22221e-19 
2056.95 0 2.33482e-18 -0.03009 1.53705e-19 -0.000606346 0.146844 1.04914e-17 0.000849301 -8.10452e-19 0.00181243 -4.7558e-19 0.000783952 3.15265e-19 2.51735e-20 0.000227703 3.5111e-19 -0.000141459 -3.36548e-21 0.000569597 6.71268e-21 0.00188644 -3.90262e-05 3.59958e-20 -0.00012317 -1.70304e-19 -0.000258816 1.90567e-18 -0.00171733 -2.42768e-19 -0.000932388 8.76121e-20 -0.00198511 1.20058e-19 
2057.3 0 2.54346e-18 -0.0326821 1.59106e-19 -0.000596003 0.146794 1.05327e-17 0.00083969 -7.93206e-19 0.00179885 -4.75682e-19 0.000799174 3.08907e-19 3.44051e-20 0.000209153 3.43319e-19 -0.000119433 1.0449e-20 0.000521241 1.17744e-20 0.00178114 -3.02486e-05 4.66018e-20 -0.000120171 -1.67456e-19 -0.000268121 1.92807e-18 -0.0017181 -2.3539e-19 -0.000930827 8.61365e-20 -0.00196509 1.30574e-19 
2057.65 0 2.74838e-18 -0.0352427 1.58342e-19 -0.000584554 0.146658 1.05716e-17 0.0008266 -7.79988e-19 0.00178143 -4.7899e-19 0.000814385 3.01972e-19 4.18276e-20 0.000193362 3.50931e-19 -0.000102447 1.59084e-20 0.000469552 1.20442e-20 0.00167565 -2.38799e-05 5.0166e-20 -0.000118011 -1.69061e-19 -0.000275897 1.95383e-18 -0.00171707 -2.29067e-19 -0.000928237 8.57855e-20 -0.00194341 1.33071e-19 
2058 0 2.95682e-18 -0.0377727 1.45701e-19 -0.000571872 0.146435 1.05974e-17 0.000814506 -7.72366e-19 0.00176389 -4.85665e-19 0.000829956 3.0113e-19 4.83895e-20 0.000178186 3.57504e-19 -8.80781e-05 1.76866e-20 0.00041346 1.95825e-20 0.00157085 -1.94547e-05 4.49757e-20 -0.000115148 -1.72681e-19 -0.000282645 1.97564e-18 -0.0017165 -2.24932e-19 -0.000924785 7.75038e-20 -0.00191959 1.4602e-19 
2058.35 0 3.16838e-18 -0.0402695 1.32086e-19 -0.000559093 0.14613 1.06241e-17 0.000805176 -7.64764e-19 0.00174659 -4.98611e-19 0.000845508 3.02566e-19 5.7899e-20 0.00016294 3.54112e-19 -7.56862e-05 2.22858e-20 0.000353626 2.53175e-20 0.00146924 -1.47273e-05 3.9982e-20 -0.000111 -1.78032e-19 -0.000290069 1.99485e-18 -0.00171626 -2.08705e-19 -0.00092042 8.2059e-20 -0.0018928 1.3672e-19 
2058.7 0 3.36823e-18 -0.0427298 1.30496e-19 -0.000547887 0.145741 1.06479e-17 0.000796404 -7.53822e-19 0.00172795 -5.06363e-19 0.000860171 3.14633e-19 5.52069e-20 0.000148765 3.63208e-19 -6.41112e-05 3.15281e-20 0.000292631 3.23841e-20 0.00136971 -8.35312e-06 4.78359e-20 -0.000106896 -1.82972e-19 -0.000300551 2.01716e-18 -0.00171457 -2.05797e-19 -0.000915173 8.47299e-20 -0.00186304 1.42952e-19 
2059.05 0 3.57753e-18 -0.0451548 1.14264e-19 -0.000538412 0.14527 1.0656e-17 0.000788192 -7.47674e-19 0.0017079 -5.06121e-19 0.000871171 3.24545e-19 5.8833e-20 0.00013832 3.64741e-19 -5.1675e-05 3.66093e-20 0.000232901 4.25612e-20 0.00127011 -3.87747e-07 3.98193e-20 -0.000104405 -1.81803e-19 -0.000315361 2.02999e-18 -0.0017117 -2.04261e-19 -0.000909933 8.04341e-20 -0.00183051 1.52771e-19 
2059.4 0 3.77693e-18 -0.0475464 1.17316e-19 -0.000528451 0.144727 1.06704e-17 0.000783084 -7.40746e-19 0.00168721 -5.12921e-19 0.000874416 3.29677e-19 5.42955e-20 0.000133455 3.61504e-19 -3.71005e-05 4.30508e-20 0.000175863 5.42469e-20 0.00117046 9.71813e-06 4.34324e-20 -0.00010312 -1.72307e-19 -0.000333737 2.04899e-18 -0.00170805 -2.05661e-19 -0.000905115 7.63239e-20 -0.00179557 1.70609e-19 
2059.75 0 3.98198e-18 -0.049902 1.07649e-19 -0.000516336 0.144116 1.06728e-17 0.000782835 -7.29886e-19 0.00166553 -5.31267e-19 0.000866234 3.36835e-19 5.08672e-20 0.000134236 3.63976e-19 -1.97592e-05 5.24601e-20 0.000122555 5.73675e-20 0.00106944 2.21327e-05 3.48503e-20 -0.00010381 -1.74042e-19 -0.000355058 2.06777e-18 -0.00170238 -2.09502e-19 -0.000899555 7.85344e-20 -0.00175932 1.94821e-19 
2060.1 0 4.1712e-18 -0.0522161 9.66911e-20 -0.000502665 0.14344 1.06761e-17 0.000787883 -7.1345e-19 0.00164389 -5.3255e-19 0.000846924 3.39237e-19 4.16165e-20 0.000140156 3.58042e-19 6.74052e-07 4.98072e-20 7.46588e-05 7.06336e-20 0.000964368 3.64109e-05 3.45687e-20 -0.000107901 -1.78425e-19 -0.000378548 2.09048e-18 -0.00169321 -2.04005e-19 -0.000890089 8.31862e-20 -0.00172341 2.00546e-19 
2060.45 0 4.36842e-18 -0.0544869 9.0221e-20 -0.000489153 0.142694 1.06753e-17 0.000797793 -6.9648e-19 0.00162425 -5.43268e-19 0.000820283 3.44186e-19 3.17978e-20 0.000151708 3.50554e-19 2.41573e-05 4.8569e-20 3.46039e-05 8.02089e-20 0.000855011 5.25643e-05 2.90701e-20 -0.000114394 -1.88783e-19 -0.000401677 2.10348e-18 -0.001681 -2.05188e-19 -0.000874936 8.5677e-20 -0.00168922 2.16113e-19 
2060.8 0 4.55956e-18 -0.056718 8.72674e-20 -0.000475483 0.141876 1.06615e-17 0.000810654 -6.69685e-19 0.0016072 -5.42834e-19 0.000790822 3.53745e-19 3.69268e-20 0.000169934 3.41132e-19 4.97958e-05 4.49342e-20 2.63433e-06 9.84447e-20 0.000745944 6.98336e-05 3.6661e-20 -0.000123152 -1.92658e-19 -0.000422757 2.10571e-18 -0.00166784 -1.90264e-19 -0.000855998 9.7975e-20 -0.00165677 2.28524e-19 
2061.15 0 4.74855e-18 -0.0589132 9.00775e-20 -0.000459947 0.140994 1.06411e-17 0.000824629 -6.48537e-19 0.00159184 -5.50494e-19 0.000761997 3.53942e-19 3.91025e-20 0.000192273 3.31856e-19 7.53643e-05 3.72543e-20 -2.37659e-05 1.04236e-19 0.000642645 8.76613e-05 3.21485e-20 -0.000134393 -2.06169e-19 -0.000441997 2.11632e-18 -0.00165439 -1.98495e-19 -0.000835688 1.02026e-19 -0.00162446 2.41886e-19 
2061.5 0 4.94561e-18 -0.0610723 9.03506e-20 -0.000443112 0.140053 1.06109e-17 0.000839522 -6.29262e-19 0.00157653 -5.60325e-19 0.000736606 3.59334e-19 3.58067e-20 0.000213451 3.17092e-19 9.731e-05 3.428e-20 -4.63851e-05 1.13933e-19 0.000546489 0.000106263 1.4606e-20 -0.000147511 -2.05517e-19 -0.000461374 2.12381e-18 -0.00163953 -1.94856e-19 -0.000813338 1.12864e-19 -0.00159147 2.52393e-19 
2061.85 0 5.14575e-18 -0.0631927 8.54778e-20 -0.000426737 0.139056 1.05763e-17 0.000856716 -6.10361e-19 0.00156111 -5.61229e-19 0.000717566 3.56694e-19 3.5609e-20 0.000231802 3.11144e-19 0.000112957 3.14875e-20 -6.39876e-05 1.24613e-19 0.000453375 0.000125669 2.13719e-20 -0.000161406 -2.19793e-19 -0.000482065 2.13301e-18 -0.00162278 -1.91586e-19 -0.000787536 1.18861e-19 -0.00155912 2.64715e-19 
2062.2 0 5.33612e-18 -0.0652718 8.25336e-20 -0.000410521 0.138 1.05264e-17 0.000876762 -5.89719e-19 0.00154567 -5.5648e-19 0.00070568 3.57943e-19 3.66163e-20 0.00025013 3.04927e-19 0.000121939 2.55917e-20 -7.64568e-05 1.28613e-19 0.000359228 0.00014599 2.57845e-20 -0.000174531 -2.04701e-19 -0.000503185 2.1335e-18 -0.00160554 -1.90545e-19 -0.000759084 1.24653e-19 -0.00152791 2.8116e-19 
2062.55 0 5.52403e-18 -0.0673084 8.51049e-20 -0.000392476 0.136881 1.04894e-17 0.000897708 -5.79363e-19 0.0015307 -5.64089e-19 0.000698896 3.65256e-19 3.99279e-20 0.000272363 2.99718e-19 0.000124182 1.72447e-20 -8.55387e-05 1.2737e-19 0.000263594 0.000166025 2.64175e-20 -0.000186543 -2.04835e-19 -0.000524456 2.14166e-18 -0.00158944 -1.87541e-19 -0.000729956 1.30797e-19 -0.00149569 2.89067e-19 
2062.9 0 5.70675e-18 -0.0693031 8.65534e-20 -0.000371749 0.135697 1.04363e-17 0.000918046 -5.59579e-19 0.00151816 -5.69873e-19 0.000693757 3.76289e-19 4.06103e-20 0.000298675 2.99267e-19 0.000118453 1.49635e-21 -9.33225e-05 1.37186e-19 0.000168178 0.000183942 2.12333e-20 -0.000197914 -2.04514e-19 -0.000546126 2.13237e-18 -0.00157587 -1.82407e-19 -0.000700989 1.42051e-19 -0.00146079 2.91834e-19 
2063.25 0 5.88811e-18 -0.0712563 8.44946e-20 -0.000349763 0.13445 1.03873e-17 0.000937203 -5.36285e-19 0.00150847 -5.71212e-19 0.000686207 3.78151e-19 5.11007e-20 0.000326474 2.91949e-19 0.000106023 -9.67892e-21 -0.000101732 1.49491e-19 7.6307e-05 0.000199072 2.32819e-20 -0.00020854 -2.00925e-19 -0.000568232 2.12305e-18 -0.00156539 -1.84781e-19 -0.00067209 1.51652e-19 -0.00142429 3.18187e-19 
2063.6 0 6.06587e-18 -0.0731658 8.69263e-20 -0.000327213 0.133145 1.03234e-17 0.000954328 -5.19495e-19 0.00150047 -5.77519e-19 0.000674964 3.78444e-19 5.75354e-20 0.000353848 2.842e-19 8.96647e-05 -1.70861e-20 -0.000114286 1.53997e-19 -1.08913e-05 0.000211089 2.30281e-20 -0.000218961 -2.01789e-19 -0.000590633 2.12071e-18 -0.00155666 -1.85458e-19 -0.000643743 1.53516e-19 -0.00138692 3.25583e-19 
2063.95 0 6.23579e-18 -0.0750285 8.33967e-20 -0.000303771 0.131782 1.02614e-17 0.000968076 -4.96069e-19 0.00149274 -5.75524e-19 0.000662465 3.73336e-19 5.20764e-20 0.000380367 2.78648e-19 7.09022e-05 -2.0715e-20 -0.000132781 1.49976e-19 -9.51756e-05 0.000220379 3.7127e-20 -0.0002302 -2.06632e-19 -0.000613146 2.10423e-18 -0.00154792 -1.8104e-19 -0.000615744 1.5232e-19 -0.00134896 3.33681e-19 
2064.3 0 6.40722e-18 -0.0768434 7.88947e-20 -0.000279975 0.130359 1.01888e-17 0.000977555 -4.72028e-19 0.00148487 -5.64245e-19 0.000651104 3.63276e-19 5.13643e-20 0.000406821 2.73729e-19 5.05176e-05 -2.00877e-20 -0.000154525 1.53829e-19 -0.000176498 0.000227311 4.64443e-20 -0.000242111 -2.14085e-19 -0.000636128 2.09062e-18 -0.00153891 -1.84217e-19 -0.000588283 1.59554e-19 -0.0013103 3.33855e-19 
2064.65 0 6.57272e-18 -0.0786117 7.94152e-20 -0.000257411 0.128878 1.01151e-17 0.000984415 -4.52935e-19 0.00147883 -5.59727e-19 0.000641279 3.62822e-19 5.05152e-20 0.000433507 2.65004e-19 2.94577e-05 -4.08152e-21 -0.000177301 1.58463e-19 -0.000253277 0.000232891 5.99053e-20 -0.000253249 -2.2231e-19 -0.000659533 2.08372e-18 -0.00153133 -1.90039e-19 -0.00056264 1.63535e-19 -0.00127145 3.48494e-19 
2065 0 6.73377e-18 -0.080333 8.48128e-20 -0.000236954 0.127341 1.00272e-17 0.000990754 -4.33261e-19 0.00147644 -5.5589e-19 0.000632151 3.61133e-19 4.68002e-20 0.000462015 2.58863e-19 1.07261e-05 -1.57782e-21 -0.000200463 1.59457e-19 -0.000323816 0.000239666 7.95837e-20 -0.000263669 -2.26809e-19 -0.000684216 2.07973e-18 -0.0015272 -1.92972e-19 -0.000538124 1.63586e-19 -0.00123407 3.55656e-19 
2065.35 0 6.88256e-18 -0.0820061 7.64508e-20 -0.000217339 0.125748 9.93472e-18 0.000996829 -4.11502e-19 0.00147875 -5.54985e-19 0.000623088 3.66087e-19 5.9654e-20 0.000494225 2.47823e-19 -2.97521e-06 -2.41505e-22 -0.000220322 1.59701e-19 -0.000387841 0.000248363 9.33788e-20 -0.00027499 -2.3826e-19 -0.000711211 2.06875e-18 -0.00152623 -1.93045e-19 -0.000513115 1.65053e-19 -0.00119896 3.62686e-19 
2065.7 0 7.04188e-18 -0.0836285 7.77144e-20 -0.000197352 0.124102 9.83898e-18 0.00100226 -3.8563e-19 0.00148311 -5.49703e-19 0.000613378 3.58374e-19 5.49054e-20 0.000529393 2.3415e-19 -1.24677e-05 -8.54473e-22 -0.000231613 1.58664e-19 -0.000445568 0.000257132 1.13929e-19 -0.000287442 -2.29001e-19 -0.000740289 2.0615e-18 -0.00152717 -1.86246e-19 -0.000487275 1.76473e-19 -0.001165 3.5907e-19 
2066.05 0 7.19205e-18 -0.0851962 6.88064e-20 -0.000178354 0.122404 9.74194e-18 0.00100618 -3.59758e-19 0.00148293 -5.42164e-19 0.000603558 3.56484e-19 5.3913e-20 0.000564594 2.23166e-19 -2.13556e-05 -8.19824e-21 -0.000232259 1.48996e-19 -0.000496151 0.000265442 1.244e-19 -0.00030082 -2.35141e-19 -0.000770984 2.05572e-18 -0.00152892 -1.92494e-19 -0.000460029 1.82439e-19 -0.00113065 3.70099e-19 
2066.4 0 7.32871e-18 -0.0867067 6.94375e-20 -0.00016232 0.120651 9.63684e-18 0.00100639 -3.22445e-19 0.0014762 -5.35637e-19 0.000595836 3.56237e-19 5.43667e-20 0.000596633 2.12023e-19 -3.41082e-05 -1.75712e-20 -0.000224503 1.40958e-19 -0.000539994 0.000273782 1.22054e-19 -0.000315536 -2.31846e-19 -0.0008024 2.04266e-18 -0.00153116 -1.95364e-19 -0.00043164 1.96085e-19 -0.00109542 3.834e-19 
2066.75 0 7.47242e-18 -0.0881605 7.29017e-20 -0.00014918 0.118842 9.53157e-18 0.00100262 -2.98322e-19 0.00146688 -5.2961e-19 0.000590414 3.58929e-19 5.70242e-20 0.000621349 2.01026e-19 -5.3335e-05 -9.831e-21 -0.000216228 1.42687e-19 -0.000577301 0.000282186 1.26388e-19 -0.000332163 -2.23412e-19 -0.00083282 2.03047e-18 -0.00153544 -1.99738e-19 -0.000404028 1.9654e-19 -0.00106038 3.88845e-19 
2067.1 0 7.60536e-18 -0.0895594 8.01589e-20 -0.000139218 0.116981 9.41593e-18 0.000997291 -2.72721e-19 0.00145766 -5.15126e-19 0.000585404 3.50413e-19 6.28689e-20 0.000635149 1.97103e-19 -7.68085e-05 -1.70703e-21 -0.000215406 1.44273e-19 -0.000606506 0.000291217 1.31003e-19 -0.000350226 -2.19728e-19 -0.000860161 2.02178e-18 -0.00154198 -2.00525e-19 -0.000376838 2.03739e-19 -0.0010269 3.95076e-19 
2067.45 0 7.74031e-18 -0.0909045 7.95262e-20 -0.000133282 0.115073 9.29438e-18 0.000992854 -2.36912e-19 0.00144799 -5.04687e-19 0.000580082 3.49684e-19 7.30551e-20 0.000642198 1.86229e-19 -9.86844e-05 -8.73488e-23 -0.000221221 1.3948e-19 -0.000629171 0.00030124 1.27322e-19 -0.000368616 -2.13338e-19 -0.000884073 2.00718e-18 -0.00154807 -1.86778e-19 -0.000349177 2.07963e-19 -0.000994369 4.04299e-19 
2067.8 0 7.85463e-18 -0.0921951 8.23664e-20 -0.000129896 0.113125 9.17584e-18 0.000990084 -2.10523e-19 0.00143801 -4.86947e-19 0.000575912 3.45221e-19 8.36107e-20 0.000652258 1.88008e-19 -0.000116968 8.21868e-21 -0.000227238 1.35173e-19 -0.000651113 0.000312431 1.19936e-19 -0.000386507 -2.0978e-19 -0.000904706 1.98242e-18 -0.00155263 -1.85724e-19 -0.000322077 2.10644e-19 -0.000960198 4.16718e-19 
2068.15 0 7.96751e-18 -0.0934303 8.34392e-20 -0.000126898 0.111138 9.05015e-18 0.000987073 -1.80028e-19 0.00142881 -4.75063e-19 0.000573798 3.40046e-19 7.6471e-20 0.000670016 1.81092e-19 -0.000134529 7.48398e-21 -0.000229095 1.34168e-19 -0.000676329 0.000323901 1.22302e-19 -0.000403882 -2.1696e-19 -0.00092199 1.96347e-18 -0.00155673 -1.81767e-19 -0.00029569 2.17568e-19 -0.000923172 4.13041e-19 
2068.5 0 8.07945e-18 -0.0946085 7.70952e-20 -0.000123454 0.109112 8.92719e-18 0.000981756 -1.52269e-19 0.00141939 -4.74041e-19 0.000574291 3.33839e-19 8.41916e-20 0.000691398 1.78097e-19 -0.000153852 6.42255e-21 -0.000225944 1.34035e-19 -0.0007055 0.000333314 1.15267e-19 -0.000422011 -2.33628e-19 -0.000936633 1.94242e-18 -0.00155981 -1.72148e-19 -0.000270073 2.20968e-19 -0.000883014 4.18254e-19 
2068.85 0 8.17874e-18 -0.0957275 7.70185e-20 -0.00011997 0.107045 8.78856e-18 0.000975401 -1.28911e-19 0.00140867 -4.7477e-19 0.000577529 3.26685e-19 7.9098e-20 0.000707252 1.83149e-19 -0.000176886 3.7827e-21 -0.000221122 1.44759e-19 -0.000738458 0.00033886 1.17358e-19 -0.000441513 -2.41877e-19 -0.0009489 1.91456e-18 -0.00156086 -1.71816e-19 -0.000246327 2.12939e-19 -0.000840823 4.22474e-19 
2069.2 0 8.2817e-18 -0.0967884 8.166e-20 -0.000118573 0.104938 8.64959e-18 0.000969418 -9.97552e-20 0.00139564 -4.64626e-19 0.000583213 3.28927e-19 7.71262e-20 0.000712429 1.84739e-19 -0.000203476 8.69465e-21 -0.000218465 1.40222e-19 -0.00077396 0.00034083 1.24342e-19 -0.00046167 -2.4871e-19 -0.000959114 1.87732e-18 -0.00155995 -1.75611e-19 -0.000223853 2.2115e-19 -0.000799627 4.29702e-19 
2069.55 0 8.38508e-18 -0.097791 7.59196e-20 -0.000120746 0.102794 8.51364e-18 0.000961426 -7.23217e-20 0.00137887 -4.47829e-19 0.000590536 3.26423e-19 7.57018e-20 0.000711185 1.91961e-19 -0.000231543 1.59025e-20 -0.000216689 1.47263e-19 -0.000810955 0.00033999 1.38683e-19 -0.000481486 -2.48789e-19 -0.000967902 1.84327e-18 -0.00155626 -1.71363e-19 -0.000201168 2.2486e-19 -0.000760239 4.38467e-19 
2069.9 0 8.48605e-18 -0.0987353 7.04568e-20 -0.000125236 0.100617 8.36075e-18 0.000948401 -5.19215e-20 0.00135918 -4.35696e-19 0.000595911 3.147e-19 6.61359e-20 0.000711947 1.8782e-19 -0.00026085 2.50529e-20 -0.000211246 1.41085e-19 -0.00085014 0.000336346 1.56106e-19 -0.000499912 -2.51388e-19 -0.000976053 1.80994e-18 -0.00154759 -1.69616e-19 -0.000177451 2.31568e-19 -0.000721919 4.49177e-19 
2070.25 0 8.59383e-18 -0.0996236 6.38448e-20 -0.0001299 0.0984078 8.21593e-18 0.000930268 -3.06223e-20 0.0013391 -4.31823e-19 0.000595637 3.02841e-19 5.98674e-20 0.000719587 1.84127e-19 -0.000291732 2.50201e-20 -0.00019956 1.34502e-19 -0.000891722 0.000329654 1.5773e-19 -0.000515987 -2.52225e-19 -0.000985337 1.77833e-18 -0.00153325 -1.74545e-19 -0.000153071 2.23465e-19 -0.000684769 4.55136e-19 
2070.6 0 8.68519e-18 -0.100458 6.07894e-20 -0.000133585 0.0961737 8.05795e-18 0.000910057 -1.23806e-20 0.00131972 -4.27664e-19 0.000589758 2.87724e-19 5.2992e-20 0.00073172 1.85133e-19 -0.000323951 3.28577e-20 -0.000182183 1.30558e-19 -0.00093437 0.000319425 1.60005e-19 -0.000529299 -2.5862e-19 -0.000995502 1.74873e-18 -0.00151481 -1.73482e-19 -0.00012911 2.24727e-19 -0.000647232 4.60443e-19 
2070.95 0 8.77365e-18 -0.101237 5.29801e-20 -0.000136984 0.0939195 7.89903e-18 0.000890765 -8.67742e-22 0.00129952 -4.19818e-19 0.000579812 2.74637e-19 5.0367e-20 0.000741217 1.85084e-19 -0.000358712 3.4886e-20 -0.000160844 1.21946e-19 -0.000975545 0.000306866 1.4581e-19 -0.00054034 -2.47123e-19 -0.00100323 1.73082e-18 -0.00149597 -1.79724e-19 -0.000106075 2.2241e-19 -0.000607518 4.54832e-19 
2071.3 0 8.84782e-18 -0.101957 4.9433e-20 -0.000142154 0.091644 7.74068e-18 0.000873203 9.58018e-21 0.0012774 -4.10592e-19 0.000566876 2.71195e-19 4.65262e-20 0.000743123 1.88998e-19 -0.000396662 2.91818e-20 -0.000137309 1.18653e-19 -0.00101279 0.000294269 1.42705e-19 -0.000550913 -2.32685e-19 -0.00100657 1.70662e-18 -0.00147862 -1.84667e-19 -8.32031e-05 2.25547e-19 -0.000565172 4.48111e-19 
2071.65 0 8.92339e-18 -0.10262 4.1822e-20 -0.000150844 0.0893469 7.57044e-18 0.000858202 2.46519e-20 0.00125451 -3.98799e-19 0.000551352 2.76792e-19 4.07082e-20 0.000738486 1.79223e-19 -0.000436112 3.57073e-20 -0.000111585 1.1836e-19 -0.00104684 0.000282839 1.47782e-19 -0.000562591 -2.29896e-19 -0.00100615 1.68103e-18 -0.00146241 -1.82295e-19 -5.99586e-05 2.23535e-19 -0.000519876 4.53198e-19 
2072 0 8.99021e-18 -0.103225 4.02606e-20 -0.0001626 0.0870296 7.40945e-18 0.000845823 3.61298e-20 0.00122929 -3.82542e-19 0.000533616 2.81861e-19 4.67115e-20 0.000730645 1.77507e-19 -0.000473888 4.46308e-20 -8.32491e-05 1.19432e-19 -0.00107822 0.000271957 1.47075e-19 -0.000574991 -2.28716e-19 -0.00100385 1.65387e-18 -0.00144741 -1.81278e-19 -3.67798e-05 2.36691e-19 -0.000472325 4.5094e-19 
2072.35 0 9.05884e-18 -0.103771 2.24326e-20 -0.000175045 0.0846907 7.22903e-18 0.000835671 4.79346e-20 0.00119754 -3.66869e-19 0.000516608 2.86337e-19 4.86816e-20 0.00072287 1.70759e-19 -0.000506242 4.26925e-20 -5.11526e-05 1.20995e-19 -0.0011074 0.000260942 1.53646e-19 -0.000586932 -2.22955e-19 -0.000999792 1.63058e-18 -0.00143308 -1.85877e-19 -1.38504e-05 2.51627e-19 -0.000425218 4.47838e-19 
2072.7 0 9.11585e-18 -0.10426 2.02263e-20 -0.000186132 0.0823299 7.05029e-18 0.000827819 6.08382e-20 0.00115922 -3.5381e-19 0.000503877 2.91982e-19 4.80062e-20 0.000718761 1.61839e-19 -0.000529881 4.75928e-20 -1.5204e-05 1.20343e-19 -0.00113617 0.000250443 1.51362e-19 -0.000598642 -2.31643e-19 -0.000992357 1.60585e-18 -0.00141842 -1.92201e-19 7.97886e-06 2.54734e-19 -0.000381512 4.60599e-19 
2073.05 0 9.17745e-18 -0.104693 1.74151e-20 -0.000195331 0.0799513 6.87076e-18 0.000821767 6.73355e-20 0.00111794 -3.4178e-19 0.000497085 2.85039e-19 5.12533e-20 0.000718113 1.62152e-19 -0.000542996 4.85596e-20 2.31434e-05 1.29453e-19 -0.00116488 0.000240623 1.46131e-19 -0.00061117 -2.24244e-19 -0.000981402 1.57454e-18 -0.00140254 -1.86813e-19 2.81133e-05 2.65017e-19 -0.000342146 4.57633e-19 
2073.4 0 9.21839e-18 -0.105069 1.53805e-20 -0.000203281 0.0775581 6.68608e-18 0.000816533 7.3397e-20 0.00107567 -3.30873e-19 0.000496131 2.84412e-19 4.98518e-20 0.000715856 1.56415e-19 -0.000545983 3.74076e-20 6.30315e-05 1.37215e-19 -0.00119099 0.000230295 1.32786e-19 -0.000623092 -2.27373e-19 -0.000967493 1.53251e-18 -0.00138525 -1.88323e-19 4.77073e-05 2.79428e-19 -0.000305588 4.6278e-19 
2073.75 0 9.25687e-18 -0.105389 1.58969e-20 -0.000210172 0.0751483 6.49124e-18 0.000811604 8.84213e-20 0.00103055 -3.07251e-19 0.000499348 2.83877e-19 4.19516e-20 0.000708452 1.36628e-19 -0.00054147 4.49965e-20 0.000103132 1.34941e-19 -0.0012123 0.000218789 1.33555e-19 -0.000633477 -2.16875e-19 -0.000951191 1.50077e-18 -0.00136767 -1.94182e-19 6.9085e-05 2.88282e-19 -0.000269882 4.63693e-19 
2074.1 0 9.28231e-18 -0.105653 2.37251e-20 -0.000216197 0.0727202 6.30108e-18 0.000805472 1.04243e-19 0.000980962 -2.91136e-19 0.000504903 2.8892e-19 4.64893e-20 0.000696107 1.31592e-19 -0.00053276 5.89771e-20 0.000142353 1.25061e-19 -0.00122843 0.00020636 1.38053e-19 -0.000643769 -2.15225e-19 -0.000933553 1.47641e-18 -0.0013523 -1.87258e-19 9.26122e-05 2.95426e-19 -0.000234319 4.56187e-19 
2074.45 0 9.32356e-18 -0.105865 2.3432e-20 -0.000221795 0.0702775 6.11032e-18 0.00079513 1.07326e-19 0.000927607 -2.84986e-19 0.00051157 2.98316e-19 4.23265e-20 0.000680476 1.18199e-19 -0.000522202 6.64823e-20 0.00017965 1.12408e-19 -0.00124034 0.000191697 1.45945e-19 -0.000654622 -2.19323e-19 -0.00091449 1.45521e-18 -0.00133865 -1.78121e-19 0.000116823 3.10354e-19 -0.000199311 4.5299e-19 
2074.8 0 9.34527e-18 -0.106022 2.86528e-20 -0.000227253 0.0678243 5.91959e-18 0.000779311 1.10467e-19 0.000870844 -2.7167e-19 0.000518555 3.00051e-19 5.17077e-20 0.000662448 1.08118e-19 -0.000511519 7.65088e-20 0.000214315 1.04904e-19 -0.00125208 0.000173354 1.42115e-19 -0.000665544 -2.26885e-19 -0.000892228 1.43168e-18 -0.00132356 -1.66611e-19 0.000140956 3.06701e-19 -0.000164847 4.52384e-19 
2075.15 0 9.36912e-18 -0.106123 2.99312e-20 -0.000232285 0.0653601 5.72683e-18 0.000759167 1.19077e-19 0.000810367 -2.70616e-19 0.000525369 2.8779e-19 5.43467e-20 0.000643458 1.02954e-19 -0.000500943 8.5019e-20 0.000248094 1.00509e-19 -0.00126726 0.000152958 1.51909e-19 -0.000675988 -2.254e-19 -0.000866337 1.41141e-18 -0.00130486 -1.56461e-19 0.000164937 3.16392e-19 -0.00013184 4.50228e-19 
2075.5 0 9.38164e-18 -0.106165 3.4754e-20 -0.000235729 0.0628854 5.51701e-18 0.000735022 1.25096e-19 0.000747819 -2.64196e-19 0.000531557 2.80774e-19 6.32383e-20 0.000625729 9.34672e-20 -0.000488259 8.89492e-20 0.000282539 9.95619e-20 -0.00128847 0.000133425 1.50178e-19 -0.000685659 -2.18249e-19 -0.000838672 1.38691e-18 -0.00128164 -1.46023e-19 0.000188172 3.14607e-19 -0.000100365 4.42202e-19 
2075.85 0 9.40067e-18 -0.106151 4.40768e-20 -0.0002363 0.0604052 5.31286e-18 0.000705792 1.47218e-19 0.00068624 -2.53377e-19 0.000536673 2.83903e-19 7.38398e-20 0.000610791 7.52829e-20 -0.000474637 9.03065e-20 0.000316406 1.00035e-19 -0.00131593 0.000115484 1.49902e-19 -0.000694035 -2.16401e-19 -0.000811494 1.35961e-18 -0.00125574 -1.38895e-19 0.000209749 3.21835e-19 -6.81605e-05 4.34516e-19 
2076.2 0 9.41233e-18 -0.106078 4.71992e-20 -0.00023417 0.0579236 5.10734e-18 0.000672968 1.49013e-19 0.000627324 -2.64428e-19 0.000541145 2.81598e-19 7.97505e-20 0.000596544 5.76131e-20 -0.000462633 9.3876e-20 0.0003473 9.59312e-20 -0.00134605 9.80695e-05 1.64806e-19 -0.000700424 -2.10886e-19 -0.00078508 1.32529e-18 -0.00122828 -1.30736e-19 0.000229185 3.26274e-19 -3.49234e-05 4.26298e-19 
2076.55 0 9.42609e-18 -0.105948 4.44489e-20 -0.000231519 0.0554395 4.90828e-18 0.000641324 1.61668e-19 0.000571198 -2.693e-19 0.000544406 2.9327e-19 8.74315e-20 0.000578992 4.35541e-20 -0.00045135 9.54522e-20 0.000373425 9.77919e-20 -0.00137676 8.11742e-05 1.7452e-19 -0.000704257 -1.92064e-19 -0.000757243 1.30035e-18 -0.00119744 -1.23493e-19 0.000247166 3.46784e-19 -2.08632e-06 4.2661e-19 
2076.9 0 9.43223e-18 -0.105763 5.11098e-20 -0.000230578 0.0529499 4.72074e-18 0.00061519 1.66657e-19 0.000518143 -2.6404e-19 0.000544314 3.01587e-19 9.67946e-20 0.000558454 2.97093e-20 -0.000439058 9.77481e-20 0.000395699 1.06226e-19 -0.00140893 6.60447e-05 1.83137e-19 -0.000706029 -1.88926e-19 -0.000728819 1.27679e-18 -0.00116271 -1.21496e-19 0.00026375 3.57294e-19 3.02292e-05 4.31528e-19 
2077.25 0 9.42379e-18 -0.105522 4.89886e-20 -0.000231585 0.050453 4.52951e-18 0.000594962 1.8029e-19 0.000468157 -2.61816e-19 0.000540664 3.02249e-19 1.01668e-19 0.000537136 1.62619e-20 -0.000427108 9.96376e-20 0.000416241 9.83278e-20 -0.00144348 5.39039e-05 1.94656e-19 -0.000706406 -1.842e-19 -0.000702942 1.25177e-18 -0.0011249 -1.02987e-19 0.000278391 3.53688e-19 6.28579e-05 4.34459e-19 
2077.6 0 9.40808e-18 -0.105224 4.4462e-20 -0.000233539 0.0479489 4.32786e-18 0.000576291 1.96105e-19 0.000420855 -2.59661e-19 0.000532292 3.03253e-19 1.09579e-19 0.000515432 6.69521e-21 -0.000417276 9.67532e-20 0.000437649 1.00973e-19 -0.00148052 4.38275e-05 2.0253e-19 -0.000706091 -1.77619e-19 -0.00067952 1.22537e-18 -0.00108433 -1.01036e-19 0.000292579 3.54208e-19 9.46012e-05 4.44361e-19 
2077.95 0 9.38686e-18 -0.104871 3.33124e-20 -0.000234924 0.045441 4.1134e-18 0.000555352 1.98806e-19 0.000378477 -2.59759e-19 0.000515849 2.95313e-19 1.18018e-19 0.000493832 -8.45009e-21 -0.000408844 9.62551e-20 0.000461111 9.4158e-20 -0.00151912 3.36168e-05 2.16594e-19 -0.000706547 -1.74405e-19 -0.000656875 1.18917e-18 -0.0010423 -8.72631e-20 0.000306869 3.41062e-19 0.000124331 4.55145e-19 
2078.3 0 9.37068e-18 -0.104464 2.93469e-20 -0.000235324 0.0429366 3.90701e-18 0.000531276 2.08327e-19 0.000344203 -2.59922e-19 0.000490411 2.90722e-19 1.15889e-19 0.000473819 -1.23301e-20 -0.00040197 9.07047e-20 0.000484009 8.8184e-20 -0.00155749 2.27091e-05 2.17165e-19 -0.000706987 -1.69561e-19 -0.000633683 1.14511e-18 -0.00100003 -8.46997e-20 0.000321109 3.34692e-19 0.000153583 4.62307e-19 
2078.65 0 9.34139e-18 -0.104002 2.52163e-20 -0.000235284 0.0404406 3.69255e-18 0.000504566 2.22273e-19 0.000317125 -2.61784e-19 0.000459896 2.93502e-19 1.1182e-19 0.000454149 -1.52923e-20 -0.000399537 9.79565e-20 0.000504301 6.54576e-20 -0.0015953 1.24879e-05 2.13866e-19 -0.000706071 -1.56581e-19 -0.000609693 1.10321e-18 -0.00095546 -8.51992e-20 0.0003364 3.21838e-19 0.000183914 4.72049e-19 
2079 0 9.3112e-18 -0.103487 2.12696e-20 -0.000236011 0.0379539 3.49602e-18 0.00047718 2.38092e-19 0.000294848 -2.71185e-19 0.000428545 2.88788e-19 1.09485e-19 0.000429223 -1.54935e-20 -0.0004036 1.07576e-19 0.000522869 5.1257e-20 -0.00163456 4.23454e-06 2.18084e-19 -0.000704182 -1.34416e-19 -0.000585095 1.07065e-18 -0.000906429 -7.41842e-20 0.00035268 3.19376e-19 0.000216128 4.69757e-19 
2079.35 0 9.27373e-18 -0.102923 1.69857e-20 -0.000238197 0.0354776 3.28638e-18 0.000453419 2.4567e-19 0.000275314 -2.72229e-19 0.000396467 2.85741e-19 1.14367e-19 0.000398163 -2.08664e-20 -0.000414376 1.1912e-19 0.000540558 4.14473e-20 -0.00167649 -3.38074e-06 2.09861e-19 -0.000700985 -1.26712e-19 -0.000560729 1.02138e-18 -0.00085446 -6.20124e-20 0.000367455 3.2463e-19 0.00024974 4.64293e-19 
2079.7 0 9.24603e-18 -0.102306 1.67428e-20 -0.000239744 0.0330115 3.08382e-18 0.000437079 2.67263e-19 0.000256275 -2.77299e-19 0.000361796 2.81355e-19 1.14549e-19 0.000365652 -2.16253e-20 -0.00042913 1.17201e-19 0.000555169 4.77495e-20 -0.00171974 -1.21854e-05 2.17237e-19 -0.000696921 -1.1349e-19 -0.000538071 9.81968e-19 -0.000801667 -5.46185e-20 0.000377474 3.2008e-19 0.000282418 4.80586e-19 
2080.05 0 9.20878e-18 -0.101637 2.72934e-20 -0.000238761 0.0305513 2.87059e-18 0.000428001 2.91656e-19 0.000239336 -2.74189e-19 0.00032392 2.73803e-19 1.19941e-19 0.000332737 -3.45934e-20 -0.000444977 1.10983e-19 0.000564903 4.9792e-20 -0.00176361 -2.2455e-05 2.13252e-19 -0.000693009 -1.07265e-19 -0.000517598 9.5434e-19 -0.000747841 -5.52594e-20 0.00038334 3.2959e-19 0.000313603 4.89582e-19 
2080.4 0 9.17268e-18 -0.100919 2.97191e-20 -0.000235795 0.0280957 2.67877e-18 0.000425054 3.02403e-19 0.000228327 -2.72514e-19 0.000282082 2.71811e-19 1.16019e-19 0.000296829 -4.32408e-20 -0.000462594 1.00871e-19 0.000571926 4.38161e-20 -0.00180928 -3.31686e-05 2.03577e-19 -0.00068828 -1.04161e-19 -0.000498564 9.22223e-19 -0.000693403 -5.65077e-20 0.000387617 3.23363e-19 0.000342988 4.80154e-19 
2080.75 0 9.13053e-18 -0.100154 3.18368e-20 -0.000232578 0.0256495 2.47646e-18 0.000428632 3.13144e-19 0.00022375 -2.68523e-19 0.000235069 2.71464e-19 1.17818e-19 0.000256513 -4.94547e-20 -0.000482946 8.65464e-20 0.000577465 3.05235e-20 -0.00185803 -4.47265e-05 1.90913e-19 -0.00068167 -1.10147e-19 -0.000480546 8.88382e-19 -0.000639772 -4.60853e-20 0.000391795 3.27951e-19 0.000370426 4.74765e-19 
2081.1 0 9.08685e-18 -0.0993418 3.4022e-20 -0.000231257 0.0232169 2.2733e-18 0.000439019 3.28555e-19 0.000222237 -2.70501e-19 0.000184171 2.7815e-19 1.21508e-19 0.000213635 -5.12154e-20 -0.000506149 7.31295e-20 0.000580986 1.32098e-20 -0.00191128 -5.92749e-05 1.75651e-19 -0.000674895 -1.04278e-19 -0.000463799 8.47071e-19 -0.000586663 -2.93294e-20 0.000396379 3.25315e-19 0.000397869 4.69247e-19 
2081.45 0 9.02715e-18 -0.0984826 4.02567e-20 -0.000232114 0.0207992 2.08496e-18 0.000454188 3.45604e-19 0.00022018 -2.70521e-19 0.000132822 2.8505e-19 1.19175e-19 0.00017167 -6.18736e-20 -0.000532984 6.34388e-20 0.000581716 -4.61479e-21 -0.0019705 -7.64404e-05 1.72248e-19 -0.000669454 -1.02815e-19 -0.000448823 8.01132e-19 -0.000532572 -1.1495e-20 0.000400967 3.38476e-19 0.000426521 4.66082e-19 
2081.8 0 8.96394e-18 -0.0975756 3.85437e-20 -0.000233439 0.0183952 1.89179e-18 0.000470143 3.58587e-19 0.000215202 -2.74067e-19 8.30464e-05 2.69681e-19 1.13697e-19 0.000129403 -7.53996e-20 -0.000562557 5.69262e-20 0.000579844 -1.54561e-20 -0.00203757 -9.52093e-05 1.67444e-19 -0.000664886 -1.01017e-19 -0.000435476 7.57441e-19 -0.000475707 -6.10536e-21 0.000405041 3.59794e-19 0.000455365 4.70644e-19 
2082.15 0 8.89403e-18 -0.0966219 2.97537e-20 -0.000234597 0.0160036 1.68958e-18 0.000484362 3.68216e-19 0.000208225 -2.74874e-19 3.49073e-05 2.69311e-19 1.07072e-19 8.45121e-05 -8.93877e-20 -0.00059189 6.30464e-20 0.00057843 -3.7753e-20 -0.00211305 -0.000115424 1.50674e-19 -0.000660535 -9.60773e-20 -0.000423337 7.12881e-19 -0.000415257 1.00535e-20 0.000408304 3.59709e-19 0.000484043 4.76016e-19 
2082.5 0 8.81057e-18 -0.0956229 2.63441e-20 -0.000234813 0.013627 1.48749e-18 0.000496632 3.61431e-19 0.000202026 -2.73051e-19 -1.04773e-05 2.66756e-19 9.78128e-20 3.96143e-05 -1.05139e-19 -0.000619732 5.68912e-20 0.000581605 -4.89533e-20 -0.00219417 -0.000135835 1.41152e-19 -0.000655817 -8.41906e-20 -0.000412081 6.83333e-19 -0.000352479 2.17103e-20 0.000411066 3.6469e-19 0.000512075 4.75835e-19 
2082.85 0 8.72032e-18 -0.0945798 1.74617e-20 -0.000232641 0.0112722 1.29045e-18 0.000507007 3.62014e-19 0.000196148 -2.65884e-19 -5.23444e-05 2.57151e-19 7.87924e-20 -2.57348e-06 -1.10975e-19 -0.000645372 5.79166e-20 0.000590399 -5.738e-20 -0.00227662 -0.000156231 1.16102e-19 -0.000650786 -8.69353e-20 -0.000401495 6.48437e-19 -0.000289225 1.86562e-20 0.00041291 3.63323e-19 0.000538522 4.73119e-19 
2083.2 0 8.6275e-18 -0.0934932 2.58591e-20 -0.000227482 0.00894366 1.08702e-18 0.0005154 3.87077e-19 0.000187307 -2.43501e-19 -9.30682e-05 2.58781e-19 5.98646e-20 -4.3047e-05 -1.26362e-19 -0.000668159 5.29168e-20 0.000601337 -6.43569e-20 -0.00235835 -0.000177823 1.11472e-19 -0.000646362 -6.40217e-20 -0.000392455 6.13731e-19 -0.000225423 3.2425e-20 0.000414182 3.62163e-19 0.000563884 4.68232e-19 
2083.55 0 8.52211e-18 -0.0923631 3.02862e-20 -0.000220015 0.00664239 8.79822e-19 0.000521946 3.83624e-19 0.000174803 -2.52687e-19 -0.00013449 2.57702e-19 4.55416e-20 -8.37623e-05 -1.36803e-19 -0.000688926 4.41339e-20 0.000611955 -6.24257e-20 -0.0024397 -0.00020062 1.07587e-19 -0.000643234 -5.32119e-20 -0.000386772 5.86683e-19 -0.00016082 4.55831e-20 0.000416127 3.61214e-19 0.000589211 4.56734e-19 
2083.9 0 8.40991e-18 -0.0911908 4.17241e-20 -0.000212008 0.00436787 6.6263e-19 0.000527892 3.94508e-19 0.000161595 -2.46196e-19 -0.000173143 2.57617e-19 3.45831e-20 -0.000124194 -1.50568e-19 -0.00070991 2.76417e-20 0.000620807 -5.14275e-20 -0.00252058 -0.00022419 8.91473e-20 -0.000639481 -5.16421e-20 -0.000385196 5.51162e-19 -9.55724e-05 4.86727e-20 0.000418313 3.5282e-19 0.000615184 4.43384e-19 
2084.25 0 8.30373e-18 -0.0899783 5.37405e-20 -0.000203844 0.00211893 4.58471e-19 0.000534438 4.03539e-19 0.00014866 -2.40509e-19 -0.000204155 2.56663e-19 2.80532e-20 -0.000161781 -1.62122e-19 -0.000732259 2.46397e-20 0.000626494 -4.72002e-20 -0.00260019 -0.000248801 7.92952e-20 -0.000632697 -5.57238e-20 -0.000385741 5.15783e-19 -2.87659e-05 6.62298e-20 0.000421347 3.47289e-19 0.000640164 4.41298e-19 
2084.6 0 8.19015e-18 -0.0887262 5.12917e-20 -0.000195221 -0.000105896 2.63014e-19 0.000542025 4.18214e-19 0.000134074 -2.35903e-19 -0.00022778 2.62588e-19 1.99681e-20 -0.000197091 -1.71428e-19 -0.000753938 2.38294e-20 0.000629113 -5.39958e-20 -0.00267846 -0.000274618 6.64889e-20 -0.000623575 -5.96339e-20 -0.000386602 4.93125e-19 4.05172e-05 8.79586e-20 0.000425979 3.35751e-19 0.000662992 4.24569e-19 
2084.95 0 8.0679e-18 -0.0874366 5.07043e-20 -0.000187765 -0.00230688 6.37885e-20 0.00055187 4.32551e-19 0.00011712 -2.35691e-19 -0.000246808 2.56214e-19 2.56034e-20 -0.000230483 -1.85117e-19 -0.000772699 2.46674e-20 0.000627823 -4.31842e-20 -0.00275728 -0.000300512 5.70362e-20 -0.000614381 -5.4242e-20 -0.000388404 4.59379e-19 0.000111004 1.16676e-19 0.000430965 3.21143e-19 0.000684231 4.03213e-19 
2085.3 0 7.95342e-18 -0.0861126 4.77714e-20 -0.000180504 -0.00448119 -1.18176e-19 0.000563518 4.46346e-19 9.97683e-05 -2.26579e-19 -0.000262797 2.58421e-19 3.16136e-20 -0.000259729 -1.90185e-19 -0.000787169 2.41441e-20 0.000620995 -3.08091e-20 -0.00283782 -0.000324697 5.51797e-20 -0.000606733 -4.67978e-20 -0.000391152 4.1964e-19 0.000179923 1.41184e-19 0.000435887 3.08955e-19 0.000704669 3.84374e-19 
2085.65 0 7.83883e-18 -0.0847559 5.19226e-20 -0.000171065 -0.00662472 -3.07581e-19 0.000574586 4.61606e-19 8.47538e-05 -2.1626e-19 -0.000278113 2.51296e-19 3.89141e-20 -0.000284308 -2.00734e-19 -0.000799496 2.96443e-20 0.000609035 -2.33296e-20 -0.00291869 -0.00034716 4.13636e-20 -0.000599543 -3.95238e-20 -0.000394118 4.01361e-19 0.00024659 1.75452e-19 0.000441688 3.028e-19 0.000725669 3.64136e-19 
2086 0 7.72519e-18 -0.0833654 4.4827e-20 -0.000159276 -0.00873504 -5.03647e-19 0.00058511 4.6257e-19 7.17491e-05 -2.00807e-19 -0.000294695 2.50036e-19 3.78123e-20 -0.000303925 -2.17863e-19 -0.000813377 3.9811e-20 0.000594834 -2.15236e-20 -0.00299803 -0.000369241 2.13034e-20 -0.000590205 -3.82883e-20 -0.000398367 3.59838e-19 0.000311417 2.02242e-19 0.000448337 2.95556e-19 0.000747126 3.43712e-19 
2086.35 0 7.60107e-18 -0.08194 5.21378e-20 -0.000146101 -0.0108146 -6.97038e-19 0.000597323 4.71659e-19 6.07498e-05 -1.97815e-19 -0.000310732 2.46694e-19 3.37312e-20 -0.000318667 -2.16028e-19 -0.000828518 3.86811e-20 0.000582491 -2.0657e-20 -0.00307513 -0.000390768 4.83827e-21 -0.000578126 -4.39999e-20 -0.000404114 3.32393e-19 0.000374402 2.27779e-19 0.000456306 2.91361e-19 0.000768322 3.40279e-19 
2086.7 0 7.47812e-18 -0.0804813 4.82941e-20 -0.00013341 -0.0128652 -8.91961e-19 0.000611093 4.88775e-19 5.42024e-05 -1.94278e-19 -0.000324457 2.54897e-19 3.75323e-20 -0.000329737 -2.09544e-19 -0.000841361 5.44706e-20 0.000575653 -2.84978e-20 -0.00315055 -0.000411131 -1.49165e-20 -0.000564137 -4.04902e-20 -0.000409325 3.10237e-19 0.000435742 2.46502e-19 0.000466909 2.8651e-19 0.000789887 3.29341e-19 
2087.05 0 7.34518e-18 -0.0789907 4.13418e-20 -0.000122591 -0.0148865 -1.09208e-18 0.000624825 4.99305e-19 4.95964e-05 -1.87413e-19 -0.00033662 2.49462e-19 3.79084e-20 -0.000339919 -2.07202e-19 -0.000849922 5.68213e-20 0.000574115 -3.21118e-20 -0.00322435 -0.000430616 -3.15616e-20 -0.000548511 -3.02707e-20 -0.00041326 2.80133e-19 0.000495872 2.55066e-19 0.000480875 2.84407e-19 0.000813887 3.2341e-19 
2087.4 0 7.22266e-18 -0.0774696 3.60807e-20 -0.00011394 -0.0168777 -1.2884e-18 0.00063815 5.16628e-19 4.15055e-05 -1.87356e-19 -0.000348112 2.56429e-19 2.26341e-20 -0.00035316 -1.98015e-19 -0.000857288 6.58414e-20 0.000575393 -3.17485e-20 -0.00329702 -0.00044959 -5.9246e-20 -0.000532508 -1.76643e-20 -0.000417141 2.52909e-19 0.000555945 2.68186e-19 0.000497308 2.70398e-19 0.000841309 3.16224e-19 
2087.75 0 7.10055e-18 -0.0759202 3.7119e-20 -0.000105767 -0.018837 -1.46836e-18 0.00065205 5.3151e-19 2.89938e-05 -1.80333e-19 -0.000359686 2.56285e-19 9.56449e-21 -0.000370862 -1.99258e-19 -0.000866601 7.12908e-20 0.000578025 -2.67701e-20 -0.00336947 -0.000469536 -8.64101e-20 -0.00051816 -1.03106e-20 -0.000421776 2.17524e-19 0.000616775 2.8403e-19 0.000514855 2.56575e-19 0.000870855 3.02652e-19 
2088.1 0 6.97009e-18 -0.0743457 3.1053e-20 -9.62532e-05 -0.0207621 -1.65052e-18 0.000667594 5.60009e-19 1.14775e-05 -1.70423e-19 -0.000372069 2.50815e-19 4.19017e-21 -0.000392196 -2.00485e-19 -0.000878105 7.06459e-20 0.000583632 -2.04676e-20 -0.00344189 -0.000491645 -9.75668e-20 -0.000506534 -3.82648e-21 -0.000426805 1.95279e-19 0.000677799 3.00924e-19 0.000534213 2.36174e-19 0.000902537 2.8408e-19 
2088.45 0 6.83252e-18 -0.0727471 3.00079e-20 -8.57057e-05 -0.0226499 -1.82207e-18 0.000685297 5.696e-19 -1.371e-05 -1.65337e-19 -0.000385294 2.4575e-19 -2.69093e-22 -0.000416413 -1.87823e-19 -0.000891176 7.21575e-20 0.000593434 -8.88853e-21 -0.00351352 -0.000515534 -1.20931e-19 -0.000497691 2.21376e-21 -0.000431085 1.685e-19 0.000737743 3.12301e-19 0.000555416 2.29307e-19 0.000936537 2.67634e-19 
2088.8 0 6.68433e-18 -0.0711238 3.02584e-20 -7.50664e-05 -0.0244998 -1.99742e-18 0.000706079 5.80043e-19 -4.79058e-05 -1.60128e-19 -0.000398767 2.36861e-19 -4.17169e-21 -0.00044251 -1.90897e-19 -0.000903043 7.08736e-20 0.000605891 -1.0022e-20 -0.0035843 -0.000538782 -1.44334e-19 -0.000491064 4.40991e-21 -0.000433338 1.37322e-19 0.000796803 3.26575e-19 0.000577903 2.23907e-19 0.000971683 2.57071e-19 
2089.15 0 6.53494e-18 -0.0694762 3.12918e-20 -6.44472e-05 -0.0263137 -2.16438e-18 0.000730728 6.09835e-19 -9.08119e-05 -1.68239e-19 -0.000411789 2.26338e-19 -1.03213e-20 -0.000467611 -2.09852e-19 -0.000910975 7.45568e-20 0.000619616 -1.32648e-20 -0.00365619 -0.000558916 -1.68045e-19 -0.000485475 1.0216e-20 -0.000433679 1.0224e-19 0.000855111 3.35449e-19 0.000600352 2.16162e-19 0.00100757 2.4061e-19 
2089.5 0 6.39415e-18 -0.0678081 3.4058e-20 -5.44337e-05 -0.0280921 -2.33403e-18 0.000760471 6.29075e-19 -0.000142256 -1.66322e-19 -0.000423882 2.12707e-19 -7.19e-21 -0.000488889 -2.15758e-19 -0.000915605 6.85542e-20 0.000633511 -4.33506e-21 -0.00372951 -0.00057538 -1.802e-19 -0.000479564 1.74756e-20 -0.000433211 7.87351e-20 0.00091233 3.38876e-19 0.000620549 2.16802e-19 0.00104506 2.32447e-19 
2089.85 0 6.25062e-18 -0.0661234 3.95899e-20 -4.64229e-05 -0.0298305 -2.5041e-18 0.000793943 6.44377e-19 -0.000199934 -1.60913e-19 -0.000436153 2.06922e-19 -8.6667e-21 -0.000506832 -2.24124e-19 -0.000919397 6.15936e-20 0.000647724 -5.95193e-21 -0.00380178 -0.000589334 -1.86295e-19 -0.000472945 2.17447e-20 -0.000433349 6.26867e-20 0.000968363 3.35599e-19 0.000638044 2.06732e-19 0.00108426 2.3533e-19 
2090.2 0 6.09267e-18 -0.0644214 4.22871e-20 -4.11601e-05 -0.0315249 -2.65604e-18 0.000828189 6.55531e-19 -0.000258931 -1.44391e-19 -0.000450733 1.92081e-19 -1.24962e-20 -0.000525514 -2.40064e-19 -0.000923955 5.80185e-20 0.000663603 -8.35741e-21 -0.00386898 -0.000602816 -1.93283e-19 -0.000465356 2.43293e-20 -0.000435721 3.16815e-20 0.00102318 3.36161e-19 0.000653544 1.91637e-19 0.00112423 2.25923e-19 
2090.55 0 5.93207e-18 -0.062701 3.79417e-20 -3.83687e-05 -0.0331774 -2.81087e-18 0.000863654 6.66128e-19 -0.000314167 -1.3072e-19 -0.000468707 1.88588e-19 -3.03956e-21 -0.000546861 -2.62648e-19 -0.000929666 5.61931e-20 0.000679971 -3.47214e-21 -0.00392992 -0.000615635 -2.01889e-19 -0.000456496 3.15386e-20 -0.000440238 2.82429e-21 0.00107715 3.3619e-19 0.000668065 1.82988e-19 0.00116274 2.17789e-19 
2090.9 0 5.77478e-18 -0.0609645 2.23757e-20 -3.73656e-05 -0.0347904 -2.96539e-18 0.000902532 6.77238e-19 -0.000362873 -1.15018e-19 -0.000489192 1.73875e-19 -1.86726e-21 -0.000568171 -2.69235e-19 -0.000934651 4.33101e-20 0.000695144 -2.36443e-21 -0.00398566 -0.000625877 -2.06779e-19 -0.00044609 3.54063e-20 -0.000444695 -3.47608e-20 0.00112978 3.33942e-19 0.000682841 1.76018e-19 0.00119817 2.08875e-19 
2091.25 0 5.61923e-18 -0.0592138 1.83762e-20 -3.76328e-05 -0.0363623 -3.11038e-18 0.000946427 6.82577e-19 -0.000406021 -1.00449e-19 -0.000511248 1.72488e-19 1.22803e-21 -0.000585947 -2.71079e-19 -0.000939277 2.43042e-20 0.000708364 -3.04828e-22 -0.00403535 -0.000632995 -2.14848e-19 -0.000435012 3.50995e-20 -0.000447081 -6.2261e-20 0.00117989 3.45302e-19 0.000697873 1.70898e-19 0.00123244 1.96032e-19 
2091.6 0 5.46345e-18 -0.0574483 1.80813e-20 -3.84832e-05 -0.0378923 -3.24211e-18 0.000993788 6.82496e-19 -0.000446812 -9.5832e-20 -0.000534113 1.55258e-19 3.69741e-21 -0.000599631 -2.6865e-19 -0.000947127 7.9845e-21 0.000718679 -1.69154e-21 -0.00407775 -0.000638508 -2.17702e-19 -0.000425599 3.71248e-20 -0.000446134 -1.0012e-19 0.00122665 3.51726e-19 0.000712894 1.67994e-19 0.00126592 1.88855e-19 
2091.95 0 5.31189e-18 -0.0556684 1.54741e-20 -3.8994e-05 -0.0393825 -3.38216e-18 0.00104143 6.8756e-19 -0.00048901 -9.51853e-20 -0.000557409 1.36421e-19 7.15044e-21 -0.000611924 -2.80554e-19 -0.000958611 -7.25084e-22 0.00072558 -2.77282e-21 -0.00411368 -0.000644784 -2.31376e-19 -0.000419597 3.38647e-20 -0.000439702 -1.29249e-19 0.00127069 3.53661e-19 0.000727122 1.56831e-19 0.00129791 1.68313e-19 
2092.3 0 5.15179e-18 -0.0538767 1.43982e-20 -3.82732e-05 -0.0408342 -3.536e-18 0.00108799 6.87435e-19 -0.00053485 -9.66111e-20 -0.000580934 1.1495e-19 1.36268e-20 -0.000627057 -3.05862e-19 -0.000973535 -9.73278e-21 0.000728791 5.75597e-22 -0.0041454 -0.000652576 -2.3267e-19 -0.000417237 3.45157e-20 -0.000428084 -1.5008e-19 0.00131352 3.45226e-19 0.000740337 1.46237e-19 0.00132946 1.48959e-19 
2092.65 0 5.00054e-18 -0.0520741 1.56822e-20 -3.71457e-05 -0.042249 -3.68411e-18 0.00113272 6.94432e-19 -0.000584621 -8.61902e-20 -0.000601204 8.85785e-20 1.91518e-20 -0.000646824 -3.28578e-19 -0.000991691 -6.91295e-21 0.000729472 1.7544e-22 -0.00417435 -0.000660594 -2.43977e-19 -0.000416641 2.64644e-20 -0.000413398 -1.76891e-19 0.00135673 3.4298e-19 0.000753223 1.33501e-19 0.00136114 1.47348e-19 
2093 0 4.83502e-18 -0.0502604 2.86868e-20 -3.7206e-05 -0.0436288 -3.82712e-18 0.00117617 6.96214e-19 -0.000639241 -9.02183e-20 -0.000613456 4.5342e-20 2.39624e-20 -0.000667192 -3.30397e-19 -0.0010109 -1.56819e-20 0.00072803 6.14211e-21 -0.00420325 -0.000667934 -2.54443e-19 -0.000416678 3.83839e-20 -0.000394865 -1.95131e-19 0.00140079 3.54965e-19 0.000765942 1.19055e-19 0.00139315 1.42568e-19 
2093.35 0 4.65798e-18 -0.0484367 4.26317e-20 -3.76983e-05 -0.0449713 -3.94938e-18 0.00121849 6.95477e-19 -0.000699982 -8.37717e-20 -0.000615913 2.2216e-20 2.60259e-20 -0.000684656 -3.46822e-19 -0.00102871 6.78598e-22 0.000723777 4.08818e-21 -0.00423279 -0.000673758 -2.73966e-19 -0.0004184 4.6699e-20 -0.000370383 -2.03263e-19 0.0014434 3.67176e-19 0.000779184 1.12493e-19 0.00142523 1.28982e-19 
2093.7 0 4.47896e-18 -0.0466058 4.18922e-20 -3.63055e-05 -0.0462716 -4.07295e-18 0.00125761 7.17151e-19 -0.000767747 -9.16861e-20 -0.00060959 -5.31799e-21 2.39036e-20 -0.000700804 -3.45698e-19 -0.00104386 6.49157e-21 0.000715638 8.04364e-21 -0.00425773 -0.000677252 -2.70862e-19 -0.000422766 4.79529e-20 -0.000338641 -2.11005e-19 0.00148268 3.86917e-19 0.000793874 9.89028e-20 0.00145722 1.12984e-19 
2094.05 0 4.30171e-18 -0.04477 3.29042e-20 -3.20841e-05 -0.0475272 -4.20831e-18 0.00129114 7.26807e-19 -0.000840721 -8.89925e-20 -0.000596859 -2.05801e-20 2.57351e-20 -0.00071871 -3.5238e-19 -0.00105622 2.12879e-20 0.000703369 5.50065e-21 -0.00427384 -0.000678586 -2.69114e-19 -0.000430003 3.92008e-20 -0.000300745 -2.15434e-19 0.00152032 4.0727e-19 0.000810024 7.57755e-20 0.00149011 1.04219e-19 
2094.4 0 4.13393e-18 -0.042931 2.4095e-20 -2.56187e-05 -0.0487392 -4.34508e-18 0.00131876 7.36676e-19 -0.000916117 -9.59766e-20 -0.000576497 -4.44966e-20 2.58005e-20 -0.000739296 -3.5792e-19 -0.00106591 2.56044e-20 0.000687048 1.45106e-21 -0.00428432 -0.000677703 -2.6526e-19 -0.000438303 3.37498e-20 -0.000259414 -2.1945e-19 0.00155998 4.21239e-19 0.000825991 6.99367e-20 0.00152367 1.0553e-19 
2094.75 0 3.95295e-18 -0.0410906 1.70845e-20 -1.86101e-05 -0.049909 -4.47555e-18 0.00134372 7.4801e-19 -0.000993611 -9.19737e-20 -0.000544702 -5.46254e-20 2.6524e-20 -0.000760305 -3.58376e-19 -0.00107393 2.81451e-20 0.000666031 -1.00546e-20 -0.00429599 -0.000672844 -2.62222e-19 -0.00044587 4.6436e-20 -0.000216196 -2.24808e-19 0.00160321 4.41329e-19 0.000841265 5.68029e-20 0.00155542 9.7073e-20 
2095.1 0 3.78477e-18 -0.0392513 3.07305e-21 -1.16246e-05 -0.0510357 -4.58527e-18 0.00137012 7.71253e-19 -0.00107135 -9.37978e-20 -0.000500208 -6.01699e-20 7.72253e-21 -0.000778738 -3.63674e-19 -0.00108257 4.43734e-20 0.000640233 -6.22042e-21 -0.00431091 -0.000663078 -2.74375e-19 -0.000452939 5.29891e-20 -0.000170833 -2.39457e-19 0.00164873 4.52284e-19 0.000856035 5.23373e-20 0.0015839 8.84971e-20 
2095.45 0 3.60778e-18 -0.0374139 2.7627e-21 -2.71036e-06 -0.0521151 -4.69331e-18 0.0014005 7.9109e-19 -0.00114645 -8.6412e-20 -0.000446352 -6.52635e-20 -6.52815e-21 -0.000796497 -3.666e-19 -0.00109336 4.52045e-20 0.000609614 3.56814e-21 -0.00432507 -0.000649931 -2.74055e-19 -0.000458545 5.65417e-20 -0.000123577 -2.53588e-19 0.00169401 4.64784e-19 0.000869362 5.45355e-20 0.00160985 7.12871e-20 
2095.8 0 3.44754e-18 -0.0355777 -2.98669e-21 9.47315e-06 -0.0531452 -4.7999e-18 0.00143612 8.20189e-19 -0.00121704 -7.84752e-20 -0.000388828 -7.6774e-20 -1.82272e-20 -0.000817325 -3.63102e-19 -0.0011067 4.04276e-20 0.000575238 4.38913e-21 -0.00433422 -0.000635712 -2.68966e-19 -0.000460243 6.23181e-20 -7.728e-05 -2.69168e-19 0.00173755 4.74294e-19 0.000881888 6.16441e-20 0.00163413 6.33272e-20 
2096.15 0 3.2654e-18 -0.0337423 -1.40791e-21 2.41182e-05 -0.0541268 -4.90469e-18 0.00147822 8.41723e-19 -0.00128192 -8.36293e-20 -0.000333244 -8.96963e-20 -2.54054e-20 -0.000841092 -3.57551e-19 -0.00112111 4.05255e-20 0.000539461 6.54886e-21 -0.00433714 -0.000621337 -2.79696e-19 -0.00045788 5.95266e-20 -3.40145e-05 -2.77635e-19 0.00177957 4.85319e-19 0.000895137 6.4749e-20 0.00165641 4.92667e-20 
2096.5 0 3.09584e-18 -0.0319075 -1.98251e-21 3.86053e-05 -0.0550604 -5.01232e-18 0.00152631 8.59939e-19 -0.00134203 -8.45557e-20 -0.00028369 -1.06796e-19 -2.45799e-20 -0.000866044 -3.66401e-19 -0.00113494 3.27819e-20 0.000503417 1.02652e-20 -0.00433476 -0.000606255 -2.78764e-19 -0.000455611 4.52247e-20 7.03939e-06 -2.95055e-19 0.00182151 4.91853e-19 0.00090937 6.52925e-20 0.00167731 3.87064e-20 
2096.85 0 2.92298e-18 -0.030073 -1.24556e-21 5.04912e-05 -0.0559479 -5.11589e-18 0.00157572 8.608e-19 -0.00139878 -1.02696e-19 -0.000241027 -1.18484e-19 -3.34807e-20 -0.000889401 -3.72245e-19 -0.00115057 3.2014e-20 0.000467657 7.02594e-21 -0.00432789 -0.000591217 -2.81497e-19 -0.000456433 5.28162e-20 4.6873e-05 -3.21663e-19 0.00186357 5.08403e-19 0.000923806 6.9173e-20 0.0016985 1.82461e-20 
2097.2 0 2.74302e-18 -0.0282402 1.14853e-21 6.16782e-05 -0.0567922 -5.22561e-18 0.00161982 8.6057e-19 -0.00145334 -1.07896e-19 -0.000203243 -1.29704e-19 -3.8483e-20 -0.000908567 -3.72438e-19 -0.00117103 3.6958e-20 0.000431144 1.79085e-20 -0.00431497 -0.00057788 -2.8054e-19 -0.000458685 3.91596e-20 8.65539e-05 -3.48532e-19 0.00190513 5.26159e-19 0.000937073 7.38272e-20 0.00172035 -2.87503e-21 
2097.55 0 2.55205e-18 -0.0264107 7.89427e-21 7.5794e-05 -0.0575952 -5.32378e-18 0.00165324 8.69783e-19 -0.00150724 -1.14858e-19 -0.000169025 -1.47593e-19 -4.37426e-20 -0.000926792 -3.66991e-19 -0.00119483 2.68395e-20 0.000392095 1.69475e-20 -0.00429352 -0.000566823 -2.9165e-19 -0.000461111 3.96162e-20 0.000127425 -3.79787e-19 0.00194658 5.26682e-19 0.000948042 6.997e-20 0.00174167 -1.89554e-20 
2097.9 0 2.36752e-18 -0.024587 1.31615e-20 9.289e-05 -0.0583553 -5.41481e-18 0.00167499 8.70101e-19 -0.00156172 -1.20149e-19 -0.000138214 -1.56304e-19 -5.88068e-20 -0.000949625 -3.52427e-19 -0.00121811 1.43964e-20 0.000349237 2.93579e-20 -0.00426302 -0.000556859 -3.07476e-19 -0.000463454 5.09817e-20 0.000169135 -3.95903e-19 0.00198795 5.19422e-19 0.000955366 6.53812e-20 0.00176242 -3.45965e-20 
2098.25 0 2.18761e-18 -0.0227714 8.85976e-21 0.000111077 -0.0590682 -5.51213e-18 0.00168779 8.72846e-19 -0.00161751 -1.29397e-19 -0.000109707 -1.64495e-19 -7.04721e-20 -0.000977649 -3.5783e-19 -0.00124045 1.10093e-20 0.000304352 3.26268e-20 -0.00422356 -0.000545346 -3.05763e-19 -0.000465564 5.25982e-20 0.000210169 -4.22621e-19 0.00202749 5.11685e-19 0.000958751 5.59816e-20 0.00178331 -5.41613e-20 
2098.6 0 2.01241e-18 -0.0209652 2.67122e-21 0.00012882 -0.0597324 -5.60389e-18 0.00169481 8.99101e-19 -0.00167312 -1.22883e-19 -8.34811e-05 -1.73824e-19 -7.72661e-20 -0.00100677 -3.55536e-19 -0.00126328 1.16458e-20 0.000262706 2.79146e-20 -0.00417482 -0.00053166 -3.01614e-19 -0.000467777 5.55705e-20 0.000249093 -4.4976e-19 0.00206514 4.99348e-19 0.000958465 4.77441e-20 0.00180397 -7.0758e-20 
2098.95 0 1.83775e-18 -0.0191689 8.91818e-21 0.000146515 -0.0603502 -5.68353e-18 0.00169875 9.28736e-19 -0.00172677 -1.16843e-19 -5.99043e-05 -1.74767e-19 -8.35799e-20 -0.0010307 -3.58674e-19 -0.00128689 1.69419e-20 0.000226907 2.60695e-20 -0.0041193 -0.000516063 -3.07335e-19 -0.000470489 7.12062e-20 0.000284494 -4.71174e-19 0.00210327 4.85284e-19 0.000955433 5.24146e-20 0.00182393 -9.12633e-20 
2099.3 0 1.65615e-18 -0.0173817 8.37697e-21 0.000166829 -0.0609244 -5.76143e-18 0.00170083 9.37007e-19 -0.00177804 -1.17229e-19 -3.77046e-05 -1.72937e-19 -8.2497e-20 -0.00104577 -3.55992e-19 -0.00130981 1.84455e-20 0.000196576 2.94876e-20 -0.00406084 -0.000498189 -2.91877e-19 -0.000473432 6.44435e-20 0.000316403 -4.9198e-19 0.00214287 4.6168e-19 0.000952019 4.81509e-20 0.00184291 -1.13406e-19 
2099.65 0 1.47686e-18 -0.0156007 5.89699e-21 0.000191382 -0.0614575 -5.83953e-18 0.00170188 9.52964e-19 -0.00182727 -1.12921e-19 -1.66914e-05 -1.76904e-19 -8.60959e-20 -0.00105457 -3.53771e-19 -0.00132935 1.11522e-21 0.000171306 3.10982e-20 -0.0040007 -0.000479102 -2.70857e-19 -0.000476199 8.42256e-20 0.000346396 -5.19231e-19 0.00218257 4.61775e-19 0.000950368 5.19595e-20 0.00186118 -1.33962e-19 
2100 0 1.28876e-18 -0.0138249 -1.69802e-21 0.000218728 -0.0619528 -5.90719e-18 0.00170228 9.63594e-19 -0.00187214 -1.06012e-19 6.87734e-07 -1.65576e-19 -8.11412e-20 -0.00105949 -3.52926e-19 -0.00134303 -4.1911e-21 0.000150693 4.50351e-20 -0.00393753 -0.000460811 -2.57526e-19 -0.000476905 9.34958e-20 0.000376876 -5.35556e-19 0.00222109 4.53983e-19 0.000950452 5.94747e-20 0.00187839 -1.52271e-19 
2100.35 0 1.10144e-18 -0.0120566 -4.17832e-21 0.000247207 -0.06241 -5.97298e-18 0.00170083 9.65111e-19 -0.0019099 -9.08897e-20 1.10409e-05 -1.57633e-19 -8.11232e-20 -0.00105793 -3.53713e-19 -0.00135021 2.86517e-21 0.000132771 5.32217e-20 -0.00387063 -0.000444591 -2.60134e-19 -0.000472848 1.08376e-19 0.000408531 -5.5276e-19 0.00225896 4.51075e-19 0.000949769 5.3969e-20 0.00189516 -1.75755e-19 
2100.7 0 9.17621e-19 -0.0102983 -7.76808e-21 0.000276326 -0.0628271 -6.03626e-18 0.00169691 9.74516e-19 -0.00194137 -7.53703e-20 1.52428e-05 -1.51851e-19 -8.38194e-20 -0.00104761 -3.48934e-19 -0.00135428 1.75391e-20 0.000114184 5.11421e-20 -0.00380385 -0.000430457 -2.59751e-19 -0.000464607 1.24401e-19 0.000441471 -5.73146e-19 0.00229662 4.52043e-19 0.000945274 4.23552e-20 0.00191307 -1.8961e-19 
2101.05 0 7.36429e-19 -0.00855247 -9.15593e-21 0.00030494 -0.0632038 -6.08785e-18 0.00168945 9.63796e-19 -0.00196829 -5.32444e-20 1.86202e-05 -1.72708e-19 -8.66242e-20 -0.0010281 -3.69271e-19 -0.00135944 3.38398e-20 9.09517e-05 6.27432e-20 -0.00374312 -0.000418079 -2.60502e-19 -0.00045398 1.33026e-19 0.000477486 -5.94669e-19 0.00233244 4.70464e-19 0.000936466 3.48545e-20 0.00193076 -2.04044e-19 
2101.4 0 5.61362e-19 -0.00682042 4.39847e-21 0.000332852 -0.0635408 -6.14056e-18 0.0016752 9.53108e-19 -0.00198998 -4.31535e-20 2.3782e-05 -1.83806e-19 -9.15648e-20 -0.00100062 -3.79633e-19 -0.00136573 4.9883e-20 6.30805e-05 5.89466e-20 -0.00368877 -0.000407498 -2.53305e-19 -0.000441616 1.31983e-19 0.000517539 -6.07098e-19 0.00236482 4.79391e-19 0.000925874 2.10184e-20 0.0019454 -2.17389e-19 
2101.75 0 3.87835e-19 -0.0051015 7.52529e-21 0.000359519 -0.0638401 -6.18952e-18 0.00165259 9.35826e-19 -0.00200332 -3.29506e-20 2.95346e-05 -1.92859e-19 -9.75948e-20 -0.000971182 -3.95706e-19 -0.00137152 6.86753e-20 3.51212e-05 6.78944e-20 -0.00363817 -0.00039787 -2.51252e-19 -0.000427125 1.24935e-19 0.000559744 -6.21487e-19 0.0023959 4.86546e-19 0.000914545 1.86573e-20 0.00195715 -2.25354e-19 
2102.1 0 1.92611e-19 -0.00339469 3.33923e-21 0.000382058 -0.0641032 -6.23007e-18 0.00162381 9.32495e-19 -0.00200701 -1.45878e-20 3.67715e-05 -2.05021e-19 -9.7161e-20 -0.000947343 -3.94514e-19 -0.00137643 7.72265e-20 9.04358e-06 6.03215e-20 -0.00359018 -0.000388046 -2.44399e-19 -0.000408556 1.36154e-19 0.000602612 -6.33618e-19 0.00242668 4.90024e-19 0.000901187 2.90773e-21 0.00196815 -2.27749e-19 
2102.45 0 1.77415e-20 -0.00170021 -5.30232e-21 0.000398123 -0.0643315 -6.27269e-18 0.00158989 9.21721e-19 -0.00200245 -2.57229e-21 4.83587e-05 -2.09883e-19 -9.51772e-20 -0.000931126 -3.92433e-19 -0.00138053 8.69136e-20 -1.70783e-05 5.99601e-20 -0.00354161 -0.00037805 -2.33136e-19 -0.000384741 1.35364e-19 0.00064777 -6.3455e-19 0.00245507 5.04206e-19 0.000885233 -6.73409e-21 0.00197895 -2.33677e-19 
2102.8 0 -1.54963e-19 -1.88959e-05 -1.04203e-20 0.000407938 -0.0645252 -6.32351e-18 0.00154982 9.07484e-19 -0.00199119 1.45989e-20 6.40909e-05 -2.1934e-19 -8.43612e-20 -0.000918799 -3.98701e-19 -0.00138346 9.42418e-20 -4.48287e-05 5.02677e-20 -0.00348749 -0.000368844 -2.28468e-19 -0.000356503 1.37534e-19 0.000696629 -6.40336e-19 0.00247984 5.07974e-19 0.0008671 -1.51145e-20 0.00198891 -2.52306e-19 
2103.15 0 -3.29654e-19 0.00164825 -5.93033e-21 0.000412909 -0.064685 -6.37608e-18 0.00150391 9.01469e-19 -0.00197274 3.62213e-20 8.11627e-05 -2.26615e-19 -7.88346e-20 -0.000907462 -3.9238e-19 -0.00138535 9.08991e-20 -7.16175e-05 4.70701e-20 -0.00342705 -0.000360597 -2.15311e-19 -0.000323914 1.49064e-19 0.00074798 -6.64555e-19 0.00250145 5.06026e-19 0.000847135 -2.16243e-20 0.0019984 -2.65762e-19 
2103.5 0 -4.92984e-19 0.00329878 6.73926e-21 0.000414448 -0.0648085 -6.4137e-18 0.00145469 9.03877e-19 -0.00194689 5.39613e-20 9.76057e-05 -2.43066e-19 -7.90397e-20 -0.000895836 -3.77804e-19 -0.00138791 9.6241e-20 -9.52326e-05 4.10673e-20 -0.00336245 -0.000353146 -2.01767e-19 -0.000287683 1.5362e-19 0.000799558 -6.80282e-19 0.00251912 5.04806e-19 0.00082459 -2.45322e-20 0.00200854 -2.84789e-19 
2103.85 0 -6.61028e-19 0.00493039 1.08629e-20 0.000414366 -0.064891 -6.44392e-18 0.00140562 8.9816e-19 -0.00191378 6.5337e-20 0.000111463 -2.48227e-19 -5.70202e-20 -0.000883998 -3.90039e-19 -0.00139092 1.07602e-19 -0.000116607 5.15094e-20 -0.00329452 -0.000344982 -2.04762e-19 -0.00025039 1.7787e-19 0.000848847 -6.95944e-19 0.00253204 4.93866e-19 0.000801527 -2.98983e-20 0.00201951 -2.9123e-19 
2104.2 0 -8.33193e-19 0.00654242 1.56253e-20 0.000414227 -0.0649301 -6.4671e-18 0.00135806 8.77703e-19 -0.00187273 7.56182e-20 0.000119818 -2.50021e-19 -4.09419e-20 -0.000875873 -3.80519e-19 -0.00139085 1.0702e-19 -0.000134011 5.07199e-20 -0.00322514 -0.000335777 -1.97511e-19 -0.000212251 1.90093e-19 0.000893347 -7.05912e-19 0.00254063 4.85782e-19 0.000780791 -3.07059e-20 0.0020292 -3.05256e-19 
2104.55 0 -1.00908e-18 0.00813586 2.56399e-20 0.000414553 -0.0649272 -6.47481e-18 0.00131233 8.56872e-19 -0.00182579 9.21251e-20 0.000121227 -2.52765e-19 -3.85647e-20 -0.000876528 -3.73874e-19 -0.00138403 1.01914e-19 -0.000147197 5.84133e-20 -0.00315715 -0.00032877 -1.791e-19 -0.000172937 1.95287e-19 0.000933816 -7.19172e-19 0.00254603 4.85184e-19 0.000761522 -3.56745e-20 0.00203505 -3.28545e-19 
2104.9 0 -1.17589e-18 0.00971105 2.59657e-20 0.000415459 -0.0648864 -6.47276e-18 0.00126863 8.29907e-19 -0.00177527 1.09458e-19 0.000117003 -2.53368e-19 -3.06302e-20 -0.000886362 -3.66629e-19 -0.00137011 1.057e-19 -0.000160173 5.22411e-20 -0.00309177 -0.000325575 -1.73305e-19 -0.000134073 2.11584e-19 0.000973131 -7.15794e-19 0.00254877 4.84519e-19 0.000742345 -4.07928e-20 0.00203885 -3.40488e-19 
2105.25 0 -1.34403e-18 0.0112665 3.13243e-20 0.000417591 -0.0648093 -6.4647e-18 0.00122686 8.06121e-19 -0.00172134 1.18422e-19 0.000109141 -2.62807e-19 -2.93384e-20 -0.000901694 -3.61551e-19 -0.00135314 1.1164e-19 -0.000174457 4.42318e-20 -0.00302733 -0.000323769 -1.77068e-19 -9.65535e-05 2.2839e-19 0.00101306 -7.17044e-19 0.00254827 4.69956e-19 0.000723027 -3.71919e-20 0.00204295 -3.61832e-19 
2105.6 0 -1.51192e-18 0.0128005 4.32413e-20 0.000420927 -0.0646942 -6.46217e-18 0.00118508 7.92706e-19 -0.00166453 1.31035e-19 9.78583e-05 -2.73975e-19 -2.70886e-20 -0.000919057 -3.63437e-19 -0.00133454 1.23393e-19 -0.000188782 4.08479e-20 -0.00296162 -0.00032047 -1.75334e-19 -5.98124e-05 2.4833e-19 0.00105368 -7.20194e-19 0.00254461 4.58024e-19 0.000702836 -3.69688e-20 0.00204646 -3.68066e-19 
2105.95 0 -1.68268e-18 0.0143119 4.79775e-20 0.000425524 -0.0645402 -6.46394e-18 0.00113941 7.56208e-19 -0.00160734 1.29279e-19 8.42546e-05 -2.87647e-19 -3.6297e-20 -0.000935953 -3.42575e-19 -0.00131248 1.23561e-19 -0.000203448 4.15015e-20 -0.00289532 -0.000315741 -1.70031e-19 -2.35366e-05 2.56854e-19 0.00109503 -7.20596e-19 0.00253998 4.43194e-19 0.00068136 -4.91645e-20 0.00204809 -3.80779e-19 
2106.3 0 -1.8338e-18 0.0158023 5.78808e-20 0.000432692 -0.0643477 -6.46701e-18 0.00108845 7.30264e-19 -0.00155092 1.35274e-19 7.07834e-05 -3.04093e-19 -4.56399e-20 -0.000952405 -3.33153e-19 -0.00128773 1.33105e-19 -0.000218836 4.37941e-20 -0.00283184 -0.00031178 -1.62389e-19 1.12593e-05 2.75156e-19 0.00113634 -7.16427e-19 0.00253654 4.33815e-19 0.000658688 -5.01616e-20 0.00204744 -3.8368e-19 
2106.65 0 -1.9796e-18 0.0172742 6.55513e-20 0.000440908 -0.0641201 -6.44823e-18 0.00103506 7.11229e-19 -0.00149545 1.42777e-19 5.90372e-05 -3.1465e-19 -3.81277e-20 -0.00096986 -3.25243e-19 -0.00126223 1.33762e-19 -0.000233744 4.46833e-20 -0.00277271 -0.000308784 -1.54227e-19 4.37435e-05 2.85174e-19 0.00117644 -7.22768e-19 0.00253379 4.19576e-19 0.000633862 -6.59869e-20 0.00204452 -3.87692e-19 
2107 0 -2.12217e-18 0.0187276 8.22753e-20 0.00044673 -0.0638588 -6.43744e-18 0.000981383 7.02908e-19 -0.00144224 1.51076e-19 4.67527e-05 -3.25931e-19 -2.0319e-20 -0.000985887 -3.19417e-19 -0.00123594 1.30821e-19 -0.0002464 4.4137e-20 -0.00271617 -0.000305674 -1.5181e-19 7.33001e-05 3.02787e-19 0.00121449 -7.26389e-19 0.00252975 4.16374e-19 0.000605565 -6.78577e-20 0.00203974 -3.90123e-19 
2107.35 0 -2.26756e-18 0.0201614 9.53157e-20 0.000450053 -0.0635631 -6.41567e-18 0.000926815 6.87103e-19 -0.00139216 1.51391e-19 3.01938e-05 -3.26973e-19 -1.89646e-20 -0.000998141 -3.20345e-19 -0.00120807 1.207e-19 -0.000256554 4.87985e-20 -0.00265879 -0.00030123 -1.5019e-19 9.98957e-05 3.15562e-19 0.00125013 -7.33947e-19 0.00252217 4.09726e-19 0.000574976 -5.2491e-20 0.00203474 -3.93681e-19 
2107.7 0 -2.42671e-18 0.0215735 1.01648e-19 0.000451849 -0.0632328 -6.39627e-18 0.000869983 6.65363e-19 -0.00134619 1.62419e-19 9.75406e-06 -3.21947e-19 -3.70084e-21 -0.00100796 -3.14224e-19 -0.00117913 1.18765e-19 -0.000263163 5.85204e-20 -0.00259552 -0.000295282 -1.41595e-19 0.000123116 3.26925e-19 0.00128302 -7.37041e-19 0.00250963 3.88639e-19 0.00054571 -4.67242e-20 0.00203152 -3.96512e-19 
2108.05 0 -2.57917e-18 0.022962 1.13671e-19 0.000450927 -0.0628666 -6.37454e-18 0.000812188 6.56888e-19 -0.00130594 1.73319e-19 -1.00085e-05 -3.3255e-19 1.0405e-20 -0.00101926 -3.1379e-19 -0.00115072 1.12232e-19 -0.000263686 6.96882e-20 -0.00252393 -0.00028878 -1.32387e-19 0.000141646 3.18059e-19 0.00131231 -7.43215e-19 0.00249224 3.7592e-19 0.000519437 -2.36896e-20 0.00202979 -3.9942e-19 
2108.4 0 -2.73674e-18 0.024328 1.19163e-19 0.000446167 -0.0624636 -6.35205e-18 0.000756551 6.46646e-19 -0.00127149 1.83321e-19 -2.53184e-05 -3.37045e-19 2.27442e-20 -0.00103358 -3.0149e-19 -0.00112275 1.04887e-19 -0.000258337 7.58028e-20 -0.00244515 -0.000283252 -1.2821e-19 0.000155758 3.21672e-19 0.00133861 -7.43721e-19 0.00247029 3.66875e-19 0.000495007 -2.13523e-20 0.00202721 -3.99954e-19 
2108.75 0 -2.88109e-18 0.0256729 1.11257e-19 0.000439092 -0.0620289 -6.32366e-18 0.000706001 6.25874e-19 -0.00124123 1.95321e-19 -3.72562e-05 -3.48068e-19 3.17095e-20 -0.00104929 -2.94782e-19 -0.00109302 9.45894e-20 -0.00024892 7.45457e-20 -0.00235994 -0.000279811 -1.32575e-19 0.000167031 3.27159e-19 0.00136336 -7.41216e-19 0.00244385 3.55217e-19 0.000470738 -1.40364e-20 0.00202282 -3.96894e-19 
2109.1 0 -3.02998e-18 0.026995 1.16442e-19 0.000431338 -0.0615675 -6.2868e-18 0.000660442 6.20334e-19 -0.00121471 1.92188e-19 -5.11603e-05 -3.5528e-19 3.70976e-20 -0.00106571 -2.94416e-19 -0.00106078 9.49356e-20 -0.000237834 6.39899e-20 -0.00227065 -0.000278279 -1.32776e-19 0.000176153 3.321e-19 0.00138614 -7.41732e-19 0.00241457 3.41794e-19 0.000444461 -9.77688e-21 0.00201746 -3.98073e-19 
2109.45 0 -3.18151e-18 0.0282926 1.17189e-19 0.000424235 -0.0610795 -6.23795e-18 0.000615423 6.04147e-19 -0.00119332 1.83023e-19 -7.18542e-05 -3.58233e-19 4.93333e-20 -0.00108212 -2.91937e-19 -0.00102826 1.00258e-19 -0.000229261 6.36919e-20 -0.00218022 -0.000278913 -1.40881e-19 0.000183719 3.40442e-19 0.00140474 -7.32516e-19 0.00238428 3.29116e-19 0.000414286 -2.03671e-20 0.0020126 -3.97196e-19 
2109.8 0 -3.31952e-18 0.0295668 1.24317e-19 0.000418064 -0.060564 -6.17922e-18 0.000566772 5.89285e-19 -0.00117617 1.77091e-19 -9.97548e-05 -3.69315e-19 4.81118e-20 -0.00110151 -2.88256e-19 -0.000998422 9.61016e-20 -0.000224941 6.60136e-20 -0.00208813 -0.000281811 -1.51581e-19 0.000190778 3.47531e-19 0.00141787 -7.3788e-19 0.00235321 3.2325e-19 0.000381252 -2.48284e-20 0.00200795 -4.03779e-19 
2110.15 0 -3.46234e-18 0.0308192 1.20419e-19 0.00041109 -0.0600214 -6.12583e-18 0.000515892 5.60881e-19 -0.00115965 1.82775e-19 -0.000130739 -3.71946e-19 4.46561e-20 -0.00112745 -2.82864e-19 -0.00096976 7.62951e-20 -0.00022162 6.91778e-20 -0.0019924 -0.000287464 -1.63354e-19 0.000199477 3.5658e-19 0.00142768 -7.34613e-19 0.00231951 3.14654e-19 0.000349447 -3.27866e-20 0.00200144 -3.93499e-19 
2110.5 0 -3.60139e-18 0.0320497 1.12627e-19 0.000402763 -0.0594546 -6.08178e-18 0.000467798 5.37947e-19 -0.00114058 2.05677e-19 -0.000160566 -3.70585e-19 4.07831e-20 -0.00115892 -2.88019e-19 -0.000938657 5.99254e-20 -0.000214589 6.79914e-20 -0.00189213 -0.000295579 -1.70052e-19 0.000211536 3.49261e-19 0.00143617 -7.23151e-19 0.00228148 2.98181e-19 0.000321368 -4.26159e-20 0.00199251 -3.85136e-19 
2110.85 0 -3.72549e-18 0.0332552 1.15912e-19 0.000393727 -0.0588654 -6.03311e-18 0.000425034 5.11073e-19 -0.00111632 2.33891e-19 -0.000187607 -3.64515e-19 4.6363e-20 -0.00119201 -2.83788e-19 -0.000903835 5.01288e-20 -0.000200299 6.89071e-20 -0.00178884 -0.000304434 -1.67853e-19 0.000227223 3.56785e-19 0.00144114 -7.14604e-19 0.00224056 2.87412e-19 0.000296745 -4.46818e-20 0.00198285 -3.69356e-19 
2111.2 0 -3.85238e-18 0.034433 1.14572e-19 0.000385259 -0.0582527 -5.98601e-18 0.000387306 4.81587e-19 -0.00108705 2.47929e-19 -0.000211797 -3.61278e-19 4.4627e-20 -0.00122267 -2.81844e-19 -0.000865652 4.71398e-20 -0.000177774 6.61171e-20 -0.00168611 -0.000313343 -1.73564e-19 0.000244394 3.54546e-19 0.00143977 -7.06858e-19 0.00219973 2.63768e-19 0.000274155 -4.3915e-20 0.00197311 -3.54471e-19 
2111.55 0 -3.97791e-18 0.0355833 1.21989e-19 0.000377748 -0.0576159 -5.92972e-18 0.000351956 4.56746e-19 -0.0010564 2.55125e-19 -0.000234844 -3.58883e-19 4.58199e-20 -0.00125245 -2.70905e-19 -0.000823978 4.07874e-20 -0.000151733 7.19634e-20 -0.00158632 -0.000323061 -1.7128e-19 0.000258966 3.54757e-19 0.00143198 -7.05684e-19 0.00216087 2.52595e-19 0.000252587 -5.43412e-20 0.00196171 -3.37419e-19 
2111.9 0 -4.10447e-18 0.0367081 1.27733e-19 0.000370555 -0.0569549 -5.87494e-18 0.000316772 4.29333e-19 -0.00102766 2.7638e-19 -0.00025771 -3.53751e-19 3.68096e-20 -0.00128436 -2.65391e-19 -0.000778804 3.39008e-20 -0.000128224 7.24555e-20 -0.00148984 -0.000334189 -1.72166e-19 0.000269935 3.57406e-19 0.00141923 -7.02988e-19 0.00212414 2.34526e-19 0.00023167 -6.33203e-20 0.00194723 -3.22241e-19 
2112.25 0 -4.21607e-18 0.0378086 1.31139e-19 0.000363434 -0.0562709 -5.81794e-18 0.000280636 4.02699e-19 -0.00100265 2.89082e-19 -0.000279837 -3.54386e-19 3.51641e-20 -0.00131812 -2.61692e-19 -0.000731332 1.33535e-20 -0.000108816 7.01349e-20 -0.00139498 -0.000345841 -1.83891e-19 0.000278188 3.43228e-19 0.00140327 -7.02376e-19 0.00208876 2.20474e-19 0.000211102 -7.51308e-20 0.00192919 -3.145e-19 
2112.6 0 -4.32051e-18 0.0388836 1.41606e-19 0.000355577 -0.0555634 -5.74769e-18 0.000241756 3.82569e-19 -0.000980314 2.97657e-19 -0.000301069 -3.57469e-19 3.16944e-20 -0.00135132 -2.60101e-19 -0.00068429 -1.774e-21 -9.08432e-05 6.52067e-20 -0.00129862 -0.000357749 -1.83525e-19 0.000283363 3.30951e-19 0.00138485 -7.05518e-19 0.00205478 2.1183e-19 0.000192311 -7.43769e-20 0.00190694 -3.09157e-19 
2112.95 0 -4.41927e-18 0.0399319 1.51414e-19 0.000347874 -0.0548304 -5.67735e-18 0.000199211 3.59936e-19 -0.000958537 2.99603e-19 -0.000320316 -3.58149e-19 2.03216e-20 -0.00138401 -2.48106e-19 -0.000639758 -1.02595e-20 -7.10775e-05 5.57371e-20 -0.00119787 -0.000372569 -1.97089e-19 0.000286224 3.21049e-19 0.00136427 -6.97046e-19 0.00202155 2.03283e-19 0.000175447 -8.35215e-20 0.00187974 -3.14198e-19 
2113.3 0 -4.53473e-18 0.0409548 1.44614e-19 0.000340951 -0.0540731 -5.60848e-18 0.000156363 3.38554e-19 -0.000938911 3.09087e-19 -0.000335028 -3.55044e-19 1.86998e-20 -0.00141805 -2.49965e-19 -0.000598204 -1.96726e-20 -5.01177e-05 4.93885e-20 -0.00108973 -0.00039108 -2.04874e-19 0.0002874 3.10463e-19 0.00134279 -6.96744e-19 0.00198721 1.91619e-19 0.00015947 -8.80285e-20 0.00184935 -3.11808e-19 
2113.65 0 -4.64408e-18 0.0419532 1.37075e-19 0.000334307 -0.0532968 -5.54861e-18 0.000116112 3.1751e-19 -0.000924567 3.0304e-19 -0.000346027 -3.53483e-19 1.67064e-20 -0.00145072 -2.5302e-19 -0.000559983 -3.62069e-20 -3.04947e-05 5.20215e-20 -0.000973322 -0.000409638 -2.01545e-19 0.00028594 3.04468e-19 0.00132125 -7.02633e-19 0.00195002 1.88015e-19 0.000145475 -7.79778e-20 0.00181713 -3.11607e-19 
2114 0 -4.74542e-18 0.0429256 1.33886e-19 0.000328268 -0.0525024 -5.45894e-18 7.94376e-05 3.02709e-19 -0.000916532 2.97078e-19 -0.000357042 -3.50067e-19 8.2272e-21 -0.00147803 -2.51571e-19 -0.000522881 -4.06188e-20 -1.21416e-05 4.9613e-20 -0.000849833 -0.000425194 -2.10039e-19 0.000282817 3.03797e-19 0.00129923 -7.13286e-19 0.00190905 1.7646e-19 0.000134644 -7.30563e-20 0.00178245 -3.09611e-19 
2114.35 0 -4.85491e-18 0.0438707 1.30143e-19 0.000323405 -0.0516881 -5.3763e-18 4.6787e-05 2.72508e-19 -0.000913674 2.96684e-19 -0.000370693 -3.51927e-19 1.48973e-20 -0.00149978 -2.55737e-19 -0.00048483 -5.32541e-20 7.64652e-06 4.18449e-20 -0.000721074 -0.000436712 -2.18299e-19 0.000279869 2.98609e-19 0.00127675 -7.18996e-19 0.00186304 1.67628e-19 0.00012645 -7.89282e-20 0.00174514 -3.11966e-19 
2114.7 0 -4.97083e-18 0.0447889 1.27548e-19 0.000319335 -0.0508546 -5.2953e-18 1.65036e-05 2.47376e-19 -0.000913411 2.95865e-19 -0.000387198 -3.55109e-19 2.00956e-20 -0.00151906 -2.44834e-19 -0.000445134 -6.00216e-20 3.03166e-05 2.68241e-20 -0.00058661 -0.000445126 -2.21274e-19 0.000277202 2.95151e-19 0.00125317 -7.37499e-19 0.00181066 1.67e-19 0.000119639 -8.31866e-20 0.00170555 -3.17569e-19 
2115.05 0 -5.07115e-18 0.0456789 1.22299e-19 0.00031553 -0.0500041 -5.21313e-18 -1.23139e-05 2.33278e-19 -0.000913733 3.05659e-19 -0.000402568 -3.67346e-19 1.36822e-20 -0.00153714 -2.35163e-19 -0.000402514 -6.43717e-20 5.5126e-05 3.55224e-21 -0.000444898 -0.000451987 -2.24847e-19 0.000274365 3.01952e-19 0.00122798 -7.44271e-19 0.00175287 1.57979e-19 0.000114975 -7.01206e-20 0.00166395 -3.28885e-19 
2115.4 0 -5.16474e-18 0.0465399 1.13929e-19 0.000312859 -0.0491363 -5.13405e-18 -3.88556e-05 2.15192e-19 -0.000916736 3.11967e-19 -0.000412429 -3.74153e-19 1.03184e-20 -0.00155424 -2.2309e-19 -0.00035662 -6.63571e-20 8.10319e-05 -2.86811e-20 -0.000297399 -0.000457538 -2.40857e-19 0.000271391 3.1752e-19 0.00120324 -7.48771e-19 0.0016926 1.46683e-19 0.000113542 -6.21142e-20 0.00162076 -3.16199e-19 
2115.75 0 -5.25954e-18 0.0473723 1.10895e-19 0.000310767 -0.0482487 -5.04676e-18 -6.20743e-05 1.9043e-19 -0.000926223 3.08167e-19 -0.000417384 -3.87822e-19 -1.00319e-20 -0.00157329 -2.07001e-19 -0.000310395 -7.04824e-20 0.000106924 -5.75668e-20 -0.000148707 -0.00046085 -2.58363e-19 0.000267825 3.26391e-19 0.00117934 -7.60788e-19 0.00163245 1.3966e-19 0.000115056 -6.76902e-20 0.00157726 -3.12172e-19 
2116.1 0 -5.34799e-18 0.0481765 1.13034e-19 0.00030713 -0.0473395 -4.95566e-18 -8.1735e-05 1.49076e-19 -0.000943026 3.14179e-19 -0.000420131 -3.89792e-19 -1.71552e-20 -0.00159458 -1.93497e-19 -0.000267507 -7.99012e-20 0.000132796 -8.36825e-20 -2.04559e-06 -0.000460817 -2.62429e-19 0.000263174 3.38409e-19 0.00115462 -7.66845e-19 0.0015726 1.41194e-19 0.000118511 -7.9701e-20 0.00153352 -3.12978e-19 
2116.45 0 -5.43028e-18 0.0489524 1.15139e-19 0.000302339 -0.0464121 -4.85919e-18 -9.91019e-05 1.21034e-19 -0.000966603 2.98314e-19 -0.000422723 -3.88616e-19 -1.55541e-20 -0.0016148 -1.6889e-19 -0.000227729 -9.37167e-20 0.000157698 -1.03367e-19 0.000144583 -0.000457056 -2.95373e-19 0.000257072 3.38913e-19 0.00112903 -7.70059e-19 0.00151276 1.3414e-19 0.000123856 -7.38502e-20 0.00148867 -3.13728e-19 
2116.8 0 -5.50541e-18 0.0496982 1.22508e-19 0.000298349 -0.045471 -4.76527e-18 -0.00011873 9.67677e-20 -0.00099516 2.89257e-19 -0.00042617 -4.00172e-19 -9.63335e-21 -0.00163261 -1.59853e-19 -0.000189085 -9.00945e-20 0.000179959 -1.36936e-19 0.000292876 -0.000450853 -3.11564e-19 0.00025019 3.44863e-19 0.00110356 -7.92332e-19 0.00145476 1.11379e-19 0.000131842 -7.28903e-20 0.00144274 -3.17723e-19 
2117.15 0 -5.57896e-18 0.0504135 1.1644e-19 0.000295473 -0.0445176 -4.67186e-18 -0.000144712 6.93906e-20 -0.00102577 2.79417e-19 -0.000431038 -4.05607e-19 8.39846e-21 -0.00164903 -1.45999e-19 -0.000150175 -8.23712e-20 0.000199271 -1.67505e-19 0.000439411 -0.000443671 -3.21616e-19 0.000244922 3.50249e-19 0.00107871 -8.06065e-19 0.00139913 9.32681e-20 0.000142241 -6.7295e-20 0.00139671 -3.26322e-19 
2117.5 0 -5.64581e-18 0.0510986 1.06515e-19 0.000292773 -0.0435531 -4.57807e-18 -0.000176322 4.69763e-20 -0.00105827 2.68431e-19 -0.000438483 -4.09635e-19 1.802e-20 -0.00166352 -1.3323e-19 -0.000111226 -8.6211e-20 0.000215263 -1.93562e-19 0.000582975 -0.000434771 -3.20284e-19 0.00024318 3.53925e-19 0.00105324 -8.11443e-19 0.00134421 7.35223e-20 0.00015308 -6.61843e-20 0.00135164 -3.25472e-19 
2117.85 0 -5.71823e-18 0.0517521 9.96904e-20 0.000290004 -0.042577 -4.48235e-18 -0.000209499 2.19964e-20 -0.0010961 2.60627e-19 -0.000448727 -4.07848e-19 2.67864e-20 -0.0016738 -1.33069e-19 -7.27255e-05 -7.31809e-20 0.000226292 -2.19684e-19 0.00072491 -0.000424442 -3.26122e-19 0.000243312 3.72341e-19 0.00102687 -8.09271e-19 0.0012889 5.58125e-20 0.000162653 -6.59617e-20 0.00130687 -3.29403e-19 
2118.2 0 -5.78881e-18 0.0523723 9.81599e-20 0.000288054 -0.0415852 -4.39013e-18 -0.000238085 1.79625e-21 -0.00114087 2.55999e-19 -0.000461212 -4.15197e-19 2.68028e-20 -0.0016797 -1.17469e-19 -3.41476e-05 -6.6144e-20 0.000232239 -2.42702e-19 0.000866326 -0.000413066 -3.35709e-19 0.000242394 3.97133e-19 0.00100239 -8.23792e-19 0.00123246 3.7052e-20 0.000169364 -7.30388e-20 0.00126128 -3.37846e-19 
2118.55 0 -5.84846e-18 0.0529615 8.50619e-20 0.000288291 -0.0405757 -4.28613e-18 -0.000258688 -1.33171e-20 -0.00119076 2.44743e-19 -0.000475339 -4.35176e-19 2.8271e-20 -0.00168389 -1.08961e-19 3.40652e-06 -5.03057e-20 0.000233654 -2.59959e-19 0.00100908 -0.000398688 -3.45691e-19 0.000239784 4.13724e-19 0.000982185 -8.24182e-19 0.00117412 2.65547e-20 0.000171524 -8.88655e-20 0.00121576 -3.40592e-19 
2118.9 0 -5.92557e-18 0.0535221 7.79259e-20 0.000291721 -0.0395521 -4.17317e-18 -0.000274058 -1.68089e-20 -0.00124309 2.34582e-19 -0.000489196 -4.47112e-19 2.09739e-20 -0.00168805 -1.03941e-19 3.73156e-05 -3.55606e-20 0.000230626 -2.71682e-19 0.00115467 -0.000381536 -3.38439e-19 0.000235803 4.18197e-19 0.00096526 -8.33323e-19 0.00111314 2.79401e-20 0.000170386 -1.03965e-19 0.00117119 -3.5657e-19 
2119.25 0 -5.98298e-18 0.0540546 7.49974e-20 0.00029777 -0.0385187 -4.05528e-18 -0.000286757 -3.22759e-20 -0.00129628 2.17364e-19 -0.000498661 -4.54688e-19 3.01555e-20 -0.00169162 -8.92815e-20 6.67022e-05 -3.99347e-20 0.000223305 -2.78543e-19 0.00130248 -0.00036523 -3.46618e-19 0.000230856 4.23327e-19 0.0009503 -8.37865e-19 0.00104931 1.32737e-20 0.000169871 -1.20623e-19 0.001128 -3.71051e-19 
2119.6 0 -6.05749e-18 0.0545585 6.64723e-20 0.000305367 -0.0374763 -3.94895e-18 -0.000296159 -2.70832e-20 -0.00135177 2.10053e-19 -0.000499643 -4.71653e-19 3.63269e-20 -0.00169507 -7.62744e-20 9.10612e-05 -3.89104e-20 0.000213361 -2.86091e-19 0.00145065 -0.000351469 -3.47197e-19 0.00022557 4.32339e-19 0.000938066 -8.34542e-19 0.000982332 2.94951e-21 0.00017211 -1.27056e-19 0.00108748 -3.88882e-19 
2119.95 0 -6.12836e-18 0.0550312 5.55512e-20 0.000313312 -0.0364222 -3.82897e-18 -0.000302741 -4.33174e-20 -0.00141188 1.99461e-19 -0.000491553 -4.82325e-19 3.34418e-20 -0.00169989 -6.6286e-20 0.000109004 -3.66836e-20 0.000201251 -2.94751e-19 0.00159799 -0.000339488 -3.41604e-19 0.000218594 4.46932e-19 0.000927899 -8.28372e-19 0.00091249 -1.59489e-20 0.000175965 -1.26477e-19 0.00104954 -4.03235e-19 
2120.3 0 -6.18647e-18 0.0554705 5.31734e-20 0.000320415 -0.0353534 -3.72963e-18 -0.000307248 -4.67928e-20 -0.00147514 1.92197e-19 -0.000478699 -4.89818e-19 3.51504e-20 -0.00170481 -6.28648e-20 0.000122522 -3.76324e-20 0.000185865 -2.97573e-19 0.001743 -0.00032783 -3.36795e-19 0.00020935 4.56155e-19 0.000917599 -8.16324e-19 0.000839479 -4.0297e-20 0.000181131 -1.24239e-19 0.00101248 -4.22687e-19 
2120.65 0 -6.24943e-18 0.0558761 4.64078e-20 0.000325487 -0.0342684 -3.61783e-18 -0.000310401 -6.76212e-20 -0.00153709 1.74494e-19 -0.000466221 -4.82257e-19 4.40665e-20 -0.00170781 -5.37603e-20 0.000135479 -4.0855e-20 0.000167596 -3.06212e-19 0.00188438 -0.000315595 -3.31271e-19 0.000199755 4.51785e-19 0.000906017 -8.0031e-19 0.000763888 -5.21763e-20 0.000188669 -1.10567e-19 0.000975446 -4.39839e-19 
2121 0 -6.30687e-18 0.0562501 3.35194e-20 0.000327876 -0.0331701 -3.50241e-18 -0.00031477 -7.08807e-20 -0.00159434 1.63098e-19 -0.000455672 -4.82519e-19 4.23303e-20 -0.00170949 -5.53383e-20 0.000146979 -5.06568e-20 0.000148341 -3.09416e-19 0.00201788 -0.000304116 -3.27175e-19 0.000190046 4.51149e-19 0.000891889 -7.80646e-19 0.000690406 -6.19434e-20 0.000197799 -1.0443e-19 0.000937208 -4.49288e-19 
2121.35 0 -6.35298e-18 0.0565937 2.74758e-20 0.000328938 -0.0320641 -3.38418e-18 -0.000324099 -7.38539e-20 -0.00164458 1.58925e-19 -0.000445903 -4.75093e-19 5.53816e-20 -0.00171217 -4.06084e-20 0.000154166 -6.67962e-20 0.000127436 -3.04128e-19 0.0021381 -0.000295548 -3.19018e-19 0.000178912 4.64115e-19 0.000874469 -7.58819e-19 0.000622354 -6.87778e-20 0.000206631 -9.99282e-20 0.000897285 -4.54936e-19 
2121.7 0 -6.39051e-18 0.0569063 2.48245e-20 0.000331474 -0.0309538 -3.27691e-18 -0.000340308 -7.38838e-20 -0.00168681 1.44396e-19 -0.000437396 -4.67635e-19 6.00893e-20 -0.00171575 -3.11077e-20 0.000156824 -8.72363e-20 0.000103501 -3.02487e-19 0.00224456 -0.000289283 -3.14622e-19 0.000167987 4.59222e-19 0.000853735 -7.38854e-19 0.000559752 -7.92478e-20 0.000215884 -1.05231e-19 0.000856726 -4.54766e-19 
2122.05 0 -6.42886e-18 0.0571871 2.36618e-20 0.000337452 -0.0298394 -3.16335e-18 -0.000361144 -1.03458e-19 -0.0017239 1.35884e-19 -0.000433509 -4.62304e-19 5.79573e-20 -0.00171901 -1.34789e-20 0.000158709 -1.13019e-19 7.677e-05 -3.14116e-19 0.00233977 -0.000282905 -3.06966e-19 0.000159188 4.611e-19 0.000830198 -7.16951e-19 0.000501611 -8.86632e-20 0.000225256 -9.47005e-20 0.000816369 -4.51146e-19 
2122.4 0 -6.47628e-18 0.0574354 2.82284e-20 0.000345602 -0.0287198 -3.0443e-18 -0.000382223 -1.21919e-19 -0.00175825 1.24769e-19 -0.000437379 -4.62165e-19 6.22601e-20 -0.00172309 -1.51981e-21 0.000162333 -1.27638e-19 4.76486e-05 -3.12827e-19 0.00242845 -0.000275851 -2.94882e-19 0.000150716 4.50798e-19 0.000804004 -6.88104e-19 0.000446194 -9.62015e-20 0.000233734 -1.02409e-19 0.000777611 -4.46339e-19 
2122.75 0 -6.52094e-18 0.0576514 2.88651e-20 0.000354905 -0.0275946 -2.92063e-18 -0.000402282 -1.38357e-19 -0.00178976 1.03855e-19 -0.000448082 -4.56366e-19 6.94359e-20 -0.00172712 1.40396e-20 0.000166854 -1.45389e-19 1.80509e-05 -3.15517e-19 0.00251584 -0.000267868 -2.81047e-19 0.000139935 4.28953e-19 0.000775937 -6.60607e-19 0.000392513 -1.00591e-19 0.000242852 -1.00791e-19 0.000741924 -4.56672e-19 
2123.1 0 -6.55014e-18 0.0578358 2.40577e-20 0.000366712 -0.0264649 -2.8035e-18 -0.000424448 -1.40491e-19 -0.00181712 7.52578e-20 -0.000463078 -4.54246e-19 7.78277e-20 -0.00172997 3.72885e-20 0.000170091 -1.62062e-19 -1.13488e-05 -3.13025e-19 0.00260471 -0.00025896 -2.5389e-19 0.000127065 4.16482e-19 0.000747752 -6.30127e-19 0.000339919 -1.11816e-19 0.000253668 -1.05148e-19 0.00071056 -4.50345e-19 
2123.45 0 -6.57946e-18 0.0579889 1.82136e-20 0.00037996 -0.0253333 -2.67916e-18 -0.000449221 -1.49506e-19 -0.00183881 4.09768e-20 -0.000479144 -4.54277e-19 9.12815e-20 -0.00173149 3.51563e-20 0.000168547 -1.73862e-19 -4.20969e-05 -3.18485e-19 0.00269538 -0.00025019 -2.55862e-19 0.000113926 4.01756e-19 0.000720846 -6.02448e-19 0.000288394 -1.27064e-19 0.000264879 -1.04965e-19 0.000683803 -4.42864e-19 
2123.8 0 -6.60317e-18 0.0581113 1.11547e-20 0.000393099 -0.0242018 -2.56815e-18 -0.0004751 -1.6536e-19 -0.00185209 4.13291e-20 -0.000493475 -4.56796e-19 1.03243e-19 -0.00172711 4.83886e-20 0.0001607 -1.81522e-19 -7.55618e-05 -3.26464e-19 0.00278679 -0.000240885 -2.34941e-19 0.000101735 3.89652e-19 0.000696568 -5.74215e-19 0.000236712 -1.47395e-19 0.000272339 -1.1456e-19 0.000661646 -4.45076e-19 
2124.15 0 -6.61397e-18 0.0582043 5.28083e-22 0.000408949 -0.0230699 -2.43937e-18 -0.000503233 -1.82093e-19 -0.00185557 3.09324e-20 -0.000503783 -4.5603e-19 1.23445e-19 -0.00171459 5.85612e-20 0.000146964 -1.92888e-19 -0.000112412 -3.2081e-19 0.00287776 -0.000230244 -2.24864e-19 9.21203e-05 3.7247e-19 0.000674632 -5.58521e-19 0.000183432 -1.55863e-19 0.00027311 -1.26531e-19 0.000643414 -4.36798e-19 
2124.5 0 -6.63029e-18 0.0582687 -1.69993e-20 0.000429481 -0.0219364 -2.32184e-18 -0.000532348 -1.92202e-19 -0.00185242 2.07842e-20 -0.00050853 -4.51554e-19 1.41982e-19 -0.00169871 7.70809e-20 0.000128755 -1.95692e-19 -0.000150362 -3.17483e-19 0.00296516 -0.000218547 -2.13138e-19 8.5984e-05 3.60724e-19 0.000654597 -5.34011e-19 0.000127772 -1.66139e-19 0.000270329 -1.27275e-19 0.000627603 -4.37213e-19 
2124.85 0 -6.63823e-18 0.0583046 -2.32682e-20 0.00045263 -0.0207994 -2.20222e-18 -0.00055762 -2.1605e-19 -0.00184597 7.42532e-21 -0.000509776 -4.4573e-19 1.44746e-19 -0.00168378 8.57477e-20 0.000107451 -1.97171e-19 -0.000185113 -3.07329e-19 0.00304724 -0.000206073 -1.95601e-19 8.1226e-05 3.53372e-19 0.000635607 -5.19682e-19 6.95974e-05 -1.79926e-19 0.000268675 -1.34893e-19 0.000611973 -4.3965e-19 
2125.2 0 -6.64042e-18 0.0583127 -3.06183e-20 0.000475936 -0.019659 -2.08833e-18 -0.000575452 -2.19916e-19 -0.00183391 4.91815e-22 -0.000511055 -4.39141e-19 1.43185e-19 -0.00167191 9.62827e-20 8.70002e-05 -1.90898e-19 -0.000215781 -3.01617e-19 0.00312356 -0.000192665 -1.84038e-19 7.63612e-05 3.39975e-19 0.000616962 -5.11993e-19 1.26939e-05 -1.91894e-19 0.000267888 -1.42722e-19 0.00059262 -4.253e-19 
2125.55 0 -6.63742e-18 0.0582905 -3.05864e-20 0.000497834 -0.0185181 -1.97456e-18 -0.000586487 -2.2619e-19 -0.00181229 -1.32724e-20 -0.000516349 -4.3794e-19 1.45835e-19 -0.00166429 1.09948e-19 7.06598e-05 -1.95709e-19 -0.000246722 -2.89983e-19 0.00319091 -0.000178696 -1.67144e-19 7.19476e-05 3.23555e-19 0.000598998 -5.11076e-19 -3.89144e-05 -2.07556e-19 0.000266389 -1.27228e-19 0.000568913 -4.20687e-19 
2125.9 0 -6.63189e-18 0.0582349 -4.31189e-20 0.000517913 -0.0173777 -1.85257e-18 -0.000593532 -2.21045e-19 -0.00177987 -1.37968e-20 -0.000525921 -4.32956e-19 1.62985e-19 -0.00165961 1.20588e-19 5.91723e-05 -1.95889e-19 -0.000280549 -2.83904e-19 0.00324678 -0.000164571 -1.6706e-19 6.84669e-05 2.96185e-19 0.000581674 -5.07437e-19 -8.52226e-05 -2.04859e-19 0.00026539 -1.12429e-19 0.000542211 -4.08516e-19 
2126.25 0 -6.62758e-18 0.0581463 -5.34562e-20 0.000536397 -0.0162381 -1.71814e-18 -0.000599787 -2.10085e-19 -0.0017397 -1.26215e-20 -0.000536126 -4.29296e-19 1.75085e-19 -0.0016564 1.37606e-19 5.33014e-05 -1.95928e-19 -0.000315038 -2.82218e-19 0.0032942 -0.000150989 -1.5513e-19 6.61893e-05 2.69919e-19 0.000565767 -5.00493e-19 -0.00012871 -2.0705e-19 0.000266037 -1.05162e-19 0.000514431 -3.93921e-19 
2126.6 0 -6.61941e-18 0.0580275 -6.2377e-20 0.000553532 -0.015101 -1.58492e-18 -0.000607141 -2.0305e-19 -0.00169815 -6.98836e-21 -0.000544828 -4.2971e-19 1.83481e-19 -0.00165188 1.5241e-19 5.09382e-05 -1.87143e-19 -0.000348867 -2.89784e-19 0.00333989 -0.000138705 -1.5445e-19 6.43182e-05 2.57255e-19 0.000553065 -4.91143e-19 -0.000171419 -2.10646e-19 0.000266663 -1.0514e-19 0.000487593 -3.78507e-19 
2126.95 0 -6.60028e-18 0.0578792 -6.75764e-20 0.000570246 -0.0139685 -1.44892e-18 -0.000615702 -2.08941e-19 -0.00165905 -6.6414e-21 -0.000552472 -4.22557e-19 1.92534e-19 -0.00164259 1.74027e-19 4.96407e-05 -1.81923e-19 -0.000383988 -2.94588e-19 0.00338817 -0.000128236 -1.52075e-19 6.20257e-05 2.47805e-19 0.000545274 -4.80143e-19 -0.0002126 -2.19606e-19 0.00026506 -1.05842e-19 0.000461071 -3.77743e-19 
2127.3 0 -6.57952e-18 0.0577015 -7.01187e-20 0.000587078 -0.0128407 -1.32501e-18 -0.000625965 -2.1089e-19 -0.00162209 -6.47407e-21 -0.000557657 -4.23253e-19 2.02473e-19 -0.00162669 1.9666e-19 4.97823e-05 -1.82368e-19 -0.00042175 -2.9965e-19 0.00343887 -0.000121996 -1.47187e-19 5.90095e-05 2.38997e-19 0.000542278 -4.59118e-19 -0.000251301 -2.26932e-19 0.000260957 -1.16659e-19 0.000433491 -3.73102e-19 
2127.65 0 -6.57657e-18 0.0574956 -6.24398e-20 0.000603073 -0.0117184 -1.19224e-18 -0.000640236 -2.13979e-19 -0.00158682 -7.81275e-21 -0.000556137 -4.22637e-19 1.87796e-19 -0.00160561 2.18727e-19 5.20263e-05 -1.74885e-19 -0.000462905 -3.12425e-19 0.00349179 -0.000121315 -1.46746e-19 5.68571e-05 2.15314e-19 0.000542431 -4.51295e-19 -0.000288514 -2.34891e-19 0.000254115 -1.1847e-19 0.000404643 -3.69127e-19 
2128 0 -6.55835e-18 0.05726 -6.29217e-20 0.000615683 -0.0106016 -1.06154e-18 -0.000658403 -2.30524e-19 -0.00155557 -1.72289e-20 -0.00054716 -4.15787e-19 1.7638e-19 -0.00158407 2.25583e-19 5.76274e-05 -1.71146e-19 -0.000510231 -3.27699e-19 0.00354795 -0.000125111 -1.455e-19 5.60634e-05 2.02795e-19 0.000544442 -4.26342e-19 -0.000326023 -2.57748e-19 0.000244068 -1.2907e-19 0.000373359 -3.65759e-19 
2128.35 0 -6.53888e-18 0.0569923 -5.87698e-20 0.000623344 -0.00948838 -9.31495e-19 -0.000678653 -2.47193e-19 -0.00152941 -2.45476e-20 -0.000534947 -4.17177e-19 1.72676e-19 -0.00156588 2.3353e-19 6.82434e-05 -1.60321e-19 -0.00056291 -3.37532e-19 0.00360866 -0.000131036 -1.2876e-19 5.43579e-05 1.92972e-19 0.000547231 -4.20709e-19 -0.000364571 -2.71929e-19 0.000233849 -1.2299e-19 0.000339175 -3.69351e-19 
2128.7 0 -6.52177e-18 0.056693 -5.53168e-20 0.000626869 -0.00837809 -7.91929e-19 -0.000699615 -2.47822e-19 -0.00150537 -2.73264e-20 -0.000519988 -4.21454e-19 1.66134e-19 -0.00155072 2.20469e-19 8.12023e-05 -1.44055e-19 -0.000612486 -3.32249e-19 0.00367399 -0.000137318 -1.21304e-19 5.13813e-05 1.85801e-19 0.000550575 -4.11842e-19 -0.000403417 -2.95167e-19 0.000226399 -1.19567e-19 0.00030514 -3.62925e-19 
2129.05 0 -6.50393e-18 0.0563649 -5.27387e-20 0.000627995 -0.00727151 -6.63536e-19 -0.000719139 -2.60251e-19 -0.001482 -2.30202e-20 -0.000496576 -4.21918e-19 1.63023e-19 -0.0015357 2.20376e-19 9.24232e-05 -1.2906e-19 -0.000655926 -3.35316e-19 0.0037414 -0.000143633 -1.04852e-19 5.01139e-05 1.73966e-19 0.000555897 -3.98492e-19 -0.000442112 -3.18345e-19 0.000218841 -1.25437e-19 0.000273876 -3.56319e-19 
2129.4 0 -6.46631e-18 0.056011 -5.17349e-20 0.000627988 -0.00617179 -5.31048e-19 -0.000736748 -2.66037e-19 -0.0014635 -3.55265e-20 -0.000462351 -4.20308e-19 1.5612e-19 -0.00151897 2.28288e-19 0.00010257 -1.19798e-19 -0.000700773 -3.39973e-19 0.00380836 -0.000150941 -1.02582e-19 5.11542e-05 1.6364e-19 0.000563721 -3.95535e-19 -0.000481578 -3.39687e-19 0.000208076 -1.19753e-19 0.000245625 -3.62934e-19 
2129.75 0 -6.43365e-18 0.0556322 -5.8961e-20 0.000627771 -0.0050795 -3.99276e-19 -0.000752345 -2.72589e-19 -0.00145223 -5.12622e-20 -0.000421988 -4.22643e-19 1.60627e-19 -0.00149953 2.40992e-19 0.000112855 -1.09892e-19 -0.000753373 -3.36737e-19 0.00387385 -0.000159419 -9.7255e-20 5.14431e-05 1.63033e-19 0.000571903 -3.92032e-19 -0.000521437 -3.66854e-19 0.000194775 -1.0801e-19 0.000218503 -3.65518e-19 
2130.1 0 -6.39835e-18 0.055227 -5.80294e-20 0.000629146 -0.00399182 -2.75003e-19 -0.000763789 -2.81131e-19 -0.00144432 -6.75111e-20 -0.000380894 -4.13499e-19 1.579e-19 -0.00147668 2.3978e-19 0.000125541 -9.49397e-20 -0.000810107 -3.30126e-19 0.00393834 -0.000168407 -7.55682e-20 5.02343e-05 1.57158e-19 0.000578519 -3.76955e-19 -0.000560594 -3.89944e-19 0.000181803 -8.99436e-20 0.000190354 -3.72821e-19 
2130.45 0 -6.35416e-18 0.0547929 -5.59222e-20 0.000632887 -0.00290596 -1.46452e-19 -0.000770373 -2.97734e-19 -0.00143665 -9.83504e-20 -0.000342357 -3.92395e-19 1.57803e-19 -0.00145002 2.30127e-19 0.000146179 -8.05591e-20 -0.000864742 -3.24921e-19 0.00400316 -0.000177622 -5.97281e-20 4.83344e-05 1.5236e-19 0.00058273 -3.6337e-19 -0.000599702 -4.03648e-19 0.000169247 -8.52896e-20 0.000162283 -3.74371e-19 
2130.8 0 -6.30737e-18 0.0543298 -6.75866e-20 0.000638333 -0.00182181 -1.38362e-20 -0.000774764 -3.14931e-19 -0.00143012 -1.08878e-19 -0.000307616 -3.86857e-19 1.53052e-19 -0.00141875 2.06735e-19 0.000176235 -6.45988e-20 -0.000917543 -3.17908e-19 0.00406828 -0.000187514 -5.17285e-20 4.59091e-05 1.47172e-19 0.000584724 -3.55532e-19 -0.000639863 -4.22375e-19 0.000155166 -8.13369e-20 0.000136789 -3.75346e-19 
2131.15 0 -6.25214e-18 0.0538406 -7.6872e-20 0.000643514 -0.000743692 1.09815e-19 -0.00078036 -3.185e-19 -0.00142602 -1.23879e-19 -0.00027598 -3.72314e-19 1.54624e-19 -0.00138372 2.00722e-19 0.000211674 -6.04009e-20 -0.000969355 -3.32683e-19 0.00413267 -0.000197966 -3.76191e-20 4.34262e-05 1.3815e-19 0.000585467 -3.64157e-19 -0.000681814 -4.45823e-19 0.000140734 -7.49378e-20 0.000113535 -3.71982e-19 
2131.5 0 -6.19591e-18 0.0533273 -9.084e-20 0.000647328 0.000322397 2.13365e-19 -0.000787758 -3.2398e-19 -0.00142386 -1.39036e-19 -0.00024604 -3.63497e-19 1.58185e-19 -0.00134757 2.04076e-19 0.000248442 -5.51158e-20 -0.0010175 -3.37227e-19 0.00419612 -0.000208931 -1.97192e-20 4.109e-05 1.18418e-19 0.000585941 -3.67737e-19 -0.000725594 -4.63289e-19 0.000127268 -7.20968e-20 9.04638e-05 -3.68815e-19 
2131.85 0 -6.13828e-18 0.0527898 -9.13236e-20 0.000650433 0.00137403 3.29549e-19 -0.000795125 -3.36087e-19 -0.00142179 -1.39239e-19 -0.000216815 -3.41428e-19 1.47294e-19 -0.00131243 1.96314e-19 0.000285042 -6.37639e-20 -0.0010617 -3.41282e-19 0.00425979 -0.000220856 -1.47257e-20 3.84445e-05 1.06325e-19 0.000586361 -3.61131e-19 -0.00077042 -4.76312e-19 0.000114185 -6.10714e-20 6.71757e-05 -3.58052e-19 
2132.2 0 -6.07576e-18 0.0522263 -8.58898e-20 0.000652797 0.00241266 4.38234e-19 -0.000801304 -3.56253e-19 -0.00141977 -1.37786e-19 -0.000187804 -3.18121e-19 1.5519e-19 -0.00127833 1.7259e-19 0.000320396 -5.59309e-20 -0.00110527 -3.45077e-19 0.00432351 -0.000233625 -3.23999e-21 3.54611e-05 9.98466e-20 0.000586127 -3.66338e-19 -0.000815263 -4.82459e-19 9.97645e-05 -4.6836e-20 4.50203e-05 -3.45451e-19 
2132.55 0 -6.01846e-18 0.0516368 -8.50394e-20 0.000653584 0.0034413 5.57923e-19 -0.000806266 -3.7956e-19 -0.00141942 -1.32248e-19 -0.000159043 -2.88533e-19 1.50425e-19 -0.00124454 1.53104e-19 0.000352055 -4.71536e-20 -0.00115167 -3.47436e-19 0.00438365 -0.000246578 9.65228e-22 3.19953e-05 9.3959e-20 0.000584872 -3.63467e-19 -0.000861271 -4.85773e-19 8.2993e-05 -3.91915e-20 2.42131e-05 -3.31317e-19 
2132.9 0 -5.96329e-18 0.0510244 -8.42616e-20 0.000652436 0.00446044 6.78326e-19 -0.000811657 -3.93725e-19 -0.00142042 -1.42965e-19 -0.000130219 -2.6561e-19 1.47606e-19 -0.00121267 1.46954e-19 0.000377689 -3.83119e-20 -0.0012004 -3.46846e-19 0.00443713 -0.000258843 9.65653e-21 2.98284e-05 9.55567e-20 0.000582231 -3.6253e-19 -0.000910618 -4.85547e-19 6.56085e-05 -3.07783e-20 5.09948e-06 -3.06406e-19 
2133.25 0 -5.90499e-18 0.0503915 -7.89757e-20 0.00065004 0.00546548 7.88002e-19 -0.000819098 -4.13471e-19 -0.00142125 -1.55249e-19 -9.9585e-05 -2.37181e-19 1.39319e-19 -0.00118526 1.42394e-19 0.000393938 -2.47124e-20 -0.00124833 -3.48986e-19 0.00448349 -0.00026991 1.49986e-20 3.05948e-05 1.00088e-19 0.000578806 -3.63825e-19 -0.000962354 -4.95063e-19 4.9126e-05 -9.88041e-21 -1.05472e-05 -2.92858e-19 
2133.6 0 -5.83371e-18 0.0497378 -8.08087e-20 0.000647753 0.00645244 9.03757e-19 -0.000828685 -4.25901e-19 -0.00142049 -1.61727e-19 -6.50212e-05 -2.11795e-19 1.36034e-19 -0.00116163 1.42586e-19 0.000399512 -1.67277e-20 -0.00129396 -3.45946e-19 0.00452261 -0.00027895 2.83245e-20 3.27239e-05 1.0799e-19 0.000575343 -3.59607e-19 -0.00101388 -4.93984e-19 3.28927e-05 9.95716e-21 -2.29889e-05 -2.72713e-19 
2133.95 0 -5.76112e-18 0.0490627 -8.08188e-20 0.000646603 0.00742233 1.02062e-18 -0.000838871 -4.50023e-19 -0.00141706 -1.56954e-19 -2.66882e-05 -2.02016e-19 1.28583e-19 -0.00113767 1.30941e-19 0.000399252 -3.03278e-21 -0.00133569 -3.38425e-19 0.00455302 -0.000286313 4.31438e-20 3.44518e-05 1.1296e-19 0.000572226 -3.53234e-19 -0.00106366 -5.02788e-19 1.66781e-05 2.57031e-20 -3.34956e-05 -2.68356e-19 
2134.3 0 -5.68842e-18 0.0483661 -7.78555e-20 0.000645862 0.00837944 1.13942e-18 -0.000847213 -4.72152e-19 -0.00140953 -1.52989e-19 1.29216e-05 -1.95491e-19 1.14985e-19 -0.00111173 1.33804e-19 0.000398847 1.60156e-21 -0.00137093 -3.34208e-19 0.00457387 -0.000292125 5.03892e-20 3.50718e-05 1.08601e-19 0.000568348 -3.37949e-19 -0.00111311 -5.20311e-19 -7.00693e-07 4.33656e-20 -4.25737e-05 -2.59785e-19 
2134.65 0 -5.60961e-18 0.0476486 -6.60594e-20 0.000643411 0.00932603 1.25179e-18 -0.000852686 -4.89144e-19 -0.00139626 -1.50206e-19 5.33846e-05 -1.90568e-19 1.07995e-19 -0.00108505 1.37916e-19 0.000401392 8.57083e-21 -0.00139987 -3.22709e-19 0.00458739 -0.000296557 5.39083e-20 3.44891e-05 1.13601e-19 0.000562849 -3.10828e-19 -0.00116157 -5.279e-19 -2.12065e-05 4.96431e-20 -5.10933e-05 -2.52702e-19 
2135 0 -5.53874e-18 0.0469099 -5.26647e-20 0.000639646 0.0102603 1.35812e-18 -0.000856387 -4.86307e-19 -0.00137764 -1.54187e-19 9.48705e-05 -1.90503e-19 1.02047e-19 -0.0010585 1.37085e-19 0.000407961 2.11033e-20 -0.00142218 -3.10782e-19 0.00459567 -0.000301309 5.22408e-20 3.31768e-05 1.13322e-19 0.000556167 -2.9327e-19 -0.0012068 -5.36631e-19 -4.41216e-05 5.60258e-20 -5.91725e-05 -2.65591e-19 
2135.35 0 -5.46141e-18 0.0461504 -5.12417e-20 0.000635122 0.0111802 1.46551e-18 -0.000861314 -4.97802e-19 -0.0013567 -1.41672e-19 0.00013562 -1.82554e-19 9.47301e-20 -0.00103481 1.30381e-19 0.000417382 2.63152e-20 -0.00143612 -2.91548e-19 0.00460084 -0.000308205 3.87334e-20 3.02206e-05 1.05535e-19 0.000546519 -2.68432e-19 -0.00124901 -5.39918e-19 -6.70384e-05 5.90423e-20 -6.64902e-05 -2.6429e-19 
2135.7 0 -5.37336e-18 0.045373 -2.22953e-20 0.000627883 0.0120842 1.57005e-18 -0.000869831 -5.08109e-19 -0.00133728 -1.37275e-19 0.000174623 -1.79952e-19 9.45602e-20 -0.00101768 1.40951e-19 0.000428809 2.84944e-20 -0.00143965 -2.7614e-19 0.00460319 -0.00031878 2.68735e-20 2.41649e-05 9.42997e-20 0.000532973 -2.57655e-19 -0.00128901 -5.49032e-19 -8.82017e-05 5.14156e-20 -7.3078e-05 -2.53659e-19 
2136.05 0 -5.28423e-18 0.0445806 -1.21531e-20 0.00061565 0.0129725 1.66433e-18 -0.000881999 -5.22064e-19 -0.00132205 -1.34031e-19 0.000212223 -1.78346e-19 8.78441e-20 -0.001007 1.38423e-19 0.000442779 2.62919e-20 -0.00143458 -2.63885e-19 0.00459995 -0.000332653 2.56096e-20 1.60627e-05 8.81371e-20 0.000516973 -2.46255e-19 -0.0013274 -5.5533e-19 -0.000109176 5.8116e-20 -8.03644e-05 -2.46059e-19 
2136.4 0 -5.20268e-18 0.0437733 5.82315e-22 0.000598539 0.0138457 1.76022e-18 -0.000899576 -5.27317e-19 -0.00131223 -1.24928e-19 0.000248054 -1.67807e-19 7.82521e-20 -0.000998696 1.49952e-19 0.000462077 3.43281e-20 -0.00142636 -2.59122e-19 0.00458783 -0.000348777 5.85829e-21 7.66753e-06 6.6358e-20 0.000499349 -2.31304e-19 -0.00136528 -5.62234e-19 -0.000130323 6.76563e-20 -9.06635e-05 -2.43542e-19 
2136.75 0 -5.10152e-18 0.0429494 -2.48997e-21 0.000578447 0.0147035 1.86207e-18 -0.000921984 -5.3457e-19 -0.00130799 -1.25321e-19 0.000279969 -1.60022e-19 7.8607e-20 -0.000990421 1.77189e-19 0.000488628 5.56443e-20 -0.00141857 -2.55234e-19 0.0045667 -0.000366434 -3.64763e-21 -8.91927e-07 5.56765e-20 0.000481207 -2.11743e-19 -0.00140345 -5.64886e-19 -0.000151327 7.39499e-20 -0.000104816 -2.34962e-19 
2137.1 0 -5.00211e-18 0.0421097 6.3735e-21 0.000556448 0.0155453 1.96218e-18 -0.00094645 -5.56128e-19 -0.00130716 -1.24541e-19 0.000306335 -1.50744e-19 7.5042e-20 -0.000984079 1.86735e-19 0.000520595 6.48663e-20 -0.0014139 -2.67953e-19 0.00453958 -0.000383841 -9.0097e-21 -8.74397e-06 5.245e-20 0.000463772 -2.00525e-19 -0.00144059 -5.57906e-19 -0.000173041 8.40552e-20 -0.000122295 -2.32731e-19 
2137.45 0 -4.89601e-18 0.0412576 1.21656e-20 0.0005326 0.0163695 2.05273e-18 -0.000971186 -5.68185e-19 -0.00130703 -1.20199e-19 0.000328626 -1.43493e-19 8.47312e-20 -0.000982982 2.01045e-19 0.000553496 7.88883e-20 -0.00141167 -2.88302e-19 0.00450908 -0.000400482 -7.59303e-21 -1.52094e-05 6.87044e-20 0.000446545 -1.91234e-19 -0.00147452 -5.52192e-19 -0.000195184 9.72187e-20 -0.000142165 -2.28426e-19 
2137.8 0 -4.78732e-18 0.0403947 1.82738e-20 0.000506697 0.0171731 2.15335e-18 -0.000994977 -5.88429e-19 -0.00130612 -1.0581e-19 0.000348894 -1.30592e-19 8.62134e-20 -0.000986292 2.1724e-19 0.000587245 7.83765e-20 -0.00140845 -2.87586e-19 0.00447608 -0.00041561 -9.41084e-21 -2.05291e-05 5.89983e-20 0.00042765 -1.72396e-19 -0.00150536 -5.5144e-19 -0.000217757 1.12502e-19 -0.000164785 -2.29813e-19 
2138.15 0 -4.68912e-18 0.0395197 1.35705e-20 0.000480772 0.0179551 2.2563e-18 -0.0010189 -5.97972e-19 -0.0013038 -9.13628e-20 0.000366571 -1.29455e-19 8.04332e-20 -0.000987651 2.37153e-19 0.000624915 8.1204e-20 -0.0014052 -2.80675e-19 0.00444207 -0.000427951 -1.22296e-20 -2.36418e-05 6.03775e-20 0.00040672 -1.47451e-19 -0.00153451 -5.39352e-19 -0.000240388 1.09267e-19 -0.000188824 -2.20325e-19 
2138.5 0 -4.58099e-18 0.038631 2.00724e-20 0.000456433 0.0187175 2.34442e-18 -0.00104342 -5.97171e-19 -0.00129926 -8.61439e-20 0.000379611 -1.29612e-19 7.26241e-20 -0.000984322 2.4888e-19 0.000667029 9.42237e-20 -0.00140369 -2.78103e-19 0.00440825 -0.000436707 -1.64007e-20 -2.40978e-05 4.87977e-20 0.000384814 -1.29174e-19 -0.00156285 -5.32151e-19 -0.000262632 1.17057e-19 -0.000212275 -2.20357e-19 
2138.85 0 -4.47964e-18 0.0377315 2.47709e-20 0.000431522 0.0194622 2.42017e-18 -0.00106518 -6.00086e-19 -0.00129263 -7.38379e-20 0.000387192 -1.22847e-19 6.94131e-20 -0.000978844 2.66524e-19 0.000713221 9.91659e-20 -0.00140295 -2.88949e-19 0.0043732 -0.00044083 -1.60895e-20 -2.34857e-05 3.09658e-20 0.000362338 -1.18667e-19 -0.00159102 -5.41514e-19 -0.000286352 1.24233e-19 -0.000234543 -2.15469e-19 
2139.2 0 -4.36728e-18 0.0368251 2.90913e-20 0.000403965 0.0201852 2.50143e-18 -0.00108057 -6.12413e-19 -0.00128555 -8.53982e-20 0.000389127 -1.13273e-19 6.51363e-20 -0.000974584 2.60376e-19 0.00076157 1.17718e-19 -0.00140229 -2.80281e-19 0.004334 -0.00043906 -1.67909e-20 -2.37998e-05 1.55933e-20 0.000339609 -1.07547e-19 -0.0016186 -5.36258e-19 -0.000312398 1.34052e-19 -0.000254932 -2.22384e-19 
2139.55 0 -4.25956e-18 0.035912 2.99102e-20 0.000374442 0.0208845 2.58554e-18 -0.00108935 -6.23649e-19 -0.00127863 -8.32324e-20 0.000383628 -1.15196e-19 6.18759e-20 -0.000971471 2.7243e-19 0.000810404 1.23181e-19 -0.00140074 -2.70176e-19 0.00428938 -0.000432561 -8.19939e-21 -2.48676e-05 3.37656e-21 0.000315792 -9.51787e-20 -0.00164533 -5.33203e-19 -0.000339638 1.3435e-19 -0.000274164 -2.08706e-19 
2139.9 0 -4.15254e-18 0.0349916 2.9618e-20 0.00034562 0.0215644 2.67209e-18 -0.00109397 -6.39691e-19 -0.00126933 -8.91303e-20 0.000370009 -1.12037e-19 6.08619e-20 -0.000967809 2.74661e-19 0.000862374 1.42688e-19 -0.0013982 -2.57021e-19 0.00423961 -0.000424185 -1.97797e-21 -2.54459e-05 -2.17862e-21 0.000289456 -7.91372e-20 -0.00166978 -5.36187e-19 -0.000367553 1.34499e-19 -0.000293918 -2.26972e-19 
2140.25 0 -4.04159e-18 0.0340639 3.6154e-20 0.000317972 0.0222295 2.75881e-18 -0.00109682 -6.5997e-19 -0.00125535 -9.1814e-20 0.000349724 -1.20329e-19 5.97343e-20 -0.000965879 2.71407e-19 0.000918987 1.50454e-19 -0.00139507 -2.41096e-19 0.00418283 -0.000415225 1.21823e-21 -2.63961e-05 2.12304e-21 0.000261441 -7.23884e-20 -0.00169007 -5.44442e-19 -0.000394882 1.46437e-19 -0.000315259 -2.34027e-19 
2140.6 0 -3.92898e-18 0.0331296 4.45532e-20 0.000289572 0.0228802 2.84008e-18 -0.0011007 -6.79298e-19 -0.00123727 -1.0184e-19 0.00032466 -1.13134e-19 6.4675e-20 -0.00096922 2.62434e-19 0.000978022 1.55008e-19 -0.00138795 -2.15519e-19 0.00411942 -0.000405911 1.30909e-20 -3.01002e-05 7.66499e-21 0.000233942 -6.07111e-20 -0.00170737 -5.47134e-19 -0.000420446 1.51846e-19 -0.000337977 -2.45707e-19 
2140.95 0 -3.82295e-18 0.0321905 5.03269e-20 0.000259412 0.0235128 2.91339e-18 -0.00110717 -7.06532e-19 -0.00121611 -1.15125e-19 0.000294462 -1.04835e-19 7.76881e-20 -0.000978806 2.49671e-19 0.00103604 1.53619e-19 -0.00137566 -2.00858e-19 0.00405216 -0.000398286 3.3153e-20 -3.72064e-05 1.2933e-20 0.00020794 -4.96154e-20 -0.00172318 -5.52651e-19 -0.000444887 1.48941e-19 -0.000360323 -2.49984e-19 
2141.3 0 -3.71119e-18 0.031246 4.67249e-20 0.000228185 0.0241237 2.97359e-18 -0.00111564 -7.32243e-19 -0.00119333 -1.26784e-19 0.000256901 -1.13027e-19 9.27878e-20 -0.000992788 2.3656e-19 0.001089 1.5517e-19 -0.00136111 -1.87103e-19 0.00398366 -0.000393302 3.64584e-20 -4.73288e-05 5.38792e-21 0.00018051 -3.00938e-20 -0.00173786 -5.47515e-19 -0.000467363 1.52061e-19 -0.000380822 -2.47833e-19 
2141.65 0 -3.59328e-18 0.0302943 5.56393e-20 0.000197564 0.0247138 3.03885e-18 -0.00112573 -7.58851e-19 -0.00117023 -1.35558e-19 0.000212541 -1.046e-19 1.11465e-19 -0.0010077 2.29964e-19 0.00113423 1.67994e-19 -0.00134711 -1.65437e-19 0.00391681 -0.000389727 4.99014e-20 -6.10344e-05 -1.67236e-20 0.000148692 -2.61745e-20 -0.00175216 -5.59112e-19 -0.000486327 1.46159e-19 -0.000398283 -2.4624e-19 
2142 0 -3.47152e-18 0.0293364 5.85088e-20 0.00016924 0.0252857 3.09696e-18 -0.00113716 -7.80085e-19 -0.00114732 -1.38636e-19 0.000163433 -9.46572e-20 1.28737e-19 -0.00102005 2.12516e-19 0.00117017 1.69777e-19 -0.00133534 -1.58841e-19 0.00385417 -0.000386526 6.48039e-20 -7.91508e-05 -4.67792e-20 0.000113312 -2.13442e-20 -0.00176666 -5.60525e-19 -0.000502987 1.50007e-19 -0.000412475 -2.44185e-19 
2142.35 0 -3.34386e-18 0.0283743 7.09203e-20 0.000144409 0.0258405 3.16059e-18 -0.0011495 -8.02037e-19 -0.00112487 -1.49064e-19 0.000110733 -8.50769e-20 1.35474e-19 -0.00102869 2.0668e-19 0.0011972 1.60387e-19 -0.00132552 -1.63182e-19 0.00379391 -0.000383601 7.73472e-20 -0.000102162 -7.24314e-20 7.58634e-05 -8.45939e-21 -0.00177992 -5.64648e-19 -0.000520164 1.46458e-19 -0.00042649 -2.49067e-19 
2142.7 0 -3.21518e-18 0.0274091 7.19208e-20 0.000122411 0.0263781 3.21904e-18 -0.00116321 -8.1298e-19 -0.00110109 -1.49055e-19 5.32796e-05 -7.50643e-20 1.55628e-19 -0.00103475 2.04675e-19 0.00121709 1.6393e-19 -0.0013158 -1.68126e-19 0.00373347 -0.000380971 7.92763e-20 -0.000129377 -9.28302e-20 3.85627e-05 -5.3337e-21 -0.00179224 -5.69521e-19 -0.000538289 1.46566e-19 -0.000441994 -2.49856e-19 
2143.05 0 -3.0841e-18 0.0264408 7.18333e-20 0.000101186 0.0268975 3.26882e-18 -0.00117998 -8.24553e-19 -0.00107398 -1.45011e-19 -8.73336e-06 -7.38325e-20 1.72294e-19 -0.00103646 1.98817e-19 0.00123102 1.43234e-19 -0.0013043 -1.69275e-19 0.00367404 -0.000377392 7.09017e-20 -0.000158395 -1.24669e-19 2.96221e-06 -1.19019e-20 -0.00180584 -5.72857e-19 -0.000556573 1.39148e-19 -0.000458579 -2.50751e-19 
2143.4 0 -2.95463e-18 0.0254687 6.14535e-20 8.16137e-05 0.027398 3.31986e-18 -0.00119841 -8.21821e-19 -0.00104392 -1.40161e-19 -6.98757e-05 -6.86643e-20 1.83519e-19 -0.00103057 1.94656e-19 0.00124145 1.19747e-19 -0.0012899 -1.6481e-19 0.00361699 -0.000371342 6.00165e-20 -0.000186941 -1.38153e-19 -2.99263e-05 -1.70381e-20 -0.0018214 -5.8099e-19 -0.000573547 1.44905e-19 -0.000476427 -2.56586e-19 
2143.75 0 -2.82375e-18 0.0244907 5.38282e-20 6.4529e-05 0.0278819 3.37722e-18 -0.00121186 -8.16612e-19 -0.00101097 -1.41204e-19 -0.00012458 -6.87118e-20 2.00313e-19 -0.00101816 1.90796e-19 0.0012522 8.64567e-20 -0.00127397 -1.66302e-19 0.00356032 -0.000361809 6.40292e-20 -0.000212746 -1.54693e-19 -6.0669e-05 -7.3798e-21 -0.00183781 -5.82811e-19 -0.000588458 1.52785e-19 -0.000495292 -2.54769e-19 
2144.1 0 -2.69844e-18 0.0235058 5.16664e-20 4.86143e-05 0.0283519 3.44379e-18 -0.00121458 -8.08529e-19 -0.000974486 -1.25468e-19 -0.000169228 -7.07003e-20 2.08683e-19 -0.0010003 1.79437e-19 0.00126612 6.98133e-20 -0.00125984 -1.80866e-19 0.00350276 -0.000349848 5.27162e-20 -0.000235223 -1.65251e-19 -9.11686e-05 -1.64718e-21 -0.00185557 -5.79135e-19 -0.000601334 1.57375e-19 -0.000515187 -2.53754e-19 
2144.45 0 -2.58498e-18 0.022514 5.50775e-20 3.34492e-05 0.0288089 3.50746e-18 -0.00120718 -7.95563e-19 -0.000935024 -1.19247e-19 -0.000202801 -6.25505e-20 2.14642e-19 -0.000977559 1.60446e-19 0.00128326 5.28456e-20 -0.00124841 -1.86112e-19 0.00344578 -0.000338012 5.09211e-20 -0.000254887 -1.9113e-19 -0.000121707 6.67911e-21 -0.00187379 -5.72039e-19 -0.000611932 1.54445e-19 -0.000535784 -2.59299e-19 
2144.8 0 -2.46536e-18 0.0215175 5.8232e-20 1.88969e-05 0.0292496 3.56724e-18 -0.00119505 -7.89049e-19 -0.00089409 -1.29628e-19 -0.000228093 -4.96803e-20 2.0994e-19 -0.000951557 1.39405e-19 0.00130169 4.02946e-20 -0.0012373 -1.8931e-19 0.00338833 -0.00032745 5.6488e-20 -0.000271453 -2.19282e-19 -0.000151874 -6.47671e-22 -0.00189081 -5.76874e-19 -0.000620812 1.58676e-19 -0.000556789 -2.63223e-19 
2145.15 0 -2.34535e-18 0.0205181 6.19719e-20 5.29472e-06 0.0296697 3.62494e-18 -0.00118291 -7.88794e-19 -0.000852883 -1.43564e-19 -0.000249894 -3.63067e-20 2.03014e-19 -0.000922479 1.27415e-19 0.00132087 2.48329e-20 -0.00122429 -1.76158e-19 0.00333016 -0.00031677 5.97039e-20 -0.000285148 -2.25337e-19 -0.000182722 -4.81918e-21 -0.00190745 -5.82321e-19 -0.000628446 1.63736e-19 -0.000577567 -2.73971e-19 
2145.5 0 -2.21713e-18 0.0195183 5.96439e-20 -8.22546e-06 0.030067 3.68485e-18 -0.001172 -7.94291e-19 -0.000811366 -1.44557e-19 -0.000272236 -3.06132e-20 1.86552e-19 -0.000887507 1.12538e-19 0.0013402 9.80121e-21 -0.00120759 -1.72428e-19 0.0032717 -0.000304855 6.29571e-20 -0.000297474 -2.46542e-19 -0.000214562 -1.23716e-20 -0.00192383 -5.85322e-19 -0.000635209 1.57943e-19 -0.00059819 -2.8037e-19 
2145.85 0 -2.08245e-18 0.0185207 6.36907e-20 -2.28309e-05 0.0304409 3.71961e-18 -0.00116105 -8.13319e-19 -0.000767898 -1.44296e-19 -0.000297469 -1.68038e-20 1.72545e-19 -0.000843392 1.015e-19 0.00135848 1.57714e-21 -0.00118721 -1.75027e-19 0.00321147 -0.000292525 5.90103e-20 -0.000308395 -2.70595e-19 -0.00024742 -6.55706e-21 -0.00193936 -5.95601e-19 -0.000641969 1.57166e-19 -0.000618922 -2.78578e-19 
2146.2 0 -1.94722e-18 0.0175279 5.96283e-20 -3.75258e-05 0.0307918 3.75207e-18 -0.00114945 -8.28365e-19 -0.000722404 -1.55383e-19 -0.00032566 -1.18685e-20 1.61918e-19 -0.000790369 8.59013e-20 0.0013744 -6.0772e-22 -0.00116443 -1.83007e-19 0.00314798 -0.000282512 6.076e-20 -0.00031798 -2.8699e-19 -0.000282094 -6.23957e-21 -0.00195355 -5.96967e-19 -0.000648371 1.52794e-19 -0.000639046 -2.69818e-19 
2146.55 0 -1.81681e-18 0.0165395 4.94582e-20 -5.11312e-05 0.03112 3.79378e-18 -0.00113734 -8.28943e-19 -0.000676093 -1.61501e-19 -0.000354642 -1.68279e-20 1.52219e-19 -0.00073239 7.11464e-20 0.00138535 -6.36624e-21 -0.00114169 -1.79458e-19 0.00308132 -0.000276729 5.53019e-20 -0.000328355 -2.93432e-19 -0.000316897 -8.61274e-21 -0.00196559 -5.97211e-19 -0.000654199 1.48767e-19 -0.000658255 -2.61912e-19 
2146.9 0 -1.69913e-18 0.0155524 5.06543e-20 -6.51241e-05 0.0314267 3.82995e-18 -0.00112697 -8.44107e-19 -0.000630029 -1.68561e-19 -0.00038205 -2.94204e-20 1.34154e-19 -0.000672554 5.95503e-20 0.0013881 -9.54092e-21 -0.001122 -1.59306e-19 0.00301215 -0.000274807 5.88818e-20 -0.000339636 -3.04568e-19 -0.000348288 -7.99895e-21 -0.0019758 -5.86879e-19 -0.000659517 1.37961e-19 -0.000677006 -2.48678e-19 
2147.25 0 -1.57726e-18 0.0145642 4.67711e-20 -8.02841e-05 0.0317127 3.85165e-18 -0.00111988 -8.40999e-19 -0.000583111 -1.80564e-19 -0.000405674 -4.68389e-20 1.30744e-19 -0.000608336 4.85559e-20 0.00138461 -1.63672e-20 -0.00110582 -1.40716e-19 0.0029415 -0.000275554 7.38297e-20 -0.00034834 -3.14646e-19 -0.000375531 7.31618e-22 -0.00198544 -5.78389e-19 -0.000664566 1.27008e-19 -0.000696185 -2.2899e-19 
2147.6 0 -1.45272e-18 0.0135771 4.18159e-20 -9.47902e-05 0.031977 3.86541e-18 -0.00111598 -8.46168e-19 -0.000532543 -1.82038e-19 -0.0004229 -6.2767e-20 1.17467e-19 -0.000536413 2.1921e-20 0.00138135 -1.49115e-20 -0.00109047 -1.26397e-19 0.00286893 -0.000277594 7.47118e-20 -0.000351358 -3.08209e-19 -0.000398345 -1.7839e-21 -0.00199433 -5.67254e-19 -0.000669652 1.22487e-19 -0.000714853 -2.20519e-19 
2147.95 0 -1.3474e-18 0.0125958 3.06101e-20 -0.00010757 0.0322135 3.87929e-18 -0.00111344 -8.27876e-19 -0.000477501 -1.67406e-19 -0.000431469 -7.73944e-20 1.00935e-19 -0.000455935 -5.41694e-23 0.00138049 -1.16211e-20 -0.00107483 -1.15134e-19 0.00279405 -0.00027973 7.93198e-20 -0.000348276 -3.12801e-19 -0.00041756 -1.86919e-21 -0.00200209 -5.50107e-19 -0.000674657 1.14773e-19 -0.000730211 -1.94709e-19 
2148.3 0 -1.24038e-18 0.0116218 2.18177e-20 -0.000117912 0.0324178 3.90356e-18 -0.00110964 -8.18599e-19 -0.000416997 -1.51944e-19 -0.000433005 -9.21995e-20 7.99923e-20 -0.00036918 -1.98221e-20 0.00137865 -1.27438e-20 -0.00105941 -1.01405e-19 0.002718 -0.000280198 7.9756e-20 -0.00034105 -3.05213e-19 -0.000435878 6.36529e-21 -0.00200751 -5.33494e-19 -0.000678737 1.08554e-19 -0.000740769 -1.7436e-19 
2148.65 0 -1.12356e-18 0.0106522 5.80427e-21 -0.000124821 0.0325932 3.92213e-18 -0.00110319 -8.11364e-19 -0.00034848 -1.41598e-19 -0.000433135 -1.06639e-19 5.83501e-20 -0.000281352 -2.42926e-20 0.0013725 -1.09927e-20 -0.00104442 -8.6191e-20 0.00264141 -0.000276989 8.30006e-20 -0.000331017 -3.18277e-19 -0.000455573 1.64106e-20 -0.00200981 -5.29044e-19 -0.00068186 1.02934e-19 -0.000748504 -1.64062e-19 
2149 0 -1.00031e-18 0.00968514 -1.58693e-21 -0.00012981 0.0327471 3.94787e-18 -0.00109284 -7.91254e-19 -0.000273015 -1.25463e-19 -0.000435422 -1.2706e-19 4.49192e-20 -0.000196053 -2.17059e-20 0.00136301 -1.79953e-20 -0.00103008 -6.85449e-20 0.00256365 -0.000269221 8.03859e-20 -0.000318773 -3.24568e-19 -0.000476647 2.1199e-20 -0.00201017 -5.28783e-19 -0.000682764 1.00043e-19 -0.000757908 -1.53622e-19 
2149.35 0 -8.94611e-19 0.00872084 -9.97827e-23 -0.000135356 0.0328837 3.97582e-18 -0.00107846 -7.80662e-19 -0.000193202 -1.03728e-19 -0.000439669 -1.34092e-19 2.72065e-20 -0.000112409 -2.70817e-20 0.00135277 -1.67409e-20 -0.00101724 -4.44233e-20 0.00248456 -0.000257736 7.72031e-20 -0.000305051 -3.22117e-19 -0.000497559 3.19646e-20 -0.00201116 -5.23492e-19 -0.000679886 1.14128e-19 -0.000770512 -1.39435e-19 
2149.7 0 -7.83833e-19 0.00775955 3.1312e-21 -0.000141443 0.0330036 3.99644e-18 -0.00105821 -7.76265e-19 -0.000110296 -1.00703e-19 -0.000444371 -1.33183e-19 7.60387e-21 -3.05194e-05 -3.49649e-20 0.00134261 -1.70237e-20 -0.00100807 -2.78642e-20 0.00240484 -0.000243953 7.4714e-20 -0.000290732 -3.10069e-19 -0.00051772 5.76939e-20 -0.00201335 -5.0596e-19 -0.000673432 1.16671e-19 -0.000785067 -1.21076e-19 
2150.05 0 -6.79838e-19 0.00680064 -4.12795e-23 -0.000146218 0.0331022 4.0157e-18 -0.0010289 -7.71776e-19 -2.48188e-05 -9.78929e-20 -0.000448618 -1.38844e-19 -2.2812e-21 4.64068e-05 -3.97608e-20 0.00133538 -7.34451e-21 -0.00100389 -6.43397e-21 0.00232429 -0.000227984 7.22243e-20 -0.000276998 -3.10308e-19 -0.000536908 7.45528e-20 -0.00201483 -5.02783e-19 -0.000667134 1.26384e-19 -0.000802266 -1.10458e-19 
2150.4 0 -5.6911e-19 0.00584282 -7.0363e-21 -0.000148963 0.0331775 4.03066e-18 -0.000990329 -7.62759e-19 5.95192e-05 -8.79325e-20 -0.000453638 -1.34088e-19 -1.01031e-20 0.000114441 -4.23373e-20 0.00133375 -6.90121e-22 -0.00100495 3.66066e-21 0.00223985 -0.000210632 7.62985e-20 -0.000263661 -3.01211e-19 -0.000555044 9.0952e-20 -0.00201413 -4.97119e-19 -0.000664803 1.36154e-19 -0.000823012 -1.00043e-19 
2150.75 0 -4.53918e-19 0.00488732 -1.62973e-20 -0.00015167 0.0332318 4.05298e-18 -0.000947792 -7.62078e-19 0.000136749 -7.53954e-20 -0.000461084 -1.229e-19 -1.15578e-20 0.000174704 -4.47458e-20 0.00133627 2.20971e-21 -0.00100952 2.26214e-20 0.00214866 -0.0001931 8.68903e-20 -0.000251321 -2.91215e-19 -0.000572553 1.20766e-19 -0.00201149 -4.8432e-19 -0.000664335 1.53629e-19 -0.000845761 -1.03051e-19 
2151.1 0 -3.4128e-19 0.00393516 -3.09388e-20 -0.000155432 0.0332669 4.07258e-18 -0.000908707 -7.59217e-19 0.000204477 -6.2791e-20 -0.00046993 -1.21437e-19 -1.42729e-20 0.000235036 -3.72789e-20 0.00134063 -8.20069e-22 -0.0010146 4.20756e-20 0.00205205 -0.000176711 1.01262e-19 -0.000241623 -2.83374e-19 -0.000589728 1.43215e-19 -0.0020069 -4.66028e-19 -0.000662174 1.72053e-19 -0.000869045 -9.45378e-20 
2151.45 0 -2.41324e-19 0.00298536 -3.03651e-20 -0.000159188 0.0332853 4.08012e-18 -0.00087536 -7.60027e-19 0.000261982 -5.94866e-20 -0.000476975 -1.23284e-19 -2.04876e-20 0.000300052 -4.0475e-20 0.00134513 -1.56582e-20 -0.00101892 5.21653e-20 0.00195163 -0.000162563 1.22581e-19 -0.000234955 -2.80047e-19 -0.000604773 1.52213e-19 -0.001999 -4.4976e-19 -0.000659282 2.0395e-19 -0.000892126 -8.65086e-20 
2151.8 0 -1.43519e-19 0.00203831 -2.40604e-20 -0.000161771 0.0332897 4.06919e-18 -0.000845134 -7.62258e-19 0.000310441 -5.05613e-20 -0.000479516 -1.21987e-19 -2.55094e-20 0.000366513 -3.25363e-20 0.00134731 -1.8769e-20 -0.00102105 5.73412e-20 0.00184738 -0.000149908 1.31688e-19 -0.000229554 -2.72911e-19 -0.000617781 1.52055e-19 -0.00198629 -4.49472e-19 -0.000658339 2.28931e-19 -0.000914129 -6.14539e-20 
2152.15 0 -4.49603e-20 0.00109629 -2.93381e-20 -0.000162816 0.0332795 4.05105e-18 -0.000815866 -7.6388e-19 0.000353137 -4.7623e-20 -0.000475821 -1.08001e-19 -2.58249e-20 0.000429835 -3.21807e-20 0.0013437 -2.3712e-20 -0.00102014 5.34153e-20 0.00173838 -0.000137855 1.45499e-19 -0.000221945 -2.55113e-19 -0.00063088 1.5258e-19 -0.00196797 -4.48259e-19 -0.00065922 2.41295e-19 -0.000933568 -3.38819e-20 
2152.5 0 5.85924e-20 0.000162206 -3.20024e-20 -0.000163865 0.0332525 4.04301e-18 -0.000785821 -7.52074e-19 0.000392728 -4.82717e-20 -0.000466621 -1.04641e-19 -2.91213e-20 0.000489788 -1.40836e-20 0.00133303 -3.84047e-20 -0.00101612 4.28218e-20 0.00162429 -0.000126965 1.53044e-19 -0.000210066 -2.44947e-19 -0.000644329 1.5931e-19 -0.00194531 -4.40054e-19 -0.000661062 2.61044e-19 -0.000950163 -3.69108e-21 
2152.85 0 1.78334e-19 -0.000761341 -3.49336e-20 -0.000167184 0.0332061 4.03308e-18 -0.000751331 -7.35925e-19 0.000429112 -4.62208e-20 -0.000455464 -9.41976e-20 -3.05896e-20 0.000549064 -5.32252e-21 0.00131867 -4.86125e-20 -0.00101014 5.18665e-20 0.00150738 -0.000115906 1.57563e-19 -0.000193743 -2.45087e-19 -0.000657864 1.68967e-19 -0.00191912 -4.46462e-19 -0.000664663 2.71274e-19 -0.000964365 1.80955e-20 
2153.2 0 2.92957e-19 -0.00167459 -3.22061e-20 -0.000173265 0.0331383 4.03442e-18 -0.000710562 -7.23867e-19 0.000459854 -5.37188e-20 -0.000445374 -8.30579e-20 -3.16083e-20 0.00060713 2.22572e-21 0.00130358 -6.43899e-20 -0.00100279 6.10721e-20 0.00139061 -0.000101892 1.61434e-19 -0.000174604 -2.34019e-19 -0.00067098 1.76702e-19 -0.00188859 -4.51876e-19 -0.000669739 2.77151e-19 -0.000975569 5.48104e-20 
2153.55 0 4.09753e-19 -0.00258045 -3.51984e-20 -0.000182244 0.0330517 4.02393e-18 -0.000665853 -6.98391e-19 0.000486015 -5.30483e-20 -0.000436545 -6.96747e-20 -4.05613e-20 0.000657684 1.19067e-20 0.00128817 -5.26494e-20 -0.000994972 7.15888e-20 0.00127709 -8.48793e-05 1.50661e-19 -0.000155426 -2.32789e-19 -0.000681421 1.75394e-19 -0.00185415 -4.39348e-19 -0.000676718 2.85219e-19 -0.000984276 7.86658e-20 
2153.9 0 5.30798e-19 -0.00347907 -3.77412e-20 -0.000194046 0.0329498 3.99606e-18 -0.000619368 -6.84412e-19 0.000510598 -6.08956e-20 -0.000428064 -5.38197e-20 -4.96215e-20 0.000697278 1.51456e-20 0.0012732 -3.42335e-20 -0.000991399 8.47794e-20 0.00117025 -6.61205e-05 1.53051e-19 -0.000137728 -2.32169e-19 -0.000689058 1.7931e-19 -0.00181763 -4.34143e-19 -0.000685205 2.99494e-19 -0.000991996 1.04815e-19 
2154.25 0 6.50101e-19 -0.00436926 -3.39325e-20 -0.000206958 0.0328315 3.97505e-18 -0.000570079 -6.78146e-19 0.000535065 -7.0791e-20 -0.000417355 -4.59932e-20 -5.78047e-20 0.00072948 2.99401e-20 0.00125778 -1.58333e-20 -0.00099368 9.7849e-20 0.00107192 -4.52225e-05 1.43941e-19 -0.000121492 -2.24635e-19 -0.000697096 1.95221e-19 -0.00178049 -4.35541e-19 -0.00069413 2.99716e-19 -0.00099995 1.14136e-19 
2154.6 0 7.75092e-19 -0.00524886 -3.41283e-20 -0.000218681 0.0326952 3.96307e-18 -0.000516852 -6.66064e-19 0.000561721 -6.94875e-20 -0.000402065 -4.8207e-20 -5.8816e-20 0.000759885 3.96638e-20 0.0012399 3.30092e-21 -0.000998119 1.11115e-19 0.000981322 -2.23188e-05 1.44891e-19 -0.000104457 -2.10688e-19 -0.000707525 1.99238e-19 -0.00174228 -4.2757e-19 -0.000705622 2.89956e-19 -0.00100965 1.2656e-19 
2154.95 0 9.01427e-19 -0.00611489 -4.58683e-20 -0.000228328 0.0325364 3.94544e-18 -0.000458985 -6.41126e-19 0.00059503 -5.99214e-20 -0.000383271 -4.47545e-20 -7.75102e-20 0.000791866 5.45116e-20 0.00121911 3.96717e-20 -0.00100299 1.45469e-19 0.000895286 2.12629e-06 1.54097e-19 -8.47245e-05 -1.93959e-19 -0.000720025 2.08054e-19 -0.0017013 -4.15891e-19 -0.000720674 2.80541e-19 -0.00102079 1.44797e-19 
2155.3 0 1.02756e-18 -0.00696714 -4.70914e-20 -0.000236993 0.0323538 3.92506e-18 -0.000397719 -6.31079e-19 0.000637465 -3.49064e-20 -0.000364872 -4.03652e-20 -7.48062e-20 0.000827848 5.58075e-20 0.00119579 6.54367e-20 -0.00100879 1.71313e-19 0.000809946 2.65626e-05 1.59926e-19 -6.13772e-05 -1.97232e-19 -0.000733744 2.03669e-19 -0.00165833 -3.96023e-19 -0.000736498 2.68245e-19 -0.00103119 1.54951e-19 
2155.65 0 1.1516e-18 -0.00780656 -5.3468e-20 -0.000245725 0.0321505 3.91197e-18 -0.000338165 -6.22393e-19 0.000686861 -3.52e-20 -0.00034851 -4.10881e-20 -8.40235e-20 0.000870485 5.3355e-20 0.00116936 8.82022e-20 -0.00101566 1.92097e-19 0.000724108 4.70788e-05 1.53432e-19 -3.53259e-05 -1.98399e-19 -0.000749076 2.03272e-19 -0.001616 -3.68074e-19 -0.000751864 2.57488e-19 -0.00103977 1.58488e-19 
2156 0 1.27547e-18 -0.00863519 -5.43148e-20 -0.000255761 0.0319304 3.88548e-18 -0.000284466 -6.10956e-19 0.000741754 -3.81491e-20 -0.000331649 -4.85447e-20 -9.60615e-20 0.000919334 5.32968e-20 0.00113957 1.0551e-19 -0.00102214 2.10078e-19 0.000637579 6.22356e-05 1.57014e-19 -8.08033e-06 -1.98321e-19 -0.000765514 2.10383e-19 -0.0015758 -3.49916e-19 -0.000767794 2.50393e-19 -0.00104777 1.60547e-19 
2156.35 0 1.392e-18 -0.00945323 -5.48696e-20 -0.000268733 0.0316966 3.85757e-18 -0.000237735 -6.06726e-19 0.0008011 -3.90298e-20 -0.000312094 -4.87558e-20 -1.07006e-19 0.000969021 4.4798e-20 0.00110845 1.21295e-19 -0.00102461 2.25778e-19 0.000550442 7.34692e-05 1.71148e-19 2.04561e-05 -1.91804e-19 -0.000781252 2.12933e-19 -0.00153855 -3.20226e-19 -0.00078555 2.56366e-19 -0.0010573 1.51554e-19 
2156.7 0 1.49802e-18 -0.0102596 -5.12804e-20 -0.000286072 0.0314489 3.82945e-18 -0.000198425 -5.89225e-19 0.000860515 -4.63808e-20 -0.000293136 -5.16868e-20 -1.1981e-19 0.001014 3.49925e-20 0.00107999 1.30089e-19 -0.00102211 2.34424e-19 0.000465323 8.30016e-05 1.69743e-19 5.03818e-05 -1.93371e-19 -0.000795788 2.22832e-19 -0.00150505 -2.96566e-19 -0.000804875 2.56067e-19 -0.00106953 1.44007e-19 
2157.05 0 1.60205e-18 -0.0110537 -4.11248e-20 -0.00030704 0.0311853 3.791e-18 -0.000167477 -5.63885e-19 0.000917095 -4.56547e-20 -0.000279051 -5.20295e-20 -1.44263e-19 0.00105455 3.53023e-20 0.00105759 1.32091e-19 -0.00101805 2.44279e-19 0.000385598 9.16698e-05 1.48262e-19 8.00798e-05 -1.89717e-19 -0.000811839 2.31905e-19 -0.00147295 -2.66156e-19 -0.000823746 2.47613e-19 -0.0010831 1.39972e-19 
2157.4 0 1.70247e-18 -0.011835 -3.41716e-20 -0.000328275 0.0309062 3.75717e-18 -0.000144569 -5.35939e-19 0.000974262 -4.35811e-20 -0.000271969 -4.37608e-20 -1.56979e-19 0.00109464 3.56851e-20 0.00104272 1.2184e-19 -0.00101322 2.52979e-19 0.00030896 9.96554e-05 1.38019e-19 0.000107723 -1.87142e-19 -0.000830648 2.5049e-19 -0.00143839 -2.56708e-19 -0.000841856 2.382e-19 -0.00109651 1.28751e-19 
2157.75 0 1.79542e-18 -0.0126042 -3.26739e-20 -0.000347941 0.0306136 3.72778e-18 -0.000127002 -4.96938e-19 0.00103835 -2.21696e-20 -0.000272843 -3.18227e-20 -1.64952e-19 0.00113606 2.75463e-20 0.00103434 1.13992e-19 -0.00100497 2.71967e-19 0.000229575 0.000108912 1.31704e-19 0.000134593 -1.64383e-19 -0.000850307 2.61961e-19 -0.00140149 -2.4226e-19 -0.000861119 2.13896e-19 -0.00111024 1.32424e-19 
2158.1 0 1.89023e-18 -0.013362 -3.62031e-20 -0.000366298 0.0303082 3.69466e-18 -0.00010906 -4.61955e-19 0.00111018 -1.51741e-20 -0.000281207 -2.90004e-20 -1.62202e-19 0.00117738 2.8139e-20 0.00103035 9.86628e-20 -0.000991841 2.88123e-19 0.000145342 0.000120872 1.43217e-19 0.000164023 -1.52619e-19 -0.000868603 2.8155e-19 -0.00136416 -2.18657e-19 -0.000881046 2.05946e-19 -0.00112617 1.50682e-19 
2158.45 0 1.98299e-18 -0.0141079 -4.09197e-20 -0.000384354 0.0299902 3.66419e-18 -8.68125e-05 -4.30457e-19 0.00118564 -1.79961e-21 -0.000296715 -2.14287e-20 -1.70103e-19 0.00121644 1.9675e-20 0.00102931 7.99083e-20 -0.000974078 3.11272e-19 5.69768e-05 0.000136177 1.47577e-19 0.000196966 -1.52546e-19 -0.000885517 2.88867e-19 -0.00132556 -2.10692e-19 -0.000899243 1.76923e-19 -0.00114398 1.67807e-19 
2158.8 0 2.07414e-18 -0.0148409 -2.96915e-20 -0.000401738 0.0296603 3.63851e-18 -6.27261e-05 -3.94212e-19 0.00125944 1.19974e-20 -0.00031803 -2.51591e-20 -1.70407e-19 0.00125228 5.5089e-21 0.00102879 7.62564e-20 -0.000951875 3.34812e-19 -3.39588e-05 0.000153974 1.64644e-19 0.000230173 -1.55738e-19 -0.000902369 2.97661e-19 -0.00128671 -2.06261e-19 -0.000913657 1.56893e-19 -0.00116096 1.7695e-19 
2159.15 0 2.17899e-18 -0.0155594 -2.66112e-20 -0.000417378 0.0293173 3.60767e-18 -3.88569e-05 -3.64124e-19 0.00132666 2.98038e-20 -0.000343926 -2.21238e-20 -1.79704e-19 0.00128576 5.50964e-21 0.00102845 8.30834e-20 -0.000926471 3.56973e-19 -0.000122684 0.000172128 1.62485e-19 0.000258549 -1.66162e-19 -0.000918002 3.09078e-19 -0.00124979 -1.94057e-19 -0.000923232 1.50872e-19 -0.00117623 1.82296e-19 
2159.5 0 2.26777e-18 -0.0162646 -1.82205e-20 -0.000432181 0.0289575 3.59247e-18 -1.2291e-05 -3.35496e-19 0.00138805 3.11078e-20 -0.00037368 -2.7203e-20 -1.97006e-19 0.00131962 -1.786e-20 0.00102987 8.30073e-20 -0.000900863 3.60034e-19 -0.000206325 0.000190736 1.8008e-19 0.000279745 -1.63147e-19 -0.000930669 3.14981e-19 -0.00121351 -1.8206e-19 -0.000928184 1.47374e-19 -0.00118905 1.81186e-19 
2159.85 0 2.359e-18 -0.016957 8.15034e-21 -0.000449045 0.0285821 3.57084e-18 1.91629e-05 -3.16344e-19 0.00144774 4.27563e-20 -0.000405663 -1.88133e-20 -2.04794e-19 0.00135482 -3.23277e-20 0.00103337 7.9e-20 -0.000876539 3.61207e-19 -0.000284885 0.000211361 1.92128e-19 0.000297471 -1.46258e-19 -0.00094053 3.24161e-19 -0.00117677 -1.43482e-19 -0.000930434 1.406e-19 -0.00119883 1.86027e-19 
2160.2 0 2.44569e-18 -0.0176345 2.06283e-20 -0.000469878 0.0281967 3.54334e-18 5.47032e-05 -2.93155e-19 0.00150513 4.55196e-20 -0.000438327 -2.06235e-20 -2.11683e-19 0.00138938 -5.8371e-20 0.00103736 5.80187e-20 -0.000853435 3.63568e-19 -0.000359047 0.00023373 1.93394e-19 0.000316211 -1.42016e-19 -0.000948529 3.23108e-19 -0.0011391 -1.24108e-19 -0.000933237 1.19593e-19 -0.00120676 1.9559e-19 
2160.55 0 2.52716e-18 -0.0182944 2.09541e-20 -0.000493716 0.0278042 3.52456e-18 9.50312e-05 -2.7984e-19 0.00155666 5.39684e-20 -0.00047161 -1.44517e-20 -2.23431e-19 0.00142122 -7.20644e-20 0.0010405 3.99882e-20 -0.0008307 3.69878e-19 -0.000430347 0.000256794 2.17784e-19 0.000336258 -1.28357e-19 -0.000955252 3.18359e-19 -0.00110102 -1.11046e-19 -0.000938079 1.11142e-19 -0.00121489 1.94451e-19 
2160.9 0 2.61818e-18 -0.0189363 2.89789e-20 -0.0005172 0.0274022 3.495e-18 0.000139778 -2.76503e-19 0.00160061 6.01021e-20 -0.00050837 -5.30585e-21 -2.35849e-19 0.00145049 -8.67279e-20 0.00104509 3.26305e-20 -0.000805317 3.79148e-19 -0.00049862 0.00028068 2.451e-19 0.000355315 -1.23271e-19 -0.000961519 3.17696e-19 -0.00106185 -9.14976e-20 -0.00094321 9.84739e-20 -0.00122356 1.89616e-19 
2161.25 0 2.70966e-18 -0.0195613 3.75276e-20 -0.000536846 0.0269875 3.45538e-18 0.000185682 -2.84414e-19 0.00163964 6.0892e-20 -0.000549172 5.85145e-22 -2.45784e-19 0.00147706 -1.20542e-19 0.00105254 2.11095e-20 -0.000774853 3.91858e-19 -0.000565698 0.000304494 2.53854e-19 0.000372523 -1.13231e-19 -0.000967488 3.21078e-19 -0.00101915 -6.89116e-20 -0.000945832 1.00105e-19 -0.00123104 1.75312e-19 
2161.6 0 2.79485e-18 -0.0201706 4.62903e-20 -0.000553163 0.0265596 3.40207e-18 0.000232172 -2.87954e-19 0.00167426 6.96838e-20 -0.000589266 2.31049e-22 -2.50272e-19 0.00149742 -1.386e-19 0.00105992 2.37094e-20 -0.00074127 4.06253e-19 -0.000635106 0.000326442 2.63599e-19 0.000389482 -1.07453e-19 -0.000971205 3.32834e-19 -0.000972563 -4.29982e-20 -0.000945984 9.46684e-20 -0.00123626 1.63981e-19 
2161.95 0 2.87233e-18 -0.0207663 5.07879e-20 -0.000569166 0.0261204 3.35675e-18 0.000278565 -2.73397e-19 0.00170248 8.05901e-20 -0.000623881 -2.90717e-21 -2.52677e-19 0.00151076 -1.57684e-19 0.00106379 2.7948e-20 -0.000708113 4.35711e-19 -0.000704565 0.000345514 2.7509e-19 0.000405889 -1.03817e-19 -0.000970238 3.47362e-19 -0.00092419 -1.31817e-20 -0.000945233 1.0215e-19 -0.00123918 1.59507e-19 
2162.3 0 2.94728e-18 -0.0213498 6.33953e-20 -0.000583874 0.0256721 3.31398e-18 0.000321649 -2.5132e-19 0.00172692 7.00359e-20 -0.000651484 -1.00284e-21 -2.47894e-19 0.00152234 -1.64401e-19 0.00106345 2.86347e-20 -0.000676913 4.52135e-19 -0.000767862 0.000360429 2.84246e-19 0.000421197 -1.00865e-19 -0.00096416 3.514e-19 -0.000876015 1.3994e-20 -0.000943664 1.07417e-19 -0.00124169 1.58789e-19 
2162.65 0 3.01876e-18 -0.0219201 7.13128e-20 -0.000593734 0.025215 3.26424e-18 0.000360655 -2.3435e-19 0.00175199 7.1592e-20 -0.000671091 1.09718e-20 -2.47186e-19 0.00153499 -1.64839e-19 0.00106097 2.28175e-20 -0.000648517 4.52284e-19 -0.000821499 0.000370729 2.89122e-19 0.000437477 -7.93866e-20 -0.000954237 3.50333e-19 -0.000829623 4.79537e-20 -0.000940972 1.01182e-19 -0.00124591 1.56571e-19 
2163 0 3.08798e-18 -0.0224743 9.06418e-20 -0.000598438 0.0247478 3.21667e-18 0.000394241 -2.21983e-19 0.00177823 6.75363e-20 -0.000682431 1.58278e-20 -2.43928e-19 0.00154841 -1.67249e-19 0.00105694 2.03843e-20 -0.000623451 4.50484e-19 -0.000867261 0.000378883 2.93188e-19 0.000455516 -7.7732e-20 -0.000942889 3.5603e-19 -0.000786457 7.16895e-20 -0.000938198 1.07384e-19 -0.00125202 1.49408e-19 
2163.35 0 3.15318e-18 -0.0230104 1.02182e-19 -0.000600228 0.0242693 3.15036e-18 0.000422352 -2.14435e-19 0.00180464 6.53853e-20 -0.00068589 2.47178e-20 -2.39859e-19 0.00156424 -1.73462e-19 0.00105121 2.74153e-20 -0.000600342 4.48972e-19 -0.000908722 0.000387838 2.93503e-19 0.000473697 -7.569e-20 -0.000933423 3.54862e-19 -0.000746358 9.08231e-20 -0.000936901 1.0613e-19 -0.0012606 1.43929e-19 
2163.7 0 3.21619e-18 -0.0235265 1.06122e-19 -0.000599974 0.0237777 3.07768e-18 0.000448649 -1.98434e-19 0.00182843 7.21067e-20 -0.00068351 3.19151e-20 -2.41574e-19 0.00158338 -1.86042e-19 0.00104525 2.4497e-20 -0.000578791 4.40758e-19 -0.000950274 0.000399633 2.90007e-19 0.000490752 -6.45812e-20 -0.000926883 3.53263e-19 -0.000707687 1.0277e-19 -0.000936828 1.05378e-19 -0.00127117 1.42133e-19 
2164.05 0 3.28182e-18 -0.0240205 1.18065e-19 -0.000597109 0.0232714 3.00978e-18 0.000476221 -1.71843e-19 0.00184613 7.5843e-20 -0.000678793 3.53878e-20 -2.42811e-19 0.00160303 -1.87519e-19 0.00103909 1.81791e-20 -0.000560028 4.37981e-19 -0.00099536 0.000412935 2.90209e-19 0.000505044 -5.54418e-20 -0.000922515 3.4944e-19 -0.000670276 1.15311e-19 -0.000936396 1.137e-19 -0.00128088 1.3033e-19 
2164.4 0 3.34627e-18 -0.0244925 1.28242e-19 -0.000592276 0.0227502 2.94449e-18 0.000503858 -1.44268e-19 0.00185753 7.51981e-20 -0.000672602 2.49963e-20 -2.40282e-19 0.00162059 -1.7855e-19 0.00103216 2.69711e-20 -0.000544713 4.41191e-19 -0.00104255 0.000424419 2.91961e-19 0.000516282 -4.09395e-20 -0.000918621 3.43935e-19 -0.000634653 1.34774e-19 -0.000935726 1.18418e-19 -0.00128969 1.28083e-19 
2164.75 0 3.41414e-18 -0.024946 1.56513e-19 -0.000586873 0.0222162 2.88046e-18 0.000527591 -1.26051e-19 0.00186189 5.54608e-20 -0.000665996 2.40658e-20 -2.34432e-19 0.00163535 -1.63951e-19 0.00102525 3.20212e-20 -0.000532487 4.49601e-19 -0.00108957 0.000431467 2.81264e-19 0.000526077 -2.98448e-20 -0.000913224 3.33761e-19 -0.000601267 1.50636e-19 -0.000934765 1.07618e-19 -0.00129984 1.33697e-19 
2165.1 0 3.48877e-18 -0.0253833 1.82206e-19 -0.000581126 0.0216733 2.82203e-18 0.000544284 -1.08831e-19 0.00185752 4.32824e-20 -0.000662035 3.97159e-20 -2.31512e-19 0.00164853 -1.5321e-19 0.00101865 4.3483e-20 -0.000522177 4.56658e-19 -0.00113609 0.00043443 2.92672e-19 0.00053537 -2.74576e-20 -0.000908309 3.29751e-19 -0.000569197 1.51746e-19 -0.000933351 1.00637e-19 -0.00131077 1.2537e-19 
2165.45 0 3.56542e-18 -0.0258042 1.9971e-19 -0.000575259 0.0211248 2.75998e-18 0.00055086 -9.39953e-20 0.0018475 2.97841e-20 -0.000662839 4.71295e-20 -2.37886e-19 0.001662 -1.58256e-19 0.00101309 4.91806e-20 -0.000511985 4.65455e-19 -0.00118448 0.000433934 2.9453e-19 0.000543629 -3.14529e-20 -0.000906549 3.36495e-19 -0.000536036 1.61231e-19 -0.000932003 9.55952e-20 -0.0013213 1.28313e-19 
2165.8 0 3.62521e-18 -0.0262066 2.17434e-19 -0.000571181 0.0205738 2.69782e-18 0.000545155 -8.40353e-20 0.00183806 2.73821e-20 -0.000670266 5.93482e-20 -2.47212e-19 0.00167789 -1.61537e-19 0.00101153 3.85967e-20 -0.000500024 4.59362e-19 -0.00123621 0.000430759 2.81496e-19 0.000550019 -2.82758e-20 -0.000907407 3.36206e-19 -0.000502703 1.64977e-19 -0.00093123 8.8083e-20 -0.00133197 1.28129e-19 
2166.15 0 3.6822e-18 -0.0265882 2.36993e-19 -0.000569399 0.0200193 2.63273e-18 0.000526596 -6.25191e-20 0.00182962 1.22515e-20 -0.000686065 6.72217e-20 -2.47257e-19 0.00169752 -1.36568e-19 0.00101608 4.99344e-20 -0.00048574 4.58939e-19 -0.00128986 0.000428572 2.76301e-19 0.000553446 -2.44316e-20 -0.000908901 3.18267e-19 -0.000470738 1.6048e-19 -0.000931187 8.12583e-20 -0.00134211 1.26854e-19 
2166.5 0 3.72702e-18 -0.0269493 2.51704e-19 -0.000569658 0.0194584 2.56154e-18 0.000496008 -3.91839e-20 0.00181823 1.84701e-21 -0.000710212 6.82678e-20 -2.39138e-19 0.00171807 -1.15188e-19 0.00102617 5.86237e-20 -0.000470076 4.5856e-19 -0.00134427 0.000430307 2.77142e-19 0.000552113 -2.38288e-20 -0.000910099 3.08421e-19 -0.000439231 1.63019e-19 -0.000931888 7.60288e-20 -0.00135112 1.39726e-19 
2166.85 0 3.76962e-18 -0.0272915 2.48814e-19 -0.000573006 0.0188931 2.49156e-18 0.000456701 -1.33252e-20 0.00180063 -1.64757e-20 -0.000739092 6.59944e-20 -2.51208e-19 0.00173511 -1.09275e-19 0.00103839 7.29605e-20 -0.000452681 4.54084e-19 -0.00139715 0.000435378 2.63198e-19 0.000544811 -3.41195e-20 -0.000909851 3.0364e-19 -0.000409057 1.51576e-19 -0.000932748 7.85182e-20 -0.0013585 1.44655e-19 
2167.2 0 3.80359e-18 -0.0276146 2.5428e-19 -0.000580058 0.0183261 2.42939e-18 0.000412814 -3.29184e-21 0.00177368 -3.52189e-20 -0.000767842 6.28296e-20 -2.63076e-19 0.00174591 -9.70041e-20 0.00104651 8.37356e-20 -0.000434062 4.39697e-19 -0.00144627 0.000442827 2.57198e-19 0.000532347 -4.40993e-20 -0.000907869 3.04453e-19 -0.000381189 1.49808e-19 -0.000934179 6.50188e-20 -0.00136402 1.34013e-19 
2167.55 0 3.84208e-18 -0.0279181 2.53635e-19 -0.00059014 0.0177586 2.35071e-18 0.000367256 8.65002e-21 0.00173653 -4.35105e-20 -0.000791695 5.54865e-20 -2.71328e-19 0.0017499 -9.40011e-20 0.0010464 9.26677e-20 -0.000416559 4.15265e-19 -0.00149351 0.000453108 2.40903e-19 0.000517695 -5.65674e-20 -0.000904453 3.0196e-19 -0.000355261 1.58104e-19 -0.000935286 5.49335e-20 -0.00136656 1.01775e-19 
2167.9 0 3.88217e-18 -0.0282019 2.63077e-19 -0.000602214 0.0171925 2.26811e-18 0.000321977 1.23621e-20 0.00169175 -5.3518e-20 -0.000809201 3.7407e-20 -2.91979e-19 0.00174893 -9.07252e-20 0.00103917 1.15028e-19 -0.000398922 3.76168e-19 -0.00154165 0.000465593 2.31077e-19 0.000504464 -8.50595e-20 -0.000900953 3.00773e-19 -0.000331387 1.62148e-19 -0.00093462 4.29872e-20 -0.00136563 8.08596e-20 
2168.25 0 3.91381e-18 -0.0284671 2.73757e-19 -0.00061583 0.01663 2.19381e-18 0.000280111 1.41036e-20 0.00164296 -6.3974e-20 -0.00082182 1.49565e-20 -2.88452e-19 0.00174564 -8.98643e-20 0.00102948 1.16679e-19 -0.000378945 3.49779e-19 -0.00159108 0.000478302 2.29224e-19 0.00049389 -1.03845e-19 -0.000899165 2.90049e-19 -0.000308368 1.73598e-19 -0.000932788 3.56437e-20 -0.0013617 7.66727e-20 
2168.6 0 3.95474e-18 -0.0287158 2.79963e-19 -0.000630475 0.0160716 2.10886e-18 0.000244293 1.81672e-21 0.0015961 -7.1161e-20 -0.000830222 1.41896e-20 -2.78524e-19 0.00174281 -9.98116e-20 0.00101871 1.27796e-19 -0.000357133 3.36377e-19 -0.00164084 0.000489988 2.1918e-19 0.00048553 -1.12187e-19 -0.000898816 3.02576e-19 -0.000284542 1.8974e-19 -0.000931418 2.61241e-20 -0.00135407 8.52248e-20 
2168.95 0 3.98725e-18 -0.0289498 2.84903e-19 -0.000644064 0.0155125 2.0248e-18 0.000216308 -3.90817e-21 0.00155572 -7.91233e-20 -0.000836235 7.43884e-21 -2.60454e-19 0.00174014 -1.13717e-19 0.00100595 1.24182e-19 -0.000334674 3.30329e-19 -0.00169016 0.000499953 2.26252e-19 0.000478507 -1.11255e-19 -0.000898682 3.17803e-19 -0.000259448 2.10348e-19 -0.000931675 3.03518e-20 -0.00134327 8.98279e-20 
2169.3 0 4.03007e-18 -0.0291693 2.92978e-19 -0.000655405 0.0149479 1.93699e-18 0.000195385 -1.51946e-22 0.0015224 -7.81063e-20 -0.00084275 2.40845e-20 -2.35666e-19 0.00173613 -1.26607e-19 0.000992392 1.25681e-19 -0.000312456 3.32134e-19 -0.00173827 0.000507551 2.26995e-19 0.00047069 -1.01937e-19 -0.000897655 3.16528e-19 -0.000231568 2.15446e-19 -0.00093347 3.13752e-20 -0.00133205 9.30607e-20 
2169.65 0 4.07267e-18 -0.0293732 2.99141e-19 -0.000664233 0.0143764 1.86504e-18 0.000178078 -6.58008e-22 0.00149493 -5.67957e-20 -0.000850061 2.41164e-20 -2.19403e-19 0.00173026 -1.42918e-19 0.000978684 1.27375e-19 -0.000290193 3.38807e-19 -0.00178326 0.000512317 2.25258e-19 0.000460627 -9.90388e-20 -0.000893621 3.1895e-19 -0.000199893 2.28629e-19 -0.000935883 4.53607e-20 -0.00132122 9.03809e-20 
2170 0 4.11745e-18 -0.0295602 3.07789e-19 -0.00067129 0.0137996 1.79768e-18 0.000160478 -1.3274e-20 0.00147149 -4.23389e-20 -0.000856436 4.41164e-20 -2.02251e-19 0.00172173 -1.51394e-19 0.000963006 1.28413e-19 -0.000266167 3.40254e-19 -0.00182346 0.000514317 2.24897e-19 0.000447773 -1.03112e-19 -0.000887164 3.20988e-19 -0.000166596 2.38519e-19 -0.000937654 6.2175e-20 -0.00130795 9.86369e-20 
2170.35 0 4.15564e-18 -0.029729 3.06888e-19 -0.000677334 0.0132199 1.72646e-18 0.000140919 -1.79863e-20 0.00145001 -1.74084e-20 -0.000859202 5.15581e-20 -1.89821e-19 0.0017112 -1.72846e-19 0.000943865 1.33663e-19 -0.00023871 3.53075e-19 -0.00185996 0.000515297 2.24115e-19 0.000432175 -1.05108e-19 -0.000881065 3.31275e-19 -0.000133018 2.44125e-19 -0.000938762 6.41271e-20 -0.00128945 8.90662e-20 
2170.7 0 4.18813e-18 -0.0298803 3.17051e-19 -0.000683116 0.0126371 1.64762e-18 0.000119251 -2.47511e-20 0.00143007 1.16538e-20 -0.000859739 4.99368e-20 -1.79553e-19 0.00170001 -1.92882e-19 0.000921751 1.35335e-19 -0.000208027 3.50349e-19 -0.00189832 0.000518162 2.16693e-19 0.000415898 -1.02251e-19 -0.000877136 3.39953e-19 -9.75981e-05 2.42961e-19 -0.000939297 6.23427e-20 -0.00126701 7.58766e-20 
2171.05 0 4.21372e-18 -0.0300172 3.21595e-19 -0.000688685 0.0120505 1.56822e-18 9.48618e-05 -3.49202e-20 0.00141203 2.36623e-20 -0.000860359 6.29671e-20 -1.73281e-19 0.00169006 -2.15951e-19 0.000896487 1.28701e-19 -0.000173951 3.52979e-19 -0.00194308 0.000521558 2.07848e-19 0.000401639 -1.0616e-19 -0.000876001 3.24482e-19 -5.96487e-05 2.47426e-19 -0.000938476 6.06229e-20 -0.00124339 7.1545e-20 
2171.4 0 4.23936e-18 -0.0301416 3.07335e-19 -0.000692773 0.0114633 1.48305e-18 7.18086e-05 -4.45584e-20 0.00139641 3.15016e-20 -0.000862271 7.06944e-20 -1.75583e-19 0.00168285 -2.43553e-19 0.000866994 1.17691e-19 -0.000136385 3.46248e-19 -0.00199223 0.00052174 2.08549e-19 0.000388649 -9.9518e-20 -0.000874327 3.31491e-19 -1.99293e-05 2.40831e-19 -0.000936338 6.3506e-20 -0.00121948 6.80121e-20 
2171.75 0 4.25575e-18 -0.0302527 2.92262e-19 -0.000695778 0.0108808 1.39151e-18 5.56118e-05 -5.88417e-20 0.00138638 5.09152e-20 -0.000867046 7.23322e-20 -1.75336e-19 0.00167625 -2.61143e-19 0.000832319 9.24896e-20 -9.6515e-05 3.58949e-19 -0.0020425 0.000519806 2.06778e-19 0.000375063 -9.3905e-20 -0.000868601 3.35702e-19 2.08476e-05 2.43278e-19 -0.000934104 6.84425e-20 -0.0011933 5.77041e-20 
2172.1 0 4.27975e-18 -0.03035 2.94762e-19 -0.000698922 0.0103064 1.30982e-18 4.62208e-05 -5.63993e-20 0.00138369 5.10298e-20 -0.000873154 6.53457e-20 -1.69124e-19 0.00166697 -2.6614e-19 0.000792735 7.95884e-20 -5.58594e-05 3.64332e-19 -0.00209346 0.000518484 1.99093e-19 0.000360585 -1.16815e-19 -0.000859188 3.44651e-19 6.19809e-05 2.42375e-19 -0.000934081 7.4612e-20 -0.00116315 5.85233e-20 
2172.45 0 4.29482e-18 -0.0304331 2.88579e-19 -0.000700953 0.00973878 1.22281e-18 4.06786e-05 -3.84979e-20 0.0013858 6.45451e-20 -0.00087548 6.30569e-20 -1.72451e-19 0.00165612 -2.70337e-19 0.000751039 7.01625e-20 -1.50945e-05 3.7069e-19 -0.00214373 0.000516839 1.96878e-19 0.000345962 -1.235e-19 -0.000847639 3.42631e-19 0.000104203 2.36712e-19 -0.000937701 7.07261e-20 -0.00113123 6.30745e-20 
2172.8 0 4.29793e-18 -0.0305044 2.77729e-19 -0.000700113 0.00917539 1.15201e-18 3.70998e-05 -2.57614e-20 0.00138878 6.73139e-20 -0.000870368 7.14892e-20 -1.68968e-19 0.00164768 -2.67272e-19 0.000710193 5.45716e-20 2.41197e-05 3.62333e-19 -0.00219232 0.000513079 1.81671e-19 0.000330245 -1.28236e-19 -0.000832399 3.51118e-19 0.000148242 2.40637e-19 -0.000942776 6.29925e-20 -0.00110098 7.59568e-20 
2173.15 0 4.30453e-18 -0.0305667 2.60525e-19 -0.00069687 0.00861541 1.07438e-18 3.48276e-05 -2.96217e-20 0.0013908 7.72728e-20 -0.0008605 6.64941e-20 -1.72453e-19 0.00164621 -2.66107e-19 0.000672073 4.8429e-20 6.20484e-05 3.67513e-19 -0.0022394 0.000507364 1.79032e-19 0.00031252 -1.26938e-19 -0.000812788 3.5831e-19 0.000191958 2.37271e-19 -0.000944556 5.38683e-20 -0.00107383 8.21189e-20 
2173.5 0 4.31132e-18 -0.0306197 2.55739e-19 -0.000692065 0.00805838 9.93569e-19 3.30185e-05 -2.66333e-20 0.0013926 8.61493e-20 -0.000849101 5.82074e-20 -1.68675e-19 0.0016521 -2.55114e-19 0.000637598 3.00701e-20 0.000101568 3.7783e-19 -0.00228508 0.000500594 1.73315e-19 0.000293063 -1.27128e-19 -0.000791364 3.49454e-19 0.000233861 2.32045e-19 -0.000942419 5.89097e-20 -0.00104935 8.24201e-20 
2173.85 0 4.31756e-18 -0.0306601 2.53193e-19 -0.000686037 0.0075039 9.23344e-19 2.93413e-05 -2.5852e-20 0.00139641 9.87546e-20 -0.00083833 5.81315e-20 -1.62429e-19 0.00165958 -2.45402e-19 0.000605483 2.54766e-20 0.000143037 3.86611e-19 -0.00232988 0.000491787 1.69568e-19 0.000272217 -1.21183e-19 -0.000770122 3.51277e-19 0.000273829 2.30214e-19 -0.000938903 5.8408e-20 -0.00102555 8.43225e-20 
2174.2 0 4.32618e-18 -0.0306853 2.44212e-19 -0.000680164 0.00694766 8.52791e-19 2.33112e-05 -2.25803e-20 0.00140071 1.13682e-19 -0.000827141 5.18903e-20 -1.4849e-19 0.00166151 -2.40504e-19 0.000574074 1.12201e-20 0.00018453 3.93834e-19 -0.0023736 0.000479967 1.6112e-19 0.000250467 -1.22452e-19 -0.000749489 3.58994e-19 0.000312666 2.40551e-19 -0.000934275 6.37929e-20 -0.00100174 9.67875e-20 
2174.55 0 4.34152e-18 -0.0306967 2.40036e-19 -0.000676896 0.00638483 7.84868e-19 1.44955e-05 -2.8063e-20 0.0014037 1.3331e-19 -0.000811751 4.92672e-20 -1.20887e-19 0.00165758 -2.3246e-19 0.000543898 -7.46289e-21 0.00022542 4.02244e-19 -0.00241368 0.000467144 1.57972e-19 0.000228473 -1.21073e-19 -0.000727682 3.61549e-19 0.000351055 2.46522e-19 -0.000927437 7.04936e-20 -0.000978693 9.31084e-20 
2174.9 0 4.35524e-18 -0.0306967 2.45747e-19 -0.000675998 0.00581516 7.0419e-19 1.02548e-06 -3.45985e-20 0.00140738 1.38487e-19 -0.000789699 5.09407e-20 -1.01155e-19 0.00165285 -2.20313e-19 0.000514469 -1.38573e-20 0.000267459 4.11326e-19 -0.00244955 0.000454219 1.6172e-19 0.000207948 -1.18156e-19 -0.000702761 3.67386e-19 0.000390353 2.56642e-19 -0.000918709 8.78456e-20 -0.000956706 6.93074e-20 
2175.25 0 4.35571e-18 -0.0306857 2.59447e-19 -0.000675876 0.00524144 6.37943e-19 -1.67573e-05 -3.92426e-20 0.00141302 1.37182e-19 -0.000760809 6.73073e-20 -9.26449e-20 0.00164888 -2.19437e-19 0.000484611 -1.42938e-20 0.000312811 4.20173e-19 -0.00248405 0.000440818 1.54084e-19 0.000189336 -1.17092e-19 -0.000674176 3.61757e-19 0.000430155 2.71109e-19 -0.000909105 9.28099e-20 -0.000935805 6.69931e-20 
2175.6 0 4.36189e-18 -0.0306624 2.6891e-19 -0.000675555 0.0046688 5.74105e-19 -3.89516e-05 -3.58448e-20 0.00142066 1.29039e-19 -0.00072667 8.14186e-20 -8.03261e-20 0.00164598 -2.02115e-19 0.000451768 -1.7502e-20 0.00036169 4.2608e-19 -0.00251729 0.000427719 1.50726e-19 0.000168856 -9.62364e-20 -0.000645054 3.60746e-19 0.000468688 2.79519e-19 -0.000898879 9.22772e-20 -0.000914468 5.24092e-20 
2175.95 0 4.38268e-18 -0.0306237 2.80166e-19 -0.000673632 0.00410033 5.14925e-19 -6.80381e-05 -3.90503e-20 0.00143115 1.45317e-19 -0.000686666 9.05224e-20 -7.10174e-20 0.00164387 -1.84683e-19 0.000411226 -1.15637e-20 0.000411024 4.29922e-19 -0.00254638 0.000414645 1.49953e-19 0.000144479 -8.28637e-20 -0.00061868 3.61982e-19 0.000505833 2.69453e-19 -0.00088855 7.47708e-20 -0.000890917 5.685e-20 
2176.3 0 4.39014e-18 -0.0305689 2.83177e-19 -0.000671082 0.00353493 4.51661e-19 -0.00010318 -4.32876e-20 0.00144174 1.4822e-19 -0.000642081 1.08143e-19 -5.82632e-20 0.00163908 -1.75608e-19 0.000361585 -9.38804e-21 0.000456224 4.19503e-19 -0.00256923 0.000399863 1.53306e-19 0.000117421 -6.98199e-20 -0.000594185 3.68686e-19 0.000541152 2.68588e-19 -0.00087731 7.18628e-20 -0.00086589 4.98392e-20 
2176.65 0 4.39222e-18 -0.0304995 2.77581e-19 -0.000668517 0.00297108 3.75544e-19 -0.000139654 -4.91814e-20 0.00144708 1.61574e-19 -0.000598407 1.25017e-19 -3.64227e-20 0.00162954 -1.75524e-19 0.000308244 5.7523e-22 0.00049626 4.26594e-19 -0.00258465 0.00038352 1.69648e-19 8.91189e-05 -4.95831e-20 -0.000571674 3.72797e-19 0.000573376 2.70469e-19 -0.000863986 7.79101e-20 -0.000841413 4.36764e-20 
2177 0 4.37409e-18 -0.0304171 2.67091e-19 -0.000666144 0.00240735 3.00502e-19 -0.000173528 -6.1589e-20 0.00144594 1.71948e-19 -0.000557986 1.43126e-19 -1.85377e-20 0.0016139 -1.70481e-19 0.000256047 8.40787e-21 0.000531788 4.22116e-19 -0.00259333 0.000365215 1.79492e-19 6.1598e-05 -4.07219e-20 -0.000550981 3.76108e-19 0.000601927 2.64736e-19 -0.000850475 7.28468e-20 -0.000819294 3.48074e-20 
2177.35 0 4.35328e-18 -0.0303208 2.6224e-19 -0.000665256 0.00184165 2.20874e-19 -0.000203152 -8.80725e-20 0.0014422 1.90048e-19 -0.000521246 1.51148e-19 -3.21526e-21 0.00159554 -1.69021e-19 0.000204495 1.50805e-20 0.000560656 4.24397e-19 -0.00260122 0.000344705 1.76515e-19 3.70467e-05 -2.77501e-20 -0.0005294 3.7217e-19 0.00062832 2.46408e-19 -0.000840305 5.44773e-20 -0.000801975 3.02675e-20 
2177.7 0 4.33629e-18 -0.0302101 2.66578e-19 -0.00066517 0.00127315 1.3902e-19 -0.000231073 -1.05954e-19 0.00144135 2.18881e-19 -0.000488236 1.75077e-19 1.44492e-20 0.00157915 -1.56088e-19 0.000154147 2.89109e-20 0.000581765 4.20286e-19 -0.00261478 0.000322945 1.81656e-19 1.60414e-05 -1.75945e-20 -0.000506039 3.68237e-19 0.000652876 2.42216e-19 -0.000833508 3.65262e-20 -0.000790077 3.83688e-20 
2178.05 0 4.32296e-18 -0.0300843 2.52593e-19 -0.00066453 0.000704299 5.90968e-20 -0.000259194 -1.33392e-19 0.00144532 2.35062e-19 -0.000455407 1.87465e-19 1.35817e-20 0.00156439 -1.39847e-19 0.000107118 3.57564e-20 0.000596994 4.03037e-19 -0.00263295 0.000300576 1.68247e-19 -1.86309e-06 -4.46061e-21 -0.000481476 3.72627e-19 0.000675453 2.46106e-19 -0.000827028 3.30985e-20 -0.000780067 4.60228e-20 
2178.4 0 4.3038e-18 -0.0299409 2.36672e-19 -0.000661809 0.000137866 -1.86521e-20 -0.000286015 -1.58574e-19 0.00145236 2.56901e-19 -0.000420376 2.10437e-19 2.73253e-20 0.00154692 -1.38706e-19 6.14656e-05 3.22168e-20 0.000609637 3.91851e-19 -0.00265277 0.000279578 1.66438e-19 -1.79627e-05 6.32262e-21 -0.000456245 3.79032e-19 0.000698528 2.37137e-19 -0.000818056 2.77886e-20 -0.000769421 5.32817e-20 
2178.75 0 4.27602e-18 -0.0297801 2.26968e-19 -0.000658856 -0.000425245 -9.71331e-20 -0.000309677 -1.71428e-19 0.00146006 2.72482e-19 -0.000383125 2.29883e-19 3.88599e-20 0.00152555 -1.32897e-19 1.60011e-05 3.25069e-20 0.0006232 3.82912e-19 -0.002674 0.000260947 1.74676e-19 -3.36998e-05 1.49969e-20 -0.000432275 3.85843e-19 0.000723668 2.45505e-19 -0.000805896 2.29826e-20 -0.000757751 6.28061e-20 
2179.1 0 4.25687e-18 -0.0296054 2.21661e-19 -0.000658004 -0.000984124 -1.81098e-19 -0.000329586 -1.73013e-19 0.00146452 2.85853e-19 -0.000344061 2.46714e-19 4.84339e-20 0.00150656 -1.2937e-19 -2.71979e-05 2.89458e-20 0.000639394 3.79809e-19 -0.00269522 0.000243409 1.86898e-19 -4.91882e-05 1.24972e-20 -0.00041046 3.8482e-19 0.000750767 2.5691e-19 -0.000791737 2.31419e-20 -0.0007433 5.91771e-20 
2179.45 0 4.23749e-18 -0.0294187 2.12352e-19 -0.000658226 -0.00153512 -2.72663e-19 -0.000349145 -1.87267e-19 0.00146257 3.01816e-19 -0.00030301 2.67773e-19 5.27463e-20 0.00149249 -1.296e-19 -6.75579e-05 2.10192e-20 0.000660363 3.70516e-19 -0.00271303 0.000225344 1.94792e-19 -6.24159e-05 1.0131e-20 -0.00039051 3.96344e-19 0.000778612 2.59456e-19 -0.000775255 2.37679e-20 -0.000725561 5.01933e-20 
2179.8 0 4.21107e-18 -0.0292168 2.03347e-19 -0.000658624 -0.00207569 -3.6733e-19 -0.000371918 -1.83723e-19 0.00145203 3.08481e-19 -0.000259874 2.82924e-19 5.78789e-20 0.00147938 -1.286e-19 -0.000105708 1.21654e-20 0.000689195 3.78786e-19 -0.00272584 0.000205934 1.86598e-19 -7.21687e-05 2.08661e-20 -0.000372177 3.96281e-19 0.000806584 2.69297e-19 -0.000757667 9.97419e-21 -0.000706706 4.83797e-20 
2180.15 0 4.19072e-18 -0.0289969 1.94652e-19 -0.000660843 -0.00260667 -4.47711e-19 -0.000398008 -1.73912e-19 0.00143381 3.19255e-19 -0.000215161 2.98443e-19 6.26245e-20 0.00146373 -1.28194e-19 -0.000140129 1.35987e-20 0.000724964 3.93768e-19 -0.00273609 0.000186585 1.81588e-19 -8.11244e-05 7.87149e-21 -0.000354689 3.93329e-19 0.000835137 2.82671e-19 -0.000740456 -4.84586e-21 -0.000687646 4.10557e-20 
2180.5 0 4.1717e-18 -0.0287589 1.85636e-19 -0.000666414 -0.00313076 -5.28249e-19 -0.000426085 -1.71602e-19 0.0014119 3.32509e-19 -0.000168716 3.06913e-19 6.20548e-20 0.00144565 -1.31584e-19 -0.000169715 -6.89617e-22 0.000764739 4.14502e-19 -0.00274478 0.000168385 1.67264e-19 -9.07308e-05 7.51882e-21 -0.000337531 3.89367e-19 0.000863736 3.02454e-19 -0.000721945 -1.05023e-21 -0.000667183 2.32489e-20 
2180.85 0 4.14023e-18 -0.0285043 1.87219e-19 -0.000675062 -0.00365085 -6.01515e-19 -0.000454027 -1.64075e-19 0.00138708 3.37534e-19 -0.000121576 3.04265e-19 4.91149e-20 0.00142517 -1.48174e-19 -0.000195613 -1.48663e-20 0.000805812 4.29943e-19 -0.00275145 0.000151709 1.70385e-19 -0.000100046 2.2636e-21 -0.000321231 3.91691e-19 0.000892357 3.23692e-19 -0.000701338 7.72181e-21 -0.000646456 6.53596e-21 
2181.2 0 4.10642e-18 -0.0282352 1.84161e-19 -0.000685653 -0.00416828 -6.7165e-19 -0.00048224 -1.46954e-19 0.00135682 3.30253e-19 -7.81794e-05 3.04038e-19 4.41758e-20 0.00140074 -1.5231e-19 -0.000218202 -7.19364e-21 0.000845937 4.52245e-19 -0.00275593 0.000137143 1.74126e-19 -0.000108477 -6.05337e-22 -0.000308039 3.97853e-19 0.000921382 3.44895e-19 -0.000679143 6.9319e-21 -0.000627113 -7.36575e-21 
2181.55 0 4.07765e-18 -0.0279537 1.73107e-19 -0.000695804 -0.00468069 -7.4482e-19 -0.000513256 -1.30637e-19 0.0013203 3.41022e-19 -4.21447e-05 2.9378e-19 4.36101e-20 0.0013717 -1.62692e-19 -0.000238146 -1.66405e-20 0.00088404 4.6829e-19 -0.00275584 0.000122638 1.57166e-19 -0.000116881 6.77494e-21 -0.000298809 4.02782e-19 0.000950247 3.61123e-19 -0.000656685 7.38603e-21 -0.000608036 -1.09456e-20 
2181.9 0 4.03623e-18 -0.0276606 1.60729e-19 -0.000704887 -0.00518381 -8.05214e-19 -0.000547007 -1.61106e-19 0.00127901 3.42362e-19 -1.50775e-05 2.85742e-19 5.06776e-20 0.00133911 -1.64001e-19 -0.00025829 -1.71778e-20 0.000919378 4.85826e-19 -0.00274762 0.000106826 1.42255e-19 -0.000126179 1.602e-20 -0.000292075 3.9114e-19 0.000977709 3.7933e-19 -0.000635299 -9.33386e-22 -0.00058785 -1.59563e-20 
2182.25 0 3.98561e-18 -0.027355 1.60669e-19 -0.000714385 -0.00567566 -8.68743e-19 -0.000580552 -1.79679e-19 0.00123456 3.40716e-19 2.94211e-06 2.6602e-19 6.65364e-20 0.00130492 -1.73465e-19 -0.000281842 -1.51485e-20 0.000952413 4.9315e-19 -0.00272932 9.06366e-05 1.32219e-19 -0.000137106 2.33451e-20 -0.000287098 3.82797e-19 0.0010026 3.88259e-19 -0.000615574 -7.54658e-21 -0.000568089 -3.49188e-21 
2182.6 0 3.94195e-18 -0.0270361 1.6636e-19 -0.000725101 -0.00615592 -9.40761e-19 -0.000610491 -1.84188e-19 0.00118748 3.21781e-19 1.41167e-05 2.47873e-19 8.00624e-20 0.00126985 -1.7442e-19 -0.000307386 -1.48732e-20 0.000983938 4.86987e-19 -0.00270142 7.80363e-05 1.28433e-19 -0.000150296 4.56402e-20 -0.00028308 3.59665e-19 0.00102518 3.9569e-19 -0.000598245 -1.48986e-21 -0.000550379 -2.91549e-21 
2182.95 0 3.88989e-18 -0.0267032 1.64798e-19 -0.000736943 -0.00662709 -9.97882e-19 -0.000638438 -1.89838e-19 0.00113781 3.11355e-19 2.08365e-05 2.34143e-19 9.52418e-20 0.00123318 -1.73788e-19 -0.000334495 -2.29288e-20 0.00101567 4.79012e-19 -0.00266938 7.23979e-05 1.18929e-19 -0.000164471 5.54313e-20 -0.000279358 3.47546e-19 0.00104677 3.913e-19 -0.000583531 -1.70763e-20 -0.000532737 -1.51526e-20 
2183.3 0 3.85406e-18 -0.0263581 1.52718e-19 -0.000749647 -0.00709045 -1.05977e-18 -0.000667954 -1.91782e-19 0.00108438 3.09496e-19 2.35598e-05 2.26555e-19 1.06977e-19 0.00119511 -1.78936e-19 -0.000365036 -1.89108e-20 0.00104829 4.70954e-19 -0.00263971 7.15929e-05 1.08088e-19 -0.000178301 6.887e-20 -0.000275516 3.31164e-19 0.00106898 3.76666e-19 -0.000570514 -2.04632e-20 -0.000514933 -1.72797e-20 
2183.65 0 3.80716e-18 -0.0260025 1.62739e-19 -0.000763124 -0.00754429 -1.13128e-18 -0.000695764 -2.01546e-19 0.0010277 3.06205e-19 2.31309e-05 2.15125e-19 1.21895e-19 0.00115886 -1.90973e-19 -0.000397837 -1.64364e-20 0.00108163 4.83877e-19 -0.0026155 7.25323e-05 9.2486e-20 -0.000193092 6.31029e-20 -0.00027141 3.14786e-19 0.00109228 3.78444e-19 -0.000556189 -2.98651e-20 -0.000498027 -2.18194e-20 
2184 0 3.77199e-18 -0.0256358 1.6934e-19 -0.00077684 -0.00798827 -1.20249e-18 -0.000718274 -2.08485e-19 0.000968881 3.02594e-19 2.00054e-05 2.12326e-19 1.30452e-19 0.00112702 -2.01404e-19 -0.000431899 -3.5053e-21 0.00111755 4.98378e-19 -0.00259444 7.50667e-05 7.99813e-20 -0.000208885 5.93542e-20 -0.000268101 2.96347e-19 0.00111496 3.7571e-19 -0.000537276 -4.48511e-20 -0.0004818 -2.1578e-20 
2184.35 0 3.73854e-18 -0.0252588 1.79226e-19 -0.000789944 -0.00842628 -1.27723e-18 -0.000736743 -2.10101e-19 0.000907962 3.1176e-19 1.45674e-05 2.15344e-19 1.2672e-19 0.00109709 -1.95697e-19 -0.000466676 7.22137e-21 0.00115761 5.03993e-19 -0.00257316 7.91942e-05 7.46799e-20 -0.000224662 7.80179e-20 -0.000265313 2.91442e-19 0.00113656 3.73308e-19 -0.000512837 -5.41285e-20 -0.000465577 -2.4722e-20 
2184.7 0 3.69534e-18 -0.0248747 1.77772e-19 -0.000801524 -0.0088623 -1.3492e-18 -0.000751899 -2.24072e-19 0.000847463 3.09247e-19 7.53006e-06 2.27579e-19 1.27699e-19 0.00106488 -1.86862e-19 -0.000501591 1.25885e-20 0.00119847 5.00929e-19 -0.00255051 8.36653e-05 7.32499e-20 -0.0002386 9.92323e-20 -0.000260518 2.90527e-19 0.00115823 3.76788e-19 -0.000483968 -5.43231e-20 -0.000448613 -2.98514e-20 
2185.05 0 3.65881e-18 -0.024484 1.80256e-19 -0.000811884 -0.00929206 -1.42122e-18 -0.000764068 -2.22581e-19 0.000789574 3.20897e-19 -1.41831e-06 2.37347e-19 1.37033e-19 0.00102932 -1.75566e-19 -0.000537176 1.80872e-20 0.00123657 4.86446e-19 -0.00252747 8.6461e-05 7.37936e-20 -0.000248317 1.22255e-19 -0.000254109 2.8724e-19 0.00118083 3.87178e-19 -0.000451791 -5.73957e-20 -0.000431113 -2.992e-20 
2185.4 0 3.60706e-18 -0.0240824 1.77686e-19 -0.000822178 -0.00971001 -1.49108e-18 -0.000773317 -2.14354e-19 0.000734155 3.26041e-19 -1.24952e-05 2.62542e-19 1.48504e-19 0.000993262 -1.67755e-19 -0.0005723 3.06641e-20 0.00127231 4.81053e-19 -0.00250384 8.69783e-05 6.50441e-20 -0.000252731 1.27553e-19 -0.000247881 2.90863e-19 0.00120277 3.88938e-19 -0.000418944 -5.44985e-20 -0.000412981 -3.78572e-20 
2185.75 0 3.53834e-18 -0.0236674 1.86222e-19 -0.000831554 -0.0101157 -1.5526e-18 -0.00077725 -1.87299e-19 0.000682445 3.29566e-19 -2.48434e-05 2.8547e-19 1.52461e-19 0.000958209 -1.71615e-19 -0.000603543 2.51079e-20 0.0013068 4.7134e-19 -0.00247887 8.777e-05 5.24777e-20 -0.000251089 1.29874e-19 -0.000240845 2.88056e-19 0.00122072 3.97363e-19 -0.000386981 -4.51604e-20 -0.000393836 -4.20705e-20 
2186.1 0 3.46164e-18 -0.0232401 2.00778e-19 -0.000838357 -0.0105116 -1.61117e-18 -0.000772055 -1.64016e-19 0.000634573 3.36617e-19 -3.6456e-05 3.08965e-19 1.59766e-19 0.000921357 -1.7025e-19 -0.000630208 1.08604e-20 0.00134175 4.54521e-19 -0.00245102 9.1504e-05 5.33697e-20 -0.000243568 1.37774e-19 -0.000231253 2.73691e-19 0.00123274 3.94626e-19 -0.000354882 -3.95038e-20 -0.000374699 -3.91052e-20 
2186.45 0 3.37977e-18 -0.0228031 2.31579e-19 -0.000841892 -0.0108978 -1.66661e-18 -0.000755225 -1.46809e-19 0.000589667 3.56911e-19 -4.74103e-05 3.32052e-19 1.66031e-19 0.000879046 -1.7655e-19 -0.000654482 1.09589e-20 0.00137841 4.29507e-19 -0.00241901 9.87497e-05 5.19667e-20 -0.000233258 1.43515e-19 -0.000218629 2.69373e-19 0.00124147 3.90146e-19 -0.000323183 -3.16363e-20 -0.000358281 -2.32471e-20 
2186.8 0 3.29295e-18 -0.0223581 2.60173e-19 -0.000842212 -0.0112729 -1.71156e-18 -0.000728864 -1.18077e-19 0.000547515 3.60907e-19 -5.9794e-05 3.4634e-19 1.65929e-19 0.000832754 -1.85056e-19 -0.000677692 -3.47891e-21 0.00141576 4.0519e-19 -0.00238603 0.000106767 5.02541e-20 -0.000223338 1.4898e-19 -0.000203534 2.65156e-19 0.001251 3.88885e-19 -0.00029228 -4.26721e-20 -0.000343794 -1.28686e-20 
2187.15 0 3.21803e-18 -0.0219052 2.67982e-19 -0.000840144 -0.0116374 -1.76768e-18 -0.000697281 -7.7569e-20 0.000507242 3.53793e-19 -7.2031e-05 3.5782e-19 1.65881e-19 0.000786471 -1.82442e-19 -0.000700343 -1.26335e-20 0.00145339 3.89521e-19 -0.0023559 0.000113082 5.88689e-20 -0.000214965 1.50297e-19 -0.000187633 2.63252e-19 0.00126243 3.96971e-19 -0.000261531 -4.609e-20 -0.000326984 -1.81598e-20 
2187.5 0 3.13043e-18 -0.0214442 2.80463e-19 -0.000836411 -0.0119912 -1.80853e-18 -0.000664658 -3.00382e-20 0.000468952 3.40416e-19 -8.09249e-05 3.60509e-19 1.58314e-19 0.0007432 -1.65034e-19 -0.000722495 -1.54877e-20 0.00148992 3.66824e-19 -0.00232791 0.000118026 5.29708e-20 -0.000207801 1.51078e-19 -0.000172957 2.77087e-19 0.00127577 4.07659e-19 -0.000232068 -3.72697e-20 -0.000307441 -1.20443e-20 
2187.85 0 3.04378e-18 -0.0209759 2.87198e-19 -0.000829456 -0.0123326 -1.8436e-18 -0.000634528 -1.12189e-20 0.000435526 3.26569e-19 -8.81134e-05 3.62603e-19 1.52704e-19 0.000704938 -1.5427e-19 -0.000742971 -1.55399e-20 0.00152235 3.42047e-19 -0.00229855 0.000122942 4.66485e-20 -0.000201756 1.51632e-19 -0.000160288 2.78692e-19 0.00129036 4.04284e-19 -0.000204905 -3.24764e-20 -0.000288156 -3.01511e-21 
2188.2 0 2.965e-18 -0.0205021 2.91131e-19 -0.00081862 -0.0126593 -1.89205e-18 -0.000609802 1.94763e-20 0.000406308 3.12704e-19 -9.50774e-05 3.64789e-19 1.47984e-19 0.000670499 -1.40462e-19 -0.000763363 -2.67018e-20 0.00155164 3.19814e-19 -0.00226312 0.00012741 4.63151e-20 -0.000197482 1.49789e-19 -0.000148579 2.83851e-19 0.00130406 3.97731e-19 -0.000178739 -2.83108e-20 -0.00026886 8.339e-21 
2188.55 0 2.89225e-18 -0.0200243 2.89792e-19 -0.000805981 -0.0129696 -1.94203e-18 -0.000589868 4.36636e-20 0.000378484 3.15962e-19 -0.00010018 3.65078e-19 1.49186e-19 0.000638326 -1.37446e-19 -0.000788396 -3.01661e-20 0.0015827 3.19428e-19 -0.00221879 0.000131453 3.93319e-20 -0.000195862 1.45866e-19 -0.000136322 2.80416e-19 0.00131546 3.81213e-19 -0.000152268 -1.76578e-20 -0.000249556 2.95352e-20 
2188.9 0 2.80745e-18 -0.0195425 3.03213e-19 -0.000793959 -0.0132633 -1.98883e-18 -0.000574298 6.61438e-20 0.000351458 2.93123e-19 -0.000101018 3.58208e-19 1.54407e-19 0.000609282 -1.23013e-19 -0.000814564 -3.66818e-20 0.00161913 3.22851e-19 -0.00216793 0.000135974 2.75044e-20 -0.000195876 1.42582e-19 -0.000123854 2.79657e-19 0.00132538 3.81126e-19 -0.000126025 -2.3749e-20 -0.000231934 4.4989e-20 
2189.25 0 2.71773e-18 -0.0190565 3.04832e-19 -0.000781902 -0.0135404 -2.03589e-18 -0.000566201 8.09755e-20 0.000324976 2.88595e-19 -9.7712e-05 3.57936e-19 1.58754e-19 0.000583875 -1.12786e-19 -0.000835235 -3.76577e-20 0.00165727 3.25691e-19 -0.00211724 0.000140064 1.00609e-20 -0.000197372 1.47055e-19 -0.000109959 2.73097e-19 0.00133502 3.7091e-19 -0.000102348 -4.54897e-20 -0.000215404 6.05065e-20 
2189.6 0 2.6221e-18 -0.0185668 3.07438e-19 -0.000768175 -0.013803 -2.08267e-18 -0.000566119 9.94995e-20 0.000298948 2.93981e-19 -9.25403e-05 3.49429e-19 1.64967e-19 0.000557948 -9.18404e-20 -0.000850302 -4.07402e-20 0.00168991 3.08049e-19 -0.0020718 0.00014231 -4.91277e-21 -0.0002012 1.45796e-19 -9.44342e-05 2.51848e-19 0.00134425 3.61616e-19 -8.13044e-05 -7.16e-20 -0.000199212 7.37055e-20 
2189.95 0 2.54041e-18 -0.018074 2.97982e-19 -0.000753928 -0.0140533 -2.12582e-18 -0.00057109 1.24434e-19 0.000272886 2.96762e-19 -8.6595e-05 3.41686e-19 1.70811e-19 0.000527673 -9.23254e-20 -0.000862743 -4.14152e-20 0.00171513 2.93605e-19 -0.00203343 0.000143292 -1.75046e-20 -0.000208314 1.36503e-19 -7.94973e-05 2.39737e-19 0.00135373 3.54854e-19 -6.08887e-05 -8.69709e-20 -0.000183542 8.38742e-20 
2190.3 0 2.46569e-18 -0.0175781 3.03197e-19 -0.00074026 -0.0142935 -2.16712e-18 -0.000578955 1.4517e-19 0.000246022 2.92309e-19 -8.24218e-05 3.48772e-19 1.85291e-19 0.000493957 -8.8548e-20 -0.000874899 -3.57279e-20 0.0017353 2.8161e-19 -0.00200309 0.00014449 -3.36696e-20 -0.000218565 1.22046e-19 -6.72106e-05 2.42548e-19 0.00136337 3.51496e-19 -3.96817e-05 -1.00918e-19 -0.0001674 1.08143e-19 
2190.65 0 2.40155e-18 -0.0170793 2.99073e-19 -0.00072685 -0.0145285 -2.19515e-18 -0.000585212 1.73748e-19 0.000217082 2.76333e-19 -8.24027e-05 3.59141e-19 1.94058e-19 0.000460996 -9.28951e-20 -0.000887855 -3.01315e-20 0.00175155 2.82715e-19 -0.00198004 0.000148415 -3.57777e-20 -0.000229583 1.07341e-19 -5.75137e-05 2.40515e-19 0.00137293 3.70861e-19 -1.90956e-05 -1.05286e-19 -0.000150262 1.21249e-19 
2191 0 2.34146e-18 -0.01658 2.84547e-19 -0.000712947 -0.0147581 -2.2219e-18 -0.000583111 1.74767e-19 0.000187329 2.53799e-19 -8.68364e-05 3.56596e-19 1.87531e-19 0.000431217 -1.01207e-19 -0.000900236 -1.26487e-20 0.00176239 2.89806e-19 -0.00196311 0.000158301 -4.87562e-20 -0.000239509 1.00031e-19 -4.84412e-05 2.47133e-19 0.00138411 4.06422e-19 -1.94185e-06 -1.06674e-19 -0.000132499 1.44408e-19 
2191.35 0 2.27765e-18 -0.0160813 2.59624e-19 -0.000698891 -0.0149767 -2.23913e-18 -0.000569058 1.70639e-19 0.000159039 2.2332e-19 -9.27208e-05 3.40845e-19 1.86611e-19 0.000404862 -1.05151e-19 -0.000911259 4.58268e-21 0.00176427 2.77506e-19 -0.00195108 0.000173026 -4.64906e-20 -0.000249169 9.05627e-20 -3.91677e-05 2.45942e-19 0.00139902 4.39652e-19 1.06056e-05 -1.25e-19 -0.000113513 1.65661e-19 
2191.7 0 2.21506e-18 -0.0155809 2.39482e-19 -0.000684909 -0.0151847 -2.25626e-18 -0.000541815 1.7418e-19 0.000129848 1.93555e-19 -9.66718e-05 3.30381e-19 1.88919e-19 0.000382294 -1.08292e-19 -0.000920803 2.2723e-20 0.00175487 2.65624e-19 -0.00194413 0.000188934 -4.50357e-20 -0.000261502 8.00214e-20 -2.76408e-05 2.53928e-19 0.00141785 4.54489e-19 1.90303e-05 -1.35748e-19 -9.35972e-05 1.78095e-19 
2192.05 0 2.14454e-18 -0.0150769 2.16553e-19 -0.000671162 -0.0153862 -2.26825e-18 -0.000502549 1.77486e-19 9.68765e-05 1.4976e-19 -0.000100454 3.35088e-19 1.90386e-19 0.000360987 -1.05955e-19 -0.000926114 4.62378e-20 0.00173386 2.5981e-19 -0.00194003 0.000205219 -4.35396e-20 -0.000278469 6.64215e-20 -1.31899e-05 2.39709e-19 0.00143776 4.69397e-19 2.32052e-05 -1.38151e-19 -7.43625e-05 2.06296e-19 
2192.4 0 2.06377e-18 -0.0145689 2.05979e-19 -0.000657464 -0.0155821 -2.27432e-18 -0.000453873 1.87047e-19 6.02328e-05 1.03799e-19 -0.000105166 3.34485e-19 1.85151e-19 0.000339042 -1.00204e-19 -0.000925893 5.73894e-20 0.0017045 2.49889e-19 -0.00193364 0.000222245 -5.32008e-20 -0.000299255 4.92322e-20 1.25468e-06 2.19104e-19 0.00145636 4.89295e-19 2.37032e-05 -1.43528e-19 -5.65777e-05 2.23023e-19 
2192.75 0 1.98577e-18 -0.0140574 2.00317e-19 -0.000643064 -0.0157708 -2.28186e-18 -0.00040025 2.13408e-19 2.0466e-05 5.56854e-20 -0.00010894 3.31021e-19 1.73097e-19 0.000315071 -8.00388e-20 -0.00092325 5.82434e-20 0.00167322 2.35164e-19 -0.00192431 0.000239574 -6.75305e-20 -0.000321365 5.47364e-20 1.41579e-05 2.01219e-19 0.00147379 4.9925e-19 2.1542e-05 -1.54929e-19 -3.98281e-05 2.48365e-19 
2193.1 0 1.90736e-18 -0.0135435 2.03403e-19 -0.000628688 -0.015951 -2.29743e-18 -0.000350357 2.41151e-19 -2.37945e-05 1.67192e-20 -0.000110933 3.32582e-19 1.52028e-19 0.000285806 -6.93406e-20 -0.000918847 6.05545e-20 0.00164273 2.16245e-19 -0.00191372 0.000254746 -8.48286e-20 -0.000343465 5.60814e-20 2.81898e-05 1.9316e-19 0.00149158 5.04294e-19 1.72793e-05 -1.78559e-19 -2.33232e-05 2.47603e-19 
2193.45 0 1.83913e-18 -0.0130296 1.9772e-19 -0.00061544 -0.0161205 -2.3114e-18 -0.000311446 2.61545e-19 -7.34098e-05 -1.98689e-20 -0.000112739 3.43098e-19 1.43869e-19 0.00025085 -7.44521e-20 -0.00091059 5.23475e-20 0.00161324 2.03562e-19 -0.00190215 0.0002646 -8.40674e-20 -0.000364317 6.3143e-20 4.53471e-05 1.94933e-19 0.00151118 5.16712e-19 1.13997e-05 -2.02778e-19 -7.06308e-06 2.44327e-19 
2193.8 0 1.76737e-18 -0.0125165 1.83744e-19 -0.000601855 -0.0162806 -2.33475e-18 -0.000281896 2.85416e-19 -0.000124289 -4.58617e-20 -0.000112508 3.46885e-19 1.25131e-19 0.000214784 -8.64145e-20 -0.000897936 4.99e-20 0.00158516 2.02882e-19 -0.00189054 0.000270995 -8.4986e-20 -0.000379814 6.64525e-20 6.37744e-05 1.95928e-19 0.00153255 5.29709e-19 6.48956e-06 -2.277e-19 8.225e-06 2.52249e-19 
2194.15 0 1.69493e-18 -0.0120038 1.6969e-19 -0.000584471 -0.0164355 -2.36007e-18 -0.000257809 3.12932e-19 -0.000169947 -7.38586e-20 -0.000106524 3.42366e-19 1.01728e-19 0.000180768 -1.00192e-19 -0.000883003 4.77566e-20 0.00155974 2.00288e-19 -0.00187978 0.000278039 -8.81836e-20 -0.000387705 7.71967e-20 8.30591e-05 1.96053e-19 0.00155423 5.32098e-19 5.87998e-06 -2.42327e-19 2.36936e-05 2.66077e-19 
2194.5 0 1.6257e-18 -0.0114914 1.73994e-19 -0.000562862 -0.0165854 -2.3877e-18 -0.000239276 3.3471e-19 -0.000204435 -9.21944e-20 -9.69969e-05 3.5325e-19 8.71751e-20 0.000147803 -1.08735e-19 -0.000869366 4.04428e-20 0.00153889 1.88921e-19 -0.0018658 0.000283032 -8.89945e-20 -0.000390923 6.49581e-20 0.000104068 1.86314e-19 0.00157507 5.22027e-19 9.4084e-06 -2.44396e-19 4.0782e-05 2.73587e-19 
2194.85 0 1.55159e-18 -0.0109773 1.58057e-19 -0.000539927 -0.0167273 -2.41381e-18 -0.000226775 3.54024e-19 -0.000226441 -1.19404e-19 -8.76898e-05 3.54213e-19 8.15667e-20 0.000112556 -9.71138e-20 -0.000859021 4.13945e-20 0.0015226 1.70842e-19 -0.00184427 0.00028347 -9.8374e-20 -0.000392543 5.27188e-20 0.000125252 1.7206e-19 0.00159542 5.1283e-19 1.51786e-05 -2.37349e-19 5.96695e-05 2.73774e-19 
2195.2 0 1.4856e-18 -0.0104594 1.53805e-19 -0.000517906 -0.0168611 -2.45232e-18 -0.000219977 3.71452e-19 -0.000240435 -1.28759e-19 -7.97445e-05 3.59741e-19 7.79347e-20 7.38276e-05 -8.8072e-20 -0.000851128 5.92806e-20 0.00151138 1.64077e-19 -0.00181567 0.000281384 -9.62901e-20 -0.000394397 5.4677e-20 0.000145888 1.68325e-19 0.0016134 5.03213e-19 2.41132e-05 -2.37559e-19 8.05436e-05 2.77569e-19 
2195.55 0 1.40718e-18 -0.00993858 1.50126e-19 -0.000497028 -0.0169872 -2.48493e-18 -0.000217074 3.65923e-19 -0.00025052 -1.38831e-19 -7.40331e-05 3.61414e-19 7.97065e-20 3.46619e-05 -8.1883e-20 -0.000842643 6.7277e-20 0.00150616 1.5357e-19 -0.00177925 0.000277596 -9.23962e-20 -0.000397013 5.83806e-20 0.000166461 1.67387e-19 0.00162656 4.82484e-19 3.75625e-05 -2.33205e-19 0.000102377 2.75781e-19 
2195.9 0 1.3227e-18 -0.00941882 1.51832e-19 -0.000476217 -0.0171022 -2.50845e-18 -0.000216437 3.62475e-19 -0.000258853 -1.42574e-19 -6.89039e-05 3.645e-19 6.67174e-20 -2.22534e-06 -8.83815e-20 -0.000830543 7.6776e-20 0.00150455 1.35357e-19 -0.00173097 0.000273095 -9.27197e-20 -0.0004005 4.84659e-20 0.000187891 1.63826e-19 0.00163489 4.63698e-19 5.27824e-05 -2.45892e-19 0.000122998 2.71273e-19 
2196.25 0 1.24163e-18 -0.00890127 1.55998e-19 -0.000455356 -0.0172049 -2.51655e-18 -0.000218498 3.5768e-19 -0.000268485 -1.31754e-19 -6.12017e-05 3.70716e-19 4.90013e-20 -3.97411e-05 -7.84698e-20 -0.000815755 8.55511e-20 0.00150123 1.26808e-19 -0.00166862 0.000270038 -9.15514e-20 -0.000405654 4.17662e-20 0.000213174 1.60698e-19 0.00164067 4.54016e-19 6.67141e-05 -2.56302e-19 0.00014115 2.66937e-19 
2196.6 0 1.16451e-18 -0.00838426 1.50941e-19 -0.000434334 -0.0172971 -2.52363e-18 -0.000224374 3.56004e-19 -0.000283228 -1.16996e-19 -4.85229e-05 3.72919e-19 4.69008e-20 -8.27079e-05 -6.38132e-20 -0.000800429 1.06538e-19 0.0014915 1.09475e-19 -0.00159793 0.000269202 -9.22161e-20 -0.000412998 4.23656e-20 0.000242661 1.58569e-19 0.00164549 4.33237e-19 7.97992e-05 -2.60589e-19 0.000155853 2.74843e-19 
2196.95 0 1.10886e-18 -0.00786652 1.55922e-19 -0.000413335 -0.0173784 -2.5269e-18 -0.000233204 3.53471e-19 -0.000303055 -1.11881e-19 -3.01083e-05 3.771e-19 3.8563e-20 -0.000132548 -6.21257e-20 -0.0007851 1.12412e-19 0.00147493 9.71038e-20 -0.00152698 0.000270378 -1.05839e-19 -0.000422324 4.40422e-20 0.000272987 1.59131e-19 0.0016482 4.2763e-19 9.32179e-05 -2.47378e-19 0.000166386 2.65704e-19 
2197.3 0 1.04402e-18 -0.00734869 1.64876e-19 -0.000393281 -0.0174467 -2.52063e-18 -0.000243219 3.55558e-19 -0.000325985 -1.14652e-19 -8.35936e-06 3.794e-19 1.60381e-20 -0.000185709 -6.53098e-20 -0.000767749 1.11752e-19 0.00145455 8.48137e-20 -0.00145881 0.000274827 -1.04574e-19 -0.000432265 4.96214e-20 0.00030201 1.48743e-19 0.00164903 4.0873e-19 0.000106499 -2.45658e-19 0.000172796 2.48144e-19 
2197.65 0 9.75676e-19 -0.00683045 1.76654e-19 -0.000374603 -0.017501 -2.52446e-18 -0.000253619 3.49438e-19 -0.000353104 -1.22695e-19 1.38947e-05 3.74358e-19 -8.87418e-22 -0.000236982 -6.76459e-20 -0.000748225 1.15155e-19 0.00143232 6.97115e-20 -0.00139382 0.000281966 -1.14079e-19 -0.00044184 3.6639e-20 0.000330272 1.42266e-19 0.00165012 3.97275e-19 0.000118881 -2.46171e-19 0.000177445 2.41018e-19 
2198 0 9.02312e-19 -0.00631147 1.6803e-19 -0.000356184 -0.0175434 -2.519e-18 -0.000260471 3.39044e-19 -0.000383966 -1.19311e-19 3.61969e-05 3.65423e-19 -9.24639e-21 -0.000284751 -7.9114e-20 -0.000729886 1.15224e-19 0.00140809 6.0673e-20 -0.00133236 0.000289892 -1.19396e-19 -0.000450956 3.86513e-20 0.000358086 1.45672e-19 0.00165225 3.98565e-19 0.000130932 -2.49902e-19 0.000182548 2.27369e-19 
2198.35 0 8.15652e-19 -0.00579386 1.69814e-19 -0.000337386 -0.0175771 -2.52761e-18 -0.000261647 3.38111e-19 -0.00041337 -1.29016e-19 5.82243e-05 3.60325e-19 -1.74356e-20 -0.00033209 -9.55424e-20 -0.000714316 1.13117e-19 0.00138087 4.50807e-20 -0.00127619 0.000298627 -1.38407e-19 -0.000458472 2.93773e-20 0.000384186 1.41848e-19 0.00165462 4.02375e-19 0.000143477 -2.5271e-19 0.000188804 2.19209e-19 
2198.7 0 7.27612e-19 -0.00527857 1.51877e-19 -0.000319566 -0.0176037 -2.5364e-18 -0.000260536 3.44089e-19 -0.000435064 -1.36414e-19 7.70106e-05 3.57062e-19 -2.12576e-20 -0.00037919 -1.19645e-19 -0.000702285 1.16223e-19 0.00135177 2.75916e-20 -0.00122534 0.000307242 -1.54632e-19 -0.000465513 2.76372e-20 0.000407133 1.39072e-19 0.00165651 4.07253e-19 0.000155894 -2.55245e-19 0.000195478 2.04758e-19 
2199.05 0 6.22561e-19 -0.00476548 1.49716e-19 -0.000303291 -0.0176245 -2.54777e-18 -0.000261246 3.34836e-19 -0.000446689 -1.47196e-19 8.92224e-05 3.47537e-19 -4.03164e-20 -0.000422442 -1.36939e-19 -0.000695237 1.16495e-19 0.00132321 2.12073e-20 -0.00117657 0.000313817 -1.58274e-19 -0.000474735 2.67955e-20 0.000426215 1.45825e-19 0.00165916 4.10044e-19 0.000167021 -2.60251e-19 0.00020107 1.82643e-19 
2199.4 0 5.29346e-19 -0.00425689 1.50255e-19 -0.00028877 -0.0176398 -2.54344e-18 -0.000263816 3.25879e-19 -0.000452211 -1.48057e-19 9.33873e-05 3.23341e-19 -4.77458e-20 -0.000458581 -1.50944e-19 -0.000690978 1.26111e-19 0.00129606 2.13592e-20 -0.00112872 0.000316175 -1.65064e-19 -0.000484621 1.51508e-20 0.000441272 1.26466e-19 0.0016633 4.07864e-19 0.000177405 -2.63181e-19 0.000205103 1.75768e-19 
2199.75 0 4.50173e-19 -0.00375496 1.5013e-19 -0.000275714 -0.017648 -2.53505e-18 -0.000265529 3.21386e-19 -0.000456924 -1.64059e-19 9.03435e-05 2.91698e-19 -6.783e-20 -0.000487962 -1.71843e-19 -0.000684723 1.25155e-19 0.00126722 2.07031e-20 -0.00108256 0.00031493 -1.56903e-19 -0.000492777 1.37e-20 0.000451898 1.11687e-19 0.00166706 3.99012e-19 0.000188459 -2.6256e-19 0.000209827 1.60668e-19 
2200.1 0 3.66085e-19 -0.0032586 1.52249e-19 -0.00026404 -0.0176466 -2.53243e-18 -0.000266544 3.10653e-19 -0.000460725 -1.82364e-19 8.07288e-05 2.67364e-19 -7.96062e-20 -0.000516023 -1.81514e-19 -0.000676379 1.22609e-19 0.00123515 1.98333e-20 -0.00103751 0.000311845 -1.60339e-19 -0.000499615 3.33791e-20 0.000458426 8.06093e-20 0.00166804 3.96322e-19 0.000201734 -2.71876e-19 0.000216455 1.45222e-19 
2200.45 0 2.9521e-19 -0.00276622 1.64381e-19 -0.000254609 -0.0176351 -2.52743e-18 -0.000270932 3.15792e-19 -0.00046091 -1.85205e-19 6.51122e-05 2.54983e-19 -7.64269e-20 -0.000544302 -1.82414e-19 -0.000665154 1.32963e-19 0.00120343 1.59462e-20 -0.000992276 0.000307254 -1.54002e-19 -0.000506238 3.96692e-20 0.000461142 6.13657e-20 0.00166594 3.93995e-19 0.000216072 -2.83785e-19 0.000222148 1.22075e-19 
2200.8 0 2.25871e-19 -0.00227795 1.60791e-19 -0.000245559 -0.0176135 -2.51677e-18 -0.000281487 3.17868e-19 -0.000458544 -1.81002e-19 4.37051e-05 2.28391e-19 -7.94569e-20 -0.000570496 -1.80175e-19 -0.000646875 1.45189e-19 0.0011741 1.52869e-20 -0.000947097 0.000300338 -1.48596e-19 -0.000512236 3.74205e-20 0.000459751 3.80527e-20 0.00166193 3.90915e-19 0.000229634 -2.80837e-19 0.000224435 1.01932e-19 
2201.15 0 1.52779e-19 -0.00179384 1.63435e-19 -0.000234997 -0.017583 -2.48814e-18 -0.000297002 3.27214e-19 -0.000457571 -1.67193e-19 1.78673e-05 2.08742e-19 -9.48612e-20 -0.000596814 -1.65572e-19 -0.000619869 1.51763e-19 0.00114637 1.32659e-20 -0.000903992 0.000291366 -1.35485e-19 -0.000516754 3.79047e-20 0.000454466 6.24793e-21 0.00165614 3.72455e-19 0.000242598 -2.71309e-19 0.000225235 7.74807e-20 
2201.5 0 8.52131e-20 -0.00131442 1.56146e-19 -0.000222957 -0.0175464 -2.45661e-18 -0.000316356 3.49379e-19 -0.000460282 -1.76625e-19 -8.73102e-06 1.8951e-19 -1.08652e-19 -0.000623729 -1.60865e-19 -0.000588171 1.4924e-19 0.00112008 7.0306e-21 -0.000867434 0.000282431 -1.27527e-19 -0.000519448 3.59796e-20 0.000446856 -1.73591e-20 0.00164858 3.53821e-19 0.000255709 -2.59899e-19 0.000227335 4.82818e-20 
2201.85 0 1.1619e-20 -0.000839798 1.58614e-19 -0.000208373 -0.017504 -2.42812e-18 -0.000339165 3.48768e-19 -0.000466726 -1.71463e-19 -3.30259e-05 1.71107e-19 -1.27979e-19 -0.000651717 -1.63359e-19 -0.000554571 1.43401e-19 0.00109693 6.84477e-21 -0.000840697 0.000274274 -1.11944e-19 -0.000519568 2.38674e-20 0.000439282 -3.54315e-20 0.00163946 3.40141e-19 0.000268719 -2.4664e-19 0.000229922 1.75775e-20 
2202.2 0 -7.1307e-20 -0.000369752 1.42611e-19 -0.000192828 -0.0174537 -2.39152e-18 -0.000364454 3.34477e-19 -0.000477338 -1.70508e-19 -5.52992e-05 1.63039e-19 -1.50209e-19 -0.000684907 -1.62955e-19 -0.000518658 1.48241e-19 0.00107713 7.76885e-21 -0.000822285 0.00026561 -1.00728e-19 -0.000518096 1.97159e-20 0.000432516 -4.01236e-20 0.00162871 3.30749e-19 0.000282647 -2.25452e-19 0.000232314 -1.33827e-20 
2202.55 0 -1.45414e-19 9.47483e-05 1.27865e-19 -0.000178444 -0.0173927 -2.35609e-18 -0.00039098 3.03425e-19 -0.000491707 -1.81184e-19 -7.59958e-05 1.51758e-19 -1.49374e-19 -0.000723016 -1.70829e-19 -0.000483081 1.55736e-19 0.0010601 1.03579e-20 -0.00080748 0.00025617 -9.96167e-20 -0.000516417 1.68896e-20 0.000425188 -4.82827e-20 0.00161663 3.22396e-19 0.000297914 -2.04419e-19 0.000236213 -3.96889e-20 
2202.9 0 -2.16665e-19 0.000551941 1.0874e-19 -0.000164887 -0.0173177 -2.31924e-18 -0.000415 2.85548e-19 -0.000506736 -1.78073e-19 -9.21547e-05 1.26967e-19 -1.52391e-19 -0.000762272 -1.83864e-19 -0.000452857 1.48092e-19 0.00104466 -1.09143e-21 -0.00079173 0.000247134 -9.17609e-20 -0.000513392 1.59563e-20 0.000417497 -5.92032e-20 0.00160577 3.29008e-19 0.000312602 -1.7416e-19 0.000244149 -6.22785e-20 
2203.25 0 -2.90354e-19 0.00100224 1.10648e-19 -0.000152309 -0.0172285 -2.30154e-18 -0.000430894 2.66918e-19 -0.000519534 -1.75288e-19 -0.000102372 1.03574e-19 -1.50039e-19 -0.000801416 -1.86462e-19 -0.00042924 1.44676e-19 0.00103118 -8.68556e-21 -0.000771385 0.000239957 -9.47517e-20 -0.000507849 2.65726e-20 0.000411551 -7.48899e-20 0.00159702 3.39999e-19 0.000326827 -1.56767e-19 0.000256417 -6.57104e-20 
2203.6 0 -3.57007e-19 0.00144866 1.01957e-19 -0.000140334 -0.0171291 -2.27512e-18 -0.000436206 2.47608e-19 -0.000528117 -1.82739e-19 -0.000106957 6.15038e-20 -1.50662e-19 -0.000842151 -1.99013e-19 -0.00040822 1.35171e-19 0.00102112 -2.19676e-20 -0.000743934 0.000234373 -7.96254e-20 -0.000500805 4.2482e-20 0.000407734 -8.28419e-20 0.00158771 3.51955e-19 0.000342574 -1.35162e-19 0.000269581 -6.41047e-20 
2203.95 0 -4.10556e-19 0.00189221 1.06204e-19 -0.000126914 -0.0170215 -2.2451e-18 -0.000437008 2.24983e-19 -0.000532396 -1.77885e-19 -0.000108083 1.71454e-20 -1.56444e-19 -0.000887015 -2.30237e-19 -0.000387362 1.2362e-19 0.00101201 -4.95844e-20 -0.00070911 0.000227103 -7.10704e-20 -0.00049287 4.79577e-20 0.000405243 -8.17727e-20 0.00157508 3.59115e-19 0.000361494 -1.2502e-19 0.000280809 -7.4501e-20 
2204.3 0 -4.66801e-19 0.00233234 1.03938e-19 -0.00011142 -0.0169049 -2.21571e-18 -0.000443259 2.03949e-19 -0.000535251 -1.75677e-19 -0.000109231 -2.00887e-20 -1.64333e-19 -0.000936885 -2.54334e-19 -0.000369853 1.14627e-19 0.00100066 -7.80447e-20 -0.000668599 0.000215307 -6.5749e-20 -0.000483367 4.20461e-20 0.000402936 -9.03858e-20 0.00155949 3.54975e-19 0.000382472 -1.2767e-19 0.000291206 -7.73618e-20 
2204.65 0 -5.30806e-19 0.00276755 1.07941e-19 -9.66109e-05 -0.0167822 -2.1871e-18 -0.000460365 1.68794e-19 -0.00053937 -1.66833e-19 -0.000110414 -4.75733e-20 -1.63788e-19 -0.000990487 -2.80392e-19 -0.000358169 1.0193e-19 0.000985947 -1.0141e-19 -0.000626504 0.000198892 -7.32706e-20 -0.000471196 4.14939e-20 0.000402099 -9.04173e-20 0.00154366 3.51995e-19 0.000402339 -1.35084e-19 0.000302448 -7.49801e-20 
2205 0 -5.96399e-19 0.00319603 1.18239e-19 -8.53747e-05 -0.0166541 -2.17555e-18 -0.000487378 1.40783e-19 -0.000545476 -1.61044e-19 -0.000110405 -7.42937e-20 -1.68121e-19 -0.00104476 -2.98257e-19 -0.000350973 1.07497e-19 0.000968331 -1.18688e-19 -0.000586576 0.000179372 -8.90569e-20 -0.000455653 3.16073e-20 0.000405155 -8.8755e-20 0.00152918 3.51494e-19 0.000421746 -1.44174e-19 0.000314481 -8.1567e-20 
2205.35 0 -6.56682e-19 0.00362079 1.22338e-19 -7.81721e-05 -0.0165184 -2.14801e-18 -0.000522681 1.15425e-19 -0.000551872 -1.49835e-19 -0.000108903 -9.31802e-20 -1.66073e-19 -0.0010983 -3.22128e-19 -0.000347029 1.07091e-19 0.000949026 -1.3946e-19 -0.000548849 0.000158466 -1.02082e-19 -0.000435588 3.46232e-20 0.000411987 -7.67456e-20 0.00151567 3.48314e-19 0.000443533 -1.44033e-19 0.000327076 -1.01053e-19 
2205.7 0 -7.13683e-19 0.00404637 1.41818e-19 -7.45684e-05 -0.0163772 -2.11541e-18 -0.000563215 8.32681e-20 -0.000555472 -1.47458e-19 -0.000106602 -1.13973e-19 -1.66089e-19 -0.00115068 -3.42417e-19 -0.000346485 9.81522e-20 0.000928424 -1.57018e-19 -0.000511486 0.000136945 -9.69195e-20 -0.000411171 3.77875e-20 0.000419923 -6.42446e-20 0.00150185 3.32842e-19 0.000467629 -1.33997e-19 0.00034034 -1.17999e-19 
2206.05 0 -7.71594e-19 0.00447256 1.56357e-19 -7.21275e-05 -0.0162321 -2.08903e-18 -0.000605761 4.09606e-20 -0.000554495 -1.35817e-19 -0.000101964 -1.29111e-19 -1.69138e-19 -0.00120126 -3.4821e-19 -0.000347947 9.08866e-20 0.000904216 -1.72072e-19 -0.000473925 0.000114662 -1.03832e-19 -0.000385143 2.88096e-20 0.000425758 -5.48295e-20 0.00148789 3.16861e-19 0.000492305 -1.27957e-19 0.000353169 -1.29955e-19 
2206.4 0 -8.27681e-19 0.00489619 1.74581e-19 -6.91452e-05 -0.0160797 -2.06856e-18 -0.000648187 6.96565e-21 -0.000549363 -1.46356e-19 -9.20173e-05 -1.39628e-19 -1.66599e-19 -0.00124952 -3.38029e-19 -0.000349869 8.14395e-20 0.000874106 -1.79934e-19 -0.000439259 9.24492e-05 -1.14656e-19 -0.000360721 1.96566e-20 0.000428772 -3.28154e-20 0.00147479 3.12439e-19 0.000516277 -1.2741e-19 0.00036451 -1.45835e-19 
2206.75 0 -8.87333e-19 0.00531412 1.767e-19 -6.53446e-05 -0.0159163 -2.03973e-18 -0.000687923 -6.11049e-21 -0.000540669 -1.51372e-19 -7.67726e-05 -1.47427e-19 -1.81051e-19 -0.0012935 -3.29723e-19 -0.000352268 8.27356e-20 0.000841634 -1.81839e-19 -0.000408649 7.24394e-05 -1.307e-19 -0.000339914 1.2544e-20 0.000430291 -2.48917e-20 0.0014616 3.13321e-19 0.000538245 -1.24758e-19 0.000372761 -1.59673e-19 
2207.1 0 -9.57118e-19 0.00572539 1.83441e-19 -6.03623e-05 -0.0157428 -2.01484e-18 -0.000720981 -1.40252e-20 -0.000528354 -1.52378e-19 -5.99989e-05 -1.49023e-19 -1.79152e-19 -0.00133293 -3.25917e-19 -0.000353907 5.96871e-20 0.000809066 -1.91132e-19 -0.000380873 5.42908e-05 -1.40995e-19 -0.000322417 1.797e-20 0.000430798 -2.04446e-20 0.00144768 3.26553e-19 0.000555467 -1.31354e-19 0.000377642 -1.80942e-19 
2207.45 0 -1.0367e-18 0.00612968 1.90169e-19 -5.56083e-05 -0.0155612 -1.98632e-18 -0.000745503 -2.59611e-20 -0.000512406 -1.50031e-19 -4.34972e-05 -1.42125e-19 -1.80755e-19 -0.00137151 -3.30232e-19 -0.000355318 5.54478e-20 0.0007727 -1.96855e-19 -0.000356427 3.61349e-05 -1.60434e-19 -0.000306827 1.59317e-20 0.000430818 -2.29535e-20 0.00143229 3.46301e-19 0.000566988 -1.44254e-19 0.000381824 -1.99982e-19 
2207.8 0 -1.10049e-18 0.00652686 1.83654e-19 -5.33887e-05 -0.0153725 -1.9638e-18 -0.000764805 -4.65628e-20 -0.00049498 -1.38968e-19 -2.50307e-05 -1.36369e-19 -1.72728e-19 -0.00140946 -3.23595e-19 -0.000358589 4.77386e-20 0.000731955 -1.97423e-19 -0.000335464 1.6682e-05 -1.70739e-19 -0.000293064 2.27701e-20 0.000432297 -2.92542e-20 0.0014139 3.41562e-19 0.000574252 -1.60049e-19 0.00038805 -1.95704e-19 
2208.15 0 -1.16369e-18 0.00691612 1.75419e-19 -5.28431e-05 -0.0151775 -1.95649e-18 -0.000783046 -5.89766e-20 -0.000478742 -1.39805e-19 -3.35929e-06 -1.25264e-19 -1.71654e-19 -0.00144163 -2.957e-19 -0.000363837 3.45208e-20 0.000688953 -1.97633e-19 -0.00031456 -5.41456e-06 -1.6271e-19 -0.000280841 2.98084e-20 0.000436058 -4.12141e-20 0.0013936 3.39975e-19 0.00058077 -1.69306e-19 0.000397805 -1.98322e-19 
2208.5 0 -1.22354e-18 0.00729834 1.61091e-19 -5.14071e-05 -0.0149774 -1.94188e-18 -0.000802368 -5.28916e-20 -0.000463329 -1.44386e-19 2.03572e-05 -1.20021e-19 -1.76202e-19 -0.00146638 -2.68746e-19 -0.000371037 2.05522e-20 0.000647589 -1.94169e-19 -0.000289229 -2.92128e-05 -1.58797e-19 -0.00026883 2.57495e-20 0.000439995 -5.15766e-20 0.00137368 3.35466e-19 0.000589396 -1.71299e-19 0.000410861 -2.00852e-19 
2208.85 0 -1.28098e-18 0.00767466 1.40431e-19 -4.84741e-05 -0.0147763 -1.94333e-18 -0.000824706 -6.28496e-20 -0.000447897 -1.52625e-19 4.52655e-05 -1.10384e-19 -1.717e-19 -0.00148487 -2.47422e-19 -0.000378507 2.2871e-20 0.000611823 -1.86589e-19 -0.000256615 -5.16272e-05 -1.6432e-19 -0.00025692 2.87886e-20 0.000442192 -6.84036e-20 0.00135257 3.34525e-19 0.000599801 -1.6238e-19 0.000424756 -2.16695e-19 
2209.2 0 -1.34369e-18 0.00804347 1.1574e-19 -4.4991e-05 -0.0145737 -1.93534e-18 -0.000848393 -7.83428e-20 -0.000432523 -1.58876e-19 6.83448e-05 -1.00411e-19 -1.74373e-19 -0.0014987 -2.18044e-19 -0.00038465 2.29896e-20 0.000581813 -1.8962e-19 -0.000215726 -7.20056e-05 -1.72886e-19 -0.000247576 4.86414e-20 0.000441001 -7.94093e-20 0.001328 3.38867e-19 0.000610856 -1.56157e-19 0.000439106 -2.39105e-19 
2209.55 0 -1.40336e-18 0.00840557 8.94367e-20 -4.12288e-05 -0.0143656 -1.93618e-18 -0.000870623 -9.93117e-20 -0.000416907 -1.63715e-19 8.7021e-05 -8.54558e-20 -1.5766e-19 -0.00150944 -2.01158e-19 -0.000389144 1.16009e-20 0.000555755 -2.01129e-19 -0.000168863 -9.2465e-05 -1.72363e-19 -0.00024211 7.41755e-20 0.000435543 -9.78838e-20 0.00129994 3.43165e-19 0.000620712 -1.58832e-19 0.000453972 -2.36168e-19 
2209.9 0 -1.46179e-18 0.00876329 7.53848e-20 -3.74825e-05 -0.0141512 -1.92096e-18 -0.000891057 -1.15103e-19 -0.00040129 -1.62402e-19 0.00010015 -7.44059e-20 -1.52725e-19 -0.00152098 -1.94268e-19 -0.000391075 1.52276e-20 0.000531806 -2.11013e-19 -0.000119724 -0.000113898 -1.80842e-19 -0.000239109 7.85861e-20 0.000427275 -1.25522e-19 0.00126896 3.53127e-19 0.00062918 -1.52014e-19 0.000467397 -2.39567e-19 
2210.25 0 -1.52821e-18 0.00911643 6.39215e-20 -3.70051e-05 -0.0139297 -1.9014e-18 -0.000911986 -1.23388e-19 -0.000385331 -1.65611e-19 0.000106071 -7.15647e-20 -1.4132e-19 -0.00153664 -1.88606e-19 -0.000390583 2.23238e-20 0.000509885 -2.0762e-19 -7.06359e-05 -0.000134052 -1.79048e-19 -0.000237805 7.95139e-20 0.000418185 -1.42701e-19 0.00123593 3.59377e-19 0.000638355 -1.33449e-19 0.000479888 -2.34491e-19 
2210.6 0 -1.59094e-18 0.00946345 5.84215e-20 -4.11137e-05 -0.0137004 -1.88492e-18 -0.0009367 -1.45368e-19 -0.000367931 -1.71946e-19 0.000102406 -6.41836e-20 -1.34778e-19 -0.00155445 -1.74552e-19 -0.000391058 2.32854e-20 0.000491674 -1.96929e-19 -2.12159e-05 -0.000153359 -1.92307e-19 -0.000238064 7.71522e-20 0.000409354 -1.63246e-19 0.00120183 3.62461e-19 0.000649381 -1.40122e-19 0.000494401 -2.25486e-19 
2210.95 0 -1.63099e-18 0.00980132 5.70231e-20 -4.66651e-05 -0.0134637 -1.86866e-18 -0.000962372 -1.58052e-19 -0.000350066 -1.61319e-19 9.05437e-05 -6.22744e-20 -1.12901e-19 -0.00157139 -1.72622e-19 -0.000393664 3.09516e-20 0.000476761 -1.93991e-19 3.04486e-05 -0.000173598 -2.07309e-19 -0.000241385 7.54074e-20 0.000401546 -1.82001e-19 0.00116666 3.54623e-19 0.000661743 -1.41948e-19 0.000510857 -2.2705e-19 
2211.3 0 -1.67112e-18 0.0101286 7.11363e-20 -4.99334e-05 -0.0132188 -1.83755e-18 -0.000983511 -1.63854e-19 -0.000332393 -1.56085e-19 7.45904e-05 -4.26579e-20 -1.08287e-19 -0.00158463 -1.71209e-19 -0.000396311 3.94362e-20 0.000462819 -1.97084e-19 8.08972e-05 -0.000194005 -2.07041e-19 -0.000249211 5.19585e-20 0.000395732 -1.99151e-19 0.00113055 3.4275e-19 0.00067446 -1.48543e-19 0.000527148 -2.1247e-19 
2211.65 0 -1.72293e-18 0.0104451 7.83188e-20 -4.98172e-05 -0.0129642 -1.80139e-18 -0.000996262 -1.86932e-19 -0.000314756 -1.58313e-19 5.66691e-05 -2.89032e-20 -1.141e-19 -0.00159066 -1.63774e-19 -0.000397441 4.81758e-20 0.000449447 -1.96834e-19 0.000124738 -0.000214028 -1.96163e-19 -0.000258839 4.23736e-20 0.000390001 -2.18779e-19 0.00109329 3.35233e-19 0.000688669 -1.6126e-19 0.000541717 -1.97891e-19 
2212 0 -1.77319e-18 0.0107511 8.84492e-20 -4.71723e-05 -0.012699 -1.75247e-18 -0.0010002 -1.96992e-19 -0.00029878 -1.49397e-19 4.01467e-05 -1.57994e-20 -9.9984e-20 -0.0015889 -1.60142e-19 -0.000395736 5.95584e-20 0.000439408 -2.11048e-19 0.000160691 -0.000232326 -1.75453e-19 -0.000266477 3.95395e-20 0.000381176 -2.24504e-19 0.00105672 3.34925e-19 0.000706106 -1.75611e-19 0.00055342 -1.79718e-19 
2212.35 0 -1.81206e-18 0.0110472 8.89305e-20 -4.35167e-05 -0.012426 -1.71229e-18 -0.000998504 -1.83017e-19 -0.000285447 -1.45444e-19 2.86348e-05 -3.22608e-23 -8.81643e-20 -0.00158326 -1.46847e-19 -0.00039119 4.90368e-20 0.000433065 -2.08805e-19 0.000189738 -0.000247279 -1.57346e-19 -0.000270622 3.83822e-20 0.000370809 -2.31452e-19 0.00102293 3.30512e-19 0.0007251 -1.90248e-19 0.000562948 -1.68528e-19 
2212.7 0 -1.85675e-18 0.0113348 9.33097e-20 -4.01254e-05 -0.0121484 -1.67051e-18 -0.000991931 -1.75127e-19 -0.000272073 -1.34173e-19 2.20295e-05 1.09349e-20 -8.03495e-20 -0.00157732 -1.47831e-19 -0.000386293 5.11825e-20 0.000428873 -2.11529e-19 0.000215583 -0.000258461 -1.42647e-19 -0.000270719 4.51878e-20 0.000362215 -2.4418e-19 0.000991224 3.18761e-19 0.000743778 -1.88638e-19 0.000570654 -1.59662e-19 
2213.05 0 -1.91153e-18 0.0116168 9.82422e-20 -3.81333e-05 -0.0118695 -1.64358e-18 -0.000979737 -1.62619e-19 -0.000256685 -1.2306e-19 1.92725e-05 2.22238e-20 -7.84167e-20 -0.00157174 -1.38414e-19 -0.000382023 5.70061e-20 0.000424517 -2.07684e-19 0.000241222 -0.000267153 -1.30199e-19 -0.000264826 6.17976e-20 0.000356768 -2.51763e-19 0.0009603 2.93149e-19 0.000760218 -1.84926e-19 0.000573673 -1.49161e-19 
2213.4 0 -1.96297e-18 0.0118946 1.00288e-19 -3.78694e-05 -0.0115906 -1.61879e-18 -0.000963981 -1.4849e-19 -0.000241267 -1.24105e-19 1.91873e-05 1.40369e-20 -7.47346e-20 -0.00156546 -1.35594e-19 -0.00037743 6.50732e-20 0.00041685 -2.11442e-19 0.000265432 -0.000273932 -1.19764e-19 -0.00025206 7.93367e-20 0.000353399 -2.61405e-19 0.000931009 2.81431e-19 0.000773134 -1.84212e-19 0.000572318 -1.57378e-19 
2213.75 0 -2.01335e-18 0.0121668 1.14226e-19 -3.74496e-05 -0.0113121 -1.58977e-18 -0.000946812 -1.15914e-19 -0.000226378 -1.13846e-19 2.07908e-05 7.42184e-21 -6.21751e-20 -0.00155723 -1.29516e-19 -0.000370636 6.87938e-20 0.000403302 -2.14196e-19 0.000286795 -0.000278191 -1.17469e-19 -0.000234789 9.56581e-20 0.000349522 -2.74709e-19 0.000904732 2.5849e-19 0.0007851 -1.73547e-19 0.000569176 -1.43946e-19 
2214.1 0 -2.05072e-18 0.0124315 1.26437e-19 -3.49792e-05 -0.0110319 -1.56093e-18 -0.000927526 -1.00155e-19 -0.0002091 -9.96894e-20 2.42621e-05 -1.23386e-20 -4.76787e-20 -0.00154884 -1.38353e-19 -0.000358739 7.21578e-20 0.000384583 -2.22493e-19 0.000304773 -0.000279198 -1.26847e-19 -0.000216576 1.01954e-19 0.000346066 -2.89996e-19 0.000881755 2.44097e-19 0.000797339 -1.50995e-19 0.000565429 -1.36611e-19 
2214.45 0 -2.08965e-18 0.0126873 1.36821e-19 -2.94557e-05 -0.0107475 -1.51822e-18 -0.000906299 -8.59209e-20 -0.00018669 -8.2683e-20 2.99527e-05 -2.11876e-20 -4.94161e-20 -0.00154424 -1.39979e-19 -0.000341076 9.42091e-20 0.000360405 -2.24315e-19 0.000319022 -0.000275607 -1.48791e-19 -0.000198422 1.20567e-19 0.000345421 -2.95084e-19 0.000860802 2.25479e-19 0.000805292 -1.28385e-19 0.000561377 -1.38032e-19 
2214.8 0 -2.13204e-18 0.0129334 1.50817e-19 -2.09039e-05 -0.010456 -1.49949e-18 -0.000882925 -7.68031e-20 -0.000159853 -4.77189e-20 3.88115e-05 -3.04474e-20 -5.96457e-20 -0.00154532 -1.44312e-19 -0.000319798 1.215e-19 0.000328893 -2.2117e-19 0.000332193 -0.00026853 -1.61138e-19 -0.00018085 1.30537e-19 0.000348224 -3.01289e-19 0.000841806 1.98123e-19 0.000806947 -1.21647e-19 0.00055554 -1.49962e-19 
2215.15 0 -2.1806e-18 0.01317 1.5594e-19 -1.03821e-05 -0.0101582 -1.47117e-18 -0.000856776 -7.24849e-20 -0.000131303 -1.94754e-20 5.26651e-05 -4.29081e-20 -7.07939e-20 -0.00154688 -1.53636e-19 -0.000298175 1.45121e-19 0.000292321 -2.16889e-19 0.000347139 -0.000260566 -1.67358e-19 -0.000165196 1.38338e-19 0.000353485 -3.11988e-19 0.000824831 1.65167e-19 0.000805463 -1.19535e-19 0.000547378 -1.57065e-19 
2215.5 0 -2.23188e-18 0.0133978 1.58753e-19 2.62517e-06 -0.00985826 -1.43425e-18 -0.000830259 -8.67872e-20 -0.000102529 8.14516e-23 7.1763e-05 -5.68606e-20 -7.40074e-20 -0.00154265 -1.50518e-19 -0.000280454 1.60539e-19 0.000254016 -2.09323e-19 0.000364075 -0.000251894 -1.8314e-19 -0.000152761 1.44628e-19 0.000360507 -3.31699e-19 0.000807736 1.46054e-19 0.000803445 -9.91881e-20 0.000538564 -1.65895e-19 
2215.85 0 -2.27661e-18 0.0136193 1.61283e-19 1.86885e-05 -0.00956056 -1.40001e-18 -0.000806456 -8.56854e-20 -7.59707e-05 1.2169e-20 9.18845e-05 -6.24016e-20 -8.21115e-20 -0.0015323 -1.35502e-19 -0.000269 1.66787e-19 0.000217214 -2.00917e-19 0.000380374 -0.000242274 -1.92782e-19 -0.000142358 1.4407e-19 0.000367555 -3.5369e-19 0.000789776 1.45159e-19 0.00080215 -9.59136e-20 0.000530626 -1.8274e-19 
2216.2 0 -2.31285e-18 0.0138345 1.61523e-19 3.70785e-05 -0.00926664 -1.36162e-18 -0.000783046 -7.23822e-20 -5.61281e-05 2.39815e-20 0.000109559 -5.54593e-20 -8.43198e-20 -0.0015191 -1.24287e-19 -0.000262511 1.64084e-19 0.000185517 -1.97098e-19 0.000393099 -0.000232326 -2.06604e-19 -0.000133739 1.30571e-19 0.000372493 -3.65974e-19 0.000771974 1.49524e-19 0.000802201 -9.49195e-20 0.000525181 -1.90001e-19 
2216.55 0 -2.35521e-18 0.0140413 1.65086e-19 5.62424e-05 -0.00897246 -1.32759e-18 -0.000757605 -8.11423e-20 -4.24307e-05 2.84211e-20 0.000126853 -3.7491e-20 -1.02109e-19 -0.00150631 -1.16733e-19 -0.000257904 1.6361e-19 0.000159085 -1.9326e-19 0.000403314 -0.000220497 -2.09579e-19 -0.000129252 1.39574e-19 0.00037776 -3.66717e-19 0.000752077 1.57443e-19 0.000803523 -8.8443e-20 0.000522353 -1.94052e-19 
2216.9 0 -2.39153e-18 0.014239 1.646e-19 7.4646e-05 -0.00867494 -1.28649e-18 -0.000731683 -8.46395e-20 -3.40566e-05 3.44657e-20 0.000148224 -1.98082e-20 -1.10583e-19 -0.00149455 -1.22895e-19 -0.000253294 1.55445e-19 0.000135545 -1.8698e-19 0.000414374 -0.000205718 -2.14124e-19 -0.000128602 1.3139e-19 0.000387759 -3.69175e-19 0.000727713 1.50947e-19 0.000805442 -9.01893e-20 0.000519453 -1.95035e-19 
2217.25 0 -2.43295e-18 0.0144264 1.57565e-19 9.34272e-05 -0.00837216 -1.25288e-18 -0.000704171 -7.59534e-20 -3.49574e-05 3.03211e-20 0.000174986 -1.12277e-20 -1.14015e-19 -0.0014818 -1.32661e-19 -0.000246991 1.51512e-19 0.000114945 -1.74763e-19 0.000427771 -0.000187542 -2.24144e-19 -0.000130409 1.19993e-19 0.000402721 -3.64078e-19 0.000700046 1.61057e-19 0.000807044 -1.05053e-19 0.000513689 -1.94638e-19 
2217.6 0 -2.47366e-18 0.0146035 1.38827e-19 0.000114397 -0.00806307 -1.21687e-18 -0.000675183 -7.10016e-20 -4.39713e-05 3.13022e-20 0.00020415 1.1774e-20 -1.1878e-19 -0.00146805 -1.35563e-19 -0.000237746 1.29963e-19 9.61006e-05 -1.74144e-19 0.000444266 -0.000165505 -2.18144e-19 -0.000132963 9.30092e-20 0.000419241 -3.51656e-19 0.00067204 1.68008e-19 0.000807149 -1.12689e-19 0.000505208 -1.88111e-19 
2217.95 0 -2.51716e-18 0.0147703 1.22461e-19 0.000136023 -0.00774744 -1.16011e-18 -0.000647761 -7.14259e-20 -5.25748e-05 3.95887e-20 0.000232602 2.00415e-20 -1.17147e-19 -0.00145433 -1.50282e-19 -0.000224653 9.7549e-20 7.49205e-05 -1.69513e-19 0.000466621 -0.000141861 -2.07633e-19 -0.000134136 6.8003e-20 0.000435044 -3.44571e-19 0.000644577 1.73253e-19 0.000807103 -1.17824e-19 0.000495034 -1.86009e-19 
2218.3 0 -2.5545e-18 0.0149265 1.06151e-19 0.000157491 -0.00742379 -1.10292e-18 -0.000621688 -7.26254e-20 -5.81331e-05 4.00616e-20 0.000257223 1.2286e-20 -1.09572e-19 -0.00143739 -1.74658e-19 -0.000207162 7.29482e-20 5.05451e-05 -1.73454e-19 0.000495715 -0.000119861 -1.97256e-19 -0.000132219 5.21603e-20 0.000449467 -3.27732e-19 0.000617036 1.5682e-19 0.000807405 -1.31498e-19 0.000484117 -1.7772e-19 
2218.65 0 -2.58182e-18 0.0150713 9.34488e-20 0.000180832 -0.00709175 -1.05688e-18 -0.000594628 -6.19262e-20 -6.32365e-05 3.76808e-20 0.000276558 8.89661e-21 -1.07282e-19 -0.00141483 -1.95726e-19 -0.000186135 6.35737e-20 2.57197e-05 -1.59199e-19 0.000528003 -0.000100721 -1.82874e-19 -0.000125675 5.1591e-20 0.000461857 -3.11439e-19 0.000586942 1.4853e-19 0.000806874 -1.28344e-19 0.000472526 -1.78648e-19 
2219 0 -2.61802e-18 0.0152061 9.71361e-20 0.000206289 -0.00675428 -1.02222e-18 -0.000565575 -5.26852e-20 -6.77729e-05 4.52454e-20 0.000291729 6.50425e-21 -9.48331e-20 -0.00138988 -1.8785e-19 -0.000163335 5.73725e-20 2.23078e-06 -1.57725e-19 0.000561913 -8.37968e-05 -1.70152e-19 -0.000114511 5.02868e-20 0.000472883 -2.97402e-19 0.000552652 1.28304e-19 0.000805843 -1.30319e-19 0.000459411 -1.85733e-19 
2219.35 0 -2.64653e-18 0.0153316 9.14502e-20 0.000232388 -0.00641135 -9.67075e-19 -0.00053502 -6.01692e-20 -6.89263e-05 4.01254e-20 0.000301099 -1.03294e-20 -8.21793e-20 -0.00136531 -1.8235e-19 -0.000140237 7.2545e-20 -2.12013e-05 -1.69726e-19 0.000595821 -6.7165e-05 -1.55936e-19 -0.000100355 4.75321e-20 0.000484225 -2.77738e-19 0.000514825 1.14369e-19 0.000804529 -1.18762e-19 0.000444233 -2.04978e-19 
2219.7 0 -2.65614e-18 0.0154482 9.0789e-20 0.000259327 -0.00606212 -9.16868e-19 -0.000506078 -6.55201e-20 -6.56122e-05 3.15824e-20 0.000303345 -1.72585e-20 -5.95697e-20 -0.00134097 -1.86545e-19 -0.00011632 6.79316e-20 -4.53195e-05 -1.66613e-19 0.000626843 -4.94111e-05 -1.28764e-19 -8.54494e-05 5.14737e-20 0.000494914 -2.56468e-19 0.000474242 1.04747e-19 0.000802911 -9.60632e-20 0.000428069 -2.10453e-19 
2220.05 0 -2.66878e-18 0.0155561 8.48389e-20 0.000287305 -0.00571034 -8.59022e-19 -0.000482912 -7.21311e-20 -5.757e-05 4.4541e-20 0.000300716 -2.06472e-20 -4.00492e-20 -0.00131794 -1.89716e-19 -9.20969e-05 6.4857e-20 -6.95367e-05 -1.64239e-19 0.00065361 -3.25819e-05 -1.21713e-19 -7.21903e-05 5.08678e-20 0.000501325 -2.49021e-19 0.00043459 9.2478e-20 0.000800004 -8.57583e-20 0.000412072 -2.28397e-19 
2220.4 0 -2.68219e-18 0.0156561 7.8968e-20 0.000315003 -0.00535935 -8.01594e-19 -0.000465668 -6.58034e-20 -4.63062e-05 5.6703e-20 0.000295307 -1.30461e-20 -2.9639e-20 -0.00129955 -1.82153e-19 -6.92983e-05 7.3441e-20 -9.58245e-05 -1.69527e-19 0.000676476 -1.77007e-05 -1.0108e-19 -6.1686e-05 5.48194e-20 0.000501876 -2.50752e-19 0.000397002 8.69734e-20 0.000795525 -8.68845e-20 0.000395932 -2.37658e-19 
2220.75 0 -2.67709e-18 0.015748 7.20024e-20 0.000340821 -0.00501018 -7.37024e-19 -0.000451349 -5.91044e-20 -3.58895e-05 6.96351e-20 0.00028487 -6.47636e-21 -2.47115e-20 -0.00128654 -1.82728e-19 -4.86385e-05 7.39586e-20 -0.000127055 -1.81719e-19 0.000698639 -2.63372e-06 -7.50723e-20 -5.35382e-05 4.64337e-20 0.000498156 -2.52312e-19 0.000360393 7.38679e-20 0.000790769 -9.95793e-20 0.000380448 -2.29689e-19 
2221.1 0 -2.68686e-18 0.0158305 5.32039e-20 0.000364532 -0.00466317 -6.72828e-19 -0.000437329 -6.14854e-20 -2.99701e-05 9.41076e-20 0.000266981 -5.92923e-21 -4.17261e-20 -0.00127583 -1.85078e-19 -3.06357e-05 6.01258e-20 -0.000164968 -1.93169e-19 0.000720993 1.31805e-05 -5.5323e-20 -4.77119e-05 2.66565e-20 0.000490874 -2.39033e-19 0.000325593 5.72431e-20 0.000785638 -1.06524e-19 0.000365853 -2.28783e-19 
2221.45 0 -2.6875e-18 0.0159033 3.57449e-20 0.000387005 -0.00431702 -6.12322e-19 -0.000423014 -6.20051e-20 -2.87847e-05 1.1216e-19 0.000244388 -4.89485e-21 -4.6383e-20 -0.00126451 -1.93267e-19 -1.53771e-05 5.32875e-20 -0.000210442 -1.93218e-19 0.000742339 2.77109e-05 -3.71897e-20 -4.41129e-05 1.45758e-20 0.000481933 -2.3266e-19 0.000292937 5.532e-20 0.000779574 -1.21136e-19 0.000353545 -2.30461e-19 
2221.8 0 -2.68977e-18 0.015965 7.92228e-21 0.00041039 -0.00396834 -5.5404e-19 -0.000409221 -6.1546e-20 -2.98674e-05 1.38466e-19 0.000220574 -2.05932e-20 -4.2296e-20 -0.00125161 -1.94577e-19 -4.88787e-06 5.41766e-20 -0.000259967 -1.99335e-19 0.000762167 3.90838e-05 -1.15901e-20 -4.13667e-05 2.36565e-21 0.000473566 -2.32766e-19 0.000261537 5.70469e-20 0.000773713 -1.2874e-19 0.000344688 -2.26731e-19 
2222.15 0 -2.68732e-18 0.0160153 -1.62713e-20 0.000435402 -0.00361758 -5.03583e-19 -0.000398381 -7.37861e-20 -3.2302e-05 1.46945e-19 0.000196814 -2.77993e-20 -3.66202e-20 -0.00123841 -1.9522e-19 -2.79969e-06 4.56114e-20 -0.000308115 -2.01237e-19 0.000780014 4.84768e-05 1.00254e-20 -3.74726e-05 1.67192e-21 0.000465759 -2.40425e-19 0.000230927 5.68318e-20 0.000767758 -1.27072e-19 0.000338088 -2.14826e-19 
2222.5 0 -2.69437e-18 0.0160549 -2.59847e-20 0.000460066 -0.00326921 -4.45214e-19 -0.000391038 -1.01857e-19 -3.61043e-05 1.51646e-19 0.00017202 -3.49547e-20 -4.22932e-20 -0.00122797 -1.97878e-19 -9.00288e-06 4.53484e-20 -0.000352771 -1.92467e-19 0.000797348 5.77195e-05 4.67325e-20 -3.1492e-05 6.30588e-21 0.000457246 -2.38504e-19 0.000200763 6.24904e-20 0.000760235 -1.10297e-19 0.000331906 -1.89547e-19 
2222.85 0 -2.68701e-18 0.0160852 -4.20675e-20 0.000482158 -0.00292403 -3.82389e-19 -0.000384978 -1.15959e-19 -3.84321e-05 1.40113e-19 0.000145455 -4.4737e-20 -4.40202e-20 -0.00122308 -2.0786e-19 -1.90738e-05 3.341e-20 -0.000393507 -1.95357e-19 0.00081622 6.81188e-05 6.14344e-20 -2.24726e-05 1.1566e-20 0.000447052 -2.41783e-19 0.000170517 6.21873e-20 0.000752205 -1.04924e-19 0.000325989 -1.64591e-19 
2223.2 0 -2.68138e-18 0.0161077 -4.7132e-20 0.000501428 -0.00258058 -3.16854e-19 -0.000379901 -1.22246e-19 -3.84069e-05 1.31086e-19 0.000118665 -4.78864e-20 -4.84997e-20 -0.00122247 -2.18529e-19 -2.96134e-05 2.18722e-20 -0.000429172 -2.07465e-19 0.000837634 7.91941e-05 6.40866e-20 -1.03547e-05 6.09919e-21 0.000437131 -2.55621e-19 0.000140947 6.11641e-20 0.000746962 -1.06121e-19 0.000321539 -1.4821e-19 
2223.55 0 -2.67637e-18 0.0161242 -4.99749e-20 0.00051857 -0.00223871 -2.43149e-19 -0.000378842 -1.12999e-19 -3.71084e-05 1.24299e-19 9.3114e-05 -5.95991e-20 -4.59103e-20 -0.00122335 -2.27687e-19 -4.00441e-05 2.58209e-20 -0.000459885 -2.07765e-19 0.000861752 9.08859e-05 7.62965e-20 1.92395e-06 1.06381e-20 0.000428898 -2.76599e-19 0.000113172 6.14325e-20 0.000744411 -9.78866e-20 0.000319277 -1.31382e-19 
2223.9 0 -2.67204e-18 0.0161353 -3.62285e-20 0.000534507 -0.00190121 -1.7351e-19 -0.000384079 -1.15702e-19 -3.55564e-05 1.25e-19 6.96852e-05 -7.51179e-20 -3.50274e-20 -0.00122369 -2.20943e-19 -4.92435e-05 4.70505e-20 -0.000487487 -1.93649e-19 0.000887955 0.000103523 7.28906e-20 1.22673e-05 3.21317e-21 0.000419416 -2.88244e-19 8.63485e-05 6.36353e-20 0.000742273 -8.9071e-20 0.000319017 -1.28665e-19 
2224.25 0 -2.66603e-18 0.0161384 -2.43177e-20 0.000549194 -0.00156888 -1.02781e-19 -0.000394335 -1.25278e-19 -3.59462e-05 1.14814e-19 5.2185e-05 -8.07306e-20 -4.04485e-20 -0.00122294 -2.15771e-19 -5.33638e-05 7.6619e-20 -0.000511809 -1.84147e-19 0.000915005 0.000116486 7.1088e-20 2.02653e-05 6.28675e-21 0.000406899 -3.10028e-19 6.04058e-05 6.27237e-20 0.000741694 -8.29801e-20 0.000319594 -1.17041e-19 
2224.6 0 -2.66014e-18 0.0161326 -1.4418e-20 0.000561829 -0.00124049 -4.24771e-20 -0.000403973 -1.17964e-19 -3.80395e-05 1.05019e-19 4.41481e-05 -8.37467e-20 -4.77121e-20 -0.00121876 -1.97399e-19 -4.9857e-05 8.14291e-20 -0.000528486 -1.7435e-19 0.000941353 0.00012903 6.13826e-20 2.69998e-05 2.11221e-20 0.000391668 -3.17964e-19 3.62546e-05 5.48222e-20 0.000744261 -9.1544e-20 0.000320386 -1.0416e-19 
2224.95 0 -2.64882e-18 0.0161196 -8.41998e-21 0.000574679 -0.000917882 1.39521e-20 -0.000407805 -1.12404e-19 -4.12245e-05 1.09247e-19 4.31273e-05 -8.96727e-20 -4.75786e-20 -0.00120946 -1.87917e-19 -4.08895e-05 9.8571e-20 -0.000535258 -1.7373e-19 0.000966733 0.00014272 5.91076e-20 3.47528e-05 2.5767e-20 0.000372315 -3.28176e-19 1.322e-05 4.66472e-20 0.000747333 -1.01907e-19 0.000321993 -1.03619e-19 
2225.3 0 -2.6308e-18 0.0160996 -3.07617e-21 0.000589801 -0.000602726 5.85138e-20 -0.000405975 -1.1006e-19 -4.80114e-05 1.17354e-19 4.06661e-05 -8.19434e-20 -3.51915e-20 -0.00119794 -1.7769e-19 -3.00806e-05 1.18847e-19 -0.000534397 -1.73489e-19 0.000991544 0.000158785 5.65268e-20 4.26113e-05 3.23478e-20 0.000348139 -3.3371e-19 -1.02205e-05 2.99286e-20 0.00074843 -1.17014e-19 0.00032445 -9.93029e-20 
2225.65 0 -2.61649e-18 0.0160707 -1.94402e-21 0.000606082 -0.000291369 1.03758e-19 -0.000398119 -9.27388e-20 -5.83534e-05 1.26255e-19 3.04423e-05 -6.41983e-20 -1.72217e-20 -0.00118588 -1.78385e-19 -1.78099e-05 1.45555e-19 -0.000533419 -1.77069e-19 0.00101635 0.00017552 5.24487e-20 4.93877e-05 4.22614e-20 0.000320012 -3.37502e-19 -3.50161e-05 2.55613e-20 0.000746154 -1.23543e-19 0.000324906 -1.09311e-19 
2226 0 -2.61307e-18 0.0160323 -1.9639e-20 0.000621838 1.8196e-05 1.43157e-19 -0.000382638 -7.55011e-20 -6.85961e-05 1.36644e-19 1.10129e-05 -5.77697e-20 -1.18989e-20 -0.00117021 -1.75532e-19 1.99264e-07 1.69295e-19 -0.000542518 -1.71492e-19 0.00104181 0.000189615 5.31656e-20 5.66931e-05 4.70276e-20 0.000289708 -3.43349e-19 -6.08302e-05 1.85385e-20 0.000741139 -1.26942e-19 0.000321469 -1.18863e-19 
2226.35 0 -2.59512e-18 0.0159846 -2.29072e-20 0.000637532 0.000324555 1.97248e-19 -0.000360639 -5.65536e-20 -7.53622e-05 1.46988e-19 -1.79211e-05 -5.4768e-20 -1.5576e-21 -0.00114917 -1.78872e-19 2.67928e-05 1.85882e-19 -0.000564028 -1.83896e-19 0.00106825 0.000197125 5.63707e-20 6.41169e-05 6.68769e-20 0.000259735 -3.36384e-19 -8.74813e-05 1.78269e-20 0.000734947 -1.30149e-19 0.000316204 -1.30811e-19 
2226.7 0 -2.5632e-18 0.0159274 -2.16528e-20 0.000653467 0.000631619 2.4678e-19 -0.000335663 -3.52641e-20 -7.84398e-05 1.57148e-19 -5.55756e-05 -5.23867e-20 2.22749e-20 -0.00112465 -1.82693e-19 5.94429e-05 1.90933e-19 -0.000593037 -2.02683e-19 0.00109337 0.000197229 6.3602e-20 7.02684e-05 7.27221e-20 0.000233088 -3.32995e-19 -0.000114361 1.96195e-20 0.000727016 -1.4387e-19 0.000311704 -1.37266e-19 
2227.05 0 -2.5397e-18 0.0158611 -1.64459e-20 0.000669522 0.000946381 2.93968e-19 -0.000311522 -4.32431e-20 -8.09665e-05 1.57693e-19 -9.76162e-05 -4.51497e-20 3.766e-20 -0.00109711 -1.96915e-19 9.48793e-05 2.02162e-19 -0.000623486 -2.37135e-19 0.00111281 0.000192985 6.15871e-20 7.43219e-05 7.29198e-20 0.000212003 -3.29404e-19 -0.000140079 2.6056e-20 0.000717293 -1.46493e-19 0.000307994 -1.46787e-19 
2227.4 0 -2.51979e-18 0.0157869 -3.91613e-21 0.000685401 0.00126869 3.42017e-19 -0.000290146 -5.37506e-20 -8.40782e-05 1.37317e-19 -0.000138468 -4.4145e-20 4.81302e-20 -0.00106803 -1.94416e-19 0.000130459 1.92954e-19 -0.000650597 -2.75384e-19 0.00112391 0.00018524 8.07953e-20 7.6679e-05 8.23835e-20 0.000197382 -3.30729e-19 -0.000163578 2.62709e-20 0.000707516 -1.36157e-19 0.000304187 -1.34803e-19 
2227.75 0 -2.49448e-18 0.0157066 -4.46875e-21 0.000700164 0.00159129 4.05217e-19 -0.000271584 -5.20843e-20 -8.56239e-05 1.1808e-19 -0.000173242 -5.14238e-20 4.57209e-20 -0.00104158 -1.74568e-19 0.000165009 2.02791e-19 -0.000674034 -3.07641e-19 0.00112704 0.000173316 7.31384e-20 7.95843e-05 8.45355e-20 0.00018941 -3.26799e-19 -0.000184221 3.30907e-20 0.000699653 -1.30653e-19 0.000299236 -1.4016e-19 
2228.1 0 -2.46405e-18 0.0156205 -1.22825e-20 0.000714108 0.00190894 4.80047e-19 -0.000254908 -6.21113e-20 -8.33868e-05 1.13516e-19 -0.000198973 -4.96673e-20 5.09551e-20 -0.00101707 -1.66625e-19 0.000199858 2.0286e-19 -0.000694945 -3.36252e-19 0.00112527 0.000159103 7.90587e-20 8.41184e-05 8.65034e-20 0.000186472 -3.11913e-19 -0.000202961 4.09659e-20 0.000694763 -1.28099e-19 0.00029331 -1.35941e-19 
2228.45 0 -2.4494e-18 0.0155272 -2.13786e-20 0.000729443 0.00222265 5.4916e-19 -0.00023981 -7.44158e-20 -7.49552e-05 1.09855e-19 -0.000214998 -5.93326e-20 6.37077e-20 -0.000988439 -1.61116e-19 0.000236211 1.97368e-19 -0.000712216 -3.63219e-19 0.00112388 0.000145483 7.1027e-20 8.86117e-05 8.37432e-20 0.000185946 -3.09625e-19 -0.000222648 6.60091e-20 0.000692198 -1.2554e-19 0.000287136 -1.35336e-19 
2228.8 0 -2.42047e-18 0.0154258 -3.13788e-20 0.000746882 0.00253561 6.02263e-19 -0.000228521 -9.16961e-20 -5.82197e-05 9.93751e-20 -0.000221561 -6.89583e-20 6.77967e-20 -0.000953122 -1.39639e-19 0.000272413 1.76003e-19 -0.000724277 -3.80443e-19 0.00112837 0.000132895 7.66215e-20 9.34423e-05 9.57044e-20 0.00018684 -3.06267e-19 -0.000245605 8.07985e-20 0.000691026 -1.27645e-19 0.000282706 -1.4053e-19 
2229.15 0 -2.40387e-18 0.0153166 -5.9471e-20 0.000765812 0.00284774 6.72495e-19 -0.000222457 -9.97869e-20 -3.69381e-05 9.27092e-20 -0.000220905 -7.78284e-20 6.85995e-20 -0.000910742 -1.25961e-19 0.000305394 1.67254e-19 -0.000731373 -3.77318e-19 0.00113854 0.000119993 7.52319e-20 0.000100832 1.07624e-19 0.00018872 -2.95212e-19 -0.000271204 9.82547e-20 0.00069056 -1.26999e-19 0.000281301 -1.45579e-19 
2229.5 0 -2.40245e-18 0.0152001 -9.41612e-20 0.000785862 0.00315668 7.43796e-19 -0.000220995 -1.27342e-19 -1.67408e-05 5.6418e-20 -0.000216004 -8.49487e-20 7.74417e-20 -0.000862014 -1.04616e-19 0.000332818 1.64266e-19 -0.000733959 -3.75295e-19 0.00114936 0.000105758 7.16978e-20 0.000109722 1.116e-19 0.000189617 -2.63224e-19 -0.000297714 1.01189e-19 0.000691123 -1.15594e-19 0.000282768 -1.45116e-19 
2229.85 0 -2.39926e-18 0.0150767 -1.36379e-19 0.000806967 0.00346031 7.99838e-19 -0.000219547 -1.51111e-19 -8.45894e-07 3.01957e-20 -0.000209412 -9.66496e-20 8.4852e-20 -0.000809033 -8.11908e-20 0.000354891 1.54185e-19 -0.000732345 -3.68236e-19 0.00115781 9.10432e-05 6.57104e-20 0.000118084 1.21687e-19 0.000189204 -2.27151e-19 -0.00032374 1.06364e-19 0.000692422 -1.09493e-19 0.000285757 -1.45039e-19 
2230.2 0 -2.38612e-18 0.014948 -1.7029e-19 0.00082888 0.00375595 8.56428e-19 -0.000213763 -1.84262e-19 8.13134e-06 1.40279e-20 -0.000201305 -1.06196e-19 8.04633e-20 -0.000755859 -6.97659e-20 0.000374094 1.41078e-19 -0.000727168 -3.70196e-19 0.00116232 7.87967e-05 7.21342e-20 0.000125027 1.16789e-19 0.000187335 -1.82729e-19 -0.000348628 1.02531e-19 0.000693102 -1.07947e-19 0.000289189 -1.40053e-19 
2230.55 0 -2.36768e-18 0.0148146 -1.90386e-19 0.000849097 0.00404109 8.96114e-19 -0.00020417 -1.91504e-19 8.54843e-06 -1.46784e-20 -0.000189144 -1.13495e-19 7.59765e-20 -0.000705822 -5.91169e-20 0.000391201 1.36971e-19 -0.000720355 -3.66327e-19 0.00116189 6.80009e-05 9.069e-20 0.000130867 1.08372e-19 0.000183322 -1.4114e-19 -0.00037379 9.8913e-20 0.000693008 -8.58386e-20 0.000291182 -1.42944e-19 
2230.9 0 -2.338e-18 0.0146732 -1.97379e-19 0.000865326 0.00431799 9.28243e-19 -0.000190053 -1.772e-19 4.25493e-06 -3.78745e-20 -0.000170814 -1.19616e-19 6.84511e-20 -0.000658908 -4.66317e-20 0.000407222 1.39933e-19 -0.000715851 -3.56878e-19 0.00115804 5.62788e-05 1.16823e-19 0.000136829 1.09107e-19 0.000178448 -1.16751e-19 -0.00039949 1.06453e-19 0.000692947 -8.35018e-20 0.000291327 -1.41347e-19 
2231.25 0 -2.30834e-18 0.0145233 -2.03723e-19 0.000879154 0.00459262 9.69841e-19 -0.000170163 -1.64418e-19 3.64242e-07 -6.35956e-20 -0.000145695 -1.32864e-19 5.99692e-20 -0.000615883 -2.5417e-20 0.000423711 1.13736e-19 -0.000716706 -3.53565e-19 0.00114995 4.61985e-05 1.29726e-19 0.000143445 1.09304e-19 0.000175331 -8.68287e-20 -0.00042374 9.66152e-20 0.000691654 -8.49048e-20 0.000291165 -1.37819e-19 
2231.6 0 -2.26691e-18 0.0143661 -2.11775e-19 0.00089254 0.00486582 1.01067e-18 -0.000146216 -1.65642e-19 -2.81729e-06 -7.21704e-20 -0.00011565 -1.6058e-19 4.9462e-20 -0.000577579 2.82583e-21 0.000441537 9.04999e-20 -0.000723197 -3.41574e-19 0.00113636 3.99973e-05 1.45866e-19 0.000150036 9.59435e-20 0.000174363 -5.65026e-20 -0.000447392 8.0584e-20 0.000686844 -7.88068e-20 0.000291345 -1.29822e-19 
2231.95 0 -2.23274e-18 0.0141992 -2.25096e-19 0.000905756 0.00513449 1.04217e-18 -0.000121343 -1.64012e-19 -7.91583e-06 -7.44352e-20 -8.36253e-05 -1.71933e-19 4.32938e-20 -0.000541507 2.17284e-20 0.00045938 7.43937e-20 -0.00073487 -3.32481e-19 0.00111938 3.60697e-05 1.52298e-19 0.000155742 9.37932e-20 0.000174706 -3.31482e-20 -0.000469483 5.99644e-20 0.000679245 -6.26918e-20 0.000290768 -1.15411e-19 
2232.3 0 -2.19457e-18 0.014021 -2.35154e-19 0.000917374 0.00539786 1.08378e-18 -9.58613e-05 -1.65674e-19 -1.39838e-05 -7.71543e-20 -5.33283e-05 -1.94214e-19 3.47062e-20 -0.000507393 3.65253e-20 0.000473927 7.15827e-20 -0.00074928 -3.23273e-19 0.00109802 3.31494e-05 1.55736e-19 0.000160603 9.09991e-20 0.000174978 -3.23165e-20 -0.000486778 4.67959e-20 0.000673395 -3.70391e-20 0.00028821 -1.07613e-19 
2232.65 0 -2.16555e-18 0.013835 -2.41067e-19 0.000926756 0.00565586 1.13285e-18 -7.08789e-05 -1.6795e-19 -1.80266e-05 -7.3603e-20 -2.71316e-05 -2.04489e-19 2.32435e-20 -0.000477645 3.82549e-20 0.000483667 6.42365e-20 -0.000761963 -3.15563e-19 0.00107166 3.21396e-05 1.47606e-19 0.000166493 1.02558e-19 0.000173081 -2.21639e-20 -0.000499225 4.45261e-20 0.000672183 -1.12798e-20 0.000284654 -1.04347e-19 
2233 0 -2.15093e-18 0.0136469 -2.39223e-19 0.000934396 0.00590427 1.17164e-18 -4.93627e-05 -1.84599e-19 -1.79617e-05 -6.97718e-20 -5.22445e-06 -2.15916e-19 4.17469e-21 -0.00045417 3.34848e-20 0.000488308 6.13672e-20 -0.000773876 -3.06323e-19 0.00104363 3.34292e-05 1.56186e-19 0.000174741 1.04107e-19 0.000169203 -1.9798e-20 -0.000510195 6.1014e-20 0.00067292 1.69517e-20 0.000280938 -9.64369e-20 
2233.35 0 -2.13242e-18 0.013457 -2.42988e-19 0.000939809 0.00613977 1.2167e-18 -3.15141e-05 -1.93111e-19 -1.07236e-05 -6.25881e-20 1.38564e-05 -2.32438e-19 -2.69655e-20 -0.000433633 1.78234e-20 0.000487855 3.80795e-20 -0.00078715 -3.01228e-19 0.00101544 3.6005e-05 1.82976e-19 0.000184762 1.14052e-19 0.000166227 -5.30382e-21 -0.000523813 6.84034e-20 0.000671827 3.54753e-20 0.000278041 -9.40617e-20 
2233.7 0 -2.10267e-18 0.013262 -2.4376e-19 0.000944259 0.00636637 1.24992e-18 -1.57782e-05 -2.07776e-19 4.79024e-06 -5.9838e-20 3.24039e-05 -2.40922e-19 -5.01676e-20 -0.000412105 8.10681e-21 0.000484166 1.62856e-20 -0.000799485 -2.97899e-19 0.000987044 3.72663e-05 2.09669e-19 0.000193618 1.20389e-19 0.000166142 6.2366e-21 -0.000542028 7.53261e-20 0.000667377 4.55968e-20 0.000278519 -9.36375e-20 
2234.05 0 -2.07702e-18 0.0130609 -2.42527e-19 0.000949151 0.00658586 1.29131e-18 -1.45361e-08 -2.24183e-19 2.58694e-05 -5.40266e-20 5.27075e-05 -2.46141e-19 -6.24391e-20 -0.000390407 1.79936e-20 0.000480036 7.77686e-21 -0.000808298 -2.88214e-19 0.000959579 3.657e-05 2.23814e-19 0.00019843 1.11782e-19 0.000168483 2.43422e-20 -0.00056257 8.06474e-20 0.000661012 4.99808e-20 0.000282673 -9.25851e-20 
2234.4 0 -2.05703e-18 0.0128535 -2.56885e-19 0.000955279 0.00679624 1.31369e-18 1.78719e-05 -2.32998e-19 4.6884e-05 -4.03989e-20 7.55217e-05 -2.44805e-19 -5.78384e-20 -0.00036986 1.65927e-20 0.000477682 2.78357e-21 -0.000812533 -2.80669e-19 0.000933003 3.54905e-05 2.35346e-19 0.000199895 1.1251e-19 0.000171122 3.83984e-20 -0.000584471 7.26524e-20 0.000652601 5.55474e-20 0.000288226 -8.79699e-20 
2234.75 0 -2.02744e-18 0.0126405 -2.55298e-19 0.000963578 0.00699639 1.33585e-18 4.0695e-05 -2.41471e-19 6.2176e-05 -3.63901e-20 0.000100156 -2.33862e-19 -7.46802e-20 -0.000351846 1.79389e-20 0.000476774 8.0328e-22 -0.000811667 -2.8402e-19 0.000907267 3.48235e-05 2.36826e-19 0.000198121 9.92586e-20 0.000171966 5.66335e-20 -0.000607486 7.26017e-20 0.00064144 5.56121e-20 0.000293529 -8.61326e-20 
2235.1 0 -1.99987e-18 0.0124242 -2.5858e-19 0.000972622 0.00718853 1.3634e-18 7.08345e-05 -2.44601e-19 6.95657e-05 -1.96291e-20 0.000125337 -2.25216e-19 -8.30062e-20 -0.00033894 2.56738e-20 0.000477231 2.29614e-20 -0.000807836 -2.98265e-19 0.000882427 3.48297e-05 2.15969e-19 0.000192159 9.0868e-20 0.000169053 6.59948e-20 -0.000627979 6.71665e-20 0.000628834 7.02229e-20 0.00029785 -8.94471e-20 
2235.45 0 -1.96827e-18 0.0122042 -2.65546e-19 0.000980211 0.00737753 1.38742e-18 0.000107271 -2.45878e-19 6.92114e-05 -2.88906e-21 0.000147502 -2.20595e-19 -8.44402e-20 -0.000332061 3.26783e-20 0.000478698 4.32275e-20 -0.000805635 -2.92919e-19 0.000858495 3.52315e-05 1.98614e-19 0.000183368 9.18865e-20 0.000160637 8.62272e-20 -0.000642289 5.98636e-20 0.000615447 7.12971e-20 0.000301378 -8.1006e-20 
2235.8 0 -1.94026e-18 0.011978 -2.72857e-19 0.000984958 0.00756715 1.41452e-18 0.000145644 -2.39481e-19 6.1865e-05 -4.93521e-21 0.000160508 -2.23366e-19 -7.84806e-20 -0.000325356 4.68979e-20 0.000478322 5.20156e-20 -0.000805588 -2.83234e-19 0.000836296 3.57096e-05 1.84607e-19 0.000173986 7.62777e-20 0.000147111 8.51244e-20 -0.000650405 5.24865e-20 0.000601311 8.10169e-20 0.000304171 -7.1439e-20 
2236.15 0 -1.9043e-18 0.0117449 -2.78389e-19 0.000988362 0.00775449 1.43177e-18 0.00018369 -2.46982e-19 5.23193e-05 1.18825e-22 0.000160918 -2.26854e-19 -6.97142e-20 -0.000312293 6.34488e-20 0.000472727 6.11232e-20 -0.000804406 -2.75998e-19 0.000817566 3.75022e-05 1.68507e-19 0.000166039 8.89669e-20 0.000130495 7.51272e-20 -0.000653528 5.05951e-20 0.000587205 9.05682e-20 0.000307039 -6.62363e-20 
2236.5 0 -1.85413e-18 0.0115058 -2.79108e-19 0.000991887 0.00793346 1.4509e-18 0.000220073 -2.50773e-19 4.50841e-05 1.01148e-20 0.000150823 -2.21101e-19 -8.68803e-20 -0.000294887 6.72726e-20 0.000459292 7.38187e-20 -0.000802419 -2.60165e-19 0.000802355 4.09388e-05 1.49633e-19 0.000161261 1.09545e-19 0.000113495 8.86648e-20 -0.000653458 4.76304e-20 0.000574786 1.11367e-19 0.000310193 -5.9819e-20 
2236.85 0 -1.81316e-18 0.0112609 -2.93055e-19 0.000994697 0.00810306 1.47422e-18 0.000254793 -2.63412e-19 3.95406e-05 1.56853e-20 0.000133128 -2.30792e-19 -1.09801e-19 -0.000276981 6.92037e-20 0.00043811 7.52382e-20 -0.000802773 -2.37474e-19 0.000790952 4.41213e-05 1.28828e-19 0.000160903 1.3962e-19 9.73044e-05 8.79412e-20 -0.000653654 4.08771e-20 0.000565966 1.04734e-19 0.000312199 -6.37657e-20 
2237.2 0 -1.76458e-18 0.0110107 -3.10477e-19 0.000996641 0.00826271 1.49111e-18 0.000286804 -2.81441e-19 3.42915e-05 3.05157e-20 0.000112748 -2.46435e-19 -1.43538e-19 -0.000257077 8.32508e-20 0.000409729 8.18868e-20 -0.000806477 -2.08822e-19 0.000785181 4.71001e-05 1.1876e-19 0.000165277 1.66186e-19 8.13884e-05 7.69969e-20 -0.000654923 4.04519e-20 0.000560321 1.00871e-19 0.000315082 -6.88457e-20 
2237.55 0 -1.71573e-18 0.0107556 -3.20612e-19 0.000999538 0.00841014 1.5194e-18 0.000310439 -2.95737e-19 3.19854e-05 3.02309e-20 9.54094e-05 -2.46656e-19 -1.66059e-19 -0.000231768 9.9239e-20 0.000374815 9.01132e-20 -0.000812127 -1.71954e-19 0.000784746 4.91547e-05 1.02272e-19 0.000173662 1.7325e-19 6.62195e-05 5.7383e-20 -0.000656319 4.32961e-20 0.000555206 9.14331e-20 0.000320731 -6.87478e-20 
2237.9 0 -1.66324e-18 0.0104973 -3.20148e-19 0.00100326 0.00854727 1.54196e-18 0.000323763 -3.12005e-19 3.5341e-05 2.69079e-20 8.11846e-05 -2.51235e-19 -1.96117e-19 -0.000202741 1.24952e-19 0.000336711 9.28986e-20 -0.000817358 -1.43488e-19 0.000788717 5.03171e-05 8.77802e-20 0.00018571 1.81641e-19 5.09348e-05 3.86992e-20 -0.000660179 3.12544e-20 0.000551057 9.69665e-20 0.000328398 -7.36543e-20 
2238.25 0 -1.61554e-18 0.0102383 -3.21788e-19 0.00100492 0.00867829 1.55918e-18 0.000331979 -3.37389e-19 4.41487e-05 2.07047e-20 6.87827e-05 -2.4677e-19 -1.97757e-19 -0.000173658 1.3444e-19 0.000300291 1.12064e-19 -0.000820493 -1.10863e-19 0.000797739 5.28231e-05 9.73137e-20 0.000199806 1.9161e-19 3.44935e-05 2.74397e-20 -0.000669141 2.19039e-20 0.000549542 1.01299e-19 0.000336417 -7.87617e-20 
2238.6 0 -1.5807e-18 0.00997973 -3.21424e-19 0.00100342 0.00880317 1.57369e-18 0.000340824 -3.59246e-19 5.67744e-05 3.1506e-20 5.91728e-05 -2.45058e-19 -2.00785e-19 -0.00014531 1.37144e-19 0.000269362 1.17728e-19 -0.000821801 -8.68502e-20 0.000810778 5.65055e-05 1.0729e-19 0.000212528 1.98892e-19 2.02689e-05 2.86477e-20 -0.000683094 1.21131e-20 0.000549656 1.0046e-19 0.000342796 -8.07086e-20 
2238.95 0 -1.55921e-18 0.00972063 -3.33176e-19 0.00100038 0.00892021 1.58907e-18 0.000350201 -3.82949e-19 6.97874e-05 3.72398e-20 5.0097e-05 -2.43673e-19 -2.08136e-19 -0.000116732 1.42759e-19 0.000245881 1.14192e-19 -0.000823827 -5.80262e-20 0.000824289 5.95874e-05 1.26082e-19 0.000222001 1.97946e-19 1.03402e-05 2.3048e-20 -0.000699674 4.75028e-21 0.000549277 9.73908e-20 0.000346577 -8.42895e-20 
2239.3 0 -1.53526e-18 0.0094627 -3.23523e-19 0.000996612 0.00902877 1.60089e-18 0.00035568 -3.96462e-19 7.96772e-05 4.42365e-20 3.97786e-05 -2.35852e-19 -2.04155e-19 -8.55369e-05 1.38317e-19 0.000230124 1.01028e-19 -0.000831909 -3.77615e-20 0.000834284 6.10099e-05 1.32328e-19 0.000227612 2.02511e-19 2.38074e-06 1.4711e-20 -0.000716109 -3.50387e-21 0.000545995 1.15429e-19 0.000347756 -8.00691e-20 
2239.65 0 -1.51434e-18 0.0092069 -3.10627e-19 0.000992107 0.00912961 1.61261e-18 0.000355331 -3.93698e-19 8.59751e-05 5.01904e-20 2.96271e-05 -2.29231e-19 -1.99845e-19 -4.93993e-05 1.3228e-19 0.000219726 1.00813e-19 -0.000848513 -2.27093e-20 0.000838705 6.00774e-05 1.19785e-19 0.00022996 2.01258e-19 -5.41928e-06 9.59543e-21 -0.000732303 -1.67231e-20 0.000538632 1.3626e-19 0.000345749 -8.95121e-20 
2240 0 -1.50083e-18 0.00895171 -3.05106e-19 0.000986792 0.00922504 1.60837e-18 0.000350695 -3.92641e-19 8.78204e-05 6.24047e-20 2.10918e-05 -2.30835e-19 -1.97815e-19 -9.66083e-06 1.35657e-19 0.000209595 9.5846e-20 -0.000869066 -5.07534e-21 0.000838283 5.68761e-05 1.16896e-19 0.00023014 1.87338e-19 -1.3757e-05 1.14018e-20 -0.000750193 -1.37548e-20 0.000526824 1.50034e-19 0.000341213 -8.85189e-20 
2240.35 0 -1.47443e-18 0.0086953 -2.99902e-19 0.000980214 0.00931695 1.61441e-18 0.000344401 -3.8512e-19 8.4128e-05 7.87237e-20 1.60463e-05 -2.41001e-19 -2.06658e-19 2.96455e-05 1.40708e-19 0.000197401 8.15363e-20 -0.000890392 1.37801e-20 0.000834464 5.281e-05 1.03052e-19 0.0002294 1.77677e-19 -2.38115e-05 1.20338e-20 -0.000769564 -2.61811e-20 0.000511559 1.50211e-19 0.000334683 -9.11347e-20 
2240.7 0 -1.43605e-18 0.00843661 -3.00759e-19 0.000970889 0.009407 1.61741e-18 0.000340266 -3.84415e-19 7.58343e-05 8.80383e-20 1.54633e-05 -2.44434e-19 -2.20857e-19 6.56762e-05 1.40348e-19 0.000188011 6.3208e-20 -0.000913283 1.78629e-20 0.000828583 4.86282e-05 8.63395e-20 0.000229654 1.44758e-19 -3.48426e-05 1.04738e-20 -0.000788969 -3.88487e-20 0.000495046 1.45175e-19 0.000326642 -9.06582e-20 
2241.05 0 -1.39343e-18 0.00817507 -2.98439e-19 0.000957815 0.00949646 1.61951e-18 0.000338905 -3.89073e-19 6.61873e-05 1.0915e-19 1.89956e-05 -2.44894e-19 -2.24727e-19 0.000100329 1.43478e-19 0.000184526 5.4943e-20 -0.000937518 3.65094e-20 0.000819606 4.47858e-05 6.31374e-20 0.000230905 1.21345e-19 -4.46682e-05 1.25572e-20 -0.00080646 -4.46132e-20 0.000477954 1.48614e-19 0.000318877 -1.02975e-19 
2241.4 0 -1.35429e-18 0.00791161 -2.94823e-19 0.000942459 0.00958556 1.62814e-18 0.000337761 -3.97456e-19 5.75422e-05 1.26927e-19 2.82442e-05 -2.55364e-19 -2.29252e-19 0.000136977 1.3858e-19 0.000185635 4.1883e-20 -0.00096145 5.11279e-20 0.000806164 4.01791e-05 2.42083e-20 0.000232276 9.35326e-20 -5.12519e-05 1.42754e-20 -0.000820948 -4.89993e-20 0.000460436 1.55271e-19 0.000310767 -1.06062e-19 
2241.75 0 -1.31294e-18 0.00764727 -2.95938e-19 0.000925972 0.00967227 1.62189e-18 0.000337354 -4.01861e-19 4.70709e-05 1.25177e-19 4.45063e-05 -2.77675e-19 -2.38011e-19 0.000177811 1.33521e-19 0.000190362 1.74053e-20 -0.000983747 4.83917e-20 0.000789325 3.23017e-05 -1.45287e-20 0.000234272 7.50854e-20 -5.46452e-05 1.73908e-21 -0.000832235 -6.07046e-20 0.00044221 1.55887e-19 0.000299076 -9.84733e-20 
2242.1 0 -1.27919e-18 0.00738024 -2.88883e-19 0.000910486 0.00975507 1.61037e-18 0.00033753 -3.87414e-19 3.17945e-05 1.19857e-19 6.59367e-05 -2.93327e-19 -2.445e-19 0.000222615 1.34787e-19 0.000198454 -2.52228e-21 -0.0010031 4.23261e-20 0.000770238 2.01735e-05 -3.78265e-20 0.000238047 5.96925e-20 -5.84943e-05 -1.92624e-21 -0.000841291 -8.05077e-20 0.000424802 1.55513e-19 0.000281975 -7.47135e-20 
2242.45 0 -1.23225e-18 0.00710962 -2.8335e-19 0.000896774 0.00983282 1.60521e-18 0.000335031 -3.77615e-19 1.37538e-05 1.14671e-19 8.79623e-05 -2.93211e-19 -2.6106e-19 0.000267783 1.21926e-19 0.000208819 -3.58327e-20 -0.00101862 4.16352e-20 0.000749313 5.5614e-06 -6.50701e-20 0.000242816 5.47758e-20 -6.64328e-05 -1.2812e-20 -0.000851128 -1.15999e-19 0.000410925 1.42861e-19 0.000260804 -6.8617e-20 
2242.8 0 -1.18891e-18 0.00683549 -2.76748e-19 0.000884297 0.00990371 1.59301e-18 0.000329849 -3.73639e-19 -4.44488e-06 1.33508e-19 0.000109434 -2.90588e-19 -2.83984e-19 0.000309834 1.26817e-19 0.000220411 -6.25159e-20 -0.00103154 4.06761e-20 0.000724773 -7.5717e-06 -7.7406e-20 0.000246402 5.47923e-20 -7.7616e-05 -2.0521e-20 -0.000861991 -1.50432e-19 0.000400956 1.42859e-19 0.000237391 -6.85468e-20 
2243.15 0 -1.1486e-18 0.00655806 -2.65684e-19 0.000872224 0.0099672 1.59685e-18 0.000323802 -3.69163e-19 -2.35358e-05 1.4308e-19 0.000130513 -2.86803e-19 -3.02601e-19 0.000348814 1.31633e-19 0.000232923 -7.82287e-20 -0.00104406 3.43573e-20 0.000695337 -1.59338e-05 -7.41648e-20 0.000248893 5.68127e-20 -8.82972e-05 -1.5086e-20 -0.000874037 -1.83694e-19 0.000392952 1.27571e-19 0.000213785 -8.5933e-20 
2243.5 0 -1.11414e-18 0.0062783 -2.76554e-19 0.000860385 0.0100225 1.59949e-18 0.000318678 -3.67222e-19 -4.61484e-05 1.61136e-19 0.000146765 -2.71e-19 -3.05067e-19 0.00038957 1.4062e-19 0.000246001 -1.14778e-19 -0.00105692 2.63587e-20 0.000663198 -1.83916e-05 -6.4601e-20 0.000251162 6.17502e-20 -9.74169e-05 -7.68446e-21 -0.000888686 -2.04155e-19 0.000384089 1.32245e-19 0.000191928 -8.93896e-20 
2243.85 0 -1.06048e-18 0.0059964 -2.80738e-19 0.000849638 0.0100698 1.61399e-18 0.000318914 -3.59124e-19 -7.01439e-05 1.6507e-19 0.000156082 -2.71125e-19 -3.10467e-19 0.00043357 1.5173e-19 0.000259499 -1.36512e-19 -0.00106792 2.52028e-20 0.000628738 -1.59795e-05 -4.27271e-20 0.00025459 6.89178e-20 -0.000105936 -4.87877e-21 -0.000906298 -2.11026e-19 0.000374404 1.37075e-19 0.000172304 -6.9227e-20 
2244.2 0 -1.0043e-18 0.00571446 -2.71445e-19 0.000839555 0.0101101 1.63892e-18 0.000327924 -3.46719e-19 -9.15123e-05 1.81825e-19 0.000160639 -2.48672e-19 -3.15299e-19 0.000477293 1.46406e-19 0.000274274 -1.41873e-19 -0.00107737 4.35229e-20 0.000590673 -1.15185e-05 -2.14675e-20 0.000262557 7.0942e-20 -0.000113995 -2.35689e-21 -0.000925053 -2.15209e-19 0.000364415 1.26109e-19 0.000154721 -5.60347e-20 
2244.55 0 -9.47318e-19 0.00543416 -2.69891e-19 0.000830728 0.0101436 1.67558e-18 0.000344739 -3.20346e-19 -0.0001112 1.92698e-19 0.000165032 -2.3795e-19 -3.21577e-19 0.000519018 1.42597e-19 0.0002927 -1.39253e-19 -0.00108932 5.43063e-20 0.000550145 -6.95916e-06 -1.02164e-20 0.000276037 7.96906e-20 -0.000122729 2.49099e-21 -0.000942624 -2.24132e-19 0.000353621 1.11441e-19 0.000138192 -5.31955e-20 
2244.9 0 -9.00098e-19 0.0051554 -2.63959e-19 0.000823 0.0101722 1.71082e-18 0.000366818 -2.96479e-19 -0.000131987 1.92035e-19 0.000172704 -2.10874e-19 -3.08908e-19 0.000556676 1.39126e-19 0.000317844 -1.4449e-19 -0.00110477 6.06662e-20 0.000510092 -4.80851e-06 -7.28796e-21 0.00029315 8.23363e-20 -0.000130314 1.04597e-20 -0.000958288 -2.26559e-19 0.000341596 8.83338e-20 0.000119972 -6.30774e-20 
2245.25 0 -8.5566e-19 0.00487676 -2.56477e-19 0.000813 0.0101975 1.71944e-18 0.000392329 -2.84098e-19 -0.000151533 1.85363e-19 0.000182525 -1.94913e-19 -3.02999e-19 0.000587235 1.32788e-19 0.00035195 -1.42909e-19 -0.00112072 6.54284e-20 0.000473863 -6.76981e-06 3.66287e-21 0.000311499 8.27249e-20 -0.000134683 1.60179e-20 -0.000974895 -2.47723e-19 0.000326909 7.53719e-20 9.82326e-05 -8.58174e-20 
2245.6 0 -8.07835e-19 0.00459631 -2.59496e-19 0.000799317 0.0102211 1.71419e-18 0.000416255 -2.65449e-19 -0.000164313 1.86264e-19 0.000193689 -1.62905e-19 -2.84664e-19 0.000612145 1.26812e-19 0.000390065 -1.31401e-19 -0.00113363 6.29285e-20 0.000444852 -1.20503e-05 6.97816e-22 0.000330499 9.10398e-20 -0.000137875 8.25285e-21 -0.000994915 -2.69329e-19 0.000309111 5.08852e-20 7.64919e-05 -9.05843e-20 
2245.95 0 -7.64557e-19 0.00431349 -2.59707e-19 0.000784468 0.0102451 1.70115e-18 0.000435023 -2.43764e-19 -0.000169801 2.00548e-19 0.00020633 -1.31725e-19 -2.71804e-19 0.000634947 1.11934e-19 0.000423227 -1.22234e-19 -0.00114029 4.76985e-20 0.000422704 -1.88901e-05 -1.05078e-21 0.000350308 1.03336e-19 -0.000140567 1.69871e-20 -0.00101715 -3.03174e-19 0.00028896 5.06276e-20 5.86801e-05 -8.29633e-20 
2246.3 0 -7.23193e-19 0.00403136 -2.53583e-19 0.000770737 0.0102677 1.68307e-18 0.000451195 -2.27992e-19 -0.000170385 1.97763e-19 0.00021758 -1.0489e-19 -2.63919e-19 0.000655066 1.07093e-19 0.00044627 -1.07126e-19 -0.0011388 3.1694e-20 0.000403003 -2.46974e-05 2.36664e-21 0.000371006 1.32197e-19 -0.000142663 2.4023e-20 -0.00103867 -3.37738e-19 0.000266424 5.08019e-20 4.50476e-05 -7.3002e-20 
2246.65 0 -6.76166e-19 0.00375251 -2.49298e-19 0.000756997 0.0102842 1.67237e-18 0.000467782 -2.1878e-19 -0.000165805 2.1166e-19 0.000222972 -1.02236e-19 -2.43779e-19 0.000670584 1.11352e-19 0.000458573 -1.16398e-19 -0.00112985 2.18296e-20 0.000382371 -2.83315e-05 1.37688e-20 0.000393881 1.39559e-19 -0.000145369 5.36641e-20 -0.00105876 -3.6111e-19 0.000241785 4.19927e-20 3.35921e-05 -6.51573e-20 
2247 0 -6.36688e-19 0.00347744 -2.60929e-19 0.000742688 0.0102937 1.65504e-18 0.000484795 -2.2076e-19 -0.0001553 2.25917e-19 0.00022036 -9.81809e-20 -2.42916e-19 0.000683532 1.06325e-19 0.000462561 -1.17301e-19 -0.0011138 2.43792e-20 0.000360006 -3.15957e-05 7.59925e-21 0.000419524 1.49652e-19 -0.000148924 7.2474e-20 -0.00107697 -3.8038e-19 0.000217591 4.00039e-20 2.31341e-05 -6.19952e-20 
2247.35 0 -5.97797e-19 0.00320599 -2.58985e-19 0.000729141 0.0102987 1.66058e-18 0.00050226 -2.30771e-19 -0.000140197 2.41142e-19 0.000211987 -9.28182e-20 -2.46115e-19 0.000698915 1.00261e-19 0.000458637 -1.06529e-19 -0.00109122 2.41481e-20 0.000336103 -3.57471e-05 9.0861e-22 0.000445004 1.32395e-19 -0.000154323 8.11401e-20 -0.00109194 -3.93084e-19 0.000195318 4.89021e-20 1.36986e-05 -5.52194e-20 
2247.7 0 -5.56044e-19 0.00293659 -2.57178e-19 0.000717009 0.0103023 1.65624e-18 0.000520319 -2.35844e-19 -0.000122254 2.58398e-19 0.000202297 -1.09751e-19 -2.42234e-19 0.000719802 8.96751e-20 0.000445926 -7.8514e-20 -0.0010636 2.32316e-20 0.00031399 -4.03446e-05 -1.18724e-20 0.000466358 1.09761e-19 -0.000161204 7.74722e-20 -0.00110278 -3.92897e-19 0.000175692 4.38756e-20 4.18797e-06 -6.20025e-20 
2248.05 0 -5.23304e-19 0.00266771 -2.58924e-19 0.000705808 0.0103058 1.64456e-18 0.000536955 -2.43332e-19 -0.000102369 2.61565e-19 0.000193942 -1.32501e-19 -2.36331e-19 0.000742795 9.32375e-20 0.00042983 -5.73434e-20 -0.00103225 1.52815e-20 0.000297515 -4.42317e-05 -3.62949e-20 0.000484369 8.95839e-20 -0.00016793 7.70169e-20 -0.00111068 -4.15119e-19 0.000158702 4.69868e-20 -7.72232e-06 -6.11954e-20 
2248.4 0 -4.77252e-19 0.00239879 -2.55298e-19 0.000694059 0.0103062 1.63921e-18 0.000549785 -2.49629e-19 -8.20352e-05 2.70214e-19 0.000188281 -1.43214e-19 -2.18705e-19 0.0007616 9.70135e-20 0.00041709 -3.4506e-20 -0.000999227 4.39806e-21 0.000287992 -4.64281e-05 -5.07512e-20 0.000501788 8.18309e-20 -0.00017502 7.91396e-20 -0.0011171 -4.12243e-19 0.000143068 4.36162e-20 -2.22576e-05 -6.24877e-20 
2248.75 0 -4.23925e-19 0.00212962 -2.63297e-19 0.000680563 0.0103008 1.63206e-18 0.000559825 -2.52436e-19 -6.16853e-05 2.79382e-19 0.000185044 -1.483e-19 -1.9852e-19 0.000775098 1.04124e-19 0.000409067 -1.94168e-20 -0.000964046 -6.64578e-22 0.000282772 -4.64784e-05 -6.18034e-20 0.000517914 7.43305e-20 -0.000183043 8.37057e-20 -0.00112251 -4.18315e-19 0.00012716 5.23187e-20 -3.7229e-05 -6.83541e-20 
2249.1 0 -3.89062e-19 0.00186007 -2.58083e-19 0.000666897 0.0102912 1.61889e-18 0.000570308 -2.72226e-19 -4.2392e-05 3.05521e-19 0.000182256 -1.62961e-19 -1.88112e-19 0.000789207 1.15663e-19 0.000406255 -3.39088e-20 -0.000926625 -2.53631e-21 0.000281859 -4.37181e-05 -6.21724e-20 0.000529679 6.89441e-20 -0.000191358 9.24575e-20 -0.00112829 -4.29488e-19 0.000111451 5.76142e-20 -5.08871e-05 -5.84911e-20 
2249.45 0 -3.54031e-19 0.00159142 -2.47861e-19 0.000653896 0.0102782 1.61124e-18 0.000580368 -2.78888e-19 -2.63657e-05 3.35806e-19 0.00017853 -1.74278e-19 -1.62796e-19 0.000809058 1.31242e-19 0.000409293 -3.6605e-20 -0.000886175 3.39361e-21 0.000286882 -3.92311e-05 -5.64836e-20 0.000535492 6.14305e-20 -0.000198256 9.83239e-20 -0.00113486 -4.27525e-19 9.7768e-05 6.68702e-20 -6.38007e-05 -4.89425e-20 
2249.8 0 -3.34165e-19 0.00132649 -2.33914e-19 0.000640614 0.0102602 1.60905e-18 0.000587879 -2.80563e-19 -1.55694e-05 3.54348e-19 0.000175089 -1.64669e-19 -1.45395e-19 0.000833495 1.37084e-19 0.000416636 -4.77108e-20 -0.000841243 1.34068e-20 0.000297112 -3.45871e-05 -6.08839e-20 0.000535533 5.18714e-20 -0.000202472 8.82359e-20 -0.00114089 -4.35493e-19 8.41407e-05 7.94165e-20 -7.99965e-05 -3.95873e-20 
2250.15 0 -3.14153e-19 0.00106558 -2.20724e-19 0.00062591 0.0102359 1.60116e-18 0.000593349 -2.77657e-19 -9.5812e-06 3.55855e-19 0.000172442 -1.64856e-19 -1.31852e-19 0.000857485 1.40482e-19 0.000426317 -6.61775e-20 -0.000793141 3.34176e-20 0.000311252 -2.9601e-05 -6.78924e-20 0.000530382 4.36419e-20 -0.000204347 1.00071e-19 -0.00114447 -4.46433e-19 6.83946e-05 9.34352e-20 -9.978e-05 -3.97475e-20 
2250.5 0 -2.83921e-19 0.000805239 -1.96105e-19 0.000609868 0.0102067 1.60507e-18 0.000598846 -2.87694e-19 -5.96692e-06 3.35092e-19 0.000170053 -1.77921e-19 -1.22888e-19 0.000875727 1.22463e-19 0.000434954 -9.43922e-20 -0.000743181 6.15292e-20 0.000327258 -2.54679e-05 -8.20382e-20 0.000520737 2.44825e-20 -0.000203583 9.68302e-20 -0.00114562 -4.56929e-19 5.24723e-05 1.04918e-19 -0.000118243 -2.43235e-20 
2250.85 0 -2.39237e-19 0.000544172 -1.74054e-19 0.000593285 0.0101736 1.61427e-18 0.000606451 -2.86301e-19 -3.70211e-06 3.21779e-19 0.000170273 -1.89929e-19 -1.14264e-19 0.000885193 9.87475e-20 0.000437906 -1.24942e-19 -0.000692191 6.24857e-20 0.000344528 -2.43473e-05 -8.93656e-20 0.00050775 1.15163e-20 -0.000199579 1.01893e-19 -0.00114584 -4.67602e-19 3.79813e-05 1.12456e-19 -0.000132432 -1.06176e-20 
2251.2 0 -1.8703e-19 0.000284545 -1.37543e-19 0.000577106 0.0101334 1.60705e-18 0.00061719 -2.83841e-19 -5.22156e-06 3.07135e-19 0.000175538 -2.10063e-19 -1.11576e-19 0.000887543 8.00881e-20 0.000432779 -1.4715e-19 -0.000642587 6.63549e-20 0.000362771 -2.71084e-05 -8.93953e-20 0.00049268 8.01436e-21 -0.000194302 9.56668e-20 -0.00114549 -4.48506e-19 2.26405e-05 1.09147e-19 -0.000143168 4.62238e-21 
2251.55 0 -1.40844e-19 2.69986e-05 -1.19869e-19 0.000561033 0.0100846 1.59867e-18 0.000627715 -2.75851e-19 -1.19685e-05 2.94257e-19 0.000188002 -2.28688e-19 -9.97103e-20 0.000885855 6.70654e-20 0.000420795 -1.54938e-19 -0.000598761 8.54898e-20 0.000379984 -3.33165e-05 -7.41018e-20 0.000476487 8.27381e-22 -0.000189506 1.02664e-19 -0.00114478 -4.24757e-19 6.17765e-06 1.1259e-19 -0.00015035 1.83279e-20 
2251.9 0 -9.69696e-20 -0.000228355 -1.22292e-19 0.000545318 0.0100297 1.59748e-18 0.00063227 -2.57748e-19 -2.23307e-05 2.72497e-19 0.000208133 -2.43874e-19 -8.36679e-20 0.00088147 6.3499e-20 0.000404039 -1.68751e-19 -0.00056323 1.07572e-19 0.000392272 -4.20159e-05 -5.81531e-20 0.000459824 -1.94603e-20 -0.000186369 9.96909e-20 -0.00114503 -4.16187e-19 -1.03901e-05 1.15356e-19 -0.000152964 4.11093e-20 
2252.25 0 -5.14878e-20 -0.00048165 -1.46205e-19 0.00053044 0.00996936 1.59011e-18 0.00062876 -2.62813e-19 -3.57606e-05 2.64978e-19 0.000233991 -2.62324e-19 -6.10098e-20 0.000873738 7.27939e-20 0.00038515 -1.72289e-19 -0.000535765 1.0518e-19 0.000397727 -5.25055e-05 -4.79406e-20 0.000441923 -1.27213e-20 -0.000186969 9.36781e-20 -0.00114725 -3.89904e-19 -2.85016e-05 1.29939e-19 -0.000152405 4.60235e-20 
2252.6 0 -5.26503e-21 -0.000734023 -1.68294e-19 0.000516214 0.00990531 1.57935e-18 0.000620315 -2.57968e-19 -5.12448e-05 2.50809e-19 0.000259524 -2.74963e-19 -4.19761e-20 0.000865329 8.34178e-20 0.000367203 -1.75076e-19 -0.000516124 9.47625e-20 0.000396776 -6.43839e-05 -4.73718e-20 0.000422372 -4.2531e-21 -0.000191758 7.57034e-20 -0.00115119 -3.53851e-19 -5.02957e-05 1.44278e-19 -0.000153074 6.24726e-20 
2252.95 0 4.39988e-20 -0.000982664 -1.83748e-19 0.000502496 0.00983909 1.56493e-18 0.000611772 -2.38774e-19 -6.55088e-05 2.45512e-19 0.000280688 -2.8704e-19 -2.95398e-20 0.000860441 7.03765e-20 0.000352734 -1.75465e-19 -0.000503157 7.62325e-20 0.000391068 -7.45122e-05 -4.44728e-20 0.000403742 3.04615e-21 -0.000198884 6.63402e-20 -0.00115596 -3.16547e-19 -7.64962e-05 1.3805e-19 -0.000157472 6.72863e-20 
2253.3 0 1.01315e-19 -0.00122411 -2.00331e-19 0.000488448 0.00976926 1.54646e-18 0.000603486 -2.25273e-19 -7.6998e-05 2.32648e-19 0.00030037 -2.97186e-19 -2.34679e-20 0.000858593 6.33862e-20 0.000339093 -1.65585e-19 -0.000495492 5.83631e-20 0.000381602 -8.12041e-05 -5.84624e-20 0.000390197 1.31379e-20 -0.000205413 6.70359e-20 -0.00115829 -2.83881e-19 -0.00010588 1.34544e-19 -0.00016334 8.34223e-20 
2253.65 0 1.51589e-19 -0.0014592 -2.36133e-19 0.000472737 0.00969528 1.547e-18 0.000593398 -2.20876e-19 -8.78801e-05 2.19541e-19 0.000322026 -3.13489e-19 -2.63926e-20 0.000857901 5.59734e-20 0.000322284 -1.65688e-19 -0.000493284 5.11218e-20 0.00036803 -8.81441e-05 -7.88522e-20 0.000382625 1.51188e-20 -0.000211467 6.30694e-20 -0.00115684 -2.63332e-19 -0.000135398 1.24142e-19 -0.000168456 9.14378e-20 
2254 0 2.12043e-19 -0.00169026 -2.53452e-19 0.000454387 0.00961753 1.55544e-18 0.000582092 -2.19799e-19 -0.000100447 2.03992e-19 0.000346156 -3.09835e-19 -3.56936e-20 0.0008596 6.05553e-20 0.000301702 -1.63796e-19 -0.000492926 4.77071e-20 0.000350417 -9.81602e-05 -8.7797e-20 0.000376494 2.7534e-20 -0.000216125 7.31402e-20 -0.0011538 -2.56031e-19 -0.000161582 1.11369e-19 -0.000171634 8.21905e-20 
2254.35 0 2.63454e-19 -0.00191887 -2.69275e-19 0.000431984 0.00953427 1.56038e-18 0.000570351 -2.17966e-19 -0.000114675 1.82126e-19 0.000370926 -3.01178e-19 -2.68649e-20 0.000862845 7.54104e-20 0.000277663 -1.44161e-19 -0.000488619 4.72235e-20 0.000330586 -0.000109691 -8.71765e-20 0.000369882 4.42303e-20 -0.000216934 7.60814e-20 -0.00115009 -2.45228e-19 -0.000183263 1.17297e-19 -0.000174064 7.18812e-20 
2254.7 0 3.07062e-19 -0.00214529 -2.75842e-19 0.000403492 0.00944312 1.56088e-18 0.000560318 -2.25061e-19 -0.000129906 1.58747e-19 0.000394037 -2.94959e-19 -1.43475e-20 0.000866169 7.2249e-20 0.000251141 -1.40957e-19 -0.000477356 5.17048e-20 0.000310423 -0.000119267 -9.1202e-20 0.000366265 5.0642e-20 -0.000214674 7.46314e-20 -0.00114446 -2.47326e-19 -0.000201331 1.39071e-19 -0.000178213 6.63426e-20 
2255.05 0 3.49521e-19 -0.00236867 -2.80099e-19 0.000370478 0.00934309 1.54961e-18 0.000554575 -2.31976e-19 -0.000142672 1.28203e-19 0.000412849 -3.07387e-19 -5.0428e-21 0.000869833 8.57863e-20 0.000224549 -1.33946e-19 -0.000459097 5.13978e-20 0.000290501 -0.000125558 -1.00977e-19 0.000368105 5.36327e-20 -0.000212784 5.62575e-20 -0.00113581 -2.46989e-19 -0.000216554 1.45845e-19 -0.000185465 5.05865e-20 
2255.4 0 4.04546e-19 -0.00258671 -2.81057e-19 0.000336176 0.00923249 1.54647e-18 0.000553709 -2.41217e-19 -0.000148958 1.18899e-19 0.00042649 -2.98449e-19 -3.9963e-21 0.000874046 9.05625e-20 0.000200298 -1.28634e-19 -0.000435847 4.35805e-20 0.000270242 -0.000129431 -9.8476e-20 0.000375515 7.53186e-20 -0.000213221 3.43819e-20 -0.00112251 -2.48927e-19 -0.00022891 1.37958e-19 -0.000195076 4.29802e-20 
2255.75 0 4.77254e-19 -0.00279862 -2.89709e-19 0.000303531 0.00911088 1.55036e-18 0.000556834 -2.49556e-19 -0.000148684 1.06591e-19 0.000434907 -3.02786e-19 -1.15889e-20 0.000877988 8.15306e-20 0.000178348 -1.25852e-19 -0.000412038 3.08072e-20 0.000249 -0.000132505 -9.42109e-20 0.00038566 9.3956e-20 -0.000215561 3.36406e-21 -0.0011046 -2.40399e-19 -0.000238629 1.35085e-19 -0.000205 4.83649e-20 
2256.1 0 5.50223e-19 -0.00300593 -2.83766e-19 0.000273213 0.00898278 1.55712e-18 0.000560985 -2.50398e-19 -0.00014086 1.01966e-19 0.000437549 -3.05014e-19 -6.76136e-21 0.000879322 5.74438e-20 0.000158348 -1.31713e-19 -0.000391006 9.35396e-21 0.00022828 -0.000138469 -9.02155e-20 0.000396365 1.00444e-19 -0.000219795 -8.15027e-21 -0.00108462 -2.45715e-19 -0.000246156 1.37719e-19 -0.000213957 4.06707e-20 
2256.45 0 5.97498e-19 -0.00321113 -2.76089e-19 0.00024462 0.00885371 1.55516e-18 0.000564507 -2.35174e-19 -0.000126117 9.66333e-20 0.00043514 -2.98877e-19 -6.96127e-21 0.000878199 5.11728e-20 0.000139909 -1.32985e-19 -0.000371398 -4.97843e-21 0.000210355 -0.000149233 -9.17404e-20 0.00040727 1.16044e-19 -0.000225105 -3.24824e-20 -0.00106522 -2.50181e-19 -0.000253241 1.26554e-19 -0.000220101 3.14661e-20 
2256.8 0 6.41061e-19 -0.00341535 -2.66823e-19 0.000218311 0.00872588 1.53882e-18 0.000565834 -2.2031e-19 -0.000108064 1.01659e-19 0.000426909 -3.031e-19 -1.69738e-21 0.000875251 5.82147e-20 0.000121833 -1.29361e-19 -0.00035212 -1.36349e-20 0.000196458 -0.000162952 -8.61774e-20 0.00041688 1.35066e-19 -0.000230004 -3.66666e-20 -0.00104812 -2.44248e-19 -0.00026179 1.24513e-19 -0.000222935 3.22566e-20 
2257.15 0 6.81179e-19 -0.00361793 -2.63748e-19 0.000195052 0.00859642 1.50221e-18 0.000560577 -2.18291e-19 -9.12244e-05 1.13183e-19 0.000411912 -2.92437e-19 -1.35294e-21 0.000870396 5.33676e-20 0.000106896 -1.31138e-19 -0.000332789 -6.45426e-22 0.000186309 -0.000177981 -8.58679e-20 0.000423414 1.34253e-19 -0.000236264 -3.26949e-20 -0.00103295 -2.31072e-19 -0.000272182 1.27392e-19 -0.000225286 1.67058e-20 
2257.5 0 7.1397e-19 -0.00381772 -2.4714e-19 0.00017502 0.0084622 1.46387e-18 0.000545473 -2.12103e-19 -7.98953e-05 1.28056e-19 0.000389379 -2.96802e-19 -2.32667e-21 0.000864143 5.21589e-20 9.91912e-05 -1.24275e-19 -0.000314101 9.87789e-21 0.000178047 -0.000193267 -8.24351e-20 0.000427471 1.28122e-19 -0.000246002 -2.32141e-20 -0.00101948 -2.08048e-19 -0.000285579 1.22475e-19 -0.000229464 1.93415e-20 
2257.85 0 7.54544e-19 -0.00401305 -2.35876e-19 0.000159572 0.00832398 1.41831e-18 0.000521799 -2.00455e-19 -7.83008e-05 1.3002e-19 0.000359511 -2.91387e-19 -1.12684e-20 0.000857879 4.64536e-20 0.000100837 -1.04899e-19 -0.000295533 1.69569e-20 0.000168537 -0.000206445 -8.78423e-20 0.000430313 1.25582e-19 -0.00025891 -3.90987e-21 -0.00100635 -1.81475e-19 -0.000300797 1.10867e-19 -0.000234776 6.18707e-21 
2258.2 0 7.95325e-19 -0.00420178 -2.28049e-19 0.000150266 0.00818129 1.36335e-18 0.000494659 -1.80299e-19 -8.42207e-05 1.12496e-19 0.000326928 -2.79972e-19 -1.28446e-20 0.000853357 2.8603e-20 0.000110232 -8.99963e-20 -0.00027546 2.87633e-20 0.000156085 -0.000214289 -8.7776e-20 0.000432509 1.32145e-19 -0.000273265 2.39067e-20 -0.000993412 -1.68791e-19 -0.000315136 1.09028e-19 -0.000239832 5.03581e-21 
2258.55 0 8.3185e-19 -0.00438729 -2.22766e-19 0.000146362 0.0080339 1.31253e-18 0.000471654 -1.55332e-19 -9.18278e-05 9.65932e-20 0.000297153 -2.66105e-19 -2.24912e-20 0.00085075 1.91564e-20 0.00012033 -7.88128e-20 -0.000253256 2.27551e-20 0.000142159 -0.000217015 -9.23442e-20 0.000435752 1.35664e-19 -0.000286523 4.80754e-20 -0.000980548 -1.51248e-19 -0.000326329 1.06918e-19 -0.0002437 -7.42079e-21 
2258.9 0 8.74666e-19 -0.00457338 -2.15846e-19 0.000145315 0.00788484 1.26656e-18 0.000457768 -1.35661e-19 -0.000100505 9.07792e-20 0.000274668 -2.59151e-19 -3.09317e-20 0.000847873 2.28339e-20 0.000123798 -8.12095e-20 -0.000229429 2.75094e-20 0.000123863 -0.000217336 -9.57366e-20 0.000438019 1.2421e-19 -0.000295901 6.16522e-20 -0.000966366 -1.25664e-19 -0.000334915 9.34273e-20 -0.000245636 -2.01574e-20 
2259.25 0 9.103e-19 -0.00475897 -1.98596e-19 0.00014475 0.00773461 1.22322e-18 0.00045019 -1.11676e-19 -0.000112359 9.06095e-20 0.000262305 -2.50131e-19 -4.33811e-20 0.000843616 1.22099e-20 0.000120193 -5.60703e-20 -0.000207218 3.31998e-20 0.000101173 -0.000217559 -1.06925e-19 0.000437848 1.04722e-19 -0.00030033 7.47385e-20 -0.000951199 -9.19926e-20 -0.00034251 8.43566e-20 -0.000244167 -2.75123e-20 
2259.6 0 9.34464e-19 -0.00494061 -1.83627e-19 0.000143943 0.00758086 1.17454e-18 0.000444917 -1.0108e-19 -0.000131154 9.95921e-20 0.000258582 -2.47689e-19 -4.56877e-20 0.00084192 1.25344e-20 0.000114366 -3.57482e-20 -0.000188561 4.24551e-20 7.89958e-05 -0.000218856 -9.67152e-20 0.000438215 7.07521e-20 -0.000300499 7.82123e-20 -0.000933573 -7.04007e-20 -0.000351309 9.20922e-20 -0.000236968 -4.9167e-20 
2259.95 0 9.56417e-19 -0.00511743 -1.92067e-19 0.000143733 0.00742138 1.13234e-18 0.000440363 -1.03597e-19 -0.000155363 9.91834e-20 0.000258652 -2.45203e-19 -4.14737e-20 0.000844608 2.58095e-20 0.000110522 -3.0641e-20 -0.000171255 5.05844e-20 5.66525e-05 -0.000220091 -8.51027e-20 0.000438268 4.82541e-20 -0.000297776 7.68371e-20 -0.000912357 -5.67969e-20 -0.000362092 1.08563e-19 -0.000223322 -5.8914e-20 
2260.3 0 9.82347e-19 -0.00528905 -1.85569e-19 0.000143988 0.0072578 1.0896e-18 0.00043459 -9.87028e-20 -0.000177226 1.0978e-19 0.000260834 -2.30752e-19 -3.96128e-20 0.000847281 4.18653e-20 0.000108785 -4.06271e-20 -0.000149797 6.1096e-20 3.07697e-05 -0.000221412 -8.68477e-20 0.000436396 4.94831e-20 -0.000293732 8.52267e-20 -0.000889552 -2.81019e-20 -0.00037325 1.26942e-19 -0.000204609 -7.10991e-20 
2260.65 0 1.00415e-18 -0.00545416 -1.77207e-19 0.000143385 0.00709207 1.0624e-18 0.0004273 -1.07032e-19 -0.000193154 1.23466e-19 0.000267691 -2.08034e-19 -2.59824e-20 0.000846556 3.59686e-20 0.00010682 -4.86188e-20 -0.000121039 6.37322e-20 2.04059e-06 -0.000225663 -9.49571e-20 0.000432782 4.51941e-20 -0.000287342 1.01729e-19 -0.000866307 -6.64519e-21 -0.000383121 1.34642e-19 -0.000183389 -8.30827e-20 
2261 0 1.00968e-18 -0.00561314 -1.523e-19 0.000143285 0.00692285 1.01831e-18 0.000418863 -1.04749e-19 -0.000203906 1.29585e-19 0.000278437 -1.9244e-19 -8.78133e-21 0.000842757 5.08694e-20 0.000104185 -3.50859e-20 -8.64573e-05 5.76913e-20 -2.78826e-05 -0.000230995 -1.00352e-19 0.000427863 4.15319e-20 -0.000277161 1.13419e-19 -0.000840559 2.819e-20 -0.000392514 1.50059e-19 -0.000161826 -8.99736e-20 
2261.35 0 1.01507e-18 -0.00576796 -1.36374e-19 0.000144185 0.00674838 9.64845e-19 0.00040832 -8.98341e-20 -0.000211033 1.34352e-19 0.000289171 -1.67343e-19 -4.19775e-21 0.000839071 6.29889e-20 0.00010044 -2.97542e-20 -4.9275e-05 4.45321e-20 -5.70969e-05 -0.000233454 -1.04869e-19 0.000421973 4.84599e-20 -0.000265962 1.27017e-19 -0.000811804 5.19817e-20 -0.000403756 1.63103e-19 -0.000142206 -9.60493e-20 
2261.7 0 1.00293e-18 -0.00591978 -1.33407e-19 0.000145577 0.00657214 9.16898e-19 0.000394836 -7.04988e-20 -0.000216275 1.39981e-19 0.00029755 -1.47645e-19 -4.45663e-21 0.000841879 7.64874e-20 9.25651e-05 -1.31717e-20 -1.27276e-05 1.78697e-20 -8.12744e-05 -0.000232558 -1.01408e-19 0.000414265 4.53354e-20 -0.000256169 1.38283e-19 -0.000781953 6.76988e-20 -0.000415874 1.57744e-19 -0.000126727 -1.01673e-19 
2262.05 0 9.99642e-19 -0.00606622 -1.40685e-19 0.00014913 0.00639791 8.77563e-19 0.000379443 -5.72458e-20 -0.000220257 1.41116e-19 0.000302938 -1.19189e-19 9.34069e-21 0.00085326 8.61652e-20 7.79426e-05 5.92591e-22 2.08595e-05 -1.76303e-21 -9.94118e-05 -0.000229102 -1.0152e-19 0.000404995 3.92706e-20 -0.000249433 1.61779e-19 -0.00075176 7.32628e-20 -0.000424862 1.63631e-19 -0.000115048 -1.18215e-19 
2262.4 0 9.96925e-19 -0.00620678 -1.48907e-19 0.000155378 0.00622613 8.36736e-19 0.000364955 -3.56097e-20 -0.000221294 1.54752e-19 0.000306828 -9.28052e-20 2.73414e-20 0.000867604 9.88559e-20 5.76755e-05 1.06759e-20 5.11256e-05 -2.11835e-20 -0.000112866 -0.000223245 -9.88524e-20 0.000394151 1.30746e-20 -0.000247259 1.94757e-19 -0.000723904 7.64088e-20 -0.000429452 1.64379e-19 -0.000105072 -1.13489e-19 
2262.75 0 1.00252e-18 -0.00634284 -1.50252e-19 0.000161856 0.00605593 7.94101e-19 0.000353683 -1.12797e-20 -0.000218267 1.55939e-19 0.000311669 -8.83347e-20 4.92863e-20 0.000877707 1.11828e-19 3.67071e-05 6.46181e-21 7.91824e-05 -3.43188e-20 -0.000120191 -0.000215867 -9.96623e-20 0.000380641 -6.06754e-21 -0.00024857 2.22466e-19 -0.000700743 8.23245e-20 -0.000432791 1.57223e-19 -9.59557e-05 -1.08244e-19 
2263.1 0 1.01737e-18 -0.00647414 -1.42135e-19 0.00016498 0.00588441 7.52247e-19 0.000345355 3.34012e-21 -0.000213366 1.46492e-19 0.000316639 -9.24847e-20 6.94631e-20 0.000880381 1.20492e-19 1.87222e-05 1.48328e-21 0.000104595 -4.84214e-20 -0.000120381 -0.000208227 -9.38025e-20 0.00036446 -1.58836e-20 -0.00025065 2.36573e-19 -0.000682351 7.32806e-20 -0.000438319 1.52478e-19 -8.70442e-05 -9.74589e-20 
2263.45 0 1.03983e-18 -0.00660111 -1.26432e-19 0.000164485 0.00570977 6.99051e-19 0.000338025 9.0187e-21 -0.000211001 1.4844e-19 0.000318602 -8.31743e-20 7.15175e-20 0.000878997 1.21834e-19 4.66649e-06 1.38951e-21 0.000124728 -6.67115e-20 -0.000114927 -0.000201389 -9.1129e-20 0.000347002 -2.7626e-20 -0.000252526 2.54521e-19 -0.000667971 5.87063e-20 -0.00044709 1.52966e-19 -8.0016e-05 -9.02404e-20 
2263.8 0 1.06204e-18 -0.00672585 -1.00576e-19 0.000161463 0.00553434 6.49869e-19 0.000331033 3.32414e-21 -0.000214894 1.54688e-19 0.000315026 -7.66914e-20 6.46166e-20 0.000878974 1.31232e-19 -5.85204e-06 -4.44183e-21 0.000136272 -7.42324e-20 -0.000108203 -0.000194282 -1.01542e-19 0.000329328 -3.99895e-20 -0.000254973 2.76953e-19 -0.000654714 4.30715e-20 -0.000458976 1.4824e-19 -7.62123e-05 -8.86269e-20 
2264.15 0 1.10141e-18 -0.00684891 -6.49944e-20 0.000156511 0.00536164 6.11993e-19 0.000324051 -6.85179e-21 -0.000225067 1.39654e-19 0.000306104 -8.29921e-20 5.63194e-20 0.000884716 1.2622e-19 -1.57049e-05 -1.98338e-20 0.000141795 -7.32312e-20 -0.000103675 -0.000185899 -8.97772e-20 0.000312954 -6.45535e-20 -0.000259015 2.86357e-19 -0.000639879 4.34821e-20 -0.00047289 1.45649e-19 -7.47137e-05 -9.28063e-20 
2264.5 0 1.12583e-18 -0.00696884 -4.48111e-20 0.000151319 0.00519063 5.80987e-19 0.000318055 -2.39804e-20 -0.00023977 1.39371e-19 0.000295407 -8.77923e-20 4.58072e-20 0.000894679 1.30782e-19 -2.50657e-05 -3.99301e-20 0.000148974 -7.39591e-20 -0.000102341 -0.000177534 -8.50381e-20 0.000298563 -8.04512e-20 -0.000265387 3.00769e-19 -0.000623178 3.76776e-20 -0.000486877 1.42851e-19 -7.38797e-05 -1.03793e-19 
2264.85 0 1.14969e-18 -0.00708474 -2.87009e-20 0.00014663 0.0050168 5.5076e-19 0.000314815 -3.64967e-20 -0.000255027 1.46186e-19 0.00028345 -1.00994e-19 4.86818e-20 0.000905196 1.17969e-19 -3.02925e-05 -4.55828e-20 0.000158766 -6.57025e-20 -0.000105281 -0.000169714 -8.52892e-20 0.000285768 -1.03088e-19 -0.000272579 3.00876e-19 -0.000605863 3.12441e-20 -0.000498185 1.57258e-19 -7.34243e-05 -1.23944e-19 
2265.2 0 1.17303e-18 -0.00719574 -3.75511e-20 0.000141876 0.0048374 5.21733e-19 0.000316504 -4.88928e-20 -0.000266777 1.48526e-19 0.000267584 -1.19391e-19 5.09599e-20 0.000913102 1.14229e-19 -2.96269e-05 -4.74013e-20 0.000168111 -6.4648e-20 -0.000111507 -0.000161766 -9.46406e-20 0.000274788 -1.17542e-19 -0.000279854 3.05747e-19 -0.000589797 3.2525e-20 -0.000504751 1.57678e-19 -7.41969e-05 -1.34125e-19 
2265.55 0 1.19363e-18 -0.00729863 -4.01608e-20 0.000135112 0.00465178 4.79549e-19 0.000324074 -6.66504e-20 -0.000272786 1.48333e-19 0.000247668 -1.43453e-19 4.29968e-20 0.00091309 1.05003e-19 -2.69773e-05 -5.76959e-20 0.000174648 -6.24461e-20 -0.000119515 -0.000153143 -8.50526e-20 0.000265117 -1.4766e-19 -0.0002873 3.08632e-19 -0.000576564 3.17565e-20 -0.000507982 1.5544e-19 -7.7098e-05 -1.32864e-19 
2265.9 0 1.21517e-18 -0.0073918 -4.15222e-20 0.000125775 0.00446082 4.2427e-19 0.000335885 -8.59143e-20 -0.000271164 1.43711e-19 0.00022554 -1.69822e-19 3.86885e-20 0.000905777 1.03121e-19 -2.58911e-05 -6.04801e-20 0.000174977 -5.1784e-20 -0.000129461 -0.000144453 -9.73082e-20 0.000255733 -1.64572e-19 -0.000294261 3.21255e-19 -0.000564034 3.7997e-20 -0.000510129 1.60617e-19 -8.33372e-05 -1.23913e-19 
2266.25 0 1.24538e-18 -0.00747695 -4.3795e-20 0.000116035 0.00426798 3.87574e-19 0.000349115 -1.04726e-19 -0.000262934 1.55342e-19 0.000202493 -1.94506e-19 4.46906e-20 0.000896002 1.06617e-19 -2.5879e-05 -5.6974e-20 0.000169449 -2.52474e-20 -0.000140394 -0.000136259 -1.0218e-19 0.000247589 -1.84737e-19 -0.000299174 3.32003e-19 -0.000548447 4.88961e-20 -0.000511201 1.6677e-19 -9.25053e-05 -1.15426e-19 
2266.6 0 1.26233e-18 -0.00755591 -4.86585e-20 0.000108118 0.00407496 3.59534e-19 0.00036192 -1.31908e-19 -0.000252638 1.65487e-19 0.000175785 -2.10853e-19 5.69967e-20 0.000886522 1.08132e-19 -2.76427e-05 -5.79897e-20 0.000162745 -4.19305e-21 -0.00015075 -0.000127931 -1.07376e-19 0.000241163 -1.9467e-19 -0.000301792 3.35284e-19 -0.000529356 5.0893e-20 -0.000510863 1.78562e-19 -0.000101921 -1.05776e-19 
2266.95 0 1.27799e-18 -0.00763009 -6.08885e-20 0.000103666 0.00388191 3.38158e-19 0.000372212 -1.41088e-19 -0.000242867 1.74239e-19 0.000144262 -2.38707e-19 6.13988e-20 0.000877115 1.10991e-19 -3.28914e-05 -6.51153e-20 0.000159232 1.34988e-20 -0.000159288 -0.000120317 -1.03722e-19 0.000235265 -2.02054e-19 -0.000303328 3.50136e-19 -0.000509814 5.86073e-20 -0.000508892 2.21675e-19 -0.000108349 -8.19311e-20 
2267.3 0 1.29011e-18 -0.00769987 -6.01433e-20 0.000102341 0.00368974 3.23813e-19 0.000377179 -1.50431e-19 -0.000232698 1.76877e-19 0.000111945 -2.50249e-19 9.19093e-20 0.000866768 1.22246e-19 -3.96288e-05 -7.89369e-20 0.000160917 1.08198e-20 -0.000164208 -0.000113672 -9.05803e-20 0.000229375 -1.97107e-19 -0.00030343 3.58896e-19 -0.000493607 6.25879e-20 -0.000504514 2.46945e-19 -0.000110889 -5.85254e-20 
2267.65 0 1.32362e-18 -0.00776538 -6.44389e-20 0.000101248 0.00349861 2.94239e-19 0.000376107 -1.57586e-19 -0.000222345 1.63701e-19 8.45319e-05 -2.65644e-19 1.24234e-19 0.000854414 1.25417e-19 -4.53165e-05 -9.64336e-20 0.00016547 -6.34748e-21 -0.000165738 -0.000105103 -9.39802e-20 0.000223483 -1.83893e-19 -0.000302276 3.63605e-19 -0.000480841 5.41603e-20 -0.000499521 2.72254e-19 -0.000110124 -3.1722e-20 
2268 0 1.35002e-18 -0.00782628 -7.41075e-20 9.82437e-05 0.00330939 2.6052e-19 0.000371867 -1.42546e-19 -0.000212581 1.57465e-19 6.47685e-05 -2.81789e-19 1.29442e-19 0.000837134 1.31159e-19 -4.68271e-05 -9.35652e-20 0.000169968 -3.66859e-20 -0.000167051 -9.27718e-05 -9.28309e-20 0.000216668 -1.74205e-19 -0.000301478 3.79222e-19 -0.000470142 4.7929e-20 -0.00049722 2.74238e-19 -0.000108198 -1.7922e-20 
2268.35 0 1.3906e-18 -0.00788136 -8.52189e-20 9.23283e-05 0.00312265 2.1054e-19 0.000368586 -1.17153e-19 -0.000202181 1.42265e-19 4.93486e-05 -3.09234e-19 1.52064e-19 0.000811396 1.34078e-19 -4.22093e-05 -9.60065e-20 0.000174658 -6.83045e-20 -0.000170303 -7.77539e-05 -8.21577e-20 0.000207914 -1.59183e-19 -0.000301415 3.92331e-19 -0.000458659 4.23494e-20 -0.000498168 2.57563e-19 -0.000105255 -1.7063e-20 
2268.7 0 1.41658e-18 -0.00793134 -9.40663e-20 8.39883e-05 0.00293784 1.72168e-19 0.00036307 -9.78161e-20 -0.000189791 1.28297e-19 3.41058e-05 -3.14638e-19 1.69401e-19 0.000777975 1.41516e-19 -3.23502e-05 -1.00353e-19 0.000180221 -7.94768e-20 -0.000176524 -6.24661e-05 -6.75657e-20 0.000196803 -1.43748e-19 -0.000301993 4.11253e-19 -0.00044473 4.17212e-20 -0.000501014 2.52221e-19 -0.000102888 -2.29852e-20 
2269.05 0 1.4343e-18 -0.00797808 -1.10918e-19 7.5297e-05 0.00275429 1.48454e-19 0.000349923 -8.07599e-20 -0.000177277 1.12863e-19 1.87953e-05 -3.26191e-19 1.85275e-19 0.000740578 1.39913e-19 -1.35619e-05 -1.06377e-19 0.000186701 -8.42395e-20 -0.000185814 -5.00107e-05 -6.0576e-20 0.000183247 -1.35611e-19 -0.000302653 4.2746e-19 -0.000427882 6.41469e-20 -0.000504159 2.37599e-19 -0.000104465 -2.89888e-20 
2269.4 0 1.43182e-18 -0.00802183 -1.25282e-19 6.83698e-05 0.00256863 1.17591e-19 0.000331021 -6.96693e-20 -0.000168368 9.70183e-20 5.46716e-06 -3.32814e-19 1.97743e-19 0.000704071 1.28001e-19 1.66241e-05 -9.37306e-20 0.000194835 -9.58065e-20 -0.000198257 -3.99236e-05 -5.23572e-20 0.000166629 -1.16999e-19 -0.000302338 4.4642e-19 -0.000407211 8.87833e-20 -0.000505816 2.23621e-19 -0.000111174 -1.83489e-20 
2269.75 0 1.41325e-18 -0.00806207 -1.43504e-19 6.3181e-05 0.00237879 8.92113e-20 0.000309602 -6.53051e-20 -0.000164876 7.85643e-20 -3.34318e-06 -3.45576e-19 2.02743e-19 0.000671225 1.21164e-19 5.5797e-05 -8.45308e-20 0.000205275 -9.55817e-20 -0.000213229 -3.02591e-05 -5.41863e-20 0.000147231 -1.10968e-19 -0.000301183 4.53575e-19 -0.000382615 9.25167e-20 -0.000506046 1.94344e-19 -0.000123405 -1.13149e-20 
2270.1 0 1.3939e-18 -0.00809813 -1.54109e-19 5.67448e-05 0.00218546 6.18401e-20 0.000284493 -6.56261e-20 -0.000166031 5.46555e-20 -5.78017e-06 -3.59057e-19 1.9646e-19 0.000642687 1.11254e-19 9.83083e-05 -7.70623e-20 0.000216963 -9.95245e-20 -0.00023081 -2.1293e-05 -5.37872e-20 0.000127236 -1.08734e-19 -0.000299524 4.45706e-19 -0.000355011 8.67891e-20 -0.000507006 1.64802e-19 -0.000139438 -9.44734e-21 
2270.45 0 1.37403e-18 -0.00813069 -1.60586e-19 4.77236e-05 0.0019902 3.76719e-20 0.000252052 -7.69427e-20 -0.00017065 4.48322e-20 -4.34636e-06 -3.63237e-19 1.89646e-19 0.000616666 1.01621e-19 0.000138304 -6.76876e-20 0.000230308 -9.53812e-20 -0.000248133 -1.3009e-05 -6.31673e-20 0.000108699 -1.02691e-19 -0.000296778 4.49002e-19 -0.000327055 8.08645e-20 -0.000510426 1.44412e-19 -0.000156186 -8.89074e-21 
2270.8 0 1.35772e-18 -0.00816057 -1.78356e-19 3.58784e-05 0.00179622 1.41076e-20 0.000214144 -6.8488e-20 -0.000180863 2.93669e-20 -3.89851e-06 -3.55353e-19 1.94708e-19 0.000590821 1.07551e-19 0.000173929 -5.78778e-20 0.000247019 -7.56913e-20 -0.000259835 -4.7569e-06 -7.44323e-20 9.15587e-05 -9.99532e-20 -0.000293537 4.48117e-19 -0.000299686 7.72713e-20 -0.000515987 1.25579e-19 -0.00017277 -2.90879e-21 
2271.15 0 1.34674e-18 -0.0081881 -1.88939e-19 2.31185e-05 0.00160555 -8.25703e-21 0.000175349 -4.62418e-20 -0.000196036 1.85498e-20 -7.85805e-06 -3.5701e-19 1.9132e-19 0.000566234 1.31353e-19 0.000202304 -3.85928e-20 0.000269113 -6.66208e-20 -0.00026479 4.63027e-06 -7.73885e-20 7.4138e-05 -8.45234e-20 -0.000291248 4.49772e-19 -0.000273018 8.35888e-20 -0.000520001 1.08566e-19 -0.000190246 -4.19213e-21 
2271.5 0 1.34607e-18 -0.00821325 -1.9294e-19 1.12646e-05 0.00141807 -2.35176e-20 0.00013657 -7.27266e-21 -0.000209708 1.32317e-20 -1.72065e-05 -3.5431e-19 1.97857e-19 0.000544201 1.57576e-19 0.000217945 -2.3027e-20 0.000295754 -6.55662e-20 -0.000264873 1.48686e-05 -8.50474e-20 5.48866e-05 -8.14596e-20 -0.000290688 4.4042e-19 -0.00024877 8.70207e-20 -0.000520693 1.01263e-19 -0.0002084 -6.65237e-21 
2271.85 0 1.33986e-18 -0.00823558 -2.00223e-19 7.3843e-07 0.00123339 -4.5578e-20 0.000100533 3.70717e-21 -0.000217824 2.33838e-21 -3.03406e-05 -3.49124e-19 2.06652e-19 0.000522998 1.75623e-19 0.00021595 -9.2216e-21 0.000321783 -7.58289e-20 -0.000262107 2.42368e-05 -9.55511e-20 3.5014e-05 -7.32441e-20 -0.000289527 4.25638e-19 -0.000227128 8.40557e-20 -0.000517924 9.08288e-20 -0.000224677 -1.58794e-20 
2272.2 0 1.33474e-18 -0.00825466 -2.15281e-19 -1.01387e-05 0.00105242 -5.8317e-20 6.9467e-05 2.93252e-20 -0.000221291 4.09446e-21 -4.32236e-05 -3.44944e-19 2.07562e-19 0.000497253 1.85622e-19 0.000197731 -1.46372e-20 0.000343364 -6.2687e-20 -0.000260949 3.31445e-05 -8.90556e-20 1.71312e-05 -7.89575e-20 -0.000284734 4.00654e-19 -0.000207612 8.51569e-20 -0.000512481 6.69343e-20 -0.000236805 -4.31673e-20 
2272.55 0 1.32376e-18 -0.00826918 -2.34194e-19 -2.38297e-05 0.000874398 -7.48078e-20 4.24369e-05 3.75057e-20 -0.000222342 3.92156e-21 -5.4487e-05 -3.0896e-19 2.02859e-19 0.000468099 2.01345e-19 0.000170586 -1.74105e-20 0.000357521 -6.28982e-20 -0.000267487 4.18398e-05 -9.62717e-20 1.44608e-06 -8.07816e-20 -0.000277096 3.8403e-19 -0.000189432 8.72886e-20 -0.000507672 3.5292e-20 -0.000244687 -5.78624e-20 
2272.9 0 1.31489e-18 -0.00827811 -2.44022e-19 -4.0218e-05 0.000697165 -8.66909e-20 1.84668e-05 3.34355e-20 -0.000222026 3.79566e-23 -6.68299e-05 -2.82569e-19 2.12768e-19 0.00044169 2.10192e-19 0.000143113 -1.74019e-20 0.000365398 -6.14858e-20 -0.000282711 4.92616e-05 -9.26886e-20 -1.40147e-05 -7.05826e-20 -0.000270177 3.72001e-19 -0.000170455 8.44383e-20 -0.000503147 1.6065e-20 -0.000251204 -6.80043e-20 
2273.25 0 1.30778e-18 -0.00828233 -2.46839e-19 -5.68088e-05 0.000519538 -9.39842e-20 -4.35008e-06 1.49065e-20 -0.000220619 -1.07656e-20 -7.8877e-05 -2.73964e-19 2.19198e-19 0.000419416 2.17847e-19 0.000121076 -9.99879e-21 0.000371657 -6.32238e-20 -0.000300751 5.5441e-05 -1.0358e-19 -2.9538e-05 -4.80233e-20 -0.00026393 3.49276e-19 -0.000150134 8.58008e-20 -0.000496123 -8.8058e-21 -0.000256936 -6.77645e-20 
2273.6 0 1.29706e-18 -0.00828497 -2.52582e-19 -7.13733e-05 0.000343179 -1.10666e-19 -2.65015e-05 -1.4086e-21 -0.000217583 -1.07949e-20 -8.73778e-05 -2.62279e-19 2.25977e-19 0.000399742 2.32902e-19 0.000103698 -8.48357e-21 0.00037846 -6.83143e-20 -0.000318431 6.08978e-05 -1.23029e-19 -4.44064e-05 -2.54683e-20 -0.000254117 3.34361e-19 -0.000130097 7.88289e-20 -0.000486508 -3.0192e-20 -0.000262313 -6.3183e-20 
2273.95 0 1.2897e-18 -0.00828811 -2.61476e-19 -8.40908e-05 0.000172411 -1.46993e-19 -4.50758e-05 1.68244e-21 -0.000214287 -1.36741e-20 -9.22789e-05 -2.39782e-19 2.52561e-19 0.000382152 2.41039e-19 8.93271e-05 -1.48034e-20 0.00038695 -7.61082e-20 -0.000336444 6.55616e-05 -1.32005e-19 -5.87483e-05 -1.49259e-20 -0.000240776 3.24133e-19 -0.000110489 6.69623e-20 -0.000476115 -5.17613e-20 -0.000270129 -4.88549e-20 
2274.3 0 1.29579e-18 -0.00829024 -2.79468e-19 -9.74523e-05 7.16837e-06 -1.74359e-19 -5.81034e-05 8.39376e-22 -0.000214135 -1.0254e-20 -9.76734e-05 -2.20791e-19 2.73831e-19 0.000365092 2.54746e-19 7.95548e-05 -2.09222e-20 0.000400232 -8.10631e-20 -0.000356554 6.94711e-05 -1.10378e-19 -7.23727e-05 -1.78138e-20 -0.000228744 3.16604e-19 -8.95639e-05 5.17801e-20 -0.000465642 -4.741e-20 -0.000280387 -3.49729e-20 
2274.65 0 1.28682e-18 -0.00828956 -2.78457e-19 -0.000113592 -0.000159463 -2.03262e-19 -6.56455e-05 9.12488e-21 -0.000216261 -1.11807e-20 -0.000106472 -1.99564e-19 3.01515e-19 0.000347256 2.54784e-19 7.32667e-05 -2.00557e-20 0.000420344 -8.18193e-20 -0.000378221 7.21167e-05 -1.03606e-19 -8.45773e-05 -2.15617e-20 -0.000220256 3.15044e-19 -6.94125e-05 4.15197e-20 -0.000453238 -4.64706e-20 -0.000290311 -1.68995e-20 
2275 0 1.29156e-18 -0.00828539 -2.6573e-19 -0.000132604 -0.000329229 -2.37238e-19 -6.86969e-05 2.5104e-20 -0.000214982 -4.78648e-21 -0.000115414 -1.83349e-19 3.18785e-19 0.000328853 2.57723e-19 6.68584e-05 -1.83363e-20 0.000446365 -7.01727e-20 -0.000399534 7.31946e-05 -1.12985e-19 -9.5095e-05 -1.57097e-20 -0.000212888 3.10446e-19 -5.17724e-05 2.87153e-20 -0.000438143 -3.00581e-20 -0.000298291 -1.3283e-21 
2275.35 0 1.29803e-18 -0.00827507 -2.75029e-19 -0.000153056 -0.000497968 -2.43916e-19 -6.80137e-05 3.33378e-20 -0.000205542 7.24085e-21 -0.000119934 -1.67003e-19 3.23096e-19 0.000311435 2.55819e-19 5.82834e-05 -2.37761e-21 0.000473815 -5.44411e-20 -0.000421451 7.36079e-05 -1.17071e-19 -0.000102546 1.64602e-21 -0.000204179 3.04313e-19 -3.66754e-05 2.55295e-20 -0.000423362 -1.69999e-20 -0.000304025 6.52042e-21 
2275.7 0 1.30907e-18 -0.00825666 -2.82427e-19 -0.000172619 -0.00066636 -2.6515e-19 -6.2369e-05 6.26198e-20 -0.000186696 2.62374e-20 -0.000116622 -1.42501e-19 3.00594e-19 0.000295921 2.52964e-19 4.25229e-05 7.89984e-21 0.000499692 -3.76328e-20 -0.000445001 7.42639e-05 -1.12606e-19 -0.000107188 3.74139e-20 -0.000195522 3.05107e-19 -2.3334e-05 1.79142e-20 -0.000411072 -7.7461e-21 -0.000308374 3.10895e-20 
2276.05 0 1.31195e-18 -0.00823021 -2.773e-19 -0.000189189 -0.000835379 -2.8681e-19 -5.33772e-05 9.81439e-20 -0.000160042 5.09191e-20 -0.000106722 -1.10468e-19 2.7615e-19 0.000282463 2.45129e-19 1.41864e-05 2.85446e-20 0.00052722 -2.59345e-20 -0.000472033 7.47515e-05 -1.1274e-19 -0.000111059 6.90644e-20 -0.000188813 3.1709e-19 -1.00389e-05 -6.69607e-21 -0.000398355 -5.2144e-21 -0.000313382 4.65566e-20 
2276.4 0 1.31128e-18 -0.00819701 -2.73289e-19 -0.000201436 -0.00100454 -3.03619e-19 -4.60876e-05 1.21167e-19 -0.000128656 7.42725e-20 -9.68677e-05 -9.93667e-20 2.5461e-19 0.000272982 2.39572e-19 -2.79253e-05 4.20426e-20 0.000560432 -1.1529e-20 -0.000503187 7.45296e-05 -1.14132e-19 -0.000114496 1.08762e-19 -0.000184786 3.39615e-19 4.39351e-06 -2.06236e-20 -0.000382047 1.29705e-20 -0.000318165 6.20715e-20 
2276.75 0 1.31424e-18 -0.00816161 -2.8802e-19 -0.000209651 -0.00117086 -3.24061e-19 -4.276e-05 1.38076e-19 -9.56101e-05 8.76618e-20 -9.07494e-05 -7.97468e-20 2.37336e-19 0.000268349 2.20925e-19 -8.01004e-05 4.54198e-20 0.000596893 6.43772e-21 -0.000536997 7.44495e-05 -1.24517e-19 -0.000116769 1.23766e-19 -0.000182367 3.47766e-19 1.97757e-05 -2.99554e-20 -0.00036495 3.75444e-20 -0.000321146 6.19146e-20 
2277.1 0 1.3046e-18 -0.00812552 -2.862e-19 -0.000217163 -0.00133257 -3.5191e-19 -4.07923e-05 1.46816e-19 -6.17923e-05 1.00849e-19 -8.84122e-05 -5.9445e-20 2.16437e-19 0.000265379 2.1509e-19 -0.000133702 5.61443e-20 0.000630975 1.10231e-20 -0.000571004 7.40672e-05 -1.32923e-19 -0.000118285 1.31674e-19 -0.000181983 3.70045e-19 3.51337e-05 -4.38453e-20 -0.000350307 5.63969e-20 -0.000322407 5.73336e-20 
2277.45 0 1.30653e-18 -0.00808732 -2.88323e-19 -0.000226791 -0.00149378 -3.76204e-19 -3.63402e-05 1.4687e-19 -2.71377e-05 1.2784e-19 -8.72146e-05 -3.04553e-20 2.08669e-19 0.000260488 2.05432e-19 -0.000182534 7.324e-20 0.000661245 1.97977e-20 -0.000603962 7.32009e-05 -1.31815e-19 -0.000119624 1.40782e-19 -0.000184775 3.72959e-19 4.98111e-05 -5.66161e-20 -0.000338518 8.22335e-20 -0.000320238 3.89883e-20 
2277.8 0 1.30808e-18 -0.008047 -2.76119e-19 -0.000237503 -0.00165808 -4.08393e-19 -3.09529e-05 1.5098e-19 8.51619e-06 1.49531e-19 -8.57669e-05 -9.16271e-21 1.96545e-19 0.000250803 1.85924e-19 -0.000224602 9.52366e-20 0.000690234 2.77819e-20 -0.000635848 7.31308e-05 -1.22338e-19 -0.00011944 1.55458e-19 -0.000188635 3.6752e-19 6.38151e-05 -6.21186e-20 -0.000329931 1.03527e-19 -0.000313768 2.94009e-20 
2278.15 0 1.30202e-18 -0.00800442 -2.63173e-19 -0.000248458 -0.00182822 -4.37516e-19 -2.83492e-05 1.53334e-19 4.35565e-05 1.50725e-19 -8.59861e-05 4.62227e-21 1.89973e-19 0.000237106 1.70615e-19 -0.000256723 1.107e-19 0.000720265 3.24059e-20 -0.00066511 7.52078e-05 -1.27147e-19 -0.000116468 1.45055e-19 -0.000192206 3.61834e-19 7.81451e-05 -6.85946e-20 -0.000324538 1.30723e-19 -0.000306214 2.51132e-20 
2278.5 0 1.30185e-18 -0.00796025 -2.44673e-19 -0.000259245 -0.00200113 -4.63064e-19 -2.82193e-05 1.58331e-19 7.6214e-05 1.54313e-19 -8.89465e-05 -3.42212e-22 1.7454e-19 0.000224737 1.63883e-19 -0.000275671 1.31421e-19 0.00075153 2.9448e-20 -0.000688225 8.06292e-05 -1.23529e-19 -0.000110919 1.38895e-19 -0.00019608 3.62021e-19 9.25751e-05 -9.08043e-20 -0.000320415 1.56514e-19 -0.000300508 3.12636e-20 
2278.85 0 1.3074e-18 -0.00791068 -2.12498e-19 -0.000269864 -0.00217011 -4.88083e-19 -2.85299e-05 1.4895e-19 0.000104627 1.57795e-19 -9.35345e-05 -1.22716e-20 1.72522e-19 0.000215274 1.46744e-19 -0.000285911 1.29356e-19 0.000782869 1.47194e-20 -0.000701947 8.72547e-05 -1.30441e-19 -0.000103714 1.3113e-19 -0.00020033 3.66908e-19 0.000104879 -1.07781e-19 -0.000314573 1.595e-19 -0.000296363 3.24256e-20 
2279.2 0 1.32748e-18 -0.00785165 -1.80534e-19 -0.000280395 -0.00233743 -5.19437e-19 -2.94941e-05 1.38606e-19 0.000128788 1.6499e-19 -9.90844e-05 -3.61221e-20 1.60962e-19 0.000205509 1.27975e-19 -0.000296849 1.42852e-19 0.000812758 5.67985e-21 -0.000706799 9.21133e-05 -1.20672e-19 -9.59844e-05 1.16854e-19 -0.00020334 3.74915e-19 0.000114125 -1.31668e-19 -0.000307164 1.75389e-19 -0.000291183 4.71465e-20 
2279.55 0 1.32993e-18 -0.00778633 -1.48989e-19 -0.000290443 -0.00250579 -5.40506e-19 -3.16873e-05 1.2249e-19 0.000150837 1.62454e-19 -0.000107488 -5.34618e-20 1.45214e-19 0.000192896 1.2087e-19 -0.000313366 1.49542e-19 0.0008384 -7.85106e-21 -0.000705754 9.56903e-05 -1.12462e-19 -8.89607e-05 1.08302e-19 -0.000204416 3.82393e-19 0.000121547 -1.42441e-19 -0.000299009 1.84598e-19 -0.00028261 5.43973e-20 
2279.9 0 1.33657e-18 -0.00771838 -1.33358e-19 -0.000297703 -0.00267362 -5.57747e-19 -3.77431e-05 1.08888e-19 0.00017096 1.58899e-19 -0.000119575 -5.84546e-20 1.50873e-19 0.00017937 1.2686e-19 -0.000330984 1.67097e-19 0.000860948 -2.13101e-20 -0.000700053 9.8338e-05 -1.02555e-19 -8.57125e-05 1.03988e-19 -0.000204758 3.7561e-19 0.000128737 -1.40567e-19 -0.00028985 1.82679e-19 -0.000270324 7.24361e-20 
2280.25 0 1.35639e-18 -0.00764779 -1.25214e-19 -0.000301375 -0.00283986 -5.85894e-19 -4.9765e-05 8.90058e-20 0.000185739 1.43723e-19 -0.000134495 -5.89662e-20 1.46304e-19 0.000167699 1.30469e-19 -0.000344208 1.75559e-19 0.00088299 -4.44591e-20 -0.000688397 9.99285e-05 -1.00341e-19 -8.62149e-05 1.04999e-19 -0.000203913 3.60518e-19 0.000136525 -1.38183e-19 -0.000280045 1.69054e-19 -0.000256759 7.46007e-20 
2280.6 0 1.37605e-18 -0.00757174 -1.2502e-19 -0.000305045 -0.0030037 -5.99473e-19 -6.57689e-05 7.43845e-20 0.000192319 1.2772e-19 -0.000152905 -7.12569e-20 1.48367e-19 0.000159644 1.22923e-19 -0.000350155 1.80583e-19 0.000906737 -5.82558e-20 -0.000672468 0.0001018 -1.19425e-19 -8.71868e-05 1.14871e-19 -0.000200716 3.63513e-19 0.000144558 -1.38845e-19 -0.000269936 1.50822e-19 -0.000245828 7.03067e-20 
2280.95 0 1.37499e-18 -0.00748902 -1.22439e-19 -0.000312008 -0.00316388 -6.15825e-19 -8.43379e-05 6.60315e-20 0.00019369 1.04846e-19 -0.000175604 -8.30771e-20 1.3723e-19 0.000155217 1.11346e-19 -0.000348628 1.78505e-19 0.000932469 -7.18769e-20 -0.000657963 0.000103266 -1.35174e-19 -8.7094e-05 1.32744e-19 -0.000195388 3.69823e-19 0.000151098 -1.39151e-19 -0.000260583 1.46327e-19 -0.000237621 6.13179e-20 
2281.3 0 1.3629e-18 -0.00740309 -1.10622e-19 -0.000321487 -0.00331628 -6.36125e-19 -0.000104597 6.06659e-20 0.000193196 8.46867e-20 -0.000201634 -8.4186e-20 1.23852e-19 0.000153961 1.08568e-19 -0.000342896 1.60377e-19 0.000956284 -7.06972e-20 -0.000648273 0.000102617 -1.46922e-19 -8.45778e-05 1.52781e-19 -0.000187925 3.96694e-19 0.000155423 -1.23786e-19 -0.000252137 1.26966e-19 -0.000231968 5.37517e-20 
2281.65 0 1.34981e-18 -0.00731532 -1.12236e-19 -0.000330415 -0.00346037 -6.59362e-19 -0.000122909 5.53565e-20 0.000191768 6.4262e-20 -0.000229412 -9.14818e-20 1.11544e-19 0.000153086 1.20159e-19 -0.000334228 1.4435e-19 0.000975798 -4.86425e-20 -0.000641849 0.000100089 -1.51132e-19 -7.99161e-05 1.59369e-19 -0.000177597 4.21473e-19 0.000157851 -1.14022e-19 -0.000243802 9.16375e-20 -0.000231069 5.89095e-20 
2282 0 1.33689e-18 -0.00722403 -1.07222e-19 -0.000338808 -0.00360223 -6.9467e-19 -0.000138805 5.69666e-20 0.000191982 5.3334e-20 -0.000256513 -1.20945e-19 1.09991e-19 0.000147507 1.33563e-19 -0.000322471 1.35844e-19 0.000991359 -2.48356e-20 -0.00063478 9.82767e-05 -1.54052e-19 -7.6476e-05 1.57624e-19 -0.000164788 4.16276e-19 0.000159706 -9.77234e-20 -0.000235004 6.68881e-20 -0.000234268 6.22835e-20 
2282.35 0 1.31048e-18 -0.00712785 -1.05139e-19 -0.00034735 -0.00374503 -7.41089e-19 -0.000155936 7.87187e-20 0.00019564 4.59078e-20 -0.000280461 -1.35304e-19 1.12597e-19 0.000138438 1.33882e-19 -0.000310211 1.45253e-19 0.00100486 -5.36677e-21 -0.00062467 9.70464e-05 -1.70107e-19 -7.58966e-05 1.65746e-19 -0.000150576 4.14044e-19 0.000161099 -7.98094e-20 -0.0002251 3.98462e-20 -0.000237363 6.99766e-20 
2282.7 0 1.29556e-18 -0.00702706 -1.0886e-19 -0.000355483 -0.00388473 -7.94033e-19 -0.000173709 1.02347e-19 0.000199702 3.86885e-20 -0.000301024 -1.48617e-19 1.25812e-19 0.000128687 1.35712e-19 -0.000302241 1.42103e-19 0.00101906 4.69473e-21 -0.000609075 9.54743e-05 -1.63748e-19 -7.83157e-05 1.67086e-19 -0.000135257 4.0092e-19 0.000162134 -6.25421e-20 -0.000214013 5.26522e-21 -0.000238629 8.01129e-20 
2283.05 0 1.2726e-18 -0.00692211 -1.15108e-19 -0.000364377 -0.00401778 -8.5227e-19 -0.000189436 1.36866e-19 0.000195946 3.07698e-20 -0.00031808 -1.54126e-19 1.40355e-19 0.000116212 1.33903e-19 -0.000302102 1.45004e-19 0.00103321 6.5341e-21 -0.000588637 9.3507e-05 -1.61526e-19 -8.64865e-05 1.56903e-19 -0.000118914 4.07185e-19 0.000164379 -5.59938e-20 -0.000201662 -5.13718e-21 -0.00023893 8.33434e-20 
2283.4 0 1.24923e-18 -0.00681492 -1.309e-19 -0.000373487 -0.00414182 -8.88525e-19 -0.000202707 1.53054e-19 0.000179718 2.40863e-20 -0.00032922 -1.59142e-19 1.36283e-19 0.000101215 1.16281e-19 -0.000307983 1.36956e-19 0.00104781 1.36933e-20 -0.000567567 9.00075e-05 -1.44889e-19 -0.000103103 1.41294e-19 -0.000101678 4.04555e-19 0.000166968 -5.53262e-20 -0.000187711 -2.49446e-20 -0.000235932 8.60762e-20 
2283.75 0 1.23099e-18 -0.0067031 -1.30288e-19 -0.000381704 -0.00425589 -9.08911e-19 -0.000214483 1.58434e-19 0.000154239 2.05641e-20 -0.00033556 -1.43907e-19 1.29728e-19 8.55486e-05 1.01771e-19 -0.000314126 1.31643e-19 0.00106271 2.41673e-20 -0.00054925 8.44835e-05 -1.17173e-19 -0.000125741 1.23909e-19 -8.49002e-05 3.98074e-19 0.000169114 -5.21144e-20 -0.000174548 -4.13867e-20 -0.000227675 7.16357e-20 
2284.1 0 1.2108e-18 -0.00658544 -1.27823e-19 -0.000389816 -0.00436506 -9.21599e-19 -0.000225047 1.5404e-19 0.00012286 1.2784e-20 -0.000341369 -1.21934e-19 1.22223e-19 7.2957e-05 9.40125e-20 -0.000316757 1.14538e-19 0.00107544 2.59225e-20 -0.000534203 7.65431e-05 -9.95748e-20 -0.000149884 1.09678e-19 -6.97996e-05 3.80784e-19 0.00017136 -5.09414e-20 -0.000162718 -5.586e-20 -0.000215586 9.13829e-20 
2284.45 0 1.196e-18 -0.00646576 -1.36295e-19 -0.000398041 -0.00447208 -9.38733e-19 -0.000233463 1.50986e-19 8.76498e-05 -4.36649e-21 -0.000347106 -9.89058e-20 1.07599e-19 6.38967e-05 7.81612e-20 -0.000314354 1.05624e-19 0.00108454 3.70828e-20 -0.00052089 6.61242e-05 -8.98773e-20 -0.000173978 9.81994e-20 -5.58008e-05 3.56285e-19 0.000174632 -5.77759e-20 -0.000151938 -6.41539e-20 -0.000202356 9.71963e-20 
2284.8 0 1.18548e-18 -0.00634569 -1.38417e-19 -0.000405624 -0.00457563 -9.54915e-19 -0.000240543 1.36182e-19 5.26136e-05 -2.60453e-20 -0.00035047 -8.3643e-20 1.02436e-19 5.40857e-05 5.17128e-20 -0.000306167 9.64755e-20 0.00109014 5.34682e-20 -0.000507614 5.3667e-05 -8.08277e-20 -0.00019625 7.41989e-20 -4.35392e-05 3.33106e-19 0.000179895 -7.88814e-20 -0.000142865 -7.06866e-20 -0.000189934 1.13728e-19 
2285.15 0 1.16733e-18 -0.00622459 -1.45987e-19 -0.00041093 -0.00467376 -9.65698e-19 -0.000249476 1.26134e-19 1.9528e-05 -5.15903e-20 -0.000349498 -6.79944e-20 1.02243e-19 4.06449e-05 2.17125e-20 -0.000292119 1.05359e-19 0.00109402 7.01688e-20 -0.000494444 4.04913e-05 -6.53622e-20 -0.000213284 5.52376e-20 -3.46606e-05 3.15802e-19 0.000187334 -8.13646e-20 -0.000136568 -9.60208e-20 -0.000179895 1.28258e-19 
2285.5 0 1.15179e-18 -0.0061011 -1.511e-19 -0.000413173 -0.00476856 -9.6874e-19 -0.000262286 1.38378e-19 -1.05803e-05 -8.56761e-20 -0.000344001 -5.69561e-20 1.07554e-19 2.17687e-05 -1.17791e-20 -0.000271276 8.94398e-20 0.00109503 8.53061e-20 -0.000481304 2.71341e-05 -6.34974e-20 -0.000224476 4.0933e-20 -2.79179e-05 3.04119e-19 0.000196339 -6.8628e-20 -0.000132904 -1.22846e-19 -0.000174173 1.35148e-19 
2285.85 0 1.1405e-18 -0.00597405 -1.57393e-19 -0.000412568 -0.00486173 -9.76427e-19 -0.000277229 1.54542e-19 -3.39753e-05 -1.19056e-19 -0.000336194 -3.36262e-20 1.09882e-19 -1.83917e-06 -3.11921e-20 -0.000244988 7.63816e-20 0.00109182 9.45292e-20 -0.000466446 1.28774e-05 -5.92357e-20 -0.000230114 2.94494e-20 -2.13567e-05 2.89471e-19 0.000206482 -6.6174e-20 -0.000128735 -1.36528e-19 -0.000173603 1.32113e-19 
2286.2 0 1.13447e-18 -0.00584369 -1.58992e-19 -0.000408619 -0.00495196 -9.8966e-19 -0.00029116 1.48893e-19 -4.95138e-05 -1.28965e-19 -0.000327972 -6.00976e-21 1.19131e-19 -2.67378e-05 -6.07341e-20 -0.000217855 6.50939e-20 0.00108626 9.05037e-20 -0.000448822 -1.75571e-06 -5.61851e-20 -0.000230429 4.46952e-20 -1.51894e-05 2.84106e-19 0.00021738 -6.4115e-20 -0.000121788 -1.5648e-19 -0.000176069 1.33623e-19 
2286.55 0 1.12011e-18 -0.00570989 -1.62358e-19 -0.000402174 -0.00503749 -9.8852e-19 -0.000303238 1.44214e-19 -5.86542e-05 -1.49777e-19 -0.000322262 1.54171e-20 1.32246e-19 -4.93107e-05 -8.09985e-20 -0.000195731 5.00435e-20 0.00107898 8.34534e-20 -0.000432468 -1.56771e-05 -7.0735e-20 -0.000227345 5.95822e-20 -1.07658e-05 2.7736e-19 0.00022712 -7.21599e-20 -0.000114628 -1.83058e-19 -0.000177961 1.27995e-19 
2286.9 0 1.10216e-18 -0.0055733 -1.53855e-19 -0.000393049 -0.00511827 -9.77248e-19 -0.000316475 1.34379e-19 -6.09002e-05 -1.4998e-19 -0.000320697 1.32378e-20 1.48172e-19 -6.77335e-05 -9.7316e-20 -0.00018246 2.2266e-20 0.00106905 8.09125e-20 -0.000419461 -2.87218e-05 -8.53107e-20 -0.000223176 7.54451e-20 -7.7972e-06 2.79415e-19 0.00023407 -6.85283e-20 -0.000110343 -2.11128e-19 -0.00017763 1.2878e-19 
2287.25 0 1.09682e-18 -0.00543708 -1.50692e-19 -0.000379672 -0.00519519 -9.7819e-19 -0.000331427 1.20738e-19 -5.52716e-05 -1.44042e-19 -0.000319457 5.72546e-21 1.6387e-19 -8.20207e-05 -1.13766e-19 -0.000178242 -5.22816e-21 0.00105699 7.75181e-20 -0.000408705 -3.93109e-05 -8.72655e-20 -0.000217789 1.01646e-19 -7.04275e-06 2.63597e-19 0.000239864 -6.58216e-20 -0.000108569 -2.12865e-19 -0.000175562 1.32528e-19 
2287.6 0 1.0899e-18 -0.00530228 -1.41732e-19 -0.000363218 -0.0052684 -9.83358e-19 -0.000344176 1.20694e-19 -4.65754e-05 -1.40009e-19 -0.000314485 2.70508e-21 1.61684e-19 -9.28724e-05 -1.28653e-19 -0.000180583 -2.74156e-20 0.00104474 7.77398e-20 -0.000398771 -4.51953e-05 -9.38876e-20 -0.00021279 1.19771e-19 -8.60372e-06 2.5975e-19 0.000245951 -6.42344e-20 -0.000106775 -2.19289e-19 -0.000174154 1.32867e-19 
2287.95 0 1.07096e-18 -0.0051658 -1.37219e-19 -0.000347086 -0.0053379 -9.93066e-19 -0.000354053 1.18524e-19 -4.13979e-05 -1.3864e-19 -0.000307465 -8.70497e-21 1.68411e-19 -0.0001004 -1.40121e-19 -0.00018622 -3.91051e-20 0.00103303 6.92947e-20 -0.000389656 -4.7924e-05 -8.73921e-20 -0.000210757 1.16363e-19 -1.05158e-05 2.53276e-19 0.000253781 -5.48685e-20 -0.000103973 -2.22488e-19 -0.000173418 1.22004e-19 
2288.3 0 1.02897e-18 -0.00502529 -1.27355e-19 -0.000332505 -0.00540484 -1.00491e-18 -0.000362245 1.10866e-19 -4.28633e-05 -1.3654e-19 -0.00030194 -1.97754e-20 1.47393e-19 -0.000106286 -1.45829e-19 -0.000193514 -4.17118e-20 0.00102108 6.44751e-20 -0.000386383 -5.08698e-05 -8.97656e-20 -0.000210841 1.12367e-19 -1.30455e-05 2.4863e-19 0.000265242 -4.15168e-20 -0.000100011 -2.36066e-19 -0.000171913 1.30022e-19 
2288.65 0 9.82647e-19 -0.00488281 -1.28839e-19 -0.000319488 -0.0054685 -1.02471e-18 -0.00036813 1.02172e-19 -4.80368e-05 -1.51266e-19 -0.000298594 -3.27897e-20 1.36281e-19 -0.0001129 -1.5574e-19 -0.000198738 -3.93357e-20 0.0010104 5.68975e-20 -0.000392074 -5.47024e-05 -1.07563e-19 -0.000210627 1.26544e-19 -1.77193e-05 2.45374e-19 0.000279716 -2.28037e-20 -9.40911e-05 -2.47624e-19 -0.000169759 1.42808e-19 
2289 0 9.36388e-19 -0.00474202 -1.46567e-19 -0.000307733 -0.00552637 -1.0351e-18 -0.000372484 9.70004e-20 -5.06201e-05 -1.55465e-19 -0.000295252 -4.09822e-20 1.2702e-19 -0.000119904 -1.55156e-19 -0.000198562 -3.09069e-20 0.00100258 5.87885e-20 -0.000406244 -5.87448e-05 -1.14406e-19 -0.000209071 1.2818e-19 -2.48107e-05 2.36299e-19 0.000295453 -3.02509e-21 -8.76742e-05 -2.5927e-19 -0.000167161 1.43428e-19 
2289.35 0 8.99826e-19 -0.00460479 -1.69414e-19 -0.000297366 -0.00557703 -1.02654e-18 -0.000377867 8.79227e-20 -4.56737e-05 -1.64963e-19 -0.000291501 -4.44515e-20 1.20987e-19 -0.000126873 -1.54716e-19 -0.0001952 -1.535e-20 0.000996851 7.06988e-20 -0.000427069 -6.35068e-05 -1.10884e-19 -0.00020717 1.20386e-19 -3.27846e-05 2.35755e-19 0.000311622 1.32172e-20 -8.19054e-05 -2.64598e-19 -0.000164853 1.34466e-19 
2289.7 0 8.72991e-19 -0.00446971 -1.7436e-19 -0.000289076 -0.00562407 -1.01484e-18 -0.00038368 8.35003e-20 -3.15087e-05 -1.59992e-19 -0.000290754 -3.90265e-20 1.21714e-19 -0.000135716 -1.44623e-19 -0.000196373 7.89661e-21 0.000994087 5.71647e-20 -0.000455037 -7.01927e-05 -1.04874e-19 -0.000206901 1.30332e-19 -3.94247e-05 2.15996e-19 0.000332291 1.9708e-20 -7.30717e-05 -2.62911e-19 -0.000162589 1.36571e-19 
2290.05 0 8.57629e-19 -0.00433484 -1.67596e-19 -0.000282241 -0.00567327 -1.00697e-18 -0.000386546 7.26491e-20 -9.49967e-06 -1.65213e-19 -0.000293958 -5.40548e-20 1.19176e-19 -0.000148394 -1.41007e-19 -0.000207258 1.5062e-20 0.000995006 5.17217e-20 -0.000491273 -7.73786e-05 -1.17442e-19 -0.000210163 1.33686e-19 -4.2834e-05 1.90808e-19 0.00035902 1.6803e-20 -5.88012e-05 -2.55985e-19 -0.000160189 1.19882e-19 
2290.4 0 8.4271e-19 -0.00420054 -1.72314e-19 -0.000276305 -0.00572253 -1.00361e-18 -0.000386027 7.00999e-20 1.66836e-05 -1.83186e-19 -0.000297975 -6.95579e-20 1.08176e-19 -0.000166676 -1.323e-19 -0.000225666 2.53002e-20 0.000996584 4.77638e-20 -0.000529319 -8.29514e-05 -1.241e-19 -0.000216102 1.39143e-19 -4.00394e-05 1.78833e-19 0.000387534 1.34131e-20 -4.09012e-05 -2.49131e-19 -0.000158509 9.64248e-20 
2290.75 0 8.15527e-19 -0.00406544 -1.95743e-19 -0.000270678 -0.00576555 -1.0061e-18 -0.000382745 8.18886e-20 4.36982e-05 -1.84229e-19 -0.000300317 -8.19591e-20 9.56045e-20 -0.000190783 -1.07188e-19 -0.000247536 4.22919e-20 0.000994169 4.66538e-20 -0.0005635 -8.74482e-05 -1.17156e-19 -0.000222525 1.35628e-19 -3.16584e-05 1.79018e-19 0.000414599 1.45977e-20 -2.26775e-05 -2.26666e-19 -0.000158686 7.90564e-20 
2291.1 0 7.95851e-19 -0.00392667 -2.17142e-19 -0.00026524 -0.0058027 -1.00791e-18 -0.000375327 8.76916e-20 7.23425e-05 -1.84637e-19 -0.000302159 -7.59029e-20 9.97034e-20 -0.000218034 -9.30398e-20 -0.000271905 4.53587e-20 0.000985554 6.76307e-20 -0.000594211 -9.08099e-05 -1.04522e-19 -0.000227226 1.4453e-19 -2.21614e-05 1.72068e-19 0.000439968 1.22442e-20 -4.34368e-06 -2.15882e-19 -0.000159514 7.40545e-20 
2291.45 0 7.74185e-19 -0.00378551 -2.17947e-19 -0.000259123 -0.00583636 -1.02068e-18 -0.000362924 1.04378e-19 0.000102644 -1.7598e-19 -0.000305063 -6.23129e-20 1.1782e-19 -0.000244817 -8.47131e-20 -0.000300799 3.83872e-20 0.000972478 8.64415e-20 -0.000621433 -9.29485e-05 -1.07356e-19 -0.000228835 1.51156e-19 -1.51272e-05 1.67779e-19 0.000465435 2.34904e-20 1.49761e-05 -2.06464e-19 -0.000157492 5.79539e-20 
2291.8 0 7.57921e-19 -0.00364525 -2.17027e-19 -0.000252292 -0.00586645 -1.03686e-18 -0.000345302 1.2197e-19 0.000131729 -1.54801e-19 -0.000305805 -6.4488e-20 1.36644e-19 -0.000270447 -6.82431e-20 -0.000332236 3.79438e-20 0.000955686 1.15846e-19 -0.00064363 -9.5367e-05 -9.3133e-20 -0.00022948 1.60919e-19 -1.08978e-05 1.65371e-19 0.00049003 3.21694e-20 3.54783e-05 -1.86877e-19 -0.00015011 4.41109e-20 
2292.15 0 7.42694e-19 -0.00350549 -2.16266e-19 -0.000246207 -0.00589597 -1.05217e-18 -0.000324525 1.3234e-19 0.000156847 -1.38997e-19 -0.000302793 -6.43716e-20 1.50787e-19 -0.000296455 -6.72748e-20 -0.000357819 2.8002e-20 0.000935955 1.40462e-19 -0.00065854 -9.87281e-05 -7.0212e-20 -0.000232125 1.71933e-19 -8.70157e-06 1.56597e-19 0.000509576 5.63509e-20 5.56051e-05 -1.84588e-19 -0.000138169 2.24097e-20 
2292.5 0 7.27075e-19 -0.00336748 -2.20298e-19 -0.000241272 -0.00592621 -1.07149e-18 -0.000307742 1.5097e-19 0.000178029 -1.3716e-19 -0.000300231 -5.46079e-20 1.67816e-19 -0.000321402 -5.84498e-20 -0.000369643 1.56734e-20 0.000915417 1.68027e-19 -0.000665532 -0.000103542 -4.1021e-20 -0.000235461 1.92637e-19 -9.23517e-06 1.42512e-19 0.000523593 7.93332e-20 7.14528e-05 -1.65284e-19 -0.000123441 1.55341e-20 
2292.85 0 7.14605e-19 -0.00323265 -2.14201e-19 -0.000236916 -0.00595229 -1.0853e-18 -0.000300774 1.6534e-19 0.000197011 -1.27598e-19 -0.000302054 -5.23711e-20 1.98718e-19 -0.000342582 -3.15956e-20 -0.000366733 3.52262e-21 0.000894137 1.7547e-19 -0.000668156 -0.000109732 -3.58612e-20 -0.000237176 1.99529e-19 -1.27169e-05 1.35569e-19 0.000536147 1.04645e-19 8.29779e-05 -1.48658e-19 -0.000107807 -1.88188e-21 
2293.2 0 7.01791e-19 -0.00309869 -2.12007e-19 -0.000234324 -0.0059723 -1.08633e-18 -0.00030198 1.73665e-19 0.000213821 -1.00652e-19 -0.000309245 -5.40637e-20 2.24668e-19 -0.000361797 -1.3082e-20 -0.000352985 -5.97956e-21 0.000871927 1.78151e-19 -0.000670606 -0.000114757 -3.3598e-21 -0.000239718 1.92486e-19 -1.85989e-05 1.25288e-19 0.000550822 1.29919e-19 9.39087e-05 -1.24186e-19 -9.47514e-05 -1.75041e-20 
2293.55 0 6.99184e-19 -0.00296164 -2.13935e-19 -0.000232024 -0.00598698 -1.09106e-18 -0.000306482 1.7009e-19 0.000226135 -7.52025e-20 -0.000321179 -5.43357e-20 2.41427e-19 -0.000382023 -5.59588e-21 -0.000331808 -1.70346e-20 0.000850214 1.90313e-19 -0.00067644 -0.000115877 1.73504e-20 -0.000246631 1.8413e-19 -2.39488e-05 1.01457e-19 0.000566226 1.56658e-19 0.000106572 -9.44585e-20 -8.71896e-05 -2.55034e-20 
2293.9 0 6.8466e-19 -0.00282151 -2.26617e-19 -0.000228598 -0.0059976 -1.09959e-18 -0.000312751 1.68388e-19 0.00023287 -4.23032e-20 -0.000336377 -6.02894e-20 2.53601e-19 -0.000404937 1.46121e-20 -0.00030688 -2.39083e-20 0.000831762 2.17882e-19 -0.000684122 -0.000114752 2.18525e-20 -0.000256338 1.77921e-19 -2.51649e-05 9.13851e-20 0.000576962 1.92493e-19 0.000120709 -6.77326e-20 -8.39514e-05 -3.03645e-20 
2294.25 0 6.58124e-19 -0.00268327 -2.48007e-19 -0.00022419 -0.00600398 -1.10378e-18 -0.00032197 1.55471e-19 0.00023592 -1.27198e-20 -0.000349699 -7.01822e-20 2.74264e-19 -0.000425367 3.29734e-20 -0.000284475 -4.27679e-20 0.000815095 2.47522e-19 -0.000688198 -0.000113021 2.51558e-20 -0.000263747 1.55282e-19 -2.21931e-05 8.89123e-20 0.000585336 2.1518e-19 0.000132912 -4.88959e-20 -8.32741e-05 -3.62458e-20 
2294.6 0 6.42926e-19 -0.00254967 -2.49246e-19 -0.00021782 -0.00600507 -1.12006e-18 -0.000334847 1.44935e-19 0.000238768 4.03591e-21 -0.000354297 -8.28734e-20 2.96007e-19 -0.000437521 4.54289e-20 -0.000268289 -6.72199e-20 0.000798334 2.59261e-19 -0.00068897 -0.000109612 3.45422e-20 -0.000267151 1.32533e-19 -1.60844e-05 7.78673e-20 0.000597093 2.32296e-19 0.000143143 -5.13445e-20 -8.37896e-05 -5.58232e-20 
2294.95 0 6.31895e-19 -0.00241916 -2.50332e-19 -0.000211452 -0.00600231 -1.12425e-18 -0.000352016 1.24417e-19 0.000242777 -3.05515e-21 -0.000349992 -9.90655e-20 3.16907e-19 -0.000441777 5.28145e-20 -0.000259761 -8.55806e-20 0.00078319 2.68293e-19 -0.000688019 -0.000104854 2.89525e-20 -0.000267236 1.18151e-19 -8.87802e-06 5.63236e-20 0.00061097 2.55178e-19 0.000153852 -5.02577e-20 -8.31207e-05 -6.57519e-20 
2295.3 0 6.171e-19 -0.00228896 -2.48318e-19 -0.000207707 -0.00599901 -1.12469e-18 -0.000373894 1.19849e-19 0.000245575 1.76567e-21 -0.00034312 -1.03449e-19 3.24008e-19 -0.000439768 5.00668e-20 -0.000257981 -1.09006e-19 0.000768641 2.63375e-19 -0.00068422 -0.000100066 3.87293e-20 -0.000264301 1.21862e-19 -3.87653e-06 3.97937e-20 0.000625333 2.7322e-19 0.000164176 -6.04878e-20 -8.098e-05 -6.34983e-20 
2295.65 0 5.89067e-19 -0.00215701 -2.50168e-19 -0.000207174 -0.00599504 -1.11669e-18 -0.000398997 1.08738e-19 0.000247346 1.56354e-20 -0.000337802 -1.10555e-19 3.20637e-19 -0.000435893 3.65717e-20 -0.000260045 -1.19238e-19 0.000750737 2.74063e-19 -0.000678164 -9.57897e-05 4.17548e-20 -0.000259327 1.20277e-19 -1.7937e-06 2.9095e-20 0.00064046 2.825e-19 0.000169751 -7.50364e-20 -7.8563e-05 -5.03579e-20 
2296 0 5.63511e-19 -0.00202359 -2.42024e-19 -0.000211669 -0.00598823 -1.12629e-18 -0.000423616 9.25966e-20 0.000251922 2.91042e-20 -0.000331984 -1.07339e-19 2.95242e-19 -0.00044011 1.2529e-20 -0.000262158 -1.28696e-19 0.000728184 2.88453e-19 -0.000668813 -9.19563e-05 4.785e-20 -0.000252059 1.19595e-19 -8.83409e-07 1.18475e-20 0.000654571 2.86271e-19 0.000169776 -7.93011e-20 -7.67532e-05 -3.05747e-20 
2296.35 0 5.20848e-19 -0.00188927 -2.25697e-19 -0.000222209 -0.00597758 -1.11179e-18 -0.000443831 9.06623e-20 0.000260271 4.3859e-20 -0.000325628 -1.12346e-19 2.72537e-19 -0.000456322 -3.00663e-21 -0.000257999 -1.33219e-19 0.000706391 2.89994e-19 -0.000651421 -8.79815e-05 3.01185e-20 -0.000241289 1.40601e-19 -1.09127e-06 -2.69479e-21 0.000666868 2.72186e-19 0.000165967 -7.15858e-20 -7.58877e-05 7.44368e-21 
2296.7 0 4.90276e-19 -0.0017533 -2.10136e-19 -0.000235772 -0.00596476 -1.10069e-18 -0.000459726 1.05558e-19 0.000273337 4.76446e-20 -0.0003229 -1.09616e-19 2.52605e-19 -0.000476958 -1.8635e-20 -0.000245572 -1.34236e-19 0.000689328 2.85052e-19 -0.000626803 -8.09847e-05 2.67192e-20 -0.000227234 1.72816e-19 -2.36901e-06 -2.02952e-20 0.000678675 2.63179e-19 0.000160479 -7.68023e-20 -7.46757e-05 2.32967e-20 
2297.05 0 4.55864e-19 -0.00161456 -1.9779e-19 -0.000248048 -0.00595218 -1.09737e-18 -0.000474421 1.28546e-19 0.0002929 4.27506e-20 -0.000327543 -1.17103e-19 2.29583e-19 -0.000494112 -2.56559e-20 -0.000226795 -1.30433e-19 0.000677548 2.75727e-19 -0.000599838 -6.91223e-05 1.26949e-20 -0.000212383 1.88794e-19 -3.39289e-06 -2.28805e-20 0.000689117 2.57063e-19 0.000157067 -9.27793e-20 -7.3034e-05 3.02299e-20 
2297.4 0 4.1892e-19 -0.00147214 -1.78521e-19 -0.000258849 -0.00594108 -1.094e-18 -0.000487266 1.47506e-19 0.000316858 4.03533e-20 -0.000339039 -1.21043e-19 2.17293e-19 -0.000504195 -2.10632e-20 -0.000202915 -1.13393e-19 0.000670091 2.51786e-19 -0.000572875 -5.44315e-05 -9.23291e-21 -0.000197544 1.93741e-19 -3.8036e-06 -2.16319e-20 0.000699047 2.47567e-19 0.000155773 -1.17426e-19 -7.23182e-05 1.89684e-20 
2297.75 0 3.80298e-19 -0.00132696 -1.35754e-19 -0.000270384 -0.0059314 -1.10562e-18 -0.000493288 1.45948e-19 0.000339624 2.40443e-20 -0.000351297 -1.19326e-19 1.96799e-19 -0.000507249 -1.95896e-20 -0.000176765 -8.32206e-20 0.000664226 2.36347e-19 -0.000546799 -3.91788e-05 -3.38409e-20 -0.000183791 2.05257e-19 -3.51646e-06 -2.00094e-20 0.000712016 2.38115e-19 0.00015455 -1.55774e-19 -7.33174e-05 4.20885e-21 
2298.1 0 3.32808e-19 -0.00118179 -1.10798e-19 -0.000281917 -0.00591885 -1.11121e-18 -0.000490797 1.45294e-19 0.000358061 6.23139e-21 -0.000358595 -1.05026e-19 1.85755e-19 -0.000506705 -3.17834e-20 -0.000154899 -5.18118e-20 0.000657759 2.32381e-19 -0.000520122 -2.3202e-05 -3.90842e-20 -0.000173402 2.13121e-19 2.55457e-07 -2.83066e-20 0.000728377 2.26292e-19 0.000153364 -1.80462e-19 -7.40025e-05 -5.7151e-23 
2298.45 0 2.84998e-19 -0.00103937 -8.2331e-20 -0.000290769 -0.00589847 -1.11637e-18 -0.000480223 1.29468e-19 0.000372732 6.99312e-21 -0.000361873 -8.75815e-20 1.85499e-19 -0.000505633 -3.18503e-20 -0.000141197 -3.14887e-20 0.000651035 2.38927e-19 -0.000490671 -7.04881e-06 -4.83325e-20 -0.000166502 1.96252e-19 8.10899e-06 -4.50038e-20 0.000746619 2.26239e-19 0.000153696 -1.96164e-19 -7.30248e-05 -1.51379e-21 
2298.8 0 2.52476e-19 -0.000899251 -6.07148e-20 -0.00029671 -0.00587063 -1.10508e-18 -0.000460741 1.28484e-19 0.000382997 7.88267e-21 -0.000360996 -6.58702e-20 1.77223e-19 -0.000505165 -4.29195e-20 -0.000133724 -1.61388e-20 0.000646894 2.51095e-19 -0.000460256 7.63762e-06 -6.32848e-20 -0.000161385 1.85341e-19 1.67969e-05 -5.67737e-20 0.000764121 2.42394e-19 0.000156502 -2.10606e-19 -7.01003e-05 -2.67337e-21 
2299.15 0 2.23922e-19 -0.000758442 -3.70534e-20 -0.000302025 -0.00584257 -1.09825e-18 -0.000437153 1.35908e-19 0.000388362 5.38665e-21 -0.000355501 -4.96358e-20 1.57968e-19 -0.000506389 -4.49392e-20 -0.000129603 -1.58531e-20 0.000645008 2.67391e-19 -0.000428741 1.88468e-05 -7.91171e-20 -0.000158339 1.8317e-19 2.42879e-05 -6.12561e-20 0.000778239 2.49592e-19 0.000162915 -2.33324e-19 -6.58186e-05 -1.33195e-20 
2299.5 0 1.98997e-19 -0.000617046 -5.60255e-21 -0.00030745 -0.00581616 -1.10937e-18 -0.000417355 1.49703e-19 0.000392178 -6.05064e-21 -0.000347878 -2.92327e-20 1.4349e-19 -0.000508408 -5.60047e-20 -0.000124681 -2.39855e-20 0.000641447 2.5572e-19 -0.000394846 2.5391e-05 -9.69448e-20 -0.000159012 1.7723e-19 3.07457e-05 -6.38436e-20 0.000789992 2.52445e-19 0.000171914 -2.4319e-19 -6.20476e-05 -2.36087e-20 
2299.85 0 1.782e-19 -0.000474713 2.86706e-20 -0.000311239 -0.00578652 -1.10843e-18 -0.000403327 1.6251e-19 0.000397393 -1.68589e-20 -0.000340013 -6.14607e-22 1.23024e-19 -0.000509823 -5.6782e-20 -0.000113055 -3.81477e-20 0.000634609 2.46093e-19 -0.000361723 3.04561e-05 -1.13046e-19 -0.000161682 1.76269e-19 3.66448e-05 -5.84393e-20 0.000800784 2.59147e-19 0.000180852 -2.4518e-19 -5.96802e-05 -1.40104e-20 
2300.2 0 1.657e-19 -0.000330549 7.59453e-20 -0.000312641 -0.00575453 -1.09366e-18 -0.000390533 1.68377e-19 0.000401115 -3.8766e-20 -0.000332058 1.1866e-20 1.02038e-19 -0.00051195 -5.47234e-20 -9.12595e-05 -2.90666e-20 0.000627321 2.36293e-19 -0.000332641 3.80043e-05 -1.11914e-19 -0.000163585 1.64227e-19 4.06101e-05 -5.67094e-20 0.000811128 2.66568e-19 0.000188466 -2.42918e-19 -5.8056e-05 9.08611e-21 
2300.55 0 1.41375e-19 -0.000185995 1.00643e-19 -0.00031229 -0.00572076 -1.08176e-18 -0.000374339 1.63676e-19 0.0004017 -6.36145e-20 -0.000322995 3.27317e-20 7.17356e-20 -0.000515261 -6.89802e-20 -5.96669e-05 -2.36386e-20 0.000621978 2.33796e-19 -0.000305831 4.8113e-05 -1.00645e-19 -0.000165022 1.23181e-19 4.22798e-05 -4.69504e-20 0.000821998 2.63904e-19 0.000195039 -2.30413e-19 -5.61924e-05 2.8501e-20 
2300.9 0 9.55706e-20 -4.21e-05 1.11056e-19 -0.000311287 -0.00568097 -1.072e-18 -0.000353838 1.45145e-19 0.000402029 -7.33704e-20 -0.000313965 6.29228e-20 4.49818e-20 -0.000519782 -7.70884e-20 -2.36053e-05 -3.15472e-20 0.000619341 2.38345e-19 -0.000277448 5.81093e-05 -9.90328e-20 -0.000166626 8.53134e-20 4.36016e-05 -3.5792e-20 0.00083296 2.56948e-19 0.000201036 -2.07382e-19 -5.49537e-05 3.44238e-20 
2301.25 0 3.77603e-20 0.000100388 1.22992e-19 -0.000310528 -0.00563104 -1.07543e-18 -0.00033288 1.42242e-19 0.00040215 -8.08083e-20 -0.000305905 7.76901e-20 1.90567e-20 -0.000526768 -1.00381e-19 1.39764e-05 -3.8076e-20 0.000618057 2.38625e-19 -0.000247289 6.52737e-05 -1.01748e-19 -0.000170322 5.49687e-20 4.49583e-05 -2.31462e-20 0.000840357 2.56507e-19 0.000207134 -1.81534e-19 -5.75536e-05 5.27748e-20 
2301.6 0 -1.32246e-20 0.000241125 1.25503e-19 -0.000310636 -0.00557104 -1.0815e-18 -0.000315053 1.29746e-19 0.000397559 -9.33687e-20 -0.000297768 9.56508e-20 8.56667e-21 -0.00053472 -1.33397e-19 5.47228e-05 -5.59153e-20 0.000615663 2.21451e-19 -0.000220691 6.7342e-05 -9.64826e-20 -0.000176174 2.61849e-20 4.65136e-05 -2.15697e-20 0.000842463 2.62135e-19 0.000215541 -1.69964e-19 -6.2641e-05 6.89293e-20 
2301.95 0 -4.35837e-20 0.000381312 1.46039e-19 -0.000311597 -0.00550452 -1.0773e-18 -0.000301311 1.44853e-19 0.000384977 -1.08775e-19 -0.00029052 1.02427e-19 -5.89171e-21 -0.000540037 -1.46328e-19 9.60349e-05 -5.20645e-20 0.00060736 2.10376e-19 -0.00020247 6.50236e-05 -9.65959e-20 -0.000181793 -2.07629e-20 4.71874e-05 -8.69915e-21 0.000842541 2.67309e-19 0.000222805 -1.55335e-19 -6.65434e-05 7.86795e-20 
2302.3 0 -5.85216e-20 0.000521862 1.59791e-19 -0.0003127 -0.00543655 -1.06421e-18 -0.000294183 1.63106e-19 0.000366688 -1.05817e-19 -0.000286717 1.11122e-19 -2.1555e-20 -0.000545423 -1.63966e-19 0.000132769 -3.43774e-20 0.000586477 1.91302e-19 -0.000191285 5.99103e-05 -9.61861e-20 -0.000185943 -3.41983e-20 4.66298e-05 1.47485e-20 0.000845148 2.7658e-19 0.000225233 -1.51948e-19 -6.8828e-05 1.00663e-19 
2302.65 0 -8.57185e-20 0.000661646 1.81753e-19 -0.000313378 -0.00536848 -1.05918e-18 -0.000295767 1.74656e-19 0.000349621 -1.06752e-19 -0.000285446 1.27183e-19 -4.77397e-20 -0.000553896 -1.82983e-19 0.000161816 -1.06203e-20 0.000552241 1.67309e-19 -0.000182614 5.2572e-05 -7.9805e-20 -0.000188914 -4.15303e-20 4.80328e-05 1.35038e-20 0.00085004 2.95781e-19 0.000223576 -1.48448e-19 -6.75109e-05 1.08088e-19 
2303 0 -1.10933e-19 0.000799294 2.15735e-19 -0.000311388 -0.0052985 -1.04533e-18 -0.000306092 1.93129e-19 0.000339026 -9.53213e-20 -0.000283484 1.29504e-19 -5.96947e-20 -0.000562493 -1.92317e-19 0.000182081 5.67858e-21 0.000512611 1.51591e-19 -0.000172219 4.49065e-05 -7.0051e-20 -0.000189731 -3.89881e-20 5.37839e-05 2.40693e-20 0.000853184 3.23303e-19 0.000219574 -1.50794e-19 -6.06378e-05 1.11323e-19 
2303.35 0 -1.44819e-19 0.000934527 2.34502e-19 -0.000306467 -0.00522647 -1.02623e-18 -0.00032252 2.0212e-19 0.000334203 -8.36562e-20 -0.000279501 1.29075e-19 -8.47205e-20 -0.000569177 -1.95597e-19 0.000195653 1.80536e-20 0.000475803 1.27128e-19 -0.000159575 3.93105e-05 -6.25451e-20 -0.000187984 -3.75633e-20 6.16859e-05 2.76044e-20 0.000853898 3.36791e-19 0.000213059 -1.59345e-19 -5.10957e-05 1.0688e-19 
2303.7 0 -1.60455e-19 0.00106667 2.51429e-19 -0.000302103 -0.00515412 -1.00755e-18 -0.000339147 1.86873e-19 0.000330174 -7.57677e-20 -0.000273963 1.35949e-19 -1.02926e-19 -0.000574729 -1.9903e-19 0.000204232 6.8391e-21 0.000443616 1.09079e-19 -0.000146239 3.77789e-05 -5.73743e-20 -0.000185413 -3.34357e-20 6.74956e-05 2.6603e-20 0.000853489 3.44935e-19 0.000206103 -1.7117e-19 -4.10793e-05 1.05733e-19 
2304.05 0 -1.84614e-19 0.00119478 2.64124e-19 -0.000300136 -0.00507916 -9.8563e-19 -0.00035168 1.9529e-19 0.000323424 -6.24093e-20 -0.000265444 1.37349e-19 -1.14533e-19 -0.000578868 -2.04277e-19 0.000208616 3.06767e-21 0.000418221 9.27862e-20 -0.000130813 4.25979e-05 -3.59487e-20 -0.000183236 -3.50652e-20 6.91174e-05 2.16535e-20 0.000852002 3.47845e-19 0.000201771 -1.77232e-19 -3.07575e-05 1.0321e-19 
2304.4 0 -2.03669e-19 0.00131897 2.66349e-19 -0.000298928 -0.00500052 -9.59116e-19 -0.000358532 1.91712e-19 0.000313757 -6.12279e-20 -0.000256245 1.48758e-19 -1.28413e-19 -0.000583349 -2.05003e-19 0.00020912 -6.51841e-21 0.000400507 7.19021e-20 -0.000111719 5.37907e-05 -1.59589e-20 -0.000182336 -4.97908e-20 6.94654e-05 -2.28614e-21 0.000849217 3.41974e-19 0.000199481 -1.71541e-19 -2.06448e-05 9.32131e-20 
2304.75 0 -2.40281e-19 0.00143968 2.73894e-19 -0.000297583 -0.00491876 -9.34715e-19 -0.000358098 2.16081e-19 0.000301795 -3.05213e-20 -0.000248876 1.43865e-19 -1.38631e-19 -0.000591487 -2.17501e-19 0.000204102 -1.22228e-20 0.000385345 4.75393e-20 -8.97844e-05 6.84202e-05 1.02669e-21 -0.000183766 -7.27412e-20 7.14535e-05 -9.55576e-21 0.000845441 3.24674e-19 0.000199258 -1.67601e-19 -1.07543e-05 7.59736e-20 
2305.1 0 -2.84883e-19 0.00155878 2.85334e-19 -0.000296213 -0.00483678 -9.22051e-19 -0.00035025 2.41213e-19 0.000288911 -2.97063e-20 -0.000239174 1.4103e-19 -1.41835e-19 -0.000599963 -2.10679e-19 0.000193489 -1.4266e-20 0.000369429 3.71166e-20 -6.35589e-05 8.38309e-05 1.34594e-20 -0.000186002 -7.67167e-20 7.65353e-05 -3.25341e-20 0.000839958 3.04077e-19 0.000203532 -1.47874e-19 1.84123e-07 5.74085e-20 
2305.45 0 -2.98471e-19 0.00167598 3.04491e-19 -0.000293634 -0.0047567 -9.11103e-19 -0.000336142 2.65119e-19 0.000276328 -3.21244e-20 -0.000221841 1.39863e-19 -1.6102e-19 -0.000602814 -1.949e-19 0.000179344 -1.85316e-20 0.000355046 2.69588e-20 -2.91749e-05 0.000100076 3.49826e-20 -0.000185322 -8.84081e-20 8.48766e-05 -5.24688e-20 0.000831425 2.77662e-19 0.000211558 -1.33765e-19 1.25071e-05 4.91379e-20 
2305.8 0 -3.05719e-19 0.00179163 3.02022e-19 -0.000289349 -0.00467542 -8.95508e-19 -0.000318889 2.83259e-19 0.000267012 -2.4228e-20 -0.000198251 1.29488e-19 -1.72762e-19 -0.000599743 -1.64156e-19 0.000165266 -1.70669e-20 0.000342868 3.35929e-20 1.15917e-05 0.000117088 5.434e-20 -0.000180411 -9.32004e-20 9.48478e-05 -7.85406e-20 0.000820272 2.39927e-19 0.000220901 -1.25096e-19 2.46688e-05 3.87932e-20 
2306.15 0 -3.21788e-19 0.00190568 2.98189e-19 -0.000284226 -0.00458848 -8.6782e-19 -0.000301126 2.58526e-19 0.000263103 -1.11146e-20 -0.000173356 1.13544e-19 -1.74615e-19 -0.000592034 -1.33763e-19 0.000156167 -2.65443e-20 0.000331988 3.30135e-20 5.44651e-05 0.00013126 8.09899e-20 -0.000173198 -1.02711e-19 0.000104667 -1.06975e-19 0.000806754 1.96229e-19 0.000232278 -1.24872e-19 3.41837e-05 4.39779e-20 
2306.5 0 -3.3508e-19 0.0020172 2.99973e-19 -0.000280248 -0.00449413 -8.33296e-19 -0.000281565 2.25194e-19 0.00026386 7.24891e-21 -0.000148576 1.00922e-19 -1.81577e-19 -0.000578976 -1.10864e-19 0.000153631 -6.31743e-20 0.000324399 2.12558e-20 9.80456e-05 0.000140331 9.04349e-20 -0.00016722 -1.16275e-19 0.000113338 -1.3942e-19 0.000791728 1.72204e-19 0.000244881 -1.09661e-19 4.09129e-05 6.00353e-20 
2306.85 0 -3.43177e-19 0.00212645 2.93289e-19 -0.000278459 -0.00439606 -8.05664e-19 -0.000257746 1.90963e-19 0.000265974 2.91882e-20 -0.000122739 1.07926e-19 -1.86174e-19 -0.000559311 -8.16883e-20 0.00015395 -8.55105e-20 0.00031939 2.74474e-20 0.000139756 0.000146925 9.80628e-20 -0.000163585 -1.19266e-19 0.000120869 -1.58949e-19 0.000776999 1.51261e-19 0.000253828 -8.41172e-20 4.75842e-05 7.16889e-20 
2307.2 0 -3.52761e-19 0.00223372 2.83902e-19 -0.000277388 -0.0042982 -7.86864e-19 -0.000231942 1.74965e-19 0.000266631 3.37363e-20 -9.59614e-05 1.29948e-19 -1.71242e-19 -0.000533349 -6.03657e-20 0.000149716 -1.00939e-19 0.000313897 1.57894e-20 0.000176443 0.000153959 1.00162e-19 -0.000161405 -1.39641e-19 0.000128697 -1.65253e-19 0.000764146 1.22717e-19 0.000259931 -6.47734e-20 5.54822e-05 7.78816e-20 
2307.55 0 -3.61747e-19 0.00233746 2.78148e-19 -0.000275684 -0.00420241 -7.6231e-19 -0.000210871 1.66509e-19 0.000265126 2.86558e-20 -6.80602e-05 1.56623e-19 -1.51941e-19 -0.000504457 -2.91172e-20 0.000137402 -9.39389e-20 0.000309371 5.72661e-21 0.000207007 0.000159622 9.49262e-20 -0.000161066 -1.47835e-19 0.000138107 -1.64807e-19 0.00075491 9.26176e-20 0.000266315 -5.77073e-20 6.45905e-05 5.378e-20 
2307.9 0 -3.70995e-19 0.00243529 2.76293e-19 -0.000273835 -0.00410882 -7.51453e-19 -0.000197848 1.55403e-19 0.000261034 1.43698e-20 -3.72667e-05 1.93484e-19 -1.44373e-19 -0.000476961 4.16041e-21 0.000120116 -9.09494e-20 0.000305221 2.32065e-22 0.000232176 0.000160627 9.0169e-20 -0.000163842 -1.45958e-19 0.000149553 -1.57395e-19 0.000750186 7.06009e-20 0.000270726 -5.0989e-20 7.55892e-05 4.49472e-20 
2308.25 0 -3.75218e-19 0.00252796 2.70936e-19 -0.000273904 -0.00401583 -7.38787e-19 -0.000192188 1.29411e-19 0.00025346 1.66229e-21 -2.73624e-06 2.38926e-19 -1.46277e-19 -0.000453232 3.08228e-20 0.000101107 -8.57486e-20 0.000294688 -1.7465e-20 0.000252083 0.000157014 8.78e-20 -0.00016839 -1.47352e-19 0.000163697 -1.45139e-19 0.000748079 5.42423e-20 0.000270028 -5.72739e-20 8.84536e-05 3.22097e-20 
2308.6 0 -3.88461e-19 0.00261815 2.64209e-19 -0.000276782 -0.00392306 -7.21963e-19 -0.000192033 1.18815e-19 0.000241649 -1.67905e-20 3.42616e-05 2.77269e-19 -1.34475e-19 -0.000435594 4.81464e-20 8.15439e-05 -7.3653e-20 0.000274649 -1.60921e-20 0.000267421 0.000150338 1.01619e-19 -0.000170385 -1.61404e-19 0.000180133 -1.42224e-19 0.000744792 4.99655e-20 0.00026379 -5.25832e-20 0.000102536 1.26351e-20 
2308.95 0 -3.90013e-19 0.00270787 2.674e-19 -0.000281278 -0.00383206 -7.08171e-19 -0.000195955 1.1374e-19 0.000227118 -5.30061e-20 7.30122e-05 3.03351e-19 -1.17506e-19 -0.000425039 4.74997e-20 6.16752e-05 -5.62054e-20 0.000248211 -1.8827e-20 0.000279484 0.0001409 1.03697e-19 -0.000167122 -1.88145e-19 0.000196526 -1.49301e-19 0.000740007 3.75559e-20 0.000252295 -5.26001e-20 0.000117802 7.98545e-21 
2309.3 0 -3.75052e-19 0.00279576 2.78209e-19 -0.000285052 -0.00374645 -7.089e-19 -0.000202557 1.00667e-19 0.000210018 -9.96561e-20 0.000114241 3.21105e-19 -9.61145e-20 -0.000419697 5.27529e-20 4.22304e-05 -4.59025e-20 0.000219154 -1.77305e-20 0.000289196 0.000130104 9.19282e-20 -0.000160182 -2.04621e-19 0.000210867 -1.56086e-19 0.000734391 1.44965e-20 0.000238627 -6.57276e-20 0.000132942 6.77078e-21 
2309.65 0 -3.71935e-19 0.00287975 2.85428e-19 -0.000285931 -0.00366673 -7.0242e-19 -0.000209197 1.0089e-19 0.000189553 -1.50612e-19 0.000155132 3.3217e-19 -7.09415e-20 -0.000421087 7.08842e-20 2.45205e-05 -2.96142e-20 0.000191518 -1.38538e-20 0.000299495 0.000120805 8.17024e-20 -0.000153406 -2.15744e-19 0.000222697 -1.46799e-19 0.000726432 -1.35622e-20 0.000226927 -8.26289e-20 0.000145686 -5.73295e-21 
2310 0 -3.9516e-19 0.00296108 2.84613e-19 -0.000283849 -0.00359076 -6.66824e-19 -0.000210418 1.15625e-19 0.000166494 -1.93966e-19 0.000188713 3.45159e-19 -5.83055e-20 -0.000431012 6.81975e-20 9.16796e-06 -2.34778e-20 0.000170184 -1.48455e-20 0.00031029 0.000113323 8.08586e-20 -0.000147077 -2.32853e-19 0.000231462 -1.17675e-19 0.000716188 -3.4037e-20 0.000219804 -8.59591e-20 0.000154488 -2.12559e-20 
2310.35 0 -4.18881e-19 0.00304032 2.85809e-19 -0.000278983 -0.00351692 -6.34152e-19 -0.000204205 1.28678e-19 0.000147339 -2.18071e-19 0.000214169 3.40831e-19 -5.12937e-20 -0.000445819 8.27283e-20 -2.3385e-06 -1.92601e-20 0.000158482 -1.24595e-20 0.000318122 0.00010643 7.59708e-20 -0.000138779 -2.55395e-19 0.00023742 -9.86637e-20 0.000705882 -6.08128e-20 0.000217586 -8.9681e-20 0.000158001 -3.26029e-20 
2310.7 0 -4.56667e-19 0.0031157 2.826e-19 -0.000271499 -0.00344523 -6.13353e-19 -0.000192923 1.39162e-19 0.000140126 -2.36152e-19 0.000237328 3.39368e-19 -4.64412e-20 -0.000461318 9.25273e-20 -9.25025e-06 -1.50152e-20 0.000151691 -3.44524e-22 0.000321587 0.0001006 6.28778e-20 -0.000126879 -2.80085e-19 0.000242831 -1.01706e-19 0.000696969 -7.68405e-20 0.000220029 -7.86675e-20 0.000158686 -3.22516e-20 
2311.05 0 -4.94285e-19 0.00318657 2.80404e-19 -0.000262147 -0.00337745 -5.98138e-19 -0.000176928 1.37563e-19 0.000147273 -2.40848e-19 0.000260415 3.2826e-19 -2.63974e-20 -0.000475379 1.00346e-19 -1.48307e-05 -1.16175e-20 0.000140722 2.74068e-22 0.00032187 9.8171e-05 5.66302e-20 -0.000112877 -2.90737e-19 0.000248068 -1.07137e-19 0.000687977 -9.7985e-20 0.000226412 -6.06163e-20 0.000160436 -3.08553e-20 
2311.4 0 -5.11505e-19 0.00325534 2.65012e-19 -0.0002514 -0.00331444 -5.84058e-19 -0.000156094 1.31559e-19 0.000163053 -2.4398e-19 0.000280431 3.22096e-19 -1.63783e-20 -0.000487908 1.17533e-19 -2.0748e-05 3.84661e-21 0.000122258 1.78402e-21 0.000320528 9.80762e-05 6.34871e-20 -9.93829e-05 -2.74465e-19 0.000251373 -1.13779e-19 0.00067698 -1.02714e-19 0.000233646 -4.94901e-20 0.000161878 -7.76599e-21 
2311.75 0 -5.28155e-19 0.00332356 2.42466e-19 -0.000239675 -0.00325312 -5.88742e-19 -0.000131824 1.34203e-19 0.000181521 -2.49642e-19 0.000295851 2.97542e-19 -2.00192e-20 -0.000497592 1.18969e-19 -2.64807e-05 -4.92037e-22 0.000100578 2.81031e-20 0.00031616 9.61833e-05 8.55884e-20 -9.0104e-05 -2.45009e-19 0.000251443 -1.28489e-19 0.00066394 -1.07566e-19 0.000237845 -4.12625e-20 0.000160591 8.17696e-21 
2312.1 0 -5.41975e-19 0.00339168 2.26857e-19 -0.000226729 -0.00318834 -6.09041e-19 -0.000106087 1.24547e-19 0.00020237 -2.55547e-19 0.000307748 2.88174e-19 -2.71565e-20 -0.000501694 1.23806e-19 -3.3324e-05 -4.82642e-21 7.90527e-05 7.31234e-20 0.000308287 9.04691e-05 1.11193e-19 -8.61889e-05 -2.14073e-19 0.000249637 -1.31756e-19 0.000650249 -1.01792e-19 0.000237235 -3.42497e-20 0.000157557 2.10808e-20 
2312.45 0 -5.71203e-19 0.0034586 2.26593e-19 -0.000213373 -0.00311871 -6.21809e-19 -8.42711e-05 1.08017e-19 0.000221729 -2.72268e-19 0.000313563 2.75468e-19 -3.90048e-20 -0.000502501 1.27283e-19 -4.15851e-05 -1.45978e-20 5.79256e-05 9.75957e-20 0.00029811 8.29964e-05 1.2274e-19 -8.65833e-05 -1.90783e-19 0.000247268 -1.55448e-19 0.000638174 -1.03835e-19 0.00023228 -4.64383e-20 0.000154224 3.86778e-20 
2312.8 0 -6.01707e-19 0.00352221 2.35355e-19 -0.000202043 -0.00304588 -6.23238e-19 -7.41617e-05 1.02869e-19 0.000234496 -2.77789e-19 0.000310082 2.60562e-19 -5.20641e-20 -0.000504029 1.38251e-19 -4.69006e-05 -1.89911e-20 3.72604e-05 1.00815e-19 0.000286155 7.55539e-05 1.61251e-19 -9.05242e-05 -1.82577e-19 0.000242893 -1.91027e-19 0.000628341 -1.01862e-19 0.000226319 -5.39378e-20 0.000151283 6.55344e-20 
2313.15 0 -6.21559e-19 0.00358069 2.49179e-19 -0.000193955 -0.00296978 -6.27513e-19 -7.45391e-05 9.74821e-20 0.000242701 -2.65679e-19 0.000298683 2.51502e-19 -5.09045e-20 -0.000509419 1.38611e-19 -4.86719e-05 -2.00843e-20 1.9134e-05 9.34137e-20 0.000273333 6.84335e-05 1.79183e-19 -9.56636e-05 -1.7341e-19 0.000236007 -2.18851e-19 0.00062068 -1.02743e-19 0.000220955 -4.89642e-20 0.000151176 9.96495e-20 
2313.5 0 -6.10863e-19 0.00363633 2.80062e-19 -0.000189424 -0.00289 -6.23529e-19 -7.85977e-05 9.16528e-20 0.000249412 -2.4403e-19 0.000281669 2.4162e-19 -5.3117e-20 -0.000521693 1.42868e-19 -5.03244e-05 -1.39474e-20 2.1525e-06 7.50906e-20 0.000263109 6.33947e-05 1.85963e-19 -0.000101752 -1.68328e-19 0.00022646 -2.53514e-19 0.000613665 -1.05699e-19 0.000215115 -2.3702e-20 0.000154506 1.27673e-19 
2313.85 0 -5.89322e-19 0.00369224 2.96388e-19 -0.00018724 -0.0028084 -6.25262e-19 -8.44131e-05 8.16076e-20 0.000250599 -2.46227e-19 0.000260496 2.42098e-19 -5.52884e-20 -0.00053799 1.37794e-19 -4.96652e-05 -2.45076e-20 -1.63013e-05 5.22344e-20 0.000258827 6.09889e-05 1.92423e-19 -0.000109439 -1.66894e-19 0.000215838 -2.73857e-19 0.000603774 -1.04551e-19 0.000209408 -2.88583e-20 0.000159126 1.4223e-19 
2314.2 0 -5.73404e-19 0.00374931 3.13686e-19 -0.000184122 -0.0027259 -6.20656e-19 -9.16844e-05 6.28826e-20 0.000240208 -2.36725e-19 0.000236576 2.43636e-19 -5.98568e-20 -0.00055085 1.09828e-19 -4.03367e-05 -2.72782e-20 -3.55184e-05 2.64404e-20 0.000255583 6.06527e-05 1.93101e-19 -0.000116231 -1.53515e-19 0.000207206 -2.93975e-19 0.000589891 -9.77917e-20 0.000202232 -2.88994e-20 0.000163632 1.36788e-19 
2314.55 0 -5.61323e-19 0.00380445 3.35869e-19 -0.000176858 -0.00264193 -6.21064e-19 -9.83092e-05 5.41463e-20 0.000217521 -2.39823e-19 0.000209838 2.49938e-19 -6.57082e-20 -0.00055652 6.48546e-20 -2.21152e-05 -2.61904e-20 -5.30404e-05 1.30503e-20 0.000247821 6.33759e-05 1.98353e-19 -0.000119889 -1.28422e-19 0.000199199 -3.14029e-19 0.000572616 -9.1234e-20 0.000192273 -2.33941e-20 0.000166055 1.26961e-19 
2314.9 0 -5.3544e-19 0.00385517 3.61924e-19 -0.000165889 -0.00255289 -6.07187e-19 -0.000103734 3.51103e-20 0.000189373 -2.52944e-19 0.000181437 2.51481e-19 -6.86499e-20 -0.000556108 2.19924e-20 1.17763e-06 -1.34504e-20 -6.69769e-05 1.59604e-20 0.000237301 6.82913e-05 1.98021e-19 -0.000119362 -1.34491e-19 0.00019007 -3.13376e-19 0.000553289 -7.75736e-20 0.000179812 -1.64403e-20 0.000162764 1.28089e-19 
2315.25 0 -5.19997e-19 0.0039033 3.72012e-19 -0.000155165 -0.00245915 -5.88839e-19 -0.00010722 3.52042e-20 0.000161699 -2.34858e-19 0.000155355 2.44015e-19 -6.88146e-20 -0.000552552 -5.94817e-21 2.5662e-05 8.76344e-22 -7.79685e-05 1.92684e-20 0.000228752 7.32228e-05 1.8397e-19 -0.000114377 -1.36758e-19 0.000184297 -3.15932e-19 0.000534543 -7.42945e-20 0.000165872 -1.44487e-20 0.000154278 1.18595e-19 
2315.6 0 -5.16309e-19 0.00394782 3.64602e-19 -0.000146735 -0.00236601 -5.8036e-19 -0.000109457 2.38312e-20 0.000134401 -2.28733e-19 0.000136104 2.52575e-19 -7.84451e-20 -0.000545876 -3.62796e-20 4.87869e-05 7.30172e-21 -8.7589e-05 3.69334e-20 0.000224631 7.81642e-05 1.59481e-19 -0.000106954 -1.41663e-19 0.000183639 -3.11443e-19 0.000519348 -6.42934e-20 0.000153011 -1.61445e-20 0.000143513 1.23966e-19 
2315.95 0 -5.24002e-19 0.00398595 3.64874e-19 -0.000139845 -0.00227272 -5.68685e-19 -0.000111266 2.25683e-20 0.000107222 -2.1582e-19 0.000124544 2.64035e-19 -8.40058e-20 -0.00053391 -6.26875e-20 7.04723e-05 3.68627e-20 -9.35868e-05 5.92385e-20 0.000221981 8.26221e-05 1.44317e-19 -0.000100533 -1.47075e-19 0.000184296 -2.9638e-19 0.000506721 -5.26171e-20 0.000143734 -3.5256e-20 0.000134423 1.28039e-19 
2316.3 0 -5.42763e-19 0.00402064 3.59651e-19 -0.000134421 -0.00217773 -5.50861e-19 -0.000112161 1.32009e-20 8.22916e-05 -2.17306e-19 0.000118384 2.76702e-19 -1.01771e-19 -0.000516622 -7.55064e-20 9.17609e-05 7.77204e-20 -9.35759e-05 7.06606e-20 0.000217136 8.65162e-05 1.25544e-19 -9.71783e-05 -1.80914e-19 0.000184176 -2.86324e-19 0.000493705 -2.69241e-20 0.000138549 -6.45022e-20 0.000129459 1.30597e-19 
2316.65 0 -5.72467e-19 0.00405375 3.65313e-19 -0.000131036 -0.00208378 -5.25498e-19 -0.000111421 2.35486e-20 5.9156e-05 -2.10297e-19 0.00011365 2.99319e-19 -1.09857e-19 -0.000498769 -8.15869e-20 0.000115264 1.09772e-19 -8.96135e-05 6.11534e-20 0.000210725 9.0578e-05 9.65504e-20 -9.59494e-05 -1.95649e-19 0.000183515 -2.66285e-19 0.000479586 -1.22696e-20 0.000136072 -8.33488e-20 0.000126823 1.34327e-19 
2317 0 -5.90101e-19 0.00408488 3.73942e-19 -0.000129358 -0.00199204 -5.14287e-19 -0.000107698 2.32718e-20 3.66907e-05 -2.20407e-19 0.000108292 3.15861e-19 -1.1985e-19 -0.000485111 -9.76027e-20 0.000139563 1.39173e-19 -8.33816e-05 2.45956e-20 0.000204075 9.48449e-05 8.25814e-20 -9.53885e-05 -2.07922e-19 0.000183332 -2.4491e-19 0.000465551 4.77836e-21 0.00013476 -9.70446e-20 0.000124544 1.50161e-19 
2317.35 0 -5.93045e-19 0.00411451 3.66597e-19 -0.000128857 -0.00190395 -5.01884e-19 -9.882e-05 1.1874e-20 1.49461e-05 -2.19415e-19 0.000102541 3.34165e-19 -1.34015e-19 -0.000476353 -1.17863e-19 0.000158251 1.45827e-19 -7.46635e-05 7.79808e-22 0.00019591 9.81435e-05 8.61037e-20 -9.4267e-05 -2.12972e-19 0.000184715 -2.39712e-19 0.000452934 3.39467e-20 0.000135338 -9.7939e-20 0.000122398 1.63637e-19 
2317.7 0 -5.77717e-19 0.00414441 3.52536e-19 -0.000129899 -0.00182174 -4.90662e-19 -7.96521e-05 -1.86614e-22 -4.48344e-06 -2.30445e-19 9.82125e-05 3.64192e-19 -1.52511e-19 -0.000470439 -1.25997e-19 0.00016904 1.78139e-19 -6.43795e-05 -2.62846e-20 0.00018593 0.000100784 9.41866e-20 -9.23591e-05 -2.1975e-19 0.000185651 -2.42813e-19 0.00044189 6.29268e-20 0.000138256 -1.04453e-19 0.000119835 1.75505e-19 
2318.05 0 -5.86249e-19 0.00417627 3.45148e-19 -0.000131547 -0.00174396 -4.80011e-19 -4.90924e-05 1.43018e-20 -2.01357e-05 -2.26166e-19 9.6253e-05 4.06269e-19 -1.60635e-19 -0.000468397 -1.42173e-19 0.000174627 1.73688e-19 -5.76286e-05 -3.95778e-20 0.000172464 0.000102882 1.1248e-19 -9.04463e-05 -2.07261e-19 0.000185737 -2.54456e-19 0.000432361 9.46051e-20 0.000141902 -1.04639e-19 0.000114519 1.78882e-19 
2318.4 0 -5.96414e-19 0.00421056 3.34989e-19 -0.000133036 -0.0016652 -4.57744e-19 -1.35017e-05 3.66041e-20 -3.24191e-05 -2.18362e-19 9.3905e-05 4.4639e-19 -1.74002e-19 -0.000472203 -1.60685e-19 0.000177931 1.68111e-19 -5.89758e-05 -3.08958e-20 0.000153603 0.000101373 1.2562e-19 -8.80328e-05 -1.90138e-19 0.000186481 -2.50632e-19 0.000422368 9.4876e-20 0.00014649 -9.61447e-20 0.000106804 1.77736e-19 
2318.75 0 -6.0325e-19 0.00424626 3.18847e-19 -0.000131775 -0.00158306 -4.41622e-19 1.82684e-05 4.79325e-20 -4.26105e-05 -2.17709e-19 9.0404e-05 4.69716e-19 -1.82571e-19 -0.000476854 -1.59721e-19 0.000178978 1.63425e-19 -6.64415e-05 -3.55634e-20 0.000130821 9.62758e-05 1.13998e-19 -8.43512e-05 -1.83817e-19 0.0001861 -2.32587e-19 0.000412484 8.95689e-20 0.000151173 -9.59937e-20 9.94025e-05 1.70801e-19 
2319.1 0 -6.17324e-19 0.0042818 3.06773e-19 -0.000126115 -0.00149751 -4.39126e-19 4.30256e-05 5.42329e-20 -5.3675e-05 -2.00776e-19 8.49587e-05 4.83833e-19 -1.91421e-19 -0.000477691 -1.62188e-19 0.000177315 1.55636e-19 -7.49068e-05 -3.72474e-20 0.000106003 9.03713e-05 9.42719e-20 -8.24984e-05 -1.74568e-19 0.000181108 -2.21786e-19 0.000403174 9.08065e-20 0.00015503 -1.17274e-19 9.36627e-05 1.55921e-19 
2319.45 0 -6.36891e-19 0.00431802 3.03919e-19 -0.000118344 -0.00141042 -4.44353e-19 6.48886e-05 5.49896e-20 -6.49723e-05 -1.81405e-19 7.633e-05 5.06917e-19 -2.03969e-19 -0.000474538 -1.69703e-19 0.000171637 1.6042e-19 -8.326e-05 -4.23159e-20 8.5222e-05 8.55927e-05 6.43637e-20 -8.39715e-05 -1.7653e-19 0.000171147 -2.14496e-19 0.000392646 8.88178e-20 0.000159124 -1.40839e-19 9.11767e-05 1.48218e-19 
2319.8 0 -6.5319e-19 0.00435511 3.10419e-19 -0.000109212 -0.00132373 -4.27872e-19 8.59446e-05 5.22676e-20 -7.4194e-05 -1.68218e-19 6.61673e-05 5.18806e-19 -2.01628e-19 -0.000468163 -1.74413e-19 0.000162607 1.73256e-19 -9.33705e-05 -4.3579e-20 7.34073e-05 8.35797e-05 4.28554e-20 -8.51148e-05 -1.85663e-19 0.000158814 -2.06803e-19 0.000382056 9.40311e-20 0.000163496 -1.49473e-19 9.13397e-05 1.62159e-19 
2320.15 0 -6.92479e-19 0.0043898 3.13438e-19 -9.81077e-05 -0.00123755 -3.85762e-19 0.000105537 5.97242e-20 -8.02325e-05 -1.42569e-19 5.61742e-05 5.12937e-19 -2.02078e-19 -0.000459918 -1.75028e-19 0.000154471 1.71248e-19 -0.000105466 -3.00519e-20 7.10911e-05 8.48359e-05 2.91352e-20 -8.24507e-05 -1.85874e-19 0.000145051 -2.18004e-19 0.000370763 9.4926e-20 0.000165041 -1.65285e-19 9.18893e-05 1.77003e-19 
2320.5 0 -7.2356e-19 0.0044181 3.18749e-19 -8.70208e-05 -0.00115274 -3.5321e-19 0.000126347 5.18169e-20 -8.10993e-05 -1.07035e-19 4.67472e-05 4.99474e-19 -1.85799e-19 -0.000452281 -1.73249e-19 0.000148568 1.68871e-19 -0.0001171 -2.5408e-20 7.77271e-05 8.85986e-05 1.61352e-20 -7.69513e-05 -1.71806e-19 0.000130022 -2.06816e-19 0.000356517 1.13996e-19 0.000162237 -1.81567e-19 9.32856e-05 1.81317e-19 
2320.85 0 -7.60181e-19 0.00443815 3.18373e-19 -7.8186e-05 -0.00106821 -3.10634e-19 0.000152181 4.88707e-20 -7.42757e-05 -8.19231e-20 3.66129e-05 4.8231e-19 -1.82832e-19 -0.000444746 -1.77829e-19 0.000141991 1.45224e-19 -0.000129148 -2.65532e-20 8.68903e-05 9.34648e-05 2.33189e-20 -7.18578e-05 -1.44383e-19 0.000116488 -2.1387e-19 0.000341611 1.46086e-19 0.000157517 -1.91786e-19 9.59921e-05 1.53192e-19 
2321.2 0 -7.7844e-19 0.00445226 3.25127e-19 -7.07284e-05 -0.000979731 -2.55747e-19 0.000183611 4.43058e-20 -6.29845e-05 -6.13866e-20 2.42372e-05 4.74451e-19 -1.79628e-19 -0.000434904 -1.72766e-19 0.000136146 1.43646e-19 -0.000144709 -3.55043e-20 9.1072e-05 9.89367e-05 4.86214e-20 -6.83897e-05 -1.34547e-19 0.000105927 -2.21768e-19 0.000328976 1.70258e-19 0.00015528 -1.76093e-19 0.000100152 1.38178e-19 
2321.55 0 -7.85568e-19 0.00446432 3.21713e-19 -6.2696e-05 -0.000888126 -2.25933e-19 0.000217922 5.22715e-20 -5.32102e-05 -6.35737e-20 1.03801e-05 4.68379e-19 -1.76251e-19 -0.000423645 -1.60595e-19 0.000132877 1.31232e-19 -0.000163489 -5.20917e-20 8.93032e-05 0.000105893 6.12979e-20 -6.59233e-05 -1.20184e-19 9.65074e-05 -2.38654e-19 0.000318457 1.83525e-19 0.000154988 -1.75828e-19 0.000107801 1.27525e-19 
2321.9 0 -7.72318e-19 0.0044757 3.19431e-19 -5.4237e-05 -0.000797032 -1.97308e-19 0.000251261 5.33146e-20 -4.55291e-05 -7.08993e-20 -3.15315e-06 4.7493e-19 -1.80152e-19 -0.000414524 -1.58134e-19 0.000130397 1.00957e-19 -0.000184983 -6.96394e-20 8.55464e-05 0.000114484 7.45041e-20 -6.39998e-05 -1.32117e-19 8.71383e-05 -2.46885e-19 0.000309001 2.00847e-19 0.000152683 -1.88125e-19 0.000117706 1.19479e-19 
2322.25 0 -7.55068e-19 0.00448612 3.20826e-19 -4.61388e-05 -0.000706284 -1.66401e-19 0.000285131 7.48857e-20 -3.76826e-05 -7.73927e-20 -1.7131e-05 4.78067e-19 -1.92289e-19 -0.000407883 -1.41506e-19 0.00012834 9.71482e-20 -0.00020956 -9.82081e-20 8.19942e-05 0.000122801 7.55501e-20 -6.19539e-05 -1.47451e-19 7.88315e-05 -2.59074e-19 0.000300286 2.16396e-19 0.000148295 -2.04896e-19 0.000128026 1.21707e-19 
2322.6 0 -7.58933e-19 0.00449191 3.11837e-19 -3.7449e-05 -0.000613819 -1.42731e-19 0.000323297 9.55514e-20 -2.72042e-05 -9.29426e-20 -3.23722e-05 4.58315e-19 -2.03928e-19 -0.000402449 -1.26851e-19 0.00012633 1.01276e-19 -0.000233184 -1.09465e-19 7.995e-05 0.000129894 9.13836e-20 -5.89642e-05 -1.62394e-19 7.38893e-05 -2.60834e-19 0.000293336 2.28301e-19 0.000145176 -2.32802e-19 0.000138242 1.02685e-19 
2322.95 0 -7.59294e-19 0.00449064 3.04906e-19 -2.76639e-05 -0.000514934 -1.04931e-19 0.00036324 1.10972e-19 -1.52132e-05 -1.03733e-19 -4.73349e-05 4.39569e-19 -2.24784e-19 -0.000398054 -1.03184e-19 0.000123743 9.53294e-20 -0.000251972 -1.01381e-19 8.01295e-05 0.000135711 1.06852e-19 -5.6315e-05 -1.65945e-19 7.38684e-05 -2.58879e-19 0.000289777 2.4019e-19 0.000143396 -2.5803e-19 0.000148405 9.27107e-20 
2323.3 0 -7.60315e-19 0.00448465 3.0352e-19 -1.68027e-05 -0.00040492 -5.21539e-20 0.000400346 1.22449e-19 -6.18633e-06 -1.1558e-19 -5.78988e-05 4.24732e-19 -2.26879e-19 -0.000396873 -8.33857e-20 0.000119793 1.06084e-19 -0.00026871 -9.84586e-20 8.21927e-05 0.000140011 1.15177e-19 -5.73445e-05 -1.54551e-19 7.77731e-05 -2.60662e-19 0.000288247 2.47216e-19 0.000142702 -2.80208e-19 0.00015938 6.11165e-20 
2323.65 0 -7.5773e-19 0.0044756 3.02026e-19 -6.34961e-06 -0.000287249 -1.85569e-20 0.000432912 1.12993e-19 4.85413e-07 -1.08633e-19 -5.9794e-05 4.11208e-19 -2.32576e-19 -0.000402117 -5.56452e-20 0.000114953 1.23155e-19 -0.000288028 -1.08117e-19 8.37094e-05 0.000142241 1.25157e-19 -6.02372e-05 -1.50079e-19 8.38488e-05 -2.67332e-19 0.00028691 2.33893e-19 0.000143538 -2.99039e-19 0.000171046 4.24545e-20 
2324 0 -7.59311e-19 0.00446154 2.962e-19 2.53469e-06 -0.000167738 -3.50511e-21 0.000460339 1.01622e-19 8.55059e-06 -9.45111e-20 -5.22154e-05 3.92089e-19 -2.45899e-19 -0.000410674 -4.63496e-20 0.000110007 1.3068e-19 -0.000313812 -1.21815e-19 8.4334e-05 0.000141299 1.31282e-19 -6.0593e-05 -1.53988e-19 8.99164e-05 -2.73601e-19 0.000283971 2.10082e-19 0.000143964 -3.06006e-19 0.000183719 1.92295e-20 
2324.35 0 -7.62398e-19 0.00444381 2.96462e-19 1.07225e-05 -5.13677e-05 2.75325e-20 0.000479943 7.71583e-20 1.83065e-05 -7.81009e-20 -3.88404e-05 3.69458e-19 -2.61961e-19 -0.000419824 -2.78286e-20 0.000101487 1.27659e-19 -0.000346281 -1.32421e-19 8.91294e-05 0.000137713 1.51143e-19 -6.03748e-05 -1.62769e-19 9.37694e-05 -2.8556e-19 0.000279526 1.97731e-19 0.000141971 -3.19131e-19 0.00019636 -2.70432e-21 
2324.7 0 -7.63779e-19 0.00442356 3.05348e-19 1.78669e-05 5.63472e-05 6.08818e-20 0.000490762 4.98982e-20 2.83266e-05 -6.40533e-20 -2.36819e-05 3.56696e-19 -2.72866e-19 -0.000430235 -1.57952e-21 8.99649e-05 1.18818e-19 -0.000381804 -1.2847e-19 0.000100482 0.000134057 1.51917e-19 -6.31387e-05 -1.54672e-19 9.5146e-05 -2.9301e-19 0.000274583 1.82264e-19 0.000140189 -3.14956e-19 0.000205866 -2.81875e-20 
2325.05 0 -7.52711e-19 0.00439994 2.95738e-19 2.49835e-05 0.000155719 8.37889e-20 0.000496588 2.93214e-20 3.62234e-05 -6.5002e-20 -8.54373e-06 3.35913e-19 -2.69345e-19 -0.000439047 2.14823e-20 8.23823e-05 1.27644e-19 -0.00041698 -1.34884e-19 0.000114583 0.000131595 1.3905e-19 -6.6929e-05 -1.38221e-19 9.63022e-05 -2.94046e-19 0.000268538 1.4242e-19 0.000139036 -3.02094e-19 0.000210624 -6.17263e-20 
2325.4 0 -7.36163e-19 0.00437444 2.78274e-19 3.47604e-05 0.00025053 1.11397e-19 0.000500986 1.38743e-20 4.09915e-05 -5.19781e-20 5.64368e-06 3.27065e-19 -2.55538e-19 -0.000444065 4.60484e-20 8.31778e-05 1.339e-19 -0.000449733 -1.34339e-19 0.000127672 0.000128784 1.25465e-19 -6.75485e-05 -1.29465e-19 9.82283e-05 -2.90576e-19 0.000260939 9.61751e-20 0.000136416 -2.78924e-19 0.000211536 -9.48112e-20 
2325.75 0 -7.38992e-19 0.00434773 2.71966e-19 4.54562e-05 0.000343423 1.47351e-19 0.000506804 7.08194e-21 4.25518e-05 -3.70111e-20 1.78174e-05 3.233e-19 -2.50807e-19 -0.00044424 7.70143e-20 9.1478e-05 1.41477e-19 -0.000477404 -1.26371e-19 0.000138478 0.000124685 1.10147e-19 -6.30679e-05 -1.18197e-19 0.00010007 -2.94252e-19 0.000252636 5.31044e-20 0.000131837 -2.52291e-19 0.00020868 -1.12235e-19 
2326.1 0 -7.5607e-19 0.00432078 2.79581e-19 5.48034e-05 0.000437414 1.9157e-19 0.000512767 -1.73174e-20 4.13979e-05 -9.62954e-21 2.75003e-05 3.04453e-19 -2.55661e-19 -0.000438231 9.61859e-20 0.000103788 1.38067e-19 -0.000499274 -1.11075e-19 0.000146383 0.000120065 9.58999e-20 -5.53847e-05 -1.02297e-19 0.000102183 -2.94094e-19 0.00024524 3.18462e-20 0.00012641 -2.29986e-19 0.000203466 -1.37491e-19 
2326.45 0 -7.76045e-19 0.00429477 3.04728e-19 6.245e-05 0.000534588 2.05521e-19 0.000514224 -3.4587e-20 3.90862e-05 1.53008e-20 3.33203e-05 2.88346e-19 -2.49912e-19 -0.000429585 9.42259e-20 0.000116152 1.22747e-19 -0.000514093 -9.48468e-20 0.000151865 0.000114176 6.12626e-20 -4.71671e-05 -9.32347e-20 0.000105392 -2.96141e-19 0.000239075 1.87881e-20 0.000121962 -1.9124e-19 0.000196827 -1.48318e-19 
2326.8 0 -7.80916e-19 0.00426947 3.23227e-19 6.7778e-05 0.000634147 2.25269e-19 0.000510985 -4.37058e-20 3.66269e-05 4.2655e-20 3.32656e-05 2.69669e-19 -2.25964e-19 -0.000421614 7.40602e-20 0.000127495 1.17591e-19 -0.000522573 -6.51532e-20 0.000159839 0.000105829 3.58212e-20 -4.04425e-05 -8.933e-20 0.000108899 -3.02679e-19 0.000232316 5.83963e-21 0.000118042 -1.67311e-19 0.000187992 -1.69632e-19 
2327.15 0 -7.95867e-19 0.00424486 3.46744e-19 7.18398e-05 0.000732705 2.46688e-19 0.000504168 -5.70461e-20 3.5731e-05 4.87877e-20 2.75974e-05 2.6678e-19 -2.11184e-19 -0.00041109 4.78636e-20 0.00013602 1.32913e-19 -0.000529793 -5.65602e-20 0.00017356 9.48614e-05 5.91898e-21 -3.55632e-05 -1.02637e-19 0.000113121 -3.06432e-19 0.000223544 1.56156e-21 0.000113304 -1.40291e-19 0.000178569 -1.98723e-19 
2327.5 0 -8.10003e-19 0.00421998 3.6463e-19 7.75872e-05 0.000829502 2.58902e-19 0.000493073 -6.73824e-20 3.51377e-05 2.48016e-20 1.88851e-05 2.66565e-19 -1.81996e-19 -0.000394786 3.29345e-20 0.000139151 1.38123e-19 -0.000540548 -5.62509e-20 0.000191736 8.15876e-05 -9.81134e-21 -3.01024e-05 -1.14912e-19 0.000118223 -3.06719e-19 0.000211608 -1.42871e-21 0.000106431 -1.1821e-19 0.0001699 -2.17541e-19 
2327.85 0 -8.31523e-19 0.00419392 3.66042e-19 8.55849e-05 0.000924998 2.55128e-19 0.000476812 -7.08845e-20 3.09809e-05 1.97882e-20 7.78071e-06 2.68221e-19 -1.57193e-19 -0.000375897 2.11768e-20 0.000138491 1.37843e-19 -0.000555781 -6.86754e-20 0.000208954 6.61422e-05 -1.77599e-20 -2.26692e-05 -1.22535e-19 0.000122264 -3.06715e-19 0.000197018 -1.01452e-20 9.72562e-05 -8.89991e-20 0.000161544 -2.17299e-19 
2328.2 0 -8.4612e-19 0.00416745 3.66309e-19 9.2621e-05 0.00101831 2.40712e-19 0.000454539 -8.54046e-20 2.61799e-05 1.497e-20 -6.61453e-06 2.62988e-19 -1.30485e-19 -0.000359508 1.15824e-20 0.000134356 1.28004e-19 -0.00057253 -9.06288e-20 0.000220004 4.83734e-05 -3.49705e-20 -1.3884e-05 -1.32141e-19 0.000125716 -3.0198e-19 0.000181122 -5.64594e-21 8.66944e-05 -5.16403e-20 0.000154969 -2.1073e-19 
2328.55 0 -8.55554e-19 0.00414255 3.52245e-19 9.78319e-05 0.00110694 2.44103e-19 0.000424683 -1.10406e-19 2.83565e-05 3.77788e-20 -2.21938e-05 2.43393e-19 -1.12717e-19 -0.000345572 -4.62866e-21 0.000126297 1.02408e-19 -0.000589921 -1.05322e-19 0.000226328 2.85636e-05 -4.5768e-20 -4.73329e-06 -1.51257e-19 0.000131275 -2.87997e-19 0.000165861 2.46542e-20 7.51317e-05 -2.13597e-20 0.000151323 -2.03041e-19 
2328.9 0 -8.56277e-19 0.00411702 3.60762e-19 0.000104915 0.00119127 2.61045e-19 0.00038669 -1.26914e-19 3.98751e-05 5.07338e-20 -3.22908e-05 2.2769e-19 -1.08088e-19 -0.00033153 -2.38455e-20 0.000119931 7.18004e-20 -0.000606632 -1.11763e-19 0.000231968 7.28288e-06 -4.63842e-20 3.45949e-06 -1.76283e-19 0.000139456 -2.74029e-19 0.000152216 3.37651e-20 6.28652e-05 -1.12374e-20 0.000149773 -1.85613e-19 
2329.25 0 -8.57232e-19 0.00408878 3.66714e-19 0.000115909 0.00127555 2.80632e-19 0.000341962 -1.2904e-19 5.40643e-05 5.40017e-20 -3.24339e-05 2.11937e-19 -1.02902e-19 -0.000314899 -3.73448e-20 0.000118077 5.10491e-20 -0.000621143 -1.11531e-19 0.000237747 -1.41632e-05 -5.5185e-20 8.74501e-06 -2.02371e-19 0.000148381 -2.6272e-19 0.000138749 3.48324e-20 4.99305e-05 -1.65544e-20 0.000149709 -1.60777e-19 
2329.6 0 -8.47921e-19 0.00405819 3.67359e-19 0.000128624 0.00135953 2.8956e-19 0.000293749 -1.31407e-19 6.28663e-05 5.73938e-20 -2.22332e-05 2.00231e-19 -9.26383e-20 -0.000294994 -3.68993e-20 0.000118092 3.5867e-20 -0.000632594 -1.07152e-19 0.000242351 -3.57622e-05 -6.94589e-20 1.17172e-05 -2.08038e-19 0.000156954 -2.49105e-19 0.000125254 4.14013e-20 3.81671e-05 -2.07404e-20 0.000148647 -1.4611e-19 
2329.95 0 -8.34177e-19 0.00402559 3.72596e-19 0.000138502 0.00144126 3.0465e-19 0.000245594 -1.40723e-19 6.48726e-05 3.86852e-20 -5.95463e-06 1.91683e-19 -7.87165e-20 -0.000272363 -1.97774e-20 0.000120785 1.27018e-20 -0.000638084 -1.03556e-19 0.000245421 -5.68574e-05 -7.45653e-20 1.70056e-05 -1.98223e-19 0.000163851 -2.29856e-19 0.000111476 2.33588e-20 2.88527e-05 -1.05289e-20 0.000145267 -1.33633e-19 
2330.3 0 -8.19862e-19 0.0039925 3.69236e-19 0.00014497 0.00152079 3.11834e-19 0.000198078 -1.49301e-19 6.1054e-05 3.42192e-20 1.02799e-05 1.97978e-19 -6.67121e-20 -0.000246871 -4.47448e-21 0.000128104 -1.69707e-20 -0.000637121 -9.8167e-20 0.000248895 -7.54033e-05 -9.05845e-20 2.50881e-05 -1.97931e-19 0.00016466 -2.17033e-19 9.92944e-05 1.92403e-20 2.14781e-05 3.95647e-21 0.000140716 -1.20532e-19 
2330.65 0 -8.06839e-19 0.003961 3.67108e-19 0.000149483 0.00160051 3.24078e-19 0.000150045 -1.42296e-19 5.19554e-05 3.83135e-20 2.10369e-05 1.99787e-19 -6.07224e-20 -0.000221275 1.97147e-21 0.000140483 -3.54472e-20 -0.000632788 -9.56284e-20 0.000254373 -9.07931e-05 -1.08714e-19 3.24905e-05 -1.99482e-19 0.000158251 -1.96384e-19 8.95805e-05 2.91765e-20 1.78059e-05 2.93545e-20 0.000135382 -1.1223e-19 
2331 0 -7.98257e-19 0.00393109 3.43182e-19 0.000152063 0.0016818 3.31019e-19 0.000102425 -1.45681e-19 4.02939e-05 4.7907e-20 2.3637e-05 1.99543e-19 -7.0234e-20 -0.00019878 -2.15413e-20 0.000154537 -4.37377e-20 -0.000626486 -8.97497e-20 0.000262824 -0.000103591 -1.18646e-19 3.76554e-05 -2.08774e-19 0.00014826 -1.63824e-19 7.88018e-05 4.32717e-20 1.92428e-05 5.6864e-20 0.000131792 -9.1197e-20 
2331.35 0 -7.76446e-19 0.00389885 3.21085e-19 0.000153285 0.00176371 3.273e-19 5.74906e-05 -1.64918e-19 2.81142e-05 5.55482e-20 1.98496e-05 2.04125e-19 -6.78298e-20 -0.00017863 -3.76018e-20 0.000162428 -4.23467e-20 -0.000618845 -9.90087e-20 0.000270373 -0.000113835 -1.19491e-19 4.18024e-05 -2.04865e-19 0.000138376 -1.3204e-19 6.44371e-05 4.26871e-20 2.36705e-05 6.99958e-20 0.000132302 -7.58099e-20 
2331.7 0 -7.47641e-19 0.00386156 2.99209e-19 0.000153948 0.00184513 3.32864e-19 1.6853e-05 -1.63925e-19 1.36349e-05 5.11204e-20 1.22768e-05 2.07006e-19 -7.60714e-20 -0.000159654 -5.19565e-20 0.000162783 -4.48446e-20 -0.000609985 -9.79548e-20 0.000272173 -0.00012095 -1.3292e-19 4.50195e-05 -2.0003e-19 0.000129105 -1.01884e-19 4.76629e-05 4.88425e-20 2.80381e-05 7.05312e-20 0.000135989 -6.65278e-20 
2332.05 0 -7.30655e-19 0.00382036 2.76406e-19 0.00015542 0.00192378 3.41889e-19 -1.88141e-05 -1.64239e-19 -4.82002e-06 5.99019e-20 4.41833e-06 2.03393e-19 -7.18402e-20 -0.000140378 -6.72006e-20 0.000162778 -3.96297e-20 -0.000599184 -8.62421e-20 0.000268916 -0.000125855 -1.112e-19 4.70463e-05 -2.00056e-19 0.000119387 -7.98654e-20 3.33623e-05 5.8101e-20 2.92958e-05 6.40698e-20 0.000139649 -6.8711e-20 
2332.4 0 -6.96801e-19 0.00377576 2.56239e-19 0.000159828 0.00199862 3.46758e-19 -4.98804e-05 -1.53207e-19 -2.39404e-05 6.08577e-20 -1.31437e-07 1.98977e-19 -7.10834e-20 -0.000118872 -7.99315e-20 0.000169323 -2.25206e-20 -0.000586506 -6.83198e-20 0.000262885 -0.000128483 -8.99799e-20 4.99793e-05 -1.98354e-19 0.000110966 -7.34676e-20 2.3102e-05 5.68612e-20 2.68207e-05 7.48921e-20 0.000141193 -7.50655e-20 
2332.75 0 -6.67023e-19 0.00372857 2.46501e-19 0.000166483 0.00207066 3.62878e-19 -7.49436e-05 -1.38068e-19 -3.86869e-05 5.47769e-20 7.68682e-08 1.84988e-19 -6.50091e-20 -9.65885e-05 -8.73133e-20 0.000184485 -1.7925e-20 -0.000572304 -5.30137e-20 0.000255212 -0.000127265 -6.82181e-20 5.57068e-05 -2.24255e-19 0.000107035 -8.38915e-20 1.27494e-05 5.24927e-20 2.2152e-05 7.07956e-20 0.000140098 -8.1464e-20 
2333.1 0 -6.3575e-19 0.00368054 2.37046e-19 0.000173612 0.00214247 3.75264e-19 -8.99133e-05 -1.187e-19 -4.84321e-05 5.353e-20 4.67428e-06 1.58419e-19 -6.58894e-20 -7.42996e-05 -1.01183e-19 0.00020497 -1.40735e-20 -0.000556195 -3.95851e-20 0.000245451 -0.00012201 -5.34044e-20 6.12644e-05 -2.40791e-19 0.000108097 -8.77017e-20 9.60087e-07 4.37663e-20 1.76116e-05 7.61803e-20 0.000136404 -8.70619e-20 
2333.45 0 -5.98783e-19 0.00363163 2.21881e-19 0.00018062 0.00221612 3.98328e-19 -9.27592e-05 -9.84288e-20 -5.30392e-05 5.66586e-20 1.31607e-05 1.0732e-19 -8.49428e-20 -5.23783e-05 -1.15984e-19 0.000226498 -1.41678e-20 -0.000539126 -2.79829e-20 0.000230664 -0.000116257 -4.1674e-20 6.46177e-05 -2.59465e-19 0.00011345 -8.81659e-20 -1.0174e-05 3.78354e-20 1.41111e-05 7.46414e-20 0.000131078 -9.6195e-20 
2333.8 0 -5.54216e-19 0.0035799 2.01902e-19 0.000185682 0.0022897 4.32474e-19 -8.28907e-05 -8.18285e-20 -5.45851e-05 4.57442e-20 2.47229e-05 6.64423e-20 -9.86903e-20 -3.01948e-05 -1.29999e-19 0.000247213 -9.49892e-21 -0.000524136 -1.25114e-20 0.000210939 -0.000112159 -3.15723e-20 6.8288e-05 -2.76668e-19 0.00012067 -1.05275e-19 -2.13775e-05 3.54887e-20 1.26663e-05 7.86349e-20 0.00012482 -9.71714e-20 
2334.15 0 -5.22578e-19 0.00352507 1.86009e-19 0.000188539 0.00236009 4.54986e-19 -6.20942e-05 -7.44916e-20 -5.56942e-05 2.38043e-20 3.78548e-05 4.09903e-20 -1.21396e-19 -6.31762e-06 -1.63096e-19 0.000265575 -1.31212e-20 -0.000513484 -3.10063e-21 0.000189201 -0.000106259 -3.49168e-20 7.30759e-05 -2.44613e-19 0.000126353 -1.26406e-19 -3.22643e-05 4.00868e-20 1.26296e-05 1.01826e-19 0.000118057 -1.02693e-19 
2334.5 0 -4.85372e-19 0.0034692 1.67494e-19 0.00018945 0.00242583 4.92486e-19 -3.28798e-05 -5.41716e-20 -5.70759e-05 8.58989e-21 5.09189e-05 2.0121e-20 -1.37993e-19 1.84534e-05 -2.01757e-19 0.000279582 -1.73126e-20 -0.000505105 5.7157e-21 0.000166283 -9.70153e-05 -4.1128e-20 7.72745e-05 -2.17468e-19 0.000130449 -1.56721e-19 -4.17473e-05 2.7003e-20 1.23778e-05 1.23749e-19 0.000112666 -1.08426e-19 
2334.85 0 -4.48732e-19 0.00341295 1.45843e-19 0.000189118 0.00248774 5.24624e-19 1.69043e-06 -2.88561e-20 -5.88981e-05 1.23166e-20 6.30363e-05 3.45143e-21 -1.34601e-19 4.40556e-05 -2.27875e-19 0.000287984 -1.47349e-20 -0.00049207 1.05064e-20 0.000145538 -8.69801e-05 -5.4531e-20 7.81306e-05 -1.87609e-19 0.00013507 -1.73039e-19 -5.09926e-05 1.54667e-20 1.11041e-05 1.3248e-19 0.000110167 -1.13387e-19 
2335.2 0 -4.27526e-19 0.0033561 1.09957e-19 0.000189475 0.00254624 5.55099e-19 3.32434e-05 -6.29918e-21 -6.17971e-05 6.59054e-21 7.52376e-05 2.1565e-21 -1.23433e-19 6.74943e-05 -2.45421e-19 0.000291 -2.27117e-20 -0.000472095 1.0123e-20 0.000129676 -7.9475e-05 -3.84171e-20 7.45985e-05 -1.70017e-19 0.000140215 -1.90775e-19 -5.85613e-05 8.8456e-21 1.14558e-05 1.30738e-19 0.000111112 -1.03163e-19 
2335.55 0 -4.18773e-19 0.0032986 1.07114e-19 0.000189622 0.00259867 5.84929e-19 5.47272e-05 -9.96434e-21 -6.7615e-05 -1.34257e-20 8.7148e-05 -2.85449e-21 -1.19234e-19 8.3664e-05 -2.54584e-19 0.000291169 -3.12708e-20 -0.000449551 1.46817e-20 0.000114581 -7.51427e-05 -2.29603e-20 6.89642e-05 -1.61164e-19 0.000144116 -1.96537e-19 -6.37856e-05 -8.8625e-21 1.63762e-05 1.43638e-19 0.00011463 -8.70093e-20 
2335.9 0 -4.11718e-19 0.00323986 9.79619e-20 0.000187974 0.00264483 6.06826e-19 6.8292e-05 -2.51323e-20 -7.56938e-05 -2.33539e-20 9.57292e-05 9.66389e-21 -1.17456e-19 9.31347e-05 -2.45003e-19 0.000291934 -3.6636e-20 -0.000431239 3.2245e-20 9.7573e-05 -7.20088e-05 -2.71179e-20 6.43829e-05 -1.4743e-19 0.000144785 -2.03762e-19 -6.9887e-05 -1.85668e-20 2.40799e-05 1.58665e-19 0.00011921 -9.56068e-20 
2336.25 0 -4.27222e-19 0.00318029 9.63659e-20 0.00018627 0.0026864 6.41265e-19 7.72466e-05 -2.40681e-20 -8.24333e-05 -2.17954e-20 9.81132e-05 1.1634e-20 -1.21141e-19 9.85077e-05 -2.30689e-19 0.00029545 -4.07572e-20 -0.000419231 3.94796e-20 7.95395e-05 -6.95456e-05 -2.50237e-20 5.99405e-05 -1.32543e-19 0.000143234 -1.92806e-19 -7.7676e-05 -2.68559e-20 3.32621e-05 1.64084e-19 0.000122501 -1.19315e-19 
2336.6 0 -4.32798e-19 0.00311927 8.59316e-20 0.000186875 0.0027249 6.50016e-19 8.21893e-05 -2.22351e-20 -8.56508e-05 -2.02811e-20 9.34922e-05 -1.43978e-21 -1.2339e-19 9.80983e-05 -2.03631e-19 0.000301397 -3.3627e-20 -0.000410032 2.48837e-20 6.17512e-05 -6.70284e-05 -8.33238e-21 5.31185e-05 -1.18196e-19 0.000140624 -1.84216e-19 -8.49901e-05 -3.63078e-20 4.16662e-05 1.64654e-19 0.000123093 -1.28515e-19 
2336.95 0 -4.17371e-19 0.0030552 7.17349e-20 0.000189945 0.00276234 6.54664e-19 8.36564e-05 -3.16675e-20 -8.65427e-05 -1.97571e-20 8.47346e-05 -1.09864e-20 -1.24607e-19 9.13428e-05 -1.94957e-19 0.000306611 -2.14888e-20 -0.000402695 2.67196e-20 4.41657e-05 -6.26619e-05 1.37234e-20 4.39967e-05 -1.1785e-19 0.000137871 -1.81289e-19 -9.10764e-05 -4.41913e-20 4.64962e-05 1.81263e-19 0.000120479 -1.289e-19 
2337.3 0 -4.27982e-19 0.00298465 5.02969e-20 0.000195584 0.0028009 6.58364e-19 8.56176e-05 -3.16418e-20 -8.80513e-05 -2.5181e-20 7.31741e-05 -9.90985e-21 -1.12208e-19 8.23369e-05 -1.90727e-19 0.000306944 -2.89605e-20 -0.00039871 2.90173e-20 2.88629e-05 -5.79854e-05 4.42246e-20 3.34694e-05 -1.25243e-19 0.000140179 -1.80866e-19 -9.71234e-05 -4.63626e-20 4.90198e-05 2.0112e-19 0.000115217 -1.44948e-19 
2337.65 0 -4.30592e-19 0.00290731 2.73849e-20 0.000203048 0.00284101 6.66033e-19 9.15338e-05 -2.82989e-20 -9.24516e-05 -3.45743e-20 6.14138e-05 1.51035e-21 -1.11822e-19 7.38967e-05 -1.81528e-19 0.000297606 -3.6435e-20 -0.000398957 1.20644e-20 1.78778e-05 -5.38669e-05 7.4986e-20 2.34279e-05 -1.21997e-19 0.000149095 -1.87917e-19 -0.000102161 -4.93905e-20 5.06859e-05 2.11798e-19 0.0001085 -1.4084e-19 
2338 0 -4.34566e-19 0.0028254 1.72655e-20 0.00021013 0.00287774 6.62444e-19 9.87604e-05 -2.92049e-20 -9.71787e-05 -5.20999e-20 5.48827e-05 1.42995e-20 -1.16553e-19 6.7317e-05 -1.71036e-19 0.000279532 -2.98373e-20 -0.000402808 1.45948e-21 9.50176e-06 -4.93799e-05 9.20934e-20 1.46989e-05 -1.22438e-19 0.000159702 -1.87105e-19 -0.000105494 -4.87894e-20 5.1915e-05 2.12955e-19 0.000102109 -1.48157e-19 
2338.35 0 -4.35174e-19 0.00274097 2.16989e-20 0.000215709 0.00290991 6.3484e-19 0.000105438 -2.72948e-20 -9.69121e-05 -7.27729e-20 5.29736e-05 2.59869e-20 -1.28448e-19 6.44569e-05 -1.78166e-19 0.000257308 -3.24517e-20 -0.000406833 -1.81155e-20 5.04966e-06 -4.45159e-05 1.05838e-19 6.10875e-06 -1.2569e-19 0.000166211 -1.85415e-19 -0.000109624 -6.06131e-20 5.10229e-05 2.1211e-19 9.92039e-05 -1.6567e-19 
2338.7 0 -4.27971e-19 0.00265827 2.83683e-20 0.000219229 0.00293849 6.23582e-19 0.00011286 -2.81684e-20 -9.2355e-05 -9.92237e-20 5.24463e-05 4.52747e-20 -1.13332e-19 6.45304e-05 -1.89499e-19 0.00023358 -3.73345e-20 -0.000408821 -3.11865e-20 6.12353e-06 -3.97357e-05 1.17574e-19 -1.62447e-06 -1.54385e-19 0.000168955 -1.83226e-19 -0.000116667 -7.58185e-20 4.72584e-05 2.0632e-19 9.98248e-05 -1.93858e-19 
2339.05 0 -4.23313e-19 0.00258035 4.4573e-20 0.000218343 0.00296227 6.24693e-19 0.000122989 -3.75104e-20 -9.02568e-05 -1.2071e-19 5.29944e-05 4.96986e-20 -1.12878e-19 6.35898e-05 -1.95282e-19 0.000209443 -4.89564e-20 -0.000405435 -4.10101e-20 9.95054e-06 -3.4275e-05 1.33766e-19 -8.8757e-06 -1.78055e-19 0.000170792 -1.72531e-19 -0.000127939 -8.8255e-20 4.38957e-05 1.91318e-19 9.95748e-05 -2.16473e-19 
2339.4 0 -3.97432e-19 0.00250534 5.30891e-20 0.000213302 0.00298087 6.35056e-19 0.000133788 -3.82094e-20 -9.39889e-05 -1.24601e-19 5.55723e-05 4.16887e-20 -1.0353e-19 6.00326e-05 -1.96532e-19 0.000185679 -7.03997e-20 -0.000394042 -3.1702e-20 1.19018e-05 -2.84458e-05 1.38889e-19 -1.70649e-05 -1.98346e-19 0.000172661 -1.64695e-19 -0.000142332 -8.74319e-20 4.25632e-05 1.7807e-19 9.83262e-05 -2.31292e-19 
2339.75 0 -3.72803e-19 0.00242867 4.88739e-20 0.000207087 0.00299758 6.45452e-19 0.000142474 -4.29949e-20 -0.000101856 -1.19643e-19 5.86564e-05 2.20068e-20 -9.52034e-20 5.46669e-05 -1.85382e-19 0.000162832 -1.03225e-19 -0.000375603 -3.10916e-20 1.01577e-05 -2.40537e-05 1.599e-19 -2.45328e-05 -1.97621e-19 0.000173971 -1.74046e-19 -0.00015688 -7.06681e-20 4.22006e-05 1.67751e-19 0.000100516 -2.46485e-19 
2340.1 0 -3.46719e-19 0.00234874 4.79025e-20 0.000201018 0.0030158 6.54014e-19 0.000147847 -6.14287e-20 -0.000109053 -1.23989e-19 5.87253e-05 9.98077e-21 -8.67942e-20 4.79187e-05 -1.90913e-19 0.000141776 -1.3983e-19 -0.000355708 -3.67985e-20 8.65823e-06 -2.1363e-05 1.9222e-19 -3.04828e-05 -1.9814e-19 0.000173041 -1.68135e-19 -0.000168963 -6.75426e-20 4.11819e-05 1.52947e-19 0.000107675 -2.50509e-19 
2340.45 0 -3.20033e-19 0.00226572 4.52064e-20 0.000195085 0.00303437 6.49268e-19 0.000149125 -7.51445e-20 -0.000111798 -1.17883e-19 5.45538e-05 9.80751e-21 -6.5335e-20 3.98649e-05 -1.97253e-19 0.000123669 -1.64363e-19 -0.000338058 -3.46561e-20 7.5482e-06 -1.97763e-05 2.12541e-19 -3.77298e-05 -2.14421e-19 0.000171634 -1.56156e-19 -0.000177854 -7.43883e-20 3.81754e-05 1.47781e-19 0.00011748 -2.48452e-19 
2340.8 0 -2.97522e-19 0.00218103 6.35333e-20 0.00019027 0.00305095 6.70741e-19 0.000147099 -1.0356e-19 -0.000111927 -9.76903e-20 4.65933e-05 1.27492e-20 -3.93273e-20 3.16307e-05 -2.08242e-19 0.00010878 -1.76757e-19 -0.000321846 -2.96875e-20 5.43676e-06 -1.79684e-05 2.14978e-19 -4.84426e-05 -2.22693e-19 0.000173284 -1.33854e-19 -0.000187598 -8.4782e-20 3.24537e-05 1.4043e-19 0.000126845 -2.50503e-19 
2341.15 0 -2.784e-19 0.00209595 7.95459e-20 0.000187279 0.00306668 7.1787e-19 0.000145237 -1.35508e-19 -0.000114199 -6.45075e-20 3.66608e-05 1.73678e-20 -1.48813e-20 2.45926e-05 -2.10636e-19 9.37105e-05 -2.04337e-19 -0.000307968 -3.57088e-20 7.72142e-06 -1.55427e-05 2.20889e-19 -6.24579e-05 -2.2713e-19 0.000178079 -1.136e-19 -0.000200008 -9.64859e-20 2.57929e-05 1.51573e-19 0.000133956 -2.52287e-19 
2341.5 0 -2.56892e-19 0.00201373 7.97065e-20 0.000184597 0.0030815 7.43987e-19 0.000146415 -1.41016e-19 -0.000119423 -4.47075e-20 2.73745e-05 1.39767e-20 3.0813e-21 2.16805e-05 -2.02347e-19 7.56885e-05 -2.37303e-19 -0.000295535 -3.88033e-20 1.58587e-05 -1.2923e-05 2.19035e-19 -7.92147e-05 -2.39941e-19 0.000183007 -1.00887e-19 -0.000211565 -9.9836e-20 2.0945e-05 1.50016e-19 0.000138249 -2.48426e-19 
2341.85 0 -2.42374e-19 0.00193504 7.34133e-20 0.000182315 0.00309186 7.42696e-19 0.000149777 -1.49217e-19 -0.000126772 -2.13256e-20 1.83722e-05 1.59414e-20 2.74689e-21 2.49556e-05 -2.01872e-19 5.64324e-05 -2.77992e-19 -0.000282354 -3.45584e-20 2.59252e-05 -1.09655e-05 2.12783e-19 -9.6994e-05 -2.36413e-19 0.000182635 -8.1653e-20 -0.000222751 -9.23058e-20 1.87495e-05 1.45905e-19 0.000140487 -2.47355e-19 
2342.2 0 -2.39101e-19 0.00185692 6.08628e-20 0.000180429 0.00310071 7.38871e-19 0.000153142 -1.70626e-19 -0.000138306 -1.30325e-20 5.38198e-06 3.20132e-20 1.6313e-20 2.97887e-05 -2.1459e-19 3.78482e-05 -3.15419e-19 -0.000268365 -2.08132e-20 3.52159e-05 -1.01681e-05 2.03615e-19 -0.000115001 -2.29209e-19 0.000175128 -6.76014e-20 -0.000235673 -9.23513e-20 1.80527e-05 1.33386e-19 0.000139753 -2.61832e-19 
2342.55 0 -2.14228e-19 0.00177855 5.57328e-20 0.000177825 0.00311379 7.52618e-19 0.000155711 -1.78084e-19 -0.000155246 -1.03489e-20 -1.50054e-05 5.43572e-20 1.28786e-20 3.10641e-05 -2.29513e-19 2.27036e-05 -3.4827e-19 -0.000256395 -5.11677e-21 4.32034e-05 -9.92876e-06 2.04219e-19 -0.000132991 -2.11313e-19 0.000163837 -5.27425e-20 -0.000249081 -8.64469e-20 1.75254e-05 1.19203e-19 0.000135889 -2.72583e-19 
2342.9 0 -1.94832e-19 0.00170049 4.63329e-20 0.000175413 0.00313113 7.79834e-19 0.000159985 -1.75595e-19 -0.000175906 -2.45562e-20 -4.06694e-05 5.87598e-20 2.50653e-21 2.83102e-05 -2.37646e-19 1.21387e-05 -3.76036e-19 -0.000248915 1.13663e-20 4.85858e-05 -1.0613e-05 2.08811e-19 -0.000147821 -1.95545e-19 0.000150484 -3.51861e-20 -0.000259825 -9.40713e-20 1.67425e-05 1.27169e-19 0.000130222 -3.06145e-19 
2343.25 0 -1.65348e-19 0.00162296 5.26467e-20 0.000174863 0.00314858 8.05177e-19 0.000168407 -1.66039e-19 -0.000198408 -4.21488e-20 -6.7083e-05 5.3169e-20 7.11858e-21 2.2837e-05 -2.26754e-19 4.57505e-06 -3.87353e-19 -0.000245846 3.39827e-20 5.03726e-05 -1.30559e-05 2.25735e-19 -0.000158348 -1.8984e-19 0.000135662 -2.82871e-20 -0.000267816 -1.10895e-19 1.56143e-05 1.43239e-19 0.000125034 -3.30211e-19 
2343.6 0 -1.31647e-19 0.00154674 5.27331e-20 0.00017599 0.00316216 8.26409e-19 0.000177699 -1.55929e-19 -0.000219586 -5.09856e-20 -9.19398e-05 5.19285e-20 1.2407e-20 1.78828e-05 -2.07167e-19 -7.02794e-07 -3.87893e-19 -0.000248145 2.91627e-20 4.90781e-05 -1.72399e-05 2.2649e-19 -0.00016541 -1.98387e-19 0.000122019 -2.25516e-20 -0.00027456 -1.13462e-19 1.55329e-05 1.52547e-19 0.000121374 -3.50994e-19 
2343.95 0 -1.02245e-19 0.00147065 4.67617e-20 0.000177842 0.00317201 8.4642e-19 0.000184654 -1.48351e-19 -0.00023577 -6.3709e-20 -0.000114369 2.64642e-20 8.13416e-21 1.72647e-05 -1.85821e-19 -4.27219e-06 -3.95195e-19 -0.000258875 3.16261e-20 4.26614e-05 -2.37019e-05 2.15317e-19 -0.000168232 -1.98804e-19 0.000111021 -1.06462e-20 -0.000279046 -1.01667e-19 1.56305e-05 1.73106e-19 0.000118334 -3.77285e-19 
2344.3 0 -6.98183e-20 0.00139226 4.93106e-20 0.000177999 0.00318294 8.78398e-19 0.000188059 -1.4224e-19 -0.000246249 -7.62088e-20 -0.000133151 2.91152e-21 -3.58833e-21 1.84745e-05 -1.84794e-19 -8.28658e-06 -3.89629e-19 -0.000279565 2.85106e-20 3.12249e-05 -3.20515e-05 2.0399e-19 -0.000168147 -2.10269e-19 0.000101611 -1.81695e-20 -0.000280979 -8.77287e-20 1.23725e-05 1.78393e-19 0.000114742 -3.86335e-19 
2344.65 0 -5.55877e-20 0.00131352 5.33688e-20 0.00017471 0.00319786 9.15571e-19 0.000186003 -1.58823e-19 -0.00025088 -8.91473e-20 -0.000148328 -1.82015e-20 -1.40746e-20 1.79515e-05 -1.73023e-19 -1.40374e-05 -3.79541e-19 -0.000306398 4.52156e-20 1.92944e-05 -4.06648e-05 1.89897e-19 -0.000165428 -2.13841e-19 9.459e-05 -1.20187e-20 -0.000281752 -6.67684e-20 4.70868e-06 1.97447e-19 0.000112176 -4.07558e-19 
2345 0 -5.5715e-20 0.00123601 4.82953e-20 0.000170427 0.0032148 9.36247e-19 0.000177288 -1.59239e-19 -0.00024593 -9.45813e-20 -0.000159725 -3.84995e-20 -3.56156e-21 1.8211e-05 -1.65095e-19 -2.16502e-05 -3.74967e-19 -0.000334581 4.78816e-20 1.02591e-05 -4.82281e-05 1.81856e-19 -0.000156992 -2.15358e-19 9.05584e-05 -9.11769e-21 -0.000282887 -4.24048e-20 -6.15705e-06 2.2589e-19 0.000110763 -4.25572e-19 
2345.35 0 -5.57297e-20 0.00115887 5.73016e-20 0.000168009 0.00323098 9.54512e-19 0.000162823 -1.75437e-19 -0.000228428 -1.04244e-19 -0.000163892 -4.05873e-20 8.02446e-21 2.04688e-05 -1.60027e-19 -2.89885e-05 -3.63455e-19 -0.00035987 5.24062e-20 5.29185e-06 -5.66043e-05 1.54227e-19 -0.000143038 -1.8817e-19 8.80048e-05 -1.30359e-20 -0.000285622 -2.48992e-20 -1.84638e-05 2.5097e-19 0.000109207 -4.26291e-19 
2345.7 0 -6.78978e-20 0.00108406 5.67995e-20 0.000165661 0.00324538 9.66104e-19 0.000146266 -1.90246e-19 -0.000201162 -9.24871e-20 -0.00015697 -3.15635e-20 1.7976e-20 1.97791e-05 -1.4664e-19 -3.61183e-05 -3.53e-19 -0.000378841 4.64592e-20 3.96633e-06 -6.75485e-05 1.28755e-19 -0.000126046 -1.51152e-19 8.62236e-05 -2.1405e-20 -0.00029007 -1.13962e-20 -3.15676e-05 2.69322e-19 0.000108141 -4.19555e-19 
2346.05 0 -5.78342e-20 0.00101422 6.20443e-20 0.000161859 0.00325841 9.82982e-19 0.000130681 -2.08622e-19 -0.000168765 -6.82015e-20 -0.000140061 4.82882e-21 1.71775e-20 1.2659e-05 -1.29522e-19 -4.48463e-05 -3.49441e-19 -0.00039354 3.95529e-20 5.81376e-06 -7.83081e-05 1.10836e-19 -0.000108088 -1.23929e-19 8.45671e-05 -1.41337e-20 -0.000295592 -5.88459e-21 -4.38725e-05 2.94241e-19 0.000107878 -4.03125e-19 
2346.4 0 -6.44874e-20 0.000947578 6.41962e-20 0.000156561 0.0032729 1.00466e-18 0.000114976 -2.30143e-19 -0.000136381 -5.80934e-20 -0.000121145 4.00638e-20 2.93072e-20 4.80755e-07 -9.83625e-20 -5.35348e-05 -3.55216e-19 -0.00040563 4.02212e-20 8.57383e-06 -8.67591e-05 9.69596e-20 -9.29872e-05 -9.20571e-20 8.14175e-05 -3.46539e-21 -0.000302445 1.1217e-20 -5.40029e-05 3.14283e-19 0.000108011 -3.8909e-19 
2346.75 0 -5.76091e-20 0.000884123 6.52939e-20 0.000150559 0.00329041 1.00911e-18 0.000100148 -2.43806e-19 -0.000108181 -4.88891e-20 -0.000108999 6.75137e-20 5.22109e-20 -1.14517e-05 -7.51804e-20 -5.95722e-05 -3.54147e-19 -0.000415356 4.61384e-20 8.52298e-06 -9.49115e-05 1.09587e-19 -8.30779e-05 -5.55321e-20 7.58754e-05 9.29676e-21 -0.000311318 2.63452e-20 -6.48494e-05 3.09718e-19 0.000110364 -3.95329e-19 
2347.1 0 -6.30452e-20 0.000823992 6.54407e-20 0.00014569 0.00330748 9.9755e-19 9.02859e-05 -2.65322e-19 -8.62128e-05 -4.38553e-20 -0.00010522 8.50751e-20 7.5251e-20 -2.22601e-05 -5.33304e-20 -6.47584e-05 -3.36677e-19 -0.000423678 7.0612e-20 3.99538e-06 -0.000100949 1.06207e-19 -7.57254e-05 -2.89557e-20 6.83159e-05 -2.05501e-21 -0.000321504 3.4382e-20 -7.72652e-05 2.98018e-19 0.000116346 -3.96444e-19 
2347.45 0 -6.94303e-20 0.000763879 5.13134e-20 0.000142121 0.00332162 9.96192e-19 8.66639e-05 -2.80494e-19 -7.10089e-05 -4.54987e-20 -0.000104427 1.10677e-19 1.10802e-19 -3.35618e-05 -2.5303e-20 -7.14561e-05 -3.1787e-19 -0.000429605 7.90018e-20 -3.49451e-06 -0.000101265 1.15355e-19 -6.86942e-05 -1.44157e-20 6.00075e-05 2.68009e-22 -0.000330983 5.92363e-20 -9.02355e-05 3.0436e-19 0.000124199 -3.74211e-19 
2347.8 0 -6.39798e-20 0.000702355 4.26068e-20 0.00013988 0.00333291 1.00043e-18 8.83057e-05 -2.96954e-19 -6.08282e-05 -2.33135e-20 -0.000100449 1.2509e-19 1.52133e-19 -4.50214e-05 -9.44583e-21 -8.03491e-05 -2.84762e-19 -0.000432298 8.70744e-20 -1.05625e-05 -9.83947e-05 1.33817e-19 -6.28639e-05 -2.54304e-20 5.39894e-05 -1.17041e-21 -0.000339419 6.34942e-20 -0.000103121 3.09816e-19 0.000133112 -3.56975e-19 
2348.15 0 -5.18646e-20 0.00063955 4.20139e-20 0.00013786 0.00334028 9.99934e-19 9.15946e-05 -3.02985e-19 -5.35543e-05 1.63328e-20 -9.03711e-05 1.30407e-19 1.63192e-19 -5.44069e-05 4.53028e-21 -8.92668e-05 -2.52422e-19 -0.000432916 8.69701e-20 -1.62705e-05 -9.5022e-05 1.57008e-19 -5.8551e-05 -3.28234e-20 5.03125e-05 -3.23643e-21 -0.000346207 5.61264e-20 -0.000113614 3.11833e-19 0.000142021 -3.55326e-19 
2348.5 0 -5.27931e-20 0.000574202 3.84114e-20 0.00013605 0.0033433 9.93709e-19 9.29128e-05 -3.09219e-19 -4.86356e-05 4.86436e-20 -7.61855e-05 1.18196e-19 1.76727e-19 -6.13209e-05 4.16216e-21 -9.50148e-05 -2.19773e-19 -0.0004331 9.56071e-20 -2.28831e-05 -9.07825e-05 1.79974e-19 -5.46816e-05 -3.00085e-20 4.58591e-05 -9.06918e-21 -0.000351333 3.81809e-20 -0.000121715 3.00231e-19 0.000149609 -3.45384e-19 
2348.85 0 -4.28217e-20 0.000505872 2.99331e-20 0.000133046 0.00334354 9.86074e-19 8.92587e-05 -3.12945e-19 -4.59588e-05 5.27638e-20 -6.31936e-05 1.01401e-19 1.75204e-19 -6.80925e-05 1.35106e-20 -9.74879e-05 -1.83545e-19 -0.00043493 9.78471e-20 -3.07923e-05 -8.73021e-05 1.9806e-19 -5.09564e-05 -2.40733e-20 3.90724e-05 -4.271e-20 -0.000355428 3.9498e-20 -0.000129598 2.79518e-19 0.000155561 -3.34775e-19 
2349.2 0 -2.87181e-20 0.00043581 2.87717e-20 0.000126325 0.00334244 9.81282e-19 8.05467e-05 -3.18224e-19 -4.35106e-05 4.5242e-20 -5.34069e-05 8.99387e-20 1.60753e-19 -7.29946e-05 2.54741e-20 -9.75679e-05 -1.28014e-19 -0.000439651 9.53599e-20 -3.6954e-05 -8.83876e-05 2.14583e-19 -4.81092e-05 -3.86306e-20 3.20836e-05 -7.42947e-20 -0.000359194 3.31163e-20 -0.000137889 2.60341e-19 0.000159184 -3.33661e-19 
2349.55 0 -1.22358e-21 0.000364556 1.70544e-20 0.000114582 0.00334059 9.72733e-19 7.07313e-05 -3.0252e-19 -3.93382e-05 4.33612e-20 -4.2754e-05 6.95446e-20 1.61985e-19 -7.68545e-05 2.74076e-20 -9.49081e-05 -8.48636e-20 -0.000447771 8.32788e-20 -3.76134e-05 -9.46836e-05 2.17137e-19 -4.62766e-05 -4.78494e-20 2.62994e-05 -1.00287e-19 -0.000362632 3.42102e-20 -0.000146031 2.44289e-19 0.000161375 -3.36396e-19 
2349.9 0 2.51858e-20 0.000290626 3.44914e-21 9.9009e-05 0.00333767 9.4766e-19 6.35608e-05 -2.86193e-19 -3.50198e-05 5.05084e-20 -2.687e-05 5.83481e-20 1.645e-19 -8.38686e-05 2.89544e-20 -9.31219e-05 -5.09679e-20 -0.000455991 8.46555e-20 -3.40838e-05 -0.000103365 2.20533e-19 -4.3044e-05 -5.329e-20 2.00518e-05 -1.07082e-19 -0.000365065 2.20861e-20 -0.000154335 2.34894e-19 0.00016238 -3.51756e-19 
2350.25 0 3.8354e-20 0.000212922 7.65083e-21 8.32499e-05 0.00333509 9.1807e-19 6.0565e-05 -2.63532e-19 -3.34796e-05 7.10986e-20 -8.24388e-06 4.93679e-20 1.73048e-19 -9.46335e-05 3.63839e-20 -9.54524e-05 -1.14261e-20 -0.000459907 9.23154e-20 -3.0454e-05 -0.000112045 2.22263e-19 -3.69073e-05 -4.00774e-20 1.17732e-05 -1.03987e-19 -0.000368014 3.04151e-20 -0.000162461 2.20674e-19 0.000160401 -3.74661e-19 
2350.6 0 5.07177e-20 0.000133599 1.22403e-20 7.02926e-05 0.00333129 8.87401e-19 5.91202e-05 -2.46169e-19 -3.1196e-05 9.21806e-20 1.10761e-05 3.24464e-20 1.88568e-19 -0.000109308 4.29762e-20 -9.98025e-05 1.66327e-20 -0.000457157 1.0834e-19 -2.79866e-05 -0.000121712 2.26947e-19 -2.81506e-05 -1.19316e-20 3.19856e-06 -9.86696e-20 -0.000372191 4.65939e-20 -0.000168333 2.08812e-19 0.000155573 -3.96028e-19 
2350.95 0 7.93059e-20 5.39717e-05 2.1203e-20 6.09294e-05 0.00332193 8.52538e-19 5.8891e-05 -2.33999e-19 -2.22784e-05 1.08653e-19 3.03878e-05 -1.9578e-21 2.22313e-19 -0.00012791 4.86756e-20 -0.00010432 2.57383e-20 -0.000449957 1.22519e-19 -2.71857e-05 -0.000131528 2.47376e-19 -1.61529e-05 1.46965e-20 -4.79814e-06 -1.03508e-19 -0.000376386 5.95944e-20 -0.000173083 2.11993e-19 0.000150376 -3.99996e-19 
2351.3 0 1.03483e-19 -2.59331e-05 1.75942e-20 5.59812e-05 0.0033044 8.11833e-19 6.22021e-05 -2.30685e-19 -8.44483e-06 1.27543e-19 5.08874e-05 -4.92796e-20 2.46599e-19 -0.000144996 5.11897e-20 -0.00010735 1.39563e-20 -0.000443789 1.39351e-19 -2.68022e-05 -0.00013698 2.34257e-19 -3.66476e-06 4.17641e-20 -1.51578e-05 -8.97702e-20 -0.000380036 8.52462e-20 -0.000178579 2.04011e-19 0.000144973 -3.98296e-19 
2351.65 0 1.32466e-19 -0.000106565 4.26856e-21 5.53324e-05 0.00328018 7.69941e-19 6.98624e-05 -2.10621e-19 3.99252e-06 1.46722e-19 6.9864e-05 -9.17968e-20 2.73519e-19 -0.000156619 4.17997e-20 -0.000105163 1.24488e-20 -0.000439137 1.46613e-19 -2.33969e-05 -0.000136899 2.05816e-19 6.44135e-06 7.32268e-20 -2.7765e-05 -7.25787e-20 -0.000382439 1.09518e-19 -0.000185376 2.05892e-19 0.000137736 -3.95721e-19 
2352 0 1.44435e-19 -0.000185603 -7.05857e-21 5.58913e-05 0.00325161 7.37954e-19 8.26167e-05 -1.98551e-19 1.27863e-05 1.67845e-19 8.24023e-05 -1.33744e-19 2.80836e-19 -0.000161221 4.43481e-20 -9.99514e-05 1.14037e-21 -0.000434085 1.52556e-19 -1.47104e-05 -0.000133357 1.88443e-19 1.46698e-05 1.01493e-19 -4.00474e-05 -6.15922e-20 -0.000383322 1.36539e-19 -0.000194341 2.05536e-19 0.000129345 -3.72467e-19 
2352.35 0 1.46985e-19 -0.000261849 -1.74425e-20 5.60413e-05 0.00321939 7.06246e-19 0.000100376 -1.75483e-19 2.12846e-05 1.50881e-19 9.09138e-05 -1.79078e-19 2.70854e-19 -0.000158597 4.65177e-20 -9.77449e-05 -1.16338e-20 -0.000428686 1.57134e-19 -1.15131e-06 -0.000128117 1.92397e-19 2.34859e-05 1.39773e-19 -4.91948e-05 -5.80642e-20 -0.000381814 1.68931e-19 -0.000204756 1.91499e-19 0.000121757 -3.41566e-19 
2352.7 0 1.49101e-19 -0.000335807 -1.56207e-20 5.53951e-05 0.00318582 6.9767e-19 0.000121671 -1.66141e-19 3.16417e-05 1.25955e-19 9.97008e-05 -2.13662e-19 2.58066e-19 -0.000151634 5.63604e-20 -0.000101583 -1.82783e-20 -0.000423245 1.65651e-19 1.29484e-05 -0.000123351 2.03155e-19 3.55806e-05 1.57603e-19 -5.37367e-05 -6.00199e-20 -0.000378564 1.87406e-19 -0.000215531 1.7435e-19 0.000116406 -3.24143e-19 
2353.05 0 1.42271e-19 -0.000408415 -4.36318e-21 5.55547e-05 0.00315302 6.90775e-19 0.0001446 -1.49869e-19 4.2744e-05 1.14387e-19 0.00010979 -2.41007e-19 2.28519e-19 -0.000144384 7.5909e-20 -0.00011005 -1.66809e-20 -0.00041403 1.65694e-19 2.45602e-05 -0.000120633 1.97185e-19 5.03376e-05 1.65771e-19 -5.51378e-05 -5.06739e-20 -0.000376546 1.99148e-19 -0.000227247 1.41033e-19 0.000113745 -3.02322e-19 
2353.4 0 1.12776e-19 -0.000479858 2.86849e-21 5.89996e-05 0.0031204 6.82088e-19 0.000164866 -1.2169e-19 5.15459e-05 1.11129e-19 0.000120187 -2.66763e-19 2.06423e-19 -0.00014057 1.02198e-19 -0.000121221 -1.86769e-20 -0.000398549 1.52972e-19 3.47719e-05 -0.000119542 2.05078e-19 6.45828e-05 1.73264e-19 -5.564e-05 -4.91889e-20 -0.000374953 2.09916e-19 -0.000240052 1.11299e-19 0.000113463 -2.97727e-19 
2353.75 0 9.15778e-20 -0.000549299 1.83955e-20 6.51857e-05 0.00308604 6.8225e-19 0.00017842 -1.10551e-19 5.40467e-05 9.63142e-20 0.000130828 -2.94958e-19 1.8312e-19 -0.000139424 1.21699e-19 -0.000136297 -8.56512e-21 -0.0003811 1.32765e-19 4.58862e-05 -0.000119973 1.97213e-19 7.58718e-05 1.74953e-19 -5.56067e-05 -4.36004e-20 -0.000371219 2.12418e-19 -0.000252336 8.65469e-20 0.000112608 -2.91507e-19 
2354.1 0 8.74501e-20 -0.000617499 1.97895e-20 7.25172e-05 0.00304974 6.70273e-19 0.000180522 -1.1593e-19 4.97567e-05 7.39589e-20 0.000140342 -3.20403e-19 1.78177e-19 -0.000136777 1.53541e-19 -0.000154507 -1.88915e-20 -0.000361964 1.10437e-19 5.979e-05 -0.000121484 1.81165e-19 8.59025e-05 1.703e-19 -5.48826e-05 -3.4994e-20 -0.000368465 1.97595e-19 -0.000263074 7.47954e-20 0.000109443 -2.92807e-19 
2354.45 0 9.04352e-20 -0.000685445 1.25267e-20 8.05776e-05 0.00301267 6.7106e-19 0.000167568 -1.18891e-19 4.36539e-05 5.05263e-20 0.00014688 -3.47472e-19 1.94975e-19 -0.000131768 1.69595e-19 -0.000174066 -2.86804e-22 -0.000335436 9.83235e-20 7.4857e-05 -0.000122247 1.80989e-19 9.72345e-05 1.39634e-19 -5.67798e-05 -1.69794e-20 -0.000369361 1.82148e-19 -0.000272151 7.50028e-20 0.000107314 -2.71602e-19 
2354.8 0 1.04906e-19 -0.000754327 1.85254e-20 8.88262e-05 0.0029753 6.61086e-19 0.000142262 -1.46392e-19 4.38275e-05 2.95696e-20 0.000149468 -3.61637e-19 1.90423e-19 -0.00012583 1.7842e-19 -0.000195553 -1.0856e-20 -0.000303043 8.12307e-20 8.33633e-05 -0.000121106 1.80462e-19 0.00010846 1.28606e-19 -6.21196e-05 8.63253e-21 -0.00037085 1.83797e-19 -0.000279262 8.2723e-20 0.000108563 -2.55927e-19 
2355.15 0 1.13373e-19 -0.000823757 3.28303e-20 9.6142e-05 0.00293721 6.54109e-19 0.000114138 -1.66666e-19 5.21198e-05 1.54701e-20 0.000146081 -3.62055e-19 1.64873e-19 -0.000120671 1.76582e-19 -0.000217738 -3.03951e-20 -0.000270795 6.49859e-20 8.02824e-05 -0.000117367 1.79518e-19 0.000117476 1.08627e-19 -6.77604e-05 3.44128e-20 -0.000369851 2.0008e-19 -0.000284645 7.66472e-20 0.000110338 -2.4484e-19 
2355.5 0 1.146e-19 -0.000891776 4.03301e-20 0.000101439 0.00289744 6.50387e-19 9.11605e-05 -2.0224e-19 6.30112e-05 1.24131e-20 0.000136217 -3.50832e-19 1.42868e-19 -0.000116953 1.75273e-19 -0.000236065 -5.79472e-20 -0.000240374 4.25958e-20 6.9112e-05 -0.000110622 1.70155e-19 0.000121987 9.48972e-20 -7.23613e-05 5.3369e-20 -0.000364633 2.11109e-19 -0.000288812 6.6443e-20 0.000110272 -2.36004e-19 
2355.85 0 1.10871e-19 -0.000956988 4.26891e-20 0.000103334 0.0028556 6.69863e-19 7.66187e-05 -2.12533e-19 7.38598e-05 8.57729e-21 0.000120099 -3.32031e-19 1.33295e-19 -0.000113405 1.72712e-19 -0.000245781 -8.55409e-20 -0.000210651 3.56112e-20 5.34676e-05 -0.000100468 1.69297e-19 0.000124884 6.14312e-20 -7.78719e-05 7.21479e-20 -0.000356217 1.9886e-19 -0.000292071 6.14466e-20 0.000109928 -2.23048e-19 
2356.2 0 9.43445e-20 -0.00101902 3.92818e-20 0.000102077 0.00281036 6.96771e-19 7.07573e-05 -2.0777e-19 8.30436e-05 8.68321e-21 0.000101953 -3.26612e-19 1.33266e-19 -0.000107469 1.75049e-19 -0.00024754 -1.11961e-19 -0.000179072 1.77764e-20 3.68548e-05 -8.49178e-05 1.64213e-19 0.00012932 4.95029e-20 -8.31441e-05 1.01458e-19 -0.000349523 1.87761e-19 -0.000294584 5.00322e-20 0.000111306 -1.96931e-19 
2356.55 0 7.80019e-20 -0.00107789 3.30784e-20 9.94484e-05 0.00276179 7.20213e-19 7.24785e-05 -1.82228e-19 9.0715e-05 1.95556e-20 8.76972e-05 -3.10428e-19 1.30228e-19 -9.93456e-05 1.71764e-19 -0.000245083 -1.35049e-19 -0.000143748 1.48518e-20 2.34537e-05 -6.53879e-05 1.56339e-19 0.000134005 5.23711e-20 -8.32604e-05 1.22059e-19 -0.000345762 1.77348e-19 -0.000296342 5.59991e-20 0.000113908 -1.77323e-19 
2356.9 0 4.95689e-20 -0.001134 2.27306e-20 9.55623e-05 0.00271317 7.20966e-19 8.12671e-05 -1.49762e-19 9.75958e-05 4.4018e-20 7.97165e-05 -2.87144e-19 1.04227e-19 -9.00591e-05 1.69393e-19 -0.000238352 -1.79551e-19 -0.000108923 1.1715e-20 1.29149e-05 -4.5745e-05 1.61555e-19 0.000137755 5.78596e-20 -7.91876e-05 1.41598e-19 -0.000341792 1.63161e-19 -0.000295842 6.61851e-20 0.000116039 -1.56675e-19 
2357.25 0 1.4704e-20 -0.00118784 2.10519e-20 9.08521e-05 0.00266514 7.00593e-19 9.32045e-05 -1.07356e-19 0.000102322 5.98638e-20 7.61923e-05 -2.61659e-19 7.94135e-20 -7.87196e-05 1.6051e-19 -0.000227758 -2.15578e-19 -7.8988e-05 1.25171e-20 2.34909e-06 -2.6751e-05 1.72315e-19 0.000139013 6.66047e-20 -7.59954e-05 1.44078e-19 -0.000338009 1.53027e-19 -0.000291369 7.25933e-20 0.000118478 -1.33486e-19 
2357.6 0 -2.1401e-21 -0.00124001 1.91814e-20 8.59788e-05 0.00261532 6.71546e-19 0.000102674 -8.49851e-20 0.000102994 9.08523e-20 7.32607e-05 -2.48221e-19 4.15159e-20 -6.43523e-05 1.55994e-19 -0.000215063 -2.4463e-19 -5.60477e-05 1.35901e-20 -7.91372e-06 -1.03905e-05 1.771e-19 0.000137489 1.03968e-19 -7.50416e-05 1.45556e-19 -0.000336105 1.38486e-19 -0.000283076 8.77871e-20 0.000119181 -1.10116e-19 
2357.95 0 -1.55031e-20 -0.00128967 1.48633e-20 8.05074e-05 0.00256324 6.67621e-19 0.000107717 -9.9055e-20 0.00010058 9.81682e-20 6.80465e-05 -2.23811e-19 1.32557e-20 -4.87447e-05 1.48679e-19 -0.000199307 -2.62324e-19 -4.08289e-05 1.47979e-20 -1.51886e-05 5.81396e-07 1.68201e-19 0.000133635 1.21477e-19 -7.43269e-05 1.61918e-19 -0.000334974 1.26986e-19 -0.000272401 9.83257e-20 0.000114778 -8.00167e-20 
2358.3 0 -3.00512e-20 -0.00133644 2.51283e-20 7.397e-05 0.00250895 6.77721e-19 0.000107301 -1.24942e-19 9.92073e-05 1.07738e-19 5.7787e-05 -2.13173e-19 1.34812e-20 -3.61824e-05 1.50194e-19 -0.000181315 -2.75379e-19 -2.98753e-05 2.43702e-20 -1.96082e-05 8.15569e-06 1.68616e-19 0.000128736 1.30504e-19 -7.41491e-05 1.59988e-19 -0.00033427 1.15133e-19 -0.000262735 1.05142e-19 0.0001071 -5.2421e-20 
2358.65 0 -3.93579e-20 -0.00138161 4.09487e-20 6.69485e-05 0.00245252 6.75989e-19 0.000103466 -1.37445e-19 0.00010133 8.92887e-20 4.47099e-05 -2.0208e-19 1.9649e-20 -2.70135e-05 1.51117e-19 -0.000163406 -2.82744e-19 -2.14401e-05 3.21541e-20 -2.1129e-05 1.53249e-05 1.67378e-19 0.000124808 1.14752e-19 -7.59714e-05 1.55956e-19 -0.000336467 9.87878e-20 -0.000258488 1.08382e-19 9.9502e-05 -4.15072e-20 
2359 0 -4.00359e-20 -0.00142533 2.94506e-20 6.17797e-05 0.00239487 6.64836e-19 0.000101234 -1.26019e-19 0.000106002 8.7131e-20 3.27098e-05 -1.90923e-19 1.80409e-20 -1.81625e-05 1.43642e-19 -0.000144865 -2.76617e-19 -1.37916e-05 4.06275e-20 -2.056e-05 2.3503e-05 1.83944e-19 0.000122609 9.49575e-20 -7.56272e-05 1.57671e-19 -0.000339714 8.66831e-20 -0.000259524 1.05303e-19 9.39767e-05 -4.87162e-20 
2359.35 0 -3.51474e-20 -0.00146714 1.22264e-20 5.83623e-05 0.00233549 6.49386e-19 9.95504e-05 -1.17898e-19 0.000113682 7.58867e-20 2.11079e-05 -1.85534e-19 1.16237e-20 -1.08345e-05 1.25886e-19 -0.000126568 -2.52712e-19 -3.37015e-06 5.03704e-20 -2.00438e-05 3.13907e-05 2.09692e-19 0.000121525 7.82398e-20 -6.91717e-05 1.54396e-19 -0.000341706 7.9e-20 -0.000261043 1.15618e-19 8.98774e-05 -5.32757e-20 
2359.7 0 -2.31842e-20 -0.00150853 -5.38098e-21 5.37211e-05 0.00227498 6.36172e-19 9.59965e-05 -1.18603e-19 0.000124232 7.23996e-20 1.08091e-05 -1.75326e-19 7.55259e-21 -5.89179e-06 1.03414e-19 -0.000110804 -2.35251e-19 1.29873e-05 6.07435e-20 -2.20977e-05 3.57913e-05 2.34765e-19 0.000120727 6.45394e-20 -5.69487e-05 1.71689e-19 -0.00034282 7.09319e-20 -0.000258056 1.31171e-19 8.62351e-05 -6.53309e-20 
2360.05 0 -2.07954e-21 -0.00155012 -1.58423e-20 4.81476e-05 0.0022162 6.27208e-19 9.45436e-05 -1.25817e-19 0.00013364 5.3451e-20 3.70768e-06 -1.61589e-19 1.18136e-20 -8.85989e-07 8.01419e-20 -9.67207e-05 -2.28567e-19 3.64731e-05 8.21565e-20 -2.85853e-05 3.69715e-05 2.40269e-19 0.000119704 6.27929e-20 -4.21762e-05 1.82048e-19 -0.000342557 6.33792e-20 -0.000249605 1.5805e-19 8.43562e-05 -8.27839e-20 
2360.4 0 2.1376e-20 -0.00159037 -1.77592e-20 4.34242e-05 0.00216 6.18025e-19 9.96113e-05 -1.33582e-19 0.000138534 4.17798e-20 -7.17091e-07 -1.41442e-19 1.02728e-20 6.6407e-06 4.99856e-20 -8.39964e-05 -2.27985e-19 6.5007e-05 9.63589e-20 -3.86629e-05 3.88453e-05 2.27294e-19 0.000119808 7.15057e-20 -2.79348e-05 1.78799e-19 -0.000337825 7.55674e-20 -0.000237452 2.02037e-19 8.45608e-05 -8.71288e-20 
2360.75 0 5.48972e-20 -0.00162826 -1.01908e-20 3.95092e-05 0.00210425 6.0827e-19 0.000112324 -1.40781e-19 0.000137493 3.21004e-20 -3.12817e-06 -1.31772e-19 -7.81613e-21 1.81113e-05 4.03049e-21 -7.45536e-05 -2.26971e-19 9.53596e-05 1.07878e-19 -5.26831e-05 4.33211e-05 2.18542e-19 0.000121634 9.84361e-20 -1.42526e-05 1.71342e-19 -0.000326236 8.91294e-20 -0.000223143 2.46047e-19 8.59671e-05 -8.21891e-20 
2361.1 0 9.20611e-20 -0.00166398 -1.51785e-20 3.49055e-05 0.00204889 5.83587e-19 0.000132152 -1.2995e-19 0.000132903 3.30819e-20 -1.91822e-06 -1.38767e-19 -1.93633e-20 3.21792e-05 -2.09839e-20 -6.97746e-05 -2.30141e-19 0.000124098 1.12176e-19 -7.26539e-05 4.97022e-05 2.17082e-19 0.000124414 1.14354e-19 2.87706e-07 1.75077e-19 -0.000309664 9.8626e-20 -0.000207445 2.9082e-19 8.96416e-05 -6.76042e-20 
2361.45 0 1.28687e-19 -0.00169804 -4.08478e-20 2.85877e-05 0.00199388 5.74416e-19 0.000157789 -1.22319e-19 0.000129694 3.92871e-20 3.79594e-06 -1.44893e-19 -4.20487e-20 4.56921e-05 -2.43977e-20 -7.18474e-05 -2.41536e-19 0.000146695 1.09022e-19 -9.75246e-05 5.54152e-05 2.42239e-19 0.000128911 1.29847e-19 1.55689e-05 1.95224e-19 -0.000290907 1.08621e-19 -0.000191872 3.09759e-19 9.74367e-05 -6.58241e-20 
2361.8 0 1.4785e-19 -0.00172913 -5.33429e-20 2.22578e-05 0.0019344 5.5056e-19 0.00018499 -1.19707e-19 0.000130192 3.39661e-20 1.29656e-05 -1.53592e-19 -5.87724e-20 5.85785e-05 -2.15667e-20 -8.20775e-05 -2.55651e-19 0.000161181 1.12985e-19 -0.000125421 5.85776e-05 2.43915e-19 0.000134723 1.29945e-19 2.85635e-05 2.15585e-19 -0.000271785 1.20567e-19 -0.000179007 3.20459e-19 0.000108499 -7.07841e-20 
2362.15 0 1.78221e-19 -0.00175772 -4.37671e-20 2.01103e-05 0.00186561 5.2299e-19 0.000208945 -1.07703e-19 0.000134596 2.60507e-20 2.23324e-05 -1.74423e-19 -7.8808e-20 7.37779e-05 -2.48126e-20 -9.7394e-05 -2.65636e-19 0.000170612 1.32482e-19 -0.000153185 6.00888e-05 2.30439e-19 0.000141114 1.06993e-19 3.56192e-05 2.24602e-19 -0.000254304 1.20275e-19 -0.000170675 3.05589e-19 0.000120297 -6.0565e-20 
2362.5 0 2.01363e-19 -0.00178439 -3.62846e-20 2.4137e-05 0.00179268 4.95317e-19 0.000226899 -1.05753e-19 0.000140639 2.99155e-20 2.74079e-05 -1.82802e-19 -1.07073e-19 9.16582e-05 -1.10903e-21 -0.000110152 -2.80874e-19 0.000178022 1.51609e-19 -0.000175593 6.00686e-05 2.54889e-19 0.000148723 6.54137e-20 3.54951e-05 2.10703e-19 -0.000239252 1.27891e-19 -0.000166959 2.95006e-19 0.000130351 -4.13069e-20 
2362.85 0 2.20104e-19 -0.0018084 -3.65456e-20 3.18723e-05 0.00172271 4.72105e-19 0.000237503 -1.00027e-19 0.000145374 4.26736e-20 2.64402e-05 -1.93684e-19 -1.25283e-19 0.000108402 3.27715e-20 -0.000115393 -2.99447e-19 0.000182961 1.85466e-19 -0.000187608 5.75201e-05 2.74325e-19 0.000155329 2.78051e-20 3.00812e-05 2.0423e-19 -0.000227835 1.35043e-19 -0.000166905 2.86502e-19 0.000136865 -5.36505e-21 
2363.2 0 2.31807e-19 -0.00183091 -4.7614e-20 3.96707e-05 0.00165542 4.56796e-19 0.000238917 -9.13421e-20 0.000147718 5.3301e-20 1.92358e-05 -2.10355e-19 -1.43246e-19 0.000122288 6.41053e-20 -0.000114615 -3.10554e-19 0.00018288 2.13035e-19 -0.000189774 5.34241e-05 2.83668e-19 0.00015908 -1.12342e-20 2.04681e-05 2.03945e-19 -0.000219366 1.54811e-19 -0.000170243 2.86628e-19 0.000138325 1.28896e-20 
2363.55 0 2.44089e-19 -0.00185332 -4.44246e-20 4.53408e-05 0.00158303 4.39149e-19 0.000227861 -7.33113e-20 0.000147968 6.77946e-20 2.89748e-06 -2.37931e-19 -1.47691e-19 0.000133797 9.30953e-20 -0.000110003 -3.23601e-19 0.000177103 2.0915e-19 -0.000187173 4.99628e-05 2.83055e-19 0.000160083 -1.37622e-20 6.92082e-06 2.16607e-19 -0.000212916 1.76249e-19 -0.000176553 2.83407e-19 0.000136335 2.2468e-20 
2363.9 0 2.46444e-19 -0.00187605 -3.80519e-20 4.91056e-05 0.00150218 4.24849e-19 0.000205864 -5.95483e-20 0.000147042 8.8153e-20 -2.19404e-05 -2.55773e-19 -1.35268e-19 0.000143296 1.09766e-19 -0.000103056 -3.26924e-19 0.000168556 2.0217e-19 -0.00018059 4.77438e-05 2.85536e-19 0.000159193 -1.72967e-21 -8.42663e-06 2.23232e-19 -0.00021027 2.01771e-19 -0.000183767 2.72862e-19 0.000133174 3.85415e-20 
2364.25 0 2.48828e-19 -0.00189777 -3.38647e-20 5.297e-05 0.00141863 4.14519e-19 0.00018189 -6.47959e-20 0.000148356 1.06449e-19 -4.92257e-05 -2.7702e-19 -1.08495e-19 0.000151614 1.19597e-19 -9.52575e-05 -3.22421e-19 0.000162024 2.00253e-19 -0.000170015 4.6418e-05 2.82096e-19 0.000158309 -3.08685e-21 -2.31835e-05 2.31291e-19 -0.000211081 2.15322e-19 -0.000190671 2.53596e-19 0.000129814 5.27666e-20 
2364.6 0 2.57759e-19 -0.00191858 -2.4162e-20 5.63935e-05 0.00133815 3.87053e-19 0.000161267 -7.65788e-20 0.000153887 1.22084e-19 -7.49452e-05 -2.96849e-19 -8.11451e-20 0.000160823 1.19474e-19 -8.69678e-05 -3.16985e-19 0.00016199 1.8954e-19 -0.000156213 4.63425e-05 2.73766e-19 0.000159236 3.93334e-21 -3.79311e-05 2.33814e-19 -0.000213259 2.32315e-19 -0.000195775 2.4184e-19 0.000125597 7.21982e-20 
2364.95 0 2.60968e-19 -0.00193869 2.46455e-21 5.79109e-05 0.00126351 3.62774e-19 0.000141474 -9.60594e-20 0.000162064 1.43803e-19 -9.91686e-05 -3.19086e-19 -7.14217e-20 0.00017232 1.16643e-19 -7.69564e-05 -3.06381e-19 0.000168978 1.77943e-19 -0.000139728 4.79753e-05 2.81717e-19 0.000160175 1.62899e-20 -5.19712e-05 2.39665e-19 -0.000215927 2.39779e-19 -0.00019729 2.16693e-19 0.000119141 9.56542e-20 
2365.3 0 2.56247e-19 -0.00195562 3.19423e-20 5.79589e-05 0.00119321 3.37002e-19 0.000122036 -1.19338e-19 0.000168789 1.51746e-19 -0.000122799 -3.36245e-19 -4.82869e-20 0.000183207 1.10218e-19 -6.63185e-05 -2.90823e-19 0.000178828 1.76551e-19 -0.000122262 5.02815e-05 3.01347e-19 0.000158835 1.65112e-20 -6.37679e-05 2.36415e-19 -0.000220126 2.43309e-19 -0.000193807 1.92359e-19 0.000114262 1.18865e-19 
2365.65 0 2.49672e-19 -0.00196906 5.91645e-20 5.64116e-05 0.00112259 2.92567e-19 0.000106218 -1.45282e-19 0.000171065 1.77835e-19 -0.000145211 -3.62896e-19 -2.46056e-20 0.000190133 9.32076e-20 -5.70362e-05 -2.85178e-19 0.000188723 1.74817e-19 -0.000103922 5.21867e-05 3.15028e-19 0.000154781 2.82973e-20 -7.31955e-05 2.54831e-19 -0.000223973 2.55767e-19 -0.000185575 1.73502e-19 0.000112402 1.44954e-19 
2366 0 2.57066e-19 -0.001982 6.21674e-20 5.42824e-05 0.00104848 2.46387e-19 9.29893e-05 -1.78464e-19 0.000169634 2.10174e-19 -0.000164578 -3.78934e-19 -1.08692e-20 0.000195738 8.83368e-20 -4.51707e-05 -2.71924e-19 0.000195355 1.89348e-19 -8.6137e-05 5.16723e-05 3.08787e-19 0.000148203 3.99755e-20 -8.08716e-05 2.57972e-19 -0.000225473 2.73353e-19 -0.000174598 1.40091e-19 0.000109696 1.81428e-19 
2366.35 0 2.61786e-19 -0.00200035 5.29652e-20 5.3953e-05 0.000973989 1.95182e-19 7.9067e-05 -1.9939e-19 0.000164851 2.23534e-19 -0.000183271 -3.96497e-19 1.91173e-21 0.000201166 8.08401e-20 -2.82076e-05 -2.55017e-19 0.00019436 1.90071e-19 -6.80332e-05 4.62946e-05 2.80438e-19 0.000137916 5.49245e-20 -8.69902e-05 2.45134e-19 -0.000226656 2.83365e-19 -0.000162884 1.04214e-19 0.000107105 2.09123e-19 
2366.7 0 2.64984e-19 -0.00202457 4.26235e-20 5.45726e-05 0.000904356 1.54672e-19 6.18741e-05 -2.04158e-19 0.000156348 2.32176e-19 -0.000206468 -4.16597e-19 2.25028e-20 0.000203856 7.66186e-20 -9.36794e-06 -2.16425e-19 0.000183249 1.88265e-19 -4.96472e-05 3.96739e-05 2.56648e-19 0.000123538 6.34167e-20 -9.38265e-05 2.1146e-19 -0.00022793 2.92101e-19 -0.000151693 7.98657e-20 0.000107143 2.31298e-19 
2367.05 0 2.51212e-19 -0.00204967 4.59577e-20 5.56583e-05 0.000839011 1.21514e-19 4.27192e-05 -2.12728e-19 0.00014557 2.28935e-19 -0.000233352 -4.41247e-19 1.49541e-20 0.000203842 7.29281e-20 8.61028e-06 -1.70446e-19 0.000163811 1.95404e-19 -3.444e-05 3.64209e-05 2.54477e-19 0.000105523 6.09795e-20 -0.000101279 1.74053e-19 -0.000228652 2.9983e-19 -0.000141403 5.65574e-20 0.000107998 2.50313e-19 
2367.4 0 2.43315e-19 -0.00207295 3.1418e-20 5.91105e-05 0.000775832 9.38722e-20 2.90295e-05 -2.27354e-19 0.00013588 2.2916e-19 -0.000259117 -4.66561e-19 1.78584e-20 0.000202102 6.82158e-20 2.63891e-05 -1.3116e-19 0.000138823 1.86997e-19 -2.24358e-05 3.54646e-05 2.53549e-19 8.83645e-05 6.04278e-20 -0.00010732 1.51769e-19 -0.000227751 2.91605e-19 -0.000133792 4.65185e-20 0.000108916 2.61057e-19 
2367.75 0 2.4048e-19 -0.00209442 9.08681e-21 6.43044e-05 0.00071281 6.12456e-20 2.32698e-05 -2.38316e-19 0.000129297 2.41228e-19 -0.000279206 -4.53826e-19 1.33058e-20 0.000201663 7.11674e-20 4.61616e-05 -9.5413e-20 0.000106684 1.80979e-19 -1.31023e-05 3.45852e-05 2.28305e-19 7.8141e-05 4.74968e-20 -0.0001125 1.3161e-19 -0.000223991 2.78334e-19 -0.000130502 2.69511e-20 0.000110484 2.61178e-19 
2368.1 0 2.57455e-19 -0.00211424 -6.52111e-21 6.97213e-05 0.000647659 3.3578e-20 1.86942e-05 -2.38725e-19 0.000127477 2.632e-19 -0.00029312 -4.4882e-19 -2.37152e-21 0.000203062 8.29056e-20 6.78142e-05 -6.87085e-20 6.93582e-05 1.67506e-19 -5.99179e-06 2.9796e-05 1.94916e-19 7.48567e-05 5.97905e-20 -0.000117129 1.37866e-19 -0.000217801 2.64339e-19 -0.000129043 1.48316e-20 0.000112941 2.55984e-19 
2368.45 0 2.68292e-19 -0.00213111 -2.54223e-20 7.40242e-05 0.000580884 1.20793e-20 8.18838e-06 -2.37246e-19 0.000131347 2.7279e-19 -0.000303471 -4.38549e-19 -1.87286e-20 0.000203041 8.95258e-20 8.57153e-05 -6.57024e-20 3.43391e-05 1.55718e-19 6.49614e-07 1.8858e-05 1.41042e-19 7.63012e-05 7.36728e-20 -0.000121797 1.37939e-19 -0.000211475 2.54449e-19 -0.00012826 3.65056e-21 0.000115331 2.50316e-19 
2368.8 0 2.71599e-19 -0.00214417 -2.713e-20 7.66602e-05 0.000512913 -2.38181e-23 -1.13345e-05 -2.38114e-19 0.000140304 3.05649e-19 -0.000310088 -4.09513e-19 -3.4408e-20 0.000202572 1.07396e-19 9.31288e-05 -5.67268e-20 5.15891e-06 1.3315e-19 9.97917e-06 5.03612e-06 1.03838e-19 8.18466e-05 8.21649e-20 -0.000126175 1.51626e-19 -0.000209225 2.42351e-19 -0.000129027 -1.03881e-20 0.000115279 2.33118e-19 
2369.15 0 2.66326e-19 -0.00215611 -3.32544e-20 7.81222e-05 0.000443839 -1.31008e-20 -3.98585e-05 -2.40024e-19 0.000154602 3.24958e-19 -0.000313182 -3.92896e-19 -4.27863e-20 0.000203757 1.17924e-19 8.68854e-05 -3.57449e-20 -1.48366e-05 1.24927e-19 2.1865e-05 -6.25758e-06 7.10683e-20 9.0527e-05 7.65293e-20 -0.000129933 1.54602e-19 -0.000210893 2.29574e-19 -0.000128627 -1.59963e-20 0.000113244 2.06098e-19 
2369.5 0 2.56218e-19 -0.002168 -4.01592e-20 7.78758e-05 0.000376988 -3.82072e-20 -7.48839e-05 -2.34277e-19 0.000173948 3.32024e-19 -0.000312562 -3.82737e-19 -5.04097e-20 0.000205634 1.23978e-19 6.79278e-05 -1.46757e-20 -2.30042e-05 1.21055e-19 3.33029e-05 -1.16648e-05 4.28695e-20 0.00010049 7.83039e-20 -0.00013385 1.52438e-19 -0.000213505 2.16511e-19 -0.000124776 -1.04752e-20 0.000111171 1.86264e-19 
2369.85 0 2.47508e-19 -0.00217709 -2.83496e-20 7.56006e-05 0.000314685 -4.80265e-20 -0.000110915 -2.17476e-19 0.000195 3.24854e-19 -0.000306686 -3.75325e-19 -6.06514e-20 0.000209547 1.29743e-19 3.93669e-05 2.4625e-21 -2.38864e-05 1.23564e-19 4.34551e-05 -1.18522e-05 2.15106e-20 0.000113082 7.25022e-20 -0.000137575 1.54968e-19 -0.00021632 2.0103e-19 -0.000117963 -5.12972e-21 0.000109899 1.75052e-19 
2370.2 0 2.48082e-19 -0.00218259 -1.93349e-20 7.10137e-05 0.000257033 -4.26834e-20 -0.000142212 -2.10705e-19 0.000215555 3.19672e-19 -0.000296328 -3.49618e-19 -6.66144e-20 0.000217169 1.34604e-19 5.05784e-06 5.00113e-21 -2.2227e-05 1.10105e-19 5.05131e-05 -9.91261e-06 1.08313e-21 0.000130348 7.16881e-20 -0.00014165 1.74977e-19 -0.000220454 1.96903e-19 -0.00011003 4.94751e-21 0.000111231 1.76151e-19 
2370.55 0 2.37102e-19 -0.00218602 -2.18197e-20 6.32105e-05 0.000204239 -4.86893e-20 -0.000167777 -2.13172e-19 0.000238294 3.13681e-19 -0.000281345 -3.40838e-19 -8.47181e-20 0.00022409 1.25049e-19 -2.9694e-05 2.67066e-20 -1.79082e-05 9.68253e-20 5.45816e-05 -7.51315e-06 -4.67199e-21 0.00014993 6.04202e-20 -0.000146129 1.93126e-19 -0.00022647 1.92261e-19 -0.000103447 6.96093e-21 0.000114055 1.758e-19 
2370.9 0 2.26436e-19 -0.00219004 -2.13622e-20 5.1416e-05 0.000153994 -4.81533e-20 -0.000189046 -2.31244e-19 0.000263754 3.25577e-19 -0.000258963 -3.31036e-19 -8.58713e-20 0.00022672 1.26607e-19 -6.30756e-05 3.9954e-20 -1.02464e-05 8.63669e-20 5.55727e-05 -4.64544e-06 -9.417e-21 0.000166683 5.97707e-20 -0.000149585 2.04586e-19 -0.000231227 1.64497e-19 -0.000100245 2.20223e-20 0.000116987 1.71934e-19 
2371.25 0 2.21696e-19 -0.00219656 -1.71141e-20 3.72894e-05 0.000104154 -4.39059e-20 -0.000206014 -2.50461e-19 0.000286319 3.46929e-19 -0.000230935 -3.21441e-19 -9.67574e-20 0.000226144 1.26336e-19 -9.8157e-05 4.70358e-20 -5.0034e-07 1.01307e-19 5.22181e-05 -1.90275e-06 -1.61771e-20 0.000177254 6.76453e-20 -0.000151442 2.02907e-19 -0.000232903 1.32923e-19 -9.97793e-05 2.33258e-20 0.000120845 1.66838e-19 
2371.6 0 1.96867e-19 -0.00220302 -1.77447e-20 2.22633e-05 5.55801e-05 -4.5798e-20 -0.00021999 -2.665e-19 0.00030291 3.58836e-19 -0.000200497 -3.05946e-19 -1.09927e-19 0.000224053 1.32514e-19 -0.000134142 5.06385e-20 1.07297e-05 9.2413e-20 4.49126e-05 8.69961e-07 -1.81672e-20 0.000182469 7.10046e-20 -0.000153017 2.01376e-19 -0.000231293 1.08687e-19 -9.88212e-05 3.28217e-20 0.000124757 1.61261e-19 
2371.95 0 1.65793e-19 -0.00220535 -5.66667e-21 7.73619e-06 5.49379e-06 -4.80645e-20 -0.000233605 -2.74216e-19 0.000314347 3.61918e-19 -0.000169373 -2.99238e-19 -1.21085e-19 0.000225234 1.37552e-19 -0.000167569 7.06515e-20 2.52923e-05 6.29437e-20 3.50595e-05 3.38711e-06 -5.564e-21 0.00018588 7.70556e-20 -0.000154699 1.79254e-19 -0.000226729 9.42671e-20 -9.62488e-05 4.94425e-20 0.000129185 1.40827e-19 
2372.3 0 1.42851e-19 -0.00220346 1.31023e-21 -3.82985e-06 -4.84426e-05 -4.75257e-20 -0.000248646 -2.68196e-19 0.000320086 3.70484e-19 -0.000139825 -3.1123e-19 -1.39835e-19 0.000230841 1.42094e-19 -0.00019842 5.6445e-20 4.31872e-05 2.87006e-20 2.55827e-05 5.92781e-06 -1.44249e-20 0.000187539 7.3324e-20 -0.000158432 1.60332e-19 -0.000220884 7.8744e-20 -9.46969e-05 6.07156e-20 0.000135596 1.19084e-19 
2372.65 0 1.12935e-19 -0.00219951 6.68159e-22 -1.414e-05 -0.000103244 -4.74566e-20 -0.000264194 -2.73739e-19 0.000318672 3.74701e-19 -0.000114759 -3.19972e-19 -1.50867e-19 0.00023619 1.51165e-19 -0.000227516 3.39161e-20 6.42501e-05 -5.60695e-21 1.88222e-05 9.13505e-06 1.33722e-21 0.000184498 7.18758e-20 -0.000162714 1.30314e-19 -0.000216743 5.69105e-20 -9.30619e-05 7.56843e-20 0.000142696 1.19535e-19 
2373 0 9.46542e-20 -0.00219289 -3.63094e-21 -2.67699e-05 -0.000157144 -6.47194e-20 -0.000277274 -2.90154e-19 0.000309453 3.64024e-19 -9.36442e-05 -3.25457e-19 -1.50168e-19 0.000238641 1.87514e-19 -0.000250862 2.25574e-20 8.66198e-05 -2.39886e-20 1.48226e-05 1.3519e-05 2.71626e-20 0.0001781 8.4141e-20 -0.000162476 9.14248e-20 -0.000214805 3.4859e-20 -8.83565e-05 8.83235e-20 0.000148197 1.35435e-19 
2373.35 0 9.31596e-20 -0.00218295 -1.22594e-20 -4.0742e-05 -0.000210752 -6.1197e-20 -0.000290331 -2.99365e-19 0.000294607 3.44188e-19 -7.20795e-05 -3.3262e-19 -1.53419e-19 0.000236848 2.25998e-19 -0.000266693 5.56075e-22 0.000105457 -3.55946e-20 1.17816e-05 1.7374e-05 3.7914e-20 0.000174413 8.0239e-20 -0.00015627 6.85475e-20 -0.000215372 3.43258e-20 -8.13641e-05 9.5234e-20 0.000152137 1.66536e-19 
2373.7 0 1.05758e-19 -0.00217346 -2.87261e-20 -5.18284e-05 -0.000263479 -4.4462e-20 -0.000306581 -3.01349e-19 0.000279365 3.14706e-19 -4.92964e-05 -3.40122e-19 -1.69564e-19 0.000229896 2.5928e-19 -0.00027521 -1.17297e-20 0.000116957 -4.07304e-20 8.40026e-06 1.95295e-05 5.03786e-20 0.000173905 6.5827e-20 -0.000147407 3.3214e-20 -0.00022018 2.97512e-20 -7.48029e-05 1.16556e-19 0.000154 2.00553e-19 
2374.05 0 1.21123e-19 -0.0021652 -3.95424e-20 -5.80621e-05 -0.000315091 -3.29731e-20 -0.000324219 -3.18153e-19 0.000266919 2.79213e-19 -2.58096e-05 -3.37602e-19 -1.74147e-19 0.000220142 2.95016e-19 -0.000272835 -2.71207e-20 0.000120102 -3.42958e-20 9.33189e-07 2.17422e-05 6.75917e-20 0.000173538 4.40926e-20 -0.000138792 -3.60384e-21 -0.000228337 3.81328e-20 -6.77054e-05 1.24418e-19 0.0001532 2.33853e-19 
2374.4 0 1.32471e-19 -0.00215507 -4.68024e-20 -6.12265e-05 -0.000369314 -2.80909e-20 -0.000340487 -3.39511e-19 0.000257334 2.33491e-19 -4.13264e-06 -3.19621e-19 -1.57711e-19 0.000211472 3.10593e-19 -0.000258335 -4.24583e-20 0.000117755 -2.13374e-20 -1.193e-05 2.45443e-05 8.06184e-20 0.000172488 5.59407e-21 -0.000132857 -2.4897e-20 -0.000235724 4.22029e-20 -5.92754e-05 1.19065e-19 0.000148475 2.66136e-19 
2374.75 0 1.31518e-19 -0.00214154 -3.26317e-20 -6.37874e-05 -0.000427573 -2.81074e-20 -0.00035309 -3.57314e-19 0.000249581 2.05173e-19 1.47293e-05 -2.87203e-19 -1.35908e-19 0.000205502 3.17252e-19 -0.000238232 -3.11204e-20 0.000114624 1.51246e-20 -2.75624e-05 2.71577e-05 1.05056e-19 0.000171193 -3.49932e-20 -0.000129291 -4.13373e-20 -0.000239527 2.55078e-20 -5.22397e-05 9.46751e-20 0.000140792 2.95963e-19 
2375.1 0 1.31884e-19 -0.00212743 -3.35724e-20 -6.67806e-05 -0.000487508 -2.96343e-20 -0.000364053 -3.65705e-19 0.000243523 1.76728e-19 3.23927e-05 -2.48912e-19 -9.80406e-20 0.000203636 3.19098e-19 -0.000217731 -2.18265e-20 0.00011349 4.81783e-20 -4.38313e-05 2.72922e-05 1.24646e-19 0.000168253 -8.37737e-20 -0.000126807 -5.38029e-20 -0.000239114 2.86971e-21 -4.80407e-05 8.75734e-20 0.000133597 3.3534e-19 
2375.45 0 1.27447e-19 -0.00211515 -4.22549e-20 -6.83618e-05 -0.000544744 -2.72744e-20 -0.000377963 -3.55138e-19 0.00024134 1.5129e-19 4.84785e-05 -2.23021e-19 -7.69379e-20 0.000208814 3.19538e-19 -0.000197264 -4.76301e-21 0.000115868 7.31053e-20 -6.08816e-05 2.26261e-05 1.45373e-19 0.000163664 -1.18545e-19 -0.000124901 -6.58583e-20 -0.000233432 -2.08933e-20 -4.40711e-05 8.19651e-20 0.000128229 3.70913e-19 
2375.8 0 1.2555e-19 -0.00210338 -5.91733e-20 -6.73423e-05 -0.000597634 -1.61491e-20 -0.000394496 -3.27423e-19 0.000243496 1.35079e-19 5.77212e-05 -2.03647e-19 -5.04104e-20 0.000217476 3.21888e-19 -0.000175846 3.30525e-20 0.000120166 7.21005e-20 -7.75011e-05 1.65508e-05 1.74186e-19 0.000159712 -1.53591e-19 -0.000123698 -5.85865e-20 -0.000221695 -3.41001e-20 -3.84657e-05 8.19404e-20 0.000122977 4.08613e-19 
2376.15 0 1.35116e-19 -0.00208895 -8.39765e-20 -6.58176e-05 -0.000647579 1.71779e-21 -0.00040951 -3.19573e-19 0.000247235 1.3098e-19 5.74085e-05 -1.77268e-19 -3.83618e-20 0.000223921 3.15203e-19 -0.00015165 5.42856e-20 0.000124503 5.65727e-20 -9.12572e-05 1.32667e-05 2.04218e-19 0.000154995 -1.66773e-19 -0.00012186 -4.95518e-20 -0.000204028 -6.7922e-20 -3.02296e-05 7.52229e-20 0.000116672 4.27633e-19 
2376.5 0 1.51173e-19 -0.00207071 -1.05087e-19 -6.40441e-05 -0.0006962 8.76909e-21 -0.000421317 -3.20173e-19 0.00025036 1.39868e-19 5.09432e-05 -1.51849e-19 -2.93715e-20 0.000228136 3.07312e-19 -0.000123717 6.03671e-20 0.000130767 4.83851e-20 -0.000101773 1.08128e-05 2.34771e-19 0.000147039 -1.78716e-19 -0.000115851 -5.85887e-20 -0.000183263 -9.68233e-20 -2.1626e-05 7.82865e-20 0.000108929 4.38646e-19 
2376.85 0 1.64463e-19 -0.00205178 -1.04536e-19 -6.19698e-05 -0.000742881 2.24023e-20 -0.000434334 -3.04732e-19 0.000252415 1.56131e-19 4.26564e-05 -1.27287e-19 -1.50338e-20 0.000231995 3.07631e-19 -9.4768e-05 5.85092e-20 0.000138771 4.26311e-20 -0.000108144 6.70465e-06 2.60032e-19 0.000138763 -2.02391e-19 -0.000104308 -7.2002e-20 -0.00016403 -1.25765e-19 -1.64186e-05 1.05928e-19 0.000100089 4.44711e-19 
2377.2 0 1.66597e-19 -0.00203577 -1.05853e-19 -6.12129e-05 -0.00078501 2.87742e-20 -0.000450776 -2.96227e-19 0.000252696 1.65365e-19 3.76039e-05 -9.28295e-20 -7.68122e-21 0.000237368 3.01456e-19 -6.66402e-05 3.9094e-20 0.000145866 4.56917e-20 -0.000108957 8.02457e-07 2.8958e-19 0.000133414 -2.16342e-19 -8.61596e-05 -7.1199e-20 -0.000147641 -1.39886e-19 -1.3026e-05 1.25684e-19 8.95991e-05 4.25788e-19 
2377.55 0 1.6969e-19 -0.00202365 -9.45956e-20 -6.06638e-05 -0.000820612 2.41984e-20 -0.000467136 -2.76455e-19 0.000250324 1.78227e-19 3.77462e-05 -7.27779e-20 -5.94377e-21 0.000245779 2.77763e-19 -3.99629e-05 3.74797e-20 0.000151804 5.84113e-20 -0.000103014 -6.46821e-06 3.12359e-19 0.000129574 -2.13527e-19 -6.14593e-05 -8.10155e-20 -0.00013472 -1.56254e-19 -8.42653e-06 1.48777e-19 7.91544e-05 4.10088e-19 
2377.9 0 1.65276e-19 -0.00201343 -8.32953e-20 -5.94117e-05 -0.000849272 2.12457e-20 -0.000481613 -2.66192e-19 0.000245452 1.90822e-19 4.26304e-05 -5.59281e-20 -2.34988e-20 0.000252739 2.68083e-19 -1.82478e-05 3.84882e-20 0.000156829 6.88459e-20 -8.75966e-05 -1.57958e-05 3.10601e-19 0.000124586 -2.11758e-19 -3.41865e-05 -8.10952e-20 -0.000127201 -1.73212e-19 -2.31486e-06 1.64637e-19 6.83982e-05 3.95087e-19 
2378.25 0 1.54129e-19 -0.00200275 -7.16879e-20 -5.94513e-05 -0.000873301 2.61795e-20 -0.000494757 -2.68986e-19 0.000239532 1.94822e-19 5.11558e-05 -5.01914e-20 -2.69212e-20 0.000253973 2.67885e-19 -7.75304e-07 2.30238e-20 0.000159107 7.71199e-20 -6.37146e-05 -2.73789e-05 2.97552e-19 0.000118634 -2.09275e-19 -7.77192e-06 -7.28942e-20 -0.000125819 -1.80281e-19 4.6104e-06 1.70917e-19 5.66675e-05 3.67883e-19 
2378.6 0 1.275e-19 -0.00199111 -8.59757e-20 -6.18722e-05 -0.000894901 3.0074e-20 -0.000505168 -2.59013e-19 0.000232136 2.10803e-19 6.2068e-05 -4.89773e-20 -4.28089e-21 0.000252365 2.81722e-19 1.50594e-05 1.27492e-20 0.000159191 9.44873e-20 -3.67151e-05 -3.69534e-05 2.68518e-19 0.000111737 -2.13343e-19 1.75009e-05 -6.66217e-20 -0.000128679 -1.73316e-19 1.35166e-05 1.81528e-19 4.54782e-05 3.53176e-19 
2378.95 0 9.86502e-20 -0.00197604 -8.85954e-20 -6.65121e-05 -0.000914927 4.7081e-20 -0.000511949 -2.41907e-19 0.000220697 2.1551e-19 7.34476e-05 -3.559e-20 2.73138e-20 0.000251191 3.00328e-19 2.83212e-05 -1.24316e-21 0.000162979 1.1366e-19 -1.29563e-05 -4.15708e-05 2.34675e-19 0.000104606 -2.03221e-19 4.17917e-05 -4.41642e-20 -0.00012994 -1.83715e-19 2.27449e-05 1.63059e-19 3.60054e-05 3.41699e-19 
2379.3 0 7.51254e-20 -0.00195605 -9.97383e-20 -7.31397e-05 -0.000936099 5.24634e-20 -0.000512239 -2.18951e-19 0.000205882 2.27192e-19 8.46804e-05 -1.80372e-20 5.452e-20 0.00024933 3.11035e-19 3.81268e-05 -1.09816e-20 0.000171996 1.23308e-19 2.21959e-06 -4.20261e-05 2.12517e-19 0.000100084 -2.02305e-19 6.19332e-05 -2.05652e-20 -0.000124411 -1.74482e-19 3.02525e-05 1.29297e-19 2.80919e-05 3.1508e-19 
2379.65 0 6.63758e-20 -0.00193415 -9.57619e-20 -7.93022e-05 -0.000958821 6.58429e-20 -0.00050387 -1.90459e-19 0.000190524 2.47257e-19 9.53186e-05 -9.66403e-21 8.58083e-20 0.000247796 3.30126e-19 4.73003e-05 -2.28919e-20 0.000183993 1.40041e-19 9.35134e-06 -4.00877e-05 2.02469e-19 9.79251e-05 -2.16766e-19 7.64321e-05 5.5224e-22 -0.000114362 -1.72525e-19 3.71331e-05 1.08591e-19 2.20432e-05 2.80475e-19 
2380 0 4.9198e-20 -0.00191269 -1.0259e-19 -8.13002e-05 -0.000980819 6.68883e-20 -0.000490353 -1.77474e-19 0.000174005 2.64128e-19 0.000103558 -1.16227e-20 1.15375e-19 0.000246635 3.20454e-19 5.87262e-05 -2.05148e-20 0.000196289 1.56185e-19 1.20997e-05 -3.92265e-05 1.79252e-19 9.48626e-05 -2.14652e-19 8.58685e-05 9.98239e-21 -0.000105825 -1.68202e-19 4.43733e-05 9.98464e-20 1.89598e-05 2.46963e-19 
2380.35 0 3.36505e-20 -0.00189275 -1.1465e-19 -8.03336e-05 -0.00100248 5.18719e-20 -0.000475089 -1.73149e-19 0.000155736 2.79373e-19 0.000109329 -7.03925e-21 1.35406e-19 0.000240863 3.0791e-19 7.0437e-05 -7.86415e-21 0.000208342 1.66067e-19 8.76446e-06 -3.88937e-05 1.48765e-19 9.04831e-05 -2.01686e-19 9.25854e-05 1.57123e-20 -0.000100656 -1.59397e-19 5.31048e-05 8.56011e-20 1.70131e-05 2.18695e-19 
2380.7 0 3.16163e-20 -0.00187562 -1.11316e-19 -8.04072e-05 -0.00102369 4.20694e-20 -0.000460118 -1.66958e-19 0.000138162 2.86038e-19 0.00011374 3.40414e-21 1.43719e-19 0.000230366 2.92508e-19 7.99253e-05 1.49388e-20 0.000221467 1.82439e-19 -2.46084e-06 -3.6063e-05 1.4954e-19 8.61084e-05 -1.91874e-19 0.00010037 1.70679e-20 -9.72908e-05 -1.56564e-19 6.29016e-05 8.0228e-20 1.3663e-05 1.90382e-19 
2381.05 0 4.3162e-20 -0.0018611 -1.01628e-19 -8.00212e-05 -0.00104278 1.77954e-20 -0.000446994 -1.7526e-19 0.000123918 2.95425e-19 0.000119013 2.09698e-20 1.54852e-19 0.000219657 2.89431e-19 8.68121e-05 3.16069e-20 0.000235215 1.983e-19 -1.78411e-05 -3.19018e-05 1.52642e-19 8.35212e-05 -1.64278e-19 0.000110364 2.01538e-20 -9.29188e-05 -1.50739e-19 7.32073e-05 6.63331e-20 7.86432e-06 1.64452e-19 
2381.4 0 5.66088e-20 -0.00184867 -1.01934e-19 -7.7925e-05 -0.00106005 -4.43196e-21 -0.00043513 -1.87518e-19 0.000115572 2.93245e-19 0.000129551 2.60953e-20 1.64545e-19 0.000211413 2.82632e-19 8.99334e-05 3.90214e-20 0.000248842 2.12157e-19 -3.55203e-05 -2.90929e-05 1.41249e-19 8.11858e-05 -1.49613e-19 0.000119742 1.05268e-20 -8.78059e-05 -1.50606e-19 8.25237e-05 4.55011e-20 -3.39553e-07 1.41505e-19 
2381.75 0 8.08534e-20 -0.00183757 -1.07601e-19 -7.77433e-05 -0.00107707 -5.02725e-20 -0.000424223 -1.82623e-19 0.000114022 2.84905e-19 0.000147429 2.92437e-20 1.51073e-19 0.000204528 2.61143e-19 8.89104e-05 5.46702e-20 0.000261788 2.21123e-19 -5.55549e-05 -2.58898e-05 1.33493e-19 7.43803e-05 -1.38983e-19 0.000125683 4.09266e-21 -8.31381e-05 -1.58945e-19 9.18994e-05 2.59628e-20 -7.72716e-06 1.30924e-19 
2382.1 0 1.13258e-19 -0.00182646 -1.21505e-19 -8.1965e-05 -0.00109535 -9.36781e-20 -0.000414983 -1.66864e-19 0.000112412 2.69874e-19 0.000168216 1.25076e-20 1.38223e-19 0.000196555 2.41079e-19 8.36877e-05 6.75546e-20 0.000273532 2.31914e-19 -7.72838e-05 -1.95817e-05 1.24627e-19 6.12476e-05 -1.25113e-19 0.00012733 5.75036e-21 -7.92475e-05 -1.57553e-19 0.000102913 -4.47248e-21 -1.29793e-05 1.40284e-19 
2382.45 0 1.32495e-19 -0.00181362 -1.29663e-19 -8.82749e-05 -0.00111628 -1.36049e-19 -0.000406622 -1.42809e-19 0.000105151 2.45589e-19 0.000187053 -7.37384e-22 1.30496e-19 0.000187649 2.21605e-19 7.56547e-05 6.72088e-20 0.000283463 2.58217e-19 -9.73079e-05 -1.07404e-05 1.29709e-19 4.32364e-05 -1.23881e-19 0.000126007 9.42077e-21 -7.65982e-05 -1.47852e-19 0.000114147 -4.31587e-20 -1.85994e-05 1.4945e-19 
2382.8 0 1.43476e-19 -0.00179844 -1.28415e-19 -9.40298e-05 -0.00114172 -1.69726e-19 -0.00039903 -1.33635e-19 9.42766e-05 2.16568e-19 0.00020004 -1.03116e-21 1.21078e-19 0.000179219 2.01786e-19 6.58095e-05 7.75527e-20 0.000290373 2.54998e-19 -0.000113949 -2.29883e-06 1.42388e-19 2.43717e-05 -1.08166e-19 0.000123123 7.87124e-21 -7.41315e-05 -1.33458e-19 0.00012411 -9.2808e-20 -2.38983e-05 1.38088e-19 
2383.15 0 1.53858e-19 -0.00178238 -1.34168e-19 -9.73431e-05 -0.00117006 -2.14279e-19 -0.000394728 -1.30037e-19 8.15475e-05 1.96654e-19 0.000204387 1.06221e-20 1.16447e-19 0.000172418 1.67937e-19 5.08748e-05 7.62415e-20 0.00029602 2.47796e-19 -0.000128428 4.525e-06 1.4975e-19 8.73336e-06 -1.13263e-19 0.000118442 -1.72563e-20 -7.1389e-05 -1.07747e-19 0.000133049 -1.131e-19 -2.68986e-05 1.26795e-19 
2383.5 0 1.82361e-19 -0.00176418 -1.33701e-19 -9.71089e-05 -0.00119986 -2.35371e-19 -0.000395956 -1.30216e-19 6.65675e-05 1.69195e-19 0.000201724 2.75186e-20 1.14925e-19 0.000166455 1.50299e-19 2.77337e-05 9.0369e-20 0.000302993 2.42947e-19 -0.000141639 1.05532e-05 1.51981e-19 -4.77043e-06 -1.06302e-19 0.00011302 -4.73787e-20 -6.81323e-05 -9.83554e-20 0.000140849 -1.15971e-19 -2.9289e-05 1.21508e-19 
2383.85 0 2.00572e-19 -0.00174222 -1.11758e-19 -9.67558e-05 -0.00123326 -2.4849e-19 -0.000400201 -1.21536e-19 5.01728e-05 1.25466e-19 0.000191054 2.11628e-20 1.03029e-19 0.000158707 1.37945e-19 1.59277e-06 1.15023e-19 0.000311232 2.39297e-19 -0.000152955 1.50754e-05 1.34845e-19 -2.02667e-05 -1.04327e-19 0.000106774 -6.1449e-20 -6.46349e-05 -9.6541e-20 0.000147176 -1.19064e-19 -3.14676e-05 1.15981e-19 
2384.2 0 2.10322e-19 -0.00171728 -9.85706e-20 -9.91767e-05 -0.00127462 -2.69881e-19 -0.000405212 -1.26065e-19 3.08903e-05 9.44182e-20 0.000170702 5.47981e-21 1.00916e-19 0.000150049 1.19738e-19 -1.97443e-05 1.38325e-19 0.000320779 2.30059e-19 -0.000158778 1.55913e-05 1.19e-19 -3.68385e-05 -8.89894e-20 9.94645e-05 -8.88999e-20 -6.18518e-05 -8.36979e-20 0.000151542 -1.19072e-19 -3.22119e-05 9.83521e-20 
2384.55 0 2.13356e-19 -0.00169216 -7.66073e-20 -0.000102117 -0.00132255 -2.89115e-19 -0.000410932 -1.20023e-19 5.4641e-06 8.42191e-20 0.000141914 5.69394e-21 1.03781e-19 0.00014027 1.05798e-19 -3.08246e-05 1.58231e-19 0.000332408 2.31238e-19 -0.000157376 1.24085e-05 1.12812e-19 -5.0598e-05 -7.06686e-20 9.3178e-05 -1.11773e-19 -5.8768e-05 -8.46599e-20 0.000153548 -1.25593e-19 -3.47942e-05 8.23269e-20 
2384.9 0 1.99349e-19 -0.00166841 -6.42358e-20 -0.000102592 -0.00137043 -3.116e-19 -0.000415577 -1.13911e-19 -2.32547e-05 6.56534e-20 0.00010738 5.78901e-22 1.20384e-19 0.000129917 1.15035e-19 -3.06343e-05 1.57964e-19 0.000345158 2.17124e-19 -0.000152072 7.82738e-06 8.11315e-20 -6.07356e-05 -5.69076e-20 8.75325e-05 -1.42544e-19 -5.47902e-05 -8.39908e-20 0.000153431 -1.31548e-19 -3.99778e-05 9.15376e-20 
2385.25 0 1.82027e-19 -0.00164594 -4.96631e-20 -9.97217e-05 -0.00141607 -3.27956e-19 -0.000418937 -1.31172e-19 -5.27158e-05 4.57649e-20 7.06615e-05 -6.81019e-21 1.31578e-19 0.000119717 1.21052e-19 -2.5692e-05 1.29264e-19 0.000360065 2.10673e-19 -0.000145162 2.84611e-06 4.56893e-20 -6.80258e-05 -5.76076e-20 8.21544e-05 -1.80156e-19 -4.90185e-05 -6.8801e-20 0.000152589 -1.48312e-19 -4.46491e-05 1.01597e-19 
2385.6 0 1.59865e-19 -0.00162423 -2.61118e-20 -9.66334e-05 -0.00146131 -3.18095e-19 -0.000422633 -1.36412e-19 -8.28244e-05 4.08683e-20 3.57866e-05 -8.96883e-21 1.54126e-19 0.00010803 1.27109e-19 -2.10019e-05 9.48063e-20 0.000378735 2.05923e-19 -0.00013553 -1.48915e-06 7.7868e-21 -7.16727e-05 -5.89859e-20 8.03955e-05 -1.88359e-19 -4.11069e-05 -5.93225e-20 0.000152369 -1.66327e-19 -4.64636e-05 9.92239e-20 
2385.95 0 1.54151e-19 -0.00160342 1.07439e-20 -9.49282e-05 -0.00150705 -3.13302e-19 -0.000424943 -1.23203e-19 -0.00011034 4.83767e-20 6.79209e-06 -1.26855e-20 1.87205e-19 9.53e-05 1.22358e-19 -1.72826e-05 8.01142e-20 0.000398308 1.96063e-19 -0.000123723 -2.03255e-06 -2.02077e-20 -7.22694e-05 -4.97232e-20 8.46555e-05 -1.99276e-19 -3.30884e-05 -6.69859e-20 0.000153539 -1.68915e-19 -4.60584e-05 1.15815e-19 
2386.3 0 1.50743e-19 -0.00158211 3.14266e-20 -9.15781e-05 -0.00155119 -3.15198e-19 -0.000423208 -1.15706e-19 -0.00013205 4.68579e-20 -1.48681e-05 -1.42465e-20 2.32027e-19 8.19807e-05 1.06659e-19 -1.5087e-05 6.42303e-20 0.000413407 2.04907e-19 -0.000113262 1.02512e-06 -2.53555e-20 -7.34362e-05 -1.87257e-20 9.2029e-05 -2.10743e-19 -2.44537e-05 -1.02199e-19 0.000155921 -1.75533e-19 -4.4964e-05 1.07967e-19 
2386.65 0 1.42008e-19 -0.00155755 2.06875e-20 -8.44988e-05 -0.00159171 -3.36704e-19 -0.000413607 -1.17755e-19 -0.000150638 2.98304e-20 -3.20651e-05 1.78784e-20 2.46184e-19 6.76828e-05 9.82348e-20 -1.55098e-05 4.45463e-20 0.00042346 2.17964e-19 -0.000105886 5.96672e-06 -3.61151e-20 -7.68136e-05 8.88135e-21 9.81717e-05 -2.11139e-19 -1.51477e-05 -1.35386e-19 0.000159607 -1.65467e-19 -4.26856e-05 1.11471e-19 
2387 0 1.60521e-19 -0.00152951 -2.79455e-21 -7.49066e-05 -0.0016306 -3.42727e-19 -0.000396498 -1.10019e-19 -0.00017129 6.97934e-21 -4.65303e-05 5.06562e-20 2.6155e-19 5.4096e-05 9.78842e-20 -1.80215e-05 2.53528e-20 0.000428001 2.1695e-19 -9.83757e-05 1.49625e-05 -6.13854e-20 -8.15423e-05 2.14635e-20 0.000101383 -2.01877e-19 -7.40929e-06 -1.51281e-19 0.000163127 -1.30981e-19 -3.90508e-05 1.3941e-19 
2387.35 0 1.66264e-19 -0.00149876 -1.7837e-20 -6.3156e-05 -0.00166958 -3.25339e-19 -0.000376254 -9.96186e-20 -0.000191202 -2.14112e-20 -5.87294e-05 6.06762e-20 2.66641e-19 4.20503e-05 7.51546e-20 -2.30941e-05 1.6266e-20 0.000424334 2.10085e-19 -9.13804e-05 2.71774e-05 -6.98165e-20 -8.45622e-05 4.13347e-20 0.000104414 -1.75684e-19 -6.55196e-07 -1.67494e-19 0.000166019 -1.06348e-19 -3.54842e-05 1.74041e-19 
2387.7 0 1.66104e-19 -0.00146521 -3.18286e-20 -4.96602e-05 -0.00170507 -3.21116e-19 -0.000356958 -7.66763e-20 -0.000203903 -5.81777e-20 -6.98676e-05 5.40904e-20 2.63774e-19 3.07061e-05 5.12169e-20 -3.27428e-05 3.68788e-20 0.00041314 1.83326e-19 -9.00806e-05 3.74522e-05 -6.26968e-20 -8.26263e-05 5.04739e-20 0.000109748 -1.43604e-19 7.14328e-06 -1.97317e-19 0.000169208 -6.743e-20 -3.34133e-05 1.9299e-19 
2388.05 0 1.64616e-19 -0.00142918 -5.92907e-20 -3.45014e-05 -0.00173184 -3.39855e-19 -0.000339498 -5.63324e-20 -0.00021003 -8.76827e-20 -7.52973e-05 5.8561e-20 2.55722e-19 2.08341e-05 2.28123e-20 -4.59138e-05 7.24727e-20 0.000398284 1.72105e-19 -9.92697e-05 4.38163e-05 -6.49001e-20 -7.76905e-05 5.43416e-20 0.000115859 -1.21606e-19 1.83696e-05 -2.33314e-19 0.00017188 -2.12959e-20 -3.15965e-05 2.07799e-19 
2388.4 0 1.56847e-19 -0.00138999 -8.81242e-20 -1.87958e-05 -0.00174949 -3.72072e-19 -0.000325234 -5.77484e-20 -0.000211759 -1.25726e-19 -7.03813e-05 7.19594e-20 2.40118e-19 1.40548e-05 6.84196e-21 -6.22899e-05 1.16692e-19 0.000382111 1.77512e-19 -0.000115178 4.77788e-05 -9.08295e-20 -7.26547e-05 4.8652e-20 0.000122929 -1.10887e-19 3.26345e-05 -2.53274e-19 0.000172812 3.3593e-20 -2.73532e-05 1.98976e-19 
2388.75 0 1.27717e-19 -0.00134913 -1.17349e-19 -3.75594e-06 -0.00176313 -4.02192e-19 -0.000313512 -6.24795e-20 -0.000210917 -1.48489e-19 -6.09832e-05 8.19973e-20 2.29236e-19 1.27447e-05 6.36131e-21 -8.0496e-05 1.59203e-19 0.000365525 1.84584e-19 -0.000130338 5.08809e-05 -1.30341e-19 -6.75227e-05 5.15132e-20 0.000129888 -9.0299e-20 4.87565e-05 -2.56656e-19 0.00017137 8.20813e-20 -2.18323e-05 1.76109e-19 
2389.1 0 9.1351e-20 -0.00130935 -1.25982e-19 1.05734e-05 -0.00177787 -4.26182e-19 -0.000303124 -6.43391e-20 -0.00021036 -1.41689e-19 -5.19689e-05 9.25179e-20 2.04432e-19 1.61544e-05 6.1122e-21 -9.66237e-05 1.93449e-19 0.000348531 1.90981e-19 -0.000143469 5.54778e-05 -1.6473e-19 -6.25474e-05 6.93822e-20 0.000133128 -9.07234e-20 6.40635e-05 -2.36848e-19 0.000168147 1.14223e-19 -1.81148e-05 1.59552e-19 
2389.45 0 5.45436e-20 -0.00126957 -1.29278e-19 2.43322e-05 -0.0017962 -4.43707e-19 -0.000294445 -5.64523e-20 -0.00020861 -1.28096e-19 -4.26839e-05 1.10459e-19 1.9309e-19 2.04666e-05 -4.1496e-21 -0.000105386 2.193e-19 0.000331087 1.97736e-19 -0.00015483 6.15687e-05 -1.79204e-19 -5.49802e-05 7.99472e-20 0.000131078 -9.11552e-20 7.67152e-05 -2.11533e-19 0.000165201 1.40859e-19 -1.67098e-05 1.7608e-19 
2389.8 0 2.35313e-20 -0.0012277 -1.28677e-19 3.58856e-05 -0.00181601 -4.50566e-19 -0.000288244 -3.54192e-20 -0.000203234 -1.38012e-19 -3.35754e-05 1.40725e-19 1.90061e-19 2.44163e-05 -2.76882e-20 -0.000106985 2.32883e-19 0.000311368 2.1741e-19 -0.000164023 6.71507e-05 -1.82537e-19 -4.15726e-05 8.75275e-20 0.000124087 -9.72107e-20 8.69229e-05 -1.99518e-19 0.00016209 1.57271e-19 -1.56756e-05 1.77872e-19 
2390.15 0 3.90454e-21 -0.00118201 -1.38631e-19 4.58416e-05 -0.00183436 -4.56917e-19 -0.000282165 -1.91606e-20 -0.0001924 -1.43946e-19 -2.66268e-05 1.64158e-19 1.72259e-19 3.16788e-05 -5.81451e-20 -0.000104724 2.2397e-19 0.000286523 2.34446e-19 -0.000171492 6.98411e-05 -1.89145e-19 -2.37768e-05 9.83554e-20 0.000113701 -1.1412e-19 9.27447e-05 -1.88419e-19 0.000156681 1.59759e-19 -1.59157e-05 1.70542e-19 
2390.5 0 -1.42252e-20 -0.00113213 -1.50464e-19 5.74616e-05 -0.00185143 -4.52457e-19 -0.00027459 -2.42722e-20 -0.000175352 -1.4129e-19 -2.39275e-05 1.73655e-19 1.62316e-19 4.25508e-05 -1.01013e-19 -9.95386e-05 2.34453e-19 0.000257282 2.46855e-19 -0.000178307 7.0895e-05 -1.97086e-19 -4.98266e-06 9.19078e-20 0.000102336 -1.28685e-19 9.48548e-05 -1.93852e-19 0.000148264 1.7096e-19 -1.71906e-05 1.59678e-19 
2390.85 0 -5.12952e-20 -0.00107775 -1.71291e-19 6.94372e-05 -0.00186672 -4.50689e-19 -0.000268105 -3.30025e-20 -0.000152557 -1.51658e-19 -2.62297e-05 1.90002e-19 1.48985e-19 5.47039e-05 -1.4198e-19 -9.28585e-05 2.49275e-19 0.000225443 2.58694e-19 -0.000183973 7.27892e-05 -1.67935e-19 1.41676e-05 1.01762e-19 8.90222e-05 -1.39132e-19 9.89031e-05 -2.02493e-19 0.000137987 1.83241e-19 -1.89765e-05 1.54685e-19 
2391.2 0 -8.20391e-20 -0.00101978 -1.83275e-19 7.98448e-05 -0.00187957 -4.2926e-19 -0.000262329 -4.43441e-20 -0.000126378 -1.35042e-19 -3.07097e-05 2.01148e-19 1.33687e-19 6.81032e-05 -1.73126e-19 -8.4723e-05 2.68888e-19 0.000192331 2.64892e-19 -0.00018661 7.77756e-05 -1.35466e-19 3.44942e-05 1.18955e-19 7.32527e-05 -1.44952e-19 0.000106313 -1.99162e-19 0.000127712 1.67878e-19 -2.22535e-05 1.56607e-19 
2391.55 0 -8.58651e-20 -0.000962731 -1.87098e-19 9.04905e-05 -0.00188996 -4.00382e-19 -0.00025648 -5.23331e-20 -9.77158e-05 -1.03194e-19 -3.53836e-05 2.20265e-19 1.2906e-19 8.38491e-05 -1.86388e-19 -7.47534e-05 2.70285e-19 0.000160615 2.7239e-19 -0.000186007 8.52961e-05 -1.10074e-19 5.33531e-05 1.23043e-19 5.81505e-05 -1.34493e-19 0.00011363 -1.86992e-19 0.000119733 1.4894e-19 -2.69294e-05 1.51833e-19 
2391.9 0 -6.80712e-20 -0.000910148 -1.8954e-19 0.000102412 -0.00189548 -3.66066e-19 -0.000251048 -7.27939e-20 -6.91919e-05 -6.34805e-20 -4.01646e-05 2.42009e-19 1.232e-19 9.97025e-05 -2.00625e-19 -6.40089e-05 2.71189e-19 0.000133096 2.67668e-19 -0.000184135 9.15195e-05 -9.68563e-20 6.68404e-05 1.15288e-19 4.50031e-05 -1.20744e-19 0.0001198 -1.92422e-19 0.000115598 1.37228e-19 -3.3386e-05 1.35169e-19 
2392.25 0 -5.16222e-20 -0.000860718 -1.93842e-19 0.000112416 -0.00189553 -3.33708e-19 -0.000248185 -8.37615e-20 -4.52569e-05 -5.05321e-20 -4.59412e-05 2.61613e-19 1.25784e-19 0.000111916 -2.16625e-19 -5.49715e-05 2.67469e-19 0.00011164 2.46756e-19 -0.00018218 9.46163e-05 -8.98168e-20 7.48099e-05 9.65519e-20 3.579e-05 -1.06416e-19 0.000125939 -1.96301e-19 0.000115085 1.34995e-19 -4.2328e-05 1.09732e-19 
2392.6 0 -3.19096e-20 -0.000813141 -1.96688e-19 0.000117358 -0.00189411 -2.96482e-19 -0.000250281 -5.42284e-20 -2.60249e-05 -4.15871e-20 -5.41593e-05 2.7533e-19 1.30102e-19 0.000119803 -2.26989e-19 -4.94728e-05 2.53019e-19 9.61297e-05 2.25188e-19 -0.000178106 9.6231e-05 -7.6004e-20 8.13112e-05 6.72526e-20 3.0782e-05 -9.78697e-20 0.00013198 -2.1176e-19 0.000117192 1.41301e-19 -5.17833e-05 1.12894e-19 
2392.95 0 -2.54974e-20 -0.000768225 -1.90634e-19 0.000118014 -0.0018941 -2.73637e-19 -0.000257279 -1.54801e-20 -1.01636e-05 -3.46294e-20 -6.22092e-05 2.76169e-19 1.25378e-19 0.000124359 -2.325e-19 -4.78049e-05 2.22384e-19 8.43767e-05 2.07552e-19 -0.00017089 9.87141e-05 -7.29312e-20 8.83045e-05 3.44794e-20 2.90236e-05 -9.06846e-20 0.0001367 -2.36168e-19 0.00012109 1.64628e-19 -5.85316e-05 1.14344e-19 
2393.3 0 -4.70315e-20 -0.000726446 -1.70522e-19 0.000116477 -0.00189283 -2.39288e-19 -0.000269805 2.11995e-20 3.93793e-06 -3.77112e-20 -6.86473e-05 2.75197e-19 1.18101e-19 0.000121844 -2.4295e-19 -4.80552e-05 1.95896e-19 7.53042e-05 1.86209e-19 -0.000163247 0.000101218 -5.72938e-20 9.34068e-05 3.2636e-20 3.09478e-05 -6.78371e-20 0.000139672 -2.6039e-19 0.000127357 1.90066e-19 -6.30006e-05 1.02218e-19 
2393.65 0 -8.46368e-20 -0.000685133 -1.62202e-19 0.00011366 -0.00189041 -2.16524e-19 -0.000287318 1.63202e-20 1.67935e-05 -3.96128e-20 -7.56781e-05 2.74153e-19 9.58029e-20 0.000108928 -2.45093e-19 -4.89493e-05 1.83564e-19 6.91557e-05 1.5967e-19 -0.0001573 0.000103909 -3.50883e-20 9.51255e-05 1.4952e-20 3.36702e-05 -4.32965e-20 0.000141322 -2.77658e-19 0.000136349 2.05533e-19 -6.67093e-05 8.8668e-20 
2394 0 -1.06437e-19 -0.000644205 -1.55321e-19 0.000114172 -0.00189183 -2.01714e-19 -0.000308335 5.78366e-21 2.75373e-05 -3.39551e-20 -8.56828e-05 2.794e-19 7.88935e-20 9.12627e-05 -2.36155e-19 -5.18058e-05 1.90949e-19 6.4246e-05 1.38491e-19 -0.000153704 0.00010955 -3.75705e-21 9.56889e-05 7.02952e-22 3.46106e-05 -2.39903e-20 0.000143504 -2.92016e-19 0.000145447 2.29935e-19 -6.96113e-05 7.74343e-20 
2394.35 0 -1.43961e-19 -0.000603747 -1.38081e-19 0.000120444 -0.00189763 -1.96732e-19 -0.000330367 -1.41029e-20 3.74959e-05 -4.18596e-20 -9.82292e-05 2.85192e-19 9.38999e-20 7.47448e-05 -2.29052e-19 -5.74417e-05 2.02604e-19 5.76933e-05 1.26402e-19 -0.000156228 0.000118347 1.96518e-20 9.62276e-05 -4.8676e-21 3.44262e-05 -7.38688e-21 0.000147655 -2.84572e-19 0.000151932 2.41283e-19 -6.95385e-05 6.99906e-20 
2394.7 0 -1.63909e-19 -0.000563081 -1.21503e-19 0.00012606 -0.00190345 -2.02839e-19 -0.000349588 -3.63675e-20 5.0222e-05 -4.22902e-20 -0.000108036 2.78281e-19 1.05069e-19 6.09078e-05 -2.01697e-19 -6.44071e-05 1.98448e-19 4.89535e-05 1.12736e-19 -0.000165036 0.000129033 4.4857e-20 9.66872e-05 3.53256e-22 3.44017e-05 -1.00243e-20 0.000152842 -2.67786e-19 0.000156479 2.35948e-19 -6.59231e-05 6.63656e-20 
2395.05 0 -1.81178e-19 -0.000521841 -1.12446e-19 0.000126812 -0.00190502 -2.07452e-19 -0.000365788 -4.2522e-20 6.31077e-05 -3.51807e-20 -0.000111311 2.67538e-19 1.13422e-19 4.95201e-05 -1.87604e-19 -6.79646e-05 1.96717e-19 4.09431e-05 1.04383e-19 -0.00017565 0.000140072 7.51968e-20 9.8158e-05 7.89731e-21 3.45591e-05 -2.9085e-20 0.00015857 -2.3732e-19 0.000159613 2.21345e-19 -6.00416e-05 5.81328e-20 
2395.4 0 -2.04697e-19 -0.000477881 -1.08414e-19 0.000124327 -0.00190397 -2.14415e-19 -0.000378729 -3.51979e-20 7.08478e-05 -3.37869e-20 -0.000109188 2.74436e-19 1.18336e-19 3.82537e-05 -1.72572e-19 -6.60564e-05 1.99673e-19 3.65757e-05 9.53821e-20 -0.000187107 0.000150932 1.03816e-19 9.95155e-05 8.32546e-22 3.35437e-05 -5.64098e-20 0.000166247 -1.93208e-19 0.000159953 2.16306e-19 -5.0983e-05 6.19266e-20 
2395.75 0 -2.13752e-19 -0.000430046 -1.00849e-19 0.000121929 -0.00190317 -2.21437e-19 -0.000386169 -2.66206e-20 7.23738e-05 -2.01239e-20 -0.000106542 2.92496e-19 1.20052e-19 2.73113e-05 -1.37739e-19 -6.10036e-05 2.09605e-19 3.45713e-05 8.49788e-20 -0.000199235 0.00016492 1.1404e-19 9.87445e-05 -4.96978e-21 3.09655e-05 -5.98413e-20 0.000176043 -1.36261e-19 0.000157661 1.98667e-19 -4.08249e-05 7.54742e-20 
2396.1 0 -2.24018e-19 -0.000379392 -1.02261e-19 0.000120978 -0.00190195 -2.27693e-19 -0.000388034 -2.76509e-20 6.99166e-05 -1.32124e-20 -0.000110873 2.97904e-19 1.01973e-19 1.63127e-05 -1.0079e-19 -5.49038e-05 1.77543e-19 3.13645e-05 8.23015e-20 -0.000210181 0.000182607 1.22055e-19 9.50844e-05 -3.95726e-21 2.71526e-05 -5.689e-20 0.000184524 -8.75848e-20 0.00015453 1.85113e-19 -3.10362e-05 7.55271e-20 
2396.45 0 -2.17903e-19 -0.000329498 -1.18534e-19 0.000119731 -0.00189754 -2.15465e-19 -0.000382368 -2.28914e-20 6.57654e-05 -2.13522e-20 -0.000126571 2.99908e-19 7.58279e-20 5.64766e-06 -7.53829e-20 -5.13493e-05 1.34355e-19 2.87615e-05 6.87499e-20 -0.000221621 0.000201397 1.18552e-19 9.08503e-05 -3.30627e-21 2.31117e-05 -5.30278e-20 0.000190016 -5.49753e-20 0.000151978 1.8283e-19 -2.15913e-05 6.78683e-20 
2396.8 0 -2.0972e-19 -0.000284089 -1.20655e-19 0.000116193 -0.00188716 -2.04399e-19 -0.000368983 -3.20686e-20 6.10608e-05 -1.04512e-20 -0.000150694 3.00518e-19 6.05709e-20 -1.36046e-06 -6.96107e-20 -5.29122e-05 9.85992e-20 3.05984e-05 6.08793e-20 -0.000234272 0.000219499 1.11175e-19 8.87755e-05 2.61751e-21 2.12409e-05 -6.65217e-20 0.000193272 -3.17228e-20 0.000151037 1.72273e-19 -1.29164e-05 5.09949e-20 
2397.15 0 -2.0619e-19 -0.00024087 -1.24118e-19 0.000109998 -0.00186888 -1.97712e-19 -0.00035191 -4.36572e-20 5.59565e-05 1.52963e-21 -0.000175255 2.82943e-19 4.40426e-20 -3.64975e-06 -6.23157e-20 -5.81949e-05 4.92966e-20 3.56402e-05 6.29463e-20 -0.000243658 0.000234059 1.32491e-19 8.97969e-05 9.94131e-21 2.3005e-05 -7.17955e-20 0.000195697 -2.56152e-21 0.000151047 1.49623e-19 -4.60772e-06 4.85397e-20 
2397.5 0 -1.89297e-19 -0.00019611 -1.1673e-19 0.000101452 -0.00184735 -2.14665e-19 -0.000335497 -5.76649e-20 5.01861e-05 3.87683e-20 -0.000193341 2.39466e-19 3.75831e-20 -5.62806e-06 -6.53634e-20 -6.34875e-05 1.33973e-20 4.28025e-05 7.07864e-20 -0.000246994 0.00024283 1.31542e-19 9.21372e-05 2.81084e-20 2.95199e-05 -6.81352e-20 0.000197229 1.35481e-20 0.000150621 1.42836e-19 4.29421e-06 4.49117e-20 
2397.85 0 -1.75509e-19 -0.000153116 -1.07418e-19 9.06808e-05 -0.00182535 -2.26842e-19 -0.00032356 -4.3246e-20 4.4038e-05 6.61314e-20 -0.000202148 2.03278e-19 2.86909e-20 -1.03125e-05 -6.80291e-20 -6.68944e-05 -1.08236e-20 5.35413e-05 9.46344e-20 -0.00024563 0.000245473 1.00089e-19 9.39576e-05 3.90757e-20 4.12171e-05 -6.66516e-20 0.000199079 2.67547e-20 0.000151586 1.5159e-19 1.49295e-05 4.87101e-20 
2398.2 0 -1.56113e-19 -0.000113091 -1.00825e-19 7.8099e-05 -0.00179742 -2.52912e-19 -0.00031686 -5.12312e-20 3.5031e-05 6.84712e-20 -0.000203661 1.69629e-19 1.78901e-20 -1.37003e-05 -8.84584e-20 -6.83331e-05 -3.32261e-20 6.67319e-05 1.21462e-19 -0.00023923 0.000242961 7.29957e-20 9.39948e-05 5.5243e-20 5.6247e-05 -5.72819e-20 0.000201589 4.50336e-20 0.000156382 1.52181e-19 2.6314e-05 4.84636e-20 
2398.55 0 -1.61807e-19 -7.24764e-05 -9.07783e-20 6.44577e-05 -0.00176602 -2.7578e-19 -0.000313772 -5.85177e-20 1.91792e-05 5.92113e-20 -0.0002 1.30817e-19 1.2225e-20 -1.35438e-05 -1.10213e-19 -7.01831e-05 -4.22004e-20 8.06088e-05 1.24082e-19 -0.000224641 0.000238238 5.22631e-20 8.98871e-05 4.19192e-20 7.078e-05 -4.73381e-20 0.000204275 5.92016e-20 0.000161465 1.47537e-19 3.61999e-05 5.84289e-20 
2398.9 0 -1.6776e-19 -3.19476e-05 -9.16899e-20 5.0178e-05 -0.0017378 -2.89531e-19 -0.000311538 -6.4599e-20 -3.31097e-06 4.77418e-20 -0.000191522 9.81091e-20 3.44335e-20 -1.21289e-05 -1.34561e-19 -7.44958e-05 -4.88296e-20 9.43997e-05 1.37688e-19 -0.000200124 0.000234987 4.19899e-20 8.26623e-05 9.95831e-21 8.07683e-05 -3.71695e-20 0.000206383 6.38087e-20 0.000163216 1.32085e-19 4.24998e-05 5.39669e-20 
2399.25 0 -1.73855e-19 6.61488e-06 -9.12041e-20 3.71622e-05 -0.00171276 -3.06927e-19 -0.000308754 -6.57644e-20 -2.83544e-05 5.16307e-20 -0.000181069 7.1448e-20 4.15153e-20 -1.0643e-05 -1.62539e-19 -8.10562e-05 -4.72799e-20 0.000106533 1.37975e-19 -0.000166193 0.000234721 4.21541e-20 7.66997e-05 -8.33665e-21 8.46191e-05 -3.66308e-20 0.00020584 6.15236e-20 0.000164225 1.13744e-19 4.60711e-05 5.85901e-20 
2399.6 0 -1.7589e-19 4.53171e-05 -8.40737e-20 2.57518e-05 -0.00168978 -3.23226e-19 -0.000305932 -7.50614e-20 -5.34225e-05 6.04329e-20 -0.000171579 5.70655e-20 3.12137e-20 -1.0622e-05 -1.77945e-19 -8.82552e-05 -3.3111e-20 0.000115861 1.09699e-19 -0.000127342 0.000236266 4.37562e-20 7.20947e-05 -2.19673e-20 8.32785e-05 -5.04499e-20 0.000201031 5.66052e-20 0.000166512 9.92148e-20 4.75739e-05 7.87781e-20 
2399.95 0 -1.71726e-19 8.55208e-05 -7.16015e-20 1.48764e-05 -0.00166865 -3.349e-19 -0.000303869 -7.48568e-20 -7.8642e-05 7.21332e-20 -0.000163053 5.62094e-20 2.32891e-20 -1.02487e-05 -1.63983e-19 -9.46687e-05 -1.3581e-20 0.000120639 8.77274e-20 -9.05772e-05 0.000238217 3.80847e-20 6.60682e-05 -3.23605e-20 7.97285e-05 -8.17427e-20 0.000191561 4.52815e-20 0.000167869 9.88956e-20 4.60216e-05 9.59713e-20 
2400.3 0 -1.62022e-19 0.000127952 -4.55984e-20 6.89672e-06 -0.0016484 -3.35687e-19 -0.000306344 -8.61226e-20 -0.000104739 7.62837e-20 -0.000154397 7.26766e-20 2.73657e-20 -6.87643e-06 -1.54805e-19 -9.77039e-05 1.2878e-20 0.00011867 5.53443e-20 -6.16205e-05 0.000240453 3.05086e-20 5.92529e-05 -2.37185e-20 7.59613e-05 -9.37036e-20 0.000179542 2.75603e-20 0.000166349 1.01453e-19 4.19417e-05 8.64593e-20 
2400.65 0 -1.46729e-19 0.00017195 -2.46191e-20 2.73765e-06 -0.00162668 -3.40981e-19 -0.000316439 -8.48742e-20 -0.000128692 6.35775e-20 -0.000146921 8.51585e-20 2.11757e-20 -4.05869e-06 -1.51604e-19 -9.49113e-05 3.58151e-20 0.000109005 2.78693e-20 -4.08795e-05 0.000242162 3.93161e-20 5.43943e-05 -1.18428e-20 7.3504e-05 -9.87014e-20 0.000169665 2.28385e-21 0.000163522 1.08039e-19 3.7871e-05 7.98031e-20 
2401 0 -1.37618e-19 0.000215789 -2.06563e-20 1.2457e-06 -0.00160005 -3.33071e-19 -0.000330665 -8.02326e-20 -0.000146269 4.41767e-20 -0.000140655 1.05509e-19 4.73678e-21 -4.59201e-06 -1.59239e-19 -8.80265e-05 5.29327e-20 9.60081e-05 9.71041e-21 -2.45984e-05 0.00024384 5.2265e-20 5.45908e-05 2.10882e-21 7.4117e-05 -1.18142e-19 0.000164315 -3.20073e-20 0.000160838 9.96477e-20 3.51614e-05 7.64541e-20 
2401.35 0 -1.31573e-19 0.000258998 -1.37579e-20 1.28547e-06 -0.00157143 -3.09128e-19 -0.000341322 -8.16857e-20 -0.00015825 1.53961e-20 -0.000132092 9.59417e-20 -1.22132e-20 -5.65402e-06 -1.74091e-19 -7.56421e-05 5.60927e-20 8.28441e-05 -3.29345e-21 -9.59874e-06 0.000247251 6.06224e-20 5.89995e-05 7.03642e-21 7.75436e-05 -1.17852e-19 0.000160892 -6.79925e-20 0.000156699 8.10632e-20 3.12238e-05 7.45695e-20 
2401.7 0 -1.3424e-19 0.000301524 -1.45247e-20 2.24608e-06 -0.00154538 -2.69486e-19 -0.00034471 -6.77217e-20 -0.000167294 -5.14677e-21 -0.000118417 7.67729e-20 -2.85341e-20 -5.6437e-06 -1.69193e-19 -5.46061e-05 5.04511e-20 6.75655e-05 9.11888e-22 4.27189e-06 0.000251779 6.77689e-20 6.37192e-05 2.75604e-20 8.00934e-05 -1.29121e-19 0.000155847 -9.41077e-20 0.000151718 7.32434e-20 2.45828e-05 8.33378e-20 
2402.05 0 -1.20864e-19 0.000343954 -1.84286e-20 2.58475e-06 -0.00152225 -2.25014e-19 -0.000343727 -2.51545e-20 -0.000175186 -2.12583e-20 -9.87086e-05 7.94583e-20 -4.12959e-20 -5.12479e-06 -1.59984e-19 -2.64189e-05 5.57714e-20 4.98495e-05 8.05551e-21 1.65735e-05 0.00025624 7.02392e-20 6.81434e-05 5.4916e-20 8.16878e-05 -1.28999e-19 0.000149023 -1.01334e-19 0.000149546 5.58357e-20 1.63476e-05 8.06155e-20 
2402.4 0 -1.12298e-19 0.000386162 -3.21861e-20 2.03872e-06 -0.00150129 -1.95896e-19 -0.000337142 1.62091e-20 -0.000181157 -4.33695e-20 -7.69252e-05 8.70197e-20 -5.29477e-20 -1.52226e-06 -1.5923e-19 5.46078e-06 5.84797e-20 3.40011e-05 2.75436e-20 2.7175e-05 0.000259762 6.0118e-20 7.2987e-05 9.06809e-20 8.49991e-05 -1.22415e-19 0.000142322 -9.4748e-20 0.000149917 3.88274e-20 6.27081e-06 8.04758e-20 
2402.75 0 -1.3047e-19 0.000427543 -4.77483e-20 2.31502e-06 -0.0014807 -1.78148e-19 -0.000320028 5.53721e-20 -0.000182396 -7.08421e-20 -5.53493e-05 8.24309e-20 -5.60206e-20 5.70589e-06 -1.59601e-19 3.86652e-05 5.55585e-20 2.09487e-05 6.66632e-20 3.65434e-05 0.000261258 5.30797e-20 7.89324e-05 1.20361e-19 8.83118e-05 -1.10447e-19 0.000136079 -8.9606e-20 0.000150177 3.05587e-20 -5.43419e-06 7.59392e-20 
2403.1 0 -1.39071e-19 0.000468713 -6.47502e-20 4.40218e-06 -0.00145996 -1.96751e-19 -0.000295942 8.82616e-20 -0.000176704 -1.05448e-19 -3.06556e-05 8.39577e-20 -5.50465e-20 1.38491e-05 -1.52158e-19 6.79268e-05 4.1167e-20 8.41127e-06 1.0772e-19 4.49929e-05 0.000259722 4.47291e-20 8.53619e-05 1.40054e-19 9.13289e-05 -9.15232e-20 0.000130721 -7.82189e-20 0.000150567 5.76177e-21 -1.82571e-05 7.90029e-20 
2403.45 0 -1.40999e-19 0.000509497 -8.66212e-20 6.64614e-06 -0.00143797 -2.19614e-19 -0.0002733 1.22707e-19 -0.000163956 -1.43705e-19 -2.1843e-06 8.41146e-20 -4.79867e-20 2.20053e-05 -1.2813e-19 8.82239e-05 3.03666e-20 -4.70753e-06 1.37822e-19 5.25768e-05 0.000254726 3.68206e-20 8.97795e-05 1.4952e-19 9.40309e-05 -7.00616e-20 0.000125946 -6.49831e-20 0.000151429 -8.17394e-21 -3.13e-05 7.97715e-20 
2403.8 0 -1.36097e-19 0.000548812 -9.40604e-20 8.43906e-06 -0.00141189 -2.39258e-19 -0.000256868 1.3723e-19 -0.000146286 -1.99047e-19 2.75757e-05 9.98366e-20 -4.48026e-20 3.12937e-05 -1.10474e-19 9.83105e-05 6.40638e-21 -1.72772e-05 1.55094e-19 6.14945e-05 0.000248096 2.17334e-20 9.17639e-05 1.69287e-19 9.45908e-05 -4.80165e-20 0.000120462 -5.62931e-20 0.000152663 -3.35604e-20 -4.12582e-05 7.88196e-20 
2404.15 0 -1.44589e-19 0.000587643 -9.86258e-20 9.76515e-06 -0.00138234 -2.44492e-19 -0.000244026 1.50871e-19 -0.000125847 -2.3128e-19 5.40076e-05 1.19167e-19 -3.92436e-20 4.26623e-05 -8.17908e-20 0.000102063 -1.3584e-20 -2.90069e-05 1.62384e-19 7.08006e-05 0.00023946 1.49008e-20 9.0791e-05 1.79027e-19 9.37244e-05 -2.5973e-20 0.000115282 -3.29867e-20 0.000154568 -6.40071e-20 -4.91417e-05 8.67303e-20 
2404.5 0 -1.63482e-19 0.00062813 -8.70064e-20 9.30402e-06 -0.00134982 -2.38757e-19 -0.000230311 1.77222e-19 -0.00010262 -2.52229e-19 7.45391e-05 1.24921e-19 -2.87624e-20 5.63203e-05 -6.22471e-20 0.000103086 -4.33428e-20 -4.04813e-05 1.59481e-19 7.76997e-05 0.000229519 1.29368e-20 8.67238e-05 1.86433e-19 9.42318e-05 -1.5411e-20 0.00011023 6.32551e-21 0.000157934 -1.07332e-19 -5.92978e-05 7.58956e-20 
2404.85 0 -1.86119e-19 0.000670001 -7.06526e-20 6.65237e-06 -0.00131224 -2.39599e-19 -0.000217708 1.91506e-19 -8.00335e-05 -2.6863e-19 9.25917e-05 1.32918e-19 -4.45817e-21 6.68475e-05 -7.26339e-20 9.91863e-05 -6.47688e-20 -4.8212e-05 1.64897e-19 8.13009e-05 0.000219791 7.40947e-21 8.03167e-05 1.9939e-19 9.59836e-05 8.70281e-21 0.000108387 3.49907e-20 0.000161386 -1.19254e-19 -7.31001e-05 7.33843e-20 
2405.2 0 -2.17917e-19 0.000711858 -5.14623e-20 3.98235e-06 -0.00127118 -2.61926e-19 -0.000207413 1.96425e-19 -6.32287e-05 -2.89029e-19 0.000108886 1.39017e-19 2.25026e-20 6.91312e-05 -9.25837e-20 8.91922e-05 -7.59378e-20 -4.9718e-05 1.8575e-19 7.94192e-05 0.000208734 2.19451e-20 7.15679e-05 2.1302e-19 9.35389e-05 3.31858e-20 0.000112297 4.77771e-20 0.000161588 -1.32931e-19 -8.63721e-05 6.38074e-20 
2405.55 0 -2.54758e-19 0.000753005 -2.36069e-20 3.05982e-06 -0.00123043 -2.80211e-19 -0.000199298 2.09581e-19 -5.36529e-05 -2.80399e-19 0.000119755 1.39262e-19 2.63477e-20 6.34085e-05 -9.907e-20 7.58585e-05 -1.00429e-19 -4.62097e-05 1.8629e-19 7.31994e-05 0.000194021 1.85688e-20 6.27192e-05 2.19241e-19 8.32137e-05 5.47996e-20 0.000120323 6.33815e-20 0.000159369 -1.4203e-19 -9.44804e-05 5.74108e-20 
2405.9 0 -2.63702e-19 0.000792668 -6.01541e-21 3.27928e-06 -0.00118903 -2.80949e-19 -0.000192265 2.43955e-19 -5.09982e-05 -2.5767e-19 0.000123401 1.56132e-19 2.17749e-20 5.11534e-05 -1.096e-19 6.14738e-05 -1.14434e-19 -3.97629e-05 1.65606e-19 6.7422e-05 0.00017708 2.47371e-20 5.63393e-05 2.1757e-19 6.79675e-05 7.90232e-20 0.00013001 6.15003e-20 0.000157547 -1.78714e-19 -9.74221e-05 4.6894e-20 
2406.25 0 -2.75053e-19 0.00082969 2.56804e-20 4.30011e-06 -0.00114749 -2.68946e-19 -0.000184351 3.05039e-19 -5.43736e-05 -2.19868e-19 0.000120434 1.79463e-19 2.40642e-20 3.25678e-05 -1.21215e-19 4.85461e-05 -1.29101e-19 -3.16806e-05 1.44311e-19 6.58071e-05 0.000161902 2.02889e-20 5.10298e-05 1.87945e-19 5.25549e-05 9.21136e-20 0.000140827 5.85992e-20 0.000156613 -2.09355e-19 -9.69762e-05 3.34847e-20 
2406.6 0 -2.90112e-19 0.000863398 6.25979e-20 6.01399e-06 -0.00111052 -2.43296e-19 -0.000177051 3.7206e-19 -6.11558e-05 -1.79553e-19 0.000112379 1.93538e-19 4.78234e-20 1.11395e-05 -1.36518e-19 3.96709e-05 -1.16626e-19 -2.39002e-05 1.18794e-19 6.72472e-05 0.000149719 9.15257e-21 4.53771e-05 1.46262e-19 3.61992e-05 1.08219e-19 0.000153271 5.42076e-20 0.000155075 -2.25821e-19 -9.57418e-05 3.20455e-20 
2406.95 0 -2.91158e-19 0.000893407 8.44716e-20 9.39086e-06 -0.00107902 -2.04775e-19 -0.000174318 4.23219e-19 -6.82315e-05 -1.50567e-19 0.000100415 1.78581e-19 9.37625e-20 -9.04408e-06 -1.26696e-19 3.53436e-05 -9.40965e-20 -1.86804e-05 1.03825e-19 6.99479e-05 0.000137912 2.35238e-20 4.18614e-05 1.08335e-19 1.81225e-05 1.13935e-19 0.00016583 6.00683e-20 0.000152829 -2.29764e-19 -9.60209e-05 3.88967e-20 
2407.3 0 -2.86194e-19 0.000920199 9.85385e-20 1.35636e-05 -0.00105146 -1.55808e-19 -0.000175071 4.52262e-19 -7.55532e-05 -1.16322e-19 8.22382e-05 1.41712e-19 1.28366e-19 -2.73196e-05 -9.83447e-20 3.2367e-05 -5.40708e-20 -1.55167e-05 1.02077e-19 7.34899e-05 0.000124256 5.7349e-20 4.17022e-05 6.99826e-20 1.57051e-06 1.01476e-19 0.000175134 6.30882e-20 0.000150169 -2.26997e-19 -9.72912e-05 4.93067e-20 
2407.65 0 -2.70166e-19 0.000945858 1.17622e-19 1.6691e-05 -0.00102783 -1.14385e-19 -0.000175624 4.52432e-19 -8.06713e-05 -9.72719e-20 5.68236e-05 1.09371e-19 1.40455e-19 -4.12824e-05 -7.32417e-20 2.42621e-05 -2.26138e-20 -1.11262e-05 1.07239e-19 7.62731e-05 0.000111253 8.51426e-20 4.33432e-05 3.78972e-20 -1.15147e-05 8.24813e-20 0.000180991 6.70954e-20 0.000146661 -2.342e-19 -9.69536e-05 7.67284e-20 
2408 0 -2.37215e-19 0.000971076 1.27577e-19 1.95471e-05 -0.0010087 -9.50632e-20 -0.000174801 4.49809e-19 -8.43239e-05 -8.03255e-20 2.80796e-05 1.06956e-19 1.43525e-19 -5.28262e-05 -3.22045e-20 8.98435e-06 7.24999e-21 -5.36567e-06 1.16851e-19 7.4533e-05 0.000101282 8.3849e-20 4.70189e-05 1.4991e-20 -1.98409e-05 5.32833e-20 0.000185171 5.20658e-20 0.000141715 -2.39439e-19 -9.29888e-05 1.064e-19 
2408.35 0 -2.269e-19 0.000992747 1.36078e-19 2.29725e-05 -0.000994238 -8.77183e-20 -0.000174426 4.2233e-19 -8.87967e-05 -7.72637e-20 2.24311e-06 1.17883e-19 1.2915e-19 -6.47408e-05 1.44521e-20 -7.44446e-06 3.26021e-20 -1.07448e-06 1.16226e-19 6.84081e-05 9.23676e-05 6.69428e-20 5.13805e-05 -1.036e-20 -2.15451e-05 2.32716e-20 0.000188981 2.64381e-20 0.000135001 -2.41536e-19 -8.37973e-05 1.5715e-19 
2408.7 0 -2.32077e-19 0.00100924 1.36788e-19 2.65767e-05 -0.000982556 -6.85835e-20 -0.000175064 4.07886e-19 -9.23206e-05 -8.15363e-20 -1.65232e-05 1.18749e-19 9.63767e-20 -7.40257e-05 6.05344e-20 -1.95229e-05 4.45948e-20 1.68824e-06 1.06809e-19 6.18051e-05 8.32687e-05 5.21121e-20 5.50029e-05 -3.50936e-20 -1.58148e-05 -5.14924e-21 0.000191823 -4.61839e-21 0.000126729 -2.48845e-19 -7.00768e-05 1.93699e-19 
2409.05 0 -2.44479e-19 0.00102461 1.43985e-19 3.02411e-05 -0.000970729 -5.21376e-20 -0.000173956 3.98758e-19 -9.64937e-05 -1.03964e-19 -2.81578e-05 1.10692e-19 6.58231e-20 -7.6176e-05 9.21968e-20 -2.69441e-05 4.16338e-20 3.80906e-06 1.11604e-19 5.52965e-05 7.63558e-05 4.74786e-20 5.64157e-05 -6.55986e-20 -4.21141e-06 -2.13673e-20 0.000193295 -2.63049e-20 0.000118489 -2.52387e-19 -5.68798e-05 2.15769e-19 
2409.4 0 -2.32894e-19 0.00104124 1.4506e-19 3.26914e-05 -0.000957364 -3.81405e-20 -0.000167544 3.87153e-19 -0.000102911 -1.15666e-19 -3.39599e-05 1.02211e-19 2.84255e-20 -7.13503e-05 1.08459e-19 -2.99547e-05 3.63335e-20 4.52816e-06 1.13485e-19 4.76481e-05 7.19644e-05 6.64969e-20 5.61131e-05 -9.11623e-20 9.57402e-06 -3.24616e-20 0.000196167 -4.88784e-20 0.000110836 -2.56061e-19 -4.75759e-05 2.1531e-19 
2409.75 0 -2.25848e-19 0.00105734 1.46572e-19 3.18702e-05 -0.000945237 -2.31709e-20 -0.000155972 3.72085e-19 -0.000108487 -1.19419e-19 -3.50353e-05 8.48293e-20 1.58096e-21 -6.41783e-05 1.13329e-19 -3.21875e-05 3.74251e-20 4.60166e-06 1.08895e-19 4.01747e-05 6.71793e-05 6.80236e-20 5.55432e-05 -1.19704e-19 2.26376e-05 -3.04849e-20 0.00020221 -7.74857e-20 0.000102825 -2.49976e-19 -4.20102e-05 2.10953e-19 
2410.1 0 -2.17282e-19 0.00107359 1.35071e-19 2.8224e-05 -0.000937646 -1.00131e-20 -0.00014595 3.3748e-19 -0.000109556 -1.34718e-19 -3.23285e-05 4.42864e-20 -2.64119e-20 -5.98721e-05 1.12669e-19 -3.93434e-05 3.78655e-20 4.69933e-06 1.20497e-19 3.45717e-05 6.07613e-05 6.71303e-20 5.40592e-05 -1.31105e-19 3.29971e-05 -3.1494e-20 0.000211744 -9.90194e-20 9.44706e-05 -2.4393e-19 -3.98354e-05 1.93001e-19 
2410.45 0 -2.16245e-19 0.00109175 1.22989e-19 2.40915e-05 -0.000936493 1.08025e-20 -0.000141382 3.19193e-19 -0.00010808 -1.64929e-19 -2.78395e-05 4.43629e-21 -4.12777e-20 -5.84492e-05 1.09292e-19 -5.31725e-05 3.43986e-20 3.46655e-06 1.55077e-19 2.8768e-05 5.33421e-05 4.58211e-20 4.95135e-05 -1.37747e-19 3.98081e-05 -4.07961e-20 0.000223636 -1.0964e-19 8.84921e-05 -2.33846e-19 -4.15724e-05 1.83198e-19 
2410.8 0 -2.10079e-19 0.0011084 1.19618e-19 2.03572e-05 -0.000939619 1.93149e-20 -0.000139243 3.03246e-19 -0.000107857 -1.96893e-19 -2.48156e-05 -3.59224e-20 -4.77757e-20 -5.77457e-05 9.35575e-20 -7.11577e-05 3.76307e-20 8.74757e-07 1.81822e-19 2.31547e-05 4.73287e-05 1.50911e-20 4.1786e-05 -1.44774e-19 4.40752e-05 -5.93048e-20 0.000235089 -1.13073e-19 8.66165e-05 -2.10009e-19 -4.58369e-05 1.77015e-19 
2411.15 0 -1.96157e-19 0.00112179 1.10137e-19 1.55083e-05 -0.000940656 1.93906e-20 -0.000138363 3.05663e-19 -0.000113638 -2.3064e-19 -2.30829e-05 -6.19899e-20 -6.01156e-20 -5.80874e-05 9.4164e-20 -8.97875e-05 4.31908e-20 -1.27329e-06 1.80048e-19 2.24918e-05 4.23075e-05 -1.61921e-21 3.35854e-05 -1.43677e-19 4.69578e-05 -5.3828e-20 0.000243261 -1.04237e-19 8.72402e-05 -1.76452e-19 -4.75923e-05 1.7358e-19 
2411.5 0 -1.66442e-19 0.00113477 1.02627e-19 1.11336e-05 -0.000937269 2.15103e-20 -0.000139747 2.91836e-19 -0.000125628 -2.7516e-19 -2.03935e-05 -8.93079e-20 -7.11824e-20 -5.88703e-05 1.07322e-19 -0.000105085 3.28831e-20 -7.1789e-07 1.61761e-19 3.4347e-05 3.46421e-05 -3.00681e-20 2.67534e-05 -1.46955e-19 4.85836e-05 -4.94279e-20 0.000244039 -1.00904e-19 8.82543e-05 -1.40295e-19 -4.68434e-05 1.50705e-19 
2411.85 0 -1.29383e-19 0.00114773 8.43463e-20 1.02155e-05 -0.000929421 1.45479e-20 -0.000142998 2.4209e-19 -0.000141657 -3.16797e-19 -1.5559e-05 -1.24931e-19 -7.9198e-20 -5.9072e-05 9.93563e-20 -0.000114171 2.31685e-20 2.07789e-06 1.41868e-19 5.92135e-05 2.49301e-05 -5.06222e-20 2.30436e-05 -1.33543e-19 4.68311e-05 -6.7497e-20 0.000237263 -8.93447e-20 8.82834e-05 -1.13162e-19 -4.70151e-05 1.16992e-19 
2412.2 0 -1.00438e-19 0.00115914 6.31003e-20 1.19929e-05 -0.000913565 -5.12354e-22 -0.000146521 1.83743e-19 -0.000161361 -3.3759e-19 -8.4314e-06 -1.37201e-19 -8.7461e-20 -5.87784e-05 9.21562e-20 -0.000119203 2.30147e-20 7.82639e-06 1.22317e-19 8.73638e-05 1.70033e-05 -7.27298e-20 2.09737e-05 -1.00752e-19 4.30308e-05 -1.0054e-19 0.000226552 -7.96394e-20 8.82177e-05 -9.3155e-20 -4.83309e-05 9.59796e-20 
2412.55 0 -8.703e-20 0.00116777 3.15209e-20 1.33563e-05 -0.000889521 -1.3492e-20 -0.000149644 1.25277e-19 -0.000182073 -3.5365e-19 -1.97487e-06 -1.20509e-19 -8.26455e-20 -5.62571e-05 9.54136e-20 -0.000122821 2.1146e-20 2.03426e-05 8.93594e-20 0.000110635 1.26751e-05 -8.44332e-20 1.87351e-05 -6.70541e-20 4.14835e-05 -1.20234e-19 0.000216824 -7.01192e-20 8.87869e-05 -7.94974e-20 -5.08632e-05 9.39544e-20 
2412.9 0 -7.15262e-20 0.00117364 8.59174e-21 1.25058e-05 -0.000862151 -2.06273e-20 -0.000152701 7.53859e-20 -0.000203569 -3.61437e-19 4.36114e-06 -1.18207e-19 -7.35765e-20 -5.04014e-05 9.34899e-20 -0.000128985 1.13136e-20 3.84008e-05 6.33912e-20 0.000127371 1.39744e-05 -1.12264e-19 1.67974e-05 -4.56714e-20 4.15331e-05 -1.345e-19 0.000209848 -5.61361e-20 9.0331e-05 -8.04726e-20 -5.25995e-05 9.39124e-20 
2413.25 0 -6.50234e-20 0.00117926 7.4354e-21 9.13085e-06 -0.000835655 -3.02362e-20 -0.000152798 5.32048e-20 -0.000226813 -3.61025e-19 1.3052e-05 -1.1441e-19 -6.24588e-20 -4.55042e-05 8.47497e-20 -0.00014176 -2.21508e-21 5.50443e-05 3.93345e-20 0.000139379 2.09645e-05 -1.20169e-19 1.70214e-05 -3.64526e-20 4.03134e-05 -1.44326e-19 0.000204397 -2.91167e-20 9.53554e-05 -7.34411e-20 -5.14955e-05 9.31077e-20 
2413.6 0 -4.95208e-20 0.00118734 4.60196e-21 4.10922e-06 -0.000808642 -8.13294e-21 -0.000146705 3.02521e-20 -0.000251799 -3.48783e-19 2.31424e-05 -1.13752e-19 -5.62898e-20 -4.2827e-05 9.9117e-20 -0.000156603 -7.75413e-21 6.50453e-05 2.07511e-20 0.000145754 3.07804e-05 -1.26521e-19 2.11603e-05 -3.44407e-20 3.86058e-05 -1.51273e-19 0.000200513 8.48601e-21 0.000102754 -5.9521e-20 -4.88844e-05 9.52945e-20 
2413.95 0 -3.84718e-20 0.00119955 -7.06766e-21 -2.40039e-07 -0.00077918 1.4988e-20 -0.00013889 1.17064e-21 -0.000275829 -3.44173e-19 3.36359e-05 -1.20417e-19 -3.84475e-20 -4.2146e-05 1.21962e-19 -0.000169675 -7.28422e-21 6.83153e-05 2.38215e-20 0.000143369 3.95884e-05 -1.16493e-19 2.85595e-05 -4.72727e-20 3.7729e-05 -1.69467e-19 0.000198442 3.87773e-20 0.000107325 -6.37305e-20 -4.72247e-05 9.66689e-20 
2414.3 0 -4.21754e-20 0.00121523 -2.41958e-20 -4.02113e-06 -0.000748943 3.22767e-20 -0.000134222 -3.01144e-20 -0.000294513 -3.4676e-19 4.48636e-05 -1.20889e-19 -1.89434e-20 -4.35475e-05 1.57482e-19 -0.000181094 -3.67762e-21 6.63822e-05 2.25098e-20 0.000134442 4.5174e-05 -1.26346e-19 3.75841e-05 -5.90042e-20 3.73046e-05 -1.63718e-19 0.000196711 5.75743e-20 0.000106356 -6.00554e-20 -4.64365e-05 1.00381e-19 
2414.65 0 -5.4579e-20 0.00123177 -2.78595e-20 -8.12287e-06 -0.000719159 4.2477e-20 -0.000132671 -5.27683e-20 -0.000302821 -3.43062e-19 5.60802e-05 -1.04016e-19 -2.47352e-20 -4.43754e-05 1.85162e-19 -0.000189228 6.35032e-21 5.95976e-05 3.37454e-21 0.000123117 4.90911e-05 -1.30748e-19 4.6013e-05 -6.97419e-20 3.56499e-05 -1.45997e-19 0.000195628 8.15624e-20 9.97594e-05 -5.44424e-20 -4.31768e-05 1.02935e-19 
2415 0 -7.94491e-20 0.0012477 -3.69762e-20 -1.23065e-05 -0.000687876 4.49666e-20 -0.000131198 -7.665e-20 -0.000299416 -3.28385e-19 6.4612e-05 -7.3705e-20 -1.19929e-20 -4.23829e-05 1.98083e-19 -0.000194483 -6.70158e-21 4.87798e-05 -3.14709e-21 0.000110512 5.38584e-05 -1.19676e-19 5.25573e-05 -7.75241e-20 3.20268e-05 -1.47002e-19 0.000194961 9.83102e-20 8.79686e-05 -4.78006e-20 -3.6917e-05 8.01943e-20 
2415.35 0 -1.07572e-19 0.00126254 -3.96393e-20 -1.64938e-05 -0.000654111 5.85291e-20 -0.000128536 -8.87842e-20 -0.000289916 -3.30231e-19 6.80728e-05 -5.3127e-20 -1.80837e-21 -3.71993e-05 2.04972e-19 -0.000198703 -3.4603e-20 3.74107e-05 -8.37192e-21 9.82934e-05 5.84304e-05 -9.99239e-20 5.73533e-05 -8.33438e-20 2.72522e-05 -1.72393e-19 0.000194694 9.73539e-20 7.39904e-05 -6.27885e-20 -3.18792e-05 7.08881e-20 
2415.7 0 -1.29524e-19 0.00127488 -2.68785e-20 -2.04774e-05 -0.000618171 7.04966e-20 -0.000123976 -8.61176e-20 -0.00028152 -3.33811e-19 6.55499e-05 -3.12603e-20 5.4869e-21 -3.04002e-05 1.90657e-19 -0.000200609 -4.72848e-20 2.73591e-05 1.27512e-20 8.88463e-05 5.99901e-05 -8.04076e-20 6.06565e-05 -9.64811e-20 2.28606e-05 -1.87639e-19 0.000196297 7.18091e-20 6.42734e-05 -8.40766e-20 -2.9491e-05 7.29511e-20 
2416.05 0 -1.53327e-19 0.00128353 -9.4858e-22 -2.45879e-05 -0.000579383 7.15026e-20 -0.000115671 -4.9657e-20 -0.000276564 -3.54672e-19 5.6859e-05 -2.54769e-20 1.5267e-20 -2.41971e-05 1.82082e-19 -0.000199145 -5.28264e-20 2.03433e-05 4.89786e-20 8.6171e-05 5.85258e-05 -5.85638e-20 6.09131e-05 -1.09012e-19 1.86502e-05 -1.87342e-19 0.000199112 5.2573e-20 6.1116e-05 -9.7457e-20 -2.83688e-05 8.48143e-20 
2416.4 0 -1.5424e-19 0.00128826 2.27828e-20 -2.90349e-05 -0.000539755 6.23103e-20 -0.000102434 5.06054e-21 -0.000274026 -3.78024e-19 4.50959e-05 -6.16616e-21 2.13577e-20 -1.91098e-05 1.7782e-19 -0.00019649 -5.75406e-20 1.55043e-05 8.59065e-20 9.33983e-05 5.34664e-05 -4.2495e-20 5.76538e-05 -1.31831e-19 1.30221e-05 -1.75118e-19 0.000199004 2.88188e-20 6.25619e-05 -9.26725e-20 -2.93593e-05 9.89351e-20 
2416.75 0 -1.31072e-19 0.0012882 4.54221e-20 -3.44849e-05 -0.000500595 4.78442e-20 -8.73629e-05 3.65941e-20 -0.000274148 -3.94495e-19 3.26741e-05 8.90173e-21 1.26466e-20 -1.48297e-05 1.73205e-19 -0.0001972 -3.951e-20 1.20067e-05 1.03881e-19 0.000110203 4.45808e-05 -3.73933e-20 5.14438e-05 -1.46166e-19 6.5001e-06 -1.47032e-19 0.000194247 1.30254e-20 6.6171e-05 -8.58161e-20 -3.1134e-05 1.0075e-19 
2417.1 0 -1.17016e-19 0.00128473 5.99754e-20 -4.06786e-05 -0.000458357 4.77872e-20 -7.40423e-05 4.42088e-20 -0.000277881 -4.18387e-19 2.06576e-05 9.59028e-21 -8.70714e-21 -1.18547e-05 1.73657e-19 -0.000202666 -3.807e-20 8.55064e-06 1.04807e-19 0.000131195 3.39583e-05 -6.24707e-20 4.30483e-05 -1.52889e-19 1.23899e-06 -1.26357e-19 0.000188593 1.18317e-21 7.09062e-05 -7.73137e-20 -3.11239e-05 1.08868e-19 
2417.45 0 -1.01109e-19 0.0012803 6.51464e-20 -4.69306e-05 -0.000413418 4.12195e-20 -6.38788e-05 4.21969e-20 -0.000284905 -4.284e-19 1.03631e-05 1.49027e-20 -3.97363e-20 -1.03162e-05 1.89202e-19 -0.000208165 -3.56214e-20 4.61996e-06 1.09995e-19 0.000149862 2.39146e-05 -8.82767e-20 3.20805e-05 -1.7971e-19 -8.5639e-07 -9.88475e-20 0.000184249 3.33692e-21 7.75958e-05 -5.44074e-20 -2.9709e-05 9.96944e-20 
2417.8 0 -8.49541e-20 0.001275 8.20084e-20 -5.57793e-05 -0.000368824 3.35898e-20 -5.34618e-05 2.134e-20 -0.000294096 -4.20007e-19 3.98295e-06 2.23135e-20 -7.23221e-20 -1.08842e-05 2.03043e-19 -0.00020653 -4.52218e-20 -1.81267e-06 1.31934e-19 0.000162332 1.40318e-05 -1.11047e-19 1.82432e-05 -1.82217e-19 -1.39374e-06 -8.25588e-20 0.000181327 -3.22822e-21 8.44667e-05 -4.21639e-20 -2.89702e-05 8.67572e-20 
2418.15 0 -6.75083e-20 0.00126798 1.14887e-19 -6.85289e-05 -0.00032361 4.53884e-20 -4.18752e-05 1.74434e-21 -0.000303812 -4.07567e-19 2.03318e-06 3.32509e-20 -8.33977e-20 -1.411e-05 2.10766e-19 -0.00019439 -5.31143e-20 -1.37956e-05 1.53692e-19 0.000169145 5.37038e-06 -1.04863e-19 4.57496e-06 -1.7166e-19 -2.50819e-06 -8.83911e-20 0.000178228 -1.09909e-20 8.97161e-05 -3.74771e-20 -2.92684e-05 7.05143e-20 
2418.5 0 -6.47718e-20 0.00126116 1.48365e-19 -8.1031e-05 -0.000277561 3.47361e-20 -3.38887e-05 -2.41053e-21 -0.000312156 -3.89327e-19 2.40399e-06 4.00319e-20 -8.35258e-20 -1.90225e-05 2.11679e-19 -0.000177183 -5.60833e-20 -2.93742e-05 1.83634e-19 0.00017504 -6.78523e-07 -9.48393e-20 -4.75615e-06 -1.53841e-19 -3.62477e-06 -8.42731e-20 0.000173643 -6.89743e-21 9.27803e-05 -3.46912e-20 -3.04626e-05 6.61992e-20 
2418.85 0 -6.92318e-20 0.00125767 1.8879e-19 -9.03085e-05 -0.000234462 2.86237e-20 -3.2626e-05 -9.52791e-21 -0.000315954 -3.66832e-19 5.6607e-06 4.50713e-20 -7.34442e-20 -2.23962e-05 2.03735e-19 -0.000156837 -6.48041e-20 -4.50679e-05 2.07707e-19 0.000182497 -4.66388e-06 -9.46516e-20 -7.80824e-06 -1.18744e-19 -2.59343e-06 -8.48029e-20 0.00016782 1.00008e-21 9.43664e-05 -1.5667e-20 -3.56368e-05 5.44146e-20 
2419.2 0 -6.62586e-20 0.00125877 2.18803e-19 -9.79043e-05 -0.000195355 1.69038e-20 -3.61218e-05 -6.14715e-21 -0.000311932 -3.29777e-19 1.14549e-05 3.94417e-20 -6.17901e-20 -2.49528e-05 1.95031e-19 -0.000131663 -7.41515e-20 -5.67158e-05 2.17583e-19 0.000189296 -6.82435e-06 -9.35648e-20 -4.75394e-06 -1.07101e-19 1.93031e-06 -9.07662e-20 0.000161687 2.14355e-21 9.68595e-05 -4.28169e-21 -4.23556e-05 3.68104e-20 
2419.55 0 -5.52812e-20 0.00126455 2.40261e-19 -0.000105953 -0.000160735 2.76745e-21 -3.93965e-05 -1.63204e-20 -0.000299232 -2.99152e-19 1.68969e-05 5.08186e-20 -5.2028e-20 -3.10035e-05 1.87682e-19 -0.000105684 -7.61287e-20 -6.32445e-05 2.27897e-19 0.000192852 -5.47481e-06 -7.69939e-20 3.07281e-06 -9.65142e-20 1.00985e-05 -9.87179e-20 0.000154917 2.47816e-21 0.00010073 1.98709e-20 -5.03414e-05 2.12582e-20 
2419.9 0 -6.02919e-20 0.00127248 2.60848e-19 -0.000114042 -0.000130684 -1.10314e-20 -4.05835e-05 -6.79136e-21 -0.000281324 -2.61137e-19 1.87816e-05 7.1299e-20 -6.4244e-20 -4.21714e-05 1.8089e-19 -8.15671e-05 -6.37033e-20 -6.84343e-05 2.38011e-19 0.000194419 -1.076e-06 -4.56315e-20 1.26017e-05 -1.05682e-19 1.93068e-05 -1.25426e-19 0.000146964 7.82333e-21 0.000104606 2.39972e-20 -6.10101e-05 1.85127e-20 
2420.25 0 -6.4332e-20 0.00128041 2.64324e-19 -0.000121754 -0.000102536 -2.02663e-20 -4.19459e-05 -1.34156e-20 -0.000258105 -2.30137e-19 1.78435e-05 8.06176e-20 -7.03688e-20 -5.67579e-05 1.77651e-19 -6.28506e-05 -3.14415e-20 -7.66391e-05 2.59364e-19 0.000194482 5.01728e-06 1.30963e-21 2.383e-05 -1.05429e-19 2.62739e-05 -1.51959e-19 0.000136222 1.62223e-20 0.000105471 3.56283e-21 -7.12442e-05 1.13963e-20 
2420.6 0 -6.6576e-20 0.00128748 2.82502e-19 -0.000126872 -7.57679e-05 -6.84464e-21 -4.38563e-05 -1.55174e-20 -0.000229211 -1.95517e-19 1.46386e-05 8.77126e-20 -6.93462e-20 -7.20776e-05 1.93598e-19 -5.36367e-05 -1.93676e-20 -8.64956e-05 2.76109e-19 0.00019143 1.3244e-05 4.12938e-20 3.79417e-05 -1.03558e-19 2.93863e-05 -1.9077e-19 0.000122358 3.44684e-20 0.000101605 -1.26004e-20 -7.90515e-05 1.97613e-20 
2420.95 0 -7.37347e-20 0.00129124 2.95184e-19 -0.000127666 -5.00212e-05 1.97017e-20 -4.69166e-05 -3.40215e-20 -0.000198678 -1.41252e-19 4.26894e-06 8.46353e-20 -4.91172e-20 -8.78922e-05 1.9972e-19 -5.57823e-05 -1.44577e-20 -9.43063e-05 2.89856e-19 0.000187823 2.20873e-05 7.1839e-20 5.25439e-05 -1.19095e-19 2.76267e-05 -1.98814e-19 0.000107693 7.02768e-20 9.25227e-05 -1.53386e-20 -8.30655e-05 3.94465e-20 
2421.3 0 -1.00701e-19 0.00129132 2.86987e-19 -0.000122704 -2.31253e-05 4.26809e-20 -4.89785e-05 -5.69916e-20 -0.000172067 -1.00752e-19 -1.36049e-05 8.20723e-20 -2.53367e-20 -0.000100599 2.08973e-19 -6.79104e-05 1.97168e-21 -9.53978e-05 2.94776e-19 0.000189155 2.9964e-05 9.26021e-20 6.58856e-05 -1.49145e-19 2.1043e-05 -1.96174e-19 9.29792e-05 1.1264e-19 8.1126e-05 -8.90769e-21 -8.07311e-05 5.22341e-20 
2421.65 0 -1.21769e-19 0.0012912 2.76951e-19 -0.00011035 5.31718e-06 7.04825e-20 -4.56733e-05 -5.77061e-20 -0.000151649 -8.2304e-20 -3.29832e-05 7.56925e-20 -8.90188e-21 -0.00010596 2.09958e-19 -8.57934e-05 8.23019e-21 -8.6607e-05 2.78476e-19 0.000197444 3.84698e-05 1.16209e-19 7.56718e-05 -1.70928e-19 1.22724e-05 -2.11078e-19 7.75234e-05 1.43676e-19 7.10746e-05 -7.73474e-21 -7.09912e-05 6.35926e-20 
2422 0 -1.41826e-19 0.00129298 2.69996e-19 -9.43626e-05 3.54794e-05 8.86349e-20 -3.64727e-05 -3.6083e-20 -0.000137758 -5.3472e-20 -4.97128e-05 6.86247e-20 1.98953e-21 -0.000102891 2.07017e-19 -0.000103595 -6.82526e-21 -7.27948e-05 2.55415e-19 0.000209074 4.74683e-05 1.30009e-19 8.03027e-05 -1.61314e-19 4.74738e-06 -2.04631e-19 6.11733e-05 1.59826e-19 6.51382e-05 -3.29623e-20 -5.69621e-05 8.28927e-20 
2422.35 0 -1.75199e-19 0.00129559 2.70931e-19 -7.96675e-05 6.57608e-05 9.87517e-20 -2.5298e-05 -4.37121e-21 -0.000130643 -4.42009e-20 -6.41501e-05 6.78021e-20 -8.92467e-22 -9.26505e-05 2.1034e-19 -0.000114372 -1.79377e-20 -5.80991e-05 2.3842e-19 0.000220524 5.45276e-05 1.424e-19 8.15751e-05 -1.54421e-19 2.51957e-06 -2.00325e-19 4.57503e-05 1.63394e-19 6.46439e-05 -6.11829e-20 -4.1491e-05 1.15328e-19 
2422.7 0 -2.07455e-19 0.00129624 2.56086e-19 -6.92603e-05 9.62345e-05 9.77915e-20 -1.31352e-05 2.96361e-20 -0.000132182 -6.16096e-20 -7.74217e-05 5.59312e-20 -1.51434e-20 -7.86209e-05 2.17491e-19 -0.000115899 -3.23111e-20 -4.06063e-05 2.3273e-19 0.000230987 5.90653e-05 1.31305e-19 8.0341e-05 -1.61527e-19 6.51065e-06 -1.75788e-19 3.33399e-05 1.73029e-19 6.8031e-05 -8.04994e-20 -2.74392e-05 1.3836e-19 
2423.05 0 -2.03702e-19 0.00129447 2.38743e-19 -6.18358e-05 0.000131112 9.42914e-20 1.38558e-06 7.24438e-20 -0.000141827 -7.30361e-20 -8.66238e-05 4.43485e-20 -2.07079e-20 -6.6067e-05 2.21367e-19 -0.00011074 -4.26848e-20 -1.94422e-05 2.09565e-19 0.000239028 5.94679e-05 9.58397e-20 7.51765e-05 -1.78007e-19 1.47849e-05 -1.65087e-19 2.46386e-05 1.8605e-19 7.22766e-05 -9.18666e-20 -1.93332e-05 1.47151e-19 
2423.4 0 -1.98383e-19 0.00129256 2.27611e-19 -5.38337e-05 0.000171709 8.36344e-20 1.57116e-05 1.03581e-19 -0.000154949 -7.9399e-20 -8.9173e-05 3.2759e-20 -3.09382e-20 -6.07228e-05 2.07259e-19 -0.000103346 -5.58752e-20 2.39965e-06 1.86659e-19 0.000243676 5.47364e-05 7.66504e-20 6.8177e-05 -1.888e-19 2.50881e-05 -1.73975e-19 1.84496e-05 1.97648e-19 7.70438e-05 -1.02848e-19 -1.75e-05 1.42352e-19 
2423.75 0 -2.12313e-19 0.00129127 2.07963e-19 -4.2891e-05 0.000214182 5.98802e-20 2.83547e-05 1.14558e-19 -0.000167774 -1.09541e-19 -8.78951e-05 1.38509e-20 -4.91523e-20 -6.33889e-05 1.9961e-19 -9.87031e-05 -6.40335e-20 2.20767e-05 1.61424e-19 0.000246998 4.77152e-05 6.04447e-20 6.21835e-05 -1.95964e-19 3.44052e-05 -1.90692e-19 1.22643e-05 2.12741e-19 8.17504e-05 -1.16664e-19 -2.10836e-05 1.12084e-19 
2424.1 0 -2.19847e-19 0.0012875 1.84211e-19 -3.06173e-05 0.000253615 2.89562e-20 4.02704e-05 1.07294e-19 -0.000179489 -1.48383e-19 -8.56964e-05 -1.13241e-20 -5.12375e-20 -7.25672e-05 2.06029e-19 -9.81702e-05 -7.09399e-20 3.74577e-05 1.42717e-19 0.000251601 4.28807e-05 3.44167e-20 5.86788e-05 -2.01481e-19 3.96406e-05 -2.03381e-19 7.84576e-06 2.41379e-19 8.28945e-05 -1.33796e-19 -2.84264e-05 5.82762e-20 
2424.45 0 -2.08739e-19 0.00127747 1.59721e-19 -2.13079e-05 0.000286999 -1.22393e-20 5.49116e-05 1.04536e-19 -0.000190638 -1.83163e-19 -8.28645e-05 -3.73806e-20 -5.47535e-20 -8.72278e-05 2.14454e-19 -0.000103359 -6.92028e-20 4.88747e-05 1.22769e-19 0.000254031 4.05594e-05 2.38873e-20 5.72178e-05 -2.19808e-19 3.91805e-05 -2.19312e-19 8.12918e-06 2.73293e-19 8.00247e-05 -1.39172e-19 -3.66532e-05 -1.33353e-20 
2424.8 0 -1.84174e-19 0.00126116 1.34854e-19 -1.68023e-05 0.000316214 -4.91346e-20 7.35116e-05 1.1454e-19 -0.000199196 -2.11061e-19 -7.86242e-05 -6.54652e-20 -6.09122e-20 -0.000103944 2.21954e-19 -0.000111902 -6.99984e-20 5.73678e-05 1.00243e-19 0.000252327 3.84308e-05 2.09171e-20 5.87742e-05 -2.38484e-19 3.29157e-05 -2.55351e-19 1.14617e-05 2.87879e-19 7.46453e-05 -1.37291e-19 -4.40504e-05 -8.62777e-20 
2425.15 0 -1.69355e-19 0.00124238 1.1247e-19 -1.56414e-05 0.00034227 -7.73978e-20 9.04465e-05 1.34821e-19 -0.000204507 -2.182e-19 -7.50721e-05 -9.64964e-20 -4.62657e-20 -0.000117918 2.19393e-19 -0.00011994 -7.88722e-20 6.09211e-05 7.04121e-20 0.000248538 3.71216e-05 1.92924e-20 6.55068e-05 -2.34059e-19 2.30861e-05 -2.77011e-19 1.63308e-05 2.99981e-19 6.72367e-05 -1.51593e-19 -4.87396e-05 -1.20591e-19 
2425.5 0 -1.65237e-19 0.00122345 1.11825e-19 -1.5798e-05 0.000364038 -1.22406e-19 0.00010301 1.60417e-19 -0.000210055 -2.25575e-19 -7.45002e-05 -1.22243e-19 -1.99251e-20 -0.000126546 2.26236e-19 -0.000126593 -9.73647e-20 5.73511e-05 3.56054e-20 0.000242667 3.99188e-05 2.83286e-20 7.4034e-05 -2.16324e-19 1.18915e-05 -2.81826e-19 2.14895e-05 2.99492e-19 5.97428e-05 -1.74736e-19 -5.02384e-05 -1.2891e-19 
2425.85 0 -1.72879e-19 0.00120598 1.24829e-19 -1.58518e-05 0.000382081 -1.49219e-19 0.000116081 1.92186e-19 -0.000213908 -2.47888e-19 -7.43691e-05 -1.34835e-19 -4.35604e-21 -0.000128386 2.26385e-19 -0.000130938 -1.16771e-19 4.80015e-05 1.09161e-20 0.000237302 4.77325e-05 1.03663e-20 7.81081e-05 -1.96242e-19 3.42948e-06 -2.72361e-19 2.57084e-05 3.05046e-19 5.55332e-05 -1.80722e-19 -5.00405e-05 -1.28893e-19 
2426.2 0 -1.68386e-19 0.00118818 1.31015e-19 -1.58009e-05 0.00039999 -1.59959e-19 0.000134206 2.2074e-19 -0.000213594 -2.7339e-19 -7.17909e-05 -1.39521e-19 -5.29217e-21 -0.000129609 1.79693e-19 -0.000131178 -1.28323e-19 3.44785e-05 1.03067e-20 0.000235291 5.78755e-05 8.88821e-21 7.74292e-05 -2.06922e-19 -2.71746e-06 -2.84701e-19 2.90746e-05 3.10846e-19 5.52261e-05 -1.71089e-19 -4.77794e-05 -1.36195e-19 
2426.55 0 -1.35519e-19 0.00117015 1.25504e-19 -1.61937e-05 0.000418896 -1.58838e-19 0.000159086 2.47294e-19 -0.000212029 -2.92659e-19 -6.66404e-05 -1.41436e-19 6.15923e-21 -0.00013744 1.39675e-19 -0.000126208 -1.36465e-19 1.82147e-05 -8.65898e-21 0.000237023 6.69132e-05 3.16347e-20 7.53646e-05 -2.10264e-19 -9.8824e-06 -2.88082e-19 3.09027e-05 2.83622e-19 5.53247e-05 -1.51871e-19 -4.28924e-05 -1.14717e-19 
2426.9 0 -1.0584e-19 0.00115473 1.07239e-19 -1.7945e-05 0.000436444 -1.57135e-19 0.000188279 2.73153e-19 -0.000214145 -3.02538e-19 -6.16507e-05 -1.41834e-19 3.40265e-20 -0.0001485 1.13542e-19 -0.000114715 -1.38762e-19 5.56623e-06 -2.51758e-20 0.000241364 7.35777e-05 8.62573e-20 7.29166e-05 -1.94606e-19 -1.60686e-05 -2.85346e-19 2.93902e-05 2.67349e-19 5.36338e-05 -1.6412e-19 -3.64682e-05 -8.92201e-20 


==> anc/Fig6_QT1960_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT1960_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	6.910049357974
0	6.910049357974
0.00333333	6.9668979308852
0.00666667	7.1031298974137
0.01	7.2867155303564
0.0133333	7.5634165555139
0.0166667	7.9884278914364
0.02	8.5417095695636
0.0233333	9.1888452482707
0.0266667	9.9694671219139
0.03	10.939177504634
0.0333333	12.079412245122
0.0366667	13.363530829295
0.04	14.85251814214
0.0433333	16.5979426835
0.0466667	18.506287224323
0.05	20.470388041344
0.0533333	22.586683576111
0.0566667	24.954998247793
0.06	27.146305202132
0.0633333	28.134900890683
0.0666667	27.068886492991
0.07	24.100930035086
0.0733333	20.288863285879
0.0766667	16.699141691995
0.08	13.75473010833
0.0833333	11.377866899743
0.0866667	9.4437221863526
0.09	7.9205105874586
0.0933333	6.7418509683679
0.0966667	5.78420764197
0.1	4.9806845328745
0.103333	4.3383113079566
0.106667	3.8381602500987
0.11	3.4089560433639
0.113333	3.00942083723
0.116667	2.6623729343191
0.12	2.3885421371616
0.123333	2.1621709821748
0.126667	1.950683845237
0.13	1.7532494330017
0.133333	1.5796867842576
0.136667	1.4248336909804
0.14	1.2818059549355
0.143333	1.1550797700104
0.146667	1.0466703392838
0.15	0.95019659939162
0.153333	0.86680400242845
0.156667	0.80485919185898
0.16	0.7563609837988
0.163333	0.69673582215134
0.166667	0.61778995616621
0.17	0.53985159877496
0.173333	0.48099536943145
0.176667	0.43404810562562
0.18	0.38517661335692
0.183333	0.33619328161884
0.186667	0.29490151145149
0.19	0.25930750969863
0.193333	0.22579446251128
0.196667	0.20030529182461
0.2	0.18748550662891
0.203333	0.17857969566957
0.206667	0.16272157760636
0.21	0.14227814005794
0.213333	0.1260398951333
0.216667	0.11461478335752
0.22	0.10318256470908
0.223333	0.092630189860416
0.226667	0.08777083270607
0.23	0.088178078807822
0.233333	0.088388265283371
0.236667	0.084534377105453
0.24	0.076723125409795
0.243333	0.068989577561841
0.246667	0.068629230095502
0.25	0.078677311505743
0.253333	0.089849486742656
0.256667	0.089443928478692
0.26	0.079877902651642
0.263333	0.07636533820909
0.266667	0.083234753923456
0.27	0.087226412783311
0.273333	0.080382335745939
0.276667	0.073600134806149
0.28	0.077148388319086
0.283333	0.082692634289466
0.286667	0.078464963061264
0.29	0.069734217177978
0.293333	0.068216939964289
0.296667	0.070806863361343
0.3	0.065906344605409
0.303333	0.054331125994964
0.306667	0.047125382116298
0.31	0.04682989749159
0.313333	0.046687509494563
0.316667	0.045227768489564
0.32	0.0461909050062
0.323333	0.046340851933763
0.326667	0.039046074244484
0.33	0.029063320115161
0.333333	0.028284779608708
0.336667	0.036308923382264
0.34	0.040243256687648
0.343333	0.035352008650099
0.346667	0.031024997332603
0.35	0.033219299019245
0.353333	0.035487689589363
0.356667	0.032414265650009
0.36	0.028841012596313
0.363333	0.029427151591635
0.366667	0.030251625545056
0.37	0.027461736715395
0.373333	0.02460486760802
0.376667	0.024783829498776
0.38	0.024099762088105
0.383333	0.019385519082187
0.386667	0.014872208601976
0.39	0.014934461513357
0.393333	0.016968819231469
0.396667	0.017211451879709
0.4	0.017201138093954
0.403333	0.018969516257582
0.406667	0.019992730615181
0.41	0.018331716141985
0.413333	0.016984705466306
0.416667	0.018106714911946
0.42	0.01881039799513
0.423333	0.017581082477841
0.426667	0.018437150823417
0.43	0.023178689318272
0.433333	0.02596520703835
0.436667	0.0220869561345
0.44	0.016334770443668
0.443333	0.01565705131421
0.446667	0.01857580977892
0.45	0.019214358742028
0.453333	0.017420650293559
0.456667	0.017146772681865
0.46	0.018159279260392
0.463333	0.017138739437505
0.466667	0.014728888288922
0.47	0.014219763871201
0.473333	0.014905161588359
0.476667	0.01355197825683
0.48	0.011102820429454
0.483333	0.011318076804333
0.486667	0.01372452277579
0.49	0.014317978551117
0.493333	0.012716182900427
0.496667	0.012380120529571
0.5	0.01382660675933
0.503333	0.013717280436111
0.506667	0.011277237483745
0.51	0.0099548544961254
0.513333	0.011485182006796
0.516667	0.013261708987012
0.52	0.013180038315565
0.523333	0.012824118569485
0.526667	0.013971798405393
0.53	0.015372905787032
0.533333	0.014992101589973
0.536667	0.013043706394498
0.54	0.011168579924707
0.543333	0.010210115917919
0.546667	0.0098408023531872
0.55	0.0093061851392499
0.553333	0.008168461952876
0.556667	0.0070292385964033
0.56	0.007050351170244
0.563333	0.0080820742044046
0.566667	0.0085569270188975
0.57	0.0081682945968687
0.573333	0.0086186613233746
0.576667	0.010233895092898
0.58	0.010445632873201
0.583333	0.0080026618148065
0.586667	0.0059856459883153
0.59	0.0073753376271766
0.593333	0.0099724239540037
0.596667	0.0096138410657346
0.6	0.006664618666252
0.603333	0.0050876909446125
0.606667	0.0061932934015618
0.61	0.0075862571288404
0.613333	0.0077682348566009
0.616667	0.0076617911444569
0.62	0.0076463276239332
0.623333	0.0068920070074665
0.626667	0.0058688677805958
0.63	0.006149843303649
0.633333	0.0074667734031952
0.636667	0.0079793040298328
0.64	0.0075361474722416
0.643333	0.0077151983780468
0.646667	0.0086189325747686
0.65	0.0085983041984179
0.653333	0.007306270716818
0.656667	0.0062891645670922
0.66	0.0064059493196451
0.663333	0.0070563009414044
0.666667	0.0077783071793509
0.67	0.0083117142205015
0.673333	0.007668542661495
0.676667	0.0055908988902173
0.68	0.0040493832238137
0.683333	0.0046404518812155
0.686667	0.0056891515229405
0.69	0.0049601024967987
0.693333	0.0037691398863504
0.696667	0.0047052048208525
0.7	0.0066708459792786
0.703333	0.0065578946768569
0.706667	0.0048460335557561
0.71	0.0047092819780746
0.713333	0.0060794477142114
0.716667	0.0057508081110635
0.72	0.003441367499092
0.723333	0.0024537203994851
0.726667	0.0036783316444216
0.73	0.0042073725922506
0.733333	0.0029941321517796
0.736667	0.0026425338869285
0.74	0.0040315541369397
0.743333	0.0043715575216138
0.746667	0.0026614793890371
0.75	0.002025619345412
0.753333	0.0040749319477044
0.756667	0.0057401213118008
0.76	0.004688188011209
0.763333	0.0033862925523262
0.766667	0.0043831481161398
0.77	0.0056749593891371
0.773333	0.0045766035570282
0.776667	0.0026469798414872
0.78	0.0027301329082917
0.783333	0.0040041138019129
0.786667	0.0039517642488731
0.79	0.0028583669918225
0.793333	0.0025568331154916
0.796667	0.0027679894928607
0.8	0.0022942323242627
0.803333	0.0019899859827185
0.806667	0.0030632319960042
0.81	0.0041097087401602
0.813333	0.0032171418813103
0.816667	0.001494434646437
0.82	0.0012532856337933
0.823333	0.0021461491952424
0.826667	0.0023549463209518
0.83	0.0022257947232713
0.833333	0.0033485659788526
0.836667	0.005097095931703
0.84	0.0053944485456092
0.843333	0.0041937416262145
0.846667	0.0032218896062855
0.85	0.0029524888090664
0.853333	0.0026100770186049
0.856667	0.002436734291941
0.86	0.0031930024306236
0.863333	0.0040576566776037
0.866667	0.0036701039999149
0.87	0.0026506852767266
0.873333	0.0025848073851988
0.876667	0.0032019516894409
0.88	0.003074918063132
0.883333	0.0023993208755134
0.886667	0.0024941108179299
0.89	0.0031591723084965
0.893333	0.0030934287551765
0.896667	0.0024206438888996
0.9	0.002327387568411
0.903333	0.002684815707431
0.906667	0.0024265445544746
0.91	0.0017792566140712
0.913333	0.0017688207484381
0.916667	0.0020676488825439
0.92	0.0016828831622787
0.923333	0.0011690026945483
0.926667	0.0017305476578336
0.93	0.0027293784103513
0.933333	0.0025839325759063
0.936667	0.0016051389923707
0.94	0.0014168993976199
0.943333	0.002061412846742
0.946667	0.0022219356809187
0.95	0.0018379177388868
0.953333	0.001919236384366
0.956667	0.0022269932540254
0.96	0.0017663692433263
0.963333	0.0011274978563882
0.966667	0.0016320178581818
0.97	0.0026008320638761
0.973333	0.0022994743098665
0.976667	0.0011945997922138
0.98	0.0012723387120987
0.983333	0.0024035166715698
0.986667	0.0025531588915861
0.99	0.0015293323283206
0.993333	0.0012519275587544
0.996667	0.0021125633109465
1	0.0023586169115646


==> anc/Fig6_QT245_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
245 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
245.35 0 2.39998e-20 -0.00359759 4.23835e-23 -1.39274e-11 0.999091 -3.2549e-20 1.31362e-09 1.02606e-21 -1.8761e-09 -1.31945e-21 2.7299e-09 -3.05612e-22 6.13865e-24 6.44244e-08 -8.36295e-24 4.56394e-08 7.79412e-24 4.4611e-08 -5.42796e-21 -6.4577e-08 -4.33191e-09 1.03816e-21 -1.50978e-09 -2.28255e-23 3.18493e-09 -2.29397e-22 -5.69201e-09 6.64313e-22 -3.06778e-09 -1.12549e-23 4.92499e-10 1.95683e-25 
245.7 0 2.50057e-20 -0.00741571 9.36906e-22 -2.87294e-10 0.996557 -1.28282e-19 1.37091e-08 3.49342e-21 -3.07682e-08 -1.55301e-21 4.16458e-08 -1.6212e-21 -1.29443e-22 5.63891e-07 8.67492e-23 3.74203e-07 1.44853e-22 3.31775e-07 -1.77662e-20 -4.62515e-07 -2.97929e-08 1.2244e-21 -2.00799e-08 -3.56489e-22 2.25854e-08 -1.36089e-21 -7.27124e-08 4.48046e-21 -4.83569e-08 -1.68772e-22 7.1474e-09 7.3765e-23 
246.05 0 5.58281e-20 -0.0113781 8.35142e-22 -1.34309e-09 0.992812 -2.4745e-19 1.03824e-08 5.54433e-21 -1.61328e-07 -1.95843e-21 1.97517e-07 -4.29432e-22 -7.34185e-22 2.05207e-06 2.12804e-22 1.27177e-06 3.13393e-23 9.6236e-07 -2.52075e-20 -1.32945e-06 -8.82134e-08 1.39616e-21 -7.30043e-08 -1.36097e-22 6.34542e-08 -1.02399e-21 -2.6448e-07 4.49135e-21 -2.20617e-07 -2.11882e-22 2.66786e-08 -2.58447e-23 
246.4 0 6.05794e-20 -0.0153893 1.0846e-21 -1.16545e-09 0.98804 -3.73754e-19 -1.83462e-07 8.83983e-21 -5.10216e-07 -1.21821e-21 5.98143e-07 2.32623e-21 -4.33837e-22 5.28798e-06 -8.95943e-24 3.04312e-06 1.42744e-22 1.86504e-06 -2.67427e-20 -2.67114e-06 -1.93339e-07 9.71257e-22 -1.47401e-07 -6.68168e-23 9.78569e-08 -9.72017e-22 -5.79177e-07 1.00064e-21 -5.63761e-07 6.64016e-23 4.67583e-08 -4.49177e-23 
246.75 0 9.10031e-20 -0.0194344 4.07677e-22 1.2444e-08 0.982274 -5.10399e-19 -9.35255e-07 1.10902e-20 -1.16484e-06 -1.04526e-21 1.43533e-06 6.25871e-21 -8.47445e-22 1.15791e-05 -1.90388e-22 6.05555e-06 4.6005e-22 2.95759e-06 -3.14395e-20 -4.48278e-06 -3.41224e-07 1.15437e-21 -2.24572e-07 5.47514e-23 6.50082e-08 -4.52871e-22 -9.89945e-07 3.23518e-21 -1.02665e-06 -2.14147e-23 4.63412e-08 -1.41066e-22 
247.1 0 9.66395e-20 -0.0235107 1.1094e-21 5.4099e-08 0.975531 -6.4502e-19 -2.69966e-06 1.17783e-20 -2.11936e-06 -1.59714e-21 2.91691e-06 1.07745e-20 -7.64811e-22 2.24638e-05 1.02994e-22 1.07106e-05 1.16915e-21 4.26566e-06 -1.36319e-20 -6.7826e-06 -4.82529e-07 -1.20738e-21 -2.77886e-07 6.48201e-22 -7.15232e-08 -7.70303e-22 -1.45433e-06 1.09977e-21 -1.54955e-06 7.41024e-22 1.98879e-08 1.22956e-22 
247.45 0 1.04374e-19 -0.0276179 9.96318e-22 1.14885e-07 0.967829 -7.80342e-19 -5.8586e-06 1.33154e-20 -3.33749e-06 -3.59478e-21 5.16572e-06 1.4889e-20 -2.26598e-21 3.83966e-05 2.50543e-22 1.73707e-05 2.61007e-22 5.80892e-06 -7.09059e-21 -9.66725e-06 -5.78202e-07 -3.8341e-21 -2.39054e-07 -3.05206e-22 -2.78689e-07 -2.06829e-21 -1.91046e-06 -2.61019e-21 -2.15002e-06 1.35133e-21 -3.70612e-08 1.14523e-21 
247.8 0 9.69092e-20 -0.0317558 6.87709e-22 1.62907e-07 0.959189 -8.80082e-19 -1.06774e-05 1.486e-20 -4.86997e-06 -5.37402e-21 8.20628e-06 1.81995e-20 -1.97716e-21 5.815e-05 9.16534e-22 2.63046e-05 1.19022e-21 7.47493e-06 2.07341e-20 -1.33219e-05 -6.29812e-07 -7.56264e-21 -5.97812e-08 -4.9902e-23 -5.01116e-07 -1.81948e-21 -2.33423e-06 -1.80904e-21 -2.86879e-06 3.57567e-22 -1.24423e-07 1.99121e-21 
248.15 0 1.41476e-19 -0.0359165 2.03478e-21 1.54552e-07 0.949635 -8.86431e-19 -1.73784e-05 1.99378e-20 -6.89173e-06 -2.68313e-21 1.20647e-05 2.00025e-20 -2.38413e-21 7.94592e-05 9.59219e-22 3.76454e-05 1.09431e-21 9.1302e-06 2.44531e-20 -1.78842e-05 -6.45403e-07 -9.43718e-21 2.38386e-07 -9.2912e-22 -7.70207e-07 -4.95146e-21 -2.7919e-06 2.20549e-21 -3.7106e-06 1.74288e-22 -2.00325e-07 2.37755e-21 
248.5 0 1.20082e-19 -0.0400952 1.8869e-21 3.09254e-08 0.939186 -7.72631e-19 -2.61335e-05 2.27782e-20 -9.63338e-06 -2.32285e-21 1.67943e-05 1.94215e-20 -3.24697e-21 9.97145e-05 9.07487e-22 5.13901e-05 1.2178e-21 1.07835e-05 1.00701e-20 -2.32942e-05 -6.48885e-07 -1.1216e-20 5.86595e-07 -1.82843e-21 -1.1941e-06 -8.89585e-21 -3.39961e-06 -9.36467e-22 -4.68755e-06 1.01656e-21 -1.74993e-07 3.38005e-21 
248.85 0 1.36367e-19 -0.0442884 4.55184e-21 -2.22396e-07 0.927867 -5.25654e-19 -3.6973e-05 2.47394e-20 -1.32996e-05 -3.60551e-21 2.23837e-05 1.62199e-20 -1.89705e-21 0.000116855 2.09893e-22 6.7468e-05 -2.59772e-22 1.25709e-05 -9.98903e-21 -2.93393e-05 -6.2638e-07 -1.00212e-20 8.63054e-07 -4.71605e-22 -1.83359e-06 -1.59622e-20 -4.217e-06 7.508e-22 -5.82272e-06 8.1479e-22 2.33613e-08 4.49219e-21 
249.2 0 1.53081e-19 -0.0484863 5.17461e-21 -5.3997e-07 0.915704 -1.67173e-19 -4.98344e-05 2.47977e-20 -1.81419e-05 -3.84672e-21 2.87517e-05 1.02448e-20 -2.29173e-21 0.000130605 5.17198e-22 8.58287e-05 6.22553e-22 1.46475e-05 -1.35211e-20 -3.58948e-05 -4.21504e-07 -1.12558e-20 9.17003e-07 -3.23064e-22 -2.68446e-06 -2.57115e-20 -5.21693e-06 2.46757e-22 -7.1307e-06 3.9094e-21 3.49401e-07 8.10101e-21 
249.55 0 1.76548e-19 -0.0526803 7.1284e-21 -8.81071e-07 0.90272 2.69302e-19 -6.46136e-05 2.59797e-20 -2.46883e-05 -3.0302e-21 3.58534e-05 1.51125e-21 -1.84825e-21 0.000142433 -1.87725e-21 0.000106486 -8.21022e-23 1.70396e-05 -1.44227e-20 -4.30289e-05 1.60206e-07 -1.71103e-20 6.24814e-07 -4.12474e-21 -3.70395e-06 -3.78698e-20 -6.38263e-06 -7.39009e-21 -8.62044e-06 5.40161e-21 6.76838e-07 8.79502e-21 
249.9 0 2.32668e-19 -0.0568643 9.52032e-21 -1.29034e-06 0.888938 7.46939e-19 -8.1079e-05 3.00604e-20 -3.38027e-05 -2.70269e-21 4.36292e-05 -7.85117e-21 -2.80214e-21 0.000153331 -2.98336e-21 0.000129508 1.62441e-22 1.95475e-05 -2.05157e-20 -5.08345e-05 1.16875e-06 -1.7321e-20 -9.97914e-08 -3.89991e-21 -4.82513e-06 -5.26662e-20 -7.72976e-06 -1.44882e-20 -1.02742e-05 6.46063e-21 8.91066e-07 8.41099e-21 
250.25 0 2.86291e-19 -0.0610287 8.92765e-21 -1.84334e-06 0.874385 1.25485e-18 -9.90568e-05 3.1023e-20 -4.64506e-05 -2.28381e-21 5.18383e-05 -2.17923e-20 -4.34336e-21 0.000161639 -3.87812e-21 0.000154972 -8.6684e-22 2.18748e-05 -2.34191e-20 -5.93159e-05 2.50496e-06 -1.88082e-20 -1.21045e-06 -6.08555e-21 -6.09241e-06 -7.16962e-20 -9.23352e-06 -1.6928e-20 -1.20551e-05 8.1037e-21 9.51241e-07 7.58148e-21 
250.6 0 3.27211e-19 -0.0651645 6.66091e-21 -2.58902e-06 0.859086 1.77255e-18 -0.000118635 3.35858e-20 -6.35273e-05 -4.23611e-21 6.00831e-05 -3.49256e-20 -3.81152e-21 0.000164661 -5.80488e-21 0.000182784 -2.88915e-21 2.38075e-05 -3.9574e-20 -6.84045e-05 3.96416e-06 -1.58565e-20 -2.38466e-06 -8.61782e-21 -7.63514e-06 -9.00232e-20 -1.0834e-05 -1.34465e-20 -1.39947e-05 9.58881e-21 9.14413e-07 9.52166e-21 
250.95 0 3.3684e-19 -0.0692642 8.29483e-21 -3.48107e-06 0.843071 2.27378e-18 -0.000139884 3.24904e-20 -8.58104e-05 -7.82576e-21 6.80019e-05 -5.07598e-20 -2.6763e-21 0.00016263 -8.47818e-21 0.000212675 -3.95483e-21 2.49875e-05 -2.85543e-20 -7.81426e-05 5.32494e-06 -1.92163e-20 -3.21024e-06 -8.14278e-21 -9.38097e-06 -1.07869e-19 -1.24348e-05 -1.55753e-20 -1.62501e-05 1.02802e-20 8.2267e-07 1.21911e-20 
251.3 0 3.67632e-19 -0.0733171 7.98192e-21 -4.35932e-06 0.826368 2.76051e-18 -0.000162678 3.51649e-20 -0.000113659 -6.24428e-21 7.53723e-05 -6.73107e-20 -2.13069e-21 0.000158985 -1.2134e-20 0.000244316 -5.94745e-21 2.48204e-05 -2.14331e-20 -8.88126e-05 6.39674e-06 -2.0572e-20 -3.58156e-06 -1.23108e-20 -1.1078e-05 -1.27732e-19 -1.39251e-05 -1.51437e-20 -1.8894e-05 8.88116e-21 6.94001e-07 1.0352e-20 
251.65 0 4.11153e-19 -0.0773121 9.97276e-21 -5.1326e-06 0.809003 3.21468e-18 -0.00018687 3.11688e-20 -0.000146688 -8.60188e-21 8.21898e-05 -8.74007e-20 -1.49378e-21 0.000157169 -9.73308e-21 0.000277202 -4.12677e-21 2.2861e-05 -3.31311e-20 -0.000100641 6.93859e-06 -2.34651e-20 -3.67873e-06 -1.26501e-20 -1.26427e-05 -1.433e-19 -1.51987e-05 -1.3934e-20 -2.18335e-05 1.09706e-20 5.6701e-07 8.07629e-21 
252 0 4.63661e-19 -0.0812419 1.5826e-20 -5.87129e-06 0.791002 3.64594e-18 -0.000212586 3.16512e-20 -0.000183927 -5.08668e-21 8.85737e-05 -1.07943e-19 -8.18543e-22 0.000158761 -8.73365e-21 0.000310689 -4.37691e-21 1.90209e-05 -2.04678e-20 -0.000113481 6.92986e-06 -2.52041e-20 -3.5229e-06 -1.68751e-20 -1.42016e-05 -1.57025e-19 -1.61446e-05 -1.92349e-20 -2.4928e-05 1.18199e-20 4.24427e-07 5.53213e-21 
252.35 0 4.96062e-19 -0.0850982 1.0813e-20 -6.57739e-06 0.772396 4.04161e-18 -0.000240656 3.07064e-20 -0.0002246 -6.4761e-21 9.43811e-05 -1.28413e-19 6.13519e-22 0.000162994 -6.2341e-21 0.000344288 -2.69797e-21 1.35693e-05 -1.75586e-20 -0.000126655 6.82954e-06 -2.70504e-20 -2.94398e-06 -2.05646e-20 -1.58543e-05 -1.65228e-19 -1.67167e-05 -2.79565e-20 -2.80223e-05 9.1688e-21 3.07729e-07 1.13402e-21 
252.7 0 5.4442e-19 -0.0888724 1.21067e-20 -7.18367e-06 0.753215 4.40799e-18 -0.000272496 2.99466e-20 -0.000268453 -5.43669e-21 9.89771e-05 -1.53572e-19 8.20032e-22 0.000166947 -7.84186e-21 0.00037779 -3.28678e-21 6.92332e-06 -7.17993e-21 -0.000139023 7.13323e-06 -2.97539e-20 -1.96911e-06 -1.92499e-20 -1.76417e-05 -1.72647e-19 -1.69329e-05 -3.17516e-20 -3.10138e-05 1.14557e-20 3.77441e-07 2.93689e-21 
253.05 0 5.48056e-19 -0.0925564 1.68888e-20 -7.72546e-06 0.733495 4.73923e-18 -0.000309033 2.27013e-20 -0.000315232 -4.4555e-21 0.000101559 -1.79259e-19 2.13289e-22 0.000168575 -9.01263e-21 0.000411334 -1.35668e-21 -6.60243e-07 2.06671e-21 -0.000149304 7.84574e-06 -3.54403e-20 -8.02923e-07 -1.95214e-20 -1.97806e-05 -1.69136e-19 -1.69439e-05 -2.76055e-20 -3.39567e-05 1.39699e-20 6.61017e-07 1.79997e-21 
253.4 0 6.15171e-19 -0.0961398 1.25551e-20 -8.08992e-06 0.713271 5.04627e-18 -0.000349868 1.97015e-20 -0.000364605 -1.48338e-20 0.000101631 -2.00944e-19 2.62781e-21 0.00016945 -8.01475e-21 0.000445356 -4.11832e-21 -9.00245e-06 -1.81008e-20 -0.000156258 8.57567e-06 -3.13037e-20 3.21807e-07 -2.13796e-20 -2.23995e-05 -1.58814e-19 -1.70274e-05 -2.73084e-20 -3.69458e-05 1.39016e-20 1.03097e-06 2.23952e-22 
253.75 0 6.47744e-19 -0.0996127 1.26408e-20 -7.98007e-06 0.692571 5.32676e-18 -0.000393484 1.85982e-20 -0.000416646 -1.17768e-20 9.8582e-05 -2.28468e-19 4.95077e-21 0.000171603 -5.64356e-21 0.000480438 -3.70838e-21 -1.75131e-05 -2.08536e-20 -0.000158898 8.97605e-06 -3.67225e-20 1.12964e-06 -1.7572e-20 -2.51605e-05 -1.37627e-19 -1.72691e-05 -2.89139e-20 -3.99508e-05 1.33568e-20 1.34676e-06 -5.37445e-21 
254.1 0 6.78101e-19 -0.102969 1.46461e-20 -7.45931e-06 0.67143 5.58376e-18 -0.000438443 2.49116e-20 -0.000471795 -1.31576e-20 9.15491e-05 -2.54328e-19 3.82909e-21 0.000174125 -7.82382e-21 0.000517381 -4.35679e-21 -2.50387e-05 -3.18088e-20 -0.000156948 9.01614e-06 -3.79706e-20 1.56423e-06 -2.48676e-20 -2.78445e-05 -1.05243e-19 -1.74727e-05 -3.13033e-20 -4.28486e-05 1.60684e-20 1.55384e-06 -3.69907e-21 
254.45 0 7.20969e-19 -0.1062 1.27011e-20 -6.95451e-06 0.649881 5.8176e-18 -0.000484215 2.16838e-20 -0.000530734 -2.04644e-20 8.02993e-05 -2.82104e-19 4.07849e-21 0.00017605 -7.09255e-21 0.000556868 -4.80945e-21 -3.01255e-05 -2.07796e-20 -0.000150708 8.77948e-06 -3.88839e-20 1.93669e-06 -2.67503e-20 -3.05967e-05 -6.52887e-20 -1.75223e-05 -2.7419e-20 -4.55896e-05 1.45192e-20 1.71541e-06 -3.42571e-21 
254.8 0 7.58054e-19 -0.109296 1.38286e-20 -6.56707e-06 0.62796 6.0204e-18 -0.00053048 1.8255e-20 -0.000594122 -1.8948e-20 6.52588e-05 -3.12148e-19 4.0765e-21 0.000179403 -8.57195e-21 0.000599044 -5.35579e-21 -3.14492e-05 -5.25593e-21 -0.000140411 8.21881e-06 -3.59775e-20 2.44508e-06 -2.57778e-20 -3.34108e-05 -1.76339e-20 -1.74991e-05 -2.81214e-20 -4.82247e-05 1.35585e-20 1.73851e-06 -6.47051e-21 
255.15 0 8.42466e-19 -0.11225 1.6401e-20 -5.93121e-06 0.605695 6.20999e-18 -0.000576622 1.56439e-20 -0.000662196 -1.84725e-20 4.71316e-05 -3.34365e-19 2.87585e-21 0.000186884 -5.7025e-21 0.000643509 -7.54637e-21 -2.80889e-05 -8.14153e-21 -0.000126055 7.37587e-06 -3.58821e-20 3.10785e-06 -2.54233e-20 -3.60966e-05 4.14969e-20 -1.76351e-05 -2.96524e-20 -5.07024e-05 1.53435e-20 1.36073e-06 -1.2057e-20 
255.5 0 8.88635e-19 -0.115055 1.28393e-20 -4.81098e-06 0.583117 6.36822e-18 -0.000622437 1.32221e-20 -0.000735103 -2.64698e-20 2.69965e-05 -3.58565e-19 6.1388e-21 0.000198541 -9.2001e-21 0.000689287 -5.6143e-21 -1.96173e-05 -2.84584e-21 -0.000107303 6.69777e-06 -4.54813e-20 4.01128e-06 -2.33432e-20 -3.84522e-05 1.08032e-19 -1.83014e-05 -2.74864e-20 -5.28572e-05 2.03965e-20 4.98406e-07 -1.30653e-20 
255.85 0 9.42037e-19 -0.117703 8.09859e-21 -3.40822e-06 0.560256 6.51229e-18 -0.000668516 1.00074e-20 -0.000812775 -3.27731e-20 5.94841e-06 -3.89266e-19 6.3051e-21 0.000211909 -7.81868e-21 0.000734741 -3.73443e-21 -6.24418e-06 1.3114e-20 -8.38428e-05 6.75271e-06 -4.85638e-20 5.11446e-06 -2.71296e-20 -4.01407e-05 1.79781e-19 -1.95571e-05 -2.75038e-20 -5.46488e-05 2.38541e-20 -7.16223e-07 -7.62269e-21 
256.2 0 9.98892e-19 -0.120191 8.25718e-21 -2.12772e-06 0.537141 6.62904e-18 -0.000715383 7.43846e-21 -0.000894314 -2.80235e-20 -1.51357e-05 -4.16791e-19 3.83177e-21 0.000223978 -1.01941e-20 0.000778149 -6.05276e-21 1.11547e-05 -5.09523e-21 -5.60927e-05 7.63046e-06 -4.91379e-20 6.30229e-06 -2.70409e-20 -4.08132e-05 2.57021e-19 -2.11537e-05 -2.80879e-20 -5.61939e-05 2.7542e-20 -2.22886e-06 -6.02605e-21 
256.55 0 1.04897e-18 -0.122514 1.2762e-20 -1.35619e-06 0.513809 6.71982e-18 -0.000762502 8.03443e-21 -0.000978487 -2.51387e-20 -3.57499e-05 -4.42652e-19 3.51972e-22 0.000232115 -7.92798e-21 0.000818571 -1.02485e-20 3.17973e-05 -1.4617e-20 -2.47339e-05 8.9151e-06 -4.93229e-20 7.7348e-06 -2.22855e-20 -4.02496e-05 3.36217e-19 -2.294e-05 -3.29851e-20 -5.74655e-05 2.96771e-20 -4.07792e-06 -1.25538e-20 
256.9 0 1.10431e-18 -0.124664 5.21465e-21 -1.36911e-06 0.490292 6.78763e-18 -0.000808496 5.26063e-21 -0.00106447 -3.18629e-20 -5.59717e-05 -4.74536e-19 -1.11916e-21 0.000235575 -6.13978e-21 0.000855872 -1.08265e-20 5.59206e-05 -7.07926e-21 9.57652e-06 1.03149e-05 -5.22948e-20 9.77214e-06 -2.13732e-20 -3.8507e-05 4.16126e-19 -2.47547e-05 -4.00578e-20 -5.83228e-05 2.87151e-20 -6.14537e-06 -1.48334e-20 
257.25 0 1.17261e-18 -0.126636 1.25983e-20 -1.98624e-06 0.466621 6.82794e-18 -0.000852077 1.09291e-21 -0.00115161 -4.04681e-20 -7.57182e-05 -4.93839e-19 -2.27416e-21 0.000237939 -6.71907e-21 0.000890512 -1.86981e-20 8.44368e-05 8.28662e-21 4.58896e-05 1.18779e-05 -5.86239e-20 1.25023e-05 -2.83802e-20 -3.58525e-05 4.97765e-19 -2.64232e-05 -4.25358e-20 -5.8705e-05 2.51523e-20 -8.315e-06 -1.58823e-20 
257.6 0 1.23048e-18 -0.128427 7.17809e-21 -2.27795e-06 0.442827 6.84231e-18 -0.000892628 -5.311e-21 -0.00123896 -4.51544e-20 -9.48923e-05 -5.16926e-19 -5.10862e-21 0.00024539 2.21039e-21 0.000923619 -1.78706e-20 0.00011838 8.69693e-21 8.32302e-05 1.36329e-05 -5.65079e-20 1.55114e-05 -3.48425e-20 -3.22961e-05 5.77855e-19 -2.79756e-05 -5.26394e-20 -5.84675e-05 2.62373e-20 -1.06862e-05 -1.86745e-20 
257.95 0 1.29017e-18 -0.130035 6.96572e-21 -1.23302e-06 0.418944 6.83162e-18 -0.000930018 -8.3991e-21 -0.00132542 -4.4782e-20 -0.000114501 -5.46041e-19 -5.13746e-21 0.000261994 -1.00203e-21 0.000956117 -1.7826e-20 0.000159038 3.17603e-20 0.000120866 1.54993e-05 -6.37518e-20 1.83022e-05 -4.08684e-20 -2.79986e-05 6.56278e-19 -2.94143e-05 -4.7094e-20 -5.75143e-05 2.24166e-20 -1.34422e-05 -1.82072e-20 
258.3 0 1.35824e-18 -0.13146 7.46131e-22 1.36293e-06 0.395015 6.80416e-18 -0.000963805 -1.22009e-20 -0.00141019 -4.35399e-20 -0.000135746 -5.67416e-19 -6.90796e-21 0.000289871 -4.68953e-21 0.000988246 -2.20559e-20 0.000207365 3.33776e-20 0.000158078 1.76142e-05 -6.19869e-20 2.07545e-05 -4.53446e-20 -2.37013e-05 7.32414e-19 -3.06452e-05 -4.35037e-20 -5.60257e-05 1.6453e-20 -1.67782e-05 -1.78374e-20 
258.65 0 1.40442e-18 -0.132699 -3.37341e-21 5.20824e-06 0.371084 6.74069e-18 -0.000993321 -2.09563e-20 -0.00149282 -4.50029e-20 -0.000158619 -5.78724e-19 -6.60784e-21 0.0003314 -2.86019e-21 0.00102016 -2.60762e-20 0.000263319 1.97863e-20 0.000194077 2.02915e-05 -6.36138e-20 2.29202e-05 -4.58229e-20 -1.98151e-05 8.08305e-19 -3.17516e-05 -4.09875e-20 -5.41692e-05 1.40554e-20 -2.06906e-05 -2.10294e-20 
259 0 1.45363e-18 -0.133747 -3.85861e-21 9.93722e-06 0.347192 6.66214e-18 -0.0010188 -2.33026e-20 -0.00157326 -4.66777e-20 -0.000182456 -6.03401e-19 -8.03326e-21 0.000385655 -4.22692e-21 0.00105162 -2.43793e-20 0.000325798 2.03242e-20 0.000227908 2.35327e-05 -5.95972e-20 2.47034e-05 -5.79248e-20 -1.6213e-05 8.78924e-19 -3.29787e-05 -3.4725e-20 -5.18794e-05 1.40349e-20 -2.50171e-05 -1.73866e-20 
259.35 0 1.49883e-18 -0.134601 -9.10701e-21 1.49069e-05 0.323373 6.55497e-18 -0.00104146 -2.59469e-20 -0.00165173 -4.90007e-20 -0.000206239 -6.23706e-19 -9.89177e-21 0.000444786 -7.59458e-22 0.00108148 -3.13578e-20 0.000392829 2.40129e-20 0.000258244 2.71077e-05 -5.65329e-20 2.61572e-05 -5.6436e-20 -1.30361e-05 9.40887e-19 -3.43714e-05 -2.96872e-20 -4.89411e-05 5.4646e-21 -2.95992e-05 -1.33984e-20 
259.7 0 1.56332e-18 -0.13526 -1.01336e-20 1.92758e-05 0.299657 6.41842e-18 -0.00106217 -3.1084e-20 -0.00172808 -5.45045e-20 -0.000228131 -6.49296e-19 -1.01969e-20 0.000498939 -7.44616e-21 0.0011079 -3.818e-20 0.000461859 1.5644e-20 0.00028326 3.09855e-05 -5.62565e-20 2.79646e-05 -6.00901e-20 -1.033e-05 9.94192e-19 -3.55606e-05 -2.76247e-20 -4.53267e-05 7.41844e-21 -3.42132e-05 -1.59768e-20 
260.05 0 1.60202e-18 -0.135725 -1.18866e-20 2.27637e-05 0.27608 6.26426e-18 -0.00108107 -3.17109e-20 -0.00180133 -5.45232e-20 -0.000245978 -6.62918e-19 -1.65414e-20 0.000544743 -9.14131e-21 0.00112914 -3.71312e-20 0.000529647 2.706e-20 0.000301225 3.53298e-05 -5.48297e-20 3.12182e-05 -5.61405e-20 -7.65666e-06 1.04944e-18 -3.58874e-05 -2.5603e-20 -4.11796e-05 8.71902e-21 -3.89741e-05 -1.29873e-20 
260.4 0 1.64477e-18 -0.135996 -8.80627e-21 2.57906e-05 0.252674 6.07831e-18 -0.00109837 -3.12005e-20 -0.00186993 -5.58851e-20 -0.00025813 -6.80543e-19 -1.5997e-20 0.000586083 -6.17272e-21 0.00114445 -3.81218e-20 0.000593453 2.76197e-20 0.000310788 3.99237e-05 -5.52092e-20 3.65514e-05 -5.8257e-20 -4.67924e-06 1.09864e-18 -3.45953e-05 -1.9388e-20 -3.6418e-05 9.40629e-21 -4.43446e-05 -1.07932e-20 
260.75 0 1.68731e-18 -0.136069 -1.93165e-20 2.88111e-05 0.22947 5.87357e-18 -0.00111468 -2.73062e-20 -0.00193249 -6.10527e-20 -0.000264011 -6.94363e-19 -1.61032e-20 0.000626913 -4.65868e-21 0.00115391 -4.53206e-20 0.000652645 2.25221e-20 0.000310239 4.40153e-05 -5.85641e-20 4.34739e-05 -6.63457e-20 -1.55677e-06 1.13931e-18 -3.1266e-05 -1.43918e-20 -3.09562e-05 2.49328e-21 -5.03974e-05 -1.06017e-20 
261.1 0 1.72545e-18 -0.135946 -2.14777e-20 3.19065e-05 0.206487 5.6515e-18 -0.00113043 -3.02587e-20 -0.00198819 -7.12789e-20 -0.000263763 -7.08722e-19 -1.61492e-20 0.000667854 -3.88185e-22 0.0011576 -5.07175e-20 0.000708076 1.48618e-20 0.000297839 4.72081e-05 -5.17527e-20 5.09208e-05 -7.12053e-20 1.14279e-06 1.17104e-18 -2.6316e-05 -1.29482e-20 -2.5025e-05 5.50447e-22 -5.67127e-05 -1.15977e-20 
261.45 0 1.76705e-18 -0.135627 -2.49041e-20 3.52247e-05 0.183747 5.40728e-18 -0.00114542 -2.62801e-20 -0.00203676 -6.88351e-20 -0.000257233 -7.23553e-19 -2.15739e-20 0.000710223 -7.98677e-22 0.00115527 -5.30072e-20 0.000760211 2.04788e-20 0.000273374 4.99013e-05 -5.6718e-20 5.86426e-05 -7.16899e-20 2.917e-06 1.19651e-18 -2.05244e-05 -1.44437e-20 -1.9172e-05 -1.26181e-21 -6.27802e-05 -1.32821e-20 
261.8 0 1.79561e-18 -0.135117 -2.22332e-20 3.92325e-05 0.161272 5.14259e-18 -0.00115962 -3.45858e-20 -0.00207855 -7.62761e-20 -0.000244066 -7.3568e-19 -2.75751e-20 0.000758052 -4.19318e-21 0.0011467 -5.48567e-20 0.000808435 1.73437e-20 0.000237805 5.26419e-05 -5.98375e-20 6.72655e-05 -7.10704e-20 3.85547e-06 1.21426e-18 -1.40182e-05 -2.0661e-20 -1.3705e-05 -8.0909e-21 -6.85949e-05 -1.42947e-20 
262.15 0 1.82907e-18 -0.13442 -2.20436e-20 4.42151e-05 0.139088 4.87748e-18 -0.00117369 -3.43482e-20 -0.00211506 -8.47622e-20 -0.000224817 -7.43178e-19 -3.22453e-20 0.000813959 4.57186e-21 0.00113288 -6.09673e-20 0.000851764 8.64931e-21 0.000192352 5.55013e-05 -5.00126e-20 7.67754e-05 -8.00947e-20 4.75592e-06 1.2338e-18 -6.27984e-06 -2.37318e-20 -8.41143e-06 -1.35981e-20 -7.48252e-05 -1.2758e-20 
262.5 0 1.85604e-18 -0.133534 -2.303e-20 4.97214e-05 0.117215 4.58349e-18 -0.00118866 -3.29853e-20 -0.00214839 -9.30258e-20 -0.000201291 -7.55094e-19 -3.85826e-20 0.000875356 6.57044e-21 0.00111656 -6.10307e-20 0.000889682 1.33916e-20 0.000139123 5.78258e-05 -4.54811e-20 8.62808e-05 -8.55031e-20 6.23148e-06 1.24232e-18 3.05672e-06 -2.2554e-20 -2.98171e-06 -1.67787e-20 -8.18986e-05 -1.16414e-20 
262.85 0 1.87795e-18 -0.132461 -2.166e-20 5.47656e-05 0.0956685 4.28012e-18 -0.00120437 -3.65735e-20 -0.00218012 -9.47638e-20 -0.000174299 -7.72266e-19 -4.24518e-20 0.000936246 3.43196e-21 0.00110064 -5.91811e-20 0.000922436 1.58302e-20 8.10641e-05 5.86686e-05 -4.71863e-20 9.52404e-05 -9.42918e-20 8.06188e-06 1.24684e-18 1.35562e-05 -3.09814e-20 2.41074e-06 -1.67378e-20 -8.91511e-05 -1.36729e-20 
263.2 0 1.8988e-18 -0.131206 -3.40099e-20 5.88632e-05 0.0744637 3.95975e-18 -0.00121893 -4.37791e-20 -0.00221109 -9.04955e-20 -0.000141745 -7.7528e-19 -4.18504e-20 0.000991857 3.53432e-21 0.00108571 -5.7625e-20 0.000950263 1.24975e-20 2.13332e-05 5.79256e-05 -5.05508e-20 0.000103912 -1.02956e-19 1.03256e-05 1.23499e-18 2.40162e-05 -3.51324e-20 7.46177e-06 -1.53516e-20 -9.59191e-05 -1.18762e-20 
263.55 0 1.91739e-18 -0.129777 -3.86231e-20 6.2261e-05 0.053623 3.63367e-18 -0.00123085 -4.36555e-20 -0.00224165 -8.63239e-20 -0.000100082 -7.72401e-19 -4.08468e-20 0.00104268 3.83051e-21 0.00107101 -6.06218e-20 0.000973702 1.27786e-20 -3.6849e-05 5.66744e-05 -5.28013e-20 0.000112613 -1.05896e-19 1.39292e-05 1.22447e-18 3.34858e-05 -3.99136e-20 1.24359e-05 -1.50606e-20 -0.000102783 -1.26971e-20 
263.9 0 1.92927e-18 -0.128178 -4.01939e-20 6.54002e-05 0.0331738 3.30519e-18 -0.00124035 -4.21719e-20 -0.00227221 -7.79293e-20 -4.66011e-05 -7.81692e-19 -4.50119e-20 0.00109514 3.3874e-21 0.00105671 -6.38624e-20 0.000994808 1.84859e-20 -9.20541e-05 5.63122e-05 -5.06398e-20 0.000121206 -1.0771e-19 1.96394e-05 1.21146e-18 4.21491e-05 -4.68151e-20 1.77612e-05 -1.53463e-20 -0.000110483 -1.45651e-20 
264.25 0 1.94382e-18 -0.126413 -3.3976e-20 6.89754e-05 0.0131399 2.95713e-18 -0.00124812 -4.12748e-20 -0.0023035 -7.45226e-20 1.93353e-05 -7.90282e-19 -4.74399e-20 0.00115509 8.50294e-21 0.00104345 -6.17801e-20 0.0010159 2.14723e-20 -0.000146322 5.76399e-05 -5.11086e-20 0.000129493 -1.05861e-19 2.78294e-05 1.19624e-18 5.0643e-05 -4.2092e-20 2.34561e-05 -1.84788e-20 -0.000118562 -1.28737e-20 
264.6 0 1.95356e-18 -0.124481 -4.12801e-20 7.35778e-05 -0.00646627 2.60674e-18 -0.00125491 -3.54154e-20 -0.00233598 -7.3599e-20 9.61317e-05 -7.96636e-19 -4.52743e-20 0.00122016 1.0869e-20 0.00103058 -6.55846e-20 0.00103737 3.04036e-20 -0.000202899 6.0471e-05 -5.89263e-20 0.000137692 -1.05751e-19 3.85125e-05 1.16682e-18 5.93716e-05 -4.76427e-20 2.92603e-05 -1.69102e-20 -0.000126232 -1.11644e-20 
264.95 0 1.9654e-18 -0.122383 -3.38463e-20 7.87396e-05 -0.0256402 2.25518e-18 -0.00126205 -4.33092e-20 -0.00236827 -7.11582e-20 0.000181816 -8.01335e-19 -4.94154e-20 0.00128238 1.06872e-20 0.00101639 -6.11268e-20 0.00105771 3.32549e-20 -0.000263633 6.38833e-05 -5.25452e-20 0.000145816 -1.08467e-19 5.1209e-05 1.14308e-18 6.89092e-05 -5.36112e-20 3.49177e-05 -2.47124e-20 -0.000133605 -1.17064e-20 
265.3 0 1.96767e-18 -0.120125 -2.61817e-20 8.3134e-05 -0.0443762 1.88937e-18 -0.00127045 -4.43163e-20 -0.00239647 -6.14453e-20 0.000275765 -8.03544e-19 -5.14156e-20 0.00133846 9.22824e-21 0.000998943 -5.57379e-20 0.00107515 4.59216e-20 -0.000328732 6.70952e-05 -5.2369e-20 0.000153721 -1.10073e-19 6.55075e-05 1.11173e-18 7.98101e-05 -5.53169e-20 4.02707e-05 -3.26373e-20 -0.000141223 -1.55871e-20 
265.65 0 1.97255e-18 -0.117712 -2.69678e-20 8.61819e-05 -0.0626657 1.51015e-18 -0.00127944 -3.82663e-20 -0.00241643 -5.93636e-20 0.000377976 -8.00468e-19 -5.27548e-20 0.0013936 1.26141e-20 0.000976873 -5.08931e-20 0.00108905 5.19498e-20 -0.000396923 6.98278e-05 -4.61551e-20 0.000161747 -1.18393e-19 8.11204e-05 1.07751e-18 9.19839e-05 -6.24315e-20 4.52738e-05 -3.54716e-20 -0.000149403 -1.78597e-20 
266 0 1.96669e-18 -0.115151 -3.41633e-20 8.86812e-05 -0.0805003 1.12814e-18 -0.00128788 -3.94656e-20 -0.00242639 -6.26741e-20 0.000487931 -7.98026e-19 -5.70941e-20 0.00145318 1.7421e-20 0.000950146 -5.21277e-20 0.00109946 5.01396e-20 -0.000466161 7.19929e-05 -4.06392e-20 0.000170203 -1.14282e-19 9.80464e-05 1.03849e-18 0.000104897 -7.1527e-20 4.9894e-05 -3.05459e-20 -0.000158423 -1.70854e-20 
266.35 0 1.95189e-18 -0.112446 -2.90003e-20 9.14681e-05 -0.0978709 7.41205e-19 -0.00129511 -4.07488e-20 -0.0024267 -5.0862e-20 0.000603714 -7.97261e-19 -6.35681e-20 0.001515 2.83246e-20 0.000919891 -4.77765e-20 0.00110609 5.37883e-20 -0.000534927 7.36374e-05 -3.74334e-20 0.000178749 -1.2118e-19 0.000116657 1.00018e-18 0.000118191 -8.49738e-20 5.40012e-05 -3.12995e-20 -0.000168145 -1.81068e-20 
266.7 0 1.94651e-18 -0.109602 -2.72625e-20 9.41543e-05 -0.114771 3.50116e-19 -0.00130073 -4.82513e-20 -0.00241807 -5.60667e-20 0.000721726 -7.94814e-19 -7.09034e-20 0.00157197 2.11883e-20 0.00088651 -4.96181e-20 0.0011086 6.37987e-20 -0.00060261 7.52768e-05 -2.84581e-20 0.000186779 -1.18712e-19 0.000136431 9.5946e-19 0.000131507 -8.83405e-20 5.76467e-05 -2.73773e-20 -0.000177795 -1.23054e-20 
267.05 0 1.92979e-18 -0.106621 -2.99883e-20 9.56109e-05 -0.131201 -4.6362e-20 -0.00130388 -4.94959e-20 -0.00240066 -5.57839e-20 0.000837972 -7.86575e-19 -7.4837e-20 0.00161899 1.8312e-20 0.000849333 -4.28298e-20 0.00110688 7.136e-20 -0.000668516 7.76381e-05 -3.08984e-20 0.000194428 -1.08286e-19 0.000156011 9.14087e-19 0.000144101 -8.67763e-20 6.05282e-05 -3.36937e-20 -0.000186738 -8.16415e-21 
267.4 0 1.90233e-18 -0.103508 -2.20507e-20 9.55521e-05 -0.147158 -4.4278e-19 -0.00130265 -5.42865e-20 -0.00237474 -5.59256e-20 0.000949513 -7.86933e-19 -8.29698e-20 0.00165568 1.66512e-20 0.000807904 -4.612e-20 0.00109987 7.35362e-20 -0.000731841 8.13259e-05 -2.00597e-20 0.000202715 -9.89919e-20 0.000174653 8.73569e-19 0.000155221 -8.91098e-20 6.21374e-05 -3.30149e-20 -0.000194585 -4.32072e-21 
267.75 0 1.87694e-18 -0.100272 -1.54859e-20 9.47932e-05 -0.162638 -8.32843e-19 -0.00129491 -5.30286e-20 -0.0023408 -5.49772e-20 0.00105475 -7.70381e-19 -8.6128e-20 0.00168344 1.63279e-20 0.000762308 -5.22973e-20 0.00108673 7.84045e-20 -0.000792623 8.64788e-05 -1.76586e-20 0.000212317 -9.78063e-20 0.000192379 8.23307e-19 0.000164404 -9.25563e-20 6.2956e-05 -2.43087e-20 -0.00020151 -3.90352e-21 
268.1 0 1.84627e-18 -0.0969209 -1.73815e-20 9.35958e-05 -0.17763 -1.22856e-18 -0.00127977 -5.81328e-20 -0.00229875 -4.92442e-20 0.00115265 -7.51743e-19 -8.89061e-20 0.00170186 1.20706e-20 0.000713439 -5.45684e-20 0.00106879 8.06482e-20 -0.000850827 9.23142e-05 -6.68113e-21 0.00022289 -1.05127e-19 0.000209285 7.76414e-19 0.000171499 -9.37874e-20 6.37171e-05 -2.65214e-20 -0.000207917 -7.58287e-21 
268.45 0 1.81319e-18 -0.0934617 -1.58361e-20 9.12517e-05 -0.192124 -1.62233e-18 -0.00125773 -5.84711e-20 -0.00224728 -4.14427e-20 0.00124265 -7.3822e-19 -8.96129e-20 0.00171035 1.42072e-20 0.000661544 -5.89386e-20 0.0010482 7.81804e-20 -0.0009058 9.77583e-05 -9.56254e-21 0.00023377 -9.04026e-20 0.000225082 7.24845e-19 0.00017726 -9.41964e-20 6.44047e-05 -1.56493e-20 -0.000212963 -5.3607e-21 
268.8 0 1.76763e-18 -0.0898953 -7.95553e-21 8.7677e-05 -0.206116 -2.01738e-18 -0.00123064 -6.32953e-20 -0.00218534 -2.63256e-20 0.0013253 -7.34524e-19 -9.86662e-20 0.00171108 1.95841e-20 0.000604518 -5.6905e-20 0.00102628 9.20294e-20 -0.000957991 0.000101961 -6.10498e-21 0.000245138 -8.23512e-20 0.000239154 6.64376e-19 0.000182812 -9.43979e-20 6.50752e-05 -1.00609e-20 -0.000216011 -2.86184e-21 
269.15 0 1.72492e-18 -0.0862229 -1.20705e-20 8.36871e-05 -0.219615 -2.41244e-18 -0.00120134 -5.75007e-20 -0.0021138 -2.28225e-20 0.00140212 -7.35513e-19 -1.05155e-19 0.00170797 2.11273e-20 0.000541118 -6.11212e-20 0.00100362 9.73364e-20 -0.00100803 0.000104232 -2.02295e-21 0.000257608 -7.59338e-20 0.000251377 6.06154e-19 0.000188425 -1.04071e-19 6.65167e-05 -3.34423e-21 -0.000218561 -2.5896e-21 
269.5 0 1.69529e-18 -0.0824488 -1.05061e-20 8.01908e-05 -0.232634 -2.81295e-18 -0.00117305 -6.01797e-20 -0.00203479 -6.31863e-21 0.00147481 -7.26458e-19 -1.11485e-19 0.00170561 2.15307e-20 0.000472813 -6.24932e-20 0.000980988 1.03863e-19 -0.00105466 0.000104316 8.85056e-21 0.000270977 -7.45664e-20 0.000262226 5.36404e-19 0.000194275 -1.03711e-19 6.99963e-05 -4.63302e-21 -0.000221784 -1.84936e-20 
269.85 0 1.65086e-18 -0.0785786 -1.52974e-20 7.79954e-05 -0.245178 -3.20139e-18 -0.00114877 -6.21229e-20 -0.0019504 7.42774e-22 0.00154435 -7.10106e-19 -1.09819e-19 0.00170673 2.87511e-20 0.00040044 -6.45609e-20 0.000960507 1.17393e-19 -0.00109635 0.000102776 1.58576e-20 0.000284614 -5.83736e-20 0.000271682 4.66131e-19 0.000200807 -1.02388e-19 7.64535e-05 9.67973e-21 -0.000224584 -1.74096e-20 
270.2 0 1.58636e-18 -0.0746171 -1.76796e-20 7.69744e-05 -0.257251 -3.5888e-18 -0.00113047 -6.56063e-20 -0.00186301 -1.55661e-21 0.00161066 -7.05361e-19 -1.12408e-19 0.00170808 3.13197e-20 0.000323041 -6.56204e-20 0.000944898 1.17144e-19 -0.00113278 0.000100409 2.40962e-20 0.00029812 -4.26783e-20 0.000279128 3.92453e-19 0.000207928 -1.12834e-19 8.52596e-05 6.14063e-21 -0.000225714 -1.20327e-20 
270.55 0 1.52507e-18 -0.0705702 -2.09258e-20 7.55712e-05 -0.268854 -3.97589e-18 -0.00111889 -6.6322e-20 -0.00177544 7.60792e-23 0.00167323 -6.96953e-19 -1.09993e-19 0.00170294 3.74609e-20 0.00024035 -6.64136e-20 0.000935052 1.17247e-19 -0.0011635 9.71569e-05 3.07693e-20 0.000311273 -3.96626e-20 0.000284736 3.16353e-19 0.000215247 -1.01089e-19 9.47403e-05 6.774e-21 -0.000225819 -2.22173e-20 
270.9 0 1.47363e-18 -0.0664437 -2.04699e-20 7.22288e-05 -0.279988 -4.37012e-18 -0.00111359 -6.84604e-20 -0.0016907 3.74038e-21 0.00173156 -6.83135e-19 -1.17301e-19 0.00168693 3.82569e-20 0.000154549 -6.94875e-20 0.000929843 1.20242e-19 -0.00118697 9.20403e-05 4.12797e-20 0.00032429 -2.91686e-20 0.000289717 2.41193e-19 0.000222219 -1.03731e-19 0.000104347 1.05424e-20 -0.000226607 -3.67673e-20 
271.25 0 1.3933e-18 -0.062243 -1.77923e-20 6.63326e-05 -0.290653 -4.75542e-18 -0.00111358 -6.73216e-20 -0.00161107 1.19429e-20 0.00178443 -6.77079e-19 -1.21698e-19 0.00165901 3.67379e-20 6.94404e-05 -6.2962e-20 0.000928747 1.21741e-19 -0.00120043 8.46148e-05 4.98789e-20 0.000337663 -2.29177e-20 0.000295375 1.6031e-19 0.000227722 -1.07693e-19 0.000115027 6.68671e-21 -0.000229436 -3.18294e-20 
271.6 0 1.32368e-18 -0.0579736 -7.5507e-21 5.82402e-05 -0.300851 -5.14029e-18 -0.00111957 -7.46272e-20 -0.00153672 1.44191e-20 0.00183013 -6.66238e-19 -1.18338e-19 0.00161993 3.58501e-20 -1.14393e-05 -5.11967e-20 0.000933019 1.23324e-19 -0.00119991 7.55753e-05 6.04245e-20 0.000352047 -2.13794e-20 0.000302282 8.96345e-20 0.0002308 -1.0472e-19 0.000127856 9.67392e-21 -0.000235134 -3.37056e-20 
271.95 0 1.25467e-18 -0.0536411 2.67281e-21 4.92985e-05 -0.310579 -5.52333e-18 -0.00113415 -7.20724e-20 -0.00146717 2.17851e-20 0.0018682 -6.5581e-19 -1.1348e-19 0.00157131 3.66048e-20 -8.54751e-05 -5.0273e-20 0.000943584 1.21354e-19 -0.00118208 6.53096e-05 6.83559e-20 0.000368028 -1.72607e-20 0.000310226 8.39277e-21 0.000231976 -9.72419e-20 0.000142574 6.24797e-21 -0.000243979 -2.58087e-20 
272.3 0 1.19312e-18 -0.0492501 8.10777e-21 4.06968e-05 -0.319839 -5.90592e-18 -0.00115931 -7.42702e-20 -0.00140206 2.6742e-20 0.00190027 -6.48109e-19 -1.20916e-19 0.00151464 3.51294e-20 -0.000150461 -5.1105e-20 0.000958175 1.28141e-19 -0.00114751 5.30112e-05 7.51615e-20 0.000385454 -1.46951e-20 0.000318249 -7.07607e-20 0.00023204 -8.5952e-20 0.000157726 1.9028e-21 -0.000255565 -2.29674e-20 
272.65 0 1.11108e-18 -0.0448063 4.64919e-21 3.23586e-05 -0.328631 -6.27132e-18 -0.00119513 -7.20432e-20 -0.00134028 2.86984e-20 0.00192952 -6.3286e-19 -1.1887e-19 0.00145195 4.59678e-20 -0.000204646 -5.73133e-20 0.00097226 1.18353e-19 -0.00109991 3.77402e-05 8.21883e-20 0.000403984 -1.39617e-20 0.000324934 -1.56808e-19 0.00023053 -7.76863e-20 0.000172449 2.98063e-21 -0.000269694 -3.40715e-20 
273 0 1.01359e-18 -0.0403155 7.10687e-21 2.39372e-05 -0.336958 -6.63465e-18 -0.00123996 -8.26864e-20 -0.00128039 3.282e-20 0.00195808 -6.29696e-19 -1.1859e-19 0.00138755 4.73503e-20 -0.000247306 -5.78249e-20 0.000982848 1.17099e-19 -0.00104274 2.01375e-05 8.03865e-20 0.000423417 -7.33892e-21 0.000329122 -2.47259e-19 0.000226919 -7.64848e-20 0.000186811 1.6755e-21 -0.000286471 -3.85008e-20 
273.35 0 9.37848e-19 -0.035782 7.86741e-21 1.57541e-05 -0.344825 -6.98225e-18 -0.00129123 -8.56799e-20 -0.00122126 3.97099e-20 0.00198607 -6.17649e-19 -1.1593e-19 0.00132578 4.73875e-20 -0.000279982 -5.91089e-20 0.00099034 1.13613e-19 -0.000978273 2.4541e-06 8.38589e-20 0.000442883 -1.26876e-20 0.000330261 -3.34428e-19 0.000221449 -7.93846e-20 0.00020062 6.17633e-21 -0.000304657 -4.29445e-20 
273.7 0 8.44082e-19 -0.0312094 1.29732e-20 7.73339e-06 -0.352235 -7.33172e-18 -0.0013458 -9.41304e-20 -0.00116182 3.75482e-20 0.00201348 -6.14701e-19 -1.11197e-19 0.0012667 4.81689e-20 -0.000307112 -5.54048e-20 0.000996675 1.28615e-19 -0.000907382 -1.34777e-05 8.09182e-20 0.000461316 -8.70019e-21 0.000328428 -4.20618e-19 0.000214245 -7.90656e-20 0.000212492 4.89928e-21 -0.000322099 -4.32101e-20 
274.05 0 7.64858e-19 -0.0266002 1.65712e-20 -1.36851e-06 -0.359194 -7.67395e-18 -0.00139908 -1.05873e-19 -0.00110142 4.17883e-20 0.00204038 -6.0231e-19 -1.06538e-19 0.00120713 5.91276e-20 -0.000333907 -5.42194e-20 0.00100261 1.23528e-19 -0.000829714 -2.74106e-05 7.73128e-20 0.00047874 -1.16692e-20 0.000324148 -5.15892e-19 0.000204888 -8.65435e-20 0.00022138 2.80427e-21 -0.000337591 -3.90462e-20 
274.4 0 6.69388e-19 -0.021956 2.01462e-20 -1.30439e-05 -0.365707 -8.00654e-18 -0.00144491 -1.0843e-19 -0.00104113 4.37625e-20 0.0020657 -5.96688e-19 -9.92008e-20 0.00114677 6.73505e-20 -0.000362767 -5.15852e-20 0.00100883 1.08003e-19 -0.000745789 -3.96691e-05 7.34607e-20 0.000495593 -1.10173e-20 0.000318283 -6.15762e-19 0.000193049 -7.55615e-20 0.000228446 9.88492e-21 -0.000351443 -4.41918e-20 
274.75 0 5.63897e-19 -0.0172795 1.63857e-20 -2.74726e-05 -0.371786 -8.33622e-18 -0.00147813 -1.11326e-19 -0.000983569 4.90377e-20 0.00208818 -5.87646e-19 -8.68897e-20 0.00108986 6.8933e-20 -0.000392211 -5.03063e-20 0.00101749 1.02266e-19 -0.00065704 -5.00608e-05 7.14291e-20 0.00051165 -1.74164e-20 0.000311736 -7.04709e-19 0.000178661 -7.68455e-20 0.00023573 8.57361e-21 -0.000364371 -4.47301e-20 
275.1 0 4.466e-19 -0.0125758 2.05811e-20 -4.35792e-05 -0.377437 -8.66507e-18 -0.00149759 -1.13458e-19 -0.000931535 4.67359e-20 0.00210719 -5.803e-19 -8.09631e-20 0.00103852 6.51866e-20 -0.000420133 -4.42135e-20 0.00103022 9.92356e-20 -0.000564696 -5.78906e-05 7.8158e-20 0.000526518 -1.39063e-20 0.000305317 -7.91345e-19 0.00016269 -7.63709e-20 0.000244108 1.16998e-20 -0.000376361 -4.27099e-20 
275.45 0 3.36029e-19 -0.00785108 1.60822e-20 -6.0711e-05 -0.382667 -8.97214e-18 -0.00150556 -1.1133e-19 -0.000887091 4.58699e-20 0.00212297 -5.73471e-19 -7.90972e-20 0.000989862 6.88613e-20 -0.000445853 -3.99953e-20 0.00104628 1.01506e-19 -0.00047099 -6.2629e-05 6.3725e-20 0.000540226 -1.38907e-20 0.000299429 -8.77595e-19 0.000147272 -6.96153e-20 0.00025355 1.45044e-20 -0.000387339 -4.71178e-20 
275.8 0 2.11132e-19 -0.00311188 1.54953e-20 -7.85178e-05 -0.387476 -9.27999e-18 -0.0015054 -1.14418e-19 -0.000851526 3.51032e-20 0.00213763 -5.60665e-19 -8.00816e-20 0.000941374 6.98442e-20 -0.000468305 -4.13041e-20 0.00106494 9.72593e-20 -0.000379164 -6.48853e-05 5.85754e-20 0.000553054 -1.55636e-20 0.000294314 -9.69869e-19 0.000133921 -6.45948e-20 0.000263856 1.14537e-20 -0.000398131 -5.37871e-20 
276.15 0 8.95831e-20 0.0016337 1.62431e-20 -9.60083e-05 -0.391864 -9.58196e-18 -0.00149991 -1.14734e-19 -0.000825602 3.2882e-20 0.00215338 -5.46655e-19 -8.0101e-20 0.000893262 7.49491e-20 -0.000485568 -3.81737e-20 0.00108649 9.20535e-20 -0.000291255 -6.64577e-05 4.98527e-20 0.000565348 -1.43628e-20 0.000290343 -1.05466e-18 0.000122637 -5.81585e-20 0.000274454 4.42562e-21 -0.000409798 -5.705e-20 
276.5 0 -3.88042e-20 0.00637784 2.14969e-20 -0.000112373 -0.395831 -9.87421e-18 -0.00149088 -1.14128e-19 -0.000808892 3.06418e-20 0.002171 -5.31996e-19 -7.36126e-20 0.000845963 7.87487e-20 -0.000496192 -3.21975e-20 0.00110955 7.04482e-20 -0.000207565 -6.85382e-05 5.19798e-20 0.000577048 -7.5203e-21 0.000287384 -1.14754e-18 0.000113146 -5.36033e-20 0.00028436 6.70142e-21 -0.000423228 -5.43045e-20 
276.85 0 -1.58933e-19 0.0111154 1.3241e-20 -0.000128092 -0.399375 -1.01514e-17 -0.00147942 -1.17333e-19 -0.000798627 2.37836e-20 0.00219089 -5.2046e-19 -7.00118e-20 0.000800079 8.94241e-20 -0.00049929 -3.0738e-20 0.00113088 5.9027e-20 -0.000129061 -7.12227e-05 4.58159e-20 0.000588003 -1.07943e-20 0.000284646 -1.23815e-18 0.000105612 -4.92488e-20 0.000292847 4.24385e-22 -0.000438608 -4.90992e-20 
277.2 0 -3.06252e-19 0.0158439 1.2946e-20 -0.000143983 -0.4025 -1.04105e-17 -0.00146476 -1.25519e-19 -0.000790395 2.2849e-20 0.00221357 -5.06941e-19 -7.02124e-20 0.000757195 9.66104e-20 -0.000495065 -2.81316e-20 0.00114828 5.23263e-20 -5.72904e-05 -7.45059e-05 3.19601e-20 0.000598035 -8.66381e-21 0.000281383 -1.33244e-18 9.9905e-05 -4.61319e-20 0.000300311 -5.8028e-22 -0.00045498 -4.19532e-20 
277.55 0 -4.42106e-19 0.020561 8.99507e-21 -0.000160004 -0.405217 -1.06647e-17 -0.00144362 -1.32711e-19 -0.000779753 2.24879e-20 0.00223925 -4.98512e-19 -6.19071e-20 0.000718301 9.81202e-20 -0.0004848 -2.32009e-20 0.00116264 4.71634e-20 7.73633e-06 -7.76377e-05 2.4623e-20 0.000606588 -7.69369e-21 0.000278099 -1.42598e-18 9.5592e-05 -4.2566e-20 0.000307803 -8.70323e-21 -0.000471477 -5.18367e-20 
277.9 0 -5.77472e-19 0.025262 1.10401e-20 -0.000175553 -0.407538 -1.09201e-17 -0.00141264 -1.41828e-19 -0.000764697 1.95796e-20 0.00226693 -4.84384e-19 -6.68938e-20 0.000681107 1.07808e-19 -0.000469881 -1.36486e-20 0.00117765 3.97748e-20 6.6351e-05 -7.88176e-05 1.94692e-20 0.00061309 -8.80983e-21 0.00027641 -1.51807e-18 9.29748e-05 -4.10812e-20 0.000315793 -8.95116e-21 -0.000488109 -5.33178e-20 
278.25 0 -7.12899e-19 0.0299392 1.56218e-20 -0.000190457 -0.409469 -1.1165e-17 -0.00137075 -1.3877e-19 -0.000746926 1.41635e-20 0.0022947 -4.6339e-19 -6.6154e-20 0.000641097 1.14491e-19 -0.000451874 -7.92018e-21 0.00119725 3.33222e-20 0.000117813 -7.66017e-05 1.33889e-20 0.000616993 -2.04972e-21 0.000276517 -1.60677e-18 9.21246e-05 -2.94731e-20 0.000323859 -1.2161e-20 -0.00050514 -5.26681e-20 
278.6 0 -8.71978e-19 0.0345865 2.02248e-20 -0.000204884 -0.411008 -1.13965e-17 -0.00131885 -1.37576e-19 -0.000729097 3.49196e-21 0.00232125 -4.51836e-19 -6.56366e-20 0.000596507 1.07933e-19 -0.000433119 -6.83784e-21 0.00122318 3.66644e-20 0.000162263 -7.07327e-05 1.87907e-20 0.000617622 -2.52113e-21 0.000276986 -1.69867e-18 9.23007e-05 -2.54957e-20 0.000331077 -1.22757e-20 -0.000522343 -6.23365e-20 
278.95 0 -1.00807e-18 0.0392006 1.57147e-20 -0.000218849 -0.412154 -1.16141e-17 -0.00125822 -1.40935e-19 -0.000712082 -2.90196e-21 0.00234552 -4.4484e-19 -6.81025e-20 0.000550083 1.16199e-19 -0.000415137 -1.68824e-20 0.00125483 1.81792e-20 0.000201408 -6.23192e-05 1.06827e-20 0.000614823 -8.16567e-21 0.000276593 -1.78845e-18 9.27857e-05 -2.4325e-20 0.00033734 -1.31823e-20 -0.000538826 -5.70139e-20 
279.3 0 -1.17434e-18 0.0437794 1.04202e-20 -0.000232089 -0.412907 -1.18211e-17 -0.00118989 -1.51036e-19 -0.000695077 3.47868e-21 0.00236632 -4.25424e-19 -6.96991e-20 0.000505955 1.16882e-19 -0.000398256 -1.82578e-20 0.00129077 4.98551e-21 0.000238019 -5.32488e-05 1.26815e-20 0.000609245 -1.59678e-21 0.000274825 -1.87424e-18 9.30439e-05 -2.14298e-20 0.000344029 -6.60454e-21 -0.000553479 -6.08227e-20 
279.65 0 -1.31941e-18 0.0483218 1.63152e-20 -0.000244356 -0.413277 -1.20193e-17 -0.00111409 -1.52655e-19 -0.000676572 1.11637e-20 0.00238355 -3.99054e-19 -6.57727e-20 0.000465514 1.21481e-19 -0.000383722 -1.23435e-20 0.00133017 -5.38456e-21 0.000274226 -4.47691e-05 9.30027e-21 0.000601564 -1.2292e-21 0.000271151 -1.9575e-18 9.34626e-05 -1.83988e-20 0.000351946 -5.47636e-21 -0.000566015 -6.75631e-20 
280 0 -1.45907e-18 0.0528255 1.93871e-20 -0.000255298 -0.413276 -1.21992e-17 -0.00103047 -1.4106e-19 -0.000655028 1.28778e-20 0.00239792 -3.80862e-19 -5.92973e-20 0.00042706 1.21952e-19 -0.000373492 -2.04574e-20 0.00137283 -5.52474e-21 0.000309723 -3.70306e-05 1.74049e-21 0.000591847 1.1303e-21 0.000265248 -2.03308e-18 9.4715e-05 -1.9856e-20 0.000360365 -7.15789e-21 -0.000576941 -6.88607e-20 
280.35 0 -1.63199e-18 0.0572855 1.20591e-20 -0.00026446 -0.412916 -1.23691e-17 -0.000940647 -1.37367e-19 -0.00062879 1.51482e-20 0.00240787 -3.65572e-19 -6.09794e-20 0.000389403 1.23897e-19 -0.000367885 -2.81405e-20 0.00141836 -1.1145e-20 0.000343296 -3.05567e-05 9.66555e-21 0.000580094 1.83774e-21 0.000257407 -2.11292e-18 9.62381e-05 -1.6515e-20 0.000368492 -6.35259e-21 -0.0005869 -6.53342e-20 
280.7 0 -1.78989e-18 0.0616954 1.68513e-20 -0.000271593 -0.412202 -1.25354e-17 -0.000848807 -1.32645e-19 -0.0005953 1.28872e-20 0.0024102 -3.49017e-19 -6.34151e-20 0.000355417 1.29227e-19 -0.000365295 -3.34756e-20 0.00146552 -1.39747e-20 0.000375206 -2.58699e-05 3.74193e-21 0.000566767 1.0572e-20 0.000247333 -2.20238e-18 9.58198e-05 -1.37519e-20 0.000375275 -5.01219e-21 -0.000595751 -6.24123e-20 
281.05 0 -1.96266e-18 0.06605 1.76345e-20 -0.000276089 -0.411132 -1.2684e-17 -0.000759943 -1.30893e-19 -0.000551655 1.3085e-20 0.00240298 -3.34366e-19 -6.61674e-20 0.000330217 1.23639e-19 -0.000364119 -3.69473e-20 0.00151284 -1.0736e-20 0.000408144 -2.21783e-05 -3.01937e-21 0.000552239 1.17492e-20 0.000234228 -2.27491e-18 9.14217e-05 2.19995e-21 0.000379493 -5.85985e-21 -0.00060267 -6.57359e-20 
281.4 0 -2.12533e-18 0.0703452 2.09931e-20 -0.000277001 -0.409704 -1.28183e-17 -0.000677836 -1.14811e-19 -0.00049593 3.8888e-21 0.00238459 -3.19301e-19 -7.1493e-20 0.000315561 1.09987e-19 -0.000363718 -4.1435e-20 0.00156037 -1.83575e-20 0.000443894 -1.88162e-05 -1.2678e-20 0.000536329 1.15493e-20 0.000217709 -2.34994e-18 8.39988e-05 1.24796e-21 0.000381214 -1.02154e-21 -0.000607381 -7.23936e-20 
281.75 0 -2.27926e-18 0.0745762 2.38262e-20 -0.000274265 -0.407918 -1.29443e-17 -0.000603106 -1.13611e-19 -0.000426623 1.39238e-20 0.00235316 -3.08615e-19 -6.41435e-20 0.000307002 1.09022e-19 -0.000364655 -4.59411e-20 0.00160939 -1.26245e-20 0.000479578 -1.6222e-05 -2.87659e-20 0.000519475 1.00332e-20 0.000197526 -2.42212e-18 7.61777e-05 1.26731e-20 0.000380839 7.57944e-21 -0.000610013 -7.23002e-20 
282.1 0 -2.41834e-18 0.0787387 1.59614e-20 -0.000269298 -0.405774 -1.30526e-17 -0.000532588 -1.01476e-19 -0.000343813 1.41316e-20 0.00230898 -3.0041e-19 -6.4972e-20 0.000296513 1.07271e-19 -0.000368398 -4.74214e-20 0.00165953 -6.46476e-21 0.000510992 -1.43156e-05 -3.54881e-20 0.000503209 4.636e-22 0.000173445 -2.48208e-18 6.92753e-05 1.21639e-20 0.000377825 1.27715e-20 -0.00061026 -7.73069e-20 
282.45 0 -2.60101e-18 0.08283 1.76285e-20 -0.000263986 -0.403278 -1.31571e-17 -0.000462476 -9.89965e-20 -0.00025004 2.18687e-20 0.00225415 -2.87087e-19 -6.0566e-20 0.000278908 9.33426e-20 -0.000376435 -4.79136e-20 0.00170924 1.96513e-21 0.000537951 -1.12364e-05 -3.70742e-20 0.000488128 -5.06443e-21 0.000146131 -2.53623e-18 6.26332e-05 8.69734e-21 0.000371908 1.87844e-20 -0.000608105 -7.47249e-20 
282.8 0 -2.75551e-18 0.0868489 1.02509e-20 -0.000259669 -0.400443 -1.32288e-17 -0.000392293 -8.62643e-20 -0.000147834 3.01523e-20 0.00219012 -2.73774e-19 -5.96446e-20 0.000254808 8.2044e-20 -0.000390382 -5.10755e-20 0.00175805 -8.5844e-21 0.000564415 -5.18361e-06 -4.32147e-20 0.000473486 -7.36691e-22 0.000116775 -2.59057e-18 5.48749e-05 1.16553e-20 0.00036317 2.0437e-20 -0.00060387 -7.28588e-20 
283.15 0 -2.91427e-18 0.0907925 9.19701e-21 -0.000257416 -0.397281 -1.32957e-17 -0.000323571 -7.94139e-20 -3.91437e-05 3.35204e-20 0.00211797 -2.70533e-19 -5.67353e-20 0.000227312 8.68825e-20 -0.000412122 -5.60393e-20 0.00180606 -1.07809e-20 0.000593587 3.25908e-06 -4.47781e-20 0.000458553 -6.68056e-21 8.63927e-05 -2.63777e-18 4.61864e-05 5.73953e-21 0.00035204 2.49432e-20 -0.000597739 -6.25781e-20 
283.5 0 -3.0727e-18 0.0946557 1.24085e-20 -0.000257493 -0.393803 -1.33421e-17 -0.000256539 -7.97041e-20 7.31381e-05 2.90465e-20 0.00203982 -2.55038e-19 -5.57069e-20 0.000199737 8.31546e-20 -0.000441715 -6.02409e-20 0.00185444 -1.14514e-20 0.000624154 1.21648e-05 -4.39757e-20 0.000442925 -8.23712e-21 5.57349e-05 -2.68596e-18 3.79012e-05 1.24102e-20 0.000340583 2.88531e-20 -0.000590299 -7.23907e-20 
283.85 0 -3.22747e-18 0.0984319 6.73942e-21 -0.000258756 -0.390011 -1.33736e-17 -0.000190398 -7.26114e-20 0.000186172 3.28325e-20 0.00196065 -2.41655e-19 -5.9086e-20 0.000174514 8.31302e-20 -0.000476135 -5.74693e-20 0.00190557 -1.50944e-20 0.000653704 2.04443e-05 -4.68402e-20 0.00042567 -2.65599e-22 2.54103e-05 -2.73713e-18 2.93895e-05 5.66468e-21 0.000330754 3.75544e-20 -0.000581894 -7.09273e-20 
284.2 0 -3.37437e-18 0.102115 8.07025e-21 -0.0002597 -0.385901 -1.33969e-17 -0.000124738 -6.56742e-20 0.000299737 3.58038e-20 0.00188718 -2.20628e-19 -5.47833e-20 0.000152235 8.40086e-20 -0.000512402 -5.43086e-20 0.00196005 -1.14828e-20 0.000684354 2.82116e-05 -6.12947e-20 0.0004059 3.54426e-21 -3.78127e-06 -2.78681e-18 1.86704e-05 1.07797e-20 0.000322906 3.75245e-20 -0.000571117 -6.97272e-20 
284.55 0 -3.53546e-18 0.105702 7.58813e-21 -0.000259476 -0.381473 -1.34121e-17 -5.96258e-05 -5.89111e-20 0.000415098 4.81185e-20 0.00182229 -2.0559e-19 -4.83057e-20 0.000132451 7.30785e-20 -0.000550101 -5.12745e-20 0.00201561 -1.9464e-20 0.000719725 3.61435e-05 -6.9566e-20 0.000384403 -1.73275e-21 -3.14728e-05 -2.83976e-18 5.84578e-06 1.12789e-20 0.000316857 3.68305e-20 -0.000556492 -6.96524e-20 
284.9 0 -3.6889e-18 0.109191 3.97427e-21 -0.000258171 -0.376739 -1.34115e-17 4.62185e-06 -5.05188e-20 0.000531947 5.9951e-20 0.00176242 -1.85831e-19 -4.46786e-20 0.00011529 7.63311e-20 -0.000588537 -5.32441e-20 0.00206838 -1.3097e-20 0.000758621 4.47801e-05 -6.1461e-20 0.000362997 5.40013e-22 -5.81401e-05 -2.87791e-18 -8.24257e-06 4.05629e-21 0.000311975 4.3845e-20 -0.000539087 -7.7246e-20 
285.25 0 -3.85744e-18 0.112578 -6.15717e-21 -0.000255814 -0.371715 -1.33982e-17 6.7897e-05 -5.87987e-20 0.000648817 5.51195e-20 0.00170227 -1.63931e-19 -5.09008e-20 0.000101944 7.45822e-20 -0.000625929 -5.49827e-20 0.00211452 -2.71505e-20 0.00079745 5.38224e-05 -6.97357e-20 0.000342331 4.79323e-21 -8.44118e-05 -2.91245e-18 -2.41869e-05 4.52508e-22 0.000307384 3.61419e-20 -0.000520828 -7.36389e-20 
285.6 0 -4.02483e-18 0.115857 -2.23961e-20 -0.000252482 -0.366414 -1.33625e-17 0.000130733 -5.66234e-20 0.000765348 6.87396e-20 0.00163955 -1.51705e-19 -4.48057e-20 9.24284e-05 7.24023e-20 -0.000662362 -5.59341e-20 0.00215265 -1.30808e-20 0.000835055 6.23718e-05 -7.03098e-20 0.000322023 6.05598e-21 -0.000109994 -2.93549e-18 -4.24916e-05 1.78924e-21 0.000302874 3.96324e-20 -0.000502345 -8.25122e-20 
285.95 0 -4.17538e-18 0.119022 -2.57345e-20 -0.000249142 -0.360839 -1.33147e-17 0.000193879 -5.71439e-20 0.000882071 7.80875e-20 0.00157339 -1.30752e-19 -4.01747e-20 8.45514e-05 8.14429e-20 -0.000698851 -5.59635e-20 0.00218396 -1.14705e-20 0.000872817 7.0127e-05 -7.21989e-20 0.000302615 2.77317e-22 -0.000133963 -2.96572e-18 -6.26648e-05 -9.30701e-21 0.000298167 4.38933e-20 -0.000483959 -7.95832e-20 
286.3 0 -4.33144e-18 0.122068 -2.73028e-20 -0.000247513 -0.354996 -1.32445e-17 0.00025742 -6.07335e-20 0.000999393 8.317e-20 0.00150215 -1.16018e-19 -3.46072e-20 7.53266e-05 8.67113e-20 -0.000734052 -5.18775e-20 0.00220934 -9.31213e-21 0.000911176 7.75508e-05 -7.59502e-20 0.000284933 9.29684e-21 -0.000155809 -2.97628e-18 -8.38297e-05 -8.4455e-21 0.000292792 4.43936e-20 -0.000466636 -7.79847e-20 
286.65 0 -4.47627e-18 0.124994 -2.95937e-20 -0.000249096 -0.348892 -1.31677e-17 0.000320398 -5.60857e-20 0.00111773 8.44594e-20 0.00142482 -9.70597e-20 -2.98432e-20 6.21551e-05 9.20309e-20 -0.00076454 -4.38214e-20 0.00222772 -2.26516e-21 0.000948107 8.49453e-05 -6.50316e-20 0.000269246 1.27431e-20 -0.000175641 -2.98831e-18 -0.00010616 -3.19005e-21 0.000287284 4.96087e-20 -0.000450837 -7.41055e-20 
287 0 -4.61554e-18 0.127796 -4.15514e-20 -0.000254269 -0.342542 -1.3086e-17 0.000381052 -5.24242e-20 0.00123819 9.70727e-20 0.0013432 -7.33448e-20 -2.85553e-20 4.19886e-05 9.75459e-20 -0.000788313 -4.17013e-20 0.00223815 -1.62506e-21 0.000982683 9.17094e-05 -6.11074e-20 0.000256273 1.05715e-20 -0.00019355 -3.00155e-18 -0.00013017 -3.06705e-21 0.000283227 4.99954e-20 -0.000435187 -7.66926e-20 
287.35 0 -4.77074e-18 0.13047 -4.00858e-20 -0.000263074 -0.33596 -1.29806e-17 0.000438204 -5.51096e-20 0.00136251 1.09183e-19 0.00126213 -5.25063e-20 -1.31705e-20 1.04806e-05 9.91221e-20 -0.000807475 -4.20323e-20 0.00224118 6.36964e-21 0.00101512 9.68521e-05 -6.21739e-20 0.000247023 1.23318e-20 -0.000209205 -3.00979e-18 -0.000154229 -7.85105e-21 0.000281226 5.77917e-20 -0.000418024 -7.51986e-20 
287.7 0 -4.90386e-18 0.13301 -4.65363e-20 -0.000276278 -0.329152 -1.28644e-17 0.000492284 -5.45073e-20 0.00149135 1.19578e-19 0.00118734 -4.2679e-20 -1.52162e-22 -3.61796e-05 9.78463e-20 -0.000825646 -3.5209e-20 0.00223599 1.04818e-20 0.00104319 0.000100434 -6.5016e-20 0.000241532 1.94993e-20 -0.000222298 -3.00938e-18 -0.000176018 -6.51648e-21 0.00028028 5.91505e-20 -0.000399918 -8.3345e-20 
288.05 0 -5.03833e-18 0.135416 -4.16653e-20 -0.000294065 -0.322122 -1.27215e-17 0.000543662 -5.02048e-20 0.00162252 1.27821e-19 0.0011219 -2.59009e-20 -6.35587e-24 -9.84944e-05 8.72811e-20 -0.000842744 -3.82342e-20 0.00221975 1.53381e-20 0.001064 0.000103959 -5.90988e-20 0.000239022 2.84239e-20 -0.000233136 -3.0115e-18 -0.000195986 -3.18241e-22 0.000279468 6.89795e-20 -0.00038287 -8.51129e-20 
288.4 0 -5.18801e-18 0.137688 -4.37863e-20 -0.000315227 -0.314885 -1.25777e-17 0.000590475 -4.67738e-20 0.00175248 1.28371e-19 0.00106373 -3.35656e-21 -1.33212e-21 -0.000174276 9.23305e-20 -0.00085568 -3.89043e-20 0.00219007 6.61476e-21 0.001078 0.000108566 -6.00181e-20 0.000238503 2.32459e-20 -0.000242341 -3.00523e-18 -0.0002158 -2.89691e-21 0.000278284 7.14849e-20 -0.000367594 -7.94694e-20 
288.75 0 -5.32962e-18 0.139828 -4.79562e-20 -0.000338549 -0.307461 -1.2421e-17 0.00062995 -3.77019e-20 0.00187895 1.36837e-19 0.00100702 1.27052e-20 8.23761e-21 -0.000263079 9.0679e-20 -0.000863169 -4.94676e-20 0.00214602 1.65956e-21 0.0010879 0.000113312 -5.07721e-20 0.000238641 2.73456e-20 -0.000250742 -2.99527e-18 -0.000235629 -2.20894e-21 0.000276032 7.79922e-20 -0.000353348 -7.22963e-20 
289.1 0 -5.45516e-18 0.141828 -4.91605e-20 -0.000363973 -0.299869 -1.22423e-17 0.000662373 -2.89201e-20 0.00200097 1.47875e-19 0.000948279 3.05291e-20 2.0511e-20 -0.000367805 8.95396e-20 -0.000866262 -4.70359e-20 0.00208846 3.2042e-21 0.00109497 0.000116069 -4.4564e-20 0.000238301 3.22746e-20 -0.000259072 -2.97752e-18 -0.000254255 -1.0709e-20 0.000272483 8.18122e-20 -0.000339032 -6.88742e-20 
289.45 0 -5.58384e-18 0.143679 -4.99874e-20 -0.000391582 -0.29211 -1.20459e-17 0.000690967 -3.43029e-20 0.00211799 1.48576e-19 0.000889068 5.1839e-20 2.97068e-20 -0.000489237 7.9712e-20 -0.000866914 -4.9742e-20 0.00202117 3.87394e-21 0.00109772 0.000116143 -2.81625e-20 0.000237221 3.06366e-20 -0.000267116 -2.95479e-18 -0.000270838 -1.65336e-20 0.000268499 8.59462e-20 -0.00032329 -6.67758e-20 
289.8 0 -5.70471e-18 0.14538 -3.34454e-20 -0.000420634 -0.284181 -1.18334e-17 0.000716865 -3.38437e-20 0.00223071 1.43609e-19 0.00083148 5.90367e-20 4.46763e-20 -0.000621831 8.34976e-20 -0.000867704 -4.08882e-20 0.0019504 -5.44732e-21 0.00109592 0.000114965 -2.36765e-20 0.000235691 2.53613e-20 -0.000274558 -2.93199e-18 -0.000286836 -2.20234e-20 0.000265081 9.78282e-20 -0.000305765 -6.33238e-20 
290.15 0 -5.81638e-18 0.146932 -2.65624e-20 -0.00044984 -0.276086 -1.16204e-17 0.000738783 -2.35188e-20 0.0023408 1.48162e-19 0.000774639 7.22719e-20 4.82905e-20 -0.000757858 9.01244e-20 -0.000870758 -4.8344e-20 0.00188127 -6.40107e-21 0.00109384 0.000113657 -2.52965e-20 0.000234501 3.36982e-20 -0.000281574 -2.91089e-18 -0.00030404 -1.90879e-20 0.000262221 9.44007e-20 -0.000287452 -5.40242e-20 
290.5 0 -5.92511e-18 0.148338 -1.95698e-20 -0.000478013 -0.267839 -1.13888e-17 0.000756806 -2.6079e-20 0.00245014 1.47624e-19 0.000715901 8.42496e-20 5.26258e-20 -0.000894752 9.78905e-20 -0.00087738 -4.86746e-20 0.00181459 -6.86472e-21 0.00109564 0.000112129 -1.10079e-20 0.000234489 2.69029e-20 -0.000288701 -2.88499e-18 -0.000321195 -1.28719e-20 0.000259201 9.6317e-20 -0.000269065 -4.85451e-20 
290.85 0 -6.00785e-18 0.149598 -7.67752e-21 -0.000505048 -0.259462 -1.11481e-17 0.000772164 -2.22924e-20 0.00256217 1.38117e-19 0.000654327 9.9099e-20 6.79287e-20 -0.00103471 1.04882e-19 -0.000889158 -5.04295e-20 0.00174778 -2.75379e-20 0.00110057 0.000109527 -1.602e-20 0.0002359 4.08175e-20 -0.000296481 -2.84879e-18 -0.000335832 -2.44623e-20 0.000255498 1.00382e-19 -0.000250703 -4.05682e-20 
291.2 0 -6.10194e-18 0.150706 -8.50059e-22 -0.000531259 -0.250969 -1.08973e-17 0.000785249 -2.84758e-20 0.00267986 1.34785e-19 0.000591259 1.04713e-19 7.52324e-20 -0.00117823 1.00642e-19 -0.000907127 -6.13573e-20 0.00167811 -2.5346e-20 0.00110567 0.0001048 -1.27028e-20 0.000238523 4.42845e-20 -0.000304546 -2.8204e-18 -0.000347462 -3.1503e-20 0.000251155 9.62567e-20 -0.000232212 -4.09613e-20 
291.55 0 -6.17929e-18 0.151663 4.82136e-22 -0.000556259 -0.242367 -1.06372e-17 0.000795143 -2.94195e-20 0.00280252 1.37817e-19 0.000528005 1.15167e-19 9.09454e-20 -0.00132223 9.67051e-20 -0.000929698 -6.31946e-20 0.00160533 -5.15694e-20 0.00110934 9.7386e-05 -7.21533e-21 0.00024198 5.47125e-20 -0.000312662 -2.78605e-18 -0.000357252 -3.4165e-20 0.000245856 9.96636e-20 -0.000213745 -2.92635e-20 
291.9 0 -6.26201e-18 0.15247 -2.68566e-22 -0.000578928 -0.233664 -1.03757e-17 0.000800658 -4.57253e-20 0.00292693 1.41516e-19 0.000463805 1.28374e-19 1.03278e-19 -0.00146099 9.44739e-20 -0.000952989 -5.58413e-20 0.00153053 -6.1172e-20 0.00111128 8.70683e-05 -1.12764e-20 0.000245935 5.65598e-20 -0.000321834 -2.74987e-18 -0.000366162 -2.72582e-20 0.000238273 9.78515e-20 -0.000195791 -2.44101e-20 
292.25 0 -6.3266e-18 0.153128 -6.00837e-22 -0.000598275 -0.224873 -1.00965e-17 0.000802844 -5.46097e-20 0.00304955 1.37573e-19 0.000396574 1.44158e-19 1.1762e-19 -0.00158882 8.79458e-20 -0.000973509 -4.55434e-20 0.00145323 -7.26347e-20 0.00111211 7.45649e-05 1.03022e-22 0.000250387 5.96362e-20 -0.000333109 -2.71518e-18 -0.000374927 -3.28071e-20 0.000228065 1.03912e-19 -0.000178805 -1.86557e-20 
292.6 0 -6.38399e-18 0.153639 -1.77344e-21 -0.000614177 -0.216009 -9.81219e-18 0.000804589 -6.58245e-20 0.00316744 1.38884e-19 0.000324952 1.53761e-19 1.28496e-19 -0.00170379 8.11961e-20 -0.00098974 -3.52637e-20 0.001372 -8.071e-20 0.00111436 6.21553e-05 6.61309e-21 0.000254897 6.58803e-20 -0.000346542 -2.66773e-18 -0.000384428 -4.22521e-20 0.000216563 1.10027e-19 -0.000162477 -9.74483e-21 
292.95 0 -6.44182e-18 0.154002 5.98675e-22 -0.000626866 -0.207082 -9.5169e-18 0.000807072 -7.40268e-20 0.00327943 1.49511e-19 0.00024818 1.69118e-19 1.33179e-19 -0.00180886 7.13833e-20 -0.00100272 -3.25382e-20 0.00128608 -8.16528e-20 0.00112106 5.18675e-05 2.00476e-20 0.000258339 7.83416e-20 -0.000361747 -2.61033e-18 -0.000394365 -4.16549e-20 0.000204715 1.151e-19 -0.000145977 -5.22575e-21 
293.3 0 -6.51179e-18 0.15422 -4.70775e-21 -0.000636353 -0.198101 -9.21534e-18 0.000808911 -7.94282e-20 0.00338657 1.51134e-19 0.000165389 1.80096e-19 1.38471e-19 -0.00190867 7.15446e-20 -0.00101479 -2.37045e-20 0.00119536 -7.67461e-20 0.00113385 4.43446e-05 2.52081e-20 0.000260578 9.02946e-20 -0.000378474 -2.54678e-18 -0.000403594 -3.58866e-20 0.000192619 1.21121e-19 -0.00012938 -5.09601e-21 
293.65 0 -6.56193e-18 0.154292 -7.39434e-21 -0.000642551 -0.189075 -8.89711e-18 0.000807836 -7.82098e-20 0.00349005 1.55867e-19 7.58914e-05 1.98338e-19 1.47734e-19 -0.00200431 7.14863e-20 -0.00102657 -2.53919e-20 0.00110116 -7.67106e-20 0.00115432 4.01211e-05 3.43756e-20 0.000262689 9.31342e-20 -0.000395883 -2.48563e-18 -0.000411595 -2.5883e-20 0.000180071 1.25136e-19 -0.000114005 4.83464e-21 
294 0 -6.59925e-18 0.15422 -1.63125e-20 -0.000645463 -0.180016 -8.57523e-18 0.000802986 -8.14382e-20 0.00358931 1.64413e-19 -2.01835e-05 2.16303e-19 1.61041e-19 -0.00209291 7.59683e-20 -0.00103654 -1.38407e-20 0.00100592 -7.78943e-20 0.00118393 3.97012e-05 4.60485e-20 0.000265138 9.55383e-20 -0.00041296 -2.42486e-18 -0.000418159 -2.53601e-20 0.000166797 1.3131e-19 -0.000100238 4.51126e-21 
294.35 0 -6.63842e-18 0.154002 -1.15324e-20 -0.000645704 -0.170933 -8.2451e-18 0.000796795 -8.99064e-20 0.00368367 1.68056e-19 -0.000120964 2.34473e-19 1.73028e-19 -0.00217185 7.67318e-20 -0.00104429 -5.07954e-21 0.000911126 -7.19667e-20 0.00122324 4.29345e-05 4.42758e-20 0.000267808 1.05532e-19 -0.000430213 -2.36295e-18 -0.000424369 -2.03344e-20 0.000152707 1.21751e-19 -8.67727e-05 6.69143e-21 
294.7 0 -6.68271e-18 0.153636 -5.76285e-21 -0.000644623 -0.161837 -7.92188e-18 0.000792851 -1.00592e-19 0.00377452 1.67961e-19 -0.000224143 2.47991e-19 1.73249e-19 -0.00224098 7.03124e-20 -0.00105108 -2.14128e-21 0.00081645 -6.18314e-20 0.00127334 4.86533e-05 4.87501e-20 0.000270966 1.1608e-19 -0.000448801 -2.29223e-18 -0.000432269 -1.14598e-20 0.000138556 1.12916e-19 -7.26379e-05 7.51077e-21 
295.05 0 -6.69997e-18 0.153122 -8.43422e-21 -0.000642793 -0.152738 -7.6017e-18 0.000792669 -1.07398e-19 0.00386322 1.67111e-19 -0.000330294 2.58946e-19 1.80837e-19 -0.00230188 7.74071e-20 -0.001057 -4.21361e-21 0.000721824 -6.79924e-20 0.00133518 5.4246e-05 5.28026e-20 0.000274838 1.32641e-19 -0.000469148 -2.21397e-18 -0.000442811 -5.07445e-21 0.000125663 1.13091e-19 -5.73225e-05 1.21761e-20 
295.4 0 -6.7211e-18 0.152461 -6.7073e-21 -0.000639852 -0.143643 -7.2628e-18 0.000794857 -1.06478e-19 0.00394868 1.6827e-19 -0.000443182 2.75207e-19 1.8917e-19 -0.00235729 7.30604e-20 -0.00106035 -3.02399e-21 0.000627837 -7.0111e-20 0.00140808 5.69525e-05 4.78711e-20 0.000278833 1.48191e-19 -0.000491672 -2.13863e-18 -0.000456566 -3.06069e-22 0.000114023 1.19519e-19 -3.99728e-05 9.68032e-21 
295.75 0 -6.72384e-18 0.151655 -1.64416e-20 -0.000636307 -0.13456 -6.90925e-18 0.000795322 -9.97928e-20 0.00402853 1.65907e-19 -0.000565119 2.82989e-19 1.91323e-19 -0.00240845 7.17416e-20 -0.00105921 -9.92548e-21 0.00053435 -5.97615e-20 0.00149037 5.618e-05 4.39213e-20 0.000282358 1.49439e-19 -0.000516709 -2.07422e-18 -0.000473859 4.42359e-22 0.000103266 1.23128e-19 -2.0025e-05 1.19786e-20 
296.1 0 -6.73663e-18 0.150707 -2.37073e-20 -0.000632624 -0.125501 -6.56767e-18 0.000789839 -1.03156e-19 0.00410043 1.55431e-19 -0.000693216 2.89786e-19 2.00116e-19 -0.00245174 6.34032e-20 -0.00105326 -9.42067e-21 0.000440723 -6.85366e-20 0.00157907 5.33007e-05 4.84848e-20 0.000285159 1.55946e-19 -0.000543602 -2.00169e-18 -0.000493138 1.04348e-20 9.36387e-05 1.22593e-19 2.32871e-06 6.77532e-21 
296.45 0 -6.72343e-18 0.149621 -3.2799e-20 -0.000628066 -0.116479 -6.21051e-18 0.000777159 -1.10457e-19 0.00416192 1.47747e-19 -0.000822639 3.04303e-19 2.00299e-19 -0.00248185 5.79113e-20 -0.00104455 -1.26455e-20 0.000345965 -7.05356e-20 0.00166996 4.90747e-05 4.87443e-20 0.000286959 1.72033e-19 -0.00057078 -1.93019e-18 -0.000512693 1.21314e-20 8.48048e-05 1.1768e-19 2.58737e-05 -6.88595e-21 
296.8 0 -6.71596e-18 0.148397 -3.57408e-20 -0.000622023 -0.107499 -5.84249e-18 0.000757653 -1.06235e-19 0.00421106 1.32909e-19 -0.000951027 3.15446e-19 2.07719e-19 -0.00249674 5.94582e-20 -0.00103497 -4.35901e-21 0.000248445 -6.69811e-20 0.00176125 4.31976e-05 5.3135e-20 0.000287297 1.82635e-19 -0.000596448 -1.84041e-18 -0.000532592 1.42237e-20 7.53457e-05 1.24944e-19 4.85577e-05 -1.15905e-20 
297.15 0 -6.69644e-18 0.147038 -3.50335e-20 -0.000614503 -0.0985649 -5.48085e-18 0.000730823 -9.88611e-20 0.00424812 1.2477e-19 -0.00107779 3.18946e-19 2.05735e-19 -0.00249925 6.50643e-20 -0.00102397 -4.16716e-21 0.000146924 -6.81153e-20 0.00185358 3.58058e-05 4.99254e-20 0.00028584 1.90229e-19 -0.000619509 -1.76709e-18 -0.00055271 1.43704e-20 6.41261e-05 1.17291e-19 6.90224e-05 -1.87698e-20 
297.5 0 -6.67334e-18 0.145545 -3.47482e-20 -0.000606277 -0.0896781 -5.10798e-18 0.000697327 -9.87331e-20 0.00427385 1.17591e-19 -0.00120115 3.19997e-19 2.20538e-19 -0.00249686 6.292e-20 -0.00100931 8.18313e-21 4.25499e-05 -6.27194e-20 0.00194606 2.68386e-05 4.63537e-20 0.000282997 1.94302e-19 -0.000640616 -1.69233e-18 -0.000572184 2.03236e-20 5.12337e-05 1.15247e-19 8.66086e-05 -2.62447e-20 
297.85 0 -6.64808e-18 0.143921 -3.75231e-20 -0.00059948 -0.0808462 -4.74094e-18 0.000659894 -9.94225e-20 0.00428813 9.89085e-20 -0.00131954 3.22149e-19 2.33101e-19 -0.00249857 6.27493e-20 -0.000988433 1.39289e-20 -6.15845e-05 -5.58164e-20 0.002036 1.65455e-05 4.4107e-20 0.000279258 1.87645e-19 -0.000661133 -1.61323e-18 -0.000590693 2.84091e-20 3.69024e-05 1.15738e-19 0.000101437 -3.04808e-20 
298.2 0 -6.61252e-18 0.142169 -3.6835e-20 -0.000596096 -0.0720803 -4.37373e-18 0.000619953 -8.88984e-20 0.00429199 8.45736e-20 -0.00143645 3.19812e-19 2.39367e-19 -0.00250776 6.16941e-20 -0.000961112 2.56913e-20 -0.000161522 -5.10434e-20 0.00212147 6.56873e-06 4.84324e-20 0.000274551 1.88978e-19 -0.000681838 -1.53157e-18 -0.000608447 3.40339e-20 2.07653e-05 1.09164e-19 0.000115175 -2.67852e-20 
298.55 0 -6.56875e-18 0.14029 -2.83057e-20 -0.000595447 -0.0633889 -3.99252e-18 0.000578101 -8.4041e-20 0.00428786 8.08021e-20 -0.00155876 3.21126e-19 2.57195e-19 -0.00251893 6.8636e-20 -0.000929373 3.27194e-20 -0.000252316 -4.64387e-20 0.00220187 -1.80429e-06 3.59954e-20 0.000268073 1.83042e-19 -0.000702564 -1.44608e-18 -0.000625904 4.89061e-20 1.98593e-06 1.03013e-19 0.000128939 -2.66351e-20 
298.9 0 -6.51705e-18 0.138287 -2.4674e-20 -0.000594697 -0.0547769 -3.61948e-18 0.000535932 -8.2126e-20 0.00427725 7.44354e-20 -0.00168978 3.25492e-19 2.6232e-19 -0.00252383 6.59454e-20 -0.000894461 4.54266e-20 -0.000331135 -5.06076e-20 0.0022768 -8.71978e-06 2.50219e-20 0.000257646 1.84441e-19 -0.000722408 -1.36056e-18 -0.000643499 5.37828e-20 -2.03708e-05 1.00209e-19 0.000141597 -2.1506e-20 
299.25 0 -6.4655e-18 0.136164 -2.054e-20 -0.00059139 -0.0462517 -3.24154e-18 0.00049472 -7.91234e-20 0.00425849 6.51198e-20 -0.00182775 3.20071e-19 2.69108e-19 -0.00251944 5.89928e-20 -0.000855604 5.09162e-20 -0.000399391 -4.44365e-20 0.00234478 -1.49362e-05 2.52835e-20 0.000240602 1.95747e-19 -0.000740333 -1.27172e-18 -0.000660229 6.07543e-20 -4.6077e-05 8.63025e-20 0.000151347 -2.80697e-20 
299.6 0 -6.40249e-18 0.133924 -2.14447e-20 -0.000585105 -0.0378218 -2.85727e-18 0.000455199 -6.99395e-20 0.00422687 5.11449e-20 -0.00196927 3.1061e-19 2.66338e-19 -0.00251 6.3372e-20 -0.000812287 6.45381e-20 -0.000459267 -4.88892e-20 0.00240285 -2.06768e-05 2.18278e-20 0.000216003 1.91603e-19 -0.00075576 -1.18442e-18 -0.000674236 5.80844e-20 -7.33255e-05 8.38534e-20 0.000158347 -2.19964e-20 
299.95 0 -6.33076e-18 0.131569 -2.30113e-20 -0.000577339 -0.0294963 -2.48248e-18 0.000419095 -5.97906e-20 0.00417693 3.33814e-20 -0.00211018 3.02562e-19 2.58299e-19 -0.00250331 5.5551e-20 -0.000765233 7.1154e-20 -0.000510255 -5.42512e-20 0.00244912 -2.62943e-05 2.3899e-20 0.000185321 1.85352e-19 -0.000769319 -1.0931e-18 -0.000685246 5.79913e-20 -9.96433e-05 7.36865e-20 0.000163796 -1.74969e-20 
300.3 0 -6.26027e-18 0.1291 -1.90952e-20 -0.000570123 -0.0212816 -2.10943e-18 0.00038966 -5.547e-20 0.00410654 2.48299e-20 -0.00224673 2.92606e-19 2.52199e-19 -0.00250565 5.30052e-20 -0.000714016 8.58261e-20 -0.000550116 -7.12387e-20 0.00248571 -3.23166e-05 1.48004e-20 0.000150769 1.90443e-19 -0.000781554 -9.98106e-19 -0.00069362 5.27992e-20 -0.000123588 7.65895e-20 0.000168305 -1.43037e-20 
300.65 0 -6.18145e-18 0.12652 -2.03413e-20 -0.000564204 -0.0131794 -1.72945e-18 0.000368079 -5.6597e-20 0.00401979 1.47908e-20 -0.00237995 2.85742e-19 2.44756e-19 -0.00251772 3.41796e-20 -0.000658308 9.10683e-20 -0.000577453 -8.47593e-20 0.00251576 -3.83939e-05 5.02518e-21 0.000114577 1.90561e-19 -0.000792004 -9.13311e-19 -0.00069784 4.43632e-20 -0.000144828 6.7553e-20 0.000172628 -1.96079e-20 
301 0 -6.09907e-18 0.123834 -2.86933e-20 -0.000558087 -0.00519168 -1.34646e-18 0.000352354 -4.16308e-20 0.00392473 2.05491e-20 -0.0025155 2.82503e-19 2.36753e-19 -0.00253421 2.47066e-20 -0.000598973 9.81155e-20 -0.00059213 -9.46914e-20 0.00254 -4.42363e-05 1.09198e-20 7.95883e-05 2.03661e-19 -0.000801576 -8.30362e-19 -0.000696777 3.90727e-20 -0.00016312 5.93214e-20 0.000177272 -2.39373e-20 
301.35 0 -6.00372e-18 0.121046 -2.49637e-20 -0.000549212 0.00267574 -9.70314e-19 0.000341117 -4.95814e-20 0.0038287 1.64322e-20 -0.00265682 2.69291e-19 2.34153e-19 -0.00254984 1.48809e-20 -0.000536542 1.04455e-19 -0.000596264 -1.14524e-19 0.0025586 -4.9031e-05 4.65343e-21 4.82434e-05 2.07666e-19 -0.000813229 -7.50466e-19 -0.000691171 3.87693e-20 -0.000179306 5.25668e-20 0.000182247 -3.07079e-20 
301.7 0 -5.90072e-18 0.118158 -2.76349e-20 -0.000536224 0.0104158 -5.83932e-19 0.000334311 -4.04808e-20 0.00373539 1.01216e-20 -0.00280198 2.63808e-19 2.26966e-19 -0.00256481 -8.32556e-21 -0.000473336 1.09563e-19 -0.000594561 -1.18942e-19 0.00257182 -5.08462e-05 -8.09433e-21 2.11869e-05 2.08346e-19 -0.000827838 -6.68689e-19 -0.000681955 2.92863e-20 -0.000193742 4.6043e-20 0.000188243 -2.91161e-20 
302.05 0 -5.79346e-18 0.115172 -2.36825e-20 -0.000519388 0.018024 -1.95332e-19 0.000331837 -2.7784e-20 0.00364429 -2.12236e-21 -0.00294711 2.57547e-19 2.21614e-19 -0.00258239 -2.12007e-20 -0.000412664 1.07896e-19 -0.000589912 -1.10929e-19 0.00257866 -4.85414e-05 -1.26566e-20 -2.41902e-06 2.01346e-19 -0.000843604 -5.83061e-19 -0.000669999 2.55126e-20 -0.00020479 3.96577e-20 0.000195598 -3.8573e-20 
302.4 0 -5.6765e-18 0.112089 -1.18966e-20 -0.000500127 0.025499 1.84486e-19 0.000334141 -1.51452e-20 0.00355274 -7.54205e-21 -0.00308851 2.46102e-19 2.20994e-19 -0.00260277 -3.5813e-20 -0.000353494 1.10671e-19 -0.000581295 -1.1125e-19 0.0025778 -4.32236e-05 -1.12525e-20 -2.41806e-05 1.93843e-19 -0.000858796 -4.93452e-19 -0.000655777 2.82506e-20 -0.000211288 3.46781e-20 0.000203547 -3.87145e-20 
302.75 0 -5.55706e-18 0.108914 -7.08102e-21 -0.000479522 0.0328394 5.69125e-19 0.000343139 -1.11044e-20 0.0034599 -5.07858e-21 -0.00322261 2.46919e-19 2.21951e-19 -0.00262127 -4.63191e-20 -0.000293386 1.16217e-19 -0.000567507 -1.16528e-19 0.00256867 -3.66548e-05 -2.82107e-21 -4.54191e-05 1.82752e-19 -0.000871598 -4.05513e-19 -0.000639432 2.38123e-20 -0.000214177 3.53144e-20 0.000212218 -3.4043e-20 
303.1 0 -5.42895e-18 0.10565 -7.18325e-22 -0.000456817 0.0400428 9.48211e-19 0.00036158 -6.03886e-21 0.00336662 -1.25094e-20 -0.00334689 2.42178e-19 2.13495e-19 -0.00263492 -5.52203e-20 -0.000234139 1.04534e-19 -0.000549091 -1.15816e-19 0.00255165 -2.90739e-05 -1.06127e-20 -6.71044e-05 1.85268e-19 -0.000880226 -3.27709e-19 -0.000621865 3.42662e-20 -0.00021382 4.78604e-20 0.000221972 -3.3634e-20 
303.45 0 -5.30581e-18 0.102303 5.68165e-21 -0.000431177 0.047106 1.33053e-18 0.000391754 -1.46078e-21 0.00327352 -1.91664e-20 -0.00346137 2.29597e-19 2.0568e-19 -0.0026465 -7.10653e-20 -0.000178845 1.08482e-19 -0.000525587 -1.16039e-19 0.00252845 -2.02912e-05 -4.90929e-21 -9.04182e-05 1.79838e-19 -0.000885146 -2.44083e-19 -0.000604443 3.04842e-20 -0.000209192 4.33835e-20 0.000232115 -2.74093e-20 
303.8 0 -5.17342e-18 0.0988802 1.2522e-20 -0.000403271 0.0540209 1.70425e-18 0.00043459 -1.71594e-21 0.00318075 -2.09472e-20 -0.00356729 2.24811e-19 2.01976e-19 -0.00265939 -8.28203e-20 -0.000128079 1.09283e-19 -0.000495783 -1.16616e-19 0.00250276 -1.15322e-05 -2.89609e-21 -0.000115734 1.83615e-19 -0.000888819 -1.62066e-19 -0.000588355 2.85086e-20 -0.000200916 3.9466e-20 0.000241953 -2.0388e-20 
304.15 0 -5.03656e-18 0.0953861 1.53365e-20 -0.000374783 0.060779 2.07663e-18 0.000488468 -6.5524e-23 0.00308846 -2.40931e-20 -0.00366366 2.18188e-19 1.92432e-19 -0.00267403 -9.39189e-20 -8.09049e-05 1.06618e-19 -0.00045992 -1.20653e-19 0.00247805 -4.62425e-06 2.36192e-21 -0.000142296 1.6923e-19 -0.000892435 -7.78653e-20 -0.000573564 2.51344e-20 -0.000189995 4.0679e-20 0.000251452 -1.90715e-20 
304.5 0 -4.89693e-18 0.0918233 3.53084e-21 -0.000347774 0.067376 2.44412e-18 0.000548111 -1.07608e-20 0.00299726 -2.93396e-20 -0.00374731 2.2328e-19 1.93398e-19 -0.0026892 -1.07957e-19 -3.66772e-05 1.08916e-19 -0.000419147 -1.32711e-19 0.00245333 -7.72789e-07 5.86586e-21 -0.000168974 1.6734e-19 -0.000895487 4.29749e-21 -0.000558288 2.31573e-20 -0.000176073 3.93423e-20 0.000260388 -2.26572e-20 
304.85 0 -4.74497e-18 0.0881953 5.66513e-21 -0.000323415 0.0738128 2.81265e-18 0.000608451 -1.81529e-20 0.00290811 -2.87706e-20 -0.00381584 2.30516e-19 1.99691e-19 -0.00270405 -1.1364e-19 5.05056e-06 1.16604e-19 -0.000375039 -1.35247e-19 0.00242376 -5.99419e-07 1.86124e-20 -0.000195481 1.78116e-19 -0.0008977 9.11632e-20 -0.000540566 9.19588e-21 -0.000158279 3.91714e-20 0.000269204 -1.82371e-20 
305.2 0 -4.59599e-18 0.084507 1.18016e-20 -0.000300729 0.0800899 3.17338e-18 0.000669825 -1.02365e-20 0.0028222 -3.60304e-20 -0.00386784 2.29407e-19 2.00781e-19 -0.00271996 -1.21594e-19 4.40148e-05 1.14824e-19 -0.000329623 -1.42159e-19 0.00238385 -3.50246e-06 2.30134e-20 -0.000222221 1.73687e-19 -0.000899261 1.69843e-19 -0.000519383 -1.18998e-21 -0.000136283 4.23921e-20 0.00027943 -1.68097e-20 
305.55 0 -4.43994e-18 0.0807644 2.3408e-20 -0.000278326 0.0862051 3.51453e-18 0.000734802 1.42434e-21 0.00274091 -4.42539e-20 -0.00390444 2.35637e-19 1.95873e-19 -0.00274084 -1.25221e-19 8.0622e-05 1.22928e-19 -0.000285222 -1.44893e-19 0.00232872 -8.49745e-06 3.38261e-20 -0.000249046 1.81149e-19 -0.000899988 2.4711e-19 -0.000495151 1.04638e-21 -0.000110981 4.22461e-20 0.000291063 -2.35144e-20 
305.9 0 -4.2675e-18 0.0769731 3.09525e-20 -0.000256434 0.0921518 3.86077e-18 0.000801817 1.19221e-20 0.00266475 -4.81624e-20 -0.00393046 2.37396e-19 1.98809e-19 -0.00276709 -1.22018e-19 0.000117419 1.33295e-19 -0.000243181 -1.54551e-19 0.00225652 -1.50707e-05 4.23054e-20 -0.000275538 1.74939e-19 -0.000899494 3.13948e-19 -0.000469564 -3.66416e-21 -8.35505e-05 3.01579e-20 0.000302696 -2.69965e-20 
306.25 0 -4.0971e-18 0.0731373 4.01627e-20 -0.000235265 0.0979204 4.19216e-18 0.000865877 1.35195e-20 0.00259218 -6.3318e-20 -0.0039504 2.45586e-19 2.05217e-19 -0.00279044 -1.21987e-19 0.000155465 1.36644e-19 -0.000203437 -1.59261e-19 0.00217033 -2.25836e-05 4.16957e-20 -0.000301455 1.65144e-19 -0.000897685 3.942e-19 -0.000444264 -5.85437e-21 -5.51357e-05 2.29215e-20 0.000313622 -2.60096e-20 
306.6 0 -3.92059e-18 0.0692596 5.03111e-20 -0.0002131 0.103505 4.52606e-18 0.000924238 2.36449e-20 0.0025207 -6.19252e-20 -0.00396557 2.47379e-19 2.08866e-19 -0.00280019 -1.22991e-19 0.000193235 1.38767e-19 -0.000166522 -1.58632e-19 0.0020757 -3.04225e-05 3.6917e-20 -0.000326789 1.59966e-19 -0.000894473 4.68849e-19 -0.000419073 -1.14179e-20 -2.74061e-05 1.87664e-20 0.000322943 -3.0057e-20 
306.95 0 -3.74679e-18 0.0653429 5.40523e-20 -0.000187615 0.108902 4.86241e-18 0.000978358 2.91704e-20 0.00244839 -5.59557e-20 -0.00397529 2.42548e-19 2.13111e-19 -0.00279321 -1.19976e-19 0.000230277 1.45705e-19 -0.000133874 -1.5489e-19 0.00197561 -3.82406e-05 2.78795e-20 -0.000351385 1.51325e-19 -0.000889769 5.45896e-19 -0.00039135 -1.26344e-20 -9.70826e-07 2.10874e-20 0.000329076 -2.53136e-20 
307.3 0 -3.56112e-18 0.0613917 6.11806e-20 -0.000158866 0.114111 5.18517e-18 0.00103155 3.47338e-20 0.00237435 -5.07529e-20 -0.00397792 2.34355e-19 2.10025e-19 -0.0027733 -1.24899e-19 0.000267025 1.46377e-19 -0.000106582 -1.54337e-19 0.0018701 -4.58602e-05 1.82031e-20 -0.000375371 1.42879e-19 -0.000883822 6.18382e-19 -0.000359393 -1.99571e-20 2.47699e-05 2.6978e-20 0.000332436 -2.25689e-20 
307.65 0 -3.3734e-18 0.0574103 6.178e-20 -0.000128634 0.119127 5.49191e-18 0.00108583 4.28252e-20 0.00229978 -4.1123e-20 -0.00397071 2.24216e-19 2.07272e-19 -0.00274386 -1.22839e-19 0.000302122 1.58999e-19 -8.61081e-05 -1.53836e-19 0.00176038 -5.36984e-05 2.15606e-20 -0.000399011 1.37554e-19 -0.000876762 6.9044e-19 -0.000324986 -1.55431e-20 5.02903e-05 3.10899e-20 0.00033529 -2.13153e-20 
308 0 -3.17813e-18 0.0534024 5.55884e-20 -9.77848e-05 0.123948 5.80352e-18 0.0011407 4.69834e-20 0.00222885 -3.62828e-20 -0.00395132 2.18173e-19 2.07561e-19 -0.00270606 -1.29307e-19 0.000332468 1.64278e-19 -7.35819e-05 -1.55355e-19 0.00164939 -6.2871e-05 1.90061e-20 -0.000421272 1.25846e-19 -0.000869044 7.54855e-19 -0.000290587 -4.49899e-21 7.58163e-05 2.90688e-20 0.000339749 -1.80174e-20 
308.35 0 -2.98435e-18 0.0493718 5.72283e-20 -6.63822e-05 0.128574 6.10161e-18 0.00119554 5.55985e-20 0.00216646 -3.86038e-20 -0.00391914 2.23435e-19 2.07133e-19 -0.00265774 -1.33167e-19 0.000353945 1.6061e-19 -6.89243e-05 -1.53216e-19 0.00153949 -7.37783e-05 1.39114e-20 -0.000440348 1.13045e-19 -0.00086124 8.29937e-19 -0.000256978 -1.9858e-22 0.00010099 2.98706e-20 0.00034679 -2.27091e-20 
308.7 0 -2.78715e-18 0.045323 5.70697e-20 -3.39019e-05 0.133005 6.38797e-18 0.00124956 7.199e-20 0.0021142 -3.30066e-20 -0.00387569 2.31229e-19 2.07637e-19 -0.00259398 -1.36102e-19 0.000364003 1.63364e-19 -7.12247e-05 -1.44854e-19 0.00143135 -8.58525e-05 2.14249e-21 -0.000454949 1.13893e-19 -0.000852715 9.01127e-19 -0.000223829 9.04871e-21 0.000124465 3.66005e-20 0.000355434 -2.88206e-20 
309.05 0 -2.58272e-18 0.041261 6.1555e-20 5.90277e-07 0.137239 6.67813e-18 0.00130003 8.60442e-20 0.00207067 -2.92124e-20 -0.00382444 2.33801e-19 1.98899e-19 -0.00251184 -1.39918e-19 0.000364864 1.85117e-19 -7.9862e-05 -1.46961e-19 0.00132433 -9.84534e-05 -5.53657e-21 -0.000464955 9.47494e-20 -0.000841711 9.65525e-19 -0.000191191 1.77379e-20 0.00014501 3.61771e-20 0.000363165 -2.26265e-20 
309.4 0 -2.36845e-18 0.0371917 5.60088e-20 3.75915e-05 0.141276 6.95226e-18 0.00134358 1.00355e-19 0.0020358 -3.03115e-20 -0.00376786 2.40635e-19 1.90688e-19 -0.00241268 -1.46382e-19 0.000363066 1.88861e-19 -9.48918e-05 -1.36991e-19 0.00121785 -0.000110949 -1.67767e-20 -0.000471088 8.61013e-20 -0.000826413 1.03274e-18 -0.000158857 1.73229e-20 0.000162797 3.32951e-20 0.00036873 -1.86952e-20 
309.75 0 -2.16552e-18 0.0331201 5.56086e-20 7.63305e-05 0.145115 7.21013e-18 0.00137878 1.13572e-19 0.00201159 -3.19982e-20 -0.00370632 2.47327e-19 1.84283e-19 -0.00230158 -1.49037e-19 0.000362644 1.99359e-19 -0.000117278 -1.29877e-19 0.00111112 -0.000122248 -2.77262e-20 -0.000473505 7.45745e-20 -0.000806529 1.09238e-18 -0.000125872 2.07142e-20 0.000178001 1.912e-20 0.000373873 -1.48793e-20 
310.1 0 -1.94271e-18 0.0290503 5.29797e-20 0.000115378 0.148758 7.46926e-18 0.00140716 1.25853e-19 0.0019984 -4.36515e-20 -0.00363908 2.56999e-19 1.82957e-19 -0.00218414 -1.61502e-19 0.000360865 2.1139e-19 -0.000147971 -1.12297e-19 0.00100238 -0.000130339 -2.25594e-20 -0.000471817 7.13031e-20 -0.000782912 1.1676e-18 -9.24182e-05 2.75069e-20 0.000190432 1.17505e-20 0.000380234 -7.88073e-21 
310.45 0 -1.73291e-18 0.0249869 3.96283e-20 0.000153641 0.152207 7.72452e-18 0.0014315 1.40949e-19 0.00199446 -4.33187e-20 -0.0035662 2.58048e-19 1.72187e-19 -0.00206443 -1.71789e-19 0.000352456 2.12942e-19 -0.000185959 -9.16977e-20 0.000890829 -0.000133858 -3.1652e-20 -0.000465723 5.97552e-20 -0.000755589 1.22995e-18 -5.91842e-05 2.77319e-20 0.000200341 8.62657e-21 0.000387735 -3.05631e-21 
310.8 0 -1.5138e-18 0.0209346 3.16546e-20 0.000190849 0.155461 7.95678e-18 0.00145494 1.49653e-19 0.00199843 -5.33595e-20 -0.003491 2.68355e-19 1.58217e-19 -0.00194264 -1.72445e-19 0.000333496 2.15889e-19 -0.000228671 -7.94653e-20 0.000778262 -0.000133123 -4.5518e-20 -0.000454804 5.34221e-20 -0.000724873 1.28972e-18 -2.56929e-05 3.06247e-20 0.000208603 4.844e-21 0.000396744 -7.31885e-21 
311.15 0 -1.28641e-18 0.0168965 2.06337e-20 0.000229063 0.158517 8.18117e-18 0.001481 1.58854e-19 0.00200878 -6.06622e-20 -0.00341755 2.7933e-19 1.46998e-19 -0.00181474 -1.85134e-19 0.000301628 2.12051e-19 -0.000273211 -6.67188e-20 0.000666821 -0.00012846 -4.41763e-20 -0.000439176 3.98432e-20 -0.000692891 1.35043e-18 8.19714e-06 3.55189e-20 0.000215919 5.79285e-21 0.000407632 -3.48228e-21 
311.5 0 -1.05596e-18 0.0128722 1.20895e-20 0.000271237 0.161376 8.40282e-18 0.00151111 1.68088e-19 0.0020225 -7.33176e-20 -0.00334744 2.95036e-19 1.30916e-19 -0.00167874 -1.97667e-19 0.000256933 2.15463e-19 -0.000317272 -5.07529e-20 0.000555988 -0.000119486 -5.01029e-20 -0.000420344 2.67011e-20 -0.000660963 1.41099e-18 4.09629e-05 4.18606e-20 0.000222511 4.7161e-21 0.000419783 -9.7341e-21 
311.85 0 -8.35536e-19 0.00886113 -9.86774e-21 0.000317501 0.164043 8.61885e-18 0.00154296 1.92934e-19 0.00203626 -7.66484e-20 -0.00328148 3.08229e-19 1.29095e-19 -0.00153674 -2.02673e-19 0.00020104 2.21378e-19 -0.000359186 -3.57047e-20 0.000444335 -0.000106929 -6.75986e-20 -0.000400089 1.33755e-20 -0.000628668 1.48317e-18 7.04358e-05 5.03631e-20 0.000229383 6.03242e-21 0.000432585 -6.66582e-21 
312.2 0 -6.14503e-19 0.00486723 -1.93382e-20 0.000365826 0.166523 8.81898e-18 0.00157203 2.10818e-19 0.00204625 -9.2526e-20 -0.00321889 3.2486e-19 1.09656e-19 -0.00138922 -2.06696e-19 0.000137711 2.22319e-19 -0.000397476 -2.13628e-20 0.000333983 -9.2547e-05 -6.77962e-20 -0.00037954 3.88594e-21 -0.00059631 1.5493e-18 9.59381e-05 5.46199e-20 0.000237276 1.61215e-21 0.000445913 -4.36333e-21 
312.55 0 -3.87755e-19 0.000897774 -3.36546e-20 0.000414501 0.168814 9.01566e-18 0.00159353 2.18935e-19 0.00204813 -9.97376e-20 -0.00315584 3.32802e-19 8.45786e-20 -0.00123478 -2.04692e-19 7.11319e-05 2.13781e-19 -0.000430542 -9.28899e-21 0.000228164 -7.78723e-05 -6.36494e-20 -0.000359058 2.70579e-21 -0.000564384 1.62278e-18 0.000118659 6.00086e-20 0.000245858 1.88121e-21 0.000461372 7.71583e-21 
312.9 0 -1.59651e-19 -0.00304269 -4.59014e-20 0.000461883 0.17091 9.19366e-18 0.00160516 2.24622e-19 0.00203938 -1.00726e-19 -0.00308962 3.54074e-19 7.33324e-20 -0.00107386 -1.88246e-19 1.51978e-06 2.13144e-19 -0.000457176 9.33834e-21 0.000127582 -6.52028e-05 -6.26588e-20 -0.000338265 -1.38607e-20 -0.000532423 1.68454e-18 0.000138896 6.82128e-20 0.000254124 4.23147e-21 0.000481106 1.78342e-20 
313.25 0 6.56718e-20 -0.00695297 -5.54519e-20 0.000506734 0.17281 9.35168e-18 0.00160925 2.31576e-19 0.0020203 -9.32515e-20 -0.00302222 3.60754e-19 6.51327e-20 -0.000909902 -1.86103e-19 -7.11347e-05 2.14703e-19 -0.000479472 2.08915e-20 3.21184e-05 -5.706e-05 -6.34717e-20 -0.000316374 -2.28606e-20 -0.000500129 1.74906e-18 0.000156706 7.0877e-20 0.000260838 1.86679e-21 0.000504718 2.32343e-20 
313.6 0 2.91738e-19 -0.010831 -6.30596e-20 0.000548286 0.174518 9.51103e-18 0.00160952 2.39099e-19 0.00199171 -9.41658e-20 -0.00295882 3.62683e-19 4.88653e-20 -0.00074753 -1.6723e-19 -0.000142662 2.23264e-19 -0.000500745 3.20383e-20 -5.95747e-05 -5.33139e-05 -6.62124e-20 -0.00029336 -2.45769e-20 -0.000467305 1.80161e-18 0.00017395 7.35931e-20 0.000265633 -2.21798e-21 0.00052947 2.49221e-20 
313.95 0 5.1384e-19 -0.0146734 -6.91547e-20 0.000586118 0.176038 9.65138e-18 0.00160663 2.37974e-19 0.00195226 -8.10312e-20 -0.00290352 3.54989e-19 3.94409e-20 -0.000588027 -1.50453e-19 -0.000207614 2.27476e-19 -0.000521602 4.5125e-20 -0.000150589 -5.22336e-05 -5.99547e-20 -0.000270758 -2.65548e-20 -0.000433956 1.85245e-18 0.000191832 6.97208e-20 0.000268735 1.0369e-21 0.000551962 3.48513e-20 
314.3 0 7.34179e-19 -0.0184771 -7.66682e-20 0.000621011 0.177375 9.78924e-18 0.00159977 2.34741e-19 0.00189878 -8.71665e-20 -0.00285456 3.53028e-19 3.15991e-20 -0.000429566 -1.48925e-19 -0.000263384 2.35904e-19 -0.000540286 5.23517e-20 -0.000242156 -5.2668e-05 -5.70156e-20 -0.000250693 -3.08422e-20 -0.000400509 1.89976e-18 0.000210143 8.44095e-20 0.000270319 -5.17354e-21 0.000570225 4.40756e-20 
314.65 0 9.60196e-19 -0.0222411 -9.46989e-20 0.00065454 0.178531 9.91608e-18 0.0015902 2.41901e-19 0.00183002 -9.5207e-20 -0.00280663 3.58143e-19 1.55672e-20 -0.000270978 -1.33962e-19 -0.00031344 2.45536e-19 -0.000555251 6.46395e-20 -0.000333079 -5.36556e-05 -6.48229e-20 -0.000233794 -2.62908e-20 -0.00036706 1.94998e-18 0.000229514 9.32529e-20 0.00026949 -4.61476e-21 0.000584564 3.8569e-20 
315 0 1.19564e-18 -0.0259651 -9.54232e-20 0.000687482 0.179514 1.0039e-17 0.00157993 2.56255e-19 0.00174907 -9.89205e-20 -0.00275575 3.59195e-19 -5.59219e-21 -0.000114411 -1.29357e-19 -0.000363873 2.48497e-19 -0.00056802 7.06479e-20 -0.000423072 -5.43437e-05 -7.03077e-20 -0.000218972 -2.79475e-20 -0.000334448 2.00654e-18 0.000250965 1.02318e-19 0.000265651 1.18111e-21 0.000596282 4.17708e-20 
315.35 0 1.41876e-18 -0.0296447 -9.38909e-20 0.00071816 0.180328 1.01467e-17 0.00156968 2.57278e-19 0.00166152 -9.54144e-20 -0.00269982 3.62462e-19 -2.13571e-20 3.611e-05 -1.20583e-19 -0.000417602 2.50944e-19 -0.000580238 8.14422e-20 -0.000514482 -5.44354e-05 -5.54158e-20 -0.000204845 -3.2657e-20 -0.000304191 2.04463e-18 0.000275406 1.07835e-19 0.000259972 -3.36832e-21 0.000607307 4.24699e-20 
315.7 0 1.64224e-18 -0.0332738 -1.01085e-19 0.000743603 0.180974 1.02378e-17 0.00155894 2.63672e-19 0.00157045 -1.05725e-19 -0.00264003 3.65958e-19 -3.38909e-20 0.000179802 -1.13983e-19 -0.000472882 2.52631e-19 -0.00059165 7.99542e-20 -0.000611527 -5.35276e-05 -4.4513e-20 -0.000190866 -3.965e-20 -0.000277152 2.09009e-18 0.000303188 1.22214e-19 0.000252992 -2.92781e-21 0.000619349 4.92196e-20 
316.05 0 1.85045e-18 -0.0368473 -1.04893e-19 0.00076313 0.181452 1.03307e-17 0.0015465 2.63376e-19 0.00147344 -1.26372e-19 -0.00258135 3.65186e-19 -5.27002e-20 0.000318368 -1.11305e-19 -0.000525448 2.54722e-19 -0.000602775 8.77519e-20 -0.000717161 -5.12896e-05 -3.4282e-20 -0.000178029 -3.51754e-20 -0.000254062 2.13117e-18 0.000332969 1.23869e-19 0.000244747 3.01083e-22 0.000634103 4.6351e-20 
316.4 0 2.05383e-18 -0.040363 -9.89994e-20 0.000778416 0.181761 1.04193e-17 0.00153218 2.55321e-19 0.00136478 -1.27441e-19 -0.00252783 3.64128e-19 -7.57204e-20 0.000450287 -1.03917e-19 -0.000572279 2.52997e-19 -0.00061362 7.09227e-20 -0.000829938 -4.7884e-05 -1.54562e-20 -0.000167933 -4.82407e-20 -0.000235702 2.16095e-18 0.000362917 1.13163e-19 0.000236371 1.90086e-21 0.0006521 3.72255e-20 
316.75 0 2.2735e-18 -0.0438217 -8.6779e-20 0.000790424 0.181908 1.04961e-17 0.00151758 2.59503e-19 0.00124177 -1.40458e-19 -0.00248007 3.60039e-19 -9.26239e-20 0.000571571 -9.10604e-20 -0.00061142 2.49685e-19 -0.000622624 5.79805e-20 -0.000944005 -4.283e-05 -6.22407e-21 -0.00016144 -6.09738e-20 -0.000222386 2.19719e-18 0.000391692 9.47417e-20 0.000227048 9.43826e-21 0.000670867 3.58954e-20 
317.1 0 2.49121e-18 -0.0472228 -7.8248e-20 0.000799608 0.181901 1.05711e-17 0.00150333 2.60882e-19 0.0011066 -1.4766e-19 -0.00243711 3.48388e-19 -1.07952e-19 0.00068345 -7.98345e-20 -0.00064084 2.43848e-19 -0.00063006 7.12095e-20 -0.00105235 -3.51029e-05 7.51347e-21 -0.000158121 -6.40152e-20 -0.000213803 2.22042e-18 0.000418667 7.17431e-20 0.0002143 1.25288e-20 0.000687599 3.59449e-20 
317.45 0 2.68943e-18 -0.0505619 -7.6759e-20 0.000808884 0.181747 1.06267e-17 0.00148926 2.69549e-19 0.000963054 -1.49097e-19 -0.00239785 3.48828e-19 -1.29786e-19 0.000791282 -6.9447e-20 -0.000660534 2.29264e-19 -0.000637499 9.00685e-20 -0.00115149 -2.4491e-05 1.88918e-20 -0.000157182 -5.63559e-20 -0.000208763 2.24735e-18 0.000444659 5.44952e-20 0.000197883 9.37481e-21 0.000702397 3.84485e-20 
317.8 0 2.90006e-18 -0.0538334 -7.80242e-20 0.000822054 0.181446 1.06688e-17 0.00147543 2.54514e-19 0.000813554 -1.51869e-19 -0.00236127 3.41914e-19 -1.55919e-19 0.000896175 -6.39261e-20 -0.000674639 2.21844e-19 -0.000646367 1.03397e-19 -0.00124228 -1.14366e-05 3.65885e-20 -0.000157972 -6.27192e-20 -0.000205716 2.27701e-18 0.000470015 3.12059e-20 0.00017881 -2.16646e-22 0.00071733 3.81722e-20 
318.15 0 3.10452e-18 -0.0570337 -7.69334e-20 0.00083985 0.180993 1.07061e-17 0.00146115 2.47408e-19 0.000658906 -1.48865e-19 -0.00232498 3.46965e-19 -1.76827e-19 0.000995839 -6.38595e-20 -0.000687746 2.15069e-19 -0.000659262 1.20362e-19 -0.00132636 2.85945e-06 2.90568e-20 -0.000161258 -5.13964e-20 -0.000203574 2.30183e-18 0.000493909 1.51251e-20 0.000156985 -1.50461e-20 0.000732202 4.60611e-20 
318.5 0 3.29537e-18 -0.0601609 -7.59516e-20 0.000860162 0.180385 1.07344e-17 0.00144614 2.58846e-19 0.000501334 -1.393e-19 -0.00228605 3.30786e-19 -1.94881e-19 0.00109111 -6.71646e-20 -0.000698968 2.01942e-19 -0.000679001 1.30824e-19 -0.00140459 1.66856e-05 4.45147e-20 -0.000168464 -4.91884e-20 -0.000201018 2.32825e-18 0.000516493 1.61508e-20 0.000131779 -3.28967e-20 0.000744753 5.21394e-20 
318.85 0 3.49571e-18 -0.0632141 -7.13059e-20 0.000880851 0.179624 1.0747e-17 0.00143 2.58916e-19 0.000345053 -1.45166e-19 -0.0022441 3.24405e-19 -2.14582e-19 0.00118572 -6.99038e-20 -0.00070467 2.03315e-19 -0.000706382 1.42232e-19 -0.00147693 2.92493e-05 4.3145e-20 -0.000179397 -3.85119e-20 -0.000197081 2.33497e-18 0.000538038 8.8611e-21 0.000103484 -4.64409e-20 0.00075484 6.18225e-20 
319.2 0 3.68798e-18 -0.0661936 -7.17771e-20 0.000901088 0.178714 1.07548e-17 0.0014104 2.52657e-19 0.000195871 -1.47763e-19 -0.00220059 3.17244e-19 -2.34333e-19 0.00128238 -6.64111e-20 -0.000704524 1.95617e-19 -0.000739503 1.33037e-19 -0.00154183 3.98712e-05 5.10153e-20 -0.000192352 -2.48533e-20 -0.000191629 2.34577e-18 0.000556897 1.39127e-20 7.36471e-05 -5.46065e-20 0.000764265 6.44464e-20 
319.55 0 3.88224e-18 -0.0691008 -7.49288e-20 0.000921279 0.177662 1.07537e-17 0.00138589 2.48126e-19 5.95953e-05 -1.55844e-19 -0.00215609 3.0397e-19 -2.44662e-19 0.00138207 -6.87944e-20 -0.000700934 1.92828e-19 -0.000774712 1.40601e-19 -0.00159783 4.74165e-05 5.22076e-20 -0.000205308 -1.18608e-20 -0.00018423 2.35327e-18 0.000571588 7.59553e-21 4.35331e-05 -6.49014e-20 0.000774613 7.82868e-20 
319.9 0 4.08009e-18 -0.0719352 -7.81913e-20 0.000941682 0.176475 1.07405e-17 0.00135675 2.40216e-19 -6.05378e-05 -1.68524e-19 -0.00210908 2.88773e-19 -2.57629e-19 0.00148414 -7.21991e-20 -0.000696014 1.89562e-19 -0.000809456 1.3413e-19 -0.00164642 5.17533e-05 5.00359e-20 -0.000217147 1.29971e-22 -0.00017449 2.36175e-18 0.000582756 6.65101e-21 1.26262e-05 -6.66313e-20 0.000787433 8.53728e-20 
320.25 0 4.27555e-18 -0.0746934 -8.98923e-20 0.000961396 0.175156 1.07283e-17 0.0013207 2.28805e-19 -0.000164849 -1.67066e-19 -0.00205807 2.80366e-19 -2.70362e-19 0.0015849 -6.36839e-20 -0.000690594 1.83222e-19 -0.00084471 1.42419e-19 -0.00168884 5.36668e-05 5.19699e-20 -0.000227296 6.41974e-21 -0.000161864 2.37575e-18 0.00059188 1.17222e-20 -1.92678e-05 -7.31801e-20 0.000803867 9.22145e-20 
320.6 0 4.4683e-18 -0.0773731 -9.46045e-20 0.000979477 0.173704 1.06945e-17 0.00127381 2.14375e-19 -0.000256181 -1.72674e-19 -0.00200482 2.79689e-19 -2.84242e-19 0.00167916 -6.78969e-20 -0.000684527 1.83497e-19 -0.000882749 1.45161e-19 -0.00172301 5.41772e-05 5.24937e-20 -0.000235423 2.59957e-21 -0.000146041 2.3902e-18 0.000600182 1.90612e-20 -5.03863e-05 -8.18132e-20 0.000824091 1.01848e-19 
320.95 0 4.64156e-18 -0.0799729 -9.45857e-20 0.000995543 0.172118 1.0664e-17 0.00121554 2.15141e-19 -0.000337021 -1.89702e-19 -0.00195144 2.83811e-19 -3.00476e-19 0.00176521 -6.92643e-20 -0.000678448 1.85846e-19 -0.000923316 1.36085e-19 -0.00174795 5.38975e-05 4.74562e-20 -0.000242057 -3.31579e-21 -0.000127988 2.3967e-18 0.000608094 1.47959e-20 -7.93714e-05 -8.96924e-20 0.000847265 1.23557e-19 
321.3 0 4.83936e-18 -0.0824917 -9.00981e-20 0.00101027 0.170401 1.06234e-17 0.00115034 2.08364e-19 -0.000408276 -1.93287e-19 -0.00189655 2.77501e-19 -3.08133e-19 0.00184882 -7.12981e-20 -0.000673348 1.8034e-19 -0.000964177 1.39209e-19 -0.00176597 5.2437e-05 5.58054e-20 -0.000247488 -1.28272e-20 -0.000108129 2.39674e-18 0.000615349 2.24372e-20 -0.000106834 -9.53453e-20 0.000871727 1.32076e-19 
321.65 0 5.01505e-18 -0.0849283 -9.31682e-20 0.0010261 0.168559 1.05743e-17 0.00108491 2.11084e-19 -0.000471326 -2.11307e-19 -0.00183762 2.7133e-19 -3.17535e-19 0.00193917 -7.85057e-20 -0.00066929 1.80263e-19 -0.0010035 1.26035e-19 -0.00178079 5.02252e-05 5.79252e-20 -0.000251233 -1.2163e-20 -8.49394e-05 2.41285e-18 0.000622038 7.02127e-21 -0.000134022 -1.00982e-19 0.000896516 1.50114e-19 
322 0 5.19074e-18 -0.0872804 -9.17968e-20 0.00104534 0.166599 1.05183e-17 0.0010242 2.12959e-19 -0.000526709 -2.21598e-19 -0.00177478 2.62994e-19 -3.35705e-19 0.00204125 -9.03656e-20 -0.000665913 1.75379e-19 -0.00104058 1.1444e-19 -0.00179614 4.87196e-05 6.5218e-20 -0.000252921 -1.69067e-20 -5.65726e-05 2.4102e-18 0.000628922 3.50867e-21 -0.000162102 -1.16707e-19 0.000921192 1.55618e-19 
322.35 0 5.35314e-18 -0.0895465 -8.75525e-20 0.00106797 0.164522 1.04383e-17 0.000970944 2.24093e-19 -0.000572819 -2.16133e-19 -0.00171081 2.61359e-19 -3.4042e-19 0.0021542 -9.17039e-20 -0.000662217 1.75696e-19 -0.00107689 1.08987e-19 -0.00181448 4.77747e-05 6.89897e-20 -0.000252879 -2.92683e-20 -2.30024e-05 2.40642e-18 0.000636735 -2.21833e-21 -0.000191722 -1.21371e-19 0.000945684 1.64618e-19 
322.7 0 5.5219e-18 -0.0917274 -9.30042e-20 0.00109131 0.162329 1.03525e-17 0.000926393 2.14805e-19 -0.000607733 -2.11636e-19 -0.00164809 2.58648e-19 -3.54906e-19 0.00227384 -9.08961e-20 -0.000657621 1.82391e-19 -0.00111406 1.105e-19 -0.00183635 4.52817e-05 8.29839e-20 -0.000251506 -2.8494e-20 1.38947e-05 2.4062e-18 0.000645673 3.6713e-21 -0.000222721 -1.25855e-19 0.000970553 1.6928e-19 
323.05 0 5.6736e-18 -0.0938228 -9.11079e-20 0.00111124 0.160024 1.02569e-17 0.000890765 2.14774e-19 -0.000631584 -2.05001e-19 -0.00158557 2.61468e-19 -3.67174e-19 0.0023952 -8.77281e-20 -0.000651017 1.82455e-19 -0.00115147 1.11573e-19 -0.00186052 3.87606e-05 9.96173e-20 -0.000247525 -3.53389e-20 5.16169e-05 2.40292e-18 0.000655153 7.08431e-21 -0.000255433 -1.23641e-19 0.00099429 1.79759e-19 
323.4 0 5.83983e-18 -0.0958294 -8.92436e-20 0.00112452 0.157612 1.01554e-17 0.000863559 2.17249e-19 -0.000645752 -2.01524e-19 -0.00151885 2.74953e-19 -3.83814e-19 0.00251546 -7.87215e-20 -0.000637712 1.88607e-19 -0.00118896 1.11119e-19 -0.00188598 2.71135e-05 9.95241e-20 -0.000240453 -5.69914e-20 8.93249e-05 2.39125e-18 0.000665052 7.3421e-21 -0.000289463 -1.20155e-19 0.00101456 1.90866e-19 
323.75 0 5.99505e-18 -0.0977447 -9.04057e-20 0.00112978 0.155095 1.00626e-17 0.000843456 2.20676e-19 -0.00064961 -1.91969e-19 -0.00144488 2.87021e-19 -3.80073e-19 0.00263564 -8.7975e-20 -0.000613621 1.992e-19 -0.00122595 1.23621e-19 -0.00191449 1.07655e-05 1.05946e-19 -0.000232622 -5.89066e-20 0.000127572 2.37897e-18 0.000675944 4.94573e-21 -0.000320818 -1.24215e-19 0.00103169 2.02824e-19 
324.1 0 6.1374e-18 -0.0995665 -9.30785e-20 0.00112777 0.152478 9.95759e-18 0.000828936 2.13665e-19 -0.000641187 -1.84822e-19 -0.00136344 2.9649e-19 -3.85486e-19 0.0027566 -9.44552e-20 -0.000580808 1.98181e-19 -0.00125874 1.31854e-19 -0.00194872 -9.07867e-06 1.1457e-19 -0.000226369 -8.52043e-20 0.000165852 2.37087e-18 0.000687282 -1.96221e-21 -0.000345861 -1.31232e-19 0.00104742 2.036e-19 
324.45 0 6.28725e-18 -0.101294 -8.98701e-20 0.00112093 0.149766 9.82657e-18 0.000817894 2.13744e-19 -0.000621056 -1.7494e-19 -0.00127637 3.05563e-19 -3.86203e-19 0.00287297 -9.27854e-20 -0.000546505 1.9179e-19 -0.00128455 1.38403e-19 -0.00198938 -3.08079e-05 1.24783e-19 -0.000221605 -9.10348e-20 0.000203426 2.36139e-18 0.000697611 -1.54528e-20 -0.000364988 -1.37364e-19 0.00106292 2.05885e-19 
324.8 0 6.44091e-18 -0.102927 -8.44008e-20 0.001111 0.14696 9.70247e-18 0.000808184 2.078e-19 -0.000593389 -1.77047e-19 -0.0011878 3.07217e-19 -3.91529e-19 0.00297493 -8.86475e-20 -0.000517736 1.94987e-19 -0.00130411 1.44251e-19 -0.00203639 -5.26237e-05 1.33881e-19 -0.000217356 -1.01108e-19 0.000239188 2.34726e-18 0.000706223 -1.67594e-20 -0.000380452 -1.48157e-19 0.00107749 2.04386e-19 
325.15 0 6.56766e-18 -0.104465 -8.74897e-20 0.00109733 0.144062 9.56271e-18 0.000799939 2.01227e-19 -0.000564281 -1.78249e-19 -0.00110083 3.14469e-19 -4.0029e-19 0.00305541 -7.6502e-20 -0.000495785 1.98238e-19 -0.00132121 1.40691e-19 -0.00208955 -7.35344e-05 1.25922e-19 -0.000213803 -1.13847e-19 0.000271769 2.32898e-18 0.0007133 -1.94688e-20 -0.000394691 -1.50828e-19 0.00109022 2.05929e-19 
325.5 0 6.6934e-18 -0.105905 -9.11161e-20 0.00107844 0.141067 9.41951e-18 0.000795345 2.00427e-19 -0.000540371 -1.78271e-19 -0.00101617 3.14627e-19 -4.03121e-19 0.00311635 -7.90268e-20 -0.000478051 1.91824e-19 -0.00134086 1.47881e-19 -0.00214795 -9.33568e-05 1.31515e-19 -0.000212452 -1.1793e-19 0.000301112 2.31559e-18 0.0007192 -3.13406e-20 -0.000409294 -1.50643e-19 0.0011024 2.1452e-19 
325.85 0 6.8077e-18 -0.107245 -9.53321e-20 0.00105555 0.137973 9.26286e-18 0.000794785 1.93804e-19 -0.000524585 -1.72547e-19 -0.000934603 3.17781e-19 -3.9767e-19 0.00316762 -7.76245e-20 -0.000463191 1.90231e-19 -0.00136545 1.55842e-19 -0.00221013 -0.000112543 1.2532e-19 -0.000213967 -1.23625e-19 0.000327023 2.30266e-18 0.000724064 -2.48276e-20 -0.000423805 -1.56624e-19 0.00111435 2.12376e-19 
326.2 0 6.90955e-18 -0.108483 -9.20134e-20 0.00103176 0.134779 9.09433e-18 0.000796281 1.95057e-19 -0.000514837 -1.69847e-19 -0.000857887 3.28814e-19 -3.88252e-19 0.00321697 -6.88898e-20 -0.000449502 2.04453e-19 -0.00139343 1.56447e-19 -0.00227363 -0.000132381 1.20485e-19 -0.00021708 -1.3495e-19 0.000347918 2.28282e-18 0.000728384 -2.37064e-20 -0.000436928 -1.50661e-19 0.00112319 2.13722e-19 
326.55 0 7.01151e-18 -0.109618 -9.09162e-20 0.00100864 0.131486 8.93837e-18 0.00079705 1.96378e-19 -0.000507539 -1.57777e-19 -0.000786935 3.47984e-19 -3.78975e-19 0.00326395 -7.5583e-20 -0.000432698 2.07316e-19 -0.00142234 1.58754e-19 -0.00233595 -0.000152995 1.10655e-19 -0.000220204 -1.38204e-19 0.000362455 2.25877e-18 0.000733774 -2.4303e-20 -0.000448098 -1.63356e-19 0.00112688 2.00773e-19 
326.9 0 7.10793e-18 -0.110652 -9.51495e-20 0.000985846 0.128099 8.75352e-18 0.000794905 1.94177e-19 -0.000500008 -1.42128e-19 -0.000719755 3.64436e-19 -3.62038e-19 0.0033043 -8.03237e-20 -0.00041011 2.02484e-19 -0.00145144 1.6164e-19 -0.00239564 -0.000173261 1.04032e-19 -0.000221889 -1.57668e-19 0.00037097 2.23941e-18 0.00074195 -2.7206e-20 -0.000457976 -1.64643e-19 0.00112675 2.04647e-19 
327.25 0 7.19874e-18 -0.111586 -9.56616e-20 0.000962185 0.124629 8.56854e-18 0.000790479 1.78452e-19 -0.000491084 -1.1795e-19 -0.000653585 3.80533e-19 -3.40944e-19 0.00333516 -8.35876e-20 -0.000382976 1.94153e-19 -0.00148236 1.58546e-19 -0.00245346 -0.00019313 1.006e-19 -0.000221983 -1.65853e-19 0.000375424 2.21332e-18 0.000752843 -3.50322e-20 -0.000467611 -1.73885e-19 0.00112516 1.97646e-19 
327.6 0 7.2806e-18 -0.112418 -9.43073e-20 0.000935982 0.121087 8.35787e-18 0.000787322 1.70321e-19 -0.000479095 -9.59475e-20 -0.000588987 3.79216e-19 -3.21602e-19 0.00335847 -8.42271e-20 -0.000353651 1.92829e-19 -0.00151588 1.66525e-19 -0.0025106 -0.00021321 9.6585e-20 -0.000222118 -1.67776e-19 0.000377975 2.17289e-18 0.000763639 -2.57134e-20 -0.000476634 -1.7012e-19 0.00112329 1.92257e-19 
327.95 0 7.36473e-18 -0.113145 -1.01364e-19 0.000906804 0.117476 8.15127e-18 0.000789559 1.5669e-19 -0.000462301 -7.84949e-20 -0.000527553 3.84964e-19 -3.01772e-19 0.00338028 -9.78729e-20 -0.000324546 1.90843e-19 -0.00154963 1.74829e-19 -0.00256516 -0.000233294 9.70582e-20 -0.000223094 -1.6583e-19 0.000379805 2.14664e-18 0.000771393 -3.95925e-20 -0.000483985 -1.81299e-19 0.00112167 1.8673e-19 
328.3 0 7.44454e-18 -0.113768 -1.05505e-19 0.000875807 0.113798 7.94787e-18 0.000799368 1.47705e-19 -0.00044387 -5.68859e-20 -0.00046783 3.87436e-19 -2.90659e-19 0.00340544 -1.02508e-19 -0.000298333 1.93554e-19 -0.00158045 1.85035e-19 -0.00261418 -0.000252348 9.00985e-20 -0.000225351 -1.69215e-19 0.000381351 2.11109e-18 0.000776122 -4.32264e-20 -0.000488735 -1.78845e-19 0.00111994 1.80951e-19 
328.65 0 7.52857e-18 -0.114288 -1.09215e-19 0.000844057 0.110057 7.74424e-18 0.000814732 1.3838e-19 -0.000428369 -5.03522e-20 -0.000405237 3.9678e-19 -2.75418e-19 0.0034348 -1.08509e-19 -0.000273447 1.92211e-19 -0.00160589 1.86011e-19 -0.00265813 -0.000270171 7.57582e-20 -0.000230286 -1.68548e-19 0.000382909 2.07151e-18 0.000779681 -3.89121e-20 -0.000490775 -1.7993e-19 0.00111657 1.89529e-19 
329 0 7.58734e-18 -0.114703 -1.08617e-19 0.000811736 0.106262 7.53032e-18 0.000830033 1.47022e-19 -0.000415955 -4.36623e-20 -0.000335193 3.9297e-19 -2.69477e-19 0.00346496 -1.17672e-19 -0.000243155 1.94561e-19 -0.00162505 1.84339e-19 -0.00269955 -0.000287784 6.7451e-20 -0.000237027 -1.74895e-19 0.000385049 2.02767e-18 0.000783431 -3.3606e-20 -0.000490875 -1.78723e-19 0.00111082 1.8381e-19 
329.35 0 7.65059e-18 -0.115014 -9.9668e-20 0.000778276 0.102418 7.31811e-18 0.000839565 1.44746e-19 -0.000405769 -3.38198e-20 -0.000257828 3.97308e-19 -2.68079e-19 0.00349009 -1.23419e-19 -0.000203137 1.88256e-19 -0.00163822 1.77025e-19 -0.00273939 -0.000305572 5.10387e-20 -0.000242603 -1.71393e-19 0.000388751 1.97394e-18 0.000787447 -2.53483e-20 -0.000489295 -1.74713e-19 0.00110297 1.72802e-19 
329.7 0 7.70725e-18 -0.115221 -9.24385e-20 0.000743265 0.0985319 7.09626e-18 0.000841039 1.4972e-19 -0.000400049 -2.0429e-20 -0.000178831 4.03764e-19 -2.76344e-19 0.0035082 -1.23592e-19 -0.000157142 1.77676e-19 -0.00164389 1.81864e-19 -0.00277541 -0.000323024 4.22464e-20 -0.000245614 -1.78074e-19 0.000393911 1.92971e-18 0.000790863 -2.21588e-20 -0.000486005 -1.76385e-19 0.00109327 1.57118e-19 
330.05 0 7.75929e-18 -0.115328 -9.21561e-20 0.000707366 0.0946055 6.86938e-18 0.000836723 1.54695e-19 -0.000401916 -2.77655e-20 -0.000102946 3.89294e-19 -2.87913e-19 0.00352198 -1.24879e-19 -0.000113577 1.69208e-19 -0.00163777 1.9355e-19 -0.0028047 -0.000340414 3.49619e-20 -0.000246842 -1.81306e-19 0.000398351 1.8835e-18 0.000793656 -2.42682e-20 -0.000480811 -1.66927e-19 0.00108158 1.42914e-19 
330.4 0 7.79998e-18 -0.115334 -7.77783e-20 0.000671918 0.0906443 6.63295e-18 0.000829518 1.67947e-19 -0.000412047 -1.4453e-20 -2.96941e-05 3.80039e-19 -2.89123e-19 0.00353115 -1.30339e-19 -7.96344e-05 1.58678e-19 -0.00161593 2.14273e-19 -0.00282696 -0.000358545 3.51293e-20 -0.00024744 -1.80031e-19 0.000400146 1.83712e-18 0.000796542 -2.27284e-20 -0.000473799 -1.71992e-19 0.00106682 1.34233e-19 
330.75 0 7.84062e-18 -0.115238 -7.91454e-20 0.000636108 0.086655 6.39455e-18 0.000818368 1.60753e-19 -0.00042851 -1.8204e-20 4.26635e-05 3.74987e-19 -2.91315e-19 0.0035314 -1.26981e-19 -5.83198e-05 1.46881e-19 -0.0015797 2.33996e-19 -0.00284292 -0.000378054 2.11047e-20 -0.000247278 -1.85283e-19 0.000399419 1.79959e-18 0.00079986 -2.12147e-20 -0.000467157 -1.77133e-19 0.00104761 1.20223e-19 
331.1 0 7.86115e-18 -0.115038 -8.1913e-20 0.000596987 0.0826434 6.14865e-18 0.000802358 1.50523e-19 -0.000449398 -1.77931e-20 0.000114665 3.79577e-19 -2.9001e-19 0.00352209 -1.18455e-19 -4.87055e-05 1.3659e-19 -0.00153577 2.36565e-19 -0.00285188 -0.000398323 2.28213e-21 -0.000245357 -1.85746e-19 0.000397535 1.74278e-18 0.000803496 -2.05753e-20 -0.000462042 -1.82823e-19 0.00102357 1.07077e-19 
331.45 0 7.88836e-18 -0.114734 -8.2969e-20 0.000553592 0.0786138 5.8948e-18 0.000784091 1.43833e-19 -0.000474737 -1.72466e-20 0.000186659 3.72181e-19 -2.94241e-19 0.00350896 -1.03106e-19 -4.87271e-05 1.28901e-19 -0.00148896 2.49425e-19 -0.00285365 -0.00041704 -1.46973e-20 -0.000241412 -1.86874e-19 0.000396381 1.70005e-18 0.000807876 -2.11391e-20 -0.000456796 -1.93518e-19 0.000994997 1.08736e-19 
331.8 0 7.8912e-18 -0.114326 -8.63656e-20 0.000508216 0.0745708 5.64338e-18 0.000765224 1.43189e-19 -0.000505536 -3.98968e-21 0.000259804 3.7223e-19 -3.01073e-19 0.00349864 -9.01004e-20 -5.67571e-05 1.19508e-19 -0.00143923 2.68858e-19 -0.00285172 -0.000433041 -2.6826e-20 -0.000236193 -1.78422e-19 0.000397442 1.66365e-18 0.000814045 -3.15697e-20 -0.000449194 -1.88714e-19 0.000963666 9.75536e-20 
332.15 0 7.88108e-18 -0.113818 -8.4747e-20 0.000463803 0.0705191 5.37209e-18 0.000744135 1.41149e-19 -0.000542425 2.3092e-21 0.000335622 3.66625e-19 -3.07138e-19 0.00349358 -6.84036e-20 -7.42365e-05 1.11867e-19 -0.00138478 2.79788e-19 -0.00285111 -0.000448348 -5.00725e-20 -0.00023141 -1.77484e-19 0.000400815 1.62941e-18 0.000821379 -3.73003e-20 -0.000437882 -1.75236e-19 0.000933431 9.2005e-20 
332.5 0 7.86467e-18 -0.11321 -8.07822e-20 0.000421525 0.0664635 5.11304e-18 0.000719057 1.37729e-19 -0.000585466 4.97018e-21 0.000414185 3.60201e-19 -3.22357e-19 0.0034924 -5.31605e-20 -0.000104455 1.10357e-19 -0.00132642 2.86847e-19 -0.00285232 -0.000465557 -6.07951e-20 -0.000228441 -1.69959e-19 0.000405075 1.60046e-18 0.000827259 -4.02683e-20 -0.000423455 -1.75997e-19 0.000906146 8.63229e-20 
332.85 0 7.84011e-18 -0.112504 -8.13335e-20 0.000380784 0.0624093 4.86355e-18 0.000690313 1.33657e-19 -0.000635676 2.57847e-20 0.000495793 3.55504e-19 -3.32888e-19 0.00349198 -4.8063e-20 -0.00014787 1.11479e-19 -0.00126952 3.00059e-19 -0.00285284 -0.000483454 -7.99381e-20 -0.000227549 -1.6424e-19 0.000408189 1.55697e-18 0.000829765 -3.79587e-20 -0.000407856 -1.71706e-19 0.000881224 7.49494e-20 
333.2 0 7.80401e-18 -0.1117 -7.39797e-20 0.000340428 0.0583588 4.60121e-18 0.000658281 1.27246e-19 -0.000695088 3.56451e-20 0.000580432 3.51809e-19 -3.40572e-19 0.00348866 -2.87929e-20 -0.000202387 1.04239e-19 -0.00121926 3.02824e-19 -0.00285208 -0.000498533 -9.20219e-20 -0.000229181 -1.63015e-19 0.000409553 1.51798e-18 0.000827759 -4.60741e-20 -0.000392194 -1.64165e-19 0.000858258 6.66723e-20 
333.55 0 7.7847e-18 -0.110801 -6.55981e-20 0.000299681 0.0543132 4.33162e-18 0.000624261 1.18989e-19 -0.000763146 4.61675e-20 0.000665475 3.50884e-19 -3.377e-19 0.00347995 -8.77888e-21 -0.000263877 9.30542e-20 -0.00117668 3.01739e-19 -0.00284958 -0.000509449 -9.27832e-20 -0.000232853 -1.68546e-19 0.000410436 1.47411e-18 0.000821244 -4.06939e-20 -0.000375934 -1.54011e-19 0.000837875 6.27985e-20 
333.9 0 7.74955e-18 -0.109809 -5.89022e-20 0.000258292 0.0502774 4.05649e-18 0.000591364 1.12269e-19 -0.000836993 5.0268e-20 0.000747087 3.55993e-19 -3.37198e-19 0.00346764 5.18556e-21 -0.000326886 9.0394e-20 -0.00114012 2.95959e-19 -0.0028437 -0.000517466 -1.05077e-19 -0.000235821 -1.72709e-19 0.000412842 1.43002e-18 0.000812315 -3.68922e-20 -0.000358008 -1.59392e-19 0.000821141 5.17847e-20 
334.25 0 7.71658e-18 -0.108728 -5.75763e-20 0.000217474 0.0462591 3.78915e-18 0.000560185 1.09056e-19 -0.000915604 6.18177e-20 0.000820962 3.55925e-19 -3.38783e-19 0.00345442 1.518e-20 -0.000387158 8.88565e-20 -0.00110624 2.78395e-19 -0.00283427 -0.000524367 -1.18057e-19 -0.000235867 -1.67119e-19 0.000418123 1.38724e-18 0.000802638 -4.4115e-20 -0.000338685 -1.63906e-19 0.000807301 4.46667e-20 
334.6 0 7.67338e-18 -0.107557 -4.12136e-20 0.000178485 0.0422654 3.52324e-18 0.000528519 1.15149e-19 -0.000999014 7.09495e-20 0.00088446 3.57153e-19 -3.35026e-19 0.00343522 3.14815e-20 -0.000440217 8.73422e-20 -0.00107184 2.72193e-19 -0.00282324 -0.000530652 -1.28581e-19 -0.000234346 -1.75069e-19 0.000425298 1.34262e-18 0.000791263 -5.22617e-20 -0.000320323 -1.69614e-19 0.00079315 4.71673e-20 
334.95 0 7.62053e-18 -0.106297 -3.76292e-20 0.000139614 0.0382998 3.26358e-18 0.000496256 1.21681e-19 -0.00108551 7.57794e-20 0.000939635 3.53985e-19 -3.50158e-19 0.00340144 3.76906e-20 -0.000479404 9.02209e-20 -0.00103688 2.72685e-19 -0.00281131 -0.00053571 -1.22297e-19 -0.000232741 -1.80716e-19 0.000432808 1.29532e-18 0.000775687 -6.1409e-20 -0.000304813 -1.65387e-19 0.000776785 4.60538e-20 
335.3 0 7.55774e-18 -0.104951 -3.96495e-20 9.83365e-05 0.0343649 3.00232e-18 0.000467824 1.18688e-19 -0.00117429 7.21666e-20 0.000989553 3.45373e-19 -3.63805e-19 0.00335134 5.18193e-20 -0.000500746 8.39711e-20 -0.00100361 2.61626e-19 -0.0027962 -0.000539084 -1.35917e-19 -0.000229969 -1.8147e-19 0.00044078 1.24863e-18 0.000755131 -6.63866e-20 -0.00029171 -1.5541e-19 0.000759686 4.13928e-20 
335.65 0 7.48787e-18 -0.103525 -3.70054e-20 5.54779e-05 0.0304627 2.75063e-18 0.000447236 1.2552e-19 -0.00126758 6.78815e-20 0.0010359 3.31953e-19 -3.7764e-19 0.00328949 5.89855e-20 -0.000507137 8.18488e-20 -0.00097488 2.51008e-19 -0.00277408 -0.000539874 -1.44104e-19 -0.000226322 -1.8486e-19 0.00044953 1.19039e-18 0.000731265 -8.18426e-20 -0.00027942 -1.52392e-19 0.000743755 2.67213e-20 
336 0 7.40607e-18 -0.102021 -3.37454e-20 1.40915e-05 0.0265939 2.50306e-18 0.000432029 1.24859e-19 -0.00136634 6.62445e-20 0.00108035 3.20479e-19 -3.90575e-19 0.00321928 5.58283e-20 -0.000502206 8.10582e-20 -0.000953583 2.53894e-19 -0.00274156 -0.00053714 -1.41954e-19 -0.00022471 -2.03811e-19 0.000458659 1.14238e-18 0.000705539 -9.25284e-20 -0.000267431 -1.44906e-19 0.000728634 2.35403e-20 
336.35 0 7.31499e-18 -0.100442 -2.78317e-20 -2.48331e-05 0.0227624 2.24325e-18 0.000415472 1.30799e-19 -0.00146701 5.81979e-20 0.00112263 3.02934e-19 -4.01399e-19 0.00314088 5.92957e-20 -0.000485589 7.03673e-20 -0.000941692 2.56244e-19 -0.00269668 -0.000530588 -1.34476e-19 -0.000225504 -2.03349e-19 0.000467956 1.08406e-18 0.000678145 -9.57401e-20 -0.000256669 -1.36323e-19 0.000712627 2.03737e-20 
336.7 0 7.2167e-18 -0.0987916 -2.4365e-20 -6.22955e-05 0.0189758 1.98074e-18 0.000391664 1.3693e-19 -0.00156491 5.24644e-20 0.00115822 2.99596e-19 -4.02473e-19 0.00305544 7.4653e-20 -0.000456651 6.89616e-20 -0.000938335 2.7069e-19 -0.00263951 -0.000519909 -1.48366e-19 -0.000225689 -1.9722e-19 0.00047716 1.03025e-18 0.000649484 -9.33125e-20 -0.000249185 -1.30523e-19 0.000694851 7.03247e-21 
337.05 0 7.11473e-18 -0.0970665 -2.15964e-20 -9.87766e-05 0.0152362 1.72667e-18 0.000359356 1.38171e-19 -0.00165798 6.16804e-20 0.00118203 2.78086e-19 -4.03686e-19 0.00296801 8.4395e-20 -0.000416713 6.32515e-20 -0.000939817 2.75275e-19 -0.00257318 -0.000505691 -1.33414e-19 -0.000222717 -1.82104e-19 0.000484656 9.82366e-19 0.000619655 -9.98449e-20 -0.000246274 -1.20729e-19 0.000675147 7.1739e-21 
337.4 0 7.01357e-18 -0.0952666 -7.41315e-21 -0.000134141 0.0115398 1.46865e-18 0.000322024 1.54088e-19 -0.00174587 6.64482e-20 0.00119395 2.59997e-19 -3.95418e-19 0.00288457 8.95128e-20 -0.000366565 5.70288e-20 -0.000940426 2.7726e-19 -0.00250294 -0.000489583 -1.3131e-19 -0.000215681 -1.75929e-19 0.000488474 9.35093e-19 0.000588262 -1.08404e-19 -0.000246847 -1.17198e-19 0.00065254 3.89411e-22 
337.75 0 6.90949e-18 -0.0933951 -2.04783e-22 -0.000167588 0.00788421 1.2003e-18 0.000282623 1.69122e-19 -0.00182669 6.99618e-20 0.00119773 2.45323e-19 -3.853e-19 0.00280662 9.94102e-20 -0.000306606 6.05036e-20 -0.000934016 2.74994e-19 -0.00243425 -0.000472014 -1.17504e-19 -0.000204386 -1.89885e-19 0.000487657 8.73056e-19 0.000556062 -1.04887e-19 -0.000249779 -1.02731e-19 0.000625501 4.73488e-22 
338.1 0 6.78708e-18 -0.0914564 -1.07036e-20 -0.000198835 0.00427271 9.2974e-19 0.000239294 1.72429e-19 -0.00189881 6.37171e-20 0.00119657 2.23814e-19 -3.83478e-19 0.00273063 1.06843e-19 -0.000239667 6.01383e-20 -0.000918403 2.72049e-19 -0.00236927 -0.0004519 -1.01981e-19 -0.000189301 -1.87894e-19 0.00048247 8.12564e-19 0.000524657 -1.00711e-19 -0.000255323 -9.71087e-20 0.000592536 2.77983e-22 
338.45 0 6.65728e-18 -0.089455 -1.20206e-20 -0.000228211 0.000712472 6.6686e-19 0.000190887 1.68619e-19 -0.00196206 6.56167e-20 0.00119188 2.11324e-19 -3.71426e-19 0.00265383 1.16844e-19 -0.000170158 6.26846e-20 -0.000896904 2.75431e-19 -0.00230737 -0.000429115 -9.44485e-20 -0.000172504 -1.69737e-19 0.00047439 7.51066e-19 0.000496101 -8.40226e-20 -0.000262157 -9.27308e-20 0.000552585 -6.98126e-21 
338.8 0 6.5287e-18 -0.0873939 -9.17763e-21 -0.000256558 -0.00278935 4.08675e-19 0.00014112 1.60367e-19 -0.00201502 7.43273e-20 0.00118595 1.99884e-19 -3.48319e-19 0.00257533 1.17662e-19 -0.000102109 5.52687e-20 -0.000875214 2.70077e-19 -0.00224908 -0.000405083 -8.28216e-20 -0.000156197 -1.53826e-19 0.000465819 6.8783e-19 0.00047175 -8.45888e-20 -0.000268029 -8.25886e-20 0.000506646 -1.25913e-20 
339.15 0 6.39749e-18 -0.0852733 -1.66255e-20 -0.000285853 -0.00623028 1.46263e-19 9.20461e-05 1.49705e-19 -0.00205519 6.69801e-20 0.00118195 1.93272e-19 -3.36851e-19 0.00249502 1.22057e-19 -3.98636e-05 5.04538e-20 -0.000858169 2.62579e-19 -0.00219323 -0.000381933 -7.89279e-20 -0.000141499 -1.38017e-19 0.000459262 6.37883e-19 0.000451514 -7.79803e-20 -0.000272254 -7.89737e-20 0.000457878 -2.5515e-20 
339.5 0 6.26705e-18 -0.0830929 -1.44372e-20 -0.000317126 -0.00961263 -1.0686e-19 4.08465e-05 1.35406e-19 -0.0020802 6.6584e-20 0.0011811 1.82701e-19 -3.23182e-19 0.00241488 1.16212e-19 1.25049e-05 4.21043e-20 -0.000847779 2.55376e-19 -0.00213773 -0.000361075 -5.88408e-20 -0.000128531 -1.25144e-19 0.00045596 5.93356e-19 0.000435333 -6.52995e-20 -0.000275287 -8.39138e-20 0.000409678 -3.61738e-20 
339.85 0 6.12327e-18 -0.0808542 -8.82434e-21 -0.000349096 -0.0129395 -3.61945e-19 -1.47519e-05 1.25662e-19 -0.0020903 6.99192e-20 0.00118483 1.68026e-19 -3.12529e-19 0.00233837 1.18032e-19 5.25292e-05 3.46519e-20 -0.000845156 2.49982e-19 -0.00208329 -0.000342956 -5.4993e-20 -0.000115699 -1.19374e-19 0.000455693 5.40648e-19 0.000422371 -5.2539e-20 -0.000279062 -8.0583e-20 0.000365248 -3.46444e-20 
340.2 0 5.99033e-18 -0.0785612 -9.69679e-21 -0.000379515 -0.0162118 -6.12113e-19 -7.31673e-05 1.13033e-19 -0.00208864 7.42535e-20 0.00119628 1.58487e-19 -3.00399e-19 0.00226659 1.264e-19 8.00986e-05 3.17403e-20 -0.000851873 2.36826e-19 -0.00202954 -0.000327628 -5.44611e-20 -0.000100928 -1.0293e-19 0.000456752 4.74992e-19 0.000411061 -4.78813e-20 -0.000285733 -7.6547e-20 0.000326076 -3.77749e-20 
340.55 0 5.8447e-18 -0.07622 -3.86586e-21 -0.000407165 -0.0194268 -8.71567e-19 -0.000131806 1.02583e-19 -0.00207806 8.43261e-20 0.00121756 1.42154e-19 -2.88587e-19 0.00219633 1.285e-19 9.96113e-05 3.59503e-20 -0.000866688 2.36473e-19 -0.00197456 -0.000314474 -5.07588e-20 -8.3155e-05 -9.0167e-20 0.000457496 4.09006e-19 0.00040227 -3.87736e-20 -0.000295321 -8.16027e-20 0.000290881 -3.67129e-20 
340.9 0 5.68819e-18 -0.0738367 6.53204e-21 -0.000432654 -0.0225743 -1.11425e-18 -0.00018984 9.33372e-20 -0.00205939 9.37877e-20 0.00124658 1.31946e-19 -2.77737e-19 0.00212202 1.22979e-19 0.000118527 3.79398e-20 -0.000884309 2.32155e-19 -0.00191751 -0.000302713 -3.93805e-20 -6.22234e-05 -7.80393e-20 0.000458239 3.43319e-19 0.000397467 -3.1887e-20 -0.000306263 -7.76204e-20 0.000257844 -3.97863e-20 
341.25 0 5.52973e-18 -0.0714141 2.17155e-21 -0.000458167 -0.0256428 -1.34664e-18 -0.000247873 8.32259e-20 -0.00203173 8.81569e-20 0.00127959 1.25286e-19 -2.68659e-19 0.00203991 1.21646e-19 0.000144412 2.9365e-20 -0.000899503 2.28927e-19 -0.00185602 -0.000292353 -3.93337e-20 -3.86991e-05 -5.26956e-20 0.000458605 2.88852e-19 0.000396632 -3.9315e-20 -0.000317112 -6.37102e-20 0.000227153 -4.01769e-20 
341.6 0 5.36818e-18 -0.0689521 1.52696e-20 -0.000484684 -0.0286296 -1.59346e-18 -0.000306739 7.20911e-20 -0.00199271 8.60742e-20 0.00131613 1.15724e-19 -2.51509e-19 0.00195193 1.1662e-19 0.000180273 1.65533e-20 -0.000909087 2.33216e-19 -0.00178764 -0.000283534 -4.86395e-20 -1.34446e-05 -3.63175e-20 0.00045673 2.18645e-19 0.000398058 -3.91958e-20 -0.000326827 -4.42131e-20 0.000200039 -4.09609e-20 
341.95 0 5.21186e-18 -0.0664514 1.81388e-20 -0.000510514 -0.0315402 -1.82841e-18 -0.000366971 6.29398e-20 -0.00193918 9.79408e-20 0.00135663 1.12209e-19 -2.36405e-19 0.00186403 1.27171e-19 0.000222669 7.15279e-21 -0.000910815 2.26402e-19 -0.00171076 -0.000275936 -4.67838e-20 1.28163e-05 -1.00001e-20 0.000452236 1.606e-19 0.000399048 -4.196e-20 -0.000335687 -4.87144e-20 0.000175267 -4.07651e-20 
342.3 0 5.04595e-18 -0.0639143 1.32983e-20 -0.000533722 -0.0343789 -2.0561e-18 -0.00042938 5.17805e-20 -0.00186907 1.06004e-19 0.0013986 1.06926e-19 -2.27861e-19 0.0017794 1.34783e-19 0.00026684 -5.21295e-21 -0.000904544 2.16295e-19 -0.00162436 -0.000269139 -5.34428e-20 3.94747e-05 2.00901e-20 0.000446181 9.50872e-20 0.000397381 -4.10829e-20 -0.00034544 -4.4969e-20 0.000149527 -3.77283e-20 
342.65 0 4.87512e-18 -0.0613436 1.23429e-20 -0.000555211 -0.0371438 -2.2922e-18 -0.000495671 4.19229e-20 -0.0017823 1.23731e-19 0.00143936 1.00892e-19 -2.14899e-19 0.00169504 1.43291e-19 0.00030916 -2.3908e-20 -0.000891648 2.08152e-19 -0.00152778 -0.000263531 -4.78137e-20 6.54122e-05 4.99464e-20 0.000439719 3.00756e-20 0.000391765 -3.75775e-20 -0.000357087 -4.68877e-20 0.000121329 -4.69908e-20 
343 0 4.69269e-18 -0.0587428 1.0984e-20 -0.000578658 -0.0398314 -2.52583e-18 -0.000565758 2.02359e-20 -0.00168253 1.39434e-19 0.00147786 1.02699e-19 -2.05656e-19 0.00160572 1.56508e-19 0.000345145 -4.2151e-20 -0.000872229 2.10752e-19 -0.00142339 -0.000259928 -5.55274e-20 8.90433e-05 7.74996e-20 0.000434037 -3.65673e-20 0.000384334 -3.33039e-20 -0.000370221 -6.07004e-20 9.19351e-05 -6.49956e-20 
343.35 0 4.51991e-18 -0.056116 5.45027e-21 -0.000606869 -0.0424412 -2.7471e-18 -0.000637358 8.67697e-21 -0.00157606 1.47706e-19 0.00151569 1.06928e-19 -1.98996e-19 0.00150994 1.62323e-19 0.000371716 -6.05648e-20 -0.000846892 2.0807e-19 -0.00131974 -0.00025706 -6.24245e-20 0.000109046 9.24668e-20 0.000429451 -9.76746e-20 0.000378062 -2.65742e-20 -0.000384975 -6.07899e-20 6.22759e-05 -7.76031e-20 
343.7 0 4.33989e-18 -0.0534646 -7.41919e-21 -0.000639464 -0.0449758 -2.95958e-18 -0.000710616 -6.44132e-21 -0.00146752 1.56948e-19 0.00155756 1.05143e-19 -1.80665e-19 0.00141068 1.64389e-19 0.000390452 -6.95045e-20 -0.000819824 2.06201e-19 -0.00122561 -0.000252874 -5.0195e-20 0.000125608 9.17552e-20 0.000426574 -1.54889e-19 0.000373491 -1.89296e-20 -0.000400981 -6.23923e-20 3.14742e-05 -8.08103e-20 
344.05 0 4.1581e-18 -0.0507884 -1.55762e-20 -0.000674921 -0.0474396 -3.17059e-18 -0.000786018 -2.24003e-20 -0.00135945 1.60993e-19 0.00160695 1.02718e-19 -1.82977e-19 0.00131054 1.62644e-19 0.000406851 -8.64397e-20 -0.000794943 1.91941e-19 -0.001144 -0.000248204 -4.65456e-20 0.000139455 9.81471e-20 0.000427243 -2.12691e-19 0.000369143 -1.60898e-20 -0.00041567 -6.40002e-20 -6.66392e-07 -9.00916e-20 
344.4 0 3.97311e-18 -0.0480901 -2.30339e-20 -0.000712328 -0.0498335 -3.37177e-18 -0.000860594 -3.57773e-20 -0.0012523 1.57828e-19 0.00166342 1.07351e-19 -1.81929e-19 0.00121071 1.51622e-19 0.00042618 -1.08076e-19 -0.000772677 1.72833e-19 -0.00107091 -0.000243981 -3.08005e-20 0.000150034 1.15748e-19 0.000431638 -2.62426e-19 0.000363205 -6.18833e-21 -0.000426331 -6.55898e-20 -3.30982e-05 -8.29341e-20 
344.75 0 3.78504e-18 -0.0453742 -3.97105e-20 -0.000750373 -0.0521528 -3.57104e-18 -0.000931865 -3.10731e-20 -0.0011435 1.58156e-19 0.0017251 1.03684e-19 -1.67763e-19 0.00111195 1.53747e-19 0.000452155 -1.25448e-19 -0.000751963 1.61671e-19 -0.000999883 -0.000238926 -2.5076e-20 0.000156671 1.31011e-19 0.000437295 -3.23319e-19 0.000355923 2.71519e-21 -0.000432385 -7.32568e-20 -6.60158e-05 -8.91159e-20 
345.1 0 3.58652e-18 -0.0426434 -5.61315e-20 -0.000787827 -0.0543912 -3.7668e-18 -0.000999119 -3.96772e-20 -0.00103016 1.49556e-19 0.00179056 9.7308e-20 -1.59388e-19 0.00101556 1.3763e-19 0.000487103 -1.31023e-19 -0.000732782 1.57144e-19 -0.000927811 -0.000232585 3.26297e-21 0.000160817 1.52589e-19 0.000442349 -3.85872e-19 0.000348518 -9.39792e-22 -0.00043532 -7.22721e-20 -0.000100112 -9.20487e-20 
345.45 0 3.40308e-18 -0.0399006 -5.90438e-20 -0.000824488 -0.0565479 -3.95339e-18 -0.00105946 -4.96434e-20 -0.00091351 1.44942e-19 0.00185728 9.80298e-20 -1.44012e-19 0.00092388 1.15213e-19 0.000531232 -1.3936e-19 -0.000715572 1.58917e-19 -0.000855099 -0.000226201 2.90537e-20 0.000164178 1.69451e-19 0.000446831 -4.48926e-19 0.000341973 7.99744e-23 -0.000437253 -6.9484e-20 -0.000136438 -8.4816e-20 
345.8 0 3.21161e-18 -0.0371516 -6.92242e-20 -0.000861283 -0.0586235 -4.13959e-18 -0.00110738 -6.19847e-20 -0.00079654 1.47807e-19 0.00192062 9.57743e-20 -1.50204e-19 0.000837808 1.00741e-19 0.000584827 -1.34948e-19 -0.000700269 1.59746e-19 -0.000782049 -0.000219397 5.09633e-20 0.000165148 1.9091e-19 0.00045126 -5.1078e-19 0.000336797 1.27247e-20 -0.000439656 -6.45971e-20 -0.000177223 -8.60731e-20 
346.15 0 3.01039e-18 -0.0344006 -7.2816e-20 -0.000899865 -0.0606163 -4.30759e-18 -0.00113891 -8.12309e-20 -0.000682268 1.43985e-19 0.00197645 9.43271e-20 -1.45403e-19 0.000756512 8.94445e-20 0.000648418 -1.33803e-19 -0.000685334 1.56142e-19 -0.000708287 -0.000210093 5.76414e-20 0.000161954 1.99856e-19 0.000456017 -5.49266e-19 0.000333743 1.7166e-20 -0.000441917 -5.76291e-20 -0.000223487 -8.75401e-20 
346.5 0 2.81511e-18 -0.0316501 -8.18728e-20 -0.000941573 -0.062525 -4.47949e-18 -0.00115396 -8.78084e-20 -0.000575551 1.52869e-19 0.00202278 7.97002e-20 -1.33409e-19 0.000678571 8.37716e-20 0.000721895 -1.27938e-19 -0.000667915 1.54633e-19 -0.000633914 -0.000198245 6.63797e-20 0.000154749 2.16148e-19 0.000460053 -5.8977e-19 0.000333448 1.49132e-20 -0.000443128 -4.19964e-20 -0.000273447 -1.05302e-19 
346.85 0 2.61098e-18 -0.0289032 -9e-20 -0.000986545 -0.0643488 -4.64344e-18 -0.00115563 -8.22803e-20 -0.000479276 1.68626e-19 0.00205943 6.56055e-20 -1.24779e-19 0.000601518 7.77498e-20 0.000803262 -1.23276e-19 -0.000646689 1.40948e-19 -0.000558522 -0.000186533 6.73997e-20 0.000144472 2.25447e-19 0.000461086 -6.367e-19 0.00033439 1.20885e-20 -0.000442344 -2.9162e-20 -0.000323559 -1.12988e-19 
347.2 0 2.40893e-18 -0.0261605 -9.08153e-20 -0.00103325 -0.0660865 -4.80954e-18 -0.00114779 -7.71833e-20 -0.000392416 1.73677e-19 0.00208872 4.6817e-20 -1.21795e-19 0.00052279 7.02235e-20 0.000886904 -1.27577e-19 -0.000619894 1.28999e-19 -0.000480611 -0.000177329 8.32272e-20 0.000133407 2.17387e-19 0.000458945 -6.72525e-19 0.000333947 6.42362e-21 -0.000437225 -2.3544e-20 -0.000372597 -1.23705e-19 
347.55 0 2.21227e-18 -0.0234222 -9.22739e-20 -0.00107966 -0.067739 -4.9652e-18 -0.00113402 -7.64296e-20 -0.000313188 1.84127e-19 0.00211388 3.07724e-20 -1.16513e-19 0.000441397 6.16617e-20 0.000968533 -1.29792e-19 -0.000584239 1.10738e-19 -0.000398849 -0.000169887 8.32763e-20 0.000123628 2.07116e-19 0.000455653 -7.16637e-19 0.000331609 6.14802e-21 -0.000426426 -2.73092e-20 -0.000421816 -1.38295e-19 
347.9 0 2.00993e-18 -0.0206894 -9.04188e-20 -0.00112475 -0.0693073 -5.10947e-18 -0.00111794 -7.64115e-20 -0.000241723 1.97213e-19 0.00213765 2.0547e-20 -1.15164e-19 0.000358779 4.13407e-20 0.00104655 -1.28841e-19 -0.000538164 9.87866e-20 -0.000314474 -0.000162166 7.22126e-20 0.000114808 2.07876e-19 0.000451237 -7.6778e-19 0.00032723 2.64327e-21 -0.000410468 -1.91053e-20 -0.000470304 -1.51925e-19 
348.25 0 1.80783e-18 -0.0179628 -8.46878e-20 -0.00116834 -0.0707918 -5.24806e-18 -0.00110076 -6.88635e-20 -0.000178774 2.05907e-19 0.00216256 1.08826e-20 -1.18582e-19 0.000276883 2.79752e-20 0.00111756 -1.40206e-19 -0.000482404 8.34554e-20 -0.000229186 -0.000152657 6.67088e-20 0.00010582 2.02286e-19 0.000444676 -8.04574e-19 0.000319236 7.63379e-21 -0.000391176 -1.08141e-20 -0.000515767 -1.64533e-19 
348.6 0 1.59586e-18 -0.0152447 -8.72906e-20 -0.00121012 -0.0721908 -5.37031e-18 -0.00108093 -6.92558e-20 -0.000124239 2.10671e-19 0.00218856 4.60367e-21 -1.11895e-19 0.000194246 1.19267e-20 0.00117859 -1.39188e-19 -0.000419662 6.69301e-20 -0.000141571 -0.000140426 4.78346e-20 9.76732e-05 1.95417e-19 0.000437159 -8.38022e-19 0.000306834 1.16283e-20 -0.000370513 -2.84114e-21 -0.000557828 -1.77329e-19 
348.95 0 1.39001e-18 -0.0125389 -9.96208e-20 -0.00124933 -0.073499 -5.49156e-18 -0.00105831 -7.54288e-20 -7.78432e-05 2.18709e-19 0.00221234 -2.34578e-21 -1.16365e-19 0.000107048 -1.06279e-21 0.0012309 -1.40074e-19 -0.000353091 5.90689e-20 -4.89774e-05 -0.000125977 3.47095e-20 9.24675e-05 1.83987e-19 0.000430613 -8.68202e-19 0.000290521 1.34711e-20 -0.000348877 7.97822e-22 -0.000597284 -1.87994e-19 
349.3 0 1.18738e-18 -0.0098501 -9.27271e-20 -0.00128511 -0.0747094 -5.60231e-18 -0.00103698 -6.31512e-20 -3.86381e-05 2.30978e-19 0.00222951 -9.49647e-21 -1.03974e-19 1.36326e-05 1.1751e-21 0.00127777 -1.36231e-19 -0.000285751 5.57564e-20 4.91007e-05 -0.00011141 2.14877e-20 9.09774e-05 1.84925e-19 0.000425234 -8.88499e-19 0.000271943 1.34534e-20 -0.000326201 8.59246e-21 -0.000633117 -1.88736e-19 
349.65 0 9.88402e-19 -0.00718153 -9.96532e-20 -0.00131712 -0.0758162 -5.70177e-18 -0.00102219 -6.63599e-20 -4.19906e-06 2.40685e-19 0.00223562 -1.43872e-20 -8.67406e-20 -8.42965e-05 -1.39117e-20 0.00132164 -1.21719e-19 -0.000220669 5.13116e-20 0.000149966 -9.94715e-05 2.55214e-20 9.30206e-05 1.75302e-19 0.000420555 -9.18739e-19 0.000252277 1.75251e-20 -0.000302065 2.2041e-20 -0.000664192 -1.85685e-19 
350 0 7.73989e-19 -0.00453358 -9.85752e-20 -0.00134572 -0.0768192 -5.81176e-18 -0.00101648 -6.2281e-20 2.60451e-05 2.5334e-19 0.00222721 -2.31377e-20 -7.73763e-20 -0.000184865 -2.83671e-20 0.00136451 -1.28132e-19 -0.000159205 4.53448e-20 0.000250837 -9.10536e-05 1.55454e-20 9.97488e-05 1.62369e-19 0.00041656 -9.32834e-19 0.000229909 1.87981e-20 -0.000276986 3.2359e-20 -0.000692482 -1.85614e-19 
350.35 0 5.63031e-19 -0.0019059 -9.4847e-20 -0.00137235 -0.0777256 -5.90665e-18 -0.00101986 -4.13708e-20 4.95643e-05 2.62524e-19 0.00220396 -2.43731e-20 -6.99734e-20 -0.000289613 -3.51911e-20 0.00140808 -1.3587e-19 -0.000102202 4.05941e-20 0.000351197 -8.52986e-05 1.03655e-20 0.000112744 1.5102e-19 0.000412928 -9.49573e-19 0.00020364 4.81194e-21 -0.000253462 4.13949e-20 -0.000721198 -1.90406e-19 
350.7 0 3.50591e-19 0.000700809 -8.90998e-20 -0.00139916 -0.0785446 -6.00219e-18 -0.00103137 -4.00207e-20 6.56344e-05 2.73773e-19 0.00217047 -3.03275e-20 -5.34972e-20 -0.000402194 -5.08659e-20 0.00145322 -1.39063e-19 -5.048e-05 3.2191e-20 0.000447281 -8.00179e-05 1.2628e-20 0.000130743 1.3701e-19 0.000409518 -9.72025e-19 0.000175289 -5.4717e-21 -0.000232821 4.75803e-20 -0.000751062 -1.88575e-19 
351.05 0 1.39929e-19 0.00328456 -7.87847e-20 -0.00142831 -0.0792812 -6.09858e-18 -0.00104913 -3.1105e-20 7.65222e-05 2.81671e-19 0.00213389 -3.02409e-20 -4.46472e-20 -0.000523805 -4.68784e-20 0.00149921 -1.43251e-19 -2.16875e-06 3.29541e-20 0.000531867 -7.21455e-05 1.05074e-20 0.000150543 1.28009e-19 0.000406679 -9.91244e-19 0.00014688 -3.8943e-21 -0.00021352 6.1685e-20 -0.000781039 -1.79399e-19 
351.4 0 -7.1094e-20 0.00584158 -5.90679e-20 -0.00146042 -0.0799363 -6.1853e-18 -0.0010685 -2.72703e-20 8.50773e-05 2.79139e-19 0.00209829 -4.37652e-20 -4.0125e-20 -0.00065109 -5.15575e-20 0.00154477 -1.26259e-19 4.758e-05 3.89833e-20 0.000599558 -6.11119e-05 1.31196e-20 0.000170209 1.34783e-19 0.000403895 -1.00777e-18 0.000120259 -1.2565e-20 -0.000193852 7.60871e-20 -0.000811507 -1.80313e-19 
351.75 0 -2.90381e-19 0.00836799 -4.72447e-20 -0.00149348 -0.0805069 -6.25041e-18 -0.00108404 -1.37339e-20 9.25699e-05 2.72169e-19 0.00206278 -4.30616e-20 -3.16489e-20 -0.000779468 -5.29856e-20 0.00158922 -1.15445e-19 0.000103258 3.97138e-20 0.000647495 -4.8065e-05 1.12576e-20 0.00018997 1.28389e-19 0.000399457 -1.03123e-18 9.66666e-05 -2.04525e-20 -0.000173928 1.00802e-19 -0.000844769 -1.7393e-19 
352.1 0 -5.00213e-19 0.0108629 -3.33681e-20 -0.00152523 -0.080989 -6.31677e-18 -0.00109464 -1.04822e-20 9.87839e-05 2.66204e-19 0.00202472 -5.21138e-20 -1.45071e-20 -0.00090684 -6.20918e-20 0.00163226 -1.08632e-19 0.000165533 4.2126e-20 0.00067605 -3.43209e-05 7.31071e-21 0.000210298 1.37041e-19 0.000392201 -1.06073e-18 7.47041e-05 -2.93865e-20 -0.000155537 1.2053e-19 -0.000882879 -1.73907e-19 
352.45 0 -7.09526e-19 0.0133256 -1.86484e-20 -0.00155458 -0.0813817 -6.3744e-18 -0.00110099 -1.84247e-21 0.000104069 2.61441e-19 0.00198348 -4.95546e-20 8.81245e-21 -0.00103318 -7.18775e-20 0.00167343 -1.01313e-19 0.00023054 5.15048e-20 0.000690378 -2.21177e-05 -4.9235e-22 0.000231077 1.40968e-19 0.000381971 -1.08555e-18 5.30192e-05 -3.06278e-20 -0.000139984 1.2904e-19 -0.000925612 -1.79771e-19 
352.8 0 -9.1695e-19 0.015754 -2.19698e-21 -0.0015803 -0.0816843 -6.43023e-18 -0.00110156 4.8851e-21 0.000108154 2.6417e-19 0.00194179 -6.43948e-20 2.63821e-20 -0.00115897 -8.08953e-20 0.00171216 -1.03899e-19 0.000294154 6.21918e-20 0.000696207 -1.20795e-05 -7.23512e-21 0.000251853 1.41206e-19 0.000369527 -1.11284e-18 3.41425e-05 -3.15096e-20 -0.000126626 1.4166e-19 -0.000970683 -1.81035e-19 
353.15 0 -1.13021e-18 0.0181454 4.00529e-21 -0.00160189 -0.0818962 -6.47154e-18 -0.00109412 1.07368e-20 0.000109612 2.55876e-19 0.00190165 -7.6104e-20 4.09029e-20 -0.00128444 -8.96637e-20 0.00174609 -1.04263e-19 0.000354294 7.14304e-20 0.00069586 -3.13958e-06 -4.73325e-21 0.000271489 1.37483e-19 0.000357146 -1.13872e-18 2.02181e-05 -2.18096e-20 -0.000115021 1.46281e-19 -0.00101473 -1.77125e-19 
353.5 0 -1.3329e-18 0.0204961 9.50017e-21 -0.0016195 -0.0820192 -6.51324e-18 -0.00107808 1.80592e-20 0.000107884 2.47635e-19 0.00186123 -8.23716e-20 6.09892e-20 -0.00140978 -1.01069e-19 0.00177026 -9.96585e-20 0.000410905 8.30511e-20 0.000689107 4.92286e-06 -2.64982e-20 0.000288429 1.29651e-19 0.000344673 -1.16289e-18 9.95123e-06 -7.91255e-21 -0.000104844 1.63158e-19 -0.00105537 -1.83937e-19 
353.85 0 -1.5284e-18 0.0228032 1.77699e-20 -0.00163213 -0.0820559 -6.54305e-18 -0.00105721 9.97543e-21 0.0001025 2.32757e-19 0.00181911 -8.73547e-20 7.6562e-20 -0.00153621 -1.10009e-19 0.00178014 -1.02823e-19 0.000467051 8.73985e-20 0.000673737 1.21639e-05 -3.21218e-20 0.000302768 1.26783e-19 0.000329763 -1.18948e-18 1.42455e-06 9.58369e-23 -9.42586e-05 1.80146e-19 -0.00109246 -1.83641e-19 
354.2 0 -1.72691e-18 0.0250668 3.07586e-20 -0.00163905 -0.0820094 -6.57096e-18 -0.00103846 1.80874e-20 9.06619e-05 2.17646e-19 0.00177688 -9.72492e-20 8.60345e-20 -0.00166389 -1.07664e-19 0.00177589 -1.15181e-19 0.000526821 9.26474e-20 0.000647819 1.85513e-05 -4.69776e-20 0.000315893 1.15328e-19 0.000313197 -1.20713e-18 -5.25707e-06 1.97227e-20 -8.24799e-05 1.91541e-19 -0.00112806 -1.88259e-19 
354.55 0 -1.93904e-18 0.0272877 3.90164e-20 -0.00164099 -0.0818826 -6.59595e-18 -0.00102494 1.47143e-20 7.0919e-05 2.21096e-19 0.00173529 -1.12437e-19 9.67311e-20 -0.00178887 -1.16593e-19 0.00176307 -1.31336e-19 0.000591112 9.60212e-20 0.000610965 2.2908e-05 -5.41454e-20 0.000327192 9.86874e-20 0.000297841 -1.23171e-18 -8.84854e-06 3.59369e-20 -7.19178e-05 1.90962e-19 -0.00116429 -1.95212e-19 
354.9 0 -2.14744e-18 0.0294638 4.2009e-20 -0.00163837 -0.0816763 -6.61398e-18 -0.00101458 1.62911e-20 4.65034e-05 2.20203e-19 0.00169372 -1.35578e-19 9.95674e-20 -0.00190459 -1.30453e-19 0.00174722 -1.36334e-19 0.000656657 1.02515e-19 0.000565401 2.48322e-05 -4.78305e-20 0.000334366 9.1456e-20 0.000284146 -1.25372e-18 -9.53492e-06 3.82367e-20 -6.63044e-05 1.94055e-19 -0.00120016 -1.98236e-19 
355.25 0 -2.35538e-18 0.0315934 4.89074e-20 -0.00163058 -0.081391 -6.62078e-18 -0.00100535 1.13987e-20 2.18217e-05 2.224e-19 0.00165361 -1.53567e-19 1.12439e-19 -0.00200847 -1.24933e-19 0.00172974 -1.41725e-19 0.00071922 1.1758e-19 0.000516725 2.55892e-05 -5.75983e-20 0.000335313 7.94653e-20 0.000270471 -1.27479e-18 -7.49137e-06 3.44923e-20 -6.78082e-05 2.01158e-19 -0.00123251 -2.06805e-19 
355.6 0 -2.56063e-18 0.0336755 5.1603e-20 -0.00161794 -0.081029 -6.62766e-18 -0.000996951 -1.08338e-20 -9.68886e-07 2.22591e-19 0.00161747 -1.71105e-19 1.17838e-19 -0.00210603 -1.13737e-19 0.00171114 -1.4434e-19 0.00077685 1.26511e-19 0.00047036 2.75045e-05 -5.34736e-20 0.000329171 6.67135e-20 0.000256684 -1.29483e-18 -1.10669e-06 3.33001e-20 -7.57604e-05 1.91638e-19 -0.00126046 -2.12461e-19 
355.95 0 -2.76474e-18 0.0357091 7.01254e-20 -0.00160295 -0.0805929 -6.62278e-18 -0.000989401 -2.90041e-20 -2.25182e-05 2.14504e-19 0.00158457 -1.86221e-19 1.31141e-19 -0.00220575 -1.14318e-19 0.00169444 -1.49294e-19 0.000830259 1.3e-19 0.000427094 3.34981e-05 -6.02583e-20 0.000316971 5.8815e-20 0.000244022 -1.32685e-18 1.16147e-05 4.00548e-20 -8.80655e-05 1.73866e-19 -0.00128564 -2.25074e-19 
356.3 0 -2.96326e-18 0.0376927 8.77617e-20 -0.00158837 -0.0800875 -6.60621e-18 -0.000980585 -3.16853e-20 -4.32759e-05 2.05681e-19 0.00155075 -2.07842e-19 1.46945e-19 -0.00231155 -1.0907e-19 0.00168108 -1.45525e-19 0.00088301 1.24859e-19 0.000384648 4.40247e-05 -7.64777e-20 0.000300897 5.16441e-20 0.000232504 -1.35036e-18 2.94839e-05 4.70954e-20 -0.000101336 1.56214e-19 -0.0013093 -2.40596e-19 
356.65 0 -3.14947e-18 0.0396244 9.85874e-20 -0.00157503 -0.0795174 -6.5799e-18 -0.000967362 -3.73697e-20 -6.17956e-05 2.12738e-19 0.00151335 -2.25318e-19 1.5855e-19 -0.00242052 -1.13015e-19 0.00166697 -1.38994e-19 0.000940683 1.17615e-19 0.000342391 5.6871e-05 -8.10907e-20 0.000282724 5.51791e-20 0.00022092 -1.36138e-18 4.83875e-05 5.45095e-20 -0.000112301 1.44564e-19 -0.001331 -2.46585e-19 
357 0 -3.32691e-18 0.0415037 1.14041e-19 -0.00156179 -0.0788833 -6.5606e-18 -0.000949038 -3.31308e-20 -7.6936e-05 2.24605e-19 0.00147414 -2.48825e-19 1.67592e-19 -0.00252546 -1.17991e-19 0.00164618 -1.42697e-19 0.00100337 1.09207e-19 0.000302767 6.91112e-05 -8.49447e-20 0.000262636 5.61057e-20 0.000208468 -1.38047e-18 6.70859e-05 5.86148e-20 -0.00012137 1.31291e-19 -0.00135006 -2.4742e-19 
357.35 0 -3.49998e-18 0.0433322 1.34842e-19 -0.00154812 -0.0781851 -6.52887e-18 -0.000925227 -2.26941e-20 -8.77695e-05 2.35189e-19 0.001434 -2.63356e-19 1.87616e-19 -0.00262168 -1.31461e-19 0.00161752 -1.53647e-19 0.00106276 9.80902e-20 0.000267153 7.95093e-05 -9.55738e-20 0.000241006 5.68239e-20 0.000196107 -1.38503e-18 8.80974e-05 7.04757e-20 -0.000131478 1.18927e-19 -0.00136574 -2.51684e-19 
357.7 0 -3.66832e-18 0.0451113 1.43526e-19 -0.00153409 -0.0774242 -6.48947e-18 -0.000895788 -2.52869e-20 -9.39593e-05 2.45493e-19 0.00139002 -2.89893e-19 2.04028e-19 -0.00270926 -1.37423e-19 0.00158558 -1.52954e-19 0.00111117 9.60611e-20 0.000235093 9.05543e-05 -9.92654e-20 0.000220271 5.87018e-20 0.000184446 -1.38809e-18 0.000111759 6.53661e-20 -0.000143346 1.23055e-19 -0.0013774 -2.58479e-19 
358.05 0 -3.84352e-18 0.046841 1.52668e-19 -0.00151869 -0.0766031 -6.4526e-18 -0.000863687 -2.21408e-20 -9.84288e-05 2.53483e-19 0.00134036 -3.17444e-19 2.22508e-19 -0.00279002 -1.52522e-19 0.00155623 -1.62765e-19 0.00114779 8.95443e-20 0.000206781 0.000104662 -9.43006e-20 0.000202161 5.55265e-20 0.000172967 -1.39535e-18 0.000135582 7.7566e-20 -0.000154571 1.15306e-19 -0.00138572 -2.62269e-19 
358.4 0 -4.02073e-18 0.0485211 1.57101e-19 -0.00150144 -0.0757242 -6.41717e-18 -0.000832758 -2.78195e-20 -0.000104499 2.76717e-19 0.00128597 -3.37242e-19 2.47302e-19 -0.00286622 -1.56267e-19 0.00153176 -1.65725e-19 0.00117838 9.2122e-20 0.000182976 0.000121014 -9.32741e-20 0.000184566 4.43378e-20 0.000162536 -1.3928e-18 0.000157051 7.78061e-20 -0.000162381 1.18617e-19 -0.00139213 -2.6056e-19 
358.75 0 -4.19065e-18 0.050151 1.63303e-19 -0.00148329 -0.074788 -6.37599e-18 -0.000805163 -2.5919e-20 -0.000110341 2.78803e-19 0.001229 -3.58001e-19 2.58326e-19 -0.00293986 -1.68989e-19 0.00151085 -1.74745e-19 0.001211 8.58499e-20 0.00016458 0.00013697 -8.49546e-20 0.000164602 5.58794e-20 0.000154137 -1.39509e-18 0.00017516 8.38582e-20 -0.00016704 1.18491e-19 -0.00139797 -2.69767e-19 
359.1 0 -4.35237e-18 0.0517308 1.52779e-19 -0.00146475 -0.0737929 -6.31674e-18 -0.000781459 -2.8264e-20 -0.000112623 2.79975e-19 0.00117392 -3.84673e-19 2.8032e-19 -0.00301193 -1.68182e-19 0.00149014 -1.8621e-19 0.00124926 7.91551e-20 0.000150749 0.000150356 -7.32616e-20 0.000143284 6.11603e-20 0.000147571 -1.38493e-18 0.000190794 7.7023e-20 -0.000171323 1.23797e-19 -0.00140424 -2.77388e-19 
359.45 0 -4.50924e-18 0.0532607 1.57598e-19 -0.00144506 -0.0727391 -6.25077e-18 -0.000760164 -2.21921e-20 -0.000110347 2.85343e-19 0.00112345 -4.05095e-19 2.91717e-19 -0.00308284 -1.60085e-19 0.00146708 -1.87695e-19 0.00129054 7.22375e-20 0.000137469 0.000161192 -6.6783e-20 0.000123749 5.80241e-20 0.000142524 -1.37182e-18 0.000206105 7.84028e-20 -0.000176499 1.40958e-19 -0.00141165 -2.97352e-19 
359.8 0 -4.6507e-18 0.0547391 1.6885e-19 -0.0014231 -0.0716311 -6.17318e-18 -0.000739307 -2.94319e-20 -0.000103039 2.54605e-19 0.00107438 -4.306e-19 3.19755e-19 -0.00315084 -1.67147e-19 0.00144308 -1.9922e-19 0.00133076 8.234e-20 0.000118865 0.000171501 -5.30461e-20 0.000107386 5.06807e-20 0.000139625 -1.35847e-18 0.000223572 8.61262e-20 -0.000181078 1.50104e-19 -0.00142106 -3.05273e-19 
360.15 0 -4.79184e-18 0.0561642 1.78613e-19 -0.0013974 -0.0704747 -6.10611e-18 -0.000718934 -2.61465e-20 -9.24817e-05 2.35761e-19 0.00102185 -4.48566e-19 3.46833e-19 -0.00321192 -1.6537e-19 0.00142029 -1.94052e-19 0.00136873 8.9618e-20 9.19174e-05 0.000183 -2.78134e-20 9.30517e-05 3.46183e-20 0.000139649 -1.35217e-18 0.000243348 1.06708e-19 -0.000182947 1.69482e-19 -0.00143207 -3.02682e-19 
360.5 0 -4.92955e-18 0.0575333 1.84547e-19 -0.00136666 -0.0692716 -6.03049e-18 -0.00069968 -1.58586e-20 -8.34528e-05 2.06527e-19 0.000966347 -4.59612e-19 3.64364e-19 -0.00326378 -1.61619e-19 0.00139721 -1.91523e-19 0.00140624 9.48347e-20 6.14963e-05 0.000195809 -8.42305e-21 7.65574e-05 3.71656e-20 0.000141931 -1.34649e-18 0.00026382 1.13435e-19 -0.000180374 1.9308e-19 -0.00144245 -2.95923e-19 
360.85 0 -5.05822e-18 0.0588431 1.83932e-19 -0.00133117 -0.06802 -5.93761e-18 -0.000679808 -6.77579e-21 -7.96616e-05 1.94471e-19 0.000911594 -4.68059e-19 3.69689e-19 -0.00330853 -1.59807e-19 0.00137144 -1.89861e-19 0.00144405 9.68479e-20 3.27575e-05 0.000210401 1.62315e-20 5.36552e-05 4.71048e-20 0.000146291 -1.34441e-18 0.000284523 1.20297e-19 -0.00017392 1.96791e-19 -0.00145103 -2.84789e-19 
361.2 0 -5.19284e-18 0.0600909 1.78803e-19 -0.00129304 -0.0667182 -5.85237e-18 -0.000655908 -1.38308e-21 -8.21247e-05 1.68321e-19 0.000859159 -4.67165e-19 3.8369e-19 -0.00334953 -1.56079e-19 0.00134176 -1.83689e-19 0.00147827 1.0078e-19 5.62812e-06 0.000228788 3.28605e-20 2.48776e-05 3.97996e-20 0.000152638 -1.33495e-18 0.000303354 1.23507e-19 -0.000165375 2.01471e-19 -0.00145857 -2.80599e-19 
361.55 0 -5.32121e-18 0.0612752 1.82943e-19 -0.00125409 -0.0653665 -5.75792e-18 -0.000625264 1.14899e-20 -8.98368e-05 1.51259e-19 0.000807337 -4.63299e-19 3.87272e-19 -0.00338596 -1.51782e-19 0.00130798 -1.82738e-19 0.00150318 1.11219e-19 -1.71453e-05 0.00025156 5.17856e-20 -4.69217e-06 3.77144e-20 0.000160149 -1.32057e-18 0.000318828 1.31079e-19 -0.000155085 2.05028e-19 -0.00146583 -2.77813e-19 
361.9 0 -5.43572e-18 0.0623966 1.94255e-19 -0.00121342 -0.0639672 -5.65373e-18 -0.000585695 1.57794e-20 -0.000102276 1.18024e-19 0.000752936 -4.5627e-19 3.8214e-19 -0.00341418 -1.53206e-19 0.00127069 -1.78794e-19 0.00151456 1.1146e-19 -3.07774e-05 0.000277437 5.93948e-20 -3.084e-05 4.50984e-20 0.000168079 -1.30215e-18 0.000334521 1.24061e-19 -0.000142586 2.08552e-19 -0.0014727 -2.86076e-19 
362.25 0 -5.55623e-18 0.0634564 1.92941e-19 -0.00116948 -0.0625249 -5.54846e-18 -0.000538518 1.94223e-20 -0.000118129 8.29789e-20 0.000695518 -4.34253e-19 3.73255e-19 -0.00343215 -1.67077e-19 0.00123135 -1.85055e-19 0.00151224 1.11969e-19 -3.53354e-05 0.00030582 7.02517e-20 -5.39875e-05 5.92972e-20 0.000176467 -1.28445e-18 0.000354361 1.21594e-19 -0.000127358 2.25477e-19 -0.00147984 -2.87988e-19 
362.6 0 -5.6614e-18 0.0644544 2.04922e-19 -0.00112184 -0.0610431 -5.43805e-18 -0.000489237 2.90913e-21 -0.000135227 6.9462e-20 0.000636221 -4.11153e-19 3.62224e-19 -0.00343785 -1.62345e-19 0.00119088 -1.82998e-19 0.0015002 1.07225e-19 -3.37324e-05 0.00033543 7.86126e-20 -7.58351e-05 7.07414e-20 0.00018631 -1.26275e-18 0.000378165 1.21112e-19 -0.000110213 2.36869e-19 -0.00148679 -2.83577e-19 
362.95 0 -5.76828e-18 0.0653897 2.08375e-19 -0.00107119 -0.0595213 -5.32333e-18 -0.000441748 2.33506e-21 -0.000152668 7.08387e-20 0.000574942 -3.85215e-19 3.63648e-19 -0.00343085 -1.65143e-19 0.00114785 -1.91821e-19 0.00148227 1.03872e-19 -2.77938e-05 0.000364158 7.58029e-20 -9.65782e-05 7.21549e-20 0.000198123 -1.24723e-18 0.000403847 1.24933e-19 -9.42028e-05 2.42566e-19 -0.00149154 -2.85101e-19 
363.3 0 -5.86803e-18 0.0662629 2.14061e-19 -0.00102022 -0.0579595 -5.20162e-18 -0.000395933 -6.92705e-21 -0.000168277 5.8001e-20 0.000513262 -3.59936e-19 3.63097e-19 -0.00341529 -1.67099e-19 0.00110187 -2.00196e-19 0.00145989 1.10167e-19 -1.90588e-05 0.000391252 6.72999e-20 -0.00011497 6.70894e-20 0.000211894 -1.234e-18 0.000428812 1.34482e-19 -8.1813e-05 2.61081e-19 -0.00149326 -2.79935e-19 
363.65 0 -5.9723e-18 0.0670744 2.18756e-19 -0.000972085 -0.0563592 -5.07903e-18 -0.000349657 -1.03563e-20 -0.00017854 4.21157e-20 0.000455267 -3.50617e-19 3.60063e-19 -0.00339806 -1.74673e-19 0.00105512 -1.96443e-19 0.00143372 1.11499e-19 -8.43409e-06 0.0004173 6.41285e-20 -0.000129476 6.07512e-20 0.000228045 -1.23404e-18 0.000450788 1.42663e-19 -7.32771e-05 2.6184e-19 -0.00149297 -2.82875e-19 
364 0 -6.06759e-18 0.0678235 2.24828e-19 -0.000928052 -0.0547229 -4.95378e-18 -0.000301323 -1.31464e-20 -0.000181678 2.71955e-20 0.000404012 -3.34843e-19 3.63355e-19 -0.00338762 -1.82451e-19 0.00101034 -1.96985e-19 0.00140454 1.15651e-19 4.33482e-06 0.00044318 6.00374e-20 -0.000140379 5.14896e-20 0.000246418 -1.21868e-18 0.00047017 1.4164e-19 -6.62146e-05 2.66466e-19 -0.00149214 -2.90018e-19 
364.35 0 -6.15407e-18 0.0685086 2.37386e-19 -0.00088762 -0.0530516 -4.82155e-18 -0.000251592 -1.41507e-20 -0.000176266 1.59598e-20 0.000359379 -3.03197e-19 3.71219e-19 -0.00338834 -1.9464e-19 0.000966495 -1.89048e-19 0.00137591 1.10133e-19 2.03738e-05 0.000470083 6.0605e-20 -0.000148987 6.47369e-20 0.000265783 -1.21067e-18 0.000487496 1.42076e-19 -5.77313e-05 2.67368e-19 -0.00148941 -3.00649e-19 
364.7 0 -6.23139e-18 0.0691302 2.49159e-19 -0.000848391 -0.0513454 -4.69313e-18 -0.000202459 -1.91024e-20 -0.000162878 1.70139e-21 0.00032123 -2.81966e-19 3.89814e-19 -0.00339505 -2.08144e-19 0.000920141 -1.76661e-19 0.00135022 8.9705e-20 4.07396e-05 0.000498155 5.21799e-20 -0.000156634 6.35587e-20 0.000284033 -1.19106e-18 0.0005016 1.38103e-19 -4.82542e-05 2.82504e-19 -0.00148379 -3.09156e-19 
365.05 0 -6.29412e-18 0.0696897 2.58541e-19 -0.000806613 -0.049607 -4.56276e-18 -0.000154226 -2.21156e-20 -0.000143131 -3.25517e-20 0.000290956 -2.58527e-19 3.97934e-19 -0.00340125 -2.34374e-19 0.000872638 -1.71147e-19 0.00132582 7.80927e-20 6.51775e-05 0.000525733 4.18286e-20 -0.000165853 6.85773e-20 0.000300001 -1.17657e-18 0.00051235 1.31392e-19 -3.74128e-05 2.92059e-19 -0.00147526 -3.1886e-19 
365.4 0 -6.34701e-18 0.070186 2.65687e-19 -0.000759917 -0.0478377 -4.42079e-18 -0.00010555 -2.52577e-20 -0.000115531 -4.47394e-20 0.000266326 -2.46649e-19 4.00745e-19 -0.00340791 -2.51632e-19 0.000826553 -1.70388e-19 0.00130062 7.61909e-20 9.14842e-05 0.000551708 3.43029e-20 -0.000175889 7.41942e-20 0.000313691 -1.15311e-18 0.000522453 1.25e-19 -2.36758e-05 3.10094e-19 -0.00146246 -3.21789e-19 
365.75 0 -6.39767e-18 0.0706182 2.68436e-19 -0.000709748 -0.0460356 -4.28282e-18 -5.54685e-05 -1.76768e-20 -8.06913e-05 -4.17121e-20 0.000241816 -2.40005e-19 3.87955e-19 -0.0034214 -2.53177e-19 0.000781723 -1.6342e-19 0.00127251 7.12116e-20 0.000115661 0.000577001 2.52457e-20 -0.000183487 7.00547e-20 0.000325662 -1.1376e-18 0.000533314 1.28917e-19 -7.84961e-06 3.26154e-19 -0.00144528 -3.1833e-19 
366.1 0 -6.44137e-18 0.070985 2.74334e-19 -0.000658722 -0.0442019 -4.12873e-18 -3.98443e-06 -1.15971e-20 -4.08508e-05 -4.16772e-20 0.000214824 -2.41203e-19 3.74499e-19 -0.00344263 -2.53345e-19 0.000738975 -1.47557e-19 0.00124151 6.53629e-20 0.00013447 0.000601887 1.63317e-20 -0.000188596 7.23721e-20 0.00033686 -1.12033e-18 0.000542637 1.15378e-19 7.17425e-06 3.32057e-19 -0.00142501 -3.24286e-19 
366.45 0 -6.48531e-18 0.0712852 2.73345e-19 -0.000605943 -0.0423445 -3.98581e-18 4.95052e-05 -5.40724e-21 5.77314e-06 -4.49247e-20 0.000189899 -2.36377e-19 3.53178e-19 -0.00346431 -2.47627e-19 0.000699075 -1.32203e-19 0.00120928 6.24365e-20 0.000146732 0.000625598 2.14314e-20 -0.000192271 8.53066e-20 0.000348072 -1.0971e-18 0.000547946 1.05474e-19 1.87671e-05 3.35791e-19 -0.00140198 -3.2106e-19 
366.8 0 -6.52307e-18 0.071517 2.64333e-19 -0.000548739 -0.0404731 -3.83942e-18 0.000105326 1.28426e-20 6.03372e-05 -4.95682e-20 0.000174742 -2.40882e-19 3.35734e-19 -0.00347914 -2.36484e-19 0.000658568 -1.20181e-19 0.00117734 5.01549e-20 0.000153577 0.000648116 2.39725e-20 -0.000194965 8.35066e-20 0.000359569 -1.08294e-18 0.000549534 9.93592e-20 2.70395e-05 3.48676e-19 -0.0013772 -3.02765e-19 
367.15 0 -6.55074e-18 0.0716784 2.54276e-19 -0.000486132 -0.0385917 -3.69641e-18 0.000160786 2.07888e-20 0.000120006 -5.99646e-20 0.000171999 -2.38311e-19 3.1217e-19 -0.00348625 -2.35172e-19 0.000615588 -1.06556e-19 0.0011478 4.4849e-20 0.000156226 0.000669411 3.09059e-20 -0.000197267 9.01732e-20 0.000370679 -1.06277e-18 0.000549593 9.82876e-20 3.40966e-05 3.46483e-19 -0.00135285 -2.80549e-19 
367.5 0 -6.57413e-18 0.0717698 2.36688e-19 -0.00041994 -0.0366998 -3.55065e-18 0.000210592 3.60145e-20 0.000180724 -5.90717e-20 0.000178446 -2.35707e-19 2.96068e-19 -0.0034891 -2.28896e-19 0.00057469 -9.93693e-20 0.00112262 4.43294e-20 0.000154948 0.000689213 4.247e-20 -0.000199255 7.81801e-20 0.000379393 -1.04481e-18 0.000549202 1.00465e-19 4.31078e-05 3.47606e-19 -0.00132934 -2.64298e-19 
367.85 0 -6.59687e-18 0.0717948 2.18193e-19 -0.00035318 -0.0347994 -3.39764e-18 0.000252005 5.33765e-20 0.000239081 -6.17198e-20 0.00018974 -2.26616e-19 2.8514e-19 -0.00348862 -2.13818e-19 0.000540874 -8.93586e-20 0.00110248 3.32837e-20 0.000151957 0.000707102 5.22326e-20 -0.000201369 6.09395e-20 0.000383414 -1.027e-18 0.000547886 1.1257e-19 5.58888e-05 3.42157e-19 -0.00130469 -2.48745e-19 
368.2 0 -6.61434e-18 0.0717571 2.03576e-19 -0.000287119 -0.0328966 -3.23772e-18 0.000287822 6.17568e-20 0.000292151 -6.75699e-20 0.000201152 -2.1192e-19 2.70895e-19 -0.00348287 -1.94698e-19 0.00051214 -8.41582e-20 0.00108581 2.87892e-20 0.000149181 0.000722875 5.963e-20 -0.000204918 5.1703e-20 0.00038276 -9.94057e-19 0.000545841 1.33856e-19 7.1147e-05 3.37653e-19 -0.00127698 -2.3204e-19 
368.55 0 -6.62668e-18 0.0716592 1.97516e-19 -0.000221638 -0.030997 -3.07527e-18 0.000324094 6.33466e-20 0.000337378 -5.91967e-20 0.000207962 -2.08626e-19 2.66994e-19 -0.0034707 -1.85405e-19 0.000482252 -8.58752e-20 0.00106861 2.1398e-20 0.000144116 0.000737165 7.3948e-20 -0.000211277 5.4221e-20 0.000378917 -9.64903e-19 0.000542455 1.49344e-19 8.70425e-05 3.48376e-19 -0.00124742 -2.24373e-19 
368.9 0 -6.63559e-18 0.0715022 1.82751e-19 -0.000156929 -0.0291022 -2.90462e-18 0.000363525 6.28342e-20 0.000373353 -6.88691e-20 0.000208617 -2.03511e-19 2.63768e-19 -0.00345412 -1.6676e-19 0.000448729 -8.55121e-20 0.00104635 2.13228e-21 0.00013274 0.00075018 7.31283e-20 -0.000221093 4.51975e-20 0.000374104 -9.55845e-19 0.000536898 1.57191e-19 0.000102082 3.39177e-19 -0.00121874 -2.08341e-19 
369.25 0 -6.6522e-18 0.0712874 1.61852e-19 -9.32439e-05 -0.0272097 -2.73665e-18 0.000402423 6.32266e-20 0.000400418 -7.5394e-20 0.000204428 -2.02508e-19 2.74963e-19 -0.00343752 -1.50099e-19 0.000414479 -7.87587e-20 0.0010159 -1.03464e-20 0.000114242 0.000759327 8.76096e-20 -0.000234269 3.84458e-20 0.000370387 -9.34089e-19 0.000529359 1.72383e-19 0.000115606 3.48382e-19 -0.00119185 -2.04018e-19 
369.6 0 -6.6569e-18 0.0710168 1.48636e-19 -3.15074e-05 -0.0253182 -2.56628e-18 0.000435266 4.82806e-20 0.000419948 -8.61848e-20 0.000197256 -2.07146e-19 2.86175e-19 -0.00342138 -1.40717e-19 0.000380308 -6.9286e-20 0.000977078 -1.36724e-20 9.19581e-05 0.000761323 9.20396e-20 -0.000250204 2.83503e-20 0.000367944 -9.16482e-19 0.000521004 1.90857e-19 0.000128235 3.45331e-19 -0.00116379 -1.99108e-19 
369.95 0 -6.65509e-18 0.0706935 1.42756e-19 2.6634e-05 -0.023431 -2.39293e-18 0.000458122 3.15738e-20 0.000431605 -8.62932e-20 0.000188115 -2.11051e-19 2.94447e-19 -0.00339911 -1.33486e-19 0.000340625 -5.99146e-20 0.000930487 -8.75844e-21 6.83906e-05 0.000755175 1.08157e-19 -0.000266738 1.45108e-20 0.000365398 -8.85334e-19 0.000513217 2.00185e-19 0.000138757 3.3303e-19 -0.00113201 -1.87016e-19 
370.3 0 -6.64904e-18 0.0703191 1.35402e-19 8.10861e-05 -0.021554 -2.23422e-18 0.000469426 3.66221e-20 0.000433354 -8.90927e-20 0.000177034 -2.1664e-19 3.04922e-19 -0.00336397 -1.24151e-19 0.000292398 -5.04816e-20 0.000877852 -9.06777e-21 4.37383e-05 0.000741853 1.27046e-19 -0.000282552 1.53422e-20 0.000361881 -8.66466e-19 0.000505989 2.02603e-19 0.000146039 3.33807e-19 -0.00109763 -1.79836e-19 
370.65 0 -6.65747e-18 0.0698935 1.18271e-19 0.000133 -0.0196916 -2.06038e-18 0.000471129 2.42335e-20 0.000426741 -1.03099e-19 0.00016149 -2.27856e-19 3.09461e-19 -0.00331762 -1.20197e-19 0.000237584 -4.05659e-20 0.000826559 -2.97677e-21 1.77763e-05 0.000723725 1.39452e-19 -0.000297431 2.04678e-20 0.000356892 -8.4423e-19 0.000498523 1.98524e-19 0.000152524 3.15568e-19 -0.00106105 -1.69267e-19 
371 0 -6.657e-18 0.0694154 9.90554e-20 0.000183067 -0.0178448 -1.90507e-18 0.000467726 2.57636e-20 0.000415542 -1.0694e-19 0.0001378 -2.20386e-19 3.13974e-19 -0.00326551 -1.19568e-19 0.00017932 -2.21547e-20 0.000784214 1.97483e-20 -9.1295e-06 0.000703569 1.54783e-19 -0.00031044 2.23434e-20 0.000348643 -8.27923e-19 0.000489416 1.95967e-19 0.000160466 3.10345e-19 -0.0010224 -1.6497e-19 
371.35 0 -6.64068e-18 0.0688842 6.51883e-20 0.000232099 -0.0160122 -1.75635e-18 0.000462238 1.74509e-20 0.000403236 -1.18299e-19 0.000107245 -2.16558e-19 3.21334e-19 -0.0032102 -1.14156e-19 0.000123227 -9.9792e-21 0.000752333 3.44295e-20 -3.61151e-05 0.000683495 1.75784e-19 -0.000321092 2.19689e-20 0.000336178 -8.01848e-19 0.000477786 1.93828e-19 0.000169709 2.92331e-19 -0.000982808 -1.55488e-19 
371.7 0 -6.60872e-18 0.0682997 4.85403e-20 0.000279976 -0.0141927 -1.5961e-18 0.000454797 5.01601e-21 0.000393011 -1.12139e-19 7.35839e-05 -2.27119e-19 3.10921e-19 -0.00315485 -1.08275e-19 7.4138e-05 -4.88181e-22 0.000729779 4.96454e-20 -6.27283e-05 0.000664739 2.06441e-19 -0.000329006 2.86084e-20 0.000322332 -7.8355e-19 0.000464214 1.9055e-19 0.000178941 2.81819e-19 -0.000941931 -1.53095e-19 
372.05 0 -6.57237e-18 0.0676623 3.0507e-20 0.000325051 -0.0123862 -1.44448e-18 0.000444962 -5.05352e-21 0.000385434 -9.88519e-20 3.69689e-05 -2.21869e-19 3.1481e-19 -0.00310213 -1.02653e-19 3.02692e-05 -5.30846e-21 0.000713209 6.08444e-20 -8.94018e-05 0.000646234 2.27809e-19 -0.000334259 2.58035e-20 0.000310447 -7.53368e-19 0.000449615 1.63815e-19 0.00018743 2.74463e-19 -0.000898597 -1.34489e-19 
372.4 0 -6.52987e-18 0.0669754 9.83702e-21 0.000367932 -0.0105945 -1.29314e-18 0.000434068 -1.67745e-20 0.000378133 -1.02139e-19 -3.19649e-06 -2.34313e-19 3.23332e-19 -0.00305112 -1.01837e-19 -1.34854e-05 -2.39216e-21 0.000696052 6.45364e-20 -0.000116723 0.00062475 2.46576e-19 -0.000338054 1.98186e-20 0.000300352 -7.26118e-19 0.000434048 1.39775e-19 0.000196731 2.8291e-19 -0.000853111 -1.11279e-19 
372.75 0 -6.48576e-18 0.0662429 -2.68471e-21 0.000412045 -0.00881942 -1.13669e-18 0.000424626 -3.19229e-20 0.000367776 -8.79731e-20 -4.57405e-05 -2.43172e-19 3.19671e-19 -0.00299842 -8.37582e-20 -5.78095e-05 1.23291e-21 0.000673076 6.43286e-20 -0.000143887 0.000598791 2.71843e-19 -0.000340344 1.26401e-20 0.000291337 -7.08171e-19 0.000417162 1.07486e-19 0.000208692 2.73939e-19 -0.000807873 -9.06432e-20 
373.1 0 -6.44025e-18 0.0654651 -2.47084e-20 0.000460111 -0.00706095 -9.7729e-19 0.00041732 -4.28112e-20 0.000352183 -8.10403e-20 -9.05763e-05 -2.53303e-19 3.16896e-19 -0.00294117 -8.62597e-20 -9.91664e-05 7.3718e-21 0.000641635 5.64515e-20 -0.000168648 0.000570388 2.96414e-19 -0.000340038 4.74415e-21 0.000283553 -6.84403e-19 0.000399092 9.35831e-20 0.000223366 2.67479e-19 -0.000765111 -8.31685e-20 
373.45 0 -6.37474e-18 0.0646382 -4.57028e-20 0.000511892 -0.00531409 -8.25366e-19 0.000409962 -5.99297e-20 0.000334511 -7.8699e-20 -0.000137177 -2.58892e-19 3.21497e-19 -0.00288038 -8.38131e-20 -0.00013763 1.27403e-20 0.000598505 5.0541e-20 -0.000188123 0.000541126 3.14677e-19 -0.000336049 -5.88718e-21 0.000275366 -6.49834e-19 0.000380202 7.06684e-20 0.000238902 2.67703e-19 -0.000725349 -7.09123e-20 
373.8 0 -6.30834e-18 0.0637588 -6.24096e-20 0.000564892 -0.00357172 -6.74413e-19 0.000400619 -6.91729e-20 0.000320645 -8.42529e-20 -0.000183031 -2.6544e-19 3.24888e-19 -0.00281983 -8.01044e-20 -0.000177122 1.53331e-20 0.000541174 3.44065e-20 -0.000200207 0.000509767 3.18125e-19 -0.000327499 -1.07322e-20 0.000265668 -6.1786e-19 0.000360332 5.52992e-20 0.000253101 2.78244e-19 -0.00068881 -7.09441e-20 
374.15 0 -6.24762e-18 0.0628286 -7.53192e-20 0.000617783 -0.00183091 -5.15682e-19 0.000388964 -7.45006e-20 0.000313218 -7.79121e-20 -0.000226286 -2.76742e-19 3.21762e-19 -0.00276123 -6.75988e-20 -0.000219682 3.18253e-20 0.000471723 2.2753e-20 -0.00020438 0.000476251 3.15731e-19 -0.000315296 -2.73271e-20 0.000255482 -5.859e-19 0.000339306 4.59992e-20 0.000264148 2.8101e-19 -0.000655205 -6.50853e-20 
374.5 0 -6.17659e-18 0.0618523 -8.54008e-20 0.000671038 -9.61189e-05 -3.67424e-19 0.000375876 -8.37572e-20 0.000310221 -7.10462e-20 -0.000265421 -2.85446e-19 3.14527e-19 -0.00270335 -6.6685e-20 -0.000264488 5.4225e-20 0.000396302 9.02446e-21 -0.000202134 0.000443868 3.067e-19 -0.000302188 -3.92888e-20 0.00024653 -5.50051e-19 0.00031622 4.03141e-20 0.000271251 2.90087e-19 -0.000622784 -6.54377e-20 
374.85 0 -6.1051e-18 0.0608325 -8.58849e-20 0.000724927 0.00162664 -2.18601e-19 0.000361401 -9.07509e-20 0.000308628 -6.41685e-20 -0.00029809 -3.01101e-19 3.05726e-19 -0.00264261 -6.15909e-20 -0.000309941 8.17422e-20 0.000318054 -1.53561e-23 -0.00019659 0.000415658 2.94707e-19 -0.000289659 -4.40299e-20 0.00023998 -5.13809e-19 0.000290841 2.92567e-20 0.000273694 2.9663e-19 -0.000589676 -5.87937e-20 
375.2 0 -6.02001e-18 0.0597698 -8.73771e-20 0.00077943 0.00333311 -6.40288e-20 0.000343215 -9.52833e-20 0.000307541 -5.80385e-20 -0.000323156 -3.03842e-19 2.9772e-19 -0.00257735 -6.48002e-20 -0.000354077 9.09629e-20 0.000235073 -6.34263e-21 -0.000192182 0.000391267 2.93143e-19 -0.000276274 -4.99704e-20 0.000235895 -4.88943e-19 0.000264492 2.09923e-20 0.000271618 2.83749e-19 -0.000555661 -4.11263e-20 
375.55 0 -5.93226e-18 0.0586656 -8.81998e-20 0.00083319 0.00501808 9.14191e-20 0.000318351 -1.01521e-19 0.000309234 -4.64893e-20 -0.000342474 -3.13445e-19 2.83147e-19 -0.00250974 -7.38367e-20 -0.000396615 1.05077e-19 0.000148446 -2.50376e-20 -0.000191027 0.000370558 2.93283e-19 -0.000260787 -3.66403e-20 0.000233907 -4.57275e-19 0.000238336 2.30117e-20 0.000267031 2.83536e-19 -0.000521094 -2.5706e-20 
375.9 0 -5.84776e-18 0.0575205 -9.61601e-20 0.000884417 0.00667629 2.5878e-19 0.000285891 -1.11727e-19 0.000316045 -4.18255e-20 -0.000357925 -3.14003e-19 2.78716e-19 -0.00243978 -8.24249e-20 -0.000437245 1.0475e-19 6.20954e-05 -3.75568e-20 -0.000191131 0.000354892 2.94387e-19 -0.00024281 -2.38672e-20 0.000233918 -4.31864e-19 0.000214119 2.52459e-20 0.000261935 2.73476e-19 -0.0004861 -1.96761e-20 
376.25 0 -5.75019e-18 0.0563352 -1.12051e-19 0.000933135 0.00830608 4.1205e-19 0.00024969 -1.13467e-19 0.000327206 -3.12152e-20 -0.000369022 -3.07859e-19 2.58029e-19 -0.00236715 -9.84205e-20 -0.000475392 1.04965e-19 -2.30594e-05 -4.07622e-20 -0.000190099 0.000343961 2.90196e-19 -0.000222325 -1.47275e-20 0.000236246 -4.11017e-19 0.000192781 2.271e-20 0.000258154 2.6825e-19 -0.000450635 -2.00276e-21 
376.6 0 -5.656e-18 0.0551129 -1.19179e-19 0.000979061 0.009907 5.69306e-19 0.000216123 -1.23343e-19 0.00034419 -4.05619e-20 -0.000375357 -2.99583e-19 2.40474e-19 -0.00229396 -1.13604e-19 -0.000511023 1.02063e-19 -0.000108425 -4.83092e-20 -0.000186701 0.00033534 2.7814e-19 -0.000199632 -8.4991e-21 0.000240599 -3.79343e-19 0.000173135 2.28754e-20 0.000256567 2.57812e-19 -0.000415648 9.86174e-21 
376.95 0 -5.54713e-18 0.0538573 -1.22097e-19 0.00102182 0.0114739 7.22108e-19 0.000189921 -1.27144e-19 0.000370384 -4.15388e-20 -0.000377549 -2.84736e-19 2.30376e-19 -0.00221827 -1.15328e-19 -0.000540942 9.80078e-20 -0.000193783 -5.48297e-20 -0.000180503 0.000328201 2.71751e-19 -0.000174099 -1.28285e-20 0.000245199 -3.52869e-19 0.000154171 9.89235e-21 0.00025665 2.42004e-19 -0.000382523 1.4097e-20 
377.3 0 -5.43242e-18 0.0525684 -1.34899e-19 0.00106248 0.0130009 8.83105e-19 0.000171776 -1.24684e-19 0.000404627 -5.19741e-20 -0.000376699 -2.74899e-19 2.16769e-19 -0.00213573 -1.18227e-19 -0.000560714 9.14206e-20 -0.000275942 -6.59056e-20 -0.000172148 0.000323711 2.68742e-19 -0.000145802 -1.67063e-20 0.000248332 -3.3247e-19 0.00013555 -1.80364e-21 0.000258032 2.36697e-19 -0.000351924 1.72996e-20 
377.65 0 -5.32653e-18 0.0512439 -1.4014e-19 0.00110159 0.0144897 1.0398e-18 0.000159375 -1.29205e-19 0.000443943 -5.36084e-20 -0.000375213 -2.65641e-19 2.07341e-19 -0.00204642 -1.24884e-19 -0.000568239 9.11532e-20 -0.000351668 -7.81516e-20 -0.000161792 0.000322141 2.53279e-19 -0.000116717 -1.01999e-20 0.000250497 -3.10643e-19 0.000115759 -1.46791e-20 0.000260663 2.2926e-19 -0.000324663 2.04684e-20 
378 0 -5.20274e-18 0.049886 -1.45512e-19 0.0011385 0.0159478 1.17513e-18 0.000151378 -1.35014e-19 0.000486115 -3.81207e-20 -0.000377123 -2.46595e-19 1.8994e-19 -0.00195558 -1.2715e-19 -0.000562056 8.77598e-20 -0.000420768 -9.33823e-20 -0.000148615 0.000321258 2.47799e-19 -8.90486e-05 3.68535e-21 0.00025186 -2.83405e-19 9.26074e-05 -2.09904e-20 0.000262511 2.35769e-19 -0.000300604 2.29751e-20 
378.35 0 -5.07155e-18 0.0485024 -1.62727e-19 0.00117182 0.0173763 1.30653e-18 0.000148852 -1.47406e-19 0.000527618 -3.52948e-20 -0.000385645 -2.34849e-19 1.76483e-19 -0.00186888 -1.26393e-19 -0.000541696 9.38415e-20 -0.000485703 -9.79955e-20 -0.00013388 0.000319139 2.47013e-19 -6.49995e-05 2.73041e-20 0.000251561 -2.57728e-19 6.62505e-05 -2.784e-20 0.000260939 2.30249e-19 -0.00027733 3.50915e-20 
378.7 0 -4.94634e-18 0.0470985 -1.72127e-19 0.0012003 0.018768 1.4324e-18 0.000152366 -1.54815e-19 0.000566073 -1.91756e-20 -0.00040294 -2.18964e-19 1.62652e-19 -0.00178787 -1.34693e-19 -0.000510308 9.84224e-20 -0.000547967 -1.11067e-19 -0.000122412 0.0003168 2.41714e-19 -4.63292e-05 3.26738e-20 0.000250734 -2.22064e-19 3.91041e-05 -3.9371e-20 0.000255806 2.07101e-19 -0.00025318 4.51667e-20 
379.05 0 -4.81531e-18 0.0456738 -1.88556e-19 0.00122379 0.02012 1.56761e-18 0.00015974 -1.60228e-19 0.000600935 7.17456e-21 -0.000428617 -2.06273e-19 1.3497e-19 -0.00170925 -1.42107e-19 -0.000474128 1.00833e-19 -0.000605072 -1.2434e-19 -0.000118285 0.00031465 2.46472e-19 -3.09642e-05 3.46689e-20 0.000250948 -1.96961e-19 1.42685e-05 -4.86382e-20 0.000247754 1.89824e-19 -0.000229445 5.49234e-20 
379.4 0 -4.66989e-18 0.0442279 -1.84756e-19 0.00124308 0.0214366 1.69618e-18 0.000166333 -1.65326e-19 0.000630763 2.28136e-20 -0.000459466 -2.04057e-19 1.24968e-19 -0.00162803 -1.50948e-19 -0.000440129 1.11714e-19 -0.00065292 -1.40061e-19 -0.000120709 0.00031164 2.41238e-19 -1.52152e-05 3.65621e-20 0.000253172 -1.59726e-19 -5.29622e-06 -5.76698e-20 0.000237304 1.70523e-19 -0.000207698 6.25601e-20 
379.75 0 -4.52148e-18 0.0427623 -1.93872e-19 0.00125923 0.0227164 1.83618e-18 0.000167351 -1.65436e-19 0.000655564 3.13606e-20 -0.000494372 -1.98688e-19 1.07549e-19 -0.00154331 -1.65364e-19 -0.000413166 1.11143e-19 -0.000689039 -1.48594e-19 -0.000126428 0.000306248 2.39766e-19 7.26604e-07 3.37332e-20 0.000257295 -1.39584e-19 -1.8424e-05 -5.17437e-20 0.000228013 1.49557e-19 -0.000188848 6.07621e-20 
380.1 0 -4.38224e-18 0.0412776 -1.92481e-19 0.00127323 0.0239526 1.97007e-18 0.000161067 -1.55092e-19 0.000679566 3.79274e-20 -0.000534413 -1.97567e-19 9.6853e-20 -0.00146057 -1.79736e-19 -0.000394271 1.21434e-19 -0.000711657 -1.51075e-19 -0.000132233 0.000296981 2.38091e-19 1.4822e-05 3.25391e-20 0.000262374 -1.03503e-19 -2.69536e-05 -5.29867e-20 0.000224178 1.27262e-19 -0.000173784 5.20002e-20 
380.45 0 -4.23606e-18 0.0397732 -1.97123e-19 0.00128572 0.0251433 2.10185e-18 0.000147029 -1.52749e-19 0.000706291 3.67286e-20 -0.000577818 -1.76187e-19 6.93654e-20 -0.00138498 -1.76874e-19 -0.000383698 1.26545e-19 -0.00072228 -1.57241e-19 -0.000135404 0.00028415 2.28965e-19 2.79376e-05 2.62566e-20 0.000267592 -6.80019e-20 -3.40714e-05 -6.41976e-20 0.000225522 1.13303e-19 -0.000161606 5.60752e-20 
380.8 0 -4.09226e-18 0.0382504 -1.8894e-19 0.00129864 0.0262932 2.2187e-18 0.000126059 -1.54998e-19 0.000734398 3.82942e-20 -0.000620101 -1.73045e-19 4.93175e-20 -0.00131469 -1.59041e-19 -0.000382804 1.19133e-19 -0.00072678 -1.63786e-19 -0.000135304 0.000270444 2.299e-19 4.24033e-05 3.70325e-20 0.000272954 -3.26927e-20 -4.09158e-05 -7.27096e-20 0.00022799 9.89342e-20 -0.000150003 6.1826e-20 
381.15 0 -3.93939e-18 0.036711 -1.87791e-19 0.00131469 0.0274066 2.33065e-18 0.000103248 -1.57698e-19 0.000761479 4.4998e-20 -0.000656427 -1.61464e-19 4.19808e-20 -0.00124489 -1.43849e-19 -0.000392142 1.09248e-19 -0.000729956 -1.60901e-19 -0.000133464 0.000259162 2.35529e-19 5.8347e-05 3.08085e-20 0.000279124 4.17165e-21 -4.76864e-05 -9.50587e-20 0.00022748 9.69778e-20 -0.000138529 5.92055e-20 
381.5 0 -3.78289e-18 0.0351543 -1.91089e-19 0.00133473 0.0284864 2.43962e-18 8.50754e-05 -1.47232e-19 0.000787883 4.18683e-20 -0.000683258 -1.57878e-19 3.1143e-20 -0.00117478 -1.25892e-19 -0.000408492 1.02533e-19 -0.000732997 -1.58315e-19 -0.000131441 0.000252089 2.3864e-19 7.45893e-05 1.83185e-20 0.000286057 2.64354e-20 -5.49349e-05 -1.02407e-19 0.000223018 9.67313e-20 -0.000128643 6.93232e-20 
381.85 0 -3.61246e-18 0.0335804 -1.89275e-19 0.00135758 0.0295335 2.55489e-18 7.09356e-05 -1.27198e-19 0.000813909 2.90989e-20 -0.000699831 -1.5981e-19 1.21393e-20 -0.00110693 -1.14331e-19 -0.000427863 8.54603e-20 -0.000733859 -1.59585e-19 -0.000131872 0.000248081 2.39814e-19 8.98473e-05 1.87286e-20 0.000292123 4.34385e-20 -6.26454e-05 -1.12358e-19 0.000216837 9.89829e-20 -0.000119846 8.56e-20 
382.2 0 -3.44967e-18 0.0319911 -1.85437e-19 0.00138142 0.0305452 2.65945e-18 5.40226e-05 -1.19639e-19 0.000837088 2.4154e-20 -0.000706857 -1.57067e-19 -6.85893e-22 -0.00104271 -9.83919e-20 -0.000450868 8.72517e-20 -0.000726378 -1.47341e-19 -0.000138304 0.000243974 2.3482e-19 0.000102508 1.56418e-20 0.000296005 7.45553e-20 -6.97254e-05 -1.18295e-19 0.000211299 8.7942e-20 -0.000111068 1.00057e-19 
382.55 0 -3.28197e-18 0.0303892 -1.819e-19 0.00140532 0.0315164 2.76831e-18 2.94788e-05 -1.11163e-19 0.000856035 1.14336e-21 -0.000705343 -1.52845e-19 -2.09338e-20 -0.000981935 -7.08777e-20 -0.000479273 8.42998e-20 -0.000703909 -1.25552e-19 -0.000152315 0.000238028 2.40636e-19 0.000112755 1.01321e-20 0.000299127 1.0443e-19 -7.51858e-05 -1.27545e-19 0.000206648 9.26612e-20 -0.000101927 1.02347e-19 
382.9 0 -3.10873e-18 0.0287763 -1.74602e-19 0.0014301 0.0324432 2.87281e-18 -2.77703e-06 -9.42443e-20 0.000873634 -1.01348e-20 -0.00069899 -1.48376e-19 -4.17276e-20 -0.000924038 -4.80266e-20 -0.00051268 8.63885e-20 -0.000665732 -1.24378e-19 -0.000171027 0.0002301 2.24016e-19 0.000122716 3.6335e-21 0.000302062 1.27471e-19 -7.87579e-05 -1.46357e-19 0.00020273 1.00797e-19 -9.10101e-05 1.16567e-19 
383.25 0 -2.93663e-18 0.0271522 -1.66157e-19 0.00145599 0.0333261 2.96792e-18 -3.99992e-05 -9.24617e-20 0.000892635 -2.02832e-20 -0.000691562 -1.33987e-19 -5.78415e-20 -0.000868718 -3.254e-20 -0.00055057 8.14249e-20 -0.000617018 -1.22685e-19 -0.000188791 0.000219512 2.12217e-19 0.000133871 -9.32196e-21 0.000301794 1.43095e-19 -7.99436e-05 -1.5232e-19 0.000201054 1.14688e-19 -7.66127e-05 1.21507e-19 
383.6 0 -2.77291e-18 0.0255171 -1.62971e-19 0.0014813 0.0341689 3.0565e-18 -8.04806e-05 -9.97875e-20 0.000912411 -2.57277e-20 -0.000683034 -1.17905e-19 -7.22113e-20 -0.000814074 -2.25898e-20 -0.000591398 7.44239e-20 -0.000564075 -1.1313e-19 -0.000200458 0.000204884 2.03271e-19 0.000145571 1.00374e-22 0.000296998 1.53995e-19 -7.96462e-05 -1.52556e-19 0.000202367 1.10211e-19 -5.81698e-05 1.28242e-19 
383.95 0 -2.59096e-18 0.0238749 -1.46836e-19 0.00150535 0.0349736 3.1599e-18 -0.000124229 -1.07977e-19 0.000932316 -2.17391e-20 -0.000672417 -1.05596e-19 -8.90029e-20 -0.000757864 -7.03328e-21 -0.000632653 7.21854e-20 -0.000512987 -1.05136e-19 -0.000203135 0.000186012 1.92e-19 0.000158245 6.98881e-21 0.000289339 1.82709e-19 -8.09764e-05 -1.48277e-19 0.000204953 1.07847e-19 -3.5525e-05 1.29436e-19 
384.3 0 -2.40094e-18 0.0222301 -1.45875e-19 0.00152736 0.0357364 3.24928e-18 -0.000171249 -1.14984e-19 0.000951766 2.98992e-21 -0.000660849 -1.02229e-19 -1.02948e-19 -0.000701307 1.76091e-20 -0.00067333 7.05e-20 -0.000467187 -8.30381e-20 -0.000195098 0.000164745 1.83094e-19 0.000173948 1.44473e-20 0.000279922 2.11854e-19 -8.6794e-05 -1.4405e-19 0.000208312 9.77815e-20 -8.25289e-06 1.36937e-19 
384.65 0 -2.21391e-18 0.020582 -1.31474e-19 0.00154534 0.0364535 3.33835e-18 -0.000220826 -1.26391e-19 0.000967628 2.08959e-20 -0.00064981 -9.66976e-20 -1.14755e-19 -0.00064762 2.20671e-20 -0.000713201 7.4309e-20 -0.00042501 -6.7667e-20 -0.000177261 0.000142616 1.64831e-19 0.000192497 1.5475e-20 0.000269569 2.36354e-19 -9.83648e-05 -1.33273e-19 0.000212995 9.53634e-20 2.32633e-05 1.45639e-19 
385 0 -2.03102e-18 0.0189287 -1.30182e-19 0.00155766 0.0371283 3.41521e-18 -0.000270054 -1.28926e-19 0.000977515 5.02712e-20 -0.000639801 -9.54375e-20 -1.38271e-19 -0.000597903 3.0168e-20 -0.000750754 6.96954e-20 -0.000385877 -7.01938e-20 -0.000152791 0.000119848 1.50469e-19 0.000212669 2.68939e-20 0.000259991 2.65791e-19 -0.000115895 -1.40304e-19 0.000218342 8.04041e-20 5.78828e-05 1.49255e-19 
385.35 0 -1.85321e-18 0.017272 -1.24679e-19 0.00156373 0.0377623 3.49367e-18 -0.000315747 -1.44168e-19 0.00098346 7.15115e-20 -0.000632174 -9.45153e-20 -1.41222e-19 -0.000550995 3.44232e-20 -0.000785534 6.41737e-20 -0.000354617 -7.1922e-20 -0.000124614 9.59388e-05 1.24677e-19 0.000233627 2.66216e-20 0.000251735 2.76472e-19 -0.000136628 -1.38569e-19 0.000225178 7.36545e-20 9.67718e-05 1.48199e-19 
385.7 0 -1.66788e-18 0.0156131 -1.19788e-19 0.00156405 0.0383531 3.56254e-18 -0.000357217 -1.55196e-19 0.000987595 9.41354e-20 -0.000627995 -9.69565e-20 -1.49555e-19 -0.000507925 3.65032e-20 -0.000819403 5.4719e-20 -0.000334461 -6.82887e-20 -9.66615e-05 7.0605e-05 1.01589e-19 0.000254386 3.87249e-20 0.000242199 2.96776e-19 -0.000157473 -1.32118e-19 0.000235743 6.22866e-20 0.000141244 1.5528e-19 
386.05 0 -1.50117e-18 0.0139541 -1.22964e-19 0.00156003 0.0389007 3.62241e-18 -0.000395107 -1.64241e-19 0.000987431 1.01306e-19 -0.000624986 -9.67146e-20 -1.57541e-19 -0.000472598 4.08699e-20 -0.000850491 5.90544e-20 -0.000322242 -6.25277e-20 -7.13934e-05 4.46174e-05 7.93148e-20 0.000273023 4.64425e-20 0.000228461 3.24368e-19 -0.000178388 -1.27273e-19 0.000247888 5.22072e-20 0.000189476 1.34577e-19 
386.4 0 -1.32879e-18 0.0122988 -1.28118e-19 0.00155356 0.0394069 3.68097e-18 -0.000429592 -1.80666e-19 0.000978712 1.04028e-19 -0.000619897 -9.29246e-20 -1.63097e-19 -0.000445438 4.82382e-20 -0.000874442 6.6681e-20 -0.000313404 -5.42726e-20 -4.81892e-05 1.86607e-05 6.88412e-20 0.000286756 4.57875e-20 0.00021121 3.46529e-19 -0.00019964 -1.20626e-19 0.000256105 3.42961e-20 0.000238484 1.3126e-19 
386.75 0 -1.16018e-18 0.0106487 -1.28248e-19 0.00154628 0.0398712 3.73847e-18 -0.000458416 -2.04742e-19 0.000958717 9.25279e-20 -0.000611862 -9.14872e-20 -1.58316e-19 -0.000421212 5.08162e-20 -0.000891449 6.86247e-20 -0.000305121 -6.43879e-20 -2.71831e-05 -7.20545e-06 6.1227e-20 0.000293688 3.52661e-20 0.000193829 3.69855e-19 -0.000219741 -1.05509e-19 0.000257681 3.09216e-20 0.000286051 1.28379e-19 
387.1 0 -9.92363e-19 0.0090034 -1.43594e-19 0.00153943 0.0402891 3.79221e-18 -0.000479293 -2.23273e-19 0.000927301 7.30373e-20 -0.000602529 -9.22591e-20 -1.5866e-19 -0.000392678 5.27269e-20 -0.000907191 6.55932e-20 -0.000295305 -8.08286e-20 -9.76657e-06 -3.27159e-05 3.08085e-20 0.000293016 4.02056e-20 0.000179192 3.95466e-19 -0.000239415 -9.28523e-20 0.000253786 2.23952e-20 0.000332096 1.26328e-19 
387.45 0 -8.30891e-19 0.0073625 -1.54148e-19 0.0015338 0.0406559 3.84363e-18 -0.000493851 -2.41201e-19 0.000887417 5.92024e-20 -0.00059415 -9.67714e-20 -1.60359e-19 -0.000357967 4.55765e-20 -0.000927957 5.882e-20 -0.000282357 -8.54995e-20 7.27594e-06 -5.82142e-05 1.28473e-20 0.000285421 3.45785e-20 0.000166533 4.17268e-19 -0.000261675 -9.12463e-20 0.000247434 2.223e-20 0.000377308 1.21658e-19 
387.8 0 -6.71324e-19 0.00572864 -1.65272e-19 0.00152803 0.0409713 3.89017e-18 -0.000504746 -2.55602e-19 0.000841264 4.25136e-20 -0.000587342 -1.07863e-19 -1.5647e-19 -0.000320155 3.92988e-20 -0.000955616 5.24442e-20 -0.000264922 -8.28234e-20 2.95068e-05 -8.31498e-05 -1.57537e-20 0.00027361 4.57285e-20 0.000152987 4.46954e-19 -0.000286532 -9.26232e-20 0.000240927 2.1008e-20 0.000422668 1.18718e-19 
388.15 0 -5.10925e-19 0.00410524 -1.71969e-19 0.0015201 0.0412368 3.94004e-18 -0.000512194 -2.59384e-19 0.00078816 3.89691e-20 -0.000580601 -1.3166e-19 -1.54883e-19 -0.000278505 2.07539e-20 -0.000988872 4.28025e-20 -0.000242553 -8.6337e-20 5.72359e-05 -0.000105632 -3.08569e-20 0.000260041 5.54915e-20 0.000136942 4.77622e-19 -0.000311763 -8.69695e-20 0.000233906 3.2254e-20 0.000470459 1.04909e-19 
388.5 0 -3.61379e-19 0.00249404 -1.81301e-19 0.00151085 0.0414544 3.97795e-18 -0.000514827 -2.6137e-19 0.000729192 3.20318e-20 -0.000569741 -1.36549e-19 -1.56244e-19 -0.000230731 8.56077e-21 -0.00102664 4.17467e-20 -0.000217253 -9.6417e-20 8.80658e-05 -0.000124966 -4.55953e-20 0.000245921 5.84468e-20 0.000118918 5.03323e-19 -0.000337591 -7.9522e-20 0.000225218 2.48428e-20 0.000521232 1.09235e-19 
388.85 0 -2.16882e-19 0.000897459 -1.9156e-19 0.00150166 0.0416263 4.00965e-18 -0.000511119 -2.65446e-19 0.000667601 1.11258e-20 -0.000552148 -1.2857e-19 -1.52605e-19 -0.000179443 -3.26218e-21 -0.00106849 3.11162e-20 -0.00019521 -1.019e-19 0.000120847 -0.000141506 -4.82698e-20 0.000232059 7.39746e-20 0.000100152 5.23735e-19 -0.000365773 -6.60612e-20 0.000214161 3.35186e-20 0.000574106 1.08981e-19 
389.2 0 -6.1415e-20 -0.000681031 -2.06176e-19 0.00149172 0.0417535 4.03948e-18 -0.000499327 -2.68023e-19 0.000605689 -9.80438e-21 -0.000530648 -1.22701e-19 -1.49299e-19 -0.000128697 -2.19416e-20 -0.00111622 3.79488e-20 -0.000183504 -1.19739e-19 0.000153147 -0.000155052 -5.80493e-20 0.000217548 8.1031e-20 8.0597e-05 5.48595e-19 -0.000395194 -4.95447e-20 0.00020123 3.79413e-20 0.000628894 1.09054e-19 
389.55 0 8.43835e-20 -0.00223829 -2.17643e-19 0.00147921 0.0418344 4.05555e-18 -0.000478248 -2.6899e-19 0.000544715 -2.53282e-20 -0.000511383 -1.23351e-19 -1.49586e-19 -7.99405e-05 -2.30495e-20 -0.00117218 3.34239e-20 -0.000180983 -1.23344e-19 0.000180639 -0.000164554 -6.20198e-20 0.000201164 8.93683e-20 5.90461e-05 5.6986e-19 -0.000422752 -5.15436e-20 0.000188183 4.38632e-20 0.00068535 1.04734e-19 
389.9 0 2.23821e-19 -0.00377284 -2.21888e-19 0.00146273 0.0418686 4.07779e-18 -0.000449024 -2.7613e-19 0.000485617 -4.8542e-20 -0.000498583 -1.12306e-19 -1.50829e-19 -3.26784e-05 -1.31474e-20 -0.0012361 3.29302e-20 -0.000180307 -1.31856e-19 0.00020148 -0.000170329 -6.42835e-20 0.00018237 9.05369e-20 3.45058e-05 5.83598e-19 -0.000446666 -4.02206e-20 0.000175647 4.68635e-20 0.00074261 1.1349e-19 
390.25 0 3.64377e-19 -0.00528436 -2.18951e-19 0.0014422 0.0418604 4.09665e-18 -0.000414294 -2.76344e-19 0.000428732 -6.61374e-20 -0.000491501 -1.16066e-19 -1.48392e-19 1.3097e-05 1.38734e-20 -0.00130339 3.67682e-20 -0.000177213 -1.27912e-19 0.00021784 -0.000175685 -5.4133e-20 0.000160668 9.34656e-20 8.90868e-06 6.10507e-19 -0.000466887 -2.93071e-20 0.000162247 3.77236e-20 0.000796918 1.07767e-19 
390.6 0 5.10871e-19 -0.00677262 -2.18262e-19 0.0014182 0.0418165 4.11884e-18 -0.000375764 -2.78435e-19 0.000372348 -7.83634e-20 -0.000487184 -1.17759e-19 -1.46937e-19 5.80711e-05 3.5038e-20 -0.0013651 4.00875e-20 -0.000173694 -1.01957e-19 0.000234794 -0.000183839 -4.17892e-20 0.000136211 9.05692e-20 -1.51836e-05 6.21363e-19 -0.000484631 -2.79982e-20 0.0001472 3.23236e-20 0.000844682 1.0374e-19 
390.95 0 6.62041e-19 -0.00823814 -2.15132e-19 0.00139145 0.041741 4.14842e-18 -0.000334918 -2.65794e-19 0.000314238 -9.04119e-20 -0.000483012 -1.18276e-19 -1.50673e-19 0.000106944 5.2769e-20 -0.00141339 4.26961e-20 -0.000172779 -7.64973e-20 0.00025599 -0.00019692 -3.40889e-20 0.000108339 7.1721e-20 -3.84052e-05 6.44592e-19 -0.000501383 -2.6316e-20 0.000133171 1.62421e-20 0.000886334 9.01854e-20 
391.3 0 8.14725e-19 -0.00968143 -1.97091e-19 0.00136302 0.0416344 4.1648e-18 -0.000294913 -2.55111e-19 0.000254726 -9.65057e-20 -0.000479932 -1.25543e-19 -1.43804e-19 0.000162893 6.645e-20 -0.00144651 4.99978e-20 -0.000175194 -6.11364e-20 0.000281465 -0.000215708 -1.031e-20 7.67367e-05 4.28819e-20 -6.21876e-05 6.6573e-19 -0.000518358 -3.05357e-20 0.000121539 5.09938e-21 0.000924724 8.48658e-20 
391.65 0 9.69833e-19 -0.0111019 -1.89942e-19 0.00133284 0.0414937 4.16457e-18 -0.000258418 -2.37683e-19 0.000194751 -1.08146e-19 -0.000482952 -1.29055e-19 -1.43636e-19 0.000223542 8.44735e-20 -0.00146783 4.04956e-20 -0.000181886 -2.90825e-20 0.000309055 -0.000238322 2.11483e-20 4.30949e-05 2.75984e-20 -8.76182e-05 6.869e-19 -0.000537052 -3.69386e-20 0.000110378 -1.40881e-21 0.000961131 8.798e-20 
392 0 1.124e-18 -0.0124977 -1.78287e-19 0.00130041 0.0413134 4.16046e-18 -0.000224827 -2.38032e-19 0.000134044 -1.13502e-19 -0.000495988 -1.29868e-19 -1.35584e-19 0.0002876 1.12237e-19 -0.00148045 3.78402e-20 -0.000193212 -6.36422e-21 0.000335363 -0.000261415 4.63866e-20 9.3731e-06 1.58751e-20 -0.000116581 6.99834e-19 -0.000559249 -5.3504e-20 9.87214e-05 -1.72211e-20 0.000994879 9.23134e-20 
392.35 0 1.29004e-18 -0.0138664 -1.6004e-19 0.0012661 0.0410895 4.14916e-18 -0.00019398 -2.31354e-19 7.15904e-05 -1.2101e-19 -0.000517937 -1.27068e-19 -1.31003e-19 0.000354649 1.2191e-19 -0.00148764 4.32025e-20 -0.000209096 1.14531e-20 0.000357095 -0.000283298 6.40243e-20 -2.29105e-05 -3.39833e-21 -0.000149825 7.15869e-19 -0.000586363 -6.23204e-20 8.62341e-05 -2.68113e-20 0.00102703 9.88745e-20 
392.7 0 1.4444e-18 -0.0152069 -1.51741e-19 0.00122958 0.0408218 4.12588e-18 -0.000167333 -2.19429e-19 7.17306e-06 -1.20935e-19 -0.000545308 -1.13632e-19 -1.23903e-19 0.000421028 1.41301e-19 -0.0014931 4.87093e-20 -0.000231841 2.82909e-20 0.000372499 -0.000304416 9.37595e-20 -5.15904e-05 -4.78934e-21 -0.000186364 7.37674e-19 -0.000618772 -7.75465e-20 7.09997e-05 -3.15051e-20 0.00105957 1.09888e-19 
393.05 0 1.58835e-18 -0.0165209 -1.40566e-19 0.00119017 0.0405135 4.11604e-18 -0.000146405 -2.00284e-19 -5.86234e-05 -1.13487e-19 -0.000575089 -1.01542e-19 -1.12615e-19 0.000480587 1.59297e-19 -0.00149914 5.26287e-20 -0.000263652 3.68612e-20 0.000380146 -0.000325242 1.14671e-19 -7.50531e-05 -1.62986e-20 -0.000224602 7.41712e-19 -0.000654053 -7.76214e-20 5.19346e-05 -3.03349e-20 0.00109292 1.16628e-19 
393.4 0 1.72755e-18 -0.0178103 -1.33989e-19 0.00114846 0.04017 4.08497e-18 -0.000132682 -1.8488e-19 -0.00012198 -1.09895e-19 -0.00060576 -1.04194e-19 -1.06771e-19 0.000529809 1.81637e-19 -0.0015083 5.73074e-20 -0.000302348 5.4403e-20 0.000377072 -0.000346084 1.34172e-19 -9.40927e-05 -1.83404e-20 -0.000261377 7.40427e-19 -0.000687956 -9.09556e-20 3.10519e-05 -3.72672e-20 0.00112664 1.27805e-19 
393.75 0 1.86432e-18 -0.0190746 -1.32499e-19 0.00110638 0.0397939 4.04455e-18 -0.000124291 -1.74974e-19 -0.000175914 -1.12197e-19 -0.000634233 -9.39902e-20 -1.06649e-19 0.000572862 1.88983e-19 -0.00152195 5.34091e-20 -0.000343718 6.90665e-20 0.000360855 -0.000366567 1.35503e-19 -0.000109366 -1.98749e-20 -0.00029303 7.3613e-19 -0.000717563 -1.11599e-19 1.18408e-05 -5.68948e-20 0.00116055 1.38309e-19 
394.1 0 2.00705e-18 -0.0203122 -1.38208e-19 0.00106546 0.039384 4.00754e-18 -0.000115629 -1.56006e-19 -0.000216409 -1.20533e-19 -0.000654064 -9.64328e-20 -1.21156e-19 0.000615282 2.03749e-19 -0.00153802 4.5114e-20 -0.000384921 7.26605e-20 0.000331372 -0.000385351 1.41085e-19 -0.000120977 -1.21544e-20 -0.000317026 7.41486e-19 -0.000741342 -1.17238e-19 -4.56658e-06 -7.2352e-20 0.00119557 1.4737e-19 
394.45 0 2.15901e-18 -0.0215198 -1.43395e-19 0.001026 0.0389395 3.9756e-18 -0.000103201 -1.40201e-19 -0.000245473 -1.18651e-19 -0.000663236 -8.29381e-20 -1.26853e-19 0.000659081 2.18916e-19 -0.00155483 3.40169e-20 -0.000424652 7.28596e-20 0.000291334 -0.000401868 1.42548e-19 -0.000130365 -2.06089e-20 -0.000334552 7.40809e-19 -0.000758876 -1.32774e-19 -1.92755e-05 -8.05644e-20 0.00123276 1.58318e-19 
394.8 0 2.30124e-18 -0.022694 -1.48838e-19 0.000988646 0.0384609 3.946e-18 -8.83443e-05 -1.18251e-19 -0.000268445 -1.2053e-19 -0.000665825 -7.25115e-20 -1.33224e-19 0.000704491 2.37259e-19 -0.00157286 2.21398e-20 -0.000461605 7.54816e-20 0.000247947 -0.000417938 1.46935e-19 -0.00014038 -3.66327e-20 -0.00035 7.48187e-19 -0.000770876 -1.50051e-19 -3.24716e-05 -8.09956e-20 0.00127057 1.63919e-19 
395.15 0 2.44657e-18 -0.0238326 -1.54071e-19 0.000953559 0.0379486 3.91622e-18 -7.32955e-05 -1.04667e-19 -0.000288781 -1.18121e-19 -0.000665893 -5.43872e-20 -1.39247e-19 0.000750166 2.50199e-19 -0.00159279 1.93221e-20 -0.00049269 7.63468e-20 0.000207624 -0.000435708 1.46047e-19 -0.000152257 -4.23883e-20 -0.000365941 7.60492e-19 -0.000778186 -1.6379e-19 -4.29777e-05 -8.68155e-20 0.00130724 1.84698e-19 
395.5 0 2.57686e-18 -0.0249361 -1.58866e-19 0.000920244 0.0374034 3.87857e-18 -5.8267e-05 -1.0413e-19 -0.000306007 -1.19668e-19 -0.000665253 -3.73616e-20 -1.5189e-19 0.000797389 2.80336e-19 -0.00161563 7.5842e-21 -0.000513532 8.46452e-20 0.000171405 -0.000455036 1.46991e-19 -0.000163343 -4.07787e-20 -0.000382258 7.74613e-19 -0.000781864 -1.8268e-19 -4.90518e-05 -9.40435e-20 0.00134333 1.9988e-19 
395.85 0 2.70975e-18 -0.0260066 -1.67183e-19 0.000889837 0.0368291 3.83649e-18 -4.09001e-05 -9.61928e-20 -0.000320527 -1.20586e-19 -0.000664039 -2.19382e-20 -1.57002e-19 0.00084877 3.1089e-19 -0.00164063 -5.40854e-21 -0.00052207 1.04035e-19 0.000136605 -0.000473355 1.36762e-19 -0.000170258 -5.16937e-20 -0.000397316 7.76572e-19 -0.000780987 -1.85012e-19 -5.03076e-05 -9.23152e-20 0.00137975 2.17544e-19 
396.2 0 2.83676e-18 -0.0270428 -1.70954e-19 0.000861936 0.036229 3.78391e-18 -2.00932e-05 -9.91489e-20 -0.000336554 -1.11476e-19 -0.000662146 -2.65244e-21 -1.6405e-19 0.00090071 3.25758e-19 -0.00166425 -2.30658e-20 -0.000521223 1.09078e-19 9.9681e-05 -0.000487663 1.23164e-19 -0.000174322 -4.85314e-20 -0.000410173 7.63056e-19 -0.000774719 -1.90179e-19 -4.75647e-05 -9.85729e-20 0.00141776 2.25816e-19 
396.55 0 2.95022e-18 -0.0280428 -1.75076e-19 0.000832689 0.0355994 3.72551e-18 2.35105e-06 -9.32858e-20 -0.000357484 -1.14481e-19 -0.000660079 8.4065e-21 -1.69065e-19 0.000947605 3.57357e-19 -0.00168408 -2.22893e-20 -0.000514403 9.74319e-20 6.16345e-05 -0.000497119 9.44179e-20 -0.000178862 -5.16864e-20 -0.000421146 7.56255e-19 -0.000764434 -1.89698e-19 -4.03243e-05 -1.05431e-19 0.00145768 2.46996e-19 
396.9 0 3.0653e-18 -0.0290076 -1.75212e-19 0.000799099 0.0349364 3.65314e-18 2.43543e-05 -8.66992e-20 -0.000383171 -1.27778e-19 -0.000656727 1.94819e-20 -1.87959e-19 0.000987862 3.69235e-19 -0.00169873 -3.45987e-20 -0.000500906 8.94467e-20 2.58827e-05 -0.000502379 7.22425e-20 -0.000184272 -5.03008e-20 -0.000430726 7.54442e-19 -0.000752179 -1.93283e-19 -2.87404e-05 -1.11648e-19 0.0014967 2.42354e-19 
397.25 0 3.17953e-18 -0.0299387 -1.64036e-19 0.000761716 0.0342411 3.57531e-18 4.35395e-05 -8.13104e-20 -0.000410132 -1.24142e-19 -0.000648277 1.94492e-20 -2.05579e-19 0.00102153 3.82241e-19 -0.00170661 -4.55391e-20 -0.000479991 8.53529e-20 -6.66272e-06 -0.00050592 3.85293e-20 -0.000188538 -5.54169e-20 -0.00043988 7.47829e-19 -0.000740397 -1.91265e-19 -1.44563e-05 -1.11582e-19 0.00153093 2.4582e-19 
397.6 0 3.29631e-18 -0.0308355 -1.56734e-19 0.000722576 0.0335165 3.4934e-18 5.86567e-05 -7.2664e-20 -0.00043237 -1.24467e-19 -0.000631167 2.03674e-20 -2.08979e-19 0.00104752 3.94095e-19 -0.00170685 -5.13638e-20 -0.000453577 8.43495e-20 -3.64447e-05 -0.000510629 1.5105e-20 -0.000189191 -5.42046e-20 -0.000449904 7.44759e-19 -0.00072994 -1.77614e-19 2.64528e-06 -1.23021e-19 0.00155757 2.44684e-19 
397.95 0 3.40111e-18 -0.0316981 -1.41854e-19 0.000681868 0.032767 3.41459e-18 7.14567e-05 -7.24571e-20 -0.000443256 -1.35274e-19 -0.000605411 3.28564e-20 -2.11748e-19 0.00106701 4.02977e-19 -0.00169819 -5.13043e-20 -0.000422476 7.21312e-20 -6.5386e-05 -0.00051515 -6.1274e-21 -0.000185984 -5.63699e-20 -0.000461793 7.30807e-19 -0.000719446 -1.79817e-19 2.50509e-05 -1.24164e-19 0.00157562 2.38501e-19 
398.3 0 3.503e-18 -0.0325273 -1.31303e-19 0.000639058 0.032 3.33396e-18 8.35956e-05 -7.14124e-20 -0.00043917 -1.3774e-19 -0.000575125 3.82251e-20 -2.16179e-19 0.00108526 4.13732e-19 -0.00167896 -4.88817e-20 -0.000385748 5.17368e-20 -9.7101e-05 -0.000514665 -2.9019e-20 -0.000181278 -5.01643e-20 -0.000476559 7.23375e-19 -0.00070837 -1.9855e-19 5.36071e-05 -1.23969e-19 0.00158695 2.39265e-19 
398.65 0 3.59366e-18 -0.0333226 -1.2101e-19 0.000594662 0.031219 3.26497e-18 9.59593e-05 -6.68957e-20 -0.000421916 -1.38696e-19 -0.000545759 4.67e-20 -2.12171e-19 0.00110536 4.22415e-19 -0.00165103 -4.96049e-20 -0.000346516 3.92375e-20 -0.000133722 -0.000507214 -3.97097e-20 -0.000175994 -5.22169e-20 -0.000494036 7.19597e-19 -0.00069793 -2.15619e-19 8.42138e-05 -1.23646e-19 0.00159579 2.43513e-19 
399 0 3.67769e-18 -0.0340832 -1.07635e-19 0.000549029 0.0304199 3.18182e-18 0.000110867 -6.22315e-20 -0.00039714 -1.27626e-19 -0.000520928 5.05352e-20 -2.07537e-19 0.00112412 4.23873e-19 -0.0016198 -4.37968e-20 -0.000312596 3.37442e-20 -0.000174925 -0.000494185 -4.53572e-20 -0.000169084 -6.24267e-20 -0.000512426 7.08937e-19 -0.000688594 -2.36918e-19 0.000111951 -1.28719e-19 0.00160506 2.44122e-19 
399.35 0 3.7719e-18 -0.0348097 -1.0475e-19 0.000500847 0.0296012 3.103e-18 0.000129393 -5.08398e-20 -0.000370193 -1.24842e-19 -0.000501452 6.41093e-20 -2.04825e-19 0.00113711 4.1929e-19 -0.00158839 -3.60245e-20 -0.000289359 2.80063e-20 -0.000221091 -0.000477748 -6.04689e-20 -0.000161043 -5.78065e-20 -0.000529654 7.0307e-19 -0.000678656 -2.55979e-19 0.000135508 -1.31338e-19 0.00161448 2.39866e-19 
399.7 0 3.86586e-18 -0.0355012 -9.99316e-20 0.000449668 0.0287681 3.01137e-18 0.000150952 -6.28371e-20 -0.000344692 -1.19303e-19 -0.000487002 8.22269e-20 -2.1409e-19 0.00114359 4.10973e-19 -0.00155577 -3.14989e-20 -0.000274575 3.78741e-20 -0.000271215 -0.000460027 -7.67502e-20 -0.000152957 -6.64238e-20 -0.000543219 7.04282e-19 -0.000666772 -2.69617e-19 0.000156544 -1.23373e-19 0.00162235 2.4086e-19 
400.05 0 3.95714e-18 -0.0361561 -9.73273e-20 0.000396413 0.0279239 2.93392e-18 0.00017571 -5.43203e-20 -0.000321658 -9.87248e-20 -0.000479539 9.89727e-20 -2.23481e-19 0.00114471 3.96176e-19 -0.00152182 -4.2035e-20 -0.000262172 2.79915e-20 -0.00031827 -0.000443302 -9.65647e-20 -0.000145328 -7.49152e-20 -0.00055227 7.01941e-19 -0.000652874 -2.82624e-19 0.000175562 -1.22263e-19 0.00162846 2.39587e-19 
400.4 0 4.04342e-18 -0.0367744 -7.99906e-20 0.000342131 0.0270702 2.85141e-18 0.000203787 -4.31995e-20 -0.000297953 -6.42393e-20 -0.000482123 1.23929e-19 -2.2797e-19 0.00114366 3.78414e-19 -0.00148887 -4.05536e-20 -0.000249977 2.2309e-20 -0.000355325 -0.000429117 -1.02109e-19 -0.000137778 -7.78673e-20 -0.000559319 6.99168e-19 -0.000637011 -2.81598e-19 0.000190593 -1.10771e-19 0.00163248 2.30519e-19 
400.75 0 4.11802e-18 -0.0373557 -5.54239e-20 0.00028902 0.0262088 2.75105e-18 0.000232788 -3.93646e-20 -0.000271233 -5.66499e-20 -0.000492502 1.37708e-19 -2.36664e-19 0.00114674 3.60982e-19 -0.00145651 -5.59851e-20 -0.00023903 1.65027e-20 -0.000382825 -0.000418211 -9.07633e-20 -0.000129897 -7.94313e-20 -0.000565654 6.88131e-19 -0.000618744 -2.65057e-19 0.000201083 -1.1663e-19 0.00163184 2.19764e-19 
401.1 0 4.1969e-18 -0.0378995 -4.40976e-20 0.000239898 0.0253404 2.66102e-18 0.000256965 -3.57982e-20 -0.000243187 -4.11286e-20 -0.000501379 1.55652e-19 -2.40103e-19 0.0011567 3.48734e-19 -0.00141978 -5.85065e-20 -0.00023091 2.03298e-20 -0.000406776 -0.000412666 -8.71335e-20 -0.000123127 -8.24149e-20 -0.000569276 6.88138e-19 -0.000598223 -2.55507e-19 0.000208697 -1.24061e-19 0.00162494 2.14033e-19 
401.45 0 4.27124e-18 -0.0384069 -2.45256e-20 0.000194193 0.0244633 2.58135e-18 0.000271414 -3.96372e-20 -0.000217189 -4.2969e-20 -0.000499644 1.70429e-19 -2.33213e-19 0.00116907 3.26252e-19 -0.00137621 -7.2635e-20 -0.000226721 2.01838e-20 -0.000432899 -0.000413652 -8.15651e-20 -0.000118356 -8.01013e-20 -0.000569113 6.8103e-19 -0.000577157 -2.42829e-19 0.000216017 -1.32579e-19 0.00161268 2.11352e-19 
401.8 0 4.3325e-18 -0.0388786 -1.583e-20 0.000150513 0.0235761 2.4979e-18 0.000276887 -3.32979e-20 -0.000198532 -3.96179e-20 -0.00048353 1.77066e-19 -2.20459e-19 0.00117886 3.11757e-19 -0.00132928 -7.19133e-20 -0.000222465 2.14944e-20 -0.000461074 -0.000419617 -8.24366e-20 -0.000115284 -7.86927e-20 -0.000567555 6.78929e-19 -0.000558108 -2.38528e-19 0.000226032 -1.379e-19 0.0015965 1.99902e-19 
402.15 0 4.38488e-18 -0.039313 -6.81967e-21 0.000110183 0.0226802 2.41308e-18 0.000277173 -1.02347e-20 -0.000190602 -4.47436e-20 -0.000454463 1.90979e-19 -1.98127e-19 0.00118723 2.88838e-19 -0.00128502 -7.61787e-20 -0.000212638 1.89456e-20 -0.000485751 -0.000428971 -9.91117e-20 -0.000114304 -7.61026e-20 -0.000567547 6.64514e-19 -0.000542108 -2.25497e-19 0.000238305 -1.431e-19 0.00157853 1.89987e-19 
402.5 0 4.42771e-18 -0.0397078 6.48681e-22 7.51244e-05 0.021777 2.31799e-18 0.000275773 -2.23289e-21 -0.000190635 -4.89477e-20 -0.000418102 1.90664e-19 -1.85932e-19 0.00119985 2.67307e-19 -0.00124841 -9.0514e-20 -0.000198575 1.47192e-20 -0.000503131 -0.000441365 -1.24281e-19 -0.00011529 -7.17061e-20 -0.000570114 6.41727e-19 -0.000527933 -2.25448e-19 0.000249707 -1.58545e-19 0.00156107 1.88421e-19 
402.85 0 4.48481e-18 -0.0400618 2.20926e-21 4.4468e-05 0.0208636 2.2258e-18 0.00027262 2.05667e-20 -0.00019372 -3.82826e-20 -0.000378943 1.95688e-19 -1.66051e-19 0.00121961 2.36007e-19 -0.00122119 -1.09861e-19 -0.000183209 2.53988e-20 -0.000515736 -0.000455643 -1.46012e-19 -0.000116398 -7.33333e-20 -0.000575171 6.21214e-19 -0.000514782 -2.20441e-19 0.000259804 -1.6681e-19 0.00154547 1.83435e-19 
403.2 0 4.52099e-18 -0.040377 7.7671e-22 1.54819e-05 0.0199393 2.12513e-18 0.000263764 1.24718e-20 -0.000197721 -3.12994e-20 -0.000336262 2.08513e-19 -1.52065e-19 0.00124565 2.16273e-19 -0.00120123 -1.26698e-19 -0.000163882 3.59558e-20 -0.000527745 -0.000470356 -1.46405e-19 -0.000117289 -5.75578e-20 -0.000579818 6.11873e-19 -0.000503959 -2.16705e-19 0.00026966 -1.69973e-19 0.00153017 1.67509e-19 
403.55 0 4.55928e-18 -0.0406549 -1.09952e-20 -1.21452e-05 0.0190092 2.02335e-18 0.000248944 5.44369e-21 -0.000201799 -3.19483e-20 -0.000289273 2.00482e-19 -1.45604e-19 0.00127584 1.90121e-19 -0.00118232 -1.42824e-19 -0.000138595 5.19438e-20 -0.000538653 -0.000484843 -1.44233e-19 -0.000119279 -3.74196e-20 -0.000579661 5.91648e-19 -0.000495985 -2.02443e-19 0.000279172 -1.70815e-19 0.00151404 1.60309e-19 
403.9 0 4.58499e-18 -0.0408972 -2.10019e-20 -3.71491e-05 0.0180756 1.92344e-18 0.000232871 -1.4718e-20 -0.000208 -3.54515e-20 -0.000238926 1.95657e-19 -1.35259e-19 0.0013082 1.71552e-19 -0.00116127 -1.50707e-19 -0.000112044 5.91663e-20 -0.000545813 -0.000498044 -1.55156e-19 -0.000122882 -3.24584e-20 -0.000573624 5.82744e-19 -0.000488861 -1.99143e-19 0.000288786 -1.82049e-19 0.00149945 1.62229e-19 
404.25 0 4.61089e-18 -0.0411053 -3.76759e-20 -5.91137e-05 0.0171378 1.8282e-18 0.00021949 -2.76338e-20 -0.000222968 -2.34248e-20 -0.000185604 1.95064e-19 -1.18896e-19 0.00134325 1.50623e-19 -0.00113989 -1.77944e-19 -8.87688e-05 5.49092e-20 -0.000549566 -0.000507133 -1.70904e-19 -0.000128613 -2.25637e-20 -0.000563524 5.61416e-19 -0.000480769 -2.05404e-19 0.000298031 -1.89999e-19 0.00148743 1.67725e-19 
404.6 0 4.6178e-18 -0.041278 -4.03669e-20 -7.85263e-05 0.0161945 1.73797e-18 0.000211155 -4.24605e-20 -0.000250858 -1.22812e-20 -0.000132549 1.81204e-19 -1.128e-19 0.00138201 1.38007e-19 -0.00111889 -1.88451e-19 -6.96377e-05 5.74721e-20 -0.000551117 -0.000508933 -1.65385e-19 -0.000137716 -3.19724e-20 -0.000553441 5.46571e-19 -0.000473041 -2.02811e-19 0.000303475 -1.88132e-19 0.00147677 1.6363e-19 
404.95 0 4.6232e-18 -0.0414132 -3.90091e-20 -9.75217e-05 0.0152443 1.65606e-18 0.000211132 -5.52382e-20 -0.000286745 6.33577e-21 -8.74133e-05 1.76543e-19 -9.62366e-20 0.00142356 1.35653e-19 -0.00109635 -1.93066e-19 -5.38115e-05 4.67586e-20 -0.0005501 -0.000503871 -1.54845e-19 -0.000150971 -3.23769e-20 -0.000547048 5.38528e-19 -0.000467329 -2.01713e-19 0.000302908 -1.88885e-19 0.00146664 1.64912e-19 
405.3 0 4.63095e-18 -0.0415102 -3.10509e-20 -0.00011806 0.0142866 1.5755e-18 0.000220817 -6.72072e-20 -0.000324083 2.35314e-20 -5.62824e-05 1.70694e-19 -8.86245e-20 0.00146679 1.3906e-19 -0.00107124 -1.98783e-19 -3.99751e-05 5.32452e-20 -0.000547372 -0.000494161 -1.47741e-19 -0.000167287 -4.35526e-20 -0.000545302 5.34256e-19 -0.000463493 -1.91087e-19 0.000297642 -1.86128e-19 0.00145577 1.59025e-19 
405.65 0 4.63543e-18 -0.0415713 -2.20067e-20 -0.000140396 0.0133265 1.48437e-18 0.000237315 -7.95502e-20 -0.000363065 3.48122e-20 -3.78197e-05 1.68293e-19 -7.62997e-20 0.00150854 1.51259e-19 -0.00104148 -2.03034e-19 -2.85729e-05 6.08078e-20 -0.000542712 -0.000481058 -1.37402e-19 -0.000184635 -5.32122e-20 -0.000546529 5.24002e-19 -0.000461243 -1.79619e-19 0.000291006 -2.00993e-19 0.00144153 1.49895e-19 
406 0 4.63629e-18 -0.0416007 -1.51953e-20 -0.0001652 0.0123737 1.39233e-18 0.000259352 -8.4284e-20 -0.000408315 3.81505e-20 -2.78697e-05 1.69876e-19 -5.98541e-20 0.00154383 1.72227e-19 -0.00100452 -1.95816e-19 -1.87972e-05 8.208e-20 -0.000532242 -0.000466585 -1.28862e-19 -0.000201827 -5.27916e-20 -0.000547562 5.18866e-19 -0.000458834 -1.70658e-19 0.000285026 -2.23555e-19 0.00142333 1.39746e-19 
406.35 0 4.65039e-18 -0.0415999 -8.48561e-21 -0.000192494 0.0114337 1.28809e-18 0.000289925 -9.61081e-20 -0.000464127 2.36195e-20 -2.42554e-05 1.64291e-19 -5.65067e-20 0.00157302 1.9969e-19 -0.000960606 -1.8908e-19 -1.04713e-05 9.28904e-20 -0.000511499 -0.000453604 -1.24787e-19 -0.000219028 -4.8876e-20 -0.000547266 5.14864e-19 -0.000454157 -1.64707e-19 0.000277554 -2.39073e-19 0.00140196 1.29584e-19 
406.7 0 4.6625e-18 -0.0415668 3.27556e-21 -0.000218923 0.010504 1.18857e-18 0.0003298 -1.00925e-19 -0.000532975 2.14068e-20 -2.46578e-05 1.60858e-19 -3.81851e-20 0.0016014 2.30804e-19 -0.000910464 -1.87606e-19 -8.1497e-06 1.03054e-19 -0.000480572 -0.000443121 -1.1888e-19 -0.000236137 -4.76201e-20 -0.000547048 5.16322e-19 -0.000446904 -1.60544e-19 0.000266581 -2.51701e-19 0.0013772 1.22374e-19 
407.05 0 4.67959e-18 -0.0414989 2.48014e-21 -0.000240893 0.00957719 1.09007e-18 0.000375208 -1.09118e-19 -0.00061291 2.73979e-20 -2.54581e-05 1.47646e-19 -3.0087e-20 0.00163063 2.58415e-19 -0.000856764 -1.81898e-19 -1.47757e-05 1.20098e-19 -0.000443133 -0.000434108 -1.16602e-19 -0.00025239 -4.60051e-20 -0.000546163 5.15126e-19 -0.000439304 -1.65169e-19 0.000253145 -2.60249e-19 0.00134751 1.1553e-19 
407.4 0 4.67628e-18 -0.0413968 -2.80606e-21 -0.000259121 0.00864844 9.98599e-19 0.000420553 -1.05491e-19 -0.000696165 2.07662e-20 -2.27315e-05 1.46166e-19 -1.87591e-20 0.00165644 2.81251e-19 -0.000805074 -1.66734e-19 -2.83789e-05 1.30791e-19 -0.000402492 -0.000425914 -1.31106e-19 -0.000266795 -3.70098e-20 -0.000541258 5.18614e-19 -0.000433055 -1.69306e-19 0.000238598 -2.68516e-19 0.0013113 1.02517e-19 
407.75 0 4.67737e-18 -0.0412625 -5.05012e-21 -0.000276588 0.00771838 8.98067e-19 0.000461078 -1.05161e-19 -0.000773984 1.635e-20 -1.36281e-05 1.39879e-19 -1.05952e-20 0.00167669 3.07018e-19 -0.000757914 -1.41876e-19 -4.58626e-05 1.43345e-19 -0.000362084 -0.000419498 -1.41477e-19 -0.000279327 -3.8908e-20 -0.00053181 5.13246e-19 -0.000426985 -1.78657e-19 0.000223451 -2.66075e-19 0.00127019 8.46872e-20 
408.1 0 4.67571e-18 -0.0410973 -6.29136e-21 -0.000293773 0.00679089 7.95679e-19 0.000496204 -1.07296e-19 -0.000841436 4.92896e-21 1.61417e-06 1.362e-19 -2.32091e-21 0.00169369 3.33338e-19 -0.000712898 -1.2011e-19 -6.3615e-05 1.60149e-19 -0.000323406 -0.00041428 -1.56999e-19 -0.00029091 -3.14581e-20 -0.000521192 4.98599e-19 -0.00042103 -1.81114e-19 0.000208938 -2.60088e-19 0.00122825 6.7377e-20 
408.45 0 4.6622e-18 -0.0409 -1.54844e-21 -0.000309952 0.00586892 6.92848e-19 0.000530196 -1.14141e-19 -0.000900595 -1.0091e-21 2.00869e-05 1.43922e-19 1.43707e-20 0.00170931 3.5511e-19 -0.000666624 -8.95052e-20 -7.83758e-05 1.52446e-19 -0.00028563 -0.000408511 -1.72426e-19 -0.000302373 -4.55284e-20 -0.000512629 4.79335e-19 -0.000415226 -1.59303e-19 0.000195357 -2.76292e-19 0.00118827 3.85373e-20 
408.8 0 4.65089e-18 -0.0406701 5.05552e-21 -0.000326455 0.00495279 5.8511e-19 0.000568368 -1.16091e-19 -0.000957186 -1.03045e-20 3.90027e-05 1.37567e-19 3.31688e-20 0.00172289 3.64297e-19 -0.000617371 -6.0638e-20 -8.93664e-05 1.45905e-19 -0.000248703 -0.000401826 -1.67818e-19 -0.000314258 -5.70768e-20 -0.000507984 4.79336e-19 -0.000407801 -1.4814e-19 0.000181375 -2.80623e-19 0.00115048 1.99197e-20 
409.15 0 4.64192e-18 -0.0404088 9.32536e-21 -0.00034571 0.00404327 4.84244e-19 0.000611504 -1.04721e-19 -0.00101298 -2.37873e-20 5.81977e-05 1.39604e-19 5.10155e-20 0.00173381 3.51345e-19 -0.000566043 -3.40424e-20 -9.81155e-05 1.37111e-19 -0.00021229 -0.000395038 -1.699e-19 -0.000325696 -6.4318e-20 -0.000508511 4.89984e-19 -0.00039871 -1.35901e-19 0.000166452 -2.84118e-19 0.0011119 8.90039e-21 
409.5 0 4.61868e-18 -0.0401167 1.85717e-20 -0.000367694 0.00314329 3.89322e-19 0.000657096 -9.81877e-20 -0.00106312 -4.43264e-20 8.02524e-05 1.41205e-19 6.10162e-20 0.00174545 3.47495e-19 -0.000513995 -1.43751e-20 -0.000104432 1.28903e-19 -0.000177122 -0.000389109 -1.62758e-19 -0.000335484 -6.07259e-20 -0.000513468 4.88314e-19 -0.000389121 -1.29624e-19 0.000152499 -2.83721e-19 0.00107115 1.58481e-20 
409.85 0 4.58995e-18 -0.0397929 3.08502e-20 -0.000389272 0.00225438 2.89791e-19 0.000702813 -9.70068e-20 -0.00110152 -6.06354e-20 0.000108325 1.4679e-19 6.78903e-20 0.00176238 3.33588e-19 -0.000462977 -6.21254e-21 -0.000105586 1.25317e-19 -0.000145191 -0.000383652 -1.65776e-19 -0.000342677 -6.56246e-20 -0.000519676 4.7568e-19 -0.000379993 -1.3247e-19 0.00014107 -2.78205e-19 0.00103109 2.51484e-20 
410.2 0 4.55864e-18 -0.0394376 5.08894e-20 -0.000408081 0.00137488 1.94282e-19 0.000746547 -9.97445e-20 -0.00112766 -6.91263e-20 0.000143358 1.45353e-19 6.38927e-20 0.0017838 3.2111e-19 -0.000414117 1.95508e-21 -9.84512e-05 1.16612e-19 -0.000115384 -0.000379373 -1.50418e-19 -0.00034823 -7.84172e-20 -0.000524392 4.61984e-19 -0.00037169 -1.42934e-19 0.000130567 -2.77988e-19 0.000993983 4.00462e-20 
410.55 0 4.52083e-18 -0.0390526 6.29803e-20 -0.000425164 0.000501948 9.35268e-20 0.000789717 -9.37164e-20 -0.001146 -8.4576e-20 0.000183235 1.51146e-19 6.00354e-20 0.00180312 3.18063e-19 -0.000365507 7.49787e-21 -8.34884e-05 1.07376e-19 -8.52128e-05 -0.000377639 -1.35248e-19 -0.000356268 -8.15811e-20 -0.000527533 4.37969e-19 -0.000361571 -1.50245e-19 0.000117771 -2.77514e-19 0.000959858 5.21119e-20 
410.9 0 4.48629e-18 -0.0386379 6.42729e-20 -0.000442678 -0.000365245 -6.81956e-21 0.000833031 -8.72444e-20 -0.00116308 -1.06607e-19 0.000222557 1.62434e-19 5.71922e-20 0.0018137 3.21177e-19 -0.000313067 2.87183e-21 -6.57156e-05 1.02599e-19 -5.60415e-05 -0.000377622 -1.29165e-19 -0.000370104 -9.45845e-20 -0.000531314 4.17644e-19 -0.000348633 -1.53042e-19 0.000103952 -2.65387e-19 0.000926828 6.86048e-20 
411.25 0 4.45259e-18 -0.0381928 6.88742e-20 -0.000460397 -0.00122409 -1.03547e-19 0.000872848 -8.53415e-20 -0.00118433 -1.20899e-19 0.000256957 1.75197e-19 5.34463e-20 0.00181272 3.22476e-19 -0.000254877 2.5618e-21 -4.93588e-05 1.03018e-19 -2.98888e-05 -0.000377613 -1.36602e-19 -0.000389011 -1.09252e-19 -0.000537381 3.8988e-19 -0.000336629 -1.51021e-19 9.36684e-05 -2.73609e-19 0.00089192 9.61477e-20 
411.6 0 4.41051e-18 -0.0377187 7.07255e-20 -0.000476184 -0.00207069 -1.95878e-19 0.000907241 -7.45077e-20 -0.00121204 -1.32873e-19 0.000285881 1.80516e-19 5.04607e-20 0.00180313 3.27754e-19 -0.000193249 -9.42545e-21 -3.64877e-05 9.61293e-20 -8.65099e-06 -0.000376263 -1.37046e-19 -0.000409081 -1.10876e-19 -0.000543529 3.65445e-19 -0.000326871 -1.45048e-19 8.90747e-05 -2.84263e-19 0.000853916 1.19379e-19 
411.95 0 4.35406e-18 -0.0372174 6.94868e-20 -0.000488334 -0.00290359 -2.87015e-19 0.000937172 -5.903e-20 -0.0012463 -1.24155e-19 0.000312247 1.8998e-19 5.68922e-20 0.00179095 3.3414e-19 -0.000133206 -7.6767e-21 -2.5976e-05 8.76552e-20 3.03035e-06 -0.000374615 -1.4299e-19 -0.000426689 -1.25137e-19 -0.000547392 3.33042e-19 -0.000316229 -1.44757e-19 8.91316e-05 -2.8592e-19 0.000814292 1.42124e-19 
412.3 0 4.30323e-18 -0.0366889 6.43926e-20 -0.000498746 -0.00372527 -3.76217e-19 0.000963891 -4.88928e-20 -0.00128409 -1.25207e-19 0.000340459 1.95128e-19 5.24849e-20 0.00177883 3.27088e-19 -7.90057e-05 -6.64866e-21 -1.53831e-05 9.28835e-20 1.14505e-06 -0.000374754 -1.50038e-19 -0.000439426 -1.3631e-19 -0.000548855 2.97806e-19 -0.000301661 -1.4298e-19 9.07306e-05 -2.8639e-19 0.000772927 1.44146e-19 
412.65 0 4.24873e-18 -0.0361338 5.84468e-20 -0.000512095 -0.00453713 -4.60658e-19 0.000986439 -3.77363e-20 -0.00131933 -1.1723e-19 0.000369611 1.97385e-19 5.7417e-20 0.00176682 3.11916e-19 -3.09722e-05 2.96633e-21 -3.98843e-06 9.51199e-20 -1.2931e-05 -0.000377027 -1.55052e-19 -0.000444937 -1.42572e-19 -0.000548433 2.60455e-19 -0.000281959 -1.44294e-19 9.1773e-05 -2.65125e-19 0.000728531 1.45357e-19 
413 0 4.1916e-18 -0.0355525 6.21223e-20 -0.000530039 -0.00533735 -5.59603e-19 0.00100151 -3.50616e-20 -0.0013476 -1.18884e-19 0.000393844 2.02181e-19 6.43213e-20 0.00175426 2.93131e-19 1.16183e-05 9.45842e-21 9.56088e-06 9.63763e-20 -3.32482e-05 -0.000381953 -1.51717e-19 -0.00044399 -1.50437e-19 -0.000547486 2.26896e-19 -0.000255812 -1.42456e-19 9.25978e-05 -2.31775e-19 0.000682701 1.4164e-19 
413.35 0 4.13389e-18 -0.0349442 5.98897e-20 -0.00054961 -0.00612507 -6.39257e-19 0.0010056 -4.401e-20 -0.00136637 -1.20196e-19 0.000408127 2.09818e-19 7.83815e-20 0.00174117 2.76415e-19 4.8478e-05 1.95083e-20 2.67254e-05 9.99656e-20 -5.23484e-05 -0.000389778 -1.51404e-19 -0.000440225 -1.54025e-19 -0.000547207 1.91381e-19 -0.000223865 -1.35993e-19 9.38351e-05 -2.12814e-19 0.000637546 1.34595e-19 
413.7 0 4.06577e-18 -0.0343096 6.98171e-20 -0.00056769 -0.00690201 -7.19511e-19 0.000999047 -4.17364e-20 -0.0013749 -1.1654e-19 0.000411285 2.21356e-19 1.04044e-19 0.00172652 2.53615e-19 7.99958e-05 7.39278e-21 4.60574e-05 1.04506e-19 -6.39613e-05 -0.000398299 -1.33244e-19 -0.000434745 -1.65813e-19 -0.000548253 1.66654e-19 -0.00018884 -1.34022e-19 9.53091e-05 -1.95203e-19 0.000593544 1.30449e-19 
414.05 0 4.00128e-18 -0.0336508 7.98327e-20 -0.000583722 -0.00766711 -8.02969e-19 0.000988039 -2.04424e-20 -0.00137801 -1.10489e-19 0.000406489 2.23532e-19 1.24679e-19 0.00170961 2.27584e-19 0.00010796 -1.24094e-21 6.30751e-05 1.17346e-19 -6.52741e-05 -0.000403832 -1.28177e-19 -0.000426811 -1.7678e-19 -0.00054959 1.49016e-19 -0.000154477 -1.41901e-19 9.5583e-05 -1.80701e-19 0.000551252 1.2093e-19 
414.4 0 3.92797e-18 -0.0329685 8.79729e-20 -0.000596083 -0.00841876 -8.83347e-19 0.000979833 -1.34912e-21 -0.00138126 -1.09195e-19 0.000396482 2.20258e-19 1.4616e-19 0.00169156 2.00254e-19 0.00013278 -1.19285e-20 7.35216e-05 1.2141e-19 -5.70343e-05 -0.000402943 -1.28988e-19 -0.000417894 -2.02569e-19 -0.000548307 1.43499e-19 -0.000123575 -1.55557e-19 9.36931e-05 -1.66103e-19 0.000512057 9.76653e-20 
414.75 0 3.86002e-18 -0.0322633 1.10029e-19 -0.000602419 -0.00916084 -9.77082e-19 0.000978581 2.92005e-20 -0.00138372 -1.16561e-19 0.000381321 2.1915e-19 1.60841e-19 0.00167037 1.85131e-19 0.000152664 -2.73393e-20 7.70948e-05 1.26241e-19 -4.46349e-05 -0.000393054 -1.03336e-19 -0.000410344 -2.08835e-19 -0.00054319 1.29769e-19 -9.73374e-05 -1.66065e-19 9.08494e-05 -1.49545e-19 0.000476866 7.11019e-20 
415.1 0 3.7925e-18 -0.0315364 1.22927e-19 -0.000602811 -0.00989533 -1.07463e-18 0.000983759 5.70441e-20 -0.00138217 -1.00762e-19 0.000361025 2.10815e-19 1.58647e-19 0.00164474 1.70009e-19 0.000166338 -3.93725e-20 7.62517e-05 1.27527e-19 -3.18864e-05 -0.000374476 -6.80094e-20 -0.000404579 -1.92875e-19 -0.000535033 1.18172e-19 -7.70119e-05 -1.71031e-19 8.80705e-05 -1.33978e-19 0.000445773 4.42681e-20 
415.45 0 3.71321e-18 -0.0307868 1.31199e-19 -0.000599484 -0.0106208 -1.17523e-18 0.000991129 8.32247e-20 -0.00137774 -1.06744e-19 0.0003378 2.10253e-19 1.46976e-19 0.0016179 1.70119e-19 0.00017231 -5.72693e-20 7.16319e-05 1.24705e-19 -1.63099e-05 -0.000350488 -5.13367e-20 -0.000401279 -1.80826e-19 -0.000524357 1.04229e-19 -6.10553e-05 -1.79272e-19 8.59243e-05 -1.19459e-19 0.000419161 3.35138e-20 
415.8 0 3.61756e-18 -0.030015 1.28477e-19 -0.000595154 -0.0113368 -1.28102e-18 0.000996723 1.11368e-19 -0.00137393 -1.10633e-19 0.000316755 2.05084e-19 1.28145e-19 0.00159203 1.80814e-19 0.000168896 -6.06674e-20 6.22512e-05 1.20141e-19 2.46689e-06 -0.000325078 -2.64155e-20 -0.000401955 -1.73908e-19 -0.000510295 7.4674e-20 -4.59824e-05 -1.94079e-19 8.51445e-05 -1.13954e-19 0.000396239 2.37894e-20 
416.15 0 3.52552e-18 -0.0292235 1.25065e-19 -0.000591034 -0.0120431 -1.38333e-18 0.000999504 1.50055e-19 -0.00137057 -1.11515e-19 0.00030051 1.97795e-19 9.75778e-20 0.00156667 1.76483e-19 0.000159514 -6.55312e-20 4.64778e-05 1.00157e-19 2.05317e-05 -0.000301407 -2.42202e-20 -0.000406137 -1.71216e-19 -0.000490942 4.38542e-20 -3.18761e-05 -2.03351e-19 8.39583e-05 -9.60387e-20 0.000373366 8.04941e-21 
416.5 0 3.42222e-18 -0.0284157 1.1389e-19 -0.000586717 -0.0127393 -1.48472e-18 0.000997732 1.75316e-19 -0.00136174 -1.05786e-19 0.00028854 1.79281e-19 7.62913e-20 0.00154148 1.64896e-19 0.000150288 -7.3194e-20 2.28199e-05 9.39549e-20 3.83714e-05 -0.000280367 -2.32378e-20 -0.000409428 -1.67128e-19 -0.000465944 4.02715e-20 -2.06761e-05 -2.2671e-19 7.92122e-05 -9.82428e-20 0.000349409 -1.03026e-20 
416.85 0 3.31735e-18 -0.0275942 1.09047e-19 -0.000582389 -0.0134238 -1.58373e-18 0.000988393 2.03607e-19 -0.00134185 -9.88458e-20 0.000282346 1.57994e-19 5.11046e-20 0.00151555 1.43872e-19 0.00014262 -8.10653e-20 -5.53452e-06 9.03816e-20 6.03816e-05 -0.00026129 -1.97342e-20 -0.000406373 -1.62645e-19 -0.000435572 2.39908e-20 -1.15016e-05 -2.40188e-19 7.05896e-05 -9.89834e-20 0.000326031 -1.96886e-20 
417.2 0 3.19926e-18 -0.0267591 1.06697e-19 -0.000579185 -0.0140951 -1.67691e-18 0.000970053 2.1361e-19 -0.00130883 -9.9421e-20 0.0002845 1.37929e-19 3.02126e-20 0.00148621 1.38847e-19 0.000135184 -1.01215e-19 -3.18064e-05 7.95069e-20 8.7594e-05 -0.00024298 -1.41966e-20 -0.000394973 -1.54916e-19 -0.000400211 9.72873e-21 -2.33169e-06 -2.48214e-19 5.91567e-05 -1.04185e-19 0.00030276 -9.19307e-21 
417.55 0 3.09204e-18 -0.0259095 9.6621e-20 -0.000577503 -0.0147526 -1.7555e-18 0.000941009 2.20847e-19 -0.00126076 -8.13045e-20 0.000297783 1.31458e-19 1.96063e-20 0.00144955 1.31317e-19 0.000127368 -1.09187e-19 -5.43518e-05 6.90366e-20 0.000118358 -0.000224536 -2.16257e-20 -0.000375885 -1.45149e-19 -0.000360924 6.83593e-21 7.10545e-06 -2.41212e-19 4.57995e-05 -1.01538e-19 0.000277001 1.01049e-21 
417.9 0 2.99256e-18 -0.0250447 8.12285e-20 -0.000578221 -0.0153964 -1.83422e-18 0.000899475 2.17545e-19 -0.00119512 -5.70033e-20 0.00032157 1.27892e-19 -6.26636e-21 0.00140286 1.30539e-19 0.00011953 -1.18323e-19 -7.65732e-05 5.91454e-20 0.000150531 -0.000205157 -3.33277e-20 -0.000349364 -1.27377e-19 -0.000319414 1.53043e-21 1.55233e-05 -2.39143e-19 3.07583e-05 -1.08019e-19 0.000248386 1.48307e-20 
418.25 0 2.90455e-18 -0.0241653 6.17808e-20 -0.000582298 -0.0160256 -1.91417e-18 0.00084764 2.03596e-19 -0.00111297 -2.98573e-20 0.000351034 1.11592e-19 -1.33767e-20 0.00135026 1.33582e-19 0.000112222 -1.24841e-19 -0.000101001 7.08983e-20 0.000180356 -0.000183345 -4.56487e-20 -0.000317654 -1.01422e-19 -0.000278064 -1.57098e-21 2.19979e-05 -2.56233e-19 1.29757e-05 -1.09878e-19 0.000219948 2.1199e-20 
418.6 0 2.80943e-18 -0.0232728 4.9232e-20 -0.000587768 -0.0166328 -1.99066e-18 0.000790685 1.90073e-19 -0.0010185 -6.59581e-21 0.000379958 1.05574e-19 -2.02174e-20 0.0013004 1.51156e-19 0.000106693 -1.34752e-19 -0.0001277 6.96733e-20 0.000205049 -0.000157492 -4.59003e-20 -0.000285835 -8.09842e-20 -0.000239178 -1.16159e-20 2.72065e-05 -2.76884e-19 -6.20593e-06 -1.23823e-19 0.00019343 3.86699e-20 
418.95 0 2.7135e-18 -0.0223688 3.48209e-20 -0.000591321 -0.0172088 -2.05502e-18 0.000734502 1.64821e-19 -0.000916148 8.47166e-21 0.000402944 9.60117e-20 -1.67054e-20 0.00125702 1.51253e-19 0.000104848 -1.51133e-19 -0.000154766 8.97696e-20 0.000224956 -0.00012734 -5.00763e-20 -0.00025652 -5.78752e-20 -0.000205772 -2.11279e-20 3.32226e-05 -2.86451e-19 -2.28283e-05 -1.23761e-19 0.000167498 4.20481e-20 
419.3 0 2.60659e-18 -0.0214567 1.76148e-20 -0.000591996 -0.0177494 -2.11844e-18 0.000683955 1.56879e-19 -0.000810937 2.74442e-20 0.000417787 8.79293e-20 -1.47432e-20 0.00121647 1.49745e-19 0.000105856 -1.64021e-19 -0.000179044 1.09212e-19 0.000239811 -9.45569e-05 -4.07502e-20 -0.000229793 -3.90984e-20 -0.000178847 -3.24831e-20 4.23897e-05 -2.79323e-19 -3.49998e-05 -1.22283e-19 0.000142299 3.84927e-20 
419.65 0 2.49923e-18 -0.0205391 -5.49449e-21 -0.000592517 -0.0182575 -2.17949e-18 0.000642223 1.52968e-19 -0.000707098 5.43458e-20 0.000423637 8.41377e-20 -2.01423e-20 0.00117282 1.19306e-19 0.000104469 -1.69106e-19 -0.000196763 1.21507e-19 0.000247365 -6.09466e-05 -3.88947e-20 -0.000206329 -2.22722e-20 -0.000156047 -2.95062e-20 5.43004e-05 -2.72452e-19 -4.4284e-05 -1.1191e-19 0.000118946 2.7491e-20 
420 0 2.39441e-18 -0.0196179 -1.53506e-20 -0.00059699 -0.0187361 -2.24647e-18 0.000608134 1.45415e-19 -0.000605858 7.40161e-20 0.000422882 9.51949e-20 -2.45694e-20 0.00112656 9.71773e-20 9.82786e-05 -1.60159e-19 -0.000207118 1.33798e-19 0.000248705 -2.63931e-05 -4.14875e-20 -0.000186168 -2.69177e-20 -0.00013565 -1.138e-20 6.62413e-05 -2.67305e-19 -5.43268e-05 -1.06024e-19 9.76612e-05 1.22307e-20 
420.35 0 2.29833e-18 -0.0186929 -6.29515e-21 -0.000605495 -0.0191823 -2.30734e-18 0.000576648 1.36483e-19 -0.000506301 9.33619e-20 0.000421434 1.03106e-19 -3.57013e-20 0.00108213 6.7284e-20 8.92134e-05 -1.64509e-19 -0.000214342 1.40454e-19 0.0002501 8.27785e-06 -3.99946e-20 -0.000166615 -3.39084e-20 -0.000117285 -2.0236e-21 7.79947e-05 -2.58431e-19 -6.70429e-05 -1.10731e-19 7.88225e-05 -3.89246e-21 
420.7 0 2.18634e-18 -0.0177628 7.15432e-23 -0.000615411 -0.0195945 -2.34942e-18 0.000545577 1.48302e-19 -0.000409035 1.13366e-19 0.000424507 1.23002e-19 -3.73021e-20 0.00103942 3.2803e-20 7.92534e-05 -1.53062e-19 -0.000221056 1.45761e-19 0.000257109 4.11674e-05 -3.21883e-20 -0.00014458 -3.69571e-20 -0.000100045 1.30677e-20 9.15472e-05 -2.4492e-19 -8.12164e-05 -1.13826e-19 6.11907e-05 -2.02794e-20 
421.05 0 2.08157e-18 -0.0168289 -4.175e-21 -0.00062555 -0.0199746 -2.40119e-18 0.000515204 1.51645e-19 -0.000315793 1.29125e-19 0.000434523 1.45008e-19 -4.56017e-20 0.00099592 4.15456e-21 6.93402e-05 -1.57286e-19 -0.000225871 1.38339e-19 0.000270988 7.20576e-05 -3.33454e-20 -0.000120302 -3.81043e-20 -8.24702e-05 1.00295e-20 0.00010746 -2.27967e-19 -9.56848e-05 -1.20064e-19 4.3025e-05 -2.50638e-20 
421.4 0 1.95736e-18 -0.0158941 -1.80928e-20 -0.000635841 -0.0203215 -2.4386e-18 0.000484848 1.46828e-19 -0.000226765 1.44607e-19 0.000449346 1.43558e-19 -4.47868e-20 0.000950215 -2.68288e-20 5.92635e-05 -1.50251e-19 -0.000227699 1.0721e-19 0.000287982 0.000100181 -3.30724e-20 -9.70517e-05 -3.75303e-20 -6.51019e-05 6.32603e-21 0.000124546 -2.16008e-19 -0.000111081 -1.23432e-19 2.45327e-05 -1.86787e-20 
421.75 0 1.84375e-18 -0.0149607 -2.62163e-20 -0.000646773 -0.0206354 -2.48158e-18 0.000455941 1.51499e-19 -0.000142638 1.51413e-19 0.000467415 1.2338e-19 -2.75553e-20 0.000901973 -4.06805e-20 4.8284e-05 -1.57694e-19 -0.000225766 9.04054e-20 0.00030349 0.000125302 -2.23252e-20 -7.78511e-05 -4.35402e-20 -4.92471e-05 -2.98507e-21 0.000140538 -1.88803e-19 -0.000126637 -1.14478e-19 6.73996e-06 1.45224e-21 
422.1 0 1.7244e-18 -0.0140302 -1.62727e-20 -0.000658793 -0.0209209 -2.52255e-18 0.000430798 1.69299e-19 -6.64971e-05 1.73453e-19 0.000489988 1.16384e-19 -1.67309e-20 0.000854841 -6.14944e-20 3.52763e-05 -1.72526e-19 -0.000217989 6.93943e-20 0.000315449 0.000151246 -1.16524e-20 -6.27603e-05 -5.99151e-20 -3.34652e-05 -1.88512e-20 0.000153985 -1.76186e-19 -0.000139469 -1.00445e-19 -1.01316e-05 2.22074e-20 
422.45 0 1.60292e-18 -0.0131031 1.09937e-20 -0.000671237 -0.0211848 -2.54197e-18 0.000411153 1.85295e-19 -1.93533e-07 1.80955e-19 0.000517591 9.60546e-20 3.90271e-23 0.000813048 -6.82731e-20 1.90537e-05 -1.89288e-19 -0.000203888 3.99409e-20 0.000321557 0.00017911 4.07838e-22 -4.92571e-05 -7.5942e-20 -1.9022e-05 -3.32364e-20 0.00016416 -1.69414e-19 -0.000148239 -9.23874e-20 -2.61563e-05 5.91166e-20 
422.8 0 1.47121e-18 -0.0121813 3.5122e-20 -0.000682524 -0.0214304 -2.56892e-18 0.000400188 1.84418e-19 5.77401e-05 1.86789e-19 0.000548097 9.915e-20 1.77313e-20 0.000777629 -8.38229e-20 -3.7203e-07 -2.03867e-19 -0.000185354 2.71671e-20 0.000320335 0.000204416 1.03801e-20 -3.36745e-05 -7.52483e-20 -8.47082e-06 -3.78597e-20 0.000170098 -1.77919e-19 -0.000153234 -8.06684e-20 -3.89819e-05 9.49841e-20 
423.15 0 1.32593e-18 -0.0112662 3.50235e-20 -0.000690333 -0.0216547 -2.58575e-18 0.00039879 1.83042e-19 0.000109853 1.91214e-19 0.000575008 1.10867e-19 3.29742e-20 0.00074756 -1.124e-19 -2.41394e-05 -2.05945e-19 -0.000164094 3.0127e-21 0.000313156 0.000224201 2.10575e-20 -1.49298e-05 -9.07507e-20 -6.04995e-07 -5.12468e-20 0.000172442 -1.77296e-19 -0.00015584 -8.41754e-20 -4.67435e-05 1.29614e-19 
423.5 0 1.18767e-18 -0.0103564 4.11812e-20 -0.000693431 -0.0218563 -2.60505e-18 0.000403375 1.83438e-19 0.000160111 1.91464e-19 0.000592457 1.14631e-19 3.2661e-20 0.000720338 -1.25249e-19 -5.32672e-05 -2.06157e-19 -0.000143064 -2.55095e-20 0.000302278 0.00023848 1.41745e-20 3.72259e-06 -1.01551e-19 6.01394e-06 -4.73626e-20 0.000173839 -1.62146e-19 -0.000158052 -8.65634e-20 -5.22093e-05 1.50847e-19 
423.85 0 1.05746e-18 -0.00945217 3.35066e-20 -0.000692722 -0.022038 -2.61766e-18 0.000410206 1.71003e-19 0.000214404 2.1626e-19 0.000600192 1.12788e-19 3.95975e-20 0.000694112 -1.38791e-19 -8.51465e-05 -2.10451e-19 -0.000125743 -3.55845e-20 0.000290397 0.00024856 -2.46831e-21 1.99841e-05 -1.20341e-19 1.25285e-05 -4.71589e-20 0.00017688 -1.52446e-19 -0.000161781 -1.02136e-19 -5.84252e-05 1.57202e-19 
424.2 0 9.39553e-19 -0.00855576 2.92943e-20 -0.000688884 -0.0221995 -2.62754e-18 0.000417763 1.694e-19 0.000274071 2.23988e-19 0.000602279 1.19045e-19 3.28224e-20 0.000669254 -1.41017e-19 -0.000116005 -2.16745e-19 -0.000112494 -4.44583e-20 0.000279478 0.00025575 -1.9929e-20 3.39038e-05 -1.275e-19 2.18109e-05 -3.77976e-20 0.00018319 -1.36105e-19 -0.000169958 -1.12835e-19 -6.51079e-05 1.6731e-19 
424.55 0 8.18488e-19 -0.00766618 2.39373e-20 -0.000680883 -0.0223384 -2.63814e-18 0.000424155 1.72653e-19 0.00033476 2.22437e-19 0.000604259 1.31447e-19 4.30102e-20 0.000647975 -1.42266e-19 -0.000143024 -2.14637e-19 -9.87377e-05 -5.04012e-20 0.000270184 0.000261829 -3.39574e-20 4.42607e-05 -1.38148e-19 3.40437e-05 -2.7865e-20 0.000191634 -1.14788e-19 -0.000184859 -1.15526e-19 -7.14504e-05 1.71395e-19 
424.9 0 6.9524e-19 -0.00678126 2.11654e-20 -0.000669259 -0.0224535 -2.63755e-18 0.000425175 1.71512e-19 0.000392665 2.25084e-19 0.000611981 1.44944e-19 4.18386e-20 0.000631204 -1.48366e-19 -0.000164612 -2.21207e-19 -7.796e-05 -6.04487e-20 0.000264486 0.000267704 -4.38178e-20 5.01358e-05 -1.44965e-19 4.67579e-05 -1.95119e-20 0.000200539 -1.05263e-19 -0.00020382 -1.1733e-19 -7.73844e-05 1.64944e-19 
425.25 0 5.8758e-19 -0.00589975 1.13845e-20 -0.000657972 -0.0225437 -2.64901e-18 0.000419082 1.76647e-19 0.000446337 2.18498e-19 0.000626986 1.43869e-19 4.21057e-20 0.000614868 -1.35218e-19 -0.000179475 -2.25122e-19 -4.57053e-05 -5.66048e-20 0.000263587 0.000271808 -5.72559e-20 5.33369e-05 -1.38174e-19 5.97637e-05 -1.78785e-20 0.000209271 -9.08582e-20 -0.000221835 -1.32341e-19 -8.30175e-05 1.49365e-19 
425.6 0 4.85624e-19 -0.00501942 1.28971e-20 -0.000650009 -0.022612 -2.65879e-18 0.000407039 1.72253e-19 0.000495349 2.13648e-19 0.000642827 1.42185e-19 4.54122e-20 0.000593031 -1.27305e-19 -0.000185124 -2.18914e-19 -3.24819e-06 -5.18347e-20 0.000265663 0.00027381 -6.98171e-20 5.71599e-05 -1.38241e-19 7.52798e-05 -1.47353e-20 0.000216419 -7.00167e-20 -0.000239108 -1.47684e-19 -8.84748e-05 1.42613e-19 
425.95 0 3.88455e-19 -0.0041406 -2.86964e-21 -0.000643844 -0.0226642 -2.65434e-18 0.00039069 1.55487e-19 0.000537956 1.90962e-19 0.000653917 1.49985e-19 4.68118e-20 0.000563555 -1.06594e-19 -0.000178773 -2.16072e-19 4.20821e-05 -6.09063e-20 0.000267161 0.000275993 -7.53352e-20 6.40169e-05 -1.3353e-19 9.37445e-05 -2.22092e-20 0.000220849 -5.07673e-20 -0.000258503 -1.60451e-19 -9.4809e-05 1.41596e-19 
426.3 0 2.77624e-19 -0.00326659 -1.55699e-20 -0.000636667 -0.022701 -2.65203e-18 0.00037358 1.56689e-19 0.000573492 1.71066e-19 0.000661614 1.4066e-19 3.89701e-20 0.000527623 -1.13155e-19 -0.000159304 -1.99908e-19 8.35463e-05 -7.62886e-20 0.000265433 0.00028047 -6.62618e-20 7.42957e-05 -1.07354e-19 0.000112841 -1.73279e-20 0.000221768 -4.17518e-20 -0.000278165 -1.84659e-19 -0.000103867 1.46204e-19 
426.65 0 1.67071e-19 -0.00239954 -2.63378e-20 -0.000627788 -0.0227173 -2.65361e-18 0.00035734 1.50285e-19 0.000604515 1.46232e-19 0.000670656 1.25982e-19 3.8075e-20 0.000487307 -1.02196e-19 -0.000127685 -1.83375e-19 0.000120392 -8.98199e-20 0.000260255 0.000288062 -4.86522e-20 8.70987e-05 -7.76383e-20 0.000129525 -5.27039e-21 0.000218048 -2.79744e-20 -0.000294242 -2.18816e-19 -0.000116204 1.44673e-19 
427 0 5.68902e-20 -0.00154053 -3.9192e-20 -0.000617743 -0.0227071 -2.65361e-18 0.000338613 1.47023e-19 0.000632698 1.14556e-19 0.00068271 1.19306e-19 3.22589e-20 0.000446914 -9.21281e-20 -8.58411e-05 -1.60777e-19 0.000155241 -1.03842e-19 0.000251141 0.000299531 -3.77219e-20 0.000100796 -5.80473e-20 0.000144041 -3.98945e-21 0.000209503 -1.71252e-20 -0.000306937 -2.26487e-19 -0.000130061 1.45508e-19 
427.35 0 -3.68568e-20 -0.000688226 -3.38803e-20 -0.000605272 -0.0226679 -2.65659e-18 0.000312881 1.4796e-19 0.000656686 9.95962e-20 0.000694013 1.20912e-19 3.47063e-20 0.000414128 -8.36526e-20 -3.7961e-05 -1.47879e-19 0.000187844 -9.97062e-20 0.000238221 0.000314712 -2.12804e-20 0.000114407 -4.07197e-20 0.000158163 1.45234e-20 0.000198823 -2.0821e-20 -0.000319201 -2.31912e-19 -0.000142724 1.52835e-19 
427.7 0 -1.26716e-19 0.00015981 -2.56182e-20 -0.00058891 -0.0226026 -2.65911e-18 0.000279215 1.37517e-19 0.000675303 1.02912e-19 0.000702151 1.26004e-19 3.62827e-20 0.000390521 -6.35656e-20 1.09256e-05 -1.33022e-19 0.000214728 -9.92647e-20 0.000222838 0.000330945 -5.94559e-21 0.000126743 -4.2029e-20 0.000171468 4.98068e-20 0.000190361 -1.18147e-20 -0.000332857 -2.36673e-19 -0.000153939 1.48616e-19 
428.05 0 -2.26433e-19 0.00100317 -1.35306e-20 -0.000570893 -0.0225158 -2.65655e-18 0.000240534 1.31903e-19 0.0006884 1.18241e-19 0.000707637 1.20779e-19 3.47737e-20 0.000368273 -3.18941e-20 5.91805e-05 -1.29321e-19 0.000233623 -1.06201e-19 0.000207505 0.000345279 -7.47816e-21 0.000136166 -4.47055e-20 0.000182557 6.74161e-20 0.00018484 -4.10094e-21 -0.000349598 -2.51129e-19 -0.0001657 1.37564e-19 
428.4 0 -3.23418e-19 0.00184059 -1.26503e-20 -0.000553746 -0.0224119 -2.64607e-18 0.000200951 1.22245e-19 0.000694582 1.1428e-19 0.000709684 1.01995e-19 3.57435e-20 0.000342367 -7.62887e-21 0.000107034 -1.16893e-19 0.000244123 -1.04231e-19 0.000195345 0.000357819 -7.96883e-21 0.00014061 -4.61503e-20 0.000190433 7.867e-20 0.00018239 -1.1645e-20 -0.000370802 -2.4371e-19 -0.000178979 1.30834e-19 
428.75 0 -4.13396e-19 0.00267072 -1.92934e-20 -0.000536195 -0.0222929 -2.63069e-18 0.00016095 1.22396e-19 0.00069498 1.12819e-19 0.000705824 8.8308e-20 4.04681e-20 0.000315187 7.20896e-21 0.000153931 -1.06465e-19 0.00024739 -1.0841e-19 0.000184034 0.00036979 -4.69252e-22 0.000138921 -5.31685e-20 0.000195481 7.80537e-20 0.000184151 -1.6717e-20 -0.000394908 -2.25458e-19 -0.000194353 1.34029e-19 
429.1 0 -4.93438e-19 0.00349157 -3.24288e-20 -0.000517113 -0.0221554 -2.6085e-18 0.00011942 1.08777e-19 0.000691917 1.25297e-19 0.000693423 8.55905e-20 4.00718e-20 0.000286704 8.63559e-21 0.000199118 -1.05559e-19 0.000246308 -1.09161e-19 0.00016805 0.000379491 7.94573e-21 0.000134217 -7.00358e-20 0.000197435 7.83434e-20 0.000188187 -1.61076e-20 -0.000417659 -2.1845e-19 -0.000211611 1.28207e-19 
429.45 0 -5.74521e-19 0.00430222 -4.17272e-20 -0.000497902 -0.0219977 -2.57462e-18 7.71502e-05 9.11322e-20 0.000684468 1.42426e-19 0.000671589 8.63016e-20 4.47048e-20 0.000255461 1.91289e-21 0.000241798 -1.14762e-19 0.000244084 -1.09836e-19 0.000144961 0.000385758 1.59308e-21 0.000129265 -7.82587e-20 0.000194705 6.38209e-20 0.000192516 -2.86214e-20 -0.000435568 -1.98635e-19 -0.000229584 1.24168e-19 
429.8 0 -6.41942e-19 0.00510245 -5.98406e-20 -0.000479825 -0.0218233 -2.54762e-18 3.30973e-05 6.65223e-20 0.000670825 1.46411e-19 0.000641575 8.18078e-20 4.43429e-20 0.00022443 -2.24921e-20 0.00028064 -1.20932e-19 0.000242156 -1.11312e-19 0.000117879 0.000391304 -1.24789e-20 0.00012353 -9.68505e-20 0.000187771 5.11795e-20 0.000195726 -4.1221e-20 -0.000447777 -1.70413e-19 -0.000247278 1.11773e-19 
430.15 0 -7.18621e-19 0.00589235 -6.61861e-20 -0.000463428 -0.0216355 -2.5154e-18 -1.34225e-05 7.28353e-20 0.000649797 1.59974e-19 0.000605727 7.30888e-20 4.67153e-20 0.000196974 -5.58784e-20 0.000312829 -1.17749e-19 0.000239747 -1.13046e-19 9.23923e-05 0.000397665 -2.33664e-20 0.000116644 -1.19727e-19 0.000179371 3.58898e-20 0.000198662 -4.08153e-20 -0.000454557 -1.55659e-19 -0.000264957 1.05226e-19 
430.5 0 -8.07709e-19 0.00667081 -5.84619e-20 -0.000448861 -0.0214351 -2.47548e-18 -5.54962e-05 7.05429e-20 0.000622897 1.51282e-19 0.000567475 4.96333e-20 6.98305e-20 0.0001729 -7.85295e-20 0.000335371 -1.23704e-19 0.000236459 -1.08611e-19 6.96723e-05 0.000404748 -3.12895e-20 0.000109106 -1.25059e-19 0.000172789 4.078e-20 0.000203218 -4.81306e-20 -0.000455419 -1.27088e-19 -0.000283238 9.31865e-20 
430.85 0 -8.96351e-19 0.00743448 -4.64009e-20 -0.000436237 -0.0212183 -2.44867e-18 -8.39154e-05 6.36061e-20 0.000594008 1.37842e-19 0.00052979 3.86015e-20 8.1506e-20 0.000149757 -1.03831e-19 0.000345411 -1.15405e-19 0.000234938 -1.01334e-19 4.80844e-05 0.000413736 -1.86148e-20 0.000102188 -1.2142e-19 0.000169257 3.93773e-20 0.000208942 -3.52713e-20 -0.000451025 -1.11154e-19 -0.000300546 7.62119e-20 
431.2 0 -9.7456e-19 0.0081813 -3.29726e-20 -0.000425497 -0.0209802 -2.42106e-18 -9.62453e-05 6.18095e-20 0.000566478 1.40979e-19 0.000494521 2.36896e-20 1.02835e-19 0.00012704 -1.33952e-19 0.00033933 -9.34336e-20 0.000237152 -8.96596e-20 2.57121e-05 0.000424551 -7.51592e-21 9.67808e-05 -1.20866e-19 0.000166948 2.36657e-20 0.000215789 -3.698e-20 -0.000442786 -9.54137e-20 -0.000315236 5.79869e-20 
431.55 0 -1.06173e-18 0.00890963 -2.52042e-20 -0.000415599 -0.0207221 -2.388e-18 -9.46057e-05 6.86492e-20 0.000543791 1.49006e-19 0.000461294 1.46171e-20 1.01355e-19 0.000105229 -1.54712e-19 0.000316506 -6.61569e-20 0.000240909 -7.50098e-20 2.54621e-06 0.000433931 -3.40048e-21 9.33008e-05 -1.10537e-19 0.000164423 9.3407e-21 0.000224417 -2.22314e-20 -0.000430629 -9.13222e-20 -0.000328161 4.01858e-20 
431.9 0 -1.15292e-18 0.00961673 -1.78022e-20 -0.000405807 -0.0204457 -2.35432e-18 -8.35467e-05 7.42781e-20 0.000528957 1.78977e-19 0.000427641 6.46625e-21 8.76471e-20 8.38437e-05 -1.78796e-19 0.000280991 -5.44346e-20 0.000241728 -4.7843e-20 -1.79487e-05 0.000438355 1.60003e-23 9.27786e-05 -1.02621e-19 0.000161521 -5.90724e-21 0.000235382 5.41565e-21 -0.000415635 -8.71159e-20 -0.000340274 1.34077e-20 
432.25 0 -1.2356e-18 0.0103041 -1.62364e-20 -0.000395399 -0.0201509 -2.32596e-18 -6.75113e-05 6.82053e-20 0.000523418 1.95822e-19 0.000392784 2.97913e-21 8.66763e-20 6.4755e-05 -1.94997e-19 0.000238964 -4.04422e-20 0.000238121 -1.7347e-20 -3.27723e-05 0.000437363 8.31908e-21 9.55511e-05 -1.00836e-19 0.000158269 -1.99637e-20 0.000249258 2.23439e-20 -0.000400661 -9.46628e-20 -0.000353536 8.06826e-21 
432.6 0 -1.32043e-18 0.010978 -8.24949e-21 -0.000383328 -0.0198427 -2.28158e-18 -4.91289e-05 6.43541e-20 0.000526272 2.06345e-19 0.00035747 1.06042e-20 8.66449e-20 5.03675e-05 -1.92356e-19 0.000197704 -3.41762e-20 0.000231477 6.77637e-21 -4.31836e-05 0.000433084 3.47144e-21 9.90556e-05 -8.70388e-20 0.000155244 -3.76187e-20 0.000265408 4.08694e-20 -0.000388892 -9.37476e-20 -0.000369736 5.07236e-21 
432.95 0 -1.40677e-18 0.0116419 -1.35524e-20 -0.00036974 -0.0195264 -2.25183e-18 -3.12085e-05 5.84332e-20 0.000532589 2.04516e-19 0.000320086 1.30542e-20 8.4395e-20 3.94746e-05 -1.91358e-19 0.000161865 -2.10302e-20 0.000221445 2.46261e-20 -5.14522e-05 0.000424688 1.06055e-21 9.82997e-05 -8.37223e-20 0.000152696 -5.89747e-20 0.000280765 6.74734e-20 -0.000381155 -9.04923e-20 -0.000386892 9.61878e-21 
433.3 0 -1.48865e-18 0.0122952 -4.07079e-21 -0.000356168 -0.0192003 -2.21636e-18 -1.47448e-05 4.6118e-20 0.000537134 2.20073e-19 0.000278489 3.42741e-20 8.13899e-20 2.84383e-05 -1.84057e-19 0.000130645 -1.07796e-20 0.000209484 3.11049e-20 -5.67974e-05 0.000409806 -4.72449e-21 9.01442e-05 -8.31895e-20 0.00014962 -8.5764e-20 0.000295091 8.88089e-20 -0.000375764 -9.09284e-20 -0.000402492 2.00203e-20 
433.65 0 -1.57019e-18 0.0129351 1.49358e-21 -0.000344298 -0.018859 -2.19331e-18 -1.54822e-06 1.22356e-20 0.000538206 2.21128e-19 0.000233767 4.28662e-20 9.16941e-20 1.45944e-05 -1.81447e-19 0.000101924 6.28037e-21 0.00019913 4.05514e-20 -6.17827e-05 0.000390453 -8.18639e-21 7.62397e-05 -8.21017e-20 0.000147115 -1.28779e-19 0.000309426 1.18366e-19 -0.000372703 -9.67177e-20 -0.000417456 2.90894e-20 
434 0 -1.64837e-18 0.0135597 6.94675e-21 -0.000335394 -0.0185009 -2.15941e-18 5.45756e-06 -7.16716e-21 0.000535503 2.06311e-19 0.000189028 5.13892e-20 8.51329e-20 -2.92315e-06 -1.77237e-19 7.52706e-05 2.24009e-20 0.00019224 4.75905e-20 -6.95426e-05 0.000369884 -1.34105e-20 6.0223e-05 -9.73374e-20 0.000148827 -1.52094e-19 0.000321191 1.29946e-19 -0.00037142 -1.14076e-19 -0.000433956 3.11239e-20 
434.35 0 -1.73186e-18 0.0141661 1.21395e-20 -0.000330295 -0.0181287 -2.11846e-18 5.07433e-06 -1.88528e-20 0.000530227 1.79209e-19 0.000147598 4.79247e-20 8.05176e-20 -2.30977e-05 -1.80122e-19 5.34191e-05 3.18329e-20 0.000188661 6.4198e-20 -7.99119e-05 0.000349748 -4.02131e-21 4.41774e-05 -1.11849e-19 0.000156111 -1.67505e-19 0.00032919 1.44744e-19 -0.00037041 -1.17782e-19 -0.000452568 3.62248e-20 
434.7 0 -1.81297e-18 0.0147538 1.99863e-20 -0.000329783 -0.0177447 -2.08368e-18 -1.40333e-06 -9.387e-21 0.000525182 1.70674e-19 0.000113397 3.07834e-20 6.93598e-20 -4.73394e-05 -1.86766e-19 4.10055e-05 3.96557e-20 0.00018685 6.34743e-20 -9.32611e-05 0.000330707 3.05106e-20 2.9291e-05 -1.31466e-19 0.000166814 -1.87517e-19 0.000334527 1.49271e-19 -0.000369195 -1.09697e-19 -0.000471356 3.55405e-20 
435.05 0 -1.87083e-18 0.0153239 3.7711e-20 -0.000333987 -0.0173507 -2.05221e-18 -8.93543e-06 -7.24455e-21 0.000522051 1.54741e-19 9.06287e-05 5.62576e-21 5.62966e-20 -7.90704e-05 -1.86965e-19 3.84451e-05 3.85319e-20 0.000184921 5.90451e-20 -0.000109793 0.000312423 7.38622e-20 1.65666e-05 -1.42425e-19 0.000178506 -1.97895e-19 0.00033821 1.46502e-19 -0.000367381 -1.07714e-19 -0.000489463 4.35492e-20 
435.4 0 -1.91973e-18 0.0158757 5.02467e-20 -0.000341358 -0.0169475 -2.02453e-18 -1.24652e-05 -1.32116e-20 0.000521965 1.43081e-19 8.156e-05 -1.23828e-20 4.18357e-20 -0.000117338 -1.73391e-19 4.23336e-05 4.47147e-20 0.000181536 5.33749e-20 -0.000127439 0.000294512 9.74532e-20 6.97985e-06 -1.65632e-19 0.000189585 -2.16007e-19 0.000341867 1.32476e-19 -0.000364293 -1.01968e-19 -0.000508056 4.59514e-20 
435.75 0 -1.96447e-18 0.0164062 6.35644e-20 -0.000350472 -0.0165346 -1.9875e-18 -1.19519e-05 -2.89932e-20 0.000527195 1.29883e-19 8.4378e-05 -3.3441e-20 2.45042e-20 -0.00015606 -1.5385e-19 4.99485e-05 5.55017e-20 0.000175708 4.29763e-20 -0.000142686 0.000276726 1.10791e-19 1.80086e-06 -1.62607e-19 0.000198729 -2.34557e-19 0.000346199 1.243e-19 -0.000360251 -7.92582e-20 -0.000526398 4.64917e-20 
436.1 0 -2.01423e-18 0.0169137 6.78537e-20 -0.000360215 -0.0161106 -1.94646e-18 -9.95575e-06 -4.81985e-20 0.000541893 1.43502e-19 9.2089e-05 -4.96892e-20 9.27107e-21 -0.000190463 -1.45522e-19 5.90141e-05 7.78067e-20 0.000166602 2.87656e-20 -0.000153704 0.000259049 1.31319e-19 2.62555e-06 -1.56941e-19 0.000205761 -2.50336e-19 0.000350402 1.19129e-19 -0.000356295 -5.91276e-20 -0.000541797 3.86353e-20 
436.45 0 -2.06542e-18 0.0174018 8.09276e-20 -0.000370116 -0.0156749 -1.89332e-18 -9.02384e-06 -6.19867e-20 0.000568363 1.58585e-19 9.5997e-05 -5.03272e-20 -1.37687e-20 -0.00022362 -1.35565e-19 6.68394e-05 8.52029e-20 0.000155832 1.87668e-20 -0.00016215 0.00024254 1.52248e-19 9.27309e-06 -1.56858e-19 0.000211631 -2.58615e-19 0.000354726 1.14765e-19 -0.000353778 -6.68964e-20 -0.000554432 2.71441e-20 
436.8 0 -2.11404e-18 0.0178727 7.68439e-20 -0.000381567 -0.0152289 -1.83872e-18 -1.08943e-05 -7.37572e-20 0.000603402 1.61928e-19 9.18127e-05 -5.45292e-20 -3.61157e-20 -0.00026014 -1.37119e-19 7.32886e-05 8.52365e-20 0.000145846 6.01511e-21 -0.000172377 0.000228581 1.6048e-19 1.85365e-05 -1.6671e-19 0.000216831 -2.66637e-19 0.000360535 1.08829e-19 -0.00035416 -5.69828e-20 -0.00056744 2.04974e-20 
437.15 0 -2.1601e-18 0.0183222 7.13603e-20 -0.000394739 -0.0147741 -1.78599e-18 -1.50682e-05 -9.59736e-20 0.000638457 1.71728e-19 8.12419e-05 -5.92932e-20 -5.63429e-20 -0.000298342 -1.29315e-19 8.07882e-05 8.88563e-20 0.000137937 1.23707e-21 -0.000187987 0.000217444 1.68281e-19 2.7622e-05 -1.79048e-19 0.000221034 -2.73448e-19 0.000367061 8.52451e-20 -0.000355655 -4.33279e-20 -0.000579171 1.99744e-20 
437.5 0 -2.20614e-18 0.0187437 6.88256e-20 -0.000408196 -0.0143083 -1.72836e-18 -2.00914e-05 -1.14807e-19 0.000664541 1.78012e-19 6.86103e-05 -6.65918e-20 -7.19394e-20 -0.000334096 -1.23621e-19 8.6591e-05 8.339e-20 0.000135027 4.15484e-21 -0.000209287 0.000207839 1.75379e-19 3.45222e-05 -1.78453e-19 0.000223578 -2.79506e-19 0.000372878 7.221e-20 -0.000354409 -3.66107e-20 -0.000584535 2.53902e-20 
437.85 0 -2.2581e-18 0.0191366 6.07922e-20 -0.000420112 -0.0138262 -1.66633e-18 -2.60638e-05 -1.36617e-19 0.000679611 1.78153e-19 5.59433e-05 -7.77717e-20 -8.25989e-20 -0.000364325 -1.15435e-19 8.40364e-05 8.8493e-20 0.000139854 2.34785e-22 -0.0002357 0.000197177 1.66598e-19 3.78899e-05 -1.74771e-19 0.000224881 -2.80165e-19 0.000379416 7.05481e-20 -0.000350212 -1.80927e-20 -0.000584191 4.24396e-20 
438.2 0 -2.31056e-18 0.0195027 5.27263e-20 -0.000429382 -0.0133261 -1.59006e-18 -3.24924e-05 -1.60697e-19 0.000686804 1.62227e-19 4.44743e-05 -9.40908e-20 -9.51293e-20 -0.000387835 -1.08046e-19 7.24065e-05 9.05717e-20 0.000151071 -8.74896e-21 -0.000264074 0.000184615 1.54638e-19 3.78012e-05 -1.59823e-19 0.000225756 -2.81791e-19 0.000387579 8.34732e-20 -0.000346374 5.24055e-21 -0.000582616 4.68698e-20 
438.55 0 -2.35721e-18 0.0198423 2.92574e-20 -0.00043692 -0.0128104 -1.52162e-18 -3.78585e-05 -1.73929e-19 0.000689858 1.40247e-19 3.74353e-05 -1.07788e-19 -1.10879e-19 -0.000404625 -1.0572e-19 5.69254e-05 8.07183e-20 0.000168 -2.25324e-20 -0.000288332 0.000171975 1.48122e-19 3.54393e-05 -1.51492e-19 0.00022755 -2.7931e-19 0.000396486 8.7643e-20 -0.000345497 2.12044e-20 -0.000580731 4.21013e-20 
438.9 0 -2.40499e-18 0.0201556 2.01806e-20 -0.000443449 -0.012284 -1.45043e-18 -4.1132e-05 -1.72184e-19 0.000691599 1.28331e-19 3.5091e-05 -1.17292e-19 -1.24108e-19 -0.000417237 -9.75055e-20 4.26455e-05 6.6495e-20 0.000193779 -3.4377e-20 -0.000305904 0.000161402 1.34698e-19 3.37278e-05 -1.28942e-19 0.000230687 -2.70674e-19 0.000405785 8.62923e-20 -0.000347147 4.16092e-20 -0.000578115 3.10113e-20 
439.25 0 -2.45216e-18 0.0204442 1.29481e-20 -0.000450031 -0.0117519 -1.37911e-18 -4.08503e-05 -1.69314e-19 0.000690729 1.19703e-19 3.56861e-05 -1.17111e-19 -1.27267e-19 -0.00043214 -8.16546e-20 3.42166e-05 5.01615e-20 0.000230612 -4.79991e-20 -0.000315353 0.000154035 1.31585e-19 3.46447e-05 -1.05087e-19 0.000232357 -2.61774e-19 0.000413517 7.80075e-20 -0.000349933 5.73808e-20 -0.000575084 2.39775e-20 
439.6 0 -2.5006e-18 0.0207097 1.59937e-20 -0.000457455 -0.0112166 -1.31284e-18 -3.71793e-05 -1.57621e-19 0.000683308 1.16786e-19 4.01907e-05 -1.28603e-19 -1.16647e-19 -0.000453797 -6.61751e-20 3.39251e-05 4.11599e-20 0.000277381 -6.18043e-20 -0.000313379 0.000149718 1.36867e-19 3.68718e-05 -8.37465e-20 0.000230858 -2.54426e-19 0.00041653 8.9348e-20 -0.000352645 6.62682e-20 -0.000570566 2.73706e-20 
439.95 0 -2.53832e-18 0.0209532 7.02089e-21 -0.000462711 -0.0106787 -1.25243e-18 -3.24609e-05 -1.38683e-19 0.00066951 1.15631e-19 5.05161e-05 -1.28627e-19 -1.08665e-19 -0.000480557 -5.12157e-20 4.01713e-05 1.8952e-20 0.000330942 -7.14031e-20 -0.000298227 0.000146747 1.34225e-19 3.81207e-05 -5.75554e-20 0.000227933 -2.23255e-19 0.000413184 9.49461e-20 -0.000352503 7.84083e-20 -0.000565181 3.37632e-20 
440.3 0 -2.57572e-18 0.0211759 2.32697e-21 -0.000460758 -0.0101398 -1.18616e-18 -2.75698e-05 -1.16032e-19 0.000653943 9.53829e-20 6.65733e-05 -1.30899e-19 -1.13277e-19 -0.000508323 -4.47149e-20 5.05037e-05 3.96738e-24 0.000387862 -7.48835e-20 -0.000270894 0.000143166 1.35407e-19 3.73107e-05 -4.92396e-20 0.000224505 -1.95561e-19 0.000405251 1.00005e-19 -0.000347668 7.98656e-20 -0.000561637 3.08726e-20 
440.65 0 -2.61692e-18 0.0213805 1.48226e-20 -0.000449562 -0.00960406 -1.11629e-18 -2.36152e-05 -9.64984e-20 0.000638341 8.3604e-20 8.40736e-05 -1.33649e-19 -1.05906e-19 -0.000531871 -3.30018e-20 6.387e-05 -1.20756e-20 0.000443237 -7.67164e-20 -0.00023509 0.000138733 1.3246e-19 3.62292e-05 -3.72837e-20 0.000219035 -1.6622e-19 0.000396302 1.03853e-19 -0.0003404 7.97767e-20 -0.000560735 3.85199e-20 
441 0 -2.64844e-18 0.0215679 3.25152e-20 -0.000430169 -0.00907309 -1.04535e-18 -2.11785e-05 -7.33719e-20 0.000619365 7.8498e-20 9.68651e-05 -1.48199e-19 -8.51951e-20 -0.000543173 -2.59925e-20 7.9953e-05 -2.36794e-20 0.000491607 -7.89326e-20 -0.000197028 0.000134334 1.33214e-19 3.62735e-05 -2.52097e-20 0.000209982 -1.6262e-19 0.000389562 1.10289e-19 -0.000330336 8.3453e-20 -0.000561345 3.8853e-20 
441.35 0 -2.68893e-18 0.0217382 3.79809e-20 -0.000403896 -0.00854598 -9.80192e-19 -1.66239e-05 -5.49264e-20 0.000594527 5.72879e-20 0.000102005 -1.59981e-19 -6.00239e-20 -0.000537237 -1.31246e-20 9.56356e-05 -2.56677e-20 0.000531412 -5.96721e-20 -0.000163172 0.000129782 1.29919e-19 3.64627e-05 3.45164e-21 0.000197587 -1.52243e-19 0.000386594 1.22269e-19 -0.000314533 8.37652e-20 -0.000562896 3.72991e-20 
441.7 0 -2.71488e-18 0.0218934 3.85213e-20 -0.000372302 -0.00802382 -9.26363e-19 -9.09786e-06 -4.64623e-20 0.000566953 5.09918e-20 9.97291e-05 -1.69916e-19 -4.18822e-20 -0.000516767 -7.09997e-21 0.000106637 -1.20974e-20 0.000560843 -4.22883e-20 -0.000135788 0.000124683 1.2897e-19 3.72281e-05 1.29373e-20 0.000182901 -1.53423e-19 0.000386879 1.37455e-19 -0.000294868 8.77754e-20 -0.00056648 4.45191e-20 
442.05 0 -2.72969e-18 0.0220352 4.19233e-20 -0.000338167 -0.00750751 -8.60615e-19 -4.89654e-06 -3.67036e-20 0.000542635 4.27369e-20 9.13559e-05 -1.70228e-19 -1.83354e-20 -0.000488862 -1.17977e-20 0.000112287 -1.22541e-20 0.00057769 -3.12202e-20 -0.000112955 0.000118359 1.29014e-19 4.2066e-05 4.88807e-20 0.000167296 -1.57323e-19 0.000389165 1.4711e-19 -0.00027624 7.49131e-20 -0.000571692 4.42916e-20 
442.4 0 -2.74739e-18 0.0221617 5.7989e-20 -0.000304912 -0.00699559 -7.92678e-19 -9.53295e-06 -2.06135e-20 0.00052268 4.64293e-20 7.60131e-05 -1.67412e-19 -4.28125e-21 -0.000460152 -2.47931e-20 0.000115573 -1.40722e-20 0.000584768 -2.41026e-20 -9.25588e-05 0.00011079 1.27372e-19 5.3388e-05 5.53274e-20 0.000150757 -1.70411e-19 0.00039256 1.43419e-19 -0.000261153 7.5784e-20 -0.000576475 3.2453e-20 
442.75 0 -2.76748e-18 0.0222708 6.28413e-20 -0.000274034 -0.00648649 -7.14236e-19 -2.35045e-05 -1.23278e-20 0.000505087 4.12789e-20 5.22039e-05 -1.72061e-19 6.02278e-21 -0.000434271 -3.99988e-20 0.000122646 -2.39255e-20 0.000588577 -1.35811e-20 -7.26951e-05 0.000102577 1.36219e-19 6.93483e-05 5.91435e-20 0.000133212 -1.78243e-19 0.000395628 1.53618e-19 -0.000249566 6.08377e-20 -0.000580071 9.45555e-21 
443.1 0 -2.78995e-18 0.0223628 6.10794e-20 -0.000245326 -0.00597924 -6.35846e-19 -4.35894e-05 -8.03685e-21 0.000489667 2.92798e-20 2.16536e-05 -1.80104e-19 1.86263e-20 -0.000414387 -4.84095e-20 0.000138838 -2.81736e-20 0.00059337 -1.33414e-20 -5.08777e-05 9.37423e-05 1.37723e-19 8.7342e-05 5.99555e-20 0.000116424 -1.8398e-19 0.000397741 1.70751e-19 -0.000241323 6.41345e-20 -0.000581617 -1.11718e-20 
443.45 0 -2.80029e-18 0.0224399 7.35557e-20 -0.000218408 -0.00547218 -5.66328e-19 -6.65755e-05 4.70617e-21 0.000474969 2.4986e-20 -9.09624e-06 -1.87127e-19 3.03283e-20 -0.000403012 -5.69404e-20 0.000162588 -1.56577e-20 0.000599768 -1.2056e-20 -2.76508e-05 8.72748e-05 1.19071e-19 0.000105327 6.77128e-20 0.000102007 -1.93274e-19 0.000397725 1.84752e-19 -0.000236311 6.2083e-20 -0.000581585 -1.73631e-20 
443.8 0 -2.81498e-18 0.0225037 7.93219e-20 -0.00019191 -0.00496207 -5.03215e-19 -9.31106e-05 1.99154e-20 0.000457632 2.89943e-20 -3.32426e-05 -1.97109e-19 3.1718e-20 -0.000399321 -6.82202e-20 0.000189904 3.19633e-21 0.000605258 -1.4681e-20 -3.77432e-06 8.62594e-05 1.12085e-19 0.000120293 6.37877e-20 9.05752e-05 -2.00605e-19 0.000393234 1.98111e-19 -0.000233621 6.59182e-20 -0.000583495 -1.7608e-20 
444.15 0 -2.82843e-18 0.0225546 7.71866e-20 -0.000162918 -0.00444672 -4.43773e-19 -0.000123864 2.94146e-20 0.000434677 2.56915e-20 -4.8658e-05 -1.97473e-19 4.26649e-20 -0.000400876 -8.35826e-20 0.000217323 9.67014e-21 0.000606388 -3.62953e-20 2.30164e-05 8.83466e-05 1.05587e-19 0.00013094 5.01417e-20 8.18202e-05 -2.12325e-19 0.000384001 2.01089e-19 -0.000230222 7.52123e-20 -0.000589362 -1.63114e-20 
444.5 0 -2.8305e-18 0.0225898 8.02956e-20 -0.000130829 -0.00392591 -3.82458e-19 -0.000153432 3.7695e-20 0.000403233 3.42145e-20 -6.02659e-05 -2.01112e-19 5.23368e-20 -0.000406951 -1.1384e-19 0.000240165 3.71842e-20 0.000601133 -5.36352e-20 5.34102e-05 9.01316e-05 1.16953e-19 0.000138018 5.49994e-20 7.52778e-05 -2.29767e-19 0.000371892 2.02545e-19 -0.000224887 8.23297e-20 -0.000598485 -1.24425e-20 
444.85 0 -2.84157e-18 0.0226047 8.83614e-20 -9.68517e-05 -0.00339772 -3.22626e-19 -0.000173747 6.96539e-20 0.000363053 3.42504e-20 -7.57514e-05 -2.07443e-19 6.81859e-20 -0.000416508 -1.37614e-19 0.000255275 6.93576e-20 0.000586865 -7.66336e-20 8.24321e-05 9.31032e-05 1.15056e-19 0.000141652 6.62078e-20 6.95282e-05 -2.44243e-19 0.000357785 2.09562e-19 -0.000219847 8.44657e-20 -0.000609119 -4.08685e-21 
445.2 0 -2.85702e-18 0.0225974 9.02014e-20 -6.13758e-05 -0.00286041 -2.59377e-19 -0.000183356 1.07278e-19 0.000317271 3.72564e-20 -9.75632e-05 -2.23825e-19 7.28617e-20 -0.000427007 -1.57704e-19 0.000263983 9.1893e-20 0.000562206 -9.09837e-20 0.000104354 9.93431e-05 1.02405e-19 0.000141646 8.04179e-20 6.27258e-05 -2.59411e-19 0.000340768 2.25358e-19 -0.000217049 7.12685e-20 -0.00061919 6.47718e-21 
445.55 0 -2.85306e-18 0.0225673 8.50025e-20 -2.50628e-05 -0.00231781 -1.97832e-19 -0.000186768 1.3757e-19 0.000269851 3.6723e-20 -0.000123909 -2.32103e-19 8.20617e-20 -0.000434355 -1.71904e-19 0.000270487 1.08816e-19 0.000529753 -1.0209e-19 0.000117539 0.000105267 9.27749e-20 0.000138067 8.43987e-20 5.43761e-05 -2.73877e-19 0.000321756 2.51808e-19 -0.000217764 6.89969e-20 -0.000627321 4.85773e-21 
445.9 0 -2.83292e-18 0.0225128 7.91797e-20 1.1487e-05 -0.00177442 -1.41673e-19 -0.00018886 1.81945e-19 0.000224425 3.50883e-20 -0.000153755 -2.34926e-19 8.94733e-20 -0.000435809 -1.8991e-19 0.000279121 1.14697e-19 0.000493378 -1.04046e-19 0.000122458 0.000106565 9.41478e-20 0.00013126 8.86045e-20 4.66763e-05 -2.90872e-19 0.000303553 2.77131e-19 -0.000222455 7.79169e-20 -0.00063472 1.27678e-20 
446.25 0 -2.80769e-18 0.0224341 8.00957e-20 4.7924e-05 -0.00123034 -8.44e-20 -0.000195674 1.96762e-19 0.000182708 3.51847e-20 -0.000185687 -2.46827e-19 8.09738e-20 -0.00043377 -2.04634e-19 0.00029408 1.2304e-19 0.000456229 -1.03501e-19 0.000120478 0.000102657 8.95973e-20 0.000121804 1.02117e-19 4.22502e-05 -2.85905e-19 0.000287545 3.04285e-19 -0.000229771 9.4258e-20 -0.000643454 1.00423e-20 
446.6 0 -2.77864e-18 0.0223338 7.68217e-20 8.25491e-05 -0.000683961 -2.79465e-20 -0.000211453 2.09602e-19 0.000144449 4.64828e-20 -0.000216606 -2.5925e-19 7.15313e-20 -0.000434032 -2.15929e-19 0.000316976 1.16181e-19 0.00042119 -9.8911e-20 0.000115597 9.45822e-05 7.70196e-20 0.000110369 1.04976e-19 4.2015e-05 -2.80332e-19 0.000272722 3.2896e-19 -0.000238004 8.97342e-20 -0.000651459 5.90269e-21 
446.95 0 -2.74702e-18 0.022213 7.9174e-20 0.000113399 -0.000135223 2.95856e-20 -0.000233641 2.14387e-19 0.000109764 4.99622e-20 -0.000244481 -2.71991e-19 5.5319e-20 -0.000439202 -2.23905e-19 0.000340876 1.15206e-19 0.000391015 -9.90055e-20 0.000110429 8.46727e-05 6.23482e-20 9.8345e-05 1.01141e-19 4.49884e-05 -2.71656e-19 0.000258918 3.52721e-19 -0.000245556 8.99063e-20 -0.000654472 3.83951e-21 
447.3 0 -2.73092e-18 0.022072 7.21422e-20 0.000140575 0.000414981 9.63939e-20 -0.000259023 2.15917e-19 7.8776e-05 6.23233e-20 -0.000270224 -2.68342e-19 2.97108e-20 -0.000447218 -2.16495e-19 0.000356869 1.13999e-19 0.000367498 -8.90049e-20 0.000100764 7.54258e-05 5.0865e-20 8.72651e-05 9.67788e-20 5.05883e-05 -2.66268e-19 0.000245888 3.57214e-19 -0.000250354 9.15209e-20 -0.000652839 1.83011e-20 
447.65 0 -2.70611e-18 0.021913 6.16954e-20 0.000165151 0.000964761 1.74732e-19 -0.000287579 2.26048e-19 5.31337e-05 5.6669e-20 -0.000296213 -2.68527e-19 4.07107e-21 -0.000457347 -2.00486e-19 0.000364722 1.1421e-19 0.000349921 -7.35481e-20 8.38291e-05 6.71567e-05 5.2594e-20 7.65111e-05 8.36747e-20 5.83486e-05 -2.63783e-19 0.000231324 3.63084e-19 -0.000250857 9.30396e-20 -0.000648065 1.76943e-20 
448 0 -2.70212e-18 0.0217385 4.62345e-20 0.000186313 0.00150811 2.51805e-19 -0.000318181 2.36494e-19 3.66089e-05 5.63126e-20 -0.000319429 -2.73333e-19 -2.0073e-20 -0.000470146 -2.05228e-19 0.000367233 1.07061e-19 0.000334847 -7.54559e-20 6.29097e-05 6.00396e-05 6.35701e-20 6.46318e-05 6.89347e-20 6.73093e-05 -2.6034e-19 0.000215453 3.56907e-19 -0.000248355 1.00006e-19 -0.000638433 1.79008e-20 
448.35 0 -2.69237e-18 0.0215484 4.79036e-20 0.000204341 0.00203935 3.15329e-19 -0.000349521 2.49686e-19 3.32298e-05 5.45027e-20 -0.000332407 -2.77495e-19 -4.26117e-20 -0.000483936 -1.96416e-19 0.000366688 9.65468e-20 0.000318583 -7.03922e-20 3.95974e-05 5.53631e-05 7.73061e-20 5.06668e-05 6.36786e-20 7.63943e-05 -2.47028e-19 0.000202164 3.42838e-19 -0.000245463 1.00147e-19 -0.00062314 5.94516e-21 
448.7 0 -2.68423e-18 0.02134 3.87388e-20 0.000220518 0.00255946 3.88794e-19 -0.000380083 2.56598e-19 4.53288e-05 4.5483e-20 -0.000330075 -2.6387e-19 -4.94875e-20 -0.000500209 -2.04263e-19 0.000366422 9.8486e-20 0.000298855 -7.80107e-20 1.19941e-05 5.35981e-05 8.38262e-20 3.30978e-05 3.9293e-20 8.35773e-05 -2.31714e-19 0.00019436 3.33637e-19 -0.000243525 9.7272e-20 -0.000604751 1.03842e-20 
449.05 0 -2.67446e-18 0.0211117 3.11208e-20 0.000234059 0.00307224 4.64846e-19 -0.000406795 2.47235e-19 7.15376e-05 3.87685e-20 -0.00031293 -2.57861e-19 -4.98223e-20 -0.000522717 -2.11611e-19 0.000368674 1.0265e-19 0.00027435 -9.30743e-20 -2.08118e-05 5.50831e-05 9.39619e-20 1.06871e-05 1.95711e-20 8.78415e-05 -2.42053e-19 0.000192316 3.24301e-19 -0.000241675 9.47591e-20 -0.000587228 1.07835e-20 
449.4 0 -2.6655e-18 0.0208629 1.81964e-20 0.000243963 0.00358071 5.43719e-19 -0.000428358 2.35969e-19 0.000103688 4.48466e-20 -0.000287053 -2.40839e-19 -5.41148e-20 -0.000550502 -2.11916e-19 0.000374268 1.13335e-19 0.000245386 -1.0303e-19 -5.77172e-05 6.14629e-05 1.03306e-19 -1.62848e-05 1.08087e-20 8.92428e-05 -2.46817e-19 0.000194028 3.2105e-19 -0.000238692 1.06847e-19 -0.000572645 1.38936e-20 
449.75 0 -2.66365e-18 0.0205936 1.42669e-20 0.000249976 0.00408622 6.22627e-19 -0.000448661 2.14209e-19 0.000131557 3.70108e-20 -0.000259944 -2.15006e-19 -5.21324e-20 -0.000578642 -2.12256e-19 0.000384642 1.25479e-19 0.000213001 -1.10046e-19 -9.73304e-05 7.22449e-05 9.49368e-20 -4.79727e-05 -2.01595e-20 8.79722e-05 -2.49291e-19 0.000195882 3.07045e-19 -0.000236333 9.15397e-20 -0.000560146 9.44333e-21 
450.1 0 -2.64976e-18 0.0203065 3.74482e-21 0.000253299 0.00458632 6.98931e-19 -0.000470625 1.97171e-19 0.000149578 4.07344e-20 -0.000235473 -1.91502e-19 -5.76741e-20 -0.00060446 -2.11125e-19 0.000398932 1.28572e-19 0.00017884 -1.17559e-19 -0.000137754 8.40249e-05 9.64424e-20 -8.32181e-05 -3.45296e-20 8.66148e-05 -2.6287e-19 0.000195447 3.05781e-19 -0.000236694 8.09937e-20 -0.000547499 5.08921e-21 
450.45 0 -2.62368e-18 0.0200053 -5.42602e-21 0.000255883 0.00507535 7.83035e-19 -0.000490448 1.87072e-19 0.000155879 3.78135e-20 -0.000213393 -1.7037e-19 -4.33621e-20 -0.000631013 -2.08592e-19 0.000413121 1.16251e-19 0.000147325 -1.21871e-19 -0.000176961 9.48214e-05 7.48029e-20 -0.000118371 -5.03789e-20 8.86531e-05 -2.7288e-19 0.000195122 2.97717e-19 -0.000238532 6.86407e-20 -0.000534015 1.1149e-20 
450.8 0 -2.58792e-18 0.0196926 -1.33761e-20 0.000257303 0.00555 8.66637e-19 -0.000504123 1.69648e-19 0.000153288 4.00218e-20 -0.00019235 -1.45494e-19 -2.76213e-20 -0.000659414 -1.96015e-19 0.000423731 1.23961e-19 0.000119444 -1.37047e-19 -0.000216729 0.000102316 4.55535e-20 -0.000149551 -6.98366e-20 9.39453e-05 -2.78981e-19 0.000198207 2.94701e-19 -0.00023842 5.58291e-20 -0.000519607 5.39712e-21 
451.15 0 -2.53915e-18 0.0193715 -3.31584e-20 0.00025756 0.00601068 9.33882e-19 -0.000512222 1.60227e-19 0.000148827 3.77888e-20 -0.000170017 -1.32148e-19 -6.02933e-21 -0.000686914 -1.86755e-19 0.000429926 1.1619e-19 9.40388e-05 -1.45167e-19 -0.000258478 0.000104543 2.69355e-20 -0.000173851 -5.96156e-20 0.000100405 -2.77226e-19 0.000203387 3.02437e-19 -0.000233148 4.36079e-20 -0.000502939 2.76344e-21 
451.5 0 -2.49553e-18 0.0190428 -3.47519e-20 0.000257937 0.00645796 9.82142e-19 -0.000519686 1.31583e-19 0.00014838 4.86934e-20 -0.000143513 -1.03931e-19 -4.03211e-21 -0.000713575 -1.83688e-19 0.000432111 1.04733e-19 7.1318e-05 -1.42201e-19 -0.000299895 0.000103757 3.87197e-22 -0.000190124 -6.69039e-20 0.000108874 -2.72331e-19 0.000207419 3.06502e-19 -0.000224625 4.6108e-20 -0.000482385 -4.00908e-21 
451.85 0 -2.45222e-18 0.0187049 -4.01344e-20 0.000259979 0.00689417 1.02598e-18 -0.000533684 9.27243e-20 0.000152242 4.20648e-20 -0.000112917 -8.14942e-20 -9.48155e-21 -0.000741017 -1.69816e-19 0.00042952 9.7902e-20 4.86266e-05 -1.53359e-19 -0.000336886 0.00010175 -1.07244e-20 -0.000199295 -7.26322e-20 0.000120525 -2.56171e-19 0.000208944 3.2305e-19 -0.000215957 4.54497e-20 -0.000457279 5.17596e-21 
452.2 0 -2.40419e-18 0.0183592 -4.25776e-20 0.000263639 0.00732024 1.0646e-18 -0.000556627 5.77047e-20 0.000157421 5.19691e-20 -8.01427e-05 -7.3275e-20 -1.64518e-20 -0.000769598 -1.50703e-19 0.000420866 8.24188e-20 2.48928e-05 -1.7093e-19 -0.000365727 9.76589e-05 -2.4475e-20 -0.000204969 -8.39808e-20 0.000132591 -2.36062e-19 0.000208725 3.38067e-19 -0.000206508 4.69027e-20 -0.000429992 1.23808e-20 
452.55 0 -2.36144e-18 0.0180082 -3.76838e-20 0.000267875 0.00773191 1.10404e-18 -0.000585265 4.71978e-20 0.000160626 5.79603e-20 -4.49738e-05 -6.01109e-20 -1.8958e-20 -0.000796321 -1.24095e-19 0.000408561 7.09137e-20 1.89981e-06 -1.81848e-19 -0.00038641 9.17082e-05 -3.91867e-20 -0.000210987 -9.44427e-20 0.000141931 -2.08939e-19 0.000208373 3.57753e-19 -0.000195566 4.20713e-20 -0.000406054 1.66069e-20 
452.9 0 -2.30118e-18 0.0176512 -4.40591e-20 0.00027384 0.00812628 1.139e-18 -0.000615459 4.04707e-20 0.000159627 6.35147e-20 -6.918e-06 -6.43121e-20 -1.65918e-20 -0.000815858 -1.17246e-19 0.0003994 6.7225e-20 -2.11262e-05 -1.84529e-19 -0.000401644 8.51912e-05 -4.04073e-20 -0.000218253 -1.04531e-19 0.000148526 -1.82339e-19 0.0002073 3.82398e-19 -0.000184635 5.33017e-20 -0.000388844 1.55653e-20 
453.25 0 -2.24248e-18 0.017286 -5.6699e-20 0.000282603 0.00850506 1.17017e-18 -0.000644559 3.12716e-20 0.000155178 7.47107e-20 3.27237e-05 -6.63996e-20 -1.15192e-20 -0.000824109 -1.03786e-19 0.000396746 7.27408e-20 -4.52454e-05 -1.95348e-19 -0.000410803 8.05125e-05 -4.51938e-20 -0.000225717 -9.2194e-20 0.000152248 -1.70804e-19 0.000203149 3.88491e-19 -0.000175707 6.51109e-20 -0.000375637 2.84531e-20 
453.6 0 -2.18277e-18 0.0169108 -7.14935e-20 0.00029316 0.00887208 1.19217e-18 -0.000669179 8.135e-21 0.000149083 8.95968e-20 7.13973e-05 -5.61072e-20 -1.17133e-20 -0.000822284 -1.00165e-19 0.000397187 7.57785e-20 -6.93698e-05 -2.10299e-19 -0.00041001 8.15672e-05 -5.48769e-20 -0.000233288 -8.6109e-20 0.000152815 -1.6539e-19 0.000194797 3.92137e-19 -0.000171439 7.88969e-20 -0.000362178 3.87295e-20 
453.95 0 -2.13015e-18 0.0165249 -8.71266e-20 0.000304767 0.00923188 1.22668e-18 -0.000685587 -8.56348e-21 0.00014152 9.63589e-20 0.00010586 -3.50251e-20 -1.4849e-20 -0.000814671 -9.04271e-20 0.000395694 6.73169e-20 -9.32201e-05 -2.07263e-19 -0.000395234 9.03484e-05 -4.96578e-20 -0.000241552 -8.29506e-20 0.00015182 -1.483e-19 0.000182917 3.8957e-19 -0.000171761 8.28634e-20 -0.00034881 4.29513e-20 
454.3 0 -2.08034e-18 0.016128 -9.97246e-20 0.000318801 0.00958564 1.27091e-18 -0.000692687 -3.02113e-20 0.000131299 1.0079e-19 0.000133917 -1.52849e-20 -2.59064e-20 -0.000802258 -6.35471e-20 0.000390566 6.59142e-20 -0.000113924 -2.1528e-19 -0.000366126 0.000104195 -4.2692e-20 -0.000249701 -8.86754e-20 0.000150992 -1.22794e-19 0.000169981 3.81823e-19 -0.00017184 7.52999e-20 -0.000338006 4.73734e-20 
454.65 0 -2.03349e-18 0.0157196 -1.13845e-19 0.000336038 0.00992896 1.3188e-18 -0.000691561 -3.77878e-20 0.000118235 9.41476e-20 0.000156913 8.73684e-21 -2.88433e-20 -0.000784978 -4.7496e-20 0.000382286 6.82884e-20 -0.000126671 -2.20731e-19 -0.000328765 0.000117697 -2.20377e-20 -0.000255809 -7.43688e-20 0.0001522 -9.97347e-20 0.000159999 3.79893e-19 -0.000168743 6.15645e-20 -0.000329537 5.39536e-20 
455 0 -1.99438e-18 0.0152984 -1.30553e-19 0.000354422 0.0102567 1.35624e-18 -0.000682696 -4.75703e-20 0.000102979 9.19553e-20 0.000176298 1.88145e-20 -2.98571e-20 -0.000763713 -3.97796e-20 0.000372342 6.76154e-20 -0.000128983 -2.33878e-19 -0.000290239 0.000127531 -2.13692e-21 -0.000259008 -6.01845e-20 0.000156202 -9.12199e-20 0.000155842 3.82988e-19 -0.000162156 5.21339e-20 -0.000322835 5.44045e-20 
455.35 0 -1.93569e-18 0.0148637 -1.45972e-19 0.000371998 0.0105687 1.38441e-18 -0.00066817 -5.27244e-20 8.546e-05 8.9934e-20 0.000194455 4.28307e-20 -2.99129e-20 -0.000742114 -3.24364e-20 0.00036086 5.71068e-20 -0.000118684 -2.23694e-19 -0.00025134 0.000135009 -7.28737e-21 -0.000261258 -4.51654e-20 0.000162101 -8.47207e-20 0.000157457 3.81554e-19 -0.000152904 4.50637e-20 -0.000316379 6.48734e-20 
455.7 0 -1.88899e-18 0.0144181 -1.52814e-19 0.00038834 0.0108678 1.41987e-18 -0.000650576 -7.11368e-20 6.69228e-05 1.05269e-19 0.00021503 5.59967e-20 -3.62479e-20 -0.000725733 -3.73088e-20 0.000345373 3.40873e-20 -9.58198e-05 -2.19165e-19 -0.000209824 0.000141388 4.98516e-21 -0.000265835 -4.96514e-20 0.000171281 -6.29776e-20 0.000163787 3.81584e-19 -0.00014227 5.3122e-20 -0.00030885 5.45334e-20 
456.05 0 -1.83539e-18 0.0139651 -1.70083e-19 0.000403286 0.0111542 1.45831e-18 -0.000629241 -8.28639e-20 5.25274e-05 1.32046e-19 0.000237233 5.82649e-20 -2.15085e-20 -0.000716446 -5.0793e-20 0.000327001 2.45578e-20 -6.22644e-05 -2.12459e-19 -0.000165488 0.000146016 8.88982e-21 -0.000271767 -5.20691e-20 0.000185676 -4.6356e-20 0.000173206 3.74232e-19 -0.000129033 5.91339e-20 -0.00030176 5.3244e-20 
456.4 0 -1.77526e-18 0.0135069 -1.77692e-19 0.000415581 0.0114277 1.49537e-18 -0.000604916 -1.22423e-19 4.57097e-05 1.47687e-19 0.000257049 5.56109e-20 5.19533e-21 -0.000713536 -5.94604e-20 0.00031141 4.4878e-21 -1.87765e-05 -2.03533e-19 -0.000120173 0.000148831 2.24553e-20 -0.000275263 -5.84932e-20 0.000203392 -2.48823e-20 0.000181686 3.54616e-19 -0.000111001 5.11789e-20 -0.000298652 4.53619e-20 
456.75 0 -1.68893e-18 0.0130452 -1.81923e-19 0.00042424 0.0116883 1.52328e-18 -0.000582498 -1.44461e-19 4.65693e-05 1.66101e-19 0.000275142 5.46708e-20 3.29629e-20 -0.000716123 -5.32499e-20 0.000301362 -1.75392e-20 3.30741e-05 -1.86309e-19 -7.45668e-05 0.000151029 2.2947e-20 -0.00027629 -6.46633e-20 0.000221625 -9.83724e-21 0.000185523 3.37732e-19 -8.90519e-05 5.14599e-20 -0.000299638 3.43273e-20 
457.1 0 -1.60897e-18 0.0125798 -1.81798e-19 0.000430965 0.0119339 1.54686e-18 -0.00056427 -1.73418e-19 5.31287e-05 1.55016e-19 0.000295561 3.96772e-20 5.39393e-20 -0.000724552 -4.61877e-20 0.000292027 -4.69475e-20 9.10506e-05 -1.65243e-19 -2.79318e-05 0.000153728 4.0551e-20 -0.000277558 -7.80319e-20 0.000239043 1.83844e-20 0.000185262 3.26838e-19 -6.47872e-05 5.07628e-20 -0.0003009 1.54936e-20 
457.45 0 -1.53473e-18 0.0121091 -1.71344e-19 0.000436463 0.0121622 1.56396e-18 -0.000546419 -1.90431e-19 6.20923e-05 1.3947e-19 0.000317557 2.44186e-20 6.57207e-20 -0.000741044 -3.34288e-20 0.000278987 -7.72162e-20 0.000151634 -1.49958e-19 2.02144e-05 0.000157683 4.80265e-20 -0.000280647 -7.81566e-20 0.000253899 4.14371e-20 0.000181516 3.04408e-19 -3.87872e-05 3.78906e-20 -0.000301121 5.17726e-21 
457.8 0 -1.46275e-18 0.0116329 -1.7333e-19 0.000439138 0.0123704 1.58693e-18 -0.000527546 -1.86968e-19 6.96542e-05 1.27304e-19 0.000337134 -2.66492e-21 6.75495e-20 -0.000765616 -6.53549e-21 0.000266239 -1.00301e-19 0.000209475 -1.35565e-19 7.04484e-05 0.000161968 4.89071e-20 -0.00028508 -7.2218e-20 0.000265407 7.13093e-20 0.00017349 2.82763e-19 -1.07986e-05 4.13943e-20 -0.000301469 -3.41296e-22 
458.15 0 -1.39831e-18 0.0111505 -1.73245e-19 0.000439117 0.0125579 1.60643e-18 -0.000510602 -1.8061e-19 7.1697e-05 1.09943e-19 0.000350276 -3.60503e-20 5.4342e-20 -0.000796168 8.28685e-21 0.000260379 -1.36573e-19 0.000261681 -1.19068e-19 0.000121557 0.000162942 4.39804e-20 -0.000291384 -6.41151e-20 0.000275396 8.33168e-20 0.000161839 2.54708e-19 1.96253e-05 4.52894e-20 -0.00030171 -6.74555e-21 
458.5 0 -1.3419e-18 0.0106625 -1.76809e-19 0.000438994 0.0127268 1.61338e-18 -0.000497016 -1.72928e-19 6.59427e-05 9.53759e-20 0.000353688 -6.97363e-20 4.94752e-20 -0.000832072 1.56791e-20 0.000263153 -1.79163e-19 0.000307311 -1.11664e-19 0.000172709 0.000157934 4.08973e-20 -0.0003005 -5.21428e-20 0.000283986 8.63693e-20 0.000147278 2.39003e-19 4.98336e-05 4.55733e-20 -0.000301916 -2.41274e-20 
458.85 0 -1.29435e-18 0.0101723 -1.85165e-19 0.000440306 0.012879 1.63131e-18 -0.000487592 -1.7515e-19 5.30169e-05 9.75475e-20 0.000346535 -9.3862e-20 5.32465e-20 -0.000871679 1.91837e-20 0.000271866 -2.25549e-19 0.000345328 -1.05667e-19 0.000225215 0.000147405 4.57669e-20 -0.000311496 -4.43389e-20 0.000289046 1.02173e-19 0.000131165 2.33421e-19 7.68436e-05 5.15604e-20 -0.000303378 -5.61408e-20 
459.2 0 -1.23812e-18 0.00968128 -2.06622e-19 0.00044329 0.0130156 1.63988e-18 -0.000483135 -1.70905e-19 3.79292e-05 7.92126e-20 0.000327819 -1.05466e-19 6.11234e-20 -0.000907565 1.1611e-20 0.000283579 -2.73193e-19 0.000375059 -9.87199e-20 0.00027799 0.000133475 2.18447e-20 -0.000321488 -3.76074e-20 0.000289287 1.15956e-19 0.000116868 2.43686e-19 0.000100417 6.76861e-20 -0.000306531 -9.07515e-20 
459.55 0 -1.17654e-18 0.0091878 -2.21436e-19 0.000448561 0.0131396 1.65201e-18 -0.000482268 -1.74848e-19 2.75667e-05 7.39959e-20 0.0002935 -1.2304e-19 6.49251e-20 -0.000934021 -6.85702e-21 0.000296588 -3.08874e-19 0.000396655 -9.82866e-20 0.000327395 0.000119379 -4.61409e-21 -0.00032766 -2.76865e-20 0.000285796 1.17643e-19 0.000106772 2.59807e-19 0.000123152 8.76028e-20 -0.000311123 -1.24734e-19 
459.9 0 -1.11078e-18 0.00869208 -2.33311e-19 0.000454986 0.0132533 1.64698e-18 -0.000483996 -1.67397e-19 2.61257e-05 6.9235e-20 0.000240437 -1.41655e-19 7.81624e-20 -0.000953726 -1.71396e-20 0.000308348 -3.36077e-19 0.000409174 -9.6874e-20 0.00037181 0.000108104 -2.00485e-20 -0.000330669 -3.68143e-20 0.000279214 1.14722e-19 0.000100299 2.6835e-19 0.000147816 1.12324e-19 -0.000315369 -1.57473e-19 
460.25 0 -1.04101e-18 0.0081962 -2.30273e-19 0.000460108 0.0133556 1.64398e-18 -0.000488657 -1.72521e-19 3.49454e-05 4.57199e-20 0.00017218 -1.42302e-19 8.94342e-20 -0.000969061 -3.38723e-20 0.000311458 -3.29463e-19 0.000408073 -9.32437e-20 0.00041296 0.000100212 -2.68066e-20 -0.000331265 -4.48136e-20 0.000269184 1.18504e-19 9.50534e-05 2.8041e-19 0.000172099 1.16572e-19 -0.00031668 -1.85099e-19 
460.6 0 -9.74263e-19 0.00770032 -2.22495e-19 0.000464473 0.0134448 1.62751e-18 -0.000493727 -1.59209e-19 5.12326e-05 3.01375e-20 9.36064e-05 -1.49224e-19 9.27491e-20 -0.000977601 -3.99229e-20 0.000298854 -3.38608e-19 0.00038693 -1.05051e-19 0.000452525 9.4491e-05 -2.951e-20 -0.000327901 -5.02699e-20 0.000257435 1.24579e-19 8.8419e-05 2.96838e-19 0.000190998 1.12381e-19 -0.000315088 -1.97216e-19 
460.95 0 -9.09853e-19 0.00720307 -2.02866e-19 0.000471177 0.0135195 1.61936e-18 -0.000492744 -1.53709e-19 7.15384e-05 1.6123e-20 4.41223e-06 -1.54843e-19 9.22085e-20 -0.000980872 -4.29369e-20 0.000269155 -3.36719e-19 0.000345313 -1.16016e-19 0.000488792 9.09406e-05 -2.44816e-20 -0.000320342 -5.60073e-20 0.000245427 1.11375e-19 7.92258e-05 3.05014e-19 0.000203277 9.76269e-20 -0.000312328 -2.09758e-19 
461.3 0 -8.49794e-19 0.00670412 -1.70839e-19 0.0004801 0.0135777 1.61736e-18 -0.000483389 -1.27677e-19 9.49763e-05 -1.10881e-20 -9.41425e-05 -1.56119e-19 9.22823e-20 -0.00098292 -4.93695e-20 0.000228092 -3.33524e-19 0.000289664 -1.17067e-19 0.000516817 8.99969e-05 -2.22749e-20 -0.000310448 -6.1634e-20 0.00023267 8.69042e-20 6.81049e-05 3.06696e-19 0.000207592 8.46863e-20 -0.000308261 -2.38655e-19 
461.65 0 -7.79407e-19 0.00620339 -1.46937e-19 0.000488662 0.013618 1.61912e-18 -0.000469787 -1.00219e-19 0.000120588 -3.32232e-20 -0.000195952 -1.57219e-19 8.88647e-20 -0.000985163 -4.16795e-20 0.000184673 -3.24785e-19 0.000226887 -1.11611e-19 0.000532008 9.02594e-05 -3.15475e-20 -0.000298512 -6.1599e-20 0.000220581 7.13422e-20 5.75047e-05 2.98659e-19 0.000203157 7.93479e-20 -0.000299756 -2.49474e-19 
462 0 -7.08357e-19 0.00570115 -1.23714e-19 0.000493932 0.0136394 1.63851e-18 -0.000456493 -7.96527e-20 0.000146329 -5.87271e-20 -0.000292931 -1.58211e-19 8.46498e-20 -0.000988086 -2.40349e-20 0.000142562 -3.13561e-19 0.000163934 -9.75169e-20 0.000531489 9.09535e-05 -3.75233e-20 -0.000283248 -5.02068e-20 0.000211062 6.90115e-20 5.08642e-05 2.87944e-19 0.000193635 7.9909e-20 -0.00028492 -2.5925e-19 
462.35 0 -6.39753e-19 0.00519844 -8.61845e-20 0.000494643 0.0136408 1.65833e-18 -0.000444847 -7.24312e-20 0.000170161 -6.57498e-20 -0.000378726 -1.4941e-19 8.79659e-20 -0.000987558 -9.34375e-21 0.000101455 -2.8296e-19 0.000109601 -9.33243e-20 0.000515132 9.35714e-05 -5.09424e-20 -0.000266347 -4.58662e-20 0.000202469 6.75438e-20 4.93987e-05 2.71942e-19 0.000184478 7.30182e-20 -0.000265566 -2.34987e-19 
462.7 0 -5.73434e-19 0.00469509 -6.00768e-20 0.000493669 0.0136238 1.67154e-18 -0.000432077 -6.79528e-20 0.000192277 -8.47713e-20 -0.000452049 -1.49457e-19 7.46044e-20 -0.000977697 1.45405e-20 6.42676e-05 -2.61996e-19 7.09117e-05 -8.45931e-20 0.000486085 9.82827e-05 -8.14517e-20 -0.000251007 -4.3644e-20 0.000192092 5.34308e-20 5.36284e-05 2.68387e-19 0.000179596 6.99355e-20 -0.000243054 -2.15554e-19 
463.05 0 -5.10725e-19 0.00419104 -3.64603e-20 0.000495399 0.0135903 1.67518e-18 -0.000413231 -5.81754e-20 0.000215191 -1.03118e-19 -0.000516134 -1.5714e-19 6.27555e-20 -0.000958859 3.59945e-20 3.6444e-05 -2.52289e-19 4.90253e-05 -7.08587e-20 0.000446484 0.000104483 -1.1272e-19 -0.000235783 -4.58055e-20 0.000180632 3.65814e-20 6.30788e-05 2.59202e-19 0.000180134 5.88339e-20 -0.000216967 -1.94364e-19 
463.4 0 -4.50715e-19 0.00368707 -1.29556e-20 0.000500796 0.0135407 1.67088e-18 -0.000387767 -5.47481e-20 0.000240628 -1.12788e-19 -0.000576393 -1.56843e-19 6.1217e-20 -0.000933158 4.77344e-20 2.20033e-05 -2.48056e-19 4.1069e-05 -5.95072e-20 0.000398471 0.000109937 -1.43057e-19 -0.000217996 -6.60453e-20 0.000169028 3.15464e-20 7.43289e-05 2.60963e-19 0.000186834 3.69146e-20 -0.000189926 -1.74622e-19 
463.75 0 -4.00583e-19 0.00318418 1.87448e-20 0.000506827 0.0134774 1.66849e-18 -0.000359288 -5.11671e-20 0.00027003 -1.1816e-19 -0.000634416 -1.5475e-19 7.46349e-20 -0.000898716 6.05304e-20 2.01272e-05 -2.44823e-19 4.403e-05 -5.85959e-20 0.00034616 0.000109982 -1.82799e-19 -0.000199403 -6.71759e-20 0.000156319 2.06986e-20 8.52504e-05 2.59305e-19 0.00020056 7.0627e-21 -0.000166758 -1.37761e-19 
464.1 0 -3.42636e-19 0.00268296 4.59494e-20 0.000511364 0.0134061 1.65941e-18 -0.000333654 -4.28604e-20 0.00030338 -1.23517e-19 -0.00068593 -1.50977e-19 6.76687e-20 -0.000855903 6.31696e-20 2.52841e-05 -2.42878e-19 5.40364e-05 -5.87044e-20 0.00029377 0.000102874 -2.18364e-19 -0.000182571 -8.4199e-20 0.000142405 2.58128e-20 9.57209e-05 2.55905e-19 0.000219402 -9.00286e-21 -0.000149097 -9.96669e-20 
464.45 0 -2.89005e-19 0.0021841 6.83493e-20 0.000514993 0.0133301 1.64881e-18 -0.000318507 -4.36224e-20 0.000337543 -1.15029e-19 -0.000728128 -1.44826e-19 6.40972e-20 -0.000812823 7.5979e-20 3.14421e-05 -2.65547e-19 6.69081e-05 -4.63171e-20 0.000244349 9.00071e-05 -2.49621e-19 -0.000168226 -8.19488e-20 0.000127143 2.43421e-20 0.000105445 2.44239e-19 0.000238913 -3.25543e-20 -0.00013403 -8.16968e-20 
464.8 0 -2.15994e-19 0.00168891 7.16291e-20 0.000517603 0.0132469 1.62745e-18 -0.000316596 -4.53302e-20 0.00036707 -1.20806e-19 -0.000760948 -1.27408e-19 5.23633e-20 -0.000775293 9.95931e-20 3.44272e-05 -2.84081e-19 7.98194e-05 -4.65042e-20 0.000200608 7.24731e-05 -2.75363e-19 -0.000156979 -7.96221e-20 0.000110209 -2.39985e-21 0.00011369 2.36853e-19 0.000254784 -5.03063e-20 -0.000118248 -5.39628e-20 
465.15 0 -1.4539e-19 0.00119923 7.75045e-20 0.000518077 0.013151 1.61555e-18 -0.000323745 -4.41748e-20 0.000385226 -1.31584e-19 -0.000784779 -1.16486e-19 4.33587e-20 -0.000739477 1.19091e-19 3.10208e-05 -2.89559e-19 9.06546e-05 -5.4165e-20 0.000165241 5.26285e-05 -2.95993e-19 -0.000150393 -5.48712e-20 9.32645e-05 -2.55599e-20 0.000121221 2.17857e-19 0.000264747 -5.94236e-20 -0.000100759 -2.93379e-20 
465.5 0 -7.8153e-20 0.000716428 7.8742e-20 0.000516938 0.0130413 1.61134e-18 -0.000334113 -3.46975e-20 0.000387746 -1.33171e-19 -0.000800293 -9.93967e-20 4.6897e-20 -0.000700559 1.39454e-19 1.82135e-05 -2.94131e-19 9.92184e-05 -6.60949e-20 0.000137133 3.39262e-05 -3.16676e-19 -0.000150029 -2.91879e-20 7.67383e-05 -4.76153e-20 0.000128408 2.01309e-19 0.000269588 -5.22944e-20 -8.13031e-05 -2.149e-20 
465.85 0 -2.34572e-20 0.000240496 9.38574e-20 0.000514272 0.0129213 1.6122e-18 -0.000341408 -2.29378e-20 0.00037363 -1.23675e-19 -0.000808013 -9.67088e-20 4.01031e-20 -0.000662286 1.45506e-19 -4.72724e-06 -2.89057e-19 0.000108361 -7.84617e-20 0.000114179 1.86329e-05 -3.3142e-19 -0.000154674 -2.00168e-21 5.824e-05 -6.46419e-20 0.000132697 1.76695e-19 0.000271038 -6.25458e-20 -5.98108e-05 -2.0872e-20 
466.2 0 2.27618e-20 -0.000227687 9.72001e-20 0.000507147 0.0127933 1.60741e-18 -0.0003421 -2.93209e-20 0.000345462 -1.20636e-19 -0.000809354 -1.0764e-19 3.20479e-20 -0.00062987 1.49644e-19 -3.40759e-05 -2.96755e-19 0.000118498 -9.7263e-20 9.72242e-05 7.80153e-06 -3.20625e-19 -0.000160631 1.82627e-21 3.38409e-05 -7.79884e-20 0.000133066 1.42955e-19 0.000269443 -5.93391e-20 -3.8344e-05 -1.9933e-20 
466.55 0 8.10617e-20 -0.000686328 1.1855e-19 0.000493991 0.0126551 1.60563e-18 -0.000338578 -3.39791e-20 0.000309712 -1.11378e-19 -0.000807663 -9.26186e-20 2.83903e-20 -0.000601117 1.6381e-19 -6.35007e-05 -3.0685e-19 0.000124856 -1.15875e-19 8.78473e-05 -1.33514e-07 -3.06164e-19 -0.000167036 6.14765e-21 1.70879e-06 -7.64782e-20 0.000129878 9.41659e-20 0.000265399 -6.49658e-20 -1.97592e-05 -1.47864e-20 
466.9 0 1.52079e-19 -0.00113616 1.2191e-19 0.000476014 0.0125059 1.60213e-18 -0.000334456 -1.98784e-20 0.000269607 -1.10818e-19 -0.000808132 -8.03844e-20 2.88227e-20 -0.000572923 1.56817e-19 -8.78944e-05 -3.10041e-19 0.000123503 -1.47091e-19 8.44624e-05 -8.48129e-06 -2.73205e-19 -0.0001764 1.01898e-20 -3.52952e-05 -7.40695e-20 0.00012296 3.75279e-20 0.000260307 -6.08949e-20 -4.13137e-06 1.24619e-21 
467.25 0 2.24638e-19 -0.00157837 1.46374e-19 0.000453934 0.0123477 1.60844e-18 -0.000332768 -1.50611e-20 0.000223393 -1.07722e-19 -0.000814622 -6.87468e-20 4.48878e-20 -0.000544964 1.42505e-19 -0.000107165 -3.15009e-19 0.000113816 -1.73147e-19 8.14141e-05 -2.01475e-05 -2.55471e-19 -0.000188102 4.85035e-21 -7.40646e-05 -6.16082e-20 0.000112416 -3.37946e-20 0.000253667 -4.85437e-20 1.15068e-05 1.27606e-20 
467.6 0 2.78844e-19 -0.00201186 1.79632e-19 0.000429083 0.01218 1.62159e-18 -0.000335575 -5.91506e-21 0.000169244 -1.02099e-19 -0.000827271 -4.92056e-20 5.81173e-20 -0.000517157 1.13643e-19 -0.000124595 -3.14262e-19 9.55526e-05 -1.81498e-19 7.43301e-05 -3.67521e-05 -2.24012e-19 -0.00019862 8.12747e-21 -0.000111526 -6.20642e-20 9.86692e-05 -9.42336e-20 0.000243583 -3.26545e-20 2.88836e-05 2.56092e-20 
467.95 0 3.19723e-19 -0.00243541 2.1929e-19 0.000403031 0.012 1.63189e-18 -0.000340732 1.51831e-21 0.000107857 -8.67158e-20 -0.000843624 -2.4219e-20 6.22495e-20 -0.000493493 9.9863e-20 -0.000140791 -3.07102e-19 6.92574e-05 -1.71015e-19 6.12632e-05 -5.62295e-05 -1.89894e-19 -0.000206897 4.57854e-21 -0.000144164 -6.92762e-20 8.30552e-05 -1.49673e-19 0.000228531 -3.28134e-20 4.58388e-05 2.21995e-20 
468.3 0 3.50847e-19 -0.00285048 2.48387e-19 0.000376446 0.0118094 1.63746e-18 -0.000344558 1.12483e-20 4.18546e-05 -7.41065e-20 -0.000860395 9.95886e-21 4.78599e-20 -0.000477052 8.31308e-20 -0.000152052 -3.00527e-19 3.58827e-05 -1.64957e-19 4.07347e-05 -7.39069e-05 -1.62347e-19 -0.000213623 1.28379e-20 -0.000172443 -6.06804e-20 6.68157e-05 -1.96826e-19 0.000206401 -3.02297e-20 6.04577e-05 2.73846e-20 
468.65 0 3.9323e-19 -0.00325828 2.76523e-19 0.000351522 0.0116135 1.6413e-18 -0.000344143 1.61063e-20 -2.32543e-05 -8.74024e-20 -0.000874804 4.24137e-20 4.31527e-20 -0.00046201 5.95359e-20 -0.00015464 -2.92219e-19 -5.7413e-06 -1.60376e-19 1.50901e-05 -8.75649e-05 -1.34615e-19 -0.000218566 1.38351e-20 -0.000198032 -5.72153e-20 4.90804e-05 -2.34283e-19 0.000175252 -2.89359e-20 7.39205e-05 3.22752e-20 
469 0 4.36024e-19 -0.00365861 2.90395e-19 0.000329975 0.0114138 1.63959e-18 -0.000336629 1.00829e-20 -8.22619e-05 -9.50363e-20 -0.000885065 6.54513e-20 3.30292e-20 -0.000442268 3.74922e-20 -0.000149018 -2.79207e-19 -5.6464e-05 -1.58665e-19 -9.37097e-06 -9.8848e-05 -1.10281e-19 -0.000220028 1.25959e-20 -0.000219979 -5.50042e-20 2.752e-05 -2.63037e-19 0.000137561 -4.6434e-20 8.85234e-05 2.89992e-20 
469.35 0 4.78495e-19 -0.00405192 2.97523e-19 0.000309556 0.011209 1.63912e-18 -0.000321925 1.21103e-20 -0.000135704 -9.59484e-20 -0.00088962 8.02115e-20 2.04479e-20 -0.00041819 1.93294e-21 -0.000138289 -2.73881e-19 -0.000111344 -1.39607e-19 -2.93717e-05 -0.000110725 -8.75197e-20 -0.000218161 2.74082e-20 -0.000237703 -4.29681e-20 2.37024e-06 -2.72067e-19 9.96027e-05 -5.98839e-20 0.00010481 2.14666e-20 
469.7 0 5.25576e-19 -0.00443747 2.91015e-19 0.000287618 0.0110006 1.63515e-18 -0.000305653 -4.65621e-21 -0.000185357 -9.68879e-20 -0.000887634 9.67077e-20 7.60956e-21 -0.000390666 -2.39096e-20 -0.000123475 -2.53409e-19 -0.000163193 -1.21797e-19 -4.60743e-05 -0.000124601 -6.67315e-20 -0.00021392 5.12784e-20 -0.000251832 -1.54535e-20 -2.40267e-05 -2.77611e-19 6.58224e-05 -6.52716e-20 0.000122601 -3.02091e-22 
470.05 0 5.79718e-19 -0.00481271 2.82028e-19 0.00026549 0.0107893 1.61277e-18 -0.000293133 -4.24844e-20 -0.000230888 -8.80007e-20 -0.000877429 1.01159e-19 -1.7039e-20 -0.000359284 -5.78273e-20 -0.000105124 -2.27562e-19 -0.000209105 -9.55743e-20 -6.04173e-05 -0.000139727 -6.57111e-20 -0.000206674 5.53916e-20 -0.000262315 2.52796e-20 -5.08826e-05 -2.92369e-19 3.7625e-05 -6.21106e-20 0.000142869 -2.16268e-20 
470.4 0 6.29746e-19 -0.00517617 2.68072e-19 0.000245725 0.0105732 1.57221e-18 -0.000285764 -7.9991e-20 -0.000270246 -8.75878e-20 -0.000856316 1.0803e-19 -2.85639e-20 -0.000327287 -8.33933e-20 -8.43193e-05 -1.96356e-19 -0.000248785 -7.31943e-20 -7.27633e-05 -0.000155658 -5.86085e-20 -0.000196736 5.24883e-20 -0.000268822 5.38016e-20 -7.85974e-05 -2.9416e-19 1.46614e-05 -6.09841e-20 0.000165443 -4.46675e-20 
470.75 0 6.77811e-19 -0.00552799 2.40281e-19 0.000229051 0.0103531 1.52477e-18 -0.000282404 -1.30422e-19 -0.000301503 -8.38874e-20 -0.000824402 1.16888e-19 -3.89654e-20 -0.000298284 -1.1518e-19 -6.03436e-05 -1.72859e-19 -0.000282929 -4.57408e-20 -8.43701e-05 -0.000173645 -6.23132e-20 -0.000186102 4.11801e-20 -0.000271748 8.05287e-20 -0.00010589 -3.04646e-19 -3.46374e-06 -4.87592e-20 0.000188294 -5.4336e-20 
471.1 0 7.08646e-19 -0.00586979 2.13202e-19 0.000215845 0.0101304 1.4874e-18 -0.000279785 -1.66728e-19 -0.000325162 -8.11498e-20 -0.000785668 1.33118e-19 -5.56155e-20 -0.000272597 -1.41549e-19 -3.01343e-05 -1.61631e-19 -0.000314553 -2.52923e-20 -9.7189e-05 -0.000192347 -6.6882e-20 -0.000174582 3.04308e-20 -0.000272301 1.20148e-19 -0.000130735 -3.12262e-19 -1.801e-05 -3.69241e-20 0.000210309 -5.44453e-20 
471.45 0 7.38957e-19 -0.00620453 1.80497e-19 0.000205264 0.00990695 1.46207e-18 -0.00027542 -1.84131e-19 -0.00034217 -8.60428e-20 -0.000741736 1.44689e-19 -6.62022e-20 -0.000248719 -1.69888e-19 1.15323e-05 -1.5429e-19 -0.000345419 4.36561e-21 -0.000110749 -0.000208846 -8.46595e-20 -0.000161285 1.36497e-20 -0.000271969 1.35443e-19 -0.000152954 -3.24659e-19 -2.94753e-05 -2.65645e-20 0.000231428 -7.12914e-20 
471.8 0 7.72691e-19 -0.00653298 1.36341e-19 0.000196543 0.00968644 1.42795e-18 -0.000269119 -2.02311e-19 -0.000351512 -7.81933e-20 -0.000689604 1.58159e-19 -8.98732e-20 -0.000226338 -1.8614e-19 6.62244e-05 -1.52816e-19 -0.000373161 1.38039e-20 -0.000120658 -0.000222834 -8.00047e-20 -0.000147853 -8.42184e-21 -0.000268859 1.48861e-19 -0.000172716 -3.28335e-19 -3.74088e-05 -6.48322e-21 0.000252167 -6.69721e-20 
472.15 0 8.12613e-19 -0.00685391 1.08862e-19 0.000190745 0.00946986 1.38557e-18 -0.000261431 -2.05407e-19 -0.000353476 -9.19418e-20 -0.000630476 1.65158e-19 -9.74953e-20 -0.000205997 -1.99191e-19 0.000125685 -1.66633e-19 -0.000395376 2.36212e-20 -0.000123786 -0.000233333 -8.85164e-20 -0.000136092 -2.21799e-20 -0.000260975 1.49482e-19 -0.000188794 -3.29326e-19 -4.16558e-05 1.83224e-20 0.000272784 -6.37286e-20 
472.5 0 8.61531e-19 -0.00716638 7.44836e-20 0.000188948 0.00925225 1.36128e-18 -0.000251503 -2.25244e-19 -0.000350662 -8.58049e-20 -0.000568887 1.68797e-19 -1.09658e-19 -0.000187257 -2.23294e-19 0.000178522 -1.75893e-19 -0.000410707 3.08204e-20 -0.00012246 -0.000238952 -8.68772e-20 -0.000125427 -5.17299e-20 -0.000251503 1.41849e-19 -0.000201651 -3.23324e-19 -4.24523e-05 3.52766e-20 0.00029095 -5.89585e-20 
472.85 0 9.07237e-19 -0.00747237 4.47893e-20 0.00019004 0.00902499 1.33246e-18 -0.000235091 -2.41662e-19 -0.000343914 -8.24921e-20 -0.000506065 1.55e-19 -1.12865e-19 -0.000168536 -2.59899e-19 0.000220073 -1.7028e-19 -0.000417794 3.99627e-20 -0.00011753 -0.000239765 -9.533e-20 -0.000114063 -6.48328e-20 -0.00024287 1.24245e-19 -0.000215159 -3.01061e-19 -3.9639e-05 6.06381e-20 0.000305045 -6.56226e-20 
473.2 0 9.57117e-19 -0.00777544 8.62397e-21 0.000192655 0.00878239 1.29725e-18 -0.000207692 -2.45021e-19 -0.000331698 -8.47476e-20 -0.000442969 1.55807e-19 -1.1259e-19 -0.000148023 -2.70064e-19 0.00025102 -1.72277e-19 -0.00041408 5.74723e-20 -0.000108054 -0.00023687 -1.06534e-19 -0.00010037 -8.08637e-20 -0.00023446 1.17113e-19 -0.000230541 -2.90614e-19 -3.19448e-05 9.67513e-20 0.000315872 -7.63165e-20 
473.55 0 1.0091e-18 -0.00807605 -2.67246e-20 0.000196511 0.00852291 1.26046e-18 -0.000168591 -2.29833e-19 -0.000313358 -8.75642e-20 -0.000383596 1.43275e-19 -1.08056e-19 -0.000126318 -2.78878e-19 0.00027217 -1.77768e-19 -0.000397247 6.23627e-20 -9.64733e-05 -0.00023248 -1.07835e-19 -8.36749e-05 -9.26319e-20 -0.000225497 1.12662e-19 -0.000246237 -2.79984e-19 -1.97317e-05 1.25855e-19 0.000324385 -8.80628e-20 
473.9 0 1.07305e-18 -0.00836965 -5.18848e-20 0.000202661 0.00824818 1.23282e-18 -0.000121447 -2.13667e-19 -0.000289881 -1.04738e-19 -0.000332162 1.33984e-19 -1.07955e-19 -0.000104424 -2.74252e-19 0.000284351 -1.72253e-19 -0.000370302 4.49745e-20 -8.27576e-05 -0.000228606 -1.16582e-19 -6.33816e-05 -9.57407e-20 -0.000215622 1.09564e-19 -0.000262449 -2.51045e-19 -5.72888e-06 1.34316e-19 0.00032991 -8.08609e-20 
474.25 0 1.12808e-18 -0.00865102 -7.97007e-20 0.000212874 0.0079619 1.1905e-18 -7.12458e-05 -2.02282e-19 -0.000264071 -1.1558e-19 -0.000289439 1.21348e-19 -1.17846e-19 -8.19844e-05 -2.67873e-19 0.000291312 -1.61529e-19 -0.000340301 2.98368e-20 -6.48835e-05 -0.000226458 -1.26636e-19 -3.99316e-05 -1.06956e-19 -0.000204942 1.04894e-19 -0.000278596 -2.28633e-19 9.21539e-06 1.16864e-19 0.000331792 -4.55437e-20 
474.6 0 1.16975e-18 -0.00891918 -1.03088e-19 0.000227644 0.00766939 1.1518e-18 -2.05775e-05 -1.92709e-19 -0.000241107 -1.31569e-19 -0.00025338 1.10924e-19 -1.18017e-19 -5.81673e-05 -2.55597e-19 0.000297732 -1.48334e-19 -0.000309341 1.52667e-20 -4.53501e-05 -0.000225881 -1.48455e-19 -1.65583e-05 -1.18123e-19 -0.000193925 8.99385e-20 -0.000292986 -2.03865e-19 2.52321e-05 9.91281e-20 0.000330346 -3.08669e-20 
474.95 0 1.21017e-18 -0.00917406 -1.2235e-19 0.000246217 0.00737534 1.11002e-18 2.95516e-05 -1.80952e-19 -0.000225752 -1.32771e-19 -0.000223138 1.12303e-19 -1.24067e-19 -3.30169e-05 -2.44761e-19 0.000306457 -1.45564e-19 -0.000276341 -6.44694e-21 -2.93299e-05 -0.000225722 -1.59063e-19 4.04383e-06 -1.27633e-19 -0.000182196 7.68528e-20 -0.000303779 -1.78088e-19 3.99471e-05 8.42076e-20 0.000324052 -1.63329e-20 
475.3 0 1.26671e-18 -0.00941732 -1.31172e-19 0.000266235 0.00708143 1.07268e-18 7.73237e-05 -1.77922e-19 -0.000219046 -1.14282e-19 -0.000198093 1.08322e-19 -1.29195e-19 -7.42746e-06 -2.32236e-19 0.000319427 -1.44484e-19 -0.000242163 -3.23757e-20 -2.09471e-05 -0.000226278 -1.59209e-19 2.21141e-05 -1.27584e-19 -0.0001703 6.90362e-20 -0.000309429 -1.63603e-19 5.37026e-05 8.04392e-20 0.000310927 1.33845e-20 
475.65 0 1.31145e-18 -0.00965369 -1.39177e-19 0.000284347 0.00679046 1.01541e-18 0.000121412 -1.75922e-19 -0.000217878 -9.80347e-20 -0.000175822 9.98267e-20 -1.23135e-19 1.63001e-05 -1.98373e-19 0.000336703 -1.4266e-19 -0.00020576 -4.94659e-20 -2.25361e-05 -0.00022722 -1.67224e-19 3.81783e-05 -1.07837e-19 -0.000161136 6.24334e-20 -0.000308777 -1.43816e-19 6.8864e-05 7.618e-20 0.000291109 1.97322e-20 
476 0 1.36429e-18 -0.009885 -1.62076e-19 0.000298161 0.0065054 9.48136e-19 0.000161133 -1.62864e-19 -0.000218677 -7.75267e-20 -0.000153863 8.97369e-20 -1.05573e-19 3.4966e-05 -1.4789e-19 0.000357031 -1.45594e-19 -0.000164729 -5.39775e-20 -3.18664e-05 -0.000226285 -1.6992e-19 5.10748e-05 -9.89149e-20 -0.000156792 5.64612e-20 -0.000301654 -1.20243e-19 8.56546e-05 7.20536e-20 0.000266829 1.63721e-20 
476.35 0 1.40217e-18 -0.0101087 -1.75865e-19 0.000306538 0.00622241 8.83174e-19 0.000196657 -1.50876e-19 -0.000221012 -5.48188e-20 -0.000131965 9.55938e-20 -8.60121e-20 4.77136e-05 -1.00616e-19 0.00037759 -1.40355e-19 -0.000120376 -7.28066e-20 -4.15982e-05 -0.000223304 -1.73625e-19 6.02098e-05 -1.01518e-19 -0.000155741 6.37911e-20 -0.000290475 -9.91244e-20 0.000103893 6.19326e-20 0.000240473 1.00014e-20 
476.7 0 1.44069e-18 -0.0103235 -1.83614e-19 0.000309879 0.00593339 8.1225e-19 0.000230954 -1.43228e-19 -0.00022683 -3.95675e-20 -0.000111006 1.12671e-19 -6.771e-20 5.85376e-05 -4.9332e-20 0.000394458 -1.3402e-19 -7.39793e-05 -8.55093e-20 -4.45017e-05 -0.000219475 -1.77655e-19 6.70112e-05 -1.13193e-19 -0.000156208 7.2127e-20 -0.000280188 -7.69269e-20 0.000124302 5.68265e-20 0.000212795 8.46943e-21 
477.05 0 1.47096e-18 -0.0105295 -1.88124e-19 0.000310307 0.00563597 7.39339e-19 0.000267512 -1.42977e-19 -0.000237033 -3.34642e-20 -9.10213e-05 1.4866e-19 -5.20776e-20 7.12115e-05 -7.48934e-21 0.000401848 -1.37229e-19 -2.34808e-05 -9.5402e-20 -3.80881e-05 -0.000214817 -1.82394e-19 7.34462e-05 -1.17776e-19 -0.000157868 7.73253e-20 -0.000274067 -5.90568e-20 0.000146571 3.92051e-20 0.000185493 9.91818e-21 
477.4 0 1.49139e-18 -0.0107241 -2.08775e-19 0.000308157 0.00533395 6.74071e-19 0.000305208 -1.57712e-19 -0.000250869 -3.0554e-20 -7.35032e-05 1.77894e-19 -3.28163e-20 8.45736e-05 2.07095e-20 0.00039539 -1.33374e-19 3.04591e-05 -1.12015e-19 -2.28979e-05 -0.000209412 -1.85933e-19 8.08662e-05 -1.10083e-19 -0.000160546 7.88297e-20 -0.000271607 -4.25364e-20 0.000170728 2.24928e-20 0.000160427 1.80652e-20 
477.75 0 1.51818e-18 -0.010905 -2.18516e-19 0.000303548 0.00503246 6.34917e-19 0.000339536 -1.71488e-19 -0.000267341 -4.61472e-20 -6.14396e-05 1.95648e-19 -1.83209e-20 9.72296e-05 4.6853e-20 0.000376082 -1.27524e-19 8.42824e-05 -1.23358e-19 1.02804e-06 -0.000204906 -1.83876e-19 8.88595e-05 -1.11843e-19 -0.00016444 7.40977e-20 -0.00027354 -2.14831e-20 0.000198714 1.03283e-20 0.000139206 3.6959e-20 
478.1 0 1.55022e-18 -0.0110719 -2.35921e-19 0.000298229 0.00473585 5.91472e-19 0.000366999 -1.75273e-19 -0.000286938 -4.91966e-20 -5.47198e-05 2.26371e-19 1.96075e-21 0.000111609 8.89291e-20 0.000346901 -1.34908e-19 0.00013508 -1.30478e-19 3.21599e-05 -0.000203575 -1.76027e-19 9.42788e-05 -9.39263e-20 -0.000167915 7.04938e-20 -0.000282013 -9.78111e-21 0.000230679 -5.99129e-21 0.000122164 5.74227e-20 
478.45 0 1.59178e-18 -0.0112248 -2.46359e-19 0.000294218 0.00444426 5.3411e-19 0.000385232 -1.71973e-19 -0.000310296 -5.91291e-20 -4.98977e-05 2.68154e-19 5.85401e-21 0.000131819 1.32476e-19 0.000311431 -1.38637e-19 0.000178436 -1.2883e-19 6.32086e-05 -0.000206229 -1.79212e-19 9.3559e-05 -7.40526e-20 -0.000169576 6.24684e-20 -0.000294758 -8.77231e-21 0.000264159 -2.30237e-20 0.000108505 5.84413e-20 
478.8 0 1.63103e-18 -0.0113626 -2.62725e-19 0.000291197 0.00415806 4.89163e-19 0.00039556 -1.59402e-19 -0.000336891 -5.58346e-20 -4.32635e-05 3.07768e-19 1.45764e-20 0.000158721 1.66168e-19 0.00027417 -1.389e-19 0.00021076 -1.12255e-19 8.58847e-05 -0.000212422 -1.70141e-19 8.84534e-05 -5.33928e-20 -0.000170481 6.30145e-20 -0.000307082 -2.31572e-20 0.000294961 -3.07318e-20 9.79179e-05 7.55709e-20 
479.15 0 1.66862e-18 -0.011481 -2.76177e-19 0.000286279 0.00387617 4.41918e-19 0.0004002 -1.45703e-19 -0.000362631 -4.44516e-20 -3.28415e-05 3.29916e-19 2.36758e-20 0.000188609 1.80809e-19 0.000240174 -1.43315e-19 0.000231629 -9.58108e-20 9.84001e-05 -0.000221142 -1.66249e-19 8.30276e-05 -3.75849e-20 -0.000171696 5.80957e-20 -0.000316969 -2.94809e-20 0.000317167 -4.19427e-20 8.89569e-05 6.4648e-20 
479.5 0 1.68845e-18 -0.0115787 -2.7097e-19 0.000276917 0.00359554 4.07289e-19 0.00039609 -1.23704e-19 -0.000381654 -3.37887e-20 -2.20526e-05 3.46037e-19 2.44075e-20 0.000216833 1.98015e-19 0.00021405 -1.50919e-19 0.000240989 -6.57626e-20 0.000104166 -0.000232568 -1.63854e-19 7.93593e-05 -2.55591e-20 -0.000173094 6.12023e-20 -0.000325592 -3.83951e-20 0.000328321 -4.84249e-20 7.96872e-05 4.73252e-20 
479.85 0 1.69448e-18 -0.0116591 -2.59156e-19 0.000263181 0.00331608 3.70617e-19 0.000380882 -9.79761e-20 -0.000393742 -3.18451e-20 -1.72936e-05 3.58497e-19 2.3005e-20 0.000242524 1.99861e-19 0.0001969 -1.57519e-19 0.000242771 -4.01694e-20 0.000105956 -0.000248617 -1.61615e-19 7.76534e-05 -2.72524e-20 -0.000173763 6.43025e-20 -0.000334565 -4.01092e-20 0.000332095 -6.18067e-20 7.1192e-05 3.63691e-20 
480.2 0 1.69695e-18 -0.0117256 -2.35566e-19 0.000247227 0.00303876 3.39679e-19 0.000358325 -6.64316e-20 -0.000401315 -4.86265e-20 -2.03751e-05 3.5869e-19 2.41674e-20 0.00026786 2.12677e-19 0.000184742 -1.68281e-19 0.000243129 -2.16447e-20 0.000103511 -0.000268906 -1.53994e-19 7.71239e-05 -3.09573e-20 -0.000172444 6.61413e-20 -0.000344755 -4.7003e-20 0.000333632 -7.20492e-20 6.64331e-05 4.31979e-20 
480.55 0 1.71005e-18 -0.0117797 -2.14961e-19 0.000231243 0.0027628 3.24299e-19 0.000332894 -3.27832e-20 -0.000403086 -6.07614e-20 -2.72171e-05 3.52882e-19 3.35051e-20 0.000294726 2.08521e-19 0.000172278 -1.62354e-19 0.000243979 1.40294e-22 9.67407e-05 -0.000288411 -1.5592e-19 7.91003e-05 -2.11272e-20 -0.000169135 7.24302e-20 -0.000356108 -5.04797e-20 0.000335771 -7.53959e-20 6.56904e-05 4.43761e-20 
480.9 0 1.72249e-18 -0.0118217 -2.07137e-19 0.000216242 0.00248664 2.98314e-19 0.000303866 -6.45215e-21 -0.000394583 -6.44989e-20 -3.38176e-05 3.48205e-19 4.72597e-20 0.000321209 2.07961e-19 0.000159146 -1.5302e-19 0.00024267 1.06544e-20 8.42243e-05 -0.000301929 -1.62835e-19 8.5404e-05 -3.19757e-20 -0.000163482 8.15391e-20 -0.000366764 -4.95557e-20 0.000339021 -7.48056e-20 6.82892e-05 2.85131e-20 
481.25 0 1.73168e-18 -0.0118532 -1.81562e-19 0.000201756 0.00220838 2.65951e-19 0.000268124 8.09408e-21 -0.000373295 -6.56308e-20 -4.22818e-05 3.37033e-19 4.4226e-20 0.000342847 2.22891e-19 0.00014756 -1.50998e-19 0.00023724 6.67642e-21 6.26416e-05 -0.000308575 -1.56837e-19 9.64544e-05 -3.49324e-20 -0.000154728 9.74773e-20 -0.000375379 -6.99237e-20 0.000342117 -8.41995e-20 7.60565e-05 1.09569e-20 
481.6 0 1.71941e-18 -0.0118777 -1.62127e-19 0.000186713 0.00193017 2.22855e-19 0.000225733 3.30218e-20 -0.000342003 -6.99679e-20 -5.66593e-05 3.25196e-19 4.6266e-20 0.000356803 2.27632e-19 0.000137859 -1.43392e-19 0.000228158 -7.706e-21 3.18277e-05 -0.000310422 -1.68251e-19 0.00011139 -3.56861e-20 -0.00014346 1.00453e-19 -0.000381014 -6.9092e-20 0.000342711 -1.01656e-19 8.87056e-05 5.0868e-21 
481.95 0 1.69984e-18 -0.0118945 -1.32752e-19 0.000171365 0.00165368 1.91713e-19 0.000178624 4.16023e-20 -0.000303275 -8.11067e-20 -7.67656e-05 3.23869e-19 5.26546e-20 0.000364935 2.26532e-19 0.000128394 -1.38829e-19 0.00021812 -3.11066e-20 -4.41842e-06 -0.000310809 -1.62044e-19 0.000127764 -2.92688e-20 -0.000130696 1.15764e-19 -0.000382344 -8.58329e-20 0.000340464 -1.08581e-19 0.000103136 -1.28829e-20 
482.3 0 1.67981e-18 -0.011901 -1.09272e-19 0.000156781 0.00137366 1.62965e-19 0.000127241 6.17204e-20 -0.000254708 -9.01938e-20 -9.8718e-05 3.19293e-19 5.81903e-20 0.000372644 2.21084e-19 0.000116406 -1.24481e-19 0.000209907 -5.21247e-20 -4.16098e-05 -0.000312016 -1.55949e-19 0.000143388 -2.75608e-20 -0.000118138 1.27651e-19 -0.000379982 -9.21021e-20 0.000336728 -9.47973e-20 0.00011723 -2.76194e-20 
482.65 0 1.64497e-18 -0.011896 -9.64497e-20 0.000144177 0.00108615 1.38994e-19 7.12054e-05 8.03555e-20 -0.00019498 -9.55758e-20 -0.000118778 3.07624e-19 6.39619e-20 0.000386156 2.23693e-19 0.000102094 -1.02818e-19 0.000203632 -7.58019e-20 -7.59339e-05 -0.000313011 -1.62285e-19 0.000157469 -1.61056e-20 -0.00010731 1.49825e-19 -0.000375739 -9.61389e-20 0.000331769 -1.02035e-19 0.000130368 -4.09332e-20 
483 0 1.60806e-18 -0.0118811 -7.71982e-20 0.00013553 0.000795279 1.0688e-19 1.31263e-05 9.80299e-20 -0.000127635 -9.00249e-20 -0.000132816 2.84533e-19 7.45161e-20 0.000406386 2.28443e-19 8.86728e-05 -8.12027e-20 0.000197199 -9.45916e-20 -0.000105165 -0.00031173 -1.76194e-19 0.000168521 -1.15356e-20 -9.87776e-05 1.70952e-19 -0.000369073 -1.00011e-19 0.000326483 -1.16641e-19 0.000145439 -4.17489e-20 
483.35 0 1.57942e-18 -0.0118589 -5.27628e-20 0.000130521 0.000508819 6.88156e-20 -4.30124e-05 1.03279e-19 -5.79475e-05 -6.95203e-20 -0.000138036 2.62291e-19 7.0538e-20 0.000430228 2.08838e-19 7.73641e-05 -7.20067e-20 0.000192389 -9.93828e-20 -0.000130679 -0.000306943 -2.01373e-19 0.000174889 5.15489e-23 -9.18423e-05 1.86224e-19 -0.000358891 -1.1744e-19 0.000323911 -1.51381e-19 0.000165139 -4.28628e-20 
483.7 0 1.53767e-18 -0.0118286 -3.03424e-20 0.000126804 0.000228442 2.7707e-20 -9.63212e-05 1.14897e-19 8.93879e-06 -3.57206e-20 -0.000138987 2.51181e-19 6.14223e-20 0.000457224 1.79047e-19 6.79384e-05 -6.22532e-20 0.000193082 -9.76665e-20 -0.000154398 -0.000299219 -2.14612e-19 0.000176934 1.10229e-20 -8.7564e-05 2.01488e-19 -0.000345129 -1.2094e-19 0.000325048 -1.76015e-19 0.000186644 -3.2382e-20 
484.05 0 1.50386e-18 -0.0117885 -2.00849e-21 0.000122802 -5.08143e-05 -1.52837e-21 -0.000145378 1.15369e-19 7.05683e-05 -1.67605e-20 -0.000142797 2.37239e-19 5.56332e-20 0.000485905 1.67704e-19 6.09034e-05 -4.67842e-20 0.000198332 -8.40522e-20 -0.000178943 -0.0002901 -2.12923e-19 0.000176698 4.63309e-21 -9.06966e-05 2.03774e-19 -0.000327421 -1.29486e-19 0.000329205 -1.87137e-19 0.000205865 -2.28545e-20 
484.4 0 1.4821e-18 -0.0117392 2.05689e-20 0.000116947 -0.00033292 -3.21993e-20 -0.000186394 1.16455e-19 0.000129517 -4.70523e-21 -0.000153143 2.21553e-19 4.78315e-20 0.000512989 1.44571e-19 5.70961e-05 -2.9045e-20 0.000204673 -7.59012e-20 -0.000205303 -0.000280951 -2.16992e-19 0.000175719 3.33759e-22 -0.000101553 2.12578e-19 -0.000307142 -1.35742e-19 0.000334509 -1.96227e-19 0.000220994 -8.85623e-21 
484.75 0 1.46623e-18 -0.0116817 4.05893e-20 0.000107738 -0.00061564 -7.15549e-20 -0.000216621 1.16288e-19 0.000187535 1.08996e-21 -0.00017302 1.9246e-19 2.70723e-20 0.000535963 1.31032e-19 5.63743e-05 -2.14355e-20 0.000210504 -7.96196e-20 -0.000227223 -0.000272363 -2.04443e-19 0.000172192 -2.52276e-21 -0.000113391 2.12761e-19 -0.000286889 -1.3218e-19 0.000339709 -2.04397e-19 0.00023179 3.37549e-21 
485.1 0 1.47311e-18 -0.0116162 4.91492e-20 9.50797e-05 -0.000895537 -1.19259e-19 -0.000235802 1.08813e-19 0.000241358 9.48954e-21 -0.000202651 1.69949e-19 1.20033e-20 0.000553344 9.61924e-20 5.66739e-05 -2.81629e-20 0.000215813 -1.0102e-19 -0.000237083 -0.000264136 -1.79334e-19 0.000163706 2.70006e-21 -0.000120985 2.25801e-19 -0.000268783 -1.18706e-19 0.000345279 -2.02287e-19 0.0002389 1.90076e-20 
485.45 0 1.48712e-18 -0.0115416 4.54755e-20 8.04065e-05 -0.00117399 -1.71575e-19 -0.000247131 1.02608e-19 0.000287246 1.75649e-20 -0.000236033 1.26011e-19 7.79717e-21 0.000567616 7.94534e-20 5.52418e-05 -3.74885e-20 0.000217116 -1.23114e-19 -0.000232458 -0.00025663 -1.49688e-19 0.000151311 1.38398e-20 -0.000123911 2.42528e-19 -0.000256538 -1.14369e-19 0.000350817 -2.03767e-19 0.00024308 1.49577e-20 
485.8 0 1.51454e-18 -0.0114568 2.53904e-20 6.6867e-05 -0.00145154 -2.12232e-19 -0.000255162 9.26623e-20 0.000326495 4.31483e-20 -0.000266056 8.98379e-20 -1.87964e-20 0.00058216 4.47468e-20 5.14357e-05 -3.48728e-20 0.000212878 -1.29842e-19 -0.000214526 -0.000251458 -1.17647e-19 0.000138165 2.06608e-20 -0.000124066 2.51906e-19 -0.000255709 -9.75985e-20 0.000357424 -2.07271e-19 0.00024539 1.82498e-20 
486.15 0 1.5316e-18 -0.0113636 1.01949e-20 5.56996e-05 -0.00172656 -2.44139e-19 -0.000264377 1.0675e-19 0.000363582 5.77549e-20 -0.000287884 7.17721e-20 -3.72636e-20 0.000595728 3.16145e-20 4.51171e-05 -4.22784e-20 0.000208698 -1.44203e-19 -0.00018573 -0.000248656 -1.03485e-19 0.000126816 2.29615e-20 -0.00012331 2.68821e-19 -0.000266368 -9.65006e-20 0.000365322 -2.15693e-19 0.000246835 2.68124e-20 
486.5 0 1.56233e-18 -0.0112672 -7.40896e-21 4.70127e-05 -0.0019936 -2.80647e-19 -0.000276671 1.15062e-19 0.000402652 6.10819e-20 -0.000300414 6.99118e-20 -4.35921e-20 0.000607664 7.85688e-21 3.64387e-05 -4.84574e-20 0.000207991 -1.46253e-19 -0.000151847 -0.000246719 -9.64049e-20 0.000118416 2.70998e-20 -0.000121569 2.88636e-19 -0.000282435 -1.04377e-19 0.000371787 -2.18047e-19 0.000246851 4.14654e-20 
486.85 0 1.57958e-18 -0.0111666 -3.01012e-20 4.3237e-05 -0.00224809 -3.21826e-19 -0.000289744 1.13252e-19 0.000445012 6.21811e-20 -0.000306938 7.19619e-20 -4.24914e-20 0.000619941 -2.72191e-21 2.67307e-05 -5.22995e-20 0.000205927 -1.39814e-19 -0.000119418 -0.000245619 -8.60748e-20 0.000113574 1.42784e-20 -0.000117513 3.16702e-19 -0.000299148 -1.06201e-19 0.000376173 -2.24495e-19 0.000245515 6.8234e-20 
487.2 0 1.58796e-18 -0.0110578 -4.35921e-20 4.47725e-05 -0.002495 -3.69674e-19 -0.000303109 1.06003e-19 0.000488461 6.30696e-20 -0.000307157 7.92447e-20 -5.54527e-20 0.000633403 -1.49686e-20 1.72653e-05 -5.6189e-20 0.000193539 -1.39227e-19 -9.13864e-05 -0.000246695 -7.40532e-20 0.000110668 5.2972e-21 -0.000111463 3.36343e-19 -0.000314487 -1.02379e-19 0.000379729 -2.37315e-19 0.000242711 8.66518e-20 
487.55 0 1.59024e-18 -0.0109437 -4.6243e-20 4.85962e-05 -0.00273828 -4.10906e-19 -0.000318581 1.08795e-19 0.000527676 6.91109e-20 -0.000296839 8.94604e-20 -6.28738e-20 0.000646671 -3.65467e-20 1.00836e-05 -7.63563e-20 0.000164522 -1.23959e-19 -6.87894e-05 -0.000250882 -5.54079e-20 0.000107082 -2.21876e-21 -0.000104797 3.53454e-19 -0.000327052 -9.29187e-20 0.000382434 -2.46123e-19 0.000236744 9.45579e-20 
487.9 0 1.58804e-18 -0.010828 -5.50893e-20 5.09972e-05 -0.0029733 -4.60098e-19 -0.000336454 9.36626e-20 0.000557145 5.97255e-20 -0.000275964 9.2374e-20 -7.38069e-20 0.000656751 -5.38941e-20 5.40225e-06 -7.58209e-20 0.000119528 -1.25748e-19 -5.42185e-05 -0.00025622 -1.94157e-20 0.000100722 -2.16711e-20 -0.000100103 3.59287e-19 -0.000335903 -8.76574e-20 0.000382827 -2.44161e-19 0.000226112 9.55491e-20 
488.25 0 1.57491e-18 -0.0107082 -4.37964e-20 4.99984e-05 -0.0031976 -5.10507e-19 -0.000356259 8.39235e-20 0.000574469 4.96474e-20 -0.000248529 8.63948e-20 -6.85474e-20 0.000663949 -8.21663e-20 1.94246e-06 -6.8251e-20 6.61793e-05 -1.24727e-19 -4.9549e-05 -0.000259809 -7.68034e-21 9.01874e-05 -4.44367e-20 -9.89594e-05 3.58036e-19 -0.000339866 -9.17368e-20 0.000379974 -2.36031e-19 0.000209506 1.10379e-19 
488.6 0 1.55027e-18 -0.0105827 -3.06636e-20 4.71499e-05 -0.00341784 -5.42e-19 -0.000376909 6.8758e-20 0.000577905 5.32577e-20 -0.000219916 7.30547e-20 -5.66645e-20 0.000671223 -1.09896e-19 8.56836e-07 -6.11435e-20 1.17705e-05 -1.31953e-19 -4.93039e-05 -0.000260789 6.89654e-21 7.47355e-05 -4.35046e-20 -0.000101043 3.35161e-19 -0.000339428 -1.00753e-19 0.000372208 -2.24312e-19 0.000188733 1.32381e-19 
488.95 0 1.5259e-18 -0.0104533 -2.10314e-20 4.38721e-05 -0.00363775 -5.73912e-19 -0.000397164 5.23774e-20 0.000565656 5.03309e-20 -0.000191493 5.6706e-20 -5.26162e-20 0.00068222 -1.37426e-19 4.09637e-06 -5.06294e-20 -4.19516e-05 -1.42828e-19 -4.37633e-05 -0.00025967 2.17277e-20 5.59986e-05 -4.83467e-20 -0.000106681 3.15636e-19 -0.000336279 -9.84058e-20 0.000357991 -2.1902e-19 0.000167302 1.53034e-19 
489.3 0 1.49726e-18 -0.0103201 -2.17388e-20 4.05276e-05 -0.00385488 -6.1187e-19 -0.000417221 2.00116e-20 0.000537097 4.24966e-20 -0.000161651 4.77999e-20 -4.71636e-20 0.000700507 -1.58421e-19 1.25743e-05 -3.95346e-20 -9.24352e-05 -1.45861e-19 -3.00749e-05 -0.000257073 4.46874e-20 3.63886e-05 -4.78504e-20 -0.000114118 3.02614e-19 -0.000330827 -8.77895e-20 0.000339713 -2.10439e-19 0.000147961 1.65917e-19 
489.65 0 1.46076e-18 -0.0101815 -2.78672e-20 3.64193e-05 -0.00406685 -6.51616e-19 -0.000437036 -1.03355e-20 0.000495404 4.12549e-20 -0.000131662 3.21349e-20 -3.89715e-20 0.000726287 -1.56705e-19 2.36258e-05 -3.35451e-20 -0.000136209 -1.62939e-19 -1.19742e-05 -0.000252563 6.57614e-20 1.72913e-05 -5.94207e-20 -0.000120587 2.98834e-19 -0.000323533 -6.47941e-20 0.000322257 -1.95276e-19 0.00013277 1.76811e-19 
490 0 1.43483e-18 -0.0100367 -4.44728e-20 3.0897e-05 -0.00427329 -6.81449e-19 -0.000456148 -2.74254e-20 0.00044491 2.06957e-20 -0.00010455 1.1192e-20 -5.59816e-20 0.000757198 -1.55855e-19 3.41779e-05 -3.01955e-20 -0.000174046 -1.81583e-19 8.31748e-06 -0.000245195 7.64037e-20 9.91126e-07 -5.0345e-20 -0.000126351 2.72922e-19 -0.000315559 -5.04045e-20 0.0003092 -1.92076e-19 0.000121272 1.71171e-19 
490.35 0 1.41035e-18 -0.00988514 -6.70467e-20 2.37179e-05 -0.00447243 -7.12175e-19 -0.000472813 -4.79669e-20 0.000387939 -7.50377e-21 -8.59638e-05 7.74394e-21 -7.27851e-20 0.000789234 -1.38284e-19 4.4805e-05 -1.93717e-20 -0.000208599 -2.06563e-19 2.77627e-05 -0.00023716 8.56137e-20 -1.17447e-05 -4.46574e-20 -0.000132294 2.46173e-19 -0.000306399 -3.98206e-20 0.000300461 -1.83985e-19 0.00011301 1.66254e-19 
490.7 0 1.39088e-18 -0.00972453 -7.86952e-20 1.51423e-05 -0.00466311 -7.26864e-19 -0.000485903 -5.59803e-20 0.000327426 -2.05469e-20 -7.97072e-05 1.21332e-21 -9.06165e-20 0.000818842 -1.22569e-19 5.54482e-05 -1.82944e-20 -0.000239986 -2.203e-19 4.05194e-05 -0.000230859 1.04855e-19 -2.12147e-05 -1.97571e-20 -0.000137715 2.15934e-19 -0.000296184 -3.42613e-20 0.0002926 -1.87373e-19 0.00010734 1.56413e-19 
491.05 0 1.37116e-18 -0.00955517 -9.8221e-20 5.20087e-06 -0.00484745 -7.39024e-19 -0.000498606 -6.20845e-20 0.00026736 -2.17906e-20 -7.94754e-05 -9.78463e-21 -1.17971e-19 0.000841981 -1.06837e-19 6.51591e-05 -6.92765e-21 -0.000266008 -2.37116e-19 4.55694e-05 -0.000226758 1.36159e-19 -2.70147e-05 -1.72816e-20 -0.000141489 1.931e-19 -0.000286351 -3.04842e-20 0.000283399 -1.87751e-19 0.00010145 1.50748e-19 
491.4 0 1.35385e-18 -0.00937808 -1.08593e-19 -4.64589e-06 -0.00502597 -7.5771e-19 -0.000513501 -7.40788e-20 0.000211981 -1.84816e-20 -7.62235e-05 -4.32376e-22 -1.36732e-19 0.000856506 -8.77556e-20 7.53325e-05 4.60574e-22 -0.000284552 -2.41435e-19 4.36601e-05 -0.000225233 1.46932e-19 -2.82802e-05 -4.85724e-21 -0.000143107 1.9092e-19 -0.000276175 -2.79942e-20 0.00027368 -1.90819e-19 9.44592e-05 1.44412e-19 
491.75 0 1.33963e-18 -0.00919252 -1.19754e-19 -1.09721e-05 -0.00519864 -7.70559e-19 -0.000529251 -8.77395e-20 0.000163281 -2.05118e-20 -6.9792e-05 1.71502e-20 -1.57116e-19 0.000863237 -6.67332e-20 8.64755e-05 6.59105e-21 -0.000296793 -2.4893e-19 3.52967e-05 -0.000225513 1.36271e-19 -2.51728e-05 4.00823e-21 -0.000143498 1.7171e-19 -0.000265221 -3.45818e-20 0.000264202 -2.0093e-19 8.77411e-05 1.41402e-19 
492.1 0 1.32731e-18 -0.00899861 -1.4008e-19 -1.34078e-05 -0.00536614 -7.8651e-19 -0.000542834 -1.25972e-19 0.000120609 -2.60111e-20 -6.50505e-05 2.7023e-20 -1.81565e-19 0.00086237 -5.22197e-20 9.69164e-05 4.31763e-21 -0.000307608 -2.57997e-19 2.33983e-05 -0.000226707 1.2067e-19 -2.11835e-05 1.49453e-20 -0.000142655 1.70594e-19 -0.000252881 -3.47079e-20 0.000254388 -2.0707e-19 8.05223e-05 1.38764e-19 
492.45 0 1.32197e-18 -0.00879747 -1.4939e-19 -1.52126e-05 -0.00552669 -7.96605e-19 -0.000551573 -1.33354e-19 8.27743e-05 -2.54638e-20 -6.66213e-05 2.89815e-20 -2.16108e-19 0.000854545 -4.23063e-20 0.000105631 2.13798e-20 -0.000319064 -2.53436e-19 8.62962e-06 -0.000228694 1.08627e-19 -1.97583e-05 2.62778e-20 -0.000139751 1.74309e-19 -0.000237776 -3.78731e-20 0.000243585 -2.23039e-19 7.21884e-05 1.44115e-19 
492.8 0 1.31684e-18 -0.00859109 -1.48908e-19 -1.89563e-05 -0.00567582 -8.23733e-19 -0.000552965 -1.36406e-19 5.039e-05 -2.31654e-20 -7.70968e-05 2.45082e-20 -2.27745e-19 0.000841589 -3.74816e-20 0.000113276 4.84241e-20 -0.000328422 -2.50946e-19 -9.45234e-06 -0.000229263 9.57214e-20 -2.14959e-05 3.46179e-20 -0.000136435 1.82926e-19 -0.000219195 -4.77931e-20 0.000230965 -2.31454e-19 6.54337e-05 1.27474e-19 
493.15 0 1.30288e-18 -0.00838101 -1.40001e-19 -2.39481e-05 -0.00581138 -8.62167e-19 -0.000546927 -1.34933e-19 2.30379e-05 -2.15424e-20 -9.5179e-05 2.44142e-20 -2.3634e-19 0.000822449 -3.43482e-20 0.000121306 5.61069e-20 -0.000333893 -2.42188e-19 -3.17247e-05 -0.000225013 9.55683e-20 -2.67126e-05 4.00189e-20 -0.000136431 1.95335e-19 -0.000198653 -5.88035e-20 0.000215471 -2.18116e-19 6.1879e-05 1.1204e-19 
493.5 0 1.26989e-18 -0.00816524 -1.37236e-19 -2.77831e-05 -0.00593693 -9.11418e-19 -0.000535025 -1.15593e-19 -3.79339e-06 1.29299e-21 -0.000119424 2.15378e-21 -2.28317e-19 0.000794396 -3.58683e-20 0.00013137 7.08068e-20 -0.000336828 -2.0576e-19 -5.78489e-05 -0.000217255 8.53814e-20 -3.51167e-05 5.47934e-20 -0.000140274 2.23591e-19 -0.000180327 -6.56084e-20 0.000198038 -2.13263e-19 6.01257e-05 9.27955e-20 
493.85 0 1.2356e-18 -0.0079428 -1.27573e-19 -2.73656e-05 -0.00605908 -9.32985e-19 -0.000517095 -8.73136e-20 -3.18766e-05 2.66478e-20 -0.000149181 -2.44238e-20 -2.23094e-19 0.000756623 -1.66369e-20 0.000142559 7.56278e-20 -0.000337668 -1.79972e-19 -8.41454e-05 -0.000211762 7.20234e-20 -4.43104e-05 6.65937e-20 -0.00014191 2.58324e-19 -0.000166098 -7.74016e-20 0.000180202 -2.03027e-19 5.73317e-05 7.40148e-20 
494.2 0 1.20383e-18 -0.00771745 -1.23193e-19 -2.01689e-05 -0.00618049 -9.52964e-19 -0.000493901 -7.22752e-20 -5.63053e-05 4.96039e-20 -0.000180828 -4.42039e-20 -2.12448e-19 0.000709724 4.59476e-21 0.000154624 8.35199e-20 -0.000336106 -1.6032e-19 -0.000107754 -0.000212306 4.39303e-20 -5.24417e-05 8.0669e-20 -0.000134759 2.80689e-19 -0.000154048 -6.69499e-20 0.00016189 -1.98603e-19 5.17366e-05 7.50591e-20 
494.55 0 1.1789e-18 -0.00749206 -1.30687e-19 -5.92076e-06 -0.00629879 -9.674e-19 -0.000468692 -7.08867e-20 -7.34752e-05 5.86891e-20 -0.000210383 -6.28372e-20 -2.10933e-19 0.000656932 3.1038e-20 0.000169509 9.70848e-20 -0.000333314 -1.36616e-19 -0.000128718 -0.000218921 1.32103e-20 -5.94496e-05 7.74514e-20 -0.000118449 2.83645e-19 -0.000140953 -6.18097e-20 0.000143139 -1.88218e-19 4.47361e-05 7.85251e-20 
494.9 0 1.15339e-18 -0.00726455 -1.37719e-19 1.45284e-05 -0.00641214 -9.85737e-19 -0.000441714 -5.80254e-20 -8.51976e-05 6.90564e-20 -0.000233958 -8.05903e-20 -2.15201e-19 0.000604574 3.16479e-20 0.000185948 1.14373e-19 -0.000330335 -1.08801e-19 -0.000147341 -0.000229541 -1.23102e-20 -6.45043e-05 5.85657e-20 -9.48938e-05 2.81301e-19 -0.000124178 -7.13008e-20 0.000125008 -1.83948e-19 3.76631e-05 8.69819e-20 
495.25 0 1.12865e-18 -0.00703043 -1.54283e-19 4.06491e-05 -0.00652093 -1.01015e-18 -0.000410935 -2.33502e-20 -9.53899e-05 7.19478e-20 -0.000245589 -8.73808e-20 -2.18435e-19 0.000558101 3.33949e-20 0.000201261 1.1616e-19 -0.000327247 -5.67861e-20 -0.000161332 -0.0002388 -3.60551e-20 -6.69898e-05 3.83898e-20 -6.62962e-05 2.66933e-19 -0.000105347 -7.06251e-20 0.000108724 -1.69564e-19 3.04168e-05 8.90349e-20 
495.6 0 1.09571e-18 -0.00678716 -1.55523e-19 6.96352e-05 -0.00662687 -1.04598e-18 -0.000377037 2.06408e-20 -0.000105936 7.94246e-20 -0.000239334 -8.57692e-20 -2.26338e-19 0.000517743 3.50579e-20 0.000214095 1.32201e-19 -0.000323736 -8.40066e-21 -0.000165001 -0.000242155 -4.4822e-20 -6.70541e-05 1.50447e-20 -3.62942e-05 2.50606e-19 -8.83258e-05 -7.46627e-20 9.53495e-05 -1.66274e-19 2.46792e-05 8.28823e-20 
495.95 0 1.05296e-18 -0.00653744 -1.62117e-19 9.45282e-05 -0.00673142 -1.06511e-18 -0.000341432 5.4908e-20 -0.000115921 9.19235e-20 -0.000214867 -8.49612e-20 -2.286e-19 0.00048204 3.36092e-20 0.000222993 1.3484e-19 -0.00031897 3.27366e-20 -0.000153356 -0.000241104 -5.08754e-20 -6.26754e-05 -2.64654e-20 -6.90098e-06 2.45991e-19 -7.49206e-05 -7.22543e-20 8.59339e-05 -1.67382e-19 2.21098e-05 8.17485e-20 
496.3 0 1.00854e-18 -0.00628593 -1.69455e-19 0.000109602 -0.00683341 -1.08643e-18 -0.000305353 9.56159e-20 -0.000123133 8.61596e-20 -0.00017842 -8.29595e-20 -2.24946e-19 0.000453459 2.49362e-20 0.00022526 1.27198e-19 -0.000311995 7.24959e-20 -0.000127272 -0.000239983 -5.10137e-20 -5.1437e-05 -4.94937e-20 2.07078e-05 2.47228e-19 -6.39237e-05 -6.39895e-20 8.06366e-05 -1.70344e-19 2.25668e-05 8.06718e-20 
496.65 0 9.52081e-19 -0.00603189 -1.56507e-19 0.000116519 -0.00693164 -1.0948e-18 -0.000269456 1.16127e-19 -0.000124687 9.06158e-20 -0.000136626 -8.33871e-20 -2.15547e-19 0.00043497 1.9737e-20 0.000219431 1.33026e-19 -0.000303993 8.63727e-20 -9.29634e-05 -0.000239766 -3.58665e-20 -3.23149e-05 -5.91888e-20 4.47719e-05 2.38444e-19 -5.27616e-05 -6.24334e-20 7.79345e-05 -1.79983e-19 2.39284e-05 7.3848e-20 
497 0 8.92437e-19 -0.00577263 -1.49442e-19 0.000120293 -0.00702757 -1.11095e-18 -0.000233291 1.22876e-19 -0.000117767 1.00566e-19 -9.42689e-05 -7.76026e-20 -2.10577e-19 0.000423273 1.23304e-20 0.000205714 1.29117e-19 -0.000294962 1.01206e-19 -5.5297e-05 -0.000239342 -2.47309e-20 -7.99321e-06 -4.55621e-20 6.46069e-05 2.29778e-19 -3.98947e-05 -5.79374e-20 7.70324e-05 -1.83056e-19 2.55507e-05 6.79821e-20 
497.35 0 8.49572e-19 -0.00550987 -1.44097e-19 0.000121559 -0.00712081 -1.11835e-18 -0.000194562 1.39946e-19 -0.000102245 1.04176e-19 -5.47645e-05 -7.73371e-20 -2.06526e-19 0.000411664 1.6374e-20 0.000184587 1.2877e-19 -0.000284191 9.97333e-20 -1.59616e-05 -0.000237269 -3.00149e-20 1.38717e-05 -4.5674e-20 8.08339e-05 2.12909e-19 -2.67687e-05 -5.27776e-20 7.65795e-05 -1.94507e-19 2.92232e-05 5.07641e-20 
497.7 0 8.06722e-19 -0.00524672 -1.40207e-19 0.000116664 -0.00720691 -1.13047e-18 -0.000150947 1.49624e-19 -8.04742e-05 9.97674e-20 -1.88188e-05 -7.16808e-20 -2.11537e-19 0.000394972 3.05346e-20 0.000159956 1.1797e-19 -0.000272845 9.86395e-20 2.4564e-05 -0.000231511 -3.32026e-20 2.73915e-05 -4.29877e-20 9.5726e-05 1.99152e-19 -1.64396e-05 -6.49638e-20 7.32965e-05 -2.09503e-19 3.55475e-05 4.38389e-20 
498.05 0 7.62889e-19 -0.00498411 -1.17193e-19 0.000103695 -0.00728281 -1.12937e-18 -0.00010249 1.56605e-19 -5.75981e-05 9.61364e-20 1.51907e-05 -7.85117e-20 -2.11218e-19 0.000372199 6.00683e-20 0.000137883 1.01712e-19 -0.000263365 9.24037e-20 6.52719e-05 -0.0002207 -5.90677e-20 3.33287e-05 -3.56679e-20 0.000109662 1.85322e-19 -9.19871e-06 -8.59843e-20 6.41728e-05 -2.15651e-19 4.30284e-05 4.62945e-20 
498.4 0 7.201e-19 -0.00472213 -7.66722e-20 8.57143e-05 -0.00734917 -1.14542e-18 -5.07121e-05 1.79148e-19 -4.14451e-05 9.12471e-20 4.96329e-05 -7.83895e-20 -2.21958e-19 0.000346263 7.51844e-20 0.000122246 9.46605e-20 -0.000259195 8.79122e-20 0.000102763 -0.000204891 -8.15062e-20 3.28196e-05 -3.34176e-20 0.000120917 1.75079e-19 -1.84656e-06 -1.1452e-19 5.01076e-05 -2.05056e-19 4.96061e-05 3.87625e-20 
498.75 0 6.65107e-19 -0.00445982 -4.25259e-20 6.66778e-05 -0.00740721 -1.15841e-18 9.69368e-07 1.87272e-19 -3.60597e-05 9.34573e-20 8.40432e-05 -7.29159e-20 -2.35921e-19 0.000317915 7.77698e-20 0.000111487 8.76452e-20 -0.00026225 8.70712e-20 0.000133089 -0.000185574 -6.85172e-20 2.61993e-05 -5.71597e-20 0.00012939 1.61549e-19 1.01283e-05 -1.40223e-19 3.46984e-05 -2.06002e-19 5.4717e-05 3.15611e-20 
499.1 0 6.00676e-19 -0.00419599 -1.73109e-20 4.61299e-05 -0.00745747 -1.16726e-18 5.04431e-05 1.84862e-19 -4.00746e-05 1.0516e-19 0.000116862 -5.70057e-20 -2.58771e-19 0.000283603 7.62387e-20 9.97298e-05 8.00645e-20 -0.000273349 1.00561e-19 0.000153502 -0.000165986 -6.83642e-20 1.54641e-05 -6.74553e-20 0.000134539 1.53697e-19 2.78665e-05 -1.59795e-19 1.72714e-05 -2.17117e-19 5.97038e-05 5.05494e-20 
499.45 0 5.48734e-19 -0.00393154 -5.76473e-21 2.08098e-05 -0.00750085 -1.18386e-18 9.84804e-05 1.84909e-19 -4.99891e-05 1.14055e-19 0.000148082 -3.89039e-20 -2.76714e-19 0.000241778 7.72244e-20 8.47997e-05 5.61376e-20 -0.000292384 1.15078e-19 0.000163105 -0.000147474 -7.91691e-20 3.46507e-06 -8.58603e-20 0.000134912 1.51002e-19 4.82471e-05 -1.7402e-19 -4.64876e-06 -2.24537e-19 6.54158e-05 6.67723e-20 
499.8 0 5.0395e-19 -0.00366942 1.0016e-20 -9.4671e-06 -0.00754063 -1.19493e-18 0.000143691 1.67986e-19 -6.26098e-05 1.07741e-19 0.000175197 -2.52344e-20 -2.80797e-19 0.000195332 8.79817e-20 7.01841e-05 3.21775e-20 -0.000314466 1.33569e-19 0.000161094 -0.000131348 -9.00232e-20 -6.9601e-06 -8.73388e-20 0.000129454 1.40611e-19 6.80781e-05 -1.87108e-19 -2.99817e-05 -2.19243e-19 7.13098e-05 7.7242e-20 
500.15 0 4.49432e-19 -0.00341128 2.54513e-20 -4.00929e-05 -0.00757821 -1.19771e-18 0.000184434 1.8129e-19 -7.35486e-05 9.15664e-20 0.000191088 -2.82324e-20 -2.66162e-19 0.000148656 1.01437e-19 5.89486e-05 1.36025e-21 -0.000332057 1.49541e-19 0.000148721 -0.000119538 -9.67889e-20 -1.34142e-05 -1.11353e-19 0.000118798 1.20057e-19 8.68355e-05 -1.87691e-19 -5.55649e-05 -2.1029e-19 7.58213e-05 8.2616e-20 
500.5 0 3.86496e-19 -0.00315392 5.41328e-20 -6.56037e-05 -0.00761305 -1.19208e-18 0.000218457 1.76241e-19 -7.74291e-05 6.08006e-20 0.000191037 -2.59853e-20 -2.52676e-19 0.000106852 1.16546e-19 4.90698e-05 -2.25114e-20 -0.000341436 1.49492e-19 0.000129577 -0.000110669 -8.08725e-20 -1.57195e-05 -1.25692e-19 0.000105254 9.68597e-20 0.000103432 -1.96392e-19 -7.92131e-05 -1.74346e-19 7.92606e-05 8.62686e-20 
500.85 0 3.238e-19 -0.00289434 7.04538e-20 -8.49486e-05 -0.00764613 -1.18231e-18 0.000242783 1.8133e-19 -7.47161e-05 2.20778e-20 0.000178947 -3.05316e-20 -2.37068e-19 7.41041e-05 1.35692e-19 3.3916e-05 -4.33684e-20 -0.000345276 1.391e-19 0.000109395 -0.000102705 -6.71348e-20 -1.71368e-05 -1.53742e-19 9.22393e-05 5.61138e-20 0.000115764 -2.078e-19 -9.97683e-05 -1.35835e-19 8.35576e-05 8.3953e-20 
501.2 0 2.47292e-19 -0.00263416 7.43945e-20 -0.000100256 -0.00767653 -1.16223e-18 0.000259179 1.82376e-19 -7.06765e-05 -9.68146e-21 0.000162185 -3.38701e-20 -2.2235e-19 5.08269e-05 1.56548e-19 1.22343e-05 -4.91405e-20 -0.000344843 1.3194e-19 9.43072e-05 -9.33003e-05 -4.73672e-20 -2.20148e-05 -1.78652e-19 8.14906e-05 3.17136e-20 0.000124396 -2.32142e-19 -0.00011635 -1.05429e-19 8.79076e-05 7.71083e-20 
501.55 0 1.94007e-19 -0.00237555 6.43564e-20 -0.000113533 -0.0077018 -1.15113e-18 0.000273251 1.97847e-19 -6.94441e-05 -3.79644e-20 0.00014557 -4.19384e-20 -2.12931e-19 3.54848e-05 1.74116e-19 -1.18668e-05 -5.68089e-20 -0.000336629 1.1926e-19 8.37454e-05 -8.03656e-05 -3.90079e-20 -3.05372e-05 -2.18975e-19 7.21434e-05 9.14481e-21 0.000131753 -2.49784e-19 -0.00012956 -7.51462e-20 9.06804e-05 8.4451e-20 
501.9 0 1.32972e-19 -0.00211789 4.82162e-20 -0.000124873 -0.00772085 -1.15007e-18 0.000288939 2.04788e-19 -7.08481e-05 -4.61027e-20 0.000130403 -5.16945e-20 -2.06254e-19 2.85114e-05 1.89253e-19 -3.55235e-05 -4.97468e-20 -0.000318728 1.0902e-19 7.09235e-05 -6.58966e-05 -4.41182e-20 -4.1184e-05 -2.49948e-19 6.34686e-05 -9.75984e-21 0.000138388 -2.67368e-19 -0.000140282 -4.7469e-20 9.09384e-05 8.88823e-20 
502.25 0 8.12547e-20 -0.00185906 4.36351e-20 -0.00013254 -0.00773383 -1.15188e-18 0.000306642 1.94327e-19 -7.28293e-05 -4.98829e-20 0.000116874 -4.9677e-20 -1.98771e-19 3.1021e-05 1.9547e-19 -5.67684e-05 -2.40392e-20 -0.000293131 1.08157e-19 5.17357e-05 -5.30371e-05 -3.28272e-20 -5.3446e-05 -2.491e-19 5.52636e-05 -1.59493e-20 0.000142569 -2.8812e-19 -0.000148091 -3.06057e-20 9.02931e-05 6.81361e-20 
502.6 0 4.99569e-20 -0.00159734 2.87048e-20 -0.000136426 -0.00774181 -1.15515e-18 0.000324363 2.01224e-19 -7.79859e-05 -5.50511e-20 0.000104771 -5.63678e-20 -1.76019e-19 4.12532e-05 2.08192e-19 -7.45667e-05 4.11939e-21 -0.000263798 8.08673e-20 2.80637e-05 -4.46864e-05 -1.89221e-20 -6.67751e-05 -2.46793e-19 4.74043e-05 -1.95778e-20 0.000143453 -3.175e-19 -0.000154438 -2.78574e-20 9.10374e-05 4.46461e-20 
502.95 0 1.50764e-20 -0.0013324 2.3474e-21 -0.000141018 -0.00774559 -1.14619e-18 0.000340899 1.8522e-19 -8.8502e-05 -6.58673e-20 9.49224e-05 -5.62258e-20 -1.51123e-19 5.54554e-05 2.24118e-19 -8.67986e-05 4.02835e-20 -0.00023439 5.51884e-20 4.45442e-06 -4.3314e-05 7.45847e-21 -8.05307e-05 -2.49818e-19 3.84656e-05 -3.35726e-20 0.000141459 -3.38477e-19 -0.000162201 -1.92529e-20 9.19096e-05 1.66567e-20 
503.3 0 -3.85807e-20 -0.00106562 -1.43449e-20 -0.000150103 -0.00774266 -1.1405e-18 0.000352096 1.70428e-19 -9.98798e-05 -6.55909e-20 8.84481e-05 -5.43095e-20 -1.2796e-19 7.16188e-05 2.26792e-19 -8.92033e-05 6.82341e-20 -0.000206117 1.17502e-20 -1.46347e-05 -4.77073e-05 3.16609e-20 -9.31969e-05 -2.55076e-19 2.64365e-05 -4.34741e-20 0.000138423 -3.34814e-19 -0.000172689 -1.78009e-20 9.07225e-05 -6.69659e-21 
503.65 0 -8.27418e-20 -0.000798395 -1.84131e-20 -0.000163548 -0.00773167 -1.11634e-18 0.000351783 1.4576e-19 -0.000107803 -5.25286e-20 8.5707e-05 -5.47557e-20 -1.14606e-19 8.69877e-05 2.25384e-19 -7.90547e-05 9.38723e-20 -0.000178993 -3.02342e-20 -2.86364e-05 -5.72774e-05 4.40308e-20 -0.000103908 -2.47208e-19 1.01556e-05 -3.98275e-20 0.000136372 -3.27355e-19 -0.000185267 -4.05707e-21 8.82132e-05 -3.82062e-20 
504 0 -1.27073e-19 -0.000532293 -2.57267e-20 -0.000180066 -0.00771451 -1.11074e-18 0.000339856 1.24547e-19 -0.00011344 -4.78807e-20 8.80587e-05 -4.96292e-20 -9.15569e-20 9.92074e-05 2.06127e-19 -6.008e-05 1.16553e-19 -0.000150602 -7.91738e-20 -4.19268e-05 -7.16635e-05 5.34701e-20 -0.000113841 -2.31429e-19 -9.08861e-06 -3.51447e-20 0.000135503 -3.04319e-19 -0.000196833 -9.37663e-22 8.49272e-05 -6.43313e-20 
504.35 0 -1.73011e-19 -0.000269028 -2.55109e-20 -0.000197903 -0.00769177 -1.11375e-18 0.000319926 8.63901e-20 -0.000119818 -5.70651e-20 9.39689e-05 -4.4061e-20 -7.74617e-20 0.000108473 1.76923e-19 -3.89053e-05 1.38843e-19 -0.000116226 -1.0565e-19 -5.65615e-05 -8.65394e-05 5.25514e-20 -0.000123377 -2.12216e-19 -2.89888e-05 -3.4535e-20 0.000136475 -2.72592e-19 -0.000205616 5.20557e-23 8.03105e-05 -7.65897e-20 
504.7 0 -2.24971e-19 -8.52369e-06 -2.65872e-20 -0.000215325 -0.00766192 -1.12925e-18 0.000292987 4.74241e-20 -0.000130702 -6.19546e-20 9.93566e-05 -3.04422e-20 -5.63196e-20 0.000115255 1.33308e-19 -1.78693e-05 1.63371e-19 -7.30648e-05 -1.24537e-19 -7.2424e-05 -9.83118e-05 5.23308e-20 -0.000131523 -1.98725e-19 -4.91689e-05 -3.25707e-20 0.000140376 -2.47678e-19 -0.000210739 -1.85057e-21 7.56965e-05 -9.12045e-20 
505.05 0 -2.78515e-19 0.000250391 -3.99566e-20 -0.000232227 -0.00762368 -1.14023e-18 0.000259641 2.82965e-20 -0.000148569 -5.78692e-20 0.000104643 -2.48691e-20 -1.50079e-20 0.000120085 8.78448e-20 5.43088e-06 1.71997e-19 -2.26159e-05 -1.37634e-19 -9.06879e-05 -0.000107762 5.2516e-20 -0.000140378 -1.77507e-19 -6.91138e-05 -1.26573e-20 0.000146126 -2.16784e-19 -0.000209794 8.97412e-21 7.39366e-05 -9.96256e-20 
505.4 0 -3.37452e-19 0.000507385 -4.21367e-20 -0.000247213 -0.00757657 -1.1431e-18 0.000221319 2.18211e-20 -0.000172525 -5.02068e-20 0.000112787 -1.89058e-20 2.81828e-20 0.000122052 3.88185e-20 3.44924e-05 1.85014e-19 2.99466e-05 -1.57868e-19 -0.000113643 -0.000116026 4.7942e-20 -0.000151752 -1.59126e-19 -8.77404e-05 1.35764e-20 0.000152833 -1.85088e-19 -0.000200936 -1.7731e-21 7.42443e-05 -1.08001e-19 
505.75 0 -3.84802e-19 0.000761206 -4.61714e-20 -0.000258023 -0.00752028 -1.14934e-18 0.00017845 2.0677e-20 -0.000201849 -3.93919e-20 0.000122412 -1.9989e-20 6.23462e-20 0.000119118 -8.32729e-21 7.32847e-05 1.88797e-19 7.97928e-05 -1.6308e-19 -0.000141507 -0.000121833 4.07197e-20 -0.000161669 -1.39677e-19 -0.000104747 4.23357e-20 0.000159983 -1.55896e-19 -0.000185594 -1.28503e-20 7.24227e-05 -1.07279e-19 
506.1 0 -4.49306e-19 0.0010108 -3.44901e-20 -0.000264399 -0.00745418 -1.15528e-18 0.000131102 3.40751e-20 -0.000234461 -2.64345e-20 0.000128917 -1.65251e-20 8.9958e-20 0.000112866 -5.02712e-20 0.000122782 1.89675e-19 0.000126504 -1.6008e-19 -0.000171349 -0.000125165 5.46059e-20 -0.000166432 -1.21702e-19 -0.000121349 4.23507e-20 0.000167886 -1.52057e-19 -0.000167894 -2.08061e-20 6.71612e-05 -9.30105e-20 
506.45 0 -4.89022e-19 0.00125709 -1.44068e-20 -0.000268142 -0.00737857 -1.16772e-18 8.00466e-05 2.03035e-20 -0.000264086 -7.03868e-21 0.000128425 -8.74238e-21 9.8246e-20 0.000105625 -7.09789e-20 0.00017606 1.85657e-19 0.000170762 -1.52699e-19 -0.000201602 -0.000126393 6.67538e-20 -0.000165622 -9.79565e-20 -0.000137878 4.1069e-20 0.000177334 -1.59725e-19 -0.000152786 -3.58448e-20 5.82629e-05 -8.46974e-20 
506.8 0 -5.11036e-19 0.00150152 1.13771e-21 -0.000271752 -0.00729581 -1.17354e-18 2.48541e-05 5.23171e-21 -0.000284283 1.48966e-20 0.000117803 6.9364e-21 1.0664e-19 9.94809e-05 -8.44988e-20 0.000223286 1.90455e-19 0.00020557 -1.36213e-19 -0.000230168 -0.000122831 9.99705e-20 -0.000160815 -7.98631e-20 -0.000151826 2.57728e-20 0.000187291 -1.70135e-19 -0.000142782 -5.56519e-20 4.59921e-05 -8.27912e-20 
507.15 0 -5.28732e-19 0.00174242 1.76107e-20 -0.000277265 -0.00720365 -1.17079e-18 -3.48647e-05 -1.89854e-20 -0.000293461 3.10982e-20 9.79263e-05 2.71219e-20 1.11783e-19 9.88103e-05 -9.13538e-20 0.000257994 1.85589e-19 0.000223293 -1.00676e-19 -0.000254229 -0.000112741 1.1458e-19 -0.00015456 -6.0587e-20 -0.000160822 1.31714e-21 0.000198842 -1.71975e-19 -0.000136405 -4.90421e-20 3.49221e-05 -8.54086e-20 
507.5 0 -5.37056e-19 0.0019795 2.69725e-20 -0.000283307 -0.00709804 -1.1674e-18 -9.30656e-05 -1.90696e-20 -0.000294355 3.74606e-20 7.39059e-05 3.88134e-20 1.10136e-19 0.000107357 -7.73286e-20 0.000279339 1.68856e-19 0.000225602 -5.62743e-20 -0.000274124 -9.8104e-05 1.28553e-19 -0.000147923 -5.36114e-20 -0.000166371 -2.63131e-20 0.000213759 -1.84092e-19 -0.000133981 -4.5176e-20 2.94006e-05 -6.91867e-20 
507.85 0 -5.51207e-19 0.00221243 2.28797e-20 -0.000286159 -0.00698093 -1.16033e-18 -0.000141406 -2.2619e-20 -0.000288733 2.31801e-20 5.05735e-05 5.47437e-20 1.04055e-19 0.000120232 -7.19868e-20 0.000291295 1.4671e-19 0.000218418 -1.66233e-20 -0.000289964 -8.15899e-05 1.25173e-19 -0.000139296 -5.13471e-20 -0.00017182 -3.84302e-20 0.000229781 -1.76759e-19 -0.000136358 -4.6695e-20 2.9922e-05 -5.23371e-20 
508.2 0 -5.56439e-19 0.00243919 3.53888e-20 -0.000285765 -0.0068577 -1.1413e-18 -0.000178405 -1.54934e-20 -0.000278198 7.11354e-22 3.03976e-05 4.67879e-20 9.96189e-20 0.000129432 -5.09854e-20 0.00029789 1.16404e-19 0.000208748 1.27814e-20 -0.000300596 -6.47971e-05 1.0934e-19 -0.000127054 -3.51631e-20 -0.000178398 -6.59051e-20 0.000245096 -1.79628e-19 -0.0001415 -4.61916e-20 3.45859e-05 -2.87655e-20 
508.55 0 -5.56648e-19 0.00265755 5.50237e-20 -0.000283655 -0.00673349 -1.13226e-18 -0.000209194 -1.41606e-20 -0.00026504 -2.805e-20 1.35712e-05 3.57888e-20 8.33983e-20 0.00013223 -1.96756e-20 0.000299832 9.22359e-20 0.000200775 3.4138e-20 -0.000305319 -4.89735e-05 9.46758e-20 -0.000111911 -1.85314e-20 -0.000185705 -1.076e-19 0.000259467 -1.89999e-19 -0.000147632 -5.08936e-20 4.05091e-05 -1.55296e-20 
508.9 0 -5.54504e-19 0.00286618 5.51257e-20 -0.000280775 -0.00661103 -1.10544e-18 -0.000236952 -1.01864e-20 -0.000250484 -5.68437e-20 -3.67008e-07 1.60677e-20 6.65802e-20 0.000129354 1.26095e-20 0.000296782 7.23068e-20 0.000194544 5.57448e-20 -0.000303351 -3.33749e-05 8.74335e-20 -9.6061e-05 2.50292e-21 -0.000192478 -1.29063e-19 0.000273416 -2.00421e-19 -0.00015415 -4.10422e-20 4.4387e-05 -8.70496e-21 
509.25 0 -5.47783e-19 0.00306547 4.05252e-20 -0.000276043 -0.00648859 -1.08421e-18 -0.000259202 4.32843e-21 -0.00023451 -1.00926e-19 -1.21375e-05 2.47733e-23 5.26595e-20 0.00012379 3.88898e-20 0.00028815 4.77009e-20 0.000188509 7.56738e-20 -0.000294582 -1.53893e-05 8.61048e-20 -8.14945e-05 1.39405e-20 -0.00019702 -1.50418e-19 0.000288138 -2.12435e-19 -0.000161134 -2.90356e-20 4.44567e-05 -3.10322e-21 
509.6 0 -5.61817e-19 0.00325749 3.09668e-20 -0.000267075 -0.00636239 -1.06229e-18 -0.00027197 1.7301e-20 -0.000215295 -1.34293e-19 -2.08017e-05 -1.91725e-20 4.34052e-20 0.000116982 6.26081e-20 0.000271915 2.35707e-20 0.000182448 8.20414e-20 -0.000280476 4.81262e-06 6.28516e-20 -7.00444e-05 1.51811e-20 -0.000200438 -1.71428e-19 0.000302191 -2.21829e-19 -0.000167264 -7.12677e-21 4.12494e-05 -7.25034e-22 
509.95 0 -5.76104e-19 0.00344365 1.09461e-20 -0.000254461 -0.00622924 -1.03619e-18 -0.000272387 3.13562e-20 -0.000188171 -1.38518e-19 -2.40335e-05 -2.63499e-20 3.68443e-20 0.000108105 7.15849e-20 0.00024826 3.28488e-22 0.000176945 8.32076e-20 -0.000261928 2.37594e-05 4.44162e-20 -6.17114e-05 2.03468e-20 -0.000206641 -1.93376e-19 0.000312595 -2.1631e-19 -0.00017202 1.95682e-20 3.79878e-05 5.9735e-21 
510.3 0 -5.88829e-19 0.00362315 -5.07349e-21 -0.000239985 -0.00608419 -1.00363e-18 -0.000258997 3.19777e-20 -0.000151303 -1.35636e-19 -2.19345e-05 -1.86319e-20 3.88528e-20 0.000101114 7.59566e-20 0.000222416 -8.07276e-21 0.000167836 6.90002e-20 -0.00024055 3.86661e-05 9.04627e-21 -5.43386e-05 2.35496e-20 -0.000217011 -2.16615e-19 0.000320782 -2.10096e-19 -0.000178112 3.529e-20 3.74599e-05 1.51116e-20 
510.65 0 -5.87365e-19 0.00379606 -2.20561e-20 -0.000222908 -0.0059217 -9.71997e-19 -0.000234591 2.01244e-20 -0.000111489 -1.15501e-19 -1.76847e-05 7.86184e-22 2.42316e-20 0.000101905 7.75576e-20 0.000196435 -7.87063e-21 0.000152169 6.36707e-20 -0.000221038 4.8255e-05 -2.22102e-20 -4.89337e-05 3.09845e-20 -0.000228189 -2.2337e-19 0.000328669 -1.91692e-19 -0.000186055 5.1285e-20 3.79444e-05 1.74239e-20 
511 0 -5.90139e-19 0.00396454 -4.30438e-20 -0.000205012 -0.00574356 -9.3945e-19 -0.000204858 -1.29332e-20 -7.62453e-05 -9.16093e-20 -1.79979e-05 5.70489e-21 2.86019e-20 0.000107407 8.74353e-20 0.000167905 -1.23774e-20 0.000133632 3.23363e-20 -0.000205783 5.20629e-05 -6.05585e-20 -4.81666e-05 2.19748e-20 -0.000237561 -2.24961e-19 0.000335426 -1.73914e-19 -0.000195412 4.42276e-20 3.59421e-05 1.53665e-20 
511.35 0 -6.14868e-19 0.00412767 -6.73765e-20 -0.000191674 -0.00555706 -9.02407e-19 -0.000172834 -1.91792e-20 -4.61782e-05 -7.10787e-20 -2.4887e-05 1.81824e-20 3.17443e-20 0.000110333 1.12429e-19 0.000136451 -1.13861e-20 0.000114367 5.51312e-21 -0.00019174 5.27276e-05 -8.73555e-20 -5.0944e-05 2.04406e-20 -0.000245473 -2.35459e-19 0.000341221 -1.51287e-19 -0.000207391 2.59009e-20 3.30446e-05 1.19757e-20 
511.7 0 -6.56235e-19 0.00428429 -9.76777e-20 -0.000183727 -0.00536526 -8.78041e-19 -0.000139534 -2.96142e-20 -1.6208e-05 -4.50718e-20 -3.35822e-05 2.17192e-20 2.09551e-20 0.000110575 1.33399e-19 0.000101247 -1.86753e-20 9.57139e-05 -2.12761e-20 -0.00017655 5.28865e-05 -1.25995e-19 -5.28819e-05 7.50621e-21 -0.000250563 -2.29488e-19 0.000348226 -1.16179e-19 -0.000221012 1.52435e-20 3.28294e-05 9.84872e-21 
512.05 0 -6.92242e-19 0.0044345 -1.16162e-19 -0.000176883 -0.00516888 -8.31968e-19 -0.000108168 -1.50469e-20 1.80466e-05 -1.92517e-20 -4.13786e-05 2.35222e-20 1.8986e-20 0.000113315 1.50279e-19 6.20606e-05 -1.40958e-20 8.14878e-05 -5.92493e-20 -0.000159376 5.11551e-05 -1.37035e-19 -5.26727e-05 1.03834e-21 -0.000250115 -2.17383e-19 0.000355874 -9.8504e-20 -0.000233858 -1.06939e-20 3.50731e-05 2.60795e-20 
512.4 0 -7.13952e-19 0.00457592 -1.32907e-19 -0.000167903 -0.00497025 -7.88362e-19 -8.19807e-05 -7.12902e-21 5.8573e-05 1.40274e-20 -4.68217e-05 2.87578e-20 2.3366e-20 0.000121907 1.63844e-19 2.22253e-05 -1.59756e-20 7.34209e-05 -6.80447e-20 -0.000139827 4.53737e-05 -1.3393e-19 -5.16605e-05 1.62801e-21 -0.000244604 -2.03274e-19 0.000361857 -7.89904e-20 -0.000243579 -3.26102e-20 3.96703e-05 3.91598e-20 
512.75 0 -7.34241e-19 0.00470661 -1.43145e-19 -0.000157903 -0.004772 -7.39255e-19 -5.86013e-05 -4.86183e-22 0.000104783 3.5903e-20 -4.58726e-05 2.065e-20 3.13825e-20 0.000134954 1.63051e-19 -1.57926e-05 -1.27785e-21 6.87872e-05 -8.18879e-20 -0.000121153 3.79799e-05 -1.19526e-19 -4.9923e-05 -7.06416e-21 -0.000235257 -1.71685e-19 0.000364482 -4.49305e-20 -0.000247645 -5.41594e-20 4.79139e-05 5.44212e-20 
513.1 0 -7.7167e-19 0.00482723 -1.48234e-19 -0.000150683 -0.00457411 -6.97352e-19 -3.34318e-05 -1.52257e-20 0.00015512 6.45135e-20 -3.66219e-05 1.82628e-20 4.06522e-20 0.000148757 1.57789e-19 -4.94453e-05 4.99499e-22 6.50693e-05 -7.10237e-20 -0.000105943 3.30891e-05 -1.03234e-19 -4.87556e-05 -2.95606e-20 -0.000221943 -1.34525e-19 0.000363461 -1.87821e-20 -0.000245178 -6.85798e-20 5.77109e-05 8.14471e-20 
513.45 0 -8.13639e-19 0.00494015 -1.48346e-19 -0.000145918 -0.00437575 -6.43326e-19 -5.78252e-06 -3.46858e-20 0.000207462 8.43303e-20 -1.95108e-05 2.73624e-20 3.96389e-20 0.000160444 1.58636e-19 -7.42337e-05 6.64042e-22 6.22572e-05 -4.90888e-20 -9.30722e-05 3.10129e-05 -1.0241e-19 -5.21681e-05 -5.87409e-20 -0.000207626 -9.83809e-20 0.000361352 -7.26459e-21 -0.000239643 -5.74557e-20 6.6094e-05 1.15727e-19 
513.8 0 -8.53949e-19 0.0050468 -1.51119e-19 -0.000138695 -0.00418026 -5.99126e-19 2.35274e-05 -6.14078e-20 0.000256687 1.0867e-19 2.80138e-06 3.30134e-20 3.82408e-20 0.000167839 1.72916e-19 -8.70118e-05 -3.13094e-21 5.94564e-05 -3.25585e-20 -7.97064e-05 3.03956e-05 -1.15426e-19 -6.18549e-05 -6.82126e-20 -0.000196879 -6.78473e-20 0.000360469 -8.85281e-22 -0.000233871 -5.13346e-20 7.33393e-05 1.4985e-19 
514.15 0 -8.75115e-19 0.0051463 -1.52256e-19 -0.000126734 -0.00399289 -5.63478e-19 5.25874e-05 -8.63595e-20 0.000296668 1.27559e-19 2.41338e-05 3.0686e-20 2.95299e-20 0.000170796 2.05427e-19 -9.00162e-05 6.42099e-21 5.72586e-05 -2.71589e-20 -6.40402e-05 3.17045e-05 -1.39211e-19 -7.48031e-05 -6.92294e-20 -0.000190059 -2.9832e-20 0.00036061 4.0375e-21 -0.000226935 -4.10653e-20 8.10345e-05 1.69337e-19 
514.5 0 -8.87335e-19 0.00523713 -1.63094e-19 -0.000111511 -0.00381414 -5.42153e-19 7.64791e-05 -1.21256e-19 0.000325808 1.39379e-19 3.74978e-05 3.83944e-20 7.36128e-21 0.000170419 2.35471e-19 -8.90835e-05 2.46689e-20 5.60004e-05 -1.58259e-20 -4.72e-05 3.4758e-05 -1.59586e-19 -8.88887e-05 -6.66998e-20 -0.000184548 1.57881e-20 0.000359377 1.5148e-20 -0.000217639 -2.38279e-20 8.67426e-05 1.76595e-19 
514.85 0 -9.14118e-19 0.00531905 -1.7491e-19 -9.57053e-05 -0.00363839 -5.37345e-19 9.28023e-05 -1.50653e-19 0.00034472 1.37017e-19 4.08703e-05 3.48525e-20 -1.62076e-20 0.000167598 2.52354e-19 -8.61581e-05 5.22957e-20 5.27074e-05 1.16056e-20 -3.18706e-05 3.92605e-05 -1.74382e-19 -0.000103466 -5.67018e-20 -0.000179021 6.25411e-20 0.000354971 2.64268e-20 -0.000206693 -1.59428e-20 8.61625e-05 1.84137e-19 
515.2 0 -9.26365e-19 0.00539415 -1.81503e-19 -8.33739e-05 -0.00346087 -5.43377e-19 0.000104627 -1.70849e-19 0.000353392 1.62727e-19 3.84532e-05 3.08237e-20 -3.92748e-20 0.000164229 2.64301e-19 -8.33379e-05 8.15971e-20 4.26867e-05 4.39446e-20 -2.19783e-05 4.50447e-05 -1.77802e-19 -0.000120155 -2.63855e-20 -0.000172872 9.22033e-20 0.000348511 4.04949e-20 -0.000196062 -2.35406e-20 7.86889e-05 1.92332e-19 
515.55 0 -9.26638e-19 0.00546513 -1.73349e-19 -7.6843e-05 -0.00328209 -5.43928e-19 0.000117418 -2.07317e-19 0.000352108 1.83997e-19 3.33096e-05 2.05415e-20 -6.34087e-20 0.000161442 2.73036e-19 -8.41371e-05 1.04901e-19 2.33429e-05 7.66527e-20 -1.91827e-05 5.06149e-05 -1.8989e-19 -0.000142485 -1.03149e-20 -0.00016492 1.2799e-19 0.000341138 5.92873e-20 -0.000187218 -4.17035e-20 6.72946e-05 1.87979e-19 
515.9 0 -9.20744e-19 0.00553443 -1.66791e-19 -7.54675e-05 -0.00310342 -5.35754e-19 0.000133315 -2.32261e-19 0.000337939 2.24831e-19 2.64591e-05 -3.64795e-22 -8.50163e-20 0.000155446 2.78587e-19 -9.06251e-05 1.04825e-19 -1.62961e-06 1.20578e-19 -1.96654e-05 5.46008e-05 -1.90983e-19 -0.000170801 6.27561e-21 -0.000155263 1.34858e-19 0.000334533 7.57291e-20 -0.000182028 -6.07281e-20 5.8275e-05 1.93945e-19 
516.25 0 -9.12172e-19 0.00560288 -1.62733e-19 -7.78371e-05 -0.00292343 -5.2055e-19 0.00015028 -2.70355e-19 0.000308368 2.50641e-19 2.07583e-05 -2.87609e-20 -9.59266e-20 0.000142596 2.69999e-19 -0.000103471 9.31316e-20 -2.55122e-05 1.73868e-19 -2.11666e-05 5.6895e-05 -1.822e-19 -0.000201592 1.72963e-20 -0.000143587 1.54774e-19 0.000330468 9.35851e-20 -0.000180469 -7.29242e-20 5.45326e-05 1.94313e-19 
516.6 0 -8.97075e-19 0.00566913 -1.65334e-19 -8.16944e-05 -0.00273948 -5.00822e-19 0.000166369 -2.88523e-19 0.000267525 2.64929e-19 1.99539e-05 -4.56792e-20 -1.04431e-19 0.000123846 2.56682e-19 -0.00011808 8.94199e-20 -4.4915e-05 2.23099e-19 -2.48248e-05 5.82845e-05 -1.61813e-19 -0.000230465 4.08112e-20 -0.000130053 1.52293e-19 0.000327413 1.26182e-19 -0.000178115 -9.081e-20 5.2006e-05 2.13632e-19 
516.95 0 -8.73297e-19 0.0057323 -1.56018e-19 -8.53961e-05 -0.00255275 -4.72131e-19 0.000182949 -3.21744e-19 0.00022458 2.66909e-19 2.61553e-05 -5.04892e-20 -1.18362e-19 0.000101113 2.38635e-19 -0.000128488 7.24492e-20 -5.91473e-05 2.70744e-19 -3.02103e-05 5.7696e-05 -1.27485e-19 -0.000255535 7.87223e-20 -0.000116242 1.45891e-19 0.000322813 1.67344e-19 -0.000170973 -9.78087e-20 4.74818e-05 2.25273e-19 
517.3 0 -8.48583e-19 0.00579318 -1.53869e-19 -8.97344e-05 -0.00236756 -4.54585e-19 0.000202183 -3.24502e-19 0.000189709 2.54058e-19 3.73329e-05 -5.23314e-20 -1.3602e-19 7.59021e-05 2.25199e-19 -0.000132553 3.77613e-20 -6.78974e-05 3.28285e-19 -3.3397e-05 5.65763e-05 -9.20321e-20 -0.000276066 9.86186e-20 -0.000103077 1.34113e-19 0.000316109 2.0637e-19 -0.000159884 -1.07558e-19 4.06415e-05 2.27316e-19 
517.65 0 -8.56649e-19 0.00585405 -1.42866e-19 -9.60541e-05 -0.00218862 -4.34816e-19 0.000222879 -3.05497e-19 0.000167136 2.38861e-19 5.10548e-05 -5.22699e-20 -1.41582e-19 5.00099e-05 2.05149e-19 -0.000130692 1.21073e-20 -7.29596e-05 3.63979e-19 -3.04429e-05 5.73932e-05 -7.43302e-20 -0.000291299 1.08231e-19 -9.05652e-05 1.22623e-19 0.000309093 2.3163e-19 -0.00014732 -1.20012e-19 3.20251e-05 2.06024e-19 
518 0 -8.72776e-19 0.00591456 -1.3794e-19 -0.000104034 -0.00201835 -3.9725e-19 0.000247357 -2.87498e-19 0.000153316 2.29308e-19 6.87249e-05 -5.83283e-20 -1.57534e-19 2.51324e-05 1.83812e-19 -0.000123126 1.44551e-21 -7.65291e-05 3.8766e-19 -2.24312e-05 6.01484e-05 -5.57751e-20 -0.000303041 1.03095e-19 -7.80912e-05 1.04736e-19 0.000301993 2.44731e-19 -0.000131783 -1.23001e-19 2.27708e-05 1.88127e-19 
518.35 0 -9.02141e-19 0.00597261 -1.3155e-19 -0.000113632 -0.00185317 -3.65993e-19 0.000282886 -2.63961e-19 0.000142284 2.15228e-19 9.07626e-05 -6.21814e-20 -1.68111e-19 5.69751e-06 1.60625e-19 -0.00011301 -1.71019e-20 -7.76987e-05 3.98263e-19 -1.27974e-05 6.54469e-05 -2.38974e-20 -0.000314049 1.16226e-19 -6.51915e-05 8.36184e-20 0.000293013 2.62678e-19 -0.000111217 -1.10541e-19 1.35579e-05 1.53208e-19 
518.7 0 -9.25329e-19 0.00602783 -1.24841e-19 -0.000124176 -0.00168947 -3.36474e-19 0.000329525 -2.24423e-19 0.000130343 1.8134e-19 0.000116415 -5.43054e-20 -1.62771e-19 -5.19215e-06 1.4736e-19 -0.000106253 -2.62498e-20 -7.35852e-05 4.00685e-19 -2.09712e-06 7.27584e-05 -5.90238e-21 -0.000322872 1.14983e-19 -5.33374e-05 6.09e-20 0.000283847 2.835e-19 -8.84097e-05 -7.41206e-20 4.60667e-06 1.17584e-19 
519.05 0 -9.54232e-19 0.00607898 -1.22491e-19 -0.000134776 -0.00152673 -2.99574e-19 0.000377055 -2.02214e-19 0.000118875 1.63156e-19 0.000144974 -5.93382e-20 -1.54056e-19 -1.18607e-05 1.35545e-19 -0.000105835 -5.69802e-20 -6.16719e-05 3.84599e-19 1.01384e-05 7.83012e-05 1.98651e-21 -0.000326184 9.51413e-20 -4.20905e-05 2.02928e-20 0.000276397 3.03101e-19 -6.71518e-05 -5.18635e-20 -3.28435e-06 8.28139e-20 
519.4 0 -9.72538e-19 0.00612492 -1.17237e-19 -0.0001465 -0.00136517 -2.69811e-19 0.000415992 -1.98907e-19 0.00011415 1.51121e-19 0.000173614 -5.53804e-20 -1.58727e-19 -1.97697e-05 1.29124e-19 -0.000111496 -9.02479e-20 -4.19868e-05 3.57617e-19 2.63257e-05 8.09725e-05 1.76238e-20 -0.000324522 7.78105e-20 -2.93927e-05 -1.15979e-20 0.000268238 3.20966e-19 -4.74063e-05 -2.70978e-20 -1.0186e-05 5.89332e-20 
519.75 0 -9.86923e-19 0.0061652 -1.23856e-19 -0.000161518 -0.00120571 -2.4657e-19 0.000442936 -1.94487e-19 0.00012025 1.31359e-19 0.000199116 -6.01962e-20 -1.52971e-19 -2.77399e-05 1.14354e-19 -0.000118765 -1.20081e-19 -1.6701e-05 2.98882e-19 4.88212e-05 8.30036e-05 2.90661e-20 -0.000321951 6.59039e-20 -1.42254e-05 -4.68878e-20 0.000256924 3.10298e-19 -2.82976e-05 -1.43943e-20 -1.61818e-05 3.59399e-20 
520.1 0 -1.00684e-18 0.00619923 -1.27402e-19 -0.000180807 -0.00104928 -2.32852e-19 0.000458092 -1.84765e-19 0.00013513 1.12152e-19 0.000221741 -6.42928e-20 -1.61551e-19 -3.05349e-05 9.67781e-20 -0.000121711 -1.34996e-19 1.13812e-05 2.45715e-19 7.534e-05 8.57959e-05 3.96085e-20 -0.000322266 4.54729e-20 3.28925e-06 -6.73619e-20 0.000241345 3.04534e-19 -1.07205e-05 1.71428e-20 -1.98036e-05 2.19754e-20 
520.45 0 -1.02793e-18 0.00622786 -1.20965e-19 -0.000204071 -0.000896281 -2.11298e-19 0.000461407 -1.67198e-19 0.000155131 7.26081e-20 0.000247443 -4.06909e-20 -1.5542e-19 -2.61917e-05 8.19059e-20 -0.000117463 -1.42025e-19 4.19259e-05 1.93438e-19 0.000100378 9.04744e-05 5.0956e-20 -0.000325929 2.34217e-20 2.34169e-05 -7.78412e-20 0.000221637 2.99234e-19 4.41549e-06 4.9429e-20 -2.06185e-05 7.06645e-21 
520.8 0 -1.04182e-18 0.00625381 -1.07607e-19 -0.000229515 -0.000746425 -1.81999e-19 0.000454328 -1.38722e-19 0.000176868 3.58589e-20 0.000282326 -2.42026e-20 -1.56682e-19 -1.7197e-05 6.75908e-20 -0.000105198 -1.47943e-19 7.58659e-05 1.57027e-19 0.000119007 0.000100341 9.10008e-20 -0.000330123 -2.06612e-21 4.6559e-05 -7.60062e-20 0.000200419 2.93125e-19 1.78663e-05 7.51851e-20 -2.08272e-05 5.26243e-21 
521.15 0 -1.0573e-18 0.00627948 -8.60856e-20 -0.000254346 -0.000598304 -1.53567e-19 0.000440353 -1.13439e-19 0.000198098 1.19388e-21 0.000327687 -6.3875e-21 -1.52514e-19 -7.09676e-06 5.48513e-20 -8.40552e-05 -1.55231e-19 0.00011315 1.43557e-19 0.000130034 0.000116077 1.09409e-19 -0.000330382 -1.68798e-20 7.06443e-05 -7.23937e-20 0.000180687 2.82306e-19 3.00376e-05 9.24928e-20 -2.18991e-05 7.05082e-22 
521.5 0 -1.06879e-18 0.00630607 -7.95475e-20 -0.000275948 -0.000453586 -1.333e-19 0.000419741 -9.05406e-20 0.000217152 -1.22003e-20 0.000377933 1.44002e-21 -1.3644e-19 2.91194e-06 3.31817e-20 -5.57897e-05 -1.56227e-19 0.000150913 1.34448e-19 0.000139163 0.000134357 1.31422e-19 -0.000323976 -2.70499e-20 8.9572e-05 -8.96965e-20 0.000162677 2.5424e-19 4.15591e-05 9.45161e-20 -2.12508e-05 9.18613e-21 
521.85 0 -1.06957e-18 0.00633384 -7.74391e-20 -0.000291771 -0.000316899 -1.17442e-19 0.000388668 -7.88968e-20 0.000231633 -1.17041e-20 0.00042538 2.07052e-20 -1.36775e-19 1.39953e-05 2.18956e-20 -2.6784e-05 -1.41169e-19 0.000186149 1.30382e-19 0.000151632 0.000151476 1.45707e-19 -0.000313931 -3.3947e-20 9.7676e-05 -1.14063e-19 0.000144685 2.19221e-19 5.43668e-05 1.14846e-19 -1.77173e-05 1.00178e-20 
522.2 0 -1.06769e-18 0.0063607 -6.99393e-20 -0.000300383 -0.000188981 -9.68702e-20 0.000345585 -6.44955e-20 0.000237572 -2.58041e-20 0.000463484 2.48681e-20 -1.38134e-19 2.70328e-05 1.52097e-20 -2.16491e-06 -1.2976e-19 0.000215345 1.11394e-19 0.000165914 0.000165755 1.59603e-19 -0.000303613 -5.42097e-20 9.40827e-05 -1.52101e-19 0.000124622 2.1075e-19 6.82758e-05 1.27469e-19 -1.45733e-05 5.12691e-21 
522.55 0 -1.05327e-18 0.00638309 -6.89005e-20 -0.0003015 -6.55418e-05 -6.55189e-20 0.000291618 -4.71446e-20 0.000233666 -5.80902e-20 0.000486051 1.34302e-20 -1.52014e-19 4.29264e-05 1.19143e-20 1.5823e-05 -1.1858e-19 0.000235932 1.09708e-19 0.000178682 0.000176933 1.55777e-19 -0.000292141 -7.48422e-20 8.07568e-05 -1.85226e-19 0.000103517 2.12978e-19 8.23724e-05 1.45386e-19 -1.40203e-05 -7.72409e-23 
522.9 0 -1.05012e-18 0.00639652 -5.38449e-20 -0.000293428 5.87482e-05 -2.1106e-20 0.000230207 -3.911e-20 0.000223709 -8.97991e-20 0.000489947 -2.25522e-21 -1.76132e-19 6.06722e-05 1.72537e-20 2.65552e-05 -1.03028e-19 0.000247612 1.13994e-19 0.000186825 0.000184631 1.57904e-19 -0.000276889 -7.88971e-20 6.00814e-05 -2.18768e-19 8.44124e-05 2.32479e-19 9.56328e-05 1.6486e-19 -1.62405e-05 -9.13722e-21 
523.25 0 -1.02303e-18 0.00639885 -3.59022e-20 -0.000276806 0.000189921 2.12632e-20 0.000168044 -2.86084e-20 0.000210009 -1.25775e-19 0.000477045 -2.01741e-20 -2.00866e-19 7.48826e-05 3.30177e-20 3.28262e-05 -9.46305e-20 0.000252566 1.20285e-19 0.000188073 0.000190628 1.646e-19 -0.000257765 -7.79291e-20 3.42424e-05 -2.42715e-19 6.68756e-05 2.44851e-19 0.000108079 1.74162e-19 -1.98614e-05 -1.09776e-20 
523.6 0 -1.00394e-18 0.00639177 -6.04529e-21 -0.000255529 0.000331275 6.7205e-20 0.000112294 -1.61344e-20 0.000191744 -1.46486e-19 0.000450079 -3.51493e-20 -2.13351e-19 8.46734e-05 5.97063e-20 3.91121e-05 -8.18674e-20 0.00025492 1.23571e-19 0.000183188 0.000197852 1.78277e-19 -0.000237074 -8.44457e-20 5.38648e-06 -2.5815e-19 4.9805e-05 2.4341e-19 0.000119026 1.7668e-19 -2.40563e-05 -1.8522e-21 
523.95 0 -9.88588e-19 0.00637644 1.28338e-20 -0.00023195 0.00048173 1.21307e-19 6.65864e-05 -2.7234e-21 0.000167798 -1.57178e-19 0.000413219 -5.40611e-20 -2.39479e-19 9.46317e-05 6.14085e-20 4.88537e-05 -7.83321e-20 0.00025514 1.17786e-19 0.000172901 0.000206112 1.81468e-19 -0.000216714 -7.9662e-20 -2.27357e-05 -2.63789e-19 3.49326e-05 2.42026e-19 0.000126042 1.83261e-19 -3.02713e-05 1.06823e-20 
524.3 0 -9.56884e-19 0.00635406 2.99391e-20 -0.000206811 0.000636447 1.75737e-19 2.94129e-05 1.29946e-20 0.000139741 -1.63546e-19 0.000373067 -5.81757e-20 -2.60734e-19 0.000105285 6.24552e-20 6.33166e-05 -7.26048e-20 0.000250453 8.94155e-20 0.000155896 0.000211965 1.83636e-19 -0.000196993 -9.43324e-20 -4.65673e-05 -2.61489e-19 2.45243e-05 2.44351e-19 0.000127361 1.81367e-19 -3.81168e-05 2.66275e-20 
524.65 0 -9.28398e-19 0.00632752 3.87118e-20 -0.000180862 0.000788875 2.49281e-19 -3.59906e-06 2.10348e-20 0.000110308 -1.67407e-19 0.000335306 -5.85068e-20 -2.80255e-19 0.000115778 6.16226e-20 8.13043e-05 -9.21874e-20 0.000241699 5.91254e-20 0.000133569 0.000211379 1.6501e-19 -0.000177185 -1.27419e-19 -6.57643e-05 -2.38201e-19 1.95013e-05 2.72541e-19 0.000122863 1.66085e-19 -4.55824e-05 3.70844e-20 
525 0 -9.04041e-19 0.00629615 3.84859e-20 -0.000154529 0.000936619 3.15099e-19 -3.84647e-05 2.41606e-20 8.02882e-05 -1.63496e-19 0.000302061 -5.68948e-20 -2.83146e-19 0.000126695 5.7368e-20 0.000102143 -1.10934e-19 0.000231773 5.48855e-20 0.000108061 0.000205028 1.43212e-19 -0.000157015 -1.74297e-19 -8.25796e-05 -2.19714e-19 2.00266e-05 3.07699e-19 0.000113397 1.24029e-19 -5.16048e-05 3.58858e-20 
525.35 0 -8.62449e-19 0.00625641 2.54005e-20 -0.000129225 0.00108601 3.59492e-19 -8.05676e-05 1.82429e-20 5.25202e-05 -1.46868e-19 0.000273224 -5.17128e-20 -2.72808e-19 0.000138494 5.26538e-20 0.000127002 -1.41983e-19 0.000219984 4.84149e-20 8.02018e-05 0.000198114 1.27552e-19 -0.000135094 -1.8881e-19 -9.94212e-05 -2.04417e-19 2.20557e-05 3.32632e-19 0.00010065 6.81959e-20 -5.71967e-05 2.30753e-20 
525.7 0 -8.16438e-19 0.00620918 2.126e-20 -0.0001046 0.00124457 4.05105e-19 -0.000128101 7.43091e-21 3.24319e-05 -1.28698e-19 0.000248713 -4.48336e-20 -2.48651e-19 0.000150739 4.16365e-20 0.000158287 -1.7941e-19 0.000203766 3.51917e-20 5.32325e-05 0.000195419 1.1658e-19 -0.000110059 -2.06862e-19 -0.000116323 -1.93256e-19 2.20262e-05 3.49581e-19 8.50335e-05 1.33783e-20 -6.42559e-05 2.03149e-21 
526.05 0 -7.6641e-19 0.00615659 -1.31546e-21 -7.89734e-05 0.00141309 4.39109e-19 -0.000171544 -6.44207e-21 2.01172e-05 -1.22439e-19 0.000228593 -4.80194e-20 -2.28397e-19 0.000160422 3.29014e-20 0.000196766 -1.88928e-19 0.000184062 1.84436e-20 2.82935e-05 0.000196931 8.35976e-20 -8.26533e-05 -2.1554e-19 -0.000132491 -1.90502e-19 1.94422e-05 3.7153e-19 6.55432e-05 -2.80711e-20 -7.19945e-05 -5.68058e-21 
526.4 0 -7.2789e-19 0.00609737 -2.57927e-20 -5.43273e-05 0.00158621 4.63642e-19 -0.000202672 -2.62358e-20 1.26379e-05 -1.0884e-19 0.000211958 -5.85267e-20 -2.21947e-19 0.000166007 1.58632e-20 0.000239191 -2.09995e-19 0.000164319 -8.66372e-21 7.75768e-06 0.000198416 5.67897e-20 -5.4334e-05 -2.09797e-19 -0.000147917 -1.98559e-19 1.28832e-05 3.73243e-19 4.07677e-05 -5.77119e-20 -7.76312e-05 -6.77753e-21 
526.75 0 -6.8358e-19 0.00602765 -4.39336e-20 -3.41118e-05 0.00175834 4.74373e-19 -0.000222208 -3.91671e-20 9.80647e-06 -1.03728e-19 0.000197938 -7.46276e-20 -2.1909e-19 0.000169763 9.09774e-21 0.000280988 -2.26858e-19 0.000144234 -3.6295e-20 -4.44242e-06 0.000195019 5.2858e-20 -2.64896e-05 -2.03806e-19 -0.000162918 -1.97739e-19 2.67152e-06 3.67497e-19 1.16519e-05 -7.82778e-20 -8.02198e-05 -1.19499e-21 
527.1 0 -6.42009e-19 0.00594437 -6.31771e-20 -1.89078e-05 0.00192959 4.86529e-19 -0.000236047 -4.53705e-20 1.26233e-05 -9.18671e-20 0.000188392 -7.18535e-20 -2.21984e-19 0.00017278 6.29996e-21 0.000321148 -2.41555e-19 0.000122003 -7.40904e-20 -8.47797e-06 0.000183758 5.23064e-20 -1.44933e-06 -2.12658e-19 -0.000175647 -1.89107e-19 -1.05086e-05 3.5993e-19 -1.86997e-05 -9.59358e-20 -8.11504e-05 2.30141e-20 
527.45 0 -5.93825e-19 0.00584795 -9.07189e-20 -8.96223e-06 0.00210298 5.04076e-19 -0.000250162 -6.60731e-20 1.99712e-05 -9.20785e-20 0.000185353 -6.14503e-20 -2.11824e-19 0.000172721 9.39834e-21 0.000362163 -2.3686e-19 0.00010096 -8.85783e-20 -5.88146e-06 0.000167015 5.56239e-20 1.72603e-05 -2.29896e-19 -0.000182203 -1.85765e-19 -2.61355e-05 3.29238e-19 -4.88639e-05 -1.09656e-19 -8.21975e-05 3.75796e-20 
527.8 0 -5.71468e-19 0.00574143 -1.07594e-19 -5.25162e-06 0.00227477 5.25855e-19 -0.000268152 -8.25463e-20 2.59752e-05 -8.88198e-20 0.000189077 -5.90743e-20 -1.87139e-19 0.00016818 2.64909e-20 0.000407052 -2.27926e-19 8.46725e-05 -1.01913e-19 1.3759e-06 0.00015039 4.51824e-20 2.85955e-05 -2.45119e-19 -0.000180414 -1.72557e-19 -4.20963e-05 3.02927e-19 -8.01641e-05 -1.23493e-19 -8.42058e-05 5.1781e-20 
528.15 0 -5.59812e-19 0.0056274 -1.19104e-19 -5.38795e-06 0.00243571 5.54143e-19 -0.00028725 -9.33946e-20 2.12486e-05 -1.01099e-19 0.000199718 -7.17294e-20 -1.56618e-19 0.000160763 3.86445e-20 0.000455302 -2.06465e-19 6.98855e-05 -1.12132e-19 9.97366e-06 0.000136851 3.77394e-20 3.38569e-05 -2.44902e-19 -0.000173971 -1.62398e-19 -5.65191e-05 2.68077e-19 -0.000112191 -1.45567e-19 -8.58575e-05 5.6157e-20 
528.5 0 -5.68005e-19 0.00550776 -1.27393e-19 -6.99522e-06 0.00258219 5.88907e-19 -0.000302822 -8.80584e-20 1.10838e-06 -1.09638e-19 0.000218497 -8.71308e-20 -1.2125e-19 0.000152382 5.67235e-20 0.000501592 -1.7204e-19 5.34625e-05 -1.16582e-19 1.58758e-05 0.000127099 2.75997e-20 3.50746e-05 -2.71432e-19 -0.00016923 -1.45771e-19 -6.79931e-05 2.33894e-19 -0.000142565 -1.70178e-19 -8.59788e-05 4.45594e-20 
528.85 0 -6.06836e-19 0.00538702 -1.22767e-19 -1.10373e-05 0.00272048 6.23624e-19 -0.000315913 -9.771e-20 -2.88087e-05 -1.3053e-19 0.000243381 -9.63027e-20 -9.38314e-20 0.000142857 6.84892e-20 0.000540444 -1.4238e-19 3.83058e-05 -1.23567e-19 1.79862e-05 0.000120748 3.72808e-20 3.59572e-05 -2.71903e-19 -0.000169727 -1.46586e-19 -7.64671e-05 2.17421e-19 -0.00016997 -1.90923e-19 -8.54303e-05 3.44639e-20 
529.2 0 -6.51949e-19 0.0052704 -1.18781e-19 -1.81148e-05 0.00285519 6.45825e-19 -0.000328909 -1.049e-19 -6.20515e-05 -1.52711e-19 0.000270038 -9.81239e-20 -5.44336e-20 0.000131635 6.42235e-20 0.000571243 -1.16682e-19 3.12091e-05 -1.11765e-19 1.90283e-05 0.000117143 3.93785e-20 3.9089e-05 -2.62604e-19 -0.000177263 -1.55262e-19 -8.31746e-05 2.07482e-19 -0.000192083 -2.0684e-19 -8.42806e-05 2.04345e-20 
529.55 0 -6.81625e-19 0.00515812 -1.14224e-19 -2.46212e-05 0.00298514 6.64999e-19 -0.000342043 -1.33882e-19 -9.73972e-05 -1.73581e-19 0.00029635 -9.55362e-20 -3.72491e-20 0.000119485 5.63363e-20 0.000595724 -8.69696e-20 3.72076e-05 -1.01844e-19 2.06352e-05 0.000117318 3.30894e-20 4.31879e-05 -2.50543e-19 -0.000191189 -1.55312e-19 -9.08009e-05 2.00458e-19 -0.000205794 -2.04017e-19 -8.12061e-05 7.46856e-21 
529.9 0 -6.93158e-19 0.00504687 -1.01787e-19 -2.59359e-05 0.00311048 6.85636e-19 -0.000354089 -1.48353e-19 -0.000133175 -1.86914e-19 0.000319178 -8.23126e-20 -1.95809e-20 0.000104734 5.10566e-20 0.000611921 -6.70356e-20 5.4014e-05 -1.00376e-19 2.32645e-05 0.000121115 4.86555e-20 4.7431e-05 -2.37773e-19 -0.000209531 -1.57056e-19 -0.000101729 2.13003e-19 -0.000209695 -1.88964e-19 -7.62756e-05 -1.41009e-20 
530.25 0 -7.02392e-19 0.00493567 -8.4991e-20 -2.20822e-05 0.00323395 7.11866e-19 -0.000363693 -1.62873e-19 -0.000167032 -2.15047e-19 0.000334489 -5.59423e-20 -2.37018e-20 8.51436e-05 2.98303e-20 0.000617216 -5.14978e-20 7.62481e-05 -1.19074e-19 2.6694e-05 0.000128357 7.0026e-20 5.29502e-05 -2.32012e-19 -0.000229563 -1.32783e-19 -0.000114983 2.10021e-19 -0.00020545 -1.68524e-19 -6.90882e-05 -4.69207e-21 
530.6 0 -7.00926e-19 0.00482566 -7.51573e-20 -1.64908e-05 0.00335406 7.40126e-19 -0.000369997 -1.48163e-19 -0.000195915 -2.29392e-19 0.000340919 -5.02972e-20 -3.82945e-20 6.17627e-05 1.9423e-20 0.000610463 -3.83639e-20 9.91735e-05 -1.40162e-19 2.91998e-05 0.000139039 8.06954e-20 6.15791e-05 -2.17574e-19 -0.000247606 -1.04188e-19 -0.00012726 2.02709e-19 -0.000197623 -1.53464e-19 -5.89218e-05 -1.11462e-21 
530.95 0 -7.01913e-19 0.00471573 -7.30663e-20 -1.31246e-05 0.00346905 7.68327e-19 -0.000371885 -1.2302e-19 -0.000214934 -2.19231e-19 0.000338552 -5.09422e-20 -4.73522e-20 3.77682e-05 2.52912e-21 0.000594448 -1.46884e-20 0.000117435 -1.52835e-19 2.93831e-05 0.000151308 6.1547e-20 7.4872e-05 -2.13589e-19 -0.000262438 -5.88894e-20 -0.00013582 2.09698e-19 -0.000189852 -1.34252e-19 -4.70676e-05 6.98863e-21 
531.3 0 -7.01333e-19 0.00460369 -7.8504e-20 -1.28523e-05 0.00358014 8.03439e-19 -0.000369371 -1.00958e-19 -0.000223761 -2.07616e-19 0.000328012 -4.79736e-20 -4.89515e-20 1.4887e-05 -1.49132e-20 0.000573706 -2.85254e-21 0.000127563 -1.63028e-19 2.80101e-05 0.000163652 4.30979e-20 9.02579e-05 -2.01335e-19 -0.000274421 -3.51561e-20 -0.000139732 2.08385e-19 -0.000184048 -1.05898e-19 -3.53593e-05 2.42192e-20 
531.65 0 -7.03237e-19 0.00448728 -8.60484e-20 -1.39882e-05 0.00368691 8.24599e-19 -0.000363793 -6.66371e-20 -0.000226012 -1.99146e-19 0.00031105 -4.65205e-20 -5.15069e-20 -1.008e-05 -2.41306e-20 0.000547134 7.43615e-21 0.000129297 -1.57465e-19 2.61836e-05 0.000177589 1.19265e-20 0.000102881 -1.94422e-19 -0.000281472 -1.6467e-20 -0.000138142 1.99187e-19 -0.000180404 -8.07689e-20 -2.46991e-05 6.19069e-20 
532 0 -6.97814e-19 0.00436596 -1.06345e-19 -1.48676e-05 0.00378777 8.35963e-19 -0.000353837 -3.76447e-20 -0.000227662 -1.83942e-19 0.000288509 -4.02329e-20 -4.94636e-20 -4.00227e-05 -3.1715e-20 0.000511386 2.20116e-20 0.000126816 -1.48586e-19 2.15451e-05 0.000194282 -5.21516e-21 0.000111729 -1.91018e-19 -0.000281352 -7.48235e-21 -0.000130727 1.90324e-19 -0.000176296 -5.21858e-20 -1.566e-05 1.00249e-19 
532.35 0 -6.85711e-19 0.00423881 -1.3083e-19 -1.46534e-05 0.00388328 8.49921e-19 -0.000336062 -2.1234e-20 -0.000231805 -1.61558e-19 0.000262899 -1.8881e-20 -5.02415e-20 -7.33711e-05 -5.76641e-20 0.000468562 2.71e-20 0.000123649 -1.43319e-19 1.02059e-05 0.000212493 -1.37875e-20 0.000119047 -1.69762e-19 -0.000276564 1.08851e-21 -0.00011923 1.58683e-19 -0.000168687 -2.98724e-20 -8.76147e-06 1.41857e-19 
532.7 0 -6.50302e-19 0.00410629 -1.4046e-19 -1.30483e-05 0.00397524 8.47248e-19 -0.000310201 7.62819e-22 -0.000231599 -1.45171e-19 0.00023854 -3.11653e-21 -4.87879e-20 -0.000105852 -8.16775e-20 0.000425497 4.32291e-20 0.000121025 -1.39709e-19 -9.23182e-06 0.000230339 -2.13702e-20 0.000128693 -1.55343e-19 -0.000269887 9.99531e-21 -0.000103886 1.27495e-19 -0.000156256 -1.84701e-20 -2.70333e-06 1.6111e-19 
533.05 0 -6.07825e-19 0.00397232 -1.3839e-19 -1.00644e-05 0.00405916 8.43857e-19 -0.000277036 -2.38433e-21 -0.000219652 -1.47607e-19 0.000216165 2.28017e-20 -3.65356e-20 -0.000135188 -1.11958e-19 0.000386805 5.37939e-20 0.000119614 -1.20218e-19 -3.4296e-05 0.000246514 -1.85065e-20 0.000139806 -1.5027e-19 -0.000262997 5.19826e-21 -8.36627e-05 1.05239e-19 -0.000140638 -1.85929e-20 3.14814e-06 1.82707e-19 
533.4 0 -5.66356e-19 0.0038387 -1.42128e-19 -6.35769e-06 0.00412992 8.39069e-19 -0.000235649 1.88878e-20 -0.000194405 -1.41151e-19 0.000193312 2.80703e-20 -3.19207e-20 -0.000160214 -1.37666e-19 0.000353231 6.36199e-20 0.000116886 -1.00182e-19 -6.04134e-05 0.000260544 -6.81779e-21 0.000145417 -1.59656e-19 -0.000256753 4.34733e-21 -6.04831e-05 9.41252e-20 -0.000124469 -1.36749e-20 6.78857e-06 1.89684e-19 
533.75 0 -5.43302e-19 0.00370708 -1.57693e-19 -1.36394e-06 0.00418963 8.28591e-19 -0.00018856 4.56072e-20 -0.000160463 -1.28247e-19 0.000166045 3.74188e-20 -5.49808e-21 -0.000177688 -1.54233e-19 0.000323869 7.83189e-20 0.000110782 -8.22057e-20 -8.23161e-05 0.000273109 -3.54772e-21 0.000142684 -1.65029e-19 -0.00024969 1.15921e-20 -3.99035e-05 7.17337e-20 -0.000109826 -2.28976e-20 8.15972e-06 1.85133e-19 
534.1 0 -5.34184e-19 0.00357821 -1.786e-19 4.24047e-06 0.00423964 8.17793e-19 -0.000139254 6.3738e-20 -0.000124041 -1.26818e-19 0.000130078 3.5241e-20 2.39624e-20 -0.000189986 -1.50596e-19 0.000295831 9.94889e-20 0.000102432 -4.95902e-20 -9.46154e-05 0.000285238 -2.81243e-22 0.000134308 -1.82019e-19 -0.000239648 1.90315e-20 -2.51322e-05 5.28459e-20 -9.7373e-05 -2.17385e-20 9.82656e-06 1.67723e-19 
534.45 0 -5.27905e-19 0.00344872 -1.90204e-19 7.24592e-06 0.0042796 8.06529e-19 -8.97679e-05 7.66501e-20 -8.87153e-05 -1.31788e-19 8.48669e-05 2.93227e-20 6.23189e-20 -0.000203052 -1.47227e-19 0.000266056 9.35156e-20 9.51905e-05 -2.46441e-20 -9.6909e-05 0.00029809 1.32193e-20 0.000123095 -1.93127e-19 -0.000227023 6.83272e-21 -1.60937e-05 3.27838e-20 -8.74098e-05 -1.07741e-20 1.39848e-05 1.42964e-19 
534.8 0 -5.26087e-19 0.00331583 -2.04373e-19 6.58956e-06 0.00431213 8.02869e-19 -4.13432e-05 9.22032e-20 -5.56956e-05 -1.31896e-19 3.69057e-05 1.7586e-20 9.7203e-20 -0.000215748 -1.41463e-19 0.000234167 6.9081e-20 9.11114e-05 -3.67195e-21 -9.19672e-05 0.000311339 2.47512e-20 0.000110064 -1.93278e-19 -0.000214189 -3.92657e-21 -1.4005e-05 3.59135e-20 -8.12127e-05 1.86181e-20 2.25321e-05 1.07396e-19 
535.15 0 -5.28082e-19 0.00317836 -2.18045e-19 3.52492e-06 0.0043431 8.11738e-19 6.72962e-06 9.64432e-20 -2.2143e-05 -1.17751e-19 -5.29266e-06 9.92539e-21 1.31445e-19 -0.000221576 -1.41359e-19 0.000202315 5.06154e-20 8.87032e-05 6.20043e-21 -8.34939e-05 0.000324723 3.67337e-20 9.57216e-05 -1.85855e-19 -0.000201134 -3.2698e-20 -2.02015e-05 3.09363e-20 -7.74261e-05 5.47032e-20 3.59563e-05 8.12577e-20 
535.5 0 -5.3685e-19 0.00303615 -2.23529e-19 -8.64627e-07 0.00437778 8.38371e-19 5.32531e-05 9.30872e-20 1.51048e-05 -9.01442e-20 -3.79934e-05 7.26246e-21 1.58399e-19 -0.00021747 -1.2551e-19 0.000171184 3.43718e-20 8.56138e-05 1.56725e-21 -7.62818e-05 0.000337521 6.53922e-20 8.11312e-05 -1.71778e-19 -0.000185409 -5.29372e-20 -3.26538e-05 1.65803e-20 -7.44135e-05 7.58169e-20 5.0978e-05 4.75468e-20 
535.85 0 -5.48645e-19 0.00289336 -2.20707e-19 -5.12035e-06 0.00441346 8.63544e-19 9.69606e-05 8.29114e-20 5.45014e-05 -5.89675e-20 -6.03568e-05 -1.6457e-20 1.71477e-19 -0.000206158 -1.21815e-19 0.000139394 9.8753e-21 7.99096e-05 -8.70144e-21 -7.56729e-05 0.000345626 8.54926e-20 6.73407e-05 -1.49718e-19 -0.000168335 -5.71777e-20 -4.68254e-05 -5.63916e-21 -7.44355e-05 9.9328e-20 6.27932e-05 4.28883e-20 
536.2 0 -5.42368e-19 0.00275413 -2.19011e-19 -8.16688e-06 0.00444223 8.7695e-19 0.000138439 8.62526e-20 9.17575e-05 -4.43541e-20 -7.1148e-05 -4.67635e-20 1.82222e-19 -0.000193196 -1.22535e-19 0.000107719 -2.59387e-20 7.06017e-05 -7.14802e-21 -8.31816e-05 0.000346786 1.11747e-19 5.44427e-05 -1.36322e-19 -0.000152468 -6.16781e-20 -6.16396e-05 -1.88324e-20 -8.04893e-05 1.17487e-19 6.94138e-05 3.2457e-20 
536.55 0 -5.31618e-19 0.00261718 -2.2117e-19 -9.59553e-06 0.00446116 8.80343e-19 0.000175461 9.66528e-20 0.000121694 -5.60337e-20 -7.10741e-05 -7.22866e-20 1.8816e-19 -0.000179796 -1.09588e-19 7.75956e-05 -6.88112e-20 5.93434e-05 -1.21461e-20 -9.34128e-05 0.000341468 1.21711e-19 4.06202e-05 -1.18563e-19 -0.000137342 -7.48911e-20 -7.77155e-05 -3.28634e-20 -9.11462e-05 1.29299e-19 7.09588e-05 2.72692e-20 
536.9 0 -5.19662e-19 0.00247891 -2.17208e-19 -8.53139e-06 0.00447684 8.80436e-19 0.000204773 8.41679e-20 0.000137596 -8.00218e-20 -6.16598e-05 -9.19709e-20 1.97067e-19 -0.000163301 -8.50366e-20 4.94392e-05 -1.20054e-19 4.84352e-05 -1.42055e-20 -0.000101574 0.000329428 1.20709e-19 2.34364e-05 -9.53805e-20 -0.000124266 -8.506e-20 -9.41673e-05 -2.09083e-20 -0.000102964 1.43174e-19 6.91171e-05 3.44673e-20 
537.25 0 -5.01269e-19 0.00233868 -2.22401e-19 -4.43468e-06 0.00449628 8.90275e-19 0.000223674 8.95176e-20 0.000134799 -1.05418e-19 -4.27163e-05 -1.06904e-19 2.07048e-19 -0.000145013 -7.01352e-20 2.17288e-05 -1.78948e-19 3.674e-05 -2.55772e-20 -0.000106645 0.000310205 9.60507e-20 4.34453e-06 -7.39028e-20 -0.000116436 -9.63372e-20 -0.000109257 -2.00739e-20 -0.000114479 1.75917e-19 6.94393e-05 3.53101e-20 
537.6 0 -4.81755e-19 0.00219723 -2.25659e-19 3.08317e-06 0.00451915 9.03159e-19 0.000231644 1.03599e-19 0.0001156 -1.18386e-19 -1.59676e-05 -1.25679e-19 2.02561e-19 -0.000129983 -5.25095e-20 -7.95548e-06 -2.17415e-19 2.21781e-05 -5.47589e-20 -0.000107392 0.00028523 8.06939e-20 -1.29065e-05 -7.33856e-20 -0.000114135 -8.25793e-20 -0.000120642 -1.43969e-20 -0.000123107 1.98737e-19 7.53039e-05 2.51753e-20 
537.95 0 -4.63722e-19 0.00205532 -2.24492e-19 1.4586e-05 0.00454275 9.0909e-19 0.000231299 1.22255e-19 8.69614e-05 -1.28554e-19 1.3141e-05 -1.54969e-19 1.91935e-19 -0.0001183 -2.06226e-20 -3.72083e-05 -2.3485e-19 4.82447e-06 -7.25359e-20 -0.000102615 0.000259307 5.6485e-20 -2.7534e-05 -6.84377e-20 -0.000115042 -7.60511e-20 -0.000128545 -1.29798e-20 -0.000126005 2.08563e-19 8.33054e-05 8.68281e-21 
538.3 0 -4.32162e-19 0.00191265 -2.19089e-19 3.02843e-05 0.00456467 9.02572e-19 0.00022731 1.3401e-19 5.57252e-05 -1.24635e-19 4.04554e-05 -1.74411e-19 1.80767e-19 -0.000106205 1.08282e-20 -5.99849e-05 -2.58692e-19 -1.63475e-05 -8.2568e-20 -9.39173e-05 0.000236076 4.13267e-20 -4.05926e-05 -6.37971e-20 -0.000116405 -7.28044e-20 -0.00013529 1.04099e-21 -0.000123993 2.07928e-19 9.02914e-05 -2.93245e-20 
538.65 0 -3.98139e-19 0.00176684 -2.22133e-19 4.74141e-05 0.00458258 8.92939e-19 0.000223258 1.5795e-19 2.51523e-05 -1.17046e-19 6.4113e-05 -1.97605e-19 1.61247e-19 -9.39872e-05 3.31172e-20 -7.1386e-05 -2.59169e-19 -4.16712e-05 -9.36125e-20 -8.5428e-05 0.000214422 2.80972e-20 -4.99585e-05 -5.85031e-20 -0.000115157 -6.64678e-20 -0.000141756 1.08637e-20 -0.000119056 1.97178e-19 9.454e-05 -6.3921e-20 
539 0 -3.66508e-19 0.00161645 -2.07699e-19 6.19891e-05 0.00459506 8.60009e-19 0.000219863 1.94812e-19 -1.82893e-06 -1.06774e-19 7.98785e-05 -2.12777e-19 1.4856e-19 -8.11173e-05 4.31554e-20 -6.98945e-05 -2.33459e-19 -6.82587e-05 -1.16997e-19 -8.33311e-05 0.000192682 7.33123e-21 -5.35946e-05 -6.5839e-20 -0.000110005 -6.41938e-20 -0.000146043 1.18428e-20 -0.000113233 1.81995e-19 9.24081e-05 -1.0649e-19 
539.35 0 -3.48444e-19 0.00146227 -1.86181e-19 7.4651e-05 0.00460486 8.31914e-19 0.000217217 2.28698e-19 -1.94259e-05 -9.20879e-20 8.43978e-05 -2.21247e-19 1.29847e-19 -6.23643e-05 3.23555e-20 -5.94031e-05 -1.94237e-19 -9.47156e-05 -1.32216e-19 -9.2167e-05 0.000171654 -2.52711e-20 -5.19396e-05 -7.53673e-20 -0.000104138 -5.57433e-20 -0.000146194 3.19164e-20 -0.000110769 1.62012e-19 8.21673e-05 -1.19921e-19 
539.7 0 -3.27308e-19 0.00130831 -1.65266e-19 8.80247e-05 0.00461672 8.18292e-19 0.000216901 2.4919e-19 -2.5528e-05 -7.64188e-20 8.01984e-05 -2.27556e-19 1.11606e-19 -3.62317e-05 2.92209e-20 -4.4896e-05 -1.59695e-19 -0.000123019 -1.36485e-19 -0.00011094 0.000152205 -5.41061e-20 -4.6083e-05 -9.93928e-20 -0.000101288 -5.56078e-20 -0.000142426 6.65082e-20 -0.000113792 1.5019e-19 6.44787e-05 -1.26655e-19 
540.05 0 -2.98125e-19 0.00115736 -1.3802e-19 0.00010115 0.00463256 7.97817e-19 0.000221355 2.80054e-19 -2.24711e-05 -7.16259e-20 7.10907e-05 -2.3747e-19 1.01084e-19 -7.73833e-06 1.09924e-20 -2.62986e-05 -1.20708e-19 -0.000152499 -1.32479e-19 -0.000137608 0.000134394 -9.61624e-20 -3.84677e-05 -1.13673e-19 -0.000100644 -4.1014e-20 -0.000134758 1.07378e-19 -0.000120682 1.31427e-19 4.08626e-05 -1.25332e-19 
540.4 0 -2.79631e-19 0.00100969 -1.24355e-19 0.000111431 0.00465402 7.98687e-19 0.000232263 3.06566e-19 -1.06534e-05 -8.09455e-20 5.77804e-05 -2.45358e-19 8.77978e-20 1.83193e-05 -3.13109e-20 -3.59346e-06 -9.45984e-20 -0.000179478 -1.06087e-19 -0.000170697 0.000119544 -1.21884e-19 -3.13777e-05 -1.17985e-19 -0.000101182 -2.75158e-20 -0.00012211 1.4911e-19 -0.000130633 1.2198e-19 1.35294e-05 -1.3613e-19 
540.75 0 -2.6639e-19 0.000864448 -1.14573e-19 0.00011984 0.00467727 8.10681e-19 0.000247535 3.15131e-19 1.05998e-05 -8.78628e-20 3.80858e-05 -2.47898e-19 6.23614e-20 4.00625e-05 -8.39825e-20 1.93225e-05 -8.07943e-20 -0.000199526 -8.98154e-20 -0.000206031 0.00010992 -1.30386e-19 -2.43049e-05 -1.38998e-19 -0.000101453 -2.73723e-21 -0.000107078 1.60876e-19 -0.000141836 1.02691e-19 -1.44272e-05 -1.5792e-19 
541.1 0 -2.57107e-19 0.000718046 -1.05615e-19 0.000128332 0.00469674 8.20597e-19 0.000263853 3.13636e-19 3.90282e-05 -9.91726e-20 8.81557e-06 -2.36934e-19 2.91158e-20 5.73573e-05 -1.28178e-19 3.84548e-05 -5.6241e-20 -0.000207799 -7.68635e-20 -0.00023779 0.000105207 -1.30374e-19 -1.55405e-05 -1.47323e-19 -9.87926e-05 2.77778e-20 -9.3892e-05 1.41802e-19 -0.000150186 7.95117e-20 -3.91362e-05 -1.94381e-19 
541.45 0 -2.55462e-19 0.000570386 -1.14913e-19 0.000137075 0.00471085 8.2696e-19 0.000279172 3.11022e-19 6.85207e-05 -9.22869e-20 -2.96293e-05 -2.43332e-19 -1.85874e-20 6.89338e-05 -1.62768e-19 5.41126e-05 -3.59986e-20 -0.000203597 -4.87941e-20 -0.000264349 0.000103763 -1.45977e-19 -6.25789e-06 -1.56689e-19 -9.36293e-05 5.19488e-20 -8.25935e-05 1.16923e-19 -0.000153979 5.75944e-20 -5.81033e-05 -2.22833e-19 
541.8 0 -2.39427e-19 0.000424228 -1.16409e-19 0.000144964 0.00471466 8.4175e-19 0.000288962 3.11284e-19 9.36367e-05 -1.00983e-19 -7.39058e-05 -2.43978e-19 -5.4107e-20 7.27592e-05 -1.99617e-19 6.69389e-05 -2.46996e-21 -0.000193276 -2.35176e-20 -0.000286329 0.000103497 -1.36618e-19 2.01045e-06 -1.71558e-19 -8.86636e-05 7.75763e-20 -7.19469e-05 1.08925e-19 -0.000156116 3.78937e-20 -7.14336e-05 -2.51369e-19 
542.15 0 -2.17285e-19 0.0002779 -1.26083e-19 0.000151645 0.00470347 8.41755e-19 0.000287178 3.12862e-19 0.000109997 -8.35433e-20 -0.000119188 -2.42779e-19 -8.38113e-20 6.88498e-05 -2.24936e-19 7.47087e-05 4.04528e-20 -0.000183953 4.1944e-21 -0.000303587 0.000102784 -1.19098e-19 1.07156e-05 -1.94465e-19 -8.41544e-05 1.04993e-19 -6.17321e-05 9.33077e-20 -0.000161692 2.82451e-20 -8.09108e-05 -2.62679e-19 
542.5 0 -1.97716e-19 0.000130935 -1.12453e-19 0.000156093 0.00467803 8.58875e-19 0.000272015 2.94594e-19 0.000117906 -7.1851e-20 -0.000161326 -2.34451e-19 -1.03139e-19 5.95794e-05 -2.489e-19 7.51117e-05 6.9264e-20 -0.000173181 1.72409e-20 -0.000316812 0.00010168 -1.13672e-19 2.03558e-05 -2.16772e-19 -7.75086e-05 1.34624e-19 -5.32124e-05 8.14963e-20 -0.000172644 2.6179e-20 -8.56509e-05 -2.66244e-19 
542.85 0 -1.62734e-19 -1.30891e-05 -1.07678e-19 0.000155012 0.00463901 8.82807e-19 0.000246972 2.63872e-19 0.000125633 -4.6407e-20 -0.00019952 -2.25231e-19 -1.12943e-19 4.76823e-05 -2.66479e-19 6.65413e-05 8.39459e-20 -0.000151371 2.81413e-20 -0.000325714 0.000100326 -1.07439e-19 3.24051e-05 -2.15097e-19 -6.90034e-05 1.36683e-19 -4.71702e-05 7.21492e-20 -0.000185434 3.16401e-20 -8.44779e-05 -2.70364e-19 
543.2 0 -1.21772e-19 -0.000150765 -1.14832e-19 0.000146824 0.00458649 8.78704e-19 0.000217037 2.27483e-19 0.000140588 -8.1853e-21 -0.000232187 -2.20579e-19 -1.13769e-19 3.50295e-05 -2.6519e-19 5.20848e-05 8.65222e-20 -0.000117162 2.05125e-20 -0.000328759 9.79493e-05 -8.95957e-20 4.69525e-05 -2.01768e-19 -6.11009e-05 1.5452e-19 -4.26793e-05 6.27172e-20 -0.000195793 3.88157e-20 -7.92364e-05 -2.75203e-19 
543.55 0 -7.01648e-20 -0.000281902 -1.10966e-19 0.000132258 0.00452288 8.7492e-19 0.000188017 1.86551e-19 0.000165023 1.73858e-20 -0.000257436 -2.04843e-19 -1.21901e-19 2.34618e-05 -2.62922e-19 3.63396e-05 8.39122e-20 -7.81002e-05 9.94567e-21 -0.000324132 9.4086e-05 -7.94286e-20 6.00183e-05 -1.77792e-19 -5.32806e-05 1.69999e-19 -4.0893e-05 5.03148e-20 -0.000201404 6.74996e-20 -7.14895e-05 -2.69442e-19 
543.9 0 -1.66557e-20 -0.000409125 -9.91885e-20 0.00011383 0.00445473 8.69507e-19 0.000163167 1.35359e-19 0.000195759 3.25456e-20 -0.000273683 -1.84458e-19 -1.36004e-19 1.75953e-05 -2.58217e-19 1.92699e-05 7.99338e-20 -3.86099e-05 6.62402e-21 -0.000312927 8.88249e-05 -5.86688e-20 6.80871e-05 -1.63214e-19 -4.24659e-05 1.7239e-19 -4.12943e-05 3.77658e-20 -0.00020131 9.29957e-20 -6.1604e-05 -2.60941e-19 
544.25 0 2.47364e-20 -0.000533494 -8.9572e-20 9.60013e-05 0.0043874 8.47038e-19 0.000140288 1.00332e-19 0.000225898 4.37086e-20 -0.000280415 -1.47021e-19 -1.3836e-19 1.87497e-05 -2.31809e-19 6.05186e-07 7.93239e-20 8.01307e-07 1.25372e-21 -0.000298368 8.14383e-05 -4.75997e-20 7.05117e-05 -1.3128e-19 -2.72518e-05 1.63411e-19 -4.22079e-05 2.15827e-20 -0.00019672 1.14611e-19 -4.92491e-05 -2.66328e-19 
544.6 0 5.70694e-20 -0.000654182 -6.64814e-20 8.03926e-05 0.00432081 8.19575e-19 0.000113769 7.39017e-20 0.000251956 5.33668e-20 -0.000278997 -1.24762e-19 -1.50281e-19 2.17833e-05 -2.13921e-19 -1.57428e-05 7.01065e-20 3.75487e-05 -2.1665e-20 -0.000279493 7.22437e-05 -1.97822e-20 6.94286e-05 -1.12007e-19 -1.0412e-05 1.425e-19 -4.24426e-05 -7.64256e-21 -0.000189152 1.32757e-19 -3.60936e-05 -2.57869e-19 
544.95 0 8.14847e-20 -0.00077004 -3.56891e-20 6.5713e-05 0.00425211 7.93784e-19 8.26652e-05 4.90462e-20 0.00027554 4.27736e-20 -0.000272475 -1.17363e-19 -1.5694e-19 2.17412e-05 -2.00419e-19 -2.2769e-05 7.49725e-20 6.59745e-05 -5.1647e-20 -0.000255316 6.54636e-05 1.79168e-21 6.79112e-05 -1.0248e-19 4.08143e-06 1.17682e-19 -4.17635e-05 -4.7356e-20 -0.000177171 1.51516e-19 -2.4833e-05 -2.55837e-19 
545.3 0 1.19439e-19 -0.000880937 -1.84103e-20 5.08564e-05 0.00417776 7.59964e-19 5.19436e-05 2.89886e-20 0.000297395 3.88864e-20 -0.000265118 -1.15489e-19 -1.44154e-19 1.92413e-05 -1.76353e-19 -1.50307e-05 8.09012e-20 8.28162e-05 -7.92602e-20 -0.000225988 6.58201e-05 1.32781e-20 6.54667e-05 -7.97082e-20 1.35051e-05 6.87471e-20 -4.12514e-05 -9.47059e-20 -0.000158173 1.45529e-19 -1.65821e-05 -2.55167e-19 
545.65 0 1.49363e-19 -0.000986605 -1.87817e-20 3.91682e-05 0.00409775 7.33522e-19 2.65743e-05 2.81387e-20 0.000315627 3.80472e-20 -0.000260366 -1.10174e-19 -1.27025e-19 1.65184e-05 -1.56204e-19 6.12095e-06 6.93287e-20 8.88435e-05 -1.03599e-19 -0.000191298 7.12851e-05 2.60875e-20 5.87596e-05 -3.31544e-20 1.84881e-05 2.01963e-20 -4.17601e-05 -1.592e-19 -0.000135768 1.21954e-19 -1.05767e-05 -2.41793e-19 
546 0 1.75576e-19 -0.00108803 -1.57521e-20 3.46951e-05 0.00401704 7.09182e-19 5.85101e-06 1.46461e-20 0.000327181 4.25898e-20 -0.000260902 -1.00952e-19 -8.54135e-20 1.04231e-05 -1.2775e-19 3.26055e-05 4.55799e-20 8.41361e-05 -1.25221e-19 -0.000151531 7.66328e-05 3.8852e-20 4.65392e-05 1.32533e-20 2.21258e-05 -2.18019e-20 -4.36982e-05 -2.07676e-19 -0.00011924 9.1055e-20 -6.61302e-06 -2.33733e-19 
546.35 0 1.96579e-19 -0.00119048 -1.96027e-21 3.52763e-05 0.00394374 6.80134e-19 -1.48839e-05 5.98673e-22 0.000331204 5.95693e-20 -0.000268677 -8.82733e-20 -4.93621e-20 -1.53423e-06 -1.06043e-19 5.77694e-05 2.04306e-20 7.01229e-05 -1.46501e-19 -0.000108719 7.70557e-05 7.08391e-20 3.07604e-05 5.08206e-20 2.57698e-05 -3.49534e-20 -4.73579e-05 -2.30241e-19 -0.00011209 6.26012e-20 -5.78507e-06 -2.32459e-19 
546.7 0 2.15127e-19 -0.00129706 2.746e-21 3.66545e-05 0.00387996 6.38472e-19 -3.88691e-05 -5.01869e-21 0.000330302 7.05508e-20 -0.000283535 -8.87517e-20 -1.47244e-20 -1.86488e-05 -1.05566e-19 7.82392e-05 -1.96095e-20 5.26116e-05 -1.50957e-19 -6.82866e-05 7.0202e-05 9.43487e-20 1.45663e-05 1.0039e-19 2.92471e-05 -4.69502e-20 -5.28607e-05 -2.28102e-19 -0.000109661 2.52037e-20 -7.49412e-06 -2.26462e-19 
547.05 0 2.24196e-19 -0.00140695 1.12132e-20 3.68958e-05 0.00381779 6.09246e-19 -6.75354e-05 -2.2638e-20 0.000325976 6.80517e-20 -0.0003046 -9.0399e-20 2.05408e-20 -3.94026e-05 -1.22972e-19 9.03412e-05 -6.67638e-20 3.52718e-05 -1.66542e-19 -3.81923e-05 5.72003e-05 1.09587e-19 -1.29812e-06 1.41387e-19 3.34948e-05 -6.50016e-20 -6.06155e-05 -2.14899e-19 -0.000107937 2.27241e-22 -1.07269e-05 -2.25971e-19 
547.4 0 2.20138e-19 -0.00151794 1.17648e-20 3.69543e-05 0.00375034 5.98879e-19 -0.000100227 -4.23703e-20 0.000319851 4.81268e-20 -0.000331279 -7.50715e-20 6.30167e-20 -5.93015e-05 -1.34625e-19 9.48074e-05 -1.19205e-19 1.90865e-05 -1.78029e-19 -2.06445e-05 4.05069e-05 1.25037e-19 -1.74095e-05 1.70619e-19 3.90618e-05 -7.44111e-20 -6.94519e-05 -1.91089e-19 -0.000105605 -2.4465e-20 -1.58067e-05 -2.12103e-19 
547.75 0 2.13211e-19 -0.00162805 -4.76062e-21 3.99331e-05 0.00367605 5.81093e-19 -0.000132819 -4.53189e-20 0.000315172 2.61973e-20 -0.000362757 -6.57038e-20 9.62588e-20 -7.31362e-05 -1.59423e-19 9.67624e-05 -1.52273e-19 7.79616e-06 -1.7708e-19 -1.15017e-05 2.51994e-05 1.43645e-19 -3.21554e-05 1.84034e-19 4.62531e-05 -7.95223e-20 -7.67328e-05 -1.57183e-19 -0.000102874 -5.3535e-20 -2.15241e-05 -2.07055e-19 
548.1 0 2.15574e-19 -0.00173712 -1.25124e-20 4.84841e-05 0.00359577 5.52541e-19 -0.000159221 -4.41751e-20 0.00031201 4.02606e-21 -0.000396829 -6.19562e-20 1.16856e-19 -7.68126e-05 -1.80026e-19 9.69258e-05 -1.63573e-19 2.71196e-06 -1.5929e-19 -8.20307e-06 1.50931e-05 1.57145e-19 -4.49421e-05 1.74973e-19 5.54099e-05 -7.39109e-20 -8.22549e-05 -1.32044e-19 -9.96723e-05 -5.27835e-20 -2.7802e-05 -1.78865e-19 
548.45 0 2.22282e-19 -0.00184712 -2.0812e-20 6.25299e-05 0.00351314 5.20419e-19 -0.000174729 -1.89103e-20 0.000306224 -1.2278e-20 -0.000428257 -6.50772e-20 1.24508e-19 -7.14551e-05 -1.87067e-19 9.58712e-05 -1.63318e-19 2.53823e-07 -1.34222e-19 -1.40723e-05 8.21984e-06 1.55762e-19 -5.50045e-05 1.69946e-19 6.66297e-05 -5.85456e-20 -8.70727e-05 -1.25996e-19 -9.52793e-05 -6.10371e-20 -3.92514e-05 -1.76027e-19 
548.8 0 2.24699e-19 -0.00195782 -1.69087e-20 7.85751e-05 0.00343481 4.95502e-19 -0.000182485 2.83659e-20 0.000294551 -2.16708e-20 -0.000452205 -6.40469e-20 1.22865e-19 -6.22452e-05 -1.93167e-19 9.98273e-05 -1.68009e-19 -1.94418e-06 -9.46701e-20 -3.0774e-05 1.20092e-06 1.1892e-19 -6.11004e-05 1.60672e-19 7.95523e-05 -3.10113e-20 -9.00031e-05 -1.14008e-19 -8.9944e-05 -5.1787e-20 -5.63921e-05 -1.6654e-19 
549.15 0 2.17529e-19 -0.00206359 -1.57253e-23 9.57233e-05 0.00336319 4.72375e-19 -0.000190068 7.44928e-20 0.000277509 -1.75551e-20 -0.000466831 -6.91137e-20 1.1707e-19 -5.20354e-05 -1.991e-19 0.000111721 -1.61585e-19 -2.73379e-06 -6.25591e-20 -5.19267e-05 -6.94867e-06 7.69514e-20 -6.43293e-05 1.47605e-19 9.24817e-05 -2.05562e-20 -8.70147e-05 -1.05169e-19 -8.37188e-05 -4.50373e-20 -7.5211e-05 -1.76684e-19 
549.5 0 2.01493e-19 -0.00216124 1.81177e-20 0.000116329 0.0032912 4.65496e-19 -0.000200708 1.08157e-19 0.000257375 -1.68563e-21 -0.000473139 -7.17873e-20 1.31896e-19 -4.15912e-05 -2.04486e-19 0.000127768 -1.3778e-19 2.098e-06 -4.39552e-20 -6.94929e-05 -1.46699e-05 4.18467e-20 -6.55159e-05 1.42336e-19 0.000104351 -1.87551e-20 -7.75039e-05 -1.01014e-19 -7.55091e-05 -3.53093e-20 -9.36727e-05 -1.86682e-19 
549.85 0 1.92201e-19 -0.00225539 4.04993e-20 0.000140684 0.00321188 4.61903e-19 -0.000212579 1.31746e-19 0.000234584 1.52013e-20 -0.000473415 -7.77842e-20 1.50577e-19 -3.0714e-05 -2.12951e-19 0.00014355 -1.15386e-19 1.71922e-05 -4.28858e-20 -7.69952e-05 -2.08162e-05 2.05401e-20 -6.37696e-05 1.40084e-19 0.000114983 -1.71399e-20 -6.66854e-05 -8.82972e-20 -6.57837e-05 -2.25649e-20 -0.000110935 -1.95171e-19 
550.2 0 1.78841e-19 -0.00235085 4.25754e-20 0.000165293 0.00312782 4.58119e-19 -0.000222774 1.47136e-19 0.000208578 2.9534e-20 -0.000469135 -8.17024e-20 1.58914e-19 -1.93171e-05 -2.37988e-19 0.000157805 -8.70792e-20 4.11976e-05 -4.77753e-20 -7.25406e-05 -2.58368e-05 -5.73869e-21 -5.95882e-05 1.4092e-19 0.000124024 -3.20446e-20 -5.80023e-05 -7.94642e-20 -5.56127e-05 -1.35134e-20 -0.000126503 -2.06612e-19 
550.55 0 1.57807e-19 -0.00244476 4.50474e-20 0.000186936 0.00304594 4.64289e-19 -0.000232095 1.62743e-19 0.000179086 4.60055e-20 -0.000462394 -8.58644e-20 1.5635e-19 -6.34558e-06 -2.59794e-19 0.000170869 -6.34907e-20 6.8365e-05 -5.8715e-20 -6.21978e-05 -3.01616e-05 -2.18465e-20 -5.41672e-05 1.28381e-19 0.000131231 -4.11235e-20 -5.20372e-05 -7.65586e-20 -4.50743e-05 -1.49448e-20 -0.000139975 -2.17032e-19 
550.9 0 1.39475e-19 -0.00253246 2.73413e-20 0.000205057 0.0029689 4.75673e-19 -0.000242604 1.6499e-19 0.000147859 6.81946e-20 -0.000452906 -8.6366e-20 1.485e-19 9.6833e-06 -2.83665e-19 0.000182189 -5.14275e-20 9.46252e-05 -7.4831e-20 -5.06019e-05 -3.29099e-05 -2.34568e-20 -4.82203e-05 1.13049e-19 0.000137707 -5.52401e-20 -4.86078e-05 -7.43123e-20 -3.38786e-05 -1.77996e-20 -0.000149603 -2.25411e-19 
551.25 0 1.37598e-19 -0.002613 1.13765e-20 0.000218152 0.00289403 4.96928e-19 -0.000251559 1.61262e-19 0.000120017 7.98756e-20 -0.000435144 -8.55037e-20 1.46908e-19 2.93348e-05 -3.0006e-19 0.00019033 -4.145e-20 0.00011567 -9.73199e-20 -3.78919e-05 -3.29903e-05 -1.47143e-20 -4.16922e-05 1.08006e-19 0.000144819 -6.39008e-20 -4.56288e-05 -7.25801e-20 -2.14659e-05 -2.75894e-20 -0.000154813 -2.31496e-19 
551.6 0 1.37959e-19 -0.00268719 2.10694e-20 0.000226281 0.00281477 5.04592e-19 -0.000255204 1.46453e-19 9.58027e-05 8.71448e-20 -0.000402302 -6.92978e-20 1.48425e-19 5.29944e-05 -2.98071e-19 0.000195329 -4.23555e-20 0.000128091 -1.13927e-19 -2.59572e-05 -3.03208e-05 3.33877e-21 -3.36241e-05 1.17502e-19 0.000151489 -5.94979e-20 -4.21906e-05 -6.3411e-20 -7.66844e-06 -4.33802e-20 -0.000157959 -2.40715e-19 
551.95 0 1.3944e-19 -0.00275434 1.27704e-20 0.000232216 0.00272716 5.06199e-19 -0.000251485 1.27091e-19 7.05124e-05 7.87303e-20 -0.000352352 -5.29675e-20 1.52071e-19 7.7874e-05 -3.09908e-19 0.000199331 -4.29269e-20 0.000131921 -1.17801e-19 -1.31783e-05 -2.54885e-05 -2.79557e-21 -2.54629e-05 1.20265e-19 0.000155165 -3.62515e-20 -4.01368e-05 -5.01351e-20 6.24948e-06 -3.88224e-20 -0.000161541 -2.54856e-19 
552.3 0 1.34888e-19 -0.00281339 2.10726e-20 0.000236331 0.00263105 4.92834e-19 -0.000241232 1.22234e-19 4.74706e-05 6.97498e-20 -0.000289538 -3.48614e-20 1.47748e-19 0.00010052 -3.23287e-19 0.000202848 -3.08178e-20 0.000129206 -1.1468e-19 3.74464e-06 -1.86774e-05 -8.11419e-21 -1.9525e-05 1.12408e-19 0.000154758 -1.09041e-20 -4.01871e-05 -2.50401e-20 1.84278e-05 -3.18592e-20 -0.000165484 -2.67755e-19 
552.65 0 1.33916e-19 -0.00286578 2.61729e-20 0.000239048 0.00252708 4.69832e-19 -0.000227451 1.33447e-19 3.29313e-05 3.42588e-20 -0.000222279 -9.59309e-21 1.32694e-19 0.00011958 -3.34943e-19 0.000200472 -3.1707e-20 0.000121561 -9.78671e-20 2.38131e-05 -1.25099e-05 -1.70373e-20 -1.49367e-05 1.23032e-19 0.000150877 3.32741e-20 -4.25737e-05 -3.67105e-21 2.86272e-05 -1.02775e-20 -0.000167681 -2.84144e-19 
553 0 1.44932e-19 -0.00291251 3.47342e-20 0.000241392 0.00241708 4.54861e-19 -0.000209847 1.46127e-19 2.49278e-05 1.60624e-20 -0.000160102 1.40717e-20 1.27152e-19 0.000133704 -3.34519e-19 0.000187647 -2.80629e-20 0.000106962 -8.78659e-20 4.62276e-05 -9.07421e-06 -2.75e-20 -1.1358e-05 1.27288e-19 0.000144942 5.47166e-20 -4.87264e-05 1.73918e-20 3.61749e-05 2.31371e-20 -0.00016762 -2.82232e-19 
553.35 0 1.57199e-19 -0.00295239 4.39081e-20 0.000243437 0.00230389 4.2794e-19 -0.00018957 1.71103e-19 1.78344e-05 1.16107e-20 -0.000108031 3.66951e-20 1.38457e-19 0.000141384 -3.41869e-19 0.000166887 3.69126e-22 8.02437e-05 -9.30994e-20 7.18471e-05 -7.02186e-06 -2.32731e-20 -1.14641e-05 1.37071e-19 0.000137921 6.19424e-20 -5.8379e-05 3.59737e-20 4.02173e-05 5.61138e-20 -0.000165648 -2.80659e-19 
553.7 0 1.8098e-19 -0.00298664 4.00647e-20 0.00024446 0.00219115 4.03789e-19 -0.000171081 1.74796e-19 9.40708e-06 2.35264e-20 -6.47901e-05 4.12322e-20 1.5745e-19 0.000140008 -3.45827e-19 0.000144671 2.28613e-20 4.2496e-05 -9.01736e-20 9.95902e-05 -8.13971e-06 -1.46703e-20 -1.55318e-05 1.36321e-19 0.000131374 8.38915e-20 -7.02952e-05 3.85339e-20 4.27985e-05 9.76757e-20 -0.000162117 -2.9141e-19 
554.05 0 2.10805e-19 -0.00301773 5.74702e-20 0.000242805 0.00208387 3.92569e-19 -0.000156103 1.69806e-19 -2.32523e-06 3.97405e-20 -2.74461e-05 5.77192e-20 1.71998e-19 0.000127541 -3.35145e-19 0.00012547 5.65843e-20 2.25032e-06 -9.82863e-20 0.000125996 -1.50148e-05 -6.00264e-21 -1.97344e-05 1.30306e-19 0.000127554 1.13045e-19 -8.40286e-05 2.29047e-20 4.50929e-05 1.29712e-19 -0.000158352 -2.91534e-19 
554.4 0 2.56426e-19 -0.00304559 6.88627e-20 0.000238292 0.00198469 3.7535e-19 -0.000147124 1.6474e-19 -2.0294e-05 2.84516e-20 5.59347e-06 7.35278e-20 1.59697e-19 0.000106194 -3.1234e-19 0.000105754 9.84669e-20 -3.43581e-05 -1.10216e-19 0.000146961 -2.55635e-05 5.68208e-22 -2.10651e-05 1.32468e-19 0.000126354 1.32535e-19 -9.88684e-05 1.62795e-21 4.61509e-05 1.58437e-19 -0.000154559 -2.91642e-19 
554.75 0 3.03948e-19 -0.00307243 7.51924e-20 0.000231145 0.00189448 3.4917e-19 -0.000146896 1.544e-19 -4.25598e-05 8.20374e-22 3.28882e-05 9.70792e-20 1.44456e-19 8.06623e-05 -2.89772e-19 7.74428e-05 1.34624e-19 -6.63468e-05 -1.20329e-19 0.00015836 -3.39049e-05 -2.22e-21 -1.88249e-05 1.36424e-19 0.000125939 1.58775e-19 -0.000111849 -3.92636e-20 4.68974e-05 1.70883e-19 -0.000150214 -3.10156e-19 
555.1 0 3.72197e-19 -0.00310178 7.74635e-20 0.000220254 0.00181249 3.30964e-19 -0.000151759 1.38377e-19 -6.32277e-05 -2.93734e-20 5.30984e-05 1.19691e-19 1.34745e-19 5.57498e-05 -2.56868e-19 4.07978e-05 1.67903e-19 -9.41462e-05 -1.19146e-19 0.000158999 -3.50366e-05 -1.01298e-20 -1.21589e-05 1.29353e-19 0.000124882 1.83299e-19 -0.000119204 -8.96919e-20 4.93833e-05 1.81548e-19 -0.000146478 -3.33713e-19 
555.45 0 4.42999e-19 -0.00313498 7.71666e-20 0.000204734 0.00173371 3.03987e-19 -0.00015567 1.33253e-19 -7.9159e-05 -4.6159e-20 6.69211e-05 1.52876e-19 1.19605e-19 3.21328e-05 -2.31172e-19 3.73294e-06 1.95283e-19 -0.000117878 -1.1296e-19 0.000151095 -2.84441e-05 -7.62695e-21 -1.12874e-06 1.21538e-19 0.000123701 1.91126e-19 -0.00011917 -1.23754e-19 5.35322e-05 1.96554e-19 -0.00014396 -3.49602e-19 
555.8 0 5.00075e-19 -0.00317132 9.15302e-20 0.000185 0.0016546 2.74203e-19 -0.000153469 1.26232e-19 -8.79144e-05 -5.43006e-20 7.49988e-05 1.76797e-19 1.03973e-19 9.44524e-06 -2.16262e-19 -2.88234e-05 2.12825e-19 -0.000136432 -1.02165e-19 0.000137065 -1.60959e-05 1.12166e-20 1.18246e-05 1.07706e-19 0.000124438 2.22567e-19 -0.000112814 -1.21627e-19 5.81741e-05 2.08538e-19 -0.000139898 -3.7268e-19 
556.15 0 5.43063e-19 -0.00320814 1.0519e-19 0.000164247 0.00157612 2.47131e-19 -0.000139197 1.2452e-19 -8.95786e-05 -5.21847e-20 7.9394e-05 1.88324e-19 9.60161e-20 -9.23472e-06 -1.99579e-19 -5.85629e-05 2.40106e-19 -0.000151226 -7.05458e-20 0.000119011 5.14887e-07 2.93473e-20 2.43038e-05 8.24663e-20 0.000127022 2.38294e-19 -0.000102946 -1.32709e-19 6.22917e-05 2.30945e-19 -0.000134143 -3.89354e-19 
556.5 0 5.9604e-19 -0.00324446 1.19769e-19 0.000146403 0.00149986 2.21283e-19 -0.000109422 1.33237e-19 -8.97926e-05 -3.55615e-20 8.1154e-05 1.91546e-19 7.21915e-20 -2.15531e-05 -1.88234e-19 -8.43233e-05 2.49464e-19 -0.000165758 -4.53499e-20 9.9716e-05 1.99414e-05 4.1684e-20 3.31628e-05 4.30122e-20 0.000129694 2.51325e-19 -9.0743e-05 -1.34799e-19 6.58732e-05 2.47836e-19 -0.000131695 -4.04647e-19 
556.85 0 6.37729e-19 -0.00328171 1.21004e-19 0.00013086 0.0014231 1.79071e-19 -6.85299e-05 1.49809e-19 -9.51597e-05 -8.42826e-21 7.66584e-05 1.94587e-19 4.85332e-20 -2.82716e-05 -1.79984e-19 -0.000102691 2.54247e-19 -0.000180749 -3.59344e-20 8.1527e-05 3.93887e-05 5.48138e-20 3.617e-05 -6.38004e-21 0.000132545 2.56375e-19 -7.53624e-05 -1.35967e-19 6.88769e-05 2.66847e-19 -0.000134785 -3.94017e-19 
557.2 0 6.60019e-19 -0.00332076 8.97402e-20 0.000114466 0.00133758 1.32953e-19 -2.31568e-05 1.5309e-19 -0.000108603 2.29416e-20 6.5022e-05 2.05595e-19 2.7551e-20 -2.8719e-05 -1.82176e-19 -0.000113801 2.54917e-19 -0.000195003 -2.6784e-20 6.84784e-05 5.77211e-05 8.8434e-20 3.64973e-05 -6.28889e-20 0.000135824 2.64632e-19 -5.72321e-05 -1.42058e-19 7.05271e-05 2.85161e-19 -0.000141165 -3.83052e-19 
557.55 0 6.84158e-19 -0.00336248 6.31648e-20 9.75813e-05 0.00123857 1.01006e-19 2.18482e-05 1.48693e-19 -0.000128315 5.93436e-20 5.00771e-05 2.20193e-19 2.05371e-20 -2.17871e-05 -1.89952e-19 -0.000122382 2.35923e-19 -0.0002086 -2.7174e-20 6.35595e-05 7.64961e-05 1.01572e-19 3.83228e-05 -8.67878e-20 0.000139175 2.76439e-19 -3.82803e-05 -1.38737e-19 6.97295e-05 2.93996e-19 -0.000146533 -3.68572e-19 
557.9 0 6.94069e-19 -0.00340777 5.76782e-20 8.36393e-05 0.00113105 8.0408e-20 6.47538e-05 1.39002e-19 -0.000149322 9.89845e-20 3.61338e-05 2.15988e-19 2.9026e-20 -8.62661e-06 -2.07243e-19 -0.000134615 1.91152e-19 -0.000220947 -3.8509e-20 6.23581e-05 9.52453e-05 9.87423e-20 4.24953e-05 -1.15886e-19 0.000141828 2.879e-19 -2.19022e-05 -1.36166e-19 6.69799e-05 3.01636e-19 -0.000148786 -3.34617e-19 
558.25 0 6.85685e-19 -0.00345624 4.62443e-20 7.41287e-05 0.00102345 7.0184e-20 0.000106175 1.03929e-19 -0.000168952 1.26223e-19 2.6831e-05 2.24315e-19 3.49635e-20 8.59856e-06 -2.28381e-19 -0.000151256 1.48255e-19 -0.000226556 -4.87864e-20 5.68492e-05 0.000112386 1.08363e-19 4.85517e-05 -1.38265e-19 0.000144393 2.68271e-19 -1.03889e-05 -1.24214e-19 6.46581e-05 3.07303e-19 -0.00014657 -3.17939e-19 
558.6 0 6.68397e-19 -0.00350538 3.78386e-20 6.86112e-05 0.000919455 5.55351e-20 0.000145158 6.71285e-20 -0.000188835 1.50574e-19 1.9822e-05 2.35188e-19 3.84269e-20 2.98883e-05 -2.52634e-19 -0.000167931 1.23942e-19 -0.000221584 -4.85534e-20 4.33868e-05 0.000127983 1.04571e-19 5.55668e-05 -1.59289e-19 0.000147796 2.66858e-19 -2.47575e-06 -1.09508e-19 6.54171e-05 2.96501e-19 -0.000140023 -3.00888e-19 
558.95 0 6.50103e-19 -0.00355107 2.35523e-20 6.8259e-05 0.000811822 4.43508e-20 0.000181399 3.55438e-20 -0.000208961 1.83811e-19 1.21789e-05 2.55037e-19 5.14399e-20 5.51022e-05 -2.74816e-19 -0.000180377 1.29782e-19 -0.000208752 -7.10006e-20 2.49205e-05 0.000142835 1.15069e-19 6.52713e-05 -1.70601e-19 0.00015087 2.76534e-19 5.0929e-06 -8.1222e-20 7.11613e-05 2.78422e-19 -0.000132193 -2.91919e-19 
559.3 0 6.41345e-19 -0.00359153 9.66388e-21 7.28172e-05 0.000689548 2.71018e-20 0.000217175 1.14175e-20 -0.000225959 1.99492e-19 5.61368e-06 2.62486e-19 6.50058e-20 8.12245e-05 -2.91653e-19 -0.000188946 1.44218e-19 -0.000191864 -8.66609e-20 5.35361e-06 0.000157222 1.18431e-19 8.07477e-05 -1.73449e-19 0.000153389 2.99593e-19 1.2622e-05 -4.50974e-20 8.12218e-05 2.62337e-19 -0.000126879 -2.65397e-19 
559.65 0 6.36764e-19 -0.0036264 -3.99325e-21 8.06662e-05 0.00055219 1.2614e-20 0.000252258 -1.02021e-20 -0.000237143 2.05294e-19 2.03129e-06 2.57883e-19 8.3641e-20 0.000106694 -2.94884e-19 -0.000194972 1.50017e-19 -0.000175202 -1.08807e-19 -1.5969e-05 0.000167593 1.35835e-19 0.000102109 -1.65557e-19 0.000154026 3.20679e-19 1.8169e-05 -2.42802e-20 9.27124e-05 2.53933e-19 -0.000125732 -2.46486e-19 
560 0 6.1979e-19 -0.00365363 -6.45903e-21 9.10949e-05 0.000407746 7.79248e-21 0.000281994 -2.005e-20 -0.00024172 1.96848e-19 2.17076e-06 2.49797e-19 1.06872e-19 0.000131727 -2.96525e-19 -0.000197752 1.44017e-19 -0.000164872 -1.41187e-19 -4.11988e-05 0.000169303 1.30571e-19 0.00012665 -1.60743e-19 0.000152347 3.29293e-19 2.30653e-05 -1.04009e-20 0.000104006 2.34429e-19 -0.000125259 -2.23414e-19 
560.35 0 5.96226e-19 -0.00367023 -1.42473e-20 0.000102974 0.000261694 -3.21442e-21 0.000302662 -2.67246e-20 -0.000239309 1.79226e-19 5.23004e-06 2.47519e-19 1.24228e-19 0.000156223 -3.04473e-19 -0.000195476 1.40206e-19 -0.000161735 -1.68664e-19 -6.83767e-05 0.000163733 1.4455e-19 0.000151646 -1.53607e-19 0.000150719 3.30676e-19 2.91332e-05 8.08869e-21 0.000113644 2.24116e-19 -0.000120919 -2.0212e-19 
560.7 0 5.56374e-19 -0.00367546 -9.31608e-21 0.000114907 0.000115029 -1.137e-20 0.000316094 -2.94716e-20 -0.000229804 1.46686e-19 9.22079e-06 2.52605e-19 1.40426e-19 0.000179169 -3.00965e-19 -0.000187498 1.47885e-19 -0.000161158 -1.86811e-19 -9.23512e-05 0.000153701 1.55161e-19 0.000176848 -1.47894e-19 0.000150357 3.36843e-19 3.46492e-05 1.14157e-20 0.000118491 2.06907e-19 -0.000113669 -1.70526e-19 
561.05 0 5.08354e-19 -0.00367492 -2.03743e-20 0.000126533 -3.10619e-05 -2.49415e-20 0.000326332 -4.27888e-20 -0.000217009 1.06031e-19 1.32817e-05 2.52964e-19 1.59639e-19 0.00019989 -2.95108e-19 -0.000174225 1.49648e-19 -0.000160302 -1.95027e-19 -0.000110795 0.000140825 1.64733e-19 0.000200302 -1.43047e-19 0.000150799 3.1895e-19 3.77164e-05 5.03466e-21 0.000117605 1.86224e-19 -0.000108418 -1.55521e-19 
561.4 0 4.76395e-19 -0.00367433 -3.49209e-20 0.000137726 -0.000172622 -3.96975e-20 0.000333709 -4.36651e-20 -0.00020679 7.10238e-20 1.73443e-05 2.36087e-19 1.91519e-19 0.000217843 -3.0109e-19 -0.000156585 1.49965e-19 -0.000160476 -2.01066e-19 -0.0001246 0.000127171 1.68369e-19 0.000217364 -1.2143e-19 0.000151962 3.04099e-19 3.9195e-05 -1.97258e-20 0.000113696 1.6337e-19 -0.000107067 -1.32824e-19 
561.75 0 4.49377e-19 -0.00367215 -4.54884e-20 0.000148206 -0.000306038 -5.38889e-20 0.000338032 -4.76762e-20 -0.000199704 4.53556e-20 2.12417e-05 2.24727e-19 2.08527e-19 0.000230268 -2.97248e-19 -0.000140031 1.48967e-19 -0.000162845 -2.16693e-19 -0.000135383 0.000114036 1.84375e-19 0.000226639 -1.00645e-19 0.000152446 2.84165e-19 3.94389e-05 -4.64761e-20 0.000109337 1.38009e-19 -0.000107965 -1.13999e-19 
562.1 0 4.34433e-19 -0.00366429 -5.22597e-20 0.000159451 -0.000430956 -5.23234e-20 0.000339605 -5.3793e-20 -0.000193115 7.09734e-22 2.43485e-05 2.16085e-19 2.37825e-19 0.000234945 -2.80152e-19 -0.000129185 1.69688e-19 -0.000166755 -2.3077e-19 -0.000144349 0.000100981 1.91275e-19 0.000230174 -8.64114e-20 0.000151055 2.57198e-19 3.68626e-05 -5.44728e-20 0.000106185 1.12102e-19 -0.00010839 -9.41347e-20 
562.45 0 4.37255e-19 -0.0036511 -6.26464e-20 0.000174241 -0.000549457 -4.60268e-20 0.000337369 -4.42275e-20 -0.000186437 -4.22101e-20 2.30474e-05 2.2004e-19 2.62279e-19 0.000233746 -2.72575e-19 -0.000122531 2.02656e-19 -0.00016929 -2.40047e-19 -0.000152667 8.62334e-05 2.08394e-19 0.000228528 -6.53257e-20 0.000147167 2.36874e-19 3.00223e-05 -6.4961e-20 0.000105335 1.05017e-19 -0.000105551 -8.66694e-20 
562.8 0 4.32508e-19 -0.0036343 -6.74281e-20 0.000191607 -0.000662741 -4.72093e-20 0.000326872 -6.02328e-21 -0.000180742 -9.70835e-20 1.70068e-05 2.2278e-19 2.68383e-19 0.000230284 -2.61492e-19 -0.00011968 2.2479e-19 -0.00016798 -2.42909e-19 -0.000159926 7.02455e-05 2.01856e-19 0.000221452 -4.89464e-20 0.000140662 2.33874e-19 1.8749e-05 -8.8031e-20 0.000105152 1.1698e-19 -9.9645e-05 -8.24675e-20 
563.15 0 4.32628e-19 -0.00361297 -7.8495e-20 0.000207783 -0.000771108 -5.11052e-20 0.00030358 3.43029e-20 -0.000177966 -1.44294e-19 7.55832e-06 2.2041e-19 2.65002e-19 0.000225035 -2.5139e-19 -0.0001224 2.42875e-19 -0.000164035 -2.30534e-19 -0.000163635 5.46894e-05 1.98299e-19 0.000210075 -5.4692e-20 0.000133379 2.23453e-19 6.20437e-06 -1.04843e-19 0.000102476 1.40848e-19 -9.34427e-05 -6.59243e-20 
563.5 0 4.4396e-19 -0.00358415 -7.43388e-20 0.000220353 -0.000876552 -6.23986e-20 0.000270925 4.54562e-20 -0.000178903 -1.65721e-19 -4.75017e-06 2.05207e-19 2.4842e-19 0.000214974 -2.36833e-19 -0.000126291 2.5509e-19 -0.000157593 -2.10123e-19 -0.000163278 4.05861e-05 2.24611e-19 0.000196925 -5.60033e-20 0.000126591 2.14876e-19 -2.46488e-06 -9.72284e-20 9.5839e-05 1.63158e-19 -9.01588e-05 -4.4861e-20 
563.85 0 4.6703e-19 -0.00354615 -7.39937e-20 0.000228437 -0.000981 -8.15631e-20 0.000237805 5.88298e-20 -0.000182262 -1.69569e-19 -1.80763e-05 1.86774e-19 2.45859e-19 0.000200445 -2.20556e-19 -0.000125954 2.69952e-19 -0.000146437 -1.93729e-19 -0.000159483 2.96698e-05 2.32715e-19 0.000185394 -5.18337e-20 0.000122607 1.96128e-19 -6.27075e-06 -8.91383e-20 8.74886e-05 1.97944e-19 -8.92671e-05 -3.63463e-20 
564.2 0 4.91076e-19 -0.00350075 -5.85489e-20 0.000233215 -0.0010822 -1.09349e-19 0.00021144 5.07487e-20 -0.000183341 -1.80277e-19 -2.9227e-05 1.78137e-19 2.56511e-19 0.000186601 -1.97015e-19 -0.000124185 2.67445e-19 -0.000131622 -1.79995e-19 -0.000150504 2.28878e-05 2.33518e-19 0.000178651 -5.32595e-20 0.000123977 1.65458e-19 -7.6092e-06 -7.65227e-20 8.06777e-05 2.29311e-19 -8.73361e-05 -3.16127e-20 
564.55 0 5.22559e-19 -0.00345101 -3.82142e-20 0.000237383 -0.00117621 -1.48575e-19 0.000193158 3.30116e-20 -0.00017736 -1.70837e-19 -3.57087e-05 1.59889e-19 2.69998e-19 0.000176604 -1.89598e-19 -0.000124356 2.46045e-19 -0.000118397 -1.74166e-19 -0.000137886 1.9135e-05 2.46065e-19 0.000177884 -6.14875e-20 0.000131109 1.33484e-19 -1.01415e-05 -6.80859e-20 7.72932e-05 2.47069e-19 -8.26861e-05 -3.68972e-20 
564.9 0 5.46185e-19 -0.00339734 -2.69743e-20 0.000242047 -0.00126052 -1.83922e-19 0.000180915 1.61385e-20 -0.000162279 -1.64947e-19 -3.66405e-05 1.41111e-19 2.647e-19 0.000171337 -1.72887e-19 -0.000124286 2.20699e-19 -0.000109612 -1.73775e-19 -0.000127365 1.58157e-05 2.55281e-19 0.000182291 -6.64237e-20 0.000142109 1.02399e-19 -1.73761e-05 -6.16033e-20 7.97308e-05 2.51482e-19 -7.57943e-05 -4.29259e-20 
565.25 0 5.48465e-19 -0.0033395 -1.7929e-20 0.000246712 -0.00133511 -2.12246e-19 0.000172016 1.45059e-20 -0.000139228 -1.55196e-19 -3.21631e-05 1.25065e-19 2.54076e-19 0.000170401 -1.61117e-19 -0.000121665 1.87378e-19 -0.000105202 -1.59138e-19 -0.000122396 9.77743e-06 2.80482e-19 0.000188951 -5.90172e-20 0.000154594 7.49144e-20 -2.92904e-05 -5.6107e-20 8.91365e-05 2.71261e-19 -6.71781e-05 -5.29655e-20 
565.6 0 5.45038e-19 -0.0032797 -6.76087e-21 0.000249311 -0.00140348 -2.39355e-19 0.000163954 -1.57226e-20 -0.000111203 -1.55927e-19 -2.42501e-05 1.2218e-19 2.20222e-19 0.000172904 -1.42799e-19 -0.00011734 1.58383e-19 -0.000105964 -1.56438e-19 -0.000123375 -3.154e-07 2.92299e-19 0.000192915 -3.88971e-20 0.000166275 4.94671e-20 -4.36998e-05 -4.90043e-20 0.000103654 2.70817e-19 -5.68357e-05 -7.30917e-20 
565.95 0 5.342e-19 -0.00321978 -2.64723e-21 0.000247937 -0.00147016 -2.68047e-19 0.000155728 -3.43727e-20 -8.14041e-05 -1.58605e-19 -1.71998e-05 1.18629e-19 1.76483e-19 0.00017823 -1.2663e-19 -0.000111918 1.50604e-19 -0.000115735 -1.51721e-19 -0.000128895 -1.29181e-05 2.99695e-19 0.000191152 -2.72162e-20 0.000175362 5.75228e-20 -5.73717e-05 -3.7415e-20 0.000119813 2.83075e-19 -4.43633e-05 -9.27685e-20 
566.3 0 5.33095e-19 -0.00316122 5.41423e-21 0.000241885 -0.0015343 -3.01513e-19 0.00014545 -4.03458e-20 -5.48718e-05 -1.81092e-19 -1.52385e-05 1.22715e-19 1.39036e-19 0.000180905 -1.21882e-19 -0.00010563 1.45897e-19 -0.000138085 -1.52863e-19 -0.00013614 -2.72493e-05 2.97844e-19 0.000183401 -1.59716e-20 0.000179798 5.68883e-20 -6.76015e-05 -4.16104e-20 0.000134014 2.82003e-19 -2.85526e-05 -1.11613e-19 
566.65 0 5.54032e-19 -0.00310441 1.59861e-20 0.000230555 -0.00158967 -3.30504e-19 0.000130213 -3.16761e-20 -3.4995e-05 -1.92959e-19 -2.24116e-05 1.35246e-19 1.171e-19 0.000176229 -1.02932e-19 -9.86559e-05 1.30782e-19 -0.000170718 -1.46442e-19 -0.000142068 -4.43796e-05 2.95898e-19 0.000170386 6.26816e-21 0.000179128 4.45272e-20 -7.41808e-05 -3.73578e-20 0.000142835 2.82592e-19 -8.45151e-06 -1.32105e-19 
567 0 5.6161e-19 -0.00304805 1.77248e-20 0.000216182 -0.00163573 -3.36406e-19 0.000111079 -3.97894e-20 -2.3142e-05 -1.95592e-19 -4.14094e-05 1.32495e-19 9.62209e-20 0.000166589 -8.4019e-20 -8.82748e-05 1.19041e-19 -0.000206336 -1.31754e-19 -0.0001457 -6.35022e-05 2.69809e-19 0.000155108 2.27467e-20 0.000176193 2.81816e-20 -7.76075e-05 -1.76696e-20 0.000144192 2.92636e-19 1.31391e-05 -1.71759e-19 
567.35 0 5.43187e-19 -0.00299228 2.04708e-20 0.000202101 -0.00167763 -3.43597e-19 9.18172e-05 -5.3683e-20 -2.00194e-05 -1.94747e-19 -7.08881e-05 1.19664e-19 6.30027e-20 0.000153825 -7.70337e-20 -7.02131e-05 1.12481e-19 -0.000238271 -1.32232e-19 -0.000148084 -8.09896e-05 2.41287e-19 0.000140287 3.17261e-20 0.000173659 6.79225e-21 -7.63433e-05 5.63614e-21 0.000138464 2.78062e-19 2.95171e-05 -1.95473e-19 
567.7 0 4.97028e-19 -0.00293786 3.41667e-20 0.000188834 -0.00171816 -3.47153e-19 7.66632e-05 -7.1641e-20 -2.348e-05 -2.00135e-19 -0.000103742 9.43081e-20 3.58148e-20 0.000139145 -6.34166e-20 -4.37648e-05 1.14401e-19 -0.00026168 -1.36809e-19 -0.000151356 -9.30835e-05 2.25394e-19 0.000127618 2.17404e-20 0.000172165 -1.41473e-20 -7.05565e-05 3.17647e-20 0.000129564 2.40456e-19 3.53106e-05 -1.98932e-19 
568.05 0 4.47179e-19 -0.00288604 3.98951e-20 0.000174776 -0.00175847 -3.35632e-19 6.78908e-05 -7.95785e-20 -2.85445e-05 -2.06902e-19 -0.000132592 6.97515e-20 2.72318e-20 0.000124437 -5.64269e-20 -1.27035e-05 1.19429e-19 -0.000273151 -1.3369e-19 -0.000157259 -9.8308e-05 2.01807e-19 0.000116674 8.11023e-21 0.000172924 -2.52712e-20 -6.31355e-05 5.0665e-20 0.000120219 2.03163e-19 3.14381e-05 -2.15833e-19 
568.4 0 4.10116e-19 -0.00283743 4.24577e-20 0.000157996 -0.00180211 -3.27788e-19 6.21329e-05 -8.8378e-20 -3.13252e-05 -2.13662e-19 -0.000155701 4.30666e-20 1.45905e-20 0.000111731 -5.01448e-20 1.76486e-05 1.27031e-19 -0.000272059 -1.55974e-19 -0.000165462 -9.86118e-05 1.65992e-19 0.000105578 -2.82839e-21 0.000176785 -2.84989e-20 -5.528e-05 7.59033e-20 0.000108568 1.74641e-19 2.22194e-05 -2.30741e-19 
568.75 0 3.85801e-19 -0.00278979 6.12448e-20 0.000138876 -0.00185406 -3.0803e-19 5.50044e-05 -8.47397e-20 -3.1675e-05 -2.20408e-19 -0.00017061 1.63825e-20 1.8216e-20 0.000101297 -4.59015e-20 4.34112e-05 1.3545e-19 -0.000258377 -1.85584e-19 -0.000175656 -9.54276e-05 1.19562e-19 9.45093e-05 -2.45221e-20 0.000182339 -4.33743e-20 -4.52079e-05 9.42722e-20 9.3067e-05 1.64165e-19 1.07544e-05 -2.49157e-19 
569.1 0 3.63545e-19 -0.00274034 8.59323e-20 0.0001214 -0.00191603 -2.97955e-19 4.47869e-05 -7.54068e-20 -3.00144e-05 -2.1107e-19 -0.000174033 -8.77435e-22 1.25283e-20 9.12357e-05 -5.69247e-20 6.26314e-05 1.35707e-19 -0.000233697 -2.15865e-19 -0.000187847 -8.73492e-05 7.82137e-20 8.39197e-05 -4.75404e-20 0.000188592 -5.74422e-20 -3.38193e-05 1.1306e-19 7.58315e-05 1.71088e-19 -1.30344e-06 -2.80398e-19 
569.45 0 3.36144e-19 -0.00268909 9.63836e-20 0.000108616 -0.00198307 -3.0008e-19 3.38722e-05 -5.80707e-20 -2.36578e-05 -1.99219e-19 -0.00017071 -1.22938e-20 1.23466e-20 7.96229e-05 -7.02116e-20 7.34077e-05 1.36464e-19 -0.000201849 -2.53779e-19 -0.000198836 -7.4612e-05 5.7057e-20 7.3597e-05 -5.13587e-20 0.000195647 -5.61835e-20 -2.47391e-05 1.25137e-19 6.0313e-05 1.68281e-19 -1.17292e-05 -2.90039e-19 
569.8 0 3.10628e-19 -0.00263517 1.04885e-19 9.8514e-05 -0.00204816 -3.13132e-19 2.53098e-05 -4.3479e-20 -1.34192e-05 -1.86244e-19 -0.000167762 -1.08382e-20 2.47798e-20 6.64052e-05 -7.45693e-20 7.3106e-05 1.3743e-19 -0.000167179 -2.74725e-19 -0.000205467 -5.99747e-05 6.44076e-20 6.40485e-05 -4.04418e-20 0.000201864 -4.3808e-20 -1.96386e-05 1.3538e-19 4.78001e-05 1.66176e-19 -1.9458e-05 -2.92302e-19 
570.15 0 2.89743e-19 -0.00257563 1.05234e-19 8.84042e-05 -0.00211152 -3.22106e-19 1.90838e-05 -3.69015e-20 -5.60004e-06 -1.87274e-19 -0.00016726 3.16341e-21 4.98946e-20 5.13378e-05 -6.43185e-20 6.45597e-05 1.44656e-19 -0.000132355 -2.75004e-19 -0.000207839 -4.44523e-05 6.64228e-20 5.5033e-05 -3.64402e-20 0.000204507 -1.46291e-20 -1.74342e-05 1.54375e-19 3.7741e-05 1.57649e-19 -2.65355e-05 -2.76426e-19 
570.5 0 2.7568e-19 -0.00251044 1.07193e-19 7.84649e-05 -0.00217562 -3.29018e-19 1.28232e-05 -3.95107e-20 -1.36076e-07 -1.8913e-19 -0.000167389 5.85276e-21 7.10307e-20 3.37253e-05 -5.79036e-20 5.56074e-05 1.3286e-19 -9.91802e-05 -2.59856e-19 -0.00020892 -2.91769e-05 7.25197e-20 4.70797e-05 -3.77891e-20 0.000201311 1.45587e-20 -1.31613e-05 1.41914e-19 2.81816e-05 1.40067e-19 -3.54178e-05 -2.65443e-19 
570.85 0 2.63203e-19 -0.00244116 1.08212e-19 7.06753e-05 -0.00223873 -3.38392e-19 3.09142e-06 -4.17834e-20 8.62966e-06 -1.90174e-19 -0.000166092 1.89581e-20 7.78797e-20 1.26357e-05 -4.67439e-20 4.98241e-05 1.43292e-19 -6.73819e-05 -2.22316e-19 -0.000211044 -1.67514e-05 7.56723e-20 4.10874e-05 -3.53532e-20 0.000193306 3.65969e-20 -5.46154e-06 1.15369e-19 1.80921e-05 1.29491e-19 -4.79502e-05 -2.77403e-19 
571.2 0 2.46724e-19 -0.00236803 1.12008e-19 6.44906e-05 -0.00229977 -3.48301e-19 -1.21214e-05 -5.01414e-20 2.05505e-05 -1.82073e-19 -0.000166949 2.54419e-20 7.97601e-20 -1.1463e-05 -4.28836e-20 4.49926e-05 1.56069e-19 -3.50371e-05 -1.91374e-19 -0.000208782 -6.58434e-06 9.60854e-20 3.65082e-05 -3.81606e-20 0.000184337 4.08677e-20 2.37735e-06 1.00426e-19 8.15385e-06 1.14102e-19 -6.55113e-05 -2.79913e-19 
571.55 0 2.28364e-19 -0.00229048 1.10905e-19 5.69105e-05 -0.00235966 -3.64801e-19 -3.38034e-05 -6.27017e-20 2.96266e-05 -1.59747e-19 -0.000175105 3.19514e-20 7.90393e-20 -3.53675e-05 -3.94851e-20 3.7017e-05 1.65435e-19 -4.35267e-06 -1.71096e-19 -0.000194411 3.26473e-06 1.27272e-19 3.20266e-05 -6.14942e-20 0.000175644 3.28802e-20 1.01217e-05 9.06894e-20 -1.46527e-06 9.09665e-20 -8.63063e-05 -2.83559e-19 
571.9 0 2.09816e-19 -0.00220885 1.16986e-19 4.66777e-05 -0.00241924 -3.78723e-19 -6.18709e-05 -7.54273e-20 3.31854e-05 -1.24144e-19 -0.000190989 2.61759e-20 7.79731e-20 -5.45398e-05 -2.49674e-20 2.26114e-05 1.50344e-19 1.96796e-05 -1.58722e-19 -0.000167077 1.15768e-05 1.7207e-19 2.84239e-05 -1.02512e-19 0.000164899 2.01268e-20 1.89531e-05 1.0514e-19 -1.07751e-05 6.28683e-20 -0.000106491 -2.62911e-19 
572.25 0 2.13269e-19 -0.00212773 1.34535e-19 3.44257e-05 -0.00247741 -3.92452e-19 -9.14894e-05 -9.83185e-20 3.3255e-05 -7.89691e-20 -0.000213637 1.07537e-20 6.75799e-20 -6.60713e-05 -1.21103e-20 3.41306e-06 1.28068e-19 3.15036e-05 -1.23974e-19 -0.000130851 1.70514e-05 2.20562e-19 2.77683e-05 -1.26294e-19 0.000151203 2.57836e-20 2.77807e-05 1.20131e-19 -2.05509e-05 4.5705e-20 -0.000123056 -2.43761e-19 
572.6 0 2.19301e-19 -0.00205161 1.51652e-19 2.19733e-05 -0.00253234 -4.1877e-19 -0.000117572 -1.02711e-19 3.0482e-05 -4.89737e-20 -0.000240337 -8.0689e-21 6.11229e-20 -7.12175e-05 4.92196e-22 -1.52962e-05 1.02759e-19 2.88415e-05 -9.55597e-20 -8.81257e-05 2.00072e-05 2.64608e-19 3.1005e-05 -1.35538e-19 0.000136242 3.08614e-20 3.67148e-05 1.40706e-19 -3.3524e-05 5.00019e-20 -0.000133581 -2.26736e-19 
572.95 0 2.28544e-19 -0.00197984 1.79319e-19 1.01882e-05 -0.00258641 -4.31444e-19 -0.000141591 -1.17573e-19 2.62183e-05 -1.41289e-20 -0.000268415 -2.34075e-20 6.70742e-20 -7.48752e-05 2.70101e-20 -2.92204e-05 8.03474e-20 1.58526e-05 -7.64796e-20 -4.07715e-05 2.05759e-05 3.07406e-19 3.93937e-05 -1.45231e-19 0.000121608 3.6922e-20 4.75698e-05 1.55455e-19 -5.04592e-05 4.46731e-20 -0.000138488 -2.30548e-19 
573.3 0 2.26648e-19 -0.00190851 2.01154e-19 -2.46442e-06 -0.00264298 -4.28494e-19 -0.000164936 -1.23561e-19 2.75322e-05 3.31303e-20 -0.000297505 -2.25828e-20 7.7383e-20 -8.03215e-05 5.62294e-20 -3.85432e-05 4.99993e-20 8.92538e-07 -7.36547e-20 6.80058e-06 1.94214e-05 3.22564e-19 5.49924e-05 -1.53135e-19 0.000108071 3.42661e-20 5.99081e-05 1.65905e-19 -7.01423e-05 2.63063e-20 -0.000140283 -2.09513e-19 
573.65 0 2.10797e-19 -0.00183549 2.13372e-19 -1.57548e-05 -0.00270106 -4.20795e-19 -0.000183206 -1.34299e-19 4.21379e-05 7.71397e-20 -0.00032735 -1.91363e-20 7.61172e-20 -8.87177e-05 7.02585e-20 -4.80107e-05 2.47161e-20 -1.15845e-05 -6.67025e-20 4.66109e-05 2.01069e-05 3.30799e-19 7.53227e-05 -1.61907e-19 9.71375e-05 2.10198e-20 7.18619e-05 1.75969e-19 -9.0933e-05 2.04301e-21 -0.000141534 -1.93256e-19 
574 0 1.9069e-19 -0.00176262 2.22199e-19 -2.81611e-05 -0.00275826 -4.17981e-19 -0.000194143 -1.21358e-19 7.02446e-05 1.2234e-19 -0.000355728 -1.42906e-20 7.79436e-20 -0.000101982 7.12173e-20 -5.9807e-05 -1.57213e-21 -2.03313e-05 -5.69331e-20 7.10001e-05 2.38411e-05 3.29855e-19 9.47906e-05 -1.85135e-19 9.00708e-05 1.01909e-20 8.16128e-05 1.80672e-19 -0.000107832 -1.65945e-20 -0.00014285 -1.81125e-19 
574.35 0 1.77002e-19 -0.00169078 2.33204e-19 -3.76665e-05 -0.0028133 -4.05296e-19 -0.000200534 -1.13916e-19 0.000104491 1.53625e-19 -0.000379238 -3.5181e-21 8.56744e-20 -0.000120275 7.10544e-20 -7.29594e-05 -3.12899e-20 -2.77373e-05 -4.39372e-20 7.9539e-05 2.70398e-05 3.29177e-19 0.000109925 -1.91294e-19 8.4512e-05 7.01556e-21 8.90418e-05 1.49367e-19 -0.00011819 -3.02475e-20 -0.000141764 -1.68646e-19 
574.7 0 1.69013e-19 -0.00161649 2.4749e-19 -4.21041e-05 -0.00286569 -4.23719e-19 -0.000206524 -1.00153e-19 0.00013562 1.56451e-19 -0.000393608 2.36914e-20 8.82315e-20 -0.000141039 7.8788e-20 -8.52057e-05 -4.53583e-20 -3.82771e-05 -4.95488e-20 7.80118e-05 2.66753e-05 3.43576e-19 0.000119527 -2.0745e-19 7.7541e-05 1.47615e-20 9.69119e-05 9.9123e-20 -0.000124042 -4.80908e-20 -0.00013697 -1.7587e-19 
575.05 0 1.641e-19 -0.00153625 2.71904e-19 -4.11663e-05 -0.0029133 -4.35212e-19 -0.000214136 -7.58628e-20 0.000156093 1.30245e-19 -0.000398968 4.8327e-20 1.00283e-19 -0.000159913 8.75045e-20 -9.09486e-05 -6.42011e-20 -5.0807e-05 -6.12102e-20 7.2421e-05 2.28427e-05 3.33107e-19 0.000122749 -2.11258e-19 6.95051e-05 3.2323e-20 0.000105509 4.01721e-20 -0.000128328 -7.81877e-20 -0.000131294 -2.03449e-19 
575.4 0 1.47982e-19 -0.001452 2.81316e-19 -3.56155e-05 -0.00295255 -4.31468e-19 -0.000221123 -6.14997e-20 0.000165377 1.08587e-19 -0.000400567 7.08961e-20 1.01639e-19 -0.000170773 1.03362e-19 -8.3057e-05 -7.52443e-20 -6.25936e-05 -7.17556e-20 6.60714e-05 1.83782e-05 3.3699e-19 0.000121319 -2.33999e-19 6.20336e-05 4.93402e-20 0.000110719 -3.89277e-21 -0.000131824 -8.37614e-20 -0.000126535 -2.22447e-19 
575.75 0 1.12813e-19 -0.00136912 2.82837e-19 -2.61157e-05 -0.00298159 -4.13237e-19 -0.000223614 -5.55352e-20 0.00016922 8.49389e-20 -0.000402843 8.17347e-20 7.60856e-20 -0.000171512 9.89239e-20 -6.15845e-05 -9.99937e-20 -7.39915e-05 -7.40922e-20 5.95049e-05 1.46806e-05 3.33193e-19 0.000119569 -2.43137e-19 5.70303e-05 5.87044e-20 0.000109269 -3.68668e-20 -0.000135051 -9.70753e-20 -0.000123199 -2.29256e-19 
576.1 0 6.48255e-20 -0.00128973 2.86478e-19 -1.63483e-05 -0.00300245 -4.0516e-19 -0.000221755 -5.51934e-20 0.000174584 5.85892e-20 -0.000406938 7.95912e-20 4.70041e-20 -0.000168906 8.8229e-20 -3.27287e-05 -1.25412e-19 -8.68125e-05 -8.00572e-20 5.42814e-05 9.23407e-06 3.29292e-19 0.000119154 -2.38885e-19 5.5822e-05 6.24045e-20 0.000101631 -6.81292e-20 -0.000139512 -1.06997e-19 -0.000122245 -2.19467e-19 
576.45 0 2.41163e-20 -0.00121193 2.65704e-19 -1.10571e-05 -0.00301998 -4.0256e-19 -0.000219434 -7.10819e-20 0.000183966 3.61722e-20 -0.000412342 6.4212e-20 4.78674e-20 -0.000170528 7.70567e-20 -3.36156e-06 -1.41115e-19 -0.000100653 -8.40681e-20 5.43694e-05 1.54171e-06 3.31141e-19 0.000118115 -2.22801e-19 5.84508e-05 3.15087e-20 9.15431e-05 -7.61508e-20 -0.000145726 -1.11443e-19 -0.000122277 -2.35831e-19 
576.8 0 -1.49844e-20 -0.00113306 2.48662e-19 -9.53412e-06 -0.00303682 -4.08385e-19 -0.000218495 -7.89305e-20 0.000193463 6.65526e-21 -0.000417401 7.55808e-20 3.45064e-20 -0.000178877 6.16337e-20 2.2539e-05 -1.63895e-19 -0.000113983 -7.3956e-20 6.2042e-05 -7.2441e-06 3.2687e-19 0.000112763 -1.98824e-19 6.52956e-05 -5.94892e-21 8.21279e-05 -8.13991e-20 -0.000152309 -1.20625e-19 -0.00012257 -2.35058e-19 
577.15 0 -5.80056e-20 -0.00105252 2.47414e-19 -8.12922e-06 -0.00305172 -4.12057e-19 -0.000217162 -9.31008e-20 0.000198589 -3.26194e-20 -0.000418373 7.86127e-20 4.10718e-20 -0.000195121 7.65635e-20 4.41169e-05 -1.63617e-19 -0.000123749 -3.78157e-20 7.65882e-05 -1.69498e-05 3.09911e-19 0.000102422 -1.86859e-19 7.58671e-05 -4.85714e-20 7.38077e-05 -8.39511e-20 -0.000156262 -1.36404e-19 -0.000123544 -2.36282e-19 
577.5 0 -8.1862e-20 -0.000972738 2.54365e-19 -6.39742e-06 -0.00306335 -4.31675e-19 -0.000213007 -1.08558e-19 0.000197246 -5.72389e-20 -0.000409607 1.02512e-19 4.68363e-20 -0.000216856 9.42529e-20 6.13939e-05 -1.72282e-19 -0.000127245 -4.05516e-21 9.44325e-05 -2.6906e-05 2.89428e-19 9.0732e-05 -1.77808e-19 8.73888e-05 -7.53713e-20 6.69762e-05 -7.81555e-20 -0.000155828 -1.5996e-19 -0.000124484 -2.40894e-19 
577.85 0 -8.87868e-20 -0.000896027 2.53475e-19 -4.55489e-06 -0.00307127 -4.6384e-19 -0.000203823 -1.26806e-19 0.000185168 -9.57695e-20 -0.000387725 1.31997e-19 3.69773e-20 -0.000238035 1.07297e-19 7.39638e-05 -1.75984e-19 -0.000126713 1.44859e-20 0.000111715 -3.5696e-05 2.51987e-19 8.0333e-05 -1.81724e-19 9.72578e-05 -1.01387e-19 6.19746e-05 -5.56694e-20 -0.000149363 -1.90534e-19 -0.000125539 -2.48938e-19 
578.2 0 -7.31753e-20 -0.00081992 2.46168e-19 -2.14582e-06 -0.00307782 -4.70947e-19 -0.000191039 -1.56283e-19 0.000161817 -1.38358e-19 -0.000355402 1.54786e-19 2.25323e-20 -0.00025351 1.22347e-19 8.35307e-05 -1.90516e-19 -0.00012533 2.30622e-20 0.000126746 -4.39042e-05 2.12145e-19 7.17771e-05 -1.94517e-19 0.000103535 -1.23098e-19 5.79825e-05 -5.171e-20 -0.000137816 -2.13469e-19 -0.000129589 -2.46238e-19 
578.55 0 -5.37343e-20 -0.000741723 2.17915e-19 4.45154e-07 -0.00308391 -4.69036e-19 -0.000177571 -1.79633e-19 0.000136959 -1.63629e-19 -0.000318924 1.63111e-19 6.57431e-21 -0.000260332 1.46843e-19 9.0126e-05 -1.8904e-19 -0.000122631 6.27955e-21 0.000136277 -5.5686e-05 1.62365e-19 6.53778e-05 -2.18844e-19 0.000104736 -1.50871e-19 5.58381e-05 -3.59148e-20 -0.000124602 -2.45231e-19 -0.000137332 -2.38159e-19 
578.9 0 -3.58126e-20 -0.000661692 2.06223e-19 1.51286e-06 -0.00308417 -4.7466e-19 -0.000164405 -2.05686e-19 0.000119629 -1.80191e-19 -0.000285305 1.60298e-19 1.37357e-20 -0.000257645 1.53243e-19 8.89238e-05 -1.59583e-19 -0.000118052 -1.84103e-20 0.0001356 -7.28815e-05 1.27082e-19 6.28795e-05 -2.44509e-19 0.000101838 -1.56146e-19 5.62572e-05 -3.56075e-20 -0.000112139 -2.54863e-19 -0.000146019 -2.39895e-19 
579.25 0 -2.69025e-20 -0.0005782 2.0332e-19 -7.26131e-07 -0.00307324 -4.84087e-19 -0.000152816 -2.39088e-19 0.000108903 -1.7752e-19 -0.000257547 1.36184e-19 2.65085e-20 -0.000245905 1.6405e-19 7.98516e-05 -1.32593e-19 -0.000114799 -5.30433e-20 0.000127746 -9.17635e-05 1.16723e-19 6.45779e-05 -2.56876e-19 9.85962e-05 -1.63305e-19 5.68274e-05 -5.34642e-20 -0.000101811 -2.60582e-19 -0.000153205 -2.29851e-19 
579.6 0 -2.75913e-20 -0.000486951 2.15424e-19 -4.98811e-06 -0.00305172 -5.11406e-19 -0.000145989 -2.61068e-19 0.000102214 -1.63353e-19 -0.000232995 1.21179e-19 4.34313e-20 -0.000229297 1.74347e-19 6.85886e-05 -9.1375e-20 -0.000114315 -8.01596e-20 0.000119331 -0.000106063 1.1563e-19 6.6167e-05 -2.71325e-19 9.87322e-05 -1.62374e-19 5.7881e-05 -5.97933e-20 -9.22676e-05 -2.60051e-19 -0.000158549 -2.05592e-19 
579.95 0 -3.68321e-20 -0.000387485 2.24394e-19 -8.57651e-06 -0.00302411 -5.31914e-19 -0.000145045 -2.80058e-19 9.96402e-05 -1.30898e-19 -0.000204772 9.9577e-20 4.98357e-20 -0.000214453 1.81031e-19 6.04506e-05 -5.13245e-20 -0.000113287 -8.3102e-20 0.000111276 -0.000111753 1.00409e-19 6.37823e-05 -2.60112e-19 0.000101861 -1.70304e-19 6.06133e-05 -8.36076e-20 -8.18373e-05 -2.58794e-19 -0.00016102 -1.74509e-19 
580.3 0 -6.82151e-20 -0.000285251 2.24046e-19 -1.10505e-05 -0.00299301 -5.53884e-19 -0.000146727 -3.12036e-19 9.9693e-05 -9.29875e-20 -0.000168437 6.80111e-20 7.04844e-20 -0.000202277 1.70666e-19 5.53537e-05 -2.19467e-20 -0.000108992 -8.08622e-20 0.000102654 -0.000108968 8.95057e-20 5.79265e-05 -2.62265e-19 0.000104616 -1.7703e-19 6.42531e-05 -9.75402e-20 -7.06747e-05 -2.37096e-19 -0.000156918 -1.46581e-19 
580.65 0 -8.11716e-20 -0.000185063 2.18621e-19 -1.17492e-05 -0.00295795 -5.60577e-19 -0.000146144 -3.35307e-19 0.000100407 -4.77548e-20 -0.000125857 4.51167e-20 8.83877e-20 -0.000188186 1.52704e-19 4.91297e-05 2.41936e-20 -0.000101136 -7.85408e-20 9.32218e-05 -0.000101585 8.98743e-20 5.05421e-05 -2.45377e-19 0.000104345 -1.85721e-19 6.77032e-05 -1.03579e-19 -6.02062e-05 -2.21687e-19 -0.000147577 -1.21429e-19 
581 0 -1.01968e-19 -8.62174e-05 2.24296e-19 -9.29437e-06 -0.00291844 -5.50426e-19 -0.000141608 -3.56402e-19 0.000101115 -1.04273e-20 -8.12496e-05 2.19361e-20 9.46704e-20 -0.00016918 1.33927e-19 4.02409e-05 6.84391e-20 -8.80409e-05 -6.43096e-20 8.16601e-05 -9.22101e-05 7.33476e-20 4.36103e-05 -2.28495e-19 0.000100766 -1.8319e-19 7.0363e-05 -1.01625e-19 -5.13172e-05 -2.20008e-19 -0.000138078 -9.30205e-20 
581.35 0 -1.08981e-19 1.33362e-05 2.28906e-19 -3.1533e-06 -0.00287602 -5.39525e-19 -0.000135527 -3.67399e-19 0.000101401 2.21655e-20 -3.68638e-05 8.07139e-21 9.3865e-20 -0.00014785 1.37314e-19 2.92053e-05 1.08577e-19 -6.61825e-05 -4.9966e-20 6.52722e-05 -7.86213e-05 6.97527e-20 3.8559e-05 -2.24575e-19 9.60648e-05 -1.66393e-19 7.12183e-05 -9.99375e-20 -4.35802e-05 -2.19282e-19 -0.000128636 -6.45029e-20 
581.7 0 -1.20588e-19 0.000112198 2.27798e-19 5.46813e-06 -0.00283236 -5.30945e-19 -0.000129273 -3.66661e-19 0.00010145 5.61877e-20 4.45246e-06 1.48629e-20 7.60613e-20 -0.000130783 1.32524e-19 2.14946e-05 1.45438e-19 -3.64603e-05 -4.31862e-20 4.40566e-05 -6.01216e-05 7.89867e-20 3.60679e-05 -1.95977e-19 9.21063e-05 -1.32689e-19 6.78441e-05 -1.06208e-19 -3.65504e-05 -2.08357e-19 -0.000118152 -5.17287e-20 
582.05 0 -1.21964e-19 0.00020706 2.17818e-19 1.47915e-05 -0.00278672 -5.27072e-19 -0.000118821 -3.64875e-19 0.000101987 8.05567e-20 3.79876e-05 3.00063e-20 3.97226e-20 -0.000120923 1.25601e-19 2.41383e-05 1.54434e-19 -4.00958e-06 -4.25204e-20 2.50377e-05 -4.04039e-05 7.79486e-20 3.72831e-05 -1.6806e-19 8.70532e-05 -1.02861e-19 6.10762e-05 -1.10722e-19 -2.96048e-05 -2.03251e-19 -0.000107079 -2.0578e-20 
582.4 0 -1.15603e-19 0.000295518 2.0596e-19 2.53225e-05 -0.00273804 -5.34048e-19 -0.000100754 -3.67835e-19 0.000104679 8.59443e-20 5.84509e-05 4.70025e-20 5.58621e-21 -0.000115845 1.13201e-19 3.81857e-05 1.30031e-19 2.92337e-05 -4.35212e-20 1.25079e-05 -2.1995e-05 6.3306e-20 4.24971e-05 -1.56583e-19 7.68653e-05 -7.5638e-20 5.42793e-05 -1.2608e-19 -2.0182e-05 -1.95293e-19 -9.73318e-05 2.1413e-20 
582.75 0 -1.16236e-19 0.000375412 1.92993e-19 3.77203e-05 -0.00268504 -5.36147e-19 -7.89938e-05 -3.6669e-19 0.000110245 8.32035e-20 6.32472e-05 6.17431e-20 -1.94155e-20 -0.000111317 1.18827e-19 5.98972e-05 9.70597e-20 6.31549e-05 -4.39359e-20 3.22223e-06 -7.57289e-06 4.97624e-20 4.93737e-05 -1.32445e-19 6.08566e-05 -4.84916e-20 4.69968e-05 -1.3942e-19 -5.69056e-06 -1.7715e-19 -9.1422e-05 5.51871e-20 
583.1 0 -1.30552e-19 0.000444363 1.66555e-19 5.17467e-05 -0.00262663 -5.39486e-19 -5.79885e-05 -3.57917e-19 0.000118578 6.90443e-20 5.58165e-05 7.66964e-20 -4.31532e-20 -0.000104009 1.25761e-19 8.18919e-05 6.20569e-20 9.42124e-05 -3.88205e-20 -4.28479e-06 -1.42126e-07 3.27822e-20 5.5292e-05 -1.0144e-19 4.15032e-05 -1.69574e-20 3.79346e-05 -1.61364e-19 1.52183e-05 -1.71091e-19 -9.0585e-05 7.34595e-20 
583.45 0 -1.59697e-19 0.000503244 1.36684e-19 6.56333e-05 -0.00256568 -5.5554e-19 -3.8145e-05 -3.47229e-19 0.000131858 4.79054e-20 4.1011e-05 1.03308e-19 -4.35778e-20 -9.42539e-05 1.28369e-19 9.98592e-05 4.41666e-20 0.000120179 -3.4446e-20 -8.14557e-06 1.17204e-06 3.29778e-20 5.91879e-05 -7.19714e-20 1.97179e-05 1.92734e-20 2.67893e-05 -1.89333e-19 4.05615e-05 -1.80011e-19 -9.41443e-05 8.61779e-20 
583.8 0 -1.77348e-19 0.000556069 1.08411e-19 7.73326e-05 -0.00250945 -5.53928e-19 -1.95202e-05 -3.32603e-19 0.000150907 4.65917e-20 2.04615e-05 1.17652e-19 -3.54192e-20 -8.49315e-05 1.1407e-19 0.000115272 1.28303e-20 0.000141364 -3.15461e-20 -9.6664e-06 -1.30548e-06 3.13048e-20 5.93899e-05 -5.80178e-20 -3.13149e-06 4.88899e-20 1.04417e-05 -1.93703e-19 6.55219e-05 -2.01588e-19 -9.81288e-05 1.05621e-19 
584.15 0 -2.01258e-19 0.000607495 8.27147e-20 8.61004e-05 -0.00246332 -5.43746e-19 -1.10514e-06 -3.16629e-19 0.000169481 2.3136e-20 -7.20113e-06 1.23794e-19 -1.93834e-20 -7.92829e-05 9.27125e-20 0.000128965 1.53879e-22 0.00016038 -2.66502e-20 -1.39289e-05 -5.65691e-06 1.77556e-20 5.34356e-05 -6.48783e-20 -2.48408e-05 8.17332e-20 -1.26213e-05 -1.83946e-19 8.79461e-05 -2.25959e-19 -9.91572e-05 1.28942e-19 
584.5 0 -2.0573e-19 0.000658461 4.63304e-20 9.25321e-05 -0.00242634 -5.34293e-19 1.64724e-05 -3.10453e-19 0.000176908 8.19911e-21 -4.29483e-05 9.80189e-20 -2.30208e-21 -7.92427e-05 8.46312e-20 0.000138905 -2.37356e-20 0.000180282 -1.11995e-20 -2.77212e-05 -1.22751e-05 1.95408e-20 4.19491e-05 -7.60845e-20 -4.23465e-05 1.09247e-19 -3.84916e-05 -1.67367e-19 0.000108227 -2.5774e-19 -9.73851e-05 1.39524e-19 
584.85 0 -2.17897e-19 0.000708296 2.37845e-20 9.75858e-05 -0.00239343 -5.17392e-19 2.79722e-05 -2.88904e-19 0.000167919 -2.66706e-20 -8.46646e-05 7.43418e-20 2.38518e-20 -8.45863e-05 6.3305e-20 0.000143545 -4.90334e-20 0.000201877 -3.58726e-21 -5.10598e-05 -2.31615e-05 1.32862e-20 2.85656e-05 -7.5728e-20 -5.21448e-05 1.26889e-19 -6.33025e-05 -1.60071e-19 0.000128054 -2.85477e-19 -9.39014e-05 1.57441e-19 
585.2 0 -2.18356e-19 0.000756713 8.12984e-21 0.000101275 -0.00236225 -4.95358e-19 3.01239e-05 -2.91054e-19 0.00014652 -6.87539e-20 -0.000124249 6.2615e-20 3.77552e-20 -9.29944e-05 4.06904e-20 0.000143508 -1.07077e-19 0.000224989 1.34042e-20 -7.85082e-05 -3.61107e-05 -2.79926e-21 1.81679e-05 -5.00141e-20 -5.4069e-05 1.32115e-19 -8.38697e-05 -1.57808e-19 0.000148482 -2.95078e-19 -8.96752e-05 1.72372e-19 
585.55 0 -2.27853e-19 0.000803593 -2.51593e-20 0.000102622 -0.00233165 -4.75619e-19 2.50411e-05 -2.70805e-19 0.000119718 -1.11306e-19 -0.000152806 5.24425e-20 3.17565e-20 -0.000102311 3.28886e-20 0.000140129 -1.52903e-19 0.000245414 2.67248e-20 -0.000109217 -4.4973e-05 -1.49963e-20 1.45981e-05 -2.83296e-20 -5.01145e-05 1.64732e-19 -9.66846e-05 -1.54163e-19 0.000167307 -2.99192e-19 -8.71331e-05 1.81325e-19 
585.9 0 -2.25138e-19 0.000849323 -4.00168e-20 0.000100703 -0.00230107 -4.50688e-19 1.52688e-05 -2.48985e-19 9.44097e-05 -1.38591e-19 -0.000170769 5.74501e-20 2.68876e-20 -0.000111074 2.71129e-20 0.000135154 -1.51401e-19 0.000258347 4.14356e-20 -0.000144165 -4.69197e-05 -3.5994e-20 1.73319e-05 -1.14239e-20 -4.41249e-05 1.8249e-19 -0.000101326 -1.54479e-19 0.000182748 -2.72536e-19 -8.90169e-05 1.80963e-19 
586.25 0 -2.20832e-19 0.000892078 -4.70776e-20 9.71266e-05 -0.00227115 -4.03167e-19 2.47047e-06 -2.25618e-19 7.44158e-05 -1.70333e-19 -0.000183359 5.36002e-20 3.64488e-20 -0.00011737 3.13839e-20 0.000128606 -1.31442e-19 0.000264615 3.65386e-20 -0.000180182 -4.44885e-05 -4.15916e-20 2.15926e-05 -4.75471e-21 -4.00445e-05 1.93137e-19 -9.94337e-05 -1.59165e-19 0.000194553 -2.36824e-19 -9.57698e-05 1.73912e-19 
586.6 0 -2.07321e-19 0.000930543 -6.85023e-20 9.4203e-05 -0.0022395 -3.5677e-19 -1.18206e-05 -2.22263e-19 5.88428e-05 -1.95268e-19 -0.000190263 5.8894e-20 5.89025e-20 -0.000121572 2.63709e-20 0.000118717 -1.08031e-19 0.00026674 9.46563e-21 -0.000214746 -3.95571e-05 -4.4805e-20 2.32876e-05 3.40258e-21 -3.65996e-05 2.24572e-19 -9.31838e-05 -1.61071e-19 0.000202171 -2.10977e-19 -0.000105284 1.63214e-19 
586.95 0 -2.04487e-19 0.000967206 -8.99219e-20 9.13618e-05 -0.00220393 -3.25081e-19 -2.7112e-05 -2.33458e-19 4.97532e-05 -2.09139e-19 -0.000186541 5.07629e-20 1.02427e-19 -0.000125432 1.67507e-20 0.000103036 -8.85349e-20 0.000265713 -1.1211e-20 -0.000245287 -3.21236e-05 -5.22753e-20 2.36812e-05 3.11697e-20 -2.99728e-05 2.66825e-19 -8.57468e-05 -1.48093e-19 0.000205257 -2.06153e-19 -0.000115371 1.43835e-19 
587.3 0 -2.08283e-19 0.00100429 -1.11345e-19 8.84574e-05 -0.00216631 -3.156e-19 -4.32653e-05 -2.39101e-19 4.8518e-05 -1.94188e-19 -0.000169355 4.29663e-20 1.43291e-19 -0.000125773 2.41098e-20 8.11387e-05 -8.77306e-20 0.000260572 -1.36459e-20 -0.000268587 -2.34759e-05 -5.62961e-20 2.56949e-05 3.81495e-20 -1.93516e-05 3.11192e-19 -7.68006e-05 -1.32367e-19 0.00020341 -1.99913e-19 -0.000124177 1.31987e-19 
587.65 0 -1.82085e-19 0.00104321 -1.40283e-19 8.82945e-05 -0.00213027 -3.06374e-19 -6.18928e-05 -2.37922e-19 5.12967e-05 -1.75803e-19 -0.000140453 3.00149e-20 1.65307e-19 -0.000118273 2.14648e-20 5.62408e-05 -9.31149e-20 0.000248674 -1.22361e-20 -0.000283515 -1.46043e-05 -5.46967e-20 2.78327e-05 4.14791e-20 -8.027e-06 3.34057e-19 -6.53706e-05 -1.14092e-19 0.000197747 -1.93121e-19 -0.000128978 1.37744e-19 
588 0 -1.50625e-19 0.00108377 -1.67965e-19 9.16622e-05 -0.00209652 -3.04435e-19 -8.31927e-05 -2.07367e-19 5.36254e-05 -1.45626e-19 -0.000102571 1.55729e-20 1.71845e-19 -0.000101308 7.90136e-21 3.25484e-05 -9.68471e-20 0.00022901 -1.9772e-20 -0.000290704 -4.61818e-06 -3.76358e-20 2.85085e-05 3.47119e-20 2.79471e-07 3.42254e-19 -5.17649e-05 -7.34174e-20 0.000190468 -1.79184e-19 -0.000129488 1.47581e-19 
588.35 0 -1.39318e-19 0.0011249 -1.91506e-19 9.73583e-05 -0.00206095 -2.7916e-19 -0.000104793 -1.56232e-19 5.10408e-05 -1.21913e-19 -6.09187e-05 4.02569e-21 1.62932e-19 -7.6432e-05 7.39237e-21 1.40614e-05 -9.94704e-20 0.000203006 -2.54246e-20 -0.000292387 8.5732e-06 -2.33129e-20 2.7914e-05 1.64219e-20 4.42036e-06 3.42088e-19 -3.59573e-05 -4.5828e-20 0.000181892 -1.82494e-19 -0.000129048 1.52765e-19 
588.7 0 -1.42335e-19 0.00116841 -1.96532e-19 0.000101883 -0.00202301 -2.51852e-19 -0.000123791 -1.16985e-19 3.9852e-05 -1.07345e-19 -2.21413e-05 -1.78088e-20 1.58373e-19 -4.94375e-05 2.09115e-20 4.09011e-06 -1.16029e-19 0.000169688 -1.615e-20 -0.000289221 2.6128e-05 -3.93365e-20 2.64729e-05 7.00475e-21 5.32177e-06 3.42647e-19 -2.01893e-05 -3.20232e-20 0.000170377 -1.71153e-19 -0.000130982 1.50934e-19 
589.05 0 -1.51752e-19 0.00121492 -2.10093e-19 0.000102479 -0.00198444 -2.23102e-19 -0.000135054 -7.86584e-20 2.0067e-05 -9.74541e-20 1.28182e-05 -4.38976e-20 1.71105e-19 -2.39287e-05 5.74104e-20 4.42536e-06 -1.41195e-19 0.000128415 -1.66234e-20 -0.00027984 4.71353e-05 -5.81913e-20 2.50899e-05 3.25669e-21 4.20521e-06 3.37594e-19 -5.36482e-06 -8.55587e-21 0.000154856 -1.67594e-19 -0.000134686 1.48635e-19 
589.4 0 -1.78412e-19 0.00126346 -2.26511e-19 0.000100749 -0.0019431 -2.02067e-19 -0.000134833 -4.55941e-20 -3.11185e-06 -8.76082e-20 4.61162e-05 -8.43873e-20 1.72385e-19 -1.55183e-06 7.21794e-20 1.34904e-05 -1.59215e-19 8.29726e-05 -3.26519e-20 -0.000263703 6.7811e-05 -7.87688e-20 2.4187e-05 7.82918e-21 -1.68832e-07 3.32081e-19 8.81355e-06 4.49074e-21 0.000134218 -1.66035e-19 -0.000138198 1.24738e-19 
589.75 0 -1.92686e-19 0.00131194 -2.53519e-19 9.71077e-05 -0.00189568 -1.80903e-19 -0.000125252 -1.3818e-20 -2.44128e-05 -8.64847e-20 7.57121e-05 -1.1507e-19 1.65078e-19 1.79383e-05 1.01455e-19 2.77974e-05 -1.58524e-19 3.68073e-05 -5.06103e-20 -0.000240162 8.21586e-05 -1.16062e-19 2.51886e-05 2.71507e-20 -1.00857e-05 3.25157e-19 2.18555e-05 2.26667e-20 0.000109117 -1.64276e-19 -0.000140822 1.20843e-19 
590.1 0 -2.06189e-19 0.0013588 -2.68326e-19 9.03877e-05 -0.00184123 -1.68665e-19 -0.000112087 2.45635e-20 -4.24917e-05 -8.51651e-20 9.52261e-05 -1.35117e-19 1.53025e-19 3.69545e-05 1.27312e-19 4.32678e-05 -1.3907e-19 -8.32371e-06 -5.57859e-20 -0.000209285 8.65243e-05 -1.54045e-19 2.86888e-05 4.78992e-20 -2.4983e-05 3.26584e-19 3.39662e-05 5.90088e-20 8.32309e-05 -1.64932e-19 -0.000143688 1.02783e-19 
590.45 0 -2.11429e-19 0.00140547 -2.8873e-19 8.03408e-05 -0.00178277 -1.51643e-19 -0.000101053 7.24912e-20 -5.37911e-05 -8.28248e-20 9.98568e-05 -1.4257e-19 1.56925e-19 5.58337e-05 1.50732e-19 5.66432e-05 -1.29305e-19 -5.18281e-05 -7.22918e-20 -0.000171646 8.28307e-05 -1.77404e-19 3.44115e-05 5.18577e-20 -4.28645e-05 3.33593e-19 4.66304e-05 9.33251e-20 6.03072e-05 -1.57784e-19 -0.000148195 9.63863e-20 
590.8 0 -2.04705e-19 0.00145461 -3.09509e-19 6.82748e-05 -0.00172455 -1.44477e-19 -9.39035e-05 9.94074e-20 -5.62016e-05 -8.78627e-20 9.06901e-05 -1.21242e-19 1.60115e-19 7.34922e-05 1.76072e-19 6.5843e-05 -1.16452e-19 -9.35654e-05 -8.15439e-20 -0.000129121 7.5361e-05 -1.8394e-19 4.12874e-05 4.38829e-20 -6.09919e-05 3.46946e-19 6.08454e-05 1.1783e-19 4.16511e-05 -1.61939e-19 -0.000152434 6.25909e-20 
591.15 0 -2.0811e-19 0.00150498 -3.13635e-19 5.7315e-05 -0.00167014 -1.46311e-19 -8.76214e-05 1.16214e-19 -5.36747e-05 -8.43874e-20 7.17686e-05 -8.66357e-20 1.56304e-19 8.89214e-05 2.02386e-19 7.03618e-05 -1.01257e-19 -0.000133962 -9.86639e-20 -8.54206e-05 6.71298e-05 -1.81504e-19 4.58852e-05 3.36221e-20 -7.60534e-05 3.52206e-19 7.6214e-05 1.20528e-19 2.51729e-05 -1.78157e-19 -0.00015467 6.36626e-21 
591.5 0 -2.00261e-19 0.00155173 -3.14096e-19 4.75167e-05 -0.0016188 -1.30976e-19 -7.95006e-05 1.08733e-19 -5.26372e-05 -8.44478e-20 4.71178e-05 -5.32854e-20 1.82642e-19 0.000101041 2.32174e-19 7.25177e-05 -8.45057e-20 -0.000173767 -1.23392e-19 -4.26983e-05 5.76564e-05 -1.6871e-19 4.66011e-05 7.9537e-21 -8.66893e-05 3.3839e-19 9.17103e-05 1.14878e-19 9.18936e-06 -1.81414e-19 -0.000154155 -3.6612e-20 
591.85 0 -1.84505e-19 0.00159438 -2.83937e-19 3.63767e-05 -0.00156564 -1.09906e-19 -6.99927e-05 1.03497e-19 -5.68062e-05 -8.78433e-20 2.26238e-05 -2.02878e-20 1.85038e-19 0.000113105 2.3611e-19 7.30722e-05 -8.14705e-20 -0.000210555 -1.49719e-19 -2.52376e-07 4.7622e-05 -1.41691e-19 4.51808e-05 7.00042e-21 -9.37657e-05 2.98149e-19 0.000107396 9.39205e-20 -5.16689e-06 -1.77207e-19 -0.000151455 -7.67106e-20 
592.2 0 -1.70846e-19 0.00163338 -2.52174e-19 2.29606e-05 -0.00150861 -8.43933e-20 -6.12145e-05 1.0034e-19 -6.56185e-05 -1.04155e-19 4.19265e-06 1.57349e-20 1.85177e-19 0.000126631 2.35012e-19 7.25472e-05 -8.11139e-20 -0.000241295 -1.56195e-19 3.8854e-05 3.94858e-05 -1.13645e-19 4.40583e-05 1.63122e-20 -9.99671e-05 2.46673e-19 0.000123788 7.93876e-20 -1.7909e-05 -1.81647e-19 -0.000148182 -1.07313e-19 
592.55 0 -1.59742e-19 0.00166776 -2.11875e-19 6.80183e-06 -0.00144751 -5.86154e-20 -5.30565e-05 9.88001e-20 -7.75075e-05 -1.33783e-19 -9.1083e-06 4.5359e-20 1.75531e-19 0.000138523 2.34664e-19 7.08627e-05 -6.61946e-20 -0.000266183 -1.59461e-19 7.06041e-05 3.27813e-05 -9.29692e-20 4.3298e-05 2.80384e-20 -0.000106552 1.92525e-19 0.000138381 5.95855e-20 -2.87908e-05 -1.76633e-19 -0.000144149 -1.14877e-19 
592.9 0 -1.48576e-19 0.00169755 -1.82101e-19 -1.08551e-05 -0.00138395 -4.09786e-20 -4.44565e-05 9.01244e-20 -9.10524e-05 -1.76619e-19 -2.53739e-05 7.03924e-20 1.54608e-19 0.000148187 2.38839e-19 6.57115e-05 -3.18936e-20 -0.000286637 -1.73743e-19 9.67409e-05 2.67126e-05 -7.42309e-20 4.29635e-05 4.00096e-20 -0.000113327 1.39976e-19 0.000149514 6.16521e-20 -3.9347e-05 -1.54918e-19 -0.00013996 -1.19051e-19 
593.25 0 -1.35529e-19 0.00172336 -1.50778e-19 -2.92096e-05 -0.00131924 -3.59362e-20 -3.78787e-05 8.63757e-20 -0.000102661 -1.85098e-19 -4.72762e-05 9.55768e-20 1.39314e-19 0.000155896 2.42265e-19 5.38076e-05 2.09234e-22 -0.000303439 -2.06508e-19 0.00011721 2.33167e-05 -4.94423e-20 4.39071e-05 4.79167e-20 -0.000120875 1.02927e-19 0.000158658 7.64574e-20 -5.1961e-05 -1.43237e-19 -0.000135511 -1.32649e-19 
593.6 0 -1.31815e-19 0.0017477 -1.20698e-19 -4.91854e-05 -0.00125288 -4.38908e-20 -3.65085e-05 8.25682e-20 -0.000108886 -1.90587e-19 -7.10833e-05 1.19655e-19 1.2135e-19 0.00015956 2.43689e-19 3.24332e-05 2.20213e-20 -0.000317284 -2.06028e-19 0.000131386 2.36105e-05 -4.48498e-20 4.5156e-05 6.35633e-20 -0.000129504 8.50374e-20 0.000165978 9.52627e-20 -6.56474e-05 -1.33871e-19 -0.000129148 -1.34591e-19 
593.95 0 -1.49807e-19 0.00177327 -8.45155e-20 -6.81464e-05 -0.00118356 -4.43868e-20 -3.93023e-05 8.97216e-20 -0.00011367 -1.89876e-19 -9.67302e-05 1.20346e-19 1.05219e-19 0.000157742 2.49423e-19 4.45798e-06 3.90206e-20 -0.000329711 -1.9081e-19 0.000142621 2.50494e-05 -4.25936e-20 4.438e-05 7.95565e-20 -0.000138579 5.5235e-20 0.000170681 1.27699e-19 -8.01094e-05 -1.34536e-19 -0.000120576 -1.0687e-19 
594.3 0 -1.77861e-19 0.00180212 -5.06987e-20 -8.25073e-05 -0.00111002 -4.65659e-20 -4.38122e-05 9.82126e-20 -0.000124267 -2.03013e-19 -0.000126218 1.2272e-19 9.45956e-20 0.000149747 2.59439e-19 -2.42366e-05 4.78426e-20 -0.000340342 -1.86847e-19 0.000154477 2.58719e-05 -5.15898e-20 3.93337e-05 6.3128e-20 -0.000145351 2.80288e-20 0.000173658 1.67233e-19 -9.57564e-05 -1.43801e-19 -0.00010997 -7.36335e-20 
594.65 0 -2.04241e-19 0.00183324 -3.03846e-20 -9.24327e-05 -0.00103376 -3.9671e-20 -5.05987e-05 1.00576e-19 -0.000144112 -2.1677e-19 -0.000159475 1.32488e-19 9.32726e-20 0.000138028 2.54605e-19 -4.88423e-05 5.71233e-20 -0.000345342 -1.93537e-19 0.000168344 2.6537e-05 -5.7671e-20 3.08916e-05 3.44469e-20 -0.000148445 1.56488e-21 0.00017626 1.88024e-19 -0.000109221 -1.4726e-19 -9.86261e-05 -3.94381e-20 
595 0 -2.38593e-19 0.00186107 -2.3115e-20 -9.91285e-05 -0.00095526 -3.44305e-20 -5.79851e-05 1.05686e-19 -0.000171267 -2.28156e-19 -0.000193938 1.23939e-19 1.01044e-19 0.000124312 2.5606e-19 -6.72912e-05 7.77192e-20 -0.000343604 -2.08369e-19 0.000180755 2.68266e-05 -4.80004e-20 2.24505e-05 1.93326e-20 -0.000149024 -1.06746e-20 0.000177728 1.87991e-19 -0.000116954 -1.50535e-19 -8.74739e-05 -1.85046e-20 
595.35 0 -2.71202e-19 0.00188222 -1.66781e-20 -0.000104808 -0.000876905 -2.97929e-20 -6.44011e-05 1.03136e-19 -0.000201367 -2.22115e-19 -0.000221676 9.82281e-20 9.85836e-20 0.00010958 2.59627e-19 -7.69895e-05 8.77673e-20 -0.000339125 -2.25127e-19 0.000188528 2.71995e-05 -6.17491e-20 1.56695e-05 -4.27807e-21 -0.000146866 4.81923e-23 0.000176126 1.80079e-19 -0.00012013 -1.68042e-19 -7.72076e-05 -9.39907e-21 
595.7 0 -3.00095e-19 0.00189478 -2.89217e-20 -0.000110257 -0.000805142 -3.70282e-20 -7.28111e-05 9.48482e-20 -0.000232096 -2.19944e-19 -0.000234459 6.97797e-20 1.02668e-19 9.59074e-05 2.46527e-19 -7.49306e-05 1.00614e-19 -0.000332455 -2.45861e-19 0.000192906 2.91384e-05 -7.39948e-20 1.05912e-05 -2.37808e-20 -0.000140826 6.95008e-21 0.00017181 1.58353e-19 -0.000120708 -1.9497e-19 -6.69988e-05 -2.69449e-21 
596.05 0 -3.29212e-19 0.00189867 -5.31179e-20 -0.000114889 -0.000743417 -3.49097e-20 -8.36337e-05 6.38444e-20 -0.000260833 -2.29204e-19 -0.000233416 6.81323e-20 9.61764e-20 8.21629e-05 2.19595e-19 -6.4104e-05 9.90435e-20 -0.000317444 -2.41741e-19 0.000195887 3.36302e-05 -9.49553e-20 8.03619e-06 -2.88915e-20 -0.000131225 2.74668e-20 0.000167312 1.53003e-19 -0.000118992 -2.10073e-19 -5.69253e-05 1.15617e-21 
596.4 0 -3.4599e-19 0.00189734 -6.87067e-20 -0.00011827 -0.000693909 -2.43063e-20 -9.29015e-05 3.18968e-20 -0.000283863 -2.51433e-19 -0.000223523 7.06626e-20 7.5914e-20 6.62931e-05 1.91264e-19 -5.01354e-05 9.39996e-20 -0.000288039 -2.21496e-19 0.000199249 3.96886e-05 -1.10822e-19 9.71847e-06 -2.45196e-20 -0.00012016 4.77771e-20 0.00016397 1.5629e-19 -0.000114589 -2.00502e-19 -5.00557e-05 -5.75224e-21 
596.75 0 -3.59498e-19 0.00189441 -8.13726e-20 -0.000121456 -0.000658439 -2.52719e-20 -9.77703e-05 -1.85331e-21 -0.000299205 -2.94695e-19 -0.000205157 8.73233e-20 5.84402e-20 4.63081e-05 1.89074e-19 -3.6979e-05 9.13432e-20 -0.000245759 -1.97071e-19 0.000202358 4.39231e-05 -1.09809e-19 1.378e-05 -2.46345e-20 -0.000108263 5.78802e-20 0.000159684 1.40878e-19 -0.00010754 -1.89352e-19 -4.88349e-05 -1.4796e-20 
597.1 0 -3.61896e-19 0.00189045 -9.3493e-20 -0.000126653 -0.000634586 -3.58493e-20 -9.89948e-05 -3.95858e-20 -0.000307377 -3.36637e-19 -0.000178148 9.83413e-20 5.06496e-20 2.09583e-05 1.86049e-19 -3.06096e-05 9.21837e-20 -0.000197256 -1.7973e-19 0.000203186 4.58703e-05 -1.03956e-19 1.64005e-05 -2.7721e-20 -9.50845e-05 6.88401e-20 0.000151799 1.41815e-19 -9.82436e-05 -1.7469e-19 -5.10069e-05 -1.95422e-20 
597.45 0 -3.66362e-19 0.00188576 -1.07286e-19 -0.000132108 -0.000616994 -5.86799e-20 -9.69306e-05 -8.84848e-20 -0.000313942 -3.54811e-19 -0.000146059 1.03258e-19 3.71075e-20 -8.5635e-06 1.94295e-19 -3.84938e-05 8.15767e-20 -0.000148727 -1.56239e-19 0.000198699 4.81099e-05 -7.2214e-20 1.60848e-05 -3.819e-20 -8.04137e-05 5.98618e-20 0.000143977 1.21688e-19 -8.7889e-05 -1.49857e-19 -5.1993e-05 -1.4461e-20 
597.8 0 -3.73396e-19 0.0018828 -1.28309e-19 -0.000133766 -0.000606546 -8.01949e-20 -8.85732e-05 -1.12338e-19 -0.000322321 -3.63959e-19 -0.000112608 9.88555e-20 2.68878e-20 -4.14219e-05 2.09764e-19 -5.96858e-05 8.68575e-20 -0.000103854 -1.33492e-19 0.000187671 5.39367e-05 -2.71972e-20 1.3499e-05 -3.70508e-20 -6.49346e-05 4.94867e-20 0.000141203 1.15686e-19 -7.76969e-05 -1.32577e-19 -4.92434e-05 -2.70188e-20 
598.15 0 -3.92496e-19 0.00188176 -1.38792e-19 -0.000129891 -0.000602139 -9.15959e-20 -7.26308e-05 -1.1817e-19 -0.000327773 -3.7855e-19 -7.84128e-05 8.43101e-20 7.29634e-21 -7.30728e-05 2.25755e-19 -8.65299e-05 8.09333e-20 -6.21129e-05 -1.10645e-19 0.000177663 6.24729e-05 1.16134e-20 1.05333e-05 -6.00847e-20 -4.90307e-05 3.94333e-20 0.000143139 1.22582e-19 -6.74551e-05 -1.12176e-19 -4.32748e-05 -3.87478e-20 
598.5 0 -3.92044e-19 0.00188244 -1.36381e-19 -0.000121531 -0.000591371 -8.07936e-20 -5.42524e-05 -1.49396e-19 -0.000324813 -3.83067e-19 -4.46227e-05 8.32535e-20 1.04551e-22 -9.86118e-05 2.38299e-19 -0.000110885 8.15296e-20 -1.94467e-05 -8.78633e-20 0.000176437 6.87186e-05 6.25022e-20 9.02061e-06 -9.16471e-20 -3.4012e-05 2.91103e-20 0.000145207 1.27356e-19 -5.63421e-05 -7.44057e-20 -3.42504e-05 -3.57328e-20 
598.85 0 -3.90406e-19 0.00188488 -1.20195e-19 -0.000111977 -0.000564874 -5.62388e-20 -4.08861e-05 -1.77951e-19 -0.000313174 -3.74812e-19 -1.19088e-05 7.66997e-20 1.33795e-21 -0.000116149 2.35699e-19 -0.000125731 7.55015e-20 2.54932e-05 -7.76556e-20 0.000183939 7.05046e-05 9.65815e-20 8.1804e-06 -1.22407e-19 -2.21423e-05 8.06134e-21 0.000141747 1.34449e-19 -4.34796e-05 -4.26701e-20 -2.11829e-05 -7.31541e-21 
599.2 0 -3.84093e-19 0.00188775 -9.61174e-20 -0.000103464 -0.000523283 -2.80738e-20 -3.72245e-05 -1.88952e-19 -0.00029376 -3.53635e-19 2.11754e-05 8.03971e-20 -6.10091e-22 -0.000126319 2.18323e-19 -0.000127563 6.83733e-20 6.90884e-05 -7.51884e-20 0.000195147 6.90184e-05 1.46235e-19 5.67411e-06 -1.5886e-19 -1.36298e-05 -1.58604e-20 0.000133237 1.41382e-19 -2.71817e-05 -6.11614e-21 -7.7685e-06 5.23324e-20 
599.55 0 -3.6456e-19 0.00189064 -6.98209e-20 -9.47807e-05 -0.000470619 -3.86349e-21 -4.1365e-05 -1.74405e-19 -0.000268396 -3.31743e-19 5.41823e-05 7.22268e-20 -4.42389e-21 -0.000133162 1.94252e-19 -0.000114275 6.37905e-20 0.000106364 -7.38118e-20 0.000205004 6.46063e-05 1.96247e-19 1.0949e-06 -1.74638e-19 -8.07486e-06 -5.97448e-20 0.000124448 1.46959e-19 -7.92925e-06 9.71054e-21 1.18878e-06 9.15028e-20 
599.9 0 -3.39797e-19 0.00189258 -4.17388e-20 -8.55835e-05 -0.00041072 1.7231e-20 -4.65078e-05 -1.69331e-19 -0.00024124 -3.00622e-19 8.31494e-05 7.02366e-20 1.54704e-21 -0.00014037 1.60795e-19 -8.61462e-05 7.74742e-20 0.000134746 -6.94855e-20 0.000213115 5.90575e-05 2.35118e-19 -3.26868e-06 -1.70067e-19 -8.43297e-06 -8.31991e-20 0.000118118 1.77726e-19 1.17012e-05 8.56766e-21 5.84523e-06 1.18035e-19 
600.25 0 -3.12978e-19 0.00189093 -1.33135e-20 -7.63293e-05 -0.000344186 1.98778e-20 -5.04849e-05 -1.74214e-19 -0.000216207 -2.82251e-19 0.000105776 7.15698e-20 8.52856e-21 -0.000145269 1.41641e-19 -4.73752e-05 8.33031e-20 0.000153645 -5.88314e-20 0.000220802 5.41963e-05 2.46808e-19 -5.96944e-06 -1.37148e-19 -1.72886e-05 -1.11419e-19 0.000114046 2.27621e-19 2.95555e-05 3.00302e-20 7.93935e-06 1.29012e-19 
600.6 0 -2.80556e-19 0.00188605 5.126e-21 -6.66607e-05 -0.000269201 2.27899e-20 -5.39071e-05 -1.70642e-19 -0.000194486 -2.73991e-19 0.000120833 8.10754e-20 1.15266e-20 -0.000144814 1.36081e-19 -3.09213e-06 7.26002e-20 0.0001626 -5.20297e-20 0.000226962 4.9682e-05 2.45579e-19 -8.281e-06 -8.94777e-20 -3.26595e-05 -1.54041e-19 0.000110652 2.66641e-19 4.42904e-05 5.20517e-20 8.00743e-06 1.27002e-19 
600.95 0 -2.57331e-19 0.0018805 9.37455e-21 -5.77265e-05 -0.000186555 3.54958e-20 -5.43061e-05 -1.5596e-19 -0.000174042 -2.65284e-19 0.000126157 8.89209e-20 1.63542e-20 -0.00013909 1.39565e-19 4.37433e-05 6.41907e-20 0.00016274 -4.77137e-20 0.00022887 4.58358e-05 2.23215e-19 -8.94718e-06 -2.5909e-20 -5.15473e-05 -1.89432e-19 0.000106547 2.93333e-19 5.49982e-05 5.20445e-20 4.609e-06 1.16782e-19 
601.3 0 -2.41434e-19 0.00187353 1.74808e-20 -5.20706e-05 -9.92309e-05 5.28199e-20 -4.95357e-05 -1.25336e-19 -0.000152984 -2.49679e-19 0.000122088 1.06572e-19 3.3871e-20 -0.000128599 1.36897e-19 9.35165e-05 7.53119e-20 0.000153684 -4.91449e-20 0.000224979 4.38495e-05 2.09183e-19 -5.63294e-06 4.14863e-20 -7.24108e-05 -2.25752e-19 9.99879e-05 3.00398e-19 6.32138e-05 2.75495e-20 -3.91853e-06 1.13096e-19 
601.65 0 -2.13433e-19 0.00186352 8.05017e-21 -4.94282e-05 -9.12456e-06 7.45883e-20 -3.8602e-05 -7.28992e-20 -0.000129783 -2.35126e-19 0.000111494 1.17027e-19 5.52481e-20 -0.000110853 1.34627e-19 0.000144113 7.41117e-20 0.000133683 -4.04392e-20 0.000213301 4.28118e-05 1.99999e-19 9.25509e-07 9.11377e-20 -9.37986e-05 -2.43863e-19 9.03244e-05 2.90605e-19 7.05866e-05 -1.20481e-20 -1.54159e-05 9.33414e-20 
602 0 -1.72804e-19 0.00185229 -1.10108e-20 -4.53728e-05 7.90692e-05 9.67928e-20 -2.00418e-05 -2.94729e-20 -0.000103716 -2.11815e-19 9.73454e-05 1.33671e-19 8.22928e-20 -8.595e-05 1.34477e-19 0.000188096 7.01257e-20 0.000101945 -4.15746e-20 0.000193113 4.03065e-05 2.10108e-19 8.88594e-06 9.86971e-20 -0.000114319 -2.70146e-19 7.84595e-05 2.78882e-19 7.54923e-05 -5.30565e-20 -2.61702e-05 8.53084e-20 
602.35 0 -1.32184e-19 0.00184213 -3.90003e-20 -3.62593e-05 0.000161521 1.15304e-19 5.22083e-06 4.19587e-21 -7.69606e-05 -1.91977e-19 8.16914e-05 1.51813e-19 1.0897e-19 -5.91112e-05 1.23715e-19 0.000219385 6.92007e-20 6.24393e-05 -3.596e-20 0.00016713 3.42268e-05 2.16344e-19 1.6848e-05 1.00162e-19 -0.000134225 -2.97981e-19 6.62891e-05 2.68381e-19 7.56511e-05 -9.18794e-20 -3.55485e-05 7.51056e-20 
602.7 0 -1.03941e-19 0.00183343 -6.69149e-20 -2.2543e-05 0.000239589 1.16833e-19 3.25014e-05 2.98906e-20 -5.17e-05 -1.75488e-19 6.45204e-05 1.69879e-19 1.30076e-19 -3.3921e-05 1.32034e-19 0.000238709 7.19542e-20 2.42344e-05 -4.05829e-20 0.000138182 2.34599e-05 2.31482e-19 2.55303e-05 7.64962e-20 -0.000153695 -3.21008e-19 5.43844e-05 2.58626e-19 7.07751e-05 -1.08176e-19 -4.55567e-05 6.39256e-20 
603.05 0 -9.75761e-20 0.00182485 -1.03024e-19 -8.13429e-06 0.000316063 1.15e-19 5.61691e-05 2.80094e-20 -2.81477e-05 -1.54582e-19 4.57112e-05 1.62896e-19 1.52741e-19 -1.04312e-05 1.56971e-19 0.000247212 8.5019e-20 -8.96032e-06 -5.35613e-20 0.000107271 8.08522e-06 2.33536e-19 3.65844e-05 8.09091e-20 -0.000169155 -3.37707e-19 4.24493e-05 2.61276e-19 6.36559e-05 -1.30183e-19 -5.71461e-05 6.56629e-20 
603.4 0 -1.01689e-19 0.00181649 -1.34999e-19 3.67336e-06 0.000392942 1.1733e-19 7.31467e-05 1.34231e-20 -6.35376e-06 -1.20021e-19 2.67537e-05 1.56915e-19 1.70287e-19 1.14147e-05 1.81159e-19 0.000243295 8.10435e-20 -3.97375e-05 -5.71979e-20 7.5717e-05 -1.03282e-05 2.16116e-19 5.06829e-05 8.37486e-20 -0.000177282 -3.51809e-19 3.32509e-05 2.57231e-19 5.81168e-05 -1.67426e-19 -7.05678e-05 6.40317e-20 
603.75 0 -1.00352e-19 0.00180991 -1.81657e-19 1.28599e-05 0.000470018 1.28681e-19 8.17768e-05 -9.23975e-21 1.51116e-05 -1.12267e-19 1.0485e-05 1.5781e-19 1.80916e-19 3.31342e-05 2.05686e-19 0.000226195 8.15667e-20 -7.06029e-05 -4.92778e-20 4.38016e-05 -3.02802e-05 2.10437e-19 6.77874e-05 7.9242e-20 -0.000179455 -3.6135e-19 2.97081e-05 2.42849e-19 5.42384e-05 -2.05499e-19 -8.48587e-05 5.89246e-20 
604.1 0 -1.14318e-19 0.00180284 -2.32119e-19 2.15097e-05 0.000544479 1.67546e-19 8.13719e-05 -4.173e-20 3.86755e-05 -1.12401e-19 1.01975e-06 1.78979e-19 1.91229e-19 5.57201e-05 2.24318e-19 0.000198783 8.01453e-20 -0.000102686 -4.18307e-20 1.1967e-05 -5.04534e-05 2.22815e-19 8.84656e-05 8.04593e-20 -0.000180068 -3.61879e-19 2.99938e-05 2.00503e-19 5.04726e-05 -2.22455e-19 -9.65626e-05 3.89953e-20 
604.45 0 -1.26113e-19 0.0017895 -2.61487e-19 2.96875e-05 0.000614676 1.97128e-19 7.23483e-05 -7.16503e-20 6.40742e-05 -1.05843e-19 -1.76314e-06 2.03441e-19 1.85943e-19 7.53253e-05 2.34945e-19 0.000165047 9.12885e-20 -0.000133228 -1.81518e-20 -1.76406e-05 -6.73946e-05 2.42203e-19 0.000110456 8.07954e-20 -0.000180376 -3.41891e-19 3.13792e-05 1.59814e-19 4.58667e-05 -2.45407e-19 -0.000101606 2.52758e-20 
604.8 0 -1.43593e-19 0.00176452 -2.82204e-19 3.44065e-05 0.000684921 2.29411e-19 5.70567e-05 -9.41457e-20 8.84023e-05 -8.99048e-20 -4.69028e-06 2.07757e-19 1.79543e-19 8.46269e-05 2.37872e-19 0.000128403 9.74509e-20 -0.000158248 -4.93723e-22 -4.53721e-05 -7.7948e-05 2.35338e-19 0.000128076 6.45995e-20 -0.000180406 -3.21832e-19 3.20355e-05 1.26147e-19 4.00625e-05 -2.60786e-19 -9.96722e-05 1.46392e-20 
605.15 0 -1.59929e-19 0.00172958 -3.13847e-19 3.32272e-05 0.000758275 2.49534e-19 4.06175e-05 -1.03855e-19 0.000108324 -5.71019e-20 -1.13556e-05 2.15019e-19 1.71025e-19 8.16335e-05 2.25997e-19 9.37194e-05 1.03768e-19 -0.000176822 1.28601e-20 -7.4547e-05 -8.19195e-05 2.19302e-19 0.000138817 6.01081e-20 -0.00017991 -2.96042e-19 3.07345e-05 1.02036e-19 3.37361e-05 -2.54343e-19 -9.36396e-05 1.27262e-20 
605.5 0 -1.83159e-19 0.00169081 -3.46976e-19 2.84161e-05 0.000828318 2.67586e-19 2.72329e-05 -9.39297e-20 0.000121532 -3.26874e-20 -2.09753e-05 2.28227e-19 1.72616e-19 7.15973e-05 2.24289e-19 6.53532e-05 9.76812e-20 -0.000189478 3.35496e-20 -0.00010714 -8.26676e-05 1.83106e-19 0.000144288 7.48602e-20 -0.000177173 -2.72272e-19 2.75172e-05 8.46916e-20 2.72154e-05 -2.47783e-19 -8.56143e-05 1.79648e-20 
605.85 0 -1.93461e-19 0.00165038 -3.60694e-19 2.44481e-05 0.000887862 2.71788e-19 1.64864e-05 -6.18701e-20 0.000130763 -2.97961e-20 -3.2796e-05 2.36286e-19 1.91066e-19 5.78149e-05 2.14674e-19 4.49087e-05 1.00915e-19 -0.000196631 6.09409e-20 -0.000143155 -8.15409e-05 1.54732e-19 0.000147582 1.06036e-19 -0.000173706 -2.59228e-19 2.52329e-05 5.20531e-20 2.00097e-05 -2.26653e-19 -7.70583e-05 6.19393e-21 
606.2 0 -1.95555e-19 0.00160737 -3.57709e-19 2.27516e-05 0.000935111 2.82046e-19 3.89137e-06 -3.28074e-20 0.000140943 -1.77203e-20 -4.5607e-05 2.31187e-19 2.09192e-19 3.97659e-05 2.16744e-19 2.96175e-05 9.1641e-20 -0.00019957 8.35208e-20 -0.000183285 -7.63062e-05 1.35563e-19 0.000149834 1.24809e-19 -0.000174735 -2.60024e-19 2.73206e-05 1.93113e-20 1.14794e-05 -2.119e-19 -6.52809e-05 -1.52558e-20 
606.55 0 -1.7791e-19 0.00156139 -3.46365e-19 2.15837e-05 0.000971016 2.80391e-19 -1.09248e-05 -1.1807e-20 0.000151474 1.4875e-20 -5.92059e-05 2.32605e-19 2.16261e-19 2.02495e-05 2.03145e-19 1.45738e-05 7.54303e-20 -0.000199637 9.27481e-20 -0.000224983 -6.7327e-05 1.16082e-19 0.00014719 1.30375e-19 -0.00018157 -2.71648e-19 3.33184e-05 -6.89975e-21 1.71625e-06 -1.98005e-19 -4.75964e-05 -2.71397e-20 
606.9 0 -1.49906e-19 0.0015145 -3.28625e-19 1.98454e-05 0.00099969 2.54863e-19 -2.28205e-05 3.54462e-20 0.000158424 2.8909e-20 -7.5208e-05 2.17993e-19 2.02443e-19 2.45508e-06 1.79286e-19 3.01364e-07 5.36127e-20 -0.000196892 1.03291e-19 -0.000262539 -5.57123e-05 1.22952e-19 0.000136313 1.25684e-19 -0.000190919 -2.84029e-19 4.10376e-05 -2.71926e-20 -8.46652e-06 -2.0273e-19 -2.66564e-05 -1.63232e-20 
607.25 0 -1.24511e-19 0.00147087 -2.9704e-19 1.69818e-05 0.00102159 2.38828e-19 -3.10569e-05 6.14458e-20 0.000157601 3.86205e-20 -9.41329e-05 1.97894e-19 1.91539e-19 -1.51529e-05 1.46873e-19 -9.00502e-06 5.0154e-20 -0.000191938 1.05514e-19 -0.000291342 -4.1088e-05 1.45953e-19 0.000119669 1.29155e-19 -0.000200316 -3.23363e-19 5.07698e-05 -4.15677e-20 -1.78734e-05 -2.01367e-19 -4.7821e-06 -1.39118e-20 
607.6 0 -1.07916e-19 0.00143169 -2.86464e-19 1.25828e-05 0.00103245 2.33965e-19 -3.99683e-05 7.99461e-20 0.000147817 2.34873e-20 -0.000116368 1.67571e-19 1.77197e-19 -3.33507e-05 1.35797e-19 -9.6326e-06 4.48045e-20 -0.000186299 1.12313e-19 -0.00030796 -2.20162e-05 1.72749e-19 0.000102724 1.25342e-19 -0.000209607 -3.52634e-19 6.20618e-05 -5.17762e-20 -2.63261e-05 -1.97661e-19 1.61922e-05 -1.54028e-20 
607.95 0 -1.11574e-19 0.00139596 -3.01787e-19 7.74871e-06 0.00103261 2.21913e-19 -5.26246e-05 9.78646e-20 0.000133925 1.30849e-20 -0.000140686 1.41432e-19 1.63732e-19 -4.96855e-05 1.23605e-19 1.09472e-06 1.57862e-20 -0.000182403 1.14996e-19 -0.000308408 1.14737e-06 1.56651e-19 8.90818e-05 1.28872e-19 -0.000218618 -3.84116e-19 7.0124e-05 -6.31958e-20 -3.58726e-05 -1.87049e-19 3.44266e-05 -2.11614e-20 
608.3 0 -9.56727e-20 0.0013637 -3.24104e-19 2.94574e-06 0.00102764 2.00153e-19 -6.83049e-05 8.234e-20 0.00012057 2.55655e-20 -0.00016106 1.18433e-19 1.52977e-19 -6.26986e-05 1.03632e-19 2.07443e-05 -1.61988e-20 -0.000180538 1.1233e-19 -0.000292519 2.49994e-05 1.28034e-19 7.95965e-05 1.26785e-19 -0.000225815 -4.17915e-19 6.9305e-05 -7.50512e-20 -4.83273e-05 -1.65228e-19 4.94844e-05 -3.24412e-20 
608.65 0 -7.3146e-20 0.00133259 -3.30982e-19 -3.11773e-06 0.00102326 1.67984e-19 -8.66258e-05 6.79899e-20 0.000106169 6.0369e-20 -0.000171375 1.0713e-19 1.39453e-19 -7.15507e-05 7.91047e-20 4.2574e-05 -5.43638e-20 -0.00017694 1.12456e-19 -0.00026426 4.79419e-05 9.68156e-20 7.18538e-05 1.12209e-19 -0.000228895 -4.29627e-19 5.65352e-05 -7.81611e-20 -6.165e-05 -1.21397e-19 6.01983e-05 -6.221e-20 
609 0 -5.39906e-20 0.00129945 -3.37465e-19 -1.05766e-05 0.00102466 1.60901e-19 -0.000106935 4.10924e-20 8.86503e-05 9.47144e-20 -0.000169291 9.94233e-20 1.16115e-19 -7.85732e-05 6.72698e-20 6.34763e-05 -9.1741e-20 -0.000169599 1.13371e-19 -0.000229552 6.82679e-05 7.38702e-20 6.32356e-05 9.85437e-20 -0.000226067 -4.39058e-19 3.405e-05 -6.71899e-20 -7.30854e-05 -8.57652e-20 6.71485e-05 -7.86082e-20 
609.35 0 -4.13339e-20 0.00126596 -3.42141e-19 -1.93213e-05 0.00103388 1.79326e-19 -0.000125424 3.54788e-20 6.83072e-05 1.03882e-19 -0.000155712 1.13428e-19 9.09836e-20 -8.80819e-05 5.99463e-20 8.44344e-05 -1.25646e-19 -0.000161664 1.2198e-19 -0.000196617 8.3575e-05 5.91522e-20 5.41874e-05 6.63922e-20 -0.000218364 -4.28444e-19 7.64644e-06 -5.51592e-20 -8.18512e-05 -6.01517e-20 7.11131e-05 -8.6206e-20 
609.7 0 -2.95326e-20 0.0012338 -3.38648e-19 -2.77719e-05 0.00104695 1.92155e-19 -0.000139288 2.44584e-20 4.66814e-05 1.36712e-19 -0.00013582 1.0691e-19 7.09119e-20 -9.92844e-05 4.31579e-20 0.000104137 -1.63081e-19 -0.000155676 1.20607e-19 -0.000171396 9.40899e-05 4.48743e-20 4.37883e-05 4.04562e-20 -0.000210771 -4.1978e-19 -1.7278e-05 -3.17711e-20 -8.70082e-05 -2.97737e-20 7.09061e-05 -8.92758e-20 
610.05 0 -1.44389e-20 0.00120213 -3.51054e-19 -3.27161e-05 0.00105934 2.03367e-19 -0.000150886 1.21839e-20 2.67623e-05 1.49754e-19 -0.000114605 8.72594e-20 5.7694e-20 -0.000111586 2.49735e-20 0.000118682 -1.96956e-19 -0.00015097 1.29031e-19 -0.000156667 0.000100505 4.39241e-20 3.03063e-05 3.76467e-20 -0.000206914 -4.01145e-19 -3.6118e-05 -1.54035e-20 -8.89702e-05 -8.94103e-21 6.62932e-05 -9.40936e-20 
610.4 0 -1.05871e-20 0.00117199 -3.59114e-19 -3.50498e-05 0.00107157 2.08171e-19 -0.000163145 5.51305e-21 9.17017e-06 1.34502e-19 -9.34845e-05 6.92356e-20 5.4352e-20 -0.000127514 1.34613e-20 0.00012701 -2.17298e-19 -0.000144013 1.45587e-19 -0.00015622 0.000103653 2.14442e-20 1.48065e-05 3.63647e-20 -0.000204676 -3.64841e-19 -4.713e-05 1.82592e-20 -8.86808e-05 1.18514e-20 5.81453e-05 -8.07068e-20 
610.75 0 -1.3687e-20 0.00114697 -3.5239e-19 -3.74965e-05 0.00108573 2.11999e-19 -0.000173765 1.16606e-20 -5.99312e-06 9.59028e-20 -7.34062e-05 6.89894e-20 6.26969e-20 -0.000146009 2.82784e-21 0.000131894 -2.27397e-19 -0.000132629 1.6794e-19 -0.000168994 0.00010577 2.95659e-20 -7.80019e-07 5.49028e-20 -0.000203677 -3.28169e-19 -5.17744e-05 4.18046e-20 -8.58896e-05 1.50896e-20 4.85053e-05 -5.82855e-20 
611.1 0 -3.41144e-20 0.00112703 -3.45579e-19 -3.8971e-05 0.0011 2.14929e-19 -0.000177253 2.34789e-20 -1.61501e-05 7.71553e-20 -5.51224e-05 6.9605e-20 7.54242e-20 -0.000163229 -8.81173e-21 0.000133496 -2.22289e-19 -0.000117271 1.85193e-19 -0.000187841 0.000108906 5.00049e-20 -1.22812e-05 9.40098e-20 -0.00020589 -2.95712e-19 -4.93848e-05 5.53556e-20 -8.01977e-05 2.05727e-20 4.12792e-05 -3.13966e-20 
611.45 0 -6.79407e-20 0.00110745 -3.48143e-19 -3.77631e-05 0.00111502 2.17997e-19 -0.000172178 3.32623e-20 -2.27387e-05 6.82021e-20 -3.87169e-05 5.72825e-20 8.45576e-20 -0.000178413 -1.08029e-20 0.000130665 -1.95587e-19 -9.83445e-05 1.94409e-19 -0.000205452 0.000111466 6.97255e-20 -1.75983e-05 1.10347e-19 -0.000211343 -2.63911e-19 -4.12197e-05 7.51277e-20 -7.14097e-05 2.29255e-20 3.75749e-05 9.24591e-21 
611.8 0 -9.63154e-20 0.00108555 -3.44265e-19 -3.4296e-05 0.00113524 2.22862e-19 -0.000160956 6.02572e-20 -2.71565e-05 8.18483e-20 -2.29791e-05 4.57965e-20 8.72479e-20 -0.000191235 -3.77384e-20 0.000128651 -1.48839e-19 -7.57896e-05 1.91348e-19 -0.000216888 0.000110356 9.08338e-20 -2.07945e-05 1.26062e-19 -0.000217146 -2.41139e-19 -3.36749e-05 9.86808e-20 -6.05073e-05 2.81075e-20 3.51545e-05 5.06215e-20 
612.15 0 -1.20352e-19 0.00106158 -3.36284e-19 -2.82907e-05 0.00116013 2.39271e-19 -0.000147678 9.31906e-20 -2.64133e-05 1.07588e-19 -8.32581e-06 2.97982e-20 9.45946e-20 -0.000200834 -8.11228e-20 0.000133549 -1.14168e-19 -5.00478e-05 2.01909e-19 -0.000219355 0.000106097 1.14375e-19 -2.50076e-05 1.29695e-19 -0.000218696 -2.37362e-19 -3.00711e-05 1.09817e-19 -5.00701e-05 4.42079e-20 3.12844e-05 8.02526e-20 
612.5 0 -1.30779e-19 0.00103563 -3.15905e-19 -1.90407e-05 0.00118572 2.49138e-19 -0.000136627 1.21206e-19 -2.06169e-05 1.11939e-19 3.1419e-06 2.27565e-20 9.68084e-20 -0.000208464 -1.22941e-19 0.000144978 -8.19765e-20 -2.47127e-05 2.12959e-19 -0.000210418 0.000100641 1.43615e-19 -2.9498e-05 1.17088e-19 -0.000215088 -2.25203e-19 -2.86017e-05 1.28009e-19 -4.12298e-05 5.81383e-20 2.3716e-05 7.27483e-20 
612.85 0 -1.23206e-19 0.00100762 -2.92419e-19 -7.98362e-06 0.00121228 2.40147e-19 -0.0001308 1.62578e-19 -1.40587e-05 1.26407e-19 1.26497e-05 3.69201e-20 9.18593e-20 -0.000212042 -1.67042e-19 0.000158513 -5.54259e-20 -1.89282e-06 1.99243e-19 -0.000191397 9.45915e-05 1.6695e-19 -3.23305e-05 1.19278e-19 -0.000207948 -2.11744e-19 -2.84298e-05 1.6845e-19 -3.40051e-05 6.34912e-20 1.15368e-05 6.52611e-20 
613.2 0 -1.20935e-19 0.000978137 -2.6438e-19 2.56036e-06 0.00124344 2.22249e-19 -0.000131388 1.92701e-19 -1.26436e-05 1.38017e-19 2.23233e-05 7.66523e-20 9.73495e-20 -0.000205315 -1.99973e-19 0.000172134 -4.19707e-20 2.16667e-05 1.7129e-19 -0.000167193 8.95727e-05 1.90874e-19 -3.18702e-05 1.16791e-19 -0.000198638 -1.91048e-19 -3.17066e-05 1.99621e-19 -2.96675e-05 6.44902e-20 -4.41617e-06 5.13905e-20 
613.55 0 -1.29542e-19 0.000946288 -2.4925e-19 1.14456e-05 0.00128111 2.08414e-19 -0.000134799 2.08766e-19 -1.80603e-05 1.41708e-19 3.12107e-05 1.0645e-19 1.04656e-19 -0.00018821 -2.4533e-19 0.00018503 -3.2626e-20 5.11719e-05 1.31678e-19 -0.00014537 8.94124e-05 2.21105e-19 -2.78894e-05 1.27124e-19 -0.000190219 -1.75863e-19 -3.79992e-05 2.30309e-19 -2.91772e-05 5.39167e-20 -2.03883e-05 1.71057e-20 
613.9 0 -1.45156e-19 0.000910729 -2.27109e-19 1.81381e-05 0.00132135 1.95142e-19 -0.000134645 2.04426e-19 -2.36919e-05 1.60029e-19 3.77879e-05 1.37082e-19 1.00044e-19 -0.000167249 -2.89947e-19 0.00019434 -3.21829e-20 8.97773e-05 9.93974e-20 -0.000129919 9.46947e-05 2.45845e-19 -1.94983e-05 1.38607e-19 -0.000184787 -1.30577e-19 -4.44189e-05 2.3908e-19 -3.20556e-05 4.38543e-20 -3.26861e-05 1.2044e-21 
614.25 0 -1.58192e-19 0.000870949 -2.01516e-19 2.31768e-05 0.00135823 1.70122e-19 -0.000127744 1.87449e-19 -2.43192e-05 1.54764e-19 4.21461e-05 1.70962e-19 8.09938e-20 -0.000145445 -3.09038e-19 0.000197206 -2.94268e-20 0.000136506 6.94615e-20 -0.000116765 0.000101809 2.7406e-19 -7.2098e-06 1.42004e-19 -0.000181138 -9.34527e-20 -4.87359e-05 2.2528e-19 -3.65099e-05 3.56239e-20 -3.86448e-05 -1.6005e-20 
614.6 0 -1.52534e-19 0.000827249 -1.7564e-19 2.71758e-05 0.00139156 1.58874e-19 -0.000115275 1.79149e-19 -2.19047e-05 1.32568e-19 4.55479e-05 1.91135e-19 7.49917e-20 -0.000122263 -2.98275e-19 0.000190724 -2.28263e-20 0.000184673 4.04145e-20 -9.91372e-05 0.000106038 2.90221e-19 5.28352e-06 1.54901e-19 -0.000178584 -4.53832e-20 -5.08779e-05 2.0495e-19 -4.12262e-05 2.13089e-20 -3.70046e-05 -3.22081e-20 
614.95 0 -1.28141e-19 0.000782036 -1.41387e-19 2.98323e-05 0.00142381 1.35584e-19 -9.95162e-05 1.84285e-19 -2.22673e-05 1.06854e-19 4.78635e-05 1.84978e-19 8.21473e-20 -0.000100032 -2.84071e-19 0.000173152 -1.75944e-20 0.000229383 8.19411e-21 -7.28346e-05 0.000105999 3.10895e-19 1.51349e-05 1.51833e-19 -0.000175844 -8.87052e-21 -5.12774e-05 1.82126e-19 -4.44384e-05 2.52891e-21 -3.04517e-05 -4.84515e-20 
615.3 0 -1.04533e-19 0.000738139 -1.13048e-19 2.929e-05 0.0014557 1.26199e-19 -8.25342e-05 2.07629e-19 -2.77533e-05 8.69201e-20 4.56996e-05 1.79473e-19 9.45562e-20 -8.46736e-05 -2.84887e-19 0.000142441 -8.63273e-21 0.00027215 -1.16136e-21 -4.01547e-05 0.000105886 3.3228e-19 2.29485e-05 1.60136e-19 -0.000171885 6.9338e-21 -4.89096e-05 1.61574e-19 -4.35991e-05 -1.08987e-20 -2.36088e-05 -4.85794e-20 
615.65 0 -5.66677e-20 0.000697211 -7.69966e-20 2.49464e-05 0.00148649 1.13704e-19 -6.59714e-05 2.31062e-19 -3.40625e-05 6.13807e-20 3.95259e-05 1.60587e-19 9.98086e-20 -7.85743e-05 -2.64457e-19 9.60309e-05 -2.66604e-22 0.000311664 -8.60284e-21 -5.77249e-06 0.000110048 3.87688e-19 3.11679e-05 1.74234e-19 -0.000167361 1.77055e-20 -4.46319e-05 1.08316e-19 -3.90704e-05 -4.54434e-20 -1.70981e-05 -3.87211e-20 
616 0 -1.70387e-20 0.000659695 -5.23124e-20 1.83593e-05 0.00151337 8.83807e-20 -4.91512e-05 2.44823e-19 -3.6024e-05 4.89728e-20 3.18012e-05 1.54056e-19 1.07e-19 -8.08505e-05 -2.40696e-19 3.46289e-05 2.50319e-21 0.000340208 -1.63943e-20 2.58932e-05 0.000115819 4.35666e-19 4.07299e-05 1.81994e-19 -0.000161001 4.18532e-20 -4.19854e-05 6.61783e-20 -3.37523e-05 -6.12981e-20 -5.60103e-06 -6.68383e-21 
616.35 0 2.41229e-20 0.00062577 -2.25267e-20 1.02843e-05 0.00153294 7.67579e-20 -3.10953e-05 2.42286e-19 -3.15363e-05 5.99254e-20 2.21757e-05 1.49272e-19 1.13815e-19 -8.73725e-05 -2.22309e-19 -3.43196e-05 1.51115e-20 0.000353329 -2.49256e-20 5.30944e-05 0.00011854 4.54288e-19 4.84239e-05 1.74478e-19 -0.000150502 7.90158e-20 -4.1892e-05 2.24277e-20 -2.95641e-05 -4.99458e-20 1.29542e-05 2.98176e-20 
616.7 0 5.28948e-20 0.000595854 2.27949e-20 5.29892e-07 0.00154417 7.40794e-20 -1.29889e-05 2.22302e-19 -2.30569e-05 7.13597e-20 1.1934e-05 1.34761e-19 1.20055e-19 -9.33976e-05 -2.20288e-19 -0.000100232 2.16712e-20 0.00035682 -2.9242e-20 7.51013e-05 0.000117366 4.61083e-19 5.05077e-05 1.61095e-19 -0.000133669 1.1476e-19 -3.87174e-05 -3.02199e-20 -2.65952e-05 -3.96715e-20 3.34911e-05 7.8523e-20 
617.05 0 7.10565e-20 0.000568948 6.69811e-20 -1.10217e-05 0.00154697 9.44275e-20 2.76011e-06 2.0829e-19 -1.61064e-05 7.09908e-20 3.25082e-06 1.32397e-19 1.12712e-19 -9.94109e-05 -2.18276e-19 -0.00015614 4.34599e-20 0.000357943 -3.32658e-20 9.18043e-05 0.000113692 4.5474e-19 4.55726e-05 1.39055e-19 -0.000111826 1.40148e-19 -2.96289e-05 -6.4569e-20 -2.3766e-05 -4.21496e-20 5.10544e-05 1.15721e-19 
617.4 0 7.81417e-20 0.00054193 9.79813e-20 -2.32108e-05 0.00154003 9.5811e-20 1.14946e-05 1.79373e-19 -1.29386e-05 6.26523e-20 3.93701e-07 1.30265e-19 1.073e-19 -0.000107316 -2.1453e-19 -0.000202563 5.93759e-20 0.000355005 -5.5765e-20 0.000106602 0.000108366 4.39678e-19 3.55382e-05 1.35501e-19 -9.06208e-05 1.41371e-19 -1.82394e-05 -1.11596e-19 -2.08719e-05 -5.90641e-20 6.52322e-05 1.1321e-19 
617.75 0 9.6088e-20 0.000510339 1.17578e-19 -3.33481e-05 0.00152286 1.00044e-19 9.75831e-06 1.75551e-19 -1.14147e-05 4.62359e-20 7.63659e-06 1.15013e-19 1.25466e-19 -0.000119608 -2.05162e-19 -0.000244374 7.20763e-20 0.000343124 -7.60719e-20 0.000121279 0.00010184 4.28724e-19 2.61404e-05 1.16564e-19 -7.33641e-05 1.4893e-19 -7.97097e-06 -1.47802e-19 -1.97007e-05 -7.32543e-20 7.49322e-05 1.26205e-19 
618.1 0 1.1613e-19 0.000472323 1.47398e-19 -3.88256e-05 0.00149695 8.85515e-20 8.8942e-07 1.747e-19 -9.84397e-06 2.80464e-20 2.15401e-05 9.60706e-20 1.49914e-19 -0.000137221 -1.93365e-19 -0.000282705 7.97706e-20 0.000322513 -9.91063e-20 0.000131603 9.58185e-05 4.16479e-19 2.27064e-05 1.0144e-19 -6.09321e-05 1.55683e-19 6.37729e-07 -1.76183e-19 -1.97986e-05 -9.89462e-20 7.75275e-05 1.36851e-19 
618.45 0 1.47715e-19 0.000429548 1.72694e-19 -3.99458e-05 0.00146628 9.32583e-20 -7.26698e-06 1.80888e-19 -5.58727e-06 4.09807e-20 3.36438e-05 6.74632e-20 1.61577e-19 -0.000156291 -1.87436e-19 -0.000313616 8.75452e-20 0.000296628 -1.18178e-19 0.000135103 9.26747e-05 3.92761e-19 2.40268e-05 8.2762e-20 -5.46166e-05 1.55708e-19 7.72523e-06 -2.09696e-19 -1.97685e-05 -1.00538e-19 7.51613e-05 1.32288e-19 
618.8 0 1.73258e-19 0.000385115 1.94252e-19 -3.87665e-05 0.00143478 1.04504e-19 -8.53612e-06 1.80624e-19 4.74367e-06 5.90733e-20 3.88255e-05 4.72794e-20 1.85474e-19 -0.00017339 -1.75551e-19 -0.000333288 9.42324e-20 0.000265184 -1.51531e-19 0.000135303 9.23754e-05 3.8655e-19 2.77838e-05 8.11011e-20 -5.27448e-05 1.4165e-19 1.33552e-05 -2.39435e-19 -2.30084e-05 -8.71027e-20 7.29372e-05 1.33724e-19 
619.15 0 1.97111e-19 0.000339142 2.01734e-19 -3.58939e-05 0.00140454 1.21735e-19 -2.21032e-06 1.66969e-19 1.66567e-05 8.56292e-20 3.58012e-05 3.53629e-20 2.18833e-19 -0.000186926 -1.46303e-19 -0.000340152 9.20013e-20 0.00022785 -1.66601e-19 0.000133863 9.30161e-05 3.67362e-19 3.27549e-05 7.77493e-20 -5.15328e-05 1.26884e-19 1.82739e-05 -2.65186e-19 -3.1536e-05 -6.60513e-20 7.31563e-05 1.22163e-19 
619.5 0 2.18506e-19 0.000290149 2.11661e-19 -3.22334e-05 0.00137745 1.40001e-19 9.81626e-06 1.61601e-19 2.35422e-05 8.96771e-20 2.61948e-05 3.22874e-20 2.3699e-19 -0.000192996 -1.18381e-19 -0.00033443 8.61922e-20 0.000189933 -1.83888e-19 0.000130492 9.39777e-05 3.56669e-19 3.74596e-05 7.03253e-20 -5.0596e-05 1.07317e-19 2.29641e-05 -2.94696e-19 -4.26304e-05 -4.12281e-20 7.41685e-05 1.04631e-19 
619.85 0 2.47729e-19 0.000240058 2.21714e-19 -3.02837e-05 0.00135344 1.74465e-19 2.82719e-05 1.44247e-19 2.44579e-05 1.07018e-19 1.5259e-05 4.37411e-20 2.52481e-19 -0.000189029 -9.80651e-20 -0.0003161 8.2884e-20 0.000155598 -1.84726e-19 0.000128034 9.7981e-05 3.26321e-19 4.30761e-05 6.51038e-20 -5.20873e-05 9.03687e-20 2.51004e-05 -3.34914e-19 -5.23111e-05 -2.34795e-20 7.27295e-05 7.47905e-20 
620.2 0 2.5864e-19 0.000191366 2.2819e-19 -3.15293e-05 0.00132762 2.20309e-19 5.62023e-05 1.28364e-19 2.3785e-05 1.17849e-19 6.96503e-06 4.40402e-20 2.67317e-19 -0.000175861 -1.03777e-19 -0.000287575 7.40497e-20 0.000126856 -1.97521e-19 0.00013156 0.00010536 2.99948e-19 5.23624e-05 7.44475e-20 -5.64553e-05 4.67416e-20 2.19172e-05 -3.42108e-19 -5.60732e-05 4.77392e-21 6.90142e-05 4.54199e-20 
620.55 0 2.89175e-19 0.000143291 2.37943e-19 -3.48824e-05 0.0012941 2.63131e-19 9.54043e-05 1.18031e-19 2.9992e-05 1.30074e-19 -5.43112e-07 3.58972e-20 2.76531e-19 -0.000158511 -1.22505e-19 -0.000254665 7.4951e-20 0.00010549 -1.9393e-19 0.000140771 0.000112988 2.60053e-19 6.59509e-05 1.03945e-19 -6.31894e-05 1.63037e-20 1.39612e-05 -3.1126e-19 -5.23918e-05 3.04529e-20 6.5265e-05 7.41955e-21 
620.9 0 3.27457e-19 9.48389e-05 2.47273e-19 -4.09115e-05 0.00125347 2.81149e-19 0.000142587 1.08124e-19 4.86023e-05 1.22888e-19 -9.81381e-06 3.81252e-20 2.72335e-19 -0.000140173 -1.37729e-19 -0.000222471 7.81509e-20 8.88259e-05 -1.99723e-19 0.000148369 0.000118697 2.25263e-19 8.09855e-05 1.40718e-19 -7.1824e-05 -8.68277e-21 3.40434e-06 -2.67158e-19 -4.69419e-05 4.93458e-20 6.21896e-05 -5.03359e-20 
621.25 0 3.58401e-19 4.74122e-05 2.56076e-19 -4.93827e-05 0.00121083 2.69479e-19 0.000191282 9.06491e-20 7.7447e-05 1.21974e-19 -2.1422e-05 5.03754e-20 2.48248e-19 -0.000119057 -1.52779e-19 -0.000193253 5.85047e-20 7.22972e-05 -2.17397e-19 0.00014816 0.000121977 1.87041e-19 9.34292e-05 1.73444e-19 -7.94814e-05 -2.9663e-20 -7.72308e-06 -2.43547e-19 -4.61159e-05 6.18328e-20 5.78679e-05 -8.83616e-20 
621.6 0 3.8479e-19 1.62775e-06 2.66457e-19 -5.95054e-05 0.00116975 2.41679e-19 0.000235042 8.15457e-20 0.000107866 1.20202e-19 -3.59974e-05 5.66851e-20 2.34803e-19 -9.86904e-05 -1.63559e-19 -0.000168778 5.22235e-20 5.4333e-05 -2.27085e-19 0.000137539 0.000124699 1.67459e-19 9.98935e-05 2.12152e-19 -8.65838e-05 -7.47683e-20 -1.71502e-05 -2.24531e-19 -4.91803e-05 7.2734e-20 5.22312e-05 -1.09454e-19 
621.95 0 3.9077e-19 -4.38331e-05 2.47818e-19 -7.16662e-05 0.00113135 2.07672e-19 0.000270552 7.53863e-20 0.000131291 1.31508e-19 -5.51806e-05 6.95535e-20 2.24207e-19 -8.36114e-05 -1.66224e-19 -0.000152385 4.72987e-20 3.75073e-05 -2.19389e-19 0.000115662 0.000128291 1.34521e-19 9.92298e-05 2.47002e-19 -9.70348e-05 -1.1308e-19 -2.22056e-05 -2.03001e-19 -5.17274e-05 6.82428e-20 4.86426e-05 -1.1779e-19 
622.3 0 3.84276e-19 -8.97831e-05 2.2219e-19 -8.39961e-05 0.0010936 1.72929e-19 0.000297488 7.42989e-20 0.000143195 1.39514e-19 -8.18211e-05 9.76997e-20 2.00012e-19 -7.22001e-05 -1.7372e-19 -0.000144667 3.52318e-20 2.40781e-05 -1.84321e-19 8.58874e-05 0.000131807 1.03905e-19 9.27748e-05 2.76791e-19 -0.00010926 -1.27039e-19 -2.16011e-05 -1.79562e-19 -5.31419e-05 5.99435e-20 5.00006e-05 -1.11267e-19 
622.65 0 3.76324e-19 -0.000135795 1.88273e-19 -9.45404e-05 0.0010574 1.58379e-19 0.000315365 5.67472e-20 0.00014335 1.42682e-19 -0.000115423 1.33736e-19 1.66418e-19 -6.31846e-05 -1.96791e-19 -0.00014136 3.5757e-20 1.19695e-05 -1.43399e-19 5.46391e-05 0.000132616 5.83267e-20 8.20104e-05 2.93226e-19 -0.00011763 -1.35298e-19 -1.72765e-05 -1.47509e-19 -5.39991e-05 7.53983e-20 5.55729e-05 -1.06378e-19 
623 0 3.62069e-19 -0.000178931 1.56949e-19 -0.000104159 0.00102647 1.42724e-19 0.000324471 3.94498e-20 0.000133338 1.48425e-19 -0.000152221 1.74678e-19 1.35709e-19 -5.74028e-05 -1.99941e-19 -0.000137689 3.98679e-20 -1.81188e-06 -1.18332e-19 2.64635e-05 0.000129832 3.35669e-20 6.91507e-05 3.04622e-19 -0.000118896 -1.61443e-19 -1.26692e-05 -1.35204e-19 -5.25976e-05 7.9935e-20 6.42978e-05 -1.07627e-19 
623.35 0 3.55298e-19 -0.000218467 1.41208e-19 -0.000111014 0.00100534 1.35002e-19 0.00032436 2.16982e-20 0.00011512 1.26428e-19 -0.000188813 1.96978e-19 1.01798e-19 -5.27922e-05 -1.83614e-19 -0.000134011 4.56059e-20 -1.8607e-05 -1.10865e-19 3.11662e-06 0.000125486 1.90017e-20 5.73948e-05 3.02266e-19 -0.000112439 -1.51331e-19 -8.87194e-06 -1.22932e-19 -4.88616e-05 8.71297e-20 7.49166e-05 -1.08807e-19 
623.7 0 3.33529e-19 -0.000255957 1.26935e-19 -0.000111305 0.00100012 1.31789e-19 0.000315459 -5.38875e-21 9.28013e-05 8.7509e-20 -0.000221918 2.11542e-19 5.85344e-20 -4.67413e-05 -1.70603e-19 -0.000134202 4.80804e-20 -3.94128e-05 -1.14058e-19 -1.48013e-05 0.000121451 -1.84228e-21 4.89891e-05 3.04521e-19 -9.99913e-05 -1.41914e-19 -4.93609e-06 -1.28789e-19 -4.61963e-05 8.79185e-20 8.44986e-05 -1.17135e-19 
624.05 0 3.03146e-19 -0.000291041 1.23238e-19 -0.000105164 0.00100911 1.47238e-19 0.000299604 -3.45949e-20 7.14123e-05 4.23779e-20 -0.000246961 2.26907e-19 1.40317e-20 -3.90269e-05 -1.61531e-19 -0.000140065 4.60967e-20 -6.28049e-05 -1.18717e-19 -2.67049e-05 0.000119169 -2.03316e-20 4.35856e-05 2.97109e-19 -8.43737e-05 -1.33469e-19 -1.31567e-06 -1.449e-19 -4.61475e-05 9.62386e-20 9.09752e-05 -1.10845e-19 
624.4 0 2.85476e-19 -0.000325412 1.18747e-19 -9.57012e-05 0.00102082 1.66764e-19 0.000280347 -4.64722e-20 5.39659e-05 1.15979e-20 -0.000260031 2.59053e-19 -1.99969e-20 -3.09153e-05 -1.41253e-19 -0.000147042 4.95303e-20 -8.55955e-05 -1.13299e-19 -3.40841e-05 0.000120522 -2.9569e-20 3.91021e-05 2.81234e-19 -6.63838e-05 -1.19312e-19 2.26886e-06 -1.46881e-19 -4.70954e-05 1.07863e-19 9.50984e-05 -1.09089e-19 
624.75 0 2.59052e-19 -0.000363944 1.08407e-19 -8.30476e-05 0.00102946 1.8439e-19 0.000260155 -5.06138e-20 3.95234e-05 2.69542e-21 -0.000261298 2.87964e-19 -6.51273e-20 -2.18192e-05 -1.13583e-19 -0.000151749 3.82965e-20 -0.000108146 -1.02441e-19 -3.64141e-05 0.000125743 -3.50702e-20 3.45012e-05 2.48259e-19 -4.54998e-05 -9.22005e-20 5.68834e-06 -1.55111e-19 -4.80945e-05 1.25593e-19 9.87208e-05 -1.05723e-19 
625.1 0 2.35268e-19 -0.000408276 8.84651e-20 -6.5684e-05 0.00103864 1.89382e-19 0.000238877 -5.02821e-20 2.65329e-05 3.33039e-21 -0.000254862 3.00992e-19 -1.09988e-19 -1.03616e-05 -8.81913e-20 -0.000152905 1.21664e-20 -0.000133906 -7.30311e-20 -3.07933e-05 0.000130325 -3.86145e-20 3.12989e-05 2.21874e-19 -2.61794e-05 -7.11098e-20 8.65297e-06 -1.66012e-19 -4.6844e-05 1.2395e-19 0.000100312 -1.01484e-19 
625.45 0 2.06751e-19 -0.000453903 8.64794e-20 -4.52285e-05 0.00104956 1.80053e-19 0.000216839 -5.71395e-20 1.84371e-05 2.13163e-20 -0.000244477 3.19606e-19 -1.46499e-19 2.74757e-06 -5.97737e-20 -0.000148521 -2.33855e-20 -0.000161556 -4.61126e-20 -2.01813e-05 0.00012885 -4.21674e-20 3.02815e-05 1.9981e-19 -1.18757e-05 -6.48878e-20 1.07932e-05 -1.91884e-19 -4.24876e-05 1.20751e-19 9.91739e-05 -1.00354e-19 
625.8 0 1.72626e-19 -0.000496712 8.83376e-20 -2.42015e-05 0.00105757 1.80764e-19 0.000195091 -4.03247e-20 1.95523e-05 4.25402e-20 -0.000233803 3.19771e-19 -1.52229e-19 1.58938e-05 -4.6538e-20 -0.000139275 -6.91182e-20 -0.000186339 -1.90892e-20 -7.44339e-06 0.000121613 -4.81662e-20 3.0516e-05 2.01372e-19 1.00379e-06 -6.13333e-20 1.02216e-05 -2.21966e-19 -3.78862e-05 8.80931e-20 9.57247e-05 -1.15067e-19 
626.15 0 1.451e-19 -0.000535856 9.24204e-20 -3.30371e-06 0.00106022 2.00866e-19 0.000175857 -1.747e-20 2.61814e-05 3.64411e-20 -0.000223159 2.92579e-19 -1.64086e-19 2.80063e-05 -3.30875e-20 -0.000128001 -1.15717e-19 -0.000205151 -2.52998e-21 7.50447e-06 0.000112085 -5.2716e-20 3.18372e-05 2.03206e-19 1.26623e-05 -4.9789e-20 5.71045e-06 -2.39769e-19 -3.34869e-05 6.72031e-20 9.20354e-05 -1.30071e-19 
626.5 0 1.14948e-19 -0.000571412 9.79803e-20 1.66077e-05 0.00105607 2.04076e-19 0.000162141 -6.28987e-21 3.21096e-05 2.94957e-20 -0.000211524 2.51069e-19 -1.64611e-19 3.88748e-05 -3.39554e-20 -0.000117699 -1.33856e-19 -0.00021448 1.29717e-20 2.36853e-05 0.000101716 -5.3669e-20 3.25805e-05 1.80052e-19 2.03164e-05 -4.25869e-20 -3.76749e-06 -2.46892e-19 -2.94313e-05 3.56092e-20 9.02907e-05 -1.38804e-19 
626.85 0 9.84374e-20 -0.000604816 1.09376e-19 3.31664e-05 0.00104325 2.03914e-19 0.000151916 -9.55924e-21 3.48979e-05 3.81514e-20 -0.000200673 2.11611e-19 -1.45481e-19 4.72052e-05 -3.62967e-20 -0.00010758 -1.43806e-19 -0.000210497 1.16556e-20 3.86972e-05 8.97816e-05 -4.42238e-20 3.092e-05 1.34867e-19 2.38591e-05 -5.18673e-20 -1.57797e-05 -2.53016e-19 -2.93825e-05 1.23343e-20 8.96327e-05 -1.52572e-19 
627.2 0 7.27262e-20 -0.000636609 1.26455e-19 4.68378e-05 0.001022 1.95729e-19 0.000139597 -1.58712e-20 3.50548e-05 5.02161e-20 -0.000190674 1.82069e-19 -1.32428e-19 5.14654e-05 -3.41876e-20 -9.5001e-05 -1.50765e-19 -0.000194858 -7.7391e-22 4.68175e-05 7.634e-05 -1.67323e-20 2.57383e-05 9.87001e-20 2.49917e-05 -5.56096e-20 -2.82401e-05 -2.56199e-19 -3.46037e-05 1.1637e-21 8.77671e-05 -1.55251e-19 
627.55 0 5.47132e-20 -0.000667209 1.34228e-19 6.15347e-05 0.000994549 1.5787e-19 0.000123727 9.38742e-21 3.42044e-05 3.09185e-20 -0.000179687 1.503e-19 -1.36457e-19 5.03165e-05 -5.04521e-20 -7.92809e-05 -1.51091e-19 -0.000173249 -7.72884e-21 4.75781e-05 6.34122e-05 1.66365e-20 1.94344e-05 7.07958e-20 2.49827e-05 -4.42778e-20 -4.21845e-05 -2.49039e-19 -4.03256e-05 -1.91693e-20 8.29307e-05 -1.66096e-19 
627.9 0 5.45791e-20 -0.000697515 1.39323e-19 7.80066e-05 0.000965342 1.33163e-19 0.000107979 2.47155e-20 3.18929e-05 8.29207e-21 -0.000163943 1.33794e-19 -1.39045e-19 4.19856e-05 -7.11047e-20 -5.80059e-05 -1.34337e-19 -0.000149005 1.70524e-20 4.75615e-05 5.20858e-05 5.56084e-20 1.57501e-05 6.00257e-20 2.44171e-05 -3.714e-20 -5.35273e-05 -2.32025e-19 -4.36532e-05 -6.18202e-20 7.60356e-05 -1.65307e-19 
628.25 0 6.01662e-20 -0.000726668 1.41823e-19 9.38448e-05 0.00093836 1.25006e-19 9.56387e-05 5.39825e-20 2.69498e-05 -3.77648e-20 -0.000140038 1.2752e-19 -1.38873e-19 2.74135e-05 -7.90206e-20 -2.96844e-05 -1.24378e-19 -0.000123819 5.0168e-20 5.1374e-05 4.29783e-05 6.94598e-20 1.44469e-05 7.98964e-20 2.41842e-05 -3.22803e-20 -5.79662e-05 -2.1541e-19 -4.54709e-05 -9.10829e-20 7.16436e-05 -1.58556e-19 
628.6 0 6.93071e-20 -0.000754109 1.53727e-19 0.000107019 0.000913445 1.27142e-19 8.56058e-05 7.46125e-20 2.04071e-05 -6.28306e-20 -0.000113465 1.11056e-19 -1.58082e-19 9.17075e-06 -8.59537e-20 7.31721e-08 -1.08517e-19 -0.000100907 7.79663e-20 5.87943e-05 3.65856e-05 9.55626e-20 1.32868e-05 9.71612e-20 2.23881e-05 -3.79349e-20 -5.67368e-05 -1.8961e-19 -4.74532e-05 -1.10915e-19 7.07513e-05 -1.56848e-19 
628.95 0 7.55577e-20 -0.000780449 1.59529e-19 0.000115726 0.000890311 1.47691e-19 7.65516e-05 1.12608e-19 1.72072e-05 -7.02792e-20 -9.44929e-05 7.60939e-20 -1.85571e-19 -1.21469e-05 -7.21108e-20 2.59749e-05 -9.33983e-20 -8.28852e-05 1.08879e-19 6.86226e-05 3.00467e-05 1.35719e-19 1.11188e-05 9.51645e-20 1.58885e-05 -4.5206e-20 -5.24481e-05 -1.45966e-19 -5.02146e-05 -1.12712e-19 6.81403e-05 -1.48993e-19 
629.3 0 7.30367e-20 -0.000807937 1.57539e-19 0.000120002 0.000869083 1.64321e-19 7.02329e-05 1.4099e-19 2.08954e-05 -7.98929e-20 -8.54632e-05 3.71413e-20 -2.03812e-19 -3.60749e-05 -4.72082e-20 4.56875e-05 -9.38968e-20 -6.78078e-05 1.27771e-19 8.24422e-05 2.20266e-05 1.47984e-19 7.37222e-06 8.35322e-20 5.64625e-06 -5.83904e-20 -4.66459e-05 -1.00193e-19 -5.16476e-05 -1.07467e-19 6.25413e-05 -1.47644e-19 
629.65 0 7.97028e-20 -0.000837978 1.47391e-19 0.000119995 0.00084885 1.78996e-19 7.00147e-05 1.5596e-19 2.90942e-05 -7.8033e-20 -8.21353e-05 -1.85881e-21 -2.11668e-19 -6.17007e-05 -2.80539e-20 5.69443e-05 -1.05131e-19 -5.00638e-05 1.34619e-19 0.000103473 1.37564e-05 1.60973e-19 4.19837e-07 5.01128e-20 -4.19369e-06 -6.04378e-20 -4.26829e-05 -8.33881e-20 -4.74953e-05 -1.01415e-19 5.67068e-05 -1.59203e-19 
630 0 9.38929e-20 -0.000868822 1.44811e-19 0.000117365 0.000825107 1.93983e-19 7.89724e-05 1.78752e-19 3.74669e-05 -1.03736e-19 -8.35736e-05 -3.54405e-20 -2.06049e-19 -8.67e-05 -6.88624e-22 6.04925e-05 -1.09986e-19 -2.35272e-05 1.35839e-19 0.000131828 5.2812e-06 1.50356e-19 -1.06706e-05 9.61598e-21 -1.19825e-05 -5.77959e-20 -4.4048e-05 -6.83159e-20 -3.69949e-05 -1.085e-19 5.09148e-05 -1.85938e-19 
630.35 0 1.24265e-19 -0.000898747 1.51269e-19 0.00011544 0.000794484 2.1288e-19 9.6736e-05 2.00755e-19 4.31251e-05 -1.27728e-19 -9.01368e-05 -6.38181e-20 -1.93135e-19 -0.000110717 3.99425e-20 5.86578e-05 -1.37162e-19 1.16219e-05 1.23163e-19 0.000159014 -5.49065e-06 1.50464e-19 -2.5153e-05 -2.83655e-20 -2.09122e-05 -5.79892e-20 -5.0528e-05 -5.55425e-20 -2.34434e-05 -1.06327e-19 4.30226e-05 -2.18705e-19 
630.7 0 1.59751e-19 -0.000925253 1.36547e-19 0.000114949 0.000757693 2.18199e-19 0.00012022 2.03529e-19 4.26917e-05 -1.51021e-19 -0.000100968 -7.66925e-20 -1.96835e-19 -0.00013427 5.51293e-20 5.30871e-05 -1.70848e-19 4.92106e-05 9.10094e-20 0.000174659 -1.9909e-05 1.68906e-19 -4.20935e-05 -5.37475e-20 -3.34453e-05 -4.99884e-20 -5.75769e-05 -5.59755e-20 -7.97154e-06 -1.03982e-19 3.08952e-05 -2.36781e-19 
631.05 0 2.07443e-19 -0.000948706 1.20987e-19 0.00011451 0.000718188 2.37796e-19 0.000144512 2.13007e-19 3.35196e-05 -1.72946e-19 -0.000114859 -7.9328e-20 -1.96722e-19 -0.00015617 3.8439e-20 4.55668e-05 -2.04087e-19 8.48408e-05 4.81289e-20 0.000176417 -3.61122e-05 1.79075e-19 -6.09416e-05 -8.50973e-20 -4.86096e-05 -2.81926e-20 -6.01208e-05 -5.84842e-20 7.67491e-06 -9.47054e-20 1.58087e-05 -2.63532e-19 
631.4 0 2.51429e-19 -0.000972403 1.03515e-19 0.000113354 0.000682226 2.79054e-19 0.000164964 2.08175e-19 1.6003e-05 -1.86351e-19 -0.000131637 -8.24197e-20 -2.01934e-19 -0.000174936 2.1098e-21 3.72225e-05 -2.27133e-19 0.00011908 7.86998e-21 0.000167723 -5.4335e-05 1.8522e-19 -7.88689e-05 -1.28686e-19 -6.33565e-05 1.39259e-20 -5.8347e-05 -6.1683e-20 2.01432e-05 -8.3334e-20 6.52408e-07 -2.97902e-19 
631.75 0 2.88102e-19 -0.000996689 9.02046e-20 0.000110579 0.000653994 3.24946e-19 0.000179825 2.05384e-19 -6.14019e-06 -1.90484e-19 -0.000150102 -6.20209e-20 -2.10048e-19 -0.000191543 -4.06339e-20 2.76942e-05 -2.48361e-19 0.0001555 -2.01947e-20 0.000149877 -7.71167e-05 1.85719e-19 -9.35201e-05 -1.61125e-19 -7.52138e-05 3.7457e-20 -5.69007e-05 -6.46332e-20 2.86063e-05 -5.97108e-20 -1.32117e-05 -3.43494e-19 
632.1 0 3.27741e-19 -0.00101952 9.97141e-20 0.000104937 0.00063209 3.77842e-19 0.000186114 1.96047e-19 -2.74388e-05 -1.86538e-19 -0.000167614 -2.93669e-20 -2.07254e-19 -0.000206174 -9.01026e-20 1.77403e-05 -2.68899e-19 0.000196256 -2.58887e-20 0.000123972 -0.00010385 1.7564e-19 -0.000107484 -1.9081e-19 -8.08568e-05 6.66225e-20 -5.78562e-05 -6.63618e-20 3.53401e-05 -5.56642e-20 -2.57642e-05 -3.91885e-19 
632.45 0 3.56306e-19 -0.00103848 1.12128e-19 9.62122e-05 0.00061379 4.32759e-19 0.000179274 1.97184e-19 -4.45064e-05 -1.71481e-19 -0.000184801 4.14204e-21 -2.02965e-19 -0.000218168 -1.28908e-19 1.0384e-05 -2.77737e-19 0.000241653 -2.00352e-20 9.26803e-05 -0.000130339 1.43284e-19 -0.000122751 -2.15411e-19 -7.82394e-05 1.0756e-19 -5.79084e-05 -5.48188e-20 4.2097e-05 -4.83731e-20 -3.41472e-05 -4.33783e-19 
632.8 0 3.75424e-19 -0.00105288 1.16884e-19 8.43572e-05 0.000599461 4.7367e-19 0.000160358 2.31958e-19 -5.70453e-05 -1.57202e-19 -0.000203814 4.34737e-20 -2.08255e-19 -0.000227389 -1.70912e-19 6.28738e-06 -2.67243e-19 0.000289546 -1.07728e-20 5.96489e-05 -0.000151846 9.92463e-20 -0.000137229 -2.53319e-19 -6.90937e-05 1.47321e-19 -5.59706e-05 -2.33382e-20 5.03917e-05 -5.81803e-20 -3.5832e-05 -4.62915e-19 
633.15 0 3.98832e-19 -0.00106477 1.09086e-19 7.1744e-05 0.000591565 4.96011e-19 0.000133533 2.5177e-19 -6.91445e-05 -1.27198e-19 -0.000225708 6.53182e-20 -1.96563e-19 -0.000232596 -2.21452e-19 4.78431e-06 -2.66823e-19 0.000337222 1.55717e-20 2.89238e-05 -0.000165349 7.33997e-20 -0.000149321 -2.9602e-19 -5.62053e-05 1.73794e-19 -5.40869e-05 6.61119e-21 6.05894e-05 -6.92429e-20 -3.35959e-05 -4.84903e-19 
633.5 0 4.11001e-19 -0.00107446 9.38361e-20 6.32415e-05 0.000588507 4.94348e-19 0.000101706 2.41312e-19 -8.55826e-05 -8.71838e-20 -0.000248122 4.29711e-20 -1.84448e-19 -0.000233979 -2.70482e-19 2.77893e-06 -2.43355e-19 0.000381876 3.20993e-20 3.11968e-06 -0.000169558 6.09313e-20 -0.000158073 -3.42268e-19 -4.00561e-05 2.00728e-19 -5.31211e-05 3.61405e-20 7.16215e-05 -7.66936e-20 -3.0948e-05 -4.99701e-19 
633.85 0 4.20857e-19 -0.0010828 8.11822e-20 6.03385e-05 0.000583905 5.07296e-19 6.7949e-05 2.30106e-19 -0.000105428 -5.57007e-20 -0.000269125 4.8994e-21 -1.77738e-19 -0.000234246 -2.99845e-19 -1.76116e-06 -2.11616e-19 0.000420368 3.23947e-20 -1.69484e-05 -0.000165243 5.86963e-20 -0.000161706 -3.65883e-19 -2.005e-05 2.30071e-19 -5.18527e-05 5.75574e-20 8.29436e-05 -7.3939e-20 -2.93837e-05 -5.15007e-19 
634.2 0 4.04716e-19 -0.00109104 7.79768e-20 5.96355e-05 0.000574585 5.33176e-19 3.61027e-05 2.29634e-19 -0.000123264 -3.93021e-20 -0.000287568 -3.45486e-20 -1.70844e-19 -0.000232848 -3.38492e-19 -5.02326e-06 -1.79906e-19 0.000449509 2.20967e-20 -3.27053e-05 -0.000157836 4.27337e-20 -0.000160279 -3.79338e-19 6.88085e-07 2.35584e-19 -4.81858e-05 6.16013e-20 9.36344e-05 -6.60611e-20 -2.88233e-05 -5.42226e-19 
634.55 0 3.80877e-19 -0.00109776 8.02972e-20 5.76395e-05 0.000562185 5.59339e-19 9.70073e-06 2.43343e-19 -0.000136147 -2.36557e-20 -0.000302514 -6.37234e-20 -1.65433e-19 -0.000225477 -3.52445e-19 -3.57966e-06 -1.50331e-19 0.000467018 2.47115e-20 -4.62097e-05 -0.000150765 2.43873e-20 -0.000157226 -3.82735e-19 2.06668e-05 2.25126e-19 -4.21442e-05 5.65857e-20 0.000101448 -5.58139e-20 -2.98438e-05 -5.73448e-19 
634.9 0 3.51076e-19 -0.00110122 9.72909e-20 5.3544e-05 0.000548925 5.781e-19 -1.30672e-05 2.55366e-19 -0.000145175 -2.70338e-20 -0.00031698 -7.0782e-20 -1.52999e-19 -0.00021152 -3.5888e-19 4.32036e-06 -1.17654e-19 0.000473427 3.68806e-20 -5.84704e-05 -0.000142192 -4.50024e-21 -0.000155429 -4.05291e-19 4.26046e-05 2.11187e-19 -3.34725e-05 4.30812e-20 0.000105301 -3.85777e-20 -3.22494e-05 -5.98549e-19 
635.25 0 3.1858e-19 -0.0011001 1.13085e-19 4.84319e-05 0.000535039 5.83804e-19 -3.57785e-05 2.4996e-19 -0.000149383 -5.1991e-20 -0.000330732 -7.00174e-20 -1.23504e-19 -0.000194565 -3.58557e-19 2.02167e-05 -9.9692e-20 0.000472599 4.88966e-20 -7.05142e-05 -0.000131285 -2.05911e-20 -0.00015396 -4.12792e-19 6.72475e-05 1.9159e-19 -2.21604e-05 5.58802e-20 0.000105928 -1.82351e-20 -3.34618e-05 -6.17916e-19 
635.6 0 2.82745e-19 -0.00109412 1.24422e-19 4.40253e-05 0.000517886 5.86019e-19 -5.77543e-05 2.18963e-19 -0.000147509 -5.24327e-20 -0.000338019 -6.914e-20 -1.29892e-19 -0.000176434 -3.5509e-19 4.29179e-05 -9.55607e-20 0.000468509 5.47512e-20 -8.33601e-05 -0.000117581 -2.5151e-20 -0.000152531 -4.26894e-19 9.22213e-05 1.64952e-19 -1.00032e-05 5.97066e-20 0.000104658 6.86253e-21 -3.32231e-05 -6.276e-19 
635.95 0 2.456e-19 -0.00108749 1.40217e-19 4.18753e-05 0.000495434 5.63628e-19 -7.5706e-05 1.77722e-19 -0.000141582 -5.86743e-20 -0.000339321 -8.65351e-20 -1.23277e-19 -0.000157312 -3.58132e-19 6.97811e-05 -9.80934e-20 0.00046071 6.22809e-20 -9.73968e-05 -9.97745e-05 -1.21453e-20 -0.000152001 -4.59175e-19 0.000112727 1.31496e-19 1.55547e-06 5.91835e-20 0.000101748 4.0393e-21 -3.45487e-05 -6.30139e-19 
636.3 0 2.09451e-19 -0.0010857 1.46137e-19 4.16809e-05 0.000471149 5.21078e-19 -8.76008e-05 1.33409e-19 -0.000137722 -5.22127e-20 -0.000340812 -1.24723e-19 -1.06212e-19 -0.000138849 -3.67957e-19 9.85623e-05 -9.94546e-20 0.00044288 7.2865e-20 -0.000113144 -7.82442e-05 6.4279e-21 -0.0001509 -4.88487e-19 0.000123853 8.43547e-20 1.11435e-05 3.73869e-20 9.67693e-05 -1.00867e-20 -3.7704e-05 -6.29202e-19 
636.65 0 1.6719e-19 -0.00108947 1.59338e-19 4.07198e-05 0.000447636 4.80514e-19 -9.11541e-05 1.0416e-19 -0.000142229 -4.87003e-20 -0.000344954 -1.5745e-19 -7.06978e-20 -0.000123117 -3.69026e-19 0.000126422 -1.08613e-19 0.000409733 8.20544e-20 -0.000130078 -5.70092e-05 3.076e-20 -0.000146295 -4.91273e-19 0.000125825 4.43454e-20 1.78061e-05 1.86304e-20 9.04174e-05 -9.92026e-21 -3.93438e-05 -6.10262e-19 
637 0 1.35937e-19 -0.00109909 1.77522e-19 3.66009e-05 0.00042496 4.28838e-19 -8.2398e-05 6.7544e-20 -0.000156329 -5.03111e-20 -0.000350863 -1.84431e-19 -3.6959e-20 -0.000110832 -3.80409e-19 0.000150794 -1.0679e-19 0.000362588 9.8714e-20 -0.000143383 -3.82368e-05 4.35034e-20 -0.00013453 -4.80154e-19 0.000123575 2.65957e-20 2.20312e-05 -4.50259e-21 8.29279e-05 -3.47379e-21 -3.8343e-05 -5.86453e-19 
637.35 0 1.35325e-19 -0.00111426 1.84561e-19 2.94654e-05 0.000406396 3.82115e-19 -6.0569e-05 4.19218e-20 -0.000171576 -5.68828e-20 -0.000357605 -2.03461e-19 -2.56097e-20 -0.000100212 -3.99938e-19 0.000171902 -1.12507e-19 0.000306633 1.19711e-19 -0.000146292 -2.07531e-05 6.54631e-20 -0.000112099 -4.63915e-19 0.00012192 9.4249e-21 2.31067e-05 -1.18338e-20 7.33659e-05 -2.1304e-20 -3.68795e-05 -5.55371e-19 
637.7 0 1.18106e-19 -0.00113187 1.86865e-19 2.0825e-05 0.000391792 3.43724e-19 -2.81271e-05 2.36894e-20 -0.000175452 -3.47511e-20 -0.00036209 -2.15899e-19 -2.84892e-20 -9.22004e-05 -4.00885e-19 0.000191242 -1.14128e-19 0.000246289 1.2706e-19 -0.000136548 -3.66804e-06 8.72175e-20 -7.99993e-05 -4.4828e-19 0.000120855 1.33377e-20 1.88509e-05 -1.33965e-20 6.2359e-05 -3.41179e-20 -3.58796e-05 -5.37986e-19 
638.05 0 1.24932e-19 -0.00115116 1.78696e-19 1.3449e-05 0.000376814 3.1931e-19 1.21325e-05 1.17109e-20 -0.000161719 -5.12241e-21 -0.000360572 -2.22172e-19 -3.37354e-20 -8.76907e-05 -3.87218e-19 0.000207454 -8.41513e-20 0.000184921 1.36207e-19 -0.00011886 1.33046e-05 1.08589e-19 -4.67952e-05 -4.20719e-19 0.000116791 2.63245e-20 9.95693e-06 -2.3439e-21 5.13263e-05 -2.22124e-20 -3.30776e-05 -5.18596e-19 
638.4 0 1.28185e-19 -0.00117181 1.47949e-19 1.08937e-05 0.00035938 2.82891e-19 5.63666e-05 2.18752e-21 -0.000131329 3.84551e-20 -0.000354399 -2.23231e-19 -3.78761e-20 -8.25688e-05 -3.67495e-19 0.000220294 -5.08283e-20 0.000125653 1.34064e-19 -9.99954e-05 3.00991e-05 1.30754e-19 -2.1197e-05 -3.87473e-19 0.00010822 4.06485e-20 -1.54212e-07 1.31681e-20 3.97658e-05 -2.30143e-20 -2.70794e-05 -4.92843e-19 
638.75 0 1.42114e-19 -0.00119104 1.10064e-19 1.38228e-05 0.000337532 2.39184e-19 0.000101347 1.42214e-20 -9.2467e-05 9.01006e-20 -0.000346251 -2.17476e-19 -5.60008e-20 -7.04655e-05 -3.602e-19 0.000234641 -2.05863e-20 7.36879e-05 1.19967e-19 -8.34831e-05 4.52184e-05 1.47116e-19 -5.14897e-06 -3.46092e-19 9.65831e-05 4.73531e-20 -8.59881e-06 2.56017e-20 2.79969e-05 -2.32863e-20 -2.02266e-05 -4.77362e-19 
639.1 0 1.3639e-19 -0.00120451 6.30886e-20 2.03741e-05 0.000309667 2.03771e-19 0.000143152 1.66365e-20 -5.52353e-05 1.50533e-19 -0.000336526 -2.12535e-19 -7.07897e-20 -4.92858e-05 -3.67279e-19 0.000254388 1.26388e-20 3.32646e-05 1.01729e-19 -6.85576e-05 5.51473e-05 1.61949e-19 3.28161e-06 -2.97447e-19 8.30631e-05 7.08581e-20 -1.3406e-05 3.43826e-20 1.80155e-05 -1.99123e-20 -1.68983e-05 -4.71334e-19 
639.45 0 1.21217e-19 -0.00120813 1.855e-20 2.70214e-05 0.000273192 1.74851e-19 0.000173959 1.27121e-20 -2.36003e-05 2.02672e-19 -0.000326932 -2.29428e-19 -7.15299e-20 -2.47983e-05 -3.56514e-19 0.00027801 3.3474e-20 3.22007e-06 9.24064e-20 -5.50674e-05 5.7549e-05 1.68312e-19 6.80018e-06 -2.29726e-19 6.89495e-05 1.12149e-19 -1.27738e-05 4.45866e-20 1.14019e-05 2.9619e-21 -2.1688e-05 -4.68876e-19 
639.8 0 1.05719e-19 -0.00120207 -9.54888e-21 3.04341e-05 0.000227133 1.44911e-19 0.000188449 -6.32554e-21 5.81391e-07 2.38359e-19 -0.00032121 -2.68712e-19 -7.38387e-20 -3.21178e-06 -3.33191e-19 0.000302032 3.62671e-20 -1.77252e-05 8.9166e-20 -4.64353e-05 5.19523e-05 1.60408e-19 7.83193e-06 -1.76671e-19 5.51823e-05 1.65531e-19 -9.17978e-06 7.21328e-20 7.17338e-06 2.09071e-20 -3.29382e-05 -4.50135e-19 
640.15 0 9.33209e-20 -0.00119047 -4.3432e-20 2.98702e-05 0.000176246 1.40629e-19 0.000190215 -7.94856e-21 1.55909e-05 2.65024e-19 -0.000317515 -2.79048e-19 -9.52113e-20 1.37851e-05 -3.08956e-19 0.000322864 4.72688e-20 -2.84247e-05 1.01213e-19 -4.34276e-05 4.0318e-05 1.24818e-19 6.46861e-06 -1.36105e-19 4.22117e-05 2.10655e-19 -5.75447e-06 9.53975e-20 4.42428e-06 4.09757e-20 -4.46684e-05 -4.20631e-19 
640.5 0 1.04649e-19 -0.00117685 -5.21899e-20 2.79213e-05 0.000128216 1.3649e-19 0.000183266 9.85934e-21 2.25828e-05 2.89422e-19 -0.000311431 -2.69773e-19 -1.29237e-19 2.67001e-05 -2.97986e-19 0.000338889 5.54269e-20 -2.7109e-05 1.10904e-19 -4.13731e-05 2.67668e-05 9.81717e-20 3.75954e-06 -1.07579e-19 3.07595e-05 2.48193e-19 -9.57991e-07 1.17701e-19 5.251e-06 3.15003e-20 -5.49434e-05 -3.76884e-19 
640.85 0 1.04994e-19 -0.00116346 -6.62267e-20 2.72725e-05 8.79577e-05 1.35231e-19 0.000169323 2.60276e-20 2.1748e-05 2.9752e-19 -0.000304504 -2.56704e-19 -1.54702e-19 3.60667e-05 -2.7495e-19 0.00035138 6.05489e-20 -1.43034e-05 1.00054e-19 -3.49114e-05 1.44029e-05 7.74359e-20 2.36383e-06 -9.21836e-20 2.02147e-05 2.826e-19 8.12141e-06 1.29644e-19 1.06463e-05 3.69817e-20 -6.27172e-05 -3.12547e-19 
641.2 0 1.0952e-19 -0.00115116 -5.91622e-20 2.80871e-05 5.84669e-05 1.31435e-19 0.000150557 3.14665e-20 1.23491e-05 3.07859e-19 -0.000300397 -2.4277e-19 -1.80185e-19 4.16735e-05 -2.60361e-19 0.000360971 6.9774e-20 2.87072e-06 8.2404e-20 -2.20859e-05 4.52326e-06 4.68973e-20 2.1018e-06 -8.09791e-20 8.66193e-06 3.17771e-19 2.06493e-05 1.66158e-19 1.92826e-05 3.74181e-20 -6.6475e-05 -2.3604e-19 
641.55 0 1.19871e-19 -0.00113779 -6.36089e-20 2.88048e-05 3.77902e-05 1.22105e-19 0.000131317 3.88041e-20 -4.32931e-06 3.14377e-19 -0.00030032 -2.28123e-19 -1.9138e-19 4.26938e-05 -2.60674e-19 0.00036646 5.23758e-20 1.88677e-05 5.48773e-20 -5.3748e-06 -2.22387e-06 2.72538e-20 1.17421e-06 -6.92273e-20 -4.8117e-06 3.2439e-19 3.24129e-05 2.0427e-19 3.18563e-05 5.49353e-20 -6.63428e-05 -1.62348e-19 
641.9 0 1.45399e-19 -0.00112298 -6.40408e-20 2.90937e-05 1.86185e-05 1.30031e-19 0.000115503 3.78897e-20 -2.6827e-05 3.23469e-19 -0.000303904 -2.14585e-19 -1.75142e-19 3.95937e-05 -2.50064e-19 0.000365656 1.26547e-20 3.53897e-05 4.10961e-20 8.37825e-06 -5.78858e-06 1.2486e-20 -9.96116e-07 -5.79577e-20 -1.85097e-05 3.22693e-19 4.08024e-05 2.24392e-19 4.74769e-05 6.98953e-20 -6.31849e-05 -9.33584e-20 
642.25 0 1.75984e-19 -0.00110816 -8.13732e-20 2.85522e-05 -2.20302e-06 1.33457e-19 0.00010148 4.84946e-20 -5.61238e-05 3.34654e-19 -0.000307828 -1.86734e-19 -1.3292e-19 3.38248e-05 -2.32252e-19 0.000359637 -1.51605e-20 5.18588e-05 1.40482e-20 1.47655e-05 -8.80521e-06 1.74671e-20 -4.88155e-06 -6.5337e-20 -2.98104e-05 3.18266e-19 4.78028e-05 2.46168e-19 6.25875e-05 8.49983e-20 -5.66563e-05 -4.49942e-20 
642.6 0 1.85073e-19 -0.00109286 -8.46233e-20 2.62884e-05 -2.36949e-05 1.31136e-19 8.77073e-05 4.3698e-20 -8.9792e-05 3.31606e-19 -0.000308732 -1.5044e-19 -7.90393e-20 2.6172e-05 -1.99889e-19 0.000351226 -4.08289e-20 6.19406e-05 -3.71578e-21 1.2011e-05 -1.32093e-05 3.69392e-20 -1.20508e-05 -7.65157e-20 -3.79013e-05 2.96347e-19 5.73264e-05 2.5165e-19 7.55208e-05 9.23965e-20 -4.56271e-05 -2.80845e-21 
642.95 0 1.87645e-19 -0.0010771 -9.04121e-20 2.32896e-05 -4.40018e-05 1.26574e-19 7.58039e-05 3.69233e-20 -0.000121486 3.25743e-19 -0.000302537 -1.10958e-19 -1.03714e-20 1.67348e-05 -1.74716e-19 0.000340638 -7.00368e-20 6.49711e-05 -3.47477e-20 2.39746e-07 -1.90855e-05 4.9762e-20 -2.22939e-05 -8.25436e-20 -4.28893e-05 2.7382e-19 6.67353e-05 2.48882e-19 8.75285e-05 1.01669e-19 -3.0482e-05 2.62403e-20 
643.3 0 1.9248e-19 -0.00106021 -9.27351e-20 2.07633e-05 -6.3698e-05 1.01909e-19 6.57416e-05 3.05724e-20 -0.00014934 2.99147e-19 -0.000288809 -9.0879e-20 4.38705e-20 7.01763e-06 -1.36112e-19 0.000323893 -9.34408e-20 6.79384e-05 -4.94726e-20 -1.64417e-05 -2.63837e-05 4.51181e-20 -3.30461e-05 -8.06533e-20 -4.45614e-05 2.35981e-19 7.07525e-05 2.4388e-19 9.94305e-05 1.27856e-19 -1.31652e-05 5.62992e-20 
643.65 0 2.03095e-19 -0.00104174 -8.83734e-20 1.75804e-05 -8.6677e-05 7.87998e-20 5.47712e-05 2.21689e-20 -0.000172267 2.62743e-19 -0.000270452 -7.15062e-20 6.98963e-20 -1.01956e-07 -9.45539e-20 0.000297792 -1.1429e-19 7.19967e-05 -4.12672e-20 -3.67486e-05 -3.38973e-05 3.00791e-20 -4.33147e-05 -6.36981e-20 -4.62862e-05 2.09278e-19 6.96733e-05 2.52694e-19 0.000112046 1.42953e-19 4.92405e-06 7.00108e-20 
644 0 2.10066e-19 -0.00102276 -1.03026e-19 1.14947e-05 -0.000116464 6.28359e-20 4.09202e-05 1.52459e-20 -0.000186901 2.19836e-19 -0.000245753 -5.10028e-20 8.84961e-20 -3.1284e-06 -8.09796e-20 0.000262543 -1.44376e-19 7.16716e-05 -3.16036e-20 -6.11373e-05 -3.89913e-05 1.35628e-20 -5.37248e-05 -5.26591e-20 -4.93866e-05 1.80274e-19 6.87054e-05 2.52327e-19 0.000124392 1.33826e-19 2.35439e-05 5.77081e-20 
644.35 0 2.22073e-19 -0.00100323 -1.13685e-19 2.05221e-06 -0.000154344 5.89743e-20 2.49477e-05 1.71307e-20 -0.000191728 1.7331e-19 -0.000214076 -2.7559e-20 8.91024e-20 -1.24618e-06 -8.62e-20 0.00022016 -1.44596e-19 6.3097e-05 -2.01163e-20 -8.36164e-05 -4.05285e-05 7.66816e-21 -6.27333e-05 -3.7602e-20 -5.26735e-05 1.56745e-19 7.11493e-05 2.40902e-19 0.000133503 1.36173e-19 4.06289e-05 4.60419e-20 
644.7 0 2.20459e-19 -0.000982874 -1.24093e-19 -9.68943e-06 -0.000195806 4.41181e-20 8.21349e-06 2.74045e-20 -0.000187819 1.35958e-19 -0.000181073 -6.40822e-21 6.4818e-20 3.87102e-06 -1.19236e-19 0.000173475 -1.40668e-19 4.85066e-05 -7.35914e-21 -9.7504e-05 -3.99723e-05 4.63983e-20 -6.81009e-05 -2.5353e-21 -5.62848e-05 1.36123e-19 7.66919e-05 2.16672e-19 0.000139684 1.64949e-19 5.44413e-05 3.43111e-20 
645.05 0 2.14647e-19 -0.000962843 -1.18303e-19 -2.26245e-05 -0.000234238 4.70564e-20 -1.02686e-05 4.20689e-20 -0.000178238 1.05463e-19 -0.000154652 -1.94873e-21 2.88053e-20 7.88525e-06 -1.44159e-19 0.000126356 -1.56336e-19 3.34116e-05 -6.19038e-21 -0.00010339 -3.88442e-05 8.68947e-20 -7.15697e-05 4.47284e-20 -6.06523e-05 1.18415e-19 8.28535e-05 1.8371e-19 0.000145964 2.07697e-19 6.35039e-05 3.52418e-20 
645.4 0 1.91879e-19 -0.000944323 -1.24413e-19 -3.42963e-05 -0.000267166 6.20881e-20 -2.89846e-05 7.17402e-20 -0.000164389 8.80192e-20 -0.000138887 -5.55781e-21 -1.05218e-20 1.23759e-05 -1.46696e-19 8.34901e-05 -1.7272e-19 2.00401e-05 -1.72344e-20 -0.000103459 -3.76035e-05 1.11334e-19 -7.58197e-05 8.89494e-20 -6.51691e-05 1.19087e-19 8.40921e-05 1.43423e-19 0.000152017 2.44854e-19 6.77026e-05 4.71806e-20 
645.75 0 1.67947e-19 -0.000927654 -1.36582e-19 -4.2554e-05 -0.000296285 8.39565e-20 -4.47364e-05 8.59244e-20 -0.000145934 6.50649e-20 -0.000132772 -5.58989e-21 -7.08367e-20 2.12455e-05 -1.59322e-19 4.76025e-05 -1.82257e-19 7.23768e-06 -4.10056e-20 -0.000102413 -3.71983e-05 1.19273e-19 -8.04842e-05 1.20265e-19 -6.65128e-05 1.34535e-19 8.01405e-05 1.24324e-19 0.000157268 2.65578e-19 6.77533e-05 6.51335e-20 
646.1 0 1.39405e-19 -0.000911504 -1.3079e-19 -4.75454e-05 -0.000323535 9.58708e-20 -5.54357e-05 9.13097e-20 -0.000124864 4.39117e-20 -0.000129129 1.42357e-20 -1.17524e-19 3.57728e-05 -1.75014e-19 1.92505e-05 -1.74001e-19 -6.38548e-06 -6.40587e-20 -0.000108145 -3.76802e-05 1.29953e-19 -8.32769e-05 1.54013e-19 -6.12401e-05 1.55127e-19 7.30913e-05 1.10103e-19 0.000163193 2.857e-19 6.38094e-05 8.32446e-20 
646.45 0 1.09045e-19 -0.000893714 -1.24335e-19 -5.08061e-05 -0.000350566 9.95512e-20 -6.0582e-05 7.81194e-20 -0.000105474 3.13282e-20 -0.000122205 4.17435e-20 -1.46424e-19 5.6637e-05 -1.89645e-19 -1.70109e-06 -1.41301e-19 -2.16608e-05 -9.31311e-20 -0.000117949 -3.78099e-05 1.29317e-19 -8.26146e-05 2.10737e-19 -4.88705e-05 1.67338e-19 6.26117e-05 1.07083e-19 0.000169044 3.04848e-19 5.61793e-05 9.80133e-20 
646.8 0 7.90619e-20 -0.000875263 -1.17077e-19 -5.31067e-05 -0.000377912 1.03357e-19 -6.03776e-05 4.32497e-20 -8.69091e-05 2.81752e-20 -0.000111594 5.14728e-20 -1.86302e-19 8.40035e-05 -1.82279e-19 -1.45547e-05 -1.03385e-19 -4.05206e-05 -1.2607e-19 -0.00012361 -3.66274e-05 1.44874e-19 -7.93273e-05 2.25849e-19 -3.21776e-05 2.06589e-19 5.01468e-05 9.59808e-20 0.000172689 3.22185e-19 4.55286e-05 1.0011e-19 
647.15 0 6.03301e-20 -0.000856477 -1.26824e-19 -5.38998e-05 -0.000404711 1.07776e-19 -5.60779e-05 6.65503e-21 -6.31126e-05 3.83215e-20 -9.51317e-05 5.03719e-20 -2.17087e-19 0.000114095 -1.56314e-19 -2.27556e-05 -6.14623e-20 -6.68876e-05 -1.63994e-19 -0.000121974 -3.68495e-05 1.66837e-19 -7.43035e-05 2.40558e-19 -1.3723e-05 2.36904e-19 3.75734e-05 7.63729e-20 0.000174639 3.2948e-19 3.29903e-05 9.4091e-20 
647.5 0 4.61654e-20 -0.000837899 -1.43196e-19 -5.28557e-05 -0.00042977 1.00768e-19 -5.24503e-05 -2.4988e-20 -3.34409e-05 3.29228e-20 -7.03396e-05 3.64802e-20 -2.40992e-19 0.000140772 -1.10578e-19 -2.96017e-05 -2.20883e-20 -0.000102848 -2.06692e-19 -0.000113851 -4.28696e-05 1.97784e-19 -6.80301e-05 2.41194e-19 5.3935e-06 2.64937e-19 2.59252e-05 6.18823e-20 0.000176469 3.20529e-19 1.93122e-05 8.36032e-20 
647.85 0 4.55592e-20 -0.000820848 -1.45182e-19 -4.88413e-05 -0.000453167 9.11867e-20 -5.5941e-05 -5.1619e-20 -1.37091e-06 2.79873e-20 -3.81448e-05 1.03602e-20 -2.50371e-19 0.000160211 -5.24111e-20 -3.24468e-05 -7.22897e-21 -0.000146327 -2.60088e-19 -0.000101607 -5.38639e-05 2.10743e-19 -6.24931e-05 2.15241e-19 2.59556e-05 2.50763e-19 1.46062e-05 5.7449e-20 0.000178318 3.20623e-19 5.25077e-06 7.73503e-20 
648.2 0 2.75063e-20 -0.000805477 -1.40415e-19 -4.03784e-05 -0.000477622 7.29357e-20 -6.82849e-05 -6.60824e-20 2.95746e-05 4.3431e-20 -4.01047e-06 -1.53441e-20 -2.68983e-19 0.000172287 5.75803e-21 -3.01515e-05 1.80735e-20 -0.000192729 -3.02961e-19 -8.6803e-05 -6.60477e-05 2.28536e-19 -5.84854e-05 1.96411e-19 4.80566e-05 2.30939e-19 5.45944e-07 6.92685e-20 0.000178914 3.06599e-19 -9.23111e-06 8.69024e-20 
648.55 0 6.65377e-21 -0.000789854 -1.21697e-19 -2.82696e-05 -0.000504325 5.1836e-20 -8.72985e-05 -1.06808e-19 5.52852e-05 5.29551e-20 2.43049e-05 -3.36693e-20 -2.9171e-19 0.000179657 4.52597e-20 -2.56866e-05 4.52088e-20 -0.000238071 -3.22244e-19 -7.0365e-05 -7.87591e-05 2.42909e-19 -5.50898e-05 1.51216e-19 6.66465e-05 1.9825e-19 -1.80689e-05 6.51785e-20 0.000176284 2.78281e-19 -2.41243e-05 9.62851e-20 
648.9 0 -2.13899e-20 -0.000770081 -1.01003e-19 -1.60534e-05 -0.000533584 -1.22647e-20 -0.000112478 -1.62777e-19 7.45289e-05 5.63517e-20 4.132e-05 -3.44075e-20 -3.08406e-19 0.000183442 9.2749e-20 -1.8868e-05 6.65044e-20 -0.000278328 -3.12452e-19 -5.21532e-05 -9.35117e-05 2.4516e-19 -5.45539e-05 9.79614e-20 7.93754e-05 1.58876e-19 -3.9256e-05 5.37156e-20 0.000169051 2.57837e-19 -3.74904e-05 1.02799e-19 
649.25 0 -6.47501e-20 -0.000745487 -8.87067e-20 -6.01354e-06 -0.000563455 -6.80664e-20 -0.000146131 -2.3966e-19 8.70049e-05 5.67383e-20 4.52955e-05 -3.18722e-20 -3.28007e-19 0.00018388 1.3147e-19 -6.14968e-06 8.71387e-20 -0.000309523 -2.76722e-19 -3.31262e-05 -0.000110878 2.33026e-19 -6.02541e-05 5.47468e-20 8.78222e-05 1.16596e-19 -5.92959e-05 4.7343e-20 0.000158371 2.51434e-19 -4.82276e-05 9.74522e-20 
649.6 0 -1.17805e-19 -0.00071874 -7.35868e-20 2.00664e-06 -0.000590071 -1.16271e-19 -0.000189934 -3.05807e-19 9.00593e-05 5.99712e-20 3.82902e-05 -4.40372e-20 -3.4452e-19 0.000181341 1.85931e-19 1.32588e-05 1.20336e-19 -0.000330111 -2.41186e-19 -1.41906e-05 -0.000127769 2.15907e-19 -7.03758e-05 1.67502e-20 9.18984e-05 5.75072e-20 -7.74443e-05 2.7802e-20 0.000148362 2.45917e-19 -5.66136e-05 1.01448e-19 
649.95 0 -1.64343e-19 -0.000691263 -5.71093e-20 7.7241e-06 -0.000611016 -1.67208e-19 -0.000239289 -3.4737e-19 8.25755e-05 3.43447e-20 2.22409e-05 -4.83924e-20 -3.70082e-19 0.00017339 2.29825e-19 3.43449e-05 1.67023e-19 -0.000341667 -1.99758e-19 4.73553e-06 -0.000138602 1.92233e-19 -8.23521e-05 2.38333e-21 9.18516e-05 2.42314e-20 -9.52927e-05 9.9799e-21 0.000141418 2.52336e-19 -6.17348e-05 9.60719e-20 
650.3 0 -2.01033e-19 -0.000664242 -4.26784e-20 1.19479e-05 -0.000624537 -1.89769e-19 -0.000283786 -3.65817e-19 6.71093e-05 -9.72436e-21 4.56468e-07 -2.59698e-20 -3.76299e-19 0.00016009 2.54786e-19 5.4764e-05 2.13239e-19 -0.000343681 -1.52163e-19 2.30811e-05 -0.000139915 1.6853e-19 -9.5614e-05 -1.0796e-21 8.89273e-05 1.16327e-20 -0.00011267 -1.3573e-20 0.000136865 2.46921e-19 -6.36752e-05 7.91661e-20 
650.65 0 -2.21508e-19 -0.000640668 -2.66526e-20 1.72224e-05 -0.000631884 -2.1039e-19 -0.00031677 -3.59141e-19 4.76376e-05 -6.99434e-20 -1.97482e-05 -2.42024e-21 -3.79616e-19 0.000145834 2.7441e-19 7.48183e-05 2.51781e-19 -0.000333233 -1.11624e-19 4.11381e-05 -0.000134789 1.55796e-19 -0.000108913 1.50579e-20 8.45986e-05 1.58629e-20 -0.000127772 -2.3635e-20 0.000131963 2.3864e-19 -6.29873e-05 5.30274e-20 
651 0 -2.3959e-19 -0.000623237 -1.48538e-20 2.26714e-05 -0.000637851 -2.23184e-19 -0.000337668 -3.48419e-19 2.92624e-05 -8.7615e-20 -3.31547e-05 1.66879e-20 -3.48851e-19 0.000133476 2.72134e-19 9.24943e-05 2.81499e-19 -0.000311836 -8.41279e-20 5.97322e-05 -0.000129691 1.27573e-19 -0.000121474 3.54645e-20 7.95373e-05 4.28129e-20 -0.000139165 -3.36951e-20 0.000125213 2.07637e-19 -5.96492e-05 1.46629e-20 
651.35 0 -2.36914e-19 -0.000612522 -1.6846e-20 2.57434e-05 -0.000645122 -2.43914e-19 -0.000349084 -3.37022e-19 1.61957e-05 -8.12605e-20 -3.93805e-05 3.76182e-20 -3.02163e-19 0.000122928 2.66768e-19 0.000109847 2.90618e-19 -0.000282467 -5.69049e-20 7.94538e-05 -0.000126018 8.7799e-20 -0.000132762 4.54717e-20 7.08325e-05 4.62501e-20 -0.000148235 -4.50034e-20 0.000116562 1.88291e-19 -5.43264e-05 -1.02108e-20 
651.7 0 -2.26272e-19 -0.000606814 -2.4776e-20 2.57654e-05 -0.000653099 -2.64334e-19 -0.000355076 -3.33787e-19 5.67358e-06 -6.3207e-20 -4.27377e-05 5.74035e-20 -2.63943e-19 0.000109737 2.62425e-19 0.00013137 2.62281e-19 -0.000247175 -2.68097e-20 0.000100018 -0.000119724 4.75309e-20 -0.00014272 3.31871e-20 5.78313e-05 4.89854e-20 -0.000155853 -5.60428e-20 0.00010676 1.64677e-19 -4.90961e-05 -3.05933e-20 
652.05 0 -2.00205e-19 -0.000602518 -3.10404e-20 2.31297e-05 -0.000663134 -3.05506e-19 -0.000355559 -3.22912e-19 -8.63225e-06 -5.71707e-20 -4.90559e-05 5.78112e-20 -2.4411e-19 9.06078e-05 2.43718e-19 0.000157107 2.28698e-19 -0.000206774 1.01393e-20 0.000117979 -0.000104192 1.68568e-20 -0.000151679 3.24069e-20 4.48724e-05 7.14779e-20 -0.000159603 -6.76328e-20 9.79044e-05 1.5016e-19 -4.66121e-05 -3.66291e-20 
652.4 0 -1.85281e-19 -0.000594759 -2.97477e-20 1.91512e-05 -0.000679576 -3.36696e-19 -0.000345654 -3.09617e-19 -2.74909e-05 -4.79e-20 -5.77496e-05 5.46222e-20 -2.30072e-19 6.68444e-05 2.08691e-19 0.000181303 1.95486e-19 -0.000162204 3.95466e-20 0.000131627 -7.77427e-05 3.92196e-21 -0.000158505 4.9097e-21 3.57501e-05 8.96243e-20 -0.00015813 -5.23937e-20 9.23672e-05 1.48377e-19 -4.69238e-05 -4.34662e-20 
652.75 0 -1.76614e-19 -0.000582573 -2.34146e-20 1.52819e-05 -0.000702954 -3.55872e-19 -0.000320681 -3.00751e-19 -4.60047e-05 -3.01993e-20 -6.39979e-05 5.35621e-20 -2.13734e-19 3.87349e-05 1.71385e-19 0.000196973 1.69383e-19 -0.000118965 5.371e-20 0.000142968 -4.74957e-05 3.80786e-22 -0.00016344 -1.17434e-20 3.0139e-05 9.01207e-20 -0.000154274 -3.3424e-20 9.18662e-05 1.23425e-19 -4.85112e-05 -3.90682e-20 
653.1 0 -1.58947e-19 -0.000567915 -1.21155e-20 1.14132e-05 -0.000729566 -3.63811e-19 -0.000278584 -3.09583e-19 -6.21524e-05 -5.19423e-20 -6.67233e-05 6.67483e-20 -1.92039e-19 7.8903e-06 1.53515e-19 0.000202875 1.35584e-19 -8.39658e-05 5.4892e-20 0.000151307 -2.17789e-05 3.66676e-21 -0.000168787 -7.88474e-21 2.53234e-05 9.36373e-20 -0.000151218 -1.42467e-20 9.62704e-05 1.07707e-19 -4.94683e-05 -2.93674e-20 
653.45 0 -1.41994e-19 -0.000550458 -3.39839e-21 7.66115e-06 -0.00075907 -3.57895e-19 -0.000219766 -3.19835e-19 -7.77657e-05 -8.22985e-20 -6.48702e-05 7.91673e-20 -1.47767e-19 -2.09146e-05 1.42659e-19 0.000203619 9.98666e-20 -5.95474e-05 4.69885e-20 0.000151089 -3.69611e-06 2.24372e-20 -0.000175564 7.2191e-21 1.95133e-05 1.07267e-19 -0.00014803 -2.91465e-20 0.000102803 7.26806e-20 -4.7233e-05 -2.74583e-20 
653.8 0 -1.53118e-19 -0.00052938 -2.67438e-20 3.59424e-06 -0.000789927 -3.51285e-19 -0.000148593 -3.34134e-19 -9.366e-05 -1.24588e-19 -5.78852e-05 9.13245e-20 -9.39663e-20 -4.38198e-05 1.34107e-19 0.00020226 8.12144e-20 -4.57884e-05 5.82633e-20 0.000136808 5.97413e-06 3.51914e-20 -0.000182529 2.64966e-20 1.3685e-05 1.32359e-19 -0.000141666 -3.10466e-20 0.000109541 3.22483e-20 -4.29657e-05 -2.53366e-20 
654.15 0 -2.03209e-19 -0.000504577 -5.32712e-20 -1.60211e-06 -0.000817956 -3.42301e-19 -7.45853e-05 -3.2833e-19 -0.00010895 -1.46732e-19 -5.02083e-05 1.05881e-19 -3.7726e-20 -5.85913e-05 1.31029e-19 0.000198682 6.1978e-20 -4.46329e-05 6.79072e-20 0.000112203 6.67882e-06 3.68613e-20 -0.000187368 2.91904e-20 7.59893e-06 1.7344e-19 -0.000130615 -5.53919e-20 0.000116572 8.91948e-21 -4.11531e-05 -3.12829e-21 
654.5 0 -2.49476e-19 -0.000474684 -6.06968e-20 -7.08609e-06 -0.000840496 -3.34821e-19 -8.63879e-06 -2.96331e-19 -0.000124294 -1.75813e-19 -4.74176e-05 1.05471e-19 5.85148e-21 -6.47461e-05 1.48793e-19 0.000192394 4.2934e-20 -5.81722e-05 7.07286e-20 8.81908e-05 1.40232e-06 2.3644e-20 -0.000187667 1.73042e-20 2.41278e-06 2.06686e-19 -0.000115075 -7.21239e-20 0.000122689 7.55194e-21 -4.18866e-05 2.61252e-20 
654.85 0 -2.74515e-19 -0.000440356 -6.56262e-20 -1.29904e-05 -0.000855706 -3.4564e-19 4.36903e-05 -2.49842e-19 -0.000140924 -1.97977e-19 -4.98665e-05 1.09461e-19 4.97007e-20 -6.48942e-05 1.57018e-19 0.000183001 2.05443e-20 -8.2876e-05 7.52813e-20 7.47238e-05 -4.22596e-06 2.24409e-21 -0.000182299 7.79358e-21 5.15319e-07 2.26834e-19 -9.93991e-05 -9.72076e-20 0.000125222 4.35482e-21 -4.1694e-05 6.07758e-20 
655.2 0 -2.98952e-19 -0.000404534 -6.78227e-20 -2.0529e-05 -0.000859683 -3.74872e-19 8.26983e-05 -2.21189e-19 -0.000154508 -2.06215e-19 -5.27838e-05 1.37877e-19 8.04318e-20 -6.47532e-05 1.48496e-19 0.000171335 -3.00322e-20 -0.000110564 9.16984e-20 7.41378e-05 -5.80541e-06 -1.92284e-20 -0.000171209 -8.27669e-21 1.84373e-06 2.33284e-19 -8.81665e-05 -9.93433e-20 0.000123401 -1.69979e-20 -4.01541e-05 9.60485e-20 
655.55 0 -3.10538e-19 -0.000369176 -8.09861e-20 -2.99483e-05 -0.000850732 -4.21105e-19 0.000109695 -1.80982e-19 -0.000158635 -1.93231e-19 -5.38564e-05 1.82393e-19 1.20176e-19 -6.8719e-05 1.39347e-19 0.000157784 -7.8537e-20 -0.000132641 1.03495e-19 7.95175e-05 -2.79382e-06 -3.76712e-20 -0.00015649 -2.22689e-20 6.10226e-06 2.4454e-19 -8.19566e-05 -1.0005e-19 0.000118736 -4.32137e-20 -4.16944e-05 1.51118e-19 
655.9 0 -3.24329e-19 -0.000336388 -9.74559e-20 -4.00201e-05 -0.000833123 -4.65818e-19 0.00012668 -1.41118e-19 -0.000155866 -1.79949e-19 -5.50181e-05 2.00105e-19 1.44135e-19 -7.69541e-05 1.32891e-19 0.000140983 -1.13481e-19 -0.000144244 1.28527e-19 8.56788e-05 3.00403e-06 -6.37918e-20 -0.000142124 -5.1104e-20 1.42606e-05 2.41283e-19 -7.88536e-05 -1.08657e-19 0.000110523 -6.70224e-20 -4.95254e-05 1.83763e-19 
656.25 0 -3.31657e-19 -0.000307416 -1.16211e-19 -5.05874e-05 -0.000814746 -4.92733e-19 0.000140181 -8.61172e-20 -0.000156832 -1.68168e-19 -5.94084e-05 2.10196e-19 1.63348e-19 -8.97509e-05 1.30147e-19 0.00011946 -1.39513e-19 -0.000146472 1.54228e-19 9.39884e-05 9.46423e-06 -7.9156e-20 -0.000130696 -8.60313e-20 2.55021e-05 2.34469e-19 -7.88347e-05 -1.33182e-19 9.87433e-05 -8.20765e-20 -6.23086e-05 1.9842e-19 
656.6 0 -3.5108e-19 -0.000280439 -1.35761e-19 -6.18668e-05 -0.000801519 -5.12533e-19 0.000155462 -3.7439e-20 -0.00016695 -1.67744e-19 -6.86108e-05 2.13481e-19 1.74682e-19 -0.000105521 1.27054e-19 9.35756e-05 -1.69149e-19 -0.000141326 1.8474e-19 0.000103589 1.36958e-05 -9.21832e-20 -0.000122325 -1.0173e-19 3.71618e-05 2.29695e-19 -8.25015e-05 -1.38194e-19 8.70098e-05 -8.17936e-20 -7.79558e-05 2.04796e-19 
656.95 0 -3.70412e-19 -0.000253033 -1.53536e-19 -7.20007e-05 -0.000795862 -5.16083e-19 0.000166805 1.16641e-20 -0.000183113 -1.77592e-19 -8.12275e-05 2.13543e-19 1.73166e-19 -0.00012084 1.30023e-19 6.50549e-05 -1.98771e-19 -0.000131588 2.03217e-19 0.000108327 1.48338e-05 -9.05267e-20 -0.000114506 -1.19868e-19 4.65616e-05 2.40279e-19 -8.87848e-05 -1.39908e-19 7.74828e-05 -7.78134e-20 -9.6546e-05 1.94201e-19 
657.3 0 -3.71294e-19 -0.000222794 -1.68631e-19 -7.97502e-05 -0.000795371 -4.98151e-19 0.000167031 4.81647e-20 -0.00020231 -1.95632e-19 -9.67832e-05 2.23421e-19 1.80859e-19 -0.000135007 1.27047e-19 3.44667e-05 -2.28621e-19 -0.000125095 2.1514e-19 0.000104196 1.40739e-05 -9.1404e-20 -0.000106255 -1.23477e-19 5.24475e-05 2.52384e-19 -9.62189e-05 -1.24135e-19 6.91078e-05 -7.98797e-20 -0.000117227 2.00544e-19 
657.65 0 -3.68724e-19 -0.000186699 -1.54269e-19 -8.45467e-05 -0.000795563 -4.64449e-19 0.0001579 6.94464e-20 -0.000224623 -2.07101e-19 -0.000117646 2.25878e-19 1.94561e-19 -0.000148315 1.15417e-19 -3.40821e-07 -2.52834e-19 -0.000126358 2.1185e-19 9.15282e-05 1.32136e-05 -8.87099e-20 -9.84254e-05 -1.20725e-19 5.54607e-05 2.5888e-19 -0.000103851 -1.15262e-19 6.10194e-05 -1.02011e-19 -0.000136434 1.93541e-19 
658 0 -3.65356e-19 -0.000145414 -1.33694e-19 -8.54721e-05 -0.000791969 -4.42489e-19 0.000144711 8.17215e-20 -0.000249798 -2.18989e-19 -0.000145236 2.16788e-19 1.99645e-19 -0.000159038 9.55178e-20 -4.08982e-05 -2.70983e-19 -0.000131175 1.93789e-19 7.06548e-05 1.20353e-05 -9.94565e-20 -9.12101e-05 -8.77026e-20 5.76446e-05 2.61586e-19 -0.000108783 -1.02638e-19 5.2477e-05 -1.24352e-19 -0.000150988 1.89164e-19 
658.35 0 -3.70151e-19 -0.000100172 -1.12942e-19 -8.34579e-05 -0.00078202 -4.09673e-19 0.000131061 8.7953e-20 -0.000274912 -2.24776e-19 -0.000175844 1.94702e-19 1.90234e-19 -0.000162309 7.83566e-20 -8.16648e-05 -2.89413e-19 -0.000134544 1.76223e-19 4.14573e-05 8.35977e-06 -1.04154e-19 -8.48149e-05 -6.55879e-20 6.01566e-05 2.68964e-19 -0.000107896 -7.86332e-20 4.2982e-05 -1.33895e-19 -0.000159457 1.69432e-19 
658.7 0 -3.89239e-19 -5.24236e-05 -1.03405e-19 -8.14175e-05 -0.000766681 -4.03346e-19 0.000116091 8.17172e-20 -0.000298765 -2.34811e-19 -0.000200776 1.53879e-19 1.63586e-19 -0.00015511 6.59565e-20 -0.000114943 -3.08697e-19 -0.000136238 1.70418e-19 5.95577e-06 4.22238e-06 -9.56107e-20 -8.12226e-05 -6.22076e-20 6.41186e-05 2.75255e-19 -0.000101222 -4.07611e-20 3.38877e-05 -1.26999e-19 -0.000161314 1.59197e-19 
659.05 0 -4.07763e-19 -6.26914e-06 -1.00601e-19 -8.11007e-05 -0.000747727 -3.769e-19 9.6854e-05 7.81134e-20 -0.000321814 -2.29808e-19 -0.000213847 1.0172e-19 1.225e-19 -0.000138898 5.87735e-20 -0.000138502 -3.11015e-19 -0.000138094 1.8072e-19 -3.26031e-05 3.5599e-06 -7.01548e-20 -8.19639e-05 -7.57223e-20 6.86108e-05 2.7097e-19 -9.20238e-05 -8.68858e-21 2.57872e-05 -1.09129e-19 -0.000159505 1.46151e-19 
659.4 0 -4.29599e-19 3.59797e-05 -7.76267e-20 -8.17628e-05 -0.000729247 -3.49055e-19 7.61842e-05 6.9795e-20 -0.000347262 -2.37597e-19 -0.000214441 4.78028e-20 7.97456e-20 -0.00011636 5.36551e-20 -0.000153694 -2.96886e-19 -0.000141122 1.97933e-19 -7.05004e-05 5.94693e-06 -3.26846e-20 -8.59325e-05 -7.13245e-20 7.2216e-05 2.71796e-19 -8.3394e-05 9.23303e-21 1.64543e-05 -8.91058e-20 -0.000157455 1.33443e-19 
659.75 0 -4.41099e-19 7.40881e-05 -5.88732e-20 -8.24072e-05 -0.000717831 -3.17062e-19 6.07988e-05 8.27386e-20 -0.000377229 -2.60893e-19 -0.000205394 -8.0328e-21 5.01029e-20 -9.05041e-05 3.75357e-20 -0.000164028 -2.7656e-19 -0.000144662 2.22603e-19 -0.000106607 9.17508e-06 -7.48631e-21 -8.96103e-05 -6.23927e-20 7.56936e-05 2.78183e-19 -7.64492e-05 4.03868e-20 4.02994e-06 -6.20446e-20 -0.000156312 1.13798e-19 
660.1 0 -4.5475e-19 0.00010852 -5.83447e-20 -8.20796e-05 -0.000714654 -3.09116e-19 5.54208e-05 9.65934e-20 -0.000406703 -2.97159e-19 -0.000189264 -4.84064e-20 3.43984e-20 -6.40557e-05 2.0835e-20 -0.000170487 -2.42543e-19 -0.000146054 2.52083e-19 -0.000139958 1.10992e-05 -3.531e-21 -8.6049e-05 -5.16667e-20 7.91256e-05 2.82119e-19 -7.15036e-05 6.88726e-20 -1.17022e-05 -1.53345e-20 -0.000156841 1.02307e-19 
660.45 0 -4.51334e-19 0.000141223 -6.62027e-20 -8.05559e-05 -0.000716981 -2.97073e-19 6.32257e-05 1.16386e-19 -0.000427943 -3.18471e-19 -0.00016802 -7.30648e-20 1.47807e-20 -3.71047e-05 1.31238e-20 -0.000171507 -1.88569e-19 -0.000142959 2.86702e-19 -0.000169143 9.42425e-06 -1.04133e-20 -7.00382e-05 -6.10604e-20 8.11477e-05 2.67481e-19 -6.72643e-05 7.65997e-20 -2.75689e-05 2.35528e-20 -0.000156637 8.69999e-20 
660.8 0 -4.44528e-19 0.000171379 -6.37226e-20 -7.88854e-05 -0.000722519 -2.80619e-19 8.64056e-05 1.37143e-19 -0.000437741 -3.1645e-19 -0.000145085 -7.46243e-20 4.72561e-21 -1.07027e-05 1.09037e-20 -0.000165167 -1.13659e-19 -0.000135435 3.20504e-19 -0.000193339 3.57746e-06 -2.54909e-20 -4.61543e-05 -8.49049e-20 8.20581e-05 2.53352e-19 -6.1177e-05 7.87871e-20 -3.98827e-05 4.63048e-20 -0.000152948 8.39624e-20 
661.15 0 -4.3542e-19 0.000197181 -7.15406e-20 -7.67497e-05 -0.000729797 -2.78118e-19 0.000122757 1.63703e-19 -0.00043349 -3.0941e-19 -0.000124473 -4.60086e-20 1.06223e-20 1.01323e-05 1.28806e-20 -0.000148579 -4.22712e-20 -0.000126544 3.30191e-19 -0.000209571 -4.99643e-06 -3.97465e-20 -2.30316e-05 -1.07506e-19 8.41416e-05 2.34509e-19 -5.11074e-05 7.16399e-20 -4.84421e-05 6.50573e-20 -0.000147323 7.33159e-20 
661.5 0 -4.20243e-19 0.000218967 -8.41444e-20 -7.31826e-05 -0.000739929 -2.88969e-19 0.000166046 1.79848e-19 -0.000414321 -2.87527e-19 -0.000108655 1.26907e-20 1.45415e-20 2.0181e-05 2.47936e-20 -0.000119888 1.35945e-20 -0.00011838 3.49279e-19 -0.00021067 -1.62846e-05 -3.4269e-20 -2.36804e-06 -1.24948e-19 8.92007e-05 2.21883e-19 -3.84783e-05 6.04508e-20 -5.52238e-05 6.39099e-20 -0.000140989 5.90696e-20 
661.85 0 -4.15146e-19 0.000237301 -9.90401e-20 -6.86478e-05 -0.000755221 -3.11194e-19 0.000209964 2.0744e-19 -0.000385648 -2.8115e-19 -9.66195e-05 6.05498e-20 1.20697e-20 2.13274e-05 2.91684e-20 -8.32103e-05 4.84316e-20 -0.00011262 3.65784e-19 -0.000193097 -3.10855e-05 -5.18931e-20 1.42816e-05 -1.42749e-19 9.91165e-05 2.18525e-19 -2.75797e-05 5.52741e-20 -6.16409e-05 7.8068e-20 -0.000134311 4.84794e-20 
662.2 0 -4.02814e-19 0.000251928 -1.18441e-19 -6.48607e-05 -0.000772783 -3.25917e-19 0.000250285 2.0573e-19 -0.000353315 -2.64447e-19 -8.65311e-05 1.20868e-19 1.67505e-20 2.01141e-05 2.77299e-20 -4.4312e-05 7.70253e-20 -0.000110792 3.32257e-19 -0.000162204 -4.85097e-05 -8.06362e-20 2.49628e-05 -1.6172e-19 0.000114241 2.29657e-19 -2.10804e-05 4.96909e-20 -6.74809e-05 9.9839e-20 -0.000129555 3.17436e-20 
662.55 0 -3.73362e-19 0.000263504 -1.43083e-19 -6.38355e-05 -0.000785326 -3.30965e-19 0.000284718 1.93025e-19 -0.000319 -2.28633e-19 -7.8807e-05 1.90421e-19 5.68038e-20 1.94939e-05 2.15885e-20 -4.03225e-06 9.59599e-20 -0.000110897 2.86312e-19 -0.000125979 -6.67341e-05 -1.10721e-19 3.31478e-05 -1.89242e-19 0.000131581 2.36291e-19 -1.82537e-05 4.77695e-20 -7.15941e-05 1.11371e-19 -0.000125275 3.84115e-20 
662.9 0 -3.40161e-19 0.000272137 -1.72831e-19 -6.44534e-05 -0.000790071 -3.06596e-19 0.000310086 1.84742e-19 -0.000284512 -1.90627e-19 -7.26224e-05 2.5162e-19 1.04573e-19 1.75106e-05 7.76262e-21 3.49971e-05 1.0986e-19 -0.000109686 2.47832e-19 -9.05013e-05 -8.40767e-05 -1.16802e-19 4.24009e-05 -2.20494e-19 0.000149186 2.32514e-19 -1.665e-05 3.39391e-20 -7.39917e-05 1.10807e-19 -0.000117921 6.18617e-20 
663.25 0 -3.07877e-19 0.000277541 -2.10318e-19 -6.33094e-05 -0.000789808 -2.80855e-19 0.000324638 1.72466e-19 -0.000253652 -1.42844e-19 -6.55949e-05 2.919e-19 1.40616e-19 1.14861e-05 -1.01125e-20 6.71255e-05 1.10074e-19 -0.000105752 2.11443e-19 -5.74684e-05 -9.97789e-05 -1.21943e-19 5.32415e-05 -2.42935e-19 0.000165963 2.24825e-19 -1.50496e-05 2.13038e-20 -7.53427e-05 9.742e-20 -0.00010807 7.40709e-20 
663.6 0 -2.85213e-19 0.000283108 -2.20942e-19 -6.02262e-05 -0.000788774 -2.52252e-19 0.000327631 1.68375e-19 -0.00022659 -1.14858e-19 -5.9344e-05 3.20807e-19 1.79972e-19 -7.27121e-07 -1.55498e-20 8.92948e-05 9.33994e-20 -9.64363e-05 1.85788e-19 -2.59448e-05 -0.000113387 -1.33999e-19 6.66666e-05 -2.5477e-19 0.000178755 2.15873e-19 -1.29968e-05 1.35443e-20 -7.48985e-05 8.55562e-20 -9.76127e-05 6.83475e-20 
663.95 0 -2.75341e-19 0.000291528 -2.13975e-19 -5.61219e-05 -0.000787822 -2.293e-19 0.000317522 1.61052e-19 -0.000201331 -9.78034e-20 -6.11087e-05 3.36419e-19 1.96692e-19 -1.77844e-05 -7.22551e-21 0.00010295 6.96299e-20 -7.79134e-05 1.70907e-19 2.50319e-06 -0.000125317 -1.49808e-19 8.32714e-05 -2.27504e-19 0.000185015 2.00305e-19 -9.17262e-06 3.05479e-20 -7.0964e-05 5.3543e-20 -8.8152e-05 6.84382e-20 
664.3 0 -2.62756e-19 0.000303476 -1.89976e-19 -4.90641e-05 -0.000784434 -2.0263e-19 0.000292738 1.36972e-19 -0.000176062 -8.58349e-20 -7.3274e-05 3.278e-19 2.03434e-19 -3.54724e-05 6.22383e-21 0.000112958 3.45349e-20 -5.23612e-05 1.60428e-19 2.789e-05 -0.000136093 -1.53062e-19 0.000100575 -1.78081e-19 0.000185231 1.57373e-19 -2.04467e-06 5.81349e-20 -6.35193e-05 3.55353e-20 -8.00796e-05 6.01065e-20 
664.65 0 -2.4973e-19 0.000320177 -1.72901e-19 -3.83467e-05 -0.000781457 -1.77063e-19 0.000254801 8.52059e-20 -0.000150621 -9.36503e-20 -9.05546e-05 3.06783e-19 2.15532e-19 -5.1419e-05 3.00903e-20 0.000122034 -1.79494e-21 -2.65456e-05 1.43839e-19 5.27903e-05 -0.000144307 -1.58706e-19 0.000115528 -1.27318e-19 0.000179896 1.07157e-19 9.8069e-06 1.0067e-19 -5.26537e-05 6.51672e-21 -7.21119e-05 5.55275e-20 
665 0 -2.43283e-19 0.000339581 -1.59421e-19 -2.5988e-05 -0.000781833 -1.56534e-19 0.000210627 3.11949e-20 -0.000126848 -9.90193e-20 -0.000107395 2.91585e-19 2.19848e-19 -6.44291e-05 4.26054e-20 0.000129254 -3.25492e-20 -1.45804e-06 1.24703e-19 7.72362e-05 -0.000147469 -1.44467e-19 0.00012702 -9.9828e-20 0.000167539 5.66361e-20 2.3205e-05 1.43279e-19 -3.79238e-05 -1.41939e-20 -6.49575e-05 5.77025e-20 
665.35 0 -2.29703e-19 0.000358171 -1.57272e-19 -1.33176e-05 -0.00078439 -1.81602e-19 0.00016944 -2.66613e-20 -0.000107236 -1.07733e-19 -0.000123519 2.70426e-19 2.05752e-19 -7.2777e-05 6.25116e-20 0.000133534 -4.65853e-20 2.5339e-05 9.51229e-20 9.78336e-05 -0.000145788 -1.19083e-19 0.000136199 -8.51917e-20 0.0001492 1.06242e-20 3.28815e-05 1.72492e-19 -1.9115e-05 -3.13915e-20 -6.0761e-05 7.92385e-20 
665.7 0 -2.05799e-19 0.000375451 -1.41775e-19 6.93526e-07 -0.000790002 -2.05307e-19 0.000135856 -6.9136e-20 -9.38291e-05 -1.33428e-19 -0.000140211 2.46836e-19 1.66675e-19 -7.47772e-05 7.57118e-20 0.00013681 -7.12791e-20 5.3216e-05 6.54794e-20 0.000110476 -0.000139994 -6.80886e-20 0.000144154 -7.02755e-20 0.000125978 -1.06899e-20 3.78878e-05 1.78576e-19 2.23834e-06 -1.68412e-20 -5.93098e-05 1.19149e-19 
666.05 0 -1.84425e-19 0.000392248 -1.23746e-19 1.66648e-05 -0.000799265 -2.10091e-19 0.000107166 -1.02967e-19 -8.84518e-05 -1.50709e-19 -0.00015534 2.3696e-19 1.0403e-19 -7.06333e-05 8.07605e-20 0.000142266 -8.98324e-20 7.85509e-05 5.17614e-20 0.000114336 -0.000132386 -2.22559e-20 0.000151021 -5.20641e-20 0.000100362 -2.78705e-20 3.95894e-05 1.8094e-19 2.12819e-05 1.28139e-22 -5.90141e-05 1.57212e-19 
666.4 0 -1.67701e-19 0.000410473 -1.18683e-19 3.19404e-05 -0.000808514 -2.1252e-19 8.00585e-05 -1.33995e-19 -8.92175e-05 -1.51234e-19 -0.000168703 2.10013e-19 4.47787e-20 -6.26396e-05 9.50378e-20 0.000153473 -1.10212e-19 0.000100058 3.90581e-20 0.000109905 -0.000125999 1.06742e-20 0.000155348 -2.91263e-20 7.561e-05 -4.58707e-20 3.96962e-05 1.72341e-19 3.5096e-05 8.1507e-21 -5.89629e-05 2.10579e-19 
666.75 0 -1.5165e-19 0.000431625 -1.31541e-19 4.31799e-05 -0.00081209 -2.08673e-19 5.37446e-05 -1.70466e-19 -9.24163e-05 -1.52551e-19 -0.000180712 1.90173e-19 -1.48133e-20 -5.50524e-05 9.69756e-20 0.000170072 -1.53142e-19 0.000118131 2.79791e-20 9.69361e-05 -0.000119929 4.2256e-20 0.000155624 -3.43483e-20 5.08054e-05 -6.93759e-20 4.02101e-05 1.61415e-19 4.63293e-05 1.57059e-20 -5.8275e-05 2.61929e-19 
667.1 0 -1.46326e-19 0.000454882 -1.40241e-19 4.94817e-05 -0.00080754 -1.9083e-19 2.5538e-05 -2.08081e-19 -9.8312e-05 -1.52765e-19 -0.000191149 1.75719e-19 -8.57228e-20 -5.1906e-05 9.77847e-20 0.00018485 -2.04414e-19 0.000133118 8.50952e-21 7.56061e-05 -0.00011158 5.71449e-20 0.000151047 -3.83314e-20 2.42379e-05 -1.09522e-19 4.2969e-05 1.4206e-19 5.89153e-05 6.31056e-21 -5.79505e-05 3.07354e-19 
667.45 0 -1.4891e-19 0.00047815 -1.4206e-19 5.1621e-05 -0.000797049 -1.69935e-19 -5.52731e-06 -2.28252e-19 -0.000107816 -1.61385e-19 -0.000203323 1.74717e-19 -1.51243e-19 -5.42722e-05 6.36453e-20 0.000193778 -2.58581e-19 0.000145887 7.80436e-22 4.92026e-05 -0.000100415 5.95443e-20 0.00014179 -4.44604e-20 -3.53222e-06 -1.52965e-19 4.74202e-05 1.26044e-19 7.2602e-05 -5.35697e-21 -5.77897e-05 3.69741e-19 
667.8 0 -1.34479e-19 0.000499515 -1.46082e-19 5.05341e-05 -0.000783003 -1.59361e-19 -3.16311e-05 -2.49155e-19 -0.000120665 -1.84784e-19 -0.000219047 1.79248e-19 -1.95531e-19 -6.16173e-05 4.43401e-20 0.00019555 -2.9433e-19 0.000155707 -7.71976e-21 2.36653e-05 -8.70708e-05 6.08047e-20 0.000130979 -4.35001e-20 -2.82227e-05 -2.0463e-19 5.29244e-05 1.06052e-19 8.39931e-05 -3.2939e-20 -5.64616e-05 4.0263e-19 
668.15 0 -1.22797e-19 0.000517143 -1.60348e-19 4.74271e-05 -0.000768231 -1.53077e-19 -4.69662e-05 -2.57708e-19 -0.000136592 -2.20407e-19 -0.000233384 1.94331e-19 -2.26983e-19 -7.24604e-05 3.59308e-20 0.000185712 -3.18812e-19 0.000164134 -1.32182e-20 1.31947e-06 -7.07142e-05 4.63038e-20 0.000121351 -3.04448e-20 -4.27625e-05 -2.4487e-19 6.04894e-05 1.06198e-19 9.27173e-05 -7.02109e-20 -5.55926e-05 4.38045e-19 
668.5 0 -1.15369e-19 0.000530526 -1.7483e-19 4.44841e-05 -0.00075598 -1.53213e-19 -5.56794e-05 -2.55321e-19 -0.000152984 -2.45927e-19 -0.000238806 2.20383e-19 -2.31657e-19 -8.41233e-05 3.903e-20 0.000161074 -3.17409e-19 0.000176094 -8.10845e-21 -1.45584e-05 -5.17181e-05 3.23023e-20 0.000111717 -1.34033e-20 -4.40522e-05 -2.65965e-19 6.88919e-05 1.04883e-19 0.000103221 -9.61288e-20 -5.55289e-05 4.63512e-19 
668.85 0 -1.17738e-19 0.000543698 -1.94263e-19 4.29637e-05 -0.00074541 -1.62301e-19 -6.17316e-05 -2.70504e-19 -0.000164703 -2.61919e-19 -0.000227793 2.69e-19 -2.4295e-19 -9.39828e-05 6.21965e-20 0.000124976 -3.02917e-19 0.00019084 -5.66597e-21 -2.16219e-05 -3.3288e-05 2.93729e-20 0.00010072 -1.79986e-22 -3.46444e-05 -2.78966e-19 7.71656e-05 1.15747e-19 0.00011856 -1.0517e-19 -5.2391e-05 5.22095e-19 
669.2 0 -1.24032e-19 0.000561495 -2.05931e-19 4.20505e-05 -0.000734927 -1.58177e-19 -6.39976e-05 -2.6369e-19 -0.000168661 -2.76723e-19 -0.000197183 3.14652e-19 -2.37764e-19 -9.98974e-05 9.50271e-20 8.3595e-05 -2.88819e-19 0.000199845 9.6834e-21 -2.12305e-05 -1.87949e-05 4.07687e-20 8.75265e-05 -1.93815e-20 -1.91464e-05 -2.8487e-19 8.49796e-05 1.03865e-19 0.000137381 -1.12279e-19 -4.58721e-05 5.70691e-19 
669.55 0 -1.22875e-19 0.000580584 -2.17162e-19 4.08156e-05 -0.000724644 -1.8024e-19 -6.08844e-05 -2.37827e-19 -0.000167072 -3.02107e-19 -0.000152461 3.4981e-19 -2.23627e-19 -0.000102157 1.19133e-19 3.96975e-05 -2.92251e-19 0.000196931 1.57405e-20 -1.57429e-05 -1.01378e-05 2.88666e-20 7.13219e-05 -4.1595e-20 -2.62967e-06 -2.78701e-19 9.21884e-05 7.60863e-20 0.000154585 -1.3615e-19 -4.0001e-05 5.93e-19 
669.9 0 -1.16982e-19 0.000595576 -2.23324e-19 3.88498e-05 -0.000711847 -2.12114e-19 -5.44138e-05 -1.97663e-19 -0.000166222 -3.15675e-19 -0.000101873 3.83194e-19 -1.97375e-19 -0.000104399 1.26414e-19 -8.34137e-06 -3.05105e-19 0.00018081 1.30849e-20 -7.33222e-06 -8.41146e-06 1.59339e-20 5.33909e-05 -3.59746e-20 1.26958e-05 -2.7711e-19 9.82851e-05 4.26369e-20 0.000165936 -1.60513e-19 -3.60881e-05 6.20361e-19 
670.25 0 -1.16994e-19 0.000606804 -2.12858e-19 3.62079e-05 -0.000691336 -2.27854e-19 -5.16888e-05 -1.44659e-19 -0.000170015 -3.33101e-19 -4.75132e-05 4.06473e-19 -1.4921e-19 -0.000106847 1.4416e-19 -6.23374e-05 -3.3169e-19 0.000155405 -3.27151e-21 1.43791e-06 -1.41399e-05 -1.13748e-20 3.6768e-05 -3.98011e-20 2.94299e-05 -2.64365e-19 0.000101764 2.68063e-20 0.000172568 -1.96875e-19 -3.16761e-05 6.41049e-19 
670.6 0 -1.15552e-19 0.000616691 -1.9863e-19 3.61055e-05 -0.000661315 -2.55572e-19 -5.99955e-05 -1.18259e-19 -0.000176786 -3.37923e-19 1.11605e-05 4.08981e-19 -1.03986e-19 -0.000108642 1.73016e-19 -0.000119277 -3.4843e-19 0.000126356 -1.22599e-20 6.33222e-06 -2.60764e-05 -2.98085e-20 2.38871e-05 -2.58598e-20 4.89775e-05 -2.56148e-19 0.000100634 3.43791e-20 0.000175461 -2.32537e-19 -2.53681e-05 6.49299e-19 
670.95 0 -1.34928e-19 0.000626383 -1.97843e-19 3.99265e-05 -0.000624381 -2.68732e-19 -8.08675e-05 -9.89864e-20 -0.000182736 -3.39483e-19 7.09869e-05 4.16907e-19 -6.87341e-20 -0.000113139 2.01814e-19 -0.000173921 -3.63709e-19 9.64146e-05 -4.51648e-20 6.05207e-06 -4.04584e-05 -6.27959e-20 1.38297e-05 -3.07527e-20 6.76514e-05 -2.62628e-19 9.5454e-05 5.54191e-20 0.000173838 -2.39372e-19 -1.46675e-05 6.43885e-19 
671.3 0 -1.62279e-19 0.00063771 -1.97763e-19 4.46066e-05 -0.000583783 -2.77475e-19 -0.000108346 -9.0538e-20 -0.000186894 -3.23774e-19 0.000126494 4.23537e-19 -4.68471e-20 -0.000118845 2.4316e-19 -0.000221913 -3.62224e-19 7.03149e-05 -8.94322e-20 2.52396e-06 -5.22752e-05 -9.96944e-20 5.61211e-06 -4.54474e-20 8.14086e-05 -2.67285e-19 9.02355e-05 7.11366e-20 0.000168758 -2.29258e-19 3.41672e-06 6.23149e-19 
671.65 0 -1.95798e-19 0.00065061 -1.90985e-19 4.72403e-05 -0.000541503 -2.88537e-19 -0.000135931 -9.04564e-20 -0.000188634 -3.03615e-19 0.000174211 4.28524e-19 -1.72371e-20 -0.000120025 2.82224e-19 -0.000257051 -3.52847e-19 5.36793e-05 -1.19741e-19 -3.31935e-06 -5.86597e-05 -1.26675e-19 -4.92407e-07 -6.32789e-20 8.94157e-05 -2.79578e-19 8.84455e-05 6.23339e-20 0.00016333 -2.20434e-19 2.79792e-05 6.34608e-19 
672 0 -2.1258e-19 0.000663809 -1.77627e-19 4.73199e-05 -0.00049864 -2.8669e-19 -0.000162318 -8.61012e-20 -0.0001882 -2.94082e-19 0.000213064 4.06086e-19 2.61068e-20 -0.000119022 3.27957e-19 -0.000274821 -3.5267e-19 4.42143e-05 -1.35391e-19 -1.0217e-05 -6.08227e-05 -1.65173e-19 -5.99366e-06 -8.47269e-20 9.21134e-05 -2.68573e-19 8.9512e-05 5.56792e-20 0.000160123 -2.10436e-19 5.50965e-05 6.34737e-19 
672.35 0 -2.09369e-19 0.000676566 -1.53332e-19 4.50629e-05 -0.000457217 -3.04822e-19 -0.000184257 -7.71878e-20 -0.00018872 -3.0297e-19 0.00024271 3.79908e-19 8.28125e-20 -0.000124013 3.9348e-19 -0.00027539 -3.67825e-19 3.46242e-05 -1.29771e-19 -1.2887e-05 -5.98243e-05 -2.02367e-19 -1.43814e-05 -1.11274e-19 8.80594e-05 -2.41675e-19 9.09398e-05 3.22267e-20 0.000158961 -2.0194e-19 8.09215e-05 6.20341e-19 
672.7 0 -2.21585e-19 0.000685289 -1.09144e-19 4.13544e-05 -0.000419468 -3.19557e-19 -0.000196889 -4.33889e-20 -0.000192017 -3.14755e-19 0.00026054 3.48832e-19 1.36343e-19 -0.00013545 4.52954e-19 -0.000261093 -3.52195e-19 2.07181e-05 -1.28373e-19 -6.57322e-06 -5.41956e-05 -2.32595e-19 -2.65431e-05 -1.39219e-19 7.8074e-05 -2.39881e-19 9.18467e-05 1.33914e-20 0.000157727 -1.9495e-19 0.000103089 5.77738e-19 
673.05 0 -2.29333e-19 0.000686179 -7.08933e-20 3.9463e-05 -0.000388934 -3.37273e-19 -0.000197487 -5.37873e-21 -0.000198777 -3.29687e-19 0.000264511 3.33501e-19 1.59492e-19 -0.000147193 4.90393e-19 -0.000234693 -3.20798e-19 2.96612e-06 -1.30628e-19 5.26781e-06 -4.41457e-05 -2.53856e-19 -4.0772e-05 -2.00035e-19 6.61486e-05 -2.64663e-19 9.23941e-05 2.24027e-21 0.000153386 -1.60308e-19 0.000118349 5.39376e-19 
673.4 0 -2.39171e-19 0.000678399 -2.85457e-20 4.33313e-05 -0.000367684 -3.49539e-19 -0.000185663 -2.18617e-21 -0.000208368 -3.63212e-19 0.000257249 3.18575e-19 1.85602e-19 -0.000155798 4.96999e-19 -0.000199604 -2.85278e-19 -1.69089e-05 -1.19475e-19 1.42661e-05 -3.30823e-05 -2.72696e-19 -5.24915e-05 -2.44429e-19 5.59908e-05 -2.75431e-19 9.11147e-05 -1.97316e-20 0.000143453 -1.17263e-19 0.00012541 5.03514e-19 
673.75 0 -2.48909e-19 0.000663542 1.0608e-20 5.21324e-05 -0.00035169 -3.50353e-19 -0.000165228 5.8189e-21 -0.00021772 -4.00052e-19 0.000244762 2.88865e-19 2.20849e-19 -0.000160536 4.78793e-19 -0.00016189 -2.53891e-19 -3.75466e-05 -1.04745e-19 1.77076e-05 -2.56507e-05 -2.726e-19 -5.81681e-05 -2.60348e-19 4.92154e-05 -2.67718e-19 8.89681e-05 -4.89558e-20 0.000128095 -7.69318e-20 0.000125789 4.71743e-19 
674.1 0 -2.52981e-19 0.000644986 3.65654e-20 6.21299e-05 -0.000335547 -3.42185e-19 -0.000144133 6.00759e-21 -0.000223586 -4.41744e-19 0.000230234 2.43711e-19 2.34506e-19 -0.000161903 4.39484e-19 -0.000127845 -2.22826e-19 -5.93868e-05 -9.02565e-20 1.64068e-05 -2.15075e-05 -2.63704e-19 -5.93323e-05 -2.51056e-19 4.57132e-05 -2.52326e-19 9.06478e-05 -7.70157e-20 0.0001099 -5.14419e-20 0.000120589 4.17958e-19 
674.45 0 -2.51478e-19 0.000628807 6.4055e-20 7.0751e-05 -0.000319675 -3.34772e-19 -0.000131007 8.55585e-21 -0.000222409 -4.96057e-19 0.00021242 1.98664e-19 2.35607e-19 -0.000163388 3.72048e-19 -9.8734e-05 -1.78167e-19 -8.2464e-05 -7.72971e-20 9.73734e-06 -1.97093e-05 -2.52261e-19 -5.6585e-05 -2.26244e-19 4.5316e-05 -2.4361e-19 9.87183e-05 -1.27895e-19 9.13574e-05 -4.43108e-20 0.000111732 3.51877e-19 
674.8 0 -2.66364e-19 0.000618335 7.84638e-20 7.71416e-05 -0.000308319 -3.33015e-19 -0.000128545 -5.51454e-21 -0.000211855 -5.49248e-19 0.00019239 1.57624e-19 2.46936e-19 -0.000166337 2.99934e-19 -7.1364e-05 -1.23314e-19 -0.000107584 -6.96846e-20 -2.51701e-06 -2.08124e-05 -2.49851e-19 -4.86079e-05 -1.86391e-19 4.84253e-05 -2.41831e-19 0.000112536 -1.86592e-19 7.12098e-05 -2.79978e-20 0.000103546 2.81559e-19 
675.15 0 -2.90522e-19 0.000610789 1.00276e-19 8.14808e-05 -0.000299568 -3.20186e-19 -0.000136257 -3.28519e-20 -0.000193269 -5.95457e-19 0.00017382 1.22879e-19 2.65486e-19 -0.000169513 2.26654e-19 -4.54541e-05 -8.75151e-20 -0.000135067 -6.03169e-20 -1.70497e-05 -2.1901e-05 -2.64703e-19 -3.65865e-05 -1.47409e-19 5.34234e-05 -2.69951e-19 0.000129119 -2.13779e-19 4.76076e-05 4.73215e-21 0.000100076 2.09225e-19 
675.5 0 -3.01481e-19 0.000604056 1.26118e-19 8.29831e-05 -0.000287987 -2.79212e-19 -0.000154051 -7.10051e-20 -0.000170345 -6.13636e-19 0.000156846 1.1015e-19 2.94481e-19 -0.000174034 1.77827e-19 -2.16953e-05 -6.17005e-20 -0.00015984 -4.3536e-20 -3.11013e-05 -1.99842e-05 -2.94553e-19 -2.21876e-05 -9.1377e-20 5.55278e-05 -3.07119e-19 0.000143478 -2.29228e-19 2.27931e-05 4.79598e-20 9.96993e-05 1.42441e-19 
675.85 0 -2.86846e-19 0.000597458 1.56329e-19 8.03481e-05 -0.000272813 -2.30682e-19 -0.000177465 -1.11105e-19 -0.000145576 -6.0505e-19 0.000139991 1.11525e-19 3.29899e-19 -0.000180971 1.59492e-19 5.80562e-06 -5.2252e-20 -0.000176971 -1.3427e-20 -4.19702e-05 -1.48086e-05 -3.21466e-19 -6.54869e-06 -2.68836e-20 5.32652e-05 -3.30652e-19 0.000152921 -2.42952e-19 5.27971e-07 6.91973e-20 9.76595e-05 8.79047e-20 
676.2 0 -2.65799e-19 0.000588769 1.75544e-19 7.42856e-05 -0.000254964 -1.96839e-19 -0.000198856 -1.66657e-19 -0.000118274 -5.76515e-19 0.000123823 1.2318e-19 3.45206e-19 -0.000189779 1.67029e-19 4.37044e-05 -4.22515e-20 -0.000186995 2.08463e-20 -4.63993e-05 -5.47653e-06 -3.47796e-19 8.09457e-06 3.68283e-20 5.15619e-05 -3.44342e-19 0.000159516 -2.4218e-19 -1.83943e-05 6.3313e-20 9.20991e-05 5.01478e-20 
676.55 0 -2.26939e-19 0.000578597 1.93322e-19 6.70358e-05 -0.00023428 -1.91177e-19 -0.000213087 -2.09533e-19 -9.0092e-05 -5.49854e-19 0.000111538 1.34458e-19 3.43806e-19 -0.000198059 1.87148e-19 8.89597e-05 -2.71072e-20 -0.000191964 3.86776e-20 -4.61086e-05 6.96251e-06 -3.69657e-19 1.81058e-05 9.56973e-20 5.20559e-05 -3.39826e-19 0.000163127 -2.32568e-19 -3.49095e-05 3.45548e-20 8.25036e-05 2.11155e-20 
676.9 0 -1.87864e-19 0.000569835 2.13985e-19 6.15958e-05 -0.000211155 -1.85359e-19 -0.000216561 -2.26122e-19 -6.71551e-05 -5.52536e-19 0.000109627 1.40249e-19 3.09052e-19 -0.00020134 1.91562e-19 0.000130117 -1.56865e-20 -0.000191314 4.29339e-20 -4.39537e-05 1.89105e-05 -3.70242e-19 2.21829e-05 1.46889e-19 5.19639e-05 -3.20403e-19 0.000160844 -2.26258e-19 -4.85243e-05 3.30965e-21 6.88985e-05 1.78705e-20 
677.25 0 -1.47845e-19 0.000563695 2.20906e-19 5.64736e-05 -0.000187437 -1.71822e-19 -0.000208848 -2.37161e-19 -5.43473e-05 -5.54494e-19 0.000119988 1.564e-19 2.69925e-19 -0.00019779 1.84134e-19 0.000156547 -2.80344e-20 -0.000183218 3.66201e-20 -3.99108e-05 2.73143e-05 -3.65398e-19 2.29856e-05 1.68885e-19 5.08515e-05 -2.92535e-19 0.000151953 -1.93602e-19 -5.90449e-05 -1.98878e-20 5.43151e-05 3.03002e-20 
677.6 0 -1.25277e-19 0.000558965 2.42117e-19 4.85914e-05 -0.000165489 -1.44323e-19 -0.000194198 -2.388e-19 -4.99224e-05 -5.65045e-19 0.000138051 1.80475e-19 2.26838e-19 -0.000188539 1.71294e-19 0.000165087 -4.97772e-20 -0.000168989 3.30759e-20 -3.25108e-05 3.0755e-05 -3.35577e-19 2.37544e-05 1.69382e-19 4.82232e-05 -2.99078e-19 0.000137593 -1.57489e-19 -6.77385e-05 -2.62733e-20 4.16267e-05 4.90556e-20 
677.95 0 -8.98948e-20 0.000554687 2.59822e-19 3.82148e-05 -0.000145668 -1.16919e-19 -0.000174633 -2.27106e-19 -4.74668e-05 -5.74301e-19 0.000162535 1.99643e-19 2.18224e-19 -0.000176935 1.83057e-19 0.000158753 -6.51714e-20 -0.000153049 4.06866e-20 -2.13017e-05 3.25148e-05 -3.10595e-19 2.62446e-05 1.47485e-19 4.16059e-05 -3.03431e-19 0.000119523 -1.23462e-19 -7.54268e-05 -2.38422e-20 3.22216e-05 5.10021e-20 
678.3 0 -6.64591e-20 0.000552053 2.53324e-19 2.69045e-05 -0.000127471 -8.84027e-20 -0.000148636 -2.19048e-19 -4.10286e-05 -5.90637e-19 0.000192761 1.99637e-19 2.20202e-19 -0.000165218 2.05162e-19 0.000141842 -7.19435e-20 -0.000138402 4.61992e-20 -9.44733e-06 3.74282e-05 -2.89509e-19 3.03207e-05 1.19937e-19 2.88886e-05 -2.96243e-19 9.92516e-05 -1.0277e-19 -8.17337e-05 -1.62449e-20 2.76662e-05 5.62213e-20 
678.65 0 -3.61218e-20 0.000553629 2.20395e-19 1.82945e-05 -0.000108559 -5.70538e-20 -0.000114748 -2.01215e-19 -3.01764e-05 -6.06919e-19 0.000219205 2.05734e-19 2.09919e-19 -0.000155248 2.02729e-19 0.000117695 -7.23146e-20 -0.000123532 4.33317e-20 -6.32478e-07 4.63109e-05 -2.8405e-19 3.61147e-05 9.45075e-20 7.74294e-06 -2.68205e-19 7.8329e-05 -8.36011e-20 -8.6092e-05 -9.54039e-21 2.88439e-05 4.1422e-20 
679 0 -1.27512e-21 0.00055839 1.58942e-19 1.58737e-05 -8.50805e-05 -2.60479e-20 -7.64467e-05 -1.65949e-19 -2.00098e-05 -6.42932e-19 0.000232261 2.16152e-19 1.93699e-19 -0.000150863 1.83802e-19 8.77872e-05 -6.03793e-20 -0.000105598 1.9103e-20 3.95933e-06 5.78252e-05 -2.9678e-19 4.07191e-05 5.92653e-20 -2.14022e-05 -2.38214e-19 5.92294e-05 -8.18574e-20 -8.88737e-05 1.32575e-20 3.30632e-05 2.52695e-20 
679.35 0 1.51238e-20 0.00056244 8.62704e-20 1.77329e-05 -5.441e-05 -1.59023e-20 -3.92387e-05 -1.25945e-19 -1.24917e-05 -6.68468e-19 0.000230833 2.41496e-19 1.85797e-19 -0.00015376 1.7837e-19 5.20441e-05 -4.84136e-20 -8.64997e-05 1.18673e-20 5.10725e-06 6.88338e-05 -3.04663e-19 4.07039e-05 3.99727e-20 -5.13719e-05 -2.1926e-19 4.49772e-05 -9.73366e-20 -8.87377e-05 1.45325e-20 3.67091e-05 -7.19868e-21 
679.7 0 1.59178e-20 0.00056374 1.37189e-20 2.06131e-05 -1.92295e-05 -1.72522e-20 -3.57858e-06 -9.06287e-20 -7.24915e-06 -6.64315e-19 0.000217353 2.59535e-19 1.76047e-19 -0.000159268 1.64413e-19 1.04841e-05 -2.90105e-20 -7.15653e-05 6.41257e-21 2.99562e-06 7.79337e-05 -3.00869e-19 3.66877e-05 3.99139e-20 -7.3829e-05 -1.87638e-19 3.54531e-05 -1.04906e-19 -8.3053e-05 -1.73355e-21 3.97143e-05 -3.75846e-20 
680.05 0 -2.18236e-22 0.000561743 -5.38998e-20 2.56366e-05 1.50655e-05 -1.61232e-20 3.11197e-05 -6.76389e-20 -5.06502e-06 -6.42872e-19 0.000198328 2.8033e-19 1.60892e-19 -0.000162976 1.46578e-19 -3.46938e-05 -2.54806e-20 -6.45773e-05 1.18158e-20 -2.33753e-06 8.68154e-05 -2.88297e-19 3.10348e-05 5.90195e-20 -8.26772e-05 -1.4638e-19 2.81011e-05 -8.91331e-20 -7.32521e-05 -1.95672e-20 4.30768e-05 -5.74719e-20 
680.4 0 -3.67155e-20 0.000556141 -1.34141e-19 3.20298e-05 4.39078e-05 -3.84737e-20 6.25319e-05 -4.9983e-20 -4.93804e-06 -6.09526e-19 0.000182079 3.00142e-19 1.29554e-19 -0.00016764 1.22663e-19 -7.92695e-05 -2.13647e-20 -6.55844e-05 3.06543e-20 -1.20774e-05 9.57392e-05 -2.52295e-19 2.66259e-05 8.91921e-20 -7.67352e-05 -1.16384e-19 2.32671e-05 -7.26835e-20 -6.40885e-05 -4.38831e-20 4.63214e-05 -6.36457e-20 
680.75 0 -8.15599e-20 0.000548799 -2.03318e-19 3.69594e-05 6.3789e-05 -5.29245e-20 8.84787e-05 -2.63901e-20 -2.74847e-06 -5.62157e-19 0.000173896 3.10038e-19 8.08154e-20 -0.00017452 1.09129e-19 -0.000122021 -3.33099e-20 -6.88241e-05 4.99235e-20 -2.66991e-05 0.000102293 -2.12855e-19 2.57903e-05 1.35026e-19 -6.18262e-05 -9.39694e-20 2.4148e-05 -5.86549e-20 -5.72028e-05 -6.53541e-20 4.89491e-05 -6.27867e-20 
681.1 0 -1.11735e-19 0.000543246 -2.77225e-19 4.0243e-05 7.47112e-05 -3.32774e-20 0.000107797 7.16977e-21 3.65681e-06 -4.93247e-19 0.000175549 3.2043e-19 2.99541e-20 -0.000182525 1.12647e-19 -0.000160577 -2.99291e-20 -6.8749e-05 5.16612e-20 -4.36745e-05 0.000104773 -1.34657e-19 2.59784e-05 1.65352e-19 -4.51225e-05 -8.08019e-20 3.05736e-05 -4.32075e-20 -5.03902e-05 -6.6703e-20 5.17725e-05 -6.04679e-20 
681.45 0 -1.34323e-19 0.000539432 -3.24243e-19 4.25866e-05 7.84976e-05 -7.13366e-21 0.000121683 3.90549e-20 1.27342e-05 -4.05695e-19 0.00018463 3.38781e-19 -7.37448e-21 -0.000191646 1.20936e-19 -0.00018858 -2.67778e-20 -6.56479e-05 4.56566e-20 -5.79245e-05 0.000105152 -5.30915e-20 2.7314e-05 1.74136e-19 -3.16258e-05 -8.64887e-20 4.02356e-05 -4.0044e-20 -4.22709e-05 -6.14002e-20 5.52097e-05 -5.87492e-20 
681.8 0 -1.41456e-19 0.000535603 -3.42803e-19 4.39532e-05 7.89921e-05 2.83697e-20 0.000135424 6.84172e-20 1.85758e-05 -3.25546e-19 0.000195628 3.518e-19 -3.77871e-20 -0.000199931 1.32001e-19 -0.000200384 -2.36771e-20 -6.06462e-05 5.63045e-20 -6.84671e-05 0.000104766 1.63069e-20 3.4191e-05 1.53216e-19 -2.2743e-05 -9.83352e-20 5.35412e-05 -3.57433e-20 -3.38542e-05 -4.39661e-20 5.70255e-05 -7.187e-20 
682.15 0 -1.52012e-19 0.000533417 -3.36849e-19 4.57006e-05 8.09512e-05 7.44836e-20 0.000152974 9.32464e-20 1.80255e-05 -2.65112e-19 0.000202249 3.4656e-19 -5.28263e-20 -0.000205098 1.36223e-19 -0.000197228 -3.3572e-20 -5.40242e-05 6.44436e-20 -8.02182e-05 0.000102663 7.89915e-20 4.53451e-05 1.12636e-19 -1.97151e-05 -1.15548e-19 7.08491e-05 -4.29549e-20 -2.90204e-05 -1.87482e-20 5.51381e-05 -8.98029e-20 
682.5 0 -1.60918e-19 0.000534709 -2.93299e-19 4.94012e-05 8.71063e-05 1.19417e-19 0.000170582 8.75893e-20 1.48796e-05 -1.90091e-19 0.000201304 3.16509e-19 -7.81888e-20 -0.000207098 1.29905e-19 -0.000184693 -4.75642e-20 -4.71732e-05 7.24886e-20 -9.38347e-05 9.74357e-05 1.21138e-19 5.73282e-05 7.20333e-20 -2.25803e-05 -1.283e-19 9.11624e-05 -2.73205e-20 -3.22559e-05 4.20843e-21 4.84279e-05 -1.01844e-19 
682.85 0 -1.62084e-19 0.000539469 -2.47632e-19 5.49894e-05 9.82264e-05 1.7277e-19 0.000181252 7.58208e-20 1.3215e-05 -1.18932e-19 0.000191977 2.48833e-19 -1.00276e-19 -0.000205511 1.12323e-19 -0.000166265 -6.31008e-20 -3.85729e-05 6.77981e-20 -0.000104304 8.93971e-05 1.49325e-19 7.06529e-05 4.31412e-20 -2.98888e-05 -1.64084e-19 0.000113091 2.47475e-21 -4.37848e-05 3.04118e-20 3.72316e-05 -9.78796e-20 
683.2 0 -1.7071e-19 0.00054651 -2.03185e-19 6.20558e-05 0.000112808 2.0603e-19 0.000184621 4.69519e-20 1.45683e-05 -7.73769e-20 0.000174121 1.74187e-19 -1.283e-19 -0.000201962 9.05378e-20 -0.00014331 -6.35252e-20 -2.62068e-05 4.78849e-20 -0.000107704 8.05152e-05 1.56434e-19 8.42582e-05 5.99835e-21 -4.00893e-05 -1.9039e-19 0.000133032 3.94076e-20 -5.92989e-05 7.57218e-20 2.34456e-05 -1.00453e-19 
683.55 0 -1.76914e-19 0.000553228 -1.44382e-19 7.10711e-05 0.000128613 2.25038e-19 0.000187801 4.79504e-20 2.05031e-05 -4.73527e-20 0.000148902 1.06019e-19 -1.5699e-19 -0.000196808 4.84875e-20 -0.000114879 -4.44007e-20 -1.45177e-05 3.28132e-20 -0.000105776 7.24611e-05 1.45615e-19 9.46663e-05 -3.01558e-20 -5.0203e-05 -1.93478e-19 0.000148671 5.25221e-20 -7.19536e-05 1.07066e-19 9.23193e-06 -9.69557e-20 
683.9 0 -1.63424e-19 0.000558361 -9.59113e-20 8.1165e-05 0.000146167 2.13539e-19 0.000197004 6.04527e-20 3.07998e-05 -2.16758e-20 0.000120073 3.53138e-20 -1.79542e-19 -0.000187855 2.69103e-20 -7.87718e-05 -2.57709e-20 -8.37274e-06 1.78133e-20 -0.000106894 6.65684e-05 1.26171e-19 0.000100165 -6.85337e-20 -5.80501e-05 -1.68264e-19 0.000159749 6.04828e-20 -7.9348e-05 1.17246e-19 -3.6282e-06 -9.48149e-20 
684.25 0 -1.59878e-19 0.000563727 -3.10137e-20 8.68843e-05 0.000166679 1.81285e-19 0.000211459 8.43357e-20 4.30319e-05 -6.84545e-21 9.16111e-05 -2.15383e-20 -2.06638e-19 -0.000175355 1.98801e-20 -3.80913e-05 -1.35351e-20 -1.08956e-05 1.42976e-20 -0.000115795 6.20859e-05 1.00337e-19 0.000100323 -1.18369e-19 -6.54553e-05 -1.529e-19 0.000167431 9.08959e-20 -8.31481e-05 1.22577e-19 -1.52477e-05 -9.51412e-20 
684.6 0 -1.47021e-19 0.000570255 3.68488e-20 8.3467e-05 0.000187645 1.55436e-19 0.000225957 1.22284e-19 5.36461e-05 2.15194e-20 6.71407e-05 -5.77784e-20 -2.31761e-19 -0.00016217 2.84372e-20 2.99537e-08 8.59402e-21 -2.47569e-05 2.92326e-20 -0.000128371 5.71188e-05 7.85246e-20 9.47234e-05 -1.63278e-19 -7.43866e-05 -1.46809e-19 0.00017377 1.19611e-19 -8.35187e-05 1.13591e-19 -2.65223e-05 -9.61059e-20 
684.95 0 -1.42404e-19 0.000575053 1.00529e-19 7.18199e-05 0.000207606 1.10712e-19 0.000233347 1.38623e-19 5.87611e-05 3.32192e-20 4.89842e-05 -8.23165e-20 -2.40243e-19 -0.000153205 3.83219e-20 3.08099e-05 2.05357e-20 -4.96754e-05 3.64693e-20 -0.000138531 5.07367e-05 5.80091e-20 8.369e-05 -1.83978e-19 -8.30915e-05 -1.45666e-19 0.000180979 1.24434e-19 -8.23904e-05 9.78635e-20 -3.61002e-05 -9.71622e-20 
685.3 0 -1.63949e-19 0.000575964 1.63454e-19 5.60944e-05 0.00022796 6.44443e-20 0.000229174 1.44156e-19 5.66137e-05 4.7566e-20 3.80206e-05 -9.46719e-20 -2.52831e-19 -0.00015455 5.31389e-20 5.51632e-05 2.52314e-20 -8.19927e-05 4.79704e-20 -0.000142117 4.21188e-05 5.416e-20 7.24695e-05 -1.88608e-19 -8.9527e-05 -1.58911e-19 0.000187831 1.3079e-19 -8.40435e-05 9.08127e-20 -4.29747e-05 -1.01152e-19 
685.65 0 -1.92876e-19 0.000573625 2.11184e-19 4.13072e-05 0.000245731 5.13632e-21 0.000214861 1.3159e-19 4.96509e-05 5.583e-20 3.52912e-05 -8.06624e-20 -2.54549e-19 -0.00016581 6.23309e-20 7.57483e-05 1.80696e-20 -0.000118441 6.33927e-20 -0.000135024 3.25888e-05 5.80386e-20 6.67941e-05 -1.84495e-19 -9.42978e-05 -1.78509e-19 0.000190474 1.40952e-19 -8.95314e-05 9.73997e-20 -4.75514e-05 -1.09671e-19 
686 0 -2.02761e-19 0.000567104 2.63914e-19 3.17269e-05 0.000257444 -4.22038e-20 0.000193657 1.1457e-19 4.74706e-05 7.55533e-20 4.05827e-05 -5.04621e-20 -2.47378e-19 -0.000177946 7.01663e-20 9.45128e-05 1.48991e-20 -0.000154874 6.64729e-20 -0.000119801 2.51513e-05 8.58929e-20 6.63641e-05 -1.76703e-19 -0.000100572 -1.89487e-19 0.000187224 1.43359e-19 -9.61231e-05 1.20211e-19 -5.2942e-05 -1.2298e-19 
686.35 0 -2.13312e-19 0.000557319 3.05823e-19 2.77397e-05 0.000264873 -1.0134e-19 0.000170117 1.13165e-19 5.89446e-05 9.01498e-20 4.92494e-05 -1.24154e-20 -2.44812e-19 -0.000182243 7.40048e-20 0.000111199 1.79672e-20 -0.000184813 6.7254e-20 -0.000105135 1.95503e-05 1.0711e-19 6.75894e-05 -1.92409e-19 -0.000110965 -2.04831e-19 0.000179565 1.40312e-19 -0.000102662 1.26612e-19 -6.13399e-05 -1.24681e-19 
686.7 0 -2.27386e-19 0.000548546 3.42775e-19 2.65118e-05 0.000272372 -1.54344e-19 0.000146435 1.15827e-19 8.05563e-05 1.14286e-19 5.48102e-05 2.195e-21 -2.32985e-19 -0.000174689 4.87092e-20 0.000123079 1.48638e-20 -0.000202871 5.6266e-20 -9.38187e-05 1.44123e-05 1.19253e-19 6.66647e-05 -2.30427e-19 -0.000123535 -2.16476e-19 0.000170938 1.17143e-19 -0.000109016 1.33501e-19 -7.16627e-05 -1.25497e-19 
687.05 0 -2.38012e-19 0.000543365 3.55443e-19 2.66281e-05 0.000281748 -1.963e-19 0.000122626 1.26696e-19 9.88185e-05 1.16252e-19 5.26671e-05 -4.83993e-22 -2.21224e-19 -0.000155311 3.3398e-20 0.000127511 1.3913e-20 -0.000207603 2.61154e-20 -7.88093e-05 8.10188e-06 1.22827e-19 6.29707e-05 -2.60304e-19 -0.000134543 -2.2787e-19 0.000163548 7.97642e-20 -0.000111666 1.13409e-19 -8.07258e-05 -1.19763e-19 
687.4 0 -2.38063e-19 0.000539323 3.5594e-19 2.77325e-05 0.000289929 -2.10194e-19 0.000100818 1.42063e-19 0.000104357 1.00551e-19 4.04277e-05 -3.54813e-20 -2.19967e-19 -0.000126911 3.05776e-20 0.000123587 2.66387e-20 -0.000200663 -2.62463e-20 -5.3602e-05 9.00253e-07 1.22015e-19 5.86851e-05 -2.80675e-19 -0.000144376 -2.25947e-19 0.000154573 4.07269e-20 -0.000106351 6.17002e-20 -8.56667e-05 -1.02182e-19 
687.75 0 -2.34129e-19 0.000532132 3.76287e-19 2.88137e-05 0.000295808 -1.7822e-19 8.02842e-05 1.64065e-19 0.000100853 7.28764e-20 1.66079e-05 -8.42319e-20 -2.16114e-19 -9.22055e-05 4.50422e-20 0.000114646 3.76397e-20 -0.000185816 -5.89527e-20 -2.18373e-05 -6.81626e-06 1.35637e-19 5.64378e-05 -2.71699e-19 -0.000157361 -2.09942e-19 0.000139231 1.62034e-20 -9.32e-05 -5.32694e-21 -8.56888e-05 -9.17604e-20 
688.1 0 -2.21391e-19 0.000520377 3.97006e-19 2.98793e-05 0.000301613 -1.24811e-19 6.13201e-05 2.00572e-19 9.58963e-05 4.80197e-20 -1.84278e-05 -1.25558e-19 -2.00074e-19 -5.73838e-05 7.34084e-20 0.000108363 4.45018e-20 -0.000167078 -8.11901e-20 2.72343e-06 -1.65523e-05 1.31008e-19 5.64963e-05 -2.76416e-19 -0.000172778 -1.70688e-19 0.00011733 -6.47615e-23 -7.49626e-05 -7.54367e-20 -8.36051e-05 -8.84704e-20 
688.45 0 -2.04928e-19 0.00050344 4.21396e-19 3.08037e-05 0.000312481 -8.8142e-20 4.67841e-05 2.29446e-19 9.4452e-05 -6.50493e-21 -6.23645e-05 -1.60968e-19 -1.87624e-19 -2.85937e-05 9.77796e-20 0.000109729 6.50031e-20 -0.00014671 -1.07409e-19 1.19135e-05 -2.76026e-05 1.10341e-19 5.71001e-05 -2.67277e-19 -0.000186131 -1.17535e-19 9.34784e-05 3.40239e-21 -5.42793e-05 -1.1966e-19 -8.23871e-05 -1.10533e-19 
688.8 0 -1.71192e-19 0.000482263 4.27817e-19 3.09807e-05 0.000333297 -8.05342e-20 3.6674e-05 2.53343e-19 9.71845e-05 -4.96479e-20 -0.000107077 -1.93581e-19 -1.79581e-19 -5.82371e-06 1.07247e-19 0.000114688 9.57846e-20 -0.000126199 -1.23595e-19 9.2235e-06 -3.99561e-05 8.2304e-20 5.65081e-05 -2.31098e-19 -0.000195521 -6.64242e-20 7.10022e-05 3.9327e-21 -3.24533e-05 -1.38585e-19 -8.34739e-05 -1.07029e-19 
689.15 0 -1.37805e-19 0.000460315 4.24828e-19 2.95702e-05 0.000360083 -7.34288e-20 3.18682e-05 2.59612e-19 9.94834e-05 -6.83662e-20 -0.000141992 -2.29239e-19 -1.78743e-19 1.07299e-05 1.11574e-19 0.000118246 1.19162e-19 -0.000104942 -1.36054e-19 1.48086e-06 -5.52248e-05 5.50529e-20 5.33968e-05 -1.97277e-19 -0.000199216 -1.53877e-20 4.96323e-05 -6.26624e-21 -9.127e-06 -1.32557e-19 -8.80631e-05 -1.0097e-19 
689.5 0 -1.07469e-19 0.000438566 4.16147e-19 2.55699e-05 0.000386803 -8.19277e-20 3.18859e-05 2.64532e-19 9.7597e-05 -8.07976e-20 -0.00016407 -2.68131e-19 -1.86983e-19 1.94073e-05 1.06576e-19 0.000119361 1.29314e-19 -8.19453e-05 -1.40581e-19 -5.71463e-06 -7.2322e-05 5.11521e-20 4.87235e-05 -1.66379e-19 -0.000196456 2.05726e-20 3.06637e-05 -2.3363e-20 1.39143e-05 -1.18923e-19 -9.64256e-05 -8.35616e-20 
689.85 0 -8.30989e-20 0.000414617 3.98077e-19 1.99057e-05 0.000413224 -8.51747e-20 3.3323e-05 2.68401e-19 9.34565e-05 -9.60326e-20 -0.000176097 -3.10037e-19 -1.96635e-19 2.0843e-05 9.77589e-20 0.000119408 1.34113e-19 -5.88032e-05 -1.44529e-19 -1.05898e-05 -8.89396e-05 5.24338e-20 4.50198e-05 -1.48889e-19 -0.000191681 6.32549e-20 1.64419e-05 -3.51967e-20 3.43971e-05 -9.79847e-20 -0.000106102 -6.37221e-20 
690.2 0 -8.18139e-20 0.000388639 3.7661e-19 1.51563e-05 0.000439032 -9.67055e-20 3.60562e-05 2.57614e-19 9.19684e-05 -9.48628e-20 -0.000181739 -3.39728e-19 -1.98807e-19 1.92076e-05 8.89218e-20 0.00011722 1.4367e-19 -3.64891e-05 -1.48253e-19 -1.49548e-05 -0.000101233 6.76802e-20 4.15775e-05 -1.29021e-19 -0.000188 8.50865e-20 6.23111e-06 -3.61761e-20 5.15737e-05 -6.35176e-20 -0.000112737 -6.5973e-20 
690.55 0 -9.43013e-20 0.000363535 3.66952e-19 1.34921e-05 0.000462081 -1.24133e-19 4.09109e-05 2.38646e-19 9.40989e-05 -8.46748e-20 -0.000186858 -3.67618e-19 -2.0638e-19 1.78456e-05 6.3757e-20 0.000107778 1.45689e-19 -1.51741e-05 -1.32208e-19 -1.87919e-05 -0.000106761 7.40956e-20 3.6013e-05 -1.07012e-19 -0.000184039 1.15347e-19 7.8018e-07 -3.33855e-20 6.54099e-05 -3.17695e-20 -0.000115082 -8.15491e-20 
690.9 0 -1.15956e-19 0.000340082 3.47462e-19 1.49669e-05 0.000481113 -1.34264e-19 4.98234e-05 2.2171e-19 9.88144e-05 -6.23954e-20 -0.000195875 -3.86234e-19 -2.20765e-19 1.6586e-05 3.98331e-20 8.83291e-05 1.44109e-19 4.5544e-06 -9.97246e-20 -1.99571e-05 -0.000107075 8.84204e-20 2.96712e-05 -7.59135e-20 -0.00017883 1.2068e-19 1.81809e-06 -2.58214e-20 7.43907e-05 -5.34884e-21 -0.000113608 -9.7524e-20 
691.25 0 -1.32752e-19 0.000317683 3.24452e-19 1.79984e-05 0.000496587 -1.23317e-19 6.61487e-05 2.06677e-19 0.000106485 -4.17481e-20 -0.000204785 -4.00142e-19 -2.24039e-19 1.51463e-05 8.86836e-21 6.20629e-05 1.52602e-19 2.19094e-05 -8.05537e-20 -1.46615e-05 -0.000103561 1.32029e-19 2.69565e-05 -5.72742e-20 -0.000172441 1.12085e-19 5.69318e-06 -2.36438e-20 7.55138e-05 3.2114e-20 -0.000108068 -9.96538e-20 
691.6 0 -1.2213e-19 0.000297723 2.89519e-19 1.89511e-05 0.000508543 -1.20957e-19 9.0202e-05 1.96122e-19 0.000116508 -1.5845e-20 -0.000209126 -4.14497e-19 -2.25506e-19 1.56452e-05 -8.39513e-21 3.67918e-05 1.59901e-19 3.77842e-05 -8.53173e-20 -1.57746e-06 -9.90828e-05 1.79662e-19 2.923e-05 -3.63178e-20 -0.000164293 1.07347e-19 7.66203e-06 -5.23909e-21 6.88556e-05 6.62464e-20 -9.86708e-05 -8.38661e-20 
691.95 0 -1.14564e-19 0.000279952 2.49225e-19 1.53655e-05 0.000515137 -1.26102e-19 0.000118666 2.18615e-19 0.000127081 -2.36549e-21 -0.000211827 -4.25364e-19 -2.20638e-19 1.79286e-05 -2.24234e-20 1.77879e-05 1.78556e-19 5.10469e-05 -1.10562e-19 1.83719e-05 -9.61951e-05 2.18514e-19 3.48066e-05 -2.74975e-20 -0.00015552 1.22337e-19 5.64813e-06 -7.81375e-21 5.74232e-05 9.24682e-20 -8.62166e-05 -5.3348e-20 
692.3 0 -1.13926e-19 0.000261722 2.05907e-19 7.18518e-06 0.000517137 -1.23944e-19 0.000144521 2.57502e-19 0.000135808 -3.10938e-21 -0.000216237 -4.20416e-19 -1.99027e-19 1.827e-05 -1.71714e-20 6.52877e-06 2.13846e-19 5.80198e-05 -1.29981e-19 4.53095e-05 -9.63964e-05 2.40678e-19 4.36103e-05 -7.42825e-21 -0.000147075 1.43575e-19 1.62354e-06 -1.10539e-20 4.26667e-05 1.02783e-19 -7.35987e-05 -1.83699e-20 
692.65 0 -9.90461e-20 0.000242567 1.78498e-19 -3.38725e-06 0.000519875 -1.11118e-19 0.000164298 2.92293e-19 0.000141427 7.59202e-21 -0.000221412 -4.05547e-19 -1.78349e-19 1.32277e-05 -2.4499e-21 5.4838e-06 2.38955e-19 5.98374e-05 -1.19688e-19 7.87333e-05 -9.92856e-05 2.61983e-19 5.55234e-05 2.54306e-21 -0.000137651 1.7022e-19 -3.04486e-06 -3.1406e-20 2.40854e-05 1.17336e-19 -6.45959e-05 9.00841e-21 
693 0 -9.15029e-20 0.000225297 1.6246e-19 -1.3948e-05 0.000528081 -6.78988e-20 0.000179382 3.27448e-19 0.000144246 1.61801e-20 -0.000221208 -3.87904e-19 -1.63119e-19 9.33537e-08 -6.3996e-21 1.33468e-05 2.60994e-19 6.21425e-05 -1.04851e-19 0.000114565 -0.000103529 2.70985e-19 6.97344e-05 2.12202e-20 -0.000126269 1.65658e-19 -8.59732e-06 -5.10388e-20 1.95357e-06 1.3317e-19 -6.31355e-05 4.80294e-20 
693.35 0 -7.50214e-20 0.000210964 1.64617e-19 -2.47195e-05 0.00054081 -2.0884e-20 0.000190982 3.3996e-19 0.000146912 1.21486e-20 -0.000208519 -3.48387e-19 -1.51407e-19 -1.86062e-05 -1.12885e-20 2.45252e-05 2.91479e-19 6.91643e-05 -7.03214e-20 0.000145886 -0.000109438 2.78174e-19 8.51808e-05 5.28732e-20 -0.000112003 1.39524e-19 -1.46391e-05 -7.85412e-20 -2.15176e-05 1.53292e-19 -7.20919e-05 9.68747e-20 
693.7 0 -5.78173e-20 0.00019849 1.67086e-19 -3.38605e-05 0.000556661 2.93858e-20 0.000196174 3.30968e-19 0.000151256 -8.8477e-21 -0.000181264 -3.04476e-19 -1.53292e-19 -3.79317e-05 -2.68661e-20 3.49371e-05 2.97105e-19 8.3362e-05 -1.06366e-20 0.000168103 -0.000118159 2.71982e-19 0.000100454 8.76473e-20 -9.24548e-05 9.26385e-20 -2.21668e-05 -1.11553e-19 -4.42629e-05 1.6629e-19 -8.83254e-05 1.31678e-19 
694.05 0 -5.93826e-20 0.000189817 1.54534e-19 -3.82938e-05 0.000575591 7.92297e-20 0.000189095 3.23009e-19 0.000153877 -2.70174e-20 -0.000144272 -2.8068e-19 -1.55187e-19 -5.94051e-05 -3.35871e-20 4.36465e-05 2.75204e-19 0.000103665 4.17078e-20 0.00017877 -0.000129921 2.63575e-19 0.000113696 1.0789e-19 -6.98631e-05 5.70523e-20 -2.98386e-05 -1.46443e-19 -6.49845e-05 1.67357e-19 -0.00010562 1.26595e-19 
694.4 0 -5.50503e-20 0.000186849 1.44371e-19 -3.72051e-05 0.000595815 1.06369e-19 0.000169372 2.96286e-19 0.00015268 -3.18927e-20 -0.000104261 -2.62361e-19 -1.53107e-19 -8.34448e-05 -4.44455e-20 4.93713e-05 2.41117e-19 0.000127627 8.94843e-20 0.000175394 -0.00014165 2.27034e-19 0.000124325 1.27077e-19 -5.12874e-05 4.37574e-20 -3.39002e-05 -1.74806e-19 -8.27494e-05 1.58734e-19 -0.000118658 1.06937e-19 
694.75 0 -5.81633e-20 0.000186484 1.36755e-19 -3.08909e-05 0.000614782 1.45666e-19 0.000142828 2.66648e-19 0.000148505 -3.71574e-20 -6.53876e-05 -2.60446e-19 -1.4344e-19 -0.00010732 -3.70728e-20 4.83404e-05 2.3833e-19 0.000154212 1.31116e-19 0.000158934 -0.000146653 1.90178e-19 0.000131148 1.46288e-19 -3.79438e-05 4.88757e-20 -3.36304e-05 -2.14456e-19 -9.6436e-05 1.79097e-19 -0.000122776 8.11648e-20 
695.1 0 -8.6075e-20 0.000183322 1.54699e-19 -2.09776e-05 0.000631445 1.69156e-19 0.000113066 2.27409e-19 0.000142728 -3.87941e-20 -2.95371e-05 -2.40818e-19 -1.20574e-19 -0.000131294 -7.87837e-21 3.84917e-05 2.46404e-19 0.00018078 1.46233e-19 0.000135439 -0.000142298 1.49554e-19 0.000131046 1.62932e-19 -2.71793e-05 5.35719e-20 -3.18592e-05 -2.49562e-19 -0.000105371 2.11244e-19 -0.000117671 6.23887e-20 
695.45 0 -1.03741e-19 0.000175548 1.78381e-19 -7.79456e-06 0.000643936 1.72353e-19 8.38337e-05 1.83237e-19 0.00013797 -4.93455e-20 1.72079e-06 -2.08478e-19 -1.06701e-19 -0.000151521 2.6972e-20 2.19122e-05 2.35422e-19 0.000206652 1.28382e-19 0.000111177 -0.000132005 1.1529e-19 0.000122271 1.56937e-19 -2.00698e-05 6.39346e-20 -3.11714e-05 -2.82005e-19 -0.000108457 2.26352e-19 -0.000108389 4.225e-20 
695.8 0 -1.15559e-19 0.000162823 2.11379e-19 9.48788e-06 0.00064994 1.69981e-19 6.01601e-05 1.62461e-19 0.00013751 -4.65405e-20 2.57709e-05 -1.73999e-19 -8.88189e-20 -0.000159203 6.50801e-20 2.34302e-06 2.1745e-19 0.000234632 1.23073e-19 8.71787e-05 -0.000117741 6.72109e-20 0.000108299 1.33572e-19 -1.99168e-05 4.95673e-20 -3.07233e-05 -2.89991e-19 -0.000105438 2.44031e-19 -9.94003e-05 9.57137e-21 
696.15 0 -1.18375e-19 0.000146303 2.46563e-19 2.7301e-05 0.00065018 1.49384e-19 4.21209e-05 1.54893e-19 0.000140627 -4.18896e-20 4.095e-05 -1.46454e-19 -6.28371e-20 -0.000153269 1.03227e-19 -1.77007e-05 2.09709e-19 0.000262793 1.08682e-19 6.26447e-05 -9.96452e-05 4.52637e-20 9.60712e-05 1.29841e-19 -2.61543e-05 3.13703e-20 -2.76997e-05 -2.87619e-19 -9.58135e-05 2.69276e-19 -9.06218e-05 -2.04817e-20 
696.5 0 -1.0639e-19 0.000129063 2.98051e-19 3.95602e-05 0.000644834 1.13296e-19 2.61188e-05 1.42228e-19 0.00014433 -1.14177e-20 4.74422e-05 -1.30066e-19 -1.82348e-20 -0.00013979 9.83779e-20 -3.88767e-05 2.17133e-19 0.000284945 9.31971e-20 3.86868e-05 -8.08128e-05 2.15357e-20 8.77612e-05 1.15469e-19 -3.43182e-05 7.55326e-21 -1.96345e-05 -2.51875e-19 -7.85242e-05 3.02713e-19 -8.07946e-05 -5.41795e-20 
696.85 0 -1.16395e-19 0.000113038 3.36878e-19 4.58244e-05 0.000635987 8.23624e-20 1.02204e-05 1.4267e-19 0.000147052 3.13593e-20 4.61879e-05 -1.20417e-19 2.63598e-20 -0.000121256 9.00549e-20 -6.02851e-05 2.0319e-19 0.00029842 7.33871e-20 1.84941e-05 -6.45083e-05 -6.68754e-21 8.02562e-05 1.26079e-19 -3.97972e-05 -1.05689e-20 -7.26806e-06 -2.14655e-19 -5.56964e-05 3.12249e-19 -7.106e-05 -1.01234e-19 
697.2 0 -1.36095e-19 9.85682e-05 3.67732e-19 5.06542e-05 0.000626817 8.24863e-20 -8.51201e-06 1.34913e-19 0.0001465 8.49503e-20 4.24387e-05 -1.23055e-19 7.81996e-20 -9.77439e-05 6.70238e-20 -8.00629e-05 1.73094e-19 0.000304984 5.74423e-20 6.27814e-06 -5.10785e-05 -3.68589e-20 7.32794e-05 1.15944e-19 -4.13704e-05 -2.22944e-20 6.16947e-06 -1.92465e-19 -3.36601e-05 2.89475e-19 -6.30858e-05 -1.38012e-19 
697.55 0 -1.40823e-19 8.69334e-05 3.85146e-19 5.64551e-05 0.000614247 9.89682e-20 -3.36506e-05 1.23834e-19 0.000140794 1.42563e-19 4.41419e-05 -1.35989e-19 1.14648e-19 -7.15922e-05 2.95121e-20 -9.65896e-05 1.33476e-19 0.000308134 3.9712e-20 4.23302e-06 -3.93724e-05 -1.13867e-19 6.96494e-05 7.80489e-20 -3.82998e-05 -1.75066e-20 1.78472e-05 -1.80275e-19 -1.54743e-05 2.7163e-19 -5.87611e-05 -1.71375e-19 
697.9 0 -1.20392e-19 7.85778e-05 3.91621e-19 6.10967e-05 0.000593076 1.12827e-19 -6.39684e-05 1.18708e-19 0.000132095 1.89367e-19 5.36004e-05 -1.55005e-19 1.21385e-19 -4.64412e-05 6.78508e-21 -0.000107412 1.05727e-19 0.000310692 2.75519e-20 9.82508e-06 -2.71741e-05 -1.72559e-19 6.92855e-05 5.38059e-20 -3.06999e-05 -2.63435e-21 2.58379e-05 -1.9571e-19 1.04049e-06 2.53119e-19 -5.91555e-05 -2.10799e-19 
698.25 0 -7.92416e-20 7.26552e-05 3.81129e-19 6.16788e-05 0.000565686 1.12053e-19 -9.33754e-05 1.13828e-19 0.000124017 2.53516e-19 6.89036e-05 -1.6618e-19 1.18923e-19 -2.66449e-05 -1.95787e-20 -0.00011025 1.11841e-19 0.000310907 1.0696e-20 1.66562e-05 -1.28574e-05 -2.19839e-19 7.10872e-05 3.94725e-20 -2.23477e-05 1.28003e-20 2.75031e-05 -2.00527e-19 1.65148e-05 2.5452e-19 -6.41141e-05 -2.28627e-19 
698.6 0 -3.38726e-20 6.87102e-05 3.52192e-19 5.78705e-05 0.000538344 1.21717e-19 -0.000116428 1.11533e-19 0.000117527 3.08101e-19 8.96512e-05 -1.71873e-19 1.17092e-19 -1.24578e-05 -6.01753e-20 -0.000103693 1.23073e-19 0.000303168 -2.36844e-21 1.93644e-05 4.43571e-06 -2.56197e-19 7.2638e-05 3.32538e-20 -1.57661e-05 1.94989e-20 2.14506e-05 -1.9831e-19 2.88741e-05 2.52824e-19 -7.17029e-05 -2.40032e-19 
698.95 0 4.25825e-21 6.26969e-05 3.09682e-19 5.11371e-05 0.000514242 1.34884e-19 -0.000132557 1.05731e-19 0.000111639 3.35926e-19 0.00011531 -1.77202e-19 1.04589e-19 -2.74318e-07 -9.36102e-20 -8.76068e-05 1.10609e-19 0.000286043 -7.55639e-22 1.81063e-05 2.51269e-05 -3.04873e-19 7.07803e-05 3.60226e-20 -1.31804e-05 3.32223e-20 9.87e-06 -1.99713e-19 3.60673e-05 2.49118e-19 -8.0222e-05 -2.56816e-19 
699.3 0 2.79748e-20 5.03203e-05 2.6431e-19 4.26382e-05 0.000495231 1.65415e-19 -0.000142141 1.08681e-19 0.000104657 3.4934e-19 0.000142874 -1.60588e-19 7.80002e-20 8.48079e-06 -1.1304e-19 -6.55674e-05 1.02559e-19 0.000265122 1.92091e-20 1.73868e-05 4.71322e-05 -3.47475e-19 6.68827e-05 5.24371e-20 -1.64922e-05 5.60493e-20 -1.66276e-06 -2.07107e-19 3.61165e-05 2.52092e-19 -9.01173e-05 -2.72948e-19 
699.65 0 6.51912e-20 3.39585e-05 2.22717e-19 3.37079e-05 0.000480782 1.95314e-19 -0.000142862 1.43299e-19 9.61957e-05 3.72938e-19 0.000169872 -1.38272e-19 5.15759e-20 9.04816e-06 -1.1773e-19 -4.54638e-05 1.12183e-19 0.000245645 1.08543e-20 2.02018e-05 6.78622e-05 -3.82373e-19 6.34347e-05 8.69871e-20 -2.48467e-05 5.13243e-20 -9.39251e-06 -2.09627e-19 2.88721e-05 2.50114e-19 -0.000101507 -2.83479e-19 
700 0 8.77092e-20 1.90138e-05 2.07666e-19 2.60787e-05 0.000469292 2.19221e-19 -0.000132292 1.90448e-19 8.71786e-05 3.9148e-19 0.000195423 -1.18728e-19 3.26219e-20 2.98293e-06 -1.05909e-19 -3.2195e-05 1.29207e-19 0.000228174 -1.50621e-20 2.54573e-05 8.58045e-05 -3.84551e-19 6.16383e-05 1.06143e-19 -3.48077e-05 2.58844e-20 -1.18524e-05 -1.97935e-19 1.79104e-05 2.40145e-19 -0.000112423 -3.01084e-19 
700.35 0 1.07148e-19 6.11009e-06 2.04284e-19 2.12781e-05 0.000463691 2.40838e-19 -0.000109493 2.53651e-19 7.76181e-05 3.99251e-19 0.000216685 -1.05697e-19 1.4995e-20 -1.83659e-06 -7.96659e-20 -2.36031e-05 1.48083e-19 0.000212597 -2.62388e-20 2.85041e-05 0.000101578 -3.51637e-19 6.31701e-05 1.15946e-19 -4.54009e-05 1.62868e-20 -7.76045e-06 -1.79892e-19 7.67505e-06 2.24558e-19 -0.000120714 -3.15126e-19 
700.7 0 1.24192e-19 -6.47148e-06 1.99939e-19 1.81654e-05 0.000466123 2.59275e-19 -7.71909e-05 2.99886e-19 7.13649e-05 3.76934e-19 0.000230552 -7.31659e-20 -1.36067e-20 8.19166e-07 -6.01017e-20 -1.87904e-05 1.65397e-19 0.000197654 -1.12339e-20 2.58184e-05 0.000114437 -3.10404e-19 6.75588e-05 1.20363e-19 -5.90538e-05 1.20636e-20 6.67086e-08 -1.56567e-19 -7.598e-07 2.08868e-19 -0.000122469 -3.09832e-19 
701.05 0 1.45446e-19 -1.99629e-05 2.05644e-19 1.47159e-05 0.000469488 2.6121e-19 -4.11993e-05 3.41703e-19 7.17638e-05 3.55582e-19 0.000233842 -3.23185e-20 -2.50341e-20 1.12485e-05 -7.39952e-21 -2.1078e-05 1.73271e-19 0.000178816 1.77523e-21 1.75026e-05 0.00012039 -2.7036e-19 7.25927e-05 1.28978e-19 -7.64235e-05 -2.66805e-21 8.17637e-06 -1.46768e-19 -8.5979e-06 2.05421e-19 -0.00011619 -3.1627e-19 
701.4 0 1.72889e-19 -3.47539e-05 2.17896e-19 1.02171e-05 0.000466916 2.29447e-19 -1.87252e-06 3.81376e-19 7.63497e-05 3.56605e-19 0.000225733 -4.86732e-21 -3.72119e-20 2.66285e-05 3.16914e-20 -3.01546e-05 1.74129e-19 0.00015325 -3.92793e-21 1.66233e-06 0.000119614 -2.43859e-19 7.59944e-05 1.45028e-19 -9.56249e-05 -1.17737e-20 1.7219e-05 -1.52462e-19 -1.77207e-05 1.84965e-19 -0.000103346 -3.05238e-19 
701.75 0 2.08689e-19 -5.11152e-05 2.3632e-19 5.32495e-06 0.000457467 1.93169e-19 4.32136e-05 4.14756e-19 8.1626e-05 3.65317e-19 0.000211819 -1.1368e-20 -3.99818e-20 4.51483e-05 6.19641e-20 -4.15259e-05 1.97645e-19 0.000123476 -2.13356e-20 -2.20335e-05 0.000117044 -2.06208e-19 7.84987e-05 1.45934e-19 -0.000114967 -2.40247e-20 2.76701e-05 -1.5594e-19 -3.02612e-05 1.49483e-19 -8.61008e-05 -2.724e-19 
702.1 0 2.46592e-19 -6.78552e-05 2.43691e-19 2.62097e-06 0.000442938 1.77585e-19 9.19829e-05 4.15558e-19 8.54875e-05 3.59118e-19 0.000196351 -4.76816e-21 -3.58129e-20 6.81339e-05 8.27432e-20 -4.98496e-05 2.23815e-19 9.62323e-05 -5.58592e-20 -4.69818e-05 0.000112507 -1.40811e-19 8.17885e-05 1.41433e-19 -0.000132694 -5.59824e-20 3.79526e-05 -1.47814e-19 -4.64987e-05 1.16315e-19 -6.63869e-05 -2.2627e-19 
702.45 0 2.74719e-19 -8.20929e-05 2.20371e-19 3.95522e-06 0.000424885 1.72507e-19 0.000139757 4.05897e-19 8.93157e-05 3.47936e-19 0.00017702 2.47496e-20 -2.57682e-20 9.45257e-05 9.69504e-20 -5.36844e-05 2.23987e-19 7.68e-05 -8.04949e-20 -6.63904e-05 0.000102133 -7.59348e-20 8.4489e-05 1.37541e-19 -0.00014667 -6.74399e-20 4.68842e-05 -1.44095e-19 -6.44454e-05 9.10366e-20 -4.66666e-05 -1.69033e-19 
702.8 0 2.84851e-19 -9.42537e-05 1.80574e-19 8.58065e-06 0.00040811 1.79146e-19 0.000180117 4.06855e-19 9.39114e-05 3.30672e-19 0.000150728 5.27681e-20 -5.67254e-21 0.000116666 1.13666e-19 -5.37188e-05 2.11532e-19 6.48156e-05 -1.07602e-19 -7.71193e-05 8.79158e-05 -3.38141e-20 8.41908e-05 1.33128e-19 -0.000157268 -7.29714e-20 5.2872e-05 -1.52035e-19 -8.09474e-05 7.0449e-20 -2.93093e-05 -1.17899e-19 
703.15 0 2.85128e-19 -0.000105955 1.2463e-19 1.51627e-05 0.000396729 1.84783e-19 0.000207833 4.06629e-19 0.000100143 3.15099e-19 0.000117768 6.79523e-20 2.08439e-21 0.00012777 1.125e-19 -5.0865e-05 1.99022e-19 5.42121e-05 -1.3809e-19 -7.88581e-05 7.38902e-05 -2.01129e-20 7.93488e-05 1.32576e-19 -0.000167763 -8.46628e-20 5.23993e-05 -1.82504e-19 -9.35566e-05 3.8593e-20 -1.66248e-05 -7.76906e-20 
703.5 0 2.80662e-19 -0.000118378 6.31431e-20 2.21561e-05 0.000389433 1.85653e-19 0.000222823 4.18354e-19 0.000108239 2.82809e-19 8.16958e-05 7.229e-20 -7.30547e-21 0.000128167 1.07281e-19 -4.56638e-05 1.95887e-19 3.73681e-05 -1.81435e-19 -7.33955e-05 6.234e-05 8.10406e-21 7.10177e-05 1.17299e-19 -0.000179084 -1.02889e-19 4.56525e-05 -2.04261e-19 -0.000100316 -8.28666e-21 -8.55013e-06 -5.54275e-20 
703.85 0 3.00477e-19 -0.000130786 2.12669e-20 2.80539e-05 0.000384248 1.66725e-19 0.000230239 4.17248e-19 0.000116618 2.31956e-19 4.78297e-05 4.63826e-20 -1.64333e-20 0.000123365 9.83651e-20 -4.10699e-05 1.95949e-19 1.3547e-05 -2.1605e-19 -6.42308e-05 5.26262e-05 5.97206e-20 5.83544e-05 8.58063e-20 -0.000189068 -9.32625e-20 3.68582e-05 -2.13615e-19 -0.000101525 -5.03991e-20 -4.25934e-06 -1.92398e-20 
704.2 0 3.21051e-19 -0.000142117 -2.79882e-20 3.14064e-05 0.000380602 1.39048e-19 0.000235994 4.14867e-19 0.000124127 1.65076e-19 1.92962e-05 3.0194e-20 -1.2707e-20 0.00011755 8.22058e-20 -4.02775e-05 1.75606e-19 -1.18893e-05 -2.40339e-19 -5.18408e-05 4.30912e-05 9.84347e-20 4.03037e-05 6.49791e-20 -0.000195349 -9.77422e-20 2.94902e-05 -2.10134e-19 -0.000100206 -9.86925e-20 -4.62709e-06 -1.53071e-20 
704.55 0 3.36011e-19 -0.000152195 -6.16316e-20 2.98848e-05 0.000376333 1.16402e-19 0.000237563 4.09896e-19 0.000126108 9.64056e-20 -3.1929e-06 1.0622e-20 -1.38822e-20 0.000111113 7.73075e-20 -4.14533e-05 1.33139e-19 -3.4387e-05 -2.39317e-19 -3.66617e-05 3.3615e-05 1.24598e-19 2.08398e-05 5.92823e-20 -0.000199257 -7.75399e-20 2.45156e-05 -1.89356e-19 -9.8119e-05 -1.34017e-19 -8.16994e-06 -3.94327e-20 
704.9 0 3.2158e-19 -0.000162262 -7.80149e-20 2.40892e-05 0.000368626 1.03873e-19 0.000227039 4.04696e-19 0.000116113 2.77321e-20 -1.96855e-05 1.14845e-20 -1.85087e-20 0.000102342 7.91022e-20 -3.96973e-05 1.0664e-19 -4.9611e-05 -2.33296e-19 -1.94194e-05 2.24982e-05 1.44372e-19 3.48243e-06 4.91334e-20 -0.000203448 -4.86774e-20 2.00462e-05 -1.64483e-19 -9.7283e-05 -1.77096e-19 -1.17972e-05 -9.78694e-20 
705.25 0 2.89333e-19 -0.000173495 -7.40671e-20 1.80914e-05 0.000356303 8.71693e-20 0.000202241 3.95022e-19 9.28572e-05 -6.38712e-20 -3.22026e-05 3.21915e-20 -1.90147e-20 8.92835e-05 8.46207e-20 -3.31446e-05 8.09234e-20 -5.56613e-05 -2.50237e-19 -6.11897e-07 8.23192e-06 1.46011e-19 -1.25432e-05 5.60041e-20 -0.000207537 -2.96212e-20 1.46453e-05 -1.32738e-19 -9.74279e-05 -2.11177e-19 -1.46608e-05 -1.30002e-19 
705.6 0 2.46999e-19 -0.000186812 -6.76425e-20 1.34076e-05 0.000337549 6.91987e-20 0.000172182 3.81414e-19 6.09174e-05 -1.39727e-19 -4.27761e-05 4.73578e-20 -3.02322e-20 7.00933e-05 6.57169e-20 -2.60167e-05 4.74774e-20 -5.09947e-05 -2.9045e-19 1.76653e-05 -4.55758e-06 1.36166e-19 -2.69499e-05 6.77856e-20 -0.000209089 1.22013e-20 6.17605e-06 -1.07577e-19 -9.15711e-05 -2.47498e-19 -1.56204e-05 -1.53115e-19 
705.95 0 2.02701e-19 -0.000200176 -7.69368e-20 8.54589e-06 0.000311794 5.70532e-20 0.00014453 3.82797e-19 2.69843e-05 -2.14455e-19 -5.08538e-05 6.94344e-20 -5.28981e-20 4.71373e-05 3.8782e-20 -2.30855e-05 2.97147e-20 -3.53877e-05 -3.06963e-19 3.29221e-05 -1.16997e-05 1.19806e-19 -3.8281e-05 7.46446e-20 -0.000208229 4.91684e-20 -5.7808e-06 -9.06689e-20 -7.6187e-05 -2.73013e-19 -1.17234e-05 -1.57277e-19 
706.3 0 1.49534e-19 -0.000211198 -1.07067e-19 3.688e-06 0.000281684 4.92866e-20 0.000119237 3.82162e-19 -2.95182e-06 -2.52721e-19 -5.37416e-05 1.11535e-19 -7.68833e-20 2.60345e-05 2.08729e-20 -2.40099e-05 1.44928e-20 -1.61158e-05 -3.26403e-19 4.34341e-05 -1.64873e-05 1.17012e-19 -4.7159e-05 9.29334e-20 -0.000206133 6.8224e-20 -1.74606e-05 -7.1868e-20 -5.56428e-05 -2.66317e-19 -2.01669e-06 -1.6199e-19 
706.65 0 9.2489e-20 -0.000218175 -1.11747e-19 -1.09529e-06 0.00025105 3.50012e-20 9.32127e-05 3.87351e-19 -2.61065e-05 -2.56331e-19 -5.15661e-05 1.45137e-19 -7.18977e-20 7.45262e-06 -1.50085e-20 -2.57024e-05 -2.44632e-21 -2.77897e-06 -3.492e-19 5.00359e-05 -2.36503e-05 9.1489e-20 -5.40664e-05 1.26173e-19 -0.000202094 5.79652e-20 -2.60997e-05 -5.25018e-20 -3.7392e-05 -2.63452e-19 1.19107e-05 -1.73619e-19 
707 0 5.70844e-20 -0.000220524 -9.92754e-20 -6.63951e-06 0.000223776 2.75011e-20 6.39819e-05 3.87123e-19 -4.14266e-05 -2.4622e-19 -4.4595e-05 1.69939e-19 -6.43173e-20 -1.02233e-05 -4.27874e-20 -2.71852e-05 -1.59631e-20 -2.01932e-06 -3.66679e-19 5.62992e-05 -3.51362e-05 5.69174e-20 -5.83193e-05 1.6083e-19 -0.000194672 4.54136e-20 -3.21556e-05 -4.80085e-20 -2.74553e-05 -2.49472e-19 2.8225e-05 -2.12181e-19 
707.35 0 5.42744e-20 -0.000219995 -8.32406e-20 -1.3248e-05 0.000205047 1.44982e-20 3.08271e-05 3.81311e-19 -4.78244e-05 -2.25383e-19 -3.19438e-05 1.79106e-19 -5.38318e-20 -2.68007e-05 -7.07291e-20 -2.68914e-05 -1.45314e-20 -1.1021e-05 -3.79619e-19 6.57229e-05 -5.06854e-05 3.87131e-20 -5.89034e-05 1.93898e-19 -0.000182611 2.5305e-20 -3.56734e-05 -5.74827e-20 -2.68701e-05 -2.15777e-19 4.49404e-05 -2.25689e-19 
707.7 0 6.08647e-20 -0.000221673 -6.66891e-20 -2.24645e-05 0.000195221 -3.35059e-21 -4.91189e-06 3.59048e-19 -4.35774e-05 -2.00418e-19 -1.43737e-05 1.81443e-19 -6.17397e-20 -4.32474e-05 -7.4786e-20 -2.21607e-05 -1.96884e-20 -1.98448e-05 -3.74661e-19 7.82293e-05 -6.72474e-05 3.13223e-20 -5.41935e-05 2.37786e-19 -0.0001676 2.58331e-21 -3.84796e-05 -6.78933e-20 -3.36531e-05 -1.87965e-19 6.06302e-05 -2.03065e-19 
708.05 0 8.62972e-20 -0.000229459 -4.44636e-20 -3.29583e-05 0.0001934 3.66631e-21 -4.01333e-05 3.13125e-19 -2.5984e-05 -1.59876e-19 3.78899e-06 1.76329e-19 -9.27814e-20 -5.98647e-05 -7.64606e-20 -1.62456e-05 -3.05159e-20 -2.45994e-05 -3.8832e-19 9.01866e-05 -8.08719e-05 2.68474e-20 -4.46753e-05 2.56355e-19 -0.000152573 -7.78131e-21 -4.43959e-05 -9.15781e-20 -4.33886e-05 -1.4884e-19 7.40388e-05 -1.62153e-19 
708.4 0 8.99074e-20 -0.000239529 -4.17383e-20 -3.96779e-05 0.000197083 5.6557e-20 -7.10543e-05 2.64605e-19 2.39379e-06 -1.01403e-19 1.71461e-05 1.85702e-19 -1.13145e-19 -7.54393e-05 -9.7502e-20 -1.35499e-05 -4.34886e-20 -2.81616e-05 -4.03595e-19 9.70955e-05 -8.86772e-05 -4.63709e-21 -3.45828e-05 2.71773e-19 -0.000138345 -2.24177e-20 -5.33088e-05 -1.11638e-19 -5.04192e-05 -1.05746e-19 8.2379e-05 -1.18507e-19 
708.75 0 1.19766e-19 -0.000248129 -3.18185e-20 -4.14508e-05 0.000201231 1.05348e-19 -9.33471e-05 2.14168e-19 3.57154e-05 -3.51225e-20 2.26038e-05 1.75409e-19 -1.28299e-19 -8.79021e-05 -1.26873e-19 -1.45133e-05 -6.3554e-20 -3.61453e-05 -4.15482e-19 9.78635e-05 -9.16645e-05 -3.57112e-21 -2.82618e-05 2.66769e-19 -0.000124839 -4.54509e-20 -6.11006e-05 -1.55828e-19 -5.24735e-05 -6.47904e-20 8.74432e-05 -8.7844e-20 
709.1 0 1.29225e-19 -0.000255662 3.10739e-21 -4.02762e-05 0.00020439 1.4486e-19 -0.000103562 1.73593e-19 7.00437e-05 1.37213e-20 1.8329e-05 1.70795e-19 -1.13798e-19 -9.48981e-05 -1.70911e-19 -2.03234e-05 -7.51963e-20 -5.12871e-05 -4.23715e-19 9.67479e-05 -9.36755e-05 2.74032e-20 -2.53452e-05 2.5702e-19 -0.000111716 -7.53923e-20 -6.59042e-05 -2.12089e-19 -5.1976e-05 -2.74625e-20 9.44625e-05 -7.21364e-20 
709.45 0 1.17632e-19 -0.00026378 5.52107e-20 -3.79732e-05 0.000206495 1.82497e-19 -0.000103507 1.34733e-19 0.000100028 4.58296e-20 7.99281e-06 1.67079e-19 -8.56161e-20 -9.62987e-05 -1.97771e-19 -2.79893e-05 -8.6283e-20 -7.08576e-05 -4.20993e-19 9.96035e-05 -9.48862e-05 4.59561e-20 -2.38828e-05 2.66564e-19 -9.86244e-05 -8.55796e-20 -6.7365e-05 -2.73641e-19 -5.05924e-05 -9.02635e-21 0.000103302 -4.96516e-20 
709.8 0 9.3799e-20 -0.000273147 9.22642e-20 -3.25531e-05 0.000207313 2.22304e-19 -9.57206e-05 9.9099e-20 0.000123531 8.60424e-20 -3.1013e-06 1.48696e-19 -4.53701e-20 -9.0384e-05 -1.99024e-19 -3.11263e-05 -9.81152e-20 -9.00836e-05 -4.24316e-19 0.00010632 -9.15461e-05 5.07748e-20 -2.26316e-05 3.00222e-19 -8.42683e-05 -9.49006e-20 -6.4852e-05 -3.1869e-19 -4.80666e-05 -1.15573e-20 0.000111193 -3.04509e-20 
710.15 0 7.66254e-20 -0.000282093 1.17893e-19 -2.23325e-05 0.000206993 2.50155e-19 -8.28495e-05 7.69792e-20 0.000140781 1.27258e-19 -1.48924e-05 1.12174e-19 -2.10666e-20 -7.64618e-05 -1.9518e-19 -2.63637e-05 -1.07488e-19 -0.000107487 -4.32413e-19 0.000112202 -8.47623e-05 4.40944e-20 -2.02333e-05 3.26917e-19 -6.93945e-05 -1.02385e-19 -6.04609e-05 -3.32966e-19 -4.49818e-05 -4.82665e-21 0.00011639 -3.52123e-20 
710.5 0 8.91867e-20 -0.000288445 1.3056e-19 -1.06815e-05 0.000201619 2.56728e-19 -6.98946e-05 6.05573e-20 0.000149851 1.63002e-19 -2.71326e-05 7.04307e-20 -9.80927e-21 -5.5996e-05 -1.92165e-19 -1.44464e-05 -1.13397e-19 -0.000120105 -4.24952e-19 0.000117366 -8.15469e-05 4.73607e-20 -1.68829e-05 3.40467e-19 -5.78729e-05 -1.00374e-19 -5.73915e-05 -3.48927e-19 -4.21517e-05 1.43842e-20 0.000117239 -5.69279e-20 


==> anc/Fig6_QT245_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT245_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	4.918202996777
0	4.918202996777
0.00333333	4.9235785547204
0.00666667	4.9413908818436
0.01	4.9702041248075
0.0133333	5.0050986119799
0.0166667	5.0549495296754
0.02	5.1446835002638
0.0233333	5.2882012126422
0.0266667	5.4759582268473
0.03	5.7024721192048
0.0333333	5.9872456381974
0.0366667	6.3532947139775
0.04	6.8051516431776
0.0433333	7.3457462572592
0.0466667	7.9949015408912
0.05	8.7733047936773
0.0533333	9.6899191937647
0.0566667	10.759353778982
0.06	11.996569106708
0.0633333	13.373423762254
0.0666667	14.83420770134
0.07	16.399874376251
0.0733333	18.182089813813
0.0766667	20.166579432484
0.08	21.977768556574
0.0833333	22.988644194648
0.0866667	22.761855788414
0.09	21.370794446386
0.0933333	19.278417799505
0.0966667	16.971299932918
0.1	14.746117819513
0.103333	12.741271843224
0.106667	11.018269050358
0.11	9.5769525086195
0.113333	8.3696366651713
0.116667	7.3513844456684
0.12	6.4998850511842
0.123333	5.7848399448272
0.126667	5.1599436757514
0.13	4.6017216270706
0.133333	4.1234412587332
0.136667	3.7326679812129
0.14	3.4019780567318
0.143333	3.0988126544337
0.146667	2.8192406902653
0.15	2.5720362039967
0.153333	2.3499027505986
0.156667	2.1390126663025
0.16	1.9432265712055
0.163333	1.7770806003527
0.166667	1.6419987794838
0.17	1.5261237261018
0.173333	1.4213151323888
0.176667	1.3254734874367
0.18	1.2335028691621
0.183333	1.1403422325756
0.186667	1.0503001201306
0.19	0.97215986072617
0.193333	0.90743359647518
0.196667	0.85193172719874
0.2	0.80417380553909
0.203333	0.76266718335302
0.206667	0.71970980875099
0.21	0.66892698384238
0.213333	0.61608516595922
0.216667	0.57201155163383
0.22	0.53679170637844
0.223333	0.50097343468455
0.226667	0.46081657551935
0.23	0.42171613253498
0.233333	0.38629745109545
0.236667	0.34949041817387
0.24	0.30816314289519
0.243333	0.26768517578318
0.246667	0.23539872231219
0.25	0.21272179248381
0.253333	0.19578033073389
0.256667	0.17941915532024
0.26	0.15949379746534
0.263333	0.13562578202911
0.266667	0.11252174356036
0.27	0.094624520400472
0.273333	0.079781237546657
0.276667	0.063027861652514
0.28	0.04598834448375
0.283333	0.036157080652721
0.286667	0.036122942772564
0.29	0.039977022401638
0.293333	0.042109352452845
0.296667	0.042993155536917
0.3	0.043350640413844
0.303333	0.039235805477178
0.306667	0.028146030119572
0.31	0.015493408509553
0.313333	0.0091606467631525
0.316667	0.0099431488573578
0.32	0.012247256584861
0.323333	0.012356110759781
0.326667	0.010998499762505
0.33	0.0088840422566008
0.333333	0.0052936158852191
0.336667	0.0019003831050118
0.34	0.0030525744484663
0.343333	0.0096821745715277
0.346667	0.016137715585731
0.35	0.016334094849592
0.353333	0.011620234234462
0.356667	0.0094738256759719
0.36	0.014623081567851
0.363333	0.024190406311642
0.366667	0.032237196502365
0.37	0.036478790895376
0.373333	0.038648050414781
0.376667	0.040197014232641
0.38	0.040707766010134
0.383333	0.040160594735417
0.386667	0.039717336846489
0.39	0.039514724978703
0.393333	0.038158172243778
0.396667	0.03540464872407
0.4	0.032955165831708
0.403333	0.031348170355838
0.406667	0.028737754993431
0.41	0.024673877661531
0.413333	0.02227725622031
0.416667	0.023601943177045
0.42	0.025108702554438
0.423333	0.021829905066303
0.426667	0.015057002825047
0.43	0.011639936834837
0.433333	0.015374871437643
0.436667	0.022753821635646
0.44	0.028052034292513
0.443333	0.029331115199758
0.446667	0.028168554768028
0.45	0.02646215190285
0.453333	0.025467616721853
0.456667	0.025948221237816
0.46	0.02724781388826
0.463333	0.027285361131872
0.466667	0.024883472218238
0.47	0.021434991727785
0.473333	0.019527410177047
0.476667	0.020559284651152
0.48	0.023768358578651
0.483333	0.026518091233523
0.486667	0.025827508148302
0.49	0.021421434318267
0.493333	0.017237368506097
0.496667	0.01772123236515
0.5	0.022251723836813
0.503333	0.025518804155526
0.506667	0.02412049823497
0.51	0.020448444686443
0.513333	0.018942370760111
0.516667	0.020648433976866
0.52	0.022883924322931
0.523333	0.022596201590463
0.526667	0.018882448120025
0.53	0.013770351614153
0.533333	0.011294376430523
0.536667	0.013808634654403
0.54	0.018476582677147
0.543333	0.019983399379792
0.546667	0.017711099976317
0.55	0.016812055916563
0.553333	0.020129577035471
0.556667	0.022937671058071
0.56	0.019646945631616
0.563333	0.012837033445731
0.566667	0.010305363562337
0.57	0.014101541997221
0.573333	0.017945883421053
0.576667	0.016392632221112
0.58	0.011796931173666
0.583333	0.0099138527600141
0.586667	0.012029726747312
0.59	0.014500746882029
0.593333	0.014345607907797
0.596667	0.012469159351067
0.6	0.011658499256204
0.603333	0.013162977429487
0.606667	0.015507152596988
0.61	0.016096829790408
0.613333	0.014052970690848
0.616667	0.011363075744243
0.62	0.010546819506024
0.623333	0.011431750503029
0.626667	0.011566554786266
0.63	0.0098938818285833
0.633333	0.0082502542531786
0.636667	0.0084207077871812
0.64	0.0093204164918367
0.643333	0.008617833380441
0.646667	0.0063138798175277
0.65	0.0050571696169259
0.653333	0.0068443621575076
0.656667	0.010490334572829
0.66	0.012822392252764
0.663333	0.012023154672011
0.666667	0.00945436415742
0.67	0.0080413751995809
0.673333	0.0089190187039177
0.676667	0.010188979857693
0.68	0.0094455093788877
0.683333	0.0069542132020684
0.686667	0.0053031081346133
0.69	0.0061122594387331
0.693333	0.008348388646281
0.696667	0.010096016716437
0.7	0.010697472599388
0.703333	0.010528555226554
0.706667	0.009813410782776
0.71	0.0086707823340425
0.713333	0.007625098969493
0.716667	0.0070384474065133
0.72	0.0064196197132697
0.723333	0.0052213121532259
0.726667	0.0040877730878256
0.73	0.0043620469596254
0.733333	0.0062627166820246
0.736667	0.0082906379875329
0.74	0.0087567162452249
0.743333	0.0075191636984679
0.746667	0.005971834214047
0.75	0.0055346899662881
0.753333	0.0063538257648855
0.756667	0.0074081486574759
0.76	0.0077178982694153
0.763333	0.0072913557211821
0.766667	0.0068152588653987
0.77	0.0066153646166706
0.773333	0.0062929038639682
0.776667	0.0054450325875457
0.78	0.0043577571580573
0.783333	0.0036936305341755
0.786667	0.0037060250574251
0.79	0.0041257309434554
0.793333	0.0047590734396537
0.796667	0.0057256668484895
0.8	0.0068400955866779
0.803333	0.0071664261299064
0.806667	0.0059085443805635
0.81	0.0038267515049248
0.813333	0.0029281919022511
0.816667	0.0041057954966027
0.82	0.0057252617159435
0.823333	0.0055829774291947
0.826667	0.0038909710172005
0.83	0.0029554997441207
0.833333	0.0038808946139488
0.836667	0.0052045107343965
0.84	0.0053522956470299
0.843333	0.0048014315860417
0.846667	0.004691858534387
0.85	0.0047491180183112
0.853333	0.0041833696219136
0.856667	0.0035754885455216
0.86	0.003988458100259
0.863333	0.0048496958543809
0.866667	0.0046894889735692
0.87	0.003684020859834
0.873333	0.0034504758142859
0.876667	0.0043103075636622
0.88	0.0048040014940872
0.883333	0.0042637931782275
0.886667	0.0038404904333524
0.89	0.0042707816359816
0.893333	0.0045413672180239
0.896667	0.003856699182169
0.9	0.0032791229838218
0.903333	0.0040144382848316
0.906667	0.0053006204423383
0.91	0.0055083863215864
0.913333	0.0045477751269871
0.916667	0.0037731931589122
0.92	0.0039655305444366
0.923333	0.0046233019819219
0.926667	0.0049943980031703
0.93	0.0048177642108559
0.933333	0.0041870404247182
0.936667	0.0034355952895091
0.94	0.0030534540550741
0.943333	0.0032304804436797
0.946667	0.0036723099155173
0.95	0.0041080971309141
0.953333	0.0045226777536219
0.956667	0.0046898990814083
0.96	0.0041870619439203
0.963333	0.0031917449144289
0.966667	0.0024841209805884
0.97	0.0023274462961506
0.973333	0.0022510240390204
0.976667	0.0022570164836034
0.98	0.00302839388507
0.983333	0.0043789142263287
0.986667	0.0049017348578362
0.99	0.0041030202823875
0.993333	0.0035089299135828
0.996667	0.0043837278066085
1	0.0056094357270176


==> anc/Fig6_QT490_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
490 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
490.35 0 3.27613e-20 -0.00337844 1.7479e-22 -2.98871e-12 0.999198 -3.48744e-20 2.43474e-09 -4.24806e-22 -8.4846e-10 1.47927e-22 2.38303e-09 -3.55906e-22 -1.56807e-22 -3.43161e-08 7.03372e-24 -3.71197e-09 -1.10975e-23 3.93303e-08 1.39463e-21 -6.48221e-08 -2.31739e-09 -1.03456e-21 1.91261e-09 -3.45594e-22 -2.99243e-09 1.61706e-22 -4.56446e-09 1.85653e-21 -1.1134e-09 3.55809e-23 -2.32305e-11 6.36622e-24 
490.7 0 4.37248e-20 -0.00696532 -6.87189e-23 5.44017e-10 0.996985 -1.2162e-19 3.82409e-08 -2.39523e-21 -1.49971e-08 -1.09166e-21 3.1094e-08 -2.24635e-22 -4.32469e-22 -1.90263e-07 -1.0153e-22 -2.13228e-08 1.59265e-22 3.04905e-07 1.7925e-20 -4.90907e-07 -1.25397e-08 -5.64926e-22 1.5675e-08 3.49033e-22 -1.77844e-08 2.16154e-22 -6.11258e-08 7.18937e-21 -2.12674e-08 7.11236e-25 -4.98528e-11 2.65569e-23 
491.05 0 4.87871e-20 -0.010673 -1.62983e-23 5.86943e-09 0.993738 -2.27875e-19 1.78368e-07 -4.99011e-21 -7.423e-08 -1.87211e-21 1.19105e-07 2.14077e-21 -1.13074e-21 -2.2617e-07 9.94817e-23 -5.38847e-08 6.95683e-23 9.47785e-07 2.65889e-20 -1.508e-06 -1.56943e-08 3.33776e-22 6.74118e-08 6.36828e-22 -4.39509e-08 8.68032e-22 -2.45908e-07 2.14024e-21 -1.09919e-07 -4.45079e-22 -1.75942e-09 5.77798e-23 
491.4 0 6.1931e-20 -0.0144182 2.66297e-22 1.743e-08 0.989593 -3.45002e-19 4.92478e-07 -6.79785e-21 -1.86139e-07 -4.0584e-21 2.92469e-07 5.40389e-21 -1.39523e-21 8.81124e-08 -2.68003e-22 -1.04255e-07 -7.5285e-23 2.01395e-06 4.83934e-20 -3.22025e-06 1.9073e-08 1.31868e-21 2.01648e-07 3.21876e-22 -8.07735e-08 7.29628e-22 -6.12785e-07 3.78802e-21 -3.07065e-07 -4.99071e-22 -7.94248e-09 -1.39932e-22 
491.75 0 4.17379e-20 -0.0182007 7.78712e-22 2.36695e-08 0.984566 -4.67432e-19 1.03987e-06 -9.86245e-21 -2.52759e-07 -5.81885e-21 5.97085e-07 9.583e-21 -8.78986e-22 7.65111e-07 -3.87663e-22 -2.13707e-07 3.21448e-22 3.5013e-06 1.37908e-20 -5.69462e-06 1.1171e-07 8.21931e-22 4.50969e-07 1.49004e-21 -1.19787e-07 2.6848e-22 -1.17085e-06 8.54059e-21 -6.08407e-07 -1.93426e-22 6.09935e-10 -4.2179e-22 
492.1 0 6.74268e-20 -0.0220216 5.17792e-22 2.93238e-08 0.978676 -6.0075e-19 1.92109e-06 -1.34437e-20 -3.63e-08 -6.66376e-21 1.07897e-06 1.33388e-20 -4.3281e-22 2.56947e-06 -1.57265e-21 -5.23069e-07 8.82002e-22 5.41588e-06 5.49264e-20 -9.0709e-06 2.41741e-07 9.60254e-22 8.06085e-07 1.48232e-21 -1.4714e-07 7.57366e-22 -1.86002e-06 1.0775e-20 -9.80514e-07 -2.67666e-22 7.38302e-08 -1.32144e-21 
492.45 0 9.68231e-20 -0.0258814 2.27723e-21 7.27758e-08 0.971939 -7.28452e-19 3.32449e-06 -1.73337e-20 8.00639e-07 -1.12509e-20 1.75247e-06 1.66994e-20 2.09723e-23 7.23824e-06 -1.20114e-21 -1.26167e-06 2.76843e-22 7.8066e-06 3.50609e-20 -1.36389e-05 3.62354e-07 2.11323e-21 1.20739e-06 1.75453e-21 -1.4145e-07 -1.39815e-21 -2.6133e-06 6.15043e-21 -1.4019e-06 -4.91738e-22 2.63731e-07 -7.97822e-22 
492.8 0 1.12108e-19 -0.0297813 1.2218e-21 1.79044e-07 0.964377 -8.42728e-19 5.49799e-06 -2.06667e-20 2.62135e-06 -1.24314e-20 2.65992e-06 1.98784e-20 -7.67437e-23 1.64613e-05 -1.92946e-21 -2.68221e-06 7.65416e-23 1.07281e-05 5.02711e-20 -1.97868e-05 4.36567e-07 5.01772e-21 1.59471e-06 2.38443e-21 -7.25825e-08 -2.38635e-21 -3.44102e-06 4.44569e-21 -1.89501e-06 6.45048e-22 5.92778e-07 -6.51986e-22 
493.15 0 1.25005e-19 -0.0337151 2.96745e-21 3.12283e-07 0.956011 -9.08248e-19 8.65319e-06 -2.38605e-20 5.70763e-06 -1.48026e-20 4.00125e-06 1.96594e-20 5.48362e-22 3.05508e-05 -3.37592e-21 -4.99154e-06 1.70337e-21 1.42178e-05 7.12054e-20 -2.78671e-05 4.0745e-07 3.49645e-21 1.94243e-06 2.94062e-21 6.01884e-08 -5.31285e-21 -4.40344e-06 5.38942e-21 -2.48659e-06 3.78443e-23 1.0431e-06 -5.90997e-22 
493.5 0 1.5011e-19 -0.0376791 4.22896e-21 3.90329e-07 0.946858 -8.79546e-19 1.29322e-05 -2.50267e-20 1.01954e-05 -1.71409e-20 6.19267e-06 2.0205e-20 9.27677e-23 4.73348e-05 -2.14898e-21 -8.34944e-06 1.83633e-21 1.84048e-05 4.58523e-20 -3.80446e-05 1.9188e-07 4.34715e-21 2.1912e-06 3.54286e-21 1.94317e-07 -9.69935e-21 -5.5604e-06 1.3482e-21 -3.18812e-06 3.10767e-22 1.60464e-06 -3.012e-22 
493.85 0 1.58443e-19 -0.0416717 3.33015e-21 3.50813e-07 0.936935 -7.35952e-19 1.84122e-05 -2.79896e-20 1.61393e-05 -2.16196e-20 9.83571e-06 1.7009e-20 3.68791e-22 6.31964e-05 -2.12424e-21 -1.30128e-05 2.11068e-21 2.35179e-05 5.32605e-20 -5.02905e-05 -3.01317e-07 5.41619e-21 2.24296e-06 4.8681e-21 2.24155e-07 -1.86987e-20 -6.93697e-06 7.3491e-21 -4.02208e-06 -1.07707e-21 2.31551e-06 -3.62193e-22 
494.2 0 1.66053e-19 -0.0456865 3.07826e-21 1.71923e-07 0.926264 -4.82198e-19 2.50915e-05 -2.94618e-20 2.35657e-05 -2.23918e-20 1.5546e-05 1.13237e-20 6.44389e-22 7.59608e-05 -1.90705e-21 -1.94557e-05 2.8944e-21 2.9659e-05 4.41996e-20 -6.45607e-05 -1.09297e-06 7.10232e-21 2.09331e-06 4.10631e-21 7.38491e-08 -2.93156e-20 -8.51074e-06 5.91074e-21 -5.00963e-06 5.87178e-22 3.20139e-06 2.32898e-21 
494.55 0 1.76294e-19 -0.0497179 5.66665e-21 -1.22406e-07 0.914864 -1.41019e-19 3.29225e-05 -3.27953e-20 3.24383e-05 -2.09936e-20 2.35909e-05 6.04168e-21 4.80187e-22 8.58722e-05 -1.62329e-21 -2.82158e-05 2.97594e-21 3.65475e-05 3.19656e-20 -8.08446e-05 -2.0843e-06 7.29791e-21 1.80712e-06 3.4364e-21 -2.54175e-07 -4.25037e-20 -1.02988e-05 5.72245e-21 -6.1598e-06 4.76572e-22 4.18215e-06 3.51946e-21 
494.9 0 1.55594e-19 -0.0537602 7.22897e-21 -4.62323e-07 0.902761 2.66532e-19 4.1827e-05 -3.61673e-20 4.26257e-05 -2.27375e-20 3.37312e-05 -4.77367e-21 -1.8282e-22 9.42136e-05 -3.42257e-21 -3.96298e-05 3.09742e-21 4.3589e-05 2.00757e-20 -9.90193e-05 -3.18929e-06 9.80396e-21 1.40557e-06 3.31385e-21 -7.25704e-07 -5.92116e-20 -1.23773e-05 1.05063e-20 -7.46135e-06 8.67916e-22 5.1846e-06 5.73609e-21 
495.25 0 1.75685e-19 -0.0578037 7.87106e-21 -7.8049e-07 0.889977 7.10252e-19 5.16369e-05 -3.64731e-20 5.38241e-05 -2.82555e-20 4.54756e-05 -1.42964e-20 -4.65268e-22 0.000101762 -5.376e-21 -5.38695e-05 2.9727e-21 5.02256e-05 2.76245e-20 -0.000118879 -4.45053e-06 1.28192e-20 8.88723e-07 2.11132e-21 -1.37006e-06 -7.77019e-20 -1.4726e-05 1.45409e-20 -8.90146e-06 1.83009e-21 6.24399e-06 6.77397e-21 
495.6 0 2.34105e-19 -0.0618398 7.50901e-21 -1.08578e-06 0.876532 1.17527e-18 6.2101e-05 -3.83581e-20 6.54419e-05 -3.29107e-20 5.83358e-05 -2.67373e-20 -4.51111e-22 0.000106997 -5.10497e-21 -7.09526e-05 3.65477e-21 5.59802e-05 2.27541e-20 -0.000140297 -5.96956e-06 1.08734e-20 1.93269e-07 3.44837e-21 -2.3418e-06 -9.63094e-20 -1.72029e-05 1.20329e-20 -1.04768e-05 -4.3713e-23 7.38181e-06 8.30602e-21 
495.95 0 2.7339e-19 -0.0658633 1.02115e-20 -1.55916e-06 0.862447 1.64872e-18 7.30783e-05 -3.55311e-20 7.66628e-05 -2.97915e-20 7.18606e-05 -4.33888e-20 -1.55549e-21 0.000106164 -5.59731e-21 -9.07334e-05 3.87493e-21 6.03847e-05 3.68923e-20 -0.000163199 -7.74339e-06 9.08199e-21 -7.74407e-07 4.32338e-21 -3.81263e-06 -1.15049e-19 -1.9676e-05 1.32617e-20 -1.21314e-05 -1.90703e-21 8.63657e-06 7.09942e-21 
496.3 0 2.84032e-19 -0.0698665 1.13736e-20 -2.39389e-06 0.847746 2.11848e-18 8.44933e-05 -2.93101e-20 8.67218e-05 -3.31612e-20 8.55641e-05 -5.83081e-20 -1.55134e-21 9.66811e-05 -7.76248e-21 -0.000113097 1.83596e-22 6.33746e-05 3.64588e-20 -0.000187523 -9.62908e-06 1.2727e-20 -1.95087e-06 3.84669e-21 -5.77721e-06 -1.33295e-19 -2.20714e-05 1.05786e-20 -1.37834e-05 -2.49151e-21 1.00582e-05 6.36532e-21 
496.65 0 3.15325e-19 -0.0738407 1.18032e-20 -3.5579e-06 0.832454 2.573e-18 9.60796e-05 -2.95297e-20 9.50294e-05 -3.65354e-20 9.89724e-05 -7.8255e-20 -1.85067e-21 7.94066e-05 -7.87852e-21 -0.000137941 1.51597e-21 6.54906e-05 5.20462e-20 -0.000213127 -1.14915e-05 1.639e-20 -3.12649e-06 3.44257e-21 -8.13273e-06 -1.51362e-19 -2.44375e-05 5.43018e-21 -1.54574e-05 -3.98354e-21 1.15935e-05 6.4791e-21 
497 0 3.60775e-19 -0.077779 9.17939e-21 -4.89841e-06 0.816595 3.01457e-18 0.000107528 -2.90079e-20 0.000101036 -3.82598e-20 0.000111783 -9.77638e-20 -2.94211e-21 5.65452e-05 -1.07294e-20 -0.000165057 2.05157e-21 6.74668e-05 3.54422e-20 -0.000239573 -1.33109e-05 1.64416e-20 -4.15016e-06 -6.81802e-22 -1.09523e-05 -1.67481e-19 -2.68991e-05 -3.94867e-21 -1.72369e-05 -2.16677e-21 1.31504e-05 4.81395e-21 
497.35 0 3.70388e-19 -0.0816728 1.00318e-20 -6.31338e-06 0.800195 3.42702e-18 0.000118841 -3.10166e-20 0.000104114 -3.7218e-20 0.000123731 -1.20812e-19 -3.67308e-21 2.81581e-05 -1.15425e-20 -0.00019424 1.68014e-21 6.97812e-05 2.9977e-20 -0.000266303 -1.51232e-05 1.96207e-20 -5.00207e-06 2.25659e-21 -1.43972e-05 -1.82391e-19 -2.95044e-05 -1.18017e-20 -1.91732e-05 -3.08733e-21 1.46571e-05 3.35656e-21 
497.7 0 4.04361e-19 -0.0855128 1.07618e-20 -7.85692e-06 0.78328 3.82597e-18 0.000130389 -3.14635e-20 0.000103831 -3.88278e-20 0.000134302 -1.44094e-19 -1.0852e-21 -8.03273e-06 -1.16816e-20 -0.00022555 2.70779e-21 7.26006e-05 1.01545e-20 -0.000292978 -1.69402e-05 1.98353e-20 -5.84785e-06 8.03406e-22 -1.83961e-05 -1.93366e-19 -3.22802e-05 -1.43751e-20 -2.12364e-05 -1.20777e-21 1.60776e-05 2.95555e-21 
498.05 0 4.75823e-19 -0.0892901 1.12989e-20 -9.66137e-06 0.765872 4.18686e-18 0.000142657 -3.31342e-20 0.000100252 -3.92804e-20 0.000142754 -1.59452e-19 -3.54609e-21 -5.42217e-05 -1.26847e-20 -0.000259486 1.38283e-21 7.61824e-05 -3.00763e-21 -0.000319518 -1.87204e-05 2.16891e-20 -6.97213e-06 -2.29524e-21 -2.25788e-05 -2.00319e-19 -3.52433e-05 -1.39827e-20 -2.32793e-05 -1.03801e-21 1.74256e-05 3.79276e-21 
498.4 0 4.86664e-19 -0.0929951 1.2025e-20 -1.17068e-05 0.747993 4.51517e-18 0.0001559 -3.41622e-20 9.35145e-05 -3.9791e-20 0.000148392 -1.79588e-19 -3.80452e-21 -0.000111968 -1.5063e-20 -0.000296686 9.46891e-22 8.10233e-05 -1.06433e-20 -0.000346264 -2.02925e-05 2.80939e-20 -8.35886e-06 -8.07307e-21 -2.65604e-05 -2.01991e-19 -3.82593e-05 -1.07892e-20 -2.52447e-05 -8.56251e-22 1.87262e-05 1.42799e-21 
498.75 0 5.52229e-19 -0.096621 1.69693e-20 -1.39736e-05 0.72966 4.83609e-18 0.000169806 -3.06536e-20 8.32084e-05 -3.92563e-20 0.000150864 -2.08517e-19 -3.51377e-21 -0.000182179 -1.68681e-20 -0.000337576 -3.53125e-21 8.74395e-05 -2.48981e-22 -0.00037421 -2.15651e-05 3.2217e-20 -9.64779e-06 -6.61981e-21 -3.02646e-05 -1.96164e-19 -4.1147e-05 -1.51542e-20 -2.71451e-05 -6.10526e-22 2.00889e-05 2.65247e-21 
499.1 0 5.9566e-19 -0.100164 1.85867e-20 -1.65972e-05 0.710898 5.12596e-18 0.000183649 -3.36269e-20 6.84807e-05 -3.94028e-20 0.000150403 -2.3584e-19 -3.87864e-21 -0.000262169 -1.76154e-20 -0.000382585 -2.49028e-21 9.5676e-05 7.84167e-22 -0.000404592 -2.29064e-05 3.28318e-20 -1.06288e-05 -3.33761e-21 -3.38527e-05 -1.82188e-19 -4.38232e-05 -1.70226e-20 -2.88548e-05 -1.88903e-21 2.17118e-05 4.76228e-21 
499.45 0 6.43986e-19 -0.103615 1.60122e-20 -1.94377e-05 0.691738 5.39676e-18 0.000196585 -3.11832e-20 4.86382e-05 -3.98762e-20 0.000147757 -2.63192e-19 -2.83161e-21 -0.00034406 -2.45169e-20 -0.000432306 -1.45176e-22 0.00010608 -1.62799e-20 -0.000438217 -2.4835e-05 3.94853e-20 -1.1388e-05 -6.18457e-21 -3.74462e-05 -1.56175e-19 -4.63115e-05 -1.62734e-20 -3.03295e-05 -2.22162e-21 2.37115e-05 3.66813e-21 
499.8 0 6.93568e-19 -0.106964 1.53833e-20 -2.18631e-05 0.672203 5.64361e-18 0.000207555 -2.84797e-20 2.36276e-05 -4.24188e-20 0.000143546 -2.86242e-19 -3.31376e-21 -0.000418481 -2.19536e-20 -0.000487351 -2.39876e-21 0.000118591 -3.47757e-20 -0.000475281 -2.74469e-05 4.5832e-20 -1.2067e-05 -1.58471e-21 -4.09736e-05 -1.2316e-19 -4.85772e-05 -1.42218e-20 -3.15933e-05 -3.3379e-21 2.61403e-05 2.49604e-21 
500.15 0 7.37088e-19 -0.110205 1.71668e-20 -2.3298e-05 0.652316 5.87377e-18 0.000215227 -2.72071e-20 -5.96546e-06 -4.03222e-20 0.000137527 -3.15931e-19 -4.13885e-21 -0.000479493 -1.93986e-20 -0.000548078 -4.38469e-21 0.000132902 -2.91827e-20 -0.000515716 -3.04409e-05 4.49347e-20 -1.26588e-05 -2.78252e-21 -4.42807e-05 -8.17032e-20 -5.06117e-05 -1.79218e-20 -3.24819e-05 -2.70215e-21 2.88879e-05 3.6554e-21 
500.5 0 8.08479e-19 -0.113333 1.49233e-20 -2.37385e-05 0.632105 6.08202e-18 0.000218116 -2.61259e-20 -3.96448e-05 -3.64229e-20 0.000128722 -3.44273e-19 -5.3924e-21 -0.000525246 -1.80907e-20 -0.000614555 -8.00497e-21 0.00014918 -2.14283e-20 -0.000559066 -3.34461e-05 5.03634e-20 -1.3229e-05 2.49331e-21 -4.73471e-05 -3.03845e-20 -5.25934e-05 -2.07527e-20 -3.27899e-05 -6.59928e-21 3.17894e-05 3.14741e-21 
500.85 0 8.64539e-19 -0.11634 2.14799e-20 -2.33886e-05 0.611597 6.27303e-18 0.00021502 -2.00964e-20 -7.72969e-05 -3.05328e-20 0.000116604 -3.74057e-19 -4.77646e-21 -0.000555284 -1.7382e-20 -0.000687189 -7.1029e-21 0.000168007 2.71605e-21 -0.000604441 -3.62408e-05 5.49465e-20 -1.40839e-05 -7.0661e-22 -5.0187e-05 2.50173e-20 -5.46549e-05 -2.27626e-20 -3.24996e-05 -4.46498e-21 3.50021e-05 6.01722e-21 
501.2 0 8.95839e-19 -0.119218 2.62118e-20 -2.21725e-05 0.590819 6.43908e-18 0.000205835 -1.6498e-20 -0.000118937 -2.08048e-20 0.000101715 -4.02874e-19 -4.39734e-21 -0.000569754 -1.59925e-20 -0.0007664 -8.85966e-21 0.00018954 2.98178e-21 -0.000650774 -3.88605e-05 5.85271e-20 -1.52836e-05 -2.67796e-21 -5.2773e-05 9.09215e-20 -5.69436e-05 -2.02964e-20 -3.18195e-05 -4.53506e-21 3.8588e-05 5.07497e-21 
501.55 0 9.44705e-19 -0.121961 2.28409e-20 -1.99272e-05 0.569794 6.58627e-18 0.000191791 -1.12335e-20 -0.00016461 -2.32455e-20 8.49934e-05 -4.23434e-19 -4.68945e-21 -0.000570764 -1.32616e-20 -0.000851511 -1.10705e-20 0.000212998 1.48798e-20 -0.000696813 -4.12399e-05 5.48649e-20 -1.67951e-05 -3.82138e-21 -5.50384e-05 1.62572e-19 -5.95664e-05 -2.02151e-20 -3.09348e-05 6.35254e-22 4.22703e-05 -3.68466e-21 
501.9 0 9.73688e-19 -0.124562 2.76646e-20 -1.68731e-05 0.548547 6.72249e-18 0.000174361 -7.37496e-21 -0.000214051 -1.92822e-20 6.71722e-05 -4.49067e-19 -3.91879e-21 -0.000562029 -1.23628e-20 -0.000941271 -1.08757e-20 0.00023738 4.29493e-21 -0.000741892 -4.28186e-05 5.50684e-20 -1.86854e-05 -9.87899e-21 -5.68159e-05 2.39478e-19 -6.22999e-05 -1.30233e-20 -2.98807e-05 6.25923e-21 4.59321e-05 -7.09861e-21 
502.25 0 1.03527e-18 -0.127018 3.02765e-20 -1.36899e-05 0.527102 6.82803e-18 0.000154382 -3.88749e-21 -0.000267067 -2.09297e-20 4.86898e-05 -4.70515e-19 -5.5262e-21 -0.000546836 -1.41873e-20 -0.00103452 -1.17066e-20 0.000262231 -1.15541e-20 -0.00078628 -4.28628e-05 5.56533e-20 -2.07534e-05 -1.09423e-20 -5.80484e-05 3.19905e-19 -6.49472e-05 -1.40404e-20 -2.88419e-05 5.66989e-21 4.95197e-05 -3.90527e-21 
502.6 0 1.09702e-18 -0.129323 3.14369e-20 -1.09478e-05 0.505486 6.91916e-18 0.000132462 -6.94288e-21 -0.000324293 -2.17714e-20 2.94711e-05 -5.04658e-19 -2.22962e-21 -0.000527943 -8.62631e-21 -0.00112987 -1.34703e-20 0.000287663 6.42725e-21 -0.00083032 -4.11255e-05 5.74969e-20 -2.28421e-05 -1.02185e-20 -5.91589e-05 3.99069e-19 -6.7381e-05 -1.42657e-20 -2.81459e-05 5.73053e-21 5.30172e-05 -4.64324e-21 
502.95 0 1.16512e-18 -0.131471 3.31989e-20 -8.79226e-06 0.483726 6.98004e-18 0.000109084 -5.31987e-21 -0.000386873 -1.53978e-20 9.49431e-06 -5.27732e-19 -5.48834e-21 -0.000509255 -3.17248e-21 -0.00122594 -1.19545e-20 0.000313696 7.77127e-21 -0.000874399 -3.81128e-05 6.07336e-20 -2.52412e-05 -8.37426e-21 -6.10265e-05 4.8257e-19 -6.93515e-05 -1.25107e-20 -2.80239e-05 1.26772e-20 5.65993e-05 -1.83549e-21 
503.3 0 1.20157e-18 -0.133458 3.42865e-20 -7.32034e-06 0.461842 7.03005e-18 8.45283e-05 -1.20769e-20 -0.000455512 -1.06491e-20 -1.07897e-05 -5.5663e-19 1.2929e-21 -0.000494734 -4.26563e-21 -0.0013222 -1.34493e-20 0.000339595 2.90749e-21 -0.000918447 -3.46058e-05 6.29701e-20 -2.83768e-05 -7.50957e-21 -6.42605e-05 5.5715e-19 -7.09736e-05 -4.73961e-21 -2.84026e-05 1.62479e-20 6.04384e-05 -1.25299e-20 
503.65 0 1.26626e-18 -0.135281 3.08102e-20 -6.58327e-06 0.439861 7.05002e-18 5.94797e-05 -8.7088e-21 -0.000530048 -8.8167e-21 -3.15709e-05 -5.89175e-19 1.6396e-21 -0.00048595 -1.92494e-22 -0.0014194 -1.71043e-20 0.000364338 3.19367e-21 -0.00096128 -3.08163e-05 6.54812e-20 -3.22814e-05 -1.13615e-20 -6.88635e-05 6.34238e-19 -7.24615e-05 1.88372e-21 -2.8776e-05 2.3934e-20 6.45942e-05 -1.3671e-20 
504 0 1.31565e-18 -0.136936 2.68379e-20 -6.43756e-06 0.41781 7.05057e-18 3.5408e-05 -5.20313e-21 -0.000610401 -3.37336e-21 -5.44889e-05 -6.14625e-19 1.11104e-21 -0.000483693 4.4484e-21 -0.00151879 -1.47046e-20 0.00038741 1.14202e-20 -0.00100228 -2.63091e-05 7.62445e-20 -3.67956e-05 -2.07872e-20 -7.44601e-05 7.12596e-19 -7.36874e-05 1.26053e-20 -2.87376e-05 2.7648e-20 6.89613e-05 -1.8348e-20 
504.35 0 1.37251e-18 -0.138419 2.55312e-20 -6.85437e-06 0.395713 7.01851e-18 1.41971e-05 -1.76846e-21 -0.000697103 -7.15654e-21 -8.17002e-05 -6.43005e-19 -3.11395e-22 -0.000489936 9.89535e-21 -0.00162123 -1.7172e-20 0.000408912 1.13559e-20 -0.00104214 -2.06424e-05 7.86116e-20 -4.18032e-05 -2.77376e-20 -8.04179e-05 7.85698e-19 -7.47501e-05 1.26558e-20 -2.83969e-05 2.53581e-20 7.33603e-05 -1.91833e-20 
504.7 0 1.42581e-18 -0.139727 2.43808e-20 -7.97635e-06 0.373597 6.95925e-18 -2.71526e-06 5.65486e-22 -0.000790388 -4.86708e-21 -0.000114479 -6.64709e-19 -1.20769e-21 -0.000503608 1.31855e-20 -0.00172788 -1.36044e-20 0.000429318 2.15983e-20 -0.00108169 -1.37946e-05 8.26867e-20 -4.70883e-05 -2.97268e-20 -8.60245e-05 8.5209e-19 -7.59073e-05 1.7121e-20 -2.81314e-05 3.23168e-20 7.78566e-05 -1.88361e-20 
505.05 0 1.48079e-18 -0.140857 2.54116e-20 -9.39943e-06 0.351484 6.88727e-18 -1.44544e-05 8.94358e-22 -0.000890313 -5.94694e-21 -0.000152641 -6.82582e-19 -9.20049e-23 -0.000516332 1.56433e-20 -0.00184048 -1.81795e-20 0.000448423 1.93559e-20 -0.00112114 -6.16584e-06 8.40032e-20 -5.24039e-05 -3.24803e-20 -9.05854e-05 9.18445e-19 -7.7012e-05 2.35665e-20 -2.83643e-05 3.81508e-20 8.26144e-05 -1.82873e-20 
505.4 0 1.52724e-18 -0.141807 2.12452e-20 -9.8146e-06 0.329401 6.79102e-18 -1.96206e-05 6.66899e-21 -0.000997611 -4.58127e-21 -0.000194985 -7.02444e-19 3.35906e-21 -0.000517326 1.23839e-20 -0.00195943 -1.71414e-20 0.000464891 -2.6225e-21 -0.00116049 1.80358e-06 8.4868e-20 -5.77249e-05 -3.20829e-20 -9.35264e-05 9.7851e-19 -7.75304e-05 2.81922e-20 -2.94275e-05 4.12829e-20 8.77216e-05 -1.8965e-20 
505.75 0 1.56497e-18 -0.142579 2.04265e-20 -7.98078e-06 0.307373 6.67439e-18 -1.58047e-05 9.21326e-21 -0.00111277 1.71752e-21 -0.000240478 -7.25862e-19 5.41779e-21 -0.000502052 1.47402e-20 -0.00208285 -1.87886e-20 0.000477132 1.07449e-20 -0.00120012 9.87241e-06 8.75062e-20 -6.31397e-05 -3.28871e-20 -9.47096e-05 1.0326e-18 -7.72511e-05 3.32251e-20 -3.1481e-05 4.55297e-20 9.33368e-05 -2.70774e-20 
506.1 0 1.60172e-18 -0.143174 1.59128e-20 -3.93378e-06 0.285431 6.53008e-18 -1.00159e-06 1.87815e-20 -0.00123523 8.18519e-21 -0.000289009 -7.48107e-19 7.35226e-21 -0.000473996 1.2438e-20 -0.00220814 -1.40677e-20 0.000484303 2.8885e-20 -0.00124023 1.79692e-05 9.11137e-20 -6.84736e-05 -3.54899e-20 -9.46147e-05 1.08565e-18 -7.67837e-05 3.59693e-20 -3.40298e-05 4.32801e-20 9.97749e-05 -3.1826e-20 
506.45 0 1.63488e-18 -0.143591 2.16956e-20 1.30924e-06 0.263606 6.36313e-18 2.4909e-05 2.02529e-20 -0.00136426 8.10839e-21 -0.000340867 -7.64139e-19 1.42525e-20 -0.000439441 1.57877e-20 -0.00233406 -1.12822e-20 0.000487367 3.68571e-20 -0.0012799 2.639e-05 9.02284e-20 -7.34773e-05 -4.21009e-20 -9.37689e-05 1.12366e-18 -7.68558e-05 3.23992e-20 -3.61912e-05 4.63544e-20 0.00010744 -3.25291e-20 
506.8 0 1.66641e-18 -0.143829 2.02797e-20 7.2292e-06 0.241927 6.1825e-18 6.03908e-05 1.50542e-20 -0.00149891 1.2563e-20 -0.000395946 -7.80289e-19 1.76296e-20 -0.000402636 1.78827e-20 -0.00246059 -2.13378e-20 0.000488628 4.30676e-20 -0.00131816 3.5421e-05 9.64215e-20 -7.80934e-05 -3.26356e-20 -9.2137e-05 1.15834e-18 -7.73536e-05 2.91206e-20 -3.80668e-05 4.21052e-20 0.000116625 -3.70622e-20 
507.15 0 1.70216e-18 -0.143888 1.72645e-20 1.38562e-05 0.22042 5.99014e-18 0.00010385 2.21994e-20 -0.00163771 1.22811e-20 -0.000452988 -8.05542e-19 1.97645e-20 -0.000363817 3.00375e-20 -0.00258754 -2.4775e-20 0.000490083 4.84649e-20 -0.00135576 4.48691e-05 9.14985e-20 -8.22312e-05 -3.72262e-20 -8.94074e-05 1.19126e-18 -7.77512e-05 3.17347e-20 -4.057e-05 4.15401e-20 0.000127287 -4.37467e-20 
507.5 0 1.74127e-18 -0.143766 8.02724e-21 2.12645e-05 0.199107 5.76818e-18 0.00015435 2.68192e-20 -0.00177901 1.54595e-20 -0.000509248 -8.20493e-19 1.77055e-20 -0.000319639 3.28199e-20 -0.0027144 -2.11754e-20 0.000493294 4.98418e-20 -0.00139472 5.45871e-05 9.45871e-20 -8.57805e-05 -4.67919e-20 -8.55525e-05 1.22134e-18 -7.808e-05 3.1178e-20 -4.39116e-05 4.68092e-20 0.00013889 -4.68908e-20 
507.85 0 1.77016e-18 -0.143464 1.06407e-20 2.97577e-05 0.178005 5.53309e-18 0.000211011 3.68098e-20 -0.00192089 1.18772e-20 -0.000561627 -8.35821e-19 1.83157e-20 -0.000267521 2.99977e-20 -0.00284054 -2.15726e-20 0.000499671 5.38693e-20 -0.00143678 6.48234e-05 1.09908e-19 -8.87406e-05 -5.04506e-20 -8.06433e-05 1.23984e-18 -7.85724e-05 3.03563e-20 -4.77114e-05 4.57073e-20 0.000150552 -5.12061e-20 
508.2 0 1.79878e-18 -0.142986 1.00787e-20 3.91891e-05 0.157135 5.27996e-18 0.000272636 3.41943e-20 -0.00206134 1.04766e-20 -0.000608616 -8.44025e-19 1.36327e-20 -0.000209711 3.56e-20 -0.00296441 -2.72045e-20 0.00050958 5.06724e-20 -0.00148368 7.57223e-05 1.12257e-19 -9.10649e-05 -4.92593e-20 -7.48947e-05 1.25431e-18 -7.88623e-05 3.02218e-20 -5.18589e-05 4.82631e-20 0.00016157 -4.88358e-20 
508.55 0 1.8171e-18 -0.142333 1.15218e-20 4.86828e-05 0.136518 5.01796e-18 0.0003373 3.59441e-20 -0.00219929 5.72603e-21 -0.000649983 -8.57351e-19 1.07711e-20 -0.000151319 4.39606e-20 -0.00308339 -3.20752e-20 0.000522884 5.71459e-20 -0.00153754 8.69041e-05 1.16959e-19 -9.26812e-05 -5.40777e-20 -6.8755e-05 1.26629e-18 -7.82609e-05 3.34504e-20 -5.59054e-05 4.97454e-20 0.000172037 -5.00414e-20 
508.9 0 1.84021e-18 -0.141511 1.06089e-20 5.74031e-05 0.116175 4.7317e-18 0.00040265 3.57248e-20 -0.0023341 2.84287e-21 -0.000685094 -8.63625e-19 1.09287e-20 -9.56168e-05 5.15301e-20 -0.00319495 -3.59124e-20 0.000540182 4.91275e-20 -0.00159959 9.79475e-05 1.19826e-19 -9.36775e-05 -5.42396e-20 -6.21636e-05 1.27008e-18 -7.67165e-05 3.01848e-20 -5.94475e-05 4.63807e-20 0.000182342 -4.53732e-20 
509.25 0 1.85453e-18 -0.140523 5.72817e-21 6.49003e-05 0.0961315 4.44721e-18 0.000466896 3.9798e-20 -0.00246483 9.57215e-21 -0.000712809 -8.68231e-19 1.05033e-20 -4.20306e-05 5.14245e-20 -0.00329637 -2.84056e-20 0.000560796 5.11531e-20 -0.00166859 0.000108759 1.264e-19 -9.42483e-05 -4.91628e-20 -5.47515e-05 1.27108e-18 -7.45327e-05 2.66223e-20 -6.3094e-05 4.84034e-20 0.000191997 -4.60943e-20 
509.6 0 1.87483e-18 -0.139369 -2.58843e-21 7.16283e-05 0.0764065 4.13812e-18 0.000528915 4.17431e-20 -0.00259047 3.87477e-21 -0.000732634 -8.73905e-19 8.09605e-21 1.26116e-05 5.46999e-20 -0.00338413 -2.60844e-20 0.000582192 4.78889e-20 -0.00174182 0.000119143 1.26601e-19 -9.43977e-05 -4.9225e-20 -4.69095e-05 1.26816e-18 -7.12316e-05 2.9816e-20 -6.73006e-05 5.21334e-20 0.000200651 -4.67602e-20 
509.95 0 1.89983e-18 -0.138052 -1.49357e-21 7.87318e-05 0.0570165 3.81993e-18 0.000587737 4.869e-20 -0.00271023 3.11483e-21 -0.0007453 -8.8378e-19 5.69429e-21 7.24353e-05 4.95537e-20 -0.00345613 -3.00975e-20 0.000602786 5.48047e-20 -0.00181662 0.000128877 1.23788e-19 -9.39418e-05 -4.86483e-20 -3.97337e-05 1.26096e-18 -6.62125e-05 3.09845e-20 -7.17049e-05 5.79763e-20 0.000209032 -4.54988e-20 
510.3 0 1.90541e-18 -0.136574 1.41515e-22 8.70904e-05 0.037975 3.48964e-18 0.000642546 5.14105e-20 -0.00282359 7.08059e-21 -0.000752232 -8.84344e-19 3.94928e-21 0.000140916 4.70234e-20 -0.00351318 -2.8837e-20 0.000622504 5.96218e-20 -0.00189037 0.000138055 1.24089e-19 -9.27911e-05 -4.44974e-20 -3.40942e-05 1.24265e-18 -5.94422e-05 3.38338e-20 -7.56869e-05 5.15556e-20 0.000217653 -5.33069e-20 
510.65 0 1.91388e-18 -0.134937 7.66589e-22 9.70954e-05 0.0192931 3.16412e-18 0.00069348 6.16998e-20 -0.00292992 1.70265e-20 -0.000755189 -8.9165e-19 -5.00507e-21 0.000217618 5.87444e-20 -0.00355738 -3.55983e-20 0.000641576 6.02232e-20 -0.00196108 0.000146864 1.19282e-19 -9.07693e-05 -4.9822e-20 -2.98737e-05 1.2229e-18 -5.07248e-05 3.83386e-20 -7.87927e-05 5.38569e-20 0.000226182 -4.95944e-20 
511 0 1.92196e-18 -0.133146 -2.97851e-21 0.00010819 0.000978409 2.82215e-18 0.000741532 5.87499e-20 -0.00302815 2.44645e-20 -0.000756628 -8.88506e-19 -7.59268e-21 0.000299194 6.1143e-20 -0.00359096 -3.64705e-20 0.000659994 6.4244e-20 -0.00202824 0.000155272 1.16657e-19 -8.74558e-05 -5.22804e-20 -2.61591e-05 1.19839e-18 -3.99244e-05 3.20556e-20 -8.11415e-05 4.84434e-20 0.000234304 -5.20149e-20 
511.35 0 1.93138e-18 -0.131206 -9.94522e-21 0.000118972 -0.01696 2.46201e-18 0.000787152 6.3264e-20 -0.00311742 2.92814e-20 -0.000758642 -8.99953e-19 -1.1467e-20 0.000384112 6.5632e-20 -0.00361561 -3.646e-20 0.00067817 6.40284e-20 -0.00209202 0.000162575 1.12547e-19 -8.27372e-05 -4.69227e-20 -2.25665e-05 1.17727e-18 -2.77307e-05 2.98169e-20 -8.30209e-05 4.81333e-20 0.000241728 -4.98508e-20 
511.7 0 1.92745e-18 -0.129124 -1.20396e-20 0.00012853 -0.0345093 2.10426e-18 0.000829796 6.49692e-20 -0.00319786 2.34252e-20 -0.000761299 -9.00776e-19 -1.69422e-20 0.000471722 6.8049e-20 -0.00363176 -3.07475e-20 0.000697945 6.1765e-20 -0.00215241 0.000167694 1.08115e-19 -7.71713e-05 -4.1521e-20 -1.95545e-05 1.15543e-18 -1.50838e-05 2.4537e-20 -8.45613e-05 4.28079e-20 0.000248085 -4.73189e-20 
512.05 0 1.93643e-18 -0.126905 -1.04469e-20 0.000136772 -0.0516566 1.73625e-18 0.000868323 6.76332e-20 -0.00326937 2.1611e-20 -0.000763495 -8.98033e-19 -2.26946e-20 0.000558912 7.16665e-20 -0.00363927 -3.26622e-20 0.000721201 6.1813e-20 -0.00220955 0.000170449 1.16805e-19 -7.16249e-05 -3.94122e-20 -1.72347e-05 1.12699e-18 -2.07282e-06 2.47544e-20 -8.57332e-05 3.96721e-20 0.000253452 -4.48547e-20 
512.4 0 1.92408e-18 -0.124553 -1.65408e-20 0.000143727 -0.0683907 1.37073e-18 0.000901864 7.88678e-20 -0.0033304 2.2583e-20 -0.000764897 -9.02065e-19 -2.79691e-20 0.000642978 6.92596e-20 -0.00363822 -4.49681e-20 0.000748437 7.41566e-20 -0.00226324 0.000171505 1.17582e-19 -6.64826e-05 -4.35072e-20 -1.52689e-05 1.09949e-18 1.15413e-05 1.73725e-20 -8.62654e-05 3.76341e-20 0.000258149 -3.9825e-20 
512.75 0 1.92475e-18 -0.122071 -1.03486e-20 0.00014955 -0.0847028 9.97867e-19 0.000930775 9.27079e-20 -0.00337993 2.12951e-20 -0.000765658 -8.97573e-19 -2.69575e-20 0.000726333 6.55509e-20 -0.00362866 -4.37091e-20 0.000779539 6.90805e-20 -0.00231206 0.000171464 1.19588e-19 -6.12372e-05 -4.93151e-20 -1.381e-05 1.05949e-18 2.58326e-05 2.14232e-20 -8.5925e-05 3.45608e-20 0.000262259 -3.51035e-20 
513.1 0 1.90512e-18 -0.119464 -1.17016e-20 0.000155 -0.100588 6.22657e-19 0.000955836 9.38813e-20 -0.00341855 2.61174e-20 -0.000765022 -9.00384e-19 -2.94891e-20 0.000813824 6.2212e-20 -0.00361085 -4.71471e-20 0.000814151 6.68165e-20 -0.00235423 0.000170706 1.1827e-19 -5.52789e-05 -5.02806e-20 -1.32623e-05 1.0167e-18 4.09771e-05 2.07368e-20 -8.47292e-05 3.45135e-20 0.000265672 -2.86471e-20 
513.45 0 1.88474e-18 -0.116734 -1.03749e-20 0.00016074 -0.116043 2.49159e-19 0.000977047 1.01379e-19 -0.0034457 3.46981e-20 -0.00076164 -9.00471e-19 -2.91089e-20 0.00090521 5.99464e-20 -0.0035864 -5.28979e-20 0.000851121 6.30763e-20 -0.0023886 0.000169439 1.23239e-19 -4.87131e-05 -4.82601e-20 -1.37376e-05 9.77781e-19 5.69314e-05 2.66533e-20 -8.295e-05 3.18093e-20 0.000268563 -2.81741e-20 
513.8 0 1.87098e-18 -0.113886 -1.12841e-20 0.00016627 -0.131069 -1.42717e-19 0.000995113 1.03515e-19 -0.00345918 4.57689e-20 -0.000754471 -8.99265e-19 -3.98218e-20 0.000993814 6.11958e-20 -0.00355845 -6.27596e-20 0.000888838 6.62406e-20 -0.00241502 0.000167822 1.18339e-19 -4.14737e-05 -5.36146e-20 -1.51487e-05 9.3276e-19 7.35531e-05 3.19902e-20 -8.08688e-05 3.02802e-20 0.000271382 -2.30478e-20 
514.15 0 1.85037e-18 -0.110923 -1.17756e-20 0.000170442 -0.145668 -5.28157e-19 0.00101192 1.04375e-19 -0.00345847 4.83138e-20 -0.000743439 -8.93297e-19 -5.02647e-20 0.00107264 6.36703e-20 -0.00352959 -6.82244e-20 0.000926245 5.83336e-20 -0.00243447 0.000166391 1.08884e-19 -3.28906e-05 -4.46686e-20 -1.70191e-05 8.83556e-19 9.0883e-05 3.21442e-20 -7.82061e-05 3.77793e-20 0.000274674 -2.29943e-20 
514.5 0 1.82518e-18 -0.107852 -8.11437e-21 0.000172285 -0.159839 -9.08441e-19 0.0010286 1.08434e-19 -0.00344435 5.03351e-20 -0.000729717 -8.88219e-19 -5.72151e-20 0.00113906 7.5309e-20 -0.00350101 -6.21597e-20 0.000963097 5.70711e-20 -0.00244814 0.000165386 1.09261e-19 -2.23498e-05 -4.23514e-20 -1.84616e-05 8.30446e-19 0.000108836 3.30069e-20 -7.44465e-05 4.35458e-20 0.00027887 -2.04909e-20 
514.85 0 1.80424e-18 -0.104676 -1.03674e-20 0.000171404 -0.173578 -1.30108e-18 0.00104523 9.99634e-20 -0.00341696 5.83085e-20 -0.000714561 -8.75388e-19 -6.77819e-20 0.00119419 7.54468e-20 -0.00347296 -6.96961e-20 0.000998705 5.52831e-20 -0.00245651 0.000164539 1.11753e-19 -9.87699e-06 -3.00534e-20 -1.92934e-05 7.75565e-19 0.000127249 4.54687e-20 -6.98472e-05 4.09382e-20 0.000283958 -2.04861e-20 
515.2 0 1.78146e-18 -0.101399 -1.04854e-20 0.000168234 -0.186886 -1.67827e-18 0.00106141 1.08362e-19 -0.00337604 7.00507e-20 -0.000697944 -8.6538e-19 -6.84118e-20 0.00124025 7.22317e-20 -0.00344404 -6.75507e-20 0.00103186 6.42011e-20 -0.00245949 0.000163549 1.07227e-19 3.61408e-06 -2.65789e-20 -2.05838e-05 7.17293e-19 0.000145952 4.93557e-20 -6.45696e-05 4.107e-20 0.000289666 -1.68088e-20 
515.55 0 1.74373e-18 -0.0980211 -4.92604e-21 0.000163468 -0.199766 -2.05848e-18 0.00107693 1.23825e-19 -0.00332092 7.82365e-20 -0.000679688 -8.54213e-19 -7.11321e-20 0.00127967 7.23786e-20 -0.00341091 -6.87062e-20 0.00106321 6.04063e-20 -0.00245633 0.000162204 9.54081e-20 1.71895e-05 -2.76247e-20 -2.35069e-05 6.56619e-19 0.000164556 5.5042e-20 -5.78993e-05 4.43896e-20 0.000295677 -1.63231e-20 
515.9 0 1.70189e-18 -0.0945488 3.0308e-21 0.000157822 -0.21222 -2.4481e-18 0.00109139 1.21454e-19 -0.00325242 8.95254e-20 -0.000661145 -8.54648e-19 -7.66637e-20 0.00131671 7.63425e-20 -0.00337038 -7.30948e-20 0.00109465 6.12018e-20 -0.00244604 0.000160512 8.33223e-20 3.06966e-05 -2.66736e-20 -2.83708e-05 5.9258e-19 0.000182573 6.07979e-20 -4.98006e-05 4.37963e-20 0.000301951 -8.39763e-21 
516.25 0 1.65252e-18 -0.0909877 7.19436e-21 0.000152265 -0.224245 -2.84301e-18 0.00110476 1.21663e-19 -0.00317414 9.81932e-20 -0.000644476 -8.5121e-19 -8.45644e-20 0.0013565 8.42672e-20 -0.00332158 -7.13395e-20 0.00112586 6.35977e-20 -0.00242853 0.00015856 7.49341e-20 4.42495e-05 -2.87281e-20 -3.47613e-05 5.25455e-19 0.000200139 6.83061e-20 -4.15715e-05 4.2392e-20 0.000308869 -1.4421e-20 
516.6 0 1.61495e-18 -0.0873424 5.83304e-21 0.000147559 -0.235839 -3.23621e-18 0.0011182 1.17067e-19 -0.00308971 1.07027e-19 -0.000630967 -8.40818e-19 -8.61633e-20 0.00140129 8.36424e-20 -0.00326628 -7.88759e-20 0.0011535 7.13261e-20 -0.00240545 0.000156636 5.94708e-20 5.78633e-05 -2.39973e-20 -4.17334e-05 4.61221e-19 0.000217811 6.35063e-20 -3.4685e-05 3.72168e-20 0.000316777 -1.58489e-20 
516.95 0 1.56807e-18 -0.0836158 1.26977e-20 0.000143442 -0.247003 -3.62331e-18 0.00113317 1.18035e-19 -0.00300091 1.1497e-19 -0.000620548 -8.29231e-19 -8.83282e-20 0.00144797 8.92941e-20 -0.00320699 -7.16519e-20 0.00117369 6.56706e-20 -0.00237874 0.000155566 5.65873e-20 7.20383e-05 -2.74868e-20 -4.84247e-05 3.97425e-19 0.000235856 6.16336e-20 -2.97936e-05 4.08898e-20 0.000325317 -1.51251e-20 
517.3 0 1.51772e-18 -0.0798121 1.19882e-20 0.0001387 -0.257745 -4.00354e-18 0.00115047 1.27147e-19 -0.00290878 1.19353e-19 -0.000611429 -8.19885e-19 -9.45643e-20 0.00148925 8.91172e-20 -0.00314457 -7.78975e-20 0.00118441 7.40623e-20 -0.00234838 0.000156097 5.56449e-20 8.73991e-05 -2.84644e-20 -5.49344e-05 3.28007e-19 0.000254598 6.85933e-20 -2.66722e-05 3.25037e-20 0.00033348 -3.33456e-21 
517.65 0 1.45628e-18 -0.0759371 1.84496e-20 0.000132294 -0.268072 -4.37236e-18 0.00116934 1.28242e-19 -0.00281299 1.22958e-19 -0.000600515 -8.08581e-19 -9.85452e-20 0.00151876 8.93244e-20 -0.00307883 -8.60546e-20 0.00118624 8.65671e-20 -0.00231335 0.000158346 4.87369e-20 0.000103883 -2.73649e-20 -6.12848e-05 2.59551e-19 0.000274952 7.05547e-20 -2.48012e-05 3.15166e-20 0.000340758 -1.9746e-21 
518 0 1.40064e-18 -0.0719947 1.96008e-20 0.000123696 -0.277985 -4.74921e-18 0.00118814 1.30515e-19 -0.00271111 1.24737e-19 -0.000586411 -8.02036e-19 -9.52539e-20 0.00153572 8.46881e-20 -0.00301025 -8.35946e-20 0.00118124 8.79264e-20 -0.00227421 0.000162295 3.48666e-20 0.000121503 -1.55007e-20 -6.65067e-05 1.91194e-19 0.000296999 7.27359e-20 -2.33063e-05 2.6185e-20 0.000347719 -5.95613e-21 
518.35 0 1.34171e-18 -0.0679876 2.05023e-20 0.000112719 -0.287488 -5.12026e-18 0.0012057 1.37363e-19 -0.00260076 1.43273e-19 -0.000569972 -7.90183e-19 -9.99267e-20 0.00154342 8.00638e-20 -0.00293972 -9.21925e-20 0.00117241 8.26432e-20 -0.0022317 0.00016799 2.64357e-20 0.000140796 -1.33671e-20 -6.94103e-05 1.22755e-19 0.000319535 7.37389e-20 -2.08426e-05 2.4183e-20 0.000355689 -3.10652e-21 
518.7 0 1.26641e-18 -0.0639206 2.45254e-20 9.99173e-05 -0.296585 -5.49115e-18 0.00122126 1.41488e-19 -0.00248118 1.52777e-19 -0.000552261 -7.79117e-19 -1.00418e-19 0.00154358 7.74193e-20 -0.00286858 -9.61546e-20 0.00116355 8.99123e-20 -0.00218593 0.000174989 2.56925e-20 0.000162219 -8.47419e-21 -6.917e-05 4.83731e-20 0.00034243 7.31729e-20 -1.66554e-05 1.67055e-20 0.000365554 3.82623e-21 
519.05 0 1.1847e-18 -0.0598004 1.82518e-20 8.62781e-05 -0.305277 -5.85014e-18 0.00123519 1.52182e-19 -0.00235167 1.59291e-19 -0.000533666 -7.71305e-19 -1.03009e-19 0.00153538 8.34562e-20 -0.00279768 -9.96232e-20 0.0011578 9.83971e-20 -0.00213821 0.000182707 2.73168e-20 0.000186093 -4.85171e-21 -6.60763e-05 -2.88742e-20 0.00036631 8.09236e-20 -1.08577e-05 1.48133e-20 0.000376642 3.90391e-21 
519.4 0 1.10742e-18 -0.0556329 2.03911e-20 7.22306e-05 -0.313561 -6.19922e-18 0.00124967 1.57415e-19 -0.00221145 1.80254e-19 -0.000513416 -7.54996e-19 -1.02797e-19 0.00151953 8.33937e-20 -0.00272643 -9.9215e-20 0.00115621 1.06509e-19 -0.00209068 0.000191475 2.75786e-20 0.000213157 3.08832e-21 -6.1251e-05 -1.13846e-19 0.000390966 8.34611e-20 -3.91221e-06 2.05054e-20 0.000388012 8.05386e-21 
519.75 0 1.0315e-18 -0.0514248 1.82018e-20 5.75881e-05 -0.321434 -6.5425e-18 0.00126697 1.70498e-19 -0.00206189 1.88076e-19 -0.000490704 -7.48424e-19 -1.02421e-19 0.00149956 8.52571e-20 -0.00265412 -9.93086e-20 0.00115701 1.18636e-19 -0.00204492 0.000201988 2.85425e-20 0.000243573 5.11076e-21 -5.49995e-05 -1.97578e-19 0.00041562 8.78182e-20 3.62364e-06 2.59676e-20 0.000399669 1.11408e-20 
520.1 0 9.41586e-19 -0.0471824 1.51886e-20 4.28157e-05 -0.328887 -6.8801e-18 0.00128768 1.83322e-19 -0.00190507 1.89916e-19 -0.000466045 -7.47289e-19 -9.99396e-20 0.00147771 7.86597e-20 -0.00258116 -1.03789e-19 0.00115719 1.31049e-19 -0.00200105 0.000214669 3.67176e-20 0.000276506 9.29407e-21 -4.70702e-05 -2.77252e-19 0.000439112 9.06965e-20 1.14928e-05 2.74208e-20 0.000411651 1.06638e-20 
520.45 0 8.66473e-19 -0.0429074 1.2428e-20 2.88119e-05 -0.335921 -7.20979e-18 0.00131113 1.95388e-19 -0.00174165 1.93e-19 -0.000440524 -7.38601e-19 -9.56443e-20 0.00145308 8.1431e-20 -0.00250871 -9.76774e-20 0.0011551 1.33255e-19 -0.00195707 0.000230062 3.50356e-20 0.000311587 2.01649e-20 -3.74561e-05 -3.60185e-19 0.000460454 9.45676e-20 1.99662e-05 2.63714e-20 0.000423556 7.58236e-21 
520.8 0 7.84153e-19 -0.0385994 1.27303e-20 1.57342e-05 -0.342545 -7.53279e-18 0.00133602 2.09658e-19 -0.00157201 1.98823e-19 -0.000415764 -7.27091e-19 -9.71509e-20 0.00142634 8.03072e-20 -0.00243797 -1.0092e-19 0.00115127 1.28851e-19 -0.00191105 0.000247925 3.31613e-20 0.000348773 1.76332e-20 -2.62625e-05 -4.42202e-19 0.000479755 9.76238e-20 2.90173e-05 3.11113e-20 0.000434913 1.80518e-20 
521.15 0 6.88713e-19 -0.0342603 1.691e-20 3.21043e-06 -0.348773 -7.85361e-18 0.0013615 2.15075e-19 -0.0013981 2.20718e-19 -0.000393878 -7.18798e-19 -9.40113e-20 0.00140143 7.22996e-20 -0.00236907 -9.61178e-20 0.00114656 1.34047e-19 -0.00186361 0.000266371 2.64265e-20 0.000387519 1.5573e-20 -1.39656e-05 -5.40562e-19 0.000498278 9.4891e-20 3.78612e-05 1.8191e-20 0.000445837 1.82363e-20 
521.5 0 5.96336e-19 -0.0298935 1.8851e-20 -8.63332e-06 -0.354615 -8.16725e-18 0.00138823 2.19251e-19 -0.00122356 2.36713e-19 -0.000375186 -7.0464e-19 -1.02495e-19 0.00138222 6.72828e-20 -0.00230155 -9.48207e-20 0.00114181 1.37408e-19 -0.00181689 0.000283736 1.70421e-20 0.00042692 1.92659e-20 -1.0955e-06 -6.26501e-19 0.000516922 9.47657e-20 4.63958e-05 2.06066e-20 0.000457422 2.81297e-20 
521.85 0 4.85848e-19 -0.0255029 1.71501e-20 -1.89575e-05 -0.360075 -8.47678e-18 0.00141785 2.29991e-19 -0.00105145 2.51332e-19 -0.000358207 -7.01752e-19 -1.05703e-19 0.00137126 6.2807e-20 -0.00223534 -9.5427e-20 0.00113867 1.36313e-19 -0.00177163 0.000300019 1.44333e-20 0.000465432 9.49842e-21 1.2079e-05 -7.13374e-19 0.000535353 9.44085e-20 5.51301e-05 2.05804e-20 0.000469853 3.34857e-20 
522.2 0 3.82887e-19 -0.0210918 1.79762e-20 -2.70272e-05 -0.365158 -8.7783e-18 0.00145144 2.34342e-19 -0.000881656 2.61833e-19 -0.000341673 -7.02157e-19 -9.71394e-20 0.00136977 6.06905e-20 -0.00216946 -8.24697e-20 0.00113827 1.32246e-19 -0.00172694 0.000316037 4.83445e-21 0.000502011 4.57827e-21 2.50883e-05 -8.07133e-19 0.000553341 9.77656e-20 6.38838e-05 1.90464e-20 0.000482077 3.12896e-20 
522.55 0 2.91531e-19 -0.0166627 1.75117e-20 -3.30058e-05 -0.369869 -9.0682e-18 0.00148883 2.39624e-19 -0.000712872 2.68812e-19 -0.000325069 -6.99665e-19 -9.44966e-20 0.00137659 6.78875e-20 -0.00210258 -7.63827e-20 0.00113974 1.13593e-19 -0.00168144 0.000332418 1.01676e-22 0.000537283 5.19151e-21 3.75132e-05 -8.9058e-19 0.000571336 9.59639e-20 7.23311e-05 1.80315e-20 0.000493313 3.09826e-20 
522.9 0 2.04189e-19 -0.0122188 1.64276e-20 -3.81123e-05 -0.374211 -9.355e-18 0.00152879 2.43215e-19 -0.000546551 2.75337e-19 -0.000308981 -6.94676e-19 -9.764e-20 0.00138661 6.61676e-20 -0.00203346 -8.10488e-20 0.00114189 1.01784e-19 -0.00163421 0.00034923 -9.11423e-22 0.000571542 1.32083e-20 4.92771e-05 -9.84262e-19 0.000590069 1.00096e-19 8.06911e-05 1.81366e-20 0.000502955 2.76183e-20 
523.25 0 8.79383e-20 -0.00776425 1.2714e-20 -4.41901e-05 -0.378187 -9.62738e-18 0.00156989 2.54403e-19 -0.000386564 2.76438e-19 -0.000293757 -6.88328e-19 -9.54163e-20 0.00139122 6.01392e-20 -0.00196116 -8.14402e-20 0.00114471 9.12628e-20 -0.00158549 0.00036624 -4.98122e-21 0.000603791 6.00239e-21 6.0699e-05 -1.07538e-18 0.000608872 1.01543e-19 8.86886e-05 1.61311e-20 0.000510929 3.13104e-20 
523.6 0 -1.95085e-20 -0.00330266 1.14699e-20 -5.33286e-05 -0.381801 -9.89601e-18 0.00160977 2.52504e-19 -0.00023753 2.76555e-19 -0.000278015 -6.87417e-19 -1.01296e-19 0.00138269 5.33139e-20 -0.00188622 -7.70799e-20 0.00114725 1.05255e-19 -0.00153513 0.000382813 -2.30658e-21 0.000633154 4.66498e-21 7.28511e-05 -1.16943e-18 0.000626034 9.79745e-20 9.55104e-05 1.86899e-20 0.0005177 3.10579e-20 
523.95 0 -1.28147e-19 0.0011616 1.22633e-20 -6.6838e-05 -0.385056 -1.01455e-17 0.00164436 2.54729e-19 -0.000102644 2.88944e-19 -0.000259498 -6.80138e-19 -9.93256e-20 0.00135922 5.80692e-20 -0.00181022 -7.33678e-20 0.00114695 9.17293e-20 -0.00148343 0.000397628 -1.12591e-21 0.000658978 -1.03342e-20 8.7036e-05 -1.26674e-18 0.000641629 9.65543e-20 0.000100741 2.31078e-20 0.000523991 3.29579e-20 
524.3 0 -2.57562e-19 0.00562472 1.42916e-20 -8.44607e-05 -0.387955 -1.03915e-17 0.00166961 2.47877e-19 1.86293e-05 2.9566e-19 -0.000237582 -6.74784e-19 -9.00229e-20 0.00132337 5.61043e-20 -0.00173488 -7.23146e-20 0.0011419 8.80321e-20 -0.00143289 0.000409537 5.00838e-21 0.000680897 -1.74579e-20 0.000103728 -1.35558e-18 0.000657028 9.56021e-20 0.000104591 1.89326e-20 0.000530488 4.10727e-20 
524.65 0 -3.91698e-19 0.0100854 1.55552e-20 -0.000105603 -0.390501 -1.06395e-17 0.00168378 2.5939e-19 0.00012863 2.96757e-19 -0.000213261 -6.67631e-19 -8.38627e-20 0.00127728 5.30806e-20 -0.00166094 -7.27733e-20 0.00113279 8.24055e-20 -0.00138661 0.000418314 -3.44082e-22 0.000698629 -1.65539e-20 0.000121976 -1.43813e-18 0.000672783 9.2908e-20 0.000107835 9.79375e-21 0.000537286 4.37024e-20 
525 0 -5.39425e-19 0.0145415 1.61738e-20 -0.000129895 -0.392705 -1.08705e-17 0.00168804 2.68529e-19 0.000229297 3.01133e-19 -0.000186236 -6.65692e-19 -7.90464e-20 0.00122342 5.06958e-20 -0.00158707 -7.47175e-20 0.0011216 7.37168e-20 -0.00134534 0.000424402 -5.01014e-21 0.000711421 -1.42426e-20 0.000140338 -1.53037e-18 0.000688337 9.57458e-20 0.000110848 2.92584e-21 0.000543614 4.7814e-20 
525.35 0 -6.81068e-19 0.0189882 2.14034e-20 -0.000155729 -0.394577 -1.10904e-17 0.00168502 2.77421e-19 0.000321298 3.05622e-19 -0.000155484 -6.59882e-19 -7.25205e-20 0.00116665 5.35737e-20 -0.00151067 -7.19411e-20 0.00110983 6.1841e-20 -0.00130736 0.000428759 -1.18043e-20 0.000719386 -1.92603e-20 0.00015787 -1.61909e-18 0.000703644 9.30948e-20 0.000113506 4.64792e-21 0.000548685 5.3607e-20 
525.7 0 -7.956e-19 0.0234213 1.63374e-20 -0.000180315 -0.396116 -1.13098e-17 0.00167711 2.82669e-19 0.00040365 3.09448e-19 -0.000121681 -6.36986e-19 -7.20545e-20 0.00111006 5.28434e-20 -0.00142987 -7.95684e-20 0.00109971 5.95219e-20 -0.0012719 0.00043232 -1.29642e-20 0.000723214 -1.98773e-20 0.000173909 -1.70954e-18 0.000719119 8.63992e-20 0.000115631 -6.57128e-21 0.000552674 5.9933e-20 
526.05 0 -9.26973e-19 0.0278396 1.81708e-20 -0.000202298 -0.397325 -1.15099e-17 0.00166679 2.84543e-19 0.000476066 3.13899e-19 -8.65037e-05 -6.27202e-19 -6.45396e-20 0.00105172 5.68952e-20 -0.00134501 -7.92456e-20 0.00109297 4.7205e-20 -0.00123862 0.000435104 -1.52962e-20 0.000722505 -1.72777e-20 0.000188092 -1.79275e-18 0.000734523 8.07341e-20 0.000116749 -6.8444e-21 0.000555987 6.29624e-20 
526.4 0 -1.05955e-18 0.0322421 2.34642e-20 -0.000222087 -0.39821 -1.17112e-17 0.00165653 2.87729e-19 0.000540296 3.16836e-19 -5.11109e-05 -6.18924e-19 -6.29026e-20 0.000987861 6.57144e-20 -0.00125732 -7.57383e-20 0.00108925 5.05135e-20 -0.0012059 0.000437141 -1.50862e-20 0.000716697 -1.34029e-20 0.000200632 -1.8757e-18 0.000749835 7.24151e-20 0.000116984 -9.54989e-22 0.00055725 6.66178e-20 
526.75 0 -1.22902e-18 0.0366242 2.84688e-20 -0.0002408 -0.398779 -1.19019e-17 0.00164768 2.96023e-19 0.000598637 3.24764e-19 -1.58365e-05 -6.10466e-19 -6.13127e-20 0.000915726 7.52281e-20 -0.00116625 -7.50348e-20 0.00108772 5.15749e-20 -0.00117133 0.000438592 -7.32655e-21 0.000706655 -1.7525e-20 0.000212259 -1.95743e-18 0.000765298 6.2669e-20 0.000116864 -4.9787e-21 0.000554825 7.11053e-20 
527.1 0 -1.35588e-18 0.0409788 2.39005e-20 -0.000259656 -0.399039 -1.20897e-17 0.00164048 2.95757e-19 0.000652318 3.33281e-19 1.86729e-05 -6.05698e-19 -5.22343e-20 0.000835423 8.2075e-20 -0.00107118 -7.21871e-20 0.00108728 4.15721e-20 -0.00113238 0.000438769 1.00165e-21 0.000693987 -1.86957e-20 0.000224389 -2.04251e-18 0.000780925 5.82329e-20 0.000116418 -1.7716e-20 0.000549325 7.57225e-20 
527.45 0 -1.51086e-18 0.0453015 2.60053e-20 -0.00027832 -0.398989 -1.22553e-17 0.0016347 3.04468e-19 0.000701445 3.40777e-19 5.02155e-05 -5.94429e-19 -3.73901e-20 0.000751268 9.18464e-20 -0.000973283 -6.87534e-20 0.00108692 3.17342e-20 -0.0010884 0.000436639 7.43384e-21 0.000680056 -1.35919e-20 0.000238044 -2.11963e-18 0.000797029 5.94762e-20 0.00011592 -2.21132e-20 0.000541815 7.65532e-20 
527.8 0 -1.65391e-18 0.0495909 2.82257e-20 -0.000294936 -0.398633 -1.2412e-17 0.00162906 3.04883e-19 0.000745544 3.37376e-19 7.72685e-05 -5.79604e-19 -3.17904e-20 0.000670029 9.24132e-20 -0.000873658 -6.32809e-20 0.00108727 2.98665e-20 -0.00104085 0.000431619 5.48166e-21 0.000665736 -9.07832e-21 0.000252814 -2.19272e-18 0.00081338 5.02738e-20 0.000115817 -3.00393e-20 0.000532741 8.3328e-20 
528.15 0 -1.81098e-18 0.0538444 3.27584e-20 -0.000307946 -0.397981 -1.25546e-17 0.00162169 3.08883e-19 0.000784176 3.39804e-19 0.000100946 -5.59649e-19 -2.44575e-20 0.000597217 9.33424e-20 -0.000773759 -6.52576e-20 0.0010902 1.82818e-20 -0.00098988 0.000423927 8.4462e-21 0.000650978 -1.38296e-20 0.000267964 -2.25944e-18 0.000829471 5.58194e-20 0.000116261 -3.62971e-20 0.000523336 8.57621e-20 
528.5 0 -1.95267e-18 0.0580567 3.90058e-20 -0.000316498 -0.397045 -1.26993e-17 0.00161135 3.15263e-19 0.000818879 3.4761e-19 0.000123143 -5.41405e-19 -1.72267e-20 0.000534236 8.79946e-20 -0.000677177 -6.62258e-20 0.00109772 2.14455e-20 -0.000934825 0.000414662 9.40445e-22 0.000635331 -5.08902e-21 0.000283406 -2.32858e-18 0.00084551 4.53361e-20 0.000117213 -4.50029e-20 0.000515192 9.11368e-20 
528.85 0 -2.10135e-18 0.0622218 4.6433e-20 -0.000320677 -0.395829 -1.28249e-17 0.00159879 3.14362e-19 0.000852416 3.54513e-19 0.000144776 -5.28272e-19 -6.11807e-21 0.000479487 9.48191e-20 -0.00058738 -6.14376e-20 0.001111 2.7051e-20 -0.000876253 0.000404796 -1.17913e-21 0.000618625 -4.41143e-21 0.000299008 -2.3977e-18 0.000860781 4.91822e-20 0.000118091 -4.6165e-20 0.000508609 8.85948e-20 
529.2 0 -2.24026e-18 0.0663346 4.50163e-20 -0.000321313 -0.394332 -1.29406e-17 0.00158726 3.13828e-19 0.000886244 3.55846e-19 0.000165395 -5.20179e-19 -7.54331e-21 0.00043232 1.02132e-19 -0.000504815 -6.95707e-20 0.00112986 1.35463e-20 -0.000813566 0.000395122 5.37185e-21 0.000600644 -4.2927e-21 0.000314071 -2.46664e-18 0.000873165 4.39275e-20 0.000118325 -5.04295e-20 0.000502933 8.45888e-20 
529.55 0 -2.3984e-18 0.0703914 3.87759e-20 -0.000318906 -0.392555 -1.3048e-17 0.00157896 3.14715e-19 0.000920628 3.5161e-19 0.00018318 -5.13002e-19 -4.38669e-21 0.000393776 1.05629e-19 -0.000428193 -7.08515e-20 0.00115299 6.19782e-21 -0.000743604 0.000386531 7.88963e-21 0.000581122 -8.16547e-21 0.000327156 -2.52135e-18 0.000881895 3.47047e-20 0.000118055 -4.79474e-20 0.000498181 9.28943e-20 
529.9 0 -2.55311e-18 0.0743884 4.23373e-20 -0.00031354 -0.3905 -1.31419e-17 0.0015719 3.05786e-19 0.000955146 3.60403e-19 0.000197939 -5.04504e-19 -3.44654e-21 0.000364175 1.06299e-19 -0.000356617 -7.75621e-20 0.00117826 1.75953e-20 -0.000665285 0.000378751 7.62842e-21 0.000560328 -9.35555e-21 0.000336816 -2.58274e-18 0.0008891 2.41978e-20 0.000117239 -4.88168e-20 0.000494873 1.01616e-19 
530.25 0 -2.72712e-18 0.0783217 4.18079e-20 -0.000305254 -0.388173 -1.32239e-17 0.00156146 3.08174e-19 0.000988503 3.59602e-19 0.000211489 -4.91038e-19 5.22299e-21 0.000342423 1.04061e-19 -0.00028891 -6.6212e-20 0.00120259 1.75882e-20 -0.000581568 0.000369515 9.86096e-21 0.000538863 -6.8139e-23 0.000342748 -2.64036e-18 0.000896621 1.21784e-20 0.000115016 -5.53462e-20 0.000492644 1.0106e-19 
530.6 0 -2.88898e-18 0.0821873 3.40499e-20 -0.00029342 -0.385581 -1.32839e-17 0.00154488 3.12378e-19 0.00102021 3.69298e-19 0.000224495 -4.73305e-19 6.50286e-21 0.000328364 9.93725e-20 -0.000223044 -6.67092e-20 0.00122306 9.02422e-21 -0.000494542 0.000356467 2.0566e-20 0.000517155 3.40568e-21 0.00034497 -2.69438e-18 0.00090398 9.51975e-21 0.000110612 -4.81533e-20 0.000491287 1.07354e-19 
530.95 0 -3.05489e-18 0.0859826 3.32072e-20 -0.000277156 -0.38273 -1.33378e-17 0.00152141 3.01447e-19 0.0010502 3.63572e-19 0.000235601 -4.52456e-19 2.8638e-21 0.000322034 1.03232e-19 -0.000157719 -5.84177e-20 0.00123872 6.51446e-21 -0.0004035 0.000339164 2.12662e-20 0.000495993 1.18481e-20 0.000343213 -2.74904e-18 0.000910442 -8.68615e-23 0.000104469 -5.71011e-20 0.000491329 1.07801e-19 
531.3 0 -3.21543e-18 0.0897065 3.05865e-20 -0.000256928 -0.379628 -1.33803e-17 0.00148999 3.04595e-19 0.00107612 3.68814e-19 0.000243244 -4.27205e-19 4.33746e-21 0.000320853 1.04679e-19 -9.17117e-05 -6.17198e-20 0.00125113 7.61053e-21 -0.000308103 0.00031842 2.03775e-20 0.00047609 1.99877e-20 0.000337214 -2.79644e-18 0.000916099 4.93946e-21 9.78743e-05 -6.48659e-20 0.000492527 1.10305e-19 
531.65 0 -3.36973e-18 0.0933542 2.90318e-20 -0.000234375 -0.376279 -1.34181e-17 0.00145037 2.99641e-19 0.00109475 3.69156e-19 0.000247806 -4.05611e-19 1.03976e-20 0.000320697 1.13204e-19 -2.35115e-05 -6.00991e-20 0.00126181 1.7223e-20 -0.000208886 0.000294949 2.452e-20 0.000457331 2.50018e-20 0.000327199 -2.83663e-18 0.000920882 4.97625e-22 9.11584e-05 -5.82631e-20 0.000495074 1.14752e-19 
532 0 -3.53474e-18 0.0969194 1.99904e-20 -0.000211252 -0.37268 -1.34397e-17 0.00140483 2.91801e-19 0.00110566 3.73199e-19 0.000251654 -3.86334e-19 1.02461e-20 0.000319617 1.17326e-19 4.69032e-05 -5.33362e-20 0.0012699 2.05119e-20 -0.000105368 0.000269517 2.57985e-20 0.000439064 2.86983e-20 0.000314887 -2.8821e-18 0.000924417 -9.22019e-23 8.41397e-05 -5.45795e-20 0.000499357 1.23534e-19 
532.35 0 -3.67184e-18 0.100399 1.18443e-20 -0.000188514 -0.36883 -1.34553e-17 0.00135706 2.84373e-19 0.00111118 3.6949e-19 0.000255789 -3.67448e-19 4.29884e-21 0.000319529 1.16317e-19 0.000120316 -4.54174e-20 0.00127328 3.39665e-20 3.08362e-06 0.000243443 2.86701e-20 0.00042076 3.57325e-20 0.000302585 -2.92009e-18 0.000926834 5.56872e-21 7.67049e-05 -4.98416e-20 0.000503985 1.32733e-19 
532.7 0 -3.83439e-18 0.103793 3.63028e-21 -0.000166224 -0.364733 -1.34605e-17 0.00130962 2.74963e-19 0.00111408 3.87778e-19 0.000258743 -3.42015e-19 -8.1151e-22 0.000322458 1.21047e-19 0.000199807 -3.70837e-20 0.00126875 5.08271e-20 0.000114525 0.000217795 3.03112e-20 0.000402579 3.89974e-20 0.000291239 -2.96327e-18 0.000928629 1.10376e-20 6.78557e-05 -5.32436e-20 0.000507621 1.44493e-19 
533.05 0 -3.97548e-18 0.107097 -1.05969e-20 -0.000144357 -0.3604 -1.34453e-17 0.0012633 2.72389e-19 0.0011173 3.81071e-19 0.000260927 -3.23387e-19 -2.03952e-21 0.000325085 1.20851e-19 0.000287119 -3.36782e-20 0.00125402 5.10494e-20 0.000224732 0.000192186 3.60905e-20 0.000385257 4.24157e-20 0.000280539 -2.98796e-18 0.000930284 7.39949e-21 5.66223e-05 -4.18311e-20 0.000510784 1.45268e-19 
533.4 0 -4.13337e-18 0.11031 -2.0973e-20 -0.000123472 -0.355838 -1.3429e-17 0.00121899 2.62147e-19 0.00112441 3.79823e-19 0.000266277 -2.97806e-19 -8.43653e-22 0.000321397 1.23422e-19 0.000381178 -3.22567e-20 0.00122985 5.50878e-20 0.000331473 0.000165501 3.64507e-20 0.000369717 4.71802e-20 0.00027028 -3.0101e-18 0.000932311 2.52373e-21 4.25893e-05 -3.86152e-20 0.000514515 1.43222e-19 
533.75 0 -4.27972e-18 0.113425 -3.09246e-20 -0.000104342 -0.351057 -1.33918e-17 0.00117752 2.49789e-19 0.00113682 3.82474e-19 0.00027802 -2.71286e-19 -4.97032e-21 0.000309718 1.14839e-19 0.000480308 -2.73287e-20 0.00119753 6.41354e-20 0.000436469 0.000137396 3.77651e-20 0.000356678 4.81488e-20 0.000260743 -3.03658e-18 0.000935044 -1.11393e-20 2.54625e-05 -4.16429e-20 0.000519372 1.4661e-19 
534.1 0 -4.43538e-18 0.116442 -3.03923e-20 -8.73389e-05 -0.346058 -1.33353e-17 0.00113829 2.45181e-19 0.0011534 3.71662e-19 0.000295455 -2.49534e-19 -1.66876e-20 0.000291621 1.06612e-19 0.000582769 -2.58607e-20 0.00115636 5.49701e-20 0.000542843 0.000107934 3.67082e-20 0.000346071 4.74873e-20 0.000252055 -3.06263e-18 0.000938694 -1.169e-20 5.5812e-06 -3.63233e-20 0.000525177 1.42476e-19 
534.45 0 -4.57304e-18 0.119359 -3.64668e-20 -7.29429e-05 -0.340849 -1.32637e-17 0.00110029 2.34273e-19 0.00117483 3.69585e-19 0.000317356 -2.35294e-19 -1.86714e-20 0.000267096 1.08437e-19 0.000687231 -2.53629e-20 0.00110524 5.3142e-20 0.000651215 7.79641e-05 2.22269e-20 0.000337332 5.00267e-20 0.000243507 -3.08267e-18 0.000943733 -1.08918e-20 -1.51673e-05 -4.43534e-20 0.000531126 1.40074e-19 
534.8 0 -4.73597e-18 0.122174 -4.39852e-20 -6.19989e-05 -0.335436 -1.31888e-17 0.00106147 2.26963e-19 0.0012047 3.6855e-19 0.000345297 -2.27015e-19 -1.91723e-20 0.000234417 9.68602e-20 0.000793362 -1.96265e-20 0.00104584 3.93843e-20 0.000759541 4.87089e-05 1.30718e-20 0.000330347 4.66553e-20 0.000234508 -3.09613e-18 0.000950351 1.37892e-21 -3.5092e-05 -5.10226e-20 0.000537112 1.39681e-19 
535.15 0 -4.8761e-18 0.124885 -4.15173e-20 -5.47526e-05 -0.329826 -1.30998e-17 0.00101953 2.15864e-19 0.00124491 3.65828e-19 0.000381516 -2.02862e-19 -1.4885e-20 0.000192591 8.80143e-20 0.000900322 -2.54417e-20 0.000981052 4.06287e-20 0.000865172 2.00147e-05 7.79216e-21 0.000325569 4.95876e-20 0.000225855 -3.10105e-18 0.000958189 -5.43751e-23 -5.46002e-05 -5.13613e-20 0.000543639 1.3734e-19 
535.5 0 -5.00941e-18 0.127488 -4.26428e-20 -5.04769e-05 -0.324023 -1.30037e-17 0.000974348 2.07607e-19 0.00129266 3.62031e-19 0.000426882 -1.82169e-19 -1.5634e-20 0.000142782 8.30177e-20 0.00100624 -1.77624e-20 0.000911791 2.32078e-20 0.000965969 -8.73103e-06 2.06937e-21 0.000323429 4.92361e-20 0.000219069 -3.10752e-18 0.000966241 -2.44987e-21 -7.41361e-05 -5.56638e-20 0.000550235 1.36085e-19 
535.85 0 -5.16324e-18 0.129982 -3.79125e-20 -4.82295e-05 -0.318035 -1.28933e-17 0.000926017 2.06734e-19 0.00134259 3.54002e-19 0.00048209 -1.54189e-19 -1.70665e-20 8.94636e-05 6.41255e-20 0.00110986 -1.55049e-20 0.000838615 3.4756e-20 0.00106249 -3.69865e-05 5.83474e-22 0.000323831 5.74179e-20 0.000215002 -3.10633e-18 0.000973703 -1.08229e-20 -9.3615e-05 -5.84683e-20 0.000556197 1.49579e-19 
536.2 0 -5.28784e-18 0.132363 -3.51883e-20 -4.67985e-05 -0.31187 -1.27723e-17 0.000873701 1.93152e-19 0.0013909 3.48566e-19 0.000547706 -1.34172e-19 -2.03909e-20 3.83957e-05 4.45389e-20 0.00121085 -9.65147e-21 0.000762474 2.13947e-20 0.00115657 -6.44223e-05 4.98572e-22 0.000326009 6.46614e-20 0.000213359 -3.10591e-18 0.000980754 -8.9906e-21 -0.000113376 -6.22143e-20 0.000562136 1.49265e-19 
536.55 0 -5.41301e-18 0.134628 -2.61679e-20 -4.46589e-05 -0.305532 -1.26409e-17 0.000818665 1.83261e-19 0.001437 3.50257e-19 0.000622035 -1.12251e-19 -1.91196e-20 -8.63627e-06 2.10278e-20 0.00130811 -2.28667e-21 0.000683962 1.44278e-20 0.00124831 -9.13284e-05 -4.98604e-21 0.000329019 6.16897e-20 0.000213062 -3.09338e-18 0.000987522 -1.28774e-21 -0.00013285 -6.36869e-20 0.000569378 1.49223e-19 
536.9 0 -5.53731e-18 0.136776 -1.76333e-20 -4.13266e-05 -0.299026 -1.25078e-17 0.000763521 1.76472e-19 0.00148056 3.53051e-19 0.000701192 -9.17566e-20 -2.20918e-20 -5.49665e-05 1.8341e-20 0.00140145 1.18335e-21 0.000604685 -5.92911e-21 0.00133617 -0.000117695 -1.03515e-20 0.000332344 8.25938e-20 0.000212438 -3.08576e-18 0.000994078 1.01022e-20 -0.000150164 -7.42444e-20 0.000577625 1.59389e-19 
537.25 0 -5.65794e-18 0.138804 -1.06639e-20 -3.78817e-05 -0.292354 -1.23559e-17 0.000710051 1.76476e-19 0.00151934 3.50519e-19 0.000781111 -6.33654e-20 -2.76744e-20 -0.000104529 1.4449e-20 0.00149402 9.43777e-22 0.000527572 -2.33175e-20 0.00141772 -0.000142972 -2.15545e-20 0.000335983 8.71869e-20 0.000210011 -3.07798e-18 0.000999601 1.11104e-20 -0.000164606 -7.03375e-20 0.000585862 1.6785e-19 
537.6 0 -5.7673e-18 0.140711 -8.38481e-21 -3.60816e-05 -0.28552 -1.21825e-17 0.000658312 1.81724e-19 0.00155145 3.52869e-19 0.000858413 -4.85677e-20 -2.90008e-20 -0.000156717 1.02668e-20 0.00158926 -2.97162e-21 0.000453836 -3.46489e-20 0.00149188 -0.000166281 -3.02905e-20 0.000340146 9.17568e-20 0.000205627 -3.04597e-18 0.00100237 1.23385e-20 -0.000177076 -7.43197e-20 0.000594553 1.70898e-19 
537.95 0 -5.89293e-18 0.142499 -2.66608e-21 -3.66647e-05 -0.278529 -1.19989e-17 0.000606469 1.64673e-19 0.00157639 3.42381e-19 0.000930557 -2.58423e-20 -3.24198e-20 -0.00020603 -3.51678e-21 0.00168844 -9.45134e-21 0.000382861 -4.20779e-20 0.00155973 -0.000187857 -2.91741e-20 0.000344352 9.04113e-20 0.000199418 -3.02159e-18 0.0010017 -2.98338e-21 -0.000188298 -6.97533e-20 0.000605005 1.66274e-19 
538.3 0 -5.99714e-18 0.144166 -1.01639e-21 -3.87855e-05 -0.271393 -1.18011e-17 0.000553006 1.51166e-19 0.00159555 3.41719e-19 0.000997282 -3.78141e-21 -3.56127e-20 -0.000249026 -2.09732e-20 0.00179155 -1.28945e-20 0.000314211 -4.92485e-20 0.00162169 -0.000209097 -3.78086e-20 0.000347615 9.74971e-20 0.000190934 -2.99383e-18 0.000999132 2.37021e-22 -0.000198398 -7.3018e-20 0.000618433 1.60658e-19 
538.65 0 -6.08949e-18 0.145712 -7.0408e-21 -4.13095e-05 -0.264125 -1.15969e-17 0.000497373 1.38749e-19 0.00161136 3.37715e-19 0.00105976 1.33126e-20 -2.77674e-20 -0.000290029 -3.44141e-20 0.00189648 -5.843e-21 0.00024638 -5.77529e-20 0.00167453 -0.000230052 -4.08229e-20 0.000350138 9.86737e-20 0.000180607 -2.95929e-18 0.000995867 -3.08561e-21 -0.000207124 -7.72856e-20 0.000634656 1.66389e-19 
539 0 -6.18968e-18 0.147134 3.19339e-21 -4.45169e-05 -0.256734 -1.13864e-17 0.000438961 1.26916e-19 0.0016247 3.2688e-19 0.00111771 2.59618e-20 -2.92489e-20 -0.000338252 -3.87438e-20 0.00200159 -1.29812e-21 0.000176106 -4.66188e-20 0.00171477 -0.000249543 -5.42649e-20 0.000352637 1.03504e-19 0.000169046 -2.91581e-18 0.000990448 -8.18399e-21 -0.000214177 -8.27162e-20 0.000650419 1.73429e-19 
539.35 0 -6.29618e-18 0.148431 4.7418e-21 -5.01965e-05 -0.249228 -1.11718e-17 0.00037767 1.15157e-19 0.00163553 3.14117e-19 0.00116992 3.96207e-20 -2.79113e-20 -0.000398105 -5.16426e-20 0.00210986 8.60716e-21 0.000100431 -3.28888e-20 0.00174258 -0.000266539 -5.8615e-20 0.000354731 1.04375e-19 0.000155711 -2.87026e-18 0.000981133 -1.28278e-20 -0.000219244 -8.77819e-20 0.000663374 1.7321e-19 
539.7 0 -6.37368e-18 0.1496 4.83307e-21 -5.91556e-05 -0.241614 -1.09436e-17 0.000313483 1.01384e-19 0.00164389 3.09108e-19 0.0012158 4.86497e-20 -2.11646e-20 -0.000464807 -6.66047e-20 0.00222524 1.28284e-20 1.84715e-05 -3.72433e-20 0.00176047 -0.0002798 -6.15992e-20 0.000356467 1.05845e-19 0.000140359 -2.82639e-18 0.000968289 -1.25658e-20 -0.0002217 -9.1686e-20 0.000674314 1.7488e-19 
540.05 0 -6.46307e-18 0.15064 4.96818e-21 -7.07868e-05 -0.233898 -1.06978e-17 0.000246953 8.62241e-20 0.00164733 3.00513e-19 0.00125443 6.06522e-20 -1.70624e-20 -0.000531245 -8.4319e-20 0.00234838 1.894e-20 -6.93044e-05 -4.10641e-20 0.00176984 -0.000288642 -7.92509e-20 0.000358957 1.0394e-19 0.000124209 -2.78331e-18 0.000953728 -1.75999e-20 -0.000221615 -8.73483e-20 0.000684006 1.82225e-19 
540.4 0 -6.54574e-18 0.151552 3.09409e-21 -8.40591e-05 -0.226089 -1.04522e-17 0.000180974 7.72779e-20 0.00164219 2.89652e-19 0.00128436 7.33433e-20 -1.42328e-21 -0.000595209 -1.01023e-19 0.00247688 2.02607e-20 -0.000164339 -3.42592e-20 0.00177184 -0.000293645 -8.44065e-20 0.000362106 1.10046e-19 0.00010833 -2.73342e-18 0.000938508 -1.97995e-20 -0.000220244 -8.81605e-20 0.000692096 1.85796e-19 
540.75 0 -6.61938e-18 0.152337 4.17999e-21 -9.81941e-05 -0.218196 -1.01981e-17 0.000119712 6.4624e-20 0.00162842 2.85062e-19 0.001306 8.09909e-20 5.57085e-21 -0.000662188 -1.06073e-19 0.00260701 2.43457e-20 -0.000269611 -3.22011e-20 0.00176864 -0.000296205 -8.46527e-20 0.000364938 1.15103e-19 9.23327e-05 -2.6747e-18 0.000922912 -1.68255e-20 -0.000217912 -9.1127e-20 0.00069738 1.8313e-19 
541.1 0 -6.69945e-18 0.152995 3.67898e-21 -0.000114283 -0.21023 -9.91723e-18 6.58718e-05 5.09261e-20 0.00160821 2.87433e-19 0.00132148 8.36174e-20 1.04228e-20 -0.000740076 -1.11086e-19 0.00273658 2.90711e-20 -0.000387085 -2.04475e-20 0.00176223 -0.000297326 -9.45287e-20 0.000367132 1.19336e-19 7.53455e-05 -2.61835e-18 0.000907595 -2.43961e-20 -0.000214225 -1.03675e-19 0.000698566 1.81569e-19 
541.45 0 -6.76409e-18 0.153522 1.29932e-20 -0.000133634 -0.2022 -9.64522e-18 1.95125e-05 2.87356e-20 0.00158173 2.83794e-19 0.00133089 8.61143e-20 1.92153e-20 -0.000829048 -1.25765e-19 0.00286625 3.27704e-20 -0.000516304 -4.6811e-21 0.00175347 -0.000298429 -8.92425e-20 0.000368736 1.28348e-19 5.75396e-05 -2.55889e-18 0.000893691 -2.71958e-20 -0.000209064 -1.07134e-19 0.000695864 1.86618e-19 
541.8 0 -6.83503e-18 0.153916 1.68453e-20 -0.000155231 -0.194114 -9.36741e-18 -2.06449e-05 2.39222e-20 0.00154685 2.76661e-19 0.0013319 9.619e-20 2.95605e-20 -0.000921223 -1.38807e-19 0.00299614 4.21022e-20 -0.000653197 1.2981e-21 0.00174258 -0.000301554 -9.72944e-20 0.000370024 1.20544e-19 3.99103e-05 -2.50147e-18 0.00088152 -2.59792e-20 -0.000203075 -1.05213e-19 0.000690822 1.93574e-19 
542.15 0 -6.88111e-18 0.154177 1.64044e-20 -0.000177194 -0.18598 -9.06502e-18 -5.59595e-05 1.81411e-20 0.00150275 2.61641e-19 0.00132344 1.11713e-19 3.02374e-20 -0.00100937 -1.4299e-19 0.00312351 3.55942e-20 -0.000793455 1.95338e-20 0.00172983 -0.000307298 -1.02861e-19 0.000371052 1.18609e-19 2.27085e-05 -2.44137e-18 0.000870603 -3.10144e-20 -0.000197844 -1.13044e-19 0.000684211 1.96351e-19 
542.5 0 -6.93427e-18 0.154303 2.85033e-20 -0.000198477 -0.177806 -8.76779e-18 -8.66142e-05 4.61864e-21 0.00145225 2.39424e-19 0.00130728 1.23056e-19 3.75553e-20 -0.00109125 -1.59857e-19 0.0032456 3.82957e-20 -0.000935005 2.01579e-20 0.00171551 -0.000314475 -1.12402e-19 0.000371906 1.12922e-19 5.19291e-06 -2.38396e-18 0.000860648 -3.89112e-20 -0.000193273 -1.05601e-19 0.000675691 2.08684e-19 
542.85 0 -6.97839e-18 0.154296 3.63866e-20 -0.000218589 -0.169605 -8.45803e-18 -0.000111985 -8.07757e-21 0.00139895 2.26676e-19 0.00128584 1.25431e-19 3.81379e-20 -0.00116864 -1.72814e-19 0.00336095 4.52796e-20 -0.00107504 2.0814e-20 0.00169993 -0.000321561 -1.17212e-19 0.000372735 1.11594e-19 -1.29587e-05 -2.31464e-18 0.000851643 -3.54681e-20 -0.000187683 -1.02432e-19 0.000664887 2.11491e-19 
543.2 0 -7.01604e-18 0.154154 4.25959e-20 -0.000237836 -0.161385 -8.15383e-18 -0.000132187 -9.92333e-21 0.00134538 2.18833e-19 0.00126082 1.31099e-19 4.56733e-20 -0.00124547 -1.85862e-19 0.00347066 4.96805e-20 -0.00121086 2.0558e-20 0.00168397 -0.000327796 -1.18932e-19 0.00037284 1.05479e-19 -3.10771e-05 -2.25114e-18 0.000843983 -4.35298e-20 -0.000181118 -1.00679e-19 0.000650915 2.1826e-19 
543.55 0 -7.04147e-18 0.153875 4.64844e-20 -0.000257236 -0.153149 -7.8373e-18 -0.000147444 -1.95994e-20 0.00129305 2.09103e-19 0.00123386 1.34978e-19 5.32855e-20 -0.00132429 -1.96481e-19 0.00357777 5.11897e-20 -0.00134245 1.87006e-20 0.00166764 -0.000332689 -1.17786e-19 0.000370958 1.11011e-19 -4.80732e-05 -2.18395e-18 0.000838241 -4.67324e-20 -0.000173934 -9.80665e-20 0.000634028 2.29408e-19 
543.9 0 -7.06829e-18 0.153461 4.55256e-20 -0.00027703 -0.144899 -7.50866e-18 -0.000157229 -2.33072e-20 0.00124176 1.94817e-19 0.00120654 1.52843e-19 5.95388e-20 -0.00140204 -1.97976e-19 0.00368201 4.82045e-20 -0.00146989 1.65642e-20 0.00164935 -0.000336075 -1.21686e-19 0.000366707 1.17229e-19 -6.3124e-05 -2.09917e-18 0.000833487 -5.71353e-20 -0.000165464 -9.93005e-20 0.00061603 2.29697e-19 
544.25 0 -7.08374e-18 0.152918 5.12679e-20 -0.000295475 -0.136646 -7.16811e-18 -0.000160922 -3.66279e-20 0.00119036 1.8107e-19 0.00118056 1.64947e-19 5.72762e-20 -0.00147046 -2.04347e-19 0.00378024 4.71392e-20 -0.00159245 2.62049e-20 0.00162934 -0.000338472 -1.06229e-19 0.000360038 1.21403e-19 -7.67145e-05 -2.01795e-18 0.000827297 -5.65739e-20 -0.000155932 -8.88047e-20 0.000597824 2.20255e-19 
544.6 0 -7.08954e-18 0.152248 4.00972e-20 -0.000310209 -0.12841 -6.83973e-18 -0.000159708 -3.5127e-20 0.00113852 1.83472e-19 0.00115836 1.75961e-19 6.35694e-20 -0.00152224 -2.08398e-19 0.00387121 4.99566e-20 -0.00171134 2.3834e-20 0.00161134 -0.000340457 -1.03684e-19 0.000350468 1.23569e-19 -8.99888e-05 -1.93932e-18 0.000818204 -6.53051e-20 -0.000146678 -7.76241e-20 0.000579625 2.27171e-19 
544.95 0 -7.09958e-18 0.151451 3.47072e-20 -0.00031985 -0.120202 -6.50306e-18 -0.000157068 -4.85645e-20 0.00108656 1.70266e-19 0.00114035 1.78494e-19 6.93493e-20 -0.0015553 -2.23077e-19 0.00395514 5.65424e-20 -0.0018296 3.83582e-20 0.0015978 -0.000342831 -1.01007e-19 0.000337928 1.18595e-19 -0.000103246 -1.86246e-18 0.000807553 -7.35355e-20 -0.000138309 -7.23194e-20 0.000562111 2.2761e-19 
545.3 0 -7.09348e-18 0.150526 2.85586e-20 -0.000323921 -0.11203 -6.1602e-18 -0.000155409 -4.88779e-20 0.00103353 1.58901e-19 0.00112403 1.80877e-19 7.34963e-20 -0.00157208 -2.26965e-19 0.0040317 5.41394e-20 -0.00194802 4.21728e-20 0.00158682 -0.000346892 -1.05407e-19 0.00032318 1.13416e-19 -0.000116863 -1.79429e-18 0.000797865 -7.72368e-20 -0.00012993 -7.1992e-20 0.000545784 2.30735e-19 
545.65 0 -7.08605e-18 0.149475 3.95835e-20 -0.000323205 -0.103896 -5.81635e-18 -0.000153485 -4.0395e-20 0.000977034 1.49746e-19 0.00110803 2.01505e-19 6.99252e-20 -0.00157675 -2.32828e-19 0.00410095 6.00771e-20 -0.00206452 3.73301e-20 0.00157467 -0.000352612 -1.04396e-19 0.000307099 1.17585e-19 -0.00013119 -1.71853e-18 0.000790235 -7.69669e-20 -0.00012097 -5.87778e-20 0.000530706 2.20656e-19 
546 0 -7.07322e-18 0.148301 3.18776e-20 -0.000319065 -0.095803 -5.46707e-18 -0.000150073 -4.48055e-20 0.000915683 1.42979e-19 0.00109154 2.07091e-19 7.56181e-20 -0.00157167 -2.34744e-19 0.00416355 6.83163e-20 -0.00217651 4.61552e-20 0.00155873 -0.000358468 -1.08453e-19 0.000290231 1.10561e-19 -0.000145197 -1.64247e-18 0.000784133 -7.6415e-20 -0.00011191 -4.98815e-20 0.000517395 2.2257e-19 
546.35 0 -7.05691e-18 0.147005 4.37165e-20 -0.000312652 -0.0877571 -5.10787e-18 -0.000147467 -4.49659e-20 0.000850385 1.28654e-19 0.00107234 2.12313e-19 7.4251e-20 -0.0015577 -2.41144e-19 0.00422007 7.56294e-20 -0.00228153 4.46352e-20 0.00153885 -0.000364126 -1.08154e-19 0.000272769 1.0997e-19 -0.000157394 -1.56014e-18 0.000778785 -8.62319e-20 -0.000103057 -4.49222e-20 0.000505974 2.23271e-19 
546.7 0 -7.02659e-18 0.145591 4.5272e-20 -0.000305192 -0.079766 -4.75439e-18 -0.000148395 -4.65324e-20 0.000783159 1.21233e-19 0.00104906 2.0516e-19 7.43712e-20 -0.00153575 -2.45574e-19 0.00427122 8.19816e-20 -0.00237735 5.53962e-20 0.0015177 -0.000370135 -1.11853e-19 0.000255273 1.15011e-19 -0.000167656 -1.49451e-18 0.000772936 -8.84359e-20 -9.40639e-05 -4.12356e-20 0.00049531 2.19055e-19 
547.05 0 -7.00135e-18 0.14406 3.79144e-20 -0.000296934 -0.0718385 -4.41054e-18 -0.000152731 -3.99537e-20 0.000715351 1.01041e-19 0.00102352 2.03522e-19 6.98742e-20 -0.00150624 -2.50642e-19 0.00431806 9.11807e-20 -0.00246225 5.7288e-20 0.00149982 -0.00037577 -1.17716e-19 0.000238794 1.20506e-19 -0.000177358 -1.41036e-18 0.000765553 -9.97706e-20 -8.38846e-05 -4.15838e-20 0.000484213 2.18681e-19 
547.4 0 -6.96984e-18 0.142414 2.86446e-20 -0.000286941 -0.0639808 -4.05342e-18 -0.000159799 -4.08913e-20 0.000647806 8.5768e-20 0.000998964 2.00792e-19 6.55351e-20 -0.00146956 -2.67155e-19 0.00436171 1.02315e-19 -0.00253432 5.95714e-20 0.00148879 -0.000380259 -1.26743e-19 0.000223508 1.371e-19 -0.00018702 -1.32684e-18 0.000757152 -9.71569e-20 -7.15472e-05 -3.57245e-20 0.000472797 2.18806e-19 
547.75 0 -6.92233e-18 0.140653 2.46431e-20 -0.000275108 -0.0561967 -3.6904e-18 -0.000169216 -3.38887e-20 0.000581678 7.48139e-20 0.000977422 2.09343e-19 5.74262e-20 -0.00142737 -2.59019e-19 0.00440253 1.09231e-19 -0.00259253 6.41713e-20 0.00148646 -0.000383811 -1.28872e-19 0.000208454 1.38466e-19 -0.000195696 -1.24356e-18 0.000748085 -1.05529e-19 -5.71149e-05 -3.19314e-20 0.000462622 2.18276e-19 
548.1 0 -6.85975e-18 0.138779 2.23377e-20 -0.000261987 -0.0484886 -3.33585e-18 -0.000180356 -3.5615e-20 0.000517065 6.00553e-20 0.000959271 1.99612e-19 6.24515e-20 -0.00138149 -2.5437e-19 0.00443904 1.14339e-19 -0.00263724 6.08847e-20 0.00149351 -0.000387333 -1.32728e-19 0.000193009 1.48759e-19 -0.00020267 -1.16591e-18 0.000738423 -1.07834e-19 -4.06437e-05 -3.05638e-20 0.000454471 2.22893e-19 
548.45 0 -6.79465e-18 0.136797 2.19282e-20 -0.000247325 -0.040859 -2.96703e-18 -0.000193024 -4.12787e-20 0.000452196 4.53042e-20 0.00094346 1.91121e-19 6.63358e-20 -0.0013332 -2.4957e-19 0.00446887 1.19244e-19 -0.00266858 6.32771e-20 0.00150815 -0.000392683 -1.43932e-19 0.000176766 1.53378e-19 -0.000208975 -1.08298e-18 0.000727833 -1.21749e-19 -2.25439e-05 -1.82239e-20 0.000447426 2.22555e-19 
548.8 0 -6.73833e-18 0.134712 2.89404e-20 -0.000230628 -0.033314 -2.59148e-18 -0.000206982 -4.30622e-20 0.000386545 3.90421e-20 0.000931665 1.89877e-19 6.01792e-20 -0.00128184 -2.47473e-19 0.00449007 1.17243e-19 -0.00268708 5.83161e-20 0.00152705 -0.00040096 -1.48337e-19 0.000159557 1.53236e-19 -0.000216609 -1.00888e-18 0.000715055 -1.26714e-19 -4.06537e-06 -1.08979e-20 0.000440859 2.20475e-19 
549.15 0 -6.66891e-18 0.132528 2.76149e-20 -0.000211384 -0.025861 -2.21517e-18 -0.000222756 -4.24678e-20 0.000321549 3.36053e-20 0.000929078 1.79499e-19 6.21984e-20 -0.00122468 -2.34784e-19 0.00450202 1.226e-19 -0.00269489 5.82996e-20 0.00154782 -0.000411183 -1.51701e-19 0.000142481 1.63759e-19 -0.000225143 -9.26535e-19 0.000700054 -1.42243e-19 1.50243e-05 2.54195e-21 0.000434554 2.16674e-19 
549.5 0 -6.58852e-18 0.130247 2.77096e-20 -0.00018962 -0.0185064 -1.85383e-18 -0.000242314 -4.53761e-20 0.000258401 2.3658e-20 0.00093831 1.80074e-19 5.32236e-20 -0.00115973 -2.31951e-19 0.00450573 1.15229e-19 -0.00269374 5.02339e-20 0.00157034 -0.000422417 -1.52002e-19 0.000126686 1.47184e-19 -0.000232855 -8.54489e-19 0.000684303 -1.41107e-19 3.57061e-05 1.71423e-20 0.000427941 2.23974e-19 
549.85 0 -6.50092e-18 0.12787 2.41386e-20 -0.000166105 -0.0112576 -1.48006e-18 -0.000268408 -4.46522e-20 0.000197946 1.09336e-20 0.000956649 1.82597e-19 4.78207e-20 -0.0010877 -2.17449e-19 0.00450215 1.14558e-19 -0.0026866 5.30866e-20 0.00159649 -0.000435705 -1.49398e-19 0.000112926 1.35587e-19 -0.000240159 -7.82263e-19 0.000667864 -1.58122e-19 5.63985e-05 2.42985e-20 0.000420292 2.22365e-19 
550.2 0 -6.40272e-18 0.125401 1.45232e-20 -0.000142316 -0.00411964 -1.12323e-18 -0.000303887 -4.52434e-20 0.000139941 -4.2407e-21 0.000978116 1.80862e-19 4.90162e-20 -0.00101299 -2.08024e-19 0.00449082 1.10451e-19 -0.00267933 4.96832e-20 0.00162904 -0.000452812 -1.53346e-19 0.000101889 1.25815e-19 -0.00024942 -7.14626e-19 0.000649618 -1.62018e-19 7.55539e-05 2.54237e-20 0.000411504 2.253e-19 
550.55 0 -6.29954e-18 0.12284 5.28051e-21 -0.000120263 0.00290661 -7.70009e-19 -0.000349752 -3.97979e-20 8.31347e-05 -1.62233e-20 0.000997915 1.83328e-19 4.06384e-20 -0.000939187 -2.0281e-19 0.00447024 1.1648e-19 -0.00267465 5.20878e-20 0.00166842 -0.000473814 -1.48525e-19 9.31615e-05 1.16995e-19 -0.000262939 -6.36362e-19 0.000629402 -1.73327e-19 9.41256e-05 2.13812e-20 0.000402404 2.25288e-19 
550.9 0 -6.20149e-18 0.120192 -1.22472e-20 -0.000100286 0.00982102 -4.09403e-19 -0.000406542 -4.70476e-20 2.66083e-05 -3.09364e-20 0.00101482 1.80171e-19 3.35049e-20 -0.000864228 -1.89418e-19 0.00443831 1.15141e-19 -0.00266978 5.46106e-20 0.00171245 -0.000496828 -1.45836e-19 8.51268e-05 1.07506e-19 -0.00028098 -5.64477e-19 0.000606609 -1.59993e-19 0.000113513 2.12663e-20 0.000393968 2.15413e-19 
551.25 0 -6.09159e-18 0.117461 -1.1738e-20 -8.0914e-05 0.0166199 -3.8526e-20 -0.000476877 -4.1978e-20 -3.063e-05 -4.39415e-20 0.00102839 1.80988e-19 2.69511e-20 -0.000784513 -1.84647e-19 0.00439318 1.0988e-19 -0.00266026 5.20196e-20 0.00175973 -0.000520979 -1.40897e-19 7.62318e-05 8.87333e-20 -0.00030168 -4.99102e-19 0.000580198 -1.71207e-19 0.00013391 3.33872e-20 0.000385716 2.12241e-19 
551.6 0 -5.9816e-18 0.114651 -2.77274e-20 -6.20361e-05 0.0232945 3.2996e-19 -0.000561817 -4.89985e-20 -8.99429e-05 -5.89346e-20 0.00103563 1.77833e-19 1.42998e-20 -0.000700827 -1.76109e-19 0.00433506 1.02538e-19 -0.00264335 4.19226e-20 0.00180929 -0.000547131 -1.37206e-19 6.62662e-05 6.52041e-20 -0.000322741 -4.29204e-19 0.000550647 -1.61408e-19 0.00015523 3.35179e-20 0.000377142 2.12932e-19 
551.95 0 -5.87108e-18 0.111768 -3.55992e-20 -4.4996e-05 0.0298353 6.89903e-19 -0.000658543 -4.99205e-20 -0.000150924 -7.60922e-20 0.00103307 1.7544e-19 1.08245e-20 -0.000618065 -1.60618e-19 0.00426429 9.57641e-20 -0.00261821 2.66941e-20 0.00185901 -0.000575576 -1.38565e-19 5.57064e-05 5.36711e-20 -0.000343018 -3.64104e-19 0.00051941 -1.66175e-19 0.000177498 1.62166e-20 0.000368839 1.98306e-19 
552.3 0 -5.75324e-18 0.108812 -5.20305e-20 -3.04449e-05 0.0362398 1.03957e-18 -0.000762363 -6.74399e-20 -0.000211532 -9.98963e-20 0.00102041 1.70374e-19 1.43209e-20 -0.000541796 -1.41062e-19 0.00418165 8.90195e-20 -0.00258436 1.63327e-20 0.00190684 -0.000605463 -1.30828e-19 4.51632e-05 3.67297e-20 -0.000361774 -2.9473e-19 0.000487012 -1.69195e-19 0.000201043 1.35088e-20 0.000359867 2.00054e-19 
552.65 0 -5.62902e-18 0.105791 -6.12679e-20 -1.7893e-05 0.0425086 1.38283e-18 -0.000869357 -7.43518e-20 -0.000269897 -1.14007e-19 0.00100005 1.70529e-19 2.06657e-20 -0.000473305 -1.25343e-19 0.00409138 9.71159e-20 -0.00254034 1.27805e-20 0.00195264 -0.000635612 -1.36238e-19 3.48018e-05 3.15894e-20 -0.000378538 -2.20377e-19 0.000452319 -1.73604e-19 0.000226203 8.59812e-21 0.000349631 1.99223e-19 
553 0 -5.5028e-18 0.102707 -6.68807e-20 -6.66754e-06 0.0486387 1.71964e-18 -0.000977919 -8.31309e-20 -0.000324229 -1.30716e-19 0.000975125 1.70289e-19 2.47193e-20 -0.000408492 -1.187e-19 0.00399728 1.03453e-19 -0.0024846 6.75162e-21 0.00199872 -0.000665587 -1.3086e-19 2.4664e-05 2.27499e-20 -0.000393636 -1.38947e-19 0.000413815 -1.73437e-19 0.00025302 1.34434e-20 0.000339008 1.76329e-19 
553.35 0 -5.37092e-18 0.0995665 -8.28058e-20 3.22603e-06 0.0546233 2.06335e-18 -0.00108759 -9.67407e-20 -0.000373376 -1.5759e-19 0.000947711 1.69121e-19 2.61203e-20 -0.000345062 -1.0803e-19 0.00390019 1.11741e-19 -0.00241759 2.42128e-21 0.00204767 -0.000695907 -1.33976e-19 1.52453e-05 6.66548e-21 -0.00040715 -7.07215e-20 0.000370991 -1.76756e-19 0.0002815 1.40115e-20 0.000327656 1.67927e-19 
553.7 0 -5.23269e-18 0.0963681 -8.8962e-20 1.10113e-05 0.0604586 2.39403e-18 -0.00119657 -1.09314e-19 -0.000418473 -1.73302e-19 0.000919436 1.76058e-19 2.71418e-20 -0.00028728 -8.63114e-20 0.00379994 1.13598e-19 -0.00234209 6.46254e-21 0.00209951 -0.000726668 -1.34439e-19 6.20886e-06 -2.70173e-21 -0.00041852 1.16154e-21 0.000324507 -1.79284e-19 0.000311145 1.62442e-20 0.000315482 1.59062e-19 
554.05 0 -5.09597e-18 0.093114 -1.02465e-19 1.60438e-05 0.0661461 2.72087e-18 -0.00130246 -1.27088e-19 -0.00046264 -1.98811e-19 0.000892877 1.74259e-19 2.026e-20 -0.000240302 -7.93946e-20 0.00369438 1.13524e-19 -0.00226122 5.54742e-21 0.00215128 -0.000756307 -1.31893e-19 -4.37312e-06 -3.02555e-21 -0.000427281 6.82704e-20 0.000275603 -1.72135e-19 0.000341776 2.7455e-20 0.00030334 1.42873e-19 
554.4 0 -4.95804e-18 0.0898095 -1.05258e-19 1.80746e-05 0.0716853 3.03813e-18 -0.0014047 -1.41713e-19 -0.000508615 -2.13074e-19 0.000869717 1.71243e-19 1.60426e-20 -0.000203636 -6.46821e-20 0.00358187 1.22749e-19 -0.00217826 -4.14755e-21 0.00219987 -0.000783379 -1.33367e-19 -1.78099e-05 -8.59922e-21 -0.000433781 1.28381e-19 0.000225633 -1.72946e-19 0.000373061 2.49017e-20 0.000290429 1.37954e-19 
554.75 0 -4.79877e-18 0.0864601 -1.10713e-19 1.73368e-05 0.0770699 3.34745e-18 -0.00150318 -1.48872e-19 -0.000558319 -2.2376e-19 0.000849946 1.71073e-19 8.35003e-21 -0.000171727 -5.62171e-20 0.00346536 1.22592e-19 -0.00209775 -1.42784e-20 0.00224374 -0.000807883 -1.40232e-19 -3.26862e-05 -5.87445e-21 -0.000438518 1.88201e-19 0.000175306 -1.70459e-19 0.000403807 1.88743e-20 0.000276583 1.29341e-19 
555.1 0 -4.65104e-18 0.0830691 -1.13687e-19 1.48949e-05 0.0822949 3.66592e-18 -0.00159718 -1.6014e-19 -0.000614099 -2.40293e-19 0.000833119 1.77329e-19 1.1963e-20 -0.000140224 -4.93586e-20 0.00334869 1.33238e-19 -0.00202299 -3.01731e-20 0.00228364 -0.000829549 -1.44845e-19 -4.65833e-05 -4.62896e-21 -0.000440733 2.50701e-19 0.000122519 -1.6866e-19 0.000433396 2.06418e-20 0.000264465 1.16355e-19 
555.45 0 -4.4832e-18 0.0796396 -1.24683e-19 1.09611e-05 0.0873606 3.97227e-18 -0.00168582 -1.69537e-19 -0.000676167 -2.60731e-19 0.000817939 1.92768e-19 -8.43676e-22 -0.000110751 -3.78767e-20 0.00323165 1.33885e-19 -0.00195354 -3.42125e-20 0.00232399 -0.000847766 -1.51599e-19 -5.98308e-05 -5.92158e-21 -0.000439163 3.14309e-19 6.46669e-05 -1.6342e-19 0.000462138 2.43559e-20 0.000255857 1.05109e-19 
555.8 0 -4.31343e-18 0.0761763 -1.28499e-19 4.13923e-06 0.0922696 4.26579e-18 -0.00176641 -1.80819e-19 -0.000738948 -2.78705e-19 0.000802142 1.89665e-19 -3.70623e-21 -8.85086e-05 -2.61904e-20 0.00311115 1.39789e-19 -0.00188616 -3.50419e-20 0.00236863 -0.000862398 -1.61895e-19 -7.35822e-05 -1.14344e-20 -0.000433893 3.78649e-19 3.18394e-06 -1.62258e-19 0.000490248 2.7107e-20 0.00025034 9.91092e-20 
556.15 0 -4.14686e-18 0.072683 -1.18083e-19 -7.24578e-06 0.0970226 4.55398e-18 -0.0018352 -1.78383e-19 -0.000796564 -3.06439e-19 0.000785929 2.01866e-19 -4.82768e-21 -7.88084e-05 -1.72547e-20 0.00298459 1.41837e-19 -0.00181841 -4.81946e-20 0.00241622 -0.00087301 -1.62759e-19 -8.61756e-05 -1.18267e-20 -0.000426178 4.46061e-19 -5.91481e-05 -1.60892e-19 0.000516807 3.00689e-20 0.000246931 8.77442e-20 
556.5 0 -3.9795e-18 0.0691636 -1.116e-19 -2.46794e-05 0.101619 4.83424e-18 -0.00189029 -1.85118e-19 -0.000849916 -3.2881e-19 0.000772134 2.07231e-19 -1.31027e-20 -8.4114e-05 -8.63168e-21 0.00285292 1.48606e-19 -0.00175005 -5.22279e-20 0.00246302 -0.000879241 -1.65345e-19 -9.58483e-05 -1.44465e-20 -0.000416102 5.12344e-19 -0.000121392 -1.45971e-19 0.00054171 3.0259e-20 0.000244541 7.47971e-20 
556.85 0 -3.80607e-18 0.0656207 -1.07572e-19 -4.80001e-05 0.106061 5.11157e-18 -0.00193357 -1.93672e-19 -0.000903818 -3.44437e-19 0.000761617 2.06051e-19 -1.44458e-20 -9.93468e-05 -1.14505e-20 0.0027193 1.53905e-19 -0.00168017 -5.3782e-20 0.00250627 -0.000880821 -1.72179e-19 -0.000103891 -3.12903e-20 -0.000402577 5.76139e-19 -0.000183792 -1.36923e-19 0.000565883 3.81498e-20 0.000243633 6.56888e-20 
557.2 0 -3.61874e-18 0.0620566 -1.05132e-19 -7.40541e-05 0.11035 5.38591e-18 -0.00196962 -1.89873e-19 -0.000960969 -3.58332e-19 0.00075342 2.23908e-19 -1.30456e-20 -0.000114094 2.54033e-21 0.0025854 1.63738e-19 -0.0016083 -6.43309e-20 0.00254554 -0.000877932 -1.80816e-19 -0.000113143 -3.44759e-20 -0.000385708 6.38081e-19 -0.000246588 -1.4083e-19 0.00058843 4.33714e-20 0.000244813 5.39054e-20 
557.55 0 -3.43551e-18 0.0584746 -1.02037e-19 -9.84494e-05 0.114488 5.65532e-18 -0.0020014 -2.0802e-19 -0.00102078 -3.7527e-19 0.000746483 2.34102e-19 -1.56798e-20 -0.00012208 1.17007e-20 0.00245177 1.67322e-19 -0.0015379 -6.30641e-20 0.00258122 -0.000871827 -1.84925e-19 -0.000125571 -4.51678e-20 -0.000366497 7.10166e-19 -0.000309373 -1.47453e-19 0.000607634 4.62356e-20 0.000247109 4.17689e-20 
557.9 0 -3.24986e-18 0.0548775 -9.95551e-20 -0.000118717 0.118469 5.90465e-18 -0.00202867 -2.30751e-19 -0.00108128 -3.95582e-19 0.000738566 2.5334e-19 -2.44494e-20 -0.000125072 2.52309e-20 0.00231841 1.68686e-19 -0.00147333 -6.99894e-20 0.00261252 -0.000864507 -1.91517e-19 -0.000141723 -4.63325e-20 -0.00034632 7.81643e-19 -0.000371548 -1.4829e-19 0.000623034 5.24016e-20 0.000249438 2.42226e-20 
558.25 0 -3.05633e-18 0.0512662 -1.0785e-19 -0.000135087 0.122291 6.1553e-18 -0.00205007 -2.40401e-19 -0.00114109 -4.18736e-19 0.000727496 2.5151e-19 -2.89169e-20 -0.000127216 4.0034e-20 0.0021849 1.71108e-19 -0.00141627 -6.34925e-20 0.00263788 -0.000857072 -2.04954e-19 -0.000160064 -5.14734e-20 -0.000327087 8.51668e-19 -0.00043252 -1.61762e-19 0.000635086 5.51877e-20 0.000251486 1.7718e-20 
558.6 0 -2.86288e-18 0.0476426 -1.13006e-19 -0.000148514 0.125952 6.40261e-18 -0.00206528 -2.54128e-19 -0.0012006 -4.35341e-19 0.000711199 2.54173e-19 -3.00834e-20 -0.000129107 5.55301e-20 0.0020513 1.69256e-19 -0.00136496 -6.27884e-20 0.00265629 -0.000848958 -1.95921e-19 -0.000177675 -5.6226e-20 -0.000310446 9.19762e-19 -0.000492529 -1.72838e-19 0.000645191 6.81215e-20 0.000254357 4.93137e-21 
558.95 0 -2.67737e-18 0.0440104 -1.10961e-19 -0.000159377 0.129452 6.64592e-18 -0.00207712 -2.59157e-19 -0.00125863 -4.46035e-19 0.0006873 2.54195e-19 -2.75722e-20 -0.000130623 6.97355e-20 0.00191782 1.67487e-19 -0.0013157 -6.32045e-20 0.00266938 -0.000839049 -2.03827e-19 -0.000193605 -6.42816e-20 -0.000296737 9.85198e-19 -0.000552581 -1.76656e-19 0.000653982 6.70276e-20 0.000259774 4.17666e-21 
559.3 0 -2.49002e-18 0.0403723 -1.11415e-19 -0.000168774 0.13279 6.88657e-18 -0.00209053 -2.61702e-19 -0.0013118 -4.55288e-19 0.000654487 2.56633e-19 -3.12221e-20 -0.000135275 8.59262e-20 0.00178478 1.59019e-19 -0.00126664 -6.67449e-20 0.00268026 -0.000827788 -2.07509e-19 -0.000208679 -6.31948e-20 -0.000284858 1.04738e-18 -0.000612899 -1.7812e-19 0.000660776 7.223e-20 0.000267217 -7.95025e-21 
559.65 0 -2.29746e-18 0.0367315 -1.07133e-19 -0.000177948 0.135966 7.12219e-18 -0.00210753 -2.75021e-19 -0.0013605 -4.55002e-19 0.000613302 2.57232e-19 -2.14417e-20 -0.000146714 1.02815e-19 0.00165385 1.48257e-19 -0.00121828 -6.40421e-20 0.00269029 -0.000816083 -1.98223e-19 -0.000223499 -7.65591e-20 -0.000273752 1.10326e-18 -0.000673113 -1.78823e-19 0.000665207 7.1913e-20 0.000275399 -1.56641e-20 
560 0 -2.10523e-18 0.0330916 -9.56005e-20 -0.000186819 0.138977 7.34137e-18 -0.00212658 -3.00571e-19 -0.00140836 -4.68345e-19 0.00056445 2.59573e-19 -2.77771e-20 -0.000165362 1.25806e-19 0.00152647 1.43686e-19 -0.00117125 -6.57739e-20 0.00269904 -0.000802992 -2.05749e-19 -0.000239795 -7.80924e-20 -0.000262836 1.17274e-18 -0.000733271 -1.82714e-19 0.000666976 7.94866e-20 0.00028392 -1.97122e-20 
560.35 0 -1.90536e-18 0.0294543 -8.2509e-20 -0.000194389 0.141823 7.5485e-18 -0.00214491 -3.19866e-19 -0.00145553 -4.72587e-19 0.000507637 2.60281e-19 -2.69969e-20 -0.000188632 1.38664e-19 0.00140314 1.39885e-19 -0.00112635 -6.04478e-20 0.0027069 -0.000786887 -1.98528e-19 -0.000259546 -9.77789e-20 -0.000251538 1.22791e-18 -0.000793806 -1.83763e-19 0.00066499 8.83134e-20 0.000291598 -2.59907e-20 
560.7 0 -1.70432e-18 0.0258228 -8.0415e-20 -0.000199096 0.144508 7.75176e-18 -0.00215969 -3.31176e-19 -0.00149923 -4.77535e-19 0.00044539 2.61862e-19 -9.40232e-21 -0.00021341 1.55363e-19 0.00128321 1.22912e-19 -0.00108309 -5.79207e-20 0.00271546 -0.000766214 -2.01238e-19 -0.000281867 -1.08464e-19 -0.000239447 1.27523e-18 -0.000854987 -1.8311e-19 0.000658953 8.72254e-20 0.000298174 -3.70522e-20 
561.05 0 -1.50828e-18 0.0222019 -8.33406e-20 -0.000199734 0.147035 7.94818e-18 -0.00216948 -3.41509e-19 -0.00153765 -4.87689e-19 0.000383756 2.65324e-19 -5.3756e-21 -0.000239007 1.61027e-19 0.00116414 1.10965e-19 -0.00103831 -6.37563e-20 0.00272622 -0.00073972 -2.05456e-19 -0.000304715 -1.07797e-19 -0.000226018 1.32931e-18 -0.000916348 -1.90525e-19 0.000649851 8.07553e-20 0.00030489 -4.2609e-20 
561.4 0 -1.29987e-18 0.0185936 -8.24732e-20 -0.000196346 0.149407 8.12934e-18 -0.0021742 -3.5585e-19 -0.00157051 -4.96028e-19 0.000326904 2.58892e-19 6.62885e-21 -0.000266671 1.71225e-19 0.00104354 1.03379e-19 -0.000989689 -7.08735e-20 0.00273845 -0.000708387 -2.04348e-19 -0.000326622 -1.20973e-19 -0.000211049 1.36431e-18 -0.000976553 -1.91803e-19 0.000638511 8.05134e-20 0.00031245 -5.78439e-20 
561.75 0 -1.10348e-18 0.0149979 -8.11118e-20 -0.000189959 0.151627 8.30453e-18 -0.00217453 -3.54839e-19 -0.00159897 -5.02593e-19 0.000274278 2.59753e-19 1.67768e-20 -0.000298076 1.79071e-19 0.00092012 9.6063e-20 -0.000937001 -7.2144e-20 0.00274962 -0.000675872 -1.98684e-19 -0.000346158 -1.34906e-19 -0.000195295 1.42187e-18 -0.00103519 -1.95763e-19 0.000625104 8.31648e-20 0.000320909 -6.10968e-20 
562.1 0 -8.97529e-19 0.0114153 -7.43019e-20 -0.000182578 0.1537 8.46882e-18 -0.00217234 -3.65488e-19 -0.00162245 -5.17129e-19 0.000222778 2.51943e-19 2.0632e-20 -0.000333829 1.87742e-19 0.000793681 9.28381e-20 -0.000881065 -7.58185e-20 0.00275728 -0.000644292 -1.9822e-19 -0.000362609 -1.48696e-19 -0.000180086 1.4588e-18 -0.00109202 -1.95523e-19 0.000609204 8.06027e-20 0.000330601 -6.52837e-20 
562.45 0 -6.9567e-19 0.00784627 -8.00171e-20 -0.000175711 0.155627 8.62335e-18 -0.00217085 -3.60449e-19 -0.001636 -5.13136e-19 0.000170193 2.52141e-19 2.64733e-20 -0.000373232 1.90374e-19 0.000665481 8.25042e-20 -0.000823055 -7.36194e-20 0.00275833 -0.000612257 -1.9752e-19 -0.000375853 -1.49696e-19 -0.000166088 1.49846e-18 -0.00114621 -1.87813e-19 0.00059138 6.9891e-20 0.000341499 -7.47829e-20 
562.8 0 -4.83691e-19 0.0042928 -8.17755e-20 -0.000169849 0.15741 8.77177e-18 -0.00217265 -3.55427e-19 -0.00163624 -5.19692e-19 0.000115227 2.4838e-19 1.69023e-20 -0.000415846 2.01313e-19 0.000536917 7.18648e-20 -0.000762726 -7.73058e-20 0.00275167 -0.000579176 -1.91006e-19 -0.000385112 -1.5028e-19 -0.000152661 1.54059e-18 -0.00119824 -1.69447e-19 0.000574103 6.77821e-20 0.000353026 -7.85521e-20 
563.15 0 -2.75893e-19 0.000758898 -8.94589e-20 -0.000165309 0.159048 8.91853e-18 -0.00217647 -3.66783e-19 -0.0016251 -5.28532e-19 5.62814e-05 2.40891e-19 1.74286e-20 -0.000460289 2.01834e-19 0.000408472 5.90272e-20 -0.000698056 -7.37121e-20 0.00273974 -0.00054677 -1.87997e-19 -0.00039054 -1.54539e-19 -0.000139592 1.58423e-18 -0.00124881 -1.68312e-19 0.000559546 6.22846e-20 0.000364008 -7.7161e-20 
563.5 0 -6.61905e-20 -0.00275134 -9.52518e-20 -0.000161337 0.160539 9.06123e-18 -0.00217827 -3.81434e-19 -0.00160611 -5.36837e-19 -6.80245e-06 2.36669e-19 1.57913e-20 -0.000503173 2.15451e-19 0.000281266 4.79616e-20 -0.000626661 -8.67237e-20 0.00272462 -0.000515209 -1.74928e-19 -0.000392663 -1.63355e-19 -0.000128551 1.63696e-18 -0.00129732 -1.69563e-19 0.000547833 6.07902e-20 0.000373131 -8.1359e-20 
563.85 0 1.37374e-19 -0.00623316 -9.53452e-20 -0.000156175 0.161883 9.19215e-18 -0.00217537 -3.83388e-19 -0.0015845 -5.45648e-19 -7.06677e-05 2.28864e-19 1.01327e-20 -0.000542131 2.20168e-19 0.000156753 3.44399e-20 -0.000548491 -9.66007e-20 0.0027066 -0.000482687 -1.70865e-19 -0.000390976 -1.64866e-19 -0.000120194 1.68615e-18 -0.00134371 -1.79722e-19 0.00053838 6.51102e-20 0.000381541 -8.19204e-20 
564.2 0 3.55784e-19 -0.0096823 -9.01631e-20 -0.000149056 0.163081 9.31757e-18 -0.00216629 -3.97533e-19 -0.00156479 -5.45964e-19 -0.000133096 2.29709e-19 1.95221e-21 -0.000579298 2.26132e-19 3.37909e-05 1.78741e-20 -0.000467521 -9.78865e-20 0.00268544 -0.000448098 -1.64818e-19 -0.000386156 -1.68073e-19 -0.000112565 1.73709e-18 -0.00138854 -1.66038e-19 0.000531485 6.95398e-20 0.000391247 -9.18649e-20 
564.55 0 5.7146e-19 -0.0130981 -8.27426e-20 -0.000140638 0.164135 9.43418e-18 -0.00214822 -4.03962e-19 -0.00154567 -5.48326e-19 -0.000197208 2.32104e-19 -3.19749e-21 -0.000617323 2.34154e-19 -9.17376e-05 5.69601e-21 -0.000387173 -1.0832e-19 0.00265988 -0.000411901 -1.62066e-19 -0.000379193 -1.7094e-19 -0.000105329 1.78785e-18 -0.00143173 -1.56698e-19 0.000527995 6.52391e-20 0.000402466 -1.00815e-19 
564.9 0 7.80501e-19 -0.0164827 -6.92201e-20 -0.000131111 0.165049 9.54122e-18 -0.00211837 -4.0186e-19 -0.00152371 -5.4921e-19 -0.000265255 2.31211e-19 -8.3371e-21 -0.000653046 2.25428e-19 -0.000223953 -5.33853e-21 -0.000307775 -1.16962e-19 0.00262701 -0.000375237 -1.53126e-19 -0.000370037 -1.75259e-19 -0.000101405 1.8236e-18 -0.00147289 -1.46992e-19 0.000526648 7.05594e-20 0.000414125 -1.04525e-19 
565.25 0 9.81633e-19 -0.0198359 -6.774e-20 -0.000119213 0.165828 9.6399e-18 -0.00207782 -3.91536e-19 -0.00149837 -5.47191e-19 -0.000333692 2.334e-19 -1.21659e-20 -0.000680045 2.29103e-19 -0.000363089 -1.15757e-20 -0.000230921 -1.16136e-19 0.00258549 -0.000339109 -1.43138e-19 -0.000358525 -1.77619e-19 -0.000102719 1.85914e-18 -0.00151212 -1.28342e-19 0.000524969 7.52943e-20 0.000426583 -1.07436e-19 
565.6 0 1.20223e-18 -0.0231542 -6.72294e-20 -0.000103929 0.166475 9.73218e-18 -0.00202934 -3.96099e-19 -0.00147035 -5.52098e-19 -0.000399042 2.34279e-19 -1.79666e-20 -0.000695141 2.32847e-19 -0.00050738 -1.1504e-20 -0.000158839 -1.11462e-19 0.00253843 -0.000304707 -1.3674e-19 -0.000345284 -1.70807e-19 -0.000108364 1.88571e-18 -0.00154939 -1.25559e-19 0.000522727 7.25847e-20 0.000441855 -1.03935e-19 
565.95 0 1.41463e-18 -0.026434 -7.0807e-20 -8.62671e-05 0.166983 9.81755e-18 -0.00197424 -3.99848e-19 -0.00143849 -5.46611e-19 -0.000461819 2.45995e-19 -1.87683e-20 -0.000701264 2.36481e-19 -0.000654377 -2.12465e-20 -9.07538e-05 -9.86272e-20 0.0024897 -0.000272615 -1.30765e-19 -0.000331578 -1.66294e-19 -0.000116302 1.90915e-18 -0.00158412 -1.07631e-19 0.000520607 6.02679e-20 0.000460114 -1.09468e-19 
566.3 0 1.62506e-18 -0.029675 -7.18733e-20 -6.8386e-05 0.167348 9.89283e-18 -0.00191438 -4.09768e-19 -0.00140091 -5.56665e-19 -0.000523874 2.48487e-19 -2.34869e-20 -0.000704201 2.40007e-19 -0.00079953 -2.91285e-20 -2.50233e-05 -9.23933e-20 0.00243955 -0.000241829 -1.31315e-19 -0.000318351 -1.51956e-19 -0.000124406 1.94344e-18 -0.00161681 -9.02543e-20 0.000517816 5.41779e-20 0.000480503 -1.08347e-19 
566.65 0 1.83468e-18 -0.0328784 -7.24462e-20 -5.11063e-05 0.167573 9.95422e-18 -0.0018529 -4.15117e-19 -0.00135748 -5.74807e-19 -0.000587701 2.53264e-19 -2.47149e-20 -0.000707426 2.40708e-19 -0.000938206 -3.93376e-20 3.9191e-05 -9.34604e-20 0.00238867 -0.000210886 -1.14162e-19 -0.000305204 -1.41857e-19 -0.000131483 1.97542e-18 -0.00164976 -6.89918e-20 0.000514331 4.19245e-20 0.000501288 -1.12709e-19 
567 0 2.05439e-18 -0.0360445 -7.74963e-20 -3.41866e-05 0.167669 1.00114e-17 -0.00179213 -4.16901e-19 -0.00130924 -5.78963e-19 -0.000655643 2.47714e-19 -3.31704e-20 -0.000711213 2.43796e-19 -0.00106585 -5.2642e-20 0.000103751 -9.33033e-20 0.0023395 -0.000179169 -1.05983e-19 -0.000291552 -1.35304e-19 -0.000138435 1.99197e-18 -0.00168337 -6.17812e-20 0.000511267 4.2871e-20 0.000519827 -1.17241e-19 
567.35 0 2.26478e-18 -0.039172 -8.1365e-20 -1.80114e-05 0.167644 1.00611e-17 -0.0017325 -4.21985e-19 -0.0012562 -5.78194e-19 -0.000726758 2.49437e-19 -3.3373e-20 -0.000714184 2.3315e-19 -0.0011794 -5.79223e-20 0.000169933 -9.70261e-20 0.00229048 -0.00014686 -1.05993e-19 -0.000277987 -1.26211e-19 -0.000146377 2.0149e-18 -0.00171599 -5.94011e-20 0.000508947 3.98296e-20 0.000535633 -1.17928e-19 
567.7 0 2.49126e-18 -0.0422583 -9.00443e-20 -3.54528e-06 0.167498 1.01139e-17 -0.00167319 -4.07046e-19 -0.00119839 -5.84519e-19 -0.000797468 2.40392e-19 -3.22123e-20 -0.000715723 2.17757e-19 -0.00127842 -5.94195e-20 0.00023709 -9.2454e-20 0.00223654 -0.000114008 -8.88611e-20 -0.000264114 -1.21691e-19 -0.000154965 2.03372e-18 -0.00174586 -5.70405e-20 0.000508432 3.64716e-20 0.00054903 -1.11542e-19 
568.05 0 2.70479e-18 -0.0453005 -1.02252e-19 8.3549e-06 0.167226 1.01443e-17 -0.00161288 -3.87651e-19 -0.00113805 -5.77006e-19 -0.000864352 2.41838e-19 -2.71156e-20 -0.000715989 2.12e-19 -0.00136428 -5.81789e-20 0.000306177 -9.97952e-20 0.00217319 -7.98447e-05 -7.60876e-20 -0.000248694 -1.08288e-19 -0.000163554 2.04683e-18 -0.00177194 -5.4649e-20 0.0005115 2.68984e-20 0.000560271 -1.11321e-19 
568.4 0 2.92314e-18 -0.0482954 -1.10212e-19 1.83474e-05 0.166824 1.01722e-17 -0.00155171 -3.85028e-19 -0.00107878 -5.64236e-19 -0.000925037 2.31919e-19 -3.27092e-20 -0.000713728 1.98815e-19 -0.00143981 -6.23458e-20 0.00037877 -9.80906e-20 0.00210019 -4.43322e-05 -5.22023e-20 -0.000231959 -1.04957e-19 -0.000172521 2.05538e-18 -0.00179439 -5.62897e-20 0.000517914 3.44454e-20 0.000570129 -1.09757e-19 
568.75 0 3.12144e-18 -0.0512404 -1.13614e-19 2.83714e-05 0.166292 1.01934e-17 -0.00149106 -3.72295e-19 -0.00102339 -5.4127e-19 -0.00097788 2.27069e-19 -3.83554e-20 -0.000706658 1.89852e-19 -0.00150763 -6.64269e-20 0.000453831 -1.07632e-19 0.00202133 -8.92826e-06 -4.16966e-20 -0.000214749 -1.26072e-19 -0.00018305 2.07009e-18 -0.00181272 -5.81734e-20 0.000526525 3.82881e-20 0.000579375 -1.02471e-19 
569.1 0 3.3306e-18 -0.0541352 -1.12483e-19 3.97656e-05 0.165633 1.02076e-17 -0.00143367 -3.56522e-19 -0.000972385 -5.22254e-19 -0.00102175 2.16565e-19 -3.5498e-20 -0.000694168 1.83119e-19 -0.00156939 -7.19412e-20 0.000530114 -1.16795e-19 0.00194182 2.51452e-05 -3.62165e-20 -0.000197136 -1.24855e-19 -0.00019464 2.07908e-18 -0.00182681 -4.87252e-20 0.0005372 5.25177e-20 0.000588214 -9.05635e-20 
569.45 0 3.52406e-18 -0.0569771 -1.18872e-19 5.29305e-05 0.164849 1.02219e-17 -0.00138414 -3.42725e-19 -0.00092303 -4.99567e-19 -0.00105731 2.15087e-19 -2.89196e-20 -0.000678155 1.73217e-19 -0.00162548 -7.39653e-20 0.000607656 -1.15393e-19 0.00186722 5.73757e-05 -3.25011e-20 -0.000178784 -1.18841e-19 -0.000205135 2.0873e-18 -0.0018385 -4.57972e-20 0.000549884 6.27209e-20 0.000595591 -8.46863e-20 
569.8 0 3.71601e-18 -0.0597627 -1.27568e-19 6.80869e-05 0.163944 1.02271e-17 -0.00134569 -3.26045e-19 -0.000872099 -4.73532e-19 -0.00108677 2.07668e-19 -3.1654e-20 -0.000659251 1.63628e-19 -0.00167591 -7.29318e-20 0.00068578 -1.14569e-19 0.00180176 8.83905e-05 -1.91667e-20 -0.000159909 -1.2234e-19 -0.000214602 2.10209e-18 -0.00185057 -5.02329e-20 0.000563767 7.23654e-20 0.000599276 -8.20214e-20 
570.15 0 3.9125e-18 -0.0624896 -1.27495e-19 8.61904e-05 0.162919 1.022e-17 -0.00131865 -3.20203e-19 -0.000818459 -4.46284e-19 -0.00111253 2.05772e-19 -4.05689e-20 -0.000634878 1.49961e-19 -0.00172145 -7.59346e-20 0.000761476 -1.13219e-19 0.00174729 0.000120134 -1.23237e-20 -0.000141436 -1.3064e-19 -0.000224827 2.10381e-18 -0.00186433 -4.83198e-20 0.000577451 8.63419e-20 0.000598215 -6.96625e-20 
570.5 0 4.1111e-18 -0.0651547 -1.32068e-19 0.000107608 0.161779 1.02014e-17 -0.00129997 -3.13868e-19 -0.000761629 -4.29967e-19 -0.00113813 2.0976e-19 -4.23198e-20 -0.00060284 1.42422e-19 -0.00176361 -7.15589e-20 0.000831805 -1.15141e-19 0.00170275 0.000153013 -1.03798e-20 -0.000122936 -1.30241e-19 -0.000236417 2.11195e-18 -0.00187924 -4.88055e-20 0.000590489 9.87429e-20 0.000593951 -6.04764e-20 
570.85 0 4.29627e-18 -0.0677541 -1.30276e-19 0.000131127 0.160529 1.0177e-17 -0.00128404 -3.08962e-19 -0.000701259 -4.11799e-19 -0.0011656 2.1209e-19 -4.31767e-20 -0.000562772 1.36508e-19 -0.00180431 -8.3115e-20 0.00089823 -1.05662e-19 0.00166429 0.000185474 -1.37951e-20 -0.00010236 -1.30549e-19 -0.00024947 2.12397e-18 -0.00189466 -5.59838e-20 0.000602042 1.06072e-19 0.000587412 -6.15576e-20 
571.2 0 4.48027e-18 -0.0702852 -1.32397e-19 0.000155249 0.159167 1.01459e-17 -0.00126644 -3.15842e-19 -0.000638678 -3.8744e-19 -0.00119298 2.11642e-19 -4.20934e-20 -0.000516334 1.40728e-19 -0.00184418 -9.60943e-20 0.000961842 -1.00664e-19 0.00162809 0.000215992 -1.19266e-20 -7.93847e-05 -1.34694e-19 -0.000264122 2.1413e-18 -0.00191007 -6.39966e-20 0.000609023 1.14759e-19 0.000578145 -6.33245e-20 
571.55 0 4.6668e-18 -0.0727476 -1.30197e-19 0.000178147 0.157697 1.01027e-17 -0.00124748 -3.20703e-19 -0.000575955 -3.60869e-19 -0.0012166 2.13261e-19 -3.99494e-20 -0.000465674 1.41596e-19 -0.00188407 -9.91384e-20 0.00102029 -9.20068e-20 0.00159062 0.000243582 -3.54704e-21 -5.50771e-05 -1.42186e-19 -0.000279323 2.16093e-18 -0.00192453 -6.20088e-20 0.000610003 1.26827e-19 0.000566917 -6.3797e-20 
571.9 0 4.84374e-18 -0.075141 -1.36916e-19 0.000198739 0.156122 1.00477e-17 -0.00123193 -3.09438e-19 -0.000513196 -3.33637e-19 -0.00123404 2.03978e-19 -4.54335e-20 -0.000412976 1.47331e-19 -0.00192556 -9.60194e-20 0.0010716 -8.41594e-20 0.00154779 0.000266939 6.30848e-21 -2.93501e-05 -1.47855e-19 -0.000293387 2.17262e-18 -0.00193701 -5.26915e-20 0.000605819 1.4234e-19 0.000554955 -6.41985e-20 
572.25 0 5.02827e-18 -0.0774632 -1.27526e-19 0.000217265 0.154447 9.98923e-18 -0.00122428 -3.07788e-19 -0.00044964 -3.0946e-19 -0.0012451 1.98417e-19 -5.01494e-20 -0.000361696 1.58727e-19 -0.00196688 -1.00516e-19 0.00111406 -8.0125e-20 0.00149559 0.000284183 1.26688e-20 -1.40834e-06 -1.49925e-19 -0.000305191 2.18255e-18 -0.00194663 -4.33218e-20 0.000597236 1.51447e-19 0.000543652 -7.75409e-20 
572.6 0 5.20736e-18 -0.079711 -1.15219e-19 0.000234269 0.152672 9.92381e-18 -0.00122454 -3.01702e-19 -0.000384696 -2.89044e-19 -0.00125042 1.99222e-19 -4.09283e-20 -0.000313099 1.72335e-19 -0.00200326 -9.32739e-20 0.0011461 -6.87811e-20 0.00143155 0.00029501 1.62285e-20 2.88702e-05 -1.5525e-19 -0.000314065 2.18514e-18 -0.00195241 -3.88464e-20 0.000585291 1.57876e-19 0.000533674 -8.0068e-20 
572.95 0 5.36733e-18 -0.0818839 -1.02161e-19 0.000249422 0.150794 9.8515e-18 -0.001231 -2.97958e-19 -0.000317676 -2.73916e-19 -0.00125136 1.97071e-19 -3.73388e-20 -0.000263127 1.81585e-19 -0.00202913 -9.30287e-20 0.00116806 -6.04763e-20 0.00135583 0.000301158 1.93744e-20 6.12006e-05 -1.45109e-19 -0.000320002 2.18357e-18 -0.00195345 -3.53789e-20 0.000571783 1.64243e-19 0.000523389 -8.20787e-20 
573.3 0 5.51999e-18 -0.0839832 -1.07073e-19 0.000262307 0.148816 9.77668e-18 -0.00124308 -2.93232e-19 -0.000247962 -2.55638e-19 -0.00124968 1.9939e-19 -4.13113e-20 -0.000205948 1.90425e-19 -0.00204168 -9.99061e-20 0.00118263 -5.7533e-20 0.00127091 0.000304273 2.5069e-20 9.48563e-05 -1.30046e-19 -0.000323888 2.18102e-18 -0.0019496 -4.47632e-20 0.000558093 1.65867e-19 0.000511487 -7.86912e-20 
573.65 0 5.67219e-18 -0.0860083 -1.09728e-19 0.000274107 0.146745 9.69511e-18 -0.00126064 -2.86796e-19 -0.000176099 -2.20557e-19 -0.0012453 2.08716e-19 -4.53163e-20 -0.000140248 2.01719e-19 -0.00204259 -9.09168e-20 0.00119201 -5.81941e-20 0.00117958 0.000305358 3.98996e-20 0.000129153 -1.26075e-19 -0.000326501 2.18324e-18 -0.00194114 -3.94761e-20 0.000543447 1.84713e-19 0.000498056 -8.01354e-20 
574 0 5.83142e-18 -0.0879577 -1.13905e-19 0.000286451 0.144584 9.61007e-18 -0.00128198 -2.95399e-19 -0.000104294 -1.83351e-19 -0.00123896 2.20245e-19 -4.18571e-20 -7.06775e-05 2.17295e-19 -0.0020348 -8.73191e-20 0.00119437 -5.01525e-20 0.00108241 0.00030454 4.42378e-20 0.000163192 -1.14291e-19 -0.000328329 2.17886e-18 -0.00192854 -4.1725e-20 0.000525589 1.86147e-19 0.000481882 -7.51628e-20 
574.35 0 5.9953e-18 -0.08983 -1.14641e-19 0.00029886 0.142335 9.51098e-18 -0.00130488 -2.96018e-19 -3.47882e-05 -1.41913e-19 -0.00123491 2.241e-19 -4.44795e-20 -2.96729e-06 2.26258e-19 -0.00201721 -8.47543e-20 0.00118685 -5.26247e-20 0.000979092 0.000301947 5.06841e-20 0.000196552 -1.13958e-19 -0.000328939 2.16734e-18 -0.00191298 -4.26761e-20 0.000503635 1.7422e-19 0.000460126 -7.78688e-20 
574.7 0 6.13835e-18 -0.0916235 -1.13485e-19 0.000309587 0.140003 9.41143e-18 -0.00132903 -3.03004e-19 2.99581e-05 -1.25934e-19 -0.0012381 2.16747e-19 -3.6929e-20 6.11831e-05 2.36135e-19 -0.00198703 -9.50053e-20 0.00117146 -3.66293e-20 0.000871044 0.000298872 6.1091e-20 0.000229611 -1.12299e-19 -0.000326735 2.14809e-18 -0.00189561 -4.97539e-20 0.000478646 1.66857e-19 0.000433348 -8.06238e-20 
575.05 0 6.30125e-18 -0.0933364 -1.04943e-19 0.000319042 0.137587 9.29252e-18 -0.00135412 -2.95547e-19 8.88499e-05 -1.07486e-19 -0.00124911 2.22952e-19 -3.46065e-20 0.000125459 2.35552e-19 -0.00194654 -1.01088e-19 0.00115426 -1.88318e-20 0.000761345 0.00029607 4.87791e-20 0.00026178 -9.66679e-20 -0.000320722 2.13088e-18 -0.00187705 -5.03642e-20 0.000451833 1.58295e-19 0.00040496 -9.36074e-20 
575.4 0 6.4411e-18 -0.0949673 -1.02952e-19 0.000329453 0.13509 9.16339e-18 -0.00137868 -2.85868e-19 0.000142501 -1.03474e-19 -0.00126291 2.16086e-19 -3.42076e-20 0.000193969 2.37914e-19 -0.00190067 -1.1549e-19 0.00113978 -1.89666e-21 0.000653334 0.000293677 5.46354e-20 0.00029113 -8.91475e-20 -0.000311669 2.12145e-18 -0.00185812 -4.70485e-20 0.000421592 1.57954e-19 0.000376068 -1.06854e-19 
575.75 0 6.56696e-18 -0.0965157 -9.97828e-20 0.000341658 0.132513 9.04002e-18 -0.00140129 -2.80778e-19 0.000190763 -9.98376e-20 -0.00127384 2.16801e-19 -4.4286e-20 0.000267664 2.26434e-19 -0.00185229 -1.32347e-19 0.00112748 1.0545e-20 0.000548221 0.000291446 5.35992e-20 0.000315821 -7.89147e-20 -0.000301174 2.10562e-18 -0.00183858 -4.80155e-20 0.000386203 1.5258e-19 0.000345935 -1.32041e-19 
576.1 0 6.6986e-18 -0.0979809 -9.26379e-20 0.00035507 0.129863 8.91571e-18 -0.00141835 -2.88014e-19 0.000232007 -8.93052e-20 -0.00128009 2.08774e-19 -4.97993e-20 0.000346403 2.16173e-19 -0.0018025 -1.40926e-19 0.00111608 2.34787e-20 0.000443534 0.000288991 4.89591e-20 0.000335192 -7.89772e-20 -0.000290743 2.09215e-18 -0.00181661 -5.42064e-20 0.000348068 1.5435e-19 0.000314311 -1.43837e-19 
576.45 0 6.81688e-18 -0.0993616 -8.76006e-20 0.000369523 0.127147 8.77878e-18 -0.00142407 -2.92313e-19 0.000265855 -7.60506e-20 -0.00128205 2.13583e-19 -5.19262e-20 0.000430218 2.15758e-19 -0.0017507 -1.4554e-19 0.00110959 4.27228e-20 0.000335595 0.000286449 3.49309e-20 0.000350766 -5.79804e-20 -0.00028064 2.07878e-18 -0.00179148 -5.20976e-20 0.0003107 1.4603e-19 0.000281238 -1.61468e-19 
576.8 0 6.93415e-18 -0.100655 -7.74799e-20 0.000385532 0.124367 8.63385e-18 -0.00141404 -2.95769e-19 0.000293811 -7.50014e-20 -0.00128056 2.09647e-19 -5.51977e-20 0.000519539 2.15523e-19 -0.00169432 -1.4943e-19 0.00111481 6.80394e-20 0.000225256 0.000283677 3.04122e-20 0.000365469 -5.58774e-20 -0.000269939 2.05634e-18 -0.00176505 -6.21558e-20 0.000274273 1.42499e-19 0.00024697 -1.76009e-19 
577.15 0 7.05018e-18 -0.101864 -7.3443e-20 0.000403297 0.121522 8.48281e-18 -0.00138773 -2.93431e-19 0.000316327 -6.10727e-20 -0.00127584 2.02482e-19 -6.21394e-20 0.000613186 2.20697e-19 -0.00163101 -1.54465e-19 0.00113332 8.66682e-20 0.000117976 0.0002808 2.13152e-20 0.000380179 -5.31539e-20 -0.00025786 2.04543e-18 -0.00173906 -6.8568e-20 0.000237401 1.28535e-19 0.000211828 -1.80766e-19 
577.5 0 7.15183e-18 -0.102988 -6.44008e-20 0.000420883 0.118615 8.32263e-18 -0.00134771 -2.91035e-19 0.000334078 -6.21349e-20 -0.00126654 2.01237e-19 -7.06407e-20 0.000707393 2.25513e-19 -0.00156186 -1.57798e-19 0.00116283 1.0103e-19 1.75076e-05 0.00027882 1.41555e-20 0.000393448 -5.86927e-20 -0.000243838 2.02195e-18 -0.00171323 -6.70576e-20 0.000199861 1.23347e-19 0.000176049 -1.83967e-19 
577.85 0 7.25365e-18 -0.104029 -5.93822e-20 0.00043638 0.115654 8.15363e-18 -0.00129766 -2.99374e-19 0.000349155 -5.69945e-20 -0.00124932 1.9229e-19 -8.39627e-20 0.000800618 2.21837e-19 -0.00149095 -1.70908e-19 0.00119959 1.13852e-19 -7.62643e-05 0.000278311 1.67549e-20 0.000404241 -5.68495e-20 -0.0002277 1.99974e-18 -0.00168684 -6.66396e-20 0.000161506 1.10373e-19 0.00014032 -1.91519e-19 
578.2 0 7.34442e-18 -0.104983 -4.77243e-20 0.000450848 0.112647 7.97009e-18 -0.00124159 -3.03765e-19 0.000363984 -4.94374e-20 -0.00122243 1.89911e-19 -9.56883e-20 0.000895358 2.08702e-19 -0.00142311 -1.85669e-19 0.0012386 1.25471e-19 -0.000165752 0.000278381 1.31587e-20 0.00041248 -5.87332e-20 -0.000209441 1.98331e-18 -0.00165969 -6.88809e-20 0.000123493 1.10537e-19 0.000105791 -1.97147e-19 
578.55 0 7.42385e-18 -0.105847 -4.96124e-20 0.000466377 0.109592 7.79504e-18 -0.00118137 -3.01679e-19 0.000381488 -3.85764e-20 -0.0011881 1.90492e-19 -1.042e-19 0.000993783 1.93692e-19 -0.00136255 -1.92951e-19 0.00127876 1.38287e-19 -0.000253328 0.00027798 1.73855e-20 0.000418644 -4.67815e-20 -0.000189653 1.96256e-18 -0.00163196 -6.39356e-20 8.8495e-05 9.86966e-20 7.26282e-05 -1.96377e-19 
578.9 0 7.51215e-18 -0.106619 -4.30379e-20 0.000483274 0.106481 7.61352e-18 -0.00111519 -3.02687e-19 0.000403515 -2.95285e-20 -0.00114953 2.02563e-19 -1.09242e-19 0.00109469 1.9227e-19 -0.00131069 -2.04619e-19 0.00132275 1.53953e-19 -0.000338992 0.000277591 2.24809e-20 0.000423093 -4.30061e-20 -0.000168927 1.92782e-18 -0.00160377 -6.63642e-20 5.79723e-05 8.66803e-20 4.08883e-05 -1.95117e-19 
579.25 0 7.59593e-18 -0.107302 -3.59104e-20 0.000499908 0.103315 7.42669e-18 -0.00103988 -2.9625e-19 0.000428345 -2.84798e-20 -0.00111017 2.08919e-19 -1.12472e-19 0.00119721 1.77703e-19 -0.00126612 -2.08108e-19 0.00137196 1.68221e-19 -0.000420588 0.000278575 3.01091e-20 0.000424955 -3.45084e-20 -0.000147943 1.89427e-18 -0.00157531 -5.27372e-20 3.12896e-05 7.59448e-20 1.15841e-05 -1.97865e-19 
579.6 0 7.66015e-18 -0.1079 -2.38054e-20 0.000514863 0.100104 7.24666e-18 -0.000954946 -2.92689e-19 0.000452399 -2.81884e-20 -0.00107296 2.1323e-19 -1.19746e-19 0.0013026 1.68587e-19 -0.00122598 -2.19668e-19 0.0014252 1.7537e-19 -0.000495892 0.00028199 3.74271e-20 0.000423259 -1.77219e-20 -0.000127954 1.85719e-18 -0.00154625 -4.27782e-20 7.34649e-06 8.13958e-20 -1.49632e-05 -2.00674e-19 
579.95 0 7.72915e-18 -0.108413 -7.50095e-21 0.000528897 0.0968574 7.05981e-18 -0.000865008 -2.83513e-19 0.000473097 -2.52271e-20 -0.00103791 2.18478e-19 -1.21612e-19 0.00141111 1.6139e-19 -0.00118749 -2.26514e-19 0.00148024 1.86566e-19 -0.000563781 0.000287069 4.98866e-20 0.000418827 -9.9438e-21 -0.000109117 1.82885e-18 -0.00151607 -3.76504e-20 -1.4305e-05 8.3229e-20 -3.94107e-05 -2.04222e-19 
580.3 0 7.79018e-18 -0.10884 -1.8132e-21 0.000543858 0.0935816 6.86107e-18 -0.000773785 -2.5864e-19 0.00048895 -1.92585e-20 -0.00100305 2.29964e-19 -1.24615e-19 0.00152246 1.50358e-19 -0.00115071 -2.26517e-19 0.00153556 1.83724e-19 -0.000623259 0.000291392 6.24251e-20 0.000412233 -3.97036e-21 -9.04975e-05 1.7889e-18 -0.00148532 -3.04547e-20 -3.29332e-05 7.93773e-20 -6.24149e-05 -2.00787e-19 
580.65 0 7.8434e-18 -0.109179 5.79892e-21 0.000560858 0.090276 6.66275e-18 -0.000679487 -2.52543e-19 0.000500129 -7.50317e-21 -0.000967283 2.3637e-19 -1.29404e-19 0.00163484 1.4473e-19 -0.00111978 -2.2575e-19 0.0015917 1.91657e-19 -0.000673823 0.000294573 6.87512e-20 0.000402715 6.83361e-21 -7.10034e-05 1.75311e-18 -0.00145554 -3.59388e-20 -4.82911e-05 8.69043e-20 -8.44593e-05 -2.03131e-19 
581 0 7.9007e-18 -0.10943 1.46953e-20 0.000579012 0.0869395 6.46823e-18 -0.000579664 -2.50733e-19 0.000507719 -2.96612e-22 -0.000931223 2.41663e-19 -1.27438e-19 0.00174201 1.33438e-19 -0.00109934 -2.14248e-19 0.00165007 2.11262e-19 -0.000716608 0.000298906 7.31951e-20 0.00039115 4.10125e-21 -4.91437e-05 1.72327e-18 -0.0014273 -4.1762e-20 -6.21151e-05 8.31849e-20 -0.000106392 -1.97144e-19 
581.35 0 7.95272e-18 -0.109595 2.06067e-20 0.000595482 0.0835736 6.26937e-18 -0.000474253 -2.40161e-19 0.000512293 7.78509e-21 -0.00089687 2.39623e-19 -1.21749e-19 0.00183809 1.25084e-19 -0.00108969 -2.18049e-19 0.00171103 2.15988e-19 -0.000754586 0.000305645 8.27999e-20 0.000379707 1.90525e-21 -2.51241e-05 1.68242e-18 -0.00139957 -3.75823e-20 -7.72107e-05 8.937e-20 -0.000129303 -1.80726e-19 
581.7 0 8.00131e-18 -0.109673 3.24312e-20 0.000607674 0.0801845 6.05989e-18 -0.000363333 -2.28248e-19 0.00051631 2.44474e-20 -0.000865708 2.47335e-19 -1.22827e-19 0.00192164 1.1078e-19 -0.00108712 -2.15854e-19 0.00177236 2.16991e-19 -0.00078934 0.000313543 8.34857e-20 0.000369582 1.10745e-20 -5.99163e-07 1.634e-18 -0.00137174 -3.27966e-20 -9.51824e-05 9.78202e-20 -0.000152683 -1.6502e-19 
582.05 0 8.03306e-18 -0.109665 3.40274e-20 0.000615963 0.0767813 5.85558e-18 -0.000248038 -2.24572e-19 0.000522971 3.64703e-20 -0.000836475 2.61257e-19 -1.22418e-19 0.00199468 8.63301e-20 -0.00108887 -2.23148e-19 0.00183103 2.08072e-19 -0.000820033 0.000320741 9.38062e-20 0.000361771 7.8503e-21 2.39325e-05 1.59182e-18 -0.00134402 -3.66168e-20 -0.000115754 9.14328e-20 -0.000174671 -1.53894e-19 
582.4 0 8.05386e-18 -0.109572 4.87877e-20 0.000622978 0.0733696 5.64614e-18 -0.000133117 -2.26067e-19 0.000532453 4.89986e-20 -0.00080764 2.74162e-19 -1.23839e-19 0.00205814 6.84582e-20 -0.00109385 -2.26344e-19 0.00188575 2.04532e-19 -0.000843375 0.000325197 1.03708e-19 0.000357714 5.79911e-21 4.94038e-05 1.55652e-18 -0.0013169 -3.0087e-20 -0.000137159 9.6964e-20 -0.000195088 -1.36307e-19 
582.75 0 8.06824e-18 -0.109393 5.25828e-20 0.000629655 0.0699509 5.43591e-18 -2.42146e-05 -2.22306e-19 0.000542634 5.57698e-20 -0.000780683 2.80312e-19 -1.24925e-19 0.00210974 5.58819e-20 -0.00110035 -2.32542e-19 0.00193641 2.05549e-19 -0.000855614 0.000324535 1.06175e-19 0.000357374 1.61516e-20 7.55942e-05 1.51746e-18 -0.00129036 -1.95694e-20 -0.000157407 1.01859e-19 -0.000215112 -1.14494e-19 
583.1 0 8.08254e-18 -0.109129 4.82956e-20 0.000634712 0.0665229 5.20397e-18 7.60691e-05 -2.05883e-19 0.000552803 4.98626e-20 -0.000759251 2.84771e-19 -1.25579e-19 0.00214855 5.3132e-20 -0.00110747 -2.23761e-19 0.00198124 1.9839e-19 -0.00085488 0.000317153 1.23965e-19 0.000358971 3.06946e-20 0.000100957 1.48203e-18 -0.00126345 -1.35626e-20 -0.000175689 9.82311e-20 -0.000235273 -1.08393e-19 
583.45 0 8.07596e-18 -0.108783 4.87669e-20 0.000636667 0.0630841 4.98332e-18 0.000168681 -1.85955e-19 0.000565686 5.37297e-20 -0.00074388 2.86709e-19 -1.35316e-19 0.00217778 4.03762e-20 -0.001116 -2.21341e-19 0.00201654 1.93017e-19 -0.000841043 0.000305027 1.30779e-19 0.000361398 3.77377e-20 0.000124919 1.44292e-18 -0.00123404 -1.32261e-20 -0.00019228 9.27198e-20 -0.000256306 -9.61838e-20 
583.8 0 8.06093e-18 -0.108356 4.62449e-20 0.000635454 0.0596369 4.73825e-18 0.000254848 -1.79746e-19 0.000584891 5.7767e-20 -0.000729983 2.88621e-19 -1.39768e-19 0.00220174 2.2423e-20 -0.00112665 -2.34085e-19 0.00203933 1.90821e-19 -0.000815925 0.000291399 1.2231e-19 0.000364536 3.89453e-20 0.000148885 1.39815e-18 -0.00120221 -5.03066e-21 -0.000206635 9.33357e-20 -0.000278414 -8.7013e-20 
584.15 0 8.04597e-18 -0.107848 4.32045e-20 0.000632889 0.0561838 4.5001e-18 0.000334529 -1.70436e-19 0.000611416 6.3795e-20 -0.000712773 2.91803e-19 -1.45928e-19 0.00222151 1.31199e-20 -0.0011395 -2.3581e-19 0.00205075 1.83116e-19 -0.000780911 0.000276381 1.27103e-19 0.000368041 3.63108e-20 0.000174809 1.3529e-18 -0.00117082 -2.58611e-21 -0.000218315 8.80153e-20 -0.000300895 -8.03469e-20 
584.5 0 8.02007e-18 -0.107258 5.76708e-20 0.000630868 0.052724 4.26779e-18 0.000407888 -1.57029e-19 0.000643108 7.78573e-20 -0.000691007 2.93692e-19 -1.60455e-19 0.00223449 1.30101e-21 -0.00115414 -2.44275e-19 0.00205407 1.71909e-19 -0.000737847 0.000258988 1.24024e-19 0.000372024 4.13966e-20 0.000203433 1.29959e-18 -0.0011412 -8.98227e-21 -0.000227582 8.05294e-20 -0.000322915 -7.81585e-20 
584.85 0 7.99399e-18 -0.106588 5.5727e-20 0.000630326 0.0492584 4.02319e-18 0.000475597 -1.49839e-19 0.000676721 7.79748e-20 -0.00066558 2.99555e-19 -1.73617e-19 0.00223879 -1.47596e-20 -0.00117066 -2.43175e-19 0.00205279 1.58224e-19 -0.000690991 0.000239522 1.23488e-19 0.000375957 4.45115e-20 0.000233971 1.25089e-18 -0.00111274 -1.5869e-20 -0.0002345 7.82489e-20 -0.000344267 -6.33481e-20 
585.2 0 7.95617e-18 -0.10584 6.06547e-20 0.000630674 0.0457925 3.78293e-18 0.000537991 -1.48039e-19 0.000711711 8.72163e-20 -0.000637599 3.03956e-19 -1.81625e-19 0.00223528 -3.43363e-20 -0.00118904 -2.49018e-19 0.0020486 1.42467e-19 -0.000645843 0.000218651 1.31719e-19 0.000378143 4.43092e-20 0.000265463 1.19856e-18 -0.00108371 -2.14512e-20 -0.000239675 7.27868e-20 -0.000366532 -5.31002e-20 
585.55 0 7.90964e-18 -0.105016 5.13903e-20 0.00062968 0.042331 3.5404e-18 0.000595724 -1.20512e-19 0.000748845 9.59853e-20 -0.000608689 3.10438e-19 -1.86625e-19 0.00222608 -5.63811e-20 -0.00120778 -2.54587e-19 0.00203911 1.41255e-19 -0.000606701 0.000197775 1.21171e-19 0.000378017 5.01401e-20 0.000296642 1.15631e-18 -0.00105256 -1.73632e-20 -0.00024464 8.90768e-20 -0.000391779 -5.3788e-20 
585.9 0 7.8552e-18 -0.104117 4.07918e-20 0.000625102 0.0388762 3.30616e-18 0.000649882 -1.07269e-19 0.000787239 9.9268e-20 -0.00058194 3.21405e-19 -1.86269e-19 0.00221255 -6.64031e-20 -0.0012238 -2.52332e-19 0.00202099 1.18516e-19 -0.000575522 0.000177972 1.26259e-19 0.000376277 6.04565e-20 0.000325591 1.11401e-18 -0.00101943 -2.90826e-20 -0.000250185 7.8086e-20 -0.000419665 -5.41867e-20 
586.25 0 7.80058e-18 -0.103145 3.61626e-20 0.00061733 0.0354297 3.05747e-18 0.000702596 -1.00363e-19 0.000823818 1.04227e-19 -0.000560463 3.34095e-19 -1.80635e-19 0.00219493 -6.58412e-20 -0.00123634 -2.56999e-19 0.00199559 1.0172e-19 -0.00055278 0.000160004 1.23119e-19 0.000373574 5.97411e-20 0.000350371 1.07881e-18 -0.000985256 -4.27861e-20 -0.000255957 7.45758e-20 -0.000446893 -5.67607e-20 
586.6 0 7.74091e-18 -0.102103 2.89469e-20 0.000609398 0.0319975 2.81052e-18 0.000754463 -8.45664e-20 0.00085696 1.17578e-19 -0.000544217 3.38588e-19 -1.85848e-19 0.00217357 -6.88836e-20 -0.00124769 -2.7089e-19 0.00196752 9.21466e-20 -0.000537419 0.000146228 1.2267e-19 0.000369966 5.22415e-20 0.0003709 1.04235e-18 -0.000950879 -4.58932e-20 -0.000262463 6.70386e-20 -0.000471676 -5.4658e-20 
586.95 0 7.67548e-18 -0.100992 1.14071e-20 0.00060423 0.0285859 2.5562e-18 0.000803156 -7.17538e-20 0.000888799 1.27942e-19 -0.000530995 3.54214e-19 -1.95925e-19 0.0021522 -6.38959e-20 -0.00125821 -2.69653e-19 0.00193811 8.84038e-20 -0.000528126 0.000138527 1.30031e-19 0.000365579 5.06664e-20 0.000388584 1.00856e-18 -0.000915885 -5.59935e-20 -0.000271293 7.18479e-20 -0.000493831 -5.92575e-20 
587.3 0 7.61647e-18 -0.099811 6.26093e-23 0.000603405 0.0251962 2.29375e-18 0.000847583 -4.97182e-20 0.000921477 1.38986e-19 -0.000519168 3.61469e-19 -1.95909e-19 0.00213424 -5.7668e-20 -0.00126684 -2.77636e-19 0.0019044 9.26873e-20 -0.000525032 0.000135762 1.17064e-19 0.000361002 5.38312e-20 0.000404326 9.59029e-19 -0.000878769 -4.48746e-20 -0.000282361 5.71136e-20 -0.000512862 -5.996e-20 
587.65 0 7.54015e-18 -0.0985601 -1.36128e-20 0.000605769 0.0218262 2.03257e-18 0.000890923 -4.04047e-20 0.000954 1.54486e-19 -0.000507949 3.73967e-19 -1.9889e-19 0.0021158 -5.9361e-20 -0.00127406 -2.75589e-19 0.00186354 1.02267e-19 -0.000530575 0.000135836 1.16364e-19 0.000357338 4.72196e-20 0.000417701 9.17821e-19 -0.00083705 -4.06412e-20 -0.000294898 4.91568e-20 -0.00052914 -6.7027e-20 
588 0 7.45945e-18 -0.0972395 -1.35506e-20 0.000607582 0.0184744 1.78461e-18 0.000939475 -2.06835e-20 0.000983546 1.65543e-19 -0.00049707 3.84018e-19 -1.9739e-19 0.00209283 -5.86114e-20 -0.00128021 -2.74419e-19 0.0018142 1.06672e-19 -0.000549609 0.000138844 1.27383e-19 0.000355083 6.07417e-20 0.000428131 8.68794e-19 -0.000789436 -3.33896e-20 -0.000309069 3.6972e-20 -0.000544233 -6.77389e-20 
588.35 0 7.38313e-18 -0.0958518 -2.44366e-20 0.000606928 0.0151471 1.53874e-18 0.000997957 -9.27522e-21 0.00100986 1.7931e-19 -0.000487256 3.92704e-19 -1.87203e-19 0.00206779 -4.99057e-20 -0.00128474 -2.76245e-19 0.00175679 1.19871e-19 -0.000585006 0.000146651 1.45312e-19 0.000353353 6.85162e-20 0.000436515 8.12865e-19 -0.000737414 -2.7951e-20 -0.000325548 3.04405e-20 -0.000560307 -6.4793e-20 
588.7 0 7.30559e-18 -0.094398 -1.82649e-20 0.000604574 0.0118551 1.28797e-18 0.00106441 6.5536e-21 0.00103587 1.82068e-19 -0.000478466 3.98227e-19 -1.84906e-19 0.00204303 -4.97147e-20 -0.001288 -2.71676e-19 0.00169141 1.31186e-19 -0.000634949 0.00015986 1.48149e-19 0.000351603 6.81508e-20 0.000443566 7.66952e-19 -0.000683194 -1.68937e-20 -0.000344506 1.91925e-20 -0.000578505 -6.84186e-20 
589.05 0 7.21719e-18 -0.0928779 -2.56496e-20 0.000600723 0.00860359 1.05222e-18 0.00113369 2.78885e-20 0.00106331 1.94844e-19 -0.000468751 4.12425e-19 -1.79035e-19 0.00201683 -4.34514e-20 -0.00129093 -2.56331e-19 0.00161664 1.31118e-19 -0.000695038 0.000177097 1.45777e-19 0.000350115 6.76634e-20 0.000449519 7.28951e-19 -0.000627854 -6.4294e-21 -0.000365103 1.01529e-20 -0.00059797 -6.62088e-20 
589.4 0 7.13482e-18 -0.0912936 -2.99817e-20 0.000594551 0.00539104 8.1967e-19 0.00120385 4.03683e-20 0.00109324 2.10746e-19 -0.000456655 4.0893e-19 -1.79251e-19 0.00198612 -5.14153e-20 -0.0012945 -2.41893e-19 0.0015328 1.4527e-19 -0.000762744 0.000196927 1.47557e-19 0.000348566 6.43893e-20 0.000455066 6.89686e-19 -0.000571095 -3.09088e-21 -0.000386015 1.25073e-20 -0.000617706 -5.08835e-20 
589.75 0 7.03522e-18 -0.08965 -3.08195e-20 0.000585517 0.00221455 5.84944e-19 0.00127535 6.46911e-20 0.00112868 2.11971e-19 -0.00044262 4.01842e-19 -1.6821e-19 0.0019482 -3.61492e-20 -0.00130081 -2.25622e-19 0.00144238 1.56184e-19 -0.000838109 0.000218725 1.53291e-19 0.000347125 5.46766e-20 0.000459374 6.51788e-19 -0.000512788 6.10063e-21 -0.000406766 6.74655e-21 -0.000637919 -4.74891e-20 
590.1 0 6.93298e-18 -0.0879532 -2.48343e-20 0.000573963 -0.000924281 3.56971e-19 0.00134988 8.92489e-20 0.00117044 2.25611e-19 -0.000427819 4.0432e-19 -1.53512e-19 0.00190168 -3.10547e-20 -0.00131116 -2.00668e-19 0.0013453 1.76275e-19 -0.000921982 0.000241414 1.50052e-19 0.000347096 5.25457e-20 0.00046022 6.07011e-19 -0.000453512 2.87546e-20 -0.000428169 5.18342e-22 -0.000659772 -4.37394e-20 
590.45 0 6.82399e-18 -0.0862067 -2.92018e-20 0.000561269 -0.00402038 1.28927e-19 0.00142978 1.1267e-19 0.00121561 2.33785e-19 -0.000414342 4.13225e-19 -1.34752e-19 0.00184741 -3.1269e-20 -0.00132137 -1.73407e-19 0.00124046 1.9193e-19 -0.0010145 0.000264069 1.39556e-19 0.000349456 5.33503e-20 0.000457215 5.73412e-19 -0.000393757 3.14396e-20 -0.000450682 -5.98191e-21 -0.000684616 -3.9105e-20 
590.8 0 6.70449e-18 -0.0844121 -2.30377e-20 0.000549591 -0.00707041 -1.10135e-19 0.0015155 1.32945e-19 0.00126171 2.52163e-19 -0.000404026 4.04073e-19 -1.18624e-19 0.0017876 -2.91162e-20 -0.00132527 -1.54614e-19 0.00112836 2.09498e-19 -0.00111383 0.000287163 1.24558e-19 0.000353565 4.71328e-20 0.000452003 5.26696e-19 -0.000333767 4.21746e-20 -0.000475029 -1.15527e-20 -0.000711855 -4.31755e-20 
591.15 0 6.57914e-18 -0.0825699 -2.43141e-20 0.00053892 -0.0100724 -3.59247e-19 0.001606 1.42737e-19 0.00131001 2.75011e-19 -0.000396379 4.02274e-19 -9.96275e-20 0.00172311 -1.92854e-20 -0.00132279 -1.38002e-19 0.00100893 2.28963e-19 -0.00121761 0.000311598 1.16798e-19 0.000358557 4.37764e-20 0.000446434 4.82267e-19 -0.000272553 5.41693e-20 -0.000500951 -1.78164e-20 -0.000739517 -4.38019e-20 
591.5 0 6.44648e-18 -0.080679 -1.15184e-20 0.000526507 -0.0130264 -5.87185e-19 0.00170054 1.59409e-19 0.0013621 2.87463e-19 -0.00038854 3.98313e-19 -7.84633e-20 0.00165485 -2.3144e-20 -0.00131958 -1.32296e-19 0.000884443 2.40257e-19 -0.00132576 0.000337774 1.09008e-19 0.00036463 3.84974e-20 0.000441682 4.34652e-19 -0.000207852 5.4597e-20 -0.000525854 -3.58269e-20 -0.00076554 -4.74666e-20 
591.85 0 6.29786e-18 -0.0787393 -1.15783e-20 0.000511183 -0.0159353 -8.26626e-19 0.00179597 1.69112e-19 0.00141587 3.10125e-19 -0.000376256 3.89379e-19 -6.23218e-20 0.00158454 -1.99451e-20 -0.00132117 -1.2662e-19 0.000761226 2.58251e-19 -0.00143907 0.000364843 1.18071e-19 0.000371189 4.35933e-20 0.000439705 3.91663e-19 -0.000139837 6.40624e-20 -0.00054805 -4.23097e-20 -0.00078908 -5.22491e-20 
592.2 0 6.14564e-18 -0.0767547 -9.2284e-21 0.000493435 -0.0187968 -1.06271e-18 0.00188732 1.7663e-19 0.0014673 3.25151e-19 -0.000357221 3.83415e-19 -4.51389e-20 0.00151177 -9.2994e-21 -0.00132826 -1.22506e-19 0.000644356 2.58294e-19 -0.00155496 0.000390959 1.08733e-19 0.000376632 4.49103e-20 0.000442745 3.4787e-19 -7.2168e-05 7.67965e-20 -0.00056833 -4.95837e-20 -0.000811906 -6.58822e-20 
592.55 0 5.99761e-18 -0.0747303 1.89783e-21 0.000473406 -0.0216005 -1.31375e-18 0.00197208 1.79553e-19 0.00151325 3.29522e-19 -0.000332232 3.77193e-19 -5.18655e-20 0.00143531 -1.93818e-21 -0.00133551 -1.16326e-19 0.000533236 2.64506e-19 -0.00166972 0.000415505 1.01233e-19 0.000380006 3.51835e-20 0.000450659 3.12578e-19 -6.36206e-06 8.54455e-20 -0.000588049 -4.5693e-20 -0.000837646 -7.57153e-20 
592.9 0 5.84594e-18 -0.0726691 5.74844e-21 0.000451713 -0.0243371 -1.54661e-18 0.00204952 1.86136e-19 0.0015511 3.39543e-19 -0.000303761 3.67757e-19 -5.0865e-20 0.00135635 4.90506e-21 -0.0013346 -1.19714e-19 0.000425043 2.77265e-19 -0.00178512 0.000438014 9.17743e-20 0.000382997 3.11077e-20 0.000462493 2.8813e-19 6.0004e-05 8.93529e-20 -0.000605842 -3.68887e-20 -0.000867052 -9.4105e-20 
593.25 0 5.69578e-18 -0.0705734 2.65233e-21 0.000429411 -0.0270028 -1.77791e-18 0.00211804 1.893e-19 0.00157797 3.3495e-19 -0.000273859 3.58423e-19 -5.91584e-20 0.00127789 1.17462e-20 -0.00132187 -1.09119e-19 0.000322539 2.82204e-19 -0.00190477 0.00045657 9.16842e-20 0.00038878 3.86595e-20 0.000476823 2.58808e-19 0.000127589 9.68553e-20 -0.000619166 -2.4901e-20 -0.000898077 -1.05066e-19 
593.6 0 5.53799e-18 -0.0684468 -7.79939e-21 0.000407549 -0.0295968 -2.00102e-18 0.00217459 2.00406e-19 0.00159346 3.46538e-19 -0.000241361 3.61742e-19 -5.15456e-20 0.00120315 1.02121e-20 -0.00130058 -1.05503e-19 0.000230711 2.85161e-19 -0.00202738 0.000470625 8.30028e-20 0.000398675 3.50437e-20 0.000493055 2.27e-19 0.000194729 1.1372e-19 -0.000627473 -2.529e-20 -0.000929944 -1.23424e-19 
593.95 0 5.36763e-18 -0.0662924 -1.32033e-20 0.000387606 -0.0321194 -2.21356e-18 0.00221521 2.11539e-19 0.00160194 3.48317e-19 -0.000205592 3.68087e-19 -4.4019e-20 0.00113264 1.27636e-20 -0.00127695 -9.59065e-20 0.000150239 3.00258e-19 -0.00214881 0.000481758 7.38063e-20 0.000411004 3.85235e-20 0.000511888 1.94209e-19 0.000259486 1.19737e-19 -0.000631507 -2.02459e-20 -0.000961631 -1.39059e-19 
594.3 0 5.19331e-18 -0.0641112 -1.17399e-20 0.000369428 -0.0345713 -2.4168e-18 0.00223853 2.15718e-19 0.0016098 3.4375e-19 -0.000169829 3.65097e-19 -3.84146e-20 0.00106215 2.60589e-20 -0.00125569 -8.48811e-20 7.8131e-05 3.01301e-19 -0.00226518 0.00049135 6.57303e-20 0.000423451 4.19852e-20 0.000532283 1.54377e-19 0.000321166 1.37597e-19 -0.000632571 -1.26799e-20 -0.000991635 -1.52115e-19 
594.65 0 5.02819e-18 -0.0619023 -2.25995e-20 0.000350845 -0.0369534 -2.61297e-18 0.00224748 2.16697e-19 0.00161963 3.52993e-19 -0.000138956 3.65244e-19 -3.10236e-20 0.000989436 1.59528e-20 -0.00123621 -6.64137e-20 1.10786e-05 3.13257e-19 -0.00237559 0.000500693 6.97807e-20 0.000434873 5.36591e-20 0.000552164 1.10345e-19 0.000380897 1.48533e-19 -0.000631565 -1.05767e-20 -0.0010212 -1.62015e-19 
595 0 4.86587e-18 -0.0596664 -1.65967e-20 0.000331226 -0.0392654 -2.80329e-18 0.00224749 2.21909e-19 0.00163056 3.53918e-19 -0.000115714 3.58188e-19 -2.58252e-20 0.00091707 -6.341e-21 -0.00121283 -6.37821e-20 -5.20232e-05 3.3208e-19 -0.00248071 0.000510955 6.092e-20 0.000444668 5.71933e-20 0.000570042 5.69956e-20 0.000438688 1.63183e-19 -0.000629133 -6.20271e-21 -0.00105337 -1.65925e-19 
595.35 0 4.68142e-18 -0.0574084 -8.0531e-21 0.000311531 -0.0415058 -2.99246e-18 0.00224361 2.355e-19 0.00164195 3.67701e-19 -0.00010052 3.5288e-19 -2.06132e-20 0.000847635 -1.50468e-20 -0.00118076 -5.60847e-20 -0.000110069 3.39081e-19 -0.00257889 0.000522437 4.96332e-20 0.000452359 6.89197e-20 0.000585554 2.55077e-20 0.000493625 1.69125e-19 -0.000625499 -2.27676e-21 -0.00108819 -1.623e-19 
595.7 0 4.49219e-18 -0.0551342 -7.42377e-21 0.000292738 -0.0436701 -3.1735e-18 0.00223811 2.49027e-19 0.00165142 3.76579e-19 -9.4387e-05 3.46265e-19 -1.54923e-20 0.000783134 -2.51028e-20 -0.00114231 -4.53202e-20 -0.000162634 3.37228e-19 -0.0026676 0.00053436 3.1219e-20 0.000456993 8.06479e-20 0.000598826 -1.06138e-20 0.000547479 1.67881e-19 -0.000620678 -3.293e-21 -0.00112232 -1.56853e-19 
596.05 0 4.30805e-18 -0.0528456 -1.24619e-20 0.000275052 -0.0457536 -3.33617e-18 0.00223476 2.71805e-19 0.00165338 3.82929e-19 -9.62925e-05 3.29637e-19 -1.92628e-20 0.000724162 -2.72857e-20 -0.00110399 -4.0428e-20 -0.000212284 3.39005e-19 -0.00274789 0.000547065 1.50254e-20 0.000457583 1.03469e-19 0.000609703 -5.08164e-20 0.000603142 1.77593e-19 -0.000613939 1.74131e-20 -0.00115338 -1.52007e-19 
596.4 0 4.11781e-18 -0.0505406 -9.02996e-21 0.000257788 -0.0477582 -3.50197e-18 0.00223704 2.90342e-19 0.00164611 3.83203e-19 -0.000103042 3.12129e-19 -2.25814e-20 0.000669565 -2.59376e-20 -0.00106972 -4.83721e-20 -0.000261853 3.54326e-19 -0.00282134 0.000561926 7.04587e-21 0.000454297 9.76495e-20 0.000618633 -9.50079e-20 0.000658325 1.75584e-19 -0.000603568 1.92617e-20 -0.00118086 -1.46826e-19 
596.75 0 3.9332e-18 -0.0482186 1.3629e-22 0.000240276 -0.0496911 -3.66028e-18 0.0022421 3.11726e-19 0.00163407 3.8592e-19 -0.000112773 3.05713e-19 -3.33081e-20 0.000616927 -3.19958e-20 -0.00103974 -4.19058e-20 -0.000311618 3.58225e-19 -0.00288383 0.000577988 2.50285e-21 0.000449948 1.00794e-19 0.000625871 -1.44351e-19 0.000709169 1.80008e-19 -0.00058994 2.99742e-20 -0.00120554 -1.30443e-19 
597.1 0 3.75012e-18 -0.0458826 7.90823e-21 0.000222316 -0.0515574 -3.82687e-18 0.00224354 3.31362e-19 0.00162125 3.911e-19 -0.000124081 2.9311e-19 -3.84099e-20 0.00056444 -3.26253e-20 -0.00101066 -3.42447e-20 -0.000360868 3.62278e-19 -0.00293254 0.000592556 2.70033e-21 0.000447671 9.8581e-20 0.000631412 -1.87594e-19 0.000757492 1.79289e-19 -0.000574952 3.35753e-20 -0.00122945 -1.31356e-19 
597.45 0 3.56209e-18 -0.0435383 1.39251e-20 0.000204239 -0.0533568 -3.99996e-18 0.00223798 3.46108e-19 0.00160878 3.93122e-19 -0.000135253 2.80394e-19 -3.96695e-20 0.000511312 -4.12423e-20 -0.000978549 -2.39275e-20 -0.000408654 3.63951e-19 -0.00297178 0.000603107 -4.28745e-21 0.000448302 9.20742e-20 0.000635413 -2.25566e-19 0.000807004 1.79743e-19 -0.00055943 3.6683e-20 -0.00125256 -1.23697e-19 
597.8 0 3.37587e-18 -0.0411911 2.42573e-20 0.000186188 -0.0550829 -4.15902e-18 0.00222657 3.53394e-19 0.00159626 4.04581e-19 -0.000145264 2.6876e-19 -5.19478e-20 0.000457472 -3.43342e-20 -0.000944339 -2.38513e-20 -0.000455713 3.71383e-19 -0.00300752 0.000608784 -1.0861e-20 0.000451203 7.92286e-20 0.000638155 -2.62715e-19 0.000857823 1.75309e-19 -0.000544591 4.16495e-20 -0.00127324 -1.20317e-19 
598.15 0 3.18718e-18 -0.0388422 1.9765e-20 0.0001689 -0.0567319 -4.30869e-18 0.00221047 3.55864e-19 0.00158391 4.13771e-19 -0.000154425 2.63071e-19 -5.1614e-20 0.000405008 -4.79142e-20 -0.000909872 -2.89441e-20 -0.00050423 3.73939e-19 -0.00304062 0.000611437 -2.15898e-20 0.000454923 7.34839e-20 0.000639513 -2.89214e-19 0.0009073 1.61291e-19 -0.000530233 3.52702e-20 -0.00129118 -1.13487e-19 
598.5 0 2.99932e-18 -0.0364914 2.62254e-20 0.000153964 -0.0583058 -4.46096e-18 0.00218981 3.61776e-19 0.00157386 4.14931e-19 -0.000163138 2.5534e-19 -5.02667e-20 0.000355526 -5.81212e-20 -0.00087317 -4.27193e-20 -0.000553772 3.72827e-19 -0.00306832 0.000613631 -3.69691e-20 0.000457086 6.9179e-20 0.000639596 -3.16e-19 0.000954419 1.47755e-19 -0.000515064 4.48107e-20 -0.00130707 -1.14021e-19 
598.85 0 2.82223e-18 -0.0341409 3.10661e-20 0.00014207 -0.0598054 -4.60637e-18 0.00216685 3.59952e-19 0.00156865 4.20248e-19 -0.000172746 2.55572e-19 -4.3169e-20 0.000307802 -6.28157e-20 -0.000830105 -4.69664e-20 -0.000604014 3.82438e-19 -0.0030925 0.000616649 -2.99375e-20 0.000456001 6.10914e-20 0.000638413 -3.4558e-19 0.00100085 1.45087e-19 -0.00050036 3.10617e-20 -0.00132236 -1.25121e-19 
599.2 0 2.63293e-18 -0.0317921 4.14925e-20 0.000132749 -0.0612284 -4.74453e-18 0.00214478 3.56534e-19 0.00156713 4.18051e-19 -0.000183415 2.49357e-19 -4.08582e-20 0.000261233 -5.96876e-20 -0.00077938 -4.89631e-20 -0.000655794 3.79412e-19 -0.00311839 0.000620275 -2.60534e-20 0.000452039 6.79657e-20 0.000634497 -3.78111e-19 0.0010474 1.49566e-19 -0.000488461 2.887e-20 -0.00133751 -1.23322e-19 
599.55 0 2.43166e-18 -0.0294444 5.13881e-20 0.000125478 -0.0625755 -4.88138e-18 0.00212669 3.52001e-19 0.00156584 4.27383e-19 -0.000192069 2.43231e-19 -3.4974e-20 0.00021561 -6.21642e-20 -0.000723749 -4.90813e-20 -0.00070816 3.85962e-19 -0.00314768 0.000623641 -2.72136e-20 0.000445356 7.81177e-20 0.000626721 -4.19921e-19 0.00109501 1.52702e-19 -0.000480149 2.94408e-20 -0.00135144 -1.29565e-19 
599.9 0 2.23996e-18 -0.0270963 5.04e-20 0.000119395 -0.0638511 -5.01002e-18 0.00211614 3.40611e-19 0.00156241 4.30634e-19 -0.000198169 2.37758e-19 -3.08993e-20 0.000169769 -7.33976e-20 -0.00066742 -4.71446e-20 -0.000759666 3.95466e-19 -0.00318124 0.000626928 -2.61999e-20 0.000435925 8.99602e-20 0.000615439 -4.48534e-19 0.00114461 1.63397e-19 -0.000474941 3.70912e-20 -0.00136255 -1.22699e-19 
600.25 0 2.03884e-18 -0.0247471 5.83948e-20 0.000113632 -0.0650607 -5.13341e-18 0.00211398 3.41316e-19 0.00155443 4.43105e-19 -0.000205849 2.25769e-19 -2.72141e-20 0.000124781 -7.40345e-20 -0.000612066 -5.16775e-20 -0.000810672 4.01609e-19 -0.00321922 0.000630165 -1.50303e-20 0.0004231 9.55411e-20 0.000600636 -4.7718e-19 0.00119395 1.75823e-19 -0.000471462 3.96666e-20 -0.00137169 -1.2706e-19 
600.6 0 1.83352e-18 -0.0223984 5.57344e-20 0.000107912 -0.0662062 -5.24373e-18 0.00211785 3.41944e-19 0.00154061 4.4899e-19 -0.000217858 2.10188e-19 -2.94175e-20 8.34823e-05 -8.33806e-20 -0.000553856 -4.84065e-20 -0.00086282 4.07929e-19 -0.00325797 0.000630728 -1.22277e-20 0.00040616 1.10327e-19 0.000581766 -5.12311e-19 0.00124092 1.86288e-19 -0.000468599 5.68318e-20 -0.00138171 -1.25518e-19 
600.95 0 1.62438e-18 -0.0200526 7.08435e-20 0.000102124 -0.0672851 -5.34252e-18 0.00212569 3.47074e-19 0.001521 4.53906e-19 -0.000231488 1.99193e-19 -3.0647e-20 4.57173e-05 -9.03616e-20 -0.000489693 -5.27686e-20 -0.000917528 4.21348e-19 -0.00329295 0.000625714 -1.46645e-20 0.000386794 1.29983e-19 0.000559105 -5.48781e-19 0.00128592 2.07131e-19 -0.000466361 6.45699e-20 -0.001394 -1.25025e-19 
601.3 0 1.42662e-18 -0.0177122 7.47795e-20 9.56034e-05 -0.068295 -5.44971e-18 0.00213624 3.48424e-19 0.00149505 4.54929e-19 -0.000239315 1.85503e-19 -4.5963e-20 9.37511e-06 -1.02449e-19 -0.000422088 -6.00174e-20 -0.000973991 4.18241e-19 -0.00332036 0.000614606 -1.38016e-20 0.0003683 1.50404e-19 0.000533947 -5.84832e-19 0.0013293 2.15342e-19 -0.0004659 6.41194e-20 -0.00140748 -1.30041e-19 
601.65 0 1.22975e-18 -0.01538 8.72996e-20 8.78307e-05 -0.0692342 -5.55209e-18 0.00214752 3.54766e-19 0.00146208 4.53788e-19 -0.00023506 1.79927e-19 -5.19583e-20 -2.34091e-05 -1.16128e-19 -0.000356487 -6.60394e-20 -0.00103078 4.2344e-19 -0.00333911 0.00059833 -2.07914e-20 0.000352603 1.52495e-19 0.000507814 -6.14755e-19 0.00136998 2.19259e-19 -0.000467574 7.84286e-20 -0.0014202 -1.27179e-19 
602 0 1.03485e-18 -0.0130581 9.04777e-20 7.9478e-05 -0.0701019 -5.65308e-18 0.00215525 3.5991e-19 0.00142437 4.56012e-19 -0.000220555 1.65048e-19 -4.94523e-20 -4.89063e-05 -1.22334e-19 -0.000294862 -6.55158e-20 -0.00108643 4.23983e-19 -0.00335084 0.00057759 -2.23538e-20 0.000338984 1.58425e-19 0.000481063 -6.31512e-19 0.00140642 2.14931e-19 -0.000469704 8.45258e-20 -0.00143114 -1.18615e-19 
602.35 0 8.3239e-19 -0.0107476 9.06154e-20 7.20447e-05 -0.0709001 -5.75066e-18 0.00215462 3.44983e-19 0.00138714 4.53969e-19 -0.000200335 1.6342e-19 -7.45251e-20 -6.91634e-05 -1.30348e-19 -0.000235633 -5.65546e-20 -0.00114011 4.21105e-19 -0.0033569 0.000552452 -1.96417e-20 0.0003259 1.56939e-19 0.000453946 -6.5379e-19 0.00143774 2.10055e-19 -0.000471578 8.4025e-20 -0.00144129 -1.15817e-19 
602.7 0 6.41904e-19 -0.00844871 9.85957e-20 6.61817e-05 -0.071633 -5.84561e-18 0.00214453 3.32193e-19 0.00135182 4.62657e-19 -0.000176231 1.64817e-19 -7.51954e-20 -9.12227e-05 -1.34141e-19 -0.000178416 -4.31753e-20 -0.00119112 4.25954e-19 -0.00335858 0.00052411 -5.07416e-21 0.000312041 1.73012e-19 0.000428443 -6.77371e-19 0.00146465 2.13852e-19 -0.000472942 8.77971e-20 -0.0014528 -1.22338e-19 
603.05 0 4.36868e-19 -0.00616029 1.00595e-19 5.94488e-05 -0.0723043 -5.93001e-18 0.00212849 3.2042e-19 0.0013157 4.84993e-19 -0.000149805 1.58047e-19 -8.22931e-20 -0.000121218 -1.42547e-19 -0.000125141 -3.86043e-20 -0.00123741 4.13355e-19 -0.00335788 0.000493149 4.39952e-21 0.000296727 1.86695e-19 0.000405063 -7.02577e-19 0.00148826 2.19729e-19 -0.000472288 7.53024e-20 -0.00146492 -1.12821e-19 
603.4 0 2.34113e-19 -0.00388364 1.08196e-19 4.88176e-05 -0.072915 -6.00844e-18 0.0021112 3.04069e-19 0.00127698 4.94694e-19 -0.000122341 1.44994e-19 -8.29358e-20 -0.000158235 -1.38567e-19 -7.72022e-05 -2.75227e-20 -0.00127604 4.02244e-19 -0.00335513 0.000458398 9.41382e-21 0.000281509 2.02216e-19 0.000382353 -7.33251e-19 0.00150869 2.22511e-19 -0.000468748 6.54005e-20 -0.00147474 -1.09741e-19 
603.75 0 3.52527e-20 -0.00162235 9.92353e-20 3.53687e-05 -0.0734634 -6.08596e-18 0.00209377 2.89655e-19 0.00123584 5.07752e-19 -9.40446e-05 1.35546e-19 -9.07707e-20 -0.00019576 -1.47965e-19 -3.30484e-05 -2.77284e-20 -0.00130297 3.99638e-19 -0.00334743 0.000419477 1.35804e-20 0.000267757 2.08125e-19 0.000360402 -7.52161e-19 0.00152625 2.27737e-19 -0.000462858 4.35485e-20 -0.00148072 -1.06745e-19 
604.1 0 -1.52546e-19 0.000620935 1.03423e-19 2.24068e-05 -0.0739456 -6.14623e-18 0.0020728 2.76263e-19 0.00119416 5.02892e-19 -6.46591e-05 1.235e-19 -9.45847e-20 -0.00023017 -1.58046e-19 9.93901e-06 -1.93581e-20 -0.00131503 3.87976e-19 -0.00333261 0.000376062 1.46107e-20 0.000253937 2.16916e-19 0.000341011 -7.7524e-19 0.00154171 2.33928e-19 -0.000454003 2.50894e-20 -0.00148208 -1.07319e-19 
604.45 0 -3.35605e-19 0.00284577 1.03546e-19 1.10185e-05 -0.0743593 -6.20224e-18 0.00204462 2.59666e-19 0.00115253 5.02722e-19 -3.25309e-05 1.27268e-19 -1.0735e-19 -0.000263093 -1.66859e-19 5.16543e-05 -1.30128e-20 -0.00131017 3.7579e-19 -0.00331219 0.000327824 2.0322e-20 0.000237406 2.17047e-19 0.000325799 -8.01183e-19 0.00155568 2.29471e-19 -0.000440434 4.9354e-21 -0.00147868 -9.46126e-20 
604.8 0 -5.14544e-19 0.00505176 1.09109e-19 5.0277e-08 -0.0747047 -6.25486e-18 0.00200969 2.57031e-19 0.0011082 4.97169e-19 4.70606e-06 1.28894e-19 -1.22418e-19 -0.000296711 -1.77555e-19 9.15646e-05 -7.01293e-21 -0.00128774 3.67591e-19 -0.0032889 0.00027631 2.01289e-20 0.000217114 2.10089e-19 0.000315985 -8.10825e-19 0.00156894 2.26675e-19 -0.000422069 -8.22217e-21 -0.0014714 -8.9474e-20 
605.15 0 -6.94694e-19 0.00723646 1.15911e-19 -1.13247e-05 -0.0749844 -6.29654e-18 0.00197004 2.51759e-19 0.00105779 4.89556e-19 4.82701e-05 1.28929e-19 -1.31443e-19 -0.000333133 -1.91542e-19 0.00013106 -1.34424e-21 -0.00125217 3.75518e-19 -0.00326548 0.000224235 2.6578e-20 0.000194281 1.97318e-19 0.000311361 -8.22865e-19 0.00158164 2.22505e-19 -0.00040005 -2.08673e-20 -0.0014603 -8.25603e-20 
605.5 0 -8.78824e-19 0.00939685 1.22283e-19 -2.34297e-05 -0.0752012 -6.32954e-18 0.00192492 2.50689e-19 0.0010005 4.86026e-19 0.000100585 1.19629e-19 -1.31251e-19 -0.000375564 -1.94921e-19 0.000170097 -1.38683e-22 -0.00121072 3.81011e-19 -0.00324269 0.000173235 3.07105e-20 0.000171945 1.85697e-19 0.000310032 -8.47049e-19 0.00159204 2.17043e-19 -0.000374974 -2.22883e-20 -0.00144493 -7.34594e-20 
605.85 0 -1.06919e-18 0.0115309 1.32585e-19 -3.68173e-05 -0.0753587 -6.35957e-18 0.00187153 2.47368e-19 0.000937875 4.70212e-19 0.000163197 1.09173e-19 -1.33931e-19 -0.000425411 -1.93253e-19 0.000206938 5.26233e-21 -0.00116786 3.79364e-19 -0.00321734 0.000122765 3.43245e-20 0.000153139 1.85132e-19 0.00031034 -8.63591e-19 0.00159963 2.10355e-19 -0.000347246 -2.44459e-20 -0.00142554 -7.20953e-20 
606.2 0 -1.25369e-18 0.0136372 1.35041e-19 -5.13797e-05 -0.0754594 -6.39058e-18 0.00180919 2.41526e-19 0.000870967 4.74407e-19 0.000232395 9.82933e-20 -1.2822e-19 -0.000482169 -1.95e-19 0.000240618 1.81434e-20 -0.00112452 3.79273e-19 -0.00318923 7.19867e-05 3.57791e-20 0.000137957 1.82842e-19 0.000311738 -8.79079e-19 0.00160744 2.04904e-19 -0.000316697 -2.00457e-20 -0.00140263 -6.51017e-20 
606.55 0 -1.4297e-18 0.015715 1.33531e-19 -6.63752e-05 -0.0755022 -6.40846e-18 0.00174006 2.42385e-19 0.000801178 4.74927e-19 0.000302344 9.68608e-20 -1.31091e-19 -0.000544312 -1.94793e-19 0.000270371 2.12373e-20 -0.0010785 3.86934e-19 -0.00316182 2.24283e-05 2.50108e-20 0.000124063 1.85626e-19 0.000313531 -8.93787e-19 0.00161698 1.95585e-19 -0.000282765 -1.65914e-20 -0.00137755 -6.59907e-20 
606.9 0 -1.61985e-18 0.0177647 1.31119e-19 -8.08063e-05 -0.0754824 -6.42922e-18 0.00166526 2.44096e-19 0.000730314 4.60426e-19 0.000370843 9.82877e-20 -1.29603e-19 -0.000608178 -1.91568e-19 0.000294891 3.56824e-20 -0.0010278 3.93763e-19 -0.0031338 -2.30411e-05 1.70411e-20 0.000109429 1.73287e-19 0.000315331 -9.08905e-19 0.00162689 1.91954e-19 -0.000247406 -2.07153e-21 -0.00135095 -5.89455e-20 
607.25 0 -1.7955e-18 0.0197871 1.23765e-19 -9.55923e-05 -0.0753967 -6.45136e-18 0.0015851 2.38528e-19 0.00066036 4.52026e-19 0.000439057 1.08917e-19 -1.33872e-19 -0.000670838 -2.01397e-19 0.000312053 2.47496e-20 -0.000973706 4.0172e-19 -0.00310059 -6.35826e-05 1.37264e-20 9.23987e-05 1.50028e-19 0.000318336 -9.36708e-19 0.00163728 1.83271e-19 -0.000212672 -4.1137e-21 -0.00132229 -5.64563e-20 
607.6 0 -1.97998e-18 0.0217816 1.12549e-19 -0.000113566 -0.0752437 -6.4603e-18 0.00150369 2.18503e-19 0.000591853 4.34939e-19 0.000508078 1.07435e-19 -1.28123e-19 -0.000732885 -2.0239e-19 0.000321059 2.05622e-20 -0.000916004 3.97947e-19 -0.00306098 -0.000100795 -2.03669e-21 7.22972e-05 1.40977e-19 0.000323171 -9.50582e-19 0.00164949 1.76212e-19 -0.000176774 -8.72318e-22 -0.00129199 -6.77524e-20 
607.95 0 -2.1518e-18 0.0237464 1.01889e-19 -0.000136212 -0.0750245 -6.46481e-18 0.00142787 2.08992e-19 0.000521802 4.2742e-19 0.000579368 1.06266e-19 -1.2345e-19 -0.000796695 -2.0677e-19 0.000324491 2.59782e-20 -0.000851166 3.82889e-19 -0.00301742 -0.000135334 -7.95813e-23 4.95366e-05 1.22955e-19 0.000329004 -9.6943e-19 0.00166427 1.67113e-19 -0.000137287 -3.02528e-21 -0.0012604 -6.43059e-20 
608.3 0 -2.33076e-18 0.0256794 9.88658e-20 -0.000162478 -0.0747455 -6.45758e-18 0.00135928 2.0507e-19 0.000447632 4.11648e-19 0.000653997 1.14255e-19 -1.20094e-19 -0.00086163 -2.0604e-19 0.000325374 2.89092e-20 -0.000777346 3.68637e-19 -0.00297289 -0.000166456 -1.58453e-20 2.5837e-05 9.9892e-20 0.000335391 -9.88333e-19 0.00168075 1.72031e-19 -9.46433e-05 -8.00088e-21 -0.00122673 -5.8178e-20 
608.65 0 -2.50423e-18 0.0275775 9.7904e-20 -0.000189666 -0.0744126 -6.46044e-18 0.00129426 1.81614e-19 0.000369679 4.04524e-19 0.00072879 1.16428e-19 -1.05454e-19 -0.000925516 -2.01047e-19 0.000325657 2.88447e-20 -0.000697894 3.47836e-19 -0.00292754 -0.000194822 -2.89722e-20 3.04825e-06 8.97617e-20 0.00034222 -1.00388e-18 0.00169647 1.79201e-19 -5.17642e-05 -9.3998e-21 -0.00119223 -6.4242e-20 
609 0 -2.67001e-18 0.0294372 8.28352e-20 -0.000216775 -0.0740258 -6.45311e-18 0.00122941 1.63356e-19 0.000289544 3.98722e-19 0.000797427 1.2321e-19 -9.20118e-20 -0.000991532 -1.95379e-19 0.00032843 2.26694e-20 -0.000620238 3.30455e-19 -0.00287926 -0.000223016 -2.94296e-20 -1.78879e-05 8.49637e-20 0.000347993 -1.03103e-18 0.00170974 1.73198e-19 -1.14189e-05 -1.55114e-20 -0.00115841 -6.28998e-20 
609.35 0 -2.83381e-18 0.0312569 8.13277e-20 -0.000245144 -0.0735831 -6.43351e-18 0.00116198 1.59403e-19 0.000208908 3.87521e-19 0.000855462 1.15128e-19 -7.32861e-20 -0.00106372 -1.88167e-19 0.000336007 1.24473e-20 -0.000550413 3.0896e-19 -0.00282501 -0.000253147 -3.51994e-20 -3.67117e-05 6.94315e-20 0.000351201 -1.04507e-18 0.00172128 1.69836e-19 2.53937e-05 -8.98739e-21 -0.00112373 -7.56354e-20 
609.7 0 -3.00307e-18 0.0330364 6.98105e-20 -0.000274816 -0.0730857 -6.41262e-18 0.00109247 1.60555e-19 0.000130743 3.81633e-19 0.000903676 9.54743e-20 -5.94561e-20 -0.00113901 -1.75684e-19 0.000347514 9.52605e-21 -0.000491649 2.8743e-19 -0.0027645 -0.000285116 -4.18759e-20 -5.32559e-05 5.93997e-20 0.000352557 -1.05012e-18 0.00173276 1.67097e-19 5.78977e-05 -2.51294e-20 -0.00108742 -8.9763e-20 
610.05 0 -3.17281e-18 0.0347759 6.36674e-20 -0.000304265 -0.0725359 -6.38272e-18 0.00102607 1.50734e-19 5.85163e-05 3.68031e-19 0.00094613 8.77086e-20 -5.23252e-20 -0.00121213 -1.69052e-19 0.000362053 1.11778e-20 -0.000445397 2.78941e-19 -0.00270024 -0.000315566 -5.39028e-20 -6.73035e-05 4.67947e-20 0.000353878 -1.06273e-18 0.00174343 1.69298e-19 8.57226e-05 -4.04453e-20 -0.00105122 -9.1154e-20 
610.4 0 -3.33688e-18 0.036476 6.71975e-20 -0.000333262 -0.0719356 -6.35619e-18 0.000964063 1.47927e-19 -5.66871e-06 3.43052e-19 0.000984824 7.09613e-20 -4.53008e-20 -0.00128182 -1.57049e-19 0.000379846 8.97753e-21 -0.000410012 2.60106e-19 -0.00263427 -0.000341357 -4.94123e-20 -7.96579e-05 4.37661e-20 0.000355499 -1.0729e-18 0.00175231 1.81715e-19 0.000109632 -5.51565e-20 -0.00101514 -1.04139e-19 
610.75 0 -3.4945e-18 0.038136 6.70517e-20 -0.000362838 -0.0712856 -6.32382e-18 0.000902876 1.42149e-19 -6.02176e-05 3.38495e-19 0.00101873 5.95927e-20 -3.17376e-20 -0.00134807 -1.44163e-19 0.000398935 1.61835e-20 -0.000380896 2.39107e-19 -0.00256863 -0.000363537 -5.08902e-20 -9.21055e-05 3.68179e-20 0.000356094 -1.08164e-18 0.00175986 1.84395e-19 0.000131478 -7.46714e-20 -0.000977104 -1.17769e-19 
611.1 0 -3.64861e-18 0.0397545 5.428e-20 -0.00039258 -0.0705837 -6.27441e-18 0.000841145 1.42104e-19 -0.000105617 3.28349e-19 0.00104591 5.02304e-20 -2.70449e-20 -0.0014094 -1.23427e-19 0.000416152 2.05309e-20 -0.000352406 2.28846e-19 -0.00250398 -0.000384627 -4.92825e-20 -0.000104921 2.97559e-20 0.000355363 -1.09832e-18 0.00176609 1.8485e-19 0.000152855 -7.96949e-20 -0.000937868 -1.19313e-19 
611.45 0 -3.79542e-18 0.0413318 5.11545e-20 -0.000421334 -0.0698296 -6.22086e-18 0.000779008 1.32266e-19 -0.000147107 3.04835e-19 0.00106573 4.22215e-20 -1.21143e-20 -0.00146475 -1.15241e-19 0.000431276 1.02395e-20 -0.000321977 1.98666e-19 -0.00243975 -0.000403968 -5.05411e-20 -0.000116195 1.21477e-20 0.000355098 -1.10147e-18 0.00177064 1.94871e-19 0.000174021 -8.85281e-20 -0.000900897 -1.18634e-19 
611.8 0 -3.93934e-18 0.0428668 4.22602e-20 -0.00044847 -0.069028 -6.16184e-18 0.000714942 1.14714e-19 -0.00019091 2.84901e-19 0.00108167 2.79994e-20 3.70182e-21 -0.00151479 -1.08757e-19 0.000445738 8.66046e-21 -0.000292259 1.7237e-19 -0.00237638 -0.000418747 -4.5373e-20 -0.000125143 -1.86938e-20 0.000356766 -1.104e-18 0.00177283 2.04718e-19 0.000194688 -9.7029e-20 -0.000867856 -1.13022e-19 
612.15 0 -4.0874e-18 0.0443576 3.70761e-20 -0.000473701 -0.0681808 -6.10028e-18 0.000648577 1.10882e-19 -0.000238864 2.70049e-19 0.00109788 2.815e-20 1.702e-20 -0.00156078 -1.10297e-19 0.000461729 6.61444e-21 -0.000266912 1.47739e-19 -0.00231282 -0.000428896 -4.49735e-20 -0.00013321 -2.81944e-20 0.000360943 -1.09769e-18 0.0017717 2.03125e-19 0.000215736 -1.00844e-19 -0.000837097 -9.56331e-20 
612.5 0 -4.21859e-18 0.0458053 2.97917e-20 -0.000496384 -0.0672874 -6.03123e-18 0.000583122 1.06753e-19 -0.000290177 2.59405e-19 0.0011139 2.37855e-20 1.98504e-20 -0.00160234 -1.11728e-19 0.000480163 9.25605e-23 -0.000245735 1.24724e-19 -0.00224611 -0.000435738 -5.50322e-20 -0.000140664 -3.87216e-20 0.000366626 -1.10268e-18 0.00176817 2.02572e-19 0.000237863 -1.11342e-19 -0.000805728 -8.65737e-20 
612.85 0 -4.36268e-18 0.0472118 2.85545e-20 -0.000515951 -0.0663512 -5.9649e-18 0.000522875 9.5942e-20 -0.000347111 2.34658e-19 0.00112912 2.39809e-20 2.09747e-20 -0.00163857 -1.0241e-19 0.000499677 -1.22539e-21 -0.00022643 1.12356e-19 -0.00217567 -0.000439234 -6.71728e-20 -0.000147011 -5.72416e-20 0.000371745 -1.11085e-18 0.00176466 1.89805e-19 0.000260299 -1.07267e-19 -0.000772909 -7.05108e-20 
613.2 0 -4.49338e-18 0.0485753 3.17084e-20 -0.000532704 -0.0653771 -5.88752e-18 0.000471959 9.14191e-20 -0.00041103 2.13687e-19 0.00114416 2.40675e-20 2.78256e-20 -0.00166784 -9.40094e-20 0.000518753 8.70338e-21 -0.000207135 9.01656e-20 -0.00210375 -0.000438742 -8.34482e-20 -0.000154218 -7.45496e-20 0.000376355 -1.11081e-18 0.0017608 1.71288e-19 0.000283323 -1.06929e-19 -0.000739031 -6.4522e-20 
613.55 0 -4.61975e-18 0.049892 3.35359e-20 -0.000546914 -0.0643634 -5.81788e-18 0.00043146 8.86615e-20 -0.00047968 1.88687e-19 0.00116012 3.03613e-20 3.96265e-20 -0.001687 -9.09923e-20 0.000536403 1.51403e-20 -0.000187265 6.43784e-20 -0.00203113 -0.000434495 -1.05358e-19 -0.000164168 -7.88141e-20 0.000380947 -1.11233e-18 0.00175342 1.66594e-19 0.00030819 -1.15247e-19 -0.000703705 -5.26215e-20 
613.9 0 -4.74619e-18 0.051161 4.23605e-20 -0.000558486 -0.0633083 -5.74946e-18 0.000396205 8.30501e-20 -0.000551484 1.77245e-19 0.00117952 4.24304e-20 2.68398e-20 -0.00169486 -8.75594e-20 0.000552659 1.50009e-20 -0.000167667 3.6302e-20 -0.00195673 -0.000427902 -1.23709e-19 -0.00017624 -7.56111e-20 0.000385602 -1.1135e-18 0.00174119 1.62754e-19 0.000333956 -1.14366e-19 -0.000665596 -4.15966e-20 
614.25 0 -4.87083e-18 0.0523825 5.34298e-20 -0.00056822 -0.0622162 -5.66761e-18 0.000356845 6.72897e-20 -0.000624805 1.66814e-19 0.0012038 4.85942e-20 2.51233e-20 -0.00169629 -8.17182e-20 0.000567967 1.87978e-20 -0.000149955 4.2628e-21 -0.0018793 -0.000420377 -1.286e-19 -0.000190103 -8.40615e-20 0.000390176 -1.11788e-18 0.00172536 1.61626e-19 0.000359382 -1.1952e-19 -0.00062384 -3.76779e-20 
614.6 0 -4.99318e-18 0.0535555 6.14934e-20 -0.000577523 -0.0610898 -5.60302e-18 0.000306982 7.2477e-20 -0.000696472 1.50357e-19 0.00123337 5.82961e-20 3.55959e-20 -0.00169763 -8.8434e-20 0.000581886 3.07906e-20 -0.000135319 -1.8325e-20 -0.00180022 -0.000412834 -1.34339e-19 -0.000206331 -8.33681e-20 0.000393149 -1.11448e-18 0.00170831 1.54731e-19 0.000384356 -1.17249e-19 -0.000578757 -2.427e-20 
614.95 0 -5.11243e-18 0.0546792 6.49178e-20 -0.000586529 -0.0599269 -5.53394e-18 0.000248146 6.04016e-20 -0.000762982 1.37128e-19 0.00126822 4.71863e-20 4.51875e-20 -0.00169861 -9.16936e-20 0.000592238 3.2758e-20 -0.000125386 -3.07534e-20 -0.00172312 -0.000403876 -1.39908e-19 -0.000224751 -7.94745e-20 0.000392686 -1.11526e-18 0.0016914 1.42179e-19 0.00040677 -1.16536e-19 -0.000530556 -1.6118e-20 
615.3 0 -5.22371e-18 0.0557507 6.5217e-20 -0.000593856 -0.058722 -5.45311e-18 0.000186561 6.49004e-20 -0.000821479 1.26328e-19 0.00130761 5.04232e-20 7.06628e-20 -0.0016972 -9.97243e-20 0.000596094 4.6131e-20 -0.000121985 -4.67736e-20 -0.00164783 -0.000388744 -1.468e-19 -0.000243803 -8.45333e-20 0.000388264 -1.10592e-18 0.00167401 1.47446e-19 0.00042519 -1.20577e-19 -0.000479477 -8.34977e-21 
615.65 0 -5.33255e-18 0.0567675 7.43841e-20 -0.000599709 -0.0574697 -5.35176e-18 0.000128022 6.59197e-20 -0.000870258 1.03926e-19 0.00134955 4.67181e-20 8.28807e-20 -0.00169666 -1.00044e-19 0.000592622 6.25417e-20 -0.00012388 -4.98329e-20 -0.00157056 -0.000364091 -1.65202e-19 -0.000261789 -9.27598e-20 0.000379934 -1.09956e-18 0.0016559 1.34757e-19 0.000441131 -1.17529e-19 -0.000427371 -8.45826e-21 
616 0 -5.44146e-18 0.0577309 7.74408e-20 -0.000605294 -0.0561721 -5.24246e-18 7.56364e-05 6.40638e-20 -0.000907781 8.90436e-20 0.00138942 4.67035e-20 8.75687e-20 -0.00169939 -9.17796e-20 0.000583266 6.05502e-20 -0.000127515 -5.82627e-20 -0.0014901 -0.000331273 -1.75138e-19 -0.000278614 -8.3665e-20 0.000368028 -1.08628e-18 0.00163702 1.29982e-19 0.0004551 -1.10583e-19 -0.000376666 -1.03406e-20 
616.35 0 -5.54924e-18 0.0586429 6.78281e-20 -0.000610374 -0.0548356 -5.12736e-18 3.04472e-05 5.66809e-20 -0.000934505 5.96096e-20 0.00142182 5.09349e-20 9.52031e-20 -0.00170485 -8.54638e-20 0.000567852 5.23557e-20 -0.000132176 -5.30167e-20 -0.0014071 -0.000294431 -1.89566e-19 -0.000294358 -7.78401e-20 0.000352411 -1.08058e-18 0.00161507 1.23166e-19 0.00046552 -1.02448e-19 -0.000328133 -7.41542e-21 
616.7 0 -5.64953e-18 0.059503 5.90454e-20 -0.000614786 -0.0534643 -5.00137e-18 -6.06363e-06 5.65946e-20 -0.000952899 4.09944e-20 0.0014456 4.14868e-20 9.23976e-20 -0.00171201 -9.02378e-20 0.000545517 4.70336e-20 -0.000139723 -4.5969e-20 -0.00132088 -0.000257091 -2.14993e-19 -0.000308741 -6.51949e-20 0.000332645 -1.07542e-18 0.00158804 1.16895e-19 0.000473235 -1.07007e-19 -0.000280942 -9.14146e-21 
617.05 0 -5.73481e-18 0.0603092 4.60712e-20 -0.000618144 -0.0520592 -4.89369e-18 -3.28283e-05 5.36279e-20 -0.000965121 2.20137e-20 0.00146326 2.956e-20 9.70982e-20 -0.00172158 -8.32218e-20 0.000516369 4.52458e-20 -0.000148968 -5.08927e-20 -0.00123098 -0.000220887 -2.24438e-19 -0.000322374 -6.16618e-20 0.000309531 -1.08027e-18 0.00155719 1.11821e-19 0.000480598 -1.05552e-19 -0.000232984 4.35826e-21 
617.4 0 -5.81986e-18 0.0610611 4.61281e-20 -0.000621139 -0.0506193 -4.78569e-18 -5.32901e-05 4.74645e-20 -0.000972419 5.52584e-21 0.00147451 2.04934e-20 1.03191e-19 -0.00173844 -7.34765e-20 0.000479515 4.48927e-20 -0.00015662 -7.39987e-20 -0.00113811 -0.000186938 -2.22648e-19 -0.00033587 -4.5539e-20 0.000285211 -1.06962e-18 0.00152468 1.06171e-19 0.000487457 -1.09867e-19 -0.00018392 1.66626e-21 
617.75 0 -5.8943e-18 0.0617601 2.78888e-20 -0.000624718 -0.0491474 -4.66922e-18 -7.54556e-05 4.12802e-20 -0.000978009 2.22353e-21 0.00147445 8.66989e-21 1.13873e-19 -0.00176417 -5.26187e-20 0.000435783 4.56817e-20 -0.000160943 -8.18071e-20 -0.00104359 -0.000156154 -2.20078e-19 -0.000349678 -3.29345e-20 0.000261103 -1.05991e-18 0.00149194 1.00437e-19 0.00049375 -1.19565e-19 -0.000135888 -1.68399e-21 
618.1 0 -5.97781e-18 0.0624051 2.14209e-20 -0.00062731 -0.0476472 -4.54943e-18 -0.000104779 2.2332e-20 -0.0009857 1.7163e-22 0.00146193 -4.49362e-21 1.29207e-19 -0.00179362 -4.41417e-20 0.000389389 5.19355e-20 -0.000161604 -1.03864e-19 -0.000950781 -0.000128444 -2.18781e-19 -0.000364736 -2.36105e-20 0.000235847 -1.05168e-18 0.00145912 9.51678e-20 0.000500446 -1.3588e-19 -9.03261e-05 2.83095e-21 
618.45 0 -6.0499e-18 0.0629943 5.94518e-21 -0.000626994 -0.0461168 -4.42153e-18 -0.000139075 8.46668e-21 -0.000996505 -2.93036e-21 0.00144235 -8.90543e-21 1.31699e-19 -0.00182143 -4.95697e-20 0.000345039 5.24252e-20 -0.000160105 -1.25261e-19 -0.000862232 -0.000103085 -2.05179e-19 -0.000380522 -1.2547e-20 0.000208624 -1.05193e-18 0.00142432 8.61999e-20 0.000506004 -1.60916e-19 -4.75292e-05 6.97743e-21 
618.8 0 -6.11074e-18 0.0635285 -2.07607e-20 -0.000623991 -0.0445543 -4.29489e-18 -0.000172882 -1.32738e-21 -0.00100921 -4.83234e-21 0.00142012 -1.60169e-20 1.24239e-19 -0.00184659 -4.66955e-20 0.000305582 4.7705e-20 -0.000159562 -1.4539e-19 -0.000778229 -8.02266e-05 -1.93415e-19 -0.000394854 -3.08871e-21 0.000179656 -1.04033e-18 0.00138706 7.4518e-20 0.00050794 -1.7233e-19 -7.48062e-06 1.2519e-20 
619.15 0 -6.16647e-18 0.0640098 -3.61604e-20 -0.000619339 -0.0429634 -4.15771e-18 -0.000205138 -1.82457e-20 -0.00102221 2.90989e-21 0.00139579 -1.34274e-20 1.33259e-19 -0.00187081 -4.89349e-20 0.000272042 4.55122e-20 -0.000163214 -1.58353e-19 -0.000698318 -5.99548e-05 -1.93774e-19 -0.000406049 -1.01529e-20 0.000148355 -1.02116e-18 0.00134981 7.71374e-20 0.000506131 -1.73412e-19 2.98114e-05 2.43039e-20 
619.5 0 -6.22402e-18 0.0644384 -3.84768e-20 -0.000614109 -0.0413503 -4.01186e-18 -0.000239768 -2.36771e-20 -0.00103321 1.03081e-20 0.00136837 -1.63536e-20 1.38914e-19 -0.00189538 -5.31168e-20 0.000245416 5.59431e-20 -0.000171373 -1.72665e-19 -0.000621822 -4.17982e-05 -1.81072e-19 -0.000413353 -1.12388e-20 0.000115141 -1.01006e-18 0.00131628 7.42079e-20 0.000503491 -1.6809e-19 6.5183e-05 2.81542e-20 
619.85 0 -6.27062e-18 0.0648126 -4.2574e-20 -0.000609115 -0.0397179 -3.8539e-18 -0.000277302 -3.31831e-20 -0.00103951 1.61083e-20 0.00133771 -2.04977e-20 1.4913e-19 -0.00191924 -6.01925e-20 0.000225496 6.34718e-20 -0.000180695 -1.82663e-19 -0.000549495 -2.43543e-05 -1.72275e-19 -0.000418149 -1.19507e-20 8.24112e-05 -9.8883e-19 0.0012883 6.52079e-20 0.000502235 -1.68694e-19 0.000100189 5.27797e-20 
620.2 0 -6.30647e-18 0.0651311 -3.6744e-20 -0.000604666 -0.0380666 -3.68591e-18 -0.000315636 -3.67561e-20 -0.0010385 2.98174e-20 0.00130514 -2.00948e-20 1.58561e-19 -0.00194258 -5.0889e-20 0.000209669 6.76459e-20 -0.000189327 -1.87565e-19 -0.00048247 -5.06573e-06 -1.59836e-19 -0.000423802 -1.31547e-20 5.30184e-05 -9.65473e-19 0.00126335 6.71172e-20 0.000501958 -1.68855e-19 0.000134782 6.49193e-20 
620.55 0 -6.34599e-18 0.0653945 -4.30187e-20 -0.000601005 -0.0363998 -3.52884e-18 -0.000354495 -4.21046e-20 -0.00102932 4.58537e-20 0.00127331 -1.74852e-20 1.70482e-19 -0.00196669 -5.08199e-20 0.000194342 8.07641e-20 -0.000198646 -1.7621e-19 -0.000418763 1.52716e-05 -1.49876e-19 -0.000432035 -2.0975e-21 2.82078e-05 -9.40763e-19 0.00123806 6.86385e-20 0.000500577 -1.64893e-19 0.000167572 8.04569e-20 
620.9 0 -6.3703e-18 0.0656046 -4.92254e-20 -0.000597429 -0.0347225 -3.37432e-18 -0.000391563 -5.29635e-20 -0.00101403 4.87624e-20 0.00124522 -2.59049e-20 1.69641e-19 -0.00198969 -3.86959e-20 0.000178873 9.73047e-20 -0.000210603 -1.74791e-19 -0.000354681 3.32336e-05 -1.48868e-19 -0.000441853 -8.66797e-21 6.34811e-06 -9.07312e-19 0.00121223 5.83528e-20 0.000495503 -1.71933e-19 0.000197361 8.89597e-20 
621.25 0 -6.40023e-18 0.0657631 -5.07265e-20 -0.000593061 -0.0330394 -3.2262e-18 -0.000422834 -7.26897e-20 -0.000996131 5.17917e-20 0.00122276 -3.18533e-20 1.82077e-19 -0.00201007 -4.1861e-20 0.00016547 1.09438e-19 -0.000223185 -1.70316e-19 -0.000288272 4.792e-05 -1.36407e-19 -0.000451159 4.39016e-21 -1.46807e-05 -8.87957e-19 0.00118752 5.5598e-20 0.000486098 -1.67829e-19 0.00022496 9.80304e-20 
621.6 0 -6.42549e-18 0.0658708 -4.76454e-20 -0.000589195 -0.031353 -3.06704e-18 -0.000447329 -8.02587e-20 -0.000978215 4.74874e-20 0.00120595 -4.10398e-20 1.88817e-19 -0.00203002 -5.25292e-20 0.000155391 1.24865e-19 -0.000230173 -1.71203e-19 -0.000219624 6.03252e-05 -1.28164e-19 -0.000458904 3.59579e-21 -3.49455e-05 -8.70261e-19 0.00116538 6.29332e-20 0.000474213 -1.58347e-19 0.000252057 1.00406e-19 
621.95 0 -6.43678e-18 0.0659271 -4.24382e-20 -0.000586947 -0.0296649 -2.90683e-18 -0.000466118 -1.00503e-19 -0.000961199 4.30249e-20 0.00119433 -4.73322e-20 1.98734e-19 -0.00205293 -6.48843e-20 0.000148109 1.29351e-19 -0.000227173 -1.64114e-19 -0.00015 7.16292e-05 -1.18451e-19 -0.000464864 -1.92018e-21 -5.46481e-05 -8.56893e-19 0.00114486 7.49936e-20 0.000462133 -1.45069e-19 0.000278515 1.03991e-19 
622.3 0 -6.4441e-18 0.0659323 -4.61109e-20 -0.000585966 -0.0279765 -2.7472e-18 -0.000479585 -1.28829e-19 -0.000942568 4.48488e-20 0.00118633 -4.68463e-20 2.122e-19 -0.00207996 -7.81378e-20 0.000143345 1.3427e-19 -0.000215694 -1.62908e-19 -7.87833e-05 8.2494e-05 -1.15351e-19 -0.000468421 -6.52198e-21 -7.41959e-05 -8.33165e-19 0.00112265 7.87808e-20 0.000450875 -1.26725e-19 0.000303635 1.1537e-19 
622.65 0 -6.4531e-18 0.0658869 -4.3639e-20 -0.000586377 -0.0262898 -2.57929e-18 -0.000486495 -1.57462e-19 -0.000917011 3.52808e-20 0.00117731 -5.74181e-20 2.22238e-19 -0.0021099 -8.03265e-20 0.000140866 1.35756e-19 -0.000198983 -1.57654e-19 -3.79976e-06 9.27244e-05 -1.11503e-19 -0.000468611 -1.62791e-20 -9.2984e-05 -8.09304e-19 0.00109859 8.33438e-20 0.000441087 -1.13097e-19 0.000328884 1.19795e-19 
623 0 -6.45738e-18 0.0657907 -4.50523e-20 -0.000588229 -0.0246051 -2.40887e-18 -0.000485531 -1.794e-19 -0.000881987 2.89649e-20 0.00116218 -7.2947e-20 2.3185e-19 -0.00214139 -7.80141e-20 0.000139925 1.37915e-19 -0.000177415 -1.59416e-19 7.29552e-05 0.000101335 -1.07248e-19 -0.000465012 -1.71073e-20 -0.00011062 -7.84605e-19 0.0010747 9.57643e-20 0.000433268 -9.99149e-20 0.000355594 1.27027e-19 
623.35 0 -6.45665e-18 0.0656437 -4.16267e-20 -0.000590212 -0.0229211 -2.25074e-18 -0.000476298 -1.94649e-19 -0.00083966 2.06138e-20 0.00113929 -8.04496e-20 2.30619e-19 -0.00217313 -7.14806e-20 0.000141373 1.42189e-19 -0.000152358 -1.61917e-19 0.00014972 0.000106154 -1.17673e-19 -0.00045874 -3.10719e-20 -0.000127438 -7.56749e-19 0.00105094 9.54126e-20 0.000427018 -8.61191e-20 0.000383287 1.31871e-19 
623.7 0 -6.44991e-18 0.0654464 -3.16075e-20 -0.000590424 -0.021238 -2.09215e-18 -0.000459019 -2.0928e-19 -0.000793853 2.72863e-20 0.00111005 -9.68098e-20 2.34136e-19 -0.00220403 -6.74478e-20 0.000146055 1.40666e-19 -0.000127505 -1.73308e-19 0.000227298 0.000105237 -1.12299e-19 -0.000451866 -4.06011e-20 -0.000143432 -7.29648e-19 0.00102733 9.64662e-20 0.000422562 -7.1743e-20 0.000412003 1.3593e-19 
624.05 0 -6.44061e-18 0.0651984 -8.30076e-21 -0.000589748 -0.0195566 -1.92599e-18 -0.000437767 -2.33878e-19 -0.000744288 1.6482e-20 0.00107563 -9.33513e-20 2.38874e-19 -0.00223491 -6.12144e-20 0.000152638 1.39721e-19 -0.000105412 -1.75182e-19 0.000305159 9.84004e-05 -1.13718e-19 -0.000444569 -5.57462e-20 -0.000159442 -6.89976e-19 0.00100258 7.86174e-20 0.000419528 -7.59625e-20 0.00044173 1.39385e-19 
624.4 0 -6.41969e-18 0.0648995 1.25658e-20 -0.000592269 -0.0178777 -1.75525e-18 -0.000419883 -2.43535e-19 -0.00068654 -2.60313e-21 0.00103914 -1.05091e-19 2.39182e-19 -0.00226831 -5.70429e-20 0.000159209 1.3117e-19 -8.78184e-05 -1.74085e-19 0.000381557 8.49839e-05 -1.0155e-19 -0.00043408 -5.74881e-20 -0.000178619 -6.45652e-19 0.000975123 7.08777e-20 0.000415953 -7.52294e-20 0.000472724 1.51634e-19 
624.75 0 -6.39606e-18 0.0645489 3.05907e-20 -0.000600756 -0.0162009 -1.58478e-18 -0.000409278 -2.54081e-19 -0.000618903 -2.22931e-20 0.00100449 -1.1411e-19 2.44455e-19 -0.00230419 -6.1906e-20 0.000163859 1.32646e-19 -7.50146e-05 -1.62809e-19 0.000453572 6.51255e-05 -9.29017e-20 -0.000418985 -4.38539e-20 -0.00020125 -6.0777e-19 0.000945991 6.81437e-20 0.000410846 -7.20686e-20 0.000505634 1.53616e-19 
625.1 0 -6.3651e-18 0.0641483 4.63313e-20 -0.00061386 -0.0145276 -1.43688e-18 -0.000407008 -2.50062e-19 -0.000544858 -3.85596e-20 0.000969983 -1.28016e-19 2.59729e-19 -0.00233863 -7.01416e-20 0.000166926 1.37612e-19 -6.37984e-05 -1.55005e-19 0.00051904 4.22009e-05 -7.8282e-20 -0.000401715 -4.99813e-20 -0.000223274 -5.76941e-19 0.000916342 7.29932e-20 0.000404591 -7.72531e-20 0.000539837 1.51406e-19 
625.45 0 -6.32933e-18 0.0637004 6.25222e-20 -0.000628431 -0.0128627 -1.29862e-18 -0.000415026 -2.45876e-19 -0.000466936 -7.0034e-20 0.000931658 -1.3221e-19 2.76944e-19 -0.00236758 -7.90126e-20 0.000171802 1.36735e-19 -5.06527e-05 -1.57545e-19 0.000579521 1.95228e-05 -8.61897e-20 -0.000384576 -3.60563e-20 -0.00024221 -5.57287e-19 0.000885987 7.6745e-20 0.00039616 -9.26491e-20 0.000574072 1.51821e-19 
625.8 0 -6.29851e-18 0.0632073 7.58915e-20 -0.000641904 -0.0112117 -1.16263e-18 -0.000432569 -2.33534e-19 -0.000388006 -8.58405e-20 0.000889528 -1.27095e-19 2.84495e-19 -0.00239159 -8.26127e-20 0.000179614 1.38141e-19 -3.47439e-05 -1.46317e-19 0.000638363 -1.09416e-06 -8.67255e-20 -0.000367064 -4.03384e-20 -0.000258444 -5.36431e-19 0.000854966 7.05329e-20 0.000385064 -9.65336e-20 0.000607371 1.43725e-19 
626.15 0 -6.25804e-18 0.0626688 8.39964e-20 -0.000653594 -0.00957638 -1.01971e-18 -0.000451899 -2.26879e-19 -0.000314972 -1.03987e-19 0.000846925 -1.27388e-19 2.96993e-19 -0.00241417 -8.6537e-20 0.000187765 1.27667e-19 -1.6336e-05 -1.33312e-19 0.000697649 -1.84484e-05 -8.70734e-20 -0.000349932 -3.65471e-20 -0.000273033 -5.06657e-19 0.000823842 7.65255e-20 0.000373427 -1.0764e-19 0.000638206 1.48349e-19 
626.5 0 -6.20906e-18 0.0620847 8.9156e-20 -0.000664168 -0.00795525 -8.88036e-19 -0.00046289 -2.35448e-19 -0.000253688 -1.19564e-19 0.00080693 -1.22042e-19 3.10328e-19 -0.00243602 -8.85549e-20 0.000193112 1.27141e-19 5.83843e-06 -1.24791e-19 0.000758995 -3.1429e-05 -9.79065e-20 -0.000335739 -4.74153e-20 -0.000286776 -4.72599e-19 0.000792161 6.96829e-20 0.000363569 -1.16573e-19 0.000665607 1.56987e-19 
626.85 0 -6.15448e-18 0.0614567 1.03049e-19 -0.000673636 -0.00634711 -7.56175e-19 -0.000459712 -2.36283e-19 -0.000205623 -1.25825e-19 0.00076993 -1.29726e-19 3.13288e-19 -0.00245273 -8.38526e-20 0.00019322 1.27331e-19 3.46484e-05 -1.11121e-19 0.000823724 -4.05632e-05 -9.40531e-20 -0.000324967 -4.54409e-20 -0.000299559 -4.45572e-19 0.000759382 6.67867e-20 0.000355659 -1.25239e-19 0.00068962 1.73859e-19 
627.2 0 -6.07668e-18 0.0607887 1.15999e-19 -0.000680182 -0.00475464 -6.11335e-19 -0.000443029 -2.33999e-19 -0.000168998 -1.24189e-19 0.000733249 -1.37954e-19 3.133e-19 -0.00245876 -8.77085e-20 0.00018846 1.22828e-19 6.99603e-05 -1.06642e-19 0.000889817 -4.85273e-05 -8.95615e-20 -0.000316215 -5.30255e-20 -0.000310726 -4.23451e-19 0.000725363 4.97558e-20 0.000348751 -1.20687e-19 0.000710718 1.80996e-19 
627.55 0 -6.01093e-18 0.0600843 1.25992e-19 -0.000681756 -0.00318549 -4.64452e-19 -0.000420887 -2.33903e-19 -0.000140783 -1.23757e-19 0.000694561 -1.53467e-19 3.10382e-19 -0.00245404 -7.44464e-20 0.000181006 1.32969e-19 0.000106176 -1.06413e-19 0.000955374 -5.78297e-05 -9.53801e-20 -0.000308734 -4.96784e-20 -0.000321056 -3.93493e-19 0.000690404 5.12239e-20 0.000344024 -9.60238e-20 0.000730859 1.67924e-19 
627.9 0 -5.92817e-18 0.0593444 1.29909e-19 -0.000678981 -0.00164604 -3.15153e-19 -0.000404344 -2.48405e-19 -0.000119553 -1.20477e-19 0.000655906 -1.68026e-19 3.03758e-19 -0.00244322 -6.49449e-20 0.000171197 1.34339e-19 0.000138342 -1.09162e-19 0.00102238 -6.90153e-05 -1.02577e-19 -0.000302619 -4.22087e-20 -0.000333132 -3.66993e-19 0.000657026 5.29032e-20 0.000343325 -7.88881e-20 0.000752671 1.62698e-19 
628.25 0 -5.85837e-18 0.0585698 1.34998e-19 -0.000674454 -0.000134728 -1.71217e-19 -0.00039942 -2.66094e-19 -0.000104015 -1.21757e-19 0.000619881 -1.85627e-19 2.98236e-19 -0.00242969 -4.14159e-20 0.000158677 1.37912e-19 0.000166989 -1.12954e-19 0.00109167 -8.11243e-05 -1.03703e-19 -0.000299843 -5.27135e-20 -0.000347646 -3.40701e-19 0.000627629 4.43164e-20 0.000347001 -6.53022e-20 0.000777888 1.53376e-19 
628.6 0 -5.80113e-18 0.0577626 1.38723e-19 -0.000669907 0.00135275 -1.73477e-20 -0.000405581 -2.74089e-19 -9.03948e-05 -1.41222e-19 0.000585365 -2.04516e-19 2.8807e-19 -0.00241317 -1.95454e-20 0.000143627 1.46647e-19 0.000197342 -1.22631e-19 0.00116059 -9.22257e-05 -9.94149e-20 -0.00030191 -4.94135e-20 -0.000363766 -3.27652e-19 0.00060053 3.49285e-20 0.000353615 -5.9776e-20 0.00080744 1.44377e-19 
628.95 0 -5.72784e-18 0.0569243 1.31196e-19 -0.000664388 0.00282001 1.31108e-19 -0.000420653 -2.68988e-19 -7.67319e-05 -1.4384e-19 0.000551349 -2.24039e-19 2.70191e-19 -0.00239057 -1.20022e-20 0.000126002 1.45578e-19 0.00023238 -1.21664e-19 0.0012259 -0.000101899 -1.10576e-19 -0.000305256 -4.43981e-20 -0.000381322 -3.10097e-19 0.000573083 2.88949e-20 0.00035993 -5.2234e-20 0.000841597 1.42233e-19 
629.3 0 -5.6513e-18 0.0560547 1.30551e-19 -0.00065532 0.00426859 2.86835e-19 -0.000441791 -2.76158e-19 -6.41076e-05 -1.42668e-19 0.000518353 -2.31957e-19 2.61292e-19 -0.00235914 1.21863e-20 0.000105084 1.47055e-19 0.000269635 -1.13811e-19 0.00128501 -0.000112051 -1.12687e-19 -0.000304868 -4.65548e-20 -0.000398766 -2.97381e-19 0.000544853 1.13114e-20 0.000365555 -4.65856e-20 0.000880085 1.50714e-19 
629.65 0 -5.57938e-18 0.0551518 1.29294e-19 -0.000641661 0.00569915 4.48028e-19 -0.000464867 -2.84715e-19 -5.52256e-05 -1.53099e-19 0.000487235 -2.38133e-19 2.51036e-19 -0.00232023 2.80784e-20 8.13431e-05 1.5381e-19 0.000307537 -1.18073e-19 0.00133878 -0.000123427 -1.06877e-19 -0.000299759 -5.79927e-20 -0.00041384 -2.80814e-19 0.000516041 -1.17973e-20 0.000373767 -4.66727e-20 0.000918941 1.6052e-19 
630 0 -5.50002e-18 0.0542141 1.24839e-19 -0.000624871 0.00711183 5.95429e-19 -0.00048592 -3.04746e-19 -5.30234e-05 -1.57777e-19 0.000457194 -2.5701e-19 2.34666e-19 -0.00227762 4.13344e-20 5.92712e-05 1.57264e-19 0.00034602 -1.28087e-19 0.00139091 -0.00013504 -1.03826e-19 -0.000293414 -7.08606e-20 -0.00042779 -2.64766e-19 0.000488739 -2.93692e-20 0.000385381 -5.43972e-20 0.000952952 1.66802e-19 
630.35 0 -5.41487e-18 0.0532431 1.25508e-19 -0.000607089 0.00850318 7.50667e-19 -0.000502727 -3.16284e-19 -5.70283e-05 -1.60979e-19 0.0004266 -2.73519e-19 2.22572e-19 -0.00223206 5.34301e-20 4.12034e-05 1.69585e-19 0.000382337 -1.31865e-19 0.00144096 -0.000145831 -1.06127e-19 -0.000288772 -8.33645e-20 -0.000444554 -2.54895e-19 0.000464956 -4.3632e-20 0.000398183 -5.76274e-20 0.000981671 1.6678e-19 
630.7 0 -5.32537e-18 0.0522411 1.19021e-19 -0.000589092 0.00986924 9.04823e-19 -0.000513168 -3.19692e-19 -6.66135e-05 -1.63354e-19 0.000395405 -2.9572e-19 2.02361e-19 -0.00218103 6.2133e-20 2.41053e-05 1.69536e-19 0.000412824 -1.46701e-19 0.00148587 -0.00015503 -9.91929e-20 -0.000285878 -7.58542e-20 -0.000464838 -2.36537e-19 0.000444271 -4.77302e-20 0.00041048 -6.52469e-20 0.00100589 1.40826e-19 
631.05 0 -5.23397e-18 0.0512112 1.10636e-19 -0.000569948 0.0112063 1.05158e-18 -0.000515985 -3.19027e-19 -8.14067e-05 -1.6671e-19 0.00036423 -3.2011e-19 1.98124e-19 -0.00212223 7.03514e-20 6.21809e-06 1.71258e-19 0.000439379 -1.52657e-19 0.00152637 -0.000161183 -9.10756e-20 -0.000283459 -6.40551e-20 -0.000485689 -2.29402e-19 0.000426181 -5.43639e-20 0.000422452 -7.05967e-20 0.00102609 1.27649e-19 
631.4 0 -5.14282e-18 0.050155 9.97337e-20 -0.000548511 0.0125133 1.19696e-18 -0.000512 -3.17726e-19 -9.79442e-05 -1.58292e-19 0.000334413 -3.5497e-19 1.86552e-19 -0.00205476 8.62385e-20 -1.31366e-05 1.94835e-19 0.000467272 -1.67772e-19 0.00156646 -0.000163349 -8.47099e-20 -0.000278846 -4.73819e-20 -0.000504568 -2.24297e-19 0.000409875 -5.87215e-20 0.000433938 -7.83154e-20 0.00104448 1.21991e-19 
631.75 0 -5.04484e-18 0.0490737 9.75503e-20 -0.000525183 0.013793 1.32856e-18 -0.000501699 -3.10288e-19 -0.000113019 -1.52803e-19 0.000307084 -3.69346e-19 1.72033e-19 -0.00197996 9.36133e-20 -3.57227e-05 2.13684e-19 0.000498216 -1.73092e-19 0.00160993 -0.000161259 -8.12864e-20 -0.000270309 -3.73223e-20 -0.000520227 -2.10285e-19 0.000394024 -3.91168e-20 0.000445071 -8.04614e-20 0.00106219 1.12987e-19 
632.1 0 -4.94476e-18 0.0479684 9.14511e-20 -0.000502615 0.0150451 1.45854e-18 -0.000484828 -3.04107e-19 -0.000127278 -1.55732e-19 0.000282994 -3.71537e-19 1.61138e-19 -0.00190002 9.96842e-20 -6.0378e-05 2.20851e-19 0.000530773 -1.86334e-19 0.00165788 -0.000155118 -6.12417e-20 -0.000259142 -3.9242e-20 -0.000531977 -1.97558e-19 0.000377683 -4.44412e-20 0.000456466 -8.32997e-20 0.00107895 1.10577e-19 
632.45 0 -4.83736e-18 0.0468414 7.89996e-20 -0.000482536 0.0162636 1.59216e-18 -0.000460405 -2.994e-19 -0.000140989 -1.52076e-19 0.000263271 -3.77907e-19 1.49282e-19 -0.00181466 1.01856e-19 -8.40811e-05 2.19652e-19 0.000561512 -1.88117e-19 0.00170947 -0.000146544 -6.24685e-20 -0.000248217 -5.24019e-20 -0.00053939 -1.81092e-19 0.000359873 -4.59897e-20 0.000467417 -6.64574e-20 0.001096 1.01817e-19 
632.8 0 -4.72759e-18 0.0456963 6.76848e-20 -0.000464215 0.0174436 1.70846e-18 -0.000427933 -2.79054e-19 -0.000150648 -1.51476e-19 0.000247562 -3.77116e-19 1.40887e-19 -0.00172374 1.12916e-19 -0.000105401 2.10873e-19 0.000586933 -1.76329e-19 0.00176182 -0.000137936 -5.19683e-20 -0.000238169 -6.30083e-20 -0.000543569 -1.66862e-19 0.000340068 -4.76489e-20 0.000476679 -4.76634e-20 0.00111455 9.44258e-20 
633.15 0 -4.60958e-18 0.0445343 4.883e-20 -0.000447548 0.018586 1.80292e-18 -0.000388233 -2.59143e-19 -0.000154858 -1.43131e-19 0.000234479 -3.63168e-19 1.26418e-19 -0.00163058 1.09594e-19 -0.000124203 2.05739e-19 0.000605854 -1.64761e-19 0.00181073 -0.000131086 -4.85446e-20 -0.000226215 -6.55814e-20 -0.000546754 -1.66535e-19 0.000318886 -4.31449e-20 0.000482835 -3.55614e-20 0.00113337 8.75679e-20 
633.5 0 -4.48983e-18 0.0433542 3.25787e-20 -0.000433494 0.019698 1.90894e-18 -0.000345176 -2.40339e-19 -0.00015565 -1.43484e-19 0.000220481 -3.54557e-19 1.16455e-19 -0.00154119 1.12251e-19 -0.000139547 1.99282e-19 0.000616859 -1.58782e-19 0.00185578 -0.000125545 -5.68648e-20 -0.000211821 -7.8182e-20 -0.000548548 -1.65022e-19 0.00029681 -3.56465e-20 0.000484815 -2.42466e-20 0.00114954 9.34643e-20 
633.85 0 -4.37357e-18 0.0421574 2.18614e-20 -0.000421637 0.0207843 2.01032e-18 -0.000305106 -2.37327e-19 -0.000149537 -1.35081e-19 0.000199948 -3.52001e-19 1.11046e-19 -0.00145946 1.19943e-19 -0.000149194 1.8674e-19 0.000618429 -1.72458e-19 0.00189996 -0.000120854 -5.83974e-20 -0.000196456 -9.45008e-20 -0.000547962 -1.63619e-19 0.000273019 -2.60315e-20 0.000482756 -1.87331e-20 0.0011618 9.59877e-20 
634.2 0 -4.24541e-18 0.0409466 -7.3047e-22 -0.000409593 0.0218431 2.10708e-18 -0.0002708 -2.43423e-19 -0.000131824 -1.16704e-19 0.000171333 -3.47222e-19 1.13956e-19 -0.00138681 1.18602e-19 -0.000153893 1.81576e-19 0.000610789 -1.88201e-19 0.00194543 -0.000118161 -4.94131e-20 -0.000179382 -9.03262e-20 -0.000545959 -1.61235e-19 0.000246293 -2.39559e-20 0.000476347 -2.3461e-20 0.00117321 9.43561e-20 
634.55 0 -4.12501e-18 0.0397239 -1.66153e-20 -0.000395551 0.0228714 2.21385e-18 -0.000240665 -2.37097e-19 -0.000104092 -1.04311e-19 0.00013777 -3.47622e-19 1.11052e-19 -0.00132314 1.31758e-19 -0.000158743 1.89716e-19 0.000596005 -2.07526e-19 0.00199154 -0.000117914 -3.94507e-20 -0.000160278 -1.06662e-19 -0.000543047 -1.5705e-19 0.000217989 -1.58776e-20 0.000465925 -1.65248e-20 0.00118649 9.62647e-20 
634.9 0 -4.0035e-18 0.0384902 -2.05454e-20 -0.000378836 0.0238674 2.31559e-18 -0.00021274 -2.38786e-19 -7.01547e-05 -8.3949e-20 0.000102915 -3.40736e-19 1.11926e-19 -0.00126595 1.44501e-19 -0.000165584 2.03307e-19 0.000576935 -2.15812e-19 0.00203349 -0.000118945 -4.39244e-20 -0.000140679 -1.15843e-19 -0.000537722 -1.60605e-19 0.000190796 -1.43028e-20 0.00045292 -7.90885e-21 0.00119996 8.77412e-20 
635.25 0 -3.87545e-18 0.0372439 -2.3001e-20 -0.000360363 0.024829 2.41392e-18 -0.000186852 -2.3318e-19 -3.31954e-05 -6.56188e-20 6.7668e-05 -3.17174e-19 1.06306e-19 -0.0012175 1.5986e-19 -0.000169963 2.05075e-19 0.000555185 -2.13261e-19 0.00206905 -0.000119393 -4.44414e-20 -0.000122258 -1.25224e-19 -0.0005288 -1.6344e-19 0.000164192 1.54075e-22 0.000439016 -5.85282e-21 0.00121069 8.1466e-20 
635.6 0 -3.75386e-18 0.0359829 -3.17388e-20 -0.000342941 0.0257564 2.50125e-18 -0.000164526 -2.25987e-19 3.77845e-06 -6.70855e-20 3.09726e-05 -2.96979e-19 1.05226e-19 -0.00118307 1.58344e-19 -0.000166761 2.08204e-19 0.000531401 -2.08881e-19 0.00210122 -0.000119584 -4.06312e-20 -0.00010575 -1.33281e-19 -0.000517196 -1.53515e-19 0.000136982 -3.90391e-22 0.000425426 1.59181e-21 0.00121833 7.50446e-20 
635.95 0 -3.61821e-18 0.0347091 -4.01132e-20 -0.00032609 0.0266514 2.58839e-18 -0.000145687 -2.24618e-19 3.84491e-05 -5.28688e-20 -7.52001e-06 -2.86443e-19 1.29141e-19 -0.00115982 1.48902e-19 -0.000157137 2.17951e-19 0.000507344 -2.12976e-19 0.00212997 -0.000122128 -4.42978e-20 -9.03683e-05 -1.32617e-19 -0.00050416 -1.3393e-19 0.000108853 -2.7846e-22 0.000413714 -4.94956e-22 0.00122391 7.68291e-20 
636.3 0 -3.48629e-18 0.0334257 -4.93887e-20 -0.000306369 0.0275128 2.66471e-18 -0.000130347 -2.227e-19 6.93904e-05 -4.84542e-20 -4.75493e-05 -2.71097e-19 1.31461e-19 -0.00113843 1.4534e-19 -0.000147672 2.19682e-19 0.000487842 -2.23519e-19 0.00215093 -0.000126732 -2.92675e-20 -7.42769e-05 -1.37712e-19 -0.00049095 -1.09796e-19 8.0064e-05 1.04922e-20 0.000405508 1.09072e-20 0.00122643 8.28951e-20 
636.65 0 -3.361e-18 0.0321329 -5.37782e-20 -0.000282825 0.0283384 2.75627e-18 -0.000122766 -2.21628e-19 9.52496e-05 -4.91763e-20 -8.91998e-05 -2.61813e-19 1.32628e-19 -0.00111215 1.43167e-19 -0.000141085 2.21367e-19 0.000476726 -2.33968e-19 0.00216132 -0.00013121 -1.63176e-20 -5.71052e-05 -1.45564e-19 -0.000476724 -8.06952e-20 5.10712e-05 2.60444e-20 0.000400561 1.42391e-20 0.00122508 8.53678e-20 
637 0 -3.22384e-18 0.0308308 -6.53941e-20 -0.000257122 0.0291265 2.83442e-18 -0.000125934 -2.32652e-19 0.00011422 -5.74577e-20 -0.0001334 -2.62289e-19 1.31371e-19 -0.00108143 1.29648e-19 -0.000135478 2.14354e-19 0.000472758 -2.39776e-19 0.00216265 -0.00013617 -4.62336e-21 -4.02824e-05 -1.51262e-19 -0.000459976 -5.12187e-20 2.13464e-05 3.94668e-20 0.000397383 1.15662e-20 0.00122153 9.06188e-20 
637.35 0 -3.08019e-18 0.0295196 -5.6815e-20 -0.000231946 0.0298761 2.919e-18 -0.000135008 -2.36854e-19 0.000126109 -6.97975e-20 -0.000181845 -2.72126e-19 1.2659e-19 -0.00104776 9.63085e-20 -0.000129438 2.04962e-19 0.000471474 -2.46502e-19 0.00215613 -0.000142364 -5.94347e-21 -2.46712e-05 -1.68245e-19 -0.000441462 -2.69585e-20 -9.18924e-06 3.43664e-20 0.000395997 2.2507e-20 0.00121636 9.50736e-20 
637.7 0 -2.94162e-18 0.0282006 -5.00423e-20 -0.00020988 0.0305883 2.98925e-18 -0.000140951 -2.49005e-19 0.000133902 -7.58038e-20 -0.000235685 -2.82356e-19 1.35194e-19 -0.00100917 7.75809e-20 -0.000121967 1.90066e-19 0.000470122 -2.46601e-19 0.00213991 -0.000148013 -8.64933e-21 -8.35958e-06 -1.78128e-19 -0.00042223 3.74521e-21 -3.84079e-05 3.79879e-20 0.000396957 2.95525e-20 0.00120832 1.01327e-19 
638.05 0 -2.80635e-18 0.0268753 -2.90824e-20 -0.000191833 0.0312652 3.06607e-18 -0.000139407 -2.41656e-19 0.000140192 -8.61406e-20 -0.00029186 -2.89747e-19 1.37304e-19 -0.000966554 5.87233e-20 -0.000111997 1.90471e-19 0.000469259 -2.35656e-19 0.00211064 -0.000150358 -5.99083e-21 1.12389e-05 -1.8333e-19 -0.000402325 3.81269e-20 -6.36745e-05 3.76819e-20 0.000398808 2.6969e-20 0.00119686 1.09893e-19 
638.4 0 -2.66174e-18 0.0255455 -2.13683e-20 -0.00017674 0.0319089 3.12897e-18 -0.000136097 -2.29062e-19 0.000146022 -9.71375e-20 -0.000342016 -2.99392e-19 1.37087e-19 -0.000925428 4.01861e-20 -9.9077e-05 1.87261e-19 0.000470055 -2.35921e-19 0.00206731 -0.000150131 -6.62582e-21 3.41015e-05 -1.99479e-19 -0.000380505 6.94595e-20 -8.43834e-05 5.27529e-20 0.000400456 3.14601e-20 0.00118155 1.00877e-19 
638.75 0 -2.52678e-18 0.0242129 -1.59975e-20 -0.000163367 0.0325212 3.19558e-18 -0.000139342 -2.01888e-19 0.000152289 -9.77255e-20 -0.000381269 -2.95871e-19 1.32313e-19 -0.000888873 2.30175e-20 -8.3073e-05 1.81665e-19 0.00047253 -2.38025e-19 0.0020155 -0.000151987 -1.423e-20 5.9126e-05 -2.17474e-19 -0.000355211 1.1337e-19 -0.000101985 5.79855e-20 0.000402162 2.92468e-20 0.00116286 1.07436e-19 
639.1 0 -2.40561e-18 0.0228779 -1.72273e-21 -0.000150455 0.0331007 3.25341e-18 -0.000149607 -1.9482e-19 0.000159527 -1.03921e-19 -0.000411496 -2.80293e-19 1.33098e-19 -0.000854801 3.49397e-21 -6.59923e-05 1.68176e-19 0.000477919 -2.44506e-19 0.00196379 -0.000157897 -2.9562e-20 8.54727e-05 -2.18637e-19 -0.000329424 1.47581e-19 -0.000118767 6.97668e-20 0.000404396 4.62962e-20 0.00114369 1.07587e-19 
639.45 0 -2.27525e-18 0.0215401 1.47992e-20 -0.000135892 0.0336452 3.31217e-18 -0.000163864 -1.7906e-19 0.0001683 -1.1149e-19 -0.000434648 -2.82776e-19 1.24107e-19 -0.000818576 -9.02146e-21 -4.94018e-05 1.51409e-19 0.000489014 -2.59259e-19 0.00191676 -0.000165325 -4.11433e-20 0.000110523 -2.07697e-19 -0.000308154 1.79309e-19 -0.000138028 7.94061e-20 0.000407885 5.82904e-20 0.00112549 1.09336e-19 
639.8 0 -2.13536e-18 0.0201988 3.89846e-20 -0.000118417 0.0341541 3.36638e-18 -0.000183522 -1.78301e-19 0.000178776 -1.19782e-19 -0.000451811 -2.87545e-19 1.1233e-19 -0.000776457 -1.12211e-20 -3.0372e-05 1.36687e-19 0.000505228 -2.7062e-19 0.00187687 -0.000172874 -4.75076e-20 0.00013052 -1.95533e-19 -0.000293501 2.12775e-19 -0.000161195 8.8276e-20 0.000413141 5.59569e-20 0.00110854 1.081e-19 
640.15 0 -1.99296e-18 0.0188535 6.00517e-20 -9.84068e-05 0.0346299 3.42971e-18 -0.000212985 -1.83057e-19 0.000188214 -1.25413e-19 -0.000463784 -2.90507e-19 9.45207e-20 -0.000728477 -2.02985e-20 -8.01267e-06 1.32105e-19 0.000521384 -2.80483e-19 0.00184536 -0.000181379 -6.26887e-20 0.000143872 -1.81298e-19 -0.000283828 2.34887e-19 -0.000186123 8.48816e-20 0.0004207 5.63813e-20 0.00109303 1.14469e-19 
640.5 0 -1.85797e-18 0.0175058 6.5347e-20 -7.66387e-05 0.0350761 3.48477e-18 -0.000255915 -1.83775e-19 0.000190618 -1.34096e-19 -0.000470967 -2.95149e-19 7.51295e-20 -0.000675411 -2.84867e-20 1.38147e-05 1.30937e-19 0.000532641 -2.77515e-19 0.00182074 -0.00019202 -7.25383e-20 0.000150565 -1.67377e-19 -0.00027496 2.52697e-19 -0.00021095 7.90637e-20 0.000431518 5.93999e-20 0.00107885 1.05526e-19 
640.85 0 -1.72684e-18 0.0161576 6.85995e-20 -5.42963e-05 0.0354933 3.51287e-18 -0.00031048 -1.94289e-19 0.000182541 -1.43947e-19 -0.000475953 -2.88052e-19 6.478e-20 -0.000616594 -3.37709e-20 3.09507e-05 1.25827e-19 0.000537218 -2.79864e-19 0.00179967 -0.000206278 -9.34333e-20 0.000151924 -1.66619e-19 -0.000263429 2.68269e-19 -0.000236246 8.08213e-20 0.000445922 7.93535e-20 0.00106749 1.04201e-19 
641.2 0 -1.58201e-18 0.0148093 7.1957e-20 -3.36423e-05 0.0358828 3.55412e-18 -0.000369181 -2.09008e-19 0.000165372 -1.53646e-19 -0.000482581 -2.77305e-19 6.15753e-20 -0.000550886 -2.31823e-20 4.28175e-05 1.0941e-19 0.000535106 -2.76948e-19 0.00177937 -0.000223438 -1.07287e-19 0.000151838 -1.68504e-19 -0.000249594 2.75465e-19 -0.000263952 7.14181e-20 0.000463354 9.78835e-20 0.00105937 1.02347e-19 
641.55 0 -1.44041e-18 0.0134618 7.08498e-20 -1.63149e-05 0.0362473 3.59985e-18 -0.000427148 -2.30617e-19 0.000140849 -1.70639e-19 -0.000492906 -2.65333e-19 5.89844e-20 -0.000478735 -1.82123e-20 5.34572e-05 9.56429e-20 0.000527791 -2.73735e-19 0.00176 -0.000240231 -1.23087e-19 0.000153229 -1.64855e-19 -0.000237 2.8937e-19 -0.000295934 6.56076e-20 0.000481732 1.19239e-19 0.00105346 9.80409e-20 
641.9 0 -1.31284e-18 0.0121168 7.85313e-20 -1.84238e-06 0.0365876 3.65649e-18 -0.000486806 -2.42148e-19 0.000110708 -1.58517e-19 -0.00050688 -2.37452e-19 6.54918e-20 -0.000401616 -4.14858e-21 6.53042e-05 8.42778e-20 0.00051549 -2.70914e-19 0.00174355 -0.000254935 -1.31069e-19 0.000155466 -1.62851e-19 -0.000228275 3.13162e-19 -0.000331835 6.37154e-20 0.000497067 1.31909e-19 0.00105013 9.15414e-20 
642.25 0 -1.18582e-18 0.0107762 8.66171e-20 1.18352e-05 0.0369006 3.71321e-18 -0.000551491 -2.55103e-19 7.849e-05 -1.66637e-19 -0.000524289 -2.03379e-19 6.04954e-20 -0.000323934 1.33274e-20 7.57574e-05 8.75436e-20 0.000495211 -2.70858e-19 0.00173199 -0.000269492 -1.33374e-19 0.000156882 -1.60961e-19 -0.000222246 3.47228e-19 -0.000369292 6.64773e-20 0.000505593 1.47652e-19 0.00105044 8.94291e-20 
642.6 0 -1.05955e-18 0.00944112 8.99914e-20 2.50642e-05 0.037182 3.7594e-18 -0.000621946 -2.65618e-19 4.84679e-05 -1.62698e-19 -0.000544184 -1.77558e-19 5.8434e-20 -0.000252486 2.864e-20 8.14466e-05 9.11752e-20 0.000466209 -2.76466e-19 0.00172509 -0.000286492 -1.35438e-19 0.000157353 -1.51152e-19 -0.000217252 3.62219e-19 -0.00040533 6.71642e-20 0.000506755 1.57915e-19 0.00105425 9.1033e-20 
642.95 0 -9.34008e-19 0.00811082 8.77395e-20 3.77568e-05 0.0374306 3.78861e-18 -0.000695951 -2.77441e-19 2.40869e-05 -1.61391e-19 -0.000565503 -1.61506e-19 5.45401e-20 -0.000190713 4.21745e-20 8.18433e-05 1.0106e-19 0.000432045 -2.79868e-19 0.00171959 -0.000307422 -1.25044e-19 0.000157938 -1.58744e-19 -0.000211899 3.75279e-19 -0.000438529 5.31495e-20 0.000501945 1.68568e-19 0.00106008 9.34339e-20 
643.3 0 -8.17247e-19 0.00678496 9.52925e-20 4.97121e-05 0.0376463 3.81676e-18 -0.000769133 -2.95607e-19 5.302e-06 -1.55104e-19 -0.000589571 -1.49681e-19 4.95095e-20 -0.000137106 4.7889e-20 8.0363e-05 1.14081e-19 0.00039614 -2.81486e-19 0.00171176 -0.000331322 -1.20896e-19 0.000159079 -1.53529e-19 -0.00020496 3.90657e-19 -0.000469934 3.8453e-20 0.000493334 1.80406e-19 0.00106643 9.6418e-20 
643.65 0 -7.00758e-19 0.00546383 1.00664e-19 6.06434e-05 0.0378276 3.82965e-18 -0.000837638 -3.04316e-19 -9.45678e-06 -1.48987e-19 -0.000617529 -1.4056e-19 4.2331e-20 -8.41436e-05 5.19439e-20 8.27095e-05 1.16739e-19 0.000360209 -2.87268e-19 0.00170072 -0.000355591 -1.07603e-19 0.00015914 -1.49695e-19 -0.000195934 3.90417e-19 -0.000501502 2.88319e-20 0.000483454 1.98149e-19 0.00107157 1.07519e-19 
644 0 -5.67002e-19 0.00414674 1.05304e-19 7.26985e-05 0.0379734 3.8459e-18 -0.000898411 -3.0629e-19 -1.94743e-05 -1.52099e-19 -0.000647212 -1.29342e-19 5.02047e-20 -2.51829e-05 5.08917e-20 9.42614e-05 1.11583e-19 0.000324656 -2.85194e-19 0.00168712 -0.000377225 -9.49426e-20 0.000157428 -1.38716e-19 -0.000184923 3.91804e-19 -0.000534711 2.19173e-20 0.000474517 2.06321e-19 0.00107406 9.9431e-20 
644.35 0 -4.34542e-19 0.00283189 1.12166e-19 8.67327e-05 0.0380863 3.85205e-18 -0.000949746 -3.11812e-19 -2.42681e-05 -1.53844e-19 -0.000674717 -1.18885e-19 6.32674e-20 3.65909e-05 4.12709e-20 0.000117321 1.06887e-19 0.000289493 -2.90333e-19 0.00167072 -0.000394837 -8.50882e-20 0.000155805 -1.3316e-19 -0.000173144 3.94679e-19 -0.000569554 5.19285e-21 0.000467366 2.22713e-19 0.00107474 8.69592e-20 
644.7 0 -2.99502e-19 0.00152075 1.18081e-19 0.000101112 0.0381713 3.85928e-18 -0.000990803 -3.172e-19 -2.45064e-05 -1.57335e-19 -0.000698593 -1.0999e-19 7.37738e-20 9.27084e-05 3.68348e-20 0.000145822 1.07416e-19 0.000256268 -2.92721e-19 0.00165066 -0.000407865 -8.23358e-20 0.000156673 -1.33706e-19 -0.000162236 4.13748e-19 -0.000605569 -2.19512e-21 0.000461445 2.3177e-19 0.00107523 7.35847e-20 
645.05 0 -1.59658e-19 0.000216454 1.17769e-19 0.000113362 0.0382307 3.84982e-18 -0.00102038 -3.24373e-19 -1.84123e-05 -1.59109e-19 -0.000719961 -1.03987e-19 6.60548e-20 0.000138096 3.09814e-20 0.000171061 1.00513e-19 0.00022725 -2.80742e-19 0.00162885 -0.000415379 -7.58837e-20 0.000160231 -1.25841e-19 -0.00015266 4.26585e-19 -0.000642603 -1.95628e-20 0.000456575 2.35712e-19 0.00107537 5.70883e-20 
645.4 0 -1.15655e-20 -0.00108018 1.27135e-19 0.000123093 0.0382643 3.83983e-18 -0.00103663 -3.32361e-19 -1.19131e-06 -1.75631e-19 -0.000738885 -9.52927e-20 6.85392e-20 0.000175958 2.66824e-20 0.000189891 9.02532e-20 0.000202312 -2.89697e-19 0.00160654 -0.000417402 -5.87366e-20 0.000164605 -1.30578e-19 -0.000142439 4.39571e-19 -0.00067775 -4.7843e-20 0.000452352 2.29882e-19 0.0010731 4.49932e-20 
645.75 0 1.30231e-19 -0.00236957 1.33134e-19 0.000134658 0.0382736 3.82533e-18 -0.00104143 -3.38622e-19 2.86746e-05 -1.88766e-19 -0.000754774 -8.05357e-20 7.50804e-20 0.000213431 1.98593e-20 0.000201756 1.07902e-19 0.000178681 -2.90573e-19 0.00158063 -0.000415386 -4.45548e-20 0.00016878 -1.459e-19 -0.000128371 4.53929e-19 -0.000709125 -6.66397e-20 0.000447672 2.33515e-19 0.00106701 4.41693e-20 
646.1 0 2.82814e-19 -0.00365018 1.34749e-19 0.00015141 0.0382587 3.81627e-18 -0.00104037 -3.41619e-19 6.74948e-05 -1.88612e-19 -0.000768444 -6.06781e-20 8.49095e-20 0.000254705 1.28384e-20 0.000206912 1.14872e-19 0.000154488 -2.83374e-19 0.00154943 -0.000412018 -4.25022e-20 0.000172319 -1.43861e-19 -0.0001093 4.61356e-19 -0.00073917 -8.32634e-20 0.000442135 2.29895e-19 0.00105759 3.27755e-20 
646.45 0 4.24087e-19 -0.00491947 1.24024e-19 0.000173652 0.038214 3.80763e-18 -0.00103772 -3.3805e-19 0.000111684 -1.79115e-19 -0.000779997 -4.87715e-20 8.56536e-20 0.000301313 1.79936e-20 0.000209244 1.21243e-19 0.00012894 -2.75189e-19 0.00151568 -0.000409528 -4.45689e-20 0.000175241 -1.35987e-19 -8.73363e-05 4.65919e-19 -0.000770973 -9.80919e-20 0.000434019 2.39921e-19 0.00104464 1.16802e-20 
646.8 0 5.76006e-19 -0.00617626 1.18791e-19 0.000201963 0.0381341 3.79907e-18 -0.00103589 -3.46932e-19 0.000160293 -1.86568e-19 -0.00078769 -3.60235e-20 8.59551e-20 0.000351631 1.9583e-20 0.000212934 1.06661e-19 0.000101104 -2.58546e-19 0.00148219 -0.00040808 -3.83333e-20 0.000179517 -1.2657e-19 -6.50426e-05 4.79416e-19 -0.00080381 -1.00246e-19 0.000421732 2.42325e-19 0.00102908 4.85822e-21 
647.15 0 7.25907e-19 -0.00742069 1.13561e-19 0.000235187 0.0380181 3.79193e-18 -0.00103687 -3.45653e-19 0.000212074 -1.75748e-19 -0.000790671 -2.6457e-20 7.53124e-20 0.000400775 2.68061e-20 0.000216403 9.5896e-20 7.26036e-05 -2.37556e-19 0.00144742 -0.000406554 -3.329e-20 0.000188055 -1.15593e-19 -4.36869e-05 4.80301e-19 -0.000833923 -1.09539e-19 0.000406594 2.50474e-19 0.00101324 -8.28726e-22 
647.5 0 8.6936e-19 -0.00865256 1.05729e-19 0.00026981 0.0378697 3.78378e-18 -0.00104141 -3.45171e-19 0.000262554 -1.6478e-19 -0.000786776 -2.93649e-20 7.38279e-20 0.000446355 2.46434e-20 0.00021521 8.66962e-20 4.61573e-05 -2.19885e-19 0.00140666 -0.000404842 -1.46442e-20 0.000202308 -1.07226e-19 -2.2824e-05 4.99138e-19 -0.000859799 -1.22472e-19 0.000391131 2.56913e-19 0.000997403 3.95535e-21 
647.85 0 1.02033e-18 -0.00986897 8.68368e-20 0.0003044 0.0376925 3.77168e-18 -0.00104911 -3.34685e-19 0.000307817 -1.45739e-19 -0.000773311 -3.77539e-20 6.62107e-20 0.000490459 2.40705e-20 0.000207391 6.97523e-20 2.10851e-05 -2.03437e-19 0.00135778 -0.000404026 9.93548e-21 0.000220581 -9.82587e-20 -1.64867e-06 4.97095e-19 -0.000884005 -1.3411e-19 0.000377563 2.49126e-19 0.000981533 -4.53353e-22 
648.2 0 1.1711e-18 -0.0110665 7.89336e-20 0.00034048 0.0374862 3.76384e-18 -0.00105847 -3.36815e-19 0.000351031 -1.25956e-19 -0.000748102 -6.29481e-20 4.92427e-20 0.000535322 3.35953e-20 0.000192359 5.43922e-20 -6.6658e-06 -1.9151e-19 0.00130511 -0.000403656 3.94058e-20 0.000241135 -8.29666e-20 1.7852e-05 5.05903e-19 -0.000910092 -1.48446e-19 0.00036508 2.39165e-19 0.000966761 4.37021e-21 
648.55 0 1.30727e-18 -0.0122441 7.41261e-20 0.000378469 0.0372504 3.74597e-18 -0.00106724 -3.49264e-19 0.00039978 -1.12448e-19 -0.000711873 -7.21778e-20 3.1578e-20 0.000581063 3.08919e-20 0.000169492 2.57646e-20 -4.21636e-05 -1.84498e-19 0.00125328 -0.000402077 5.06841e-20 0.000263514 -5.85266e-20 3.37442e-05 5.20142e-19 -0.000937497 -1.45685e-19 0.000350712 2.2664e-19 0.00095395 4.98654e-21 
648.9 0 1.44205e-18 -0.0134009 7.40933e-20 0.000415724 0.0369853 3.73934e-18 -0.00107234 -3.57663e-19 0.000456982 -1.03475e-19 -0.000670727 -8.16841e-20 1.11616e-20 0.000626359 3.67279e-20 0.000139411 -7.97141e-22 -8.68012e-05 -1.81984e-19 0.00119973 -0.000399307 5.93293e-20 0.00028663 -3.49847e-20 4.4854e-05 5.27067e-19 -0.00096332 -1.4046e-19 0.000333109 2.29998e-19 0.000942819 -3.17783e-21 
649.25 0 1.58316e-18 -0.014536 7.50883e-20 0.000450337 0.0366904 3.72961e-18 -0.00107217 -3.52382e-19 0.000518266 -8.59638e-20 -0.000628032 -8.00403e-20 8.10203e-21 0.000668885 3.49593e-20 0.000103697 -3.12464e-20 -0.000136975 -1.83962e-19 0.00113969 -0.000395256 6.11423e-20 0.000308692 -2.94186e-20 5.13916e-05 5.49936e-19 -0.000987138 -1.21473e-19 0.000312326 2.22303e-19 0.000933255 -1.04301e-20 
649.6 0 1.71796e-18 -0.0156478 7.11679e-20 0.000483115 0.0363641 3.71651e-18 -0.00106785 -3.47076e-19 0.000577732 -6.63838e-20 -0.000584145 -6.74143e-20 2.82169e-23 0.000707448 4.87551e-20 6.22896e-05 -6.15946e-20 -0.000188678 -1.80561e-19 0.00107233 -0.000388741 7.35636e-20 0.000328561 -1.48214e-20 5.6555e-05 5.66133e-19 -0.00100931 -9.74513e-20 0.000287137 2.35326e-19 0.000924942 -7.61754e-21 
649.95 0 1.84128e-18 -0.0167352 6.81937e-20 0.000515449 0.0360047 3.69482e-18 -0.00106138 -3.41805e-19 0.000634557 -5.23531e-20 -0.000543203 -6.0333e-20 -1.28428e-20 0.000740922 5.19464e-20 1.69165e-05 -8.80722e-20 -0.000239563 -1.81484e-19 0.00100008 -0.000377911 8.54569e-20 0.000346808 -1.58651e-20 6.14007e-05 5.80871e-19 -0.00102943 -7.53317e-20 0.000256846 2.27263e-19 0.000917207 -2.92659e-21 
650.3 0 1.96205e-18 -0.0177991 7.48549e-20 0.000547141 0.0356144 3.67067e-18 -0.00105405 -3.20019e-19 0.000690861 -4.7349e-20 -0.000508931 -3.82522e-20 -2.42655e-20 0.000770413 6.13511e-20 -2.92876e-05 -1.11761e-19 -0.000288248 -1.82331e-19 0.000928189 -0.000363355 9.82804e-20 0.000364063 -7.03814e-21 6.32628e-05 6.00076e-19 -0.00104698 -6.10928e-20 0.000222982 2.24785e-19 0.000910866 6.9116e-21 
650.65 0 2.09406e-18 -0.0188392 6.91192e-20 0.000578142 0.0351974 3.62972e-18 -0.00104408 -2.87762e-19 0.000745675 -3.20372e-20 -0.000480057 -1.22069e-20 -3.88926e-20 0.000799638 6.63946e-20 -7.59134e-05 -1.20598e-19 -0.00033362 -1.78125e-19 0.000860268 -0.000347585 1.14046e-19 0.000378935 -8.81654e-21 6.24155e-05 6.20697e-19 -0.00106139 -3.79149e-20 0.000187898 2.13168e-19 0.000905185 1.1853e-20 
651 0 2.22164e-18 -0.0198539 6.3981e-20 0.000608386 0.0347556 3.5947e-18 -0.00103053 -2.60731e-19 0.000797117 -8.42687e-21 -0.00045291 -5.50369e-21 -5.85856e-20 0.000828473 8.11995e-20 -0.00012249 -1.3262e-19 -0.000374538 -1.69049e-19 0.000794882 -0.000331098 1.27309e-19 0.000390845 -8.12072e-22 6.07765e-05 6.38433e-19 -0.00107256 -2.2541e-20 0.000152607 2.04236e-19 0.000897453 2.02201e-20 
651.35 0 2.3508e-18 -0.0208426 5.52381e-20 0.00063635 0.0342904 3.55506e-18 -0.00101544 -2.28863e-19 0.000845072 1.96657e-20 -0.000423881 1.3656e-20 -6.75914e-20 0.000854821 9.196e-20 -0.00016665 -1.36267e-19 -0.000410838 -1.6559e-19 0.000728154 -0.000313472 1.4224e-19 0.000402623 2.55759e-20 5.95064e-05 6.59471e-19 -0.0010803 -1.25017e-20 0.000117759 1.97538e-19 0.000886276 1.57642e-20 
651.7 0 2.47789e-18 -0.021804 4.81673e-20 0.000660553 0.0338009 3.51037e-18 -0.00100094 -2.06057e-19 0.000888582 4.39803e-20 -0.000393454 2.84739e-20 -7.47117e-20 0.000878972 1.02179e-19 -0.000208616 -1.4145e-19 -0.000443006 -1.63669e-19 0.000658954 -0.000295067 1.41368e-19 0.000416751 3.14421e-20 5.99047e-05 6.71181e-19 -0.00108399 -1.28852e-20 8.42669e-05 1.87404e-19 0.000873175 1.62438e-20 
652.05 0 2.58255e-18 -0.022738 3.93719e-20 0.00068054 0.0332825 3.46377e-18 -0.0009876 -1.95577e-19 0.000927169 6.08946e-20 -0.00036536 3.70477e-20 -8.92963e-20 0.000902919 1.02906e-19 -0.000250559 -1.46009e-19 -0.000472759 -1.5194e-19 0.000590491 -0.000276445 1.32783e-19 0.00043201 4.71397e-20 6.1577e-05 6.79841e-19 -0.0010845 -6.60554e-21 5.18584e-05 1.80955e-19 0.000859165 2.58162e-20 
652.4 0 2.68196e-18 -0.0236464 2.97396e-20 0.000696091 0.0327324 3.40657e-18 -0.000974663 -2.03041e-19 0.000961613 7.09337e-20 -0.000342772 4.48367e-20 -1.0237e-19 0.000927551 1.06223e-19 -0.000292858 -1.5017e-19 -0.000500811 -1.40692e-19 0.00052788 -0.000257646 1.28016e-19 0.000446495 6.02337e-20 6.33136e-05 6.84017e-19 -0.00108379 -2.04809e-20 2.08256e-05 1.70858e-19 0.000845137 3.58668e-20 
652.75 0 2.78776e-18 -0.0245284 1.41156e-20 0.000707365 0.0321502 3.36048e-18 -0.000961762 -1.98356e-19 0.000991422 8.31485e-20 -0.000327687 4.9794e-20 -1.40217e-19 0.00095303 1.07939e-19 -0.000335878 -1.67394e-19 -0.000525762 -1.31055e-19 0.000472856 -0.000238202 1.33318e-19 0.00045992 6.82857e-20 6.44241e-05 6.91505e-19 -0.00108292 -2.48222e-20 -8.147e-06 1.79304e-19 0.000832816 5.39042e-20 
653.1 0 2.89504e-18 -0.025382 -3.66215e-23 0.000715478 0.0315353 3.30494e-18 -0.000949236 -1.83202e-19 0.0010167 8.39263e-20 -0.000320159 5.97586e-20 -1.56645e-19 0.000978799 1.13683e-19 -0.000380495 -1.88532e-19 -0.000547111 -1.14911e-19 0.000425842 -0.000217797 1.23356e-19 0.000471965 7.83248e-20 6.39669e-05 7.01608e-19 -0.00108333 -2.77274e-20 -3.66759e-05 1.90298e-19 0.00082229 6.09063e-20 
653.45 0 3.00049e-18 -0.0262073 -6.6962e-21 0.000722239 0.0308916 3.25252e-18 -0.000937156 -1.67583e-19 0.00103844 7.5369e-20 -0.000318439 6.57279e-20 -1.7217e-19 0.000999585 1.17153e-19 -0.000427486 -1.98231e-19 -0.000566012 -1.13083e-19 0.000387084 -0.000197342 1.13843e-19 0.000482452 8.98842e-20 6.14789e-05 7.08475e-19 -0.00108566 -2.91853e-20 -6.67288e-05 1.799e-19 0.000810665 7.36824e-20 
653.8 0 3.09501e-18 -0.0270028 -1.16133e-20 0.000727208 0.0302267 3.19461e-18 -0.000924902 -1.45187e-19 0.00105681 5.76145e-20 -0.000320875 6.25258e-20 -1.7915e-19 0.00100901 1.21212e-19 -0.00047706 -1.97876e-19 -0.000583961 -1.00725e-19 0.000354564 -0.000178488 1.17267e-19 0.000491699 9.75248e-20 5.77853e-05 7.09965e-19 -0.00108923 -3.63474e-20 -9.66898e-05 1.75914e-19 0.000795741 7.78425e-20 
654.15 0 3.18528e-18 -0.0277671 -2.44188e-20 0.000728543 0.0295453 3.13728e-18 -0.000911172 -1.34071e-19 0.00107313 3.64149e-20 -0.000326452 4.83465e-20 -1.93116e-19 0.00100966 1.2415e-19 -0.000526675 -1.91691e-19 -0.000602774 -9.01866e-20 0.000325708 -0.000161521 1.11196e-19 0.000501375 1.12028e-19 5.49544e-05 7.15845e-19 -0.00109262 -3.90708e-20 -0.000122025 1.61732e-19 0.000777465 8.26344e-20 
654.5 0 3.25557e-18 -0.0285013 -3.4994e-20 0.000726573 0.0288478 3.0709e-18 -0.000894472 -1.11084e-19 0.00108819 1.70719e-20 -0.00033599 3.87025e-20 -2.06909e-19 0.00101092 1.36768e-19 -0.000572312 -1.85846e-19 -0.000622926 -9.88917e-20 0.000298812 -0.00014498 1.0534e-19 0.000512745 1.17013e-19 5.36625e-05 7.15088e-19 -0.00109444 -3.29441e-20 -0.000141371 1.6169e-19 0.000757311 8.91807e-20 
654.85 0 3.34411e-18 -0.0292059 -4.54519e-20 0.000723709 0.0281312 2.99035e-18 -0.000875669 -8.62043e-20 0.00110015 1.76404e-20 -0.000348374 2.57597e-20 -2.18273e-19 0.00101941 1.36045e-19 -0.000612401 -1.66553e-19 -0.000643096 -9.85038e-20 0.000273141 -0.00012818 9.48015e-20 0.000524765 1.23045e-19 5.25691e-05 7.16793e-19 -0.00109371 -2.04559e-20 -0.000157328 1.70147e-19 0.00073614 8.87174e-20 
655.2 0 3.42942e-18 -0.02988 -6.19585e-20 0.000720366 0.0273928 2.9188e-18 -0.000855704 -5.99951e-20 0.00110527 1.48465e-20 -0.000361409 1.81231e-20 -2.23223e-19 0.00103317 1.39978e-19 -0.000646 -1.5044e-19 -0.000659973 -9.17035e-20 0.000248455 -0.000112406 9.11722e-20 0.000535021 1.24406e-19 5.33783e-05 7.37878e-19 -0.00109147 8.09629e-22 -0.000171607 1.78219e-19 0.000712055 8.15383e-20 
655.55 0 3.51259e-18 -0.0305216 -8.35528e-20 0.000713614 0.0266326 2.84935e-18 -0.000832687 -3.57626e-20 0.00110093 1.2187e-20 -0.000375381 2.32531e-20 -2.23359e-19 0.00104484 1.53737e-19 -0.000670904 -1.35923e-19 -0.000671166 -7.57441e-20 0.000224287 -9.87088e-05 7.77477e-20 0.000541924 1.38958e-19 5.94238e-05 7.45715e-19 -0.00108996 2.15889e-20 -0.000184449 1.80838e-19 0.000683582 8.90899e-20 
655.9 0 3.60329e-18 -0.0311294 -9.48663e-20 0.000701728 0.0258501 2.7706e-18 -0.000807457 -2.23374e-20 0.00108735 4.97761e-21 -0.00039034 2.59813e-20 -2.22475e-19 0.00105076 1.7313e-19 -0.00068463 -1.24463e-19 -0.000675764 -5.04309e-20 0.000198128 -8.67454e-05 7.81134e-20 0.000547177 1.28127e-19 7.26613e-05 7.45319e-19 -0.00108811 3.41193e-20 -0.000195904 1.75168e-19 0.000651965 9.41513e-20 
656.25 0 3.68972e-18 -0.031705 -1.0912e-19 0.000685966 0.0250446 2.69305e-18 -0.000784718 -1.37275e-20 0.00106593 -2.05948e-21 -0.000405622 3.15126e-20 -2.24848e-19 0.00105358 1.75221e-19 -0.000686237 -1.17358e-19 -0.000671663 -1.83742e-20 0.000166408 -7.72847e-05 8.2391e-20 0.00055448 1.22118e-19 9.19725e-05 7.51694e-19 -0.00108295 4.89432e-20 -0.000207032 1.64264e-19 0.000618974 9.63706e-20 
656.6 0 3.76878e-18 -0.0322494 -1.18387e-19 0.000668704 0.0242185 2.61361e-18 -0.000763965 4.02568e-21 0.00103783 -1.12569e-20 -0.000421352 3.56708e-20 -2.19762e-19 0.00106059 1.73681e-19 -0.000677139 -1.01852e-19 -0.000658362 8.9481e-21 0.000129144 -7.1866e-05 7.87945e-20 0.000564238 1.06891e-19 0.000113835 7.54789e-19 -0.0010736 6.78947e-20 -0.000218456 1.66507e-19 0.000585023 9.38688e-20 
656.95 0 3.82494e-18 -0.0327613 -1.23412e-19 0.00065312 0.0233738 2.53073e-18 -0.000741257 3.47625e-20 0.0010049 -2.40753e-20 -0.000436162 3.4908e-20 -2.28724e-19 0.00107624 1.76513e-19 -0.000660129 -1.02183e-19 -0.000636571 2.57069e-20 9.00643e-05 -7.09021e-05 7.02249e-20 0.000572715 1.13835e-19 0.000136456 7.6372e-19 -0.00106137 7.53974e-20 -0.000227267 1.61359e-19 0.00054974 9.47926e-20 
657.3 0 3.87734e-18 -0.0332417 -1.43374e-19 0.000640788 0.0225117 2.43981e-18 -0.000716718 6.0456e-20 0.000968442 -4.49355e-20 -0.000446177 4.87836e-20 -2.38925e-19 0.0010961 1.72743e-19 -0.000638047 -1.08415e-19 -0.000605072 4.10199e-20 5.38277e-05 -7.40844e-05 5.6008e-20 0.00057732 1.21511e-19 0.000160824 7.72965e-19 -0.00104865 8.17893e-20 -0.000232598 1.62825e-19 0.000513941 8.87035e-20 
657.65 0 3.9203e-18 -0.0336912 -1.69942e-19 0.000630112 0.0216358 2.35476e-18 -0.000693612 8.68445e-20 0.000928264 -5.36436e-20 -0.000450504 4.17424e-20 -2.4837e-19 0.00111275 1.67104e-19 -0.000613234 -1.18331e-19 -0.000564541 6.5254e-20 2.46004e-05 -8.07686e-05 4.79734e-20 0.000577761 1.29666e-19 0.000186947 7.77607e-19 -0.00103669 7.87742e-20 -0.000237102 1.60605e-19 0.000479949 9.01707e-20 
658 0 3.95639e-18 -0.0341095 -1.75108e-19 0.000618724 0.0207498 2.26748e-18 -0.000674654 1.10622e-19 0.000884773 -5.76351e-20 -0.000452948 3.91672e-20 -2.54526e-19 0.00112269 1.65904e-19 -0.000588095 -1.10693e-19 -0.000516672 7.65525e-20 3.56585e-06 -9.1186e-05 4.76531e-20 0.000573837 1.23209e-19 0.00021224 7.86559e-19 -0.00102524 8.59055e-20 -0.000242508 1.60739e-19 0.000448004 9.57858e-20 
658.35 0 3.99393e-18 -0.0344958 -1.70055e-19 0.000606277 0.0198581 2.17573e-18 -0.000662121 1.18459e-19 0.00083918 -5.00817e-20 -0.000455931 3.25869e-20 -2.63378e-19 0.00112595 1.54653e-19 -0.000564858 -1.07071e-19 -0.000464666 9.17986e-20 -1.07239e-05 -0.0001039 3.49726e-20 0.000565933 1.07671e-19 0.000234329 7.83303e-19 -0.00101553 8.07654e-20 -0.000249248 1.61004e-19 0.000415761 1.11028e-19 
658.7 0 4.03578e-18 -0.0348487 -1.65577e-19 0.000594389 0.0189625 2.09075e-18 -0.000659827 1.20735e-19 0.00079276 -4.684e-20 -0.000458722 2.72681e-20 -2.63071e-19 0.00112414 1.38618e-19 -0.000545133 -1.17592e-19 -0.000413642 9.67514e-20 -1.63201e-05 -0.000116354 1.97326e-20 0.000554656 1.08255e-19 0.000253132 7.82586e-19 -0.00101009 6.93047e-20 -0.000256007 1.47307e-19 0.000382718 1.19925e-19 
659.05 0 4.06308e-18 -0.0351696 -1.55648e-19 0.00058408 0.0180622 2.01866e-18 -0.000669098 1.17757e-19 0.000744324 -4.87154e-20 -0.000462056 3.49731e-20 -2.76627e-19 0.00111786 1.19966e-19 -0.000529744 -1.1244e-19 -0.00036662 9.36153e-20 -9.68474e-06 -0.000126731 1.60727e-20 0.000539314 1.05597e-19 0.000269557 7.7744e-19 -0.00101013 6.32777e-20 -0.000262307 1.33985e-19 0.000350596 1.18143e-19 
659.4 0 4.08838e-18 -0.0354618 -1.38083e-19 0.000575244 0.0171591 1.92483e-18 -0.000687424 1.13235e-19 0.000692612 -4.99639e-20 -0.000467166 4.64695e-20 -2.86396e-19 0.00110763 9.72514e-20 -0.000517398 -1.20315e-19 -0.000323672 8.90624e-20 7.18904e-06 -0.000133362 4.1007e-21 0.000519304 8.82665e-20 0.000283382 7.6681e-19 -0.00101405 5.51426e-20 -0.000269561 1.18145e-19 0.000320847 1.06318e-19 
659.75 0 4.111e-18 -0.035726 -1.28143e-19 0.000568374 0.0162569 1.8301e-18 -0.000712106 1.21185e-19 0.000639939 -5.50486e-20 -0.000474062 3.89509e-20 -2.98021e-19 0.00109561 8.73854e-20 -0.000508156 -1.2189e-19 -0.000281743 8.38504e-20 2.83747e-05 -0.000136564 -1.97065e-21 0.00049602 7.296e-20 0.000294427 7.63855e-19 -0.00101982 4.35622e-20 -0.00027893 1.09797e-19 0.000294889 9.51651e-20 
660.1 0 4.13647e-18 -0.0359587 -1.25e-19 0.000563481 0.0153544 1.74861e-18 -0.00074004 1.26115e-19 0.000589983 -5.94527e-20 -0.000481991 2.94894e-20 -2.97003e-19 0.00108281 7.72328e-20 -0.000501377 -1.07866e-19 -0.000236119 8.03752e-20 5.02548e-05 -0.000138357 -2.89282e-21 0.000471809 6.6295e-20 0.0003032 7.6307e-19 -0.00102584 2.42895e-20 -0.000291034 1.05315e-19 0.000272236 9.00129e-20 
660.45 0 4.1642e-18 -0.0361577 -1.19789e-19 0.000558728 0.0144482 1.65406e-18 -0.000768398 1.19373e-19 0.00054482 -7.30604e-20 -0.000488972 2.39758e-20 -2.8879e-19 0.00106855 5.80386e-20 -0.00049188 -9.65456e-20 -0.000185142 6.79954e-20 7.0191e-05 -0.000140302 9.36245e-21 0.000447939 5.71803e-20 0.000310864 7.67089e-19 -0.00103122 1.8783e-20 -0.000306441 8.80559e-20 0.000252106 8.67185e-20 
660.8 0 4.18171e-18 -0.0363232 -1.16203e-19 0.000552837 0.0135384 1.56466e-18 -0.000796239 1.16802e-19 0.000503731 -8.36844e-20 -0.000493809 2.11698e-20 -2.84034e-19 0.00105333 5.7256e-20 -0.000476338 -9.60164e-20 -0.000131306 5.94636e-20 8.4978e-05 -0.000143376 8.41928e-21 0.000422639 6.44424e-20 0.000318585 7.58061e-19 -0.00103535 1.15395e-20 -0.000323697 7.88892e-20 0.000234941 8.7552e-20 
661.15 0 4.21328e-18 -0.0364561 -1.18142e-19 0.000548168 0.0126278 1.47627e-18 -0.000822891 1.1417e-19 0.000463085 -1.02572e-19 -0.000495215 2.26025e-20 -2.78054e-19 0.00103887 6.26865e-20 -0.000455647 -9.57083e-20 -7.74671e-05 4.86003e-20 9.08475e-05 -0.000146125 1.12769e-20 0.000391761 6.7913e-20 0.000326492 7.4734e-19 -0.00103706 9.41444e-21 -0.000339923 6.71057e-20 0.000218865 9.83807e-20 
661.5 0 4.2454e-18 -0.0365574 -1.14897e-19 0.000547847 0.0117203 1.40123e-18 -0.000845966 1.15663e-19 0.000418762 -1.06155e-19 -0.000488304 2.42303e-20 -2.77697e-19 0.00102524 6.03995e-20 -0.000432703 -8.07149e-20 -2.71265e-05 4.22275e-20 8.57148e-05 -0.000146347 8.63147e-21 0.000353889 7.7953e-20 0.000335223 7.43372e-19 -0.00103571 3.50484e-21 -0.000354711 5.38061e-20 0.000200984 9.41487e-20 
661.85 0 4.26774e-18 -0.0366272 -1.15416e-19 0.000551015 0.010818 1.30776e-18 -0.000861289 1.1737e-19 0.000367671 -1.07066e-19 -0.000469428 2.20178e-20 -2.86137e-19 0.0010118 5.92485e-20 -0.00041141 -7.20963e-20 1.50662e-05 3.7231e-20 6.79575e-05 -0.000144081 1.14352e-20 0.00031193 7.69084e-20 0.000345533 7.39174e-19 -0.0010311 -6.47795e-21 -0.000369079 3.2746e-20 0.000181201 8.83002e-20 
662.2 0 4.2827e-18 -0.0366669 -1.12694e-19 0.000554373 0.00991943 1.22427e-18 -0.000865309 1.24888e-19 0.000310183 -9.60368e-20 -0.00044237 1.01921e-20 -2.88306e-19 0.00100062 4.82838e-20 -0.000394466 -6.56936e-20 4.76134e-05 2.35127e-20 3.89898e-05 -0.000139366 1.5065e-20 0.000267932 7.54952e-20 0.000355055 7.40971e-19 -0.00102413 -3.1971e-21 -0.000382826 1.94683e-20 0.00016132 7.25446e-20 
662.55 0 4.29423e-18 -0.0366803 -1.04395e-19 0.00055533 0.00902625 1.14072e-18 -0.000856065 1.38779e-19 0.000250428 -9.59701e-20 -0.000411444 -2.00005e-21 -3.05164e-19 0.000993621 4.24538e-20 -0.00038216 -6.37265e-20 7.34024e-05 9.35632e-21 4.78864e-06 -0.000130983 1.09106e-20 0.000224278 8.55578e-20 0.000359895 7.40744e-19 -0.00101501 6.80767e-21 -0.000396481 -1.14659e-20 0.000143613 6.37074e-20 
662.9 0 4.30069e-18 -0.0366707 -1.01345e-19 0.000553703 0.00814511 1.05339e-18 -0.00083131 1.44981e-19 0.000193219 -9.29226e-20 -0.000379303 -1.13389e-21 -3.18102e-19 0.000988106 3.46774e-20 -0.000374683 -7.00001e-20 9.34501e-05 7.83638e-23 -3.01082e-05 -0.000118478 5.24459e-21 0.000183676 1.01371e-19 0.000359018 7.34265e-19 -0.00100348 6.20747e-21 -0.000412246 -2.86645e-20 0.000129743 3.7918e-20 
663.25 0 4.29671e-18 -0.0366378 -9.12805e-20 0.000551008 0.00727971 9.74077e-19 -0.000790133 1.40209e-19 0.000142611 -7.52664e-20 -0.00034894 9.77371e-21 -3.20536e-19 0.000979224 2.502e-20 -0.000372898 -7.96795e-20 0.000106685 8.29025e-21 -6.50851e-05 -0.000102828 9.16453e-21 0.000145593 1.0359e-19 0.000353199 7.17034e-19 -0.000989844 5.56957e-21 -0.000430557 -3.25145e-20 0.000120084 1.71024e-20 
663.6 0 4.28895e-18 -0.0365794 -7.65846e-20 0.000547445 0.00642698 8.86292e-19 -0.000735032 1.30875e-19 9.85014e-05 -6.32407e-20 -0.00032329 2.21087e-20 -3.18032e-19 0.000965944 2.38205e-20 -0.000374542 -9.92765e-20 0.00011266 1.86783e-20 -0.000100895 -8.55864e-05 2.20177e-20 0.000107205 1.15305e-19 0.000344391 6.96287e-19 -0.000975504 5.50274e-21 -0.000450058 -3.5202e-20 0.000113937 -9.28827e-21 
663.95 0 4.29175e-18 -0.0364926 -8.23517e-20 0.000542407 0.00557946 8.00621e-19 -0.000672118 1.24011e-19 5.73116e-05 -6.80902e-20 -0.00030676 3.53762e-20 -3.231e-19 0.000952357 3.53826e-20 -0.000376447 -1.09499e-19 0.000110297 2.36655e-20 -0.000136468 -6.70571e-05 2.07822e-20 6.72966e-05 1.19508e-19 0.000333715 6.75454e-19 -0.000961516 5.90817e-23 -0.000469916 -3.65377e-20 0.000109543 -3.59572e-20 
664.3 0 4.294e-18 -0.0363767 -8.196e-20 0.000535355 0.00473236 6.96758e-19 -0.000610341 1.25673e-19 1.62719e-05 -9.19069e-20 -0.000302968 4.79053e-20 -3.20113e-19 0.000942151 3.96959e-20 -0.00037801 -1.0417e-19 9.98028e-05 3.11949e-20 -0.000169858 -4.73611e-05 3.12339e-20 2.78231e-05 1.37812e-19 0.000321636 6.39299e-19 -0.00094808 -4.1581e-23 -0.000490131 -4.06133e-20 0.000102658 -4.25212e-20 
664.65 0 4.29363e-18 -0.0362351 -6.89618e-20 0.000525416 0.00389039 5.82522e-19 -0.000556966 1.26527e-19 -2.40886e-05 -1.19504e-19 -0.000311083 7.10399e-20 -3.13001e-19 0.00093718 4.37003e-20 -0.000378938 -1.05172e-19 8.49131e-05 4.1112e-20 -0.000199336 -2.84391e-05 4.61194e-20 -9.32047e-06 1.64928e-19 0.000308934 5.97125e-19 -0.000937008 1.26431e-20 -0.000510586 -2.91201e-20 9.08337e-05 -5.71354e-20 
665 0 4.29096e-18 -0.0360708 -6.18581e-20 0.000513604 0.00306258 4.79812e-19 -0.000513519 1.10873e-19 -6.14822e-05 -1.36437e-19 -0.000325592 1.04921e-19 -3.07916e-19 0.000937838 6.4315e-20 -0.000380437 -1.04906e-19 6.99522e-05 5.54895e-20 -0.000223982 -1.16821e-05 5.83855e-20 -4.42018e-05 1.75021e-19 0.000296989 5.67784e-19 -0.000930629 1.99298e-20 -0.000530544 -2.32322e-20 7.53938e-05 -6.21287e-20 
665.35 0 4.28701e-18 -0.035883 -5.37609e-20 0.000502035 0.00225093 3.89838e-19 -0.000477161 9.86424e-20 -9.50421e-05 -1.58214e-19 -0.000340825 1.37345e-19 -2.9751e-19 0.000939745 7.07304e-20 -0.000383729 -1.11621e-19 5.72905e-05 5.68437e-20 -0.000247008 3.92889e-06 7.39662e-20 -7.83687e-05 1.77634e-19 0.000289178 5.48535e-19 -0.000928063 3.25871e-20 -0.000548764 -1.74752e-20 5.71207e-05 -8.17528e-20 
665.7 0 4.28959e-18 -0.0356695 -5.06785e-20 0.000491675 0.00145182 3.02641e-19 -0.000443872 9.78611e-20 -0.000124286 -1.76942e-19 -0.000352955 1.66288e-19 -2.9773e-19 0.000939302 9.5178e-20 -0.000387468 -1.19216e-19 4.88504e-05 6.08573e-20 -0.000274826 2.07833e-05 8.57215e-20 -0.000112652 1.69338e-19 0.000286933 5.29405e-19 -0.000925657 3.47022e-20 -0.000564023 -4.6699e-21 3.52424e-05 -9.87061e-20 
666.05 0 4.28529e-18 -0.0354307 -3.56307e-20 0.000482801 0.000665105 2.1269e-19 -0.000410116 9.82625e-20 -0.000147282 -1.69891e-19 -0.000358443 1.65897e-19 -3.05362e-19 0.000939373 1.17619e-19 -0.000390152 -1.21573e-19 4.49583e-05 7.21033e-20 -0.000312548 4.0855e-05 8.77318e-20 -0.000146324 1.76308e-19 0.00028768 5.28619e-19 -0.000919276 3.14995e-20 -0.000576648 -2.78999e-21 9.83922e-06 -1.1991e-19 
666.4 0 4.26882e-18 -0.0351679 -2.52878e-20 0.000475305 -0.000106516 1.18315e-19 -0.000372494 1.06471e-19 -0.000164976 -1.78995e-19 -0.000354207 1.63844e-19 -3.19699e-19 0.00094542 1.39385e-19 -0.000393384 -1.09395e-19 4.24508e-05 8.40582e-20 -0.000360239 6.43257e-05 9.47744e-20 -0.000179516 1.68521e-19 0.00028787 5.24454e-19 -0.00090715 3.87009e-20 -0.000589392 3.4801e-21 -1.72103e-05 -1.44928e-19 
666.75 0 4.24851e-18 -0.0348829 -2.1868e-20 0.000468973 -0.000863045 1.54598e-20 -0.000327736 1.19562e-19 -0.00018299 -1.80309e-19 -0.000338579 1.61758e-19 -3.33677e-19 0.000957424 1.78911e-19 -0.000399213 -1.04421e-19 3.62739e-05 9.74279e-20 -0.000412389 9.09571e-05 1.14086e-19 -0.00021393 1.75445e-19 0.000286585 5.12468e-19 -0.000890418 3.2217e-20 -0.000604293 -2.10705e-22 -4.50741e-05 -1.6637e-19 
667.1 0 4.22224e-18 -0.034577 -8.47653e-21 0.000462598 -0.00160607 -8.44323e-20 -0.00027666 1.27207e-19 -0.00020574 -1.83014e-19 -0.000314004 1.64643e-19 -3.38157e-19 0.000967324 2.12549e-19 -0.000406167 -7.92545e-20 2.56255e-05 1.18236e-19 -0.00046298 0.000120319 1.34408e-19 -0.000250216 1.76358e-19 0.000285189 4.9988e-19 -0.000870465 2.76391e-20 -0.000620764 -1.71201e-20 -7.34925e-05 -1.97359e-19 
667.45 0 4.18844e-18 -0.0342507 -3.75652e-21 0.000454408 -0.00233734 -1.97862e-19 -0.000222115 1.44185e-19 -0.000233832 -1.82644e-19 -0.000286823 1.63224e-19 -3.5074e-19 0.00097004 2.36665e-19 -0.00041287 -5.94377e-20 1.28057e-05 1.39257e-19 -0.000508862 0.000150296 1.53262e-19 -0.000287123 1.69104e-19 0.000284239 4.89913e-19 -0.000847001 2.60151e-20 -0.000637621 -1.91393e-20 -0.000100382 -2.15118e-19 
667.8 0 4.16105e-18 -0.0339071 5.40604e-21 0.000444926 -0.00305578 -3.04636e-19 -0.000163514 1.71663e-19 -0.000266289 -1.8253e-19 -0.000259667 1.78269e-19 -3.45011e-19 0.000967865 2.47807e-19 -0.000418383 -4.48815e-20 -6.61058e-07 1.51026e-19 -0.000549725 0.000178895 1.79164e-19 -0.00032291 1.71236e-19 0.000283835 4.69088e-19 -0.000819958 3.13753e-20 -0.000653852 -3.47665e-20 -0.000124366 -2.30136e-19 
668.15 0 4.14318e-18 -0.0335469 4.96688e-21 0.000434802 -0.00375871 -3.9224e-19 -9.99722e-05 2.0487e-19 -0.000299075 -1.60511e-19 -0.000230365 1.95881e-19 -3.42791e-19 0.000963201 2.55133e-19 -0.000418457 -2.62482e-20 -1.46164e-05 1.71118e-19 -0.000585849 0.000206238 1.92794e-19 -0.00035561 1.66297e-19 0.000285565 4.62912e-19 -0.000791914 2.68156e-20 -0.00067004 -4.77714e-20 -0.000145115 -2.4339e-19 
668.5 0 4.13205e-18 -0.0331661 3.42798e-22 0.000422792 -0.00445015 -4.82334e-19 -3.42928e-05 2.23924e-19 -0.000326413 -1.39938e-19 -0.000198487 2.27241e-19 -3.36059e-19 0.00095598 2.57325e-19 -0.000408377 -1.896e-20 -3.06579e-05 1.87282e-19 -0.000614926 0.000232632 2.07863e-19 -0.000383188 1.69017e-19 0.000291939 4.53808e-19 -0.000766985 2.02469e-20 -0.000686208 -7.07312e-20 -0.000163332 -2.34527e-19 
668.85 0 4.11195e-18 -0.0327647 -8.58154e-22 0.000407357 -0.00513723 -5.66095e-19 2.92396e-05 2.48418e-19 -0.00034724 -1.1331e-19 -0.000165688 2.4829e-19 -3.17883e-19 0.000946343 2.51353e-19 -0.000388119 7.47103e-21 -4.80102e-05 2.0687e-19 -0.000635051 0.000257089 2.23222e-19 -0.000406938 1.65957e-19 0.000303129 4.50001e-19 -0.000745508 9.81243e-21 -0.000700827 -8.18437e-20 -0.000180249 -2.20776e-19 
669.2 0 4.0883e-18 -0.0323473 6.17059e-21 0.000389427 -0.00581916 -6.57e-19 8.877e-05 2.66944e-19 -0.000363861 -9.473e-20 -0.000130263 2.65197e-19 -3.16438e-19 0.000936361 2.39651e-19 -0.000361088 3.9991e-20 -6.52383e-05 2.24835e-19 -0.000649591 0.000279502 2.3735e-19 -0.000428819 1.46021e-19 0.00031696 4.41559e-19 -0.000724929 1.37423e-20 -0.000714001 -9.96066e-20 -0.000196699 -2.17091e-19 
669.55 0 4.05634e-18 -0.0319162 6.81845e-21 0.000371106 -0.0064897 -7.47004e-19 0.000145428 2.95479e-19 -0.000379338 -9.1744e-20 -8.86176e-05 2.83614e-19 -3.1579e-19 0.000926932 2.28115e-19 -0.000330345 6.3717e-20 -8.29943e-05 2.38611e-19 -0.000663014 0.000301773 2.52554e-19 -0.000448541 1.4246e-19 0.000333147 4.47353e-19 -0.000703996 9.55453e-21 -0.000726748 -1.10657e-19 -0.000213569 -2.19447e-19 
669.9 0 4.01061e-18 -0.0314707 8.31645e-22 0.000353171 -0.00714415 -8.26581e-19 0.000200761 3.20139e-19 -0.000394329 -9.1635e-20 -4.15634e-05 3.00137e-19 -3.21223e-19 0.000918025 2.1988e-19 -0.000299479 6.54074e-20 -0.000101193 2.50143e-19 -0.000677171 0.000325774 2.61087e-19 -0.000466081 1.40004e-19 0.000351965 4.45079e-19 -0.000682484 1.86571e-20 -0.000739892 -1.25257e-19 -0.000231018 -2.28301e-19 
670.25 0 3.95731e-18 -0.0310084 -3.90026e-21 0.000337382 -0.00778059 -9.01851e-19 0.00025614 3.25231e-19 -0.000406051 -9.20333e-20 9.71972e-06 3.03987e-19 -3.2509e-19 0.000912844 2.07062e-19 -0.000273638 5.85725e-20 -0.000117731 2.65653e-19 -0.000692791 0.000351133 2.7129e-19 -0.000480539 1.33194e-19 0.000371678 4.2825e-19 -0.000661479 1.94396e-20 -0.00075397 -1.4185e-19 -0.000248062 -2.35891e-19 
670.6 0 3.90863e-18 -0.0305271 -4.52679e-21 0.000325462 -0.00840212 -9.69786e-19 0.000313905 3.20669e-19 -0.000410688 -8.22314e-20 6.74302e-05 3.08251e-19 -3.19232e-19 0.000916083 1.98267e-19 -0.000252821 4.50784e-20 -0.000128464 2.70458e-19 -0.000709783 0.000376538 2.78552e-19 -0.000490381 1.27277e-19 0.000389515 4.18198e-19 -0.000641068 9.55015e-21 -0.00076826 -1.51028e-19 -0.000264931 -2.424e-19 
670.95 0 3.84417e-18 -0.0300276 -8.60724e-21 0.000315303 -0.00901449 -1.03865e-18 0.000375503 3.19114e-19 -0.000405853 -8.19132e-20 0.000133635 3.14189e-19 -3.12693e-19 0.000928137 1.7565e-19 -0.000232357 3.51628e-20 -0.000130584 2.62621e-19 -0.000727383 0.000401263 2.77893e-19 -0.000494941 1.22907e-19 0.000403848 4.13056e-19 -0.000618877 1.06332e-20 -0.000779738 -1.58593e-19 -0.000282559 -2.58731e-19 
671.3 0 3.78657e-18 -0.0295109 -1.24892e-21 0.0003039 -0.00962096 -1.10312e-18 0.000439437 3.18436e-19 -0.00039324 -9.33144e-20 0.000206561 3.28389e-19 -3.06153e-19 0.000944815 1.70061e-19 -0.000212451 3.9165e-20 -0.000126799 2.54778e-19 -0.00074452 0.000425265 2.7291e-19 -0.000494772 1.29917e-19 0.000414906 4.01997e-19 -0.000592153 1.39092e-20 -0.000785536 -1.59734e-19 -0.000300914 -2.71877e-19 
671.65 0 3.72445e-18 -0.0289778 8.18646e-21 0.000290495 -0.0102209 -1.17371e-18 0.000500587 3.28352e-19 -0.000376786 -9.92398e-20 0.000280868 3.36565e-19 -2.97348e-19 0.000963763 1.60618e-19 -0.000197744 3.51785e-20 -0.000124868 2.48689e-19 -0.000760829 0.000446939 2.69072e-19 -0.000491448 1.26607e-19 0.000422035 3.86526e-19 -0.000562191 3.26832e-20 -0.000784737 -1.57188e-19 -0.000320051 -2.89186e-19 
672 0 3.65706e-18 -0.0284296 1.44161e-20 0.000275597 -0.0108106 -1.2397e-18 0.000553004 3.26871e-19 -0.000357893 -1.12236e-19 0.000350221 3.36508e-19 -2.94284e-19 0.000983653 1.48675e-19 -0.000190129 2.82429e-20 -0.000131028 2.59418e-19 -0.000774263 0.00046309 2.82345e-19 -0.00048637 1.16561e-19 0.000424277 3.71974e-19 -0.000532922 4.82166e-20 -0.00077864 -1.45723e-19 -0.000340795 -3.027e-19 
672.35 0 3.61086e-18 -0.0278662 1.2669e-20 0.00025911 -0.0113859 -1.29606e-18 0.000592717 3.38072e-19 -0.000337807 -1.22242e-19 0.000408748 3.50796e-19 -2.90731e-19 0.00100011 1.16439e-19 -0.000187687 2.67575e-20 -0.000145805 2.60001e-19 -0.000782478 0.000473603 2.68471e-19 -0.000480155 9.80703e-20 0.000421335 3.5821e-19 -0.000505615 5.9036e-20 -0.000770523 -1.31299e-19 -0.000362395 -3.07574e-19 
672.7 0 3.548e-18 -0.0272878 8.74902e-21 0.0002404 -0.0119441 -1.35233e-18 0.000618475 3.46334e-19 -0.000321157 -1.18752e-19 0.000455765 3.66993e-19 -2.88605e-19 0.00100896 9.81401e-20 -0.000189388 3.55603e-20 -0.000167352 2.46589e-19 -0.000785271 0.000481028 2.53672e-19 -0.00047431 9.02029e-20 0.000414299 3.42782e-19 -0.000481206 6.51461e-20 -0.000763972 -1.26363e-19 -0.000383274 -3.08964e-19 
673.05 0 3.47648e-18 -0.0266951 4.82258e-21 0.00021932 -0.0124825 -1.40841e-18 0.000631279 3.42345e-19 -0.000312144 -1.18488e-19 0.000495505 3.70444e-19 -2.90439e-19 0.00101168 8.33139e-20 -0.000194553 3.97302e-20 -0.000196831 2.21104e-19 -0.000783954 0.000488305 2.42417e-19 -0.000470725 7.51656e-20 0.000405954 3.284e-19 -0.00046086 7.53671e-20 -0.000761451 -1.30985e-19 -0.000404099 -2.96903e-19 
673.4 0 3.39913e-18 -0.026087 4.7865e-21 0.000196961 -0.0130023 -1.4654e-18 0.000634399 3.42416e-19 -0.000310909 -1.18008e-19 0.000532232 3.80178e-19 -2.86565e-19 0.00101123 7.49381e-20 -0.000200901 3.58842e-20 -0.000234592 1.93595e-19 -0.000782919 0.000496765 2.15303e-19 -0.000470217 5.92494e-20 0.000397611 3.07382e-19 -0.000442375 8.04804e-20 -0.000763374 -1.22656e-19 -0.000425468 -2.92229e-19 
673.75 0 3.31073e-18 -0.0254629 -7.75545e-21 0.000174241 -0.013507 -1.52045e-18 0.000632594 3.22554e-19 -0.000313371 -1.33787e-19 0.000568808 3.89014e-19 -2.80461e-19 0.00100709 6.18837e-20 -0.000206632 3.68367e-20 -0.000275143 1.74382e-19 -0.000789524 0.000505245 2.02444e-19 -0.000472119 4.65906e-20 0.000389313 2.91902e-19 -0.000420537 7.50316e-20 -0.000767471 -1.29848e-19 -0.000446468 -2.86998e-19 
674.1 0 3.22663e-18 -0.0248253 -2.43397e-20 0.000152565 -0.013996 -1.57645e-18 0.000627508 3.12872e-19 -0.000317785 -1.51338e-19 0.000607406 3.93509e-19 -2.74146e-19 0.000999037 5.7508e-20 -0.000210255 3.29787e-20 -0.000312283 1.5152e-19 -0.000807435 0.000512061 1.84925e-19 -0.000474011 3.85422e-20 0.000382386 2.95901e-19 -0.000394319 5.87609e-20 -0.000772462 -1.23958e-19 -0.000466949 -2.75751e-19 
674.45 0 3.13112e-18 -0.024177 -4.02414e-20 0.000133722 -0.0144666 -1.62778e-18 0.000617907 3.1175e-19 -0.000327708 -1.6914e-19 0.000648407 4.01385e-19 -2.78458e-19 0.000986304 4.45202e-20 -0.000209637 3.26392e-20 -0.000345979 1.2808e-19 -0.000832384 0.0005174 1.78838e-19 -0.000475442 2.64189e-20 0.000378303 2.93585e-19 -0.000366736 4.95683e-20 -0.000778332 -1.08556e-19 -0.000486614 -2.77256e-19 
674.8 0 3.03174e-18 -0.0235186 -5.77173e-20 0.00011902 -0.0149191 -1.68563e-18 0.000605231 2.9457e-19 -0.000347181 -1.73725e-19 0.000689009 4.24686e-19 -2.80519e-19 0.000968924 4.36458e-20 -0.000201675 3.34519e-20 -0.000378975 1.23067e-19 -0.000858444 0.000523058 1.72877e-19 -0.000478815 2.01697e-20 0.000374747 3.01288e-19 -0.000338433 4.50756e-20 -0.000784549 -9.94695e-20 -0.000505306 -2.87396e-19 
675.15 0 2.92638e-18 -0.0228496 -7.68104e-20 0.000109443 -0.0153571 -1.73583e-18 0.0005914 2.77321e-19 -0.000377004 -1.71082e-19 0.000723173 4.41712e-19 -2.67204e-19 0.000950729 4.22684e-20 -0.000181991 4.2114e-20 -0.000413695 1.22333e-19 -0.00088435 0.000530977 1.63942e-19 -0.000483772 3.27004e-20 0.00036634 2.87955e-19 -0.00030804 3.89784e-20 -0.000790717 -8.94217e-20 -0.000524164 -2.83387e-19 
675.5 0 2.83449e-18 -0.0221727 -9.62438e-20 0.000104918 -0.0157821 -1.79271e-18 0.000574983 2.61731e-19 -0.00041417 -1.80737e-19 0.000745585 4.5868e-19 -2.43508e-19 0.000937795 4.07273e-20 -0.000148847 4.59468e-20 -0.00045015 1.30323e-19 -0.000910811 0.000540493 1.63616e-19 -0.000486632 4.55096e-20 0.000351489 2.73135e-19 -0.000274993 3.71466e-20 -0.000796214 -8.92202e-20 -0.000544627 -2.83916e-19 
675.85 0 2.75221e-18 -0.0214888 -1.14744e-19 0.000104436 -0.0161889 -1.84608e-18 0.000555751 2.53074e-19 -0.000453151 -1.87511e-19 0.000755557 4.67873e-19 -2.3648e-19 0.000932828 4.51757e-20 -0.000106834 4.65544e-20 -0.00048494 1.5886e-19 -0.000937368 0.000547974 1.60481e-19 -0.000486271 3.67663e-20 0.000332891 2.54059e-19 -0.000239433 3.07835e-20 -0.000799857 -7.97402e-20 -0.000566162 -2.93425e-19 
676.2 0 2.65595e-18 -0.020795 -1.36367e-19 0.000106331 -0.0165732 -1.91235e-18 0.000534704 2.33754e-19 -0.000490882 -2.01335e-19 0.000754719 4.75465e-19 -2.27584e-19 0.00093304 6.1374e-20 -6.25311e-05 4.77768e-20 -0.000514142 1.62509e-19 -0.000962897 0.000551295 1.64324e-19 -0.000484452 2.48004e-20 0.000313427 2.15124e-19 -0.000202535 2.45405e-20 -0.000800543 -7.51077e-20 -0.000586597 -2.98511e-19 
676.55 0 2.5651e-18 -0.020089 -1.52372e-19 0.00010925 -0.0169361 -1.97161e-18 0.000511156 2.27514e-19 -0.000530177 -2.20445e-19 0.000742607 4.70605e-19 -2.29162e-19 0.000936128 7.20847e-20 -1.80289e-05 3.15096e-20 -0.000534056 1.64687e-19 -0.000983617 0.000551535 1.68576e-19 -0.000484243 2.57241e-20 0.0002941 1.74282e-19 -0.000166676 3.03259e-20 -0.000797722 -7.21432e-20 -0.000604477 -2.98331e-19 
676.9 0 2.4554e-18 -0.0193719 -1.61392e-19 0.000111371 -0.01728 -2.03248e-18 0.000483659 2.16055e-19 -0.000574824 -2.28406e-19 0.000721471 4.72138e-19 -2.2774e-19 0.000939803 6.36415e-20 2.47411e-05 1.19929e-20 -0.000544319 1.60208e-19 -0.00099336 0.000550534 1.63246e-19 -0.000487989 1.82155e-20 0.000274453 1.46466e-19 -0.000132892 2.82646e-20 -0.000792092 -7.63451e-20 -0.000619137 -3.14848e-19 
677.25 0 2.35137e-18 -0.0186462 -1.59575e-19 0.000109771 -0.0176055 -2.07791e-18 0.000452683 2.16865e-19 -0.000624538 -2.33344e-19 0.000696006 4.72798e-19 -2.23205e-19 0.000940538 5.79159e-20 6.25058e-05 1.30394e-21 -0.000546983 1.4842e-19 -0.00098922 0.000548663 1.5793e-19 -0.000495696 2.45247e-20 0.000255376 1.08663e-19 -0.000100527 3.49972e-20 -0.000783118 -7.70808e-20 -0.000630737 -3.34991e-19 
677.6 0 2.25078e-18 -0.0179124 -1.60865e-19 0.00010252 -0.0179133 -2.11409e-18 0.000423288 2.16491e-19 -0.000676159 -2.46523e-19 0.000667258 4.5929e-19 -2.25715e-19 0.000936202 6.49637e-20 9.3998e-05 -8.95785e-21 -0.000540968 1.46439e-19 -0.000973518 0.000545815 1.50954e-19 -0.000505579 3.18012e-20 0.000236019 8.13848e-20 -6.91368e-05 4.46106e-20 -0.000770204 -9.89911e-20 -0.000639388 -3.52504e-19 
677.95 0 2.16966e-18 -0.0171711 -1.55797e-19 9.06149e-05 -0.0182068 -2.14149e-18 0.000400282 2.20096e-19 -0.000725628 -2.55367e-19 0.000633077 4.43217e-19 -2.18273e-19 0.000927521 6.33318e-20 0.000118787 -2.06722e-20 -0.000524773 1.36154e-19 -0.000948659 0.000543162 1.47027e-19 -0.000514578 5.05998e-20 0.000213364 6.00374e-20 -3.96418e-05 5.16306e-20 -0.000754184 -1.16813e-19 -0.000645221 -3.59218e-19 
678.3 0 2.09886e-18 -0.0164238 -1.52597e-19 7.60162e-05 -0.0184892 -2.17029e-18 0.000383242 2.11139e-19 -0.000770216 -2.4411e-19 0.00059278 4.34866e-19 -2.10646e-19 0.000915504 7.0126e-20 0.000136731 -3.6668e-20 -0.000498469 1.22755e-19 -0.000913095 0.000540076 1.45573e-19 -0.000520851 6.40926e-20 0.00018801 4.75829e-20 -1.42188e-05 5.55311e-20 -0.000735128 -1.30121e-19 -0.00064934 -3.68694e-19 
678.65 0 2.01237e-18 -0.015672 -1.54695e-19 5.77584e-05 -0.0187618 -2.20687e-18 0.000367519 2.03624e-19 -0.000806614 -2.44843e-19 0.00054687 4.10288e-19 -2.03934e-19 0.000900589 7.43782e-20 0.000149555 -4.64819e-20 -0.000463066 1.13154e-19 -0.000865476 0.00053357 1.39081e-19 -0.000526292 6.74779e-20 0.0001623 5.08967e-20 6.56644e-06 5.34883e-20 -0.000712915 -1.27416e-19 -0.000653058 -3.82353e-19 
679 0 1.91693e-18 -0.014916 -1.4664e-19 3.59803e-05 -0.0190236 -2.23148e-18 0.000346622 2.12361e-19 -0.000830877 -2.31249e-19 0.000494307 4.05153e-19 -1.95977e-19 0.000885932 7.97854e-20 0.000160415 -5.97133e-20 -0.000421314 1.09281e-19 -0.000808749 0.000522527 1.3103e-19 -0.000533136 6.67778e-20 0.000136601 5.3718e-20 2.35873e-05 6.52058e-20 -0.000688294 -1.33932e-19 -0.000657472 -3.82884e-19 
679.35 0 1.82248e-18 -0.0141579 -1.26922e-19 1.41985e-05 -0.0192737 -2.25916e-18 0.000316448 2.11352e-19 -0.00084366 -2.02528e-19 0.000433612 3.97525e-19 -1.98831e-19 0.000874264 8.2245e-20 0.000171888 -7.78461e-20 -0.000374945 1.10868e-19 -0.000747567 0.000508514 1.5187e-19 -0.000542426 6.56137e-20 0.000110638 6.03569e-20 3.76739e-05 6.71278e-20 -0.00066168 -1.22465e-19 -0.00066247 -3.95687e-19 
679.7 0 1.73591e-18 -0.0134022 -1.36252e-19 -6.18054e-06 -0.0195094 -2.2865e-18 0.000275191 2.11857e-19 -0.00084867 -1.79358e-19 0.000365242 3.72464e-19 -2.09454e-19 0.000861636 7.97628e-20 0.000183566 -9.44708e-20 -0.000324702 1.20447e-19 -0.000686929 0.000494592 1.74822e-19 -0.000553544 5.32456e-20 8.53938e-05 5.74878e-20 5.04182e-05 7.44704e-20 -0.000634016 -1.22807e-19 -0.000666355 -4.23775e-19 
680.05 0 1.66237e-18 -0.0126517 -1.29375e-19 -2.61951e-05 -0.0197262 -2.31792e-18 0.000224567 2.16555e-19 -0.0008486 -1.56182e-19 0.000289821 3.63952e-19 -2.14843e-19 0.000843407 7.67109e-20 0.000193393 -9.99199e-20 -0.000272546 1.25077e-19 -0.000632014 0.000482801 2.00807e-19 -0.000565253 3.765e-20 6.12031e-05 4.97966e-20 6.21619e-05 8.51594e-20 -0.000605673 -1.19635e-19 -0.000667352 -4.53166e-19 
680.4 0 1.58563e-18 -0.011904 -1.32671e-19 -4.46939e-05 -0.0199231 -2.35567e-18 0.000170655 1.96638e-19 -0.000842284 -1.50277e-19 0.000207872 3.56794e-19 -2.11781e-19 0.000820349 6.83856e-20 0.000199487 -1.2012e-19 -0.000219823 1.34828e-19 -0.000586144 0.000474429 2.12864e-19 -0.000576896 1.25189e-20 3.50443e-05 3.17578e-20 7.16138e-05 9.23707e-20 -0.000576694 -1.10642e-19 -0.00066547 -4.68573e-19 
680.75 0 1.50492e-18 -0.0111548 -1.32291e-19 -6.08603e-05 -0.0201038 -2.37509e-18 0.000119266 2.01875e-19 -0.000828899 -1.34588e-19 0.000124141 3.35946e-19 -2.16338e-19 0.000795789 4.8622e-20 0.000202224 -1.30645e-19 -0.000167314 1.51935e-19 -0.000549164 0.000470638 2.22603e-19 -0.000588517 -1.68012e-20 6.68295e-06 4.05855e-21 7.7789e-05 9.80229e-20 -0.000547047 -1.02831e-19 -0.000663159 -4.78822e-19 
681.1 0 1.41745e-18 -0.0104038 -1.36377e-19 -7.69876e-05 -0.0202725 -2.38578e-18 7.56524e-05 2.05982e-19 -0.000810603 -1.20325e-19 4.53843e-05 3.11652e-19 -2.32681e-19 0.000772212 2.85556e-20 0.000206316 -1.46473e-19 -0.000114406 1.67371e-19 -0.000518081 0.000471892 2.22782e-19 -0.000600368 -5.73041e-20 -1.97169e-05 -1.33144e-20 8.27067e-05 9.6669e-20 -0.00051576 -1.02472e-19 -0.00066142 -4.9097e-19 
681.45 0 1.33865e-18 -0.00965357 -1.37451e-19 -9.38735e-05 -0.0204277 -2.39551e-18 4.44885e-05 2.1342e-19 -0.000790692 -1.20927e-19 -2.42873e-05 2.89309e-19 -2.43624e-19 0.000748211 1.07544e-20 0.000214915 -1.75006e-19 -6.15414e-05 1.75119e-19 -0.000490576 0.000476779 2.31822e-19 -0.000613638 -8.57868e-20 -4.11311e-05 -1.61189e-20 8.98914e-05 9.15118e-20 -0.000482802 -9.99691e-20 -0.000657428 -4.99206e-19 
681.8 0 1.24774e-18 -0.00890549 -1.43348e-19 -0.000110174 -0.0205665 -2.42767e-18 2.80969e-05 2.18295e-19 -0.000771415 -1.21801e-19 -8.66159e-05 2.56238e-19 -2.56841e-19 0.000719827 1.94347e-21 0.000223547 -1.98149e-19 -1.24504e-05 1.67118e-19 -0.000465854 0.000482565 2.27721e-19 -0.000629517 -1.01348e-19 -5.85258e-05 -2.61761e-20 9.98092e-05 8.52423e-20 -0.000449773 -9.57989e-20 -0.000648948 -5.07858e-19 
682.15 0 1.15731e-18 -0.00815935 -1.45402e-19 -0.000125568 -0.0206897 -2.45673e-18 2.48745e-05 2.3244e-19 -0.000752695 -1.21549e-19 -0.000146147 2.31473e-19 -2.61276e-19 0.000687657 -1.70463e-21 0.000225992 -2.17057e-19 2.82982e-05 1.60868e-19 -0.000442826 0.000487614 2.36129e-19 -0.000646828 -1.13056e-19 -7.50379e-05 -3.92659e-20 0.000111376 8.57005e-20 -0.000420468 -8.67742e-20 -0.00063749 -5.27654e-19 
682.5 0 1.06977e-18 -0.00741547 -1.53785e-19 -0.000139648 -0.0207996 -2.49384e-18 3.1321e-05 2.4331e-19 -0.000732508 -1.2791e-19 -0.000203081 2.18848e-19 -2.71508e-19 0.000657484 -9.48659e-21 0.00022028 -2.37173e-19 5.9401e-05 1.58752e-19 -0.000421346 0.000492956 2.37661e-19 -0.000662657 -1.30204e-19 -9.30256e-05 -6.02977e-20 0.000123422 8.32094e-20 -0.00039699 -7.82753e-20 -0.000625964 -5.42316e-19 
682.85 0 9.69908e-19 -0.00667352 -1.61228e-19 -0.000151617 -0.0208963 -2.52272e-18 4.47038e-05 2.39674e-19 -0.000710333 -1.31282e-19 -0.000251185 2.06733e-19 -2.71917e-19 0.000633643 -8.23507e-21 0.000208903 -2.45052e-19 8.34957e-05 1.68703e-19 -0.000402831 0.000500627 2.54923e-19 -0.000674552 -1.45646e-19 -0.000112976 -8.7316e-20 0.000133371 6.12343e-20 -0.000378561 -7.26109e-20 -0.000614959 -5.5869e-19 
683.2 0 8.59735e-19 -0.00593294 -1.6565e-19 -0.000160889 -0.0209776 -2.54668e-18 6.31444e-05 2.30884e-19 -0.000686871 -1.28811e-19 -0.000287292 1.90017e-19 -2.7211e-19 0.000613754 -1.05732e-20 0.000196154 -2.53713e-19 0.000101751 1.78626e-19 -0.000385554 0.00051043 2.77354e-19 -0.000682485 -1.53139e-19 -0.000133022 -1.19708e-19 0.000139317 5.26648e-20 -0.000364036 -6.96393e-20 -0.000603 -5.60134e-19 
683.55 0 7.6617e-19 -0.0051929 -1.50397e-19 -0.000168364 -0.0210404 -2.55918e-18 8.44879e-05 2.09058e-19 -0.000661271 -1.2031e-19 -0.000316276 1.66011e-19 -2.63887e-19 0.000592192 -2.62621e-20 0.000185564 -2.62998e-19 0.000113834 1.84141e-19 -0.000366756 0.000519147 2.82857e-19 -0.000688233 -1.50779e-19 -0.000151352 -1.50409e-19 0.000142508 3.55384e-20 -0.000353206 -7.59483e-20 -0.000590301 -5.57924e-19 
683.9 0 6.69636e-19 -0.00445238 -1.31886e-19 -0.000175341 -0.0210841 -2.56661e-18 0.000106673 1.92243e-19 -0.000633537 -1.09578e-19 -0.000341118 1.51253e-19 -2.53183e-19 0.000568506 -2.86031e-20 0.00017863 -2.55896e-19 0.000121605 1.88459e-19 -0.000349509 0.000523042 2.82932e-19 -0.000692676 -1.49413e-19 -0.000168459 -1.78554e-19 0.000145582 2.79338e-20 -0.000345361 -8.98028e-20 -0.000577777 -5.45715e-19 
684.25 0 5.76545e-19 -0.00371093 -1.14705e-19 -0.000181186 -0.0211092 -2.56884e-18 0.000128253 1.79128e-19 -0.000608382 -1.0055e-19 -0.000358423 1.56085e-19 -2.43333e-19 0.000548047 -3.45529e-20 0.000176367 -2.55738e-19 0.00012867 1.88628e-19 -0.000340568 0.000522702 2.79489e-19 -0.000694671 -1.41797e-19 -0.000185338 -2.03229e-19 0.000151939 2.67419e-20 -0.000336963 -8.64879e-20 -0.000564851 -5.28473e-19 
684.6 0 4.7955e-19 -0.00296845 -9.61657e-20 -0.000185317 -0.0211159 -2.57245e-18 0.000148166 1.59057e-19 -0.000591805 -9.20561e-20 -0.000366931 1.61475e-19 -2.29704e-19 0.000531655 -3.48875e-20 0.000180537 -2.4628e-19 0.000136696 1.99548e-19 -0.000342293 0.000521292 2.90007e-19 -0.000693883 -1.33964e-19 -0.000202463 -2.21095e-19 0.000162971 1.83026e-20 -0.000325373 -8.59127e-20 -0.000551092 -5.17036e-19 
684.95 0 3.83969e-19 -0.00222662 -7.67597e-20 -0.000190489 -0.0211009 -2.57443e-18 0.000166212 1.44503e-19 -0.000585247 -7.72781e-20 -0.000370778 1.61289e-19 -2.29102e-19 0.000512195 -3.04387e-20 0.000192139 -2.52297e-19 0.000145001 2.04833e-19 -0.000350792 0.000521119 3.05953e-19 -0.000691615 -1.22334e-19 -0.000219858 -2.41493e-19 0.000176617 1.17375e-20 -0.000312045 -8.29614e-20 -0.000538286 -5.09473e-19 
685.3 0 2.84483e-19 -0.00148779 -6.40353e-20 -0.000198803 -0.0210594 -2.57273e-18 0.000184555 1.26707e-19 -0.000585078 -8.04399e-20 -0.000374361 1.50943e-19 -2.24852e-19 0.000483122 -3.17969e-20 0.000207813 -2.42009e-19 0.000153617 2.03555e-19 -0.000361647 0.000522676 3.10883e-19 -0.00068685 -1.17197e-19 -0.000238024 -2.54925e-19 0.000190796 1.04488e-20 -0.000298485 -8.52865e-20 -0.000527435 -5.15796e-19 
685.65 0 1.92426e-19 -0.000754159 -5.86833e-20 -0.000209658 -0.0209912 -2.57632e-18 0.000207359 1.17953e-19 -0.000587694 -8.25403e-20 -0.000378686 1.45358e-19 -2.25001e-19 0.000442669 -4.14531e-20 0.000219775 -2.5768e-19 0.000164241 2.08737e-19 -0.000373062 0.000524832 3.10677e-19 -0.000677138 -1.16041e-19 -0.000255461 -2.58182e-19 0.000205886 9.01979e-22 -0.000285099 -7.32345e-20 -0.000518044 -5.03086e-19 
686 0 1.13019e-19 -2.76333e-05 -4.04406e-20 -0.000221664 -0.0208984 -2.56833e-18 0.000234274 1.09916e-19 -0.000592647 -7.83416e-20 -0.000385166 1.44263e-19 -2.10484e-19 0.000393901 -4.6236e-20 0.00022294 -2.6142e-19 0.000178755 2.1263e-19 -0.000384756 0.000527322 3.10151e-19 -0.000662479 -1.2161e-19 -0.000269526 -2.63868e-19 0.000222644 -1.39438e-20 -0.0002718 -6.73893e-20 -0.000509287 -5.01324e-19 
686.35 0 2.99096e-20 0.000692166 -3.96561e-20 -0.000233042 -0.0207832 -2.54987e-18 0.000262698 9.28027e-20 -0.000600142 -9.34081e-20 -0.000396015 1.30471e-19 -1.8712e-19 0.000339742 -4.31819e-20 0.000217055 -2.65425e-19 0.000198714 2.08841e-19 -0.000397601 0.000530545 2.95457e-19 -0.000644797 -1.31323e-19 -0.000280525 -2.76707e-19 0.000241236 -2.83935e-20 -0.000258156 -5.51798e-20 -0.000499448 -4.91621e-19 
686.7 0 -4.77862e-20 0.00140347 -2.5493e-20 -0.000243649 -0.0206485 -2.53471e-18 0.000292535 6.80767e-20 -0.000608595 -1.12756e-19 -0.00040994 1.18549e-19 -1.67492e-19 0.00028241 -2.98134e-20 0.000202951 -2.56779e-19 0.000222342 2.20205e-19 -0.000413065 0.000536186 2.80442e-19 -0.00062558 -1.38746e-19 -0.000289292 -2.90757e-19 0.000261661 -4.829e-20 -0.000244602 -6.3346e-20 -0.000488632 -4.68024e-19 
687.05 0 -1.26968e-19 0.00210274 -3.18788e-20 -0.000254338 -0.0204938 -2.52881e-18 0.00032143 5.93873e-20 -0.000615149 -1.37515e-19 -0.000425197 1.10919e-19 -1.41404e-19 0.000229624 -2.03122e-20 0.000183694 -2.49729e-19 0.000244674 2.35599e-19 -0.00043014 0.000543419 2.56385e-19 -0.000605142 -1.32035e-19 -0.000295887 -2.94379e-19 0.000283092 -5.37665e-20 -0.000230378 -7.44077e-20 -0.000478247 -4.49989e-19 
687.4 0 -2.19062e-19 0.00278905 -3.8683e-20 -0.000265014 -0.0203205 -2.51867e-18 0.000345544 4.64667e-20 -0.000615158 -1.51885e-19 -0.000441859 1.07095e-19 -1.23471e-19 0.000188851 -6.69661e-21 0.000162468 -2.50114e-19 0.000264738 2.45198e-19 -0.000443902 0.000547514 2.45318e-19 -0.000583088 -1.29798e-19 -0.000301639 -3.15588e-19 0.000304914 -5.33267e-20 -0.000214554 -1.02477e-19 -0.00046797 -4.26393e-19 
687.75 0 -3.18338e-19 0.00346277 -4.1908e-20 -0.000275561 -0.0201312 -2.50545e-18 0.000364037 1.86518e-20 -0.000606613 -1.53351e-19 -0.000459857 9.64736e-20 -9.62055e-20 0.000159987 8.13339e-23 0.000140025 -2.55634e-19 0.000285313 2.47737e-19 -0.000450617 0.000546082 2.28766e-19 -0.000557877 -1.20843e-19 -0.000307497 -3.34024e-19 0.00032614 -5.49775e-20 -0.000198863 -1.20086e-19 -0.000457958 -4.34344e-19 
688.1 0 -4.1281e-19 0.00412629 -4.5364e-20 -0.000285391 -0.0199256 -2.49429e-18 0.000378562 4.97072e-21 -0.000592025 -1.54144e-19 -0.00047836 7.52505e-20 -7.00924e-20 0.000141472 1.91142e-22 0.000118231 -2.55007e-19 0.000307879 2.50545e-19 -0.000451498 0.00054087 2.14863e-19 -0.000530242 -1.07873e-19 -0.000312929 -3.56825e-19 0.000343823 -6.21042e-20 -0.000184791 -1.27001e-19 -0.0004484 -4.29299e-19 
688.45 0 -4.97121e-19 0.00478375 -4.58458e-20 -0.000292948 -0.0197069 -2.48338e-18 0.000389828 -3.45836e-21 -0.000573552 -1.49549e-19 -0.000493017 4.97812e-20 -3.83455e-20 0.000135431 -3.16903e-21 9.94606e-05 -2.65105e-19 0.000329464 2.59148e-19 -0.000448098 0.000532799 1.9248e-19 -0.000503303 -9.27427e-20 -0.000316198 -3.65744e-19 0.000355802 -6.39541e-20 -0.000171731 -1.37893e-19 -0.000437305 -4.38013e-19 
688.8 0 -5.91987e-19 0.00543507 -4.74868e-20 -0.000297278 -0.01948 -2.46093e-18 0.000397444 -1.31325e-20 -0.000552824 -1.42948e-19 -0.000497978 3.12776e-20 -2.3736e-20 0.000141776 -3.48115e-21 8.47519e-05 -2.64805e-19 0.000347016 2.63809e-19 -0.000442029 0.000522235 1.76298e-19 -0.000480115 -8.13859e-20 -0.000316383 -3.73682e-19 0.000363201 -5.85559e-20 -0.000159042 -1.42893e-19 -0.000423209 -4.34893e-19 
689.15 0 -6.9156e-19 0.00607614 -6.24391e-20 -0.000300837 -0.0192436 -2.45327e-18 0.000401357 -1.42476e-20 -0.00053056 -1.38602e-19 -0.00049059 1.79471e-20 -1.58028e-20 0.000155247 -2.92535e-21 7.67773e-05 -2.69011e-19 0.000360435 2.68293e-19 -0.000436927 0.000510772 1.6739e-19 -0.000462113 -7.74822e-20 -0.000314627 -3.64673e-19 0.000368458 -5.40853e-20 -0.000148637 -1.53173e-19 -0.000407519 -4.31195e-19 
689.5 0 -7.82095e-19 0.00670655 -6.24535e-20 -0.000306279 -0.0189975 -2.43507e-18 0.000402282 -1.76218e-20 -0.000508843 -1.21466e-19 -0.000475559 1.61721e-20 -9.54263e-21 0.000171305 -4.02837e-21 7.80074e-05 -2.73694e-19 0.000369372 2.78479e-19 -0.000433415 0.000499227 1.5974e-19 -0.000447316 -6.0816e-20 -0.000311762 -3.6135e-19 0.000371801 -4.57181e-20 -0.00014182 -1.55174e-19 -0.000392725 -4.32155e-19 
689.85 0 -8.74765e-19 0.00732663 -5.30943e-20 -0.000312646 -0.0187489 -2.42319e-18 0.000402674 -1.3114e-20 -0.000492361 -9.69705e-20 -0.000461676 2.55608e-20 2.14305e-21 0.000187999 -8.3409e-21 8.6872e-05 -2.76167e-19 0.000374263 2.97337e-19 -0.000428989 0.000487467 1.49696e-19 -0.000433594 -6.37332e-20 -0.000309793 -3.53797e-19 0.000373453 -5.62259e-20 -0.000136974 -1.59167e-19 -0.000381377 -4.25055e-19 
690.2 0 -9.67849e-19 0.00793351 -4.43657e-20 -0.000318518 -0.0184996 -2.38816e-18 0.000405148 -1.40265e-20 -0.000481631 -6.95333e-20 -0.000452755 2.3529e-20 5.87789e-21 0.000207114 -1.08522e-20 9.99996e-05 -2.82431e-19 0.000376521 2.9466e-19 -0.000421974 0.000475855 1.56675e-19 -0.000420292 -7.1525e-20 -0.000310444 -3.34788e-19 0.000375884 -5.99501e-20 -0.00013109 -1.60278e-19 -0.000373987 -4.16432e-19 
690.55 0 -1.06911e-18 0.00852521 -1.93161e-20 -0.000323065 -0.0182445 -2.3447e-18 0.000409512 -1.24526e-20 -0.000471652 -5.48755e-20 -0.000446581 2.5226e-20 2.52156e-20 0.000234402 -1.06978e-20 0.000113988 -2.74526e-19 0.000378097 2.82833e-19 -0.000412959 0.000464697 1.59999e-19 -0.000404202 -8.33279e-20 -0.000311079 -3.25428e-19 0.000381602 -7.39403e-20 -0.000122482 -1.59017e-19 -0.000367952 -4.07321e-19 
690.9 0 -1.17163e-18 0.00910215 -8.35478e-21 -0.000325365 -0.0179783 -2.29648e-18 0.000414629 -1.00709e-20 -0.000460358 -2.71844e-20 -0.000441575 1.6372e-20 3.90634e-20 0.000272164 -9.46814e-21 0.000126995 -2.70996e-19 0.000380116 2.66752e-19 -0.000401733 0.000453956 1.64575e-19 -0.000380516 -7.81078e-20 -0.000306951 -3.15727e-19 0.000389645 -9.77528e-20 -0.000112759 -1.56618e-19 -0.000361588 -3.95391e-19 
691.25 0 -1.27103e-18 0.00966539 4.3494e-22 -0.000326496 -0.0177001 -2.2453e-18 0.000420133 -1.70158e-20 -0.000447839 6.84619e-21 -0.000438264 4.67883e-21 6.12881e-20 0.000313714 3.92585e-21 0.000141368 -2.63833e-19 0.000381993 2.53033e-19 -0.00038515 0.000444441 1.80604e-19 -0.000349215 -8.19899e-20 -0.000298334 -3.02557e-19 0.000396292 -1.1738e-19 -0.000104333 -1.49239e-19 -0.000355073 -3.80834e-19 
691.6 0 -1.36645e-18 0.010214 1.24602e-20 -0.000331148 -0.0174113 -2.1957e-18 0.000423936 -1.51594e-20 -0.000431892 4.22333e-20 -0.000435461 -2.24285e-21 8.30275e-20 0.00035001 1.08777e-20 0.000161177 -2.53154e-19 0.000381179 2.36594e-19 -0.000362073 0.000436622 1.8104e-19 -0.000313231 -7.51891e-20 -0.000289264 -2.99393e-19 0.000397699 -1.16199e-19 -9.78366e-05 -1.44357e-19 -0.000347852 -3.65668e-19 
691.95 0 -1.45705e-18 0.0107472 2.46077e-20 -0.000342937 -0.0171095 -2.15748e-18 0.000423748 -3.38704e-21 -0.000411698 7.95664e-20 -0.000433907 3.45252e-21 8.74058e-20 0.000378535 1.33504e-21 0.000185998 -2.14002e-19 0.000374179 2.15969e-19 -0.000332407 0.000428562 1.88177e-19 -0.000275022 -6.74576e-20 -0.000282984 -3.01232e-19 0.000391084 -1.20606e-19 -9.15985e-05 -1.30127e-19 -0.00033832 -3.62774e-19 
692.3 0 -1.55062e-18 0.011267 2.82965e-20 -0.00036034 -0.0167931 -2.12409e-18 0.00041768 1.21587e-20 -0.00038726 1.1108e-19 -0.000431986 8.9164e-21 8.50577e-20 0.000400031 -9.49218e-21 0.000209749 -1.7571e-19 0.000357664 1.90625e-19 -0.000296033 0.000416974 1.88747e-19 -0.000236481 -5.77818e-20 -0.000281071 -3.04833e-19 0.00037764 -1.37412e-19 -8.3903e-05 -1.29944e-19 -0.00032631 -3.53088e-19 
692.65 0 -1.64541e-18 0.0117737 4.75422e-20 -0.000380701 -0.0164659 -2.09692e-18 0.000403589 2.30936e-20 -0.000357937 1.33452e-19 -0.000425806 1.64965e-20 7.40556e-20 0.000415785 -9.16887e-21 0.000228526 -1.41856e-19 0.000332345 1.79833e-19 -0.000256873 0.000398754 1.84498e-19 -0.000198262 -5.04933e-20 -0.000279622 -2.97184e-19 0.000361398 -1.54006e-19 -7.35738e-05 -1.07073e-19 -0.000314873 -3.49979e-19 
693 0 -1.73287e-18 0.0122637 6.14154e-20 -0.00040154 -0.016129 -2.06532e-18 0.000380257 3.33448e-20 -0.000324716 1.50828e-19 -0.000414907 2.52952e-20 7.43391e-20 0.000429326 4.36885e-21 0.000244818 -9.99198e-20 0.000306332 1.81341e-19 -0.000221776 0.000374504 1.81432e-19 -0.000162226 -4.75165e-20 -0.000275162 -2.82511e-19 0.000346302 -1.72155e-19 -6.10603e-05 -9.57388e-20 -0.000306453 -3.35648e-19 
693.35 0 -1.79836e-18 0.0127343 8.0776e-20 -0.000420211 -0.015779 -2.02839e-18 0.000348401 3.62855e-20 -0.000291908 1.35517e-19 -0.00039834 3.82899e-20 7.46601e-20 0.00044291 1.47321e-20 0.000261884 -8.23562e-20 0.000285948 1.83613e-19 -0.000194877 0.000348667 1.6834e-19 -0.000131448 -4.85019e-20 -0.000268348 -2.61811e-19 0.000335331 -1.72426e-19 -4.91408e-05 -8.16824e-20 -0.000299444 -3.25291e-19 
693.7 0 -1.85811e-18 0.0131875 9.64252e-20 -0.000435164 -0.0154158 -1.98331e-18 0.000313456 2.83123e-20 -0.000266587 1.23506e-19 -0.000376613 5.3704e-20 6.05427e-20 0.000453522 3.71493e-20 0.000279274 -6.19221e-20 0.000269632 1.73491e-19 -0.000177542 0.000325495 1.5741e-19 -0.000107583 -4.83401e-20 -0.000259922 -2.53895e-19 0.000330564 -1.59355e-19 -4.01725e-05 -8.16859e-20 -0.000291846 -3.27017e-19 
694.05 0 -1.91138e-18 0.0136258 1.11726e-19 -0.000448999 -0.0150439 -1.92776e-18 0.000280079 2.7805e-20 -0.000253593 1.2016e-19 -0.000354496 5.23678e-20 4.77539e-20 0.00045544 7.01935e-20 0.00029633 -3.20459e-20 0.000251505 1.58067e-19 -0.000170285 0.000306501 1.46754e-19 -8.95116e-05 -6.14006e-20 -0.000251095 -2.67579e-19 0.000332995 -1.40755e-19 -3.38566e-05 -7.02242e-20 -0.000283938 -3.31547e-19 
694.4 0 -1.961e-18 0.0140501 1.18824e-19 -0.000465547 -0.0146664 -1.87234e-18 0.000248415 3.08345e-20 -0.00025254 9.4693e-20 -0.000337297 4.68262e-20 3.32881e-20 0.000446446 9.31969e-20 0.000315344 -1.94535e-20 0.000228852 1.51041e-19 -0.000171168 0.000289484 1.30886e-19 -7.45951e-05 -7.17629e-20 -0.000243651 -2.76837e-19 0.000341037 -1.19575e-19 -2.78171e-05 -6.7842e-20 -0.000276045 -3.42026e-19 
694.75 0 -2.01371e-18 0.0144615 1.20652e-19 -0.000484869 -0.0142795 -1.81007e-18 0.000219301 3.17982e-20 -0.000261751 8.98986e-20 -0.000325899 3.62832e-20 4.23269e-20 0.00043029 1.1308e-19 0.000340433 -4.07852e-22 0.000203552 1.49051e-19 -0.000175883 0.000273063 1.09485e-19 -6.18444e-05 -7.12291e-20 -0.000238536 -2.82399e-19 0.000351389 -1.03528e-19 -2.17003e-05 -6.46428e-20 -0.000269011 -3.33627e-19 
695.1 0 -2.0721e-18 0.0148612 1.32639e-19 -0.000504756 -0.0138808 -1.74608e-18 0.000194093 3.37158e-20 -0.00028208 8.16833e-20 -0.000315555 2.42752e-20 3.79751e-20 0.000414408 1.09927e-19 0.000373947 9.25694e-21 0.000177683 1.56269e-19 -0.000179897 0.000260184 7.73736e-20 -5.03892e-05 -5.84783e-20 -0.000234667 -2.9101e-19 0.000361376 -7.92512e-20 -1.71776e-05 -6.85132e-20 -0.000264663 -3.30005e-19 
695.45 0 -2.12149e-18 0.0152489 1.51408e-19 -0.000522109 -0.0134736 -1.68413e-18 0.000173024 5.61419e-20 -0.000313835 7.41831e-20 -0.000301228 1.39033e-20 4.08617e-20 0.000405086 9.81853e-20 0.000412942 2.07166e-20 0.000155269 1.57667e-19 -0.000179853 0.000253423 4.4502e-20 -3.85762e-05 -4.85668e-20 -0.000229858 -2.95344e-19 0.000367629 -6.67503e-20 -1.51023e-05 -8.02541e-20 -0.00026354 -3.29382e-19 
695.8 0 -2.15997e-18 0.0156234 1.66872e-19 -0.000533802 -0.013062 -1.62355e-18 0.000157032 6.64219e-20 -0.00035176 5.55266e-20 -0.000281351 -6.91581e-21 4.95158e-20 0.000401639 8.17305e-20 0.000451824 2.6787e-20 0.000141379 1.53359e-19 -0.000173333 0.000252534 5.0113e-21 -2.62277e-05 -4.25162e-20 -0.000223107 -2.98752e-19 0.000367919 -5.90586e-20 -1.6226e-05 -8.61815e-20 -0.000263105 -3.29927e-19 
696.15 0 -2.21348e-18 0.0159825 1.76126e-19 -0.000541701 -0.012648 -1.55704e-18 0.000145655 8.66765e-20 -0.000389442 3.36168e-20 -0.000255604 -1.93258e-20 5.88854e-20 0.000399418 7.3849e-20 0.000487839 2.78601e-20 0.000137318 1.54657e-19 -0.000159491 0.000255772 -1.55661e-20 -1.30243e-05 -3.33745e-20 -0.000212619 -2.91603e-19 0.000361729 -5.86807e-20 -1.98889e-05 -1.03782e-19 -0.000260278 -3.18263e-19 
696.5 0 -2.27863e-18 0.0163225 1.8063e-19 -0.000549586 -0.0122319 -1.49769e-18 0.000137049 9.10098e-20 -0.000424091 1.30892e-20 -0.000222735 -2.4628e-20 6.41183e-20 0.000396677 6.32699e-20 0.000521029 2.73891e-20 0.00014365 1.57978e-19 -0.000138817 0.000258938 -1.55316e-20 2.92785e-06 -1.70601e-20 -0.000196084 -2.84548e-19 0.000348416 -3.4809e-20 -2.24927e-05 -1.1946e-19 -0.000256472 -3.13335e-19 
696.85 0 -2.32348e-18 0.0166395 1.96906e-19 -0.000558427 -0.0118106 -1.45737e-18 0.000131962 8.54934e-20 -0.00045291 8.74978e-21 -0.000181084 -3.14269e-20 6.64118e-20 0.000388916 5.25209e-20 0.000552192 3.74556e-20 0.000160966 1.62192e-19 -0.000112219 0.000257987 -2.08416e-20 2.29857e-05 3.93471e-21 -0.000175071 -2.73597e-19 0.000328389 -2.60749e-20 -2.05651e-05 -1.23361e-19 -0.000254914 -2.94174e-19 
697.2 0 -2.37112e-18 0.0169352 1.99909e-19 -0.000569362 -0.0113815 -1.42288e-18 0.000130353 8.0486e-20 -0.000474472 1.2701e-21 -0.00012953 -3.31572e-20 6.43754e-20 0.0003699 4.54687e-20 0.000579326 4.57133e-20 0.00018676 1.69899e-19 -8.19813e-05 0.000253753 -2.36128e-20 4.67123e-05 2.49333e-20 -0.000154211 -2.62727e-19 0.000303989 -1.74258e-20 -1.3155e-05 -1.27629e-19 -0.000255899 -2.77026e-19 
697.55 0 -2.41551e-18 0.0172153 2.02531e-19 -0.000582166 -0.0109481 -1.38289e-18 0.000128263 8.37755e-20 -0.000491465 -7.26766e-21 -7.19148e-05 -3.62446e-20 5.39913e-20 0.000338885 5.15166e-20 0.000598614 5.43567e-20 0.000215478 1.73353e-19 -5.04311e-05 0.000248846 -2.70678e-20 7.07062e-05 3.03686e-20 -0.000137246 -2.63773e-19 0.000280153 -1.11881e-20 -1.04189e-06 -1.14261e-19 -0.000258342 -2.6413e-19 
697.9 0 -2.45687e-18 0.0174806 1.87352e-19 -0.000594377 -0.0105131 -1.3401e-18 0.000120811 7.51373e-20 -0.000506075 -1.31969e-20 -1.72119e-05 -4.41841e-20 4.07798e-20 0.000297489 4.73244e-20 0.000607778 6.73324e-20 0.000241349 1.71834e-19 -1.93837e-05 0.000243583 -2.25888e-20 9.01315e-05 3.5244e-20 -0.00012693 -2.74255e-19 0.000261402 -1.1889e-20 1.48536e-05 -9.22436e-20 -0.000260406 -2.43165e-19 
698.25 0 -2.49371e-18 0.0177295 1.72917e-19 -0.00060386 -0.0100707 -1.29441e-18 0.000103679 5.99934e-20 -0.000520625 -1.06504e-20 2.7501e-05 -4.86077e-20 4.03412e-20 0.000246312 4.80298e-20 0.000606039 9.31482e-20 0.000260725 1.69468e-19 9.02772e-06 0.000236151 -1.2537e-20 0.000102633 4.03644e-20 -0.000125083 -2.88998e-19 0.000249312 -8.36047e-21 3.2113e-05 -7.96655e-20 -0.000261184 -2.28443e-19 
698.6 0 -2.51883e-18 0.017964 1.54875e-19 -0.000609718 -0.00961699 -1.24383e-18 7.57237e-05 5.00173e-20 -0.000538537 -2.03092e-20 5.93455e-05 -4.4508e-20 4.7987e-20 0.000186287 3.80927e-20 0.000594134 1.0229e-19 0.000272167 1.58829e-19 3.19002e-05 0.000225816 -4.11091e-21 0.000110034 4.32688e-20 -0.000130921 -3.09867e-19 0.000243503 -2.25785e-20 4.75783e-05 -7.17578e-20 -0.000260812 -2.24246e-19 
698.95 0 -2.5485e-18 0.018184 1.33396e-19 -0.000611514 -0.00915306 -1.20305e-18 4.18244e-05 1.27719e-20 -0.00056259 -2.55599e-20 7.65443e-05 -3.54574e-20 6.15275e-20 0.000120532 3.65101e-20 0.000572549 1.14445e-19 0.000275395 1.50828e-19 4.92058e-05 0.000214919 -1.05996e-20 0.000116322 4.33854e-20 -0.000143672 -3.33479e-19 0.000243697 -2.33314e-20 6.07477e-05 -6.21459e-20 -0.000260219 -2.08274e-19 
699.3 0 -2.56604e-18 0.018387 1.03009e-19 -0.00060871 -0.00867746 -1.15645e-18 1.02234e-05 -1.01291e-20 -0.000593893 -4.8647e-20 7.80947e-05 -4.66817e-20 8.02197e-20 5.09288e-05 4.61403e-20 0.000542092 1.1305e-19 0.00026988 1.48918e-19 6.29585e-05 0.000205873 -2.04389e-20 0.000123755 3.78541e-20 -0.000162214 -3.51876e-19 0.00025099 -2.88807e-20 7.39594e-05 -4.91285e-20 -0.000260097 -1.99244e-19 
699.65 0 -2.59217e-18 0.0185746 7.96962e-20 -0.000601515 -0.00819369 -1.11611e-18 -1.48003e-05 -2.12939e-20 -0.000629021 -6.95958e-20 6.1597e-05 -4.69685e-20 9.89398e-20 -2.10571e-05 2.97254e-20 0.000504477 1.04941e-19 0.000256468 1.49421e-19 7.49286e-05 0.000199675 -2.68792e-20 0.00013392 3.4655e-20 -0.000184234 -3.61551e-19 0.000263448 -3.47699e-20 8.92396e-05 -4.45113e-20 -0.000258651 -1.98157e-19 
700 0 -2.60568e-18 0.0187478 5.26586e-20 -0.000590584 -0.00771395 -1.05792e-18 -3.3865e-05 -3.76795e-20 -0.000662913 -7.63912e-20 2.77463e-05 -6.43647e-20 1.18587e-19 -9.06378e-05 2.13066e-20 0.00046107 1.02644e-19 0.000237389 1.48708e-19 8.78975e-05 0.000196793 -2.77797e-20 0.00014676 3.20724e-20 -0.000208469 -3.73889e-19 0.000277209 -4.14202e-20 0.000105852 -5.77483e-20 -0.00025408 -1.9053e-19 
700.35 0 -2.62955e-18 0.0189051 3.50873e-20 -0.000577777 -0.00724304 -1.00482e-18 -5.07527e-05 -4.69327e-20 -0.000692421 -8.57939e-20 -1.66167e-05 -8.71105e-20 1.39916e-19 -0.000154876 3.86251e-20 0.000415535 1.04001e-19 0.000214084 1.45396e-19 0.000102111 0.000196868 -2.21651e-20 0.000159843 3.1819e-20 -0.000232688 -3.8069e-19 0.000289913 -5.35627e-20 0.00012097 -5.88726e-20 -0.000247543 -1.80731e-19 
700.7 0 -2.67115e-18 0.0190467 1.74547e-20 -0.000565866 -0.00677642 -9.45599e-19 -6.92087e-05 -6.03924e-20 -0.000714717 -7.93899e-20 -6.49465e-05 -1.1021e-19 1.70969e-19 -0.00021401 5.04447e-20 0.000374133 1.08397e-19 0.000187646 1.4328e-19 0.000114289 0.000196966 -2.1932e-20 0.000171962 3.91578e-20 -0.000255308 -3.99663e-19 0.00030009 -6.12804e-20 0.000132771 -5.69823e-20 -0.000239531 -1.7244e-19 
701.05 0 -2.70086e-18 0.019174 7.0256e-21 -0.000555571 -0.00630991 -9.00268e-19 -8.73443e-05 -7.51507e-20 -0.000728879 -7.57783e-20 -0.000114349 -1.22798e-19 2.00455e-19 -0.000268342 5.98621e-20 0.000341846 1.09839e-19 0.000159592 1.15672e-19 0.000122771 0.00019609 -1.81396e-20 0.000183766 4.12939e-20 -0.000276958 -4.18845e-19 0.000306608 -7.48587e-20 0.000141478 -4.67719e-20 -0.000228521 -1.74383e-19 
701.4 0 -2.72804e-18 0.0192885 -1.2548e-20 -0.000546453 -0.00584442 -8.48881e-19 -0.000102287 -7.89457e-20 -0.000737516 -7.60847e-20 -0.000164903 -1.4266e-19 2.26176e-19 -0.000318149 5.85952e-20 0.000318809 1.15126e-19 0.000131017 8.68159e-20 0.000130433 0.000198331 -1.1923e-20 0.000195714 3.13436e-20 -0.000298046 -4.34485e-19 0.000310604 -7.73568e-20 0.000147716 -3.09562e-20 -0.00021476 -1.73237e-19 
701.75 0 -2.74766e-18 0.0193899 -3.13485e-20 -0.000538686 -0.00538054 -7.84594e-19 -0.000116549 -9.69068e-20 -0.000742875 -6.78015e-20 -0.000214499 -1.61637e-19 2.56147e-19 -0.000365465 5.45585e-20 0.000303084 1.39975e-19 0.000105366 5.41544e-20 0.000139959 0.000205592 -1.18705e-20 0.000206418 2.91424e-20 -0.000318434 -4.4959e-19 0.000314713 -8.01293e-20 0.00015295 -1.37234e-20 -0.00020145 -1.71663e-19 
702.1 0 -2.77097e-18 0.0194766 -3.97157e-20 -0.000532349 -0.00491518 -7.09788e-19 -0.000131563 -1.17169e-19 -0.000744194 -6.38646e-20 -0.000258888 -1.85453e-19 2.68123e-19 -0.000412653 5.15883e-20 0.000293091 1.41982e-19 8.79496e-05 2.50892e-20 0.000151935 0.000215262 -3.03985e-20 0.000216501 1.72388e-20 -0.000337466 -4.6559e-19 0.000321196 -8.76034e-20 0.0001588 -7.21873e-21 -0.000189623 -1.759e-19 
702.45 0 -2.76559e-18 0.0195478 -2.82742e-20 -0.000526088 -0.00444804 -6.44033e-19 -0.000143326 -1.42836e-19 -0.000740642 -4.46206e-20 -0.000297086 -2.15287e-19 2.65575e-19 -0.000459467 5.93753e-20 0.000285416 1.44448e-19 8.05642e-05 -4.77868e-21 0.000166407 0.000226762 -4.47979e-20 0.000229303 2.36703e-20 -0.000354275 -4.74923e-19 0.00033008 -7.95403e-20 0.000167327 1.08373e-21 -0.000178088 -1.76936e-19 
702.8 0 -2.77016e-18 0.0196028 -4.41787e-21 -0.000517501 -0.00398449 -5.73183e-19 -0.000147936 -1.64905e-19 -0.000732611 -2.52681e-20 -0.000331082 -2.40868e-19 2.58557e-19 -0.000505685 6.45916e-20 0.000277604 1.37648e-19 8.12383e-05 -2.80958e-20 0.000186193 0.00023963 -5.3641e-20 0.000247335 3.41881e-20 -0.000366792 -4.79034e-19 0.000340062 -7.62712e-20 0.000180882 1.6597e-20 -0.000165753 -1.71174e-19 
703.15 0 -2.76631e-18 0.0196418 2.18506e-20 -0.000505815 -0.0035297 -4.95402e-19 -0.000144946 -1.81095e-19 -0.000719582 -1.05873e-20 -0.00036313 -2.73097e-19 2.42613e-19 -0.000550991 5.46412e-20 0.000267149 1.3782e-19 8.49534e-05 -3.59395e-20 0.000213659 0.000250167 -5.32375e-20 0.000269619 3.37606e-20 -0.000373223 -4.75464e-19 0.000349668 -7.1542e-20 0.0001982 4.8254e-20 -0.000152074 -1.7052e-19 
703.5 0 -2.76958e-18 0.0196652 4.15386e-20 -0.000491237 -0.00308492 -4.20108e-19 -0.000138084 -1.98898e-19 -0.000699419 -5.14312e-21 -0.000394135 -2.92535e-19 2.39758e-19 -0.000593497 3.50469e-20 0.000252575 1.47625e-19 8.39874e-05 -3.53804e-20 0.000248425 0.000255021 -5.72531e-20 0.000293792 2.92162e-20 -0.000374655 -4.79095e-19 0.000356704 -6.84551e-20 0.000214742 6.12448e-20 -0.000138129 -1.64148e-19 
703.85 0 -2.75881e-18 0.0196746 5.87966e-20 -0.000473232 -0.00264782 -3.44044e-19 -0.000133476 -2.0937e-19 -0.000671543 8.72348e-21 -0.000423363 -3.11794e-19 2.18857e-19 -0.00063041 8.59519e-21 0.000236962 1.6086e-19 7.23625e-05 -3.26804e-20 0.000287779 0.000252453 -5.67731e-20 0.000317687 3.56484e-20 -0.000372729 -4.63923e-19 0.000362816 -6.76266e-20 0.000226772 6.90419e-20 -0.000125432 -1.64378e-19 
704.2 0 -2.75531e-18 0.0196708 5.96132e-20 -0.000451938 -0.0022145 -2.77903e-19 -0.000132086 -2.26223e-19 -0.000637019 2.86198e-20 -0.000449768 -3.3286e-19 2.05533e-19 -0.000660105 -1.22864e-20 0.000227437 1.60875e-19 4.91001e-05 -2.56281e-20 0.000326227 0.000242168 -6.72945e-20 0.000338948 5.76302e-20 -0.000367709 -4.49653e-19 0.000370792 -5.63043e-20 0.000232838 7.20528e-20 -0.000113721 -1.59511e-19 
704.55 0 -2.74248e-18 0.0196537 6.39676e-20 -0.00042966 -0.00178105 -2.23884e-19 -0.000130294 -2.4041e-19 -0.000598103 4.41599e-20 -0.000476751 -3.45937e-19 1.85841e-19 -0.000683844 -3.20255e-20 0.000229098 1.67759e-19 1.86702e-05 -1.68987e-20 0.000361164 0.000227728 -9.17339e-20 0.000357397 8.67622e-20 -0.000360534 -4.22122e-19 0.000378934 -5.8755e-20 0.000233605 7.76049e-20 -0.000101863 -1.433e-19 
704.9 0 -2.72657e-18 0.0196214 7.17905e-20 -0.000407699 -0.00134474 -1.63962e-19 -0.000128923 -2.592e-19 -0.000556998 5.09771e-20 -0.000508658 -3.43679e-19 1.69356e-19 -0.000704014 -5.25892e-20 0.000241352 1.64372e-19 -1.0876e-05 3.92745e-21 0.000394307 0.000214174 -1.13011e-19 0.000374954 1.01508e-19 -0.000353932 -4.08216e-19 0.000384858 -4.44891e-20 0.000231634 8.66607e-20 -9.032e-05 -1.10952e-19 
705.25 0 -2.70069e-18 0.0195736 8.10414e-20 -0.00038621 -0.000904334 -1.09712e-19 -0.000133071 -2.6733e-19 -0.000513274 5.12508e-20 -0.0005455 -3.63593e-19 1.61428e-19 -0.000722218 -8.93713e-20 0.000258785 1.59879e-19 -3.52295e-05 1.90722e-20 0.000424528 0.000201002 -1.15682e-19 0.000392295 1.11147e-19 -0.000346394 -4.07255e-19 0.000390582 -3.61557e-20 0.000228619 8.92621e-20 -7.99681e-05 -9.3011e-20 
705.6 0 -2.68646e-18 0.0195123 8.52139e-20 -0.000365448 -0.000462591 -4.95068e-20 -0.000145318 -2.76568e-19 -0.000466619 5.40571e-20 -0.000585329 -3.77747e-19 1.70856e-19 -0.000738192 -1.18332e-19 0.000277106 1.62672e-19 -5.5592e-05 3.94156e-20 0.000447807 0.000182893 -1.2162e-19 0.000408291 1.13348e-19 -0.000334438 -4.00857e-19 0.000398865 -1.82976e-20 0.000224565 7.80589e-20 -7.25188e-05 -6.43886e-20 
705.95 0 -2.67338e-18 0.0194365 9.32342e-20 -0.000345426 -2.41426e-05 1.76819e-21 -0.00016647 -2.83046e-19 -0.000419238 5.90549e-20 -0.000623224 -4.05214e-19 1.71425e-19 -0.000751764 -1.56922e-19 0.000296404 1.69981e-19 -7.24116e-05 5.83739e-20 0.000464357 0.000156676 -1.17532e-19 0.000422717 1.08996e-19 -0.000318304 -4.12566e-19 0.000408647 8.55993e-22 0.00021868 6.87279e-20 -6.76628e-05 -2.65912e-20 
706.3 0 -2.66441e-18 0.0193445 1.0299e-19 -0.000325962 0.000410669 4.2982e-20 -0.00019467 -2.78103e-19 -0.000370858 5.1385e-20 -0.000653248 -4.19246e-19 1.71012e-19 -0.000760905 -2.00925e-19 0.000315288 1.92615e-19 -8.55794e-05 8.10216e-20 0.000477618 0.000124689 -1.14003e-19 0.000436179 9.60199e-20 -0.000299948 -4.20726e-19 0.000417233 2.06728e-20 0.000209876 4.912e-20 -6.27218e-05 1.86432e-20 
706.65 0 -2.65528e-18 0.0192386 1.12284e-19 -0.000305228 0.000843164 7.98674e-20 -0.000223509 -2.6925e-19 -0.000318241 5.24533e-20 -0.00066906 -4.28781e-19 1.71127e-19 -0.0007605 -2.39079e-19 0.000330372 2.00575e-19 -9.55115e-05 8.95929e-20 0.000488609 9.26436e-05 -1.06093e-19 0.000449229 9.5882e-20 -0.000280196 -4.17257e-19 0.000422194 3.11314e-20 0.000198884 3.64784e-20 -5.65347e-05 4.13023e-20 
707 0 -2.64078e-18 0.0191219 1.32088e-19 -0.00028223 0.00127323 1.31319e-19 -0.000246941 -2.52812e-19 -0.000259719 6.7935e-20 -0.000665807 -4.22938e-19 1.85092e-19 -0.000749345 -2.82071e-19 0.000340642 2.05983e-19 -0.000101627 8.35905e-20 0.000498445 6.41046e-05 -1.19138e-19 0.000462071 1.07103e-19 -0.000260296 -4.20335e-19 0.000423405 3.87367e-20 0.000187813 3.27831e-20 -5.04483e-05 6.60844e-20 
707.35 0 -2.62526e-18 0.0189938 1.61438e-19 -0.000258167 0.001699 1.85268e-19 -0.000261529 -2.30957e-19 -0.000198323 8.08041e-20 -0.000642513 -4.16019e-19 1.94456e-19 -0.000732546 -3.16324e-19 0.000350019 2.20644e-19 -0.000104132 9.19785e-20 0.000508821 3.9235e-05 -1.38583e-19 0.000474363 1.20658e-19 -0.000242383 -3.98947e-19 0.000423344 3.57972e-20 0.00017841 3.20079e-20 -4.53348e-05 7.83303e-20 
707.7 0 -2.60419e-18 0.018851 1.80262e-19 -0.000235144 0.00212034 2.30184e-19 -0.000267623 -2.16155e-19 -0.000138196 9.03675e-20 -0.000602588 -4.17342e-19 2.12372e-19 -0.000717024 -3.50163e-19 0.000362235 2.36912e-19 -0.000105108 9.42428e-20 0.000520018 1.74675e-05 -1.59174e-19 0.000483526 1.23217e-19 -0.000226622 -3.89657e-19 0.000423927 3.65477e-20 0.000171216 3.28469e-20 -3.81499e-05 8.64386e-20 
708.05 0 -2.58586e-18 0.0186915 1.81534e-19 -0.000214588 0.00253971 2.61741e-19 -0.000266822 -1.95542e-19 -8.24143e-05 9.81866e-20 -0.000554413 -4.03371e-19 2.29867e-19 -0.000703855 -3.82626e-19 0.000375294 2.50054e-19 -0.000107641 1.01072e-19 0.000530847 -2.3243e-06 -1.83765e-19 0.000487113 1.34718e-19 -0.000212897 -3.86399e-19 0.000425011 3.76515e-20 0.000165708 2.71997e-20 -2.68244e-05 9.4381e-20 
708.4 0 -2.55347e-18 0.0185168 1.90434e-19 -0.000195364 0.00295801 3.13262e-19 -0.000258696 -1.86922e-19 -3.60377e-05 1.16986e-19 -0.000506932 -3.9727e-19 2.37538e-19 -0.000688228 -4.09536e-19 0.000386666 2.63945e-19 -0.000114599 1.08519e-19 0.000541252 -2.19389e-05 -2.18959e-19 0.00048512 1.28648e-19 -0.000202892 -3.92632e-19 0.000424089 4.24366e-20 0.000161842 2.11277e-20 -1.44745e-05 1.00434e-19 
708.75 0 -2.51092e-18 0.0183308 1.9585e-19 -0.000177012 0.00337403 3.64337e-19 -0.000241869 -1.77769e-19 -2.53909e-06 1.23329e-19 -0.00046436 -3.90891e-19 2.5151e-19 -0.00066708 -4.15974e-19 0.000395668 2.64031e-19 -0.00012701 9.81632e-20 0.000552177 -4.29251e-05 -2.58703e-19 0.000479492 1.12053e-19 -0.000197127 -3.81505e-19 0.000419802 4.56346e-20 0.000158509 1.95721e-20 -4.10783e-06 9.85184e-20 
709.1 0 -2.47536e-18 0.0181368 2.00251e-19 -0.000159725 0.00378489 4.12154e-19 -0.00021851 -1.66733e-19 2.10978e-05 1.24079e-19 -0.000427114 -3.76072e-19 2.58931e-19 -0.000640033 -4.1174e-19 0.000399037 2.61363e-19 -0.00014309 7.64625e-20 0.000562286 -6.43305e-05 -2.82793e-19 0.000474035 8.85796e-20 -0.000192813 -3.83778e-19 0.000413186 4.8978e-20 0.000153092 1.28891e-20 3.93909e-06 1.03011e-19 
709.45 0 -2.43404e-18 0.0179361 1.95061e-19 -0.000143402 0.00418659 4.56868e-19 -0.000194079 -1.55928e-19 4.20572e-05 1.2495e-19 -0.000393673 -3.52291e-19 2.59102e-19 -0.000608574 -4.08814e-19 0.000392713 2.70899e-19 -0.000159597 5.9592e-20 0.000568291 -8.46609e-05 -2.91917e-19 0.000472433 7.5569e-20 -0.000187413 -3.67347e-19 0.000405861 5.24537e-20 0.000144973 9.59209e-21 1.21561e-05 1.23678e-19 
709.8 0 -2.38233e-18 0.0177259 1.81942e-19 -0.00012798 0.00457703 4.99939e-19 -0.000171013 -1.50078e-19 6.66582e-05 1.30344e-19 -0.000361589 -3.30942e-19 2.66635e-19 -0.000576235 -4.13588e-19 0.000375229 2.83652e-19 -0.000173636 4.2807e-20 0.000569233 -0.000103264 -3.05564e-19 0.000475124 5.13179e-20 -0.000180561 -3.39763e-19 0.000397751 7.61033e-20 0.000134178 2.07035e-20 2.30266e-05 1.4456e-19 
710.15 0 -2.34788e-18 0.0175028 1.69959e-19 -0.000113949 0.0049603 5.47648e-19 -0.000148652 -1.41625e-19 9.84603e-05 1.25008e-19 -0.000329202 -3.03868e-19 2.53331e-19 -0.000545531 -4.1955e-19 0.000347384 2.98526e-19 -0.000186834 2.7536e-20 0.000569397 -0.000119669 -2.91999e-19 0.000478246 3.32239e-20 -0.000172985 -3.123e-19 0.000387019 9.72164e-20 0.00011971 3.44014e-20 3.56567e-05 1.65729e-19 
710.5 0 -2.30782e-18 0.0172665 1.65934e-19 -0.000100557 0.00534327 5.85524e-19 -0.000125789 -1.25572e-19 0.000137476 1.25884e-19 -0.000296162 -2.81216e-19 2.49067e-19 -0.000514921 -4.1848e-19 0.000312379 3.09624e-19 -0.000202898 1.86954e-20 0.000573828 -0.000133027 -2.80935e-19 0.000478593 1.99954e-20 -0.000166238 -3.02194e-19 0.000374208 1.24553e-19 0.000102457 4.57303e-20 4.72161e-05 1.67246e-19 
710.85 0 -2.26705e-18 0.0170176 1.49714e-19 -8.55792e-05 0.00572823 6.36285e-19 -0.000102511 -1.1006e-19 0.000178828 1.21206e-19 -0.000260637 -2.60404e-19 2.20846e-19 -0.000485112 -4.10109e-19 0.000276171 3.19127e-19 -0.000223152 2.72743e-21 0.000582637 -0.000142283 -2.59167e-19 0.000477449 6.97906e-21 -0.000161362 -2.89359e-19 0.000361025 1.45846e-19 8.48354e-05 5.46773e-20 5.77359e-05 1.64183e-19 
711.2 0 -2.22874e-18 0.0167561 1.54028e-19 -6.93305e-05 0.00611299 6.76996e-19 -8.23357e-05 -8.99707e-20 0.000217012 1.23003e-19 -0.000220914 -2.3704e-19 2.02041e-19 -0.000460876 -3.89332e-19 0.000242619 3.20009e-19 -0.000245586 -1.53513e-20 0.000594923 -0.000148547 -2.60259e-19 0.000476603 -1.44257e-20 -0.000156364 -2.80236e-19 0.000345644 1.60077e-19 6.94035e-05 6.09913e-20 6.97824e-05 1.61424e-19 
711.55 0 -2.19121e-18 0.0164835 1.56694e-19 -5.36084e-05 0.00649334 7.38294e-19 -6.73726e-05 -8.33488e-20 0.000250597 1.31019e-19 -0.000180883 -2.25572e-19 1.93807e-19 -0.000443923 -3.52717e-19 0.00021049 3.18288e-19 -0.000266427 -4.32425e-20 0.000611038 -0.000153493 -2.58128e-19 0.000476731 -3.48363e-20 -0.000148517 -2.76448e-19 0.000326515 1.73827e-19 5.7338e-05 8.0244e-20 8.33563e-05 1.58306e-19 
711.9 0 -2.15263e-18 0.016199 1.48907e-19 -3.92633e-05 0.00686475 7.9537e-19 -5.60454e-05 -7.40888e-20 0.000280045 1.33669e-19 -0.000147445 -2.16094e-19 1.85371e-19 -0.000432658 -3.14367e-19 0.000176848 3.28592e-19 -0.000285633 -6.82529e-20 0.000629098 -0.000154654 -2.67587e-19 0.000477548 -4.21186e-20 -0.000139192 -2.67041e-19 0.000304246 1.95134e-19 4.72236e-05 9.46851e-20 9.50966e-05 1.58159e-19 
712.25 0 -2.12241e-18 0.0158992 1.43079e-19 -2.52186e-05 0.0072253 8.64747e-19 -4.60562e-05 -5.53134e-20 0.000306355 1.28129e-19 -0.000123353 -2.10461e-19 1.79193e-19 -0.000427037 -2.73397e-19 0.000141871 3.31273e-19 -0.00030688 -9.73467e-20 0.000646832 -0.000150485 -2.68623e-19 0.000478538 -3.90906e-20 -0.000131574 -2.54663e-19 0.000280555 2.07114e-19 3.73144e-05 9.5324e-20 0.000103027 1.46066e-19 
712.6 0 -2.09917e-18 0.0155835 1.4895e-19 -9.75833e-06 0.00757633 9.30834e-19 -3.27113e-05 -3.43159e-20 0.000330867 1.21295e-19 -0.000107182 -2.06145e-19 1.67009e-19 -0.000428651 -2.41095e-19 0.000109022 3.52797e-19 -0.000332048 -1.34495e-19 0.000661927 -0.000142161 -2.81949e-19 0.000479347 -4.13369e-20 -0.000126378 -2.4128e-19 0.000257852 2.24458e-19 2.79671e-05 9.8169e-20 0.000106387 1.4187e-19 
712.95 0 -2.07314e-18 0.0152544 1.54875e-19 6.79425e-06 0.00791657 9.85187e-19 -1.10849e-05 -2.04573e-20 0.000355747 1.05248e-19 -9.58367e-05 -1.95555e-19 1.62548e-19 -0.000435067 -2.15253e-19 8.26356e-05 3.66276e-19 -0.000360865 -1.67639e-19 0.000672392 -0.000131106 -2.81223e-19 0.000478262 -3.13424e-20 -0.000122629 -2.21734e-19 0.000236689 2.3011e-19 2.03346e-05 9.5326e-20 0.000105046 1.35492e-19 
713.3 0 -2.02592e-18 0.0149141 1.436e-19 2.38313e-05 0.00824236 1.04242e-18 1.90782e-05 -1.02789e-20 0.000383602 8.13381e-20 -8.87858e-05 -1.89395e-19 1.61505e-19 -0.000441049 -1.88945e-19 6.22923e-05 3.8567e-19 -0.000393225 -1.81198e-19 0.000676975 -0.000118284 -2.77656e-19 0.00047402 -3.18674e-20 -0.0001182 -1.86625e-19 0.000215287 2.43459e-19 1.38871e-05 9.56639e-20 0.000101489 1.20883e-19 
713.65 0 -1.98083e-18 0.0145641 1.41739e-19 4.23629e-05 0.00855052 1.0765e-18 5.33037e-05 -9.59462e-21 0.000412773 4.39376e-20 -8.75922e-05 -1.90484e-19 1.65924e-19 -0.000445045 -1.74026e-19 4.39412e-05 3.91066e-19 -0.000428881 -1.92419e-19 0.000675723 -0.000105463 -2.91367e-19 0.000466861 -2.73447e-20 -0.000112546 -1.56509e-19 0.000192233 2.51408e-19 7.50571e-06 1.03208e-19 9.82589e-05 1.10993e-19 
714 0 -1.9278e-18 0.0142042 1.3924e-19 6.27667e-05 0.00883898 1.1071e-18 8.89173e-05 -5.55939e-21 0.000438111 1.52298e-20 -8.75773e-05 -1.78432e-19 1.66349e-19 -0.000447936 -1.71593e-19 2.53555e-05 3.9512e-19 -0.000467083 -2.02895e-19 0.000670163 -9.53062e-05 -2.88777e-19 0.000457203 -3.85845e-20 -0.000106119 -1.31202e-19 0.000167366 2.56183e-19 1.08382e-06 1.13712e-19 9.67779e-05 1.14633e-19 
714.35 0 -1.87095e-18 0.0138345 1.4141e-19 8.43735e-05 0.00910955 1.13685e-18 0.000123982 -2.19278e-20 0.00045462 -1.49115e-20 -8.15793e-05 -1.75421e-19 1.76733e-19 -0.000448488 -1.7588e-19 5.87249e-06 4.01993e-19 -0.000509888 -2.19488e-19 0.000661654 -8.90622e-05 -2.84242e-19 0.000446473 -4.89009e-20 -9.75136e-05 -1.22891e-19 0.000140621 2.53585e-19 -6.24926e-06 1.19498e-19 9.68344e-05 1.08451e-19 
714.7 0 -1.82075e-18 0.0134579 1.38365e-19 0.000105443 0.00936295 1.15656e-18 0.000153294 -3.03347e-20 0.000459347 -4.54182e-20 -6.95087e-05 -1.7376e-19 1.92976e-19 -0.000445136 -1.73474e-19 -1.47824e-05 3.91745e-19 -0.00055962 -2.29479e-19 0.000651171 -8.61956e-05 -2.61297e-19 0.000436072 -6.58639e-20 -8.68748e-05 -1.11968e-19 0.000113158 2.47421e-19 -1.57624e-05 1.37379e-19 9.80674e-05 1.04386e-19 
715.05 0 -1.77344e-18 0.0130768 1.24382e-19 0.000124371 0.00959564 1.17593e-18 0.000172823 -4.14649e-20 0.000455358 -7.71583e-20 -5.41295e-05 -1.6988e-19 2.07003e-19 -0.000437921 -1.77135e-19 -3.70358e-05 3.85459e-19 -0.000612644 -2.40384e-19 0.00063892 -8.42432e-05 -2.44418e-19 0.00042707 -6.62742e-20 -7.68104e-05 -1.15019e-19 8.57459e-05 2.36783e-19 -2.79992e-05 1.45256e-19 0.000100182 9.85213e-20 
715.4 0 -1.72466e-18 0.0126926 1.26459e-19 0.000139346 0.00980511 1.20561e-18 0.000183478 -5.76945e-20 0.000448082 -8.95876e-20 -3.4852e-05 -1.79576e-19 2.27679e-19 -0.000428835 -1.88322e-19 -5.60241e-05 3.64683e-19 -0.000662415 -2.45967e-19 0.000626291 -8.08778e-05 -2.32127e-19 0.000420015 -7.04757e-20 -6.89306e-05 -1.29208e-19 5.69337e-05 2.32043e-19 -4.22038e-05 1.61623e-19 0.000101621 8.90456e-20 
715.75 0 -1.68128e-18 0.0123068 1.14695e-19 0.000148174 0.00999319 1.2366e-18 0.000189433 -6.50558e-20 0.000439343 -8.99719e-20 -1.28852e-05 -1.82278e-19 2.31809e-19 -0.000420708 -1.98642e-19 -6.36841e-05 3.33835e-19 -0.000703615 -2.53051e-19 0.000615856 -7.60338e-05 -1.97682e-19 0.000413862 -8.98632e-20 -6.28814e-05 -1.42913e-19 2.72547e-05 2.21902e-19 -5.79631e-05 1.60953e-19 0.000102001 7.82948e-20 
716.1 0 -1.64437e-18 0.0119208 1.10249e-19 0.000150974 0.0101664 1.24348e-18 0.00019383 -5.4151e-20 0.000428231 -7.05295e-20 6.19697e-06 -1.84102e-19 2.19583e-19 -0.000415578 -1.99024e-19 -5.87105e-05 3.05907e-19 -0.000732131 -2.58756e-19 0.000606932 -7.10457e-05 -1.76348e-19 0.000408039 -1.06208e-19 -5.67849e-05 -1.57175e-19 1.7847e-08 2.10417e-19 -7.42352e-05 1.47874e-19 0.000102973 7.04347e-20 
716.45 0 -1.61174e-18 0.0115368 8.87152e-20 0.000150521 0.0103334 1.25219e-18 0.00019637 -4.00836e-20 0.000416392 -4.77959e-20 1.92811e-05 -1.92055e-19 2.06253e-19 -0.000412918 -1.95e-19 -4.78511e-05 2.6835e-19 -0.000743264 -2.70694e-19 0.000599386 -6.81026e-05 -1.5835e-19 0.000404279 -1.34453e-19 -4.84245e-05 -1.64616e-19 -2.31936e-05 1.98458e-19 -8.82877e-05 1.39866e-19 0.000104857 5.57349e-20 
716.8 0 -1.57495e-18 0.0111561 8.54344e-20 0.000150176 0.0104973 1.25984e-18 0.000193862 -3.14961e-20 0.00040881 -1.2751e-20 2.99435e-05 -1.98773e-19 1.97846e-19 -0.000412956 -1.91081e-19 -3.46134e-05 2.28062e-19 -0.000735682 -2.83349e-19 0.000597081 -6.90255e-05 -1.46798e-19 0.000405002 -1.63142e-19 -3.7517e-05 -1.62662e-19 -4.38763e-05 1.86701e-19 -9.95424e-05 1.32558e-19 0.000104598 3.85737e-20 
717.15 0 -1.52746e-18 0.0107769 8.38867e-20 0.00014972 0.0106541 1.26745e-18 0.000183349 -1.46375e-20 0.00040886 -5.12257e-21 4.2301e-05 -1.91726e-19 1.97401e-19 -0.000418348 -1.92139e-19 -1.60862e-05 1.75797e-19 -0.000712924 -2.79715e-19 0.000601976 -7.30231e-05 -1.35105e-19 0.000411169 -1.8236e-19 -2.52765e-05 -1.66331e-19 -6.30672e-05 1.76275e-19 -0.000107762 1.33214e-19 0.000100119 3.75838e-20 
717.5 0 -1.4929e-18 0.0103967 7.48822e-20 0.00014762 0.0107981 1.28742e-18 0.00016344 8.88158e-21 0.000416023 6.95989e-22 5.6319e-05 -1.91206e-19 1.90226e-19 -0.000430699 -1.91214e-19 8.05697e-06 1.28376e-19 -0.000679824 -2.78319e-19 0.000610091 -7.74798e-05 -1.29775e-19 0.000421212 -2.1236e-19 -1.25455e-05 -1.70528e-19 -7.97567e-05 1.71616e-19 -0.000112521 1.37593e-19 9.29305e-05 3.36116e-20 
717.85 0 -1.44507e-18 0.0100139 7.58301e-20 0.000144411 0.0109251 1.32029e-18 0.000135992 2.35113e-20 0.000430718 -4.68659e-21 7.22819e-05 -1.94002e-19 1.93558e-19 -0.000450988 -1.88645e-19 3.39976e-05 6.568e-20 -0.00064262 -2.76073e-19 0.000615396 -7.98231e-05 -1.16849e-19 0.000432488 -2.45558e-19 6.56486e-07 -1.8168e-19 -9.29009e-05 1.68197e-19 -0.000113075 1.34787e-19 8.52504e-05 4.81566e-20 
718.2 0 -1.39144e-18 0.00962793 7.58098e-20 0.000141774 0.0110364 1.35213e-18 0.000106555 4.32215e-20 0.000456851 7.89497e-21 8.98164e-05 -1.92635e-19 1.90597e-19 -0.000475668 -1.9018e-19 5.89266e-05 2.26149e-20 -0.00060705 -2.63548e-19 0.000613954 -7.94539e-05 -9.22329e-20 0.000445346 -2.66296e-19 1.51008e-05 -1.84581e-19 -0.000102367 1.64569e-19 -0.000108968 1.30643e-19 7.8323e-05 6.69979e-20 
718.55 0 -1.34951e-18 0.00923945 8.12985e-20 0.000141813 0.0111377 1.38491e-18 8.0477e-05 5.47657e-20 0.000497551 2.72855e-20 0.000105338 -1.7975e-19 1.81472e-19 -0.000498949 -1.86215e-19 7.92649e-05 -1.60261e-20 -0.000576686 -2.41371e-19 0.000607093 -7.78731e-05 -6.25976e-20 0.000462635 -2.81245e-19 3.17458e-05 -1.88059e-19 -0.000108955 1.67713e-19 -0.00010053 1.31746e-19 7.41297e-05 9.16703e-20 
718.9 0 -1.30181e-18 0.00885046 9.38195e-20 0.000145756 0.011233 1.43447e-18 6.01158e-05 6.16209e-20 0.00055131 5.53138e-20 0.000116051 -1.41003e-19 1.65016e-19 -0.000520573 -1.66879e-19 8.85395e-05 -5.16938e-20 -0.000551413 -2.27592e-19 0.000598982 -7.74447e-05 -5.22128e-20 0.000484423 -3.00656e-19 5.14276e-05 -2.00051e-19 -0.00011188 1.56336e-19 -9.00192e-05 1.1345e-19 7.49834e-05 1.16836e-19 
719.25 0 -1.26294e-18 0.00846331 9.38814e-20 0.000152906 0.0113209 1.48232e-18 4.70593e-05 6.15649e-20 0.000611377 8.72508e-20 0.000121508 -1.22165e-19 1.62848e-19 -0.000543917 -1.47456e-19 8.14741e-05 -6.77965e-20 -0.000532042 -2.1732e-19 0.000591099 -8.01229e-05 -3.84199e-20 0.00050771 -3.11705e-19 7.25279e-05 -2.00642e-19 -0.000110162 1.50656e-19 -8.10644e-05 9.29524e-20 8.30247e-05 1.38285e-19 
719.6 0 -1.22175e-18 0.00807937 9.14954e-20 0.000161266 0.0113974 1.53014e-18 4.19822e-05 5.66796e-20 0.000669513 1.13242e-19 0.000123283 -1.06485e-19 1.54432e-19 -0.000566374 -1.3437e-19 5.75338e-05 -8.10865e-20 -0.000519373 -1.91097e-19 0.000582373 -8.66313e-05 -3.32968e-20 0.000529507 -3.24438e-19 9.18361e-05 -2.00658e-19 -0.000104452 1.51511e-19 -7.33698e-05 7.42165e-20 9.88132e-05 1.6604e-19 
719.95 0 -1.17957e-18 0.00769711 7.95368e-20 0.00017013 0.0114605 1.57833e-18 4.32241e-05 4.73481e-20 0.000722947 1.30011e-19 0.000122311 -8.72114e-20 1.37612e-19 -0.000581092 -1.26583e-19 2.06484e-05 -9.54521e-20 -0.000509538 -1.58489e-19 0.000572459 -9.65896e-05 -3.36275e-20 0.000548438 -3.09391e-19 0.00010739 -2.00755e-19 -9.64466e-05 1.46613e-19 -6.49556e-05 4.75769e-20 0.000121604 1.97247e-19 
720.3 0 -1.1345e-18 0.00731361 5.55801e-20 0.000179123 0.0115131 1.61805e-18 4.71342e-05 4.24945e-20 0.000772937 1.42377e-19 0.000117572 -6.45936e-20 1.21469e-19 -0.0005887 -1.08359e-19 -2.3977e-05 -1.10053e-19 -0.000497284 -1.18236e-19 0.000564272 -0.000109399 -2.30296e-20 0.000565557 -3.00774e-19 0.000118107 -2.11885e-19 -8.92702e-05 1.42759e-19 -5.67925e-05 1.47496e-20 0.000149551 2.37625e-19 
720.65 0 -1.08197e-18 0.00692849 3.76839e-20 0.000187516 0.0115591 1.6543e-18 5.05224e-05 3.39569e-20 0.000820005 1.66448e-19 0.000109232 -5.91147e-20 1.117e-19 -0.000594181 -8.66886e-20 -7.11683e-05 -1.12605e-19 -0.000482216 -8.00504e-20 0.000560929 -0.000122972 -2.78939e-20 0.000582795 -2.91018e-19 0.000124083 -2.15232e-19 -8.46089e-05 1.25795e-19 -5.09212e-05 -1.72686e-20 0.000179807 2.75614e-19 
721 0 -1.02846e-18 0.00654304 1.59907e-20 0.000196031 0.0115992 1.68602e-18 5.02383e-05 3.72431e-20 0.000866625 1.78633e-19 0.000100898 -5.83127e-20 1.05921e-19 -0.00059675 -7.02834e-20 -0.000117564 -1.12702e-19 -0.000467759 -4.52551e-20 0.000562155 -0.000133804 -2.35019e-20 0.000599511 -2.86137e-19 0.000126995 -2.09764e-19 -8.26843e-05 1.07373e-19 -4.61937e-05 -4.49271e-20 0.000210204 3.00675e-19 
721.35 0 -9.92929e-19 0.00615821 8.80977e-21 0.000207238 0.0116314 1.69624e-18 4.36153e-05 3.90207e-20 0.000916176 1.90392e-19 9.5904e-05 -6.16654e-20 9.53767e-20 -0.00059416 -6.22139e-20 -0.000160806 -1.08112e-19 -0.000454317 -1.04413e-20 0.000564591 -0.000142241 -1.53743e-20 0.00061289 -2.84174e-19 0.000129026 -2.06207e-19 -8.33072e-05 9.15077e-20 -4.08321e-05 -6.02988e-20 0.000238337 3.16758e-19 
721.7 0 -9.60743e-19 0.00577487 -7.42347e-21 0.000221602 0.0116548 1.70524e-18 3.58786e-05 3.13828e-20 0.000965961 1.97156e-19 9.50233e-05 -6.43041e-20 9.10152e-20 -0.000587915 -5.33041e-20 -0.00019762 -9.28563e-20 -0.000439945 7.24764e-21 0.000562171 -0.000149348 1.00949e-20 0.000621221 -2.61133e-19 0.000130327 -2.02714e-19 -8.53016e-05 8.90638e-20 -3.64911e-05 -6.84457e-20 0.000260244 3.32838e-19 
722.05 0 -9.32727e-19 0.00539293 -3.13673e-20 0.000237098 0.0116721 1.71829e-18 3.69235e-05 4.50883e-20 0.00101152 1.90695e-19 9.73139e-05 -6.99673e-20 8.08887e-20 -0.000579284 -4.37016e-20 -0.000227865 -9.07821e-20 -0.000425538 2.50898e-20 0.000552056 -0.000152079 3.7952e-20 0.000623807 -2.31061e-19 0.000129618 -2.07756e-19 -8.81868e-05 8.83842e-20 -3.51078e-05 -8.21008e-20 0.000275284 3.50465e-19 
722.4 0 -8.90899e-19 0.00501149 -5.11466e-20 0.00025212 0.0116887 1.7298e-18 5.05369e-05 4.95127e-20 0.00105237 1.86835e-19 0.00010102 -7.59134e-20 5.76509e-20 -0.000568315 -4.31147e-20 -0.00025681 -7.88703e-20 -0.000411728 3.52028e-20 0.000537831 -0.000148796 5.33882e-20 0.000621932 -2.10442e-19 0.000127069 -2.0479e-19 -9.2664e-05 8.53074e-20 -3.54031e-05 -9.57529e-20 0.000287483 3.73477e-19 
722.75 0 -8.35574e-19 0.00463189 -7.45412e-20 0.000266229 0.011706 1.72785e-18 7.27596e-05 5.07959e-20 0.00108649 1.94528e-19 0.0001034 -9.14044e-20 3.39971e-20 -0.000552687 -4.48364e-20 -0.000287087 -6.17609e-20 -0.000397149 3.07784e-20 0.000523983 -0.000139942 5.77344e-20 0.000616804 -1.8514e-19 0.000123278 -2.08736e-19 -9.86635e-05 8.25829e-20 -3.62015e-05 -1.26708e-19 0.000299337 4.01795e-19 
723.1 0 -7.85343e-19 0.0042552 -9.31974e-20 0.000280137 0.0117204 1.71623e-18 9.73738e-05 4.51534e-20 0.0011102 2.07076e-19 0.000101293 -9.93505e-20 2.19723e-20 -0.000529914 -3.81312e-20 -0.000314957 -3.67812e-20 -0.000379945 3.42287e-20 0.00050983 -0.000128435 5.84388e-20 0.000606378 -1.61508e-19 0.000114616 -1.92026e-19 -0.000102814 6.31203e-20 -3.71648e-05 -1.30289e-19 0.000309945 4.2082e-19 
723.45 0 -7.46384e-19 0.00388005 -1.04718e-19 0.000293988 0.0117311 1.70896e-18 0.000120765 4.11658e-20 0.00112274 2.02117e-19 9.35196e-05 -8.85876e-20 1.731e-20 -0.000503863 -3.25178e-20 -0.000331903 -7.4012e-21 -0.000358357 2.95162e-20 0.000491802 -0.000119037 4.95474e-20 0.000590807 -1.4491e-19 9.86148e-05 -1.68088e-19 -0.000101334 5.07875e-20 -3.9083e-05 -1.33632e-19 0.000317933 4.36488e-19 
723.8 0 -7.17713e-19 0.00350291 -1.09897e-19 0.000306079 0.011741 1.69342e-18 0.000139199 3.41549e-20 0.00112575 2.09626e-19 7.71423e-05 -9.10873e-20 3.08468e-21 -0.000481011 -2.50826e-20 -0.000332001 2.2095e-20 -0.000333794 3.51716e-20 0.000469108 -0.000113324 5.17806e-20 0.000572922 -1.15032e-19 8.00193e-05 -1.3961e-19 -9.38513e-05 4.52994e-20 -4.2703e-05 -1.21018e-19 0.000324314 4.41358e-19 
724.15 0 -6.89027e-19 0.00312218 -1.08897e-19 0.000314992 0.0117522 1.6911e-18 0.000150542 2.65228e-20 0.00112283 2.22963e-19 4.70825e-05 -1.07402e-19 2.24607e-21 -0.000464776 -2.61404e-20 -0.00031751 5.62076e-20 -0.000310512 4.11969e-20 0.000445459 -0.000109894 5.16362e-20 0.000554983 -8.84226e-20 6.46465e-05 -1.21891e-19 -8.35016e-05 4.99727e-20 -4.66322e-05 -9.40335e-20 0.00033021 4.39845e-19 
724.5 0 -6.60921e-19 0.0027397 -1.05667e-19 0.000319322 0.0117609 1.68305e-18 0.000158339 2.78308e-20 0.00111708 2.24486e-19 7.01282e-06 -1.12389e-19 1.19654e-20 -0.000455727 -2.83211e-20 -0.000293912 7.77813e-20 -0.000294838 5.72214e-20 0.000426465 -0.00010701 6.02757e-20 0.000538402 -5.62814e-20 5.36298e-05 -1.31749e-19 -7.48791e-05 5.17587e-20 -4.92774e-05 -6.84043e-20 0.000335046 4.41197e-19 
724.85 0 -6.25237e-19 0.0023559 -9.50437e-20 0.000318967 0.0117626 1.67105e-18 0.000165899 2.87781e-20 0.00111065 2.24902e-19 -3.26423e-05 -1.38055e-19 2.87236e-20 -0.000450198 -2.78735e-20 -0.000265236 9.89004e-20 -0.000290276 7.72861e-20 0.000415881 -0.000104112 7.04783e-20 0.000522705 -3.17551e-20 4.52008e-05 -1.48019e-19 -6.94949e-05 3.51077e-20 -5.03083e-05 -3.72366e-20 0.000339168 4.46214e-19 
725.2 0 -6.0128e-19 0.00197049 -9.04126e-20 0.000316096 0.0117584 1.65985e-18 0.000171299 3.88944e-20 0.0011066 2.2604e-19 -6.88665e-05 -1.66597e-19 4.14068e-20 -0.000444805 -2.35685e-20 -0.000235524 1.11872e-19 -0.000291233 1.07827e-19 0.00041256 -0.000101022 8.15501e-20 0.000506253 -3.82709e-21 3.6097e-05 -1.58581e-19 -6.54434e-05 2.46871e-20 -5.01535e-05 -1.57372e-20 0.000343066 4.37056e-19 
725.55 0 -5.61282e-19 0.00158453 -7.54958e-20 0.000312982 0.0117499 1.66207e-18 0.000173731 6.73339e-20 0.00110513 2.27133e-19 -0.000105375 -1.95969e-19 5.14861e-20 -0.000438326 -2.38993e-20 -0.000206608 1.18481e-19 -0.000288549 1.34001e-19 0.000413752 -9.84312e-05 8.12592e-20 0.000489451 2.34668e-20 2.53114e-05 -1.77873e-19 -6.28931e-05 1.52486e-20 -4.88462e-05 -1.16677e-21 0.000346074 4.41638e-19 
725.9 0 -5.03638e-19 0.00119885 -5.05409e-20 0.000311261 0.0117349 1.65646e-18 0.000176459 9.05374e-20 0.0011002 2.41063e-19 -0.000143778 -2.21684e-19 4.54907e-20 -0.000430818 -2.72377e-20 -0.000178437 1.29368e-19 -0.000279904 1.49145e-19 0.000418676 -9.80567e-05 9.27128e-20 0.000471586 3.36638e-20 1.73397e-05 -1.98828e-19 -6.29484e-05 -5.52352e-21 -4.69524e-05 7.92377e-21 0.000347805 4.3467e-19 
726.25 0 -4.37949e-19 0.000814941 -3.52416e-20 0.000310866 0.0117091 1.64761e-18 0.000182127 9.93453e-20 0.00108733 2.40791e-19 -0.00018233 -2.38204e-19 4.54183e-20 -0.000424994 -3.02705e-20 -0.000151667 1.38612e-19 -0.00026869 1.64678e-19 0.000424942 -0.000100395 1.02304e-19 0.00045064 3.26431e-20 1.74707e-05 -1.98591e-19 -6.50273e-05 -2.90323e-20 -4.61898e-05 4.092e-21 0.00034766 4.367e-19 
726.6 0 -3.8592e-19 0.000435601 -3.21936e-20 0.000310229 0.0116667 1.64218e-18 0.000189041 1.14186e-19 0.00106716 2.47616e-19 -0.000216711 -2.53024e-19 4.79529e-20 -0.00042345 -1.94016e-20 -0.000125297 1.46199e-19 -0.000257343 1.85246e-19 0.000430265 -0.000104479 1.03693e-19 0.000428255 4.07098e-20 2.59115e-05 -1.88448e-19 -6.89857e-05 -5.29721e-20 -4.62922e-05 -7.94944e-21 0.000345617 4.34106e-19 
726.95 0 -3.40969e-19 6.28606e-05 -2.78563e-20 0.000307501 0.0116032 1.65336e-18 0.000193996 1.32493e-19 0.00104147 2.42274e-19 -0.000239779 -2.65237e-19 5.81829e-20 -0.000423841 -3.04779e-21 -9.81944e-05 1.53103e-19 -0.000246097 2.12224e-19 0.00043675 -0.000109067 9.87993e-20 0.000408009 3.55957e-20 3.95965e-05 -1.68309e-19 -7.39757e-05 -6.25798e-20 -4.3969e-05 -1.90479e-20 0.000344484 4.2006e-19 
727.3 0 -2.91318e-19 -0.000303801 -3.42904e-20 0.000302801 0.0115197 1.65269e-18 0.00019681 1.50906e-19 0.00100935 2.29912e-19 -0.000247878 -2.77132e-19 6.44683e-20 -0.000423064 6.78543e-21 -7.40742e-05 1.57692e-19 -0.000233902 2.21539e-19 0.000446115 -0.000111925 1.05751e-19 0.000391421 3.89244e-20 5.65696e-05 -1.61133e-19 -7.71864e-05 -7.83743e-20 -3.78341e-05 -2.93634e-20 0.000346925 4.11467e-19 
727.65 0 -2.3686e-19 -0.000663465 -3.74009e-20 0.000295926 0.0114222 1.63254e-18 0.000199984 1.66996e-19 0.000971806 2.03136e-19 -0.000242602 -2.961e-19 6.80359e-20 -0.000421099 1.56601e-20 -5.61066e-05 1.4915e-19 -0.000223671 2.3431e-19 0.000456411 -0.000111495 1.07625e-19 0.000375975 3.12436e-20 7.54616e-05 -1.71454e-19 -7.84032e-05 -1.02194e-19 -3.00716e-05 -4.17474e-20 0.000351256 4.07077e-19 
728 0 -1.91929e-19 -0.00101483 -4.82925e-20 0.000286649 0.0113125 1.61238e-18 0.000206202 1.73595e-19 0.000936067 1.78377e-19 -0.000227339 -3.04631e-19 7.10207e-20 -0.000417759 1.24063e-20 -4.29836e-05 1.35113e-19 -0.000219966 2.44583e-19 0.000465545 -0.000108309 9.68387e-20 0.000359411 1.84447e-20 9.48437e-05 -1.63799e-19 -7.97752e-05 -1.12511e-19 -2.21584e-05 -4.68618e-20 0.000355284 3.9483e-19 
728.35 0 -1.40135e-19 -0.00136087 -4.64687e-20 0.000276386 0.0111924 1.59074e-18 0.000218021 1.82432e-19 0.000907314 1.61563e-19 -0.000206405 -3.0463e-19 7.11607e-20 -0.000412602 7.29327e-21 -3.42587e-05 1.20145e-19 -0.00022282 2.4756e-19 0.000473671 -0.00010397 9.57087e-20 0.000342639 1.2155e-20 0.000111751 -1.60624e-19 -8.18138e-05 -1.3693e-19 -1.57461e-05 -5.97703e-20 0.000358613 3.927e-19 
728.7 0 -7.69422e-20 -0.00170474 -4.45749e-20 0.000267382 0.0110664 1.55759e-18 0.000235335 1.91631e-19 0.000884045 1.59123e-19 -0.00018469 -2.80661e-19 7.07445e-20 -0.000405477 -8.29698e-22 -2.98578e-05 1.01016e-19 -0.000231429 2.31724e-19 0.000481245 -9.91314e-05 8.75179e-20 0.000327541 1.48303e-21 0.000122689 -1.62503e-19 -8.27308e-05 -1.54836e-19 -1.42031e-05 -6.05166e-20 0.000360982 3.91069e-19 
729.05 0 -6.42017e-21 -0.00204619 -4.10219e-20 0.000261211 0.0109361 1.51208e-18 0.000251649 1.9576e-19 0.000862554 1.483e-19 -0.000166408 -2.50725e-19 6.36137e-20 -0.000396969 -7.69962e-21 -2.83409e-05 8.4574e-20 -0.000245572 2.1512e-19 0.000486944 -9.36675e-05 9.03786e-20 0.000314666 -1.29663e-20 0.000126657 -1.66007e-19 -8.1474e-05 -1.78295e-19 -1.97816e-05 -6.19628e-20 0.000362257 3.87976e-19 
729.4 0 6.49132e-20 -0.00238347 -4.86104e-20 0.000257324 0.0108022 1.46703e-18 0.000261594 2.02282e-19 0.000843286 1.52802e-19 -0.000155411 -2.21451e-19 6.91131e-20 -0.000389656 -1.15105e-20 -2.809e-05 6.2688e-20 -0.000263667 1.98118e-19 0.000491104 -8.82629e-05 7.16807e-20 0.000302943 -1.51575e-20 0.000125956 -1.7215e-19 -7.99163e-05 -2.1478e-19 -3.08663e-05 -6.39942e-20 0.000362917 3.78701e-19 
729.75 0 1.25875e-19 -0.00271451 -4.85023e-20 0.00025491 0.0106645 1.42599e-18 0.000266762 1.79953e-19 0.000827721 1.43544e-19 -0.000153982 -1.97549e-19 7.82048e-20 -0.000384905 -2.36071e-21 -2.81678e-05 3.57866e-20 -0.000283371 1.87565e-19 0.000496981 -8.35113e-05 4.83942e-20 0.000289316 -4.84076e-21 0.000122438 -1.72839e-19 -8.00418e-05 -2.56951e-19 -4.3224e-05 -6.63418e-20 0.000361454 3.65649e-19 
730.1 0 1.75709e-19 -0.00303775 -4.39499e-20 0.000255159 0.0105218 1.38578e-18 0.000267785 1.55398e-19 0.000813204 1.36785e-19 -0.000160378 -1.82428e-19 7.86629e-20 -0.000380386 -4.91244e-21 -2.56309e-05 1.21727e-20 -0.00030228 1.74819e-19 0.000506985 -8.11946e-05 3.99241e-20 0.000270789 -8.37226e-21 0.000116083 -1.86489e-19 -8.20627e-05 -2.96667e-19 -5.41697e-05 -7.81268e-20 0.000356448 3.64088e-19 
730.45 0 2.29435e-19 -0.00335272 -3.589e-20 0.000259174 0.0103744 1.34667e-18 0.00025988 1.18585e-19 0.000796203 1.31515e-19 -0.000170259 -1.63662e-19 8.13833e-20 -0.000371792 -8.60558e-21 -1.85679e-05 -6.04757e-22 -0.00031789 1.61015e-19 0.000519011 -8.36896e-05 1.92236e-20 0.00024784 -2.76461e-20 0.000107273 -1.98471e-19 -8.63422e-05 -3.06562e-19 -6.27655e-05 -8.36392e-20 0.000350878 3.48446e-19 
730.8 0 2.81734e-19 -0.00366282 -1.65205e-20 0.000266473 0.0102234 1.31621e-18 0.000238441 8.24598e-20 0.000776332 1.13235e-19 -0.000180369 -1.56423e-19 7.17247e-20 -0.000356886 -2.35363e-20 -8.32446e-06 -8.9841e-21 -0.000326801 1.48927e-19 0.00052887 -9.0022e-05 3.76447e-21 0.000224173 -3.85713e-20 9.6812e-05 -2.04758e-19 -9.30571e-05 -3.07453e-19 -6.78943e-05 -8.48385e-20 0.000345526 3.27594e-19 
731.15 0 3.20434e-19 -0.00397157 1.14132e-20 0.000275775 0.0100729 1.29528e-18 0.000204987 4.42696e-20 0.000752772 1.03907e-19 -0.000190818 -1.52749e-19 6.74677e-20 -0.000340926 -3.5103e-20 4.06466e-06 -1.51245e-20 -0.000323773 1.31631e-19 0.000533975 -9.62172e-05 -1.8728e-20 0.00020203 -5.56682e-20 8.53596e-05 -2.06571e-19 -0.000100737 -2.87652e-19 -6.85516e-05 -7.34974e-20 0.000338652 3.04138e-19 
731.5 0 3.68947e-19 -0.00427741 5.07071e-20 0.000285468 0.00992569 1.26907e-18 0.000167199 1.30617e-20 0.000724102 9.05863e-20 -0.000202849 -1.54819e-19 9.12579e-20 -0.000328874 -3.55997e-20 1.49492e-05 -1.83073e-20 -0.000305257 1.21866e-19 0.000533242 -0.000100882 -2.5899e-20 0.000180367 -6.5545e-20 7.35733e-05 -2.07374e-19 -0.000109684 -2.68914e-19 -6.76825e-05 -9.39596e-20 0.000331333 2.98968e-19 
731.85 0 4.15576e-19 -0.00457785 7.01272e-20 0.000296469 0.00977832 1.25713e-18 0.000132206 -2.90689e-20 0.000691967 9.25204e-20 -0.000215677 -1.51615e-19 9.87514e-20 -0.000318799 -2.39382e-20 1.99681e-05 -1.92323e-20 -0.000275298 1.17802e-19 0.000527347 -0.000105927 -1.69291e-20 0.000159092 -7.5863e-20 6.21315e-05 -2.11916e-19 -0.000121074 -2.50374e-19 -6.89144e-05 -1.05576e-19 0.000326492 2.89554e-19 
732.2 0 4.74234e-19 -0.00487453 8.82253e-20 0.000310032 0.00962591 1.23339e-18 0.000101478 -6.1596e-20 0.000660408 1.05266e-19 -0.000229163 -1.63643e-19 1.03373e-19 -0.0003064 -1.84119e-20 1.87091e-05 -8.67146e-21 -0.000241069 1.16299e-19 0.000518051 -0.000113005 -1.18172e-20 0.00013938 -6.32339e-20 5.30376e-05 -2.03897e-19 -0.000133037 -2.34252e-19 -7.03093e-05 -1.19944e-19 0.00032696 2.79028e-19 
732.55 0 5.32075e-19 -0.00517008 1.02133e-19 0.000325637 0.00946856 1.1978e-18 7.33901e-05 -7.3426e-20 0.00063182 1.30321e-19 -0.000244246 -1.87469e-19 8.68327e-20 -0.000286681 -9.08984e-21 1.45854e-05 1.01917e-21 -0.0002074 1.05075e-19 0.000506794 -0.000122839 1.2643e-20 0.000122313 -6.2155e-20 4.73422e-05 -1.85037e-19 -0.000142682 -2.19421e-19 -6.82447e-05 -1.32589e-19 0.000333408 2.65536e-19 
732.9 0 5.95586e-19 -0.00546406 1.1527e-19 0.00034155 0.00930708 1.16457e-18 4.53779e-05 -1.05416e-19 0.000604075 1.52249e-19 -0.000258897 -2.15879e-19 6.34464e-20 -0.000256183 7.46565e-21 1.43207e-05 2.29437e-21 -0.00017709 9.2618e-20 0.000491476 -0.000136885 3.34277e-20 0.000107979 -5.51119e-20 4.50323e-05 -1.5805e-19 -0.000148893 -1.94074e-19 -6.32613e-05 -1.30582e-19 0.000343411 2.48529e-19 
733.25 0 6.54352e-19 -0.00575329 1.3107e-19 0.000356296 0.00913843 1.13653e-18 1.65269e-05 -1.11441e-19 0.000575514 1.71876e-19 -0.000271662 -2.40362e-19 4.10401e-20 -0.000214682 6.29028e-21 2.40124e-05 -1.04712e-20 -0.000151423 6.39233e-20 0.00046999 -0.000156015 5.40217e-20 9.43049e-05 -3.49115e-20 4.59814e-05 -1.34057e-19 -0.000152404 -1.76503e-19 -5.95198e-05 -1.22851e-19 0.000352956 2.35634e-19 
733.6 0 7.08916e-19 -0.00603569 1.27114e-19 0.000367863 0.00895945 1.11156e-18 -1.3458e-05 -1.05803e-19 0.000547184 1.71715e-19 -0.000282449 -2.54642e-19 2.38374e-20 -0.000168687 3.25345e-22 4.47427e-05 -1.2122e-20 -0.000130233 3.58237e-20 0.000445798 -0.000177687 6.58064e-20 7.86391e-05 -3.58023e-20 4.95018e-05 -9.96428e-20 -0.00015386 -1.81134e-19 -5.91632e-05 -1.1972e-19 0.000359233 2.20627e-19 
733.95 0 7.66515e-19 -0.00631073 1.19919e-19 0.000374418 0.0087722 1.09141e-18 -4.66765e-05 -1.13792e-19 0.000518828 1.67445e-19 -0.00029006 -2.68333e-19 5.00009e-21 -0.000124733 -6.12478e-21 7.11222e-05 -1.82381e-20 -0.000110568 -4.10651e-21 0.000424206 -0.000198912 8.11121e-20 6.12534e-05 -5.45198e-20 5.50524e-05 -6.27104e-20 -0.000154227 -1.78968e-19 -5.90555e-05 -1.25094e-19 0.000363091 2.07673e-19 
734.3 0 8.29937e-19 -0.00657689 1.13404e-19 0.000376261 0.0085796 1.06281e-18 -8.56423e-05 -1.25011e-19 0.000488536 1.37096e-19 -0.000293471 -2.82787e-19 -6.2993e-21 -8.40857e-05 -2.47766e-20 9.49576e-05 -1.5801e-20 -8.86644e-05 -6.31501e-20 0.000408407 -0.000220666 7.8765e-20 4.33952e-05 -8.13818e-20 6.28607e-05 -3.02009e-20 -0.000157411 -1.79228e-19 -5.71764e-05 -1.36299e-19 0.000366465 2.05221e-19 
734.65 0 8.86531e-19 -0.00683481 1.15881e-19 0.00037387 0.00838364 1.03305e-18 -0.00013185 -1.37389e-19 0.000455455 1.14684e-19 -0.000293456 -2.84095e-19 -8.22113e-21 -4.52167e-05 -3.41046e-20 0.00011275 -8.84436e-21 -6.50245e-05 -1.19254e-19 0.000399135 -0.000245372 6.36556e-20 2.55586e-05 -1.10452e-19 7.21985e-05 -8.21804e-21 -0.000166638 -1.70427e-19 -5.525e-05 -1.49745e-19 0.000368463 1.92095e-19 
735 0 9.58931e-19 -0.0070857 1.04296e-19 0.00036731 0.00818732 1.00962e-18 -0.000181747 -1.29569e-19 0.000418834 9.56672e-20 -0.000291815 -2.97398e-19 -4.27307e-21 -7.71858e-06 -2.65077e-20 0.000125465 -9.72798e-21 -4.34131e-05 -1.75698e-19 0.000392898 -0.000271653 4.72744e-20 7.50383e-06 -1.17001e-19 8.06409e-05 1.23669e-20 -0.000181565 -1.56881e-19 -5.39477e-05 -1.656e-19 0.000366823 1.7013e-19 
735.35 0 1.02484e-18 -0.00732918 8.91483e-20 0.000357917 0.00798925 9.86391e-19 -0.00022838 -1.24487e-19 0.000379108 6.80885e-20 -0.000288053 -3.17228e-19 2.49653e-21 2.43963e-05 -4.36816e-20 0.000132304 -1.11316e-20 -2.81426e-05 -2.23974e-19 0.000384972 -0.0002955 1.68691e-20 -1.09484e-05 -1.05081e-19 8.76544e-05 1.64892e-20 -0.000200775 -1.49106e-19 -5.14672e-05 -1.8169e-19 0.000362751 1.49498e-19 
735.7 0 1.0792e-18 -0.00756548 8.60684e-20 0.000347696 0.00778555 9.55177e-19 -0.000266181 -1.1239e-19 0.000336913 5.00624e-20 -0.000280718 -3.15814e-19 8.04758e-21 4.58409e-05 -5.25858e-20 0.000129065 -1.49724e-20 -2.1118e-05 -2.56034e-19 0.000372705 -0.000314963 8.04393e-21 -2.95296e-05 -8.33458e-20 9.51024e-05 2.14883e-20 -0.000222414 -1.41329e-19 -4.64475e-05 -1.70703e-19 0.00036016 1.36011e-19 
736.05 0 1.12597e-18 -0.00779358 8.26703e-20 0.000337823 0.00757286 9.19758e-19 -0.000292179 -1.03479e-19 0.000292269 1.69911e-20 -0.000269834 -3.10339e-19 2.41307e-20 5.84051e-05 -7.15767e-20 0.000117126 -1.13383e-20 -2.17604e-05 -2.71479e-19 0.00035438 -0.000329872 -7.94081e-21 -4.76912e-05 -7.1229e-20 0.000103623 1.68404e-20 -0.000243237 -1.36691e-19 -3.98764e-05 -1.61637e-19 0.000361417 1.40465e-19 
736.4 0 1.17656e-18 -0.00801265 7.13885e-20 0.000329431 0.00734852 8.86871e-19 -0.000305549 -1.19954e-19 0.000246988 -1.02918e-20 -0.000256897 -2.9265e-19 2.25936e-20 6.82971e-05 -6.98642e-20 0.000103077 -5.50154e-21 -2.99543e-05 -2.81263e-19 0.000331164 -0.000341334 -1.52289e-20 -6.4245e-05 -5.47154e-20 0.000112971 1.06129e-20 -0.000259586 -1.20336e-19 -3.50938e-05 -1.46321e-19 0.000367093 1.47353e-19 
736.75 0 1.2151e-18 -0.00822251 4.79607e-20 0.000322643 0.00711429 8.62804e-19 -0.000307661 -1.24368e-19 0.000204642 -3.0817e-20 -0.000242679 -2.71699e-19 2.65179e-20 7.9368e-05 -6.97926e-20 9.10237e-05 -1.14994e-20 -4.51375e-05 -2.96353e-19 0.000306092 -0.00035076 -1.85482e-20 -7.73206e-05 -4.18293e-20 0.000123993 1.87783e-21 -0.000269672 -1.12192e-19 -3.36411e-05 -1.2164e-19 0.000374272 1.45908e-19 
737.1 0 1.26053e-18 -0.00842183 3.59906e-20 0.000316477 0.00687542 8.33574e-19 -0.000302465 -1.07236e-19 0.000170869 -3.79997e-20 -0.000225927 -2.60017e-19 4.47649e-20 9.16195e-05 -5.72331e-20 8.33337e-05 -1.86249e-20 -6.46025e-05 -2.97921e-19 0.000277574 -0.000361043 -2.4148e-20 -8.51497e-05 -3.50973e-20 0.000137365 -3.87433e-22 -0.000274391 -1.1918e-19 -3.51266e-05 -1.08396e-19 0.000379608 1.30902e-19 
737.45 0 1.31365e-18 -0.00860916 2.89986e-20 0.000310112 0.00663495 8.01452e-19 -0.00029051 -8.22915e-20 0.000148879 -4.51744e-20 -0.000205819 -2.60153e-19 5.64111e-20 0.000103118 -4.91295e-20 8.06138e-05 -5.35291e-21 -8.68818e-05 -2.95402e-19 0.000241095 -0.000372758 -2.09082e-20 -8.77366e-05 -4.57207e-20 0.000152643 -1.107e-20 -0.000275056 -1.18228e-19 -3.84615e-05 -1.03719e-19 0.000381935 1.18583e-19 
737.8 0 1.36137e-18 -0.00878582 3.11157e-20 0.000303905 0.0063916 7.80888e-19 -0.000268919 -6.93032e-20 0.000134474 -5.52294e-20 -0.000182589 -2.4594e-19 6.2659e-20 0.000111026 -3.92988e-20 8.58135e-05 -2.37401e-21 -0.000111307 -2.8047e-19 0.000195912 -0.000381955 -2.96886e-21 -8.86378e-05 -3.72081e-20 0.000168406 -7.26933e-21 -0.000271293 -1.01126e-19 -4.24465e-05 -8.90251e-20 0.000379006 1.09219e-19 
738.15 0 1.40023e-18 -0.00895369 4.568e-20 0.000297993 0.00614421 7.63319e-19 -0.000237234 -7.12397e-20 0.000122148 -6.33591e-20 -0.000156351 -2.34074e-19 8.46165e-20 0.000115217 -4.10565e-20 0.000104106 4.37519e-21 -0.00013689 -2.68001e-19 0.000147764 -0.000388152 3.66512e-21 -9.12264e-05 -2.77298e-20 0.000182609 4.00817e-21 -0.000263762 -9.5275e-20 -4.82203e-05 -7.36332e-20 0.000369309 1.16314e-19 
738.5 0 1.42628e-18 -0.00911258 6.18623e-20 0.000292866 0.00589426 7.45393e-19 -0.000199876 -7.0572e-20 0.00011173 -6.51744e-20 -0.000130151 -2.30618e-19 9.19105e-20 0.000117286 -4.73836e-20 0.000134544 -6.69433e-22 -0.000163974 -2.52602e-19 0.000104691 -0.000395287 1.27729e-20 -9.49193e-05 -2.75419e-20 0.000193562 1.77274e-20 -0.000254621 -8.7597e-20 -5.74125e-05 -5.30881e-20 0.00035355 1.19979e-19 
738.85 0 1.44989e-18 -0.00926112 6.02135e-20 0.000289549 0.0056408 7.22001e-19 -0.000163699 -6.15546e-20 0.000105657 -7.17413e-20 -0.000110385 -2.23245e-19 9.04884e-20 0.000118914 -4.07617e-20 0.000172935 4.1316e-21 -0.000193752 -2.3202e-19 6.7627e-05 -0.000405774 3.04202e-20 -9.84809e-05 -1.58018e-20 0.000200079 2.58415e-20 -0.000245137 -8.46868e-20 -6.90567e-05 -2.72726e-20 0.000332972 1.12991e-19 
739.2 0 1.46966e-18 -0.00939815 5.91227e-20 0.000290316 0.00538167 6.92441e-19 -0.000133794 -5.13255e-20 0.000103845 -7.61597e-20 -0.000100596 -2.12681e-19 9.4838e-20 0.000122454 -4.35575e-20 0.000215006 2.00419e-20 -0.000226547 -2.17184e-19 3.10182e-05 -0.000418805 3.59165e-20 -0.000101954 -1.297e-20 0.000202323 2.70724e-20 -0.000235439 -8.9311e-20 -8.16926e-05 1.01206e-21 0.000309483 1.03606e-19 
739.55 0 1.4889e-18 -0.00952136 5.3002e-20 0.000294079 0.00511818 6.46685e-19 -0.000110056 -4.86639e-20 0.000102641 -5.3041e-20 -9.77992e-05 -2.11037e-19 1.01819e-19 0.000126522 -5.87977e-20 0.000255339 4.11901e-20 -0.000261374 -2.06961e-19 -8.25171e-06 -0.000430866 3.59177e-20 -0.000105615 -2.68748e-20 0.000202648 1.48796e-20 -0.000225268 -9.4272e-20 -9.46013e-05 3.43757e-20 0.000285537 9.77768e-20 
739.9 0 1.51075e-18 -0.00962862 4.70131e-20 0.000296187 0.00485075 6.04773e-19 -9.12163e-05 -4.51096e-20 9.99847e-05 -4.58804e-20 -9.67809e-05 -2.06693e-19 1.18042e-19 0.000130547 -6.57632e-20 0.000290168 7.0917e-20 -0.00029693 -2.08578e-19 -4.93415e-05 -0.000440369 3.84564e-20 -0.000109326 -3.32378e-20 0.000203456 2.53065e-21 -0.000214959 -8.03944e-20 -0.000107569 7.00318e-20 0.000264637 9.43091e-20 
740.25 0 1.5106e-18 -0.00972144 2.98258e-20 0.000294891 0.00457773 5.61598e-19 -7.68266e-05 -4.481e-20 9.44769e-05 -4.70104e-20 -9.40138e-05 -1.99347e-19 1.28991e-19 0.000135473 -6.67401e-20 0.000316599 9.3558e-20 -0.000331739 -2.14889e-19 -9.29025e-05 -0.000449301 2.20343e-20 -0.000109674 -3.98364e-20 0.000206189 -8.82988e-21 -0.000204419 -6.43246e-20 -0.000121063 9.91711e-20 0.000250201 8.51277e-20 
740.6 0 1.51573e-18 -0.00980531 4.97007e-21 0.000290444 0.00430088 5.14219e-19 -6.6203e-05 -4.25578e-20 8.31834e-05 -5.5243e-20 -8.83228e-05 -1.90764e-19 1.29319e-19 0.000142186 -5.86726e-20 0.000332669 1.15702e-19 -0.000364301 -2.10478e-19 -0.00014188 -0.000457379 9.26325e-21 -0.000105076 -5.34211e-20 0.000210906 -6.65054e-21 -0.000192941 -5.70841e-20 -0.000135653 1.13632e-19 0.00024154 5.74376e-20 
740.95 0 1.51867e-18 -0.00988432 -8.09278e-21 0.000283245 0.00402801 4.58655e-19 -5.96941e-05 -3.48712e-20 6.81315e-05 -6.95131e-20 -7.9567e-05 -1.61905e-19 1.12365e-19 0.000154527 -3.63954e-20 0.000340352 1.23259e-19 -0.000393497 -2.00904e-19 -0.000194585 -0.000464043 -1.13677e-20 -9.79977e-05 -5.26433e-20 0.000215363 -8.83203e-21 -0.00018001 -5.83662e-20 -0.000150226 1.10527e-19 0.000236295 3.70138e-20 
741.3 0 1.52256e-18 -0.00995553 -3.10375e-20 0.000274455 0.00376406 3.94671e-19 -5.83863e-05 -3.93689e-20 5.41863e-05 -6.12511e-20 -6.88075e-05 -1.35175e-19 8.69666e-20 0.000173471 -1.73614e-20 0.000342502 1.38861e-19 -0.000420042 -1.92812e-19 -0.000247415 -0.000471713 -2.62683e-20 -8.96058e-05 -4.91525e-20 0.000217432 -7.65682e-21 -0.000164851 -6.15412e-20 -0.000163184 1.11536e-19 0.000232765 1.60261e-20 
741.65 0 1.52192e-18 -0.0100147 -6.05857e-20 0.000264209 0.00350554 3.24896e-19 -6.27302e-05 -3.38834e-20 4.5688e-05 -5.0509e-20 -5.6198e-05 -1.16673e-19 4.86253e-20 0.000195678 3.7997e-21 0.000343623 1.31131e-19 -0.000446918 -1.94361e-19 -0.000298867 -0.000479767 -3.17795e-20 -8.07551e-05 -6.05987e-20 0.000217318 -1.10617e-20 -0.000147844 -5.28172e-20 -0.000174927 1.12031e-19 0.000229535 -7.79479e-21 
742 0 1.52217e-18 -0.0100624 -7.15413e-20 0.000251943 0.00324729 2.53862e-19 -7.12678e-05 -2.32928e-20 4.61357e-05 -5.51153e-20 -4.10687e-05 -8.66694e-20 1.65783e-20 0.00021646 1.66136e-20 0.000348955 1.17022e-19 -0.000473871 -1.87762e-19 -0.000349553 -0.000485034 -4.02454e-20 -7.33124e-05 -7.40741e-20 0.000216482 -6.8568e-21 -0.000130336 -4.05732e-20 -0.000186228 1.11269e-19 0.000227601 -1.68274e-20 
742.35 0 1.53656e-18 -0.0101018 -5.5714e-20 0.000237428 0.00298984 1.94694e-19 -8.0547e-05 -9.72397e-21 5.45451e-05 -6.81389e-20 -2.41385e-05 -5.1659e-20 -2.61487e-21 0.000230533 2.59073e-20 0.000358216 1.00473e-19 -0.00049724 -1.73084e-19 -0.000399329 -0.000486452 -6.26255e-20 -6.88407e-05 -8.11922e-20 0.000214294 -6.93543e-21 -0.000113984 -2.06091e-20 -0.000198871 1.15407e-19 0.000226535 -1.86151e-20 
742.7 0 1.54648e-18 -0.0101315 -3.97089e-20 0.000220938 0.00273737 1.48637e-19 -8.58993e-05 2.29893e-21 6.57533e-05 -8.96175e-20 -6.0272e-06 -2.45797e-20 -2.40414e-20 0.00023617 2.17499e-20 0.000367951 7.56986e-20 -0.000515736 -1.56679e-19 -0.000444486 -0.000484802 -8.38527e-20 -6.87765e-05 -9.16165e-20 0.000210862 -2.44675e-20 -9.8657e-05 -1.48702e-20 -0.00021561 1.40252e-19 0.00022411 -1.94686e-20 
743.05 0 1.55608e-18 -0.0101493 -3.00154e-20 0.000204446 0.00249015 1.07656e-19 -8.44831e-05 3.573e-21 7.32391e-05 -1.09782e-19 1.42839e-05 -1.57956e-20 -4.3826e-20 0.000235758 1.82476e-20 0.000374338 7.45973e-20 -0.000528842 -1.07732e-19 -0.000482337 -0.00047956 -9.71905e-20 -7.48916e-05 -9.90211e-20 0.000207822 -1.4891e-20 -8.25679e-05 -5.54315e-21 -0.000236484 1.57889e-19 0.000221054 -1.99707e-20 
743.4 0 1.56631e-18 -0.010158 -3.46722e-20 0.000189202 0.00224617 5.54081e-20 -7.95006e-05 1.78256e-21 7.47875e-05 -1.29514e-19 4.2129e-05 -9.74773e-21 -6.34206e-20 0.000230324 1.63064e-20 0.000373128 6.59659e-20 -0.000533453 -7.96709e-20 -0.000512992 -0.000469143 -1.06685e-19 -8.77588e-05 -1.02808e-19 0.000205857 -5.16647e-21 -6.46248e-05 4.24226e-21 -0.000258601 1.95668e-19 0.000220411 -1.62322e-20 
743.75 0 1.57413e-18 -0.0101611 -3.45227e-20 0.000173362 0.00200337 1.29956e-20 -7.63314e-05 1.13272e-20 7.28025e-05 -1.46821e-19 8.23151e-05 7.06798e-21 -6.93611e-20 0.000218203 1.20696e-20 0.000364644 6.18693e-20 -0.000527409 -4.70138e-20 -0.000535566 -0.000455158 -1.11954e-19 -0.000104479 -1.10898e-19 0.000205216 -1.15568e-20 -4.54009e-05 2.39313e-20 -0.000278319 2.2627e-19 0.000224655 -1.43937e-20 
744.1 0 1.58022e-18 -0.0101605 -4.33101e-20 0.000155483 0.00175907 -7.51192e-21 -7.67515e-05 8.56036e-21 6.63092e-05 -1.49819e-19 0.000132575 3.34585e-20 -7.60921e-20 0.000200001 1.05149e-20 0.000354018 6.65871e-20 -0.00050996 -2.02956e-20 -0.000547937 -0.000441693 -1.04284e-19 -0.000120298 -1.22891e-19 0.000204987 -9.88771e-21 -2.54553e-05 5.15912e-20 -0.000292808 2.51921e-19 0.000232854 -2.44835e-20 
744.45 0 1.57673e-18 -0.0101553 -5.44703e-20 0.000137102 0.00151183 -3.53972e-20 -7.76645e-05 1.53468e-20 5.31022e-05 -1.44868e-19 0.000187417 6.34374e-20 -7.84825e-20 0.000178838 1.33007e-20 0.000344553 5.32842e-20 -0.000479379 -3.57195e-21 -0.000550727 -0.000431623 -9.74051e-20 -0.000132359 -1.28644e-19 0.000204209 -1.30675e-20 -6.21455e-06 7.52574e-20 -0.000302939 2.63445e-19 0.000242172 -3.69688e-20 
744.8 0 1.58027e-18 -0.0101437 -6.94279e-20 0.000119828 0.00125979 -6.50078e-20 -7.70552e-05 1.5013e-20 3.65842e-05 -1.37608e-19 0.000240232 9.52833e-20 -7.57274e-20 0.000154587 2.91887e-20 0.000335503 5.29658e-20 -0.000437991 1.56746e-21 -0.000548816 -0.000424079 -8.10203e-20 -0.000139038 -1.28169e-19 0.000203252 2.44572e-21 1.1192e-05 9.42722e-20 -0.000311452 2.72961e-19 0.000250897 -3.86507e-20 
745.15 0 1.58219e-18 -0.0101273 -9.32512e-20 0.000103485 0.00100435 -9.41289e-20 -7.81235e-05 2.28849e-20 2.27489e-05 -1.32013e-19 0.000284098 1.12657e-19 -7.91026e-20 0.000126598 5.42192e-20 0.000325873 4.1197e-20 -0.0003922 -1.34258e-20 -0.000548858 -0.000416822 -7.74972e-20 -0.000140788 -1.38428e-19 0.000201452 1.4866e-20 2.84376e-05 1.05364e-19 -0.000318362 2.71432e-19 0.000256188 -1.5931e-20 
745.5 0 1.57709e-18 -0.0101091 -1.03959e-19 8.82724e-05 0.000750395 -1.26025e-19 -8.31802e-05 4.93979e-20 1.7066e-05 -1.15711e-19 0.000314096 1.29485e-19 -9.14894e-20 9.65141e-05 6.06484e-20 0.000319072 3.41136e-20 -0.00034795 -2.40588e-20 -0.000555551 -0.000409352 -7.35398e-20 -0.000140376 -1.4655e-19 0.000196765 1.04624e-20 4.76757e-05 1.14419e-19 -0.000322828 2.63578e-19 0.000255098 1.27874e-20 
745.85 0 1.57872e-18 -0.0100887 -1.05405e-19 7.38923e-05 0.000499626 -1.75941e-19 -9.1221e-05 8.49782e-20 2.48721e-05 -1.00796e-19 0.00032818 1.32543e-19 -9.8222e-20 6.39682e-05 6.10288e-20 0.00031692 3.49621e-20 -0.000309135 -1.96201e-20 -0.000568781 -0.000401487 -5.87461e-20 -0.000138005 -1.51895e-19 0.0001887 7.56951e-21 6.78626e-05 1.49942e-19 -0.000325417 2.45227e-19 0.000248165 4.3114e-20 
746.2 0 1.57737e-18 -0.0100632 -9.25341e-20 5.92697e-05 0.000249828 -2.33115e-19 -0.00010122 1.08841e-19 4.51935e-05 -8.77939e-20 0.000327567 1.36868e-19 -1.06386e-19 2.69123e-05 6.19076e-20 0.000317798 4.07223e-20 -0.000274781 -1.51672e-20 -0.000586189 -0.000393541 -2.86046e-20 -0.000132536 -1.64032e-19 0.000178987 2.08714e-20 8.8415e-05 1.95432e-19 -0.000329023 2.25032e-19 0.000235865 7.05052e-20 
746.55 0 1.55497e-18 -0.0100302 -7.67311e-20 4.45205e-05 -1.25281e-06 -2.87393e-19 -0.000112519 1.49078e-19 7.04065e-05 -7.63244e-20 0.000319664 1.41754e-19 -1.07856e-19 -1.54534e-05 6.8034e-20 0.000322932 3.83648e-20 -0.00024125 -4.02271e-21 -0.000606368 -0.000384253 2.52883e-21 -0.000126783 -1.83136e-19 0.000170886 2.44076e-20 0.000108347 2.29564e-19 -0.000336319 2.03362e-19 0.000217847 9.93688e-20 
746.9 0 1.5324e-18 -0.00999006 -5.53964e-20 3.25373e-05 -0.00025436 -3.38293e-19 -0.000128205 1.77698e-19 9.52086e-05 -6.80762e-20 0.000315138 1.60278e-19 -1.02233e-19 -6.24245e-05 8.53138e-20 0.000333165 4.15997e-20 -0.000207527 9.50845e-21 -0.000626222 -0.000372156 2.32473e-20 -0.000123235 -2.07199e-19 0.000167337 1.53977e-20 0.000125149 2.67459e-19 -0.000345394 1.79589e-19 0.000195405 1.22167e-19 
747.25 0 1.50244e-18 -0.00994494 -2.3675e-20 2.58455e-05 -0.000506783 -3.82822e-19 -0.000151781 1.79902e-19 0.000119617 -6.68115e-20 0.000320559 1.70322e-19 -9.40147e-20 -0.000111298 1.05572e-19 0.000345199 4.05671e-20 -0.000176769 1.52939e-20 -0.000643636 -0.000357981 4.77731e-20 -0.000120446 -2.4623e-19 0.000167592 7.6749e-21 0.000138265 3.01456e-19 -0.000351028 1.51209e-19 0.000170619 1.32279e-19 
747.6 0 1.47129e-18 -0.00989662 3.81779e-21 2.38176e-05 -0.000754576 -4.23519e-19 -0.000181804 1.78603e-19 0.000145171 -5.77488e-20 0.000334845 1.90348e-19 -9.46935e-20 -0.000156897 1.05344e-19 0.000355969 3.13595e-20 -0.000152529 2.60095e-20 -0.000660233 -0.000342291 5.34384e-20 -0.000117509 -2.71018e-19 0.000166611 2.25176e-21 0.000148174 3.36578e-19 -0.000350968 1.11342e-19 0.000143933 1.50756e-19 
747.95 0 1.44456e-18 -0.00984468 3.70231e-20 2.36696e-05 -0.000995874 -4.55772e-19 -0.000214197 1.61318e-19 0.000169988 -4.4231e-20 0.000356088 2.17703e-19 -9.21153e-20 -0.000194419 8.94599e-20 0.000367153 2.63943e-20 -0.000134652 2.84121e-20 -0.000676416 -0.000325013 5.29875e-20 -0.000114763 -2.9812e-19 0.000162079 -1.07937e-20 0.0001546 3.54843e-19 -0.000346386 7.3922e-20 0.000116219 1.60177e-19 
748.3 0 1.43856e-18 -0.00978754 7.11034e-20 2.20837e-05 -0.00123228 -4.9636e-19 -0.000245759 1.53982e-19 0.000190095 -2.24156e-20 0.000381867 2.36815e-19 -7.8887e-20 -0.000223287 7.65673e-20 0.000382357 1.54516e-20 -0.000119461 5.23852e-20 -0.000688608 -0.00030614 4.4606e-20 -0.000112277 -3.04561e-19 0.000157564 -2.8416e-20 0.000157115 3.79495e-19 -0.000338733 4.0091e-20 8.97826e-05 1.63603e-19 
748.65 0 1.44103e-18 -0.00972516 1.11546e-19 1.70669e-05 -0.0014685 -5.17444e-19 -0.000273071 1.299e-19 0.000206874 -6.97621e-21 0.00040676 2.63669e-19 -7.75841e-20 -0.000246368 6.90622e-20 0.000403088 8.86572e-21 -0.000103683 8.41181e-20 -0.00069288 -0.00028613 4.1212e-20 -0.000109987 -3.11267e-19 0.00015505 -2.73657e-20 0.000156284 4.02049e-19 -0.000330127 1.78762e-20 6.59547e-05 1.79502e-19 
749 0 1.44452e-18 -0.00965659 1.35025e-19 1.07576e-05 -0.0017093 -5.30841e-19 -0.00029486 1.32908e-19 0.000224791 -7.40097e-21 0.000428282 2.72046e-19 -7.76462e-20 -0.000266193 5.60518e-20 0.000428496 3.41211e-21 -8.88271e-05 1.17997e-19 -0.000690229 -0.000268315 2.0339e-20 -0.000107232 -3.29965e-19 0.000153574 -2.93421e-20 0.00015331 4.0006e-19 -0.000320284 1.02075e-20 4.3466e-05 1.89674e-19 
749.35 0 1.44816e-18 -0.00958249 1.4635e-19 6.69479e-06 -0.0019549 -5.49344e-19 -0.000314127 1.29467e-19 0.000241567 2.00704e-21 0.000447559 2.98006e-19 -6.3022e-20 -0.00028505 5.46762e-20 0.000457132 -8.28471e-21 -7.60483e-05 1.44287e-19 -0.000684266 -0.000255941 1.16884e-21 -0.000104546 -3.48983e-19 0.000151679 -3.34326e-20 0.000149327 3.98766e-19 -0.000308035 -3.8561e-21 1.95875e-05 1.98127e-19 
749.7 0 1.45237e-18 -0.00950523 1.61135e-19 5.30912e-06 -0.00219813 -5.82502e-19 -0.000334882 1.1292e-19 0.000250968 4.28535e-22 0.000466118 3.26184e-19 -5.46493e-20 -0.000302411 3.24915e-20 0.000484318 -1.24307e-20 -6.4166e-05 1.68193e-19 -0.000677869 -0.000246674 -9.62229e-21 -0.000103997 -3.73998e-19 0.000150028 -2.05309e-20 0.000145482 3.90524e-19 -0.000295629 -1.91798e-20 -6.44354e-06 2.05758e-19 
750.05 0 1.45166e-18 -0.00942295 1.64691e-19 7.0293e-06 -0.00243477 -6.30589e-19 -0.000361029 7.81405e-20 0.000252803 -3.61472e-21 0.000485536 3.35554e-19 -5.5164e-20 -0.000312219 1.73077e-20 0.000504049 -1.52535e-20 -5.39682e-05 1.88077e-19 -0.000672336 -0.000235707 -1.65461e-20 -0.00010433 -3.72168e-19 0.000149358 -2.35664e-21 0.000141919 3.87242e-19 -0.000283477 -2.15319e-20 -3.21758e-05 1.91226e-19 
750.4 0 1.45532e-18 -0.00933275 1.79871e-19 1.30646e-05 -0.00266925 -6.78404e-19 -0.000394051 4.31223e-20 0.000251158 -2.26639e-20 0.000508775 3.40168e-19 -7.19934e-20 -0.000310349 -5.23601e-21 0.000513024 -3.63392e-20 -4.51675e-05 2.08698e-19 -0.000666901 -0.000221312 -3.13895e-20 -0.000103236 -3.62305e-19 0.000148054 -6.54786e-21 0.00014065 3.92493e-19 -0.000269783 -3.32601e-20 -5.41221e-05 1.82813e-19 
750.75 0 1.46556e-18 -0.00923471 1.79174e-19 2.2e-05 -0.00290309 -7.21481e-19 -0.00042951 1.28909e-20 0.000247898 -2.80211e-20 0.000534991 3.51936e-19 -9.66103e-20 -0.000298358 -2.94635e-20 0.000509616 -4.66272e-20 -3.48431e-05 2.22782e-19 -0.000661141 -0.000204834 -4.2915e-20 -0.000101492 -3.35297e-19 0.000145167 -1.6296e-20 0.000144575 3.93784e-19 -0.000255384 -4.28155e-20 -7.17859e-05 1.78886e-19 
751.1 0 1.46843e-18 -0.00912907 1.85394e-19 3.05756e-05 -0.0031308 -7.54709e-19 -0.00046455 -1.97413e-20 0.000242263 -4.18628e-20 0.000556718 3.66196e-19 -1.33266e-19 -0.000281502 -4.77832e-20 0.000493175 -5.40375e-20 -2.10962e-05 2.18473e-19 -0.000655907 -0.000187898 -5.73519e-20 -0.000100844 -3.11319e-19 0.0001404 -2.10058e-20 0.000152543 3.99264e-19 -0.000240931 -5.74935e-20 -8.80631e-05 1.75862e-19 
751.45 0 1.46943e-18 -0.00901729 1.85805e-19 3.60559e-05 -0.00334676 -7.91586e-19 -0.000499679 -4.07329e-20 0.000232269 -5.09189e-20 0.000569422 3.67597e-19 -1.72392e-19 -0.000264079 -5.15789e-20 0.000466021 -5.79709e-20 -3.70204e-06 2.22112e-19 -0.000650575 -0.000172137 -5.54601e-20 -0.000101397 -3.06266e-19 0.000133515 -1.45557e-20 0.000161374 4.0014e-19 -0.000227218 -7.12283e-20 -0.000105213 1.69434e-19 
751.8 0 1.46579e-18 -0.00890108 1.72303e-19 3.81706e-05 -0.00354971 -8.33737e-19 -0.000533586 -3.80902e-20 0.000217608 -5.25322e-20 0.000576023 3.82415e-19 -2.16796e-19 -0.000246243 -4.28156e-20 0.000431689 -8.66986e-20 1.71155e-05 2.2043e-19 -0.000644553 -0.00015818 -7.53448e-20 -0.000101582 -2.98948e-19 0.000126527 -2.03897e-20 0.000171256 3.87914e-19 -0.000216475 -9.64936e-20 -0.000121363 1.81168e-19 
752.15 0 1.44872e-18 -0.00878189 1.62831e-19 3.71794e-05 -0.00374336 -8.74098e-19 -0.000562555 -2.34923e-20 0.000200089 -4.32807e-20 0.000581847 3.9441e-19 -2.57038e-19 -0.000228647 -1.86964e-20 0.000392365 -1.03504e-19 3.93302e-05 2.19838e-19 -0.000639303 -0.000144037 -1.04426e-19 -9.91914e-05 -2.938e-19 0.000121434 -9.49338e-21 0.000184482 3.83365e-19 -0.000209275 -1.06689e-19 -0.000134381 2.00093e-19 
752.5 0 1.42977e-18 -0.00866126 1.6183e-19 3.22199e-05 -0.00393168 -9.20439e-19 -0.000580921 -6.26929e-21 0.00018011 -3.90311e-20 0.000589771 4.09807e-19 -2.82415e-19 -0.000210618 7.24139e-22 0.000351447 -1.2814e-19 5.92243e-05 1.89036e-19 -0.000635666 -0.000126101 -1.12835e-19 -9.36488e-05 -2.69545e-19 0.000120411 7.0799e-21 0.000202013 3.64347e-19 -0.000202571 -1.06292e-19 -0.000145745 2.2101e-19 
752.85 0 1.40222e-18 -0.00853893 1.65388e-19 2.31472e-05 -0.00411759 -9.36615e-19 -0.000586221 4.14782e-21 0.000158557 -2.31438e-20 0.000596591 4.17453e-19 -3.10757e-19 -0.00018948 4.06352e-21 0.000310946 -1.57183e-19 7.34411e-05 1.69424e-19 -0.000630982 -0.000104084 -1.03245e-19 -8.4621e-05 -2.6199e-19 0.000123335 2.03616e-20 0.000222067 3.42151e-19 -0.000194519 -9.74104e-20 -0.0001577 2.39175e-19 
753.2 0 1.37014e-18 -0.00841129 1.73147e-19 9.46575e-06 -0.00430215 -9.75573e-19 -0.000583188 1.26877e-20 0.00013472 -1.57787e-20 0.000599138 4.44456e-19 -3.35841e-19 -0.000166085 2.31306e-21 0.000271243 -1.8549e-19 8.01253e-05 1.42481e-19 -0.000624184 -8.21378e-05 -1.08592e-19 -7.26413e-05 -2.38837e-19 0.000127155 3.9196e-20 0.000241344 3.17644e-19 -0.000187343 -8.69321e-20 -0.000171712 2.39561e-19 
753.55 0 1.34391e-18 -0.00827467 1.65678e-19 -8.14897e-06 -0.00448331 -1.01321e-18 -0.000577378 1.66822e-20 0.000106342 8.91642e-22 0.000598255 4.72847e-19 -3.49676e-19 -0.000138909 9.96419e-21 0.000233365 -1.97211e-19 8.08871e-05 1.12377e-19 -0.000616743 -6.38113e-05 -1.23916e-19 -6.30449e-05 -2.32977e-19 0.000130603 5.82773e-20 0.00025657 3.11628e-19 -0.000182162 -7.41356e-20 -0.000185872 2.44303e-19 
753.9 0 1.3311e-18 -0.00812783 1.7063e-19 -2.64783e-05 -0.00465743 -1.04205e-18 -0.000570748 2.94579e-20 7.37787e-05 9.61806e-21 0.000594903 4.93263e-19 -3.59597e-19 -0.000102243 3.32635e-20 0.000196301 -1.91329e-19 8.03212e-05 9.6181e-20 -0.000607443 -4.83996e-05 -1.35203e-19 -5.9493e-05 -2.37247e-19 0.000134918 7.33393e-20 0.00026669 3.12481e-19 -0.00017573 -6.3975e-20 -0.000196405 2.40851e-19 
754.25 0 1.30742e-18 -0.00797175 1.86018e-19 -4.31898e-05 -0.00482217 -1.05123e-18 -0.000562854 5.0921e-20 3.96522e-05 1.31078e-20 0.000587606 4.95341e-19 -3.70742e-19 -5.46412e-05 5.07913e-20 0.000157881 -1.83812e-19 8.16867e-05 8.52073e-20 -0.000593288 -3.39822e-05 -1.40682e-19 -5.96254e-05 -2.35223e-19 0.000140855 9.20656e-20 0.000271585 3.02945e-19 -0.000165952 -6.28789e-20 -0.000202866 2.30728e-19 
754.6 0 1.27981e-18 -0.00780811 1.91611e-19 -5.65825e-05 -0.00497551 -1.05507e-18 -0.000551167 5.45798e-20 6.7428e-06 1.03902e-20 0.000573363 4.92053e-19 -3.59074e-19 -5.65651e-07 6.54306e-20 0.000118377 -1.85713e-19 8.2366e-05 8.67298e-20 -0.000574665 -1.96703e-05 -1.34211e-19 -6.09053e-05 -2.17321e-19 0.000147855 9.34126e-20 0.000271141 2.82149e-19 -0.000155792 -6.17259e-20 -0.000206951 2.06387e-19 
754.95 0 1.25564e-18 -0.00763674 2.02212e-19 -6.62464e-05 -0.00511994 -1.05466e-18 -0.000535186 7.04766e-20 -2.52199e-05 1.57231e-20 0.000550364 4.79014e-19 -3.43946e-19 5.26289e-05 6.64838e-20 7.72172e-05 -1.96062e-19 7.66312e-05 8.00609e-20 -0.000556451 -4.50821e-06 -1.38308e-19 -6.38413e-05 -2.02399e-19 0.000154632 9.97248e-20 0.00026648 2.72325e-19 -0.000148342 -5.92285e-20 -0.000208201 1.76934e-19 
755.3 0 1.22919e-18 -0.0074579 1.97987e-19 -7.39666e-05 -0.00526039 -1.05526e-18 -0.000516395 7.89231e-20 -5.81961e-05 1.30794e-20 0.000522252 4.80651e-19 -3.3643e-19 9.78183e-05 7.27736e-20 3.56031e-05 -2.17477e-19 6.29998e-05 7.87498e-20 -0.000538353 1.03307e-05 -1.09496e-19 -7.03954e-05 -1.95596e-19 0.000161198 1.09444e-19 0.000258799 2.67271e-19 -0.000143817 -6.52316e-20 -0.000207317 1.65865e-19 
755.65 0 1.21542e-18 -0.00727293 1.86756e-19 -8.09492e-05 -0.00539628 -1.05702e-18 -0.000494892 6.95903e-20 -9.2204e-05 1.02438e-20 0.000497153 4.83073e-19 -3.15893e-19 0.000132611 8.36508e-20 -8.85621e-07 -2.19526e-19 4.44657e-05 6.9421e-20 -0.000514133 2.23934e-05 -7.79866e-20 -8.18268e-05 -1.95226e-19 0.000169543 1.08157e-19 0.00024959 2.69354e-19 -0.000142066 -6.44075e-20 -0.000204724 1.58666e-19 
756 0 1.1965e-18 -0.00708269 1.82197e-19 -8.48929e-05 -0.005524 -1.07291e-18 -0.000471773 7.69652e-20 -0.000124993 -5.40905e-21 0.000481359 4.8738e-19 -2.98952e-19 0.000159608 1.00688e-19 -3.11969e-05 -2.0432e-19 2.31624e-05 6.82169e-20 -0.000482036 3.07707e-05 -6.33686e-20 -9.6916e-05 -1.83844e-19 0.000181509 9.43885e-20 0.000239997 2.58443e-19 -0.00014443 -4.67641e-20 -0.000199575 1.53713e-19 
756.35 0 1.16497e-18 -0.006889 1.77644e-19 -8.24791e-05 -0.00564533 -1.1005e-18 -0.000446736 1.02409e-19 -0.000153631 -1.38908e-20 0.000474926 4.87115e-19 -2.98318e-19 0.000181667 1.08559e-19 -5.55674e-05 -1.71083e-19 -3.13747e-07 7.74792e-20 -0.000446061 3.60947e-05 -5.56744e-20 -0.000113652 -1.84186e-19 0.000195413 8.65109e-20 0.000232094 2.54419e-19 -0.000152389 -2.52781e-20 -0.000192862 1.48993e-19 
756.7 0 1.13852e-18 -0.00669491 1.57264e-19 -7.34648e-05 -0.00576238 -1.13105e-18 -0.00041708 1.19604e-19 -0.000176057 -2.14304e-20 0.000475517 4.8323e-19 -3.03358e-19 0.000197468 1.08818e-19 -7.10858e-05 -1.33962e-19 -2.25438e-05 8.60692e-20 -0.000411514 4.10003e-05 -5.5051e-20 -0.00013062 -1.91595e-19 0.000208381 7.02553e-20 0.000228583 2.50901e-19 -0.000164984 -9.4835e-21 -0.000186109 1.36584e-19 
757.05 0 1.12091e-18 -0.00650186 1.21733e-19 -6.12873e-05 -0.00587406 -1.1544e-18 -0.000382798 1.31462e-19 -0.0001933 -2.31215e-20 0.000480821 4.64465e-19 -2.95133e-19 0.000204806 1.11305e-19 -7.70899e-05 -1.18337e-19 -3.94744e-05 9.44032e-20 -0.000379013 4.81903e-05 -7.71887e-20 -0.000146046 -1.98338e-19 0.000218742 6.8263e-20 0.000228618 2.72174e-19 -0.000178827 -1.15237e-20 -0.000181557 1.25873e-19 
757.4 0 1.09606e-18 -0.00630909 7.65379e-20 -4.88736e-05 -0.0059814 -1.17073e-18 -0.00034483 1.44519e-19 -0.00020755 -3.34186e-20 0.000489578 4.38717e-19 -2.89034e-19 0.000207833 1.06328e-19 -7.67082e-05 -1.1101e-19 -4.91724e-05 9.75079e-20 -0.000345862 5.78381e-05 -1.00015e-19 -0.000157718 -2.02513e-19 0.000226463 7.14183e-20 0.0002293 2.7864e-19 -0.000190547 -1.06168e-20 -0.000180404 1.12941e-19 
757.75 0 1.06471e-18 -0.00611612 3.81287e-20 -3.79512e-05 -0.00608742 -1.19495e-18 -0.000304728 1.64473e-19 -0.000219628 -5.49076e-20 0.000500743 4.20923e-19 -2.93036e-19 0.000212799 1.05099e-19 -7.40368e-05 -1.11965e-19 -5.13527e-05 9.98145e-20 -0.000312902 6.96152e-05 -1.34596e-19 -0.00016383 -1.99746e-19 0.000231709 6.0529e-20 0.000230197 2.81544e-19 -0.000199048 -2.38357e-20 -0.000181572 1.03198e-19 
758.1 0 1.03307e-18 -0.00592334 1.22952e-21 -2.98785e-05 -0.00619132 -1.21813e-18 -0.0002656 1.78882e-19 -0.000229737 -6.35542e-20 0.000508856 4.10806e-19 -2.97399e-19 0.000221182 8.48036e-20 -6.99289e-05 -1.03969e-19 -4.83249e-05 7.85902e-20 -0.000284558 8.42254e-05 -1.62864e-19 -0.000164755 -2.18064e-19 0.000231633 5.38883e-20 0.000233241 2.8037e-19 -0.000204739 -3.82458e-20 -0.000183171 9.90243e-20 
758.45 0 1.00221e-18 -0.00572874 -1.84121e-20 -2.4127e-05 -0.00628981 -1.26001e-18 -0.000227798 2.11213e-19 -0.000237532 -6.14567e-20 0.000506039 4.0035e-19 -2.91418e-19 0.000231471 6.88651e-20 -6.3232e-05 -9.59901e-20 -4.39478e-05 7.16874e-20 -0.000264638 0.000101266 -1.81973e-19 -0.000162621 -2.2798e-19 0.000223769 6.08877e-20 0.000238426 2.68116e-19 -0.00020729 -6.14923e-20 -0.000183431 8.77741e-20 
758.8 0 9.67919e-19 -0.00552963 -2.56849e-20 -2.03371e-05 -0.00638236 -1.29264e-18 -0.000189584 2.23062e-19 -0.000243287 -6.84723e-20 0.000489913 3.97632e-19 -2.90467e-19 0.000240228 5.48679e-20 -5.15855e-05 -8.56868e-20 -4.14501e-05 6.42917e-20 -0.000252249 0.000118465 -1.84224e-19 -0.000159851 -2.3228e-19 0.00020846 8.24579e-20 0.000242774 2.54313e-19 -0.00020694 -8.97451e-20 -0.000181519 8.92832e-20 
759.15 0 9.22824e-19 -0.00532641 -4.60321e-20 -2.04265e-05 -0.00647028 -1.30623e-18 -0.000149924 2.47526e-19 -0.00024739 -8.49799e-20 0.000462817 3.85767e-19 -2.84006e-19 0.000243693 4.59213e-20 -3.04545e-05 -7.24889e-20 -4.24483e-05 7.5721e-20 -0.000243019 0.00013437 -1.85787e-19 -0.000155862 -2.37272e-19 0.000187117 9.79899e-20 0.000244613 2.56523e-19 -0.000204701 -1.17327e-19 -0.000176996 9.96065e-20 
759.5 0 8.9891e-19 -0.00512066 -6.31661e-20 -2.46796e-05 -0.00655445 -1.3153e-18 -0.000108405 2.56899e-19 -0.000251532 -9.27866e-20 0.000426071 3.77517e-19 -2.75571e-19 0.000242387 2.38549e-20 1.87252e-06 -5.15525e-20 -4.74482e-05 7.458e-20 -0.000234137 0.000149514 -1.92952e-19 -0.00015039 -2.35527e-19 0.000161468 9.09127e-20 0.000244311 2.50498e-19 -0.000199265 -1.31421e-19 -0.000171734 9.74032e-20 
759.85 0 8.76818e-19 -0.00491141 -8.08327e-20 -3.03185e-05 -0.00663555 -1.31466e-18 -6.64606e-05 2.64858e-19 -0.000259434 -1.11026e-19 0.000381359 3.67296e-19 -2.6427e-19 0.000238755 -1.78661e-20 4.10421e-05 -4.05032e-20 -5.64802e-05 8.06762e-20 -0.000227088 0.000164557 -1.89548e-19 -0.00014489 -2.1729e-19 0.00013451 8.78956e-20 0.000242536 2.35575e-19 -0.000190153 -1.34872e-19 -0.000167925 1.02248e-19 
760.2 0 8.44233e-19 -0.00469612 -7.84128e-20 -3.50129e-05 -0.00671662 -1.30891e-18 -2.58513e-05 2.68109e-19 -0.000272748 -1.27459e-19 0.000332284 3.51597e-19 -2.55155e-19 0.000233329 -5.67736e-20 7.86189e-05 -2.96913e-20 -7.04016e-05 8.73803e-20 -0.000227063 0.000178855 -1.77411e-19 -0.000137583 -1.91811e-19 0.000108356 7.64952e-20 0.000239795 2.42557e-19 -0.000180369 -1.52058e-19 -0.000165243 1.03393e-19 
760.55 0 8.30129e-19 -0.0044759 -8.20645e-20 -3.78771e-05 -0.00680115 -1.30103e-18 1.36557e-05 2.63006e-19 -0.000287657 -1.39149e-19 0.000283069 3.50977e-19 -2.478e-19 0.000227549 -8.21694e-20 0.00011061 -1.15843e-20 -8.88748e-05 1.00777e-19 -0.000236244 0.000192487 -1.48722e-19 -0.000126696 -1.58619e-19 8.30803e-05 8.08548e-20 0.000235749 2.42647e-19 -0.000173156 -1.66293e-19 -0.000164316 1.11679e-19 
760.9 0 7.8429e-19 -0.00425324 -8.6014e-20 -3.8584e-05 -0.00688821 -1.27418e-18 5.03274e-05 2.79168e-19 -0.000299346 -1.51691e-19 0.000239476 3.41127e-19 -2.55115e-19 0.000225152 -1.0753e-19 0.000137801 2.33369e-21 -0.000109377 1.14378e-19 -0.000248848 0.000207023 -1.11845e-19 -0.000114668 -1.14545e-19 5.91998e-05 1.04409e-19 0.000230566 2.51761e-19 -0.000168327 -1.86977e-19 -0.000166262 1.29368e-19 
761.25 0 7.37841e-19 -0.00402742 -7.67685e-20 -3.88909e-05 -0.00697396 -1.23313e-18 8.13514e-05 2.88534e-19 -0.0003055 -1.61023e-19 0.000206565 3.30481e-19 -2.63126e-19 0.000227095 -1.22468e-19 0.000157406 8.7327e-21 -0.000127407 1.23017e-19 -0.000256614 0.000224123 -9.16727e-20 -0.000104057 -7.1522e-20 3.88802e-05 1.18782e-19 0.000225078 2.53352e-19 -0.000164026 -1.95842e-19 -0.000170814 1.36949e-19 
761.6 0 6.89559e-19 -0.00379792 -6.37063e-20 -4.06657e-05 -0.00705366 -1.20107e-18 0.000107454 2.98608e-19 -0.000306614 -1.85252e-19 0.000185531 3.15851e-19 -2.73299e-19 0.000229512 -1.37516e-19 0.000165733 1.56887e-20 -0.00013769 1.32451e-19 -0.000255079 0.000242556 -6.86754e-20 -9.51196e-05 -4.12482e-20 2.19876e-05 1.34024e-19 0.000221119 2.5252e-19 -0.000160441 -2.17002e-19 -0.000174937 1.30783e-19 
761.95 0 6.46334e-19 -0.00356614 -5.121e-20 -4.32578e-05 -0.00712465 -1.1629e-18 0.000131742 2.96386e-19 -0.000306541 -2.06448e-19 0.000173074 3.06187e-19 -2.80838e-19 0.000228007 -1.58649e-19 0.000163667 2.99314e-20 -0.000138709 1.29049e-19 -0.000244627 0.000259592 -5.93757e-20 -8.86946e-05 -4.10906e-20 6.48936e-06 1.40094e-19 0.00022079 2.54214e-19 -0.000158446 -2.2965e-19 -0.000175676 1.17021e-19 
762.3 0 6.14842e-19 -0.0033338 -4.22883e-20 -4.56082e-05 -0.00718691 -1.1303e-18 0.000154031 3.07365e-19 -0.000310184 -2.0593e-19 0.00016284 2.80984e-19 -2.8793e-19 0.000220884 -1.61707e-19 0.000153361 3.64405e-20 -0.000133622 1.23504e-19 -0.000229404 0.000273374 -4.99182e-20 -8.81662e-05 -3.77331e-20 -8.14057e-06 1.47664e-19 0.00022344 2.75341e-19 -0.000155526 -2.34326e-19 -0.000173891 9.59473e-20 
762.65 0 5.97335e-19 -0.00310156 -2.77354e-20 -4.73324e-05 -0.0072391 -1.10986e-18 0.000169924 2.914e-19 -0.000321536 -2.1207e-19 0.000151824 2.41491e-19 -2.75106e-19 0.000210702 -1.4923e-19 0.000135682 3.91852e-20 -0.000124242 1.08258e-19 -0.000213209 0.000284139 -5.01108e-20 -9.48427e-05 -2.46726e-20 -2.22485e-05 1.56237e-19 0.000227282 3.00988e-19 -0.000148369 -2.36572e-19 -0.000172364 8.85324e-20 
763 0 5.7253e-19 -0.00286782 -1.94248e-20 -4.80983e-05 -0.00728096 -1.09009e-18 0.000176396 2.90351e-19 -0.000343228 -2.32595e-19 0.000139784 2.16656e-19 -2.66357e-19 0.000201464 -1.62072e-19 0.000110996 4.68878e-20 -0.000111009 8.60748e-20 -0.000197233 0.000294191 -3.10932e-20 -0.00010489 -1.92773e-20 -3.71313e-05 1.65339e-19 0.000231725 3.21596e-19 -0.00013727 -2.35015e-19 -0.000172539 8.76342e-20 
763.35 0 5.41121e-19 -0.00263324 -7.02635e-21 -4.73978e-05 -0.00731484 -1.08281e-18 0.000174837 2.85864e-19 -0.00037469 -2.54489e-19 0.000124806 2.14161e-19 -2.37363e-19 0.000196339 -1.52334e-19 7.95316e-05 5.75891e-20 -9.44641e-05 6.76379e-20 -0.000183871 0.000306081 -3.36282e-21 -0.000115016 4.32569e-21 -5.4489e-05 1.71652e-19 0.000236316 3.47454e-19 -0.000124504 -2.46699e-19 -0.000174412 9.06899e-20 
763.7 0 4.9667e-19 -0.00240276 2.97216e-21 -4.37337e-05 -0.00734281 -1.08891e-18 0.000165647 2.79929e-19 -0.000411419 -2.75457e-19 0.000106174 2.05361e-19 -2.24515e-19 0.000196806 -1.35103e-19 4.36831e-05 6.36061e-20 -7.65993e-05 5.11525e-20 -0.000177493 0.000318235 1.66369e-20 -0.000123747 3.84448e-20 -7.44023e-05 1.80451e-19 0.000239115 3.58222e-19 -0.000113684 -2.47344e-19 -0.000176792 8.80072e-20 
764.05 0 4.46446e-19 -0.00217904 1.12628e-20 -3.71669e-05 -0.00736535 -1.10083e-18 0.000146989 2.51615e-19 -0.000447147 -3.03663e-19 8.7426e-05 2.10951e-19 -2.19181e-19 0.000201897 -1.01777e-19 5.41043e-06 6.20647e-20 -6.08172e-05 4.09894e-20 -0.000180077 0.000325451 2.72387e-20 -0.000129488 8.56564e-20 -9.35668e-05 1.81218e-19 0.000238846 3.54031e-19 -0.000106636 -2.49373e-19 -0.000177156 8.1283e-20 
764.4 0 3.97566e-19 -0.00195972 3.81073e-21 -3.04582e-05 -0.0073815 -1.12138e-18 0.00011839 2.25752e-19 -0.000477447 -3.14983e-19 7.39991e-05 2.09658e-19 -2.18584e-19 0.000212756 -7.30291e-20 -3.61517e-05 5.01702e-20 -4.81114e-05 3.46574e-20 -0.000191119 0.000324867 1.94533e-20 -0.000132192 1.15112e-19 -0.000109247 1.58914e-19 0.000236767 3.4951e-19 -0.000101958 -2.46714e-19 -0.000176958 7.9931e-20 
764.75 0 3.56679e-19 -0.00174309 1.9626e-20 -2.475e-05 -0.00739019 -1.12034e-18 8.21944e-05 1.93863e-19 -0.000498398 -3.14892e-19 6.81356e-05 2.01149e-19 -2.07329e-19 0.000229381 -6.31511e-20 -7.67275e-05 4.22474e-20 -3.5084e-05 5.35635e-20 -0.000206235 0.000319619 2.00731e-20 -0.000132411 1.35184e-19 -0.000122096 1.35019e-19 0.000234825 3.20049e-19 -9.88024e-05 -2.46155e-19 -0.000181608 5.6541e-20 
765.1 0 3.24187e-19 -0.00152987 3.69878e-20 -1.93585e-05 -0.007391 -1.12598e-18 4.22685e-05 1.91988e-19 -0.000505378 -3.05266e-19 6.58748e-05 1.94581e-19 -2.08101e-19 0.000245377 -4.49459e-20 -0.000107901 3.91034e-20 -1.97162e-05 7.22114e-20 -0.000219467 0.000313062 2.08769e-20 -0.000129866 1.65728e-19 -0.000133917 1.25232e-19 0.000234283 3.03495e-19 -9.54944e-05 -2.43724e-19 -0.000191202 1.85681e-20 
765.45 0 2.9949e-19 -0.00131818 4.95569e-20 -1.33089e-05 -0.00738579 -1.12742e-18 3.42952e-06 1.98665e-19 -0.000496945 -2.90685e-19 6.3658e-05 1.97744e-19 -2.17135e-19 0.000257638 -3.99904e-20 -0.000127607 2.71069e-20 -4.25832e-06 1.03811e-19 -0.00023112 0.00030609 9.08024e-21 -0.000127542 1.78576e-19 -0.000146484 1.16859e-19 0.000236114 2.75381e-19 -8.94205e-05 -2.3523e-19 -0.000200916 -2.08555e-20 
765.8 0 2.58369e-19 -0.00110466 5.93839e-20 -6.8395e-06 -0.00737959 -1.12616e-18 -3.0258e-05 2.0918e-19 -0.000476794 -2.69922e-19 6.19327e-05 2.00362e-19 -2.11555e-19 0.000268749 -4.25963e-20 -0.000139698 2.29786e-20 7.29253e-06 1.37733e-19 -0.000243826 0.00030024 -2.24812e-20 -0.000129451 1.77799e-19 -0.000158298 1.03174e-19 0.000239123 2.48773e-19 -7.91716e-05 -2.1909e-19 -0.000207099 -3.78493e-20 
766.15 0 2.28893e-19 -0.000890201 6.61289e-20 -2.07275e-06 -0.00737286 -1.12646e-18 -5.41571e-05 2.38415e-19 -0.000451682 -2.41995e-19 6.13042e-05 1.89153e-19 -2.00753e-19 0.000282137 -3.03046e-20 -0.000148135 8.55477e-21 1.57879e-05 1.51921e-19 -0.000253159 0.000295271 -3.48265e-20 -0.000134957 1.70818e-19 -0.000165954 8.46539e-20 0.000242597 2.31552e-19 -6.58632e-05 -1.99776e-19 -0.000209958 -5.3772e-20 
766.5 0 2.05902e-19 -0.000679541 6.92187e-20 -1.40586e-07 -0.00736114 -1.13179e-18 -6.69649e-05 2.68107e-19 -0.000426557 -2.2673e-19 6.41026e-05 1.68106e-19 -1.82506e-19 0.000300978 -3.45009e-20 -0.000154362 -6.34085e-21 2.58848e-05 1.51435e-19 -0.00025422 0.000291597 -4.43881e-20 -0.000144018 1.64205e-19 -0.000168268 6.83231e-20 0.000246504 2.25476e-19 -5.24374e-05 -1.97156e-19 -0.000211733 -6.49767e-20 
766.85 0 1.839e-19 -0.000476665 7.62691e-20 5.55134e-09 -0.00734037 -1.12925e-18 -7.46267e-05 2.83562e-19 -0.000404201 -1.99322e-19 7.34831e-05 1.63335e-19 -1.8373e-19 0.000325826 -1.78334e-20 -0.00015899 -2.82112e-20 4.11636e-05 1.54456e-19 -0.000247477 0.000288967 -4.87914e-20 -0.00015824 1.45517e-19 -0.000165512 4.76301e-20 0.000248355 2.11259e-19 -4.20353e-05 -1.79295e-19 -0.000211813 -5.33397e-20 
767.2 0 1.50144e-19 -0.000282517 8.33735e-20 -1.15505e-06 -0.0073101 -1.12813e-18 -8.17341e-05 2.92168e-19 -0.000387036 -1.71524e-19 8.94804e-05 1.57098e-19 -1.77466e-19 0.000353716 -9.21063e-21 -0.000164632 -4.35641e-20 6.24034e-05 1.53523e-19 -0.000237071 0.00028567 -3.82659e-20 -0.000174537 1.17392e-19 -0.000160146 2.84458e-20 0.000245561 2.12825e-19 -3.63406e-05 -1.58974e-19 -0.0002089 -3.15392e-20 
767.55 0 1.05651e-19 -9.4258e-05 9.76476e-20 -3.3025e-06 -0.00727545 -1.12473e-18 -9.06463e-05 2.97545e-19 -0.000375044 -1.4581e-19 0.000109935 1.34578e-19 -1.65632e-19 0.000380211 -5.29487e-21 -0.000171821 -6.33242e-20 8.82338e-05 1.67158e-19 -0.000228722 0.000282019 -2.99577e-20 -0.000187259 1.05248e-19 -0.000155212 -5.78934e-22 0.000238412 2.09126e-19 -3.46861e-05 -1.41199e-19 -0.000206921 -2.03547e-21 
767.9 0 6.81891e-20 9.21267e-05 1.08139e-19 -5.88441e-06 -0.00724358 -1.12628e-18 -0.000103431 2.87069e-19 -0.000366332 -1.19424e-19 0.000130112 1.19962e-19 -1.56021e-19 0.000398647 -1.1247e-20 -0.000177704 -7.91118e-20 0.000115681 1.72342e-19 -0.000226333 0.000278405 -3.32456e-20 -0.00019489 1.09936e-19 -0.000151965 -4.62667e-21 0.000229081 1.85527e-19 -3.54289e-05 -1.27963e-19 -0.000209848 1.99945e-20 
768.25 0 1.24971e-20 0.000278234 1.0447e-19 -8.12648e-06 -0.00721442 -1.16532e-18 -0.000118495 2.70467e-19 -0.000361515 -8.67113e-20 0.000143036 1.00308e-19 -1.426e-19 0.000402842 -2.86355e-20 -0.000182236 -7.64738e-20 0.000141513 1.80455e-19 -0.000228031 0.000273236 -1.83541e-20 -0.000197874 1.03938e-19 -0.000151273 1.8702e-21 0.000219032 1.77635e-19 -3.67905e-05 -1.07723e-19 -0.000216284 2.18699e-20 
768.6 0 -3.04764e-20 0.000462447 1.01956e-19 -9.8261e-06 -0.00718113 -1.20083e-18 -0.000134539 2.52073e-19 -0.000362694 -9.12058e-20 0.000143755 8.31341e-20 -1.48236e-19 0.000391983 -4.26033e-20 -0.000186662 -8.39524e-20 0.000164424 1.70034e-19 -0.000232151 0.000264419 -8.23343e-21 -0.000196649 8.8732e-20 -0.000152046 9.69482e-21 0.00021036 1.6156e-19 -3.75087e-05 -1.01882e-19 -0.000223407 3.16145e-20 
768.95 0 -6.78886e-20 0.000642513 1.01141e-19 -1.17946e-05 -0.00713894 -1.22013e-18 -0.000154802 2.22579e-19 -0.000366145 -1.11574e-19 0.000131399 7.55562e-20 -1.61241e-19 0.00037452 -5.89946e-20 -0.000189765 -9.57431e-20 0.000184561 1.59524e-19 -0.000241568 0.000250908 -1.84456e-20 -0.000194301 8.14765e-20 -0.000152484 4.06497e-20 0.000202824 1.46499e-19 -3.89373e-05 -9.98097e-20 -0.000230019 3.9514e-20 
769.3 0 -9.73111e-20 0.000818677 8.42798e-20 -1.51165e-05 -0.00708939 -1.22708e-18 -0.000181964 1.91401e-19 -0.000363942 -1.07007e-19 0.000107983 7.77889e-20 -1.74446e-19 0.000359439 -7.36012e-20 -0.000190714 -1.08916e-19 0.000197605 1.45357e-19 -0.000255645 0.00023443 -2.95663e-20 -0.000193248 6.03941e-20 -0.000153256 6.41358e-20 0.000191494 1.30935e-19 -4.22722e-05 -1.12651e-19 -0.000236858 4.52119e-20 
769.65 0 -1.25764e-19 0.000992069 7.27202e-20 -2.19796e-05 -0.00703416 -1.22515e-18 -0.000216531 1.56364e-19 -0.000351878 -9.97283e-20 7.43152e-05 7.86965e-20 -1.95525e-19 0.000346463 -8.16126e-20 -0.00018841 -1.22081e-19 0.000199283 1.3165e-19 -0.000268714 0.000218301 -3.87044e-20 -0.00019144 5.82513e-20 -0.000155006 7.14549e-20 0.000175116 1.10492e-19 -4.61566e-05 -1.39256e-19 -0.000246251 3.38948e-20 
770 0 -1.45793e-19 0.00116187 6.70437e-20 -3.29165e-05 -0.00696966 -1.22753e-18 -0.000257517 1.18321e-19 -0.000332302 -8.20732e-20 3.18877e-05 7.08028e-20 -2.10696e-19 0.00033231 -8.8608e-20 -0.000183598 -1.1763e-19 0.000191359 1.01895e-19 -0.000278755 0.000205351 -3.82579e-20 -0.000185781 6.08449e-20 -0.000157306 8.0762e-20 0.000157945 9.94195e-20 -5.06929e-05 -1.51838e-19 -0.00025774 3.10192e-21 
770.35 0 -1.59586e-19 0.0013275 6.23543e-20 -4.55859e-05 -0.00689437 -1.2166e-18 -0.000301314 1.05976e-19 -0.000310491 -8.62803e-20 -1.86898e-05 5.03967e-20 -2.36e-19 0.000314899 -9.86561e-20 -0.000178484 -1.04706e-19 0.00017947 7.23365e-20 -0.000286366 0.000197443 -4.26474e-20 -0.000177382 7.75418e-20 -0.000160675 8.02509e-20 0.000142415 7.13773e-20 -5.82781e-05 -1.55689e-19 -0.000268904 -2.80066e-20 
770.7 0 -1.81169e-19 0.00148948 5.68248e-20 -5.91773e-05 -0.00681158 -1.19503e-18 -0.000344047 8.47879e-20 -0.000289562 -9.50383e-20 -7.89405e-05 3.55356e-20 -2.47208e-19 0.000294828 -1.00147e-19 -0.000171123 -8.67787e-20 0.000168113 4.11725e-20 -0.000290804 0.000194081 -3.55875e-20 -0.000171292 8.97121e-20 -0.000166101 9.29734e-20 0.000127765 5.05028e-20 -6.98672e-05 -1.61468e-19 -0.00027839 -5.92513e-20 
771.05 0 -1.92654e-19 0.00164882 5.53744e-20 -7.37142e-05 -0.00672234 -1.18275e-18 -0.000383024 6.84245e-20 -0.000269153 -8.64883e-20 -0.000147922 2.68361e-20 -2.48467e-19 0.0002749 -1.03992e-19 -0.000159823 -7.73682e-20 0.000159839 2.65645e-20 -0.000291095 0.000192796 -2.1786e-20 -0.000170236 7.8037e-20 -0.000172127 1.02736e-19 0.000113745 3.38073e-20 -8.39346e-05 -1.6927e-19 -0.000285453 -7.87127e-20 
771.4 0 -1.99426e-19 0.00180581 5.44037e-20 -8.8765e-05 -0.00662314 -1.15946e-18 -0.000418511 6.02285e-20 -0.000252643 -8.10974e-20 -0.000222893 2.91291e-20 -2.38292e-19 0.00025746 -1.19929e-19 -0.000148572 -6.27647e-20 0.000153315 4.12219e-20 -0.000287103 0.000192057 -2.16769e-21 -0.00017351 6.40078e-20 -0.000175713 1.10999e-19 0.000103058 1.50514e-20 -9.84335e-05 -1.62894e-19 -0.000290973 -1.01045e-19 
771.75 0 -2.01267e-19 0.00196097 4.99586e-20 -0.000103286 -0.00651129 -1.11849e-18 -0.00045147 4.15616e-20 -0.000243918 -8.20809e-20 -0.000300571 3.24703e-20 -2.3314e-19 0.000243571 -1.1789e-19 -0.000142783 -5.69207e-20 0.000145689 3.8722e-20 -0.000279012 0.00019186 2.01732e-20 -0.00017909 5.30169e-20 -0.000175976 1.10977e-19 9.65728e-05 3.72205e-21 -0.000110385 -1.64581e-19 -0.000297172 -1.29165e-19 
772.1 0 -1.95424e-19 0.00211358 4.58676e-20 -0.000115356 -0.00638674 -1.08384e-18 -0.000480725 2.39886e-20 -0.000240617 -9.53375e-20 -0.000374215 2.87667e-20 -2.18143e-19 0.000231538 -1.03559e-19 -0.000141855 -5.20082e-20 0.000135111 2.26918e-20 -0.000264853 0.000192927 4.44463e-20 -0.000183868 3.21533e-20 -0.000173335 1.17243e-19 9.16114e-05 -1.29947e-20 -0.000118211 -1.6498e-19 -0.000303521 -1.50655e-19 
772.45 0 -1.96179e-19 0.00226253 4.80185e-20 -0.000124152 -0.00625447 -1.05235e-18 -0.000502235 -6.80984e-21 -0.000241071 -9.77863e-20 -0.000436789 9.18646e-21 -1.99424e-19 0.000217713 -8.68199e-20 -0.000140375 -3.97241e-20 0.000120901 1.70391e-20 -0.000241929 0.000196162 5.62117e-20 -0.000187895 1.32187e-20 -0.00016722 1.23375e-19 8.64e-05 -3.55326e-20 -0.000122189 -1.49433e-19 -0.000306307 -1.69494e-19 
772.8 0 -1.95487e-19 0.00240612 5.09756e-20 -0.000132055 -0.00612332 -1.02353e-18 -0.000512442 -3.03707e-20 -0.000247897 -1.06256e-19 -0.000486064 -1.50794e-21 -1.75292e-19 0.000200969 -5.84556e-20 -0.000136662 -2.9681e-20 0.00010464 1.57677e-20 -0.000212941 0.000202696 6.79876e-20 -0.000193019 1.24659e-20 -0.000157311 1.29072e-19 8.18457e-05 -5.14307e-20 -0.000121677 -1.40655e-19 -0.000304775 -1.8857e-19 
773.15 0 -2.09812e-19 0.00254416 5.61248e-20 -0.000142837 -0.00599536 -9.99231e-19 -0.000511494 -4.76391e-20 -0.000262786 -1.11814e-19 -0.000522796 -1.51273e-20 -1.4148e-19 0.000184819 -3.45428e-20 -0.000131261 -1.02383e-20 8.95186e-05 1.30157e-20 -0.000185613 0.000211218 7.4001e-20 -0.000197143 8.39935e-21 -0.000143103 1.13794e-19 7.75533e-05 -6.92754e-20 -0.000116295 -1.44564e-19 -0.000301771 -1.81166e-19 
773.5 0 -2.15323e-19 0.002679 6.10496e-20 -0.000156719 -0.0058683 -9.71416e-19 -0.000498716 -4.73146e-20 -0.000285387 -1.27558e-19 -0.000547952 -3.00909e-20 -1.17774e-19 0.000174474 -2.30575e-20 -0.000124589 2.90072e-20 8.06951e-05 1.65828e-20 -0.000163169 0.000218613 6.51436e-20 -0.000197825 1.44297e-20 -0.000125166 8.50607e-20 7.26921e-05 -8.02152e-20 -0.000107491 -1.41939e-19 -0.000298218 -1.84294e-19 
773.85 0 -2.25966e-19 0.00281354 6.48519e-20 -0.000171725 -0.00574226 -9.32649e-19 -0.00047297 -3.92754e-20 -0.000311823 -1.40803e-19 -0.000559166 -3.59374e-20 -1.07719e-19 0.000169349 -8.54424e-21 -0.000120772 7.08728e-20 8.12618e-05 2.29218e-20 -0.000142038 0.000222652 5.1227e-20 -0.00019703 2.98078e-20 -0.000107884 4.77074e-20 6.66037e-05 -1.00192e-19 -9.64705e-05 -1.26236e-19 -0.000294123 -2.05141e-19 
774.2 0 -2.45881e-19 0.00294972 7.20324e-20 -0.000187311 -0.00561936 -8.87291e-19 -0.0004386 -2.00311e-20 -0.000334297 -1.61652e-19 -0.000553758 -6.31071e-20 -9.50905e-20 0.000164645 3.20439e-21 -0.000123451 1.13191e-19 8.7566e-05 1.85721e-20 -0.000117758 0.000222404 5.48654e-20 -0.000195815 3.66712e-20 -9.44676e-05 9.1223e-21 5.97729e-05 -1.14498e-19 -8.22786e-05 -1.03999e-19 -0.000289098 -2.33251e-19 
774.55 0 -2.68532e-19 0.00308771 6.882e-20 -0.000202997 -0.00550102 -8.55379e-19 -0.000403191 -1.9715e-20 -0.000349341 -1.69545e-19 -0.000535698 -8e-20 -9.26531e-20 0.000159069 1.534e-20 -0.000131855 1.46146e-19 9.28182e-05 9.28237e-21 -9.15994e-05 0.000217561 6.41464e-20 -0.00019425 4.13976e-20 -8.56403e-05 -1.57763e-20 5.31139e-05 -1.35258e-19 -6.58527e-05 -7.9104e-20 -0.000279312 -2.55502e-19 
774.9 0 -2.82868e-19 0.00322502 5.79107e-20 -0.000216877 -0.00538428 -8.37043e-19 -0.000370845 -1.63222e-20 -0.00035662 -1.71146e-19 -0.000512199 -1.03336e-19 -9.9162e-20 0.000154925 2.18941e-20 -0.000142 1.67641e-19 9.26438e-05 2.80826e-21 -6.65979e-05 0.000208064 7.17201e-20 -0.00019368 4.13651e-20 -8.2376e-05 -3.87227e-20 4.5616e-05 -1.49315e-19 -5.06845e-05 -7.68115e-20 -0.000264153 -2.63547e-19 
775.25 0 -2.99121e-19 0.00336159 3.68284e-20 -0.000228148 -0.00526424 -8.18588e-19 -0.000341542 -2.82384e-21 -0.000356137 -1.67887e-19 -0.000488671 -1.1168e-19 -1.1256e-19 0.000152738 1.66894e-20 -0.000147927 1.83177e-19 8.93147e-05 -1.03686e-21 -4.1977e-05 0.000196959 7.52874e-20 -0.000194055 5.37838e-20 -8.57062e-05 -6.32218e-20 3.67058e-05 -1.60766e-19 -3.96762e-05 -7.87154e-20 -0.000247756 -2.69682e-19 
775.6 0 -3.11851e-19 0.00350038 2.49206e-20 -0.000238422 -0.00514326 -8.00135e-19 -0.000314106 1.05982e-20 -0.000350186 -1.86281e-19 -0.000467487 -1.24403e-19 -1.2168e-19 0.000154713 1.58492e-20 -0.000146484 1.88773e-19 8.64112e-05 -6.12101e-21 -1.60105e-05 0.000188183 9.15044e-20 -0.000194904 6.36616e-20 -9.41882e-05 -9.1922e-20 2.92898e-05 -1.53387e-19 -3.47772e-05 -8.45767e-20 -0.000233292 -2.762e-19 
775.95 0 -3.4403e-19 0.0036404 2.42331e-20 -0.000247593 -0.00502483 -7.6659e-19 -0.000287922 -2.1611e-21 -0.000342616 -1.9313e-19 -0.000448151 -1.37634e-19 -1.21017e-19 0.000163633 2.19148e-20 -0.000138167 1.88256e-19 8.43226e-05 -3.1064e-20 9.81189e-06 0.000180631 1.0053e-19 -0.000196591 4.86288e-20 -0.000103553 -1.10293e-19 2.49777e-05 -1.45064e-19 -3.48318e-05 -8.29811e-20 -0.000223132 -2.86029e-19 
776.3 0 -3.83624e-19 0.0037788 3.8442e-20 -0.000255667 -0.0049061 -7.3857e-19 -0.000262285 -2.49063e-20 -0.0003369 -1.96325e-19 -0.000427316 -1.51285e-19 -1.14479e-19 0.000179344 1.86161e-20 -0.000123166 1.81016e-19 8.3857e-05 -4.81883e-20 3.29876e-05 0.000171572 1.27086e-19 -0.000199575 3.36751e-20 -0.000110398 -1.31415e-19 2.14172e-05 -1.47695e-19 -3.65612e-05 -7.55234e-20 -0.000217599 -2.88286e-19 
776.65 0 -4.19497e-19 0.00391433 3.68005e-20 -0.000262587 -0.00478221 -7.07439e-19 -0.000236973 -4.62479e-20 -0.000335815 -2.04484e-19 -0.000402094 -1.61241e-19 -1.00979e-19 0.000203821 2.28649e-20 -0.00010244 1.91089e-19 8.44053e-05 -5.06138e-20 5.38037e-05 0.000161771 1.59897e-19 -0.000203433 1.88802e-20 -0.000114284 -1.41812e-19 1.55758e-05 -1.48767e-19 -3.92718e-05 -5.41371e-20 -0.000214585 -2.94148e-19 
777 0 -4.44913e-19 0.0040444 4.06541e-20 -0.000266876 -0.00464982 -6.84162e-19 -0.000210984 -6.32908e-20 -0.000340018 -2.13059e-19 -0.000372958 -1.68123e-19 -9.28782e-20 0.000238149 2.59e-20 -7.8539e-05 2.12931e-19 8.47959e-05 -5.49472e-20 7.5041e-05 0.000151701 1.65858e-19 -0.000208127 -1.50122e-20 -0.000115914 -1.52111e-19 7.08981e-06 -1.62651e-19 -4.18768e-05 -4.91015e-20 -0.00021447 -3.1246e-19 
777.35 0 -4.58291e-19 0.00416574 2.79258e-20 -0.000270769 -0.00450739 -6.68237e-19 -0.000184159 -8.62297e-20 -0.000346943 -2.04273e-19 -0.00033982 -1.73152e-19 -8.93793e-20 0.000278785 2.47572e-20 -5.22846e-05 2.14289e-19 8.85466e-05 -5.76998e-20 9.82327e-05 0.000140586 1.67287e-19 -0.000214124 -3.91474e-20 -0.000115256 -1.77779e-19 -3.28481e-06 -1.6964e-19 -4.20532e-05 -4.04026e-20 -0.0002187 -3.40707e-19 
777.7 0 -4.51135e-19 0.00427808 1.9528e-20 -0.000277979 -0.0043567 -6.40891e-19 -0.000162894 -1.11574e-19 -0.000355393 -2.03993e-19 -0.000301734 -1.78169e-19 -7.3971e-20 0.000325362 3.95522e-20 -2.63786e-05 2.11129e-19 9.80138e-05 -6.66622e-20 0.000124339 0.000129393 1.46116e-19 -0.000221026 -4.63474e-20 -0.000112566 -2.07199e-19 -1.5362e-05 -1.81973e-19 -3.90968e-05 -2.21107e-20 -0.000225988 -3.59802e-19 
778.05 0 -4.48539e-19 0.0043844 2.07127e-20 -0.000286996 -0.00420272 -6.15626e-19 -0.000153764 -1.31046e-19 -0.000365388 -1.8615e-19 -0.000258028 -1.70157e-19 -6.83966e-20 0.000378041 5.23749e-20 -7.8549e-06 1.87256e-19 0.000110937 -6.76034e-20 0.000152284 0.000120465 1.1662e-19 -0.000227946 -1.91547e-20 -0.00011028 -2.32306e-19 -2.86956e-05 -1.80085e-19 -3.36239e-05 2.83198e-21 -0.000235151 -3.80827e-19 
778.4 0 -4.43912e-19 0.00448973 3.20296e-20 -0.000294804 -0.00405002 -6.05421e-19 -0.000154835 -1.4848e-19 -0.000375663 -1.71729e-19 -0.000209542 -1.44188e-19 -7.62245e-20 0.000431015 4.92899e-20 2.1607e-06 1.63223e-19 0.000124163 -5.85041e-20 0.000179688 0.000115266 1.06946e-19 -0.000234526 1.35659e-20 -0.000109322 -2.36587e-19 -4.36774e-05 -1.72024e-19 -2.5551e-05 2.31633e-20 -0.000244933 -3.8535e-19 
778.75 0 -4.52939e-19 0.00459638 4.46863e-20 -0.000300514 -0.00390087 -5.93269e-19 -0.000159573 -1.55826e-19 -0.000382307 -1.37212e-19 -0.000163066 -1.18275e-19 -9.48833e-20 0.000477264 3.32064e-20 8.69271e-06 1.39024e-19 0.000137599 -5.0541e-20 0.000204213 0.000112737 8.03483e-20 -0.000238731 6.01977e-20 -0.000108852 -2.52471e-19 -6.03516e-05 -1.57789e-19 -1.53932e-05 4.13484e-20 -0.000252737 -3.7725e-19 
779.1 0 -4.65523e-19 0.00470182 5.53086e-20 -0.000303096 -0.0037549 -5.79729e-19 -0.00016415 -1.7474e-19 -0.000381827 -8.04072e-20 -0.000124599 -8.94038e-20 -1.16406e-19 0.000513159 1.13136e-20 1.12789e-05 1.15309e-19 0.00014932 -5.3387e-20 0.00022412 0.000110895 6.20132e-20 -0.000237545 8.59615e-20 -0.000108954 -2.68016e-19 -7.82329e-05 -1.40601e-19 -4.08347e-06 4.83808e-20 -0.00025669 -3.64787e-19 
779.45 0 -4.82551e-19 0.00480282 6.15e-20 -0.000300972 -0.00360989 -5.63342e-19 -0.000168481 -1.83321e-19 -0.000372946 -1.29175e-20 -9.36676e-05 -8.38784e-20 -1.44985e-19 0.000539054 -2.07121e-20 7.25575e-06 8.93966e-20 0.000156527 -5.4237e-20 0.000241147 0.000109003 4.9431e-20 -0.000230588 1.14306e-19 -0.000110058 -2.81636e-19 -9.75459e-05 -1.27899e-19 9.79895e-06 6.13694e-20 -0.00025617 -3.54767e-19 
779.8 0 -4.96775e-19 0.00489751 6.04755e-20 -0.000293542 -0.00346263 -5.48292e-19 -0.000173768 -1.80471e-19 -0.000356801 3.67686e-20 -7.09259e-05 -8.71316e-20 -1.65259e-19 0.000559476 -5.24734e-20 -1.35367e-06 7.27999e-20 0.000157116 -6.72061e-20 0.00025625 0.000108243 3.41404e-20 -0.000220243 1.27276e-19 -0.00011288 -2.88897e-19 -0.000117546 -1.09048e-19 2.42696e-05 5.46652e-20 -0.000251219 -3.41128e-19 
780.15 0 -5.31273e-19 0.00498396 5.60517e-20 -0.000280752 -0.00331004 -5.29822e-19 -0.000181215 -1.78139e-19 -0.000334352 8.8271e-20 -5.88513e-05 -9.19666e-20 -1.83802e-19 0.000579259 -7.4919e-20 -1.06159e-05 6.02009e-20 0.000146255 -8.31348e-20 0.000268032 0.000110338 4.41717e-20 -0.000208195 1.3154e-19 -0.000117814 -2.90739e-19 -0.000137187 -9.68064e-20 3.66577e-05 4.61642e-20 -0.000242908 -3.08913e-19 
780.5 0 -5.68096e-19 0.00506087 2.6671e-20 -0.000263327 -0.00315083 -5.09365e-19 -0.000190483 -1.71045e-19 -0.000305483 1.15714e-19 -5.70021e-05 -8.00301e-20 -1.95042e-19 0.000598749 -1.10441e-19 -1.88803e-05 6.64666e-20 0.000122207 -1.02183e-19 0.000277053 0.000115804 8.3259e-20 -0.000192863 1.16742e-19 -0.000123713 -2.81898e-19 -0.00015592 -1.00396e-19 4.73613e-05 3.26944e-20 -0.000232302 -2.9089e-19 
780.85 0 -6.03765e-19 0.00513099 8.37813e-21 -0.000242544 -0.00298712 -4.98305e-19 -0.000201063 -1.49282e-19 -0.00026863 1.41771e-19 -6.14484e-05 -6.19262e-20 -2.13673e-19 0.000617006 -1.34376e-19 -3.07027e-05 7.27449e-20 8.84938e-05 -1.10501e-19 0.000283473 0.000122376 9.94746e-20 -0.00017493 9.70143e-20 -0.000128534 -2.72918e-19 -0.000172657 -1.05077e-19 5.69618e-05 1.51273e-20 -0.000219304 -2.59856e-19 
781.2 0 -6.35822e-19 0.00519712 -7.64954e-21 -0.000218758 -0.00281983 -4.77114e-19 -0.000213425 -1.3171e-19 -0.000223838 1.57149e-19 -6.78378e-05 -4.16664e-20 -2.50264e-19 0.000633145 -1.3543e-19 -4.90965e-05 7.58773e-20 5.1171e-05 -1.15843e-19 0.000284807 0.000127712 1.17741e-19 -0.000160329 8.80021e-20 -0.000129985 -2.57927e-19 -0.000186258 -1.08265e-19 6.68636e-05 -2.27189e-20 -0.00020608 -2.41974e-19 
781.55 0 -6.6255e-19 0.0052597 -3.10753e-20 -0.0001932 -0.00264795 -4.55466e-19 -0.000226866 -1.32703e-19 -0.000176144 1.67035e-19 -7.40808e-05 -3.63991e-20 -2.7425e-19 0.000647235 -1.36605e-19 -7.06945e-05 6.4877e-20 1.49311e-05 -1.31282e-19 0.000278652 0.000131633 1.26835e-19 -0.000153282 8.46922e-20 -0.00012674 -2.45555e-19 -0.00019541 -1.21027e-19 7.8297e-05 -5.19462e-20 -0.000194028 -2.23555e-19 
781.9 0 -6.76942e-19 0.00531689 -6.05758e-20 -0.000165913 -0.00247247 -4.39753e-19 -0.000238654 -1.50029e-19 -0.000130519 1.83306e-19 -8.35348e-05 -3.41929e-20 -2.97471e-19 0.000659544 -1.42569e-19 -9.32975e-05 4.63135e-20 -1.81626e-05 -1.53864e-19 0.000264363 0.000134602 1.28983e-19 -0.000151943 7.33616e-20 -0.0001206 -2.16381e-19 -0.000199851 -1.22777e-19 9.21578e-05 -6.19453e-20 -0.000182721 -2.06558e-19 
782.25 0 -6.85999e-19 0.00536554 -8.42467e-20 -0.000137142 -0.00229448 -4.19815e-19 -0.000246536 -1.63503e-19 -8.81437e-05 1.955e-19 -9.94386e-05 -2.59249e-20 -3.27033e-19 0.000667633 -1.47801e-19 -0.000116195 5.45357e-20 -4.69291e-05 -1.58624e-19 0.000245281 0.000137274 1.36378e-19 -0.000151077 6.44834e-20 -0.000115121 -1.90243e-19 -0.000203306 -1.3026e-19 0.000108373 -8.00761e-20 -0.000170388 -1.82461e-19 
782.6 0 -7.09006e-19 0.00540472 -8.39643e-20 -0.000109364 -0.00211725 -3.87598e-19 -0.000249429 -1.88553e-19 -5.12336e-05 2.03604e-19 -0.000119699 -1.64663e-20 -3.56627e-19 0.000669357 -1.50508e-19 -0.000139634 5.50382e-20 -7.01111e-05 -1.70657e-19 0.000227773 0.000139232 1.44837e-19 -0.000146894 3.5911e-20 -0.000111935 -1.70164e-19 -0.000208845 -1.54423e-19 0.000122913 -9.26905e-20 -0.000155444 -1.56721e-19 
782.95 0 -7.34127e-19 0.00543474 -8.57054e-20 -8.64244e-05 -0.00194446 -3.68423e-19 -0.000248007 -2.07065e-19 -1.77093e-05 2.1746e-19 -0.000139948 -3.48315e-21 -3.67151e-19 0.000664051 -1.28278e-19 -0.000161554 5.82481e-20 -8.69014e-05 -1.74258e-19 0.000212243 0.000140326 1.45035e-19 -0.000140576 8.48172e-21 -0.000109078 -1.56187e-19 -0.000214299 -1.69115e-19 0.000131996 -9.06779e-20 -0.00014132 -1.43074e-19 
783.3 0 -7.51562e-19 0.00545726 -8.80394e-20 -7.12826e-05 -0.00177901 -3.4605e-19 -0.000243418 -2.1474e-19 1.83244e-05 2.26484e-19 -0.000156813 -7.31759e-23 -3.66389e-19 0.000652376 -1.00789e-19 -0.000176079 7.21442e-20 -9.47746e-05 -1.82201e-19 0.000192433 0.000141241 1.37612e-19 -0.000135174 -3.75446e-21 -0.000105009 -1.50301e-19 -0.000216851 -1.75415e-19 0.000136894 -8.66323e-20 -0.000130704 -1.30252e-19 
783.65 0 -7.65987e-19 0.00547374 -9.03067e-20 -6.3081e-05 -0.00162176 -3.26799e-19 -0.000236067 -2.30684e-19 5.47216e-05 2.31366e-19 -0.000166519 -2.03884e-21 -3.53113e-19 0.000636048 -6.95647e-20 -0.000181809 7.59588e-20 -9.06743e-05 -2.00955e-19 0.000167233 0.000143224 1.37706e-19 -0.000131958 -2.54167e-20 -0.000101092 -1.61222e-19 -0.000216185 -1.84065e-19 0.000139645 -8.85302e-20 -0.000123802 -1.27429e-19 
784 0 -7.849e-19 0.00548454 -8.6251e-20 -5.83921e-05 -0.00146773 -3.08665e-19 -0.000229076 -2.58355e-19 8.43224e-05 2.35353e-19 -0.000166107 -9.86138e-21 -3.43424e-19 0.000618749 -4.77087e-20 -0.000182847 7.32529e-20 -7.73286e-05 -2.11903e-19 0.000142725 0.000147047 1.53215e-19 -0.000130476 -3.36802e-20 -9.67948e-05 -1.65242e-19 -0.000211509 -1.8887e-19 0.000141536 -9.22335e-20 -0.000121623 -1.19206e-19 
784.35 0 -8.00441e-19 0.00549184 -8.74947e-20 -5.44587e-05 -0.00131364 -2.96413e-19 -0.000224335 -2.67891e-19 0.000103938 2.42828e-19 -0.000154149 -1.98786e-20 -3.34226e-19 0.000602202 -4.43717e-20 -0.00018305 7.82316e-20 -6.27428e-05 -2.30972e-19 0.000124327 0.000152239 1.59692e-19 -0.000129658 -2.80773e-20 -9.03929e-05 -1.77484e-19 -0.000202385 -1.92783e-19 0.000146573 -1.11371e-19 -0.000122073 -8.70321e-20 
784.7 0 -8.04468e-19 0.00549766 -8.07061e-20 -5.11928e-05 -0.00116049 -2.73824e-19 -0.000219479 -2.78816e-19 0.000115162 2.31984e-19 -0.000130067 -3.12469e-20 -3.25445e-19 0.000585823 -4.54789e-20 -0.000183086 7.57942e-20 -5.33138e-05 -2.45302e-19 0.000113317 0.00015761 1.75767e-19 -0.000129153 -2.65117e-20 -8.17173e-05 -1.64013e-19 -0.000189897 -1.96408e-19 0.000155941 -1.46367e-19 -0.000122157 -6.73193e-20 
785.05 0 -8.22216e-19 0.00550229 -6.2766e-20 -4.96332e-05 -0.00100575 -2.51744e-19 -0.000210476 -2.64085e-19 0.000119004 2.04391e-19 -9.86092e-05 -4.77808e-20 -3.10762e-19 0.000570051 -5.05334e-20 -0.000181318 8.81873e-20 -5.05484e-05 -2.36426e-19 0.000109049 0.000162043 1.90734e-19 -0.000128604 -2.89083e-20 -7.2679e-05 -1.48677e-19 -0.000175834 -1.94984e-19 0.000165622 -1.84656e-19 -0.000121341 -5.182e-20 
785.4 0 -8.19373e-19 0.00550669 -6.00342e-20 -5.19974e-05 -0.000851011 -2.20132e-19 -0.00019704 -2.50251e-19 0.000112511 1.66501e-19 -7.0169e-05 -5.94079e-20 -2.97138e-19 0.000555354 -5.58159e-20 -0.000177197 1.05798e-19 -5.0828e-05 -2.19472e-19 0.000112107 0.000163884 1.95708e-19 -0.000127238 -2.12982e-20 -6.56389e-05 -1.37929e-19 -0.000162302 -2.10782e-19 0.000174335 -2.07701e-19 -0.000121212 -4.6169e-20 
785.75 0 -8.06706e-19 0.00550932 -5.0325e-20 -5.93621e-05 -0.000703393 -1.75753e-19 -0.00018225 -2.34967e-19 9.34709e-05 1.45464e-19 -4.98098e-05 -7.57603e-20 -2.83111e-19 0.000541651 -5.61649e-20 -0.000173987 1.26268e-19 -5.05536e-05 -2.12783e-19 0.000122909 0.000161303 2.1066e-19 -0.00012624 -2.21092e-20 -6.07518e-05 -1.47189e-19 -0.000151667 -2.26392e-19 0.000183544 -2.44963e-19 -0.000122397 -3.14936e-20 
786.1 0 -7.83171e-19 0.00550849 -4.97759e-20 -7.02602e-05 -0.000563697 -1.22402e-19 -0.000167359 -2.25585e-19 6.51499e-05 1.16125e-19 -3.34931e-05 -6.41127e-20 -2.67265e-19 0.000528054 -5.35257e-20 -0.0001753 1.38436e-19 -4.96235e-05 -2.05405e-19 0.000138288 0.000155737 2.15911e-19 -0.000128465 -1.62527e-20 -5.42762e-05 -1.48077e-19 -0.000144801 -2.4177e-19 0.000193219 -2.66958e-19 -0.000124676 -2.54319e-20 
786.45 0 -7.79551e-19 0.00550438 -5.32517e-20 -8.19423e-05 -0.000427474 -6.66627e-20 -0.000151368 -2.18672e-19 3.14153e-05 9.81618e-20 -1.70939e-05 -5.57552e-20 -2.5404e-19 0.000511403 -6.22476e-20 -0.000179016 1.54509e-19 -4.98949e-05 -1.90378e-19 0.000152989 0.000149848 2.17056e-19 -0.000135238 -2.49904e-20 -4.36396e-05 -1.53662e-19 -0.00014091 -2.61456e-19 0.000201194 -2.98205e-19 -0.000127731 -1.70752e-20 
786.8 0 -8.01116e-19 0.00549747 -4.27724e-20 -9.26598e-05 -0.000292522 -3.01336e-20 -0.000135063 -2.05667e-19 -7.21403e-06 7.29315e-20 -2.25617e-06 -5.22301e-20 -2.28837e-19 0.000486662 -7.55064e-20 -0.000179919 1.68668e-19 -5.16258e-05 -1.75118e-19 0.000163919 0.000143063 2.30218e-19 -0.000146016 -3.38455e-20 -3.22015e-05 -1.60348e-19 -0.000139018 -2.8757e-19 0.000204473 -3.16029e-19 -0.000130328 -2.2713e-20 
787.15 0 -8.12892e-19 0.00548797 -1.992e-20 -0.000103177 -0.000159832 -7.17278e-22 -0.000121993 -2.0643e-19 -5.1139e-05 7.2417e-20 5.73598e-06 -5.5659e-20 -1.83469e-19 0.000451909 -7.57943e-20 -0.000176006 1.62413e-19 -5.19129e-05 -1.50001e-19 0.000172084 0.000133643 2.60556e-19 -0.00015899 -3.45465e-20 -2.36825e-05 -1.70976e-19 -0.000138247 -3.13562e-19 0.000203114 -3.1958e-19 -0.000131385 -3.20234e-20 
787.5 0 -8.1078e-19 0.00547575 5.91724e-21 -0.0001128 -2.63249e-05 1.93068e-20 -0.000113582 -1.91213e-19 -9.86635e-05 8.34256e-20 4.16684e-06 -5.27177e-20 -1.34951e-19 0.00041113 -8.36967e-20 -0.00016905 1.46175e-19 -4.84662e-05 -1.22814e-19 0.000181677 0.000120768 2.81107e-19 -0.000171256 -2.80928e-20 -1.74453e-05 -1.83968e-19 -0.000136855 -3.13574e-19 0.000200211 -3.09053e-19 -0.000131582 -4.872e-20 
787.85 0 -8.07306e-19 0.00546034 1.66542e-20 -0.000118027 0.000113595 2.84035e-20 -0.00011025 -1.82031e-19 -0.00014438 1.06278e-19 -6.20409e-06 -6.44553e-20 -8.10768e-20 0.000369069 -9.38514e-20 -0.000161908 1.33006e-19 -4.21645e-05 -1.0223e-19 0.000194776 0.000105029 2.92205e-19 -0.000180849 -2.59201e-20 -9.95215e-06 -1.83434e-19 -0.000134589 -3.07658e-19 0.000196689 -2.85294e-19 -0.000131878 -6.72609e-20 
788.2 0 -7.91552e-19 0.00544172 1.73699e-20 -0.000118209 0.000262337 5.68559e-20 -0.000114194 -1.65025e-19 -0.000182884 1.09505e-19 -2.30632e-05 -7.576e-20 -4.29491e-20 0.000329645 -9.8766e-20 -0.000156767 1.279e-19 -3.33868e-05 -6.78248e-20 0.000210039 8.78961e-05 3.03827e-19 -0.000187451 -3.29337e-20 1.24527e-06 -1.60986e-19 -0.000132483 -3.1507e-19 0.000193443 -2.60333e-19 -0.000133493 -7.39135e-20 
788.55 0 -7.80221e-19 0.00542063 2.71501e-20 -0.000115904 0.000420012 7.56725e-20 -0.000124257 -1.48279e-19 -0.000214764 9.37457e-20 -4.06309e-05 -7.99253e-20 -1.60791e-20 0.000295793 -9.67885e-20 -0.000153359 1.17939e-19 -2.10871e-05 -4.10415e-20 0.000225052 7.30432e-05 3.01912e-19 -0.000190448 -2.28931e-20 1.63244e-05 -1.61065e-19 -0.000130681 -3.28805e-19 0.000190142 -2.31101e-19 -0.000136678 -7.18254e-20 
788.9 0 -7.80259e-19 0.00539571 2.13486e-20 -0.000114412 0.000585299 1.14742e-19 -0.000137224 -1.30088e-19 -0.000244866 7.09528e-20 -5.63185e-05 -7.00473e-20 -1.06071e-21 0.000266438 -9.30807e-20 -0.000150536 1.09882e-19 -7.47687e-06 -1.55059e-20 0.000238386 6.36272e-05 2.87508e-19 -0.000188605 -2.44781e-20 3.22455e-05 -1.51531e-19 -0.000129307 -3.43321e-19 0.000187709 -2.02403e-19 -0.000139242 -6.71311e-20 
789.25 0 -7.80369e-19 0.00536373 2.05199e-20 -0.000115609 0.000755788 1.49683e-19 -0.000151438 -1.19801e-19 -0.000275039 3.99947e-20 -7.22658e-05 -6.12777e-20 9.66039e-21 0.000238774 -8.73471e-20 -0.00015028 1.04526e-19 5.07989e-06 -7.51809e-22 0.000247098 5.80109e-05 2.63916e-19 -0.000182396 -3.06032e-20 4.47797e-05 -1.36778e-19 -0.000126719 -3.55836e-19 0.000189018 -1.83379e-19 -0.000139856 -6.05614e-20 
789.6 0 -7.82788e-19 0.00532481 3.40929e-20 -0.000119134 0.00092937 1.89893e-19 -0.000164862 -1.19697e-19 -0.000302585 4.44495e-21 -9.10557e-05 -5.80779e-20 1.62273e-20 0.000214484 -9.55316e-20 -0.000151946 1.11383e-19 1.38567e-05 8.07787e-21 0.000250517 5.36346e-05 2.49146e-19 -0.000171804 -3.65323e-20 5.23084e-05 -1.20009e-19 -0.000123043 -3.54602e-19 0.000194264 -1.64292e-19 -0.000138411 -4.10734e-20 
789.95 0 -7.79306e-19 0.00528174 4.08653e-20 -0.000124803 0.00110432 2.37413e-19 -0.000174182 -1.14674e-19 -0.000324782 -1.62676e-21 -0.000115214 -7.45785e-20 2.94922e-20 0.000196094 -8.71867e-20 -0.000153126 1.31742e-19 1.59654e-05 2.27373e-20 0.000252559 4.97009e-05 2.28592e-19 -0.0001576 -5.73353e-20 5.74813e-05 -1.14829e-19 -0.000117552 -3.42088e-19 0.000201799 -1.42338e-19 -0.000134371 -2.87665e-20 
790.3 0 -7.65299e-19 0.00523451 3.46579e-20 -0.000132844 0.00127888 3.01371e-19 -0.000176481 -1.0237e-19 -0.000339748 -1.0867e-20 -0.000144706 -6.85596e-20 1.17313e-20 0.000180896 -7.462e-20 -0.000153536 1.3963e-19 9.02098e-06 3.16919e-20 0.000253489 4.61575e-05 2.15666e-19 -0.000143177 -1.01151e-19 6.38562e-05 -1.30227e-19 -0.000110375 -3.24602e-19 0.00021 -1.12358e-19 -0.000130373 -2.12436e-20 
790.65 0 -7.44863e-19 0.00518314 2.96538e-20 -0.000143257 0.00145086 3.6978e-19 -0.000173909 -8.97147e-20 -0.000346266 -2.86319e-20 -0.00017529 -7.17368e-20 -1.3778e-20 0.000164973 -5.23657e-20 -0.000151233 1.32095e-19 -5.99874e-06 4.30064e-20 0.000256226 4.23101e-05 1.96379e-19 -0.000128836 -1.13302e-19 7.2742e-05 -1.44975e-19 -0.000104668 -3.03782e-19 0.000217475 -8.17638e-20 -0.000128281 -8.55724e-21 
791 0 -7.23782e-19 0.00512941 2.37592e-20 -0.000155957 0.00161573 4.29358e-19 -0.000172045 -8.73099e-20 -0.000345789 -4.40747e-20 -0.000202082 -7.85838e-20 -3.18987e-20 0.000146976 -2.76755e-20 -0.000144441 1.25253e-19 -2.37753e-05 3.37925e-20 0.000266128 3.59237e-05 1.82292e-19 -0.000114161 -1.20781e-19 8.32348e-05 -1.44109e-19 -0.000101342 -2.80752e-19 0.000223817 -6.70635e-20 -0.0001269 1.23113e-20 
791.35 0 -7.20784e-19 0.00507125 2.66782e-20 -0.000171153 0.00177218 4.73871e-19 -0.000173362 -7.37114e-20 -0.000340721 -5.9746e-20 -0.000223794 -8.41864e-20 -3.85041e-20 0.000126542 -6.32795e-21 -0.000135498 1.32674e-19 -3.97904e-05 2.4614e-20 0.000287249 2.71026e-05 1.62735e-19 -0.000100882 -1.3372e-19 9.34544e-05 -1.39249e-19 -9.9706e-05 -2.63029e-19 0.000230375 -6.06321e-20 -0.00012538 2.40756e-20 
791.7 0 -7.27054e-19 0.00500741 3.85135e-20 -0.000187667 0.00192511 5.20492e-19 -0.00017878 -5.13465e-20 -0.000333423 -6.06611e-20 -0.000240375 -8.19183e-20 -4.28859e-20 0.000104759 2.53021e-20 -0.00012735 1.45296e-19 -5.19577e-05 7.67535e-21 0.000320943 1.92884e-05 1.44565e-19 -8.99917e-05 -1.33873e-19 0.000102526 -1.23221e-19 -9.92728e-05 -2.58232e-19 0.000237454 -6.07422e-20 -0.000123287 3.47947e-20 
792.05 0 -7.44234e-19 0.00493912 5.18642e-20 -0.000202153 0.0020752 5.53725e-19 -0.000187773 -3.27765e-20 -0.000325079 -4.65365e-20 -0.00025071 -8.67133e-20 -4.60356e-20 8.01142e-05 5.91469e-20 -0.000118323 1.55229e-19 -5.92486e-05 1.39049e-21 0.000361528 1.44132e-05 1.1958e-19 -8.13234e-05 -1.277e-19 0.000110014 -8.97568e-20 -9.97773e-05 -2.46838e-19 0.000243539 -6.97309e-20 -0.000119737 5.37529e-20 
792.4 0 -7.46384e-19 0.00486525 6.76775e-20 -0.000213192 0.00222128 5.60998e-19 -0.000194664 -2.12164e-20 -0.000314052 -2.80574e-20 -0.000253762 -8.22859e-20 -4.07953e-20 4.98461e-05 1.01137e-19 -0.000107516 1.62576e-19 -6.15649e-05 -9.56234e-21 0.000399521 1.26513e-05 1.2237e-19 -7.45157e-05 -1.01456e-19 0.000116111 -7.82296e-20 -0.000101269 -2.33338e-19 0.000247403 -7.79931e-20 -0.000114032 6.8768e-20 
792.75 0 -7.65895e-19 0.00478616 8.08524e-20 -0.000220695 0.00236198 5.65456e-19 -0.000192447 -2.56909e-20 -0.000299617 -2.14133e-20 -0.000250229 -7.06298e-20 -1.97254e-20 1.71439e-05 1.3131e-19 -9.90804e-05 1.78145e-19 -5.58742e-05 -2.42931e-20 0.000432129 1.41239e-05 1.25241e-19 -6.91785e-05 -9.10226e-20 0.000121789 -6.08939e-20 -0.000104779 -2.31413e-19 0.000248296 -7.54437e-20 -0.000107417 5.96271e-20 
793.1 0 -7.95069e-19 0.00470439 8.18724e-20 -0.000222966 0.00249335 5.68843e-19 -0.000179791 -4.96913e-20 -0.000284735 -3.26666e-20 -0.000239426 -4.82764e-20 -8.79294e-21 -1.26769e-05 1.58716e-19 -9.67545e-05 1.97017e-19 -3.73627e-05 -5.43785e-20 0.000461083 2.00879e-05 1.53834e-19 -6.46964e-05 -6.31392e-20 0.000126437 -4.40785e-20 -0.000111298 -2.30906e-19 0.000246046 -5.83998e-20 -0.000102086 5.83523e-20 
793.45 0 -8.21327e-19 0.00462171 9.37083e-20 -0.000220741 0.0026124 5.83592e-19 -0.0001591 -6.71178e-20 -0.000273627 -5.77581e-20 -0.000220465 -2.71067e-20 -2.83414e-21 -4.13579e-05 1.70335e-19 -9.90278e-05 2.23521e-19 -6.782e-06 -8.61034e-20 0.000488246 3.06455e-05 1.77193e-19 -6.0654e-05 -4.87884e-20 0.000128678 -2.93566e-20 -0.000120864 -2.46954e-19 0.000243649 -4.39108e-20 -9.75061e-05 6.78327e-20 
793.8 0 -8.57408e-19 0.00454004 9.91659e-20 -0.000218174 0.00271909 6.05746e-19 -0.000130707 -8.1805e-20 -0.000267106 -7.30939e-20 -0.000196414 -1.66903e-20 1.72937e-20 -7.12113e-05 1.63217e-19 -0.000105531 2.48943e-19 3.14434e-05 -1.18691e-19 0.000516827 4.35535e-05 1.92296e-19 -5.80497e-05 -3.34028e-20 0.000127166 -3.03134e-20 -0.000132259 -2.57958e-19 0.000243246 -3.07942e-20 -9.11606e-05 8.19051e-20 
794.15 0 -8.7619e-19 0.00446224 1.00868e-19 -0.000216706 0.00281658 6.26626e-19 -9.58804e-05 -7.78487e-20 -0.000261463 -7.98483e-20 -0.000174705 -1.41912e-20 2.97816e-20 -0.000100005 1.44532e-19 -0.000117095 2.67952e-19 7.56078e-05 -1.43302e-19 0.00054735 5.67295e-05 1.90713e-19 -5.48219e-05 -3.03106e-20 0.000122648 -1.10585e-20 -0.000143843 -2.70104e-19 0.000243198 -2.18493e-20 -8.39864e-05 9.55128e-20 
794.5 0 -8.90499e-19 0.0043873 1.13548e-19 -0.000214769 0.00291067 6.43416e-19 -5.72708e-05 -8.19382e-20 -0.000251722 -9.37856e-20 -0.000163117 -2.14964e-20 3.2978e-20 -0.00012465 1.10162e-19 -0.000132097 2.72155e-19 0.000125043 -1.64448e-19 0.000575523 6.99672e-05 1.82125e-19 -4.70565e-05 -2.17042e-20 0.000115364 2.60048e-21 -0.000154054 -2.74004e-19 0.000242205 -8.32727e-21 -7.64599e-05 9.97007e-20 
794.85 0 -9.19057e-19 0.00431054 1.06852e-19 -0.000210075 0.00300966 6.68662e-19 -1.89996e-05 -5.36035e-20 -0.000234519 -1.12369e-19 -0.00016475 -2.43345e-20 2.33599e-20 -0.000145136 7.59059e-20 -0.000147636 2.73463e-19 0.000175244 -1.67201e-19 0.000599334 8.24417e-05 1.78776e-19 -3.61139e-05 4.57011e-21 0.000106384 1.45008e-20 -0.000162594 -2.74729e-19 0.000241999 1.03018e-20 -6.79402e-05 1.00616e-19 
795.2 0 -9.45568e-19 0.0042297 9.62044e-20 -0.000201218 0.00311788 6.79519e-19 1.70568e-05 -2.37488e-20 -0.000209022 -1.29366e-19 -0.00017905 -3.36935e-20 2.34271e-20 -0.000164918 6.70246e-20 -0.000159481 2.74399e-19 0.000219704 -1.67768e-19 0.000620648 9.19464e-05 1.96849e-19 -2.56166e-05 4.05031e-20 9.81499e-05 1.01333e-20 -0.000169907 -2.65339e-19 0.000243215 2.78515e-20 -5.73995e-05 9.7355e-20 
795.55 0 -9.63786e-19 0.0041437 7.67854e-20 -0.000189696 0.00323247 6.95783e-19 5.26351e-05 -7.30085e-21 -0.000177495 -1.01545e-19 -0.000201138 -4.32864e-20 2.54982e-20 -0.000183309 7.49874e-20 -0.000166327 2.75089e-19 0.000254013 -1.68746e-19 0.000640563 9.97706e-05 2.16003e-19 -1.43232e-05 5.87583e-20 9.10382e-05 -7.35166e-21 -0.000177676 -2.5164e-19 0.000246287 4.04443e-20 -4.57175e-05 9.92787e-20 
795.9 0 -9.59994e-19 0.0040501 5.97949e-20 -0.000180332 0.00334944 7.07758e-19 8.86058e-05 1.46076e-20 -0.000141316 -8.50001e-20 -0.000225743 -5.49075e-20 1.71175e-20 -0.000196837 7.15342e-20 -0.000169694 2.63433e-19 0.000280089 -1.63163e-19 0.000656862 0.000108155 2.40174e-19 -7.9105e-07 9.0781e-20 8.67349e-05 -9.94504e-21 -0.000187144 -2.3354e-19 0.000253677 3.76491e-20 -3.67647e-05 1.08987e-19 
796.25 0 -9.55027e-19 0.0039487 4.72341e-20 -0.000177502 0.00346762 7.14293e-19 0.000125936 1.37042e-20 -9.9001e-05 -8.56595e-20 -0.000249544 -6.36976e-20 2.93726e-21 -0.00020568 6.33749e-20 -0.000173124 2.58652e-19 0.000301907 -1.55617e-19 0.000666052 0.000115266 2.76893e-19 1.3723e-05 1.20992e-19 8.64997e-05 -1.581e-20 -0.000199275 -2.17555e-19 0.000263121 3.914e-20 -3.12794e-05 1.00711e-19 
796.6 0 -9.40483e-19 0.00384132 3.10279e-20 -0.00018078 0.0035845 7.22349e-19 0.000165618 1.34093e-20 -5.14031e-05 -6.53278e-20 -0.000267832 -7.65395e-20 2.3529e-21 -0.000213893 4.72406e-20 -0.000180648 2.5451e-19 0.000320166 -1.40724e-19 0.000666386 0.000118656 3.16921e-19 2.71037e-05 1.45482e-19 8.81242e-05 -1.56168e-20 -0.000214223 -1.94348e-19 0.000269316 2.60096e-20 -2.64129e-05 9.73616e-20 
796.95 0 -9.27883e-19 0.00372896 1.02776e-20 -0.00018654 0.00369547 7.18976e-19 0.000202867 1.08669e-20 -2.85829e-07 -6.88793e-20 -0.000276629 -9.71105e-20 1.31083e-20 -0.000226739 4.59685e-20 -0.000192614 2.41223e-19 0.000334544 -1.1967e-19 0.000658268 0.000116965 3.45204e-19 3.76191e-05 1.5147e-19 8.86739e-05 -2.88299e-20 -0.000230062 -1.92954e-19 0.000272172 1.63501e-20 -1.8019e-05 9.65273e-20 
797.3 0 -9.2088e-19 0.00361403 -5.77929e-21 -0.000192248 0.00379686 7.27186e-19 0.000229777 5.83504e-21 5.12653e-05 -8.25407e-20 -0.000276953 -1.11866e-19 2.87965e-20 -0.000246175 5.88965e-20 -0.000208696 2.3157e-19 0.000345805 -1.07932e-19 0.00064434 0.000107473 3.51369e-19 4.43072e-05 1.82923e-19 8.80767e-05 -2.4596e-20 -0.000245593 -2.23364e-19 0.000273843 8.03386e-21 -4.94512e-06 1.0371e-19 
797.65 0 -9.12411e-19 0.00350052 -2.5843e-20 -0.000195458 0.00388713 7.27801e-19 0.000245001 8.69299e-22 9.61855e-05 -9.13803e-20 -0.000274466 -1.30393e-19 4.32534e-20 -0.00026723 7.76611e-20 -0.000228238 2.15172e-19 0.000351944 -9.2497e-20 0.000627802 9.13449e-05 3.65755e-19 4.81029e-05 2.07454e-19 8.95558e-05 -1.06218e-20 -0.000260797 -2.51259e-19 0.0002727 1.36651e-20 8.28252e-06 1.13767e-19 
798 0 -8.93802e-19 0.003389 -6.14042e-20 -0.000194187 0.0039664 7.30457e-19 0.000249866 7.06953e-21 0.00013018 -9.77575e-20 -0.00027403 -1.58472e-19 5.59824e-20 -0.000282889 8.75591e-20 -0.000247102 2.02515e-19 0.000349295 -8.36619e-20 0.000608468 7.32895e-05 3.8183e-19 5.21986e-05 2.13008e-19 9.49983e-05 2.36799e-20 -0.000273417 -2.67202e-19 0.000268084 2.74473e-21 1.75849e-05 1.22443e-19 
798.35 0 -8.75047e-19 0.00327835 -9.17814e-20 -0.000189862 0.00403653 7.37765e-19 0.000241411 1.80266e-20 0.000155176 -1.09616e-19 -0.00027517 -2.03043e-19 4.39874e-20 -0.000288622 1.05862e-19 -0.000262294 1.86883e-19 0.000339232 -9.03606e-20 0.000584578 5.50161e-05 3.76941e-19 5.6912e-05 2.05355e-19 0.000103799 4.99545e-20 -0.000281446 -2.93885e-19 0.000260917 -2.13172e-20 2.36633e-05 1.37428e-19 
798.7 0 -8.57014e-19 0.00316773 -1.01804e-19 -0.000186123 0.00409761 7.45656e-19 0.000218841 2.16276e-20 0.000175 -1.27787e-19 -0.000275435 -2.46211e-19 3.30506e-20 -0.000281866 1.13385e-19 -0.000273695 1.94645e-19 0.000326778 -1.06526e-19 0.00055755 3.7581e-05 3.80704e-19 6.10079e-05 2.00319e-19 0.000113798 5.57017e-20 -0.000285664 -3.14484e-19 0.000249643 -3.49606e-20 2.76276e-05 1.32119e-19 
799.05 0 -8.29321e-19 0.00305741 -1.088e-19 -0.00018483 0.00414919 7.36382e-19 0.000187039 1.89837e-20 0.000190283 -1.45957e-19 -0.000274237 -2.68096e-19 3.38186e-20 -0.000262695 1.06157e-19 -0.000280867 1.76684e-19 0.00031638 -1.26279e-19 0.000530656 2.46676e-05 3.68411e-19 6.75315e-05 1.81914e-19 0.000122686 5.99565e-20 -0.000286643 -3.19198e-19 0.000233311 -5.6294e-20 2.94943e-05 1.04476e-19 
799.4 0 -7.97774e-19 0.00295104 -1.23334e-19 -0.000186218 0.00419036 7.19425e-19 0.000150418 -3.72537e-21 0.000199607 -1.6026e-19 -0.00027314 -2.93298e-19 4.11348e-20 -0.000236752 9.69979e-20 -0.000284405 1.4141e-19 0.000307806 -1.3734e-19 0.000502561 1.86932e-05 3.54752e-19 7.7027e-05 1.74107e-19 0.000129731 5.98485e-20 -0.000285901 -3.20058e-19 0.000215591 -6.71919e-20 3.07624e-05 6.30615e-20 
799.75 0 -7.75089e-19 0.0028492 -1.31651e-19 -0.000189819 0.00422225 7.20039e-19 0.000110976 -1.5825e-20 0.000205403 -1.64538e-19 -0.000275598 -3.27588e-19 5.27915e-20 -0.000211798 1.08357e-19 -0.000285598 1.18488e-19 0.000296117 -1.37021e-19 0.000470996 1.58571e-05 3.48181e-19 8.75251e-05 1.77207e-19 0.000136053 5.05406e-20 -0.000286486 -3.22532e-19 0.000200802 -8.63777e-20 3.27509e-05 3.29912e-20 
800.1 0 -7.52696e-19 0.00274761 -1.20564e-19 -0.000194894 0.0042514 7.24839e-19 7.22887e-05 -4.12868e-20 0.000212481 -1.71485e-19 -0.000283535 -3.56133e-19 6.79842e-20 -0.000190452 1.22904e-19 -0.000282203 9.45508e-20 0.000276601 -1.39627e-19 0.000437203 1.26924e-05 3.26036e-19 9.88222e-05 1.948e-19 0.000142071 2.85098e-20 -0.000287962 -3.17884e-19 0.00019176 -1.00025e-19 3.42658e-05 2.04748e-20 
800.45 0 -7.28115e-19 0.00264483 -1.0054e-19 -0.000199538 0.00428118 7.35226e-19 3.64487e-05 -7.13791e-20 0.000226398 -1.53489e-19 -0.000293924 -3.69082e-19 8.61944e-20 -0.000172818 1.31453e-19 -0.000269965 6.81473e-20 0.000250686 -1.25019e-19 0.000401538 1.09581e-05 2.99106e-19 0.000112733 2.11129e-19 0.000147751 1.5617e-20 -0.00028868 -3.06009e-19 0.00018811 -1.18106e-19 3.49695e-05 2.23997e-20 
800.8 0 -7.06073e-19 0.00253972 -8.9659e-20 -0.000202934 0.00430638 7.42e-19 2.6788e-06 -7.13908e-20 0.000250467 -1.36044e-19 -0.000302602 -3.8047e-19 1.19266e-19 -0.00016081 1.33991e-19 -0.000248556 5.69981e-20 0.000220952 -1.16549e-19 0.000364921 1.04734e-05 2.87872e-19 0.000130592 2.10632e-19 0.000153608 1.57483e-20 -0.000290534 -2.81815e-19 0.000185854 -1.16978e-19 3.59838e-05 3.13426e-20 
801.15 0 -6.9029e-19 0.00243122 -6.81489e-20 -0.000204779 0.00432324 7.43869e-19 -2.89996e-05 -8.99e-20 0.000282813 -1.29122e-19 -0.000309316 -3.84781e-19 1.57653e-19 -0.000151699 1.25073e-19 -0.000219507 4.32479e-20 0.000185676 -1.15706e-19 0.000332081 1.03233e-05 2.69568e-19 0.000150167 1.83103e-19 0.000160026 1.67141e-20 -0.000295259 -2.51523e-19 0.00018261 -1.13119e-19 3.84841e-05 3.36605e-20 
801.5 0 -6.83546e-19 0.00232341 -4.72876e-20 -0.000204028 0.00432977 7.4414e-19 -5.87738e-05 -8.41869e-20 0.000316972 -1.17493e-19 -0.000313274 -3.85843e-19 2.01622e-19 -0.000141119 1.08418e-19 -0.000185552 4.32973e-20 0.000144827 -1.14973e-19 0.000304992 1.1498e-05 2.53596e-19 0.000168847 1.73514e-19 0.000168017 1.41191e-20 -0.000301244 -2.46302e-19 0.00017842 -1.0272e-19 4.39647e-05 4.92241e-20 
801.85 0 -6.75812e-19 0.00221916 -2.86685e-20 -0.000200319 0.00432425 7.49005e-19 -8.5269e-05 -8.15769e-20 0.000346243 -9.25936e-20 -0.000311593 -3.95393e-19 2.47499e-19 -0.000129454 8.0748e-20 -0.000150788 5.13009e-20 0.000101318 -1.10268e-19 0.000281657 1.39224e-05 2.35256e-19 0.000183847 1.62031e-19 0.000178951 3.83271e-21 -0.000305303 -2.47936e-19 0.000173542 -8.72524e-20 5.04979e-05 5.99428e-20 
802.2 0 -6.61556e-19 0.00211742 -8.42174e-21 -0.000194612 0.00430965 7.51467e-19 -0.000103482 -7.4848e-20 0.000369589 -7.79795e-20 -0.000300776 -4.0511e-19 2.89932e-19 -0.000119721 4.85672e-20 -0.000116334 5.79992e-20 5.92507e-05 -9.82528e-20 0.000262256 1.80705e-05 2.25311e-19 0.000193331 1.38117e-19 0.000192789 -2.32351e-20 -0.000305367 -2.77102e-19 0.00016937 -7.39787e-20 5.11887e-05 6.26077e-20 
802.55 0 -6.60693e-19 0.00201687 1.46859e-20 -0.00018906 0.00429252 7.47839e-19 -0.00011141 -7.19602e-20 0.000389994 -7.08238e-20 -0.000277932 -4.00031e-19 3.30134e-19 -0.000112251 1.47854e-20 -8.28117e-05 6.37588e-20 2.52965e-05 -7.94459e-20 0.000253425 2.58787e-05 2.05326e-19 0.000196894 1.25851e-19 0.000205921 -5.21513e-20 -0.000305705 -3.05965e-19 0.000167598 -6.31711e-20 4.37564e-05 6.74448e-20 
802.9 0 -6.72155e-19 0.00191764 3.08821e-20 -0.000185176 0.00428047 7.49765e-19 -0.00011194 -7.22037e-20 0.000408273 -7.30657e-20 -0.000245494 -3.78163e-19 3.61057e-19 -0.000106761 -1.32833e-20 -5.43157e-05 6.95344e-20 4.70769e-06 -7.46479e-20 0.000260973 3.68988e-05 2.02801e-19 0.000194374 1.20531e-19 0.000213833 -9.36915e-20 -0.000310731 -3.3242e-19 0.00016801 -5.25046e-20 3.32427e-05 8.29902e-20 
803.25 0 -6.94362e-19 0.00181998 3.62252e-20 -0.000182552 0.00427667 7.56265e-19 -0.000106319 -8.69879e-20 0.000420075 -8.49528e-20 -0.000210936 -3.70874e-19 3.77918e-19 -0.000104852 -4.47761e-20 -3.60926e-05 8.63774e-20 -4.71453e-06 -7.67737e-20 0.000279795 5.04689e-05 1.84509e-19 0.000186021 1.11366e-19 0.000214746 -1.27777e-19 -0.000319702 -3.39116e-19 0.000169342 -4.39418e-20 2.56053e-05 9.36326e-20 
803.6 0 -6.82105e-19 0.00172151 3.2767e-20 -0.000180208 0.00427633 7.75135e-19 -9.32168e-05 -9.89785e-20 0.000420601 -1.02155e-19 -0.00017924 -3.62998e-19 4.07221e-19 -0.000107297 -8.13087e-20 -3.16674e-05 9.94577e-20 -1.0181e-05 -8.31983e-20 0.000300306 6.6977e-05 1.59132e-19 0.000173848 1.02639e-19 0.000210129 -1.64097e-19 -0.000331296 -3.37063e-19 0.000171579 -3.15883e-20 2.28639e-05 1.104e-19 
803.95 0 -6.58698e-19 0.00161814 2.24077e-20 -0.000177701 0.00427162 7.9807e-19 -7.12484e-05 -1.14187e-19 0.000408432 -1.0265e-19 -0.00014909 -3.19123e-19 4.17686e-19 -0.000115107 -1.08538e-19 -3.76335e-05 1.09055e-19 -1.50032e-05 -8.04825e-20 0.000316379 8.39699e-05 1.45983e-19 0.000161856 9.68804e-20 0.000204091 -1.98794e-19 -0.000344731 -3.40231e-19 0.000175412 -1.77475e-20 2.398e-05 1.32323e-19 
804.3 0 -6.31951e-19 0.00150804 1.82279e-20 -0.000176009 0.00426183 8.13693e-19 -3.96902e-05 -1.257e-19 0.000386638 -1.03234e-19 -0.000118367 -2.54454e-19 4.43307e-19 -0.000128678 -1.2548e-19 -4.75527e-05 1.09916e-19 -1.93262e-05 -6.5474e-20 0.00032697 9.956e-05 1.39154e-19 0.00015333 8.59575e-20 0.000199511 -2.13559e-19 -0.00035746 -3.34005e-19 0.000180872 -1.3927e-20 2.91417e-05 1.56539e-19 
804.65 0 -5.91777e-19 0.0013957 3.33932e-20 -0.000175067 0.00425285 8.29659e-19 -3.51454e-06 -1.20958e-19 0.000361337 -1.19368e-19 -8.83554e-05 -1.85404e-19 4.69036e-19 -0.000145908 -1.33888e-19 -5.94382e-05 1.04583e-19 -2.62891e-05 -4.77569e-20 0.000330783 0.000115061 1.44921e-19 0.000149387 6.70045e-20 0.000193954 -2.19487e-19 -0.000364463 -3.27853e-19 0.000186056 -1.1178e-20 3.85774e-05 1.89302e-19 
805 0 -5.35047e-19 0.00128679 6.65155e-20 -0.000174008 0.00424573 8.45406e-19 3.01356e-05 -1.07112e-19 0.000336268 -1.17836e-19 -6.10188e-05 -1.27936e-19 4.83852e-19 -0.000163683 -1.23765e-19 -7.60849e-05 9.75759e-20 -3.97246e-05 -4.19737e-20 0.000327648 0.000129905 1.51748e-19 0.000149074 4.38823e-20 0.000184465 -2.19541e-19 -0.000365242 -3.16247e-19 0.000188394 -5.90197e-21 5.00588e-05 1.95281e-19 
805.35 0 -5.06024e-19 0.00118264 1.00733e-19 -0.000174187 0.00423589 8.69364e-19 6.07896e-05 -8.95689e-20 0.000312748 -1.21991e-19 -3.81633e-05 -8.6729e-20 4.89782e-19 -0.00017899 -1.19005e-19 -9.69924e-05 8.37483e-20 -5.8673e-05 -3.80739e-20 0.000322558 0.000143833 1.55383e-19 0.000151084 3.87422e-20 0.000172177 -1.9862e-19 -0.000363262 -3.06468e-19 0.00018759 -1.34515e-20 6.1394e-05 1.95304e-19 
805.7 0 -4.91708e-19 0.00108177 1.15851e-19 -0.000175557 0.00422013 8.77314e-19 9.20324e-05 -7.55047e-20 0.000293253 -1.29025e-19 -2.1323e-05 -6.68618e-20 4.94905e-19 -0.000190596 -1.02158e-19 -0.000116296 6.85688e-20 -7.81646e-05 -4.51331e-20 0.000321983 0.000157662 1.21689e-19 0.000155408 4.92817e-20 0.000157507 -1.70314e-19 -0.000360445 -2.78393e-19 0.000184827 -1.95835e-20 7.21461e-05 1.99652e-19 
806.05 0 -4.65474e-19 0.000980759 1.17724e-19 -0.00017616 0.00419997 8.99288e-19 0.000126361 -5.53343e-20 0.000279529 -1.3457e-19 -1.02545e-05 -5.84403e-20 4.9689e-19 -0.00019756 -8.5294e-20 -0.000130973 6.59054e-20 -9.47817e-05 -5.0604e-20 0.000328377 0.000169719 8.847e-20 0.000162263 7.17828e-20 0.000140446 -1.41219e-19 -0.000355226 -2.42241e-19 0.000179974 -2.16789e-20 8.21055e-05 1.97577e-19 
806.4 0 -4.37859e-19 0.000875899 1.21408e-19 -0.00017351 0.00418115 9.11381e-19 0.000160729 -3.39555e-20 0.000270462 -1.366e-19 -4.81806e-06 -6.72664e-20 5.05016e-19 -0.000198506 -8.96875e-20 -0.000141145 6.02889e-20 -0.000107681 -3.7978e-20 0.000338875 0.000177548 4.92764e-20 0.000171076 1.0464e-19 0.000125532 -1.17349e-19 -0.000346687 -2.05689e-19 0.000172376 -7.84885e-21 9.30235e-05 1.94394e-19 
806.75 0 -4.08443e-19 0.000768563 1.2487e-19 -0.000166587 0.0041666 9.07981e-19 0.000189467 -3.38703e-20 0.000263556 -1.32007e-19 -7.03385e-06 -7.81784e-20 5.16649e-19 -0.000194979 -8.64868e-20 -0.000149842 5.93576e-20 -0.000117783 -3.79145e-20 0.000348066 0.000179924 2.11398e-20 0.00018056 1.39118e-19 0.000114523 -1.06098e-19 -0.000337896 -1.73628e-19 0.00016185 5.62323e-21 0.000107091 1.92507e-19 
807.1 0 -3.86363e-19 0.00066298 1.30152e-19 -0.000156175 0.00415241 9.02694e-19 0.000210213 -3.8764e-20 0.00025704 -1.28771e-19 -1.37198e-05 -9.88744e-20 5.13624e-19 -0.000185886 -7.39723e-20 -0.000156751 5.39361e-20 -0.000126371 -3.99167e-20 0.000349848 0.000177391 -1.00975e-20 0.000190341 1.62759e-19 0.000104974 -1.02913e-19 -0.000331756 -1.41571e-19 0.00014982 1.1055e-21 0.000120955 1.87727e-19 
807.45 0 -3.48025e-19 0.00055969 1.20299e-19 -0.000142894 0.00413595 8.9266e-19 0.000223873 -6.43492e-20 0.000247083 -1.29593e-19 -1.92524e-05 -1.14226e-19 5.03613e-19 -0.000167171 -7.42487e-20 -0.000155631 6.6192e-20 -0.00013289 -4.62051e-20 0.000340969 0.000173115 -3.65702e-20 0.000199833 1.77658e-19 9.64738e-05 -1.09487e-19 -0.00032494 -1.07137e-19 0.000139286 -1.58341e-21 0.000132374 1.8624e-19 
807.8 0 -2.9661e-19 0.000455658 9.74722e-20 -0.0001276 0.00411788 8.70812e-19 0.000233319 -8.30607e-20 0.000232632 -1.10277e-19 -2.30602e-05 -1.30653e-19 4.84601e-19 -0.000141055 -8.70171e-20 -0.000143341 6.35568e-20 -0.000136656 -5.16287e-20 0.000321158 0.000170045 -6.19599e-20 0.000208279 1.71809e-19 8.79315e-05 -1.09611e-19 -0.000310418 -6.74921e-20 0.000132584 -1.41011e-21 0.000142858 1.88644e-19 
808.15 0 -2.39694e-19 0.000348645 7.12156e-20 -0.000112905 0.00410048 8.70721e-19 0.000241337 -9.07397e-20 0.000218251 -8.29022e-20 -2.72184e-05 -1.62671e-19 4.60202e-19 -0.00011698 -1.12027e-19 -0.000124111 4.20588e-20 -0.000137744 -4.1623e-20 0.000291969 0.000168484 -9.73424e-20 0.000216538 1.73018e-19 7.85896e-05 -1.12348e-19 -0.00028614 -3.37759e-20 0.000129195 -2.00163e-21 0.000152127 1.74718e-19 
808.5 0 -1.72116e-19 0.000241043 6.73569e-20 -0.000101249 0.00408722 8.63314e-19 0.000249186 -1.17609e-19 0.000205677 -6.18844e-20 -3.11461e-05 -2.02428e-19 4.44572e-19 -9.90596e-05 -1.15195e-19 -0.00010466 1.29691e-20 -0.000134143 -3.88088e-20 0.000258778 0.000166838 -1.32023e-19 0.000223911 1.71353e-19 7.08194e-05 -1.24204e-19 -0.00025609 4.80807e-21 0.000129136 9.96863e-21 0.000158637 1.44065e-19 
808.85 0 -1.06886e-19 0.0001368 6.01984e-20 -9.06757e-05 0.00407841 8.50601e-19 0.000257831 -1.33323e-19 0.000191954 -3.33034e-20 -3.18189e-05 -2.39619e-19 4.27865e-19 -8.38609e-05 -1.09743e-19 -8.66266e-05 -2.91744e-20 -0.000119827 -4.96092e-20 0.000227084 0.000162906 -1.40108e-19 0.000228904 1.54345e-19 6.76001e-05 -1.44368e-19 -0.000224839 2.66224e-20 0.000133377 2.76885e-20 0.000163495 1.28786e-19 
809.2 0 -4.61405e-20 3.68926e-05 5.38769e-20 -7.94043e-05 0.00407101 8.33938e-19 0.000267774 -1.48041e-19 0.000175655 -1.90785e-20 -2.70713e-05 -2.50071e-19 4.13692e-19 -6.80921e-05 -9.82667e-20 -6.88973e-05 -5.46499e-20 -9.30293e-05 -7.31409e-20 0.000200172 0.000155545 -1.60799e-19 0.000232841 1.4208e-19 6.99413e-05 -1.52813e-19 -0.000196195 5.4327e-20 0.000141028 3.09184e-20 0.000169202 1.27261e-19 
809.55 0 -6.02038e-21 -5.97433e-05 6.08858e-20 -6.92497e-05 0.00406273 8.23483e-19 0.000277689 -1.81234e-19 0.00015603 1.29736e-20 -1.73925e-05 -2.57112e-19 3.94851e-19 -5.01076e-05 -8.40229e-20 -5.14425e-05 -7.49305e-20 -5.848e-05 -9.94136e-20 0.00018109 0.000145503 -1.77314e-19 0.000237037 1.30154e-19 7.58416e-05 -1.72025e-19 -0.000172944 7.17556e-20 0.000151087 3.48414e-20 0.000176465 1.24789e-19 
809.9 0 1.83739e-20 -0.000155157 5.99876e-20 -6.26649e-05 0.00405133 8.23718e-19 0.000286159 -2.0633e-19 0.00013368 5.46237e-20 -2.31688e-06 -2.42435e-19 3.65031e-19 -2.79786e-05 -6.36638e-20 -3.35671e-05 -8.73037e-20 -2.34671e-05 -9.3092e-20 0.000168589 0.000134137 -1.89105e-19 0.000240838 1.22438e-19 8.27778e-05 -1.79055e-19 -0.000155325 8.98879e-20 0.000162231 4.78011e-20 0.000182584 1.13924e-19 
810.25 0 4.64192e-20 -0.000252218 5.1896e-20 -6.02216e-05 0.00403562 8.19376e-19 0.000293741 -2.22268e-19 0.000111264 7.87005e-20 2.13564e-05 -2.22243e-19 3.33024e-19 -2.37756e-06 -5.72398e-20 -1.29709e-05 -9.57086e-20 7.04394e-06 -7.73733e-20 0.000158088 0.000121702 -1.90938e-19 0.000244019 1.18365e-19 9.04912e-05 -1.72591e-19 -0.000142592 8.49563e-20 0.000171308 6.82457e-20 0.000185037 9.36719e-20 
810.6 0 7.44847e-20 -0.000351256 4.80643e-20 -6.06202e-05 0.00401753 8.20163e-19 0.000302558 -2.31283e-19 9.13128e-05 1.01241e-19 5.1855e-05 -2.05268e-19 3.0576e-19 2.42367e-05 -3.95301e-20 1.21119e-05 -9.05306e-20 3.35283e-05 -6.14641e-20 0.000146345 0.000108552 -1.87356e-19 0.000246172 1.15108e-19 9.89175e-05 -1.57153e-19 -0.000132242 8.01781e-20 0.000175774 7.37441e-20 0.00018492 8.8797e-20 
810.95 0 9.2638e-20 -0.000450728 3.71917e-20 -6.19768e-05 0.00399561 8.28643e-19 0.00031016 -2.22939e-19 7.57595e-05 1.16834e-19 8.32913e-05 -1.81193e-19 2.62979e-19 4.76722e-05 -1.99072e-20 4.19041e-05 -8.03559e-20 5.86671e-05 -6.34943e-20 0.000130598 9.62149e-05 -1.75276e-19 0.000246979 1.01618e-19 0.000106741 -1.53815e-19 -0.000121758 6.92222e-20 0.00017602 7.37167e-20 0.00018535 6.50587e-20 
811.3 0 1.17035e-19 -0.00055078 4.09161e-20 -6.38297e-05 0.00396477 8.23927e-19 0.000310216 -2.05577e-19 6.49801e-05 1.37115e-19 0.000114655 -1.62344e-19 2.18621e-19 6.56277e-05 1.05277e-20 7.60368e-05 -7.42973e-20 8.23337e-05 -7.58716e-20 0.000110994 8.53228e-05 -1.70011e-19 0.00024689 8.57432e-20 0.000114429 -1.42671e-19 -0.000109199 4.71425e-20 0.000173757 7.4459e-20 0.000186737 5.50234e-20 
811.65 0 1.29913e-19 -0.000651532 3.19627e-20 -6.51167e-05 0.00392321 8.10306e-19 0.000300981 -1.80444e-19 5.67752e-05 1.78598e-19 0.000147501 -1.54493e-19 1.81529e-19 7.90453e-05 3.0847e-20 0.00011195 -7.21535e-20 0.000102027 -9.11295e-20 9.15694e-05 7.64751e-05 -1.61056e-19 0.000246249 1.01669e-19 0.000122849 -1.49696e-19 -9.39187e-05 2.90397e-20 0.000171087 6.861e-20 0.000188736 3.53196e-20 
812 0 1.49325e-19 -0.000751951 2.25249e-20 -6.37388e-05 0.00387276 8.04017e-19 0.000284745 -1.75466e-19 4.72177e-05 2.08091e-19 0.000180581 -1.52805e-19 1.49453e-19 8.64767e-05 3.63007e-20 0.000146554 -8.73264e-20 0.000115886 -9.40515e-20 7.76942e-05 6.98669e-05 -1.60178e-19 0.000244894 1.01532e-19 0.000130759 -1.64643e-19 -7.79337e-05 8.20773e-21 0.000167485 7.71583e-20 0.000190548 2.72709e-20 
812.35 0 1.45341e-19 -0.000851642 2.27086e-20 -5.86152e-05 0.0038157 7.97495e-19 0.000263241 -1.79043e-19 3.35514e-05 2.26512e-19 0.000212194 -1.40893e-19 1.27997e-19 8.79273e-05 4.83945e-20 0.000178473 -9.66561e-20 0.000121696 -1.02446e-19 7.29472e-05 6.3205e-05 -1.43232e-19 0.000240695 9.85783e-20 0.000137817 -1.94662e-19 -6.20051e-05 1.1033e-20 0.000162717 8.71816e-20 0.000190106 2.72782e-20 
812.7 0 1.39401e-19 -0.000950489 2.12434e-20 -5.0976e-05 0.00375272 7.88678e-19 0.000239003 -2.03373e-19 1.63297e-05 2.33955e-19 0.000242411 -1.21191e-19 1.03761e-19 8.66163e-05 6.93471e-20 0.000205091 -9.67005e-20 0.000119344 -1.20036e-19 7.60736e-05 5.67415e-05 -1.35641e-19 0.000232377 1.00571e-19 0.0001455 -2.14568e-19 -4.58914e-05 2.31477e-20 0.000157937 7.71457e-20 0.000185769 2.62954e-20 
813.05 0 1.29958e-19 -0.00105032 1.74765e-20 -4.31541e-05 0.0036862 7.80951e-19 0.000215942 -2.35976e-19 -2.43406e-06 2.47714e-19 0.000271224 -9.12445e-20 7.54751e-20 8.69475e-05 8.82077e-20 0.000224091 -8.16884e-20 0.000108275 -1.28833e-19 8.32155e-05 5.44307e-05 -1.06029e-19 0.000222258 7.58876e-20 0.000153699 -2.34536e-19 -3.06534e-05 1.5717e-20 0.000150939 5.32745e-20 0.000179526 2.30786e-20 
813.4 0 1.17427e-19 -0.00115224 1.47679e-20 -3.5445e-05 0.00362096 7.66115e-19 0.000196629 -2.58966e-19 -2.1031e-05 2.59331e-19 0.000298239 -6.02599e-20 3.46409e-20 9.30458e-05 1.03429e-19 0.000234682 -7.02645e-20 8.77801e-05 -1.36711e-19 9.12974e-05 5.83899e-05 -8.06531e-20 0.000211824 4.57185e-20 0.00015919 -2.42216e-19 -1.87692e-05 7.08716e-21 0.000140793 2.97531e-20 0.00017415 1.90337e-20 
813.75 0 1.01721e-19 -0.00125295 1.89554e-20 -2.81015e-05 0.00355559 7.48288e-19 0.000184461 -2.66659e-19 -3.78038e-05 2.65308e-19 0.000323033 -3.66842e-20 1.84968e-20 0.000105394 1.14355e-19 0.000237301 -6.02703e-20 6.22195e-05 -1.39656e-19 9.92465e-05 6.57377e-05 -5.47741e-20 0.000199323 1.13457e-20 0.000163595 -2.32876e-19 -1.09798e-05 1.25752e-20 0.000127738 -1.01631e-20 0.000168819 2.71851e-20 
814.1 0 8.68865e-20 -0.00135082 1.91248e-20 -2.13059e-05 0.00348501 7.19087e-19 0.000184047 -2.69539e-19 -5.1263e-05 2.6827e-19 0.000344929 -4.45941e-21 1.69767e-20 0.00011884 1.47057e-19 0.000233036 -5.31375e-20 3.59756e-05 -1.48255e-19 0.000103136 7.36993e-05 -4.4583e-20 0.000186665 -2.03327e-20 0.000171094 -2.2428e-19 -4.83365e-06 2.18524e-20 0.000111526 -2.8396e-20 0.000163459 5.43087e-20 
814.45 0 8.65117e-20 -0.00144877 7.88038e-21 -1.55702e-05 0.00341021 6.77611e-19 0.000194553 -2.63684e-19 -6.03297e-05 2.68064e-19 0.000364887 1.63703e-20 2.92459e-20 0.00012817 1.7388e-19 0.000223973 -3.38583e-20 9.91556e-06 -1.54119e-19 9.74405e-05 8.0929e-05 -5.18019e-20 0.000179948 -6.55742e-20 0.000181916 -2.28536e-19 1.46932e-06 3.06708e-20 9.45824e-05 -4.15609e-20 0.000158886 6.15435e-20 
814.8 0 9.22673e-20 -0.00154688 2.75332e-22 -1.11446e-05 0.00333603 6.31772e-19 0.000210908 -2.57565e-19 -6.07048e-05 2.67874e-19 0.000383533 4.33971e-20 6.4202e-20 0.000134308 2.14389e-19 0.000212206 -1.70455e-20 -1.56588e-05 -1.5043e-19 8.15501e-05 8.48631e-05 -4.75223e-20 0.000180188 -8.98763e-20 0.000194036 -2.27888e-19 8.81266e-06 2.92409e-20 7.90628e-05 -5.51618e-20 0.000156511 5.75152e-20 
815.15 0 1.01143e-19 -0.00164247 -2.87339e-21 -7.39941e-06 0.00326418 6.06885e-19 0.000227908 -2.54237e-19 -4.87786e-05 2.55552e-19 0.000399595 6.26217e-20 1.05641e-19 0.000139248 2.49202e-19 0.000197625 -1.45586e-20 -4.19867e-05 -1.31962e-19 5.73903e-05 8.45601e-05 -2.74979e-20 0.000183919 -9.88042e-20 0.000205343 -2.30321e-19 1.78255e-05 2.75738e-20 6.57744e-05 -6.10956e-20 0.000158258 5.32228e-20 
815.5 0 1.13722e-19 -0.0017359 -4.1519e-21 -3.54877e-06 0.00319582 5.8628e-19 0.00024024 -2.67382e-19 -2.66496e-05 2.44298e-19 0.000412325 7.87061e-20 1.43807e-19 0.000142892 2.83052e-19 0.000178942 -2.04656e-20 -6.91961e-05 -1.09115e-19 2.68621e-05 8.12815e-05 -8.84907e-21 0.000188231 -9.98851e-20 0.000216379 -2.22791e-19 2.91847e-05 2.01091e-20 5.43773e-05 -5.53466e-20 0.000164859 5.26631e-20 
815.85 0 1.32088e-19 -0.00182791 3.97437e-21 1.73157e-06 0.0031303 5.63119e-19 0.00024498 -2.58234e-19 1.22131e-06 2.28692e-19 0.000423387 8.28027e-20 1.67832e-19 0.000144736 3.02852e-19 0.000156314 -4.27934e-20 -9.66417e-05 -8.49692e-20 -6.14736e-06 7.67377e-05 -6.80049e-21 0.000190692 -1.05252e-19 0.000228494 -2.25846e-19 4.33415e-05 -2.9983e-21 4.25372e-05 -4.9912e-20 0.000175622 5.78678e-20 
816.2 0 1.60688e-19 -0.00191969 4.22107e-21 7.68325e-06 0.00306417 5.34616e-19 0.000244889 -2.52155e-19 3.23695e-05 2.20917e-19 0.000434689 1.0672e-19 1.90335e-19 0.000144961 3.20281e-19 0.000132405 -6.09717e-20 -0.000125392 -4.6508e-20 -3.53712e-05 7.03498e-05 -7.62161e-21 0.000188904 -1.21218e-19 0.000240217 -2.13141e-19 5.89793e-05 -2.38891e-20 3.07189e-05 -3.78006e-20 0.000187374 7.11619e-20 
816.55 0 1.98315e-19 -0.00201313 -5.16156e-22 1.15862e-05 0.002997 5.11945e-19 0.000246429 -2.64392e-19 6.48969e-05 2.36621e-19 0.000447856 1.25204e-19 1.90946e-19 0.000145004 3.33745e-19 0.000111642 -6.09468e-20 -0.000158051 -1.42429e-20 -5.68934e-05 5.98549e-05 -1.9847e-20 0.000181922 -1.38236e-19 0.00025053 -1.94688e-19 7.20033e-05 -3.3541e-20 2.16291e-05 -2.38117e-20 0.000197187 9.17695e-20 
816.9 0 2.18663e-19 -0.00210814 -1.48454e-20 1.22291e-05 0.00292941 4.7778e-19 0.000250362 -2.92988e-19 9.84576e-05 2.45319e-19 0.000461585 1.39033e-19 1.95821e-19 0.000142619 3.54576e-19 9.69352e-05 -6.14059e-20 -0.000199515 2.48931e-22 -7.49551e-05 4.4034e-05 -1.28586e-20 0.000170844 -1.49386e-19 0.000258672 -1.87847e-19 7.96756e-05 -3.56923e-20 1.42755e-05 -5.80751e-21 0.000205329 1.20766e-19 
817.25 0 2.3747e-19 -0.00220229 -4.03602e-20 9.75159e-06 0.00285792 4.40749e-19 0.000252658 -3.06329e-19 0.00013277 2.46277e-19 0.000470559 1.61605e-19 2.06616e-19 0.00013276 3.76763e-19 8.94215e-05 -7.31748e-20 -0.000251898 1.48523e-20 -9.49627e-05 2.36657e-05 1.20917e-20 0.000160331 -1.55059e-19 0.000261298 -1.8275e-19 8.31785e-05 -5.02251e-20 5.42728e-06 -1.18584e-20 0.000212494 1.36444e-19 
817.6 0 2.39402e-19 -0.00229369 -5.46771e-20 4.1586e-06 0.00278119 4.00668e-19 0.000253231 -3.17764e-19 0.000164418 2.52298e-19 0.000471439 1.90976e-19 2.2742e-19 0.000113246 3.87625e-19 8.89743e-05 -7.74219e-20 -0.000309176 3.86965e-20 -0.000115774 1.65176e-06 3.50041e-20 0.00015382 -1.66292e-19 0.000259633 -1.77821e-19 8.64813e-05 -6.95826e-20 -7.77374e-06 -2.36998e-20 0.00021748 1.5215e-19 
817.95 0 2.55973e-19 -0.00237984 -6.77083e-20 -2.99724e-06 0.00270324 3.62349e-19 0.000254937 -3.30559e-19 0.000188389 2.52004e-19 0.000465556 2.18462e-19 2.34946e-19 8.77564e-05 3.84706e-19 9.42624e-05 -9.48085e-20 -0.00035961 5.46706e-20 -0.00013329 -1.95924e-05 3.55362e-20 0.000151173 -1.7363e-19 0.000259393 -1.72371e-19 9.24607e-05 -9.31896e-20 -2.423e-05 -3.69591e-20 0.000218683 1.63828e-19 
818.3 0 2.9368e-19 -0.00245818 -6.4087e-20 -8.79289e-06 0.00262461 3.34203e-19 0.000256314 -3.35352e-19 0.000201856 2.4573e-19 0.000457636 2.43142e-19 2.26403e-19 6.08865e-05 3.95713e-19 0.00010247 -1.27696e-19 -0.000393232 6.13067e-20 -0.000144081 -4.08803e-05 3.61456e-20 0.000151201 -1.79798e-19 0.000262515 -1.53327e-19 9.99795e-05 -1.13211e-19 -3.97682e-05 -4.31148e-20 0.000218224 1.81898e-19 
818.65 0 3.54249e-19 -0.00252978 -5.27454e-20 -1.11378e-05 0.00254083 3.19068e-19 0.0002541 -3.55515e-19 0.000205527 2.46763e-19 0.000451654 2.66652e-19 2.07527e-19 3.6235e-05 4.15301e-19 0.000111741 -1.65068e-19 -0.000407832 7.69283e-20 -0.000148019 -6.23736e-05 4.53421e-20 0.000153684 -1.87446e-19 0.000267518 -1.356e-19 0.000105379 -1.14012e-19 -5.21373e-05 -4.6733e-20 0.000217559 2.02991e-19 
819 0 4.24492e-19 -0.0025969 -3.92785e-20 -9.6618e-06 0.00245241 3.09513e-19 0.000248342 -3.74179e-19 0.000200218 2.29079e-19 0.000448283 2.82524e-19 1.92332e-19 1.646e-05 4.38491e-19 0.000120835 -2.06827e-19 -0.000406733 9.95718e-20 -0.000147998 -8.06255e-05 4.87719e-20 0.000157755 -1.83821e-19 0.000269982 -1.14127e-19 0.000105043 -1.0413e-19 -6.04415e-05 -2.71121e-20 0.00021447 2.32001e-19 
819.35 0 4.87742e-19 -0.0026582 -3.72599e-20 -6.07261e-06 0.00236333 2.86246e-19 0.000241032 -3.70872e-19 0.000187322 2.12774e-19 0.000446737 2.84282e-19 1.7114e-19 1.51422e-06 4.62376e-19 0.000128108 -2.23591e-19 -0.000392523 1.18954e-19 -0.000148501 -9.36339e-05 4.24705e-20 0.000161787 -1.79422e-19 0.000267276 -9.00563e-20 9.79584e-05 -9.82308e-20 -6.45825e-05 3.65237e-21 0.000207531 2.54028e-19 
819.7 0 5.26459e-19 -0.00271253 -4.49903e-20 -2.61953e-06 0.00227403 2.5541e-19 0.000233479 -3.63194e-19 0.000169292 2.25365e-19 0.00044263 2.6603e-19 1.60978e-19 -1.1367e-05 4.85209e-19 0.000134839 -2.09832e-19 -0.00036657 1.37894e-19 -0.000154149 -0.000101309 2.53431e-20 0.000165385 -1.75445e-19 0.000260072 -9.35176e-20 8.7866e-05 -9.15306e-20 -6.32497e-05 3.18822e-20 0.000199617 2.68706e-19 
820.05 0 5.61772e-19 -0.00276222 -5.35423e-20 -7.63102e-07 0.00218461 2.265e-19 0.00022457 -3.34641e-19 0.000149778 2.37665e-19 0.000433126 2.48233e-19 1.46439e-19 -2.41256e-05 4.89914e-19 0.000140898 -1.778e-19 -0.000331094 1.64049e-19 -0.000166921 -0.000104459 2.23768e-20 0.000167726 -1.7323e-19 0.000246927 -1.00118e-19 7.885e-05 -6.92986e-20 -5.50629e-05 6.53096e-20 0.000195106 2.91115e-19 
820.4 0 5.83676e-19 -0.00280901 -6.30198e-20 4.05607e-07 0.00209855 2.04824e-19 0.000214381 -2.81961e-19 0.000134685 2.46142e-19 0.000422702 2.34265e-19 1.2448e-19 -3.49523e-05 4.85804e-19 0.000143807 -1.56644e-19 -0.000295031 1.81701e-19 -0.000185491 -0.000106824 2.24038e-20 0.000169104 -1.68579e-19 0.000228508 -1.02822e-19 7.18956e-05 -4.36067e-20 -4.32246e-05 9.01022e-20 0.000194687 3.00762e-19 
820.75 0 5.96321e-19 -0.0028515 -8.5143e-20 3.40446e-06 0.00201832 1.80884e-19 0.000205441 -2.23853e-19 0.000127475 2.43036e-19 0.000415291 2.02008e-19 1.03218e-19 -4.23838e-05 4.77482e-19 0.000145023 -1.50592e-19 -0.000268767 1.88953e-19 -0.000207478 -0.000111713 3.93271e-20 0.000170536 -1.68489e-19 0.000208047 -1.12008e-19 6.6952e-05 -3.78411e-20 -3.11321e-05 9.82966e-20 0.000197497 3.19218e-19 
821.1 0 5.95914e-19 -0.00289014 -1.05297e-19 9.68117e-06 0.0019383 1.53095e-19 0.000200698 -1.83172e-19 0.000127382 2.31061e-19 0.000408843 1.78655e-19 7.13145e-20 -4.80702e-05 4.49979e-19 0.000148235 -1.53854e-19 -0.000254022 2.01069e-19 -0.000227707 -0.000118308 5.34249e-20 0.000170672 -1.83517e-19 0.000185846 -1.29696e-19 6.23982e-05 -2.55315e-20 -2.02546e-05 1.10123e-19 0.000203079 3.15916e-19 
821.45 0 6.03118e-19 -0.0029289 -1.31515e-19 1.83489e-05 0.00185142 1.23942e-19 0.000199833 -1.4582e-19 0.000134939 2.03452e-19 0.000397728 1.63122e-19 4.03917e-20 -5.46771e-05 4.40618e-19 0.000155767 -1.5323e-19 -0.000246218 2.02319e-19 -0.000238595 -0.000124359 5.06881e-20 0.000166954 -1.94891e-19 0.000161369 -1.45174e-19 5.72569e-05 -1.35482e-20 -1.47791e-05 1.29951e-19 0.000209905 2.99982e-19 
821.8 0 6.09287e-19 -0.00296841 -1.34484e-19 2.69574e-05 0.00175837 8.72634e-20 0.000200972 -1.2261e-19 0.000151665 1.84609e-19 0.000379123 1.73979e-19 2.24859e-20 -6.54507e-05 4.48674e-19 0.000166506 -1.47147e-19 -0.000240849 1.97275e-19 -0.000238066 -0.000129293 4.98224e-20 0.00015959 -2.23824e-19 0.000135908 -1.50576e-19 5.33734e-05 -5.83858e-21 -1.70897e-05 1.51707e-19 0.000216203 2.88914e-19 
822.15 0 6.23965e-19 -0.00300571 -1.47431e-19 3.34259e-05 0.00166164 6.31087e-20 0.0002025 -1.0044e-19 0.00017173 1.62508e-19 0.000356726 1.94182e-19 3.01252e-20 -8.25491e-05 4.44506e-19 0.000178215 -1.44683e-19 -0.000235471 1.80505e-19 -0.000230901 -0.000132896 3.68784e-20 0.000149246 -2.45622e-19 0.000112666 -1.54697e-19 5.26483e-05 -1.44945e-20 -2.35409e-05 1.68798e-19 0.00021868 2.79036e-19 
822.5 0 6.36235e-19 -0.00304051 -1.62529e-19 3.70231e-05 0.00156137 4.32255e-20 0.000204378 -9.47347e-20 0.000184446 1.35332e-19 0.000335414 2.03604e-19 4.61446e-20 -0.000102665 4.27352e-19 0.000190718 -1.52842e-19 -0.000229819 1.64165e-19 -0.000221228 -0.000135213 3.58885e-20 0.000135562 -2.60578e-19 9.43603e-05 -1.70849e-19 5.39141e-05 -2.21574e-20 -2.96382e-05 1.64965e-19 0.00021618 2.62445e-19 
822.85 0 6.48263e-19 -0.00307462 -1.96749e-19 4.03555e-05 0.00145613 4.13499e-20 0.000208115 -8.48876e-20 0.000184838 9.14676e-20 0.000317258 2.0737e-19 5.79536e-20 -0.000119928 4.07277e-19 0.00020141 -1.50628e-19 -0.000224473 1.78912e-19 -0.000209449 -0.000137138 1.41251e-20 0.000120964 -2.70928e-19 8.01378e-05 -1.87153e-19 5.57098e-05 -2.99897e-20 -3.50842e-05 1.64767e-19 0.000210689 2.36326e-19 
823.2 0 6.56423e-19 -0.00310976 -2.16417e-19 4.45483e-05 0.00134659 4.91103e-20 0.000211772 -7.79635e-20 0.000178249 6.84346e-20 0.000302898 2.01296e-19 6.72875e-20 -0.000133114 3.89246e-19 0.000209266 -1.45067e-19 -0.000219203 1.92989e-19 -0.000198888 -0.000141189 9.335e-22 0.000108369 -2.85499e-19 6.65548e-05 -2.17201e-19 5.75076e-05 -2.48053e-20 -4.16178e-05 1.61596e-19 0.000204068 2.19862e-19 
823.55 0 6.67089e-19 -0.00314388 -2.24795e-19 4.68303e-05 0.00123294 3.68881e-20 0.000214811 -6.16881e-20 0.000171701 7.02746e-20 0.00029302 1.97924e-19 6.29061e-20 -0.000145771 3.62105e-19 0.000216147 -1.30544e-19 -0.000211648 2.09599e-19 -0.000190665 -0.000147417 -3.94484e-21 9.51653e-05 -3.03462e-19 5.22941e-05 -2.41436e-19 5.80711e-05 -2.7077e-20 -4.84328e-05 1.62374e-19 0.000198477 1.99769e-19 
823.9 0 6.57574e-19 -0.00317367 -2.3617e-19 4.61804e-05 0.00111446 2.91754e-20 0.000220412 -5.61419e-20 0.000164275 8.53515e-20 0.000285698 1.97472e-19 5.18981e-20 -0.000159541 3.40319e-19 0.000223789 -1.24637e-19 -0.000201991 2.18367e-19 -0.000180475 -0.000151489 5.0538e-21 7.65376e-05 -3.27136e-19 3.79971e-05 -2.80243e-19 5.88974e-05 -2.51733e-20 -5.47137e-05 1.45594e-19 0.000194845 1.86494e-19 
824.25 0 6.61018e-19 -0.003198 -2.43217e-19 4.51499e-05 0.000994634 2.04804e-20 0.000227382 -6.96664e-20 0.000150368 9.84727e-20 0.000278289 1.82643e-19 2.80427e-20 -0.000172405 3.12964e-19 0.000232209 -1.17141e-19 -0.000194504 2.17542e-19 -0.000168033 -0.000152628 -1.54235e-21 5.0834e-05 -3.52803e-19 2.30856e-05 -3.0456e-19 6.29912e-05 -8.73885e-21 -6.06194e-05 1.38208e-19 0.000190976 1.69526e-19 
824.6 0 6.53555e-19 -0.00321675 -2.43441e-19 4.5226e-05 0.000877449 1.27867e-20 0.000231711 -1.09726e-19 0.000128399 1.09429e-19 0.000269793 1.64323e-19 2.79318e-21 -0.000182998 2.8844e-19 0.000238791 -1.04909e-19 -0.000193402 2.08963e-19 -0.000155736 -0.000153941 2.48058e-21 2.18243e-05 -3.59967e-19 8.13898e-06 -3.02996e-19 6.98122e-05 9.71333e-21 -6.65159e-05 1.24038e-19 0.000184693 1.57626e-19 
824.95 0 6.61966e-19 -0.00322997 -2.64631e-19 4.51315e-05 0.000762996 9.35825e-21 0.000232298 -1.30963e-19 0.000100661 1.26603e-19 0.000260158 1.47995e-19 -1.46748e-20 -0.000191598 2.53472e-19 0.000240008 -9.22954e-20 -0.00020124 1.88425e-19 -0.000142279 -0.000157539 9.19952e-21 -3.89927e-06 -3.58787e-19 -4.356e-06 -2.92147e-19 7.71546e-05 2.19777e-20 -7.23388e-05 1.11364e-19 0.00017661 1.53687e-19 
825.3 0 6.77898e-19 -0.00323936 -2.82032e-19 4.35491e-05 0.000650493 -8.43751e-21 0.000230703 -1.50568e-19 6.87863e-05 1.43313e-19 0.000253266 1.23025e-19 -1.57858e-20 -0.00020016 2.27431e-19 0.000234198 -7.46213e-20 -0.000215856 1.52546e-19 -0.000126894 -0.000163303 3.79444e-20 -2.33624e-05 -3.47563e-19 -1.15269e-05 -2.70666e-19 8.47862e-05 4.81205e-20 -7.7678e-05 1.07564e-19 0.000169568 1.53967e-19 
825.65 0 6.85062e-19 -0.00324474 -2.9112e-19 4.04331e-05 0.000540493 -2.93163e-20 0.000226846 -1.60147e-19 3.37644e-05 1.6032e-19 0.000253352 9.38605e-20 -1.23437e-20 -0.000209985 2.02534e-19 0.000223048 -7.21373e-20 -0.000233392 1.0553e-19 -0.000109447 -0.00016925 7.01151e-20 -3.64902e-05 -3.31167e-19 -1.08875e-05 -2.47788e-19 9.23755e-05 7.79422e-20 -8.40401e-05 1.06992e-19 0.000164477 1.49691e-19 
826 0 6.90172e-19 -0.00324455 -2.88588e-19 3.76707e-05 0.000431714 -4.49953e-20 0.00021853 -1.48472e-19 1.73657e-06 1.52515e-19 0.000260695 7.37118e-20 -1.01047e-20 -0.000219343 1.76354e-19 0.000210353 -7.36355e-20 -0.000251995 7.36725e-20 -8.8307e-05 -0.00017402 1.07752e-19 -4.29179e-05 -3.32988e-19 -3.81168e-06 -1.97569e-19 9.86504e-05 9.83102e-20 -9.25841e-05 9.11283e-20 0.000159456 1.41288e-19 
826.35 0 7.02135e-19 -0.00324012 -2.81555e-19 3.66716e-05 0.000323055 -4.22994e-20 0.000205044 -1.36607e-19 -2.04175e-05 1.27127e-19 0.000274191 5.88415e-20 -7.16729e-21 -0.000226907 1.45696e-19 0.000201202 -7.69519e-20 -0.000269168 3.31705e-20 -6.44009e-05 -0.000177984 1.31122e-19 -4.26084e-05 -3.26066e-19 6.85219e-06 -1.47333e-19 0.000102198 1.18472e-19 -0.000101677 9.25423e-20 0.000152273 1.14408e-19 
826.7 0 7.18245e-19 -0.00323353 -2.83034e-19 3.83391e-05 0.000214294 -4.72223e-20 0.000186835 -1.39681e-19 -3.57108e-05 9.77465e-20 0.00029274 6.16929e-20 1.28278e-20 -0.000231935 1.25135e-19 0.000196584 -8.25047e-20 -0.000280901 -4.82996e-22 -4.33439e-05 -0.000182729 1.36711e-19 -3.76276e-05 -3.04228e-19 1.78555e-05 -9.21729e-20 0.000102226 1.2967e-19 -0.000108765 9.20531e-20 0.000140379 1.06034e-19 
827.05 0 7.34899e-19 -0.0032267 -2.89767e-19 4.35242e-05 0.00010403 -5.52738e-20 0.000165194 -1.42518e-19 -4.85304e-05 6.96335e-20 0.000313608 5.93912e-20 2.99634e-20 -0.000236203 8.82253e-20 0.000194439 -7.77186e-20 -0.000287218 -9.71968e-21 -3.19981e-05 -0.000190273 1.5272e-19 -3.13719e-05 -2.73008e-19 2.51801e-05 -5.05049e-20 9.86927e-05 1.2666e-19 -0.000115117 8.1015e-20 0.000123815 9.22225e-20 
827.4 0 7.47831e-19 -0.00322277 -2.99876e-19 5.00786e-05 -4.40721e-06 -7.46727e-20 0.000139688 -1.49679e-19 -5.68332e-05 5.69622e-20 0.00032931 5.64178e-20 6.41854e-20 -0.000241223 8.09803e-20 0.000195174 -7.06018e-20 -0.000291068 -1.3148e-20 -3.1413e-05 -0.000199611 1.61353e-19 -2.54433e-05 -2.6364e-19 2.78904e-05 -1.38197e-20 9.34471e-05 1.31945e-19 -0.000122113 5.80679e-20 0.000103973 8.73551e-20 
827.75 0 7.55354e-19 -0.00322247 -2.83744e-19 5.62795e-05 -0.000102532 -1.01917e-19 0.000109575 -1.31267e-19 -5.92281e-05 3.72296e-20 0.00033321 5.08359e-20 9.27802e-20 -0.000242319 7.69353e-20 0.000201941 -6.758e-20 -0.000294464 9.12749e-22 -3.69088e-05 -0.000209194 1.62891e-19 -2.01222e-05 -2.49734e-19 2.72127e-05 2.08455e-20 8.93576e-05 1.292e-19 -0.000128738 4.35478e-20 8.07992e-05 7.03226e-20 
828.1 0 7.69002e-19 -0.00322131 -2.61822e-19 6.33792e-05 -0.000189062 -1.27991e-19 7.64715e-05 -1.05558e-19 -5.59115e-05 3.29319e-20 0.000324754 4.72256e-20 1.09424e-19 -0.000235029 8.64421e-20 0.000212464 -7.64142e-20 -0.000299812 2.94081e-20 -4.37882e-05 -0.000217858 1.62023e-19 -1.63423e-05 -2.23511e-19 2.69623e-05 5.07458e-20 8.655e-05 1.22574e-19 -0.000132781 2.89011e-20 5.51599e-05 4.50741e-20 
828.45 0 7.65895e-19 -0.00321591 -2.45655e-19 7.2806e-05 -0.000270429 -1.61506e-19 4.57101e-05 -8.67102e-20 -4.55914e-05 3.5416e-20 0.000306694 4.40908e-20 1.20322e-19 -0.000221801 8.96523e-20 0.0002218 -7.77532e-20 -0.000304736 7.47489e-20 -5.26463e-05 -0.000224141 1.68983e-19 -1.47213e-05 -1.83298e-19 3.03185e-05 6.1236e-20 8.46429e-05 1.27916e-19 -0.000132801 2.76329e-20 2.96985e-05 1.36487e-20 
828.8 0 7.51059e-19 -0.00320631 -2.25982e-19 8.34186e-05 -0.000349906 -1.97512e-19 2.10422e-05 -6.30022e-20 -2.78807e-05 2.33185e-20 0.000284666 4.94071e-20 1.26442e-19 -0.000208371 8.39894e-20 0.000227385 -7.41099e-20 -0.00030369 1.18591e-19 -6.87212e-05 -0.00022844 1.4806e-19 -1.29475e-05 -1.5126e-19 3.48644e-05 6.69099e-20 8.55963e-05 1.58568e-19 -0.000129604 3.68212e-20 8.30138e-06 1.57716e-22 
829.15 0 7.32019e-19 -0.00319272 -2.08448e-19 9.39498e-05 -0.00042895 -2.34756e-19 1.42609e-06 -5.03228e-20 -4.48461e-06 1.95518e-20 0.000264195 6.33595e-20 1.35849e-19 -0.000195097 9.09963e-20 0.000228054 -8.49536e-20 -0.0002944 1.488e-19 -9.14752e-05 -0.000233551 1.35894e-19 -8.87846e-06 -1.1476e-19 3.78543e-05 6.89715e-20 9.06506e-05 1.7696e-19 -0.000124408 4.56707e-20 -8.38623e-06 9.18908e-21 
829.5 0 7.17492e-19 -0.00317557 -2.0465e-19 0.000103964 -0.000507262 -2.71176e-19 -1.46854e-05 -4.44869e-20 2.11366e-05 7.2742e-21 0.000246323 7.39303e-20 1.53315e-19 -0.000178083 9.96621e-20 0.000223412 -1.11207e-19 -0.000279607 1.71307e-19 -0.000114945 -0.00024014 1.50942e-19 -2.64172e-06 -8.43969e-20 3.91479e-05 7.31899e-20 9.92224e-05 1.98378e-19 -0.000118048 4.1356e-20 -2.19222e-05 2.84287e-20 
829.85 0 7.16017e-19 -0.00315409 -1.97335e-19 0.000113978 -0.000580608 -3.03329e-19 -2.93448e-05 -1.84759e-20 4.14298e-05 -1.65679e-20 0.000234402 7.10255e-20 1.55987e-19 -0.00015411 1.0798e-19 0.00021608 -1.37741e-19 -0.000260585 2.03245e-19 -0.000136228 -0.000246359 1.54756e-19 4.92212e-06 -6.51227e-20 3.96133e-05 8.13173e-20 0.000109525 2.12011e-19 -0.000112371 2.89471e-20 -3.27848e-05 5.03146e-20 
830.2 0 7.23329e-19 -0.00312847 -1.99787e-19 0.000126271 -0.000647208 -3.28042e-19 -4.55395e-05 4.07507e-21 5.27161e-05 -3.06829e-20 0.000232642 6.50688e-20 1.55619e-19 -0.000124068 1.16307e-19 0.000210173 -1.77532e-19 -0.00023737 2.19194e-19 -0.000152408 -0.000249498 1.44498e-19 1.3844e-05 -6.18558e-20 4.18193e-05 7.67513e-20 0.00011882 2.25851e-19 -0.000110421 1.76939e-20 -3.99958e-05 5.91837e-20 
830.55 0 7.31109e-19 -0.0030992 -1.93723e-19 0.000139578 -0.000711691 -3.47418e-19 -6.34362e-05 4.36464e-20 6.00197e-05 -2.19897e-20 0.000238537 6.98833e-20 1.40815e-19 -9.2278e-05 1.11412e-19 0.00020624 -2.15309e-19 -0.000213931 2.2565e-19 -0.000161394 -0.000247877 1.12534e-19 2.54022e-05 -5.25818e-20 4.683e-05 8.8751e-20 0.000126634 2.28814e-19 -0.000110585 -1.41579e-21 -4.42458e-05 5.62842e-20 
830.9 0 7.44117e-19 -0.00306545 -1.91935e-19 0.000148191 -0.000781582 -3.54674e-19 -7.92443e-05 6.29713e-20 6.97246e-05 -9.9486e-21 0.000249579 7.91822e-20 1.1598e-19 -6.35709e-05 9.01514e-20 0.00019966 -2.45042e-19 -0.000194917 2.17727e-19 -0.000167343 -0.000242495 8.22213e-20 3.91103e-05 -3.68083e-20 5.19396e-05 1.13821e-19 0.000133102 2.20528e-19 -0.000109493 -1.75125e-20 -4.93074e-05 5.63081e-20 
831.25 0 7.56656e-19 -0.00302886 -1.96929e-19 0.000149964 -0.000857557 -3.40276e-19 -8.992e-05 6.56832e-20 8.43671e-05 -6.88157e-22 0.000265984 9.46115e-20 8.91596e-20 -4.01098e-05 6.09856e-20 0.000184791 -2.54824e-19 -0.000180942 2.17675e-19 -0.00017383 -0.000235294 7.47673e-20 5.39697e-05 -1.55569e-20 5.43407e-05 1.27894e-19 0.000135993 2.12154e-19 -0.000106203 -1.3879e-20 -5.73163e-05 6.98442e-20 
831.6 0 7.5316e-19 -0.0029924 -1.96988e-19 0.000148861 -0.0009342 -3.36999e-19 -9.65165e-05 6.48286e-20 0.000105638 5.38783e-21 0.000286609 9.18062e-20 7.15124e-20 -2.15293e-05 4.41469e-20 0.000159673 -2.85709e-19 -0.000167576 2.26551e-19 -0.0001807 -0.000228232 7.81857e-20 7.05541e-05 1.84244e-20 5.19866e-05 1.24742e-19 0.000134905 2.25107e-19 -0.000101161 -1.53925e-20 -6.65048e-05 8.69143e-20 
831.95 0 7.29358e-19 -0.00295717 -1.91094e-19 0.000148565 -0.00100795 -3.45954e-19 -0.000101548 4.16697e-20 0.000134476 8.38159e-21 0.000308091 1.01628e-19 5.16757e-20 -1.07822e-05 2.39611e-20 0.000126369 -2.99681e-19 -0.000151152 2.22106e-19 -0.000189281 -0.000223187 9.47839e-20 8.85246e-05 4.28763e-20 4.40134e-05 1.33495e-19 0.000132884 2.40354e-19 -9.40816e-05 -2.25611e-20 -7.39635e-05 1.00825e-19 
832.3 0 7.15787e-19 -0.00292122 -1.71656e-19 0.000147541 -0.00108018 -3.55071e-19 -0.000105472 3.16286e-20 0.000165413 2.12592e-21 0.000325055 1.20966e-19 2.39578e-20 -8.08121e-06 4.89218e-21 8.75452e-05 -3.02749e-19 -0.000132154 2.13315e-19 -0.000203168 -0.000219948 1.00785e-19 0.000105213 4.20803e-20 3.15245e-05 1.32585e-19 0.000134426 2.38608e-19 -8.38713e-05 -3.31687e-20 -7.68769e-05 1.01846e-19 
832.65 0 7.01083e-19 -0.00288249 -1.75575e-19 0.000142515 -0.00115336 -3.85616e-19 -0.000105474 1.06289e-20 0.000190986 -8.02003e-21 0.000332475 1.44032e-19 1.12073e-20 -6.50786e-06 -7.95436e-21 4.50314e-05 -2.94581e-19 -0.000111578 2.12242e-19 -0.0002229 -0.000215671 1.19943e-19 0.00011691 4.58027e-20 1.62188e-05 1.41147e-19 0.000140664 2.43962e-19 -7.03591e-05 -4.34045e-20 -7.50084e-05 1.15428e-19 
833 0 6.85335e-19 -0.00284051 -1.87625e-19 0.000131947 -0.00122665 -3.98805e-19 -0.000100151 -3.61127e-21 0.000207045 -2.14462e-20 0.00032891 1.51922e-19 -1.25663e-21 -2.6018e-06 -1.51823e-20 4.98428e-06 -2.62686e-19 -9.15409e-05 2.05715e-19 -0.000241681 -0.000208844 1.14333e-19 0.000122544 5.67749e-20 6.25503e-07 1.57962e-19 0.000147575 2.51665e-19 -5.52454e-05 -4.56016e-20 -7.15079e-05 1.27445e-19 
833.35 0 6.63165e-19 -0.00279669 -2.03164e-19 0.000115195 -0.00129798 -4.09237e-19 -9.37245e-05 -8.10095e-21 0.000210497 -3.18115e-20 0.000319351 1.68413e-19 1.3822e-21 2.01331e-06 -3.50802e-20 -2.50044e-05 -2.36703e-19 -7.55418e-05 1.96108e-19 -0.000253634 -0.000200326 1.10539e-19 0.000123074 5.89113e-20 -1.12766e-05 1.81715e-19 0.00015252 2.55238e-19 -3.85706e-05 -5.49192e-20 -7.03415e-05 1.32208e-19 
833.7 0 6.46292e-19 -0.00275278 -2.12316e-19 9.36067e-05 -0.00136689 -4.31094e-19 -9.26513e-05 -2.64365e-20 0.000201722 -4.25911e-20 0.000312101 1.78239e-19 4.18503e-21 7.88113e-06 -5.13592e-20 -4.09962e-05 -2.13082e-19 -6.58574e-05 1.82248e-19 -0.000259445 -0.000190089 1.01015e-19 0.000117865 6.8163e-20 -1.68588e-05 1.98145e-19 0.000157158 2.65174e-19 -2.01927e-05 -4.49138e-20 -7.32e-05 1.29382e-19 
834.05 0 6.2933e-19 -0.00270939 -2.10159e-19 7.03339e-05 -0.00143502 -4.46473e-19 -0.000100648 -2.80693e-20 0.000186829 -5.44154e-20 0.000309192 1.81342e-19 1.52102e-20 1.84374e-05 -6.01376e-20 -4.33331e-05 -1.95885e-19 -6.29984e-05 1.81501e-19 -0.000259214 -0.000178377 8.17945e-20 0.000109364 6.0123e-20 -1.72512e-05 2.0376e-19 0.000162307 2.5643e-19 -1.01566e-06 -1.90293e-20 -7.72915e-05 1.32576e-19 
834.4 0 6.14278e-19 -0.00266769 -2.02876e-19 4.8963e-05 -0.00150221 -4.67993e-19 -0.0001165 -2.21609e-20 0.000169409 -7.07766e-20 0.000306971 1.95396e-19 2.03116e-20 3.36097e-05 -6.15169e-20 -3.46689e-05 -1.74103e-19 -6.48364e-05 1.95469e-19 -0.000247793 -0.000165842 8.13129e-20 0.000103802 4.60892e-20 -1.66231e-05 2.08807e-19 0.000167606 2.38328e-19 1.68515e-05 2.2017e-20 -8.03517e-05 1.36875e-19 
834.75 0 6.01265e-19 -0.00262697 -2.01557e-19 3.04421e-05 -0.00156537 -4.79302e-19 -0.000137926 -1.62215e-20 0.0001471 -6.78359e-20 0.000305128 1.92857e-19 2.8249e-20 4.78015e-05 -6.64828e-20 -1.76564e-05 -1.5442e-19 -7.07689e-05 2.10995e-19 -0.000225197 -0.000151658 7.39087e-20 0.00010308 3.31054e-20 -1.79761e-05 2.22868e-19 0.000173272 2.21228e-19 3.17394e-05 3.70936e-20 -8.47368e-05 1.53479e-19 
835.1 0 5.88158e-19 -0.0025858 -2.07136e-19 1.30863e-05 -0.00162431 -4.7836e-19 -0.000161272 -4.91412e-21 0.000119213 -5.73548e-20 0.000303571 1.82551e-19 1.38694e-20 5.58662e-05 -7.06667e-20 8.36536e-06 -1.25718e-19 -8.33311e-05 2.34158e-19 -0.000199978 -0.000135116 8.27123e-20 0.000106066 4.22523e-20 -2.11519e-05 2.31448e-19 0.000177309 2.05018e-19 4.22715e-05 6.456e-20 -9.19084e-05 1.66166e-19 
835.45 0 5.68058e-19 -0.00254396 -2.12332e-19 -1.93316e-06 -0.00167968 -4.82459e-19 -0.000179805 -4.42921e-21 9.07742e-05 -7.73227e-20 0.000298933 1.83279e-19 -2.15317e-20 5.87584e-05 -8.58789e-20 4.11738e-05 -9.74145e-20 -0.000102412 2.65887e-19 -0.000180479 -0.000116562 8.34846e-20 0.000113781 4.61632e-20 -2.78179e-05 2.34568e-19 0.000176953 1.92453e-19 4.70628e-05 7.45942e-20 -9.94549e-05 1.84328e-19 
835.8 0 5.55764e-19 -0.00250103 -2.0821e-19 -1.20952e-05 -0.00173239 -4.83841e-19 -0.00018722 8.23524e-21 6.91478e-05 -9.85234e-20 0.000289972 1.71918e-19 -3.88945e-20 5.87476e-05 -8.74312e-20 7.61444e-05 -6.09747e-20 -0.000123342 2.73432e-19 -0.000169751 -9.78282e-05 7.71875e-20 0.000126661 5.26994e-20 -3.83592e-05 2.41513e-19 0.000172344 1.8156e-19 4.57015e-05 6.49459e-20 -0.000105851 1.76655e-19 
836.15 0 5.62335e-19 -0.00245731 -2.06924e-19 -2.00075e-05 -0.00178492 -4.84168e-19 -0.000183679 2.06724e-20 5.7395e-05 -1.03875e-19 0.000280303 1.70778e-19 -4.91015e-20 5.91539e-05 -8.81918e-20 0.000111617 -1.97252e-20 -0.000142834 2.86004e-19 -0.000164926 -7.94333e-05 6.94885e-20 0.000142901 6.62583e-20 -4.82061e-05 2.41525e-19 0.000167933 1.61509e-19 3.95211e-05 7.06941e-20 -0.000108782 1.47647e-19 
836.5 0 5.57766e-19 -0.00241136 -2.13811e-19 -2.79108e-05 -0.00184047 -4.82696e-19 -0.000176548 3.68456e-20 5.15191e-05 -1.05053e-19 0.000273927 1.75253e-19 -7.03832e-20 6.27687e-05 -8.01427e-20 0.000143545 -7.23536e-21 -0.000158933 3.09916e-19 -0.000164825 -6.22988e-05 6.51181e-20 0.00016015 1.02904e-19 -5.51075e-05 2.3308e-19 0.000167103 1.41453e-19 2.92368e-05 8.67732e-20 -0.000107593 1.40124e-19 
836.85 0 5.5312e-19 -0.00236221 -2.43669e-19 -3.63842e-05 -0.00189979 -4.92577e-19 -0.000172699 4.06447e-20 4.57858e-05 -1.13279e-19 0.000273587 1.66127e-19 -1.10603e-19 6.52588e-05 -8.51488e-20 0.000166796 -5.06428e-22 -0.000170733 2.99994e-19 -0.000170742 -4.78657e-05 5.77268e-20 0.000177584 1.34101e-19 -6.05534e-05 2.4265e-19 0.000168355 1.43069e-19 1.51115e-05 1.01268e-19 -0.000103779 1.42953e-19 
837.2 0 5.67382e-19 -0.00231207 -2.71422e-19 -4.81728e-05 -0.00195626 -5.15924e-19 -0.000176135 5.58755e-20 3.92199e-05 -1.32936e-19 0.000276992 1.52067e-19 -1.60686e-19 6.14165e-05 -1.02762e-19 0.000180394 1.90996e-21 -0.000175545 2.88744e-19 -0.00018036 -3.44632e-05 6.09727e-20 0.000194797 1.36361e-19 -6.56543e-05 2.64986e-19 0.000170344 1.61991e-19 2.24254e-06 1.09652e-19 -9.88764e-05 1.3381e-19 
837.55 0 5.83932e-19 -0.00226143 -2.88312e-19 -6.32175e-05 -0.00200222 -5.48815e-19 -0.000187284 7.12723e-20 3.67376e-05 -1.3993e-19 0.000279523 1.56454e-19 -2.19794e-19 5.4657e-05 -1.2325e-19 0.000188545 7.69921e-21 -0.000170613 2.652e-19 -0.000188631 -2.24452e-05 8.31564e-20 0.000209966 1.60777e-19 -7.21154e-05 2.72906e-19 0.00017438 1.60147e-19 -6.99172e-06 1.12241e-19 -9.53321e-05 1.30646e-19 
837.9 0 5.93364e-19 -0.0022095 -2.96592e-19 -7.72263e-05 -0.00203743 -5.67746e-19 -0.000198713 1.08507e-19 4.14413e-05 -1.17157e-19 0.000280071 1.67257e-19 -2.57958e-19 4.69634e-05 -1.32644e-19 0.000196779 2.49208e-21 -0.000160002 2.33102e-19 -0.000192908 -1.23001e-05 1.09677e-19 0.000222533 1.82499e-19 -8.0114e-05 2.89894e-19 0.00018074 1.39225e-19 -1.43742e-05 1.02138e-19 -9.54304e-05 1.21327e-19 
838.25 0 5.91112e-19 -0.00215578 -3.00334e-19 -8.8613e-05 -0.00206711 -5.96699e-19 -0.000201769 1.39704e-19 5.13451e-05 -1.04836e-19 0.000277751 1.86903e-19 -2.83449e-19 3.30022e-05 -1.28981e-19 0.000206464 -1.26286e-20 -0.000149426 2.14708e-19 -0.00019175 -8.71946e-09 1.25969e-19 0.000232173 1.90209e-19 -8.6701e-05 3.10895e-19 0.000186884 1.23699e-19 -2.07783e-05 9.92957e-20 -9.75686e-05 1.04959e-19 
838.6 0 6.15523e-19 -0.00209801 -3.00154e-19 -9.87921e-05 -0.00209715 -6.06443e-19 -0.000192728 1.57608e-19 6.32168e-05 -6.04291e-20 0.000271291 1.91734e-19 -2.95556e-19 1.20074e-05 -1.28774e-19 0.000213447 -1.07467e-20 -0.000141239 1.89538e-19 -0.000180927 1.67111e-05 1.13877e-19 0.000237106 1.90665e-19 -8.90943e-05 3.42729e-19 0.000190227 1.24477e-19 -2.53617e-05 8.98273e-20 -9.84952e-05 8.80583e-20 
838.95 0 6.30308e-19 -0.00203578 -2.86509e-19 -0.000108247 -0.00213235 -5.99904e-19 -0.00017263 1.52748e-19 7.62142e-05 -1.79001e-20 0.000264034 2.08427e-19 -2.87749e-19 -1.07252e-05 -1.24494e-19 0.000216114 7.74185e-22 -0.000133523 1.65801e-19 -0.000158553 3.48107e-05 8.77988e-20 0.000236476 1.65389e-19 -8.69264e-05 3.62486e-19 0.000190397 1.20076e-19 -2.68766e-05 7.55864e-20 -9.77744e-05 8.54573e-20 
839.3 0 6.52931e-19 -0.00197323 -2.6972e-19 -0.000117223 -0.00217163 -5.96766e-19 -0.000145659 1.47341e-19 9.047e-05 1.98709e-20 0.000263271 2.19863e-19 -2.70103e-19 -2.99464e-05 -1.05888e-19 0.00021488 8.80081e-22 -0.000125833 1.47216e-19 -0.00012998 4.82849e-05 6.88614e-20 0.000231755 1.3844e-19 -8.27375e-05 3.79071e-19 0.000188474 1.15513e-19 -2.64949e-05 6.63478e-20 -9.5611e-05 9.9385e-20 
839.65 0 6.45441e-19 -0.00191122 -2.52544e-19 -0.000125053 -0.002212 -5.921e-19 -0.000115828 1.30097e-19 0.000103268 3.31021e-20 0.000272197 2.37603e-19 -2.62649e-19 -4.12399e-05 -8.77404e-20 0.000208449 1.50466e-21 -0.000119841 1.28276e-19 -0.000100784 5.47253e-05 5.36098e-20 0.000225157 1.18866e-19 -8.02026e-05 3.88436e-19 0.000186656 1.14265e-19 -2.53267e-05 5.95495e-20 -9.22966e-05 1.1814e-19 
840 0 6.31178e-19 -0.00185071 -2.50436e-19 -0.000129686 -0.00225345 -5.91091e-19 -8.95335e-05 1.09566e-19 0.000112106 4.05264e-20 0.000285084 2.4814e-19 -2.39451e-19 -4.57737e-05 -7.85391e-20 0.00019693 1.62767e-20 -0.000114946 1.18302e-19 -7.25878e-05 5.39196e-05 6.35466e-20 0.000217369 1.12834e-19 -8.21153e-05 3.73583e-19 0.000185294 1.0791e-19 -2.4266e-05 7.45118e-20 -8.9041e-05 1.21853e-19 
840.35 0 6.07547e-19 -0.00179442 -2.56885e-19 -0.00013086 -0.00229066 -5.82671e-19 -7.18009e-05 8.26609e-20 0.000114237 5.24807e-20 0.000296594 2.37423e-19 -2.25317e-19 -4.94185e-05 -6.75529e-20 0.000183429 3.38471e-20 -0.000108387 1.22677e-19 -4.64359e-05 4.60833e-05 7.79238e-20 0.000206153 1.08919e-19 -8.79989e-05 3.55016e-19 0.000182097 1.24484e-19 -2.61268e-05 9.77891e-20 -8.73351e-05 9.79978e-20 
840.7 0 5.94176e-19 -0.00174102 -2.45916e-19 -0.000128581 -0.00231854 -5.72008e-19 -6.21818e-05 6.39979e-20 0.000107852 8.2797e-20 0.000305988 2.28243e-19 -2.24501e-19 -5.25869e-05 -6.26296e-20 0.000168459 6.66842e-20 -9.79089e-05 1.24465e-19 -2.45298e-05 3.44864e-05 1.00321e-19 0.000188498 1.11437e-19 -9.62323e-05 3.25473e-19 0.000176627 1.48072e-19 -3.33922e-05 1.02721e-19 -8.4536e-05 9.18247e-20 
841.05 0 5.78494e-19 -0.00168781 -2.13113e-19 -0.000121643 -0.00233855 -5.64076e-19 -5.80111e-05 5.75174e-20 9.43911e-05 9.50215e-20 0.000313202 2.11865e-19 -2.17083e-19 -5.02198e-05 -7.10837e-20 0.000149467 8.79722e-20 -8.44876e-05 1.17801e-19 -9.23234e-06 2.28628e-05 8.8693e-20 0.000166742 1.14577e-19 -0.000106813 2.89728e-19 0.000171314 1.84786e-19 -4.21473e-05 9.77313e-20 -7.69217e-05 7.76344e-20 
841.4 0 5.58948e-19 -0.00163272 -1.71478e-19 -0.000112232 -0.00235493 -5.70439e-19 -5.66113e-05 6.45027e-20 7.47512e-05 1.02975e-19 0.000313903 1.95882e-19 -1.88265e-19 -4.17946e-05 -8.56532e-20 0.000128552 1.0841e-19 -6.98549e-05 1.23627e-19 8.22731e-07 1.21427e-05 7.10282e-20 0.000144635 1.14988e-19 -0.000120414 2.48226e-19 0.000167909 2.29424e-19 -4.70229e-05 8.23465e-20 -6.6342e-05 7.87092e-20 
841.75 0 5.28484e-19 -0.00157492 -1.34113e-19 -0.000105554 -0.00237267 -5.66412e-19 -5.78331e-05 6.68982e-20 5.11112e-05 9.35628e-20 0.000302772 1.82567e-19 -1.47449e-19 -3.20538e-05 -9.68522e-20 0.000110174 1.39935e-19 -5.6021e-05 1.22671e-19 8.06105e-06 6.25005e-07 4.58658e-20 0.000122279 8.8094e-20 -0.000137009 1.9956e-19 0.00016761 2.64458e-19 -4.87857e-05 5.11792e-20 -5.66499e-05 8.92633e-20 
842.1 0 5.01748e-19 -0.00151607 -1.02119e-19 -0.00010291 -0.00239345 -5.71401e-19 -6.39399e-05 7.96692e-20 2.49399e-05 8.96635e-20 0.000278128 1.6789e-19 -1.15526e-19 -2.11895e-05 -1.08881e-19 9.90053e-05 1.71599e-19 -4.70309e-05 1.10472e-19 1.2587e-05 -1.27384e-05 4.75963e-20 9.99824e-05 6.98996e-20 -0.000152765 1.65862e-19 0.000168491 2.78795e-19 -5.10169e-05 1.44732e-20 -4.78679e-05 9.72661e-20 
842.45 0 4.71178e-19 -0.00145603 -7.15873e-20 -0.000101075 -0.00241522 -5.97353e-19 -7.52942e-05 9.72804e-20 -6.07585e-06 8.1632e-20 0.000242606 1.54084e-19 -8.39707e-20 -7.35974e-06 -1.11643e-19 9.82907e-05 2.02838e-19 -4.56309e-05 9.3055e-20 1.4421e-05 -2.63895e-05 3.22777e-20 7.98401e-05 9.20896e-20 -0.000164932 1.63593e-19 0.000167036 2.78467e-19 -5.48389e-05 -1.42405e-22 -3.90814e-05 8.42577e-20 
842.8 0 4.49131e-19 -0.00139313 -4.3042e-20 -9.93525e-05 -0.00243597 -6.14002e-19 -8.89972e-05 1.2013e-19 -4.20266e-05 7.73427e-20 0.000203861 1.22316e-19 -6.59347e-20 6.19003e-06 -1.16618e-19 0.000104102 2.35545e-19 -4.82775e-05 8.53829e-20 1.67725e-05 -3.66985e-05 2.15977e-20 6.16297e-05 9.86973e-20 -0.00017493 1.64602e-19 0.000163491 2.58899e-19 -5.83448e-05 -2.22499e-20 -3.27468e-05 6.26366e-20 
843.15 0 4.20945e-19 -0.00132799 -2.22898e-20 -9.8568e-05 -0.00245212 -6.0684e-19 -0.000101869 1.45252e-19 -7.79533e-05 8.7081e-20 0.000166393 1.05262e-19 -4.52988e-20 1.65458e-05 -1.29712e-19 0.000111327 2.58039e-19 -4.81279e-05 9.63081e-20 2.46641e-05 -4.07918e-05 8.77153e-21 4.44589e-05 1.00363e-19 -0.000181935 1.75337e-19 0.000159929 2.32373e-19 -5.90314e-05 -3.04559e-20 -3.03081e-05 3.71114e-20 
843.5 0 4.00934e-19 -0.00126269 1.97071e-23 -9.88884e-05 -0.00246005 -6.00749e-19 -0.000112055 1.59275e-19 -0.000109911 1.06477e-19 0.000127581 1.05512e-19 -3.65344e-20 2.3543e-05 -1.53098e-19 0.000122031 2.72718e-19 -4.16709e-05 9.75265e-20 3.90685e-05 -4.00784e-05 4.3093e-21 2.81552e-05 7.41429e-20 -0.000185451 1.83185e-19 0.000156831 1.94881e-19 -5.60248e-05 -5.26479e-20 -3.21274e-05 1.42703e-20 
843.85 0 3.72746e-19 -0.00119754 1.25139e-20 -0.000100287 -0.00245849 -5.66232e-19 -0.000119653 1.55474e-19 -0.000136661 1.19425e-19 8.69671e-05 1.19715e-19 -2.65783e-20 3.15232e-05 -1.82749e-19 0.000137198 2.81562e-19 -3.30897e-05 1.05869e-19 5.28708e-05 -3.90434e-05 -4.12875e-21 1.21601e-05 5.66962e-20 -0.000186599 1.93155e-19 0.000153922 1.76757e-19 -5.10014e-05 -7.65794e-20 -3.97263e-05 1.28669e-20 
844.2 0 3.33929e-19 -0.00113252 2.85125e-20 -0.000101084 -0.00244838 -5.32284e-19 -0.00012816 1.45803e-19 -0.000158018 1.28173e-19 4.87833e-05 1.33562e-19 -2.13029e-20 4.27037e-05 -2.05414e-19 0.00014995 2.93626e-19 -3.0529e-05 1.18774e-19 5.85936e-05 -4.07978e-05 -1.01245e-20 -3.62766e-06 3.65397e-20 -0.000184225 1.92844e-19 0.000149735 1.58936e-19 -4.5555e-05 -9.96261e-20 -5.37477e-05 1.63102e-20 
844.55 0 2.93631e-19 -0.00106648 3.50903e-20 -0.000100422 -0.00243387 -5.05136e-19 -0.000140367 1.3706e-19 -0.000172777 1.37266e-19 1.60521e-05 1.39188e-19 -8.17757e-21 5.40637e-05 -2.27999e-19 0.000155377 2.97111e-19 -3.7281e-05 1.36044e-19 5.45222e-05 -4.51399e-05 -1.56308e-20 -1.83022e-05 1.44231e-20 -0.000179271 2.00694e-19 0.000142833 1.489e-19 -4.09137e-05 -1.27881e-19 -7.28781e-05 3.06993e-20 
844.9 0 2.6026e-19 -0.000997372 5.46425e-20 -9.99196e-05 -0.00242145 -4.87649e-19 -0.000158396 1.10778e-19 -0.000176431 1.3251e-19 -1.01512e-05 1.41986e-19 1.64696e-20 6.38593e-05 -2.51705e-19 0.000153086 3.06642e-19 -4.76283e-05 1.38103e-19 4.21408e-05 -4.99552e-05 -2.70997e-20 -3.18994e-05 -1.62267e-20 -0.000177099 2.259e-19 0.000132268 1.38267e-19 -3.85707e-05 -1.50498e-19 -9.40442e-05 3.72692e-20 
845.25 0 2.11938e-19 -0.000926378 7.99916e-20 -0.000100685 -0.00241525 -4.78473e-19 -0.000182487 8.91214e-20 -0.000167298 9.42151e-20 -2.95489e-05 1.34741e-19 3.45026e-20 7.25297e-05 -2.81712e-19 0.000142139 3.07568e-19 -5.14183e-05 1.31844e-19 2.18083e-05 -5.41022e-05 -2.00044e-20 -4.62782e-05 -4.16298e-20 -0.000180849 2.28515e-19 0.00012006 1.34461e-19 -4.06254e-05 -1.51645e-19 -0.000113052 3.8009e-20 
845.6 0 1.59871e-19 -0.000855569 9.67847e-20 -0.00010081 -0.00241428 -4.84133e-19 -0.000208432 6.72658e-20 -0.000149836 6.12602e-20 -4.49402e-05 1.24921e-19 3.46015e-20 7.85559e-05 -2.87111e-19 0.000121352 3.07566e-19 -4.24522e-05 1.12272e-19 -5.43787e-06 -5.71367e-05 -3.31731e-20 -6.3435e-05 -7.08504e-20 -0.000190125 2.24147e-19 0.000108872 1.12445e-19 -4.72402e-05 -1.44439e-19 -0.000125445 3.75626e-20 
845.95 0 1.03156e-19 -0.000783919 9.77179e-20 -9.91355e-05 -0.00241416 -4.90555e-19 -0.000235549 3.50886e-20 -0.000132724 5.22455e-20 -6.34429e-05 1.23025e-19 4.73568e-20 7.92031e-05 -2.80733e-19 9.15758e-05 3.03509e-19 -1.87245e-05 1.09545e-19 -3.63005e-05 -5.93039e-05 -4.54146e-20 -8.40156e-05 -9.99172e-20 -0.000203737 2.17532e-19 9.78191e-05 9.11105e-20 -5.55762e-05 -1.3885e-19 -0.000129857 4.57894e-20 
846.3 0 6.66167e-20 -0.000709846 9.59547e-20 -9.72354e-05 -0.00241189 -5.02534e-19 -0.000266274 9.59143e-21 -0.000124138 3.10823e-20 -8.93797e-05 1.27343e-19 5.27934e-20 7.40311e-05 -2.49736e-19 5.76492e-05 3.01593e-19 1.74181e-05 1.10067e-19 -6.60333e-05 -6.13323e-05 -5.61845e-20 -0.00010725 -1.1986e-19 -0.000219102 2.17284e-19 8.4686e-05 9.30682e-20 -6.43383e-05 -1.19404e-19 -0.000128373 5.74141e-20 
846.65 0 5.28644e-20 -0.000633409 8.29374e-20 -9.58111e-05 -0.00240624 -5.29045e-19 -0.000300838 -2.02887e-20 -0.000125032 -3.29539e-21 -0.000122484 1.28423e-19 5.08854e-20 6.56509e-05 -2.24805e-19 2.84205e-05 2.95428e-19 6.07204e-05 1.23092e-19 -8.95626e-05 -6.17998e-05 -6.38596e-20 -0.000128885 -1.26863e-19 -0.000232431 2.2381e-19 7.08248e-05 9.2382e-20 -7.26939e-05 -1.11159e-19 -0.000123394 5.75884e-20 
847 0 6.40637e-20 -0.000554432 5.51647e-20 -9.37098e-05 -0.00239591 -5.60297e-19 -0.000336134 -7.58309e-20 -0.000129476 -5.03668e-20 -0.00016044 1.37502e-19 5.90172e-20 5.54122e-05 -1.95662e-19 5.94103e-06 2.7286e-19 0.000106815 1.41655e-19 -0.000105885 -5.78068e-05 -6.58675e-20 -0.00014326 -1.29955e-19 -0.000242317 2.19059e-19 6.06387e-05 9.003e-20 -7.65755e-05 -1.0348e-19 -0.000115736 6.97139e-20 
847.35 0 6.30548e-20 -0.000473886 2.97372e-20 -9.06736e-05 -0.00238034 -5.85635e-19 -0.000363644 -1.23049e-19 -0.000131863 -9.55583e-20 -0.000197492 1.46317e-19 7.05381e-20 4.36512e-05 -1.77126e-19 -1.41738e-05 2.39032e-19 0.000149743 1.69421e-19 -0.000119095 -4.69925e-05 -7.54947e-20 -0.000150462 -1.21621e-19 -0.000248602 2.21559e-19 5.7311e-05 7.1514e-20 -7.44709e-05 -9.86358e-20 -0.000107006 9.43409e-20 
847.7 0 3.77809e-20 -0.000396533 1.61756e-20 -8.54776e-05 -0.00235962 -6.00686e-19 -0.000375216 -1.80862e-19 -0.000126159 -1.24652e-19 -0.000231083 1.42827e-19 5.99587e-20 2.98256e-05 -1.46649e-19 -3.23935e-05 1.97038e-19 0.00018206 1.8083e-19 -0.000131603 -3.00311e-05 -8.78477e-20 -0.000153863 -1.21882e-19 -0.000250434 2.21304e-19 6.02426e-05 5.86171e-20 -6.90465e-05 -8.95955e-20 -0.000100564 1.30793e-19 
848.05 0 -1.20807e-20 -0.000325564 1.53047e-20 -7.84069e-05 -0.00233329 -6.05479e-19 -0.000369811 -2.25741e-19 -0.000109663 -1.48851e-19 -0.000260561 1.35004e-19 5.00689e-20 1.07607e-05 -1.25807e-19 -4.63117e-05 1.54869e-19 0.000203807 2.11297e-19 -0.00014047 -1.11801e-05 -1.10966e-19 -0.00015393 -1.12468e-19 -0.000249923 2.20873e-19 6.66234e-05 3.88334e-20 -6.28762e-05 -8.87186e-20 -9.63611e-05 1.60983e-19 
848.4 0 -6.60265e-20 -0.00026009 1.49578e-20 -7.15713e-05 -0.00230282 -6.12814e-19 -0.000351705 -2.523e-19 -8.61782e-05 -1.54555e-19 -0.000280407 1.2248e-19 4.82798e-20 -1.18499e-05 -1.19015e-19 -5.56888e-05 1.28974e-19 0.000219945 2.24055e-19 -0.000144287 5.59205e-06 -1.21643e-19 -0.000151293 -1.33121e-19 -0.000250958 2.25344e-19 7.35421e-05 2.04797e-20 -5.72709e-05 -8.54539e-20 -9.128e-05 1.88705e-19 
848.75 0 -1.14815e-19 -0.000199159 1.39276e-20 -6.53328e-05 -0.00227005 -6.10395e-19 -0.00032769 -2.57609e-19 -5.99911e-05 -1.45784e-19 -0.00028851 1.29034e-19 5.24023e-20 -3.26507e-05 -1.27257e-19 -6.24305e-05 9.57826e-20 0.000232913 2.29739e-19 -0.000142177 1.99965e-05 -1.23332e-19 -0.000146603 -1.55488e-19 -0.000256008 2.38937e-19 8.02404e-05 5.67354e-21 -5.14584e-05 -8.42624e-20 -8.47225e-05 1.77227e-19 
849.1 0 -1.37379e-19 -0.000139265 1.48893e-20 -5.96974e-05 -0.00223799 -6.2099e-19 -0.000307162 -2.71465e-19 -3.39278e-05 -1.34857e-19 -0.000289442 1.42479e-19 6.0561e-20 -5.08339e-05 -1.39349e-19 -6.78349e-05 5.38913e-20 0.000245168 2.38312e-19 -0.00013498 3.20148e-05 -1.17502e-19 -0.000140772 -1.86653e-19 -0.00026503 2.33146e-19 8.85809e-05 7.89594e-21 -4.58069e-05 -5.55335e-20 -7.92617e-05 1.70855e-19 
849.45 0 -1.44028e-19 -7.61104e-05 1.87346e-20 -5.61098e-05 -0.00221239 -6.29835e-19 -0.000296897 -2.76477e-19 -9.07323e-06 -1.18222e-19 -0.000288794 1.56464e-19 8.13034e-20 -6.86484e-05 -1.58662e-19 -7.06671e-05 2.38007e-20 0.000254737 2.21416e-19 -0.000125157 3.96825e-05 -1.20141e-19 -0.000136845 -1.869e-19 -0.000274246 2.2393e-19 9.76844e-05 2.52378e-20 -4.36995e-05 -3.98513e-20 -7.77308e-05 1.55646e-19 
849.8 0 -1.40015e-19 -1.00103e-05 2.24388e-20 -5.51291e-05 -0.00219258 -6.44515e-19 -0.000297074 -2.64413e-19 1.3202e-05 -1.03569e-19 -0.000288297 1.70375e-19 1.15689e-19 -8.43211e-05 -1.85777e-19 -6.83462e-05 -8.60277e-21 0.000255312 2.13209e-19 -0.000113884 4.25226e-05 -1.24951e-19 -0.000135892 -1.87064e-19 -0.000279805 2.23558e-19 0.000107008 3.42926e-20 -4.50098e-05 -1.15309e-20 -7.9967e-05 1.39347e-19 
850.15 0 -1.29535e-19 5.70291e-05 1.6737e-20 -5.39522e-05 -0.00217086 -6.39681e-19 -0.000305371 -2.44246e-19 3.09812e-05 -9.94453e-20 -0.000285887 1.87863e-19 1.51856e-19 -9.41534e-05 -2.25724e-19 -6.18184e-05 -4.67122e-20 0.000249338 2.14467e-19 -9.99161e-05 4.16865e-05 -1.42317e-19 -0.000135712 -1.63941e-19 -0.000278883 2.32231e-19 0.000116877 3.70209e-20 -4.57922e-05 5.12902e-21 -8.45501e-05 1.29295e-19 
850.5 0 -1.14962e-19 0.000123732 1.91554e-20 -5.03201e-05 -0.002141 -6.22381e-19 -0.000319889 -2.30622e-19 4.35695e-05 -9.29195e-20 -0.000281173 1.87134e-19 1.82394e-19 -9.79777e-05 -2.48096e-19 -5.47083e-05 -5.10231e-20 0.000243968 2.1791e-19 -8.04624e-05 3.83661e-05 -1.63749e-19 -0.000134219 -1.2598e-19 -0.000270383 2.50726e-19 0.000125573 2.77666e-20 -4.3091e-05 1.64701e-20 -9.11773e-05 1.19733e-19 
850.85 0 -9.66193e-20 0.00018972 6.56183e-21 -4.44406e-05 -0.00210257 -6.03324e-19 -0.000335128 -2.03612e-19 5.06748e-05 -9.793e-20 -0.000273534 1.76403e-19 1.84539e-19 -9.7813e-05 -2.82578e-19 -4.93787e-05 -5.48511e-20 0.000240082 2.30803e-19 -5.61643e-05 3.47129e-05 -1.60593e-19 -0.000131144 -1.01949e-19 -0.000255272 2.84474e-19 0.000131038 1.46403e-20 -3.697e-05 1.2431e-20 -9.91645e-05 1.1154e-19 
851.2 0 -6.99165e-20 0.000254866 -1.16729e-20 -3.70958e-05 -0.00205712 -5.73248e-19 -0.000346507 -1.76145e-19 5.06776e-05 -1.08679e-19 -0.000260464 1.58917e-19 1.71718e-19 -9.51436e-05 -2.94159e-19 -4.69246e-05 -4.19357e-20 0.000233363 2.30481e-19 -3.35758e-05 3.12504e-05 -1.56769e-19 -0.000126949 -8.39628e-20 -0.000235241 3.1393e-19 0.000132841 2.26287e-20 -2.97115e-05 -1.24579e-20 -0.000106835 1.09027e-19 
851.55 0 -4.70709e-20 0.000319226 -3.5349e-20 -2.70609e-05 -0.00200544 -5.47394e-19 -0.000359407 -1.52976e-19 4.25399e-05 -1.08849e-19 -0.000239225 1.44046e-19 1.37285e-19 -8.93684e-05 -3.16522e-19 -4.87092e-05 -1.80102e-20 0.000223103 2.26166e-19 -1.97515e-05 2.55668e-05 -1.58811e-19 -0.00012058 -6.93847e-20 -0.000214163 3.33363e-19 0.000132091 2.95513e-20 -2.30561e-05 -3.09159e-20 -0.00011185 9.55339e-20 
851.9 0 -3.80983e-20 0.000382119 -7.22625e-20 -1.32994e-05 -0.00194977 -5.25954e-19 -0.000382822 -1.26009e-19 2.93059e-05 -1.13912e-19 -0.000210609 1.29924e-19 9.77305e-20 -8.03505e-05 -3.36133e-19 -5.51799e-05 8.41261e-21 0.000211805 1.94177e-19 -1.34537e-05 1.45361e-05 -1.66338e-19 -0.00010957 -4.286e-20 -0.000196769 3.45543e-19 0.000131055 4.86062e-20 -1.85251e-05 -4.64073e-20 -0.000111727 7.20062e-20 
852.25 0 -3.28458e-20 0.000439852 -1.08334e-19 1.22341e-06 -0.0018958 -5.0427e-19 -0.000417435 -1.16267e-19 1.84845e-05 -1.15581e-19 -0.000180181 1.17488e-19 8.1381e-20 -6.77514e-05 -3.39838e-19 -6.6738e-05 4.12217e-20 0.000201493 1.55735e-19 -1.13828e-05 -1.19603e-06 -1.60754e-19 -9.3581e-05 -3.13149e-20 -0.000182169 3.45701e-19 0.000131256 6.32407e-20 -1.65592e-05 -5.48838e-20 -0.000106485 4.59343e-20 
852.6 0 -2.79725e-20 0.000489099 -1.40439e-19 1.31262e-05 -0.00184646 -4.93186e-19 -0.000454341 -1.30816e-19 1.65882e-05 -1.43415e-19 -0.000152117 1.01896e-19 8.33827e-20 -4.98274e-05 -3.35753e-19 -8.41763e-05 7.33871e-20 0.000191295 1.25275e-19 -1.54692e-05 -1.71186e-05 -1.48208e-19 -7.49023e-05 -6.51115e-21 -0.000166677 3.44026e-19 0.000131508 8.42111e-20 -1.62247e-05 -6.29142e-20 -9.75506e-05 1.07231e-20 
852.95 0 -1.82941e-20 0.000531736 -1.68965e-19 2.25325e-05 -0.00180213 -4.69626e-19 -0.000482002 -1.49657e-19 2.24103e-05 -1.71784e-19 -0.00012517 9.31494e-20 1.07938e-19 -2.56126e-05 -3.17074e-19 -0.000105537 9.62476e-20 0.000179503 9.19135e-20 -2.74302e-05 -2.83093e-05 -1.22141e-19 -5.76752e-05 1.39139e-20 -0.000151015 3.29215e-19 0.000131124 1.20803e-19 -1.69871e-05 -6.24645e-20 -8.61459e-05 -8.88466e-21 
853.3 0 -2.32776e-20 0.00057171 -1.99024e-19 3.04784e-05 -0.00176485 -4.50426e-19 -0.000493776 -1.62094e-19 3.00178e-05 -1.73904e-19 -9.6953e-05 7.69263e-20 1.2816e-19 -2.66568e-07 -2.87767e-19 -0.000127582 1.3346e-19 0.000165108 5.15199e-20 -4.42537e-05 -3.23871e-05 -8.69362e-20 -4.58912e-05 4.06369e-20 -0.000137297 3.08776e-19 0.000131704 1.60156e-19 -2.15987e-05 -6.20119e-20 -7.29561e-05 -1.16951e-20 
853.65 0 -2.5979e-20 0.000611018 -2.26994e-19 3.56683e-05 -0.00173666 -4.17438e-19 -0.000489174 -1.66458e-19 3.47115e-05 -1.50189e-19 -6.55274e-05 7.18829e-20 1.35843e-19 2.03047e-05 -2.65665e-19 -0.000150745 1.6215e-19 0.000147879 9.26309e-21 -6.26422e-05 -2.97788e-05 -4.83247e-20 -4.08153e-05 4.78995e-20 -0.000127405 2.86568e-19 0.000135558 1.76767e-19 -3.06817e-05 -5.9464e-20 -5.79615e-05 -5.54664e-21 
854 0 -1.8004e-20 0.000650218 -2.52627e-19 3.74313e-05 -0.001713 -3.90503e-19 -0.000473232 -1.7511e-19 3.46093e-05 -1.0749e-19 -3.0698e-05 8.14127e-20 1.2943e-19 3.61794e-05 -2.43133e-19 -0.000176117 1.87538e-19 0.000131214 -2.48198e-20 -8.32819e-05 -2.29968e-05 -1.63018e-21 -4.14409e-05 5.34684e-20 -0.00012106 2.51338e-19 0.000143543 1.76621e-19 -4.29671e-05 -7.57825e-20 -4.13613e-05 4.23045e-21 
854.35 0 -2.37558e-20 0.000691541 -2.55153e-19 3.65354e-05 -0.00168944 -3.61477e-19 -0.000450874 -1.90434e-19 2.93059e-05 -6.1153e-20 5.06985e-06 8.80208e-20 9.88457e-20 4.99539e-05 -2.31562e-19 -0.000200987 2.1747e-19 0.000119269 -6.64825e-20 -0.00010507 -1.45361e-05 3.43681e-20 -4.38222e-05 3.85195e-20 -0.000118758 2.19214e-19 0.000154792 1.77757e-19 -5.60136e-05 -9.61657e-20 -2.34953e-05 2.44658e-20 
854.7 0 -4.31258e-20 0.000735951 -2.48978e-19 3.16256e-05 -0.00166848 -3.45811e-19 -0.000424525 -1.99881e-19 2.18269e-05 -9.0335e-21 3.73846e-05 9.39742e-20 6.85639e-20 6.54807e-05 -2.35787e-19 -0.000221739 2.32911e-19 0.000115048 -1.09226e-19 -0.000125799 -4.9874e-06 5.23885e-20 -4.33889e-05 1.58308e-20 -0.000120826 1.85746e-19 0.000168952 1.85789e-19 -6.74187e-05 -1.21214e-19 -5.61982e-06 6.4168e-20 
855.05 0 -6.41144e-20 0.000782341 -2.54555e-19 2.09927e-05 -0.00165246 -3.48079e-19 -0.000393431 -1.99509e-19 1.71861e-05 5.19781e-20 5.9479e-05 1.07239e-19 5.39122e-20 8.55302e-05 -2.3539e-19 -0.000237465 2.44425e-19 0.000118434 -1.38587e-19 -0.000147646 5.93336e-06 6.69036e-20 -3.96028e-05 -1.50172e-21 -0.000125116 1.46064e-19 0.000183757 1.84529e-19 -7.5859e-05 -1.29809e-19 9.10103e-06 9.50778e-20 
855.4 0 -8.74949e-20 0.000828444 -2.46475e-19 7.162e-06 -0.00163972 -3.44676e-19 -0.000356827 -1.86873e-19 1.46634e-05 9.42851e-20 7.10915e-05 1.23154e-19 4.27818e-20 0.000107434 -2.25791e-19 -0.000245186 2.75002e-19 0.000125878 -1.57525e-19 -0.000172229 1.96409e-05 8.32366e-20 -3.56163e-05 -3.15546e-21 -0.000130147 1.16935e-19 0.000196582 1.80255e-19 -8.09513e-05 -1.41774e-19 1.82164e-05 1.04103e-19 
855.75 0 -1.04012e-19 0.000873599 -2.28459e-19 -5.14888e-06 -0.00162898 -3.3155e-19 -0.000314819 -1.6602e-19 7.81995e-06 1.26031e-19 7.74369e-05 1.20441e-19 2.70408e-20 0.00012512 -2.18599e-19 -0.000241799 2.83218e-19 0.000132323 -1.67945e-19 -0.000197151 3.52437e-05 1.30319e-19 -3.24613e-05 9.20107e-21 -0.000134194 1.0128e-19 0.000207864 1.6771e-19 -8.35994e-05 -1.52673e-19 2.16393e-05 1.06056e-19 
856.1 0 -1.36916e-19 0.000918309 -2.09169e-19 -1.3024e-05 -0.00161913 -3.19308e-19 -0.000268301 -1.40281e-19 -3.83798e-06 1.37058e-19 8.00679e-05 1.08459e-19 5.73247e-21 0.000139697 -2.15578e-19 -0.00023013 2.72433e-19 0.000136988 -1.64911e-19 -0.000218435 5.00594e-05 1.61853e-19 -2.83582e-05 1.47085e-20 -0.000135636 7.59928e-20 0.000217873 1.57627e-19 -8.54836e-05 -1.60719e-19 1.87121e-05 1.06814e-19 
856.45 0 -1.49046e-19 0.000961887 -2.0643e-19 -1.51309e-05 -0.00160615 -3.27381e-19 -0.000219122 -1.18144e-19 -1.26167e-05 1.25945e-19 7.99127e-05 9.67041e-20 -1.52188e-20 0.000153796 -2.13258e-19 -0.000215676 2.58444e-19 0.000140176 -1.67976e-19 -0.000233321 6.09306e-05 1.80196e-19 -2.10134e-05 1.32996e-20 -0.000133613 5.54861e-20 0.000226417 1.48251e-19 -8.95496e-05 -1.80393e-19 9.9781e-06 1.0608e-19 
856.8 0 -1.44544e-19 0.00100589 -2.09876e-19 -1.39686e-05 -0.00158884 -3.45763e-19 -0.000169617 -1.13175e-19 -1.28263e-05 1.01696e-19 8.06299e-05 8.1434e-20 -3.7984e-20 0.000164611 -1.90105e-19 -0.000207141 2.43485e-19 0.000137732 -1.67032e-19 -0.000243277 6.7991e-05 1.81116e-19 -9.37023e-06 2.4742e-20 -0.00012811 2.85217e-20 0.000232643 1.26239e-19 -9.63293e-05 -1.75289e-19 -1.36199e-06 1.13134e-19 
857.15 0 -1.42375e-19 0.00105295 -2.1651e-19 -1.22839e-05 -0.00157123 -3.74038e-19 -0.000124466 -1.02454e-19 -2.48196e-06 9.43428e-20 8.65722e-05 6.70893e-20 -4.49645e-20 0.000171767 -1.6382e-19 -0.00021047 2.29237e-19 0.000127758 -1.56425e-19 -0.000248535 7.2525e-05 2.02332e-19 5.79278e-06 3.83847e-20 -0.000121567 2.10382e-20 0.000234972 1.15296e-19 -0.000105064 -1.71721e-19 -1.2523e-05 1.10169e-19 
857.5 0 -1.53643e-19 0.00110082 -1.81926e-19 -1.02826e-05 -0.00155448 -3.68416e-19 -8.81504e-05 -7.84631e-20 1.8022e-05 1.00658e-19 9.84983e-05 4.68229e-20 -4.42766e-20 0.00017757 -1.21507e-19 -0.000224236 2.10737e-19 0.00011229 -1.50225e-19 -0.000244748 7.43628e-05 2.4874e-19 2.21695e-05 5.46962e-20 -0.000117239 4.25016e-20 0.000234195 1.32548e-19 -0.000114615 -1.85622e-19 -1.90177e-05 1.13153e-19 
857.85 0 -1.602e-19 0.00114543 -1.3422e-19 -8.49148e-06 -0.00153484 -3.63113e-19 -6.02552e-05 -3.92875e-20 4.50924e-05 1.16482e-19 0.000113786 2.25151e-20 -3.8637e-20 0.000179947 -9.71827e-20 -0.000241621 1.83266e-19 9.59887e-05 -1.35571e-19 -0.000230394 7.52142e-05 2.67645e-19 3.62167e-05 5.36086e-20 -0.000116509 6.12087e-20 0.000231386 1.42365e-19 -0.00012235 -1.9998e-19 -2.00568e-05 1.01303e-19 
858.2 0 -1.57457e-19 0.00118756 -9.11838e-20 -1.04595e-05 -0.00151275 -3.528e-19 -3.80978e-05 -3.39771e-20 7.31144e-05 1.32623e-19 0.000130499 2.76672e-21 -2.62932e-20 0.000176337 -8.56777e-20 -0.000254206 1.60796e-19 8.29547e-05 -1.28681e-19 -0.000211318 7.84378e-05 2.88606e-19 4.62645e-05 5.6626e-20 -0.000119579 5.3843e-20 0.000224453 1.44464e-19 -0.000128338 -2.13211e-19 -1.76762e-05 8.04341e-20 
858.55 0 -1.66981e-19 0.00122924 -3.88703e-20 -1.6914e-05 -0.00149302 -3.52692e-19 -2.0946e-05 -2.64519e-20 9.66928e-05 1.53581e-19 0.000144687 -2.25915e-20 -1.74916e-20 0.000169797 -6.49375e-20 -0.000261061 1.49156e-19 7.2766e-05 -1.35244e-19 -0.000192268 8.30276e-05 2.85553e-19 5.25437e-05 7.00684e-20 -0.000125933 4.18809e-20 0.000210819 1.56989e-19 -0.000134289 -2.39424e-19 -1.33338e-05 7.25939e-20 
858.9 0 -1.75953e-19 0.00127007 1.21137e-20 -2.48482e-05 -0.00147463 -3.56454e-19 -7.22691e-06 7.47265e-21 0.000113817 1.47567e-19 0.000150259 -2.81704e-20 9.27404e-21 0.000163113 -4.17181e-20 -0.000266064 1.46891e-19 6.38583e-05 -1.61931e-19 -0.000172691 8.58512e-05 2.68723e-19 5.53011e-05 9.5441e-20 -0.000135264 4.52095e-20 0.000192332 1.52167e-19 -0.00013965 -2.57696e-19 -9.566e-06 7.41319e-20 
859.25 0 -1.79957e-19 0.00130932 5.75346e-20 -3.31777e-05 -0.00145309 -3.52096e-19 4.41459e-06 2.6352e-20 0.000120633 1.33606e-19 0.000143664 -3.70552e-20 4.05251e-20 0.000155306 -3.08054e-20 -0.000269584 1.33343e-19 5.68451e-05 -1.65874e-19 -0.000151586 8.63524e-05 2.45965e-19 5.52053e-05 1.12351e-19 -0.000147956 4.8712e-20 0.000174371 1.41246e-19 -0.000141567 -2.81624e-19 -9.0088e-06 6.8969e-20 
859.6 0 -1.95847e-19 0.00134725 1.06443e-19 -4.20139e-05 -0.00142778 -3.40252e-19 1.41369e-05 3.77489e-20 0.000112947 1.32272e-19 0.000123732 -5.14475e-20 5.51826e-20 0.000147443 -3.05539e-20 -0.000269869 1.1401e-19 5.4197e-05 -1.67633e-19 -0.000126714 8.56102e-05 2.13677e-19 5.0514e-05 1.12886e-19 -0.000161923 5.22168e-20 0.000159657 1.03511e-19 -0.000137267 -3.0674e-19 -1.11503e-05 7.52948e-20 
859.95 0 -1.95288e-19 0.00138433 1.42749e-19 -4.84317e-05 -0.0014004 -3.20777e-19 2.1871e-05 5.19617e-20 9.36202e-05 1.4619e-19 9.30831e-05 -6.56414e-20 6.56395e-20 0.000142841 -4.04238e-20 -0.000264209 9.38511e-20 5.40414e-05 -1.6206e-19 -9.45782e-05 8.27308e-05 1.82718e-19 3.96479e-05 9.77678e-20 -0.000174726 3.95727e-20 0.000145328 6.024e-20 -0.000128574 -3.0546e-19 -1.35548e-05 8.05427e-20 
860.3 0 -1.83372e-19 0.00142088 1.49803e-19 -5.15445e-05 -0.00137315 -3.18627e-19 2.69722e-05 7.36396e-20 6.921e-05 1.54303e-19 5.77369e-05 -5.89298e-20 6.97116e-20 0.000142458 -3.74314e-20 -0.000251122 6.24941e-20 5.28641e-05 -1.69689e-19 -5.78901e-05 7.49341e-05 1.71131e-19 2.62398e-05 7.91766e-20 -0.000185815 1.80838e-20 0.00012981 1.97493e-20 -0.000118196 -2.95904e-19 -1.66995e-05 6.33402e-20 
860.65 0 -1.95706e-19 0.00145408 1.4094e-19 -5.39799e-05 -0.00134856 -3.23142e-19 2.40203e-05 8.8125e-20 4.42248e-05 1.47738e-19 2.02301e-05 -5.06333e-20 5.71656e-20 0.000143384 -2.85553e-20 -0.00023274 2.35274e-20 5.2641e-05 -1.95025e-19 -2.33023e-05 6.32613e-05 1.38399e-19 1.60503e-05 6.43716e-20 -0.000194156 -8.94885e-21 0.000114071 -1.64157e-20 -0.000107255 -2.93209e-19 -2.30233e-05 3.31376e-20 
861 0 -2.20305e-19 0.00147974 1.38507e-19 -5.75459e-05 -0.00132569 -3.21797e-19 8.55587e-06 1.02487e-19 2.39772e-05 1.1464e-19 -1.80769e-05 -4.55222e-20 4.26364e-20 0.000141267 -9.96442e-21 -0.000212184 -1.29921e-20 5.62387e-05 -2.30622e-19 9.41001e-06 4.94159e-05 1.27006e-19 1.00818e-05 5.45478e-20 -0.000198926 -2.93242e-20 9.82757e-05 -5.20819e-20 -9.75346e-05 -3.02038e-19 -3.25434e-05 7.2624e-21 
861.35 0 -2.4152e-19 0.00149776 1.40243e-19 -6.12572e-05 -0.00130115 -3.18514e-19 -1.5334e-05 1.02856e-19 1.59731e-05 7.98956e-20 -5.19767e-05 -4.03706e-20 2.69423e-20 0.000136909 1.29181e-20 -0.000192718 -3.5224e-20 6.35331e-05 -2.60513e-19 4.13892e-05 3.65245e-05 8.46634e-20 7.19305e-06 3.93569e-20 -0.000201069 -2.11009e-20 8.4069e-05 -5.94678e-20 -9.13237e-05 -3.19129e-19 -4.16497e-05 -2.71907e-20 
861.7 0 -2.67228e-19 0.00151173 1.3797e-19 -6.25297e-05 -0.00127271 -3.29656e-19 -4.37821e-05 1.11805e-19 2.03572e-05 3.86401e-20 -7.49041e-05 -4.06305e-20 1.08488e-20 0.000133672 2.99556e-20 -0.00017751 -6.89372e-20 7.19412e-05 -2.68506e-19 6.82769e-05 2.76067e-05 3.89153e-20 7.09522e-06 1.49971e-20 -0.000202134 1.1658e-20 7.30507e-05 -6.75005e-20 -8.96045e-05 -3.336e-19 -4.64744e-05 -4.87874e-20 
862.05 0 -2.86472e-19 0.00152601 1.31375e-19 -6.05356e-05 -0.00124014 -3.46975e-19 -7.56908e-05 1.24705e-19 2.78631e-05 3.43982e-20 -8.61719e-05 -3.91468e-20 -1.94984e-20 0.000132672 5.45589e-20 -0.000167937 -1.04142e-19 7.93396e-05 -2.73734e-19 8.64949e-05 2.1822e-05 -6.21092e-21 9.21707e-06 -1.14268e-20 -0.000203536 4.40356e-20 6.51591e-05 -6.24354e-20 -9.28824e-05 -3.3805e-19 -4.7946e-05 -6.08855e-20 
862.4 0 -3.06067e-19 0.00154172 1.2831e-19 -5.68272e-05 -0.00120574 -3.7029e-19 -0.000109545 1.33479e-19 3.07931e-05 2.24316e-20 -9.01419e-05 -4.59312e-20 -2.88419e-20 0.00013501 1.05318e-19 -0.000161969 -1.36541e-19 8.84459e-05 -2.6161e-19 9.53667e-05 1.92047e-05 -3.80664e-20 1.26641e-05 -4.00166e-20 -0.000206818 6.09428e-20 5.81781e-05 -5.52329e-20 -0.000101421 -3.39563e-19 -5.0123e-05 -9.21032e-20 
862.75 0 -3.11027e-19 0.00155637 1.16968e-19 -5.34143e-05 -0.00117066 -3.90316e-19 -0.000142792 1.36939e-19 3.06694e-05 1.44493e-20 -9.2936e-05 -6.16485e-20 -2.08048e-20 0.000140631 1.47842e-19 -0.000157434 -1.43123e-19 0.000101798 -2.37495e-19 9.75927e-05 2.12447e-05 -7.18257e-20 1.80394e-05 -6.35073e-20 -0.000211342 4.30653e-20 4.96431e-05 -2.67628e-20 -0.000113084 -3.34433e-19 -5.42239e-05 -1.27944e-19 
863.1 0 -3.16949e-19 0.00156745 9.68821e-20 -5.12693e-05 -0.00113203 -4.02553e-19 -0.000167784 1.62447e-19 3.1708e-05 1.74911e-20 -0.000100209 -6.14713e-20 -5.00249e-21 0.000147336 1.73231e-19 -0.000152061 -1.4819e-19 0.000118784 -2.01377e-19 9.78453e-05 2.63715e-05 -8.4086e-20 2.42311e-05 -1.03469e-19 -0.000214406 2.82746e-20 3.82807e-05 9.71745e-21 -0.000124066 -3.16887e-19 -5.95102e-05 -1.6175e-19 
863.45 0 -3.22038e-19 0.00157477 8.02805e-20 -5.04744e-05 -0.00108729 -4.02806e-19 -0.000178752 1.83211e-19 3.58668e-05 4.00144e-20 -0.000111285 -5.57438e-20 1.2955e-20 0.00015292 2.06991e-19 -0.000143639 -1.38131e-19 0.000137629 -1.75817e-19 0.000102064 3.04031e-05 -8.95689e-20 2.72552e-05 -1.31028e-19 -0.000212812 4.79068e-21 2.40467e-05 2.93343e-20 -0.000132891 -3.20048e-19 -6.54372e-05 -1.73772e-19 
863.8 0 -3.40392e-19 0.00158128 5.6834e-20 -4.98297e-05 -0.00103869 -3.74359e-19 -0.000179202 1.86915e-19 4.11002e-05 7.24492e-20 -0.000119738 -5.36007e-20 3.87554e-20 0.000154818 2.42777e-19 -0.000130101 -1.14134e-19 0.000155307 -1.52637e-19 0.000111555 2.96094e-05 -8.90858e-20 2.53169e-05 -1.45816e-19 -0.000204232 -2.19323e-20 9.15475e-06 1.60954e-20 -0.000137462 -3.35184e-19 -7.1839e-05 -1.68997e-19 
864.15 0 -3.61752e-19 0.00158908 4.31222e-20 -4.72735e-05 -0.000992695 -3.29194e-19 -0.000177916 1.89353e-19 4.41481e-05 9.59361e-20 -0.000121678 -5.15833e-20 7.43099e-20 0.000151215 2.75223e-19 -0.000110199 -8.9081e-20 0.000170692 -1.29191e-19 0.00012134 2.46329e-05 -8.37927e-20 1.99079e-05 -1.5182e-19 -0.000189922 -5.28687e-20 -5.56634e-06 -5.19694e-21 -0.000134627 -3.34356e-19 -7.69117e-05 -1.54584e-19 
864.5 0 -3.8269e-19 0.00159761 4.5928e-20 -4.11089e-05 -0.000953244 -2.82823e-19 -0.000180626 1.73818e-19 4.11449e-05 1.00395e-19 -0.000118071 -7.32354e-20 1.01788e-19 0.000143334 2.90336e-19 -8.68246e-05 -6.86976e-20 0.000183076 -1.21165e-19 0.000128955 2.04762e-05 -8.97646e-20 1.4449e-05 -1.42669e-19 -0.000174485 -7.21009e-20 -1.95627e-05 -3.20946e-20 -0.000125805 -3.41019e-19 -8.15161e-05 -1.30346e-19 
864.85 0 -3.91445e-19 0.00160715 4.07516e-20 -3.21121e-05 -0.000917198 -2.45153e-19 -0.000186243 1.70006e-19 3.15313e-05 9.71054e-20 -0.000112148 -1.00513e-19 1.17789e-19 0.000133952 2.91424e-19 -6.41344e-05 -3.71845e-20 0.00019024 -1.07172e-19 0.000133221 2.12429e-05 -8.3229e-20 9.2948e-06 -1.19035e-19 -0.00016281 -9.33805e-20 -2.95171e-05 -5.25447e-20 -0.000114417 -3.32559e-19 -8.83801e-05 -1.24325e-19 
865.2 0 -3.90102e-19 0.00161832 3.68272e-20 -2.35176e-05 -0.000878875 -2.09249e-19 -0.000192067 1.77024e-19 2.12642e-05 8.71794e-20 -0.00010537 -1.04678e-19 1.34156e-19 0.000124673 3.01159e-19 -4.46769e-05 -2.24241e-21 0.000194241 -9.35536e-20 0.000131939 2.71324e-05 -7.74212e-20 2.26001e-06 -9.96184e-20 -0.000157003 -8.9047e-20 -3.31858e-05 -7.251e-20 -0.000102701 -3.25379e-19 -9.62467e-05 -1.18796e-19 
865.55 0 -3.66086e-19 0.00163109 1.09715e-20 -1.65171e-05 -0.000835052 -1.74656e-19 -0.000197289 1.98051e-19 1.62287e-05 5.7949e-20 -9.96375e-05 -9.85255e-20 1.57936e-19 0.000114888 3.10676e-19 -3.0375e-05 2.38891e-20 0.000201626 -7.68955e-20 0.000123578 3.57737e-05 -8.52411e-20 -6.26224e-06 -8.29729e-20 -0.000153719 -8.60473e-20 -3.04624e-05 -9.94952e-20 -9.12978e-05 -3.28561e-19 -0.000104584 -1.21885e-19 
865.9 0 -3.35834e-19 0.00164351 3.44659e-21 -1.02451e-05 -0.000783605 -1.46433e-19 -0.000201652 2.16854e-19 1.60662e-05 3.4517e-20 -0.000100683 -7.8645e-20 1.66051e-19 0.000103755 3.21248e-19 -2.17948e-05 3.08863e-20 0.000217655 -6.71868e-20 0.000109743 4.54115e-05 -1.01701e-19 -1.44546e-05 -7.48846e-20 -0.000148952 -7.17592e-20 -2.27353e-05 -1.10103e-19 -7.81902e-05 -3.34203e-19 -0.000113539 -1.10448e-19 
866.25 0 -3.08551e-19 0.00165373 1.1189e-20 -5.03239e-06 -0.00072322 -1.19778e-19 -0.000202977 2.34282e-19 1.44432e-05 1.31137e-20 -0.000106786 -6.63156e-20 1.72337e-19 9.2977e-05 3.06624e-19 -1.94008e-05 2.15191e-20 0.000238171 -6.5254e-20 9.74654e-05 5.71937e-05 -9.18132e-20 -2.04062e-05 -6.71897e-20 -0.000141509 -3.79158e-20 -1.06158e-05 -1.07057e-19 -6.25508e-05 -3.48946e-19 -0.000120049 -1.01516e-19 
866.6 0 -2.90222e-19 0.00166233 9.68941e-21 -2.16763e-06 -0.000652444 -1.05684e-19 -0.000198502 2.49497e-19 1.114e-05 -5.22436e-21 -0.000111117 -5.25045e-20 1.67478e-19 8.54165e-05 3.01036e-19 -2.22943e-05 1.19126e-20 0.000252568 -7.3751e-20 9.22553e-05 7.31424e-05 -9.12378e-20 -2.25139e-05 -6.48333e-20 -0.000130698 -9.61156e-21 4.9285e-06 -9.49811e-20 -4.39865e-05 -3.66826e-19 -0.000121173 -9.63304e-20 
866.95 0 -2.78052e-19 0.00167171 2.88674e-20 -1.47382e-06 -0.000571118 -8.82014e-20 -0.000184489 2.85081e-19 1.3964e-05 3.6905e-21 -0.000113169 -3.71045e-20 1.44972e-19 8.2442e-05 2.9527e-19 -2.77387e-05 1.40297e-20 0.000253347 -9.46956e-20 9.85819e-05 9.36801e-05 -7.09801e-20 -1.88314e-05 -4.87481e-20 -0.000118237 2.65783e-20 2.07193e-05 -8.57776e-20 -2.37636e-05 -3.72963e-19 -0.000116959 -1.0003e-19 
867.3 0 -2.62584e-19 0.00168276 5.07161e-20 -2.32137e-06 -0.000483397 -5.62706e-20 -0.000159049 3.15555e-19 2.7451e-05 1.83595e-20 -0.000115813 -3.49772e-20 1.17626e-19 8.1925e-05 2.92816e-19 -3.40612e-05 -3.88543e-21 0.000240468 -1.12452e-19 0.000118587 0.000116535 -8.04207e-20 -1.00421e-05 -2.65791e-20 -0.000106713 4.56592e-20 3.30864e-05 -5.87276e-20 -5.81478e-06 -3.76365e-19 -0.00011128 -1.06072e-19 
867.65 0 -2.59349e-19 0.001693 7.08431e-20 -6.39267e-06 -0.000395123 -1.38667e-20 -0.000127475 3.37097e-19 5.00576e-05 1.75717e-20 -0.000120501 -2.73432e-20 7.37815e-20 8.15984e-05 2.78288e-19 -4.1238e-05 -2.09185e-20 0.000219069 -1.33285e-19 0.000149207 0.000135703 -8.62215e-20 2.3707e-07 9.74644e-23 -9.7538e-05 5.82022e-20 4.01956e-05 -3.42215e-20 6.64495e-06 -3.66275e-19 -0.000105589 -1.13032e-19 
868 0 -2.5746e-19 0.00170168 9.19428e-20 -1.47114e-05 -0.000310658 1.98322e-20 -9.7644e-05 3.61876e-19 7.78406e-05 -2.95679e-21 -0.000128342 -4.09056e-20 3.0944e-20 7.83216e-05 2.54642e-19 -5.0084e-05 -3.84713e-20 0.000194271 -1.58778e-19 0.00018297 0.00014751 -7.83766e-20 8.34741e-06 2.82646e-20 -9.30131e-05 8.12214e-20 4.37768e-05 -2.17786e-20 1.63535e-05 -3.64114e-19 -9.75699e-05 -1.1718e-19 
868.35 0 -2.59425e-19 0.00170993 1.24574e-19 -2.61686e-05 -0.000231956 4.73766e-20 -7.20047e-05 3.78902e-19 0.000110456 -2.16461e-20 -0.000139777 -5.93064e-20 -4.90393e-21 6.84198e-05 2.2353e-19 -6.1728e-05 -4.63755e-20 0.000170678 -1.80127e-19 0.000213114 0.000156693 -6.01255e-20 1.20721e-05 5.9457e-20 -9.34852e-05 1.01049e-19 4.62185e-05 -3.10299e-21 2.78576e-05 -3.6485e-19 -8.74359e-05 -1.20497e-19 
868.7 0 -2.51905e-19 0.00171833 1.49013e-19 -3.74687e-05 -0.000158253 4.90341e-20 -5.13473e-05 3.78333e-19 0.000146397 -1.44679e-20 -0.000155035 -7.15144e-20 -4.21004e-20 5.39879e-05 1.8383e-19 -7.54138e-05 -7.71766e-20 0.000149188 -1.96475e-19 0.000238877 0.00016791 -2.01261e-20 1.20368e-05 8.83858e-20 -9.74125e-05 1.14249e-19 4.67477e-05 8.8888e-21 4.06226e-05 -3.7675e-19 -7.76769e-05 -1.23109e-19 
869.05 0 -2.44142e-19 0.0017266 1.71175e-19 -4.57663e-05 -8.94138e-05 4.33126e-20 -3.65835e-05 3.73585e-19 0.000178729 1.33465e-20 -0.000174033 -5.84022e-20 -8.13126e-20 3.83463e-05 1.44959e-19 -8.70177e-05 -9.31448e-20 0.000130974 -2.1374e-19 0.000260205 0.000180581 3.65499e-22 9.71678e-06 1.2975e-19 -0.00010444 1.30136e-19 4.51298e-05 2.43546e-20 5.32208e-05 -3.84193e-19 -6.8269e-05 -1.34988e-19 
869.4 0 -2.38658e-19 0.00173334 1.71397e-19 -5.16456e-05 -2.51746e-05 3.60087e-20 -2.74967e-05 3.69704e-19 0.000202875 3.47519e-20 -0.000195796 -6.08245e-20 -9.43148e-20 2.48134e-05 9.26307e-20 -9.27233e-05 -8.91594e-20 0.000120732 -2.27622e-19 0.000272056 0.000192156 3.45491e-20 4.29053e-06 1.49924e-19 -0.000113435 1.11036e-19 4.31168e-05 5.22047e-20 6.63393e-05 -3.94203e-19 -5.54347e-05 -1.46424e-19 
869.75 0 -2.24316e-19 0.00173794 1.63087e-19 -5.64412e-05 3.59631e-05 1.54685e-20 -2.36207e-05 3.35443e-19 0.000220039 6.87769e-20 -0.000217352 -6.16319e-20 -9.93922e-20 1.51564e-05 4.91311e-20 -9.47145e-05 -7.54526e-20 0.000116297 -2.24904e-19 0.000272465 0.000200847 4.48642e-20 -4.55134e-06 1.70727e-19 -0.000120964 8.09554e-20 4.28664e-05 6.91781e-20 8.02245e-05 -3.79846e-19 -3.6938e-05 -1.44002e-19 
870.1 0 -2.15736e-19 0.00174062 1.73294e-19 -6.18795e-05 9.53395e-05 1.67504e-22 -2.26828e-05 2.9665e-19 0.000232397 9.41167e-20 -0.000235585 -5.39645e-20 -1.14547e-19 6.04012e-06 1.11381e-20 -9.78378e-05 -4.99436e-20 0.000109753 -2.18361e-19 0.000263464 0.000205989 4.86032e-20 -1.62233e-05 1.77973e-19 -0.000123175 3.89834e-20 4.48822e-05 9.53698e-20 9.54044e-05 -3.54908e-19 -1.79142e-05 -1.44425e-19 
870.45 0 -2.03154e-19 0.00174139 1.91698e-19 -6.8079e-05 0.000154419 -1.79672e-20 -1.9113e-05 2.39805e-19 0.000240589 1.24361e-19 -0.000249953 -3.72671e-20 -1.34981e-19 -4.74287e-06 -3.16432e-20 -0.000101501 -9.52472e-21 9.96765e-05 -2.18531e-19 0.000245863 0.000207115 5.37528e-20 -2.98899e-05 1.86033e-19 -0.000120733 -1.41591e-20 4.84693e-05 9.68836e-20 0.000111187 -3.1585e-19 -4.90598e-06 -1.61395e-19 
870.8 0 -2.02951e-19 0.00173991 2.22208e-19 -7.38112e-05 0.000213079 -2.33419e-20 -1.27915e-05 1.76119e-19 0.000245043 1.4804e-19 -0.000261977 -1.2312e-20 -1.37372e-19 -1.40382e-05 -5.22197e-20 -0.000103197 1.93888e-20 8.91429e-05 -2.1008e-19 0.000221347 0.000204832 5.85096e-20 -4.33016e-05 1.90004e-19 -0.000118641 -7.31116e-20 5.4144e-05 9.39696e-20 0.000126447 -2.93595e-19 1.8209e-06 -1.64288e-19 
871.15 0 -2.13123e-19 0.00173478 2.50111e-19 -7.84028e-05 0.000271651 -2.20491e-20 -9.92514e-06 1.01055e-19 0.000247983 1.74087e-19 -0.000271841 -5.5518e-21 -1.44501e-19 -1.967e-05 -4.78016e-20 -0.000104835 1.76211e-20 7.96568e-05 -2.16993e-19 0.000198405 0.000198618 6.54804e-20 -5.41966e-05 1.76668e-19 -0.000118643 -1.15234e-19 6.04646e-05 7.39719e-20 0.000140438 -2.75555e-19 4.40633e-06 -1.72128e-19 
871.5 0 -2.34524e-19 0.00172493 2.54094e-19 -8.15094e-05 0.000331968 3.231e-21 -1.31293e-05 4.82985e-20 0.000249512 1.91942e-19 -0.000276848 -1.44506e-20 -1.48124e-19 -2.26274e-05 -1.11862e-20 -0.00010911 1.81552e-20 7.18756e-05 -2.3178e-19 0.000186907 0.000187771 5.83265e-20 -6.31039e-05 1.5139e-19 -0.000116804 -1.46528e-19 6.61928e-05 4.47401e-20 0.000152674 -2.56198e-19 3.0897e-06 -1.6798e-19 
871.85 0 -2.60056e-19 0.00170995 2.74821e-19 -8.19409e-05 0.000389898 4.18656e-20 -1.8832e-05 -5.38715e-21 0.000246232 2.06695e-19 -0.000276896 -4.04188e-20 -1.61742e-19 -2.45546e-05 2.74426e-20 -0.000116493 2.75995e-20 6.52876e-05 -2.41301e-19 0.000189084 0.000174476 4.1803e-20 -7.17812e-05 1.26765e-19 -0.00011098 -1.79988e-19 6.96975e-05 2.57002e-20 0.000163082 -2.51915e-19 1.01051e-06 -1.43523e-19 
872.2 0 -2.72352e-19 0.0016881 2.96811e-19 -7.99628e-05 0.000441021 6.80986e-20 -2.15912e-05 -4.31821e-20 0.000237416 2.07106e-19 -0.000275049 -7.50886e-20 -1.92791e-19 -2.5619e-05 5.63537e-20 -0.000126297 2.97505e-20 5.49931e-05 -2.43756e-19 0.000200559 0.000160264 2.28569e-20 -7.76422e-05 1.13115e-19 -0.000104507 -2.11034e-19 6.71735e-05 1.01853e-20 0.000171393 -2.37233e-19 2.43825e-06 -1.22564e-19 
872.55 0 -2.70463e-19 0.00166064 3.18842e-19 -7.73834e-05 0.000487421 8.40419e-20 -1.75353e-05 -6.35884e-20 0.00022655 2.12425e-19 -0.00027395 -1.031e-19 -2.16501e-19 -2.35723e-05 6.12091e-20 -0.00013543 4.00647e-20 3.7353e-05 -2.4011e-19 0.000215997 0.000144437 1.07691e-20 -7.70967e-05 1.04612e-19 -0.000100055 -2.26604e-19 5.79079e-05 -4.0975e-21 0.000176194 -2.24716e-19 9.00198e-06 -1.20098e-19 
872.9 0 -2.7106e-19 0.00163108 3.1949e-19 -7.52255e-05 0.000530412 8.18402e-20 -8.02057e-06 -7.57703e-20 0.000217345 2.0888e-19 -0.000273919 -1.41542e-19 -2.32032e-19 -1.84321e-05 6.47159e-20 -0.000141709 4.84072e-20 1.36975e-05 -2.32426e-19 0.000230195 0.000126905 3.18839e-21 -6.95589e-05 8.70675e-20 -9.53628e-05 -2.16141e-19 4.66018e-05 -2.13507e-20 0.000177031 -2.17969e-19 1.87021e-05 -1.14196e-19 
873.25 0 -2.61569e-19 0.00160054 3.15315e-19 -7.29214e-05 0.000573182 7.64544e-20 -3.37735e-07 -8.95225e-20 0.000211229 1.85585e-19 -0.000274493 -1.64626e-19 -2.47651e-19 -1.28863e-05 6.58397e-20 -0.000142147 5.97848e-20 -1.10587e-05 -2.35089e-19 0.000239393 0.000106782 -2.03611e-20 -5.77175e-05 7.40109e-20 -8.7614e-05 -1.81066e-19 3.74705e-05 -3.52419e-20 0.000175191 -2.08481e-19 2.7278e-05 -1.02709e-19 
873.6 0 -2.4916e-19 0.00156877 3.18419e-19 -6.85512e-05 0.000621638 6.89711e-20 3.40505e-07 -8.89401e-20 0.000206808 1.56438e-19 -0.000276545 -1.75786e-19 -2.68688e-19 -5.44881e-06 7.74805e-20 -0.000135076 5.27767e-20 -3.28372e-05 -2.37983e-19 0.000245555 8.41642e-05 -4.98989e-20 -4.60911e-05 6.97288e-20 -7.6294e-05 -1.14876e-19 3.16537e-05 -5.55525e-20 0.000172109 -1.82604e-19 3.39497e-05 -1.09657e-19 
873.95 0 -2.32688e-19 0.00153372 3.32689e-19 -6.13496e-05 0.000679612 4.92249e-20 -5.19614e-06 -7.97822e-20 0.000199783 1.31088e-19 -0.00028113 -1.83081e-19 -2.65549e-19 4.36041e-06 9.97908e-20 -0.000122784 5.38736e-20 -5.21563e-05 -2.33137e-19 0.000252414 6.3144e-05 -7.77213e-20 -4.03098e-05 6.72103e-20 -6.26289e-05 -4.55596e-20 2.8519e-05 -8.17319e-20 0.000168537 -1.47992e-19 3.94649e-05 -1.24106e-19 
874.3 0 -2.12207e-19 0.00149383 3.35374e-19 -5.47866e-05 0.000744247 3.87626e-20 -1.36959e-05 -6.25665e-20 0.000187117 1.07291e-19 -0.000287944 -1.8748e-19 -2.5325e-19 1.32344e-05 1.0225e-19 -0.000106013 6.24949e-20 -7.05645e-05 -2.37459e-19 0.000257145 4.8651e-05 -1.03283e-19 -4.35713e-05 5.52151e-20 -4.85411e-05 2.57855e-20 2.81911e-05 -1.0237e-19 0.00016491 -8.83522e-20 4.20656e-05 -1.53874e-19 
874.65 0 -1.87017e-19 0.00145236 3.29191e-19 -5.17676e-05 0.000807469 2.42421e-20 -2.16618e-05 -3.40592e-20 0.000166319 7.66678e-20 -0.000295199 -1.93514e-19 -2.40091e-19 1.81951e-05 9.71599e-20 -8.47591e-05 7.36472e-20 -8.81331e-05 -2.27622e-19 0.000256271 4.12285e-05 -1.15652e-19 -5.43381e-05 4.79046e-20 -3.49415e-05 7.8684e-20 3.21263e-05 -1.06054e-19 0.000161141 -1.39325e-20 4.04169e-05 -1.65116e-19 
875 0 -1.81251e-19 0.00141343 3.321e-19 -5.0955e-05 0.000862978 2.17889e-20 -2.72511e-05 -5.80771e-21 0.000137991 5.80357e-20 -0.000300916 -1.90962e-19 -2.29285e-19 1.72472e-05 9.57914e-20 -6.25223e-05 8.57791e-20 -0.000103125 -2.24213e-19 0.000249476 3.74807e-05 -1.09552e-19 -7.08101e-05 3.4112e-20 -2.00087e-05 1.10914e-19 3.98437e-05 -1.08184e-19 0.000157758 5.68029e-20 3.64625e-05 -1.63192e-19 
875.35 0 -1.72282e-19 0.00137806 3.27747e-19 -4.98726e-05 0.000907294 2.12451e-20 -3.10856e-05 1.41815e-20 0.000105993 3.67812e-20 -0.000302477 -2.02376e-19 -2.23862e-19 8.78888e-06 7.97333e-20 -4.25475e-05 8.82668e-20 -0.000115094 -2.10892e-19 0.000237006 3.49565e-05 -1.17746e-19 -9.09292e-05 1.90993e-20 -2.39412e-06 1.50073e-19 4.69005e-05 -1.03401e-19 0.000154386 8.73056e-20 3.15515e-05 -1.55009e-19 
875.7 0 -1.58497e-19 0.00134655 3.15862e-19 -4.7546e-05 0.000941447 1.84353e-20 -3.49842e-05 4.80167e-20 7.22024e-05 2.47285e-21 -0.000295361 -2.27972e-19 -2.20332e-19 -6.55949e-06 7.54953e-20 -2.46221e-05 8.9255e-20 -0.000124428 -1.76618e-19 0.000220762 3.42456e-05 -1.27482e-19 -0.000111011 -4.68322e-21 1.64758e-05 1.91463e-19 5.08781e-05 -1.20592e-19 0.000152314 1.18996e-19 2.69008e-05 -1.37265e-19 
876.05 0 -1.48688e-19 0.00132084 3.04027e-19 -4.29222e-05 0.000972367 1.98782e-20 -4.0947e-05 7.53267e-20 3.94052e-05 -2.985e-20 -0.000276374 -2.32373e-19 -2.05856e-19 -2.36227e-05 8.16044e-20 -8.09576e-06 8.64675e-20 -0.000130842 -1.44532e-19 0.000201792 3.5974e-05 -1.40251e-19 -0.000129029 -2.85965e-20 3.54341e-05 2.26516e-19 5.3249e-05 -1.35862e-19 0.000151895 1.34786e-19 2.38772e-05 -1.17966e-19 
876.4 0 -1.34685e-19 0.001301 2.82986e-19 -3.6352e-05 0.00100514 2.33098e-20 -5.17618e-05 8.68783e-20 1.15524e-05 -8.22678e-20 -0.000246618 -2.15057e-19 -2.02901e-19 -3.74127e-05 9.15744e-20 6.46431e-06 9.05683e-20 -0.000135271 -1.14073e-19 0.000182844 4.01651e-05 -1.49589e-19 -0.000143271 -5.00564e-20 5.34999e-05 2.67452e-19 5.48706e-05 -1.62697e-19 0.000151776 1.36457e-19 2.28688e-05 -8.59778e-20 
876.75 0 -1.13591e-19 0.00128184 2.60249e-19 -3.03494e-05 0.00103959 2.72647e-20 -7.11438e-05 1.17532e-19 -1.10674e-05 -1.21701e-19 -0.00021108 -1.93798e-19 -1.94219e-19 -4.74491e-05 9.06353e-20 1.64972e-05 9.81591e-20 -0.000136807 -8.78804e-20 0.000167441 4.36707e-05 -1.54384e-19 -0.000152385 -5.93151e-20 6.92755e-05 2.88779e-19 5.38825e-05 -1.88896e-19 0.000150617 1.46689e-19 2.37374e-05 -4.87809e-20 
877.1 0 -9.61765e-20 0.0012571 2.4695e-19 -2.7247e-05 0.0010755 5.77239e-20 -9.90849e-05 1.52211e-19 -2.85079e-05 -1.55553e-19 -0.000176626 -1.87647e-19 -1.76506e-19 -5.4013e-05 7.53983e-20 2.30213e-05 1.05124e-19 -0.000134598 -6.27609e-20 0.000156467 4.38313e-05 -1.57374e-19 -0.000155329 -8.21619e-20 7.99487e-05 3.10191e-19 4.72045e-05 -2.03899e-19 0.000149045 1.36457e-19 2.42083e-05 -1.64493e-20 
877.45 0 -8.20962e-20 0.00122692 2.20134e-19 -2.65865e-05 0.00111235 9.92997e-20 -0.000131021 1.75869e-19 -3.93923e-05 -1.77015e-19 -0.000147534 -2.02348e-19 -1.61547e-19 -5.52751e-05 8.41347e-20 2.99385e-05 9.4515e-20 -0.000129355 -4.10621e-20 0.000148578 4.49127e-05 -1.45623e-19 -0.000151991 -1.05958e-19 8.57529e-05 3.25802e-19 3.6897e-05 -2.02407e-19 0.000147612 1.28819e-19 2.05325e-05 9.95258e-22 
877.8 0 -7.55859e-20 0.00119499 1.95217e-19 -2.55467e-05 0.00114756 1.22764e-19 -0.000160656 1.98482e-19 -4.40722e-05 -2.00645e-19 -0.000122266 -1.98829e-19 -1.43846e-19 -5.13914e-05 9.38468e-20 3.78455e-05 6.19495e-20 -0.000123078 -3.08781e-20 0.000140875 5.01608e-05 -1.13952e-19 -0.000143722 -1.41503e-19 9.05572e-05 3.38811e-19 2.85998e-05 -1.95368e-19 0.000144587 1.19952e-19 1.07811e-05 1.68598e-20 
878.15 0 -7.7472e-20 0.00116384 1.71762e-19 -2.30636e-05 0.00117726 1.46069e-19 -0.000183181 2.03009e-19 -4.25598e-05 -2.29023e-19 -9.80138e-05 -1.97719e-19 -1.2992e-19 -4.56593e-05 8.60539e-20 4.36848e-05 4.02982e-20 -0.000117035 -3.86161e-20 0.000133005 5.78281e-05 -9.2155e-20 -0.000135712 -1.64336e-19 9.75423e-05 3.16453e-19 2.30675e-05 -1.61138e-19 0.000138949 1.14553e-19 -2.22247e-06 4.34913e-20 
878.5 0 -8.65052e-20 0.00113442 1.38996e-19 -1.87536e-05 0.0011966 1.67122e-19 -0.000197335 2.11906e-19 -3.31169e-05 -2.40044e-19 -7.44176e-05 -1.85794e-19 -1.29514e-19 -4.05362e-05 7.75147e-20 4.50246e-05 3.12992e-20 -0.000113284 -6.49946e-20 0.000125967 6.39186e-05 -6.99765e-20 -0.000132137 -1.74447e-19 0.000107082 2.98283e-19 1.57247e-05 -1.27652e-19 0.00012955 1.19389e-19 -1.34438e-05 7.72009e-20 
878.85 0 -9.67538e-20 0.00110427 1.17361e-19 -1.21722e-05 0.00120865 1.6488e-19 -0.000203082 2.03967e-19 -1.82468e-05 -2.31139e-19 -5.15024e-05 -1.63499e-19 -1.49683e-19 -3.69045e-05 7.59058e-20 4.20472e-05 2.98673e-20 -0.00011496 -7.61448e-20 0.000120419 6.54529e-05 -5.38246e-20 -0.000132617 -1.79944e-19 0.000117709 2.64599e-19 2.55538e-06 -1.18838e-19 0.000117041 1.33126e-19 -2.16798e-05 1.01298e-19 
879.2 0 -8.77603e-20 0.00107026 1.07653e-19 -4.85815e-06 0.00121996 1.5031e-19 -0.000204478 2.06319e-19 -3.03703e-06 -2.0642e-19 -3.11239e-05 -1.55219e-19 -1.66199e-19 -3.27146e-05 6.4361e-20 3.77176e-05 2.82202e-20 -0.000122333 -7.4601e-20 0.000116149 6.27848e-05 -5.96528e-20 -0.000137428 -1.78932e-19 0.000128058 2.39636e-19 -1.5431e-05 -1.28493e-19 0.000104636 1.46188e-19 -2.86196e-05 1.00092e-19 
879.55 0 -8.26789e-20 0.00103118 1.10045e-19 2.93786e-07 0.00123299 1.34511e-19 -0.000204901 2.24171e-19 9.50993e-06 -1.92198e-19 -1.63458e-05 -1.4771e-19 -1.85442e-19 -2.65224e-05 5.58075e-20 3.32312e-05 4.96772e-20 -0.00013364 -6.71112e-20 0.000111576 5.73061e-05 -5.66574e-20 -0.000146217 -1.85929e-19 0.000139151 2.14452e-19 -3.41238e-05 -1.32752e-19 9.23675e-05 1.44145e-19 -3.43133e-05 7.14491e-20 
879.9 0 -6.80971e-20 0.000990108 1.22936e-19 1.41543e-06 0.00124634 1.30436e-19 -0.000200128 2.44988e-19 1.69059e-05 -1.72651e-19 -8.82766e-06 -1.32689e-19 -2.048e-19 -2.12174e-05 5.41637e-20 2.61858e-05 5.55929e-20 -0.000145321 -6.01955e-20 0.00010598 5.04518e-05 -5.98406e-20 -0.000157478 -1.70526e-19 0.000151555 1.90858e-19 -5.06733e-05 -1.35342e-19 7.86121e-05 1.31411e-19 -3.74107e-05 5.34999e-20 
880.25 0 -3.98971e-20 0.000951265 1.47322e-19 -3.00248e-07 0.00125561 1.2939e-19 -0.000186167 2.54653e-19 1.77474e-05 -1.508e-19 -6.0564e-06 -1.15891e-19 -2.13581e-19 -1.85221e-05 5.07362e-20 1.54775e-05 6.56075e-20 -0.00015341 -4.54242e-20 0.000101034 4.23458e-05 -6.34351e-20 -0.000167817 -1.51764e-19 0.000162722 1.85704e-19 -6.48907e-05 -1.16215e-19 6.34107e-05 1.40132e-19 -3.61956e-05 4.25271e-20 
880.6 0 -4.67258e-21 0.000914861 1.61609e-19 -3.1169e-06 0.00125807 1.25924e-19 -0.000163212 2.51193e-19 1.50651e-05 -1.06136e-19 -3.25308e-06 -1.01131e-19 -2.18948e-19 -1.74084e-05 2.95758e-20 2.23272e-06 7.05727e-20 -0.000157705 -5.55161e-20 9.84987e-05 3.25138e-05 -7.65332e-20 -0.000175538 -1.30636e-19 0.000171703 1.90285e-19 -7.85141e-05 -1.05173e-19 4.75725e-05 1.48691e-19 -2.91182e-05 3.9184e-20 
880.95 0 2.71014e-20 0.000880237 1.70349e-19 -7.07618e-06 0.00125707 1.3927e-19 -0.000137577 2.71467e-19 1.27249e-05 -7.05232e-20 -9.30796e-07 -1.09625e-19 -2.14405e-19 -1.6923e-05 7.24636e-21 -1.21544e-05 8.09565e-20 -0.000159351 -4.03161e-20 0.000101354 2.05909e-05 -7.16921e-20 -0.0001814 -1.06097e-19 0.000179174 1.97731e-19 -9.3385e-05 -8.47026e-20 3.2628e-05 1.61246e-19 -1.59851e-05 5.77723e-20 
881.3 0 4.23252e-20 0.000851348 1.87372e-19 -1.19626e-05 0.00125617 1.57706e-19 -0.000117811 2.94799e-19 8.9884e-06 -4.31679e-20 -3.77151e-06 -1.14116e-19 -2.07955e-19 -1.78232e-05 -2.42313e-20 -2.84897e-05 8.43925e-20 -0.000157723 -2.69753e-20 0.000109548 5.30379e-06 -7.00151e-20 -0.000185249 -8.07879e-20 0.000183986 2.34723e-19 -0.00010857 -8.91417e-20 2.01583e-05 1.73088e-19 1.23197e-07 6.72657e-20 
881.65 0 4.41647e-20 0.000829373 1.79709e-19 -1.83039e-05 0.00125405 1.68824e-19 -0.000108995 3.20544e-19 3.26551e-06 -3.75902e-20 -1.41871e-05 -1.20665e-19 -2.04802e-19 -2.04912e-05 -3.52878e-20 -4.74643e-05 8.88579e-20 -0.000152281 -1.23559e-20 0.000118735 -1.39023e-05 -7.17181e-20 -0.000186847 -5.09413e-20 0.000185244 2.76668e-19 -0.000123305 -9.33193e-20 1.19925e-05 1.60182e-19 1.47157e-05 6.47282e-20 
882 0 3.432e-20 0.000810731 1.62504e-19 -2.59988e-05 0.0012493 1.70794e-19 -0.000110471 3.15111e-19 -1.70479e-06 -3.08774e-20 -3.13418e-05 -1.29223e-19 -1.93876e-19 -2.30908e-05 -4.27471e-20 -6.80386e-05 8.85548e-20 -0.000141556 2.48708e-21 0.000125562 -3.40955e-05 -9.36049e-20 -0.000186165 -3.45381e-20 0.000184009 3.09896e-19 -0.000135814 -1.04226e-19 9.98409e-06 1.52968e-19 2.53813e-05 5.0953e-20 
882.35 0 2.71812e-20 0.00079215 1.3844e-19 -3.26225e-05 0.00124404 1.67299e-19 -0.000116609 3.04342e-19 -7.4048e-06 -1.95286e-20 -5.29254e-05 -1.28323e-19 -1.80976e-19 -2.64937e-05 -2.54158e-20 -8.49971e-05 8.62763e-20 -0.000123276 6.01692e-21 0.000130107 -4.95571e-05 -1.25938e-19 -0.00018245 -2.67622e-20 0.000182919 3.30413e-19 -0.000143058 -1.112e-19 1.48334e-05 1.51333e-19 3.28975e-05 5.08599e-20 
882.7 0 2.18274e-20 0.000772465 1.07461e-19 -3.53841e-05 0.00124105 1.59952e-19 -0.000121106 2.71543e-19 -1.46744e-05 6.53498e-21 -7.75006e-05 -1.3063e-19 -1.67231e-19 -3.26403e-05 -1.50501e-20 -9.47342e-05 8.68625e-20 -9.7377e-05 4.53651e-22 0.000134331 -5.77417e-05 -1.40381e-19 -0.000174116 -3.42192e-20 0.00018345 3.49812e-19 -0.000144102 -1.05958e-19 2.64961e-05 1.58024e-19 3.95146e-05 4.0124e-20 
883.05 0 2.47391e-21 0.000752164 7.63599e-20 -3.28253e-05 0.00124011 1.64618e-19 -0.000120604 2.37615e-19 -1.96097e-05 2.55995e-20 -0.00010404 -1.3724e-19 -1.52641e-19 -3.79688e-05 -3.49703e-20 -9.88184e-05 6.80314e-20 -6.76456e-05 -2.85004e-21 0.000136905 -5.99829e-05 -1.36645e-19 -0.000162723 -4.24906e-20 0.000184502 3.64276e-19 -0.000143 -1.02143e-19 4.44246e-05 1.74223e-19 4.49792e-05 4.15006e-20 
883.4 0 -4.4479e-21 0.000730752 5.45924e-20 -2.5664e-05 0.00123923 1.76131e-19 -0.000111931 1.96841e-19 -2.08547e-05 2.80791e-20 -0.000129668 -1.5128e-19 -1.25169e-19 -3.89731e-05 -5.12132e-20 -9.734e-05 5.38483e-20 -3.83096e-05 6.0543e-21 0.00013623 -5.83089e-05 -1.34578e-19 -0.000150274 -4.11647e-20 0.000186597 3.78196e-19 -0.000144082 -9.34742e-20 6.61933e-05 1.8931e-19 4.76055e-05 5.53902e-20 
883.75 0 -3.13183e-20 0.00070636 4.63708e-20 -1.84084e-05 0.0012388 1.87376e-19 -9.30016e-05 1.74902e-19 -2.11361e-05 3.56394e-20 -0.00014925 -1.61679e-19 -9.51332e-20 -3.60179e-05 -7.88359e-20 -8.9766e-05 4.38287e-20 -1.26154e-05 2.86915e-20 0.000132923 -5.41081e-05 -1.26811e-19 -0.000135567 -4.30319e-20 0.000190392 4.07811e-19 -0.000146456 -7.87412e-20 8.71363e-05 2.04585e-19 4.77817e-05 6.88058e-20 
884.1 0 -4.84185e-20 0.000679943 4.66683e-20 -1.51158e-05 0.00123865 1.73389e-19 -6.50477e-05 1.44268e-19 -1.90414e-05 4.84723e-20 -0.000157103 -1.4301e-19 -8.83087e-20 -3.17458e-05 -1.09812e-19 -7.87273e-05 5.01113e-20 6.39558e-06 6.55685e-20 0.000128103 -5.14317e-05 -1.33974e-19 -0.000117957 -3.87383e-20 0.000194483 4.41171e-19 -0.000148122 -5.04424e-20 0.000103509 2.17356e-19 4.62709e-05 7.05236e-20 
884.45 0 -6.845e-20 0.000653435 3.2802e-20 -1.50781e-05 0.00123556 1.64903e-19 -3.04851e-05 1.06182e-19 -9.24238e-06 5.03759e-20 -0.000149478 -1.18244e-19 -8.1054e-20 -3.17635e-05 -1.43573e-19 -6.6902e-05 5.99916e-20 1.9339e-05 9.23512e-20 0.000121744 -5.10141e-05 -1.35801e-19 -9.79659e-05 -3.22611e-20 0.000197295 4.78973e-19 -0.000148387 -2.45241e-20 0.000112545 2.263e-19 4.37467e-05 6.49516e-20 
884.8 0 -8.50527e-20 0.000626672 7.28711e-21 -1.53865e-05 0.00122702 1.65448e-19 5.89538e-06 8.40804e-20 8.92427e-06 6.83518e-20 -0.000129034 -1.04508e-19 -5.90291e-20 -3.80478e-05 -1.86421e-19 -5.4903e-05 6.20848e-20 2.86341e-05 1.15346e-19 0.000114146 -4.98393e-05 -1.19076e-19 -7.486e-05 -1.90891e-20 0.000197649 4.92815e-19 -0.000149015 2.97608e-22 0.000115219 2.34318e-19 4.10574e-05 5.74417e-20 
885.15 0 -1.05759e-19 0.000599121 -1.26887e-20 -1.30218e-05 0.00121366 1.7776e-19 3.9877e-05 7.88585e-20 3.4045e-05 9.00882e-20 -0.000102298 -8.95661e-20 -3.69633e-20 -4.61425e-05 -2.06933e-19 -4.28155e-05 5.62924e-20 3.51418e-05 1.21733e-19 0.000108524 -4.82255e-05 -9.79154e-20 -4.84834e-05 -1.05333e-20 0.000192165 5.0176e-19 -0.000152052 5.20367e-21 0.000114348 2.44727e-19 3.62651e-05 5.76915e-20 
885.5 0 -1.18847e-19 0.000572353 -3.67603e-20 -6.49025e-06 0.00119673 1.84811e-19 7.02177e-05 9.03224e-20 6.34502e-05 9.07156e-20 -7.40182e-05 -6.89213e-20 -1.7541e-20 -5.04719e-05 -2.09065e-19 -3.27211e-05 4.95744e-20 3.5913e-05 1.35991e-19 0.000104833 -4.58174e-05 -6.63984e-20 -2.13601e-05 -9.39473e-21 0.000177949 4.90444e-19 -0.000156736 -3.20233e-21 0.00011297 2.68051e-19 2.90401e-05 5.82019e-20 
885.85 0 -1.28101e-19 0.000546518 -4.48541e-20 1.96925e-06 0.00117757 1.79052e-19 9.52175e-05 8.03284e-20 9.05257e-05 6.8094e-20 -4.98823e-05 -6.52353e-20 1.28086e-20 -4.95597e-05 -2.17944e-19 -3.03886e-05 3.4569e-20 2.99521e-05 1.48958e-19 0.00010052 -4.25663e-05 -1.66178e-20 3.48164e-06 1.01753e-21 0.000156383 4.70616e-19 -0.000162364 -2.67264e-20 0.000114694 2.90459e-19 2.32517e-05 6.86197e-20 
886.2 0 -1.29605e-19 0.0005194 -5.5934e-20 9.24504e-06 0.00116007 1.73949e-19 0.000113159 4.75487e-20 0.000109657 4.19192e-20 -3.39014e-05 -7.04291e-20 4.98175e-20 -4.45079e-05 -2.07798e-19 -3.86001e-05 4.71237e-21 2.21281e-05 1.60603e-19 9.64007e-05 -4.16304e-05 3.15746e-20 2.48882e-05 1.16884e-20 0.000131159 4.50228e-19 -0.000169095 -5.60577e-20 0.000118123 3.15438e-19 2.08984e-05 9.44875e-20 
886.55 0 -1.08097e-19 0.00048983 -6.99482e-20 1.41849e-05 0.00114784 1.86159e-19 0.000125278 -6.02218e-21 0.00011983 2.45767e-20 -2.5346e-05 -9.12386e-20 9.1601e-20 -3.71599e-05 -2.0172e-19 -5.30838e-05 -3.43767e-20 1.57565e-05 1.72211e-19 9.39701e-05 -4.26867e-05 6.75392e-20 4.30299e-05 2.76129e-20 0.000107302 4.3528e-19 -0.000175432 -8.67672e-20 0.000121068 3.44491e-19 2.17683e-05 1.36593e-19 
886.9 0 -6.69623e-20 0.000461072 -7.73325e-20 1.63191e-05 0.00113939 1.91867e-19 0.000134428 -6.98303e-20 0.000123376 2.51546e-20 -2.38027e-05 -1.17619e-19 1.28374e-19 -2.97362e-05 -2.08107e-19 -6.82651e-05 -6.88573e-20 9.71127e-06 1.84494e-19 9.25534e-05 -4.28143e-05 9.62342e-20 5.79669e-05 7.67036e-21 8.91376e-05 4.17604e-19 -0.000178965 -1.3002e-19 0.000124638 3.79644e-19 2.49748e-05 1.78576e-19 
887.25 0 -5.02144e-20 0.000436479 -7.73828e-20 1.61701e-05 0.00113347 1.94985e-19 0.000142871 -1.24357e-19 0.000121539 4.3938e-20 -2.88077e-05 -1.46776e-19 1.62645e-19 -2.2746e-05 -2.05064e-19 -8.13401e-05 -9.91082e-20 8.94162e-07 1.94811e-19 8.97589e-05 -4.37198e-05 1.18579e-19 6.81667e-05 -1.55753e-20 7.87609e-05 3.8693e-19 -0.000180204 -1.59628e-19 0.000127838 4.28191e-19 2.93793e-05 1.98933e-19 
887.6 0 -5.53194e-20 0.000414325 -6.79124e-20 1.49821e-05 0.00113229 1.9997e-19 0.000151506 -1.59656e-19 0.000114789 4.87574e-20 -3.83078e-05 -1.75738e-19 2.12092e-19 -1.45745e-05 -2.04003e-19 -9.00437e-05 -1.21117e-19 -1.53222e-05 1.97058e-19 8.1781e-05 -4.8015e-05 1.06816e-19 7.08763e-05 -3.83509e-20 7.67548e-05 3.65687e-19 -0.000181487 -1.901e-19 0.000129357 4.51305e-19 3.35e-05 2.03636e-19 
887.95 0 -7.4133e-20 0.000389708 -4.65991e-20 1.41206e-05 0.00113846 2.09617e-19 0.000157743 -1.78992e-19 0.000105817 4.56543e-20 -5.16074e-05 -2.0669e-19 2.5959e-19 -3.11148e-06 -1.98896e-19 -9.1044e-05 -1.19623e-19 -4.1578e-05 2.00003e-19 6.59703e-05 -5.49919e-05 8.64118e-20 6.7608e-05 -7.86741e-20 7.98334e-05 3.4613e-19 -0.000182862 -2.16219e-19 0.000129353 4.66338e-19 3.57645e-05 2.1514e-19 
888.3 0 -7.97673e-20 0.000360105 -1.5558e-20 1.40674e-05 0.00115129 2.24508e-19 0.000157462 -1.87919e-19 9.69037e-05 2.69613e-20 -6.86185e-05 -2.21546e-19 2.98524e-19 1.11432e-05 -1.83527e-19 -8.51302e-05 -1.20707e-19 -7.54338e-05 2.19379e-19 4.26123e-05 -6.18167e-05 6.50878e-20 6.28117e-05 -9.68792e-20 8.33356e-05 3.23095e-19 -0.000184119 -2.282e-19 0.000127148 4.62814e-19 3.30452e-05 2.30005e-19 
888.65 0 -8.62541e-20 0.000324844 3.02805e-20 1.44512e-05 0.00116828 2.4804e-19 0.000151992 -2.00127e-19 8.6788e-05 8.28998e-21 -8.94726e-05 -2.2047e-19 3.22201e-19 2.38444e-05 -1.77357e-19 -7.53398e-05 -1.12493e-19 -0.000110078 2.36011e-19 1.59967e-05 -6.50772e-05 3.81419e-20 5.58958e-05 -1.12444e-19 8.42605e-05 3.04601e-19 -0.000184262 -2.37797e-19 0.000123118 4.55986e-19 2.40962e-05 2.25738e-19 
889 0 -8.05438e-20 0.000285714 6.34337e-20 1.47217e-05 0.00118688 2.62671e-19 0.000146504 -1.93082e-19 7.34472e-05 4.51288e-21 -0.000111974 -2.14223e-19 3.24971e-19 3.36318e-05 -1.60517e-19 -6.42023e-05 -1.08488e-19 -0.00013965 2.58622e-19 -9.50638e-06 -6.31992e-05 1.98654e-20 4.34407e-05 -1.21158e-19 8.18492e-05 2.79792e-19 -0.000180466 -2.4966e-19 0.000118867 4.32889e-19 1.29493e-05 2.38147e-19 
889.35 0 -8.57278e-20 0.000245964 9.01748e-20 1.43105e-05 0.00120547 2.5259e-19 0.000142289 -1.85615e-19 5.49968e-05 1.46364e-20 -0.000135326 -2.0945e-19 3.24134e-19 4.17186e-05 -1.55462e-19 -5.11239e-05 -9.49984e-20 -0.000163324 2.79268e-19 -3.174e-05 -5.97644e-05 -6.55634e-21 2.50753e-05 -1.20124e-19 7.82215e-05 2.58262e-19 -0.000172743 -2.51392e-19 0.00011509 4.23381e-19 2.64732e-06 2.27667e-19 
889.7 0 -7.78829e-20 0.000206979 1.22786e-19 1.32627e-05 0.00122657 2.52396e-19 0.000138122 -1.84133e-19 2.93012e-05 1.98492e-20 -0.000159912 -2.15042e-19 3.25228e-19 4.73928e-05 -1.59645e-19 -3.5382e-05 -6.51097e-20 -0.000180209 2.98559e-19 -5.1203e-05 -5.93093e-05 -4.2698e-20 4.30774e-06 -1.13755e-19 7.56302e-05 2.57161e-19 -0.000163336 -2.47917e-19 0.000112238 4.19946e-19 -6.378e-06 2.25077e-19 
890.05 0 -6.54261e-20 0.000168119 1.4843e-19 1.12159e-05 0.00125195 2.47081e-19 0.000129389 -1.82679e-19 -3.09918e-06 4.11791e-20 -0.000183369 -2.34073e-19 2.91289e-19 5.05647e-05 -1.53028e-19 -1.90094e-05 -3.89064e-20 -0.000189005 3.17313e-19 -6.69384e-05 -6.28159e-05 -8.23032e-20 -1.36352e-05 -1.19524e-19 7.70608e-05 2.80041e-19 -0.000152426 -2.49953e-19 0.000109199 4.13764e-19 -1.4362e-05 2.2075e-19 
890.4 0 -5.24157e-20 0.000128718 1.58473e-19 8.3666e-06 0.0012801 2.51305e-19 0.000110475 -1.5762e-19 -3.45526e-05 5.67269e-20 -0.000200884 -2.4831e-19 2.51551e-19 5.47416e-05 -1.32261e-19 -3.74354e-06 -2.91451e-21 -0.000191466 3.35233e-19 -7.57941e-05 -6.83892e-05 -1.14548e-19 -2.5789e-05 -1.31428e-19 8.38329e-05 3.08094e-19 -0.000138795 -2.48348e-19 0.000104903 3.91495e-19 -2.30218e-05 2.11254e-19 
890.75 0 -2.9422e-20 9.21955e-05 1.58799e-19 7.5206e-06 0.00130689 2.37894e-19 8.13567e-05 -1.33262e-19 -5.2167e-05 6.99465e-20 -0.000207976 -2.69873e-19 2.04955e-19 6.2714e-05 -1.04639e-19 1.11402e-05 2.64206e-20 -0.000190313 3.41639e-19 -7.56982e-05 -7.19272e-05 -1.3614e-19 -3.21504e-05 -1.39303e-19 9.31755e-05 3.37295e-19 -0.000124757 -2.62292e-19 9.83258e-05 3.45301e-19 -3.3608e-05 1.887e-19 
891.1 0 7.69524e-21 6.07419e-05 1.34139e-19 8.32896e-06 0.00132633 2.09065e-19 5.04189e-05 -1.10911e-19 -5.17893e-05 6.33616e-20 -0.000204414 -2.90363e-19 1.73802e-19 7.46353e-05 -6.48029e-20 2.85487e-05 5.54579e-20 -0.000187693 3.36814e-19 -6.7297e-05 -7.01472e-05 -1.67156e-19 -3.60752e-05 -1.26569e-19 0.000101706 3.76086e-19 -0.000113544 -2.58071e-19 8.83473e-05 2.93481e-19 -4.46424e-05 1.6305e-19 
891.45 0 4.15616e-20 3.10049e-05 1.00872e-19 9.03758e-06 0.00133413 1.77717e-19 2.58992e-05 -8.20363e-20 -4.19132e-05 7.42684e-20 -0.000195608 -3.00221e-19 1.38958e-19 8.87941e-05 -2.35977e-20 5.04976e-05 8.22298e-20 -0.000184755 3.42411e-19 -5.27642e-05 -6.16279e-05 -1.87202e-19 -4.227e-05 -1.15904e-19 0.000110059 4.11463e-19 -0.000106554 -2.35495e-19 7.8516e-05 2.33637e-19 -5.64465e-05 1.34939e-19 
891.8 0 5.84678e-20 -9.08758e-07 7.06332e-20 9.69283e-06 0.00133198 1.60148e-19 9.42375e-06 -5.90757e-20 -3.08209e-05 8.52173e-20 -0.000186437 -3.20121e-19 1.09931e-19 0.000101912 1.03409e-20 7.86195e-05 9.03642e-20 -0.000182399 3.47926e-19 -3.53255e-05 -4.72188e-05 -2.06153e-19 -5.1862e-05 -1.05298e-19 0.000121163 4.28213e-19 -0.000104734 -1.88563e-19 7.36577e-05 1.92543e-19 -7.32462e-05 1.06358e-19 
892.15 0 4.89645e-20 -3.6327e-05 4.9867e-20 1.13464e-05 0.0013253 1.7291e-19 -2.052e-06 -1.54358e-20 -2.28476e-05 8.79468e-20 -0.000173967 -3.1633e-19 6.79297e-20 0.000112845 4.33493e-20 0.000111174 8.37982e-20 -0.000183146 3.58244e-19 -2.04866e-05 -2.99799e-05 -2.22922e-19 -6.38228e-05 -9.41246e-20 0.000136251 4.35296e-19 -0.00010855 -1.57392e-19 7.18354e-05 1.86687e-19 -9.48834e-05 8.79661e-20 
892.5 0 3.58964e-20 -7.52131e-05 3.6218e-20 1.52031e-05 0.00131825 1.97569e-19 -1.11182e-05 1.76952e-20 -2.02781e-05 9.61804e-20 -0.000152562 -3.11149e-19 7.95787e-21 0.000119297 6.60493e-20 0.000137198 8.99559e-20 -0.000188698 3.77606e-19 -1.22223e-05 -1.2737e-05 -2.35159e-19 -7.71479e-05 -8.1779e-20 0.000153137 4.37877e-19 -0.000114908 -1.28035e-19 6.84899e-05 1.76277e-19 -0.000116144 8.7377e-20 
892.85 0 1.45325e-20 -0.000116128 1.65361e-20 2.0695e-05 0.0013112 2.26399e-19 -1.76515e-05 2.01954e-20 -2.06459e-05 1.18784e-19 -0.000124419 -3.00427e-19 -3.79509e-20 0.000119175 9.98001e-20 0.000149334 8.07883e-20 -0.000195938 4.02099e-19 -1.11666e-05 2.14577e-06 -2.14447e-19 -9.01465e-05 -6.0785e-20 0.000168799 4.18997e-19 -0.000121225 -1.19498e-19 6.30566e-05 1.66719e-19 -0.000131432 8.46774e-20 
893.2 0 4.63537e-22 -0.000156642 1.69967e-20 2.57849e-05 0.0013016 2.50406e-19 -2.1523e-05 2.45691e-20 -2.06562e-05 1.34168e-19 -9.74744e-05 -2.92245e-19 -7.57562e-20 0.000111922 1.37277e-19 0.000151465 7.14855e-20 -0.000199901 4.24432e-19 -1.53854e-05 1.4306e-05 -1.88656e-19 -0.000101037 -4.09314e-20 0.000181889 3.91632e-19 -0.000128817 -1.16573e-19 5.68286e-05 1.75874e-19 -0.000137063 7.39185e-20 
893.55 0 -1.61278e-20 -0.000194721 1.01842e-20 2.90359e-05 0.00128833 2.59346e-19 -2.41531e-05 2.21825e-20 -2.19154e-05 1.44532e-19 -7.47486e-05 -2.75037e-19 -1.26022e-19 9.91001e-05 1.6206e-19 0.000151686 6.61052e-20 -0.000200964 4.32021e-19 -2.45184e-05 2.49618e-05 -1.68446e-19 -0.000108605 -1.75238e-20 0.000192287 3.8884e-19 -0.000137562 -1.09824e-19 4.9451e-05 1.76296e-19 -0.000133435 6.12904e-20 
893.9 0 -2.09911e-20 -0.000229883 -1.29857e-21 2.98687e-05 0.00127316 2.41594e-19 -2.86951e-05 3.41634e-20 -2.7976e-05 1.29837e-19 -5.29287e-05 -2.47128e-19 -1.66761e-19 8.55414e-05 1.69871e-19 0.000153459 5.73133e-20 -0.000202819 3.98903e-19 -3.80229e-05 3.4928e-05 -1.54129e-19 -0.000111426 2.54854e-20 0.000198797 3.92515e-19 -0.000145468 -1.25207e-19 4.17444e-05 1.67173e-19 -0.000123012 5.16715e-20 
894.25 0 -9.43555e-21 -0.000262328 1.18986e-20 2.71939e-05 0.00125949 2.312e-19 -3.81448e-05 4.31958e-20 -3.72698e-05 1.23221e-19 -3.02893e-05 -2.15136e-19 -2.13753e-19 7.68873e-05 1.69004e-19 0.000155332 4.61742e-20 -0.000205235 3.50763e-19 -5.04896e-05 4.21065e-05 -1.56634e-19 -0.000107914 5.80232e-20 0.000201188 3.89968e-19 -0.00015147 -1.39333e-19 3.51022e-05 1.54683e-19 -0.000108629 6.09478e-20 
894.6 0 2.02433e-20 -0.000292522 3.85368e-20 2.07004e-05 0.00124776 2.26206e-19 -5.14263e-05 4.06467e-20 -4.33808e-05 1.13243e-19 -8.8502e-06 -1.7791e-19 -2.45695e-19 7.30603e-05 1.70038e-19 0.000156326 3.46749e-20 -0.000205429 2.77559e-19 -5.83561e-05 4.46886e-05 -1.54989e-19 -9.87065e-05 6.65587e-20 0.000201824 3.81933e-19 -0.000156083 -1.4185e-19 2.86332e-05 1.55056e-19 -9.27191e-05 9.34558e-20 
894.95 0 4.66813e-20 -0.000321457 5.6102e-20 1.08864e-05 0.00123398 2.3403e-19 -6.55779e-05 6.50677e-20 -4.19097e-05 1.08623e-19 1.00803e-05 -1.4347e-19 -2.81758e-19 6.88256e-05 1.79441e-19 0.000159657 1.75491e-20 -0.000203391 2.08695e-19 -6.49662e-05 4.40077e-05 -1.44855e-19 -8.6989e-05 5.13441e-20 0.0002025 3.84524e-19 -0.000161025 -1.34447e-19 2.06983e-05 1.67496e-19 -7.82406e-05 1.17949e-19 
895.3 0 5.43262e-20 -0.000349806 4.67681e-20 -1.04734e-07 0.00121247 2.32626e-19 -7.86641e-05 8.93636e-20 -3.4652e-05 9.94284e-20 2.7184e-05 -1.0569e-19 -2.93529e-19 6.16954e-05 1.83226e-19 0.000165077 4.12149e-21 -0.000201728 1.6988e-19 -7.48942e-05 4.11814e-05 -1.44858e-19 -7.58728e-05 2.86048e-20 0.000202644 3.92974e-19 -0.000166851 -1.19771e-19 1.09717e-05 1.93241e-19 -6.6486e-05 1.12161e-19 
895.65 0 6.07466e-20 -0.000376412 3.2193e-20 -9.00772e-06 0.00118062 2.29336e-19 -9.0747e-05 1.13413e-19 -2.73661e-05 8.20063e-20 4.14765e-05 -7.06773e-20 -3.04786e-19 5.5095e-05 1.62702e-19 0.00016452 -1.58958e-20 -0.000196742 1.59246e-19 -8.82818e-05 3.56878e-05 -1.49603e-19 -6.53625e-05 4.10136e-21 0.000201484 4.08073e-19 -0.000171659 -9.06343e-20 1.4116e-06 2.19529e-19 -5.95034e-05 1.01584e-19 
896 0 6.60259e-20 -0.000401525 4.10625e-21 -1.24006e-05 0.00114348 2.29043e-19 -0.000103691 1.28656e-19 -2.35077e-05 5.23253e-20 5.03791e-05 -5.08246e-20 -3.1135e-19 5.30467e-05 1.35475e-19 0.000153713 -3.97644e-20 -0.000181742 1.63106e-19 -0.000103436 2.71302e-05 -1.36248e-19 -5.56849e-05 -1.02552e-20 0.000198857 4.22521e-19 -0.000173993 -5.56844e-20 -6.09614e-06 2.02501e-19 -5.83583e-05 8.24629e-20 
896.35 0 7.06082e-20 -0.000426767 -3.20671e-20 -1.10089e-05 0.00110977 2.06899e-19 -0.000118338 1.6006e-19 -2.21191e-05 3.34035e-20 5.52464e-05 -2.5032e-20 -3.24663e-19 5.70851e-05 1.09593e-19 0.000134747 -6.59139e-20 -0.000154967 1.39006e-19 -0.000115376 1.72616e-05 -1.179e-19 -4.8611e-05 -1.23906e-20 0.000195632 4.37827e-19 -0.000175776 -2.64119e-20 -1.06895e-05 1.86823e-19 -6.01059e-05 7.07797e-20 
896.7 0 5.52912e-20 -0.000451726 -6.64376e-20 -6.53531e-06 0.001083 1.74733e-19 -0.000133958 1.80909e-19 -2.30481e-05 4.56849e-20 6.07123e-05 -4.66344e-21 -3.11615e-19 6.85227e-05 8.3811e-20 0.000114356 -6.45938e-20 -0.000119611 1.06403e-19 -0.000118659 8.47637e-06 -1.09018e-19 -4.51769e-05 -1.91204e-20 0.000192995 4.41096e-19 -0.000177618 -1.38011e-20 -1.22237e-05 1.63423e-19 -6.16399e-05 5.58365e-20 
897.05 0 3.15834e-20 -0.000474497 -7.07561e-20 4.25467e-07 0.00106224 1.45426e-19 -0.000148788 1.99679e-19 -2.82231e-05 5.75026e-20 6.86843e-05 1.50789e-20 -2.79241e-19 8.43435e-05 6.82953e-20 9.71009e-05 -4.62925e-20 -8.22104e-05 5.72046e-20 -0.000112918 1.42192e-06 -1.16463e-19 -4.67358e-05 -2.95688e-20 0.000191017 4.26896e-19 -0.00018118 -2.02059e-20 -9.82519e-06 1.47851e-19 -5.90998e-05 5.49091e-20 
897.4 0 2.5991e-20 -0.00049572 -5.82416e-20 6.72783e-06 0.00104312 1.10033e-19 -0.00016273 2.1627e-19 -3.87391e-05 3.68487e-20 7.82597e-05 3.70154e-20 -2.45723e-19 0.000100744 6.04374e-20 8.05851e-05 -3.09215e-20 -4.94833e-05 1.24774e-20 -9.99529e-05 -2.8134e-06 -1.25576e-19 -5.44854e-05 -3.7963e-20 0.000189434 4.01823e-19 -0.000188779 -3.3923e-20 -4.51249e-06 1.38809e-19 -5.0324e-05 5.60713e-20 
897.75 0 3.74572e-20 -0.000517552 -4.96499e-20 1.00411e-05 0.00102488 7.42014e-20 -0.000177104 2.35321e-19 -5.60141e-05 1.08363e-20 8.83979e-05 4.19641e-20 -2.1632e-19 0.000119345 6.09679e-20 6.31847e-05 -2.72549e-20 -2.37857e-05 -3.61015e-20 -8.46353e-05 -2.03664e-06 -1.29522e-19 -6.55063e-05 -3.55586e-20 0.000188223 3.71165e-19 -0.00019899 -4.81036e-20 6.73734e-07 1.45877e-19 -3.70113e-05 6.14791e-20 
898.1 0 6.35274e-20 -0.000538974 -4.29816e-20 1.33272e-05 0.00101186 5.36528e-20 -0.000191133 2.50329e-19 -7.91303e-05 -1.25919e-20 9.70452e-05 2.98406e-20 -2.03689e-19 0.000142096 6.72245e-20 4.59616e-05 -3.58473e-20 -1.91253e-06 -6.18829e-20 -7.42781e-05 3.28135e-06 -1.12189e-19 -7.79916e-05 -1.24944e-20 0.000189227 3.49355e-19 -0.000209885 -6.15923e-20 5.2747e-06 1.55601e-19 -2.14804e-05 4.65592e-20 
898.45 0 7.82037e-20 -0.000557985 -2.72557e-20 2.02604e-05 0.00100057 3.99554e-20 -0.000200898 2.5811e-19 -0.000102722 -3.31259e-20 0.000104654 4.0642e-21 -2.10622e-19 0.000165311 7.20497e-20 3.02022e-05 -4.16274e-20 1.62025e-05 -8.13121e-20 -7.25399e-05 9.01094e-06 -8.80143e-20 -9.14281e-05 -2.15044e-20 0.000192246 3.13404e-19 -0.000218498 -6.74394e-20 8.67975e-06 1.70433e-19 -7.47918e-06 4.73228e-20 
898.8 0 8.45495e-20 -0.000576634 -2.87627e-20 2.93809e-05 0.000982243 3.20803e-20 -0.000208502 2.49458e-19 -0.000121627 -3.46918e-20 0.000115806 -8.42159e-21 -2.09831e-19 0.000184132 7.93512e-20 1.56374e-05 -3.2209e-20 2.40055e-05 -1.06115e-19 -7.83422e-05 1.12024e-05 -7.62042e-20 -0.000102222 -3.17041e-20 0.000195383 2.8801e-19 -0.000222411 -9.23966e-20 9.49071e-06 2.04076e-19 2.25866e-06 5.31916e-20 
899.15 0 8.14529e-20 -0.000597383 -4.95868e-20 3.62014e-05 0.000958508 3.3368e-20 -0.000219196 2.34881e-19 -0.000135018 -2.81589e-20 0.00013131 -1.47181e-20 -1.89905e-19 0.000198755 1.05886e-19 8.45571e-07 -1.86295e-20 2.0049e-05 -1.2519e-19 -8.7798e-05 1.02446e-05 -4.10023e-20 -0.000108412 -2.47971e-20 0.000198387 2.59715e-19 -0.000222895 -9.96658e-20 5.95479e-06 2.39774e-19 8.8021e-06 7.74378e-20 
899.5 0 7.94097e-20 -0.000620436 -8.07028e-20 3.93188e-05 0.000938365 2.46053e-20 -0.000229867 2.0827e-19 -0.000147114 -1.23342e-20 0.000150802 -1.58387e-21 -1.74649e-19 0.000209991 1.43772e-19 -1.40241e-05 4.75552e-21 1.1579e-05 -1.52281e-19 -9.73458e-05 1.08302e-05 -2.40836e-20 -0.000113113 -1.96182e-20 0.000201425 2.42123e-19 -0.000221911 -9.46855e-20 -3.22025e-06 2.48591e-19 1.43492e-05 1.24697e-19 
899.85 0 6.82642e-20 -0.00064435 -9.94102e-20 4.03845e-05 0.000927775 9.41645e-21 -0.000232162 1.73638e-19 -0.000160777 -1.03466e-21 0.000175227 1.75636e-20 -1.75609e-19 0.000216104 1.77565e-19 -2.89478e-05 5.31154e-20 7.63279e-06 -1.64097e-19 -0.000103544 1.55827e-05 -2.0577e-20 -0.000118442 -1.52115e-20 0.000204874 2.30746e-19 -0.000220614 -7.66386e-20 -1.38472e-05 2.44015e-19 2.03303e-05 1.67701e-19 
900.2 0 4.30965e-20 -0.000665075 -1.06356e-19 4.10835e-05 0.000925536 -1.32318e-20 -0.000223216 1.41075e-19 -0.000174127 -3.91421e-21 0.000201716 1.47086e-20 -1.79588e-19 0.000213789 1.91832e-19 -4.24123e-05 8.94374e-20 1.17394e-05 -1.69955e-19 -0.000105795 2.20066e-05 -1.9142e-20 -0.000122407 -3.14369e-20 0.000206973 2.33387e-19 -0.00022008 -4.07595e-20 -1.97622e-05 2.28968e-19 2.80145e-05 2.11086e-19 
900.55 0 2.08534e-20 -0.000681755 -1.10225e-19 4.16355e-05 0.000924546 -4.40081e-20 -0.000205846 1.0713e-19 -0.00018559 -5.61016e-21 0.000223748 2.09703e-21 -2.08947e-19 0.000202845 1.97028e-19 -5.13797e-05 1.11387e-19 1.94741e-05 -1.73507e-19 -0.000105344 2.6693e-05 -1.227e-21 -0.000122798 -5.05039e-20 0.000204118 2.25568e-19 -0.000222216 -1.15776e-20 -1.85908e-05 2.00905e-19 3.73037e-05 2.3241e-19 
900.9 0 1.60465e-20 -0.000699158 -1.147e-19 4.32085e-05 0.00092237 -4.23517e-20 -0.000180878 6.60716e-20 -0.000194131 -1.83068e-20 0.000238211 -1.79556e-20 -2.49333e-19 0.000187636 1.94184e-19 -5.30559e-05 1.24739e-19 2.58247e-05 -1.74055e-19 -0.000101291 2.91577e-05 4.27148e-20 -0.00011928 -6.61504e-20 0.000195556 2.1017e-19 -0.000226728 3.17749e-21 -1.28128e-05 1.75734e-19 4.86847e-05 2.43444e-19 
901.25 0 1.06295e-20 -0.000718687 -1.18096e-19 4.55446e-05 0.000920396 -3.05743e-20 -0.000150567 2.11223e-20 -0.000198752 -3.87341e-20 0.000245205 -2.40876e-20 -2.83261e-19 0.000170246 1.86052e-19 -4.76323e-05 1.28341e-19 2.69704e-05 -1.63435e-19 -9.20916e-05 3.06136e-05 6.81619e-20 -0.000112892 -6.21695e-20 0.000183077 1.88239e-19 -0.00023099 1.66448e-20 -7.34056e-06 1.52501e-19 6.46595e-05 2.35374e-19 
901.6 0 -6.60957e-22 -0.000736798 -1.26525e-19 4.57034e-05 0.000916757 -1.67794e-20 -0.00011871 -4.00168e-20 -0.000199617 -4.74611e-20 0.000244081 -4.08521e-20 -2.97029e-19 0.000151018 1.45421e-19 -3.71757e-05 1.16502e-19 2.02705e-05 -1.67302e-19 -7.76019e-05 3.16198e-05 7.93504e-20 -0.000103192 -5.57706e-20 0.000168198 1.66669e-19 -0.000230938 1.26328e-20 -3.33886e-06 1.3885e-19 8.31596e-05 2.01188e-19 
901.95 0 -1.88813e-20 -0.000750157 -1.45861e-19 4.40712e-05 0.000909979 -2.44117e-20 -8.46987e-05 -8.80554e-20 -0.000194278 -4.54672e-20 0.000232454 -4.78028e-20 -3.09429e-19 0.000131571 1.11237e-19 -2.21092e-05 1.09893e-19 4.76292e-06 -1.55877e-19 -6.08152e-05 3.10579e-05 8.66577e-20 -8.79149e-05 -5.7579e-20 0.000153066 1.51384e-19 -0.000224864 6.14404e-21 1.63494e-06 1.23516e-19 9.85875e-05 1.54189e-19 
902.3 0 -3.24624e-20 -0.00075884 -1.53561e-19 4.36882e-05 0.000898566 -3.74147e-20 -4.93033e-05 -8.76461e-20 -0.000179924 -4.0231e-20 0.000210599 -4.4272e-20 -2.99816e-19 0.000111583 8.37651e-20 -4.24279e-06 1.01789e-19 -1.82296e-05 -1.30587e-19 -4.33524e-05 2.84815e-05 9.81809e-20 -6.84399e-05 -6.51837e-20 0.000138973 1.2803e-19 -0.000215206 -1.9473e-21 9.19503e-06 1.20812e-19 0.000108521 9.17589e-20 
902.65 0 -4.60064e-20 -0.00076566 -1.43626e-19 4.39085e-05 0.00087809 -6.2274e-20 -1.76247e-05 -5.68455e-20 -0.000157581 -5.26751e-20 0.000186188 -4.38203e-20 -2.77101e-19 9.02758e-05 5.78588e-20 1.23526e-05 9.98174e-20 -4.54922e-05 -1.12509e-19 -2.32828e-05 2.22829e-05 1.19134e-19 -4.94642e-05 -6.86403e-20 0.000125955 1.07104e-19 -0.000204728 -5.78134e-21 1.90878e-05 1.29538e-19 0.000112007 4.69415e-20 
903 0 -3.57773e-20 -0.000771196 -1.2025e-19 4.32242e-05 0.00084593 -7.08076e-20 9.42085e-06 -2.44122e-20 -0.000129953 -7.01431e-20 0.000165736 -4.20577e-20 -2.70478e-19 6.73084e-05 2.52689e-20 2.70572e-05 9.02613e-20 -7.18683e-05 -8.15076e-20 9.17662e-07 1.31278e-05 1.32113e-19 -3.16332e-05 -7.11985e-20 0.000113477 7.07143e-20 -0.000195287 -6.08619e-21 2.84628e-05 1.22992e-19 0.000109409 -2.87175e-21 
903.35 0 -2.30026e-20 -0.000775405 -9.56038e-20 4.13228e-05 0.000807662 -8.70391e-20 3.33669e-05 2.60195e-21 -9.65486e-05 -5.79548e-20 0.000147078 -4.7324e-20 -2.59379e-19 4.31042e-05 -1.18939e-20 4.09468e-05 1.08327e-19 -9.16465e-05 -4.351e-20 2.77857e-05 4.80616e-06 1.38896e-19 -1.2419e-05 -6.88285e-20 0.000102013 2.77865e-20 -0.000188917 4.24839e-21 3.53538e-05 1.2032e-19 0.000103478 -3.71012e-20 
903.7 0 -4.64156e-21 -0.000780356 -8.06831e-20 3.74964e-05 0.000770572 -9.28306e-20 5.49008e-05 1.57769e-20 -5.95528e-05 -4.01765e-20 0.000127508 -7.28641e-20 -2.56033e-19 2.2534e-05 -3.4792e-20 5.4253e-05 1.29592e-19 -0.000101063 -1.34001e-21 5.59672e-05 -1.21105e-07 1.34339e-19 7.16593e-06 -6.72856e-20 9.25455e-05 -2.56403e-21 -0.000187249 8.93365e-21 4.12954e-05 1.10783e-19 9.54394e-05 -4.17079e-20 
904.05 0 1.63162e-20 -0.000786218 -7.87608e-20 3.31354e-05 0.000733165 -9.82071e-20 7.2932e-05 8.80036e-21 -2.38436e-05 -2.1922e-20 0.000111723 -9.86109e-20 -2.55891e-19 9.83594e-06 -6.54566e-20 6.96225e-05 1.26967e-19 -0.000101101 3.81111e-20 8.36327e-05 -2.64371e-06 1.18797e-19 2.46843e-05 -7.65495e-20 8.52823e-05 -2.93074e-20 -0.000190213 1.75652e-20 4.67615e-05 9.49136e-20 8.6447e-05 -4.09476e-20 
904.4 0 3.77995e-20 -0.00079159 -8.61805e-20 3.02537e-05 0.000688969 -1.20916e-19 8.671e-05 6.63952e-22 8.90996e-06 -1.24382e-20 0.000102532 -9.93947e-20 -2.52823e-19 2.89401e-06 -9.49699e-20 9.07674e-05 1.34873e-19 -9.41128e-05 6.21572e-20 0.000107015 -6.41271e-06 8.61003e-20 4.11117e-05 -9.34428e-20 8.04913e-05 -5.43165e-20 -0.000195752 2.88415e-20 4.99377e-05 7.70301e-20 7.88163e-05 -4.02078e-20 
904.75 0 5.30066e-20 -0.000796912 -1.05829e-19 2.79534e-05 0.000636768 -1.49375e-19 9.75466e-05 8.58738e-21 4.22293e-05 -3.06066e-21 0.000100318 -7.07689e-20 -2.3746e-19 -1.24161e-06 -1.35767e-19 0.000119341 1.26042e-19 -8.24324e-05 6.01552e-20 0.000122642 -1.2488e-05 7.02264e-20 5.79431e-05 -1.17388e-19 8.01474e-05 -8.82014e-20 -0.000200067 3.29826e-20 4.94302e-05 7.16398e-20 7.27109e-05 -5.17784e-20 
905.1 0 5.23337e-20 -0.000802699 -1.20945e-19 2.55698e-05 0.00058179 -2.05954e-19 0.000103028 2.5317e-20 7.77311e-05 2.03851e-20 0.000105604 -3.19245e-20 -2.28946e-19 -2.50147e-06 -1.74757e-19 0.000155148 9.83844e-20 -7.15894e-05 4.93248e-20 0.000129047 -1.97853e-05 6.01669e-20 7.60077e-05 -1.59565e-19 8.56118e-05 -1.21654e-19 -0.000200967 2.24958e-20 4.58249e-05 6.62577e-20 6.39939e-05 -4.57979e-20 
905.45 0 4.97861e-20 -0.000807906 -1.15125e-19 2.32547e-05 0.000527969 -2.53745e-19 9.85509e-05 4.39545e-20 0.000111249 3.48605e-20 0.000115652 -1.32009e-20 -2.17921e-19 -4.21246e-07 -1.98429e-19 0.000195673 8.31925e-20 -6.5667e-05 3.4628e-20 0.000127976 -2.56858e-05 3.84734e-20 9.46036e-05 -1.84461e-19 9.37936e-05 -1.54785e-19 -0.000198458 -8.11437e-21 3.9753e-05 6.95414e-20 5.00266e-05 -5.90466e-20 
905.8 0 6.80927e-20 -0.000811131 -1.13971e-19 2.14129e-05 0.000476019 -2.71787e-19 8.42883e-05 4.04351e-20 0.000140372 5.11763e-20 0.000126983 4.22337e-21 -1.9115e-19 3.63985e-06 -2.17648e-19 0.000237617 7.85767e-20 -6.2856e-05 3.04051e-20 0.000121257 -2.66838e-05 1.98971e-20 0.000113118 -1.8055e-19 9.92693e-05 -1.85532e-19 -0.000193493 -3.79774e-20 3.38515e-05 6.43819e-20 3.22672e-05 -7.92934e-20 
906.15 0 9.43999e-20 -0.000811463 -1.09983e-19 1.97109e-05 0.000426261 -2.66924e-19 6.40246e-05 2.63727e-20 0.000166128 6.75669e-20 0.00013486 3.08301e-20 -1.98701e-19 6.33313e-06 -2.11273e-19 0.000276352 8.55871e-20 -6.18096e-05 2.76001e-20 0.000110231 -2.22852e-05 -2.92561e-20 0.000133244 -1.60027e-19 9.86949e-05 -1.99036e-19 -0.000188838 -4.82235e-20 3.05104e-05 3.82169e-20 1.16929e-05 -1.20712e-19 
906.5 0 1.1444e-19 -0.000812015 -1.16339e-19 1.82262e-05 0.000381517 -2.65237e-19 4.25184e-05 -5.03019e-22 0.000189053 8.55777e-20 0.000131462 6.33877e-20 -2.07393e-19 6.76684e-06 -1.97349e-19 0.000303184 8.62137e-20 -6.71671e-05 3.12498e-20 0.000100185 -1.48167e-05 -7.78087e-20 0.000153655 -1.31178e-19 9.04765e-05 -1.88017e-19 -0.000185001 -6.06667e-20 2.89872e-05 7.89108e-21 -1.07555e-05 -1.67865e-19 
906.85 0 1.28526e-19 -0.000814834 -1.0024e-19 1.82606e-05 0.000344207 -2.62721e-19 2.56819e-05 5.97748e-21 0.000209558 9.6433e-20 0.000114803 8.53447e-20 -2.01632e-19 4.21184e-06 -1.93562e-19 0.000312342 8.0587e-20 -8.03515e-05 5.2655e-20 9.69655e-05 -6.18302e-06 -1.06564e-19 0.000167829 -1.09414e-19 7.63467e-05 -1.87069e-19 -0.000178402 -5.71699e-20 2.74828e-05 7.66656e-21 -3.1656e-05 -2.00619e-19 
907.2 0 1.30577e-19 -0.000818382 -8.47868e-20 1.86283e-05 0.000309785 -2.5444e-19 1.67171e-05 1.6318e-20 0.00022374 8.9389e-20 8.95588e-05 1.04501e-19 -1.84864e-19 -3.48682e-06 -1.77166e-19 0.000308522 6.2136e-20 -9.76879e-05 4.97266e-20 0.000101896 1.80144e-06 -1.24286e-19 0.00017159 -7.96962e-20 6.34695e-05 -2.03805e-19 -0.000167246 -7.03148e-20 2.56681e-05 1.73516e-20 -4.76206e-05 -2.33911e-19 
907.55 0 1.39085e-19 -0.00082206 -7.93799e-20 1.93673e-05 0.000274246 -2.49142e-19 1.54454e-05 1.72232e-20 0.000226481 1.10344e-19 6.43696e-05 1.23588e-19 -1.64786e-19 -1.33436e-05 -1.62444e-19 0.000299732 4.2461e-20 -0.000116294 5.95299e-20 0.000110615 5.46312e-06 -1.17728e-19 0.000165968 -6.2127e-20 5.65522e-05 -2.24207e-19 -0.000153974 -6.53873e-20 2.36319e-05 3.25587e-20 -5.74629e-05 -2.43042e-19 
907.9 0 1.6321e-19 -0.000823656 -7.33281e-20 2.149e-05 0.000235886 -2.47422e-19 1.7488e-05 6.62101e-21 0.000216549 1.01744e-19 4.97179e-05 1.2089e-19 -1.2887e-19 -2.03568e-05 -1.27923e-19 0.000290864 2.58202e-20 -0.000132635 8.04002e-20 0.000117985 1.97418e-06 -1.07638e-19 0.000154143 -5.36217e-20 5.44907e-05 -2.33395e-19 -0.000141371 -6.68923e-20 2.05572e-05 4.07018e-20 -6.24292e-05 -2.50171e-19 
908.25 0 1.74305e-19 -0.000821817 -7.37737e-20 2.61713e-05 0.000194077 -2.67963e-19 1.73855e-05 5.73533e-21 0.000194409 6.62372e-20 4.83323e-05 1.11363e-19 -1.12965e-19 -2.105e-05 -9.34935e-20 0.00028297 4.02344e-21 -0.000143463 1.05493e-19 0.000120221 -8.40255e-06 -9.81597e-20 0.000139498 -5.2869e-20 5.35891e-05 -2.18149e-19 -0.00013047 -5.43577e-20 1.48339e-05 4.99991e-20 -6.46031e-05 -2.33672e-19 
908.6 0 1.64272e-19 -0.000817215 -6.92659e-20 3.70349e-05 0.000150204 -3.02935e-19 1.18077e-05 -7.40479e-21 0.000162402 3.15803e-20 5.66254e-05 1.00161e-19 -1.12401e-19 -1.62774e-05 -4.48909e-20 0.000271768 5.20703e-21 -0.000149683 1.37817e-19 0.000117196 -2.24926e-05 -1.12784e-19 0.000122735 -5.7294e-20 5.03655e-05 -2.15033e-19 -0.000122094 -4.25182e-20 7.72765e-06 4.89171e-20 -6.64501e-05 -2.14561e-19 
908.95 0 1.44034e-19 -0.000810408 -7.33696e-20 5.43455e-05 0.00010653 -3.23902e-19 1.19576e-06 -1.95739e-20 0.00012394 2.04853e-20 6.92144e-05 9.62936e-20 -9.77319e-20 -9.43534e-06 -1.57428e-20 0.000256062 -1.12892e-20 -0.000151074 1.77421e-19 0.000107646 -3.89222e-05 -1.32453e-19 0.000104246 -4.52098e-20 4.43888e-05 -2.18108e-19 -0.000116047 -1.29297e-20 2.08842e-06 3.67289e-20 -6.95859e-05 -1.85137e-19 
909.3 0 1.04231e-19 -0.000802639 -8.28422e-20 7.39952e-05 6.6027e-05 -3.29335e-19 -1.03685e-05 -3.15868e-20 8.07518e-05 3.23817e-20 8.31342e-05 7.65436e-20 -9.91749e-20 6.7284e-07 -1.47365e-21 0.000238832 -1.92059e-20 -0.000145933 2.23461e-19 8.99813e-05 -5.68969e-05 -1.29585e-19 8.63314e-05 -3.05566e-20 3.58494e-05 -2.07534e-19 -0.000111075 -1.70523e-21 -1.24407e-06 1.80273e-20 -7.38574e-05 -1.58858e-19 
909.65 0 7.52775e-20 -0.000796006 -8.5468e-20 9.29398e-05 2.96082e-05 -3.19781e-19 -2.25244e-05 -4.47714e-20 3.36913e-05 4.35741e-20 9.81833e-05 4.27007e-20 -9.22391e-20 1.757e-05 2.74847e-20 0.000223356 -3.42186e-20 -0.000130821 2.79682e-19 6.63092e-05 -7.3114e-05 -1.24607e-19 6.9209e-05 -1.86234e-20 2.60512e-05 -1.70221e-19 -0.000106016 5.27516e-21 -2.21e-06 4.75604e-21 -7.94255e-05 -1.49866e-19 
910 0 5.91158e-20 -0.000793651 -7.93397e-20 0.0001106 -3.63288e-06 -3.06468e-19 -3.65037e-05 -6.07327e-20 -1.65754e-05 7.52352e-20 0.000112167 3.37331e-20 -8.94939e-20 3.96371e-05 5.08354e-20 0.000210798 -2.98075e-20 -0.000102504 3.24665e-19 4.12099e-05 -8.56419e-05 -1.10545e-19 5.06523e-05 -2.7005e-20 1.54376e-05 -1.33008e-19 -9.96987e-05 2.3515e-20 -1.14167e-06 -1.29696e-20 -8.57798e-05 -1.48159e-19 
910.35 0 7.17024e-20 -0.000796509 -7.98726e-20 0.00012773 -3.18272e-05 -2.92358e-19 -4.94187e-05 -8.6157e-20 -6.74676e-05 1.17269e-19 0.000122537 4.05506e-20 -9.6739e-20 5.98899e-05 7.64575e-20 0.000198113 -3.37437e-20 -6.57024e-05 3.56671e-19 1.95401e-05 -9.40881e-05 -8.49556e-20 3.12165e-05 -2.8471e-20 1.45715e-06 -1.05091e-19 -8.88887e-05 3.70412e-20 2.25058e-06 -5.45989e-20 -9.18538e-05 -1.39515e-19 
910.7 0 1.03928e-19 -0.000801986 -9.23625e-20 0.00014428 -5.40145e-05 -2.88688e-19 -6.04988e-05 -1.24577e-19 -0.000114803 1.25755e-19 0.000129591 4.26403e-20 -9.4102e-20 7.22439e-05 9.94107e-20 0.00018193 -3.67078e-20 -3.09993e-05 3.76201e-19 5.59505e-06 -9.94009e-05 -7.62058e-20 1.24227e-05 -8.90115e-21 -1.64896e-05 -8.02729e-20 -7.44736e-05 5.90661e-20 9.64881e-06 -9.65247e-20 -9.66006e-05 -1.25296e-19 
911.05 0 1.38221e-19 -0.000808406 -1.13041e-19 0.000160202 -7.07336e-05 -2.96233e-19 -7.19307e-05 -1.30753e-19 -0.000156878 1.02029e-19 0.000135341 4.81579e-20 -7.20927e-20 7.65317e-05 1.1329e-19 0.00016108 -3.05684e-20 -3.35337e-06 3.91669e-19 2.35865e-06 -0.000103687 -8.18578e-20 -4.28135e-06 3.2281e-20 -3.49329e-05 -3.36038e-20 -6.07879e-05 7.40362e-20 2.00166e-05 -1.21541e-19 -9.85762e-05 -1.14024e-19 
911.4 0 1.52856e-19 -0.00081628 -1.44175e-19 0.000176063 -8.35991e-05 -3.06429e-19 -8.65479e-05 -1.22585e-19 -0.000192373 8.4105e-20 0.000139149 4.37912e-20 -4.85612e-20 7.40495e-05 1.17202e-19 0.000135581 -1.7416e-20 1.96815e-05 3.98215e-19 7.96975e-06 -0.000107392 -1.05894e-19 -1.80924e-05 8.8431e-20 -5.06411e-05 3.3435e-21 -4.98084e-05 9.75294e-20 2.93041e-05 -1.41805e-19 -9.8864e-05 -9.55349e-20 
911.75 0 1.56818e-19 -0.0008272 -1.75225e-19 0.000190579 -9.75568e-05 -3.14643e-19 -0.000107477 -1.11989e-19 -0.000216586 5.78749e-20 0.000137828 3.89339e-20 -4.55962e-20 6.8339e-05 1.10307e-19 0.000108511 9.11762e-21 3.89846e-05 4.04216e-19 1.52212e-05 -0.000110198 -1.31779e-19 -3.12405e-05 1.34297e-19 -6.50634e-05 3.07254e-20 -4.14513e-05 1.19778e-19 3.5417e-05 -1.59289e-19 -9.72792e-05 -8.78658e-20 
912.1 0 1.64257e-19 -0.000839185 -2.08286e-19 0.000203103 -0.000114762 -3.20223e-19 -0.000135037 -1.13054e-19 -0.000227658 3.77666e-20 0.000130957 5.72886e-20 -4.02439e-20 6.46107e-05 9.6596e-20 8.33789e-05 2.30552e-20 4.92994e-05 4.04017e-19 2.07341e-05 -0.000111992 -1.54884e-19 -4.55868e-05 1.59049e-19 -8.01355e-05 4.05123e-20 -3.41714e-05 1.43532e-19 3.79564e-05 -1.85042e-19 -9.14393e-05 -8.69097e-20 
912.45 0 1.81623e-19 -0.000847285 -2.1436e-19 0.00021353 -0.000132531 -3.25711e-19 -0.000164307 -1.21686e-19 -0.0002291 1.42872e-20 0.00012012 8.6637e-20 -4.94872e-20 6.23193e-05 6.84388e-20 6.41028e-05 1.08033e-20 4.89029e-05 4.25425e-19 2.68691e-05 -0.000112422 -1.64864e-19 -6.0316e-05 1.71537e-19 -9.31091e-05 4.79621e-20 -2.58102e-05 1.69707e-19 3.63145e-05 -2.1321e-19 -8.03257e-05 -8.34446e-20 
912.8 0 2.09703e-19 -0.000850528 -2.11979e-19 0.000221493 -0.000146004 -3.18732e-19 -0.000187702 -1.16004e-19 -0.000226488 2.91673e-21 0.000106072 1.10284e-19 -7.04405e-20 6.0343e-05 4.29777e-20 5.0642e-05 -2.66126e-21 4.20069e-05 4.51507e-19 3.59988e-05 -0.000112015 -1.91252e-19 -7.31945e-05 1.84279e-19 -0.000102527 6.22668e-20 -1.60156e-05 1.83695e-19 2.85059e-05 -2.34567e-19 -6.5336e-05 -7.63634e-20 
913.15 0 2.30577e-19 -0.000849879 -1.92895e-19 0.00022656 -0.000153364 -3.03512e-19 -0.000200559 -1.28859e-19 -0.00022355 2.38692e-21 9.27352e-05 1.10763e-19 -9.32236e-20 6.0052e-05 3.70444e-20 4.13435e-05 -8.79622e-21 3.26308e-05 4.92811e-19 4.85337e-05 -0.000111949 -2.30783e-19 -8.18829e-05 2.01874e-19 -0.000108557 7.00933e-20 -6.60532e-06 2.2012e-19 1.41897e-05 -2.51699e-19 -5.05436e-05 -6.09417e-20 
913.5 0 2.43187e-19 -0.000844914 -1.64332e-19 0.000227583 -0.000157082 -2.90478e-19 -0.000204356 -1.54453e-19 -0.000220634 -1.56389e-20 8.58489e-05 1.0504e-19 -1.12367e-19 6.02568e-05 4.77745e-20 3.50825e-05 -2.14491e-20 2.29517e-05 5.16989e-19 6.49799e-05 -0.000112997 -2.6017e-19 -8.45677e-05 2.1852e-19 -0.000111043 7.43159e-20 -1.73043e-06 2.48009e-19 -3.10126e-06 -2.64947e-19 -3.69216e-05 -2.06655e-20 
913.85 0 2.46345e-19 -0.000836031 -1.28422e-19 0.000224003 -0.000158845 -2.82836e-19 -0.000204969 -1.73158e-19 -0.000215116 -1.84816e-20 8.76486e-05 9.45069e-20 -1.29158e-19 5.87112e-05 5.19443e-20 2.7663e-05 -2.70077e-20 1.33095e-05 5.33196e-19 8.25262e-05 -0.000115784 -2.91727e-19 -8.23219e-05 2.36085e-19 -0.000112086 8.87193e-20 -3.3468e-06 2.64838e-19 -1.88597e-05 -2.67487e-19 -2.43878e-05 9.27208e-21 
914.2 0 2.33681e-19 -0.000823948 -9.19486e-20 0.000215944 -0.000161569 -2.84271e-19 -0.000207335 -2.03617e-19 -0.000203793 -2.05153e-20 9.41971e-05 7.93671e-20 -1.11057e-19 5.40637e-05 5.85655e-20 1.91277e-05 -3.33889e-20 3.83212e-06 5.45412e-19 9.54093e-05 -0.000118284 -3.29884e-19 -7.88644e-05 2.47199e-19 -0.000113346 1.195e-19 -9.14463e-06 2.7588e-19 -3.15635e-05 -2.5745e-19 -1.41271e-05 2.55805e-20 
914.55 0 2.15833e-19 -0.000809822 -6.87951e-20 0.000203308 -0.000171986 -2.74778e-19 -0.00021191 -2.19207e-19 -0.000186429 -2.23285e-20 0.000100215 6.58673e-20 -1.03887e-19 4.60085e-05 7.15621e-20 1.56091e-05 -4.64384e-20 -8.74671e-06 5.39134e-19 0.000100765 -0.000120064 -3.50352e-19 -7.61659e-05 2.60369e-19 -0.00011533 1.42848e-19 -1.47816e-05 2.66492e-19 -4.15855e-05 -2.44129e-19 -5.47485e-06 3.23597e-20 
914.9 0 2.04033e-19 -0.000797559 -5.42266e-20 0.000187633 -0.000192666 -2.5402e-19 -0.000215148 -2.19087e-19 -0.000165945 -1.909e-20 0.000105726 6.96955e-20 -1.06088e-19 3.49758e-05 8.21383e-20 2.1646e-05 -4.98474e-20 -2.96801e-05 5.41741e-19 0.000101853 -0.000122062 -3.75498e-19 -7.26381e-05 2.59431e-19 -0.000117301 1.46405e-19 -1.83977e-05 2.38706e-19 -4.94355e-05 -2.40818e-19 2.009e-06 3.10114e-20 
915.25 0 1.91048e-19 -0.000788162 -5.35463e-20 0.000173016 -0.000221086 -2.25758e-19 -0.00021664 -2.28492e-19 -0.000143079 -9.03739e-21 0.000114548 8.71855e-20 -1.07558e-19 2.07484e-05 8.31048e-20 3.92077e-05 -4.74281e-20 -5.64749e-05 5.51399e-19 0.000101588 -0.00012329 -4.06327e-19 -6.58361e-05 2.37017e-19 -0.000118559 1.3922e-19 -2.0027e-05 2.06967e-19 -5.65499e-05 -2.40583e-19 7.8962e-06 2.04263e-20 
915.6 0 1.86844e-19 -0.000781311 -5.26938e-20 0.000163264 -0.000255866 -2.15177e-19 -0.000219425 -2.24376e-19 -0.00011783 7.11924e-22 0.000127551 9.66583e-20 -1.11426e-19 2.6364e-06 9.5413e-20 6.65661e-05 -3.14515e-20 -7.93928e-05 5.35965e-19 9.62231e-05 -0.000121956 -4.35935e-19 -5.67158e-05 2.06271e-19 -0.000119258 1.2644e-19 -2.22577e-05 1.88109e-19 -6.54886e-05 -2.47298e-19 1.11681e-05 7.07291e-21 
915.95 0 1.86757e-19 -0.000775298 -5.65215e-20 0.000158989 -0.000295672 -2.05163e-19 -0.000222375 -2.26544e-19 -9.21941e-05 1.9671e-20 0.000143272 1.08542e-19 -1.05064e-19 -1.23835e-05 1.01034e-19 9.84986e-05 -4.23379e-20 -9.21528e-05 5.01399e-19 8.43114e-05 -0.000116382 -4.46581e-19 -4.93894e-05 1.67945e-19 -0.000119792 1.15334e-19 -2.67031e-05 1.60033e-19 -7.69483e-05 -2.54599e-19 1.1654e-05 -1.32673e-20 
916.3 0 1.81262e-19 -0.00076866 -7.61541e-20 0.000158234 -0.000340002 -2.05065e-19 -0.000220428 -2.0708e-19 -6.96658e-05 3.53394e-20 0.000159125 1.15883e-19 -9.53821e-20 -1.50922e-05 1.10012e-19 0.000129065 -4.98432e-20 -9.46792e-05 4.73937e-19 7.1205e-05 -0.000106086 -4.42356e-19 -4.42407e-05 1.40916e-19 -0.000120648 9.57188e-20 -2.97052e-05 1.33479e-19 -8.80912e-05 -2.73232e-19 1.10658e-05 -2.1439e-20 
916.65 0 1.56759e-19 -0.000762978 -9.50086e-20 0.000157486 -0.000387337 -2.00239e-19 -0.000212972 -1.77163e-19 -5.21013e-05 2.70216e-20 0.00016923 1.12116e-19 -7.18612e-20 -5.21575e-06 1.03074e-19 0.000152517 -4.98502e-20 -9.02658e-05 4.38642e-19 6.32236e-05 -9.27192e-05 -4.25676e-19 -3.80671e-05 1.16558e-19 -0.000121077 6.20522e-20 -2.96316e-05 1.1428e-19 -9.58548e-05 -2.72174e-19 1.18113e-05 -4.81575e-21 
917 0 1.43399e-19 -0.000756942 -1.1628e-19 0.000155188 -0.00043811 -1.73353e-19 -0.000199105 -1.52976e-19 -3.92114e-05 1.85296e-20 0.000169609 1.18979e-19 -5.41116e-20 1.28455e-05 1.09504e-19 0.000161278 -4.14084e-20 -8.16225e-05 4.14752e-19 6.27083e-05 -7.97463e-05 -4.30182e-19 -2.82268e-05 9.18286e-20 -0.000119606 9.698e-21 -2.74115e-05 9.11802e-20 -9.78521e-05 -2.56215e-19 1.50696e-05 1.15256e-20 
917.35 0 1.36716e-19 -0.000747253 -1.32729e-19 0.000153011 -0.000490132 -1.41494e-19 -0.000178169 -1.2733e-19 -3.18935e-05 -3.5383e-22 0.000161711 1.3662e-19 -3.88626e-20 3.4493e-05 1.39396e-19 0.000155055 -3.24401e-20 -6.80748e-05 3.95432e-19 6.86653e-05 -6.94029e-05 -4.43155e-19 -1.55087e-05 9.07037e-20 -0.000116911 -3.69114e-20 -2.40568e-05 7.75774e-20 -9.32354e-05 -2.40971e-19 2.14407e-05 3.27631e-20 
917.7 0 1.28505e-19 -0.000730969 -1.52041e-19 0.000150103 -0.00053904 -1.2224e-19 -0.000155461 -9.48498e-20 -2.96847e-05 -2.31593e-20 0.000150648 1.59175e-19 -3.65516e-20 5.16574e-05 1.63521e-19 0.0001399 -1.1842e-20 -5.04973e-05 3.69086e-19 8.20612e-05 -6.15519e-05 -4.62625e-19 -1.45436e-06 8.27624e-20 -0.000113387 -8.17461e-20 -2.19369e-05 4.14994e-20 -8.3658e-05 -2.15758e-19 3.33638e-05 4.75812e-20 
918.05 0 1.41412e-19 -0.000710162 -1.85233e-19 0.000142728 -0.000583767 -9.75348e-20 -0.000136842 -6.23454e-20 -2.98943e-05 -5.88066e-20 0.000141414 1.76666e-19 -7.16898e-20 5.8998e-05 1.93068e-19 0.000121163 1.06291e-20 -3.33408e-05 3.21924e-19 0.0001054 -5.71027e-05 -4.61396e-19 1.46876e-05 9.59937e-20 -0.000108878 -1.1847e-19 -2.43496e-05 -4.519e-21 -7.13316e-05 -1.75182e-19 4.90623e-05 5.14974e-20 
918.4 0 1.81058e-19 -0.000688832 -2.19735e-19 0.000132096 -0.000624697 -9.23787e-20 -0.000122032 -4.24273e-20 -2.86905e-05 -7.47151e-20 0.000137399 1.89516e-19 -1.11233e-19 5.80328e-05 2.12049e-19 0.000104641 2.19184e-20 -2.08331e-05 2.48916e-19 0.000137028 -5.67977e-05 -4.47351e-19 3.06391e-05 1.10233e-19 -0.000103491 -1.59885e-19 -3.28588e-05 -4.3703e-20 -5.79299e-05 -1.13868e-19 6.34727e-05 5.17695e-20 
918.75 0 2.10818e-19 -0.000667287 -2.33475e-19 0.000124783 -0.000662117 -7.2728e-20 -0.0001089 -1.40227e-20 -2.26395e-05 -8.15837e-20 0.000139944 2.07123e-19 -1.46211e-19 5.33341e-05 2.27152e-19 9.41407e-05 3.58823e-20 -1.32326e-05 1.63781e-19 0.000170626 -5.96071e-05 -4.00875e-19 4.3551e-05 1.28799e-19 -9.43102e-05 -2.02808e-19 -4.59461e-05 -1.08799e-19 -4.58498e-05 -4.8551e-20 7.4201e-05 7.61196e-20 
919.1 0 2.26785e-19 -0.000645484 -2.03647e-19 0.000124069 -0.000694801 -5.71124e-20 -9.68364e-05 -7.07297e-22 -1.3369e-05 -7.88007e-20 0.000149596 2.30406e-19 -1.75342e-19 4.66256e-05 2.54239e-19 9.13353e-05 5.23369e-20 -6.83721e-06 1.08452e-19 0.000200032 -6.46647e-05 -3.7378e-19 5.27667e-05 1.66667e-19 -8.03162e-05 -2.3434e-19 -6.12384e-05 -1.8326e-19 -3.90865e-05 3.25457e-21 8.08968e-05 9.5131e-20 
919.45 0 2.39278e-19 -0.000625865 -1.68645e-19 0.000127005 -0.000723275 -4.81507e-20 -8.54013e-05 -4.79457e-21 -1.36571e-06 -9.19079e-20 0.000167158 2.53256e-19 -2.0109e-19 3.7313e-05 2.67016e-19 9.55459e-05 5.8331e-20 3.11994e-06 7.69411e-20 0.000223365 -7.23426e-05 -3.45825e-19 6.04155e-05 2.06959e-19 -6.61394e-05 -2.58968e-19 -7.55597e-05 -2.66087e-19 -4.04344e-05 4.83885e-20 8.38195e-05 1.26177e-19 
919.8 0 2.32869e-19 -0.00060989 -1.22677e-19 0.000130962 -0.00075129 -4.65847e-20 -7.60966e-05 -1.02044e-20 1.51487e-05 -9.1331e-20 0.000189544 2.60528e-19 -2.22722e-19 2.64212e-05 2.76341e-19 0.000101468 4.7252e-20 2.05761e-05 7.1469e-20 0.000241467 -8.12269e-05 -3.31211e-19 6.93004e-05 2.23059e-19 -5.60038e-05 -2.60629e-19 -8.62835e-05 -3.27871e-19 -4.81479e-05 9.72556e-20 8.36099e-05 1.55641e-19 
920.15 0 2.21035e-19 -0.000596207 -1.07759e-19 0.000134463 -0.000780032 -4.26934e-20 -7.05919e-05 -8.75066e-21 3.59662e-05 -7.4651e-20 0.000212644 2.48764e-19 -2.22081e-19 1.79348e-05 2.74289e-19 0.000104645 2.90902e-20 4.43999e-05 7.72556e-20 0.000255181 -8.70638e-05 -2.91561e-19 7.8043e-05 2.25187e-19 -4.94258e-05 -2.53438e-19 -9.36813e-05 -3.68931e-19 -5.82701e-05 1.41306e-19 8.13857e-05 1.99506e-19 
920.5 0 1.99203e-19 -0.000583242 -1.01021e-19 0.000136283 -0.000803692 -2.6194e-20 -6.50949e-05 -1.81909e-20 5.77833e-05 -6.36511e-20 0.000234177 2.37991e-19 -2.1146e-19 1.62981e-05 2.71403e-19 0.00010602 7.45808e-21 6.47881e-05 8.30146e-20 0.000264797 -8.57468e-05 -2.43349e-19 8.29994e-05 2.22177e-19 -4.55549e-05 -2.41154e-19 -9.8469e-05 -4.01721e-19 -6.7101e-05 1.62605e-19 7.75655e-05 2.38038e-19 
920.85 0 1.73581e-19 -0.000569989 -1.00508e-19 0.000135669 -0.000817142 -1.12722e-20 -5.51085e-05 -3.52017e-20 7.50809e-05 -3.14155e-20 0.00025431 2.29307e-19 -1.9916e-19 1.96463e-05 2.73337e-19 0.000108369 -1.5929e-20 7.56106e-05 8.75538e-20 0.000269822 -7.54382e-05 -2.10657e-19 8.25358e-05 2.15057e-19 -4.5131e-05 -2.15114e-19 -9.9133e-05 -4.41402e-19 -7.1191e-05 1.90185e-19 7.2574e-05 2.47265e-19 
921.2 0 1.40687e-19 -0.000554702 -1.11647e-19 0.000131039 -0.000821561 -2.63063e-20 -3.87419e-05 -3.73345e-20 8.73217e-05 8.84202e-21 0.000271459 2.26056e-19 -1.90376e-19 2.30795e-05 2.5755e-19 0.000111018 -3.56637e-20 8.05733e-05 8.4421e-20 0.000269928 -5.97146e-05 -1.86878e-19 7.86778e-05 1.96175e-19 -4.59234e-05 -1.94987e-19 -9.45941e-05 -4.5779e-19 -7.30795e-05 2.14327e-19 6.78365e-05 2.48702e-19 
921.55 0 1.24704e-19 -0.000535101 -1.20589e-19 0.000122741 -0.000821868 -2.92774e-20 -1.85475e-05 -3.83328e-20 9.91104e-05 3.19001e-20 0.000280889 2.1072e-19 -1.74184e-19 2.74895e-05 2.32521e-19 0.000110129 -4.96734e-20 7.95482e-05 8.00386e-20 0.000266603 -4.50103e-05 -1.69181e-19 7.61416e-05 1.61157e-19 -4.45757e-05 -1.89003e-19 -8.77187e-05 -4.71887e-19 -7.72821e-05 2.32415e-19 6.31711e-05 2.44391e-19 
921.9 0 1.21699e-19 -0.000512049 -1.23027e-19 0.000113838 -0.000821744 -4.50382e-20 8.29574e-07 -5.38805e-20 0.000113392 3.95122e-20 0.000283702 1.87847e-19 -1.48538e-19 3.37293e-05 2.23992e-19 0.000104179 -6.20059e-20 6.98605e-05 6.0577e-20 0.000260825 -3.32946e-05 -1.47134e-19 7.67181e-05 1.2216e-19 -4.0978e-05 -1.8005e-19 -8.40423e-05 -4.90371e-19 -8.27862e-05 2.18592e-19 5.71275e-05 2.51023e-19 
922.25 0 1.20529e-19 -0.000489428 -1.50011e-19 0.000106609 -0.000820733 -5.94905e-20 1.87578e-05 -6.05541e-20 0.000130179 2.7286e-20 0.000283637 1.44289e-19 -1.16186e-19 4.15812e-05 2.18292e-19 9.63621e-05 -5.50516e-20 5.1025e-05 3.01303e-20 0.000252468 -2.28475e-05 -1.24806e-19 7.77723e-05 8.60374e-20 -3.65292e-05 -1.80086e-19 -8.53065e-05 -5.0193e-19 -8.76144e-05 2.18229e-19 5.05368e-05 2.51896e-19 
922.6 0 1.10272e-19 -0.000468547 -1.86183e-19 0.000101338 -0.000818206 -8.38878e-20 3.72112e-05 -4.74656e-20 0.000147562 1.1814e-20 0.000281394 8.9576e-20 -7.22375e-20 4.79387e-05 2.12142e-19 8.81973e-05 -4.12507e-20 2.29985e-05 -2.64029e-21 0.000238169 -1.43082e-05 -1.00674e-19 7.65377e-05 4.33025e-20 -3.22997e-05 -1.93388e-19 -8.70829e-05 -5.05734e-19 -9.07091e-05 2.36635e-19 4.51461e-05 2.52739e-19 
922.95 0 9.58077e-20 -0.000448207 -2.18188e-19 9.57555e-05 -0.000816931 -9.98864e-20 5.47862e-05 -2.59854e-20 0.000161751 6.46856e-21 0.000277515 4.33852e-20 -4.49099e-20 5.27147e-05 1.72552e-19 7.64588e-05 -2.04668e-20 -1.03705e-05 -3.62277e-20 0.00021502 -9.45315e-06 -6.96385e-20 7.31598e-05 2.30641e-20 -2.83832e-05 -2.03562e-19 -8.492e-05 -4.88502e-19 -9.13594e-05 2.48197e-19 4.1367e-05 2.61299e-19 
923.3 0 7.97897e-20 -0.00042846 -2.44988e-19 8.84147e-05 -0.000816953 -9.71376e-20 6.76612e-05 2.27521e-21 0.000170465 5.39582e-21 0.00027143 -4.40165e-21 -2.44821e-20 6.13132e-05 1.25069e-19 5.96079e-05 6.89782e-21 -4.44175e-05 -6.52073e-20 0.000187412 -6.95536e-06 -7.06833e-20 6.8485e-05 -3.78063e-21 -2.30836e-05 -2.20939e-19 -7.9454e-05 -4.77604e-19 -9.16717e-05 2.60364e-19 3.92674e-05 2.72614e-19 
923.65 0 6.95406e-20 -0.000412258 -2.55188e-19 7.83064e-05 -0.000818157 -8.49979e-20 7.41637e-05 3.27662e-20 0.000173676 2.01817e-20 0.000258696 -4.04216e-20 -1.68217e-20 7.2293e-05 8.6011e-20 3.69364e-05 2.02647e-20 -7.75139e-05 -8.17067e-20 0.000160712 -4.61315e-06 -6.80457e-20 6.41633e-05 -1.70937e-20 -1.45143e-05 -2.44223e-19 -7.33737e-05 -4.76829e-19 -9.30952e-05 2.66025e-19 3.83661e-05 2.8225e-19 
924 0 8.31209e-20 -0.000403782 -2.4987e-19 6.5843e-05 -0.000819542 -5.89496e-20 7.63814e-05 4.09399e-20 0.000173377 1.24608e-20 0.000237814 -7.71099e-20 -2.72731e-20 8.16115e-05 8.24343e-20 8.38698e-06 4.60091e-20 -0.000108442 -8.5303e-20 0.000135129 -2.27112e-06 -5.67037e-20 6.45196e-05 -4.0646e-20 -4.28947e-06 -2.69795e-19 -6.63369e-05 -4.77028e-19 -9.28655e-05 2.5472e-19 3.54475e-05 2.72283e-19 
924.35 0 1.02256e-19 -0.000403439 -2.34177e-19 5.30549e-05 -0.000819025 -4.40765e-20 7.52173e-05 7.66024e-20 0.000173706 1.38172e-21 0.000212977 -1.2281e-19 -4.94576e-20 8.8116e-05 8.17418e-20 -2.17075e-05 6.34327e-20 -0.000134619 -8.30418e-20 0.00010634 -1.04061e-06 -3.83008e-20 7.21772e-05 -7.83574e-20 6.93511e-06 -2.8555e-19 -5.56627e-05 -4.71379e-19 -8.89481e-05 2.45555e-19 3.03071e-05 2.67239e-19 
924.7 0 1.06631e-19 -0.000408652 -2.0838e-19 4.24399e-05 -0.000814922 -4.82498e-20 6.89144e-05 9.23358e-20 0.000175743 -2.19403e-20 0.000186593 -1.73189e-19 -5.19516e-20 9.32289e-05 9.71221e-20 -4.89087e-05 8.01483e-20 -0.000153233 -5.60736e-20 7.51365e-05 -5.28624e-07 -3.19114e-20 8.33803e-05 -1.3065e-19 2.10276e-05 -2.91454e-19 -4.18598e-05 -4.66531e-19 -8.27434e-05 2.12192e-19 2.71374e-05 2.56729e-19 
925.05 0 1.07289e-19 -0.000414991 -1.74654e-19 3.71512e-05 -0.000806592 -5.81996e-20 5.57739e-05 1.10753e-19 0.000177888 -6.01545e-20 0.000159798 -2.21437e-19 -4.07638e-20 9.68116e-05 9.97271e-20 -6.73166e-05 8.57804e-20 -0.000160511 -8.40253e-21 4.91557e-05 2.15334e-07 -1.62018e-20 9.44756e-05 -1.70833e-19 3.8564e-05 -2.90818e-19 -2.83329e-05 -4.50454e-19 -7.48647e-05 1.91671e-19 2.80485e-05 2.53036e-19 
925.4 0 1.0639e-19 -0.000419036 -1.47553e-19 3.73414e-05 -0.000795923 -7.81188e-20 3.66284e-05 9.8214e-20 0.000179337 -1.01843e-19 0.000132614 -2.55277e-19 -1.3769e-20 9.51784e-05 9.45143e-20 -6.90176e-05 7.05991e-20 -0.000150778 3.16368e-20 3.12413e-05 1.4947e-06 3.29235e-21 0.000105884 -1.79166e-19 5.68843e-05 -2.7497e-19 -1.76731e-05 -4.19104e-19 -6.40657e-05 1.71714e-19 3.10958e-05 2.58976e-19 
925.75 0 8.96545e-20 -0.0004206 -1.27672e-19 3.97654e-05 -0.000787795 -1.07757e-19 1.2356e-05 7.68924e-20 0.000180447 -1.46308e-19 0.000107047 -2.81899e-19 2.49231e-20 8.85538e-05 6.05303e-20 -5.32375e-05 4.04592e-20 -0.000120398 7.51069e-20 1.80733e-05 4.12046e-06 3.81041e-20 0.000117101 -1.63345e-19 7.20948e-05 -2.55008e-19 -8.49594e-06 -3.8653e-19 -5.04123e-05 1.28293e-19 3.38775e-05 2.84833e-19 
926.1 0 6.4761e-20 -0.000420586 -1.12652e-19 4.17003e-05 -0.000784944 -1.36821e-19 -1.41258e-05 5.36081e-20 0.000183308 -1.83498e-19 8.70729e-05 -2.96061e-19 7.08898e-20 7.97316e-05 3.39115e-20 -2.72103e-05 1.1119e-20 -7.45568e-05 1.27488e-19 6.91206e-06 7.28271e-06 7.41879e-20 0.000125737 -1.35883e-19 8.39426e-05 -2.2703e-19 3.09748e-07 -3.50296e-19 -3.58183e-05 7.95609e-20 3.53467e-05 3.08141e-19 
926.45 0 3.73843e-20 -0.000417583 -9.33977e-20 4.26139e-05 -0.000787991 -1.57565e-19 -3.89412e-05 2.60833e-20 0.000190972 -2.14586e-19 7.32365e-05 -3.0439e-19 1.14001e-19 6.73734e-05 2.03618e-20 2.82876e-06 5.1416e-21 -2.41333e-05 1.74699e-19 -2.52343e-06 9.51372e-06 1.19467e-19 0.000130879 -1.29287e-19 9.30002e-05 -1.92429e-19 9.648e-06 -3.20945e-19 -2.04446e-05 4.48351e-20 3.45816e-05 3.30225e-19 
926.8 0 -2.78656e-21 -0.000410908 -6.13728e-20 4.18831e-05 -0.000796724 -1.74823e-19 -5.91675e-05 -1.18077e-20 0.000202725 -2.22767e-19 6.36307e-05 -3.19075e-19 1.45734e-19 4.87852e-05 1.93516e-20 3.47207e-05 6.06978e-21 2.12369e-05 2.17023e-19 -8.90616e-06 1.08801e-05 1.74601e-19 0.000134289 -1.26674e-19 9.77798e-05 -1.61933e-19 2.03272e-05 -2.92478e-19 -5.13242e-06 2.63568e-20 3.06086e-05 3.19452e-19 
927.15 0 -1.4127e-20 -0.000401284 -3.7012e-20 3.72177e-05 -0.000806761 -2.00601e-19 -7.25131e-05 -4.9643e-20 0.000216813 -2.0973e-19 5.46511e-05 -3.18664e-19 1.8018e-19 2.72197e-05 8.35866e-21 6.72745e-05 -3.91068e-22 5.7371e-05 2.61091e-19 -9.70307e-06 1.36564e-05 2.2946e-19 0.000136738 -1.34993e-19 9.74412e-05 -1.42207e-19 3.16276e-05 -2.63656e-19 9.13489e-06 3.70428e-20 2.25503e-05 3.085e-19 
927.5 0 -2.41042e-20 -0.000390084 -1.26914e-20 2.87283e-05 -0.00081552 -2.23693e-19 -7.63962e-05 -9.80923e-20 0.000234855 -1.78779e-19 4.191e-05 -2.93853e-19 2.03314e-19 8.72085e-06 -1.28228e-21 9.67754e-05 1.39046e-21 8.47837e-05 2.92152e-19 -5.91338e-06 1.74652e-05 2.56255e-19 0.000136468 -1.43832e-19 9.2612e-05 -1.36104e-19 4.23074e-05 -2.47605e-19 2.06639e-05 4.07754e-20 1.24246e-05 3.0048e-19 
927.85 0 -3.5167e-20 -0.000380002 1.99714e-20 1.90312e-05 -0.000820774 -2.48298e-19 -7.08881e-05 -1.42425e-19 0.000258206 -1.50055e-19 2.40668e-05 -2.68486e-19 2.04229e-19 -5.29792e-06 -9.90593e-21 0.000119795 -1.35818e-20 0.000102702 3.05551e-19 -1.18619e-06 1.84781e-05 2.71419e-19 0.000131969 -1.53097e-19 8.58309e-05 -1.42842e-19 5.3253e-05 -2.36306e-19 2.63345e-05 2.19657e-20 3.36088e-06 3.1548e-19 
928.2 0 -3.89987e-20 -0.000369546 5.58405e-20 9.10407e-06 -0.000820566 -2.49581e-19 -6.18399e-05 -1.66794e-19 0.000285971 -1.40687e-19 5.5078e-06 -2.43642e-19 1.96161e-19 -1.51668e-05 8.08706e-21 0.000138784 -3.43297e-20 0.000115586 3.04115e-19 7.50144e-07 1.42092e-05 2.64421e-19 0.000123174 -1.5561e-19 7.75264e-05 -1.4626e-19 6.73767e-05 -2.14612e-19 2.60481e-05 5.38148e-21 -3.31331e-06 3.27625e-19 
928.55 0 -3.31183e-20 -0.000355242 8.29009e-20 -1.80909e-07 -0.000816947 -2.46551e-19 -5.79077e-05 -2.04073e-19 0.000316925 -1.24146e-19 -9.62115e-06 -2.34832e-19 1.77441e-19 -2.12611e-05 4.74773e-20 0.000155456 -4.37671e-20 0.000131265 3.03193e-19 -1.66685e-06 6.74128e-06 2.47463e-19 0.000110879 -1.59956e-19 6.682e-05 -1.40396e-19 8.4588e-05 -2.03452e-19 2.39947e-05 2.49847e-21 -7.01832e-06 3.23207e-19 
928.9 0 -3.40574e-20 -0.000335302 9.50038e-20 -8.11423e-06 -0.00081355 -2.46908e-19 -6.15169e-05 -2.44875e-19 0.000350584 -1.3871e-19 -2.22957e-05 -1.89436e-19 1.57147e-19 -2.41975e-05 9.92157e-20 0.000168546 -3.41487e-20 0.000151993 3.03651e-19 -8.1889e-06 -1.13202e-06 2.04808e-19 9.52057e-05 -1.88876e-19 5.31591e-05 -1.35763e-19 0.000101795 -1.94577e-19 2.50604e-05 1.01125e-20 -7.52008e-06 2.91996e-19 
929.25 0 -3.84646e-20 -0.00030988 1.14881e-19 -1.38854e-05 -0.000812483 -2.59312e-19 -7.01547e-05 -2.96778e-19 0.000382659 -1.43927e-19 -3.31609e-05 -1.61368e-19 1.17728e-19 -2.35373e-05 1.45368e-19 0.00017816 -2.44981e-20 0.000174299 2.98658e-19 -1.73824e-05 -6.98906e-06 1.56602e-19 7.61862e-05 -1.94336e-19 3.52428e-05 -1.14655e-19 0.00011802 -1.86624e-19 3.01117e-05 1.48504e-20 -4.67905e-06 2.52565e-19 
929.6 0 -4.67053e-20 -0.000279938 1.51736e-19 -1.82009e-05 -0.000811144 -2.84729e-19 -8.55365e-05 -3.39342e-19 0.000404766 -1.4273e-19 -4.08857e-05 -1.36935e-19 8.50977e-20 -2.06938e-05 1.8731e-19 0.000186658 -2.98545e-20 0.000193852 2.90138e-19 -2.87639e-05 -1.18424e-05 1.11503e-19 5.56203e-05 -1.93651e-19 1.56408e-05 -9.89681e-20 0.000133506 -1.97736e-19 3.67061e-05 5.19394e-21 1.14181e-06 2.12731e-19 
929.95 0 -3.47787e-20 -0.000246423 1.72221e-19 -2.38467e-05 -0.000806087 -3.00116e-19 -0.000106987 -3.68559e-19 0.000415351 -1.32492e-19 -4.46088e-05 -1.12406e-19 6.31236e-20 -1.73213e-05 2.28248e-19 0.000194835 -3.07821e-20 0.000206462 2.67382e-19 -4.06709e-05 -1.9327e-05 8.53966e-20 3.89251e-05 -1.99176e-19 -6.60171e-07 -7.96357e-20 0.000146381 -1.99984e-19 4.15242e-05 6.64211e-21 7.57432e-06 1.58392e-19 
930.3 0 -2.49675e-20 -0.000212196 1.94306e-19 -3.19047e-05 -0.000795067 -2.91e-19 -0.000127198 -3.88007e-19 0.00041979 -1.06258e-19 -4.36717e-05 -8.54438e-20 4.86861e-20 -1.54098e-05 2.66333e-19 0.000202336 -1.95424e-20 0.000211328 2.38044e-19 -5.03239e-05 -2.57224e-05 6.98248e-20 3.12239e-05 -2.07479e-19 -1.14092e-05 -5.67095e-20 0.000156013 -1.84759e-19 4.25495e-05 1.72222e-20 1.14524e-05 1.08953e-19 
930.65 0 -1.64055e-20 -0.000178411 2.07928e-19 -4.09419e-05 -0.000778205 -2.79606e-19 -0.000140038 -4.04669e-19 0.000424665 -7.93406e-20 -3.55871e-05 -5.41554e-20 4.24631e-20 -1.66086e-05 2.95009e-19 0.000209908 -5.24309e-21 0.000210901 2.05551e-19 -5.86853e-05 -2.43648e-05 5.57155e-20 3.25825e-05 -2.09053e-19 -1.8498e-05 -5.04843e-20 0.000164621 -1.39036e-19 3.71186e-05 7.12561e-21 1.33432e-05 6.44455e-20 
931 0 -7.25697e-21 -0.000144811 2.06768e-19 -4.8293e-05 -0.00075946 -2.62619e-19 -0.000144576 -4.05214e-19 0.0004362 -7.52208e-20 -1.71496e-05 -1.4664e-20 3.71603e-20 -1.91603e-05 2.97614e-19 0.000216634 1.10817e-20 0.000207062 1.93587e-19 -6.85489e-05 -1.58267e-05 3.58148e-20 4.07107e-05 -2.12283e-19 -2.34105e-05 -6.0391e-20 0.000173318 -8.1841e-20 2.44735e-05 -1.47945e-20 1.57465e-05 1.90604e-20 
931.35 0 7.27351e-22 -0.000112476 1.97863e-19 -5.08706e-05 -0.00074009 -2.55731e-19 -0.000141098 -4.20513e-19 0.000457018 -6.51732e-20 1.01086e-05 1.19163e-20 2.05018e-20 -1.58086e-05 3.18992e-19 0.000219593 2.5187e-20 0.000201575 1.96603e-19 -7.93355e-05 -4.22319e-06 3.79671e-20 5.35726e-05 -2.02105e-19 -2.52534e-05 -4.7127e-20 0.00017994 -1.62796e-20 8.93793e-06 -2.00739e-20 2.00178e-05 -2.48493e-20 
931.7 0 1.56493e-20 -8.25321e-05 1.96975e-19 -4.92033e-05 -0.00071769 -2.3722e-19 -0.000126732 -4.23182e-19 0.000485361 -6.79531e-20 4.0877e-05 4.02425e-20 -1.26862e-20 -5.56332e-06 3.48868e-19 0.000215819 3.15942e-20 0.00019607 1.91935e-19 -8.7897e-05 7.35333e-06 5.61328e-20 6.89253e-05 -1.93879e-19 -2.62408e-05 -4.94071e-20 0.000183887 3.45667e-20 -5.4971e-06 -2.00314e-20 2.64055e-05 -6.54912e-20 
932.05 0 1.73072e-20 -5.51116e-05 1.83702e-19 -4.86884e-05 -0.000691911 -2.3333e-19 -9.80349e-05 -4.29602e-19 0.00051294 -6.81414e-20 6.81396e-05 7.23906e-20 -3.32216e-20 6.92846e-06 3.80214e-19 0.000205216 4.30087e-20 0.000188824 1.67201e-19 -9.27915e-05 1.55618e-05 5.20626e-20 8.45162e-05 -2.05774e-19 -2.88232e-05 -5.63787e-20 0.000186583 8.02723e-20 -1.83364e-05 -3.24366e-20 3.28999e-05 -9.50112e-20 
932.4 0 2.42149e-20 -2.85182e-05 1.78739e-19 -5.09521e-05 -0.000665825 -2.28115e-19 -6.11282e-05 -4.09575e-19 0.000528693 -5.5702e-20 8.88218e-05 1.29141e-19 -3.14508e-20 2.04421e-05 4.03575e-19 0.000190087 5.71925e-20 0.000176584 1.37175e-19 -9.53044e-05 1.81099e-05 5.81391e-20 9.67491e-05 -2.06334e-19 -3.02274e-05 -6.28477e-20 0.000186107 1.3637e-19 -2.56207e-05 -4.75694e-20 3.7479e-05 -1.11484e-19 
932.75 0 4.13146e-20 -3.74092e-06 1.82869e-19 -5.38471e-05 -0.000641913 -2.46564e-19 -2.75409e-05 -3.92331e-19 0.000529974 -4.1342e-20 0.000104694 1.81129e-19 -2.49455e-20 3.39526e-05 4.14982e-19 0.000170898 8.48975e-20 0.000159331 1.20284e-19 -9.63651e-05 1.57889e-05 7.0263e-20 0.000105285 -1.9319e-19 -2.89453e-05 -8.52358e-20 0.000178116 1.97715e-19 -2.60395e-05 -6.97433e-20 4.09002e-05 -1.31823e-19 
933.1 0 3.06055e-20 1.82726e-05 1.85319e-19 -5.51682e-05 -0.000618534 -2.63704e-19 -1.5948e-06 -3.62164e-19 0.000518967 -3.03961e-20 0.000117004 2.20791e-19 -3.22472e-20 4.52482e-05 4.1367e-19 0.000148242 1.11202e-19 0.00013996 9.69167e-20 -9.3675e-05 1.16463e-05 7.8465e-20 0.00011269 -1.74042e-19 -3.0442e-05 -1.07341e-19 0.000162057 2.43614e-19 -2.3905e-05 -8.9784e-20 4.41295e-05 -1.35188e-19 
933.45 0 1.73747e-20 3.82024e-05 1.82035e-19 -5.36973e-05 -0.000596048 -2.56913e-19 1.89022e-05 -3.50923e-19 0.000498325 -3.06021e-20 0.000123498 2.4493e-19 -3.62409e-20 5.26674e-05 3.99912e-19 0.000125687 1.21826e-19 0.000124319 7.15066e-20 -8.69167e-05 7.50541e-06 6.77479e-20 0.000116886 -1.70465e-19 -3.98652e-05 -1.37043e-19 0.00014206 2.60323e-19 -2.19559e-05 -9.63964e-20 4.84333e-05 -1.38722e-19 
933.8 0 9.67859e-23 5.58426e-05 1.71459e-19 -4.97464e-05 -0.000575773 -2.31267e-19 3.38662e-05 -3.44649e-19 0.000470566 -3.22683e-20 0.000122656 2.41961e-19 -3.36397e-20 5.63361e-05 3.82805e-19 0.000105479 1.28585e-19 0.000115632 4.58499e-20 -7.9113e-05 3.02824e-06 6.70418e-20 0.000116625 -1.37619e-19 -5.63996e-05 -1.55945e-19 0.000122326 2.77057e-19 -1.83851e-05 -8.73551e-20 5.46006e-05 -1.28648e-19 
934.15 0 -7.29587e-21 7.04316e-05 1.4254e-19 -4.36198e-05 -0.000558322 -2.0547e-19 4.3168e-05 -3.57852e-19 0.000436926 -2.34466e-20 0.000117148 2.40408e-19 -3.12562e-20 5.47385e-05 3.4968e-19 8.67959e-05 1.44581e-19 0.0001128 4.32851e-20 -7.18002e-05 -1.08015e-06 6.10485e-20 0.000114063 -8.9128e-20 -7.52225e-05 -1.84135e-19 0.000106493 2.88293e-19 -1.01808e-05 -7.6844e-20 6.24404e-05 -1.15619e-19 
934.5 0 2.40402e-21 8.13255e-05 1.20349e-19 -3.59133e-05 -0.000545285 -2.02988e-19 4.73776e-05 -3.49067e-19 0.000401049 -4.15382e-20 0.000108553 2.25056e-19 -1.87363e-20 4.63405e-05 3.28906e-19 6.66016e-05 1.66052e-19 0.00011264 2.48148e-20 -6.4077e-05 -2.67633e-06 6.0761e-20 0.000109583 -4.31174e-20 -9.34729e-05 -2.30251e-19 9.58132e-05 2.73974e-19 1.51898e-06 -6.49493e-20 7.02806e-05 -1.11735e-19 
934.85 0 1.64087e-20 8.83545e-05 1.04036e-19 -2.74137e-05 -0.000534183 -2.38361e-19 4.65859e-05 -3.29873e-19 0.000367022 -8.0994e-20 9.85347e-05 2.0781e-19 6.94299e-21 3.40497e-05 3.22401e-19 4.35169e-05 1.97829e-19 0.000114029 -6.98865e-21 -5.55767e-05 -2.75014e-06 4.08887e-20 0.000101764 4.78957e-22 -0.000110303 -2.73806e-19 8.82249e-05 2.67195e-19 1.2647e-05 -7.16125e-20 7.57248e-05 -9.98318e-20 
935.2 0 2.56473e-20 9.5556e-05 9.55981e-20 -1.86211e-05 -0.000522286 -2.74778e-19 4.30105e-05 -3.00637e-19 0.000336338 -9.44585e-20 8.6363e-05 2.07588e-19 5.69747e-20 2.29683e-05 3.36921e-19 1.65221e-05 2.27937e-19 0.00011736 -4.20376e-20 -5.12204e-05 -2.55522e-06 -3.41654e-21 9.17411e-05 3.80724e-20 -0.000123522 -3.06584e-19 8.13578e-05 2.6854e-19 2.24171e-05 -7.97484e-20 7.94085e-05 -1.06356e-19 
935.55 0 3.58784e-20 0.00010505 1.02703e-19 -1.09368e-05 -0.000513987 -3.01716e-19 3.87817e-05 -2.69555e-19 0.000308606 -1.00882e-19 6.9142e-05 2.14779e-19 1.08395e-19 1.39361e-05 3.63683e-19 -1.48675e-05 2.44613e-19 0.000121496 -7.28104e-20 -5.60333e-05 1.70143e-06 -2.65629e-20 8.17496e-05 6.63581e-20 -0.000130842 -3.05014e-19 7.26892e-05 2.74783e-19 3.36051e-05 -5.86178e-20 8.28584e-05 -1.15817e-19 
935.9 0 1.75211e-20 0.000115769 1.16921e-19 -5.37386e-06 -0.000511869 -3.12948e-19 3.61806e-05 -2.06031e-19 0.000282598 -1.11255e-19 4.82724e-05 2.10348e-19 1.32235e-19 4.90682e-06 3.72786e-19 -4.89778e-05 2.32937e-19 0.000123126 -1.06876e-19 -7.11873e-05 1.16141e-05 -6.0403e-20 7.13484e-05 8.33419e-20 -0.00013173 -3.04867e-19 6.26816e-05 2.62682e-19 4.74013e-05 -2.22814e-20 8.73894e-05 -1.34658e-19 
936.25 0 -3.38696e-21 0.000128112 1.35877e-19 -2.09454e-06 -0.000516127 -3.30616e-19 3.71057e-05 -1.57664e-19 0.000259657 -1.35061e-19 2.84212e-05 2.05141e-19 1.47411e-19 -5.99286e-06 3.74357e-19 -8.46674e-05 2.05315e-19 0.000121654 -1.20505e-19 -9.58778e-05 2.37688e-05 -9.44935e-20 5.84984e-05 8.75425e-20 -0.000128669 -3.14159e-19 5.54421e-05 2.60495e-19 6.13827e-05 -1.17837e-21 9.36438e-05 -1.4856e-19 
936.6 0 -7.90074e-21 0.00014193 1.66319e-19 -1.07866e-06 -0.000528457 -3.47104e-19 4.04565e-05 -1.14078e-19 0.000240531 -1.72878e-19 1.3429e-05 1.81732e-19 1.71339e-19 -1.82815e-05 3.75043e-19 -0.000121166 1.8713e-19 0.000121497 -1.28403e-19 -0.000126468 3.49721e-05 -1.1787e-19 4.53066e-05 1.00075e-19 -0.000125149 -3.15724e-19 5.2909e-05 2.45985e-19 7.30353e-05 1.55713e-20 0.000100793 -1.62185e-19 
936.95 0 5.94741e-23 0.000157254 2.13519e-19 -2.39361e-06 -0.000548187 -3.55e-19 4.60969e-05 -8.82133e-20 0.000220094 -2.04953e-19 2.85447e-06 1.70073e-19 1.94566e-19 -2.96564e-05 3.78012e-19 -0.000155908 1.59291e-19 0.000125274 -1.49744e-19 -0.000159925 4.36931e-05 -1.3026e-19 3.42165e-05 1.16198e-19 -0.000122957 -2.92537e-19 5.25889e-05 2.53545e-19 8.35661e-05 3.82893e-20 0.000108777 -1.69766e-19 
937.3 0 7.66668e-21 0.000174202 2.44753e-19 -4.28053e-06 -0.000569728 -3.64079e-19 5.08814e-05 -6.11057e-20 0.000195284 -2.12911e-19 -4.06667e-06 1.70414e-19 2.02743e-19 -3.67655e-05 3.80187e-19 -0.000187293 1.31964e-19 0.000130996 -1.5595e-19 -0.00019381 5.03415e-05 -1.35735e-19 2.38751e-05 1.57618e-19 -0.000121595 -2.6411e-19 5.11907e-05 2.58829e-19 9.46373e-05 8.12487e-20 0.000120032 -1.8426e-19 
937.65 0 1.82022e-20 0.000191323 2.68622e-19 -4.32763e-06 -0.000586182 -3.64972e-19 5.01598e-05 -4.52725e-20 0.000170538 -2.14653e-19 -7.24328e-06 1.80325e-19 2.08103e-19 -3.93499e-05 3.6208e-19 -0.000212906 1.18689e-19 0.000139505 -1.68023e-19 -0.000227134 5.45097e-05 -1.44049e-19 1.34766e-05 1.78427e-19 -0.00012017 -2.15952e-19 4.81885e-05 2.66908e-19 0.000105619 1.23125e-19 0.000135027 -1.96552e-19 
938 0 3.23508e-20 0.00020826 2.74312e-19 -4.01437e-06 -0.000597217 -3.72942e-19 4.60256e-05 -3.59932e-20 0.000149203 -2.18622e-19 -7.48023e-06 1.87794e-19 2.18744e-19 -4.22668e-05 3.44678e-19 -0.000227516 1.04975e-19 0.000152829 -1.68224e-19 -0.000258868 5.76988e-05 -1.50025e-19 2.99244e-06 1.85602e-19 -0.000118405 -1.80891e-19 4.32421e-05 2.83409e-19 0.000115426 1.51658e-19 0.000147865 -2.16989e-19 
938.35 0 4.46753e-20 0.000224949 2.6535e-19 -7.63293e-06 -0.000606782 -3.67172e-19 3.94849e-05 -2.84505e-20 0.000130348 -2.16163e-19 -1.583e-06 1.87934e-19 2.49639e-19 -4.82198e-05 3.09604e-19 -0.000229806 9.38379e-20 0.000168814 -1.51809e-19 -0.000282903 6.13282e-05 -1.65523e-19 -6.18104e-06 1.77897e-19 -0.000116054 -1.53445e-19 3.80442e-05 2.90445e-19 0.000126514 1.53894e-19 0.000155226 -2.25291e-19 
938.7 0 5.1792e-20 0.000242884 2.53984e-19 -1.62256e-05 -0.00061552 -3.42007e-19 3.16562e-05 -4.50071e-20 0.000113327 -2.13218e-19 1.45751e-05 1.78912e-19 2.63944e-19 -5.34919e-05 2.7304e-19 -0.000223202 7.51114e-20 0.000183777 -1.28829e-19 -0.000293508 6.36075e-05 -1.66632e-19 -1.23058e-05 1.79873e-19 -0.000111484 -1.29998e-19 3.37546e-05 2.94315e-19 0.000140761 1.47478e-19 0.000158183 -2.4205e-19 
939.05 0 4.74073e-20 0.000264758 2.47872e-19 -2.56222e-05 -0.000621517 -3.33301e-19 2.44631e-05 -2.93921e-20 9.93669e-05 -1.99623e-19 3.92501e-05 1.65126e-19 2.55281e-19 -5.65198e-05 2.44815e-19 -0.000210616 6.42303e-20 0.000195253 -1.17034e-19 -0.000290049 6.40514e-05 -1.45841e-19 -1.77053e-05 1.91506e-19 -0.000103368 -1.0416e-19 3.06009e-05 2.81543e-19 0.000154283 1.38164e-19 0.000157728 -2.5342e-19 
939.4 0 1.44309e-20 0.000293787 2.42235e-19 -3.19521e-05 -0.000622429 -3.31688e-19 1.80017e-05 -1.58755e-20 8.84862e-05 -1.76769e-19 6.87877e-05 1.62094e-19 2.51436e-19 -6.02811e-05 2.21642e-19 -0.000196688 6.42724e-20 0.000201927 -9.15732e-20 -0.000273875 6.28935e-05 -1.16409e-19 -2.62294e-05 2.11104e-19 -9.30738e-05 -7.70284e-20 2.77623e-05 2.49637e-19 0.000162598 1.34496e-19 0.000156071 -2.49317e-19 
939.75 0 -2.94104e-20 0.000329008 2.21397e-19 -3.56984e-05 -0.000619115 -3.08281e-19 1.14481e-05 7.03728e-21 7.84619e-05 -1.40598e-19 0.000101424 1.74458e-19 2.71211e-19 -6.538e-05 1.94626e-19 -0.000186693 5.90733e-20 0.000203197 -5.64878e-20 -0.000248188 5.89337e-05 -6.70434e-20 -3.94974e-05 2.18909e-19 -8.22121e-05 -6.03106e-20 2.53836e-05 2.12591e-19 0.000166514 1.31218e-19 0.000152975 -2.49797e-19 
940.1 0 -5.45639e-20 0.000367352 2.01799e-19 -4.02463e-05 -0.000612532 -2.93365e-19 3.26907e-06 3.03934e-20 6.68622e-05 -1.28745e-19 0.000135448 2.01071e-19 2.85993e-19 -7.07168e-05 1.63908e-19 -0.000179679 4.34963e-20 0.000198274 -3.18375e-20 -0.000216514 5.14503e-05 -2.0496e-20 -5.5539e-05 2.42254e-19 -7.18808e-05 -4.4482e-20 2.56461e-05 1.89304e-19 0.000166559 1.05414e-19 0.000145794 -2.61904e-19 
940.45 0 -7.64883e-20 0.000407645 1.77754e-19 -4.683e-05 -0.000605252 -2.90833e-19 -7.5161e-06 5.47442e-20 5.39758e-05 -1.33529e-19 0.000170951 2.31461e-19 2.9632e-19 -7.45338e-05 1.48286e-19 -0.000168066 2.57757e-20 0.000186471 -1.38641e-20 -0.000179305 4.17301e-05 6.37553e-21 -6.99789e-05 2.35688e-19 -6.50519e-05 -3.28312e-20 2.93745e-05 1.65643e-19 0.000160766 8.71518e-20 0.000136951 -2.77193e-19 
940.8 0 -9.86822e-20 0.000446774 1.61941e-19 -5.39755e-05 -0.000599812 -2.84164e-19 -1.90587e-05 7.4611e-20 3.91866e-05 -1.24483e-19 0.000206433 2.66192e-19 2.86589e-19 -7.70047e-05 1.28858e-19 -0.000149211 1.16614e-20 0.000170287 5.38648e-21 -0.000139566 3.27931e-05 3.30135e-20 -8.10803e-05 2.48258e-19 -6.44104e-05 -1.75841e-20 3.26797e-05 1.44542e-19 0.000150499 6.37566e-20 0.000129416 -2.86147e-19 
941.15 0 -1.12835e-19 0.000479794 1.70448e-19 -6.27646e-05 -0.000594332 -2.91087e-19 -2.93567e-05 9.76974e-20 2.05582e-05 -1.13936e-19 0.000234689 3.14689e-19 2.74846e-19 -8.03487e-05 1.07367e-19 -0.000125276 4.42401e-21 0.000153984 2.91902e-20 -0.000103514 2.72825e-05 4.01329e-20 -8.93115e-05 2.59403e-19 -6.92233e-05 6.20255e-21 3.11503e-05 1.01647e-19 0.000138864 5.75141e-20 0.000120321 -3.00378e-19 
941.5 0 -1.13955e-19 0.000503504 1.76203e-19 -7.32706e-05 -0.000581832 -3.05889e-19 -3.85673e-05 1.15792e-19 -1.73491e-06 -1.1561e-19 0.000249007 3.7074e-19 2.74889e-19 -8.2146e-05 9.9922e-20 -9.82237e-05 2.02311e-20 0.000139732 4.7718e-20 -7.44e-05 2.63604e-05 4.70414e-20 -9.37931e-05 2.67691e-19 -7.58389e-05 2.42388e-20 2.57928e-05 1.89835e-20 0.000126109 4.77695e-20 0.000108399 -2.97167e-19 
941.85 0 -1.03535e-19 0.00051843 1.84722e-19 -8.23973e-05 -0.000560495 -3.21766e-19 -4.962e-05 1.26587e-19 -2.64666e-05 -1.31272e-19 0.000248894 4.07504e-19 2.58579e-19 -7.83247e-05 1.0153e-19 -7.01188e-05 5.41552e-20 0.000126925 7.15431e-20 -5.36232e-05 3.05416e-05 4.48321e-20 -9.48091e-05 2.76921e-19 -8.38399e-05 2.35254e-20 2.01985e-05 -5.05962e-20 0.0001118 1.13683e-20 9.55381e-05 -2.82537e-19 
942.2 0 -1.02714e-19 0.000527356 1.88261e-19 -8.91925e-05 -0.000538242 -3.32866e-19 -6.34573e-05 1.48722e-19 -5.18659e-05 -1.50378e-19 0.000236095 4.55962e-19 2.44803e-19 -6.95738e-05 8.41354e-20 -3.9274e-05 9.00643e-20 0.000118657 1.03545e-19 -3.89381e-05 3.90371e-05 3.62833e-20 -9.46612e-05 2.87024e-19 -9.2936e-05 8.77688e-21 1.49471e-05 -9.93901e-20 9.68987e-05 -1.73309e-20 8.28129e-05 -2.71508e-19 
942.55 0 -1.11814e-19 0.000531848 1.8887e-19 -9.44487e-05 -0.00052058 -3.53844e-19 -7.53951e-05 1.32331e-19 -7.67192e-05 -1.84244e-19 0.000209426 4.90321e-19 2.21145e-19 -5.85191e-05 8.00131e-20 -6.34414e-06 1.22744e-19 0.000118555 1.41689e-19 -2.62635e-05 4.90967e-05 3.03116e-20 -9.45622e-05 3.03906e-19 -0.00010114 -1.76973e-21 1.09436e-05 -1.50064e-19 8.23227e-05 -4.54695e-20 7.23302e-05 -2.56108e-19 
942.9 0 -1.21441e-19 0.00053236 1.81766e-19 -9.83832e-05 -0.000502926 -3.82798e-19 -7.89173e-05 1.13415e-19 -0.000101531 -2.07229e-19 0.000172594 5.17396e-19 1.9064e-19 -4.62263e-05 8.27234e-20 2.40235e-05 1.46725e-19 0.000124384 1.82229e-19 -1.50142e-05 5.81534e-05 -7.20236e-21 -9.42742e-05 3.07624e-19 -0.0001078 -8.85858e-21 7.21775e-06 -2.04949e-19 6.82015e-05 -6.59437e-20 6.44861e-05 -2.37954e-19 
943.25 0 -1.28502e-19 0.000529871 1.85318e-19 -0.000101762 -0.000481374 -3.9809e-19 -7.27746e-05 1.07866e-19 -0.000124372 -2.01329e-19 0.000134579 5.33782e-19 1.461e-19 -3.3309e-05 6.64849e-20 4.88185e-05 1.67599e-19 0.00013315 2.12721e-19 -1.61704e-06 6.57396e-05 -3.35671e-20 -9.35432e-05 3.17368e-19 -0.000113347 -8.65001e-22 7.19213e-07 -2.63453e-19 5.45318e-05 -9.06831e-20 5.90013e-05 -2.32312e-19 
943.6 0 -1.33251e-19 0.000524141 1.74363e-19 -0.000103803 -0.000455322 -4.04786e-19 -6.16381e-05 9.46657e-20 -0.000142462 -1.85439e-19 0.000102353 5.21076e-19 1.01466e-19 -1.96283e-05 5.17242e-20 6.67072e-05 1.98509e-19 0.000144285 2.32788e-19 1.58683e-05 7.20525e-05 -7.14609e-20 -9.40878e-05 2.98783e-19 -0.000117347 1.92114e-20 -8.4804e-06 -3.01837e-19 4.36297e-05 -8.67348e-20 5.65789e-05 -2.41976e-19 
943.95 0 -1.1632e-19 0.000514646 1.55741e-19 -0.000102202 -0.000424238 -4.11079e-19 -4.90755e-05 1.09734e-19 -0.000155345 -1.71783e-19 7.9889e-05 4.93554e-19 4.41716e-20 -4.81163e-06 5.0023e-20 7.85049e-05 2.36932e-19 0.000153852 2.44544e-19 3.27447e-05 7.73142e-05 -9.80181e-20 -9.53889e-05 2.63153e-19 -0.000116621 3.84596e-20 -1.99283e-05 -3.26534e-19 3.70261e-05 -7.38531e-20 5.56547e-05 -2.61366e-19 
944.3 0 -1.00189e-19 0.000501237 1.38852e-19 -9.80181e-05 -0.000392123 -4.00459e-19 -3.64918e-05 1.29208e-19 -0.000164134 -1.75952e-19 6.91588e-05 4.63019e-19 7.98458e-21 8.32941e-06 5.64042e-20 8.2377e-05 2.92889e-19 0.000154554 2.47246e-19 4.45347e-05 8.11781e-05 -1.31884e-19 -9.30138e-05 2.55774e-19 -0.000109326 3.58595e-20 -3.41295e-05 -3.27433e-19 3.48547e-05 -6.5909e-20 5.29636e-05 -2.8182e-19 
944.65 0 -6.78311e-20 0.000483145 1.28456e-19 -9.64955e-05 -0.000364715 -3.82732e-19 -2.71508e-05 1.38786e-19 -0.000169266 -1.85158e-19 6.89181e-05 4.36842e-19 -2.31843e-20 1.47666e-05 4.87957e-20 7.77323e-05 3.39644e-19 0.000145223 2.13538e-19 5.24002e-05 8.34745e-05 -1.61598e-19 -8.53941e-05 2.32959e-19 -9.74988e-05 3.9374e-20 -4.97825e-05 -3.33555e-19 3.43839e-05 -6.87003e-20 4.68362e-05 -2.94475e-19 
945 0 -4.0401e-20 0.000461417 1.31459e-19 -9.90763e-05 -0.0003434 -3.89898e-19 -2.1796e-05 1.38726e-19 -0.000169739 -1.9482e-19 7.39478e-05 4.05137e-19 -5.91976e-20 1.12858e-05 5.37746e-20 6.91848e-05 3.61251e-19 0.000127868 1.48061e-19 5.62669e-05 8.38626e-05 -1.76856e-19 -7.3142e-05 2.16095e-19 -8.31682e-05 5.54682e-20 -6.15565e-05 -3.28937e-19 3.25261e-05 -5.2269e-20 3.94347e-05 -2.98372e-19 
945.35 0 -1.22255e-20 0.000439784 1.37023e-19 -0.000102246 -0.000328527 -4.07123e-19 -1.83809e-05 1.3127e-19 -0.000163088 -2.00915e-19 7.97113e-05 3.85511e-19 -8.95332e-20 -2.67871e-06 5.66069e-20 5.84831e-05 3.65984e-19 0.00010574 6.72036e-20 5.18161e-05 8.20008e-05 -1.94237e-19 -5.61829e-05 2.05566e-19 -6.87066e-05 6.94395e-20 -6.70314e-05 -3.00213e-19 2.93032e-05 -4.26936e-20 3.14904e-05 -3.11664e-19 
945.7 0 1.94312e-21 0.000421272 1.40197e-19 -0.000104602 -0.000317211 -4.29727e-19 -1.62186e-05 1.10709e-19 -0.000144341 -2.11125e-19 8.67171e-05 3.61224e-19 -8.06286e-20 -2.31311e-05 6.4567e-20 4.45039e-05 3.67554e-19 8.44637e-05 -1.81845e-20 3.77065e-05 7.74893e-05 -2.32168e-19 -3.51635e-05 1.9295e-19 -5.62986e-05 8.53119e-20 -6.73663e-05 -2.61865e-19 2.33758e-05 -4.12777e-20 2.12915e-05 -3.31434e-19 
946.05 0 1.58395e-20 0.00040822 1.46367e-19 -0.000106841 -0.000304061 -4.42446e-19 -1.66829e-05 8.42654e-20 -0.000110311 -2.25749e-19 9.40067e-05 3.08906e-19 -5.14399e-20 -4.47764e-05 7.54987e-20 2.6535e-05 3.76353e-19 6.93378e-05 -7.97889e-20 1.64368e-05 7.11289e-05 -2.66625e-19 -1.4084e-05 1.65957e-19 -4.82632e-05 8.7507e-20 -6.29587e-05 -2.17932e-19 1.27569e-05 -5.0354e-20 8.8331e-06 -3.42068e-19 
946.4 0 1.10592e-20 0.000401253 1.4282e-19 -0.000109179 -0.000286219 -4.49065e-19 -2.1742e-05 5.22743e-20 -6.59953e-05 -2.49141e-19 9.74818e-05 2.58485e-19 -2.09831e-20 -6.54652e-05 9.32375e-20 8.08174e-06 3.75835e-19 6.20973e-05 -1.20489e-19 -7.52527e-06 6.44991e-05 -2.8473e-19 4.17852e-07 1.54817e-19 -4.4273e-05 9.14729e-20 -5.47035e-05 -1.68906e-19 -8.53041e-08 -5.61898e-20 -4.11855e-06 -3.57682e-19 
946.75 0 -4.20931e-21 0.000397121 1.26437e-19 -0.000111018 -0.000264791 -4.3866e-19 -3.04571e-05 3.50556e-20 -2.2732e-05 -2.62009e-19 9.51641e-05 2.16134e-19 1.61372e-20 -8.55467e-05 1.06051e-19 -5.77767e-06 3.51193e-19 6.2452e-05 -1.73741e-19 -2.73135e-05 5.94625e-05 -2.85115e-19 5.02046e-06 1.73534e-19 -4.13333e-05 7.02948e-20 -4.67525e-05 -1.27844e-19 -8.83682e-06 -6.02536e-20 -1.49553e-05 -3.73184e-19 
947.1 0 -3.65423e-20 0.000391233 1.10395e-19 -0.000111068 -0.000243052 -4.28511e-19 -3.98401e-05 2.06402e-20 1.22947e-05 -2.70404e-19 8.80997e-05 1.8422e-19 4.85204e-20 -0.000102844 9.89779e-20 -1.31623e-05 3.4574e-19 6.87614e-05 -2.42676e-19 -3.75721e-05 5.76725e-05 -2.7492e-19 2.22303e-06 1.7013e-19 -4.04833e-05 3.96881e-20 -4.08082e-05 -9.42155e-20 -1.0935e-05 -7.48402e-20 -2.38103e-05 -3.76369e-19 
947.45 0 -8.02524e-20 0.000383863 1.08048e-19 -0.000106799 -0.000224507 -4.26386e-19 -4.67523e-05 2.08709e-21 3.94176e-05 -2.76277e-19 7.65462e-05 1.56621e-19 5.43372e-20 -0.000113328 1.06793e-19 -1.23228e-05 3.28143e-19 7.76757e-05 -3.13951e-19 -4.02128e-05 5.97557e-05 -2.46092e-19 -1.77416e-06 1.4724e-19 -4.37982e-05 9.10786e-21 -3.47669e-05 -6.7766e-20 -8.03721e-06 -7.07647e-20 -3.1612e-05 -3.67458e-19 
947.8 0 -1.2484e-19 0.000378683 1.23963e-19 -9.93006e-05 -0.000208198 -4.23987e-19 -4.72079e-05 -2.26078e-20 6.07596e-05 -2.76909e-19 5.96517e-05 1.34414e-19 6.77289e-20 -0.000116586 1.23517e-19 -1.26933e-06 2.98574e-19 8.65789e-05 -3.53409e-19 -4.03046e-05 6.3275e-05 -2.05427e-19 -2.27516e-06 1.26379e-19 -5.05532e-05 -1.2493e-20 -2.79452e-05 -4.55347e-20 -3.15811e-06 -7.82665e-20 -3.68077e-05 -3.48837e-19 
948.15 0 -1.45981e-19 0.000377862 1.60948e-19 -9.38264e-05 -0.000190777 -3.92795e-19 -4.10584e-05 -6.06587e-20 7.74651e-05 -2.78836e-19 3.95804e-05 9.47308e-20 9.14539e-20 -0.000115436 1.38437e-19 1.93403e-05 2.60381e-19 9.34362e-05 -3.76812e-19 -4.02384e-05 6.56894e-05 -1.50757e-19 -1.00877e-06 1.20716e-19 -5.81737e-05 -4.2262e-20 -2.1476e-05 -1.48846e-20 1.41854e-06 -9.94461e-20 -4.02254e-05 -3.18459e-19 
948.5 0 -1.60744e-19 0.000380197 1.97024e-19 -9.1541e-05 -0.000171348 -3.60931e-19 -3.4777e-05 -9.41678e-20 8.82624e-05 -2.91171e-19 2.09079e-05 6.06712e-20 9.53988e-20 -0.000115945 1.54728e-19 4.49363e-05 2.37263e-19 9.70146e-05 -3.72514e-19 -4.21889e-05 6.7296e-05 -1.05542e-19 -1.83421e-06 1.25566e-19 -6.56166e-05 -8.4295e-20 -1.52194e-05 8.02709e-23 7.1863e-06 -1.07945e-19 -4.40849e-05 -2.87743e-19 
948.85 0 -1.5508e-19 0.000383233 2.29342e-19 -9.13548e-05 -0.000149666 -3.12226e-19 -3.30651e-05 -1.05766e-19 8.96783e-05 -3.06512e-19 3.64654e-06 2.07156e-20 1.01758e-19 -0.000121151 1.58004e-19 6.77234e-05 1.98432e-19 9.76632e-05 -3.60049e-19 -4.87733e-05 6.98253e-05 -6.68871e-20 -5.61242e-06 1.21981e-19 -7.43088e-05 -1.31409e-19 -1.04666e-05 2.2723e-20 1.51139e-05 -9.02041e-20 -4.79097e-05 -2.74902e-19 
949.2 0 -1.47013e-19 0.000386933 2.50558e-19 -9.11497e-05 -0.000127302 -2.6359e-19 -3.27315e-05 -9.92302e-20 8.32145e-05 -3.18975e-19 -1.56837e-05 -1.08245e-20 9.91812e-20 -0.000124778 1.66085e-19 8.29386e-05 1.62773e-19 9.53605e-05 -3.66991e-19 -6.03862e-05 7.45381e-05 -3.12593e-20 -1.02926e-05 1.0559e-19 -8.47597e-05 -1.59265e-19 -7.9342e-06 6.13519e-20 2.3166e-05 -5.88461e-20 -5.33808e-05 -2.73446e-19 
949.55 0 -1.5696e-19 0.000392808 2.68072e-19 -8.93437e-05 -0.000108062 -2.33228e-19 -3.02663e-05 -9.01579e-20 7.50992e-05 -3.07585e-19 -3.7128e-05 -3.53687e-20 9.76712e-20 -0.000123098 1.70555e-19 8.98308e-05 1.28239e-19 9.0152e-05 -3.58554e-19 -7.75014e-05 8.00762e-05 -1.43308e-20 -1.36947e-05 7.02741e-20 -9.5059e-05 -1.84025e-19 -4.458e-06 1.05739e-19 2.99446e-05 -2.79844e-20 -6.14215e-05 -2.65078e-19 
949.9 0 -1.74441e-19 0.000401042 2.9809e-19 -8.69834e-05 -9.53701e-05 -2.13446e-19 -2.49858e-05 -9.98174e-20 6.78239e-05 -3.12335e-19 -6.0156e-05 -5.54635e-20 1.10848e-19 -0.000117798 1.61246e-19 8.82742e-05 1.0004e-19 8.38016e-05 -3.32559e-19 -9.80681e-05 8.48625e-05 5.15326e-21 -1.73911e-05 4.06379e-20 -0.000103091 -1.91281e-19 1.84416e-06 1.15458e-19 3.47062e-05 2.77293e-20 -7.00019e-05 -2.48072e-19 
950.25 0 -1.78668e-19 0.00041146 3.45582e-19 -8.29661e-05 -8.86734e-05 -1.93117e-19 -1.74672e-05 -1.15831e-19 5.77301e-05 -3.33657e-19 -8.5923e-05 -6.0395e-20 1.25706e-19 -0.000108887 1.71848e-19 8.0236e-05 9.60726e-20 7.65546e-05 -2.87962e-19 -0.000116209 8.71495e-05 3.03328e-20 -2.42727e-05 3.60202e-20 -0.00010885 -1.95413e-19 1.02543e-05 1.06716e-19 3.46975e-05 8.90688e-20 -7.73975e-05 -2.4648e-19 
950.6 0 -1.64086e-19 0.000424129 3.79859e-19 -7.50144e-05 -8.74584e-05 -1.8675e-19 -1.10632e-05 -1.3396e-19 4.23234e-05 -3.37848e-19 -0.000113721 -4.94407e-20 1.44095e-19 -9.65165e-05 1.8704e-19 7.01543e-05 9.59279e-20 6.76985e-05 -2.5261e-19 -0.000130514 8.34023e-05 6.9195e-20 -3.38026e-05 4.14441e-20 -0.000112284 -1.92738e-19 1.86339e-05 1.06044e-19 3.11197e-05 1.27373e-19 -8.34704e-05 -2.36136e-19 
950.95 0 -1.38884e-19 0.000437159 4.06531e-19 -6.49311e-05 -9.0271e-05 -1.82362e-19 -9.96245e-06 -1.60998e-19 2.3015e-05 -3.1486e-19 -0.000143836 -3.95271e-20 1.51333e-19 -8.60326e-05 2.11172e-19 6.15814e-05 8.54731e-20 5.96123e-05 -2.1348e-19 -0.00014203 7.32899e-05 1.24189e-19 -4.43084e-05 3.28735e-20 -0.00011447 -1.75626e-19 2.54094e-05 1.07324e-19 2.71799e-05 1.70139e-19 -8.90378e-05 -2.45171e-19 
951.3 0 -1.236e-19 0.000452385 4.32208e-19 -5.60999e-05 -9.40083e-05 -1.78747e-19 -1.30036e-05 -1.90528e-19 3.20863e-06 -3.24823e-19 -0.000179017 -2.698e-20 1.65121e-19 -8.06899e-05 2.21409e-19 5.46591e-05 5.98058e-20 5.36184e-05 -1.9271e-19 -0.000148121 6.00605e-05 1.84518e-19 -5.37019e-05 3.44919e-20 -0.0001179 -1.43403e-19 3.08901e-05 8.55499e-20 2.30349e-05 2.14894e-19 -9.32694e-05 -2.55841e-19 
951.65 0 -1.09976e-19 0.000470434 4.40497e-19 -4.81586e-05 -9.81762e-05 -1.87968e-19 -1.63386e-05 -2.19427e-19 -1.29666e-05 -3.33609e-19 -0.000218675 -1.62863e-20 1.80807e-19 -7.83003e-05 2.35337e-19 4.77669e-05 3.29466e-20 4.81352e-05 -1.66952e-19 -0.000146071 4.6742e-05 2.26893e-19 -5.89679e-05 5.64144e-20 -0.000121244 -1.06994e-19 3.49969e-05 5.03408e-20 1.91693e-05 2.56376e-19 -9.52647e-05 -2.42591e-19 
952 0 -9.70116e-20 0.000488884 4.39758e-19 -4.00292e-05 -0.000103146 -1.86086e-19 -1.7873e-05 -2.23059e-19 -2.1723e-05 -3.42423e-19 -0.000257515 -1.35348e-20 1.82935e-19 -7.72689e-05 2.35624e-19 4.41399e-05 7.05026e-21 3.9996e-05 -1.30588e-19 -0.000140064 3.42049e-05 2.64975e-19 -6.08886e-05 6.09431e-20 -0.000121987 -7.42696e-20 3.73849e-05 1.41217e-21 1.67799e-05 3.02893e-19 -9.6799e-05 -2.06581e-19 
952.35 0 -9.3568e-20 0.00050536 4.34083e-19 -3.40969e-05 -0.000109123 -2.0862e-19 -1.90375e-05 -2.20646e-19 -2.20549e-05 -3.36856e-19 -0.000290588 -2.39551e-20 1.68117e-19 -7.71547e-05 2.13088e-19 4.70086e-05 -3.20186e-20 3.10958e-05 -8.90041e-20 -0.000136157 2.1448e-05 3.01143e-19 -6.15389e-05 8.02913e-20 -0.000119517 -3.3934e-20 3.90003e-05 -4.27992e-20 1.43265e-05 3.40431e-19 -9.76551e-05 -1.76762e-19 
952.7 0 -9.0121e-20 0.00052119 4.2951e-19 -3.32165e-05 -0.000115707 -2.41038e-19 -2.29689e-05 -2.29862e-19 -1.36403e-05 -3.07958e-19 -0.000317933 -3.74435e-20 1.58144e-19 -7.71153e-05 1.73215e-19 5.35864e-05 -7.52366e-20 2.44087e-05 -4.75238e-20 -0.000134511 9.00903e-06 3.11101e-19 -6.07819e-05 1.02602e-19 -0.00011288 2.10449e-20 3.98983e-05 -6.98723e-20 1.08651e-05 3.61618e-19 -9.64145e-05 -1.60156e-19 
953.05 0 -9.03223e-20 0.000537291 4.1811e-19 -3.73545e-05 -0.000123652 -2.68192e-19 -3.06494e-05 -2.48577e-19 4.54142e-06 -2.6171e-19 -0.000343241 -5.48505e-20 1.4822e-19 -7.75201e-05 1.16242e-19 6.00283e-05 -1.24247e-19 1.92333e-05 -2.30251e-21 -0.000131432 -1.22389e-06 3.01085e-19 -5.90891e-05 1.19302e-19 -0.000100763 7.02898e-20 4.21657e-05 -7.65754e-20 1.17791e-05 3.65743e-19 -9.28212e-05 -1.1497e-19 
953.4 0 -1.13565e-19 0.000549445 3.95505e-19 -4.36578e-05 -0.000130139 -3.07568e-19 -4.03936e-05 -2.89387e-19 2.94916e-05 -2.27326e-19 -0.000364519 -7.3869e-20 1.33784e-19 -7.92203e-05 6.38791e-20 6.51256e-05 -1.47467e-19 1.10392e-05 3.85047e-20 -0.000125024 -7.97978e-06 2.89816e-19 -5.64462e-05 1.4366e-19 -8.31274e-05 9.17369e-20 4.92662e-05 -6.52488e-20 1.77709e-05 3.65153e-19 -8.80491e-05 -6.67509e-20 
953.75 0 -1.38909e-19 0.000554082 3.66628e-19 -4.86638e-05 -0.000132085 -3.23486e-19 -4.91489e-05 -3.34315e-19 5.44219e-05 -1.60787e-19 -0.000373044 -8.38507e-20 1.33164e-19 -8.09882e-05 2.16451e-20 7.11373e-05 -1.59209e-19 -5.68061e-06 6.31434e-20 -0.000116358 -1.0823e-05 2.75447e-19 -5.10134e-05 1.62454e-19 -6.09471e-05 9.57383e-20 5.95649e-05 -6.77233e-20 2.40986e-05 3.56121e-19 -8.41833e-05 -2.70903e-20 
954.1 0 -1.8523e-19 0.000551354 3.37788e-19 -4.89938e-05 -0.000132983 -3.17741e-19 -5.23452e-05 -3.73145e-19 7.76155e-05 -1.10006e-19 -0.000364705 -8.73732e-20 1.17509e-19 -8.07885e-05 -1.25677e-20 7.84723e-05 -1.67157e-19 -2.96236e-05 8.34796e-20 -0.000107816 -1.14655e-05 2.55151e-19 -4.22616e-05 1.70547e-19 -3.88365e-05 1.02045e-19 6.81215e-05 -8.12043e-20 3.0766e-05 3.34161e-19 -8.24068e-05 -3.75339e-21 
954.45 0 -2.50364e-19 0.000544235 3.0958e-19 -4.28016e-05 -0.000136018 -2.7436e-19 -5.13384e-05 -3.79448e-19 9.95326e-05 -6.71435e-20 -0.000344756 -8.96015e-20 1.03202e-19 -8.0562e-05 -4.01415e-20 8.00167e-05 -1.9179e-19 -5.69255e-05 7.99609e-20 -0.000100544 -9.9251e-06 2.47608e-19 -3.23366e-05 1.40999e-19 -2.13378e-05 1.07438e-19 7.37985e-05 -1.03424e-19 3.748e-05 3.19733e-19 -8.33e-05 5.95199e-21 
954.8 0 -2.89453e-19 0.00053752 2.76095e-19 -3.17901e-05 -0.000142127 -2.10676e-19 -5.35732e-05 -3.3848e-19 0.000117492 -4.74183e-20 -0.000320024 -9.9004e-20 8.45586e-20 -8.54975e-05 -6.74041e-20 6.9523e-05 -2.08816e-19 -8.85575e-05 5.9129e-20 -9.34322e-05 -6.18415e-06 2.43766e-19 -2.68606e-05 1.18211e-19 -1.17455e-05 8.62907e-20 7.7349e-05 -1.35112e-19 4.19272e-05 2.93824e-19 -8.62449e-05 1.54221e-20 
955.15 0 -3.23945e-19 0.000533706 2.52166e-19 -1.98553e-05 -0.000150791 -1.38867e-19 -6.187e-05 -3.15163e-19 0.000127504 -3.66279e-20 -0.000293859 -1.17271e-19 6.90571e-20 -9.50429e-05 -6.51404e-20 4.84782e-05 -2.11809e-19 -0.000124706 4.54176e-20 -8.57281e-05 -2.63101e-06 2.45038e-19 -2.70342e-05 9.22367e-20 -9.08671e-06 4.35215e-20 7.94636e-05 -1.74694e-19 4.53313e-05 2.67105e-19 -8.71051e-05 3.77892e-20 
955.5 0 -3.52207e-19 0.000532514 2.47676e-19 -1.05241e-05 -0.000157754 -6.24421e-20 -7.18874e-05 -2.78542e-19 0.000128214 -2.10788e-20 -0.000269404 -1.34023e-19 5.68903e-20 -0.000103885 -4.51066e-20 2.14496e-05 -1.81411e-19 -0.00016107 2.88899e-20 -7.69817e-05 1.0158e-06 2.19447e-19 -2.88068e-05 8.40224e-20 -8.90493e-06 -5.29179e-21 8.02968e-05 -2.03572e-19 4.86093e-05 2.37309e-19 -8.2511e-05 5.6948e-20 
955.85 0 -3.71055e-19 0.000529732 2.54107e-19 -6.18912e-06 -0.000158715 7.19397e-21 -7.7828e-05 -2.37343e-19 0.000123766 -2.0566e-20 -0.000244806 -1.31627e-19 5.02448e-20 -0.000109199 -2.74811e-20 -4.72386e-06 -1.41427e-19 -0.000193442 2.19331e-20 -6.7297e-05 6.1835e-06 1.82469e-19 -3.05281e-05 8.42522e-20 -8.82865e-06 -4.84412e-20 7.859e-05 -2.27696e-19 4.99572e-05 2.01392e-19 -7.40498e-05 7.76923e-20 
956.2 0 -3.79088e-19 0.000520962 2.45676e-19 -6.07097e-06 -0.000152065 4.46475e-20 -7.83844e-05 -2.09369e-19 0.000118257 -2.19466e-20 -0.000218092 -1.23265e-19 4.74787e-20 -0.000112613 -1.55646e-20 -2.70977e-05 -1.10395e-19 -0.000218 1.25627e-20 -6.08084e-05 1.17312e-05 1.26063e-19 -3.24308e-05 8.47065e-20 -9.45273e-06 -7.23164e-20 7.26192e-05 -2.55091e-19 5.08718e-05 1.5185e-19 -6.53299e-05 9.76748e-20 
956.55 0 -3.87051e-19 0.000508429 2.39174e-19 -7.12109e-06 -0.000139865 6.33295e-20 -7.52256e-05 -1.66507e-19 0.000111982 -1.50275e-20 -0.000193625 -1.06004e-19 5.02664e-20 -0.000119142 -6.43089e-22 -4.78481e-05 -8.41921e-20 -0.000230803 1.78063e-20 -5.98397e-05 1.84129e-05 8.16502e-20 -3.37586e-05 6.2167e-20 -1.17448e-05 -8.00268e-20 6.35367e-05 -2.87538e-19 5.48766e-05 9.37566e-20 -5.80387e-05 1.19557e-19 
956.9 0 -4.06552e-19 0.00049548 2.37385e-19 -6.85801e-06 -0.000123752 6.53557e-20 -6.91029e-05 -1.12788e-19 0.000105372 -1.39549e-20 -0.000174339 -9.1266e-20 6.52785e-20 -0.000127507 2.55859e-20 -6.92471e-05 -7.89883e-20 -0.000233312 2.48933e-20 -6.46031e-05 2.69086e-05 4.07575e-20 -3.35342e-05 5.05255e-20 -1.48437e-05 -8.85418e-20 5.47295e-05 -3.09618e-19 6.12531e-05 2.42576e-20 -5.03952e-05 1.2419e-19 
957.25 0 -4.18748e-19 0.000483168 2.29799e-19 -2.03241e-06 -0.000104135 7.64466e-20 -6.01707e-05 -5.7116e-20 9.80044e-05 -4.77194e-21 -0.000159423 -7.9145e-20 8.42286e-20 -0.000133185 4.06226e-20 -9.25128e-05 -8.13619e-20 -0.000230764 -1.9358e-21 -7.29873e-05 3.40258e-05 2.3318e-20 -3.02105e-05 4.1208e-20 -1.6946e-05 -8.28514e-20 4.68397e-05 -3.24021e-19 6.89491e-05 -1.54464e-20 -4.03059e-05 1.10042e-19 
957.6 0 -4.1404e-19 0.000470795 2.21578e-19 6.54826e-06 -8.16634e-05 9.10965e-20 -4.86531e-05 -1.67457e-20 8.907e-05 8.02637e-21 -0.000148695 -7.43825e-20 1.06486e-19 -0.000137355 5.73474e-20 -0.000114769 -7.28925e-20 -0.000223271 -3.47384e-20 -8.00315e-05 3.72144e-05 3.1422e-20 -2.48333e-05 3.02609e-20 -1.80055e-05 -6.52193e-20 4.15638e-05 -3.33298e-19 7.85416e-05 -3.91304e-20 -2.67058e-05 9.03118e-20 


==> anc/Fig6_QT490_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT490_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	5.345672311245
0	5.345672311245
0.00333333	5.3667131814566
0.00666667	5.4141393397149
0.01	5.4722718198191
0.0133333	5.5585861236889
0.0166667	5.6940108758207
0.02	5.868682109977
0.0233333	6.0717879349009
0.0266667	6.3287117758105
0.03	6.6708596923084
0.0333333	7.0939390488083
0.0366667	7.5878044537104
0.04	8.183805723582
0.0433333	8.9257861494209
0.0466667	9.8155203778577
0.05	10.83687647053
0.0533333	12.008065888834
0.0566667	13.345522824596
0.06	14.804343077919
0.0633333	16.349655881417
0.0666667	18.07071122297
0.07	20.065612053293
0.0733333	22.118038850456
0.0766667	23.594889047636
0.08	23.83199265525
0.0833333	22.660760112888
0.0866667	20.509504795446
0.09	18.013786475286
0.0933333	15.603973572336
0.0966667	13.434358588872
0.1	11.540790332564
0.103333	9.9415316767198
0.106667	8.6241899709696
0.11	7.5396133549354
0.113333	6.6399770435792
0.116667	5.8934762597612
0.12	5.262310022783
0.123333	4.7021784016438
0.126667	4.1929672729079
0.13	3.7455263598295
0.133333	3.3687047421574
0.136667	3.0471824379242
0.14	2.7589451536705
0.143333	2.4978355211674
0.146667	2.2680474024655
0.15	2.0677491154555
0.153333	1.8895461264082
0.156667	1.7306882432845
0.16	1.5924338931679
0.163333	1.4715917524233
0.166667	1.3604234408438
0.17	1.2545870270188
0.173333	1.1558278008313
0.176667	1.0667927078265
0.18	0.98763650380484
0.183333	0.91829455434628
0.186667	0.85955988340947
0.19	0.80911906723009
0.193333	0.75930423854515
0.196667	0.702951758681
0.2	0.64130926381419
0.203333	0.58225741549948
0.206667	0.52949428770764
0.21	0.47783220249642
0.213333	0.42289254827834
0.216667	0.37141168879212
0.22	0.334312323229
0.223333	0.30949196560149
0.226667	0.27989431989582
0.23	0.23327373376742
0.233333	0.17791285624566
0.236667	0.13214728367149
0.24	0.10210657578562
0.243333	0.078082075288222
0.246667	0.052078767360028
0.25	0.029691759854745
0.253333	0.020733406703634
0.256667	0.024681149561379
0.26	0.031664526311449
0.263333	0.034948731078198
0.266667	0.0362705884977
0.27	0.039040459216501
0.273333	0.041536166335745
0.276667	0.039042928272342
0.28	0.030133877737216
0.283333	0.018581736097928
0.286667	0.0097419054871661
0.29	0.0062403463073835
0.293333	0.0072318201113687
0.296667	0.011437648623532
0.3	0.019794251285862
0.303333	0.03303948465015
0.306667	0.046494290126099
0.31	0.05117964813069
0.313333	0.043843785797491
0.316667	0.033435696016203
0.32	0.03208816554965
0.323333	0.040044402900679
0.326667	0.045681293297351
0.33	0.041837163336031
0.333333	0.035216815954039
0.336667	0.035427967305065
0.34	0.040840384251061
0.343333	0.042239832288972
0.346667	0.036844958275246
0.35	0.030757727017489
0.353333	0.028694011819589
0.356667	0.029062393177509
0.36	0.029852841341786
0.363333	0.032117356461156
0.366667	0.035470273864773
0.37	0.03646444439054
0.373333	0.034444231568672
0.376667	0.033713060424445
0.38	0.036726534984611
0.383333	0.039992138822593
0.386667	0.040027124490699
0.39	0.038501218033047
0.393333	0.037584957575091
0.396667	0.035111587663485
0.4	0.029387173422329
0.403333	0.024597660852797
0.406667	0.025508558692947
0.41	0.029776107550087
0.413333	0.031528365319573
0.416667	0.030287587177952
0.42	0.030109794229819
0.423333	0.031525201019874
0.426667	0.03105813330203
0.43	0.028358210121699
0.433333	0.027298891755346
0.436667	0.029320903481573
0.44	0.031488600860149
0.443333	0.032178502893496
0.446667	0.033184653650282
0.45	0.034789255892455
0.453333	0.034200993256431
0.456667	0.031036944172547
0.46	0.02936585025848
0.463333	0.031506062311586
0.466667	0.033982644528049
0.47	0.032668269861833
0.473333	0.028475802741084
0.476667	0.024953906890767
0.48	0.023173182289981
0.483333	0.021980678799948
0.486667	0.020982977216549
0.49	0.020496674227677
0.493333	0.020243276337106
0.496667	0.020158779274233
0.5	0.020857420408786
0.503333	0.021893626363515
0.506667	0.021608251998663
0.51	0.019811496242831
0.513333	0.018153720192556
0.516667	0.016991006004114
0.52	0.015135451368112
0.523333	0.013650629093637
0.526667	0.015503111126027
0.53	0.019476536637998
0.533333	0.019428028152103
0.536667	0.013068662541536
0.54	0.0067457758986539
0.543333	0.0068206865494501
0.546667	0.010554951130153
0.55	0.011422353333413
0.553333	0.0099005562547047
0.556667	0.011592710089507
0.56	0.016406317132492
0.563333	0.017771962994318
0.566667	0.013267417448442
0.57	0.008507805084377
0.573333	0.0081643576912194
0.576667	0.0096267950389674
0.58	0.0090208363814992
0.583333	0.0079031783987657
0.586667	0.0092982516709492
0.59	0.011237352455434
0.593333	0.0097408712910032
0.596667	0.0059772149757185
0.6	0.0049934405531064
0.603333	0.0078950867006846
0.606667	0.010205740967443
0.61	0.0087685568197389
0.613333	0.0061381106123277
0.616667	0.0061952796084202
0.62	0.0084225562871398
0.623333	0.0092831047268246
0.626667	0.0077150974867866
0.63	0.0062787978934815
0.633333	0.0069453195658035
0.636667	0.0083230175832782
0.64	0.0080889099838173
0.643333	0.0063730641126101
0.646667	0.005119084029834
0.65	0.0051572656008379
0.653333	0.0057950739032297
0.656667	0.0067739768129582
0.66	0.008453985873677
0.663333	0.0099463489615531
0.666667	0.0093680980589116
0.67	0.0068020219973768
0.673333	0.0049720378513858
0.676667	0.0057290392616525
0.68	0.0076283587203484
0.683333	0.0084004529804721
0.686667	0.0080618141124966
0.69	0.0078126249570692
0.693333	0.0075327001311306
0.696667	0.0066177900573867
0.7	0.0059940092162889
0.703333	0.0067967412534599
0.706667	0.0079374557619881
0.71	0.0075368175502
0.713333	0.0061627598656708
0.716667	0.0060353784136892
0.72	0.0073759687934004
0.723333	0.008203324439471
0.726667	0.0076477363709553
0.73	0.0068015891554233
0.733333	0.0061907335352777
0.736667	0.0051375668198175
0.74	0.0039933216059424
0.743333	0.0042305004046102
0.746667	0.0056229858501772
0.75	0.0060076311028408
0.753333	0.0047814113350643
0.756667	0.0040379577728334
0.76	0.005065856335682
0.763333	0.0062760051797442
0.766667	0.0060906408468383
0.77	0.005450229195133
0.773333	0.0056046421332912
0.776667	0.0056302079743884
0.78	0.0043938158533035
0.783333	0.0032297760242308
0.786667	0.0041419447207532
0.79	0.0064093980252671
0.793333	0.0073674896930055
0.796667	0.0060633542254831
0.8	0.0041636959087271
0.803333	0.0034970244450082
0.806667	0.0042828121477241
0.81	0.0055963820193127
0.813333	0.0063174922055054
0.816667	0.0058299443373143
0.82	0.0047038807374856
0.823333	0.0042509913704967
0.826667	0.0047170961252309
0.83	0.0047967404310052
0.833333	0.0037645652920253
0.836667	0.002863086653672
0.84	0.0033289206876192
0.843333	0.0042768121430941
0.846667	0.0041841817832215
0.85	0.0034508074223113
0.853333	0.0035750853289479
0.856667	0.0044923645280408
0.86	0.0047677212875326
0.863333	0.004110415795862
0.866667	0.0037224495102148
0.87	0.0041562355598129
0.873333	0.004610047293432
0.876667	0.0045166661571673
0.88	0.004249051564062
0.883333	0.0040297881605236
0.886667	0.0035937069670841
0.89	0.0031754368589808
0.893333	0.0034445809171719
0.896667	0.0041708808669567
0.9	0.0042883214173392
0.903333	0.0036333156600377
0.906667	0.0033184050008529
0.91	0.0039277643318648
0.913333	0.0045843842230891
0.916667	0.0044067091661344
0.92	0.0037917102681478
0.923333	0.0035474160442331
0.926667	0.0036586573469867
0.93	0.0036593083814478
0.933333	0.0035234762408905
0.936667	0.003459333450799
0.94	0.0033416474369619
0.943333	0.0030245060377742
0.946667	0.0028590294503322
0.95	0.0032845562832207
0.953333	0.0040542641937101
0.956667	0.0043248266285885
0.96	0.0035641299352718
0.963333	0.0022324243098909
0.966667	0.0015174684133487
0.97	0.0022348378126306
0.973333	0.0038588492031091
0.976667	0.0049157925956896
0.98	0.0045850282847949
0.983333	0.003538517241164
0.986667	0.0028592016886676
0.99	0.0026987322796097
0.993333	0.0026311115081015
0.996667	0.0027193717216226
1	0.0032354791201287


==> anc/Fig6_QT735_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
735 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
735.35 0 1.17972e-20 -0.00322096 1.77017e-22 1.39467e-11 0.999275 -3.2499e-20 1.75992e-09 2.48399e-22 -1.06327e-09 6.98187e-22 2.19689e-09 8.54374e-23 8.29018e-22 1.60813e-08 1.4574e-23 3.66335e-09 1.75583e-23 2.51485e-08 -2.94311e-21 -4.00446e-08 -3.52108e-10 3.03731e-22 -7.42766e-10 1.01344e-22 -3.60208e-09 1.60404e-22 -3.67337e-09 1.70318e-22 -5.01486e-10 7.11586e-24 -3.90404e-10 2.21387e-23 
735.7 0 9.51092e-21 -0.0066414 4.30703e-22 2.35683e-10 0.997292 -1.17681e-19 3.14941e-08 3.89637e-22 -1.86976e-08 -2.85844e-21 2.90076e-08 -5.47776e-21 8.09841e-22 1.2956e-07 6.42052e-23 2.61171e-08 6.75841e-23 1.91681e-07 -2.01998e-21 -3.0199e-07 -5.65502e-09 5.30218e-22 -8.16992e-09 3.54351e-22 -3.16638e-08 2.09907e-22 -4.86418e-08 -9.03734e-22 -1.10116e-08 2.79257e-23 -2.21433e-09 8.58499e-23 
736.05 0 2.45358e-20 -0.0101673 3.78222e-22 5.77394e-11 0.994405 -2.19569e-19 1.57359e-07 1.31333e-21 -1.01503e-07 -5.59708e-21 1.10095e-07 -8.87004e-21 -8.53817e-23 2.69615e-07 4.21419e-23 6.96134e-08 -1.06622e-22 5.73839e-07 -1.07351e-20 -9.2603e-07 -4.68105e-09 -3.91675e-22 -3.54166e-08 5.02408e-22 -1.01284e-07 1.73042e-21 -1.98255e-07 -2.27426e-21 -6.22596e-08 6.25394e-23 4.35649e-09 4.54917e-22 
736.4 0 1.6575e-20 -0.0137263 6.15734e-22 -1.849e-09 0.990719 -3.26656e-19 4.43121e-07 2.66945e-21 -3.34537e-07 -9.98165e-21 2.60826e-07 -9.89311e-21 -2.21599e-22 4.42008e-07 7.90781e-23 1.00712e-07 4.2241e-22 1.13431e-06 -2.88057e-20 -1.96206e-06 3.60797e-08 -8.38549e-22 -9.82087e-08 1.82174e-22 -1.98533e-07 3.19787e-21 -5.06267e-07 -3.86601e-21 -1.87719e-07 1.44508e-22 3.71711e-08 3.74301e-22 
736.75 0 5.91269e-20 -0.0173277 -4.74515e-22 -3.79792e-09 0.986242 -4.41728e-19 9.41189e-07 3.6134e-21 -8.30166e-07 -1.4909e-20 5.05784e-07 -1.00508e-20 -5.5891e-22 9.69208e-07 4.46139e-22 4.99495e-08 -1.26359e-22 1.75713e-06 -3.60518e-20 -3.40592e-06 1.24317e-07 -1.58629e-21 -2.06462e-07 -4.88392e-22 -2.9784e-07 4.84582e-21 -9.75033e-07 -4.9278e-22 -3.9597e-07 1.40457e-22 1.03822e-07 7.49934e-23 
737.1 0 7.05701e-20 -0.0209726 -6.6022e-22 -6.08845e-09 0.980997 -5.58695e-19 1.75258e-06 2.99735e-21 -1.69604e-06 -1.92019e-20 8.58873e-07 -9.52156e-21 -1.21137e-22 1.59002e-06 1.09867e-21 -1.58351e-07 2.84982e-22 2.32566e-06 -4.6251e-20 -5.31414e-06 2.28247e-07 -2.10401e-21 -3.67008e-07 -6.68013e-22 -3.81351e-07 6.08752e-21 -1.54895e-06 -2.0322e-21 -6.71413e-07 2.43439e-22 1.78938e-07 -2.9568e-22 
737.45 0 7.15015e-20 -0.0246611 -3.90173e-22 -9.36104e-09 0.974998 -6.73037e-19 3.01509e-06 2.92343e-21 -3.01375e-06 -2.43152e-20 1.25614e-06 -9.73407e-21 -9.63505e-22 1.28215e-06 1.70212e-21 -5.38943e-07 1.15209e-22 2.76074e-06 -2.31065e-20 -7.8701e-06 3.07744e-07 -2.02894e-21 -5.87784e-07 8.19374e-22 -4.22838e-07 8.10946e-21 -2.19617e-06 9.36847e-23 -1.00059e-06 1.02487e-21 2.01786e-07 2.91944e-23 
737.8 0 1.09595e-19 -0.0283952 3.30204e-22 -1.52843e-08 0.968267 -7.84144e-19 4.82086e-06 5.42876e-21 -4.87034e-06 -2.64699e-20 1.53699e-06 -9.79481e-21 -5.80505e-22 -3.05936e-07 3.66783e-22 -1.01639e-06 -4.76145e-22 2.9723e-06 -1.5455e-20 -1.13279e-05 3.11824e-07 -2.00542e-21 -8.67842e-07 3.55874e-21 -3.98893e-07 1.0522e-20 -2.91657e-06 -1.48282e-22 -1.38886e-06 8.19768e-22 1.26546e-07 2.68628e-22 
738.15 0 1.39435e-19 -0.0321698 -6.96359e-22 -4.16016e-08 0.960821 -8.67892e-19 7.20128e-06 7.57068e-21 -7.37246e-06 -2.80514e-20 1.49882e-06 -1.1212e-20 -4.00401e-22 -2.29626e-06 -2.97143e-22 -1.45569e-06 -9.76864e-22 2.78801e-06 1.30893e-20 -1.60224e-05 1.57389e-07 -2.8613e-21 -1.20115e-06 8.66998e-21 -2.92839e-07 9.78661e-21 -3.68657e-06 -1.71694e-21 -1.84888e-06 1.74433e-21 -4.88086e-08 1.86394e-22 
738.5 0 1.94262e-19 -0.0359826 -7.93206e-22 -1.01969e-07 0.952675 -8.83001e-19 1.01495e-05 1.08032e-20 -1.06149e-05 -3.0748e-20 9.8412e-07 -1.35371e-20 -8.70699e-23 -4.00685e-06 6.5449e-22 -1.66957e-06 -8.75011e-22 1.90551e-06 7.34702e-21 -2.23969e-05 -1.58055e-07 -2.24283e-21 -1.59123e-06 1.11651e-20 -8.07104e-08 9.04158e-21 -4.48293e-06 5.78485e-23 -2.37006e-06 1.43591e-21 -3.14037e-07 1.17441e-21 
738.85 0 2.05227e-19 -0.0398329 -2.24536e-21 -1.79746e-07 0.943845 -8.03883e-19 1.35197e-05 1.17752e-20 -1.467e-05 -3.74273e-20 -2.77193e-08 -1.74407e-20 -3.65355e-22 -5.68849e-06 1.36266e-21 -1.38712e-06 3.46375e-22 -8.69804e-08 8.11464e-21 -3.0921e-05 -4.89002e-07 -1.73376e-21 -2.01584e-06 1.31757e-20 2.70003e-07 5.61469e-21 -5.29923e-06 9.23071e-22 -2.89717e-06 1.6261e-21 -6.94763e-07 -1.83175e-22 
739.2 0 2.62865e-19 -0.0437145 -2.58702e-21 -2.11986e-07 0.93435 -6.20824e-19 1.70099e-05 1.04351e-20 -1.96149e-05 -4.46805e-20 -1.39797e-06 -2.65697e-20 8.94334e-22 -7.11555e-06 1.23712e-21 -2.5372e-07 1.94162e-21 -3.5565e-06 1.7973e-20 -4.20891e-05 -7.32526e-07 -3.68774e-21 -2.42543e-06 1.60222e-20 7.62239e-07 -3.24124e-21 -6.11465e-06 1.96069e-21 -3.38039e-06 3.95859e-22 -1.21758e-06 7.942e-22 
739.55 0 3.09705e-19 -0.0476222 -4.26657e-21 -1.27612e-07 0.924206 -3.41074e-19 2.04461e-05 1.4177e-20 -2.55448e-05 -4.58201e-20 -2.92814e-06 -3.63897e-20 1.4164e-21 -7.20359e-06 7.22505e-22 2.02941e-06 1.37158e-22 -8.79828e-06 2.8192e-20 -5.65211e-05 -9.13084e-07 -1.80848e-21 -2.81262e-06 2.09043e-20 1.35562e-06 -1.31708e-20 -6.88509e-06 -8.37754e-22 -3.82492e-06 -1.8162e-22 -1.84679e-06 2.60979e-22 
739.9 0 3.13025e-19 -0.0515516 -5.14404e-21 4.17608e-08 0.913432 7.58509e-21 2.39569e-05 1.40568e-20 -3.26417e-05 -4.90823e-20 -4.41506e-06 -4.69754e-20 1.56463e-21 -5.18663e-06 -9.18083e-23 5.4931e-06 -3.72187e-22 -1.61551e-05 1.60738e-20 -7.49566e-05 -9.88197e-07 -4.72453e-22 -3.26224e-06 2.65688e-20 2.03888e-06 -2.58205e-20 -7.59606e-06 -3.09815e-21 -4.25621e-06 4.57216e-22 -2.52395e-06 -3.45072e-22 
740.25 0 3.4482e-19 -0.0554942 -4.11164e-21 2.02426e-07 0.902047 4.07069e-19 2.78609e-05 1.70401e-20 -4.12465e-05 -4.68897e-20 -5.6605e-06 -5.74791e-20 1.09832e-21 -4.7958e-07 -1.00861e-21 9.91739e-06 -1.13333e-21 -2.60082e-05 1.68894e-20 -9.79437e-05 -8.7712e-07 -2.03546e-21 -3.84995e-06 2.68231e-20 2.77689e-06 -3.98207e-20 -8.31804e-06 -2.22351e-21 -4.70186e-06 9.49368e-22 -3.29023e-06 -1.13734e-21 
740.6 0 4.1068e-19 -0.0594429 -3.36439e-21 3.37855e-07 0.890066 8.44103e-19 3.26893e-05 2.12942e-20 -5.18197e-05 -5.18161e-20 -6.42345e-06 -7.13393e-20 1.12015e-21 8.08534e-06 -1.67456e-21 1.51952e-05 -2.21813e-21 -3.8574e-05 -2.74293e-21 -0.00012569 -6.87657e-07 -4.72608e-22 -4.4971e-06 2.78236e-20 3.45577e-06 -5.51985e-20 -9.06441e-06 -6.28657e-21 -5.19348e-06 2.35479e-22 -4.20123e-06 -2.35557e-21 
740.95 0 4.27361e-19 -0.0633937 -3.64691e-21 5.16662e-07 0.877507 1.29787e-18 3.92677e-05 2.09849e-20 -6.4831e-05 -5.24508e-20 -6.50423e-06 -8.74148e-20 2.69759e-21 2.2041e-05 -4.5355e-21 2.15014e-05 -8.02278e-22 -5.3858e-05 8.1378e-21 -0.000158346 -5.85374e-07 1.41316e-21 -5.0207e-06 2.62991e-20 4.01466e-06 -7.31505e-20 -9.77115e-06 -8.15635e-21 -5.77085e-06 3.41094e-21 -5.25734e-06 -2.39282e-22 
741.3 0 4.55108e-19 -0.0673388 -6.70788e-21 8.13488e-07 0.864391 1.75669e-18 4.84156e-05 2.15173e-20 -8.0563e-05 -5.65563e-20 -5.90358e-06 -1.02998e-19 3.06515e-21 4.18293e-05 -6.27772e-21 2.92451e-05 -2.37971e-21 -7.18328e-05 2.01865e-20 -0.000196046 -6.35316e-07 4.63426e-21 -5.22366e-06 2.5052e-20 4.37667e-06 -9.25019e-20 -1.046e-05 -1.49105e-20 -6.46274e-06 5.83944e-21 -6.4563e-06 -1.20932e-21 
741.65 0 4.86617e-19 -0.0712695 -4.91997e-21 1.14267e-06 0.850738 2.21751e-18 6.06031e-05 2.1239e-20 -9.88854e-05 -5.78418e-20 -4.80947e-06 -1.2261e-19 3.47253e-21 6.47073e-05 -7.75056e-21 3.86627e-05 -3.00799e-21 -9.2562e-05 1.85669e-20 -0.000238705 -9.88298e-07 3.15844e-21 -4.90863e-06 2.79941e-20 4.38004e-06 -1.10201e-19 -1.11663e-05 -1.60016e-20 -7.236e-06 7.18998e-21 -7.72595e-06 -2.64721e-21 
742 0 5.24303e-19 -0.0751792 -4.4669e-21 1.25106e-06 0.836565 2.66676e-18 7.59903e-05 2.12939e-20 -0.000119202 -5.65796e-20 -3.41249e-06 -1.4769e-19 2.00984e-21 8.5708e-05 -8.2253e-21 4.96661e-05 -4.54507e-21 -0.000116235 1.44575e-20 -0.000286161 -1.88362e-06 -1.63919e-21 -3.94856e-06 3.24113e-20 3.93273e-06 -1.26397e-19 -1.18319e-05 -2.30261e-20 -7.99059e-06 7.5774e-21 -9.05759e-06 -1.04733e-21 
742.35 0 5.35117e-19 -0.0790604 -3.20406e-22 1.02333e-06 0.821892 3.09749e-18 9.45315e-05 2.39739e-20 -0.000140705 -6.0127e-20 -1.59809e-06 -1.67018e-19 3.3094e-21 0.000101821 -8.78175e-21 6.2181e-05 -5.5506e-21 -0.000143275 -9.17012e-21 -0.000338363 -3.45027e-06 -5.46702e-21 -2.34525e-06 3.54387e-20 3.13357e-06 -1.40988e-19 -1.24273e-05 -2.57766e-20 -8.76564e-06 7.09339e-21 -1.0488e-05 3.18806e-21 
742.7 0 5.87458e-19 -0.0829055 -1.09881e-21 5.72356e-07 0.806737 3.51146e-18 0.000115978 2.30578e-20 -0.000162773 -6.34714e-20 1.02405e-06 -1.84868e-19 4.1183e-21 0.000113717 -8.92826e-21 7.60849e-05 -7.23451e-21 -0.000174107 -1.02215e-20 -0.000395282 -5.6953e-06 -8.97077e-21 -1.93787e-07 3.87601e-20 2.3041e-06 -1.53652e-19 -1.30567e-05 -2.62078e-20 -9.70494e-06 6.48823e-21 -1.20257e-05 4.16107e-21 
743.05 0 6.04379e-19 -0.0867092 -1.25538e-21 4.02781e-08 0.791121 3.9036e-18 0.00013984 2.68998e-20 -0.000184997 -6.76906e-20 4.79709e-06 -2.12662e-19 2.79677e-21 0.000123161 -8.6474e-21 9.10927e-05 -8.65339e-21 -0.000208692 -4.31623e-21 -0.000456851 -8.59591e-06 -8.99826e-21 2.3996e-06 4.46583e-20 1.71577e-06 -1.62936e-19 -1.3915e-05 -2.58692e-20 -1.08388e-05 3.82855e-21 -1.37057e-05 2.80485e-21 
743.4 0 6.33217e-19 -0.0904626 -8.28829e-22 -5.05932e-07 0.775065 4.27618e-18 0.000165443 2.70255e-20 -0.000206964 -6.62467e-20 9.68538e-06 -2.35532e-19 2.62544e-21 0.000130367 -8.60275e-21 0.000106891 -1.01688e-20 -0.000246949 1.61557e-20 -0.000522792 -1.20656e-05 -1.05811e-20 5.2837e-06 4.47702e-20 1.23487e-06 -1.67921e-19 -1.51221e-05 -2.58761e-20 -1.21536e-05 1.45653e-21 -1.55129e-05 1.29933e-21 
743.75 0 6.83412e-19 -0.0941553 -3.61549e-21 -1.15212e-06 0.758586 4.62276e-18 0.000191915 3.01754e-20 -0.00022814 -7.1943e-20 1.5494e-05 -2.57413e-19 2.60149e-21 0.000133889 -1.04386e-20 0.000123132 -1.26746e-20 -0.000289396 3.35629e-20 -0.000592423 -1.59846e-05 -1.01989e-20 8.24588e-06 4.54967e-20 4.45691e-07 -1.65706e-19 -1.66197e-05 -3.65692e-20 -1.35671e-05 -2.53116e-21 -1.72988e-05 2.87979e-22 
744.1 0 7.21028e-19 -0.0977821 -1.47517e-21 -2.13343e-06 0.741696 4.95264e-18 0.000218354 3.17063e-20 -0.00024811 -7.21725e-20 2.23624e-05 -2.80326e-19 3.62752e-21 0.000132022 -1.16013e-20 0.000139372 -9.01433e-21 -0.000336759 2.02883e-20 -0.000664929 -2.04859e-05 -1.04451e-20 1.10817e-05 4.44646e-20 -9.02434e-07 -1.60549e-19 -1.82908e-05 -4.11926e-20 -1.50059e-05 -9.89285e-22 -1.89745e-05 -4.36242e-21 
744.45 0 7.51622e-19 -0.101339 -3.0441e-22 -3.56772e-06 0.724416 5.25961e-18 0.000244407 2.82661e-20 -0.000266647 -7.48013e-20 3.04507e-05 -3.0377e-19 1.12015e-21 0.000124102 -1.10385e-20 0.000155177 -8.50552e-21 -0.000389789 3.01979e-20 -0.000739769 -2.57711e-05 -1.40062e-20 1.35521e-05 4.46065e-20 -2.74721e-06 -1.45922e-19 -2.01165e-05 -5.18061e-20 -1.65292e-05 -8.57473e-23 -2.0581e-05 -7.98062e-21 
744.8 0 7.82012e-19 -0.104819 -2.63378e-21 -5.26209e-06 0.706765 5.548e-18 0.000270271 2.75953e-20 -0.000283495 -7.30592e-20 3.945e-05 -3.34184e-19 -4.88433e-22 0.000110496 -1.01524e-20 0.00016982 -1.08041e-20 -0.000449189 2.27524e-20 -0.000816993 -3.17359e-05 -1.13934e-20 1.57014e-05 5.1257e-20 -4.85046e-06 -1.23156e-19 -2.19831e-05 -5.58487e-20 -1.80371e-05 -2.44218e-21 -2.20287e-05 -1.11508e-20 
745.15 0 8.56389e-19 -0.108214 -1.13088e-21 -6.92879e-06 0.688765 5.82127e-18 0.000296232 2.97511e-20 -0.000299134 -7.79723e-20 4.88107e-05 -3.58204e-19 -9.96085e-22 9.18329e-05 -1.14683e-20 0.000182373 -1.26637e-20 -0.000515174 2.52795e-20 -0.000897141 -3.81188e-05 -1.7138e-20 1.80399e-05 5.64966e-20 -6.95667e-06 -9.02678e-20 -2.37438e-05 -5.25114e-20 -1.94168e-05 -6.31191e-22 -2.32069e-05 -1.43937e-20 
745.5 0 8.8596e-19 -0.111519 3.39547e-21 -8.37718e-06 0.670438 6.06884e-18 0.000322448 3.6898e-20 -0.000315211 -7.13796e-20 5.8262e-05 -3.89488e-19 -2.23072e-21 7.03225e-05 -1.06824e-20 0.000192699 -1.12595e-20 -0.000587565 1.41837e-20 -0.000980471 -4.47864e-05 -2.12739e-20 2.07398e-05 5.8433e-20 -8.90468e-06 -5.16347e-20 -2.54997e-05 -6.02933e-20 -2.06719e-05 8.56533e-22 -2.42174e-05 -1.57279e-20 
745.85 0 9.60627e-19 -0.114725 5.85993e-22 -9.35091e-06 0.651801 6.30008e-18 0.000348995 4.52804e-20 -0.000333289 -6.86695e-20 6.805e-05 -4.16772e-19 -2.58531e-21 5.16121e-05 -9.93575e-21 0.000201507 -7.58561e-21 -0.000666051 2.25299e-20 -0.00106683 -5.16847e-05 -1.93792e-20 2.31876e-05 5.9469e-20 -1.06053e-05 -3.1878e-21 -2.73178e-05 -5.99725e-20 -2.17766e-05 -1.36862e-22 -2.52171e-05 -1.79045e-20 
746.2 0 1.01882e-18 -0.117828 2.48751e-21 -9.55925e-06 0.632877 6.51592e-18 0.00037564 4.28814e-20 -0.000354026 -6.55879e-20 7.86207e-05 -4.48855e-19 4.31978e-22 4.16381e-05 -7.01107e-21 0.000209427 -9.44464e-21 -0.000750111 3.14887e-20 -0.00115616 -5.86719e-05 -2.7371e-20 2.49072e-05 6.13563e-20 -1.19968e-05 5.15191e-20 -2.90054e-05 -6.33622e-20 -2.27976e-05 -1.60368e-21 -2.63436e-05 -2.32388e-20 
746.55 0 1.08038e-18 -0.120824 5.57309e-21 -9.137e-06 0.613688 6.71152e-18 0.000401648 4.26115e-20 -0.00037773 -6.49256e-20 9.01388e-05 -4.8432e-19 -1.77047e-21 4.08396e-05 -7.76331e-21 0.000216822 -6.74362e-21 -0.00083924 3.35633e-20 -0.0012481 -6.55139e-05 -2.57505e-20 2.5975e-05 6.59056e-20 -1.30233e-05 1.14699e-19 -3.05803e-05 -7.36508e-20 -2.38604e-05 -3.22899e-21 -2.78626e-05 -2.78812e-20 
746.9 0 1.12127e-18 -0.123703 5.9369e-21 -8.61868e-06 0.594257 6.89394e-18 0.000426108 4.24394e-20 -0.000404531 -6.26724e-20 0.000102413 -5.15093e-19 -3.77683e-21 4.50485e-05 -7.94313e-21 0.000224132 -5.50002e-21 -0.000933302 4.7091e-20 -0.00134168 -7.20487e-05 -2.97693e-20 2.64583e-05 6.70588e-20 -1.35466e-05 1.85093e-19 -3.22338e-05 -7.59875e-20 -2.4813e-05 -4.85613e-21 -2.99378e-05 -3.48737e-20 
747.25 0 1.19099e-18 -0.126462 2.40132e-21 -8.32362e-06 0.574607 7.06332e-18 0.000448205 3.66424e-20 -0.000434138 -6.49187e-20 0.000114989 -5.41128e-19 -6.97905e-21 5.18672e-05 -4.63049e-21 0.00023153 -2.28341e-21 -0.00103227 4.13557e-20 -0.00143654 -7.84436e-05 -2.60471e-20 2.63136e-05 7.36725e-20 -1.36111e-05 2.5904e-19 -3.38855e-05 -7.67595e-20 -2.54974e-05 -3.95152e-21 -3.24388e-05 -3.83047e-20 
747.6 0 1.24773e-18 -0.129097 4.34742e-21 -8.12481e-06 0.554762 7.20084e-18 0.000467097 4.23944e-20 -0.000466145 -5.95948e-20 0.000127245 -5.67122e-19 -8.48074e-21 6.24603e-05 -2.54722e-21 0.000238948 -9.41863e-21 -0.00113639 4.59292e-20 -0.00153341 -8.4858e-05 -2.30837e-20 2.57745e-05 7.58462e-20 -1.37175e-05 3.37257e-19 -3.54447e-05 -8.16694e-20 -2.60747e-05 -7.90856e-21 -3.52415e-05 -3.87228e-20 
747.95 0 1.30532e-18 -0.1316 3.60236e-21 -7.70608e-06 0.534746 7.33523e-18 0.000481818 4.2e-20 -0.000500592 -6.47397e-20 0.000138893 -5.97753e-19 -1.27076e-20 7.70962e-05 5.30486e-22 0.000246232 -7.22423e-21 -0.001246 4.57079e-20 -0.00163277 -9.10649e-05 -2.10315e-20 2.53101e-05 8.25053e-20 -1.43483e-05 4.13696e-19 -3.70056e-05 -8.28343e-20 -2.64373e-05 -9.79691e-21 -3.81914e-05 -4.04613e-20 
748.3 0 1.35582e-18 -0.133967 2.95e-21 -6.98378e-06 0.514579 7.43398e-18 0.000491947 4.76356e-20 -0.000538161 -6.26443e-20 0.000150476 -6.25491e-19 -1.32551e-20 9.22724e-05 -7.7773e-22 0.000252972 -2.80985e-21 -0.00136073 5.53656e-20 -0.00173444 -9.65875e-05 -1.42343e-20 2.49995e-05 8.0896e-20 -1.53167e-05 4.95153e-19 -3.86047e-05 -8.736e-20 -2.65349e-05 -1.77301e-20 -4.12608e-05 -3.86032e-20 
748.65 0 1.40302e-18 -0.136196 1.27985e-21 -6.34954e-06 0.494284 7.51646e-18 0.000498084 5.41222e-20 -0.000579411 -6.42213e-20 0.000162697 -6.49122e-19 -1.40804e-20 0.000104118 1.58011e-21 0.000259133 1.296e-22 -0.00148034 5.0651e-20 -0.00183831 -0.00010112 -1.55239e-20 2.43591e-05 8.8502e-20 -1.58302e-05 5.77457e-19 -4.00978e-05 -8.51376e-20 -2.66815e-05 -2.01431e-20 -4.46399e-05 -3.45212e-20 
749 0 1.45615e-18 -0.138282 4.43187e-21 -6.26687e-06 0.473887 7.57265e-18 0.000501472 5.77587e-20 -0.000623934 -6.43505e-20 0.000175734 -6.82104e-19 -1.30655e-20 0.000113796 3.2979e-21 0.000265118 -1.28891e-23 -0.00160476 3.99614e-20 -0.00194465 -0.000105144 -1.95204e-20 2.32433e-05 9.48998e-20 -1.52361e-05 6.5836e-19 -4.15238e-05 -7.42259e-20 -2.66458e-05 -1.94481e-20 -4.82854e-05 -3.45368e-20 
749.35 0 1.51418e-18 -0.140223 2.89905e-21 -6.52188e-06 0.453412 7.6235e-18 0.000503626 5.41512e-20 -0.000671243 -5.39667e-20 0.00018956 -7.02502e-19 -1.78543e-20 0.000127104 1.22784e-21 0.000271337 1.49924e-22 -0.00173302 5.05331e-20 -0.00205304 -0.000109418 -1.78709e-20 2.23173e-05 9.89915e-20 -1.36367e-05 7.38985e-19 -4.30512e-05 -7.98051e-20 -2.61966e-05 -2.8466e-20 -5.18884e-05 -3.54513e-20 
749.7 0 1.55717e-18 -0.142012 8.3562e-21 -6.392e-06 0.432882 7.64148e-18 0.000505137 5.31429e-20 -0.000721953 -5.54522e-20 0.000204378 -7.24814e-19 -1.42667e-20 0.000147588 -1.67411e-21 0.000278576 2.48621e-21 -0.00186441 6.74444e-20 -0.00216219 -0.000113831 -2.03744e-20 2.19343e-05 1.00028e-19 -1.15568e-05 8.20452e-19 -4.44801e-05 -8.63608e-20 -2.56938e-05 -3.01888e-20 -5.51847e-05 -3.8793e-20 
750.05 0 1.61952e-18 -0.143646 1.50647e-20 -5.76821e-06 0.412317 7.64208e-18 0.000505194 4.77266e-20 -0.000776776 -4.79259e-20 0.000220543 -7.419e-19 -1.29339e-20 0.000171946 -1.14726e-21 0.000287543 2.7564e-21 -0.00199911 4.79623e-20 -0.0022709 -0.000118101 -2.60875e-20 2.1469e-05 1.07298e-19 -9.36769e-06 8.98014e-19 -4.55601e-05 -9.1725e-20 -2.50261e-05 -3.17191e-20 -5.82077e-05 -4.18875e-20 
750.4 0 1.65352e-18 -0.14512 1.65822e-20 -5.39241e-06 0.391729 7.61194e-18 0.00050261 4.3667e-20 -0.000835962 -4.97162e-20 0.000238594 -7.5328e-19 -1.1059e-20 0.000193291 -1.17318e-21 0.000298262 4.42572e-21 -0.00213698 5.3272e-20 -0.00237783 -0.00012271 -2.60875e-20 2.04267e-05 1.2039e-19 -7.22068e-06 9.7469e-19 -4.66244e-05 -1.03148e-19 -2.38207e-05 -3.59647e-20 -6.16502e-05 -4.5828e-20 
750.75 0 1.69658e-18 -0.146436 1.52484e-20 -5.82606e-06 0.371137 7.55824e-18 0.000496497 3.65245e-20 -0.00090067 -5.18928e-20 0.000258758 -7.73036e-19 -1.23757e-20 0.00020726 -3.1926e-21 0.000310774 7.55679e-21 -0.00227759 6.49954e-20 -0.00248091 -0.000128281 -3.13195e-20 1.88128e-05 1.26047e-19 -4.97964e-06 1.0481e-18 -4.7879e-05 -9.92879e-20 -2.23368e-05 -3.81522e-20 -6.62224e-05 -4.37758e-20 
751.1 0 1.75317e-18 -0.147595 1.92242e-20 -6.92529e-06 0.350569 7.48831e-18 0.000486562 4.77846e-20 -0.000972662 -4.73585e-20 0.000280054 -7.93485e-19 -9.08654e-21 0.000214135 -1.21136e-20 0.000325271 8.26675e-21 -0.00242085 6.96388e-20 -0.00257808 -0.000135061 -3.0667e-20 1.64462e-05 1.36658e-19 -2.77808e-06 1.11043e-18 -4.90761e-05 -1.01909e-19 -2.08083e-05 -4.49682e-20 -7.19064e-05 -5.08105e-20 
751.45 0 1.79075e-18 -0.148596 2.05382e-20 -8.10861e-06 0.330052 7.39086e-18 0.000472978 4.61626e-20 -0.00105272 -4.95009e-20 0.000301071 -8.06004e-19 -9.05736e-21 0.00021586 -7.17772e-21 0.000342153 1.59041e-20 -0.00256678 8.72224e-20 -0.00266808 -0.000142954 -2.668e-20 1.3189e-05 1.46269e-19 -1.48143e-06 1.17184e-18 -5.02256e-05 -1.01126e-19 -1.89548e-05 -4.56932e-20 -7.86043e-05 -5.16641e-20 
751.8 0 1.84398e-18 -0.149434 1.63651e-20 -9.10096e-06 0.309611 7.27911e-18 0.000455558 4.01581e-20 -0.00114056 -3.84143e-20 0.000321508 -8.19305e-19 -7.14953e-21 0.000213656 -9.03807e-21 0.000362086 2.4331e-20 -0.00271519 8.69925e-20 -0.00274984 -0.000151245 -1.64513e-20 9.24415e-06 1.59376e-19 -1.45816e-06 1.22512e-18 -5.19683e-05 -1.03103e-19 -1.65017e-05 -4.74087e-20 -8.63626e-05 -5.41484e-20 
752.15 0 1.8825e-18 -0.150107 1.70444e-20 -1.01495e-05 0.289265 7.14849e-18 0.000433691 3.86966e-20 -0.00123569 -3.16404e-20 0.000342045 -8.3225e-19 -5.47841e-21 0.000208816 -1.00188e-20 0.000385383 2.43198e-20 -0.00286563 8.82662e-20 -0.00282183 -0.0001587 -8.55643e-21 4.87205e-06 1.606e-19 -2.05058e-06 1.27778e-18 -5.51395e-05 -1.03869e-19 -1.3554e-05 -4.84346e-20 -9.4922e-05 -5.61417e-20 
752.5 0 1.92604e-18 -0.150613 1.97136e-20 -1.15355e-05 0.269031 6.99874e-18 0.000407725 4.0271e-20 -0.0013378 -3.2273e-20 0.000363199 -8.42524e-19 -8.66476e-21 0.00020154 -1.38665e-20 0.000411502 3.14517e-20 -0.0030175 8.21305e-20 -0.00288328 -0.000164553 -1.2991e-20 1.86107e-07 1.64939e-19 -2.58231e-06 1.32197e-18 -5.95505e-05 -1.05004e-19 -1.05397e-05 -6.11134e-20 -0.000103736 -5.84315e-20 
752.85 0 1.97256e-18 -0.150952 1.70754e-20 -1.36048e-05 0.248922 6.82315e-18 0.000379699 4.05701e-20 -0.00144647 -3.94173e-20 0.00038464 -8.55957e-19 -1.0036e-20 0.000189113 -1.33564e-20 0.00043912 3.77808e-20 -0.00317057 8.82667e-20 -0.00293601 -0.000169061 -8.21149e-22 -5.06999e-06 1.67127e-19 -2.76276e-06 1.36404e-18 -6.42401e-05 -1.01251e-19 -7.9562e-06 -6.35539e-20 -0.000112627 -5.70819e-20 
753.2 0 2.02057e-18 -0.151127 1.55262e-20 -1.66065e-05 0.228955 6.63294e-18 0.000352817 3.90648e-20 -0.00156102 -4.0608e-20 0.000405005 -8.66571e-19 -2.80462e-21 0.00016794 -1.21342e-20 0.000467221 4.0997e-20 -0.00332498 9.42961e-20 -0.00298289 -0.000172816 -7.57025e-21 -1.12019e-05 1.69737e-19 -2.5936e-06 1.39715e-18 -6.88618e-05 -1.0091e-19 -6.01658e-06 -6.5593e-20 -0.000122159 -5.86296e-20 
753.55 0 2.06333e-18 -0.151139 1.66007e-20 -2.05147e-05 0.209149 6.42714e-18 0.000329736 3.71145e-20 -0.00168105 -3.65282e-20 0.00042291 -8.73195e-19 -5.50074e-22 0.000136621 -1.15927e-20 0.000495903 4.37632e-20 -0.00348062 9.42943e-20 -0.00302616 -0.000176108 -6.47046e-21 -1.82926e-05 1.69796e-19 -2.51271e-06 1.42573e-18 -7.32058e-05 -1.00561e-19 -4.52221e-06 -6.52156e-20 -0.000132818 -5.63231e-20 
753.9 0 2.09536e-18 -0.150989 2.16069e-20 -2.52193e-05 0.189525 6.19787e-18 0.000310589 3.03134e-20 -0.0018067 -3.28442e-20 0.000438405 -8.82409e-19 4.11168e-21 9.772e-05 -5.63351e-21 0.000525495 4.79996e-20 -0.00363649 9.84077e-20 -0.00306819 -0.000179396 -1.05295e-20 -2.64264e-05 1.76929e-19 -2.79369e-06 1.44516e-18 -7.6827e-05 -1.02386e-19 -3.30236e-06 -6.09171e-20 -0.000144113 -5.15907e-20 
754.25 0 2.12316e-18 -0.150677 2.29537e-20 -3.03489e-05 0.170101 5.95973e-18 0.00029355 2.78562e-20 -0.00193849 -2.66207e-20 0.000452824 -8.86055e-19 2.40756e-21 5.62285e-05 -7.22896e-21 0.000555281 5.1486e-20 -0.00379041 9.70164e-20 -0.00311094 -0.000183397 -1.42628e-20 -3.58205e-05 1.80213e-19 -3.42113e-06 1.45955e-18 -7.96369e-05 -1.05791e-19 -2.53391e-06 -7.03786e-20 -0.000155561 -5.55897e-20 
754.6 0 2.14966e-18 -0.150202 1.36712e-20 -3.5484e-05 0.150887 5.69862e-18 0.000277045 1.34415e-20 -0.00207663 -1.98436e-20 0.000467963 -8.85223e-19 6.37522e-21 1.47055e-05 -5.53107e-21 0.0005844 5.04576e-20 -0.00393972 1.05419e-19 -0.00315441 -0.000188444 -1.31658e-20 -4.66018e-05 1.81807e-19 -4.2819e-06 1.47428e-18 -8.18117e-05 -1.06189e-19 -2.25305e-06 -7.15269e-20 -0.000167668 -5.22593e-20 
754.95 0 2.16918e-18 -0.149566 1.53572e-20 -4.06541e-05 0.131895 5.42603e-18 0.000260111 6.06428e-21 -0.00222073 -2.5677e-20 0.000484739 -8.91708e-19 5.82785e-21 -2.78988e-05 -3.16493e-21 0.000613182 5.29113e-20 -0.00408311 1.09173e-19 -0.00319723 -0.000194394 -7.63938e-21 -5.83791e-05 1.90382e-19 -4.69272e-06 1.4789e-18 -8.36456e-05 -1.10494e-19 -2.15685e-06 -7.04038e-20 -0.000180946 -5.96951e-20 
755.3 0 2.19389e-18 -0.148773 1.05099e-20 -4.60529e-05 0.113138 5.14836e-18 0.000241491 5.38025e-21 -0.00237 -1.53095e-20 0.000502188 -8.81999e-19 1.28213e-20 -7.28434e-05 -3.21564e-21 0.000642014 4.93146e-20 -0.00422096 1.09771e-19 -0.00323737 -0.00020075 -8.90344e-21 -7.04406e-05 1.96573e-19 -3.66957e-06 1.482e-18 -8.54145e-05 -1.12424e-19 -1.72183e-06 -7.11561e-20 -0.000195069 -5.92761e-20 
755.65 0 2.21135e-18 -0.147826 1.35263e-20 -5.16135e-05 0.0946376 4.85785e-18 0.000219831 -3.00853e-21 -0.00252377 -2.12762e-20 0.000518609 -8.79868e-19 1.27945e-20 -0.000120175 6.12179e-21 0.000669905 4.53973e-20 -0.00435328 1.15234e-19 -0.00327338 -0.000206876 -3.86859e-21 -8.26862e-05 2.05674e-19 -9.56638e-07 1.47857e-18 -8.63844e-05 -1.15708e-19 -7.79364e-07 -7.04614e-20 -0.000209452 -6.33007e-20 
756 0 2.21974e-18 -0.146725 1.34924e-20 -5.72922e-05 0.0764068 4.5493e-18 0.000194243 -7.86404e-21 -0.0026823 -8.38268e-21 0.000533793 -8.85455e-19 1.80821e-20 -0.000170644 5.25871e-21 0.000695132 4.66094e-20 -0.00447959 1.20633e-19 -0.00330591 -0.000212455 -1.27539e-22 -9.57588e-05 2.0729e-19 2.71352e-06 1.47046e-18 -8.55811e-05 -1.15913e-19 -2.73727e-07 -7.05104e-20 -0.000223725 -6.236e-20 
756.35 0 2.23428e-18 -0.145474 1.25445e-20 -6.34483e-05 0.0584551 4.23665e-18 0.000164475 -1.5988e-20 -0.00284598 -9.52796e-21 0.000549022 -8.8766e-19 1.935e-20 -0.000225734 4.98889e-21 0.000716206 4.36238e-20 -0.00460027 1.26245e-19 -0.00333578 -0.000217444 3.56349e-21 -0.000110007 2.08583e-19 6.49496e-06 1.45726e-18 -8.33171e-05 -1.12082e-19 -8.63022e-07 -7.50851e-20 -0.000237973 -7.35789e-20 
756.7 0 2.24096e-18 -0.144076 1.15144e-20 -7.03343e-05 0.0407955 3.90347e-18 0.000130934 -2.16489e-20 -0.00301301 -8.74085e-21 0.000566214 -8.85045e-19 2.22651e-20 -0.000284677 9.24488e-21 0.000732954 4.94933e-20 -0.00471558 1.26982e-19 -0.00336216 -0.000221594 -6.90295e-21 -0.000125132 2.08121e-19 1.01925e-05 1.4408e-18 -7.99766e-05 -1.08411e-19 -1.81268e-06 -7.56156e-20 -0.000252662 -7.85807e-20 
757.05 0 2.24613e-18 -0.142538 1.21479e-20 -7.74979e-05 0.0234464 3.56593e-18 9.43852e-05 -2.56344e-20 -0.00317885 -2.05243e-20 0.000587009 -8.76347e-19 2.75742e-20 -0.000345569 8.76549e-21 0.000747076 6.47088e-20 -0.00482452 1.33194e-19 -0.00338387 -0.000224422 -7.75389e-21 -0.000140436 2.11277e-19 1.39207e-05 1.42096e-18 -7.5181e-05 -1.07528e-19 -2.39274e-06 -8.31709e-20 -0.000267856 -8.26356e-20 
757.4 0 2.25327e-18 -0.140861 9.80451e-21 -8.46015e-05 0.00642475 3.22554e-18 5.62337e-05 -2.38531e-20 -0.00333919 -2.65236e-20 0.000612481 -8.77791e-19 2.2573e-20 -0.000409063 2.18323e-20 0.000760582 7.65476e-20 -0.004926 1.38602e-19 -0.00340141 -0.000225812 -4.17383e-21 -0.000155092 2.06904e-19 1.72523e-05 1.3927e-18 -6.84434e-05 -1.06264e-19 -2.82802e-06 -7.9965e-20 -0.00028332 -9.32754e-20 
757.75 0 2.256e-18 -0.139046 2.89345e-21 -9.19599e-05 -0.0102617 2.89236e-18 1.8857e-05 -2.75458e-20 -0.00349245 -3.31822e-20 0.000644034 -8.66431e-19 2.03844e-20 -0.000476983 2.41015e-20 0.000774623 7.46349e-20 -0.00502001 1.4211e-19 -0.00341768 -0.000225974 -1.35023e-20 -0.000168997 1.95635e-19 2.00356e-05 1.36458e-18 -5.97659e-05 -9.49852e-20 -3.69039e-06 -8.15415e-20 -0.000299208 -9.88431e-20 
758.1 0 2.25246e-18 -0.137093 4.2299e-22 -9.98504e-05 -0.0266134 2.55132e-18 -1.57557e-05 -2.69417e-20 -0.00363886 -4.25927e-20 0.000682895 -8.64155e-19 2.47388e-20 -0.000549823 3.01217e-20 0.000789351 7.78941e-20 -0.00510686 1.45989e-19 -0.00343616 -0.000225456 -6.74065e-21 -0.000182755 1.99515e-19 2.34924e-05 1.32701e-18 -4.97895e-05 -9.94971e-20 -5.28216e-06 -7.79139e-20 -0.000315524 -1.0651e-19 
758.45 0 2.24635e-18 -0.135008 9.33991e-23 -0.000108476 -0.0426287 2.19799e-18 -4.73026e-05 -2.65663e-20 -0.00377916 -5.62187e-20 0.000728611 -8.55621e-19 3.2896e-20 -0.000627445 3.47737e-20 0.000804016 7.8199e-20 -0.00518532 1.48369e-19 -0.00345823 -0.000225098 -1.24243e-21 -0.000196705 1.96697e-19 2.86989e-05 1.29281e-18 -3.9269e-05 -9.82936e-20 -7.42574e-06 -8.25264e-20 -0.0003323 -1.08077e-19 
758.8 0 2.23256e-18 -0.132796 -1.88724e-21 -0.00011833 -0.0582999 1.84837e-18 -7.73748e-05 -2.95712e-20 -0.00391403 -5.32052e-20 0.000779715 -8.33194e-19 3.81679e-20 -0.000709894 3.44172e-20 0.00081838 9.2589e-20 -0.0052534 1.49294e-19 -0.00348247 -0.000225207 9.73877e-21 -0.000211207 1.9149e-19 3.4732e-05 1.25267e-18 -2.81919e-05 -9.2846e-20 -1.01139e-05 -8.72986e-20 -0.00034985 -1.16611e-19 
759.15 0 2.22281e-18 -0.130459 -5.4985e-21 -0.000129589 -0.0736182 1.48531e-18 -0.000107913 -2.51833e-20 -0.00404322 -5.03806e-20 0.000835786 -8.19818e-19 3.66724e-20 -0.000797401 4.6661e-20 0.000832537 9.91472e-20 -0.0053111 1.45776e-19 -0.00350647 -0.000225458 5.06458e-21 -0.000226456 1.83669e-19 3.97074e-05 1.21517e-18 -1.54492e-05 -8.90735e-20 -1.34499e-05 -8.86367e-20 -0.00036758 -1.24787e-19 
759.5 0 2.21181e-18 -0.128 -8.25648e-21 -0.000141808 -0.0885787 1.11758e-18 -0.000139286 -2.68319e-20 -0.00416605 -4.88178e-20 0.000896697 -8.09952e-19 4.30501e-20 -0.000891323 4.29446e-20 0.000846335 9.66813e-20 -0.00535955 1.44714e-19 -0.0035292 -0.000225546 1.08301e-20 -0.000241902 1.7529e-19 4.25868e-05 1.1681e-18 2.65637e-07 -8.39013e-20 -1.69796e-05 -9.96966e-20 -0.000384661 -1.35483e-19 
759.85 0 2.20078e-18 -0.125422 -7.19672e-21 -0.000154986 -0.103178 7.37393e-19 -0.000170572 -2.98985e-20 -0.0042821 -5.13456e-20 0.0009604 -7.94553e-19 4.64237e-20 -0.000992674 4.62174e-20 0.000860419 9.9152e-20 -0.00539861 1.50838e-19 -0.00355171 -0.000225455 1.48157e-20 -0.000256898 1.63007e-19 4.29223e-05 1.12266e-18 1.91624e-05 -7.75469e-20 -2.02556e-05 -9.80921e-20 -0.000400786 -1.40323e-19 
760.2 0 2.17051e-18 -0.122729 -1.35998e-20 -0.000169277 -0.117415 3.6892e-19 -0.000200577 -3.40726e-20 -0.00439041 -5.46258e-20 0.00102352 -7.78248e-19 5.40078e-20 -0.00109822 5.39022e-20 0.000875689 1.01095e-19 -0.00542748 1.55975e-19 -0.00357514 -0.000225206 1.21833e-20 -0.000271139 1.64587e-19 4.02563e-05 1.07509e-18 4.01917e-05 -7.09581e-20 -2.33632e-05 -9.69188e-20 -0.000415838 -1.44314e-19 
760.55 0 2.15608e-18 -0.119924 -1.44873e-20 -0.000183592 -0.131286 -6.36186e-21 -0.000228666 -3.07451e-20 -0.00448858 -5.57586e-20 0.00108291 -7.52822e-19 5.46636e-20 -0.00120155 6.11771e-20 0.000892561 1.0165e-19 -0.0054457 1.61249e-19 -0.00359892 -0.000224459 9.07354e-21 -0.000284629 1.62302e-19 3.43637e-05 1.01943e-18 6.2536e-05 -6.35599e-20 -2.64464e-05 -9.72684e-20 -0.00043024 -1.46688e-19 
760.9 0 2.13572e-18 -0.117011 -1.43502e-20 -0.000196269 -0.144794 -3.81231e-19 -0.000255148 -2.52886e-20 -0.00457432 -4.98364e-20 0.00113653 -7.38497e-19 5.94196e-20 -0.00129909 6.68973e-20 0.000911023 9.59148e-20 -0.00545241 1.69137e-19 -0.00362237 -0.000222671 5.99758e-21 -0.000297055 1.52764e-19 2.53458e-05 9.69204e-19 8.6169e-05 -6.29116e-20 -2.95981e-05 -9.94436e-20 -0.000444798 -1.45045e-19 
761.25 0 2.11203e-18 -0.113993 -1.76971e-20 -0.000207103 -0.15794 -7.65197e-19 -0.000281268 -2.58177e-20 -0.00464839 -5.01503e-20 0.00118359 -7.09123e-19 6.00604e-20 -0.00139476 6.27593e-20 0.000930388 9.03089e-20 -0.00544634 1.7146e-19 -0.00364556 -0.000219736 7.4953e-21 -0.000307865 1.46257e-19 1.37831e-05 9.1176e-19 0.000110908 -5.8494e-20 -3.27487e-05 -1.05473e-19 -0.000459768 -1.50191e-19 
761.6 0 2.07538e-18 -0.110872 -2.27212e-20 -0.000218079 -0.170725 -1.1398e-18 -0.00030783 -3.0235e-20 -0.00471369 -4.83869e-20 0.00122417 -6.85316e-19 6.57959e-20 -0.00149681 6.10018e-20 0.000949681 8.55427e-20 -0.00542697 1.7216e-19 -0.00366794 -0.000216404 7.72936e-21 -0.000317147 1.39766e-19 5.84467e-07 8.57476e-19 0.000136198 -6.501e-20 -3.56662e-05 -1.04476e-19 -0.000474813 -1.56351e-19 
761.95 0 2.03763e-18 -0.107653 -2.80471e-20 -0.00023124 -0.18315 -1.51639e-18 -0.000333673 -3.6051e-20 -0.00477216 -4.85807e-20 0.0012581 -6.59772e-19 7.15934e-20 -0.00160992 6.13954e-20 0.000967922 7.74139e-20 -0.0053956 1.69068e-19 -0.00368766 -0.000213035 8.31382e-21 -0.000325285 1.35642e-19 -1.36828e-05 7.91899e-19 0.000161489 -6.26221e-20 -3.83932e-05 -1.06935e-19 -0.000489921 -1.50303e-19 
762.3 0 2.00778e-18 -0.104341 -3.39096e-20 -0.000246233 -0.195213 -1.89321e-18 -0.000357523 -4.43103e-20 -0.00482401 -5.56128e-20 0.00128462 -6.34006e-19 7.62125e-20 -0.0017324 7.14547e-20 0.000984327 7.09711e-20 -0.0053541 1.72711e-19 -0.00370294 -0.000208801 1.9811e-21 -0.000332295 1.34255e-19 -2.926e-05 7.2602e-19 0.000186748 -6.62144e-20 -4.07453e-05 -1.11863e-19 -0.00050536 -1.47002e-19 
762.65 0 1.97324e-18 -0.100943 -3.29525e-20 -0.000261203 -0.206909 -2.28337e-18 -0.00037864 -5.30236e-20 -0.00486931 -5.38401e-20 0.00130425 -6.14119e-19 8.32603e-20 -0.00186012 8.26547e-20 0.000998517 7.10589e-20 -0.00530349 1.81158e-19 -0.00371343 -0.000203105 -4.00966e-21 -0.000337921 1.27943e-19 -4.62436e-05 6.55872e-19 0.000212066 -6.63545e-20 -4.21415e-05 -1.11331e-19 -0.000520639 -1.47901e-19 
763 0 1.93424e-18 -0.0974648 -3.16625e-20 -0.000274951 -0.218233 -2.65616e-18 -0.000395251 -6.23247e-20 -0.00490997 -5.26755e-20 0.0013193 -5.90939e-19 7.86447e-20 -0.00198998 8.95261e-20 0.0010103 7.54386e-20 -0.00524428 1.81677e-19 -0.00371919 -0.000195617 -5.87394e-21 -0.000342414 1.26293e-19 -6.34138e-05 5.84057e-19 0.000236978 -6.19546e-20 -4.22992e-05 -1.0218e-19 -0.000535315 -1.5127e-19 
763.35 0 1.89015e-18 -0.0939116 -2.49692e-20 -0.000286737 -0.229175 -3.0372e-18 -0.000405474 -7.42147e-20 -0.00494844 -5.57106e-20 0.00133239 -5.69546e-19 8.07049e-20 -0.00211958 8.98201e-20 0.00102001 7.75746e-20 -0.00517667 1.71541e-19 -0.00371922 -0.000185658 -9.04373e-21 -0.000346762 1.19728e-19 -7.91771e-05 5.07338e-19 0.000260921 -6.11058e-20 -4.09915e-05 -1.01165e-19 -0.000549479 -1.50184e-19 
763.7 0 1.84692e-18 -0.0902852 -2.30986e-20 -0.000295732 -0.239734 -3.41423e-18 -0.000408894 -7.70826e-20 -0.00498458 -5.11244e-20 0.00134545 -5.44754e-19 8.15886e-20 -0.00224682 8.92177e-20 0.00102853 7.90255e-20 -0.00510031 1.86823e-19 -0.00371194 -0.00017276 8.57231e-22 -0.00035158 1.22497e-19 -9.26198e-05 4.36365e-19 0.000283641 -6.12318e-20 -3.81968e-05 -1.02054e-19 -0.000563047 -1.52584e-19 
764.05 0 1.80058e-18 -0.0865894 -1.59312e-20 -0.000301748 -0.24991 -3.79234e-18 -0.000406855 -8.0749e-20 -0.00501564 -4.90093e-20 0.00135916 -5.18176e-19 8.31549e-20 -0.00237127 8.89965e-20 0.0010365 8.28885e-20 -0.00501568 1.80017e-19 -0.00369703 -0.00015747 1.19455e-21 -0.000356019 1.20612e-19 -0.000103565 3.62627e-19 0.000305518 -5.08331e-20 -3.49008e-05 -1.00614e-19 -0.000575935 -1.59872e-19 
764.4 0 1.7419e-18 -0.0828275 -1.73994e-20 -0.000305574 -0.259705 -4.16529e-18 -0.000401833 -8.73435e-20 -0.0050394 -5.47025e-20 0.00137344 -4.93504e-19 8.1344e-20 -0.0024937 9.19652e-20 0.00104403 8.67852e-20 -0.00492425 1.7328e-19 -0.00367572 -0.000141051 -8.70017e-22 -0.000358751 1.13043e-19 -0.000112953 2.78345e-19 0.000326967 -4.54978e-20 -3.19154e-05 -9.66583e-20 -0.000588341 -1.62504e-19 
764.75 0 1.67846e-18 -0.0790022 -1.00891e-20 -0.000308173 -0.269123 -4.53236e-18 -0.00039592 -8.44753e-20 -0.00505604 -5.5384e-20 0.00138861 -4.671e-19 8.18155e-20 -0.00261332 9.53578e-20 0.00105091 8.64656e-20 -0.00482651 1.73403e-19 -0.00364903 -0.000124435 -1.25582e-20 -0.000359264 1.10792e-19 -0.000121986 1.98824e-19 0.000347795 -3.83245e-20 -2.92486e-05 -9.59745e-20 -0.000599877 -1.5832e-19 
765.1 0 1.62412e-18 -0.0751173 -1.23188e-20 -0.000309782 -0.278168 -4.89734e-18 -0.000389666 -8.34548e-20 -0.00506709 -5.89068e-20 0.00140472 -4.46887e-19 8.52607e-20 -0.00272823 9.25293e-20 0.00105635 9.01137e-20 -0.00472186 1.68546e-19 -0.00361792 -0.000108039 3.62923e-22 -0.000357726 1.0427e-19 -0.000130523 1.14635e-19 0.000368194 -3.31703e-20 -2.68619e-05 -9.55515e-20 -0.000609618 -1.52545e-19 
765.45 0 1.55615e-18 -0.0711766 -9.14001e-21 -0.000309986 -0.286845 -5.25997e-18 -0.000382759 -7.84783e-20 -0.00507296 -5.06193e-20 0.00142092 -4.21002e-19 8.91035e-20 -0.0028378 9.48207e-20 0.00105941 8.31618e-20 -0.0046103 1.55359e-19 -0.00358446 -9.21855e-05 4.41422e-21 -0.000354791 9.04441e-20 -0.0001378 3.38664e-20 0.000389435 -2.54039e-20 -2.51464e-05 -9.39782e-20 -0.000617581 -1.45151e-19 
765.8 0 1.48956e-18 -0.0671834 -6.44687e-21 -0.000307957 -0.295157 -5.61369e-18 -0.000375173 -7.50385e-20 -0.00507189 -5.90647e-20 0.00143705 -4.02473e-19 9.39748e-20 -0.00294176 9.22097e-20 0.00106028 8.33326e-20 -0.00449317 1.58595e-19 -0.00355045 -7.72471e-05 1.17251e-20 -0.000351611 7.96775e-20 -0.000143431 -4.28654e-20 0.000412143 -1.96863e-20 -2.4464e-05 -9.47351e-20 -0.00062436 -1.39833e-19 
766.15 0 1.4183e-18 -0.0631411 1.27865e-21 -0.000303098 -0.303109 -5.95995e-18 -0.000367419 -6.69808e-20 -0.00506208 -5.96155e-20 0.00145326 -3.88101e-19 1.00136e-19 -0.00303953 9.20653e-20 0.0010589 7.94804e-20 -0.0043725 1.49755e-19 -0.00351472 -6.29953e-05 1.82016e-20 -0.000349159 6.94349e-20 -0.000146868 -1.23015e-19 0.000435553 -1.25715e-20 -2.46524e-05 -9.00618e-20 -0.000629824 -1.39329e-19 
766.5 0 1.36162e-18 -0.0590519 8.6022e-21 -0.00029564 -0.310703 -6.30668e-18 -0.000361052 -6.61492e-20 -0.00504382 -6.86122e-20 0.00146828 -3.63418e-19 1.06465e-19 -0.00313087 9.24629e-20 0.00105363 8.20615e-20 -0.00424924 1.34686e-19 -0.00347439 -4.86355e-05 2.86958e-20 -0.000347141 6.30849e-20 -0.000147664 -2.10413e-19 0.000458953 -5.18027e-21 -2.47204e-05 -8.1026e-20 -0.000634005 -1.30504e-19 
766.85 0 1.28084e-18 -0.0549179 6.87317e-21 -0.00028626 -0.317945 -6.65143e-18 -0.000358823 -6.74308e-20 -0.00501889 -7.35401e-20 0.00148128 -3.34269e-19 1.06736e-19 -0.00321627 8.62587e-20 0.001043 7.71447e-20 -0.00412246 1.38532e-19 -0.00342794 -3.36681e-05 3.68218e-20 -0.000344596 5.29234e-20 -0.000146266 -2.90496e-19 0.000481932 -6.5358e-21 -2.40183e-05 -7.62721e-20 -0.000637549 -1.34327e-19 
767.2 0 1.19244e-18 -0.0507423 6.61644e-21 -0.000275527 -0.324839 -6.98763e-18 -0.000362413 -5.86883e-20 -0.00499 -7.16093e-20 0.00149339 -3.12666e-19 1.0878e-19 -0.00329651 8.33765e-20 0.00102718 7.60659e-20 -0.00399164 1.30247e-19 -0.00337544 -1.83538e-05 3.8279e-20 -0.000341346 4.95614e-20 -0.000143589 -3.70101e-19 0.000504213 1.6565e-21 -2.27171e-05 -7.3292e-20 -0.000640412 -1.33088e-19 
767.55 0 1.11111e-18 -0.0465286 1.13596e-20 -0.000264339 -0.331393 -7.31869e-18 -0.000370282 -5.80621e-20 -0.00496032 -7.68809e-20 0.00150518 -2.93239e-19 1.06902e-19 -0.00337088 7.54226e-20 0.00100712 6.90332e-20 -0.00385737 1.20783e-19 -0.00331801 -2.68159e-06 3.91371e-20 -0.000338737 5.18055e-20 -0.000140165 -4.54721e-19 0.000525646 1.34944e-20 -2.07457e-05 -7.25729e-20 -0.000642052 -1.35556e-19 
767.9 0 1.01349e-18 -0.0422813 1.79872e-20 -0.00025367 -0.337611 -7.64673e-18 -0.000378886 -5.79926e-20 -0.0049305 -8.25921e-20 0.00151414 -2.73463e-19 1.03524e-19 -0.00343564 7.24909e-20 0.000983726 7.63031e-20 -0.00371901 1.08468e-19 -0.00325674 1.42532e-05 4.42137e-20 -0.000337712 4.87772e-20 -0.00013603 -5.44206e-19 0.000545462 2.39455e-20 -1.80966e-05 -6.20776e-20 -0.000642603 -1.39367e-19 
768.25 0 9.20795e-19 -0.0380061 1.36098e-20 -0.000243639 -0.343492 -7.97832e-18 -0.000385632 -6.23083e-20 -0.00489999 -7.10468e-20 0.00151641 -2.48007e-19 1.04549e-19 -0.00348715 7.58905e-20 0.000957979 7.5761e-20 -0.0035751 9.5989e-20 -0.00319087 3.33419e-05 5.307e-20 -0.000337441 4.35821e-20 -0.000131116 -6.22896e-19 0.000562446 3.01425e-20 -1.57781e-05 -6.15554e-20 -0.000643106 -1.40386e-19 
768.6 0 8.25327e-19 -0.0337073 9.83777e-21 -0.000233524 -0.349033 -8.28694e-18 -0.000390428 -5.97924e-20 -0.0048706 -5.97165e-20 0.00150975 -2.32616e-19 1.08453e-19 -0.0035256 7.701e-20 0.00093161 6.9192e-20 -0.00342575 1.03772e-19 -0.00311918 5.43031e-05 4.83433e-20 -0.000337308 3.70271e-20 -0.000125566 -7.0634e-19 0.000577077 4.02573e-20 -1.46347e-05 -6.18117e-20 -0.000645003 -1.44643e-19 
768.95 0 7.24528e-19 -0.0293886 1.43666e-20 -0.000222614 -0.354232 -8.59953e-18 -0.000393738 -6.30204e-20 -0.00484473 -5.9862e-20 0.00149439 -2.11402e-19 1.03589e-19 -0.00355455 7.60954e-20 0.000906738 6.278e-20 -0.00327226 1.05907e-19 -0.00304268 7.63351e-05 5.58419e-20 -0.000337685 3.91562e-20 -0.000119958 -7.96664e-19 0.000590756 4.26237e-20 -1.44982e-05 -6.40038e-20 -0.000649356 -1.44508e-19 
769.3 0 6.19878e-19 -0.0250534 1.43236e-20 -0.00021089 -0.359092 -8.90875e-18 -0.000394677 -6.18354e-20 -0.00482169 -5.15072e-20 0.00147266 -1.86919e-19 1.08397e-19 -0.00357576 8.07344e-20 0.000885127 5.50897e-20 -0.00311657 1.00065e-19 -0.00296301 9.94551e-05 6.59018e-20 -0.000338145 3.71261e-20 -0.000114369 -8.807e-19 0.000603393 5.09307e-20 -1.44373e-05 -6.0424e-20 -0.000655881 -1.46004e-19 
769.65 0 5.15352e-19 -0.0207037 1.0534e-20 -0.000198374 -0.363616 -9.20826e-18 -0.000391775 -6.52379e-20 -0.00479909 -4.10285e-20 0.00144643 -1.71208e-19 1.05232e-19 -0.00358683 8.10137e-20 0.000867386 4.52252e-20 -0.00296138 1.10887e-19 -0.00287968 0.000123974 7.02407e-20 -0.000337377 3.46953e-20 -0.000108619 -9.63749e-19 0.000614447 5.38109e-20 -1.3715e-05 -5.67763e-20 -0.000663412 -1.4515e-19 
770 0 3.94117e-19 -0.0163407 1.10685e-20 -0.000184596 -0.367811 -9.49382e-18 -0.000385145 -6.95801e-20 -0.00477504 -3.56098e-20 0.00141577 -1.54182e-19 1.06442e-19 -0.00358666 8.49738e-20 0.000853836 4.2536e-20 -0.00280897 1.08122e-19 -0.00279143 0.000150206 7.04067e-20 -0.00033519 3.13076e-20 -0.000103194 -1.04391e-18 0.000624547 5.95836e-20 -1.21128e-05 -5.74249e-20 -0.00067188 -1.41793e-19 
770.35 0 2.86818e-19 -0.0119674 1.22046e-20 -0.000169707 -0.371682 -9.76211e-18 -0.000375972 -6.83924e-20 -0.00474795 -3.56498e-20 0.00137916 -1.30348e-19 1.03022e-19 -0.0035775 8.66682e-20 0.000845863 3.61454e-20 -0.00265968 1.1356e-19 -0.0026977 0.000178021 7.69896e-20 -0.000331501 2.54912e-20 -9.85351e-05 -1.12658e-18 0.00063407 6.48447e-20 -9.15068e-06 -5.2426e-20 -0.000681647 -1.43962e-19 
770.7 0 1.90784e-19 -0.00758676 1.69932e-20 -0.000154636 -0.375233 -1.00351e-17 -0.000363843 -6.4159e-20 -0.00471723 -2.39852e-20 0.00133492 -1.18797e-19 1.01218e-19 -0.00355972 8.45358e-20 0.000843928 3.54643e-20 -0.00251425 1.10226e-19 -0.00259832 0.000207965 6.50832e-20 -0.00032516 2.56464e-20 -9.54665e-05 -1.20878e-18 0.000642704 6.33966e-20 -5.14494e-06 -4.16317e-20 -0.00069177 -1.4015e-19 
771.05 0 5.13299e-20 -0.0032011 1.64757e-20 -0.000139786 -0.378471 -1.03037e-17 -0.000348742 -6.98105e-20 -0.00468325 -1.88622e-20 0.00128266 -1.05549e-19 1.00378e-19 -0.0035304 8.6065e-20 0.0008458 2.62277e-20 -0.00237577 1.07507e-19 -0.00249345 0.000241389 6.20309e-20 -0.000315468 2.2909e-20 -9.47219e-05 -1.28307e-18 0.000650909 7.0175e-20 -1.13419e-06 -4.37153e-20 -0.000701292 -1.37974e-19 
771.4 0 -6.45921e-20 0.00118563 1.55625e-20 -0.000124404 -0.381406 -1.05517e-17 -0.000331866 -7.22392e-20 -0.0046467 -1.30995e-20 0.00122215 -8.49583e-20 1.03766e-19 -0.0034872 8.00522e-20 0.000848393 2.52255e-20 -0.00224609 9.36298e-20 -0.00238425 0.00027768 5.6893e-20 -0.000303255 3.24753e-20 -9.60944e-05 -1.36314e-18 0.000660061 7.11154e-20 2.36622e-06 -3.63379e-20 -0.000710661 -1.35178e-19 
771.75 0 -1.94286e-19 0.00556753 1.59952e-20 -0.000107779 -0.38404 -1.08115e-17 -0.000312984 -7.05171e-20 -0.00460759 -8.36667e-21 0.00115413 -7.90024e-20 1.08607e-19 -0.00343039 7.41894e-20 0.000850045 1.63605e-20 -0.00212447 9.23077e-20 -0.00227216 0.000315304 5.89871e-20 -0.000289652 4.18388e-20 -9.93465e-05 -1.44502e-18 0.000670377 7.50736e-20 4.88399e-06 -2.81369e-20 -0.000720633 -1.39163e-19 
772.1 0 -3.27531e-19 0.0099407 2.97064e-20 -9.00135e-05 -0.386376 -1.10533e-17 -0.000290782 -7.06066e-20 -0.00456508 1.94604e-21 0.00108141 -6.75482e-20 1.09962e-19 -0.00336289 6.83613e-20 0.000850866 1.08665e-20 -0.00200991 8.33733e-20 -0.00215725 0.000353941 5.88733e-20 -0.00027471 3.43111e-20 -0.000104302 -1.52331e-18 0.000680908 8.07262e-20 6.51853e-06 -3.51343e-20 -0.000731177 -1.36534e-19 
772.45 0 -4.43439e-19 0.0143028 3.38425e-20 -7.17453e-05 -0.388414 -1.12881e-17 -0.000264212 -6.66292e-20 -0.00451928 4.08889e-21 0.00100639 -5.39334e-20 1.10984e-19 -0.00328908 7.31321e-20 0.000851453 6.11903e-21 -0.0019014 1.04061e-19 -0.00203926 0.000393296 6.43647e-20 -0.000258171 2.78711e-20 -0.000110866 -1.60324e-18 0.000691146 7.82977e-20 7.92341e-06 -3.22959e-20 -0.000741766 -1.35439e-19 
772.8 0 -5.74329e-19 0.0186511 3.72271e-20 -5.41215e-05 -0.390157 -1.15227e-17 -0.000233541 -6.64348e-20 -0.00447203 1.67495e-20 0.000927972 -4.0649e-20 1.19165e-19 -0.00321201 7.14521e-20 0.000852223 9.26748e-21 -0.00179833 1.10531e-19 -0.00191798 0.000432433 7.61681e-20 -0.00024087 2.82325e-20 -0.000119695 -1.68606e-18 0.000701246 8.23595e-20 9.01356e-06 -2.20265e-20 -0.000752327 -1.29168e-19 
773.15 0 -7.32845e-19 0.0229836 3.93287e-20 -3.78872e-05 -0.391612 -1.17409e-17 -0.000200434 -5.86211e-20 -0.00442528 1.96744e-20 0.000844032 -2.39712e-20 1.20193e-19 -0.00313095 7.09471e-20 0.000853921 1.95564e-20 -0.00170156 1.01982e-19 -0.00179368 0.000470685 8.05829e-20 -0.000223914 2.67442e-20 -0.000131955 -1.76696e-18 0.000711539 8.63229e-20 9.38312e-06 -2.70613e-20 -0.000762719 -1.28673e-19 
773.5 0 -8.61554e-19 0.0272993 3.95114e-20 -2.20437e-05 -0.392784 -1.19534e-17 -0.00016709 -5.37146e-20 -0.00437982 2.55977e-20 0.000754431 -2.34954e-20 1.24274e-19 -0.00304128 6.78621e-20 0.000856365 1.54137e-20 -0.00161226 8.81598e-20 -0.00166888 0.000508257 9.23384e-20 -0.000207777 2.81444e-20 -0.000148068 -1.84771e-18 0.000722186 8.60731e-20 9.24466e-06 -2.50829e-20 -0.000771965 -1.27958e-19 
773.85 0 -1.00463e-18 0.0315964 3.52628e-20 -4.78349e-06 -0.393683 -1.21588e-17 -0.000135784 -4.60454e-20 -0.00433551 2.40634e-20 0.000660513 -1.91462e-20 1.29445e-19 -0.00293739 6.16529e-20 0.000857735 1.24724e-20 -0.00153141 7.41509e-20 -0.00154675 0.000545372 9.82115e-20 -0.000192797 2.66543e-20 -0.000168093 -1.92717e-18 0.000732603 8.50991e-20 8.24136e-06 -2.08572e-20 -0.000779531 -1.23831e-19 
774.2 0 -1.14963e-18 0.0358721 3.52602e-20 1.41165e-05 -0.394313 -1.23441e-17 -0.000107887 -4.42531e-20 -0.00429276 2.39931e-20 0.000564883 -1.85127e-21 1.29774e-19 -0.00281892 6.13525e-20 0.000857612 1.38373e-20 -0.00146092 8.04533e-20 -0.0014274 0.000581452 1.03077e-19 -0.000179048 2.98641e-20 -0.000191422 -1.99714e-18 0.000742044 8.57316e-20 5.4997e-06 -8.70462e-21 -0.000786746 -1.19329e-19 
774.55 0 -1.29903e-18 0.0401235 4.22444e-20 3.25154e-05 -0.394675 -1.2525e-17 -8.42788e-05 -3.40819e-20 -0.00425182 2.19802e-20 0.000471224 5.56441e-21 1.36693e-19 -0.00269331 6.98773e-20 0.000858316 2.39522e-20 -0.00140258 7.6738e-20 -0.00130937 0.000615512 9.15875e-20 -0.000166699 3.09399e-20 -0.000216149 -2.07419e-18 0.000750905 8.32331e-20 1.13255e-06 -1.72191e-21 -0.00079476 -1.21677e-19 
774.9 0 -1.4371e-18 0.0443487 3.58736e-20 4.76495e-05 -0.394772 -1.26972e-17 -6.47015e-05 -3.14475e-20 -0.00421218 2.54449e-20 0.000382428 1.15362e-20 1.38674e-19 -0.00256898 6.94945e-20 0.000861756 2.95362e-20 -0.00135588 8.66972e-20 -0.00119271 0.000646674 9.69364e-20 -0.00015547 2.50848e-20 -0.000240762 -2.15102e-18 0.000759433 8.19767e-20 -4.26378e-06 -1.22705e-21 -0.000803177 -1.17225e-19 
775.25 0 -1.59019e-18 0.0485467 3.46656e-20 5.83325e-05 -0.394606 -1.28643e-17 -4.76378e-05 -3.32717e-20 -0.00417368 2.86069e-20 0.000297975 1.71333e-20 1.37341e-19 -0.00244809 7.25272e-20 0.000867562 3.05952e-20 -0.00131751 7.6377e-20 -0.0010789 0.000674623 1.02007e-19 -0.000144292 2.32809e-20 -0.000265792 -2.2214e-18 0.000767142 8.59317e-20 -1.04281e-05 -2.50743e-21 -0.00081086 -1.11324e-19 
775.6 0 -1.73932e-18 0.0527151 3.55938e-20 6.53982e-05 -0.394187 -1.30154e-17 -3.26056e-05 -2.61409e-20 -0.00413522 3.79269e-20 0.0002151 1.62754e-20 1.37231e-19 -0.0023301 7.65816e-20 0.000872882 2.08855e-20 -0.0012843 5.67879e-20 -0.000970649 0.000699101 9.42138e-20 -0.000132087 2.56291e-20 -0.000292647 -2.29621e-18 0.000774367 8.38675e-20 -1.80828e-05 1.35149e-21 -0.000817588 -1.12094e-19 
775.95 0 -1.88075e-18 0.0568496 2.99047e-20 6.96418e-05 -0.39352 -1.31629e-17 -2.04436e-05 -2.75327e-20 -0.0040941 4.13639e-20 0.000132409 1.94522e-20 1.4343e-19 -0.00221745 8.7015e-20 0.000875087 2.20497e-20 -0.00125589 5.04494e-20 -0.000870482 0.000719333 9.12576e-20 -0.000118415 1.29797e-20 -0.000321738 -2.36536e-18 0.000781889 8.70163e-20 -2.75507e-05 4.60836e-21 -0.000824325 -1.0295e-19 
776.3 0 -2.04635e-18 0.0609449 2.71696e-20 7.08124e-05 -0.392608 -1.32952e-17 -1.21985e-05 -2.7605e-20 -0.00404734 3.71807e-20 5.14782e-05 3.06068e-20 1.40967e-19 -0.00211144 8.26263e-20 0.000873517 1.26314e-20 -0.00123125 4.27461e-20 -0.000778257 0.000734741 8.6273e-20 -0.000103396 1.77284e-20 -0.000352584 -2.43948e-18 0.000789701 9.07059e-20 -3.76943e-05 2.27961e-20 -0.000831289 -1.00142e-19 
776.65 0 -2.20741e-18 0.0649967 2.16972e-20 6.96552e-05 -0.39145 -1.34178e-17 -7.88443e-06 -2.38994e-20 -0.0039935 4.04533e-20 -2.49819e-05 3.72557e-20 1.46902e-19 -0.00200876 8.69461e-20 0.000868587 8.02638e-21 -0.00120748 3.30654e-20 -0.000692384 0.000746198 8.45004e-20 -8.69927e-05 1.74199e-20 -0.000384117 -2.50862e-18 0.000798277 9.07112e-20 -4.79603e-05 3.32946e-20 -0.000838423 -9.47913e-20 
777 0 -2.36597e-18 0.0690018 2.19849e-20 6.79989e-05 -0.390047 -1.35346e-17 -6.33443e-06 -2.49074e-20 -0.00393399 4.02782e-20 -9.53903e-05 4.04764e-20 1.47052e-19 -0.00190645 8.95025e-20 0.000861436 7.73146e-21 -0.00118241 2.82369e-20 -0.000613495 0.000755489 8.11922e-20 -6.94521e-05 2.72068e-20 -0.000414727 -2.57327e-18 0.000808755 9.26919e-20 -5.83488e-05 4.00031e-20 -0.000845748 -8.76905e-20 
777.35 0 -2.53575e-18 0.0729576 9.14479e-21 6.62332e-05 -0.388401 -1.36308e-17 -6.78403e-06 -2.35887e-20 -0.00387088 3.88118e-20 -0.000159359 4.32631e-20 1.45458e-19 -0.00180521 9.04006e-20 0.000852997 1.55833e-21 -0.00115445 1.26049e-20 -0.000542653 0.000763515 7.44844e-20 -5.18079e-05 2.88622e-20 -0.00044341 -2.63408e-18 0.000820551 9.13196e-20 -6.90122e-05 4.35782e-20 -0.000853146 -7.77855e-20 
777.7 0 -2.69651e-18 0.0768612 8.45197e-22 6.34954e-05 -0.386517 -1.37286e-17 -9.50353e-06 -2.09781e-20 -0.003804 4.44672e-20 -0.000216368 4.74692e-20 1.42165e-19 -0.00170475 8.61372e-20 0.00084391 -1.30551e-20 -0.00112303 2.01423e-20 -0.000477847 0.000769848 6.71836e-20 -3.46429e-05 3.01078e-20 -0.000470229 -2.69635e-18 0.00083234 9.01892e-20 -8.06375e-05 4.11317e-20 -0.000860495 -6.83404e-20 
778.05 0 -2.86006e-18 0.0807094 -3.93598e-21 6.0699e-05 -0.384397 -1.38227e-17 -1.47121e-05 -2.35557e-20 -0.00373269 5.04818e-20 -0.000266288 6.07094e-20 1.41248e-19 -0.00160004 8.32675e-20 0.000834412 -2.31655e-20 -0.00108881 7.41312e-21 -0.000416714 0.000773888 5.97904e-20 -1.70506e-05 3.86683e-20 -0.000495295 -2.75108e-18 0.000843654 9.89549e-20 -9.34525e-05 4.0045e-20 -0.00086699 -6.41926e-20 
778.4 0 -3.02966e-18 0.0844979 -1.29069e-20 6.09339e-05 -0.382046 -1.39021e-17 -2.14814e-05 -1.58438e-20 -0.00365798 5.56479e-20 -0.000309309 6.51671e-20 1.40089e-19 -0.00148673 8.10949e-20 0.000824385 -3.39804e-20 -0.0010513 1.50421e-21 -0.000358049 0.000775423 6.01387e-20 1.98256e-06 4.75961e-20 -0.000518552 -2.80637e-18 0.000853926 1.00961e-19 -0.000106897 4.56673e-20 -0.000872005 -5.43334e-20 
778.75 0 -3.17766e-18 0.0882215 -1.61951e-20 6.59146e-05 -0.379463 -1.39711e-17 -2.77395e-05 -1.01495e-20 -0.00357964 4.9349e-20 -0.000344847 6.67025e-20 1.35503e-19 -0.00136646 7.62675e-20 0.000814074 -3.7585e-20 -0.0010091 -7.87287e-21 -0.000301144 0.000774157 5.70853e-20 2.24842e-05 4.91592e-20 -0.000539383 -2.85042e-18 0.000863126 1.01074e-19 -0.000120982 4.76192e-20 -0.000875649 -4.49899e-20 
779.1 0 -3.34592e-18 0.0918759 -2.13648e-20 7.48253e-05 -0.376649 -1.40341e-17 -3.0785e-05 -1.2925e-20 -0.0034947 5.20662e-20 -0.000373096 7.37757e-20 1.37306e-19 -0.00124345 7.54625e-20 0.000804313 -4.12016e-20 -0.000962124 -4.91106e-22 -0.000246063 0.000770381 4.36899e-20 4.48604e-05 5.94788e-20 -0.000557284 -2.90221e-18 0.000872148 1.0343e-19 -0.000135878 4.82682e-20 -0.000878229 -4.28831e-20 
779.45 0 -3.5048e-18 0.0954588 -2.58108e-20 8.62634e-05 -0.373605 -1.40875e-17 -3.01025e-05 -1.84159e-20 -0.0034017 5.26703e-20 -0.000395958 8.15985e-20 1.34809e-19 -0.00112029 7.27406e-20 0.000796154 -4.65926e-20 -0.000911259 -2.55049e-23 -0.000193147 0.000764881 3.74102e-20 7.03295e-05 7.07662e-20 -0.000572868 -2.95261e-18 0.000882057 1.07805e-19 -0.000150961 4.56361e-20 -0.000879605 -3.55315e-20 
779.8 0 -3.68271e-18 0.0989688 -3.19011e-20 9.88031e-05 -0.370333 -1.41234e-17 -2.77237e-05 -1.67027e-20 -0.00330245 4.81289e-20 -0.000416434 8.4615e-20 1.2342e-19 -0.000998545 7.31016e-20 0.000790063 -4.33877e-20 -0.000856984 -7.01183e-21 -0.000142165 0.000758161 3.18745e-20 9.907e-05 7.7913e-20 -0.000586895 -2.99359e-18 0.000893149 1.09883e-19 -0.000165347 5.07937e-20 -0.000879233 -3.09084e-20 
780.15 0 -3.84083e-18 0.102402 -4.10484e-20 0.000111225 -0.366841 -1.41491e-17 -2.41675e-05 -1.94308e-20 -0.00319819 6.29904e-20 -0.00043734 1.0001e-19 1.18221e-19 -0.00087952 6.92985e-20 0.000786491 -5.07192e-20 -0.000799333 8.5237e-21 -9.2049e-05 0.000750814 3.0827e-20 0.000130273 8.12595e-20 -0.000599545 -3.02764e-18 0.000905357 1.12033e-19 -0.000177919 5.71945e-20 -0.000877316 -1.77739e-20 
780.5 0 -4.00992e-18 0.105755 -4.46186e-20 0.00012284 -0.363134 -1.4164e-17 -1.8277e-05 -7.09879e-21 -0.00308696 5.69308e-20 -0.000458951 1.03056e-19 1.09687e-19 -0.000764989 7.02185e-20 0.000787104 -6.04299e-20 -0.000737875 9.57761e-21 -4.27895e-05 0.000743415 1.54382e-20 0.000164083 7.95533e-20 -0.000610383 -3.05847e-18 0.000918593 1.17054e-19 -0.000188156 5.96369e-20 -0.000874982 -1.74804e-20 
780.85 0 -4.17821e-18 0.109024 -4.17595e-20 0.000132303 -0.359217 -1.41655e-17 -9.75234e-06 4.94839e-21 -0.00296619 5.8039e-20 -0.000479047 1.13991e-19 1.0027e-19 -0.000658805 6.70363e-20 0.000793847 -7.07716e-20 -0.000672562 1.24351e-20 5.09704e-06 0.000736192 1.12273e-20 0.000201439 8.61261e-20 -0.000618524 -3.09332e-18 0.000932384 1.18257e-19 -0.000197854 5.60241e-20 -0.000873042 -1.98322e-20 
781.2 0 -4.33725e-18 0.112208 -4.66139e-20 0.000138313 -0.355091 -1.41554e-17 1.05201e-06 1.2204e-20 -0.00283591 6.48132e-20 -0.000494441 1.18094e-19 1.05278e-19 -0.000563925 6.08858e-20 0.000807153 -7.71328e-20 -0.000603132 1.42863e-20 5.14335e-05 0.000729413 7.58045e-21 0.000242104 9.2311e-20 -0.000623452 -3.12498e-18 0.00094675 1.15425e-19 -0.000208264 6.62041e-20 -0.000871396 -2.82831e-20 
781.55 0 -4.50063e-18 0.115305 -4.36605e-20 0.000141312 -0.350761 -1.41381e-17 1.30349e-05 1.09306e-20 -0.00269756 7.48847e-20 -0.000501226 1.23115e-19 1.01933e-19 -0.000478928 5.35219e-20 0.000825442 -9.25313e-20 -0.000527858 2.40085e-20 9.62357e-05 0.000723196 7.39382e-21 0.000284517 1.00733e-19 -0.000625213 -3.15865e-18 0.000961201 1.14363e-19 -0.000218729 5.74099e-20 -0.000869485 -3.05428e-20 
781.9 0 -4.64907e-18 0.118312 -4.16565e-20 0.000143027 -0.346228 -1.41064e-17 2.29513e-05 2.32297e-20 -0.00255129 8.40788e-20 -0.000496595 1.25884e-19 9.20177e-20 -0.000398674 3.96776e-20 0.000846283 -8.96134e-20 -0.000446433 3.24453e-20 0.000140819 0.000716937 5.97343e-23 0.000327782 1.09611e-19 -0.000623662 -3.18576e-18 0.000973976 1.14054e-19 -0.000228083 6.17218e-20 -0.000867818 -2.62161e-20 
782.25 0 -4.80994e-18 0.121227 -3.68972e-20 0.000145663 -0.341497 -1.40663e-17 2.69954e-05 2.23296e-20 -0.00239649 9.82551e-20 -0.00048186 1.29154e-19 8.84614e-20 -0.000317923 3.3804e-20 0.000868077 -9.22339e-20 -0.000359783 3.0504e-20 0.000187534 0.000709063 -4.65948e-21 0.000372192 1.0461e-19 -0.000618929 -3.21069e-18 0.000984588 1.26413e-19 -0.000234857 5.85568e-20 -0.000867066 -2.04081e-20 
782.6 0 -4.96459e-18 0.124047 -2.4624e-20 0.000151271 -0.336572 -1.40045e-17 2.45178e-05 2.36996e-20 -0.00223337 1.02203e-19 -0.000460616 1.3229e-19 8.33814e-20 -0.000236373 1.49171e-20 0.000889242 -9.4819e-20 -0.000269286 4.02244e-20 0.000237019 0.000698221 -6.67827e-21 0.000417575 1.07427e-19 -0.000612077 -3.22219e-18 0.000994927 1.35567e-19 -0.000238897 5.73617e-20 -0.000867029 -1.18665e-20 
782.95 0 -5.13566e-18 0.126769 -2.20502e-20 0.000160397 -0.331457 -1.39406e-17 1.70996e-05 2.59704e-20 -0.00206419 1.1735e-19 -0.000436246 1.29835e-19 7.5643e-20 -0.000159909 7.56805e-21 0.000908362 -9.24499e-20 -0.000177678 4.07406e-20 0.00028809 0.000684656 -1.23371e-20 0.000463088 1.04563e-19 -0.00060419 -3.241e-18 0.00100577 1.42295e-19 -0.000241208 5.03261e-20 -0.000867843 -7.2643e-21 
783.3 0 -5.28329e-18 0.129391 -2.59425e-20 0.000171647 -0.326154 -1.38701e-17 6.66897e-06 2.10184e-20 -0.00189253 1.26219e-19 -0.000411646 1.2884e-19 7.5164e-20 -9.43979e-05 5.38902e-22 0.000925706 -8.54107e-20 -8.71341e-05 4.21008e-20 0.000341549 0.000668948 -1.09415e-20 0.000508027 1.04986e-19 -0.000595672 -3.25015e-18 0.00101499 1.42435e-19 -0.000243338 5.32647e-20 -0.000868601 2.53592e-21 
783.65 0 -5.42693e-18 0.13191 -2.69299e-20 0.000183858 -0.320667 -1.37786e-17 -2.80686e-06 2.05576e-20 -0.00172024 1.40694e-19 -0.000386996 1.35016e-19 7.24361e-20 -3.96878e-05 -5.42062e-21 0.000941037 -8.55266e-20 1.51596e-06 4.01011e-20 0.000400106 0.000651928 -1.05018e-20 0.000552067 1.10414e-19 -0.000586873 -3.2639e-18 0.00102113 1.46427e-19 -0.000246851 6.00237e-20 -0.000866733 1.02891e-20 
784 0 -5.56211e-18 0.134324 -2.75659e-20 0.000197069 -0.315002 -1.36778e-17 -6.75481e-06 2.68301e-20 -0.00154764 1.50753e-19 -0.000360313 1.25985e-19 6.4248e-20 9.29293e-06 -4.4046e-21 0.000952994 -8.80343e-20 8.88305e-05 4.30863e-20 0.000463624 0.000636001 -1.91635e-20 0.000595408 1.12588e-19 -0.000577966 -3.27571e-18 0.0010252 1.53412e-19 -0.000252009 7.03207e-20 -0.000861 2.33231e-20 
784.35 0 -5.70339e-18 0.136633 -3.37917e-20 0.000211258 -0.309171 -1.35589e-17 -3.29628e-06 3.06822e-20 -0.00137565 1.57826e-19 -0.00033197 1.26788e-19 6.75783e-20 5.70143e-05 -4.94507e-21 0.000961439 -9.2513e-20 0.000177089 2.77875e-20 0.000528559 0.000622753 -1.99259e-20 0.000637991 1.1313e-19 -0.000568438 -3.28368e-18 0.00102793 1.56885e-19 -0.000257965 7.40117e-20 -0.000852112 2.9032e-20 
784.7 0 -5.84995e-18 0.138834 -3.25702e-20 0.000225695 -0.303179 -1.34325e-17 7.11533e-06 4.57887e-20 -0.00120384 1.67621e-19 -0.00030468 1.28444e-19 6.69126e-20 0.000104532 -1.40385e-20 0.000967454 -9.56766e-20 0.000268578 1.88885e-20 0.000592305 0.000611374 -1.508e-20 0.000679417 1.06153e-19 -0.000558377 -3.28718e-18 0.00102918 1.61465e-19 -0.000264061 7.70846e-20 -0.000841334 3.86906e-20 
785.05 0 -5.99537e-18 0.140927 -2.46735e-20 0.000239343 -0.29703 -1.33031e-17 2.2858e-05 5.65772e-20 -0.00103047 1.6608e-19 -0.000280197 1.26549e-19 6.19784e-20 0.000151376 -1.19442e-20 0.000972688 -9.398e-20 0.000363962 1.98378e-20 0.000654858 0.000600252 -2.02406e-20 0.000719931 1.00404e-19 -0.000548206 -3.27702e-18 0.00102927 1.48994e-19 -0.000270124 8.33826e-20 -0.000829853 5.18064e-20 
785.4 0 -6.12815e-18 0.142913 -1.79663e-20 0.000251948 -0.29073 -1.31597e-17 4.1805e-05 6.53101e-20 -0.000855021 1.75703e-19 -0.000258991 1.26909e-19 5.89285e-20 0.000198593 -1.29507e-20 0.000979415 -8.96468e-20 0.000463296 5.7946e-21 0.000716946 0.00058785 -2.42956e-20 0.000759639 1.05986e-19 -0.000537717 -3.26259e-18 0.00102863 1.45642e-19 -0.000276141 8.42654e-20 -0.000817983 6.67325e-20 
785.75 0 -6.26696e-18 0.14479 -9.81245e-21 0.0002645 -0.284288 -1.29937e-17 6.22259e-05 6.05336e-20 -0.000679299 1.70687e-19 -0.000240937 1.32466e-19 5.29632e-20 0.000249567 -1.87901e-20 0.000987373 -8.41485e-20 0.00056751 1.12013e-20 0.000779323 0.000572558 -2.46401e-20 0.000798965 9.40067e-20 -0.000527237 -3.2572e-18 0.00102759 1.46624e-19 -0.000281678 7.77412e-20 -0.000804818 7.43854e-20 
786.1 0 -6.39603e-18 0.146558 -8.99042e-21 0.000277986 -0.277717 -1.28151e-17 8.33967e-05 6.5477e-20 -0.000506691 1.82622e-19 -0.000224285 1.36468e-19 4.93442e-20 0.00030805 -2.73289e-20 0.00099252 -8.27413e-20 0.000678511 2.13484e-20 0.000843125 0.000553918 -2.78149e-20 0.00083791 9.41514e-20 -0.000516643 -3.23182e-18 0.00102677 1.49424e-19 -0.000286391 7.24133e-20 -0.000789649 8.52132e-20 
786.45 0 -6.52109e-18 0.148213 -1.06778e-20 0.000292915 -0.271029 -1.26246e-17 0.00010384 7.57363e-20 -0.000339753 1.8508e-19 -0.000206807 1.28067e-19 5.42474e-20 0.000374001 -3.42786e-20 0.000992115 -8.86431e-20 0.000796352 1.05766e-20 0.000908316 0.000533281 -2.85392e-20 0.000875645 7.96201e-20 -0.000504988 -3.20847e-18 0.00102718 1.47686e-19 -0.000291356 8.08969e-20 -0.000773384 9.55188e-20 
786.8 0 -6.63632e-18 0.149754 -1.56232e-20 0.000309013 -0.264231 -1.24299e-17 0.000121483 8.56031e-20 -0.000180459 1.87246e-19 -0.000188696 1.22694e-19 5.06073e-20 0.00044055 -4.76233e-20 0.000987621 -8.76458e-20 0.000918327 1.26034e-20 0.000972049 0.000512092 -2.09132e-20 0.000911734 7.42359e-20 -0.000492505 -3.18303e-18 0.0010289 1.48468e-19 -0.000297561 8.61516e-20 -0.000757334 1.01665e-19 
787.15 0 -6.75883e-18 0.151178 -2.12371e-20 0.000324532 -0.257326 -1.22267e-17 0.000136814 8.80519e-20 -2.93031e-05 1.93159e-19 -0.00017213 1.35677e-19 5.21757e-20 0.000498873 -4.77557e-20 0.000981568 -9.70659e-20 0.00104242 -4.75652e-21 0.00103204 0.000491745 -1.91126e-20 0.000945388 6.00747e-20 -0.00048085 -3.14491e-18 0.00103023 1.48864e-19 -0.000303973 9.0669e-20 -0.000741335 1.074e-19 
787.5 0 -6.85452e-18 0.152484 -3.72054e-20 0.000337917 -0.250323 -1.20216e-17 0.000152811 8.9662e-20 0.000115916 1.92798e-19 -0.000158736 1.20462e-19 4.16718e-20 0.000547783 -5.44006e-20 0.000975039 -8.81988e-20 0.00116874 -1.42036e-20 0.00108826 0.000473723 -1.81566e-20 0.000976311 6.32482e-20 -0.000471744 -3.11373e-18 0.00103049 1.50085e-19 -0.00031007 9.54951e-20 -0.000723993 1.18167e-19 
787.85 0 -6.94675e-18 0.153671 -3.86344e-20 0.000348887 -0.243229 -1.18012e-17 0.000171847 9.82695e-20 0.000255561 2.01182e-19 -0.000148409 1.21117e-19 2.94679e-20 0.000594438 -6.08057e-20 0.000967988 -9.44408e-20 0.00129638 -1.22342e-20 0.00114048 0.000458348 -1.93272e-20 0.00100481 5.25415e-20 -0.000465591 -3.07809e-18 0.00103095 1.50996e-19 -0.000316542 9.85483e-20 -0.000704063 1.23044e-19 
788.2 0 -7.03918e-18 0.154735 -4.42157e-20 0.000357331 -0.236048 -1.15719e-17 0.000194553 1.08225e-19 0.000387457 2.10953e-19 -0.000140802 1.14617e-19 2.09997e-20 0.000646681 -6.29072e-20 0.000959821 -9.31702e-20 0.00142384 -1.15068e-20 0.00118866 0.000444351 -1.67806e-20 0.00103019 5.05558e-20 -0.000462058 -3.04128e-18 0.00103258 1.50751e-19 -0.000323302 1.05727e-19 -0.000681581 1.34384e-19 
788.55 0 -7.13853e-18 0.155676 -5.83706e-20 0.000362933 -0.228782 -1.13252e-17 0.000220287 1.21254e-19 0.000511592 1.96362e-19 -0.000137281 1.11305e-19 1.56591e-20 0.000707049 -6.96218e-20 0.000950943 -9.50908e-20 0.00154995 -2.57558e-20 0.00123535 0.000431057 -4.64904e-21 0.00105122 4.80115e-20 -0.000460983 -3.00125e-18 0.00103443 1.50726e-19 -0.000329549 1.06609e-19 -0.000658368 1.4519e-19 
788.9 0 -7.22858e-18 0.156495 -6.93055e-20 0.000365854 -0.221434 -1.10757e-17 0.000246987 1.31952e-19 0.000629878 1.96173e-19 -0.000139398 1.06245e-19 1.70575e-20 0.000772243 -7.61524e-20 0.00094427 -9.90738e-20 0.00167439 -2.07058e-20 0.00128411 0.00041875 6.52747e-21 0.00106759 4.61569e-20 -0.000461698 -2.96123e-18 0.00103535 1.59438e-19 -0.00033437 1.08739e-19 -0.000636663 1.52179e-19 
789.25 0 -7.29479e-18 0.157195 -7.3513e-20 0.000366004 -0.214018 -1.08184e-17 0.000272388 1.33458e-19 0.000742709 2.02649e-19 -0.000146768 9.60809e-20 1.36145e-20 0.000835645 -7.51892e-20 0.000942652 -9.7972e-20 0.00179768 -2.37598e-20 0.0013356 0.000407249 3.26639e-21 0.00107936 4.50624e-20 -0.000463304 -2.92125e-18 0.00103569 1.63676e-19 -0.000337416 1.09086e-19 -0.000617399 1.65566e-19 
789.6 0 -7.37481e-18 0.157777 -6.269e-20 0.000362573 -0.206552 -1.05387e-17 0.00029552 1.29985e-19 0.000849405 2.03843e-19 -0.000157298 9.08395e-20 1.56046e-20 0.000892779 -8.53814e-20 0.000946604 -1.0803e-19 0.00191943 -2.93428e-20 0.00138713 0.000396742 7.03411e-21 0.00108646 4.85588e-20 -0.000465221 -2.88001e-18 0.00103584 1.69111e-19 -0.000338065 1.11381e-19 -0.00060082 1.827e-19 
789.95 0 -7.43938e-18 0.158238 -6.30931e-20 0.000355506 -0.199046 -1.02651e-17 0.000315943 1.25275e-19 0.000948941 1.99109e-19 -0.000168092 8.95084e-20 1.35508e-20 0.000942595 -9.45425e-20 0.000956588 -1.01733e-19 0.00203853 -4.19913e-20 0.00143685 0.000387691 6.32171e-21 0.0010897 4.68838e-20 -0.000466893 -2.82224e-18 0.0010351 1.74743e-19 -0.000336116 1.06163e-19 -0.000586672 1.94407e-19 
790.3 0 -7.50368e-18 0.158572 -6.57411e-20 0.00034542 -0.191501 -9.9858e-18 0.000333504 1.19923e-19 0.00103989 1.95301e-19 -0.000177439 8.56365e-20 1.53801e-20 0.000983981 -1.06105e-19 0.000972497 -9.08503e-20 0.00215419 -5.81878e-20 0.00148619 0.000379501 9.07224e-21 0.00108974 4.3474e-20 -0.000467476 -2.76554e-18 0.00103268 1.83147e-19 -0.000332511 1.02247e-19 -0.000573565 2.11981e-19 
790.65 0 -7.5578e-18 0.158781 -7.04221e-20 0.000332319 -0.183914 -9.70279e-18 0.000349117 1.0757e-19 0.00112253 1.90303e-19 -0.000186072 7.61069e-20 1.18222e-20 0.00101564 -1.12342e-19 0.000992012 -8.88295e-20 0.00226666 -6.44998e-20 0.0015373 0.000371196 1.32831e-20 0.0010868 3.95089e-20 -0.000466528 -2.70851e-18 0.00102837 1.85761e-19 -0.000328373 1.0389e-19 -0.000561143 2.14797e-19 
791 0 -7.60383e-18 0.158866 -6.79384e-20 0.000316024 -0.176288 -9.41763e-18 0.000363441 1.06252e-19 0.00119796 1.83646e-19 -0.000194981 6.78398e-20 1.21198e-20 0.00104032 -1.2177e-19 0.00101211 -7.87154e-20 0.00237538 -8.0759e-20 0.00158917 0.000362634 8.02852e-21 0.00108129 3.11809e-20 -0.000463641 -2.65447e-18 0.00102222 1.88342e-19 -0.000324501 1.01391e-19 -0.00055036 2.28199e-19 
791.35 0 -7.63594e-18 0.158827 -6.32054e-20 0.000297966 -0.168632 -9.12368e-18 0.000375117 8.19582e-20 0.00126695 1.80658e-19 -0.000203998 5.53715e-20 7.36753e-21 0.00106463 -1.23115e-19 0.00103079 -7.73912e-20 0.00247754 -8.82154e-20 0.00163976 0.000354275 -2.08114e-21 0.00107328 2.12512e-20 -0.000458029 -2.591e-18 0.00101369 1.92522e-19 -0.000320534 9.55451e-20 -0.000541767 2.33483e-19 
791.7 0 -7.66278e-18 0.158663 -6.05045e-20 0.000280209 -0.160949 -8.81779e-18 0.000381914 7.79203e-20 0.00133369 1.97695e-19 -0.000211938 5.23716e-20 1.20087e-20 0.00109048 -1.26042e-19 0.0010473 -8.20352e-20 0.00257133 -1.01156e-19 0.0016901 0.000346326 -5.22359e-21 0.00106324 1.43406e-20 -0.000450153 -2.5135e-18 0.00100261 1.97784e-19 -0.000315954 9.15042e-20 -0.000534475 2.37553e-19 
792.05 0 -7.68659e-18 0.158377 -6.3344e-20 0.000262649 -0.153245 -8.50638e-18 0.000383209 7.07318e-20 0.00140456 1.93608e-19 -0.000216843 4.95215e-20 9.09523e-21 0.00111241 -1.32378e-19 0.00106031 -9.0405e-20 0.00265827 -1.08194e-19 0.00174108 0.000338566 -9.82268e-21 0.00105237 -6.10641e-21 -0.000440899 -2.45267e-18 0.000990009 2.02779e-19 -0.000311669 9.32863e-20 -0.000526995 2.38773e-19 
792.4 0 -7.69409e-18 0.157971 -5.72337e-20 0.000243565 -0.145531 -8.19158e-18 0.000379646 6.38272e-20 0.00148235 1.85708e-19 -0.000217942 3.88411e-20 6.78567e-21 0.00112627 -1.34291e-19 0.00106916 -1.05643e-19 0.00274026 -1.29826e-19 0.001791 0.000330879 -1.58368e-20 0.00104078 -6.20509e-21 -0.000430368 -2.37718e-18 0.000975768 2.04072e-19 -0.00030835 8.92822e-20 -0.000519674 2.39604e-19 
792.75 0 -7.68988e-18 0.157447 -5.57379e-20 0.000222454 -0.137819 -7.86517e-18 0.00037074 4.85188e-20 0.00156627 1.86365e-19 -0.000217624 2.12609e-20 6.66081e-21 0.00113445 -1.26682e-19 0.00107622 -1.06383e-19 0.00281791 -1.40669e-19 0.00183844 0.00032341 -2.14458e-20 0.00102677 -1.37173e-20 -0.000418777 -2.30368e-18 0.000958868 1.94781e-19 -0.000305166 8.06712e-20 -0.000513411 2.47149e-19 
793.1 0 -7.68459e-18 0.156806 -5.58194e-20 0.000200586 -0.130118 -7.53657e-18 0.000354541 4.73387e-20 0.00165564 1.86432e-19 -0.000220266 1.00403e-20 -1.09022e-22 0.00114183 -1.26262e-19 0.00108406 -1.08471e-19 0.00289333 -1.53596e-19 0.00188372 0.000315346 -2.29541e-20 0.00100919 -1.66709e-20 -0.000406653 -2.22585e-18 0.000938607 1.80576e-19 -0.000301098 7.91717e-20 -0.000508175 2.5924e-19 
793.45 0 -7.67384e-18 0.156049 -4.81084e-20 0.000179366 -0.122435 -7.19757e-18 0.00033076 4.26467e-20 0.0017505 1.76306e-19 -0.000229193 1.06093e-21 -8.74719e-24 0.00115172 -1.27488e-19 0.00109341 -1.22711e-19 0.00297023 -1.63394e-19 0.00192777 0.000304906 -1.98042e-20 0.000988968 -3.52061e-20 -0.000393947 -2.1544e-18 0.000915209 1.85316e-19 -0.000296463 8.05151e-20 -0.000504406 2.63731e-19 
793.8 0 -7.66483e-18 0.155178 -4.61422e-20 0.000159667 -0.114774 -6.85939e-18 0.000300661 3.88346e-20 0.00185121 1.73854e-19 -0.000245188 -1.28493e-20 1.88164e-21 0.00116631 -1.29734e-19 0.0011031 -1.2753e-19 0.00304952 -1.6869e-19 0.0019698 0.000291608 -1.50286e-20 0.000967592 -4.36715e-20 -0.00038026 -2.07611e-18 0.000889866 1.92356e-19 -0.000292017 7.31994e-20 -0.000501902 2.77365e-19 
794.15 0 -7.65046e-18 0.154194 -5.12413e-20 0.000141584 -0.10714 -6.52023e-18 0.000262691 3.59388e-20 0.00195805 1.70522e-19 -0.000266542 -2.29338e-20 7.09945e-21 0.00118584 -1.37887e-19 0.0011094 -1.27452e-19 0.00312941 -1.67273e-19 0.00200741 0.000275672 -1.6075e-20 0.000945903 -4.40814e-20 -0.000364722 -1.99921e-18 0.000863205 1.94141e-19 -0.000286915 7.14657e-20 -0.000499442 2.82947e-19 
794.5 0 -7.62089e-18 0.1531 -4.83541e-20 0.00012403 -0.0995389 -6.17076e-18 0.000213823 2.37196e-20 0.00207024 1.63945e-19 -0.000290782 -3.96163e-20 1.61221e-21 0.0012069 -1.4205e-19 0.00110911 -1.4044e-19 0.00320874 -1.68344e-19 0.00203949 0.000256319 -1.56049e-20 0.000924129 -5.3411e-20 -0.000346142 -1.91955e-18 0.000835232 2.02877e-19 -0.000280024 5.91544e-20 -0.000497031 2.92027e-19 
794.85 0 -7.5867e-18 0.151899 -3.69307e-20 0.00010593 -0.0919782 -5.82561e-18 0.000153638 1.10497e-20 0.00218573 1.54035e-19 -0.00031578 -4.28768e-20 -2.96867e-21 0.0012232 -1.32512e-19 0.00110259 -1.48566e-19 0.00328671 -1.76851e-19 0.00206661 0.000233378 -1.40378e-20 0.000902429 -6.66095e-20 -0.000324818 -1.84504e-18 0.0008075 2.10493e-19 -0.000271697 5.37137e-20 -0.000495235 2.97829e-19 
795.2 0 -7.549e-18 0.150592 -3.39732e-20 8.67965e-05 -0.0844649 -5.46579e-18 8.25868e-05 -2.97685e-22 0.00230185 1.45315e-19 -0.000339929 -4.64566e-20 4.32789e-21 0.00122928 -1.39614e-19 0.00109127 -1.49369e-19 0.003362 -1.77993e-19 0.00208872 0.000207673 -1.63661e-20 0.000881366 -8.65362e-20 -0.000301853 -1.76873e-18 0.000781115 2.1209e-19 -0.000263033 5.32542e-20 -0.000493244 3.04285e-19 
795.55 0 -7.51084e-18 0.149179 -3.10971e-20 6.63611e-05 -0.0770045 -5.11729e-18 1.91204e-06 -5.27608e-21 0.00241655 1.47457e-19 -0.000363441 -5.0914e-20 3.97667e-21 0.00122331 -1.48171e-19 0.00107426 -1.50156e-19 0.00343328 -1.82905e-19 0.00210661 0.000180052 -1.44032e-20 0.000861391 -1.04184e-19 -0.000277805 -1.69116e-18 0.000753933 2.2122e-19 -0.000254274 4.82507e-20 -0.000489608 2.99385e-19 
795.9 0 -7.45905e-18 0.147663 -2.96001e-20 4.43757e-05 -0.0696023 -4.76512e-18 -8.52271e-05 -1.24365e-20 0.00253026 1.43284e-19 -0.000388469 -7.14913e-20 3.40296e-21 0.00120775 -1.59354e-19 0.00104901 -1.5309e-19 0.00349936 -1.86594e-19 0.00212352 0.000151499 -1.39725e-20 0.000842274 -1.22756e-19 -0.000253148 -1.62137e-18 0.0007239 2.18652e-19 -0.000244924 4.90715e-20 -0.000484084 2.88233e-19 
796.25 0 -7.40934e-18 0.146042 -2.60287e-20 2.14114e-05 -0.0622625 -4.40435e-18 -0.000176247 -1.91066e-20 0.00264517 1.46132e-19 -0.00041685 -8.33735e-20 2.97172e-21 0.00118794 -1.67009e-19 0.00101507 -1.52788e-19 0.00355957 -1.82349e-19 0.00214196 0.000122164 -1.40519e-20 0.000824213 -1.41067e-19 -0.000228575 -1.55245e-18 0.000691591 2.273e-19 -0.00023479 3.84649e-20 -0.000477577 2.92271e-19 
796.6 0 -7.35677e-18 0.144321 -2.04729e-20 -8.51238e-07 -0.0549883 -4.04217e-18 -0.000270169 -2.91832e-20 0.00276241 1.50088e-19 -0.000447797 -9.79419e-20 1.1598e-21 0.00116674 -1.68686e-19 0.000974037 -1.54301e-19 0.00361393 -1.78151e-19 0.00216083 9.14597e-05 -9.51001e-21 0.000807301 -1.53579e-19 -0.000204903 -1.46947e-18 0.000658093 2.20374e-19 -0.000224391 4.07051e-20 -0.000468828 3.05068e-19 
796.95 0 -7.30425e-18 0.142502 -2.13272e-20 -2.18585e-05 -0.0477847 -3.69357e-18 -0.000367341 -2.62007e-20 0.00288289 1.38134e-19 -0.000477759 -9.81407e-20 2.69287e-21 0.00114255 -1.7929e-19 0.000926212 -1.45221e-19 0.00366177 -1.73082e-19 0.00217698 5.9814e-05 1.91207e-21 0.000791119 -1.55023e-19 -0.000182119 -1.38236e-18 0.000623491 2.0999e-19 -0.000214295 4.17756e-20 -0.000455874 3.04693e-19 
797.3 0 -7.2354e-18 0.140589 -2.40934e-20 -4.24859e-05 -0.0406564 -3.33967e-18 -0.000469476 -3.04148e-20 0.00300785 1.47216e-19 -0.000503636 -1.08628e-19 4.57365e-21 0.00111395 -1.87387e-19 0.000873176 -1.5382e-19 0.00370197 -1.70677e-19 0.00218842 2.79522e-05 1.42741e-20 0.000775895 -1.57705e-19 -0.000159202 -1.30496e-18 0.00058789 2.02029e-19 -0.000204091 3.95763e-20 -0.000440205 3.03191e-19 
797.65 0 -7.16974e-18 0.138583 -2.90778e-20 -6.33289e-05 -0.0336064 -2.97982e-18 -0.000576832 -2.64864e-20 0.00313793 1.39209e-19 -0.000525663 -1.19599e-19 1.85508e-21 0.0010803 -1.91099e-19 0.000819171 -1.52471e-19 0.00373626 -1.78171e-19 0.00219319 -4.13139e-06 1.21197e-20 0.000762212 -1.6241e-19 -0.000135802 -1.22517e-18 0.000552668 2.02058e-19 -0.000192455 3.63768e-20 -0.00042398 2.97554e-19 
798 0 -7.0935e-18 0.13649 -3.62821e-20 -8.49734e-05 -0.0266412 -2.61976e-18 -0.000687094 -4.39487e-20 0.00327333 1.45038e-19 -0.000546081 -1.28971e-19 5.98046e-21 0.00104015 -1.95336e-19 0.000765311 -1.66223e-19 0.00376919 -1.76563e-19 0.00218792 -3.6175e-05 1.06766e-20 0.000750319 -1.66816e-19 -0.000112761 -1.14622e-18 0.000518817 1.98482e-19 -0.000179187 2.99722e-20 -0.000406472 3.03063e-19 
798.35 0 -7.00397e-18 0.134311 -4.1342e-20 -0.00010799 -0.0197711 -2.2651e-18 -0.000798987 -4.89372e-20 0.00341464 1.46024e-19 -0.000566728 -1.34545e-19 5.20976e-21 0.000994341 -2.03205e-19 0.000708814 -1.68646e-19 0.00380303 -1.70325e-19 0.00217139 -6.73995e-05 1.57814e-20 0.000738958 -1.76996e-19 -9.05453e-05 -1.0646e-18 0.000485811 2.01283e-19 -0.000165146 2.17319e-20 -0.000386069 3.07979e-19 
798.7 0 -6.91603e-18 0.132047 -4.36288e-20 -0.000131528 -0.0130066 -1.91036e-18 -0.000912827 -5.82485e-20 0.00356279 1.50955e-19 -0.000587731 -1.40456e-19 3.30619e-21 0.000947476 -2.10132e-19 0.000647665 -1.67481e-19 0.00383691 -1.68322e-19 0.0021445 -9.83885e-05 1.28276e-20 0.000726651 -1.87833e-19 -6.95164e-05 -9.9065e-19 0.000453274 1.81907e-19 -0.000150762 1.63165e-20 -0.000362655 3.17515e-19 
799.05 0 -6.81149e-18 0.129702 -3.98931e-20 -0.00015399 -0.00635265 -1.55538e-18 -0.00102654 -5.92731e-20 0.00371806 1.60201e-19 -0.000609188 -1.45449e-19 3.53614e-21 0.000903093 -2.08436e-19 0.00058182 -1.64205e-19 0.00386969 -1.64125e-19 0.00210755 -0.00013018 1.12998e-20 0.000713682 -2.00242e-19 -4.95186e-05 -9.14236e-19 0.000421254 1.69117e-19 -0.000135889 1.1336e-20 -0.000337018 3.20892e-19 
799.4 0 -6.7211e-18 0.127278 -3.38817e-20 -0.000174704 0.000189142 -1.20644e-18 -0.00113728 -5.42611e-20 0.00387978 1.66588e-19 -0.000633525 -1.6334e-19 1.228e-20 0.000862206 -1.99151e-19 0.000509692 -1.66616e-19 0.00390174 -1.60078e-19 0.00206094 -0.000162199 1.9854e-20 0.000700379 -1.97988e-19 -2.91442e-05 -8.36023e-19 0.000389738 1.71418e-19 -0.000120532 1.29712e-20 -0.000308568 3.36514e-19 
799.75 0 -6.61196e-18 0.124779 -2.36601e-20 -0.000194331 0.00661508 -8.50272e-19 -0.00124409 -6.84649e-20 0.00404665 1.76301e-19 -0.000662579 -1.6443e-19 8.48054e-21 0.000825535 -2.08665e-19 0.000428207 -1.67915e-19 0.00393228 -1.53203e-19 0.00200613 -0.000194414 3.97066e-20 0.000686062 -2.12042e-19 -8.08379e-06 -7.6372e-19 0.000358384 1.65913e-19 -0.000105683 1.27794e-20 -0.00027737 3.3114e-19 
800.1 0 -6.51121e-18 0.122208 -1.70802e-20 -0.000213404 0.0129217 -5.02149e-19 -0.00134635 -6.25709e-20 0.00421683 1.9126e-19 -0.000693265 -1.75405e-19 9.26397e-21 0.000793656 -2.14235e-19 0.000337795 -1.72913e-19 0.00395906 -1.53251e-19 0.0019459 -0.000227614 5.31454e-20 0.000671036 -2.16052e-19 1.21418e-05 -6.89904e-19 0.000326072 1.73423e-19 -9.13021e-05 1.63337e-20 -0.000245159 3.44631e-19 
800.45 0 -6.38908e-18 0.119563 -1.66911e-20 -0.000231124 0.0191095 -1.62845e-19 -0.00144517 -6.71817e-20 0.00438934 2.07035e-19 -0.000719748 -1.85147e-19 1.28881e-20 0.000765261 -2.21007e-19 0.000242452 -1.79936e-19 0.00398247 -1.51465e-19 0.00188453 -0.000262361 5.48955e-20 0.000656629 -2.17277e-19 3.16639e-05 -6.18013e-19 0.000291464 1.67982e-19 -7.65744e-05 3.35395e-20 -0.000213004 3.553e-19 
800.8 0 -6.26043e-18 0.116849 -1.22713e-20 -0.000246188 0.0251802 1.70901e-19 -0.00154309 -7.54217e-20 0.00456492 2.26978e-19 -0.000739229 -1.98784e-19 1.44659e-20 0.000738887 -2.17819e-19 0.00014676 -1.83584e-19 0.00400419 -1.40172e-19 0.00182668 -0.000300137 5.81028e-20 0.000644179 -2.23085e-19 5.28139e-05 -5.4864e-19 0.000254499 1.65046e-19 -6.20282e-05 4.99764e-20 -0.000180898 3.6307e-19 
801.15 0 -6.12831e-18 0.11407 -1.11834e-20 -0.000257951 0.0311312 4.97837e-19 -0.00164197 -7.87171e-20 0.00474348 2.4144e-19 -0.000754146 -2.13796e-19 8.20222e-21 0.000717203 -2.2087e-19 5.38268e-05 -1.90664e-19 0.00402438 -1.29742e-19 0.00177432 -0.000342055 5.90591e-20 0.0006345 -2.25746e-19 7.6636e-05 -4.78342e-19 0.000215351 1.57896e-19 -4.86408e-05 6.12371e-20 -0.000147285 3.72991e-19 
801.5 0 -6.00454e-18 0.111231 -1.43497e-20 -0.000265917 0.0369537 8.28067e-19 -0.00174281 -7.68013e-20 0.00492421 2.4701e-19 -0.000767779 -2.2306e-19 8.89836e-21 0.000705909 -2.1784e-19 -3.51086e-05 -1.94188e-19 0.00404226 -1.2517e-19 0.00172664 -0.000387514 6.02969e-20 0.000626827 -2.39488e-19 0.000101164 -4.00223e-19 0.000172966 1.58163e-19 -3.66121e-05 6.56736e-20 -0.00011065 3.7427e-19 
801.85 0 -5.87221e-18 0.108332 -8.77538e-21 -0.00026844 0.0426411 1.15532e-18 -0.00184437 -8.68236e-20 0.00510646 2.56001e-19 -0.000779283 -2.36496e-19 1.12447e-20 0.000707945 -2.1144e-19 -0.000119657 -1.97497e-19 0.00405783 -1.10531e-19 0.00168231 -0.00043429 5.80221e-20 0.000620215 -2.44461e-19 0.000124375 -3.20234e-19 0.000127922 1.51262e-19 -2.52741e-05 7.98163e-20 -7.19245e-05 3.70354e-19 
802.2 0 -5.74218e-18 0.105374 -1.20883e-20 -0.000263477 0.048195 1.48016e-18 -0.00194369 -8.99173e-20 0.00528857 2.53343e-19 -0.000786364 -2.47623e-19 7.64695e-21 0.000720864 -2.01835e-19 -0.00020045 -1.97045e-19 0.00407158 -9.92097e-20 0.00163875 -0.000479434 4.6009e-20 0.000614828 -2.4767e-19 0.000146264 -2.45547e-19 8.26747e-05 1.47638e-19 -1.45328e-05 7.77787e-20 -3.35921e-05 3.61047e-19 
802.55 0 -5.60864e-18 0.102359 -1.65747e-20 -0.000251547 0.0536195 1.79246e-18 -0.00203854 -1.04684e-19 0.00546857 2.52439e-19 -0.000789313 -2.616e-19 5.51254e-21 0.000740898 -1.97788e-19 -0.000277495 -2.07008e-19 0.00408301 -9.68741e-20 0.00159304 -0.000521091 4.37727e-20 0.000611126 -2.58363e-19 0.000166745 -1.76336e-19 3.83455e-05 1.34067e-19 -4.52134e-06 8.07101e-20 3.29608e-06 3.65433e-19 
802.9 0 -5.46799e-18 0.0992906 -1.58281e-20 -0.000235033 0.0589159 2.11132e-18 -0.00212771 -1.17591e-19 0.00564408 2.58867e-19 -0.000790667 -2.67701e-19 3.05708e-22 0.000768138 -1.88622e-19 -0.000350595 -2.09505e-19 0.00409103 -8.85604e-20 0.00154443 -0.000559019 4.89885e-20 0.000609578 -2.54126e-19 0.000185153 -1.03194e-19 -5.32971e-06 1.27516e-19 5.40342e-06 8.91244e-20 4.02153e-05 3.65917e-19 
803.25 0 -5.32979e-18 0.0961734 -1.57521e-20 -0.00021607 0.0640826 2.42389e-18 -0.00221008 -1.30158e-19 0.0058122 2.69437e-19 -0.000794478 -2.69478e-19 -1.59097e-21 0.000805553 -1.79905e-19 -0.000421997 -2.12202e-19 0.00409473 -8.65814e-20 0.00149444 -0.000593717 4.60556e-20 0.000611001 -2.59828e-19 0.000201281 -2.38192e-20 -4.77092e-05 1.28462e-19 1.5601e-05 9.51312e-20 7.87287e-05 3.64679e-19 
803.6 0 -5.18366e-18 0.0930113 -1.5867e-20 -0.000195263 0.0691141 2.73491e-18 -0.00228383 -1.28426e-19 0.00597194 2.73549e-19 -0.000804367 -2.70386e-19 1.68071e-21 0.0008568 -1.75996e-19 -0.000494752 -2.04996e-19 0.00409382 -7.84715e-20 0.00144457 -0.000626071 4.84139e-20 0.000615873 -2.61019e-19 0.000215317 4.31298e-20 -8.71482e-05 1.19999e-19 2.57839e-05 9.02792e-20 0.000118872 3.60307e-19 
803.95 0 -5.03139e-18 0.0898054 -1.22813e-20 -0.000171042 0.0740043 3.03909e-18 -0.00234739 -1.34967e-19 0.00612513 2.8135e-19 -0.000820963 -2.87307e-19 -5.12748e-21 0.000923212 -1.66254e-19 -0.00057008 -2.01453e-19 0.00408918 -7.55573e-20 0.00139521 -0.000657742 5.16793e-20 0.000623547 -2.58288e-19 0.000227721 1.07313e-19 -0.000123153 1.14064e-19 3.55921e-05 9.08971e-20 0.000159626 3.58196e-19 
804.3 0 -4.87145e-18 0.086554 -1.08402e-20 -0.000141631 0.078757 3.34376e-18 -0.00240096 -1.41312e-19 0.00627476 2.83993e-19 -0.000842652 -3.0103e-19 -7.38291e-21 0.00100224 -1.54847e-19 -0.000647922 -2.07814e-19 0.00408214 -7.23994e-20 0.0013472 -0.000691092 5.25603e-20 0.000632233 -2.37982e-19 0.000238903 1.78768e-19 -0.000157077 9.89225e-20 4.39908e-05 8.20669e-20 0.00020051 3.50486e-19 
804.65 0 -4.71526e-18 0.0832611 -1.28769e-20 -0.000107088 0.0833811 3.64298e-18 -0.00244559 -1.39757e-19 0.00642297 2.94728e-19 -0.000869363 -3.14567e-19 -8.95897e-21 0.00108893 -1.35704e-19 -0.000728296 -2.08735e-19 0.00407261 -7.69403e-20 0.001302 -0.00072731 5.43598e-20 0.000640969 -2.16635e-19 0.000249259 2.47343e-19 -0.000189969 8.79267e-20 4.98446e-05 7.96759e-20 0.000242223 3.43118e-19 
805 0 -4.55355e-18 0.0799356 -2.45572e-20 -6.97123e-05 0.087876 3.93715e-18 -0.00248273 -1.3764e-19 0.00656918 3.02241e-19 -0.000902754 -3.30013e-19 -1.91249e-20 0.00117901 -1.18272e-19 -0.000811257 -2.09618e-19 0.00405974 -8.03291e-20 0.00126004 -0.000764682 5.1583e-20 0.000651385 -2.21223e-19 0.000259156 3.21464e-19 -0.000221816 7.09552e-20 5.37416e-05 7.56082e-20 0.000285982 3.32679e-19 
805.35 0 -4.3889e-18 0.0765825 -1.14247e-20 -3.11069e-05 0.0922319 4.22378e-18 -0.00251472 -1.41148e-19 0.00671087 3.10755e-19 -0.000941703 -3.49038e-19 -2.91454e-20 0.00127229 -9.94432e-20 -0.000894966 -2.04666e-19 0.00404314 -7.46233e-20 0.00122105 -0.000800718 5.06643e-20 0.000665278 -2.1051e-19 0.000269006 3.90833e-19 -0.000251902 6.06686e-20 5.68405e-05 7.09653e-20 0.000332115 3.30448e-19 
805.7 0 -4.21209e-18 0.0732018 -8.2931e-21 9.64076e-06 0.0964442 4.51984e-18 -0.0025438 -1.53502e-19 0.00684633 3.24114e-19 -0.000981708 -3.70684e-19 -3.04462e-20 0.00136984 -8.91071e-20 -0.00097476 -1.98529e-19 0.00402117 -6.19406e-20 0.00118526 -0.00083502 5.03307e-20 0.000682119 -2.10733e-19 0.000279475 4.55025e-19 -0.00027965 4.60135e-20 5.90911e-05 5.71205e-20 0.000379994 3.28572e-19 
806.05 0 -4.03539e-18 0.0697943 -1.71131e-20 5.33775e-05 0.100517 4.79453e-18 -0.00256943 -1.54021e-19 0.00697636 3.20778e-19 -0.00101898 -3.92053e-19 -2.58358e-20 0.00146936 -8.50335e-20 -0.00104674 -1.9534e-19 0.00399203 -5.70294e-20 0.00115378 -0.000868512 3.99494e-20 0.00069985 -2.10526e-19 0.000291201 5.16339e-19 -0.000305092 2.98823e-20 6.02372e-05 5.21488e-20 0.000429265 3.31392e-19 
806.4 0 -3.84183e-18 0.066363 -1.82658e-20 9.94373e-05 0.104454 5.06117e-18 -0.00258779 -1.73262e-19 0.00710196 3.1261e-19 -0.00105291 -4.02521e-19 -4.4477e-20 0.00156791 -7.78801e-20 -0.00111229 -1.87843e-19 0.00395576 -3.67169e-20 0.00112669 -0.000901705 3.87361e-20 0.00071716 -2.20834e-19 0.000304175 5.83557e-19 -0.000327464 1.04788e-20 6.01186e-05 5.14488e-20 0.00047956 3.33004e-19 
806.75 0 -3.64785e-18 0.0629124 -2.12604e-20 0.000146517 0.108258 5.32375e-18 -0.00259459 -1.82602e-19 0.00722114 3.06782e-19 -0.00108417 -4.1517e-19 -5.56556e-20 0.00166381 -7.6241e-20 -0.00117604 -1.93323e-19 0.00391319 -2.76668e-20 0.00110234 -0.000934186 3.77991e-20 0.000733738 -2.29183e-19 0.000316671 6.50222e-19 -0.00034593 -5.54024e-21 5.84469e-05 4.68097e-20 0.000529538 3.34659e-19 
807.1 0 -3.45677e-18 0.0594455 -2.48858e-20 0.000192398 0.111931 5.57757e-18 -0.00258843 -1.83156e-19 0.00733089 3.06744e-19 -0.00111217 -4.17231e-19 -6.6091e-20 0.00175622 -7.55595e-20 -0.0012404 -1.97841e-19 0.00386342 -1.67985e-20 0.00107985 -0.000964588 3.80599e-20 0.000748385 -2.26074e-19 0.000326806 7.1466e-19 -0.000360616 -2.3698e-20 5.47847e-05 3.91436e-20 0.000578651 3.40296e-19 
807.45 0 -3.26164e-18 0.0559646 -2.64419e-20 0.000235836 0.115473 5.82987e-18 -0.00257144 -1.81602e-19 0.00742992 3.01243e-19 -0.00113576 -4.22317e-19 -7.42329e-20 0.00184453 -6.77133e-20 -0.00130545 -1.89048e-19 0.00380418 -1.7625e-20 0.00105929 -0.000992576 3.19811e-20 0.000759224 -2.3015e-19 0.000333259 7.74605e-19 -0.000371811 -3.96164e-20 4.96115e-05 3.15562e-20 0.000627936 3.3862e-19 
807.8 0 -3.06326e-18 0.0524708 -3.80072e-20 0.00027672 0.118881 6.08465e-18 -0.0025474 -1.80278e-19 0.00751859 3.00277e-19 -0.00115502 -4.28146e-19 -7.93709e-20 0.00192589 -6.17383e-20 -0.00137015 -1.84394e-19 0.00373615 -2.42979e-20 0.00104084 -0.00101973 2.37906e-20 0.00076523 -2.28922e-19 0.000335261 8.32316e-19 -0.000379833 -4.81182e-20 4.46918e-05 3.21406e-20 0.000677922 3.47476e-19 
808.15 0 -2.88057e-18 0.0489653 -4.77662e-20 0.000314957 0.122158 6.33089e-18 -0.00251994 -1.88554e-19 0.00759775 2.96961e-19 -0.00117249 -4.27176e-19 -8.51291e-20 0.00199927 -5.63031e-20 -0.00143292 -1.91647e-19 0.0036633 -1.94654e-20 0.0010253 -0.00104752 1.51296e-20 0.000767341 -2.17357e-19 0.000333308 8.9612e-19 -0.000384863 -5.95061e-20 4.17062e-05 3.13293e-20 0.000728806 3.45793e-19 
808.5 0 -2.69798e-18 0.0454507 -5.10351e-20 0.000352603 0.125307 6.57651e-18 -0.00249044 -1.92676e-19 0.00766652 3.10555e-19 -0.00119107 -4.41073e-19 -8.83186e-20 0.00206814 -5.03704e-20 -0.0014931 -1.9865e-19 0.00358902 -1.08817e-20 0.00101276 -0.00107545 8.19508e-21 0.000766764 -2.07879e-19 0.000328133 9.53497e-19 -0.000386603 -5.43369e-20 4.05731e-05 3.32082e-20 0.000779697 3.44874e-19 
808.85 0 -2.5136e-18 0.0419295 -4.57617e-20 0.000392893 0.12833 6.81403e-18 -0.00245787 -2.08146e-19 0.00772405 3.11035e-19 -0.0012119 -4.47668e-19 -9.66917e-20 0.00213455 -4.70141e-20 -0.00154875 -1.88315e-19 0.00351288 -1.10593e-20 0.00100153 -0.00110233 6.76113e-21 0.000762851 -1.98826e-19 0.000319576 1.01391e-18 -0.00038512 -5.52527e-20 3.92772e-05 3.54e-20 0.00082898 3.48757e-19 
809.2 0 -2.31472e-18 0.0384038 -4.28117e-20 0.000435799 0.13123 7.04409e-18 -0.00241939 -2.09838e-19 0.00777089 3.145e-19 -0.00123473 -4.63611e-19 -1.06428e-19 0.00219488 -4.52087e-20 -0.00159711 -1.85707e-19 0.00343169 -6.44801e-21 0.000990504 -0.00112789 1.10023e-20 0.00075542 -1.78031e-19 0.000306558 1.06651e-18 -0.000381695 -6.58471e-20 3.60966e-05 3.82502e-20 0.00087638 3.38218e-19 
809.55 0 -2.11567e-18 0.0348768 -4.08713e-20 0.000477812 0.134002 7.25777e-18 -0.0023728 -2.12594e-19 0.00780677 3.21616e-19 -0.00125917 -4.6356e-19 -1.0342e-19 0.00224182 -3.45408e-20 -0.0016366 -1.73416e-19 0.0033435 -1.19611e-21 0.000980271 -0.00115185 6.74272e-21 0.000746016 -1.74818e-19 0.000288861 1.11124e-18 -0.000377106 -7.3676e-20 3.14176e-05 3.39163e-20 0.00092203 3.28853e-19 
809.9 0 -1.90741e-18 0.0313515 -3.39609e-20 0.00051551 0.136642 7.47198e-18 -0.00231943 -2.21978e-19 0.00783153 3.15361e-19 -0.00128449 -4.66438e-19 -1.01109e-19 0.00226908 -2.54305e-20 -0.00166893 -1.65547e-19 0.00325104 2.42556e-21 0.000970647 -0.00117332 1.01447e-20 0.000735568 -1.71887e-19 0.000267927 1.16696e-18 -0.000370883 -8.10235e-20 2.68941e-05 3.38805e-20 0.000965357 3.26453e-19 
810.25 0 -1.69342e-18 0.0278293 -3.19414e-20 0.000547039 0.139148 7.68684e-18 -0.00226136 -2.1492e-19 0.00784627 3.13172e-19 -0.00130874 -4.68883e-19 -9.50227e-20 0.00227726 -1.80436e-20 -0.00169799 -1.71179e-19 0.00315984 7.20542e-21 0.000961135 -0.00119186 -1.78163e-22 0.000723874 -1.65572e-19 0.000246663 1.22295e-18 -0.000362911 -8.90201e-20 2.28155e-05 3.27205e-20 0.00100486 3.26474e-19 
810.6 0 -1.48222e-18 0.0243125 -3.06661e-20 0.000573444 0.141527 7.89483e-18 -0.00219809 -2.27326e-19 0.0078508 3.13238e-19 -0.00133113 -4.69537e-19 -8.75255e-20 0.0022754 -4.84158e-21 -0.00172587 -1.74177e-19 0.00307288 7.32035e-21 0.000951484 -0.00120782 -4.56223e-21 0.000711206 -1.63896e-19 0.000227254 1.27586e-18 -0.000353019 -9.59126e-20 1.9113e-05 3.04083e-20 0.00104081 3.24125e-19 
810.95 0 -1.26723e-18 0.0208047 -2.33666e-20 0.000598711 0.14378 8.09614e-18 -0.00212729 -2.25748e-19 0.00784358 2.95966e-19 -0.001351 -4.69391e-19 -7.23099e-20 0.00227157 4.77052e-21 -0.00175295 -1.82424e-19 0.0029904 1.35518e-20 0.000942117 -0.00122099 -5.50469e-22 0.000698776 -1.52007e-19 0.000209349 1.32743e-18 -0.000342572 -1.00865e-19 1.66979e-05 3.08846e-20 0.00107553 3.17495e-19 
811.3 0 -1.04907e-18 0.0173088 -1.60502e-20 0.000625314 0.145906 8.28223e-18 -0.00204842 -2.27867e-19 0.00782273 2.85687e-19 -0.00136585 -4.65629e-19 -6.34643e-20 0.00226337 1.96153e-21 -0.0017773 -1.83579e-19 0.00291194 2.21395e-20 0.000937238 -0.00123098 4.25726e-22 0.000687032 -1.44787e-19 0.000193184 1.37616e-18 -0.000334599 -1.02596e-19 1.6258e-05 2.71721e-20 0.00111002 3.16565e-19 
811.65 0 -8.32519e-19 0.0138267 -1.02264e-20 0.000650944 0.147902 8.4661e-18 -0.00196369 -2.24372e-19 0.0077867 2.74382e-19 -0.00137607 -4.71886e-19 -4.38317e-20 0.00224227 7.22545e-21 -0.00179587 -1.90971e-19 0.00283647 3.53572e-20 0.000942659 -0.00123896 -7.42962e-21 0.000674506 -1.44169e-19 0.000180584 1.43502e-18 -0.000329655 -1.15661e-19 1.80601e-05 2.41981e-20 0.00114385 3.18858e-19 
812 0 -6.23924e-19 0.0103584 -7.97524e-21 0.000671172 0.149769 8.64211e-18 -0.00187565 -2.29336e-19 0.00773681 2.80783e-19 -0.00138578 -4.76816e-19 -3.17182e-20 0.0022055 8.64695e-21 -0.00180764 -1.89995e-19 0.00276251 3.98891e-20 0.000959975 -0.00124686 1.1996e-22 0.000660104 -1.43407e-19 0.000172189 1.48499e-18 -0.000325644 -1.17981e-19 2.11961e-05 2.03215e-20 0.00117614 3.20054e-19 
812.35 0 -4.0837e-19 0.0069042 -7.80144e-21 0.000684694 0.15151 8.81412e-18 -0.00178522 -2.25002e-19 0.00767671 2.80155e-19 -0.00139686 -4.74146e-19 -1.56764e-20 0.00215835 1.84633e-20 -0.0018136 -1.84926e-19 0.00268712 4.61613e-20 0.000985268 -0.00125544 -1.00193e-20 0.000643463 -1.42428e-19 0.000167333 1.53594e-18 -0.000321325 -1.37567e-19 2.35228e-05 1.93002e-20 0.00120614 3.1626e-19 
812.7 0 -1.8431e-19 0.00346799 -1.6269e-21 0.00069467 0.153132 8.97842e-18 -0.00169433 -2.26766e-19 0.00760953 2.74612e-19 -0.00140703 -4.72013e-19 -8.85226e-21 0.00210545 3.09258e-20 -0.00181445 -1.80197e-19 0.002606 4.60838e-20 0.00101377 -0.00126477 -1.67743e-20 0.000624294 -1.51265e-19 0.000166033 1.59484e-18 -0.000318011 -1.37189e-19 2.36161e-05 5.31554e-21 0.00123229 3.11316e-19 
813.05 0 2.42457e-20 5.53879e-05 -1.34167e-21 0.000704231 0.15463 9.13552e-18 -0.00160623 -2.26727e-19 0.0075372 2.74558e-19 -0.00141362 -4.74037e-19 -1.1811e-21 0.00204454 4.4073e-20 -0.00180909 -1.6949e-19 0.00251623 3.97846e-20 0.00104478 -0.00127571 -3.09441e-20 0.000602121 -1.49543e-19 0.000168455 1.63634e-18 -0.000317217 -1.43136e-19 2.11812e-05 2.40321e-21 0.0012533 3.13065e-19 
813.4 0 2.38144e-19 -0.00333088 -1.34693e-20 0.000713388 0.156002 9.27584e-18 -0.00152312 -2.21095e-19 0.00746071 2.73859e-19 -0.00141586 -4.7472e-19 5.88781e-21 0.00197214 5.71528e-20 -0.0017955 -1.58842e-19 0.00241779 2.14716e-20 0.00107817 -0.00128803 -4.05947e-20 0.000576293 -1.49831e-19 0.000173853 1.67761e-18 -0.000318354 -1.5208e-19 1.57935e-05 7.19555e-21 0.00126975 3.02865e-19 
813.75 0 4.51415e-19 -0.00669028 -1.11206e-20 0.000720708 0.157249 9.41676e-18 -0.0014455 -2.11012e-19 0.00737888 2.74451e-19 -0.00141394 -4.77687e-19 6.46494e-21 0.00188871 7.1021e-20 -0.00177439 -1.47309e-19 0.00231219 -1.62736e-21 0.00111208 -0.00130047 -4.73776e-20 0.000546658 -1.52454e-19 0.000181128 1.72164e-18 -0.000321279 -1.59716e-19 6.74248e-06 7.89197e-21 0.00128337 2.88739e-19 
814.1 0 6.57343e-19 -0.0100219 -1.90243e-20 0.000724679 0.158372 9.55337e-18 -0.0013713 -2.10316e-19 0.00728891 2.68362e-19 -0.00140893 -4.79474e-19 2.73128e-20 0.00179661 6.87743e-20 -0.00174846 -1.27266e-19 0.00220069 -1.85335e-20 0.00114598 -0.00131204 -5.6981e-20 0.000512421 -1.64078e-19 0.00018999 1.77132e-18 -0.000326559 -1.76768e-19 -6.47338e-06 1.49227e-21 0.00129298 2.76277e-19 
814.45 0 8.65944e-19 -0.0133243 -2.02086e-20 0.000724731 0.159375 9.69026e-18 -0.00129778 -2.20284e-19 0.00718873 2.60458e-19 -0.00140316 -4.7203e-19 3.08884e-20 0.00169747 6.45958e-20 -0.00171681 -1.1846e-19 0.00208452 -1.42957e-20 0.00118004 -0.00132215 -5.40751e-20 0.000472833 -1.64386e-19 0.000200271 1.81788e-18 -0.000332911 -1.97614e-19 -2.3234e-05 3.34296e-21 0.00129638 2.67673e-19 
814.8 0 1.06279e-18 -0.0165962 -1.25158e-20 0.000721595 0.160255 9.81294e-18 -0.0012229 -2.23652e-19 0.00707778 2.47463e-19 -0.00139668 -4.72496e-19 3.97926e-20 0.00159287 6.66213e-20 -0.00167803 -1.15202e-19 0.00196736 -3.31342e-20 0.00121241 -0.00133029 -5.42203e-20 0.000428484 -1.73036e-19 0.000211259 1.86066e-18 -0.000339526 -2.10685e-19 -4.1246e-05 6.86791e-22 0.00129531 2.61779e-19 
815.15 0 1.28577e-18 -0.0198365 -6.46828e-21 0.000716977 0.161015 9.92314e-18 -0.00114523 -2.38292e-19 0.00695809 2.45896e-19 -0.00138562 -4.71509e-19 4.99724e-20 0.00148647 6.57495e-20 -0.00163481 -1.14855e-19 0.00185334 -5.22006e-20 0.00123994 -0.00133449 -4.2131e-20 0.000380808 -1.82063e-19 0.000222877 1.89326e-18 -0.000349011 -2.20629e-19 -5.94564e-05 -3.78126e-21 0.00129248 2.57931e-19 
815.5 0 1.49938e-18 -0.0230441 -2.81941e-22 0.000713067 0.161652 1.00188e-17 -0.00106535 -2.31489e-19 0.00683236 2.28264e-19 -0.00136646 -4.6696e-19 5.44587e-20 0.00138157 5.96769e-20 -0.00159033 -1.19728e-19 0.00174063 -6.2687e-20 0.00126115 -0.00133323 -4.48199e-20 0.000330752 -1.86563e-19 0.000235543 1.92624e-18 -0.000362866 -2.25438e-19 -7.81349e-05 -4.82263e-21 0.00128794 2.49358e-19 
815.85 0 1.70539e-18 -0.0262188 -7.33754e-21 0.000710332 0.162168 1.01116e-17 -0.000984428 -2.27891e-19 0.00670166 2.15889e-19 -0.00133906 -4.57767e-19 5.99597e-20 0.00127845 4.98967e-20 -0.00154559 -1.28072e-19 0.00162589 -7.85454e-20 0.00127479 -0.00132738 -4.27472e-20 0.000277381 -1.91708e-19 0.000250143 1.97334e-18 -0.000378501 -2.27844e-19 -9.52062e-05 -3.29569e-21 0.00128073 2.42743e-19 
816.2 0 1.93012e-18 -0.0293589 -3.64909e-21 0.000706856 0.162564 1.01976e-17 -0.000901355 -2.41773e-19 0.00656711 2.04392e-19 -0.0013043 -4.44721e-19 6.11138e-20 0.00117699 5.68158e-20 -0.0015009 -1.24585e-19 0.00151033 -8.66748e-20 0.00127879 -0.00131867 -3.65785e-20 0.000220412 -1.88743e-19 0.000267759 2.01001e-18 -0.000393919 -2.25752e-19 -0.000109605 -1.48733e-21 0.00127078 2.41556e-19 
816.55 0 2.12622e-18 -0.0324602 -1.59477e-20 0.000700724 0.162838 1.02767e-17 -0.000812941 -2.37023e-19 0.00642974 1.96132e-19 -0.00126128 -4.29313e-19 7.13019e-20 0.00107729 6.70995e-20 -0.00145591 -1.17622e-19 0.00139421 -9.31088e-20 0.0012732 -0.00130826 -3.63882e-20 0.000160695 -1.94259e-19 0.000288703 2.04501e-18 -0.000410068 -2.29536e-19 -0.000123043 -4.62869e-21 0.00126016 2.29938e-19 
816.9 0 2.32875e-18 -0.035519 -2.54996e-20 0.00069092 0.162988 1.03418e-17 -0.000717509 -2.43807e-19 0.00629119 1.96833e-19 -0.00121054 -4.10977e-19 7.10127e-20 0.000977656 5.91562e-20 -0.00141067 -1.23256e-19 0.00127678 -9.58196e-20 0.00126077 -0.00129604 -3.42141e-20 9.7974e-05 -1.87765e-19 0.00031268 2.07333e-18 -0.00042808 -2.35664e-19 -0.000136375 6.28614e-21 0.00125175 2.24886e-19 
817.25 0 2.53412e-18 -0.0385353 -3.11028e-20 0.000677633 0.163008 1.04056e-17 -0.000618155 -2.40221e-19 0.00615417 1.93948e-19 -0.00115631 -4.01593e-19 8.00328e-20 0.000877626 7.66557e-20 -0.00136587 -1.27338e-19 0.00116104 -1.00753e-19 0.00124368 -0.00128186 -2.61676e-20 3.24338e-05 -1.8893e-19 0.000337842 2.1039e-18 -0.000447498 -2.3712e-19 -0.000149409 1.39568e-20 0.00124576 2.0047e-19 
817.6 0 2.73419e-18 -0.0415104 -4.22929e-20 0.000663041 0.162904 1.04644e-17 -0.000520153 -2.25559e-19 0.00602012 1.80319e-19 -0.00110075 -3.82618e-19 9.41585e-20 0.000777337 8.81466e-20 -0.00132177 -1.24544e-19 0.00105042 -9.86533e-20 0.00122332 -0.00126724 -4.11372e-20 -3.43991e-05 -1.94345e-19 0.000361201 2.13235e-18 -0.000467948 -2.41497e-19 -0.000162355 1.85833e-20 0.00124075 1.93544e-19 
817.95 0 2.93298e-18 -0.044444 -5.60418e-20 0.000648474 0.162684 1.0513e-17 -0.000427013 -2.21821e-19 0.0058894 1.74365e-19 -0.00104219 -3.67013e-19 9.56986e-20 0.000675458 9.24656e-20 -0.00127907 -1.16244e-19 0.000945063 -1.07622e-19 0.00120103 -0.00125261 -3.94597e-20 -0.000100964 -1.88841e-19 0.000381991 2.17049e-18 -0.000488318 -2.28341e-19 -0.000175374 1.84607e-20 0.00123577 1.92978e-19 
818.3 0 3.12728e-18 -0.047333 -5.59019e-20 0.00063376 0.162354 1.05447e-17 -0.000340103 -2.17816e-19 0.00576334 1.68231e-19 -0.000980171 -3.47807e-19 1.05989e-19 0.000570394 1.06784e-19 -0.00123747 -1.05528e-19 0.000842981 -1.21659e-19 0.00117537 -0.00123634 -3.19759e-20 -0.000165805 -1.91423e-19 0.00040223 2.1961e-18 -0.000506688 -2.26201e-19 -0.000187874 2.49396e-20 0.00123088 1.92078e-19 
818.65 0 3.3173e-18 -0.0501729 -5.90489e-20 0.000618672 0.161918 1.0579e-17 -0.000259962 -2.11948e-19 0.00564176 1.7622e-19 -0.00091651 -3.27958e-19 1.2232e-19 0.000462076 1.18132e-19 -0.00119541 -9.91799e-20 0.000743608 -1.26174e-19 0.00114372 -0.0012169 -2.07648e-20 -0.000228265 -1.91489e-19 0.000423586 2.22218e-18 -0.000522677 -2.22831e-19 -0.000199683 2.35579e-20 0.00122632 1.85929e-19 
819 0 3.50728e-18 -0.0529611 -5.33855e-20 0.000603777 0.161372 1.06038e-17 -0.00018703 -2.01025e-19 0.00552097 1.7342e-19 -0.000852034 -3.17547e-19 1.1851e-19 0.000352543 1.27668e-19 -0.00115302 -9.1445e-20 0.000647206 -1.13864e-19 0.00110691 -0.00119405 -8.2606e-21 -0.00028944 -1.88466e-19 0.000446965 2.24628e-18 -0.000537082 -2.09701e-19 -0.000211885 3.64451e-20 0.00122264 1.78415e-19 
819.35 0 3.71038e-18 -0.0556981 -4.77662e-20 0.000589514 0.160718 1.06085e-17 -0.000119905 -1.91538e-19 0.0053983 1.70535e-19 -0.000785706 -2.9797e-19 1.20316e-19 0.000243753 1.24854e-19 -0.00111277 -8.62427e-20 0.00055352 -1.11975e-19 0.00106883 -0.00116887 -8.02537e-21 -0.000351103 -1.89293e-19 0.000473229 2.26773e-18 -0.000550661 -2.16724e-19 -0.000223992 4.56716e-20 0.00122036 1.6271e-19 
819.7 0 3.90309e-18 -0.058383 -4.31684e-20 0.000575576 0.15996 1.06036e-17 -5.69854e-05 -1.86999e-19 0.00527558 1.75717e-19 -0.000715211 -2.80571e-19 1.29035e-19 0.000138359 1.26143e-19 -0.00107525 -8.03096e-20 0.000463217 -1.13008e-19 0.00103218 -0.00114248 8.20485e-22 -0.000413014 -1.92112e-19 0.000501949 2.28498e-18 -0.000563797 -2.12305e-19 -0.000234647 4.87316e-20 0.00121897 1.54474e-19 
820.05 0 4.09412e-18 -0.0610135 -3.29235e-20 0.000562766 0.159102 1.06007e-17 -1.34256e-07 -1.93328e-19 0.00515413 1.63282e-19 -0.000637717 -2.65419e-19 1.34966e-19 4.00314e-05 1.16869e-19 -0.00103976 -7.43916e-20 0.00037581 -1.0386e-19 0.00099808 -0.00111586 1.44015e-20 -0.00047307 -1.83926e-19 0.000531113 2.29695e-18 -0.000577038 -2.13259e-19 -0.000243022 5.10664e-20 0.00121792 1.42363e-19 
820.4 0 4.29555e-18 -0.0635887 -2.78349e-20 0.000552436 0.158142 1.05901e-17 4.64918e-05 -1.80281e-19 0.00503061 1.68553e-19 -0.000552392 -2.5226e-19 1.38663e-19 -4.91893e-05 1.20829e-19 -0.00100718 -7.05137e-20 0.000290797 -1.04966e-19 0.000966466 -0.00108974 2.34853e-20 -0.000530177 -1.84568e-19 0.000558879 2.30464e-18 -0.000590838 -2.21306e-19 -0.000247559 4.65681e-20 0.00121646 1.41354e-19 
820.75 0 4.49094e-18 -0.0661085 -2.07452e-20 0.000544446 0.157081 1.0563e-17 8.01369e-05 -1.8351e-19 0.00490165 1.63282e-19 -0.000461161 -2.36724e-19 1.40021e-19 -0.000129706 1.16421e-19 -0.000977512 -6.36165e-20 0.000211154 -1.01065e-19 0.000935013 -0.0010638 3.87013e-20 -0.000584957 -1.89776e-19 0.000584613 2.30745e-18 -0.000606051 -2.16185e-19 -0.000245811 4.82798e-20 0.0012145 1.24146e-19 
821.1 0 4.67192e-18 -0.0685703 -1.93312e-20 0.000537545 0.155917 1.05215e-17 0.000102371 -1.76685e-19 0.00476708 1.61584e-19 -0.000367773 -2.2068e-19 1.41969e-19 -0.00020405 1.17717e-19 -0.000950415 -4.65952e-20 0.000141848 -1.08748e-19 0.000901847 -0.00103698 4.50302e-20 -0.000638538 -1.91093e-19 0.0006085 2.31711e-18 -0.000624105 -2.15007e-19 -0.000237208 5.37854e-20 0.00121426 1.18914e-19 
821.45 0 4.85489e-18 -0.0709714 -3.20739e-20 0.000530417 0.154647 1.04832e-17 0.000117487 -1.70629e-19 0.00462803 1.45536e-19 -0.000276518 -2.09824e-19 1.40491e-19 -0.000274894 1.20608e-19 -0.000927579 -4.51269e-20 8.55441e-05 -1.08814e-19 0.000867451 -0.00100793 4.63727e-20 -0.000691485 -1.94217e-19 0.000630459 2.33018e-18 -0.00064588 -2.1503e-19 -0.000224331 5.80395e-20 0.00121757 1.16865e-19 
821.8 0 5.02177e-18 -0.0733104 -3.26697e-20 0.000522718 0.153274 1.04335e-17 0.000129355 -1.6597e-19 0.00448471 1.43577e-19 -0.000189182 -1.99212e-19 1.42347e-19 -0.000342787 1.29332e-19 -0.000909617 -3.57673e-20 4.22385e-05 -1.13742e-19 0.000831744 -0.000977401 4.77145e-20 -0.000742647 -1.86261e-19 0.000650879 2.33696e-18 -0.00067001 -2.20053e-19 -0.000209167 6.82053e-20 0.00122376 1.06793e-19 
822.15 0 5.19677e-18 -0.0755868 -4.28303e-20 0.000516227 0.1518 1.03822e-17 0.000141056 -1.59117e-19 0.00433537 1.29529e-19 -0.000103658 -1.91438e-19 1.40629e-19 -0.000407043 1.2602e-19 -0.000896055 -2.7455e-20 1.25994e-05 -1.19164e-19 0.000791205 -0.000946592 5.5048e-20 -0.000791342 -1.81024e-19 0.000671383 2.34089e-18 -0.000694261 -2.34057e-19 -0.000191936 7.06101e-20 0.00123233 9.56284e-20 
822.5 0 5.37688e-18 -0.0778002 -5.09376e-20 0.000513532 0.150232 1.03298e-17 0.00015423 -1.36329e-19 0.00417942 1.1418e-19 -1.76343e-05 -1.83666e-19 1.46717e-19 -0.000467454 1.25563e-19 -0.000888321 -2.19879e-20 -1.81971e-06 -1.26274e-19 0.000742729 -0.000914563 4.96945e-20 -0.000838116 -1.74424e-19 0.000692465 2.3383e-18 -0.000718497 -2.38371e-19 -0.000170888 6.634e-20 0.00124438 8.74007e-20 
822.85 0 5.55257e-18 -0.0799487 -6.15116e-20 0.000515561 0.148572 1.02704e-17 0.000169849 -1.20846e-19 0.00401969 1.06146e-19 6.80069e-05 -1.79172e-19 1.48365e-19 -0.000523557 1.33275e-19 -0.000887162 -1.08409e-20 -3.01064e-07 -1.292e-19 0.000687607 -0.000880436 5.22598e-20 -0.00088271 -1.67664e-19 0.000712952 2.3351e-18 -0.000742976 -2.4729e-19 -0.000142903 6.68483e-20 0.00125969 7.70297e-20 
823.2 0 5.72496e-18 -0.0820304 -6.50462e-20 0.000522199 0.146821 1.02011e-17 0.000189176 -1.03501e-19 0.00385962 1.04579e-19 0.000152326 -1.61553e-19 1.4255e-19 -0.000574623 1.28756e-19 -0.000889336 -3.95199e-21 1.61746e-05 -1.32799e-19 0.000627394 -0.000845174 4.7607e-20 -0.000923998 -1.72912e-19 0.000731001 2.31958e-18 -0.000766863 -2.49845e-19 -0.000106655 7.27805e-20 0.00127607 6.90785e-20 
823.55 0 5.87137e-18 -0.084045 -7.21963e-20 0.000533156 0.14498 1.01246e-17 0.000213169 -9.50982e-20 0.00370128 9.425e-20 0.000236452 -1.56529e-19 1.54258e-19 -0.000620921 1.40782e-19 -0.000890784 -2.40809e-21 4.59837e-05 -1.48324e-19 0.000563645 -0.00081041 5.14147e-20 -0.000961228 -1.74874e-19 0.000745991 2.30101e-18 -0.000790757 -2.5742e-19 -6.31466e-05 7.3231e-20 0.00129101 7.36067e-20 
823.9 0 6.01974e-18 -0.0859917 -7.1944e-20 0.000547224 0.143052 1.00411e-17 0.000243291 -7.76178e-20 0.0035464 8.87764e-20 0.000320811 -1.41821e-19 1.55279e-19 -0.000662739 1.45542e-19 -0.00088937 6.62172e-21 8.68819e-05 -1.53907e-19 0.000501646 -0.000777051 5.84399e-20 -0.000995061 -1.88389e-19 0.000758926 2.2921e-18 -0.000815505 -2.65371e-19 -1.55021e-05 9.27453e-20 0.00130263 6.7415e-20 
824.25 0 6.18957e-18 -0.0878687 -6.58158e-20 0.000562234 0.141039 9.95163e-18 0.000280559 -6.56123e-20 0.00339669 8.45529e-20 0.000405621 -1.32269e-19 1.59762e-19 -0.000696524 1.53808e-19 -0.000884085 5.57674e-21 0.000134487 -1.6238e-19 0.000446162 -0.000744388 6.42253e-20 -0.00102724 -1.84156e-19 0.000770194 2.27633e-18 -0.000840909 -2.65855e-19 3.27002e-05 1.12796e-19 0.00131088 6.94627e-20 
824.6 0 6.32894e-18 -0.0896744 -6.59036e-20 0.000577774 0.138945 9.8587e-18 0.000322595 -6.00296e-20 0.0032508 8.37213e-20 0.000490815 -1.17481e-19 1.65074e-19 -0.000715248 1.57962e-19 -0.000876057 -6.35428e-21 0.000184026 -1.69771e-19 0.00039794 -0.000711329 6.23179e-20 -0.0010589 -1.84874e-19 0.000779553 2.26532e-18 -0.000866685 -2.64702e-19 8.01248e-05 1.26056e-19 0.00131706 5.71968e-20 
824.95 0 6.46808e-18 -0.0914067 -6.24726e-20 0.000595001 0.136773 9.75952e-18 0.000366353 -6.02661e-20 0.00310417 6.83412e-20 0.00057391 -9.86442e-20 1.61909e-19 -0.000715993 1.72173e-19 -0.000867591 2.81442e-21 0.000233453 -1.55244e-19 0.000356794 -0.000678052 6.76767e-20 -0.00108992 -1.75709e-19 0.000786568 2.25128e-18 -0.000892694 -2.71618e-19 0.000127748 1.17886e-19 0.00132097 6.36306e-20 
825.3 0 6.61223e-18 -0.0930636 -6.20843e-20 0.000613573 0.134525 9.65438e-18 0.000412479 -5.44157e-20 0.00295264 6.17673e-20 0.000651866 -7.18423e-20 1.54864e-19 -0.000702975 1.84807e-19 -0.000859077 -1.16232e-20 0.000285327 -1.49089e-19 0.000322277 -0.00064602 7.0848e-20 -0.00111975 -1.71845e-19 0.000790847 2.22017e-18 -0.000918155 -2.8225e-19 0.000177239 1.29958e-19 0.00132115 6.00247e-20 
825.65 0 6.74675e-18 -0.0946446 -5.86792e-20 0.000632495 0.132202 9.5376e-18 0.000465054 -4.4706e-20 0.00279497 5.42547e-20 0.000723771 -5.08902e-20 1.3964e-19 -0.000682666 2.03095e-19 -0.000849876 -2.40254e-20 0.000344939 -1.3383e-19 0.000291929 -0.000615684 7.33258e-20 -0.00114834 -1.70839e-19 0.00079285 2.20586e-18 -0.000942207 -2.86088e-19 0.000228427 1.36818e-19 0.00131789 6.21279e-20 
826 0 6.87098e-18 -0.0961491 -4.9383e-20 0.000651423 0.129806 9.41234e-18 0.00052492 -3.38567e-20 0.00263224 4.63867e-20 0.000790181 -2.79485e-20 1.37096e-19 -0.000658797 2.09438e-19 -0.000840924 -3.05068e-20 0.000414356 -1.18461e-19 0.000263249 -0.000585106 8.0516e-20 -0.00117556 -1.58129e-19 0.000793589 2.19369e-18 -0.000965038 -2.89871e-19 0.000279398 1.31413e-19 0.00131371 5.71424e-20 
826.35 0 6.98469e-18 -0.0975761 -4.69847e-20 0.00067005 0.127339 9.29951e-18 0.000586737 -2.81019e-20 0.00246683 3.53096e-20 0.00085169 -6.40981e-21 1.32842e-19 -0.000629644 2.20792e-19 -0.000833234 -3.76438e-20 0.000490541 -1.11742e-19 0.000234776 -0.000553104 8.86794e-20 -0.00120027 -1.44041e-19 0.000794365 2.17703e-18 -0.000987235 -2.95096e-19 0.000330289 1.3544e-19 0.00131059 5.87639e-20 
826.7 0 7.09487e-18 -0.0989257 -4.15421e-20 0.000689167 0.124804 9.17193e-18 0.000645644 -2.98217e-20 0.002303 3.75981e-20 0.00091015 7.90287e-21 1.27847e-19 -0.000591664 2.27936e-19 -0.000826718 -4.72022e-20 0.000570543 -1.03214e-19 0.00020468 -0.000520008 9.57173e-20 -0.00122089 -1.42073e-19 0.000796322 2.16495e-18 -0.00100896 -3.05337e-19 0.000383211 1.40418e-19 0.00130906 5.74613e-20 
827.05 0 7.20451e-18 -0.1002 -2.97335e-20 0.000709708 0.122203 9.02322e-18 0.000703206 -2.22025e-20 0.0021453 2.77811e-20 0.00096978 2.83576e-20 1.28653e-19 -0.00054643 2.38718e-19 -0.000822197 -5.8724e-20 0.000653164 -8.9054e-20 0.000170627 -0.00048568 9.58863e-20 -0.00123668 -1.42402e-19 0.000800177 2.15038e-18 -0.00102986 -3.13164e-19 0.000438025 1.44248e-19 0.00130806 5.9119e-20 
827.4 0 7.29384e-18 -0.101399 -2.86038e-20 0.000730972 0.11954 8.87918e-18 0.00076467 -2.63252e-20 0.00199495 1.78039e-20 0.0010329 5.04305e-20 1.30324e-19 -0.000499393 2.48057e-19 -0.000819936 -7.08317e-20 0.00073571 -7.83539e-20 0.000131162 -0.000449707 9.22684e-20 -0.00124805 -1.34608e-19 0.000806108 2.12546e-18 -0.00105039 -3.14909e-19 0.000491706 1.48578e-19 0.0013062 5.79447e-20 
827.75 0 7.3888e-18 -0.10252 -3.00878e-20 0.000751771 0.116812 8.73039e-18 0.000835445 -1.73932e-20 0.00185078 1.15065e-20 0.00109549 6.75524e-20 1.31234e-19 -0.000453807 2.4523e-19 -0.000818709 -7.99369e-20 0.000814293 -7.11582e-20 8.87137e-05 -0.000412271 8.57295e-20 -0.00125762 -1.34909e-19 0.000812053 2.09905e-18 -0.00107087 -3.08513e-19 0.000542028 1.62223e-19 0.00130304 5.04657e-20 
828.1 0 7.47033e-18 -0.103567 -3.15224e-20 0.00077234 0.114023 8.57991e-18 0.000918643 -1.75353e-20 0.00171165 6.57845e-21 0.00115197 9.49751e-20 1.29932e-19 -0.000410386 2.52759e-19 -0.000814846 -8.15101e-20 0.000884952 -6.52956e-20 4.71479e-05 -0.000372885 9.97302e-20 -0.00126837 -1.30042e-19 0.00081494 2.07623e-18 -0.00108993 -3.03037e-19 0.000589813 1.74273e-19 0.00129857 3.67679e-20 
828.45 0 7.56006e-18 -0.104536 -1.93941e-20 0.000793094 0.111183 8.42079e-18 0.00101337 -7.68103e-21 0.00157472 8.04478e-21 0.00119902 1.08366e-19 1.31403e-19 -0.000371452 2.56647e-19 -0.000803536 -9.42351e-20 0.000945425 -6.61186e-20 8.10623e-06 -0.00033116 1.02689e-19 -0.00128117 -1.29633e-19 0.000813781 2.04043e-18 -0.00110697 -3.08664e-19 0.00063652 1.82874e-19 0.00129331 1.82251e-20 
828.8 0 7.64647e-18 -0.105426 -2.1012e-20 0.000813003 0.108297 8.25634e-18 0.0011155 4.87837e-21 0.00143743 3.62873e-21 0.00123472 1.17061e-19 1.35014e-19 -0.000340305 2.64134e-19 -0.000784068 -1.12253e-19 0.00099618 -5.719e-20 -2.71992e-05 -0.000288102 1.00874e-19 -0.00129588 -1.27319e-19 0.000809667 2.01959e-18 -0.00112262 -3.138e-19 0.000681314 1.93576e-19 0.00128886 2.02582e-20 
829.15 0 7.72533e-18 -0.106234 -2.98124e-20 0.000830608 0.105363 8.08145e-18 0.00121922 3.76547e-21 0.00130094 -2.09292e-21 0.00125996 1.29552e-19 1.34273e-19 -0.000315233 2.72803e-19 -0.000760821 -1.21698e-19 0.00103968 -4.59622e-20 -5.64983e-05 -0.000246126 9.94026e-20 -0.00131195 -1.23669e-19 0.000803839 1.99242e-18 -0.00113733 -3.21959e-19 0.000723574 2.10826e-19 0.00128569 1.61523e-20 
829.5 0 7.79883e-18 -0.106961 -3.76352e-20 0.000846345 0.102382 7.90074e-18 0.00132093 1.80129e-20 0.00116619 -1.40517e-20 0.0012786 1.42649e-19 1.38083e-19 -0.000288436 2.8174e-19 -0.000737282 -1.23503e-19 0.00107953 -3.51675e-20 -7.85432e-05 -0.000207115 9.81136e-20 -0.00132794 -1.17578e-19 0.000796508 1.97168e-18 -0.00115103 -3.20708e-19 0.000764521 2.15716e-19 0.00128202 4.96603e-21 
829.85 0 7.85795e-18 -0.107609 -3.79906e-20 0.00086241 0.0993613 7.72249e-18 0.00142013 2.43204e-20 0.00103234 -2.74198e-20 0.00129222 1.51393e-19 1.33378e-19 -0.000252628 2.8467e-19 -0.000712795 -1.48292e-19 0.00111782 -3.20952e-20 -9.52637e-05 -0.000171266 9.48784e-20 -0.00134339 -1.02951e-19 0.000788306 1.94169e-18 -0.00116357 -3.19515e-19 0.000804716 2.17788e-19 0.00127548 5.26514e-21 
830.2 0 7.91225e-18 -0.108175 -3.10892e-20 0.000879456 0.096302 7.53988e-18 0.00151534 1.78159e-20 0.000900551 -3.71458e-20 0.00129831 1.47585e-19 1.31466e-19 -0.000206593 2.76958e-19 -0.000685619 -1.64748e-19 0.00115426 -2.68839e-20 -0.00011002 -0.000137639 1.02705e-19 -0.00135845 -9.77038e-20 0.0007801 1.92243e-18 -0.001174 -3.25106e-19 0.000843489 2.21889e-19 0.00126603 -1.96551e-21 
830.55 0 7.95844e-18 -0.108662 -2.7487e-20 0.000895879 0.0932044 7.34036e-18 0.00160281 2.38002e-20 0.000772442 -3.5536e-20 0.00129531 1.50497e-19 1.21748e-19 -0.000155722 2.78242e-19 -0.000658163 -1.76329e-19 0.00118928 -1.91133e-20 -0.000126993 -0.000105813 9.76235e-20 -0.00137233 -8.20191e-20 0.000771038 1.89285e-18 -0.00118021 -3.25525e-19 0.000881171 2.18405e-19 0.00125564 6.67809e-22 
830.9 0 8.00443e-18 -0.10907 -2.43e-20 0.000908845 0.0900713 7.14768e-18 0.00168116 3.71167e-20 0.000647444 -4.56022e-20 0.00128574 1.54517e-19 1.20579e-19 -0.000108908 2.62109e-19 -0.000636098 -1.86455e-19 0.00122461 -2.9494e-20 -0.000149435 -7.59685e-05 1.01115e-19 -0.00138399 -7.3486e-20 0.000759454 1.86807e-18 -0.00118155 -3.35027e-19 0.000919389 2.18809e-19 0.00124529 -4.81137e-21 
831.25 0 8.04264e-18 -0.109402 -2.41122e-20 0.000915764 0.0869066 6.94763e-18 0.00175374 4.52484e-20 0.000523212 -5.55425e-20 0.00127375 1.58424e-19 1.22593e-19 -7.00509e-05 2.57507e-19 -0.000623177 -2.00742e-19 0.00126112 -1.97286e-20 -0.00017626 -4.84028e-05 1.00767e-19 -0.0013934 -5.88911e-20 0.000744223 1.8384e-18 -0.00117996 -3.61631e-19 0.000959081 2.12888e-19 0.00123424 -1.08091e-20 
831.6 0 8.08366e-18 -0.109658 -2.41381e-20 0.000917073 0.0837133 6.73849e-18 0.001825 5.68774e-20 0.000399199 -6.33298e-20 0.00126111 1.62332e-19 1.21857e-19 -3.49952e-05 2.63407e-19 -0.000616474 -2.20631e-19 0.00129689 -1.87817e-20 -0.000203051 -2.35501e-05 9.99095e-20 -0.00140174 -5.46192e-20 0.000724759 1.81554e-18 -0.00117744 -3.77605e-19 0.000998685 2.1168e-19 0.00122046 -2.30529e-20 
831.95 0 8.12174e-18 -0.109837 -2.40471e-20 0.000915607 0.0804929 6.52955e-18 0.00189679 5.91929e-20 0.00027747 -6.73949e-20 0.00124545 1.74766e-19 1.2606e-19 6.29063e-07 2.62963e-19 -0.00060877 -2.29298e-19 0.00132798 -2.26012e-20 -0.000226185 -1.22922e-07 1.0006e-19 -0.00140832 -3.65964e-20 0.000701684 1.77867e-18 -0.00117457 -3.84702e-19 0.00103699 2.04115e-19 0.00120283 -3.22903e-20 
832.3 0 8.14215e-18 -0.109937 -2.53129e-20 0.000912403 0.0772444 6.31134e-18 0.00196782 5.70508e-20 0.000157274 -7.3441e-20 0.00122251 1.87324e-19 1.27388e-19 3.53469e-05 2.62262e-19 -0.000594354 -2.48853e-19 0.00135315 -2.71509e-20 -0.000244226 2.45179e-05 1.1517e-19 -0.00141126 -2.47788e-20 0.000676163 1.7472e-18 -0.00117122 -3.86263e-19 0.00107429 1.96592e-19 0.00118177 -5.20039e-20 
832.65 0 8.15966e-18 -0.109957 -1.00794e-20 0.000905669 0.0739701 6.09287e-18 0.00203538 6.0142e-20 3.56135e-05 -8.55638e-20 0.001191 1.92828e-19 1.24838e-19 6.50041e-05 2.58727e-19 -0.000570869 -2.55947e-19 0.00137462 -2.03855e-20 -0.000257477 5.07222e-05 1.19877e-19 -0.00141055 -2.94374e-20 0.000649098 1.72308e-18 -0.00116664 -3.79981e-19 0.00111108 1.96169e-19 0.00115828 -6.43269e-20 
833 0 8.18202e-18 -0.109898 -4.31101e-21 0.000894092 0.0706752 5.86532e-18 0.00209808 5.5472e-20 -8.81484e-05 -9.1199e-20 0.0011543 2.13835e-19 1.21102e-19 8.90558e-05 2.57088e-19 -0.000540043 -2.53549e-19 0.00139647 -6.44995e-21 -0.00026779 7.66318e-05 1.24408e-19 -0.00140592 -3.84999e-20 0.000621744 1.68687e-18 -0.00116037 -3.80647e-19 0.00114826 1.94224e-19 0.00113333 -7.33518e-20 
833.35 0 8.1917e-18 -0.10976 -1.24521e-20 0.000878828 0.0673656 5.64311e-18 0.00215577 6.45172e-20 -0.000212943 -9.19107e-20 0.00111674 2.21519e-19 1.15082e-19 0.000111704 2.5121e-19 -0.000506765 -2.59411e-19 0.0014207 7.75014e-22 -0.000275561 0.000101412 1.2887e-19 -0.00139561 -2.99669e-20 0.000596017 1.6471e-18 -0.00115439 -3.74541e-19 0.00118542 1.92608e-19 0.0011064 -9.07577e-20 
833.7 0 8.2016e-18 -0.109545 -1.7484e-20 0.000863003 0.0640479 5.41135e-18 0.0022085 7.03413e-20 -0.00033728 -9.39031e-20 0.00107865 2.35151e-19 1.13518e-19 0.000136636 2.5344e-19 -0.000476867 -2.56729e-19 0.00144366 6.70941e-21 -0.000278772 0.000125787 1.35221e-19 -0.00137943 -2.66035e-20 0.000574119 1.59111e-18 -0.00115051 -3.82547e-19 0.00122061 1.87268e-19 0.00107703 -9.96775e-20 
834.05 0 8.19692e-18 -0.109255 -1.88376e-20 0.000848353 0.0607282 5.18886e-18 0.0022576 7.28542e-20 -0.000460067 -1.18107e-19 0.00103776 2.51472e-19 1.21132e-19 0.000161294 2.48824e-19 -0.000457703 -2.50548e-19 0.00145909 2.46018e-20 -0.00027698 0.000151037 1.35555e-19 -0.00135971 -2.11675e-20 0.000557189 1.54231e-18 -0.00114739 -3.91209e-19 0.00125261 1.78206e-19 0.00104625 -1.24375e-19 
834.4 0 8.18581e-18 -0.108888 -2.17306e-20 0.000833049 0.0574088 4.96378e-18 0.00230581 8.594e-20 -0.000581853 -1.23925e-19 0.000996349 2.65405e-19 1.26147e-19 0.000181132 2.35358e-19 -0.000452352 -2.42913e-19 0.00146173 3.33322e-20 -0.000271864 0.000177681 1.50852e-19 -0.00133954 -2.86657e-22 0.000545752 1.50319e-18 -0.0011424 -4.00324e-19 0.00128115 1.69779e-19 0.00101404 -1.44707e-19 
834.75 0 8.16301e-18 -0.108444 -3.32052e-20 0.000814692 0.0540881 4.72973e-18 0.00235631 9.18845e-20 -0.000704978 -1.3565e-19 0.000959943 2.93826e-19 1.23646e-19 0.00019657 2.30618e-19 -0.00045552 -2.2744e-19 0.00145126 3.84073e-20 -0.000265544 0.000205989 1.54303e-19 -0.00131954 3.9017e-21 0.000540879 1.45208e-18 -0.00113359 -3.98529e-19 0.00130618 1.66697e-19 0.000979946 -1.57516e-19 
835.1 0 8.14811e-18 -0.107924 -4.1509e-20 0.000792065 0.0507651 4.50407e-18 0.0024111 1.02493e-19 -0.000831125 -1.47531e-19 0.000930374 3.17278e-19 1.233e-19 0.00020949 2.2379e-19 -0.000461516 -2.23609e-19 0.00143349 4.12209e-20 -0.000261965 0.000235993 1.61235e-19 -0.00129847 2.7926e-20 0.000543091 1.41065e-18 -0.00112053 -4.0396e-19 0.00132707 1.64251e-19 0.000944791 -1.79003e-19 
835.45 0 8.12293e-18 -0.107331 -3.84306e-20 0.000764546 0.0474438 4.27333e-18 0.00247266 1.15636e-19 -0.000961533 -1.64594e-19 0.000906109 3.45804e-19 1.08604e-19 0.000219401 2.19765e-19 -0.000469488 -2.20797e-19 0.00141484 4.91503e-20 -0.000263919 0.00026702 1.64503e-19 -0.00127598 4.37019e-20 0.000550172 1.37572e-18 -0.00110597 -4.04682e-19 0.00134372 1.73161e-19 0.000910249 -1.94922e-19 
835.8 0 8.11e-18 -0.106667 -3.24579e-20 0.000733278 0.0441307 4.04242e-18 0.00254261 1.29788e-19 -0.00109926 -1.80949e-19 0.000886119 3.65337e-19 1.0024e-19 0.000224223 2.17981e-19 -0.000479981 -2.1229e-19 0.00139708 5.81873e-20 -0.000268392 0.000299671 1.68615e-19 -0.00125325 5.60576e-20 0.000558408 1.34005e-18 -0.00109226 -3.91303e-19 0.00135622 1.8077e-19 0.0008772 -2.17018e-19 
836.15 0 8.08242e-18 -0.10593 -3.18481e-20 0.000699816 0.0408287 3.82749e-18 0.00261969 1.3386e-19 -0.00124799 -1.97177e-19 0.000869716 3.84488e-19 1.00637e-19 0.000222222 2.10762e-19 -0.00049078 -2.12235e-19 0.00137745 5.68877e-20 -0.000271421 0.000334277 1.78582e-19 -0.00123129 7.54932e-20 0.000565262 1.31099e-18 -0.00107894 -3.7868e-19 0.00136436 1.9334e-19 0.000845462 -2.33312e-19 
836.5 0 8.03699e-18 -0.105119 -2.36893e-20 0.000664409 0.0375356 3.60032e-18 0.00270204 1.42135e-19 -0.00140893 -2.16504e-19 0.000855436 4.13691e-19 9.89243e-20 0.000212405 2.09556e-19 -0.000499639 -2.08397e-19 0.00135247 6.91141e-20 -0.000272386 0.000369311 1.7827e-19 -0.001211 8.54021e-20 0.000569212 1.26256e-18 -0.00106545 -3.69594e-19 0.00136871 1.95007e-19 0.000814995 -2.61891e-19 
836.85 0 7.98142e-18 -0.104236 -7.09525e-21 0.000627009 0.0342506 3.37004e-18 0.0027875 1.47264e-19 -0.00157895 -2.26676e-19 0.000842673 4.34289e-19 9.67535e-20 0.000194613 2.10245e-19 -0.000505348 -2.10686e-19 0.00132033 6.71433e-20 -0.000272212 0.000403644 1.69649e-19 -0.0011938 8.45134e-20 0.000569652 1.21757e-18 -0.0010519 -3.62039e-19 0.00137124 1.9685e-19 0.000785058 -2.76036e-19 
837.2 0 7.93276e-18 -0.103283 3.77774e-21 0.000587599 0.0309773 3.12668e-18 0.0028731 1.52024e-19 -0.00175479 -2.42602e-19 0.000829874 4.57992e-19 9.91853e-20 0.000173739 2.02071e-19 -0.000506094 -2.05747e-19 0.00128216 6.64126e-20 -0.000271943 0.000438168 1.71282e-19 -0.00117995 8.62369e-20 0.000567257 1.17696e-18 -0.00103774 -3.6576e-19 0.00137326 1.83459e-19 0.000755027 -2.8434e-19 
837.55 0 7.86996e-18 -0.10226 8.12335e-21 0.000546839 0.0277202 2.88098e-18 0.00295718 1.54401e-19 -0.0019366 -2.53835e-19 0.000812379 4.74654e-19 1.11278e-19 0.000156786 1.78632e-19 -0.000501366 -2.04132e-19 0.0012392 6.47745e-20 -0.000272918 0.000473898 1.72859e-19 -0.00116992 7.85953e-20 0.000561693 1.12851e-18 -0.00102181 -3.55922e-19 0.00137381 1.73522e-19 0.00072527 -2.95359e-19 
837.9 0 7.80522e-18 -0.10117 1.62266e-20 0.000505598 0.0244829 2.64403e-18 0.00304215 1.64404e-19 -0.00212442 -2.77682e-19 0.000788325 4.80691e-19 1.1219e-19 0.000145535 1.60991e-19 -0.000494133 -2.05661e-19 0.00118846 5.7209e-20 -0.000275591 0.000510217 1.75967e-19 -0.00116411 7.68201e-20 0.000552259 1.07216e-18 -0.00100501 -3.57139e-19 0.00137096 1.74398e-19 0.000697586 -3.09565e-19 
838.25 0 7.74067e-18 -0.100017 2.72558e-20 0.000464433 0.021271 2.40432e-18 0.00313056 1.73323e-19 -0.00231672 -3.02284e-19 0.000759669 4.9277e-19 1.09029e-19 0.000138305 1.4709e-19 -0.000489469 -1.93385e-19 0.00112431 5.23137e-20 -0.000277614 0.000545868 1.6887e-19 -0.00116079 7.53489e-20 0.000540596 1.02142e-18 -0.000989372 -3.55756e-19 0.00136387 1.60592e-19 0.000673522 -3.28729e-19 
838.6 0 7.67317e-18 -0.0988029 2.66417e-20 0.000423112 0.0180916 2.15306e-18 0.00322011 1.82635e-19 -0.00251416 -3.20748e-19 0.000727425 5.09342e-19 1.02392e-19 0.000132815 1.45725e-19 -0.000489829 -1.83341e-19 0.00104528 4.85539e-20 -0.000276576 0.000580596 1.58575e-19 -0.00115877 7.5668e-20 0.000528261 9.69052e-19 -0.000975427 -3.51995e-19 0.00135372 1.64109e-19 0.000653454 -3.33706e-19 
838.95 0 7.60359e-18 -0.0975306 2.23187e-20 0.000379992 0.0149492 1.89947e-18 0.00330667 1.868e-19 -0.00271804 -3.38977e-19 0.000690821 5.26779e-19 9.80021e-20 0.000125702 1.35473e-19 -0.00049521 -1.65885e-19 0.000956131 5.13355e-20 -0.000271237 0.000614853 1.52805e-19 -0.00115994 8.37777e-20 0.00051624 9.31526e-19 -0.000963162 -3.46681e-19 0.0013424 1.55673e-19 0.000637115 -3.48611e-19 
839.3 0 7.52202e-18 -0.0962013 2.59201e-20 0.000333015 0.0118459 1.65091e-18 0.00338774 1.95172e-19 -0.00292551 -3.4859e-19 0.000649954 5.41665e-19 9.64159e-20 0.000114549 1.29073e-19 -0.000504629 -1.50766e-19 0.000863731 5.43521e-20 -0.000263397 0.000648429 1.57467e-19 -0.00116584 8.67622e-20 0.000505941 8.90026e-19 -0.000951899 -3.47454e-19 0.00133153 1.54686e-19 0.000622689 -3.59448e-19 
839.65 0 7.43281e-18 -0.0948154 2.78125e-20 0.000281831 0.00878338 1.41555e-18 0.00346303 2.14459e-19 -0.00313179 -3.56691e-19 0.000608244 5.50715e-19 9.92962e-20 9.89749e-05 1.16661e-19 -0.000514451 -1.27266e-19 0.000771308 6.1774e-20 -0.000259463 0.000680108 1.59365e-19 -0.00117539 8.8342e-20 0.000498249 8.42265e-19 -0.000940841 -3.45363e-19 0.00132133 1.51583e-19 0.000607641 -3.70197e-19 
840 0 7.33719e-18 -0.0933723 2.38324e-20 0.000228102 0.00576157 1.17896e-18 0.00353304 2.26768e-19 -0.0033339 -3.56061e-19 0.000570292 5.63653e-19 9.41739e-20 7.70473e-05 1.1658e-19 -0.000519715 -1.11228e-19 0.000676502 7.7409e-20 -0.000264211 0.000709468 1.63698e-19 -0.0011875 9.72513e-20 0.000493443 7.96403e-19 -0.00093 -3.51749e-19 0.00130999 1.48917e-19 0.000591054 -3.74481e-19 
840.35 0 7.23299e-18 -0.0918741 2.29906e-20 0.000173496 0.00278059 9.31998e-19 0.00359644 2.50069e-19 -0.00353018 -3.67408e-19 0.000537548 5.83404e-19 8.96013e-20 4.65422e-05 1.13134e-19 -0.000517351 -9.23372e-20 0.00057508 7.85907e-20 -0.000275937 0.00073665 1.48835e-19 -0.00120183 8.80844e-20 0.000491102 7.54822e-19 -0.000918347 -3.51603e-19 0.00129569 1.47844e-19 0.00057385 -3.93527e-19 
840.7 0 7.12613e-18 -0.0903265 2.05384e-20 0.000120381 -0.000155232 6.86305e-19 0.0036493 2.66694e-19 -0.00371926 -3.87934e-19 0.000509189 5.9482e-19 7.99807e-20 1.04312e-05 1.14319e-19 -0.000508197 -7.69025e-20 0.000466191 8.54042e-20 -0.000289846 0.000761488 1.51531e-19 -0.00121726 8.31741e-20 0.000489398 7.13922e-19 -0.000904679 -3.46694e-19 0.00127885 1.34363e-19 0.00055793 -4.2131e-19 
841.05 0 7.02312e-18 -0.0887342 1.87021e-20 7.14891e-05 -0.00303782 4.53181e-19 0.00368785 2.88263e-19 -0.00390181 -4.00395e-19 0.000484402 6.04672e-19 7.21472e-20 -2.54716e-05 1.23845e-19 -0.000498008 -6.2424e-20 0.000354655 9.30842e-20 -0.000303211 0.00078321 1.5377e-19 -0.00123287 8.23093e-20 0.00048626 6.70372e-19 -0.000889267 -3.388e-19 0.00126187 1.28757e-19 0.000544543 -4.40272e-19 
841.4 0 6.90429e-18 -0.0870971 2.20503e-20 2.78655e-05 -0.00586243 2.31933e-19 0.00371192 2.99673e-19 -0.00408023 -4.2718e-19 0.000463657 6.09453e-19 6.8624e-20 -5.75337e-05 1.21147e-19 -0.00049184 -5.47771e-20 0.000247246 1.04552e-19 -0.000315786 0.000801271 1.67597e-19 -0.00124811 7.12021e-20 0.000480623 6.30999e-19 -0.000873405 -3.2693e-19 0.00124581 1.35244e-19 0.000532529 -4.61204e-19 
841.75 0 6.78032e-18 -0.085413 2.77842e-20 -1.19429e-05 -0.00863085 3.11731e-21 0.00372151 3.16155e-19 -0.00425588 -4.3668e-19 0.000448213 6.19265e-19 6.93153e-20 -8.55424e-05 1.29129e-19 -0.000486692 -5.25786e-20 0.000146012 1.11452e-19 -0.000326791 0.000816861 1.65804e-19 -0.00126285 6.67974e-20 0.000473507 5.88946e-19 -0.000858934 -3.05487e-19 0.00122933 1.37702e-19 0.000519332 -4.6927e-19 
842.1 0 6.65431e-18 -0.0836811 3.54917e-20 -5.01782e-05 -0.011348 -2.26246e-19 0.00371534 3.27426e-19 -0.00442644 -4.58194e-19 0.000437375 6.31726e-19 5.60258e-20 -0.000109378 1.31369e-19 -0.000475288 -4.42458e-20 4.90433e-05 1.15189e-19 -0.000333327 0.000831951 1.61475e-19 -0.00127777 5.29569e-20 0.000466014 5.51071e-19 -0.000846964 -2.94297e-19 0.00121097 1.39944e-19 0.00050403 -4.76627e-19 
842.45 0 6.51751e-18 -0.0819023 4.17681e-20 -8.73993e-05 -0.014018 -4.5922e-19 0.00369447 3.41702e-19 -0.00458804 -4.63562e-19 0.000429016 6.35515e-19 5.34531e-20 -0.000127123 1.28126e-19 -0.000455521 -3.8163e-20 -4.4761e-05 1.16131e-19 -0.000334153 0.000846627 1.61299e-19 -0.00129291 4.38022e-20 0.000458236 4.98119e-19 -0.000836373 -2.87676e-19 0.00119054 1.42025e-19 0.000487828 -4.8508e-19 
842.8 0 6.3714e-18 -0.080081 5.24118e-20 -0.00012364 -0.0166411 -7.04224e-19 0.00366335 3.44047e-19 -0.00473947 -4.65479e-19 0.000421705 6.4845e-19 4.43963e-20 -0.000135055 1.36986e-19 -0.000430423 -3.17094e-20 -0.000134733 1.06752e-19 -0.000331883 0.000859928 1.54953e-19 -0.00130775 3.7729e-20 0.000450411 4.53583e-19 -0.000826669 -2.78502e-19 0.00116892 1.37842e-19 0.000471417 -4.98153e-19 
843.15 0 6.23581e-18 -0.0782224 6.11676e-20 -0.000158176 -0.0192113 -9.34025e-19 0.00362653 3.44077e-19 -0.00488198 -4.71794e-19 0.000414566 6.59177e-19 3.82351e-20 -0.000132019 1.30148e-19 -0.000402261 -2.73797e-20 -0.000219117 1.01915e-19 -0.000328862 0.000871226 1.51569e-19 -0.00132314 2.29287e-20 0.000442899 4.06509e-19 -0.000818607 -2.78976e-19 0.0011475 1.37239e-19 0.000454218 -4.959e-19 
843.5 0 6.08768e-18 -0.0763284 5.84714e-20 -0.000190422 -0.0217229 -1.15651e-18 0.00358692 3.63807e-19 -0.00501729 -4.82136e-19 0.000407609 6.58836e-19 3.43901e-20 -0.000125025 1.27645e-19 -0.000370979 -2.5766e-20 -0.000296528 1.0242e-19 -0.000327289 0.000880197 1.52368e-19 -0.00134031 2.25448e-20 0.000435796 3.663e-19 -0.000811231 -2.70028e-19 0.0011268 1.40754e-19 0.000434996 -5.11565e-19 
843.85 0 5.92863e-18 -0.0743989 4.96971e-20 -0.000221629 -0.0241762 -1.3839e-18 0.00354392 3.71582e-19 -0.0051483 -4.85472e-19 0.000401946 6.53667e-19 1.67357e-20 -0.000120194 1.30513e-19 -0.000336539 -2.0324e-20 -0.000369283 9.847e-20 -0.000329433 0.000886239 1.46363e-19 -0.0013594 2.89772e-20 0.000429384 3.21903e-19 -0.000803071 -2.60316e-19 0.00110565 1.40391e-19 0.000413352 -5.08639e-19 
844.2 0 5.78756e-18 -0.0724353 4.50582e-20 -0.000251836 -0.0265713 -1.61359e-18 0.00349543 3.7975e-19 -0.00527788 -4.94735e-19 0.000398198 6.56702e-19 -5.72942e-21 -0.000115574 1.32571e-19 -0.000301911 -2.1377e-20 -0.000442648 9.97212e-20 -0.000334522 0.000888413 1.4572e-19 -0.00137963 3.58888e-20 0.000423744 2.8237e-19 -0.000793142 -2.51321e-19 0.00108303 1.40819e-19 0.000390346 -5.05604e-19 
844.55 0 5.64998e-18 -0.0704378 4.4678e-20 -0.00028002 -0.0289069 -1.8268e-18 0.0034389 3.85446e-19 -0.00540445 -4.91841e-19 0.000395879 6.5568e-19 -2.0195e-20 -0.000110251 1.47279e-19 -0.000271558 -3.05931e-20 -0.000518423 8.93889e-20 -0.000340602 0.000886956 1.50032e-19 -0.00139948 3.80631e-20 0.00041884 2.32772e-19 -0.000780966 -2.35029e-19 0.00105901 1.38678e-19 0.000365686 -5.13393e-19 
844.9 0 5.5054e-18 -0.0684071 4.59485e-20 -0.000307365 -0.0311836 -2.03877e-18 0.00337028 4.05831e-19 -0.00552352 -4.95498e-19 0.000393321 6.62171e-19 -3.12545e-20 -0.000107145 1.60465e-19 -0.000246043 -3.60003e-20 -0.000594732 7.78074e-20 -0.000345735 0.000881949 1.48707e-19 -0.00141655 4.4599e-20 0.000414112 1.9475e-19 -0.000767246 -2.21406e-19 0.0010337 1.38891e-19 0.000338407 -5.08637e-19 
845.25 0 5.34347e-18 -0.0663465 4.38585e-20 -0.000334733 -0.0334018 -2.24709e-18 0.00328738 4.11544e-19 -0.00563231 -4.99011e-19 0.000389011 6.62281e-19 -4.51119e-20 -0.000108171 1.55866e-19 -0.000223151 -2.73866e-20 -0.00066938 6.85709e-20 -0.000346798 0.000873332 1.38746e-19 -0.00142874 6.22242e-20 0.000408483 1.47522e-19 -0.000752418 -1.98032e-19 0.00100736 1.28855e-19 0.000309762 -5.08413e-19 
845.6 0 5.17514e-18 -0.0642591 5.11597e-20 -0.000360512 -0.0355607 -2.44259e-18 0.00319145 4.25575e-19 -0.00573028 -5.17557e-19 0.000382236 6.64251e-19 -5.7392e-20 -0.000112795 1.55294e-19 -0.000200735 -1.82118e-20 -0.000739794 5.50519e-20 -0.00034182 0.000862382 1.35975e-19 -0.00143623 5.56305e-20 0.000401353 1.09413e-19 -0.000736884 -1.93593e-19 0.000978798 1.12965e-19 0.000281262 -5.02424e-19 
845.95 0 4.99721e-18 -0.0621449 6.1647e-20 -0.00038167 -0.0376606 -2.62646e-18 0.00308456 4.20466e-19 -0.00581849 -5.33224e-19 0.000373434 6.55829e-19 -6.53554e-20 -0.000118714 1.53714e-19 -0.000177424 -1.87429e-20 -0.000804077 4.31201e-20 -0.000330195 0.000850341 1.26499e-19 -0.00143971 6.02904e-20 0.000392224 5.85048e-20 -0.00072244 -1.82293e-19 0.000946117 1.07564e-19 0.000253442 -4.95182e-19 
846.3 0 4.8204e-18 -0.0600043 6.18769e-20 -0.000396823 -0.0397049 -2.80644e-18 0.00296879 4.19645e-19 -0.0058985 -5.28988e-19 0.000363545 6.4878e-19 -8.27272e-20 -0.000124202 1.60061e-19 -0.000153719 -2.63794e-20 -0.000861863 2.92515e-20 -0.000312325 0.000836221 1.13758e-19 -0.00143925 5.93224e-20 0.000380243 1.2095e-20 -0.000709741 -1.62475e-19 0.000909217 1.00926e-19 0.00022528 -4.9538e-19 
846.65 0 4.64995e-18 -0.0578421 6.00621e-20 -0.000407289 -0.0416951 -2.979e-18 0.00284635 4.01513e-19 -0.00597105 -5.36822e-19 0.000352375 6.3655e-19 -8.32602e-20 -0.000127224 1.4814e-19 -0.000130135 -3.62314e-20 -0.00091459 2.17445e-20 -0.000290784 0.000819981 9.2247e-20 -0.00143522 4.57762e-20 0.000365226 -2.34929e-20 -0.000698445 -1.28268e-19 0.000870315 9.17946e-20 0.000193134 -4.85465e-19 
847 0 4.47707e-18 -0.0556646 5.83147e-20 -0.000414805 -0.0436266 -3.15656e-18 0.00271878 3.93721e-19 -0.00603452 -5.36177e-19 0.000341114 6.25592e-19 -9.381e-20 -0.000127375 1.40966e-19 -0.000105698 -3.94567e-20 -0.000964137 1.78551e-20 -0.000267839 0.000803862 7.76706e-20 -0.00142803 4.09209e-20 0.000347992 -7.82823e-20 -0.000688304 -1.03647e-19 0.000832945 8.68857e-20 0.000154892 -4.79864e-19 
847.35 0 4.30294e-18 -0.0534746 5.23009e-20 -0.000420078 -0.0454954 -3.3254e-18 0.00258882 3.74948e-19 -0.00608653 -5.41867e-19 0.000331584 6.26085e-19 -1.05716e-19 -0.00012787 1.32495e-19 -8.21167e-05 -3.60415e-20 -0.00101328 1.51265e-20 -0.000244637 0.000789337 7.88376e-20 -0.00141713 3.71273e-20 0.000330693 -1.20727e-19 -0.000678775 -7.52987e-20 0.000799064 7.15396e-20 0.000112439 -4.74577e-19 
847.7 0 4.12521e-18 -0.0512724 5.25436e-20 -0.000421504 -0.0473027 -3.49322e-18 0.00245991 3.59634e-19 -0.00612701 -5.47674e-19 0.000321517 6.25459e-19 -1.18543e-19 -0.000131701 1.18078e-19 -6.26031e-05 -2.57232e-20 -0.00106488 1.71311e-20 -0.000222008 0.000777061 6.97069e-20 -0.00140252 3.23073e-20 0.000314555 -1.57229e-19 -0.000669087 -4.81673e-20 0.00076807 6.91455e-20 6.7646e-05 -4.67208e-19 
848.05 0 3.95302e-18 -0.0490578 4.55588e-20 -0.000417972 -0.0490521 -3.65904e-18 0.0023334 3.51046e-19 -0.00615792 -5.6323e-19 0.000308114 6.21907e-19 -1.18293e-19 -0.00013949 1.1837e-19 -4.85316e-05 -2.33297e-20 -0.00112051 2.61039e-20 -0.000200593 0.000767314 5.68493e-20 -0.00138577 2.67042e-20 0.000297967 -2.0156e-19 -0.000658802 -3.82292e-20 0.000737501 6.63444e-20 2.17803e-05 -4.63841e-19 
848.4 0 3.77022e-18 -0.0468317 3.87065e-20 -0.000411239 -0.0507451 -3.82183e-18 0.00220939 3.34082e-19 -0.00618002 -5.76646e-19 0.000292916 6.04707e-19 -1.27867e-19 -0.000149605 1.10179e-19 -3.88002e-05 -2.25471e-20 -0.00118109 3.14318e-20 -0.000180004 0.000759425 5.33406e-20 -0.00136665 1.97394e-20 0.000280433 -2.30558e-19 -0.000647658 -2.34337e-20 0.000704724 4.83246e-20 -2.57984e-05 -4.6743e-19 
848.75 0 3.58548e-18 -0.0445953 2.34295e-20 -0.000403452 -0.0523807 -3.98715e-18 0.00208801 3.25157e-19 -0.00619169 -5.91152e-19 0.000277249 5.92828e-19 -1.2637e-19 -0.000158974 1.03413e-19 -3.07842e-05 -2.50001e-20 -0.00124681 3.33425e-20 -0.000159342 0.000752424 3.93185e-20 -0.00134259 2.86229e-20 0.000264078 -2.57431e-19 -0.000634429 -3.62561e-21 0.000667485 3.20248e-20 -7.64941e-05 -4.67225e-19 
849.1 0 3.40681e-18 -0.0423487 1.81292e-20 -0.000395061 -0.0539578 -4.14212e-18 0.00196876 3.17018e-19 -0.00619053 -5.91528e-19 0.000260372 5.94672e-19 -1.25685e-19 -0.000163588 9.32382e-20 -2.40306e-05 -2.96064e-20 -0.00131717 3.15936e-20 -0.000138598 0.000745281 3.0503e-20 -0.0013133 3.86774e-20 0.000249803 -2.93819e-19 -0.000619156 1.63933e-20 0.00062553 9.59236e-21 -0.000129939 -4.62648e-19 
849.45 0 3.22302e-18 -0.040092 5.35882e-21 -0.000385699 -0.0554749 -4.30342e-18 0.00185162 3.02387e-19 -0.00617683 -5.98586e-19 0.000241625 5.92211e-19 -1.25763e-19 -0.000159952 8.61053e-20 -2.04318e-05 -1.57492e-20 -0.00139031 3.47597e-20 -0.000115615 0.000736965 2.98597e-20 -0.00128015 4.94032e-20 0.000237071 -3.17449e-19 -0.000603551 3.03832e-20 0.000579957 -3.63482e-21 -0.000184147 -4.60926e-19 
849.8 0 3.03467e-18 -0.0378282 -3.42485e-22 -0.000375842 -0.0569274 -4.47037e-18 0.00173674 2.85556e-19 -0.00615333 -5.9284e-19 0.000220671 5.85495e-19 -1.33551e-19 -0.000149042 7.56651e-20 -2.16994e-05 3.18599e-21 -0.00146455 3.02849e-20 -8.84137e-05 0.000727304 1.60083e-20 -0.00124357 5.47089e-20 0.00022517 -3.4643e-19 -0.000587808 4.86477e-20 0.000532717 -1.27085e-20 -0.000237211 -4.65155e-19 
850.15 0 2.84651e-18 -0.0355602 -8.8892e-22 -0.000367586 -0.0583114 -4.61195e-18 0.00162311 2.64627e-19 -0.00612216 -5.7635e-19 0.000197851 5.76472e-19 -1.2684e-19 -0.000135716 6.45633e-20 -2.75395e-05 1.77105e-20 -0.00153944 2.20304e-20 -5.9447e-05 0.000716121 5.44763e-21 -0.00120434 5.27079e-20 0.000212786 -3.76282e-19 -0.000573271 6.19827e-20 0.000486703 -7.93547e-21 -0.000288448 -4.61583e-19 
850.5 0 2.65237e-18 -0.0332893 -1.31374e-20 -0.000362331 -0.0596295 -4.7429e-18 0.00151065 2.44524e-19 -0.00608575 -5.73582e-19 0.00017277 5.74038e-19 -1.21498e-19 -0.000123156 4.44294e-20 -3.51009e-05 2.52441e-20 -0.00161497 1.72577e-20 -3.05147e-05 0.000702535 -2.56029e-21 -0.00116432 5.27176e-20 0.00019866 -4.03917e-19 -0.000562655 7.09259e-20 0.00044314 -6.24147e-21 -0.000339301 -4.73151e-19 
850.85 0 2.45482e-18 -0.0310179 -2.61749e-20 -0.000360118 -0.0608869 -4.86993e-18 0.00139917 2.33812e-19 -0.0060466 -5.7064e-19 0.000144692 5.74941e-19 -1.28774e-19 -0.000111612 2.14607e-20 -4.06456e-05 3.85475e-20 -0.00169081 1.00056e-20 6.41599e-07 0.00068629 -1.78427e-20 -0.00112431 6.62225e-20 0.000182257 -4.33934e-19 -0.000556383 7.48936e-20 0.00039987 -1.24237e-20 -0.00038941 -4.78389e-19 
851.2 0 2.26291e-18 -0.0287484 -4.15826e-20 -0.000360632 -0.0620833 -4.99453e-18 0.00128727 2.17079e-19 -0.00600534 -5.7229e-19 0.00011526 5.71707e-19 -1.27883e-19 -9.82619e-05 1.20267e-20 -4.41253e-05 3.99699e-20 -0.00176816 1.95966e-21 3.6434e-05 0.000668114 -2.20987e-20 -0.00108375 7.97093e-20 0.000165849 -4.70935e-19 -0.000552861 8.5784e-20 0.000352704 -1.92164e-20 -0.000435882 -4.69656e-19 
851.55 0 2.07027e-18 -0.0264804 -4.99267e-20 -0.000363876 -0.0632168 -5.12197e-18 0.00117589 2.02963e-19 -0.00596124 -5.63707e-19 8.47191e-05 5.71977e-19 -1.26951e-19 -8.26239e-05 6.80303e-21 -4.56008e-05 4.37181e-20 -0.00184792 -3.69046e-21 7.5743e-05 0.000648799 -2.26655e-20 -0.00104265 8.84367e-20 0.000152234 -4.96618e-19 -0.000550838 9.75955e-20 0.000300413 -1.51032e-20 -0.000479247 -4.75289e-19 
851.9 0 1.87396e-18 -0.0242129 -5.09281e-20 -0.000370123 -0.0642903 -5.24384e-18 0.00106788 1.90596e-19 -0.00591173 -5.61879e-19 5.19831e-05 5.72094e-19 -1.28024e-19 -6.64013e-05 8.51676e-21 -4.00733e-05 5.02586e-20 -0.00192666 -1.29403e-20 0.000115727 0.000629683 -2.52344e-20 -0.00100069 1.08507e-19 0.000141069 -5.27937e-19 -0.000550059 9.59941e-20 0.000244646 -1.5909e-20 -0.000522456 -4.7396e-19 
852.25 0 1.68237e-18 -0.0219467 -5.36447e-20 -0.000377683 -0.0653073 -5.35482e-18 0.000965947 1.75456e-19 -0.00585556 -5.51952e-19 1.673e-05 5.7498e-19 -1.35054e-19 -5.08908e-05 -1.12697e-21 -2.20405e-05 5.14139e-20 -0.0020002 -1.26422e-20 0.000154197 0.000611813 -3.203e-20 -0.000956355 1.39235e-19 0.000130259 -5.48044e-19 -0.000550441 1.00563e-19 0.000187568 -1.63163e-20 -0.000567593 -4.76687e-19 
852.6 0 1.47413e-18 -0.0196829 -5.48991e-20 -0.000386425 -0.0662684 -5.4655e-18 0.000872551 1.67089e-19 -0.00579529 -5.54245e-19 -1.92868e-05 5.76674e-19 -1.42575e-19 -3.89262e-05 -1.88927e-20 8.63457e-06 5.67168e-20 -0.00206526 -1.3336e-20 0.000190992 0.000595348 -3.08401e-20 -0.000910153 1.47156e-19 0.000117693 -5.85535e-19 -0.000552684 1.09843e-19 0.000131018 -2.45048e-20 -0.000615613 -4.87819e-19 
852.95 0 1.27642e-18 -0.0174242 -6.08746e-20 -0.000398324 -0.0671719 -5.56836e-18 0.000787969 1.59402e-19 -0.00573324 -5.56035e-19 -5.22953e-05 5.69286e-19 -1.4332e-19 -3.26726e-05 -2.42335e-20 4.5337e-05 5.90934e-20 -0.00211827 9.76922e-22 0.000230508 0.000579534 -3.42921e-20 -0.000863546 1.54929e-19 0.000103315 -6.16188e-19 -0.000557467 1.09954e-19 7.50934e-05 -3.64721e-20 -0.000664941 -4.82909e-19 
853.3 0 1.08405e-18 -0.0151732 -5.15164e-20 -0.000413421 -0.0680136 -5.68147e-18 0.000709757 1.57396e-19 -0.00566967 -5.55599e-19 -7.99851e-05 5.55157e-19 -1.40368e-19 -3.08034e-05 -3.21241e-20 8.05119e-05 7.2987e-20 -0.00215793 -3.32714e-21 0.00027668 0.000562579 -4.56093e-20 -0.00081649 1.56127e-19 8.76183e-05 -6.4757e-19 -0.000564043 1.13532e-19 1.87828e-05 -4.76228e-20 -0.000713058 -4.75236e-19 
853.65 0 8.91754e-19 -0.0129306 -4.98514e-20 -0.000430731 -0.0687901 -5.76864e-18 0.000635499 1.42967e-19 -0.00560331 -5.49523e-19 -0.000102379 5.52504e-19 -1.52629e-19 -2.99322e-05 -3.79335e-20 0.000111079 9.05453e-20 -0.00218597 -1.59808e-21 0.000327957 0.000542969 -4.92088e-20 -0.000768335 1.58469e-19 7.08577e-05 -6.70787e-19 -0.000572092 1.06725e-19 -3.76161e-05 -7.15247e-20 -0.000760179 -4.65679e-19 
854 0 7.07769e-19 -0.0106958 -4.0701e-20 -0.000449528 -0.0695013 -5.85366e-18 0.000562816 1.30649e-19 -0.00553125 -5.4317e-19 -0.000120457 5.4175e-19 -1.55695e-19 -2.83879e-05 -3.99938e-20 0.000136592 9.47496e-20 -0.00220355 -5.80898e-21 0.000379539 0.000522466 -6.67401e-20 -0.000717532 1.68683e-19 5.34707e-05 -6.94891e-19 -0.000581913 1.09915e-19 -9.26002e-05 -8.50294e-20 -0.000807343 -4.67327e-19 
854.35 0 5.19044e-19 -0.00847026 -2.87267e-20 -0.000468505 -0.070149 -5.93556e-18 0.000489478 1.09124e-19 -0.00545037 -5.41046e-19 -0.000133986 5.25474e-19 -1.54459e-19 -2.67958e-05 -3.75635e-20 0.000156676 9.90338e-20 -0.00221116 -4.37966e-21 0.000427199 0.000503522 -8.66661e-20 -0.000662712 1.66357e-19 3.38799e-05 -7.26512e-19 -0.000593614 1.09249e-19 -0.000144655 -1.01454e-19 -0.000853899 -4.57497e-19 
854.7 0 3.29436e-19 -0.00625725 -1.42675e-20 -0.000486739 -0.0707336 -6.0057e-18 0.000415504 9.87727e-20 -0.00535889 -5.28098e-19 -0.000144099 5.12062e-19 -1.63581e-19 -2.54343e-05 -3.44417e-20 0.000170026 1.12695e-19 -0.00220869 -8.76707e-21 0.000469833 0.000487001 -9.33881e-20 -0.000604986 1.52779e-19 9.5766e-06 -7.58331e-19 -0.000606987 1.22568e-19 -0.000192516 -1.10806e-19 -0.000898017 -4.6007e-19 
855.05 0 1.48288e-19 -0.00405834 -6.64159e-21 -0.000505219 -0.0712542 -6.08103e-18 0.000340809 8.44335e-20 -0.00525755 -5.04786e-19 -0.000156391 4.99585e-19 -1.67347e-19 -2.23864e-05 -2.96506e-20 0.000175959 1.27234e-19 -0.00219543 -1.81908e-20 0.000507883 0.000471953 -1.03866e-19 -0.000546717 1.39763e-19 -2.07341e-05 -7.84457e-19 -0.000621004 1.3072e-19 -0.000237736 -1.18122e-19 -0.000938779 -4.52029e-19 
855.4 0 -3.31959e-20 -0.00187407 6.96413e-21 -0.000525594 -0.0717103 -6.14057e-18 0.000264951 7.65e-20 -0.0051489 -4.85756e-19 -0.000175345 4.8705e-19 -1.64316e-19 -1.63252e-05 -2.70653e-20 0.000177443 1.29472e-19 -0.00217391 -2.13442e-20 0.000540372 0.000456816 -1.3203e-19 -0.000488833 1.50094e-19 -5.60212e-05 -8.0786e-19 -0.000635448 1.41181e-19 -0.000283761 -1.34312e-19 -0.000976974 -4.4337e-19 
855.75 0 -2.15016e-19 0.000293352 1.19099e-20 -0.000548697 -0.0721016 -6.17546e-18 0.000187814 6.32717e-20 -0.00503416 -4.60176e-19 -0.000199386 4.78211e-19 -1.78388e-19 -9.14599e-06 -1.73559e-20 0.000179094 1.36854e-19 -0.00214934 -3.20445e-20 0.00056759 0.000441919 -1.24749e-19 -0.000430805 1.50685e-19 -9.3324e-05 -8.26357e-19 -0.000650621 1.45295e-19 -0.000332118 -1.36477e-19 -0.00101345 -4.35662e-19 
856.1 0 -4.06059e-19 0.0024404 2.62753e-20 -0.000573262 -0.0724275 -6.22543e-18 0.000108674 3.97234e-20 -0.00491358 -4.42135e-19 -0.00022379 4.6758e-19 -1.92323e-19 -1.08481e-06 -9.67498e-21 0.000182431 1.43606e-19 -0.00212466 -3.8807e-20 0.000591964 0.000428404 -1.39147e-19 -0.000372758 1.42324e-19 -0.000130697 -8.49595e-19 -0.000664348 1.51654e-19 -0.000381704 -1.40388e-19 -0.00104916 -4.28821e-19 
856.45 0 -5.80785e-19 0.00456357 2.98984e-20 -0.000597248 -0.0726881 -6.27181e-18 2.75593e-05 2.88003e-20 -0.00478761 -4.28213e-19 -0.000247518 4.51991e-19 -1.9965e-19 1.04849e-05 -3.045e-23 0.000185142 1.58708e-19 -0.00209905 -3.73505e-20 0.000614222 0.00041766 -1.34701e-19 -0.000315307 1.34164e-19 -0.000167986 -8.82448e-19 -0.00067406 1.58227e-19 -0.000430455 -1.43491e-19 -0.00108512 -4.09556e-19 
856.8 0 -7.65496e-19 0.00666198 2.83997e-20 -0.000620669 -0.072885 -6.32057e-18 -5.24822e-05 1.92556e-20 -0.00465642 -4.05806e-19 -0.000272397 4.42398e-19 -2.06267e-19 2.73042e-05 3.18907e-21 0.000184589 1.67072e-19 -0.00207022 -3.61935e-20 0.000634348 0.000411255 -1.32497e-19 -0.000258954 1.2326e-19 -0.000205655 -9.19444e-19 -0.00068034 1.75442e-19 -0.000477086 -1.47726e-19 -0.00112172 -4.05909e-19 
857.15 0 -9.47916e-19 0.00873672 2.17142e-20 -0.000644192 -0.0730251 -6.36203e-18 -0.000126374 1.01194e-20 -0.00451932 -3.9705e-19 -0.000297178 4.31524e-19 -2.09538e-19 4.95427e-05 5.24291e-21 0.000179694 1.80081e-19 -0.00203751 -3.73705e-20 0.000653953 0.000409102 -1.25559e-19 -0.00020356 1.16498e-19 -0.000243618 -9.36377e-19 -0.000686164 1.74793e-19 -0.000523389 -1.4783e-19 -0.00115856 -3.90462e-19 
857.5 0 -1.13179e-18 0.0107867 1.93649e-20 -0.000666449 -0.073116 -6.39251e-18 -0.000192 6.53977e-21 -0.00437758 -3.92622e-19 -0.000318405 4.19488e-19 -2.23184e-19 7.65712e-05 1.33247e-20 0.000170943 1.89769e-19 -0.00200443 -3.75227e-20 0.000675381 0.000409344 -1.0881e-19 -0.00014864 1.15543e-19 -0.000281865 -9.39251e-19 -0.000692138 1.72285e-19 -0.000572108 -1.52492e-19 -0.00119472 -3.72682e-19 
857.85 0 -1.31896e-18 0.0128107 1.91205e-20 -0.000685459 -0.0731583 -6.41199e-18 -0.000252312 7.64637e-21 -0.00423593 -3.72238e-19 -0.000335413 3.96174e-19 -2.32199e-19 0.000106584 2.67095e-20 0.000160241 1.98976e-19 -0.0019725 -5.03623e-20 0.000697409 0.000410175 -1.03248e-19 -9.53483e-05 1.04645e-19 -0.000320261 -9.52916e-19 -0.000695904 1.71002e-19 -0.000621763 -1.4743e-19 -0.00122711 -3.61432e-19 
858.2 0 -1.50578e-18 0.0148087 1.5371e-20 -0.000701181 -0.0731494 -6.43037e-18 -0.00031216 9.40587e-21 -0.00409938 -3.51678e-19 -0.000349927 3.78236e-19 -2.32089e-19 0.000135931 3.68822e-20 0.000148318 2.02185e-19 -0.00193851 -5.90679e-20 0.000714532 0.000410615 -1.00837e-19 -4.53962e-05 8.97109e-20 -0.000358534 -9.67319e-19 -0.000696469 1.69863e-19 -0.000669005 -1.40137e-19 -0.00125211 -3.4872e-19 
858.55 0 -1.69273e-18 0.0167799 1.27451e-20 -0.000715456 -0.0730871 -6.44672e-18 -0.000374134 -3.06317e-22 -0.00396844 -3.269e-19 -0.000362627 3.62955e-19 -2.41006e-19 0.000161577 3.86354e-20 0.000134289 1.94954e-19 -0.00190113 -5.33652e-20 0.000724132 0.000410556 -9.14444e-20 1.52312e-06 7.84045e-20 -0.000396522 -9.91958e-19 -0.000694243 1.78992e-19 -0.000712117 -1.50256e-19 -0.00126935 -3.26972e-19 
858.9 0 -1.86819e-18 0.0187212 1.96738e-20 -0.000729349 -0.0729694 -6.45033e-18 -0.000437905 5.04969e-21 -0.00383956 -3.04222e-19 -0.000373057 3.52706e-19 -2.43989e-19 0.000184355 4.17912e-20 0.000117895 1.92962e-19 -0.00186361 -5.21689e-20 0.0007294 0.000410936 -8.14485e-20 4.7729e-05 6.52981e-20 -0.000433554 -1.00069e-18 -0.0006895 1.79315e-19 -0.000751212 -1.67134e-19 -0.00128133 -3.06872e-19 
859.25 0 -2.04334e-18 0.0206301 2.55948e-20 -0.000741965 -0.0727941 -6.44281e-18 -0.000500858 8.16692e-21 -0.0037116 -2.99194e-19 -0.000379373 3.50238e-19 -2.43413e-19 0.000207166 5.71364e-20 0.000100068 1.88219e-19 -0.00182985 -6.20018e-20 0.000734128 0.00041216 -7.41527e-20 9.53355e-05 5.26688e-20 -0.000469499 -1.00599e-18 -0.000681109 1.72437e-19 -0.000787254 -1.75057e-19 -0.00128934 -2.99706e-19 
859.6 0 -2.20671e-18 0.0225057 3.63716e-20 -0.000752803 -0.0725624 -6.42799e-18 -0.0005596 1.12527e-20 -0.00358571 -3.0231e-19 -0.000379539 3.41037e-19 -2.49463e-19 0.000231005 6.09088e-20 7.94285e-05 1.99216e-19 -0.00180317 -7.77386e-20 0.000737089 0.000413736 -6.51595e-20 0.000144165 4.98269e-20 -0.000504778 -1.01597e-18 -0.000667703 1.58115e-19 -0.000821446 -1.75517e-19 -0.00129242 -2.97942e-19 
859.95 0 -2.3732e-18 0.0243472 3.50214e-20 -0.000763984 -0.0722781 -6.41877e-18 -0.000613797 7.45271e-21 -0.00346108 -3.03162e-19 -0.000373504 3.36824e-19 -2.59296e-19 0.000256175 6.59977e-20 5.29174e-05 2.20665e-19 -0.00178445 -9.23042e-20 0.00073598 0.000415492 -5.39218e-20 0.000193139 6.21412e-20 -0.000539332 -1.01953e-18 -0.000651286 1.52647e-19 -0.000853323 -1.87734e-19 -0.00129038 -2.83519e-19 
860.3 0 -2.53656e-18 0.0261517 2.52645e-20 -0.000776849 -0.0719429 -6.41315e-18 -0.000665765 1.56919e-20 -0.00333642 -2.99074e-19 -0.000362507 3.35502e-19 -2.71025e-19 0.000286552 6.66844e-20 1.97089e-05 2.30027e-19 -0.00176922 -9.73591e-20 0.000732729 0.000417172 -5.16378e-20 0.000241195 6.39539e-20 -0.000574162 -1.0232e-18 -0.000633607 1.5419e-19 -0.000883109 -1.97244e-19 -0.00128437 -2.56759e-19 
860.65 0 -2.69929e-18 0.027917 2.60521e-20 -0.000789663 -0.0715545 -6.40138e-18 -0.000716874 2.0782e-20 -0.00321092 -2.80628e-19 -0.000347319 3.35883e-19 -2.81468e-19 0.000324167 6.42631e-20 -1.74287e-05 2.3166e-19 -0.00175419 -1.04687e-19 0.000728361 0.000417943 -4.48658e-20 0.00028712 5.54592e-20 -0.000611626 -1.03948e-18 -0.000613556 1.52108e-19 -0.000913144 -1.89993e-19 -0.00127648 -2.33687e-19 
861 0 -2.8448e-18 0.0296433 1.79372e-20 -0.000800896 -0.0711121 -6.38767e-18 -0.000764972 1.93673e-20 -0.00308369 -2.64567e-19 -0.000330382 3.20873e-19 -2.84865e-19 0.0003644 6.60042e-20 -5.56158e-05 2.21148e-19 -0.00174 -1.04203e-19 0.000720838 0.000416803 -4.76264e-20 0.000330882 5.59517e-20 -0.000651471 -1.05583e-18 -0.000591486 1.62015e-19 -0.000943581 -2.03927e-19 -0.00126763 -2.15273e-19 
861.35 0 -2.99515e-18 0.0313316 1.51791e-20 -0.000810558 -0.0706206 -6.36933e-18 -0.000807353 2.90057e-20 -0.00295276 -2.5247e-19 -0.000315746 2.96657e-19 -2.85357e-19 0.000399956 6.60658e-20 -9.46431e-05 2.23864e-19 -0.00172795 -1.07596e-19 0.000707574 0.00041325 -4.78052e-20 0.000373531 5.50228e-20 -0.000690873 -1.08011e-18 -0.000569583 1.56583e-19 -0.000973128 -2.27859e-19 -0.00125802 -2.0666e-19 
861.7 0 -3.14979e-18 0.0329812 7.04749e-21 -0.000820334 -0.0700833 -6.35441e-18 -0.000844946 3.44693e-20 -0.00281706 -2.33348e-19 -0.00030289 2.82719e-19 -2.89888e-19 0.000427436 7.33297e-20 -0.000133731 2.20837e-19 -0.0017185 -1.07311e-19 0.000686027 0.000407394 -5.71693e-20 0.000416927 5.79333e-20 -0.000728768 -1.10041e-18 -0.000548575 1.59829e-19 -0.00100187 -2.45036e-19 -0.00124877 -1.98708e-19 
862.05 0 -3.30421e-18 0.0345918 1.44231e-20 -0.000830612 -0.0694961 -6.33244e-18 -0.000881128 3.03676e-20 -0.00267915 -1.99142e-19 -0.000287439 2.71834e-19 -2.88437e-19 0.000452317 7.6431e-20 -0.000171662 2.27238e-19 -0.00170864 -1.07468e-19 0.000655848 0.000398875 -7.88924e-20 0.000461878 5.37255e-20 -0.000765738 -1.11651e-18 -0.000527274 1.52722e-19 -0.00103011 -2.65076e-19 -0.00123996 -1.78754e-19 
862.4 0 -3.44373e-18 0.036164 2.35472e-20 -0.000839251 -0.0688561 -6.31027e-18 -0.000919039 2.86811e-20 -0.00254282 -1.75976e-19 -0.000268836 2.58038e-19 -2.82968e-19 0.000482811 7.19638e-20 -0.000209654 2.36629e-19 -0.00169295 -1.04752e-19 0.000620668 0.000388024 -9.42414e-20 0.000507783 5.63677e-20 -0.000801696 -1.12603e-18 -0.000503773 1.48251e-19 -0.00105831 -2.68913e-19 -0.00123137 -1.57857e-19 
862.75 0 -3.57625e-18 0.037696 2.46171e-20 -0.000845084 -0.0681649 -6.25874e-18 -0.000961045 3.08404e-20 -0.00241061 -1.54219e-19 -0.000251961 2.43783e-19 -2.802e-19 0.000521259 6.88183e-20 -0.000249256 2.48303e-19 -0.00166979 -9.47348e-20 0.000584598 0.000376865 -1.0328e-19 0.000553621 6.03012e-20 -0.000836711 -1.13658e-18 -0.000476785 1.46067e-19 -0.00108679 -2.81624e-19 -0.00122379 -1.45186e-19 
863.1 0 -3.71371e-18 0.0391868 2.62797e-20 -0.000850024 -0.0674249 -6.20613e-18 -0.00100662 1.7369e-20 -0.00228281 -1.35068e-19 -0.000240899 2.21685e-19 -2.79413e-19 0.000562986 5.76634e-20 -0.0002899 2.63347e-19 -0.00164071 -9.75418e-20 0.000549642 0.000366817 -1.02225e-19 0.000598201 6.3477e-20 -0.000871965 -1.1565e-18 -0.000447714 1.33523e-19 -0.00111433 -2.90344e-19 -0.00121683 -1.37092e-19 
863.45 0 -3.85225e-18 0.0406367 3.17557e-20 -0.000857298 -0.0666384 -6.15321e-18 -0.00105409 -1.30813e-21 -0.0021598 -1.08624e-19 -0.000235982 2.02192e-19 -2.82053e-19 0.000602465 5.72154e-20 -0.00033049 2.68007e-19 -0.00160768 -8.40538e-20 0.000517998 0.000359586 -1.02412e-19 0.000641408 5.4443e-20 -0.00090781 -1.19062e-18 -0.000420687 1.39688e-19 -0.00114007 -3.00232e-19 -0.00120848 -1.22576e-19 
863.8 0 -3.98975e-18 0.0420461 4.06566e-20 -0.000868572 -0.0658094 -6.09428e-18 -0.00110415 -1.88815e-20 -0.00204191 -8.12928e-20 -0.000236502 1.80453e-19 -2.9448e-19 0.000639308 6.30077e-20 -0.000369086 2.7252e-19 -0.00157274 -7.38801e-20 0.000493843 0.000357111 -9.69245e-20 0.000683505 4.75856e-20 -0.000943453 -1.21599e-18 -0.000397072 1.49418e-19 -0.00116467 -3.07553e-19 -0.00119749 -1.02811e-19 
864.15 0 -4.13206e-18 0.0434146 3.58539e-20 -0.000883189 -0.0649449 -6.03224e-18 -0.00115487 -3.46627e-20 -0.00192819 -4.6047e-20 -0.000242626 1.49225e-19 -3.03965e-19 0.000677767 6.63081e-20 -0.000404525 2.7038e-19 -0.00153832 -6.54375e-20 0.000478426 0.000359245 -9.63798e-20 0.000725166 5.216e-20 -0.000978709 -1.23972e-18 -0.000373495 1.61821e-19 -0.00119049 -3.10449e-19 -0.0011841 -8.17913e-20 
864.5 0 -4.26101e-18 0.0447411 3.91343e-20 -0.000899062 -0.0640491 -5.9572e-18 -0.00120085 -5.78138e-20 -0.00181923 -1.96627e-20 -0.000254048 1.28604e-19 -2.99107e-19 0.000720464 7.61824e-20 -0.000436953 2.74909e-19 -0.00150731 -5.59901e-20 0.000468784 0.000365233 -1.08645e-19 0.000767707 4.98312e-20 -0.0010135 -1.26571e-18 -0.000347137 1.69671e-19 -0.00121921 -3.14583e-19 -0.00117092 -6.64312e-20 
864.85 0 -4.39682e-18 0.0460245 3.39168e-20 -0.000914528 -0.0631208 -5.87221e-18 -0.00123879 -7.00421e-20 -0.00171633 -1.36404e-21 -0.000269093 1.10074e-19 -3.07503e-19 0.000765242 9.53718e-20 -0.000464223 2.66238e-19 -0.00147935 -4.6508e-20 0.00046176 0.000375469 -1.13727e-19 0.000812262 4.7299e-20 -0.0010475 -1.28995e-18 -0.000318312 1.79812e-19 -0.00125011 -3.22464e-19 -0.0011587 -5.50945e-20 
865.2 0 -4.51533e-18 0.0472641 3.89921e-20 -0.000929582 -0.0621569 -5.80323e-18 -0.00126773 -9.19123e-20 -0.00161946 8.44938e-21 -0.000287417 9.36721e-20 -3.09916e-19 0.000808355 1.13435e-19 -0.00048487 2.63252e-19 -0.00144982 -2.80911e-20 0.000456041 0.000389452 -1.29987e-19 0.000858982 5.69275e-20 -0.00108009 -1.30808e-18 -0.000289484 1.83913e-19 -0.00128187 -3.253e-19 -0.00114589 -4.08142e-20 
865.55 0 -4.62988e-18 0.0484596 3.54665e-20 -0.000945864 -0.0611561 -5.724e-18 -0.00128684 -9.96511e-20 -0.00152699 2.48411e-20 -0.000308244 8.34534e-20 -2.96242e-19 0.000847348 1.26334e-19 -0.000498516 2.48774e-19 -0.00141389 -8.94276e-21 0.000451404 0.000404883 -1.22859e-19 0.000906715 7.22582e-20 -0.00111149 -1.33274e-18 -0.0002625 1.94474e-19 -0.00131365 -3.30311e-19 -0.00113249 -2.60847e-20 
865.9 0 -4.74261e-18 0.0496113 2.56471e-20 -0.000964511 -0.0601194 -5.636e-18 -0.0012983 -9.6982e-20 -0.00143642 4.27454e-20 -0.000329467 6.19374e-20 -2.967e-19 0.000881511 1.39791e-19 -0.000508963 2.41827e-19 -0.0013715 1.90585e-20 0.000446492 0.000419569 -1.1171e-19 0.000954468 7.62466e-20 -0.00114147 -1.36489e-18 -0.000236604 2.01305e-19 -0.00134576 -3.35813e-19 -0.00111883 -2.05665e-20 
866.25 0 -4.84491e-18 0.05072 9.54973e-21 -0.000983689 -0.0590487 -5.55339e-18 -0.0013077 -1.07453e-19 -0.00134696 6.01506e-20 -0.000352496 4.76059e-20 -3.09625e-19 0.000910695 1.55128e-19 -0.000522874 2.44608e-19 -0.00132702 3.81896e-20 0.000439344 0.000432956 -1.04056e-19 0.00100304 6.10163e-20 -0.00116899 -1.37508e-18 -0.000210275 2.08184e-19 -0.001378 -3.33666e-19 -0.00110658 -1.13614e-20 
866.6 0 -4.93664e-18 0.0517872 -2.44482e-21 -0.00100099 -0.0579461 -5.45958e-18 -0.00131981 -1.09773e-19 -0.00126071 7.34717e-20 -0.000378772 3.65752e-20 -3.10587e-19 0.000934383 1.67225e-19 -0.000540704 2.55162e-19 -0.00128336 5.74084e-20 0.000428662 0.000445827 -9.8612e-20 0.00105303 6.97867e-20 -0.0011939 -1.38545e-18 -0.000183232 2.29297e-19 -0.0014088 -3.33981e-19 -0.00109674 2.98176e-21 
866.95 0 -5.02532e-18 0.0528138 -9.74644e-21 -0.00101509 -0.0568159 -5.35851e-18 -0.0013333 -1.13788e-19 -0.001181 8.3978e-20 -0.000405513 2.17827e-20 -3.15244e-19 0.000952278 1.81184e-19 -0.000558037 2.48534e-19 -0.00124057 5.76153e-20 0.000414567 0.000457768 -8.97166e-20 0.00110392 6.51091e-20 -0.0012146 -1.39134e-18 -0.000156325 2.43189e-19 -0.00143593 -3.34796e-19 -0.00108699 1.98243e-20 
867.3 0 -5.12535e-18 0.0537992 -1.12606e-20 -0.00102576 -0.0556632 -5.26153e-18 -0.00134381 -1.14913e-19 -0.00110847 9.06034e-20 -0.000429335 3.69459e-21 -3.0814e-19 0.000962947 1.73871e-19 -0.000572188 2.42693e-19 -0.00119791 5.88312e-20 0.000396494 0.000468803 -8.64676e-20 0.0011543 6.81e-20 -0.00122843 -1.38471e-18 -0.000129579 2.49924e-19 -0.00145871 -3.27908e-19 -0.00107426 3.1905e-20 
867.65 0 -5.22526e-18 0.0547419 -8.14566e-21 -0.00103426 -0.0544897 -5.16539e-18 -0.00135115 -1.20295e-19 -0.00104054 9.84381e-20 -0.000449028 -1.43065e-20 -2.95926e-19 0.0009635 1.78227e-19 -0.000584299 2.3619e-19 -0.00115493 6.48261e-20 0.000373412 0.000478761 -8.41585e-20 0.00120206 6.69559e-20 -0.00123546 -1.3839e-18 -0.000103089 2.59674e-19 -0.00147842 -3.23207e-19 -0.00105751 4.30214e-20 
868 0 -5.3242e-18 0.0556404 -6.93341e-21 -0.00104298 -0.0532944 -5.06211e-18 -0.00135601 -1.28471e-19 -0.000977259 1.02146e-19 -0.000463997 -2.67621e-20 -2.74943e-19 0.000951775 1.8691e-19 -0.000596244 2.27837e-19 -0.00111127 6.94612e-20 0.000347183 0.000486518 -8.14361e-20 0.00124519 7.02873e-20 -0.00123848 -1.37035e-18 -7.76146e-05 2.64706e-19 -0.00149644 -3.14508e-19 -0.00103843 4.19438e-20 
868.35 0 -5.421e-18 0.0564947 -7.63383e-21 -0.00105375 -0.0520766 -4.93824e-18 -0.00135739 -1.38645e-19 -0.000922006 1.14366e-19 -0.000473584 -3.63128e-20 -2.67432e-19 0.000928489 1.94001e-19 -0.000606356 2.14801e-19 -0.00106816 7.8683e-20 0.000321398 0.000491719 -7.63627e-20 0.00128254 6.23973e-20 -0.00123946 -1.35984e-18 -5.33939e-05 2.68778e-19 -0.00151237 -3.07963e-19 -0.00101838 5.08164e-20 
868.7 0 -5.51168e-18 0.0573065 5.18454e-21 -0.00106588 -0.0508382 -4.81668e-18 -0.00135561 -1.51064e-19 -0.000876882 1.26564e-19 -0.000479508 -4.37131e-20 -2.53435e-19 0.000898292 1.94113e-19 -0.000611791 1.8693e-19 -0.00102721 8.24592e-20 0.000297187 0.000493481 -8.3284e-20 0.00131564 6.14073e-20 -0.00123771 -1.3527e-18 -2.98688e-05 2.59771e-19 -0.00152509 -2.96063e-19 -0.000996437 6.79627e-20 
869.05 0 -5.61136e-18 0.0580763 1.63259e-20 -0.00107789 -0.0495823 -4.70016e-18 -0.0013518 -1.74756e-19 -0.000840439 1.26123e-19 -0.00048369 -5.38389e-20 -2.46356e-19 0.00086765 1.85155e-19 -0.000611063 1.70058e-19 -0.000989661 8.78206e-20 0.000275961 0.000491592 -9.17918e-20 0.0013485 6.7436e-20 -0.0012324 -1.35381e-18 -7.74444e-06 2.52677e-19 -0.00153551 -2.86952e-19 -0.000972294 8.97267e-20 
869.4 0 -5.70115e-18 0.0588027 1.62167e-20 -0.00108905 -0.0483086 -4.5957e-18 -0.00134576 -1.99922e-19 -0.000809061 1.17045e-19 -0.000484703 -6.72192e-20 -2.44407e-19 0.000842757 1.79267e-19 -0.000604849 1.50179e-19 -0.000957591 9.30592e-20 0.000260544 0.000488035 -9.98476e-20 0.00138278 8.44536e-20 -0.00122308 -1.35224e-18 1.32529e-05 2.42851e-19 -0.00154413 -2.88261e-19 -0.00094731 1.01631e-19 
869.75 0 -5.78841e-18 0.0594834 1.51281e-20 -0.00109829 -0.0470107 -4.48178e-18 -0.00133679 -2.202e-19 -0.0007798 1.05418e-19 -0.000481401 -9.16689e-20 -2.40491e-19 0.000827419 1.70671e-19 -0.000594257 1.42627e-19 -0.000931475 1.03405e-19 0.0002505 0.000484263 -1.05321e-19 0.00141711 8.33251e-20 -0.00121008 -1.34161e-18 3.45113e-05 2.50654e-19 -0.00155034 -2.91679e-19 -0.00092293 1.21756e-19 
870.1 0 -5.8716e-18 0.0601193 1.83694e-20 -0.00110521 -0.0456828 -4.36331e-18 -0.00132538 -2.4081e-19 -0.00075097 1.07778e-19 -0.000475465 -1.21202e-19 -2.50376e-19 0.000819416 1.57371e-19 -0.000579434 1.38e-19 -0.000909382 1.00784e-19 0.000242623 0.000480809 -9.63231e-20 0.00145043 1.01725e-19 -0.00119557 -1.32946e-18 5.59947e-05 2.49982e-19 -0.00155495 -2.75714e-19 -0.000899363 1.42609e-19 
870.45 0 -5.9502e-18 0.0607126 2.70891e-20 -0.00111027 -0.0443268 -4.24418e-18 -0.00131329 -2.57586e-19 -0.000720515 1.00271e-19 -0.000468633 -1.39471e-19 -2.56227e-19 0.000812124 1.45195e-19 -0.000560471 1.2601e-19 -0.000888497 1.03353e-19 0.00023398 0.000477352 -9.32361e-20 0.00148211 1.15298e-19 -0.00118164 -1.32252e-18 7.75966e-05 2.4699e-19 -0.00155915 -2.7005e-19 -0.000876221 1.64549e-19 
870.8 0 -6.01686e-18 0.0612636 3.18483e-20 -0.00111471 -0.0429485 -4.12036e-18 -0.0013004 -2.78304e-19 -0.000687109 1.08559e-19 -0.000463109 -1.58808e-19 -2.50925e-19 0.000801946 1.4238e-19 -0.000539038 1.17176e-19 -0.00086709 1.14078e-19 0.000222786 0.000472824 -8.58385e-20 0.00151115 1.26403e-19 -0.00116978 -1.32049e-18 0.000100571 2.44246e-19 -0.00156313 -2.63997e-19 -0.000853253 1.8589e-19 
871.15 0 -6.07653e-18 0.06177 2.61829e-20 -0.00111971 -0.0415534 -3.994e-18 -0.00128581 -2.96078e-19 -0.000652381 1.15517e-19 -0.0004622 -1.80151e-19 -2.44346e-19 0.000792183 1.29357e-19 -0.000517482 1.18212e-19 -0.000844443 1.15845e-19 0.000207875 0.000467337 -8.46209e-20 0.00153688 1.44058e-19 -0.00116066 -1.32003e-18 0.00012567 2.4423e-19 -0.00156519 -2.42729e-19 -0.000830381 2.01814e-19 
871.5 0 -6.13637e-18 0.0622291 2.73838e-20 -0.00112388 -0.0401424 -3.86505e-18 -0.00127063 -3.099e-19 -0.000619406 1.1747e-19 -0.000469169 -2.00223e-19 -2.42348e-19 0.000786724 1.24138e-19 -0.000496908 1.02511e-19 -0.000818585 1.13528e-19 0.000189388 0.000462995 -6.77805e-20 0.00155861 1.65499e-19 -0.00115453 -1.30853e-18 0.000152301 2.5165e-19 -0.00156377 -2.30662e-19 -0.000807151 2.18521e-19 
871.85 0 -6.18073e-18 0.062641 2.02306e-20 -0.00112528 -0.0387157 -3.72635e-18 -0.00125674 -3.13669e-19 -0.000588905 1.35128e-19 -0.000485232 -2.27172e-19 -2.45809e-19 0.000783307 1.1862e-19 -0.000476802 9.61163e-20 -0.000788742 1.12453e-19 0.000169331 0.000461693 -5.15994e-20 0.00157563 1.87416e-19 -0.00115212 -1.2898e-18 0.000178221 2.48268e-19 -0.0015582 -2.30926e-19 -0.000782871 2.36796e-19 
872.2 0 -6.2108e-18 0.0630065 2.34007e-20 -0.00112398 -0.0372784 -3.59012e-18 -0.00124448 -3.1641e-19 -0.000558612 1.42296e-19 -0.000510648 -2.37594e-19 -2.47954e-19 0.00077626 1.0459e-19 -0.000456477 8.4796e-20 -0.000755517 1.12087e-19 0.000150429 0.000462191 -3.32085e-20 0.00158716 1.95825e-19 -0.00115177 -1.28359e-18 0.000201223 2.40932e-19 -0.00154742 -2.34108e-19 -0.000757544 2.54296e-19 
872.55 0 -6.24812e-18 0.0633261 2.89188e-20 -0.00112077 -0.0358363 -3.45189e-18 -0.00123149 -3.11159e-19 -0.000525 1.55577e-19 -0.000546411 -2.50623e-19 -2.4353e-19 0.000763721 8.59035e-20 -0.000436134 7.23161e-20 -0.000720984 9.82521e-20 0.000132564 0.000462042 -2.55884e-20 0.00159344 1.95525e-19 -0.00115067 -1.27102e-18 0.000223001 2.34475e-19 -0.00153289 -2.43609e-19 -0.000732244 2.62821e-19 
872.9 0 -6.26735e-18 0.0636008 2.91407e-20 -0.00111523 -0.0343913 -3.30039e-18 -0.00121586 -3.10456e-19 -0.000486581 1.61591e-19 -0.00059087 -2.65964e-19 -2.47072e-19 0.000747893 6.49848e-20 -0.000417675 6.40988e-20 -0.000689866 9.20958e-20 0.000112677 0.000461033 -2.41263e-20 0.00159537 2.11506e-19 -0.00114799 -1.25029e-18 0.000246992 2.30663e-19 -0.00151704 -2.4968e-19 -0.000707251 2.80646e-19 
873.25 0 -6.29309e-18 0.0638327 3.24104e-20 -0.00110632 -0.0329429 -3.17161e-18 -0.0011995 -3.038e-19 -0.000443192 1.61884e-19 -0.000641575 -2.78679e-19 -2.53468e-19 0.000731174 5.99094e-20 -0.000401932 5.99562e-20 -0.000663427 9.25968e-20 8.97995e-05 0.000460504 -2.87276e-20 0.00159235 2.10415e-19 -0.00114374 -1.2332e-18 0.000273485 2.30344e-19 -0.00150049 -2.66339e-19 -0.000682479 3.0285e-19 
873.6 0 -6.31285e-18 0.064023 3.19869e-20 -0.00109312 -0.0314899 -3.03425e-18 -0.00118586 -2.94181e-19 -0.000396135 1.71495e-19 -0.000696197 -3.00038e-19 -2.63859e-19 0.00071481 6.3684e-20 -0.000387153 6.46176e-20 -0.000638505 9.15728e-20 6.63807e-05 0.000460503 -3.75387e-20 0.00158321 2.04893e-19 -0.00113917 -1.19626e-18 0.000301391 2.37099e-19 -0.00148196 -2.75909e-19 -0.00065742 3.15755e-19 
873.95 0 -6.33567e-18 0.0641707 4.2176e-20 -0.00107511 -0.0300308 -2.90273e-18 -0.00117437 -2.92879e-19 -0.00034949 1.70256e-19 -0.000749378 -3.19508e-19 -2.60326e-19 0.000697594 6.20071e-20 -0.000372468 6.41073e-20 -0.000613433 9.44859e-20 4.30179e-05 0.000461168 -4.27653e-20 0.00156706 1.93087e-19 -0.0011341 -1.16595e-18 0.000330748 2.50528e-19 -0.00146006 -2.80907e-19 -0.000630698 3.1784e-19 
874.3 0 -6.35206e-18 0.0642754 4.85657e-20 -0.00105326 -0.0285675 -2.77024e-18 -0.0011622 -2.93763e-19 -0.000307529 1.628e-19 -0.000797405 -3.40084e-19 -2.54217e-19 0.000680168 5.25004e-20 -0.0003615 5.70608e-20 -0.000589595 9.47755e-20 1.8395e-05 0.000464094 -6.58183e-20 0.00154523 1.79105e-19 -0.00112554 -1.12856e-18 0.000360798 2.62956e-19 -0.00143716 -3.02525e-19 -0.000601329 3.26877e-19 
874.65 0 -6.35917e-18 0.0643371 6.047e-20 -0.00102785 -0.0271061 -2.6358e-18 -0.00114671 -3.02481e-19 -0.000270557 1.67152e-19 -0.00084021 -3.48871e-19 -2.63956e-19 0.000668273 5.98245e-20 -0.000360954 6.5079e-20 -0.000569588 9.49344e-20 -7.82307e-06 0.000469766 -6.96254e-20 0.00152067 1.73597e-19 -0.00111187 -1.10387e-18 0.000392005 2.70158e-19 -0.00141656 -3.13617e-19 -0.000572194 3.38604e-19 
875 0 -6.36427e-18 0.0643551 7.10804e-20 -0.000997406 -0.0256506 -2.50442e-18 -0.00112463 -3.04195e-19 -0.000233947 1.65665e-19 -0.000876795 -3.63187e-19 -2.705e-19 0.000665436 6.28402e-20 -0.00037049 7.59186e-20 -0.000552938 8.58425e-20 -3.73704e-05 0.00047813 -7.20509e-20 0.00149501 1.72557e-19 -0.00109377 -1.08081e-18 0.000426887 2.73052e-19 -0.00139721 -3.06647e-19 -0.000547381 3.52931e-19 
875.35 0 -6.37331e-18 0.06433 8.15876e-20 -0.000962229 -0.0242004 -2.37705e-18 -0.00109571 -3.02902e-19 -0.000192177 1.61492e-19 -0.000904412 -3.69825e-19 -2.76172e-19 0.000667552 6.49314e-20 -0.000384935 8.28213e-20 -0.00053451 8.72624e-20 -7.16967e-05 0.00048849 -8.5298e-20 0.00147076 1.80228e-19 -0.00107294 -1.05689e-18 0.000464788 2.73809e-19 -0.00137684 -3.06275e-19 -0.000526793 3.53426e-19 
875.7 0 -6.37347e-18 0.0642635 8.09782e-20 -0.000926124 -0.0227526 -2.24095e-18 -0.00106216 -2.9955e-19 -0.000143911 1.4584e-19 -0.000919331 -3.77224e-19 -2.76482e-19 0.000667472 7.63282e-20 -0.000403601 8.89121e-20 -0.000508334 7.82679e-20 -0.000109302 0.000497633 -8.42111e-20 0.0014519 1.71064e-19 -0.00105092 -1.03325e-18 0.000501776 2.69072e-19 -0.00135537 -3.1089e-19 -0.000508008 3.59634e-19 
876.05 0 -6.3632e-18 0.0641583 8.81239e-20 -0.000891734 -0.0213068 -2.10436e-18 -0.00102434 -3.06623e-19 -8.96908e-05 1.45495e-19 -0.000920579 -3.74499e-19 -2.66488e-19 0.000663737 8.82643e-20 -0.000429706 8.20641e-20 -0.00047252 8.75351e-20 -0.000149364 0.000503745 -6.77438e-20 0.00143814 1.65308e-19 -0.00102848 -1.01336e-18 0.00053685 2.68452e-19 -0.00133353 -3.12578e-19 -0.000487938 3.71466e-19 
876.4 0 -6.33859e-18 0.0640167 9.80556e-20 -0.000857809 -0.0198641 -1.96382e-18 -0.000982094 -2.97852e-19 -2.86079e-05 1.54237e-19 -0.000913132 -3.83659e-19 -2.6573e-19 0.000659554 9.57048e-20 -0.000466442 6.98686e-20 -0.000428419 9.23224e-20 -0.00019338 0.000507797 -5.02087e-20 0.00142561 1.55591e-19 -0.00100621 -1.00049e-18 0.000572929 2.72695e-19 -0.00131102 -3.07793e-19 -0.000465924 3.89886e-19 
876.75 0 -6.30507e-18 0.0638405 9.92967e-20 -0.000822607 -0.0184274 -1.82994e-18 -0.000937384 -3.03912e-19 3.84097e-05 1.58996e-19 -0.00090185 -3.82162e-19 -2.64499e-19 0.000655853 1.1507e-19 -0.00051188 6.52223e-20 -0.000378179 9.77894e-20 -0.000239509 0.000509018 -3.8327e-20 0.00141172 1.48865e-19 -0.000984234 -9.88913e-19 0.000611661 2.67594e-19 -0.0012869 -3.0677e-19 -0.00044453 4.06098e-19 
877.1 0 -6.2797e-18 0.0636272 9.99296e-20 -0.000786108 -0.0169992 -1.69485e-18 -0.00089195 -3.02386e-19 0.000107946 1.68016e-19 -0.000888408 -3.88441e-19 -2.77115e-19 0.000650391 1.38191e-19 -0.000557017 4.75557e-20 -0.000325255 1.09211e-19 -0.000282192 0.00050637 -3.8047e-20 0.00139688 1.40613e-19 -0.000962177 -9.64092e-19 0.000652315 2.59091e-19 -0.00126109 -3.00707e-19 -0.000423863 4.13608e-19 
877.45 0 -6.25406e-18 0.0633724 9.41505e-20 -0.000749628 -0.0155768 -1.55904e-18 -0.000845352 -2.82709e-19 0.000175578 1.69831e-19 -0.0008753 -3.81052e-19 -2.8194e-19 0.000642699 1.52553e-19 -0.000594698 3.35024e-20 -0.000273576 1.23233e-19 -0.000318913 0.000501939 -2.38459e-20 0.00138178 1.292e-19 -0.000939749 -9.41186e-19 0.00069339 2.58685e-19 -0.00123366 -3.08589e-19 -0.000401204 4.1899e-19 
877.8 0 -6.22972e-18 0.0630761 8.14356e-20 -0.000714304 -0.0141563 -1.41991e-18 -0.000797987 -2.61697e-19 0.000240001 1.80618e-19 -0.000865998 -3.75378e-19 -2.82394e-19 0.000632574 1.71225e-19 -0.000626873 2.02343e-20 -0.00022453 1.32599e-19 -0.000351898 0.000497905 -1.68744e-20 0.00136642 1.14132e-19 -0.000916325 -9.09209e-19 0.000733445 2.60218e-19 -0.00120407 -3.12494e-19 -0.000375788 4.24704e-19 
878.15 0 -6.19662e-18 0.0627403 4.73207e-20 -0.00068112 -0.0127369 -1.28131e-18 -0.000752983 -2.41266e-19 0.000303569 1.84362e-19 -0.000860921 -3.67055e-19 -2.88917e-19 0.000618329 2.015e-19 -0.000660322 3.81235e-21 -0.000178098 1.27094e-19 -0.000384454 0.000493427 9.07678e-21 0.00135208 9.88503e-20 -0.000890515 -8.8245e-19 0.000771556 2.5721e-19 -0.00117425 -3.07667e-19 -0.000347768 4.34802e-19 
878.5 0 -6.16241e-18 0.0623662 3.06699e-20 -0.000649721 -0.0113189 -1.14639e-18 -0.000713947 -2.27857e-19 0.00036879 1.94251e-19 -0.000858046 -3.65887e-19 -2.80402e-19 0.000600625 2.27356e-19 -0.000699745 -9.93799e-21 -0.000137081 1.1348e-19 -0.000418651 0.000486731 3.07996e-20 0.00133954 9.29182e-20 -0.000861697 -8.59842e-19 0.000807526 2.61569e-19 -0.00114681 -2.84883e-19 -0.000318038 4.40448e-19 
878.85 0 -6.13348e-18 0.0619539 1.91711e-20 -0.000619901 -0.00990403 -1.0052e-18 -0.000682079 -2.11478e-19 0.000436552 2.20058e-19 -0.000854081 -3.65885e-19 -2.8579e-19 0.000581169 2.44169e-19 -0.000743508 -1.37233e-20 -0.000104107 1.12987e-19 -0.00045463 0.000477979 3.92378e-20 0.00132768 7.90014e-20 -0.00083143 -8.32074e-19 0.000842517 2.70774e-19 -0.00112168 -2.72923e-19 -0.000288154 4.45236e-19 
879.2 0 -6.11252e-18 0.0615017 2.01295e-20 -0.000592534 -0.00849412 -8.65201e-19 -0.000656231 -1.9633e-19 0.000507403 2.43387e-19 -0.000846328 -3.78065e-19 -3.01679e-19 0.000560403 2.54002e-19 -0.000789291 -1.43208e-20 -7.83133e-05 1.11267e-19 -0.000489535 0.00046828 2.60216e-20 0.00131588 6.47864e-20 -0.000801301 -7.97361e-19 0.000878173 2.81558e-19 -0.00109789 -2.66375e-19 -0.000256804 4.5329e-19 
879.55 0 -6.08115e-18 0.0610097 6.67254e-21 -0.000567499 -0.00708969 -7.28971e-19 -0.00063605 -1.74789e-19 0.000581361 2.74195e-19 -0.000835423 -3.75779e-19 -3.17544e-19 0.0005377 2.57456e-19 -0.000837261 -1.61665e-20 -5.70109e-05 1.14698e-19 -0.00051886 0.000456878 1.50754e-20 0.00130524 5.52458e-20 -0.000772097 -7.7168e-19 0.000913703 2.98933e-19 -0.00107492 -2.48288e-19 -0.000222289 4.52107e-19 
879.9 0 -6.0403e-18 0.0604795 -8.04168e-21 -0.00054335 -0.00569286 -5.9131e-19 -0.000622055 -1.65563e-19 0.000656636 2.83501e-19 -0.000825581 -3.65754e-19 -3.19022e-19 0.000514574 2.66487e-19 -0.000884568 -1.96584e-20 -3.73771e-05 1.01419e-19 -0.000539061 0.000443218 1.18448e-20 0.00129491 5.2996e-20 -0.000744054 -7.42837e-19 0.00094666 3.01995e-19 -0.00105249 -2.33759e-19 -0.000185339 4.54373e-19 
880.25 0 -6.00038e-18 0.0599096 -1.51712e-20 -0.00051846 -0.00430688 -4.59526e-19 -0.000614181 -1.67619e-19 0.000731307 2.88734e-19 -0.000821842 -3.57234e-19 -3.17331e-19 0.000494921 2.66471e-19 -0.000927748 -2.05602e-20 -1.61106e-05 9.57562e-20 -0.000551118 0.000429745 9.11556e-21 0.00128253 6.36762e-20 -0.00071659 -7.14518e-19 0.000975875 3.10425e-19 -0.00102931 -2.2501e-19 -0.000146338 4.57947e-19 
880.6 0 -5.95726e-18 0.0592966 -2.37907e-20 -0.000492456 -0.00293287 -3.11852e-19 -0.000609585 -1.73982e-19 0.000800979 2.97671e-19 -0.000825557 -3.55861e-19 -3.13374e-19 0.000481108 2.66407e-19 -0.000966825 -1.15795e-20 1.00852e-05 9.08408e-20 -0.000559153 0.000418942 1.30646e-20 0.00126708 6.29851e-20 -0.000689281 -6.92967e-19 0.00100275 3.09853e-19 -0.00100499 -2.27124e-19 -0.000106281 4.4384e-19 
880.95 0 -5.90035e-18 0.0586398 -3.51366e-20 -0.000465574 -0.00156894 -1.67245e-19 -0.000604004 -1.78578e-19 0.000863667 3.02505e-19 -0.000834695 -3.62692e-19 -3.14418e-19 0.000472631 2.64285e-19 -0.001 -1.54475e-20 3.94497e-05 8.46913e-20 -0.000569108 0.000410986 7.92061e-21 0.00124847 5.29669e-20 -0.000661809 -6.72266e-19 0.00102938 3.27057e-19 -0.000980882 -2.18393e-19 -6.74482e-05 4.43751e-19 
881.3 0 -5.83265e-18 0.0579423 -4.23223e-20 -0.000438509 -0.000214426 -2.28996e-20 -0.000595964 -1.76559e-19 0.000925119 3.14113e-19 -0.000845541 -3.67221e-19 -3.13718e-19 0.000465965 2.59875e-19 -0.00102381 -1.5204e-20 6.7119e-05 9.84395e-20 -0.000584501 0.000404028 2.01989e-20 0.00123028 3.85448e-20 -0.000633876 -6.58864e-19 0.00105525 3.36191e-19 -0.000956066 -2.10406e-19 -3.06552e-05 4.34778e-19 
881.65 0 -5.77151e-18 0.0572083 -6.06775e-20 -0.000412564 0.00112862 1.25355e-19 -0.000585728 -1.70493e-19 0.000992492 3.2935e-19 -0.000852828 -3.79219e-19 -3.00091e-19 0.000457554 2.66515e-19 -0.00103845 -5.33022e-21 9.17519e-05 9.99331e-20 -0.000602917 0.000396059 2.675e-20 0.00121686 2.55574e-20 -0.000606136 -6.34087e-19 0.00108027 3.46786e-19 -0.000928971 -2.11154e-19 4.57882e-06 4.33771e-19 
882 0 -5.70178e-18 0.0564409 -6.87928e-20 -0.000386881 0.00245791 2.68375e-19 -0.000574747 -1.60248e-19 0.00106921 3.32484e-19 -0.000853691 -3.94228e-19 -2.86706e-19 0.000449492 2.75246e-19 -0.00104682 -9.60207e-21 0.000113164 1.02379e-19 -0.00062025 0.000386255 2.95746e-20 0.00120884 1.38051e-20 -0.000580304 -6.19435e-19 0.00110571 3.52912e-19 -0.000901032 -2.15552e-19 3.83177e-05 4.34352e-19 
882.35 0 -5.63305e-18 0.0556412 -6.17908e-20 -0.000359422 0.00377034 4.04794e-19 -0.00056497 -1.63953e-19 0.00115459 3.26303e-19 -0.00084928 -4.1247e-19 -2.75696e-19 0.000444872 2.81489e-19 -0.00105222 2.20578e-21 0.000130269 1.05649e-19 -0.000635189 0.000375865 3.08563e-20 0.00120429 -6.26987e-21 -0.000557932 -5.94728e-19 0.0011328 3.51048e-19 -0.00087488 -2.21078e-19 7.13809e-05 4.37882e-19 
882.7 0 -5.57046e-18 0.0548088 -6.19946e-20 -0.000331438 0.00506433 5.47124e-19 -0.000556727 -1.60329e-19 0.00124542 3.13118e-19 -0.0008437 -4.32245e-19 -2.5839e-19 0.00043993 2.77871e-19 -0.0010594 9.55668e-21 0.000143556 1.11904e-19 -0.000650393 0.00036686 3.81932e-20 0.00120178 -9.50762e-21 -0.000538982 -5.64336e-19 0.00116138 3.36839e-19 -0.000852189 -2.34496e-19 0.000105724 4.50137e-19 
883.05 0 -5.50587e-18 0.0539451 -5.62081e-20 -0.000306623 0.0063388 6.86338e-19 -0.000546817 -1.6095e-19 0.00133648 2.98467e-19 -0.000843203 -4.50751e-19 -2.4989e-19 0.000428528 2.88236e-19 -0.0010727 2.87304e-20 0.000156187 1.19566e-19 -0.000668266 0.000360414 4.68892e-20 0.00120022 -1.75278e-20 -0.000523384 -5.50477e-19 0.00118892 3.1963e-19 -0.000833109 -2.44108e-19 0.000141748 4.50028e-19 
883.4 0 -5.43581e-18 0.0530531 -5.40455e-20 -0.000286402 0.0075895 8.23354e-19 -0.000532724 -1.70868e-19 0.00142391 2.81111e-19 -0.000848827 -4.6665e-19 -2.38415e-19 0.000410056 3.04413e-19 -0.00109176 4.16798e-20 0.000172064 1.36562e-19 -0.000688143 0.00035808 5.38584e-20 0.00119847 -9.30531e-22 -0.000513215 -5.16108e-19 0.0012128 2.97536e-19 -0.00081595 -2.49589e-19 0.000177783 4.367e-19 
883.75 0 -5.37005e-18 0.0521324 -4.1187e-20 -0.000269241 0.00881283 9.62447e-19 -0.000514574 -1.80435e-19 0.00150863 2.55781e-19 -0.000853305 -4.84851e-19 -2.23935e-19 0.000388359 3.19751e-19 -0.00111246 6.60048e-20 0.000194215 1.43398e-19 -0.000710218 0.000359751 6.07403e-20 0.00119577 2.1787e-21 -0.000507323 -4.81892e-19 0.00123337 2.87052e-19 -0.000798345 -2.51413e-19 0.000212971 4.37843e-19 
884.1 0 -5.2948e-18 0.0511817 -5.27636e-20 -0.000253369 0.0100119 1.09668e-18 -0.000491671 -1.7931e-19 0.00159202 2.27911e-19 -0.000850283 -4.87783e-19 -2.04572e-19 0.000367282 3.29178e-19 -0.00113204 7.47352e-20 0.00022266 1.50549e-19 -0.000736088 0.000363371 6.61862e-20 0.00119182 1.32235e-20 -0.000499521 -4.59952e-19 0.00125245 2.84112e-19 -0.000779408 -2.54228e-19 0.000247968 4.28502e-19 
884.45 0 -5.2089e-18 0.0502019 -5.12842e-20 -0.000239041 0.011193 1.23201e-18 -0.000461646 -1.81989e-19 0.00167234 2.14625e-19 -0.000839905 -4.86239e-19 -1.85881e-19 0.000349518 3.31882e-19 -0.00115087 7.66637e-20 0.000254976 1.53305e-19 -0.000764787 0.000367938 6.02482e-20 0.0011854 3.22523e-20 -0.000485687 -4.3275e-19 0.0012705 2.82901e-19 -0.000757756 -2.54838e-19 0.000281728 4.16949e-19 
884.8 0 -5.11211e-18 0.0491937 -4.26147e-20 -0.000227646 0.0123607 1.36277e-18 -0.000422039 -1.85063e-19 0.00174807 2.24485e-19 -0.000825598 -4.87865e-19 -1.71793e-19 0.000336194 3.27417e-19 -0.00117079 1.03093e-19 0.000291285 1.59042e-19 -0.000793165 0.000374179 7.4041e-20 0.00117555 4.97126e-20 -0.000467275 -4.11345e-19 0.00128585 2.84918e-19 -0.000732847 -2.57971e-19 0.000313733 4.10726e-19 
885.15 0 -5.00984e-18 0.0481573 -3.49045e-20 -0.000219443 0.0135161 1.50471e-18 -0.00037125 -1.94607e-19 0.00181939 2.30474e-19 -0.000809477 -4.87834e-19 -1.55877e-19 0.000326662 3.25353e-19 -0.00119337 1.18558e-19 0.000331758 1.65679e-19 -0.000817447 0.000383564 6.99423e-20 0.00116281 6.44969e-20 -0.000448467 -3.83389e-19 0.00129805 3.01395e-19 -0.000707217 -2.55491e-19 0.000345419 4.01959e-19 
885.5 0 -4.9024e-18 0.0470949 -3.42968e-20 -0.000212631 0.0146559 1.62247e-18 -0.000309995 -2.12351e-19 0.00188669 2.32091e-19 -0.000790669 -4.97755e-19 -1.24734e-19 0.000321326 3.26159e-19 -0.00121818 1.27362e-19 0.000373341 1.78106e-19 -0.000837699 0.000395736 5.63927e-20 0.00114681 6.86324e-20 -0.000431161 -3.61133e-19 0.00130966 3.00281e-19 -0.000683776 -2.52555e-19 0.000377244 3.94017e-19 
885.85 0 -4.79342e-18 0.0460093 -3.88278e-20 -0.000205137 0.0157755 1.7495e-18 -0.000241002 -2.20765e-19 0.00195105 2.50797e-19 -0.000767329 -5.09545e-19 -1.10206e-19 0.00032037 3.14061e-19 -0.00124475 1.3989e-19 0.000414346 2.03696e-19 -0.000859119 0.000408625 5.60532e-20 0.00112577 7.33121e-20 -0.000413775 -3.29147e-19 0.00132278 2.86034e-19 -0.000662181 -2.456e-19 0.000408983 3.80079e-19 
886.2 0 -4.68694e-18 0.0449029 -4.90308e-20 -0.000196499 0.0168708 1.85956e-18 -0.000170611 -2.40274e-19 0.00201434 2.61112e-19 -0.000738913 -5.23753e-19 -1.00374e-19 0.000322064 3.10447e-19 -0.00127386 1.31494e-19 0.000457042 2.33946e-19 -0.000884985 0.000419556 6.15012e-20 0.00109943 9.01755e-20 -0.000395367 -3.03029e-19 0.00133626 2.77053e-19 -0.000640094 -2.3976e-19 0.000440858 3.7034e-19 
886.55 0 -4.57136e-18 0.043777 -6.29678e-20 -0.000186848 0.0179394 1.96131e-18 -0.000106254 -2.46327e-19 0.00207546 2.67684e-19 -0.000704316 -5.32832e-19 -8.62022e-20 0.000325365 3.18689e-19 -0.00130591 1.38411e-19 0.000503213 2.49243e-19 -0.000913918 0.000424754 6.95434e-20 0.00107004 9.34737e-20 -0.000376221 -2.60373e-19 0.00134847 2.74596e-19 -0.000616313 -2.26067e-19 0.000474086 3.67498e-19 
886.9 0 -4.45534e-18 0.0426325 -7.96667e-20 -0.00017659 0.0189791 2.07773e-18 -5.11757e-05 -2.51481e-19 0.00213056 2.70559e-19 -0.000663743 -5.49006e-19 -7.80468e-20 0.000330387 3.06573e-19 -0.00133965 1.2299e-19 0.000553648 2.75889e-19 -0.000941608 0.000423206 6.62626e-20 0.00103886 9.62535e-20 -0.000355461 -2.40222e-19 0.00135837 2.70008e-19 -0.000589804 -2.15026e-19 0.000509282 3.59644e-19 
887.25 0 -4.33756e-18 0.0414706 -9.53194e-20 -0.000166368 0.0199859 2.18928e-18 -4.45243e-06 -2.59664e-19 0.00217664 2.86296e-19 -0.000621304 -5.59747e-19 -8.47373e-20 0.000336458 3.12908e-19 -0.00137214 1.11985e-19 0.000609994 2.90288e-19 -0.000963118 0.000417366 4.63319e-20 0.00100619 9.86209e-20 -0.00033347 -2.11146e-19 0.00136532 2.57313e-19 -0.000561419 -2.14293e-19 0.000544326 3.63702e-19 
887.6 0 -4.21911e-18 0.0402911 -1.11504e-19 -0.000155794 0.0209557 2.30188e-18 3.78373e-05 -2.66501e-19 0.00221426 2.92e-19 -0.000578808 -5.6188e-19 -7.82531e-20 0.000341646 3.12358e-19 -0.00139904 9.04866e-20 0.000670392 2.96866e-19 -0.000974887 0.000409912 3.79664e-20 0.00097354 8.89675e-20 -0.000311585 -1.89123e-19 0.00136995 2.42965e-19 -0.000533472 -2.04797e-19 0.000576995 3.71682e-19 
887.95 0 -4.10142e-18 0.0390941 -1.20143e-19 -0.000143525 0.0218849 2.40197e-18 7.91302e-05 -2.81345e-19 0.00224744 3.17958e-19 -0.000534024 -5.54956e-19 -7.6418e-20 0.000343472 3.09463e-19 -0.00141877 7.68121e-20 0.000728684 2.95363e-19 -0.000974245 0.000403082 2.54848e-20 0.00094276 7.7812e-20 -0.000289359 -1.62553e-19 0.0013733 2.28793e-19 -0.000505839 -1.94874e-19 0.000606662 3.78445e-19 
888.3 0 -3.9763e-18 0.037882 -1.29293e-19 -0.000129125 0.0227708 2.50408e-18 0.000118871 -2.82102e-19 0.00228005 3.36252e-19 -0.00048568 -5.529e-19 -7.06877e-20 0.000339825 3.07132e-19 -0.00143328 6.39399e-20 0.000780898 2.93985e-19 -0.000958812 0.00039644 2.44358e-20 0.000914288 6.61424e-20 -0.000264937 -1.38527e-19 0.0013758 2.1437e-19 -0.00047831 -1.85172e-19 0.00063404 3.80029e-19 
888.65 0 -3.85698e-18 0.0366568 -1.22645e-19 -0.0001129 0.0236146 2.59707e-18 0.000154966 -2.87051e-19 0.00231318 3.4729e-19 -0.000435703 -5.52749e-19 -7.24531e-20 0.00033269 3.03704e-19 -0.00144486 5.73446e-20 0.000825895 2.83228e-19 -0.000929256 0.000387947 2.80787e-20 0.000887675 5.46912e-20 -0.000238298 -1.20839e-19 0.00137679 2.08175e-19 -0.00045125 -1.81142e-19 0.000660497 3.67847e-19 
889 0 -3.7234e-18 0.0354204 -1.24049e-19 -9.43384e-05 0.0244211 2.69425e-18 0.00018498 -2.79073e-19 0.00234662 3.57683e-19 -0.000386875 -5.58219e-19 -7.87894e-20 0.000327495 3.00915e-19 -0.00145451 4.87853e-20 0.000865647 2.70748e-19 -0.000889715 0.000377374 3.81396e-20 0.000862779 5.78054e-20 -0.00021284 -1.12729e-19 0.00137443 1.91581e-19 -0.000424203 -1.65377e-19 0.000685772 3.63177e-19 
889.35 0 -3.59438e-18 0.0341759 -1.1519e-19 -7.29836e-05 0.025192 2.79487e-18 0.000208185 -2.61381e-19 0.00237968 3.61376e-19 -0.000341843 -5.69201e-19 -7.63905e-20 0.000325333 2.92841e-19 -0.00146186 5.5747e-20 0.000902998 2.56996e-19 -0.000843716 0.000365038 2.96165e-20 0.000839975 6.60205e-20 -0.000191798 -1.00882e-19 0.00136755 1.83424e-19 -0.000398748 -1.65756e-19 0.000708748 3.56107e-19 
889.7 0 -3.46035e-18 0.032924 -1.1789e-19 -4.96477e-05 0.0259246 2.88463e-18 0.000227037 -2.63401e-19 0.00241201 3.66153e-19 -0.000302166 -5.83125e-19 -8.28748e-20 0.000321475 2.86687e-19 -0.00146692 4.83226e-20 0.000936801 2.45609e-19 -0.000791543 0.000350325 3.55072e-20 0.000819094 6.71729e-20 -0.000175588 -8.20537e-20 0.00135681 1.777e-19 -0.000376187 -1.68696e-19 0.000729741 3.4316e-19 
890.05 0 -3.32846e-18 0.0316646 -1.2094e-19 -2.59084e-05 0.0266197 2.96716e-18 0.000244253 -2.71237e-19 0.00244355 3.77488e-19 -0.000267728 -5.90211e-19 -8.70535e-20 0.000313053 2.85403e-19 -0.00147013 4.17902e-20 0.000965642 2.41609e-19 -0.000732946 0.000334211 3.86103e-20 0.000799028 7.18135e-20 -0.000162107 -5.65574e-20 0.00134338 1.64792e-19 -0.000355704 -1.76431e-19 0.000749204 3.23841e-19 
890.4 0 -3.18648e-18 0.0304 -1.21763e-19 -3.29166e-06 0.0272785 3.04867e-18 0.00025914 -2.6699e-19 0.00247589 3.72165e-19 -0.000237847 -5.98638e-19 -8.75185e-20 0.000302002 2.91926e-19 -0.00147165 3.83065e-20 0.000991878 2.40309e-19 -0.000668984 0.00031817 2.77257e-20 0.000778926 8.92471e-20 -0.000148414 -3.65446e-20 0.00132722 1.55228e-19 -0.000335623 -1.7143e-19 0.000766538 3.16276e-19 
890.75 0 -3.05437e-18 0.0291318 -1.19285e-19 1.83021e-05 0.0279019 3.1235e-18 0.000270347 -2.54291e-19 0.002512 3.8026e-19 -0.000211078 -6.05319e-19 -9.47308e-20 0.000291622 3.01307e-19 -0.00147191 4.19396e-20 0.00102184 2.35105e-19 -0.0006011 0.000300094 3.01644e-20 0.000759798 9.14468e-20 -0.00013308 -1.60552e-20 0.00130908 1.5719e-19 -0.000313478 -1.75173e-19 0.000782076 3.08911e-19 
891.1 0 -2.93511e-18 0.0278615 -1.22974e-19 4.04701e-05 0.0284945 3.19043e-18 0.00027972 -2.59087e-19 0.00255304 3.80754e-19 -0.000186254 -6.12494e-19 -9.43945e-20 0.000284275 3.11302e-19 -0.00147139 3.53732e-20 0.00106088 2.15233e-19 -0.000532325 0.000278656 3.27752e-20 0.000742142 9.78029e-20 -0.000117247 1.63641e-21 0.0012909 1.53839e-19 -0.000287713 -1.67596e-19 0.00079719 3.07653e-19 
891.45 0 -2.81517e-18 0.0265916 -1.34975e-19 6.45678e-05 0.0290582 3.25762e-18 0.00028808 -2.5715e-19 0.00259799 3.89912e-19 -0.000164162 -6.06938e-19 -8.02063e-20 0.000282045 3.17922e-19 -0.00146861 1.78005e-20 0.00110806 1.9875e-19 -0.000465009 0.000256322 3.46518e-20 0.000725721 9.28938e-20 -0.000102597 2.83397e-20 0.00127176 1.41668e-19 -0.000258152 -1.6115e-19 0.000811625 3.11054e-19 
891.8 0 -2.68667e-18 0.0253211 -1.30566e-19 9.07117e-05 0.029591 3.32398e-18 0.000294666 -2.68066e-19 0.00264391 4.11856e-19 -0.000147633 -6.17428e-19 -6.65507e-20 0.000283821 3.06229e-19 -0.00146184 -1.98375e-21 0.0011579 1.81964e-19 -0.000398865 0.000235177 3.07111e-20 0.000710333 9.97072e-20 -8.90195e-05 4.97212e-20 0.00125026 1.36349e-19 -0.000224503 -1.57037e-19 0.000824851 3.11541e-19 
892.15 0 -2.55414e-18 0.0240465 -1.24192e-19 0.000117155 0.0300938 3.37483e-18 0.000299694 -2.76934e-19 0.00268724 4.21583e-19 -0.000135851 -6.14736e-19 -6.22347e-20 0.000284614 2.89886e-19 -0.00144963 -2.72597e-20 0.00120765 1.74907e-19 -0.000334145 0.000214196 4.31077e-20 0.000695264 1.20691e-19 -7.58256e-05 6.06511e-20 0.00122702 1.14684e-19 -0.000186933 -1.58656e-19 0.00083668 3.04841e-19 
892.5 0 -2.42346e-18 0.0227685 -1.25429e-19 0.000141477 0.0305716 3.42878e-18 0.000302645 -2.86704e-19 0.00272549 4.3296e-19 -0.000127278 -6.0455e-19 -4.8667e-20 0.000281376 2.73313e-19 -0.00142878 -4.3767e-20 0.00125691 1.58548e-19 -0.000272872 0.000190798 4.10014e-20 0.000680406 1.29717e-19 -6.28999e-05 7.54945e-20 0.00120264 9.98061e-20 -0.000148647 -1.58667e-19 0.000845985 3.02331e-19 
892.85 0 -2.27545e-18 0.0214911 -1.21806e-19 0.000162397 0.0310256 3.47558e-18 0.000302194 -2.81133e-19 0.0027552 4.33854e-19 -0.000123819 -6.00864e-19 -3.29844e-20 0.000272496 2.67854e-19 -0.00139757 -4.82718e-20 0.0013025 1.29187e-19 -0.00021756 0.000164025 5.91892e-20 0.000665315 1.40216e-19 -5.13288e-05 9.77226e-20 0.00117781 8.39264e-20 -0.00011277 -1.55675e-19 0.000852248 2.90834e-19 
893.2 0 -2.13508e-18 0.0202155 -1.14773e-19 0.000179731 0.0314524 3.50929e-18 0.000299283 -2.79957e-19 0.002775 4.22052e-19 -0.000124379 -5.92964e-19 -1.74409e-20 0.000259186 2.51051e-19 -0.00135792 -6.7833e-20 0.00133968 1.0371e-19 -0.000168893 0.000134661 6.51421e-20 0.000647982 1.42199e-19 -4.17968e-05 1.16567e-19 0.00115344 6.87215e-20 -7.90966e-05 -1.45979e-19 0.000856676 2.71787e-19 
893.55 0 -1.99764e-18 0.0189387 -1.15218e-19 0.000195 0.0318529 3.53994e-18 0.000297145 -2.78738e-19 0.00278758 4.03672e-19 -0.000125712 -5.94203e-19 -4.29505e-21 0.000243815 2.42112e-19 -0.0013121 -7.62464e-20 0.00136726 9.7992e-20 -0.000126134 0.000103902 7.63121e-20 0.000627166 1.45528e-19 -3.28161e-05 1.31733e-19 0.00113054 5.27596e-20 -4.56341e-05 -1.45259e-19 0.000861282 2.58166e-19 
893.9 0 -1.86831e-18 0.0176585 -1.21888e-19 0.000210001 0.0322357 3.57048e-18 0.000297492 -2.6499e-19 0.00279559 4.00779e-19 -0.000128644 -5.85577e-19 3.37153e-21 0.000224062 2.28512e-19 -0.00126304 -8.52826e-20 0.00138699 8.28909e-20 -9.12998e-05 7.38491e-05 9.99913e-20 0.000603284 1.42272e-19 -2.32209e-05 1.46786e-19 0.00111104 3.26769e-20 -1.15803e-05 -1.3436e-19 0.000867289 2.53519e-19 
894.25 0 -1.73571e-18 0.016375 -1.31906e-19 0.000225035 0.0326088 3.60091e-18 0.000297549 -2.55666e-19 0.00279884 3.89196e-19 -0.000137065 -5.73747e-19 1.67757e-20 0.000195328 2.15742e-19 -0.00121481 -9.40712e-20 0.00139966 6.5561e-20 -6.75475e-05 4.62625e-05 1.22088e-19 0.000577783 1.36294e-19 -1.38996e-05 1.68082e-19 0.00109551 1.39296e-20 2.35211e-05 -1.29553e-19 0.00087411 2.57816e-19 
894.6 0 -1.60677e-18 0.0150896 -1.3862e-19 0.000239187 0.032972 3.64113e-18 0.000294135 -2.6484e-19 0.00279554 3.81287e-19 -0.000151845 -5.78595e-19 1.9579e-20 0.000157528 2.04677e-19 -0.00116903 -1.12878e-19 0.00140528 4.76175e-20 -5.42304e-05 2.00253e-05 1.57711e-19 0.000551486 1.35954e-19 -6.43443e-06 1.87987e-19 0.00108265 -2.47632e-21 5.84263e-05 -1.2006e-19 0.000880947 2.571e-19 
894.95 0 -1.47359e-18 0.0138039 -1.35861e-19 0.000252697 0.0333178 3.67686e-18 0.000289712 -2.64041e-19 0.00278556 3.50909e-19 -0.000171029 -5.80848e-19 2.73836e-20 0.000117462 1.91734e-19 -0.00112614 -1.28411e-19 0.00140257 2.58835e-20 -4.76762e-05 -6.92578e-06 1.81569e-19 0.000522558 1.39473e-19 -1.82375e-07 2.07988e-19 0.00107038 -2.99917e-20 8.85146e-05 -1.15711e-19 0.000888188 2.56113e-19 
895.3 0 -1.33266e-18 0.0125204 -1.3919e-19 0.000266468 0.0336392 3.713e-18 0.000287224 -2.68194e-19 0.00277105 3.19173e-19 -0.000193095 -5.78928e-19 2.18604e-20 8.2516e-05 1.80244e-19 -0.00108734 -1.35617e-19 0.00139128 1.09179e-20 -4.43055e-05 -3.44086e-05 1.92455e-19 0.000489164 1.38045e-19 6.25889e-06 2.2194e-19 0.00105567 -4.09852e-20 0.000111645 -1.06502e-19 0.000896271 2.77422e-19 
895.65 0 -1.18884e-18 0.0112416 -1.38364e-19 0.000281369 0.0339338 3.73884e-18 0.000283286 -2.81087e-19 0.00275367 3.04676e-19 -0.000216387 -5.68796e-19 1.58546e-20 5.54577e-05 1.77759e-19 -0.00105126 -1.47573e-19 0.00137586 -6.45487e-21 -4.48425e-05 -6.15109e-05 2.00419e-19 0.000452437 1.3684e-19 1.19963e-05 2.26584e-19 0.00103822 -3.61744e-20 0.000129522 -1.04522e-19 0.000905247 2.8987e-19 
896 0 -1.05287e-18 0.00996873 -1.42162e-19 0.000299121 0.0342007 3.76623e-18 0.000272351 -2.93825e-19 0.00273418 2.91571e-19 -0.000241543 -5.49291e-19 9.98385e-21 3.43214e-05 1.74233e-19 -0.00101301 -1.4988e-19 0.00136267 -9.0701e-21 -5.27149e-05 -8.86996e-05 2.01694e-19 0.000415324 1.23571e-19 1.66977e-05 2.43069e-19 0.00102058 -3.82229e-20 0.000144626 -8.78832e-20 0.000914133 2.84e-19 
896.35 0 -9.1917e-19 0.0087013 -1.46919e-19 0.000320838 0.0344392 3.80532e-18 0.000254569 -3.2551e-19 0.00271319 2.77194e-19 -0.000268719 -5.37718e-19 1.00179e-20 1.53972e-05 1.60341e-19 -0.000968197 -1.59031e-19 0.00135711 -1.88406e-20 -6.84983e-05 -0.000115997 1.96178e-19 0.000378684 1.21966e-19 2.15532e-05 2.68699e-19 0.00100482 -4.28361e-20 0.000159254 -8.39649e-20 0.000921131 2.78205e-19 
896.7 0 -7.68616e-19 0.00744065 -1.50195e-19 0.000345651 0.0346498 3.84449e-18 0.000234833 -3.35514e-19 0.00269357 2.72802e-19 -0.000292034 -5.12093e-19 8.04902e-23 -4.25773e-06 1.50844e-19 -0.000917775 -1.59764e-19 0.0013613 -3.69117e-20 -8.94918e-05 -0.000141847 1.93894e-19 0.000342404 1.23113e-19 2.82401e-05 2.90302e-19 0.000990626 -5.80267e-20 0.000174492 -7.34456e-20 0.000925457 2.83131e-19 
897.05 0 -6.23434e-19 0.00619075 -1.57978e-19 0.000371078 0.0348304 3.87416e-18 0.000216226 -3.35579e-19 0.00267583 2.54877e-19 -0.000306579 -4.99087e-19 -1.89334e-21 -2.38488e-05 1.41271e-19 -0.000865576 -1.76734e-19 0.00137133 -4.45331e-20 -0.000111753 -0.000165213 1.87022e-19 0.000307731 1.26113e-19 3.83126e-05 3.00408e-19 0.000976216 -5.93341e-20 0.000191417 -7.1906e-20 0.000927726 2.93198e-19 
897.4 0 -4.84571e-19 0.00495364 -1.64376e-19 0.000395309 0.034979 3.91458e-18 0.000200712 -3.40295e-19 0.00265762 2.47435e-19 -0.000314049 -4.80633e-19 2.111e-21 -3.8144e-05 1.38064e-19 -0.000812737 -1.7147e-19 0.00138019 -5.94877e-20 -0.000132394 -0.000187715 1.7577e-19 0.000273953 1.22018e-19 5.05752e-05 3.04523e-19 0.000960517 -5.98852e-20 0.000212302 -4.70695e-20 0.000928569 2.85891e-19 
897.75 0 -3.45735e-19 0.00372867 -1.74393e-19 0.000419291 0.0350966 3.95243e-18 0.000191919 -3.54731e-19 0.00263793 2.31509e-19 -0.000317077 -4.69036e-19 1.8229e-20 -4.45544e-05 1.233e-19 -0.000759467 -1.80524e-19 0.00138463 -7.59932e-20 -0.000150947 -0.000211233 1.70826e-19 0.000240778 1.18346e-19 6.19724e-05 3.18447e-19 0.000944296 -7.29649e-20 0.0002386 -3.78787e-20 0.000927725 2.99781e-19 
898.1 0 -2.16853e-19 0.0025132 -1.89012e-19 0.00044423 0.0351847 3.98459e-18 0.000192069 -3.57668e-19 0.00261628 2.12622e-19 -0.000315243 -4.57998e-19 4.31933e-20 -4.75616e-05 9.8116e-20 -0.000706272 -1.88551e-19 0.00138664 -8.75769e-20 -0.00016994 -0.000235128 1.70703e-19 0.000208622 1.12863e-19 7.18534e-05 3.38912e-19 0.000927801 -9.13171e-20 0.000269491 -3.01832e-20 0.000923954 2.99005e-19 
898.45 0 -8.84529e-20 0.00130512 -1.9744e-19 0.000469759 0.0352456 3.99615e-18 0.000199749 -3.66504e-19 0.00259542 2.03968e-19 -0.000309504 -4.3408e-19 4.90206e-20 -5.21125e-05 9.32066e-20 -0.000652288 -2.07628e-19 0.00138788 -9.57618e-20 -0.000189 -0.000258106 1.63867e-19 0.000177507 1.17332e-19 8.168e-05 3.46363e-19 0.000909562 -8.92998e-20 0.000302231 -3.32391e-20 0.000915838 2.97053e-19 
898.8 0 3.98447e-20 0.000105184 -1.97092e-19 0.000495293 0.0352819 4.00065e-18 0.000211381 -3.84696e-19 0.00257899 1.90967e-19 -0.000301464 -4.16951e-19 6.0635e-20 -5.97511e-05 7.72937e-20 -0.000596255 -2.20487e-19 0.00138948 -1.11397e-19 -0.000203738 -0.000280786 1.6493e-19 0.000149018 1.1245e-19 9.21226e-05 3.51988e-19 0.000888771 -9.91089e-20 0.000335542 -2.69974e-20 0.000904494 2.98713e-19 
899.15 0 1.55354e-19 -0.00108416 -1.91158e-19 0.000520562 0.0352941 4.00677e-18 0.000224557 -4.00683e-19 0.00256504 1.96212e-19 -0.000291775 -4.05968e-19 7.7526e-20 -6.79312e-05 7.03088e-20 -0.000539056 -2.34423e-19 0.00139465 -1.16402e-19 -0.000210449 -0.000304607 1.76829e-19 0.000124016 1.11668e-19 0.000103814 3.66599e-19 0.000864745 -1.01899e-19 0.000369332 -2.75435e-20 0.00089367 3.03081e-19 
899.5 0 2.63082e-19 -0.00226112 -1.72808e-19 0.0005448 0.035281 4.00501e-18 0.000239155 -3.95415e-19 0.00255027 1.99723e-19 -0.000282518 -3.86809e-19 8.86397e-20 -7.27652e-05 6.35961e-20 -0.000481326 -2.48388e-19 0.00140444 -1.16799e-19 -0.00020914 -0.000329417 1.85328e-19 0.00010174 1.07642e-19 0.000117124 3.82908e-19 0.000837511 -1.20287e-19 0.000404177 -8.87179e-21 0.000884392 2.97082e-19 
899.85 0 3.90924e-19 -0.00342444 -1.65884e-19 0.000566593 0.0352431 3.99892e-18 0.00025541 -3.86467e-19 0.00253546 1.97979e-19 -0.000275913 -3.59094e-19 9.82256e-20 -7.43782e-05 4.26404e-20 -0.000423219 -2.61999e-19 0.00141657 -1.12223e-19 -0.000202644 -0.000353923 1.8903e-19 8.07793e-05 1.02426e-19 0.000132757 3.95603e-19 0.000807949 -1.33862e-19 0.000441317 -1.98346e-21 0.000875402 2.83987e-19 
900.2 0 5.24833e-19 -0.00457328 -1.61227e-19 0.000586002 0.0351822 3.99532e-18 0.000273394 -3.70351e-19 0.00252126 2.00978e-19 -0.000270699 -3.3736e-19 1.03308e-19 -7.56851e-05 2.82774e-20 -0.000368375 -2.5326e-19 0.00142835 -1.0983e-19 -0.000196483 -0.000376783 1.87109e-19 6.01269e-05 8.44553e-20 0.000151933 4.14989e-19 0.000778563 -1.51958e-19 0.000480841 1.1667e-20 0.000865743 2.90588e-19 
900.55 0 6.48108e-19 -0.00570724 -1.52018e-19 0.000603396 0.0351009 3.97382e-18 0.000291666 -3.64268e-19 0.00250548 1.94112e-19 -0.000262769 -3.08178e-19 1.07057e-19 -8.07334e-05 2.88397e-20 -0.000320885 -2.51807e-19 0.00143779 -1.0108e-19 -0.000198436 -0.000396795 1.81402e-19 3.96683e-05 6.56065e-20 0.000174968 4.38251e-19 0.000750927 -1.68085e-19 0.000520945 2.03002e-20 0.000854432 2.89856e-19 
900.9 0 7.77065e-19 -0.00682638 -1.5426e-19 0.000618372 0.0349999 3.95409e-18 0.000306347 -3.61659e-19 0.00248718 1.97302e-19 -0.000247229 -2.97554e-19 1.1452e-19 -9.31163e-05 1.90999e-20 -0.000281161 -2.59337e-19 0.00144383 -9.72589e-20 -0.00021112 -0.000415035 1.69734e-19 1.93291e-05 4.24945e-20 0.000200893 4.51376e-19 0.000724024 -1.80988e-19 0.000559153 4.00419e-20 0.000841725 2.86222e-19 
901.25 0 9.04097e-19 -0.00793086 -1.51305e-19 0.000630544 0.034877 3.94166e-18 0.000315456 -3.4118e-19 0.00246628 1.84739e-19 -0.00022135 -2.85495e-19 1.32972e-19 -0.000111856 2.01332e-20 -0.000248008 -2.62165e-19 0.00144557 -9.01807e-20 -0.00022994 -0.000433469 1.54751e-19 3.63111e-07 1.42998e-20 0.000229103 4.62747e-19 0.000696898 -1.94176e-19 0.000592678 5.12e-20 0.000829123 2.75935e-19 
901.6 0 1.02428e-18 -0.00901999 -1.57722e-19 0.000639798 0.0347299 3.92919e-18 0.000320915 -3.27318e-19 0.00244199 1.6757e-19 -0.000187411 -2.77641e-19 1.57817e-19 -0.000131557 3.37401e-20 -0.000221406 -2.72805e-19 0.00144159 -8.95533e-20 -0.00024901 -0.000450632 1.45303e-19 -1.59255e-05 -3.98555e-21 0.000259825 4.67111e-19 0.000669684 -2.18529e-19 0.000620868 6.75747e-20 0.00081695 2.49099e-19 
901.95 0 1.15325e-18 -0.0100929 -1.45335e-19 0.000645968 0.0345588 3.90733e-18 0.000325095 -3.21929e-19 0.00241462 1.54188e-19 -0.000150812 -2.8246e-19 1.74287e-19 -0.000150816 2.80292e-20 -0.000202443 -2.68078e-19 0.00143213 -9.32556e-20 -0.000265877 -0.000464042 1.31871e-19 -2.97605e-05 -7.40447e-21 0.000292282 4.87218e-19 0.000641768 -2.35441e-19 0.000645752 8.59918e-20 0.000805553 2.28575e-19 
902.3 0 1.27821e-18 -0.0111482 -1.46633e-19 0.000648512 0.0343662 3.88332e-18 0.000331438 -3.05239e-19 0.00238542 1.50818e-19 -0.000116373 -2.82051e-19 1.89756e-19 -0.000172232 2.96609e-20 -0.000192615 -2.71344e-19 0.00141882 -9.83024e-20 -0.000279081 -0.000474939 1.30233e-19 -4.20908e-05 -1.0955e-20 0.000323748 4.95526e-19 0.000611831 -2.52747e-19 0.000669272 9.68119e-20 0.000795844 1.98432e-19 
902.65 0 1.40004e-18 -0.0121837 -1.43477e-19 0.00064898 0.0341533 3.85566e-18 0.000345389 -2.99671e-19 0.00235593 1.35978e-19 -8.57171e-05 -2.71182e-19 2.05517e-19 -0.000195826 2.72008e-20 -0.000191502 -2.59469e-19 0.00140313 -9.61588e-20 -0.00028756 -0.000485834 1.38632e-19 -5.17428e-05 -9.79233e-21 0.000352247 5.02405e-19 0.000581309 -2.72824e-19 0.000691691 1.01456e-19 0.000786867 1.73337e-19 
903 0 1.50808e-18 -0.0131989 -1.33237e-19 0.000650422 0.0339196 3.82824e-18 0.000368625 -2.79465e-19 0.00232581 1.15117e-19 -5.76633e-05 -2.62081e-19 2.15974e-19 -0.00022179 3.66435e-20 -0.000195914 -2.65889e-19 0.00138596 -1.01238e-19 -0.000291381 -0.000496345 1.33801e-19 -5.6742e-05 -1.44134e-20 0.000377503 5.06966e-19 0.000552809 -2.8536e-19 0.000711114 9.08646e-20 0.000777251 1.46621e-19 
903.35 0 1.60453e-18 -0.0141954 -1.26823e-19 0.000652795 0.0336649 3.79511e-18 0.000395275 -2.54117e-19 0.00229356 1.11816e-19 -2.84553e-05 -2.46168e-19 2.10524e-19 -0.000251742 4.91059e-20 -0.000202461 -2.63731e-19 0.00136747 -9.71211e-20 -0.000290947 -0.00050587 1.31352e-19 -5.79866e-05 -1.64864e-20 0.000399963 5.20997e-19 0.000527582 -2.9741e-19 0.00072599 8.92775e-20 0.000767582 1.19058e-19 
903.7 0 1.71198e-18 -0.0151741 -1.18227e-19 0.000654536 0.033388 3.76052e-18 0.000420353 -2.20754e-19 0.00225791 1.15233e-19 5.84137e-06 -2.3301e-19 2.28645e-19 -0.000283609 5.50653e-20 -0.00021052 -2.57478e-19 0.00134732 -9.37837e-20 -0.000286002 -0.000515756 1.23769e-19 -5.93063e-05 -2.81251e-21 0.000421154 5.47951e-19 0.000504868 -2.99874e-19 0.00073715 9.60419e-20 0.000758334 1.00556e-19 
904.05 0 1.81511e-18 -0.0161341 -1.11185e-19 0.000655371 0.033087 3.72242e-18 0.00044588 -1.99589e-19 0.0022168 1.16778e-19 4.36755e-05 -2.14259e-19 2.33542e-19 -0.000314352 6.58319e-20 -0.000221566 -2.59543e-19 0.00132493 -9.46848e-20 -0.00027658 -0.000527208 1.20828e-19 -6.23325e-05 6.5858e-21 0.000442684 5.65708e-19 0.00048286 -2.9676e-19 0.000746157 1.04987e-19 0.000749215 8.46397e-20 
904.4 0 1.90214e-18 -0.0170749 -8.12797e-20 0.000655362 0.0327604 3.68933e-18 0.000475421 -1.78132e-19 0.00216757 1.20355e-19 7.94436e-05 -1.83314e-19 2.31008e-19 -0.000342765 6.56534e-20 -0.000235777 -2.60403e-19 0.00129926 -1.00081e-19 -0.00026535 -0.000540636 1.13451e-19 -6.61731e-05 1.31682e-20 0.000465102 5.95079e-19 0.000459469 -3.09634e-19 0.000754239 1.09405e-19 0.000741018 7.27533e-20 
904.75 0 1.98579e-18 -0.0179978 -5.82337e-20 0.000655654 0.0324088 3.66146e-18 0.000511459 -1.67761e-19 0.0021104 1.15638e-19 0.00011059 -1.64293e-19 2.21253e-19 -0.000369127 5.62166e-20 -0.000250473 -2.49446e-19 0.00127027 -1.01582e-19 -0.000256112 -0.000554995 1.14051e-19 -7.13599e-05 1.61438e-20 0.000488605 6.10025e-19 0.000434559 -3.06239e-19 0.000762992 1.26609e-19 0.000734637 7.59025e-20 
905.1 0 2.07445e-18 -0.0189032 -3.74129e-20 0.000657082 0.0320371 3.63063e-18 0.000555495 -1.44838e-19 0.00205 1.1981e-19 0.0001398 -1.47637e-19 2.10132e-19 -0.000395275 6.13718e-20 -0.000261318 -2.3677e-19 0.00124006 -1.06904e-19 -0.000251303 -0.000567304 1.19317e-19 -8.024e-05 1.20201e-20 0.000513716 6.34752e-19 0.000411385 -3.08803e-19 0.000772362 1.36094e-19 0.000729585 6.28935e-20 
905.45 0 2.16888e-18 -0.0197882 -2.19988e-20 0.000659432 0.031647 3.59009e-18 0.000606527 -1.27711e-19 0.00198976 1.24654e-19 0.000173251 -1.29259e-19 2.19278e-19 -0.00042104 5.62279e-20 -0.000264472 -2.29745e-19 0.00120799 -1.1368e-19 -0.000250184 -0.000576766 1.33576e-19 -9.25386e-05 9.1341e-21 0.000540425 6.55427e-19 0.000391703 -3.10965e-19 0.000779474 1.3765e-19 0.000724464 4.65745e-20 
905.8 0 2.26863e-18 -0.0206506 -1.98658e-20 0.000660961 0.0312356 3.55116e-18 0.00066198 -1.09294e-19 0.00192463 1.31721e-19 0.0002173 -1.18431e-19 2.18746e-19 -0.000444277 7.16367e-20 -0.000258539 -2.18587e-19 0.0011697 -1.1303e-19 -0.000247896 -0.000586111 1.33903e-19 -0.000105862 7.29295e-21 0.000568411 6.66237e-19 0.000373566 -3.02354e-19 0.00078328 1.431e-19 0.000719023 4.37261e-20 
906.15 0 2.36537e-18 -0.0214897 -1.37873e-20 0.000659737 0.0307999 3.52081e-18 0.000719053 -9.95953e-20 0.00184773 1.28637e-19 0.00027366 -1.20584e-19 2.2356e-19 -0.000465147 9.84874e-20 -0.000244513 -2.09855e-19 0.001125 -1.14767e-19 -0.000241311 -0.000597175 1.42469e-19 -0.000120421 -3.59817e-21 0.000598433 6.73831e-19 0.000354403 -2.96101e-19 0.00078449 1.46083e-19 0.000714155 4.33113e-20 
906.5 0 2.468e-18 -0.0223041 -1.46494e-20 0.000655451 0.0303387 3.48598e-18 0.00077592 -8.26713e-20 0.00176049 1.29842e-19 0.000339009 -1.16734e-19 2.20465e-19 -0.000486727 1.14954e-19 -0.000224607 -1.88959e-19 0.00107752 -1.12324e-19 -0.000232523 -0.000609418 1.29082e-19 -0.000136473 -2.44294e-20 0.000630983 6.776e-19 0.000332051 -2.88527e-19 0.000783428 1.61522e-19 0.000710088 5.90182e-20 
906.85 0 2.56595e-18 -0.0230923 -1.26031e-20 0.000647278 0.0298509 3.4444e-18 0.000832049 -7.04994e-20 0.00167038 1.22721e-19 0.000408671 -1.04371e-19 2.22087e-19 -0.000509893 1.18322e-19 -0.000203712 -1.77047e-19 0.00102938 -1.00409e-19 -0.000223821 -0.000622277 1.14547e-19 -0.000152154 -2.34108e-20 0.000663531 6.81566e-19 0.000305177 -2.84199e-19 0.00078144 1.64598e-19 0.000706215 6.65014e-20 
907.2 0 2.66181e-18 -0.023856 -4.93114e-21 0.000635008 0.0293372 3.39674e-18 0.000885981 -6.39746e-20 0.00158251 1.12345e-19 0.000480938 -9.55429e-20 2.21099e-19 -0.000533237 1.3207e-19 -0.000188091 -1.5947e-19 0.000979755 -9.0253e-20 -0.000214524 -0.000635653 1.06246e-19 -0.000166656 -2.5719e-20 0.000693448 6.82028e-19 0.000273235 -2.8743e-19 0.000777732 1.55812e-19 0.000702314 6.99907e-20 
907.55 0 2.76967e-18 -0.0245985 -4.10725e-21 0.000620421 0.0288019 3.35541e-18 0.000937198 -5.1769e-20 0.00149982 1.02358e-19 0.000555595 -9.04453e-20 2.3665e-19 -0.000556675 1.39959e-19 -0.00018058 -1.55939e-19 0.000926406 -8.46091e-20 -0.000201672 -0.000648745 1.08793e-19 -0.000181648 -2.35726e-20 0.000721972 6.75918e-19 0.000236931 -3.02499e-19 0.000769247 1.54484e-19 0.000698081 7.33238e-20 
907.9 0 2.88042e-18 -0.0253211 3.69701e-22 0.000604619 0.0282513 3.29813e-18 0.000987277 -5.12338e-20 0.00142534 8.58984e-20 0.000631125 -8.50641e-20 2.22854e-19 -0.00058213 1.39705e-19 -0.000178967 -1.5594e-19 0.000869306 -6.97262e-20 -0.000183837 -0.000660597 1.16004e-19 -0.00019829 -3.20319e-20 0.000749613 6.84553e-19 0.000199142 -3.07574e-19 0.000755492 1.55507e-19 0.000694189 7.16113e-20 
908.25 0 2.99072e-18 -0.0260205 1.51089e-20 0.000586882 0.0276874 3.24354e-18 0.00103696 -4.94767e-20 0.00136014 8.45929e-20 0.000704567 -7.4253e-20 2.04355e-19 -0.000609513 1.39753e-19 -0.000180496 -1.43776e-19 0.000811497 -5.18296e-20 -0.000163224 -0.000671508 1.34411e-19 -0.000215315 -3.00262e-20 0.000774561 6.87768e-19 0.000159986 -3.24918e-19 0.00073878 1.45314e-19 0.000692719 5.1802e-20 
908.6 0 3.09809e-18 -0.0266922 3.48668e-20 0.000568504 0.0271045 3.18019e-18 0.0010856 -3.58797e-20 0.00130083 7.30029e-20 0.000770009 -5.58155e-20 1.93597e-19 -0.000634193 1.29105e-19 -0.000182982 -1.19608e-19 0.000754596 -4.17938e-20 -0.000140067 -0.000683197 1.47755e-19 -0.000230721 -1.81689e-20 0.0007968 6.91519e-19 0.000117379 -3.23067e-19 0.000720549 1.36124e-19 0.000693673 4.48303e-20 
908.95 0 3.19147e-18 -0.0273349 4.20559e-20 0.00055166 0.0264957 3.11285e-18 0.00113356 -1.94397e-20 0.00124472 7.02889e-20 0.000823034 -4.52626e-20 1.81737e-19 -0.000655537 1.27817e-19 -0.000180974 -1.09828e-19 0.000697227 -2.79766e-20 -0.000112722 -0.000696909 1.59637e-19 -0.000243968 -1.55798e-20 0.000817166 7.09693e-19 7.197e-05 -3.36306e-19 0.000702304 1.52383e-19 0.000695638 4.01902e-20 
909.3 0 3.27442e-18 -0.0279517 5.11281e-20 0.000535608 0.025863 3.05201e-18 0.00117938 -1.49008e-20 0.00119357 7.12868e-20 0.000866308 -3.87819e-20 1.74428e-19 -0.000676734 1.19963e-19 -0.000168133 -1.03683e-19 0.00064163 -3.2063e-20 -8.24055e-05 -0.000711831 1.60492e-19 -0.0002541 -1.27651e-20 0.000836249 7.10164e-19 2.53699e-05 -3.45106e-19 0.000686161 1.54994e-19 0.000697339 4.84718e-20 
909.65 0 3.35814e-18 -0.0285446 6.00409e-20 0.000519135 0.025217 2.98348e-18 0.00122009 -1.19044e-21 0.00114895 6.10451e-20 0.000903604 -2.72093e-20 1.72807e-19 -0.000698027 1.15487e-19 -0.000140966 -9.57694e-20 0.000593803 -3.17486e-20 -5.11261e-05 -0.000727064 1.62779e-19 -0.000261465 -2.40313e-20 0.000855761 7.20992e-19 -2.09917e-05 -3.69121e-19 0.000672688 1.60324e-19 0.000695574 4.81683e-20 
910 0 3.43769e-18 -0.0291109 6.14021e-20 0.000501641 0.0245661 2.91907e-18 0.00125512 -9.31515e-21 0.00111103 5.01514e-20 0.000936366 -1.15699e-20 1.8211e-19 -0.000718235 1.07614e-19 -9.92612e-05 -9.08013e-20 0.000556466 -3.06316e-20 -1.96796e-05 -0.000741781 1.79204e-19 -0.000269555 -1.75766e-20 0.00087669 7.26977e-19 -6.6291e-05 -3.80064e-19 0.00066271 1.69386e-19 0.000688618 5.10122e-20 
910.35 0 3.50742e-18 -0.0296485 6.13656e-20 0.000483308 0.023908 2.84942e-18 0.00128389 -1.03892e-21 0.00107761 4.693e-20 0.000967107 3.90974e-21 1.72716e-19 -0.000737549 1.01656e-19 -4.70928e-05 -9.68291e-20 0.000529588 -3.73202e-20 1.23041e-05 -0.000755498 1.8083e-19 -0.000281501 -2.40092e-20 0.000898495 7.37045e-19 -0.000111219 -3.78988e-19 0.000657857 1.78345e-19 0.000677501 4.65219e-20 
910.7 0 3.57064e-18 -0.03016 4.95104e-20 0.000465905 0.0232395 2.78191e-18 0.00130582 6.58914e-21 0.00104288 4.90789e-20 0.000998874 1.37815e-20 1.75705e-19 -0.000754743 8.67563e-20 8.82497e-06 -1.03117e-19 0.000512735 -4.40223e-20 4.48325e-05 -0.000769426 1.56674e-19 -0.000298013 -2.93622e-20 0.000921464 7.56608e-19 -0.000154396 -3.80511e-19 0.000657774 1.76769e-19 0.000662474 2.49606e-20 
911.05 0 3.63166e-18 -0.0306479 2.67264e-20 0.000450894 0.0225639 2.70681e-18 0.00132243 1.16826e-20 0.00100218 4.42991e-20 0.00103168 3.54694e-20 1.82773e-19 -0.000766506 7.22562e-20 6.16675e-05 -1.09879e-19 0.00050381 -6.65557e-20 7.89902e-05 -0.000784102 1.57033e-19 -0.000318899 -4.16791e-20 0.000946377 7.69222e-19 -0.000195539 -3.8114e-19 0.000660512 1.81228e-19 0.000642081 8.19618e-21 
911.4 0 3.69525e-18 -0.031112 1.04844e-20 0.000438678 0.0218832 2.62346e-18 0.00133324 2.11371e-20 0.000956813 3.69145e-20 0.00106318 5.70043e-20 1.98109e-19 -0.000771193 6.50679e-20 0.000109466 -1.1461e-19 0.000498388 -9.0324e-20 0.000118269 -0.000799154 1.56205e-19 -0.000342647 -6.29909e-20 0.000971637 7.79704e-19 -0.000238163 -3.85889e-19 0.00066492 1.86916e-19 0.00061541 -1.55783e-20 
911.75 0 3.74052e-18 -0.031551 -1.43521e-20 0.00042871 0.0211949 2.54808e-18 0.00133369 1.99678e-20 0.000912022 3.66028e-20 0.00109002 6.59724e-20 2.014e-19 -0.000770596 4.69164e-20 0.000154869 -1.08787e-19 0.000492919 -1.05415e-19 0.000162717 -0.000816104 1.55682e-19 -0.000366867 -6.88056e-20 0.000994704 7.74821e-19 -0.000282838 -3.81547e-19 0.000671103 1.86532e-19 0.000586048 -4.29566e-20 
912.1 0 3.77524e-18 -0.0319634 -3.49464e-20 0.00041904 0.0204933 2.46729e-18 0.00132064 1.54065e-20 0.000872065 4.10495e-20 0.00110625 7.01399e-20 2.06853e-19 -0.000766729 4.07753e-20 0.000199353 -9.84613e-20 0.000488034 -1.22671e-19 0.000208564 -0.000836157 1.54426e-19 -0.000389264 -6.91101e-20 0.00101368 7.70891e-19 -0.000326036 -3.66139e-19 0.000679048 1.84261e-19 0.000559394 -5.23008e-20 
912.45 0 3.80883e-18 -0.0323505 -5.89309e-20 0.000408753 0.0197735 2.3721e-18 0.00129606 1.93002e-20 0.000836999 4.45156e-20 0.00110827 7.61537e-20 2.05581e-19 -0.000759436 1.27809e-20 0.000245527 -9.91974e-20 0.000485063 -1.24209e-19 0.00025338 -0.000856488 1.27547e-19 -0.000408446 -6.48168e-20 0.00102904 7.62659e-19 -0.000366228 -3.58076e-19 0.000690022 1.86207e-19 0.000537307 -6.85919e-20 
912.8 0 3.84251e-18 -0.0327147 -7.40107e-20 0.000399435 0.0190391 2.29351e-18 0.00126473 1.66243e-20 0.000804088 3.71364e-20 0.0010992 8.79127e-20 2.156e-19 -0.000749165 -1.36541e-20 0.000295834 -1.04544e-19 0.000485422 -1.35991e-19 0.000298036 -0.000872763 1.10239e-19 -0.000423994 -7.34962e-20 0.00104317 7.56017e-19 -0.000405477 -3.60106e-19 0.000704796 1.89135e-19 0.000518234 -7.6162e-20 
913.15 0 3.87654e-18 -0.0330553 -8.83989e-20 0.000391897 0.0182966 2.20297e-18 0.00123035 1.98932e-20 0.000772548 3.84774e-20 0.0010841 1.00686e-19 2.22706e-19 -0.000739578 -3.98674e-20 0.000347954 -8.63401e-20 0.000489236 -1.38636e-19 0.00034182 -0.000884332 9.23454e-20 -0.000436897 -6.57302e-20 0.00105629 7.60657e-19 -0.000446534 -3.69954e-19 0.000721015 1.96542e-19 0.000499053 -7.34941e-20 
913.5 0 3.91317e-18 -0.0333702 -8.37091e-20 0.000385699 0.0175465 2.11514e-18 0.00119465 2.29999e-20 0.000743069 4.02953e-20 0.00106515 1.15543e-19 2.25725e-19 -0.000732424 -6.07775e-20 0.000398397 -8.70578e-20 0.000495234 -1.43323e-19 0.000383113 -0.000893595 5.86323e-20 -0.000448771 -7.10013e-20 0.00106745 7.66178e-19 -0.000490193 -3.68646e-19 0.000736652 2.05632e-19 0.000477686 -7.64184e-20 
913.85 0 3.94161e-18 -0.0336591 -7.86172e-20 0.000381462 0.0167876 2.025e-18 0.001158 3.36704e-20 0.000712555 4.71285e-20 0.00104161 1.37742e-19 2.19046e-19 -0.000726812 -8.0519e-20 0.000447964 -8.27785e-20 0.000502206 -1.3584e-19 0.00042131 -0.000901221 3.79642e-20 -0.000461921 -7.28731e-20 0.00107578 7.72162e-19 -0.00053323 -3.56893e-19 0.000751142 2.2859e-19 0.000452727 -6.85465e-20 
914.2 0 3.97077e-18 -0.0339215 -7.94545e-20 0.000378557 0.0160213 1.92839e-18 0.00111964 2.60682e-20 0.000676739 4.91316e-20 0.00101368 1.61397e-19 2.14629e-19 -0.00072474 -9.20389e-20 0.000500855 -8.69826e-20 0.000508065 -1.33749e-19 0.000456067 -0.000906011 2.68862e-20 -0.000477952 -7.13557e-20 0.00108083 7.78265e-19 -0.000573915 -3.42621e-19 0.000763972 2.41689e-19 0.000424757 -6.2088e-20 
914.55 0 3.99818e-18 -0.0341573 -7.18985e-20 0.000376147 0.0152501 1.83123e-18 0.00108006 8.73971e-21 0.000634334 4.73824e-20 0.000986366 1.93171e-19 2.05088e-19 -0.0007268 -1.15566e-19 0.000557253 -9.03131e-20 0.000511004 -1.42591e-19 0.000486216 -0.000908667 1.63186e-20 -0.000495802 -8.08338e-20 0.00108266 7.76885e-19 -0.000611035 -3.34805e-19 0.000774511 2.48287e-19 0.000396874 -5.54575e-20 
914.9 0 4.02394e-18 -0.0343673 -6.78511e-20 0.000375771 0.014475 1.72819e-18 0.00104222 -6.48947e-21 0.000587689 6.19745e-20 0.000965326 2.25717e-19 1.85435e-19 -0.00072944 -1.30318e-19 0.000613516 -9.39794e-20 0.000509413 -1.38893e-19 0.000508355 -0.000909297 8.0122e-21 -0.000512791 -1.02546e-19 0.00108204 7.74629e-19 -0.000642903 -3.28423e-19 0.000782331 2.63579e-19 0.000369075 -4.7941e-20 
915.25 0 4.04706e-18 -0.0345519 -6.45268e-20 0.000378904 0.0136942 1.63962e-18 0.0010073 -1.19943e-20 0.000538908 7.83349e-20 0.000948519 2.62283e-19 1.76979e-19 -0.000731291 -1.44896e-19 0.000670582 -1.02751e-19 0.000501286 -1.4642e-19 0.000522201 -0.000906787 -1.84878e-22 -0.000527163 -1.18377e-19 0.00107862 7.72786e-19 -0.000669838 -3.25733e-19 0.00078737 2.68745e-19 0.000339034 -2.56767e-20 
915.6 0 4.05835e-18 -0.0347129 -6.836e-20 0.000384169 0.0129086 1.54256e-18 0.000975424 -1.23828e-20 0.000488508 9.58326e-20 0.000931785 2.94144e-19 1.68974e-19 -0.000734648 -1.57572e-19 0.000731479 -1.06713e-19 0.000486046 -1.50145e-19 0.000530509 -0.000901652 1.0144e-20 -0.000539691 -1.30634e-19 0.00107105 7.65025e-19 -0.000694742 -3.33832e-19 0.000790096 2.76285e-19 0.000307293 -3.01508e-20 
915.95 0 4.082e-18 -0.0348514 -6.79858e-20 0.000389596 0.0121226 1.44243e-18 0.000948412 -2.81927e-21 0.000436697 1.11692e-19 0.000914705 3.31752e-19 1.66363e-19 -0.000740182 -1.73304e-19 0.00079539 -1.13434e-19 0.000465498 -1.50648e-19 0.000539104 -0.000895632 3.71182e-21 -0.00055191 -1.38103e-19 0.00105993 7.55289e-19 -0.000721737 -3.25246e-19 0.000790433 2.88018e-19 0.000275861 -3.71333e-20 
916.3 0 4.11183e-18 -0.0349664 -7.25931e-20 0.000394357 0.0113361 1.3477e-18 0.000926904 1.02072e-20 0.000383501 1.23864e-19 0.000897077 3.55135e-19 1.85227e-19 -0.000745301 -1.90868e-19 0.000857305 -1.13102e-19 0.000441508 -1.5247e-19 0.000553482 -0.000891223 6.03648e-21 -0.000564743 -1.63933e-19 0.00104688 7.5919e-19 -0.000750878 -3.29913e-19 0.000787795 2.87517e-19 0.000246126 -5.04312e-20 
916.65 0 4.13088e-18 -0.0350582 -6.44388e-20 0.000399014 0.0105494 1.25014e-18 0.000907488 2.37012e-20 0.000329317 1.24205e-19 0.00087642 3.7417e-19 1.93452e-19 -0.000747373 -2.03453e-19 0.000912855 -1.28757e-19 0.000416868 -1.55141e-19 0.000570953 -0.000889342 1.791e-21 -0.000577703 -1.67248e-19 0.0010317 7.58925e-19 -0.000780101 -3.24233e-19 0.000783642 2.89486e-19 0.000216803 -5.63031e-20 
917 0 4.14925e-18 -0.0351268 -5.74089e-20 0.000403694 0.00976502 1.14408e-18 0.000885608 4.36804e-20 0.000275631 1.34336e-19 0.000848847 3.89012e-19 1.91047e-19 -0.000748456 -2.14104e-19 0.000961936 -1.30889e-19 0.000394994 -1.57997e-19 0.000583848 -0.000889674 -7.25727e-21 -0.000588678 -1.70157e-19 0.00101242 7.63309e-19 -0.000809328 -3.19178e-19 0.000781592 2.88479e-19 0.000186801 -6.36212e-20 
917.35 0 4.16862e-18 -0.0351716 -5.40379e-20 0.000407491 0.00898298 1.02906e-18 0.000859029 5.37773e-20 0.00022322 1.35657e-19 0.000811482 3.93276e-19 2.02424e-19 -0.000752198 -2.23234e-19 0.00100664 -1.25258e-19 0.000375382 -1.72555e-19 0.00058793 -0.000891452 -2.04929e-20 -0.000597247 -1.79352e-19 0.000986009 7.72473e-19 -0.000837061 -3.11264e-19 0.000782943 2.75532e-19 0.000158317 -6.93899e-20 
917.7 0 4.17789e-18 -0.0351933 -6.28689e-20 0.00041097 0.00820249 9.27062e-19 0.000826495 6.21434e-20 0.000173756 1.2633e-19 0.000763395 3.86818e-19 2.08796e-19 -0.000758817 -2.18485e-19 0.00105009 -1.15602e-19 0.000354439 -1.90892e-19 0.000582199 -0.000894202 -4.74952e-20 -0.00060475 -1.82649e-19 0.000951031 7.64445e-19 -0.000860536 -2.99339e-19 0.000785315 2.67005e-19 0.000132731 -1.07466e-19 
918.05 0 4.18727e-18 -0.0351906 -6.08439e-20 0.000415606 0.00742411 8.29392e-19 0.000786813 6.29006e-20 0.000130211 1.12918e-19 0.000703452 3.89292e-19 2.0536e-19 -0.000763909 -2.19411e-19 0.00109338 -1.0092e-19 0.000331032 -2.04896e-19 0.000568632 -0.000897395 -5.82526e-20 -0.000610958 -1.92545e-19 0.000908952 7.48591e-19 -0.00087894 -2.87258e-19 0.000787089 2.68883e-19 0.000108748 -1.24991e-19 
918.4 0 4.19537e-18 -0.0351601 -7.38657e-20 0.000422746 0.00664775 7.35908e-19 0.000742406 4.63466e-20 9.23116e-05 1.02437e-19 0.000632288 4.03175e-19 2.0092e-19 -0.000761071 -2.22734e-19 0.00113538 -8.66198e-20 0.000307623 -2.24598e-19 0.000549112 -0.000898515 -5.84159e-20 -0.000616278 -1.98916e-19 0.000862607 7.37548e-19 -0.000890701 -2.77773e-19 0.000789524 2.68394e-19 8.35596e-05 -1.39326e-19 
918.75 0 4.20865e-18 -0.0351013 -7.44889e-20 0.000430871 0.00587435 6.42881e-19 0.00069708 4.04603e-20 5.66322e-05 9.28198e-20 0.000555301 4.07163e-19 1.98904e-19 -0.000749268 -2.18585e-19 0.00117529 -7.14616e-20 0.000286467 -2.36067e-19 0.000522419 -0.00089498 -5.12065e-20 -0.000623682 -2.05844e-19 0.000815607 7.23716e-19 -0.000894153 -2.73597e-19 0.000793663 2.57083e-19 5.54303e-05 -1.72525e-19 
919.1 0 4.21528e-18 -0.0350166 -7.05174e-20 0.000436528 0.00510967 5.52111e-19 0.000651864 3.37851e-20 1.89492e-05 7.6208e-20 0.00047965 3.96544e-19 2.0475e-19 -0.000734891 -2.07885e-19 0.00121196 -6.08294e-20 0.000267449 -2.43642e-19 0.000489897 -0.000888627 -5.61102e-20 -0.00063434 -2.19912e-19 0.000770321 7.18851e-19 -0.000891675 -2.72465e-19 0.000800121 2.54333e-19 2.53729e-05 -1.96035e-19 
919.45 0 4.21239e-18 -0.034905 -7.28257e-20 0.00043984 0.00435659 4.69691e-19 0.000607145 4.51354e-20 -2.38319e-05 5.71815e-20 0.000409661 3.75281e-19 2.03015e-19 -0.000723191 -1.93675e-19 0.00124381 -4.97994e-20 0.000250268 -2.24919e-19 0.000456887 -0.000883774 -4.74684e-20 -0.000646312 -2.26125e-19 0.000727061 7.24257e-19 -0.000885768 -2.65617e-19 0.000809707 2.52847e-19 -4.80505e-06 -2.1075e-19 
919.8 0 4.20023e-18 -0.0347656 -8.18706e-20 0.000442679 0.00361178 3.80046e-19 0.000562107 6.02744e-20 -7.23712e-05 2.6384e-20 0.000345278 3.5781e-19 2.09797e-19 -0.000712291 -1.83536e-19 0.00127194 -5.24977e-20 0.000234009 -2.05694e-19 0.000428022 -0.000881912 -6.75309e-20 -0.000658224 -2.34867e-19 0.000687228 7.23649e-19 -0.000878755 -2.65943e-19 0.000821642 2.53748e-19 -3.3887e-05 -2.12006e-19 
920.15 0 4.17584e-18 -0.0346006 -8.68675e-20 0.000446399 0.00287358 2.93016e-19 0.000515357 8.13816e-20 -0.000128163 9.25712e-21 0.000283523 3.3138e-19 2.21222e-19 -0.000699264 -1.57028e-19 0.00129897 -6.38282e-20 0.000215319 -1.89694e-19 0.000406645 -0.000881774 -8.26729e-20 -0.000671355 -2.30375e-19 0.000651601 7.30401e-19 -0.000873682 -2.65164e-19 0.000834194 2.52808e-19 -6.22076e-05 -2.19477e-19 
920.5 0 4.16044e-18 -0.0344136 -9.51479e-20 0.000451297 0.00214353 2.13174e-19 0.000467968 1.00266e-19 -0.000190665 -2.90903e-20 0.000225546 3.22273e-19 2.3725e-19 -0.000686034 -1.45083e-19 0.0013254 -7.21962e-20 0.000191224 -1.83108e-19 0.000391388 -0.000883025 -9.08053e-20 -0.000687387 -2.36391e-19 0.000618227 7.22516e-19 -0.000870938 -2.82128e-19 0.000846162 2.57808e-19 -9.14076e-05 -2.22104e-19 
920.85 0 4.1428e-18 -0.0342085 -9.92753e-20 0.000456764 0.00142545 1.40082e-19 0.000423203 1.18924e-19 -0.000253039 -4.46977e-20 0.000177327 3.13687e-19 2.42968e-19 -0.000674535 -1.37598e-19 0.00134776 -8.20936e-20 0.000163062 -1.84369e-19 0.000377821 -0.000885384 -1.1491e-19 -0.000704443 -2.4042e-19 0.000588111 7.0918e-19 -0.000870011 -3.03205e-19 0.000857871 2.64966e-19 -0.000122219 -2.32203e-19 
921.2 0 4.11654e-18 -0.033986 -1.01818e-19 0.000461535 0.00072197 6.79788e-20 0.000381777 1.43731e-19 -0.000308658 -5.89046e-20 0.000143586 3.15794e-19 2.51183e-19 -0.000664112 -1.37781e-19 0.00136229 -9.5075e-20 0.000135021 -1.8483e-19 0.000362378 -0.000887292 -1.23892e-19 -0.000718094 -2.23829e-19 0.000563238 7.01364e-19 -0.000869937 -3.27597e-19 0.000869414 2.61012e-19 -0.000153378 -2.53154e-19 
921.55 0 4.09643e-18 -0.0337439 -1.00363e-19 0.000465097 3.18661e-05 -1.10598e-20 0.000340729 1.38909e-19 -0.000357733 -7.73487e-20 0.00012673 3.29714e-19 2.48284e-19 -0.000654959 -1.39407e-19 0.00136883 -9.18961e-20 0.00010854 -1.81705e-19 0.000341702 -0.00088894 -1.27025e-19 -0.000727508 -2.25015e-19 0.000542103 6.89295e-19 -0.000869266 -3.43535e-19 0.000878892 2.64853e-19 -0.000184082 -2.73883e-19 
921.9 0 4.07965e-18 -0.0334805 -1.00293e-19 0.000467523 -0.00064683 -8.353e-20 0.000297721 1.35503e-19 -0.000403518 -1.10907e-19 0.000126907 3.40053e-19 2.52578e-19 -0.000648365 -1.33842e-19 0.00137228 -1.04687e-19 8.04644e-05 -1.95374e-19 0.000313305 -0.000891564 -1.21085e-19 -0.000736736 -2.4023e-19 0.000520915 6.8198e-19 -0.000867762 -3.52996e-19 0.0008848 2.70866e-19 -0.000215273 -2.7097e-19 
922.25 0 4.05605e-18 -0.0331964 -8.94159e-20 0.000468634 -0.00131582 -1.64724e-19 0.000253746 1.31315e-19 -0.000448719 -1.41616e-19 0.000141474 3.55681e-19 2.58687e-19 -0.000641496 -1.21983e-19 0.00137663 -1.14685e-19 4.83453e-05 -2.04858e-19 0.000277365 -0.000896517 -1.41745e-19 -0.000748974 -2.56504e-19 0.000497095 6.67445e-19 -0.000866063 -3.60514e-19 0.000888057 2.81353e-19 -0.000246914 -2.76081e-19 
922.6 0 4.02701e-18 -0.0328951 -7.81983e-20 0.000468579 -0.00197648 -2.53445e-19 0.000212876 1.40528e-19 -0.000496628 -1.71645e-19 0.000164137 3.71682e-19 2.54013e-19 -0.000628863 -1.25794e-19 0.00138044 -1.06614e-19 1.40004e-05 -2.11361e-19 0.000237619 -0.00090403 -1.51243e-19 -0.000764722 -2.61029e-19 0.000471312 6.51981e-19 -0.0008645 -3.69559e-19 0.000891221 2.88542e-19 -0.000278417 -2.77384e-19 
922.95 0 3.99408e-18 -0.0325801 -6.07171e-20 0.000468496 -0.00262682 -3.37962e-19 0.000177059 1.44803e-19 -0.000549941 -2.0521e-19 0.000186987 3.88798e-19 2.45136e-19 -0.000609305 -1.23363e-19 0.00138104 -9.50348e-20 -2.10907e-05 -2.14444e-19 0.000199299 -0.000912397 -1.56548e-19 -0.00078284 -2.70977e-19 0.000443885 6.10691e-19 -0.000862797 -3.80358e-19 0.000894587 2.9734e-19 -0.000309129 -2.8103e-19 
923.3 0 3.96159e-18 -0.0322505 -5.53804e-20 0.00046875 -0.00326464 -4.25244e-19 0.000144698 1.51068e-19 -0.000607032 -2.38224e-19 0.000206535 3.96198e-19 2.43851e-19 -0.000587153 -1.31097e-19 0.00137775 -8.11736e-20 -5.92827e-05 -2.30775e-19 0.000163831 -0.000920342 -1.65284e-19 -0.000800261 -2.88514e-19 0.000414115 5.80635e-19 -0.00086214 -4.01597e-19 0.000895743 3.04763e-19 -0.00033828 -2.88292e-19 
923.65 0 3.92689e-18 -0.031903 -4.48712e-20 0.00046722 -0.00389116 -5.13174e-19 0.000113264 1.5761e-19 -0.000665406 -2.73213e-19 0.000224553 3.90238e-19 2.4441e-19 -0.000565973 -1.34896e-19 0.00137116 -7.1844e-20 -0.00010116 -2.52081e-19 0.000131725 -0.000927185 -1.69353e-19 -0.000813408 -3.02075e-19 0.000383442 5.62073e-19 -0.000864908 -4.05486e-19 0.000893716 3.06354e-19 -0.000365172 -2.94547e-19 
924 0 3.88339e-18 -0.0315342 -3.88468e-20 0.000462148 -0.00451372 -6.05014e-19 7.93519e-05 1.58589e-19 -0.000724349 -2.94534e-19 0.000243885 3.95503e-19 2.47111e-19 -0.000547502 -1.29351e-19 0.00136308 -6.04285e-20 -0.000143292 -2.61078e-19 0.000102694 -0.000932797 -1.6051e-19 -0.000820877 -3.07167e-19 0.000353774 5.47297e-19 -0.000870426 -4.07584e-19 0.000888278 3.03393e-19 -0.000388058 -2.99213e-19 
924.35 0 3.83807e-18 -0.0311457 -3.26712e-20 0.000453303 -0.00513739 -6.90419e-19 4.20055e-05 1.63829e-19 -0.000783259 -2.94645e-19 0.000265087 4.01158e-19 2.49663e-19 -0.000534255 -1.18642e-19 0.0013557 -5.05223e-20 -0.000183991 -2.4864e-19 7.38653e-05 -0.000938387 -1.45944e-19 -0.000824138 -3.04544e-19 0.000325294 5.25523e-19 -0.0008766 -4.06572e-19 0.000880595 2.99162e-19 -0.000406756 -2.9012e-19 
924.7 0 3.79337e-18 -0.0307412 -3.34399e-20 0.000442296 -0.0057575 -7.9436e-19 3.24172e-06 1.46195e-19 -0.000842486 -2.9374e-19 0.000284837 4.1552e-19 2.65774e-19 -0.000525558 -1.07525e-19 0.00135084 -2.94277e-20 -0.00022238 -2.50475e-19 4.46262e-05 -0.000944456 -1.21991e-19 -0.000826518 -3.07746e-19 0.00029623 5.08287e-19 -0.000882567 -4.11383e-19 0.000872921 2.9927e-19 -0.00042348 -2.82044e-19 
925.05 0 3.73541e-18 -0.0303207 -2.83748e-20 0.000430859 -0.00636964 -8.75472e-19 -3.5975e-05 1.24192e-19 -0.000902819 -2.86055e-19 0.000299496 4.08094e-19 2.61995e-19 -0.000517675 -9.03727e-20 0.00134905 -1.26824e-20 -0.000258208 -2.4259e-19 1.5568e-05 -0.000950259 -1.08222e-19 -0.000828907 -3.01558e-19 0.00026373 4.93628e-19 -0.000888907 -4.03669e-19 0.000867339 2.99741e-19 -0.000440875 -2.62492e-19 
925.4 0 3.67417e-18 -0.0298843 -2.12022e-20 0.000418287 -0.00697587 -9.63171e-19 -7.59776e-05 8.84669e-20 -0.000963804 -2.69509e-19 0.00030741 4.20214e-19 2.5062e-19 -0.000509885 -8.20412e-20 0.00134922 4.79477e-21 -0.000291055 -2.39434e-19 -1.45398e-05 -0.000954822 -8.18173e-20 -0.000829806 -2.88586e-19 0.00022846 4.70255e-19 -0.000896115 -3.85728e-19 0.000865943 2.96725e-19 -0.000458632 -2.45127e-19 
925.75 0 3.62491e-18 -0.0294335 -1.4516e-20 0.000404567 -0.00757798 -1.04107e-18 -0.000116636 6.56464e-20 -0.00102416 -2.50521e-19 0.000307456 4.26287e-19 2.55624e-19 -0.000504255 -7.87286e-20 0.00134829 1.30006e-20 -0.000321953 -2.53244e-19 -4.45903e-05 -0.000957436 -5.1151e-20 -0.000828433 -2.89728e-19 0.000193635 4.46318e-19 -0.000903274 -3.72835e-19 0.000868951 2.9026e-19 -0.000475384 -2.3155e-19 
926.1 0 3.56367e-18 -0.0289666 -4.04719e-21 0.000391093 -0.0081753 -1.12372e-18 -0.000157521 3.56842e-20 -0.00108311 -2.41469e-19 0.000297557 4.22934e-19 2.45256e-19 -0.00050113 -7.98111e-20 0.0013458 2.22276e-20 -0.000352632 -2.60061e-19 -6.93243e-05 -0.000958336 -2.71575e-20 -0.000825733 -2.87003e-19 0.000160453 4.10195e-19 -0.000909209 -3.56697e-19 0.000875607 2.96617e-19 -0.0004923 -2.03047e-19 
926.45 0 3.49364e-18 -0.0284805 4.2215e-21 0.0003778 -0.00876837 -1.21265e-18 -0.000197894 1.71205e-20 -0.00114131 -2.3398e-19 0.000274927 4.16758e-19 2.41359e-19 -0.00049644 -8.10747e-20 0.00134295 3.32708e-20 -0.0003824 -2.4815e-19 -8.44801e-05 -0.000958642 -1.1216e-20 -0.000822139 -2.77139e-19 0.00012889 3.73565e-19 -0.000914518 -3.44202e-19 0.000883959 3.02247e-19 -0.000509746 -1.86854e-19 
926.8 0 3.41862e-18 -0.027976 1.82675e-20 0.000364935 -0.00935358 -1.28238e-18 -0.000234468 1.82681e-20 -0.00120199 -2.26038e-19 0.000241065 4.09675e-19 2.49966e-19 -0.000487789 -8.05426e-20 0.00133848 3.90932e-20 -0.0004109 -2.36911e-19 -8.90408e-05 -0.000959067 1.23439e-20 -0.00081751 -2.74436e-19 0.000100774 3.40541e-19 -0.000922034 -3.42182e-19 0.000891413 3.01489e-19 -0.000526105 -1.83218e-19 
927.15 0 3.33921e-18 -0.027454 2.4959e-20 0.000352776 -0.00992399 -1.35474e-18 -0.000261885 2.23101e-20 -0.00126477 -2.22346e-19 0.000203357 4.03176e-19 2.56631e-19 -0.000478651 -8.73441e-20 0.00133121 5.42775e-20 -0.000440434 -2.29852e-19 -8.33475e-05 -0.000959261 2.36926e-20 -0.000812561 -2.69859e-19 8.01681e-05 2.99572e-19 -0.000932713 -3.47445e-19 0.000897366 3.03988e-19 -0.000540743 -1.78816e-19 
927.5 0 3.26547e-18 -0.0269155 4.06401e-20 0.000340743 -0.0104774 -1.4371e-18 -0.000275851 4.09712e-20 -0.00132632 -1.87421e-19 0.000169431 4.01506e-19 2.69708e-19 -0.000474737 -7.43329e-20 0.00132184 5.2024e-20 -0.000473719 -2.17763e-19 -6.82106e-05 -0.000958986 2.79777e-20 -0.000806255 -2.64505e-19 6.99738e-05 2.69363e-19 -0.000944013 -3.40874e-19 0.000902449 3.00068e-19 -0.000554121 -1.86987e-19 
927.85 0 3.2067e-18 -0.0263621 4.74871e-20 0.000327844 -0.0110166 -1.51047e-18 -0.000276955 5.44193e-20 -0.00138739 -1.7123e-19 0.000141213 4.05092e-19 2.63981e-19 -0.000480244 -5.86042e-20 0.0013102 4.63412e-20 -0.000512498 -2.16847e-19 -4.36404e-05 -0.000960072 2.99867e-20 -0.000797068 -2.74581e-19 6.74243e-05 2.46571e-19 -0.000953327 -3.36632e-19 0.00090584 2.88159e-19 -0.000565437 -1.82439e-19 
928.2 0 3.1367e-18 -0.0257945 4.84263e-20 0.000313483 -0.0115464 -1.58948e-18 -0.000271827 5.9859e-20 -0.00144902 -1.67265e-19 0.000117618 4.10623e-19 2.64023e-19 -0.000491611 -3.67143e-20 0.0012945 2.62016e-20 -0.000554376 -2.09288e-19 -1.32893e-05 -0.000964094 2.1864e-20 -0.000786922 -2.85929e-19 6.67124e-05 2.1877e-19 -0.000961335 -3.25024e-19 0.000907386 2.70962e-19 -0.000574433 -1.80837e-19 
928.55 0 3.05276e-18 -0.0252129 6.21094e-20 0.000299612 -0.0120673 -1.66145e-18 -0.000269561 6.58914e-20 -0.00150716 -1.78902e-19 9.88109e-05 4.19424e-19 2.75583e-19 -0.00050071 -3.65545e-20 0.0012752 2.5505e-21 -0.000594369 -2.1487e-19 1.58285e-05 -0.000969795 1.62463e-20 -0.000778197 -2.83954e-19 6.42673e-05 1.99948e-19 -0.000970049 -3.19635e-19 0.000907893 2.52682e-19 -0.000583222 -1.7491e-19 
928.9 0 2.97535e-18 -0.0246182 8.66845e-20 0.000288768 -0.0125754 -1.74754e-18 -0.00027303 7.91514e-20 -0.00155797 -1.89067e-19 8.38968e-05 4.16918e-19 2.95623e-19 -0.000504018 -3.43152e-20 0.00125437 -6.78333e-21 -0.000631821 -2.14056e-19 3.96636e-05 -0.000976167 2.45372e-21 -0.000771523 -2.80813e-19 5.83078e-05 2.00863e-19 -0.000978441 -3.02596e-19 0.000908166 2.43839e-19 -0.000592061 -1.75533e-19 
929.25 0 2.89611e-18 -0.0240121 8.61193e-20 0.000279521 -0.0130666 -1.81961e-18 -0.000278003 8.24744e-20 -0.0016003 -1.92997e-19 7.04581e-05 4.24207e-19 3.12958e-19 -0.000501617 -3.38861e-20 0.0012315 -7.50504e-21 -0.00066754 -2.06855e-19 5.74881e-05 -0.000980297 -4.28439e-21 -0.000766932 -2.7025e-19 4.87484e-05 1.96437e-19 -0.000983822 -2.99564e-19 0.00090687 2.33506e-19 -0.000600431 -1.67814e-19 
929.6 0 2.81234e-18 -0.023396 8.72706e-20 0.000268078 -0.0135381 -1.88148e-18 -0.000282074 7.32371e-20 -0.00163304 -2.04169e-19 5.76405e-05 4.20417e-19 3.28942e-19 -0.000495682 -3.30703e-20 0.00120652 -9.98961e-21 -0.000701998 -1.92663e-19 6.86572e-05 -0.000979262 -8.77717e-21 -0.000762767 -2.57436e-19 3.73411e-05 1.76496e-19 -0.000986528 -2.8972e-19 0.000900963 2.22946e-19 -0.000609368 -1.54743e-19 
929.95 0 2.72648e-18 -0.0227703 9.53647e-20 0.000252113 -0.0139882 -1.9335e-18 -0.000283814 7.71335e-20 -0.00165448 -2.00777e-19 4.46417e-05 4.26565e-19 3.34783e-19 -0.000490591 -3.70272e-20 0.00118271 -8.85227e-21 -0.000734751 -1.74808e-19 7.28716e-05 -0.000972723 -2.60152e-20 -0.000757948 -2.46507e-19 2.69164e-05 1.5579e-19 -0.000987982 -2.84217e-19 0.000890911 2.19513e-19 -0.000619488 -1.4561e-19 
930.3 0 2.63992e-18 -0.022135 1.02649e-19 0.00023348 -0.0144202 -1.99743e-18 -0.000280436 7.90225e-20 -0.00166615 -1.91175e-19 2.99598e-05 4.38093e-19 3.33924e-19 -0.000490065 -4.38537e-20 0.00116152 -3.18155e-21 -0.000764185 -1.47118e-19 6.95695e-05 -0.000961299 -3.96716e-20 -0.000752556 -2.31628e-19 1.74394e-05 1.30277e-19 -0.000988038 -2.62024e-19 0.000879322 2.13604e-19 -0.000629814 -1.28611e-19 
930.65 0 2.55646e-18 -0.0214912 1.10627e-19 0.000213957 -0.0148365 -2.06196e-18 -0.000272118 8.24201e-20 -0.00167272 -1.90992e-19 1.57482e-05 4.6693e-19 3.28125e-19 -0.000496425 -4.30943e-20 0.00113948 2.25055e-21 -0.000791485 -1.16744e-19 6.06213e-05 -0.000946858 -4.01055e-20 -0.000745941 -2.16234e-19 5.95522e-06 1.22501e-19 -0.000986277 -2.424e-19 0.000867198 1.92821e-19 -0.000639394 -1.13855e-19 
931 0 2.48213e-18 -0.0208409 1.24692e-19 0.000193652 -0.015233 -2.10952e-18 -0.000260078 8.86857e-20 -0.00167783 -1.84968e-19 5.75048e-06 4.97811e-19 3.28264e-19 -0.000506539 -5.21111e-20 0.00111325 1.44617e-20 -0.000819017 -1.0584e-19 4.88265e-05 -0.000932027 -2.86538e-20 -0.000737816 -2.09785e-19 -8.05327e-06 1.06523e-19 -0.000981803 -2.40806e-19 0.000854371 1.68822e-19 -0.000647286 -1.0676e-19 
931.35 0 2.41437e-18 -0.0201862 1.3773e-19 0.000173817 -0.0156023 -2.15569e-18 -0.000244133 9.46434e-20 -0.00168336 -1.84128e-19 -4.35423e-07 5.21923e-19 3.23274e-19 -0.000514471 -4.75985e-20 0.00108241 1.75343e-20 -0.00084866 -9.76094e-20 3.34198e-05 -0.000916969 -2.125e-20 -0.000728615 -2.13077e-19 -2.36247e-05 1.00994e-19 -0.000973061 -2.42454e-19 0.000840078 1.36524e-19 -0.000653621 -9.31088e-20 
931.7 0 2.33407e-18 -0.019525 1.54329e-19 0.000156246 -0.0159415 -2.18911e-18 -0.000225044 9.08748e-20 -0.0016913 -1.82533e-19 -6.49661e-06 5.32605e-19 3.06757e-19 -0.000516933 -4.57711e-20 0.00104922 1.38155e-20 -0.000880892 -8.89603e-20 1.06912e-05 -0.000898916 -8.0354e-21 -0.000718138 -2.20775e-19 -4.17175e-05 8.30234e-20 -0.000960204 -2.41321e-19 0.000822904 1.21592e-19 -0.000660688 -8.45725e-20 
932.05 0 2.26914e-18 -0.0188537 1.62712e-19 0.000141511 -0.0162595 -2.2143e-18 -0.000204675 8.91856e-20 -0.0017029 -1.64419e-19 -1.39128e-05 5.38241e-19 2.85876e-19 -0.000514549 -4.14288e-20 0.00101664 2.84788e-20 -0.00091299 -7.90355e-20 -2.18783e-05 -0.00087658 1.34565e-20 -0.000706248 -2.26811e-19 -6.39103e-05 6.73352e-20 -0.000944872 -2.44227e-19 0.000801711 1.15943e-19 -0.000669535 -9.51701e-20 
932.4 0 2.19061e-18 -0.0181758 1.57914e-19 0.000127076 -0.016568 -2.23638e-18 -0.000185048 7.67548e-20 -0.00171627 -1.57638e-19 -2.23191e-05 5.60337e-19 2.67797e-19 -0.0005096 -3.85184e-20 0.000985008 2.80294e-20 -0.000940405 -6.15373e-20 -6.33807e-05 -0.000851989 4.05282e-20 -0.00069365 -2.65696e-19 -8.86544e-05 4.85057e-20 -0.000928329 -2.33792e-19 0.000776801 1.28562e-19 -0.000680583 -9.7909e-20 
932.75 0 2.12609e-18 -0.0174963 1.54318e-19 0.000111908 -0.0168683 -2.25877e-18 -0.000166793 8.44297e-20 -0.00172659 -1.54913e-19 -3.33828e-05 5.64745e-19 2.50614e-19 -0.000500101 -4.38177e-20 0.000954841 2.95051e-20 -0.000959202 -4.71942e-20 -0.000110216 -0.000828846 4.0255e-20 -0.000680194 -2.91329e-19 -0.000112641 2.02385e-20 -0.000911941 -2.19743e-19 0.000750292 1.31639e-19 -0.000695452 -9.87873e-20 
933.1 0 2.05408e-18 -0.0168154 1.53211e-19 9.74327e-05 -0.0171548 -2.28396e-18 -0.000145925 8.03187e-20 -0.00172898 -1.55284e-19 -4.79629e-05 5.6139e-19 2.41617e-19 -0.00048423 -4.16799e-20 0.000927802 3.30246e-20 -0.000967662 -2.79997e-20 -0.000158513 -0.000808398 5.36916e-20 -0.000664587 -3.01395e-19 -0.000135427 1.32036e-21 -0.000895761 -2.07709e-19 0.000724811 1.31444e-19 -0.000713487 -9.5795e-20 
933.45 0 1.98245e-18 -0.0161339 1.62143e-19 8.2737e-05 -0.0174244 -2.30648e-18 -0.000120452 6.69315e-20 -0.00172461 -1.41107e-19 -6.38888e-05 5.44686e-19 2.43446e-19 -0.000464868 -2.70974e-20 0.000903743 3.26144e-20 -0.000969185 -2.10314e-20 -0.000206175 -0.000787849 4.80799e-20 -0.000645867 -3.10173e-19 -0.000157759 -2.36828e-20 -0.000878895 -1.99033e-19 0.00070058 1.28988e-19 -0.000731948 -8.73972e-20 
933.8 0 1.91106e-18 -0.0154531 1.50564e-19 6.6735e-05 -0.0176773 -2.34006e-18 -9.38398e-05 4.79375e-20 -0.0017204 -1.29495e-19 -8.01878e-05 5.29596e-19 2.35447e-19 -0.000446083 -1.94188e-20 0.000881703 2.21505e-20 -0.000970246 -1.63703e-20 -0.000251073 -0.000765935 3.65004e-20 -0.000625159 -3.2583e-19 -0.000180372 -4.15626e-20 -0.000862389 -1.83248e-19 0.000676619 1.29833e-19 -0.000749761 -7.82132e-20 
934.15 0 1.8458e-18 -0.014772 1.45038e-19 5.02822e-05 -0.0179146 -2.36224e-18 -6.92264e-05 3.83866e-20 -0.00171895 -1.17447e-19 -9.77274e-05 5.16956e-19 2.36974e-19 -0.0004303 -6.81784e-21 0.00086119 5.17297e-21 -0.000973198 -5.92131e-21 -0.000290618 -0.000741683 4.19974e-20 -0.000603877 -3.30279e-19 -0.000203528 -5.45823e-20 -0.00084748 -1.72745e-19 0.000653715 1.47357e-19 -0.000767017 -5.97046e-20 
934.5 0 1.79117e-18 -0.0140907 1.5071e-19 3.46165e-05 -0.0181363 -2.38349e-18 -4.77403e-05 3.75164e-20 -0.00171722 -1.20017e-19 -0.000116956 5.00558e-19 2.3434e-19 -0.000416949 5.12843e-21 0.000840592 -5.03795e-21 -0.00097743 3.35677e-21 -0.00032241 -0.000714248 3.21172e-20 -0.000581308 -3.39296e-19 -0.000226256 -7.56215e-20 -0.000834191 -1.5946e-19 0.000634261 1.57368e-19 -0.000783572 -5.19002e-20 
934.85 0 1.72037e-18 -0.0134099 1.49392e-19 1.94392e-05 -0.0183409 -2.40204e-18 -2.80185e-05 2.56711e-20 -0.00171186 -1.32752e-19 -0.00013644 4.78939e-19 2.27826e-19 -0.000404923 2.0838e-20 0.000817485 2.09141e-22 -0.0009817 1.97243e-20 -0.000345604 -0.000683899 3.35516e-20 -0.000556862 -3.47929e-19 -0.00024669 -7.93915e-20 -0.00082289 -1.52487e-19 0.000619164 1.45609e-19 -0.00080138 -3.81976e-20 
935.2 0 1.64087e-18 -0.0127282 1.42954e-19 4.07847e-06 -0.0185311 -2.42792e-18 -7.31756e-06 2.73709e-20 -0.00170096 -1.4496e-19 -0.000154239 4.59291e-19 2.23008e-19 -0.000394494 1.80976e-20 0.000792607 -7.19185e-21 -0.000985242 3.4493e-20 -0.000362622 -0.000649676 2.40269e-20 -0.000530578 -3.54291e-19 -0.00026415 -8.95351e-20 -0.00081496 -1.61191e-19 0.000605199 1.47056e-19 -0.000822736 -1.9738e-20 
935.55 0 1.56682e-18 -0.0120437 1.35303e-19 -1.11802e-05 -0.0187117 -2.45176e-18 1.66051e-05 2.7794e-20 -0.00168655 -1.52354e-19 -0.000167156 4.32795e-19 2.23271e-19 -0.000388073 9.28168e-21 0.000768072 -5.3998e-23 -0.000986597 3.94812e-20 -0.000376992 -0.000612758 2.74378e-20 -0.000503822 -3.55884e-19 -0.000278681 -9.75305e-20 -0.000809472 -1.67663e-19 0.000591549 1.4351e-19 -0.000844431 -9.69371e-21 
935.9 0 1.48776e-18 -0.0113562 1.19177e-19 -2.74136e-05 -0.0188822 -2.47053e-18 4.48395e-05 4.08045e-20 -0.00167333 -1.40355e-19 -0.000173597 4.2255e-19 2.23223e-19 -0.000388017 4.64569e-21 0.000741926 -2.08153e-21 -0.000980733 4.95763e-20 -0.000391125 -0.00057727 1.75923e-20 -0.000479425 -3.48269e-19 -0.000290485 -1.17293e-19 -0.000803307 -1.77648e-19 0.000579823 1.4511e-19 -0.000861491 1.033e-20 
936.25 0 1.38876e-18 -0.0106676 1.0848e-19 -4.64617e-05 -0.0190374 -2.49234e-18 7.37702e-05 4.45559e-20 -0.00166342 -1.36828e-19 -0.000174554 4.02236e-19 2.30161e-19 -0.000390894 2.71508e-21 0.000712338 -5.30802e-21 -0.000964255 5.49107e-20 -0.000403805 -0.000544193 2.1395e-21 -0.000459104 -3.44952e-19 -0.000300877 -1.29604e-19 -0.000794639 -1.89319e-19 0.000570411 1.47228e-19 -0.000874296 1.52401e-20 
936.6 0 1.28959e-18 -0.00998036 9.36242e-20 -6.69266e-05 -0.0191749 -2.52167e-18 9.6312e-05 5.63225e-20 -0.0016573 -1.47727e-19 -0.000172679 3.74075e-19 2.21177e-19 -0.000391202 -1.63675e-20 0.000681714 -2.97097e-21 -0.000937039 5.48354e-20 -0.000413397 -0.000512834 -2.11488e-20 -0.000443157 -3.31377e-19 -0.000310008 -1.53749e-19 -0.000782416 -1.83666e-19 0.000562469 1.52499e-19 -0.000885296 1.69324e-20 
936.95 0 1.19305e-18 -0.00929679 8.87498e-20 -8.49485e-05 -0.0192978 -2.55194e-18 0.000109041 5.79673e-20 -0.00165781 -1.61966e-19 -0.00017135 3.54782e-19 1.98254e-19 -0.000388852 -3.47314e-20 0.000653673 3.35831e-21 -0.000900579 5.31661e-20 -0.00041995 -0.000482403 -3.1894e-20 -0.000433109 -3.17137e-19 -0.000317542 -1.76425e-19 -0.000767345 -1.87526e-19 0.000554322 1.60734e-19 -0.000894047 3.68616e-20 
937.3 0 1.09858e-18 -0.00861699 8.2229e-20 -9.82823e-05 -0.0194079 -2.57997e-18 0.00011195 7.26891e-20 -0.00166494 -1.91436e-19 -0.000170477 3.36772e-19 1.80438e-19 -0.000384692 -3.84145e-20 0.000628387 1.71998e-20 -0.000857552 3.57354e-20 -0.000420388 -0.000452088 -3.47528e-20 -0.000429315 -3.06545e-19 -0.000322411 -1.89132e-19 -0.000751187 -1.96747e-19 0.000544873 1.59761e-19 -0.00089888 4.39985e-20 
937.65 0 1.00099e-18 -0.00793843 7.46183e-20 -0.000107072 -0.0195041 -2.60465e-18 0.000105667 7.47436e-20 -0.00167202 -2.16995e-19 -0.00016834 3.33292e-19 1.66115e-19 -0.000379661 -4.06515e-20 0.000604013 2.73347e-20 -0.00081166 8.38723e-21 -0.000412223 -0.000421601 -3.84002e-20 -0.000427444 -2.96806e-19 -0.000322751 -2.05058e-19 -0.000734342 -1.78153e-19 0.000534601 1.73318e-19 -0.000902278 4.11438e-20 
938 0 8.99823e-19 -0.00725946 6.92103e-20 -0.000113346 -0.0195868 -2.61318e-18 9.09225e-05 9.35812e-20 -0.00167057 -2.38279e-19 -0.000165256 3.12599e-19 1.55501e-19 -0.000376431 -5.73505e-20 0.000579888 4.11038e-20 -0.00076486 -6.21403e-21 -0.000396779 -0.000389183 -4.20368e-20 -0.000422649 -2.85538e-19 -0.000319445 -2.25602e-19 -0.000716669 -1.5573e-19 0.000524478 1.83774e-19 -0.00090652 2.60723e-20 
938.35 0 8.11836e-19 -0.00658021 6.10731e-20 -0.000118237 -0.0196593 -2.6268e-18 6.72244e-05 1.10552e-19 -0.00165838 -2.46461e-19 -0.000161138 2.98615e-19 1.49672e-19 -0.00037394 -7.83073e-20 0.00055541 4.60829e-20 -0.000716753 -1.08248e-20 -0.000374703 -0.000353673 -3.15433e-20 -0.000413638 -2.57262e-19 -0.00031567 -2.43308e-19 -0.000698167 -1.26466e-19 0.000514989 1.90327e-19 -0.000910112 3.38314e-20 
938.7 0 7.13176e-19 -0.00590138 5.71947e-20 -0.000121679 -0.0197232 -2.63559e-18 3.39837e-05 1.25982e-19 -0.00163864 -2.55408e-19 -0.000152388 2.72073e-19 1.29729e-19 -0.000367894 -9.04268e-20 0.000530622 6.2935e-20 -0.000668136 -2.24446e-20 -0.000344758 -0.000317977 -3.53428e-20 -0.000403572 -2.42313e-19 -0.000313009 -2.54153e-19 -0.000678319 -1.00384e-19 0.000504983 1.9262e-19 -0.000911725 4.93059e-20 
939.05 0 6.2509e-19 -0.00522448 5.25334e-20 -0.000124341 -0.019775 -2.64522e-18 -4.80924e-06 1.55911e-19 -0.00161309 -2.48782e-19 -0.000136871 2.57498e-19 1.19378e-19 -0.000354698 -1.04171e-19 0.000506495 8.83531e-20 -0.000622483 -3.08153e-20 -0.000308311 -0.000284132 -3.27642e-20 -0.000395588 -2.16246e-19 -0.00031038 -2.64593e-19 -0.000656552 -8.21479e-20 0.000493414 2.0524e-19 -0.00091015 6.15922e-20 
939.4 0 5.40954e-19 -0.00454963 6.12578e-20 -0.000125525 -0.0198108 -2.64123e-18 -4.34323e-05 1.72747e-19 -0.00158054 -2.29628e-19 -0.000120145 2.44072e-19 1.29884e-19 -0.000335253 -1.14327e-19 0.000483569 1.00216e-19 -0.000580036 -2.49937e-20 -0.000270451 -0.000251355 -5.20038e-20 -0.000389288 -1.91531e-19 -0.000306958 -2.77202e-19 -0.000632919 -6.89569e-20 0.000481691 2.05999e-19 -0.00090325 8.2883e-20 
939.75 0 4.53468e-19 -0.00387593 7.39654e-20 -0.000124957 -0.0198307 -2.64086e-18 -8.00062e-05 1.8511e-19 -0.00153868 -1.96185e-19 -0.000108023 2.40487e-19 1.39342e-19 -0.000314612 -1.19439e-19 0.000462785 1.15863e-19 -0.000538904 -1.80276e-20 -0.000236308 -0.000220388 -3.6799e-20 -0.000380859 -1.74472e-19 -0.000304558 -2.87873e-19 -0.000607947 -5.6115e-20 0.000470961 2.03579e-19 -0.000891644 1.09966e-19 
940.1 0 3.64809e-19 -0.00320382 7.42133e-20 -0.00012373 -0.0198356 -2.62719e-18 -0.000116339 2.04751e-19 -0.00148767 -1.67193e-19 -9.92097e-05 2.43787e-19 1.44271e-19 -0.000293902 -1.15692e-19 0.000445707 1.17507e-19 -0.000501998 -2.11103e-20 -0.000209288 -0.000192885 -4.42203e-20 -0.000367288 -1.58195e-19 -0.000306565 -3.12376e-19 -0.000583109 -4.59225e-20 0.000458686 2.03041e-19 -0.000877639 1.19999e-19 
940.45 0 2.93758e-19 -0.00253384 6.98309e-20 -0.000121658 -0.0198256 -2.61824e-18 -0.00015442 2.1891e-19 -0.00143103 -1.41922e-19 -8.83541e-05 2.43692e-19 1.31811e-19 -0.000268268 -1.02322e-19 0.000433833 1.10107e-19 -0.000476573 -1.22525e-20 -0.000190648 -0.000167786 -4.88827e-20 -0.000350181 -1.4894e-19 -0.000313366 -3.40926e-19 -0.000560029 -4.2653e-20 0.000440554 2.12734e-19 -0.000863238 1.38436e-19 
940.8 0 2.13126e-19 -0.00186718 6.51331e-20 -0.00011725 -0.0198035 -2.60202e-18 -0.000194814 2.29549e-19 -0.00137243 -1.04202e-19 -7.50707e-05 2.45637e-19 1.14245e-19 -0.000235154 -9.18743e-20 0.000427423 1.21928e-19 -0.000465429 3.84083e-21 -0.000178123 -0.000143041 -6.42715e-20 -0.000333641 -1.46077e-19 -0.00032201 -3.62986e-19 -0.00053789 -3.694e-20 0.000414725 2.10311e-19 -0.000850974 1.36796e-19 
941.15 0 1.2722e-19 -0.0012077 6.16944e-20 -0.000110492 -0.0197704 -2.60446e-18 -0.000235524 2.39101e-19 -0.00131411 -7.33807e-20 -6.54107e-05 2.50784e-19 1.02032e-19 -0.000200528 -8.49898e-20 0.000425462 1.22921e-19 -0.000464992 1.34736e-20 -0.000168246 -0.000118958 -7.305e-20 -0.000320087 -1.44548e-19 -0.000331479 -3.96812e-19 -0.000514393 -2.74811e-20 0.000382232 2.0934e-19 -0.000843221 1.50516e-19 
941.5 0 5.63097e-20 -0.000559621 6.67491e-20 -0.000103816 -0.0197217 -2.59606e-18 -0.000272621 2.37135e-19 -0.00125734 -4.85076e-20 -6.39866e-05 2.55032e-19 9.56739e-20 -0.000170324 -8.33749e-20 0.000423529 1.14696e-19 -0.000470008 3.90543e-20 -0.000158514 -9.54646e-05 -8.31023e-20 -0.000308347 -1.54542e-19 -0.000342782 -4.25146e-19 -0.000488779 -9.46372e-21 0.000346865 2.01694e-19 -0.000838708 1.56249e-19 
941.85 0 -2.23183e-20 7.67746e-05 6.27963e-20 -9.78472e-05 -0.0196541 -2.57595e-18 -0.000302299 2.3074e-19 -0.00120535 -3.45008e-20 -7.09777e-05 2.61219e-19 9.29659e-20 -0.000142885 -8.35682e-20 0.000415598 1.04755e-19 -0.000476289 6.43776e-20 -0.00014991 -7.12412e-05 -8.68852e-20 -0.000295691 -1.54008e-19 -0.000357075 -4.39951e-19 -0.000462267 1.46079e-20 0.000311644 1.93285e-19 -0.000835281 1.59764e-19 
942.2 0 -9.77686e-20 0.000703712 4.87452e-20 -9.17054e-05 -0.0195693 -2.54227e-18 -0.000324097 2.31398e-19 -0.00115919 -2.34201e-20 -8.32591e-05 2.62098e-19 8.54752e-20 -0.000114625 -8.85626e-20 0.00039856 1.01463e-19 -0.000482973 8.30121e-20 -0.000145206 -4.63793e-05 -9.00964e-20 -0.000281327 -1.59232e-19 -0.000374102 -4.68615e-19 -0.000437295 4.0569e-20 0.000276744 1.82534e-19 -0.000831163 1.51351e-19 
942.55 0 -1.86092e-19 0.00132098 4.37966e-20 -8.54182e-05 -0.0194687 -2.52944e-18 -0.000339564 2.39893e-19 -0.0011146 -7.93551e-21 -9.5793e-05 2.63455e-19 7.64609e-20 -8.43703e-05 -8.14472e-20 0.000371464 1.06775e-19 -0.000492294 1.10572e-19 -0.000144628 -2.18679e-05 -9.32011e-20 -0.000263241 -1.53056e-19 -0.000391319 -4.94996e-19 -0.000414801 6.34876e-20 0.000241504 1.78464e-19 -0.000824586 1.38686e-19 
942.9 0 -2.62864e-19 0.00192724 4.10677e-20 -8.00063e-05 -0.01935 -2.51288e-18 -0.000350162 2.30934e-19 -0.0010685 1.04799e-22 -0.000105382 2.5908e-19 6.54574e-20 -5.43158e-05 -7.041e-20 0.000336366 1.11614e-19 -0.000506259 1.29326e-19 -0.000144569 1.92392e-06 -9.65973e-20 -0.00023817 -1.53921e-19 -0.000407771 -5.09924e-19 -0.000393742 8.7097e-20 0.00020642 1.67706e-19 -0.000815098 1.25195e-19 
943.25 0 -3.36992e-19 0.00252341 1.93813e-20 -7.53061e-05 -0.0192111 -2.4969e-18 -0.000358638 2.33724e-19 -0.0010203 1.17947e-20 -0.000111395 2.45222e-19 6.29485e-20 -2.45153e-05 -5.11537e-20 0.000298048 1.21837e-19 -0.000522444 1.43511e-19 -0.000143799 2.40889e-05 -9.80138e-20 -0.000207714 -1.57372e-19 -0.000423861 -5.35674e-19 -0.000372447 1.05765e-19 0.000172086 1.63355e-19 -0.000802858 1.21751e-19 
943.6 0 -4.07505e-19 0.00311129 -1.84288e-21 -6.82678e-05 -0.0190559 -2.47128e-18 -0.000368352 2.45841e-19 -0.000970726 2.47135e-20 -0.000113737 2.46728e-19 4.94735e-20 5.97334e-06 -4.0147e-20 0.000258361 1.48946e-19 -0.00053555 1.47539e-19 -0.000147498 4.44399e-05 -8.90388e-20 -0.000178051 -1.53353e-19 -0.000438844 -5.54656e-19 -0.000351919 1.16452e-19 0.000138503 1.50407e-19 -0.000789246 1.22726e-19 
943.95 0 -4.81573e-19 0.00369091 -2.77778e-20 -5.8854e-05 -0.0188903 -2.45577e-18 -0.000382529 2.56853e-19 -0.000922901 2.71725e-20 -0.000112719 2.36102e-19 4.40875e-20 3.44714e-05 -2.77648e-20 0.000219282 1.61123e-19 -0.000541935 1.59566e-19 -0.000160466 6.41631e-05 -8.66157e-20 -0.00015175 -1.5182e-19 -0.000451544 -5.63808e-19 -0.000334123 1.20858e-19 0.000107212 1.2285e-19 -0.000777853 1.1907e-19 
944.3 0 -5.5762e-19 0.0042621 -5.24898e-20 -4.91702e-05 -0.0187156 -2.44036e-18 -0.00040098 2.47163e-19 -0.000880037 2.87507e-20 -0.000110825 2.36428e-19 3.02556e-20 6.05941e-05 -1.67011e-20 0.00018268 1.74015e-19 -0.000542793 1.65287e-19 -0.000182768 8.51565e-05 -7.69766e-20 -0.000126731 -1.33833e-19 -0.000461931 -5.66156e-19 -0.000317628 1.25563e-19 7.89141e-05 1.01453e-19 -0.000768937 1.23354e-19 
944.65 0 -6.39324e-19 0.0048254 -6.11232e-20 -4.00908e-05 -0.0185323 -2.43376e-18 -0.000420141 2.41802e-19 -0.000841077 3.56843e-20 -0.000111015 2.31177e-19 2.20976e-20 8.46452e-05 -5.76845e-21 0.000145989 2.00297e-19 -0.000542359 1.74629e-19 -0.000215645 0.00010908 -8.7986e-20 -0.000100732 -1.24529e-19 -0.000472459 -5.64813e-19 -0.000299353 1.31235e-19 5.29602e-05 9.45902e-20 -0.000762057 1.43756e-19 
945 0 -7.22273e-19 0.00537893 -6.4325e-20 -3.25223e-05 -0.0183422 -2.43352e-18 -0.000435734 2.41701e-19 -0.000803994 4.0377e-20 -0.000113735 2.21858e-19 1.51849e-20 0.000105478 2.19594e-21 0.000108357 2.3136e-19 -0.000541933 1.6547e-19 -0.000259645 0.000135909 -8.57457e-20 -7.23841e-05 -1.13833e-19 -0.000484374 -5.61536e-19 -0.000281412 1.44163e-19 2.91983e-05 8.87929e-20 -0.00075874 1.53168e-19 
945.35 0 -8.02839e-19 0.00591808 -7.19075e-20 -2.57776e-05 -0.0181423 -2.42813e-18 -0.000444344 2.22235e-19 -0.000768529 4.89213e-20 -0.000115494 2.13098e-19 1.16352e-20 0.000122141 1.69146e-20 7.05687e-05 2.48881e-19 -0.000541702 1.73088e-19 -0.000307815 0.000163667 -7.52317e-20 -4.15601e-05 -1.00904e-19 -0.000496372 -5.72545e-19 -0.000265472 1.56818e-19 6.04179e-06 8.85783e-20 -0.000759105 1.53183e-19 
945.7 0 -8.87749e-19 0.00644291 -7.45683e-20 -1.8566e-05 -0.0179294 -2.41142e-18 -0.000446664 2.08064e-19 -0.000732818 5.72735e-20 -0.000111898 2.14467e-19 2.62584e-20 0.000133092 2.88616e-20 3.37527e-05 2.64014e-19 -0.000544651 1.79584e-19 -0.000354728 0.000190575 -6.66606e-20 -8.32663e-06 -8.23789e-20 -0.000507208 -5.77066e-19 -0.000247588 1.6579e-19 -1.91321e-05 8.19343e-20 -0.000762142 1.46764e-19 
946.05 0 -9.60072e-19 0.00695752 -6.36816e-20 -1.12449e-05 -0.0177077 -2.39524e-18 -0.000447198 2.16436e-19 -0.000695761 6.96085e-20 -0.000102218 2.29065e-19 4.68333e-20 0.000137324 4.88518e-20 -1.42392e-06 2.78705e-19 -0.000551357 1.84688e-19 -0.000399423 0.000215097 -5.03293e-20 2.69014e-05 -7.59184e-20 -0.000517514 -5.74781e-19 -0.000226525 1.99251e-19 -4.70831e-05 7.54972e-20 -0.000765362 1.43177e-19 
946.4 0 -1.04068e-18 0.0074635 -6.35885e-20 -4.24487e-06 -0.0174794 -2.38597e-18 -0.000449418 2.18944e-19 -0.00065645 7.13586e-20 -8.82756e-05 2.32098e-19 5.60371e-20 0.000135479 5.91289e-20 -3.6094e-05 2.91299e-19 -0.000559276 1.75715e-19 -0.000439806 0.000236432 -4.34715e-20 6.20426e-05 -6.22677e-20 -0.000529312 -5.59635e-19 -0.000204424 2.20333e-19 -7.84002e-05 6.68255e-20 -0.000767141 1.35449e-19 
946.75 0 -1.12083e-18 0.00796302 -6.43878e-20 3.41519e-06 -0.0172417 -2.35372e-18 -0.00045411 2.29183e-19 -0.000612858 6.69346e-20 -7.1092e-05 2.16174e-19 7.43681e-20 0.000130535 7.3318e-20 -6.9028e-05 3.16985e-19 -0.000567834 1.63283e-19 -0.000474353 0.000255327 -2.67532e-20 9.47789e-05 -4.31106e-20 -0.00054319 -5.52846e-19 -0.000181308 2.37012e-19 -0.000112413 4.55681e-20 -0.000767648 1.28846e-19 
947.1 0 -1.18175e-18 0.00845709 -5.14331e-20 1.24314e-05 -0.0169952 -2.32397e-18 -0.000461022 2.36644e-19 -0.000568138 7.79841e-20 -5.42306e-05 1.98974e-19 9.46249e-20 0.000126401 9.19382e-20 -9.75969e-05 3.35054e-19 -0.000576312 1.57984e-19 -0.000503828 0.000273166 -1.03301e-20 0.000124033 -3.28477e-20 -0.000557183 -5.3747e-19 -0.000157628 2.50944e-19 -0.000146406 2.39205e-20 -0.000766092 1.26145e-19 
947.45 0 -1.24973e-18 0.00894231 -3.51096e-20 2.22097e-05 -0.0167395 -2.30037e-18 -0.000468417 2.49902e-19 -0.000531076 8.09816e-20 -4.19987e-05 1.78543e-19 1.05806e-19 0.000126089 1.08442e-19 -0.000120637 3.38743e-19 -0.000583004 1.59345e-19 -0.000527686 0.000289599 7.96893e-21 0.000146548 -1.87457e-20 -0.000570249 -5.3519e-19 -0.000136326 2.68687e-19 -0.000178365 -1.05636e-22 -0.000762401 1.21796e-19 
947.8 0 -1.32823e-18 0.00941658 -2.24461e-20 3.24268e-05 -0.0164716 -2.27572e-18 -0.000473112 2.51358e-19 -0.000506233 9.46289e-20 -3.48131e-05 1.53235e-19 1.0876e-19 0.00013046 1.26693e-19 -0.000137304 3.42514e-19 -0.000587615 1.65171e-19 -0.000544563 0.000303711 1.71452e-20 0.000159901 3.32613e-21 -0.000582419 -5.36954e-19 -0.000118088 2.77437e-19 -0.000209665 -4.07131e-20 -0.000757597 1.13383e-19 
948.15 0 -1.40452e-18 0.00988074 -3.98439e-22 4.2469e-05 -0.0161894 -2.23968e-18 -0.000474941 2.48804e-19 -0.000494344 9.84035e-20 -3.1236e-05 1.24371e-19 1.04293e-19 0.000137388 1.42584e-19 -0.00014848 3.42621e-19 -0.000591339 1.66288e-19 -0.000556311 0.000314332 3.41692e-20 0.000166783 1.26352e-20 -0.000593795 -5.49412e-19 -0.000101684 2.81342e-19 -0.000242312 -6.61409e-20 -0.000751366 1.14486e-19 
948.5 0 -1.47286e-18 0.0103334 1.76623e-20 5.13114e-05 -0.0158914 -2.20169e-18 -0.000474404 2.40067e-19 -0.000494021 1.04665e-19 -2.90265e-05 8.89673e-20 1.06441e-19 0.000143894 1.61161e-19 -0.000156856 3.32367e-19 -0.000593335 1.59059e-19 -0.000565043 0.000321041 4.2595e-20 0.000170213 1.61987e-20 -0.000603585 -5.41509e-19 -8.70706e-05 2.9012e-19 -0.000276755 -8.1089e-20 -0.000742548 1.13092e-19 
948.85 0 -1.54186e-18 0.0107727 2.85157e-20 5.74016e-05 -0.0155776 -2.16648e-18 -0.000469411 2.40678e-19 -0.000499167 1.20159e-19 -2.94644e-05 6.49952e-20 1.0886e-19 0.000146512 1.77726e-19 -0.00016454 3.14529e-19 -0.000591166 1.46516e-19 -0.00057025 0.000326911 5.39837e-20 0.000171077 1.50895e-20 -0.000609357 -5.44313e-19 -7.64886e-05 2.94703e-19 -0.000313568 -9.54364e-20 -0.000731792 1.04434e-19 
949.2 0 -1.60772e-18 0.0111987 4.37391e-20 6.06755e-05 -0.015253 -2.12099e-18 -0.000458964 2.37305e-19 -0.000501745 1.27832e-19 -3.48083e-05 4.96204e-20 1.07597e-19 0.000145674 1.72077e-19 -0.00017248 2.86345e-19 -0.000583126 1.24865e-19 -0.000570865 0.000333912 6.87317e-20 0.000171445 1.31397e-20 -0.00061069 -5.63594e-19 -7.1312e-05 3.06679e-19 -0.000350829 -1.03531e-19 -0.000720546 7.3915e-20 
949.55 0 -1.68166e-18 0.0116122 5.6249e-20 6.32331e-05 -0.0149217 -2.06422e-18 -0.000443515 2.21933e-19 -0.000498544 1.14805e-19 -4.19939e-05 2.72521e-20 1.23356e-19 0.000144616 1.71766e-19 -0.000182089 2.55891e-19 -0.000566218 1.08152e-19 -0.000567403 0.000339929 8.21198e-20 0.000174689 1.74469e-20 -0.000610306 -5.65267e-19 -6.93729e-05 2.98018e-19 -0.000383664 -9.94451e-20 -0.000709537 5.04687e-20 
949.9 0 -1.75676e-18 0.012013 5.9939e-20 6.56335e-05 -0.0145824 -2.00137e-18 -0.000423163 2.0553e-19 -0.000492458 1.01648e-19 -5.09478e-05 1.94155e-20 1.33931e-19 0.0001443 1.64928e-19 -0.00019386 2.38626e-19 -0.00053849 8.42744e-20 -0.000560439 0.00034497 1.06559e-19 0.000180311 2.65327e-20 -0.000610488 -5.69002e-19 -6.85016e-05 2.9033e-19 -0.000409061 -1.0513e-19 -0.000699935 3.14142e-20 
950.25 0 -1.82897e-18 0.0124017 6.19774e-20 6.75829e-05 -0.0142307 -1.9426e-18 -0.000396177 1.99932e-19 -0.000486213 9.12364e-20 -6.42299e-05 1.59896e-20 1.34536e-19 0.000146423 1.43366e-19 -0.000206016 2.22996e-19 -0.000502484 5.95455e-20 -0.0005506 0.000350659 1.36545e-19 0.00018401 3.24674e-20 -0.000611737 -5.64131e-19 -6.81234e-05 2.90374e-19 -0.000427378 -1.1121e-19 -0.000691742 4.24378e-21 
950.6 0 -1.88675e-18 0.01278 6.39107e-20 7.02471e-05 -0.0138649 -1.89696e-18 -0.000360687 2.05699e-19 -0.000479916 7.92438e-20 -7.75588e-05 1.03902e-20 1.14708e-19 0.000153625 1.35615e-19 -0.000216311 2.13427e-19 -0.000465624 3.8975e-20 -0.000540332 0.000357261 1.69169e-19 0.000182317 2.46294e-20 -0.000612383 -5.76722e-19 -6.84444e-05 2.90098e-19 -0.000441514 -1.11985e-19 -0.000683319 -1.15783e-20 
950.95 0 -1.95159e-18 0.0131484 6.05031e-20 7.45868e-05 -0.0134886 -1.84548e-18 -0.000318879 2.03164e-19 -0.000473322 6.55247e-20 -8.63621e-05 9.00211e-21 8.88146e-20 0.000162941 1.24681e-19 -0.000223765 2.11627e-19 -0.000435943 2.81588e-20 -0.000532019 0.000363984 1.91361e-19 0.000174628 2.74667e-20 -0.000610972 -5.7467e-19 -6.86685e-05 2.76757e-19 -0.000454074 -1.06763e-19 -0.000674539 2.14277e-21 
951.3 0 -2.00049e-18 0.0135043 6.65608e-20 7.83369e-05 -0.0131051 -1.79748e-18 -0.000274393 2.09966e-19 -0.000466935 6.07765e-20 -8.97299e-05 8.61695e-21 6.5721e-20 0.00016959 1.19334e-19 -0.000229108 1.9806e-19 -0.000414847 2.63299e-20 -0.000527411 0.000371109 1.97328e-19 0.000161624 3.72953e-20 -0.000608509 -5.77943e-19 -6.59219e-05 2.54132e-19 -0.000467273 -1.10506e-19 -0.000666649 1.93717e-20 
951.65 0 -2.05142e-18 0.0138478 6.68489e-20 8.03576e-05 -0.0127166 -1.74752e-18 -0.000229594 2.16778e-19 -0.000460937 7.77041e-20 -8.61867e-05 1.66372e-20 4.44417e-20 0.000175008 1.03076e-19 -0.000235952 1.91172e-19 -0.00039791 1.33239e-20 -0.000528557 0.00038046 2.20066e-19 0.000145274 4.74072e-20 -0.000605036 -5.8104e-19 -5.89214e-05 2.32422e-19 -0.000481002 -1.06506e-19 -0.000659775 2.49511e-20 
952 0 -2.10183e-18 0.0141808 7.3294e-20 8.24855e-05 -0.0123268 -1.69765e-18 -0.000184826 2.23946e-19 -0.000454002 1.03566e-19 -7.36686e-05 1.51887e-20 3.76818e-20 0.000180906 1.00157e-19 -0.00024691 1.82052e-19 -0.000381935 -1.00152e-22 -0.000533731 0.000393884 2.15692e-19 0.000128135 5.16902e-20 -0.000597823 -5.78845e-19 -4.96811e-05 2.05754e-19 -0.000493253 -1.06119e-19 -0.000653698 1.96774e-20 
952.35 0 -2.14472e-18 0.0145024 7.88931e-20 8.54864e-05 -0.0119353 -1.64923e-18 -0.000141027 2.26607e-19 -0.000443358 1.12896e-19 -5.21151e-05 1.92639e-20 2.78283e-20 0.0001872 9.30907e-20 -0.000262902 1.90364e-19 -0.000369192 -1.01628e-20 -0.000537663 0.000411379 2.25365e-19 0.000111474 6.33304e-20 -0.000585577 -5.71212e-19 -3.91895e-05 1.98869e-19 -0.000503465 -1.02578e-19 -0.000646631 1.64323e-20 
952.7 0 -2.17663e-18 0.0148121 8.56247e-20 9e-05 -0.011538 -1.59975e-18 -0.000101566 2.11731e-19 -0.000427016 1.16998e-19 -2.88455e-05 2.17338e-20 2.29991e-20 0.000194928 8.90532e-20 -0.000284654 1.93227e-19 -0.000364962 -6.48941e-21 -0.000537918 0.000430371 2.15006e-19 9.71712e-05 6.37067e-20 -0.000570307 -5.55693e-19 -2.75256e-05 1.92789e-19 -0.000513876 -9.75134e-20 -0.000635632 8.01947e-21 
953.05 0 -2.21109e-18 0.01511 9.7789e-20 9.61424e-05 -0.0111338 -1.55206e-18 -6.83298e-05 1.95895e-19 -0.000404988 1.28877e-19 -1.26194e-05 2.73682e-20 1.74917e-20 0.000205027 8.45613e-20 -0.000310304 1.96328e-19 -0.000371704 1.84538e-21 -0.000535497 0.000449454 1.84959e-19 8.78438e-05 8.21684e-20 -0.000555582 -5.2631e-19 -1.55749e-05 1.7979e-19 -0.00052644 -8.94575e-20 -0.000619849 1.51057e-20 
953.4 0 -2.25462e-18 0.015396 1.07353e-19 0.000100984 -0.0107217 -1.49843e-18 -4.23247e-05 1.82984e-19 -0.000377344 1.39055e-19 -3.43373e-06 2.62305e-20 1.96672e-20 0.00021803 7.91055e-20 -0.000336012 2.07838e-19 -0.000388334 7.25525e-21 -0.000531032 0.00046872 1.62697e-19 8.19902e-05 9.67938e-20 -0.000543146 -4.80889e-19 -3.72498e-06 1.61536e-19 -0.000540788 -8.7283e-20 -0.00060216 1.33783e-20 
953.75 0 -2.29549e-18 0.0156713 1.04382e-19 0.000102387 -0.0103018 -1.44747e-18 -2.5165e-05 1.78293e-19 -0.000343058 1.60803e-19 2.26747e-06 3.87197e-20 3.71263e-21 0.000234119 7.4278e-20 -0.000359062 2.19927e-19 -0.000412392 1.77571e-20 -0.000523055 0.000487055 1.4638e-19 7.59744e-05 1.15823e-19 -0.000532672 -4.44512e-19 7.44364e-06 1.58287e-19 -0.000555336 -8.24249e-20 -0.000585537 2.06334e-20 
954.1 0 -2.3264e-18 0.0159345 1.07794e-19 0.00010254 -0.00987644 -1.3857e-18 -1.56646e-05 1.73069e-19 -0.00030342 1.89181e-19 5.31814e-06 3.34956e-20 -4.82448e-21 0.000250091 6.46e-20 -0.00037964 2.31532e-19 -0.000440776 2.37482e-20 -0.00050828 0.00050501 1.3401e-19 6.95688e-05 1.25439e-19 -0.000522184 -4.23401e-19 1.6094e-05 1.49091e-19 -0.000569459 -7.26745e-20 -0.000569696 2.23598e-20 
954.45 0 -2.35488e-18 0.0161818 1.02168e-19 0.00010399 -0.0094434 -1.32504e-18 -1.26857e-05 1.6117e-19 -0.000263284 2.10177e-19 4.3536e-06 3.70559e-20 -8.63838e-21 0.000262064 5.54186e-20 -0.000399284 2.39069e-19 -0.000468286 2.92955e-20 -0.00048685 0.000524228 1.38579e-19 6.39007e-05 1.33085e-19 -0.000510752 -4.09903e-19 2.21121e-05 1.53912e-19 -0.000583564 -7.24353e-20 -0.000553525 2.40247e-20 
954.8 0 -2.38786e-18 0.0164126 1.04354e-19 0.000106283 -0.0090021 -1.26549e-18 -1.71977e-05 1.60149e-19 -0.000227162 2.42104e-19 -6.11553e-07 1.70601e-20 -1.98013e-20 0.000269974 5.20775e-20 -0.000418415 2.4194e-19 -0.000489581 4.43587e-20 -0.000461486 0.000543843 1.48677e-19 5.70596e-05 1.33743e-19 -0.000498735 -4.01038e-19 2.61308e-05 1.69943e-19 -0.000598263 -8.51079e-20 -0.00053698 2.18828e-20 
955.15 0 -2.42377e-18 0.0166269 9.00189e-20 0.000108052 -0.00855871 -1.2187e-18 -2.88481e-05 1.52501e-19 -0.000197558 2.56753e-19 -6.59837e-06 -3.65281e-21 -3.39099e-20 0.000278896 4.12348e-20 -0.000436927 2.34722e-19 -0.00050338 6.27986e-20 -0.000431938 0.000561954 1.48238e-19 4.66957e-05 1.16731e-19 -0.000485291 -3.93356e-19 2.7964e-05 1.92474e-19 -0.000612224 -9.70168e-20 -0.000521086 1.65583e-20 
955.5 0 -2.46071e-18 0.0168251 6.80615e-20 0.000110077 -0.00811641 -1.15682e-18 -4.63632e-05 1.42675e-19 -0.000175512 2.54343e-19 -1.04439e-05 -3.62347e-20 -4.84708e-20 0.000292381 3.98441e-20 -0.000451839 2.26142e-19 -0.000511918 7.84758e-20 -0.000399323 0.000577141 1.39454e-19 3.36085e-05 1.1871e-19 -0.000468873 -3.82697e-19 2.70025e-05 2.03859e-19 -0.000624784 -1.03208e-19 -0.000507157 1.10963e-20 
955.85 0 -2.50052e-18 0.0170089 5.79178e-20 0.000114095 -0.00767606 -1.10275e-18 -6.73368e-05 1.30674e-19 -0.000161063 2.61665e-19 -1.19612e-05 -6.46397e-20 -6.4557e-20 0.000310489 3.75594e-20 -0.000458889 2.07265e-19 -0.000517752 9.26292e-20 -0.00036785 0.00058878 1.21875e-19 1.93153e-05 1.26847e-19 -0.000450563 -3.75517e-19 2.22742e-05 2.1575e-19 -0.000635103 -9.59453e-20 -0.000494696 2.1986e-21 
956.2 0 -2.51994e-18 0.0171805 5.07523e-20 0.000121135 -0.00724227 -1.06637e-18 -8.85967e-05 1.17541e-19 -0.000155835 2.72061e-19 -1.11741e-05 -8.24128e-20 -5.89379e-20 0.00033072 3.70753e-20 -0.00045965 1.94861e-19 -0.000518911 1.07324e-19 -0.00033891 0.000598258 1.02339e-19 3.44239e-06 1.21323e-19 -0.000432943 -3.64283e-19 1.45162e-05 2.19703e-19 -0.000642552 -8.87863e-20 -0.000483028 -2.58986e-21 
956.55 0 -2.53168e-18 0.0173398 3.6253e-20 0.000128119 -0.00681683 -1.02777e-18 -0.00010956 9.70416e-20 -0.000159358 2.70061e-19 -8.05285e-06 -9.14288e-20 -5.49592e-20 0.000348331 4.18933e-20 -0.000458512 1.71981e-19 -0.00051452 1.22633e-19 -0.000311278 0.000608519 1.05691e-19 -1.40643e-05 1.14103e-19 -0.000416135 -3.64213e-19 6.15248e-06 2.34468e-19 -0.000649396 -9.52798e-20 -0.000473115 8.01632e-22 
956.9 0 -2.55823e-18 0.0174867 1.42423e-21 0.000130899 -0.00639478 -9.79749e-19 -0.000131032 7.0328e-20 -0.00016731 2.61823e-19 -4.47659e-06 -1.02765e-19 -5.60488e-20 0.000362411 4.30105e-20 -0.000460194 1.55142e-19 -0.000508496 1.33741e-19 -0.000283722 0.000621471 8.81514e-20 -2.99538e-05 9.4349e-20 -0.000400159 -3.62208e-19 -1.29984e-06 2.52866e-19 -0.000656322 -1.0565e-19 -0.000464981 -2.75766e-22 
957.25 0 -2.5772e-18 0.0176222 -2.47955e-20 0.000128709 -0.00597159 -9.32063e-19 -0.000149844 3.59443e-20 -0.000176801 2.48515e-19 -9.06428e-07 -1.02131e-19 -4.71609e-20 0.000373876 5.62108e-20 -0.000468073 1.29318e-19 -0.000503284 1.43798e-19 -0.000254322 0.000636932 8.43724e-20 -4.21497e-05 8.20779e-20 -0.000384679 -3.50882e-19 -7.03587e-06 2.75935e-19 -0.000662718 -1.06057e-19 -0.000456984 5.74429e-21 
957.6 0 -2.59554e-18 0.0177464 -4.36797e-20 0.000122922 -0.00554586 -8.74891e-19 -0.000159711 1.13859e-20 -0.000184395 2.41735e-19 4.5045e-06 -8.9921e-20 -4.99391e-20 0.000382517 6.95627e-20 -0.000482663 9.6313e-20 -0.000496913 1.55449e-19 -0.000222813 0.000655201 7.99101e-20 -5.13995e-05 8.26001e-20 -0.000369839 -3.39332e-19 -1.07271e-05 2.89075e-19 -0.000667932 -1.16777e-19 -0.000446696 1.63894e-20 
957.95 0 -2.60962e-18 0.0178599 -5.00503e-20 0.000115472 -0.00511837 -8.20314e-19 -0.000159028 6.84771e-21 -0.000186226 2.2385e-19 1.55898e-05 -9.1369e-20 -5.90168e-20 0.000386251 7.31767e-20 -0.000503138 6.50592e-20 -0.000485764 1.60771e-19 -0.000193122 0.000676307 9.17488e-20 -5.7924e-05 7.96032e-20 -0.000356639 -3.22072e-19 -1.21383e-05 2.9795e-19 -0.000672091 -1.18676e-19 -0.000432618 2.96792e-20 
958.3 0 -2.62184e-18 0.0179625 -5.57183e-20 0.000107989 -0.00469362 -7.58603e-19 -0.000150615 2.72864e-21 -0.000181874 2.04902e-19 3.14514e-05 -8.42088e-20 -7.61027e-20 0.000384897 8.78132e-20 -0.000526752 3.84603e-20 -0.000468725 1.60956e-19 -0.000169418 0.000697902 1.0315e-19 -6.11416e-05 7.62652e-20 -0.000345077 -3.17061e-19 -1.37876e-05 3.10337e-19 -0.000676186 -1.22153e-19 -0.000415496 3.71018e-20 
958.65 0 -2.64065e-18 0.0180524 -5.89307e-20 0.000101147 -0.00427523 -7.03869e-19 -0.000139209 -1.07515e-21 -0.000171128 1.96183e-19 4.59463e-05 -8.85257e-20 -9.91662e-20 0.000382814 9.88055e-20 -0.000550231 1.75806e-20 -0.000448018 1.71751e-19 -0.000148896 0.000717695 1.22968e-19 -6.05802e-05 7.14884e-20 -0.000335345 -3.22293e-19 -1.7095e-05 3.19493e-19 -0.000679048 -1.30721e-19 -0.000398269 4.01231e-20 
959 0 -2.63551e-18 0.0181285 -6.99162e-20 9.27749e-05 -0.00386056 -6.50662e-19 -0.000129788 -1.1352e-20 -0.000153741 2.01923e-19 5.57257e-05 -9.53298e-20 -1.22634e-19 0.000382084 1.06178e-19 -0.000572675 -9.28479e-21 -0.00042569 1.72944e-19 -0.00013209 0.000734621 1.42595e-19 -5.58052e-05 5.9003e-20 -0.000326795 -3.36367e-19 -1.72525e-05 3.30079e-19 -0.000678265 -1.35834e-19 -0.00038296 3.75264e-20 
959.35 0 -2.63734e-18 0.0181913 -8.25099e-20 8.06618e-05 -0.00344855 -5.94755e-19 -0.000125121 -2.87225e-20 -0.000133469 2.09821e-19 6.09558e-05 -1.11586e-19 -1.28288e-19 0.00038527 1.2366e-19 -0.000595159 -3.2345e-20 -0.000402242 1.71246e-19 -0.000125125 0.000748018 1.51843e-19 -4.79648e-05 4.67327e-20 -0.000318245 -3.50104e-19 -1.17031e-05 3.3831e-19 -0.000675771 -1.39539e-19 -0.000369062 4.83822e-20 
959.7 0 -2.61722e-18 0.01824 -9.29522e-20 6.52187e-05 -0.00304077 -5.45441e-19 -0.000125398 -4.6591e-20 -0.00011616 2.2642e-19 6.39383e-05 -1.26467e-19 -1.39205e-19 0.000395322 1.36452e-19 -0.000619563 -5.7099e-20 -0.000377591 1.74726e-19 -0.000128972 0.00075579 1.45292e-19 -4.20495e-05 1.27187e-20 -0.000308775 -3.57426e-19 -2.44665e-06 3.29223e-19 -0.000674605 -1.35671e-19 -0.000354179 4.27126e-20 
960.05 0 -2.5938e-18 0.0182753 -9.40729e-20 4.68248e-05 -0.00263726 -4.95611e-19 -0.000129872 -5.32182e-20 -0.000104177 2.32623e-19 6.55578e-05 -1.56562e-19 -1.50732e-19 0.000411976 1.48721e-19 -0.00064657 -7.11385e-20 -0.000348402 1.72822e-19 -0.00014024 0.000757163 1.55236e-19 -4.1361e-05 -1.05933e-20 -0.000297188 -3.53689e-19 9.73203e-06 3.2637e-19 -0.000673886 -1.30795e-19 -0.000337587 5.28773e-20 
960.4 0 -2.56324e-18 0.0182985 -7.92862e-20 2.66089e-05 -0.00223916 -4.40024e-19 -0.000138751 -7.48025e-20 -9.73755e-05 2.46233e-19 6.32042e-05 -1.66327e-19 -1.52191e-19 0.000432646 1.54269e-19 -0.000674907 -7.47017e-20 -0.00030885 1.69062e-19 -0.000156838 0.0007541 1.55508e-19 -4.24176e-05 -1.55708e-20 -0.000283925 -3.56045e-19 2.34606e-05 3.22274e-19 -0.000671453 -1.30132e-19 -0.000321046 5.2353e-20 
960.75 0 -2.53455e-18 0.0183103 -6.61113e-20 5.91232e-06 -0.00184981 -3.81793e-19 -0.00015214 -8.75259e-20 -9.53945e-05 2.60514e-19 5.66585e-05 -1.59917e-19 -1.49375e-19 0.000454434 1.58603e-19 -0.000702982 -8.06275e-20 -0.000257092 1.66124e-19 -0.000176407 0.000748234 1.6454e-19 -4.1039e-05 -1.61518e-20 -0.000271534 -3.59163e-19 3.62781e-05 3.27041e-19 -0.000667794 -1.23649e-19 -0.000305306 5.34238e-20 
961.1 0 -2.50882e-18 0.0183107 -5.55513e-20 -1.42598e-05 -0.0014682 -3.23104e-19 -0.00016832 -9.70899e-20 -9.23142e-05 2.66575e-19 4.71658e-05 -1.51232e-19 -1.53446e-19 0.000475361 1.57535e-19 -0.000728872 -8.3944e-20 -0.00019707 1.62593e-19 -0.000194534 0.000740452 1.6772e-19 -3.7539e-05 -2.81645e-20 -0.000261866 -3.61857e-19 4.93642e-05 3.32519e-19 -0.000664068 -1.20127e-19 -0.000289733 4.58625e-20 
961.45 0 -2.48771e-18 0.0183003 -4.56965e-20 -3.47734e-05 -0.0010881 -2.74199e-19 -0.000184552 -1.08266e-19 -7.96544e-05 2.61403e-19 3.46566e-05 -1.49727e-19 -1.65627e-19 0.000492911 1.64087e-19 -0.000750453 -7.2358e-20 -0.000132455 1.70067e-19 -0.000206783 0.000732316 1.65147e-19 -3.25623e-05 -1.65082e-20 -0.000254888 -3.63724e-19 6.53235e-05 3.34529e-19 -0.000659708 -1.14584e-19 -0.000273206 4.45546e-20 
961.8 0 -2.46484e-18 0.0182788 -4.94432e-20 -5.5534e-05 -0.00070819 -2.20061e-19 -0.000202273 -8.50696e-20 -5.55451e-05 2.63718e-19 1.98734e-05 -1.51175e-19 -1.61066e-19 0.000505626 1.53702e-19 -0.000768871 -7.09125e-20 -6.51841e-05 1.52018e-19 -0.000209876 0.000724666 1.68161e-19 -2.52073e-05 -1.9971e-20 -0.000248808 -3.67192e-19 8.51929e-05 3.20927e-19 -0.000653721 -1.07939e-19 -0.00025452 4.20579e-20 
962.15 0 -2.45e-18 0.0182433 -5.13391e-20 -7.52756e-05 -0.00033056 -1.64044e-19 -0.000225151 -5.95086e-20 -2.40801e-05 2.50895e-19 4.64437e-06 -1.40913e-19 -1.5359e-19 0.000512014 1.35929e-19 -0.00078813 -6.2273e-20 4.47742e-07 1.43509e-19 -0.000201589 0.000716199 1.51361e-19 -1.47812e-05 -1.92238e-20 -0.000242792 -3.68845e-19 0.00010658 3.14982e-19 -0.00064672 -1.10447e-19 -0.000233232 3.11956e-20 
962.5 0 -2.42179e-18 0.0181933 -5.28028e-20 -9.42178e-05 4.32409e-05 -9.48369e-20 -0.000250159 -3.13891e-20 9.68462e-06 2.30909e-19 -9.58595e-06 -1.49709e-19 -1.38534e-19 0.000513689 1.16656e-19 -0.000809853 -5.95005e-20 6.12186e-05 1.39076e-19 -0.000180506 0.000706985 1.22811e-19 -2.4155e-06 -2.3261e-20 -0.000237066 -3.57242e-19 0.000124418 3.02846e-19 -0.000640002 -1.19044e-19 -0.000210698 1.89829e-20 
962.85 0 -2.39766e-18 0.0181294 -5.97704e-20 -0.000112049 0.000410883 -2.45525e-20 -0.000271732 -9.50281e-21 4.57605e-05 2.05866e-19 -2.61532e-05 -1.74626e-19 -1.29164e-19 0.000512165 1.08331e-19 -0.000830431 -5.11752e-20 0.000118287 1.32768e-19 -0.000149466 0.000700184 8.36921e-20 1.00916e-05 -1.32287e-20 -0.000231617 -3.40357e-19 0.000136172 2.99971e-19 -0.00063436 -1.16556e-19 -0.000189109 -1.96128e-21 
963.2 0 -2.37122e-18 0.0180519 -6.74601e-20 -0.000128178 0.000771252 3.34901e-20 -0.000290842 2.049e-20 8.67029e-05 1.80965e-19 -4.81111e-05 -1.81097e-19 -1.2379e-19 0.000506589 8.7589e-20 -0.00084494 -5.77226e-20 0.000170993 1.2594e-19 -0.00011846 0.000697806 6.25506e-20 2.40743e-05 -2.02467e-20 -0.000225621 -3.30114e-19 0.000143622 3.01884e-19 -0.00063126 -1.1533e-19 -0.000169342 -2.16076e-20 
963.55 0 -2.35252e-18 0.0179624 -6.59566e-20 -0.000141601 0.00112624 7.44701e-20 -0.000309359 2.97922e-20 0.000130828 1.83867e-19 -7.26686e-05 -1.96429e-19 -1.16137e-19 0.000500925 7.25341e-20 -0.000851433 -6.15583e-20 0.000216041 1.22957e-19 -9.531e-05 0.000697491 3.60646e-20 4.02019e-05 -3.18571e-20 -0.000217667 -3.27141e-19 0.000149364 2.85449e-19 -0.000630217 -1.1333e-19 -0.000152373 -2.84409e-20 
963.9 0 -2.33745e-18 0.0178619 -5.77493e-20 -0.000150573 0.0014809 1.1803e-19 -0.000324995 3.67641e-20 0.000172703 1.73873e-19 -9.47812e-05 -2.02902e-19 -1.13412e-19 0.000500322 5.77464e-20 -0.000851311 -7.71671e-20 0.000252629 1.22694e-19 -7.97317e-05 0.000697843 2.77897e-20 5.62181e-05 -3.79607e-20 -0.000207219 -3.13213e-19 0.00015601 2.62715e-19 -0.000629239 -1.1768e-19 -0.000139757 -4.5854e-20 
964.25 0 -2.31059e-18 0.0177503 -4.43112e-20 -0.000155929 0.00183612 1.54878e-19 -0.000338893 4.19362e-20 0.000206797 1.69641e-19 -0.000112842 -1.96453e-19 -1.09614e-19 0.000502515 3.58887e-20 -0.000849601 -8.59725e-20 0.000281085 1.22204e-19 -6.88456e-05 0.000701459 2.16245e-20 7.17969e-05 -4.29454e-20 -0.000193283 -3.2604e-19 0.000163745 2.37183e-19 -0.000627051 -1.18337e-19 -0.000132321 -5.69892e-20 
964.6 0 -2.28467e-18 0.0176264 -3.72065e-20 -0.00016034 0.00218818 1.93166e-19 -0.000355224 5.20234e-20 0.000229285 1.83344e-19 -0.000126616 -2.06393e-19 -1.0741e-19 0.000504496 1.98781e-20 -0.000850835 -9.39608e-20 0.000301208 1.20209e-19 -6.03981e-05 0.000709627 6.85194e-21 8.7927e-05 -3.9594e-20 -0.000176571 -3.47051e-19 0.000170902 2.19798e-19 -0.000623484 -1.24853e-19 -0.000128889 -7.15664e-20 
964.95 0 -2.25609e-18 0.017489 -2.83666e-20 -0.000162842 0.00253496 2.38277e-19 -0.000374836 4.20631e-20 0.000244781 1.89992e-19 -0.000136436 -2.00197e-19 -1.06992e-19 0.000505267 -2.56032e-21 -0.000854612 -1.05306e-19 0.000312295 1.2238e-19 -5.20916e-05 0.000721354 4.93736e-21 0.000105467 -3.63767e-20 -0.000159828 -3.68625e-19 0.00017657 2.06534e-19 -0.000618903 -1.35035e-19 -0.000126498 -7.83605e-20 
965.3 0 -2.23384e-18 0.0173382 -2.85354e-20 -0.000161752 0.00287514 2.77208e-19 -0.00039642 3.32284e-20 0.000261357 1.90135e-19 -0.000144502 -1.95509e-19 -1.04168e-19 0.000501347 -1.49872e-20 -0.000859279 -1.14622e-19 0.000314599 1.36895e-19 -4.06972e-05 0.000735398 7.51432e-21 0.000125807 -2.62328e-20 -0.000144354 -3.70229e-19 0.000180348 1.97705e-19 -0.000613948 -1.43277e-19 -0.000121131 -7.06711e-20 
965.65 0 -2.20645e-18 0.0171747 -3.9909e-20 -0.000159058 0.00320511 3.22663e-19 -0.000418364 3.75395e-20 0.00028219 1.92972e-19 -0.000151398 -2.10806e-19 -1.21484e-19 0.000493119 -9.78413e-21 -0.00086718 -1.36892e-19 0.000309843 1.48096e-19 -2.25383e-05 0.000750825 2.58366e-20 0.00014835 -2.3652e-20 -0.000129079 -3.68849e-19 0.000181984 1.70382e-19 -0.000609664 -1.49266e-19 -0.000109538 -7.55723e-20 
966 0 -2.1695e-18 0.0169989 -4.25066e-20 -0.000156754 0.00352468 3.80066e-19 -0.000438754 3.54753e-20 0.000306194 1.90553e-19 -0.000154495 -2.34509e-19 -1.48655e-19 0.000488798 -3.1228e-21 -0.000879833 -1.47447e-19 0.000301493 1.5705e-19 1.10564e-06 0.000766724 3.67262e-20 0.000170516 -2.43774e-20 -0.000112625 -3.7115e-19 0.000183539 1.6056e-19 -0.000606561 -1.64403e-19 -8.9749e-05 -6.11398e-20 
966.35 0 -2.14801e-18 0.016813 -3.47882e-20 -0.00015463 0.00383663 4.31205e-19 -0.00045561 3.44269e-20 0.000330425 1.93795e-19 -0.000152118 -2.50444e-19 -1.83744e-19 0.000492971 2.42215e-21 -0.000895624 -1.57306e-19 0.000293873 1.59373e-19 2.36518e-05 0.0007812 4.21705e-20 0.000190521 -2.0408e-20 -9.58086e-05 -3.72063e-19 0.00018767 1.54311e-19 -0.000604834 -1.63148e-19 -6.06613e-05 -4.57396e-20 
966.7 0 -2.13533e-18 0.0166207 -2.93029e-20 -0.000152846 0.00414247 4.9258e-19 -0.000465545 2.86479e-20 0.000351295 1.96834e-19 -0.000146286 -2.55729e-19 -2.12405e-19 0.000502 8.94878e-21 -0.000912015 -1.65697e-19 0.00028929 1.61547e-19 4.18101e-05 0.000793382 5.28152e-20 0.000208698 -6.92031e-21 -8.05174e-05 -3.65434e-19 0.000194492 1.55554e-19 -0.000604156 -1.76214e-19 -2.42497e-05 -3.3737e-20 
967.05 0 -2.11829e-18 0.0164243 -2.75816e-20 -0.000153015 0.00444345 5.42897e-19 -0.0004678 2.01362e-20 0.000367088 2.00215e-19 -0.000141183 -2.79673e-19 -2.23867e-19 0.000510096 7.85512e-21 -0.000926093 -1.65634e-19 0.00028802 1.69454e-19 5.83083e-05 0.000805581 4.72569e-20 0.000226377 8.02758e-21 -6.72091e-05 -3.44234e-19 0.000202729 1.52372e-19 -0.00060201 -1.82124e-19 1.68288e-05 -1.20537e-20 
967.4 0 -2.10604e-18 0.0162211 -2.64265e-20 -0.000157291 0.00474217 5.94009e-19 -0.000466328 1.65292e-20 0.000382067 2.01279e-19 -0.000137993 -2.8447e-19 -2.30738e-19 0.000513321 5.28015e-21 -0.000935318 -1.52378e-19 0.000290968 1.75375e-19 7.59129e-05 0.000819829 4.61718e-20 0.000244489 2.24219e-20 -5.42767e-05 -3.27818e-19 0.000212004 1.63178e-19 -0.000596022 -1.90574e-19 6.10526e-05 -1.09948e-21 
967.75 0 -2.08794e-18 0.016007 -3.54414e-20 -0.000167238 0.00504333 6.57059e-19 -0.000464741 2.2672e-20 0.000401319 2.05846e-19 -0.000135559 -2.7383e-19 -2.27289e-19 0.000512163 1.67681e-21 -0.000939987 -1.30845e-19 0.000297292 1.71006e-19 9.42624e-05 0.000835399 4.18879e-20 0.000264166 3.61633e-20 -3.93884e-05 -3.12861e-19 0.000221792 1.74549e-19 -0.000586428 -1.87427e-19 0.000106633 1.64511e-20 
968.1 0 -2.05865e-18 0.0157828 -3.44602e-20 -0.000183232 0.00534567 7.10608e-19 -0.000461422 5.1781e-20 0.000424026 2.13261e-19 -0.000134265 -2.74913e-19 -2.16405e-19 0.000510813 -1.00089e-20 -0.000941572 -1.05702e-19 0.000304778 1.72407e-19 0.000114184 0.00085005 3.16213e-20 0.000284498 6.73113e-20 -2.31757e-05 -2.8652e-19 0.000231698 1.91027e-19 -0.00057538 -1.95898e-19 0.000151976 2.66405e-20 
968.45 0 -2.02637e-18 0.0155509 -2.53635e-20 -0.000204053 0.00564019 7.57323e-19 -0.000453779 7.14732e-20 0.000447972 2.21777e-19 -0.000134664 -2.87335e-19 -2.09459e-19 0.000512913 -4.37825e-21 -0.000941317 -7.25154e-20 0.000311682 1.67873e-19 0.000135901 0.000862854 3.63167e-20 0.000302693 9.43462e-20 -6.23841e-06 -2.56554e-19 0.000241685 2.06772e-19 -0.000565391 -2.01809e-19 0.000197212 3.2361e-20 
968.8 0 -1.99638e-18 0.0153119 -1.45825e-20 -0.000226491 0.00592282 7.94291e-19 -0.000444619 8.15171e-20 0.000472375 2.42438e-19 -0.000136769 -2.92134e-19 -2.1978e-19 0.000518456 -6.24469e-21 -0.000939918 -3.90345e-20 0.000317568 1.73954e-19 0.000156783 0.000873565 3.24321e-20 0.000318124 1.18707e-19 1.23489e-05 -2.30767e-19 0.000250877 2.24447e-19 -0.000556789 -2.0134e-19 0.000241268 4.73716e-20 
969.15 0 -1.98555e-18 0.0150662 -1.20968e-20 -0.000248375 0.00619606 8.41732e-19 -0.000440018 8.67931e-20 0.000495753 2.70502e-19 -0.000137947 -3.08809e-19 -2.19394e-19 0.000525842 -4.33865e-21 -0.000937614 -2.24315e-20 0.000325038 1.75903e-19 0.000176 0.000880811 3.00156e-20 0.000332305 1.43056e-19 3.28537e-05 -2.10944e-19 0.000259447 2.46752e-19 -0.000549237 -2.05799e-19 0.000281838 5.37195e-20 
969.5 0 -1.9861e-18 0.0148144 -1.3491e-20 -0.000269115 0.00646272 8.96472e-19 -0.000444038 6.92636e-20 0.000517213 2.91739e-19 -0.000136947 -3.37081e-19 -2.00303e-19 0.000533628 3.54315e-21 -0.000936487 -1.19789e-20 0.000335747 1.70302e-19 0.000196803 0.000883123 2.31585e-20 0.000347409 1.58516e-19 5.50169e-05 -1.90266e-19 0.000269162 2.66175e-19 -0.000541054 -2.06122e-19 0.000316881 7.76482e-20 
969.85 0 -1.96784e-18 0.0145568 -1.30384e-20 -0.000288494 0.00672485 9.54451e-19 -0.000455392 6.15696e-20 0.000536668 2.98697e-19 -0.000138278 -3.57344e-19 -1.80232e-19 0.000543353 -2.02807e-21 -0.000937431 -1.77506e-20 0.000350636 1.6854e-19 0.000221886 0.000881192 -1.02743e-23 0.000362284 1.64105e-19 7.65483e-05 -1.74174e-19 0.000280235 2.62239e-19 -0.00052998 -1.96881e-19 0.000346468 9.96515e-20 
970.2 0 -1.94233e-18 0.0142941 -2.10307e-20 -0.000305434 0.00698311 1.00781e-18 -0.000468962 4.9933e-20 0.000554858 3.03099e-19 -0.000146001 -3.75882e-19 -1.71446e-19 0.000560521 -4.38266e-21 -0.000940433 -1.46659e-20 0.000370594 1.65609e-19 0.000249842 0.000878486 -1.44853e-20 0.000372434 1.71105e-19 9.59693e-05 -1.60208e-19 0.000290506 2.66528e-19 -0.000518032 -1.85486e-19 0.000372928 1.18446e-19 
970.55 0 -1.90018e-18 0.0140263 -2.96386e-20 -0.000319701 0.00723451 1.05169e-18 -0.000478546 3.87421e-20 0.000571153 3.07915e-19 -0.000159996 -3.858e-19 -1.78834e-19 0.000586454 6.75649e-21 -0.000945845 -1.01655e-20 0.000394346 1.58226e-19 0.000278113 0.000876795 -1.49049e-20 0.000376746 1.84843e-19 0.000116129 -1.47964e-19 0.000299096 2.67927e-19 -0.000507807 -1.74135e-19 0.00039785 1.37985e-19 
970.9 0 -1.85237e-18 0.0137502 -4.21344e-20 -0.000333661 0.00747796 1.07608e-18 -0.000481384 2.4801e-20 0.00058126 3.30829e-19 -0.000175165 -3.97559e-19 -1.85668e-19 0.000616782 7.18814e-21 -0.000951003 -9.77861e-21 0.0004208 1.50071e-19 0.000305817 0.000874642 -4.06403e-21 0.000377536 2.05699e-19 0.00013802 -1.29407e-19 0.000306712 2.61778e-19 -0.000496568 -1.73662e-19 0.000422515 1.597e-19 
971.25 0 -1.80048e-18 0.0134618 -5.67673e-20 -0.000348085 0.00771752 1.09845e-18 -0.000478692 1.348e-20 0.000584255 3.54271e-19 -0.000183864 -4.11965e-19 -1.95389e-19 0.000647423 1.08961e-20 -0.000953418 -1.88469e-20 0.000453832 1.41508e-19 0.000332716 0.000871247 1.21646e-20 0.000375786 2.23746e-19 0.000159945 -1.04528e-19 0.000313491 2.64257e-19 -0.000480131 -1.71463e-19 0.000448572 1.76055e-19 
971.6 0 -1.76303e-18 0.0131614 -6.76306e-20 -0.000361473 0.00795581 1.11175e-18 -0.000471677 -1.4101e-21 0.000586144 3.5994e-19 -0.00018379 -4.11897e-19 -2.04422e-19 0.000674181 2.03786e-20 -0.000952125 -1.86142e-20 0.000495898 1.36559e-19 0.000357253 0.000866335 8.41951e-21 0.000371303 2.37001e-19 0.000182027 -9.15113e-20 0.000320332 2.71424e-19 -0.000460065 -1.69107e-19 0.00047461 1.86782e-19 
971.95 0 -1.7329e-18 0.0128543 -8.12276e-20 -0.000373232 0.00818974 1.1267e-18 -0.000462368 -1.76297e-20 0.000591835 3.73101e-19 -0.000178693 -4.06555e-19 -2.19678e-19 0.000693975 2.08396e-20 -0.000942446 -2.71318e-20 0.000542158 1.38604e-19 0.000377298 0.000858803 1.00004e-20 0.0003653 2.3684e-19 0.000204753 -6.70356e-20 0.000327816 2.89198e-19 -0.000439824 -1.63273e-19 0.000496468 2.07069e-19 
972.3 0 -1.69285e-18 0.0125445 -9.48243e-20 -0.000382168 0.00841387 1.14703e-18 -0.000455654 -2.27148e-20 0.000597382 4.0092e-19 -0.000174113 -3.92423e-19 -2.36408e-19 0.000710209 2.07797e-20 -0.000920513 -4.10235e-20 0.000584974 1.5045e-19 0.000390404 0.000848008 1.58169e-20 0.00035833 2.49631e-19 0.000226244 -4.28478e-20 0.000335851 3.07292e-19 -0.000421066 -1.61851e-19 0.000513771 2.14556e-19 
972.65 0 -1.65935e-18 0.0122323 -1.03181e-19 -0.000386862 0.00862607 1.16191e-18 -0.000456565 -2.6047e-20 0.000595436 4.27597e-19 -0.000174997 -3.77631e-19 -2.49819e-19 0.000728835 2.2856e-20 -0.000890951 -5.44788e-20 0.00061633 1.59983e-19 0.000393754 0.000835227 1.24622e-20 0.000349451 2.59274e-19 0.000244268 -2.50249e-20 0.000344221 3.255e-19 -0.000403714 -1.68486e-19 0.000528643 2.04349e-19 
973 0 -1.6099e-18 0.0119172 -1.06547e-19 -0.000387496 0.00882814 1.17892e-18 -0.000469579 -3.83231e-20 0.000583102 4.4476e-19 -0.000182296 -3.53786e-19 -2.40141e-19 0.000753492 3.624e-20 -0.000859467 -8.04957e-20 0.000630521 1.64907e-19 0.000386501 0.000822928 8.30396e-21 0.00033812 2.52866e-19 0.000257854 -1.45007e-20 0.000353026 3.35198e-19 -0.000386988 -1.60151e-19 0.000541653 1.86415e-19 
973.35 0 -1.57738e-18 0.0115988 -1.04676e-19 -0.00038496 0.0090238 1.17885e-18 -0.000495419 -5.64411e-20 0.000560308 4.54902e-19 -0.000191251 -3.29498e-19 -2.38177e-19 0.000784929 4.76105e-20 -0.000828717 -9.08572e-20 0.000627859 1.83469e-19 0.000368378 0.000811609 7.97578e-21 0.000322701 2.4914e-19 0.000267333 -1.04813e-20 0.000362266 3.38003e-19 -0.000370943 -1.49516e-19 0.000553093 1.67366e-19 
973.7 0 -1.5451e-18 0.0112779 -1.13467e-19 -0.000380678 0.00921507 1.17699e-18 -0.000527637 -6.79681e-20 0.000528465 4.58895e-19 -0.000198695 -3.16327e-19 -2.29156e-19 0.000820138 5.40895e-20 -0.000798999 -8.23544e-20 0.000612267 1.98461e-19 0.000339002 0.000799844 1.24713e-20 0.000304001 2.34816e-19 0.000274888 -8.77501e-21 0.000372281 3.29237e-19 -0.000357073 -1.3557e-19 0.00056362 1.42383e-19 
974.05 0 -1.51699e-18 0.0109536 -1.14293e-19 -0.000376763 0.00940131 1.1748e-18 -0.000559188 -6.71429e-20 0.000492379 4.41272e-19 -0.00020435 -3.01386e-19 -2.23423e-19 0.000851875 5.55671e-20 -0.000768527 -6.88481e-20 0.000591766 2.18694e-19 0.000301048 0.000787137 2.24121e-20 0.000286943 2.16898e-19 0.000282014 2.02095e-20 0.000383 3.26581e-19 -0.000344853 -1.21039e-19 0.000575524 1.12457e-19 
974.4 0 -1.49303e-18 0.0106261 -1.15632e-19 -0.0003739 0.00957901 1.18005e-18 -0.000585845 -7.93965e-20 0.000457334 4.24043e-19 -0.000207389 -2.89818e-19 -2.16741e-19 0.000874821 4.36378e-20 -0.000736908 -5.87966e-20 0.000574093 2.55799e-19 0.000260536 0.000774819 2.40504e-20 0.000274837 1.98697e-19 0.000287799 3.83651e-20 0.000394622 3.08017e-19 -0.000331064 -1.15126e-19 0.00058993 8.02303e-20 
974.75 0 -1.45409e-18 0.0102951 -1.04925e-19 -0.000370313 0.00974233 1.20736e-18 -0.000606076 -8.04446e-20 0.000424894 4.05593e-19 -0.000207822 -2.80669e-19 -2.08675e-19 0.000888647 4.14129e-20 -0.000704711 -5.35577e-20 0.000561276 2.73353e-19 0.000221626 0.000763127 2.9148e-20 0.000266415 1.92542e-19 0.000290121 4.53326e-20 0.000408634 2.95649e-19 -0.000313602 -9.8722e-20 0.000605357 4.94785e-20 
975.1 0 -1.42382e-18 0.00996039 -8.26236e-20 -0.000364112 0.00989011 1.2386e-18 -0.000620574 -8.48311e-20 0.000394334 3.68099e-19 -0.000207532 -2.76306e-19 -2.01652e-19 0.000897034 2.56257e-20 -0.000671484 -5.51161e-20 0.000551914 2.82379e-19 0.000187182 0.000749678 2.56576e-20 0.000259772 2.04694e-19 0.0002898 6.97523e-20 0.00042404 2.75918e-19 -0.000293208 -8.45672e-20 0.000619102 1.99243e-20 
975.45 0 -1.39714e-18 0.00962259 -6.76626e-20 -0.000355224 0.0100281 1.28282e-18 -0.00062866 -9.73017e-20 0.000366121 3.41498e-19 -0.000206525 -2.81106e-19 -2.07037e-19 0.000902774 -1.32033e-20 -0.000636736 -6.6927e-20 0.000544123 2.73562e-19 0.000161237 0.000732853 2.13624e-20 0.00025332 2.19615e-19 0.000289059 7.98506e-20 0.00043852 2.5043e-19 -0.000270261 -6.46578e-20 0.000631819 1.60494e-23 
975.8 0 -1.36168e-18 0.0092829 -5.63015e-20 -0.000346398 0.0101633 1.32518e-18 -0.000630893 -1.00622e-19 0.000341912 3.14953e-19 -0.000203016 -2.86342e-19 -2.15421e-19 0.000905929 -4.41243e-20 -0.000601527 -8.05507e-20 0.000537435 2.69053e-19 0.000145231 0.000712492 3.82276e-20 0.000243269 2.28995e-19 0.00028921 7.89086e-20 0.000450265 2.28603e-19 -0.000245114 -4.72924e-20 0.000646257 -2.35032e-20 
976.15 0 -1.30707e-18 0.0089408 -4.73265e-20 -0.000339196 0.0102997 1.36754e-18 -0.000630699 -1.04423e-19 0.000319759 2.91607e-19 -0.000197704 -2.82519e-19 -2.16573e-19 0.000906493 -6.12997e-20 -0.000567039 -1.02827e-19 0.000531546 2.64831e-19 0.000138557 0.000689197 5.67981e-20 0.000228336 2.26638e-19 0.000289516 7.40549e-20 0.000457155 2.22904e-19 -0.000220574 -4.71707e-20 0.000662204 -5.5347e-20 
976.5 0 -1.25087e-18 0.00859627 -3.08856e-20 -0.000333218 0.0104385 1.4078e-18 -0.000631825 -9.71704e-20 0.000293387 2.55527e-19 -0.000192866 -2.78394e-19 -2.05623e-19 0.00090412 -7.91901e-20 -0.000535889 -1.09816e-19 0.000525402 2.48887e-19 0.000139998 0.000664792 8.04596e-20 0.000211499 2.17666e-19 0.000287885 7.107e-20 0.000458207 2.036e-19 -0.000200325 -6.012e-20 0.000677082 -7.58879e-20 
976.85 0 -1.19279e-18 0.0082506 -1.48359e-20 -0.000329212 0.0105764 1.44227e-18 -0.000637407 -9.69795e-20 0.000260329 2.39968e-19 -0.000188797 -2.73268e-19 -1.96317e-19 0.000896407 -9.79516e-20 -0.000511537 -1.22296e-19 0.000518301 2.33593e-19 0.000146845 0.000640253 9.84146e-20 0.000194968 2.15956e-19 0.000284136 5.37345e-20 0.000455686 1.84994e-19 -0.000184869 -8.12875e-20 0.000690168 -9.1341e-20 
977.2 0 -1.13297e-18 0.00790326 7.9767e-21 -0.000330102 0.0107096 1.47461e-18 -0.000649777 -1.0082e-19 0.000221898 2.06847e-19 -0.000184035 -2.66124e-19 -1.79412e-19 0.000878867 -1.17645e-19 -0.000494758 -1.32281e-19 0.000511526 2.33655e-19 0.000156884 0.000616186 1.22035e-19 0.000179811 2.06032e-19 0.000280029 4.26969e-20 0.000451341 1.66367e-19 -0.000171952 -9.50329e-20 0.000704056 -1.00439e-19 
977.55 0 -1.08027e-18 0.00755252 1.6389e-20 -0.000337303 0.0108345 1.4947e-18 -0.000669466 -1.08005e-19 0.000180097 1.86482e-19 -0.000176948 -2.68196e-19 -1.66607e-19 0.000850071 -1.39149e-19 -0.000483572 -1.48705e-19 0.000508422 2.35407e-19 0.000170706 0.000592698 1.46819e-19 0.000165949 1.88189e-19 0.000275712 4.18587e-20 0.000446643 1.65242e-19 -0.000159398 -9.90581e-20 0.000721336 -1.2174e-19 
977.9 0 -1.03808e-18 0.00719648 2.93294e-20 -0.000348372 0.0109497 1.51566e-18 -0.000695316 -1.16446e-19 0.000139776 1.60854e-19 -0.000164718 -2.73708e-19 -1.38719e-19 0.000813306 -1.44054e-19 -0.000475739 -1.56364e-19 0.00051324 2.25179e-19 0.000185895 0.00056941 1.55008e-19 0.00015344 1.77369e-19 0.000269406 4.1451e-20 0.00044445 1.63413e-19 -0.00014692 -1.03256e-19 0.00074013 -1.48368e-19 
978.25 0 -1.01022e-18 0.00683518 1.61324e-20 -0.000361171 0.0110567 1.53819e-18 -0.000727135 -1.26741e-19 0.000105592 1.47108e-19 -0.000146054 -2.76988e-19 -1.22585e-19 0.000771566 -1.3544e-19 -0.000468628 -1.55857e-19 0.000525554 2.19913e-19 0.000197414 0.000545134 1.81562e-19 0.000142015 1.70259e-19 0.00026102 4.97985e-20 0.00044371 1.69838e-19 -0.000135866 -1.10271e-19 0.000756186 -1.70401e-19 
978.6 0 -9.70604e-19 0.00647082 1.26785e-20 -0.000374018 0.0111555 1.55141e-18 -0.000762305 -1.18609e-19 7.79362e-05 1.33396e-19 -0.000123812 -2.67919e-19 -1.13763e-19 0.00072653 -1.29398e-19 -0.0004627 -1.60344e-19 0.00054133 2.21383e-19 0.000204054 0.000519539 1.88646e-19 0.000131593 1.66335e-19 0.000251631 6.16373e-20 0.000442043 1.76034e-19 -0.00012537 -1.21703e-19 0.000769125 -1.83321e-19 
978.95 0 -9.30222e-19 0.0061052 1.01645e-20 -0.000385531 0.0112456 1.5761e-18 -0.00079671 -1.02052e-19 5.28469e-05 1.0578e-19 -0.000100691 -2.63333e-19 -9.83579e-20 0.000680968 -1.27958e-19 -0.000461007 -1.69591e-19 0.000561549 2.30369e-19 0.000205742 0.000495538 1.94922e-19 0.000122267 1.53181e-19 0.000240803 7.97788e-20 0.000439409 1.9445e-19 -0.000112741 -1.38353e-19 0.00077975 -1.9003e-19 
979.3 0 -8.86834e-19 0.0057382 6.56765e-22 -0.000395517 0.0113287 1.60378e-18 -0.000830643 -8.4053e-20 2.9367e-05 8.22156e-20 -7.75049e-05 -2.62507e-19 -8.21356e-20 0.000638922 -1.28038e-19 -0.000462027 -1.72418e-19 0.000591346 2.3116e-19 0.000203971 0.000475684 1.86659e-19 0.000113025 1.45342e-19 0.000226604 9.79909e-20 0.000436199 2.10414e-19 -9.66822e-05 -1.498e-19 0.000788779 -1.90009e-19 
979.65 0 -8.39308e-19 0.00537001 5.61385e-21 -0.000403272 0.0114051 1.63355e-18 -0.000865764 -6.45292e-20 1.04839e-05 5.1975e-20 -5.54489e-05 -2.78363e-19 -7.77285e-20 0.000603193 -1.14019e-19 -0.000461749 -1.66489e-19 0.000632105 2.32047e-19 0.000202541 0.000459278 1.81948e-19 0.000105623 1.42426e-19 0.000208944 1.00199e-19 0.000434519 2.17609e-19 -7.85641e-05 -1.63251e-19 0.000796997 -1.74124e-19 
980 0 -8.0344e-19 0.00500116 3.16118e-20 -0.000408474 0.0114688 1.65119e-18 -0.000897808 -5.27344e-20 -1.88188e-06 2.1314e-20 -3.63704e-05 -2.96779e-19 -8.25785e-20 0.000573602 -9.17637e-20 -0.000457516 -1.55064e-19 0.00067947 2.46891e-19 0.000204693 0.000445361 1.78526e-19 0.000102551 1.3774e-19 0.000191583 1.08579e-19 0.000435648 2.20618e-19 -5.88248e-05 -1.68871e-19 0.000804797 -1.46743e-19 
980.35 0 -7.59827e-19 0.00462938 7.17178e-20 -0.000413412 0.0115158 1.67616e-18 -0.000920809 -3.69157e-20 -6.24213e-06 4.40485e-21 -2.09369e-05 -3.05845e-19 -7.41244e-20 0.000549872 -9.4244e-20 -0.000447951 -1.5185e-19 0.00072782 2.565e-19 0.000212617 0.000432444 1.86543e-19 0.000103613 1.36059e-19 0.000177184 1.01556e-19 0.000437507 2.23206e-19 -3.53834e-05 -1.83137e-19 0.000813006 -1.3118e-19 
980.7 0 -7.18857e-19 0.00425343 8.58647e-20 -0.00041974 0.011549 1.69718e-18 -0.000932485 -3.85324e-20 -1.33105e-06 6.06751e-21 -8.7073e-06 -2.96931e-19 -7.56699e-20 0.000531811 -1.08682e-19 -0.000433066 -1.51911e-19 0.000773518 2.53415e-19 0.000227738 0.000419146 1.92831e-19 0.000106965 1.22155e-19 0.000163325 1.00162e-19 0.000436418 2.17237e-19 -9.09182e-06 -1.88453e-19 0.000822723 -1.02598e-19 
981.05 0 -6.84876e-19 0.00387454 8.71249e-20 -0.000427404 0.011572 1.70462e-18 -0.000933798 -4.72907e-20 1.15423e-05 1.49608e-20 8.51009e-07 -2.89699e-19 -7.53379e-20 0.000515218 -1.22963e-19 -0.000413513 -1.54591e-19 0.000812981 2.42406e-19 0.000249994 0.000404628 2.01889e-19 0.000110557 1.05878e-19 0.000148156 1.05155e-19 0.000430892 2.11999e-19 1.51454e-05 -1.74678e-19 0.000832095 -7.56e-20 
981.4 0 -6.32409e-19 0.00349528 8.93802e-20 -0.000436969 0.0115869 1.71811e-18 -0.000926956 -6.06252e-20 2.87453e-05 3.49261e-20 8.29824e-06 -2.70681e-19 -8.17044e-20 0.000493487 -1.51767e-19 -0.000385916 -1.63328e-19 0.000842612 2.25762e-19 0.000277635 0.00038673 2.07449e-19 0.000113069 9.12133e-20 0.000133123 1.19185e-19 0.000423074 1.97343e-19 3.37715e-05 -1.64461e-19 0.000837377 -4.94385e-20 
981.75 0 -5.76772e-19 0.00311725 9.78306e-20 -0.000449015 0.0115959 1.71314e-18 -0.000913993 -6.17914e-20 4.74726e-05 4.41138e-20 1.67324e-05 -2.58744e-19 -8.08742e-20 0.000463706 -1.5475e-19 -0.000346528 -1.85529e-19 0.000861806 2.08143e-19 0.000306105 0.000365222 2.01938e-19 0.000114103 6.20774e-20 0.000120298 1.30991e-19 0.000415674 1.76922e-19 4.6635e-05 -1.40569e-19 0.000838461 -2.39524e-20 
982.1 0 -5.20232e-19 0.00274094 8.49243e-20 -0.000461638 0.011602 1.705e-18 -0.000897824 -5.82301e-20 6.86646e-05 5.50285e-20 2.98044e-05 -2.47689e-19 -6.92186e-20 0.000427536 -1.51835e-19 -0.000300985 -2.08284e-19 0.00087323 1.94259e-19 0.000330721 0.000342441 2.05101e-19 0.000113444 5.92102e-20 0.000110511 1.41761e-19 0.000407854 1.4875e-19 5.46884e-05 -1.25162e-19 0.00083803 -2.36266e-20 
982.45 0 -4.71075e-19 0.00236699 7.12593e-20 -0.000471678 0.0116054 1.70384e-18 -0.000882571 -6.75557e-20 9.31178e-05 7.0206e-20 4.76493e-05 -2.42236e-19 -5.01619e-20 0.000387094 -1.5765e-19 -0.000260647 -2.36165e-19 0.000881451 1.75547e-19 0.000350819 0.000318714 2.12374e-19 0.000111059 4.73783e-20 0.000102654 1.48725e-19 0.000398466 1.21714e-19 6.05468e-05 -9.47692e-20 0.000837561 6.47217e-22 
982.8 0 -4.2201e-19 0.00199521 5.83582e-20 -0.000477595 0.0116038 1.69505e-18 -0.000869992 -9.37341e-20 0.000117803 8.30815e-20 6.7024e-05 -2.4103e-19 -2.0475e-20 0.00034684 -1.67512e-19 -0.000232605 -2.74643e-19 0.000890514 1.58123e-19 0.000364564 0.000292959 2.0881e-19 0.000107085 2.47905e-20 9.56667e-05 1.5293e-19 0.000387487 1.0484e-19 6.7033e-05 -6.48597e-20 0.000836953 2.22797e-20 
983.15 0 -3.57033e-19 0.00162615 4.79969e-20 -0.000480245 0.0115954 1.68594e-18 -0.000861294 -9.77015e-20 0.000138533 1.06983e-19 8.47042e-05 -2.3792e-19 3.30704e-21 0.000310841 -1.70628e-19 -0.000218719 -2.98502e-19 0.00090331 1.65007e-19 0.000369042 0.000265882 2.06364e-19 0.000101439 1.24672e-20 8.94554e-05 1.53617e-19 0.000373942 1.06753e-19 7.39755e-05 -4.50279e-20 0.000838099 2.60322e-20 
983.5 0 -2.9172e-19 0.00126231 4.1079e-20 -0.000482546 0.0115785 1.66977e-18 -0.000856403 -1.0348e-19 0.000153233 1.20936e-19 9.77412e-05 -2.32649e-19 3.30544e-20 0.000277217 -1.64509e-19 -0.000218411 -3.13027e-19 0.000919739 1.76057e-19 0.000363481 0.00023785 1.99337e-19 9.42801e-05 4.21989e-21 8.38144e-05 1.6049e-19 0.000357675 1.04253e-19 8.03463e-05 -2.01207e-20 0.00084353 3.10319e-20 
983.85 0 -2.34995e-19 0.000904354 3.73605e-20 -0.000484601 0.0115523 1.64323e-18 -0.000850535 -1.1192e-19 0.000162506 1.26439e-19 0.000105467 -2.14387e-19 3.59571e-20 0.000241788 -1.59187e-19 -0.000224793 -3.35082e-19 0.000937663 1.88335e-19 0.000350078 0.000210482 1.92857e-19 8.663e-05 2.36348e-22 7.80535e-05 1.6596e-19 0.000341514 8.65376e-20 8.72066e-05 -6.90449e-21 0.000850817 4.00295e-20 
984.2 0 -1.88447e-19 0.000548719 5.22584e-20 -0.000483803 0.0115197 1.61713e-18 -0.000840659 -1.20286e-19 0.000168544 1.27693e-19 0.000110573 -1.98453e-19 5.96735e-20 0.000200859 -1.52467e-19 -0.000228081 -3.36277e-19 0.000955526 2.05668e-19 0.000329797 0.000186529 1.78343e-19 7.94796e-05 1.59301e-20 7.25637e-05 1.65101e-19 0.000328755 6.9732e-20 9.59783e-05 -5.20175e-21 0.000857495 4.79942e-20 
984.55 0 -1.56234e-19 0.000192786 7.16635e-20 -0.000480299 0.0114843 1.59223e-18 -0.000826978 -1.29871e-19 0.000173072 1.17147e-19 0.000111076 -1.98359e-19 8.38799e-20 0.000156834 -1.39706e-19 -0.000226042 -3.28324e-19 0.00097209 2.25065e-19 0.000304264 0.000166421 1.66002e-19 7.30071e-05 2.12829e-20 6.75582e-05 1.66739e-19 0.000318656 7.07578e-20 0.000108075 -1.83713e-20 0.000863502 6.30957e-20 
984.9 0 -1.17181e-19 -0.00016011 9.59767e-20 -0.000476406 0.0114453 1.59103e-18 -0.000808756 -1.44184e-19 0.000179979 7.53701e-20 0.000103228 -1.94084e-19 9.92352e-20 0.000115235 -1.27366e-19 -0.000221196 -3.22507e-19 0.000986151 2.49021e-19 0.000280238 0.000147942 1.45926e-19 6.61833e-05 1.91426e-20 6.26989e-05 1.64176e-19 0.000308709 6.83057e-20 0.000124458 -3.10561e-20 0.000867243 7.21853e-20 
985.25 0 -7.58538e-20 -0.000506371 1.04679e-19 -0.000474029 0.0113954 1.57695e-18 -0.000786549 -1.50988e-19 0.000194134 2.70326e-20 8.97137e-05 -1.93825e-19 1.06255e-19 7.88223e-05 -1.25096e-19 -0.000214199 -3.22434e-19 0.000997755 2.68053e-19 0.000262407 0.000128077 1.28052e-19 5.86537e-05 2.62661e-20 5.94124e-05 1.73754e-19 0.000299501 6.3433e-20 0.000144185 -3.77554e-20 0.000866512 7.99636e-20 
985.6 0 -3.10697e-20 -0.000848143 1.00851e-19 -0.000472169 0.0113311 1.56313e-18 -0.000763437 -1.43434e-19 0.00021408 1.04848e-21 7.69733e-05 -1.90671e-19 1.2317e-19 4.87054e-05 -1.18552e-19 -0.000203033 -3.11671e-19 0.00100604 2.78309e-19 0.000249028 0.000105556 1.06474e-19 5.14945e-05 3.33777e-20 5.95539e-05 1.83478e-19 0.000292403 7.11155e-20 0.000165114 -2.52262e-20 0.000861467 8.80066e-20 
985.95 0 2.11452e-20 -0.00118791 1.01204e-19 -0.000469523 0.0112549 1.55726e-18 -0.000742468 -1.40947e-19 0.000234298 -2.19487e-20 6.84228e-05 -1.80901e-19 1.35563e-19 2.45036e-05 -1.09705e-19 -0.000187397 -3.00282e-19 0.0010084 2.84995e-19 0.000234735 8.29022e-05 8.51484e-20 4.56487e-05 3.02387e-20 6.553e-05 2.05404e-19 0.000286585 8.06519e-20 0.000187915 -2.60218e-20 0.00085511 9.53804e-20 
986.3 0 8.14538e-20 -0.00152336 9.92504e-20 -0.000466068 0.0111681 1.54661e-18 -0.000723941 -1.34818e-19 0.000253615 -3.06644e-20 6.27206e-05 -1.66132e-19 1.40905e-19 4.33346e-06 -9.6852e-20 -0.000169833 -2.85906e-19 0.00100384 2.92805e-19 0.000216167 6.31974e-05 7.43345e-20 4.15044e-05 2.8568e-20 7.65207e-05 2.30706e-19 0.000278738 8.27377e-20 0.000213343 -2.05296e-20 0.000849987 1.00295e-19 
986.65 0 1.42913e-19 -0.00185069 1.06501e-19 -0.000462776 0.0110679 1.5374e-18 -0.000705563 -1.33232e-19 0.000274334 -2.11202e-20 6.18166e-05 -1.68301e-19 1.38857e-19 -1.29464e-05 -1.00684e-19 -0.000151742 -2.79842e-19 0.000992901 3.16207e-19 0.000194739 4.62593e-05 6.87396e-20 4.00788e-05 3.03194e-20 8.82666e-05 2.58932e-19 0.000268389 9.0454e-20 0.000237753 -2.50825e-20 0.000845421 9.15729e-20 
987 0 2.14456e-19 -0.00216868 1.08358e-19 -0.00045957 0.0109483 1.5292e-18 -0.000685935 -1.32556e-19 0.00029514 -1.26445e-20 7.00227e-05 -1.71208e-19 1.38216e-19 -2.64645e-05 -1.21452e-19 -0.000131295 -2.60458e-19 0.000977298 3.37483e-19 0.000172911 3.18751e-05 5.28883e-20 4.10534e-05 2.33955e-20 0.000101809 2.74522e-19 0.000256486 9.01527e-20 0.000257822 -3.41685e-20 0.000838786 8.6748e-20 
987.35 0 2.74928e-19 -0.00247786 1.01544e-19 -0.000455312 0.0108074 1.51033e-18 -0.000663484 -1.30838e-19 0.000312661 -1.49949e-20 8.60579e-05 -1.74971e-19 1.39738e-19 -3.52196e-05 -1.35426e-19 -0.000107211 -2.56597e-19 0.000957174 3.55879e-19 0.000154916 2.15135e-05 5.49918e-20 4.27488e-05 -2.47068e-21 0.00012137 2.99547e-19 0.000242827 8.5707e-20 0.000272939 -4.74069e-20 0.000830641 9.21641e-20 
987.7 0 3.27025e-19 -0.00277969 1.03734e-19 -0.0004504 0.0106526 1.48738e-18 -0.000635783 -1.19585e-19 0.000326413 -2.70551e-20 0.000104167 -1.67735e-19 1.42842e-19 -4.28586e-05 -1.50438e-19 -8.2398e-05 -2.50059e-19 0.00093054 3.6876e-19 0.000143351 1.54213e-05 5.45001e-20 4.44982e-05 -1.02619e-20 0.000146498 3.23683e-19 0.000230563 8.24664e-20 0.000284213 -5.60724e-20 0.000823033 1.15328e-19 
988.05 0 3.80664e-19 -0.00307433 1.07151e-19 -0.000447792 0.010494 1.47213e-18 -0.000604772 -1.26892e-19 0.000337653 -5.76728e-20 0.000120279 -1.6192e-19 1.4782e-19 -5.34671e-05 -1.74432e-19 -5.92176e-05 -2.55083e-19 0.000896737 3.65633e-19 0.000135757 1.0627e-05 7.007e-20 4.67668e-05 -1.9306e-20 0.000173691 3.43008e-19 0.000222828 9.0122e-20 0.000292903 -7.54511e-20 0.00081542 1.32192e-19 
988.4 0 4.30618e-19 -0.00336159 1.10758e-19 -0.00044775 0.0103342 1.46837e-18 -0.00057253 -1.418e-19 0.000345973 -8.12074e-20 0.000133728 -1.60917e-19 1.40532e-19 -6.38857e-05 -1.98308e-19 -3.48711e-05 -2.52246e-19 0.000858326 3.58733e-19 0.000130248 4.30816e-06 5.29583e-20 5.1159e-05 -2.139e-20 0.000202835 3.49688e-19 0.000217038 9.03404e-20 0.000300728 -7.49764e-20 0.000803738 1.40949e-19 
988.75 0 4.65457e-19 -0.00364223 1.20739e-19 -0.000447075 0.010167 1.45457e-18 -0.00053789 -1.61761e-19 0.000348383 -1.02944e-19 0.00014414 -1.44481e-19 1.24818e-19 -7.01907e-05 -2.11115e-19 -5.71941e-06 -2.58008e-19 0.000818521 3.39359e-19 0.000128365 -4.39876e-06 2.70945e-20 5.67708e-05 -3.04947e-20 0.000234485 3.5272e-19 0.000207476 7.3082e-20 0.000308687 -6.61234e-20 0.000786158 1.30082e-19 
989.1 0 4.84988e-19 -0.00391809 1.21921e-19 -0.000443887 0.00998661 1.43885e-18 -0.000503238 -1.7496e-19 0.000342949 -1.14079e-19 0.000148842 -1.24267e-19 1.14629e-19 -7.19511e-05 -2.20325e-19 2.37123e-05 -2.62407e-19 0.000777896 3.15635e-19 0.000130761 -1.58142e-05 6.57548e-21 6.01747e-05 -3.68543e-20 0.000266724 3.56805e-19 0.000192515 5.38193e-20 0.000317584 -4.98795e-20 0.000765084 1.21126e-19 
989.45 0 5.08409e-19 -0.00419019 1.20827e-19 -0.000437931 0.00979574 1.41026e-18 -0.0004751 -1.823e-19 0.000330871 -1.13766e-19 0.00014457 -1.08037e-19 1.09963e-19 -7.24662e-05 -2.18002e-19 4.82992e-05 -2.76459e-19 0.000736462 2.93785e-19 0.000134478 -2.89083e-05 -2.40696e-20 5.966e-05 -4.09155e-20 0.000297125 3.52602e-19 0.000174525 3.61715e-20 0.000327172 -4.33252e-20 0.000741265 1.07466e-19 
989.8 0 5.2476e-19 -0.0044568 1.23813e-19 -0.000431678 0.00959959 1.39767e-18 -0.000457157 -1.85464e-19 0.000313444 -1.24111e-19 0.000132025 -9.4084e-20 1.12946e-19 -7.84202e-05 -2.15564e-19 7.05756e-05 -2.76689e-19 0.000695279 2.7186e-19 0.000137085 -4.24774e-05 -5.77991e-20 5.59565e-05 -3.95083e-20 0.000323863 3.57002e-19 0.000154903 2.36272e-20 0.000337264 -4.69359e-20 0.000716093 9.50653e-20 
990.15 0 5.59462e-19 -0.00471535 1.38271e-19 -0.00042801 0.00940111 1.38145e-18 -0.000446934 -1.79099e-19 0.000291639 -1.39603e-19 0.000115436 -9.96148e-20 1.09557e-19 -9.3854e-05 -2.06459e-19 9.34664e-05 -2.80299e-19 0.000656188 2.5861e-19 0.000137734 -5.4587e-05 -9.45655e-20 5.15899e-05 -2.7375e-20 0.000347931 3.555e-19 0.000135267 1.46812e-20 0.000348099 -4.87589e-20 0.000693358 7.0223e-20 
990.5 0 5.95816e-19 -0.00496652 1.40043e-19 -0.000425714 0.00920142 1.36484e-18 -0.00043986 -1.69599e-19 0.000267792 -1.30171e-19 0.000100254 -9.70409e-20 9.98202e-20 -0.000115048 -1.96041e-19 0.000115168 -2.78964e-19 0.000618979 2.40199e-19 0.000134916 -6.39741e-05 -1.32274e-19 4.9867e-05 -2.83987e-20 0.000372071 3.60996e-19 0.000117426 -1.93208e-21 0.000358676 -4.02442e-20 0.00067335 6.26606e-20 
990.85 0 6.39268e-19 -0.00521166 1.4657e-19 -0.000422131 0.00899973 1.35393e-18 -0.000432093 -1.6842e-19 0.000243914 -1.12807e-19 9.11653e-05 -8.64563e-20 9.76496e-20 -0.000135876 -1.75946e-19 0.000134298 -2.80597e-19 0.000582013 2.11666e-19 0.000126768 -7.23785e-05 -1.65206e-19 5.04171e-05 -4.89242e-20 0.000396813 3.6275e-19 0.000101836 -7.23996e-21 0.000368071 -4.7982e-20 0.000652418 6.10391e-20 
991.2 0 6.7316e-19 -0.00544858 1.45089e-19 -0.000413805 0.00879388 1.34514e-18 -0.000419839 -1.55106e-19 0.00021961 -8.1389e-20 8.8423e-05 -8.11106e-20 1.13259e-19 -0.000152664 -1.51532e-19 0.000148377 -2.8202e-19 0.000546327 1.91137e-19 0.000113594 -8.08283e-05 -1.94887e-19 5.003e-05 -5.51653e-20 0.0004217 3.63546e-19 8.68947e-05 -3.39407e-21 0.000375747 -4.68733e-20 0.00062937 6.50061e-20 
991.55 0 7.04002e-19 -0.0056753 1.53633e-19 -0.000398579 0.00858414 1.31697e-18 -0.000400688 -1.51481e-19 0.000192557 -6.70941e-20 8.90858e-05 -7.65039e-20 1.17091e-19 -0.000166933 -1.32561e-19 0.000154351 -2.76818e-19 0.000515359 1.68892e-19 9.88796e-05 -8.75208e-05 -2.28619e-19 4.72291e-05 -5.63642e-20 0.000446516 3.56832e-19 7.13453e-05 -5.69035e-21 0.000381953 -3.72213e-20 0.000604744 6.90509e-20 
991.9 0 7.21125e-19 -0.00589259 1.50926e-19 -0.000379737 0.00837391 1.28254e-18 -0.000377767 -1.52341e-19 0.000162322 -6.01108e-20 9.21229e-05 -6.98267e-20 1.22549e-19 -0.000181635 -1.1746e-19 0.000155103 -2.799e-19 0.000491274 1.23652e-19 8.57298e-05 -9.34581e-05 -2.45648e-19 4.05716e-05 -5.23288e-20 0.000470328 3.62863e-19 5.73087e-05 -1.38965e-20 0.000387928 -1.27977e-20 0.000580478 8.38443e-20 
992.25 0 7.3897e-19 -0.00610158 1.37342e-19 -0.00036139 0.00816636 1.24574e-18 -0.000356031 -1.41104e-19 0.000130604 -4.83636e-20 9.65694e-05 -5.73549e-20 1.49613e-19 -0.000197077 -1.23543e-19 0.000154877 -2.86782e-19 0.000472958 8.88609e-20 7.37747e-05 -0.000102244 -2.49133e-19 2.80578e-05 -2.91087e-20 0.000492728 3.69545e-19 4.77387e-05 -6.46172e-21 0.000395154 9.51061e-21 0.00055708 9.09305e-20 
992.6 0 7.55243e-19 -0.00630161 1.14042e-19 -0.000344555 0.00796197 1.1931e-18 -0.000334277 -1.43812e-19 9.43632e-05 -3.29477e-20 9.9398e-05 -4.55084e-20 1.77935e-19 -0.000213113 -1.26836e-19 0.000157184 -2.96262e-19 0.000459052 6.39514e-20 6.42915e-05 -0.000115222 -2.62854e-19 1.14348e-05 -1.88491e-20 0.000511861 3.7841e-19 4.16638e-05 -2.86922e-21 0.000404352 4.11447e-20 0.000532308 8.35369e-20 
992.95 0 7.68781e-19 -0.00649278 8.70373e-20 -0.000329818 0.0077574 1.13139e-18 -0.000306071 -1.45661e-19 4.93531e-05 -3.11462e-20 9.74131e-05 -2.91182e-20 2.00404e-19 -0.000230424 -1.33684e-19 0.000165329 -3.11396e-19 0.000448273 5.66416e-20 6.0793e-05 -0.000130003 -2.67945e-19 -6.73934e-06 -2.96915e-20 0.000524652 3.83846e-19 3.65577e-05 -4.51134e-21 0.00041437 7.60643e-20 0.000506687 7.63215e-20 
993.3 0 7.9169e-19 -0.00667744 8.05856e-20 -0.000318862 0.00755134 1.08113e-18 -0.000268449 -1.39471e-19 -1.48073e-06 -3.74378e-20 8.73448e-05 6.94201e-22 2.13445e-19 -0.000249144 -1.2816e-19 0.000177455 -3.12036e-19 0.000436312 4.48659e-20 6.51499e-05 -0.000144034 -2.68753e-19 -2.60595e-05 -2.19153e-20 0.000529969 3.81904e-19 2.9402e-05 -1.21497e-20 0.000423988 1.01479e-19 0.00048265 6.95708e-20 
993.65 0 8.15711e-19 -0.00685575 7.51814e-20 -0.000311197 0.00734527 1.0325e-18 -0.000223613 -1.11048e-19 -5.3222e-05 -3.2846e-20 6.82387e-05 2.97962e-20 2.23385e-19 -0.000267165 -1.32664e-19 0.000189611 -3.12946e-19 0.000419632 2.46871e-20 7.84267e-05 -0.000157854 -2.74657e-19 -4.57239e-05 -2.3162e-20 0.000529272 3.77246e-19 1.88474e-05 -2.18832e-20 0.000433461 1.47463e-19 0.000459648 8.18916e-20 
994 0 8.32464e-19 -0.00702554 6.88816e-20 -0.000304446 0.00713732 9.72267e-19 -0.000175328 -7.01847e-20 -0.000104271 -3.24589e-20 4.25012e-05 4.65645e-20 2.37257e-19 -0.000284153 -1.31519e-19 0.000199506 -2.90703e-19 0.000398313 3.09874e-20 9.99943e-05 -0.00017296 -2.81852e-19 -6.49256e-05 -2.18593e-20 0.000524945 3.67562e-19 6.08931e-06 -2.32743e-20 0.000442542 1.66953e-19 0.000437499 1.06398e-19 
994.35 0 8.48843e-19 -0.00718801 7.08726e-20 -0.00029732 0.00692611 9.39183e-19 -0.000126831 -4.09996e-20 -0.000153074 -3.21752e-20 1.52055e-05 4.91376e-20 2.49444e-19 -0.000302218 -1.3668e-19 0.000205045 -2.80643e-19 0.000372098 4.14614e-20 0.000126241 -0.000190944 -2.76958e-19 -8.31971e-05 -4.40092e-20 0.000516517 3.72067e-19 -7.1993e-06 -3.84301e-20 0.000449115 1.75411e-19 0.000418164 1.01523e-19 
994.7 0 8.71752e-19 -0.00734734 5.72471e-20 -0.000290329 0.00671443 9.05305e-19 -7.72554e-05 -3.61289e-20 -0.0001964 -3.58763e-20 -9.06578e-06 4.97573e-20 2.50217e-19 -0.000321387 -1.45575e-19 0.000208831 -2.67209e-19 0.000341288 4.47405e-20 0.000152803 -0.000211564 -2.59072e-19 -0.00010017 -4.66876e-20 0.000503211 3.73787e-19 -2.06395e-05 -6.11625e-20 0.000451638 1.8121e-19 0.00040298 1.03197e-19 
995.05 0 9.14707e-19 -0.00750538 5.46618e-20 -0.000285878 0.00650336 8.73428e-19 -2.64504e-05 -3.57317e-20 -0.000234367 -2.871e-20 -2.915e-05 4.32332e-20 2.4097e-19 -0.000340551 -1.43098e-19 0.000216181 -2.4661e-19 0.00031014 5.1848e-20 0.000173521 -0.000231203 -2.49541e-19 -0.000114905 -5.62133e-20 0.000486894 3.66802e-19 -3.4707e-05 -7.3655e-20 0.000448662 1.88199e-19 0.00039151 1.01227e-19 
995.4 0 9.59145e-19 -0.00766053 4.22347e-20 -0.000284442 0.00629018 8.33083e-19 2.12371e-05 -3.4583e-20 -0.000268956 -2.86623e-20 -4.68773e-05 4.10116e-20 2.2757e-19 -0.000357211 -1.44544e-19 0.000228194 -2.21117e-19 0.000282567 5.35746e-20 0.000180266 -0.000246391 -2.64148e-19 -0.00012819 -7.23495e-20 0.00046931 3.65282e-19 -4.8867e-05 -6.69848e-20 0.00044063 1.94969e-19 0.000381394 9.31026e-20 
995.75 0 1.0014e-18 -0.00780952 2.83567e-20 -0.000283643 0.00607365 7.87044e-19 6.36275e-05 -3.26274e-20 -0.00030031 -4.45915e-20 -6.52012e-05 5.49522e-20 2.32976e-19 -0.000371349 -1.48813e-19 0.000244493 -2.08972e-19 0.000261057 5.42915e-20 0.000170344 -0.000254841 -2.62696e-19 -0.000141743 -1.00493e-19 0.000451097 3.58179e-19 -6.01155e-05 -7.08242e-20 0.00043126 2.06477e-19 0.000369943 7.40102e-20 
996.1 0 1.04701e-18 -0.0079487 2.10085e-20 -0.000283196 0.00585423 7.50461e-19 0.000103333 -3.88522e-20 -0.00032841 -7.16562e-20 -8.28114e-05 6.41043e-20 2.50128e-19 -0.000384359 -1.66249e-19 0.00026459 -1.86304e-19 0.000245772 6.19101e-20 0.000147536 -0.000256404 -2.69055e-19 -0.000155222 -1.33047e-19 0.000434432 3.5736e-19 -6.42137e-05 -7.55625e-20 0.000422733 2.19665e-19 0.000355328 6.91591e-20 
996.45 0 1.10093e-18 -0.0080764 6.91435e-21 -0.000284443 0.00563007 7.13433e-19 0.000142661 -4.58689e-20 -0.000350272 -8.13915e-20 -9.67358e-05 7.58045e-20 2.55405e-19 -0.000395469 -1.65457e-19 0.000285314 -1.73132e-19 0.000232269 6.60937e-20 0.000117359 -0.000254168 -2.61522e-19 -0.00016655 -1.55795e-19 0.000418898 3.59305e-19 -6.18165e-05 -6.04752e-20 0.000414938 2.38375e-19 0.000338311 5.59851e-20 
996.8 0 1.14045e-18 -0.00819466 4.74577e-21 -0.000287316 0.0054004 6.76486e-19 0.000183769 -5.05564e-20 -0.000363021 -9.7608e-20 -0.000108084 8.3994e-20 2.70551e-19 -0.000405783 -1.62386e-19 0.00030435 -1.53028e-19 0.000216532 6.59094e-20 8.60671e-05 -0.000251821 -2.51819e-19 -0.000174446 -1.73708e-19 0.000399279 3.40123e-19 -5.84808e-05 -4.73475e-20 0.000406713 2.67162e-19 0.0003218 5.49724e-20 
997.15 0 1.17079e-18 -0.00830589 -7.97554e-21 -0.000290538 0.00517089 6.43092e-19 0.000229568 -4.60093e-20 -0.00036523 -9.2182e-20 -0.000118769 1.01335e-19 2.81038e-19 -0.00041672 -1.56546e-19 0.000324317 -1.54989e-19 0.000197688 5.84545e-20 5.92246e-05 -0.000249972 -2.3357e-19 -0.000178295 -1.83719e-19 0.000372414 3.13319e-19 -5.55579e-05 -5.10749e-20 0.000396763 2.75277e-19 0.000305735 6.31453e-20 
997.5 0 1.18747e-18 -0.00840931 2.46457e-21 -0.000293484 0.00494749 6.15586e-19 0.000279202 -2.51294e-20 -0.000355159 -8.61241e-20 -0.000128247 1.1357e-19 3.02164e-19 -0.000424635 -1.5793e-19 0.000350816 -1.51247e-19 0.000177436 5.49559e-20 3.86931e-05 -0.000245952 -2.22782e-19 -0.000176788 -1.8739e-19 0.000339685 2.89542e-19 -5.12384e-05 -3.46907e-20 0.000385835 2.93357e-19 0.000287395 7.9974e-20 
997.85 0 1.1905e-18 -0.00850538 -1.59774e-21 -0.000294993 0.00473175 5.92386e-19 0.000326497 8.4958e-22 -0.000335461 -8.33947e-20 -0.000135363 1.32578e-19 3.23379e-19 -0.000424756 -1.6079e-19 0.000385975 -1.59384e-19 0.000158934 4.94392e-20 2.3766e-05 -0.000238872 -2.14863e-19 -0.000170969 -1.91111e-19 0.000303525 2.60471e-19 -4.48146e-05 -3.5201e-20 0.000375454 3.18565e-19 0.000267624 8.93333e-20 
998.2 0 1.18857e-18 -0.00859703 -1.37701e-20 -0.000293399 0.00452321 5.7057e-19 0.000368063 1.49583e-20 -0.000312877 -8.31858e-20 -0.000139667 1.44868e-19 3.42878e-19 -0.000419612 -1.67038e-19 0.000425944 -1.59595e-19 0.000145476 4.11863e-20 1.32802e-05 -0.000231411 -2.00509e-19 -0.000166003 -1.94681e-19 0.000265918 2.39097e-19 -3.70262e-05 -2.66358e-20 0.000365857 3.1644e-19 0.00024785 8.99375e-20 
998.55 0 1.20518e-18 -0.00868675 -1.99924e-20 -0.000289049 0.00432204 5.5104e-19 0.000408757 3.83881e-20 -0.000291105 -8.48865e-20 -0.000141335 1.69068e-19 3.59577e-19 -0.000415914 -1.58633e-19 0.000467473 -1.69548e-19 0.00013835 3.99149e-20 8.34202e-06 -0.000225406 -1.94557e-19 -0.000164906 -1.92391e-19 0.000228297 2.09809e-19 -2.86091e-05 -3.13499e-20 0.000357064 3.06214e-19 0.000227623 9.01119e-20 
998.9 0 1.22362e-18 -0.00877502 -2.66718e-20 -0.000282658 0.00412701 5.29799e-19 0.000451113 3.4127e-20 -0.000269934 -8.85012e-20 -0.00014069 1.81479e-19 3.68962e-19 -0.000413938 -1.51134e-19 0.000507298 -1.57579e-19 0.000136854 3.36064e-20 8.2197e-06 -0.000220002 -1.81505e-19 -0.000166219 -2.05689e-19 0.000191074 1.80839e-19 -1.82874e-05 -2.48298e-20 0.000350133 3.03823e-19 0.000209111 7.42584e-20 
999.25 0 1.24934e-18 -0.00886166 -3.31601e-20 -0.000275007 0.00393278 5.11041e-19 0.000489449 4.98799e-20 -0.000247203 -8.83303e-20 -0.000139915 2.057e-19 3.78246e-19 -0.000409637 -1.44867e-19 0.000542982 -1.49001e-19 0.000138312 2.51521e-20 1.21036e-05 -0.000215968 -1.65622e-19 -0.00016825 -2.21953e-19 0.000153491 1.67225e-19 -7.76332e-06 -1.98012e-20 0.000346342 3.03473e-19 0.000192847 5.76236e-20 
999.6 0 1.27063e-18 -0.00894691 -2.2909e-20 -0.000267592 0.00373602 4.97482e-19 0.0005153 4.65859e-20 -0.000222686 -7.46985e-20 -0.000139991 2.19274e-19 4.01442e-19 -0.000402108 -1.5089e-19 0.00057608 -1.31701e-19 0.000140931 -4.21569e-21 2.03469e-05 -0.000214702 -1.44179e-19 -0.000169551 -2.33367e-19 0.000116041 1.5207e-19 -1.74784e-06 -2.58529e-20 0.000346581 3.07039e-19 0.000176849 4.15488e-20 
999.95 0 1.2876e-18 -0.00902767 -4.44415e-21 -0.000260065 0.00353716 4.8126e-19 0.000524426 3.98462e-20 -0.000199895 -6.35852e-20 -0.000137956 2.27562e-19 4.19352e-19 -0.000392012 -1.49224e-19 0.000604814 -1.28616e-19 0.00014431 -1.64264e-20 2.86796e-05 -0.000215731 -1.41765e-19 -0.000168786 -2.36582e-19 8.12021e-05 1.29793e-19 -2.29474e-06 -2.94837e-20 0.000351253 2.92041e-19 0.000161116 3.67023e-20 
1000.3 0 1.31414e-18 -0.00909833 5.52536e-21 -0.00025126 0.00333439 4.46043e-19 0.000521121 4.59075e-20 -0.000179777 -7.65531e-20 -0.000131083 2.38221e-19 4.30819e-19 -0.000380504 -1.65551e-19 0.000625154 -1.27878e-19 0.000146771 -2.45385e-20 3.05531e-05 -0.00021708 -1.29493e-19 -0.000165511 -2.27635e-19 4.9978e-05 1.10848e-19 -7.52454e-06 -1.37761e-20 0.000360142 2.73316e-19 0.000146174 2.27854e-20 
1000.65 0 1.34948e-18 -0.00915886 -3.872e-21 -0.000243667 0.0031264 4.15609e-19 0.00051075 4.41918e-20 -0.000160458 -7.72856e-20 -0.000119261 2.4792e-19 4.29887e-19 -0.000369677 -1.63906e-19 0.000636729 -1.14426e-19 0.000147849 -1.50351e-20 2.26029e-05 -0.000217123 -1.29961e-19 -0.000160205 -2.16011e-19 2.28273e-05 9.71263e-20 -1.34112e-05 -1.02692e-20 0.000371804 2.59965e-19 0.000130634 1.85116e-20 
1001 0 1.37357e-18 -0.00921187 -1.06517e-20 -0.000239232 0.00291589 3.8406e-19 0.000494473 7.06726e-20 -0.000141022 -8.03226e-20 -0.000106424 2.49667e-19 4.22232e-19 -0.000359076 -1.68621e-19 0.000643199 -9.92594e-20 0.00014563 -3.02044e-21 4.8262e-06 -0.000217662 -1.24857e-19 -0.000152392 -2.15613e-19 3.56434e-07 9.28966e-20 -1.94646e-05 -5.07284e-21 0.000383963 2.50567e-19 0.000112993 5.72703e-21 
1001.35 0 1.3943e-18 -0.0092575 -2.08978e-20 -0.00023574 0.00270628 3.63166e-19 0.000475229 8.23648e-20 -0.000122129 -7.09865e-20 -9.75951e-05 2.47023e-19 4.15934e-19 -0.000345356 -1.73438e-19 0.000646883 -8.4864e-20 0.000136169 9.37577e-21 -1.6819e-05 -0.000221242 -1.24842e-19 -0.000141079 -2.10869e-19 -1.7763e-05 9.15415e-20 -2.74931e-05 4.0773e-22 0.00039577 2.58134e-19 9.42682e-05 -2.42189e-21 
1001.7 0 1.39751e-18 -0.00929565 -9.80641e-21 -0.000229844 0.00249987 3.56146e-19 0.000457424 9.02691e-20 -0.000105634 -6.85916e-20 -9.36984e-05 2.37044e-19 3.79596e-19 -0.000323071 -1.78161e-19 0.000647948 -8.90562e-20 0.000119741 2.56992e-20 -3.48474e-05 -0.000227549 -1.2256e-19 -0.000127315 -2.07329e-19 -3.06235e-05 8.90858e-20 -3.45272e-05 -3.98312e-21 0.000406722 2.66576e-19 7.64975e-05 4.6906e-21 
1002.05 0 1.40573e-18 -0.00932863 7.46272e-21 -0.000219124 0.0022956 3.42014e-19 0.00044206 1.1212e-19 -9.1693e-05 -7.62868e-20 -9.24854e-05 2.18775e-19 3.5392e-19 -0.000291321 -1.83446e-19 0.000645828 -9.68345e-20 0.000100621 4.33702e-20 -4.88693e-05 -0.000234891 -1.33482e-19 -0.000111044 -1.97815e-19 -3.74925e-05 9.10528e-20 -3.79661e-05 -4.35358e-21 0.000415216 2.75412e-19 5.97574e-05 -2.68824e-21 
1002.4 0 1.39529e-18 -0.009358 1.02576e-20 -0.000204221 0.00208774 3.19627e-19 0.000428728 1.43196e-19 -7.96836e-05 -8.13489e-20 -9.05969e-05 2.05827e-19 3.35272e-19 -0.0002582 -1.85998e-19 0.000640149 -1.1054e-19 8.22153e-05 6.79987e-20 -6.24923e-05 -0.000242957 -1.55395e-19 -9.13437e-05 -1.92421e-19 -3.96507e-05 1.02216e-19 -3.91069e-05 7.19081e-21 0.000419495 2.75507e-19 4.20277e-05 -8.71616e-21 
1002.75 0 1.36856e-18 -0.00938395 1.66867e-20 -0.000188476 0.00187261 2.86986e-19 0.000415332 1.78166e-19 -6.84274e-05 -7.49195e-20 -8.29585e-05 1.88839e-19 3.06103e-19 -0.000229824 -1.87114e-19 0.000630686 -1.24615e-19 6.32986e-05 8.88265e-20 -7.85754e-05 -0.000251549 -1.70681e-19 -6.83476e-05 -1.76255e-19 -3.82727e-05 1.10486e-19 -3.86326e-05 1.64222e-20 0.000420957 2.85818e-19 2.21963e-05 -1.16876e-20 
1003.1 0 1.34433e-18 -0.00940528 2.48899e-20 -0.00017417 0.00165419 2.73264e-19 0.000398393 2.07981e-19 -5.58602e-05 -8.53998e-20 -6.64486e-05 1.61613e-19 2.7143e-19 -0.000203805 -1.98103e-19 0.000615085 -1.4135e-19 4.21746e-05 1.0437e-19 -9.69986e-05 -0.00026068 -1.78288e-19 -4.30696e-05 -1.52299e-19 -3.44048e-05 1.20104e-19 -3.79347e-05 1.63427e-20 0.00042431 2.99099e-19 1.09017e-06 -1.62223e-21 
1003.45 0 1.34209e-18 -0.00942072 2.72601e-20 -0.000161214 0.0014362 2.52703e-19 0.000377183 2.33621e-19 -4.01016e-05 -8.90345e-20 -4.21864e-05 1.47187e-19 2.45308e-19 -0.000176448 -1.9337e-19 0.000590784 -1.70119e-19 1.97994e-05 1.0931e-19 -0.000113855 -0.000271372 -1.75419e-19 -1.92104e-05 -1.06726e-19 -3.1067e-05 1.20503e-19 -3.89497e-05 3.55107e-20 0.000433063 3.046e-19 -1.85013e-05 2.17306e-21 
1003.8 0 1.34494e-18 -0.00942988 2.63706e-20 -0.000149459 0.00122074 2.34344e-19 0.000353594 2.48049e-19 -2.13025e-05 -9.42077e-20 -1.52946e-05 1.30426e-19 2.35395e-19 -0.000147887 -1.71405e-19 0.000558794 -1.77041e-19 -2.85461e-06 1.00733e-19 -0.000127582 -0.000284378 -1.68915e-19 1.15129e-06 -7.9134e-20 -3.21904e-05 1.15545e-19 -4.21412e-05 4.56499e-20 0.000446835 3.0435e-19 -3.65335e-05 1.02644e-20 
1004.15 0 1.34754e-18 -0.00943214 2.19116e-20 -0.000138011 0.00100918 2.01306e-19 0.000330145 2.60857e-19 -1.13839e-06 -9.97486e-20 6.16637e-06 1.20896e-19 2.32992e-19 -0.000120044 -1.46903e-19 0.00052591 -1.82203e-19 -2.61947e-05 8.76395e-20 -0.000139839 -0.000301032 -1.49248e-19 1.68715e-05 -5.21832e-20 -4.09993e-05 1.03063e-19 -4.73491e-05 5.39451e-20 0.000463378 3.08694e-19 -5.56105e-05 2.12123e-20 
1004.5 0 1.33747e-18 -0.00942874 2.59479e-20 -0.000125161 0.000801944 1.80072e-19 0.000309691 2.88129e-19 2.0266e-05 -9.2846e-20 1.72451e-05 1.12383e-19 2.40533e-19 -9.76625e-05 -1.11932e-19 0.000497727 -2.09975e-19 -5.20183e-05 6.98224e-20 -0.000150818 -0.000320483 -1.29159e-19 2.64583e-05 -3.88785e-20 -5.60558e-05 1.12853e-19 -5.3559e-05 5.63335e-20 0.000478622 3.1138e-19 -7.43065e-05 1.74076e-20 
1004.85 0 1.32243e-18 -0.00942125 1.63682e-20 -0.00011205 0.000601488 1.48826e-19 0.000293155 3.20189e-19 3.95968e-05 -8.19863e-20 1.88e-05 1.04066e-19 2.34661e-19 -8.42434e-05 -8.28364e-20 0.000474911 -2.26062e-19 -8.27515e-05 5.64028e-20 -0.000160376 -0.000338455 -1.06234e-19 3.03442e-05 -4.76229e-20 -7.1586e-05 1.20363e-19 -5.87191e-05 5.59479e-20 0.000488961 3.23732e-19 -9.07383e-05 2.30606e-20 
1005.2 0 1.30295e-18 -0.00940902 2.69498e-20 -9.9503e-05 0.000411899 1.21849e-19 0.000281666 3.38065e-19 5.19237e-05 -7.29132e-20 1.42786e-05 9.27285e-20 2.21164e-19 -7.54292e-05 -5.23985e-20 0.000458474 -2.32011e-19 -0.000116731 2.65012e-20 -0.000167657 -0.000352489 -1.05058e-19 3.007e-05 -6.50446e-20 -8.31861e-05 1.27408e-19 -6.14152e-05 5.4406e-20 0.000494381 3.15268e-19 -0.000106004 4.16874e-20 
1005.55 0 1.29886e-18 -0.00939214 2.81916e-20 -8.51691e-05 0.000231853 9.62358e-20 0.000278051 3.3529e-19 5.57731e-05 -7.59085e-20 6.04811e-06 8.05032e-20 1.94832e-19 -6.75539e-05 -3.17352e-20 0.000447919 -2.09233e-19 -0.000150909 -9.22648e-21 -0.000171278 -0.000363617 -7.83029e-20 2.74921e-05 -8.97544e-20 -8.99886e-05 1.30095e-19 -6.08259e-05 5.69492e-20 0.000494966 3.13053e-19 -0.000121071 4.86914e-20 
1005.9 0 1.30039e-18 -0.00937269 2.65851e-20 -6.83129e-05 5.41638e-05 7.76598e-20 0.000284242 3.22603e-19 5.15581e-05 -6.97161e-20 -2.75227e-06 6.87117e-20 1.80481e-19 -6.30578e-05 -9.67217e-21 0.000440677 -1.93241e-19 -0.000185119 -5.32906e-20 -0.000172029 -0.000372035 -5.91607e-20 2.57222e-05 -9.95608e-20 -9.30827e-05 1.24282e-19 -5.79216e-05 5.97462e-20 0.000489833 3.25696e-19 -0.000137596 6.40989e-20 
1006.25 0 1.30384e-18 -0.00935126 2.9473e-20 -5.06255e-05 -0.000127423 4.38597e-20 0.000297114 3.18127e-19 3.9199e-05 -6.36212e-20 -8.74463e-06 4.71819e-20 1.78246e-19 -6.29157e-05 1.82122e-20 0.00043239 -1.74435e-19 -0.000219246 -7.17229e-20 -0.000170303 -0.000378098 -4.39262e-20 2.68968e-05 -1.17373e-19 -9.33475e-05 1.10366e-19 -5.5551e-05 5.12065e-20 0.000477754 3.31353e-19 -0.000155768 8.00223e-20 
1006.6 0 1.30248e-18 -0.00932613 3.30908e-20 -3.20255e-05 -0.000316533 1.36789e-20 0.000313928 3.07336e-19 1.94364e-05 -7.55775e-20 -1.1941e-05 3.81359e-20 1.81646e-19 -6.63678e-05 3.94684e-20 0.00041535 -1.50508e-19 -0.000250071 -9.35286e-20 -0.000164732 -0.000383894 -3.45058e-20 2.97482e-05 -1.33175e-19 -9.17668e-05 9.42128e-20 -5.49452e-05 4.66279e-20 0.000458637 3.43382e-19 -0.000171949 7.87461e-20 
1006.95 0 1.29998e-18 -0.00929551 4.68048e-20 -1.07201e-05 -0.000514433 -1.32658e-20 0.000331808 2.94531e-19 -6.28561e-06 -9.5415e-20 -1.33002e-05 4.93246e-20 1.8721e-19 -7.37106e-05 5.57651e-20 0.000384737 -1.42436e-19 -0.000274446 -1.09387e-19 -0.000154491 -0.000389627 -2.56549e-20 3.19134e-05 -1.302e-19 -8.83066e-05 9.44713e-20 -5.50636e-05 5.78083e-20 0.000434202 3.63012e-19 -0.000184087 5.69368e-20 
1007.3 0 1.30015e-18 -0.00925838 6.45745e-20 1.37451e-05 -0.000718604 -4.55108e-20 0.000343699 2.80647e-19 -3.5909e-05 -1.0717e-19 -1.13054e-05 5.59444e-20 1.88769e-19 -8.19617e-05 6.78839e-20 0.000343199 -1.45064e-19 -0.00029142 -1.11876e-19 -0.000138683 -0.000395075 -1.34762e-20 2.96196e-05 -1.27392e-19 -8.04878e-05 8.69775e-20 -5.50529e-05 7.32594e-20 0.000408971 3.82205e-19 -0.000193084 2.28542e-20 
1007.65 0 1.29267e-18 -0.00921451 6.85568e-20 3.98271e-05 -0.000923452 -7.88413e-20 0.000345368 2.57795e-19 -6.62943e-05 -1.11287e-19 -5.31476e-07 7.09428e-20 1.94834e-19 -8.7783e-05 8.54636e-20 0.000294688 -1.45504e-19 -0.00030029 -1.01907e-19 -0.000117143 -0.000402122 3.35331e-21 2.00393e-05 -1.2589e-19 -6.93554e-05 8.1328e-20 -5.50814e-05 9.47673e-20 0.00038767 3.91573e-19 -0.000197589 -8.80867e-21 
1008 0 1.29593e-18 -0.00916382 6.97368e-20 6.46271e-05 -0.00112161 -1.11913e-19 0.000337102 2.1285e-19 -9.48106e-05 -1.09975e-19 2.26644e-05 9.17737e-20 2.04933e-19 -9.34025e-05 8.17925e-20 0.000243467 -1.45887e-19 -0.000302586 -1.07455e-19 -9.0686e-05 -0.000410474 2.69455e-20 5.57064e-06 -1.3068e-19 -5.92209e-05 9.20997e-20 -5.55489e-05 1.02635e-19 0.000372476 3.99717e-19 -0.000196687 -3.21607e-20 
1008.35 0 1.29075e-18 -0.00910594 6.84941e-20 8.77142e-05 -0.00130878 -1.44155e-19 0.000320175 1.81908e-19 -0.000122284 -1.02349e-19 5.41742e-05 1.30073e-19 2.22509e-19 -9.88358e-05 7.96336e-20 0.00019722 -1.50175e-19 -0.000303145 -1.12915e-19 -6.0144e-05 -0.000415267 3.89812e-20 -1.02213e-05 -1.26396e-19 -5.17049e-05 1.07921e-19 -5.63468e-05 1.08727e-19 0.000362762 3.99407e-19 -0.000192336 -6.73611e-20 
1008.7 0 1.29596e-18 -0.00904116 6.31077e-20 0.000111955 -0.00148832 -1.7486e-19 0.000299022 1.52389e-19 -0.000149369 -1.0652e-19 8.79743e-05 1.67049e-19 2.28719e-19 -0.000100791 6.81657e-20 0.000160799 -1.58196e-19 -0.000306925 -1.21503e-19 -2.6473e-05 -0.000413761 6.84174e-20 -2.53181e-05 -1.31238e-19 -4.76651e-05 1.24864e-19 -5.7692e-05 1.06351e-19 0.000355611 3.77422e-19 -0.000186151 -1.06936e-19 
1009.05 0 1.3017e-18 -0.00897108 5.55069e-20 0.000137936 -0.00166616 -1.99107e-19 0.000280531 1.34971e-19 -0.000173401 -9.9418e-20 0.000120368 1.99457e-19 2.30936e-19 -9.73096e-05 7.21794e-20 0.000133262 -1.63418e-19 -0.000317288 -1.31737e-19 9.90723e-06 -0.000407344 9.57904e-20 -3.7643e-05 -1.3799e-19 -4.82158e-05 1.32574e-19 -6.06091e-05 9.95404e-20 0.000349109 3.5503e-19 -0.000179475 -1.44676e-19 
1009.4 0 1.30586e-18 -0.00889688 4.98346e-20 0.000163121 -0.00184523 -2.4137e-19 0.000268772 1.22344e-19 -0.000192237 -9.43726e-20 0.000147399 2.3067e-19 2.36543e-19 -8.85841e-05 7.42033e-20 0.000111259 -1.66162e-19 -0.000334263 -1.32427e-19 4.71727e-05 -0.000398631 1.08674e-19 -4.59402e-05 -1.4014e-19 -5.46376e-05 1.24718e-19 -6.53047e-05 1.01502e-19 0.000343127 3.30932e-19 -0.000172964 -1.58271e-19 
1009.75 0 1.32038e-18 -0.00881843 4.07986e-20 0.000185629 -0.00202681 -2.83783e-19 0.000266263 1.14285e-19 -0.000204829 -8.25046e-20 0.000169968 2.44941e-19 2.35884e-19 -7.805e-05 7.06304e-20 9.31547e-05 -1.53414e-19 -0.000354123 -1.41926e-19 8.27286e-05 -0.000389863 1.05193e-19 -4.96664e-05 -1.36798e-19 -6.68419e-05 1.0522e-19 -7.201e-05 9.60424e-20 0.000336094 3.13367e-19 -0.000167477 -1.51897e-19 
1010.1 0 1.3335e-18 -0.00873688 3.36337e-20 0.000205432 -0.00221112 -3.33828e-19 0.000272908 1.08765e-19 -0.000209489 -5.71825e-20 0.000191813 2.5162e-19 2.29469e-19 -6.99041e-05 6.72144e-20 8.01483e-05 -1.48627e-19 -0.000372692 -1.44341e-19 0.000116009 -0.000381601 1.07616e-19 -4.84615e-05 -1.24528e-19 -8.07352e-05 9.3749e-20 -8.04715e-05 8.18373e-20 0.000325902 2.77281e-19 -0.00016633 -1.39265e-19 
1010.45 0 1.34131e-18 -0.00865345 1.77612e-20 0.000221243 -0.0023957 -3.77082e-19 0.000283793 8.89813e-20 -0.000204338 -4.35022e-20 0.000212624 2.51231e-19 2.23764e-19 -6.62406e-05 5.70682e-20 7.31483e-05 -1.35684e-19 -0.00038633 -1.53462e-19 0.000144891 -0.000373663 1.23318e-19 -4.37575e-05 -1.18228e-19 -9.30348e-05 7.86988e-20 -8.99192e-05 6.34088e-20 0.000312218 2.64459e-19 -0.000171955 -1.39739e-19 
1010.8 0 1.3372e-18 -0.00856493 1.18547e-20 0.000232316 -0.00258025 -4.088e-19 0.000293545 6.82548e-20 -0.000190288 -2.82086e-20 0.000231773 2.56024e-19 2.25447e-19 -6.63693e-05 4.88563e-20 6.98086e-05 -1.31396e-19 -0.000394908 -1.61337e-19 0.000166372 -0.000366643 1.37546e-19 -3.8481e-05 -1.09724e-19 -0.00010391 5.25455e-20 -9.98846e-05 5.48791e-20 0.000295325 2.4622e-19 -0.000181625 -1.48216e-19 
1011.15 0 1.33787e-18 -0.00846867 2.19852e-20 0.000241084 -0.00276568 -4.36485e-19 0.00030037 7.15802e-20 -0.000173632 -2.25092e-20 0.000250024 2.65189e-19 2.24343e-19 -6.96836e-05 5.56063e-20 6.77649e-05 -1.14194e-19 -0.000401144 -1.67535e-19 0.000176172 -0.000361796 1.52968e-19 -3.4825e-05 -1.0246e-19 -0.00011394 2.62734e-20 -0.000109102 3.87954e-20 0.000277757 2.32198e-19 -0.000191147 -1.49117e-19 
1011.5 0 1.34166e-18 -0.00836521 3.52543e-20 0.000250675 -0.00294713 -4.63895e-19 0.000305764 8.04901e-20 -0.000160775 -2.25961e-20 0.000268596 2.59076e-19 2.35406e-19 -7.61576e-05 7.19432e-20 6.80222e-05 -9.70824e-20 -0.000403832 -1.67205e-19 0.000170739 -0.000360099 1.41918e-19 -3.50804e-05 -1.27272e-19 -0.000123193 8.56222e-21 -0.000117717 2.63954e-20 0.000262462 2.12623e-19 -0.000199095 -1.37425e-19 
1011.85 0 1.33087e-18 -0.00825526 3.21078e-20 0.000262126 -0.00311992 -4.86229e-19 0.000308644 8.75748e-20 -0.000152256 -3.0432e-20 0.000287602 2.66984e-19 2.37733e-19 -8.42184e-05 7.33975e-20 7.39632e-05 -8.58506e-20 -0.000401801 -1.52209e-19 0.000150541 -0.000362749 1.28853e-19 -4.1045e-05 -1.33773e-19 -0.000130682 -1.23359e-20 -0.000126 8.24169e-21 0.000250665 1.95105e-19 -0.000207867 -1.18514e-19 
1012.2 0 1.30158e-18 -0.00813856 2.71374e-20 0.000275282 -0.00328612 -5.09054e-19 0.000304544 8.21772e-20 -0.000148897 -4.21093e-20 0.000303618 2.88308e-19 2.31758e-19 -8.90444e-05 5.94931e-20 8.67493e-05 -6.78251e-20 -0.000396754 -1.51347e-19 0.000115558 -0.000370529 1.24961e-19 -5.17017e-05 -1.42236e-19 -0.000134782 -3.25903e-20 -0.000132019 -1.42645e-20 0.000243255 1.75665e-19 -0.000219018 -1.16374e-19 
1012.55 0 1.26907e-18 -0.00801563 1.32548e-20 0.000288665 -0.00344912 -5.29026e-19 0.000291631 6.55787e-20 -0.000153116 -5.82419e-20 0.000315584 3.0427e-19 2.3594e-19 -8.65992e-05 5.38427e-20 0.000100849 -4.54008e-20 -0.000388084 -1.4205e-19 6.84913e-05 -0.000382533 1.40716e-19 -6.67629e-05 -1.52965e-19 -0.00013408 -3.62867e-20 -0.000132976 -2.60753e-20 0.000238398 1.59915e-19 -0.000229616 -1.21307e-19 
1012.9 0 1.23615e-18 -0.00788837 3.32424e-21 0.000300399 -0.00360767 -5.62285e-19 0.000274084 5.50989e-20 -0.000164304 -6.35276e-20 0.000327108 3.08161e-19 2.35079e-19 -7.5035e-05 4.93808e-20 0.000111515 -1.98112e-20 -0.000374984 -1.32901e-19 1.61861e-05 -0.000396283 1.53449e-19 -8.55517e-05 -1.52794e-19 -0.000128472 -3.46352e-20 -0.000126915 -4.58844e-20 0.000232184 1.44414e-19 -0.000236749 -1.29692e-19 
1013.25 0 1.19523e-18 -0.00775853 -2.18919e-20 0.000309994 -0.00376107 -5.80574e-19 0.000258339 4.43444e-20 -0.00018067 -7.30739e-20 0.000339894 3.03782e-19 2.29203e-19 -5.77936e-05 5.61432e-20 0.000119323 -1.1867e-20 -0.000360402 -1.19914e-19 -3.55647e-05 -0.000408887 1.54418e-19 -0.000105484 -1.49983e-19 -0.000120844 -2.74922e-20 -0.000116494 -6.53883e-20 0.000222876 1.09117e-19 -0.000239418 -1.37025e-19 
1013.6 0 1.16364e-18 -0.00762582 -4.16899e-20 0.000316721 -0.00390961 -5.94084e-19 0.00025019 2.62059e-20 -0.000201113 -8.18404e-20 0.00035076 2.8867e-19 2.30926e-19 -4.13553e-05 5.53215e-20 0.000127831 -1.49354e-20 -0.000346799 -1.09729e-19 -8.46929e-05 -0.000419485 1.52995e-19 -0.000123667 -1.54337e-19 -0.000114008 -2.13086e-20 -0.000106029 -8.93479e-20 0.00021182 8.13307e-20 -0.000239649 -1.49939e-19 
1013.95 0 1.12914e-18 -0.00748664 -6.19602e-20 0.000320713 -0.00405441 -6.05721e-19 0.000249566 1.3697e-20 -0.000223056 -1.00938e-19 0.000357507 2.74092e-19 2.35246e-19 -3.00671e-05 5.46313e-20 0.000139606 -1.83551e-20 -0.00033368 -1.05335e-19 -0.000132076 -0.000427719 1.29695e-19 -0.000138586 -1.61352e-19 -0.000108327 -2.11535e-20 -9.72674e-05 -9.85776e-20 0.000200044 5.78061e-20 -0.000240725 -1.5117e-19 
1014.3 0 1.08906e-18 -0.00733915 -8.03634e-20 0.000322273 -0.0041984 -6.14884e-19 0.000249169 -1.23334e-20 -0.000238821 -1.21192e-19 0.000361541 2.58497e-19 2.24893e-19 -2.07415e-05 5.48869e-20 0.000153576 -1.21278e-20 -0.000318132 -1.0811e-19 -0.000175518 -0.000431572 1.14297e-19 -0.000149687 -1.68895e-19 -0.000102152 -4.22187e-21 -9.08771e-05 -1.13658e-19 0.000187313 4.53584e-20 -0.000246236 -1.50843e-19 
1014.65 0 1.03751e-18 -0.00718467 -9.73321e-20 0.000323234 -0.00434243 -6.40116e-19 0.000246971 -2.79826e-20 -0.000241152 -1.39347e-19 0.000363637 2.42811e-19 2.19102e-19 -6.396e-06 3.8738e-20 0.000169343 -7.98402e-21 -0.000297197 -1.05132e-19 -0.000211818 -0.00042979 1.009e-19 -0.00015613 -1.73961e-19 -9.5034e-05 6.4076e-21 -8.68089e-05 -1.39406e-19 0.000174134 3.10447e-20 -0.000257494 -1.39404e-19 
1015 0 9.85584e-19 -0.00702407 -1.0454e-19 0.000325139 -0.00448414 -6.51985e-19 0.00024585 -5.22946e-20 -0.000229104 -1.65296e-19 0.000364247 2.30441e-19 2.08333e-19 1.28858e-05 3.10507e-20 0.000186447 -5.36345e-21 -0.000270389 -1.03296e-19 -0.000241313 -0.000422921 9.01013e-20 -0.000157649 -1.67913e-19 -8.84089e-05 1.28377e-20 -8.4243e-05 -1.60627e-19 0.000161899 1.95986e-20 -0.000271694 -1.2326e-19 
1015.35 0 9.36413e-19 -0.00685574 -1.00228e-19 0.000328077 -0.00462091 -6.62065e-19 0.000243244 -8.51495e-20 -0.000205372 -1.92067e-19 0.000365348 2.31482e-19 2.12003e-19 3.04894e-05 1.37581e-20 0.000204478 -1.43808e-20 -0.000238905 -8.84223e-20 -0.00026557 -0.000413291 7.96592e-20 -0.000157964 -1.4753e-19 -8.29576e-05 5.9775e-21 -8.13501e-05 -1.92757e-19 0.000150035 3.86851e-21 -0.000286071 -1.18784e-19 
1015.7 0 9.1045e-19 -0.00667864 -9.72695e-20 0.000331147 -0.00475217 -6.72409e-19 0.000236161 -1.01572e-19 -0.000175355 -2.27337e-19 0.000368538 2.52453e-19 2.09709e-19 4.2018e-05 1.5132e-21 0.000225548 -2.14762e-20 -0.00020692 -9.26385e-20 -0.0002854 -0.000401892 7.18953e-20 -0.000161637 -1.39824e-19 -7.87717e-05 -1.2057e-20 -7.95911e-05 -2.14816e-19 0.000137272 -1.82332e-21 -0.00030066 -1.01993e-19 
1016.05 0 8.9077e-19 -0.00649484 -9.62146e-20 0.000332628 -0.00487777 -6.76913e-19 0.000227258 -1.23029e-19 -0.000146356 -2.50234e-19 0.000373562 2.6445e-19 2.08189e-19 4.9655e-05 -1.45583e-21 0.000251083 -3.82297e-20 -0.000180116 -1.04618e-19 -0.000301673 -0.000388156 7.35035e-20 -0.000170722 -1.3597e-19 -7.50511e-05 -1.82139e-20 -8.01833e-05 -2.37177e-19 0.000125373 -1.00527e-21 -0.000315651 -8.23764e-20 
1016.4 0 8.75654e-19 -0.00630612 -7.62535e-20 0.000332383 -0.00499832 -6.90106e-19 0.000220413 -1.40962e-19 -0.000121817 -2.80797e-19 0.000378444 2.78892e-19 2.02549e-19 5.71855e-05 8.55092e-21 0.000277337 -6.56588e-20 -0.000159695 -1.27096e-19 -0.000317367 -0.00037212 5.86779e-20 -0.000184401 -1.44188e-19 -6.87143e-05 -2.57153e-20 -8.00654e-05 -2.70452e-19 0.000115937 -1.34994e-20 -0.00032938 -5.91571e-20 
1016.75 0 8.51132e-19 -0.00611572 -5.37655e-20 0.00033263 -0.00511433 -7.02171e-19 0.000215929 -1.40276e-19 -0.000104991 -2.98173e-19 0.000379941 2.75533e-19 1.95008e-19 6.44644e-05 7.48254e-21 0.000300146 -8.48925e-20 -0.000146435 -1.34814e-19 -0.000335105 -0.000354753 4.18676e-20 -0.000198849 -1.41867e-19 -5.86386e-05 -2.97038e-20 -7.77242e-05 -3.01221e-19 0.000107137 -2.92348e-20 -0.000341251 -3.861e-20 
1017.1 0 8.20345e-19 -0.00592596 -4.00352e-20 0.000334209 -0.00522417 -7.07151e-19 0.000214151 -1.41759e-19 -0.000100285 -3.05827e-19 0.000374099 2.66758e-19 1.84483e-19 6.91427e-05 9.61931e-21 0.000318977 -8.62061e-20 -0.000142722 -1.30754e-19 -0.000352917 -0.000336729 3.88027e-20 -0.000211171 -1.39212e-19 -4.72437e-05 -3.03716e-20 -7.38437e-05 -3.26391e-19 9.71156e-05 -4.71499e-20 -0.000350601 -2.06276e-20 
1017.45 0 7.89317e-19 -0.00573579 -1.5737e-20 0.000335942 -0.00532914 -7.28244e-19 0.000218574 -1.48606e-19 -0.00010632 -2.85539e-19 0.00035908 2.49672e-19 1.74932e-19 7.03444e-05 -1.99562e-21 0.000331057 -7.70223e-20 -0.000148532 -1.22526e-19 -0.000368001 -0.000318018 3.88159e-20 -0.000221423 -1.15699e-19 -3.64737e-05 -3.47254e-20 -6.88264e-05 -3.58499e-19 8.52308e-05 -5.36174e-20 -0.000355597 -4.09538e-21 
1017.8 0 7.47273e-19 -0.00554437 -1.57957e-21 0.000338147 -0.0054296 -7.48636e-19 0.000230929 -1.59367e-19 -0.000117144 -2.69998e-19 0.000341779 2.33137e-19 1.48676e-19 6.81033e-05 -1.18812e-20 0.000330012 -7.2407e-20 -0.000161342 -1.15292e-19 -0.000380458 -0.000300338 3.89498e-20 -0.000228548 -9.39706e-20 -2.56532e-05 -4.10841e-20 -6.41971e-05 -3.77101e-19 7.16734e-05 -5.62982e-20 -0.000356608 1.4763e-20 
1018.15 0 7.24813e-19 -0.00535097 -5.84385e-22 0.000341254 -0.00552572 -7.74142e-19 0.000249444 -1.50312e-19 -0.000128863 -2.55278e-19 0.000331631 2.10065e-19 1.3397e-19 6.23136e-05 -1.50095e-20 0.000314326 -5.75757e-20 -0.000179199 -1.12847e-19 -0.00039009 -0.000285544 6.14853e-20 -0.000230996 -6.44868e-20 -1.38147e-05 -5.47337e-20 -6.09917e-05 -3.85015e-19 5.52037e-05 -4.73387e-20 -0.000355048 4.95075e-20 
1018.5 0 6.99275e-19 -0.00515571 1.41182e-21 0.000343815 -0.00562195 -7.95941e-19 0.000269515 -1.31589e-19 -0.000138168 -2.25987e-19 0.000330851 1.91114e-19 1.24873e-19 5.48921e-05 1.96071e-21 0.000288304 -3.84589e-20 -0.000198601 -1.2172e-19 -0.000393379 -0.000272918 6.63212e-20 -0.000228478 -4.97371e-20 -1.25065e-06 -6.9132e-20 -5.66644e-05 -3.92584e-19 3.63581e-05 -4.51302e-20 -0.000350841 8.51245e-20 
1018.85 0 6.71366e-19 -0.00496077 8.25679e-21 0.000343865 -0.00571998 -8.25271e-19 0.000286644 -1.20883e-19 -0.000140037 -1.92889e-19 0.00033738 1.70387e-19 1.09428e-19 4.90769e-05 3.45125e-20 0.000256955 -1.19024e-20 -0.000213237 -1.18433e-19 -0.000388934 -0.000263465 7.35703e-20 -0.000221781 -1.67905e-20 1.13319e-05 -7.96246e-20 -4.81856e-05 -3.82676e-19 1.7739e-05 -5.62903e-20 -0.000344959 1.14086e-19 
1019.2 0 6.47384e-19 -0.00476659 1.88792e-20 0.000341576 -0.00581616 -8.64192e-19 0.000299578 -1.24586e-19 -0.000131041 -1.57249e-19 0.000347471 1.64842e-19 8.33052e-20 4.83041e-05 5.31431e-20 0.000224323 9.41959e-21 -0.000220924 -1.07964e-19 -0.000380258 -0.000259039 5.77101e-20 -0.000213172 7.25965e-21 2.10745e-05 -8.3304e-20 -3.60524e-05 -3.61483e-19 -3.68165e-07 -6.44164e-20 -0.000336972 1.32029e-19 
1019.55 0 6.10734e-19 -0.00457122 1.99891e-20 0.000338895 -0.00590752 -8.94571e-19 0.00030584 -1.36047e-19 -0.000113954 -1.3692e-19 0.000354515 1.68212e-19 6.02479e-20 5.1529e-05 5.59071e-20 0.000191546 7.55037e-21 -0.000225207 -9.68559e-20 -0.000371617 -0.000259764 3.87824e-20 -0.000205091 3.02861e-20 2.38014e-05 -8.28068e-20 -2.48201e-05 -3.34207e-19 -1.97306e-05 -5.73412e-20 -0.000325335 1.50016e-19 
1019.9 0 5.87186e-19 -0.00437463 1.2142e-20 0.000334934 -0.00599265 -9.11944e-19 0.000298467 -1.45624e-19 -9.68078e-05 -1.08688e-19 0.00035172 1.84388e-19 3.114e-20 5.60677e-05 3.73102e-20 0.000160724 4.71869e-21 -0.000229422 -8.67914e-20 -0.000364648 -0.00026624 4.15852e-20 -0.000197427 7.08799e-20 1.89069e-05 -7.02083e-20 -1.76577e-05 -3.17793e-19 -3.76202e-05 -5.18354e-20 -0.000312043 1.52521e-19 
1020.25 0 5.64455e-19 -0.00417688 1.69562e-20 0.00032797 -0.00607047 -9.1967e-19 0.000273595 -1.60565e-19 -8.6678e-05 -9.11873e-20 0.000338166 1.94188e-19 1.12559e-20 6.15233e-05 -6.42952e-22 0.000133976 -2.18613e-21 -0.000233672 -6.51753e-20 -0.000358899 -0.000280005 3.81266e-20 -0.000189577 9.84873e-20 1.00231e-05 -6.57701e-20 -1.21684e-05 -3.04194e-19 -5.14546e-05 -5.69638e-20 -0.000299967 1.49067e-19 
1020.6 0 5.22057e-19 -0.00397666 1.14065e-20 0.000317953 -0.00614076 -9.30584e-19 0.000236819 -1.79867e-19 -8.4475e-05 -8.36776e-20 0.00031616 2.10185e-19 -1.8257e-20 6.56909e-05 -2.43606e-20 0.000110007 2.06646e-21 -0.000239771 -3.50477e-20 -0.000352054 -0.000299753 2.53942e-20 -0.000181017 1.29667e-19 6.99408e-07 -5.2878e-20 -6.15004e-06 -3.03922e-19 -6.22433e-05 -7.14849e-20 -0.000290655 1.55328e-19 
1020.95 0 4.82494e-19 -0.00377453 1.766e-20 0.00030673 -0.006203 -9.49308e-19 0.000193083 -1.94584e-19 -8.90419e-05 -7.59429e-20 0.000287953 2.2424e-19 -4.38795e-20 6.57064e-05 -4.8344e-20 8.74612e-05 2.10536e-20 -0.000245401 -1.43346e-20 -0.000341242 -0.000322015 6.62297e-21 -0.000170827 1.58477e-19 -1.03664e-05 -3.53154e-20 -2.2749e-06 -3.00953e-19 -6.91524e-05 -8.32268e-20 -0.000282571 1.60619e-19 
1021.3 0 4.48708e-19 -0.00357444 2.49913e-20 0.000296825 -0.00625462 -9.69834e-19 0.000143387 -2.15008e-19 -0.000100818 -8.78763e-20 0.000255963 2.38988e-19 -6.96157e-20 6.27437e-05 -6.9586e-20 6.68437e-05 3.46573e-20 -0.000244035 -2.90521e-21 -0.000326309 -0.000345149 -1.82341e-20 -0.000160526 1.78459e-19 -2.41456e-05 -3.57499e-20 -2.42715e-06 -2.97853e-19 -7.14822e-05 -9.02382e-20 -0.000274875 1.86379e-19 
1021.65 0 4.00386e-19 -0.00337894 1.72433e-20 0.000290755 -0.00629384 -1.00799e-18 9.02964e-05 -2.31742e-19 -0.000118378 -8.57426e-20 0.000221894 2.34275e-19 -8.56963e-20 5.96854e-05 -8.6323e-20 5.07426e-05 5.18934e-20 -0.000236286 1.42828e-20 -0.000311412 -0.000367726 -2.93566e-20 -0.000152715 1.88299e-19 -3.81908e-05 -3.78575e-20 -4.55809e-06 -3.07119e-19 -7.08604e-05 -9.89826e-20 -0.000269526 1.99475e-19 
1022 0 3.58996e-19 -0.00318661 4.37024e-21 0.000289964 -0.00632473 -1.05154e-18 3.60975e-05 -2.42445e-19 -0.000138526 -8.08476e-20 0.000189519 2.23462e-19 -8.66855e-20 5.85782e-05 -9.37686e-20 4.1355e-05 5.41094e-20 -0.00022674 3.19812e-20 -0.000299346 -0.000388066 -3.53198e-20 -0.000148048 1.97453e-19 -4.98144e-05 -4.32955e-20 -7.21316e-06 -3.05103e-19 -6.76737e-05 -1.06663e-19 -0.000266264 2.15867e-19 
1022.35 0 3.2842e-19 -0.00299585 -7.85684e-21 0.000293593 -0.00635378 -1.09226e-18 -1.78919e-05 -2.42419e-19 -0.00016067 -7.89723e-20 0.000163467 2.09219e-19 -8.82591e-20 5.88571e-05 -8.87399e-20 3.64925e-05 4.3032e-20 -0.000214785 4.43808e-20 -0.000286629 -0.000405017 -4.28916e-20 -0.000146182 2.03102e-19 -5.98884e-05 -5.48497e-20 -9.94022e-06 -2.98563e-19 -6.21391e-05 -1.23032e-19 -0.000262771 2.06122e-19 
1022.7 0 3.05117e-19 -0.00280773 -3.04991e-20 0.000299323 -0.00638291 -1.13332e-18 -6.9999e-05 -2.59336e-19 -0.000184203 -6.34341e-20 0.00014567 2.11099e-19 -7.40146e-20 5.82374e-05 -7.69694e-20 3.24945e-05 3.20515e-20 -0.000198414 6.17104e-20 -0.000267865 -0.000416066 -6.03798e-20 -0.000147168 1.96478e-19 -6.99632e-05 -5.5495e-20 -1.20423e-05 -2.84441e-19 -5.69252e-05 -1.4977e-19 -0.000259883 1.94427e-19 
1023.05 0 2.92419e-19 -0.00262128 -5.56117e-20 0.000306424 -0.0064105 -1.16751e-18 -0.000118749 -2.8574e-19 -0.000206883 -5.271e-20 0.000131343 2.08739e-19 -7.67959e-20 5.77089e-05 -7.37471e-20 3.03021e-05 2.70944e-20 -0.000177683 8.05148e-20 -0.000244971 -0.00042022 -6.06184e-20 -0.000149168 1.90431e-19 -8.01606e-05 -5.31934e-20 -1.25173e-05 -2.71872e-19 -5.46909e-05 -1.6628e-19 -0.000259922 1.76874e-19 
1023.4 0 2.73687e-19 -0.0024327 -7.13995e-20 0.000315628 -0.00643587 -1.18854e-18 -0.000163737 -3.00388e-19 -0.000226814 -4.93213e-20 0.00011547 1.8754e-19 -9.06392e-20 6.11069e-05 -7.65201e-20 3.32843e-05 2.26037e-20 -0.000156138 9.2381e-20 -0.00022654 -0.000417969 -7.29111e-20 -0.000151349 1.99455e-19 -9.21269e-05 -4.33112e-20 -1.04339e-05 -2.40879e-19 -5.68196e-05 -1.90217e-19 -0.000263006 1.5311e-19 
1023.75 0 2.43644e-19 -0.00224154 -9.14488e-20 0.000328549 -0.00645757 -1.20434e-18 -0.000205978 -3.1795e-19 -0.000244357 -3.30375e-20 9.93605e-05 1.65963e-19 -1.0844e-19 7.27621e-05 -7.12342e-20 4.08898e-05 2.2101e-20 -0.000139326 1.0742e-19 -0.000216009 -0.000410458 -9.45092e-20 -0.000156915 2.04559e-19 -0.000107132 -1.92771e-20 -5.01208e-06 -2.11194e-19 -6.22727e-05 -1.8288e-19 -0.000266959 1.17619e-19 
1024.1 0 2.12474e-19 -0.00205045 -1.18149e-19 0.000345596 -0.00647384 -1.22688e-18 -0.00024848 -3.19084e-19 -0.000261039 -3.62368e-21 8.42493e-05 1.69466e-19 -1.28226e-19 9.4376e-05 -6.38876e-20 5.00208e-05 3.02218e-20 -0.000126989 1.13657e-19 -0.000212428 -0.000400272 -1.23183e-19 -0.000167123 2.00263e-19 -0.000123021 7.25823e-21 3.89381e-06 -1.87874e-19 -6.8636e-05 -1.70611e-19 -0.000271228 8.39888e-20 
1024.45 0 1.81287e-19 -0.00186165 -1.42394e-19 0.000363608 -0.00648698 -1.24871e-18 -0.000292734 -3.30913e-19 -0.000280724 -4.30317e-21 6.50149e-05 1.55194e-19 -1.3565e-19 0.000120406 -5.69725e-20 5.99267e-05 3.22769e-20 -0.000117283 1.00402e-19 -0.000215578 -0.000390012 -1.48084e-19 -0.000179292 1.88399e-19 -0.000137356 2.21869e-20 1.43941e-05 -1.78524e-19 -7.39145e-05 -1.55533e-19 -0.000277232 4.97543e-20 
1024.8 0 1.49377e-19 -0.00167635 -1.75841e-19 0.000377688 -0.0064987 -1.27509e-18 -0.000335745 -3.21796e-19 -0.000307418 5.66082e-21 3.87582e-05 1.39064e-19 -1.44218e-19 0.00014069 -5.39277e-20 6.87806e-05 3.88809e-20 -0.000114662 8.30779e-20 -0.00022427 -0.000380968 -1.76317e-19 -0.000191762 1.59515e-19 -0.000150094 1.14996e-20 2.55565e-05 -1.61038e-19 -7.8019e-05 -1.29202e-19 -0.000285601 2.6522e-20 
1025.15 0 1.32478e-19 -0.00149173 -2.03047e-19 0.000386015 -0.0065077 -1.30677e-18 -0.000374475 -2.98776e-19 -0.00034167 -6.22922e-21 8.73561e-06 1.30218e-19 -1.51271e-19 0.000152935 -4.16325e-20 7.34658e-05 4.6624e-20 -0.000122807 6.82595e-20 -0.000235944 -0.000373437 -1.88377e-19 -0.000203143 1.42516e-19 -0.000160061 7.80756e-21 3.63079e-05 -1.43455e-19 -8.26338e-05 -8.59742e-20 -0.00029487 2.97336e-20 
1025.5 0 1.31245e-19 -0.00130315 -2.20037e-19 0.000390771 -0.00651444 -1.3276e-18 -0.000406961 -2.81059e-19 -0.000382907 -2.28506e-20 -2.27433e-05 1.27017e-19 -1.58362e-19 0.00016245 -2.67641e-20 7.3669e-05 5.84443e-20 -0.000138816 5.81981e-20 -0.000246301 -0.000366443 -1.80793e-19 -0.000212012 1.29068e-19 -0.000167811 1.39333e-20 4.46905e-05 -1.39496e-19 -8.88067e-05 -6.65751e-20 -0.000300485 2.70035e-20 
1025.85 0 1.27218e-19 -0.00110918 -2.41038e-19 0.000394542 -0.00651909 -1.34869e-18 -0.000429572 -2.79427e-19 -0.000430238 -3.2263e-20 -5.58345e-05 1.18799e-19 -1.7296e-19 0.000173199 -9.00217e-21 7.24876e-05 8.15844e-20 -0.000161457 3.50928e-20 -0.000252433 -0.000358198 -1.59927e-19 -0.000219323 1.39437e-19 -0.00017808 5.83298e-21 4.92189e-05 -1.27922e-19 -9.76417e-05 -7.10325e-20 -0.000299089 3.12877e-20 
1026.2 0 1.16638e-19 -0.000912736 -2.56164e-19 0.000396971 -0.00651841 -1.35216e-18 -0.000439516 -2.80804e-19 -0.000481019 -4.65724e-20 -9.00936e-05 1.08429e-19 -1.79345e-19 0.000185569 1.96651e-20 7.32076e-05 1.06309e-19 -0.000194352 2.35381e-20 -0.000254498 -0.000347546 -1.58391e-19 -0.000225814 1.52302e-19 -0.000191186 -2.79922e-21 4.9365e-05 -1.07246e-19 -0.000109063 -6.29555e-20 -0.000293703 2.29991e-20 
1026.55 0 9.68875e-20 -0.000715694 -2.72493e-19 0.000396929 -0.00650969 -1.34514e-18 -0.000436409 -2.6659e-19 -0.000532356 -6.50781e-20 -0.000123301 9.75014e-20 -1.82998e-19 0.000196504 3.18268e-20 7.72542e-05 1.20953e-19 -0.000238718 1.00918e-20 -0.000254522 -0.000334927 -1.52631e-19 -0.000230533 1.55899e-19 -0.000201402 -7.19505e-21 4.59352e-05 -8.95043e-20 -0.000121435 -5.36638e-20 -0.000290165 2.84253e-20 
1026.9 0 9.55983e-20 -0.000517774 -2.88168e-19 0.000394221 -0.00649566 -1.33917e-18 -0.000422875 -2.54046e-19 -0.000580153 -7.82301e-20 -0.000151817 8.94181e-20 -1.94515e-19 0.000203332 4.13561e-20 8.31961e-05 1.27275e-19 -0.000291345 -7.13377e-22 -0.000253066 -0.000320795 -1.70863e-19 -0.000234312 1.56501e-19 -0.00020553 -6.66966e-21 4.04428e-05 -7.17698e-20 -0.000133937 -5.42456e-20 -0.000288927 2.20225e-20 
1027.25 0 6.94237e-20 -0.000319298 -3.0643e-19 0.000389927 -0.00647899 -1.33564e-18 -0.000401223 -2.39858e-19 -0.000618999 -8.971e-20 -0.000174309 9.49849e-20 -1.97533e-19 0.000209654 3.46732e-20 8.56625e-05 1.21854e-19 -0.000347506 -5.85605e-21 -0.000250878 -0.000306047 -1.94502e-19 -0.000239851 1.54927e-19 -0.000204974 -1.08145e-20 3.42911e-05 -5.07317e-20 -0.000146474 -6.81488e-20 -0.000287736 1.22389e-20 
1027.6 0 4.4517e-20 -0.000121853 -3.05959e-19 0.000386694 -0.00645743 -1.34527e-18 -0.000373081 -2.23844e-19 -0.000647961 -9.6517e-20 -0.000192034 9.85757e-20 -1.87208e-19 0.000219631 2.12213e-20 8.39392e-05 1.2148e-19 -0.000403959 -1.92715e-21 -0.000247986 -0.000290966 -2.07105e-19 -0.000248049 1.46234e-19 -0.000202089 -1.28805e-20 2.71243e-05 -3.24205e-20 -0.000159843 -8.35602e-20 -0.000286135 1.74797e-20 
1027.95 0 1.77005e-20 7.33536e-05 -3.19927e-19 0.000386323 -0.00642548 -1.35601e-18 -0.000341257 -2.22362e-19 -0.000673204 -9.36548e-20 -0.000203055 1.05375e-19 -1.8151e-19 0.000234982 1.33453e-20 8.14166e-05 1.24142e-19 -0.000457985 1.07859e-20 -0.000241998 -0.00027592 -2.09037e-19 -0.000257199 1.40154e-19 -0.000197039 -1.71193e-20 1.88303e-05 -3.80209e-20 -0.000174803 -1.00229e-19 -0.000283651 1.7345e-20 
1028.3 0 -1.32079e-20 0.00026643 -3.09679e-19 0.000387535 -0.0063801 -1.36669e-18 -0.000308052 -2.34976e-19 -0.000698212 -8.10113e-20 -0.000204807 1.25737e-19 -1.6574e-19 0.000254896 1.39743e-20 8.08557e-05 1.41941e-19 -0.000506324 1.43144e-20 -0.000229529 -0.000262131 -2.06665e-19 -0.000265685 1.21718e-19 -0.000188721 -1.40878e-20 9.11037e-06 -4.40013e-20 -0.000191713 -1.15206e-19 -0.000280482 9.00686e-21 
1028.65 0 -4.38308e-20 0.000457295 -2.96854e-19 0.000386076 -0.00632191 -1.35543e-18 -0.000275414 -2.58079e-19 -0.00072217 -6.33296e-20 -0.000197951 1.45688e-19 -1.54236e-19 0.000276553 2.1135e-20 8.36779e-05 1.5704e-19 -0.000546898 2.79839e-20 -0.000209809 -0.000251703 -2.06165e-19 -0.000272561 1.13445e-19 -0.000178159 -1.46611e-20 -1.85479e-06 -7.43055e-20 -0.000208692 -1.38348e-19 -0.000276165 1.68741e-20 
1029 0 -7.26332e-20 0.000645302 -2.96325e-19 0.000379292 -0.00625396 -1.34468e-18 -0.000246486 -2.69327e-19 -0.000743981 -6.93486e-20 -0.000185985 1.58679e-19 -1.28897e-19 0.000299245 1.37514e-20 8.97027e-05 1.71067e-19 -0.000577183 5.17308e-20 -0.000185877 -0.000245296 -1.85695e-19 -0.000277755 1.06573e-19 -0.000166711 -9.69657e-21 -1.23351e-05 -8.84306e-20 -0.000224327 -1.56936e-19 -0.000271928 2.59683e-20 
1029.35 0 -1.13642e-19 0.000829205 -2.93546e-19 0.000369164 -0.00617888 -1.34808e-18 -0.000223089 -3.06624e-19 -0.000758191 -9.19908e-20 -0.000171955 1.58941e-19 -1.04681e-19 0.000322304 1.54201e-20 0.000100481 1.78855e-19 -0.000596786 8.46764e-20 -0.000158462 -0.000243358 -1.58702e-19 -0.000281729 8.33498e-20 -0.000155984 -1.73987e-20 -2.09339e-05 -1.13954e-19 -0.000239333 -1.79075e-19 -0.000271342 3.5262e-20 
1029.7 0 -1.53869e-19 0.00100851 -2.9112e-19 0.000357273 -0.00609833 -1.35202e-18 -0.000203344 -3.47588e-19 -0.000756822 -9.67996e-20 -0.000156697 1.66602e-19 -8.45239e-20 0.000343147 1.3229e-20 0.000118321 1.56225e-19 -0.000606567 1.01955e-19 -0.000127304 -0.000247752 -1.39351e-19 -0.000284005 5.55367e-20 -0.000148717 -2.38544e-20 -3.00637e-05 -1.35538e-19 -0.000252358 -2.08636e-19 -0.00027555 4.39987e-20 
1030.05 0 -1.97141e-19 0.00118125 -2.91569e-19 0.000343602 -0.00601351 -1.33928e-18 -0.00018472 -3.63566e-19 -0.000737032 -1.0357e-19 -0.000138196 1.69142e-19 -8.80634e-20 0.000359412 1.17786e-20 0.000143326 1.32043e-19 -0.00060656 1.01827e-19 -9.31406e-05 -0.000257064 -1.41312e-19 -0.00028243 3.1131e-20 -0.000145925 -1.40965e-20 -4.40467e-05 -1.37436e-19 -0.000261331 -2.39003e-19 -0.000284464 3.30268e-20 
1030.4 0 -2.35702e-19 0.00134598 -2.85407e-19 0.000329516 -0.00592342 -1.33171e-18 -0.000167972 -3.65965e-19 -0.000702123 -1.28083e-19 -0.000116288 1.67724e-19 -9.63214e-20 0.000365924 8.30724e-21 0.00017237 1.17141e-19 -0.000595161 1.03766e-19 -5.88274e-05 -0.000266737 -1.34453e-19 -0.000277321 1.53912e-20 -0.000145093 7.56646e-21 -6.28083e-05 -1.46466e-19 -0.000266038 -2.77904e-19 -0.000296581 3.38711e-20 
1030.75 0 -2.50077e-19 0.00150445 -2.76661e-19 0.000316285 -0.00582907 -1.32421e-18 -0.000155764 -3.50615e-19 -0.000658346 -1.38969e-19 -9.62034e-05 1.7645e-19 -1.02966e-19 0.000358157 1.78681e-21 0.000200395 1.03605e-19 -0.000572293 9.29176e-20 -2.79002e-05 -0.000274894 -1.42454e-19 -0.000274564 1.11494e-20 -0.000145653 2.98701e-20 -8.40845e-05 -1.66385e-19 -0.000267574 -3.09765e-19 -0.000309509 4.39826e-20 
1031.1 0 -2.50255e-19 0.00165893 -2.77771e-19 0.000303866 -0.0057313 -1.31551e-18 -0.000147449 -3.27525e-19 -0.000612067 -1.42177e-19 -8.29699e-05 1.83734e-19 -1.06902e-19 0.000339666 -9.51832e-21 0.000224616 1.02483e-19 -0.000544916 7.52606e-20 -5.76684e-07 -0.000282765 -1.59663e-19 -0.000276633 8.03966e-21 -0.000148526 4.51652e-20 -0.000105469 -1.81886e-19 -0.000267363 -3.37284e-19 -0.000323356 4.54232e-20 
1031.45 0 -2.56093e-19 0.00181098 -2.76748e-19 0.00029163 -0.00563059 -1.28928e-18 -0.000139135 -3.0515e-19 -0.000569541 -1.35026e-19 -7.59959e-05 1.77582e-19 -1.0746e-19 0.000316995 -3.74849e-20 0.000243721 1.0025e-19 -0.000520612 6.475e-20 2.26773e-05 -0.000290007 -1.67647e-19 -0.000279253 1.25546e-20 -0.000153491 4.80994e-20 -0.000125039 -1.80071e-19 -0.000266494 -3.55149e-19 -0.000339646 4.74641e-20 
1031.8 0 -2.65555e-19 0.00196057 -2.81612e-19 0.000279729 -0.00552893 -1.26875e-18 -0.000127398 -2.83476e-19 -0.000532258 -1.3962e-19 -7.24512e-05 1.73546e-19 -1.04541e-19 0.000292776 -5.09683e-20 0.00025567 1.06398e-19 -0.000500784 5.95782e-20 4.25458e-05 -0.000293274 -1.77314e-19 -0.000279687 4.68603e-21 -0.000161734 4.13445e-20 -0.000142708 -1.69395e-19 -0.000266257 -3.67111e-19 -0.000357021 5.81064e-20 
1032.15 0 -2.92403e-19 0.00210664 -2.82053e-19 0.000270297 -0.00543065 -1.25311e-18 -0.000110095 -2.63178e-19 -0.000497051 -1.41963e-19 -7.01568e-05 1.63178e-19 -1.14601e-19 0.000266185 -4.81756e-20 0.00025806 1.13701e-19 -0.000485719 6.36172e-20 6.18639e-05 -0.00029193 -1.92051e-19 -0.000278638 -1.91935e-20 -0.000173828 3.11477e-20 -0.000156989 -1.58777e-19 -0.000267753 -3.82849e-19 -0.000372844 5.50124e-20 
1032.5 0 -3.09074e-19 0.00224716 -2.88706e-19 0.000264177 -0.00533754 -1.23138e-18 -8.6667e-05 -2.28324e-19 -0.000461577 -1.53199e-19 -6.85897e-05 1.39596e-19 -1.23605e-19 0.00023546 -3.6873e-20 0.000251663 1.19124e-19 -0.000474073 7.03124e-20 7.82031e-05 -0.000287682 -2.14814e-19 -0.000278381 -2.20714e-20 -0.00018759 1.86156e-20 -0.000165896 -1.45695e-19 -0.000269423 -3.96324e-19 -0.00038703 4.89154e-20 
1032.85 0 -3.28686e-19 0.00238185 -3.12346e-19 0.000261917 -0.00524375 -1.21495e-18 -5.99271e-05 -1.93842e-19 -0.000428315 -1.60785e-19 -6.90774e-05 1.11472e-19 -1.11138e-19 0.000202797 -2.76665e-20 0.000239396 1.19e-19 -0.000462136 8.74205e-20 8.61397e-05 -0.000281354 -2.24653e-19 -0.000279181 -1.6745e-20 -0.000200016 6.58369e-21 -0.000171182 -1.55322e-19 -0.000268687 -4.02007e-19 -0.000399769 4.41372e-20 
1033.2 0 -3.53923e-19 0.00251323 -3.32548e-19 0.00026252 -0.00514459 -1.18358e-18 -3.30132e-05 -1.56561e-19 -0.000402955 -1.62973e-19 -7.26842e-05 8.85321e-20 -8.85201e-20 0.000171338 -2.62493e-20 0.000223813 1.20521e-19 -0.000449151 1.11012e-19 8.63543e-05 -0.000273376 -2.33557e-19 -0.000279583 -2.01332e-20 -0.000211808 -3.66112e-21 -0.00017554 -1.63547e-19 -0.00026374 -4.12263e-19 -0.000409755 3.10129e-20 
1033.55 0 -3.93517e-19 0.00264271 -3.57661e-19 0.000262867 -0.00504304 -1.14732e-18 -8.24102e-06 -1.11402e-19 -0.000385159 -1.57997e-19 -7.93085e-05 7.51623e-20 -6.79375e-20 0.000142487 -1.28152e-20 0.000205821 1.27622e-19 -0.000435634 1.16772e-19 8.35513e-05 -0.00026398 -2.36043e-19 -0.000280051 -2.59173e-20 -0.000227566 -2.97939e-20 -0.000178482 -1.78093e-19 -0.000255801 -4.20752e-19 -0.000415039 1.97872e-20 
1033.9 0 -4.31195e-19 0.00276985 -3.73261e-19 0.000260714 -0.00494366 -1.10626e-18 1.28608e-05 -6.40956e-20 -0.000371067 -1.51363e-19 -9.01145e-05 6.31436e-20 -6.5705e-20 0.000115581 -1.36586e-20 0.000183208 1.20857e-19 -0.000422013 1.25739e-19 7.979e-05 -0.000251962 -2.40552e-19 -0.000281847 -2.40343e-20 -0.000247761 -5.73106e-20 -0.000177743 -1.86705e-19 -0.000248514 -4.18698e-19 -0.000416146 3.61582e-21 
1034.25 0 -4.70712e-19 0.00289694 -3.93103e-19 0.000254529 -0.00484813 -1.06503e-18 3.13252e-05 -2.0036e-20 -0.000360101 -1.58135e-19 -0.000105539 5.99804e-20 -6.25302e-20 9.1976e-05 -1.4029e-20 0.000154927 1.1814e-19 -0.000409341 1.27564e-19 7.47159e-05 -0.000235186 -2.18038e-19 -0.000285071 -1.48294e-20 -0.000267168 -9.54402e-20 -0.000174418 -1.88166e-19 -0.00024361 -4.01385e-19 -0.00041636 -1.04634e-20 
1034.6 0 -4.90567e-19 0.00302677 -4.04031e-19 0.0002443 -0.00475562 -1.03624e-18 5.01543e-05 1.18552e-20 -0.000353726 -1.57924e-19 -0.000122208 6.00435e-20 -6.48003e-20 7.69662e-05 -3.088e-20 0.000124655 1.21607e-19 -0.000396494 1.20205e-19 7.01632e-05 -0.000215294 -2.03158e-19 -0.000287762 -1.23069e-20 -0.000282105 -1.23367e-19 -0.000172689 -1.79429e-19 -0.000239171 -3.63618e-19 -0.000417832 -3.92192e-20 
1034.95 0 -4.85209e-19 0.00315806 -4.08576e-19 0.000230851 -0.00466445 -1.02378e-18 7.30963e-05 3.80137e-20 -0.000351633 -1.66613e-19 -0.000134276 6.43883e-20 -8.54809e-20 7.25313e-05 -2.75487e-20 9.74126e-05 1.33142e-19 -0.000382497 1.08325e-19 6.81972e-05 -0.000195748 -1.98821e-19 -0.000287825 -8.62166e-21 -0.000293715 -1.44346e-19 -0.000172642 -1.8271e-19 -0.000233152 -3.45313e-19 -0.000419659 -6.40876e-20 
1035.3 0 -4.90995e-19 0.00328692 -4.14937e-19 0.000214624 -0.0045716 -1.00249e-18 9.9223e-05 6.36631e-20 -0.000350386 -1.65993e-19 -0.000139861 6.2843e-20 -1.04538e-19 7.54924e-05 -2.36749e-20 7.54457e-05 1.15394e-19 -0.000367891 8.29218e-20 6.73159e-05 -0.000178486 -1.96675e-19 -0.000283309 -1.53901e-20 -0.000301395 -1.54099e-19 -0.000172756 -1.74658e-19 -0.000225356 -3.30375e-19 -0.000420541 -6.10482e-20 
1035.65 0 -5.05614e-19 0.0034117 -4.09618e-19 0.000195414 -0.00447377 -9.73414e-19 0.000122264 7.36522e-20 -0.000346262 -1.44221e-19 -0.000143697 4.38386e-20 -1.26169e-19 8.15721e-05 -1.7467e-21 5.87815e-05 1.05867e-19 -0.000352719 6.06237e-20 6.65734e-05 -0.000164155 -1.95647e-19 -0.000273919 -2.65079e-20 -0.000302438 -1.65463e-19 -0.000173731 -1.5836e-19 -0.000216357 -3.14513e-19 -0.000420004 -5.26372e-20 
1036 0 -5.10502e-19 0.00353217 -3.86732e-19 0.000173009 -0.00437168 -9.49483e-19 0.000135216 6.17055e-20 -0.000337013 -1.17026e-19 -0.000148131 2.42631e-20 -1.45863e-19 8.81014e-05 2.8758e-20 4.56649e-05 9.44022e-20 -0.000337637 4.15512e-20 6.7524e-05 -0.000152562 -1.87993e-19 -0.000262151 -4.54066e-20 -0.000297483 -1.6769e-19 -0.000175428 -1.21474e-19 -0.000208658 -2.95983e-19 -0.000418241 -4.56994e-20 
1036.35 0 -5.27913e-19 0.00364779 -3.66944e-19 0.00014961 -0.00426978 -9.27421e-19 0.000135831 5.91258e-20 -0.000322991 -9.58951e-20 -0.000149043 1.62234e-20 -1.68474e-19 9.52203e-05 7.02305e-20 3.45898e-05 8.37123e-20 -0.000324211 1.29179e-20 7.2675e-05 -0.000141228 -1.75004e-19 -0.000248885 -5.73901e-20 -0.000289874 -1.73698e-19 -0.000175587 -8.00341e-20 -0.0002039 -3.00414e-19 -0.000416059 -3.63569e-20 
1036.7 0 -5.54456e-19 0.00375742 -3.42707e-19 0.000126487 -0.00417158 -9.02001e-19 0.000129293 4.78374e-20 -0.000306836 -6.6722e-20 -0.000142591 2.87667e-21 -1.76185e-19 0.000103993 1.03917e-19 2.5598e-05 8.94303e-20 -0.000312561 -5.94344e-21 8.09296e-05 -0.000127437 -1.48942e-19 -0.000233161 -5.83802e-20 -0.000282148 -1.74979e-19 -0.000173265 -5.48358e-20 -0.000200861 -2.94739e-19 -0.000413138 -2.70561e-20 
1037.05 0 -5.89817e-19 0.00386163 -3.11102e-19 0.000103543 -0.00407724 -8.64925e-19 0.00012443 2.76408e-20 -0.000290591 -2.58855e-20 -0.000132662 -4.67372e-21 -2.05621e-19 0.000116221 1.38391e-19 1.88577e-05 8.15634e-20 -0.00030395 -1.87703e-20 8.60832e-05 -0.000109798 -1.34976e-19 -0.000214681 -4.87554e-20 -0.000274497 -1.72639e-19 -0.000168405 -3.0596e-20 -0.000199421 -2.74737e-19 -0.000410258 -1.96629e-20 
1037.4 0 -6.18078e-19 0.00396248 -2.725e-19 8.20973e-05 -0.00398563 -8.37014e-19 0.000124755 -9.83103e-22 -0.000274511 -1.71769e-20 -0.00012721 -1.38043e-20 -2.19548e-19 0.000131 1.68784e-19 1.48676e-05 7.26362e-20 -0.000300075 -2.04944e-20 8.13433e-05 -8.96957e-05 -9.4e-20 -0.000194675 -6.76345e-20 -0.000266652 -1.87861e-19 -0.000161176 -4.1889e-21 -0.000201722 -2.36282e-19 -0.000408155 -2.79027e-20 
1037.75 0 -6.44567e-19 0.00406227 -2.41715e-19 6.13468e-05 -0.00389449 -7.99581e-19 0.000128475 -1.02348e-20 -0.000257986 -2.99332e-21 -0.00012834 -3.07357e-20 -2.26961e-19 0.000143178 1.72445e-19 1.17995e-05 7.5701e-20 -0.000298301 -1.11512e-20 6.50362e-05 -6.93058e-05 -7.00359e-20 -0.000176578 -8.32513e-20 -0.000258224 -1.97046e-19 -0.000153537 2.54986e-20 -0.000208794 -1.98793e-19 -0.000404897 -2.52228e-20 
1038.1 0 -6.72416e-19 0.00416187 -2.31681e-19 3.96475e-05 -0.00380381 -7.55123e-19 0.000131878 -2.27442e-20 -0.000239733 -9.15591e-21 -0.000131143 -3.70461e-20 -2.32623e-19 0.000148175 1.61657e-19 7.73769e-06 8.35341e-20 -0.000292791 -2.57154e-21 3.96794e-05 -4.84166e-05 -5.1453e-20 -0.000163389 -1.00974e-19 -0.000248378 -2.15848e-19 -0.000146606 4.95315e-20 -0.000220344 -1.70642e-19 -0.000400087 -3.3887e-20 
1038.45 0 -6.83259e-19 0.00425764 -2.28993e-19 1.86873e-05 -0.00371464 -7.26781e-19 0.00013397 -4.06669e-20 -0.000218461 -5.46187e-21 -0.000128806 -2.98229e-20 -2.52506e-19 0.000145275 1.5762e-19 2.91662e-06 9.93148e-20 -0.000282293 3.07114e-21 1.03351e-05 -2.66141e-05 -3.41241e-20 -0.000152385 -1.13078e-19 -0.00023769 -2.23467e-19 -0.00013991 6.4819e-20 -0.00023382 -1.48718e-19 -0.000395605 -2.86672e-20 
1038.8 0 -6.99824e-19 0.00434466 -2.22523e-19 3.22227e-06 -0.00362318 -7.19988e-19 0.000136853 -3.67159e-20 -0.000196187 2.85174e-21 -0.000115462 -2.4403e-20 -2.65641e-19 0.000138262 1.47053e-19 -2.46758e-06 1.08415e-19 -0.000268125 1.60212e-22 -1.76558e-05 -4.93049e-06 -1.91218e-20 -0.00014007 -1.19227e-19 -0.000226164 -2.28402e-19 -0.000133779 8.43597e-20 -0.000243717 -1.34449e-19 -0.00039245 -1.47462e-20 
1039.15 0 -7.317e-19 0.00442326 -2.37179e-19 -4.02391e-06 -0.00352615 -7.15056e-19 0.000143891 -3.20989e-20 -0.000176415 7.15811e-21 -9.14391e-05 -2.8072e-20 -2.8215e-19 0.000131487 1.39375e-19 -8.96364e-06 9.35122e-20 -0.000249966 2.03635e-21 -4.14529e-05 1.31812e-05 9.20043e-21 -0.000127551 -1.17371e-19 -0.000212143 -2.20907e-19 -0.000128828 8.48138e-20 -0.000248056 -1.20313e-19 -0.000388735 -7.92587e-21 
1039.5 0 -7.71284e-19 0.0044965 -2.60652e-19 -3.52259e-06 -0.00342515 -7.16436e-19 0.000154232 -2.10874e-20 -0.000158906 2.43932e-20 -6.15766e-05 -2.52151e-20 -2.89637e-19 0.000126224 1.27924e-19 -1.953e-05 1.06795e-19 -0.000230763 1.20304e-20 -6.02113e-05 2.54623e-05 3.1388e-20 -0.000116207 -9.21761e-20 -0.00019607 -2.02167e-19 -0.000124497 6.83813e-20 -0.000248947 -1.19732e-19 -0.000380664 -7.94301e-21 
1039.85 0 -7.9861e-19 0.00456672 -2.81901e-19 1.73995e-06 -0.00332319 -7.07425e-19 0.000160971 -3.49309e-20 -0.000142199 3.17548e-20 -2.862e-05 -1.40764e-21 -2.95998e-19 0.000120632 1.1898e-19 -3.88472e-05 1.04597e-19 -0.000217318 1.00955e-20 -7.50884e-05 3.10114e-05 4.60496e-20 -0.000106198 -7.9903e-20 -0.000179085 -1.99506e-19 -0.00011885 6.05814e-20 -0.000248455 -1.14913e-19 -0.000367238 8.22015e-22 
1040.2 0 -8.25117e-19 0.00463475 -3.00618e-19 6.98696e-06 -0.00322047 -6.78877e-19 0.000158509 -4.26486e-20 -0.000126339 3.47478e-20 4.57517e-06 1.95563e-20 -2.95342e-19 0.000111235 1.14895e-19 -6.69135e-05 9.47026e-20 -0.00021407 1.10089e-20 -8.77733e-05 3.10533e-05 6.77159e-20 -9.90041e-05 -6.56637e-20 -0.000161538 -2.02426e-19 -0.000109652 4.36466e-20 -0.000247146 -1.09591e-19 -0.000350375 1.18381e-20 
1040.55 0 -8.71307e-19 0.00470064 -3.2589e-19 1.1057e-05 -0.00311615 -6.54935e-19 0.000146276 -5.16537e-20 -0.000111752 3.72663e-20 3.43603e-05 4.17416e-20 -2.99259e-19 9.8509e-05 1.10134e-19 -0.000100807 1.07879e-19 -0.00021792 1.53574e-20 -9.8647e-05 2.87635e-05 8.47025e-20 -9.49829e-05 -3.86244e-20 -0.000142809 -2.14957e-19 -9.76028e-05 3.59591e-20 -0.000244418 -1.06767e-19 -0.000331521 1.27724e-20 
1040.9 0 -9.12201e-19 0.0047641 -3.62327e-19 1.68505e-05 -0.00301049 -6.37841e-19 0.000127183 -5.56142e-20 -9.76499e-05 5.09337e-20 5.9269e-05 6.52862e-20 -2.83735e-19 8.94173e-05 9.84461e-20 -0.000136917 1.16994e-19 -0.000223597 2.08295e-20 -0.000108295 2.71702e-05 1.08547e-19 -9.32553e-05 -1.49046e-20 -0.000122818 -2.07034e-19 -8.42836e-05 4.18419e-20 -0.000241222 -9.8088e-20 -0.000312001 3.99266e-20 
1041.25 0 -9.54187e-19 0.00482606 -3.85321e-19 2.63951e-05 -0.00290304 -6.0719e-19 0.000104309 -7.30526e-20 -8.20427e-05 4.14436e-20 8.13465e-05 6.95327e-20 -2.87474e-19 8.74497e-05 9.6012e-20 -0.000170993 1.1664e-19 -0.000232859 3.53597e-20 -0.000118716 2.72961e-05 1.32273e-19 -9.27583e-05 -8.58566e-21 -0.000102724 -2.11215e-19 -6.85153e-05 6.07546e-20 -0.000240546 -1.05273e-19 -0.000292389 4.51283e-20 
1041.6 0 -9.89127e-19 0.0048853 -4.04426e-19 3.72827e-05 -0.00279449 -5.92475e-19 7.87284e-05 -9.7834e-20 -6.38649e-05 3.10481e-20 0.000104751 7.67504e-20 -3.01336e-19 8.93791e-05 8.48012e-20 -0.000199359 1.16715e-19 -0.00024622 5.15721e-20 -0.000130815 2.8264e-05 1.3509e-19 -9.32178e-05 1.58313e-20 -8.42911e-05 -2.12258e-19 -5.04425e-05 7.64586e-20 -0.000242099 -1.19254e-19 -0.000273846 2.92344e-20 
1041.95 0 -1.01213e-18 0.00493941 -4.15085e-19 4.74799e-05 -0.00268498 -5.7514e-19 5.13059e-05 -1.11472e-19 -4.22293e-05 3.09462e-20 0.000131785 8.85753e-20 -3.18132e-19 9.33288e-05 8.52129e-20 -0.000220065 1.26538e-19 -0.000258013 6.88253e-20 -0.000142276 3.00075e-05 1.41863e-19 -9.29857e-05 1.79229e-20 -7.03793e-05 -2.13787e-19 -3.18171e-05 9.94611e-20 -0.000244976 -1.24254e-19 -0.000256929 1.95572e-20 
1042.3 0 -1.04189e-18 0.00498942 -4.18226e-19 5.54526e-05 -0.00257262 -5.34329e-19 2.12274e-05 -1.1015e-19 -1.73796e-05 3.23961e-20 0.000160509 9.70812e-20 -3.33239e-19 9.74421e-05 6.66817e-20 -0.000235128 1.46326e-19 -0.000264969 7.69158e-20 -0.000149935 3.34046e-05 1.47668e-19 -8.83432e-05 1.46357e-20 -6.09165e-05 -2.22998e-19 -1.47791e-05 1.27928e-19 -0.000250467 -1.17303e-19 -0.000241318 7.57651e-21 
1042.65 0 -1.05659e-18 0.00503647 -4.1278e-19 5.95421e-05 -0.00245812 -4.89984e-19 -1.0703e-05 -9.86667e-20 9.11354e-06 2.08424e-20 0.000187715 1.15137e-19 -3.69293e-19 9.93081e-05 6.45755e-20 -0.000246719 1.6818e-19 -0.00026555 7.62221e-20 -0.000150977 3.95631e-05 1.50611e-19 -7.85525e-05 2.00324e-20 -5.12557e-05 -2.46207e-19 -5.58419e-07 1.38862e-19 -0.000258783 -1.04141e-19 -0.000226672 8.86155e-21 
1043 0 -1.05661e-18 0.00507851 -3.85867e-19 6.20857e-05 -0.00234368 -4.46426e-19 -3.95157e-05 -9.19051e-20 3.77316e-05 1.39143e-20 0.000215436 1.30387e-19 -3.94423e-19 9.92844e-05 6.14719e-20 -0.000256473 1.74192e-19 -0.000258074 7.44958e-20 -0.00014766 4.95444e-05 1.47209e-19 -6.54133e-05 5.0357e-21 -3.73442e-05 -2.60513e-19 1.18572e-05 1.42314e-19 -0.000265843 -1.13489e-19 -0.000211762 6.68167e-21 
1043.35 0 -1.05873e-18 0.00511414 -3.56433e-19 6.55308e-05 -0.00222917 -3.97642e-19 -5.92692e-05 -7.6381e-20 6.8736e-05 -1.59711e-21 0.000248233 1.24817e-19 -4.25134e-19 9.98118e-05 5.55196e-20 -0.000264191 1.74053e-19 -0.000245458 6.10575e-20 -0.000141854 6.31304e-05 1.38339e-19 -5.24597e-05 -1.92229e-21 -1.97661e-05 -2.59019e-19 2.14455e-05 1.50688e-19 -0.000268046 -1.18851e-19 -0.000197825 4.47823e-21 
1043.7 0 -1.07068e-18 0.00514518 -3.31257e-19 6.83695e-05 -0.00211427 -3.57215e-19 -6.99179e-05 -6.77557e-20 0.000100881 -1.58311e-21 0.00028875 1.11131e-19 -4.33238e-19 0.000104594 4.925e-20 -0.000267457 1.71502e-19 -0.000235864 4.94666e-20 -0.000130374 7.71936e-05 1.28821e-19 -4.0905e-05 -1.87239e-20 -2.21052e-06 -2.62862e-19 2.69381e-05 1.55157e-19 -0.000265048 -1.15284e-19 -0.000185724 1.49225e-20 
1044.05 0 -1.0757e-18 0.00517386 -3.27394e-19 6.82682e-05 -0.00200031 -3.2671e-19 -7.53498e-05 -7.55629e-20 0.000133754 9.69687e-21 0.000335101 8.86308e-20 -4.52723e-19 0.000115109 4.17128e-20 -0.000266286 1.61636e-19 -0.000233715 4.46813e-20 -0.000112437 8.83302e-05 1.2045e-19 -2.89369e-05 -2.95658e-20 1.45248e-05 -2.44799e-19 2.74984e-05 1.66495e-19 -0.000259162 -1.23297e-19 -0.000174462 2.33071e-20 
1044.4 0 -1.06224e-18 0.00519846 -3.28632e-19 6.27939e-05 -0.00188413 -2.76627e-19 -8.18188e-05 -8.04228e-20 0.000168903 3.33386e-20 0.0003794 7.11294e-20 -4.6021e-19 0.000127049 3.94978e-20 -0.000262723 1.49044e-19 -0.000238127 4.60446e-20 -9.21278e-05 9.59927e-05 1.1408e-19 -1.51805e-05 -3.10518e-20 2.89465e-05 -2.24549e-19 2.21171e-05 1.68438e-19 -0.00025359 -1.39156e-19 -0.000164688 3.08354e-20 
1044.75 0 -1.05856e-18 0.00521827 -3.04256e-19 5.01572e-05 -0.00175808 -2.26066e-19 -9.30072e-05 -9.34699e-20 0.000206213 5.01753e-20 0.000415357 6.67175e-20 -4.68422e-19 0.000134777 3.82393e-20 -0.000255913 1.51677e-19 -0.000244524 5.44805e-20 -7.42212e-05 0.000100618 1.08783e-19 1.08767e-06 -2.1415e-20 3.76953e-05 -2.36166e-19 1.24732e-05 1.88531e-19 -0.000249583 -1.5063e-19 -0.000157769 2.89896e-20 
1045.1 0 -1.04954e-18 0.00523711 -2.73683e-19 3.20367e-05 -0.00161992 -1.89258e-19 -0.000107718 -9.86638e-20 0.000243174 7.52526e-20 0.000440096 5.9651e-20 -4.70325e-19 0.000138363 3.29567e-20 -0.000245507 1.48997e-19 -0.000248634 6.36441e-20 -6.12464e-05 0.000103777 9.25085e-20 2.00801e-05 -1.03043e-20 4.15761e-05 -2.48981e-19 3.52272e-06 2.05032e-19 -0.000247995 -1.69171e-19 -0.0001522 2.71641e-20 
1045.45 0 -1.04703e-18 0.00525558 -2.37801e-19 1.43364e-05 -0.00147545 -1.48526e-19 -0.000126295 -1.20254e-19 0.000277617 1.16528e-19 0.000452085 5.53661e-20 -4.77965e-19 0.000140686 1.65587e-20 -0.000235351 1.4914e-19 -0.00024702 9.00301e-20 -5.23402e-05 0.000105091 8.72682e-20 4.16609e-05 -1.01407e-20 4.23984e-05 -2.62877e-19 -7.18194e-07 2.14427e-19 -0.000246015 -1.81058e-19 -0.000147309 4.12471e-21 
1045.8 0 -1.04806e-18 0.00526978 -1.98129e-19 1.45364e-06 -0.0013308 -1.12169e-19 -0.000150494 -1.13924e-19 0.000308087 1.36449e-19 0.000452736 5.19469e-20 -5.02158e-19 0.00013853 -2.86612e-22 -0.00022827 1.49349e-19 -0.00023736 1.08407e-19 -4.61534e-05 0.000102256 8.8763e-20 6.57086e-05 -1.81537e-20 4.17639e-05 -2.70587e-19 -2.48726e-07 2.14902e-19 -0.000239705 -1.95191e-19 -0.000144552 -7.94928e-21 
1046.15 0 -1.02825e-18 0.0052784 -1.57365e-19 -7.09174e-06 -0.00119074 -6.21843e-20 -0.000181096 -1.0975e-19 0.000333915 1.54094e-19 0.000443198 4.76745e-20 -5.29487e-19 0.000127916 -7.04906e-21 -0.000224053 1.48988e-19 -0.000221522 1.02696e-19 -4.13392e-05 9.69501e-05 9.67697e-20 9.09014e-05 -2.06277e-20 4.2207e-05 -2.73754e-19 1.53794e-06 2.19162e-19 -0.000228309 -1.90904e-19 -0.000142887 -3.0452e-20 
1046.5 0 -1.00678e-18 0.00528138 -1.25067e-19 -1.43453e-05 -0.00105478 -3.08539e-20 -0.000214556 -8.28721e-20 0.000355505 1.70674e-19 0.000424775 3.86649e-20 -5.4512e-19 0.000110279 -1.59043e-20 -0.000222952 1.55556e-19 -0.000202233 1.03661e-19 -3.74928e-05 9.3379e-05 8.45531e-20 0.000115475 -1.76522e-20 4.51616e-05 -2.88035e-19 3.23251e-06 2.35453e-19 -0.000213242 -2.05256e-19 -0.000137975 -2.67761e-20 
1046.85 0 -9.7548e-19 0.0052802 -1.15479e-19 -2.19575e-05 -0.000915501 3.30081e-21 -0.000243467 -6.56456e-20 0.000373801 1.7419e-19 0.000402321 3.44696e-20 -5.45288e-19 9.09005e-05 -3.37904e-20 -0.000227896 1.55605e-19 -0.000181365 9.84663e-20 -3.71214e-05 9.57467e-05 8.04488e-20 0.000138706 -1.03277e-20 5.1042e-05 -2.8565e-19 6.14741e-06 2.55561e-19 -0.000197228 -2.1386e-19 -0.000128146 -2.01486e-20 
1047.2 0 -9.39044e-19 0.00527736 -1.16923e-19 -2.85438e-05 -0.000771789 2.62645e-20 -0.000263215 -5.60672e-20 0.000390164 1.66396e-19 0.000380989 2.18984e-20 -5.19458e-19 7.42684e-05 -6.08908e-20 -0.000241921 1.39014e-19 -0.000160892 9.29624e-20 -4.13451e-05 0.0001054 8.28797e-20 0.000159642 -9.81296e-21 6.00667e-05 -2.89472e-19 9.50186e-06 2.72942e-19 -0.000181595 -2.18604e-19 -0.000115744 -2.26e-20 
1047.55 0 -8.94933e-19 0.00527176 -1.35649e-19 -3.23184e-05 -0.00062712 4.20669e-20 -0.000273123 -5.68748e-20 0.000402117 1.49525e-19 0.000361522 2.24746e-20 -4.83874e-19 6.04831e-05 -6.65263e-20 -0.000263499 1.16275e-19 -0.000143614 9.2457e-20 -4.78216e-05 0.000117063 8.61461e-20 0.000175619 2.99373e-21 7.27119e-05 -2.95855e-19 1.06245e-05 2.65586e-19 -0.000166525 -2.15015e-19 -0.000101582 -3.24321e-20 
1047.9 0 -8.58422e-19 0.00526299 -1.54045e-19 -3.29411e-05 -0.000482542 6.32023e-20 -0.000275215 -4.82512e-20 0.000406127 1.27985e-19 0.000343288 2.99044e-20 -4.53768e-19 4.6037e-05 -7.52328e-20 -0.000287801 1.05638e-19 -0.000130033 7.60149e-20 -5.45311e-05 0.000124916 8.19867e-20 0.000183255 4.28852e-21 8.84992e-05 -2.81092e-19 9.02413e-06 2.64671e-19 -0.000153236 -2.26108e-19 -8.53752e-05 -4.53218e-20 
1048.25 0 -8.30276e-19 0.00525104 -1.56461e-19 -3.171e-05 -0.000340994 6.52946e-20 -0.000270779 -1.72013e-20 0.000405349 8.9475e-20 0.000327554 3.83976e-20 -4.13384e-19 2.87517e-05 -7.27636e-20 -0.00031188 9.5863e-20 -0.000116311 7.22506e-20 -6.21442e-05 0.000129272 8.95995e-20 0.000183171 2.32096e-21 0.000104858 -2.8673e-19 5.94323e-06 2.42899e-19 -0.000143714 -2.29266e-19 -6.95939e-05 -4.99029e-20 
1048.6 0 -8.10099e-19 0.00523562 -1.53439e-19 -3.12347e-05 -0.00020495 6.10165e-20 -0.000259373 -5.79638e-21 0.000403342 7.58522e-20 0.000314474 3.25939e-20 -3.83274e-19 8.15161e-06 -8.49303e-20 -0.000333849 7.42537e-20 -9.80779e-05 7.24788e-20 -6.97904e-05 0.000131575 8.09131e-20 0.000178889 1.88813e-20 0.000119786 -3.01118e-19 2.06964e-06 2.24883e-19 -0.000138091 -2.40071e-19 -5.62992e-05 -3.71273e-20 
1048.95 0 -8.03615e-19 0.00521738 -1.46728e-19 -3.47328e-05 -7.54011e-05 6.70318e-20 -0.000241743 1.88259e-20 0.000399448 7.18609e-20 0.000300699 1.0319e-20 -3.52172e-19 -1.44229e-05 -9.49587e-20 -0.000350904 4.09001e-20 -7.59226e-05 7.73531e-20 -7.6586e-05 0.000129909 9.08116e-20 0.000173265 2.27442e-20 0.00013272 -3.09259e-19 -2.05589e-06 2.1288e-19 -0.000133611 -2.40171e-19 -4.44237e-05 -1.90377e-20 
1049.3 0 -7.86371e-19 0.0051944 -1.42695e-19 -4.17637e-05 4.99279e-05 6.47653e-20 -0.00022329 5.53231e-20 0.000393013 7.92587e-20 0.00028383 -1.20741e-20 -3.15319e-19 -3.42128e-05 -1.04861e-19 -0.000361033 7.156e-21 -5.34213e-05 7.49666e-20 -8.32768e-05 0.000122204 1.06579e-19 0.000168699 3.15623e-20 0.000143258 -3.41049e-19 -6.91878e-06 1.91314e-19 -0.000126565 -2.13852e-19 -3.38378e-05 -7.35495e-22 
1049.65 0 -7.50993e-19 0.00516564 -1.46326e-19 -4.78588e-05 0.000175786 7.47545e-20 -0.000211467 8.66468e-20 0.000384997 7.25534e-20 0.000264056 -2.9014e-20 -2.82951e-19 -4.66566e-05 -1.0102e-19 -0.000364237 -2.5999e-20 -3.37494e-05 6.58019e-20 -8.70038e-05 0.000109696 1.16834e-19 0.000164742 3.25551e-20 0.000150605 -3.54315e-19 -1.29235e-05 1.76261e-19 -0.000116297 -2.05477e-19 -2.56636e-05 1.07564e-20 
1050 0 -7.10058e-19 0.00513145 -1.5913e-19 -5.03717e-05 0.000302781 8.57274e-20 -0.000207403 1.00847e-19 0.000377042 5.57841e-20 0.000241738 -4.5121e-20 -2.69024e-19 -5.09004e-05 -8.81531e-20 -0.000361583 -6.32597e-20 -2.14729e-05 4.94454e-20 -8.35662e-05 9.61677e-05 1.46444e-19 0.000158257 2.85462e-20 0.000154341 -3.4385e-19 -1.88024e-05 1.6558e-19 -0.000105714 -2.05822e-19 -2.00209e-05 1.53987e-20 
1050.35 0 -6.60939e-19 0.00509119 -1.79778e-19 -5.18233e-05 0.000429287 8.71881e-20 -0.00020696 1.08923e-19 0.00036932 5.03461e-20 0.00021653 -6.39135e-20 -2.52667e-19 -4.94337e-05 -8.81865e-20 -0.000355574 -9.08014e-20 -1.7189e-05 4.15836e-20 -7.27719e-05 8.53198e-05 1.59447e-19 0.000149661 2.51019e-20 0.000155098 -3.30942e-19 -2.30139e-05 1.50779e-19 -9.81575e-05 -2.0655e-19 -1.56639e-05 2.48037e-20 
1050.7 0 -6.08744e-19 0.00504424 -2.00642e-19 -5.55626e-05 0.000555722 9.20892e-20 -0.000205968 1.29612e-19 0.000360456 3.28017e-20 0.000188388 -6.89893e-20 -2.42913e-19 -4.3616e-05 -8.36992e-20 -0.000352091 -1.07055e-19 -1.56166e-05 4.26564e-20 -5.63592e-05 7.85623e-05 1.72665e-19 0.000141601 1.0019e-20 0.000153498 -3.0912e-19 -2.59563e-05 1.32616e-19 -9.62792e-05 -1.95298e-19 -1.2392e-05 2.34908e-20 
1051.05 0 -5.72418e-19 0.00499314 -2.18005e-19 -6.20614e-05 0.000682981 1.13765e-19 -0.000202787 1.56371e-19 0.000350178 2.05756e-21 0.000157472 -7.21023e-20 -2.29554e-19 -3.3307e-05 -8.52676e-20 -0.000352111 -1.17841e-19 -1.28631e-05 5.0838e-20 -3.60101e-05 7.28116e-05 1.60635e-19 0.000134102 1.00815e-20 0.000150594 -2.88395e-19 -2.8684e-05 1.26226e-19 -9.96515e-05 -1.9311e-19 -1.0423e-05 3.9697e-20 
1051.4 0 -5.3798e-19 0.0049418 -2.3978e-19 -7.09157e-05 0.000806294 1.61086e-19 -0.000198291 1.74923e-19 0.000339451 -1.79942e-20 0.000121812 -7.76494e-20 -2.26575e-19 -1.74856e-05 -8.00992e-20 -0.000354318 -1.16919e-19 -9.99243e-06 5.50672e-20 -1.33228e-05 6.47217e-05 1.57439e-19 0.000125917 1.95382e-20 0.000147143 -2.52513e-19 -3.2773e-05 1.21299e-19 -0.000104686 -2.03844e-19 -6.62867e-06 5.01257e-20 
1051.75 0 -5.00598e-19 0.0048881 -2.47125e-19 -8.10218e-05 0.000922212 2.16217e-19 -0.000194793 1.82189e-19 0.000327757 -3.43351e-20 8.01493e-05 -8.51089e-20 -2.39788e-19 2.71486e-06 -7.62186e-20 -0.000360366 -1.27035e-19 -7.10834e-06 5.89011e-20 9.88156e-06 5.51381e-05 1.52462e-19 0.000118546 1.31274e-20 0.000142674 -2.30987e-19 -3.71741e-05 1.12259e-19 -0.000108999 -2.14032e-19 2.55855e-08 7.27272e-20 
1052.1 0 -4.61699e-19 0.00482873 -2.50491e-19 -9.24362e-05 0.00103513 2.56131e-19 -0.000192546 1.90966e-19 0.000314648 -4.25586e-20 3.60059e-05 -8.6305e-20 -2.46109e-19 2.32849e-05 -6.4979e-20 -0.000371 -1.35668e-19 -1.89296e-06 5.47055e-20 2.7455e-05 4.58139e-05 1.45201e-19 0.00011305 9.48583e-21 0.000135116 -2.02437e-19 -3.77236e-05 9.51731e-20 -0.000114024 -2.40638e-19 7.86495e-06 8.01655e-20 
1052.45 0 -4.39823e-19 0.00476494 -2.60383e-19 -0.000105629 0.00114825 2.87662e-19 -0.000189938 2.14291e-19 0.00030243 -5.22879e-20 -5.65056e-06 -8.73657e-20 -2.40109e-19 4.13793e-05 -7.27966e-20 -0.000385661 -1.36351e-19 6.12199e-06 5.18536e-20 3.59088e-05 3.76407e-05 1.4947e-19 0.000108039 1.99052e-21 0.00012302 -1.76049e-19 -3.37681e-05 6.5557e-20 -0.000119591 -2.69525e-19 1.75427e-05 8.46249e-20 
1052.8 0 -4.26149e-19 0.00470097 -2.55621e-19 -0.000120147 0.00126101 2.98181e-19 -0.000187556 2.41231e-19 0.000292637 -7.59729e-20 -4.24155e-05 -9.53486e-20 -2.29972e-19 5.57245e-05 -7.17838e-20 -0.000404007 -1.55435e-19 1.59258e-05 4.15887e-20 4.02847e-05 3.18191e-05 1.65503e-19 0.000101869 -9.89593e-21 0.000107802 -1.56321e-19 -2.71042e-05 4.65404e-20 -0.000122114 -2.85814e-19 3.01903e-05 8.38589e-20 
1053.15 0 -4.17596e-19 0.00464007 -2.40784e-19 -0.000135243 0.00137017 3.00196e-19 -0.000186219 2.56823e-19 0.00028403 -9.53846e-20 -7.57072e-05 -1.18635e-19 -2.26265e-19 6.59012e-05 -7.59979e-20 -0.000425078 -1.69267e-19 2.67251e-05 3.89423e-20 4.56291e-05 3.06231e-05 1.69351e-19 9.41269e-05 -4.53169e-20 9.1947e-05 -1.47026e-19 -1.99307e-05 3.5668e-20 -0.000119983 -2.92638e-19 4.57307e-05 8.44028e-20 
1053.5 0 -4.14337e-19 0.00458054 -2.23748e-19 -0.000150446 0.00147421 3.14018e-19 -0.000182652 2.52751e-19 0.000275053 -1.01565e-19 -0.000107196 -1.54288e-19 -2.37621e-19 7.05969e-05 -6.31991e-20 -0.000446674 -1.70476e-19 3.97701e-05 3.03948e-20 5.12729e-05 3.47124e-05 1.51887e-19 8.57148e-05 -7.34377e-20 7.59119e-05 -1.41653e-19 -1.57761e-05 1.95817e-20 -0.000115015 -2.91707e-19 6.24012e-05 9.97036e-20 
1053.85 0 -4.29849e-19 0.00451864 -2.19919e-19 -0.00016488 0.0015765 3.53643e-19 -0.000174652 2.43518e-19 0.000262812 -8.30411e-20 -0.000138854 -1.84693e-19 -2.56538e-19 6.87924e-05 -6.07413e-20 -0.000463089 -1.57444e-19 5.53755e-05 1.5241e-20 5.32938e-05 4.09324e-05 1.2705e-19 7.85509e-05 -9.5654e-20 5.95937e-05 -1.46572e-19 -1.72843e-05 7.67161e-21 -0.000109234 -2.6841e-19 7.70157e-05 1.01442e-19 
1054.2 0 -4.39228e-19 0.00445413 -2.32219e-19 -0.000177444 0.00168311 3.85155e-19 -0.000163632 2.46957e-19 0.000245019 -7.07904e-20 -0.000172831 -2.0721e-19 -2.50504e-19 6.16027e-05 -5.93559e-20 -0.000470716 -1.49969e-19 6.97538e-05 5.7233e-21 4.84867e-05 4.50429e-05 1.07807e-19 7.12483e-05 -1.10883e-19 4.48534e-05 -1.40597e-19 -2.35882e-05 3.98344e-21 -0.0001051 -2.55102e-19 8.68467e-05 1.09551e-19 
1054.55 0 -4.43535e-19 0.00438898 -2.40501e-19 -0.000186312 0.00179653 4.13947e-19 -0.000150503 2.63865e-19 0.000224892 -5.35675e-20 -0.000208579 -2.24239e-19 -2.52343e-19 5.43649e-05 -3.47773e-20 -0.000471995 -1.4008e-19 7.76829e-05 -6.28213e-22 3.49494e-05 4.7301e-05 8.06422e-20 6.32173e-05 -1.16476e-19 3.24678e-05 -1.21374e-19 -2.97221e-05 -1.11957e-20 -0.000103046 -2.25744e-19 9.19356e-05 1.0803e-19 
1054.9 0 -4.43286e-19 0.00432253 -2.5367e-19 -0.000189017 0.00191562 4.51426e-19 -0.000136263 2.64374e-19 0.000205588 -2.85449e-20 -0.000241905 -2.24161e-19 -2.61417e-19 5.35559e-05 -5.55076e-21 -0.000473178 -1.38103e-19 7.76569e-05 -1.17997e-20 1.24951e-05 4.9358e-05 5.29998e-20 5.74624e-05 -1.37206e-19 2.15862e-05 -9.86038e-20 -3.0942e-05 -2.29848e-20 -0.000102086 -2.10152e-19 9.55933e-05 9.15512e-20 
1055.25 0 -4.42512e-19 0.0042541 -2.55809e-19 -0.000186021 0.00203884 4.84556e-19 -0.000121971 2.63562e-19 0.000185973 -3.55937e-21 -0.000265623 -2.23129e-19 -2.61753e-19 6.03823e-05 1.83272e-20 -0.000479283 -1.26273e-19 7.24282e-05 -2.76883e-20 -1.62989e-05 5.10042e-05 2.49032e-22 5.39999e-05 -1.50971e-19 1.27319e-05 -7.57228e-20 -2.63409e-05 -3.14331e-20 -0.000102945 -2.18613e-19 9.92244e-05 5.38704e-20 
1055.6 0 -4.52576e-19 0.00418378 -2.46662e-19 -0.000180992 0.00216144 5.2477e-19 -0.000109815 2.59106e-19 0.000162943 1.42239e-20 -0.000276361 -2.16481e-19 -2.48567e-19 7.13861e-05 3.31814e-20 -0.000487689 -1.45698e-19 6.6344e-05 -3.45011e-20 -4.67384e-05 5.26527e-05 -5.67214e-20 5.12467e-05 -1.65471e-19 5.16491e-06 -6.45825e-20 -1.8385e-05 -1.7855e-20 -0.000105894 -2.25827e-19 0.000102781 7.56441e-21 
1055.95 0 -4.60213e-19 0.00410929 -2.33154e-19 -0.000176736 0.00227824 5.66152e-19 -0.000102051 2.54936e-19 0.000138273 4.3314e-20 -0.00027693 -2.08426e-19 -2.38645e-19 8.48087e-05 4.07167e-20 -0.00049116 -1.73253e-19 6.21791e-05 -3.14738e-20 -7.55585e-05 5.44055e-05 -8.38528e-20 5.00353e-05 -1.82505e-19 -2.75832e-06 -5.46003e-20 -8.3859e-06 -1.5997e-20 -0.000108502 -2.25889e-19 0.000107148 -4.23381e-20 
1056.3 0 -4.70479e-19 0.00402813 -2.13046e-19 -0.000172813 0.0023864 6.04123e-19 -9.84075e-05 2.44569e-19 0.000116861 6.20857e-20 -0.000273092 -1.91004e-19 -2.22054e-19 0.000101543 4.92484e-20 -0.000484562 -1.98138e-19 6.06431e-05 -3.07027e-20 -0.000102381 5.59885e-05 -1.09573e-19 5.37649e-05 -1.71729e-19 -9.70532e-06 -4.66877e-20 3.82607e-06 8.03748e-21 -0.000107602 -2.26403e-19 0.000111834 -9.14153e-20 
1056.65 0 -4.60829e-19 0.00393818 -2.01265e-19 -0.00016712 0.00248647 6.25503e-19 -9.84165e-05 2.27751e-19 0.00010145 8.36286e-20 -0.000268905 -1.74503e-19 -2.09798e-19 0.000122677 5.74107e-20 -0.000467987 -1.94275e-19 6.17716e-05 -3.24194e-20 -0.000128519 5.77641e-05 -1.3714e-19 6.34076e-05 -1.54097e-19 -1.41891e-05 -3.37696e-20 1.72615e-05 3.33007e-20 -0.000101365 -2.27027e-19 0.000116733 -1.2195e-19 
1057 0 -4.38653e-19 0.00383996 -2.03856e-19 -0.000159468 0.00258286 6.53561e-19 -0.000101575 2.11414e-19 9.20778e-05 1.02811e-19 -0.000263178 -1.70277e-19 -1.91222e-19 0.000148033 4.93229e-20 -0.000443295 -1.87264e-19 6.83155e-05 -2.57314e-20 -0.000155498 5.98142e-05 -1.50608e-19 7.88467e-05 -1.17057e-19 -1.62581e-05 -3.48957e-20 2.88975e-05 3.84e-20 -8.98558e-05 -2.32462e-19 0.000122674 -1.30941e-19 
1057.35 0 -4.33576e-19 0.00374003 -2.25501e-19 -0.000152009 0.00267969 6.76855e-19 -0.00010825 2.04204e-19 8.58584e-05 9.6458e-20 -0.000253239 -1.5442e-19 -1.89889e-19 0.000176545 4.08818e-20 -0.000409742 -1.87398e-19 8.31678e-05 -2.06001e-20 -0.000182334 6.06106e-05 -1.52844e-19 9.82534e-05 -8.22139e-20 -1.62679e-05 -2.91061e-20 3.78377e-05 5.25129e-20 -7.52563e-05 -2.2722e-19 0.000129889 -1.14781e-19 
1057.7 0 -4.3959e-19 0.00364482 -2.43358e-19 -0.000145682 0.00277499 6.7733e-19 -0.000119352 2.07663e-19 8.2424e-05 7.20098e-20 -0.000239245 -1.35096e-19 -1.83913e-19 0.000207058 3.79122e-20 -0.000367005 -1.92139e-19 0.000106283 -2.18515e-20 -0.000204023 5.80493e-05 -1.37574e-19 0.000118513 -6.76426e-20 -1.38383e-05 -2.91055e-20 4.60937e-05 5.40477e-20 -5.87776e-05 -2.08826e-19 0.000138259 -9.35635e-20 
1058.05 0 -4.41631e-19 0.00355335 -2.43573e-19 -0.00014027 0.00286465 6.79226e-19 -0.000132868 2.16313e-19 8.25112e-05 6.54569e-20 -0.000225108 -1.27342e-19 -1.73454e-19 0.000236187 3.28235e-20 -0.000317674 -1.75238e-19 0.000133938 -2.60039e-20 -0.000219102 5.51245e-05 -1.33431e-19 0.000138308 -3.82079e-20 -7.64295e-06 -3.28665e-20 5.61315e-05 4.65203e-20 -4.0408e-05 -2.02505e-19 0.000147802 -7.2694e-20 
1058.4 0 -4.42787e-19 0.00346313 -2.54845e-19 -0.000136403 0.00294796 6.80896e-19 -0.000147888 2.21996e-19 8.50458e-05 7.93132e-20 -0.000215662 -1.36921e-19 -1.43812e-19 0.000259565 3.64255e-20 -0.000266625 -1.61706e-19 0.000160061 -3.07034e-20 -0.000231589 5.67943e-05 -1.46585e-19 0.00015619 -2.14412e-20 2.53475e-06 -3.57263e-20 6.94577e-05 5.82781e-20 -2.11815e-05 -1.9907e-19 0.000158657 -6.14043e-20 
1058.75 0 -4.45459e-19 0.00337309 -2.56476e-19 -0.000132999 0.00302588 6.96979e-19 -0.000162302 2.20537e-19 8.94033e-05 9.26968e-20 -0.000211649 -1.33863e-19 -1.17486e-19 0.000278062 4.25425e-20 -0.000218175 -1.34282e-19 0.000178746 -1.74643e-20 -0.000241709 6.34892e-05 -1.60012e-19 0.000171635 -6.55009e-21 1.41732e-05 -3.43936e-20 8.55615e-05 7.0131e-20 -4.09542e-06 -1.79276e-19 0.0001706 -5.54118e-20 
1059.1 0 -4.44766e-19 0.00328338 -2.55525e-19 -0.000127384 0.00310092 7.22945e-19 -0.000171282 2.35596e-19 9.31997e-05 1.09472e-19 -0.000210285 -1.22539e-19 -1.05319e-19 0.000293734 5.88323e-20 -0.000172236 -1.10048e-19 0.000186881 -6.72701e-21 -0.000245696 7.30362e-05 -1.88797e-19 0.000187185 1.45923e-20 2.63135e-05 -4.48371e-20 0.000103894 7.97037e-20 9.28093e-06 -1.73581e-19 0.000181749 -4.43778e-20 
1059.45 0 -4.42562e-19 0.00319534 -2.43175e-19 -0.000120488 0.00317246 7.52118e-19 -0.000173676 2.4704e-19 9.49999e-05 1.02743e-19 -0.000210803 -1.02101e-19 -1.12292e-19 0.000306087 7.45759e-20 -0.000124049 -9.87361e-20 0.000188958 4.82538e-21 -0.000243059 8.40437e-05 -2.03065e-19 0.000203825 3.04389e-20 4.13249e-05 -6.7339e-20 0.000122281 8.08374e-20 1.83548e-05 -1.71499e-19 0.000188671 -1.7258e-20 
1059.8 0 -4.41795e-19 0.00310919 -2.55001e-19 -0.000114553 0.00323963 7.73847e-19 -0.000173016 2.49851e-19 9.83787e-05 7.06955e-20 -0.00021296 -7.87649e-20 -1.29246e-19 0.000316744 9.49624e-20 -7.05483e-05 -8.86154e-20 0.000190006 1.51418e-20 -0.000234274 9.71027e-05 -2.2729e-19 0.000220361 4.14048e-20 6.01679e-05 -7.16016e-20 0.000136234 7.16719e-20 1.97862e-05 -1.87165e-19 0.000191341 7.4161e-21 
1060.15 0 -4.45382e-19 0.00302406 -2.67125e-19 -0.000109131 0.00330504 7.90501e-19 -0.000171204 2.55115e-19 0.000105892 6.55858e-20 -0.00021214 -5.8167e-20 -1.62241e-19 0.000327396 1.0482e-19 -1.20021e-05 -8.13354e-20 0.000191341 2.42877e-20 -0.000217425 0.000110843 -2.33262e-19 0.000234988 3.98966e-20 8.10778e-05 -6.33748e-20 0.000144751 6.84627e-20 1.43457e-05 -1.96755e-19 0.000191167 2.01939e-20 
1060.5 0 -4.48639e-19 0.00293781 -2.75524e-19 -0.000102461 0.00337352 8.00707e-19 -0.000166152 2.65666e-19 0.000113952 7.01706e-20 -0.000203187 -5.03402e-20 -1.9913e-19 0.000336276 1.11085e-19 4.9751e-05 -7.83009e-20 0.000196122 3.34749e-20 -0.000194475 0.000123342 -2.33118e-19 0.000245301 3.80111e-20 0.000101611 -5.25865e-20 0.000151489 5.96545e-20 7.66355e-06 -2.02511e-19 0.000188101 2.62433e-20 
1060.85 0 -4.27178e-19 0.00284972 -2.73747e-19 -9.50802e-05 0.00344793 8.00488e-19 -0.000157464 2.82855e-19 0.000115348 4.97965e-20 -0.000188505 -4.37138e-20 -2.12581e-19 0.00034036 1.32996e-19 0.000107694 -7.94946e-20 0.000204803 5.08465e-20 -0.000167897 0.000135012 -2.11614e-19 0.000249794 4.32496e-20 0.000118885 -3.94808e-20 0.000156093 4.99063e-20 1.25175e-06 -1.97156e-19 0.000182768 3.57049e-20 
1061.2 0 -3.98595e-19 0.00276053 -2.72103e-19 -8.92508e-05 0.00352552 8.03494e-19 -0.000146324 3.04224e-19 0.000106125 2.65282e-20 -0.000173641 -2.86761e-20 -2.26206e-19 0.00033709 1.341e-19 0.000152358 -8.31394e-20 0.000211965 5.9257e-20 -0.000137142 0.000146389 -1.94948e-19 0.000251643 4.2907e-20 0.000130232 -1.47518e-20 0.000155455 5.06723e-20 -5.90494e-06 -1.93777e-19 0.000176794 5.07961e-20 
1061.55 0 -3.50233e-19 0.00267003 -2.76333e-19 -8.63914e-05 0.00359966 8.24988e-19 -0.000133772 3.16175e-19 8.54511e-05 3.17856e-20 -0.000160292 -6.13299e-21 -2.23196e-19 0.000323789 1.33488e-19 0.000180351 -7.52346e-20 0.000215533 7.27596e-20 -0.000104781 0.000156574 -1.82468e-19 0.000256434 3.27353e-20 0.000135961 -1.60701e-20 0.00015127 6.54586e-20 -1.18154e-05 -1.84684e-19 0.000171109 6.92276e-20 
1061.9 0 -3.10373e-19 0.00257684 -2.73225e-19 -8.61583e-05 0.00366708 8.43907e-19 -0.000125478 3.29347e-19 5.83948e-05 1.59712e-20 -0.000149629 1.81448e-20 -2.10878e-19 0.000301157 1.12196e-19 0.000193272 -5.15501e-20 0.000217704 9.19718e-20 -7.39972e-05 0.000164592 -1.46255e-19 0.000263465 3.18387e-20 0.000137542 -2.92797e-20 0.000147331 7.9214e-20 -1.62099e-05 -1.83559e-19 0.000167783 7.32981e-20 
1062.25 0 -2.81917e-19 0.00248162 -2.65875e-19 -8.66966e-05 0.00372996 8.66729e-19 -0.000125869 3.39631e-19 3.73577e-05 1.74452e-20 -0.000143588 1.05919e-20 -1.96311e-19 0.000272769 9.67771e-20 0.000191211 -4.28122e-20 0.000217505 1.06394e-19 -4.57972e-05 0.000170168 -9.8238e-20 0.000269578 3.7035e-20 0.000136407 -4.15378e-20 0.000144641 9.31947e-20 -2.15168e-05 -1.85467e-19 0.000170886 6.05186e-20 
1062.6 0 -2.60319e-19 0.00238444 -2.51763e-19 -8.66847e-05 0.00379037 8.83977e-19 -0.000131094 3.33148e-19 3.11943e-05 9.35359e-21 -0.00014146 -7.95751e-21 -1.85957e-19 0.000239703 8.88925e-20 0.000175163 -1.62391e-20 0.000212916 1.10316e-19 -2.01181e-05 0.000173676 -4.93548e-20 0.000276013 5.41816e-20 0.000136247 -4.99772e-20 0.000141219 1.14182e-19 -2.79431e-05 -1.98999e-19 0.000181535 4.81596e-20 
1062.95 0 -2.29821e-19 0.00228393 -2.43314e-19 -8.7136e-05 0.00384926 8.87505e-19 -0.000138431 2.9817e-19 3.68143e-05 4.61244e-21 -0.000140796 -3.41613e-20 -1.61136e-19 0.000201568 7.49367e-20 0.00014787 -1.4285e-20 0.000204367 1.0514e-19 3.64789e-06 0.000173944 -3.36462e-20 0.000283536 6.6096e-20 0.000138973 -4.99052e-20 0.0001375 1.38279e-19 -3.32561e-05 -1.9251e-19 0.000197713 5.82426e-20 
1063.3 0 -1.87692e-19 0.00218007 -2.31973e-19 -8.98278e-05 0.00390524 8.84864e-19 -0.000148637 2.58897e-19 4.70648e-05 9.63625e-21 -0.000138896 -5.03613e-20 -1.44766e-19 0.000160237 4.86637e-20 0.000114265 -1.21566e-20 0.000194791 1.01297e-19 2.60985e-05 0.000167938 -1.47856e-20 0.000290189 5.75877e-20 0.000140138 -4.70164e-20 0.000135419 1.48066e-19 -3.65261e-05 -1.87184e-19 0.000217477 6.80878e-20 
1063.65 0 -1.32618e-19 0.00207444 -2.16332e-19 -9.48874e-05 0.00395746 8.74025e-19 -0.000160048 2.32011e-19 5.68294e-05 2.70228e-20 -0.000133512 -5.71275e-20 -1.29184e-19 0.000120584 3.09972e-20 8.11125e-05 -2.44234e-20 0.000185015 7.93055e-20 4.86447e-05 0.000157192 1.25351e-20 0.000295513 5.94469e-20 0.000136487 -5.06981e-20 0.000136047 1.62707e-19 -3.85164e-05 -1.69195e-19 0.000238876 8.0575e-20 
1064 0 -1.09498e-19 0.00196914 -2.1524e-19 -9.8508e-05 0.00400523 8.67317e-19 -0.000172586 2.05564e-19 6.24997e-05 4.98404e-20 -0.000124811 -5.98187e-20 -1.0505e-19 8.59264e-05 1.3405e-20 5.13474e-05 -2.35887e-20 0.000174147 6.91967e-20 6.85135e-05 0.000146841 2.42006e-20 0.000299079 8.32337e-20 0.000129302 -4.8758e-20 0.000137228 1.5539e-19 -3.92479e-05 -1.83163e-19 0.000259151 1.03878e-19 
1064.35 0 -9.09691e-20 0.00186419 -2.1469e-19 -9.73683e-05 0.00404486 8.74063e-19 -0.000186561 1.96662e-19 6.49527e-05 6.74589e-20 -0.000111894 -5.19088e-20 -8.34978e-20 5.38622e-05 -4.96726e-21 2.54492e-05 -8.8611e-21 0.00016494 6.80264e-20 8.13008e-05 0.000137334 3.15267e-20 0.000300444 9.46646e-20 0.000120548 -4.6581e-20 0.00013567 1.70338e-19 -3.97427e-05 -2.01313e-19 0.000275481 1.27936e-19 
1064.7 0 -6.18165e-20 0.00175971 -2.19729e-19 -9.13928e-05 0.00407348 8.97006e-19 -0.000198471 1.83532e-19 6.56178e-05 8.85557e-20 -9.27404e-05 -4.40209e-20 -7.06574e-20 1.98055e-05 -4.00676e-20 4.45967e-06 -2.96042e-21 0.000157825 5.2035e-20 8.5418e-05 0.000127369 3.36731e-20 0.00030075 1.06069e-19 0.000111572 -5.07982e-20 0.000133637 1.82109e-19 -4.15358e-05 -2.1172e-19 0.000288149 1.37569e-19 
1065.05 0 -3.69373e-20 0.00165714 -2.17411e-19 -8.24227e-05 0.00409138 9.05466e-19 -0.000209534 1.80475e-19 6.34109e-05 1.12253e-19 -6.83711e-05 -2.9701e-20 -6.65502e-20 -1.76414e-05 -7.14487e-20 -1.26095e-05 -7.93784e-21 0.00015158 5.17786e-20 8.30866e-05 0.000118321 3.9784e-20 0.000301122 1.1861e-19 0.000102782 -5.03211e-20 0.000134671 1.82974e-19 -4.35647e-05 -2.02659e-19 0.000298003 1.29683e-19 
1065.4 0 -3.2118e-20 0.00155717 -2.22963e-19 -7.22293e-05 0.00410138 8.99976e-19 -0.000223289 1.73665e-19 5.83934e-05 1.391e-19 -4.44397e-05 -2.85045e-20 -4.74568e-20 -5.63198e-05 -8.20876e-20 -2.83345e-05 -6.31867e-21 0.000148904 5.65772e-20 7.98582e-05 0.000112044 5.52411e-20 0.000299899 1.359e-19 9.29213e-05 -7.02299e-20 0.000139599 1.6974e-19 -4.50247e-05 -1.78607e-19 0.000304302 1.28008e-19 
1065.75 0 -2.92181e-20 0.00145998 -2.07949e-19 -6.31484e-05 0.0041042 9.02618e-19 -0.000236545 1.81905e-19 5.0981e-05 1.71292e-19 -2.76427e-05 -2.14045e-20 -3.36262e-20 -9.35959e-05 -8.09212e-20 -4.42854e-05 -1.91036e-20 0.000151449 7.21638e-20 7.82165e-05 0.00011029 6.82572e-20 0.000293207 1.48761e-19 8.12016e-05 -8.12577e-20 0.000147042 1.58727e-19 -4.64366e-05 -1.53238e-19 0.000308279 1.35951e-19 
1066.1 0 -2.25359e-20 0.00136354 -1.85025e-19 -5.709e-05 0.00410045 9.10003e-19 -0.000244701 1.76696e-19 4.05031e-05 1.79224e-19 -1.95077e-05 -1.44932e-20 -1.6553e-20 -0.000126676 -6.91479e-20 -6.04988e-05 -3.38399e-20 0.000157024 7.43715e-20 7.6842e-05 0.000113716 7.26224e-20 0.000278922 1.63432e-19 6.85662e-05 -9.87209e-20 0.00015291 1.61453e-19 -4.57469e-05 -1.16949e-19 0.000311328 1.30741e-19 
1066.45 0 -2.87053e-20 0.00126542 -1.56942e-19 -5.2785e-05 0.00409063 9.05134e-19 -0.000249337 1.6919e-19 2.63406e-05 1.79749e-19 -1.64804e-05 -9.66832e-21 -6.10722e-24 -0.000154065 -5.29516e-20 -7.51519e-05 -6.95982e-20 0.000164808 8.76006e-20 7.35204e-05 0.000118526 6.63817e-20 0.000258758 1.6704e-19 5.55954e-05 -1.19686e-19 0.000155065 1.58204e-19 -4.1214e-05 -8.19566e-20 0.00031194 1.25418e-19 
1066.8 0 -4.30641e-20 0.00116399 -1.394e-19 -5.0344e-05 0.00407319 9.01483e-19 -0.000255 1.61379e-19 8.19424e-06 1.85395e-19 -1.66473e-05 1.30936e-20 5.5125e-21 -0.000176626 -3.74959e-20 -8.68441e-05 -9.84783e-20 0.000174639 1.14538e-19 6.79231e-05 0.000120572 4.9069e-20 0.000236548 1.64053e-19 4.23298e-05 -1.40026e-19 0.000155766 1.86049e-19 -3.49326e-05 -5.73174e-20 0.000310308 1.14983e-19 
1067.15 0 -5.31637e-20 0.00105852 -1.18478e-19 -5.0615e-05 0.00404914 9.01787e-19 -0.000264166 1.45169e-19 -1.42375e-05 1.89223e-19 -2.06657e-05 4.72055e-20 7.83632e-21 -0.000197412 -1.91589e-20 -9.78798e-05 -1.23983e-19 0.000183887 1.19927e-19 6.33819e-05 0.000120334 4.92066e-20 0.000216286 1.61028e-19 2.65736e-05 -1.50172e-19 0.000155153 2.07258e-19 -2.72705e-05 -5.09152e-20 0.000309153 1.12154e-19 
1067.5 0 -4.25002e-20 0.000948644 -8.91852e-20 -5.23179e-05 0.00402344 9.11237e-19 -0.000276678 1.3039e-19 -3.9012e-05 1.95378e-19 -2.95262e-05 8.00803e-20 1.81899e-20 -0.000219553 -6.66553e-21 -0.000110331 -1.32871e-19 0.000189252 1.11878e-19 6.27145e-05 0.000120423 3.86629e-20 0.000197529 1.52081e-19 8.56547e-06 -1.58536e-19 0.000151302 2.26106e-19 -1.56654e-05 -4.02824e-20 0.00030982 1.10271e-19 
1067.85 0 -2.46467e-20 0.000835269 -6.23714e-20 -5.47536e-05 0.00399861 9.15672e-19 -0.000291005 1.18872e-19 -6.33534e-05 2.00918e-19 -4.38324e-05 9.42129e-20 3.5928e-20 -0.000242032 2.84206e-21 -0.000121726 -1.39796e-19 0.000189237 1.2196e-19 6.51084e-05 0.000122048 3.36779e-20 0.000179114 1.50188e-19 -6.81947e-06 -1.69873e-19 0.00014334 2.3234e-19 -2.19648e-07 -2.9257e-20 0.000312332 1.04517e-19 
1068.2 0 -2.92598e-21 0.000719908 -4.19673e-20 -5.92831e-05 0.00397345 9.15857e-19 -0.000307369 1.21441e-19 -8.89924e-05 2.08106e-19 -5.94868e-05 1.01747e-19 4.48097e-20 -0.000263729 -6.20517e-24 -0.000123792 -1.56586e-19 0.000183982 1.18657e-19 6.87209e-05 0.000125211 3.82305e-20 0.000161401 1.39582e-19 -1.58206e-05 -1.77803e-19 0.000130675 2.407e-19 1.64901e-05 -2.62404e-20 0.000313828 1.01245e-19 
1068.55 0 1.87757e-20 0.000604903 -2.69014e-20 -6.84397e-05 0.003948 9.28422e-19 -0.000324647 1.1629e-19 -0.000116043 2.15549e-19 -6.87834e-05 9.62138e-20 5.32198e-20 -0.00028692 -1.50127e-20 -0.000109524 -1.68381e-19 0.000174917 1.17147e-19 7.438e-05 0.000127504 3.66768e-20 0.000143884 1.00387e-19 -1.79449e-05 -1.68837e-19 0.000113202 2.66654e-19 3.34135e-05 -3.25792e-20 0.000311552 9.71908e-20 
1068.9 0 3.94495e-20 0.000491371 -2.51059e-20 -8.14879e-05 0.00392139 9.25901e-19 -0.000338686 9.30453e-20 -0.000142459 2.42454e-19 -6.84156e-05 9.33343e-20 5.72548e-20 -0.00031143 -2.87799e-20 -8.19744e-05 -1.58113e-19 0.000164284 1.14932e-19 8.36913e-05 0.000128271 3.61801e-20 0.000126406 6.52536e-20 -1.47532e-05 -1.46363e-19 9.12299e-05 2.87046e-19 4.99533e-05 -3.48135e-20 0.000303705 8.98339e-20 
1069.25 0 6.89175e-20 0.000376882 -1.89244e-20 -9.46773e-05 0.00389305 9.30733e-19 -0.00034851 7.60981e-20 -0.000170301 2.59752e-19 -6.10828e-05 8.62086e-20 6.75548e-20 -0.000334984 -1.60299e-20 -4.70339e-05 -1.38023e-19 0.000153871 1.0227e-19 9.85092e-05 0.000128941 5.28323e-20 0.000108902 1.8005e-20 -7.93594e-06 -1.18353e-19 6.48601e-05 2.84436e-19 6.45028e-05 -3.09789e-20 0.000290375 1.20763e-19 
1069.6 0 9.76815e-20 0.000260991 -2.23059e-20 -0.000106005 0.00386415 9.49878e-19 -0.000356762 7.16778e-20 -0.000200435 2.74196e-19 -5.09461e-05 6.71418e-20 8.42315e-20 -0.000357754 -2.39781e-20 -8.62682e-06 -1.14936e-19 0.000140775 1.05233e-19 0.000119896 0.000128577 7.43905e-20 9.11927e-05 -1.94335e-20 3.48478e-06 -9.79427e-20 3.56944e-05 2.84723e-19 7.72817e-05 -1.68371e-20 0.000273354 1.39404e-19 
1069.95 0 1.23234e-19 0.000145534 -1.93123e-20 -0.000114821 0.00383353 9.62382e-19 -0.000363299 7.23999e-20 -0.000228246 2.74813e-19 -3.87205e-05 4.00464e-20 8.86881e-20 -0.000380756 -2.74943e-20 2.77855e-05 -9.84343e-20 0.000125948 1.09903e-19 0.000145254 0.000128128 1.02329e-19 7.50674e-05 -3.4637e-20 2.08096e-05 -7.11435e-20 6.34027e-06 2.99793e-19 9.10082e-05 -1.68823e-20 0.000253119 1.62225e-19 
1070.3 0 1.51533e-19 3.24173e-05 -7.93047e-21 -0.000120874 0.00379941 9.68615e-19 -0.000364829 7.65305e-20 -0.000250426 2.68626e-19 -2.16845e-05 1.92097e-20 9.13457e-20 -0.000401776 -2.32702e-20 5.77457e-05 -9.33916e-20 0.000116315 1.17656e-19 0.000170487 0.000130259 1.20555e-19 6.2524e-05 -3.50777e-20 4.09119e-05 -5.56847e-20 -2.20551e-05 3.09156e-19 0.000104647 9.05443e-21 0.000229925 1.79175e-19 
1070.65 0 1.63333e-19 -7.67318e-05 -9.81647e-21 -0.000123897 0.00375875 9.7671e-19 -0.000360589 7.74775e-20 -0.000267577 2.51403e-19 2.64914e-06 -2.69125e-20 9.88094e-20 -0.000416898 -1.46267e-20 8.03374e-05 -9.28304e-20 0.000115005 1.16554e-19 0.000190466 0.000134985 1.36456e-19 5.22696e-05 -3.19864e-20 5.76685e-05 -4.55489e-20 -4.86258e-05 3.06755e-19 0.000114535 2.90371e-20 0.000207147 2.04818e-19 
1071 0 1.85792e-19 -0.00018176 -1.85798e-21 -0.000123602 0.00371025 9.78741e-19 -0.00035266 7.7744e-20 -0.000281359 2.4578e-19 3.02063e-05 -6.31348e-20 9.4712e-20 -0.00042437 -3.91323e-21 9.56445e-05 -8.05468e-20 0.000120896 1.08451e-19 0.000201799 0.000139385 1.48168e-19 4.34151e-05 -2.16735e-20 6.80068e-05 -3.93418e-20 -7.17136e-05 3.03934e-19 0.000119356 4.05771e-20 0.000188482 2.10968e-19 
1071.35 0 2.14766e-19 -0.000281537 5.35207e-21 -0.000120322 0.00365483 9.78127e-19 -0.000345075 8.57739e-20 -0.000293781 2.42638e-19 5.14934e-05 -8.34084e-20 8.46041e-20 -0.000425019 9.92388e-21 0.000105547 -8.16506e-20 0.00013145 9.67404e-20 0.00020897 0.000141344 1.42326e-19 3.71305e-05 -1.43652e-20 7.21841e-05 -3.60362e-20 -9.07186e-05 2.97225e-19 0.000121071 4.4147e-20 0.000176307 2.02872e-19 
1071.7 0 2.42024e-19 -0.000376138 1.87461e-20 -0.000115107 0.00359544 9.71729e-19 -0.000341307 1.04215e-19 -0.000302299 2.57545e-19 6.35447e-05 -9.08807e-20 7.15628e-20 -0.000421674 1.5271e-20 0.000110827 -7.80735e-20 0.00014289 7.35105e-20 0.000220842 0.000141805 1.3879e-19 3.58351e-05 -9.22599e-21 7.27082e-05 -1.83363e-20 -0.000106131 2.87516e-19 0.000122161 6.16814e-20 0.000169496 1.92703e-19 
1072.05 0 2.62902e-19 -0.000466929 4.80648e-20 -0.000109406 0.00354039 9.66043e-19 -0.000340271 1.17994e-19 -0.00030028 2.62613e-19 7.17854e-05 -1.03835e-19 7.09979e-20 -0.000416829 2.57123e-20 0.000110828 -7.20416e-20 0.000152729 2.86929e-20 0.000239316 0.000141539 1.17619e-19 4.11275e-05 -2.05163e-21 7.138e-05 -2.90162e-21 -0.000119252 2.91312e-19 0.000123289 7.39765e-20 0.000165946 1.71509e-19 
1072.4 0 2.82881e-19 -0.000553348 7.13107e-20 -0.000105471 0.00349742 9.5668e-19 -0.000340169 1.09954e-19 -0.000286285 2.76859e-19 8.13511e-05 -1.07063e-19 6.33038e-20 -0.000411634 3.62818e-20 0.000105778 -6.22151e-20 0.000163242 -1.58597e-20 0.000258438 0.000141817 9.9014e-20 4.98005e-05 5.96728e-21 6.8329e-05 -1.93287e-20 -0.000130937 2.85627e-19 0.00012371 7.04541e-20 0.000166556 1.50485e-19 
1072.75 0 2.95018e-19 -0.000635769 7.20384e-20 -0.000104765 0.00346537 9.36776e-19 -0.000338935 1.04255e-19 -0.000264205 2.8043e-19 9.06711e-05 -1.10189e-19 5.40469e-20 -0.000406007 4.60038e-20 9.61294e-05 -4.34069e-20 0.000176569 -3.9287e-20 0.000273143 0.000144265 7.11297e-20 5.73334e-05 9.46776e-21 6.65717e-05 -4.60347e-20 -0.000139977 2.79384e-19 0.000123133 6.64454e-20 0.000172189 1.49752e-19 
1073.1 0 3.03929e-19 -0.000715882 5.50382e-20 -0.000104718 0.0034386 9.23581e-19 -0.000332766 1.14341e-19 -0.000236085 2.9445e-19 9.8132e-05 -9.60193e-20 6.82372e-20 -0.00039905 5.13169e-20 7.96479e-05 -1.65547e-20 0.000193036 -5.70662e-20 0.000284967 0.000148537 4.01268e-20 6.17426e-05 -1.88209e-21 6.82945e-05 -6.15904e-20 -0.000145104 2.69897e-19 0.000119973 5.41559e-20 0.000180586 1.5966e-19 
1073.45 0 3.16834e-19 -0.000791805 2.82969e-20 -0.000102845 0.00341201 9.03418e-19 -0.000320191 1.38855e-19 -0.000202077 3.19924e-19 0.000106262 -8.06391e-20 5.83646e-20 -0.000390487 6.42241e-20 5.5739e-05 -2.50673e-21 0.000213119 -7.68269e-20 0.000296309 0.000152392 -5.89106e-21 6.51924e-05 -4.11308e-21 7.17671e-05 -6.05191e-20 -0.000148315 2.49542e-19 0.000113546 4.55656e-20 0.000188214 1.62946e-19 
1073.8 0 3.18286e-19 -0.000860691 5.84155e-21 -9.95864e-05 0.00338002 8.81894e-19 -0.000301486 1.69726e-19 -0.000162348 3.52892e-19 0.000113613 -6.74983e-20 3.62853e-20 -0.000378427 7.08358e-20 2.82412e-05 2.85994e-20 0.000236205 -9.47211e-20 0.00030596 0.000156112 -4.42969e-20 7.08968e-05 -9.75623e-22 7.226e-05 -5.31859e-20 -0.000153378 2.38828e-19 0.000106602 3.82532e-20 0.000194548 1.63728e-19 
1074.15 0 3.15325e-19 -0.000925878 -5.50564e-21 -9.52057e-05 0.00334255 8.46146e-19 -0.000276858 2.02179e-19 -0.000117202 3.87729e-19 0.000116434 -5.14692e-20 2.47537e-20 -0.000361426 7.29891e-20 -1.03603e-06 5.29838e-20 0.000257971 -1.05962e-19 0.000310567 0.000163118 -7.83327e-20 7.78302e-05 7.17601e-21 6.60552e-05 -5.47584e-20 -0.000158984 2.23759e-19 0.000101082 4.6739e-20 0.000202132 1.5832e-19 
1074.5 0 2.97057e-19 -0.000992879 -1.93119e-21 -8.94524e-05 0.00330457 8.1217e-19 -0.000249089 2.22553e-19 -6.85617e-05 3.98336e-19 0.000113004 -5.11189e-20 2.446e-20 -0.000339804 6.80381e-20 -3.01593e-05 6.76125e-20 0.000272882 -1.13949e-19 0.000305468 0.000173177 -1.10877e-19 8.07315e-05 2.06806e-20 5.43e-05 -5.96746e-20 -0.000161339 2.0947e-19 9.60048e-05 4.68692e-20 0.000211542 1.52267e-19 
1074.85 0 2.89113e-19 -0.00106528 1.84748e-20 -8.20057e-05 0.00326932 7.86634e-19 -0.00022182 2.23234e-19 -2.26077e-05 4.07292e-19 0.000101934 -6.41595e-20 -4.84849e-21 -0.000315559 4.27893e-20 -5.42682e-05 6.12932e-20 0.000278481 -1.07585e-19 0.000288103 0.000181376 -1.55511e-19 7.91507e-05 1.37517e-20 3.98695e-05 -6.8962e-20 -0.000158422 1.82779e-19 9.03701e-05 3.51207e-20 0.000220882 1.37237e-19 
1075.2 0 2.80883e-19 -0.00114078 3.61391e-20 -7.44584e-05 0.00323873 7.60344e-19 -0.000197164 2.28351e-19 1.55764e-05 4.11508e-19 8.20655e-05 -6.08411e-20 -2.80817e-20 -0.000291502 2.9314e-20 -7.27122e-05 6.29878e-20 0.000276603 -1.08035e-19 0.000260663 0.000185624 -1.84344e-19 7.81155e-05 5.21677e-21 2.50723e-05 -8.00345e-20 -0.000150139 1.54261e-19 8.53726e-05 2.14101e-20 0.000227846 1.04455e-19 
1075.55 0 2.92858e-19 -0.00121559 4.04017e-20 -6.87098e-05 0.00321135 7.54653e-19 -0.000178466 2.45226e-19 4.74692e-05 4.09457e-19 5.4403e-05 -7.55819e-20 -4.72e-20 -0.000271333 1.65024e-20 -8.74818e-05 5.537e-20 0.000268971 -1.04157e-19 0.00022984 0.000185296 -1.99687e-19 7.98655e-05 -3.21391e-21 1.04485e-05 -8.4671e-20 -0.00013738 1.22023e-19 8.31991e-05 4.18401e-20 0.000231298 8.57307e-20 
1075.9 0 3.21534e-19 -0.00128942 4.44443e-20 -6.49054e-05 0.00318517 7.60801e-19 -0.000168081 2.70468e-19 7.66514e-05 4.01509e-19 2.00522e-05 -9.82091e-20 -6.23849e-20 -0.000259259 1.7303e-20 -0.000100979 4.62539e-20 0.000255596 -7.52918e-20 0.000201508 0.000179501 -2.02711e-19 8.32537e-05 -2.52389e-20 -3.30685e-06 -9.1219e-20 -0.000119564 1.05554e-19 8.26083e-05 4.01046e-20 0.000232858 6.44452e-20 
1076.25 0 3.49595e-19 -0.0013617 5.37584e-20 -6.24018e-05 0.00315842 7.51164e-19 -0.000166245 2.81855e-19 0.000102212 3.86061e-19 -1.89538e-05 -1.24256e-19 -7.03312e-20 -0.000255561 2.75402e-20 -0.000114222 4.00562e-20 0.000237074 -3.22376e-20 0.000178161 0.000169403 -1.92132e-19 8.85345e-05 -4.43602e-20 -1.43897e-05 -1.05523e-19 -9.86775e-05 9.46355e-20 8.14396e-05 5.28648e-20 0.000234438 3.01333e-20 
1076.6 0 3.78166e-19 -0.00143248 6.21616e-20 -5.93934e-05 0.00312782 7.42125e-19 -0.000171467 3.04875e-19 0.000122756 3.71281e-19 -5.79231e-05 -1.51636e-19 -6.63076e-20 -0.000255549 4.09207e-20 -0.000128512 3.88571e-20 0.000217677 4.85756e-21 0.00016167 0.000157586 -1.86932e-19 9.49712e-05 -5.34774e-20 -2.29006e-05 -1.37375e-19 -7.94486e-05 8.42241e-20 7.88575e-05 6.27528e-20 0.000238016 6.73705e-21 
1076.95 0 4.22106e-19 -0.00150362 7.85999e-20 -5.40364e-05 0.00309434 7.2236e-19 -0.000177494 3.09086e-19 0.000143457 3.64869e-19 -9.2483e-05 -1.67072e-19 -7.04932e-20 -0.000253723 5.02762e-20 -0.000146281 3.2302e-20 0.000199838 1.6913e-20 0.000152798 0.000147675 -1.69893e-19 0.000100929 -6.69041e-20 -2.99772e-05 -1.76691e-19 -6.43948e-05 6.73137e-20 7.20952e-05 5.6844e-20 0.000243643 -3.07136e-21 
1077.3 0 4.69587e-19 -0.00157284 8.61886e-20 -4.5013e-05 0.00306005 6.95366e-19 -0.000179087 3.25141e-19 0.000165859 3.51578e-19 -0.00012125 -1.78206e-19 -8.36679e-20 -0.000246368 6.21302e-20 -0.000168493 2.80631e-20 0.000180117 3.12563e-20 0.000149148 0.000142011 -1.67588e-19 0.000106502 -7.6501e-20 -3.67754e-05 -1.98763e-19 -5.37408e-05 5.46692e-20 6.19037e-05 3.771e-20 0.000249855 2.34676e-22 
1077.65 0 5.10195e-19 -0.0016364 9.78172e-20 -3.28555e-05 0.00302277 6.54561e-19 -0.000176409 3.51846e-19 0.000184572 3.06966e-19 -0.000144146 -1.78246e-19 -1.06548e-19 -0.000236283 8.67452e-20 -0.000190482 1.54845e-20 0.000154735 2.42411e-20 0.000145971 0.000137395 -1.64226e-19 0.000111458 -7.77682e-20 -4.50428e-05 -2.33248e-19 -4.80039e-05 5.12458e-20 5.25344e-05 3.16114e-20 0.000254242 -4.96586e-21 
1078 0 5.35523e-19 -0.00169521 1.07669e-19 -2.14609e-05 0.00298044 6.12573e-19 -0.000173089 3.70221e-19 0.000196649 2.67317e-19 -0.000161189 -1.74854e-19 -1.23717e-19 -0.000226468 1.2881e-19 -0.000203761 -3.40397e-22 0.00012351 1.24965e-20 0.000140665 0.000129812 -1.55729e-19 0.000115673 -8.23402e-20 -5.56807e-05 -2.6403e-19 -4.57022e-05 4.89877e-20 4.63631e-05 2.37727e-20 0.000257523 -1.82293e-20 
1078.35 0 5.5295e-19 -0.00175202 1.23762e-19 -1.26969e-05 0.00293554 5.83948e-19 -0.00017044 3.86193e-19 0.000203064 2.40887e-19 -0.000173482 -1.71426e-19 -1.41729e-19 -0.000215755 1.6382e-19 -0.000203765 -1.75532e-20 9.05473e-05 2.07271e-20 0.000131515 0.000120334 -1.54489e-19 0.000118623 -8.51388e-20 -6.82238e-05 -2.78427e-19 -4.37244e-05 5.116e-20 4.17712e-05 2.66514e-20 0.00026079 -2.29891e-20 
1078.7 0 5.80909e-19 -0.00180668 1.26757e-19 -4.52191e-06 0.00288861 5.56814e-19 -0.000167406 4.03664e-19 0.000203663 2.03949e-19 -0.000184805 -1.73371e-19 -1.55215e-19 -0.000203391 1.85229e-19 -0.000190824 -3.48156e-20 5.89329e-05 1.08424e-20 0.00011813 0.000113645 -1.60925e-19 0.000118832 -9.09346e-20 -8.25036e-05 -2.9182e-19 -4.10404e-05 5.18008e-20 3.67613e-05 1.37357e-20 0.000262791 -2.66874e-21 
1079.05 0 6.03535e-19 -0.00186215 1.28886e-19 4.06994e-06 0.00283858 5.29859e-19 -0.000162473 4.01112e-19 0.000198169 1.63392e-19 -0.000196085 -1.71718e-19 -1.47625e-19 -0.000189862 1.8181e-19 -0.000169821 -3.2741e-20 2.84007e-05 -3.1561e-21 0.000101725 0.000110048 -1.79668e-19 0.000115467 -9.95804e-20 -9.66243e-05 -2.94232e-19 -3.77298e-05 4.41672e-20 3.08945e-05 -1.32314e-21 0.000262378 1.85512e-20 
1079.4 0 6.33592e-19 -0.00192241 1.30258e-19 1.20577e-05 0.00278815 5.12044e-19 -0.000153198 4.08676e-19 0.000186622 9.96356e-20 -0.000204424 -1.74247e-19 -1.35185e-19 -0.00017484 1.57618e-19 -0.0001455 -3.02694e-20 -2.19074e-06 -9.05324e-22 8.25885e-05 0.00010644 -1.91886e-19 0.00011008 -1.21795e-19 -0.000106676 -2.94977e-19 -3.52909e-05 2.35318e-20 2.57325e-05 -4.19343e-21 0.000259068 3.22257e-20 
1079.75 0 6.73031e-19 -0.00198654 1.33405e-19 2.16319e-05 0.00273807 5.19444e-19 -0.000142369 4.07291e-19 0.000167396 5.36809e-20 -0.00021139 -1.84766e-19 -1.32157e-19 -0.000156829 1.31761e-19 -0.000119878 -3.47101e-20 -3.07703e-05 3.31533e-22 6.22566e-05 0.000100957 -1.84901e-19 0.000105969 -1.19195e-19 -0.000111309 -2.92358e-19 -3.59101e-05 -3.80692e-21 2.35604e-05 -5.45997e-21 0.00025304 3.49927e-20 
1080.1 0 7.07255e-19 -0.00205309 1.41302e-19 3.56068e-05 0.00268606 5.28741e-19 -0.000134799 3.99654e-19 0.000141776 2.95712e-20 -0.000217498 -1.97356e-19 -1.37563e-19 -0.000137364 8.8848e-20 -9.61993e-05 -3.86541e-20 -5.41581e-05 -8.96832e-21 4.51577e-05 9.52534e-05 -1.60035e-19 0.000107638 -1.31728e-19 -0.000113554 -2.81276e-19 -3.90646e-05 -3.92022e-20 2.49554e-05 -1.25238e-20 0.000242902 2.92282e-20 
1080.45 0 7.2514e-19 -0.0021205 1.46384e-19 5.22435e-05 0.00263184 5.36221e-19 -0.000134755 3.86433e-19 0.000115716 1.71065e-20 -0.000218989 -2.26661e-19 -1.33964e-19 -0.000118662 5.04336e-20 -7.58626e-05 -3.01856e-20 -7.01366e-05 -5.9257e-21 3.38541e-05 9.24028e-05 -1.29669e-19 0.000117159 -1.50641e-19 -0.000114344 -2.66092e-19 -4.13973e-05 -5.74727e-20 3.1337e-05 -4.31864e-20 0.000227588 1.59566e-20 
1080.8 0 7.43875e-19 -0.00218559 1.47919e-19 6.72294e-05 0.00257459 5.38417e-19 -0.000143382 3.63756e-19 9.48117e-05 9.68227e-21 -0.000217347 -2.42933e-19 -1.14421e-19 -0.000101094 2.22744e-20 -5.65137e-05 -2.75133e-20 -7.36693e-05 -1.0571e-21 2.7023e-05 9.08602e-05 -8.0549e-20 0.000130779 -1.57385e-19 -0.000113185 -2.45001e-19 -4.22068e-05 -6.21585e-20 4.20305e-05 -7.59942e-20 0.000209367 4.13942e-21 
1081.15 0 7.5632e-19 -0.00224601 1.41025e-19 7.83719e-05 0.00251332 5.33113e-19 -0.000156871 3.26716e-19 8.07901e-05 8.35461e-21 -0.000215564 -2.39106e-19 -9.20019e-20 -8.22236e-05 5.92946e-21 -3.58996e-05 -2.07693e-20 -6.37119e-05 1.50903e-20 2.21224e-05 8.84875e-05 -3.78809e-20 0.000143333 -1.41601e-19 -0.000110487 -2.2132e-19 -4.42688e-05 -6.94832e-20 5.364e-05 -8.33837e-20 0.000190853 -2.088e-20 
1081.5 0 7.73594e-19 -0.00230145 1.34437e-19 8.75781e-05 0.00244884 5.25464e-19 -0.000171724 2.71841e-19 7.28065e-05 1.96778e-21 -0.000214014 -2.29594e-19 -7.19397e-20 -6.07238e-05 -6.33411e-21 -1.50818e-05 -1.14581e-20 -4.38803e-05 1.53818e-20 1.53846e-05 8.43525e-05 -1.98742e-20 0.00015371 -1.12562e-19 -0.00010664 -2.07839e-19 -4.88997e-05 -7.26358e-20 6.58292e-05 -6.69203e-20 0.000173457 -3.895e-20 
1081.85 0 7.87942e-19 -0.00235343 1.2235e-19 9.63564e-05 0.00238377 5.11106e-19 -0.000185288 2.25398e-19 6.95442e-05 -1.11759e-20 -0.000212734 -2.12519e-19 -5.92698e-20 -3.71921e-05 -1.66076e-20 1.31564e-06 -5.09492e-21 -1.79252e-05 1.8807e-20 5.04206e-06 8.00483e-05 -8.82199e-21 0.000161278 -8.02751e-20 -0.000103301 -1.75458e-19 -5.48416e-05 -7.84429e-20 7.86184e-05 -4.46017e-20 0.000158298 -1.53776e-20 
1082.2 0 7.99779e-19 -0.00240085 1.1487e-19 0.000106321 0.00231918 5.07881e-19 -0.000195834 1.89583e-19 7.10654e-05 -3.57075e-20 -0.00021071 -1.88178e-19 -3.76356e-20 -1.42341e-05 -2.31892e-20 1.25694e-05 1.43197e-20 9.14041e-06 2.72812e-20 -4.45351e-06 7.87839e-05 1.05694e-20 0.000164565 -5.21154e-20 -0.000100095 -1.58371e-19 -6.06107e-05 -9.70472e-20 9.0964e-05 -3.83626e-20 0.000144896 1.18693e-20 
1082.55 0 7.86353e-19 -0.00244113 1.09885e-19 0.000117897 0.00225034 4.84858e-19 -0.00019985 1.63087e-19 7.62877e-05 -6.67073e-20 -0.0002061 -1.53013e-19 -2.04035e-20 2.71981e-06 -2.63823e-20 2.12334e-05 1.07074e-20 3.42752e-05 4.17707e-20 -9.31056e-06 8.21654e-05 2.63601e-20 0.000164283 -3.34466e-20 -9.61408e-05 -1.49734e-19 -6.61149e-05 -1.43128e-19 0.000100963 -2.60684e-20 0.000133668 4.5625e-20 
1082.9 0 7.61671e-19 -0.00247429 1.21934e-19 0.000128404 0.00217161 4.49227e-19 -0.000195779 1.46026e-19 8.19674e-05 -1.05697e-19 -0.000196001 -1.03778e-19 4.42829e-21 1.19734e-05 -2.31853e-20 2.69958e-05 7.68305e-21 5.72148e-05 6.32281e-20 -1.17855e-05 9.03906e-05 4.61047e-20 0.000161862 -1.39174e-20 -9.24472e-05 -1.2316e-19 -7.30829e-05 -1.73153e-19 0.00010618 -1.84957e-20 0.000126391 6.98728e-20 
1083.25 0 7.41984e-19 -0.00250315 1.20857e-19 0.000135763 0.0020818 4.21677e-19 -0.000185916 1.33611e-19 8.58558e-05 -1.39418e-19 -0.000180725 -5.9247e-20 1.81389e-20 1.70785e-05 -2.66686e-20 3.13654e-05 -1.08691e-20 7.53111e-05 8.17437e-20 -1.41352e-05 0.000100703 5.89972e-20 0.000158216 -2.42458e-21 -8.91678e-05 -9.25758e-20 -8.19512e-05 -1.9846e-19 0.000106166 -1.12259e-20 0.000123463 9.84454e-20 
1083.6 0 7.17272e-19 -0.00253245 1.18249e-19 0.000140169 0.00198633 3.93394e-19 -0.000172795 8.96969e-20 8.83311e-05 -1.69023e-19 -0.000162256 -3.32541e-20 1.46399e-20 2.23433e-05 -2.77057e-20 3.88981e-05 -2.46349e-20 8.58385e-05 1.08467e-19 -1.67417e-05 0.00011004 6.78409e-20 0.000154329 1.82177e-20 -8.60672e-05 -6.05319e-20 -9.01444e-05 -2.07069e-19 0.000103473 -1.34532e-20 0.000123615 1.20818e-19 
1083.95 0 7.05659e-19 -0.00256293 1.33405e-19 0.00014382 0.00189358 3.73432e-19 -0.000160487 5.92119e-20 8.99925e-05 -2.06719e-19 -0.000139783 -1.67785e-20 -7.48664e-22 2.72978e-05 -2.27837e-20 5.19273e-05 -5.73695e-20 8.73412e-05 1.2912e-19 -1.85348e-05 0.000115728 6.69344e-20 0.00015153 2.32736e-20 -8.39373e-05 -3.45711e-20 -9.56429e-05 -2.23788e-19 9.99157e-05 -1.17073e-20 0.000122859 1.43615e-19 
1084.3 0 6.83921e-19 -0.00259173 1.53532e-19 0.000147887 0.00180526 3.47957e-19 -0.000152751 2.40005e-20 9.33414e-05 -2.28214e-19 -0.000113165 -2.3342e-21 -3.04948e-21 2.75766e-05 -1.24471e-21 6.89707e-05 -7.12227e-20 7.94228e-05 1.47575e-19 -1.74748e-05 0.000116754 3.81321e-20 0.000151457 2.12873e-20 -8.23489e-05 -7.05119e-21 -9.822e-05 -2.57063e-19 9.51669e-05 -1.79103e-20 0.000120192 1.56594e-19 
1084.65 0 6.64704e-19 -0.00261742 1.7367e-19 0.000152823 0.00171375 3.1262e-19 -0.000150766 -6.18256e-21 0.000101174 -2.24771e-19 -8.5652e-05 1.61782e-20 9.74363e-21 2.32595e-05 2.20937e-20 8.6586e-05 -7.9081e-20 6.27905e-05 1.68627e-19 -1.37504e-05 0.00011669 3.53315e-22 0.000154293 2.82226e-20 -8.06722e-05 1.89273e-20 -9.94069e-05 -2.73867e-19 8.98754e-05 -2.06984e-20 0.000116702 1.58698e-19 
1085 0 6.46527e-19 -0.00264123 2.0479e-19 0.000157113 0.00161057 2.9486e-19 -0.000152315 -4.34088e-20 0.000114871 -2.07412e-19 -6.24981e-05 3.94453e-20 2.82472e-20 1.67963e-05 4.98839e-20 0.000103172 -9.50216e-20 3.97016e-05 1.80579e-19 -9.4634e-06 0.000118592 -4.06045e-20 0.000158712 2.02074e-20 -8.028e-05 4.43067e-20 -0.000100772 -2.85885e-19 8.59904e-05 -1.02135e-20 0.000112182 1.6199e-19 
1085.35 0 6.1946e-19 -0.00266197 2.29776e-19 0.000158827 0.00149635 2.89967e-19 -0.000153745 -6.87812e-20 0.00013672 -1.81262e-19 -4.80631e-05 5.16414e-20 5.86348e-20 9.73935e-06 6.29706e-20 0.000117887 -1.1372e-19 1.3201e-05 1.79032e-19 -4.8083e-06 0.000121609 -5.87795e-20 0.000161738 1.78261e-20 -8.06684e-05 5.70369e-20 -0.00010209 -3.02007e-19 8.30117e-05 -7.48911e-21 0.000106988 1.66719e-19 
1085.7 0 5.87779e-19 -0.00267656 2.50504e-19 0.000158339 0.00137645 2.85389e-19 -0.000152754 -9.88241e-20 0.00016684 -1.71085e-19 -4.01448e-05 6.7126e-20 7.78724e-20 2.07224e-06 6.14627e-20 0.000132665 -1.02996e-19 -1.6337e-05 1.85828e-19 -9.35826e-08 0.000125465 -6.41584e-20 0.000161847 1.07169e-20 -7.97712e-05 6.05755e-20 -0.000102669 -3.12764e-19 7.95902e-05 -9.69983e-21 0.000102457 1.7888e-19 
1086.05 0 5.67263e-19 -0.00268661 2.58435e-19 0.000157551 0.00125673 2.74233e-19 -0.000151086 -1.23508e-19 0.000199012 -1.45798e-19 -3.26794e-05 7.58037e-20 8.59948e-20 -6.33355e-06 4.1228e-20 0.000150636 -8.49338e-20 -4.80235e-05 1.8501e-19 3.74917e-06 0.000129465 -4.99886e-20 0.000160177 1.36329e-20 -7.6684e-05 6.05545e-20 -0.000102447 -3.27241e-19 7.39925e-05 -1.91288e-20 9.90705e-05 1.96294e-19 
1086.4 0 5.71041e-19 -0.00269448 2.5596e-19 0.000158535 0.00114181 2.50382e-19 -0.000150723 -1.48219e-19 0.000227365 -1.19818e-19 -2.23834e-05 1.07214e-19 9.26912e-20 -1.73018e-05 2.26382e-20 0.000169145 -6.95131e-20 -7.89418e-05 1.65735e-19 6.9814e-06 0.000132144 -2.66656e-20 0.000156077 3.22276e-21 -7.03663e-05 5.75591e-20 -0.000101911 -3.40594e-19 6.54424e-05 -2.00186e-20 9.54425e-05 2.28505e-19 
1086.75 0 5.79046e-19 -0.00270268 2.5514e-19 0.00016018 0.0010336 2.27138e-19 -0.000150971 -1.62806e-19 0.000249569 -8.18049e-20 -8.03343e-06 1.31964e-19 1.22501e-19 -3.06681e-05 -1.01026e-20 0.000181131 -5.73456e-20 -0.000104531 1.47088e-19 1.07947e-05 0.00013308 1.27713e-20 0.000148461 -1.19099e-20 -6.02558e-05 5.63407e-20 -0.00010253 -3.4694e-19 5.45233e-05 -2.58676e-20 8.89464e-05 2.48311e-19 
1087.1 0 6.0287e-19 -0.00271367 2.70241e-19 0.000161629 0.000935311 1.94568e-19 -0.00014707 -1.61882e-19 0.000264585 -5.22026e-20 8.82711e-06 1.51198e-19 1.40559e-19 -4.4025e-05 -3.99406e-20 0.000184663 -3.93812e-20 -0.000120959 1.34115e-19 1.55453e-05 0.000131547 4.71827e-20 0.000138479 -2.33751e-20 -4.81194e-05 5.93073e-20 -0.000104645 -3.45885e-19 4.2566e-05 -4.66896e-20 7.90841e-05 2.66605e-19 
1087.45 0 6.19797e-19 -0.0027286 2.78322e-19 0.000163771 0.000849069 1.52702e-19 -0.000137633 -1.85459e-19 0.000272423 -2.63469e-20 2.59097e-05 1.79968e-19 1.38147e-19 -5.77017e-05 -7.20882e-20 0.000183688 -1.91938e-20 -0.000128086 1.21585e-19 1.93647e-05 0.000127806 7.26738e-20 0.000128046 -4.0976e-20 -3.59808e-05 7.12716e-20 -0.000107139 -3.56883e-19 3.2082e-05 -5.20792e-20 6.70904e-05 2.77557e-19 
1087.8 0 6.37352e-19 -0.00274725 2.88582e-19 0.000166166 0.000774833 1.32208e-19 -0.000125245 -2.12887e-19 0.000274307 -2.65903e-20 4.28622e-05 2.13251e-19 1.26734e-19 -7.22079e-05 -8.39935e-20 0.000182695 1.06083e-21 -0.000129112 1.05926e-19 1.95159e-05 0.000122543 1.17606e-19 0.000118238 -6.96e-20 -2.57144e-05 8.12182e-20 -0.000108461 -3.58905e-19 2.48148e-05 -3.63598e-20 5.24725e-05 2.95364e-19 
1088.15 0 6.55438e-19 -0.00276634 3.01691e-19 0.000168199 0.000705999 1.16535e-19 -0.000107945 -2.50048e-19 0.000269295 -4.65187e-20 6.07443e-05 2.4924e-19 1.08971e-19 -8.69276e-05 -7.13006e-20 0.000182764 1.18445e-20 -0.00012411 9.40523e-20 1.42836e-05 0.000116897 1.59283e-19 0.000109512 -8.91266e-20 -1.74632e-05 9.13121e-20 -0.000106984 -3.62819e-19 2.14654e-05 -7.25923e-21 3.64547e-05 2.93957e-19 
1088.5 0 6.77873e-19 -0.00278458 3.0971e-19 0.000168786 0.000636978 1.09285e-19 -8.13212e-05 -2.90112e-19 0.000257997 -7.41533e-20 7.90988e-05 2.80319e-19 9.80752e-20 -0.0001024 -4.00233e-20 0.000180657 6.428e-21 -0.000108507 8.46025e-20 3.88969e-06 0.000112905 1.90379e-19 0.000101782 -9.14247e-20 -1.02432e-05 1.09239e-19 -0.000101575 -3.71402e-19 2.17016e-05 1.52402e-20 2.08362e-05 2.98929e-19 
1088.85 0 6.97521e-19 -0.00280055 3.28684e-19 0.0001665 0.000570601 1.06632e-19 -4.48595e-05 -3.32979e-19 0.000243307 -9.43273e-20 9.7832e-05 2.97198e-19 8.31083e-20 -0.000117584 -1.01157e-21 0.000172953 -5.77785e-21 -8.1215e-05 1.01645e-19 -9.86852e-06 0.00011178 2.02301e-19 9.76988e-05 -9.77859e-20 -4.3559e-06 1.35111e-19 -9.15232e-05 -3.8782e-19 2.48424e-05 3.92161e-20 4.58778e-06 2.96344e-19 
1089.2 0 7.02705e-19 -0.00281299 3.32264e-19 0.000162705 0.000507497 1.15869e-19 -2.31559e-06 -3.556e-19 0.000224963 -1.02917e-19 0.00011654 3.11578e-19 8.92506e-20 -0.000132242 3.61e-20 0.000157119 -2.49937e-20 -4.53973e-05 1.02745e-19 -2.39859e-05 0.000111538 2.14254e-19 9.7384e-05 -9.44783e-20 -7.60954e-07 1.57048e-19 -7.75285e-05 -3.95247e-19 2.97638e-05 4.84736e-20 -1.31836e-05 2.86108e-19 
1089.55 0 7.00214e-19 -0.00282452 3.26438e-19 0.000159318 0.000446619 1.38995e-19 3.95823e-05 -3.70004e-19 0.000205086 -9.43218e-20 0.000132581 3.23299e-19 8.90973e-20 -0.000146664 6.34405e-20 0.000134177 -3.60263e-20 -7.94112e-06 1.02514e-19 -3.45522e-05 0.000108364 2.1344e-19 9.8088e-05 -9.56027e-20 -1.86993e-06 1.69199e-19 -6.19541e-05 -3.9805e-19 3.50682e-05 6.07206e-20 -2.91256e-05 2.7024e-19 
1089.9 0 6.92611e-19 -0.00283712 3.38007e-19 0.000157683 0.000387433 1.71403e-19 7.24333e-05 -3.72035e-19 0.000186014 -8.26944e-20 0.000144066 3.45673e-19 1.07574e-19 -0.000159458 6.82998e-20 0.000107697 -7.01784e-20 2.60107e-05 1.15545e-19 -3.84345e-05 0.00010119 2.05884e-19 9.80042e-05 -7.26556e-20 -8.25147e-06 1.84144e-19 -4.62383e-05 -3.81647e-19 3.97648e-05 7.46363e-20 -4.08807e-05 2.76381e-19 
1090.25 0 6.92977e-19 -0.00284809 3.55324e-19 0.0001567 0.000327257 1.91275e-19 9.24203e-05 -3.42047e-19 0.000167307 -7.38767e-20 0.000150246 3.73554e-19 1.23513e-19 -0.000171552 6.43483e-20 8.12846e-05 -9.57649e-20 5.56082e-05 1.18843e-19 -3.67422e-05 9.01775e-05 1.91551e-19 9.49994e-05 -6.47958e-20 -1.64542e-05 2.0561e-19 -3.06228e-05 -3.59806e-19 4.15866e-05 8.27508e-20 -4.97602e-05 2.88236e-19 
1090.6 0 6.83895e-19 -0.00285289 3.73654e-19 0.000154219 0.000262165 2.11027e-19 0.000102303 -3.13297e-19 0.00014861 -4.90167e-20 0.000151659 4.05308e-19 1.42231e-19 -0.000185647 6.17116e-20 5.55018e-05 -1.06999e-19 8.29187e-05 9.84122e-20 -3.10596e-05 7.60931e-05 1.69248e-19 8.7254e-05 -6.58121e-20 -2.40138e-05 2.23184e-19 -1.80669e-05 -3.2373e-19 4.16214e-05 8.28919e-20 -5.72022e-05 2.89988e-19 
1090.95 0 6.80873e-19 -0.00285097 3.78094e-19 0.000150597 0.000193075 2.15455e-19 0.000107002 -2.99554e-19 0.000128544 -1.56196e-20 0.000151663 4.15889e-19 1.55632e-19 -0.000201288 5.59383e-20 2.9895e-05 -1.14683e-19 0.000110423 6.18719e-20 -2.25656e-05 6.30223e-05 1.54264e-19 7.50092e-05 -8.62617e-20 -3.10937e-05 2.44663e-19 -1.18493e-05 -2.98096e-19 4.34583e-05 9.42242e-20 -6.51702e-05 2.81599e-19 
1091.3 0 6.71197e-19 -0.00284483 3.82097e-19 0.000149733 0.00012465 2.1844e-19 0.000106169 -2.70073e-19 0.00010475 -3.97403e-21 0.000151307 3.88916e-19 1.65148e-19 -0.000217377 4.35389e-20 6.44356e-06 -1.01735e-19 0.00013782 7.18373e-21 -1.51547e-05 5.33633e-05 1.33845e-19 6.03012e-05 -1.1529e-19 -3.91502e-05 2.627e-19 -1.20348e-05 -2.70788e-19 4.96116e-05 1.09472e-19 -7.36579e-05 2.55425e-19 
1091.65 0 6.69934e-19 -0.00283538 3.67503e-19 0.0001537 5.69631e-05 2.09394e-19 9.91551e-05 -2.52464e-19 7.5071e-05 1.69837e-23 0.000147864 3.37981e-19 1.68848e-19 -0.000234224 1.75536e-20 -1.50129e-05 -9.32574e-20 0.000163532 -3.82353e-20 -1.34001e-05 4.58884e-05 1.23259e-19 4.66815e-05 -1.46036e-19 -4.8038e-05 2.66104e-19 -1.65093e-05 -2.57021e-19 5.93016e-05 1.19185e-19 -8.01364e-05 2.33801e-19 
1092 0 6.80426e-19 -0.0028235 3.27393e-19 0.000162252 -1.40385e-05 1.76124e-19 8.88472e-05 -2.29357e-19 3.80336e-05 2.29448e-21 0.000136482 2.98324e-19 1.72763e-19 -0.000246859 -2.24205e-21 -3.41672e-05 -1.06186e-19 0.000183261 -6.11998e-20 -1.82185e-05 4.02524e-05 1.04166e-19 3.45407e-05 -1.71456e-19 -5.37913e-05 2.75955e-19 -2.29049e-05 -2.49367e-19 6.97315e-05 1.43563e-19 -8.35675e-05 1.95257e-19 
1092.35 0 6.83576e-19 -0.0028101 2.95539e-19 0.000173473 -8.97461e-05 1.32814e-19 7.92114e-05 -2.08979e-19 -2.16894e-06 -2.28297e-22 0.000117497 2.81275e-19 1.78056e-19 -0.000251922 -3.44825e-20 -4.95563e-05 -1.18789e-19 0.000191212 -6.91964e-20 -2.6143e-05 3.43198e-05 9.47852e-20 2.21464e-05 -2.05371e-19 -5.42928e-05 2.91302e-19 -2.81891e-05 -2.44038e-19 7.97157e-05 1.68953e-19 -8.45547e-05 1.5859e-19 
1092.7 0 6.70568e-19 -0.00279568 2.6252e-19 0.000182625 -0.000167079 8.45538e-20 7.40572e-05 -2.0647e-19 -3.96536e-05 -7.48823e-21 9.88374e-05 2.81118e-19 1.74305e-19 -0.000251694 -7.79236e-20 -6.3125e-05 -1.21575e-19 0.000185192 -4.54488e-20 -3.28219e-05 2.5562e-05 8.83241e-20 1.18074e-05 -2.3632e-19 -5.06456e-05 3.23199e-19 -3.20065e-05 -2.62255e-19 8.78697e-05 2.01072e-19 -8.33873e-05 1.17304e-19 
1093.05 0 6.61782e-19 -0.00278006 2.15779e-19 0.000186993 -0.000240592 4.88052e-20 7.21625e-05 -2.11291e-19 -7.19045e-05 2.39598e-21 8.58986e-05 2.78863e-19 1.67722e-19 -0.000248548 -1.26296e-19 -7.41527e-05 -1.25379e-19 0.00016597 -3.77583e-20 -3.36109e-05 1.38512e-05 7.00965e-20 7.48244e-06 -2.53641e-19 -4.28318e-05 3.41683e-19 -3.54458e-05 -2.81791e-19 9.09839e-05 2.24942e-19 -8.05873e-05 9.30891e-20 
1093.4 0 6.52391e-19 -0.00276169 1.62244e-19 0.000188935 -0.000310076 2.01215e-20 6.90585e-05 -2.31787e-19 -9.7556e-05 1.08794e-20 7.74465e-05 2.71463e-19 1.56101e-19 -0.000242262 -1.86426e-19 -7.82101e-05 -1.00531e-19 0.000137223 -3.12039e-20 -2.83259e-05 -1.00276e-06 3.48993e-20 1.11588e-05 -2.40834e-19 -3.04247e-05 3.42773e-19 -3.8773e-05 -2.9779e-19 8.73478e-05 2.45591e-19 -7.7042e-05 7.43028e-20 
1093.75 0 6.47885e-19 -0.00274015 1.15379e-19 0.000193075 -0.000379387 -1.91953e-20 6.36483e-05 -2.47861e-19 -0.000114465 1.19377e-20 7.31468e-05 2.65105e-19 1.38135e-19 -0.000232544 -2.23219e-19 -7.42218e-05 -6.85404e-20 0.000102705 -2.55529e-20 -1.98893e-05 -1.90083e-05 -4.06473e-21 2.1257e-05 -2.29034e-19 -1.41187e-05 3.30051e-19 -4.23422e-05 -2.96079e-19 7.65574e-05 2.53948e-19 -7.49586e-05 5.88542e-20 
1094.1 0 6.29224e-19 -0.00271769 9.83676e-20 0.000200652 -0.000450301 -4.70275e-20 5.58055e-05 -2.58349e-19 -0.000119733 1.36236e-20 7.53182e-05 2.60986e-19 1.36825e-19 -0.0002224 -2.32128e-19 -6.24953e-05 -5.26274e-20 6.28387e-05 -2.36865e-20 -1.39947e-05 -3.93675e-05 -4.58992e-20 3.51647e-05 -2.15149e-19 3.74695e-06 3.15721e-19 -4.63928e-05 -2.82447e-19 6.03155e-05 2.69098e-19 -7.50807e-05 4.10918e-20 
1094.45 0 6.24498e-19 -0.00269547 9.00636e-20 0.00020854 -0.000523378 -6.36634e-20 4.31163e-05 -2.56571e-19 -0.000116426 6.63771e-21 8.33999e-05 2.62784e-19 1.39392e-19 -0.000214145 -2.42203e-19 -4.57509e-05 -5.21488e-20 2.35766e-05 -3.52205e-20 -1.63581e-05 -6.1234e-05 -7.24708e-20 4.98889e-05 -2.0972e-19 1.93195e-05 2.97964e-19 -5.12044e-05 -2.7707e-19 4.19949e-05 2.81143e-19 -7.62695e-05 1.28926e-21 
1094.8 0 6.26444e-19 -0.00267031 1.06204e-19 0.000214813 -0.00059926 -6.93596e-20 2.56895e-05 -2.38882e-19 -0.000111864 1.96801e-20 9.35986e-05 2.86131e-19 1.34792e-19 -0.00020887 -2.34752e-19 -2.9321e-05 -4.25413e-20 -6.68985e-06 -4.30981e-20 -2.79362e-05 -8.39222e-05 -1.01856e-19 6.00899e-05 -1.8091e-19 2.99139e-05 2.89056e-19 -5.31686e-05 -2.86281e-19 2.32533e-05 2.94524e-19 -7.71774e-05 -3.12012e-20 
1095.15 0 6.2583e-19 -0.00263954 1.06566e-19 0.00021964 -0.000678086 -6.35277e-20 6.87208e-06 -2.25868e-19 -0.000110086 2.98777e-20 0.000100526 3.07519e-19 1.20008e-19 -0.000205135 -2.06055e-19 -1.60926e-05 -3.14271e-20 -2.88147e-05 -3.52787e-20 -4.81017e-05 -0.000106484 -1.3979e-19 6.3658e-05 -1.57879e-19 3.47569e-05 2.86737e-19 -4.91386e-05 -2.77411e-19 4.782e-06 3.15582e-19 -7.57907e-05 -4.7125e-20 
1095.5 0 6.19351e-19 -0.00260282 9.91762e-20 0.000224827 -0.000758882 -6.94081e-20 -1.42976e-05 -2.16913e-19 -0.000113093 4.56542e-20 9.96889e-05 3.11527e-19 1.08549e-19 -0.000199048 -1.93102e-19 -3.53666e-06 -1.8241e-20 -4.59509e-05 -2.49831e-20 -7.30813e-05 -0.000126667 -1.79871e-19 6.53357e-05 -1.39852e-19 3.3982e-05 3.00378e-19 -4.17603e-05 -2.63327e-19 -1.00988e-05 3.19364e-19 -7.23417e-05 -8.09546e-20 
1095.85 0 6.18161e-19 -0.00256128 8.17757e-20 0.000231669 -0.000840804 -8.55129e-20 -3.94072e-05 -2.07399e-19 -0.000123223 6.67296e-20 9.03148e-05 2.98653e-19 1.03593e-19 -0.000188584 -1.80376e-19 1.23252e-05 4.92011e-22 -5.84565e-05 -2.2656e-20 -9.55363e-05 -0.000142828 -2.1256e-19 7.03675e-05 -1.52063e-19 2.95312e-05 3.15689e-19 -3.51154e-05 -2.41444e-19 -1.87633e-05 3.14468e-19 -6.92587e-05 -1.0011e-19 
1096.2 0 6.20688e-19 -0.00251811 8.54863e-20 0.000240085 -0.000921 -1.03746e-19 -6.48159e-05 -2.01326e-19 -0.000138524 7.61284e-20 7.29994e-05 2.80185e-19 9.21322e-20 -0.000172112 -1.67239e-19 3.0554e-05 1.93968e-21 -6.85308e-05 -5.55836e-21 -0.000108584 -0.000153039 -2.23313e-19 8.02822e-05 -1.61297e-19 2.35971e-05 3.24233e-19 -3.0444e-05 -2.30257e-19 -2.2713e-05 3.01665e-19 -6.88841e-05 -1.12752e-19 
1096.55 0 6.08426e-19 -0.00247423 8.97352e-20 0.000248569 -0.000995378 -1.41535e-19 -8.57544e-05 -2.00564e-19 -0.000152971 9.10668e-20 5.04043e-05 2.79277e-19 7.87296e-20 -0.000150221 -1.51727e-19 4.82802e-05 -1.91198e-21 -7.85806e-05 3.78623e-21 -0.000112281 -0.000155849 -2.36661e-19 9.32511e-05 -1.38324e-19 1.83578e-05 3.26701e-19 -2.6189e-05 -2.12862e-19 -2.42482e-05 2.82911e-19 -7.29159e-05 -1.41795e-19 
1096.9 0 5.73132e-19 -0.00242863 9.06718e-20 0.000254369 -0.00106419 -1.93147e-19 -0.000101316 -2.1614e-19 -0.000160548 1.02851e-19 2.68193e-05 2.74989e-19 7.16193e-20 -0.000124061 -1.22983e-19 6.44713e-05 -2.81363e-20 -9.08868e-05 -2.07089e-21 -0.000112456 -0.000152405 -2.33811e-19 0.000105463 -1.29933e-19 1.20338e-05 3.19696e-19 -2.15287e-05 -1.97553e-19 -2.64399e-05 2.63437e-19 -8.14511e-05 -1.82734e-19 
1097.25 0 5.31031e-19 -0.0023807 1.06628e-19 0.000255744 -0.00113287 -2.33988e-19 -0.000114143 -2.25756e-19 -0.000160297 9.99714e-20 5.30479e-06 2.53006e-19 7.53577e-20 -9.41859e-05 -1.02421e-19 7.65147e-05 -5.72006e-20 -0.000108477 -7.29479e-21 -0.000111738 -0.000146722 -2.17773e-19 0.000116171 -1.19808e-19 3.14738e-06 3.03724e-19 -1.77206e-05 -1.83123e-19 -3.05961e-05 2.59713e-19 -9.30211e-05 -2.2789e-19 
1097.6 0 5.02286e-19 -0.00233059 1.17455e-19 0.000252797 -0.00120572 -2.82924e-19 -0.000124428 -2.21588e-19 -0.000156528 9.92308e-20 -1.48724e-05 2.2756e-19 9.14985e-20 -6.42146e-05 -8.44363e-20 8.42676e-05 -8.11737e-20 -0.000129171 -1.13425e-20 -0.000108222 -0.000139929 -1.80994e-19 0.000124956 -1.10811e-19 -6.13216e-06 2.95506e-19 -1.61475e-05 -1.66644e-19 -3.56289e-05 2.38357e-19 -0.000104524 -2.63519e-19 
1097.95 0 4.82717e-19 -0.00228072 1.28904e-19 0.000245891 -0.0012817 -3.30543e-19 -0.000131337 -2.18399e-19 -0.000154699 9.82967e-20 -3.42443e-05 2.09045e-19 1.05874e-19 -3.99208e-05 -5.1215e-20 9.18866e-05 -9.0304e-20 -0.000149858 -1.86101e-20 -0.000104292 -0.000130655 -1.50493e-19 0.000130093 -9.67413e-20 -1.55405e-05 2.78019e-19 -1.59213e-05 -1.7098e-19 -4.12159e-05 2.06997e-19 -0.000112437 -2.82279e-19 
1098.3 0 4.77571e-19 -0.00223329 1.38192e-19 0.000233853 -0.00135434 -3.64295e-19 -0.000136376 -2.15866e-19 -0.000158252 7.84475e-20 -5.14544e-05 1.71671e-19 1.25766e-19 -2.23089e-05 -2.0454e-20 0.000101362 -1.1097e-19 -0.000169285 -2.0311e-20 -0.000104078 -0.000119321 -1.53225e-19 0.00013091 -8.5357e-20 -2.69481e-05 2.74351e-19 -1.70357e-05 -1.68958e-19 -4.32736e-05 1.62149e-19 -0.000116956 -2.90179e-19 
1098.65 0 4.57568e-19 -0.00218747 1.31614e-19 0.000216738 -0.00141762 -3.79419e-19 -0.000141432 -2.08552e-19 -0.000167779 5.20442e-20 -6.51807e-05 1.41792e-19 1.50672e-19 -8.53286e-06 7.52553e-21 0.000109858 -1.33693e-19 -0.000185958 -1.02607e-20 -0.000107852 -0.000107743 -1.64199e-19 0.000129044 -7.60731e-20 -3.94108e-05 2.70911e-19 -2.17164e-05 -1.54733e-19 -4.11432e-05 1.31108e-19 -0.000120132 -2.97731e-19 
1099 0 4.17003e-19 -0.0021404 1.20267e-19 0.000197417 -0.0014701 -3.92668e-19 -0.000146098 -1.83695e-19 -0.000181056 1.66846e-20 -7.56256e-05 1.15129e-19 1.63732e-19 -3.95408e-07 2.61121e-20 0.000113624 -1.58542e-19 -0.000199595 1.34224e-20 -0.000114868 -9.7179e-05 -1.69404e-19 0.000126615 -7.23471e-20 -4.97534e-05 2.68499e-19 -3.00799e-05 -1.50225e-19 -3.83865e-05 1.1428e-19 -0.000122061 -3.00779e-19 
1099.35 0 3.78847e-19 -0.00209089 1.36725e-19 0.000177823 -0.00151499 -3.86171e-19 -0.000148942 -1.59064e-19 -0.000195351 -2.60567e-20 -8.38154e-05 9.25056e-20 1.74223e-19 -1.8082e-06 4.62723e-20 0.0001113 -1.6967e-19 -0.000208145 1.96799e-20 -0.000124945 -8.87637e-05 -1.75402e-19 0.000124193 -8.46889e-20 -5.60648e-05 2.58753e-19 -3.92003e-05 -1.4953e-19 -3.44911e-05 1.12102e-19 -0.00012152 -2.98947e-19 
1099.7 0 3.51498e-19 -0.00204186 1.36701e-19 0.000160613 -0.00155248 -3.97102e-19 -0.000150568 -1.41067e-19 -0.00021261 -6.25404e-20 -8.95445e-05 9.32859e-20 1.98763e-19 -1.2009e-05 6.62035e-20 0.000102881 -1.75751e-19 -0.000210701 2.06166e-20 -0.000138025 -8.32988e-05 -1.6449e-19 0.000120118 -8.42532e-20 -5.93304e-05 2.53174e-19 -4.79772e-05 -1.51794e-19 -2.70365e-05 1.15203e-19 -0.000119192 -2.97856e-19 
1100.05 0 3.42222e-19 -0.00199527 1.18722e-19 0.000149291 -0.00157996 -4.17476e-19 -0.000151943 -1.34773e-19 -0.000233752 -9.38914e-20 -8.79658e-05 1.09276e-19 2.18845e-19 -3.0915e-05 8.32356e-20 9.20165e-05 -1.74771e-19 -0.000210351 2.31663e-20 -0.000151852 -8.12868e-05 -1.63623e-19 0.000113126 -7.41856e-20 -5.97643e-05 2.60588e-19 -5.67566e-05 -1.53574e-19 -1.49695e-05 1.12117e-19 -0.000116105 -3.06244e-19 
1100.4 0 3.2884e-19 -0.00194987 7.87414e-20 0.000144581 -0.00159742 -4.24389e-19 -0.00015157 -1.53179e-19 -0.000257172 -1.18828e-19 -7.5903e-05 1.16297e-19 2.34389e-19 -5.6041e-05 9.4859e-20 8.18007e-05 -1.66029e-19 -0.00021047 1.88835e-20 -0.000162188 -8.056e-05 -1.6343e-19 0.000104316 -6.91938e-20 -5.39912e-05 2.80413e-19 -6.5764e-05 -1.54282e-19 6.2219e-07 1.16378e-19 -0.000111289 -3.32236e-19 
1100.75 0 3.21851e-19 -0.00190299 5.11921e-20 0.000145244 -0.00160881 -4.06226e-19 -0.000149191 -1.69091e-19 -0.000280493 -1.41974e-19 -5.61022e-05 1.13791e-19 2.37038e-19 -8.11763e-05 9.20021e-20 7.25723e-05 -1.59029e-19 -0.000213552 1.11843e-20 -0.000166926 -7.71355e-05 -1.62995e-19 9.58712e-05 -8.48178e-20 -4.20454e-05 2.9271e-19 -7.34142e-05 -1.3191e-19 1.65599e-05 1.20511e-19 -0.000105704 -3.65846e-19 
1101.1 0 3.10747e-19 -0.00185603 3.57138e-20 0.000149085 -0.00161742 -3.95865e-19 -0.000145145 -1.91803e-19 -0.00029924 -1.79095e-19 -3.35322e-05 1.08117e-19 2.41718e-19 -0.000103543 8.71286e-20 6.45696e-05 -1.6408e-19 -0.000219616 1.08649e-20 -0.000168369 -6.9624e-05 -1.77958e-19 9.00139e-05 -9.42894e-20 -2.85807e-05 3.00796e-19 -7.75396e-05 -1.21748e-19 2.91774e-05 1.34713e-19 -0.000101539 -4.03041e-19 
1101.45 0 3.04722e-19 -0.00181007 5.80167e-21 0.000153086 -0.00162465 -3.90127e-19 -0.00014015 -2.22642e-19 -0.000310818 -2.21012e-19 -1.12922e-05 9.7751e-20 2.46817e-19 -0.000124234 9.13722e-20 5.79707e-05 -1.71403e-19 -0.000225072 1.85968e-20 -0.000165665 -6.11076e-05 -1.90255e-19 8.73209e-05 -9.75977e-20 -1.56617e-05 2.88866e-19 -7.85593e-05 -1.05592e-19 3.65005e-05 1.57065e-19 -9.94351e-05 -4.28402e-19 
1101.8 0 2.79731e-19 -0.00176502 -4.71231e-21 0.000154982 -0.00163432 -3.84719e-19 -0.000135495 -2.54413e-19 -0.000316994 -2.44456e-19 8.59924e-06 1.0577e-19 2.50527e-19 -0.000145345 7.54098e-20 5.38608e-05 -1.76145e-19 -0.000225899 1.6547e-20 -0.000155265 -5.75029e-05 -2.02842e-19 8.73913e-05 -9.86458e-20 -1.91105e-06 2.7107e-19 -7.78101e-05 -8.23311e-20 4.1083e-05 1.83093e-19 -9.79288e-05 -4.36154e-19 
1102.15 0 2.54404e-19 -0.00172137 4.88274e-21 0.000155348 -0.00164781 -3.89682e-19 -0.000133383 -2.89063e-19 -0.000320028 -2.6378e-19 2.75622e-05 1.1062e-19 2.66523e-19 -0.000169592 5.3805e-20 5.26934e-05 -1.80371e-19 -0.000218914 2.54707e-20 -0.000139179 -6.01805e-05 -1.98617e-19 9.01121e-05 -9.70775e-20 1.53363e-05 2.74591e-19 -7.67344e-05 -4.14565e-20 4.69717e-05 2.08408e-19 -9.50094e-05 -4.28571e-19 
1102.5 0 2.43291e-19 -0.00167732 -3.04047e-21 0.000156514 -0.00166368 -3.93503e-19 -0.000136673 -3.12805e-19 -0.000316734 -2.70474e-19 5.05178e-05 7.54677e-20 2.86197e-19 -0.000196551 4.82091e-20 5.30529e-05 -1.92988e-19 -0.000204649 3.47755e-20 -0.000123527 -6.51147e-05 -1.78425e-19 9.68952e-05 -8.14895e-20 3.58523e-05 2.72706e-19 -7.5926e-05 -2.03391e-21 5.49746e-05 2.219e-19 -8.96203e-05 -4.21753e-19 
1102.85 0 2.3544e-19 -0.00163098 -1.16833e-20 0.000161104 -0.00168151 -3.99231e-19 -0.000144706 -3.23957e-19 -0.000303598 -2.64645e-19 8.24092e-05 4.96425e-20 3.07255e-19 -0.00022269 3.69212e-20 5.20505e-05 -1.77134e-19 -0.000189355 4.12288e-20 -0.000111738 -6.72288e-05 -1.50655e-19 0.000109567 -7.03897e-20 5.51395e-05 2.42573e-19 -7.50618e-05 2.50515e-20 6.62748e-05 2.40588e-19 -8.20257e-05 -4.30624e-19 
1103.2 0 2.30843e-19 -0.00158369 -9.64839e-21 0.000169335 -0.00170221 -4.04061e-19 -0.000153752 -3.46475e-19 -0.00028207 -2.52047e-19 0.000122303 2.78247e-20 3.29702e-19 -0.00024883 3.18017e-20 4.65287e-05 -1.49929e-19 -0.000179921 3.14774e-20 -0.000100378 -6.38616e-05 -1.19945e-19 0.00012535 -4.29081e-20 7.00022e-05 2.03257e-19 -7.39394e-05 4.53625e-20 8.02166e-05 2.47553e-19 -7.21066e-05 -4.41867e-19 
1103.55 0 2.36087e-19 -0.00153544 -7.54112e-22 0.000178138 -0.00172763 -4.02238e-19 -0.000160424 -3.69539e-19 -0.000254189 -2.39215e-19 0.000163734 1.49958e-20 3.42148e-19 -0.0002774 2.26234e-20 3.57947e-05 -1.34117e-19 -0.000180747 -7.32858e-21 -8.4227e-05 -5.72544e-05 -9.73784e-20 0.000140566 -2.33365e-20 8.17705e-05 1.78106e-19 -7.36042e-05 5.25238e-20 9.32704e-05 2.65107e-19 -5.96064e-05 -4.47575e-19 
1103.9 0 2.38659e-19 -0.00148469 4.91879e-21 0.000185528 -0.0017577 -4.08865e-19 -0.000163782 -3.9395e-19 -0.000223122 -2.09719e-19 0.000202021 3.0869e-20 3.45688e-19 -0.000307073 1.0561e-20 2.21173e-05 -1.16769e-19 -0.000192055 -5.44524e-20 -6.47005e-05 -4.97346e-05 -7.05522e-20 0.000154387 -6.87987e-21 9.19268e-05 1.50724e-19 -7.53143e-05 7.78294e-20 0.000104342 2.70051e-19 -4.68036e-05 -4.39526e-19 
1104.25 0 2.34909e-19 -0.00143158 -1.90733e-21 0.000191421 -0.00178966 -4.16826e-19 -0.000168195 -4.23615e-19 -0.00019431 -1.86282e-19 0.000233426 6.26312e-20 3.49475e-19 -0.00033471 -1.33268e-20 6.8546e-06 -7.76098e-20 -0.000209758 -9.87872e-20 -4.8432e-05 -4.17578e-05 -4.16653e-20 0.000166675 8.65683e-21 9.94779e-05 1.18225e-19 -7.77984e-05 9.09027e-20 0.000112926 2.78224e-19 -3.60658e-05 -4.34444e-19 
1104.6 0 2.50322e-19 -0.00137736 -1.58098e-20 0.000198072 -0.001823 -4.13676e-19 -0.000175876 -4.71313e-19 -0.000173944 -1.70803e-19 0.000254257 1.11414e-19 3.57851e-19 -0.000357888 -2.46408e-20 -9.3546e-06 -3.64259e-20 -0.000231279 -1.20067e-19 -3.89443e-05 -3.50972e-05 -7.04856e-21 0.0001757 2.42158e-20 0.000101899 8.45856e-20 -7.78758e-05 9.35377e-20 0.000117979 2.65577e-19 -2.68527e-05 -4.34433e-19 
1104.95 0 2.70824e-19 -0.0013222 -3.31571e-20 0.000206505 -0.00185708 -4.02578e-19 -0.000182625 -5.18959e-19 -0.000163624 -1.61169e-19 0.000265481 1.43712e-19 3.81905e-19 -0.00037721 -3.13497e-20 -2.29087e-05 6.13767e-22 -0.000255986 -1.35933e-19 -3.75201e-05 -3.02827e-05 1.39077e-20 0.000179405 2.73502e-20 0.000100015 6.4395e-20 -7.40058e-05 9.9315e-20 0.000119076 2.48774e-19 -1.67852e-05 -4.24274e-19 
1105.3 0 3.00113e-19 -0.00126575 -3.34694e-20 0.000215054 -0.001891 -3.90951e-19 -0.000184105 -5.61868e-19 -0.000159117 -1.59817e-19 0.000269862 1.53473e-19 4.06235e-19 -0.000392302 -2.04606e-20 -3.0419e-05 1.82882e-20 -0.000282666 -1.48288e-19 -4.30557e-05 -2.5445e-05 2.79696e-20 0.000178058 2.38951e-20 9.53193e-05 5.53966e-20 -6.63925e-05 9.67636e-20 0.000115772 2.28442e-19 -5.63746e-06 -4.03864e-19 
1105.65 0 3.14157e-19 -0.00120984 -3.56953e-20 0.000220814 -0.00192722 -3.7515e-19 -0.000179582 -5.87143e-19 -0.000157486 -1.46804e-19 0.00026812 1.49241e-19 4.22648e-19 -0.00040159 -7.93944e-21 -3.46671e-05 2.69533e-20 -0.000307712 -1.64389e-19 -4.99048e-05 -2.12434e-05 2.45815e-20 0.000173047 2.89478e-20 8.72769e-05 5.43088e-20 -5.48997e-05 9.10122e-20 0.000107579 2.13921e-19 6.29693e-06 -3.97726e-19 
1106 0 3.05453e-19 -0.00115667 -5.30394e-20 0.000222472 -0.00196522 -3.69403e-19 -0.000171666 -5.91382e-19 -0.000157576 -1.32975e-19 0.000261481 1.43857e-19 4.39577e-19 -0.000406608 7.50254e-21 -4.08876e-05 3.28434e-20 -0.000327912 -1.96661e-19 -5.42864e-05 -1.97361e-05 1.89399e-20 0.000168364 3.83156e-20 7.73746e-05 4.35498e-20 -4.06261e-05 7.31522e-20 9.42017e-05 2.04553e-19 1.87508e-05 -3.78551e-19 
1106.35 0 2.87185e-19 -0.00110315 -7.78406e-20 0.000221841 -0.0020026 -3.82902e-19 -0.000163371 -5.96726e-19 -0.00015896 -1.22067e-19 0.000251923 1.39798e-19 4.51105e-19 -0.000409839 7.64561e-21 -4.83097e-05 4.34614e-20 -0.000341858 -2.25749e-19 -5.75669e-05 -1.95882e-05 6.0457e-21 0.000166799 4.23493e-20 6.78976e-05 2.42066e-20 -2.66273e-05 6.47452e-20 7.69705e-05 1.98077e-19 3.02772e-05 -3.5681e-19 
1106.7 0 2.89078e-19 -0.00104628 -1.04461e-19 0.000223049 -0.00203846 -3.95742e-19 -0.00015415 -5.8278e-19 -0.000160463 -1.05129e-19 0.000241753 1.54003e-19 4.41817e-19 -0.000410963 2.38616e-21 -5.24983e-05 5.59592e-20 -0.000349857 -2.27999e-19 -5.83985e-05 -1.95758e-05 -4.36348e-21 0.00016621 4.01477e-20 6.09306e-05 8.58369e-21 -1.37502e-05 5.97103e-20 5.78677e-05 1.90061e-19 4.14861e-05 -3.2774e-19 
1107.05 0 3.00615e-19 -0.000986205 -1.11218e-19 0.000227076 -0.00207265 -3.89735e-19 -0.000142043 -5.68098e-19 -0.000161443 -9.53888e-20 0.000235838 1.63124e-19 4.21531e-19 -0.000409937 -2.22282e-20 -5.14968e-05 7.40548e-20 -0.000354073 -2.30685e-19 -5.47794e-05 -2.1084e-05 -2.87781e-20 0.000165143 3.50964e-20 5.86343e-05 -1.20137e-20 -2.27723e-07 4.94766e-20 3.78944e-05 1.94021e-19 5.22717e-05 -3.01359e-19 
1107.4 0 3.11369e-19 -0.00092524 -1.10875e-19 0.000230698 -0.00210789 -3.76982e-19 -0.000125597 -5.51453e-19 -0.000163088 -6.27139e-20 0.000238266 1.77778e-19 3.72457e-19 -0.00040643 -5.9252e-20 -4.49439e-05 9.1382e-20 -0.000354816 -2.14167e-19 -4.89292e-05 -2.46994e-05 -6.16756e-20 0.000163407 2.88683e-20 5.96349e-05 -3.64512e-20 1.18557e-05 5.93955e-20 1.81776e-05 1.97295e-19 5.9222e-05 -2.87117e-19 
1107.75 0 3.01186e-19 -0.000866436 -1.17632e-19 0.000232456 -0.00214282 -3.68916e-19 -0.000103213 -5.30553e-19 -0.000164957 -3.37454e-20 0.000248469 1.88314e-19 3.38825e-19 -0.000398966 -1.05096e-19 -3.28929e-05 1.19948e-19 -0.000353252 -2.13653e-19 -4.33067e-05 -2.83168e-05 -8.4992e-20 0.000160998 3.0001e-20 6.15526e-05 -6.73713e-20 1.70338e-05 6.87567e-20 -1.04932e-06 1.88557e-19 6.01847e-05 -2.65593e-19 
1108.1 0 2.89574e-19 -0.000809596 -1.19484e-19 0.000233543 -0.00217223 -3.61921e-19 -7.39207e-05 -5.0577e-19 -0.00016401 -1.37366e-20 0.000263431 1.85396e-19 3.21673e-19 -0.000387244 -1.4345e-19 -1.61949e-05 1.29728e-19 -0.000352653 -2.16755e-19 -3.99416e-05 -3.23801e-05 -1.12461e-19 0.000158072 4.65736e-20 6.419e-05 -9.28839e-20 1.55023e-05 6.66329e-20 -1.9022e-05 1.86185e-19 5.62084e-05 -2.48311e-19 
1108.45 0 2.70404e-19 -0.000754784 -9.70009e-20 0.00023449 -0.00219332 -3.48159e-19 -3.85236e-05 -4.80382e-19 -0.000158389 4.56488e-21 0.000280028 1.83814e-19 3.21336e-19 -0.000369148 -1.71181e-19 3.92483e-06 1.12417e-19 -0.000356569 -2.22569e-19 -4.25974e-05 -3.91133e-05 -1.30423e-19 0.000156086 5.63932e-20 6.68955e-05 -1.17716e-19 1.35045e-05 5.89032e-20 -3.61481e-05 1.8758e-19 4.80539e-05 -2.52131e-19 
1108.8 0 2.59164e-19 -0.000703083 -6.73652e-20 0.000233885 -0.0022058 -3.42023e-19 5.50698e-08 -4.59087e-19 -0.000148702 9.79048e-21 0.000296743 1.86384e-19 3.00129e-19 -0.000343358 -1.95006e-19 2.37706e-05 1.01183e-19 -0.000367962 -2.19887e-19 -5.55138e-05 -4.72316e-05 -1.31669e-19 0.000158002 6.73651e-20 6.70384e-05 -1.2815e-19 1.5405e-05 4.51566e-20 -5.37248e-05 2.03158e-19 3.60216e-05 -2.64144e-19 
1109.15 0 2.58721e-19 -0.000654554 -2.71512e-20 0.000229668 -0.00221155 -3.31201e-19 3.88471e-05 -4.53708e-19 -0.000135437 1.26911e-20 0.000314058 1.92641e-19 2.93284e-19 -0.000313111 -2.29735e-19 3.99612e-05 8.92206e-20 -0.000385068 -2.29761e-19 -7.67593e-05 -5.29154e-05 -1.44117e-19 0.000162634 7.34469e-20 6.44696e-05 -1.37779e-19 2.08341e-05 2.96218e-20 -7.23255e-05 2.11921e-19 2.08273e-05 -2.75103e-19 
1109.5 0 2.63053e-19 -0.000608244 -5.7789e-21 0.000222347 -0.0022101 -3.28304e-19 7.96317e-05 -4.49993e-19 -0.000122274 1.32969e-20 0.000330336 1.85128e-19 2.82028e-19 -0.00028277 -2.39795e-19 5.21568e-05 6.32459e-20 -0.000402698 -2.42438e-19 -9.71883e-05 -5.35526e-05 -1.60075e-19 0.000166595 5.62934e-20 6.11333e-05 -1.48347e-19 2.91811e-05 2.56852e-20 -9.12042e-05 2.11999e-19 4.62108e-06 -2.75059e-19 
1109.85 0 2.61293e-19 -0.000562268 2.23335e-20 0.000212632 -0.00219951 -3.34038e-19 0.000124171 -4.31192e-19 -0.000113918 1.50553e-20 0.000343089 1.80297e-19 2.91007e-19 -0.000255087 -2.42896e-19 6.05036e-05 2.56202e-21 -0.00041668 -2.53296e-19 -0.000112177 -4.96867e-05 -1.87799e-19 0.00016764 3.12997e-20 5.8207e-05 -1.67421e-19 4.00084e-05 2.44109e-20 -0.00010854 1.9458e-19 -1.19515e-05 -2.75378e-19 
1110.2 0 2.53464e-19 -0.000514596 5.7432e-20 0.000199958 -0.00217956 -3.35717e-19 0.000169967 -3.96526e-19 -0.000107295 9.04342e-21 0.000352042 1.77172e-19 3.02152e-19 -0.000230622 -2.47809e-19 6.47645e-05 -5.78576e-20 -0.000426799 -2.4959e-19 -0.000123815 -4.36605e-05 -1.9845e-19 0.000164927 -4.48063e-21 5.65808e-05 -1.97121e-19 5.02404e-05 3.43216e-20 -0.000120969 1.95051e-19 -2.85155e-05 -2.63914e-19 
1110.55 0 2.55504e-19 -0.000462129 8.00365e-20 0.000183527 -0.00215456 -3.40594e-19 0.000213649 -3.75056e-19 -9.9394e-05 -1.90107e-22 0.000357571 1.89099e-19 3.16085e-19 -0.000209377 -2.48402e-19 6.31343e-05 -1.09538e-19 -0.00043359 -2.33444e-19 -0.000132059 -3.52607e-05 -1.77709e-19 0.000158908 -2.06945e-20 5.45215e-05 -2.28321e-19 5.77857e-05 5.89043e-20 -0.000126952 1.89869e-19 -4.41391e-05 -2.57302e-19 
1110.9 0 2.68999e-19 -0.000405884 1.09457e-19 0.000163813 -0.00213007 -3.35407e-19 0.000251631 -3.5296e-19 -9.42587e-05 -1.1264e-20 0.000357758 2.12686e-19 3.24352e-19 -0.000190363 -2.56787e-19 5.65712e-05 -1.50363e-19 -0.000440365 -2.20594e-19 -0.000133701 -2.57001e-05 -1.80036e-19 0.00014893 -3.69141e-20 4.7358e-05 -2.47152e-19 6.39561e-05 8.46414e-20 -0.000126732 1.85318e-19 -5.95508e-05 -2.38344e-19 
1111.25 0 2.81761e-19 -0.000349698 1.42485e-19 0.000142916 -0.00210586 -3.29895e-19 0.000283204 -3.43781e-19 -9.6223e-05 -1.26542e-20 0.000348522 2.40772e-19 3.37852e-19 -0.000171471 -2.55397e-19 4.80556e-05 -1.74622e-19 -0.000448224 -2.0538e-19 -0.000129135 -1.81512e-05 -1.87e-19 0.000135014 -4.59296e-20 3.41326e-05 -2.49603e-19 7.02442e-05 1.1516e-19 -0.000121464 1.67599e-19 -7.58502e-05 -2.20651e-19 
1111.6 0 2.65463e-19 -0.000296778 1.72705e-19 0.000123102 -0.00208155 -3.23161e-19 0.000310321 -3.52678e-19 -0.000106078 -1.40144e-20 0.000329618 2.56196e-19 3.35428e-19 -0.000151757 -2.67956e-19 3.90681e-05 -1.61369e-19 -0.000456325 -1.76018e-19 -0.000124754 -1.41538e-05 -2.06451e-19 0.000115602 -2.84141e-20 1.92688e-05 -2.57564e-19 7.62453e-05 1.33404e-19 -0.0001157 1.46712e-19 -9.32801e-05 -2.10255e-19 
1111.95 0 2.61515e-19 -0.000249391 1.79861e-19 0.000104579 -0.00205913 -3.21816e-19 0.000331603 -3.4295e-19 -0.000121807 -1.65981e-20 0.000306675 2.49861e-19 3.50171e-19 -0.000132186 -2.63764e-19 2.99757e-05 -1.41998e-19 -0.000468157 -1.51545e-19 -0.000125288 -1.43118e-05 -2.12586e-19 9.09534e-05 -6.92386e-21 8.34052e-06 -2.70617e-19 7.97736e-05 1.48211e-19 -0.000110392 1.50378e-19 -0.000108452 -2.13952e-19 
1112.3 0 2.47649e-19 -0.000206999 1.70992e-19 8.57738e-05 -0.00203952 -2.99696e-19 0.000341824 -3.40201e-19 -0.000140441 -3.03909e-20 0.000284594 2.32779e-19 3.6287e-19 -0.00011529 -2.61536e-19 1.82117e-05 -1.37744e-19 -0.000485629 -1.31445e-19 -0.000129665 -1.82959e-05 -2.06932e-19 6.52731e-05 1.73616e-20 2.83956e-06 -3.03828e-19 8.09556e-05 1.79865e-19 -0.000103928 1.54002e-19 -0.000118206 -2.15387e-19 
1112.65 0 2.21599e-19 -0.000165263 1.52739e-19 6.63914e-05 -0.00202484 -2.73244e-19 0.000340981 -3.24372e-19 -0.000160082 -5.23011e-20 0.000265827 1.95259e-19 3.72599e-19 -0.000102757 -2.51209e-19 2.6553e-06 -1.31426e-19 -0.00050511 -9.99961e-20 -0.000132844 -2.38445e-05 -2.00365e-19 4.17707e-05 5.32664e-20 -8.46254e-07 -3.49052e-19 8.12468e-05 1.99517e-19 -9.77709e-05 1.56473e-19 -0.000125056 -2.10861e-19 
1113 0 1.75091e-19 -0.000120961 1.24163e-19 4.81357e-05 -0.00201614 -2.53427e-19 0.000333502 -3.22043e-19 -0.000180148 -7.31153e-20 0.000251657 1.64853e-19 3.83308e-19 -9.36015e-05 -2.25213e-19 -1.49319e-05 -1.16513e-19 -0.000520169 -8.23429e-20 -0.000128757 -2.88689e-05 -1.92416e-19 2.19377e-05 1.10263e-19 -4.19004e-06 -3.77777e-19 8.27603e-05 2.18084e-19 -9.26974e-05 1.52865e-19 -0.000132237 -2.26715e-19 
1113.35 0 1.11145e-19 -7.23578e-05 9.74376e-20 3.06377e-05 -0.00201148 -2.31474e-19 0.000320513 -3.0728e-19 -0.000198265 -9.61371e-20 0.000241667 1.53734e-19 3.82706e-19 -8.66149e-05 -2.0221e-19 -3.41311e-05 -9.43224e-20 -0.000527349 -7.52665e-20 -0.000114022 -3.24989e-05 -1.84233e-19 5.43172e-06 1.53217e-19 -5.69179e-06 -3.90774e-19 8.42718e-05 2.09054e-19 -8.65635e-05 1.45185e-19 -0.000141304 -2.29939e-19 
1113.7 0 4.18587e-20 -2.02472e-05 6.78284e-20 1.48361e-05 -0.00201248 -1.88226e-19 0.00030077 -2.97711e-19 -0.000209952 -1.10147e-19 0.000234253 1.46415e-19 3.74222e-19 -8.08896e-05 -1.55377e-19 -5.39343e-05 -8.29521e-20 -0.000528847 -8.56823e-20 -8.97529e-05 -3.44017e-05 -1.91283e-19 -8.08296e-06 1.79487e-19 -6.55012e-06 -3.89867e-19 8.23899e-05 1.92922e-19 -7.78268e-05 1.22794e-19 -0.000152837 -2.4858e-19 
1114.05 0 -3.93239e-20 3.19707e-05 3.29751e-20 3.04051e-06 -0.00202162 -1.71134e-19 0.000274381 -2.91516e-19 -0.000213073 -1.14948e-19 0.000226039 1.45968e-19 3.60761e-19 -7.33737e-05 -1.06856e-19 -7.49451e-05 -6.75529e-20 -0.000526307 -1.05026e-19 -6.02752e-05 -3.46375e-05 -1.78718e-19 -1.82764e-05 1.88493e-19 -1.04137e-05 -3.73349e-19 7.59679e-05 1.60786e-19 -6.65649e-05 8.54479e-20 -0.000165015 -2.6956e-19 
1114.4 0 -9.60066e-20 8.22702e-05 1.4515e-20 -5.386e-06 -0.00203797 -1.68836e-19 0.000244424 -2.92764e-19 -0.000208999 -1.26721e-19 0.000213028 1.62844e-19 3.52125e-19 -6.17738e-05 -7.46368e-20 -0.000100936 -7.43807e-20 -0.000517451 -1.1763e-19 -2.7581e-05 -3.26708e-05 -1.65887e-19 -2.48482e-05 1.86153e-19 -1.76827e-05 -3.56426e-19 6.68591e-05 1.41859e-19 -5.39883e-05 6.86323e-20 -0.000176769 -2.97347e-19 
1114.75 0 -1.61021e-19 0.000130325 7.2282e-22 -1.27642e-05 -0.00206034 -1.77813e-19 0.000215926 -2.91659e-19 -0.000201385 -1.20017e-19 0.000192312 1.70306e-19 3.51381e-19 -4.82071e-05 -5.23027e-20 -0.000132449 -8.58739e-20 -0.000500234 -1.27253e-19 5.76996e-06 -2.72027e-05 -1.73696e-19 -2.64532e-05 1.69837e-19 -2.51701e-05 -3.33253e-19 5.67856e-05 1.30038e-19 -4.24071e-05 3.28165e-20 -0.000190225 -3.13417e-19 
1115.1 0 -2.44043e-19 0.000176743 -2.09326e-20 -1.9648e-05 -0.00208749 -1.94455e-19 0.000193567 -2.76784e-19 -0.000193414 -1.02491e-19 0.00016301 1.78215e-19 3.40499e-19 -3.32637e-05 -3.59588e-20 -0.00016455 -1.04628e-19 -0.000474681 -1.24807e-19 3.54198e-05 -1.75325e-05 -1.89727e-19 -2.31423e-05 1.41419e-19 -3.20699e-05 -3.17456e-19 4.36947e-05 1.20365e-19 -3.48091e-05 7.10351e-21 -0.000205985 -3.4363e-19 
1115.45 0 -3.06632e-19 0.000223622 -1.86576e-20 -2.457e-05 -0.00211427 -2.20298e-19 0.00017901 -2.86653e-19 -0.000184918 -7.70728e-20 0.000128561 1.75777e-19 3.29484e-19 -1.54298e-05 -2.28814e-20 -0.000194237 -1.40808e-19 -0.000442871 -1.22968e-19 5.69586e-05 -6.54588e-06 -1.89607e-19 -1.63315e-05 1.32277e-19 -3.86668e-05 -2.92396e-19 2.80249e-05 1.28461e-19 -3.06642e-05 1.19079e-20 -0.000220836 -3.72075e-19 
1115.8 0 -3.64162e-19 0.000273524 -2.33281e-20 -2.8051e-05 -0.00213661 -2.58973e-19 0.000170865 -2.96808e-19 -0.000174195 -4.41603e-20 9.45103e-05 1.85941e-19 3.1331e-19 4.72883e-06 -1.11947e-20 -0.000224525 -1.62159e-19 -0.000406276 -1.12961e-19 6.8098e-05 -4.45685e-07 -1.85143e-19 -7.75436e-06 1.21415e-19 -4.502e-05 -2.74649e-19 1.38532e-05 1.4087e-19 -2.48723e-05 3.63657e-20 -0.000229673 -3.98201e-19 
1116.15 0 -4.11869e-19 0.000326706 -4.15835e-20 -3.14217e-05 -0.00215373 -2.86219e-19 0.000163254 -3.11768e-19 -0.000161035 -1.94799e-20 6.29591e-05 1.86576e-19 3.07968e-19 2.39757e-05 -1.97514e-21 -0.00025849 -1.77451e-19 -0.000367465 -1.08014e-19 7.22764e-05 -7.49384e-07 -1.83863e-19 2.08683e-06 1.10508e-19 -5.14475e-05 -2.57237e-19 6.43235e-06 1.50641e-19 -1.59506e-05 4.97571e-20 -0.000231271 -4.24857e-19 
1116.5 0 -4.43647e-19 0.000382423 -5.15854e-20 -3.32362e-05 -0.00216635 -3.12358e-19 0.000149036 -3.38496e-19 -0.000147575 -1.74503e-20 3.18032e-05 1.56282e-19 3.14589e-19 4.26177e-05 2.21758e-20 -0.000291399 -1.7824e-19 -0.000329688 -1.08855e-19 7.29551e-05 -4.49478e-06 -1.74724e-19 1.27905e-05 1.06442e-19 -5.72727e-05 -2.57036e-19 7.82118e-06 1.48448e-19 -5.56019e-06 4.97389e-20 -0.000227511 -4.25099e-19 
1116.85 0 -4.5988e-19 0.000439172 -5.53579e-20 -2.93887e-05 -0.00217398 -3.39112e-19 0.000128084 -3.57315e-19 -0.000133776 -2.65112e-20 3.21093e-06 1.16411e-19 3.16159e-19 6.69852e-05 3.80259e-20 -0.000317687 -1.69835e-19 -0.000293732 -1.01011e-19 7.16791e-05 -1.01967e-05 -1.58452e-19 2.4257e-05 9.34708e-20 -5.99067e-05 -2.59779e-19 1.42376e-05 1.5216e-19 3.51663e-06 4.85819e-20 -0.000219144 -4.04457e-19 
1117.2 0 -4.61129e-19 0.000495882 -4.37647e-20 -1.94301e-05 -0.00217579 -3.51104e-19 0.000106239 -3.72833e-19 -0.000116379 -2.67422e-20 -1.33971e-05 7.61451e-20 3.12507e-19 9.79186e-05 4.04959e-20 -0.000334621 -1.66463e-19 -0.000260915 -9.73925e-20 6.85161e-05 -1.77994e-05 -1.35122e-19 3.49961e-05 7.76587e-20 -5.60338e-05 -2.61226e-19 2.14057e-05 1.67554e-19 9.12567e-06 4.08606e-20 -0.000207347 -3.7339e-19 
1117.55 0 -4.49449e-19 0.000552505 -3.4514e-20 -5.53485e-06 -0.00217498 -3.41038e-19 8.6669e-05 -3.85616e-19 -9.19026e-05 -1.32124e-20 -1.37662e-05 4.2619e-20 3.03031e-19 0.000131202 2.92379e-20 -0.000340343 -1.61641e-19 -0.000234256 -1.08761e-19 6.41784e-05 -2.55651e-05 -1.27097e-19 4.09733e-05 7.64293e-20 -4.73331e-05 -2.61605e-19 2.71205e-05 1.87624e-19 1.18727e-05 4.34028e-20 -0.000194233 -3.22224e-19 
1117.9 0 -4.47882e-19 0.00060878 -2.13011e-20 1.07699e-05 -0.00217349 -3.41402e-19 6.68553e-05 -3.84235e-19 -6.24895e-05 -6.37732e-22 -3.1268e-06 2.69996e-20 2.86287e-19 0.000166843 8.18024e-21 -0.000336435 -1.76493e-19 -0.000213348 -1.22568e-19 6.16402e-05 -3.29279e-05 -1.18912e-19 4.20315e-05 8.52863e-20 -3.96408e-05 -2.59081e-19 3.03544e-05 2.03289e-19 1.49052e-05 5.32344e-20 -0.000181508 -2.65889e-19 
1118.25 0 -4.3498e-19 0.00066309 -2.92993e-20 2.81814e-05 -0.00216735 -3.41847e-19 4.70105e-05 -3.88012e-19 -3.3489e-05 3.74823e-21 1.27039e-05 9.58349e-21 2.64791e-19 0.000208667 -1.41434e-20 -0.000329096 -1.73782e-19 -0.000196104 -1.36051e-19 6.08288e-05 -3.94034e-05 -1.27367e-19 4.00251e-05 7.66255e-20 -3.43263e-05 -2.59527e-19 3.2286e-05 2.02788e-19 1.73204e-05 5.01918e-20 -0.000168824 -2.09756e-19 
1118.6 0 -4.26067e-19 0.000715192 -3.10641e-20 4.3248e-05 -0.00215364 -3.36936e-19 2.89009e-05 -3.9828e-19 -8.64011e-06 -4.29964e-21 3.18687e-05 -1.3943e-20 2.29592e-19 0.000257424 -3.96823e-20 -0.000323849 -1.7141e-19 -0.00018423 -1.36049e-19 5.66053e-05 -4.29703e-05 -1.30604e-19 3.56549e-05 7.31324e-20 -3.05045e-05 -2.50332e-19 3.47065e-05 2.04277e-19 1.59856e-05 6.76189e-20 -0.000154243 -1.45485e-19 
1118.95 0 -4.1213e-19 0.000766789 -3.32644e-20 5.29857e-05 -0.00213533 -3.31894e-19 1.26408e-05 -3.93025e-19 7.93588e-06 -7.48397e-21 5.35478e-05 -2.72425e-20 1.7992e-19 0.00031075 -6.0676e-20 -0.000320203 -1.76588e-19 -0.000176003 -1.29608e-19 4.69222e-05 -4.23526e-05 -1.218e-19 3.057e-05 5.56045e-20 -2.86742e-05 -2.27263e-19 3.78971e-05 2.06872e-19 1.1643e-05 9.83199e-20 -0.000136797 -8.94347e-20 
1119.3 0 -3.96569e-19 0.000817401 -2.25959e-20 5.94431e-05 -0.00211392 -3.35449e-19 -1.29386e-06 -3.74363e-19 1.67945e-05 3.50342e-21 7.35068e-05 -1.80341e-20 1.37681e-19 0.000364754 -6.01575e-20 -0.000316645 -1.85646e-19 -0.000167346 -1.31612e-19 3.3538e-05 -3.66219e-05 -1.18211e-19 2.72217e-05 3.76055e-20 -3.12066e-05 -1.86717e-19 4.2423e-05 1.99623e-19 6.44826e-06 1.21685e-19 -0.000118838 -4.13557e-20 
1119.65 0 -3.91486e-19 0.000865008 -1.98164e-20 6.48681e-05 -0.00208552 -3.19334e-19 -1.35607e-05 -3.62664e-19 2.53327e-05 1.01723e-20 8.60282e-05 -1.45204e-20 1.13919e-19 0.00041654 -7.58332e-20 -0.000312737 -1.95238e-19 -0.000157228 -1.37011e-19 1.9108e-05 -2.83041e-05 -1.21482e-19 2.72208e-05 6.21774e-21 -4.1352e-05 -1.53827e-19 4.68792e-05 1.83454e-19 2.83721e-06 1.31847e-19 -0.000103884 -8.32346e-21 
1120 0 -3.88651e-19 0.000911199 3.04499e-21 6.86342e-05 -0.00205145 -2.84328e-19 -2.60827e-05 -3.55007e-19 3.68758e-05 2.41843e-20 8.99927e-05 -7.03103e-21 1.02393e-19 0.000466336 -8.96873e-20 -0.000304957 -2.01427e-19 -0.00014625 -1.43628e-19 7.5197e-06 -2.17005e-05 -1.09105e-19 2.82633e-05 -1.5849e-20 -5.781e-05 -1.18604e-19 4.96179e-05 1.60696e-19 7.11306e-07 1.46594e-19 -9.25229e-05 7.92207e-21 
1120.35 0 -3.92531e-19 0.000956666 8.88691e-21 6.96054e-05 -0.002017 -2.62026e-19 -4.34563e-05 -3.57288e-19 4.58476e-05 2.23405e-20 8.6319e-05 4.62054e-21 1.03826e-19 0.000511992 -1.03655e-19 -0.000291942 -1.98889e-19 -0.000138445 -1.48374e-19 -1.6394e-06 -1.93254e-05 -9.31636e-20 2.4444e-05 -3.1748e-20 -7.66723e-05 -7.51175e-20 5.17334e-05 1.34433e-19 -1.17545e-06 1.54193e-19 -8.29112e-05 1.46611e-20 
1120.7 0 -3.80023e-19 0.00100162 2.98461e-21 6.93929e-05 -0.00198114 -2.39311e-19 -6.70942e-05 -3.51943e-19 4.50605e-05 1.23563e-20 7.4365e-05 2.22578e-20 9.69375e-20 0.000551607 -1.25767e-19 -0.000275496 -1.9505e-19 -0.000138314 -1.30293e-19 -1.29651e-05 -1.85749e-05 -8.86891e-20 1.29117e-05 -3.44134e-20 -9.53658e-05 -3.8044e-20 5.60623e-05 1.07221e-19 -2.04847e-06 1.64845e-19 -7.49968e-05 2.5176e-20 
1121.05 0 -3.67232e-19 0.00104673 9.60273e-21 7.18646e-05 -0.00194378 -2.19748e-19 -8.95148e-05 -3.44593e-19 3.13254e-05 2.26349e-21 5.69191e-05 3.88545e-20 9.79456e-20 0.000585357 -1.37352e-19 -0.000253636 -1.8558e-19 -0.000147975 -1.12074e-19 -2.99649e-05 -1.49958e-05 -7.39683e-20 -2.78114e-06 -3.94523e-20 -0.00011099 -8.70934e-21 6.47156e-05 9.52033e-20 -2.4729e-06 1.6183e-19 -6.90075e-05 5.17805e-20 
1121.4 0 -3.55573e-19 0.00109055 2.18215e-20 7.59723e-05 -0.00190544 -1.89227e-19 -0.000102383 -3.33891e-19 7.20769e-06 -2.60637e-20 4.10646e-05 3.5679e-20 1.08451e-19 0.00061097 -1.48186e-19 -0.000223501 -1.74915e-19 -0.000166233 -7.99561e-20 -5.18083e-05 -7.79706e-06 -6.03177e-20 -1.79641e-05 -5.37478e-20 -0.000120405 1.43864e-20 7.65971e-05 8.06048e-20 -3.24729e-06 1.48845e-19 -6.61992e-05 9.86515e-20 
1121.75 0 -3.69913e-19 0.00113347 3.86069e-20 7.78314e-05 -0.00186454 -1.66811e-19 -0.000105288 -2.98197e-19 -2.24511e-05 -4.72144e-20 3.084e-05 2.51946e-20 1.21136e-19 0.00062596 -1.43433e-19 -0.00018812 -1.56345e-19 -0.000188492 -4.13019e-20 -7.70114e-05 5.86725e-07 -4.727e-20 -2.98588e-05 -6.58525e-20 -0.000124185 2.77863e-20 8.9519e-05 4.86605e-20 -6.91247e-06 1.36829e-19 -6.74216e-05 1.30564e-19 
1122.1 0 -4.05511e-19 0.00117649 6.84941e-20 7.6541e-05 -0.0018188 -1.69024e-19 -0.00010053 -2.4871e-19 -5.4156e-05 -6.54774e-20 2.31851e-05 2.27423e-20 1.35609e-19 0.000631623 -1.32658e-19 -0.000156155 -1.30182e-19 -0.000212219 2.40446e-22 -0.000104046 8.58906e-06 -1.56857e-20 -3.72483e-05 -8.66313e-20 -0.000125944 1.57646e-20 0.000103089 2.95405e-20 -1.65478e-05 1.22391e-19 -7.11726e-05 1.47669e-19 
1122.45 0 -4.29802e-19 0.00121725 9.51464e-20 7.21091e-05 -0.00176714 -1.82478e-19 -8.85002e-05 -1.97535e-19 -8.51448e-05 -6.86762e-20 1.28701e-05 3.85397e-21 1.40812e-19 0.000631169 -1.30562e-19 -0.0001332 -9.71319e-20 -0.000233982 4.08168e-20 -0.000129131 1.67991e-05 2.5471e-20 -4.07608e-05 -9.30667e-20 -0.000126284 2.09763e-21 0.000118843 2.64207e-20 -2.88692e-05 1.24197e-19 -7.48626e-05 1.62688e-19 
1122.8 0 -4.40892e-19 0.00125525 1.15756e-19 6.30719e-05 -0.00171014 -1.7962e-19 -7.05354e-05 -1.41489e-19 -0.000114886 -5.90125e-20 -2.76056e-06 -6.7785e-21 1.45743e-19 0.00062702 -1.17951e-19 -0.000118444 -8.34495e-20 -0.000247596 8.31865e-20 -0.000148714 2.55434e-05 6.7488e-20 -4.21618e-05 -8.73141e-20 -0.000124462 -1.09493e-20 0.000135525 4.87052e-20 -3.9157e-05 1.1362e-19 -7.55517e-05 1.7319e-19 
1123.15 0 -4.34957e-19 0.00129208 1.03323e-19 5.06903e-05 -0.00165085 -1.76458e-19 -5.06781e-05 -8.32511e-20 -0.000146413 -4.48292e-20 -2.37661e-05 -1.22657e-20 1.61416e-19 0.000623324 -9.3082e-20 -0.000110656 -6.6679e-20 -0.000251573 1.05929e-19 -0.000160722 3.49817e-05 8.22678e-20 -4.23654e-05 -6.83217e-20 -0.000119885 -2.00153e-20 0.000149593 6.60088e-20 -4.65548e-05 1.06723e-19 -7.39474e-05 1.78069e-19 
1123.5 0 -4.43851e-19 0.00132664 7.3009e-20 3.78865e-05 -0.00159221 -1.75113e-19 -3.0395e-05 -3.75587e-20 -0.000181368 -1.95063e-20 -5.03062e-05 -4.14668e-20 1.76474e-19 0.000619115 -6.08358e-20 -0.000109964 -5.15991e-20 -0.000248764 1.35123e-19 -0.000164302 4.37289e-05 9.51998e-20 -4.02014e-05 -6.04167e-20 -0.000113805 -1.67962e-20 0.000157786 8.56384e-20 -5.20609e-05 1.08034e-19 -7.47734e-05 1.72554e-19 
1123.85 0 -4.55399e-19 0.00135593 5.56359e-20 2.43426e-05 -0.00153576 -1.70291e-19 -9.86538e-06 -1.83938e-20 -0.000216783 4.17395e-22 -8.1754e-05 -5.73289e-20 1.932e-19 0.000611516 -3.61209e-20 -0.000114631 -3.13119e-20 -0.000243763 1.45726e-19 -0.000160128 4.92567e-05 9.32147e-20 -3.35404e-05 -5.12237e-20 -0.000107978 -2.1411e-20 0.000159445 1.11111e-19 -5.57106e-05 8.98749e-20 -7.91045e-05 1.50936e-19 
1124.2 0 -4.74188e-19 0.00137804 5.66676e-20 1.16816e-05 -0.00147963 -1.61413e-19 6.2765e-06 -1.40468e-20 -0.000248682 1.13337e-20 -0.000116857 -7.99294e-20 2.15815e-19 0.0006008 -2.6269e-20 -0.000123197 -1.47254e-20 -0.000240466 1.4835e-19 -0.000149642 5.02467e-05 9.00144e-20 -2.11364e-05 -3.10125e-20 -0.00010248 -1.6305e-20 0.000158416 1.27163e-19 -5.62577e-05 6.40063e-20 -8.52938e-05 1.28778e-19 
1124.55 0 -4.89883e-19 0.00139397 3.26363e-20 4.7156e-07 -0.00142042 -1.53892e-19 1.68967e-05 -1.26682e-20 -0.000275895 1.96539e-20 -0.000154751 -1.15481e-19 2.21704e-19 0.000584142 -2.59678e-20 -0.000134605 -1.06341e-20 -0.000241022 1.44564e-19 -0.000135907 4.7933e-05 7.14037e-20 -5.944e-06 -1.06803e-20 -9.86383e-05 -6.92641e-21 0.000159866 1.24101e-19 -5.59769e-05 1.76658e-20 -9.14103e-05 1.18042e-19 
1124.9 0 -4.96407e-19 0.00140544 1.0248e-20 -1.23706e-05 -0.00135873 -1.45792e-19 2.34335e-05 -4.32202e-21 -0.000298215 9.63271e-21 -0.000193659 -1.48422e-19 2.43256e-19 0.000559529 -4.96052e-20 -0.000146034 -1.08345e-21 -0.000244786 1.44769e-19 -0.000124447 4.65741e-05 3.84077e-20 5.85124e-06 2.17263e-20 -9.67821e-05 -4.07179e-22 0.00016431 1.10929e-19 -5.97368e-05 -2.09839e-20 -9.5809e-05 9.90454e-20 
1125.25 0 -4.87978e-19 0.00141282 -2.77427e-20 -2.62597e-05 -0.00129964 -1.57629e-19 2.63581e-05 -2.21106e-20 -0.000317224 4.65949e-21 -0.000228395 -1.68375e-19 2.41701e-19 0.000530664 -9.15668e-20 -0.000155205 -5.2548e-21 -0.000247471 1.38016e-19 -0.000118523 4.71533e-05 6.85317e-21 1.22816e-05 3.4524e-20 -9.26083e-05 9.89252e-21 0.000169138 9.87558e-20 -6.7572e-05 -4.47902e-20 -9.94745e-05 8.21418e-20 
1125.6 0 -5.04476e-19 0.0014176 -6.49974e-20 -3.74239e-05 -0.00124703 -1.74625e-19 2.85275e-05 -3.39319e-20 -0.000336672 -1.29808e-20 -0.000253348 -1.83976e-19 2.34482e-19 0.000501757 -1.28762e-19 -0.000161534 1.18613e-20 -0.000248891 1.43431e-19 -0.000114851 4.85144e-05 -2.96312e-20 1.52229e-05 4.31861e-20 -8.42678e-05 1.49929e-20 0.000172898 9.22117e-20 -7.58011e-05 -5.84072e-20 -0.000103792 5.75599e-20 
1125.95 0 -5.29411e-19 0.00142357 -9.2041e-20 -4.42701e-05 -0.00119982 -1.96415e-19 3.1716e-05 -3.72464e-20 -0.000361252 -2.90651e-20 -0.000265888 -1.9102e-19 2.25189e-19 0.000475555 -1.32309e-19 -0.000163391 5.06565e-20 -0.000253712 1.41321e-19 -0.00010645 5.05175e-05 -6.75368e-20 1.6057e-05 3.45585e-20 -7.38333e-05 1.88354e-20 0.000176123 1.07042e-19 -8.39783e-05 -6.93864e-20 -0.000108422 2.53e-20 
1126.3 0 -5.4359e-19 0.00143254 -1.0184e-19 -4.81119e-05 -0.00115504 -2.20185e-19 3.6132e-05 -2.09374e-20 -0.000390645 -3.77375e-20 -0.000270034 -1.85756e-19 2.24753e-19 0.000453356 -1.30907e-19 -0.000158169 9.64781e-20 -0.000262086 1.39363e-19 -8.93069e-05 5.28249e-05 -9.26651e-20 1.59329e-05 1.93846e-20 -6.15564e-05 2.96233e-20 0.000177081 1.29574e-19 -9.42503e-05 -8.67388e-20 -0.000113992 3.91911e-21 
1126.65 0 -5.50292e-19 0.00144342 -1.11704e-19 -5.2273e-05 -0.00110855 -2.27614e-19 4.52217e-05 -2.79346e-21 -0.000419003 -3.61961e-20 -0.000273375 -1.8854e-19 2.33673e-19 0.000433444 -1.28067e-19 -0.000147931 1.29439e-19 -0.000270436 1.2595e-19 -6.57614e-05 5.49877e-05 -9.86343e-20 1.76425e-05 -1.03993e-20 -4.87314e-05 4.54008e-20 0.000173668 1.5571e-19 -0.000106137 -1.05681e-19 -0.000121076 -1.57354e-20 
1127 0 -5.76201e-19 0.0014547 -1.20102e-19 -5.83718e-05 -0.00105671 -2.29818e-19 6.1865e-05 3.2809e-20 -0.00044231 -4.06344e-20 -0.000277289 -1.9338e-19 2.4115e-19 0.000415202 -1.22645e-19 -0.000137405 1.44522e-19 -0.000278296 1.00982e-19 -4.34269e-05 5.60121e-05 -1.06438e-19 2.30812e-05 -2.90921e-20 -3.87125e-05 6.94926e-20 0.000166684 1.94576e-19 -0.000115778 -1.09592e-19 -0.000129253 -3.4155e-20 
1127.35 0 -6.05318e-19 0.00146323 -1.0985e-19 -6.68651e-05 -0.000998566 -2.38062e-19 8.29176e-05 7.72207e-20 -0.000459174 -5.50389e-20 -0.000279314 -1.81857e-19 2.42602e-19 0.000397735 -1.19342e-19 -0.000130481 1.43381e-19 -0.00028732 6.81503e-20 -2.76209e-05 5.54927e-05 -1.31128e-19 3.09028e-05 -3.77939e-20 -3.00179e-05 1.03138e-19 0.000158062 2.36753e-19 -0.000121612 -1.18991e-19 -0.000137558 -5.18525e-20 
1127.7 0 -6.20833e-19 0.00146686 -1.1215e-19 -7.80493e-05 -0.000936487 -2.46481e-19 0.000103391 1.16096e-19 -0.000468773 -8.01079e-20 -0.000278882 -1.89771e-19 2.4503e-19 0.00037812 -1.13865e-19 -0.000128715 1.38014e-19 -0.000298964 4.84321e-20 -1.85991e-05 5.41663e-05 -1.46373e-19 3.97026e-05 -3.35838e-20 -2.13522e-05 1.33359e-19 0.000151333 2.4846e-19 -0.000125572 -1.17822e-19 -0.00014474 -5.75975e-20 
1128.05 0 -6.22813e-19 0.00146495 -1.15758e-19 -9.02198e-05 -0.00087237 -2.61925e-19 0.000122003 1.28407e-19 -0.000472998 -1.08503e-19 -0.000273677 -1.93262e-19 2.56814e-19 0.000355748 -1.00319e-19 -0.000131202 1.29521e-19 -0.000308446 2.53132e-20 -1.60595e-05 5.19186e-05 -1.46747e-19 4.79334e-05 -7.91371e-21 -1.19709e-05 1.50838e-19 0.000147997 2.38965e-19 -0.00012823 -1.4451e-19 -0.000149508 -7.23213e-20 
1128.4 0 -6.00798e-19 0.00146079 -1.0623e-19 -9.86491e-05 -0.000807349 -2.63551e-19 0.000139476 1.2082e-19 -0.000473828 -1.08052e-19 -0.000260151 -1.80295e-19 2.56292e-19 0.000334241 -9.66609e-20 -0.000136316 1.19578e-19 -0.000309082 3.34609e-21 -1.66489e-05 4.76483e-05 -1.50729e-19 5.35106e-05 5.25569e-21 -9.57901e-07 1.5363e-19 0.000145514 2.21399e-19 -0.000130144 -1.74139e-19 -0.000152191 -7.91068e-20 
1128.75 0 -5.81452e-19 0.00145901 -9.37444e-20 -9.90135e-05 -0.000744729 -2.60466e-19 0.000155762 1.15231e-19 -0.000471571 -8.48889e-20 -0.000239407 -1.53761e-19 2.59399e-19 0.000315601 -8.01629e-20 -0.000143457 1.38398e-19 -0.000303598 -2.71641e-21 -1.8683e-05 4.12529e-05 -1.3412e-19 5.78535e-05 2.55024e-20 8.69943e-06 1.49395e-19 0.000144421 2.03719e-19 -0.000131678 -2.06515e-19 -0.000154156 -9.0928e-20 
1129.1 0 -5.42558e-19 0.00146048 -1.11288e-19 -9.27595e-05 -0.000685435 -2.39382e-19 0.000169222 8.85017e-20 -0.000465419 -4.13354e-20 -0.000218049 -1.33695e-19 2.53553e-19 0.000300967 -5.48534e-20 -0.000154507 1.71409e-19 -0.000296757 -1.52096e-20 -2.4435e-05 3.2697e-05 -1.06257e-19 6.37217e-05 4.70768e-20 1.39178e-05 1.64721e-19 0.000145798 2.02659e-19 -0.000131836 -2.12615e-19 -0.000156109 -1.15995e-19 
1129.45 0 -5.04173e-19 0.00146381 -1.31326e-19 -8.21576e-05 -0.000626793 -2.22206e-19 0.000180044 5.06472e-20 -0.000454739 -2.42544e-20 -0.000199966 -1.11744e-19 2.64227e-19 0.000292752 -3.91498e-20 -0.000168214 1.89993e-19 -0.000287395 -3.09269e-20 -3.3617e-05 2.32346e-05 -9.41321e-20 7.12148e-05 7.44497e-20 1.39132e-05 1.73715e-19 0.000149594 1.95804e-19 -0.000130185 -2.09602e-19 -0.000156634 -1.35304e-19 
1129.8 0 -4.82304e-19 0.00146895 -1.42921e-19 -6.88146e-05 -0.000567833 -2.18487e-19 0.000189558 1.78495e-21 -0.000440546 -1.96117e-20 -0.000186182 -9.91009e-20 2.69454e-19 0.000289725 -2.40608e-20 -0.000181718 1.81288e-19 -0.000275975 -5.19178e-20 -4.3301e-05 1.52065e-05 -1.02152e-19 7.78827e-05 9.66827e-20 8.93947e-06 1.91343e-19 0.000157681 1.97049e-19 -0.000127357 -2.06667e-19 -0.000152305 -1.46976e-19 
1130.15 0 -4.61651e-19 0.00147557 -1.41476e-19 -5.62269e-05 -0.000511478 -2.43711e-19 0.000199378 -4.43123e-20 -0.000423631 -2.62641e-21 -0.00017716 -7.4681e-20 2.56311e-19 0.000289396 7.94191e-21 -0.000195518 1.7554e-19 -0.000264791 -8.14591e-20 -5.10848e-05 1.09991e-05 -8.69824e-20 8.35046e-05 1.20406e-19 -3.26778e-07 2.05918e-19 0.000168881 1.79046e-19 -0.000122647 -2.06148e-19 -0.000142397 -1.50144e-19 
1130.5 0 -4.56301e-19 0.0014827 -1.13097e-19 -4.60528e-05 -0.000458276 -2.56042e-19 0.000207678 -5.4146e-20 -0.000403715 1.24467e-20 -0.000174916 -5.79504e-20 2.25651e-19 0.000292346 4.48885e-20 -0.000208611 1.69215e-19 -0.000252703 -9.42703e-20 -5.43905e-05 1.20208e-05 -7.00692e-20 9.01113e-05 1.449e-19 -1.16872e-05 2.31788e-19 0.000176568 1.5631e-19 -0.000116187 -1.98669e-19 -0.000129817 -1.4819e-19 
1130.85 0 -4.60723e-19 0.0014904 -8.8451e-20 -3.80095e-05 -0.00040647 -2.70643e-19 0.000215159 -7.08686e-20 -0.000382738 5.74394e-20 -0.000181816 -3.85553e-20 1.97416e-19 0.000298473 8.59043e-20 -0.00021929 1.60197e-19 -0.000236511 -9.3872e-20 -5.01392e-05 1.78132e-05 -4.20356e-20 9.82607e-05 1.79431e-19 -2.22378e-05 2.39195e-19 0.000179 1.43964e-19 -0.00011162 -2.03607e-19 -0.000117094 -1.26009e-19 
1131.2 0 -4.57514e-19 0.00149957 -7.49307e-20 -3.39246e-05 -0.00035525 -2.80703e-19 0.000226968 -7.87134e-20 -0.000361606 9.87353e-20 -0.000195398 -1.81174e-20 1.70583e-19 0.000306074 1.13404e-19 -0.000226702 1.56066e-19 -0.000216263 -9.97018e-20 -4.16529e-05 3.01496e-05 -5.87307e-20 0.000106923 1.9788e-19 -2.79828e-05 2.51867e-19 0.000178981 1.3954e-19 -0.000109743 -1.96916e-19 -0.000105685 -1.21595e-19 
1131.55 0 -4.48131e-19 0.00150993 -5.89456e-20 -3.20802e-05 -0.000305395 -2.85271e-19 0.000243664 -8.81791e-20 -0.000336958 1.29981e-19 -0.000210299 -7.10608e-21 1.52474e-19 0.000312439 1.4579e-19 -0.000228574 1.46552e-19 -0.000191065 -9.40642e-20 -3.5407e-05 4.6244e-05 -8.21681e-20 0.000115033 2.23712e-19 -2.59986e-05 2.63591e-19 0.000178141 1.36129e-19 -0.0001048 -1.88553e-19 -9.66188e-05 -1.27131e-19 
1131.9 0 -4.34748e-19 0.00151987 -4.24378e-20 -2.93879e-05 -0.000256716 -2.74679e-19 0.000262781 -9.54641e-20 -0.000306188 1.59851e-19 -0.000221445 -1.47187e-20 1.3657e-19 0.000313247 1.60096e-19 -0.000224879 1.52747e-19 -0.000159638 -7.10408e-20 -3.48427e-05 5.64222e-05 -1.14139e-19 0.000123626 2.6477e-19 -1.80039e-05 2.63859e-19 0.000177013 1.2793e-19 -9.40732e-05 -1.89872e-19 -9.08498e-05 -1.3324e-19 
1132.25 0 -4.18911e-19 0.00152886 -2.1969e-20 -2.56663e-05 -0.000208911 -2.42169e-19 0.000279803 -1.15755e-19 -0.000272656 1.57495e-19 -0.000227314 -1.45354e-20 1.12404e-19 0.000309011 1.60063e-19 -0.000219349 1.58394e-19 -0.000127181 -4.066e-20 -3.91329e-05 5.79088e-05 -1.21314e-19 0.000132787 2.84755e-19 -8.84229e-06 2.61261e-19 0.000176309 1.0782e-19 -7.84702e-05 -1.89892e-19 -8.79699e-05 -1.38145e-19 
1132.6 0 -3.98044e-19 0.00153779 -7.79934e-21 -2.15023e-05 -0.000163217 -2.10071e-19 0.000287669 -1.49222e-19 -0.000239509 1.75167e-19 -0.000228366 -1.23599e-20 7.40811e-20 0.000302574 1.4218e-19 -0.000211761 1.58258e-19 -9.81734e-05 -1.49193e-20 -4.88442e-05 5.40141e-05 -9.88073e-20 0.000138932 3.02798e-19 -1.23613e-06 2.51289e-19 0.000177221 1.08262e-19 -5.86508e-05 -1.90683e-19 -8.49778e-05 -1.43834e-19 
1132.95 0 -3.70809e-19 0.00154863 8.48225e-21 -1.67479e-05 -0.0001215 -1.8317e-19 0.000281559 -1.65217e-19 -0.000204717 1.96943e-19 -0.000225746 -1.75937e-20 4.54292e-20 0.000296056 1.24119e-19 -0.00019874 1.59767e-19 -7.11733e-05 1.95617e-20 -6.50143e-05 4.49674e-05 -8.47449e-20 0.000139884 3.09871e-19 4.74347e-06 2.32893e-19 0.000179681 9.14673e-20 -3.8411e-05 -2.02059e-19 -7.84656e-05 -1.47971e-19 
1133.3 0 -3.43978e-19 0.00156063 2.1097e-20 -1.12469e-05 -8.682e-05 -1.4454e-19 0.000260487 -1.55763e-19 -0.000167861 2.13333e-19 -0.000221656 -1.67307e-20 4.03802e-20 0.000290511 1.04205e-19 -0.000180357 1.66634e-19 -4.56825e-05 2.69185e-20 -8.5456e-05 3.11835e-05 -5.89441e-20 0.000137892 3.09386e-19 7.99718e-06 2.05021e-19 0.000181771 8.10131e-20 -2.41788e-05 -2.20618e-19 -7.02037e-05 -1.7548e-19 
1133.65 0 -3.0641e-19 0.00156956 4.49147e-20 -5.0389e-06 -5.85445e-05 -1.16658e-19 0.000228004 -1.39512e-19 -0.000132822 2.17073e-19 -0.000218371 -1.39457e-20 5.33389e-20 0.000284073 9.61328e-20 -0.000158622 1.54309e-19 -2.22068e-05 1.67728e-20 -0.000103341 1.7487e-05 -4.62748e-20 0.000135247 2.69623e-19 8.69624e-06 1.68204e-19 0.000181241 5.25527e-20 -1.58715e-05 -2.39535e-19 -6.51877e-05 -1.88783e-19 
1134 0 -2.79892e-19 0.00157364 6.56255e-20 1.46199e-06 -3.23376e-05 -7.05219e-20 0.000190079 -1.19132e-19 -0.000102071 2.25652e-19 -0.000216678 1.20456e-20 5.99552e-20 0.000276152 1.00387e-19 -0.000137079 1.35547e-19 1.03585e-06 1.06294e-20 -0.000113416 5.27583e-06 -3.84e-20 0.00013244 2.21448e-19 9.41896e-06 1.46058e-19 0.00017787 2.23619e-20 -8.78474e-06 -2.47973e-19 -6.56642e-05 -1.8025e-19 
1134.35 0 -2.4642e-19 0.00157476 8.34828e-20 7.21285e-06 -4.7657e-06 -1.43332e-20 0.000150582 -1.05929e-19 -7.55935e-05 2.23016e-19 -0.000212733 3.68667e-20 6.0578e-20 0.000270221 1.09842e-19 -0.000118233 1.23631e-19 2.49916e-05 1.54753e-20 -0.000118391 -3.99362e-06 -3.72418e-20 0.000129804 1.69692e-19 1.10764e-05 1.30338e-19 0.000171155 -6.50691e-21 -1.13409e-07 -2.5451e-19 -7.06588e-05 -1.55395e-19 
1134.7 0 -2.35916e-19 0.00157593 9.41931e-20 1.08894e-05 2.56749e-05 3.6689e-20 0.000111686 -9.39876e-20 -5.05404e-05 2.35665e-19 -0.000201008 4.64003e-20 6.50297e-20 0.000265938 1.27987e-19 -0.000103582 1.22997e-19 4.76126e-05 2.22595e-20 -0.000123153 -4.86938e-06 -3.36255e-20 0.000126511 1.31603e-19 1.28249e-05 1.21883e-19 0.000159954 -4.47927e-20 1.01848e-05 -2.48486e-19 -7.64821e-05 -1.38848e-19 
1135.05 0 -2.16355e-19 0.00157908 1.15304e-19 1.15818e-05 5.72965e-05 7.46052e-20 7.75053e-05 -8.51937e-20 -2.34103e-05 2.32112e-19 -0.000183176 4.22475e-20 4.66818e-20 0.000258904 1.71843e-19 -9.28558e-05 1.27465e-19 6.74885e-05 3.69841e-20 -0.000129484 2.04486e-06 -3.63591e-20 0.000122001 8.85081e-20 1.42938e-05 1.1035e-19 0.000146492 -7.2025e-20 2.10853e-05 -2.45176e-19 -8.05721e-05 -1.20362e-19 
1135.4 0 -2.02959e-19 0.00158333 1.28959e-19 8.50218e-06 8.92048e-05 9.08182e-20 5.16134e-05 -8.46921e-20 3.7161e-06 2.28728e-19 -0.000163875 2.94842e-20 9.27888e-21 0.000247062 2.04766e-19 -8.4244e-05 1.36756e-19 8.31163e-05 5.56229e-20 -0.000135904 7.75418e-06 -4.92165e-20 0.000115425 3.05186e-20 1.52727e-05 9.46065e-20 0.000134164 -1.01013e-19 3.10148e-05 -2.2292e-19 -8.1881e-05 -1.11702e-19 
1135.75 0 -2.04427e-19 0.00158719 1.3869e-19 1.38286e-06 0.000123038 9.64751e-20 3.21269e-05 -9.05158e-20 2.80663e-05 2.40332e-19 -0.000141865 1.44695e-20 -3.5766e-20 0.000230567 2.29606e-19 -7.50386e-05 1.5157e-19 9.14202e-05 5.85536e-20 -0.000138255 7.1761e-06 -6.9105e-20 0.000104713 -1.02219e-20 1.37257e-05 7.00169e-20 0.000120933 -1.34224e-19 3.75901e-05 -1.87614e-19 -8.04724e-05 -9.5897e-20 
1136.1 0 -2.2681e-19 0.00159057 1.55932e-19 -8.1901e-06 0.00015695 1.09665e-19 1.49408e-05 -1.08154e-19 4.9762e-05 2.70851e-19 -0.00011614 1.27876e-20 -9.49421e-20 0.000211575 2.32993e-19 -6.18696e-05 1.69703e-19 9.32457e-05 5.145e-20 -0.000135688 1.86605e-06 -6.77121e-20 9.14709e-05 -4.34196e-20 6.88554e-06 5.15665e-20 0.000103735 -1.68195e-19 3.91662e-05 -1.54788e-19 -7.71186e-05 -1.02827e-19 
1136.45 0 -2.32373e-19 0.00159458 1.64112e-19 -1.71639e-05 0.000188673 1.17618e-19 -5.7493e-07 -1.21703e-19 6.93279e-05 2.90566e-19 -9.34644e-05 1.21528e-20 -1.43821e-19 0.000194683 2.36117e-19 -4.68939e-05 1.96103e-19 9.4958e-05 4.33837e-20 -0.000132441 -5.38356e-06 -5.65209e-20 7.84821e-05 -7.26805e-20 -3.35069e-06 3.0668e-20 8.45503e-05 -1.89997e-19 3.84987e-05 -1.26818e-19 -7.10797e-05 -9.68466e-20 
1136.8 0 -2.4081e-19 0.00159763 1.52979e-19 -2.47448e-05 0.000221206 1.31805e-19 -1.37056e-05 -1.27738e-19 8.81766e-05 3.16839e-19 -8.12042e-05 6.27439e-21 -1.733e-19 0.000181264 2.34684e-19 -3.71333e-05 2.12328e-19 9.88268e-05 4.76093e-20 -0.000132044 -1.10345e-05 -3.95574e-20 6.7755e-05 -8.70503e-20 -1.26286e-05 1.55434e-20 6.63888e-05 -1.99713e-19 4.13855e-05 -9.67219e-20 -6.2125e-05 -7.79967e-20 
1137.15 0 -2.65066e-19 0.00159627 1.42089e-19 -3.23147e-05 0.000257558 1.49017e-19 -2.4403e-05 -1.22371e-19 0.000107605 3.28901e-19 -8.04792e-05 -9.11561e-21 -1.98867e-19 0.000169868 2.37257e-19 -3.40431e-05 2.18419e-19 9.92146e-05 5.33069e-20 -0.00013362 -1.40646e-05 -5.91505e-20 6.04979e-05 -7.18679e-20 -1.83827e-05 4.9673e-21 4.86773e-05 -1.95075e-19 4.91776e-05 -7.76831e-20 -5.04399e-05 -7.6934e-20 
1137.5 0 -2.86806e-19 0.00159163 1.43108e-19 -4.02322e-05 0.000296663 1.4515e-19 -3.01081e-05 -1.04406e-19 0.000128967 3.67276e-19 -8.63884e-05 -1.4882e-20 -2.34959e-19 0.000158915 2.32154e-19 -3.32583e-05 2.30185e-19 9.1178e-05 6.59029e-20 -0.000133588 -1.58735e-05 -7.18953e-20 5.66384e-05 -5.20638e-20 -1.99596e-05 -1.09365e-20 3.28097e-05 -1.94065e-19 5.68237e-05 -8.69753e-20 -3.6993e-05 -8.56536e-20 
1137.85 0 -3.01774e-19 0.00158635 1.48045e-19 -4.84253e-05 0.000336909 1.47047e-19 -3.17538e-05 -9.00389e-20 0.000150958 4.05051e-19 -9.30463e-05 -8.26282e-21 -2.51577e-19 0.000148583 2.50605e-19 -2.98834e-05 2.38747e-19 7.53629e-05 7.6081e-20 -0.000131187 -1.74105e-05 -6.83571e-20 5.28672e-05 -2.80953e-20 -1.7546e-05 -1.30274e-20 2.1491e-05 -1.85207e-19 5.96333e-05 -1.03129e-19 -2.36496e-05 -7.37429e-20 
1138.2 0 -3.02735e-19 0.00157967 1.67413e-19 -5.71456e-05 0.000376264 1.64471e-19 -3.22634e-05 -7.81081e-20 0.000171147 4.3446e-19 -9.61992e-05 -5.2042e-22 -2.56082e-19 0.000139549 2.75587e-19 -2.10866e-05 2.39069e-19 5.58979e-05 8.71013e-20 -0.000128297 -2.07747e-05 -6.61088e-20 4.62532e-05 1.26895e-20 -1.16925e-05 -2.26376e-20 1.33894e-05 -1.62045e-19 5.80455e-05 -9.76627e-20 -1.29916e-05 -7.69099e-20 
1138.55 0 -3.1768e-19 0.00157066 1.75561e-19 -6.73315e-05 0.000411903 1.83547e-19 -2.93675e-05 -8.30467e-20 0.000183875 4.31473e-19 -9.3095e-05 1.88854e-21 -2.5938e-19 0.00013141 2.85133e-19 -7.82148e-06 2.34224e-19 3.83676e-05 9.33523e-20 -0.000126152 -2.69684e-05 -7.02048e-20 3.8249e-05 5.2094e-20 -4.66794e-06 -4.62092e-20 5.71771e-06 -1.35809e-19 5.58132e-05 -7.03099e-20 -7.57316e-06 -7.31351e-20 
1138.9 0 -3.18649e-19 0.00156098 1.71863e-19 -7.83054e-05 0.000441771 1.90676e-19 -2.26473e-05 -7.19429e-20 0.000184092 4.18918e-19 -8.12666e-05 7.82444e-21 -2.41469e-19 0.000123866 2.75519e-19 4.39686e-06 2.35493e-19 2.72787e-05 9.27246e-20 -0.000122069 -3.39414e-05 -6.87886e-20 2.93636e-05 9.0183e-20 9.50262e-07 -3.4795e-20 -2.70705e-06 -1.08684e-19 5.51404e-05 -3.61909e-20 -7.78665e-06 -7.38893e-20 
1139.25 0 -3.15451e-19 0.00155123 1.5694e-19 -8.86209e-05 0.000468181 2.0049e-19 -1.52644e-05 -7.08257e-20 0.000172521 3.9756e-19 -6.01549e-05 2.19182e-20 -2.22656e-19 0.00011613 2.44288e-19 1.07108e-05 2.18334e-19 2.14196e-05 1.01153e-19 -0.000110605 -4.0403e-05 -6.68951e-20 2.15978e-05 1.29773e-19 4.91635e-06 -1.69319e-20 -1.28925e-05 -7.09551e-20 5.51448e-05 -1.66409e-20 -1.10864e-05 -7.22244e-20 
1139.6 0 -3.13096e-19 0.00154019 1.59119e-19 -9.82228e-05 0.000497685 2.16696e-19 -9.89161e-06 -7.44468e-20 0.000152151 3.7872e-19 -3.42403e-05 2.6852e-20 -2.03063e-19 0.000107687 2.07871e-19 1.00977e-05 2.14257e-19 2.05212e-05 9.89236e-20 -9.0338e-05 -4.93201e-05 -6.29206e-20 1.49018e-05 1.54102e-19 7.61613e-06 8.50004e-22 -2.38313e-05 -4.00679e-20 5.47559e-05 -8.16048e-21 -1.39513e-05 -8.37127e-20 
1139.95 0 -3.16126e-19 0.00152622 1.65467e-19 -0.000107948 0.000532606 2.40136e-19 -7.72947e-06 -5.54033e-20 0.000128782 3.73047e-19 -1.02676e-05 5.32617e-20 -1.70087e-19 0.000101155 1.79559e-19 4.37136e-06 2.10541e-19 2.70862e-05 1.01926e-19 -6.49961e-05 -6.21667e-05 -4.70106e-20 4.46565e-06 1.83367e-19 9.57507e-06 1.01371e-20 -3.29101e-05 -2.02236e-20 5.28056e-05 6.49228e-21 -1.66755e-05 -9.82865e-20 
1140.3 0 -3.15144e-19 0.0015076 1.61174e-19 -0.000117957 0.00056912 2.51306e-19 -8.5175e-06 -3.14474e-20 0.000105558 3.45487e-19 5.87516e-06 7.65557e-20 -1.35559e-19 9.71078e-05 1.69101e-19 -6.52001e-06 1.96402e-19 4.15387e-05 9.77889e-20 -3.70459e-05 -7.57623e-05 -2.87685e-20 -1.13703e-05 2.24701e-19 9.35124e-06 1.3485e-20 -3.94677e-05 -1.89012e-20 5.01224e-05 1.73124e-20 -2.005e-05 -9.4437e-20 
1140.65 0 -3.12882e-19 0.00148302 1.50246e-19 -0.000128191 0.000604224 2.65427e-19 -9.84356e-06 -4.51974e-21 7.98944e-05 3.01095e-19 1.3105e-05 9.94174e-20 -9.62801e-20 9.35906e-05 1.52113e-19 -2.37603e-05 1.75989e-19 6.04872e-05 8.03286e-20 -6.30544e-06 -8.83764e-05 -4.15347e-21 -3.00153e-05 2.48569e-19 6.45393e-06 1.27054e-20 -4.48926e-05 -3.71439e-20 4.81367e-05 2.81733e-20 -2.08316e-05 -8.55842e-20 
1141 0 -3.137e-19 0.00145434 1.12853e-19 -0.00013846 0.000638292 2.57611e-19 -9.42614e-06 1.90788e-20 5.07447e-05 2.49291e-19 1.11513e-05 1.00972e-19 -4.7735e-20 9.01918e-05 1.39232e-19 -4.4282e-05 1.60219e-19 8.00183e-05 6.12371e-20 2.56174e-05 -0.000101122 8.05625e-21 -4.84643e-05 2.47981e-19 2.91046e-06 -5.88244e-21 -4.85947e-05 -6.24881e-20 4.66327e-05 4.06197e-20 -1.44871e-05 -7.0113e-20 
1141.35 0 -3.17088e-19 0.00142542 9.6706e-20 -0.000146249 0.000669407 2.57585e-19 -9.85688e-06 3.76226e-20 2.05189e-05 2.13097e-19 -5.36851e-06 1.04705e-19 -8.49936e-21 8.6164e-05 1.15447e-19 -6.29094e-05 1.37316e-19 9.62768e-05 4.82668e-20 5.42357e-05 -0.000113503 2.77852e-20 -6.30426e-05 2.49884e-19 -9.41014e-07 -8.98955e-21 -4.94751e-05 -7.74297e-20 4.44164e-05 6.19949e-20 -1.08489e-06 -4.73183e-20 
1141.7 0 -3.1357e-19 0.00139556 8.41612e-20 -0.000148999 0.000694498 2.47574e-19 -1.54333e-05 7.69641e-20 -8.03878e-06 1.75817e-19 -3.74386e-05 1.10342e-19 3.36441e-20 8.19577e-05 7.852e-20 -7.62903e-05 1.29405e-19 0.00010476 4.7227e-20 7.53226e-05 -0.000123418 5.0486e-20 -7.16764e-05 2.47417e-19 -4.59792e-06 1.72676e-21 -4.99957e-05 -8.1519e-20 4.02391e-05 6.84225e-20 1.37868e-05 -2.9774e-20 
1142.05 0 -3.08699e-19 0.00136337 8.35912e-20 -0.000146465 0.000714233 2.34425e-19 -2.54756e-05 1.14397e-19 -3.13529e-05 1.42916e-19 -7.60692e-05 1.14125e-19 7.8994e-20 8.01733e-05 3.97001e-20 -8.62605e-05 1.3172e-19 0.000104529 6.08332e-20 8.93228e-05 -0.00013027 7.69907e-20 -7.52489e-05 2.48706e-19 -4.46126e-06 1.59952e-20 -5.0069e-05 -7.16017e-20 3.32783e-05 6.09958e-20 2.66359e-05 -3.00093e-20 
1142.4 0 -2.97271e-19 0.00132942 9.07207e-20 -0.000140018 0.000732081 2.38902e-19 -3.51383e-05 1.45017e-19 -4.07228e-05 1.19659e-19 -0.000112835 1.05257e-19 1.05574e-19 8.09813e-05 2.21103e-20 -9.95972e-05 1.40608e-19 9.83402e-05 6.91053e-20 9.7446e-05 -0.000133945 9.47131e-20 -7.33996e-05 2.49708e-19 2.16257e-06 3.09758e-20 -4.64168e-05 -6.48217e-20 2.47158e-05 6.84443e-20 3.75154e-05 -2.69057e-20 
1142.75 0 -2.85065e-19 0.00129493 1.08809e-19 -0.000131565 0.000748646 2.46183e-19 -4.07424e-05 1.38213e-19 -2.82387e-05 9.57465e-20 -0.000147452 7.82671e-20 1.34471e-19 8.50925e-05 1.82778e-20 -0.00011863 1.7813e-19 8.96855e-05 7.963e-20 0.000100821 -0.000133087 9.82259e-20 -6.3646e-05 2.33435e-19 1.44835e-05 2.21806e-20 -3.92985e-05 -4.63439e-20 1.80349e-05 6.70245e-20 4.84861e-05 -2.07424e-20 
1143.1 0 -2.73092e-19 0.00126061 1.23086e-19 -0.000121079 0.000760209 2.65198e-19 -4.11114e-05 1.21412e-19 1.90872e-06 7.88773e-20 -0.000180801 4.62414e-20 1.52764e-19 9.24866e-05 1.56347e-20 -0.000140515 2.13163e-19 7.9144e-05 7.09215e-20 0.000103283 -0.000128507 8.07649e-20 -4.85104e-05 2.10875e-19 2.79662e-05 2.08659e-20 -3.04001e-05 -3.50699e-20 1.59612e-05 6.0755e-20 6.19281e-05 -1.54855e-20 
1143.45 0 -2.81735e-19 0.00122751 1.3157e-19 -0.000108125 0.000767293 2.81918e-19 -3.85528e-05 8.99269e-20 3.7652e-05 8.27427e-20 -0.000210832 2.11047e-20 1.556e-19 9.89246e-05 1.25975e-20 -0.000164339 2.49282e-19 6.49874e-05 5.27422e-20 0.000106724 -0.000121585 6.04313e-20 -3.54996e-05 1.9198e-19 3.96567e-05 8.99079e-21 -2.07651e-05 -1.47541e-20 1.85229e-05 5.19804e-20 7.73653e-05 -1.63446e-20 
1143.8 0 -2.6697e-19 0.00119945 1.37848e-19 -9.37151e-05 0.000772095 2.82577e-19 -3.83772e-05 6.69588e-20 6.79015e-05 9.57796e-20 -0.000237712 1.22484e-20 1.43731e-19 0.000100765 2.35513e-20 -0.000191835 2.49942e-19 4.68651e-05 5.24667e-20 0.000108719 -0.000113034 4.12402e-20 -2.8083e-05 1.58962e-19 5.01219e-05 3.14414e-21 -1.18569e-05 -1.87712e-20 2.26033e-05 5.40018e-20 9.26987e-05 -1.06801e-20 
1144.15 0 -2.49553e-19 0.00117591 1.44398e-19 -7.94319e-05 0.000774087 2.77308e-19 -4.30743e-05 5.12401e-20 8.75329e-05 1.14441e-19 -0.000260892 2.03293e-20 1.31014e-19 9.87941e-05 4.37755e-20 -0.000219242 2.31643e-19 2.5131e-05 6.55786e-20 0.000106893 -0.000103801 4.19801e-20 -2.24464e-05 1.30608e-19 6.0888e-05 -1.30317e-20 -3.99827e-06 -2.43937e-20 2.61509e-05 6.68204e-20 0.000106124 -1.14687e-20 
1144.5 0 -2.08142e-19 0.00115258 1.23258e-19 -6.67444e-05 0.000775441 2.69053e-19 -5.0024e-05 3.27002e-20 9.85195e-05 1.43794e-19 -0.000276868 3.03515e-20 1.4023e-19 9.53598e-05 6.61248e-20 -0.000239469 2.19781e-19 -1.26902e-07 8.54128e-20 0.000100991 -9.53361e-05 5.8694e-20 -1.40799e-05 9.61076e-20 7.4236e-05 -9.04337e-21 4.55592e-06 -3.11662e-20 2.92178e-05 6.75498e-20 0.000118565 -1.71974e-20 
1144.85 0 -1.66923e-19 0.00112885 9.53278e-20 -5.85984e-05 0.000779425 2.67647e-19 -5.31158e-05 2.3709e-20 0.000105034 1.78816e-19 -0.000284076 4.37255e-20 1.54681e-19 8.92106e-05 7.04188e-20 -0.000252678 2.20359e-19 -2.67393e-05 1.12612e-19 9.25229e-05 -8.67872e-05 8.95918e-20 -3.62083e-06 9.97093e-20 9.02102e-05 -5.37729e-22 1.46933e-05 -3.94858e-20 3.1979e-05 5.5428e-20 0.000131402 -2.61494e-20 
1145.2 0 -1.46308e-19 0.0011066 6.21596e-20 -5.58769e-05 0.000788106 2.61902e-19 -4.90491e-05 7.88504e-21 0.000108866 2.11687e-19 -0.000283442 4.76083e-20 1.71889e-19 7.79994e-05 8.29865e-20 -0.000262811 2.36884e-19 -5.03343e-05 1.19304e-19 8.42549e-05 -7.57242e-05 1.25712e-19 7.71018e-06 1.16858e-19 0.000105626 -1.28849e-20 2.45928e-05 -4.62847e-20 3.50304e-05 4.30878e-20 0.000142617 -2.76656e-20 
1145.55 0 -1.49992e-19 0.00108618 5.43839e-20 -5.70334e-05 0.00080167 2.39126e-19 -4.04394e-05 1.37379e-21 0.000112391 2.35435e-19 -0.000276668 3.95076e-20 1.7281e-19 6.24836e-05 1.05339e-19 -0.000270922 2.43575e-19 -6.82731e-05 1.24933e-19 7.74174e-05 -6.41267e-05 1.36285e-19 2.02626e-05 1.30258e-19 0.000117769 -2.62844e-20 3.46664e-05 -4.79065e-20 3.87021e-05 1.41279e-20 0.000148425 -3.78811e-20 
1145.9 0 -1.62285e-19 0.00106582 4.17554e-20 -6.05587e-05 0.000817905 2.18906e-19 -3.23868e-05 -6.32544e-21 0.000118677 2.6114e-19 -0.000265703 3.85541e-20 1.46463e-19 4.75748e-05 1.26644e-19 -0.000277642 2.52735e-19 -8.15147e-05 1.33606e-19 7.12551e-05 -5.559e-05 1.40472e-19 3.47373e-05 1.2733e-19 0.000124438 -3.50082e-20 4.54794e-05 -6.0253e-20 4.34816e-05 -4.09518e-20 0.000147576 -5.40327e-20 
1146.25 0 -1.61407e-19 0.00104394 2.16566e-20 -6.44255e-05 0.000837448 2.02913e-19 -2.94194e-05 -9.64705e-21 0.000128009 2.75756e-19 -0.000251168 3.63198e-20 1.20601e-19 3.6461e-05 1.32877e-19 -0.000282655 2.55922e-19 -8.96528e-05 1.29355e-19 6.75737e-05 -4.92689e-05 1.44133e-19 4.80369e-05 1.3786e-19 0.000126884 -4.48402e-20 5.55876e-05 -8.03568e-20 5.13128e-05 -7.19682e-20 0.000141545 -9.04943e-20 
1146.6 0 -1.48314e-19 0.00102144 5.67657e-21 -6.76191e-05 0.000860827 1.81424e-19 -3.26125e-05 8.39725e-21 0.000141586 3.00188e-19 -0.000231779 3.92104e-20 9.9728e-20 2.8097e-05 1.38344e-19 -0.000283997 2.41093e-19 -9.10862e-05 1.20364e-19 6.67062e-05 -4.35756e-05 1.4635e-19 5.72749e-05 1.21497e-19 0.000128902 -3.84679e-20 6.37272e-05 -1.13908e-19 6.18305e-05 -6.52628e-20 0.000133524 -1.28662e-19 
1146.95 0 -1.23882e-19 0.000998545 -3.52747e-21 -6.99894e-05 0.000886284 1.65339e-19 -3.83743e-05 2.29349e-20 0.000160994 3.14222e-19 -0.000208345 4.58455e-20 9.28243e-20 2.10005e-05 1.45145e-19 -0.00028314 2.20794e-19 -8.90132e-05 1.20619e-19 6.60027e-05 -3.8646e-05 1.38853e-19 6.49641e-05 1.06649e-19 0.000132051 -2.75078e-20 6.73382e-05 -1.31668e-19 7.26912e-05 -4.82187e-20 0.000126739 -1.47659e-19 
1147.3 0 -1.21328e-19 0.00097353 -1.33569e-20 -7.26625e-05 0.000914572 1.50391e-19 -4.28084e-05 4.42334e-20 0.000185495 3.3575e-19 -0.000183641 4.64077e-20 8.04197e-20 1.48106e-05 1.61652e-19 -0.000282016 1.99454e-19 -8.87624e-05 1.26552e-19 6.47074e-05 -3.34634e-05 1.14496e-19 7.2955e-05 8.00217e-20 0.000134531 -3.08779e-20 6.4941e-05 -1.39124e-19 8.15445e-05 -3.5077e-20 0.000122677 -1.65001e-19 
1147.65 0 -1.0856e-19 0.000945483 -2.13855e-20 -7.58092e-05 0.000947784 1.49328e-19 -4.56943e-05 9.11595e-20 0.000210722 3.47978e-19 -0.000156741 2.11363e-20 7.61661e-20 1.23539e-05 1.71291e-19 -0.000278539 1.8459e-19 -9.0127e-05 1.52965e-19 6.04162e-05 -2.69941e-05 7.81555e-20 7.83324e-05 4.60271e-20 0.000134331 -2.08961e-20 6.06246e-05 -1.32209e-19 8.86625e-05 -2.08878e-20 0.000121606 -1.74257e-19 
1148 0 -9.12581e-20 0.000915438 -1.74859e-20 -7.75492e-05 0.00098564 1.61522e-19 -4.59592e-05 1.41509e-19 0.000231824 3.54806e-19 -0.000127003 -1.94048e-20 4.4225e-20 1.37123e-05 1.80461e-19 -0.000271314 1.59801e-19 -8.96007e-05 1.68094e-19 4.88294e-05 -1.93484e-05 5.17803e-20 7.84994e-05 8.09457e-21 0.000131899 -1.28166e-20 5.9944e-05 -1.25688e-19 9.45296e-05 -2.50298e-20 0.000123352 -1.98517e-19 
1148.35 0 -6.66482e-20 0.000884385 -6.98378e-21 -7.87243e-05 0.00102601 1.7818e-19 -4.17764e-05 1.44492e-19 0.00024558 3.70746e-19 -9.66699e-05 -6.43457e-20 9.5208e-21 1.49457e-05 1.81919e-19 -0.000260537 1.33552e-19 -8.54669e-05 1.75923e-19 3.01971e-05 -1.05352e-05 1.4249e-20 7.37708e-05 1.22755e-20 0.000128941 -1.3138e-20 6.57834e-05 -1.10833e-19 9.74101e-05 -3.40538e-20 0.000126546 -2.1636e-19 
1148.7 0 -4.32168e-20 0.000852474 5.05623e-22 -7.9904e-05 0.00106938 1.89862e-19 -3.13907e-05 1.39678e-19 0.00025054 3.86999e-19 -6.681e-05 -9.83812e-20 -6.44615e-21 1.39271e-05 1.93907e-19 -0.000246149 1.16961e-19 -7.82887e-05 1.97931e-19 9.5292e-06 -9.86081e-07 2.06302e-22 6.59549e-05 -8.73511e-21 0.000126296 -1.72269e-20 7.75277e-05 -1.07004e-19 9.72735e-05 -3.77234e-20 0.000131034 -2.39902e-19 
1149.05 0 -2.43239e-20 0.000821003 1.1641e-20 -8.03384e-05 0.00111493 1.97818e-19 -1.14083e-05 1.29097e-19 0.000246653 4.13484e-19 -3.74218e-05 -1.26873e-19 -1.00686e-20 1.22263e-05 2.06186e-19 -0.000228511 1.08739e-19 -6.82224e-05 2.24456e-19 -5.3997e-06 1.06092e-05 -1.22899e-20 5.77591e-05 -2.17442e-20 0.00012146 -2.06375e-20 9.16668e-05 -1.06731e-19 9.73628e-05 -3.54032e-20 0.000136387 -2.65326e-19 
1149.4 0 -1.48084e-20 0.000789911 1.45172e-20 -7.92615e-05 0.00115746 1.99297e-19 1.97383e-05 1.25577e-19 0.000233825 4.34069e-19 -7.61901e-06 -1.5693e-19 -3.24929e-20 1.16736e-05 2.32844e-19 -0.000208156 1.06843e-19 -5.53901e-05 2.46448e-19 -9.30734e-06 2.39741e-05 -1.70542e-20 4.68958e-05 -2.30218e-20 0.000113203 -3.49586e-20 0.000104198 -1.06754e-19 9.90278e-05 -4.93458e-20 0.00014027 -2.81414e-19 
1149.75 0 1.05499e-20 0.000758044 2.27217e-20 -7.6556e-05 0.00119306 1.9607e-19 5.69545e-05 1.40657e-19 0.000213568 4.32962e-19 2.14868e-05 -1.86087e-19 -3.06761e-20 1.04019e-05 2.59257e-19 -0.000185168 9.52766e-20 -4.17576e-05 2.66551e-19 -1.46592e-07 3.50481e-05 -1.96648e-20 3.24163e-05 -1.61415e-21 0.000102543 -3.96089e-20 0.000111376 -9.70444e-20 0.000102204 -5.98589e-20 0.000141776 -2.96532e-19 
1150.1 0 2.42227e-20 0.000725638 1.46797e-20 -7.49992e-05 0.00122191 1.8385e-19 8.9528e-05 1.50497e-19 0.000189256 4.13789e-19 4.75517e-05 -2.13331e-19 -1.66556e-20 7.24325e-06 2.85753e-19 -0.000162176 8.4641e-20 -3.05876e-05 2.68448e-19 2.00046e-05 4.14272e-05 -3.90001e-21 1.91049e-05 1.04574e-20 9.20506e-05 -4.48067e-20 0.000112694 -9.16685e-20 0.000105429 -8.508e-20 0.000141399 -2.93535e-19 
1150.45 0 2.58336e-20 0.000691663 -6.58798e-21 -7.50658e-05 0.00124493 1.71054e-19 0.000112163 1.54896e-19 0.000164991 3.77744e-19 7.02901e-05 -2.06062e-19 1.60427e-20 4.64321e-06 2.98522e-19 -0.000143618 6.56729e-20 -2.75446e-05 2.54654e-19 4.19472e-05 4.60868e-05 6.7532e-21 7.84338e-06 9.07936e-21 8.58408e-05 -2.76455e-20 0.000109816 -7.29792e-20 0.000103996 -1.10969e-19 0.000139398 -2.95033e-19 
1150.8 0 2.7009e-20 0.000653449 -2.26934e-20 -7.31586e-05 0.00126121 1.6841e-19 0.000129298 1.33409e-19 0.000142846 3.26593e-19 9.18515e-05 -1.79702e-19 3.98064e-20 3.10511e-06 3.18136e-19 -0.000131421 3.51331e-20 -3.60501e-05 2.24251e-19 5.92858e-05 5.21466e-05 -2.87724e-21 -2.62285e-06 -2.2853e-20 8.36641e-05 -7.96312e-21 0.000103258 -7.41584e-20 9.65759e-05 -1.32708e-19 0.000136847 -2.7313e-19 
1151.15 0 2.01503e-20 0.000610022 -5.09432e-20 -7.01335e-05 0.00127062 1.44364e-19 0.000147172 1.20393e-19 0.000123221 2.71515e-19 0.00011107 -1.46999e-19 7.07127e-20 2.97217e-06 3.13153e-19 -0.000125762 -3.30703e-21 -5.32428e-05 1.81332e-19 7.15679e-05 6.01248e-05 -7.97673e-21 -1.31158e-05 -6.38778e-20 8.20461e-05 1.44144e-20 9.53177e-05 -9.52613e-20 8.6253e-05 -1.53781e-19 0.000134409 -2.47561e-19 
1151.5 0 6.35477e-21 0.000562007 -7.48959e-20 -6.8492e-05 0.00127517 1.19601e-19 0.000165512 1.1614e-19 0.00010733 2.32928e-19 0.000125144 -1.08419e-19 8.58897e-20 6.9412e-06 3.19826e-19 -0.00012693 -2.32562e-20 -7.4979e-05 1.49484e-19 8.0414e-05 6.81551e-05 7.1123e-22 -2.30715e-05 -1.11499e-19 7.73124e-05 3.1888e-20 8.91116e-05 -1.00075e-19 7.52156e-05 -1.70156e-19 0.000133548 -2.18483e-19 
1151.85 0 -4.44112e-21 0.000509986 -9.95716e-20 -6.80233e-05 0.00127774 1.10522e-19 0.000183961 8.93038e-20 9.32818e-05 1.99049e-19 0.000134996 -7.66578e-20 9.52855e-20 1.22036e-05 3.06093e-19 -0.000133962 -3.5104e-20 -9.69238e-05 9.86268e-20 8.8008e-05 7.32384e-05 2.31168e-21 -3.20593e-05 -1.59109e-19 6.84447e-05 4.58165e-20 8.43987e-05 -1.08048e-19 6.39786e-05 -1.82013e-19 0.00013467 -1.89448e-19 
1152.2 0 7.48599e-21 0.000455541 -1.25107e-19 -6.79327e-05 0.001279 1.14798e-19 0.000202808 7.47106e-20 8.06024e-05 1.79964e-19 0.000137404 -5.92357e-20 8.16251e-20 1.67042e-05 2.95014e-19 -0.000143767 -5.14282e-20 -0.000115957 4.86381e-20 9.71507e-05 7.39516e-05 1.16184e-20 -4.1465e-05 -1.95701e-19 5.61425e-05 5.87949e-20 7.7966e-05 -1.01141e-19 5.37274e-05 -1.91582e-19 0.000136217 -1.85243e-19 
1152.55 0 3.55481e-20 0.000401129 -1.54141e-19 -6.55339e-05 0.00127483 1.19754e-19 0.000217601 6.79769e-20 6.84894e-05 1.50862e-19 0.000128794 -4.55873e-20 4.42438e-20 2.13311e-05 2.89757e-19 -0.000155226 -6.25149e-20 -0.000131156 8.0783e-21 0.00010627 7.01295e-05 2.16852e-20 -5.29811e-05 -2.20343e-19 4.29723e-05 7.40233e-20 6.73491e-05 -7.32028e-20 4.55526e-05 -2.01259e-19 0.000137737 -1.80578e-19 
1152.9 0 5.66954e-20 0.000349013 -1.67477e-19 -6.06558e-05 0.00126297 1.2786e-19 0.000222264 7.14957e-20 5.51838e-05 1.13929e-19 0.000112755 -3.31937e-20 1.00847e-20 2.39133e-05 3.00342e-19 -0.000167538 -7.2415e-20 -0.000143918 -6.6033e-21 0.000108841 6.18667e-05 3.82072e-20 -6.77265e-05 -2.52005e-19 3.31402e-05 1.02322e-19 5.41304e-05 -4.09891e-20 4.021e-05 -2.04154e-19 0.000137473 -1.5844e-19 
1153.25 0 5.25442e-20 0.000300084 -1.80653e-19 -5.70069e-05 0.00124762 1.30978e-19 0.000215723 9.6373e-20 4.11133e-05 9.2721e-20 9.33631e-05 -2.10539e-20 -2.93036e-20 2.55688e-05 3.20048e-19 -0.000181862 -8.92523e-20 -0.000153795 -1.6979e-20 9.89884e-05 5.06392e-05 7.17461e-20 -8.4112e-05 -3.06857e-19 2.64348e-05 1.4055e-19 4.31807e-05 -2.52678e-20 3.89447e-05 -2.05347e-19 0.000134426 -1.46553e-19 
1153.6 0 4.96994e-20 0.000254322 -2.05458e-19 -5.63276e-05 0.00123358 1.49248e-19 0.000202794 1.33672e-19 2.58713e-05 7.22394e-20 7.04129e-05 -2.72128e-20 -7.5047e-20 2.82465e-05 3.30339e-19 -0.000202165 -1.08621e-19 -0.000158938 -1.31978e-20 7.83811e-05 3.87196e-05 1.0856e-19 -0.0001008 -3.30297e-19 2.19992e-05 1.60452e-19 3.69076e-05 -1.44634e-20 4.18531e-05 -1.95933e-19 0.000129326 -1.12826e-19 
1153.95 0 5.28212e-20 0.000210901 -2.30868e-19 -5.65108e-05 0.00122127 1.72233e-19 0.000190436 1.67633e-19 1.08516e-05 5.74964e-20 4.37846e-05 -2.74826e-20 -1.10661e-19 3.06116e-05 3.34664e-19 -0.000225054 -1.26674e-19 -0.000159417 5.14648e-21 5.37567e-05 2.83419e-05 1.29056e-19 -0.000117824 -3.52671e-19 2.19845e-05 1.60768e-19 3.43384e-05 -6.67301e-21 4.95454e-05 -1.6532e-19 0.000124767 -7.92975e-20 
1154.3 0 6.37433e-20 0.000170228 -2.43977e-19 -5.53617e-05 0.00120858 2.06761e-19 0.000179875 1.80327e-19 3.47103e-07 2.82642e-20 1.66684e-05 -3.68169e-20 -1.47111e-19 3.18647e-05 3.32534e-19 -0.00024243 -1.42535e-19 -0.000154257 2.38701e-20 3.04782e-05 2.09743e-05 1.43163e-19 -0.00013379 -3.71021e-19 2.75161e-05 1.71327e-19 3.45958e-05 1.06768e-21 6.12271e-05 -1.44628e-19 0.000123183 -3.90571e-20 
1154.65 0 6.25378e-20 0.00013411 -2.39601e-19 -5.3173e-05 0.0011948 2.23256e-19 0.000168117 2.05865e-19 -5.54851e-06 -1.66526e-22 -9.01265e-06 -3.25957e-20 -1.91358e-19 3.09388e-05 3.31046e-19 -0.000248811 -1.48785e-19 -0.00014287 3.8155e-20 9.22659e-06 1.38224e-05 1.50858e-19 -0.000147144 -3.77714e-19 3.60121e-05 1.85037e-19 3.78342e-05 3.68575e-21 7.40441e-05 -1.26695e-19 0.000121977 -8.06166e-21 
1155 0 5.21643e-20 0.000103346 -2.25328e-19 -4.95241e-05 0.00117813 2.20862e-19 0.000153852 2.1913e-19 -1.29745e-05 -1.04019e-20 -3.27358e-05 -4.22739e-20 -2.33273e-19 2.79461e-05 3.32345e-19 -0.000242022 -1.36609e-19 -0.000124034 6.0712e-20 -9.07502e-06 5.66515e-06 1.53137e-19 -0.000159302 -3.65891e-19 4.46542e-05 2.12834e-19 4.18702e-05 -2.6554e-22 8.54444e-05 -1.118e-19 0.000118476 3.88763e-20 
1155.35 0 4.80852e-20 7.73163e-05 -1.96765e-19 -4.41446e-05 0.00115893 1.99746e-19 0.00013658 2.23647e-19 -2.73408e-05 -2.19219e-21 -5.51251e-05 -4.15155e-20 -2.55085e-19 2.39035e-05 3.38502e-19 -0.000224408 -1.32782e-19 -9.62173e-05 1.10187e-19 -1.95085e-05 5.46832e-07 1.73843e-19 -0.00017132 -3.53533e-19 5.31419e-05 2.33222e-19 4.51645e-05 -1.02274e-20 9.27778e-05 -1.06579e-19 0.000111688 7.43407e-20 
1155.7 0 5.12269e-20 5.56618e-05 -1.71136e-19 -3.86388e-05 0.00114189 1.74513e-19 0.000116215 2.17935e-19 -4.69192e-05 8.14979e-21 -7.77943e-05 -5.38881e-20 -2.62143e-19 1.62636e-05 3.46531e-19 -0.000197433 -1.48001e-19 -6.13158e-05 1.55915e-19 -1.91266e-05 1.21199e-06 1.78472e-19 -0.000180091 -3.55367e-19 6.02886e-05 2.43175e-19 4.72388e-05 -1.69082e-20 9.41377e-05 -1.13225e-19 0.000103035 9.25718e-20 
1156.05 0 6.72346e-20 3.75967e-05 -1.40237e-19 -3.30164e-05 0.001131 1.61758e-19 9.57692e-05 2.02196e-19 -6.61422e-05 3.29164e-20 -0.000101748 -5.98634e-20 -2.43584e-19 2.06507e-06 3.59786e-19 -0.000161328 -1.62477e-19 -2.54779e-05 1.9399e-19 -8.65329e-06 6.09536e-06 1.95326e-19 -0.000183051 -3.53387e-19 6.40276e-05 2.55159e-19 4.68378e-05 -7.89674e-21 8.88759e-05 -1.21285e-19 9.63088e-05 1.31189e-19 
1156.4 0 7.189e-20 1.96813e-05 -1.10091e-19 -2.50102e-05 0.00112547 1.46983e-19 7.7961e-05 1.68487e-19 -8.16565e-05 5.51344e-20 -0.000128808 -6.21529e-20 -2.13829e-19 -1.72074e-05 3.94575e-19 -0.000119325 -1.59709e-19 8.86352e-06 2.3842e-19 7.90884e-06 1.09146e-05 2.01351e-19 -0.000181663 -3.38854e-19 6.27187e-05 2.35542e-19 4.48519e-05 -9.34243e-21 7.95998e-05 -1.40947e-19 9.11334e-05 1.76202e-19 
1156.75 0 7.17101e-20 -1.90796e-06 -7.50855e-20 -1.38156e-05 0.00112238 1.23059e-19 6.27862e-05 1.3719e-19 -9.28043e-05 6.95706e-20 -0.000158268 -5.96723e-20 -1.75775e-19 -3.6603e-05 4.2238e-19 -7.49323e-05 -1.38817e-19 4.33223e-05 2.62353e-19 2.45797e-05 1.22382e-05 1.97497e-19 -0.000178739 -3.22046e-19 5.92128e-05 1.94895e-19 4.13608e-05 -2.05437e-20 6.99437e-05 -1.52532e-19 8.49729e-05 2.06027e-19 
1157.1 0 6.57508e-20 -2.61904e-05 -4.27306e-20 -3.74352e-07 0.00111926 9.70719e-20 4.6833e-05 1.08582e-19 -9.97561e-05 7.38365e-20 -0.000187003 -3.55883e-20 -1.38784e-19 -5.10371e-05 4.31712e-19 -2.96179e-05 -1.11491e-19 7.68458e-05 2.64652e-19 3.8036e-05 9.53769e-06 1.913e-19 -0.000176122 -3.04253e-19 5.85515e-05 1.61642e-19 3.60391e-05 -5.08715e-20 6.2503e-05 -1.75723e-19 7.83804e-05 2.45934e-19 
1157.45 0 7.11882e-20 -4.88081e-05 -1.76679e-20 1.33198e-05 0.00111565 5.7846e-20 2.87087e-05 9.72238e-20 -0.00010378 5.37167e-20 -0.000210431 -2.13341e-20 -1.12592e-19 -5.73504e-05 3.97249e-19 1.24772e-05 -8.68728e-20 0.000108161 2.63362e-19 4.31082e-05 3.56796e-06 1.69706e-19 -0.000174059 -3.02106e-19 5.8798e-05 1.39906e-19 3.05839e-05 -9.03902e-20 5.77615e-05 -1.88938e-19 7.44217e-05 2.72204e-19 
1157.8 0 7.30375e-20 -6.7422e-05 -5.30005e-21 2.46032e-05 0.00111254 9.54866e-21 8.7521e-06 8.98328e-20 -0.000107674 3.90947e-20 -0.000227149 -1.82593e-20 -9.67307e-20 -5.61845e-05 3.43181e-19 4.45963e-05 -4.6453e-20 0.000139012 2.53321e-19 3.605e-05 -3.25317e-06 1.29213e-19 -0.000171669 -3.09777e-19 5.72871e-05 1.4806e-19 2.60549e-05 -1.26181e-19 5.4728e-05 -2.09776e-19 7.42328e-05 2.87997e-19 
1158.15 0 8.21165e-20 -8.25735e-05 -3.83581e-21 3.17196e-05 0.00110881 -1.19563e-21 -1.29055e-05 7.99879e-20 -0.000111794 3.72786e-20 -0.000240333 -3.62026e-20 -8.26095e-20 -5.05496e-05 2.93144e-19 6.57174e-05 -8.6878e-21 0.000167751 2.47622e-19 1.94348e-05 -8.2768e-06 1.0228e-19 -0.000167607 -2.89958e-19 5.44241e-05 1.53856e-19 2.50708e-05 -1.47827e-19 5.32483e-05 -2.13261e-19 7.67853e-05 3.10928e-19 
1158.5 0 7.79756e-20 -9.69833e-05 -1.6224e-20 3.42656e-05 0.00110219 3.73274e-21 -3.0789e-05 8.30477e-20 -0.000113583 6.02836e-20 -0.000250094 -6.15975e-20 -6.30805e-20 -4.10704e-05 2.50768e-19 7.78683e-05 4.7984e-20 0.000188914 2.40245e-19 -3.37854e-06 -9.28964e-06 8.96622e-20 -0.000161719 -2.62907e-19 5.07794e-05 1.69919e-19 2.97515e-05 -1.76585e-19 5.17001e-05 -2.15157e-19 8.30826e-05 3.41312e-19 
1158.85 0 7.65523e-20 -0.000111815 -2.52895e-20 3.39068e-05 0.00109243 2.61578e-20 -4.01911e-05 7.6103e-20 -0.000111378 6.60088e-20 -0.00025348 -6.26306e-20 -3.93496e-20 -2.8176e-05 2.05692e-19 8.13025e-05 9.58422e-20 0.00020262 2.07753e-19 -2.8566e-05 -5.93716e-06 1.0122e-19 -0.000154952 -2.35118e-19 4.56085e-05 1.75945e-19 3.84656e-05 -1.84734e-19 4.85062e-05 -2.11792e-19 9.30157e-05 3.64947e-19 
1159.2 0 8.4636e-20 -0.000127007 -2.43664e-20 3.2317e-05 0.00107918 4.33495e-20 -4.12498e-05 8.08327e-20 -0.000104263 7.09462e-20 -0.000250309 -4.80976e-20 -2.15999e-20 -1.55915e-05 1.56769e-19 7.88757e-05 1.18929e-19 0.000212215 1.91578e-19 -5.21242e-05 -3.50069e-07 1.15983e-19 -0.000146196 -1.99816e-19 3.93434e-05 1.61509e-19 4.87296e-05 -1.84264e-19 4.33618e-05 -2.01387e-19 0.000102205 3.81145e-19 
1159.55 0 9.31678e-20 -0.000143143 -4.42197e-21 2.94153e-05 0.0010622 4.89368e-20 -3.32673e-05 9.36753e-20 -9.19889e-05 7.47515e-20 -0.000244516 -3.95321e-20 4.95656e-21 -7.45648e-06 1.13448e-19 7.50763e-05 1.48529e-19 0.00021808 1.73402e-19 -7.11604e-05 7.70333e-06 1.37825e-19 -0.000135067 -1.58556e-19 3.36742e-05 1.4446e-19 5.91905e-05 -1.88916e-19 3.69828e-05 -1.82904e-19 0.000109251 3.86305e-19 
1159.9 0 1.19218e-19 -0.00016088 1.55529e-20 2.45536e-05 0.00104316 4.81472e-20 -2.04488e-05 9.87457e-20 -8.02656e-05 8.17498e-20 -0.000239255 -2.73131e-20 2.91101e-20 -2.57928e-06 8.28678e-20 7.21768e-05 1.70437e-19 0.00022222 1.47201e-19 -8.37618e-05 1.84816e-05 1.5622e-19 -0.000125339 -1.029e-19 2.76557e-05 1.38641e-19 7.02123e-05 -1.88648e-19 3.10345e-05 -1.74639e-19 0.000114546 3.76307e-19 
1160.25 0 1.52517e-19 -0.000181034 4.26227e-20 1.68033e-05 0.00102377 3.69651e-20 -8.55809e-06 1.00814e-19 -7.64176e-05 8.02648e-20 -0.000233606 -6.56612e-21 4.87938e-20 3.53968e-06 4.66295e-20 7.05662e-05 2.02228e-19 0.000225467 1.1085e-19 -9.18998e-05 2.85868e-05 1.74111e-19 -0.00011884 -5.90882e-20 2.00722e-05 1.10095e-19 8.18236e-05 -1.83748e-19 2.61678e-05 -1.82353e-19 0.000116933 3.6596e-19 
1160.6 0 1.77125e-19 -0.000205092 5.5321e-20 6.94147e-06 0.00100131 2.54236e-20 1.38956e-06 1.19907e-19 -7.70163e-05 6.01658e-20 -0.000224609 2.26207e-20 5.61665e-20 1.18201e-05 9.29003e-21 6.43097e-05 2.34914e-19 0.00022574 8.30996e-20 -9.80849e-05 3.70553e-05 1.86373e-19 -0.000110354 -3.19082e-20 1.35997e-05 7.23498e-20 9.18183e-05 -1.63546e-19 2.14437e-05 -1.89809e-19 0.000116077 3.56027e-19 
1160.95 0 2.04316e-19 -0.00023246 8.00481e-20 -1.85028e-06 0.000974675 3.66318e-21 1.01755e-05 1.45691e-19 -7.2844e-05 3.6967e-20 -0.000209749 4.70944e-20 5.80135e-20 1.74082e-05 -2.248e-20 4.88633e-05 2.66474e-19 0.000220814 7.40851e-20 -0.000103032 4.44445e-05 1.90829e-19 -9.68515e-05 4.24995e-21 1.05265e-05 3.5123e-20 0.000101544 -1.33271e-19 1.68967e-05 -1.80077e-19 0.0001115 3.39368e-19 
1161.3 0 2.16077e-19 -0.000258442 1.08334e-19 -6.4903e-06 0.000944621 -1.08351e-20 2.00053e-05 1.63229e-19 -6.18903e-05 3.14518e-20 -0.000190166 5.59754e-20 6.13961e-20 1.64687e-05 -5.1068e-20 2.81803e-05 2.90737e-19 0.000208289 7.95648e-20 -0.00010557 5.07598e-05 2.03629e-19 -8.18454e-05 1.19675e-20 8.89207e-06 7.9858e-22 0.000112641 -9.94994e-20 1.19665e-05 -1.68485e-19 0.00010532 3.17925e-19 
1161.65 0 2.19641e-19 -0.000281182 1.27403e-19 -6.7896e-06 0.000908261 -1.48025e-20 3.15632e-05 1.77282e-19 -4.8623e-05 2.03285e-20 -0.000170116 4.17848e-20 6.91605e-20 1.0606e-05 -6.94061e-20 3.45758e-06 2.96311e-19 0.000187943 8.78443e-20 -0.000100647 5.58105e-05 2.24435e-19 -6.73368e-05 1.62899e-20 5.84565e-06 -2.87204e-20 0.000123641 -7.41582e-20 6.73063e-06 -1.69878e-19 9.98431e-05 2.91485e-19 
1162 0 2.21383e-19 -0.000303624 1.45512e-19 -6.29548e-06 0.000866267 -4.71067e-21 4.01463e-05 1.83991e-19 -3.71058e-05 1.97212e-20 -0.000154209 3.43967e-20 6.29376e-20 3.3895e-06 -9.28133e-20 -2.53205e-05 2.86684e-19 0.000165561 9.51553e-20 -8.71746e-05 5.68391e-05 2.48783e-19 -5.50096e-05 2.38639e-20 1.31326e-06 -6.5906e-20 0.000132649 -4.5538e-20 3.8294e-06 -2.00271e-19 9.5001e-05 2.77471e-19 
1162.35 0 2.19771e-19 -0.000327042 1.50257e-19 -7.31799e-06 0.000824779 -1.21467e-20 4.21202e-05 1.80592e-19 -2.64431e-05 2.30022e-20 -0.000145823 1.44123e-20 5.70225e-20 -2.72866e-06 -1.03409e-19 -5.62505e-05 2.61436e-19 0.000147209 1.1388e-19 -6.78379e-05 5.22585e-05 2.72185e-19 -4.93358e-05 2.53574e-20 -4.14298e-06 -9.27506e-20 0.000136969 -3.10076e-20 3.29623e-06 -2.21395e-19 9.06764e-05 2.76878e-19 
1162.7 0 2.23532e-19 -0.000351107 1.37417e-19 -9.89114e-06 0.000788301 -2.59847e-20 3.83129e-05 1.79405e-19 -1.38432e-05 2.50265e-20 -0.000142129 -2.91105e-21 7.30732e-20 -3.91771e-06 -1.19401e-19 -8.81167e-05 2.46034e-19 0.000135978 1.38164e-19 -4.71636e-05 4.82833e-05 2.70304e-19 -5.07397e-05 1.93683e-20 -9.05085e-06 -1.01528e-19 0.000135572 -2.66641e-20 2.69669e-06 -2.50363e-19 8.76751e-05 2.81822e-19 
1163.05 0 2.24104e-19 -0.000374636 1.23204e-19 -1.19887e-05 0.000758231 -3.78177e-20 3.07091e-05 1.86502e-19 1.78025e-07 3.30072e-20 -0.000137248 -6.9355e-21 9.67563e-20 1.86698e-06 -1.35984e-19 -0.000117272 2.19936e-19 0.000132604 1.49211e-19 -3.18242e-05 5.04378e-05 2.34563e-19 -5.38093e-05 2.75634e-20 -1.22007e-05 -1.19149e-19 0.000130172 -2.35014e-20 7.31362e-07 -2.59273e-19 8.67922e-05 2.60756e-19 
1163.4 0 2.24672e-19 -0.000396946 1.29662e-19 -1.15065e-05 0.000733944 -3.98082e-20 2.19899e-05 1.94499e-19 1.31751e-05 3.54482e-20 -0.000130316 9.41928e-21 1.2134e-19 1.16327e-05 -1.42197e-19 -0.000136633 2.08671e-19 0.000135951 1.57746e-19 -2.38684e-05 5.71355e-05 2.00774e-19 -5.55646e-05 3.99226e-20 -1.53051e-05 -1.30102e-19 0.000123673 -3.94657e-20 -1.24086e-06 -2.46059e-19 8.41401e-05 2.33994e-19 
1163.75 0 2.05346e-19 -0.000418235 1.48094e-19 -8.53685e-06 0.000716184 -3.15513e-20 1.49432e-05 1.97134e-19 2.36575e-05 3.10274e-20 -0.000123433 4.94313e-20 1.34418e-19 2.04622e-05 -1.26776e-19 -0.000140686 1.93516e-19 0.000144746 1.55459e-19 -2.02984e-05 6.60698e-05 1.82282e-19 -5.64292e-05 3.88128e-20 -1.99099e-05 -1.5119e-19 0.000117858 -5.3517e-20 -9.78857e-07 -2.21822e-19 7.51493e-05 2.06845e-19 
1164.1 0 2.09591e-19 -0.000437684 1.60893e-19 -6.30714e-06 0.000702664 -3.32308e-20 8.90304e-06 2.1362e-19 2.85662e-05 5.24021e-20 -0.000116479 7.33863e-20 1.46687e-19 2.52304e-05 -1.04195e-19 -0.000132385 1.95011e-19 0.000155801 1.55605e-19 -1.80497e-05 7.49579e-05 1.66338e-19 -5.69937e-05 3.29792e-20 -2.64512e-05 -1.76056e-19 0.000110737 -8.06485e-20 3.22809e-06 -1.96783e-19 6.16271e-05 1.81568e-19 
1164.45 0 2.12992e-19 -0.000457529 1.60128e-19 -5.21273e-06 0.00068963 -3.26049e-20 2.29794e-07 2.38191e-19 2.70659e-05 5.24214e-20 -0.000110272 6.79248e-20 1.40161e-19 2.69845e-05 -6.04717e-20 -0.000119581 2.00715e-19 0.00016507 1.43384e-19 -1.31457e-05 8.11822e-05 1.37019e-19 -5.93531e-05 3.48484e-20 -3.62293e-05 -1.84716e-19 9.98937e-05 -1.0799e-19 9.96247e-06 -2.04104e-19 4.76416e-05 1.59266e-19 
1164.8 0 2.21414e-19 -0.000478999 1.67866e-19 -2.60364e-06 0.000680171 -5.11233e-20 -1.36791e-05 2.60306e-19 2.48589e-05 4.11235e-20 -0.000110042 6.90929e-20 1.1954e-19 2.66565e-05 -3.15224e-20 -0.000108331 2.20318e-19 0.000171051 1.2705e-19 -3.68156e-06 8.55461e-05 1.17233e-19 -6.22283e-05 1.93075e-20 -5.0365e-05 -1.85453e-19 8.76177e-05 -1.37207e-19 1.50654e-05 -1.87923e-19 3.42769e-05 1.45888e-19 
1165.15 0 2.26995e-19 -0.000499361 2.04228e-19 1.37716e-06 0.000676963 -8.17416e-20 -2.97041e-05 2.86074e-19 2.58287e-05 8.95615e-22 -0.000117791 7.65517e-20 1.03116e-19 2.25065e-05 -3.21485e-21 -9.79276e-05 2.34778e-19 0.00017562 1.18565e-19 8.49622e-06 8.95794e-05 1.0903e-19 -6.24099e-05 -9.59044e-22 -6.66542e-05 -1.63472e-19 7.65363e-05 -1.85944e-19 1.62062e-05 -1.59694e-19 2.14463e-05 1.23922e-19 
1165.5 0 2.25105e-19 -0.000518229 2.50627e-19 4.98157e-06 0.000677572 -1.03654e-19 -4.43567e-05 2.94571e-19 2.94812e-05 -3.93873e-20 -0.000130839 6.73089e-20 9.40915e-20 1.30811e-05 3.70722e-20 -8.45951e-05 2.45564e-19 0.000179013 1.13285e-19 2.34893e-05 9.21659e-05 1.13138e-19 -6.08743e-05 -1.76796e-20 -8.25082e-05 -1.3358e-19 6.60627e-05 -2.16459e-19 1.48334e-05 -1.39465e-19 1.2447e-05 1.26587e-19 
1165.85 0 2.09667e-19 -0.000536754 2.7313e-19 8.30081e-06 0.000679047 -1.21503e-19 -5.88964e-05 3.10219e-19 3.58621e-05 -5.99569e-20 -0.00014744 5.5549e-20 8.15487e-20 -2.41238e-06 6.84241e-20 -6.69487e-05 2.4869e-19 0.00018143 9.44023e-20 3.94528e-05 9.25479e-05 1.10761e-19 -5.94815e-05 -4.62121e-20 -9.75319e-05 -1.06759e-19 5.65077e-05 -2.42006e-19 1.3195e-05 -1.2168e-19 7.9312e-06 1.37258e-19 
1166.2 0 1.98167e-19 -0.000554852 2.90354e-19 1.30107e-05 0.000679903 -1.26099e-19 -7.56232e-05 3.03373e-19 4.76962e-05 -5.87432e-20 -0.000168363 3.584e-20 7.06807e-20 -2.27069e-05 8.95091e-20 -4.4585e-05 2.47203e-19 0.000185294 7.90031e-20 4.86327e-05 9.1246e-05 1.20973e-19 -5.79959e-05 -6.71982e-20 -0.00010968 -9.33759e-20 4.67268e-05 -2.54871e-19 1.2557e-05 -1.1307e-19 4.98905e-06 1.32888e-19 
1166.55 0 1.93208e-19 -0.000572437 3.06376e-19 1.92349e-05 0.000681137 -1.30996e-19 -9.31641e-05 2.86456e-19 6.81385e-05 -2.89224e-20 -0.000191936 1.95588e-20 7.49091e-20 -4.54794e-05 1.13214e-19 -1.85035e-05 2.4086e-19 0.00019153 6.12175e-20 4.89487e-05 8.78577e-05 1.37051e-19 -5.51785e-05 -6.31449e-20 -0.000117615 -1.06554e-19 3.28946e-05 -2.67131e-19 1.38603e-05 -1.15586e-19 4.50952e-06 1.26784e-19 
1166.9 0 2.21483e-19 -0.000590245 3.16744e-19 2.48764e-05 0.000683315 -1.41675e-19 -0.000110562 2.82051e-19 9.78677e-05 1.22063e-20 -0.000212397 1.95008e-20 8.84397e-20 -6.82725e-05 1.4741e-19 9.58588e-06 2.50626e-19 0.000198668 4.40817e-20 4.62863e-05 8.26828e-05 1.4547e-19 -4.98871e-05 -5.75322e-20 -0.000120195 -8.7429e-20 1.56138e-05 -2.61708e-19 1.80642e-05 -1.1249e-19 7.18746e-06 1.0851e-19 
1167.25 0 2.65915e-19 -0.000610227 3.13635e-19 2.9572e-05 0.000686915 -1.60941e-19 -0.000129705 2.83744e-19 0.000132028 5.84994e-20 -0.000225811 1.61212e-20 8.59215e-20 -8.95062e-05 1.77638e-19 4.17759e-05 2.65054e-19 0.000206515 3.31435e-20 4.32525e-05 7.55483e-05 1.54719e-19 -4.21915e-05 -7.31199e-20 -0.000116667 -6.21243e-20 -7.96418e-08 -2.55418e-19 2.44972e-05 -9.44997e-20 1.11551e-05 9.26736e-20 
1167.6 0 2.99537e-19 -0.000632855 2.93273e-19 3.54157e-05 0.000692158 -2.03614e-19 -0.000150603 2.85937e-19 0.000166083 8.72833e-20 -0.000229986 5.82274e-21 7.50436e-20 -0.000106122 1.86657e-19 7.97309e-05 2.6346e-19 0.000213242 1.33576e-20 3.64357e-05 6.53906e-05 1.7695e-19 -3.37463e-05 -8.95423e-20 -0.000110164 -3.69087e-20 -1.03991e-05 -2.4957e-19 3.24544e-05 -7.98328e-20 1.5967e-05 1.22061e-19 
1167.95 0 3.20098e-19 -0.000655877 2.82397e-19 4.46377e-05 0.000696462 -2.37966e-19 -0.000171026 2.80965e-19 0.000200112 9.732e-20 -0.000226216 -1.03136e-20 7.30149e-20 -0.000115578 1.5908e-19 0.000119085 2.64444e-19 0.000212806 8.55479e-21 2.62498e-05 5.42168e-05 2.10022e-19 -2.42277e-05 -1.20338e-19 -0.000103986 -1.68323e-20 -1.45349e-05 -2.37162e-19 4.20181e-05 -6.03157e-20 2.09483e-05 1.47262e-19 
1168.3 0 3.43095e-19 -0.00067671 2.8761e-19 5.67032e-05 0.000698368 -2.39563e-19 -0.00019035 2.90611e-19 0.0002305 1.22266e-19 -0.000219307 -1.92723e-20 8.59245e-20 -0.000119446 1.21391e-19 0.000155545 2.73455e-19 0.00020108 1.94872e-20 1.73646e-05 4.45549e-05 2.42165e-19 -1.49586e-05 -1.18715e-19 -9.75905e-05 2.8746e-21 -1.33641e-05 -2.22626e-19 5.08807e-05 -3.80881e-20 2.24851e-05 1.67446e-19 
1168.65 0 3.70323e-19 -0.000695549 2.98284e-19 6.97294e-05 0.000697388 -2.23215e-19 -0.000211184 2.82562e-19 0.000247991 1.61772e-19 -0.000209807 -3.81404e-20 9.49055e-20 -0.00012277 8.80461e-20 0.000186911 2.73174e-19 0.000179006 2.05892e-20 1.27388e-05 3.62312e-05 2.68234e-19 -8.63041e-06 -9.54752e-20 -8.90582e-05 3.1505e-20 -9.16447e-06 -1.93976e-19 5.69488e-05 -2.58541e-20 1.88059e-05 1.93788e-19 
1169 0 3.74516e-19 -0.000713878 3.1169e-19 8.12894e-05 0.000693104 -2.08099e-19 -0.000232249 2.58228e-19 0.000246974 1.93027e-19 -0.000196058 -5.48826e-20 1.19396e-19 -0.000129772 6.45189e-20 0.000209691 2.61131e-19 0.000149618 1.39445e-20 1.46948e-05 2.88616e-05 2.84965e-19 -3.22077e-06 -6.7604e-20 -7.77801e-05 4.7755e-20 -5.60116e-06 -1.74461e-19 6.05105e-05 -1.03449e-20 1.10621e-05 2.08563e-19 
1169.35 0 3.67637e-19 -0.000730452 3.31964e-19 9.0714e-05 0.000684043 -1.86762e-19 -0.000249933 2.34568e-19 0.000231876 2.18853e-19 -0.000179655 -6.78566e-20 1.27702e-19 -0.000135672 6.33807e-20 0.000222189 2.34487e-19 0.000116072 1.78998e-20 2.46732e-05 2.14522e-05 2.96821e-19 4.66436e-06 -5.64419e-20 -6.61593e-05 4.88587e-20 -4.14302e-06 -1.50293e-19 6.09461e-05 1.31401e-21 2.49058e-06 2.1212e-19 
1169.7 0 3.69475e-19 -0.000744041 3.37653e-19 9.96415e-05 0.000670391 -1.75488e-19 -0.000262711 2.12269e-19 0.000211565 1.99173e-19 -0.000161395 -9.35302e-20 1.31858e-19 -0.00013379 6.75178e-20 0.000225863 2.09244e-19 8.29868e-05 2.46314e-20 4.03748e-05 1.30538e-05 2.8747e-19 1.39439e-05 -6.24884e-20 -5.69107e-05 4.21022e-20 -4.04431e-06 -1.14757e-19 5.63973e-05 6.05654e-22 -3.20316e-06 2.20119e-19 
1170.05 0 3.66322e-19 -0.000757871 3.4566e-19 0.000108125 0.000654079 -1.68159e-19 -0.000270147 2.07155e-19 0.000189714 1.67147e-19 -0.000140918 -1.04855e-19 1.46017e-19 -0.000126216 8.37887e-20 0.000223737 1.76477e-19 5.74977e-05 4.41525e-20 5.92184e-05 6.0756e-06 2.77297e-19 2.10113e-05 -6.66119e-20 -4.98106e-05 5.61444e-20 -5.77662e-06 -9.99731e-20 4.82572e-05 5.7057e-21 -6.25303e-06 2.36719e-19 
1170.4 0 3.70227e-19 -0.000775564 3.47425e-19 0.000112975 0.000639875 -1.532e-19 -0.000272646 2.08086e-19 0.000164926 1.21599e-19 -0.000120295 -1.25289e-19 1.575e-19 -0.00011888 1.12032e-19 0.000216127 1.54971e-19 4.52882e-05 4.08082e-20 8.34113e-05 1.01413e-06 2.57565e-19 2.49618e-05 -6.91518e-20 -4.63229e-05 6.53965e-20 -1.05948e-05 -8.28631e-20 4.10431e-05 1.85579e-20 -5.5889e-06 2.56369e-19 
1170.75 0 3.78657e-19 -0.000796892 3.47905e-19 0.00011246 0.00063083 -1.40689e-19 -0.000272764 2.05949e-19 0.000138676 7.6511e-20 -0.00010073 -1.36652e-19 1.66668e-19 -0.000116067 1.36999e-19 0.000203409 1.25578e-19 4.68623e-05 3.6935e-20 0.000115079 -2.73654e-06 2.25628e-19 2.60416e-05 -5.55213e-20 -4.75745e-05 7.75923e-20 -1.86234e-05 -6.98693e-20 3.69358e-05 1.66474e-20 -6.82962e-07 2.73525e-19 
1171.1 0 3.85681e-19 -0.000819542 3.45878e-19 0.000109356 0.000623915 -1.01317e-19 -0.000272447 1.93047e-19 0.00011428 4.70014e-20 -8.27744e-05 -1.42722e-19 1.38793e-19 -0.000119687 1.41521e-19 0.000193622 9.24679e-20 5.83747e-05 2.89161e-20 0.0001488 -4.81576e-06 2.04483e-19 2.48484e-05 -2.22579e-20 -5.15772e-05 1.00803e-19 -2.82415e-05 -7.01613e-20 3.57742e-05 2.66402e-20 5.02731e-06 2.83525e-19 
1171.45 0 3.94034e-19 -0.000840839 3.22533e-19 0.000107071 0.000612441 -6.39518e-20 -0.000268024 1.6521e-19 9.05535e-05 2.63502e-20 -6.48784e-05 -1.45793e-19 1.08352e-19 -0.000128253 1.29152e-19 0.000190919 6.46407e-20 7.59655e-05 2.40687e-20 0.000173815 -5.39141e-06 1.85397e-19 2.19054e-05 1.10672e-21 -5.45651e-05 1.02447e-19 -3.63198e-05 -6.10005e-20 3.71138e-05 2.26991e-20 9.10967e-06 2.8654e-19 
1171.8 0 4.00129e-19 -0.000860823 3.08782e-19 0.000106597 0.000595226 -3.729e-20 -0.000256115 1.46743e-19 6.77182e-05 -2.56298e-20 -4.54036e-05 -1.45752e-19 6.58862e-20 -0.000137825 1.19955e-19 0.00019014 4.93849e-20 9.91903e-05 1.49092e-20 0.000185726 -4.52117e-06 1.65483e-19 1.78147e-05 1.08184e-20 -5.46136e-05 1.10422e-19 -4.2499e-05 -4.34102e-20 3.80664e-05 2.76783e-20 9.99875e-06 3.0167e-19 
1172.15 0 3.9866e-19 -0.000877861 2.8867e-19 0.00010727 0.000572382 -2.08256e-20 -0.000239005 1.40422e-19 4.7892e-05 -7.77925e-20 -2.84731e-05 -1.27523e-19 2.73417e-20 -0.000145008 1.06422e-19 0.000187391 4.47732e-20 0.000126542 2.51505e-21 0.000189141 -1.13896e-06 1.35361e-19 1.33237e-05 7.88146e-21 -5.39921e-05 1.12724e-19 -4.69776e-05 -3.46595e-20 3.76009e-05 3.58841e-20 9.91179e-06 3.18038e-19 
1172.5 0 3.91456e-19 -0.000892394 2.5478e-19 0.000108206 0.000540986 2.68913e-21 -0.000219797 1.29976e-19 3.29251e-05 -1.28945e-19 -1.99888e-05 -1.05305e-19 -2.96955e-22 -0.000149713 1.00799e-19 0.000180502 4.61438e-20 0.000154687 -5.6071e-21 0.0001851 5.13209e-06 9.86556e-20 7.96679e-06 6.24837e-22 -5.52984e-05 1.21784e-19 -4.84454e-05 -4.91503e-20 3.78325e-05 3.85582e-20 1.25391e-05 3.29415e-19 
1172.85 0 3.8531e-19 -0.000907925 2.33455e-19 0.000110778 0.000504449 1.8674e-20 -0.000200442 1.23816e-19 2.07429e-05 -1.81951e-19 -2.03574e-05 -7.59916e-20 -3.00082e-20 -0.000154257 8.99777e-20 0.000167736 4.77258e-20 0.000178573 -1.573e-20 0.000172757 1.23241e-05 5.91822e-20 1.99014e-06 6.10676e-21 -5.87977e-05 1.02729e-19 -4.65125e-05 -7.26834e-20 3.56676e-05 4.66492e-20 1.86363e-05 3.25653e-19 
1173.2 0 3.9177e-19 -0.000922945 2.0292e-19 0.000116429 0.000466921 3.81278e-20 -0.000183622 1.15739e-19 5.39905e-06 -2.1182e-19 -2.61475e-05 -4.55628e-20 -4.01383e-20 -0.000158847 5.6955e-20 0.000149972 4.89348e-20 0.000197685 -1.27343e-20 0.000154123 1.67419e-05 3.60945e-20 -5.41288e-06 -1.36698e-21 -6.12883e-05 7.2186e-20 -4.26289e-05 -8.93393e-20 3.05627e-05 5.81741e-20 2.6249e-05 3.17946e-19 
1173.55 0 3.97355e-19 -0.000934575 1.75837e-19 0.000125573 0.000425635 3.85412e-20 -0.000173787 1.01376e-19 -1.64346e-05 -2.3882e-19 -3.34966e-05 -3.71669e-20 -4.62903e-20 -0.0001623 4.39073e-20 0.000130774 5.92358e-20 0.000215521 -1.77985e-22 0.000132414 1.65676e-05 4.07426e-20 -1.44049e-05 -1.58818e-20 -5.98187e-05 3.84474e-20 -3.8426e-05 -9.50678e-20 2.39497e-05 5.67998e-20 3.39328e-05 2.93613e-19 
1173.9 0 3.76432e-19 -0.000942741 1.67027e-19 0.000136744 0.000379086 5.29145e-20 -0.000173907 7.51096e-20 -4.25676e-05 -2.62743e-19 -3.53926e-05 -3.5618e-20 -4.5775e-20 -0.000163802 2.56051e-20 0.000113436 5.64498e-20 0.000231722 1.44215e-20 0.000108362 1.42436e-05 5.90289e-20 -2.3614e-05 -3.38593e-20 -5.55079e-05 1.24387e-21 -3.41503e-05 -1.00234e-19 1.76246e-05 6.44482e-20 4.21872e-05 2.71582e-19 
1174.25 0 3.5827e-19 -0.000947445 1.76591e-19 0.000147472 0.00032805 7.80638e-20 -0.000181209 5.86844e-20 -6.74217e-05 -2.66805e-19 -2.68223e-05 -4.99876e-20 -4.28312e-20 -0.000161645 -3.58492e-22 9.81245e-05 4.98421e-20 0.000247034 4.24479e-20 8.25681e-05 1.37515e-05 5.85652e-20 -3.07202e-05 -4.04483e-20 -4.83991e-05 -3.25267e-20 -3.00474e-05 -9.63249e-20 1.40331e-05 8.18236e-20 5.09984e-05 2.43054e-19 
1174.6 0 3.52663e-19 -0.0009474 2.03957e-19 0.000155679 0.000273415 1.04323e-19 -0.00019276 1.77747e-20 -8.515e-05 -2.69892e-19 -8.71234e-06 -5.80669e-20 -3.46469e-20 -0.00015656 -3.46058e-20 8.40444e-05 5.13129e-20 0.000263965 7.48604e-20 5.75374e-05 1.55621e-05 4.85707e-20 -3.16233e-05 -4.34265e-20 -3.72197e-05 -3.74484e-20 -2.66678e-05 -9.30181e-20 1.42159e-05 1.03216e-19 6.01968e-05 2.1832e-19 
1174.95 0 3.4105e-19 -0.000941524 2.01043e-19 0.000158324 0.000214949 1.17338e-19 -0.000205625 -2.88508e-20 -9.0597e-05 -2.63052e-19 1.76527e-05 -6.98812e-20 -4.95658e-20 -0.000150723 -6.48637e-20 7.23687e-05 5.34327e-20 0.000283512 8.6153e-20 3.65309e-05 1.73795e-05 5.66237e-20 -2.39651e-05 -4.93089e-20 -2.37451e-05 -4.90461e-20 -2.6294e-05 -8.58246e-20 1.71674e-05 1.28488e-19 7.00336e-05 2.04401e-19 
1175.3 0 3.20498e-19 -0.000931259 1.88958e-19 0.000155435 0.000156621 1.26023e-19 -0.000212745 -8.69988e-20 -8.46843e-05 -2.55922e-19 5.09042e-05 -9.55919e-20 -6.65736e-20 -0.000146187 -6.79632e-20 6.47844e-05 4.89315e-20 0.000301641 8.09477e-20 2.2316e-05 2.07241e-05 7.39403e-20 -1.05814e-05 -4.81448e-20 -1.14381e-05 -4.47566e-20 -2.81184e-05 -8.02568e-20 2.12207e-05 1.56218e-19 7.81709e-05 1.95407e-19 
1175.65 0 3.09797e-19 -0.000918487 1.60237e-19 0.000150418 0.000103353 1.34894e-19 -0.000210355 -1.2082e-19 -7.19203e-05 -2.54951e-19 8.69907e-05 -1.23856e-19 -9.62495e-20 -0.000143059 -5.41155e-20 6.21669e-05 5.77837e-20 0.000311262 7.66326e-20 1.29845e-05 2.58443e-05 9.76852e-20 2.64245e-06 -5.63942e-20 -1.38765e-06 -2.583e-20 -2.86486e-05 -6.47224e-20 2.52092e-05 1.65316e-19 8.20358e-05 1.879e-19 
1176 0 3.17779e-19 -0.000903329 1.31949e-19 0.000144594 5.48572e-05 1.50817e-19 -0.000201429 -1.51646e-19 -5.50639e-05 -2.49804e-19 0.000122869 -1.47501e-19 -1.32562e-19 -0.000139802 -3.45557e-20 6.32314e-05 5.19142e-20 0.00031175 7.93697e-20 6.1443e-06 2.95648e-05 1.29864e-19 1.29908e-05 -5.91886e-20 5.665e-06 2.69275e-21 -2.84308e-05 -4.28973e-20 3.05751e-05 1.63462e-19 8.32642e-05 1.72548e-19 
1176.35 0 3.40554e-19 -0.00088585 1.31049e-19 0.000136858 1.01255e-05 1.62153e-19 -0.000189697 -1.74257e-19 -3.72195e-05 -2.43196e-19 0.000156572 -1.71071e-19 -1.56845e-19 -0.000136133 -1.67024e-21 6.41283e-05 2.36825e-20 0.00031019 7.75813e-20 2.1473e-06 3.14595e-05 1.63184e-19 2.14089e-05 -3.91631e-20 8.96743e-06 3.06072e-20 -2.76237e-05 -3.40561e-20 3.89633e-05 1.6765e-19 8.62227e-05 1.64123e-19 
1176.7 0 3.60417e-19 -0.000866633 1.33477e-19 0.000127456 -2.8371e-05 1.75379e-19 -0.000175344 -1.86399e-19 -2.18044e-05 -2.38588e-19 0.00018327 -1.92282e-19 -1.8117e-19 -0.000130912 3.64565e-20 6.29099e-05 -1.07705e-20 0.000310922 8.21433e-20 5.20449e-07 3.30041e-05 1.79668e-19 2.84996e-05 -1.69943e-20 8.43023e-06 3.56059e-20 -2.46289e-05 -3.92622e-20 4.89845e-05 1.79337e-19 9.15028e-05 1.73255e-19 
1177.05 0 3.70952e-19 -0.000846981 1.48364e-19 0.000118639 -5.80409e-05 2.04868e-19 -0.000156917 -2.03407e-19 -6.80883e-06 -2.46675e-19 0.000200919 -2.16154e-19 -1.97759e-19 -0.000119265 5.54269e-20 5.92158e-05 -2.89617e-20 0.000313337 8.00069e-20 -1.87948e-06 3.59923e-05 1.97614e-19 3.41198e-05 1.0161e-20 5.46059e-06 2.97278e-20 -1.96016e-05 -3.81236e-20 6.0261e-05 2.15577e-19 9.55587e-05 1.81456e-19 
1177.4 0 3.94636e-19 -0.000828202 1.7894e-19 0.000112316 -7.75723e-05 2.10248e-19 -0.000134082 -2.06897e-19 9.40847e-06 -2.42371e-19 0.000211392 -2.35554e-19 -2.27464e-19 -0.000101257 9.0138e-20 5.33714e-05 -3.82013e-20 0.000318112 7.13388e-20 -6.29759e-06 4.05024e-05 2.36908e-19 3.6802e-05 2.30819e-20 2.73065e-06 3.90941e-20 -1.44837e-05 -2.40273e-20 7.37821e-05 2.32006e-19 9.6676e-05 1.80804e-19 
1177.75 0 4.17045e-19 -0.000808989 2.08006e-19 0.000107146 -8.94919e-05 2.05201e-19 -0.000109504 -2.05116e-19 2.46956e-05 -2.415e-19 0.000218462 -2.42227e-19 -2.42321e-19 -8.33895e-05 1.06605e-19 4.68566e-05 -4.02809e-20 0.000323718 5.73667e-20 -1.07376e-05 4.31979e-05 2.84312e-19 3.49605e-05 1.16229e-20 1.58552e-06 4.21394e-20 -9.12913e-06 -7.89103e-21 8.94314e-05 2.24536e-19 9.76027e-05 1.91046e-19 
1178.1 0 4.30839e-19 -0.000789194 2.29693e-19 0.00010103 -0.000101643 1.95771e-19 -8.75326e-05 -1.89916e-19 3.83386e-05 -2.38004e-19 0.0002245 -2.38849e-19 -2.46924e-19 -6.85035e-05 1.22266e-19 4.03323e-05 -2.87136e-20 0.000323691 6.09375e-20 -1.39638e-05 4.19768e-05 3.12105e-19 3.11882e-05 1.83037e-22 8.25262e-07 2.82559e-20 -1.67854e-06 1.85059e-20 0.000105302 2.03185e-19 9.90724e-05 2.15485e-19 
1178.45 0 4.35851e-19 -0.000772233 2.59547e-19 9.35182e-05 -0.000117457 1.79116e-19 -6.81808e-05 -1.68347e-19 5.14255e-05 -2.30162e-19 0.000227149 -2.2667e-19 -2.49009e-19 -5.35008e-05 1.31846e-19 3.47449e-05 -2.00137e-20 0.000315853 7.10284e-20 -1.50248e-05 3.7588e-05 3.28148e-19 2.8359e-05 -1.91886e-20 -1.74851e-06 2.6276e-20 8.35044e-06 2.28504e-20 0.000116425 1.89196e-19 9.78097e-05 2.27623e-19 
1178.8 0 4.43191e-19 -0.000760038 2.8996e-19 8.61353e-05 -0.00013255 1.52741e-19 -5.02683e-05 -1.37382e-19 6.399e-05 -2.32099e-19 0.000223581 -2.11678e-19 -2.54439e-19 -3.5496e-05 1.41537e-19 2.99314e-05 -2.44917e-20 0.000303516 7.74339e-20 -1.30594e-05 2.97691e-05 3.25347e-19 2.80318e-05 -2.65625e-20 -5.98008e-06 1.18042e-20 2.23548e-05 2.23109e-20 0.000119236 1.71398e-19 9.21615e-05 2.46011e-19 
1179.15 0 4.47622e-19 -0.00075147 3.13537e-19 8.09894e-05 -0.000143346 1.09687e-19 -3.67357e-05 -1.01039e-19 7.55734e-05 -2.35458e-19 0.000211796 -2.04915e-19 -2.47649e-19 -1.68913e-05 1.37143e-19 2.48161e-05 -3.81882e-20 0.000291586 7.68258e-20 -8.83774e-06 1.68703e-05 2.84367e-19 3.12478e-05 -5.5354e-20 -1.07451e-05 -3.1452e-20 3.77012e-05 1.11187e-20 0.000115902 1.4723e-19 8.24416e-05 2.76245e-19 
1179.5 0 4.50406e-19 -0.000743893 3.33939e-19 7.98931e-05 -0.000148638 8.25103e-20 -3.08561e-05 -8.10248e-20 8.8506e-05 -2.49802e-19 0.000189699 -2.1533e-19 -2.32993e-19 -3.44028e-06 1.20078e-19 2.2073e-05 -5.41346e-20 0.000281327 6.69292e-20 -2.51367e-07 1.48971e-06 2.34782e-19 3.67071e-05 -7.29982e-20 -1.54025e-05 -6.03676e-20 4.87077e-05 9.67993e-21 0.000110649 1.30193e-19 7.03482e-05 3.07302e-19 
1179.85 0 4.39177e-19 -0.000735335 3.23442e-19 8.31907e-05 -0.00014708 5.31802e-20 -3.32965e-05 -8.86387e-20 0.000102538 -2.43052e-19 0.000160945 -2.29542e-19 -2.22149e-19 1.69416e-06 8.80196e-20 2.54117e-05 -6.49998e-20 0.000268639 5.9899e-20 1.36602e-05 -1.13772e-05 1.98049e-19 4.10208e-05 -7.41155e-20 -1.7749e-05 -9.55005e-20 5.53914e-05 2.77356e-20 0.00010841 1.0181e-19 5.78551e-05 3.29473e-19 
1180.2 0 4.23169e-19 -0.000726478 2.83575e-19 8.86075e-05 -0.000139938 3.02464e-20 -4.17752e-05 -1.00532e-19 0.00011281 -2.33959e-19 0.000134644 -2.22902e-19 -1.94443e-19 1.21819e-06 6.72995e-20 3.56328e-05 -7.32739e-20 0.000249667 3.19745e-20 2.9205e-05 -2.07236e-05 1.48834e-19 4.20491e-05 -7.11648e-20 -1.53857e-05 -1.17874e-19 5.8437e-05 5.30592e-20 0.000109703 5.36848e-20 4.6192e-05 3.40975e-19 
1180.55 0 3.98324e-19 -0.000719856 2.33741e-19 9.48965e-05 -0.000128083 1.064e-20 -5.64482e-05 -1.24572e-19 0.000115157 -2.3204e-19 0.000115308 -2.11162e-19 -1.79922e-19 -6.94416e-07 6.52651e-20 4.79842e-05 -1.03429e-19 0.000224018 -2.34174e-21 4.35315e-05 -2.74996e-05 1.06568e-19 4.07799e-05 -5.58711e-20 -9.46664e-06 -1.32757e-19 5.83378e-05 7.90557e-20 0.000109339 4.90065e-21 3.50782e-05 3.60031e-19 
1180.9 0 3.78045e-19 -0.00071733 1.97168e-19 0.000103253 -0.000108198 -1.14065e-20 -7.71524e-05 -1.44857e-19 0.000109852 -2.0722e-19 0.000103126 -2.09648e-19 -1.67705e-19 -1.27931e-06 7.46999e-20 5.54386e-05 -1.45659e-19 0.000198113 -3.23014e-20 5.51115e-05 -3.42078e-05 6.81406e-20 3.87716e-05 -2.32837e-20 -2.07522e-06 -1.37434e-19 5.85855e-05 9.15417e-20 0.000103372 -3.20409e-20 2.37498e-05 3.6664e-19 
1181.25 0 3.4182e-19 -0.000717944 1.89806e-19 0.000114593 -8.08732e-05 -3.85546e-20 -0.00010004 -1.6387e-19 9.75282e-05 -1.75563e-19 9.84008e-05 -2.15389e-19 -1.47051e-19 -1.82988e-07 7.41978e-20 5.48021e-05 -1.82151e-19 0.000181521 -4.28745e-20 6.42852e-05 -4.30324e-05 2.18073e-20 3.71288e-05 -1.03416e-20 7.61332e-06 -1.33983e-19 6.04307e-05 1.134e-19 9.22538e-05 -5.62045e-20 1.42413e-05 3.56389e-19 
1181.6 0 2.96359e-19 -0.000720776 2.00794e-19 0.000129182 -5.26433e-05 -7.95633e-20 -0.000121458 -1.92505e-19 7.90054e-05 -1.26264e-19 9.89349e-05 -2.04087e-19 -1.19168e-19 1.64058e-06 5.21843e-20 4.73214e-05 -2.16266e-19 0.000177215 -4.77702e-20 7.38312e-05 -5.45628e-05 -1.20791e-20 3.7513e-05 -1.70761e-20 1.73147e-05 -1.30901e-19 6.30422e-05 1.36174e-19 7.76924e-05 -6.85301e-20 8.98357e-06 3.28673e-19 
1181.95 0 2.375e-19 -0.000725482 2.17949e-19 0.000146868 -2.71113e-05 -1.09512e-19 -0.000142471 -2.17756e-19 5.88603e-05 -8.61362e-20 0.000102123 -1.81645e-19 -9.44895e-20 4.57206e-06 4.23148e-21 3.32866e-05 -2.4647e-19 0.000181612 -4.55609e-20 8.4524e-05 -6.92758e-05 -3.95561e-20 4.08633e-05 -2.87103e-20 2.29314e-05 -1.33254e-19 6.47535e-05 1.50256e-19 6.10315e-05 -7.73983e-20 6.30673e-06 2.90159e-19 
1182.3 0 1.8402e-19 -0.000730933 2.44033e-19 0.000164376 -6.36186e-06 -1.21772e-19 -0.000167228 -2.38494e-19 4.38432e-05 -4.80715e-20 0.000109461 -1.66203e-19 -6.0256e-20 7.3919e-06 -5.02855e-20 1.36858e-05 -2.69563e-19 0.000190136 -3.20291e-20 9.47182e-05 -8.61363e-05 -5.22524e-20 4.68713e-05 -3.78583e-20 2.52016e-05 -1.44729e-19 6.24375e-05 1.74718e-19 4.45183e-05 -8.4786e-20 2.47932e-06 2.54765e-19 
1182.65 0 1.2319e-19 -0.000736218 2.72119e-19 0.000179115 5.66828e-06 -1.54629e-19 -0.000196155 -2.59704e-19 3.55737e-05 -2.31571e-20 0.000122455 -1.31691e-19 -3.46825e-20 1.05454e-05 -8.60023e-20 -9.11927e-06 -2.91675e-19 0.000199024 -1.53057e-20 0.000103014 -0.000103197 -8.21103e-20 5.42588e-05 -3.58402e-20 2.66798e-05 -1.42161e-19 5.47019e-05 1.89598e-19 3.07785e-05 -8.97684e-20 -2.8055e-06 2.31888e-19 
1183 0 7.42368e-20 -0.000739198 2.97123e-19 0.000191912 7.43122e-06 -1.7917e-19 -0.000226638 -2.95834e-19 3.07994e-05 2.51976e-21 0.000137551 -1.04422e-19 -2.468e-20 1.6455e-05 -1.03914e-19 -3.37012e-05 -3.20045e-19 0.000205491 -3.69443e-21 0.000108957 -0.000120017 -9.72447e-20 6.08335e-05 -3.07889e-20 2.8883e-05 -1.43647e-19 4.5287e-05 2.05653e-19 2.10932e-05 -9.26614e-20 -7.17976e-06 2.21145e-19 
1183.35 0 3.73289e-20 -0.000739445 3.16056e-19 0.000199265 1.93276e-06 -1.98972e-19 -0.000256417 -3.09869e-19 3.06132e-05 2.46821e-20 0.000150351 -9.16036e-20 -2.72703e-20 2.35551e-05 -1.30171e-19 -5.76818e-05 -3.38296e-19 0.000210511 2.66585e-20 0.000112762 -0.000134988 -1.16211e-19 6.71932e-05 -2.96521e-20 3.21597e-05 -1.65177e-19 3.68118e-05 2.46935e-19 1.48099e-05 -9.60162e-20 -7.74196e-06 2.00758e-19 
1183.7 0 -2.30539e-21 -0.000739792 3.3382e-19 0.000196786 -6.17964e-06 -2.16191e-19 -0.000281149 -3.24545e-19 3.61376e-05 1.96392e-20 0.000159455 -8.61192e-20 -3.29991e-20 2.75793e-05 -1.50671e-19 -7.79789e-05 -3.44006e-19 0.000217278 5.0208e-20 0.000116824 -0.000147348 -1.45354e-19 7.53131e-05 -2.18519e-20 3.32833e-05 -1.97987e-19 2.76617e-05 2.91472e-19 1.14761e-05 -1.03923e-19 -3.7726e-06 1.6669e-19 
1184.05 0 -3.30172e-20 -0.000741547 3.54701e-19 0.000187716 -1.64181e-05 -2.33934e-19 -0.000295205 -3.48743e-19 4.22856e-05 1.95973e-20 0.000164317 -9.75688e-20 -2.78272e-20 2.29997e-05 -1.57158e-19 -9.29845e-05 -3.42199e-19 0.000229 7.93374e-20 0.000122949 -0.000156061 -1.65354e-19 8.42564e-05 -9.85591e-21 2.99939e-05 -2.34291e-19 1.79323e-05 3.2827e-19 1.15098e-05 -1.08927e-19 1.34949e-07 1.57564e-19 
1184.4 0 -5.41039e-20 -0.000743959 3.71581e-19 0.000177513 -3.28471e-05 -2.424e-19 -0.000299663 -3.81813e-19 4.6501e-05 3.14103e-20 0.000165691 -1.0425e-19 -1.71993e-20 9.19084e-06 -1.3915e-19 -0.000101607 -3.38399e-19 0.00024951 1.07078e-19 0.000129707 -0.000157957 -1.70706e-19 9.03871e-05 -2.55789e-21 2.56471e-05 -2.73237e-19 7.12987e-06 3.41713e-19 1.40743e-05 -1.51596e-19 3.9818e-07 1.46847e-19 
1184.75 0 -7.12819e-20 -0.000746461 3.91323e-19 0.000168914 -5.61633e-05 -2.51686e-19 -0.000301035 -3.94448e-19 4.90168e-05 6.02119e-20 0.000167038 -8.9695e-20 -9.62798e-21 -7.23221e-06 -1.35955e-19 -0.000104773 -3.433e-19 0.000280682 1.32092e-19 0.000137017 -0.000152361 -1.36001e-19 9.31448e-05 4.1247e-21 2.41758e-05 -2.9082e-19 -5.61771e-06 3.31269e-19 1.90848e-05 -1.82522e-19 -2.13406e-06 1.26398e-19 
1185.1 0 -5.83996e-20 -0.000747339 3.97908e-19 0.000161613 -8.43004e-05 -2.8276e-19 -0.000299721 -3.96924e-19 4.84338e-05 8.24472e-20 0.00017113 -5.97747e-20 -2.17017e-20 -2.35342e-05 -1.35431e-19 -0.000103442 -3.52907e-19 0.000318501 1.7295e-19 0.000144508 -0.000141791 -9.77167e-20 9.69117e-05 1.75927e-20 2.70513e-05 -2.76412e-19 -1.65806e-05 3.28956e-19 2.74912e-05 -2.32748e-19 -7.58585e-06 1.18648e-19 
1185.45 0 -2.82574e-20 -0.000745248 3.90955e-19 0.000154957 -0.000117813 -3.21246e-19 -0.000293392 -3.7564e-19 4.41683e-05 1.03072e-19 0.000179957 -2.62238e-20 -4.79662e-20 -4.15539e-05 -1.47924e-19 -9.70605e-05 -3.34933e-19 0.000355131 2.19176e-19 0.000147196 -0.00012839 -8.47362e-20 0.00010356 1.41445e-20 3.32541e-05 -2.74674e-19 -2.28449e-05 3.3323e-19 3.98827e-05 -2.70745e-19 -1.40763e-05 1.2031e-19 
1185.8 0 1.88581e-20 -0.000738837 3.92247e-19 0.00014894 -0.000158214 -3.45582e-19 -0.000282258 -3.35091e-19 3.95473e-05 1.21595e-19 0.000194601 1.29749e-20 -6.26779e-20 -6.47901e-05 -1.64004e-19 -8.85377e-05 -3.10789e-19 0.000383239 2.52421e-19 0.000139931 -0.000113779 -8.43487e-20 0.000109907 1.56752e-20 3.94546e-05 -2.82464e-19 -2.58223e-05 3.27539e-19 5.41802e-05 -2.96955e-19 -1.61769e-05 1.11944e-19 
1186.15 0 7.34211e-20 -0.000726034 4.0461e-19 0.000143459 -0.000204568 -3.52386e-19 -0.000263735 -3.12806e-19 3.82168e-05 1.28579e-19 0.000212839 5.56873e-20 -4.89951e-20 -9.26638e-05 -2.01524e-19 -7.90377e-05 -2.81608e-19 0.000401222 2.6905e-19 0.00012207 -9.71093e-05 -9.31717e-20 0.000113108 -5.46138e-21 4.17884e-05 -2.8774e-19 -2.69309e-05 3.17167e-19 6.8857e-05 -3.12462e-19 -1.2718e-05 9.34972e-20 
1186.5 0 1.34531e-19 -0.000706709 4.05202e-19 0.000140101 -0.00025103 -3.45611e-19 -0.000238443 -3.03921e-19 3.94125e-05 1.29028e-19 0.000230867 9.28201e-20 -3.35961e-20 -0.000117349 -2.38039e-19 -6.71178e-05 -2.61806e-19 0.000412405 2.73755e-19 9.51664e-05 -7.90577e-05 -1.00534e-19 0.000112553 -2.89437e-20 4.02334e-05 -2.75158e-19 -2.50908e-05 3.06172e-19 8.28958e-05 -3.29164e-19 -5.38204e-06 8.02773e-20 
1186.85 0 1.78044e-19 -0.000684208 3.84835e-19 0.000138249 -0.000294654 -3.17778e-19 -0.000212247 -2.84155e-19 3.95073e-05 1.1894e-19 0.000246187 1.18942e-19 -4.22538e-20 -0.000132369 -2.61162e-19 -5.59729e-05 -2.38784e-19 0.000417748 2.74045e-19 6.19343e-05 -6.38246e-05 -8.20713e-20 0.000106562 -4.92655e-20 3.59645e-05 -2.526e-19 -1.9037e-05 2.87972e-19 9.54603e-05 -3.27786e-19 5.62143e-06 8.39116e-20 
1187.2 0 2.38792e-19 -0.000663748 3.55711e-19 0.000134998 -0.000335616 -2.92623e-19 -0.000191352 -2.89721e-19 3.37465e-05 9.93163e-20 0.000258307 1.30105e-19 -7.7088e-20 -0.000136551 -2.58509e-19 -4.84036e-05 -1.94818e-19 0.000417175 2.74761e-19 2.67803e-05 -5.10571e-05 -6.46831e-20 9.25783e-05 -5.45585e-20 3.06828e-05 -2.25396e-19 -1.15452e-05 2.74822e-19 0.000110129 -3.09986e-19 1.99523e-05 9.69634e-20 
1187.55 0 2.84779e-19 -0.00064641 3.32087e-19 0.000131299 -0.000373482 -2.67823e-19 -0.000177517 -2.85632e-19 1.992e-05 7.97487e-20 0.000267545 1.21167e-19 -1.12025e-19 -0.000133338 -2.35796e-19 -4.47067e-05 -1.48826e-19 0.000413718 2.66426e-19 -4.65992e-06 -3.57408e-05 -5.75072e-20 7.27752e-05 -3.60771e-20 2.68596e-05 -2.05192e-19 -5.35117e-06 2.68162e-19 0.000129669 -2.79908e-19 3.66298e-05 1.06772e-19 
1187.9 0 3.19148e-19 -0.000629679 3.13726e-19 0.000129874 -0.000407534 -2.5629e-19 -0.000165005 -2.7276e-19 2.17224e-06 5.73367e-20 0.000277006 1.30307e-19 -1.3696e-19 -0.000128426 -2.03265e-19 -4.53166e-05 -1.26466e-19 0.00040608 2.64692e-19 -2.81114e-05 -1.77043e-05 -3.95025e-20 5.45638e-05 -2.11152e-20 2.4123e-05 -2.014e-19 2.53991e-07 2.55986e-19 0.000152681 -2.53335e-19 5.32091e-05 1.16588e-19 
1188.25 0 3.27972e-19 -0.00061192 2.92303e-19 0.00013037 -0.000436748 -2.51695e-19 -0.000147257 -2.6794e-19 -1.30009e-05 5.39793e-20 0.000290961 1.3231e-19 -1.57924e-19 -0.000123194 -1.72548e-19 -4.75376e-05 -1.2822e-19 0.000391225 2.54424e-19 -4.30896e-05 -1.22102e-06 -1.35904e-20 4.23945e-05 -1.12724e-20 2.02945e-05 -2.02226e-19 3.92175e-06 2.56235e-19 0.000177114 -2.47778e-19 6.72855e-05 1.23102e-19 
1188.6 0 3.31648e-19 -0.000595559 2.65973e-19 0.00013007 -0.000460821 -2.66784e-19 -0.000124491 -2.64962e-19 -2.53472e-05 9.47197e-20 0.000311504 1.35129e-19 -1.67436e-19 -0.000117519 -1.45273e-19 -4.54915e-05 -1.48227e-19 0.000370213 2.32394e-19 -5.13863e-05 1.12197e-05 9.58309e-21 3.57211e-05 5.62344e-21 1.53042e-05 -1.90432e-19 2.75542e-06 2.67527e-19 0.000200437 -2.56756e-19 7.81083e-05 1.20116e-19 
1188.95 0 3.24933e-19 -0.000582496 2.4064e-19 0.000127683 -0.000479561 -2.89164e-19 -9.91233e-05 -2.39933e-19 -3.63921e-05 1.59381e-19 0.000337319 1.23343e-19 -1.68408e-19 -0.000112924 -1.21694e-19 -3.71315e-05 -1.79967e-19 0.000346564 1.95856e-19 -5.68097e-05 2.08897e-05 3.25145e-20 3.32556e-05 1.17155e-20 9.4286e-06 -1.69848e-19 -3.78486e-06 2.79122e-19 0.000223156 -2.77657e-19 8.61848e-05 1.09601e-19 
1189.3 0 3.10412e-19 -0.00057233 2.02509e-19 0.000124752 -0.000494022 -3.12458e-19 -7.33599e-05 -2.26123e-19 -4.02128e-05 2.03085e-19 0.000360561 1.30761e-19 -1.71911e-19 -0.000111433 -1.0928e-19 -2.52739e-05 -1.90046e-19 0.000321151 1.76037e-19 -6.08743e-05 2.96003e-05 5.40745e-20 3.30356e-05 -4.42266e-21 1.76573e-06 -1.37498e-19 -1.29612e-05 2.83565e-19 0.000245084 -2.98824e-19 9.06033e-05 1.0754e-19 
1189.65 0 2.89981e-19 -0.000564294 1.90007e-19 0.000123198 -0.00050635 -3.40145e-19 -4.81482e-05 -1.9526e-19 -3.36297e-05 2.19877e-19 0.000375392 1.57012e-19 -1.79273e-19 -0.000115703 -9.50154e-20 -1.20929e-05 -2.00096e-19 0.000289393 1.59464e-19 -6.27686e-05 3.57609e-05 7.08558e-20 3.1051e-05 -6.48709e-21 -8.14343e-06 -1.15383e-19 -2.14019e-05 2.85214e-19 0.000263309 -3.11304e-19 9.25878e-05 1.13625e-19 
1190 0 2.78603e-19 -0.000555329 1.77738e-19 0.000121759 -0.000516115 -3.65458e-19 -2.47534e-05 -1.61221e-19 -2.10778e-05 2.28126e-19 0.000381601 1.89089e-19 -1.77415e-19 -0.000126658 -6.9447e-20 2.16158e-06 -2.03643e-19 0.000246941 1.60942e-19 -6.27916e-05 3.7844e-05 5.40814e-20 2.47234e-05 -7.28357e-21 -2.00103e-05 -9.62755e-20 -2.87935e-05 3.05653e-19 0.000275275 -3.25602e-19 9.38547e-05 1.1982e-19 
1190.35 0 2.67284e-19 -0.000539884 1.65028e-19 0.000118746 -0.000522595 -4.0296e-19 -6.16041e-06 -1.5604e-19 -7.69847e-06 2.33295e-19 0.000377273 1.99278e-19 -1.85325e-19 -0.000142339 -5.80066e-20 1.80396e-05 -2.00476e-19 0.0001941 1.42862e-19 -6.0169e-05 3.37095e-05 3.01069e-20 1.50664e-05 4.75369e-21 -3.43028e-05 -7.94883e-20 -3.64694e-05 3.34321e-19 0.000280729 -3.2384e-19 9.28431e-05 1.14383e-19 
1190.7 0 2.48266e-19 -0.000517508 1.58978e-19 0.00011508 -0.000524845 -4.33867e-19 3.66724e-06 -1.83379e-19 4.14632e-06 2.50324e-19 0.000359411 1.96311e-19 -1.93955e-19 -0.000157358 -4.3678e-20 3.12144e-05 -1.92776e-19 0.000136303 1.03568e-19 -5.56247e-05 2.44204e-05 4.85091e-21 4.96982e-06 3.51653e-20 -5.12758e-05 -7.2761e-20 -4.37351e-05 3.72518e-19 0.000280998 -3.28084e-19 8.94845e-05 1.08072e-19 
1191.05 0 2.38828e-19 -0.000493845 1.38737e-19 0.000112569 -0.000523475 -4.51727e-19 9.02254e-07 -2.09885e-19 1.28418e-05 2.73175e-19 0.000329033 1.72489e-19 -1.97067e-19 -0.000163944 -2.08898e-20 3.64914e-05 -1.99538e-19 8.06571e-05 6.93484e-20 -5.18501e-05 1.44274e-05 -1.06268e-21 -3.45382e-06 6.50151e-20 -7.06722e-05 -6.33621e-20 -4.9107e-05 4.14295e-19 0.000275395 -3.23143e-19 8.50269e-05 9.89359e-20 
1191.4 0 2.36312e-19 -0.000474883 1.02505e-19 0.000111111 -0.000518514 -4.38889e-19 -1.46814e-05 -2.0979e-19 1.70709e-05 2.94908e-19 0.000290168 1.39674e-19 -1.87301e-19 -0.000159933 -2.26642e-20 3.6483e-05 -1.94666e-19 3.37757e-05 3.52101e-20 -4.78617e-05 5.38488e-06 1.03968e-20 -1.22651e-05 7.09869e-20 -8.91089e-05 -6.25633e-20 -5.45547e-05 4.5118e-19 0.000262948 -3.04602e-19 7.98194e-05 8.8434e-20 
1191.75 0 2.32257e-19 -0.000460627 5.70725e-20 0.00010872 -0.000508649 -3.9661e-19 -3.79206e-05 -2.0288e-19 1.92545e-05 2.93633e-19 0.000248902 1.24572e-19 -1.67411e-19 -0.000151388 -5.20121e-20 3.65091e-05 -1.72312e-19 -7.03097e-07 -4.85959e-21 -4.03792e-05 -1.10795e-06 1.53633e-20 -2.33974e-05 6.14295e-20 -0.00010434 -5.52624e-20 -6.229e-05 4.71316e-19 0.00024603 -2.90195e-19 7.53246e-05 8.22996e-20 
1192.1 0 2.33493e-19 -0.000448536 2.18609e-20 0.00010475 -0.00049619 -3.42862e-19 -6.08215e-05 -1.7753e-19 1.98449e-05 2.92374e-19 0.000212104 1.30694e-19 -1.47623e-19 -0.000144205 -6.91847e-20 3.84317e-05 -1.61095e-19 -2.75859e-05 -2.29935e-20 -2.91013e-05 -2.17226e-06 -1.30938e-21 -3.61358e-05 4.42778e-20 -0.000116961 -5.67061e-20 -7.23035e-05 4.74872e-19 0.000227047 -2.75776e-19 7.23489e-05 7.7568e-20 
1192.45 0 2.1577e-19 -0.000435855 -1.52785e-20 0.000101406 -0.000487371 -2.86982e-19 -7.59711e-05 -1.60529e-19 1.50762e-05 2.8858e-19 0.000180671 1.29094e-19 -1.20265e-19 -0.000137543 -7.44017e-20 4.31999e-05 -1.48744e-19 -5.10928e-05 -3.79533e-20 -1.51345e-05 1.15942e-06 -1.98091e-20 -4.87034e-05 4.04514e-20 -0.000127283 -6.41798e-20 -8.15724e-05 4.81256e-19 0.000206282 -2.51627e-19 6.98919e-05 7.94877e-20 
1192.8 0 1.93848e-19 -0.000422345 -3.67562e-20 0.000100039 -0.000485798 -2.3404e-19 -8.25369e-05 -1.60785e-19 2.32772e-06 2.7948e-19 0.000154797 1.22686e-19 -1.13262e-19 -0.000129308 -7.63777e-20 5.23193e-05 -1.44187e-19 -6.85831e-05 -5.30109e-20 -2.17886e-06 6.41686e-06 -3.54891e-21 -5.88252e-05 2.08868e-20 -0.000135983 -6.73914e-20 -8.65977e-05 4.79413e-19 0.000182861 -2.18942e-19 6.64286e-05 8.16435e-20 
1193.15 0 1.68177e-19 -0.000407786 -6.02415e-20 9.7809e-05 -0.0004886 -1.8844e-19 -8.75063e-05 -1.36355e-19 -2.05648e-05 2.80417e-19 0.000136058 1.03805e-19 -9.71531e-20 -0.000122566 -9.72471e-20 6.41246e-05 -1.20282e-19 -7.80383e-05 -5.1564e-20 7.30724e-06 1.20154e-05 2.04529e-20 -6.58233e-05 9.80281e-21 -0.000142929 -7.68215e-20 -8.78613e-05 4.93545e-19 0.000157887 -1.64694e-19 6.06875e-05 6.18925e-20 
1193.5 0 1.65173e-19 -0.000389769 -7.51703e-20 9.2891e-05 -0.000493449 -1.52685e-19 -9.39395e-05 -1.03079e-19 -5.2166e-05 2.71131e-19 0.000121878 8.99545e-20 -8.37175e-20 -0.000119802 -1.17446e-19 7.40433e-05 -8.04809e-20 -7.95193e-05 -2.02355e-20 1.46655e-05 1.80718e-05 4.89552e-20 -6.87291e-05 -2.14719e-21 -0.000149718 -8.21965e-20 -8.71847e-05 5.0598e-19 0.000134441 -1.17573e-19 5.30124e-05 3.43703e-20 
1193.85 0 1.78455e-19 -0.000368517 -7.10629e-20 8.84995e-05 -0.000497999 -1.1895e-19 -9.87018e-05 -5.88194e-20 -8.54002e-05 2.64842e-19 0.000107826 8.42995e-20 -6.62054e-20 -0.000119943 -1.06243e-19 8.23095e-05 -4.50478e-20 -7.20912e-05 1.45335e-20 2.22734e-05 2.62846e-05 6.63314e-20 -6.51472e-05 -1.3807e-20 -0.000156712 -9.15715e-20 -8.60289e-05 5.30194e-19 0.000115075 -8.66472e-20 4.37192e-05 2.8114e-21 
1194.2 0 2.04693e-19 -0.000347053 -7.0691e-20 8.62686e-05 -0.000499128 -8.55981e-20 -9.80594e-05 -1.8251e-20 -0.000110789 2.53011e-19 9.03492e-05 5.62318e-20 -4.85828e-20 -0.000121162 -9.00226e-20 9.22463e-05 -2.73972e-20 -5.83745e-05 1.66865e-20 3.24339e-05 3.52315e-05 9.22993e-20 -5.66549e-05 -3.14273e-20 -0.00016418 -9.63005e-20 -8.56438e-05 5.68109e-19 0.000100856 -5.11629e-20 3.18634e-05 -1.14318e-20 
1194.55 0 2.43837e-19 -0.00032758 -6.19324e-20 8.41005e-05 -0.000496875 -6.01744e-20 -9.13934e-05 1.69293e-20 -0.00012032 2.29333e-19 7.06109e-05 3.39221e-20 -3.17612e-20 -0.000122605 -8.35663e-20 0.000100953 -3.00648e-20 -4.17819e-05 1.28818e-20 4.5708e-05 4.30392e-05 1.14544e-19 -4.63487e-05 -6.97467e-20 -0.000172394 -9.14337e-20 -8.67847e-05 6.03728e-19 9.27453e-05 -1.9606e-20 1.72169e-05 -2.24236e-20 
1194.9 0 2.92638e-19 -0.000309844 -5.52035e-20 8.23041e-05 -0.000495383 -4.62842e-20 -8.2043e-05 6.47092e-20 -0.000114288 2.00035e-19 4.88725e-05 1.01955e-20 -1.8793e-20 -0.000124012 -7.19778e-20 0.000102523 -3.55636e-20 -2.32261e-05 1.29542e-20 5.95641e-05 4.92258e-05 1.23361e-19 -3.32968e-05 -9.98375e-20 -0.00017688 -8.40557e-20 -8.84646e-05 6.08438e-19 8.83768e-05 2.65738e-20 1.28056e-06 -1.60357e-20 
1195.25 0 3.40182e-19 -0.000293488 -3.34669e-20 8.25656e-05 -0.000498358 -3.78647e-20 -7.09295e-05 6.92401e-20 -9.79e-05 1.66759e-19 2.49073e-05 -2.13491e-20 -1.68236e-20 -0.000125528 -4.79085e-20 9.68567e-05 -3.74343e-20 -3.35963e-06 1.66269e-20 6.84717e-05 5.29266e-05 1.30789e-19 -1.76972e-05 -1.13253e-19 -0.000175648 -5.95632e-20 -8.95179e-05 5.98462e-19 8.25923e-05 5.918e-20 -1.30446e-05 2.65231e-20 
1195.6 0 3.72027e-19 -0.000279261 -1.23027e-20 8.011e-05 -0.000503091 -4.5208e-20 -5.69915e-05 4.86377e-20 -7.58032e-05 1.37856e-19 2.1826e-06 -3.44477e-20 -8.56938e-21 -0.000125683 -2.11595e-20 9.14311e-05 -5.02144e-20 1.62423e-05 3.96728e-20 6.73372e-05 5.65113e-05 1.44353e-19 -3.56844e-06 -9.62246e-20 -0.000172595 -4.69076e-20 -8.89202e-05 5.84962e-19 7.42104e-05 7.20802e-20 -2.49148e-05 6.27927e-20 
1195.95 0 3.87268e-19 -0.00026793 1.07898e-20 7.1801e-05 -0.000503878 -4.62681e-20 -4.19455e-05 1.47672e-20 -5.29661e-05 9.35215e-20 -1.74116e-05 -3.93807e-20 -4.25836e-21 -0.000125028 -2.4872e-20 9.23743e-05 -5.04914e-20 3.57875e-05 6.21174e-20 5.65817e-05 6.18425e-05 1.53725e-19 6.09671e-06 -7.20122e-20 -0.000170088 -4.92004e-20 -8.60676e-05 5.78172e-19 6.64141e-05 7.42483e-20 -3.5177e-05 9.04758e-20 
1196.3 0 4.04464e-19 -0.000260003 3.46329e-20 6.00649e-05 -0.000498988 -5.80107e-20 -2.93983e-05 -3.21071e-20 -3.3306e-05 5.66051e-20 -3.68692e-05 -5.75017e-20 -2.04787e-20 -0.000126267 -3.80671e-20 9.57311e-05 -5.67538e-20 5.65212e-05 7.91844e-20 4.0909e-05 6.71166e-05 1.71802e-19 1.25077e-05 -6.63031e-20 -0.000167834 -3.91989e-20 -7.9695e-05 5.62711e-19 5.97634e-05 6.69242e-20 -4.58829e-05 1.17106e-19 
1196.65 0 4.24072e-19 -0.000254831 4.26293e-20 4.83146e-05 -0.000493115 -6.23845e-20 -2.40894e-05 -7.25901e-20 -1.73742e-05 2.28996e-20 -5.92561e-05 -6.85368e-20 -3.30461e-20 -0.000128902 -4.49769e-20 9.49494e-05 -5.46531e-20 7.95234e-05 9.1445e-20 2.36773e-05 7.09868e-05 1.81443e-19 1.59893e-05 -7.18502e-20 -0.00016552 -4.53154e-20 -6.86199e-05 5.49958e-19 5.24332e-05 5.19759e-20 -5.71194e-05 1.38123e-19 
1197 0 4.41957e-19 -0.000251197 3.23626e-20 3.8968e-05 -0.00048921 -6.56048e-20 -2.75553e-05 -9.27584e-20 -2.76078e-06 -6.33423e-21 -8.36483e-05 -5.58577e-20 -3.25542e-20 -0.000131401 -4.84128e-20 8.95599e-05 -8.16009e-20 0.000106848 7.71064e-20 9.73763e-06 7.41549e-05 2.00898e-19 1.61593e-05 -7.40501e-20 -0.000162893 -6.17481e-20 -5.36334e-05 5.2921e-19 4.51119e-05 3.27738e-20 -6.57843e-05 1.68808e-19 
1197.35 0 4.43567e-19 -0.000247245 4.93639e-21 3.16516e-05 -0.000487995 -5.83944e-20 -3.61779e-05 -1.16736e-19 1.04275e-05 -1.62257e-20 -0.000104545 -4.29932e-20 -2.29312e-20 -0.000131063 -4.63222e-20 8.27535e-05 -1.13886e-19 0.000139305 7.12149e-20 5.83716e-06 7.76903e-05 2.18135e-19 1.72312e-05 -6.12298e-20 -0.000159706 -6.83563e-20 -3.96505e-05 4.90634e-19 3.92099e-05 2.22315e-20 -6.75501e-05 1.88972e-19 
1197.7 0 4.65495e-19 -0.000241269 -1.36073e-20 2.28643e-05 -0.000489535 -4.24589e-20 -4.59824e-05 -1.4467e-19 2.18419e-05 -8.57507e-21 -0.000117938 -3.71241e-20 -2.38756e-20 -0.000129087 -3.61835e-20 7.66217e-05 -1.27116e-19 0.000175037 6.40875e-20 1.47523e-05 8.23169e-05 2.49871e-19 2.19439e-05 -3.38789e-20 -0.000156894 -6.68679e-20 -2.87927e-05 4.74116e-19 3.45807e-05 -1.82467e-21 -6.2459e-05 1.9159e-19 
1198.05 0 4.7417e-19 -0.000230721 -4.82187e-20 9.89512e-06 -0.000492219 -1.13325e-20 -5.48201e-05 -1.66823e-19 3.21678e-05 -7.42718e-21 -0.000124041 -5.03286e-20 -3.37733e-20 -0.000127989 -3.3801e-20 7.41069e-05 -1.44466e-19 0.000212997 4.05576e-20 3.1903e-05 8.86417e-05 2.98478e-19 3.01852e-05 -1.72105e-20 -0.000156511 -5.12485e-20 -1.9257e-05 4.56158e-19 3.12261e-05 -4.58032e-20 -5.37144e-05 1.78646e-19 
1198.4 0 4.76822e-19 -0.000215139 -7.03751e-20 -4.17308e-06 -0.000498185 1.95943e-20 -6.121e-05 -1.88723e-19 4.07971e-05 6.06372e-21 -0.000125288 -6.86006e-20 -4.81825e-20 -0.000129896 -3.34034e-20 7.50464e-05 -1.48478e-19 0.000251682 4.6833e-21 5.06184e-05 9.60877e-05 3.63586e-19 4.01374e-05 -2.00587e-20 -0.000155551 -2.85118e-20 -9.84336e-06 4.53751e-19 3.02792e-05 -8.96669e-20 -4.27903e-05 1.85568e-19 
1198.75 0 4.75992e-19 -0.000196189 -7.47346e-20 -1.55432e-05 -0.00050676 6.0579e-20 -6.28967e-05 -2.06489e-19 4.97827e-05 3.08769e-20 -0.000123579 -6.37347e-20 -7.02904e-20 -0.000136089 -4.00333e-20 7.9023e-05 -1.66796e-19 0.000288083 -2.36398e-20 6.46926e-05 0.000102516 4.16394e-19 4.8871e-05 -3.74755e-20 -0.00015268 -2.16916e-20 -5.58541e-07 4.55593e-19 3.21457e-05 -1.27854e-19 -3.19765e-05 2.01103e-19 
1199.1 0 4.89931e-19 -0.000174194 -6.57009e-20 -2.32738e-05 -0.00051094 6.29086e-20 -5.71805e-05 -1.97353e-19 6.44649e-05 4.82684e-20 -0.000117278 -5.41491e-20 -8.09486e-20 -0.000142433 -7.57137e-20 8.46008e-05 -1.86237e-19 0.000318293 -4.0587e-20 7.07767e-05 0.000105568 4.50794e-19 5.59841e-05 -5.6015e-20 -0.000153772 -1.89191e-20 8.7868e-06 4.5169e-19 3.48684e-05 -1.70729e-19 -2.33514e-05 2.03602e-19 
1199.45 0 4.84672e-19 -0.000151034 -5.37184e-20 -2.7824e-05 -0.00050887 4.31649e-20 -4.62526e-05 -1.92307e-19 8.61896e-05 6.99883e-20 -0.000108452 -5.35906e-20 -8.30816e-20 -0.000142268 -9.87848e-20 8.77234e-05 -1.87577e-19 0.000339948 -4.32072e-20 7.21818e-05 0.000106035 4.48551e-19 6.34473e-05 -8.58742e-20 -0.00015993 -1.57035e-20 1.71035e-05 4.43206e-19 3.76241e-05 -1.73867e-19 -1.86134e-05 1.77582e-19 
1199.8 0 4.72352e-19 -0.000128673 -4.09441e-20 -3.03322e-05 -0.00050565 4.25515e-20 -3.81114e-05 -1.91968e-19 0.000106692 1.01359e-19 -0.000103322 -5.91946e-20 -1.00365e-19 -0.000132877 -1.13715e-19 8.6097e-05 -1.98916e-19 0.000353141 -3.89284e-20 7.52409e-05 0.000106063 4.5512e-19 6.98844e-05 -1.13639e-19 -0.000167928 7.03576e-21 2.23948e-05 4.28657e-19 4.21857e-05 -1.63444e-19 -1.7636e-05 1.38253e-19 
1200.15 0 4.45073e-19 -0.000103986 -3.19855e-20 -3.2247e-05 -0.000506586 4.83816e-20 -3.9599e-05 -1.82238e-19 0.000118723 1.2643e-19 -0.000107284 -7.96604e-20 -1.39635e-19 -0.000118585 -1.24491e-19 7.96273e-05 -2.13089e-19 0.000357897 -3.18108e-20 7.99761e-05 0.000105919 4.50674e-19 7.1957e-05 -1.25434e-19 -0.000175364 3.21455e-20 2.39009e-05 4.24511e-19 4.92498e-05 -1.43469e-19 -1.78887e-05 1.10832e-19 
1200.5 0 4.09119e-19 -7.37926e-05 -3.22143e-20 -3.44925e-05 -0.000514094 5.57232e-20 -5.07243e-05 -1.7688e-19 0.00012296 1.58478e-19 -0.000120105 -8.30858e-20 -1.76379e-19 -0.000105886 -1.44154e-19 7.00777e-05 -2.35425e-19 0.000354514 -2.90606e-20 8.08774e-05 0.000104411 4.38488e-19 6.98498e-05 -1.33659e-19 -0.000179712 6.58057e-20 2.17445e-05 4.18196e-19 5.72014e-05 -1.30313e-19 -1.62027e-05 8.72009e-20 
1200.85 0 3.66949e-19 -3.88748e-05 -5.00141e-20 -3.72475e-05 -0.00052962 6.45843e-20 -6.40356e-05 -1.60419e-19 0.000122428 2.06829e-19 -0.000133647 -9.71382e-20 -2.01871e-19 -9.86207e-05 -1.55266e-19 6.27212e-05 -2.41246e-19 0.000341144 -3.39231e-20 7.57144e-05 0.000101618 3.88852e-19 6.7147e-05 -1.42801e-19 -0.000176677 9.73451e-20 1.48003e-05 4.11397e-19 6.43659e-05 -1.11335e-19 -1.42574e-05 7.99642e-20 
1201.2 0 3.27209e-19 -2.20736e-06 -7.26021e-20 -4.00845e-05 -0.000552282 6.65415e-20 -7.45909e-05 -1.47875e-19 0.000116262 2.07845e-19 -0.000142611 -1.16862e-19 -1.98818e-19 -9.65425e-05 -1.40452e-19 6.12918e-05 -2.32841e-19 0.000316162 -3.93424e-20 6.96549e-05 9.83157e-05 3.37354e-19 6.62328e-05 -1.63824e-19 -0.000165095 1.20288e-19 4.2494e-06 4.11141e-19 7.01423e-05 -1.22939e-19 -1.42429e-05 6.11589e-20 


==> anc/Fig6_QT735_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT735_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	5.731888471106
0	5.731888471106
0.00333333	5.7451981931528
0.00666667	5.792097701079
0.01	5.8860710228263
0.0133333	6.0337924595758
0.0166667	6.2328667642537
0.02	6.4826624500317
0.0233333	6.7896347363193
0.0266667	7.1593282776907
0.03	7.5966068196481
0.0333333	8.1233572736694
0.0366667	8.7799329202185
0.04	9.5928842951373
0.0433333	10.558576336602
0.0466667	11.677157734742
0.05	12.971695098918
0.0533333	14.436666565315
0.0566667	16.009984188101
0.06	17.67141565739
0.0633333	19.526278945979
0.0666667	21.629725245732
0.07	23.654532670097
0.0733333	24.869087591966
0.0766667	24.62712230246
0.08	22.90776591717
0.0833333	20.308366570157
0.0866667	17.532087172923
0.09	14.966069581135
0.0933333	12.702805207536
0.0966667	10.763985472749
0.1	9.1758487729063
0.103333	7.9074992147033
0.106667	6.8710928980545
0.11	5.9986534350626
0.113333	5.2669874672878
0.116667	4.6564780636847
0.12	4.1370630609677
0.123333	3.6943146403148
0.126667	3.3284631925819
0.13	3.0244256701189
0.133333	2.7524087886066
0.136667	2.4981016720195
0.14	2.2667867404149
0.143333	2.0592974221376
0.146667	1.8673283977022
0.15	1.6902444009358
0.153333	1.5342915234049
0.156667	1.3967425496772
0.16	1.2703893974024
0.163333	1.1602400926046
0.166667	1.0755020244306
0.17	1.0081477073284
0.173333	0.94005650566537
0.176667	0.86936240282357
0.18	0.80921143472014
0.183333	0.76149319819277
0.186667	0.71278424779439
0.19	0.65754775370092
0.193333	0.60517651773568
0.196667	0.56048569671043
0.2	0.51523559488038
0.203333	0.46359301113196
0.206667	0.41024298494381
0.21	0.35868463659586
0.213333	0.30583286279743
0.216667	0.2525035434656
0.22	0.20586417449676
0.223333	0.16719098603783
0.226667	0.12928075379152
0.23	0.089513597714659
0.233333	0.054130197682271
0.236667	0.027498438420645
0.24	0.0092589144388708
0.243333	0.0031260437287006
0.246667	0.013621784127247
0.25	0.030850554299963
0.253333	0.0344731769501
0.256667	0.01964498308371
0.26	0.0053000633440879
0.263333	0.0088588240185635
0.266667	0.024964904786047
0.27	0.037769619291757
0.273333	0.042802326081533
0.276667	0.046208347642233
0.28	0.050846990224633
0.283333	0.053987323503631
0.286667	0.054145321471151
0.29	0.05214574024864
0.293333	0.048654026326184
0.296667	0.045487412568027
0.3	0.045110334315778
0.303333	0.045740874489841
0.306667	0.042838216672992
0.31	0.037895397410636
0.313333	0.038111509519451
0.316667	0.044501767987374
0.32	0.049323593805071
0.323333	0.048929136997224
0.326667	0.048930555722913
0.33	0.051588316974512
0.333333	0.049384681279097
0.336667	0.038638246790584
0.34	0.028627226595541
0.343333	0.027623771626357
0.346667	0.029654717932979
0.35	0.026157955239809
0.353333	0.021924362067115
0.356667	0.026437562212825
0.36	0.036111914659639
0.363333	0.039402876423758
0.366667	0.035604850637423
0.37	0.034332812171148
0.373333	0.037981225212031
0.376667	0.038535204519144
0.38	0.032473419897626
0.383333	0.026280442323888
0.386667	0.024916643903406
0.39	0.025730655553099
0.393333	0.026480717006524
0.396667	0.029140500468909
0.4	0.032314779919718
0.403333	0.029701416272
0.406667	0.020936399362794
0.41	0.01537443305815
0.413333	0.019189388224455
0.416667	0.025804968115235
0.42	0.025706062561468
0.423333	0.020108923645334
0.426667	0.017592431887992
0.43	0.020884735979617
0.433333	0.024636585216503
0.436667	0.024987369686707
0.44	0.024327861546099
0.443333	0.025686521869068
0.446667	0.027888541622018
0.45	0.028577378963632
0.453333	0.028297939790028
0.456667	0.028615442864102
0.46	0.028396655766733
0.463333	0.025387054532865
0.466667	0.020856956259527
0.47	0.019124391389193
0.473333	0.021444334453874
0.476667	0.023555611421089
0.48	0.021678214327389
0.483333	0.018328727188463
0.486667	0.018537976134467
0.49	0.022007953036133
0.493333	0.023652777866499
0.496667	0.021415345662785
0.5	0.018450236765739
0.503333	0.016939516942839
0.506667	0.015024896871279
0.51	0.011594563517038
0.513333	0.0091107172215054
0.516667	0.0092680628764989
0.52	0.010352524944182
0.523333	0.011230615631748
0.526667	0.013157807221277
0.53	0.015224951189018
0.533333	0.013683062069366
0.536667	0.0090646890268037
0.54	0.0077062063691888
0.543333	0.011722477180977
0.546667	0.014116167439956
0.55	0.009882727147498
0.553333	0.0053244721510904
0.556667	0.0083071386682315
0.56	0.014989024010729
0.563333	0.015965320298517
0.566667	0.01148977048442
0.57	0.0097999048400727
0.573333	0.012575504458145
0.576667	0.013352825671444
0.58	0.010122048229767
0.583333	0.0084333516265184
0.586667	0.010531321267367
0.59	0.011670830364536
0.593333	0.0097126571889801
0.596667	0.0088324152145823
0.6	0.010583919746349
0.603333	0.01045763277761
0.606667	0.0071562687291923
0.61	0.0063910260219577
0.613333	0.010692454657478
0.616667	0.013878287961016
0.62	0.011372228050666
0.623333	0.0082078712498801
0.626667	0.010001628661715
0.63	0.012862798530576
0.633333	0.010186197023678
0.636667	0.0042321571776516
0.64	0.0025396177004278
0.643333	0.0060903015389365
0.646667	0.0089977856843929
0.65	0.0082487368314139
0.653333	0.0067032520457845
0.656667	0.0069991911271581
0.66	0.0082645791784494
0.663333	0.0088911013770915
0.666667	0.0083264647585813
0.67	0.0064661465286886
0.673333	0.0044165624374972
0.676667	0.0045626287282522
0.68	0.0070324506739607
0.683333	0.0083345195303335
0.686667	0.0066229876141486
0.69	0.0053119415344911
0.693333	0.0075193156051083
0.696667	0.010179802975298
0.7	0.008715079711035
0.703333	0.0047943744081585
0.706667	0.0036704700532975
0.71	0.0057354056781421
0.713333	0.0068362254691317
0.716667	0.0058811457111064
0.72	0.0058734860703499
0.723333	0.0075353303717329
0.726667	0.0079591739638709
0.73	0.0063367915500975
0.733333	0.0055349620039445
0.736667	0.0066904107502672
0.74	0.0071428543528682
0.743333	0.0053776519938178
0.746667	0.0036889275302332
0.75	0.0040585232751591
0.753333	0.0051315121889643
0.756667	0.0052226386402176
0.76	0.0050831961151866
0.763333	0.0057288838651971
0.766667	0.0062840248595487
0.77	0.0058825292831554
0.773333	0.0054200632799619
0.776667	0.0056974475577015
0.78	0.0057458815341525
0.783333	0.0045404959421271
0.786667	0.0028493415148806
0.79	0.0021333741891902
0.793333	0.0027724158225086
0.796667	0.0041116502615928
0.8	0.0051871374170433
0.803333	0.0051482623784332
0.806667	0.004129612402787
0.81	0.0035843503552958
0.813333	0.004438795186837
0.816667	0.0054267954192176
0.82	0.0049005707799867
0.823333	0.0035109999963447
0.826667	0.0029637145122999
0.83	0.0029611794691111
0.833333	0.0020571267049598
0.836667	0.00092819502134508
0.84	0.0016718088736509
0.843333	0.0039678926568726
0.846667	0.0051381358050363
0.85	0.0043149229455644
0.853333	0.0034639118155177
0.856667	0.0037642029556474
0.86	0.0040311278160313
0.863333	0.0034840490178146
0.866667	0.0031216366096962
0.87	0.0033622149096762
0.873333	0.0030582815559852
0.876667	0.0019206746780964
0.88	0.0013690745756529
0.883333	0.0019462885572932
0.886667	0.0023799343394187
0.89	0.0021937580566263
0.893333	0.0026570723418413
0.896667	0.0040131792207639
0.9	0.0043997000579044
0.903333	0.0029417005726822
0.906667	0.0014997209146576
0.91	0.0018008900757526
0.913333	0.0029909170645976
0.916667	0.0035322660029644
0.92	0.0035080075426433
0.923333	0.0035667860464212
0.926667	0.0034699088421937
0.93	0.0030983628035559
0.933333	0.0031557465802243
0.936667	0.003660312297622
0.94	0.0035295222497851
0.943333	0.0027093055264936
0.946667	0.0027071680367611
0.95	0.0039089011307767
0.953333	0.0045397484273987
0.956667	0.0035759226684357
0.96	0.0024975048513978
0.963333	0.0027181470597667
0.966667	0.0034285236208088
0.97	0.0035183842313215
0.973333	0.0035028133678799
0.976667	0.0039082551487183
0.98	0.0038494239328006
0.983333	0.0029418765212237
0.986667	0.0025760346378627
0.99	0.0034863916232442
0.993333	0.004081892561044
0.996667	0.0030867138639224
1	0.0018379742768722


==> anc/Fig6_QT980_SpectralFunctionSFX0SFY0SFZ0ID1588261336.txt <==
# 1-t, 2-ifs, 3-rhoS, 5-rhoP, 7-rhoV0, 9-rhoVX ..., 15-rhoA0, 17-rhoAX, ..., 23-rhoT0X, 25-rhoT0Y, 27-rhoT0Z, 29-rhoTXY, 31-rhoTXZ, 33-rhoTYZ 
#ppx=0 #ppy=0 #ppz=0 #mEff=0.003125 #wEff=0.003125 
980 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
980.35 0 1.61797e-20 -0.00311888 3.19224e-22 -4.33398e-12 0.999325 -2.98896e-20 1.18785e-09 3.19904e-23 3.47192e-10 3.26667e-22 1.03416e-09 -1.00832e-23 -1.06276e-22 1.28854e-07 1.14755e-23 -8.24939e-09 7.69725e-25 2.42554e-08 -7.11375e-23 -9.10899e-09 3.46104e-10 8.81182e-22 1.60752e-09 6.28969e-22 -5.63763e-10 3.75405e-22 -3.2339e-09 5.93313e-21 -1.42293e-09 -8.5179e-24 -8.25313e-10 3.60474e-23 
980.7 0 1.53277e-20 -0.00643039 1.88881e-22 -1.4804e-10 0.997491 -1.11949e-19 2.33782e-08 -1.14147e-21 3.66131e-09 -2.10912e-21 1.15152e-08 -5.78012e-21 4.13007e-22 8.06622e-07 1.23217e-22 -6.32753e-08 6.64528e-23 1.80937e-07 8.86407e-21 -5.10416e-08 3.96299e-09 5.00205e-22 1.09307e-08 5.50578e-22 -5.75258e-09 3.89526e-22 -3.74001e-08 8.70116e-21 -2.03773e-08 -8.61363e-25 -8.42547e-09 2.10723e-22 
981.05 0 4.94158e-21 -0.00983685 3.85892e-22 -1.04953e-09 0.994831 -2.10211e-19 1.37672e-07 -3.02695e-21 1.07328e-08 -6.06209e-21 4.18594e-08 -9.57541e-21 2.51033e-22 2.07206e-06 -7.12553e-23 -2.07772e-07 2.7801e-22 5.40743e-07 -2.42033e-21 -9.6426e-08 1.95295e-08 1.01257e-22 3.38783e-08 3.60117e-22 -1.75123e-08 1.52619e-21 -1.28533e-07 6.09787e-21 -8.51381e-08 3.4768e-22 -2.41102e-08 2.19325e-22 
981.4 0 2.15663e-20 -0.013274 -2.41018e-22 -4.40784e-09 0.991434 -3.19121e-19 4.66141e-07 -3.5526e-21 8.28598e-09 -1.04817e-20 1.33085e-07 -1.02088e-20 -3.74078e-22 4.19435e-06 -1.46735e-23 -4.98071e-07 5.11229e-22 1.10334e-06 3.52875e-21 -7.11822e-08 5.33059e-08 2.31581e-22 8.94938e-08 1.1664e-21 -1.54898e-08 1.90241e-21 -2.82228e-07 9.01392e-21 -2.1436e-07 3.09927e-22 -3.57588e-08 -3.0918e-22 
981.75 0 8.63577e-22 -0.0167562 -9.78244e-22 -1.11052e-08 0.987306 -4.32065e-19 1.14915e-06 -4.65011e-21 -4.27352e-08 -1.53139e-20 3.95188e-07 -9.30059e-21 -6.27773e-24 7.84974e-06 2.14517e-22 -1.03559e-06 3.64571e-22 1.84038e-06 -1.69158e-20 1.15348e-07 8.98407e-08 -2.48519e-22 1.90681e-07 1.94622e-21 5.2342e-08 3.98903e-21 -4.78356e-07 7.85352e-21 -4.12484e-07 -6.86125e-23 -9.39369e-09 -6.71885e-22 
982.1 0 2.83392e-21 -0.0202846 -2.86985e-22 -1.52456e-08 0.982468 -5.4786e-19 2.30846e-06 -6.67503e-21 -1.62886e-07 -1.90882e-20 9.684e-07 -8.52985e-21 -2.31334e-22 1.31533e-05 -7.69111e-22 -2.00833e-06 8.07376e-22 2.7544e-06 -4.77449e-21 4.78694e-07 1.09849e-07 -2.84387e-22 3.13443e-07 3.69664e-21 2.49992e-07 5.93162e-21 -6.71012e-07 1.47557e-20 -6.72629e-07 -4.18812e-22 9.67434e-08 -5.43304e-22 
982.45 0 9.1999e-21 -0.0238593 7.56354e-22 -1.4196e-08 0.976935 -6.63883e-19 4.03754e-06 -9.72568e-21 -3.15403e-07 -2.278e-20 2.00039e-06 -9.34713e-21 6.55192e-22 1.98023e-05 -4.11919e-22 -3.67232e-06 1.8051e-21 3.84952e-06 -2.23273e-20 9.33107e-07 1.26615e-07 5.96078e-22 4.20434e-07 5.95895e-21 6.31419e-07 7.29748e-21 -8.41202e-07 2.01881e-20 -9.92502e-07 3.8375e-22 3.06258e-07 2.14994e-23 
982.8 0 2.92574e-20 -0.0274842 1.82118e-22 -1.66413e-08 0.970721 -7.7223e-19 6.42852e-06 -9.89633e-21 -4.88819e-07 -2.78575e-20 3.67722e-06 -9.27754e-21 1.53375e-21 2.80979e-05 -2.53221e-21 -6.2989e-06 1.5867e-21 5.08373e-06 -3.15933e-20 1.39348e-06 1.72351e-07 2.38129e-21 4.68872e-07 7.36344e-21 1.19581e-06 7.79455e-21 -1.01201e-06 1.94189e-20 -1.36092e-06 9.77392e-22 6.14336e-07 -5.73971e-22 
983.15 0 1.01015e-20 -0.0311558 1.71507e-21 -2.91545e-08 0.963845 -8.60402e-19 9.60044e-06 -1.03813e-20 -7.82157e-07 -3.29175e-20 6.24359e-06 -9.41527e-21 2.00787e-21 3.85277e-05 -3.97206e-21 -1.01523e-05 1.53324e-21 6.44206e-06 -2.73532e-20 1.86102e-06 2.61056e-07 1.38046e-21 4.07582e-07 9.41987e-21 1.85476e-06 7.93589e-21 -1.21365e-06 2.13217e-20 -1.76254e-06 1.5071e-21 9.93255e-07 -7.29703e-22 
983.5 0 3.63678e-20 -0.0348722 7.48413e-22 -5.56077e-08 0.956323 -9.01932e-19 1.37235e-05 -1.16697e-20 -1.39384e-06 -3.6598e-20 9.97606e-06 -1.31877e-20 1.02296e-21 5.06885e-05 -4.62436e-21 -1.54718e-05 2.29322e-21 7.9845e-06 -1.79713e-20 2.39293e-06 3.60337e-07 2.29618e-21 2.24034e-07 1.11787e-20 2.49723e-06 6.69721e-21 -1.42388e-06 2.0893e-20 -2.19064e-06 9.33172e-22 1.40172e-06 -8.66019e-22 
983.85 0 6.92284e-20 -0.0386317 4.99945e-22 -1.05867e-07 0.948175 -8.67422e-19 1.90448e-05 -1.57131e-20 -2.56339e-06 -3.9517e-20 1.50541e-05 -1.83484e-20 1.56986e-21 6.40173e-05 -6.90935e-21 -2.24039e-05 3.18108e-21 9.90239e-06 -5.042e-20 2.97585e-06 4.27372e-07 3.07828e-21 -6.98149e-08 1.4045e-20 3.04463e-06 3.4709e-21 -1.56768e-06 2.40715e-20 -2.62954e-06 2.48119e-21 1.81594e-06 -1.22111e-21 
984.2 0 1.0038e-19 -0.0424262 2.96274e-21 -1.64019e-07 0.939419 -7.27629e-19 2.58251e-05 -1.80923e-20 -4.51116e-06 -4.29888e-20 2.14878e-05 -2.53625e-20 1.13345e-22 7.89922e-05 -9.16013e-21 -3.10321e-05 4.50959e-21 1.24753e-05 -3.50179e-20 3.47165e-06 5.21663e-07 4.96227e-21 -4.24064e-07 1.605e-20 3.41868e-06 -2.70605e-21 -1.62454e-06 2.39519e-20 -3.07354e-06 1.2992e-21 2.26016e-06 -1.23937e-21 
984.55 0 8.70872e-20 -0.0462508 5.64177e-22 -2.34898e-07 0.930069 -4.9111e-19 3.42063e-05 -1.88876e-20 -7.43927e-06 -4.89819e-20 2.92583e-05 -2.96862e-20 -5.24461e-22 9.57284e-05 -1.00615e-20 -4.13897e-05 4.1018e-21 1.58583e-05 -3.91984e-20 3.64866e-06 7.3251e-07 4.78899e-21 -7.47926e-07 1.98301e-20 3.52585e-06 -1.22359e-20 -1.65616e-06 2.09599e-20 -3.53886e-06 8.40784e-22 2.74554e-06 1.46884e-21 
984.9 0 1.14399e-19 -0.0501028 6.50505e-22 -4.38245e-07 0.920141 -1.81888e-19 4.42137e-05 -2.12047e-20 -1.14808e-05 -5.21667e-20 3.83969e-05 -3.92713e-20 -2.16451e-21 0.000112894 -1.15039e-20 -5.33775e-05 2.95098e-21 1.98986e-05 -3.00713e-20 3.21974e-06 1.03496e-06 6.39583e-21 -1.00863e-06 1.87723e-20 3.25326e-06 -2.2034e-20 -1.73306e-06 1.84764e-20 -4.07542e-06 -8.22055e-22 3.28451e-06 2.00689e-21 
985.25 0 1.37545e-19 -0.053974 1.08264e-21 -8.21664e-07 0.909651 1.81486e-19 5.58354e-05 -1.82693e-20 -1.66271e-05 -5.62228e-20 4.88623e-05 -5.31343e-20 -1.46079e-21 0.000129672 -1.00407e-20 -6.68723e-05 -1.65719e-22 2.41845e-05 -5.52292e-20 1.94505e-06 1.39307e-06 7.39942e-21 -1.17485e-06 2.036e-20 2.49699e-06 -3.57054e-20 -1.86106e-06 2.20135e-20 -4.71153e-06 -2.78171e-21 3.88986e-06 3.73535e-22 
985.6 0 1.37947e-19 -0.0578577 2.58911e-21 -1.228e-06 0.898609 5.78615e-19 6.90846e-05 -2.13594e-20 -2.2611e-05 -5.86631e-20 6.0374e-05 -6.53379e-20 -2.33453e-21 0.000146306 -1.05246e-20 -8.18066e-05 2.78801e-21 2.84219e-05 -6.92218e-20 -2.1579e-07 1.87724e-06 1.20426e-20 -1.13413e-06 2.42371e-20 1.24896e-06 -5.22786e-20 -2.02453e-06 2.24031e-20 -5.3992e-06 -2.17571e-21 4.51764e-06 -1.34485e-21 
985.95 0 1.32289e-19 -0.061751 1.02737e-21 -1.59337e-06 0.887029 1.00745e-18 8.39832e-05 -2.37698e-20 -2.88855e-05 -6.18765e-20 7.24368e-05 -8.30908e-20 -1.6915e-21 0.000161517 -1.19505e-20 -9.81944e-05 6.30728e-21 3.25152e-05 -8.9855e-20 -3.01701e-06 2.54775e-06 1.10572e-20 -7.70505e-07 2.66189e-20 -4.13191e-07 -7.07958e-20 -2.22955e-06 1.93924e-20 -6.15076e-06 -3.45543e-21 5.08446e-06 -1.55309e-21 
986.3 0 1.98475e-19 -0.065648 1.71229e-21 -2.13152e-06 0.874929 1.45475e-18 0.00010065 -2.79439e-20 -3.49258e-05 -6.40837e-20 8.45159e-05 -9.70192e-20 -1.54449e-21 0.000171921 -1.17944e-20 -0.00011618 7.8708e-21 3.6292e-05 -9.65866e-20 -6.05584e-06 3.35341e-06 9.75549e-21 -1.62938e-08 2.79328e-20 -2.38473e-06 -8.93681e-20 -2.46776e-06 2.27911e-20 -7.033e-06 -4.09146e-21 5.51717e-06 -3.94626e-21 
986.65 0 2.30577e-19 -0.0695405 -1.57695e-22 -3.0365e-06 0.862325 1.90506e-18 0.000119494 -3.16917e-20 -4.05328e-05 -7.05455e-20 9.60697e-05 -1.14257e-19 -9.02548e-22 0.000173651 -1.23683e-20 -0.000136058 6.90399e-21 3.97205e-05 -1.02297e-19 -8.89312e-06 4.21224e-06 1.63877e-20 1.06689e-06 3.36654e-20 -4.51065e-06 -1.08385e-19 -2.7461e-06 2.5758e-20 -7.95461e-06 -3.55185e-21 5.8064e-06 -3.34626e-21 
987 0 2.54184e-19 -0.0734224 -5.61108e-21 -4.39229e-06 0.849235 2.35134e-18 0.00014116 -3.57719e-20 -4.56612e-05 -7.53438e-20 0.000106693 -1.28409e-19 2.24561e-22 0.000162232 -1.31992e-20 -0.000158058 8.65182e-21 4.33181e-05 -1.24812e-19 -1.11205e-05 5.10023e-06 1.67372e-20 2.2887e-06 3.33316e-20 -6.65561e-06 -1.2655e-19 -3.12018e-06 2.9712e-20 -8.7871e-06 -2.58844e-21 5.96956e-06 -2.97086e-21 
987.35 0 3.21745e-19 -0.0772863 -8.31629e-21 -6.34869e-06 0.835675 2.78473e-18 0.000166277 -3.3512e-20 -5.01025e-05 -7.94773e-20 0.000116119 -1.47728e-19 1.27512e-21 0.000133622 -1.16169e-20 -0.00018222 9.50791e-21 4.77612e-05 -1.46532e-19 -1.23702e-05 6.04812e-06 1.7032e-20 3.50436e-06 3.20403e-20 -8.69033e-06 -1.42251e-19 -3.611e-06 3.24949e-20 -9.57312e-06 -1.90333e-21 6.08176e-06 -4.73054e-21 
987.7 0 3.32158e-19 -0.0811252 -1.12759e-20 -8.87829e-06 0.821662 3.20258e-18 0.000195335 -3.5256e-20 -5.35311e-05 -8.02087e-20 0.000123912 -1.67116e-19 1.70319e-21 8.81074e-05 -1.54206e-20 -0.000208482 7.48395e-21 5.34372e-05 -1.10073e-19 -1.2248e-05 7.03623e-06 1.36069e-20 4.68313e-06 3.3873e-20 -1.0511e-05 -1.57506e-19 -4.12962e-06 3.10932e-20 -1.03343e-05 -2.25932e-21 6.13651e-06 -6.2483e-21 
988.05 0 3.85115e-19 -0.0849338 -1.25215e-20 -1.15935e-05 0.807213 3.60186e-18 0.000228537 -4.16651e-20 -5.58027e-05 -8.07495e-20 0.000129698 -1.86558e-19 1.93214e-21 3.05515e-05 -1.48226e-20 -0.000236461 5.77737e-21 6.03935e-05 -1.25482e-19 -1.03682e-05 7.93831e-06 1.77577e-20 5.88638e-06 3.33203e-20 -1.22679e-05 -1.72228e-19 -4.64199e-06 3.40875e-20 -1.11657e-05 -4.16408e-21 6.02805e-06 -7.13599e-21 
988.4 0 4.05893e-19 -0.0887046 -1.74465e-20 -1.42391e-05 0.79235 3.98457e-18 0.000265534 -4.92799e-20 -5.71909e-05 -7.98646e-20 0.000133549 -2.07857e-19 7.83274e-22 -3.45628e-05 -1.2099e-20 -0.00026573 7.98523e-21 6.83119e-05 -1.3239e-19 -6.49573e-06 8.57199e-06 1.71089e-20 7.12952e-06 3.26734e-20 -1.43063e-05 -1.80748e-19 -5.21271e-06 3.76452e-20 -1.2205e-05 -4.27216e-21 5.81126e-06 -5.39952e-21 
988.75 0 4.47429e-19 -0.0924286 -1.99847e-20 -1.69677e-05 0.777088 4.34511e-18 0.000305833 -5.60213e-20 -5.84528e-05 -8.03643e-20 0.000135772 -2.28534e-19 1.6359e-21 -0.000105848 -9.31973e-21 -0.000296235 1.14838e-20 7.69115e-05 -1.25421e-19 -9.09016e-07 8.71119e-06 1.57172e-20 8.24176e-06 3.25297e-20 -1.66512e-05 -1.84374e-19 -5.7255e-06 3.21783e-20 -1.34538e-05 -4.69023e-21 5.58611e-06 -5.58798e-21 
989.1 0 4.92531e-19 -0.0961002 -2.23077e-20 -1.98982e-05 0.761442 4.69421e-18 0.000349303 -6.30941e-20 -6.03093e-05 -8.07602e-20 0.000136372 -2.59371e-19 2.95295e-21 -0.000183904 -8.97134e-21 -0.000328126 1.13422e-20 8.58867e-05 -1.31226e-19 5.55234e-06 8.27978e-06 1.7481e-20 8.95184e-06 4.12223e-20 -1.89042e-05 -1.81038e-19 -6.1818e-06 3.82831e-20 -1.50013e-05 -4.32504e-21 5.31945e-06 -6.28327e-21 
989.45 0 5.41937e-19 -0.0997134 -2.50707e-20 -2.29471e-05 0.745428 5.01584e-18 0.000395871 -6.71409e-20 -6.2982e-05 -8.52949e-20 0.00013508 -2.86398e-19 2.5463e-21 -0.000269882 -1.25324e-20 -0.000361867 1.58838e-20 9.43747e-05 -1.42006e-19 1.23363e-05 7.49035e-06 1.62335e-20 9.1122e-06 4.29451e-20 -2.08305e-05 -1.71652e-19 -6.77786e-06 4.20521e-20 -1.68619e-05 7.42775e-22 4.994e-06 -7.08632e-21 
989.8 0 5.74795e-19 -0.103262 -2.51687e-20 -2.60557e-05 0.729063 5.31697e-18 0.000445162 -6.27348e-20 -6.67521e-05 -8.6337e-20 0.000131901 -3.08045e-19 4.58821e-21 -0.000363755 -1.4603e-20 -0.000398231 1.6386e-20 0.000101627 -1.61233e-19 1.92031e-05 6.68648e-06 1.79597e-20 8.81176e-06 5.03171e-20 -2.26321e-05 -1.55551e-19 -7.42003e-06 4.82356e-20 -1.86452e-05 -1.92489e-21 4.63998e-06 -8.37505e-21 
990.15 0 6.2992e-19 -0.106741 -2.94085e-20 -2.91561e-05 0.712367 5.60562e-18 0.000496646 -6.54011e-20 -7.20822e-05 -8.83658e-20 0.00012706 -3.33173e-19 5.1927e-21 -0.000463932 -1.07606e-20 -0.000437686 1.77711e-20 0.000107479 -1.48511e-19 2.56694e-05 6.17622e-06 1.39512e-20 8.09653e-06 5.09135e-20 -2.44048e-05 -1.31027e-19 -7.98043e-06 4.73983e-20 -2.03181e-05 -1.08181e-22 4.35483e-06 -9.40264e-21 
990.5 0 6.76583e-19 -0.110145 -2.91762e-20 -3.22132e-05 0.695361 5.87186e-18 0.0005497 -6.21438e-20 -7.88457e-05 -8.18507e-20 0.000120264 -3.63864e-19 6.17379e-21 -0.000569546 -6.35593e-21 -0.000480183 2.02675e-20 0.00011146 -1.4551e-19 3.10807e-05 6.05953e-06 1.31301e-20 6.99011e-06 6.09077e-20 -2.5926e-05 -9.98918e-20 -8.48821e-06 5.20379e-20 -2.22421e-05 -4.04851e-21 4.27204e-06 -1.5241e-20 
990.85 0 6.98052e-19 -0.113466 -3.44327e-20 -3.54175e-05 0.678066 6.12501e-18 0.000603682 -6.86692e-20 -8.63841e-05 -8.17575e-20 0.000111177 -3.93089e-19 9.33384e-21 -0.000681717 -6.46969e-21 -0.000525096 1.85813e-20 0.000113217 -1.37867e-19 3.49356e-05 6.15848e-06 8.17802e-21 5.7816e-06 6.42351e-20 -2.70631e-05 -6.21162e-20 -9.03618e-06 4.91141e-20 -2.43593e-05 -1.44078e-21 4.27217e-06 -1.78673e-20 
991.2 0 7.59181e-19 -0.116697 -3.85626e-20 -3.89508e-05 0.660498 6.3666e-18 0.000658199 -6.66169e-20 -9.43209e-05 -7.53989e-20 0.00010027 -4.20792e-19 9.73914e-21 -0.000801789 -6.61303e-21 -0.000571403 2.82789e-20 0.00011304 -1.59485e-19 3.75027e-05 6.11726e-06 6.00551e-21 4.67693e-06 6.98895e-20 -2.77764e-05 -1.36147e-20 -9.69774e-06 4.43125e-20 -2.64706e-05 -5.70933e-22 4.14434e-06 -1.91523e-20 
991.55 0 7.99224e-19 -0.119833 -3.95236e-20 -4.27436e-05 0.642674 6.59318e-18 0.000713258 -6.71198e-20 -0.00010278 -8.08005e-20 8.86311e-05 -4.5003e-19 1.16039e-20 -0.000929403 -2.80899e-21 -0.000618095 3.47967e-20 0.000111484 -1.39492e-19 3.96418e-05 5.76382e-06 2.72608e-21 3.59155e-06 7.50744e-20 -2.79352e-05 3.96051e-20 -1.03748e-05 3.68642e-20 -2.84188e-05 -3.63538e-21 3.73167e-06 -2.64503e-20 
991.9 0 8.60376e-19 -0.122868 -3.5688e-20 -4.64817e-05 0.624607 6.79891e-18 0.000769044 -6.40593e-20 -0.000112306 -7.47973e-20 7.76969e-05 -4.7776e-19 1.18429e-20 -0.00106264 -4.46547e-21 -0.000664272 3.16052e-20 0.000109203 -1.38248e-19 4.22018e-05 5.41968e-06 2.58972e-21 2.54269e-06 8.34247e-20 -2.74415e-05 1.01589e-19 -1.1047e-05 3.87185e-20 -3.01054e-05 -3.49251e-21 3.01796e-06 -3.09356e-20 
992.25 0 9.10941e-19 -0.125796 -3.75742e-20 -4.98385e-05 0.606311 6.9866e-18 0.00082556 -5.86772e-20 -0.000123968 -7.51192e-20 6.86478e-05 -5.08516e-19 1.30398e-20 -0.0011988 -2.18006e-21 -0.000709636 2.88139e-20 0.000106578 -1.35457e-19 4.60337e-05 5.37531e-06 2.86513e-21 1.53012e-06 8.89711e-20 -2.61469e-05 1.72897e-19 -1.16904e-05 3.12663e-20 -3.16893e-05 1.11431e-21 2.31787e-06 -2.91136e-20 
992.6 0 9.78089e-19 -0.128615 -3.71093e-20 -5.26474e-05 0.587802 7.15135e-18 0.000882895 -5.58932e-20 -0.000138855 -6.69124e-20 6.18207e-05 -5.34407e-19 1.39384e-20 -0.00133382 -2.04997e-21 -0.000754541 2.83159e-20 0.000103252 -1.29582e-19 5.17973e-05 5.44303e-06 -2.56451e-21 3.35566e-07 8.81233e-20 -2.3908e-05 2.50415e-19 -1.22074e-05 2.9761e-20 -3.36293e-05 1.90589e-21 1.84023e-06 -2.77447e-20 
992.95 0 1.01041e-18 -0.131321 -3.65956e-20 -5.48572e-05 0.569102 7.31043e-18 0.000941519 -5.6298e-20 -0.000157214 -5.76243e-20 5.72419e-05 -5.57538e-19 1.55583e-20 -0.00146301 -2.0609e-21 -0.000799314 2.87225e-20 9.86103e-05 -1.28181e-19 5.99553e-05 5.49872e-06 -3.47614e-21 -1.06217e-06 9.16567e-20 -2.08362e-05 3.31807e-19 -1.2685e-05 2.72183e-20 -3.60633e-05 -3.29419e-21 1.3201e-06 -2.86758e-20 
993.3 0 1.0639e-18 -0.133907 -4.42364e-20 -5.65181e-05 0.550231 7.45718e-18 0.00100192 -5.13066e-20 -0.000178576 -5.35373e-20 5.48443e-05 -5.82256e-19 1.40782e-20 -0.00158435 -2.52984e-21 -0.000843805 3.41729e-20 9.27588e-05 -1.52393e-19 7.13303e-05 5.62141e-06 -1.63215e-20 -2.52623e-06 9.62933e-20 -1.75132e-05 4.1707e-19 -1.33403e-05 2.82499e-20 -3.86599e-05 9.7691e-22 4.7981e-07 -2.90761e-20 
993.65 0 1.11983e-18 -0.136371 -3.83822e-20 -5.75775e-05 0.531209 7.58197e-18 0.00106428 -5.27877e-20 -0.000201969 -4.9316e-20 5.44555e-05 -6.09134e-19 1.58065e-20 -0.00170135 -3.54138e-21 -0.000887361 3.17273e-20 8.61222e-05 -1.28564e-19 8.72504e-05 5.84394e-06 -1.28281e-20 -4.20395e-06 9.66882e-20 -1.47885e-05 5.03393e-19 -1.43104e-05 2.85202e-20 -4.10197e-05 5.54139e-21 -6.45484e-07 -3.13134e-20 
994 0 1.2129e-18 -0.138707 -3.24584e-20 -5.82101e-05 0.512056 7.69143e-18 0.00112796 -4.64382e-20 -0.000226204 -4.82356e-20 5.60175e-05 -6.37947e-19 1.62533e-20 -0.00182173 -6.37784e-21 -0.00092879 3.32669e-20 7.87658e-05 -1.22667e-19 0.000108768 6.19708e-06 -1.52518e-20 -6.11066e-06 9.97278e-20 -1.30427e-05 5.91508e-19 -1.5544e-05 2.6239e-20 -4.28531e-05 -1.56459e-21 -2.12181e-06 -3.1582e-20 
994.35 0 1.2688e-18 -0.140911 -2.67517e-20 -5.90908e-05 0.492791 7.77387e-18 0.00119151 -4.35985e-20 -0.000250545 -4.88534e-20 5.90656e-05 -6.57844e-19 1.74021e-20 -0.00195162 -8.90021e-21 -0.000966838 2.85517e-20 7.07029e-05 -1.32161e-19 0.000135784 6.48997e-06 -1.6181e-20 -7.97445e-06 9.93582e-20 -1.1923e-05 6.80097e-19 -1.68248e-05 2.67732e-20 -4.43567e-05 -3.92739e-21 -4.16922e-06 -3.42173e-20 
994.7 0 1.35536e-18 -0.14298 -3.26202e-20 -6.04496e-05 0.473428 7.83081e-18 0.00125303 -4.04334e-20 -0.000274535 -5.00745e-20 6.22748e-05 -6.80498e-19 1.87882e-20 -0.00209016 -1.14929e-20 -0.00100056 3.42857e-20 6.22507e-05 -1.5359e-19 0.000167759 6.45214e-06 -1.99575e-20 -9.89797e-06 1.04968e-19 -1.09815e-05 7.68232e-19 -1.83102e-05 2.25579e-20 -4.57828e-05 -4.59681e-22 -6.58588e-06 -2.84294e-20 
995.05 0 1.42446e-18 -0.14491 -3.91347e-20 -6.16895e-05 0.453987 7.87702e-18 0.00131042 -2.31278e-20 -0.000297379 -5.28262e-20 6.39294e-05 -7.04583e-19 2.35743e-20 -0.00223094 -1.51278e-20 -0.00102996 3.08058e-20 5.42213e-05 -1.54624e-19 0.000204999 5.87673e-06 -2.23542e-20 -1.20466e-05 1.09527e-19 -1.02658e-05 8.5935e-19 -2.02333e-05 2.16077e-20 -4.69967e-05 -1.81065e-21 -8.41024e-06 -2.56709e-20 
995.4 0 1.47514e-18 -0.146703 -3.91302e-20 -6.24062e-05 0.434488 7.90128e-18 0.00136277 -2.37015e-20 -0.000318203 -5.01939e-20 6.28884e-05 -7.3241e-19 2.69925e-20 -0.00236808 -1.86493e-20 -0.0010566 3.24485e-20 4.7108e-05 -1.53438e-19 0.000247742 4.60914e-06 -1.95202e-20 -1.40305e-05 1.12434e-19 -1.00682e-05 9.44844e-19 -2.22352e-05 2.67674e-20 -4.80001e-05 1.31672e-21 -9.33879e-06 -1.94573e-20 
995.75 0 1.53336e-18 -0.148354 -3.78365e-20 -6.27002e-05 0.414956 7.9003e-18 0.00141065 -2.36442e-20 -0.000336381 -5.06108e-20 5.94628e-05 -7.52667e-19 3.17464e-20 -0.00249979 -1.92366e-20 -0.0010821 3.49936e-20 4.07692e-05 -1.47671e-19 0.000295278 2.98084e-06 -2.00004e-20 -1.51987e-05 1.17244e-19 -1.03808e-05 1.02413e-18 -2.38445e-05 3.24283e-20 -4.8857e-05 -2.98096e-21 -1.03685e-05 -2.35114e-20 
996.1 0 1.59915e-18 -0.14986 -3.63005e-20 -6.24672e-05 0.395413 7.88376e-18 0.00145389 -2.06199e-20 -0.000351506 -4.62792e-20 5.48047e-05 -7.70658e-19 3.82271e-20 -0.00262728 -2.50349e-20 -0.00110707 3.34064e-20 3.54475e-05 -1.54863e-19 0.00034656 1.70966e-06 -2.67205e-20 -1.50402e-05 1.22363e-19 -1.07514e-05 1.10201e-18 -2.50212e-05 3.24335e-20 -4.9714e-05 -2.17137e-21 -1.21937e-05 -2.53093e-20 
996.45 0 1.64837e-18 -0.151216 -3.27354e-20 -6.14452e-05 0.375871 7.84264e-18 0.00149157 -1.54442e-20 -0.000363489 -4.49535e-20 4.90674e-05 -7.89416e-19 3.85101e-20 -0.00275238 -2.14114e-20 -0.00113131 3.33653e-20 3.15523e-05 -1.38503e-19 0.000401177 9.68291e-07 -2.94001e-20 -1.36386e-05 1.32402e-19 -1.06835e-05 1.17798e-18 -2.62398e-05 3.13292e-20 -5.07865e-05 3.16341e-21 -1.46695e-05 -2.43514e-20 
996.8 0 1.72295e-18 -0.152423 -3.98883e-20 -5.96855e-05 0.356349 7.78218e-18 0.00152394 -1.51163e-20 -0.00037235 -4.02285e-20 4.16724e-05 -8.10538e-19 3.97399e-20 -0.00287516 -1.70835e-20 -0.001154 3.64791e-20 2.94512e-05 -1.36915e-19 0.000459723 5.1228e-07 -3.07809e-20 -1.19826e-05 1.38992e-19 -1.00637e-05 1.25085e-18 -2.80842e-05 3.22617e-20 -5.18155e-05 2.45013e-21 -1.74023e-05 -2.3194e-20 
997.15 0 1.77142e-18 -0.153481 -3.87759e-20 -5.73333e-05 0.336867 7.71149e-18 0.00155217 -1.21381e-20 -0.00037852 -3.71535e-20 3.26536e-05 -8.24023e-19 3.89806e-20 -0.00299323 -2.22284e-20 -0.00117473 3.73242e-20 3.02113e-05 -1.27999e-19 0.00052282 4.68237e-07 -2.79544e-20 -1.13256e-05 1.3863e-19 -9.04509e-06 1.31987e-18 -3.06939e-05 4.1337e-20 -5.23196e-05 1.06415e-21 -1.99216e-05 -2.28581e-20 
997.5 0 1.82651e-18 -0.154387 -4.12565e-20 -5.43904e-05 0.317448 7.60422e-18 0.0015763 -1.15135e-20 -0.000383278 -3.80315e-20 2.25152e-05 -8.38017e-19 3.70326e-20 -0.00310402 -2.32881e-20 -0.00119393 4.24802e-20 3.51788e-05 -1.31318e-19 0.000589921 9.72146e-07 -3.21155e-20 -1.22804e-05 1.49053e-19 -7.79905e-06 1.38171e-18 -3.38038e-05 4.34646e-20 -5.19547e-05 3.63143e-21 -2.18084e-05 -2.89189e-20 
997.85 0 1.88736e-18 -0.155141 -5.05001e-20 -5.08561e-05 0.29811 7.47894e-18 0.00159529 -4.03814e-21 -0.000388383 -4.09441e-20 1.18753e-05 -8.54979e-19 3.53675e-20 -0.0032076 -2.27887e-20 -0.00121172 3.74734e-20 4.50523e-05 -1.27694e-19 0.000659294 1.40591e-06 -2.51307e-20 -1.4871e-05 1.56197e-19 -6.36676e-06 1.44056e-18 -3.7055e-05 4.59477e-20 -5.05802e-05 4.77864e-21 -2.30682e-05 -2.65211e-20 
998.2 0 1.9412e-18 -0.15574 -5.09223e-20 -4.69405e-05 0.278869 7.33164e-18 0.00160876 3.43699e-21 -0.000394731 -4.15438e-20 8.6577e-07 -8.73692e-19 4.09518e-20 -0.00330702 -1.42707e-20 -0.00122775 3.64742e-20 5.91996e-05 -1.27974e-19 0.000729192 9.30916e-07 -1.82785e-20 -1.8897e-05 1.53035e-19 -4.87415e-06 1.4914e-18 -4.00597e-05 5.25698e-20 -4.85675e-05 9.90841e-21 -2.377e-05 -2.24388e-20 
998.55 0 1.99904e-18 -0.156185 -5.87757e-20 -4.2961e-05 0.25974 7.16937e-18 0.00161729 2.75695e-21 -0.000401619 -4.55841e-20 -1.13702e-05 -8.83536e-19 4.2489e-20 -0.00340535 -1.39483e-20 -0.00124214 3.49456e-20 7.58536e-05 -1.33392e-19 0.000798592 -7.18171e-07 -1.91555e-20 -2.36038e-05 1.57991e-19 -3.91383e-06 1.53079e-18 -4.26335e-05 5.45832e-20 -4.61992e-05 1.04225e-20 -2.39382e-05 -2.62983e-20 
998.9 0 2.04347e-18 -0.156477 -5.80732e-20 -3.87675e-05 0.240742 6.987e-18 0.00162193 7.62881e-21 -0.000407959 -4.95031e-20 -2.56063e-05 -8.95465e-19 4.60295e-20 -0.00350288 -1.60285e-20 -0.00125497 4.04608e-20 9.36995e-05 -1.37991e-19 0.000867277 -3.2293e-06 -2.00213e-20 -2.79948e-05 1.61719e-19 -4.13882e-06 1.57096e-18 -4.49806e-05 5.59131e-20 -4.33503e-05 1.59526e-20 -2.37089e-05 -2.18394e-20 
999.25 0 2.07484e-18 -0.156615 -5.78975e-20 -3.38576e-05 0.221888 6.79495e-18 0.00162345 6.79905e-21 -0.000413385 -4.80657e-20 -4.14897e-05 -9.13378e-19 4.50213e-20 -0.00359772 -1.49065e-20 -0.00126572 4.56395e-20 0.00011255 -1.49169e-19 0.000935182 -5.91742e-06 -2.02108e-20 -3.17094e-05 1.69595e-19 -5.41901e-06 1.60502e-18 -4.70619e-05 5.7435e-20 -3.99742e-05 1.27391e-20 -2.31711e-05 -3.18231e-20 
999.6 0 2.10761e-18 -0.156599 -5.34136e-20 -2.8099e-05 0.203192 6.58382e-18 0.00162203 1.13373e-20 -0.000417409 -4.54589e-20 -5.86667e-05 -9.26506e-19 4.85555e-20 -0.00368813 -1.47857e-20 -0.00127347 4.01173e-20 0.000131634 -1.39276e-19 0.00100138 -8.41115e-06 -2.90557e-20 -3.48507e-05 1.72161e-19 -7.11879e-06 1.63897e-18 -4.86185e-05 6.32731e-20 -3.63437e-05 1.54101e-20 -2.22881e-05 -3.56248e-20 
999.95 0 2.14734e-18 -0.156434 -5.17877e-20 -2.16756e-05 0.184666 6.35722e-18 0.00161733 1.36743e-20 -0.000418677 -5.09732e-20 -7.78305e-05 -9.39683e-19 5.09779e-20 -0.00377348 -1.63102e-20 -0.0012776 3.89315e-20 0.000148422 -1.33737e-19 0.00106484 -1.08269e-05 -3.59406e-20 -3.73411e-05 1.76074e-19 -8.84788e-06 1.66491e-18 -4.971e-05 6.11312e-20 -3.27745e-05 1.91657e-20 -2.10553e-05 -3.42813e-20 
1000.3 0 2.18972e-18 -0.156122 -5.09806e-20 -1.47912e-05 0.166335 6.11543e-18 0.00160941 2.60922e-20 -0.000414827 -4.65426e-20 -9.97753e-05 -9.56772e-19 5.5867e-20 -0.00385267 -1.34804e-20 -0.00127782 4.24664e-20 0.000160314 -1.35158e-19 0.00112483 -1.32926e-05 -2.89538e-20 -3.89619e-05 1.74417e-19 -1.08192e-05 1.68804e-18 -5.06087e-05 5.79877e-20 -2.97082e-05 2.51532e-20 -1.99556e-05 -2.75433e-20 
1000.65 0 2.2172e-18 -0.155664 -4.92759e-20 -7.35242e-06 0.148217 5.86526e-18 0.00159985 3.54958e-20 -0.000403172 -3.24919e-20 -0.000124327 -9.68499e-19 5.68892e-20 -0.00392185 -1.29637e-20 -0.00127341 3.39752e-20 0.000165362 -1.34839e-19 0.00118031 -1.57225e-05 -2.42094e-20 -3.9438e-05 1.75202e-19 -1.37037e-05 1.70535e-18 -5.15707e-05 5.88528e-20 -2.77588e-05 3.13333e-20 -1.9576e-05 -2.69776e-20 
1001 0 2.25052e-18 -0.155057 -4.94304e-20 1.33107e-06 0.130324 5.60245e-18 0.00159066 4.21101e-20 -0.000382304 -3.02752e-20 -0.000150797 -9.76737e-19 5.25479e-20 -0.00397613 -2.13141e-20 -0.00126334 2.51175e-20 0.000161975 -1.38272e-19 0.00122933 -1.80052e-05 -9.59004e-21 -3.86346e-05 1.71765e-19 -1.78491e-05 1.71556e-18 -5.25927e-05 6.50021e-20 -2.70267e-05 3.2473e-20 -1.99443e-05 -2.12169e-20 
1001.35 0 2.26752e-18 -0.154301 -5.20777e-20 1.17771e-05 0.112658 5.32615e-18 0.00158281 4.91476e-20 -0.000352182 -2.63981e-20 -0.000178315 -9.84461e-19 5.49745e-20 -0.0040134 -1.80667e-20 -0.00124795 3.00784e-20 0.00014937 -1.43713e-19 0.00127017 -2.02059e-05 -4.74531e-21 -3.66299e-05 1.73805e-19 -2.27111e-05 1.72029e-18 -5.38476e-05 6.92572e-20 -2.73765e-05 3.62741e-20 -2.03628e-05 -2.82244e-20 
1001.7 0 2.28336e-18 -0.153399 -4.87348e-20 2.36221e-05 0.0952242 5.04924e-18 0.00157654 4.73926e-20 -0.000313381 -1.68741e-20 -0.000206102 -9.8878e-19 5.73288e-20 -0.00403597 -6.43382e-21 -0.00122976 3.37844e-20 0.000127903 -1.37425e-19 0.00130352 -2.2532e-05 -9.26501e-21 -3.35655e-05 1.74929e-19 -2.74066e-05 1.72201e-18 -5.53716e-05 6.5678e-20 -2.87884e-05 3.59768e-20 -2.02945e-05 -3.65563e-20 
1002.05 0 2.31213e-18 -0.152356 -5.27888e-20 3.6182e-05 0.0780308 4.75447e-18 0.00157224 5.72892e-20 -0.000266696 -5.81832e-21 -0.000233704 -9.9899e-19 5.60549e-20 -0.00404872 -5.40627e-21 -0.00121099 4.43783e-20 9.92756e-05 -1.31075e-19 0.00133033 -2.52822e-05 1.96509e-21 -3.00324e-05 1.79805e-19 -3.16061e-05 1.71674e-18 -5.63179e-05 6.56998e-20 -3.10647e-05 3.92092e-20 -2.02282e-05 -3.085e-20 
1002.4 0 2.33312e-18 -0.151174 -5.26294e-20 4.89491e-05 0.0610908 4.44819e-18 0.00157034 5.72379e-20 -0.000212869 3.59165e-21 -0.000260521 -1.01567e-18 5.7333e-20 -0.00405495 -5.06665e-21 -0.00119101 4.51936e-20 6.535e-05 -1.3665e-19 0.00134903 -2.87307e-05 -2.39907e-21 -2.64436e-05 1.82466e-19 -3.53374e-05 1.70578e-18 -5.59196e-05 6.12667e-20 -3.39841e-05 3.29568e-20 -2.06245e-05 -2.66337e-20 
1002.75 0 2.35173e-18 -0.149855 -5.4012e-20 6.14721e-05 0.0444166 4.12925e-18 0.00157148 6.93549e-20 -0.000152823 9.6186e-21 -0.000285718 -1.01189e-18 6.01093e-20 -0.00405424 -9.52354e-21 -0.00116746 4.19359e-20 2.74507e-05 -1.36042e-19 0.00135764 -3.29279e-05 3.36054e-21 -2.25704e-05 1.77487e-19 -3.82848e-05 1.6929e-18 -5.45555e-05 6.69378e-20 -3.71875e-05 2.82853e-20 -2.11069e-05 -2.8619e-20 
1003.1 0 2.36081e-18 -0.148399 -5.75767e-20 7.38159e-05 0.0280159 3.79842e-18 0.0015762 7.1128e-20 -8.78083e-05 1.68566e-20 -0.000308347 -1.02122e-18 5.8438e-20 -0.00404483 -3.38245e-21 -0.00113813 5.28666e-20 -1.28297e-05 -1.31272e-19 0.0013566 -3.76603e-05 8.34845e-21 -1.84374e-05 1.73567e-19 -4.02923e-05 1.67685e-18 -5.28524e-05 7.42023e-20 -4.07068e-05 3.05576e-20 -2.13563e-05 -3.37734e-20 
1003.45 0 2.37167e-18 -0.146808 -4.98361e-20 8.69994e-05 0.011893 3.46491e-18 0.0015844 7.51417e-20 -1.94525e-05 2.2329e-20 -0.000326929 -1.02853e-18 5.74647e-20 -0.00402575 -3.1593e-21 -0.00110215 4.99967e-20 -5.48017e-05 -1.14996e-19 0.00134757 -4.25951e-05 1.49445e-20 -1.47158e-05 1.75287e-19 -4.18531e-05 1.65797e-18 -5.05425e-05 8.28518e-20 -4.5146e-05 3.06618e-20 -2.16001e-05 -2.71598e-20 
1003.8 0 2.38061e-18 -0.145084 -4.88543e-20 0.000101888 -0.0039472 3.13263e-18 0.00159558 8.03182e-20 5.03674e-05 4.1487e-20 -0.000339435 -1.03014e-18 5.59327e-20 -0.00399725 8.92293e-22 -0.00105981 5.07644e-20 -9.92238e-05 -1.04643e-19 0.001332 -4.7217e-05 1.87544e-20 -1.20194e-05 1.74927e-19 -4.33066e-05 1.63691e-18 -4.73163e-05 9.34515e-20 -5.02607e-05 3.04959e-20 -2.23948e-05 -2.7e-20 
1004.15 0 2.39488e-18 -0.143232 -5.02916e-20 0.000118172 -0.0194995 2.79174e-18 0.00160992 8.35403e-20 0.000119618 4.92552e-20 -0.000344554 -1.03269e-18 5.31866e-20 -0.00395973 3.95104e-21 -0.00101101 4.87286e-20 -0.000146378 -1.02171e-19 0.00131028 -5.13764e-05 2.00564e-20 -1.03962e-05 1.66369e-19 -4.43122e-05 1.60558e-18 -4.32446e-05 9.8872e-20 -5.50845e-05 3.1405e-20 -2.45563e-05 -2.8496e-20 
1004.5 0 2.3923e-18 -0.141256 -4.95808e-20 0.000135545 -0.0347555 2.43941e-18 0.00162806 8.83229e-20 0.000186927 5.84186e-20 -0.000342667 -1.03202e-18 5.03804e-20 -0.00391215 -3.24194e-22 -0.000955709 4.52213e-20 -0.000195406 -9.58499e-20 0.00128155 -5.58367e-05 1.61999e-20 -9.68877e-06 1.6031e-19 -4.4605e-05 1.57021e-18 -3.85557e-05 9.46522e-20 -5.93592e-05 3.12185e-20 -2.80924e-05 -3.26677e-20 
1004.85 0 2.39323e-18 -0.139161 -5.27425e-20 0.000154571 -0.0497022 2.08277e-18 0.00164954 9.82982e-20 0.000252696 6.59454e-20 -0.000335424 -1.02892e-18 4.63523e-20 -0.00385359 4.91433e-21 -0.000895149 5.14372e-20 -0.000246196 -8.9568e-20 0.00124489 -6.13462e-05 2.33285e-20 -9.33035e-06 1.55762e-19 -4.43127e-05 1.53147e-18 -3.30259e-05 9.27635e-20 -6.3773e-05 3.86871e-20 -3.2476e-05 -4.36228e-20 
1005.2 0 2.38972e-18 -0.13695 -5.54244e-20 0.000175491 -0.0643281 1.72131e-18 0.00167346 1.11178e-19 0.000317813 7.80957e-20 -0.000323903 -1.02793e-18 4.26056e-20 -0.00378484 1.09836e-20 -0.000830812 5.20395e-20 -0.000299326 -7.82146e-20 0.00119943 -6.78058e-05 3.24856e-20 -8.28592e-06 1.4886e-19 -4.35124e-05 1.48771e-18 -2.58959e-05 1.02583e-19 -6.8643e-05 3.93221e-20 -3.76875e-05 -5.17197e-20 
1005.55 0 2.39144e-18 -0.134625 -5.15027e-20 0.000197559 -0.0786258 1.34991e-18 0.00170009 1.13171e-19 0.00038212 9.28915e-20 -0.000308003 -1.01768e-18 3.38613e-20 -0.0037076 1.73232e-20 -0.000763247 5.88907e-20 -0.00035306 -6.44554e-20 0.001145 -7.46877e-05 3.06494e-20 -5.82696e-06 1.41302e-19 -4.22115e-05 1.4407e-18 -1.72069e-05 1.02885e-19 -7.30206e-05 3.69411e-20 -4.3804e-05 -5.89923e-20 
1005.9 0 2.38415e-18 -0.132186 -5.33062e-20 0.000219819 -0.0925926 9.8318e-19 0.00173094 1.1967e-19 0.000445056 9.9979e-20 -0.00028804 -1.01546e-18 3.05618e-20 -0.00362363 1.55563e-20 -0.000692444 5.51687e-20 -0.000403068 -5.89292e-20 0.00108353 -8.14092e-05 3.11116e-20 -1.80835e-06 1.30976e-19 -4.02486e-05 1.39128e-18 -8.064e-06 1.02358e-19 -7.60214e-05 3.94704e-20 -5.03066e-05 -6.17652e-20 
1006.25 0 2.37534e-18 -0.129634 -4.74788e-20 0.00024163 -0.106231 6.08972e-19 0.0017677 1.31683e-19 0.000506025 1.13034e-19 -0.000265837 -1.01009e-18 2.47149e-20 -0.00353307 1.82785e-20 -0.000619056 5.0608e-20 -0.000446043 -5.26306e-20 0.00101788 -8.71865e-05 3.56421e-20 3.77943e-06 1.25732e-19 -3.7423e-05 1.34658e-18 1.15051e-06 1.05614e-19 -7.81906e-05 4.1701e-20 -5.65939e-05 -6.34249e-20 
1006.6 0 2.36304e-18 -0.126973 -4.75065e-20 0.000263126 -0.119543 2.35406e-19 0.00181124 1.43834e-19 0.000564933 1.29117e-19 -0.000243882 -9.98538e-19 2.29295e-20 -0.00343383 1.78281e-20 -0.000543806 5.44609e-20 -0.00048163 -4.29092e-20 0.000949324 -9.12317e-05 3.69208e-20 1.0831e-05 1.22205e-19 -3.46411e-05 1.29867e-18 1.11701e-05 1.10827e-19 -8.02819e-05 4.5472e-20 -6.29312e-05 -7.17565e-20 
1006.95 0 2.34552e-18 -0.124208 -4.75811e-20 0.0002852 -0.132528 -1.29031e-19 0.00186086 1.59551e-19 0.000622454 1.28738e-19 -0.000223848 -9.88175e-19 2.38099e-20 -0.00332534 2.0722e-20 -0.00046664 5.5173e-20 -0.000510858 -3.65461e-20 0.000877949 -9.34462e-05 3.53554e-20 1.91385e-05 1.22408e-19 -3.35629e-05 1.24172e-18 2.23727e-05 1.1212e-19 -8.21881e-05 5.0336e-20 -6.95438e-05 -7.34095e-20 
1007.3 0 2.32742e-18 -0.12134 -4.34912e-20 0.000308221 -0.145183 -5.01039e-19 0.00191573 1.78002e-19 0.000678973 1.38351e-19 -0.000206774 -9.73953e-19 1.9434e-20 -0.00321063 1.19539e-20 -0.000387739 4.88077e-20 -0.000534383 -2.59002e-20 0.000804236 -9.44854e-05 3.48038e-20 2.85948e-05 1.17212e-19 -3.45343e-05 1.18847e-18 3.42046e-05 1.13265e-19 -8.3188e-05 4.71218e-20 -7.58364e-05 -7.88857e-20 
1007.65 0 2.30164e-18 -0.118375 -4.54297e-20 0.0003318 -0.157508 -8.80938e-19 0.00197587 1.93398e-19 0.000734864 1.49047e-19 -0.000193282 -9.59208e-19 8.47844e-21 -0.00309269 1.93165e-20 -0.000308394 4.3257e-20 -0.000551742 -2.42132e-20 0.00072829 -9.48939e-05 3.84846e-20 3.923e-05 1.1758e-19 -3.65048e-05 1.13239e-18 4.69165e-05 1.15818e-19 -8.23613e-05 4.83563e-20 -8.14839e-05 -8.29828e-20 
1008 0 2.28203e-18 -0.115314 -4.70668e-20 0.000355707 -0.1695 -1.2571e-18 0.00204098 1.99602e-19 0.00079076 1.51301e-19 -0.000182205 -9.5809e-19 -9.21471e-22 -0.00297202 1.04136e-20 -0.000229815 3.85131e-20 -0.000561359 -2.39191e-20 0.000648114 -9.50345e-05 3.70374e-20 5.11524e-05 1.13938e-19 -3.84178e-05 1.07666e-18 6.13864e-05 1.24877e-19 -7.94609e-05 4.88911e-20 -8.70582e-05 -8.20708e-20 
1008.35 0 2.25281e-18 -0.112162 -4.85748e-20 0.000379762 -0.181157 -1.63021e-18 0.00211055 2.09521e-19 0.000846902 1.61421e-19 -0.000171151 -9.49105e-19 -1.04747e-20 -0.00284844 1.55362e-20 -0.000152245 3.52657e-20 -0.000562004 -1.28385e-20 0.000562456 -9.53386e-05 3.37758e-20 6.39907e-05 1.13249e-19 -4.02008e-05 1.0157e-18 7.68477e-05 1.209e-19 -7.52741e-05 5.77859e-20 -9.2837e-05 -8.07203e-20 
1008.7 0 2.21683e-18 -0.108921 -4.3644e-20 0.000403498 -0.192482 -2.01101e-18 0.0021835 2.09278e-19 0.000903986 1.70398e-19 -0.000158025 -9.3855e-19 -1.21402e-20 -0.00272378 1.62927e-20 -7.52913e-05 3.07792e-20 -0.000554005 -5.70241e-21 0.000473337 -9.60069e-05 2.54035e-20 7.72698e-05 1.11102e-19 -4.22085e-05 9.51474e-19 9.22217e-05 1.16008e-19 -7.02499e-05 5.19047e-20 -9.8782e-05 -7.61261e-20 
1009.05 0 2.19002e-18 -0.105594 -4.57475e-20 0.000426438 -0.203479 -2.38109e-18 0.0022579 2.21184e-19 0.000962295 1.85315e-19 -0.000141686 -9.32231e-19 -2.24502e-20 -0.00260107 1.61854e-20 2.84227e-06 3.14423e-20 -0.000537972 2.47326e-23 0.000383354 -9.68807e-05 1.43976e-20 9.07378e-05 1.14293e-19 -4.40095e-05 8.87331e-19 0.00010755 1.22539e-19 -6.41736e-05 5.28043e-20 -0.00010561 -7.5438e-20 
1009.4 0 2.1435e-18 -0.102185 -5.4269e-20 0.000448306 -0.214149 -2.75821e-18 0.00233123 2.25149e-19 0.00102049 1.97299e-19 -0.000122787 -9.22529e-19 -3.22757e-20 -0.00248071 1.36314e-20 8.45138e-05 3.5304e-20 -0.000514693 8.94235e-21 0.000294428 -9.77309e-05 1.23761e-20 0.000103894 1.00347e-19 -4.51423e-05 8.1806e-19 0.00012316 1.20105e-19 -5.73646e-05 5.22571e-20 -0.000113889 -8.06607e-20 
1009.75 0 2.10114e-18 -0.098698 -4.92642e-20 0.000469126 -0.224489 -3.12205e-18 0.00240066 2.38414e-19 0.00107804 2.07347e-19 -0.000103786 -9.08003e-19 -4.01052e-20 -0.00236045 1.13136e-20 0.000169342 2.86115e-20 -0.000485751 2.32392e-20 0.000208026 -9.84684e-05 1.05391e-20 0.000116434 9.74668e-20 -4.60311e-05 7.47517e-19 0.000139277 1.22662e-19 -5.01999e-05 5.21813e-20 -0.000122837 -8.26115e-20 
1010.1 0 2.05551e-18 -0.0951378 -4.82079e-20 0.000489381 -0.234495 -3.49251e-18 0.00246343 2.4418e-19 0.00113581 2.21934e-19 -8.79947e-05 -8.96997e-19 -4.23026e-20 -0.00223968 1.47413e-20 0.000253772 1.92814e-20 -0.000453387 2.33973e-20 0.000124893 -9.91211e-05 4.12325e-21 0.000128655 9.98725e-20 -4.70378e-05 6.70936e-19 0.000155338 1.32359e-19 -4.25419e-05 5.07978e-20 -0.000131447 -8.14767e-20 
1010.45 0 2.01568e-18 -0.0915067 -5.1699e-20 0.000509331 -0.244162 -3.86521e-18 0.00251764 2.5987e-19 0.00119372 2.33929e-19 -7.82184e-05 -8.81086e-19 -4.36936e-20 -0.00212182 1.43747e-20 0.00033472 1.92257e-20 -0.00041986 4.70331e-20 4.5342e-05 -9.99029e-05 6.29558e-21 0.000140707 9.69677e-20 -4.79474e-05 5.98941e-19 0.000170093 1.32432e-19 -3.4202e-05 5.09246e-20 -0.000139622 -7.46846e-20 
1010.8 0 1.97736e-18 -0.0878086 -4.59299e-20 0.000528515 -0.253493 -4.24012e-18 0.00256345 2.7577e-19 0.00125139 2.43381e-19 -7.49836e-05 -8.67401e-19 -5.28417e-20 -0.00201009 7.66237e-21 0.000411935 2.28892e-20 -0.000386338 5.06942e-20 -3.03482e-05 -0.00010094 8.2826e-21 0.000151915 9.00708e-20 -4.90147e-05 5.24638e-19 0.000182728 1.41646e-19 -2.57649e-05 5.93154e-20 -0.000147837 -7.65437e-20 
1011.15 0 1.91752e-18 -0.0840477 -5.27836e-20 0.000546949 -0.262489 -4.59975e-18 0.00260229 2.84664e-19 0.00130865 2.54767e-19 -7.60409e-05 -8.58275e-19 -5.51037e-20 -0.00190229 2.93565e-21 0.000486496 1.60044e-20 -0.000352521 6.16626e-20 -0.000101711 -0.000102644 3.72867e-21 0.000161389 9.04112e-20 -5.07109e-05 4.48744e-19 0.000193597 1.37246e-19 -1.80344e-05 6.42892e-20 -0.000156329 -7.67102e-20 
1011.5 0 1.85335e-18 -0.0802271 -6.16011e-20 0.000565347 -0.271151 -4.95559e-18 0.00263596 2.94943e-19 0.00136373 2.64897e-19 -7.87612e-05 -8.48882e-19 -6.79789e-20 -0.00179265 3.83926e-21 0.000558289 1.9217e-20 -0.000316975 7.42524e-20 -0.00016873 -0.000105328 -1.18482e-21 0.000168406 8.33627e-20 -5.29692e-05 3.70884e-19 0.000203671 1.39055e-19 -1.10839e-05 7.04507e-20 -0.000164812 -7.24412e-20 
1011.85 0 1.78785e-18 -0.0763501 -6.33686e-20 0.00058434 -0.279483 -5.30512e-18 0.00266557 3.05714e-19 0.00141352 2.70009e-19 -8.28128e-05 -8.44331e-19 -7.42212e-20 -0.00167786 1.15566e-21 0.00062708 1.1901e-20 -0.000279196 8.63258e-20 -0.000231746 -0.000108336 3.79558e-21 0.00017255 8.80365e-20 -5.55983e-05 2.88891e-19 0.000213401 1.36392e-19 -5.00362e-06 7.39829e-20 -0.000173254 -7.19301e-20 
1012.2 0 1.72293e-18 -0.0724202 -6.50639e-20 0.000603988 -0.287485 -5.65761e-18 0.00269044 3.08224e-19 0.00145594 2.66729e-19 -8.90228e-05 -8.32146e-19 -7.90819e-20 -0.00155915 1.40328e-21 0.00069399 1.28837e-20 -0.000240231 8.40712e-20 -0.000290216 -0.00011166 -4.03939e-21 0.00017384 8.99932e-20 -5.86347e-05 2.1133e-19 0.000222416 1.36316e-19 -2.89499e-07 7.28695e-20 -0.000181475 -6.20959e-20 
1012.55 0 1.65755e-18 -0.0684414 -7.29901e-20 0.000623594 -0.295161 -6.00394e-18 0.00270939 3.16968e-19 0.00149106 2.76363e-19 -9.64769e-05 -8.16326e-19 -8.69209e-20 -0.00143802 8.75982e-21 0.000758828 8.47012e-21 -0.000201425 8.69628e-20 -0.000342494 -0.00011618 -1.04888e-20 0.000172437 9.10279e-20 -6.20298e-05 1.30234e-19 0.000230238 1.35151e-19 3.3165e-06 7.29069e-20 -0.00018898 -6.65969e-20 
1012.9 0 1.57633e-18 -0.0644185 -7.05143e-20 0.000643103 -0.302511 -6.34796e-18 0.00272112 3.21874e-19 0.00151994 2.84461e-19 -0.000103446 -7.97343e-19 -8.7496e-20 -0.00131088 -1.61022e-21 0.000819533 9.72994e-21 -0.000163356 7.65135e-20 -0.000386903 -0.000121801 -1.50155e-20 0.000168343 8.48831e-20 -6.54859e-05 4.39492e-20 0.000236897 1.3324e-19 7.32038e-06 6.34013e-20 -0.000195549 -6.16867e-20 
1013.25 0 1.49272e-18 -0.0603553 -6.74376e-20 0.000664248 -0.309535 -6.69457e-18 0.00272535 3.25085e-19 0.00154261 2.87624e-19 -0.000109819 -7.8997e-19 -8.97156e-20 -0.00117089 -5.72826e-22 0.000872651 5.09683e-21 -0.000125393 6.78886e-20 -0.00042357 -0.000128058 -9.28149e-21 0.000161808 7.86429e-20 -6.87176e-05 -3.76619e-20 0.000242717 1.2763e-19 1.27709e-05 6.3981e-20 -0.000200682 -5.91788e-20 
1013.6 0 1.42753e-18 -0.0562543 -7.41334e-20 0.000689275 -0.316237 -7.0251e-18 0.00272456 3.36372e-19 0.00155859 2.92524e-19 -0.000116972 -7.68742e-19 -9.70747e-20 -0.00101708 1.42235e-20 0.000914415 8.79408e-21 -8.69619e-05 6.01766e-20 -0.000455538 -0.000134748 -1.16825e-20 0.000153318 6.96742e-20 -7.14905e-05 -1.24675e-19 0.000247499 1.25645e-19 1.90384e-05 6.38253e-20 -0.000204114 -6.26802e-20 
1013.95 0 1.34496e-18 -0.0521172 -7.2962e-20 0.000718167 -0.322621 -7.35507e-18 0.00272163 3.49371e-19 0.00156912 2.9757e-19 -0.000126774 -7.50036e-19 -1.07378e-19 -0.000858038 2.046e-20 0.000943486 5.30863e-21 -4.88208e-05 6.54344e-20 -0.000486001 -0.000141688 -1.50026e-20 0.000142527 6.99008e-20 -7.42245e-05 -2.07837e-19 0.000250606 1.25261e-19 2.46861e-05 5.83076e-20 -0.000205898 -6.02031e-20 
1014.3 0 1.26337e-18 -0.0479469 -7.22061e-20 0.000747925 -0.328689 -7.68313e-18 0.00271775 3.46227e-19 0.00157607 2.9421e-19 -0.000140091 -7.37171e-19 -1.05804e-19 -0.000703434 2.27007e-20 0.00096159 6.4117e-21 -1.19039e-05 7.57858e-20 -0.000515516 -0.000149191 -1.50429e-20 0.000128613 5.98202e-20 -7.75669e-05 -2.86615e-19 0.000252427 1.23341e-19 2.93563e-05 5.383e-20 -0.000205853 -6.48697e-20 
1014.65 0 1.17649e-18 -0.0437467 -7.26511e-20 0.000775555 -0.334444 -8.00129e-18 0.00271346 3.50853e-19 0.00157819 2.95737e-19 -0.000155903 -7.16802e-19 -1.09618e-19 -0.000557218 3.99934e-20 0.000971352 -1.49292e-21 2.43786e-05 7.05021e-20 -0.000543124 -0.000157195 -1.51352e-20 0.000111413 5.33445e-20 -8.08745e-05 -3.65795e-19 0.000254175 1.24959e-19 3.38937e-05 5.92843e-20 -0.000203446 -6.15789e-20 
1015 0 1.09203e-18 -0.0395191 -8.16945e-20 0.000800045 -0.339889 -8.31554e-18 0.0027093 3.45613e-19 0.00157152 2.96229e-19 -0.000172649 -7.00451e-19 -1.08378e-19 -0.000419669 4.14915e-20 0.000974277 -2.11115e-21 6.09758e-05 7.77795e-20 -0.000567769 -0.000164879 -2.24717e-20 9.08497e-05 4.82164e-20 -8.23887e-05 -4.51544e-19 0.000256195 1.22029e-19 3.86809e-05 6.20128e-20 -0.000198119 -6.14988e-20 
1015.35 0 9.94792e-19 -0.035266 -7.54176e-20 0.00082179 -0.345026 -8.62775e-18 0.00270558 3.43956e-19 0.00155402 3.02521e-19 -0.000189268 -6.83825e-19 -1.12002e-19 -0.0002894 5.09335e-20 0.000971459 -5.10129e-21 9.73198e-05 9.11555e-20 -0.000587395 -0.000172104 -1.78573e-20 6.70271e-05 5.44236e-20 -8.11071e-05 -5.34387e-19 0.00025809 1.25597e-19 4.34236e-05 5.84319e-20 -0.000189774 -5.87228e-20 
1015.7 0 9.10743e-19 -0.03099 -8.30716e-20 0.000841991 -0.349864 -8.9283e-18 0.00270163 3.42497e-19 0.00152725 3.06439e-19 -0.000204232 -6.57737e-19 -1.1852e-19 -0.000164205 5.03882e-20 0.000963728 -1.11199e-20 0.000131945 9.82901e-20 -0.000599933 -0.000179433 -1.89785e-20 4.10987e-05 5.14995e-20 -7.74373e-05 -6.15886e-19 0.000260069 1.25865e-19 4.82314e-05 6.34601e-20 -0.000178727 -5.71343e-20 
1016.05 0 8.03138e-19 -0.0266948 -9.09739e-20 0.000861424 -0.354408 -9.22972e-18 0.00269546 3.42096e-19 0.00149515 3.11106e-19 -0.000215022 -6.33925e-19 -1.17828e-19 -4.31266e-05 6.62765e-20 0.000951054 -2.35148e-20 0.000164545 1.10487e-19 -0.00060511 -0.000186826 -1.42224e-20 1.47455e-05 5.17329e-20 -7.20493e-05 -6.99735e-19 0.000261591 1.24018e-19 5.37088e-05 5.88946e-20 -0.000165789 -5.77238e-20 
1016.4 0 6.983e-19 -0.0223862 -9.8125e-20 0.00087971 -0.358657 -9.51486e-18 0.00268425 3.43769e-19 0.00146159 3.16131e-19 -0.000219336 -6.08036e-19 -1.1866e-19 7.40428e-05 7.37732e-20 0.000933927 -2.67207e-20 0.000197051 1.1041e-19 -0.000601916 -0.000194058 -2.1789e-20 -1.08598e-05 5.13365e-20 -6.52481e-05 -7.79238e-19 0.000261293 1.25701e-19 6.04439e-05 5.92925e-20 -0.000151643 -6.29023e-20 
1016.75 0 5.85456e-19 -0.0180678 -1.06807e-19 0.000896038 -0.362612 -9.79929e-18 0.00266654 3.48046e-19 0.00142766 3.20531e-19 -0.000216612 -5.79184e-19 -1.16909e-19 0.000186782 8.49558e-20 0.00091408 -3.52466e-20 0.000231461 1.14683e-19 -0.000589157 -0.000201458 -2.48043e-20 -3.55552e-05 4.33221e-20 -5.75849e-05 -8.57087e-19 0.000259897 1.17189e-19 6.80584e-05 5.35974e-20 -0.000136083 -6.20518e-20 
1017.1 0 4.56811e-19 -0.0137395 -1.12564e-19 0.000909613 -0.366274 -1.00742e-17 0.00264472 3.55553e-19 0.00139142 3.14618e-19 -0.000207547 -5.56716e-19 -1.13591e-19 0.000291139 8.52093e-20 0.0008927 -4.46276e-20 0.000268452 1.10244e-19 -0.000568066 -0.000208652 -3.12879e-20 -6.0011e-05 4.22746e-20 -4.99057e-05 -9.42953e-19 0.000258483 1.19278e-19 7.60278e-05 5.97355e-20 -0.000118886 -6.42987e-20 
1017.45 0 3.47113e-19 -0.00940179 -1.12798e-19 0.000919278 -0.369655 -1.03519e-17 0.00262313 3.52435e-19 0.00135143 3.25712e-19 -0.000193574 -5.23531e-19 -1.1649e-19 0.000382031 8.95134e-20 0.000869449 -5.00062e-20 0.000309026 1.17124e-19 -0.000540484 -0.000213852 -3.10973e-20 -8.56441e-05 3.95335e-20 -4.2749e-05 -1.02699e-18 0.000256324 1.10576e-19 8.41823e-05 6.07564e-20 -0.000100389 -6.09337e-20 
1017.8 0 2.22496e-19 -0.00505835 -1.27693e-19 0.000924514 -0.372764 -1.06101e-17 0.00260396 3.53117e-19 0.00130881 3.24031e-19 -0.00017698 -5.04368e-19 -1.1685e-19 0.00045927 1.01581e-19 0.000843891 -5.13125e-20 0.000354498 1.09219e-19 -0.000507228 -0.000215716 -2.7563e-20 -0.000113774 2.418e-20 -3.68455e-05 -1.10822e-18 0.000252143 1.09142e-19 9.23802e-05 5.81352e-20 -8.10086e-05 -5.62705e-20 
1018.15 0 9.20183e-20 -0.000713427 -1.35446e-19 0.000927176 -0.375603 -1.08671e-17 0.00258671 3.44516e-19 0.00126461 3.31661e-19 -0.000159917 -4.81162e-19 -1.15315e-19 0.000526888 1.0517e-19 0.000816793 -5.83886e-20 0.000404217 1.08417e-19 -0.000468018 -0.000214805 -2.37665e-20 -0.000144046 1.56304e-20 -3.30492e-05 -1.19788e-18 0.000245513 1.03516e-19 0.000100507 5.77366e-20 -6.07304e-05 -6.39485e-20 
1018.5 0 -5.57021e-20 0.00362979 -1.34576e-19 0.000929629 -0.37817 -1.11166e-17 0.00257095 3.44948e-19 0.001218 3.30983e-19 -0.000144448 -4.54412e-19 -1.11566e-19 0.000587075 1.12281e-19 0.000789251 -6.57185e-20 0.000455752 1.03152e-19 -0.000423613 -0.000212637 -2.71075e-20 -0.000174837 1.15508e-20 -3.15082e-05 -1.28476e-18 0.000237647 9.52508e-20 0.000108829 5.60951e-20 -3.93802e-05 -6.14526e-20 
1018.85 0 -1.97115e-19 0.00796833 -1.38551e-19 0.000932425 -0.380463 -1.13595e-17 0.00255761 3.44498e-19 0.00116882 3.39181e-19 -0.000131758 -4.23616e-19 -1.05989e-19 0.000639803 1.11407e-19 0.000761051 -6.89038e-20 0.000507947 9.62193e-20 -0.000377379 -0.000209945 -3.2944e-20 -0.000205811 8.54702e-21 -3.27e-05 -1.35967e-18 0.000230739 9.33739e-20 0.000117829 6.01337e-20 -1.70406e-05 -6.16379e-20 
1019.2 0 -3.35692e-19 0.0122997 -1.43571e-19 0.000935284 -0.382481 -1.15914e-17 0.00254765 3.35646e-19 0.00111892 3.42402e-19 -0.000120606 -4.06046e-19 -1.06069e-19 0.000687136 1.15177e-19 0.000731341 -7.61173e-20 0.000561468 9.12414e-20 -0.00033317 -0.000206899 -2.7652e-20 -0.000237654 9.04329e-21 -3.67373e-05 -1.43461e-18 0.000225948 8.54324e-20 0.000127658 6.32652e-20 6.05818e-06 -6.41204e-20 
1019.55 0 -4.76245e-19 0.0166218 -1.47976e-19 0.000938617 -0.38423 -1.18226e-17 0.00254135 3.18377e-19 0.00107046 3.48197e-19 -0.000109296 -3.86379e-19 -1.0363e-19 0.000734348 1.21159e-19 0.000700844 -7.86576e-20 0.000616409 8.71001e-20 -0.000293593 -0.000203881 -3.18221e-20 -0.000269961 3.46607e-21 -4.21328e-05 -1.51553e-18 0.00022261 9.15857e-20 0.000137745 7.4986e-20 2.95283e-05 -5.98593e-20 
1019.9 0 -6.30662e-19 0.0209306 -1.54021e-19 0.000943786 -0.385714 -1.20338e-17 0.0025375 3.15568e-19 0.00102518 3.48859e-19 -9.78918e-05 -3.50164e-19 -1.01482e-19 0.000785836 1.34306e-19 0.000670771 -8.26394e-20 0.000671528 8.22802e-20 -0.000260363 -0.000201035 -4.10485e-20 -0.000301401 8.32732e-22 -4.74537e-05 -1.59676e-18 0.000219652 8.53875e-20 0.000147362 8.01497e-20 5.29646e-05 -6.13911e-20 
1020.25 0 -7.84923e-19 0.0252225 -1.6036e-19 0.000951678 -0.386936 -1.2242e-17 0.0025341 3.09053e-19 0.000984079 3.57473e-19 -8.7837e-05 -3.27842e-19 -1.07621e-19 0.000842119 1.38998e-19 0.000641276 -8.79344e-20 0.000725165 6.66027e-20 -0.000234045 -0.000198643 -3.99602e-20 -0.00033105 -3.0751e-21 -5.2999e-05 -1.67454e-18 0.000217551 8.35781e-20 0.000156231 7.44563e-20 7.58547e-05 -6.01203e-20 
1020.6 0 -9.46693e-19 0.0294955 -1.7138e-19 0.000961561 -0.3879 -1.24372e-17 0.00253038 3.04998e-19 0.000946008 3.57473e-19 -8.00778e-05 -3.07614e-19 -1.13957e-19 0.000901294 1.44166e-19 0.00061296 -8.63966e-20 0.000775448 7.49696e-20 -0.000215388 -0.000197367 -4.22967e-20 -0.000358933 -1.19903e-20 -6.05542e-05 -1.75232e-18 0.00021811 8.60433e-20 0.000164448 7.91805e-20 9.79957e-05 -5.93588e-20 
1020.95 0 -1.08687e-18 0.0337455 -1.7226e-19 0.000971857 -0.388608 -1.26369e-17 0.00252574 3.06845e-19 0.000909329 3.60118e-19 -7.47478e-05 -2.84885e-19 -1.09799e-19 0.000960574 1.46071e-19 0.0005876 -8.32519e-20 0.000821381 5.97423e-20 -0.000206477 -0.000197888 -3.54968e-20 -0.000385838 -1.97407e-20 -7.05955e-05 -1.826e-18 0.000221781 8.41982e-20 0.000171931 8.56299e-20 0.000119644 -5.06334e-20 
1021.3 0 -1.23916e-18 0.0379678 -1.73665e-19 0.000980761 -0.389058 -1.28238e-17 0.00251936 3.06949e-19 0.000875117 3.60244e-19 -7.20868e-05 -2.5881e-19 -1.08651e-19 0.00101603 1.49686e-19 0.000566128 -8.23147e-20 0.000862808 7.78923e-20 -0.000208787 -0.000200652 -4.57288e-20 -0.000412328 -2.86818e-20 -8.18034e-05 -1.90128e-18 0.0002278 7.40632e-20 0.000178347 8.1267e-20 0.000140943 -4.89184e-20 
1021.65 0 -1.40288e-18 0.0421604 -1.74852e-19 0.000986759 -0.389251 -1.29912e-17 0.00251052 3.12467e-19 0.000844927 3.65172e-19 -7.12944e-05 -2.36246e-19 -1.06234e-19 0.00106457 1.50153e-19 0.000548614 -8.688e-20 0.000899286 7.58527e-20 -0.000221321 -0.00020516 -4.44294e-20 -0.000438115 -3.78502e-20 -9.2866e-05 -1.97088e-18 0.000235555 7.30303e-20 0.000183427 8.24832e-20 0.000161065 -4.69487e-20 
1022 0 -1.55589e-18 0.0463206 -1.71396e-19 0.000989915 -0.389192 -1.31564e-17 0.0024975 3.0562e-19 0.000818287 3.66047e-19 -6.98769e-05 -2.13186e-19 -1.03022e-19 0.00110642 1.5811e-19 0.000535744 -9.81882e-20 0.000930113 8.46896e-20 -0.000241327 -0.000210704 -4.57466e-20 -0.000462681 -4.3214e-20 -0.000103339 -2.05603e-18 0.000244741 7.1844e-20 0.000187643 9.04769e-20 0.000179141 -4.48633e-20 
1022.35 0 -1.73067e-18 0.0504445 -1.75518e-19 0.00099146 -0.388888 -1.33175e-17 0.0024783 3.06913e-19 0.000794292 3.73235e-19 -6.55465e-05 -1.98192e-19 -9.70447e-20 0.00114323 1.57373e-19 0.000527096 -9.76659e-20 0.000956633 8.44529e-20 -0.00026626 -0.000216733 -4.19481e-20 -0.0004857 -3.76677e-20 -0.000113412 -2.12764e-18 0.000255127 7.22857e-20 0.000192444 9.17689e-20 0.000195168 -4.81784e-20 
1022.7 0 -1.86968e-18 0.0545287 -1.72628e-19 0.000992003 -0.388341 -1.34738e-17 0.00245312 3.14906e-19 0.000772837 3.78107e-19 -5.88624e-05 -1.81604e-19 -9.65931e-20 0.00117767 1.53708e-19 0.000519947 -1.0445e-19 0.000982558 8.11282e-20 -0.000294626 -0.000222823 -3.23752e-20 -0.000506936 -5.13247e-20 -0.000122966 -2.20127e-18 0.000266311 5.87004e-20 0.000198707 9.40412e-20 0.00020907 -4.08466e-20 
1023.05 0 -2.03445e-18 0.0585714 -1.70614e-19 0.000992181 -0.387554 -1.36118e-17 0.00242497 3.20678e-19 0.000754357 3.7589e-19 -5.20745e-05 -1.69966e-19 -9.48919e-20 0.0012146 1.52415e-19 0.000511277 -1.12654e-19 0.00101071 7.15308e-20 -0.000325829 -0.000228683 -3.29114e-20 -0.000526469 -4.70525e-20 -0.000131842 -2.27213e-18 0.000277331 6.10087e-20 0.000206158 9.27609e-20 0.000220716 -4.03923e-20 
1023.4 0 -2.19495e-18 0.0625711 -1.67614e-19 0.000993402 -0.386529 -1.37409e-17 0.00239594 3.26435e-19 0.000739094 3.8095e-19 -4.65608e-05 -1.50074e-19 -8.80108e-20 0.00125777 1.58908e-19 0.000500375 -1.19496e-19 0.00104192 7.21793e-20 -0.000359332 -0.000234215 -2.83089e-20 -0.000544007 -5.52723e-20 -0.000140112 -2.34675e-18 0.000287701 5.05656e-20 0.000213462 8.96746e-20 0.000229667 -3.73948e-20 
1023.75 0 -2.35858e-18 0.0665258 -1.65282e-19 0.000996125 -0.385272 -1.38593e-17 0.00236565 3.28277e-19 0.000726026 3.78476e-19 -4.23884e-05 -1.28702e-19 -7.8301e-20 0.00130734 1.58276e-19 0.000489676 -1.21236e-19 0.00107511 7.20716e-20 -0.000395001 -0.000239725 -2.71395e-20 -0.000559027 -5.664e-20 -0.000147452 -2.41873e-18 0.000297303 3.85554e-20 0.000218753 9.03042e-20 0.000235657 -4.25483e-20 
1024.1 0 -2.54545e-18 0.0704347 -1.64332e-19 0.000999576 -0.383786 -1.39653e-17 0.00233367 3.32401e-19 0.000714372 3.69115e-19 -3.80753e-05 -1.10615e-19 -7.38316e-20 0.00135991 1.57955e-19 0.000481128 -1.24799e-19 0.00110827 6.91683e-20 -0.000433062 -0.000245322 -2.50872e-20 -0.000571928 -6.24374e-20 -0.000152744 -2.48022e-18 0.000305472 2.45511e-20 0.000221877 9.7851e-20 0.00024002 -4.2462e-20 
1024.45 0 -2.71167e-18 0.0742954 -1.66796e-19 0.00100253 -0.382078 -1.40697e-17 0.0023004 3.35509e-19 0.000705458 3.81107e-19 -3.12679e-05 -8.9081e-20 -7.19918e-20 0.00140888 1.62115e-19 0.000474251 -1.27013e-19 0.00114101 6.27371e-20 -0.000473236 -0.000250302 -2.55465e-20 -0.000583205 -6.45406e-20 -0.000154874 -2.5483e-18 0.000311662 2.12953e-20 0.000224649 9.13836e-20 0.000243878 -3.43752e-20 
1024.8 0 -2.88803e-18 0.0781034 -1.60886e-19 0.00100365 -0.380157 -1.41545e-17 0.00226711 3.36631e-19 0.000701069 3.79855e-19 -2.02905e-05 -6.34118e-20 -6.45905e-20 0.00145051 1.70318e-19 0.000468545 -1.3284e-19 0.00117461 5.40822e-20 -0.000514205 -0.000253546 -2.48413e-20 -0.000593052 -7.64884e-20 -0.000153681 -2.61228e-18 0.000315819 9.99226e-21 0.000228466 9.76009e-20 0.000246819 -2.7875e-20 
1025.15 0 -3.06369e-18 0.0818537 -1.49916e-19 0.00100225 -0.378024 -1.42303e-17 0.00223613 3.36031e-19 0.00070024 3.87846e-19 -5.17982e-06 -4.08354e-20 -6.61918e-20 0.00148938 1.71896e-19 0.000464834 -1.45745e-19 0.00121012 4.05851e-20 -0.000553382 -0.0002544 -2.87757e-20 -0.000601819 -7.94888e-20 -0.000149986 -2.66945e-18 0.00031839 -1.67478e-21 0.00023319 9.08761e-20 0.000247997 -2.2457e-20 
1025.5 0 -3.23469e-18 0.0855414 -1.43786e-19 0.000998579 -0.37568 -1.42993e-17 0.00220949 3.36977e-19 0.00069981 3.83788e-19 1.35269e-05 -1.85244e-20 -6.25696e-20 0.00153139 1.79047e-19 0.000464867 -1.55764e-19 0.00124797 4.30675e-20 -0.000588179 -0.000252869 -3.27896e-20 -0.000610236 -8.15579e-20 -0.000144724 -2.72669e-18 0.000321042 -9.77119e-21 0.00023815 9.19713e-20 0.000247228 -2.92482e-20 
1025.85 0 -3.41686e-18 0.0891629 -1.38027e-19 0.000993332 -0.373124 -1.43499e-17 0.00218714 3.3786e-19 0.000697597 3.73371e-19 3.62464e-05 -3.31173e-21 -6.04857e-20 0.00157518 1.74497e-19 0.000469486 -1.55532e-19 0.00128759 4.61765e-20 -0.000619467 -0.00024949 -3.70276e-20 -0.000618811 -9.11048e-20 -0.000138182 -2.77627e-18 0.000326435 -1.57684e-20 0.000243177 8.04077e-20 0.000245568 -2.30762e-20 
1026.2 0 -3.59956e-18 0.0927173 -1.28161e-19 0.000986817 -0.370357 -1.43903e-17 0.00216705 3.29651e-19 0.000692696 3.71485e-19 6.42491e-05 1.60306e-20 -5.78937e-20 0.00161624 1.82525e-19 0.000476481 -1.52133e-19 0.00132699 3.12969e-20 -0.000651571 -0.000245432 -3.1912e-20 -0.000627422 -9.45864e-20 -0.000130363 -2.83151e-18 0.000335585 -1.38392e-20 0.000247678 8.18524e-20 0.000244549 -2.274e-20 
1026.55 0 -3.76617e-18 0.0962037 -1.1966e-19 0.000978854 -0.367382 -1.4433e-17 0.00214738 3.29852e-19 0.000684898 3.72255e-19 9.79647e-05 3.02546e-20 -5.79561e-20 0.00165487 1.82992e-19 0.000481932 -1.59608e-19 0.00136328 3.00721e-20 -0.000686363 -0.000242143 -3.21285e-20 -0.000635689 -9.7913e-20 -0.0001211 -2.88421e-18 0.000346523 -1.24239e-20 0.000251028 8.83112e-20 0.00024465 -2.02926e-20 
1026.9 0 -3.92584e-18 0.0996199 -1.15634e-19 0.000969474 -0.364205 -1.44611e-17 0.00212813 3.31513e-19 0.000675036 3.73132e-19 0.000135045 4.28863e-20 -6.1084e-20 0.00169646 1.86164e-19 0.000483543 -1.60892e-19 0.00139531 3.69528e-20 -0.000720204 -0.000239432 -3.67624e-20 -0.000643298 -9.35107e-20 -0.000110416 -2.93074e-18 0.00035729 -1.44311e-20 0.000253939 9.47271e-20 0.000244509 -2.11124e-20 
1027.25 0 -4.09732e-18 0.102965 -1.05965e-19 0.000959222 -0.360834 -1.44768e-17 0.00210928 3.20992e-19 0.000664301 3.83246e-19 0.000172 5.77761e-20 -5.80974e-20 0.00174631 1.89786e-19 0.000482878 -1.68672e-19 0.00142449 4.31739e-20 -0.000749686 -0.00023521 -4.14152e-20 -0.000649968 -9.49293e-20 -9.88691e-05 -2.96397e-18 0.000368071 -1.72749e-20 0.000256639 9.49212e-20 0.000242706 -1.32276e-20 
1027.6 0 -4.26847e-18 0.106236 -9.79356e-20 0.000948377 -0.357276 -1.44806e-17 0.00208975 3.25347e-19 0.000652086 3.78445e-19 0.000207066 6.83091e-20 -5.8795e-20 0.00180378 1.93007e-19 0.000482303 -1.70992e-19 0.00145177 5.75635e-20 -0.00077537 -0.000228111 -4.71286e-20 -0.000655165 -8.94795e-20 -8.72515e-05 -3.00672e-18 0.00037952 -8.65162e-21 0.0002581 9.57743e-20 0.000240573 -1.00848e-20 
1027.95 0 -4.43767e-18 0.109432 -9.49362e-20 0.00093631 -0.353536 -1.44761e-17 0.00206866 3.18754e-19 0.000636074 3.80602e-19 0.000240997 8.25667e-20 -5.94243e-20 0.00186193 1.97706e-19 0.000480889 -1.74201e-19 0.00147669 5.58873e-20 -0.000798891 -0.000218515 -4.69746e-20 -0.000658784 -9.03386e-20 -7.60832e-05 -3.04579e-18 0.000391836 7.26381e-21 0.000257706 9.85837e-20 0.000239588 -6.58664e-21 
1028.3 0 -4.61589e-18 0.112548 -9.29332e-20 0.000922223 -0.349617 -1.44591e-17 0.00204451 3.16454e-19 0.000615337 3.831e-19 0.000274543 1.02588e-19 -6.0174e-20 0.00191241 2.05384e-19 0.000478068 -1.74251e-19 0.00149854 5.8573e-20 -0.000820471 -0.000208041 -4.65517e-20 -0.000661526 -1.0416e-19 -6.52591e-05 -3.08559e-18 0.000404733 6.39458e-21 0.000255627 1.02543e-19 0.000238338 -9.08233e-21 
1028.65 0 -4.77705e-18 0.115584 -9.54437e-20 0.000905226 -0.345522 -1.44314e-17 0.00201522 3.17613e-19 0.000590667 3.7503e-19 0.000307202 1.19607e-19 -5.47726e-20 0.00195159 2.05369e-19 0.000476657 -1.69048e-19 0.00151681 5.10692e-20 -0.000839247 -0.000197613 -4.1314e-20 -0.000663566 -1.06596e-19 -5.48385e-05 -3.12136e-18 0.000417501 9.9538e-21 0.000252353 9.85032e-20 0.000236162 -2.57202e-21 
1029 0 -4.95514e-18 0.118536 -8.97298e-20 0.000884805 -0.341254 -1.43873e-17 0.00197895 3.17668e-19 0.000562785 3.65794e-19 0.000337493 1.43607e-19 -4.81993e-20 0.00198459 2.10739e-19 0.000477865 -1.74392e-19 0.00153075 5.63588e-20 -0.000855036 -0.000186621 -4.61161e-20 -0.000664165 -1.0789e-19 -4.49852e-05 -3.15271e-18 0.000429828 4.33231e-21 0.000248159 8.99712e-20 0.000234992 -3.1027e-21 
1029.35 0 -5.1205e-18 0.1214 -8.31611e-20 0.000862061 -0.336817 -1.43376e-17 0.00193419 3.22107e-19 0.000532708 3.57993e-19 0.000364347 1.59705e-19 -4.59416e-20 0.0020202 2.06716e-19 0.000479201 -1.78296e-19 0.00154021 6.71535e-20 -0.000868997 -0.000175467 -4.21263e-20 -0.000662955 -1.11218e-19 -3.60916e-05 -3.16837e-18 0.000442468 5.25784e-21 0.000243776 9.47185e-20 0.000235865 5.22363e-21 
1029.7 0 -5.2847e-18 0.124176 -7.45582e-20 0.000839134 -0.332214 -1.42801e-17 0.00188122 3.12764e-19 0.000502949 3.42438e-19 0.000388029 1.74791e-19 -4.59069e-20 0.00206291 2.08835e-19 0.000478007 -1.74758e-19 0.00154766 6.51562e-20 -0.000882495 -0.000165551 -4.37103e-20 -0.000659977 -1.09817e-19 -2.93439e-05 -3.19122e-18 0.00045638 1.29193e-20 0.00023957 9.52977e-20 0.000238725 -1.92439e-21 
1030.05 0 -5.45702e-18 0.126863 -7.8012e-20 0.000817604 -0.327451 -1.42146e-17 0.0018222 3.0474e-19 0.000474898 3.34353e-19 0.00040761 1.87548e-19 -4.11099e-20 0.00211111 2.24097e-19 0.00047362 -1.67783e-19 0.00155638 6.99444e-20 -0.000895429 -0.000156575 -4.56223e-20 -0.000655283 -1.11277e-19 -2.64243e-05 -3.20643e-18 0.000471679 1.34765e-20 0.000234189 8.973e-20 0.000243332 6.03314e-21 
1030.4 0 -5.59889e-18 0.129458 -7.24836e-20 0.00079692 -0.322533 -1.41392e-17 0.00175862 2.99071e-19 0.000447842 3.24344e-19 0.000419857 2.03527e-19 -4.50939e-20 0.00216095 2.33955e-19 0.000467074 -1.61947e-19 0.00156833 7.3783e-20 -0.000905498 -0.000146569 -3.97762e-20 -0.000649595 -1.16735e-19 -2.76604e-05 -3.21803e-18 0.000488041 1.81586e-20 0.000226834 8.20724e-20 0.000249079 1.09926e-20 
1030.75 0 -5.76112e-18 0.13196 -7.43786e-20 0.000775614 -0.317465 -1.40491e-17 0.00168951 2.87443e-19 0.000422543 3.07643e-19 0.000421247 2.05935e-19 -4.51312e-20 0.00221235 2.40401e-19 0.000458862 -1.61025e-19 0.00158417 7.53378e-20 -0.000910354 -0.000135105 -2.29001e-20 -0.000643196 -1.15405e-19 -3.22395e-05 -3.23042e-18 0.000504757 2.47996e-20 0.000217796 8.24827e-20 0.000255221 1.4488e-20 
1031.1 0 -5.92015e-18 0.13437 -7.92355e-20 0.000753356 -0.312256 -1.39443e-17 0.00161425 2.76838e-19 0.000399954 2.95755e-19 0.000411438 2.09309e-19 -5.18594e-20 0.00226781 2.44478e-19 0.000448614 -1.57562e-19 0.00160176 1.13224e-19 -0.000908447 -0.000124178 -1.33388e-20 -0.000634956 -1.2212e-19 -3.99826e-05 -3.24336e-18 0.0005197 4.02672e-20 0.000207174 7.77935e-20 0.000261406 2.06482e-20 
1031.45 0 -6.06531e-18 0.136685 -7.7222e-20 0.000730472 -0.306915 -1.38371e-17 0.00153393 2.64756e-19 0.000378407 2.86455e-19 0.000393591 2.16117e-19 -5.39229e-20 0.00232686 2.5116e-19 0.000435718 -1.5249e-19 0.00161911 1.02435e-19 -0.000898687 -0.000114428 4.20384e-22 -0.000624777 -1.27158e-19 -5.07923e-05 -3.25084e-18 0.000531307 4.79919e-20 0.000196001 7.75045e-20 0.000268523 2.72463e-20 
1031.8 0 -6.19644e-18 0.138901 -7.87091e-20 0.000706702 -0.301443 -1.37255e-17 0.00144901 2.49937e-19 0.000355602 2.82851e-19 0.00036928 2.23106e-19 -5.80459e-20 0.00238684 2.52787e-19 0.000419866 -1.52584e-19 0.00163771 9.77776e-20 -0.000881275 -0.000104524 9.26392e-22 -0.00061364 -1.35126e-19 -6.43928e-05 -3.25385e-18 0.000540062 6.0063e-20 0.000185678 8.01944e-20 0.000277385 3.41162e-20 
1032.15 0 -6.34122e-18 0.141016 -8.34072e-20 0.000681759 -0.295839 -1.35982e-17 0.0013601 2.33465e-19 0.000330932 2.76511e-19 0.000337012 2.27096e-19 -6.17218e-20 0.00244647 2.53539e-19 0.000401884 -1.50257e-19 0.00165986 9.0746e-20 -0.000857233 -9.3974e-05 4.0472e-21 -0.000601675 -1.38301e-19 -8.13668e-05 -3.25297e-18 0.000547197 6.21763e-20 0.000176712 8.19336e-20 0.000288258 3.1523e-20 
1032.5 0 -6.46638e-18 0.143031 -8.26258e-20 0.000655447 -0.290109 -1.34574e-17 0.00126951 2.05718e-19 0.000306489 2.70188e-19 0.000296289 2.31195e-19 -6.67903e-20 0.00250547 2.65163e-19 0.000382231 -1.53321e-19 0.00168725 8.66111e-20 -0.000828013 -8.28388e-05 1.05972e-20 -0.000588769 -1.37485e-19 -0.00010149 -3.25119e-18 0.000553652 6.22308e-20 0.000168418 7.25409e-20 0.000301894 2.82981e-20 
1032.85 0 -6.57581e-18 0.144948 -8.01874e-20 0.000627594 -0.284264 -1.33045e-17 0.00117795 1.95771e-19 0.000286276 2.63505e-19 0.000248744 2.50023e-19 -6.93428e-20 0.00256592 2.75201e-19 0.000359347 -1.58633e-19 0.00172024 8.09543e-20 -0.000794603 -7.12359e-05 7.09312e-21 -0.000574659 -1.32525e-19 -0.000122776 -3.24236e-18 0.000559164 4.88823e-20 0.000159696 6.87187e-20 0.000318342 2.50451e-20 
1033.2 0 -6.69843e-18 0.146765 -8.38873e-20 0.000599677 -0.278318 -1.31414e-17 0.0010838 1.84991e-19 0.000272096 2.56934e-19 0.000196899 2.52506e-19 -6.25093e-20 0.00263118 2.72149e-19 0.00033208 -1.58339e-19 0.00175809 7.43075e-20 -0.000757117 -6.00286e-05 7.59066e-21 -0.00055868 -1.27305e-19 -0.000142957 -3.23743e-18 0.000563474 4.73538e-20 0.000150744 6.36892e-20 0.00033685 2.60431e-20 
1033.55 0 -6.82021e-18 0.14848 -8.44505e-20 0.000573688 -0.272277 -1.29797e-17 0.000987609 1.63317e-19 0.000262843 2.49561e-19 0.000143956 2.63888e-19 -6.38667e-20 0.00270139 2.76668e-19 0.000301065 -1.55287e-19 0.00180126 6.63014e-20 -0.00071648 -4.95243e-05 2.04093e-20 -0.000540918 -1.28651e-19 -0.000160916 -3.22504e-18 0.000567122 5.01084e-20 0.000143019 4.63162e-20 0.000357507 3.06007e-20 
1033.9 0 -6.94878e-18 0.150091 -7.80956e-20 0.000550124 -0.266144 -1.28051e-17 0.000892606 1.52186e-19 0.000257445 2.33501e-19 9.31233e-05 2.7185e-19 -6.1535e-20 0.00277394 2.79836e-19 0.000267852 -1.49245e-19 0.00185023 6.88864e-20 -0.000674021 -3.90678e-05 2.1885e-20 -0.000521419 -1.29343e-19 -0.000176704 -3.21586e-18 0.00057056 5.77604e-20 0.000136823 4.58483e-20 0.000380404 3.72883e-20 
1034.25 0 -7.05282e-18 0.151596 -8.18293e-20 0.000528104 -0.25992 -1.26302e-17 0.000801661 1.46139e-19 0.000253595 2.22976e-19 4.52094e-05 2.76336e-19 -6.45224e-20 0.00284554 2.90823e-19 0.000233399 -1.51831e-19 0.0019036 6.76757e-20 -0.000630631 -2.79875e-05 2.94975e-20 -0.000499455 -1.20139e-19 -0.000191065 -3.20555e-18 0.000573684 3.90021e-20 0.000131519 4.00978e-20 0.000404721 4.12791e-20 
1034.6 0 -7.1714e-18 0.152994 -9.1019e-20 0.000506485 -0.253608 -1.24465e-17 0.000715962 1.37781e-19 0.000248626 2.28987e-19 5.18702e-07 2.83102e-19 -6.25578e-20 0.00291368 3.00457e-19 0.000197952 -1.52247e-19 0.00195977 6.82568e-20 -0.000586821 -1.60935e-05 3.76395e-20 -0.000475023 -1.27657e-19 -0.00020533 -3.18517e-18 0.000575612 4.15826e-20 0.000127013 3.86596e-20 0.000428769 3.54034e-20 
1034.95 0 -7.27596e-18 0.154284 -1.00878e-19 0.000484456 -0.247217 -1.22478e-17 0.00063468 1.33378e-19 0.000243431 2.21891e-19 -3.91319e-05 2.88953e-19 -5.54599e-20 0.00297791 3.04769e-19 0.000162002 -1.48533e-19 0.00201759 7.16728e-20 -0.000542179 -3.93506e-06 4.79762e-20 -0.000448128 -1.22609e-19 -0.000219667 -3.16509e-18 0.000575317 4.15173e-20 0.000124057 3.91404e-20 0.000452331 4.05373e-20 
1035.3 0 -7.37703e-18 0.155464 -9.47789e-20 0.000462096 -0.240756 -1.20324e-17 0.00055549 1.24674e-19 0.000239435 2.16032e-19 -7.34109e-05 3.00918e-19 -5.59426e-20 0.00303989 3.07622e-19 0.0001246 -1.48175e-19 0.00207642 7.01921e-20 -0.000494961 7.20064e-06 6.03622e-20 -0.000417653 -1.16083e-19 -0.00023268 -3.14196e-18 0.000572072 4.59014e-20 0.000123504 3.7833e-20 0.000477737 4.1311e-20 
1035.65 0 -7.48025e-18 0.156533 -9.87547e-20 0.000439651 -0.23423 -1.18035e-17 0.00047747 1.16419e-19 0.000235526 2.04068e-19 -0.000104531 3.03979e-19 -5.86337e-20 0.00310202 3.09804e-19 8.25293e-05 -1.51175e-19 0.00213451 7.39476e-20 -0.000443223 1.69276e-05 6.08128e-20 -0.000383725 -9.68011e-20 -0.000243668 -3.11647e-18 0.000565512 4.73185e-20 0.000123919 3.24871e-20 0.000506553 4.10664e-20 
1036 0 -7.57672e-18 0.15749 -1.00634e-19 0.000417843 -0.227643 -1.15843e-17 0.000401897 1.14932e-19 0.000229892 1.94918e-19 -0.000135755 3.13729e-19 -5.81361e-20 0.00316777 3.17416e-19 3.31135e-05 -1.34974e-19 0.0021876 8.16773e-20 -0.00038647 2.56999e-05 6.41592e-20 -0.000348088 -9.55981e-20 -0.000253205 -3.08735e-18 0.000555711 4.93403e-20 0.000123114 3.66538e-20 0.000538263 5.06287e-20 
1036.35 0 -7.64943e-18 0.158336 -9.56101e-20 0.000398167 -0.220996 -1.13428e-17 0.000331125 1.12096e-19 0.000222349 1.83367e-19 -0.0001704 3.16975e-19 -5.54928e-20 0.00323908 3.25579e-19 -2.37797e-05 -1.32772e-19 0.00223244 8.45016e-20 -0.00032418 3.33129e-05 6.43935e-20 -0.00031218 -9.27266e-20 -0.000261764 -3.06209e-18 0.000542969 4.89814e-20 0.000120666 2.1507e-20 0.000571573 4.64735e-20 
1036.7 0 -7.73062e-18 0.15907 -9.39923e-20 0.000380374 -0.214297 -1.11063e-17 0.000267163 1.12863e-19 0.000214655 1.82803e-19 -0.000211217 3.24115e-19 -5.8232e-20 0.00331203 3.27293e-19 -8.5271e-05 -1.20392e-19 0.00226942 8.61065e-20 -0.00025612 3.97138e-05 7.12063e-20 -0.000276059 -9.82476e-20 -0.000269346 -3.03345e-18 0.000528448 3.58451e-20 0.000116207 1.39144e-20 0.000605458 4.52742e-20 
1037.05 0 -7.79887e-18 0.159693 -9.99944e-20 0.000362435 -0.207555 -1.08577e-17 0.000210549 1.03306e-19 0.000208451 1.74493e-19 -0.000260024 3.35532e-19 -5.46282e-20 0.00338144 3.33638e-19 -0.000147491 -1.16905e-19 0.00230073 8.32178e-20 -0.000184171 4.44669e-05 8.6876e-20 -0.000239275 -8.95645e-20 -0.000275106 -3.00696e-18 0.000513399 3.33303e-20 0.000108888 6.00563e-21 0.000640516 4.95088e-20 
1037.4 0 -7.85912e-18 0.160205 -9.91629e-20 0.000343314 -0.200777 -1.0607e-17 0.000160105 1.0005e-19 0.000203889 1.65563e-19 -0.000316054 3.42336e-19 -5.8974e-20 0.0034471 3.35309e-19 -0.000208608 -1.19933e-19 0.00232873 7.57158e-20 -0.000110193 4.66405e-05 9.46901e-20 -0.000201826 -8.82851e-20 -0.000278393 -2.9834e-18 0.000498478 3.39904e-20 9.92822e-05 1.73176e-21 0.000677403 5.11899e-20 
1037.75 0 -7.91367e-18 0.160607 -9.92933e-20 0.000323165 -0.193968 -1.03368e-17 0.000112462 1.0184e-19 0.000198858 1.55349e-19 -0.000374423 3.51222e-19 -6.9551e-20 0.00351149 3.41577e-19 -0.000267657 -1.1284e-19 0.00235502 7.85833e-20 -3.37873e-05 4.6091e-05 1.0762e-19 -0.000164398 -8.10952e-20 -0.000279779 -2.94763e-18 0.000483317 3.31321e-20 8.90561e-05 -4.70625e-21 0.000715249 5.73698e-20 
1038.1 0 -7.96922e-18 0.160903 -1.01156e-19 0.000302361 -0.18714 -1.0069e-17 6.47242e-05 1.0485e-19 0.000192147 1.45235e-19 -0.000428913 3.5276e-19 -7.74163e-20 0.00357416 3.35228e-19 -0.000323245 -1.10019e-19 0.00237964 7.46321e-20 4.76495e-05 4.31509e-05 1.16582e-19 -0.000128201 -9.03382e-20 -0.000279381 -2.90973e-18 0.000466692 2.60444e-20 7.93117e-05 -8.4565e-21 0.000752895 6.1216e-20 
1038.45 0 -8.01979e-18 0.161089 -9.92615e-20 0.000281238 -0.180296 -9.78997e-18 1.73285e-05 1.0282e-19 0.000186161 1.3798e-19 -0.000475836 3.60614e-19 -7.54334e-20 0.00363091 3.4087e-19 -0.000374494 -9.66154e-20 0.00240154 7.84643e-20 0.000135877 3.84323e-05 1.27554e-19 -9.36945e-05 -9.32288e-20 -0.000276548 -2.87256e-18 0.000448695 2.37944e-20 6.97898e-05 -9.41722e-21 0.000788926 5.93889e-20 
1038.8 0 -8.06615e-18 0.161162 -1.02218e-19 0.000259673 -0.173434 -9.52096e-18 -2.75677e-05 1.05473e-19 0.00018347 1.25844e-19 -0.000515474 3.59814e-19 -6.6063e-20 0.00367934 3.50044e-19 -0.000420791 -8.46961e-20 0.00241999 7.76651e-20 0.000228788 3.19325e-05 1.32657e-19 -6.03925e-05 -8.83118e-20 -0.000270925 -2.83642e-18 0.000430296 2.02774e-20 6.08909e-05 -1.80611e-20 0.00082157 6.18863e-20 
1039.15 0 -8.10316e-18 0.161123 -1.07541e-19 0.000236895 -0.16655 -9.23431e-18 -6.77531e-05 1.06266e-19 0.000183239 1.12643e-19 -0.000551836 3.51725e-19 -6.33742e-20 0.00372252 3.45219e-19 -0.000461002 -6.51773e-20 0.00243641 7.22544e-20 0.000323917 2.33499e-05 1.37414e-19 -2.81928e-05 -8.13146e-20 -0.000263349 -2.79698e-18 0.00041095 1.97545e-20 5.39705e-05 -1.57322e-20 0.000850348 6.25835e-20 
1039.5 0 -8.1351e-18 0.160978 -1.06756e-19 0.00021226 -0.159652 -8.93416e-18 -0.000102435 1.03312e-19 0.000183544 1.03023e-19 -0.000589357 3.49532e-19 -7.37617e-20 0.00376308 3.33461e-19 -0.000495454 -5.43242e-20 0.00245253 6.7598e-20 0.000421768 1.39768e-05 1.47413e-19 2.87286e-06 -9.69972e-20 -0.00025615 -2.75309e-18 0.000389358 9.06527e-21 4.88753e-05 -1.95806e-20 0.000877015 6.10103e-20 
1039.85 0 -8.16486e-18 0.160728 -1.04982e-19 0.000185857 -0.152754 -8.64877e-18 -0.000135041 1.05601e-19 0.000183652 9.82326e-20 -0.000631074 3.38836e-19 -6.86427e-20 0.00379983 3.39273e-19 -0.000527506 -4.09977e-20 0.00246781 6.3991e-20 0.000522646 5.08676e-06 1.50027e-19 3.31071e-05 -9.76151e-20 -0.000251143 -2.70413e-18 0.000365504 -9.47193e-22 4.42391e-05 -2.57117e-20 0.000903303 6.14868e-20 
1040.2 0 -8.17828e-18 0.160371 -1.09599e-19 0.000158572 -0.145865 -8.3522e-18 -0.000169776 1.07342e-19 0.00018316 8.67404e-20 -0.00067926 3.38832e-19 -7.39249e-20 0.00383156 3.36353e-19 -0.000559043 -3.87809e-20 0.00247996 5.43223e-20 0.000623277 -5.34533e-06 1.55493e-19 6.16718e-05 -9.58814e-20 -0.000248862 -2.65428e-18 0.000339999 -3.46238e-21 3.92717e-05 -2.46146e-20 0.000928893 5.44453e-20 
1040.55 0 -8.19061e-18 0.159907 -1.09607e-19 0.000131485 -0.138986 -8.05877e-18 -0.00020659 1.05571e-19 0.00018233 8.84661e-20 -0.000734341 3.36306e-19 -8.0781e-20 0.00385854 3.26255e-19 -0.000589081 -2.91197e-20 0.0024885 4.95319e-20 0.000719791 -2.0075e-05 1.57442e-19 8.77456e-05 -1.06994e-19 -0.000249397 -2.60331e-18 0.00031217 -1.09993e-20 3.50543e-05 -2.86717e-20 0.000952543 6.15714e-20 
1040.9 0 -8.1928e-18 0.159339 -1.20011e-19 0.000105063 -0.132118 -7.74858e-18 -0.000244066 1.00583e-19 0.000181316 7.67674e-20 -0.000794496 3.36733e-19 -7.95299e-20 0.00388233 3.13438e-19 -0.000618344 -1.5916e-20 0.00249591 4.41365e-20 0.000812807 -3.89188e-05 1.55119e-19 0.00011235 -1.078e-19 -0.000252063 -2.55474e-18 0.00028104 -1.13923e-20 3.25469e-05 -4.39868e-20 0.000973789 5.77952e-20 
1041.25 0 -8.19414e-18 0.158669 -1.17969e-19 7.92898e-05 -0.125265 -7.42752e-18 -0.000283382 9.85131e-20 0.000178661 6.86893e-20 -0.000857738 3.31738e-19 -7.26889e-20 0.00390255 3.06499e-19 -0.000648817 -8.32664e-21 0.002503 3.29327e-20 0.000904174 -6.05158e-05 1.5907e-19 0.000136106 -1.16883e-19 -0.000255857 -2.5098e-18 0.000248776 -3.55338e-21 3.02738e-05 -4.96003e-20 0.000993255 5.11266e-20 
1041.6 0 -8.20252e-18 0.157899 -1.27649e-19 5.3076e-05 -0.118432 -7.11546e-18 -0.000326441 8.88913e-20 0.000172956 5.36727e-20 -0.000924161 3.21456e-19 -6.41979e-20 0.00391599 2.97635e-19 -0.000681224 -9.11883e-21 0.00250774 1.83465e-20 0.0009902 -8.40794e-05 1.75228e-19 0.000157919 -1.20347e-19 -0.00026027 -2.44679e-18 0.000218356 -1.47239e-20 2.68144e-05 -5.62207e-20 0.00101194 4.70495e-20 
1041.95 0 -8.19328e-18 0.15703 -1.27769e-19 2.57029e-05 -0.111625 -6.79233e-18 -0.000373365 8.61847e-20 0.000164578 5.49416e-20 -0.000995579 3.08179e-19 -7.28473e-20 0.00392315 2.87673e-19 -0.000716876 -6.56977e-21 0.00250904 2.21168e-20 0.00106604 -0.000109056 1.74742e-19 0.000176614 -1.23226e-19 -0.000264979 -2.39644e-18 0.00018881 -1.63059e-20 2.24093e-05 -5.60129e-20 0.00103032 3.79629e-20 
1042.3 0 -8.16912e-18 0.156061 -1.20588e-19 -1.30296e-06 -0.10485 -6.4799e-18 -0.000423905 8.32479e-20 0.000154383 4.75368e-20 -0.00107243 2.98618e-19 -7.40622e-20 0.00392921 2.79388e-19 -0.000758025 -5.77001e-21 0.00250754 1.95793e-20 0.00113224 -0.000134855 1.73976e-19 0.000192224 -1.26914e-19 -0.000269346 -2.34311e-18 0.000158037 -2.92181e-20 1.73262e-05 -5.89507e-20 0.00104859 4.00347e-20 
1042.65 0 -8.15015e-18 0.154992 -1.17747e-19 -2.58852e-05 -0.0981033 -6.159e-18 -0.00047938 6.66408e-20 0.000142314 4.34459e-20 -0.00115184 2.8694e-19 -7.13715e-20 0.00393794 2.74301e-19 -0.000806567 3.58293e-21 0.00250341 1.80492e-20 0.00119178 -0.000160585 1.59891e-19 0.000205149 -1.26163e-19 -0.000272619 -2.28836e-18 0.0001262 -2.90725e-20 1.13865e-05 -6.12905e-20 0.00106698 3.9497e-20 
1043 0 -8.11566e-18 0.153826 -1.19768e-19 -4.8041e-05 -0.0913852 -5.83808e-18 -0.000541521 5.53899e-20 0.000128685 4.36652e-20 -0.00122883 2.83456e-19 -6.10687e-20 0.00394836 2.67982e-19 -0.00086378 7.70136e-21 0.00249598 1.25287e-20 0.00124587 -0.000185741 1.58821e-19 0.000215995 -1.38734e-19 -0.000274423 -2.23899e-18 9.4193e-05 -3.8804e-20 4.88756e-06 -6.54579e-20 0.00108485 3.20972e-20 
1043.35 0 -8.07491e-18 0.152567 -1.08872e-19 -6.86277e-05 -0.0846983 -5.51337e-18 -0.000610036 3.92151e-20 0.000114271 2.92095e-20 -0.0013006 2.76557e-19 -5.85382e-20 0.00395686 2.68874e-19 -0.000928662 1.20383e-20 0.00248518 9.61487e-21 0.00129343 -0.000211098 1.64583e-19 0.000225988 -1.3693e-19 -0.000274303 -2.18666e-18 6.32897e-05 -4.44513e-20 -1.95418e-06 -6.69769e-20 0.00110147 3.89421e-20 
1043.7 0 -8.04323e-18 0.151217 -1.00222e-19 -8.82906e-05 -0.0780504 -5.19113e-18 -0.000682581 2.16108e-20 9.84858e-05 3.23123e-20 -0.00136756 2.73796e-19 -6.52235e-20 0.00395886 2.779e-19 -0.00099849 2.28049e-20 0.00247215 1.27723e-20 0.00133269 -0.000237228 1.73334e-19 0.000235863 -1.34291e-19 -0.000272083 -2.12487e-18 3.42268e-05 -4.66335e-20 -9.13192e-06 -7.01118e-20 0.00111779 4.72493e-20 
1044.05 0 -8.00168e-18 0.149778 -9.70536e-20 -0.000108396 -0.0714506 -4.86229e-18 -0.000758158 1.4437e-20 7.93749e-05 3.45242e-20 -0.00142976 2.72146e-19 -6.91245e-20 0.00395192 2.82735e-19 -0.00107094 2.05881e-20 0.00245706 8.73082e-21 0.00136417 -0.000263345 1.82768e-19 0.000245192 -1.35962e-19 -0.000268579 -2.05981e-18 6.46091e-06 -5.72678e-20 -1.61814e-05 -7.11814e-20 0.00113429 5.8587e-20 
1044.4 0 -7.95588e-18 0.148252 -9.08823e-20 -0.00012948 -0.0649067 -4.52673e-18 -0.000838566 3.58281e-21 5.5895e-05 2.74751e-20 -0.00148642 2.62805e-19 -7.53147e-20 0.0039389 2.82891e-19 -0.00114411 1.81214e-20 0.00243806 6.41272e-21 0.00139031 -0.000288895 1.83333e-19 0.000253109 -1.39258e-19 -0.000264526 -1.99213e-18 -2.08411e-05 -6.90742e-20 -2.25135e-05 -7.25972e-20 0.00115007 5.38148e-20 
1044.75 0 -7.90747e-18 0.146639 -7.94002e-20 -0.000150843 -0.0584222 -4.19623e-18 -0.0009258 -1.37916e-20 2.87624e-05 1.6702e-20 -0.00153884 2.59691e-19 -7.94698e-20 0.00392511 2.79206e-19 -0.00121743 1.59198e-20 0.00241302 2.96925e-21 0.00141315 -0.000313201 1.81149e-19 0.000259674 -1.28386e-19 -0.000259641 -1.93297e-18 -4.75732e-05 -6.27922e-20 -2.84712e-05 -8.09133e-20 0.00116495 5.01352e-20 
1045.1 0 -7.85269e-18 0.144935 -7.68378e-20 -0.000171959 -0.0519945 -3.85963e-18 -0.00102053 -2.28636e-20 -1.54552e-06 9.60425e-21 -0.00158951 2.45743e-19 -7.83111e-20 0.00391263 2.86987e-19 -0.00129259 1.6733e-20 0.00238086 -3.5767e-21 0.00143255 -0.000336145 1.80597e-19 0.000265546 -1.12412e-19 -0.000254945 -1.86907e-18 -7.22655e-05 -6.52009e-20 -3.48196e-05 -8.57265e-20 0.00117965 4.82949e-20 
1045.45 0 -7.78986e-18 0.143141 -6.2424e-20 -0.000193568 -0.0456184 -3.5259e-18 -0.00112022 -3.49037e-20 -3.5402e-05 -2.95632e-21 -0.00163891 2.47006e-19 -7.95487e-20 0.00389854 2.94733e-19 -0.00137038 1.5868e-20 0.00234013 -7.95924e-21 0.00144643 -0.000358782 1.84516e-19 0.000271014 -1.12115e-19 -0.000252291 -1.80272e-18 -9.40537e-05 -6.42382e-20 -4.20552e-05 -1.0461e-19 0.00119431 4.93815e-20 
1045.8 0 -7.72245e-18 0.141261 -5.52016e-20 -0.000217196 -0.0392948 -3.18108e-18 -0.00122024 -4.33966e-20 -7.20249e-05 -2.1762e-21 -0.00168781 2.49726e-19 -8.97153e-20 0.00387975 3.02777e-19 -0.00144964 1.20058e-20 0.00228864 -2.38064e-20 0.00145311 -0.00038098 1.76925e-19 0.000277064 -1.02338e-19 -0.000252227 -1.73277e-18 -0.000113967 -7.81524e-20 -5.07023e-05 -1.12636e-19 0.00120871 4.67858e-20 
1046.15 0 -7.65589e-18 0.139299 -4.91219e-20 -0.000242222 -0.033032 -2.84138e-18 -0.00131849 -5.00292e-20 -0.000108125 -1.52992e-21 -0.00173875 2.5155e-19 -9.21401e-20 0.00385733 3.1039e-19 -0.00152996 1.84131e-20 0.0022253 -3.29156e-20 0.00145154 -0.000401732 1.9013e-19 0.000285397 -9.00459e-20 -0.000254829 -1.65529e-18 -0.000132968 -9.37697e-20 -6.10369e-05 -1.19722e-19 0.00122255 4.91195e-20 
1046.5 0 -7.5755e-18 0.137256 -4.13622e-20 -0.000266537 -0.0268404 -2.49692e-18 -0.0014158 -5.77771e-20 -0.000139993 -9.6533e-21 -0.00179273 2.58609e-19 -8.84088e-20 0.00383454 3.11597e-19 -0.00161229 1.23807e-20 0.00215088 -4.55145e-20 0.00144233 -0.00042104 1.84221e-19 0.00029547 -7.02529e-20 -0.000260206 -1.58019e-18 -0.000151175 -9.71557e-20 -7.28733e-05 -1.26803e-19 0.00123559 5.07727e-20 
1046.85 0 -7.49288e-18 0.135136 -4.48358e-20 -0.000289447 -0.0207267 -2.16018e-18 -0.00151252 -7.1834e-20 -0.000165587 -1.13123e-20 -0.00184826 2.6382e-19 -8.63056e-20 0.0038123 3.13842e-19 -0.00169649 1.22606e-20 0.00206721 -4.15798e-20 0.00142928 -0.000439541 1.79585e-19 0.00030427 -7.31342e-20 -0.000267934 -1.50579e-18 -0.000168631 -1.01561e-19 -8.58762e-05 -1.33588e-19 0.00124801 4.12626e-20 
1047.2 0 -7.39973e-18 0.132941 -3.91956e-20 -0.000312397 -0.014694 -1.81911e-18 -0.00160818 -8.29799e-20 -0.000185102 -5.76292e-21 -0.00190438 2.67649e-19 -8.35893e-20 0.00378767 3.09874e-19 -0.00178126 1.61423e-20 0.00197729 -4.12095e-20 0.00141666 -0.000457355 1.8446e-19 0.000310019 -6.42445e-20 -0.000276655 -1.4306e-18 -0.000185868 -9.71593e-20 -9.95054e-05 -1.30313e-19 0.00126049 4.51363e-20 
1047.55 0 -7.30426e-18 0.130672 -2.72042e-20 -0.000337001 -0.00874381 -1.46909e-18 -0.00170295 -1.01106e-19 -0.000199194 -1.60382e-21 -0.00195985 2.65893e-19 -7.83785e-20 0.00375764 3.06857e-19 -0.00186623 1.67267e-20 0.00188327 -5.10536e-20 0.00140722 -0.000475184 1.90652e-19 0.000313387 -5.97042e-20 -0.000285076 -1.35778e-18 -0.000203148 -9.06263e-20 -0.000113543 -1.2799e-19 0.00127209 4.42717e-20 
1047.9 0 -7.20093e-18 0.128333 -2.00564e-20 -0.000363409 -0.00287633 -1.13226e-18 -0.00179489 -1.19537e-19 -0.00020746 -4.28276e-21 -0.00201036 2.50429e-19 -8.00454e-20 0.00372367 3.19843e-19 -0.00195176 2.26293e-20 0.00178627 -5.81287e-20 0.00140114 -0.000493939 1.95077e-19 0.000316229 -5.74885e-20 -0.000292708 -1.28017e-18 -0.000219813 -8.43877e-20 -0.000127832 -1.25361e-19 0.00128144 4.43823e-20 
1048.25 0 -7.09597e-18 0.125926 -1.72104e-20 -0.000390542 0.00290514 -8.00812e-19 -0.00188135 -1.31776e-19 -0.000211493 -1.3329e-20 -0.00205146 2.31177e-19 -8.65013e-20 0.00369019 3.19918e-19 -0.00203916 2.73933e-20 0.0016875 -5.67462e-20 0.00139601 -0.000512339 1.96629e-19 0.000320237 -6.09364e-20 -0.000299476 -1.21027e-18 -0.00023565 -8.29402e-20 -0.000142615 -1.32128e-19 0.0012891 4.30205e-20 
1048.6 0 -6.98423e-18 0.123454 -1.2251e-20 -0.00041786 0.00859496 -4.75559e-19 -0.00196252 -1.45439e-19 -0.000214923 -2.40634e-20 -0.00208384 2.29174e-19 -8.09816e-20 0.00365808 3.23267e-19 -0.0021315 3.38647e-20 0.00158728 -6.16337e-20 0.00138995 -0.000528805 1.91755e-19 0.000325406 -4.62093e-20 -0.000305379 -1.14276e-18 -0.000251148 -8.04838e-20 -0.000158452 -1.23515e-19 0.00129665 5.25112e-20 
1048.95 0 -6.87405e-18 0.120919 -8.33679e-21 -0.000446095 0.0141901 -1.45553e-19 -0.00204043 -1.63846e-19 -0.000219802 -2.60721e-20 -0.00211211 2.16357e-19 -8.13175e-20 0.00362543 3.25516e-19 -0.00223123 4.15094e-20 0.00148721 -7.28631e-20 0.00138248 -0.000543684 1.89426e-19 0.000330878 -3.85063e-20 -0.000309718 -1.06481e-18 -0.000266228 -7.68451e-20 -0.000175107 -1.22997e-19 0.0013044 5.56212e-20 
1049.3 0 -6.76311e-18 0.118324 -8.73964e-21 -0.000475227 0.0196901 1.84515e-19 -0.00211619 -1.66523e-19 -0.000225618 -4.32756e-20 -0.00213937 2.10209e-19 -8.03589e-20 0.00359184 3.28586e-19 -0.00233698 5.33577e-20 0.00138977 -7.27486e-20 0.00137259 -0.000558852 1.96752e-19 0.000336559 -3.72106e-20 -0.000311697 -9.86859e-19 -0.000279638 -7.13392e-20 -0.000192561 -1.28641e-19 0.0013119 4.2553e-20 
1049.65 0 -6.64603e-18 0.115667 7.24452e-22 -0.000504089 0.025095 5.07941e-19 -0.00218863 -1.75358e-19 -0.0002306 -5.28606e-20 -0.0021646 2.02573e-19 -8.56628e-20 0.0035581 3.40112e-19 -0.00244569 6.57145e-20 0.00129344 -7.87919e-20 0.0013584 -0.00057543 1.91673e-19 0.000343003 -3.42558e-20 -0.000311373 -9.09816e-19 -0.000290441 -7.05791e-20 -0.000211499 -1.30923e-19 0.00131911 4.50466e-20 
1050 0 -6.52265e-18 0.112952 -1.9796e-21 -0.000531963 0.0304034 8.3597e-19 -0.00225612 -1.90699e-19 -0.000232474 -5.80938e-20 -0.00218416 1.90665e-19 -9.82652e-20 0.00352339 3.3329e-19 -0.00255489 7.23976e-20 0.00119493 -7.75881e-20 0.00133995 -0.000593065 1.7828e-19 0.00035073 -3.05378e-20 -0.000308205 -8.5028e-19 -0.000299279 -5.76649e-20 -0.000231896 -1.30722e-19 0.00132546 4.63935e-20 
1050.35 0 -6.38977e-18 0.11018 1.3217e-21 -0.00055998 0.0356133 1.15755e-18 -0.00231858 -2.11028e-19 -0.000228328 -6.41956e-20 -0.00219531 1.78934e-19 -9.34497e-20 0.00348556 3.34256e-19 -0.00266328 8.56029e-20 0.0010931 -7.98719e-20 0.00132081 -0.000610967 1.65196e-19 0.000360616 -2.56419e-20 -0.000301168 -7.88644e-19 -0.00030697 -6.1576e-20 -0.000253837 -1.30036e-19 0.00133202 5.49591e-20 
1050.7 0 -6.25248e-18 0.107354 2.98443e-21 -0.000588591 0.0407254 1.47534e-18 -0.00237814 -2.18106e-19 -0.000216304 -7.32883e-20 -0.00219743 1.81586e-19 -9.20988e-20 0.00344382 3.38099e-19 -0.00277186 8.33665e-20 0.000987386 -8.09564e-20 0.00130608 -0.000628059 1.52974e-19 0.000373713 -6.79543e-21 -0.000290554 -7.13457e-19 -0.000313165 -6.20123e-20 -0.000276956 -1.39387e-19 0.00134162 6.11794e-20 
1051.05 0 -6.12086e-18 0.104477 7.30457e-21 -0.000617126 0.0457394 1.78802e-18 -0.00243736 -2.34588e-19 -0.000197817 -7.05212e-20 -0.00219048 1.82291e-19 -9.66253e-20 0.00339995 3.39125e-19 -0.00288158 8.71189e-20 0.00087866 -7.5228e-20 0.00129818 -0.000643775 1.38296e-19 0.00038995 1.21684e-20 -0.000277468 -6.49169e-19 -0.000316657 -5.27599e-20 -0.000299549 -1.33079e-19 0.00135474 6.4842e-20 
1051.4 0 -5.97266e-18 0.101551 1.38994e-20 -0.000644729 0.0506497 2.09789e-18 -0.00249635 -2.36288e-19 -0.000176352 -6.52204e-20 -0.00217381 1.7449e-19 -1.05042e-19 0.00336028 3.41545e-19 -0.00299153 9.49608e-20 0.000769807 -6.41729e-20 0.00129603 -0.000657649 1.34882e-19 0.000408084 2.89843e-20 -0.000262965 -5.81362e-19 -0.000316967 -5.25555e-20 -0.000320527 -1.32503e-19 0.00136955 6.82738e-20 
1051.75 0 -5.81751e-18 0.098578 1.51995e-20 -0.000670409 0.0554483 2.39237e-18 -0.00255383 -2.40983e-19 -0.000154539 -6.90738e-20 -0.00214763 1.73817e-19 -1.15337e-19 0.00332936 3.54564e-19 -0.00310047 9.92388e-20 0.000663562 -5.57665e-20 0.00129912 -0.000669307 1.28226e-19 0.000426611 3.5813e-20 -0.000248358 -5.02239e-19 -0.000315492 -5.16012e-20 -0.000339294 -1.32356e-19 0.00138491 6.78913e-20 
1052.1 0 -5.65139e-18 0.0955584 1.23165e-20 -0.000695768 0.0601346 2.68802e-18 -0.00260806 -2.37736e-19 -0.000131865 -7.7101e-20 -0.00211505 1.82032e-19 -1.23214e-19 0.00330175 3.55876e-19 -0.00320617 9.52005e-20 0.000560161 -5.11364e-20 0.00130951 -0.00067906 1.1728e-19 0.000444157 4.65079e-20 -0.000234584 -4.36938e-19 -0.0003139 -5.04626e-20 -0.000355763 -1.26703e-19 0.0014003 7.78055e-20 
1052.45 0 -5.48848e-18 0.0924929 1.74796e-20 -0.000724818 0.0647156 2.98117e-18 -0.00265812 -2.39501e-19 -0.000105395 -9.14141e-20 -0.00208047 1.72946e-19 -1.24937e-19 0.00326905 3.55875e-19 -0.00330468 9.98583e-20 0.000457102 -4.97328e-20 0.00132794 -0.000686928 1.07098e-19 0.000460106 5.79554e-20 -0.000221591 -3.5924e-19 -0.000312205 -4.47913e-20 -0.000370666 -1.25917e-19 0.00141563 7.21499e-20 
1052.8 0 -5.32198e-18 0.0893864 1.29258e-20 -0.000759073 0.0691952 3.27217e-18 -0.00270392 -2.41356e-19 -7.45297e-05 -1.03006e-19 -0.00204502 1.64161e-19 -1.25236e-19 0.00322922 3.6017e-19 -0.00339292 1.11605e-19 0.000353945 -6.24378e-20 0.00135233 -0.000692397 1.0247e-19 0.000474827 6.7772e-20 -0.000209745 -2.83683e-19 -0.000310486 -5.29313e-20 -0.000384237 -1.2677e-19 0.00143107 6.75641e-20 
1053.15 0 -5.15588e-18 0.0862454 2.4757e-20 -0.000796731 0.0735672 3.55667e-18 -0.00274365 -2.34054e-19 -4.35677e-05 -1.09909e-19 -0.00200674 1.45009e-19 -1.28595e-19 0.00318205 3.49565e-19 -0.00347204 1.18673e-19 0.000254284 -6.61511e-20 0.00138006 -0.000695262 9.31846e-20 0.000488494 7.91253e-20 -0.000199147 -2.18127e-19 -0.000309185 -5.77666e-20 -0.000395831 -1.28172e-19 0.00144533 7.16344e-20 
1053.5 0 -4.98587e-18 0.0830741 3.22188e-20 -0.000837157 0.0778213 3.84116e-18 -0.00277505 -2.33883e-19 -1.74651e-05 -1.068e-19 -0.00196641 1.36671e-19 -1.32835e-19 0.00312614 3.41112e-19 -0.0035435 1.23455e-19 0.000161816 -7.39507e-20 0.00140839 -0.000695403 8.78331e-20 0.00050064 8.7365e-20 -0.000189562 -1.50227e-19 -0.000308174 -6.58202e-20 -0.000404641 -1.25921e-19 0.00145496 6.29918e-20 
1053.85 0 -4.8155e-18 0.0798744 3.82188e-20 -0.000880474 0.0819504 4.11441e-18 -0.00279738 -2.46017e-19 3.79602e-06 -1.07531e-19 -0.00192607 1.31493e-19 -1.30516e-19 0.00306341 3.30992e-19 -0.00360503 1.3999e-19 7.76526e-05 -8.14059e-20 0.00143587 -0.000692799 7.75658e-20 0.000511455 8.64918e-20 -0.000182194 -7.66688e-20 -0.000306413 -7.47936e-20 -0.000410732 -1.20946e-19 0.00145887 5.89729e-20 
1054.2 0 -4.64784e-18 0.0766456 4.98202e-20 -0.000925682 0.0859528 4.38484e-18 -0.00281015 -2.54586e-19 2.46536e-05 -1.19871e-19 -0.00188614 1.335e-19 -1.2604e-19 0.00299962 3.15385e-19 -0.00365555 1.56583e-19 3.74893e-07 -9.43357e-20 0.00146111 -0.000687595 6.79216e-20 0.000521909 9.57955e-20 -0.000177076 -5.54651e-21 -0.000301997 -7.36817e-20 -0.000414898 -1.19679e-19 0.00145908 4.83012e-20 
1054.55 0 -4.46984e-18 0.0733859 5.88711e-20 -0.000971408 0.0898345 4.65547e-18 -0.00281275 -2.51628e-19 4.95865e-05 -1.27597e-19 -0.00184831 1.45913e-19 -1.37135e-19 0.0029388 2.93303e-19 -0.00369633 1.68312e-19 -7.22368e-05 -9.80655e-20 0.00148011 -0.000679841 5.9231e-20 0.0005324 1.02684e-19 -0.000173302 6.38566e-20 -0.000294157 -7.86634e-20 -0.000418102 -1.28935e-19 0.00145718 3.21999e-20 
1054.9 0 -4.29322e-18 0.0700973 6.81815e-20 -0.0010174 0.093605 4.91931e-18 -0.00280561 -2.55424e-19 8.08097e-05 -1.32832e-19 -0.00181448 1.50121e-19 -1.47749e-19 0.00287837 2.816e-19 -0.00372876 1.74329e-19 -0.000141192 -1.0938e-19 0.00149086 -0.000670036 5.11381e-20 0.000542555 1.18654e-19 -0.000170903 1.28736e-19 -0.000284203 -7.37096e-20 -0.000420967 -1.36503e-19 0.00145293 1.90202e-20 
1055.25 0 -4.10784e-18 0.0667843 7.71138e-20 -0.0010652 0.0972666 5.18341e-18 -0.00279093 -2.65083e-19 0.000117173 -1.28875e-19 -0.00178414 1.51987e-19 -1.55154e-19 0.00281263 2.71729e-19 -0.00375375 1.74865e-19 -0.000206714 -1.09495e-19 0.00149796 -0.000659369 4.33977e-20 0.000551983 1.22587e-19 -0.000170651 1.88907e-19 -0.000274728 -7.62773e-20 -0.000422956 -1.34488e-19 0.0014459 1.06209e-20 
1055.6 0 -3.92231e-18 0.0634498 8.69855e-20 -0.00111606 0.100816 5.43471e-18 -0.00277154 -2.6832e-19 0.000154795 -1.35432e-19 -0.00175481 1.42068e-19 -1.59292e-19 0.00273996 2.68172e-19 -0.00377142 1.79644e-19 -0.000268744 -1.06186e-19 0.00150996 -0.000649043 3.37355e-20 0.000560574 1.31045e-19 -0.000172796 2.38928e-19 -0.000267105 -6.63453e-20 -0.000422843 -1.23769e-19 0.0014361 1.32251e-20 
1055.95 0 -3.74882e-18 0.0600969 9.43159e-20 -0.00116909 0.104249 5.68368e-18 -0.00274906 -2.71547e-19 0.000191888 -1.40443e-19 -0.00172529 1.46721e-19 -1.589e-19 0.00266544 2.59645e-19 -0.00378113 1.80986e-19 -0.000327237 -1.13059e-19 0.00153118 -0.000638301 2.16226e-20 0.000568482 1.35656e-19 -0.00017567 3.02143e-19 -0.000260212 -6.13654e-20 -0.000419929 -1.23351e-19 0.00142369 1.70189e-20 
1056.3 0 -3.57473e-18 0.0567311 1.00294e-19 -0.00122271 0.10756 5.92321e-18 -0.00272348 -2.73046e-19 0.000230046 -1.48798e-19 -0.00169638 1.43347e-19 -1.53922e-19 0.00259479 2.55492e-19 -0.00378401 1.9017e-19 -0.000381646 -1.13563e-19 0.00155912 -0.000625206 1.92604e-20 0.000576428 1.45167e-19 -0.000176838 3.56995e-19 -0.000253326 -5.72029e-20 -0.000414052 -1.37288e-19 0.00140889 1.49371e-20 
1056.65 0 -3.38541e-18 0.0533568 1.13139e-19 -0.00127584 0.110743 6.15998e-18 -0.00269298 -2.73416e-19 0.000269815 -1.46424e-19 -0.00166725 1.42942e-19 -1.50186e-19 0.00252809 2.50703e-19 -0.00378334 1.82357e-19 -0.000431714 -1.26676e-19 0.0015889 -0.000609436 1.12216e-20 0.000585607 1.47264e-19 -0.000175122 4.14929e-19 -0.000246668 -4.01941e-20 -0.000406746 -1.27793e-19 0.001392 1.29529e-20 
1057 0 -3.18726e-18 0.0499738 1.28112e-19 -0.00132756 0.113797 6.38939e-18 -0.00265603 -2.70071e-19 0.000309642 -1.58545e-19 -0.00163446 1.4681e-19 -1.48584e-19 0.00246053 2.48904e-19 -0.00378207 1.8269e-19 -0.000478992 -1.28283e-19 0.00161495 -0.000591011 1.36257e-20 0.000596061 1.52922e-19 -0.000170133 4.7495e-19 -0.000240652 -2.15305e-20 -0.000400123 -1.35819e-19 0.00137329 1.18842e-20 
1057.35 0 -3.00096e-18 0.0465797 1.34109e-19 -0.00137759 0.116728 6.61674e-18 -0.00261379 -2.66908e-19 0.000347384 -1.68222e-19 -0.00159479 1.45213e-19 -1.45256e-19 0.00238772 2.48276e-19 -0.00377997 1.75186e-19 -0.000525247 -1.34867e-19 0.00163447 -0.00056958 6.99231e-21 0.000606578 1.5867e-19 -0.000160842 5.41021e-19 -0.000236915 -1.53336e-20 -0.000395094 -1.30895e-19 0.00135229 2.26413e-20 
1057.7 0 -2.80883e-18 0.0431748 1.4972e-19 -0.0014263 0.119542 6.81892e-18 -0.00256732 -2.55413e-19 0.000382364 -1.73916e-19 -0.0015471 1.47119e-19 -1.50166e-19 0.00230734 2.45623e-19 -0.00377396 1.80005e-19 -0.00057132 -1.3632e-19 0.00164919 -0.000546213 1.03181e-20 0.000617237 1.4869e-19 -0.000146115 6.05491e-19 -0.000236803 5.14627e-21 -0.000390193 -1.42211e-19 0.00132891 3.3823e-20 
1058.05 0 -2.61458e-18 0.0397628 1.52353e-19 -0.00147505 0.122243 7.02061e-18 -0.00251544 -2.47028e-19 0.000417441 -1.85005e-19 -0.00149158 1.54548e-19 -1.41592e-19 0.00222048 2.48746e-19 -0.00376168 1.736e-19 -0.000615998 -1.32738e-19 0.00166128 -0.000521804 8.98286e-21 0.000629686 1.47188e-19 -0.000126633 6.66812e-19 -0.000240237 5.7026e-21 -0.000382927 -1.47173e-19 0.00130447 3.93873e-20 
1058.4 0 -2.42028e-18 0.0363493 1.60075e-19 -0.00152316 0.124825 7.21401e-18 -0.00245791 -2.39378e-19 0.000457106 -1.90805e-19 -0.00142883 1.56709e-19 -1.37778e-19 0.0021324 2.41589e-19 -0.00374403 1.66795e-19 -0.000658072 -1.44243e-19 0.00167196 -0.00049584 8.85655e-21 0.00064429 1.45235e-19 -0.000104276 7.42808e-19 -0.000246373 7.21725e-21 -0.000372646 -1.53351e-19 0.00128169 4.86087e-20 
1058.75 0 -2.21632e-18 0.0329384 1.51315e-19 -0.00156848 0.127286 7.41044e-18 -0.00239568 -2.3843e-19 0.000502623 -2.02022e-19 -0.00135919 1.48929e-19 -1.32182e-19 0.00204657 2.25437e-19 -0.00372342 1.60798e-19 -0.000698338 -1.46101e-19 0.00168232 -0.000468424 8.76989e-21 0.000659669 1.34222e-19 -8.04643e-05 8.07529e-19 -0.000253636 2.18808e-20 -0.000359922 -1.52695e-19 0.00126223 5.4755e-20 
1059.1 0 -2.01614e-18 0.029532 1.53702e-19 -0.00161096 0.129626 7.59871e-18 -0.00232786 -2.3288e-19 0.000549158 -2.18396e-19 -0.00128314 1.45159e-19 -1.29425e-19 0.00196351 2.06806e-19 -0.00369983 1.49316e-19 -0.000738691 -1.42575e-19 0.00169311 -0.000439837 1.19409e-20 0.000674291 1.42045e-19 -5.57052e-05 8.76299e-19 -0.000260805 2.33739e-20 -0.000344934 -1.61967e-19 0.00124507 6.97878e-20 
1059.45 0 -1.82203e-18 0.0261323 1.67435e-19 -0.00165163 0.131848 7.78691e-18 -0.00225384 -2.43313e-19 0.000590129 -2.26517e-19 -0.00120245 1.36536e-19 -1.27902e-19 0.00188304 2.05787e-19 -0.00367046 1.49554e-19 -0.000781687 -1.42313e-19 0.00170522 -0.000410144 1.48603e-20 0.000687236 1.50575e-19 -3.01526e-05 9.26845e-19 -0.000268688 1.77345e-20 -0.000328057 -1.74414e-19 0.00122861 7.37039e-20 
1059.8 0 -1.61907e-18 0.0227409 1.66517e-19 -0.00169101 0.133953 7.96099e-18 -0.00217621 -2.36354e-19 0.000623144 -2.45401e-19 -0.00111957 1.31857e-19 -1.29417e-19 0.00180333 2.00254e-19 -0.00363344 1.45892e-19 -0.000827245 -1.57806e-19 0.00172019 -0.000380524 1.7982e-20 0.000699018 1.49083e-19 -3.9237e-06 9.8062e-19 -0.000277778 1.70094e-20 -0.00031007 -1.69781e-19 0.00121286 8.90166e-20 
1060.15 0 -1.40513e-18 0.019358 1.56923e-19 -0.00172964 0.135945 8.13562e-18 -0.00210023 -2.30677e-19 0.000649813 -2.60857e-19 -0.00103554 1.22714e-19 -1.19356e-19 0.00172108 1.90935e-19 -0.00358923 1.44883e-19 -0.000871158 -1.57575e-19 0.00173656 -0.00035243 1.96523e-20 0.000710522 1.43624e-19 2.27127e-05 1.03415e-18 -0.00028593 1.35757e-20 -0.000291453 -1.59818e-19 0.00119771 9.14939e-20 
1060.5 0 -1.19061e-18 0.0159823 1.58181e-19 -0.00176829 0.137826 8.30334e-18 -0.00203048 -2.31314e-19 0.000673555 -2.67413e-19 -0.000950945 1.23026e-19 -1.07251e-19 0.00163518 1.83436e-19 -0.0035388 1.51533e-19 -0.000910045 -1.68563e-19 0.0017493 -0.000327521 3.16397e-20 0.000720835 1.38582e-19 4.97167e-05 1.09055e-18 -0.000291661 1.16586e-20 -0.000272732 -1.53765e-19 0.00118276 1.01551e-19 
1060.85 0 -9.76316e-19 0.0126151 1.56339e-19 -0.00180716 0.139598 8.46689e-18 -0.00196758 -2.43835e-19 0.000697309 -2.67162e-19 -0.000866427 1.2545e-19 -1.00377e-19 0.00154806 1.76713e-19 -0.00348421 1.56728e-19 -0.000944843 -1.66182e-19 0.00175535 -0.000306225 2.97988e-20 0.000729191 1.42126e-19 7.76133e-05 1.1434e-18 -0.000296748 7.84033e-21 -0.000255081 -1.43363e-19 0.00116837 9.69829e-20 
1061.2 0 -7.51939e-19 0.00926044 1.58406e-19 -0.00184548 0.141256 8.62173e-18 -0.00191066 -2.51939e-19 0.000720117 -2.68237e-19 -0.000780365 1.253e-19 -9.10733e-20 0.00146263 1.69026e-19 -0.00342851 1.68527e-19 -0.000977139 -1.66985e-19 0.00175503 -0.000286895 3.8689e-20 0.000736412 1.3481e-19 0.000107108 1.18698e-18 -0.000303369 1.56705e-20 -0.000238165 -1.2953e-19 0.00115318 1.0466e-19 
1061.55 0 -5.36848e-19 0.00592145 1.62457e-19 -0.00188133 0.142799 8.77879e-18 -0.00185889 -2.40108e-19 0.000738285 -2.72243e-19 -0.000689326 1.14625e-19 -8.42054e-20 0.00137972 1.5314e-19 -0.00337169 1.78203e-19 -0.00100533 -1.74334e-19 0.00174786 -0.000267604 3.93521e-20 0.000743501 1.31692e-19 0.000139115 1.22877e-18 -0.000311049 7.25004e-21 -0.000220036 -1.18971e-19 0.00113452 9.82067e-20 
1061.9 0 -3.21233e-19 0.00259852 1.57338e-19 -0.00191308 0.144227 8.93074e-18 -0.00180997 -2.36598e-19 0.000750581 -2.76615e-19 -0.000590265 1.08155e-19 -7.98978e-20 0.00129742 1.379e-19 -0.00331154 1.88408e-19 -0.00102657 -1.77381e-19 0.00173088 -0.000247217 3.59228e-20 0.000750744 1.41459e-19 0.000174213 1.28702e-18 -0.000318112 -5.50326e-21 -0.000198948 -1.12626e-19 0.00111249 9.49839e-20 
1062.25 0 -9.13544e-20 -0.000709353 1.48196e-19 -0.001941 0.145546 9.08217e-18 -0.00176147 -2.36361e-19 0.000758489 -2.80479e-19 -0.000482243 1.06014e-19 -7.96254e-20 0.00121332 1.31184e-19 -0.00324846 1.8667e-19 -0.00103974 -1.79927e-19 0.00170168 -0.000225179 3.38788e-20 0.000758083 1.31537e-19 0.000210948 1.32878e-18 -0.000323847 -1.12554e-20 -0.000174576 -1.10961e-19 0.00109033 8.89255e-20 
1062.6 0 1.3268e-19 -0.00400093 1.5067e-19 -0.00196569 0.146762 9.22241e-18 -0.0017123 -2.33054e-19 0.000763282 -2.86757e-19 -0.000367048 9.7563e-20 -6.81054e-20 0.00112834 1.13844e-19 -0.00318724 1.94918e-19 -0.00104766 -1.82063e-19 0.00166139 -0.000201201 3.74183e-20 0.000764841 1.24565e-19 0.000246876 1.37731e-18 -0.00032896 -1.03946e-20 -0.000149065 -1.14354e-19 0.0010706 8.21004e-20 
1062.95 0 3.65008e-19 -0.0072729 1.46676e-19 -0.00198651 0.147875 9.3561e-18 -0.00166172 -2.16015e-19 0.000766984 -2.83537e-19 -0.000248516 9.65828e-20 -7.31748e-20 0.0010463 1.00358e-19 -0.00313236 2.09556e-19 -0.00105572 -1.77524e-19 0.00161336 -0.000175384 3.94458e-20 0.000769754 1.20744e-19 0.00028096 1.42167e-18 -0.000334153 -1.17422e-20 -0.000124752 -1.13837e-19 0.00105294 8.38086e-20 
1063.3 0 5.77223e-19 -0.0105209 1.41981e-19 -0.00200245 0.14888 9.47754e-18 -0.00160919 -2.14805e-19 0.000771707 -2.7948e-19 -0.000131696 9.44145e-20 -6.51377e-20 0.000969882 8.38488e-20 -0.00308378 2.20458e-19 -0.00106816 -1.71054e-19 0.00156086 -0.000148888 5.4121e-20 0.000772554 1.18474e-19 0.000312433 1.46165e-18 -0.000339716 -7.98801e-21 -0.000101815 -1.16333e-19 0.00103608 8.11989e-20 
1063.65 0 7.98898e-19 -0.0137404 1.43087e-19 -0.00201295 0.149771 9.5959e-18 -0.00155677 -2.08181e-19 0.000778413 -2.80104e-19 -2.03408e-05 8.6549e-20 -7.15128e-20 0.000898705 7.46726e-20 -0.0030376 2.33144e-19 -0.00108721 -1.75849e-19 0.00150579 -0.000124273 5.62231e-20 0.000773549 1.15604e-19 0.00034098 1.5097e-18 -0.000345838 -1.41772e-20 -7.95667e-05 -1.14309e-19 0.001019 9.36849e-20 
1064 0 1.02301e-18 -0.0169287 1.49366e-19 -0.00201792 0.150545 9.70768e-18 -0.00150864 -2.02439e-19 0.000787888 -2.80061e-19 8.3141e-05 8.79594e-20 -5.728e-20 0.000830403 6.85965e-20 -0.00298919 2.43492e-19 -0.0011119 -1.6953e-19 0.00144796 -0.000104205 6.74221e-20 0.000772964 1.08473e-19 0.000367833 1.55399e-18 -0.000352839 -1.10617e-20 -5.75132e-05 -1.08148e-19 0.00100269 9.88785e-20 
1064.35 0 1.2323e-18 -0.0200844 1.52988e-19 -0.00201822 0.151204 9.81116e-18 -0.00146695 -2.00914e-19 0.000799315 -2.76616e-19 0.000176005 8.45482e-20 -5.03153e-20 0.000763207 6.04798e-20 -0.0029373 2.53002e-19 -0.00113733 -1.80856e-19 0.0013872 -8.97574e-05 6.90048e-20 0.000770615 9.55845e-20 0.000393447 1.58251e-18 -0.000360726 -1.09015e-20 -3.49708e-05 -1.02887e-19 0.000989859 9.98752e-20 
1064.7 0 1.45073e-18 -0.0232066 1.56044e-19 -0.00201522 0.151749 9.90665e-18 -0.00143146 -2.06968e-19 0.00081074 -2.81027e-19 0.000257838 7.61084e-20 -3.79533e-20 0.00069725 5.23491e-20 -0.00288284 2.69051e-19 -0.00115904 -1.73235e-19 0.00132311 -8.03475e-05 7.79008e-20 0.000766039 9.33004e-20 0.000417603 1.61734e-18 -0.000368963 -8.00564e-21 -1.12885e-05 -1.00445e-19 0.000981142 1.01279e-19 
1065.05 0 1.66205e-18 -0.0262956 1.46607e-19 -0.00200941 0.152181 9.98858e-18 -0.00140201 -2.13049e-19 0.00082123 -2.85376e-19 0.000330941 7.68819e-20 -3.26656e-20 0.000633526 5.61031e-20 -0.00282597 2.74354e-19 -0.00117739 -1.66781e-19 0.0012554 -7.48405e-05 7.96053e-20 0.00075879 9.25661e-20 0.000441383 1.64927e-18 -0.000377248 -1.38852e-21 1.33387e-05 -9.87089e-20 0.000975335 9.76372e-20 
1065.4 0 1.8759e-18 -0.0293512 1.61021e-19 -0.00200015 0.152502 1.00624e-17 -0.00137811 -2.1501e-19 0.000832275 -2.83542e-19 0.000395849 7.97464e-20 -3.13939e-20 0.000572604 5.27261e-20 -0.00276774 2.79881e-19 -0.00119798 -1.51147e-19 0.00118502 -7.20738e-05 8.00923e-20 0.000748621 9.48419e-20 0.00046569 1.68744e-18 -0.000385631 3.67381e-21 3.75937e-05 -9.86727e-20 0.00097174 9.73555e-20 
1065.75 0 2.07819e-18 -0.0323704 1.66725e-19 -0.00198652 0.152712 1.01338e-17 -0.00135846 -2.16958e-19 0.000846487 -2.93174e-19 0.000450577 7.62331e-20 -2.93294e-20 0.000514027 4.35235e-20 -0.00270957 2.69309e-19 -0.00122485 -1.46903e-19 0.00111178 -7.09547e-05 8.4386e-20 0.000736032 9.47249e-20 0.000489728 1.72661e-18 -0.000394905 2.60621e-21 6.17355e-05 -8.76041e-20 0.000969747 9.22865e-20 
1066.1 0 2.30184e-18 -0.0353472 1.74625e-19 -0.00196854 0.152811 1.01882e-17 -0.00134027 -2.21736e-19 0.000864366 -2.87335e-19 0.00049411 7.44047e-20 -3.67163e-20 0.00045698 3.95975e-20 -0.00264945 2.77212e-19 -0.00125427 -1.37674e-19 0.00103404 -7.07395e-05 7.87438e-20 0.000721656 9.91424e-20 0.000512276 1.75649e-18 -0.000405043 3.77957e-21 8.70254e-05 -7.90703e-20 0.000968119 8.78565e-20 
1066.45 0 2.49594e-18 -0.0382778 1.73221e-19 -0.00194699 0.152795 1.02401e-17 -0.00132049 -2.16575e-19 0.000882976 -2.74753e-19 0.000527605 7.08031e-20 -2.51683e-20 0.000401023 2.73581e-20 -0.00258319 2.87782e-19 -0.00128025 -1.39114e-19 0.000951945 -7.03434e-05 7.4842e-20 0.000705971 9.04627e-20 0.000533414 1.79335e-18 -0.000415931 4.73552e-21 0.000113767 -7.48265e-20 0.000965879 8.05671e-20 
1066.8 0 2.70083e-18 -0.0411627 1.71542e-19 -0.00192207 0.152665 1.02813e-17 -0.0012995 -2.19748e-19 0.000897263 -2.86604e-19 0.000552511 6.79456e-20 -1.59884e-20 0.000346015 2.40515e-20 -0.00250839 2.89241e-19 -0.00130116 -1.3577e-19 0.000869051 -6.8581e-05 7.9713e-20 0.000689384 8.759e-20 0.000554762 1.82185e-18 -0.000427592 -6.77814e-21 0.000141871 -6.7897e-20 0.000963345 7.65178e-20 
1067.15 0 2.91579e-18 -0.0440033 1.79922e-19 -0.0018944 0.152425 1.03064e-17 -0.00127924 -2.10529e-19 0.000902438 -2.83149e-19 0.000568994 7.28443e-20 -1.59037e-20 0.000291491 2.35336e-20 -0.00242691 2.98347e-19 -0.00131983 -1.30426e-19 0.000786986 -6.5234e-05 8.32183e-20 0.000671464 7.66229e-20 0.000576637 1.84649e-18 -0.000438864 -1.28102e-20 0.00017116 -6.66786e-20 0.000961748 5.96509e-20 
1067.5 0 3.12398e-18 -0.0467967 1.84526e-19 -0.00186525 0.152082 1.03404e-17 -0.00125939 -1.97886e-19 0.000894813 -2.76089e-19 0.000575944 7.19624e-20 -1.85661e-20 0.000237891 2.32924e-20 -0.00234193 2.93265e-19 -0.00133969 -1.17399e-19 0.000702453 -6.02824e-05 9.58586e-20 0.000651461 7.46845e-20 0.000596382 1.86303e-18 -0.000449215 -1.40978e-20 0.000200738 -6.18938e-20 0.000960904 5.75546e-20 
1067.85 0 3.33024e-18 -0.049539 1.9318e-19 -0.00183468 0.151635 1.03586e-17 -0.00123606 -1.90334e-19 0.000874622 -2.78897e-19 0.000573806 7.20998e-20 -1.66286e-20 0.000186178 2.27419e-20 -0.00225429 2.89686e-19 -0.00136157 -9.77666e-20 0.000613503 -5.29783e-05 9.34516e-20 0.000629448 7.15492e-20 0.000612342 1.88461e-18 -0.00046058 -1.74399e-20 0.000230398 -5.62402e-20 0.000960469 4.88488e-20 
1068.2 0 3.53415e-18 -0.0522293 1.90194e-19 -0.00180272 0.151082 1.03725e-17 -0.00120479 -1.90247e-19 0.000848376 -2.85806e-19 0.000564596 6.67713e-20 -1.09303e-20 0.000134803 8.8365e-21 -0.00216428 2.85672e-19 -0.0013826 -9.28942e-20 0.000523846 -4.19099e-05 8.95916e-20 0.000607553 6.42409e-20 0.000625616 1.90075e-18 -0.00047443 -2.07204e-20 0.000261149 -5.27199e-20 0.000960815 4.90861e-20 
1068.55 0 3.72705e-18 -0.0548675 1.89229e-19 -0.00177021 0.150425 1.03711e-17 -0.00116588 -1.79312e-19 0.000822481 -2.70268e-19 0.000550449 5.90882e-20 -7.59433e-21 8.16535e-05 -7.93789e-21 -0.00207269 2.91674e-19 -0.00139838 -8.76279e-20 0.000437338 -2.77601e-05 9.86066e-20 0.000588148 6.38467e-20 0.000637086 1.92703e-18 -0.000489827 -2.10754e-20 0.000292839 -4.4644e-20 0.000962139 3.70742e-20 
1068.9 0 3.92834e-18 -0.0574517 1.96243e-19 -0.0017376 0.149673 1.03654e-17 -0.00112444 -1.74955e-19 0.000799033 -2.71503e-19 0.000530597 5.64534e-20 -7.40071e-21 2.68448e-05 -9.59704e-21 -0.00198083 2.81731e-19 -0.00140718 -7.37011e-20 0.000354104 -1.44618e-05 8.68416e-20 0.000570869 5.82728e-20 0.000647208 1.94632e-18 -0.000505626 -2.63678e-20 0.000324166 -5.32127e-20 0.00096388 2.58469e-20 
1069.25 0 4.1329e-18 -0.0599809 1.96548e-19 -0.00170463 0.148833 1.03555e-17 -0.00108564 -1.70789e-19 0.000778291 -2.62897e-19 0.000501546 5.24045e-20 -7.94129e-21 -2.93499e-05 -1.18214e-20 -0.00188982 2.71033e-19 -0.00141065 -5.59389e-20 0.000271449 -5.10286e-06 9.43051e-20 0.000554423 5.55684e-20 0.000655888 1.97079e-18 -0.000521003 -2.19075e-20 0.000354536 -4.49132e-20 0.000964614 3.45132e-20 
1069.6 0 4.32637e-18 -0.0624545 1.92754e-19 -0.00167217 0.14791 1.03458e-17 -0.00105213 -1.65619e-19 0.000759849 -2.54741e-19 0.000461872 3.56911e-20 2.81304e-21 -8.74151e-05 -3.97325e-21 -0.00180011 2.62291e-19 -0.0014107 -4.60927e-20 0.000186681 4.47318e-07 9.48194e-20 0.000538367 5.68522e-20 0.000661881 1.98953e-18 -0.000535702 -1.76343e-20 0.000383534 -3.79594e-20 0.000963288 4.04831e-20 
1069.95 0 4.50903e-18 -0.0648701 1.84225e-19 -0.00164138 0.146905 1.03288e-17 -0.00102413 -1.60003e-19 0.000743373 -2.59609e-19 0.000413304 1.973e-20 1.29956e-20 -0.0001468 1.47883e-21 -0.0017117 2.54742e-19 -0.0014092 -3.22182e-20 0.000100631 3.63968e-06 1.02761e-19 0.000521755 4.90781e-20 0.000663853 2.00623e-18 -0.000549955 -9.21388e-21 0.000410891 -2.77871e-20 0.000959307 4.53334e-20 
1070.3 0 4.7022e-18 -0.0672279 1.79241e-19 -0.00161224 0.145814 1.03062e-17 -0.00100007 -1.57069e-19 0.000729791 -2.66504e-19 0.000358533 1.12178e-20 2.24417e-20 -0.00020779 -2.80506e-21 -0.00162374 2.42935e-19 -0.00140743 -3.28833e-20 1.67988e-05 4.98386e-06 1.00731e-19 0.000504002 4.31671e-20 0.000662538 2.02072e-18 -0.000564144 -9.19257e-22 0.000437383 -2.08434e-20 0.000952525 4.58917e-20 
1070.65 0 4.87232e-18 -0.069528 1.74829e-19 -0.00158469 0.144642 1.02764e-17 -0.0009768 -1.52506e-19 0.000718123 -2.68379e-19 0.000300104 4.7803e-21 2.96899e-20 -0.000272681 -1.07722e-20 -0.00153444 2.38321e-19 -0.00140441 -3.54027e-20 -6.19629e-05 4.88427e-06 1.0928e-19 0.000485247 3.55326e-20 0.000659526 2.02882e-18 -0.000577348 7.44391e-21 0.000464328 -1.41803e-20 0.000943568 4.21966e-20 
1071 0 5.06293e-18 -0.0717677 1.67379e-19 -0.00155879 0.143389 1.02434e-17 -0.000952361 -1.55544e-19 0.000704359 -2.68185e-19 0.000240814 -1.14252e-20 3.39903e-20 -0.000343313 -9.40181e-21 -0.001441 2.3285e-19 -0.00139801 -3.90378e-20 -0.000137198 5.50001e-06 1.16842e-19 0.000464984 2.59803e-20 0.000656272 2.0544e-18 -0.000587866 1.24074e-20 0.000493108 -1.33533e-21 0.00093289 4.36694e-20 
1071.35 0 5.23143e-18 -0.0739459 1.65794e-19 -0.00153413 0.142053 1.02077e-17 -0.000926978 -1.65134e-19 0.000685876 -2.62689e-19 0.000182487 -1.59994e-20 4.13224e-20 -0.000420687 -2.20805e-20 -0.00134146 2.17002e-19 -0.00138689 -3.855e-20 -0.000212273 7.77568e-06 1.03344e-19 0.000442466 1.21747e-20 0.000653142 2.0757e-18 -0.0005966 2.16897e-20 0.00052412 1.0257e-21 0.000920932 4.14827e-20 
1071.7 0 5.39742e-18 -0.0760644 1.61645e-19 -0.00151026 0.140636 1.01588e-17 -0.000899508 -1.62997e-19 0.000663865 -2.61206e-19 0.00012623 -2.41817e-20 4.05803e-20 -0.000504469 -4.19589e-20 -0.00123515 2.12869e-19 -0.00137284 -2.05547e-20 -0.000285587 1.0811e-05 1.01161e-19 0.000417851 2.12408e-20 0.000648678 2.08152e-18 -0.000606994 2.78391e-20 0.000555911 7.88601e-21 0.000906914 5.91652e-20 
1072.05 0 5.56566e-18 -0.0781218 1.57248e-19 -0.00148638 0.139143 1.00907e-17 -0.00086892 -1.59899e-19 0.000640518 -2.60653e-19 7.2812e-05 -2.72495e-20 4.95802e-20 -0.000592228 -4.08934e-20 -0.00112093 2.10136e-19 -0.00136062 -1.55986e-20 -0.000351117 1.42077e-05 1.07224e-19 0.000391611 3.59241e-20 0.000641936 2.09203e-18 -0.000621783 2.62027e-20 0.000587124 1.37692e-20 0.000889918 6.7936e-20 
1072.4 0 5.73788e-18 -0.0801149 1.53691e-19 -0.00146125 0.137577 1.00358e-17 -0.000837032 -1.4786e-19 0.000617572 -2.70308e-19 2.22482e-05 -3.89451e-20 5.83746e-20 -0.000681143 -4.63969e-20 -0.000999738 2.00037e-19 -0.00135328 -2.12609e-20 -0.000405351 1.75803e-05 1.08665e-19 0.000362839 3.60916e-20 0.000632307 2.09633e-18 -0.000640585 3.8687e-20 0.000617186 2.09621e-20 0.00086993 7.81017e-20 
1072.75 0 5.89781e-18 -0.0820416 1.49316e-19 -0.00143459 0.135939 9.9674e-18 -0.000805542 -1.4231e-19 0.000596479 -2.82409e-19 -2.64441e-05 -4.53154e-20 6.72235e-20 -0.000771877 -5.55424e-20 -0.000875025 2.00145e-19 -0.00135081 -2.82572e-20 -0.000449065 2.03301e-05 9.95001e-20 0.000330886 3.67939e-20 0.00061908 2.09956e-18 -0.000661309 4.46293e-20 0.000644843 3.52835e-20 0.000846046 7.19124e-20 
1073.1 0 6.05145e-18 -0.0839017 1.54345e-19 -0.00140774 0.134236 9.89066e-18 -0.000772436 -1.4531e-19 0.000577103 -2.84517e-19 -7.38036e-05 -4.22341e-20 7.57498e-20 -0.00086704 -5.89242e-20 -0.00075 2.02092e-19 -0.0013519 -2.72802e-20 -0.000484893 2.26086e-05 9.53667e-20 0.000296883 4.723e-20 0.000602538 2.09505e-18 -0.00068189 4.68306e-20 0.000669431 4.60603e-20 0.000817607 7.1261e-20 
1073.45 0 6.20719e-18 -0.0856941 1.59167e-19 -0.00138204 0.132474 9.80059e-18 -0.000735005 -1.44851e-19 0.00055873 -2.98432e-19 -0.000120723 -4.21709e-20 9.24068e-20 -0.000967199 -6.05449e-20 -0.000626948 1.99487e-19 -0.00135412 -2.57148e-20 -0.000517262 2.5834e-05 9.78909e-20 0.000263488 4.42493e-20 0.000585091 2.09969e-18 -0.000701268 4.88261e-20 0.000692081 5.40439e-20 0.000786551 6.83387e-20 
1073.8 0 6.3586e-18 -0.087417 1.64454e-19 -0.00135784 0.130657 9.70089e-18 -0.000694162 -1.51009e-19 0.000541114 -3.00071e-19 -0.00016851 -3.96422e-20 1.06379e-19 -0.00107094 -6.86288e-20 -0.000510308 2.00413e-19 -0.00135596 -1.30998e-20 -0.000549327 3.1139e-05 8.57406e-20 0.000232497 5.66671e-20 0.000567843 2.09533e-18 -0.000720282 5.47786e-20 0.000713719 6.46361e-20 0.000756545 6.43136e-20 
1074.15 0 6.50093e-18 -0.0890708 1.68439e-19 -0.00133423 0.128783 9.60294e-18 -0.00065119 -1.49028e-19 0.000524403 -3.0363e-19 -0.00021607 -4.49243e-20 1.11553e-19 -0.00117517 -6.20461e-20 -0.00040646 1.98432e-19 -0.00135814 -8.21195e-21 -0.000581142 3.75355e-05 8.44324e-20 0.000202971 5.0706e-20 0.000549818 2.0902e-18 -0.000739106 5.70701e-20 0.000734387 7.60457e-20 0.00072849 6.38592e-20 
1074.5 0 6.63402e-18 -0.0906574 1.75297e-19 -0.00130943 0.126853 9.50417e-18 -0.000604174 -1.47587e-19 0.000508154 -3.04169e-19 -0.000259843 -3.82494e-20 1.24859e-19 -0.00127637 -5.2983e-20 -0.00031566 1.88865e-19 -0.00136111 2.46196e-21 -0.000612362 4.36268e-05 7.8513e-20 0.000173197 5.41003e-20 0.000530769 2.08921e-18 -0.000755979 5.36983e-20 0.000753878 8.0841e-20 0.000700664 6.68316e-20 
1074.85 0 6.77489e-18 -0.0921773 1.79018e-19 -0.00128253 0.124872 9.40266e-18 -0.000550164 -1.45224e-19 0.000489917 -3.05036e-19 -0.000295417 -3.89526e-20 1.3717e-19 -0.00137452 -3.96581e-20 -0.000231559 1.87917e-19 -0.00136235 3.99716e-21 -0.00064317 4.9451e-05 7.23847e-20 0.000142447 5.61965e-20 0.000512439 2.0881e-18 -0.000769464 5.26357e-20 0.000772632 8.32961e-20 0.000672735 5.92571e-20 
1075.2 0 6.91804e-18 -0.0936306 1.81417e-19 -0.00125411 0.12284 9.29961e-18 -0.000489395 -1.2426e-19 0.000467902 -3.1482e-19 -0.000321987 -3.39019e-20 1.43075e-19 -0.00147208 -3.80291e-20 -0.000148731 1.93885e-19 -0.00135773 -4.25376e-21 -0.000674113 5.47101e-05 6.08307e-20 0.000111378 5.82345e-20 0.000497063 2.08485e-18 -0.000780692 5.12151e-20 0.000790811 8.38323e-20 0.000645213 5.49255e-20 
1075.55 0 7.05103e-18 -0.0950159 1.84526e-19 -0.00122487 0.120761 9.1944e-18 -0.000425287 -1.1541e-19 0.000444789 -3.18276e-19 -0.000343006 -2.83243e-20 1.4786e-19 -0.00156974 -3.10313e-20 -6.50206e-05 1.99832e-19 -0.00134614 3.80367e-21 -0.000705328 5.86466e-05 5.7815e-20 8.2861e-05 6.53007e-20 0.00048427 2.07819e-18 -0.000791868 3.66482e-20 0.00080717 7.58372e-20 0.000617943 4.69883e-20 
1075.9 0 7.1741e-18 -0.0963322 1.70712e-19 -0.00119615 0.118632 9.08239e-18 -0.000362495 -1.08473e-19 0.000423211 -3.16205e-19 -0.000359457 -2.02842e-20 1.64385e-19 -0.00166991 -2.67101e-20 1.99211e-05 2.06734e-19 -0.00133141 1.32763e-20 -0.000737332 6.11715e-05 4.42222e-20 5.95277e-05 8.01595e-20 0.000473006 2.07975e-18 -0.000803007 3.34936e-20 0.000820207 7.24195e-20 0.000591079 4.54041e-20 
1076.25 0 7.30017e-18 -0.0975805 1.63194e-19 -0.00117165 0.116456 8.95518e-18 -0.000304302 -1.00987e-19 0.000401657 -3.11385e-19 -0.000369631 -8.48563e-21 1.69548e-19 -0.00177672 -2.32499e-20 0.000104198 2.07645e-19 -0.00131914 2.0743e-20 -0.000770853 6.32177e-05 4.1436e-20 3.99761e-05 8.68998e-20 0.000464708 2.06587e-18 -0.000813095 3.73786e-20 0.000831686 7.51889e-20 0.000564782 3.36779e-20 
1076.6 0 7.41291e-18 -0.0987613 1.53985e-19 -0.00115324 0.114236 8.8223e-18 -0.000251664 -9.3888e-20 0.000379785 -2.96662e-19 -0.000373436 -8.82497e-21 1.74684e-19 -0.00188945 -2.03702e-20 0.000186861 2.09135e-19 -0.00131045 3.79306e-20 -0.000804614 6.68876e-05 2.92548e-20 2.06303e-05 9.55461e-20 0.000460388 2.05337e-18 -0.000821399 3.76188e-20 0.000845183 8.48595e-20 0.00053734 2.46816e-20 
1076.95 0 7.52308e-18 -0.0998733 1.49893e-19 -0.00113819 0.111972 8.69435e-18 -0.000203464 -1.01137e-19 0.000359242 -2.92787e-19 -0.000371748 -1.7942e-21 1.81283e-19 -0.00200238 -3.70159e-20 0.000268044 2.15086e-19 -0.0013032 4.3283e-20 -0.00083513 7.3351e-05 2.61584e-20 1.02924e-06 9.46626e-20 0.000458384 2.04498e-18 -0.000828181 2.97055e-20 0.000860146 8.06801e-20 0.000507834 1.36576e-20 
1077.3 0 7.63143e-18 -0.100916 1.35351e-19 -0.00112189 0.109659 8.55231e-18 -0.000157874 -1.17175e-19 0.000339774 -2.80399e-19 -0.000365746 6.80263e-21 1.76821e-19 -0.00211043 -4.06106e-20 0.000345896 2.15348e-19 -0.00129756 5.06348e-20 -0.000858849 8.2874e-05 2.16992e-20 -1.77097e-05 9.81412e-20 0.000456272 2.03319e-18 -0.000833635 4.14973e-20 0.000872969 8.0945e-20 0.000477109 -5.11459e-21 
1077.65 0 7.73552e-18 -0.10189 1.24779e-19 -0.00110246 0.107295 8.41399e-18 -0.000112621 -1.24651e-19 0.00032109 -2.707e-19 -0.00035835 1.69753e-20 1.87171e-19 -0.00221436 -5.02594e-20 0.00042011 2.16427e-19 -0.00129641 5.48987e-20 -0.000876228 9.45621e-05 1.59132e-20 -3.6422e-05 9.3057e-20 0.000452557 2.02379e-18 -0.000837257 4.06617e-20 0.000881503 8.56344e-20 0.000444867 -7.82191e-21 
1078 0 7.8246e-18 -0.102796 1.23488e-19 -0.00108234 0.104884 8.27145e-18 -6.44106e-05 -1.32588e-19 0.000303537 -2.63039e-19 -0.000353039 2.38085e-20 1.96032e-19 -0.00231893 -5.53189e-20 0.000493945 2.1266e-19 -0.00130228 7.21903e-20 -0.000889859 0.000107939 1.7369e-20 -5.54471e-05 8.37286e-20 0.000446666 2.01815e-18 -0.000839927 4.03936e-20 0.000885154 8.43913e-20 0.000410038 -1.35317e-20 
1078.35 0 7.91244e-18 -0.103636 1.22182e-19 -0.00106383 0.102431 8.11719e-18 -1.27819e-05 -1.466e-19 0.000286551 -2.59451e-19 -0.000350389 3.06831e-20 2.10822e-19 -0.00242601 -7.01972e-20 0.000570725 2.00602e-19 -0.00131536 8.40285e-20 -0.000902144 0.000123268 1.49716e-20 -7.43007e-05 8.82928e-20 0.000438747 2.00547e-18 -0.000842274 4.61789e-20 0.000884934 8.17167e-20 0.000373196 -2.41132e-20 
1078.7 0 7.99826e-18 -0.104408 1.2015e-19 -0.00104695 0.0999361 7.95482e-18 3.91919e-05 -1.56627e-19 0.00027054 -2.59451e-19 -0.000346336 3.41062e-20 2.04783e-19 -0.00253363 -8.61194e-20 0.000649614 1.90583e-19 -0.00133178 1.01151e-19 -0.000914246 0.000139966 1.22466e-20 -9.32154e-05 9.59337e-20 0.000430591 1.98735e-18 -0.000844357 3.72623e-20 0.000882714 7.44932e-20 0.000336218 -4.54025e-20 
1079.05 0 8.08012e-18 -0.105114 1.20487e-19 -0.00103061 0.0974013 7.78507e-18 8.80694e-05 -1.62057e-19 0.00025611 -2.5291e-19 -0.000337361 3.88872e-20 1.99331e-19 -0.00263931 -9.95998e-20 0.000727021 1.75297e-19 -0.00134568 1.0339e-19 -0.000924233 0.000158775 1.82319e-20 -0.000112538 9.29946e-20 0.000424813 1.97298e-18 -0.000846272 3.86438e-20 0.00087933 7.53212e-20 0.000299454 -5.15675e-20 
1079.4 0 8.1463e-18 -0.105752 1.22885e-19 -0.0010139 0.0948276 7.6116e-18 0.000130487 -1.60621e-19 0.000242824 -2.46765e-19 -0.000323484 4.30817e-20 2.02751e-19 -0.0027433 -1.13499e-19 0.000803825 1.68814e-19 -0.00135337 1.10058e-19 -0.00092986 0.000181059 1.70484e-20 -0.000132813 8.44702e-20 0.000421451 1.95409e-18 -0.000847319 2.88703e-20 0.000875693 6.88729e-20 0.000261409 -5.06159e-20 
1079.75 0 8.22073e-18 -0.106322 1.23865e-19 -0.000996758 0.0922174 7.44261e-18 0.000164978 -1.66064e-19 0.000230738 -2.42228e-19 -0.00030701 3.88238e-20 2.13431e-19 -0.00284801 -1.28378e-19 0.000883342 1.5346e-19 -0.00135354 1.16563e-19 -0.000931011 0.000205606 2.12735e-20 -0.000153767 8.37507e-20 0.000418953 1.94189e-18 -0.000847241 1.64324e-20 0.000872483 6.59984e-20 0.000222214 -5.07417e-20 
1080.1 0 8.2948e-18 -0.106823 1.28499e-19 -0.000979284 0.0895736 7.27125e-18 0.00019481 -1.73816e-19 0.000219833 -2.34853e-19 -0.000291323 3.28467e-20 2.06019e-19 -0.00295352 -1.34945e-19 0.000966017 1.48601e-19 -0.00134764 1.24235e-19 -0.00092849 0.000230715 1.09176e-20 -0.000174019 8.55427e-20 0.000415434 1.9365e-18 -0.000847603 1.51354e-20 0.000869572 6.16735e-20 0.000182387 -5.97839e-20 
1080.45 0 8.36334e-18 -0.107254 1.35662e-19 -0.000960397 0.0868971 7.09046e-18 0.000224471 -1.74479e-19 0.000209553 -2.2138e-19 -0.000278166 2.72085e-20 2.15691e-19 -0.00305777 -1.49057e-19 0.00105172 1.42045e-19 -0.00133764 1.24971e-19 -0.000924037 0.000257268 1.47402e-20 -0.000192724 7.75721e-20 0.000410413 1.93038e-18 -0.000850238 3.88987e-21 0.000867003 6.18724e-20 0.000141842 -6.95213e-20 
1080.8 0 8.42663e-18 -0.107614 1.32242e-19 -0.000939444 0.0841878 6.91e-18 0.000256585 -1.77451e-19 0.000197738 -2.10568e-19 -0.000267158 9.25565e-21 2.23539e-19 -0.0031607 -1.56004e-19 0.00114184 1.3818e-19 -0.00132263 1.24665e-19 -0.000918638 0.00028674 1.32463e-20 -0.00021049 7.81923e-20 0.000405683 1.91978e-18 -0.000853987 6.88973e-21 0.000864058 4.56724e-20 0.000100865 -7.99583e-20 
1081.15 0 8.46832e-18 -0.107903 1.37109e-19 -0.0009173 0.0814458 6.72642e-18 0.000292886 -1.71703e-19 0.000181434 -1.98271e-19 -0.000255312 -1.11434e-20 2.2227e-19 -0.00326167 -1.6066e-19 0.00123705 1.36873e-19 -0.00129918 1.29755e-19 -0.000912908 0.000318973 1.76723e-20 -0.000228667 7.1661e-20 0.000402642 1.90632e-18 -0.000854959 1.12097e-20 0.00086044 4.81123e-20 6.07968e-05 -8.15452e-20 
1081.5 0 8.50409e-18 -0.10812 1.50027e-19 -0.000894049 0.0786744 6.54099e-18 0.000334361 -1.8221e-19 0.000160227 -1.85741e-19 -0.000239305 -2.8534e-20 2.35755e-19 -0.00335912 -1.64746e-19 0.00133524 1.28043e-19 -0.00126527 1.17842e-19 -0.000907941 0.000351759 1.02868e-20 -0.000247227 6.44551e-20 0.000401758 1.89292e-18 -0.000851727 6.23972e-21 0.000856422 4.75999e-20 2.28027e-05 -9.08876e-20 
1081.85 0 8.53748e-18 -0.108265 1.55939e-19 -0.000869402 0.0758776 6.32888e-18 0.000380882 -1.876e-19 0.000136096 -1.76934e-19 -0.000220241 -4.20363e-20 2.44007e-19 -0.00345368 -1.79604e-19 0.00143548 1.21817e-19 -0.00122264 1.04814e-19 -0.000903913 0.000383606 2.31132e-21 -0.000265815 5.87459e-20 0.000402185 1.87328e-18 -0.000845427 9.30897e-21 0.000851857 4.06088e-20 -1.33438e-05 -9.41124e-20 
1082.2 0 8.56362e-18 -0.108339 1.46325e-19 -0.000843609 0.0730589 6.11948e-18 0.000430699 -1.98854e-19 0.000110769 -1.66476e-19 -0.000200811 -5.54067e-20 2.43028e-19 -0.00354612 -1.9054e-19 0.00153742 1.12385e-19 -0.00117292 9.40149e-20 -0.000898768 0.000415004 8.26825e-21 -0.000284309 5.05819e-20 0.000401549 1.84732e-18 -0.000838495 2.44432e-20 0.0008472 5.35936e-20 -4.69702e-05 -1.00647e-19 
1082.55 0 8.59097e-18 -0.108343 1.32885e-19 -0.000816322 0.0702216 5.92927e-18 0.000481684 -2.06741e-19 8.25417e-05 -1.57506e-19 -0.00018168 -5.28038e-20 2.47892e-19 -0.00363607 -2.0283e-19 0.00163915 9.20851e-20 -0.00111671 7.35727e-20 -0.000889199 0.00044669 1.98106e-20 -0.000301986 5.57409e-20 0.000398194 1.82438e-18 -0.000833036 3.12908e-20 0.000842826 5.68855e-20 -7.78556e-05 -1.01408e-19 
1082.9 0 8.60312e-18 -0.108277 1.40703e-19 -0.000787753 0.0673661 5.72102e-18 0.000531961 -1.96288e-19 4.87991e-05 -1.53139e-19 -0.000163473 -5.85059e-20 2.52724e-19 -0.00372244 -2.10095e-19 0.00174079 8.1174e-20 -0.00105475 5.76412e-20 -0.000875615 0.000478249 2.39413e-20 -0.000318861 5.27853e-20 0.000391641 1.78749e-18 -0.000829699 3.56398e-20 0.000839365 6.6781e-20 -0.000108755 -9.83333e-20 
1083.25 0 8.60718e-18 -0.108141 1.28558e-19 -0.000758774 0.0644914 5.51132e-18 0.000580542 -1.89141e-19 9.92875e-06 -1.56704e-19 -0.000146452 -6.90113e-20 2.68353e-19 -0.00380131 -2.18592e-19 0.00184557 5.8412e-20 -0.000986752 4.19645e-20 -0.000859844 0.00050855 1.89977e-20 -0.000335387 5.11521e-20 0.000383622 1.75944e-18 -0.000828719 3.25472e-20 0.000837486 7.17141e-20 -0.000141491 -1.05993e-19 
1083.6 0 8.6108e-18 -0.10794 1.20208e-19 -0.000729327 0.0616042 5.30993e-18 0.000628724 -1.75715e-19 -3.2283e-05 -1.56818e-19 -0.000130243 -7.91789e-20 2.80763e-19 -0.00386817 -2.26292e-19 0.00195468 3.82242e-20 -0.000912853 2.66337e-20 -0.000841348 0.00053781 1.93231e-20 -0.000351653 4.81007e-20 0.000377466 1.72479e-18 -0.000829326 2.08649e-20 0.000837222 6.71896e-20 -0.000175169 -1.20058e-19 
1083.95 0 8.61865e-18 -0.107674 1.05519e-19 -0.000699151 0.0587168 5.0925e-18 0.000678998 -1.74343e-19 -7.65949e-05 -1.52267e-19 -0.000112959 -9.14271e-20 2.93778e-19 -0.00392297 -2.36864e-19 0.00206635 2.15501e-20 -0.000835815 1.60096e-20 -0.000819492 0.000567555 1.3447e-20 -0.000368853 5.3174e-20 0.000373874 1.70284e-18 -0.000830983 8.28339e-21 0.000838641 6.36649e-20 -0.00020982 -1.26098e-19 
1084.3 0 8.61424e-18 -0.10734 1.01999e-19 -0.000669012 0.0558335 4.88287e-18 0.000733553 -1.67837e-19 -0.000121951 -1.32429e-19 -8.96817e-05 -1.01602e-19 3.10556e-19 -0.00397063 -2.31291e-19 0.00217852 1.102e-20 -0.000759682 -3.85541e-21 -0.000793777 0.000598011 1.86621e-20 -0.000387703 5.15215e-20 0.000372201 1.68485e-18 -0.000833685 -5.05412e-21 0.000840794 6.23199e-20 -0.000246316 -1.30271e-19 
1084.65 0 8.60311e-18 -0.106936 1.02216e-19 -0.000640181 0.0529467 4.65843e-18 0.000792543 -1.57274e-19 -0.000168907 -1.206e-19 -5.8692e-05 -1.07985e-19 3.22074e-19 -0.00401596 -2.35935e-19 0.00228869 8.16977e-21 -0.000687787 -1.40042e-20 -0.000764581 0.00062853 1.69434e-20 -0.000408482 5.50557e-20 0.000373075 1.6598e-18 -0.000835897 -1.48048e-20 0.000841408 7.15976e-20 -0.000284133 -1.39517e-19 
1085 0 8.5846e-18 -0.106463 8.78066e-20 -0.000613199 0.0500473 4.44204e-18 0.000853566 -1.37647e-19 -0.00021818 -1.17154e-19 -2.42337e-05 -1.12164e-19 3.23485e-19 -0.00405768 -2.35428e-19 0.00239446 4.78043e-21 -0.000622227 -2.31737e-20 -0.000734992 0.000657525 2.25717e-20 -0.00043196 4.82954e-20 0.000376882 1.62707e-18 -0.000835914 -2.51965e-20 0.000838671 7.08865e-20 -0.000322144 -1.45185e-19 
1085.35 0 8.56564e-18 -0.105925 8.73148e-20 -0.000586986 0.047137 4.22772e-18 0.000915913 -1.30715e-19 -0.000268823 -1.11416e-19 1.12614e-05 -1.07193e-19 3.19511e-19 -0.00409083 -2.31494e-19 0.00249436 1.20801e-21 -0.00056429 -2.37988e-20 -0.000707316 0.000682374 2.42821e-20 -0.000457841 3.74796e-20 0.000382998 1.60247e-18 -0.000834425 -3.25138e-20 0.000832006 7.81458e-20 -0.000359228 -1.43884e-19 
1085.7 0 8.5416e-18 -0.105325 8.13654e-20 -0.000558881 0.0442253 4.00823e-18 0.000980908 -1.12814e-19 -0.000320541 -1.15512e-19 5.26317e-05 -9.55349e-20 3.10487e-19 -0.00411364 -2.3891e-19 0.00258771 -1.08312e-21 -0.000512281 -2.18433e-20 -0.000680863 0.000702895 2.16235e-20 -0.0004858 3.58669e-20 0.000390994 1.57216e-18 -0.000831884 -3.99576e-20 0.000822755 8.54405e-20 -0.000394557 -1.44612e-19 
1086.05 0 8.51698e-18 -0.104662 8.07907e-20 -0.000527009 0.0413188 3.78798e-18 0.00104793 -9.26591e-20 -0.000375457 -1.11217e-19 0.000104791 -8.0938e-20 3.07998e-19 -0.00412928 -2.32713e-19 0.00267659 -6.67496e-21 -0.000462201 -2.54843e-20 -0.000655593 0.000721272 2.97701e-20 -0.000515905 3.61604e-20 0.000400823 1.53772e-18 -0.000827302 -4.9765e-20 0.000812151 1.01793e-19 -0.000428623 -1.32317e-19 
1086.4 0 8.48618e-18 -0.103939 8.04814e-20 -0.000491895 0.0384214 3.56738e-18 0.00111347 -6.28271e-20 -0.000436924 -1.13812e-19 0.000166475 -7.74381e-20 3.00263e-19 -0.0041397 -2.30196e-19 0.00276599 -1.38747e-20 -0.000413266 -3.02132e-20 -0.000633666 0.000739283 3.61174e-20 -0.000548045 2.29364e-20 0.000410891 1.50093e-18 -0.000820773 -5.98393e-20 0.000800695 1.2035e-19 -0.000461357 -1.30403e-19 
1086.75 0 8.43829e-18 -0.103159 8.2294e-20 -0.000454016 0.0355378 3.34749e-18 0.00117276 -4.70398e-20 -0.000504852 -1.14399e-19 0.000234736 -6.71574e-20 3.16487e-19 -0.00414318 -2.25898e-19 0.00285826 -1.39026e-20 -0.000366913 -4.48486e-20 -0.000615988 0.000757085 3.17135e-20 -0.000582495 1.62962e-20 0.000419121 1.47227e-18 -0.000814002 -6.30725e-20 0.000790242 1.31246e-19 -0.000490978 -1.23732e-19 
1087.1 0 8.37938e-18 -0.102324 8.81787e-20 -0.000413216 0.0326716 3.11836e-18 0.00122346 -3.60849e-20 -0.000575566 -1.18562e-19 0.00030752 -5.88221e-20 3.26205e-19 -0.00413751 -2.20754e-19 0.00295121 -2.29987e-20 -0.000323566 -6.13198e-20 -0.000600957 0.000773786 3.08943e-20 -0.000618267 -2.64862e-21 0.000424942 1.42771e-18 -0.000807756 -7.10587e-20 0.000781827 1.43456e-19 -0.000516885 -1.07504e-19 
1087.45 0 8.32872e-18 -0.10143 9.19496e-20 -0.000369354 0.0298229 2.88285e-18 0.00126706 -2.47681e-20 -0.000647318 -1.28619e-19 0.000381665 -4.60528e-20 3.24962e-19 -0.00411982 -2.17346e-19 0.00304276 -3.9346e-20 -0.000284575 -6.69896e-20 -0.000588451 0.000789567 3.71086e-20 -0.000653947 -1.13806e-20 0.000428818 1.39156e-18 -0.000801155 -7.55844e-20 0.000774279 1.4555e-19 -0.000540972 -1.09388e-19 
1087.8 0 8.26794e-18 -0.100478 9.07174e-20 -0.000322352 0.0269903 2.65072e-18 0.00130649 -2.49628e-20 -0.000721458 -1.17748e-19 0.000452072 -3.29292e-20 3.27272e-19 -0.00408883 -2.24967e-19 0.00313387 -5.2826e-20 -0.000254551 -8.25969e-20 -0.000581934 0.000805148 4.72278e-20 -0.000688289 -1.74129e-20 0.000431851 1.34692e-18 -0.000793493 -8.04989e-20 0.000765915 1.52798e-19 -0.000566153 -1.05487e-19 
1088.15 0 8.21225e-18 -0.099472 9.71181e-20 -0.000273401 0.0241733 2.42e-18 0.00134559 -1.10453e-20 -0.000798979 -1.28307e-19 0.000515268 -2.07351e-20 3.29426e-19 -0.00404904 -2.32947e-19 0.00322729 -6.07319e-20 -0.000236168 -1.08038e-19 -0.000584258 0.000820245 5.86815e-20 -0.000720071 -3.07533e-20 0.000434068 1.30374e-18 -0.000784486 -9.32945e-20 0.000756877 1.60831e-19 -0.000594148 -1.05572e-19 
1088.5 0 8.14799e-18 -0.0984132 8.94603e-20 -0.000224597 0.0213734 2.18797e-18 0.00138881 7.24085e-21 -0.000875521 -1.25826e-19 0.000573735 -1.15203e-20 3.33845e-19 -0.00400636 -2.3421e-19 0.00332348 -7.02602e-20 -0.000226706 -1.13559e-19 -0.000595543 0.000835697 5.37115e-20 -0.000749114 -4.86417e-20 0.000434754 1.26033e-18 -0.000774193 -8.98421e-20 0.000746638 1.62449e-19 -0.000623807 -1.21425e-19 
1088.85 0 8.08874e-18 -0.097303 8.9944e-20 -0.00017668 0.0185927 1.94781e-18 0.00143717 2.40098e-20 -0.000944314 -1.19578e-19 0.000632076 8.47933e-21 3.37222e-19 -0.003963 -2.43297e-19 0.00341895 -8.31532e-20 -0.000224197 -1.19272e-19 -0.000614626 0.000852517 4.81995e-20 -0.00077456 -6.3553e-20 0.000435487 1.20601e-18 -0.000763285 -9.85249e-20 0.000732895 1.67918e-19 -0.000653336 -1.34123e-19 
1089.2 0 8.0174e-18 -0.0961432 9.00733e-20 -0.000129374 0.0158363 1.7217e-18 0.00148778 2.66499e-20 -0.00100401 -1.08847e-19 0.000691337 1.87399e-20 3.46694e-19 -0.00391753 -2.48494e-19 0.00350873 -9.30364e-20 -0.000228854 -1.16008e-19 -0.000638121 0.00086901 3.35235e-20 -0.000795242 -6.63912e-20 0.000438236 1.14748e-18 -0.000751174 -9.81096e-20 0.000715032 1.64042e-19 -0.000681997 -1.33856e-19 
1089.55 0 7.94928e-18 -0.0949349 8.57341e-20 -8.2164e-05 0.0131107 1.50012e-18 0.00153738 3.42582e-20 -0.00105922 -9.9058e-20 0.000750659 3.5345e-20 3.41576e-19 -0.00386723 -2.54312e-19 0.00358866 -1.01418e-19 -0.000237793 -1.09777e-19 -0.000661235 0.000882004 2.93083e-20 -0.000811943 -7.89997e-20 0.000442548 1.09781e-18 -0.000736076 -1.1375e-19 0.000694381 1.60223e-19 -0.000709523 -1.29684e-19 
1089.9 0 7.87532e-18 -0.093678 7.74386e-20 -3.41721e-05 0.0104181 1.28446e-18 0.00158382 4.7878e-20 -0.00111567 -1.10736e-19 0.000809446 5.8162e-20 3.47945e-19 -0.00381191 -2.51296e-19 0.00366039 -1.01738e-19 -0.000247223 -1.12587e-19 -0.000680262 0.000890116 3.25689e-20 -0.000826407 -7.67242e-20 0.000446538 1.05103e-18 -0.000717697 -1.12275e-19 0.000672216 1.44568e-19 -0.00073757 -1.36458e-19 
1090.25 0 7.78019e-18 -0.0923726 6.77164e-20 1.51434e-05 0.00775638 1.05265e-18 0.00162317 4.46984e-20 -0.00117562 -1.22316e-19 0.000865917 7.0964e-20 3.43619e-19 -0.0037542 -2.58886e-19 0.00373098 -1.0556e-19 -0.000257388 -1.12598e-19 -0.000693356 0.000893683 3.26971e-20 -0.000839572 -9.18746e-20 0.000448007 1.01472e-18 -0.000697891 -1.3208e-19 0.000648805 1.34922e-19 -0.000766769 -1.32842e-19 
1090.6 0 7.68719e-18 -0.0910199 5.78281e-20 6.51698e-05 0.00512348 8.23279e-19 0.00165211 6.42921e-20 -0.00123886 -1.29848e-19 0.000917721 7.88496e-20 3.424e-19 -0.00369723 -2.61462e-19 0.00380397 -1.08279e-19 -0.000271681 -1.0998e-19 -0.000699225 0.000892699 3.19058e-20 -0.000851007 -9.89277e-20 0.000445343 9.68516e-19 -0.000678649 -1.42359e-19 0.000624189 1.28682e-19 -0.000795516 -1.22795e-19 
1090.95 0 7.59546e-18 -0.0896224 4.12855e-20 0.000114666 0.00251983 5.97308e-19 0.00166966 7.60961e-20 -0.00130534 -1.25653e-19 0.000965093 8.58268e-20 3.46899e-19 -0.00364124 -2.62267e-19 0.00387645 -1.07892e-19 -0.000292076 -1.08099e-19 -0.000698065 0.000887405 3.7746e-20 -0.00086021 -1.17792e-19 0.000437509 9.23207e-19 -0.000660301 -1.40707e-19 0.000599661 1.12942e-19 -0.000822874 -1.0146e-19 
1091.3 0 7.48677e-18 -0.088183 3.08603e-20 0.000163456 -5.2587e-05 3.69415e-19 0.00167511 9.8628e-20 -0.00137381 -1.29052e-19 0.00100914 9.40241e-20 3.50177e-19 -0.00358446 -2.65402e-19 0.00394441 -1.15788e-19 -0.000315743 -1.01991e-19 -0.000692203 0.000876074 4.283e-20 -0.000867376 -1.40174e-19 0.000424628 8.79783e-19 -0.000642723 -1.41608e-19 0.000576442 1.0771e-19 -0.000848819 -1.02349e-19 
1091.65 0 7.3848e-18 -0.0867049 2.21373e-20 0.000211816 -0.00259005 1.353e-19 0.00167039 1.16203e-19 -0.00144068 -1.37297e-19 0.00104938 1.11536e-19 3.43988e-19 -0.00352656 -2.70403e-19 0.00400888 -1.22511e-19 -0.000337854 -9.96689e-20 -0.000684195 0.000857169 4.00336e-20 -0.000872459 -1.499e-19 0.000408652 8.29485e-19 -0.000625256 -1.47994e-19 0.00055315 1.04284e-19 -0.000874772 -1.00911e-19 
1092 0 7.28542e-18 -0.0851891 1.65746e-20 0.00026035 -0.0050869 -9.05184e-20 0.00165801 1.49622e-19 -0.00150148 -1.38913e-19 0.00108334 1.24933e-19 3.32539e-19 -0.00346689 -2.81334e-19 0.00407397 -1.32663e-19 -0.000357569 -1.04471e-19 -0.000676532 0.000833625 2.09094e-20 -0.000875779 -1.7062e-19 0.000391646 7.79126e-19 -0.000606814 -1.45013e-19 0.000527784 7.23103e-20 -0.000901686 -9.27923e-20 
1092.35 0 7.18687e-18 -0.0836337 1.13064e-20 0.000308982 -0.00754033 -3.05531e-19 0.00163824 1.65068e-19 -0.0015529 -1.42675e-19 0.00110824 1.39241e-19 3.26854e-19 -0.00340381 -2.89771e-19 0.00413985 -1.32447e-19 -0.000376565 -1.05694e-19 -0.00067134 0.000809109 6.67382e-21 -0.00087915 -1.9015e-19 0.000373494 7.47929e-19 -0.000586962 -1.48103e-19 0.000500401 6.46844e-20 -0.000928957 -8.9081e-20 
1092.7 0 7.07807e-18 -0.0820378 1.21426e-23 0.000357054 -0.00995187 -5.14875e-19 0.0016123 1.83577e-19 -0.00159285 -1.41134e-19 0.00112286 1.45109e-19 3.17046e-19 -0.00333603 -3.01602e-19 0.00420393 -1.49108e-19 -0.00039637 -1.03997e-19 -0.000668999 0.000785271 -3.52927e-21 -0.000883696 -2.05891e-19 0.000354172 7.01375e-19 -0.000566158 -1.62387e-19 0.000472067 4.81269e-20 -0.00095647 -8.49504e-20 
1093.05 0 6.97126e-18 -0.0804026 -4.97189e-21 0.00040472 -0.012324 -7.24761e-19 0.00158263 2.17353e-19 -0.00162202 -1.33567e-19 0.00112662 1.58905e-19 3.01979e-19 -0.00326498 -3.13575e-19 0.00426391 -1.52007e-19 -0.000420118 -1.03776e-19 -0.000667472 0.000762526 -5.4962e-21 -0.000888636 -2.19047e-19 0.000334153 6.6672e-19 -0.000545208 -1.59331e-19 0.000443127 3.17834e-20 -0.000983957 -8.23345e-20 
1093.4 0 6.85459e-18 -0.0787303 -1.3824e-20 0.000453142 -0.0146574 -9.24137e-19 0.00155137 2.28535e-19 -0.00164384 -1.31066e-19 0.00112118 1.80819e-19 2.98325e-19 -0.00319351 -3.40668e-19 0.00431749 -1.46283e-19 -0.000451163 -9.6108e-20 -0.000662939 0.000741297 4.37894e-21 -0.000894553 -2.27252e-19 0.000312279 6.37611e-19 -0.000524308 -1.67947e-19 0.000413482 2.28238e-20 -0.00101087 -8.64754e-20 
1093.75 0 6.72672e-18 -0.0770224 -1.53751e-20 0.000503604 -0.0169498 -1.11107e-18 0.00151928 2.46606e-19 -0.00166124 -1.29257e-19 0.00110978 1.96507e-19 2.89288e-19 -0.00312308 -3.59029e-19 0.00436385 -1.34447e-19 -0.00048971 -8.61815e-20 -0.00065303 0.000722591 5.70984e-21 -0.000902538 -2.28784e-19 0.000288153 6.00975e-19 -0.000502178 -1.65327e-19 0.000383683 1.83865e-20 -0.00103665 -8.84571e-20 
1094.1 0 6.59438e-18 -0.0752786 -2.90192e-20 0.000556641 -0.0191987 -1.30349e-18 0.0014878 2.61702e-19 -0.00167651 -1.12293e-19 0.00109455 2.05687e-19 2.77578e-19 -0.00305406 -3.71418e-19 0.00440448 -1.24028e-19 -0.000534688 -7.86534e-20 -0.000638915 0.00070619 8.40342e-21 -0.000911424 -2.35667e-19 0.000262689 5.71793e-19 -0.000477792 -1.62302e-19 0.000353439 2.06186e-20 -0.00106086 -1.03972e-19 
1094.45 0 6.46434e-18 -0.0734979 -3.67949e-20 0.00061131 -0.0214049 -1.48846e-18 0.00145864 2.86305e-19 -0.00169322 -8.95806e-20 0.00107775 2.19797e-19 2.77223e-19 -0.00298634 -3.88406e-19 0.00444314 -1.2054e-19 -0.000585308 -7.49155e-20 -0.000623241 0.000691204 1.12801e-20 -0.000919635 -2.28101e-19 0.000235995 5.37805e-19 -0.0004517 -1.5069e-19 0.000321238 1.43504e-20 -0.00108402 -1.03334e-19 
1094.8 0 6.33038e-18 -0.0716806 -4.6518e-20 0.000666093 -0.0235725 -1.68155e-18 0.00142942 2.9245e-19 -0.0017136 -8.52564e-20 0.00106214 2.30172e-19 2.8625e-19 -0.00291897 -4.06184e-19 0.00448266 -1.15055e-19 -0.000641757 -6.57968e-20 -0.000609007 0.000675619 1.79831e-20 -0.000926903 -2.27198e-19 0.000208046 4.98156e-19 -0.0004248 -1.52389e-19 0.000286081 2.23218e-20 -0.00110661 -1.09568e-19 
1095.15 0 6.19038e-18 -0.0698292 -6.87944e-20 0.00072056 -0.0257044 -1.86906e-18 0.00139847 3.01802e-19 -0.00173791 -7.42443e-20 0.00104806 2.40615e-19 2.8368e-19 -0.00285302 -4.15758e-19 0.00452219 -1.02842e-19 -0.000703742 -5.92386e-20 -0.000597923 0.000656587 1.4491e-20 -0.000933316 -2.29536e-19 0.000179812 4.6205e-19 -0.000397642 -1.43698e-19 0.0002496 2.66866e-20 -0.00112881 -1.12339e-19 
1095.5 0 6.04634e-18 -0.0679479 -8.47409e-20 0.000774858 -0.0277994 -2.07155e-18 0.00136836 3.08047e-19 -0.00176731 -5.76288e-20 0.00103362 2.26765e-19 2.78093e-19 -0.00279234 -4.20327e-19 0.0045593 -9.06597e-20 -0.000766178 -5.72815e-20 -0.000589963 0.000633516 1.78235e-20 -0.000937852 -2.35873e-19 0.000152205 4.2218e-19 -0.000369502 -1.23221e-19 0.000214218 3.28488e-20 -0.00115013 -1.18296e-19 
1095.85 0 5.89474e-18 -0.0660406 -9.37839e-20 0.000828515 -0.0298507 -2.25544e-18 0.00134266 3.15742e-19 -0.00180391 -4.48437e-20 0.00101752 2.2309e-19 2.78939e-19 -0.00273797 -4.26191e-19 0.00459109 -7.40975e-20 -0.000822317 -4.60693e-20 -0.000586717 0.000607577 1.3957e-20 -0.000938492 -2.25721e-19 0.000126543 3.84492e-19 -0.000340719 -9.05392e-20 0.000180984 2.94641e-20 -0.0011697 -1.19959e-19 
1096.2 0 5.73843e-18 -0.0641089 -9.98316e-20 0.00088124 -0.0318488 -2.45334e-18 0.0013235 3.11157e-19 -0.00184623 -2.52893e-20 0.00100147 2.27395e-19 2.80554e-19 -0.00268584 -4.33669e-19 0.00461655 -6.43846e-20 -0.000869833 -3.22452e-20 -0.0005893 0.000581168 1.77668e-20 -0.00093487 -2.30207e-19 0.000104118 3.54688e-19 -0.000313929 -7.8296e-20 0.000149546 1.56547e-20 -0.00118822 -1.13295e-19 
1096.55 0 5.5923e-18 -0.0621531 -1.01398e-19 0.000933319 -0.0337875 -2.63872e-18 0.00131093 3.17967e-19 -0.00188749 -2.05106e-20 0.000988763 2.33425e-19 2.88368e-19 -0.00263163 -4.35494e-19 0.00463793 -5.64904e-20 -0.000909828 -2.59768e-20 -0.000595691 0.000555931 1.91107e-20 -0.000927686 -2.31587e-19 8.53847e-05 3.26726e-19 -0.000289411 -7.07818e-20 0.000119061 1.05677e-20 -0.0012071 -1.11077e-19 
1096.9 0 5.43261e-18 -0.0601736 -1.09204e-19 0.000984607 -0.035666 -2.81371e-18 0.00130414 3.12013e-19 -0.00192219 -2.90901e-20 0.000978098 2.32852e-19 2.87077e-19 -0.00257405 -4.4181e-19 0.00465609 -7.18217e-20 -0.000943345 -2.14522e-20 -0.000605701 0.000531177 1.7473e-20 -0.00091723 -2.24481e-19 6.96069e-05 2.9399e-19 -0.000264375 -6.88321e-20 8.92818e-05 1.52867e-20 -0.00122647 -1.16656e-19 
1097.25 0 5.27563e-18 -0.05817 -1.13155e-19 0.00103517 -0.0374887 -2.98246e-18 0.00130221 3.06407e-19 -0.00194952 -3.90496e-20 0.00096344 2.29749e-19 2.85863e-19 -0.00251401 -4.55199e-19 0.00466887 -7.72767e-20 -0.000970392 -1.24134e-20 -0.000621588 0.000506451 1.90597e-20 -0.000904992 -2.17184e-19 5.55196e-05 2.66263e-19 -0.000238235 -5.77196e-20 6.12552e-05 2.40008e-20 -0.00124577 -1.13207e-19 
1097.6 0 5.1238e-18 -0.0561441 -1.25702e-19 0.00108579 -0.0392598 -3.16134e-18 0.00130444 3.01302e-19 -0.00196953 -4.66299e-20 0.000940619 2.24405e-19 2.79535e-19 -0.00245328 -4.57441e-19 0.00467425 -7.50021e-20 -0.000988297 -1.55381e-20 -0.000641731 0.000483009 1.88092e-20 -0.000892929 -2.08051e-19 4.27809e-05 2.33062e-19 -0.000212896 -4.28462e-20 3.58543e-05 3.81316e-20 -0.00126445 -1.14782e-19 
1097.95 0 4.9639e-18 -0.0540991 -1.33448e-19 0.00113633 -0.0409785 -3.33164e-18 0.00131148 2.90134e-19 -0.00198329 -5.22094e-20 0.000912193 2.18431e-19 2.71438e-19 -0.00239211 -4.6301e-19 0.00467123 -7.12702e-20 -0.000994368 -1.50586e-20 -0.000662713 0.00046139 1.95293e-20 -0.000882273 -2.03074e-19 3.232e-05 1.97774e-19 -0.000188412 -4.22001e-20 1.19467e-05 4.00438e-20 -0.00128103 -1.20537e-19 
1098.3 0 4.79843e-18 -0.0520362 -1.42525e-19 0.00118647 -0.0426418 -3.49525e-18 0.00132427 2.87858e-19 -0.00199443 -5.96486e-20 0.000884463 2.04891e-19 2.72876e-19 -0.00232773 -4.73524e-19 0.00465864 -7.06594e-20 -0.000990595 -1.27024e-20 -0.000684575 0.000441595 2.86163e-20 -0.000874459 -2.01652e-19 2.5263e-05 1.50498e-19 -0.00016288 -4.65219e-20 -1.16209e-05 3.13765e-20 -0.00129437 -1.35441e-19 
1098.65 0 4.61814e-18 -0.0499563 -1.48162e-19 0.00123625 -0.0442514 -3.65516e-18 0.00134119 2.96715e-19 -0.00200727 -5.61062e-20 0.000860581 1.96962e-19 2.62298e-19 -0.00225927 -4.72321e-19 0.00463927 -7.32941e-20 -0.000982898 -4.46354e-21 -0.00070853 0.000423695 3.6395e-20 -0.000870195 -1.98403e-19 2.00286e-05 1.14032e-19 -0.000134909 -5.03216e-20 -3.51657e-05 2.88915e-20 -0.00130513 -1.37039e-19 
1099 0 4.45626e-18 -0.0478621 -1.5764e-19 0.00128499 -0.0458088 -3.8135e-18 0.00136008 2.94364e-19 -0.00202482 -5.40433e-20 0.000839712 1.89267e-19 2.55154e-19 -0.00218837 -4.73541e-19 0.00461879 -7.45849e-20 -0.0009773 -1.85047e-21 -0.000733554 0.000406871 4.29379e-20 -0.000868492 -1.95996e-19 1.30391e-05 8.51477e-20 -0.000103939 -5.06856e-20 -5.83173e-05 2.66421e-20 -0.00131353 -1.39839e-19 
1099.35 0 4.29183e-18 -0.0457549 -1.59898e-19 0.00133251 -0.0473136 -3.97067e-18 0.00137924 2.89226e-19 -0.00204724 -4.00803e-20 0.000818825 1.89532e-19 2.39727e-19 -0.00211612 -4.78122e-19 0.00459809 -9.49904e-20 -0.000976227 8.59077e-21 -0.000758113 0.000390116 5.15927e-20 -0.000868545 -1.94332e-19 2.20205e-06 4.91623e-20 -7.07063e-05 -6.09685e-20 -8.1305e-05 2.78455e-20 -0.00131898 -1.35034e-19 
1099.7 0 4.11454e-18 -0.0436345 -1.62082e-19 0.00137888 -0.0487669 -4.11997e-18 0.00139574 2.96876e-19 -0.00207283 -2.55578e-20 0.000794749 1.82905e-19 2.32355e-19 -0.00204452 -4.71048e-19 0.0045763 -9.22683e-20 -0.000981422 9.62789e-21 -0.000779728 0.000371588 5.4415e-20 -0.000870071 -1.95587e-19 -1.26007e-05 2.2208e-20 -3.70201e-05 -6.65013e-20 -0.000105103 2.47186e-20 -0.00132275 -1.2864e-19 
1100.05 0 3.92956e-18 -0.0415005 -1.6828e-19 0.00142202 -0.0501704 -4.27176e-18 0.00140759 3.10629e-19 -0.00210175 -2.64088e-20 0.000766163 1.74629e-19 2.21925e-19 -0.00197712 -4.62988e-19 0.00455587 -8.97066e-20 -0.000993728 7.27525e-21 -0.00079583 0.000348831 6.70157e-20 -0.000873072 -1.94964e-19 -3.00903e-05 -2.74213e-20 -3.49169e-06 -6.69581e-20 -0.000128519 1.67432e-20 -0.00132721 -1.27106e-19 
1100.4 0 3.73516e-18 -0.0393549 -1.81461e-19 0.00145941 -0.051523 -4.40535e-18 0.00141345 3.15109e-19 -0.00213271 -2.83196e-20 0.000732825 1.56577e-19 2.16537e-19 -0.00191409 -4.68881e-19 0.0045385 -9.93518e-20 -0.00100975 8.46439e-21 -0.000806829 0.00032128 6.69339e-20 -0.000878833 -1.94997e-19 -4.81493e-05 -6.66663e-20 3.0342e-05 -6.87735e-20 -0.000151022 8.7077e-21 -0.00133371 -1.264e-19 
1100.75 0 3.54158e-18 -0.0372037 -1.95605e-19 0.00149268 -0.0528206 -4.54317e-18 0.00141133 3.23087e-19 -0.00215945 -2.85925e-20 0.000693348 1.41415e-19 2.0814e-19 -0.00185351 -4.717e-19 0.00452207 -1.04757e-19 -0.00102669 1.27941e-22 -0.000815088 0.000289233 6.46479e-20 -0.000886865 -2.02294e-19 -6.45604e-05 -9.26185e-20 6.40592e-05 -6.42252e-20 -0.00017394 -7.71383e-21 -0.00134332 -1.29302e-19 
1101.1 0 3.35049e-18 -0.0350517 -1.98849e-19 0.00152457 -0.0540578 -4.66959e-18 0.00140135 3.17968e-19 -0.00217619 -1.73843e-20 0.000644699 1.14869e-19 1.94053e-19 -0.00179578 -4.76211e-19 0.00450426 -1.10072e-19 -0.00104639 -1.62635e-20 -0.000821589 0.000253443 5.80418e-20 -0.000894865 -2.14064e-19 -7.92391e-05 -1.27733e-19 9.67098e-05 -8.04373e-20 -0.000197753 -2.21428e-20 -0.00135754 -1.32574e-19 
1101.45 0 3.16307e-18 -0.0329002 -2.12467e-19 0.00155565 -0.0552323 -4.79536e-18 0.00138365 3.17849e-19 -0.00218285 -2.30004e-20 0.000587667 1.12851e-19 1.84938e-19 -0.0017431 -4.76826e-19 0.00448495 -1.13788e-19 -0.00107038 -3.13211e-20 -0.000826184 0.000216084 4.89844e-20 -0.000901884 -2.14954e-19 -9.36607e-05 -1.54614e-19 0.000129179 -9.11296e-20 -0.000221511 -2.97825e-20 -0.00137622 -1.31405e-19 
1101.8 0 2.97089e-18 -0.0307478 -2.16509e-19 0.00158463 -0.0563461 -4.92028e-18 0.00135854 3.15877e-19 -0.00218408 -2.40359e-20 0.000526204 1.04435e-19 1.71157e-19 -0.00169836 -4.80181e-19 0.00446187 -1.18798e-19 -0.0010956 -3.92579e-20 -0.000828859 0.00018014 2.99256e-20 -0.000908896 -2.05154e-19 -0.000106873 -1.82671e-19 0.00016319 -1.01088e-19 -0.000245579 -3.1538e-20 -0.00139621 -1.23164e-19 
1102.15 0 2.77974e-18 -0.0285924 -2.28197e-19 0.00160987 -0.0574035 -5.03429e-18 0.00132793 3.11812e-19 -0.00218312 -4.4696e-21 0.000462003 1.00575e-19 1.69037e-19 -0.00166282 -4.88499e-19 0.00442994 -1.25019e-19 -0.00111931 -3.95509e-20 -0.000829868 0.000148401 2.42611e-20 -0.000916721 -1.99014e-19 -0.000117276 -2.05856e-19 0.000198851 -1.09997e-19 -0.00027165 -3.30597e-20 -0.0014155 -1.18324e-19 
1102.5 0 2.59025e-18 -0.0264352 -2.36269e-19 0.00163146 -0.0584066 -5.13323e-18 0.00129388 2.96052e-19 -0.0021789 -1.38158e-21 0.000396296 9.6731e-20 1.624e-19 -0.0016354 -4.86012e-19 0.00438666 -1.28636e-19 -0.00114106 -3.53304e-20 -0.00082894 0.000122097 2.87496e-20 -0.000923997 -1.92738e-19 -0.000125241 -2.41757e-19 0.000235641 -1.18288e-19 -0.000299677 -3.74409e-20 -0.00143324 -1.22422e-19 
1102.85 0 2.40229e-18 -0.0242793 -2.32065e-19 0.00165122 -0.0593523 -5.22957e-18 0.00125873 2.8264e-19 -0.00217168 2.01896e-20 0.000331861 9.11227e-20 1.53337e-19 -0.00161306 -4.90413e-19 0.00433205 -1.26027e-19 -0.00116092 -3.38687e-20 -0.000826592 9.98685e-05 2.78373e-20 -0.000929862 -1.77236e-19 -0.000131899 -2.81992e-19 0.000272225 -1.23303e-19 -0.000329562 -4.59386e-20 -0.0014477 -1.09163e-19 
1103.2 0 2.20689e-18 -0.0221284 -2.31561e-19 0.00167079 -0.0602394 -5.32668e-18 0.00122552 2.68236e-19 -0.00216544 2.72553e-20 0.000271431 8.04198e-20 1.4522e-19 -0.00159407 -4.99047e-19 0.00426763 -1.20686e-19 -0.00118117 -4.41298e-20 -0.00082413 8.07982e-05 2.67137e-20 -0.000935729 -1.86313e-19 -0.000138288 -3.15628e-19 0.000307195 -1.17401e-19 -0.000362166 -4.97691e-20 -0.00145909 -1.06646e-19 
1103.55 0 2.00408e-18 -0.0199849 -2.41222e-19 0.00169029 -0.0610697 -5.4203e-18 0.0011937 2.62369e-19 -0.00216328 4.02305e-20 0.000215569 7.26916e-20 1.34069e-19 -0.00157873 -5.02989e-19 0.00419577 -1.22588e-19 -0.0012046 -4.54066e-20 -0.000823244 6.54412e-05 3.77102e-20 -0.000943115 -1.65789e-19 -0.000145554 -3.51014e-19 0.000341354 -1.21478e-19 -0.00039726 -6.70321e-20 -0.00146872 -9.44115e-20 
1103.9 0 1.79484e-18 -0.0178489 -2.45471e-19 0.00170826 -0.0618451 -5.50428e-18 0.00115942 2.47679e-19 -0.00216393 5.01515e-20 0.00016195 6.76356e-20 1.302e-19 -0.00156567 -5.07428e-19 0.00411751 -1.14846e-19 -0.00123066 -4.96e-20 -0.000824366 5.27316e-05 3.87334e-20 -0.000952032 -1.61918e-19 -0.000155395 -3.78595e-19 0.000376005 -1.18334e-19 -0.000433847 -7.04624e-20 -0.00147623 -9.09479e-20 
1104.25 0 1.59307e-18 -0.0157197 -2.49117e-19 0.00172336 -0.0625671 -5.58214e-18 0.00112086 2.42813e-19 -0.00216364 5.703e-20 0.000108458 6.42196e-20 1.27451e-19 -0.0015503 -5.08288e-19 0.00403155 -1.08717e-19 -0.00125577 -4.58983e-20 -0.000826005 4.24129e-05 4.67393e-20 -0.000961077 -1.65874e-19 -0.000169274 -4.07561e-19 0.000411522 -1.17865e-19 -0.000472764 -8.21428e-20 -0.00148034 -9.17619e-20 
1104.6 0 1.39182e-18 -0.0135973 -2.45967e-19 0.00173599 -0.0632377 -5.66248e-18 0.00108017 2.27785e-19 -0.0021596 7.60013e-20 5.6802e-05 5.98128e-20 1.4064e-19 -0.00153025 -5.00966e-19 0.00393728 -1.02776e-19 -0.00127798 -3.79198e-20 -0.000828031 3.64918e-05 4.75719e-20 -0.000968568 -1.7728e-19 -0.000186174 -4.37001e-19 0.000447685 -1.08573e-19 -0.000514836 -9.46676e-20 -0.00148183 -7.41582e-20 
1104.95 0 1.19162e-18 -0.0114832 -2.53662e-19 0.00174696 -0.0638586 -5.72251e-18 0.00104051 2.11487e-19 -0.00215129 7.88838e-20 8.30147e-06 5.20202e-20 1.37182e-19 -0.00150706 -4.97253e-19 0.00383672 -9.81742e-20 -0.00129762 -3.80675e-20 -0.000831896 3.50077e-05 5.45904e-20 -0.000973772 -1.82829e-19 -0.000205375 -4.6586e-19 0.000483911 -1.07887e-19 -0.000558948 -1.06453e-19 -0.00148133 -6.29198e-20 
1105.3 0 9.85705e-19 -0.00938015 -2.54334e-19 0.00175606 -0.0644303 -5.78093e-18 0.00100286 1.94368e-19 -0.00214021 7.73553e-20 -3.97621e-05 3.34939e-20 1.33617e-19 -0.00147867 -4.98066e-19 0.00373005 -8.10859e-20 -0.00131487 -4.73264e-20 -0.000837311 3.58585e-05 5.15645e-20 -0.000976615 -1.91146e-19 -0.000227797 -4.93832e-19 0.000520113 -1.02979e-19 -0.000604388 -1.14569e-19 -0.00147821 -4.70973e-20 
1105.65 0 7.7704e-19 -0.00729122 -2.67395e-19 0.00176373 -0.0649491 -5.82761e-18 0.000965091 1.84806e-19 -0.00212926 7.28606e-20 -8.99556e-05 2.2621e-20 1.27761e-19 -0.00143884 -4.91706e-19 0.00361476 -7.25795e-20 -0.00133029 -4.10629e-20 -0.00084215 3.65998e-05 4.9183e-20 -0.000977999 -1.8711e-19 -0.00025267 -5.18798e-19 0.00055671 -9.18059e-20 -0.000651095 -1.26712e-19 -0.00147371 -3.4704e-20 
1106 0 5.62403e-19 -0.0052178 -2.80451e-19 0.00177083 -0.0654121 -5.86633e-18 0.000925768 1.83438e-19 -0.00211897 7.44666e-20 -0.000140413 4.36455e-21 1.25722e-19 -0.00138844 -4.78945e-19 0.00349065 -5.66655e-20 -0.00134597 -3.85862e-20 -0.000845243 3.58702e-05 5.00181e-20 -0.000978868 -1.86199e-19 -0.000277945 -5.43128e-19 0.000593024 -9.03187e-20 -0.000699498 -1.49151e-19 -0.00146982 -1.4845e-20 
1106.35 0 3.7087e-19 -0.00316114 -2.83893e-19 0.00177538 -0.0658213 -5.90319e-18 0.000886328 1.90448e-19 -0.00210521 7.97467e-20 -0.000187848 4.10928e-21 1.18839e-19 -0.0013379 -4.65929e-19 0.00336191 -3.83332e-20 -0.00136415 -3.23764e-20 -0.000846439 3.38947e-05 4.93789e-20 -0.000977959 -1.83932e-19 -0.000302726 -5.70732e-19 0.000628826 -9.04389e-20 -0.000750503 -1.71203e-19 -0.00146646 -1.76592e-21 
1106.7 0 1.7083e-19 -0.00112378 -2.88858e-19 0.00177373 -0.0661804 -5.92545e-18 0.000848395 1.93232e-19 -0.00208377 9.83497e-20 -0.000230934 1.00957e-21 1.20164e-19 -0.00129481 -4.54663e-19 0.00323341 -3.07882e-20 -0.00138511 -1.33489e-20 -0.000847066 3.12334e-05 4.12128e-20 -0.000973665 -1.82629e-19 -0.000327468 -5.904e-19 0.000665418 -8.83948e-20 -0.000804107 -1.90239e-19 -0.00146223 3.15754e-21 
1107.05 0 -2.08563e-20 0.000891816 -2.90376e-19 0.00176513 -0.066492 -5.96001e-18 0.000811074 1.98992e-19 -0.00205481 1.09997e-19 -0.000272026 -1.00399e-20 1.15978e-19 -0.00125521 -4.46282e-19 0.00310625 -1.14278e-20 -0.00140644 3.92877e-21 -0.000848052 2.80686e-05 3.15605e-20 -0.000965975 -1.77062e-19 -0.000353851 -6.05294e-19 0.000703018 -8.55139e-20 -0.000859426 -1.99111e-19 -0.00145654 7.89287e-21 
1107.4 0 -2.01159e-19 0.00288487 -2.92771e-19 0.00175404 -0.0667576 -5.99509e-18 0.000773315 2.06089e-19 -0.00202351 1.14932e-19 -0.000314327 -1.46402e-20 1.08625e-19 -0.00121176 -4.31601e-19 0.00297876 5.311e-22 -0.00142601 1.72321e-20 -0.000848589 2.44767e-05 3.56456e-20 -0.000955404 -1.68298e-19 -0.000385013 -6.3243e-19 0.000741291 -7.72426e-20 -0.000914984 -1.99743e-19 -0.00145015 2.36509e-20 
1107.75 0 -3.85807e-19 0.00485518 -2.95956e-19 0.00174473 -0.0669775 -6.03516e-18 0.000735224 2.22239e-19 -0.00199409 1.14326e-19 -0.000358847 -2.08222e-20 1.06936e-19 -0.00116379 -4.15298e-19 0.00285064 9.52995e-22 -0.00144355 2.28022e-20 -0.000847541 2.06543e-05 2.1802e-20 -0.000942195 -1.61367e-19 -0.000421554 -6.50839e-19 0.000780771 -5.73199e-20 -0.000969397 -2.01514e-19 -0.00144371 2.80755e-20 
1108.1 0 -5.71772e-19 0.00680216 -2.95632e-19 0.00173656 -0.0671508 -6.06843e-18 0.000697766 2.12851e-19 -0.00196579 1.21857e-19 -0.000405862 -3.09598e-20 1.06457e-19 -0.0011144 -4.05498e-19 0.0027222 6.367e-21 -0.00145963 3.74209e-20 -0.000844967 1.58036e-05 7.24873e-21 -0.000925995 -1.50575e-19 -0.000460801 -6.72956e-19 0.000822085 -4.9235e-20 -0.00102248 -2.00653e-19 -0.00143631 2.58628e-20 
1108.45 0 -7.47819e-19 0.00872599 -2.94836e-19 0.00172673 -0.0672764 -6.09923e-18 0.000662344 2.0197e-19 -0.00193622 1.33856e-19 -0.000453635 -4.76689e-20 1.02718e-19 -0.0010661 -3.88215e-19 0.00259342 1.36159e-20 -0.00147557 4.31839e-20 -0.000842645 9.41935e-06 1.61873e-20 -0.000907313 -1.44595e-19 -0.000499152 -6.97241e-19 0.000865868 -3.87423e-20 -0.00107425 -2.05663e-19 -0.00142806 2.12626e-20 
1108.8 0 -9.32901e-19 0.0106276 -2.99798e-19 0.00171307 -0.0673523 -6.13078e-18 0.000627877 1.85635e-19 -0.00190436 1.5097e-19 -0.000499126 -6.43386e-20 9.336e-20 -0.00101878 -3.77941e-19 0.00246635 7.97683e-21 -0.00149097 5.47427e-20 -0.000843547 2.47427e-06 1.21756e-20 -0.000887169 -1.52043e-19 -0.000535042 -7.25643e-19 0.00091282 -1.32978e-20 -0.00112404 -2.03904e-19 -0.0014192 2.55588e-20 
1109.15 0 -1.1149e-18 0.0125063 -3.06092e-19 0.0016949 -0.0673782 -6.17186e-18 0.00059258 1.76077e-19 -0.00187163 1.61124e-19 -0.000539536 -5.85626e-20 9.80161e-20 -0.000969557 -3.72391e-19 0.00234364 2.40918e-20 -0.00150383 4.69561e-20 -0.000848625 -4.142e-06 8.8841e-21 -0.000865634 -1.55199e-19 -0.000570353 -7.46367e-19 0.000962435 -4.72882e-21 -0.00117251 -2.23562e-19 -0.0014086 1.8157e-20 
1109.5 0 -1.28857e-18 0.0143603 -3.08163e-19 0.00167268 -0.067356 -6.18931e-18 0.00055793 1.7541e-19 -0.00184122 1.6221e-19 -0.000572792 -6.47212e-20 1.06801e-19 -0.00091831 -3.70071e-19 0.00222628 2.82169e-20 -0.00151314 4.38881e-20 -0.000855585 -9.25116e-06 5.96976e-21 -0.000843311 -1.56507e-19 -0.000607487 -7.68362e-19 0.00101296 4.13993e-21 -0.00122142 -2.31452e-19 -0.00139651 1.64868e-20 
1109.85 0 -1.46246e-18 0.0161883 -3.14146e-19 0.00164847 -0.0672874 -6.20945e-18 0.000527878 1.81101e-19 -0.00181581 1.72195e-19 -0.000598279 -7.37976e-20 1.04111e-19 -0.000868543 -3.73146e-19 0.00211402 3.77877e-20 -0.00151915 4.10108e-20 -0.00086171 -1.13059e-05 -6.33894e-21 -0.000822308 -1.53369e-19 -0.0006475 -7.89588e-19 0.00106225 3.85189e-21 -0.00127162 -2.34285e-19 -0.00138424 1.18309e-20 
1110.2 0 -1.63427e-18 0.0179898 -3.22004e-19 0.00162462 -0.0671725 -6.24006e-18 0.000505059 1.71897e-19 -0.00179603 1.76239e-19 -0.000617951 -8.60878e-20 9.2044e-20 -0.000822982 -3.80466e-19 0.00200626 3.99813e-20 -0.00152293 4.28701e-20 -0.00086486 -1.10543e-05 -3.8868e-21 -0.000803552 -1.51093e-19 -0.000689353 -8.19268e-19 0.00110974 5.34223e-21 -0.00132201 -2.40066e-19 -0.00137178 1.27697e-20 
1110.55 0 -1.81285e-18 0.0197655 -3.16004e-19 0.00160242 -0.0670123 -6.25679e-18 0.000488748 1.62355e-19 -0.00178015 1.7975e-19 -0.000636649 -9.13984e-20 8.82944e-20 -0.000780583 -3.71023e-19 0.0019011 4.63755e-20 -0.00152338 4.1932e-20 -0.000863895 -1.10244e-05 -9.80437e-21 -0.000786291 -1.47742e-19 -0.000732401 -8.43599e-19 0.00115595 1.58817e-20 -0.00137086 -2.46568e-19 -0.00135765 7.17446e-21 
1110.9 0 -1.98689e-18 0.0215151 -3.12337e-19 0.00158197 -0.0668106 -6.27093e-18 0.000475249 1.45881e-19 -0.00176584 1.80701e-19 -0.000657238 -9.99569e-20 8.86816e-20 -0.000738505 -3.63713e-19 0.00179437 4.94065e-20 -0.00151768 3.68852e-20 -0.00085923 -1.16623e-05 -1.2764e-20 -0.000768111 -1.50565e-19 -0.000776544 -8.74251e-19 0.00120019 2.20706e-20 -0.00141748 -2.64962e-19 -0.00134097 -3.29641e-21 
1111.25 0 -2.16942e-18 0.0232375 -3.18908e-19 0.00156272 -0.0665708 -6.27372e-18 0.00046044 1.41924e-19 -0.00175101 1.9169e-19 -0.000679282 -1.08302e-19 8.06274e-20 -0.000692496 -3.52721e-19 0.00168457 5.18844e-20 -0.00150536 3.17198e-20 -0.000851644 -1.25276e-05 -1.66516e-20 -0.000746299 -1.52385e-19 -0.000819531 -9.04269e-19 0.00124216 3.48628e-20 -0.00146108 -2.72638e-19 -0.00132349 2.96023e-21 
1111.6 0 -2.34265e-18 0.0249319 -3.14226e-19 0.00154439 -0.0662954 -6.26834e-18 0.000443958 1.229e-19 -0.00173346 2.0769e-19 -0.000702604 -1.16708e-19 7.21943e-20 -0.000640857 -3.44069e-19 0.00157657 5.91378e-20 -0.00148758 2.57032e-20 -0.000842077 -1.43976e-05 -2.37085e-20 -0.000719799 -1.40551e-19 -0.000858912 -9.29084e-19 0.00128255 4.35132e-20 -0.00150083 -2.81333e-19 -0.00130771 3.6324e-21 
1111.95 0 -2.51978e-18 0.0265978 -3.22471e-19 0.00152714 -0.0659834 -6.25877e-18 0.000426627 1.16094e-19 -0.00171256 2.23938e-19 -0.000727954 -1.22907e-19 7.56193e-20 -0.000587215 -3.42836e-19 0.00147616 7.65726e-20 -0.00146445 1.99746e-20 -0.000831681 -1.74908e-05 -3.35949e-20 -0.000690524 -1.29554e-19 -0.000894682 -9.47544e-19 0.00132116 5.67161e-20 -0.00153681 -2.79129e-19 -0.00129362 8.14139e-22 
1112.3 0 -2.69954e-18 0.0282364 -3.3319e-19 0.00151111 -0.0656325 -6.2358e-18 0.000406395 1.06872e-19 -0.00168921 2.25342e-19 -0.000754283 -1.3736e-19 6.71765e-20 -0.000535251 -3.28e-19 0.00138358 8.33597e-20 -0.00143591 2.37938e-20 -0.000822101 -2.19988e-05 -3.01222e-20 -0.000661168 -1.16134e-19 -0.000926492 -9.67244e-19 0.00135659 6.69195e-20 -0.00156969 -2.9723e-19 -0.00127965 7.12677e-21 
1112.65 0 -2.86208e-18 0.0298475 -3.32392e-19 0.00149511 -0.0652414 -6.209e-18 0.000383168 9.44854e-20 -0.00166502 2.45726e-19 -0.000778906 -1.48891e-19 5.71256e-20 -0.000483402 -3.15414e-19 0.00129487 9.45078e-20 -0.00140302 2.31796e-20 -0.00081472 -2.65521e-05 -3.2886e-20 -0.000631082 -1.16448e-19 -0.000952286 -9.91263e-19 0.00138854 7.55908e-20 -0.0015997 -2.99651e-19 -0.00126475 1.10948e-20 
1113 0 -3.01665e-18 0.0314284 -3.35849e-19 0.0014789 -0.064808 -6.18722e-18 0.000358062 8.52593e-20 -0.0016414 2.60705e-19 -0.000798211 -1.58565e-19 4.39224e-20 -0.000426881 -2.96759e-19 0.00120701 1.0457e-19 -0.00136625 2.92694e-20 -0.000809527 -2.88714e-05 -3.77409e-20 -0.000597976 -1.20538e-19 -0.000970931 -1.01087e-18 0.00141801 8.48432e-20 -0.00162644 -3.03648e-19 -0.00124772 1.17698e-20 
1113.35 0 -3.17472e-18 0.0329785 -3.47172e-19 0.00146377 -0.0643297 -6.15675e-18 0.000331335 6.67335e-20 -0.00161739 2.90944e-19 -0.000809293 -1.73476e-19 3.45059e-20 -0.000365676 -2.78714e-19 0.00111831 1.08698e-19 -0.00132613 2.72061e-20 -0.000803621 -2.985e-05 -4.36089e-20 -0.000562542 -1.23731e-19 -0.000983477 -1.01409e-18 0.00144601 9.94542e-20 -0.00165083 -3.14896e-19 -0.00122773 2.70171e-20 
1113.7 0 -3.3312e-18 0.0344981 -3.42713e-19 0.00145008 -0.0638072 -6.12723e-18 0.000303934 5.42637e-20 -0.00158839 3.13916e-19 -0.000810264 -1.8309e-19 2.68428e-20 -0.000302194 -2.62205e-19 0.00102796 9.75241e-20 -0.00128488 3.19921e-20 -0.000792972 -3.13544e-05 -5.58403e-20 -0.000525569 -1.11741e-19 -0.000992707 -1.02091e-18 0.00147347 1.14514e-19 -0.00167471 -3.08387e-19 -0.00120585 2.77092e-20 
1114.05 0 -3.48108e-18 0.0359855 -3.37393e-19 0.00143812 -0.0632434 -6.08645e-18 0.000274589 4.41133e-20 -0.00155241 3.16302e-19 -0.000800122 -1.81204e-19 1.12471e-20 -0.00023429 -2.42159e-19 0.000934917 1.11956e-19 -0.00124433 3.94561e-20 -0.000775498 -3.3513e-05 -6.90977e-20 -0.000485255 -1.02901e-19 -0.0010004 -1.04003e-18 0.00150076 1.25105e-19 -0.00169786 -2.98947e-19 -0.00118243 3.44548e-20 
1114.4 0 -3.63405e-18 0.037439 -3.39998e-19 0.00142806 -0.0626423 -6.04113e-18 0.000241064 2.66894e-20 -0.00151221 3.1312e-19 -0.000779739 -1.84026e-19 -4.90648e-21 -0.000159167 -2.21594e-19 0.000836947 1.1514e-19 -0.0012035 4.0402e-20 -0.000752568 -3.65394e-05 -8.05143e-20 -0.000441169 -1.12209e-19 -0.00100681 -1.05139e-18 0.00152721 1.29693e-19 -0.00171926 -2.93445e-19 -0.00115732 3.21956e-20 
1114.75 0 -3.78466e-18 0.038857 -3.4234e-19 0.00141872 -0.0620078 -6.00822e-18 0.000202896 1.56945e-20 -0.00147018 3.11888e-19 -0.000751501 -1.91863e-19 -1.83214e-20 -7.81089e-05 -2.02778e-19 0.000734084 1.10374e-19 -0.00116267 5.40538e-20 -0.000725111 -4.0445e-05 -1.0476e-19 -0.00039433 -1.09024e-19 -0.00101102 -1.06648e-18 0.00155048 1.37592e-19 -0.00173969 -2.76634e-19 -0.00112943 4.24405e-20 
1115.1 0 -3.9327e-18 0.0402385 -3.46256e-19 0.00140803 -0.061341 -5.959e-18 0.000158051 9.84989e-21 -0.00142793 3.00589e-19 -0.000719835 -2.06723e-19 -2.6933e-20 5.88847e-06 -1.86848e-19 0.000628571 1.00893e-19 -0.00112275 5.87036e-20 -0.00069219 -4.48514e-05 -1.14412e-19 -0.000345429 -1.02946e-19 -0.00101271 -1.07598e-18 0.00156885 1.44313e-19 -0.00176007 -2.7494e-19 -0.00109625 4.34775e-20 
1115.45 0 -4.06757e-18 0.0415835 -3.38567e-19 0.0013948 -0.0606439 -5.91357e-18 0.000104377 1.36741e-22 -0.00138457 3.04851e-19 -0.000688121 -2.10279e-19 -4.35558e-20 9.36536e-05 -1.66152e-19 0.000522052 9.65518e-20 -0.0010835 5.91487e-20 -0.000652794 -5.04181e-05 -1.21701e-19 -0.000294013 -9.46474e-20 -0.00101368 -1.08632e-18 0.0015819 1.43261e-19 -0.00178178 -2.72464e-19 -0.00105835 4.78405e-20 
1115.8 0 -4.20802e-18 0.0428913 -3.43509e-19 0.00138081 -0.0599197 -5.87326e-18 4.25679e-05 -6.67663e-21 -0.00133669 3.15831e-19 -0.000655839 -2.07501e-19 -4.34062e-20 0.000186281 -1.56591e-19 0.000417789 8.05461e-20 -0.00104546 5.27422e-20 -0.000607923 -5.67063e-05 -1.2558e-19 -0.000238032 -7.82712e-20 -0.00101567 -1.08339e-18 0.00159069 1.48379e-19 -0.00180312 -2.79105e-19 -0.00101869 5.23322e-20 
1116.15 0 -4.33392e-18 0.0441609 -3.48719e-19 0.00136757 -0.0591685 -5.81424e-18 -2.47753e-05 -1.11523e-20 -0.00128263 3.28697e-19 -0.000622701 -2.10821e-19 -4.38843e-20 0.000278367 -1.44592e-19 0.000319888 8.32549e-20 -0.00100837 5.28705e-20 -0.000560786 -6.22014e-05 -1.43728e-19 -0.00017698 -6.60347e-20 -0.00101972 -1.0893e-18 0.00159604 1.5494e-19 -0.00182008 -2.86572e-19 -0.000977464 5.7919e-20 
1116.5 0 -4.46631e-18 0.045392 -3.4474e-19 0.00135418 -0.0583875 -5.75524e-18 -9.48925e-05 -1.7556e-20 -0.00122326 3.46255e-19 -0.000589788 -2.09126e-19 -4.62104e-20 0.000365464 -1.35079e-19 0.000231045 8.02204e-20 -0.000969575 5.37107e-20 -0.000514206 -6.62972e-05 -1.4046e-19 -0.00011293 -4.62382e-20 -0.00102629 -1.09837e-18 0.00159837 1.72259e-19 -0.00183308 -2.80367e-19 -0.000934944 5.73561e-20 
1116.85 0 -4.59154e-18 0.0465847 -3.45694e-19 0.00134025 -0.0575713 -5.67894e-18 -0.000166383 -5.35101e-21 -0.00116015 3.47552e-19 -0.000558853 -2.12182e-19 -5.40691e-20 0.000450944 -1.19825e-19 0.000152881 6.95358e-20 -0.000928674 4.48329e-20 -0.000469695 -6.94622e-05 -1.41091e-19 -4.74318e-05 -2.51282e-20 -0.00103439 -1.09604e-18 0.00159798 1.85131e-19 -0.00184544 -2.65743e-19 -0.000893771 6.39025e-20 
1117.2 0 -4.72294e-18 0.0477395 -3.47186e-19 0.00132601 -0.0567171 -5.59378e-18 -0.000236448 6.29777e-21 -0.00109509 3.45285e-19 -0.000531472 -2.14577e-19 -4.87222e-20 0.000538732 -1.09952e-19 8.48625e-05 6.19422e-20 -0.000889538 4.75442e-20 -0.000428975 -7.11478e-05 -1.40816e-19 1.97193e-05 -2.51883e-20 -0.00104348 -1.09362e-18 0.00159535 2.0463e-19 -0.00185704 -2.77891e-19 -0.000856214 8.30555e-20 
1117.55 0 -4.84761e-18 0.048857 -3.52433e-19 0.00131106 -0.0558276 -5.5239e-18 -0.000303662 1.23878e-20 -0.0010269 3.61513e-19 -0.000507967 -2.12412e-19 -5.35046e-20 0.000629603 -1.03576e-19 2.35765e-05 5.28356e-20 -0.000855566 5.54202e-20 -0.000391813 -7.02245e-05 -1.37921e-19 8.82914e-05 -6.85917e-21 -0.0010543 -1.08978e-18 0.0015908 2.05649e-19 -0.00186511 -2.78122e-19 -0.000822929 8.69789e-20 
1117.9 0 -4.97293e-18 0.0499358 -3.49952e-19 0.00129627 -0.0549064 -5.44477e-18 -0.000368852 2.30503e-20 -0.000952519 3.70525e-19 -0.000487947 -2.13807e-19 -5.64608e-20 0.000721538 -1.0495e-19 -3.47786e-05 4.53725e-20 -0.000826561 6.3743e-20 -0.000354185 -6.7622e-05 -1.41161e-19 0.00015847 -9.47385e-21 -0.00106804 -1.09526e-18 0.00158597 2.14545e-19 -0.00186788 -2.75454e-19 -0.000793446 9.45238e-20 
1118.25 0 -5.09121e-18 0.0509741 -3.49485e-19 0.00128302 -0.0539557 -5.37882e-18 -0.000431486 2.26207e-20 -0.000872608 3.85852e-19 -0.000471709 -2.1163e-19 -5.57011e-20 0.000810215 -1.00743e-19 -9.19064e-05 4.56141e-20 -0.000799527 6.63519e-20 -0.000314806 -6.46289e-05 -1.42749e-19 0.00023063 -2.61704e-21 -0.00108442 -1.0873e-18 0.00158337 2.19726e-19 -0.00186517 -2.58756e-19 -0.000765668 1.04238e-19 
1118.6 0 -5.20763e-18 0.05197 -3.46218e-19 0.00127125 -0.0529779 -5.30325e-18 -0.000490192 3.06055e-20 -0.000790307 3.99297e-19 -0.000461777 -2.14075e-19 -6.40685e-20 0.000893625 -9.50934e-20 -0.000150043 4.00317e-20 -0.000770459 6.63991e-20 -0.000277737 -6.08908e-05 -1.45958e-19 0.000302049 3.07746e-21 -0.00110364 -1.08599e-18 0.00158323 2.16647e-19 -0.00185742 -2.41607e-19 -0.000736937 1.08618e-19 
1118.95 0 -5.31187e-18 0.0529217 -3.46761e-19 0.00126002 -0.0519737 -5.22203e-18 -0.000544575 3.50194e-20 -0.000707216 4.03443e-19 -0.000459449 -2.1617e-19 -6.78714e-20 0.000973053 -8.37329e-20 -0.000211567 2.65993e-20 -0.000738902 6.57959e-20 -0.000247241 -5.4556e-05 -1.4405e-19 0.000370135 -2.81591e-21 -0.00112646 -1.09187e-18 0.00158313 2.09098e-19 -0.00184828 -2.27443e-19 -0.000707112 1.12673e-19 
1119.3 0 -5.41119e-18 0.0538296 -3.421e-19 0.00124901 -0.0509423 -5.1236e-18 -0.000594053 2.64551e-20 -0.0006238 4.0631e-19 -0.000463861 -2.17233e-19 -8.06366e-20 0.00104998 -7.37568e-20 -0.000274687 2.11858e-20 -0.000708387 7.09265e-20 -0.000223109 -4.40485e-05 -1.50278e-19 0.000434482 -9.02354e-21 -0.00115085 -1.08763e-18 0.00158125 2.12e-19 -0.00184089 -2.19249e-19 -0.000677641 1.05098e-19 
1119.65 0 -5.50324e-18 0.0546965 -3.29574e-19 0.00123894 -0.0498864 -5.0226e-18 -0.000635646 1.98571e-20 -0.00053913 4.11732e-19 -0.000475867 -2.30255e-19 -9.0734e-20 0.00112434 -6.94134e-20 -0.00033601 5.9844e-21 -0.000679235 7.52541e-20 -0.000202582 -2.98067e-05 -1.68343e-19 0.000494882 -3.01209e-21 -0.00117394 -1.08891e-18 0.00157807 2.16796e-19 -0.00183448 -2.00555e-19 -0.000648751 1.08256e-19 
1120 0 -5.59285e-18 0.0555231 -3.1971e-19 0.00123009 -0.0488115 -4.92674e-18 -0.000666434 1.00663e-20 -0.000452006 4.16973e-19 -0.000497068 -2.31939e-19 -9.32617e-20 0.00119526 -6.56132e-20 -0.000394904 -1.76973e-21 -0.000649259 7.83085e-20 -0.000185222 -1.30605e-05 -1.80462e-19 0.000552151 8.00673e-21 -0.00119548 -1.09624e-18 0.00157528 2.21012e-19 -0.00182812 -1.83055e-19 -0.000619844 1.18594e-19 
1120.35 0 -5.68024e-18 0.0563065 -3.15582e-19 0.00122223 -0.0477194 -4.82852e-18 -0.000688182 -7.14552e-21 -0.000365173 4.27456e-19 -0.000526315 -2.28446e-19 -9.95015e-20 0.00126275 -6.82817e-20 -0.000451016 -8.42227e-21 -0.000619768 8.16131e-20 -0.000173759 4.87268e-06 -1.85213e-19 0.000607678 6.90129e-21 -0.00121684 -1.09898e-18 0.00157317 2.22637e-19 -0.00182098 -1.73164e-19 -0.000591521 1.21845e-19 
1120.7 0 -5.76232e-18 0.057045 -3.2128e-19 0.00121494 -0.046607 -4.72712e-18 -0.000706477 -1.42713e-20 -0.000283946 4.34806e-19 -0.000560593 -2.33275e-19 -8.86575e-20 0.00132682 -5.54996e-20 -0.000501399 -1.56817e-20 -0.00059342 8.36604e-20 -0.00016815 2.1504e-05 -1.9113e-19 0.000661303 3.59813e-21 -0.00123903 -1.1083e-18 0.00157017 2.22162e-19 -0.00181066 -1.74613e-19 -0.000564403 1.35439e-19 
1121.05 0 -5.8442e-18 0.0577422 -3.26019e-19 0.00120747 -0.0454723 -4.62392e-18 -0.00072632 -2.69173e-20 -0.000209948 4.2855e-19 -0.000598033 -2.26993e-19 -8.14952e-20 0.00138722 -4.9787e-20 -0.000543311 -2.26219e-20 -0.000568138 7.84924e-20 -0.000164211 3.57609e-05 -1.91683e-19 0.00071195 7.80331e-21 -0.00126171 -1.11573e-18 0.00156679 2.31411e-19 -0.00179534 -1.69422e-19 -0.00053854 1.31178e-19 
1121.4 0 -5.93017e-18 0.0584027 -3.25802e-19 0.00119991 -0.0443186 -4.53281e-18 -0.000751619 -4.24988e-20 -0.000140383 4.29434e-19 -0.000638427 -2.37573e-19 -8.57018e-20 0.00144551 -3.51237e-20 -0.000574588 -2.38956e-20 -0.000540439 7.95191e-20 -0.000158241 4.91284e-05 -2.01025e-19 0.000759005 1.59143e-20 -0.00128372 -1.13148e-18 0.00156341 2.22593e-19 -0.00177597 -1.65084e-19 -0.000514898 1.35534e-19 
1121.75 0 -6.00373e-18 0.0590253 -3.24394e-19 0.00119382 -0.0431499 -4.42463e-18 -0.000783729 -5.22299e-20 -7.12164e-05 4.40949e-19 -0.000680854 -2.49316e-19 -9.5975e-20 0.00150438 -3.93043e-20 -0.000596242 -3.3357e-20 -0.000512069 8.25151e-20 -0.000147711 6.27754e-05 -2.11028e-19 0.000802334 2.37374e-20 -0.00130433 -1.13079e-18 0.00155854 2.22969e-19 -0.00175323 -1.6679e-19 -0.000491952 1.45599e-19 
1122.1 0 -6.07029e-18 0.059606 -3.28848e-19 0.00119047 -0.0419668 -4.32614e-18 -0.000820132 -5.49435e-20 -8.41988e-07 4.4814e-19 -0.00072318 -2.63065e-19 -1.05706e-19 0.00156546 -3.75812e-20 -0.000613895 -3.60226e-20 -0.000484844 9.6777e-20 -0.000132142 7.72789e-05 -2.16523e-19 0.000842699 3.54619e-20 -0.00132309 -1.12035e-18 0.00155185 2.24695e-19 -0.001726 -1.77669e-19 -0.00046796 1.50949e-19 
1122.45 0 -6.13818e-18 0.0601419 -3.23646e-19 0.00119005 -0.0407678 -4.21826e-18 -0.000857247 -6.00681e-20 7.01093e-05 4.44959e-19 -0.000762172 -2.73346e-19 -1.09008e-19 0.00162856 -3.57672e-20 -0.000630508 -4.32053e-20 -0.000457703 1.03459e-19 -0.000112713 9.27593e-05 -2.16489e-19 0.000880658 3.57489e-20 -0.00133839 -1.11648e-18 0.00154384 2.23087e-19 -0.00169508 -1.87036e-19 -0.000443667 1.43914e-19 
1122.8 0 -6.20536e-18 0.0606326 -3.24014e-19 0.00119137 -0.0395517 -4.10321e-18 -0.000892677 -6.66584e-20 0.000139842 4.43617e-19 -0.000795086 -2.93865e-19 -1.22274e-19 0.00169085 -2.7306e-20 -0.000646902 -5.39729e-20 -0.000430365 1.11118e-19 -9.09243e-05 0.000107785 -2.20126e-19 0.000915461 4.27525e-20 -0.00134943 -1.10704e-18 0.00153493 2.24303e-19 -0.0016614 -1.81853e-19 -0.000419228 1.40548e-19 
1123.15 0 -6.25762e-18 0.0610788 -3.26776e-19 0.00119223 -0.0383171 -3.99119e-18 -0.000926087 -7.2164e-20 0.000206388 4.40163e-19 -0.000819848 -3.0734e-19 -1.23927e-19 0.00175111 -2.75758e-20 -0.000664385 -5.67419e-20 -0.000399909 1.32548e-19 -6.89086e-05 0.000121659 -2.05607e-19 0.000945474 2.69372e-20 -0.00135801 -1.10813e-18 0.00152522 2.16057e-19 -0.00162498 -1.91136e-19 -0.000394389 1.36074e-19 
1123.5 0 -6.30663e-18 0.0614815 -3.36152e-19 0.0011918 -0.0370647 -3.87518e-18 -0.000958425 -8.1256e-20 0.000271102 4.37198e-19 -0.000835597 -3.21198e-19 -1.44989e-19 0.00181246 -2.74825e-20 -0.000683246 -6.32723e-20 -0.000363671 1.28415e-19 -4.65386e-05 0.000133998 -1.96247e-19 0.000970022 3.48155e-20 -0.00136532 -1.09792e-18 0.00151377 2.12138e-19 -0.00158782 -1.9545e-19 -0.000368463 1.5106e-19 
1123.85 0 -6.35114e-18 0.0618424 -3.3488e-19 0.00119082 -0.0357992 -3.75697e-18 -0.000989971 -7.8816e-20 0.000338264 4.14063e-19 -0.000842928 -3.36534e-19 -1.49814e-19 0.00187778 -2.37109e-20 -0.000702965 -6.88782e-20 -0.000321334 1.23839e-19 -2.16276e-05 0.000143535 -1.89175e-19 0.000990974 3.05968e-20 -0.00137049 -1.09483e-18 0.00150042 2.11716e-19 -0.00155218 -1.94274e-19 -0.00034073 1.54201e-19 
1124.2 0 -6.3959e-18 0.0621638 -3.4517e-19 0.00118872 -0.0345257 -3.63098e-18 -0.00102022 -8.44485e-20 0.000409685 4.1023e-19 -0.000842089 -3.57367e-19 -1.61009e-19 0.00194541 -1.32168e-20 -0.000722506 -6.57984e-20 -0.00027482 1.15377e-19 4.87186e-06 0.000148506 -1.82169e-19 0.00101129 3.18247e-20 -0.00137247 -1.08703e-18 0.00148516 2.16463e-19 -0.0015202 -1.99136e-19 -0.000311741 1.66316e-19 
1124.55 0 -6.43285e-18 0.0624462 -3.57891e-19 0.00118263 -0.0332459 -3.51285e-18 -0.00104916 -6.8951e-20 0.000481793 3.90158e-19 -0.00083432 -3.73774e-19 -1.76595e-19 0.00200914 -4.70996e-21 -0.000740951 -7.20956e-20 -0.000227846 9.78043e-20 3.08459e-05 0.000149185 -1.76781e-19 0.00103059 2.86166e-20 -0.00137133 -1.07257e-18 0.00146594 2.08093e-19 -0.00149224 -1.99316e-19 -0.000283266 1.69568e-19 
1124.9 0 -6.46152e-18 0.0626877 -3.55005e-19 0.00117027 -0.0319561 -3.38889e-18 -0.00107626 -6.0995e-20 0.000550721 3.72765e-19 -0.000822462 -3.9194e-19 -1.78676e-19 0.00206498 4.47788e-21 -0.000757849 -7.22661e-20 -0.000181498 8.05465e-20 5.64478e-05 0.000147921 -1.75969e-19 0.00104598 3.54878e-20 -0.00136814 -1.06154e-18 0.00144153 2.01186e-19 -0.00146678 -2.00821e-19 -0.000257159 1.66845e-19 
1125.25 0 -6.48732e-18 0.0628877 -3.59974e-19 0.0011526 -0.0306517 -3.26402e-18 -0.00109845 -5.9986e-20 0.00061547 3.55625e-19 -0.00080805 -3.96572e-19 -1.94439e-19 0.00211552 2.06712e-20 -0.000773144 -6.50921e-20 -0.000133549 7.427e-20 8.40573e-05 0.000146433 -1.56661e-19 0.00105655 3.73084e-20 -0.00136264 -1.05525e-18 0.00141252 2.00263e-19 -0.00144073 -1.98445e-19 -0.000234397 1.661e-19 
1125.6 0 -6.51092e-18 0.0630482 -3.59399e-19 0.00113366 -0.0293341 -3.13397e-18 -0.00111179 -6.33916e-20 0.000678163 3.40815e-19 -0.000791678 -4.07122e-19 -2.0897e-19 0.00216424 2.43695e-20 -0.000787473 -6.3892e-20 -8.12232e-05 8.04224e-20 0.000115903 0.000144861 -1.50746e-19 0.00106332 4.61503e-20 -0.00135379 -1.03805e-18 0.00138081 1.8885e-19 -0.00141153 -1.97878e-19 -0.000214911 1.73118e-19 
1125.95 0 -6.52924e-18 0.0631704 -3.53512e-19 0.00111738 -0.0280072 -3.00173e-18 -0.00111545 -7.25973e-20 0.000741764 3.32709e-19 -0.000772549 -4.00645e-19 -2.16915e-19 0.00221255 3.11573e-20 -0.000804014 -5.05226e-20 -2.58367e-05 8.44917e-20 0.000153233 0.000142714 -1.46378e-19 0.00106932 5.09274e-20 -0.00134171 -1.01011e-18 0.00134619 1.7882e-19 -0.00137903 -1.93858e-19 -0.00019755 1.68959e-19 
1126.3 0 -6.54913e-18 0.0632539 -3.49026e-19 0.0011043 -0.0266741 -2.86383e-18 -0.00111386 -6.45082e-20 0.000806133 3.24329e-19 -0.000751031 -4.00136e-19 -2.18702e-19 0.00226147 4.63703e-20 -0.000828435 -5.168e-20 3.0313e-05 8.16726e-20 0.00019946 0.000140119 -1.23603e-19 0.00107575 5.02219e-20 -0.0013269 -9.91349e-19 0.00130676 1.61576e-19 -0.00134215 -1.86215e-19 -0.000180174 1.71428e-19 
1126.65 0 -6.55994e-18 0.0632986 -3.49717e-19 0.00109212 -0.0253359 -2.73459e-18 -0.0011116 -5.45241e-20 0.000868691 3.12396e-19 -0.000729791 -3.94159e-19 -2.20667e-19 0.00231105 5.84305e-20 -0.00086461 -4.35809e-20 8.88051e-05 7.56573e-20 0.000257568 0.000137322 -1.1877e-19 0.00108098 5.18425e-20 -0.00131099 -9.53141e-19 0.00126299 1.50807e-19 -0.00130032 -1.87443e-19 -0.000161333 1.63556e-19 
1127 0 -6.57034e-18 0.0633045 -3.42963e-19 0.001078 -0.0239916 -2.60326e-18 -0.00111022 -6.42964e-20 0.000927337 2.99945e-19 -0.00070798 -3.90144e-19 -2.16989e-19 0.00235839 7.26549e-20 -0.000910615 -4.05036e-20 0.000149812 7.01181e-20 0.000326903 0.00013377 -1.18479e-19 0.00108299 5.87808e-20 -0.00129478 -9.23123e-19 0.00121673 1.45214e-19 -0.00125552 -1.83955e-19 -0.000141456 1.5829e-19 
1127.35 0 -6.58066e-18 0.0632697 -3.37245e-19 0.00105953 -0.0226399 -2.47521e-18 -0.00111055 -5.34939e-20 0.000981884 2.73311e-19 -0.000682363 -3.99381e-19 -2.24535e-19 0.0023992 8.8408e-20 -0.000961316 -2.97579e-20 0.000209166 6.8725e-20 0.000404277 0.000128809 -1.21723e-19 0.00107981 6.61106e-20 -0.00127576 -8.97569e-19 0.00116875 1.44563e-19 -0.00120858 -1.88254e-19 -0.000121538 1.49924e-19 
1127.7 0 -6.59145e-18 0.0631926 -3.36321e-19 0.00103573 -0.0212837 -2.33945e-18 -0.00111178 -5.81647e-20 0.00103177 2.61772e-19 -0.000653436 -4.0462e-19 -2.3493e-19 0.00243181 1.03195e-19 -0.00101168 -2.51985e-20 0.000262762 7.84377e-20 0.000487021 0.000122822 -1.23195e-19 0.00107011 7.24508e-20 -0.00125313 -8.76602e-19 0.00111802 1.41904e-19 -0.00115895 -1.92382e-19 -0.000102219 1.60896e-19 
1128.05 0 -6.5857e-18 0.0630709 -3.30759e-19 0.00100752 -0.0199266 -2.2026e-18 -0.00110872 -5.41481e-20 0.00107531 2.50369e-19 -0.000627004 -4.08975e-19 -2.44142e-19 0.00245795 1.22427e-19 -0.00105996 -1.25179e-20 0.000310169 7.87311e-20 0.000573745 0.000116978 -1.36095e-19 0.00105532 8.24058e-20 -0.00123008 -8.59139e-19 0.00106446 1.39291e-19 -0.00110657 -1.91892e-19 -8.30087e-05 1.69134e-19 
1128.4 0 -6.57173e-18 0.0629048 -3.24226e-19 0.00097586 -0.0185681 -2.06657e-18 -0.0010952 -4.96407e-20 0.0011125 2.33311e-19 -0.000607858 -4.08361e-19 -2.57083e-19 0.00247787 1.45341e-19 -0.00110959 -1.52701e-20 0.000353422 6.85244e-20 0.000662075 0.000111677 -1.29136e-19 0.00103838 9.16356e-20 -0.00120948 -8.55876e-19 0.00101076 1.50788e-19 -0.00105333 -1.91084e-19 -6.2972e-05 1.73904e-19 
1128.75 0 -6.55403e-18 0.0626986 -3.0623e-19 0.000940537 -0.0172085 -1.93133e-18 -0.00106869 -3.56493e-20 0.0011456 2.34995e-19 -0.000594345 -4.05488e-19 -2.60942e-19 0.00248956 1.66309e-19 -0.00116501 -6.78503e-21 0.000392687 6.88511e-20 0.000747769 0.000105578 -1.34971e-19 0.00102174 1.10446e-19 -0.00119143 -8.39904e-19 0.00095873 1.57451e-19 -0.0010017 -1.94307e-19 -4.1582e-05 1.73088e-19 
1129.1 0 -6.54122e-18 0.0624547 -2.74999e-19 0.000902245 -0.0158512 -1.78991e-18 -0.00103175 -4.37031e-20 0.00117547 2.37377e-19 -0.000582685 -4.00347e-19 -2.58581e-19 0.00249356 1.72379e-19 -0.0012265 -7.69195e-21 0.000428227 6.14185e-20 0.000827718 9.72002e-05 -1.38051e-19 0.00100733 1.24856e-19 -0.00117397 -8.25007e-19 0.00090649 1.56931e-19 -0.000952434 -1.909e-19 -2.02114e-05 1.79725e-19 
1129.45 0 -6.52731e-18 0.0621708 -2.64013e-19 0.00086264 -0.0144965 -1.64001e-18 -0.000988973 -2.92542e-20 0.00120242 2.35439e-19 -0.000570795 -3.99315e-19 -2.5693e-19 0.00249365 1.8403e-19 -0.00129151 -9.58134e-21 0.000460829 5.24337e-20 0.000902522 8.55849e-05 -1.35764e-19 0.000995021 1.22787e-19 -0.00115449 -8.01746e-19 0.000852094 1.54453e-19 -0.000905256 -1.71621e-19 -1.18403e-06 1.6938e-19 
1129.8 0 -6.50207e-18 0.0618462 -2.61508e-19 0.000822527 -0.0131432 -1.50731e-18 -0.000942136 -1.81198e-20 0.0012282 2.34813e-19 -0.000558895 -3.80696e-19 -2.69954e-19 0.0024934 1.84463e-19 -0.00135888 -1.00641e-20 0.000491168 3.24365e-20 0.000973358 7.00612e-05 -1.46632e-19 0.000981918 1.27295e-19 -0.00113123 -7.89135e-19 0.000797591 1.59526e-19 -0.000859029 -1.78584e-19 1.53909e-05 1.68501e-19 
1130.15 0 -6.47903e-18 0.0614831 -2.65234e-19 0.000782119 -0.0117934 -1.36871e-18 -0.000892749 -1.06403e-20 0.00125524 2.41028e-19 -0.000548089 -3.55821e-19 -2.78511e-19 0.00249275 1.87618e-19 -0.00142858 -1.23869e-21 0.000519696 1.82314e-20 0.00103901 5.2164e-05 -1.64836e-19 0.000965413 1.37061e-19 -0.00110401 -7.71473e-19 0.000745742 1.56668e-19 -0.000813181 -1.76816e-19 3.06778e-05 1.65696e-19 
1130.5 0 -6.45248e-18 0.0610843 -2.67362e-19 0.00074229 -0.0104494 -1.21554e-18 -0.000845508 -1.20948e-20 0.00128286 2.41449e-19 -0.000536206 -3.39499e-19 -2.93262e-19 0.00249206 1.95821e-19 -0.00150007 6.17872e-21 0.000546026 1.46415e-20 0.00109936 3.5163e-05 -1.63474e-19 0.000946741 1.45884e-19 -0.00107412 -7.66453e-19 0.000696701 1.5401e-19 -0.000768027 -1.69209e-19 4.50023e-05 1.61396e-19 
1130.85 0 -6.42504e-18 0.060652 -2.60529e-19 0.0007048 -0.0091117 -1.07177e-18 -0.000803474 -1.1255e-20 0.00130741 2.41712e-19 -0.0005215 -3.35469e-19 -2.90682e-19 0.00249363 2.064e-19 -0.0015727 3.58466e-21 0.000570405 1.22008e-21 0.00115679 2.11734e-05 -1.7443e-19 0.000927163 1.40465e-19 -0.00104275 -7.60428e-19 0.000650462 1.5162e-19 -0.000724122 -1.58074e-19 5.83661e-05 1.69267e-19 
1131.2 0 -6.38969e-18 0.0601876 -2.48829e-19 0.000669469 -0.00778109 -9.36426e-19 -0.000763613 7.34913e-22 0.00132854 2.47791e-19 -0.000506223 -3.12639e-19 -2.99905e-19 0.00249629 2.14946e-19 -0.00164429 1.1389e-20 0.000593088 -1.42232e-20 0.0012115 1.07028e-05 -1.72206e-19 0.000906676 1.3752e-19 -0.00101035 -7.32511e-19 0.000607445 1.60967e-19 -0.000680846 -1.54479e-19 7.10333e-05 1.61673e-19 
1131.55 0 -6.35007e-18 0.0596912 -2.40426e-19 0.000633496 -0.00645897 -8.07303e-19 -0.000721346 -9.06016e-21 0.00134869 2.54395e-19 -0.000493511 -3.14042e-19 -3.09393e-19 0.00249878 2.3039e-19 -0.00171125 8.64403e-21 0.00061283 -1.79344e-20 0.00126126 3.51777e-06 -1.70074e-19 0.000886903 1.33822e-19 -0.00097751 -7.08093e-19 0.000566658 1.62896e-19 -0.000636904 -1.50818e-19 8.34979e-05 1.51393e-19 
1131.9 0 -6.29003e-18 0.0591633 -2.3539e-19 0.000594638 -0.00514725 -6.7839e-19 -0.000676182 -8.22063e-21 0.0013679 2.51365e-19 -0.000484405 -3.09002e-19 -3.17097e-19 0.00250258 2.48209e-19 -0.00177125 2.40564e-20 0.000627596 -2.75105e-20 0.00130433 -1.14482e-06 -1.74939e-19 0.000869425 1.29168e-19 -0.000945114 -6.80968e-19 0.000527382 1.56863e-19 -0.000592682 -1.42611e-19 9.44731e-05 1.33585e-19 
1132.25 0 -6.24462e-18 0.0586047 -2.25831e-19 0.000553213 -0.00384966 -5.63287e-19 -0.000631553 -5.91171e-21 0.0013846 2.40371e-19 -0.000475958 -3.20754e-19 -3.2622e-19 0.0025089 2.71397e-19 -0.00182368 2.57354e-20 0.000636234 -4.01431e-20 0.00134009 -3.96123e-06 -1.77393e-19 0.000853532 1.26608e-19 -0.000912339 -6.64035e-19 0.000488281 1.4883e-19 -0.000550629 -1.23647e-19 0.00010239 1.29997e-19 
1132.6 0 -6.19194e-18 0.0580156 -2.19693e-19 0.000510166 -0.002568 -4.51488e-19 -0.000590647 -3.52289e-20 0.00139703 2.43267e-19 -0.000464096 -3.2122e-19 -3.30021e-19 0.00251723 2.99057e-19 -0.00187134 3.29353e-20 0.000638115 -4.64426e-20 0.00137035 -5.74511e-06 -1.72064e-19 0.000837933 1.30623e-19 -0.000876592 -6.4795e-19 0.000447947 1.41831e-19 -0.000512958 -1.22216e-19 0.000108333 1.23668e-19 
1132.95 0 -6.12614e-18 0.0573963 -1.96498e-19 0.000465383 -0.00130135 -3.26639e-19 -0.000551789 -6.22668e-20 0.00140462 2.37861e-19 -0.000448822 -3.27939e-19 -3.31843e-19 0.0025269 3.18698e-19 -0.00191922 2.62265e-20 0.000633696 -5.2899e-20 0.00139572 -7.89024e-06 -1.71407e-19 0.000823129 1.3434e-19 -0.000836919 -6.36632e-19 0.000408615 1.442e-19 -0.000478971 -1.14515e-19 0.000112518 1.09027e-19 
1133.3 0 -6.07192e-18 0.0567461 -1.8372e-19 0.000419574 -4.71983e-05 -1.99917e-19 -0.000512047 -8.3759e-20 0.00140778 2.40427e-19 -0.000432208 -3.22898e-19 -3.29712e-19 0.00253576 3.32052e-19 -0.00196945 2.54298e-20 0.000626477 -5.64515e-20 0.00141246 -1.11359e-05 -1.60857e-19 0.000810587 1.32314e-19 -0.000794541 -6.15531e-19 0.000373692 1.43502e-19 -0.000445488 -9.87435e-20 0.000114057 8.72743e-20 
1133.65 0 -6.0259e-18 0.0560667 -1.56194e-19 0.00037385 0.00119618 -6.66582e-20 -0.000472881 -9.50814e-20 0.00140776 2.30015e-19 -0.000415223 -3.11579e-19 -3.22193e-19 0.0025406 3.34281e-19 -0.00202221 2.97943e-20 0.000620887 -6.55388e-20 0.00141913 -1.4439e-05 -1.58542e-19 0.000800877 1.34637e-19 -0.000749272 -5.97298e-19 0.000343595 1.39848e-19 -0.000410136 -8.54523e-20 0.000113752 5.85443e-20 
1134 0 -5.98458e-18 0.0553623 -1.25139e-19 0.000327295 0.00242627 6.03089e-20 -0.00043764 -1.07389e-19 0.00140687 2.3261e-19 -0.000398108 -2.98151e-19 -3.16349e-19 0.00253942 3.37758e-19 -0.00207718 3.249e-20 0.000617086 -6.7589e-20 0.00141881 -1.69433e-05 -1.57439e-19 0.000794577 1.36581e-19 -0.000700872 -5.85131e-19 0.000317511 1.33572e-19 -0.00037401 -6.76608e-20 0.000112536 4.30214e-20 
1134.35 0 -5.93005e-18 0.0546343 -1.0301e-19 0.000277912 0.00363992 1.92929e-19 -0.000405413 -1.16212e-19 0.00140724 2.37662e-19 -0.000380625 -2.92133e-19 -3.14495e-19 0.00253411 3.39559e-19 -0.00213212 1.8499e-20 0.000612027 -6.86094e-20 0.00141439 -1.71185e-05 -1.60791e-19 0.000792495 1.22355e-19 -0.000650614 -5.61108e-19 0.000293384 1.29837e-19 -0.000337745 -5.11439e-20 0.000111277 4.04977e-20 
1134.7 0 -5.87427e-18 0.0538802 -7.81781e-20 0.00022668 0.00483793 3.27923e-19 -0.00037498 -1.23717e-19 0.00141066 2.39786e-19 -0.000363311 -2.9305e-19 -3.06804e-19 0.00252849 3.43856e-19 -0.00218517 1.94008e-20 0.000607574 -6.4462e-20 0.00140903 -1.3017e-05 -1.66465e-19 0.000795001 1.20001e-19 -0.000600396 -5.41368e-19 0.000267508 1.27356e-19 -0.000300778 -2.79636e-20 0.000112965 2.19658e-20 
1135.05 0 -5.80687e-18 0.0530989 -5.56688e-20 0.000175712 0.00601841 4.60846e-19 -0.000348525 -1.315e-19 0.00141587 2.30119e-19 -0.000347693 -2.94047e-19 -3.08647e-19 0.00252397 3.47402e-19 -0.00223812 3.09603e-20 0.000607412 -5.60077e-20 0.00140603 -5.86376e-06 -1.63446e-19 0.000800639 1.1326e-19 -0.000552175 -5.13329e-19 0.000238384 1.30991e-19 -0.000264855 -1.36911e-20 0.000120637 2.30061e-20 
1135.4 0 -5.73811e-18 0.0522898 -4.33392e-20 0.000126119 0.00717634 5.81241e-19 -0.000326912 -1.42614e-19 0.00141887 2.33596e-19 -0.000335665 -2.86761e-19 -3.20197e-19 0.00251853 3.5527e-19 -0.00229347 2.57465e-20 0.000611128 -5.74108e-20 0.00140579 1.64175e-06 -1.73131e-19 0.000805657 1.12893e-19 -0.000507373 -4.84987e-19 0.000206913 1.29861e-19 -0.000230763 -2.17194e-21 0.000134186 2.79535e-20 
1135.75 0 -5.67524e-18 0.0514527 -4.33127e-20 7.89629e-05 0.00831229 7.01067e-19 -0.000306288 -1.58676e-19 0.00141638 2.36874e-19 -0.000328305 -2.8336e-19 -3.21756e-19 0.00250723 3.67108e-19 -0.00234871 2.30963e-20 0.000616942 -5.73975e-20 0.00140704 9.28852e-06 -1.71951e-19 0.000807431 1.13948e-19 -0.000466273 -4.70728e-19 0.000174255 1.20248e-19 -0.000196624 -6.47485e-21 0.000152163 3.81724e-20 
1136.1 0 -5.6031e-18 0.0505908 -3.57019e-20 3.35897e-05 0.00942874 8.29458e-19 -0.000282532 -1.6482e-19 0.00140658 2.29704e-19 -0.000324367 -2.76627e-19 -3.28109e-19 0.0024878 3.77629e-19 -0.00240038 3.50739e-20 0.000625525 -5.5528e-20 0.00140813 1.94816e-05 -1.68054e-19 0.000806624 1.16372e-19 -0.000429794 -4.52708e-19 0.000141673 1.15103e-19 -0.000160381 -3.39319e-21 0.000173966 5.38321e-20 
1136.45 0 -5.52965e-18 0.0497066 -2.76146e-20 -1.17277e-05 0.0105239 9.53077e-19 -0.00025508 -1.69376e-19 0.0013888 2.35189e-19 -0.000321205 -2.76884e-19 -3.39596e-19 0.00246463 3.89092e-19 -0.00244748 4.11559e-20 0.000637282 -6.05678e-20 0.00140793 3.31914e-05 -1.6326e-19 0.000804968 1.05352e-19 -0.000399843 -4.26791e-19 0.000109861 1.05543e-19 -0.000122443 4.04344e-21 0.000196777 6.27421e-20 
1136.8 0 -5.44717e-18 0.048799 -2.05551e-20 -5.77207e-05 0.0115996 1.0696e-18 -0.000225335 -1.7155e-19 0.00136437 2.27488e-19 -0.000319544 -2.64516e-19 -3.498e-19 0.00244179 3.98363e-19 -0.00248796 4.18904e-20 0.000651335 -6.14756e-20 0.00140666 4.84359e-05 -1.67482e-19 0.000804851 1.22716e-19 -0.000377006 -3.93167e-19 7.78401e-05 9.84383e-20 -8.49184e-05 1.11974e-20 0.00021691 7.63783e-20 
1137.15 0 -5.35254e-18 0.0478707 -1.47852e-20 -0.000104941 0.0126608 1.19744e-18 -0.000195049 -1.7316e-19 0.00133615 2.23732e-19 -0.000322627 -2.56588e-19 -3.55474e-19 0.00241866 4.08675e-19 -0.00251994 4.20551e-20 0.000668074 -5.69807e-20 0.00140388 6.32536e-05 -1.62614e-19 0.000807019 1.19566e-19 -0.000359709 -3.64771e-19 4.58278e-05 9.73543e-20 -4.93326e-05 1.40792e-20 0.000234418 7.9799e-20 
1137.5 0 -5.25503e-18 0.0469263 -1.16536e-20 -0.000153253 0.0137054 1.31766e-18 -0.000165001 -1.86723e-19 0.00130937 2.29473e-19 -0.000330671 -2.39391e-19 -3.56396e-19 0.00239397 4.14602e-19 -0.002546 4.49855e-20 0.000689711 -5.00942e-20 0.00139656 7.87373e-05 -1.55912e-19 0.000810083 1.25663e-19 -0.000344962 -3.45582e-19 1.6159e-05 9.65581e-20 -1.69206e-05 1.62346e-21 0.00025221 8.33132e-20 
1137.85 0 -5.15861e-18 0.0459649 2.04332e-21 -0.000201966 0.0147295 1.43896e-18 -0.000134909 -1.94035e-19 0.00128858 2.27663e-19 -0.000339671 -2.36273e-19 -3.56998e-19 0.00236792 4.24822e-19 -0.00257164 3.94815e-20 0.000716612 -4.36445e-20 0.00138313 9.48609e-05 -1.49783e-19 0.000813261 1.24774e-19 -0.000331107 -3.22643e-19 -1.04006e-05 9.58328e-20 1.11115e-05 1.49522e-21 0.000270286 8.55912e-20 
1138.2 0 -5.06196e-18 0.0449826 1.04187e-20 -0.000249807 0.015735 1.56153e-18 -0.000103015 -1.95331e-19 0.00127611 2.22043e-19 -0.000344765 -2.41912e-19 -3.72139e-19 0.00234329 4.22426e-19 -0.00259959 4.85804e-20 0.000745631 -3.74885e-20 0.00136499 0.00010905 -1.51146e-19 0.000816919 1.27575e-19 -0.000318043 -3.10328e-19 -3.3955e-05 9.59508e-20 3.63086e-05 -4.69277e-21 0.000286158 7.71434e-20 
1138.55 0 -4.95322e-18 0.0439795 2.43236e-20 -0.000294688 0.0167229 1.69139e-18 -6.91471e-05 -1.90888e-19 0.00127029 2.26692e-19 -0.000344814 -2.45962e-19 -3.78354e-19 0.00232333 4.29698e-19 -0.00262919 5.07955e-20 0.00077374 -8.57954e-21 0.00134361 0.000120595 -1.51667e-19 0.00082176 1.24782e-19 -0.000305685 -2.97105e-19 -5.46704e-05 8.26783e-20 6.19582e-05 -1.10759e-20 0.000299682 7.25125e-20 
1138.9 0 -4.831e-18 0.0429565 3.47521e-20 -0.000335537 0.0176898 1.81277e-18 -3.64386e-05 -1.7993e-19 0.00126538 2.26466e-19 -0.000340342 -2.5248e-19 -3.73347e-19 0.00230686 4.33184e-19 -0.0026598 4.69251e-20 0.000800435 2.01519e-22 0.00132007 0.000130318 -1.59775e-19 0.000825884 1.30473e-19 -0.000293921 -2.79075e-19 -7.43331e-05 7.20782e-20 9.09354e-05 -5.40183e-21 0.000313463 8.04289e-20 
1139.25 0 -4.72954e-18 0.0419138 2.4316e-20 -0.000372583 0.0186331 1.94293e-18 -7.90775e-06 -1.78219e-19 0.00125568 2.16709e-19 -0.000331292 -2.56454e-19 -3.75435e-19 0.0022893 4.41803e-19 -0.00269374 6.4176e-20 0.000828964 -3.29523e-21 0.00129685 0.000139134 -1.6309e-19 0.000825079 1.4529e-19 -0.000281501 -2.59114e-19 -9.60539e-05 5.83589e-20 0.000124262 -2.18418e-21 0.000329877 6.97585e-20 
1139.6 0 -4.62331e-18 0.0408524 3.24027e-20 -0.00040753 0.0195528 2.06576e-18 1.69683e-05 -1.6693e-19 0.00123987 2.10514e-19 -0.000317097 -2.43157e-19 -3.69688e-19 0.00226813 4.40308e-19 -0.00273229 8.06686e-20 0.000863096 -4.14889e-21 0.00127363 0.000148922 -1.70408e-19 0.000818066 1.6575e-19 -0.000267862 -2.36137e-19 -0.000120143 4.14992e-20 0.000159141 7.09361e-21 0.000349597 6.88668e-20 
1139.95 0 -4.51376e-18 0.0397757 3.31243e-20 -0.00044261 0.0204489 2.17915e-18 4.10497e-05 -1.62035e-19 0.00122087 1.94618e-19 -0.000298195 -2.36543e-19 -3.68328e-19 0.00224669 4.46924e-19 -0.00277277 9.33171e-20 0.000903343 6.15755e-21 0.00124679 0.000161354 -1.7918e-19 0.000808448 1.9495e-19 -0.00025302 -2.14036e-19 -0.000145633 4.06583e-20 0.000193397 5.66343e-21 0.000371651 7.06703e-20 
1140.3 0 -4.41072e-18 0.0386875 3.3886e-20 -0.000477828 0.0213202 2.27773e-18 6.67041e-05 -1.55255e-19 0.00120236 1.79276e-19 -0.000278088 -2.34461e-19 -3.66199e-19 0.00222794 4.59971e-19 -0.00281292 1.11104e-19 0.000949323 -4.13955e-21 0.00121539 0.000174817 -1.77645e-19 0.000799979 2.10642e-19 -0.000237248 -1.88576e-19 -0.000171235 3.29418e-20 0.000227837 8.50256e-21 0.00039506 7.82582e-20 
1140.65 0 -4.2975e-18 0.0375897 2.97469e-20 -0.000511642 0.0221654 2.37964e-18 9.60143e-05 -1.35103e-19 0.00118619 1.61211e-19 -0.00025921 -2.35322e-19 -3.64567e-19 0.00220991 4.59772e-19 -0.00285341 1.32756e-19 0.000998929 -1.50127e-20 0.00118171 0.000187523 -1.87398e-19 0.000793713 2.26029e-19 -0.000221203 -1.7448e-19 -0.000195709 9.48093e-21 0.000262744 5.86199e-21 0.000418498 8.42873e-20 
1141 0 -4.17922e-18 0.0364826 3.77531e-20 -0.000542632 0.0229831 2.46851e-18 0.000129445 -1.26554e-19 0.00117207 1.36438e-19 -0.000241903 -2.26255e-19 -3.58526e-19 0.00218888 4.66516e-19 -0.00289332 1.39171e-19 0.00104961 -2.37027e-20 0.00114977 0.000198745 -1.83386e-19 0.000788777 2.34936e-19 -0.000204458 -1.58204e-19 -0.000219078 -1.34101e-20 0.000298515 -3.04239e-21 0.000440555 8.68476e-20 
1141.35 0 -4.0592e-18 0.0353655 5.36084e-20 -0.000571145 0.0237722 2.5725e-18 0.000163318 -1.15466e-19 0.00116096 1.2124e-19 -0.00022613 -2.198e-19 -3.38895e-19 0.00216237 4.68523e-19 -0.0029304 1.35741e-19 0.00110134 -2.13565e-20 0.00112228 0.000207427 -1.92491e-19 0.000783456 2.40066e-19 -0.000186466 -1.40054e-19 -0.000241671 -2.45096e-20 0.000336326 -2.38872e-20 0.000460685 8.99422e-20 
1141.7 0 -3.93093e-18 0.0342362 6.7552e-20 -0.000598286 0.0245338 2.65664e-18 0.00019035 -9.8818e-20 0.00115535 1.08129e-19 -0.000210605 -2.12387e-19 -3.2785e-19 0.0021303 4.62772e-19 -0.00296235 1.22438e-19 0.00115285 -4.06712e-20 0.00109873 0.000213453 -1.91952e-19 0.000776543 2.31184e-19 -0.000168112 -1.10666e-19 -0.000264723 -3.06318e-20 0.000377807 -4.20587e-20 0.000478347 9.90016e-20 
1142.05 0 -3.80362e-18 0.0330935 8.21924e-20 -0.000625001 0.0252724 2.73612e-18 0.000205681 -9.00023e-20 0.00115654 9.80155e-20 -0.000193341 -2.09307e-19 -3.18139e-19 0.00209527 4.68463e-19 -0.00298999 1.17606e-19 0.00120252 -6.42659e-20 0.00107637 0.000217096 -1.94086e-19 0.000768238 2.29842e-19 -0.000150809 -8.67066e-20 -0.000290035 -3.65261e-20 0.000423793 -4.43071e-20 0.000493916 1.03834e-19 
1142.4 0 -3.67663e-18 0.0319398 9.43732e-20 -0.000652162 0.0259887 2.82327e-18 0.000210087 -7.437e-20 0.00116344 8.89739e-20 -0.000172642 -2.03674e-19 -3.14373e-19 0.0020615 4.64847e-19 -0.0030169 1.0142e-19 0.00125155 -8.63775e-20 0.0010529 0.000218532 -1.94574e-19 0.000759144 2.08571e-19 -0.000133877 -8.03498e-20 -0.000318248 -5.26909e-20 0.000471213 -4.15781e-20 0.000509774 1.12481e-19 
1142.75 0 -3.55423e-18 0.0307769 1.07713e-19 -0.000678631 0.0266784 2.90416e-18 0.000206615 -6.86475e-20 0.00117464 8.10331e-20 -0.000147245 -1.97171e-19 -3.14345e-19 0.00203272 4.70606e-19 -0.00304709 8.75734e-20 0.00129924 -8.80922e-20 0.00102937 0.000218504 -2.02372e-19 0.000750005 2.05753e-19 -0.000114648 -5.59299e-20 -0.000347769 -5.87426e-20 0.000515409 -3.68002e-20 0.000528953 1.1105e-19 
1143.1 0 -3.42692e-18 0.0296045 1.24067e-19 -0.000701223 0.0273395 2.98856e-18 0.000198802 -6.2124e-20 0.00118836 8.55997e-20 -0.000117215 -1.77548e-19 -3.03931e-19 0.00201009 4.7853e-19 -0.00308035 8.55421e-20 0.00134208 -9.39274e-20 0.00100787 0.000219141 -1.91708e-19 0.000741448 2.19058e-19 -9.25314e-05 -3.15342e-20 -0.000375734 -6.40134e-20 0.000556268 -2.786e-20 0.000550965 1.06193e-19 
1143.45 0 -3.29842e-18 0.0284223 1.3781e-19 -0.000718536 0.0279751 3.06384e-18 0.000190942 -6.91958e-20 0.00120367 9.64198e-20 -8.37865e-05 -1.62248e-19 -2.925e-19 0.00199151 5.04046e-19 -0.00310855 6.44512e-20 0.00137989 -9.63602e-20 0.000986475 0.000223446 -1.80382e-19 0.000733054 2.18965e-19 -6.9313e-05 -6.20939e-21 -0.000401631 -7.36483e-20 0.000597113 -3.34443e-20 0.000573132 1.08601e-19 
1143.8 0 -3.16464e-18 0.0272309 1.63224e-19 -0.000732675 0.0285874 3.1246e-18 0.000186013 -6.38042e-20 0.00121851 9.20449e-20 -4.90203e-05 -1.59942e-19 -2.7449e-19 0.00197267 5.26463e-19 -0.00312522 4.55714e-20 0.00141577 -8.74943e-20 0.000962388 0.00023334 -1.76348e-19 0.00072251 2.19128e-19 -4.63465e-05 2.13715e-20 -0.000427513 -7.91401e-20 0.000639477 -2.5234e-20 0.00059492 1.23574e-19 
1144.15 0 -3.02288e-18 0.0260294 1.74325e-19 -0.000747543 0.0291745 3.17863e-18 0.000186335 -5.62049e-20 0.00122969 1.00562e-19 -1.49332e-05 -1.46366e-19 -2.55216e-19 0.0019516 5.36022e-19 -0.00313208 2.71434e-20 0.0014514 -8.20026e-20 0.000935852 0.000247834 -1.6294e-19 0.00070702 2.08146e-19 -2.49537e-05 3.90692e-20 -0.000453929 -8.24514e-20 0.000682004 -2.20944e-20 0.000617464 1.33393e-19 
1144.5 0 -2.891e-18 0.0248181 1.87896e-19 -0.000764874 0.0297352 3.23258e-18 0.000193917 -3.36956e-20 0.00123456 8.98655e-20 1.75913e-05 -1.34686e-19 -2.22994e-19 0.00193165 5.57019e-19 -0.0031308 1.62876e-20 0.00148541 -8.06782e-20 0.000906531 0.0002649 -1.41398e-19 0.000687286 2.01846e-19 -6.28665e-06 6.40602e-20 -0.00048008 -7.01476e-20 0.000722976 -2.57364e-20 0.000639173 1.48233e-19 
1144.85 0 -2.7567e-18 0.0236013 1.98725e-19 -0.000783585 0.0302669 3.30033e-18 0.000207785 -2.70249e-20 0.00123105 8.85559e-20 4.8429e-05 -1.3502e-19 -2.01555e-19 0.00191585 5.7218e-19 -0.00311944 5.14073e-21 0.00151551 -8.09984e-20 0.000873772 0.000283023 -1.32357e-19 0.000665671 1.95703e-19 1.05217e-05 7.89882e-20 -0.000505844 -6.58776e-20 0.000761805 -2.48357e-20 0.00065935 1.44537e-19 
1145.2 0 -2.62746e-18 0.0223825 1.99357e-19 -0.000803451 0.0307637 3.35358e-18 0.000225426 -7.54591e-21 0.00121996 8.11461e-20 7.70945e-05 -1.48336e-19 -1.91066e-19 0.00190424 5.65953e-19 -0.0030983 -1.47063e-20 0.00154104 -8.68433e-20 0.000839701 0.000299551 -1.25916e-19 0.00064325 2.00305e-19 2.71236e-05 9.717e-20 -0.000531089 -6.50185e-20 0.000799199 -2.05643e-20 0.000678807 1.48959e-19 
1145.55 0 -2.50134e-18 0.0211616 2.01999e-19 -0.000825054 0.0312247 3.39603e-18 0.00024518 -1.19942e-20 0.00120565 6.56498e-20 0.000103265 -1.57373e-19 -1.79071e-19 0.00189435 5.56973e-19 -0.00306641 -3.46756e-20 0.00156283 -8.58389e-20 0.000806848 0.000310557 -1.06202e-19 0.000621013 2.05144e-19 4.27561e-05 1.19051e-19 -0.000554397 -6.57573e-20 0.000836259 -1.59593e-20 0.000695439 1.44653e-19 
1145.9 0 -2.36966e-18 0.0199389 2.0053e-19 -0.00084884 0.0316517 3.44148e-18 0.000262423 -1.75114e-22 0.00119375 4.68402e-20 0.000127375 -1.65899e-19 -1.7857e-19 0.00188444 5.47403e-19 -0.00301925 -4.10543e-20 0.00158072 -7.66704e-20 0.000774586 0.00031431 -1.09583e-19 0.000598895 1.96198e-19 5.57041e-05 1.29448e-19 -0.000576234 -7.77038e-20 0.000874383 -1.27749e-20 0.000707068 1.43651e-19 
1146.25 0 -2.22392e-18 0.0187134 1.98966e-19 -0.000873847 0.0320474 3.48525e-18 0.000270983 -7.18402e-21 0.0011879 4.36791e-20 0.000151341 -1.67046e-19 -1.7469e-19 0.00187418 5.38351e-19 -0.0029549 -5.83418e-20 0.00159414 -7.7712e-20 0.000741554 0.000311108 -1.19044e-19 0.00057709 1.89119e-19 6.55322e-05 1.35231e-19 -0.000599307 -8.80564e-20 0.000914801 -1.31615e-20 0.000714231 1.40756e-19 
1146.6 0 -2.07694e-18 0.0174858 1.91057e-19 -0.000898933 0.0324176 3.53414e-18 0.000269669 -1.75315e-20 0.00118663 2.629e-20 0.000180838 -1.75474e-19 -1.80104e-19 0.00186022 5.24007e-19 -0.00287672 -6.4834e-20 0.00160342 -8.75248e-20 0.000705117 0.00030232 -1.15512e-19 0.000558234 1.67658e-19 7.23298e-05 1.49954e-19 -0.000624071 -1.08353e-19 0.00095651 -1.75768e-20 0.00071714 1.46165e-19 
1146.95 0 -1.93516e-18 0.0162599 1.90112e-19 -0.000924589 0.032765 3.58948e-18 0.000259838 -3.16582e-20 0.00118703 1.75181e-20 0.000219521 -1.72899e-19 -1.87677e-19 0.00183739 5.10203e-19 -0.00279046 -6.57533e-20 0.00160813 -9.28735e-20 0.000664421 0.000291546 -1.14268e-19 0.000543481 1.51641e-19 7.73952e-05 1.67986e-19 -0.000648874 -1.26272e-19 0.000997413 -5.65363e-21 0.000715432 1.59659e-19 
1147.3 0 -1.7928e-18 0.0150397 1.9168e-19 -0.00095268 0.0330833 3.63684e-18 0.000244755 -3.76935e-20 0.00118934 1.90897e-20 0.000262589 -1.69846e-19 -1.93e-19 0.00180332 4.86967e-19 -0.00270216 -6.24614e-20 0.00160962 -7.79014e-20 0.00062126 0.000282942 -1.20286e-19 0.000531656 1.47704e-19 8.30873e-05 1.70193e-19 -0.0006718 -1.19918e-19 0.00103746 6.63336e-21 0.00070985 1.62285e-19 
1147.65 0 -1.66527e-18 0.0138246 1.94881e-19 -0.000983734 0.0333642 3.67813e-18 0.000229732 -4.28403e-20 0.00119382 2.93015e-21 0.000302244 -1.56223e-19 -1.90242e-19 0.00176411 4.79307e-19 -0.00261528 -6.77071e-20 0.00161221 -7.81262e-20 0.000574599 0.000278785 -1.22931e-19 0.000521907 1.51746e-19 9.09201e-05 1.7772e-19 -0.000692596 -1.22287e-19 0.00107639 2.8797e-20 0.000702144 1.47715e-19 
1148 0 -1.5221e-18 0.0126123 1.84276e-19 -0.00101331 0.0336081 3.72167e-18 0.000217637 -3.77578e-20 0.00119944 -1.45491e-20 0.000334254 -1.58495e-19 -1.96068e-19 0.00172802 4.79035e-19 -0.00253312 -6.19891e-20 0.00162032 -8.34455e-20 0.000522018 0.000279756 -1.19775e-19 0.000512159 1.56385e-19 0.000100902 1.84003e-19 -0.000711773 -1.30867e-19 0.00111397 4.48701e-20 0.000696107 1.41299e-19 
1148.35 0 -1.37014e-18 0.0114034 1.74521e-19 -0.00103687 0.0338204 3.7541e-18 0.000206923 -3.56885e-20 0.0012071 -2.51242e-20 0.000358699 -1.57316e-19 -1.96219e-19 0.00169208 4.75995e-19 -0.00245857 -6.2731e-20 0.00163727 -8.76468e-20 0.00046616 0.000285694 -1.13909e-19 0.000499329 1.61312e-19 0.000113153 1.8057e-19 -0.000728261 -1.3475e-19 0.00115064 6.22583e-20 0.000693869 1.50222e-19 
1148.7 0 -1.23023e-18 0.0101998 1.57067e-19 -0.00105559 0.0340038 3.78621e-18 0.000193854 -2.96672e-20 0.00121602 -4.11033e-20 0.000376981 -1.50237e-19 -1.81881e-19 0.0016476 4.66546e-19 -0.00238825 -7.23842e-20 0.00166268 -8.44773e-20 0.00041257 0.000294465 -1.05262e-19 0.000482295 1.55923e-19 0.000128309 1.92161e-19 -0.000740212 -1.41942e-19 0.00118632 7.37053e-20 0.000695309 1.58516e-19 
1149.05 0 -1.07872e-18 0.00900234 1.54417e-19 -0.00107293 0.0341605 3.81607e-18 0.000175155 -3.49393e-20 0.00121987 -5.3014e-20 0.000389001 -1.44528e-19 -1.77434e-19 0.00159575 4.56581e-19 -0.00231608 -1.0231e-19 0.0016938 -8.49097e-20 0.00036521 0.000302538 -9.07325e-20 0.000460434 1.6887e-19 0.000146988 1.99599e-19 -0.000748468 -1.39736e-19 0.00122053 8.16538e-20 0.000698311 1.52197e-19 
1149.4 0 -9.1735e-19 0.00781084 1.43183e-19 -0.00109058 0.034293 3.84856e-18 0.000150627 -3.80413e-20 0.00121238 -5.15538e-20 0.000393394 -1.27567e-19 -1.61581e-19 0.00154362 4.39375e-19 -0.00223946 -1.25014e-19 0.00172739 -8.94904e-20 0.000327435 0.000307312 -6.58785e-20 0.00043414 1.82131e-19 0.000168705 2.09728e-19 -0.00075727 -1.421e-19 0.00125304 7.50923e-20 0.00070068 1.51795e-19 
1149.75 0 -7.66737e-19 0.00662646 1.4769e-19 -0.0011091 0.0344032 3.87868e-18 0.000121977 -3.37105e-20 0.00119257 -3.60763e-20 0.000393183 -1.21266e-19 -1.44436e-19 0.00149503 4.2426e-19 -0.00216237 -1.46036e-19 0.00175928 -1.01785e-19 0.000301771 0.000307787 -4.64296e-20 0.000406481 1.99679e-19 0.000192005 2.22321e-19 -0.000769977 -1.51935e-19 0.00128387 6.14786e-20 0.000703164 1.51179e-19 
1150.1 0 -6.26368e-19 0.0054503 1.56555e-19 -0.00112867 0.0344939 3.89862e-18 9.03365e-05 -4.0488e-20 0.00116446 -2.50253e-20 0.000395991 -1.2242e-19 -1.28855e-19 0.0014509 4.14632e-19 -0.00209159 -1.57311e-19 0.00178366 -1.13806e-19 0.000286504 0.000303515 -3.37503e-20 0.000379639 2.0713e-19 0.000216347 2.41665e-19 -0.000784999 -1.40124e-19 0.00131195 6.59651e-20 0.000705941 1.43047e-19 
1150.45 0 -4.67809e-19 0.00428203 1.58936e-19 -0.00114933 0.0345676 3.92024e-18 5.60751e-05 -3.3464e-20 0.00113476 -2.29213e-20 0.000407991 -1.1318e-19 -1.21834e-19 0.00141016 4.1046e-19 -0.00202947 -1.77475e-19 0.00179458 -1.055e-19 0.000274735 0.000295007 -1.13844e-20 0.000354097 2.13426e-19 0.000242223 2.67369e-19 -0.000799499 -1.27736e-19 0.00133566 5.80063e-20 0.000706964 1.2732e-19 
1150.8 0 -3.15611e-19 0.00312161 1.79165e-19 -0.00117104 0.0346226 3.94096e-18 1.95065e-05 -3.63495e-20 0.00110873 -3.02485e-20 0.00042967 -1.12493e-19 -1.06802e-19 0.00136984 3.99739e-19 -0.00197284 -1.83146e-19 0.00179149 -1.03738e-19 0.000261203 0.000283104 1.98915e-21 0.000329054 1.99458e-19 0.000270084 2.86959e-19 -0.000813453 -1.38904e-19 0.00135578 6.84504e-20 0.000704709 1.17225e-19 
1151.15 0 -1.65859e-19 0.00196992 1.95035e-19 -0.00119454 0.0346544 3.96371e-18 -1.64952e-05 -4.01538e-20 0.00108643 -3.05856e-20 0.000457392 -1.07835e-19 -9.04198e-20 0.00132878 3.94529e-19 -0.00191891 -1.80573e-19 0.00178014 -1.02204e-19 0.000245348 0.000268965 1.52649e-20 0.000303245 1.69946e-19 0.000299606 3.09714e-19 -0.000827559 -1.3412e-19 0.00137302 8.93123e-20 0.000700513 1.09164e-19 
1151.5 0 -3.40162e-20 0.000827618 2.12633e-19 -0.0012179 0.0346596 3.98205e-18 -5.01282e-05 -3.48737e-20 0.00106244 -3.27218e-20 0.00048901 -9.79625e-20 -8.42535e-20 0.00128837 3.86739e-19 -0.00186735 -1.74259e-19 0.00176563 -9.1343e-20 0.000226478 0.000255377 1.60264e-20 0.000275376 1.54114e-19 0.000329869 3.18926e-19 -0.000841869 -1.42299e-19 0.00138628 9.14278e-20 0.000696422 1.03195e-19 
1151.85 0 9.76168e-20 -0.000305328 2.2983e-19 -0.00123791 0.0346402 3.99583e-18 -8.28682e-05 -3.00794e-20 0.00103329 -4.58367e-20 0.000525037 -8.69144e-20 -7.93011e-20 0.00124878 3.80974e-19 -0.00181598 -1.88641e-19 0.00174951 -9.11178e-20 0.000203995 0.000244142 2.83542e-20 0.000244493 1.48854e-19 0.000361218 3.21464e-19 -0.000855711 -1.47364e-19 0.0013956 1.05164e-19 0.000692686 1.01585e-19 
1152.2 0 2.28088e-19 -0.00142744 2.52516e-19 -0.00125468 0.0345999 4.01911e-18 -0.000113212 -3.01173e-20 0.00100214 -5.63937e-20 0.000566288 -6.81768e-20 -8.4173e-20 0.00120992 3.76826e-19 -0.00176306 -1.86052e-19 0.0017319 -8.31615e-20 0.000179361 0.00023596 2.26853e-20 0.000213026 1.35189e-19 0.000393739 3.27699e-19 -0.00086757 -1.49591e-19 0.0014019 1.09134e-19 0.000689121 8.86638e-20 
1152.55 0 3.51034e-19 -0.00253787 2.57545e-19 -0.00127062 0.0345397 4.0365e-18 -0.00013868 -3.08077e-20 0.00097359 -7.25759e-20 0.000613393 -5.08979e-20 -7.6747e-20 0.00117179 3.70893e-19 -0.00170893 -1.90131e-19 0.00171139 -6.37153e-20 0.000153192 0.000230603 1.74613e-20 0.000183712 1.11115e-19 0.000425276 3.25051e-19 -0.000877519 -1.46515e-19 0.00140731 1.06898e-19 0.000685447 8.3663e-20 
1152.9 0 4.7289e-19 -0.00363789 2.70024e-19 -0.0012881 0.0344618 4.04873e-18 -0.000159862 -2.77518e-20 0.000948763 -9.60897e-20 0.000665368 -3.39951e-20 -8.21483e-20 0.00113215 3.51294e-19 -0.00165477 -1.91955e-19 0.00168737 -4.36235e-20 0.000126864 0.000226082 5.04547e-22 0.000155886 1.13164e-19 0.000453755 3.16332e-19 -0.000889311 -1.28852e-19 0.00141459 1.1786e-19 0.000681612 8.46175e-20 
1153.25 0 5.91403e-19 -0.00472691 2.83884e-19 -0.00130921 0.0343669 4.06187e-18 -0.000180431 -5.37037e-21 0.000926703 -1.18047e-19 0.000719959 -1.72083e-20 -8.94757e-20 0.00108733 3.18623e-19 -0.0016029 -1.86565e-19 0.00166271 -1.64562e-20 0.000105805 0.000221129 -1.11015e-20 0.000127861 8.66419e-20 0.000478555 3.31422e-19 -0.000906327 -1.04108e-19 0.00142426 1.20217e-19 0.000677195 9.75434e-20 
1153.6 0 7.17918e-19 -0.00580261 2.92059e-19 -0.00133354 0.0342527 4.07265e-18 -0.000202919 3.61785e-21 0.000907169 -1.24536e-19 0.000778986 -2.91148e-21 -8.58431e-20 0.00103809 2.86107e-19 -0.0015516 -1.67592e-19 0.0016405 1.45092e-21 9.33459e-05 0.000214227 -1.18367e-20 0.000100583 8.57572e-20 0.000500511 3.50037e-19 -0.000927114 -8.24273e-20 0.00143578 1.3073e-19 0.000671246 1.15814e-19 
1153.95 0 8.49552e-19 -0.00686419 2.99027e-19 -0.00135799 0.0341177 4.08425e-18 -0.000225479 1.91389e-20 0.0008883 -1.41552e-19 0.000845798 1.4251e-20 -8.23812e-20 0.000986702 2.59676e-19 -0.00149726 -1.60942e-19 0.00162126 1.67208e-20 8.7368e-05 0.000204088 -1.05431e-20 7.50394e-05 8.37833e-20 0.000521942 3.55434e-19 -0.000948851 -7.38299e-20 0.00144964 1.40523e-19 0.00066481 1.41465e-19 
1154.3 0 9.7168e-19 -0.00791126 2.97816e-19 -0.00138151 0.0339629 4.07796e-18 -0.0002441 1.25105e-20 0.000866577 -1.67803e-19 0.00091793 1.80355e-20 -8.46796e-20 0.000931409 2.31341e-19 -0.0014413 -1.59158e-19 0.00160226 1.16784e-20 8.47998e-05 0.000191567 -2.07444e-21 4.84202e-05 8.23178e-20 0.000542386 3.5258e-19 -0.000970123 -7.98686e-20 0.0014657 1.31181e-19 0.000660703 1.51696e-19 
1154.65 0 1.09777e-18 -0.008942 3.12483e-19 -0.00140471 0.0337893 4.08039e-18 -0.000254782 1.91384e-20 0.000839382 -1.8351e-19 0.000990237 3.59188e-20 -7.62453e-20 0.000870546 2.09508e-19 -0.00138934 -1.55331e-19 0.00158014 6.26722e-21 8.40175e-05 0.000178244 4.10539e-21 1.92458e-05 6.80205e-20 0.000560071 3.54978e-19 -0.000991598 -7.99157e-20 0.00148386 1.21742e-19 0.000659391 1.56844e-19 
1155 0 1.21127e-18 -0.00995456 3.20362e-19 -0.00142716 0.0335977 4.06207e-18 -0.000254092 1.94318e-20 0.000805797 -1.90483e-19 0.00106026 5.77555e-20 -7.24016e-20 0.000806541 1.98198e-19 -0.00134233 -1.5712e-19 0.00155396 -7.42777e-22 8.64962e-05 0.000165028 -2.71335e-21 -1.13294e-05 4.25226e-20 0.000576319 3.62368e-19 -0.00101402 -7.93002e-20 0.00150198 1.02593e-19 0.000657306 1.54786e-19 
1155.35 0 1.31917e-18 -0.0109492 3.3661e-19 -0.00144822 0.0333873 4.04728e-18 -0.000242798 2.58561e-20 0.0007681 -2.07333e-19 0.00112817 9.09123e-20 -6.48824e-20 0.000744384 1.80792e-19 -0.00129704 -1.63311e-19 0.00152331 -5.29859e-23 9.27665e-05 0.00015186 8.37561e-21 -4.17094e-05 1.98955e-20 0.0005926 3.65141e-19 -0.00103679 -9.02537e-20 0.00151546 8.95501e-20 0.000652332 1.51929e-19 
1155.7 0 1.43482e-18 -0.0119268 3.44682e-19 -0.00146779 0.0331601 4.02554e-18 -0.000227531 2.75643e-20 0.000727417 -2.27296e-19 0.00119531 1.20927e-19 -6.56852e-20 0.000687219 1.74853e-19 -0.00125521 -1.67214e-19 0.00148799 -9.84703e-22 0.000100924 0.000136362 7.69042e-21 -7.00118e-05 -7.66242e-21 0.000607373 3.66372e-19 -0.00105939 -1.11428e-19 0.00152145 9.06632e-20 0.000646721 1.49941e-19 
1156.05 0 1.55392e-18 -0.0128863 3.55612e-19 -0.0014854 0.0329199 3.99483e-18 -0.000213998 2.87121e-20 0.000683055 -2.39772e-19 0.00126142 1.57971e-19 -6.61503e-20 0.000632344 1.69427e-19 -0.00122118 -1.74532e-19 0.00144912 -8.59134e-22 0.000107516 0.000115987 9.66644e-21 -9.52979e-05 -3.42043e-20 0.00062061 3.70625e-19 -0.00108112 -1.28901e-19 0.00151987 8.66358e-20 0.000642931 1.45905e-19 
1156.4 0 1.67178e-18 -0.013828 3.58269e-19 -0.00150115 0.0326659 3.97754e-18 -0.000203546 4.22117e-20 0.000636525 -2.60131e-19 0.00132301 1.85721e-19 -7.21047e-20 0.000575293 1.66535e-19 -0.0011931 -1.9146e-19 0.00140786 -6.43651e-21 0.000112147 9.2748e-05 1.4125e-20 -0.000117803 -5.31805e-20 0.000635237 3.71557e-19 -0.00110113 -1.36585e-19 0.00151333 8.17976e-20 0.000640813 1.29276e-19 
1156.75 0 1.7851e-18 -0.0147551 3.56453e-19 -0.00151601 0.0323949 3.95211e-18 -0.000196402 6.89829e-20 0.000591518 -2.78626e-19 0.00137725 2.14013e-19 -8.57851e-20 0.000516835 1.7148e-19 -0.0011663 -2.07443e-19 0.00136666 -1.84051e-20 0.000118291 7.08551e-05 1.44494e-20 -0.00013935 -6.90326e-20 0.000653387 3.79487e-19 -0.00111866 -1.3963e-19 0.00150623 8.71048e-20 0.000639758 1.15909e-19 
1157.1 0 1.89704e-18 -0.0156686 3.50752e-19 -0.00152999 0.0321094 3.93187e-18 -0.000191924 8.96755e-20 0.00055097 -2.96713e-19 0.00142448 2.22321e-19 -9.03164e-20 0.00046039 1.79352e-19 -0.00113985 -2.00983e-19 0.00132802 -2.51498e-20 0.000128135 5.15985e-05 2.51478e-20 -0.000160559 -7.74852e-20 0.000673558 3.88394e-19 -0.00113364 -1.54978e-19 0.00150036 7.40505e-20 0.000638715 9.38628e-20 
1157.45 0 2.01919e-18 -0.0165652 3.45856e-19 -0.00154106 0.0318119 3.91477e-18 -0.000190053 1.03179e-19 0.000514375 -3.0223e-19 0.00146761 2.38631e-19 -9.82436e-20 0.000407411 1.80429e-19 -0.00111401 -1.97764e-19 0.00129102 -4.35584e-20 0.000138456 3.30673e-05 3.25933e-20 -0.000179766 -8.40447e-20 0.000691982 3.89548e-19 -0.00114564 -1.44506e-19 0.00149497 6.79574e-20 0.000636537 8.37548e-20 
1157.8 0 2.13707e-18 -0.0174431 3.33118e-19 -0.00154911 0.0314984 3.89368e-18 -0.000191295 1.15323e-19 0.000481152 -3.16511e-19 0.00150913 2.47606e-19 -8.96187e-20 0.000356175 1.78083e-19 -0.00108949 -1.9064e-19 0.00125554 -4.53846e-20 0.000143746 1.32154e-05 5.01947e-20 -0.000196686 -7.87632e-20 0.000707364 3.96177e-19 -0.00115348 -1.38612e-19 0.00148896 5.44319e-20 0.000632644 8.37613e-20 
1158.15 0 2.25519e-18 -0.0183041 3.25901e-19 -0.00155528 0.031166 3.86987e-18 -0.00019593 1.31105e-19 0.000450157 -3.17544e-19 0.00154862 2.63506e-19 -7.8867e-20 0.000305753 1.69309e-19 -0.00106828 -1.8936e-19 0.00122229 -5.87199e-20 0.000140896 -7.03915e-06 6.92447e-20 -0.000211781 -7.98103e-20 0.000720134 4.01663e-19 -0.00115646 -1.34489e-19 0.0014801 3.98658e-20 0.000627154 8.82083e-20 
1158.5 0 2.37183e-18 -0.0191497 3.16259e-19 -0.00155893 0.030816 3.84761e-18 -0.000204154 1.42255e-19 0.000415919 -3.20155e-19 0.00158374 2.826e-19 -7.25777e-20 0.000256173 1.60385e-19 -0.0010524 -1.79915e-19 0.00119079 -8.08286e-20 0.000130874 -2.61029e-05 7.71812e-20 -0.000226658 -9.25562e-20 0.000730902 4.02833e-19 -0.00115664 -1.27774e-19 0.00146838 2.26938e-20 0.000622026 7.79968e-20 
1158.85 0 2.47803e-18 -0.0199774 3.12316e-19 -0.00155983 0.0304453 3.82598e-18 -0.000213643 1.56883e-19 0.000373025 -3.26334e-19 0.00161299 2.90452e-19 -7.85824e-20 0.000205829 1.52491e-19 -0.00104188 -1.70956e-19 0.001162 -8.75777e-20 0.000117676 -4.37943e-05 8.21157e-20 -0.000243784 -1.03938e-19 0.000741099 4.11913e-19 -0.00115773 -1.29629e-19 0.00145627 1.30993e-20 0.000619587 7.07556e-20 
1159.2 0 2.58471e-18 -0.0207851 2.98298e-19 -0.00155845 0.0300466 3.80156e-18 -0.000221314 1.62433e-19 0.000321566 -3.32162e-19 0.00163731 3.03099e-19 -8.57847e-20 0.000150854 1.35915e-19 -0.00103401 -1.64597e-19 0.00113604 -9.01554e-20 0.000105269 -5.93312e-05 8.48493e-20 -0.000263999 -1.13015e-19 0.000751595 4.24203e-19 -0.00116139 -1.39647e-19 0.00144653 1.20773e-20 0.000621798 6.68732e-20 
1159.55 0 2.68234e-18 -0.0215738 2.98497e-19 -0.00155473 0.0296217 3.76587e-18 -0.000225636 1.55057e-19 0.000265082 -3.33533e-19 0.00165741 3.18693e-19 -9.18885e-20 8.74611e-05 1.25761e-19 -0.0010256 -1.61644e-19 0.0011116 -7.89559e-20 9.49238e-05 -7.21904e-05 7.66193e-20 -0.000285463 -1.13203e-19 0.000761436 4.46622e-19 -0.00116593 -1.39635e-19 0.00143982 1.56496e-20 0.000629354 5.53919e-20 
1159.9 0 2.76336e-18 -0.0223419 3.02623e-19 -0.00154819 0.0291782 3.72659e-18 -0.000226015 1.52253e-19 0.000204317 -3.24313e-19 0.00167171 3.30934e-19 -9.1833e-20 1.61951e-05 1.10121e-19 -0.00101331 -1.64147e-19 0.00108534 -7.4895e-20 8.5836e-05 -8.27314e-05 6.90203e-20 -0.000306427 -1.26877e-19 0.000768804 4.63123e-19 -0.0011696 -1.57129e-19 0.00143323 1.93883e-20 0.00064079 5.14915e-20 
1160.25 0 2.86087e-18 -0.0230869 3.01619e-19 -0.00153816 0.0287193 3.68647e-18 -0.000224724 1.4344e-19 0.000138501 -3.02917e-19 0.00167849 3.48047e-19 -8.95908e-20 -5.58502e-05 9.99394e-20 -0.000994999 -1.7235e-19 0.00105372 -7.47044e-20 7.76248e-05 -9.1458e-05 5.40008e-20 -0.000325793 -1.30724e-19 0.000773598 4.6613e-19 -0.00117264 -1.68533e-19 0.00142526 1.82181e-20 0.000653746 3.61778e-20 
1160.6 0 2.95356e-18 -0.0238081 2.92803e-19 -0.00152341 0.0282441 3.64339e-18 -0.000225742 1.3615e-19 6.84409e-05 -2.75364e-19 0.00167703 3.59388e-19 -8.12409e-20 -0.000119098 8.9834e-20 -0.000971753 -1.76778e-19 0.00101809 -8.50529e-20 7.17961e-05 -0.000100333 4.91913e-20 -0.000342327 -1.29867e-19 0.000778554 4.66866e-19 -0.00117648 -1.77477e-19 0.00141698 2.23795e-20 0.000667709 3.19953e-20 
1160.95 0 3.04274e-18 -0.0245067 2.92884e-19 -0.00150492 0.0277489 3.60171e-18 -0.000230664 1.3308e-19 -3.81551e-06 -2.73043e-19 0.00166556 3.59213e-19 -7.17105e-20 -0.000170093 7.89942e-20 -0.000947141 -1.84561e-19 0.000980561 -7.75482e-20 6.91846e-05 -0.00011219 4.78942e-20 -0.000356707 -1.30669e-19 0.00078445 4.69872e-19 -0.0011806 -2.00363e-19 0.0014087 1.87479e-20 0.000684684 2.13831e-20 
1161.3 0 3.14218e-18 -0.0251851 2.93517e-19 -0.00148498 0.0272326 3.55272e-18 -0.000238422 1.4352e-19 -7.5308e-05 -2.70387e-19 0.00164352 3.58929e-19 -6.54254e-20 -0.000211971 6.74047e-20 -0.000923949 -1.69373e-19 0.000939109 -7.62793e-20 6.7552e-05 -0.0001273 4.2186e-20 -0.000370744 -1.29735e-19 0.000787656 4.78499e-19 -0.00118388 -2.25736e-19 0.00140008 3.72062e-20 0.000704796 9.74546e-21 
1161.65 0 3.24166e-18 -0.0258436 2.91829e-19 -0.00146436 0.0266995 3.50366e-18 -0.000248963 1.41709e-19 -0.000143637 -2.44813e-19 0.00161522 3.62261e-19 -6.32984e-20 -0.000252646 5.14918e-20 -0.000900877 -1.54709e-19 0.000892928 -7.05956e-20 6.62236e-05 -0.000143461 4.46416e-20 -0.000384924 -1.32926e-19 0.000786391 4.86453e-19 -0.00118685 -2.3693e-19 0.00139223 5.20497e-20 0.000725732 -4.98369e-21 
1162 0 3.34025e-18 -0.0264822 2.89618e-19 -0.00144462 0.0261547 3.43763e-18 -0.000265757 1.37566e-19 -0.000207891 -2.224e-19 0.0015848 3.49747e-19 -4.81899e-20 -0.000298597 4.34241e-20 -0.000871987 -1.344e-19 0.00084656 -5.95359e-20 6.45535e-05 -0.00015871 4.67872e-20 -0.000399722 -1.33046e-19 0.000783153 4.90013e-19 -0.00118948 -2.49012e-19 0.00138638 6.90587e-20 0.000744633 -1.24626e-20 
1162.35 0 3.44396e-18 -0.027101 3.0281e-19 -0.00142644 0.025599 3.35902e-18 -0.000291106 1.24847e-19 -0.000270076 -2.01037e-19 0.0015538 3.43656e-19 -3.92913e-20 -0.000344913 4.4593e-20 -0.000831321 -1.17518e-19 0.000803891 -4.99903e-20 5.82508e-05 -0.000172825 4.26757e-20 -0.000415108 -1.25844e-19 0.000779413 4.92397e-19 -0.0011897 -2.61525e-19 0.00138299 8.98428e-20 0.000760124 -1.06143e-20 
1162.7 0 3.5556e-18 -0.0276998 2.99968e-19 -0.00140696 0.02503 3.28093e-18 -0.000322957 1.21047e-19 -0.000333874 -1.944e-19 0.00152338 3.42665e-19 -4.77022e-20 -0.000383349 5.14319e-20 -0.000780223 -9.75386e-20 0.000765081 -4.24126e-20 4.29711e-05 -0.000186482 4.18481e-20 -0.000430891 -1.29857e-19 0.000775729 4.79401e-19 -0.00118575 -2.70283e-19 0.00138186 1.02725e-19 0.000771715 -1.05733e-20 
1163.05 0 3.64889e-18 -0.0282789 3.09488e-19 -0.00138468 0.02445 3.19006e-18 -0.000359626 1.16207e-19 -0.000397644 -1.8543e-19 0.00149348 3.36519e-19 -5.64054e-20 -0.000415311 4.17932e-20 -0.000725491 -7.70559e-20 0.00072816 -3.39975e-20 2.14102e-05 -0.000200323 4.0655e-20 -0.000446276 -1.55834e-19 0.000773827 4.78519e-19 -0.00117968 -2.73789e-19 0.00138172 9.13097e-20 0.000779781 -1.66406e-20 
1163.4 0 3.72508e-18 -0.0288355 3.06592e-19 -0.00136186 0.023863 3.11036e-18 -0.000400121 1.04081e-19 -0.000457091 -1.86187e-19 0.00146558 3.41154e-19 -6.34017e-20 -0.000447897 3.05995e-20 -0.000672972 -7.00992e-20 0.000691065 -3.41967e-20 3.04914e-07 -0.000216271 3.44587e-20 -0.000459701 -1.566e-19 0.000774313 4.78971e-19 -0.00117455 -2.60743e-19 0.00138239 8.22777e-20 0.00078588 -2.37281e-20 
1163.75 0 3.79895e-18 -0.0293652 2.98842e-19 -0.00134067 0.0232661 3.03558e-18 -0.000440758 9.34245e-20 -0.000509005 -2.03623e-19 0.00144141 3.48386e-19 -7.25875e-20 -0.000484342 2.04978e-20 -0.00062512 -6.54831e-20 0.000654302 -2.84544e-20 -1.89213e-05 -0.000234446 3.42021e-20 -0.000470483 -1.5877e-19 0.000777127 4.77346e-19 -0.00117054 -2.54247e-19 0.00138389 7.49303e-20 0.000790023 -2.26289e-20 
1164.1 0 3.85982e-18 -0.0298672 2.97236e-19 -0.00131956 0.0226545 2.95937e-18 -0.000478287 1.00238e-19 -0.00055103 -2.16013e-19 0.00141813 3.57066e-19 -7.23764e-20 -0.000522017 2.17785e-20 -0.000579535 -6.98234e-20 0.000617725 -3.09713e-20 -4.02823e-05 -0.000251381 4.14162e-20 -0.000477534 -1.4304e-19 0.000782533 4.83059e-19 -0.00116674 -2.40075e-19 0.00138562 7.11229e-20 0.000791858 -2.73213e-20 
1164.45 0 3.92771e-18 -0.0303423 2.91394e-19 -0.00129571 0.0220259 2.87853e-18 -0.000511317 9.04189e-20 -0.000583551 -2.22834e-19 0.00139215 3.58145e-19 -8.7611e-20 -0.000558602 1.58704e-20 -0.000533758 -6.48069e-20 0.000579061 -2.94632e-20 -6.57468e-05 -0.000265011 5.36552e-20 -0.000479955 -1.2465e-19 0.000790257 4.77203e-19 -0.00116279 -2.34081e-19 0.00138702 7.68646e-20 0.000794914 -1.84978e-20 
1164.8 0 3.98495e-18 -0.0307924 2.9339e-19 -0.00126873 0.0213812 2.78954e-18 -0.000538267 8.24752e-20 -0.000607322 -2.30363e-19 0.00136252 3.58221e-19 -8.31152e-20 -0.000594338 -6.41272e-22 -0.000489229 -5.01887e-20 0.000539241 -2.7596e-20 -9.32952e-05 -0.000274651 6.14204e-20 -0.00047869 -1.04897e-19 0.000798583 4.7722e-19 -0.00115688 -2.31015e-19 0.0013876 7.17886e-20 0.000802891 -1.74309e-20 
1165.15 0 4.04755e-18 -0.0312185 3.01059e-19 -0.00124025 0.0207256 2.70111e-18 -0.000558927 8.35674e-20 -0.000621531 -2.29587e-19 0.00132994 3.54519e-19 -8.30334e-20 -0.000630679 -1.3673e-20 -0.000443991 -4.97622e-20 0.000500613 -4.39571e-20 -0.00012168 -0.000280613 5.60852e-20 -0.00047507 -1.02898e-19 0.000804969 4.71906e-19 -0.00114839 -2.29601e-19 0.00138631 7.4776e-20 0.000814584 -1.31645e-20 
1165.5 0 4.11075e-18 -0.0316195 2.90865e-19 -0.00121198 0.0200632 2.62351e-18 -0.000573385 8.05555e-20 -0.000626498 -2.10616e-19 0.00129618 3.56145e-19 -7.44217e-20 -0.000669609 -1.33433e-20 -0.000391291 -3.06626e-20 0.000461569 -4.65872e-20 -0.000147288 -0.000286063 7.70805e-20 -0.000470629 -1.08832e-19 0.000809303 4.60664e-19 -0.00113954 -2.16371e-19 0.00138374 5.7425e-20 0.000826669 -1.89677e-20 
1165.85 0 4.1682e-18 -0.0319942 2.87192e-19 -0.00118408 0.0193947 2.54128e-18 -0.000579862 7.10139e-20 -0.00062442 -2.01279e-19 0.00126202 3.70979e-19 -7.67755e-20 -0.000713474 -1.27193e-20 -0.000326171 -9.79163e-21 0.00042234 -5.10745e-20 -0.000165417 -0.00029239 9.01129e-20 -0.000466971 -1.00009e-19 0.000813918 4.55188e-19 -0.00112992 -2.11833e-19 0.00138238 5.26563e-20 0.000835685 -2.06369e-20 
1166.2 0 4.22796e-18 -0.0323419 2.76061e-19 -0.00115544 0.0187214 2.45154e-18 -0.000578036 7.23157e-20 -0.000617733 -2.04099e-19 0.00122767 3.79739e-19 -8.16039e-20 -0.000762974 -1.10462e-20 -0.00024757 7.20008e-21 0.000387671 -5.34548e-20 -0.000177357 -0.000297902 1.04822e-19 -0.000463056 -1.017e-19 0.000820532 4.42273e-19 -0.00111871 -2.02467e-19 0.00138285 6.98899e-20 0.00083948 -2.52872e-20 
1166.55 0 4.2702e-18 -0.0326639 2.79805e-19 -0.00112497 0.018045 2.36136e-18 -0.000571656 8.61167e-20 -0.000608047 -2.15034e-19 0.00119404 3.92244e-19 -8.38653e-20 -0.000814993 3.4427e-21 -0.000157726 3.20841e-20 0.000359613 -6.24298e-20 -0.00018842 -0.000300956 1.19239e-19 -0.000458027 -1.02299e-19 0.000828634 4.29722e-19 -0.00110604 -1.95624e-19 0.00138327 7.99676e-20 0.000839813 -1.52827e-20 
1166.9 0 4.32603e-18 -0.0329621 2.76222e-19 -0.00109107 0.0173667 2.27464e-18 -0.000565414 9.97256e-20 -0.000597178 -2.1506e-19 0.00116031 3.97395e-19 -6.39262e-20 -0.000865312 1.04114e-20 -6.17139e-05 6.09757e-20 0.000334353 -6.12474e-20 -0.000203245 -0.000300369 1.24542e-19 -0.000453773 -1.06822e-19 0.000836664 4.13489e-19 -0.00109151 -1.87121e-19 0.00138188 7.99531e-20 0.000838635 -1.94699e-20 
1167.25 0 4.36085e-18 -0.0332366 2.67635e-19 -0.00105369 0.0166882 2.18522e-18 -0.000559469 1.1001e-19 -0.000587828 -2.15604e-19 0.0011243 4.02288e-19 -6.00256e-20 -0.000914562 1.36885e-20 3.73073e-05 8.14542e-20 0.000307324 -5.57283e-20 -0.000221502 -0.000296585 1.45397e-19 -0.000452281 -1.02954e-19 0.000843289 4.1563e-19 -0.00107432 -1.89257e-19 0.00137818 8.25811e-20 0.000833641 -1.39048e-20 
1167.6 0 4.40466e-18 -0.0334861 2.58573e-19 -0.00101406 0.0160083 2.10536e-18 -0.000550836 1.11573e-19 -0.000583745 -2.01914e-19 0.00108675 4.09214e-19 -6.59398e-20 -0.000964593 1.77085e-20 0.000139837 1.09713e-19 0.000275964 -5.78012e-20 -0.00023896 -0.000290814 1.53932e-19 -0.00045372 -8.85155e-20 0.000848378 4.10403e-19 -0.001054 -1.82735e-19 0.00137102 9.91762e-20 0.000823436 -1.67747e-20 
1167.95 0 4.43339e-18 -0.0337112 2.4563e-19 -0.000973241 0.0153242 2.03147e-18 -0.000537635 1.30118e-19 -0.000586568 -1.81376e-19 0.00104954 4.07354e-19 -7.90207e-20 -0.00101541 2.52872e-20 0.000243646 1.40239e-19 0.000239076 -5.55108e-20 -0.000252241 -0.000283982 1.53376e-19 -0.000456817 -6.18979e-20 0.000853714 3.95146e-19 -0.00103123 -1.7517e-19 0.00136071 1.19634e-19 0.000810174 -9.73562e-21 
1168.3 0 4.47349e-18 -0.0339122 2.37226e-19 -0.000932832 0.0146335 1.9686e-18 -0.000519349 1.40276e-19 -0.000593463 -1.75318e-19 0.00101339 4.10194e-19 -8.94559e-20 -0.00106508 2.88e-20 0.000342389 1.55837e-19 0.000198824 -5.06733e-20 -0.000263922 -0.000275917 1.48882e-19 -0.000458648 -4.87733e-20 0.000860022 3.75145e-19 -0.00100701 -1.81757e-19 0.00134909 1.4273e-19 0.000796095 -9.38217e-21 
1168.65 0 4.50159e-18 -0.0340881 2.29434e-19 -0.000893937 0.013935 1.89594e-18 -0.00049676 1.47958e-19 -0.000600968 -1.89293e-19 0.000979457 4.2153e-19 -8.94963e-20 -0.00111258 3.77101e-20 0.000430487 1.6682e-19 0.000156257 -5.74502e-20 -0.000280985 -0.000266259 1.42103e-19 -0.0004562 -2.99375e-20 0.000866991 3.50248e-19 -0.00098136 -2.02755e-19 0.0013365 1.56174e-19 0.000782163 -1.69558e-21 
1169 0 4.53041e-18 -0.0342382 2.16364e-19 -0.000856188 0.0132292 1.81547e-18 -0.000471607 1.61643e-19 -0.000608991 -1.92517e-19 0.00094714 4.33525e-19 -8.78282e-20 -0.00115618 3.30001e-20 0.000507784 1.83614e-19 0.000110298 -5.41968e-20 -0.000306347 -0.000256176 1.26225e-19 -0.000448929 -1.52935e-20 0.000874215 3.45352e-19 -0.000952818 -2.08356e-19 0.00132304 1.73787e-19 0.000768988 -3.88998e-21 
1169.35 0 4.56382e-18 -0.0343632 2.05134e-19 -0.000818788 0.0125149 1.72279e-18 -0.000444864 1.70154e-19 -0.00061966 -1.90108e-19 0.000916674 4.39426e-19 -8.96913e-20 -0.0011946 4.671e-20 0.000576715 1.96402e-19 6.10293e-05 -5.78969e-20 -0.000338032 -0.000247142 1.30057e-19 -0.000438991 -1.84987e-23 0.000879233 3.39529e-19 -0.000920744 -2.18728e-19 0.00130837 1.84085e-19 0.00075674 -5.46328e-21 
1169.7 0 4.58765e-18 -0.034466 1.87694e-19 -0.000782822 0.0117927 1.62937e-18 -0.000416361 1.89233e-19 -0.000630885 -1.82849e-19 0.000889365 4.35606e-19 -9.59791e-20 -0.00122978 5.32692e-20 0.000640629 1.86976e-19 8.04767e-06 -6.52345e-20 -0.000374164 -0.000239854 1.35266e-19 -0.00042833 1.68532e-20 0.000879946 3.37833e-19 -0.000886344 -2.26558e-19 0.00129147 1.84496e-19 0.000743588 -2.69803e-20 
1170.05 0 4.61848e-18 -0.0345477 1.79693e-19 -0.000750175 0.0110644 1.54861e-18 -0.000387855 2.08778e-19 -0.000638883 -1.6729e-19 0.000862309 4.39639e-19 -9.26341e-20 -0.00126572 6.40533e-20 0.000703602 1.81508e-19 -4.98911e-05 -8.06488e-20 -0.000413322 -0.000234544 1.34202e-19 -0.000417107 4.51275e-20 0.000876498 3.29576e-19 -0.000853098 -2.39627e-19 0.0012718 1.82722e-19 0.000729413 -4.31709e-20 
1170.4 0 4.63308e-18 -0.0346087 1.81851e-19 -0.000721984 0.0103326 1.4609e-18 -0.00036192 2.15343e-19 -0.000642454 -1.64462e-19 0.000833039 4.4179e-19 -9.62564e-20 -0.00130498 6.65798e-20 0.000766216 1.6887e-19 -0.000112705 -9.41081e-20 -0.00045026 -0.000231579 1.36969e-19 -0.000404768 5.65364e-20 0.000870109 3.34455e-19 -0.000824093 -2.43306e-19 0.00124976 1.83934e-19 0.000715246 -7.65845e-20 
1170.75 0 4.64806e-18 -0.0346481 1.73144e-19 -0.000698064 0.00959968 1.36873e-18 -0.000339245 2.35666e-19 -0.000642311 -1.61545e-19 0.000802113 4.45953e-19 -1.09796e-19 -0.00134635 6.40759e-20 0.000827258 1.62283e-19 -0.00017905 -1.15102e-19 -0.000482401 -0.000230642 1.50837e-19 -0.000389146 6.70799e-20 0.000861799 3.35199e-19 -0.000796845 -2.39333e-19 0.00122676 1.81302e-19 0.000697722 -9.7006e-20 
1171.1 0 4.65127e-18 -0.0346649 1.79894e-19 -0.000676385 0.00886528 1.2889e-18 -0.000318239 2.49694e-19 -0.000640988 -1.58895e-19 0.000772841 4.49491e-19 -1.10435e-19 -0.00138844 6.51462e-20 0.000889225 1.599e-19 -0.00024696 -1.4096e-19 -0.000514581 -0.000231073 1.55306e-19 -0.000369758 7.89579e-20 0.000851921 3.43e-19 -0.00076872 -2.33713e-19 0.00120473 1.74127e-19 0.000672569 -1.2456e-19 
1171.45 0 4.66289e-18 -0.0346598 1.82989e-19 -0.000654396 0.00812563 1.20783e-18 -0.000298142 2.59589e-19 -0.00063936 -1.55491e-19 0.000749984 4.48008e-19 -1.19872e-19 -0.00143103 6.109e-20 0.000956189 1.43421e-19 -0.000315542 -1.64044e-19 -0.000550866 -0.000232351 1.63065e-19 -0.000349634 7.92074e-20 0.000840908 3.49104e-19 -0.000739321 -2.33247e-19 0.00118479 1.75284e-19 0.000639793 -1.31887e-19 
1171.8 0 4.66289e-18 -0.0346345 1.9176e-19 -0.000630668 0.00737914 1.12591e-18 -0.00028129 2.66161e-19 -0.000639551 -1.44524e-19 0.000734542 4.49465e-19 -1.17008e-19 -0.00147268 4.46424e-20 0.00102722 1.26748e-19 -0.000385829 -1.77323e-19 -0.000589362 -0.000234957 1.5336e-19 -0.000330341 7.65775e-20 0.000827544 3.47221e-19 -0.000707669 -2.29353e-19 0.00116666 1.7269e-19 0.000603388 -1.27414e-19 
1172.15 0 4.66112e-18 -0.0345883 1.91009e-19 -0.000605567 0.00662787 1.03922e-18 -0.000269719 2.59205e-19 -0.000646681 -1.35658e-19 0.000726256 4.50702e-19 -1.16785e-19 -0.00151287 3.04221e-20 0.00109612 1.19575e-19 -0.000458765 -1.72794e-19 -0.000626585 -0.000239392 1.35085e-19 -0.000313513 8.04274e-20 0.000811539 3.35153e-19 -0.000673393 -2.03157e-19 0.00114783 1.70309e-19 0.000567017 -1.16798e-19 
1172.5 0 4.65442e-18 -0.0345193 2.01154e-19 -0.00058074 0.00587303 9.40534e-19 -0.000260653 2.48667e-19 -0.000661969 -1.36289e-19 0.000723787 4.62731e-19 -1.15682e-19 -0.00155344 1.8923e-20 0.00115936 1.12058e-19 -0.000534636 -1.71576e-19 -0.000664103 -0.000245405 1.35019e-19 -0.000300869 7.51885e-20 0.000795744 3.25445e-19 -0.000636824 -1.68412e-19 0.00112625 1.78768e-19 0.000531419 -1.09458e-19 
1172.85 0 4.65395e-18 -0.0344272 2.05905e-19 -0.00055684 0.00511694 8.58637e-19 -0.000246999 2.56038e-19 -0.000682147 -1.3568e-19 0.000720952 4.69106e-19 -1.0878e-19 -0.00159464 5.65362e-21 0.0012178 1.14572e-19 -0.00061154 -1.64247e-19 -0.0007055 -0.000251098 1.15537e-19 -0.00029158 6.52461e-20 0.000781163 3.22864e-19 -0.000597989 -1.46397e-19 0.00110383 1.91185e-19 0.000496362 -8.76769e-20 
1173.2 0 4.64722e-18 -0.0343112 2.10025e-19 -0.000533796 0.00436462 7.75335e-19 -0.000227608 2.48917e-19 -0.000705051 -1.23174e-19 0.000711963 4.73505e-19 -9.75983e-20 -0.00163537 8.73415e-21 0.00127172 1.2471e-19 -0.000685701 -1.49719e-19 -0.000749619 -0.000254619 1.1963e-19 -0.000282675 5.29082e-20 0.000765325 3.10947e-19 -0.000557053 -1.21135e-19 0.00108302 1.84098e-19 0.000461819 -8.01852e-20 
1173.55 0 4.62693e-18 -0.034171 2.18538e-19 -0.000511966 0.00361877 6.90577e-19 -0.000206888 2.46914e-19 -0.000731477 -1.2476e-19 0.000699649 4.72797e-19 -1.01046e-19 -0.00167327 4.81534e-21 0.00131973 1.28707e-19 -0.000755572 -1.36771e-19 -0.000790185 -0.000257215 1.12361e-19 -0.000273371 4.60259e-20 0.000747307 2.95911e-19 -0.000515123 -1.13171e-19 0.00106246 1.83722e-19 0.000427177 -8.56322e-20 
1173.9 0 4.60066e-18 -0.0340093 2.06598e-19 -0.000490413 0.0028824 6.01023e-19 -0.00018704 2.42719e-19 -0.000761171 -1.24937e-19 0.000690343 4.70243e-19 -1.01448e-19 -0.00170584 -7.32071e-21 0.00136028 1.44924e-19 -0.00082244 -1.21465e-19 -0.000823019 -0.000260854 1.09931e-19 -0.000265785 2.02523e-20 0.000727646 2.87882e-19 -0.000474021 -1.03922e-19 0.00103944 1.8077e-19 0.000392286 -9.31037e-20 
1174.25 0 4.57159e-18 -0.0338284 1.97845e-19 -0.000467305 0.00215836 5.11931e-19 -0.000167243 2.6043e-19 -0.000792738 -1.25445e-19 0.000685493 4.71727e-19 -1.14906e-19 -0.00173245 -1.32568e-20 0.00139225 1.57781e-19 -0.000887771 -1.06161e-19 -0.000848113 -0.000267065 9.28903e-20 -0.000260419 -8.11344e-21 0.000705734 2.78332e-19 -0.000435367 -1.04969e-19 0.0010127 1.82472e-19 0.00035834 -1.0854e-19 
1174.6 0 4.5431e-18 -0.0336307 1.84306e-19 -0.00044118 0.00144709 4.10087e-19 -0.000146637 2.89494e-19 -0.000822421 -1.29541e-19 0.000682454 4.74984e-19 -1.146e-19 -0.00175449 -3.23496e-20 0.00141631 1.6379e-19 -0.000949808 -9.2227e-20 -0.000864582 -0.000276193 7.2595e-20 -0.000254992 -3.45838e-20 0.000681949 2.57605e-19 -0.000397891 -1.02976e-19 0.000982644 1.80973e-19 0.000326892 -1.17683e-19 
1174.95 0 4.50302e-18 -0.0334183 1.75873e-19 -0.000413076 0.000747998 3.18475e-19 -0.000127948 2.86733e-19 -0.000846148 -1.36637e-19 0.000679757 4.7469e-19 -1.13811e-19 -0.0017717 -5.084e-20 0.00143438 1.71585e-19 -0.00100333 -6.70025e-20 -0.000871469 -0.000286899 5.18014e-20 -0.000246645 -4.94448e-20 0.000657841 2.49355e-19 -0.000360129 -1.08783e-19 0.000950422 1.71252e-19 0.000298674 -1.22496e-19 
1175.3 0 4.47163e-18 -0.0331905 1.76258e-19 -0.000384419 5.97535e-05 2.28278e-19 -0.000113248 2.86463e-19 -0.000862858 -1.29685e-19 0.000678558 4.68885e-19 -1.13936e-19 -0.00178011 -6.53979e-20 0.00144621 1.85806e-19 -0.00104409 -4.4e-20 -0.000868568 -0.000298296 4.2196e-20 -0.000235497 -6.18992e-20 0.000634966 2.53617e-19 -0.000322749 -1.09515e-19 0.000917165 1.74213e-19 0.000274145 -1.36843e-19 
1175.65 0 4.42836e-18 -0.0329465 1.76993e-19 -0.000353962 -0.000619723 1.40139e-19 -0.000101273 2.88592e-19 -0.00087117 -1.3169e-19 0.000681474 4.65989e-19 -1.05073e-19 -0.00177937 -9.31633e-20 0.00145133 1.95495e-19 -0.00107434 -2.74548e-20 -0.000856972 -0.000309464 5.13978e-20 -0.000223983 -7.17008e-20 0.000614922 2.54889e-19 -0.000286297 -1.04044e-19 0.000881877 1.61677e-19 0.000252653 -1.47681e-19 
1176 0 4.39206e-18 -0.0326882 1.78073e-19 -0.000321072 -0.00129088 6.24964e-20 -9.11677e-05 3.03394e-19 -0.000867779 -1.33694e-19 0.000691408 4.60237e-19 -9.68884e-20 -0.00177393 -1.0703e-19 0.0014535 2.03472e-19 -0.00110166 -1.67233e-20 -0.000839518 -0.000319451 4.22571e-20 -0.00021302 -9.01802e-20 0.000597025 2.54725e-19 -0.000251644 -9.30865e-20 0.000843918 1.42729e-19 0.000232865 -1.52542e-19 
1176.35 0 4.35486e-18 -0.0324161 1.72115e-19 -0.000286443 -0.00195212 -1.07416e-20 -8.24097e-05 3.13131e-19 -0.000850853 -1.28673e-19 0.000710968 4.48995e-19 -7.79212e-20 -0.00176498 -1.24813e-19 0.00145631 2.1251e-19 -0.00112897 -1.4328e-20 -0.000818579 -0.000327229 5.07561e-20 -0.000201056 -9.99128e-20 0.000579326 2.58809e-19 -0.000219999 -7.34225e-20 0.000804815 1.21095e-19 0.000214127 -1.48826e-19 
1176.7 0 4.32393e-18 -0.032127 1.66896e-19 -0.000249542 -0.00260602 -9.12258e-20 -7.48698e-05 3.10727e-19 -0.000822558 -1.24149e-19 0.000738199 4.43097e-19 -6.79508e-20 -0.0017495 -1.43281e-19 0.00146191 2.42342e-19 -0.00115152 -5.67136e-21 -0.000794475 -0.000331352 5.56857e-20 -0.000187872 -1.05863e-19 0.000560119 2.7226e-19 -0.000191385 -6.01117e-20 0.000766033 1.13037e-19 0.000196645 -1.44305e-19 
1177.05 0 4.28237e-18 -0.0318184 1.51055e-19 -0.000210211 -0.00325918 -1.77163e-19 -6.6486e-05 3.33302e-19 -0.000785449 -1.13242e-19 0.000766931 4.50072e-19 -5.98624e-20 -0.00172652 -1.55341e-19 0.00147178 2.68732e-19 -0.0011651 1.16026e-20 -0.000767028 -0.000333161 6.39034e-20 -0.000175671 -1.18045e-19 0.000537126 2.85915e-19 -0.000163911 -4.31443e-20 0.000727069 1.10594e-19 0.000181225 -1.35376e-19 
1177.4 0 4.22994e-18 -0.0314906 1.2671e-19 -0.000168247 -0.00391332 -2.69226e-19 -5.4846e-05 3.5193e-19 -0.000742302 -9.79419e-20 0.000787957 4.57444e-19 -6.63668e-20 -0.00169924 -1.51567e-19 0.00148596 2.95808e-19 -0.00117319 2.18083e-20 -0.000736986 -0.000334362 7.56776e-20 -0.000166482 -1.38289e-19 0.000509029 2.98511e-19 -0.000136906 -2.61102e-20 0.000685253 1.08326e-19 0.000167669 -1.46267e-19 
1177.75 0 4.1798e-18 -0.0311434 1.14618e-19 -0.000124476 -0.00456505 -3.75367e-19 -4.30272e-05 3.57537e-19 -0.000697912 -9.17873e-20 0.000792601 4.57809e-19 -6.10768e-20 -0.00167066 -1.48501e-19 0.00150318 3.31215e-19 -0.00118182 1.85977e-20 -0.000705642 -0.000336035 8.82522e-20 -0.000161535 -1.42063e-19 0.000476539 2.98818e-19 -0.000111874 -2.43927e-20 0.000638667 9.06048e-20 0.00015408 -1.56068e-19 
1178.1 0 4.13163e-18 -0.030776 1.03762e-19 -8.10075e-05 -0.00521133 -4.6716e-19 -3.26924e-05 3.54246e-19 -0.000655835 -8.18748e-20 0.000780124 4.60448e-19 -6.56942e-20 -0.00164002 -1.44633e-19 0.0015247 3.55649e-19 -0.00119209 1.45078e-20 -0.000676501 -0.00033953 1.01825e-19 -0.000161458 -1.36251e-19 0.000442676 2.99467e-19 -8.964e-05 -2.50723e-20 0.000589431 8.99091e-20 0.000137918 -1.51537e-19 
1178.45 0 4.08584e-18 -0.0303897 9.61738e-20 -3.84531e-05 -0.00584753 -5.60841e-19 -2.0833e-05 3.32742e-19 -0.000618208 -6.26277e-20 0.000756789 4.65699e-19 -6.43093e-20 -0.00160422 -1.38551e-19 0.00155216 3.78106e-19 -0.00119938 9.07866e-21 -0.000653119 -0.00034335 1.08025e-19 -0.000163786 -1.38319e-19 0.000409715 2.9977e-19 -6.99597e-05 -2.03162e-20 0.00054159 8.02336e-20 0.000119679 -1.35796e-19 
1178.8 0 4.03189e-18 -0.0299841 9.42496e-20 5.15273e-06 -0.00647061 -6.6718e-19 -5.51832e-06 3.19403e-19 -0.000587014 -4.1818e-20 0.000729601 4.81982e-19 -6.1069e-20 -0.00156356 -1.24201e-19 0.00158333 3.79197e-19 -0.00120013 -3.38135e-21 -0.000636097 -0.000344092 1.07107e-19 -0.000164821 -1.45331e-19 0.0003773 3.01557e-19 -5.15527e-05 -2.47946e-20 0.000497182 6.84677e-20 0.000101667 -1.35413e-19 
1179.15 0 3.96678e-18 -0.0295601 9.25434e-20 5.07266e-05 -0.00708375 -7.69482e-19 1.07137e-05 3.00958e-19 -0.000559976 -1.5926e-20 0.000704712 4.89712e-19 -5.88492e-20 -0.00152133 -1.13186e-19 0.00161295 3.82699e-19 -0.0011943 -2.89967e-20 -0.000623735 -0.000342298 9.2732e-20 -0.000164186 -1.60601e-19 0.000344659 3.00534e-19 -3.27428e-05 -6.68449e-21 0.000457267 7.65595e-20 8.46274e-05 -1.40649e-19 
1179.5 0 3.90434e-18 -0.0291215 8.80182e-20 9.74288e-05 -0.00768955 -8.64939e-19 2.4379e-05 2.81581e-19 -0.000532152 3.5229e-21 0.000684348 5.05376e-19 -6.73447e-20 -0.00147887 -1.1395e-19 0.0016361 3.64218e-19 -0.00118331 -4.54846e-20 -0.000613236 -0.000341808 8.18354e-20 -0.000163689 -1.76364e-19 0.000312856 2.92498e-19 -1.37929e-05 -3.3047e-21 0.000422002 6.28368e-20 6.74042e-05 -1.47245e-19 
1179.85 0 3.84576e-18 -0.0286711 9.89258e-20 0.000144796 -0.00828754 -9.45462e-19 3.36981e-05 2.5957e-19 -0.000503459 1.8107e-20 0.000664045 5.13236e-19 -7.54462e-20 -0.00143737 -1.15452e-19 0.00165293 3.56826e-19 -0.00116703 -4.11782e-20 -0.000602648 -0.000343531 6.78536e-20 -0.000165146 -1.9589e-19 0.00028159 2.87473e-19 4.43307e-06 2.42231e-21 0.000390827 6.42311e-20 4.96849e-05 -1.42408e-19 
1180.2 0 3.78933e-18 -0.0282093 9.4184e-20 0.000192249 -0.00887602 -1.01584e-18 3.72191e-05 2.51804e-19 -0.000476174 3.98721e-20 0.00063904 5.1331e-19 -6.95138e-20 -0.00139902 -1.10906e-19 0.00166675 3.43834e-19 -0.0011426 -3.50231e-20 -0.000592301 -0.000345602 6.36082e-20 -0.000168977 -2.16926e-19 0.000250084 2.87096e-19 2.20583e-05 1.55582e-20 0.000361712 6.43828e-20 3.25595e-05 -1.28767e-19 
1180.55 0 3.73681e-18 -0.0277354 1.02607e-19 0.0002386 -0.00945116 -1.08773e-18 3.39637e-05 2.46391e-19 -0.000450586 5.46357e-20 0.000606258 5.08103e-19 -7.07281e-20 -0.00136568 -1.16186e-19 0.00168093 3.25426e-19 -0.00110988 -2.6332e-20 -0.000584302 -0.000346767 4.41933e-20 -0.000173373 -2.3619e-19 0.00021809 2.79116e-19 3.99234e-05 2.64037e-20 0.000332941 6.84705e-20 1.58199e-05 -1.26418e-19 
1180.9 0 3.6815e-18 -0.0272484 1.32217e-19 0.000283398 -0.0100119 -1.17806e-18 2.43167e-05 2.41106e-19 -0.000425903 6.26667e-20 0.000562211 4.91786e-19 -6.83555e-20 -0.00133643 -1.17865e-19 0.0016975 3.08186e-19 -0.00107258 -2.08316e-20 -0.000581833 -0.0003471 1.5972e-20 -0.000176379 -2.50726e-19 0.000185467 2.82722e-19 5.73644e-05 3.15723e-20 0.00030455 6.83602e-20 -8.9209e-07 -1.32443e-19 
1181.25 0 3.62432e-18 -0.0267476 1.59334e-19 0.000326725 -0.0105593 -1.26069e-18 1.40593e-05 2.20565e-19 -0.000401539 8.10293e-20 0.000506934 4.82865e-19 -6.11419e-20 -0.00130896 -1.23826e-19 0.001717 2.80497e-19 -0.00103445 -1.78769e-20 -0.000584779 -0.000347026 -1.09284e-20 -0.000177625 -2.3326e-19 0.000152913 2.74603e-19 7.20224e-05 2.27282e-20 0.000278419 7.1364e-20 -1.71796e-05 -1.45916e-19 
1181.6 0 3.55075e-18 -0.0262326 1.72686e-19 0.000367596 -0.0110954 -1.34222e-18 1.21725e-05 2.01491e-19 -0.000379364 9.92282e-20 0.000446053 4.77069e-19 -3.98203e-20 -0.00128288 -1.19399e-19 0.0017377 2.71588e-19 -0.000996206 -1.23897e-20 -0.000590449 -0.000344907 -3.45932e-20 -0.000177828 -2.28701e-19 0.000120944 2.61188e-19 8.3786e-05 2.3708e-20 0.000256183 7.87168e-20 -3.17079e-05 -1.55679e-19 
1181.95 0 3.48748e-18 -0.0257038 1.77359e-19 0.000405573 -0.0116216 -1.4189e-18 2.06632e-05 1.80145e-19 -0.000362216 1.20991e-19 0.000386568 4.68053e-19 -1.48206e-20 -0.00125928 -1.32093e-19 0.00175346 2.85368e-19 -0.00095656 2.82769e-21 -0.000598676 -0.000341288 -2.69237e-20 -0.000177721 -2.05933e-19 8.99272e-05 2.48418e-19 9.31506e-05 3.1529e-20 0.000235777 7.49863e-20 -4.49561e-05 -1.50856e-19 
1182.3 0 3.40677e-18 -0.0251614 1.75129e-19 0.000441132 -0.012137 -1.5051e-18 3.78083e-05 1.78223e-19 -0.000351538 1.31185e-19 0.000332619 4.55766e-19 9.08808e-21 -0.00123877 -1.32946e-19 0.00175975 2.80232e-19 -0.000917847 9.48005e-21 -0.000610844 -0.000339716 -3.10268e-20 -0.000177083 -1.85595e-19 6.17017e-05 2.29105e-19 0.000100189 3.69389e-20 0.000213551 5.94034e-20 -5.89959e-05 -1.57741e-19 
1182.65 0 3.33212e-18 -0.0246072 1.81666e-19 0.000474431 -0.0126395 -1.57784e-18 6.13825e-05 1.71574e-19 -0.000346884 1.30769e-19 0.000284667 4.48041e-19 1.72134e-20 -0.00122186 -1.43206e-19 0.001758 2.6582e-19 -0.000885565 1.75268e-20 -0.000624395 -0.00034114 -2.75793e-20 -0.00017484 -1.73125e-19 3.68064e-05 2.13274e-19 0.000104944 3.56239e-20 0.000188988 5.2562e-20 -7.39821e-05 -1.64016e-19 
1183 0 3.26237e-18 -0.0240439 1.84091e-19 0.000505501 -0.0131235 -1.64632e-18 8.75124e-05 1.75151e-19 -0.000346067 1.21247e-19 0.000243712 4.35974e-19 3.08817e-20 -0.00120985 -1.55286e-19 0.00175066 2.41113e-19 -0.000859966 2.48982e-20 -0.000632198 -0.00034492 -2.67449e-20 -0.000171588 -1.56164e-19 1.27247e-05 1.91012e-19 0.000108531 2.3425e-20 0.000164785 4.26918e-20 -8.80502e-05 -1.69684e-19 
1183.35 0 3.16853e-18 -0.0234715 1.87968e-19 0.000535347 -0.0135843 -1.69768e-18 0.000112356 1.81933e-19 -0.000347211 1.02539e-19 0.000213104 4.20143e-19 2.96038e-20 -0.00120185 -1.68771e-19 0.00173969 2.12295e-19 -0.000836018 2.61878e-20 -0.000628397 -0.000350394 -1.77906e-20 -0.00016761 -1.36043e-19 -1.25533e-05 1.64117e-19 0.00011211 1.51085e-20 0.000142844 3.49526e-20 -0.000101878 -1.73842e-19 
1183.7 0 3.08742e-18 -0.0228908 1.81951e-19 0.000565426 -0.0140224 -1.75342e-18 0.000133652 1.82542e-19 -0.000351714 8.54674e-20 0.000191732 4.11029e-19 3.17026e-20 -0.00119502 -1.70985e-19 0.00172836 1.9734e-19 -0.000809846 1.74821e-20 -0.000611827 -0.000358072 -1.49904e-20 -0.000161201 -1.01785e-19 -3.88852e-05 1.38602e-19 0.00011665 4.38668e-21 0.000123148 3.03554e-20 -0.000116946 -1.84794e-19 
1184.05 0 3.01131e-18 -0.0223027 1.80393e-19 0.000594838 -0.0144389 -1.80899e-18 0.000153238 1.7388e-19 -0.000360806 5.49486e-20 0.000172732 3.96891e-19 3.52834e-20 -0.00118691 -1.76738e-19 0.00171883 1.78901e-19 -0.000780136 1.04924e-20 -0.000587822 -0.000368359 -3.34181e-21 -0.000152066 -7.56922e-20 -6.68674e-05 1.26666e-19 0.00012269 1.02312e-20 0.000104214 3.34881e-20 -0.000133151 -1.79337e-19 
1184.4 0 2.94012e-18 -0.0217039 1.70052e-19 0.000622156 -0.0148362 -1.86839e-18 0.000173698 1.55815e-19 -0.000371294 2.80584e-20 0.000152385 3.85823e-19 4.26954e-20 -0.00117445 -1.87925e-19 0.0017113 1.64684e-19 -0.00074681 1.07916e-20 -0.000562207 -0.000378175 1.24987e-20 -0.000142205 -6.54719e-20 -9.72409e-05 1.19246e-19 0.000129455 1.26351e-20 8.52505e-05 2.40982e-20 -0.000149409 -1.79788e-19 
1184.75 0 2.86482e-18 -0.0210939 1.75959e-19 0.000646991 -0.0152178 -1.91169e-18 0.000195154 1.36344e-19 -0.000378588 2.30988e-20 0.000131764 3.87444e-19 5.51474e-20 -0.0011564 -1.94741e-19 0.00170416 1.53324e-19 -0.00071014 5.49367e-21 -0.00053559 -0.000384203 1.72069e-20 -0.000133137 -4.27372e-20 -0.000126947 1.19324e-19 0.000135774 1.33638e-20 6.62408e-05 1.09969e-20 -0.000164957 -1.61627e-19 
1185.1 0 2.78201e-18 -0.0204765 1.75163e-19 0.000668313 -0.0155819 -1.9456e-18 0.000217909 1.32873e-19 -0.000380719 2.65182e-20 0.000111373 3.86063e-19 5.55601e-20 -0.00113521 -1.90949e-19 0.00169605 1.42327e-19 -0.00067136 3.04978e-22 -0.000506395 -0.000386199 3.66335e-20 -0.000124696 -1.36458e-20 -0.000152069 1.23568e-19 0.000141457 7.28863e-21 4.76013e-05 1.62677e-21 -0.000180435 -1.42241e-19 
1185.45 0 2.70184e-18 -0.019853 1.63587e-19 0.000685103 -0.0159281 -1.97356e-18 0.000242307 1.45972e-19 -0.000378812 2.4406e-20 9.14581e-05 3.63225e-19 5.79385e-20 -0.00111301 -1.8142e-19 0.001687 1.20712e-19 -0.000630543 -3.78901e-21 -0.000475666 -0.000383744 5.6962e-20 -0.00011579 8.93838e-21 -0.000172114 1.30749e-19 0.00014673 -2.85848e-21 3.04595e-05 -3.9518e-21 -0.000196571 -1.29852e-19 
1185.8 0 2.62425e-18 -0.0192249 1.54789e-19 0.000698551 -0.0162606 -1.99883e-18 0.000265325 1.49057e-19 -0.000374001 1.76408e-20 7.46335e-05 3.62196e-19 3.64047e-20 -0.00108892 -1.78549e-19 0.00167793 1.16291e-19 -0.000587597 -1.1235e-20 -0.000445507 -0.000377737 6.92326e-20 -0.000105391 2.19039e-20 -0.000190179 1.39626e-19 0.000150668 -1.17509e-20 1.41774e-05 -6.86497e-21 -0.00021312 -1.33353e-19 
1186.15 0 2.56086e-18 -0.0185945 1.47634e-19 0.000710094 -0.0165809 -2.00518e-18 0.000283191 1.64283e-19 -0.000367373 8.50029e-21 6.37603e-05 3.44522e-19 3.62639e-20 -0.00106234 -1.61452e-19 0.00167029 1.15798e-19 -0.000546297 -1.37404e-20 -0.000416301 -0.000372023 7.79008e-20 -9.34671e-05 3.22757e-20 -0.000207354 1.31549e-19 0.000152339 -1.53796e-20 -3.18901e-06 -5.80231e-21 -0.000229197 -1.4269e-19 
1186.5 0 2.50364e-18 -0.0179627 1.39235e-19 0.000719931 -0.0168877 -2.01567e-18 0.000296885 1.57134e-19 -0.000361484 1.06874e-20 5.8015e-05 3.42147e-19 1.98282e-20 -0.00103369 -1.68849e-19 0.00166408 1.28685e-19 -0.000512303 -5.59998e-21 -0.000386927 -0.000368146 1.10035e-19 -8.25804e-05 4.46836e-20 -0.000223158 1.2521e-19 0.000151494 -2.71807e-20 -2.13257e-05 -3.01782e-20 -0.000243501 -1.46069e-19 
1186.85 0 2.44048e-18 -0.0173288 1.33396e-19 0.000729784 -0.0171825 -2.03753e-18 0.00030983 1.4196e-19 -0.000358283 9.22902e-21 5.56362e-05 3.33376e-19 1.36589e-20 -0.00100181 -1.73946e-19 0.00165956 1.33986e-19 -0.000487348 2.72035e-22 -0.000355395 -0.000365716 1.33034e-19 -7.61105e-05 4.90572e-20 -0.00023895 1.27116e-19 0.000148427 -3.04811e-20 -3.9929e-05 -4.08532e-20 -0.000255593 -1.43208e-19 
1187.2 0 2.35712e-18 -0.0166929 1.42263e-19 0.000741354 -0.0174659 -2.05925e-18 0.000322241 1.48056e-19 -0.000359255 -3.57221e-21 5.5606e-05 3.29141e-19 1.61812e-20 -0.0009656 -1.91875e-19 0.00165917 1.46605e-19 -0.000470352 -1.25887e-22 -0.000321071 -0.000365346 1.46692e-19 -7.4462e-05 5.39997e-20 -0.000256803 1.35831e-19 0.000146237 -4.92543e-20 -6.06092e-05 -3.83753e-20 -0.000265225 -1.48499e-19 
1187.55 0 2.2735e-18 -0.0160571 1.57614e-19 0.000754255 -0.0177344 -2.08275e-18 0.000331754 1.44439e-19 -0.000367381 -3.15733e-21 5.71782e-05 3.2039e-19 1.81948e-20 -0.000926084 -2.10116e-19 0.00166329 1.58502e-19 -0.000457101 -1.16619e-20 -0.000287632 -0.000367133 1.53809e-19 -7.58327e-05 4.56605e-20 -0.000275973 1.35382e-19 0.000147866 -6.08256e-20 -8.30606e-05 -3.58036e-20 -0.000271361 -1.43208e-19 
1187.9 0 2.18306e-18 -0.0154213 1.64034e-19 0.000766388 -0.0179847 -2.10888e-18 0.00033681 1.55018e-19 -0.000383136 -6.65565e-22 5.8165e-05 3.1015e-19 2.34952e-20 -0.000886972 -2.22215e-19 0.00166905 1.60471e-19 -0.000440196 -1.36117e-20 -0.000257453 -0.000369661 1.54918e-19 -7.82965e-05 4.37442e-20 -0.000293903 1.48319e-19 0.000151876 -7.48768e-20 -0.000103905 -3.36892e-20 -0.000275279 -1.34571e-19 
1188.25 0 2.09452e-18 -0.0147841 1.73212e-19 0.000776444 -0.0182166 -2.13892e-18 0.000336118 1.50866e-19 -0.000403416 -9.02367e-22 5.61466e-05 3.00021e-19 3.29837e-20 -0.000850134 -2.1981e-19 0.00167499 1.48371e-19 -0.000416638 -1.89571e-20 -0.000228156 -0.000372152 1.77908e-19 -8.03588e-05 3.83853e-20 -0.000309665 1.49188e-19 0.000157295 -8.57611e-20 -0.000120647 -3.56923e-20 -0.000279069 -1.18472e-19 
1188.6 0 2.00687e-18 -0.014146 1.95507e-19 0.000786296 -0.0184304 -2.17572e-18 0.000329203 1.65949e-19 -0.000425745 -8.08551e-21 4.96967e-05 2.8161e-19 4.88486e-20 -0.000815164 -2.00565e-19 0.00168199 1.56333e-19 -0.000389284 -1.52373e-20 -0.00019803 -0.000375064 1.8867e-19 -8.19072e-05 4.33972e-20 -0.000323177 1.56321e-19 0.000164808 -8.21136e-20 -0.000133533 -4.59731e-20 -0.000282954 -1.14842e-19 
1188.95 0 1.91048e-18 -0.0135086 2.21142e-19 0.000797032 -0.0186264 -2.20741e-18 0.000318556 1.73161e-19 -0.000448563 -6.8604e-21 3.65039e-05 2.53512e-19 6.92242e-20 -0.000781532 -1.93626e-19 0.00169074 1.42994e-19 -0.000360594 -1.20961e-20 -0.000163952 -0.000377792 1.8523e-19 -8.33261e-05 4.22029e-20 -0.000333697 1.79852e-19 0.000172563 -7.86026e-20 -0.000143459 -4.87358e-20 -0.000288488 -1.17272e-19 
1189.3 0 1.81258e-18 -0.012872 2.3464e-19 0.000808235 -0.0188041 -2.24137e-18 0.000308933 1.90983e-19 -0.000469071 -6.01668e-21 1.48202e-05 2.27847e-19 8.23808e-20 -0.000749863 -1.90766e-19 0.00170019 1.36247e-19 -0.000330249 7.24666e-22 -0.000122393 -0.000378098 1.75618e-19 -8.48908e-05 4.44857e-20 -0.000341145 1.92893e-19 0.000179169 -6.29216e-20 -0.000152528 -5.80443e-20 -0.000297527 -1.38134e-19 
1189.65 0 1.72234e-18 -0.0122341 2.48812e-19 0.000820217 -0.0189645 -2.27945e-18 0.00030488 1.95371e-19 -0.000481756 2.31569e-21 -1.15232e-05 2.11667e-19 8.46106e-20 -0.000721808 -1.82564e-19 0.00170724 1.25695e-19 -0.000298469 -3.81045e-21 -7.68814e-05 -0.000374881 1.81548e-19 -8.68545e-05 5.40183e-20 -0.000346476 2.04263e-19 0.000186059 -5.41117e-20 -0.000163057 -6.06632e-20 -0.000309348 -1.64491e-19 
1190 0 1.62775e-18 -0.0115931 2.5791e-19 0.000833266 -0.0191128 -2.31792e-18 0.000310441 1.86847e-19 -0.000484227 9.60098e-21 -3.60123e-05 1.92334e-19 8.56694e-20 -0.00069656 -1.82263e-19 0.00170924 1.07068e-19 -0.000267221 -1.52957e-20 -3.29861e-05 -0.000368577 1.76746e-19 -8.87075e-05 5.09698e-20 -0.000350268 2.14148e-19 0.000194253 -3.54665e-20 -0.000174509 -5.45425e-20 -0.000323756 -1.86135e-19 
1190.35 0 1.54586e-18 -0.0109496 2.67837e-19 0.000846788 -0.0192528 -2.35936e-18 0.000327065 1.92533e-19 -0.000480846 -9.86204e-22 -5.73148e-05 1.77143e-19 8.79713e-20 -0.000670552 -1.84538e-19 0.00170371 9.89185e-20 -0.000237442 -4.0207e-20 9.93272e-06 -0.000359768 1.83602e-19 -8.96321e-05 2.96841e-20 -0.00035338 2.12359e-19 0.000203896 -1.43737e-20 -0.000183651 -4.30295e-20 -0.000341273 -1.99547e-19 
1190.7 0 1.45838e-18 -0.0103051 2.74415e-19 0.000860252 -0.0193832 -2.38675e-18 0.000351951 2.14352e-19 -0.000474437 -1.98443e-20 -7.56111e-05 1.67514e-19 8.68198e-20 -0.000640807 -1.88863e-19 0.0016894 9.70339e-20 -0.000208505 -6.32292e-20 5.38122e-05 -0.000349187 1.97546e-19 -8.86282e-05 -8.61407e-22 -0.000357781 1.99602e-19 0.000214112 2.95793e-21 -0.000188538 -3.23778e-20 -0.000359962 -2.10953e-19 
1191.05 0 1.38113e-18 -0.00966062 2.80079e-19 0.00087375 -0.0195021 -2.40139e-18 0.000381484 2.22276e-19 -0.000462589 -3.01646e-20 -8.79268e-05 1.71308e-19 1.00195e-19 -0.00060608 -1.90321e-19 0.00166932 8.39387e-20 -0.000180201 -8.2533e-20 9.77837e-05 -0.000338107 2.02551e-19 -8.52916e-05 -1.0731e-20 -0.000364126 1.89138e-19 0.000223105 2.8724e-20 -0.000191517 -2.17893e-20 -0.000375483 -2.14827e-19 
1191.4 0 1.31077e-18 -0.00901852 2.75602e-19 0.000886811 -0.0196081 -2.40979e-18 0.000413295 2.32495e-19 -0.00044319 -4.29716e-20 -9.20907e-05 1.62194e-19 1.10578e-19 -0.000568749 -1.96718e-19 0.00164743 7.54687e-20 -0.000155268 -8.95702e-20 0.000140077 -0.000328114 2.12152e-19 -8.0178e-05 -1.05431e-20 -0.000371242 1.8263e-19 0.000230627 3.10428e-20 -0.000196519 -2.05014e-20 -0.000385875 -2.11206e-19 
1191.75 0 1.23163e-18 -0.00837872 2.6702e-19 0.000897141 -0.0196971 -2.41578e-18 0.000445561 2.42541e-19 -0.000419534 -4.88192e-20 -8.97895e-05 1.51022e-19 1.22878e-19 -0.0005333 -2.00798e-19 0.0016256 6.03525e-20 -0.000136032 -9.55431e-20 0.000176599 -0.000320247 2.21011e-19 -7.33042e-05 -3.96936e-21 -0.00037827 1.86608e-19 0.00023791 3.88584e-20 -0.000204278 -1.65848e-20 -0.000393833 -2.17596e-19 
1192.1 0 1.13906e-18 -0.00773758 2.48105e-19 0.000903523 -0.0197693 -2.4298e-18 0.000477555 2.40443e-19 -0.000396161 -6.02873e-20 -8.53708e-05 1.33008e-19 1.25659e-19 -0.000501629 -2.11002e-19 0.00160562 4.62065e-20 -0.000120576 -1.08303e-19 0.000204013 -0.000313702 2.2727e-19 -6.52849e-05 1.25509e-20 -0.000384447 1.7634e-19 0.000246027 4.76182e-20 -0.000212588 -1.36077e-20 -0.000403376 -2.16664e-19 
1192.45 0 1.03577e-18 -0.00709401 2.45434e-19 0.000906225 -0.0198288 -2.44047e-18 0.000507255 2.3128e-19 -0.000373713 -6.7525e-20 -8.45523e-05 1.17966e-19 1.16022e-19 -0.000474435 -2.30707e-19 0.00158786 3.40042e-20 -0.000103024 -1.24726e-19 0.000222971 -0.000306154 2.15226e-19 -5.71129e-05 2.14626e-20 -0.000389483 1.68324e-19 0.000255617 6.39581e-20 -0.000219588 -4.10804e-21 -0.00041493 -2.04065e-19 
1192.8 0 9.4316e-19 -0.00644961 2.33603e-19 0.000905488 -0.0198763 -2.45288e-18 0.000533456 2.29604e-19 -0.00034958 -7.77863e-20 -8.96524e-05 1.16988e-19 1.14464e-19 -0.000452824 -2.30781e-19 0.00156787 2.98928e-20 -7.97115e-05 -1.33493e-19 0.000238152 -0.000296747 2.02192e-19 -4.83218e-05 2.51991e-20 -0.00039447 1.54646e-19 0.000265465 6.91159e-20 -0.000226008 -3.42332e-21 -0.000425816 -1.8767e-19 
1193.15 0 8.50247e-19 -0.00580543 2.28649e-19 0.000901553 -0.0199086 -2.45788e-18 0.000559072 2.39845e-19 -0.000324173 -8.2913e-20 -0.000100081 1.16314e-19 1.07503e-19 -0.000437461 -2.34804e-19 0.00154336 2.9991e-20 -5.32502e-05 -1.39772e-19 0.000256862 -0.000285177 1.81367e-19 -3.87915e-05 2.99318e-20 -0.000399449 1.32655e-19 0.00027565 6.44782e-20 -0.000231166 -5.71461e-21 -0.000435139 -1.79877e-19 
1193.5 0 7.69341e-19 -0.00516204 2.07061e-19 0.000896635 -0.0199252 -2.47315e-18 0.000586239 2.46314e-19 -0.000300176 -8.28108e-20 -0.000117288 1.0114e-19 1.08864e-19 -0.000427006 -2.45673e-19 0.00151713 3.8082e-20 -2.6434e-05 -1.41153e-19 0.000282989 -0.000272202 1.67542e-19 -3.09451e-05 1.76782e-20 -0.000403536 1.015e-19 0.000287549 5.9901e-20 -0.000233271 -1.58577e-20 -0.000442533 -1.70363e-19 
1193.85 0 6.91644e-19 -0.0045208 1.86052e-19 0.000894796 -0.0199281 -2.48423e-18 0.000614373 2.3702e-19 -0.000278744 -8.18024e-20 -0.000141234 9.49942e-20 1.05108e-19 -0.000422179 -2.51298e-19 0.00149315 3.75061e-20 -1.66121e-06 -1.44526e-19 0.000315655 -0.000260427 1.67902e-19 -2.73727e-05 8.54277e-21 -0.000406556 6.31357e-20 0.000298601 5.23718e-20 -0.000233418 -1.39888e-20 -0.000447576 -1.69402e-19 
1194.2 0 5.99084e-19 -0.0038846 1.56924e-19 0.000897382 -0.0199167 -2.50136e-18 0.000642653 2.32411e-19 -0.000260823 -8.11128e-20 -0.000168524 9.25074e-20 9.47955e-20 -0.000425842 -2.59454e-19 0.00147418 3.72653e-20 1.99859e-05 -1.45045e-19 0.000352359 -0.000250253 1.64553e-19 -2.94584e-05 1.38939e-20 -0.00040675 2.88054e-20 0.000306328 5.27952e-20 -0.000233575 -4.3797e-21 -0.000450206 -1.80179e-19 
1194.55 0 5.08113e-19 -0.00325554 1.35271e-19 0.000902681 -0.019889 -2.51435e-18 0.000670877 2.30865e-19 -0.000246332 -8.61598e-20 -0.000195411 8.3776e-20 8.34135e-20 -0.000436053 -2.63451e-19 0.00146071 4.28044e-20 3.98172e-05 -1.36321e-19 0.000388488 -0.00024073 1.65858e-19 -3.44579e-05 1.20691e-21 -0.000401472 -4.13225e-21 0.000309859 4.86284e-20 -0.000236148 9.27623e-21 -0.000452731 -1.79297e-19 
1194.9 0 4.03753e-19 -0.00263318 1.14438e-19 0.000908324 -0.0198461 -2.53971e-18 0.000700546 2.2947e-19 -0.000234992 -7.89349e-20 -0.000219497 6.42475e-20 8.16049e-20 -0.000447006 -2.67185e-19 0.00145236 5.21466e-20 5.97875e-05 -1.38681e-19 0.000421589 -0.000230697 1.79187e-19 -3.74572e-05 1.08197e-20 -0.000390601 -2.40432e-20 0.000306936 4.02428e-20 -0.000244038 1.09103e-20 -0.000458057 -1.80027e-19 
1195.25 0 3.04818e-19 -0.00201698 9.8308e-20 0.000912659 -0.01979 -2.54236e-18 0.000731157 2.08307e-19 -0.000223546 -7.05868e-20 -0.000238176 4.66322e-20 8.38643e-20 -0.000455043 -2.79551e-19 0.00144796 5.41717e-20 8.01097e-05 -1.43111e-19 0.000449894 -0.00022015 1.91537e-19 -3.71637e-05 8.00364e-21 -0.000376153 -3.21948e-20 0.000297567 4.84283e-20 -0.000258766 2.07584e-20 -0.000467094 -1.73473e-19 
1195.6 0 2.1368e-19 -0.00140633 8.11342e-20 0.000916064 -0.0197204 -2.55939e-18 0.000759979 1.79966e-19 -0.000206307 -7.37179e-20 -0.000249148 2.41313e-20 8.84859e-20 -0.000459682 -3.0212e-19 0.0014437 5.40679e-20 9.99942e-05 -1.36003e-19 0.000469309 -0.000212081 2.01495e-19 -3.36896e-05 1.46146e-20 -0.000359982 -4.46333e-20 0.000284818 5.53771e-20 -0.00027803 2.76382e-20 -0.000478911 -1.75583e-19 
1195.95 0 1.33291e-19 -0.000800591 5.51141e-20 0.000919593 -0.0196321 -2.56446e-18 0.000786631 1.53325e-19 -0.000182629 -8.47304e-20 -0.000252057 6.62915e-21 9.1171e-20 -0.000463062 -3.25122e-19 0.00143433 5.88066e-20 0.000120792 -1.15041e-19 0.000478372 -0.000208367 1.7911e-19 -2.7971e-05 2.92824e-20 -0.000342916 -4.23929e-20 0.000272915 4.31679e-20 -0.000298914 3.94298e-20 -0.000491886 -1.51927e-19 
1196.3 0 5.15401e-20 -0.0001972 2.55325e-20 0.000922677 -0.0195239 -2.56801e-18 0.000812469 1.37353e-19 -0.000154809 -1.03288e-19 -0.000247599 -1.22837e-20 9.52093e-20 -0.000467267 -3.46927e-19 0.00141821 5.12521e-20 0.000143103 -9.72325e-20 0.000478964 -0.000208333 1.67763e-19 -2.31082e-05 3.59436e-20 -0.000324147 -3.97028e-20 0.000265709 4.278e-20 -0.000321289 3.56504e-20 -0.000503832 -1.34173e-19 
1196.65 0 -3.22494e-20 0.000406058 1.26802e-20 0.000925305 -0.0194026 -2.57551e-18 0.000836638 1.33124e-19 -0.00012351 -9.69217e-20 -0.000238121 -2.65306e-20 9.24669e-20 -0.000471746 -3.6188e-19 0.00139775 4.17991e-20 0.000165574 -9.11977e-20 0.000472643 -0.000209949 1.6387e-19 -2.16261e-05 4.68462e-20 -0.000304198 -3.90309e-20 0.000264101 4.10882e-20 -0.000344835 3.39626e-20 -0.000514655 -1.15082e-19 
1197 0 -1.12337e-19 0.0010062 1.25288e-21 0.000928974 -0.0192715 -2.57927e-18 0.000854958 1.41321e-19 -8.91021e-05 -9.34824e-20 -0.000226634 -3.19013e-20 9.1009e-20 -0.000475003 -3.81812e-19 0.00137623 2.95194e-20 0.000187868 -9.13057e-20 0.000460587 -0.000212004 1.65859e-19 -2.31284e-05 5.97643e-20 -0.000285422 -4.13079e-20 0.000265829 2.70269e-20 -0.000369183 2.93328e-20 -0.000525821 -9.10285e-20 
1197.35 0 -1.93155e-19 0.00159992 -2.7175e-21 0.000934448 -0.0191285 -2.56711e-18 0.000865711 1.62644e-19 -5.50531e-05 -8.81422e-20 -0.000213919 -3.75855e-20 7.55927e-20 -0.000474974 -3.93326e-19 0.00135397 -1.2198e-21 0.000212505 -8.21153e-20 0.000444542 -0.000215069 1.61809e-19 -2.51145e-05 5.74722e-20 -0.00026846 -4.36738e-20 0.000268688 7.87425e-21 -0.000394418 3.11482e-20 -0.000537176 -8.32347e-20 
1197.7 0 -2.78631e-19 0.00218788 -1.28023e-20 0.000940894 -0.0189768 -2.55657e-18 0.000871317 1.77506e-19 -2.55859e-05 -8.52308e-20 -0.000201626 -3.80558e-20 6.88134e-20 -0.000470965 -4.166e-19 0.0013306 -2.19363e-20 0.00024176 -8.64637e-20 0.00042765 -0.000218898 1.51414e-19 -2.79769e-05 6.4201e-20 -0.000253165 -3.93828e-20 0.000271609 -4.7745e-21 -0.000420675 2.63725e-20 -0.000548263 -7.14733e-20 
1198.05 0 -3.73911e-19 0.00277022 -2.59558e-20 0.000945715 -0.0188242 -2.5459e-18 0.000874285 1.80192e-19 -1.64416e-06 -7.63921e-20 -0.000193878 -3.74747e-20 7.36134e-20 -0.000462759 -4.23806e-19 0.00130574 -3.11973e-20 0.000269661 -9.42434e-20 0.000411733 -0.000222648 1.50956e-19 -3.30357e-05 7.51701e-20 -0.000241466 -4.06731e-20 0.000275797 -3.89843e-21 -0.000447804 2.54445e-20 -0.000557201 -6.59073e-20 
1198.4 0 -4.55217e-19 0.00334499 -3.09737e-20 0.000947587 -0.0186737 -2.53923e-18 0.00087438 1.83623e-19 1.70034e-05 -6.00143e-20 -0.000191974 -3.44309e-20 7.56308e-20 -0.000449789 -4.30617e-19 0.00127739 -2.92445e-20 0.000287942 -1.12042e-19 0.000395062 -0.000226532 1.47055e-19 -4.00061e-05 8.08504e-20 -0.000233778 -2.6221e-20 0.000281228 -6.54398e-21 -0.000473149 3.18171e-20 -0.000562985 -4.41907e-20 
1198.75 0 -5.44259e-19 0.00391217 -2.04223e-20 0.000947067 -0.0185205 -2.53104e-18 0.000870938 1.79447e-19 3.00141e-05 -4.72846e-20 -0.000194497 -3.75403e-20 7.35932e-20 -0.000435393 -4.34088e-19 0.00124368 -3.23495e-20 0.0002961 -1.26014e-19 0.000376263 -0.000231644 1.48311e-19 -4.8367e-05 5.69602e-20 -0.000227345 -2.30705e-20 0.00028627 3.62229e-22 -0.000496421 3.50857e-20 -0.000567145 -2.9819e-20 
1199.1 0 -6.21882e-19 0.00447463 -9.32125e-21 0.000944725 -0.0183585 -2.51058e-18 0.000865592 1.74941e-19 3.5608e-05 -1.88051e-20 -0.000203613 -4.34221e-20 7.03965e-20 -0.000424477 -4.32831e-19 0.00120383 -2.27471e-20 0.00029849 -1.42385e-19 0.000356177 -0.000238151 1.4431e-19 -5.94353e-05 4.75272e-20 -0.000220794 -1.58042e-20 0.000291014 8.25644e-21 -0.000521364 2.73799e-20 -0.000569876 -1.41863e-20 
1199.45 0 -7.04925e-19 0.00503323 1.37155e-20 0.000941038 -0.018185 -2.49448e-18 0.000857784 1.72747e-19 3.34291e-05 -2.66451e-22 -0.000223137 -5.22538e-20 5.97705e-20 -0.000418989 -4.36941e-19 0.00115691 -2.05446e-20 0.000297492 -1.50031e-19 0.000337095 -0.00024361 1.38031e-19 -7.47096e-05 2.70467e-20 -0.000215934 -1.1642e-20 0.00029685 1.26078e-20 -0.000550095 2.44364e-20 -0.000570182 -1.68605e-20 
1199.8 0 -7.82701e-19 0.00558694 2.95649e-20 0.000936449 -0.0179991 -2.4775e-18 0.000843297 1.6435e-19 2.50917e-05 2.66063e-21 -0.000254349 -6.39349e-20 5.71923e-20 -0.000416648 -4.2204e-19 0.00110188 -1.9947e-20 0.00029387 -1.48202e-19 0.00032146 -0.000246707 1.18673e-19 -9.25946e-05 1.046e-20 -0.000214858 -1.90558e-20 0.000304173 2.26264e-20 -0.000581029 3.24349e-20 -0.000569638 -2.25573e-20 
1200.15 0 -8.62014e-19 0.00613306 3.73477e-20 0.000931849 -0.0178003 -2.45743e-18 0.000822672 1.54202e-19 8.78588e-06 -1.24687e-20 -0.000293846 -7.78214e-20 5.33453e-20 -0.00041108 -4.03509e-19 0.00104068 -1.03338e-20 0.000289103 -1.52461e-19 0.000309219 -0.0002487 1.11372e-19 -0.000110797 -8.9241e-21 -0.000220064 -2.2406e-20 0.000311169 3.54437e-20 -0.000611335 3.81281e-20 -0.000569591 -3.44648e-20 
1200.5 0 -9.25782e-19 0.00666722 4.14371e-20 0.000928561 -0.0175864 -2.43636e-18 0.000800975 1.4464e-19 -1.7441e-05 -1.47915e-20 -0.000335304 -8.7401e-20 3.28792e-20 -0.000398803 -3.97743e-19 0.000976405 -4.31223e-22 0.000285093 -1.52557e-19 0.000297746 -0.000249754 9.42827e-20 -0.000126864 -2.68636e-20 -0.000230102 -3.4159e-20 0.00031657 5.74249e-20 -0.000638848 4.00189e-20 -0.000567864 -3.63548e-20 
1200.85 0 -9.97948e-19 0.0071876 3.19282e-20 0.000927181 -0.017357 -2.39899e-18 0.000781521 1.42409e-19 -4.63955e-05 -2.68436e-20 -0.000377238 -9.96053e-20 2.21946e-20 -0.000382716 -3.83442e-19 0.000911696 -2.7533e-22 0.000282914 -1.61671e-19 0.000285402 -0.000249254 8.65312e-20 -0.000136271 -5.06078e-20 -0.000241337 -3.45741e-20 0.000322159 6.41521e-20 -0.000664039 3.9506e-20 -0.000562661 -3.93929e-20 
1201.2 0 -1.06642e-18 0.00769547 1.967e-20 0.000926903 -0.0171159 -2.35487e-18 0.00076439 1.42028e-19 -6.74906e-05 -4.81701e-20 -0.000422112 -1.11643e-19 1.78989e-20 -0.00036599 -3.66537e-19 0.000849113 -3.2964e-21 0.000280551 -1.61784e-19 0.000271069 -0.000246475 8.30304e-20 -0.000136163 -6.42125e-20 -0.000254613 -6.54151e-20 0.000330891 7.54526e-20 -0.000688222 4.04587e-20 -0.000554263 -3.72899e-20 
1201.55 0 -1.12792e-18 0.0081928 4.27146e-21 0.00092649 -0.016869 -2.31584e-18 0.000747994 1.39668e-19 -7.82637e-05 -8.77365e-20 -0.000470891 -1.20322e-19 8.91054e-21 -0.000347481 -3.77314e-19 0.000790361 -2.47993e-21 0.000275657 -1.71092e-19 0.000253862 -0.000241624 7.98334e-20 -0.000128537 -7.76548e-20 -0.000271124 -8.06314e-20 0.000343948 8.86432e-20 -0.000710805 3.34308e-20 -0.0005436 -2.7441e-20 
1201.9 0 -1.17035e-18 0.00867843 -1.19548e-20 0.000925755 -0.0166194 -2.28621e-18 0.000731407 1.29916e-19 -8.28564e-05 -9.7101e-20 -0.000524412 -1.38753e-19 5.97221e-21 -0.000325082 -3.91391e-19 0.000737864 -2.20294e-21 0.000268247 -1.75157e-19 0.000235454 -0.00023553 7.14368e-20 -0.000116225 -7.63443e-20 -0.0002884 -1.02216e-19 0.000360044 1.01478e-19 -0.000733479 3.78081e-20 -0.000530471 -2.45206e-20 
1202.25 0 -1.22e-18 0.00914875 -1.71472e-20 0.000924087 -0.0163628 -2.25005e-18 0.000712894 1.21323e-19 -8.608e-05 -9.55462e-20 -0.000582565 -1.70308e-19 -4.23517e-21 -0.000300718 -4.04516e-19 0.000694597 -7.66464e-21 0.000258233 -1.7736e-19 0.000219496 -0.00022948 6.83086e-20 -0.00010297 -6.92619e-20 -0.00030408 -1.25827e-19 0.000376916 1.09213e-19 -0.000760141 3.11758e-20 -0.000516334 -1.43518e-20 
1202.6 0 -1.26844e-18 0.00960473 -1.39768e-20 0.000920525 -0.0160931 -2.21123e-18 0.000691639 1.14816e-19 -9.17726e-05 -8.26073e-20 -0.000642074 -1.92694e-19 1.43196e-23 -0.000277081 -4.14167e-19 0.000660724 -1.7911e-20 0.00024679 -1.91577e-19 0.000205881 -0.000225708 4.76749e-20 -9.35776e-05 -5.80032e-20 -0.000316811 -1.42531e-19 0.000391986 1.17617e-19 -0.000790198 3.33026e-20 -0.000504187 -7.79224e-21 
1202.95 0 -1.3202e-18 0.0100505 -1.60044e-20 0.00091509 -0.0158133 -2.16466e-18 0.000670082 1.14507e-19 -0.000100975 -7.43727e-20 -0.000698054 -2.15382e-19 2.24259e-20 -0.000252647 -4.13127e-19 0.000631686 -2.00451e-20 0.000237821 -1.99645e-19 0.000191557 -0.000223985 4.02687e-20 -8.92113e-05 -5.63918e-20 -0.000326753 -1.55418e-19 0.000403338 1.40425e-19 -0.000819991 5.02897e-20 -0.000493641 4.66381e-21 
1203.3 0 -1.38085e-18 0.0104855 -1.31656e-20 0.000908442 -0.0155268 -2.1191e-18 0.000649248 1.06056e-19 -0.000112632 -5.64555e-20 -0.000745593 -2.40142e-19 3.01273e-20 -0.00022328 -4.25475e-19 0.000601555 -2.04255e-20 0.000234483 -2.16177e-19 0.000175941 -0.000221548 2.91203e-20 -8.67301e-05 -5.81181e-20 -0.000334615 -1.54945e-19 0.000412447 1.67583e-19 -0.000848199 5.53047e-20 -0.000482842 1.09398e-20 
1203.65 0 -1.43493e-18 0.0109083 -8.11044e-21 0.00090038 -0.0152326 -2.07021e-18 0.000628919 1.12543e-19 -0.000126801 -5.081e-20 -0.000783956 -2.49858e-19 3.67295e-20 -0.000189428 -4.28713e-19 0.0005685 -2.37781e-20 0.000236692 -2.25314e-19 0.000158624 -0.000215917 2.79055e-20 -8.36774e-05 -5.2399e-20 -0.000340717 -1.58528e-19 0.000422286 1.84668e-19 -0.000873211 5.33544e-20 -0.000472741 6.96766e-21 
1204 0 -1.49271e-18 0.0113194 -1.23015e-20 0.000890615 -0.0149328 -2.02045e-18 0.000608678 1.05807e-19 -0.000142569 -5.72412e-20 -0.000814163 -2.62279e-19 6.98711e-20 -0.000157746 -4.38005e-19 0.000535821 -4.4033e-20 0.000242287 -2.11893e-19 0.000138865 -0.000206738 1.76908e-20 -8.05344e-05 -6.31503e-20 -0.000344983 -1.64261e-19 0.000432699 1.89326e-19 -0.000893152 3.56814e-20 -0.00046395 -3.81449e-21 
1204.35 0 -1.55092e-18 0.0117165 -2.1697e-20 0.000879557 -0.014628 -1.97779e-18 0.000589751 9.31061e-20 -0.000158332 -5.70274e-20 -0.000836916 -2.67442e-19 7.64744e-20 -0.000134624 -4.42493e-19 0.000507119 -6.41268e-20 0.000249043 -1.92821e-19 0.0001207 -0.00019475 1.37065e-21 -7.75625e-05 -5.91337e-20 -0.000346674 -1.61733e-19 0.000442333 2.01111e-19 -0.000908748 1.9729e-20 -0.000456619 -1.19612e-20 
1204.7 0 -1.59996e-18 0.0120988 -2.31024e-20 0.00086759 -0.0143142 -1.94628e-18 0.000576767 9.24712e-20 -0.000173898 -5.0582e-20 -0.000854395 -2.70351e-19 7.6118e-20 -0.000118711 -4.42768e-19 0.000485654 -6.4715e-20 0.000254697 -1.65943e-19 0.000107563 -0.000180224 -7.50575e-21 -7.41967e-05 -6.6441e-20 -0.000347988 -1.49148e-19 0.000451835 1.98235e-19 -0.000922691 3.16141e-21 -0.000451989 -2.76225e-20 
1205.05 0 -1.6656e-18 0.0124693 -2.20812e-20 0.000855046 -0.0139926 -1.90755e-18 0.000571933 9.19427e-20 -0.000187894 -3.79309e-20 -0.000866996 -2.58808e-19 8.03606e-20 -0.000102534 -4.3959e-19 0.000472709 -6.12549e-20 0.000256069 -1.41171e-19 9.93653e-05 -0.000164556 -3.58336e-20 -6.99688e-05 -6.8322e-20 -0.000351694 -1.45681e-19 0.000461015 1.92116e-19 -0.000937118 -6.63682e-21 -0.000450322 -4.00503e-20 
1205.4 0 -1.73901e-18 0.0128293 -2.8993e-20 0.000842456 -0.0136677 -1.85361e-18 0.000573205 9.03103e-20 -0.000196419 -3.32675e-20 -0.000873812 -2.5947e-19 8.63347e-20 -8.0553e-05 -4.3645e-19 0.000464455 -5.37849e-20 0.000253871 -1.12613e-19 9.73774e-05 -0.000151233 -4.65511e-20 -6.31648e-05 -7.98102e-20 -0.00035814 -1.33916e-19 0.000468277 1.91925e-19 -0.000952324 -1.19793e-20 -0.000450659 -5.53265e-20 
1205.75 0 -1.82426e-18 0.013178 -3.23086e-20 0.000829852 -0.01334 -1.81135e-18 0.000576186 8.98748e-20 -0.000196937 -3.75017e-20 -0.000876401 -2.49286e-19 9.24058e-20 -5.49052e-05 -4.34509e-19 0.000455337 -4.57513e-20 0.000251011 -9.11601e-20 0.000101478 -0.000142406 -7.6657e-20 -5.29851e-05 -1.00667e-19 -0.000364709 -1.28705e-19 0.000473337 1.91404e-19 -0.000967067 -1.68178e-20 -0.000451482 -5.7522e-20 
1206.1 0 -1.90078e-18 0.0135159 -4.15247e-20 0.000816292 -0.0130104 -1.77494e-18 0.000576421 1.09419e-19 -0.000193293 -5.35832e-20 -0.000877783 -2.52614e-19 1.00807e-19 -3.05655e-05 -4.42549e-19 0.00044329 -5.04442e-20 0.000246621 -7.43346e-20 0.000110026 -0.000137365 -1.10292e-19 -4.06814e-05 -1.00368e-19 -0.00036985 -1.30259e-19 0.000476346 1.81796e-19 -0.000978347 -2.80666e-20 -0.000451047 -5.41218e-20 
1206.45 0 -1.95243e-18 0.0138423 -4.12641e-20 0.000801775 -0.0126805 -1.73684e-18 0.000570473 1.2474e-19 -0.000190461 -5.84958e-20 -0.000876884 -2.64937e-19 1.09496e-19 -6.29086e-06 -4.42976e-19 0.00043082 -4.94606e-20 0.000240133 -7.27856e-20 0.000126221 -0.000135653 -1.30778e-19 -2.91641e-05 -9.04599e-20 -0.00037424 -1.44427e-19 0.00047739 1.75137e-19 -0.000983644 -3.53811e-20 -0.000448463 -5.93639e-20 
1206.8 0 -2.00279e-18 0.0141556 -3.95997e-20 0.000787276 -0.0123479 -1.6959e-18 0.000554536 1.38121e-19 -0.000186276 -5.18153e-20 -0.00087248 -2.84083e-19 1.0636e-19 2.21953e-05 -4.46307e-19 0.000419299 -4.36123e-20 0.000233807 -8.19573e-20 0.00015241 -0.000136901 -1.34879e-19 -1.97005e-05 -1.02894e-19 -0.000378222 -1.4846e-19 0.000476892 1.636e-19 -0.000984247 -5.15265e-20 -0.000444054 -6.81954e-20 
1207.15 0 -2.0346e-18 0.0144562 -3.89093e-20 0.000772368 -0.012008 -1.65012e-18 0.000528401 1.46734e-19 -0.000178823 -4.86559e-20 -0.00086805 -3.01277e-19 9.27023e-20 5.46723e-05 -4.45024e-19 0.000404686 -3.50277e-20 0.000228953 -8.52633e-20 0.000186862 -0.000138265 -1.44197e-19 -1.03155e-05 -9.50023e-20 -0.000383962 -1.75857e-19 0.000471709 1.54516e-19 -0.0009829 -5.0803e-20 -0.000437788 -7.14669e-20 
1207.5 0 -2.05751e-18 0.0147448 -3.87396e-20 0.000755435 -0.0116587 -1.61257e-18 0.000497239 1.45039e-19 -0.000170222 -4.57718e-20 -0.000865544 -3.20091e-19 7.53563e-20 8.76429e-05 -4.40835e-19 0.000381221 -3.14742e-20 0.000226432 -9.61242e-20 0.000226488 -0.000137308 -1.21387e-19 -5.93613e-07 -7.66561e-20 -0.000393314 -2.08054e-19 0.000461216 1.59401e-19 -0.000980541 -5.46297e-20 -0.000429319 -8.62919e-20 
1207.85 0 -2.09829e-18 0.0150196 -3.86552e-20 0.000736117 -0.0113022 -1.58422e-18 0.000467133 1.6038e-19 -0.000163029 -3.80676e-20 -0.000864084 -3.31071e-19 6.18783e-20 0.000118645 -4.30311e-19 0.000348659 -2.43e-20 0.00022767 -1.00077e-19 0.000266343 -0.000134565 -1.05265e-19 7.64999e-06 -8.13854e-20 -0.000404203 -2.3911e-19 0.000450055 1.52876e-19 -0.000976921 -4.69131e-20 -0.00041993 -7.2217e-20 
1208.2 0 -2.13673e-18 0.0152785 -3.70962e-20 0.000716439 -0.0109398 -1.54315e-18 0.000442209 1.8058e-19 -0.000158979 -1.7085e-20 -0.000865008 -3.42819e-19 5.75909e-20 0.000147245 -4.19408e-19 0.000312223 -2.34115e-20 0.000232816 -1.1206e-19 0.000301824 -0.000129846 -7.99161e-20 1.38875e-05 -6.57273e-20 -0.000413965 -2.66969e-19 0.000441775 1.3944e-19 -0.00097221 -4.9238e-20 -0.000411186 -6.5973e-20 
1208.55 0 -2.17551e-18 0.015522 -4.99524e-20 0.000699344 -0.0105723 -1.50377e-18 0.000422345 1.80413e-19 -0.000159631 -2.98036e-21 -0.000869357 -3.54758e-19 3.86722e-20 0.000174143 -4.19034e-19 0.00027627 -2.55773e-20 0.000241519 -1.30472e-19 0.000330835 -0.000122584 -7.19513e-20 1.93866e-05 -3.3567e-20 -0.000422467 -2.79521e-19 0.000436591 1.56634e-19 -0.000965313 -3.79663e-20 -0.00040303 -5.27233e-20 
1208.9 0 -2.21243e-18 0.015752 -7.50556e-20 0.000685223 -0.0102031 -1.4739e-18 0.000405004 1.64468e-19 -0.000164667 1.51808e-20 -0.000879421 -3.56928e-19 4.276e-20 0.000198453 -4.07965e-19 0.000242866 -2.78837e-20 0.000253456 -1.28356e-19 0.000353117 -0.000113035 -5.92006e-20 2.4059e-05 -1.00357e-20 -0.000429924 -2.91131e-19 0.000434241 1.77683e-19 -0.000956771 -2.9993e-20 -0.000395226 -3.93275e-20 
1209.25 0 -2.26074e-18 0.0159689 -9.43122e-20 0.000671721 -0.00983658 -1.45541e-18 0.000387648 1.65803e-19 -0.000170812 3.21166e-20 -0.00089612 -3.62253e-19 3.82607e-20 0.000219195 -3.9081e-19 0.000215358 -4.1971e-20 0.000267289 -1.32901e-19 0.000368036 -0.000101423 -7.02698e-20 2.88759e-05 1.60407e-20 -0.000435001 -2.86438e-19 0.000433745 1.93457e-19 -0.000949281 -1.62945e-20 -0.000387273 -2.00526e-20 
1209.6 0 -2.29986e-18 0.0161742 -1.00132e-19 0.000657278 -0.00947313 -1.4391e-18 0.000369593 1.56855e-19 -0.000175972 5.06479e-20 -0.000913124 -3.74297e-19 3.77823e-20 0.00023837 -3.78311e-19 0.00019431 -6.84787e-20 0.00028545 -1.31218e-19 0.000376578 -8.84761e-05 -6.59286e-20 3.71371e-05 4.18653e-20 -0.000436144 -2.88962e-19 0.000434035 2.02447e-19 -0.000943819 -4.97562e-21 -0.000379219 4.73739e-21 
1209.95 0 -2.32983e-18 0.0163707 -1.12579e-19 0.00064174 -0.00911433 -1.40653e-18 0.000350476 1.37457e-19 -0.00017964 5.35521e-20 -0.00092332 -3.83343e-19 3.84135e-20 0.000257153 -3.80507e-19 0.00017782 -8.84395e-20 0.000310729 -1.37991e-19 0.000384709 -7.4854e-05 -5.76633e-20 4.8513e-05 6.41085e-20 -0.000433478 -2.85034e-19 0.00043392 2.04555e-19 -0.000939321 1.84185e-21 -0.000371935 3.10057e-20 
1210.3 0 -2.3547e-18 0.016556 -1.17609e-19 0.000625703 -0.00876267 -1.37409e-18 0.000328819 1.30461e-19 -0.000179837 5.72282e-20 -0.000924956 -3.84109e-19 2.41936e-20 0.000275468 -3.72431e-19 0.000162796 -1.12939e-19 0.000341636 -1.50046e-19 0.000398844 -6.25088e-05 -6.78039e-20 5.83473e-05 8.8619e-20 -0.000428684 -2.60938e-19 0.000431661 2.1656e-19 -0.000933925 4.95172e-21 -0.000365214 4.92099e-20 
1210.65 0 -2.38671e-18 0.0167265 -1.27206e-19 0.000610096 -0.0084167 -1.32977e-18 0.000304509 1.27236e-19 -0.000178103 5.74135e-20 -0.000918864 -3.94729e-19 1.95558e-20 0.000292868 -3.75172e-19 0.000145697 -1.29546e-19 0.000373461 -1.66124e-19 0.00041754 -5.44827e-05 -6.82851e-20 6.30529e-05 1.11033e-19 -0.000422837 -2.40178e-19 0.000426412 2.31414e-19 -0.000927791 2.09631e-21 -0.000360706 6.17719e-20 
1211 0 -2.42882e-18 0.0168834 -1.31507e-19 0.000595878 -0.00807507 -1.28934e-18 0.000278809 1.14533e-19 -0.00018041 5.12086e-20 -0.000906554 -3.94318e-19 1.65973e-20 0.000308133 -3.72554e-19 0.000127212 -1.50224e-19 0.000400005 -1.67281e-19 0.00043511 -5.13808e-05 -7.24823e-20 6.19096e-05 1.19974e-19 -0.000415663 -2.28147e-19 0.000418048 2.4958e-19 -0.000922576 7.79362e-21 -0.000359663 7.15273e-20 
1211.35 0 -2.46939e-18 0.0170283 -1.35863e-19 0.000582826 -0.00773482 -1.23869e-18 0.000254013 1.0166e-19 -0.000190061 4.62825e-20 -0.000891185 -3.95374e-19 1.39679e-21 0.000323078 -3.5992e-19 0.000108682 -1.65362e-19 0.00041897 -1.58729e-19 0.000449331 -5.15142e-05 -5.93157e-20 5.6942e-05 1.14884e-19 -0.000406746 -2.06407e-19 0.000408124 2.43274e-19 -0.000919201 -1.66615e-21 -0.00036076 5.83143e-20 
1211.7 0 -2.4992e-18 0.0171627 -1.29146e-19 0.000570331 -0.00739023 -1.18359e-18 0.000233771 8.01217e-20 -0.000206139 2.90164e-20 -0.00087657 -3.84956e-19 8.11432e-22 0.00034096 -3.35976e-19 9.00163e-05 -1.66739e-19 0.000432934 -1.56326e-19 0.000459605 -5.37161e-05 -4.60129e-20 5.13729e-05 1.19548e-19 -0.000396387 -1.93974e-19 0.00039839 2.42299e-19 -0.000916982 -4.73691e-21 -0.000363316 5.10701e-20 
1212.05 0 -2.53035e-18 0.0172886 -1.28373e-19 0.000557579 -0.0070402 -1.13106e-18 0.000219546 6.37139e-20 -0.000225442 8.76752e-21 -0.000864739 -3.7854e-19 -2.76217e-22 0.000362336 -3.2177e-19 7.15492e-05 -1.68119e-19 0.000445635 -1.36611e-19 0.000462554 -5.52576e-05 -3.62044e-20 4.65908e-05 1.36239e-19 -0.000384541 -1.75715e-19 0.000389048 2.36112e-19 -0.000914742 -8.56569e-21 -0.000365662 6.30355e-20 
1212.4 0 -2.54804e-18 0.0174062 -1.20018e-19 0.000542571 -0.00668685 -1.07354e-18 0.000209034 3.68406e-20 -0.000243514 -6.06623e-22 -0.000854761 -3.68345e-19 1.20244e-20 0.000385443 -3.07813e-19 5.39193e-05 -1.70424e-19 0.000457458 -1.15972e-19 0.000456341 -5.37181e-05 -4.93828e-20 4.31371e-05 1.46806e-19 -0.000371736 -1.59084e-19 0.000378826 2.35287e-19 -0.000911799 -9.51353e-21 -0.000364976 6.74281e-20 
1212.75 0 -2.56345e-18 0.017514 -1.252e-19 0.000524998 -0.00633001 -1.01412e-18 0.000199689 9.64255e-21 -0.000257554 1.13551e-21 -0.000842892 -3.70429e-19 2.73445e-20 0.000409217 -2.96853e-19 4.00524e-05 -1.62928e-19 0.000467467 -9.38056e-20 0.0004433 -5.05972e-05 -6.84496e-20 4.28959e-05 1.55763e-19 -0.000358173 -1.40594e-19 0.000367255 2.21259e-19 -0.000907829 -3.19737e-23 -0.000362541 7.82614e-20 
1213.1 0 -2.57753e-18 0.0176096 -1.24407e-19 0.000507131 -0.00596701 -9.51235e-19 0.000190146 -1.58408e-20 -0.000266104 1.03302e-20 -0.000827751 -3.61951e-19 3.24996e-20 0.000435598 -2.8353e-19 3.43839e-05 -1.58021e-19 0.000473901 -6.6517e-20 0.000425407 -4.93959e-05 -8.54888e-20 4.57742e-05 1.58144e-19 -0.000343602 -1.10036e-19 0.00035569 2.09533e-19 -0.000903506 8.08075e-21 -0.000360587 6.69934e-20 
1213.45 0 -2.60565e-18 0.017693 -1.25685e-19 0.00049133 -0.00559717 -8.78085e-19 0.000179453 -8.04057e-21 -0.000268535 7.96381e-21 -0.000811052 -3.69114e-19 4.04062e-20 0.000465757 -2.75116e-19 3.50324e-05 -1.64201e-19 0.000474099 -5.3245e-20 0.000405409 -5.07197e-05 -9.49886e-20 4.83412e-05 1.71698e-19 -0.000328542 -8.5753e-20 0.0003457 2.02439e-19 -0.000898901 -1.2997e-21 -0.000357247 5.84987e-20 
1213.8 0 -2.6289e-18 0.0177659 -1.16021e-19 0.000478031 -0.00522476 -8.09471e-19 0.000165373 -1.52413e-20 -0.000267942 -1.62854e-20 -0.000793399 -3.665e-19 4.6032e-20 0.000497876 -2.6281e-19 3.70256e-05 -1.51681e-19 0.000465456 -3.89368e-20 0.000387483 -5.22697e-05 -9.80249e-20 4.69237e-05 1.70839e-19 -0.000313024 -7.19712e-20 0.000338591 2.00299e-19 -0.000894636 -2.16075e-20 -0.000352836 5.78427e-20 
1214.15 0 -2.63081e-18 0.0178275 -1.02873e-19 0.000466273 -0.00485174 -7.36773e-19 0.000147745 -3.05063e-20 -0.000267613 -2.77341e-20 -0.00077536 -3.59329e-19 5.87373e-20 0.000530144 -2.56007e-19 3.98048e-05 -1.55491e-19 0.000446129 -3.2552e-20 0.000372635 -5.26037e-05 -1.12322e-19 3.90056e-05 1.69044e-19 -0.000296652 -6.4051e-20 0.00033324 1.98051e-19 -0.000892296 -4.53708e-20 -0.000349425 4.3392e-20 
1214.5 0 -2.64941e-18 0.0178751 -9.44457e-20 0.000454709 -0.00447735 -6.68414e-19 0.000130551 -4.53818e-20 -0.000269834 -3.38887e-20 -0.000760282 -3.5111e-19 4.72096e-20 0.000563018 -2.55329e-19 4.35547e-05 -1.57715e-19 0.000419343 -2.95742e-20 0.00036283 -5.12396e-05 -1.18313e-19 2.54239e-05 1.65427e-19 -0.000278604 -6.15048e-20 0.000325442 1.99163e-19 -0.000892111 -5.91106e-20 -0.000346559 1.3969e-20 
1214.85 0 -2.66397e-18 0.017908 -8.88841e-20 0.000441629 -0.00410104 -5.9746e-19 0.000116473 -6.39245e-20 -0.000276955 -2.30768e-20 -0.000749255 -3.46016e-19 3.75618e-20 0.000597067 -2.63927e-19 4.59098e-05 -1.80059e-19 0.000391412 -3.8253e-20 0.00036136 -4.87271e-05 -1.21226e-19 1.06659e-05 1.70492e-19 -0.000258465 -6.75705e-20 0.000312428 1.92069e-19 -0.000891834 -6.48633e-20 -0.00034408 1.93831e-21 
1215.2 0 -2.66856e-18 0.0179283 -7.99633e-20 0.000425759 -0.00372176 -5.3268e-19 0.000101484 -8.56502e-20 -0.000288381 -1.85915e-20 -0.000739061 -3.36452e-19 3.36551e-20 0.000631301 -2.71393e-19 4.39329e-05 -1.81609e-19 0.00036655 -3.64363e-20 0.00036435 -4.75885e-05 -1.13428e-19 -1.31196e-06 1.68669e-19 -0.000235844 -7.49736e-20 0.000295588 1.82315e-19 -0.000888466 -8.81316e-20 -0.000342019 -1.14445e-20 
1215.55 0 -2.68068e-18 0.0179394 -6.18614e-20 0.000406827 -0.00334109 -4.65678e-19 7.94366e-05 -9.70483e-20 -0.00029969 -1.48771e-20 -0.00072516 -3.37114e-19 1.94568e-20 0.000663074 -2.72878e-19 3.60167e-05 -1.81438e-19 0.000344666 -4.64635e-20 0.000364495 -5.02861e-05 -9.6443e-20 -9.83792e-06 1.67927e-19 -0.000211697 -9.38942e-20 0.000276701 1.5584e-19 -0.000882727 -1.00756e-19 -0.000339168 -1.38891e-20 
1215.9 0 -2.68447e-18 0.0179427 -3.25073e-20 0.000385914 -0.00296373 -3.90449e-19 4.88876e-05 -1.00211e-19 -0.00030813 -3.06597e-21 -0.000705241 -3.40534e-19 6.70885e-21 0.000689382 -2.72279e-19 2.35784e-05 -1.74391e-19 0.000324389 -5.14247e-20 0.000361449 -5.49733e-05 -8.51615e-20 -1.63894e-05 1.71062e-19 -0.000185908 -1.0924e-19 0.000256724 1.3799e-19 -0.000876662 -1.07795e-19 -0.000334486 -1.36659e-20 
1216.25 0 -2.69343e-18 0.017937 -2.14634e-20 0.000363729 -0.00259139 -3.1563e-19 1.13542e-05 -1.06965e-19 -0.000313483 1.06427e-20 -0.000679406 -3.3343e-19 -1.14875e-20 0.000711039 -2.61542e-19 9.13618e-06 -1.76224e-19 0.000308981 -5.09349e-20 0.000357138 -5.92545e-05 -7.35498e-20 -2.24556e-05 1.47236e-19 -0.000157444 -1.11399e-19 0.00023744 1.14464e-19 -0.000870581 -1.17994e-19 -0.000327525 5.91234e-21 
1216.6 0 -2.70951e-18 0.017921 -1.40277e-20 0.000341637 -0.00222044 -2.32275e-19 -2.97799e-05 -1.09261e-19 -0.000313117 2.17495e-20 -0.00064934 -3.21204e-19 -2.32692e-20 0.000733633 -2.57078e-19 -6.9908e-06 -1.56641e-19 0.000303837 -5.20385e-20 0.000352442 -6.37149e-05 -7.97067e-20 -2.72014e-05 1.30393e-19 -0.000128145 -1.27897e-19 0.000219954 9.61462e-20 -0.000863472 -1.26487e-19 -0.000317489 2.96647e-20 
1216.95 0 -2.71867e-18 0.0178946 -2.53661e-21 0.000321381 -0.00184574 -1.51833e-19 -7.28588e-05 -1.06675e-19 -0.000303366 1.95262e-20 -0.00062034 -3.07524e-19 -1.90318e-20 0.000763027 -2.64981e-19 -2.49789e-05 -1.37097e-19 0.000309698 -4.3115e-20 0.00035046 -6.81088e-05 -1.09339e-19 -2.74231e-05 1.18776e-19 -0.000101134 -1.40032e-19 0.000204048 7.34215e-20 -0.000852698 -1.40239e-19 -0.000304524 2.92652e-20 
1217.3 0 -2.72853e-18 0.0178607 -2.01443e-21 0.000304177 -0.00146595 -7.57584e-20 -0.000117791 -1.1717e-19 -0.000284319 2.93825e-20 -0.000595561 -3.1141e-19 -2.04698e-20 0.000801912 -2.75724e-19 -4.48935e-05 -1.1195e-19 0.000323009 -1.8624e-20 0.000355061 -6.9567e-05 -1.15956e-19 -2.24304e-05 1.16355e-19 -7.84081e-05 -1.64439e-19 0.000190032 4.94912e-20 -0.000836355 -1.52517e-19 -0.000289373 3.36247e-20 
1217.65 0 -2.73281e-18 0.0178204 1.11551e-20 0.000289449 -0.00108703 -1.81569e-20 -0.000160916 -1.28831e-19 -0.000255734 5.64628e-20 -0.000573635 -3.12495e-19 -2.55917e-20 0.000848174 -2.78583e-19 -6.67014e-05 -8.7087e-20 0.000339871 -1.30025e-22 0.000367575 -6.60271e-05 -1.17526e-19 -1.53104e-05 9.69664e-20 -5.811e-05 -1.66234e-19 0.000177448 3.74777e-20 -0.000816171 -1.52754e-19 -0.000272786 3.77443e-20 
1218 0 -2.73752e-18 0.0177697 3.11148e-20 0.000276299 -0.000712615 5.40472e-20 -0.000196503 -1.30487e-19 -0.000215747 8.47277e-20 -0.000553322 -3.20857e-19 -3.65518e-20 0.000900229 -2.75743e-19 -8.99936e-05 -5.29541e-20 0.000356392 2.36478e-20 0.000386437 -5.75669e-05 -1.1541e-19 -9.45766e-06 8.71191e-20 -3.71818e-05 -1.66823e-19 0.000164699 1.2494e-20 -0.000795515 -1.51095e-19 -0.000257063 4.73293e-20 
1218.35 0 -2.74201e-18 0.0177051 4.39455e-20 0.000264989 -0.000337852 1.32708e-19 -0.000222615 -1.40843e-19 -0.000166286 1.12837e-19 -0.000535343 -3.37612e-19 -4.67653e-20 0.000957125 -2.705e-19 -0.000115614 -1.79428e-20 0.000370081 5.82515e-20 0.000406714 -4.3655e-05 -1.09456e-19 -7.18855e-06 6.88938e-20 -1.55046e-05 -1.67254e-19 0.00015253 5.97002e-21 -0.000774588 -1.50915e-19 -0.000243865 5.75683e-20 
1218.7 0 -2.73692e-18 0.0176286 5.05746e-20 0.000254952 4.03183e-05 2.0073e-19 -0.000239338 -1.45273e-19 -0.000113366 1.41645e-19 -0.000521731 -3.61994e-19 -6.58318e-20 0.00101374 -2.57157e-19 -0.000143265 8.27052e-22 0.000379952 6.95618e-20 0.000423197 -2.46706e-05 -9.86645e-20 -9.20662e-06 5.64903e-20 5.61864e-06 -1.65966e-19 0.000142115 1.57237e-21 -0.000753561 -1.44521e-19 -0.000232769 5.91998e-20 
1219.05 0 -2.73507e-18 0.0175435 5.92465e-20 0.000244378 0.000416814 2.53706e-19 -0.000246564 -1.4889e-19 -6.10436e-05 1.61776e-19 -0.000512937 -3.70258e-19 -7.75232e-20 0.00106355 -2.50915e-19 -0.000172762 1.402e-21 0.000386466 7.73569e-20 0.00043522 -3.28941e-06 -7.54645e-20 -1.49132e-05 3.83951e-20 2.58271e-05 -1.68753e-19 0.000133192 -1.49464e-20 -0.000733851 -1.44823e-19 -0.00022305 7.11623e-20 
1219.4 0 -2.72756e-18 0.0174505 7.87075e-20 0.000232428 0.00078614 3.12125e-19 -0.000246479 -1.39038e-19 -1.01337e-05 1.7738e-19 -0.000507846 -3.65431e-19 -8.45905e-20 0.00110454 -2.23144e-19 -0.000206254 6.00189e-21 0.000393813 8.35075e-20 0.000442407 1.70742e-05 -6.66736e-20 -2.34247e-05 3.11309e-20 4.73642e-05 -1.6345e-19 0.00012585 -4.0713e-20 -0.000716909 -1.55112e-19 -0.000213895 6.32811e-20 
1219.75 0 -2.71031e-18 0.0173497 9.30838e-20 0.000219915 0.0011486 3.73331e-19 -0.000241946 -1.4251e-19 3.97414e-05 1.91472e-19 -0.000503009 -3.71011e-19 -9.54123e-20 0.0011385 -2.06898e-19 -0.000242658 -1.87861e-21 0.00040405 8.10443e-20 0.000444764 3.40418e-05 -5.89568e-20 -3.3111e-05 3.86926e-20 7.39653e-05 -1.58595e-19 0.000121029 -5.6167e-20 -0.000702941 -1.42912e-19 -0.000204096 5.31422e-20 
1220.1 0 -2.68256e-18 0.017241 9.96451e-20 0.00020754 0.00150732 4.34491e-19 -0.000234352 -1.28814e-19 8.78094e-05 2.03966e-19 -0.000493527 -3.64505e-19 -1.03745e-19 0.00116801 -1.83243e-19 -0.000277396 5.20149e-21 0.000414023 7.65323e-20 0.000445783 4.75457e-05 -6.69315e-20 -4.23306e-05 4.59974e-20 0.000105515 -1.52722e-19 0.00012026 -6.45181e-20 -0.0006909 -1.23101e-19 -0.000194397 3.99663e-20 
1220.45 0 -2.65454e-18 0.0171226 1.10999e-19 0.000196448 0.00186514 4.91028e-19 -0.000223089 -1.157e-19 0.000133512 2.12353e-19 -0.000477039 -3.6164e-19 -1.09258e-19 0.00119517 -1.64179e-19 -0.000307773 4.00575e-21 0.000420724 7.84511e-20 0.00044618 5.98535e-05 -7.13057e-20 -5.12126e-05 5.92918e-20 0.000135963 -1.60759e-19 0.000124086 -6.10492e-20 -0.000677338 -1.0023e-19 -0.000185259 2.24941e-20 
1220.8 0 -2.62515e-18 0.0169949 1.17485e-19 0.000189339 0.00222328 5.41351e-19 -0.000206476 -9.97717e-20 0.000175071 2.092e-19 -0.000455189 -3.75206e-19 -1.20038e-19 0.00121982 -1.27489e-19 -0.000335257 -1.08805e-20 0.000424618 9.85021e-20 0.000442901 7.31875e-05 -6.49328e-20 -5.98469e-05 5.02359e-20 0.00016056 -1.56888e-19 0.000128926 -6.12854e-20 -0.000660723 -7.64241e-20 -0.000174886 2.34228e-21 
1221.15 0 -2.5842e-18 0.0168597 1.17798e-19 0.000186952 0.00258143 5.85536e-19 -0.000183016 -9.85827e-20 0.000208735 2.09891e-19 -0.000432818 -3.88756e-19 -1.1995e-19 0.00123816 -9.31398e-20 -0.000359229 -3.39021e-20 0.00042406 1.09771e-19 0.000434694 8.87256e-05 -6.33555e-20 -6.95873e-05 2.84785e-20 0.000180578 -1.72007e-19 0.000131652 -5.22805e-20 -0.000644237 -6.4503e-20 -0.00016356 -1.00672e-20 
1221.5 0 -2.54787e-18 0.0167167 1.18168e-19 0.000187394 0.00293927 6.44371e-19 -0.000152049 -1.06761e-19 0.000232755 2.04385e-19 -0.000415199 -3.89184e-19 -1.18508e-19 0.00124817 -6.45908e-20 -0.000376968 -4.02962e-20 0.000413254 1.11507e-19 0.000421321 0.000106522 -6.14394e-20 -8.2574e-05 8.40047e-21 0.000199696 -1.83354e-19 0.000133004 -5.09673e-20 -0.000629718 -5.02842e-20 -0.000152518 -1.70574e-20 
1221.85 0 -2.51313e-18 0.016564 1.26656e-19 0.000189359 0.0032957 7.11816e-19 -0.000113219 -9.96251e-20 0.000248329 2.16934e-19 -0.000403865 -3.70532e-19 -1.12783e-19 0.00125312 -6.62144e-20 -0.000389078 -4.15605e-20 0.000389208 1.07175e-19 0.000402613 0.000125332 -6.99534e-20 -9.73423e-05 -2.02726e-20 0.000217888 -2.16499e-19 0.000133818 -5.55567e-20 -0.000616276 -4.99054e-20 -0.000141974 -8.68627e-21 
1222.2 0 -2.48599e-18 0.0164014 1.45202e-19 0.000191605 0.00364723 7.65996e-19 -7.11489e-05 -8.93701e-20 0.000254952 2.40036e-19 -0.000396062 -3.50424e-19 -1.13191e-19 0.00125589 -6.62254e-20 -0.000396309 -3.52393e-20 0.00035481 1.02117e-19 0.000379811 0.000144269 -6.99414e-20 -0.000109735 -4.43609e-20 0.000233739 -2.3398e-19 0.000132702 -6.35449e-20 -0.000604005 -4.46869e-20 -0.000130923 7.01199e-21 
1222.55 0 -2.45535e-18 0.0162285 1.46232e-19 0.000192861 0.00398943 8.04147e-19 -3.28843e-05 -6.84147e-20 0.000252825 2.66693e-19 -0.000389273 -3.39977e-19 -1.16167e-19 0.0012582 -6.73091e-20 -0.000398675 -2.58193e-20 0.000314268 8.57045e-20 0.000356743 0.00015956 -5.0831e-20 -0.00011911 -5.24657e-20 0.00024787 -2.51552e-19 0.00012916 -7.01015e-20 -0.000592732 -3.88618e-20 -0.000117288 1.83323e-20 
1222.9 0 -2.41488e-18 0.0160441 1.4219e-19 0.000193678 0.00432097 8.31438e-19 -1.10822e-06 -4.92068e-20 0.000246632 2.86383e-19 -0.000380099 -3.18872e-19 -1.27076e-19 0.00126197 -7.04527e-20 -0.00039834 -2.3795e-20 0.000272572 7.79744e-20 0.000336009 0.000168003 -2.6399e-20 -0.000126137 -5.93864e-20 0.000261723 -2.73119e-19 0.000124917 -8.4133e-20 -0.0005827 -3.82701e-20 -0.000103824 1.60963e-20 
1223.25 0 -2.36152e-18 0.0158481 1.3633e-19 0.000194447 0.00464345 8.63016e-19 2.26045e-05 -2.82962e-20 0.000242557 3.00779e-19 -0.000363574 -3.00731e-19 -1.4424e-19 0.00126669 -6.70124e-20 -0.000396363 -3.09446e-20 0.000234001 5.34222e-20 0.00031681 0.00017024 -6.02863e-21 -0.000130361 -6.14053e-20 0.00027592 -3.01287e-19 0.000121163 -9.91578e-20 -0.000576015 -4.00001e-20 -9.63913e-05 3.29666e-21 
1223.6 0 -2.29629e-18 0.0156417 1.15684e-19 0.000193964 0.00496142 8.99456e-19 3.61972e-05 -2.94292e-20 0.000244023 3.1858e-19 -0.000339465 -2.95945e-19 -1.36201e-19 0.00127136 -5.38067e-20 -0.000394573 -4.15789e-20 0.000200209 3.5798e-20 0.000298657 0.000167699 9.31078e-22 -0.000132321 -5.54024e-20 0.000288562 -3.11685e-19 0.00011895 -1.07364e-19 -0.000570689 -4.98186e-20 -9.46575e-05 -1.72315e-20 
1223.95 0 -2.24605e-18 0.0154265 1.14775e-19 0.000191002 0.00527922 9.37849e-19 3.87407e-05 -3.17285e-20 0.000248846 3.20907e-19 -0.000313172 -2.97184e-19 -1.27714e-19 0.00127721 -4.71337e-20 -0.000397444 -4.30212e-20 0.000171693 2.07231e-20 0.000280544 0.00016237 1.43908e-20 -0.000133471 -4.60493e-20 0.000296477 -3.30593e-19 0.00011896 -1.11418e-19 -0.000563551 -3.73686e-20 -9.46073e-05 -2.75169e-20 
1224.3 0 -2.20941e-18 0.0152048 1.04947e-19 0.000184663 0.00559463 9.62354e-19 3.25286e-05 -4.18019e-20 0.0002521 3.2663e-19 -0.000289708 -3.09189e-19 -1.24666e-19 0.00128479 -3.46858e-20 -0.000407507 -4.14782e-20 0.000147952 1.41359e-20 0.000257705 0.000156897 1.56703e-20 -0.000135231 -3.80961e-20 0.00029716 -3.33136e-19 0.000120965 -1.11521e-19 -0.000555216 -1.93642e-20 -9.48196e-05 -3.47837e-20 
1224.65 0 -2.18566e-18 0.0149769 1.07779e-19 0.000173529 0.00590285 9.7326e-19 1.93804e-05 -3.35402e-20 0.000252417 3.29004e-19 -0.000271212 -3.18697e-19 -1.23501e-19 0.00129414 -3.31529e-20 -0.000426305 -4.59014e-20 0.000127684 1.18734e-20 0.000226422 0.000154987 1.46247e-21 -0.000137766 -4.80402e-20 0.000290976 -3.22607e-19 0.00012469 -1.13569e-19 -0.000548054 -1.76276e-21 -9.56498e-05 -3.31298e-20 
1225 0 -2.14472e-18 0.0147415 1.00277e-19 0.000158441 0.00620391 9.92792e-19 -1.43932e-07 -1.39024e-20 0.0002505 3.33284e-19 -0.000260086 -3.23107e-19 -1.14935e-19 0.00130604 -3.19259e-20 -0.000455477 -3.79799e-20 0.000108342 2.16399e-20 0.00018842 0.000158222 3.29781e-21 -0.000139853 -6.17845e-20 0.000279914 -3.054e-19 0.000129564 -1.28415e-19 -0.000543229 2.00932e-20 -9.66005e-05 -2.99601e-20 
1225.35 0 -2.12161e-18 0.0144979 8.26494e-20 0.000141775 0.00649742 1.01843e-18 -1.93246e-05 -3.96754e-23 0.000247663 3.34842e-19 -0.000256936 -3.26846e-19 -1.0064e-19 0.00131855 -2.12245e-20 -0.000495045 -3.35582e-20 8.79304e-05 2.45913e-20 0.000149711 0.000164972 1.63314e-21 -0.000141826 -7.01099e-20 0.000266234 -3.01926e-19 0.000136275 -1.29412e-19 -0.000540275 4.61761e-20 -9.64713e-05 -4.44508e-23 
1225.7 0 -2.10162e-18 0.0142456 7.08291e-20 0.000124193 0.00677863 1.0489e-18 -3.0289e-05 -1.40314e-20 0.000246842 3.33806e-19 -0.000259989 -3.22728e-19 -9.31399e-20 0.00132887 -1.114e-20 -0.000542102 -3.36148e-20 6.66138e-05 5.25773e-20 0.000114307 0.000173153 -1.13538e-20 -0.000143781 -7.4953e-20 0.000250931 -2.88337e-19 0.000146057 -1.28364e-19 -0.000538918 5.04648e-20 -9.54469e-05 -7.49734e-22 
1226.05 0 -2.08858e-18 0.0139842 6.35796e-20 0.000104048 0.00704754 1.0777e-18 -3.19706e-05 -2.14588e-20 0.000248502 3.25945e-19 -0.00026699 -3.27056e-19 -8.97098e-20 0.0013371 -9.79627e-21 -0.000591618 -4.62648e-20 4.48845e-05 6.99406e-20 8.55515e-05 0.000181843 -9.08618e-21 -0.000144359 -9.07916e-20 0.000233204 -2.76482e-19 0.000156645 -1.16323e-19 -0.000539353 5.5081e-20 -9.44482e-05 -1.19121e-21 
1226.4 0 -2.08314e-18 0.013714 5.89796e-20 8.13432e-05 0.00730899 1.11333e-18 -2.8001e-05 -2.88551e-20 0.000252497 3.11098e-19 -0.000274522 -3.1309e-19 -7.85359e-20 0.00134528 4.81645e-21 -0.000641436 -5.13949e-20 2.09373e-05 1.03598e-19 6.76474e-05 0.0001914 -1.65188e-20 -0.000142375 -9.78619e-20 0.000213122 -2.57437e-19 0.000165508 -1.1278e-19 -0.00054159 4.89886e-20 -9.19791e-05 -7.89848e-21 
1226.75 0 -2.07892e-18 0.0134353 5.82938e-20 5.72736e-05 0.00756528 1.13809e-18 -2.04767e-05 -1.93441e-20 0.000260197 2.98998e-19 -0.000281385 -2.95387e-19 -8.21196e-20 0.00135631 6.4238e-21 -0.000691259 -4.42318e-20 -5.04475e-06 1.28458e-19 6.27432e-05 0.000200911 -1.57465e-20 -0.000137216 -9.00101e-20 0.000191945 -2.57159e-19 0.000172461 -1.05429e-19 -0.000543538 3.96221e-20 -8.63858e-05 -1.62367e-20 
1227.1 0 -2.06531e-18 0.0131488 3.92256e-20 3.39262e-05 0.00781534 1.17413e-18 -9.15202e-06 -6.60152e-21 0.000272558 2.9035e-19 -0.000288144 -2.80376e-19 -7.27797e-20 0.00137282 1.74259e-20 -0.000738913 -3.75774e-20 -3.02764e-05 1.38121e-19 7.00052e-05 0.000208949 -1.5659e-20 -0.000129959 -7.49276e-20 0.000170194 -2.50712e-19 0.000178464 -1.02687e-19 -0.00054399 3.55478e-20 -7.93782e-05 -1.35627e-20 
1227.45 0 -2.03475e-18 0.0128559 1.76597e-20 1.41015e-05 0.00805622 1.20432e-18 4.78782e-06 1.87214e-20 0.000288906 2.79197e-19 -0.000291921 -2.7656e-19 -7.85628e-20 0.00139054 1.77634e-20 -0.000779731 -2.19174e-20 -5.2857e-05 1.5152e-19 8.81808e-05 0.000215256 -2.64674e-20 -0.000121372 -7.53009e-20 0.000148465 -2.55335e-19 0.000184395 -9.38106e-20 -0.000543566 3.63515e-20 -7.27138e-05 -3.82017e-20 
1227.8 0 -2.00128e-18 0.0125574 -1.00824e-21 -3.19126e-06 0.00828597 1.24021e-18 1.8232e-05 1.82032e-20 0.000307438 2.78279e-19 -0.000287736 -2.75375e-19 -9.52546e-20 0.00140089 1.8396e-20 -0.000811003 -1.00464e-20 -7.33013e-05 1.56951e-19 0.000116674 0.000219609 -2.74996e-20 -0.000112466 -6.38679e-20 0.000126078 -2.55794e-19 0.000189704 -9.5581e-20 -0.000542983 3.65356e-20 -6.48844e-05 -5.49018e-20 
1228.15 0 -1.97121e-18 0.0122533 -7.95325e-21 -2.13436e-05 0.00850811 1.28784e-18 2.61712e-05 1.46456e-20 0.000327345 2.67119e-19 -0.00027599 -2.6546e-19 -9.91983e-20 0.00140237 2.62553e-20 -0.000832891 1.33002e-21 -9.27581e-05 1.5266e-19 0.000152172 0.000222543 -3.2491e-20 -0.000103462 -7.43263e-20 0.00010069 -2.47391e-19 0.00019293 -8.26339e-20 -0.0005416 4.20677e-20 -5.5363e-05 -6.72109e-20 
1228.5 0 -1.9348e-18 0.0119458 -2.18281e-20 -4.25518e-05 0.00872673 1.32541e-18 2.39387e-05 3.52833e-21 0.000345405 2.65759e-19 -0.000263229 -2.51246e-19 -1.02977e-19 0.00139959 2.28802e-20 -0.000845985 2.61231e-21 -0.000109889 1.47817e-19 0.000189002 0.000226714 -2.9837e-20 -9.36359e-05 -9.62416e-20 7.20928e-05 -2.2189e-19 0.000193332 -7.40178e-20 -0.000538152 6.62565e-20 -4.62657e-05 -9.1871e-20 
1228.85 0 -1.88643e-18 0.0116363 -3.33362e-20 -6.79076e-05 0.00893981 1.36149e-18 1.16558e-05 1.03743e-21 0.000358793 2.78032e-19 -0.000253779 -2.26951e-19 -1.09782e-19 0.00139885 1.78391e-20 -0.000851472 8.69813e-21 -0.000123662 1.47649e-19 0.00022194 0.00023371 -2.68015e-20 -8.35867e-05 -1.17996e-19 4.15321e-05 -1.92459e-19 0.000192351 -6.19271e-20 -0.000531808 8.56932e-20 -4.02148e-05 -1.08441e-19 
1229.2 0 -1.84195e-18 0.011325 -4.20897e-20 -9.45926e-05 0.00914366 1.39267e-18 -6.25119e-06 3.61498e-21 0.000368378 3.03981e-19 -0.000248146 -1.9878e-19 -1.15183e-19 0.00140284 1.88823e-20 -0.000854362 1.558e-20 -0.000137194 1.50313e-19 0.000248569 0.000242567 -4.10061e-20 -7.34058e-05 -1.41753e-19 1.04952e-05 -1.84778e-19 0.000191343 -5.98654e-20 -0.000523269 9.22955e-20 -3.78651e-05 -1.42615e-19 
1229.55 0 -1.81105e-18 0.0110131 -5.95982e-20 -0.000118676 0.00933633 1.42068e-18 -2.65358e-05 -5.07431e-21 0.000375691 3.18553e-19 -0.000247727 -1.72261e-19 -1.20519e-19 0.00140717 1.59173e-20 -0.000860434 5.10452e-21 -0.000153883 1.3981e-19 0.00027046 0.000250757 -4.34345e-20 -6.18172e-05 -1.65113e-19 -2.15139e-05 -1.83108e-19 0.000191132 -5.26029e-20 -0.000514577 1.09578e-19 -3.66875e-05 -1.63443e-19 
1229.9 0 -1.78034e-18 0.0106996 -7.24521e-20 -0.000140714 0.00951794 1.45786e-18 -4.71973e-05 -2.31731e-20 0.000382503 3.47773e-19 -0.00025121 -1.47086e-19 -1.2971e-19 0.00140632 2.34385e-20 -0.000869359 8.26612e-22 -0.000173606 1.38345e-19 0.000288201 0.000257432 -4.44028e-20 -4.7909e-05 -1.72103e-19 -5.53295e-05 -1.995e-19 0.000194242 -5.72566e-20 -0.000508214 1.25968e-19 -3.36278e-05 -1.64329e-19 
1230.25 0 -1.74949e-18 0.0103821 -7.72729e-20 -0.000163621 0.00969161 1.50016e-18 -6.92814e-05 -5.77554e-20 0.000391004 3.60597e-19 -0.000256769 -1.2792e-19 -1.56496e-19 0.0013981 2.90537e-20 -0.000878307 -2.05405e-21 -0.000194984 1.33389e-19 0.000300071 0.000265918 -5.20405e-20 -3.2922e-05 -1.81627e-19 -8.89364e-05 -1.89088e-19 0.000201121 -4.5373e-20 -0.000504048 1.40252e-19 -2.99193e-05 -1.72477e-19 
1230.6 0 -1.70466e-18 0.0100615 -8.21284e-20 -0.000188929 0.00985814 1.52742e-18 -9.37356e-05 -7.40484e-20 0.000399478 3.52706e-19 -0.000265474 -1.31249e-19 -1.65344e-19 0.00138416 3.03538e-20 -0.00088692 1.87177e-20 -0.000215723 1.50402e-19 0.000304685 0.000277623 -5.61911e-20 -1.86946e-05 -1.86342e-19 -0.000119986 -1.97654e-19 0.00021037 -4.85515e-20 -0.00049993 1.56057e-19 -2.77665e-05 -1.66924e-19 
1230.95 0 -1.65812e-18 0.00973911 -8.2242e-20 -0.00021537 0.0100152 1.54398e-18 -0.000116044 -8.88394e-20 0.000403961 3.38021e-19 -0.000278723 -1.38184e-19 -1.50288e-19 0.00136711 3.28549e-20 -0.000896008 3.33107e-20 -0.000231912 1.62722e-19 0.000301732 0.000291517 -7.02809e-20 -6.03371e-06 -1.72022e-19 -0.000146415 -2.12575e-19 0.000220105 -6.21151e-20 -0.000495511 1.72087e-19 -2.53472e-05 -1.49061e-19 
1231.3 0 -1.62332e-18 0.00941352 -8.14314e-20 -0.00024033 0.0101641 1.55531e-18 -0.000132779 -1.12417e-19 0.00040481 3.29571e-19 -0.000296816 -1.42805e-19 -1.35675e-19 0.0013494 5.10189e-20 -0.000906014 4.92403e-20 -0.00023998 1.77437e-19 0.000293662 0.000306552 -8.24813e-20 6.12093e-06 -1.55838e-19 -0.000166927 -2.12124e-19 0.000229393 -6.71587e-20 -0.000489444 1.88898e-19 -2.0529e-05 -1.30219e-19 
1231.65 0 -1.5924e-18 0.0090815 -8.15866e-20 -0.000261667 0.01031 1.56708e-18 -0.000146323 -1.48025e-19 0.000405895 3.22211e-19 -0.00031487 -1.59052e-19 -1.32857e-19 0.00133269 7.79118e-20 -0.000917046 4.93068e-20 -0.000239688 1.872e-19 0.00028114 0.000319874 -9.21628e-20 1.82564e-05 -1.35781e-19 -0.000180945 -2.24522e-19 0.00023758 -7.38798e-20 -0.000481002 2.09065e-19 -1.50113e-05 -9.50861e-20 
1232 0 -1.54033e-18 0.00874131 -7.79599e-20 -0.000279368 0.0104572 1.57523e-18 -0.000159838 -1.64744e-19 0.000407584 3.06908e-19 -0.000328845 -1.84832e-19 -1.27564e-19 0.00131516 1.04465e-19 -0.000926845 5.87333e-20 -0.000235389 1.91871e-19 0.000264598 0.000328742 -9.97568e-20 3.10385e-05 -1.19003e-19 -0.000187279 -2.17217e-19 0.000243217 -7.91945e-20 -0.000471548 2.19612e-19 -1.08256e-05 -5.49326e-20 
1232.35 0 -1.49017e-18 0.00839424 -6.56197e-20 -0.000295633 0.0106053 1.59009e-18 -0.000174243 -2.03066e-19 0.000406767 2.83408e-19 -0.000341929 -2.05984e-19 -1.33986e-19 0.0012932 1.24544e-19 -0.000934585 7.43274e-20 -0.000231795 2.09122e-19 0.000245952 0.000333434 -1.06107e-19 4.47198e-05 -1.08634e-19 -0.000187535 -2.04734e-19 0.000248188 -7.59591e-20 -0.000459509 2.09434e-19 -7.01025e-06 -1.79533e-20 
1232.7 0 -1.42835e-18 0.00804281 -7.13358e-20 -0.000311118 0.0107486 1.58886e-18 -0.000189369 -2.32424e-19 0.000405946 2.56422e-19 -0.000357983 -2.33589e-19 -1.34367e-19 0.00126677 1.39465e-19 -0.000942388 8.98481e-20 -0.000230475 2.23385e-19 0.000226812 0.000336308 -1.12221e-19 5.69859e-05 -9.71342e-20 -0.000186729 -1.99632e-19 0.000254917 -7.47848e-20 -0.000440169 2.03533e-19 -1.7992e-06 1.41593e-21 
1233.05 0 -1.37426e-18 0.00768956 -7.20625e-20 -0.000324323 0.0108791 1.5838e-18 -0.000205942 -2.54144e-19 0.000410333 2.31415e-19 -0.000375558 -2.56378e-19 -1.46015e-19 0.00123733 1.55543e-19 -0.000950386 1.1138e-19 -0.000231288 2.47274e-19 0.000209079 0.000338091 -1.16026e-19 6.63024e-05 -8.56475e-20 -0.00018751 -1.96331e-19 0.000263137 -7.25426e-20 -0.000413082 1.85851e-19 4.52102e-06 1.60017e-20 
1233.4 0 -1.31414e-18 0.0073367 -6.77613e-20 -0.000336687 0.0109934 1.57986e-18 -0.000223359 -2.69108e-19 0.000419556 2.19306e-19 -0.000390839 -2.92366e-19 -1.59433e-19 0.00120678 1.88782e-19 -0.00095519 1.10914e-19 -0.000235392 2.53213e-19 0.000192784 0.000337473 -1.25264e-19 7.22139e-05 -7.92276e-20 -0.000187723 -1.86087e-19 0.000270851 -7.61544e-20 -0.000381715 1.59618e-19 1.20263e-05 3.17271e-20 
1233.75 0 -1.25153e-18 0.00698496 -5.46513e-20 -0.000348535 0.0110952 1.58628e-18 -0.000240016 -2.78954e-19 0.000430479 2.11002e-19 -0.000399364 -3.16576e-19 -1.66024e-19 0.00117793 2.27092e-19 -0.000953185 1.16678e-19 -0.000242569 2.44341e-19 0.000180465 0.000334258 -1.19076e-19 7.54193e-05 -6.59776e-20 -0.000183192 -1.80989e-19 0.000276909 -9.23922e-20 -0.000348647 1.46257e-19 2.2297e-05 4.5692e-20 
1234.1 0 -1.17528e-18 0.00663331 -4.40866e-20 -0.000358523 0.011189 1.59874e-18 -0.000256314 -2.73978e-19 0.000439876 1.89964e-19 -0.000400322 -3.33112e-19 -1.66494e-19 0.00114949 2.59234e-19 -0.000942381 1.06225e-19 -0.000251093 2.38885e-19 0.000176932 0.000329259 -9.87233e-20 7.77784e-05 -3.99152e-20 -0.000172401 -1.63134e-19 0.000282271 -1.10351e-19 -0.000315903 1.33813e-19 3.42681e-05 3.82559e-20 
1234.45 0 -1.10518e-18 0.00627921 -2.42543e-20 -0.000367433 0.0112758 1.5992e-18 -0.000274032 -2.58711e-19 0.000444542 1.67506e-19 -0.000398102 -3.49005e-19 -1.57191e-19 0.00111953 2.92759e-19 -0.000922 1.04076e-19 -0.000262297 2.30612e-19 0.000182608 0.000323858 -6.4078e-20 7.84795e-05 -3.75207e-20 -0.000159964 -1.6108e-19 0.000286103 -1.33627e-19 -0.000285049 1.25064e-19 4.37983e-05 5.28507e-20 
1234.8 0 -1.04157e-18 0.00592093 -3.01587e-20 -0.00037632 0.0113552 1.6015e-18 -0.000292709 -2.32884e-19 0.000441137 1.43245e-19 -0.000394305 -3.5902e-19 -1.71507e-19 0.00108759 3.383e-19 -0.00089203 1.09683e-19 -0.000276602 2.17836e-19 0.000192967 0.000318836 -4.5212e-20 7.40443e-05 -3.40642e-20 -0.000149961 -1.51504e-19 0.000285105 -1.59786e-19 -0.000256063 1.2578e-19 4.87813e-05 6.60988e-20 
1235.15 0 -9.70925e-19 0.00556122 -3.44086e-20 -0.00038598 0.0114286 1.61567e-18 -0.000311842 -2.07003e-19 0.000425733 1.3973e-19 -0.000389834 -3.65335e-19 -1.77803e-19 0.00105264 3.73434e-19 -0.000854498 1.07516e-19 -0.000288782 1.98536e-19 0.000201271 0.000314651 -4.19033e-20 6.25707e-05 -3.18676e-20 -0.000142566 -1.36249e-19 0.000277432 -1.85826e-19 -0.000227419 1.37715e-19 5.28331e-05 7.85001e-20 
1235.5 0 -9.08548e-19 0.00520498 -2.68727e-20 -0.000396616 0.0114953 1.62133e-18 -0.000333161 -1.7971e-19 0.000397325 1.24794e-19 -0.000384339 -3.79863e-19 -1.79007e-19 0.00101678 3.916e-19 -0.000813074 9.37322e-20 -0.000293783 1.92879e-19 0.000201916 0.000310188 -4.73898e-20 4.58868e-05 -2.79771e-20 -0.000137124 -1.28283e-19 0.000264461 -1.90968e-19 -0.000197733 1.50259e-19 5.67971e-05 8.675e-20 
1235.85 0 -8.48983e-19 0.00485102 -2.81101e-20 -0.000408261 0.0115503 1.62246e-18 -0.000355169 -1.74892e-19 0.000357881 1.15499e-19 -0.000375979 -4.04099e-19 -1.79146e-19 0.000984019 3.92323e-19 -0.000768229 7.96771e-20 -0.000293708 1.85596e-19 0.000197682 0.000304272 -5.6426e-20 2.80216e-05 -1.85548e-20 -0.000130239 -1.30732e-19 0.000247794 -1.87172e-19 -0.000167043 1.73062e-19 5.72285e-05 9.54828e-20 
1236.2 0 -7.93156e-19 0.00449522 -3.26647e-20 -0.000420264 0.0115948 1.60492e-18 -0.000374899 -1.83098e-19 0.000312775 1.04236e-19 -0.00036492 -4.0327e-19 -1.98966e-19 0.000955737 3.88969e-19 -0.000720749 7.08085e-20 -0.000293324 1.85553e-19 0.000197353 0.000298144 -5.10093e-20 1.22439e-05 4.99289e-21 -0.000119897 -1.31742e-19 0.000230739 -1.82246e-19 -0.000134709 1.84369e-19 5.37838e-05 9.31143e-20 
1236.55 0 -7.49842e-19 0.00414013 -3.89336e-20 -0.000432345 0.0116305 1.58636e-18 -0.000389916 -1.88244e-19 0.000268713 1.01507e-19 -0.000353212 -3.98272e-19 -2.28951e-19 0.000932118 3.74471e-19 -0.000676196 7.31455e-20 -0.000292919 1.73365e-19 0.000204532 0.000295138 -4.12689e-20 -3.53895e-07 2.44263e-20 -0.000108107 -1.43694e-19 0.000216032 -1.64104e-19 -0.000100528 1.87194e-19 5.06311e-05 8.42795e-20 
1236.9 0 -7.12962e-19 0.00378961 -3.22676e-20 -0.000443379 0.0116547 1.57387e-18 -0.000397083 -1.89198e-19 0.000229179 1.01112e-19 -0.000342611 -3.73269e-19 -2.56347e-19 0.000915217 3.62055e-19 -0.000639131 8.86206e-20 -0.000292088 1.58059e-19 0.000217989 0.000297959 -3.4555e-20 -1.10322e-05 3.52258e-20 -9.69849e-05 -1.56041e-19 0.000203202 -1.52794e-19 -6.76748e-05 1.95692e-19 4.95499e-05 7.73467e-20 
1237.25 0 -6.65645e-19 0.00344307 -1.77738e-20 -0.000452175 0.0116706 1.56625e-18 -0.000397929 -1.66134e-19 0.000194297 1.01325e-19 -0.000333955 -3.64337e-19 -2.84009e-19 0.000907268 3.44827e-19 -0.000607132 9.5532e-20 -0.000293014 1.42201e-19 0.00023341 0.000305358 -3.76708e-20 -2.10743e-05 4.47072e-20 -8.62041e-05 -1.50679e-19 0.00019213 -1.39493e-19 -4.01146e-05 1.91136e-19 4.94807e-05 7.05249e-20 
1237.6 0 -6.04801e-19 0.00309792 -1.74385e-20 -0.000459786 0.0116872 1.57253e-18 -0.000393389 -1.54832e-19 0.000163627 9.4668e-20 -0.000328842 -3.52701e-19 -3.13527e-19 0.000907292 3.18731e-19 -0.000577849 9.88452e-20 -0.000296294 1.29401e-19 0.000248401 0.00031459 -3.35129e-20 -3.10249e-05 5.31067e-20 -7.45279e-05 -1.29443e-19 0.000181708 -1.29507e-19 -1.68823e-05 1.85758e-19 5.04862e-05 6.56324e-20 
1237.95 0 -5.30616e-19 0.00275317 -3.27789e-20 -0.000468307 0.0117082 1.58507e-18 -0.000379794 -1.36279e-19 0.000135846 8.12607e-20 -0.000325759 -3.4721e-19 -3.55036e-19 0.000911831 2.85212e-19 -0.000553502 1.03186e-19 -0.000298461 1.22108e-19 0.000265914 0.000325068 -1.69758e-20 -4.17236e-05 5.01086e-20 -5.84769e-05 -1.16225e-19 0.000171216 -1.23279e-19 4.72612e-06 1.79773e-19 5.29187e-05 7.16719e-20 
1238.3 0 -4.67693e-19 0.00241014 -3.83388e-20 -0.000478525 0.0117274 1.61079e-18 -0.000357061 -1.09981e-19 0.000107842 5.99013e-20 -0.00031917 -3.40645e-19 -3.90877e-19 0.000917378 2.54746e-19 -0.000537139 1.10043e-19 -0.00029819 1.0691e-19 0.000285976 0.000335382 -8.89559e-22 -5.47334e-05 5.4023e-20 -3.60749e-05 -1.09676e-19 0.000161817 -1.12021e-19 2.48902e-05 1.72119e-19 5.70372e-05 7.8212e-20 
1238.65 0 -4.00411e-19 0.00207067 -3.33156e-20 -0.000489861 0.0117354 1.63994e-18 -0.000328388 -9.0365e-20 7.93178e-05 5.32354e-20 -0.00030557 -3.29891e-19 -4.19773e-19 0.000920925 2.48491e-19 -0.000529581 1.17218e-19 -0.000297662 9.30792e-20 0.000306184 0.000344794 7.10334e-21 -7.089e-05 5.67186e-20 -1.07141e-05 -9.93094e-20 0.00015225 -8.72056e-20 4.51277e-05 1.76809e-19 6.2116e-05 7.22008e-20 
1239 0 -3.4063e-19 0.00173558 -2.05824e-20 -0.000500313 0.0117293 1.65765e-18 -0.000298879 -6.3218e-20 5.1751e-05 4.65305e-20 -0.000286305 -3.24893e-19 -4.36854e-19 0.000921768 2.57571e-19 -0.000525911 1.22298e-19 -0.000298136 8.46524e-20 0.000328747 0.000355045 9.94041e-22 -8.79741e-05 6.81215e-20 1.40053e-05 -1.01604e-19 0.00014179 -6.3795e-20 6.69354e-05 1.76932e-19 6.65354e-05 6.91143e-20 
1239.35 0 -2.58545e-19 0.00140502 -1.11284e-20 -0.000508316 0.0117121 1.67094e-18 -0.000273757 -2.07067e-20 2.45151e-05 4.68133e-20 -0.000263651 -3.16296e-19 -4.41492e-19 0.0009218 2.40449e-19 -0.000522647 1.24825e-19 -0.000301742 6.48002e-20 0.000353381 0.000367729 -4.46996e-21 -0.000103846 6.03806e-20 3.78634e-05 -9.88223e-20 0.000133276 -3.67693e-20 8.92695e-05 1.85588e-19 7.12134e-05 7.84612e-20 
1239.7 0 -1.79475e-19 0.00107868 -1.03117e-20 -0.000514597 0.0116852 1.69219e-18 -0.000255401 1.1747e-21 -2.28075e-06 4.48316e-20 -0.000238513 -2.98844e-19 -4.40667e-19 0.000923361 2.32764e-19 -0.0005216 1.25313e-19 -0.000310756 4.83048e-20 0.000378668 0.000383011 -6.82844e-21 -0.000117813 6.2231e-20 6.04518e-05 -8.86165e-20 0.000126789 -1.04801e-20 0.000111357 1.9953e-19 7.54955e-05 8.85072e-20 
1240.05 0 -9.63435e-20 0.000755532 -8.07823e-21 -0.000519025 0.0116498 1.73662e-18 -0.000241658 2.38162e-20 -2.94427e-05 4.49779e-20 -0.000211774 -2.80097e-19 -4.34742e-19 0.000925077 2.32746e-19 -0.000523388 1.18667e-19 -0.000323739 4.78109e-20 0.000406881 0.000400849 9.46659e-21 -0.000128946 4.9387e-20 8.10255e-05 -8.06311e-20 0.000119824 1.58123e-20 0.000133625 2.17749e-19 7.77154e-05 8.20338e-20 
1240.4 0 -3.01706e-20 0.000433635 -4.39533e-21 -0.00052129 0.0116078 1.75982e-18 -0.000230126 3.28821e-20 -5.66063e-05 6.11136e-20 -0.000184661 -2.56419e-19 -4.16276e-19 0.000920639 2.30934e-19 -0.000528107 1.14034e-19 -0.000336072 4.55071e-20 0.000436135 0.000419677 2.6302e-21 -0.000136881 4.92181e-20 0.000100925 -6.85601e-20 0.000112814 2.26711e-20 0.000155745 2.33203e-19 7.81658e-05 8.42901e-20 
1240.75 0 2.62448e-20 0.000112464 -8.74934e-21 -0.000523425 0.0115576 1.77143e-18 -0.000220232 4.46857e-20 -8.03217e-05 7.48199e-20 -0.000157937 -2.29483e-19 -3.97191e-19 0.000905911 2.31995e-19 -0.000535956 1.11739e-19 -0.000344791 5.31749e-20 0.000459293 0.000436159 4.71916e-21 -0.000141196 5.06128e-20 0.000121374 -6.75507e-20 0.000106853 2.88394e-20 0.000176342 2.42367e-19 7.82277e-05 9.23467e-20 
1241.1 0 8.48122e-20 -0.000205999 -1.13437e-20 -0.000526415 0.0114947 1.78691e-18 -0.000210504 5.91681e-20 -0.000100212 7.89323e-20 -0.000135761 -2.12778e-19 -3.7559e-19 0.000883763 2.359e-19 -0.000546358 1.0301e-19 -0.000348151 5.35849e-20 0.000472825 0.000447519 8.56358e-21 -0.000141968 4.91284e-20 0.000142199 -6.36371e-20 9.94523e-05 2.72659e-20 0.000195147 2.47897e-19 8.02995e-05 9.85062e-20 
1241.45 0 1.50588e-19 -0.00052028 -1.55582e-20 -0.000528789 0.011419 1.80161e-18 -0.000196818 7.00621e-20 -0.000116298 8.35773e-20 -0.00012342 -1.83425e-19 -3.57242e-19 0.000861753 2.42517e-19 -0.000557726 9.73114e-20 -0.000345617 6.19469e-20 0.000478038 0.000453452 -7.03357e-21 -0.000139853 5.64115e-20 0.000160391 -5.83378e-20 8.7872e-05 2.5921e-21 0.000213196 2.44077e-19 8.33557e-05 1.14461e-19 
1241.8 0 2.03063e-19 -0.000831462 -2.93462e-20 -0.000527631 0.0113349 1.81378e-18 -0.000177277 6.07703e-20 -0.000126686 1.0278e-19 -0.000120421 -1.52056e-19 -3.45962e-19 0.000844892 2.56732e-19 -0.000565993 9.56618e-20 -0.000340032 6.85734e-20 0.000476217 0.000453947 -2.25141e-20 -0.000133879 6.30639e-20 0.000174046 -5.86868e-20 7.39546e-05 -2.47272e-20 0.000231707 2.30807e-19 8.36146e-05 1.09232e-19 
1242.15 0 2.61415e-19 -0.00113948 -5.08307e-20 -0.000520726 0.0112461 1.81976e-18 -0.000153166 5.26442e-20 -0.000130969 1.15205e-19 -0.00012118 -1.43184e-19 -3.39547e-19 0.000830996 2.65996e-19 -0.000571347 7.58854e-20 -0.00033624 6.95183e-20 0.000464962 0.000449432 -4.46792e-20 -0.000123729 8.34045e-20 0.000184193 -6.23507e-20 6.14646e-05 -4.71023e-20 0.000251062 2.18545e-19 8.05627e-05 1.00402e-19 
1242.5 0 3.11663e-19 -0.00144306 -7.52432e-20 -0.000510478 0.0111514 1.80866e-18 -0.00012688 5.73681e-20 -0.000131621 1.09385e-19 -0.000119758 -1.28733e-19 -3.31418e-19 0.000813134 2.76081e-19 -0.000578576 6.24736e-20 -0.000336826 8.4298e-20 0.00044123 0.000442876 -4.8012e-20 -0.000111358 8.59373e-20 0.0001916 -5.92608e-20 5.22305e-05 -6.16212e-20 0.000270149 2.07142e-19 7.67042e-05 9.70902e-20 
1242.85 0 3.65107e-19 -0.00174175 -8.53246e-20 -0.000502795 0.0110484 1.79884e-18 -0.000101807 3.81585e-20 -0.000132375 1.105e-19 -0.000116237 -1.19788e-19 -3.29917e-19 0.000786269 2.63212e-19 -0.000590474 4.82466e-20 -0.000340357 9.56862e-20 0.000406907 0.000436497 -6.09799e-20 -0.000100309 9.93195e-20 0.000196359 -4.81666e-20 4.60597e-05 -6.73883e-20 0.00028589 1.9883e-19 7.273e-05 9.20621e-20 
1243.2 0 4.2629e-19 -0.0020345 -9.22148e-20 -0.000501809 0.0109357 1.78842e-18 -7.8958e-05 2.77491e-20 -0.000134744 1.08623e-19 -0.000115007 -1.14187e-19 -3.34122e-19 0.000751847 2.61366e-19 -0.000605163 3.79519e-20 -0.000346248 1.01574e-19 0.000369624 0.00043003 -6.39563e-20 -9.26184e-05 1.13086e-19 0.000197365 -4.34124e-20 4.22883e-05 -7.59817e-20 0.00029725 1.81299e-19 6.72048e-05 8.06796e-20 
1243.55 0 4.91832e-19 -0.00232146 -9.41296e-20 -0.000506644 0.0108133 1.78003e-18 -5.73802e-05 2.22629e-20 -0.000136759 1.12486e-19 -0.00011604 -1.15852e-19 -3.28123e-19 0.000714163 2.56361e-19 -0.000619502 3.63941e-20 -0.00035322 8.45354e-20 0.00033376 0.000422044 -7.63169e-20 -8.80278e-05 1.22134e-19 0.000194526 -3.66901e-20 3.95691e-05 -7.37526e-20 0.000305964 1.57718e-19 6.04607e-05 7.44905e-20 
1243.9 0 5.53496e-19 -0.00260497 -9.72937e-20 -0.000514542 0.0106857 1.75576e-18 -3.85774e-05 6.40969e-21 -0.000135524 1.22469e-19 -0.000116166 -1.28055e-19 -3.24338e-19 0.000673307 2.3182e-19 -0.000632179 3.79601e-20 -0.000358896 8.29489e-20 0.000298673 0.000411733 -8.49865e-20 -8.60128e-05 1.16782e-19 0.000191185 -3.643e-20 3.5011e-05 -6.56261e-20 0.000311941 1.41578e-19 5.50324e-05 6.58373e-20 
1244.25 0 6.1742e-19 -0.00288524 -1.07751e-19 -0.000525781 0.0105575 1.73933e-18 -2.57967e-05 4.20958e-21 -0.000131876 1.43321e-19 -0.000114548 -1.40779e-19 -3.18739e-19 0.000627998 2.18034e-19 -0.000644918 5.69072e-20 -0.000360794 7.74186e-20 0.000264449 0.000398803 -7.45922e-20 -8.59242e-05 1.11972e-19 0.000188404 -3.41727e-20 2.72538e-05 -3.82539e-20 0.0003145 1.42929e-19 5.04563e-05 5.15876e-20 
1244.6 0 6.63261e-19 -0.00316296 -1.04866e-19 -0.000541602 0.0104284 1.72245e-18 -1.87772e-05 8.15878e-21 -0.000129496 1.53032e-19 -0.000110506 -1.47936e-19 -3.28277e-19 0.000578658 2.13728e-19 -0.000658301 4.96941e-20 -0.000356446 6.94572e-20 0.000230656 0.000382647 -5.18364e-20 -8.72699e-05 9.75645e-20 0.000184476 -1.94836e-20 1.71424e-05 -1.7135e-20 0.000315035 1.38219e-19 4.41059e-05 4.0365e-20 
1244.95 0 7.12125e-19 -0.00344106 -1.07642e-19 -0.000560882 0.0102956 1.70493e-18 -1.62819e-05 2.34849e-20 -0.000128484 1.49187e-19 -0.000103388 -1.35608e-19 -3.31619e-19 0.000527181 2.05269e-19 -0.000670436 4.35328e-20 -0.000345709 5.83774e-20 0.0001944 0.000365055 -6.08506e-20 -8.90796e-05 9.33967e-20 0.000180287 1.18517e-20 4.16097e-06 -6.13489e-21 0.000315634 1.34381e-19 3.79671e-05 3.06746e-20 
1245.3 0 7.41823e-19 -0.00372096 -1.02152e-19 -0.000581478 0.0101565 1.69688e-18 -1.78635e-05 2.76157e-20 -0.000130053 1.22664e-19 -9.3009e-05 -1.23327e-19 -3.32958e-19 0.000477683 2.01376e-19 -0.000678545 4.79162e-20 -0.000329286 5.99932e-20 0.000156945 0.000348732 -5.40428e-20 -9.19431e-05 7.5047e-20 0.000176948 2.24766e-20 -1.20003e-05 9.92581e-21 0.000319092 1.31372e-19 3.5969e-05 1.60591e-20 
1245.65 0 7.73556e-19 -0.00400037 -1.02346e-19 -0.000602468 0.0100093 1.6844e-18 -2.27842e-05 2.54311e-20 -0.000137369 9.56234e-20 -7.84903e-05 -1.03709e-19 -3.37858e-19 0.000432943 1.92703e-19 -0.000679644 6.34298e-20 -0.000306683 5.73087e-20 0.000123091 0.000332335 -6.0814e-20 -9.77168e-05 6.29392e-20 0.000174127 4.96572e-20 -2.96893e-05 1.28653e-20 0.000326893 1.21207e-19 3.73985e-05 8.88602e-21 
1246 0 8.23655e-19 -0.00427571 -1.03261e-19 -0.000624167 0.00985172 1.66111e-18 -3.10703e-05 2.76855e-20 -0.000150909 5.16205e-20 -5.96394e-05 -6.54729e-20 -3.48359e-19 0.000393298 1.78225e-19 -0.000671128 5.8247e-20 -0.000276935 5.28272e-20 9.38211e-05 0.00031285 -5.17013e-20 -0.00010441 5.30723e-20 0.000169891 6.07295e-20 -4.65426e-05 1.73459e-20 0.000337373 8.66597e-20 4.00828e-05 -3.74506e-21 
1246.35 0 8.61636e-19 -0.00454772 -8.79003e-20 -0.000646165 0.00968393 1.63887e-18 -4.35411e-05 2.36379e-20 -0.000167243 1.8088e-20 -3.62782e-05 -3.45471e-20 -3.50751e-19 0.000361283 1.64803e-19 -0.000655236 5.41797e-20 -0.000244847 4.97944e-20 6.56108e-05 0.000290874 -3.71618e-20 -0.00010802 2.91882e-20 0.000162795 7.85957e-20 -6.04027e-05 2.11735e-20 0.00034819 5.72017e-20 4.25366e-05 -9.5183e-21 
1246.7 0 8.79193e-19 -0.00481707 -8.58036e-20 -0.00066487 0.00951089 1.60582e-18 -5.67361e-05 2.01803e-20 -0.000185998 4.92937e-21 -9.11007e-06 -6.9478e-21 -3.57343e-19 0.000336234 1.65951e-19 -0.000635783 6.17427e-20 -0.000215013 5.18154e-20 3.68828e-05 0.000269497 -2.98924e-20 -0.000107046 -4.60424e-21 0.000152525 8.33665e-20 -7.30486e-05 2.79686e-20 0.000361416 2.51337e-20 4.40335e-05 -2.01338e-20 
1247.05 0 9.05505e-19 -0.00508144 -8.36343e-20 -0.000678832 0.00933678 1.57656e-18 -6.34732e-05 1.44276e-20 -0.000208445 -1.4258e-21 1.78316e-05 9.47496e-21 -3.70287e-19 0.000313375 1.48594e-19 -0.000615315 6.22986e-20 -0.000184634 6.3547e-20 8.72249e-06 0.000251515 -7.97235e-21 -0.00010325 -1.0303e-20 0.000138476 8.5324e-20 -8.41989e-05 2.55448e-20 0.000377262 1.26882e-20 4.52276e-05 -3.32585e-20 
1247.4 0 9.2213e-19 -0.00533682 -8.99825e-20 -0.000689848 0.00916206 1.54021e-18 -6.12406e-05 1.81135e-20 -0.00023091 -1.26713e-20 3.99927e-05 1.97076e-20 -3.79394e-19 0.000292851 1.16161e-19 -0.000594525 6.9636e-20 -0.000155425 6.13637e-20 -1.98029e-05 0.000236934 1.54809e-20 -9.73543e-05 -5.03874e-21 0.000119652 8.11138e-20 -9.06644e-05 2.30856e-20 0.000392743 -3.85311e-21 4.59433e-05 -5.02066e-20 
1247.75 0 9.47062e-19 -0.00558202 -8.3665e-20 -0.000698885 0.00898402 1.49319e-18 -5.31179e-05 3.86405e-21 -0.000248825 -3.52836e-20 5.74271e-05 2.57372e-20 -3.81453e-19 0.000274805 9.4055e-20 -0.000574167 7.04199e-20 -0.000134275 6.74405e-20 -4.77122e-05 0.000223649 1.97899e-20 -8.69614e-05 -1.29451e-20 9.65714e-05 7.83983e-20 -9.27271e-05 2.02455e-20 0.000407307 -2.70363e-20 4.71284e-05 -6.67022e-20 
1248.1 0 9.6316e-19 -0.00581817 -8.33998e-20 -0.000706356 0.00879938 1.45093e-18 -4.25691e-05 6.57798e-23 -0.000259195 -6.55282e-20 7.16589e-05 3.21143e-20 -3.82484e-19 0.000255865 7.61523e-20 -0.000555058 7.99877e-20 -0.000120639 6.3933e-20 -7.22574e-05 0.000209986 1.89757e-20 -7.19988e-05 -2.84807e-20 6.96623e-05 8.01433e-20 -9.43075e-05 2.62972e-20 0.000422006 -4.46684e-20 4.94633e-05 -7.09032e-20 
1248.45 0 9.83124e-19 -0.00604775 -8.16486e-20 -0.000712875 0.00860685 1.40555e-18 -3.17631e-05 -9.12914e-21 -0.000261381 -8.75608e-20 8.35159e-05 3.75338e-20 -3.66012e-19 0.000234761 6.46742e-20 -0.000536997 9.38928e-20 -0.00010938 5.25548e-20 -9.39037e-05 0.000196318 9.96666e-21 -5.57301e-05 -2.60874e-20 3.9969e-05 6.13707e-20 -9.73062e-05 2.76042e-20 0.000435504 -6.59349e-20 5.19834e-05 -7.02103e-20 
1248.8 0 1.01393e-18 -0.006274 -7.82444e-20 -0.000719451 0.00841192 1.35536e-18 -1.95533e-05 -2.09307e-20 -0.000262147 -9.38468e-20 9.39479e-05 3.57661e-20 -3.44263e-19 0.000212367 7.42258e-20 -0.000519765 1.06759e-19 -9.68759e-05 4.38396e-20 -0.000117182 0.000184479 -8.46644e-21 -4.1131e-05 -2.18367e-20 1.11976e-05 5.82529e-20 -9.92884e-05 3.92089e-20 0.000445684 -5.56169e-20 5.35853e-05 -5.42648e-20 
1249.15 0 1.04896e-18 -0.00649531 -6.86107e-20 -0.000725653 0.00821699 1.30239e-18 -3.47421e-06 -1.34325e-20 -0.000267547 -1.0575e-19 0.000103764 2.67515e-20 -3.28839e-19 0.000189645 1.13391e-19 -0.000502111 1.01349e-19 -8.03673e-05 3.43339e-20 -0.00014772 0.000175926 -7.63762e-21 -2.94496e-05 -2.53257e-20 -1.39379e-05 4.57509e-20 -9.94437e-05 4.54318e-20 0.000451987 -4.72303e-20 5.50839e-05 -4.34383e-20 
1249.5 0 1.07541e-18 -0.00670878 -5.31034e-20 -0.000729589 0.00801537 1.25665e-18 1.50118e-05 6.30268e-21 -0.000275087 -1.15934e-19 0.00011245 1.05272e-20 -3.24194e-19 0.000165859 1.37027e-19 -0.000483118 1.00748e-19 -5.88459e-05 1.20563e-20 -0.000185325 0.000170671 -2.64401e-21 -1.90917e-05 -1.65551e-20 -3.62688e-05 1.72876e-20 -9.88447e-05 5.71943e-20 0.000456558 -3.82463e-20 5.70387e-05 -3.1234e-20 
1249.85 0 1.12093e-18 -0.00691456 -3.59394e-20 -0.000729813 0.00780189 1.2076e-18 3.36234e-05 4.44294e-20 -0.000281121 -1.31506e-19 0.000120657 -1.88019e-21 -3.42426e-19 0.000140352 1.35487e-19 -0.000463164 1.00929e-19 -3.42955e-05 -1.69167e-20 -0.000224561 0.000165903 1.58946e-20 -9.07711e-06 -2.22197e-21 -5.64641e-05 -7.87068e-21 -9.69935e-05 8.16003e-20 0.000462805 -2.77819e-20 5.93132e-05 -2.03251e-20 
1250.2 0 1.16543e-18 -0.00711152 -3.2407e-20 -0.000725754 0.00757607 1.16063e-18 5.04806e-05 7.60008e-20 -0.000285979 -1.23597e-19 0.000130299 3.10252e-21 -3.43042e-19 0.00011376 1.32847e-19 -0.000445099 1.11184e-19 -9.75175e-06 -4.92499e-20 -0.000262552 0.000159488 1.70962e-20 4.2852e-07 3.19299e-20 -7.0966e-05 -3.88565e-20 -9.46836e-05 1.05773e-19 0.000471597 -1.59064e-20 6.43303e-05 -7.12394e-21 
1250.55 0 1.21531e-18 -0.00729885 -1.6551e-20 -0.000718045 0.00734158 1.11502e-18 6.07132e-05 9.56386e-20 -0.000291138 -1.22863e-19 0.000141071 1.78255e-20 -3.36676e-19 8.76422e-05 1.35248e-19 -0.000432422 1.1616e-19 1.16877e-05 -7.4997e-20 -0.000299706 0.000151052 3.78692e-20 9.34168e-06 5.47924e-20 -7.75735e-05 -5.69416e-20 -9.31864e-05 1.1561e-19 0.000480826 1.87125e-20 7.23641e-05 -1.08403e-21 
1250.9 0 1.25209e-18 -0.00747536 -3.30208e-21 -0.000707553 0.00710268 1.06268e-18 6.21441e-05 9.52351e-20 -0.000297235 -1.19655e-19 0.000153194 3.56185e-20 -3.21948e-19 6.3485e-05 1.39906e-19 -0.000421895 1.10071e-19 2.66182e-05 -8.57361e-20 -0.00033492 0.000141621 4.41388e-20 1.77048e-05 7.42861e-20 -7.77988e-05 -7.81349e-20 -9.17899e-05 1.21597e-19 0.000490666 3.34937e-20 8.06587e-05 -6.44992e-22 
1251.25 0 1.28131e-18 -0.0076398 1.17141e-20 -0.000693378 0.00685885 1.00155e-18 5.65427e-05 8.42947e-20 -0.000306051 -1.32627e-19 0.000169047 5.60893e-20 -3.02309e-19 4.00898e-05 1.4679e-19 -0.00040773 1.15709e-19 3.47909e-05 -9.67496e-20 -0.000365226 0.000133771 4.74653e-20 2.51563e-05 9.80211e-20 -7.30711e-05 -8.89888e-20 -8.94713e-05 1.29929e-19 0.000501364 4.62926e-20 8.9435e-05 4.19892e-21 
1251.6 0 1.30156e-18 -0.00779429 1.74394e-20 -0.000675466 0.00661109 9.54638e-19 4.91704e-05 7.25025e-20 -0.000315282 -1.43889e-19 0.000186728 7.36432e-20 -3.00465e-19 1.53305e-05 1.4778e-19 -0.000390737 1.09936e-19 3.61538e-05 -1.03007e-19 -0.000388983 0.0001289 5.83543e-20 3.20872e-05 1.17552e-19 -6.58309e-05 -9.67715e-20 -8.72115e-05 1.3299e-19 0.000511131 5.26875e-20 9.88483e-05 1.31959e-20 
1251.95 0 1.31945e-18 -0.00794111 1.53294e-20 -0.000655605 0.00636659 9.11438e-19 4.46739e-05 6.25983e-20 -0.000318915 -1.51547e-19 0.000204411 9.67475e-20 -2.88038e-19 -1.10187e-05 1.47786e-19 -0.000374541 9.67609e-20 2.91139e-05 -9.70501e-20 -0.000406472 0.000127503 6.12081e-20 4.13023e-05 1.22751e-19 -6.02913e-05 -9.70117e-20 -8.63396e-05 1.14183e-19 0.000519049 5.3562e-20 0.000107038 1.85257e-20 
1252.3 0 1.3323e-18 -0.00807901 1.0938e-20 -0.000634866 0.00613247 8.70395e-19 4.24299e-05 4.5381e-20 -0.000313502 -1.65276e-19 0.00022485 1.28566e-19 -2.6246e-19 -3.7297e-05 1.48028e-19 -0.000357766 9.78454e-20 1.30176e-05 -7.96266e-20 -0.000418717 0.000128911 7.82803e-20 5.31599e-05 1.17261e-19 -5.64073e-05 -1.03261e-19 -8.70206e-05 8.90853e-20 0.000524256 4.78588e-20 0.000113361 2.44863e-20 
1252.65 0 1.34063e-18 -0.0082063 7.63497e-21 -0.000613194 0.00590845 8.42364e-19 4.24374e-05 4.08434e-20 -0.000298091 -1.75394e-19 0.000248529 1.45233e-19 -2.30317e-19 -5.92956e-05 1.56624e-19 -0.000337478 9.97226e-20 -7.84893e-06 -5.91438e-20 -0.000424256 0.000131837 9.34826e-20 6.53424e-05 1.11022e-19 -5.19319e-05 -1.03352e-19 -8.93248e-05 8.01798e-20 0.000526858 4.87668e-20 0.000118875 4.40013e-20 
1253 0 1.35133e-18 -0.00832487 1.06228e-20 -0.000591403 0.00569008 8.00842e-19 4.66978e-05 2.25136e-20 -0.000274854 -1.78982e-19 0.000271946 1.70201e-19 -2.09899e-19 -7.58555e-05 1.72879e-19 -0.00031462 8.92057e-20 -2.73998e-05 -4.60977e-20 -0.00042087 0.000136152 9.97536e-20 7.73873e-05 8.9305e-20 -4.81098e-05 -9.64166e-20 -9.32277e-05 8.75518e-20 0.000527916 4.75061e-20 0.000124708 6.29929e-20 
1253.35 0 1.35911e-18 -0.00843815 1.13534e-20 -0.000571036 0.00547686 7.50361e-19 5.50589e-05 2.05708e-20 -0.000247684 -1.74276e-19 0.000293202 1.81598e-19 -1.90178e-19 -9.18505e-05 1.83484e-19 -0.000292176 7.34855e-20 -4.21173e-05 -2.75396e-20 -0.000411093 0.000142073 9.99285e-20 8.99654e-05 8.37922e-20 -4.60031e-05 -9.77557e-20 -9.876e-05 9.83539e-20 0.000528376 4.88957e-20 0.000131386 9.10988e-20 
1253.7 0 1.3736e-18 -0.00854739 8.8698e-21 -0.000552694 0.00526966 7.05459e-19 6.67543e-05 1.76408e-20 -0.000216786 -1.67258e-19 0.000315615 1.88601e-19 -1.90247e-19 -0.000113548 1.84006e-19 -0.000271118 6.90353e-20 -4.96821e-05 -6.83642e-21 -0.000398662 0.00014851 1.16824e-19 0.000102766 8.24639e-20 -4.17756e-05 -1.15153e-19 -0.000106866 9.07019e-20 0.000529202 6.71587e-20 0.00013748 1.17481e-19 
1254.05 0 1.37447e-18 -0.00865171 1.34975e-20 -0.000536748 0.00506503 6.70007e-19 8.20357e-05 2.34851e-20 -0.000179075 -1.64812e-19 0.00034282 1.89575e-19 -1.79881e-19 -0.00014087 1.91295e-19 -0.000249771 7.01954e-20 -4.93747e-05 1.13019e-20 -0.000384673 0.000154092 1.37847e-19 0.000116006 7.82475e-20 -3.13942e-05 -1.21319e-19 -0.000117168 8.53333e-20 0.00053079 9.02714e-20 0.000142631 1.21698e-19 
1254.4 0 1.38267e-18 -0.00875118 2.11249e-20 -0.000522177 0.00485845 6.30843e-19 9.9191e-05 4.41822e-20 -0.000134299 -1.5869e-19 0.000375687 1.86638e-19 -1.7184e-19 -0.000165194 1.93616e-19 -0.000227966 7.58896e-20 -4.54845e-05 2.68827e-20 -0.000370477 0.000158403 1.66975e-19 0.000129436 6.78961e-20 -1.66547e-05 -1.31284e-19 -0.000127312 7.05336e-20 0.00053263 1.05266e-19 0.000148984 1.1561e-19 
1254.75 0 1.38257e-18 -0.0088459 2.20523e-20 -0.000506426 0.00464746 5.87536e-19 0.000115844 5.88637e-20 -8.76878e-05 -1.4601e-19 0.000414549 1.66619e-19 -1.70871e-19 -0.000178633 1.90651e-19 -0.000208357 6.56306e-20 -4.28231e-05 4.1118e-20 -0.000358494 0.00016104 1.81021e-19 0.000142353 6.49034e-20 -3.04832e-07 -1.39074e-19 -0.00013418 5.47667e-20 0.000536179 1.14179e-19 0.000158176 1.18586e-19 
1255.1 0 1.3959e-18 -0.00893465 2.80047e-20 -0.000489156 0.00443017 5.65902e-19 0.000130846 5.41174e-20 -4.56294e-05 -1.3837e-19 0.000457591 1.4286e-19 -1.74249e-19 -0.000184018 1.88634e-19 -0.000191262 4.53166e-20 -4.28285e-05 6.1665e-20 -0.000349002 0.000164847 1.98495e-19 0.000155247 6.32332e-20 1.68784e-05 -1.43034e-19 -0.00013826 4.51252e-20 0.000542839 1.22909e-19 0.000168452 1.06273e-19 
1255.45 0 1.40892e-18 -0.00901559 3.92399e-20 -0.000473078 0.0042074 5.5675e-19 0.00014514 4.41058e-20 -1.20134e-05 -1.26295e-19 0.000500101 1.30237e-19 -1.75206e-19 -0.000189626 2.03634e-19 -0.000174017 1.66049e-20 -4.80573e-05 7.21851e-20 -0.000336352 0.000171757 2.15483e-19 0.000167983 5.16356e-20 3.1884e-05 -1.41569e-19 -0.000142829 1.46587e-20 0.000550037 1.29283e-19 0.000177958 1.07492e-19 
1255.8 0 1.42036e-18 -0.00908714 4.56434e-20 -0.000458586 0.00398236 5.51004e-19 0.000161526 3.52458e-20 1.4883e-05 -1.179e-19 0.000536122 1.16496e-19 -1.71144e-19 -0.000198249 2.15497e-19 -0.00015573 -1.35466e-20 -6.10289e-05 7.14731e-20 -0.000315188 0.000178957 2.3492e-19 0.000179724 2.94941e-20 4.32837e-05 -1.25639e-19 -0.000148088 -1.72903e-20 0.000553055 1.32977e-19 0.000188219 9.61169e-20 
1256.15 0 1.43393e-18 -0.00914843 5.10399e-20 -0.000444352 0.00375624 5.33094e-19 0.000180969 2.77833e-20 3.89453e-05 -1.18083e-19 0.000563154 1.17652e-19 -1.551e-19 -0.000209477 2.25385e-19 -0.000135286 -4.01712e-20 -7.85955e-05 6.92652e-20 -0.000288277 0.000183105 2.52792e-19 0.00018989 1.6964e-20 5.24183e-05 -1.1875e-19 -0.000153647 -3.14495e-20 0.000551146 1.43061e-19 0.000201841 9.16588e-20 
1256.5 0 1.44397e-18 -0.0091999 5.63721e-20 -0.000431297 0.0035276 5.13353e-19 0.00020038 1.13262e-20 6.1807e-05 -1.06783e-19 0.000582087 1.22639e-19 -1.39431e-19 -0.000219406 2.17815e-19 -0.000111425 -7.69474e-20 -9.66426e-05 8.24642e-20 -0.00026065 0.000183729 2.6795e-19 0.000198413 7.07805e-21 6.15425e-05 -1.25452e-19 -0.000159613 -3.4449e-20 0.00054574 1.37205e-19 0.000217326 7.60088e-20 
1256.85 0 1.44477e-18 -0.00924296 5.32244e-20 -0.00042039 0.00329718 4.86667e-19 0.00021509 1.65528e-20 8.13173e-05 -7.96552e-20 0.000595701 1.26371e-19 -1.25966e-19 -0.000221443 2.12071e-19 -8.80806e-05 -1.25826e-19 -0.000116195 9.40335e-20 -0.00023633 0.000182197 2.75201e-19 0.000206241 8.82291e-21 6.98013e-05 -1.3794e-19 -0.00016608 -2.98707e-20 0.000538797 1.26869e-19 0.000230171 7.71819e-20 
1257.2 0 1.44295e-18 -0.00927845 4.00447e-20 -0.000410226 0.00306471 4.57388e-19 0.000223084 1.97409e-20 9.54505e-05 -7.82627e-20 0.000609517 1.28852e-19 -1.1582e-19 -0.000216656 1.93378e-19 -7.28212e-05 -1.6807e-19 -0.000136675 1.10316e-19 -0.000216098 0.000181059 2.88393e-19 0.000212632 1.43791e-20 7.71424e-05 -1.43114e-19 -0.000174502 -2.91859e-20 0.00053186 1.24819e-19 0.000237935 6.6705e-20 
1257.55 0 1.45522e-18 -0.00930841 3.06867e-20 -0.000399555 0.00283001 4.22139e-19 0.000224861 1.59965e-20 0.000104339 -9.15909e-20 0.000623292 1.11182e-19 -1.07906e-19 -0.000213251 1.75719e-19 -6.74578e-05 -1.9207e-19 -0.000153261 1.15368e-19 -0.00020013 0.000181294 2.79907e-19 0.000215451 3.0577e-20 8.52696e-05 -1.35821e-19 -0.000184127 -3.19467e-20 0.000524626 1.08336e-19 0.000241843 6.44069e-20 
1257.9 0 1.46036e-18 -0.00933477 2.7864e-20 -0.000389239 0.00259603 3.68519e-19 0.000222794 2.33333e-20 0.000109116 -1.00183e-19 0.000632558 1.09734e-19 -8.3907e-20 -0.000214906 1.56131e-19 -6.89844e-05 -2.09532e-19 -0.000160854 1.13375e-19 -0.000191388 0.000181785 2.69076e-19 0.000212916 3.59416e-20 9.2184e-05 -1.20469e-19 -0.0001943 -1.605e-20 0.000518062 9.34177e-20 0.000246933 6.49439e-20 
1258.25 0 1.46256e-18 -0.00935997 -4.49929e-21 -0.000379977 0.00236536 3.23894e-19 0.000221198 3.79122e-20 0.000110991 -1.1371e-19 0.000636248 1.15149e-19 -6.05484e-20 -0.000221164 1.36422e-19 -7.43618e-05 -2.05524e-19 -0.000160452 1.09704e-19 -0.000188647 0.000183016 2.58271e-19 0.000206311 3.43805e-20 9.60107e-05 -1.14488e-19 -0.000203284 6.71385e-21 0.000513743 7.16324e-20 0.000256493 8.15294e-20 
1258.6 0 1.47264e-18 -0.00938365 -4.75756e-20 -0.000371423 0.00214053 2.87794e-19 0.00022479 4.61646e-20 0.000110415 -1.29673e-19 0.00063666 1.20124e-19 -6.0728e-20 -0.000234066 1.15287e-19 -7.88976e-05 -2.06646e-19 -0.000157227 1.1647e-19 -0.000184907 0.000187469 2.49902e-19 0.000197941 3.14733e-20 9.68707e-05 -1.06168e-19 -0.000209986 1.89589e-20 0.000511883 5.26292e-20 0.000269109 8.00902e-20 
1258.95 0 1.47539e-18 -0.0094024 -8.06957e-20 -0.000362273 0.00191961 2.58178e-19 0.000235112 6.08643e-20 0.000107664 -1.24745e-19 0.000633899 1.21113e-19 -6.40387e-20 -0.000254737 1.10142e-19 -7.88864e-05 -1.96745e-19 -0.000152615 1.1248e-19 -0.000173299 0.000194872 2.41722e-19 0.000188765 2.96878e-20 9.58439e-05 -9.58446e-20 -0.000214855 3.48395e-20 0.000510486 3.72629e-20 0.00028222 6.88716e-20 
1259.3 0 1.46054e-18 -0.00941496 -1.01237e-19 -0.000351397 0.00170178 2.23949e-19 0.000248423 6.80861e-20 0.000102954 -1.11889e-19 0.000623783 1.11655e-19 -7.65326e-20 -0.000282903 9.14595e-20 -7.2453e-05 -1.73179e-19 -0.000146182 1.12679e-19 -0.000157707 0.000202875 2.51054e-19 0.000180128 3.72534e-20 9.41539e-05 -9.58745e-20 -0.00021794 4.25327e-20 0.0005086 2.08092e-20 0.000293077 5.62274e-20 
1259.65 0 1.45137e-18 -0.00942058 -1.18581e-19 -0.000339487 0.00148779 1.82846e-19 0.000257652 8.14895e-20 9.41635e-05 -1.13713e-19 0.000604865 1.0092e-19 -9.82699e-20 -0.000316006 6.90078e-20 -5.68115e-05 -1.6224e-19 -0.000139465 1.11328e-19 -0.00014627 0.000209319 2.45031e-19 0.000173225 3.12285e-20 9.13726e-05 -8.966e-20 -0.000222654 2.61854e-20 0.000508044 1.22878e-20 0.000298635 4.37574e-20 
1260 0 1.45605e-18 -0.00942018 -1.26289e-19 -0.000327185 0.00127581 1.56264e-19 0.000261005 9.41468e-20 7.85419e-05 -1.19967e-19 0.000579838 9.44821e-20 -9.71987e-20 -0.000350563 4.11412e-20 -3.06265e-05 -1.44526e-19 -0.000134805 1.11783e-19 -0.000139629 0.000212643 2.33094e-19 0.000166629 3.23569e-20 8.80489e-05 -8.09078e-20 -0.000231125 3.11308e-20 0.000508988 -6.68827e-22 0.0002992 4.49158e-20 
1260.35 0 1.47421e-18 -0.00941557 -1.38936e-19 -0.000315313 0.00106505 1.15866e-19 0.000261155 1.01604e-19 5.64839e-05 -1.17843e-19 0.000553078 7.20322e-20 -8.72314e-20 -0.000386334 2.21876e-20 2.36048e-06 -1.27881e-19 -0.000134782 1.02684e-19 -0.000132653 0.000213234 2.232e-19 0.000158624 2.62709e-20 8.55608e-05 -6.25626e-20 -0.000240183 2.63614e-20 0.000509272 -1.91504e-20 0.000298455 5.34378e-20 
1260.7 0 1.51156e-18 -0.00940695 -1.4815e-19 -0.000304372 0.000855443 7.01347e-20 0.00025709 1.10605e-19 2.93133e-05 -1.11043e-19 0.000527974 5.55993e-20 -8.82111e-20 -0.000422644 1.6158e-20 3.86793e-05 -1.02341e-19 -0.000139908 1.04634e-19 -0.000120673 0.000211008 2.27043e-19 0.000149602 2.93958e-20 8.34638e-05 -5.25029e-20 -0.000247019 2.9366e-20 0.000509092 -3.91146e-20 0.000297366 7.00915e-20 
1261.05 0 1.53835e-18 -0.00939498 -1.39029e-19 -0.000293226 0.000645106 2.95344e-20 0.000249677 1.28202e-19 -5.48012e-07 -8.40026e-20 0.000503264 2.3667e-20 -8.97147e-20 -0.000457806 3.80138e-21 7.88102e-05 -7.62849e-20 -0.0001486 8.56618e-20 -0.000103717 0.000205756 2.38586e-19 0.000140808 2.30017e-20 8.11573e-05 -4.1361e-20 -0.000251213 1.05739e-20 0.000509151 -6.78216e-20 0.000293975 7.62367e-20 
1261.4 0 1.56329e-18 -0.00938231 -1.37578e-19 -0.000282027 0.000432682 -7.44485e-21 0.000242535 1.49459e-19 -3.03188e-05 -8.54617e-20 0.000476679 5.10157e-21 -7.79064e-20 -0.000492222 -8.5773e-21 0.000123663 -5.3864e-20 -0.000161655 8.13974e-20 -8.57288e-05 0.000198134 2.51282e-19 0.000131974 2.12919e-20 7.88695e-05 -3.71125e-20 -0.000252967 -1.11462e-20 0.000509535 -7.01641e-20 0.000285605 5.95394e-20 
1261.75 0 1.588e-18 -0.00936958 -1.27621e-19 -0.000273045 0.000219244 -4.55468e-20 0.000235609 1.71653e-19 -5.90208e-05 -8.56506e-20 0.000445894 -1.78967e-20 -5.145e-20 -0.000523234 -2.16309e-20 0.000173013 -3.61435e-20 -0.000178726 9.01479e-20 -6.86539e-05 0.000188521 2.60161e-19 0.000122589 7.99065e-21 7.57836e-05 -2.90159e-20 -0.000253295 -1.75016e-20 0.000512044 -7.22723e-20 0.000272287 5.09692e-20 
1262.1 0 1.59232e-18 -0.00935446 -1.22088e-19 -0.000265738 3.51092e-06 -8.48027e-20 0.000225807 1.78696e-19 -8.51052e-05 -1.07249e-19 0.000409479 -4.67623e-20 -2.01183e-20 -0.000544906 -2.44285e-20 0.000220611 -9.30095e-21 -0.000197478 1.06927e-19 -5.0829e-05 0.000177138 2.36673e-19 0.000114514 6.90449e-21 7.05347e-05 -3.63998e-20 -0.000252943 -1.30535e-20 0.000516956 -6.36171e-20 0.000256853 5.59696e-20 
1262.45 0 1.59611e-18 -0.00933669 -1.1929e-19 -0.000257198 -0.000216153 -1.31461e-19 0.000210692 1.86017e-19 -0.000101786 -1.14385e-19 0.000370677 -7.417e-20 2.13688e-21 -0.000556846 -3.9182e-20 0.000259943 2.06846e-20 -0.000217058 1.12097e-19 -3.32921e-05 0.000162638 2.18028e-19 0.000110326 3.69423e-21 6.21954e-05 -4.94061e-20 -0.000252619 -9.88496e-22 0.000521943 -6.93732e-20 0.000240512 4.65462e-20 
1262.8 0 1.59937e-18 -0.00931569 -1.41576e-19 -0.000246562 -0.000435537 -1.81124e-19 0.000190649 2.00401e-19 -0.000101276 -1.23732e-19 0.000334405 -9.53414e-20 1.5186e-20 -0.000562723 -3.5376e-20 0.000290446 4.44556e-20 -0.000234778 1.16976e-19 -1.73079e-05 0.000144883 1.77134e-19 0.000110016 -2.17551e-21 5.29357e-05 -4.89808e-20 -0.000254674 5.62864e-22 0.000525211 -9.15261e-20 0.000225789 3.74275e-20 
1263.15 0 1.60564e-18 -0.00928962 -1.53483e-19 -0.000235198 -0.000651357 -2.39941e-19 0.000167402 1.9451e-19 -8.16215e-05 -1.33107e-19 0.000301857 -1.09408e-19 1.56856e-20 -0.000565426 -3.35971e-20 0.000314298 7.2735e-20 -0.000246018 1.28574e-19 -1.02122e-06 0.000126838 1.4617e-19 0.000110567 6.09367e-21 4.62234e-05 -4.35403e-20 -0.0002588 -2.39127e-22 0.00052663 -9.90325e-20 0.000214165 3.31508e-20 
1263.5 0 1.59987e-18 -0.00925844 -1.78166e-19 -0.000224294 -0.000863234 -2.93563e-19 0.000143032 1.90315e-19 -4.83142e-05 -1.22844e-19 0.00027288 -1.32348e-19 3.24929e-20 -0.00056789 -3.71394e-20 0.000335773 9.91692e-20 -0.000249518 1.52983e-19 1.58238e-05 0.000109878 1.08488e-19 0.000109611 1.69635e-20 4.20822e-05 -2.77198e-20 -0.000262607 -1.29985e-20 0.000528156 -1.03372e-19 0.000204095 3.73288e-20 
1263.85 0 1.5859e-18 -0.00922253 -2.00786e-19 -0.000213744 -0.0010723 -3.41155e-19 0.000119372 1.79831e-19 -1.16752e-05 -1.2099e-19 0.000247648 -1.47913e-19 4.16579e-20 -0.000569802 -4.41979e-20 0.000354613 1.15405e-19 -0.000248745 1.74885e-19 3.34856e-05 9.34546e-05 9.21369e-20 0.00010575 8.61375e-21 3.90034e-05 -7.18347e-21 -0.000263262 -2.34155e-20 0.000531255 -1.1689e-19 0.000194939 4.0061e-20 
1264.2 0 1.56156e-18 -0.00918292 -2.06563e-19 -0.000201544 -0.0012801 -3.90235e-19 0.000100566 1.59341e-19 1.98519e-05 -1.23174e-19 0.000226196 -1.82059e-19 3.68304e-20 -0.000567526 -5.34263e-20 0.000366164 1.2105e-19 -0.000249897 1.89972e-19 5.24843e-05 7.69677e-05 7.81408e-20 9.68772e-05 -2.79286e-21 3.66068e-05 -3.20561e-22 -0.000258987 -2.74591e-20 0.000534663 -1.34436e-19 0.000186949 5.14515e-20 
1264.55 0 1.54881e-18 -0.00913973 -2.12191e-19 -0.000186724 -0.00148806 -4.29064e-19 9.11237e-05 1.45495e-19 4.51828e-05 -1.27683e-19 0.000209219 -1.89532e-19 3.12577e-20 -0.000558919 -5.87927e-20 0.000367233 1.13462e-19 -0.000255956 1.97774e-19 6.94537e-05 6.03614e-05 5.53718e-20 8.32455e-05 -4.99945e-21 3.53666e-05 1.8749e-20 -0.000251098 -2.99278e-20 0.000536437 -1.37914e-19 0.000181855 6.80764e-20 
1264.9 0 1.54238e-18 -0.00909079 -2.13112e-19 -0.000168966 -0.00169474 -4.70754e-19 9.13221e-05 1.41451e-19 6.65279e-05 -1.43518e-19 0.000195411 -2.04496e-19 2.02417e-20 -0.000544797 -4.82646e-20 0.000357988 1.09575e-19 -0.000263722 1.79745e-19 7.96896e-05 4.4059e-05 3.15812e-20 6.94371e-05 3.2702e-21 3.49969e-05 3.16065e-20 -0.000242506 -3.41347e-20 0.000534736 -1.31966e-19 0.000181104 6.52608e-20 
1265.25 0 1.53168e-18 -0.00903311 -2.08645e-19 -0.000148813 -0.00189562 -5.15936e-19 9.71052e-05 1.3093e-19 8.55836e-05 -1.54339e-19 0.000180802 -2.07487e-19 1.04552e-20 -0.000527178 -4.49149e-20 0.000344955 9.49357e-20 -0.000271238 1.77916e-19 8.49456e-05 2.79389e-05 8.34746e-21 5.92736e-05 -2.02522e-20 3.37028e-05 4.71924e-20 -0.000235667 -4.37424e-20 0.00052919 -1.25033e-19 0.000184286 5.67525e-20 
1265.6 0 1.50793e-18 -0.00896641 -2.04691e-19 -0.000128791 -0.0020887 -5.65342e-19 0.000104879 1.49949e-19 0.000103031 -1.70958e-19 0.000163507 -2.09121e-19 1.8178e-20 -0.000508035 -4.26571e-20 0.000336192 7.45884e-20 -0.000279994 1.5481e-19 8.7941e-05 1.10066e-05 -8.06925e-21 5.27377e-05 -4.7879e-20 2.97815e-05 6.03393e-20 -0.000231105 -4.71107e-20 0.000522629 -1.26598e-19 0.000189907 5.44375e-20 
1265.95 0 1.48612e-18 -0.00889348 -2.1674e-19 -0.000111658 -0.00227535 -6.13568e-19 0.000112943 1.51203e-19 0.000117571 -1.92232e-19 0.000142766 -2.11572e-19 1.05002e-20 -0.000488629 -5.35279e-20 0.000333145 5.84009e-20 -0.000289827 1.27305e-19 8.81998e-05 -4.77251e-06 -2.74476e-20 4.64871e-05 -6.78929e-20 2.39852e-05 6.71021e-20 -0.000227431 -5.78496e-20 0.000517025 -1.3271e-19 0.000196567 6.56442e-20 
1266.3 0 1.46589e-18 -0.00881722 -2.22998e-19 -9.59324e-05 -0.00245736 -6.55874e-19 0.00012004 1.61819e-19 0.000130344 -2.13412e-19 0.000117399 -1.9198e-19 -5.16311e-21 -0.000467571 -6.94605e-20 0.000333459 7.01228e-20 -0.0002991 9.55857e-20 8.4631e-05 -1.78908e-05 -2.94744e-20 3.92452e-05 -7.41269e-20 1.83923e-05 6.25419e-20 -0.000221814 -6.82169e-20 0.000511098 -1.35955e-19 0.000203231 8.10252e-20 
1266.65 0 1.45689e-18 -0.0087387 -2.13565e-19 -7.73513e-05 -0.00263672 -6.85412e-19 0.000126047 1.673e-19 0.000141159 -2.25672e-19 8.58595e-05 -1.76605e-19 -1.47105e-20 -0.000445739 -9.39647e-20 0.000336507 9.43756e-20 -0.000307822 9.05391e-20 7.84438e-05 -2.94506e-05 -2.07644e-20 3.35892e-05 -7.92581e-20 1.40476e-05 7.1784e-20 -0.000213609 -7.37714e-20 0.000504187 -1.3841e-19 0.000209567 9.46149e-20 
1267 0 1.44985e-18 -0.00865696 -1.96006e-19 -5.52062e-05 -0.00281726 -7.11577e-19 0.000132079 1.73897e-19 0.000145795 -2.25654e-19 5.05215e-05 -1.59887e-19 -2.5558e-20 -0.000426639 -9.84212e-20 0.000340163 1.24733e-19 -0.000315843 9.63436e-20 7.2077e-05 -3.90138e-05 3.39708e-21 2.99197e-05 -7.40658e-20 1.00178e-05 8.32958e-20 -0.000204901 -7.87994e-20 0.000496847 -1.43671e-19 0.000215059 1.02234e-19 
1267.35 0 1.43063e-18 -0.00857099 -1.70616e-19 -3.29076e-05 -0.00300039 -7.38833e-19 0.000138946 1.76633e-19 0.000144 -2.189e-19 1.73735e-05 -1.30961e-19 -3.15977e-20 -0.000410934 -9.89306e-20 0.000344172 1.37253e-19 -0.000324975 1.05633e-19 6.76895e-05 -4.53255e-05 1.93503e-20 2.84625e-05 -9.50145e-20 5.88228e-06 8.37347e-20 -0.000196232 -8.76894e-20 0.000489323 -1.50873e-19 0.000217553 1.08424e-19 
1267.7 0 1.40047e-18 -0.0084797 -1.53647e-19 -1.35261e-05 -0.00318139 -7.71032e-19 0.000143402 1.88007e-19 0.00014079 -2.12003e-19 -1.22641e-05 -1.11876e-19 -2.8872e-20 -0.000397467 -9.37381e-20 0.000354381 1.4141e-19 -0.000337739 1.05985e-19 6.58626e-05 -4.99176e-05 2.09408e-20 3.0704e-05 -1.06523e-19 1.02506e-06 9.57823e-20 -0.000186558 -9.48436e-20 0.00048137 -1.50661e-19 0.000217003 9.93013e-20 
1268.05 0 1.37573e-18 -0.00838269 -1.43542e-19 2.20448e-06 -0.00335796 -8.21964e-19 0.000142622 1.90216e-19 0.000137876 -2.17879e-19 -4.02535e-05 -1.04684e-19 -3.76963e-20 -0.000385469 -8.73796e-20 0.000373718 1.37609e-19 -0.000351051 1.05447e-19 6.38164e-05 -5.41064e-05 3.08367e-20 3.51823e-05 -1.04301e-19 -4.569e-06 9.0523e-20 -0.000176256 -8.79876e-20 0.000473582 -1.49017e-19 0.00021581 1.03656e-19 
1268.4 0 1.35377e-18 -0.00828209 -1.26667e-19 1.55332e-05 -0.0035298 -8.66805e-19 0.00013868 1.85152e-19 0.000132932 -2.2401e-19 -6.67851e-05 -1.00529e-19 -5.5006e-20 -0.000377718 -8.39911e-20 0.000396985 1.35699e-19 -0.000358806 9.83411e-20 5.72352e-05 -5.49852e-05 4.75897e-20 3.90048e-05 -1.00784e-19 -9.30145e-06 8.27665e-20 -0.000165338 -6.91628e-20 0.00046632 -1.47632e-19 0.000214425 1.18667e-19 
1268.75 0 1.34175e-18 -0.00817953 -1.00976e-19 2.71632e-05 -0.00369478 -9.10486e-19 0.000135531 1.85508e-19 0.00012624 -2.29642e-19 -8.69561e-05 -7.19093e-20 -6.48994e-20 -0.000378166 -9.52897e-20 0.000418395 1.42706e-19 -0.000359776 9.71641e-20 4.27303e-05 -4.86231e-05 4.65823e-20 4.24947e-05 -9.54755e-20 -1.03742e-05 7.07913e-20 -0.000151835 -5.66033e-20 0.00045924 -1.46032e-19 0.000210507 1.3628e-19 
1269.1 0 1.33901e-18 -0.00807522 -8.68759e-20 3.67575e-05 -0.00385102 -9.50978e-19 0.000134457 1.83484e-19 0.000118958 -2.33521e-19 -9.48625e-05 -4.67182e-20 -6.99943e-20 -0.000384136 -9.14055e-20 0.000437161 1.43636e-19 -0.000354859 7.87281e-20 1.88009e-05 -3.55719e-05 4.5019e-20 4.66464e-05 -7.71341e-20 -6.75774e-06 6.13219e-20 -0.000135831 -6.33898e-20 0.000452162 -1.48186e-19 0.000202412 1.63522e-19 
1269.45 0 1.33448e-18 -0.00796803 -9.07882e-20 4.62631e-05 -0.00399763 -9.93209e-19 0.000133605 1.72314e-19 0.000111387 -2.38501e-19 -8.7551e-05 -1.68357e-20 -7.5288e-20 -0.000389107 -8.36045e-20 0.0004563 1.36519e-19 -0.000342793 7.95364e-20 -1.22325e-05 -2.0233e-05 4.05538e-20 5.09717e-05 -6.80493e-20 -9.47706e-08 5.3964e-20 -0.000118657 -7.19916e-20 0.000445255 -1.28242e-19 0.000189194 1.58999e-19 
1269.8 0 1.32831e-18 -0.00785665 -8.97698e-20 5.67147e-05 -0.00413673 -1.02626e-18 0.000131546 1.63554e-19 0.000103284 -2.41485e-19 -6.6862e-05 1.91187e-20 -8.53955e-20 -0.000392467 -7.7634e-20 0.000479357 1.26576e-19 -0.000322712 7.12888e-20 -4.79914e-05 -5.93572e-06 2.58105e-20 5.48966e-05 -4.43279e-20 7.78942e-06 5.02548e-20 -0.000101131 -6.17954e-20 0.000439716 -1.05504e-19 0.000172766 1.62476e-19 
1270.15 0 1.3206e-18 -0.00774147 -7.9936e-20 6.63152e-05 -0.00427082 -1.04689e-18 0.000128598 1.47477e-19 9.79984e-05 -2.34468e-19 -3.76763e-05 5.18165e-20 -9.09474e-20 -0.000395839 -7.10929e-20 0.000503283 1.25933e-19 -0.00029719 6.72116e-20 -8.55352e-05 6.77807e-06 1.96973e-20 5.87409e-05 -1.5449e-20 1.48897e-05 3.92928e-20 -8.4105e-05 -4.5742e-20 0.000435659 -9.82469e-20 0.000158232 1.74585e-19 
1270.5 0 1.29832e-18 -0.0076223 -6.24346e-20 7.46213e-05 -0.00439824 -1.05844e-18 0.000128683 1.47972e-19 0.00010088 -2.33443e-19 -2.65752e-06 7.30561e-20 -9.42338e-20 -0.000401309 -8.2928e-20 0.000520357 1.30246e-19 -0.000271253 6.62185e-20 -0.00012132 1.98883e-05 3.6012e-21 6.24941e-05 7.49267e-21 1.9212e-05 4.37604e-20 -6.69865e-05 -2.94552e-20 0.0004325 -8.97363e-20 0.000146298 1.70849e-19 
1270.85 0 1.26881e-18 -0.00749778 -4.58874e-20 8.17287e-05 -0.00451724 -1.08209e-18 0.000135983 1.56572e-19 0.000113214 -2.2365e-19 3.57041e-05 9.87481e-20 -9.77341e-20 -0.000412668 -8.10204e-20 0.000529428 1.34018e-19 -0.000249434 6.0847e-20 -0.000151512 3.57046e-05 -1.67742e-20 6.37789e-05 8.41888e-21 1.99971e-05 5.20333e-20 -5.03074e-05 -1.00453e-20 0.000429452 -9.71956e-20 0.000135157 1.64075e-19 
1271.2 0 1.23884e-18 -0.00736881 -3.22416e-20 8.76422e-05 -0.00462971 -1.09381e-18 0.000150651 1.56909e-19 0.000131788 -2.02027e-19 7.33232e-05 1.24117e-19 -1.0172e-19 -0.000430809 -7.97002e-20 0.000534159 1.34526e-19 -0.000234581 5.3825e-20 -0.00017265 5.21172e-05 -3.13612e-20 6.16096e-05 -1.11935e-20 1.75664e-05 4.01324e-20 -3.63862e-05 5.4467e-21 0.000425811 -1.07364e-19 0.000124402 1.46839e-19 
1271.55 0 1.21747e-18 -0.00723716 -1.91575e-20 9.27019e-05 -0.00473631 -1.10503e-18 0.00017035 1.48117e-19 0.000150994 -1.88734e-19 0.000107344 1.55181e-19 -1.08849e-19 -0.000452921 -6.75975e-20 0.000537385 1.3085e-19 -0.000226576 4.83964e-20 -0.000183634 6.54053e-05 -2.88276e-20 5.70417e-05 -3.10131e-20 1.27765e-05 3.31473e-20 -2.61407e-05 3.37164e-20 0.00042023 -1.203e-19 0.000114579 1.38204e-19 
1271.9 0 1.21269e-18 -0.00710182 -5.44642e-21 9.76657e-05 -0.00484034 -1.11637e-18 0.000191488 1.37716e-19 0.000168729 -1.79635e-19 0.000135248 1.80199e-19 -1.30608e-19 -0.000477947 -5.79073e-20 0.000538606 1.09115e-19 -0.000222296 4.63289e-20 -0.000186785 7.29854e-05 -2.76638e-20 5.1823e-05 -4.88307e-20 7.53099e-06 2.03049e-20 -1.90206e-05 6.6887e-20 0.000412023 -1.26404e-19 0.000106539 1.30189e-19 
1272.25 0 1.20025e-18 -0.0069622 4.72314e-22 0.000101782 -0.00494712 -1.13217e-18 0.000210341 1.28461e-19 0.000187822 -1.88664e-19 0.000157569 2.09941e-19 -1.49893e-19 -0.000505685 -5.41367e-20 0.000537876 8.06455e-20 -0.000216513 3.60823e-20 -0.000184911 7.30396e-05 -2.73878e-20 4.79269e-05 -6.38271e-20 4.07062e-06 -3.71694e-21 -1.45525e-05 8.79866e-20 0.000400182 -1.27356e-19 0.00010053 1.32293e-19 
1272.6 0 1.17887e-18 -0.00682024 6.47383e-21 0.000104507 -0.00505731 -1.14539e-18 0.000223873 1.15163e-19 0.00020954 -2.01557e-19 0.000178887 2.32895e-19 -1.57864e-19 -0.000532711 -5.17473e-20 0.000537566 6.64999e-20 -0.000207021 2.75653e-20 -0.000177187 6.50159e-05 -1.80722e-20 4.56641e-05 -6.29534e-20 3.41962e-06 -6.9917e-21 -1.24232e-05 9.11747e-20 0.000383206 -1.39948e-19 9.62585e-05 1.26057e-19 
1272.95 0 1.14042e-18 -0.00667727 1.63585e-21 0.00010647 -0.00516509 -1.15503e-18 0.000229968 9.09473e-20 0.000233059 -1.9617e-19 0.000199545 2.40154e-19 -1.536e-19 -0.00055626 -3.88692e-20 0.000539394 6.36417e-20 -0.000194376 5.45734e-21 -0.000161782 5.05148e-05 -1.47697e-20 4.29196e-05 -3.86746e-20 3.05524e-06 -1.24131e-20 -1.17659e-05 9.01725e-20 0.000363258 -1.49489e-19 9.1017e-05 1.28463e-19 
1273.3 0 1.09853e-18 -0.00653079 -6.8489e-21 0.000107997 -0.00526674 -1.15929e-18 0.000229072 4.58451e-20 0.000256677 -1.80566e-19 0.000216491 2.42514e-19 -1.29529e-19 -0.000575838 -2.58004e-20 0.000544292 6.99861e-20 -0.000178202 -2.86336e-21 -0.000140509 3.35479e-05 -2.31661e-20 3.90849e-05 -1.49978e-20 4.76172e-07 -2.04317e-20 -1.37715e-05 1.04488e-19 0.00034535 -1.52951e-19 8.14837e-05 1.18176e-19 
1273.65 0 1.05406e-18 -0.00637763 -2.62066e-20 0.000108919 -0.00536445 -1.17437e-18 0.000223067 2.90295e-20 0.00027859 -1.6363e-19 0.000230216 2.34244e-19 -1.06778e-19 -0.00059226 -1.80377e-20 0.000554074 7.89717e-20 -0.00015483 -9.17322e-21 -0.000115169 1.79669e-05 -3.51977e-20 3.41621e-05 -1.67499e-20 -4.64128e-06 -1.02679e-20 -1.88305e-05 1.10995e-19 0.000331368 -1.6375e-19 6.80898e-05 1.11763e-19 
1274 0 1.01396e-18 -0.00621563 -3.82544e-20 0.000109763 -0.00546307 -1.18434e-18 0.000214542 9.16884e-21 0.000299308 -1.56125e-19 0.000244665 2.21539e-19 -8.39208e-20 -0.000605323 -2.56277e-20 0.00056513 9.47744e-20 -0.000122313 -8.86461e-21 -8.74692e-05 5.19522e-06 -5.64111e-20 3.05988e-05 -1.71414e-20 -1.24866e-05 -1.40071e-20 -2.48511e-05 1.17159e-19 0.000319503 -1.74545e-19 5.27771e-05 1.06611e-19 
1274.35 0 9.79296e-19 -0.0060458 -4.21785e-20 0.000112759 -0.00556795 -1.18626e-18 0.000206058 -2.30822e-21 0.000320336 -1.55162e-19 0.000259602 2.23651e-19 -8.37192e-20 -0.00061367 -4.59066e-20 0.000570954 8.52418e-20 -8.43988e-05 -1.44227e-21 -5.97443e-05 -5.01925e-06 -8.18544e-20 3.16603e-05 -1.65098e-20 -2.33462e-05 -1.80367e-20 -3.07173e-05 1.25026e-19 0.000310421 -1.74283e-19 3.46309e-05 9.75001e-20 
1274.7 0 9.49609e-19 -0.00587246 -4.51574e-20 0.000117269 -0.00567772 -1.19607e-18 0.000199791 -1.42607e-20 0.000344692 -1.54481e-19 0.000269228 2.35633e-19 -7.73904e-20 -0.000619372 -6.55371e-20 0.000571548 7.35683e-20 -4.66818e-05 -9.68112e-22 -3.455e-05 -1.32873e-05 -1.03365e-19 3.65594e-05 -1.58733e-20 -3.5892e-05 -2.37763e-20 -3.75031e-05 1.27366e-19 0.000304388 -1.74042e-19 1.48089e-05 8.99782e-20 
1275.05 0 9.12263e-19 -0.0056989 -4.79777e-20 0.000120946 -0.00578477 -1.22865e-18 0.000198302 -2.29294e-20 0.000369886 -1.57451e-19 0.000269656 2.45339e-19 -6.98009e-20 -0.000625592 -7.61836e-20 0.000568149 6.56146e-20 -1.05575e-05 -6.72569e-21 -1.45003e-05 -1.84096e-05 -1.07995e-19 4.29129e-05 -2.99252e-20 -4.97333e-05 -3.43986e-20 -4.5375e-05 1.27871e-19 0.00029937 -1.64042e-19 -3.18195e-06 9.46651e-20 
1275.4 0 8.87002e-19 -0.0055246 -4.2778e-20 0.000123791 -0.00588303 -1.25196e-18 0.000203684 -3.21742e-20 0.000390987 -1.60706e-19 0.000263614 2.48427e-19 -7.25541e-20 -0.000631723 -6.16765e-20 0.000562356 5.60774e-20 2.74116e-05 -2.82181e-20 -9.3689e-07 -2.01455e-05 -1.02141e-19 4.95203e-05 -3.06007e-20 -6.28744e-05 -3.06688e-20 -5.3242e-05 1.3266e-19 0.000294301 -1.54168e-19 -1.91523e-05 9.25872e-20 
1275.75 0 8.737e-19 -0.00534913 -3.69956e-20 0.000127082 -0.00597024 -1.2623e-18 0.000216326 -4.29342e-20 0.000409818 -1.57032e-19 0.000258794 2.32209e-19 -8.24296e-20 -0.000635278 -4.32621e-20 0.00055923 3.97271e-20 7.00307e-05 -4.01396e-20 9.52156e-06 -2.00271e-05 -1.01446e-19 5.70878e-05 -2.57358e-20 -7.1141e-05 -2.65811e-20 -6.06287e-05 1.39147e-19 0.000289625 -1.42155e-19 -3.50051e-05 8.10829e-20 
1276.1 0 8.53535e-19 -0.00517273 -5.58307e-20 0.0001316 -0.00604718 -1.26458e-18 0.000231822 -5.52234e-20 0.000428366 -1.40252e-19 0.000259537 2.19965e-19 -9.57304e-20 -0.000636326 -2.70868e-20 0.000559953 3.32003e-20 0.000117786 -5.76936e-20 2.23771e-05 -2.07604e-05 -9.87617e-20 6.60947e-05 -1.67722e-20 -7.40416e-05 -2.99687e-20 -6.73638e-05 1.38403e-19 0.000283686 -1.29107e-19 -5.13557e-05 5.25997e-20 
1276.45 0 8.18811e-19 -0.00499482 -9.14778e-20 0.000137113 -0.00611826 -1.2549e-18 0.000243239 -6.37391e-20 0.000443645 -1.203e-19 0.000263522 2.15344e-19 -8.88756e-20 -0.000638304 1.40568e-21 0.000562819 4.73082e-20 0.000166904 -7.46693e-20 4.00144e-05 -2.45208e-05 -9.06487e-20 7.51616e-05 -2.51701e-22 -7.43453e-05 -3.56597e-20 -7.45903e-05 1.18406e-19 0.000274343 -1.28035e-19 -6.7517e-05 1.26983e-20 
1276.8 0 7.81194e-19 -0.00481383 -1.24471e-19 0.000143294 -0.00618675 -1.245e-18 0.000247246 -5.25397e-20 0.000454289 -8.92033e-20 0.000267334 2.01083e-19 -7.09987e-20 -0.000644662 2.48455e-20 0.000567386 4.99523e-20 0.000212562 -8.29804e-20 5.82098e-05 -3.09121e-05 -6.66622e-20 8.20662e-05 1.06749e-20 -7.41639e-05 -4.93597e-20 -8.20372e-05 8.95535e-20 0.000263071 -1.30452e-19 -8.08373e-05 -2.74407e-20 
1277.15 0 7.42507e-19 -0.00462799 -1.43743e-19 0.000152438 -0.0062525 -1.24116e-18 0.00024581 -3.89394e-20 0.000462107 -7.83714e-20 0.000270113 1.81965e-19 -4.31819e-20 -0.000656508 4.33239e-20 0.000570863 4.24886e-20 0.000251204 -1.01422e-19 7.06962e-05 -3.86994e-05 -3.90851e-20 8.40212e-05 2.45798e-20 -7.28883e-05 -6.89184e-20 -8.7382e-05 7.0192e-20 0.000252014 -1.34428e-19 -8.88869e-05 -3.79258e-20 
1277.5 0 7.08214e-19 -0.00443758 -1.56715e-19 0.000166165 -0.0063157 -1.23812e-18 0.000242742 -2.35101e-20 0.000465828 -6.06106e-20 0.000272059 1.79734e-19 -5.87926e-21 -0.000670933 6.32256e-20 0.000571416 4.19475e-20 0.000282134 -1.13052e-19 7.47025e-05 -4.72582e-05 -2.6113e-20 7.84933e-05 3.85411e-20 -6.96572e-05 -7.75927e-20 -8.97421e-05 4.87412e-20 0.000242992 -1.30829e-19 -9.17306e-05 -3.38885e-20 
1277.85 0 6.56918e-19 -0.00424552 -1.80716e-19 0.000183262 -0.00637566 -1.24394e-18 0.000241559 -1.13641e-20 0.000460057 -4.83645e-20 0.000273925 1.63626e-19 3.34052e-20 -0.00068041 8.92102e-20 0.000572893 4.69286e-20 0.000306449 -1.33318e-19 7.06705e-05 -5.63322e-05 -2.18547e-20 6.7751e-05 3.91137e-20 -6.65099e-05 -8.66846e-20 -9.05713e-05 2.77103e-20 0.000236218 -1.42247e-19 -9.22334e-05 -2.02494e-20 
1278.2 0 5.97098e-19 -0.00405181 -1.73352e-19 0.000201905 -0.00642972 -1.25473e-18 0.000242955 1.36231e-20 0.000440316 -3.25624e-20 0.000274427 1.49823e-19 6.73214e-20 -0.00068082 1.094e-19 0.000579631 6.11189e-20 0.000325023 -1.43415e-19 6.12242e-05 -6.56505e-05 -1.44669e-20 5.46249e-05 4.68112e-20 -6.38129e-05 -9.76006e-20 -9.27599e-05 -8.09178e-22 0.000231415 -1.41058e-19 -9.20075e-05 -7.63783e-21 
1278.55 0 5.48415e-19 -0.00385439 -1.57977e-19 0.000220076 -0.00647854 -1.26149e-18 0.000245097 2.49533e-20 0.000407485 -6.58807e-21 0.000268469 1.55625e-19 1.08639e-19 -0.000675532 1.22657e-19 0.000591376 8.21088e-20 0.000338153 -1.45141e-19 4.91301e-05 -7.5851e-05 -3.28366e-20 4.05168e-05 5.61381e-20 -6.16296e-05 -1.15125e-19 -9.64416e-05 -2.88796e-20 0.000226399 -1.48306e-19 -8.94817e-05 -5.35031e-21 
1278.9 0 5.08068e-19 -0.00365537 -1.53735e-19 0.000236165 -0.00652342 -1.25384e-18 0.000245177 1.19007e-20 0.000366174 1.08278e-20 0.000254458 1.59409e-19 1.34208e-19 -0.000666811 1.31925e-19 0.000606351 1.00292e-19 0.000344985 -1.37107e-19 3.45096e-05 -8.68431e-05 -3.17282e-20 2.78429e-05 5.42051e-20 -6.15645e-05 -1.21882e-19 -9.97839e-05 -5.31253e-20 0.000219242 -1.47713e-19 -8.30768e-05 -2.29662e-21 
1279.25 0 4.52128e-19 -0.00345853 -1.52665e-19 0.000251066 -0.00656203 -1.25518e-18 0.000241137 -3.48478e-21 0.000322612 7.7741e-21 0.000234175 1.54063e-19 1.42187e-19 -0.000655464 1.45093e-19 0.000622808 1.10927e-19 0.000347759 -1.16599e-19 1.7681e-05 -9.68097e-05 -1.97783e-20 1.87641e-05 4.81098e-20 -6.36533e-05 -1.308e-19 -0.000103851 -8.5345e-20 0.000210881 -1.39246e-19 -7.5415e-05 -7.65997e-21 
1279.6 0 4.04381e-19 -0.00326347 -1.65346e-19 0.000266379 -0.00659316 -1.26052e-18 0.000237172 -2.31507e-20 0.000281224 -5.63636e-21 0.000207381 1.42447e-19 1.49506e-19 -0.000644804 1.47022e-19 0.000638034 1.13232e-19 0.000351865 -8.5637e-20 1.36106e-06 -0.00010322 -1.9001e-20 1.3667e-05 3.11465e-20 -6.63371e-05 -1.35455e-19 -0.000110771 -1.07797e-19 0.000201531 -1.36846e-19 -6.97342e-05 -1.16849e-20 
1279.95 0 3.55671e-19 -0.00306854 -1.61204e-19 0.000282387 -0.00661818 -1.26433e-18 0.000237948 -5.51007e-20 0.000244407 -2.40806e-20 0.000175836 1.22925e-19 1.46324e-19 -0.000637884 1.41347e-19 0.000648786 1.11299e-19 0.000359881 -4.64138e-20 -1.01758e-05 -0.00010421 -1.76768e-20 1.19555e-05 2.36718e-20 -6.8459e-05 -1.36888e-19 -0.000121256 -1.0991e-19 0.000192292 -1.25243e-19 -6.48292e-05 -3.10005e-20 
1280.3 0 3.15329e-19 -0.00287353 -1.45739e-19 0.000297953 -0.00663575 -1.27118e-18 0.000241717 -7.86391e-20 0.000213177 -2.65006e-20 0.000142646 1.11825e-19 1.60948e-19 -0.000634499 1.36614e-19 0.000655435 1.21062e-19 0.000369149 -1.07577e-20 -1.50583e-05 -0.000101135 -3.07878e-20 1.20681e-05 5.78086e-21 -7.01635e-05 -1.38546e-19 -0.00013516 -1.15211e-19 0.000186305 -1.14806e-19 -5.87115e-05 -4.57919e-20 
1280.65 0 2.90356e-19 -0.00267816 -1.2823e-19 0.000312211 -0.00664522 -1.26243e-18 0.000244722 -1.05211e-19 0.00018891 -1.09683e-20 0.000108857 9.83745e-20 1.76844e-19 -0.000631832 1.41793e-19 0.00066046 1.28496e-19 0.000375278 1.24654e-20 -1.70406e-05 -9.8921e-05 -4.10091e-20 1.27582e-05 -1.68905e-20 -7.20666e-05 -1.36109e-19 -0.000151681 -1.13166e-19 0.000185444 -1.08134e-19 -5.33565e-05 -3.792e-20 
1281 0 2.67543e-19 -0.00248448 -1.1564e-19 0.000325951 -0.00664599 -1.2572e-18 0.000245803 -1.07515e-19 0.000171936 -2.15275e-20 7.47411e-05 9.18482e-20 1.8765e-19 -0.000625467 1.24221e-19 0.000665995 1.27899e-19 0.000375369 6.24415e-21 -2.28274e-05 -0.000100063 -6.69903e-20 1.35867e-05 -4.06462e-20 -7.14902e-05 -1.38186e-19 -0.00016851 -1.22857e-19 0.000188522 -1.15361e-19 -5.23522e-05 -2.2186e-20 
1281.35 0 2.40417e-19 -0.00229246 -8.77484e-20 0.000340318 -0.00663563 -1.24909e-18 0.000246182 -9.54862e-20 0.000159655 -2.43007e-20 4.03559e-05 9.42881e-20 1.87538e-19 -0.000614386 1.11424e-19 0.000673389 1.23739e-19 0.000369651 -1.56396e-20 -3.57142e-05 -0.000102443 -8.41188e-20 1.43434e-05 -6.09255e-20 -6.73224e-05 -1.3521e-19 -0.000183799 -1.45197e-19 0.000192875 -1.31299e-19 -5.70804e-05 -2.49792e-20 
1281.7 0 2.08861e-19 -0.00210065 -6.85395e-20 0.000356404 -0.00661613 -1.23158e-18 0.000246577 -6.89087e-20 0.000146774 -2.81782e-20 6.8622e-06 1.01766e-19 1.87577e-19 -0.000599839 1.10336e-19 0.000681437 1.13073e-19 0.000360192 -3.72254e-20 -5.2309e-05 -0.000103575 -1.12184e-19 1.49779e-05 -7.45183e-20 -6.09629e-05 -1.3317e-19 -0.000196785 -1.78673e-19 0.000195461 -1.44719e-19 -6.64652e-05 -3.22156e-20 
1282.05 0 1.88232e-19 -0.00191014 -6.22576e-20 0.000373224 -0.00659193 -1.23473e-18 0.000247723 -4.91283e-20 0.000128479 -4.24417e-20 -2.43975e-05 1.08128e-19 1.78901e-19 -0.00058482 1.07741e-19 0.000689055 1.00641e-19 0.000347732 -6.338e-20 -6.74275e-05 -0.000103708 -1.11158e-19 1.57473e-05 -8.75881e-20 -5.29855e-05 -1.2258e-19 -0.000206434 -2.15736e-19 0.000192742 -1.52881e-19 -7.86937e-05 -4.35964e-20 
1282.4 0 1.6318e-19 -0.00172301 -5.60885e-20 0.000387412 -0.00656645 -1.22597e-18 0.00025486 -9.06046e-21 0.000104816 -5.89181e-20 -5.01774e-05 1.13326e-19 1.722e-19 -0.000571196 1.189e-19 0.000696938 8.81308e-20 0.00033081 -8.58299e-20 -7.99695e-05 -0.00010241 -8.79224e-20 1.66843e-05 -1.12468e-19 -4.35102e-05 -1.0865e-19 -0.000213323 -2.41951e-19 0.000184618 -1.65854e-19 -9.1858e-05 -5.48153e-20 
1282.75 0 1.36567e-19 -0.00154043 -5.02964e-20 0.000399746 -0.00654223 -1.21072e-18 0.000269789 5.97258e-21 7.93613e-05 -8.61014e-20 -6.84554e-05 1.11544e-19 1.51193e-19 -0.000557796 1.26197e-19 0.000703065 7.54527e-20 0.000309855 -1.1168e-19 -9.15153e-05 -9.8308e-05 -5.67116e-20 1.64365e-05 -1.49147e-19 -3.38858e-05 -9.97726e-20 -0.000218752 -2.59375e-19 0.000175717 -1.86337e-19 -0.000103779 -4.69366e-20 
1283.1 0 1.10221e-19 -0.0013634 -4.37622e-20 0.000411965 -0.00651966 -1.18823e-18 0.000288496 3.57588e-20 5.61503e-05 -9.0213e-20 -8.31841e-05 1.11322e-19 1.4233e-19 -0.000545291 1.31225e-19 0.000701622 7.62583e-20 0.000287488 -1.24079e-19 -0.000103168 -9.26934e-05 -3.4537e-20 1.52098e-05 -1.73536e-19 -2.61327e-05 -1.05468e-19 -0.000223238 -2.70858e-19 0.000167852 -1.89459e-19 -0.000114323 -5.3914e-20 
1283.45 0 8.11919e-20 -0.00118992 -4.80522e-20 0.000423566 -0.00649608 -1.17546e-18 0.000308847 4.39054e-20 3.85877e-05 -1.1513e-19 -9.94378e-05 1.17279e-19 1.39236e-19 -0.000533055 1.46122e-19 0.000689341 8.83101e-20 0.000265965 -1.46257e-19 -0.000115529 -8.56549e-05 -6.01216e-21 1.33874e-05 -1.92831e-19 -2.18794e-05 -9.35001e-20 -0.000226298 -2.83099e-19 0.000160231 -2.14723e-19 -0.000125544 -5.15644e-20 
1283.8 0 4.03314e-20 -0.00101583 -5.70979e-20 0.00043626 -0.00647125 -1.16986e-18 0.000331382 5.4798e-20 2.93942e-05 -1.54888e-19 -0.00011705 1.25046e-19 1.51569e-19 -0.000519342 1.63642e-19 0.000666457 1.20728e-19 0.000245057 -1.58975e-19 -0.00013205 -7.79932e-05 3.19379e-20 9.84219e-06 -2.1528e-19 -2.03526e-05 -9.83209e-20 -0.000225317 -2.80489e-19 0.000152065 -2.2132e-19 -0.000138103 -3.51102e-20 
1284.15 0 -3.18639e-22 -0.000840429 -5.87736e-20 0.000451718 -0.00644628 -1.15412e-18 0.000358344 5.17126e-20 2.62234e-05 -1.7922e-19 -0.000135703 1.18557e-19 1.56869e-19 -0.000503301 1.78014e-19 0.000635175 1.247e-19 0.000222086 -1.64159e-19 -0.000155667 -7.30427e-05 3.97563e-20 3.99285e-06 -2.53422e-19 -1.84897e-05 -1.13305e-19 -0.000218004 -2.69281e-19 0.000142879 -2.3208e-19 -0.000151074 -2.15992e-20 
1284.5 0 -3.30533e-20 -0.000665411 -4.16461e-20 0.00047067 -0.00642045 -1.16156e-18 0.000388272 4.70565e-20 2.41829e-05 -2.02232e-19 -0.000155495 1.21949e-19 1.70016e-19 -0.000481557 1.90625e-19 0.000599608 1.24464e-19 0.00019644 -1.70406e-19 -0.00018325 -7.29679e-05 3.55223e-20 -3.52871e-06 -2.83613e-19 -1.61208e-05 -1.2985e-19 -0.000204415 -2.60759e-19 0.00013143 -2.36662e-19 -0.000162532 -2.87184e-20 
1284.85 0 -6.1388e-20 -0.000491044 -4.73411e-20 0.000491507 -0.00639324 -1.15912e-18 0.000416091 5.02098e-20 2.28237e-05 -2.19822e-19 -0.000174694 1.25967e-19 1.77492e-19 -0.000454904 2.14195e-19 0.000562152 1.32922e-19 0.000167691 -1.60245e-19 -0.000207755 -7.799e-05 2.40179e-20 -1.05675e-05 -3.09537e-19 -1.50256e-05 -1.51851e-19 -0.000187915 -2.5657e-19 0.000116044 -2.23431e-19 -0.000169861 -3.54788e-20 
1285.2 0 -8.25061e-20 -0.000317471 -5.97507e-20 0.000510356 -0.00636601 -1.17615e-18 0.000435501 5.77076e-20 2.33585e-05 -2.26227e-19 -0.000192271 1.33991e-19 1.86456e-19 -0.000427012 2.38329e-19 0.000523768 1.31393e-19 0.000135571 -1.40732e-19 -0.000223618 -8.67701e-05 4.52119e-21 -1.58609e-05 -3.22776e-19 -1.56368e-05 -1.56558e-19 -0.000172417 -2.49618e-19 9.73733e-05 -2.04618e-19 -0.000173891 -4.37323e-20 
1285.55 0 -1.11545e-19 -0.000144844 -8.55355e-20 0.000525348 -0.00633764 -1.19357e-18 0.000443849 6.74216e-20 2.55971e-05 -2.17571e-19 -0.000208545 1.35264e-19 1.89388e-19 -0.000399959 2.31075e-19 0.000487471 1.34947e-19 0.00010269 -1.10994e-19 -0.000229222 -9.73641e-05 -1.79142e-20 -2.09605e-05 -3.26079e-19 -1.65321e-05 -1.61868e-19 -0.000161252 -2.39487e-19 7.85158e-05 -1.78525e-19 -0.000178035 -5.92804e-20 
1285.9 0 -1.30896e-19 2.86624e-05 -1.1409e-19 0.000536294 -0.0063083 -1.19239e-18 0.000442024 7.00496e-20 2.64678e-05 -2.06897e-19 -0.000221963 1.35267e-19 1.73007e-19 -0.000374564 2.25774e-19 0.00045583 1.47674e-19 7.3066e-05 -8.31528e-20 -0.00022459 -0.000107239 -4.14502e-20 -2.69487e-05 -3.09346e-19 -1.75611e-05 -1.7291e-19 -0.000156504 -2.26773e-19 6.20272e-05 -1.48209e-19 -0.000183399 -7.08782e-20 
1286.25 0 -1.60168e-19 0.000203129 -1.28744e-19 0.000545497 -0.00627877 -1.19823e-18 0.000432356 5.40833e-20 1.98339e-05 -1.95112e-19 -0.000229832 1.33884e-19 1.73536e-19 -0.000351047 2.12634e-19 0.000429682 1.6184e-19 5.00592e-05 -6.09623e-20 -0.000213339 -0.00011713 -3.57774e-20 -3.39822e-05 -2.90431e-19 -2.00811e-05 -1.64218e-19 -0.000157449 -2.18159e-19 4.79734e-05 -1.23347e-19 -0.000188622 -7.17296e-20 
1286.6 0 -1.95985e-19 0.0003774 -1.40465e-19 0.000554264 -0.00624694 -1.20281e-18 0.000420405 3.85146e-20 4.70436e-06 -1.69454e-19 -0.000231861 1.14847e-19 1.75224e-19 -0.000332005 1.97904e-19 0.000409164 1.74197e-19 3.8306e-05 -3.56156e-20 -0.000203239 -0.000129418 -4.21085e-20 -4.1579e-05 -2.76398e-19 -2.39213e-05 -1.54426e-19 -0.000160294 -2.25102e-19 3.43325e-05 -1.24289e-19 -0.000189772 -7.2657e-20 
1286.95 0 -2.30037e-19 0.000550491 -1.46774e-19 0.000561026 -0.00621215 -1.20852e-18 0.000410094 3.51569e-20 -1.21459e-05 -1.40792e-19 -0.000230654 1.05559e-19 1.73091e-19 -0.000319046 1.75288e-19 0.000391931 1.87001e-19 4.09653e-05 -1.8022e-20 -0.000202165 -0.000144786 -4.64207e-20 -4.81802e-05 -2.83081e-19 -2.85509e-05 -1.51078e-19 -0.000161309 -2.30333e-19 2.04791e-05 -1.15906e-19 -0.000185997 -7.38056e-20 
1287.3 0 -2.61717e-19 0.000721189 -1.33391e-19 0.000565487 -0.00617285 -1.215e-18 0.000399988 2.89531e-20 -2.44306e-05 -9.50894e-20 -0.000231659 8.50965e-20 1.70586e-19 -0.000312126 1.4393e-19 0.000376942 2.00253e-19 5.59361e-05 -1.41638e-20 -0.000210384 -0.000160871 -5.16159e-20 -5.17345e-05 -2.9079e-19 -3.468e-05 -1.54661e-19 -0.0001603 -2.19994e-19 8.82459e-06 -1.1009e-19 -0.000180685 -7.88025e-20 
1287.65 0 -2.95034e-19 0.000888868 -1.16947e-19 0.000569722 -0.00612661 -1.20626e-18 0.000387273 3.2917e-20 -3.03444e-05 -6.77083e-20 -0.000240311 4.8259e-20 1.82523e-19 -0.000311504 1.18918e-19 0.000364573 2.22985e-19 7.69431e-05 -1.55935e-20 -0.000222728 -0.000172574 -5.27748e-20 -5.16424e-05 -2.84567e-19 -4.112e-05 -1.4909e-19 -0.000158316 -1.99075e-19 -2.21582e-07 -1.04348e-19 -0.000177505 -1.1363e-19 
1288 0 -3.21017e-19 0.00105255 -1.0783e-19 0.000574911 -0.00607525 -1.18438e-18 0.000372512 3.92609e-20 -2.95039e-05 -4.48187e-20 -0.000257969 2.29802e-20 1.86995e-19 -0.000317905 9.87399e-20 0.00035647 2.32095e-19 9.91934e-05 -3.47781e-20 -0.000235591 -0.000177238 -7.0612e-20 -5.12542e-05 -2.81946e-19 -4.35668e-05 -1.61115e-19 -0.000156344 -1.74261e-19 -8.18953e-06 -1.03467e-19 -0.000179631 -1.30721e-19 
1288.35 0 -3.35671e-19 0.00121166 -1.03271e-19 0.00058115 -0.00602065 -1.16452e-18 0.00035877 6.03819e-20 -2.18442e-05 -4.71942e-20 -0.000280423 9.42782e-21 1.83138e-19 -0.000330505 8.16992e-20 0.000353882 2.33767e-19 0.000121534 -6.37875e-20 -0.000248185 -0.000176941 -8.57706e-20 -5.23044e-05 -2.92024e-19 -4.08539e-05 -1.55333e-19 -0.000153192 -1.69343e-19 -1.67892e-05 -9.90455e-20 -0.000188472 -1.22272e-19 
1288.7 0 -3.49493e-19 0.00136834 -1.06648e-19 0.000587355 -0.00596149 -1.14298e-18 0.00034775 8.32348e-20 -1.10062e-05 -5.60021e-20 -0.000301297 -1.0013e-21 1.99461e-19 -0.000346069 6.46243e-20 0.000355445 2.36448e-19 0.000141491 -9.49226e-20 -0.000262013 -0.000174411 -9.16219e-20 -5.26384e-05 -3.13117e-19 -3.48455e-05 -1.51136e-19 -0.000147315 -1.68733e-19 -2.8072e-05 -9.99937e-20 -0.000202625 -1.04287e-19 
1289.05 0 -3.64137e-19 0.00152318 -1.10375e-19 0.00059027 -0.00589838 -1.11275e-18 0.000339124 9.85004e-20 -1.36014e-06 -7.13101e-20 -0.000318052 -1.66001e-20 2.16251e-19 -0.000360777 5.42129e-20 0.000355842 2.33422e-19 0.0001535 -1.43051e-19 -0.000277371 -0.000170729 -9.58965e-20 -4.99651e-05 -3.38093e-19 -2.61804e-05 -1.33834e-19 -0.000139975 -1.56218e-19 -4.28759e-05 -9.79345e-20 -0.000217854 -9.71354e-20 
1289.4 0 -3.85381e-19 0.00167274 -1.14167e-19 0.000588867 -0.00583131 -1.09808e-18 0.000332253 1.24537e-19 5.37685e-06 -9.20565e-20 -0.000331671 -1.98899e-20 2.3285e-19 -0.000372192 3.45159e-20 0.00034998 2.28861e-19 0.000153626 -1.7852e-19 -0.000293432 -0.00016372 -1.06751e-19 -4.26818e-05 -3.47378e-19 -1.49881e-05 -1.3148e-19 -0.000131162 -1.3147e-19 -6.0792e-05 -6.98783e-20 -0.000229603 -8.28476e-20 
1289.75 0 -3.95725e-19 0.00181576 -1.14736e-19 0.000585071 -0.00575685 -1.09018e-18 0.000327649 1.35229e-19 1.15073e-05 -9.98175e-20 -0.000340831 -2.17045e-20 2.36751e-19 -0.000382264 3.36624e-20 0.000338517 2.20449e-19 0.000142545 -2.15806e-19 -0.000311312 -0.000151444 -1.32971e-19 -3.0191e-05 -3.43647e-19 -1.40738e-06 -1.46517e-19 -0.000118597 -9.59952e-20 -8.12431e-05 -3.68336e-20 -0.000237417 -7.37716e-20 
1290.1 0 -4.09975e-19 0.00195637 -1.20551e-19 0.00057931 -0.00567497 -1.08879e-18 0.0003285 1.5751e-19 2.07191e-05 -1.10931e-19 -0.000342076 -1.8572e-20 2.27656e-19 -0.000393791 5.44793e-20 0.000327493 2.12218e-19 0.000124372 -2.40746e-19 -0.000328867 -0.00013629 -1.53736e-19 -1.54814e-05 -3.41255e-19 1.36703e-05 -1.56598e-19 -0.000102586 -6.98752e-20 -0.000102897 -1.54487e-20 -0.000244054 -7.16213e-20 
1290.45 0 -4.14516e-19 0.00209568 -1.20655e-19 0.00056982 -0.005592 -1.08048e-18 0.000337498 1.82369e-19 3.29879e-05 -1.29316e-19 -0.000332177 -1.78033e-20 2.41336e-19 -0.000407278 7.4198e-20 0.000316898 2.13948e-19 0.000105634 -2.51575e-19 -0.000341341 -0.000122033 -1.65068e-19 -2.74218e-06 -3.26136e-19 2.79391e-05 -1.50635e-19 -8.55071e-05 -4.39391e-20 -0.000124799 -2.13455e-21 -0.000249662 -6.34498e-20 
1290.8 0 -4.17569e-19 0.00222994 -1.13948e-19 0.000557627 -0.00550761 -1.07635e-18 0.000352277 2.07865e-19 4.45444e-05 -1.38711e-19 -0.00031066 -1.14541e-20 2.52945e-19 -0.000421435 8.56586e-20 0.000299037 2.11174e-19 9.20786e-05 -2.57672e-19 -0.000347221 -0.000110778 -1.59136e-19 7.22701e-06 -3.00428e-19 4.07024e-05 -1.35266e-19 -6.88979e-05 -2.77465e-20 -0.000146872 -1.74552e-21 -0.000251547 -4.69933e-20 
1291.15 0 -4.3866e-19 0.00235948 -1.09479e-19 0.00054462 -0.00541611 -1.06263e-18 0.000367368 2.40597e-19 5.46796e-05 -1.58223e-19 -0.000281765 -6.18336e-21 2.58934e-19 -0.000434517 8.42109e-20 0.00027041 2.22735e-19 8.5046e-05 -2.62564e-19 -0.000348382 -0.000102951 -1.57192e-19 1.47047e-05 -2.65574e-19 5.16757e-05 -1.22287e-19 -5.15479e-05 -1.75592e-20 -0.000168836 7.39133e-21 -0.000249916 -3.53241e-20 
1291.5 0 -4.53383e-19 0.00248684 -1.07573e-19 0.000530866 -0.00531917 -1.04128e-18 0.000380442 2.60697e-19 6.53882e-05 -1.73076e-19 -0.000250568 1.03589e-20 2.6979e-19 -0.000441977 8.75497e-20 0.00023441 2.25211e-19 8.26665e-05 -2.5764e-19 -0.000348651 -9.76162e-05 -1.54909e-19 2.08244e-05 -2.32779e-19 5.93703e-05 -1.12153e-19 -3.41733e-05 -2.52251e-21 -0.00018973 1.46489e-20 -0.000246398 -2.67996e-20 
1291.85 0 -4.64191e-19 0.00261258 -1.13469e-19 0.000518276 -0.00522293 -1.0248e-18 0.000390312 2.57043e-19 7.82444e-05 -1.66511e-19 -0.000223008 8.02445e-21 2.69754e-19 -0.000440185 9.13224e-20 0.000194257 2.11424e-19 8.4006e-05 -2.51498e-19 -0.0003473 -9.37024e-05 -1.44945e-19 2.6219e-05 -2.35515e-19 6.33587e-05 -1.06578e-19 -1.99985e-05 1.17151e-20 -0.000207764 1.7855e-20 -0.000242158 -1.34904e-20 
1292.2 0 -4.701e-19 0.00273756 -1.17583e-19 0.000507453 -0.00512894 -1.01055e-18 0.000393107 2.37445e-19 9.39426e-05 -1.51415e-19 -0.000203692 1.86756e-20 2.6909e-19 -0.000432392 1.05853e-19 0.00015402 1.97267e-19 8.78756e-05 -2.41661e-19 -0.000341371 -9.16341e-05 -1.40315e-19 2.99554e-05 -2.42796e-19 6.47654e-05 -1.00212e-19 -8.36483e-06 7.19453e-21 -0.000221419 1.91189e-20 -0.000238633 6.27811e-21 
1292.55 0 -4.7687e-19 0.00286252 -1.30722e-19 0.000496463 -0.00503409 -9.66976e-19 0.000387973 2.16968e-19 0.000111848 -1.36022e-19 -0.000192799 2.35194e-20 2.62863e-19 -0.000422746 1.27392e-19 0.000118436 1.79536e-19 9.15526e-05 -2.42238e-19 -0.000331688 -8.9558e-05 -1.10849e-19 3.081e-05 -2.42131e-19 6.50374e-05 -9.37153e-20 3.95037e-06 -1.07496e-20 -0.000230667 1.94791e-20 -0.000235077 6.01738e-21 
1292.9 0 -4.83995e-19 0.00298704 -1.49361e-19 0.000485749 -0.00493501 -9.28634e-19 0.000376556 2.04461e-19 0.000131346 -1.19039e-19 -0.000190016 2.22016e-20 2.49776e-19 -0.000413141 1.5725e-19 9.31558e-05 1.70579e-19 9.25044e-05 -2.48984e-19 -0.000320867 -8.43705e-05 -9.46461e-20 3.05505e-05 -2.44092e-19 6.50921e-05 -9.04302e-20 1.84989e-05 -2.47919e-20 -0.000236608 2.46488e-20 -0.000230694 7.49987e-23 
1293.25 0 -5.18282e-19 0.00310841 -1.66083e-19 0.0004761 -0.00482829 -8.87017e-19 0.000361367 1.88746e-19 0.00014929 -1.00184e-19 -0.000193324 4.09315e-20 2.50378e-19 -0.000403107 1.68685e-19 8.26657e-05 1.56847e-19 8.91552e-05 -2.62953e-19 -0.00031012 -7.67207e-05 -9.76459e-20 3.14933e-05 -2.571e-19 6.60262e-05 -8.16384e-20 3.28195e-05 -3.59794e-20 -0.000238811 3.34125e-20 -0.000224643 5.24025e-21 
1293.6 0 -5.46262e-19 0.00322512 -1.70528e-19 0.000467538 -0.0047131 -8.66013e-19 0.000346715 1.71302e-19 0.000164524 -8.98218e-20 -0.000198569 5.41408e-20 2.46107e-19 -0.000391058 1.65689e-19 8.53784e-05 1.54958e-19 8.37935e-05 -2.6784e-19 -0.000299959 -6.85001e-05 -9.69567e-20 3.34765e-05 -2.6602e-19 6.83002e-05 -6.99879e-20 4.5982e-05 -4.72894e-20 -0.000237049 4.30655e-20 -0.000220333 -2.57584e-21 
1293.95 0 -5.75151e-19 0.00333825 -1.87721e-19 0.000459949 -0.00459412 -8.48928e-19 0.000336883 1.65582e-19 0.000175842 -8.73998e-20 -0.000203417 6.93427e-20 2.39503e-19 -0.000376293 1.64395e-19 9.94346e-05 1.5218e-19 7.86241e-05 -2.65864e-19 -0.000290451 -6.20251e-05 -1.08569e-19 3.48373e-05 -2.51126e-19 7.16041e-05 -6.65506e-20 5.98397e-05 -5.54009e-20 -0.000234292 4.80238e-20 -0.000222099 -5.17306e-21 
1294.3 0 -5.88187e-19 0.00344786 -2.10545e-19 0.000454718 -0.00447264 -8.28209e-19 0.000329838 1.45519e-19 0.000183472 -1.08674e-19 -0.000206644 8.88324e-20 2.36946e-19 -0.000359189 1.44179e-19 0.000118984 1.2997e-19 7.48509e-05 -2.47466e-19 -0.000280961 -5.78501e-05 -1.0597e-19 3.4242e-05 -2.2357e-19 7.55366e-05 -6.07594e-20 7.5791e-05 -5.31314e-20 -0.000230705 5.79461e-20 -0.000228677 -3.40657e-21 
1294.65 0 -5.97863e-19 0.00355332 -2.27562e-19 0.000453253 -0.00434511 -8.05192e-19 0.000319684 1.35928e-19 0.000191092 -1.27596e-19 -0.000204182 8.49907e-20 2.37854e-19 -0.000340426 1.22234e-19 0.000134742 1.04186e-19 7.37146e-05 -2.26115e-19 -0.000270095 -5.55722e-05 -1.05499e-19 3.34137e-05 -2.04136e-19 7.9564e-05 -6.67852e-20 9.27986e-05 -3.4191e-20 -0.000226253 6.84683e-20 -0.000238425 2.03002e-21 
1295 0 -6.13163e-19 0.00365455 -2.28268e-19 0.000453862 -0.00421112 -7.78996e-19 0.000305441 1.54885e-19 0.000199568 -1.36135e-19 -0.000195167 6.38816e-20 2.51702e-19 -0.00031746 1.0002e-19 0.000140834 9.42184e-20 7.41936e-05 -2.14811e-19 -0.000255737 -5.45824e-05 -9.16405e-20 3.2272e-05 -1.73481e-19 8.16754e-05 -8.54843e-20 0.000109752 -1.02176e-20 -0.000223038 8.23535e-20 -0.000247809 -3.72319e-21 
1295.35 0 -6.37865e-19 0.00375265 -2.2379e-19 0.000453049 -0.00407422 -7.48314e-19 0.000288802 1.70196e-19 0.000205381 -1.30382e-19 -0.000182804 5.04891e-20 2.49359e-19 -0.000289027 8.49948e-20 0.000135895 8.39915e-20 7.67211e-05 -1.99471e-19 -0.000238478 -5.33242e-05 -7.08032e-20 2.72719e-05 -1.56065e-19 7.93948e-05 -7.90472e-20 0.000127887 4.98303e-21 -0.000222423 8.27671e-20 -0.000251769 -1.35137e-20 
1295.7 0 -6.61837e-19 0.00384708 -2.24705e-19 0.00044832 -0.00393794 -7.24778e-19 0.000269977 1.85584e-19 0.000205072 -1.18771e-19 -0.000170199 3.57397e-20 2.34991e-19 -0.000258294 6.25681e-20 0.000124013 6.15273e-20 8.30133e-05 -1.83325e-19 -0.000219407 -4.97435e-05 -7.58464e-20 1.72955e-05 -1.5604e-19 7.54485e-05 -7.82468e-20 0.000147324 1.46222e-20 -0.000223282 7.35884e-20 -0.000250417 -2.35244e-20 
1296.05 0 -6.83429e-19 0.00393684 -2.23446e-19 0.000439045 -0.00380215 -6.9703e-19 0.000250147 1.8191e-19 0.000197226 -1.203e-19 -0.000162221 7.64247e-21 2.01392e-19 -0.000227008 6.09175e-20 0.000109779 5.2885e-20 9.40238e-05 -1.6664e-19 -0.000199266 -4.27725e-05 -6.65198e-20 4.84628e-06 -1.62472e-19 7.35227e-05 -7.85909e-20 0.000165395 3.48256e-20 -0.000222822 6.96265e-20 -0.000248534 -4.35149e-20 
1296.4 0 -7.13482e-19 0.00402157 -2.20941e-19 0.000426484 -0.00366521 -6.71693e-19 0.000234116 1.81968e-19 0.000182739 -1.34254e-19 -0.000162488 -2.50663e-20 1.74525e-19 -0.000198205 3.78486e-20 9.52019e-05 3.75997e-20 0.000109392 -1.66428e-19 -0.000179623 -3.27184e-05 -5.71881e-20 -7.48722e-06 -1.66331e-19 7.27023e-05 -8.09201e-20 0.00017946 4.34969e-20 -0.000221296 7.59194e-20 -0.000247625 -5.05381e-20 
1296.75 0 -7.57228e-19 0.00410282 -2.30382e-19 0.000412431 -0.00352589 -6.6116e-19 0.000224969 1.72839e-19 0.000164965 -1.46993e-19 -0.000171359 -3.27626e-20 1.57046e-19 -0.000175402 1.50142e-20 8.09656e-05 2.70197e-20 0.000127691 -1.63745e-19 -0.0001615 -2.10557e-05 -4.83772e-20 -1.78496e-05 -1.81072e-19 7.13041e-05 -8.64041e-20 0.000190357 5.32827e-20 -0.000222473 8.09468e-20 -0.000245444 -6.59212e-20 
1297.1 0 -7.91974e-19 0.00418245 -2.51286e-19 0.000399743 -0.00338643 -6.46445e-19 0.000220175 1.6803e-19 0.000148343 -1.77203e-19 -0.000187222 -3.4167e-20 1.41348e-19 -0.000156362 5.72687e-21 6.97765e-05 3.49521e-21 0.000145675 -1.76782e-19 -0.000144803 -8.58748e-06 -4.09443e-20 -2.55053e-05 -2.09244e-19 7.03117e-05 -9.40865e-20 0.000201305 7.35249e-20 -0.000229649 8.57769e-20 -0.000241436 -7.40562e-20 
1297.45 0 -8.30886e-19 0.00425937 -2.71309e-19 0.000390076 -0.00324839 -6.16638e-19 0.000217634 1.50761e-19 0.000132437 -1.95708e-19 -0.000206895 -4.58778e-20 1.24323e-19 -0.000136516 2.64527e-21 6.27811e-05 -2.53237e-20 0.00016307 -1.96308e-19 -0.000128752 3.34185e-06 -4.27507e-20 -3.19537e-05 -2.44239e-19 7.13552e-05 -8.53684e-20 0.0002135 7.99682e-20 -0.00024067 1.05214e-19 -0.000236516 -7.18864e-20 
1297.8 0 -8.63397e-19 0.00433419 -2.76016e-19 0.000381637 -0.00311148 -5.79399e-19 0.000217946 1.30814e-19 0.000111995 -2.06272e-19 -0.000226446 -5.02131e-20 1.15655e-19 -0.000114225 1.05352e-20 5.6194e-05 -4.6425e-20 0.000182887 -2.15076e-19 -0.000113085 1.34335e-05 -3.32269e-20 -3.94747e-05 -2.71621e-19 7.62288e-05 -8.40121e-20 0.000224458 9.10445e-20 -0.000250745 9.68099e-20 -0.000232459 -8.17661e-20 
1298.15 0 -8.99183e-19 0.00440931 -2.7553e-19 0.000370955 -0.00297681 -5.51328e-19 0.00021849 1.27351e-19 8.45057e-05 -2.40599e-19 -0.000240829 -5.45708e-20 1.15897e-19 -9.03209e-05 8.96753e-21 4.53206e-05 -8.13032e-20 0.000204336 -2.37754e-19 -9.73971e-05 2.25678e-05 -1.80206e-20 -4.61357e-05 -2.96564e-19 8.55388e-05 -9.20981e-20 0.000231495 1.01827e-19 -0.000255615 1.09265e-19 -0.000230561 -8.57116e-20 
1298.5 0 -9.16433e-19 0.00448609 -2.87772e-19 0.000358178 -0.00284479 -5.42135e-19 0.000216243 1.29469e-19 5.44072e-05 -2.51784e-19 -0.000246259 -6.05793e-20 1.27527e-19 -6.62428e-05 2.916e-21 2.82976e-05 -9.79438e-20 0.000224987 -2.64666e-19 -8.02056e-05 3.10306e-05 -1.34495e-20 -4.70613e-05 -2.96166e-19 9.65569e-05 -9.12598e-20 0.000235112 1.08313e-19 -0.00025314 1.16612e-19 -0.0002298 -8.99172e-20 
1298.85 0 -9.46012e-19 0.00456342 -3.07423e-19 0.000347822 -0.00271357 -5.38289e-19 0.00021055 1.21837e-19 2.95275e-05 -2.58497e-19 -0.000243063 -7.10806e-20 1.46149e-19 -4.33629e-05 3.36485e-21 4.94521e-06 -9.87151e-20 0.000242174 -2.78297e-19 -5.97028e-05 3.93963e-05 1.8873e-21 -4.30495e-05 -2.99829e-19 0.00010663 -1.12827e-19 0.000237195 1.10348e-19 -0.000245023 1.21537e-19 -0.000227386 -8.92988e-20 
1299.2 0 -9.78922e-19 0.00463831 -3.15903e-19 0.00034131 -0.00258165 -5.28844e-19 0.000200952 1.0278e-19 1.45128e-05 -2.39181e-19 -0.000233486 -7.62844e-20 1.61593e-19 -2.29141e-05 1.73653e-20 -2.22864e-05 -1.02127e-19 0.000252856 -2.83293e-19 -3.4718e-05 4.80961e-05 1.36162e-20 -3.91804e-05 -2.94195e-19 0.000114591 -1.35651e-19 0.00023866 1.06195e-19 -0.000235546 1.39315e-19 -0.000223696 -1.00176e-19 
1299.55 0 -1.00658e-18 0.00470865 -3.21776e-19 0.000336149 -0.00244797 -5.19691e-19 0.000189577 9.51544e-20 6.97038e-06 -2.24517e-19 -0.000218882 -8.71637e-20 1.75552e-19 -4.65812e-06 3.01038e-20 -4.794e-05 -9.4942e-20 0.000256263 -2.80159e-19 -4.72315e-06 5.4555e-05 1.72557e-20 -3.81718e-05 -2.89981e-19 0.000121494 -1.51995e-19 0.000239348 9.84493e-20 -0.000226884 1.47493e-19 -0.000221936 -8.6196e-20 
1299.9 0 -1.03051e-18 0.00477567 -3.20708e-19 0.000330621 -0.00231216 -5.02117e-19 0.000180285 8.44946e-20 8.69812e-07 -2.08078e-19 -0.000200097 -8.483e-20 1.79078e-19 1.25916e-05 6.42828e-20 -6.93027e-05 -7.74832e-20 0.000253426 -2.54464e-19 2.81671e-05 5.71629e-05 1.93686e-20 -4.09908e-05 -2.77449e-19 0.000127842 -1.62441e-19 0.000239668 8.26438e-20 -0.00022088 1.52613e-19 -0.000224155 -8.11325e-20 
1300.25 0 -1.05732e-18 0.00483956 -3.20373e-19 0.000324771 -0.00217653 -4.91052e-19 0.000173732 8.37282e-20 -8.54833e-06 -1.63997e-19 -0.0001757 -7.90396e-20 1.79093e-19 3.17553e-05 8.11109e-20 -8.82301e-05 -5.40297e-20 0.000245843 -2.27479e-19 5.95416e-05 5.76424e-05 3.37348e-20 -4.78965e-05 -2.66816e-19 0.000131538 -1.68808e-19 0.00023919 7.78104e-20 -0.000218173 1.29977e-19 -0.000229034 -7.74374e-20 
1300.6 0 -1.10483e-18 0.00489961 -3.12003e-19 0.000318935 -0.00204181 -4.74752e-19 0.000169475 1.03114e-19 -2.15801e-05 -1.43018e-19 -0.000146163 -8.35655e-20 1.58425e-19 5.1485e-05 1.00417e-19 -0.000109216 -1.85102e-20 0.000235409 -2.05473e-19 8.72888e-05 5.80653e-05 4.48269e-20 -5.79199e-05 -2.78554e-19 0.000131247 -1.66092e-19 0.000238366 7.15631e-20 -0.000216593 1.21489e-19 -0.000233648 -5.43511e-20 
1300.95 0 -1.13231e-18 0.0049577 -3.03505e-19 0.000311266 -0.0019076 -4.67e-19 0.00017268 1.13439e-19 -3.62998e-05 -1.25148e-19 -0.000116672 -8.09009e-20 1.36668e-19 6.69436e-05 1.11017e-19 -0.000134938 -9.61537e-21 0.000223522 -1.78331e-19 0.000109278 6.12326e-05 6.08129e-20 -6.87133e-05 -2.79763e-19 0.00012638 -1.76803e-19 0.000239548 5.58114e-20 -0.000215295 1.30757e-19 -0.000236034 -4.09538e-20 
1301.3 0 -1.14199e-18 0.00501442 -2.92086e-19 0.000300821 -0.00177378 -4.49678e-19 0.000188495 1.27692e-19 -5.27881e-05 -1.069e-19 -9.24522e-05 -8.29119e-20 1.09056e-19 7.6663e-05 1.23274e-19 -0.00016579 7.37577e-21 0.000213779 -1.41383e-19 0.00012579 6.82199e-05 9.61729e-20 -7.88896e-05 -2.81784e-19 0.000117246 -1.83612e-19 0.000242086 5.18173e-20 -0.00021464 1.36666e-19 -0.000234737 -3.60651e-20 
1301.65 0 -1.14308e-18 0.0050695 -2.74169e-19 0.000288488 -0.00163914 -4.30845e-19 0.000212671 1.41248e-19 -7.01028e-05 -1.00659e-19 -7.61463e-05 -7.55327e-20 1.0233e-19 7.9134e-05 1.44218e-19 -0.000200147 2.58061e-20 0.0002084 -1.05266e-19 0.00013987 7.70692e-05 1.28964e-19 -8.78791e-05 -2.82926e-19 0.000104546 -1.64869e-19 0.000244894 5.69107e-20 -0.000213996 1.56771e-19 -0.000229225 -4.70647e-20 
1302 0 -1.14974e-18 0.00512237 -2.52565e-19 0.000274867 -0.00150637 -3.9823e-19 0.000236049 1.43488e-19 -8.55982e-05 -9.81017e-20 -6.84825e-05 -6.96311e-20 8.46234e-20 7.39586e-05 1.63535e-19 -0.000234946 4.90978e-20 0.000205418 -6.58649e-20 0.000152534 8.56085e-05 1.42125e-19 -9.58761e-05 -2.95173e-19 8.93898e-05 -1.71004e-19 0.000248637 5.90937e-20 -0.000212857 1.64411e-19 -0.000219245 -3.3406e-20 
1302.35 0 -1.16358e-18 0.00517146 -2.34775e-19 0.000261637 -0.0013784 -3.68556e-19 0.000257069 1.44184e-19 -9.64265e-05 -8.28155e-20 -6.78108e-05 -5.84562e-20 5.50748e-20 6.45954e-05 1.64026e-19 -0.000267225 6.09514e-20 0.000199941 -4.40766e-20 0.000163943 9.30228e-05 1.42378e-19 -0.00010389 -2.96706e-19 7.44339e-05 -1.84445e-19 0.000254901 6.06242e-20 -0.000212469 1.59909e-19 -0.000206543 -1.199e-20 
1302.7 0 -1.15871e-18 0.00521645 -2.15e-19 0.000248891 -0.00125429 -3.31695e-19 0.000279822 1.40922e-19 -0.0001028 -7.14837e-20 -7.32936e-05 -5.52586e-20 1.8474e-20 5.3073e-05 1.73889e-19 -0.000293853 7.1916e-20 0.000187977 -2.08925e-20 0.000174669 9.89778e-05 1.44056e-19 -0.000111651 -3.0459e-19 6.20283e-05 -2.04865e-19 0.000263439 6.32994e-20 -0.00021408 1.42366e-19 -0.000193022 1.78831e-20 
1303.05 0 -1.14044e-18 0.00525693 -1.92796e-19 0.000235703 -0.00112999 -3.02183e-19 0.000301458 1.34995e-19 -0.000107817 -6.71644e-20 -8.31393e-05 -4.7726e-20 -1.14411e-20 3.92314e-05 1.64564e-19 -0.000310936 6.31253e-20 0.000171628 5.98563e-22 0.000185882 0.000100097 1.21757e-19 -0.000117491 -2.94366e-19 5.12701e-05 -2.13269e-19 0.000270738 7.78894e-20 -0.000217595 1.14362e-19 -0.000178969 5.41526e-20 
1303.4 0 -1.1109e-18 0.00529378 -1.62647e-19 0.000224008 -0.00100231 -2.77784e-19 0.000315104 1.37346e-19 -0.000114621 -7.87346e-20 -9.30741e-05 -5.06585e-20 -3.75405e-20 2.47518e-05 1.62998e-19 -0.000316213 5.07747e-20 0.000156575 1.2859e-20 0.000196214 9.39755e-05 9.68786e-20 -0.000121819 -2.81652e-19 4.2271e-05 -2.28663e-19 0.000273804 8.70408e-20 -0.000221746 8.26312e-20 -0.000166162 7.88132e-20 
1303.75 0 -1.07813e-18 0.00532858 -1.37163e-19 0.00021494 -0.000873058 -2.59263e-19 0.000319108 1.42922e-19 -0.000123602 -8.8334e-20 -9.97263e-05 -5.19112e-20 -4.81544e-20 1.0669e-05 1.68562e-19 -0.00030911 4.31181e-20 0.000145532 1.58864e-20 0.000207688 8.40746e-05 1.08955e-19 -0.000127939 -2.59319e-19 3.74425e-05 -2.5166e-19 0.000271518 8.23087e-20 -0.000226675 7.50637e-20 -0.000157457 1.00185e-19 
1304.1 0 -1.06344e-18 0.00535986 -1.13984e-19 0.000208577 -0.000745525 -2.38659e-19 0.000318022 1.54404e-19 -0.000135703 -9.97422e-20 -0.000101885 -5.1792e-20 -3.33459e-20 -2.31668e-06 1.70403e-19 -0.000291149 1.93422e-20 0.000140133 5.27612e-21 0.000223909 7.51094e-05 1.19319e-19 -0.000135729 -2.49438e-19 3.80754e-05 -2.68839e-19 0.00026485 8.59495e-20 -0.000232456 7.40946e-20 -0.000153586 1.30989e-19 
1304.45 0 -1.04286e-18 0.005383 -9.22922e-20 0.00020541 -0.00062004 -2.37977e-19 0.000314924 1.68984e-19 -0.000151964 -1.21472e-19 -0.000100454 -4.76836e-20 -1.11843e-20 -1.31665e-05 1.62225e-19 -0.000265825 9.52021e-22 0.000141625 -8.83377e-21 0.000245016 6.73496e-05 1.24718e-19 -0.000144052 -2.40267e-19 4.21255e-05 -2.74662e-19 0.000254192 1.07896e-19 -0.000237342 5.18478e-20 -0.000153368 1.45532e-19 
1304.8 0 -1.02646e-18 0.005394 -7.28946e-20 0.000203202 -0.000493953 -2.35199e-19 0.000311186 1.8308e-19 -0.000169677 -1.4917e-19 -9.53068e-05 -2.45794e-20 1.55532e-20 -2.16438e-05 1.463e-19 -0.00023976 -2.10146e-20 0.000147572 -1.70178e-20 0.000269854 5.6491e-05 1.11128e-19 -0.000151825 -2.33874e-19 4.67401e-05 -2.56667e-19 0.00023776 1.1699e-19 -0.000240901 3.49558e-20 -0.000155691 1.64194e-19 
1305.15 0 -1.00965e-18 0.00539473 -7.58038e-20 0.000200403 -0.000368151 -2.1864e-19 0.000306754 2.06443e-19 -0.000185478 -1.63843e-19 -8.59814e-05 -1.05093e-20 3.26244e-20 -2.72661e-05 1.35056e-19 -0.000216549 -4.30893e-20 0.000154307 -2.49793e-20 0.000293549 4.22904e-05 9.08091e-20 -0.000155979 -2.21519e-19 5.01443e-05 -2.47245e-19 0.000213918 1.19878e-19 -0.000244058 2.56444e-20 -0.000160697 1.86352e-19 
1305.5 0 -9.79351e-19 0.00538958 -6.86272e-20 0.00019832 -0.000246692 -2.09011e-19 0.000295913 2.15708e-19 -0.000193148 -1.77496e-19 -7.38011e-05 -4.24875e-22 3.56292e-20 -3.13957e-05 9.32141e-20 -0.000196759 -5.74454e-20 0.000161021 -4.60162e-20 0.000309783 2.80476e-05 5.65478e-20 -0.000154583 -2.11184e-19 5.10682e-05 -2.55571e-19 0.000185212 1.30288e-19 -0.000245397 1.06096e-20 -0.000166678 2.03644e-19 
1305.85 0 -9.61711e-19 0.00537966 -8.05445e-20 0.000197039 -0.000130392 -1.81769e-19 0.000275027 2.03045e-19 -0.000186658 -1.74736e-19 -6.18319e-05 8.99976e-22 3.93725e-20 -3.53458e-05 5.50598e-20 -0.000179678 -7.31557e-20 0.000169336 -5.78173e-20 0.000313242 1.29474e-05 2.77851e-20 -0.000149433 -2.05474e-19 5.1027e-05 -2.52011e-19 0.000158832 1.45989e-19 -0.000243447 6.57786e-22 -0.000173828 1.99842e-19 
1306.2 0 -9.54754e-19 0.0053643 -8.56065e-20 0.000194983 -1.52528e-05 -1.61371e-19 0.000246355 1.8158e-19 -0.000168685 -1.55568e-19 -5.38285e-05 -1.00783e-21 4.79359e-20 -3.69393e-05 2.48778e-20 -0.000164451 -1.01218e-19 0.000178682 -6.75529e-20 0.000299845 -4.4328e-06 2.02172e-21 -0.000143121 -1.93263e-19 5.13598e-05 -2.47513e-19 0.000138966 1.58585e-19 -0.000240659 1.45488e-21 -0.000181616 1.85572e-19 
1306.55 0 -9.50549e-19 0.00534581 -7.11189e-20 0.000190078 9.96544e-05 -1.27455e-19 0.000209276 1.53741e-19 -0.000147043 -1.53693e-19 -4.91206e-05 -8.98588e-21 5.9065e-20 -3.15324e-05 -2.01998e-21 -0.000153638 -1.29336e-19 0.000186783 -6.85354e-20 0.000272647 -2.35423e-05 6.72215e-21 -0.000137362 -1.81662e-19 5.15986e-05 -2.38596e-19 0.000123082 1.65804e-19 -0.000240399 3.16209e-21 -0.000186873 1.77981e-19 
1306.9 0 -9.35799e-19 0.00532657 -3.11373e-20 0.00018189 0.000211353 -9.72974e-20 0.000160023 1.20819e-19 -0.000126379 -1.57936e-19 -4.59285e-05 -8.41324e-21 5.46608e-20 -1.84905e-05 -1.59969e-20 -0.000148492 -1.5119e-19 0.000195544 -6.68258e-20 0.000239142 -4.48785e-05 1.10517e-20 -0.000133779 -1.67495e-19 5.09256e-05 -2.29263e-19 0.000110524 1.83357e-19 -0.000242577 -1.03466e-21 -0.000187375 1.83732e-19 
1307.25 0 -9.35346e-19 0.00530445 1.23175e-20 0.000170601 0.000319644 -5.47753e-20 9.82776e-05 6.85075e-20 -0.000108601 -1.58731e-19 -4.58791e-05 -2.20006e-20 4.64982e-20 -4.01841e-06 -1.77674e-20 -0.000146901 -1.68208e-19 0.000205453 -5.35208e-20 0.000205147 -6.75734e-05 4.81747e-21 -0.00013374 -1.65745e-19 4.78568e-05 -2.16085e-19 0.000103946 1.84761e-19 -0.000244755 -1.51815e-20 -0.000183604 1.70009e-19 
1307.6 0 -9.44698e-19 0.00527617 3.64881e-20 0.000155218 0.000427707 -2.30938e-20 2.78069e-05 3.02182e-20 -9.53818e-05 -1.47961e-19 -5.29843e-05 -2.78081e-20 5.74307e-20 5.61205e-06 -2.86719e-20 -0.000147327 -1.8761e-19 0.000214508 -5.82537e-20 0.00017299 -8.85848e-05 2.29542e-21 -0.000135955 -1.41476e-19 4.0627e-05 -2.00268e-19 0.000104047 1.82702e-19 -0.000243801 -3.07487e-20 -0.000175949 1.7058e-19 
1307.95 0 -9.53443e-19 0.00524123 5.68253e-20 0.000134834 0.000537664 3.26122e-21 -4.68266e-05 -1.20591e-20 -8.74547e-05 -1.18896e-19 -6.91804e-05 -4.57292e-20 8.0347e-20 1.15866e-05 -4.14532e-20 -0.000150683 -2.13495e-19 0.000223991 -6.27437e-20 0.000143836 -0.000103441 -1.44268e-20 -0.000136803 -1.38269e-19 2.95348e-05 -1.89288e-19 0.000106946 1.88998e-19 -0.000238961 -4.78932e-20 -0.000164237 1.74402e-19 
1308.3 0 -9.69491e-19 0.00519972 6.21116e-20 0.000112477 0.000649851 2.34207e-20 -0.000120047 -3.52191e-20 -8.15082e-05 -9.00564e-20 -9.15645e-05 -4.60372e-20 9.74052e-20 1.88303e-05 -5.53249e-20 -0.000156507 -2.31333e-19 0.000236911 -7.21705e-20 0.00012001 -0.00010963 -2.6452e-20 -0.00013559 -1.42921e-19 1.76652e-05 -1.87371e-19 0.000107299 1.87155e-19 -0.000230836 -6.3753e-20 -0.000149838 1.84817e-19 
1308.65 0 -9.69915e-19 0.00515284 7.43751e-20 9.20935e-05 0.000763389 4.00721e-20 -0.000182003 -4.958e-20 -7.54185e-05 -5.83671e-20 -0.000114219 -3.41632e-20 1.10849e-19 2.82623e-05 -6.29399e-20 -0.000161903 -2.40585e-19 0.000253996 -5.09103e-20 0.00010321 -0.000106644 -1.54218e-20 -0.00013333 -1.45337e-19 6.0556e-06 -1.8273e-19 0.000105466 1.8385e-19 -0.000221325 -6.3306e-20 -0.000134921 1.90801e-19 
1309 0 -9.55263e-19 0.00510395 8.86538e-20 7.51362e-05 0.000874339 6.52164e-20 -0.000225467 -4.39937e-20 -7.29702e-05 -3.51362e-20 -0.000132386 -2.34005e-20 1.2175e-19 3.81164e-05 -7.8757e-20 -0.000164095 -2.5375e-19 0.000273851 -3.23726e-20 9.27517e-05 -9.56047e-05 -6.97713e-22 -0.000130847 -1.4398e-19 -6.79608e-06 -1.67122e-19 0.000105069 1.81904e-19 -0.000211937 -7.45295e-20 -0.000121741 1.94406e-19 
1309.35 0 -9.39559e-19 0.0050554 9.33275e-20 6.17008e-05 0.000977194 9.22577e-20 -0.000247928 -6.02975e-20 -7.60033e-05 -1.2876e-20 -0.000145006 -9.87235e-21 1.25989e-19 4.77785e-05 -9.90028e-20 -0.000162913 -2.52797e-19 0.000294391 -5.89673e-21 8.70233e-05 -8.01755e-05 -1.15835e-20 -0.000129702 -1.18532e-19 -2.1121e-05 -1.535e-19 0.000104636 1.85822e-19 -0.000201711 -9.10712e-20 -0.00011227 1.9408e-19 
1309.7 0 -9.30251e-19 0.0050067 8.34927e-20 5.11846e-05 0.0010726 1.24427e-19 -0.000249746 -6.4335e-20 -8.42324e-05 -7.6953e-21 -0.000153801 1.67943e-21 1.32437e-19 5.82792e-05 -1.21443e-19 -0.000160486 -2.48094e-19 0.00031228 1.90216e-20 8.60764e-05 -6.23239e-05 -1.48778e-20 -0.000131677 -9.26145e-20 -3.36543e-05 -1.53171e-19 0.000102701 1.87639e-19 -0.000187893 -1.20707e-19 -0.000104893 1.91926e-19 
1310.05 0 -9.20861e-19 0.00495695 7.97614e-20 4.15481e-05 0.00116609 1.47279e-19 -0.000235425 -5.335e-20 -9.70173e-05 1.93045e-21 -0.000161387 2.38237e-20 1.23464e-19 6.99834e-05 -1.43407e-19 -0.000160855 -2.34443e-19 0.000324931 3.20829e-20 9.14516e-05 -4.37773e-05 -1.02935e-21 -0.000138014 -7.18444e-20 -4.10615e-05 -1.62375e-19 0.000102548 1.79491e-19 -0.00017049 -1.44035e-19 -9.51462e-05 1.97177e-19 
1310.4 0 -9.20927e-19 0.00490695 7.67941e-20 3.08459e-05 0.00125997 1.66176e-19 -0.000210418 -5.78505e-20 -0.000110301 -4.54394e-21 -0.000167716 4.89661e-20 9.35827e-20 8.23597e-05 -1.48504e-19 -0.000165338 -2.30117e-19 0.000331011 5.5877e-20 0.000105615 -2.80809e-05 1.34461e-20 -0.00014771 -6.04853e-20 -4.31507e-05 -1.28433e-19 0.000105169 1.74861e-19 -0.000151497 -1.56525e-19 -8.14354e-05 2.10611e-19 
1310.75 0 -9.22039e-19 0.00485881 5.28105e-20 2.00782e-05 0.00135208 1.83286e-19 -0.00017991 -4.17307e-20 -0.000123659 -2.5739e-20 -0.000169548 4.8068e-20 5.62259e-20 9.37205e-05 -1.71036e-19 -0.000173737 -2.43982e-19 0.00033275 8.4614e-20 0.000127643 -1.60167e-05 2.11937e-20 -0.00016029 -6.72438e-20 -4.00468e-05 -9.4227e-20 0.000108157 1.68535e-19 -0.000133904 -1.8373e-19 -6.59762e-05 2.37448e-19 
1311.1 0 -9.34044e-19 0.00481343 2.8925e-20 1.13795e-05 0.00144158 2.12547e-19 -0.000151959 -2.47284e-20 -0.00013935 -3.22769e-20 -0.000164596 4.1346e-20 1.85264e-20 0.000102992 -2.0571e-19 -0.000185864 -2.5599e-19 0.000332089 1.23516e-19 0.000151251 -6.11845e-06 5.78095e-20 -0.00017448 -9.85868e-20 -3.26896e-05 -7.16504e-20 0.00010806 1.5691e-19 -0.000119846 -2.05075e-19 -5.31149e-05 2.4231e-19 
1311.45 0 -9.53762e-19 0.00477001 2.02653e-20 4.37656e-06 0.0015289 2.45886e-19 -0.000131861 -4.26253e-21 -0.000156462 -3.72997e-20 -0.000152273 3.9158e-20 -1.18851e-20 0.00011334 -2.44931e-19 -0.000198444 -2.76294e-19 0.000330509 1.57068e-19 0.00017006 3.04911e-06 9.27999e-20 -0.000185964 -1.40061e-19 -2.40683e-05 -5.73397e-20 0.000103948 1.36713e-19 -0.000108065 -2.11938e-19 -4.2902e-05 2.27289e-19 
1311.8 0 -9.71325e-19 0.00472743 1.99824e-20 -2.4655e-06 0.00161371 2.63963e-19 -0.000117158 1.14573e-22 -0.000171238 -4.98065e-20 -0.000134073 1.48347e-20 -5.5239e-20 0.000128529 -2.88363e-19 -0.00020845 -2.90312e-19 0.000328804 1.80586e-19 0.000181006 1.43596e-05 1.18497e-19 -0.000192089 -1.54702e-19 -1.61452e-05 -4.47263e-20 9.95819e-05 1.11336e-19 -9.77515e-05 -2.11465e-19 -3.35195e-05 2.10613e-19 
1312.15 0 -9.91205e-19 0.00468307 2.60613e-20 -8.89634e-06 0.00169568 2.99055e-19 -0.000104129 -3.65946e-21 -0.000180608 -4.50545e-20 -0.000112719 -1.93447e-20 -6.64677e-20 0.000148883 -2.93887e-19 -0.000213256 -2.97406e-19 0.000325828 2.07758e-19 0.000185346 2.89951e-05 1.62787e-19 -0.000193909 -1.61395e-19 -9.94423e-06 -4.0244e-20 9.75622e-05 1.01758e-19 -8.96089e-05 -2.20823e-19 -2.54157e-05 2.02223e-19 
1312.5 0 -1.01081e-18 0.00463278 4.12799e-20 -1.42532e-05 0.0017766 3.38571e-19 -9.14628e-05 -1.64859e-20 -0.000182318 -5.05467e-20 -8.91085e-05 -4.29451e-20 -7.8334e-20 0.000168001 -3.01465e-19 -0.000213389 -2.98942e-19 0.000321649 2.17796e-19 0.000185782 4.52254e-05 2.19043e-19 -0.000192602 -1.55216e-19 -5.64313e-06 -3.64629e-20 9.77639e-05 9.28458e-20 -8.53711e-05 -2.22176e-19 -1.78064e-05 1.93467e-19 
1312.85 0 -1.01943e-18 0.0045749 4.74931e-20 -1.98868e-05 0.001859 3.8323e-19 -7.72928e-05 -4.35957e-20 -0.000176779 -5.48526e-20 -6.47894e-05 -4.46717e-20 -8.52166e-20 0.000181777 -2.91751e-19 -0.000210898 -2.94544e-19 0.000318679 2.2198e-19 0.000183459 6.17874e-05 2.61646e-19 -0.000186306 -1.41008e-19 -1.72683e-06 -3.59649e-20 9.86845e-05 7.75034e-20 -8.52281e-05 -2.27887e-19 -1.06291e-05 1.77078e-19 
1313.2 0 -1.0242e-18 0.00451125 4.9949e-20 -2.60969e-05 0.00194205 4.13481e-19 -5.79746e-05 -3.16117e-20 -0.000167673 -5.83988e-20 -4.21198e-05 -5.00616e-20 -8.50606e-20 0.000193155 -2.96955e-19 -0.00020478 -2.67008e-19 0.000319059 2.13746e-19 0.000179908 7.82575e-05 2.84919e-19 -0.000177161 -1.25052e-19 3.85702e-06 -2.25017e-20 9.91207e-05 4.30568e-20 -8.64951e-05 -2.48557e-19 -5.42062e-06 1.45237e-19 
1313.55 0 -9.97521e-19 0.00444702 5.5376e-20 -3.1699e-05 0.00202236 4.32894e-19 -3.45368e-05 -4.28019e-20 -0.000157085 -6.34458e-20 -2.2831e-05 -4.77884e-20 -8.11184e-20 0.000202483 -3.06447e-19 -0.000196253 -2.60226e-19 0.000324299 2.02697e-19 0.000178587 9.2863e-05 3.09235e-19 -0.000170753 -1.00084e-19 1.12345e-05 -2.76178e-20 9.80569e-05 1.02274e-20 -8.70858e-05 -2.59212e-19 -2.40688e-06 1.14082e-19 
1313.9 0 -9.72223e-19 0.00438508 4.73967e-20 -3.60161e-05 0.00209746 4.40908e-19 -1.02579e-05 -5.5243e-20 -0.000146198 -7.32003e-20 -7.39681e-06 -3.87309e-20 -6.41921e-20 0.000209277 -3.02475e-19 -0.000187579 -2.5475e-19 0.000331794 1.93527e-19 0.000180035 0.000103342 3.31982e-19 -0.000168013 -8.50256e-20 2.13107e-05 -2.86288e-20 9.45028e-05 -2.89274e-20 -8.76351e-05 -2.65852e-19 -1.55015e-06 6.69191e-20 
1314.25 0 -9.46558e-19 0.00432332 4.34698e-20 -3.91118e-05 0.00217127 4.61164e-19 1.16324e-05 -6.28463e-20 -0.000137531 -7.32577e-20 6.24796e-06 -4.04492e-20 -4.88082e-20 0.000214221 -2.85592e-19 -0.000177026 -2.51092e-19 0.000337067 1.67129e-19 0.000180458 0.000109284 3.33724e-19 -0.000165654 -6.45809e-20 3.58534e-05 -2.90738e-20 8.88043e-05 -5.79116e-20 -8.85181e-05 -2.65416e-19 -2.21801e-06 4.05808e-20 
1314.6 0 -9.10096e-19 0.00426074 4.57849e-20 -4.15281e-05 0.00224896 4.68446e-19 2.69852e-05 -6.58318e-20 -0.000133972 -6.29535e-20 2.23197e-05 -3.43267e-20 -3.50572e-20 0.000214107 -2.62522e-19 -0.000160509 -2.39955e-19 0.000339078 1.45011e-19 0.000178547 0.000111218 3.27769e-19 -0.000161792 -3.92022e-20 5.2999e-05 -1.49108e-20 8.11886e-05 -7.61206e-20 -9.04905e-05 -2.51851e-19 -3.85745e-06 2.26276e-20 
1314.95 0 -8.87739e-19 0.00419804 3.96667e-20 -4.36708e-05 0.00232732 4.79887e-19 3.40632e-05 -6.49501e-20 -0.000136224 -6.56027e-20 4.27223e-05 -2.19925e-20 -1.38476e-20 0.000209334 -2.37616e-19 -0.000137617 -2.16636e-19 0.00033772 1.38475e-19 0.000176951 0.000109637 3.13771e-19 -0.000155416 -1.31558e-20 6.86336e-05 2.55311e-21 7.31626e-05 -1.06908e-19 -9.45966e-05 -2.33564e-19 -4.88395e-06 1.62987e-20 
1315.3 0 -8.72197e-19 0.00413244 3.67489e-20 -4.60154e-05 0.00240247 5.00451e-19 3.21552e-05 -7.93941e-20 -0.000142065 -6.47138e-20 6.70063e-05 3.53683e-21 -1.19305e-20 0.000205636 -2.27213e-19 -0.000112999 -1.95196e-19 0.000334918 1.50177e-19 0.000176552 0.000104818 3.21391e-19 -0.000145015 1.59632e-20 8.18134e-05 1.76872e-20 6.59292e-05 -1.31057e-19 -9.87655e-05 -2.1599e-19 -5.1946e-06 2.46735e-20 
1315.65 0 -8.43764e-19 0.00406248 3.69184e-20 -5.03312e-05 0.0024774 5.36734e-19 2.18306e-05 -1.17497e-19 -0.000147564 -8.22739e-20 9.59133e-05 2.97398e-20 -2.03826e-20 0.00020173 -2.12735e-19 -9.08057e-05 -1.81679e-19 0.000335505 1.65279e-19 0.00017691 9.75822e-05 3.47883e-19 -0.000130876 4.2859e-20 9.39622e-05 1.60665e-20 5.80315e-05 -1.27382e-19 -0.000101457 -1.87221e-19 -6.6693e-06 3.07556e-20 
1316 0 -8.20861e-19 0.00398948 3.86461e-20 -5.68597e-05 0.00255448 5.7095e-19 7.39628e-06 -1.5293e-19 -0.000148005 -1.00178e-19 0.000128333 5.57853e-20 -2.16267e-20 0.000192453 -2.15257e-19 -7.15626e-05 -1.8272e-19 0.000338839 1.51055e-19 0.000177264 9.10307e-05 3.68808e-19 -0.00011747 5.88019e-20 0.000105849 1.58599e-20 4.90525e-05 -1.23606e-19 -0.000104318 -1.63228e-19 -9.46958e-06 5.45737e-20 
1316.35 0 -7.92296e-19 0.0039131 1.9764e-20 -6.31016e-05 0.00263263 6.10471e-19 -9.44523e-06 -1.94269e-19 -0.000142828 -9.47087e-20 0.000158454 7.86037e-20 -1.01321e-20 0.000177548 -2.14589e-19 -5.28774e-05 -2.1275e-19 0.000341896 1.23839e-19 0.000175664 8.7472e-05 3.80274e-19 -0.000106398 7.65759e-20 0.000115448 2.37169e-20 4.02284e-05 -1.35038e-19 -0.000107495 -1.38813e-19 -1.23466e-05 5.9733e-20 
1316.7 0 -7.72343e-19 0.00383126 1.65939e-21 -6.70622e-05 0.00270997 6.39858e-19 -2.76974e-05 -2.21311e-19 -0.000139876 -6.94331e-20 0.000181178 7.93559e-20 8.44476e-23 0.000160411 -2.07461e-19 -3.43203e-05 -2.46941e-19 0.000345588 9.51188e-20 0.000170746 8.72141e-05 3.69002e-19 -9.40297e-05 7.98505e-20 0.000120874 3.68243e-20 3.22613e-05 -1.39704e-19 -0.000110552 -1.30712e-19 -1.41798e-05 6.41139e-20 
1317.05 0 -7.49656e-19 0.00374428 -1.29856e-20 -6.95516e-05 0.00278435 6.44539e-19 -4.46007e-05 -2.49201e-19 -0.00014406 -3.89149e-20 0.00019313 7.54519e-20 4.51763e-21 0.000147384 -2.05721e-19 -1.59406e-05 -2.76063e-19 0.000349851 7.91038e-20 0.000164329 9.1603e-05 3.44906e-19 -7.79362e-05 7.56643e-20 0.000125283 4.35622e-20 2.55539e-05 -1.46238e-19 -0.00011364 -1.33831e-19 -1.56798e-05 7.04014e-20 
1317.4 0 -7.2437e-19 0.00365386 -2.00957e-20 -7.01322e-05 0.00285156 6.46064e-19 -5.69227e-05 -2.56999e-19 -0.000150358 -1.35415e-20 0.000195906 7.20324e-20 -6.73675e-21 0.000144353 -2.21869e-19 8.50838e-07 -2.93771e-19 0.000351816 7.22244e-20 0.000158094 9.94853e-05 3.20921e-19 -5.66558e-05 9.55517e-20 0.000131985 4.489e-20 1.96384e-05 -1.55614e-19 -0.000117389 -1.38196e-19 -1.56167e-05 7.21981e-20 
1317.75 0 -6.9559e-19 0.00356011 -1.15048e-20 -6.77608e-05 0.00290995 6.5169e-19 -6.15143e-05 -2.65261e-19 -0.000152626 3.40618e-20 0.000195767 5.14326e-20 -1.2076e-20 0.000146152 -2.46363e-19 1.23891e-05 -2.92513e-19 0.000352047 6.36245e-20 0.000151501 0.000107441 2.98756e-19 -3.08619e-05 1.15981e-19 0.000138508 3.16211e-20 1.35341e-05 -1.65416e-19 -0.000120178 -1.40222e-19 -1.11632e-05 8.22527e-20 
1318.1 0 -6.76546e-19 0.00346296 2.41051e-21 -6.57308e-05 0.00296334 6.72124e-19 -5.86536e-05 -2.63081e-19 -0.000149146 5.75587e-20 0.000195214 1.39927e-20 -2.02706e-20 0.000144954 -2.77325e-19 1.71423e-05 -2.98692e-19 0.000356851 6.74672e-20 0.000142479 0.000112013 2.8914e-19 -2.96236e-06 1.31133e-19 0.000141289 2.25322e-20 6.84805e-06 -1.78737e-19 -0.000120356 -1.49615e-19 -2.37688e-06 9.41338e-20 
1318.45 0 -6.78e-19 0.00336343 1.22794e-20 -6.68674e-05 0.00301567 7.02258e-19 -5.29443e-05 -2.64086e-19 -0.000140644 7.00211e-20 0.000190016 -2.26635e-20 -1.34823e-20 0.000144219 -3.09167e-19 1.7503e-05 -3.02488e-19 0.000367177 6.36933e-20 0.000130917 0.000110197 2.64752e-19 2.58526e-05 1.28166e-19 0.000140114 1.10593e-20 5.78488e-07 -1.74242e-19 -0.000117787 -1.47738e-19 7.7406e-06 1.00356e-19 
1318.8 0 -6.75257e-19 0.00326406 1.61661e-20 -6.99407e-05 0.00306803 7.31522e-19 -5.18794e-05 -2.58358e-19 -0.000128141 7.95841e-20 0.000178101 -3.62661e-20 -1.7464e-20 0.000149677 -3.43504e-19 1.82828e-05 -3.1715e-19 0.000376941 6.78389e-20 0.000117553 0.000100946 2.23054e-19 5.5079e-05 1.13916e-19 0.000137199 7.74976e-21 -3.39335e-06 -1.63609e-19 -0.000110808 -1.38766e-19 1.61938e-05 1.20579e-19 
1319.15 0 -6.66131e-19 0.00316961 6.25596e-21 -7.40855e-05 0.00312009 7.73045e-19 -6.16739e-05 -2.42775e-19 -0.000112235 8.61688e-20 0.000162942 -3.64724e-20 -8.90162e-21 0.000160331 -3.77784e-19 2.30147e-05 -3.37357e-19 0.000382553 8.01088e-20 0.000102171 8.67225e-05 1.83074e-19 8.29102e-05 9.67719e-20 0.000135896 1.2588e-20 -3.69675e-06 -1.60024e-19 -9.84569e-05 -1.24749e-19 2.1928e-05 1.28841e-19 
1319.5 0 -6.56379e-19 0.00308051 8.35789e-21 -7.95368e-05 0.00317276 8.03218e-19 -8.27634e-05 -2.03053e-19 -9.29304e-05 8.08092e-20 0.000151385 -3.49972e-20 -1.48091e-20 0.000170797 -3.99822e-19 3.05069e-05 -3.56053e-19 0.000383618 9.57237e-20 8.53369e-05 6.93735e-05 1.50145e-19 0.000107261 9.66097e-20 0.000136254 2.05149e-20 -1.69996e-07 -1.59334e-19 -8.45645e-05 -1.18479e-19 2.60819e-05 1.38078e-19 
1319.85 0 -6.50484e-19 0.00299345 2.21388e-20 -8.60996e-05 0.00322735 8.3509e-19 -0.000108036 -1.80802e-19 -7.16073e-05 9.32438e-20 0.000146513 -4.28684e-20 -2.01115e-20 0.000180889 -4.17845e-19 3.68527e-05 -3.84223e-19 0.000380682 1.25745e-19 6.97564e-05 5.05459e-05 1.27355e-19 0.000128769 9.17441e-20 0.000136487 3.58479e-20 5.51222e-06 -1.5898e-19 -7.35401e-05 -1.00821e-19 2.89741e-05 1.34756e-19 
1320.2 0 -6.458e-19 0.00290672 2.83103e-20 -9.25672e-05 0.003282 8.65472e-19 -0.000128874 -1.4982e-19 -4.72352e-05 1.14621e-19 0.000143938 -3.67114e-20 -3.64704e-20 0.000192107 -4.20111e-19 3.85807e-05 -3.91594e-19 0.00037722 1.5581e-19 5.70458e-05 3.55924e-05 1.0559e-19 0.00015029 1.02264e-19 0.00013601 5.5501e-20 1.25004e-05 -1.57508e-19 -6.58328e-05 -7.71235e-20 3.11353e-05 1.23051e-19 
1320.55 0 -6.38472e-19 0.00281849 2.76533e-20 -9.85684e-05 0.0033338 8.73289e-19 -0.000138386 -1.24611e-19 -1.84632e-05 1.23367e-19 0.000140764 -3.66584e-20 -5.61121e-20 0.00020328 -4.11932e-19 3.47683e-05 -3.89727e-19 0.000373924 1.77199e-19 4.60354e-05 2.80621e-05 1.067e-19 0.000172025 1.20085e-19 0.000134324 7.74562e-20 2.07418e-05 -1.51882e-19 -6.14283e-05 -6.00103e-20 3.28491e-05 1.06436e-19 
1320.9 0 -6.30039e-19 0.00272535 3.43774e-20 -0.000102948 0.00338438 8.62027e-19 -0.000131976 -9.94287e-20 1.02758e-05 1.35415e-19 0.000135761 -2.73588e-20 -6.37851e-20 0.000215938 -4.07126e-19 2.56648e-05 -3.67472e-19 0.00036623 1.95155e-19 3.54199e-05 2.59274e-05 1.13154e-19 0.000188837 1.3325e-19 0.000132154 1.00328e-19 2.75788e-05 -1.35018e-19 -6.00008e-05 -3.22927e-20 3.40137e-05 8.92087e-20 
1321.25 0 -6.28115e-19 0.00262578 3.68057e-20 -0.000103906 0.00343828 8.51363e-19 -0.000113608 -8.28623e-20 3.34268e-05 1.4818e-19 0.000124421 -1.11258e-20 -7.75962e-20 0.000232359 -3.88849e-19 1.12035e-05 -3.47004e-19 0.000352063 2.1347e-19 2.67779e-05 2.30433e-05 1.11802e-19 0.000198738 1.34789e-19 0.000130491 1.27968e-19 3.1651e-05 -1.15521e-19 -5.81086e-05 -2.97573e-20 3.57078e-05 6.22229e-20 
1321.6 0 -6.28554e-19 0.00252257 3.08001e-20 -0.000101842 0.00349436 8.42016e-19 -9.31807e-05 -7.01261e-20 4.82772e-05 1.4831e-19 0.000105258 1.18993e-20 -8.32674e-20 0.00025268 -3.65022e-19 -6.36014e-06 -3.26964e-19 0.000333033 2.20303e-19 2.1869e-05 1.4716e-05 1.10828e-19 0.000204903 1.13087e-19 0.000129097 1.44377e-19 3.41076e-05 -1.01348e-19 -5.48333e-05 -5.13729e-20 4.03822e-05 2.47629e-20 
1321.95 0 -6.24484e-19 0.00241773 2.38319e-20 -9.85533e-05 0.00354786 8.15384e-19 -7.74005e-05 -5.84369e-20 5.72962e-05 1.19378e-19 8.30751e-05 3.34792e-20 -8.19761e-20 0.000275166 -3.30981e-19 -2.36063e-05 -3.31519e-19 0.000313749 2.16293e-19 2.11457e-05 2.291e-06 1.14684e-19 0.000209453 1.172e-19 0.000127274 1.52137e-19 3.48704e-05 -8.03132e-20 -5.35092e-05 -5.90522e-20 4.94172e-05 5.93443e-22 
1322.3 0 -6.16557e-19 0.00231336 1.65008e-20 -9.5878e-05 0.00359912 7.84351e-19 -6.68969e-05 -5.18177e-20 6.46924e-05 1.05902e-19 6.29613e-05 5.20474e-20 -7.59749e-20 0.000298284 -3.06745e-19 -3.86882e-05 -3.35965e-19 0.000296724 2.16942e-19 2.49456e-05 -8.0637e-06 1.3596e-19 0.000211636 1.25894e-19 0.00012349 1.56348e-19 3.45261e-05 -6.439e-20 -5.59031e-05 -6.34475e-20 5.99089e-05 -1.93782e-20 
1322.65 0 -6.1095e-19 0.00221121 5.74553e-21 -9.53738e-05 0.00364742 7.6987e-19 -6.22478e-05 -6.424e-20 7.28297e-05 8.1527e-20 4.59094e-05 5.65811e-20 -7.73324e-20 0.000320802 -2.92409e-19 -5.23438e-05 -3.46234e-19 0.000280011 2.16999e-19 3.02757e-05 -1.27795e-05 1.35565e-19 0.00020864 1.3638e-19 0.000118588 1.72574e-19 3.4421e-05 -2.62905e-20 -5.94242e-05 -6.4003e-20 6.80552e-05 -2.98385e-20 
1323 0 -5.87258e-19 0.00210986 2.27503e-20 -9.68878e-05 0.00369289 7.33918e-19 -6.22385e-05 -8.88261e-20 8.22533e-05 6.81169e-20 3.32853e-05 6.03881e-20 -8.95909e-20 0.000342593 -2.76275e-19 -6.6002e-05 -3.49683e-19 0.000263399 2.02563e-19 3.38967e-05 -1.24214e-05 1.45593e-19 0.000200047 1.53508e-19 0.00011472 1.69889e-19 3.32341e-05 2.11026e-21 -6.2837e-05 -6.89113e-20 7.28933e-05 -2.15825e-20 
1323.35 0 -5.51896e-19 0.00201018 3.82063e-20 -9.96838e-05 0.00373604 6.93631e-19 -6.37683e-05 -1.06674e-19 9.36617e-05 4.05665e-20 2.96422e-05 4.77947e-20 -1.04981e-19 0.000361465 -2.73045e-19 -8.0353e-05 -3.53319e-19 0.000247335 1.84966e-19 3.84145e-05 -7.94264e-06 1.42088e-19 0.000188454 1.53883e-19 0.000109641 1.82873e-19 2.83691e-05 4.22987e-20 -6.46398e-05 -7.80882e-20 7.69724e-05 -1.83862e-20 
1323.7 0 -5.09622e-19 0.00191338 4.43621e-20 -0.000103978 0.00377794 6.59926e-19 -6.62702e-05 -1.28226e-19 0.000109583 2.37582e-20 3.68196e-05 2.76563e-20 -1.19621e-19 0.000376142 -2.81802e-19 -9.7476e-05 -3.7434e-19 0.000229045 1.6693e-19 4.67777e-05 -2.86422e-06 1.31158e-19 0.000174499 1.65569e-19 0.000100225 1.88402e-19 1.97178e-05 8.10643e-20 -6.35488e-05 -1.01953e-19 8.30244e-05 -7.26e-21 
1324.05 0 -4.6058e-19 0.00181964 4.897e-20 -0.000108759 0.00381888 6.52696e-19 -7.00644e-05 -1.49321e-19 0.000126547 1.79427e-20 5.18611e-05 1.4812e-20 -1.47284e-19 0.000386408 -2.84308e-19 -0.000115369 -3.89769e-19 0.000205366 1.50746e-19 5.43579e-05 5.95365e-07 1.37175e-19 0.000156141 1.88455e-19 8.90391e-05 1.89553e-19 8.89741e-06 1.19463e-19 -6.2148e-05 -1.20386e-19 9.10682e-05 5.94133e-21 
1324.4 0 -4.25648e-19 0.00172696 4.67679e-20 -0.000113231 0.00385514 6.55711e-19 -7.61343e-05 -1.51015e-19 0.000135985 3.58933e-20 7.00886e-05 2.83988e-21 -1.72522e-19 0.000389465 -2.82601e-19 -0.000129463 -4.17375e-19 0.000176429 1.25832e-19 5.42584e-05 5.18969e-06 1.30675e-19 0.000132372 2.05716e-19 8.05198e-05 2.06255e-19 -2.22773e-06 1.47136e-19 -6.32956e-05 -1.28305e-19 0.000100746 2.46567e-21 
1324.75 0 -3.86246e-19 0.00163261 5.49571e-20 -0.000117025 0.00388406 6.59594e-19 -8.33733e-05 -1.42395e-19 0.000133534 3.66906e-20 8.91249e-05 -1.32268e-20 -1.81005e-19 0.000384893 -2.88434e-19 -0.000141774 -4.30997e-19 0.000146905 8.1962e-20 4.63108e-05 1.33683e-05 1.16762e-19 0.000105164 1.95611e-19 7.39634e-05 2.03527e-19 -1.17407e-05 1.6333e-19 -6.64254e-05 -1.43256e-19 0.000111477 -2.31168e-21 
1325.1 0 -3.5061e-19 0.00153638 5.17954e-20 -0.000119809 0.00390633 6.74564e-19 -8.51115e-05 -1.41352e-19 0.000119577 4.39997e-20 0.000107298 -2.08594e-20 -1.85696e-19 0.000375095 -3.05539e-19 -0.000157265 -4.14655e-19 0.000123169 4.33874e-20 3.32964e-05 2.71518e-05 1.11235e-19 7.77933e-05 1.67779e-19 6.74191e-05 2.2269e-19 -1.7486e-05 1.72474e-19 -7.01025e-05 -1.55955e-19 0.000123212 -8.55061e-21 
1325.45 0 -3.13114e-19 0.00143947 6.08235e-20 -0.000120806 0.00392724 6.97576e-19 -7.74066e-05 -1.27144e-19 9.98992e-05 3.52436e-20 0.000121927 -2.36231e-20 -1.85488e-19 0.000362766 -3.19583e-19 -0.000177728 -3.92045e-19 0.000109024 8.55369e-21 1.83693e-05 4.51157e-05 9.43738e-20 5.35068e-05 1.50767e-19 5.88871e-05 2.37498e-19 -1.93407e-05 1.79272e-19 -7.41192e-05 -1.64147e-19 0.000138138 -1.71313e-20 
1325.8 0 -2.84078e-19 0.00134211 5.95787e-20 -0.000120005 0.00395201 7.14134e-19 -6.28264e-05 -1.26039e-19 8.1514e-05 3.36351e-20 0.000130199 -1.5749e-20 -1.94771e-19 0.000348745 -3.26014e-19 -0.000201578 -3.65027e-19 0.000106987 -3.28427e-21 5.72715e-06 6.21298e-05 7.02994e-20 3.33219e-05 1.29575e-19 4.79564e-05 2.45884e-19 -1.86261e-05 1.81534e-19 -7.66993e-05 -1.62683e-19 0.000155969 -1.89874e-20 
1326.15 0 -2.50483e-19 0.00124267 5.60897e-20 -0.000120114 0.0039783 7.39288e-19 -4.56171e-05 -1.22128e-19 6.78239e-05 4.02742e-20 0.000128472 -1.28672e-20 -2.04514e-19 0.000334244 -3.16677e-19 -0.000225202 -3.56552e-19 0.000115895 3.1206e-21 -2.30712e-06 7.51095e-05 7.33524e-20 1.78939e-05 1.18784e-19 3.30169e-05 2.51086e-19 -1.54838e-05 1.86858e-19 -7.48057e-05 -1.68101e-19 0.000172218 -1.16136e-20 
1326.5 0 -2.12433e-19 0.00114099 4.90818e-20 -0.000121505 0.0039997 7.62893e-19 -2.79274e-05 -1.11215e-19 5.86963e-05 4.04904e-20 0.000115672 -3.11073e-21 -2.14444e-19 0.000318376 -3.15262e-19 -0.00024723 -3.46372e-19 0.000130705 -5.91776e-21 -5.7598e-06 8.452e-05 9.56377e-20 8.6975e-06 1.18022e-19 1.43053e-05 2.5364e-19 -1.10672e-05 1.95421e-19 -6.768e-05 -1.61694e-19 0.000184131 1.24211e-21 
1326.85 0 -1.67307e-19 0.00103997 3.9981e-20 -0.00012333 0.004011 7.79194e-19 -1.3531e-05 -1.13962e-19 5.61872e-05 4.06557e-20 9.39804e-05 -1.50974e-20 -2.20089e-19 0.000296712 -3.07331e-19 -0.000265939 -3.36785e-19 0.000146331 -1.4743e-20 -4.74722e-06 9.22405e-05 9.62594e-20 4.4717e-06 1.32145e-19 -2.62809e-06 2.46153e-19 -5.4438e-06 1.98215e-19 -5.68586e-05 -1.59192e-19 0.00019322 1.12428e-20 
1327.2 0 -1.26409e-19 0.000942068 2.82318e-20 -0.000124919 0.00400869 8.07974e-19 -7.17304e-06 -1.41106e-19 6.37316e-05 3.121e-20 6.86099e-05 -2.623e-20 -2.35562e-19 0.000268981 -2.87879e-19 -0.000279456 -3.10227e-19 0.000158569 -1.56782e-20 -5.09874e-06 9.91642e-05 9.4508e-20 1.82513e-06 1.57435e-19 -1.54035e-05 2.37967e-19 3.03788e-06 1.85728e-19 -4.40322e-05 -1.4736e-19 0.000203867 3.10279e-20 
1327.55 0 -7.47473e-20 0.00084576 1.65473e-20 -0.000125223 0.00399392 8.24063e-19 -8.72969e-06 -1.64162e-19 7.87658e-05 1.49253e-20 4.54537e-05 -5.43616e-20 -2.49647e-19 0.000241621 -2.70814e-19 -0.000288369 -2.768e-19 0.000164993 -2.17874e-20 -1.15888e-05 0.000106552 9.84815e-20 -1.58117e-06 1.69462e-19 -2.58409e-05 2.28671e-19 1.20854e-05 1.71736e-19 -3.11718e-05 -1.55036e-19 0.000217392 4.77184e-20 
1327.9 0 -2.28637e-20 0.000748283 1.33233e-21 -0.000124583 0.00397283 8.30851e-19 -1.48242e-05 -1.81221e-19 9.48835e-05 -6.43079e-21 2.78605e-05 -9.02954e-20 -2.72261e-19 0.000220939 -2.48364e-19 -0.000292113 -2.48357e-19 0.000165316 -1.78648e-20 -2.36268e-05 0.000114919 1.07726e-19 -6.28007e-06 1.76645e-19 -3.42108e-05 2.14017e-19 1.98752e-05 1.54286e-19 -2.02195e-05 -1.48692e-19 0.000230436 7.62634e-20 
1328.25 0 1.3913e-20 0.00064967 -1.46531e-20 -0.000123058 0.00394894 8.28596e-19 -2.51475e-05 -1.75549e-19 0.000107916 -1.79099e-20 1.49251e-05 -1.04701e-19 -2.98407e-19 0.000210709 -2.23654e-19 -0.00028941 -2.14451e-19 0.000161642 -1.55857e-20 -3.97915e-05 0.000123433 1.14201e-19 -1.14758e-05 1.76267e-19 -3.94238e-05 2.24857e-19 2.62931e-05 1.40303e-19 -1.1402e-05 -1.42472e-19 0.000240254 1.15507e-19 
1328.6 0 2.93192e-20 0.000551605 -3.04669e-20 -0.000118199 0.00392083 8.29022e-19 -4.05235e-05 -1.59478e-19 0.000119074 -3.26278e-20 5.36517e-06 -1.10462e-19 -3.04472e-19 0.000210787 -2.15253e-19 -0.000280966 -1.88505e-19 0.0001563 -9.50308e-21 -5.61656e-05 0.000131724 1.04307e-19 -1.48409e-05 1.80179e-19 -4.4469e-05 2.22191e-19 3.20214e-05 1.37411e-19 -3.92228e-06 -1.3806e-19 0.000246556 1.37021e-19 
1328.95 0 3.66091e-20 0.000454283 -6.01071e-20 -0.000110029 0.00388491 8.3143e-19 -5.59875e-05 -1.46674e-19 0.000130955 -2.68736e-20 2.1704e-06 -1.23158e-19 -3.06208e-19 0.000217887 -1.96989e-19 -0.000270395 -1.6517e-19 0.000146875 1.73932e-20 -7.03246e-05 0.000141185 1.02272e-19 -1.26171e-05 1.80675e-19 -5.11748e-05 2.11367e-19 3.79914e-05 1.27532e-19 2.98306e-06 -1.42515e-19 0.000249979 1.49949e-19 
1329.3 0 4.35758e-20 0.000356672 -9.27333e-20 -0.000101292 0.00384056 8.40459e-19 -6.38881e-05 -1.24058e-19 0.000140213 -2.02981e-20 5.48273e-06 -1.26781e-19 -3.02692e-19 0.000227738 -1.93247e-19 -0.000261964 -1.45146e-19 0.000129159 4.0879e-20 -8.36685e-05 0.000153304 9.11629e-20 -5.11517e-06 1.8771e-19 -5.67852e-05 1.99319e-19 4.50714e-05 1.19441e-19 8.94071e-06 -1.41108e-19 0.000250724 1.47612e-19 
1329.65 0 5.4965e-20 0.000260692 -1.05591e-19 -9.37048e-05 0.0037927 8.44114e-19 -6.12257e-05 -1.06154e-19 0.000143683 -5.66098e-21 1.04317e-05 -1.19971e-19 -2.92803e-19 0.000235521 -1.85822e-19 -0.000256099 -1.4541e-19 0.000103464 5.3806e-20 -9.73021e-05 0.000166523 8.41471e-20 4.88024e-06 2.0837e-19 -6.04719e-05 1.97318e-19 5.29726e-05 1.23975e-19 1.21314e-05 -1.43858e-19 0.000250591 1.434e-19 
1330 0 5.0957e-20 0.000168163 -1.10402e-19 -8.53122e-05 0.00374515 8.52513e-19 -5.06823e-05 -8.86527e-20 0.00014705 -1.04236e-20 1.66769e-05 -1.17554e-19 -2.93627e-19 0.000240091 -1.80644e-19 -0.000252927 -1.58845e-19 7.57899e-05 6.23672e-20 -0.000110091 0.000178102 8.10224e-20 1.6935e-05 2.27239e-19 -6.23806e-05 2.10017e-19 5.99062e-05 1.28809e-19 1.26257e-05 -1.40212e-19 0.000252583 1.31164e-19 
1330.35 0 4.54946e-20 7.57876e-05 -1.08879e-19 -7.42722e-05 0.00370036 8.4512e-19 -3.48961e-05 -6.85135e-20 0.00015588 1.28759e-21 2.73796e-05 -1.18161e-19 -2.79257e-19 0.000241868 -1.61521e-19 -0.00025762 -1.44081e-19 5.06755e-05 6.76176e-20 -0.000121677 0.000185444 8.12498e-20 3.07475e-05 2.24381e-19 -6.18854e-05 2.24387e-19 6.48511e-05 1.18603e-19 1.15462e-05 -1.3301e-19 0.000257665 1.01795e-19 
1330.7 0 3.91546e-20 -1.97829e-05 -1.02705e-19 -6.3212e-05 0.00366019 8.48371e-19 -1.41303e-05 -4.04652e-20 0.000169223 8.828e-21 4.32064e-05 -1.19501e-19 -2.55354e-19 0.000241493 -1.32881e-19 -0.000273118 -1.30959e-19 2.77782e-05 8.71242e-20 -0.000131766 0.000187869 8.48154e-20 4.42542e-05 2.06889e-19 -5.95842e-05 2.29908e-19 6.88522e-05 1.20919e-19 1.06768e-05 -1.39887e-19 0.000264065 6.7427e-20 
1331.05 0 5.90063e-20 -0.000118341 -1.04598e-19 -5.4427e-05 0.00362132 8.65495e-19 9.69107e-06 -3.12305e-20 0.000184794 2.08443e-20 5.95257e-05 -1.19927e-19 -2.46332e-19 0.00024145 -1.0849e-19 -0.000292926 -1.425e-19 6.49928e-06 9.07174e-20 -0.000140038 0.000185519 8.68259e-20 5.75769e-05 2.02741e-19 -5.72206e-05 2.50707e-19 7.31342e-05 1.2236e-19 1.0855e-05 -1.35406e-19 0.000270319 4.02962e-20 
1331.4 0 8.19957e-20 -0.000218463 -1.04673e-19 -4.83693e-05 0.00357865 8.65087e-19 3.02111e-05 -2.13902e-20 0.000201527 5.07378e-20 7.32111e-05 -1.20589e-19 -2.21752e-19 0.000243551 -1.03042e-19 -0.000308319 -1.54075e-19 -1.21998e-05 8.93316e-20 -0.000145568 0.000178065 7.21037e-20 7.0668e-05 2.06767e-19 -5.9052e-05 2.51405e-19 7.64215e-05 1.36344e-19 1.24242e-05 -1.35449e-19 0.000275579 1.56503e-20 
1331.75 0 1.08437e-19 -0.000317645 -1.12706e-19 -4.53243e-05 0.0035308 8.60748e-19 4.043e-05 -5.63663e-21 0.000217091 7.09993e-20 8.58238e-05 -1.05541e-19 -1.88316e-19 0.000247714 -1.03835e-19 -0.000316402 -1.54775e-19 -2.54265e-05 8.44093e-20 -0.000147189 0.000165441 6.22966e-20 8.0777e-05 2.01453e-19 -6.59755e-05 2.4335e-19 7.8078e-05 1.32636e-19 1.59887e-05 -1.4446e-19 0.000277457 -2.36539e-21 
1332.1 0 1.35248e-19 -0.000413676 -1.14916e-19 -4.43653e-05 0.00347921 8.54674e-19 4.07841e-05 1.19702e-20 0.000228642 8.41001e-20 9.39079e-05 -1.09619e-19 -1.68544e-19 0.000251318 -9.56017e-20 -0.000317858 -1.62988e-19 -3.41165e-05 8.03905e-20 -0.000148436 0.000150596 4.51684e-20 8.60855e-05 2.13709e-19 -7.57623e-05 2.33363e-19 8.02638e-05 1.27114e-19 2.19929e-05 -1.47465e-19 0.000273356 -1.5062e-20 
1332.45 0 1.65362e-19 -0.00050786 -1.14239e-19 -4.44136e-05 0.00342643 8.42668e-19 3.73951e-05 1.32504e-20 0.000236597 8.60611e-20 9.43847e-05 -1.18199e-19 -1.45046e-19 0.000252733 -8.14645e-20 -0.000312625 -1.8634e-19 -4.02769e-05 5.9652e-20 -0.000154184 0.000137889 5.19281e-20 8.82284e-05 2.34956e-19 -8.8186e-05 2.20885e-19 8.52815e-05 1.24902e-19 3.0396e-05 -1.52526e-19 0.000264169 -1.99818e-20 
1332.8 0 1.97276e-19 -0.000601538 -1.17227e-19 -4.55651e-05 0.00337376 8.30012e-19 3.5247e-05 4.90978e-21 0.000240245 9.81562e-20 9.06835e-05 -1.16707e-19 -1.29718e-19 0.000253627 -6.32289e-20 -0.000300068 -2.04942e-19 -4.41156e-05 3.23837e-20 -0.000164087 0.000129181 4.9005e-20 8.88778e-05 2.60707e-19 -0.000102885 2.09378e-19 9.43637e-05 1.33556e-19 3.75018e-05 -1.49584e-19 0.00025324 -3.34385e-20 
1333.15 0 2.24608e-19 -0.000693557 -1.26276e-19 -4.79467e-05 0.00332071 8.18516e-19 3.62567e-05 -3.90677e-21 0.00023821 1.04803e-19 8.74363e-05 -1.13104e-19 -1.17068e-19 0.000254913 -7.06295e-20 -0.000282327 -2.32898e-19 -4.47228e-05 7.71672e-21 -0.00017419 0.000121751 5.39194e-20 8.78129e-05 2.60515e-19 -0.000116787 1.98205e-19 0.000106198 1.47403e-19 4.02955e-05 -1.55012e-19 0.000241572 -5.63483e-20 
1333.5 0 2.65342e-19 -0.000781546 -1.30276e-19 -5.1251e-05 0.00326938 8.07381e-19 4.45561e-05 -1.42946e-20 0.000231815 1.0828e-19 8.66692e-05 -9.9347e-20 -1.00478e-19 0.000257095 -1.03573e-19 -0.000266836 -2.64544e-19 -4.18308e-05 -1.95709e-20 -0.000181005 0.000112487 7.04289e-20 8.62582e-05 2.61878e-19 -0.00012739 1.85731e-19 0.000119189 1.695e-19 3.93063e-05 -1.59469e-19 0.000228699 -7.31138e-20 
1333.85 0 2.92602e-19 -0.000863318 -1.38695e-19 -5.45892e-05 0.00322298 7.81144e-19 6.27748e-05 4.32097e-22 0.000222714 1.06802e-19 8.99296e-05 -8.93651e-20 -9.45881e-20 0.00026163 -1.32273e-19 -0.000260003 -2.94727e-19 -3.86987e-05 -6.46303e-20 -0.000182635 0.000103421 8.53892e-20 8.50104e-05 2.43843e-19 -0.000134376 1.7459e-19 0.000133315 1.89944e-19 3.74106e-05 -1.51687e-19 0.000215359 -9.60342e-20 
1334.2 0 3.13815e-19 -0.000940222 -1.40431e-19 -5.78333e-05 0.00318181 7.52981e-19 8.71634e-05 2.28237e-20 0.000213207 1.05226e-19 9.63203e-05 -8.03075e-20 -8.58059e-20 0.000264774 -1.62008e-19 -0.00025951 -3.09829e-19 -3.58912e-05 -1.03229e-19 -0.000180005 9.61655e-05 7.57061e-20 8.37614e-05 2.42283e-19 -0.00013865 1.68093e-19 0.000146899 2.15137e-19 3.7025e-05 -1.31654e-19 0.000202428 -1.05025e-19 
1334.55 0 3.14953e-19 -0.00101404 -1.58875e-19 -6.22692e-05 0.00314509 7.26802e-19 0.000112973 2.76738e-20 0.000205504 9.14194e-20 0.000105261 -8.74126e-20 -8.16181e-20 0.000261493 -1.94283e-19 -0.000259401 -3.06655e-19 -3.19597e-05 -1.39764e-19 -0.000174826 8.97843e-05 7.02597e-20 8.23044e-05 2.37666e-19 -0.000140425 1.53052e-19 0.000156696 2.3398e-19 3.72146e-05 -1.2954e-19 0.000191242 -1.14014e-19 
1334.9 0 3.23247e-19 -0.00108477 -1.65896e-19 -6.89935e-05 0.00311255 6.91658e-19 0.000137096 9.12844e-21 0.000201591 9.3723e-20 0.000116528 -9.27797e-20 -6.51671e-20 0.000253384 -2.18807e-19 -0.000258566 -2.91167e-19 -2.33817e-05 -1.53235e-19 -0.000165529 8.35733e-05 7.02892e-20 8.08073e-05 2.23837e-19 -0.000138943 1.39474e-19 0.000160989 2.30305e-19 3.77216e-05 -1.23807e-19 0.000182075 -1.17847e-19 
1335.25 0 3.32295e-19 -0.00115285 -1.5377e-19 -7.82413e-05 0.0030823 6.45193e-19 0.000159254 -1.01915e-20 0.00020179 9.67555e-20 0.000128405 -1.01393e-19 -6.00145e-20 0.000244989 -2.4508e-19 -0.000254975 -2.73511e-19 -9.6271e-06 -1.57695e-19 -0.000149955 7.89537e-05 6.98565e-20 8.0981e-05 2.07954e-19 -0.000135529 1.21727e-19 0.000160962 2.40274e-19 3.90155e-05 -1.20788e-19 0.0001733 -1.3009e-19 
1335.6 0 3.38152e-19 -0.00122123 -1.2656e-19 -8.99041e-05 0.00304981 5.94317e-19 0.000180422 -1.98137e-20 0.000203664 1.05654e-19 0.000139103 -1.15671e-19 -6.43362e-20 0.000239952 -2.59806e-19 -0.000246613 -2.57906e-19 2.9965e-06 -1.55716e-19 -0.000129475 7.7974e-05 8.21676e-20 8.41443e-05 1.98898e-19 -0.000131556 1.02547e-19 0.00015946 2.62821e-19 4.20466e-05 -1.27575e-19 0.000164063 -1.45158e-19 
1335.95 0 3.45223e-19 -0.00129239 -1.00588e-19 -0.000102658 0.00301015 5.4551e-19 0.000200875 -2.75494e-20 0.000202167 1.15273e-19 0.000144841 -1.27741e-19 -7.79662e-20 0.000238544 -2.6444e-19 -0.000235679 -2.41708e-19 1.07487e-05 -1.64425e-19 -0.000105305 7.94853e-05 9.52408e-20 8.72477e-05 1.83847e-19 -0.000127391 8.08822e-20 0.000155552 2.82737e-19 4.73872e-05 -1.34641e-19 0.000152002 -1.52302e-19 
1336.3 0 3.45561e-19 -0.00136705 -8.04336e-20 -0.000115366 0.0029602 5.01874e-19 0.000219224 -3.72731e-20 0.000195962 1.15e-19 0.000145263 -1.3477e-19 -1.07288e-19 0.000235066 -2.36283e-19 -0.000224029 -2.16226e-19 1.64674e-05 -1.77639e-19 -7.73585e-05 8.09185e-05 1.05178e-19 8.62294e-05 1.56369e-19 -0.000123407 5.51525e-20 0.000148483 2.93341e-19 5.35755e-05 -1.24386e-19 0.000137406 -1.49187e-19 
1336.65 0 3.48312e-19 -0.00144467 -5.65624e-20 -0.000126708 0.00290271 4.47005e-19 0.000235081 -4.75166e-20 0.000187609 1.00217e-19 0.000142678 -1.37803e-19 -1.10328e-19 0.000226713 -2.11322e-19 -0.00021313 -2.00019e-19 2.18345e-05 -1.86829e-19 -4.8575e-05 7.98228e-05 1.11171e-19 8.22518e-05 1.40328e-19 -0.000118501 2.9047e-20 0.000139571 2.97107e-19 5.81286e-05 -1.07264e-19 0.000125199 -1.32197e-19 
1337 0 3.46639e-19 -0.00152211 -2.61992e-20 -0.000134911 0.00284346 4.09373e-19 0.000249483 -5.94529e-20 0.000177392 8.43389e-20 0.000139802 -1.37536e-19 -9.10769e-20 0.000217169 -1.82644e-19 -0.000205682 -1.90053e-19 2.57891e-05 -1.79239e-19 -2.36564e-05 7.6376e-05 1.09782e-19 7.74817e-05 1.4045e-19 -0.00011231 2.68495e-21 0.000129834 3.19036e-19 6.25532e-05 -9.02694e-20 0.000117624 -8.93191e-20 
1337.35 0 3.62925e-19 -0.00159647 -7.86737e-21 -0.000140944 0.00278337 3.66567e-19 0.000260109 -6.67113e-20 0.000162656 9.56785e-20 0.000139686 -1.32826e-19 -7.55906e-20 0.000209341 -1.63789e-19 -0.000199522 -1.66864e-19 2.96033e-05 -1.6901e-19 -6.75642e-06 7.29636e-05 9.47686e-20 7.12903e-05 1.37273e-19 -0.000104606 -1.71654e-20 0.000121258 3.33311e-19 7.03006e-05 -7.05842e-20 0.000112079 -8.51854e-20 
1337.7 0 3.89073e-19 -0.00166625 5.07618e-21 -0.000145556 0.00271933 3.31886e-19 0.000267062 -6.64027e-20 0.000144184 9.02809e-20 0.000140085 -1.23309e-19 -7.46912e-20 0.000201887 -1.52511e-19 -0.000189774 -1.34861e-19 3.3759e-05 -1.45564e-19 2.62438e-07 6.93554e-05 9.24709e-20 6.24508e-05 1.17624e-19 -9.68907e-05 -3.58852e-20 0.000116789 3.43083e-19 8.16965e-05 -4.35409e-20 0.000106615 -8.01998e-20 
1338.05 0 4.08115e-19 -0.00172946 7.36058e-21 -0.000149747 0.00265222 2.97744e-19 0.000275366 -6.04436e-20 0.00012783 9.03677e-20 0.000137207 -1.13043e-19 -7.99927e-20 0.000191516 -1.53028e-19 -0.000175885 -1.1128e-19 3.85619e-05 -1.46376e-19 2.11385e-07 6.4627e-05 9.4165e-20 5.35304e-05 9.78888e-20 -9.06657e-05 -6.26065e-20 0.000116858 3.5671e-19 9.70423e-05 -8.95346e-21 0.000100195 -9.72728e-20 
1338.4 0 4.18595e-19 -0.00178516 6.24984e-21 -0.0001556 0.00258559 2.64796e-19 0.000287215 -4.41701e-20 0.00011644 8.25858e-20 0.000131434 -9.58003e-20 -9.47455e-20 0.000178643 -1.6428e-19 -0.000163963 -8.87564e-20 4.65059e-05 -1.58932e-19 -1.67655e-06 5.81802e-05 1.19577e-19 4.8226e-05 8.23108e-20 -8.45625e-05 -8.28681e-20 0.00012 3.71874e-19 0.000114898 1.89988e-20 9.18303e-05 -1.215e-19 
1338.75 0 4.23028e-19 -0.00183441 -4.68582e-21 -0.000163015 0.00251943 2.50508e-19 0.000297827 -2.42985e-20 0.00010983 7.73795e-20 0.000125841 -9.56073e-20 -1.01341e-19 0.000166256 -1.72179e-19 -0.000157415 -9.92282e-20 5.81914e-05 -1.66387e-19 -3.23705e-06 4.84784e-05 1.32041e-19 4.7616e-05 7.30526e-20 -7.72718e-05 -8.80252e-20 0.000124949 3.94597e-19 0.000131833 5.08649e-20 8.02648e-05 -1.38754e-19 
1339.1 0 4.27509e-19 -0.00187961 -1.00817e-20 -0.00017043 0.00244768 2.40553e-19 0.000299017 4.25204e-21 0.000111024 7.39216e-20 0.000121432 -8.63818e-20 -1.17967e-19 0.000154868 -1.78537e-19 -0.000152959 -1.43179e-19 7.19998e-05 -1.66361e-19 -5.23934e-06 3.66978e-05 1.28465e-19 5.11478e-05 5.75203e-20 -7.16293e-05 -8.50556e-20 0.000130493 4.15761e-19 0.000146701 8.78408e-20 6.72966e-05 -1.5091e-19 
1339.45 0 4.42049e-19 -0.00192425 -1.70125e-20 -0.000177655 0.00236745 2.19676e-19 0.000289758 3.06988e-20 0.000121671 5.39009e-20 0.000118457 -7.77799e-20 -1.34341e-19 0.000144523 -1.74155e-19 -0.000145577 -1.96501e-19 8.71346e-05 -1.79607e-19 -1.00433e-05 2.55984e-05 1.10727e-19 5.73492e-05 3.11568e-20 -6.93275e-05 -7.42428e-20 0.000137183 4.34463e-19 0.000160674 1.23831e-19 5.5873e-05 -1.48937e-19 
1339.8 0 4.7792e-19 -0.00196879 -2.7005e-20 -0.000185789 0.00228195 2.07663e-19 0.000279188 5.38501e-20 0.000137974 5.36848e-20 0.000116596 -6.75089e-20 -1.38121e-19 0.000137393 -1.52406e-19 -0.00013253 -2.32914e-19 0.000104603 -1.9231e-19 -1.60418e-05 1.79135e-05 9.79405e-20 6.39378e-05 2.78565e-20 -6.77186e-05 -6.91307e-20 0.000145986 4.36749e-19 0.000174602 1.46794e-19 4.5875e-05 -1.42344e-19 
1340.15 0 5.11642e-19 -0.00201189 -4.0159e-20 -0.000194561 0.0021942 2.0109e-19 0.000274234 7.35045e-20 0.00015385 5.24283e-20 0.000115643 -5.68277e-20 -1.36548e-19 0.000134028 -1.34723e-19 -0.000115669 -2.55919e-19 0.000124269 -2.20453e-19 -2.07511e-05 1.6424e-05 8.48919e-20 6.84658e-05 2.2824e-20 -6.61042e-05 -5.95072e-20 0.000156689 4.24282e-19 0.000186299 1.7577e-19 3.70609e-05 -1.29133e-19 
1340.5 0 5.37444e-19 -0.00205223 -4.78389e-20 -0.000199963 0.00210548 2.15611e-19 0.000275901 7.48389e-20 0.000163968 4.05801e-20 0.000115747 -6.08276e-20 -1.47219e-19 0.000131534 -1.16339e-19 -0.000100904 -2.74573e-19 0.000144787 -2.52911e-19 -2.65091e-05 1.99372e-05 7.9704e-20 7.08232e-05 2.32927e-20 -6.60741e-05 -5.24594e-20 0.000167683 4.17061e-19 0.000197586 1.96497e-19 3.04179e-05 -1.1419e-19 
1340.85 0 5.52303e-19 -0.00209144 -3.99006e-20 -0.000199608 0.00201867 2.35865e-19 0.000282993 6.12821e-20 0.000162583 3.96539e-20 0.000116695 -7.40871e-20 -1.48306e-19 0.000126474 -1.3268e-19 -9.03626e-05 -2.7404e-19 0.000167256 -2.92172e-19 -3.71354e-05 2.58488e-05 6.9888e-20 7.37677e-05 9.23324e-21 -6.62077e-05 -5.42405e-20 0.00017589 3.96636e-19 0.000211025 2.28209e-19 2.53816e-05 -1.02968e-19 
1341.2 0 5.64494e-19 -0.00213222 -2.83968e-20 -0.000195451 0.00193842 2.5566e-19 0.000294705 3.48975e-20 0.000149587 2.09893e-20 0.000114466 -7.94179e-20 -1.45316e-19 0.000119956 -1.57187e-19 -8.04276e-05 -2.67545e-19 0.000189076 -3.03971e-19 -5.43051e-05 3.25249e-05 4.43438e-20 7.87521e-05 5.79565e-21 -6.48831e-05 -4.77662e-20 0.000180029 3.6536e-19 0.000223695 2.38888e-19 2.08811e-05 -9.04093e-20 
1341.55 0 5.68357e-19 -0.0021748 -1.91364e-20 -0.000190683 0.00186222 2.5892e-19 0.000310471 1.86101e-20 0.000131865 -9.44656e-21 0.000105267 -7.82231e-20 -1.50683e-19 0.000114751 -1.98594e-19 -7.01977e-05 -2.68116e-19 0.000205778 -3.19023e-19 -7.55247e-05 3.95672e-05 5.7056e-20 8.6041e-05 6.70137e-22 -6.36425e-05 -5.89554e-20 0.000181566 3.11655e-19 0.000234869 2.3518e-19 1.56379e-05 -7.6409e-20 
1341.9 0 5.66268e-19 -0.0022192 -9.5577e-21 -0.000188834 0.00178468 2.63076e-19 0.000328661 2.28888e-20 0.000113665 -2.62117e-20 9.08659e-05 -6.89271e-20 -1.53873e-19 0.000112495 -2.33032e-19 -6.26983e-05 -2.61211e-19 0.00021728 -3.23722e-19 -9.5216e-05 4.64295e-05 7.16344e-20 9.36612e-05 5.13349e-21 -6.30914e-05 -8.2953e-20 0.000181559 2.42375e-19 0.000246707 2.3e-19 9.22493e-06 -6.58079e-20 
1342.25 0 5.56156e-19 -0.00226537 9.41003e-22 -0.000189946 0.00170643 2.63638e-19 0.000347516 1.93411e-20 9.36247e-05 -2.16553e-20 7.23268e-05 -6.27361e-20 -1.58265e-19 0.000111923 -2.50075e-19 -5.89062e-05 -2.50341e-19 0.000225109 -3.28723e-19 -0.000109214 5.27335e-05 9.74751e-20 9.89376e-05 2.94139e-20 -6.22957e-05 -1.07338e-19 0.000180659 1.78493e-19 0.000257473 2.21358e-19 1.96306e-06 -6.71609e-20 
1342.6 0 5.38259e-19 -0.00231163 2.30147e-20 -0.000193913 0.00162907 2.63065e-19 0.000361809 1.62888e-20 6.96778e-05 -5.99044e-21 4.81578e-05 -4.547e-20 -1.68289e-19 0.000108085 -2.55356e-19 -5.80535e-05 -2.66286e-19 0.00022892 -3.20266e-19 -0.000118741 5.98516e-05 1.13689e-19 0.000103489 5.84269e-20 -6.22399e-05 -1.39121e-19 0.000178188 1.17335e-19 0.000264541 2.08145e-19 -5.31895e-06 -5.7786e-20 
1342.95 0 5.28426e-19 -0.00235696 4.31913e-20 -0.000201377 0.00155118 2.43507e-19 0.000367451 3.93507e-21 4.2039e-05 3.22284e-21 1.83048e-05 -3.76342e-20 -1.67557e-19 9.93797e-05 -2.56293e-19 -6.05153e-05 -2.56406e-19 0.000226702 -3.05766e-19 -0.000125056 6.64298e-05 9.70779e-20 0.000110641 7.27379e-20 -6.4056e-05 -1.55669e-19 0.000174019 7.99143e-20 0.000268234 2.0419e-19 -1.11218e-05 -2.89757e-20 
1343.3 0 5.2277e-19 -0.0024008 6.38387e-20 -0.000210359 0.00147204 2.20896e-19 0.000364167 -3.1422e-20 1.39216e-05 1.59266e-21 -1.76245e-05 -3.42941e-20 -1.68764e-19 8.86894e-05 -2.60882e-19 -6.57201e-05 -2.38962e-19 0.000216811 -2.90925e-19 -0.000128495 6.86086e-05 7.41693e-20 0.000121652 7.29811e-20 -6.66595e-05 -1.83191e-19 0.000170325 4.31095e-20 0.000270665 1.87153e-19 -1.30346e-05 1.59983e-20 
1343.65 0 5.09506e-19 -0.00244276 8.03454e-20 -0.000218349 0.0013915 2.01602e-19 0.000350889 -6.29929e-20 -1.05652e-05 6.3703e-22 -5.83909e-05 -3.15222e-20 -1.59823e-19 7.886e-05 -2.45888e-19 -7.05678e-05 -2.17919e-19 0.000202186 -2.70567e-19 -0.000129546 6.79461e-05 6.88824e-20 0.00013792 7.44697e-20 -6.82007e-05 -2.13325e-19 0.000166374 2.10425e-20 0.000272202 1.78216e-19 -1.15986e-05 5.04899e-20 
1344 0 4.8505e-19 -0.00248141 9.48145e-20 -0.000225166 0.00130913 1.83334e-19 0.000326062 -8.31693e-20 -2.51426e-05 7.25235e-21 -9.94099e-05 -3.20634e-20 -1.64069e-19 7.19135e-05 -2.26929e-19 -7.22768e-05 -1.96225e-19 0.000185547 -2.51565e-19 -0.000126893 6.93643e-05 8.27759e-20 0.000159275 6.27623e-20 -6.81749e-05 -2.32567e-19 0.000159125 2.64251e-20 0.000271417 1.67705e-19 -1.0311e-05 7.15695e-20 
1344.35 0 4.82642e-19 -0.00251604 9.64984e-20 -0.000230446 0.0012258 1.75242e-19 0.000291844 -8.26081e-20 -2.28038e-05 -2.26308e-21 -0.00013678 -2.83621e-20 -1.73216e-19 6.91896e-05 -2.11447e-19 -7.17398e-05 -1.65137e-19 0.000166957 -2.29e-19 -0.000122717 7.24894e-05 8.36046e-20 0.000183274 6.08381e-20 -6.83475e-05 -2.47922e-19 0.000147539 3.30236e-20 0.000269311 1.43798e-19 -9.50757e-06 7.3034e-20 
1344.7 0 5.02249e-19 -0.00254851 8.11716e-20 -0.000232862 0.00114373 1.75406e-19 0.00025357 -8.1119e-20 -3.25145e-06 -3.84212e-21 -0.000169885 -2.83388e-20 -1.86085e-19 7.04468e-05 -1.99523e-19 -7.27041e-05 -1.38965e-19 0.000147555 -2.01373e-19 -0.000123196 7.48838e-05 8.30266e-20 0.000208264 7.50319e-20 -6.99742e-05 -2.44657e-19 0.000132994 2.92643e-20 0.000266333 1.19217e-19 -8.18944e-06 7.86769e-20 
1345.05 0 5.25776e-19 -0.00258025 5.9081e-20 -0.000233036 0.00106147 1.73805e-19 0.000216724 -9.0124e-20 2.93595e-05 -1.50709e-20 -0.000199721 -1.88879e-20 -2.08639e-19 7.63892e-05 -1.80844e-19 -7.56789e-05 -9.99145e-20 0.000127648 -1.82003e-19 -0.000131421 7.86211e-05 7.72951e-20 0.000232162 7.73204e-20 -7.33068e-05 -2.48167e-19 0.000118533 2.85224e-20 0.000261415 1.02576e-19 -7.99743e-06 7.71058e-20 
1345.4 0 5.38975e-19 -0.00261216 4.70493e-20 -0.000232608 0.000979458 1.61831e-19 0.000186116 -9.7448e-20 7.12637e-05 -4.83075e-20 -0.000228674 1.78044e-21 -2.27351e-19 8.37812e-05 -1.73697e-19 -7.95491e-05 -5.10336e-20 0.000105991 -1.38653e-19 -0.00014537 8.54105e-05 5.02474e-20 0.000252422 4.00262e-20 -7.90472e-05 -2.5593e-19 0.000106941 2.07849e-20 0.000257493 9.44369e-20 -1.02725e-05 7.91852e-20 
1345.75 0 5.55463e-19 -0.00264198 3.88612e-20 -0.000235178 0.000900819 1.41826e-19 0.000164023 -8.77187e-20 0.000116884 -7.43391e-20 -0.000258341 2.53922e-20 -2.41032e-19 8.2874e-05 -1.71919e-19 -8.59362e-05 1.62762e-20 8.20882e-05 -1.11474e-19 -0.000161953 9.32849e-05 2.33086e-20 0.000267359 1.32215e-20 -8.61004e-05 -2.57022e-19 9.96801e-05 5.9055e-22 0.000255759 7.49954e-20 -1.43931e-05 9.66953e-20 
1346.1 0 5.75911e-19 -0.00266799 4.68951e-20 -0.000243436 0.000823872 1.22318e-19 0.000148095 -8.68646e-20 0.000157727 -1.0104e-19 -0.000289271 3.96545e-20 -2.52092e-19 7.17402e-05 -1.67944e-19 -9.54641e-05 7.9563e-20 5.38489e-05 -8.23997e-20 -0.00017824 9.92124e-05 -2.67287e-22 0.00027614 -8.43639e-21 -9.3295e-05 -2.5656e-19 9.65497e-05 -2.11724e-20 0.000253038 4.84614e-20 -1.8769e-05 8.8141e-20 
1346.45 0 5.79587e-19 -0.00269101 4.89941e-20 -0.000255496 0.000747116 9.83362e-20 0.000131766 -7.54554e-20 0.000187276 -1.26486e-19 -0.000320444 4.74265e-20 -2.62161e-19 5.74325e-05 -1.66448e-19 -0.000105349 1.36493e-19 2.16889e-05 -6.15514e-20 -0.000190676 0.000100501 -3.32483e-20 0.000276794 -6.69339e-21 -0.000100827 -2.43257e-19 9.55513e-05 -3.65957e-20 0.000248986 4.58466e-20 -2.321e-05 7.56977e-20 
1346.8 0 5.8317e-19 -0.00271016 5.72198e-20 -0.000267708 0.000673065 9.12114e-20 0.000110527 -4.41214e-20 0.000204634 -1.30875e-19 -0.000348808 4.96066e-20 -2.81802e-19 4.31642e-05 -1.73396e-19 -0.000113463 1.68916e-19 -1.20854e-05 -4.52271e-20 -0.000197091 9.47889e-05 -6.76609e-20 0.000268147 -2.96176e-21 -0.000107761 -2.25923e-19 9.49926e-05 -4.67719e-20 0.000243403 5.57902e-20 -2.66346e-05 7.34847e-20 
1347.15 0 5.85263e-19 -0.00272402 5.5015e-20 -0.000276672 0.000603177 1.01436e-19 8.63582e-05 3.94724e-22 0.000213075 -1.3837e-19 -0.000369551 4.84288e-20 -2.8085e-19 2.77734e-05 -1.88731e-19 -0.000120457 1.84726e-19 -4.70435e-05 -2.73506e-20 -0.000198561 8.15418e-05 -8.22046e-20 0.00025166 -1.50505e-20 -0.000113225 -2.18049e-19 9.29928e-05 -4.79741e-20 0.000234484 6.40366e-20 -2.74025e-05 6.79286e-20 
1347.5 0 5.75032e-19 -0.00273561 4.55731e-20 -0.000278928 0.000536776 9.5514e-20 6.01208e-05 5.68784e-20 0.000215415 -1.44812e-19 -0.000380553 5.06642e-20 -2.79481e-19 6.95446e-06 -1.76927e-19 -0.00012595 1.90385e-19 -8.11628e-05 2.1003e-21 -0.000196494 6.54802e-05 -8.1119e-20 0.000229989 -1.70761e-20 -0.000116835 -2.17172e-19 8.83022e-05 -3.94902e-20 0.000222319 6.87783e-20 -2.7198e-05 6.1506e-20 
1347.85 0 5.48279e-19 -0.00274853 4.98262e-20 -0.000274526 0.000475693 9.42926e-20 3.06507e-05 8.87091e-20 0.000209288 -1.66277e-19 -0.000381991 5.13806e-20 -2.74599e-19 -2.1509e-05 -1.34247e-19 -0.000128708 1.89456e-19 -0.000111559 3.01081e-20 -0.00019169 5.23578e-05 -8.46451e-20 0.000205622 -2.32297e-20 -0.00011808 -2.21659e-19 8.07095e-05 -4.10905e-20 0.000208485 6.59898e-20 -2.81118e-05 6.57887e-20 
1348.2 0 5.36164e-19 -0.0027606 5.12258e-20 -0.000264975 0.000422281 8.77474e-20 1.96413e-06 1.09381e-19 0.000191263 -1.70167e-19 -0.000374733 4.02917e-20 -2.56765e-19 -5.25303e-05 -9.44784e-20 -0.000128606 2.01691e-19 -0.00013796 5.85839e-20 -0.000182648 4.38975e-05 -9.81025e-20 0.000180064 -2.37692e-20 -0.000117364 -2.08743e-19 7.03517e-05 -3.42585e-20 0.00019446 5.86399e-20 -3.09628e-05 6.1818e-20 
1348.55 0 5.22561e-19 -0.00276958 4.82428e-20 -0.000251797 0.000374098 9.18929e-20 -2.2937e-05 1.02696e-19 0.000163079 -1.60195e-19 -0.000361004 2.20324e-20 -2.19412e-19 -8.25284e-05 -6.44077e-20 -0.000124608 2.16307e-19 -0.000160116 7.19891e-20 -0.000170423 3.922e-05 -1.1806e-19 0.000155445 -1.81909e-20 -0.000117636 -1.90241e-19 5.98431e-05 -3.86723e-20 0.000180051 4.44549e-20 -3.56011e-05 7.99551e-20 
1348.9 0 5.10093e-19 -0.00277672 4.26598e-20 -0.000237165 0.00032577 7.71493e-20 -4.40785e-05 9.21309e-20 0.000129529 -1.38103e-19 -0.00034582 1.41667e-22 -1.96417e-19 -0.000109918 -3.5017e-20 -0.00011863 2.3722e-19 -0.00017915 8.04677e-20 -0.000160224 3.57643e-05 -1.19202e-19 0.00013142 -2.24673e-20 -0.000119108 -1.73851e-19 5.11227e-05 -4.26905e-20 0.000166633 1.67126e-20 -3.93875e-05 9.76153e-20 
1349.25 0 5.13211e-19 -0.00278207 2.7651e-20 -0.000221696 0.000272579 6.50025e-20 -6.08913e-05 8.51763e-20 9.57673e-05 -1.24429e-19 -0.00033339 -9.58699e-21 -1.65444e-19 -0.000129006 -3.36146e-20 -0.000113579 2.69436e-19 -0.000195869 9.92189e-20 -0.000154151 3.12995e-05 -1.35529e-19 0.000107917 -3.50645e-20 -0.000120599 -1.5435e-19 4.46308e-05 -4.12151e-20 0.000157538 1.20245e-20 -3.88736e-05 1.03743e-19 
1349.6 0 5.03217e-19 -0.00278465 1.89172e-20 -0.000205449 0.000212218 5.07022e-20 -7.38839e-05 8.18078e-20 6.50108e-05 -1.09915e-19 -0.000321508 -2.64444e-20 -1.38799e-19 -0.000136203 -5.33351e-20 -0.000109145 2.83101e-19 -0.000209512 1.10724e-19 -0.000149116 2.59279e-05 -1.49159e-19 8.9189e-05 -3.859e-20 -0.000122515 -1.35581e-19 3.94607e-05 -4.14083e-20 0.000153634 1.22188e-20 -3.10969e-05 1.08218e-19 
1349.95 0 4.84222e-19 -0.00278685 1.45504e-20 -0.0001898 0.000146989 2.89776e-20 -8.2578e-05 7.60409e-20 4.14665e-05 -1.00942e-19 -0.000306267 -4.07473e-20 -1.14302e-19 -0.000134536 -7.55611e-20 -0.000105277 2.76042e-19 -0.000221157 1.04592e-19 -0.000142382 2.08458e-05 -1.79156e-19 7.68601e-05 -5.44626e-20 -0.000124716 -1.27006e-19 3.57677e-05 -5.22093e-20 0.000152556 1.44901e-20 -1.96882e-05 8.15675e-20 
1350.3 0 4.58775e-19 -0.00279106 1.62169e-20 -0.000176141 8.29824e-05 -7.85814e-21 -8.5043e-05 5.65488e-20 3.07563e-05 -9.02573e-20 -0.000286383 -4.43683e-20 -8.25241e-20 -0.000126599 -9.51066e-20 -0.000101058 2.48662e-19 -0.000232099 8.72956e-20 -0.000132666 1.45486e-05 -1.82118e-19 6.85305e-05 -6.45823e-20 -0.000127233 -1.21713e-19 3.30387e-05 -6.57765e-20 0.00015254 1.74981e-20 -1.24125e-05 5.66104e-20 
1350.65 0 4.20236e-19 -0.00279458 1.33457e-20 -0.000162502 2.17754e-05 -3.7408e-20 -8.32554e-05 3.89069e-20 3.51981e-05 -9.602e-20 -0.000261231 -5.07946e-20 -7.82183e-20 -0.00011269 -9.18336e-20 -9.17724e-05 2.19805e-19 -0.000238553 6.25809e-20 -0.00011897 2.82918e-06 -2.00067e-19 6.00802e-05 -6.83518e-20 -0.000129892 -1.2581e-19 2.88022e-05 -6.48292e-20 0.000153432 4.35887e-20 -1.25312e-05 5.28134e-20 
1351 0 3.71581e-19 -0.00279358 2.80976e-20 -0.000148156 -4.10356e-05 -4.18791e-20 -8.24057e-05 1.66106e-20 4.93391e-05 -1.11978e-19 -0.000229445 -6.531e-20 -7.52932e-20 -9.33268e-05 -8.21299e-20 -7.43796e-05 1.93388e-19 -0.000238375 3.14636e-20 -0.000101172 -1.47248e-05 -2.10003e-19 4.90489e-05 -6.14854e-20 -0.000130594 -1.16427e-19 2.25356e-05 -6.38084e-20 0.000154277 7.904e-20 -1.78701e-05 4.78671e-20 
1351.35 0 3.28108e-19 -0.00278738 4.42742e-20 -0.000136913 -0.000108046 -4.59941e-20 -8.39584e-05 -4.87204e-21 6.387e-05 -1.17303e-19 -0.000190629 -7.47014e-20 -7.64063e-20 -7.06521e-05 -8.773e-20 -5.28854e-05 1.68024e-19 -0.000233657 8.68576e-21 -8.12631e-05 -3.40915e-05 -2.09126e-19 3.74601e-05 -3.94824e-20 -0.000130189 -1.0279e-19 1.55029e-05 -7.49187e-20 0.000152324 1.12198e-19 -2.72598e-05 4.03382e-20 
1351.7 0 2.97994e-19 -0.00277805 6.7359e-20 -0.000130547 -0.000176158 -4.56727e-20 -8.45484e-05 -1.62342e-20 7.47721e-05 -9.84924e-20 -0.000145791 -7.10291e-20 -7.38454e-20 -4.78184e-05 -9.12137e-20 -3.20111e-05 1.43248e-19 -0.000227044 -4.74936e-21 -6.07137e-05 -5.26823e-05 -2.11533e-19 2.68237e-05 -3.3267e-20 -0.000132095 -7.86618e-20 6.96106e-06 -8.62601e-20 0.000145279 1.41586e-19 -3.91043e-05 3.54833e-20 
1352.05 0 2.70482e-19 -0.00276681 9.29852e-20 -0.000126723 -0.000242381 -5.53148e-20 -8.40538e-05 -4.11817e-20 8.54273e-05 -9.5456e-20 -0.000100193 -7.22321e-20 -7.50274e-20 -2.7262e-05 -9.23434e-20 -1.319e-05 1.03874e-19 -0.000217197 -2.6656e-20 -4.03689e-05 -6.93149e-05 -2.09626e-19 1.81759e-05 -3.39648e-20 -0.000137463 -4.59018e-20 -3.27677e-06 -1.06986e-19 0.00013629 1.54714e-19 -5.02057e-05 2.76844e-20 
1352.4 0 2.64442e-19 -0.00275549 1.09825e-19 -0.000123195 -0.000304182 -5.90184e-20 -8.56591e-05 -4.38198e-20 9.88646e-05 -8.30702e-20 -6.21689e-05 -6.99463e-20 -7.7472e-20 -1.02355e-05 -6.6887e-20 4.65814e-06 8.12705e-20 -0.000199015 -7.31682e-20 -2.08253e-05 -8.45234e-05 -2.1386e-19 1.1509e-05 -5.32101e-20 -0.00014448 -2.0257e-20 -1.33645e-05 -1.17033e-19 0.00012712 1.4426e-19 -6.02924e-05 1.98287e-20 
1352.75 0 2.50654e-19 -0.00274409 1.20333e-19 -0.000120518 -0.000359154 -8.33964e-20 -8.79791e-05 -3.97249e-20 0.00011513 -7.31196e-20 -3.32954e-05 -6.84108e-20 -9.54658e-20 3.19259e-06 -5.7236e-20 2.18867e-05 5.88077e-20 -0.000172482 -1.04739e-19 -1.10902e-07 -9.92428e-05 -2.04789e-19 7.14264e-06 -4.72187e-20 -0.000149753 -2.83162e-21 -2.12512e-05 -1.22829e-19 0.000117228 1.38988e-19 -7.02418e-05 2.05551e-20 
1353.1 0 2.59901e-19 -0.00273071 1.23123e-19 -0.000119918 -0.000413416 -9.8978e-20 -8.92342e-05 -3.23764e-20 0.000131197 -5.80744e-20 -9.64751e-06 -6.70137e-20 -8.75196e-20 1.53994e-05 -5.94404e-20 3.66249e-05 4.40632e-20 -0.000140439 -1.31575e-19 2.35678e-05 -0.000112569 -1.99092e-19 6.01472e-06 -4.48368e-20 -0.000151196 1.76788e-20 -2.70115e-05 -1.16472e-19 0.000110305 1.34016e-19 -7.61513e-05 3.16362e-20 
1353.45 0 2.74944e-19 -0.002717 1.38379e-19 -0.000121753 -0.000473373 -1.33757e-19 -9.09874e-05 -1.51342e-20 0.000144182 -4.78453e-20 6.52287e-06 -6.78313e-20 -8.39473e-20 2.84896e-05 -8.8204e-20 4.6921e-05 3.98036e-20 -0.000105604 -1.55855e-19 4.9702e-05 -0.000123887 -1.99895e-19 4.97225e-06 -5.09608e-20 -0.000148393 5.61038e-20 -3.3052e-05 -9.26797e-20 0.000108376 1.28022e-19 -7.52684e-05 6.07284e-20 
1353.8 0 2.82585e-19 -0.00270438 1.48056e-19 -0.000128108 -0.000536365 -1.7511e-19 -9.35013e-05 -7.86308e-21 0.000151387 -4.30496e-20 1.15821e-05 -6.30241e-20 -8.25099e-20 4.23549e-05 -1.15335e-19 5.55604e-05 5.26407e-20 -7.3809e-05 -1.75091e-19 7.62222e-05 -0.000132719 -1.92793e-19 3.45346e-06 -4.66301e-20 -0.000142329 8.83139e-20 -4.04825e-05 -6.24191e-20 0.000110491 1.29009e-19 -7.19847e-05 8.15356e-20 
1354.15 0 2.79911e-19 -0.00268955 1.52744e-19 -0.000139158 -0.000598253 -2.1038e-19 -9.5442e-05 2.19035e-21 0.000150941 -3.02298e-20 1.01269e-05 -5.88965e-20 -7.86787e-20 5.44756e-05 -1.2712e-19 6.61164e-05 5.23033e-20 -4.99737e-05 -1.87904e-19 0.000100507 -0.000138907 -1.78953e-19 5.52289e-06 -3.51506e-20 -0.00013364 9.85996e-20 -4.78126e-05 -7.11909e-21 0.000113368 1.51382e-19 -7.07281e-05 9.86183e-20 
1354.5 0 2.74028e-19 -0.00266888 1.52476e-19 -0.000150952 -0.00065999 -2.48072e-19 -9.80522e-05 6.62896e-22 0.000146183 -2.2442e-20 9.24304e-06 -5.62521e-20 -6.54553e-20 6.08229e-05 -1.55933e-19 7.74655e-05 5.66782e-20 -3.45451e-05 -1.94384e-19 0.000119553 -0.000142518 -1.80837e-19 1.21039e-05 -2.01637e-20 -0.000122268 9.71819e-20 -5.29235e-05 3.61116e-20 0.000112977 1.8479e-19 -7.22519e-05 1.01438e-19 
1354.85 0 2.76105e-19 -0.00264235 1.52248e-19 -0.00016085 -0.000724374 -2.76488e-19 -0.000100504 -6.57383e-21 0.000142681 -2.02406e-20 1.23795e-05 -4.00132e-20 -4.34745e-20 6.00333e-05 -1.93725e-19 8.7146e-05 4.72773e-20 -2.52493e-05 -1.76323e-19 0.000131678 -0.000143056 -1.77842e-19 2.18171e-05 -8.28383e-21 -0.000109371 7.68837e-20 -5.58747e-05 5.79681e-20 0.000108353 2.07252e-19 -7.65747e-05 8.83658e-20 
1355.2 0 2.84733e-19 -0.00261263 1.3994e-19 -0.000168303 -0.000794302 -3.10994e-19 -9.59568e-05 -2.54439e-21 0.00014441 -4.47422e-20 1.79726e-05 -3.11045e-20 -1.72339e-20 5.67826e-05 -2.38304e-19 9.48143e-05 5.35572e-20 -2.01415e-05 -1.78632e-19 0.00013962 -0.000138986 -1.75866e-19 3.71011e-05 -9.06906e-21 -9.70085e-05 7.21282e-20 -5.72173e-05 7.03372e-20 0.000102174 2.12531e-19 -8.31891e-05 6.11553e-20 
1355.55 0 2.97126e-19 -0.00258265 1.43697e-19 -0.00017377 -0.000869249 -3.33147e-19 -8.20688e-05 5.73803e-21 0.000155489 -6.68965e-20 2.09199e-05 -3.62897e-20 1.63375e-20 5.3279e-05 -2.74856e-19 9.94706e-05 7.04136e-20 -1.70758e-05 -1.72973e-19 0.000147094 -0.000129061 -1.42844e-19 5.81886e-05 -1.19814e-20 -8.57787e-05 7.83314e-20 -5.7168e-05 8.28467e-20 9.71839e-05 2.16327e-19 -9.15203e-05 3.7225e-20 
1355.9 0 3.18952e-19 -0.00255407 1.4526e-19 -0.00017889 -0.000944923 -3.45558e-19 -6.36399e-05 2.81487e-20 0.000175658 -7.25286e-20 1.68198e-05 -3.947e-20 3.43785e-20 4.77522e-05 -2.92721e-19 0.00010198 9.01683e-20 -1.83583e-05 -1.57952e-19 0.000156205 -0.000114314 -1.19972e-19 7.87747e-05 -3.25503e-20 -7.5726e-05 8.97403e-20 -5.73607e-05 1.02931e-19 9.46465e-05 2.30011e-19 -0.000101188 3.75473e-20 
1356.25 0 3.63401e-19 -0.0025265 1.30112e-19 -0.000182581 -0.00101862 -3.509e-19 -4.36195e-05 5.05055e-20 0.000195972 -8.65938e-20 6.37392e-06 -2.82621e-20 4.31157e-20 4.04849e-05 -3.08447e-19 0.000104816 9.11523e-20 -2.5887e-05 -1.54764e-19 0.000166505 -9.8378e-05 -9.31339e-20 9.32907e-05 -6.07892e-20 -6.66025e-05 1.08624e-19 -5.70634e-05 1.35272e-19 9.54952e-05 2.33282e-19 -0.000109625 5.10626e-20 
1356.6 0 3.79605e-19 -0.00249949 1.18721e-19 -0.00018445 -0.00109133 -3.65162e-19 -2.22357e-05 7.87347e-20 0.000208728 -7.27861e-20 -4.26619e-06 -1.40773e-20 3.80182e-20 3.06552e-05 -2.92837e-19 0.000108497 1.02757e-19 -3.70123e-05 -1.51745e-19 0.000174966 -8.3019e-05 -7.35794e-20 0.000102681 -7.86209e-20 -5.64608e-05 1.25139e-19 -5.67085e-05 1.54031e-19 9.9589e-05 2.12257e-19 -0.000114048 5.98573e-20 
1356.95 0 3.7182e-19 -0.0024727 9.90753e-20 -0.000186747 -0.00116098 -3.70934e-19 -2.10778e-06 1.07469e-19 0.000211459 -4.52469e-20 -8.34539e-06 -3.1088e-21 3.06076e-20 1.75037e-05 -2.78627e-19 0.000112731 8.99278e-20 -4.9358e-05 -1.5266e-19 0.000181103 -6.81373e-05 -6.37644e-20 0.00011027 -1.05655e-19 -4.63348e-05 1.34262e-19 -5.7839e-05 1.67285e-19 0.000106247 2.0522e-19 -0.000115306 5.98987e-20 
1357.3 0 3.64058e-19 -0.0024448 6.87332e-20 -0.000190103 -0.00122317 -3.72241e-19 1.70892e-05 1.38949e-19 0.000204935 -1.74596e-20 -5.48287e-06 1.10743e-22 2.40725e-20 3.2724e-06 -2.58485e-19 0.000119823 8.30581e-20 -6.3294e-05 -1.52547e-19 0.000185065 -5.35525e-05 -5.49254e-20 0.000116706 -1.05206e-19 -3.88977e-05 1.36884e-19 -6.0532e-05 1.81976e-19 0.000114022 1.99608e-19 -0.000116225 5.27585e-20 
1357.65 0 3.6652e-19 -0.00241419 2.8557e-20 -0.00019252 -0.00127982 -3.61729e-19 4.37427e-05 1.78266e-19 0.000193568 -1.12002e-20 -2.98487e-06 2.42827e-20 1.99309e-20 -9.76978e-06 -2.48665e-19 0.000132146 7.2972e-20 -7.86202e-05 -1.44658e-19 0.00018696 -3.88043e-05 -1.24017e-20 0.000121102 -1.01054e-19 -3.42582e-05 1.36778e-19 -6.6294e-05 1.79824e-19 0.000122492 1.92853e-19 -0.000118643 5.04366e-20 
1358 0 3.73622e-19 -0.00238156 7.79115e-21 -0.000192989 -0.00133514 -3.6024e-19 8.24172e-05 2.27903e-19 0.000181505 -1.07234e-20 -5.30857e-06 3.78484e-20 1.14977e-20 -2.26684e-05 -2.3293e-19 0.000149359 6.0461e-20 -9.32501e-05 -1.43246e-19 0.000188052 -2.4267e-05 1.67373e-20 0.00012321 -1.03439e-19 -3.21676e-05 1.37018e-19 -7.4986e-05 1.88563e-19 0.000131462 1.79259e-19 -0.000123168 4.65006e-20 
1358.35 0 3.78927e-19 -0.00234863 -2.7391e-22 -0.000191669 -0.00138842 -3.64234e-19 0.000125168 2.65977e-19 0.000168182 3.52677e-21 -1.16913e-05 5.73856e-20 2.38596e-20 -3.67438e-05 -2.10486e-19 0.000166833 5.92308e-20 -0.000106639 -1.43141e-19 0.000186221 -1.25098e-05 3.698e-20 0.000123173 -1.14073e-19 -3.02405e-05 1.46254e-19 -8.48523e-05 2.01604e-19 0.000137792 1.95062e-19 -0.000128333 6.08709e-20 
1358.7 0 3.95456e-19 -0.00231464 -1.06167e-20 -0.000187677 -0.00143789 -3.58248e-19 0.000162923 2.9792e-19 0.00015535 -2.29678e-21 -1.997e-05 7.54955e-20 5.16407e-20 -5.20496e-05 -1.98782e-19 0.000180841 6.29637e-20 -0.000122534 -1.51324e-19 0.000177464 -5.80778e-06 6.83654e-20 0.000120729 -1.2272e-19 -2.62707e-05 1.70115e-19 -9.52589e-05 2.02775e-19 0.000140158 2.32045e-19 -0.000131887 7.4863e-20 
1359.05 0 4.12923e-19 -0.0022783 -1.64636e-20 -0.000179898 -0.00148241 -3.6603e-19 0.000194226 3.2395e-19 0.00014775 -1.44194e-20 -2.86577e-05 8.86289e-20 5.23166e-20 -6.95554e-05 -1.81302e-19 0.000189077 7.0694e-20 -0.000140528 -1.73575e-19 0.000160194 -1.93689e-06 7.70289e-20 0.00011679 -1.39417e-19 -2.19105e-05 1.92733e-19 -0.000105018 2.06686e-19 0.00014113 2.81894e-19 -0.000129964 9.29828e-20 
1359.4 0 4.23391e-19 -0.00223951 -1.31635e-20 -0.000170308 -0.00152248 -3.66696e-19 0.000219076 3.28992e-19 0.000145012 -9.38453e-21 -4.05446e-05 8.05625e-20 5.92701e-20 -8.96846e-05 -1.45964e-19 0.000187605 6.96672e-20 -0.000158241 -1.9923e-19 0.000137921 4.4644e-06 8.67484e-20 0.000111389 -1.42355e-19 -2.0124e-05 2.00218e-19 -0.000112762 2.13757e-19 0.00014159 3.14386e-19 -0.000122064 1.10404e-19 
1359.75 0 4.20041e-19 -0.00219721 -8.24595e-21 -0.000160546 -0.00156029 -3.52476e-19 0.00023746 3.26181e-19 0.000142877 9.54394e-21 -5.80249e-05 6.59512e-20 6.49752e-20 -0.000109505 -8.52336e-20 0.000177402 8.64831e-20 -0.000174341 -2.32278e-19 0.000114262 1.40257e-05 1.06574e-19 0.000105417 -1.41897e-19 -2.20893e-05 1.98019e-19 -0.000118059 2.24249e-19 0.000143736 3.45835e-19 -0.000112534 1.09671e-19 
1360.1 0 4.10362e-19 -0.00215021 -1.41976e-20 -0.000149744 -0.00159516 -3.58841e-19 0.000251949 3.20027e-19 0.000139643 2.92491e-20 -7.70113e-05 4.17792e-20 6.42322e-20 -0.000128496 -3.68675e-20 0.000162594 1.16795e-19 -0.000185237 -2.51993e-19 9.15607e-05 2.41836e-05 1.3221e-19 0.00010117 -1.41735e-19 -2.59179e-05 1.94486e-19 -0.000123551 2.37211e-19 0.000149628 3.62203e-19 -0.000104689 8.99644e-20 
1360.45 0 3.92703e-19 -0.00210057 -2.94534e-20 -0.000139216 -0.00162474 -3.63328e-19 0.000264044 3.32644e-19 0.000137984 4.14856e-20 -9.36596e-05 1.66312e-20 5.59694e-20 -0.000146324 -9.91072e-21 0.000146533 1.34891e-19 -0.000190562 -2.50062e-19 7.4568e-05 3.30421e-05 1.54459e-19 0.000100043 -1.28403e-19 -2.93405e-05 1.87566e-19 -0.000129448 2.43666e-19 0.00015812 3.60762e-19 -9.81205e-05 6.59313e-20 
1360.8 0 3.83937e-19 -0.00205111 -4.77377e-20 -0.000130137 -0.0016494 -3.51235e-19 0.000273491 3.47478e-19 0.000139874 5.76728e-20 -0.000108061 -2.17781e-21 6.45453e-20 -0.000161365 8.10897e-21 0.000131399 1.48217e-19 -0.000194162 -2.43318e-19 6.47651e-05 4.06777e-05 1.71827e-19 0.000100161 -1.00274e-19 -3.25976e-05 1.90973e-19 -0.00013538 2.33689e-19 0.000165918 3.42392e-19 -9.03135e-05 5.92957e-20 
1361.15 0 3.68696e-19 -0.00200089 -6.84126e-20 -0.000122359 -0.0016731 -3.38879e-19 0.000279327 3.46519e-19 0.000143079 6.68068e-20 -0.000120176 -2.12082e-22 8.22556e-20 -0.00017249 4.72473e-20 0.00011859 1.46349e-19 -0.000197129 -2.27354e-19 6.25573e-05 4.79465e-05 1.97133e-19 9.80491e-05 -7.1587e-20 -3.53011e-05 1.90985e-19 -0.000143055 2.13473e-19 0.000170988 3.16667e-19 -8.14969e-05 6.19204e-20 
1361.5 0 3.60648e-19 -0.00194897 -8.31111e-20 -0.000115819 -0.0017001 -3.10641e-19 0.000279961 3.27101e-19 0.000146207 8.01233e-20 -0.000127058 -3.77606e-21 9.72233e-20 -0.000176419 9.3364e-20 0.000109214 1.47319e-19 -0.000201134 -2.19119e-19 6.57324e-05 5.58125e-05 2.00994e-19 9.21581e-05 -6.19586e-20 -3.5647e-05 1.72447e-19 -0.000151997 2.00274e-19 0.000174353 2.9674e-19 -7.41105e-05 5.72996e-20 
1361.85 0 3.55389e-19 -0.00189642 -8.46705e-20 -0.000110398 -0.0017291 -2.97193e-19 0.000274597 2.91593e-19 0.000150944 9.52292e-20 -0.00012393 -9.72605e-21 1.1887e-19 -0.000173569 1.17521e-19 0.000101316 1.40499e-19 -0.00020719 -2.12608e-19 7.1764e-05 6.40019e-05 1.88746e-19 8.36981e-05 -4.47917e-20 -3.22387e-05 1.42192e-19 -0.000161045 1.9301e-19 0.000176579 2.88151e-19 -6.83042e-05 5.26755e-20 
1362.2 0 3.60598e-19 -0.00184211 -7.83534e-20 -0.000106948 -0.00175773 -2.82895e-19 0.000266521 2.70769e-19 0.000156554 1.07155e-19 -0.000109368 -2.6613e-20 1.47041e-19 -0.000167218 1.16241e-19 9.28137e-05 1.24518e-19 -0.000210639 -2.04567e-19 8.21781e-05 7.2146e-05 1.66778e-19 7.27727e-05 -4.36785e-20 -2.54143e-05 1.11024e-19 -0.000168705 1.8599e-19 0.000175017 2.67446e-19 -6.31367e-05 4.91768e-20 
1362.55 0 3.5033e-19 -0.00178395 -8.07081e-20 -0.000105437 -0.00178618 -2.65698e-19 0.000259208 2.70961e-19 0.000159046 1.02354e-19 -8.59549e-05 -3.34893e-20 1.84904e-19 -0.000157049 1.21778e-19 8.42746e-05 1.16987e-19 -0.000208882 -1.94766e-19 9.68167e-05 7.91632e-05 1.48511e-19 5.90435e-05 -5.15653e-20 -1.77409e-05 7.98746e-20 -0.000174169 1.63218e-19 0.00016783 2.37192e-19 -5.91026e-05 6.43093e-20 
1362.9 0 3.2596e-19 -0.00172385 -8.54771e-20 -0.000104943 -0.00181218 -2.40466e-19 0.000254113 2.73208e-19 0.00015546 1.11519e-19 -5.70852e-05 -3.71832e-20 2.25407e-19 -0.00014408 1.31261e-19 7.75149e-05 1.25665e-19 -0.000203251 -1.87986e-19 0.000112925 8.34536e-05 1.25757e-19 4.3241e-05 -7.07644e-20 -1.21854e-05 5.26986e-20 -0.000179388 1.28768e-19 0.00015872 2.12142e-19 -5.68831e-05 7.60296e-20 
1363.25 0 3.11771e-19 -0.00166389 -8.25206e-20 -0.000105026 -0.00183297 -2.14692e-19 0.000248208 2.67171e-19 0.000150098 1.3472e-19 -2.45981e-05 -4.27072e-20 2.71927e-19 -0.000129976 1.27203e-19 7.50159e-05 1.38113e-19 -0.000194816 -1.9515e-19 0.000127954 8.40728e-05 1.01858e-19 2.84979e-05 -8.37435e-20 -9.32236e-06 3.34989e-20 -0.000185921 8.84099e-20 0.000152461 1.84343e-19 -5.58327e-05 8.13339e-20 
1363.6 0 2.94063e-19 -0.00160382 -7.57905e-20 -0.000104021 -0.00184974 -2.11805e-19 0.000238351 2.5046e-19 0.000150352 1.87009e-19 1.12566e-05 -5.37295e-20 3.16938e-19 -0.000115026 1.13628e-19 7.84603e-05 1.4792e-19 -0.00018361 -1.98448e-19 0.000139025 8.07613e-05 7.64401e-20 1.91724e-05 -9.51989e-20 -6.39533e-06 1.27439e-20 -0.000193994 6.7121e-20 0.000148915 1.69651e-19 -5.38177e-05 7.02666e-20 
1363.95 0 2.98862e-19 -0.00154276 -6.7946e-20 -0.000100127 -0.00186451 -2.17323e-19 0.000225681 2.21534e-19 0.000156001 2.31619e-19 4.92653e-05 -6.45388e-20 3.40873e-19 -9.93822e-05 1.1194e-19 8.9997e-05 1.64087e-19 -0.000172061 -1.80382e-19 0.000145336 7.66781e-05 4.14905e-20 1.34435e-05 -1.18852e-19 -1.40003e-06 4.42981e-21 -0.000201741 5.63514e-20 0.000146723 1.57727e-19 -5.00075e-05 6.70527e-20 
1364.3 0 3.00558e-19 -0.00147907 -4.40814e-20 -9.33836e-05 -0.00188024 -2.18282e-19 0.00021053 2.1583e-19 0.000163566 2.6291e-19 8.61879e-05 -4.81717e-20 3.51718e-19 -7.99822e-05 9.57834e-20 0.000110081 1.76654e-19 -0.000168224 -1.4635e-19 0.000146767 7.45088e-05 2.23639e-20 7.22255e-06 -1.40653e-19 4.9338e-06 -3.30021e-21 -0.000204872 5.32212e-20 0.00014522 1.55195e-19 -4.58665e-05 6.03573e-20 
1364.65 0 3.11747e-19 -0.00141362 -2.62887e-20 -8.32098e-05 -0.00190146 -2.36592e-19 0.000190587 2.03708e-19 0.000170377 2.60024e-19 0.000117325 -9.99719e-21 3.57719e-19 -5.6508e-05 9.25552e-20 0.000135816 2.04121e-19 -0.000176607 -1.29056e-19 0.000143275 7.44825e-05 2.50998e-20 6.99761e-07 -1.41454e-19 1.12436e-05 -3.43546e-21 -0.000200829 5.15199e-20 0.000144179 1.43423e-19 -4.56986e-05 6.71223e-20 
1365 0 3.33949e-19 -0.00134956 -2.10249e-20 -7.14603e-05 -0.00192978 -2.75372e-19 0.000168065 1.98842e-19 0.000174646 2.45159e-19 0.0001393 3.17419e-20 3.60473e-19 -3.3436e-05 7.53067e-20 0.000160864 2.31011e-19 -0.000191074 -1.24328e-19 0.000137232 7.64677e-05 2.60132e-20 -5.93964e-06 -1.46374e-19 1.35336e-05 7.96153e-21 -0.000191057 3.99182e-20 0.000142657 1.37605e-19 -4.95288e-05 8.866e-20 
1365.35 0 3.37709e-19 -0.00128915 -3.21825e-20 -6.02548e-05 -0.00196221 -3.09593e-19 0.000148444 2.23314e-19 0.000174845 2.05792e-19 0.000152782 6.4285e-20 3.60263e-19 -1.32805e-05 4.68229e-20 0.000181678 2.53809e-19 -0.000204807 -1.32852e-19 0.000131824 7.96109e-05 2.01747e-20 -1.47217e-05 -1.56055e-19 1.06744e-05 1.80051e-20 -0.00017865 2.56569e-20 0.000139799 1.38369e-19 -5.33872e-05 9.33274e-20 
1365.7 0 3.27589e-19 -0.00123382 -3.39664e-20 -4.89042e-05 -0.00199379 -3.34564e-19 0.000135154 2.5091e-19 0.000169901 1.67408e-19 0.00015897 8.85855e-20 3.57297e-19 3.04186e-06 2.19794e-20 0.000201876 2.6884e-19 -0.000214341 -1.37339e-19 0.00012736 8.11073e-05 -1.36847e-20 -2.69311e-05 -1.57235e-19 6.18113e-06 9.50545e-21 -0.000167541 1.85325e-20 0.000136034 1.16657e-19 -5.36343e-05 9.35934e-20 
1366.05 0 3.19533e-19 -0.00118263 -2.3466e-20 -3.61841e-05 -0.00202105 -3.58122e-19 0.000128611 2.63912e-19 0.000158243 1.21027e-19 0.000159251 9.609e-20 3.59813e-19 1.57e-05 2.27725e-21 0.000222661 2.88682e-19 -0.000219162 -1.34713e-19 0.000125563 7.93383e-05 -5.93616e-20 -3.90137e-05 -1.43006e-19 2.29022e-06 2.21197e-20 -0.000161073 2.72804e-20 0.00013138 9.56108e-20 -5.19151e-05 1.05629e-19 
1366.4 0 3.11292e-19 -0.00113365 1.28556e-20 -2.27585e-05 -0.00204311 -3.85147e-19 0.000127903 2.6564e-19 0.000138801 5.67287e-20 0.000157018 8.21498e-20 3.60519e-19 2.09205e-05 4.67862e-21 0.000243929 3.0545e-19 -0.000219966 -1.26123e-19 0.0001272 7.50819e-05 -8.81995e-20 -4.62161e-05 -1.33211e-19 -2.10366e-07 1.96382e-20 -0.000156435 3.41843e-20 0.000125599 6.39112e-20 -5.44162e-05 1.1311e-19 
1366.75 0 2.99458e-19 -0.00108451 4.77135e-20 -1.13915e-05 -0.00206287 -4.05921e-19 0.000133032 2.74618e-19 0.000113944 3.49104e-21 0.00015406 7.94525e-20 3.59896e-19 1.56447e-05 1.58815e-20 0.000264348 3.3788e-19 -0.000216989 -1.07666e-19 0.000128592 6.92406e-05 -1.13097e-19 -4.6834e-05 -1.23496e-19 -9.29058e-07 3.30392e-21 -0.000150719 2.91831e-20 0.000118213 4.63769e-20 -6.21154e-05 1.01639e-19 
1367.1 0 2.84573e-19 -0.0010344 6.0874e-20 -2.17552e-06 -0.00208536 -4.28146e-19 0.000141941 2.89478e-19 8.63599e-05 -4.18171e-20 0.000148941 6.14285e-20 3.61803e-19 6.36199e-06 2.66643e-20 0.000279752 3.52731e-19 -0.000207625 -7.17226e-20 0.000129798 6.13504e-05 -1.46399e-19 -4.21784e-05 -1.10894e-19 -1.98573e-06 -2.09628e-20 -0.000145334 2.01551e-20 0.000109399 4.81234e-20 -7.2173e-05 1.01247e-19 
1367.45 0 2.69488e-19 -0.000985945 6.39527e-20 7.12241e-06 -0.00210958 -4.38022e-19 0.000149068 3.0003e-19 5.84082e-05 -6.85296e-20 0.000140678 6.00338e-20 3.56453e-19 -3.87647e-07 4.59848e-20 0.000290005 3.582e-19 -0.000188803 -5.2821e-20 0.000131704 5.29851e-05 -1.39813e-19 -3.4678e-05 -8.87063e-20 -5.54474e-06 -4.60599e-20 -0.00013974 2.91293e-20 0.000100264 6.61107e-20 -8.44582e-05 9.50514e-20 
1367.8 0 2.59075e-19 -0.000939402 6.86354e-20 1.57203e-05 -0.00213144 -4.36226e-19 0.00014988 2.99825e-19 3.14188e-05 -9.02432e-20 0.000128729 5.57584e-20 3.7042e-19 -5.94737e-06 7.03979e-20 0.000298524 3.39771e-19 -0.000160564 -4.16347e-20 0.000131335 4.82645e-05 -1.14094e-19 -2.56998e-05 -6.64168e-20 -1.08157e-05 -6.48639e-20 -0.0001321 3.17191e-20 9.21683e-05 9.90816e-20 -9.64665e-05 7.79238e-20 
1368.15 0 2.57007e-19 -0.000891598 7.53993e-20 2.2632e-05 -0.00214814 -4.05658e-19 0.000145153 2.9809e-19 4.79119e-06 -1.01735e-19 0.00011407 4.60536e-20 3.78979e-19 -1.40094e-05 7.32854e-20 0.000304865 3.17605e-19 -0.00012485 -3.56733e-20 0.000126725 4.78428e-05 -9.04344e-20 -1.75895e-05 -4.10088e-20 -1.77012e-05 -9.08898e-20 -0.000122164 2.25335e-20 8.50663e-05 1.27867e-19 -0.000104885 7.05387e-20 
1368.5 0 2.68892e-19 -0.000839786 7.66026e-20 2.8265e-05 -0.00215985 -3.88052e-19 0.000138242 2.9539e-19 -2.20673e-05 -1.21769e-19 9.95582e-05 3.29397e-20 3.96164e-19 -2.68732e-05 6.35262e-20 0.000307244 3.0314e-19 -8.38976e-05 -1.82595e-20 0.000119237 5.115e-05 -7.97722e-20 -1.2552e-05 -1.11966e-20 -2.5706e-05 -1.14163e-19 -0.000109518 2.13187e-20 7.87491e-05 1.64683e-19 -0.000112298 4.53006e-20 
1368.85 0 2.56977e-19 -0.00078625 7.56333e-20 3.36983e-05 -0.00217139 -3.79865e-19 0.000131705 2.96249e-19 -4.9842e-05 -1.38516e-19 8.25928e-05 1.45585e-20 3.9699e-19 -4.42106e-05 4.01475e-20 0.000307631 2.85008e-19 -4.06582e-05 6.5982e-21 0.000110782 5.84479e-05 -7.66166e-20 -9.85534e-06 8.026e-21 -3.35218e-05 -1.5377e-19 -9.51286e-05 4.32676e-20 7.63017e-05 1.99675e-19 -0.000118469 2.94433e-20 
1369.2 0 2.46423e-19 -0.000733787 5.46962e-20 3.91632e-05 -0.00218293 -3.60396e-19 0.000127367 3.02033e-19 -7.60474e-05 -1.34651e-19 5.79987e-05 -2.60519e-21 3.99898e-19 -6.53759e-05 8.85153e-21 0.00030879 2.70294e-19 1.34779e-06 2.40223e-20 0.0001026 6.82126e-05 -7.4661e-20 -6.24601e-06 3.22643e-20 -4.33043e-05 -1.92648e-19 -7.99351e-05 6.47488e-20 7.9374e-05 2.33595e-19 -0.00012125 -3.22883e-21 
1369.55 0 2.31425e-19 -0.000679387 5.91123e-20 4.23743e-05 -0.00219379 -3.4739e-19 0.000122931 3.19207e-19 -9.71072e-05 -1.40353e-19 2.67343e-05 -2.8531e-20 4.2045e-19 -8.83844e-05 -3.14658e-20 0.000311234 2.56337e-19 3.79274e-05 5.0763e-20 9.30435e-05 7.60701e-05 -8.83884e-20 3.49163e-07 3.16337e-20 -5.42229e-05 -2.4207e-19 -6.54338e-05 7.38844e-20 8.32468e-05 2.50412e-19 -0.000121414 -3.79483e-20 
1369.9 0 2.01396e-19 -0.00062002 5.75366e-20 4.33444e-05 -0.00220607 -3.36042e-19 0.000116426 3.3722e-19 -0.000114775 -1.52113e-19 -8.45227e-06 -5.43451e-20 4.47364e-19 -0.000109024 -5.01572e-20 0.000311869 2.61826e-19 6.8007e-05 6.95776e-20 8.02489e-05 7.96653e-05 -1.11881e-19 7.426e-06 2.26492e-20 -6.43369e-05 -2.68332e-19 -5.55958e-05 7.06182e-20 8.41621e-05 2.53814e-19 -0.00012231 -7.15374e-20 
1370.25 0 1.85621e-19 -0.00055689 7.43672e-20 4.45589e-05 -0.0022171 -3.27201e-19 0.000107964 3.52509e-19 -0.000130612 -1.76962e-19 -4.5609e-05 -6.87378e-20 4.70587e-19 -0.000123516 -4.48295e-20 0.000309122 2.75076e-19 9.28002e-05 8.04404e-20 6.61976e-05 8.11489e-05 -1.27966e-19 1.27073e-05 7.79942e-21 -7.51372e-05 -2.8248e-19 -5.12307e-05 6.06449e-20 8.29097e-05 2.65972e-19 -0.000126706 -1.04309e-19 
1370.6 0 1.56056e-19 -0.000491483 8.8271e-20 4.69662e-05 -0.00222291 -3.04438e-19 9.73737e-05 3.54422e-19 -0.000142497 -2.10703e-19 -8.19401e-05 -7.21355e-20 4.59699e-19 -0.000132293 -3.57732e-20 0.000303771 2.79713e-19 0.000110025 8.72448e-20 5.52288e-05 8.33615e-05 -1.4681e-19 1.70332e-05 -3.46243e-21 -8.62417e-05 -2.92133e-19 -4.88397e-05 3.70392e-20 8.21768e-05 2.82607e-19 -0.000133645 -1.21436e-19 
1370.95 0 1.35246e-19 -0.00042505 1.14218e-19 4.92188e-05 -0.00222347 -2.96839e-19 8.45162e-05 3.5169e-19 -0.000150064 -2.58314e-19 -0.000116117 -7.0432e-20 4.35037e-19 -0.000140262 -1.56664e-20 0.000295626 2.78964e-19 0.000119799 9.56381e-20 4.92779e-05 8.59217e-05 -1.58053e-19 2.00968e-05 -3.33531e-20 -9.60939e-05 -2.77521e-19 -4.71577e-05 4.35916e-21 8.3394e-05 3.09909e-19 -0.000139706 -1.29589e-19 
1371.3 0 1.15434e-19 -0.000360755 1.33725e-19 5.00199e-05 -0.00222119 -3.0058e-19 7.04956e-05 3.40946e-19 -0.000154219 -3.2256e-19 -0.000148727 -7.95595e-20 4.00919e-19 -0.000152336 -3.94069e-21 0.000286262 2.74752e-19 0.000125811 9.66995e-20 4.77206e-05 8.74308e-05 -1.8337e-19 2.01672e-05 -7.22092e-20 -0.000104235 -2.70726e-19 -4.6188e-05 5.23263e-21 8.4949e-05 3.08512e-19 -0.000142032 -1.38459e-19 
1371.65 0 1.06726e-19 -0.000300389 1.46714e-19 4.86647e-05 -0.00221741 -3.00334e-19 5.75603e-05 3.39495e-19 -0.000156092 -3.81005e-19 -0.000177666 -9.63771e-20 3.7764e-19 -0.00016922 1.14647e-21 0.00027746 2.7855e-19 0.000130426 8.85129e-20 4.99369e-05 8.98201e-05 -1.96536e-19 1.87886e-05 -1.07949e-19 -0.000109709 -2.47651e-19 -4.51507e-05 1.26547e-20 8.76308e-05 2.87732e-19 -0.000141672 -1.30146e-19 
1372 0 9.35025e-20 -0.000241507 1.63709e-19 4.64509e-05 -0.00221202 -2.90819e-19 4.5782e-05 3.41893e-19 -0.000155196 -4.11279e-19 -0.00019866 -1.28406e-19 3.68809e-19 -0.00018805 -1.66182e-20 0.000269409 3.00389e-19 0.000134361 5.31004e-20 5.69671e-05 9.15609e-05 -1.91762e-19 1.68519e-05 -1.51042e-19 -0.000111872 -2.5668e-19 -4.60508e-05 1.84766e-20 9.20885e-05 2.81558e-19 -0.000141461 -1.21292e-19 
1372.35 0 8.43104e-20 -0.000182598 1.61225e-19 4.41585e-05 -0.00220282 -2.79682e-19 3.30695e-05 3.23149e-19 -0.000148928 -4.24031e-19 -0.000210917 -1.73448e-19 3.63005e-19 -0.000207011 -4.50112e-20 0.000260726 3.08445e-19 0.000135805 1.97147e-20 6.82791e-05 8.75025e-05 -1.56289e-19 1.46773e-05 -1.69503e-19 -0.000111089 -2.8435e-19 -5.07583e-05 1.02882e-20 9.63315e-05 2.76887e-19 -0.000142494 -1.08143e-19 
1372.7 0 9.59302e-20 -0.000124965 1.64819e-19 4.00517e-05 -0.00218891 -2.70723e-19 1.69708e-05 3.06822e-19 -0.000138857 -4.40276e-19 -0.00021799 -1.88612e-19 3.565e-19 -0.000226776 -7.6303e-20 0.000251038 3.17906e-19 0.000135327 7.94671e-21 7.91512e-05 7.5933e-05 -1.36507e-19 1.36667e-05 -1.78822e-19 -0.000108362 -3.14671e-19 -5.67078e-05 1.06459e-21 9.8643e-05 2.81602e-19 -0.000145778 -1.006e-19 
1373.05 0 9.58926e-20 -7.15424e-05 1.60966e-19 3.40471e-05 -0.00217104 -2.77997e-19 -3.93755e-06 2.83628e-19 -0.000126838 -4.61554e-19 -0.00022019 -2.02744e-19 3.56961e-19 -0.000246388 -1.12029e-19 0.000239392 3.30327e-19 0.000135534 8.58708e-21 8.51542e-05 5.88394e-05 -1.29379e-19 1.44283e-05 -1.8612e-19 -0.000104563 -3.34659e-19 -6.14045e-05 -9.5197e-21 9.7715e-05 2.79924e-19 -0.000151381 -8.62631e-20 
1373.4 0 8.65428e-20 -2.17601e-05 1.46555e-19 2.86135e-05 -0.00214957 -3.04895e-19 -2.92459e-05 2.54084e-19 -0.000112255 -4.61827e-19 -0.000215468 -2.23175e-19 3.71077e-19 -0.000264658 -1.44696e-19 0.000224077 3.51081e-19 0.000137208 2.27384e-20 8.52482e-05 4.0363e-05 -1.15777e-19 1.65278e-05 -1.76461e-19 -9.78522e-05 -3.20113e-19 -6.52014e-05 -1.14883e-20 9.53063e-05 2.80303e-19 -0.0001583 -4.60423e-20 
1373.75 0 6.25593e-20 2.60239e-05 1.29252e-19 2.52445e-05 -0.00212595 -3.13157e-19 -5.63321e-05 2.50077e-19 -9.35908e-05 -4.58644e-19 -0.000206317 -2.47114e-19 3.88071e-19 -0.000282973 -1.6682e-19 0.000205226 3.60703e-19 0.000140595 1.56259e-20 8.06794e-05 2.40342e-05 -9.21584e-20 1.76653e-05 -1.57219e-19 -8.75318e-05 -3.01438e-19 -6.85155e-05 -5.99917e-21 9.44041e-05 2.87178e-19 -0.000164382 -9.02047e-21 
1374.1 0 4.04401e-20 7.24854e-05 1.13461e-19 2.44252e-05 -0.00209934 -3.34835e-19 -7.91378e-05 2.26308e-19 -7.03106e-05 -4.38499e-19 -0.000194627 -2.59274e-19 3.99399e-19 -0.000298905 -1.74616e-19 0.000182777 3.44009e-19 0.000143304 1.29607e-20 7.24262e-05 1.25943e-05 -7.9619e-20 1.70168e-05 -1.6185e-19 -7.56358e-05 -2.83344e-19 -7.11046e-05 7.27045e-21 9.43247e-05 2.96383e-19 -0.000166071 1.49599e-20 
1374.45 0 1.54738e-20 0.000118912 1.10395e-19 2.50287e-05 -0.00207041 -3.60713e-19 -9.36469e-05 2.03707e-19 -4.08818e-05 -4.1646e-19 -0.000179913 -2.58306e-19 4.02339e-19 -0.000307365 -1.79804e-19 0.000155228 3.15719e-19 0.000143375 3.20258e-20 6.26423e-05 5.15925e-06 -6.9852e-20 1.62538e-05 -1.503e-19 -6.07269e-05 -2.57145e-19 -7.21215e-05 2.16575e-20 9.36269e-05 3.00752e-19 -0.000163369 4.10819e-20 
1374.8 0 -2.76203e-21 0.000163347 1.11722e-19 2.72061e-05 -0.00203892 -3.88971e-19 -0.000101709 1.9761e-19 -3.96438e-06 -3.90426e-19 -0.000162769 -2.47404e-19 4.01787e-19 -0.000307346 -1.78752e-19 0.000121008 2.77483e-19 0.000140888 4.42039e-20 5.02402e-05 -3.37674e-07 -7.29605e-20 1.53785e-05 -1.43307e-19 -4.19256e-05 -2.36443e-19 -6.81835e-05 2.16091e-20 9.14947e-05 3.20797e-19 -0.00015754 7.08596e-20 
1375.15 0 -1.88752e-20 0.000202686 1.2581e-19 3.16948e-05 -0.00200214 -4.15212e-19 -0.000108034 2.02505e-19 3.71359e-05 -3.66506e-19 -0.00014619 -2.57214e-19 3.89454e-19 -0.000304379 -1.74264e-19 7.94549e-05 2.36702e-19 0.000136047 5.07947e-20 3.19916e-05 -4.94644e-06 -8.38653e-20 9.29232e-06 -1.52544e-19 -2.34738e-05 -2.05937e-19 -5.8649e-05 1.65975e-20 8.70492e-05 3.30413e-19 -0.000147962 1.01437e-19 
1375.5 0 -2.73279e-20 0.000237381 1.44109e-19 3.63699e-05 -0.00196126 -4.27514e-19 -0.000114903 1.94922e-19 7.87777e-05 -3.38374e-19 -0.000133764 -2.78959e-19 3.77695e-19 -0.000303233 -1.70551e-19 3.32552e-05 2.05802e-19 0.000128643 6.03535e-20 1.15736e-05 -9.03445e-06 -1.02653e-19 -4.43997e-06 -1.79044e-19 -9.19153e-06 -1.74429e-19 -4.52075e-05 2.26393e-20 8.00833e-05 3.42997e-19 -0.000134276 1.24342e-19 
1375.85 0 -3.15616e-20 0.000271706 1.56932e-19 3.92119e-05 -0.00192203 -4.21484e-19 -0.000122872 1.67809e-19 0.000118048 -2.96187e-19 -0.000123684 -3.09179e-19 3.69728e-19 -0.000300421 -1.54435e-19 -1.25901e-05 1.86265e-19 0.000118979 8.15944e-20 -4.07908e-06 -1.2571e-05 -1.06258e-19 -2.12792e-05 -1.98708e-19 2.34155e-06 -1.40297e-19 -2.95094e-05 2.83825e-20 7.16699e-05 3.4699e-19 -0.000116906 1.45077e-19 
1376.2 0 -2.50259e-20 0.00030759 1.3214e-19 4.1409e-05 -0.00188985 -4.32248e-19 -0.000130771 1.46037e-19 0.000151343 -2.4964e-19 -0.000110328 -3.30749e-19 3.44988e-19 -0.000293919 -1.38369e-19 -5.5626e-05 1.58982e-19 0.000107771 9.54383e-20 -1.14594e-05 -1.41834e-05 -1.00825e-19 -3.7357e-05 -2.08597e-19 1.30094e-05 -1.27626e-19 -1.39012e-05 4.01411e-20 6.23374e-05 3.44631e-19 -9.93343e-05 1.42104e-19 
1376.55 0 -2.74313e-20 0.000343161 9.84048e-20 4.29045e-05 -0.00186465 -4.53423e-19 -0.000135803 1.25505e-19 0.000178589 -2.0576e-19 -9.10971e-05 -3.65212e-19 3.24174e-19 -0.000285409 -1.08985e-19 -9.29608e-05 1.19798e-19 9.4812e-05 8.84566e-20 -1.12875e-05 -1.3682e-05 -1.01363e-19 -5.11226e-05 -2.1771e-19 2.14854e-05 -1.30739e-19 3.09752e-07 5.22709e-20 5.15609e-05 3.32356e-19 -8.59199e-05 1.40063e-19 
1376.9 0 -3.02152e-20 0.000375803 5.8356e-20 4.31788e-05 -0.00184043 -4.66415e-19 -0.000135806 1.0666e-19 0.000202475 -1.5066e-19 -6.82397e-05 -3.95028e-19 2.74814e-19 -0.00027564 -8.85219e-20 -0.000119429 7.61464e-20 7.73473e-05 8.68396e-20 -7.33488e-06 -1.15337e-05 -1.11892e-19 -6.18158e-05 -2.31744e-19 2.65076e-05 -1.38742e-19 1.29419e-05 5.19863e-20 3.7725e-05 3.2313e-19 -7.73003e-05 1.30212e-19 
1377.25 0 -3.86678e-20 0.000405066 2.43208e-20 4.19309e-05 -0.00181207 -4.7673e-19 -0.000130209 9.15578e-20 0.000224238 -1.05342e-19 -4.73303e-05 -4.18201e-19 2.25793e-19 -0.000267774 -7.58193e-20 -0.000132334 2.54016e-20 5.50839e-05 7.98684e-20 -3.09712e-06 -6.21025e-06 -1.13788e-19 -6.93657e-05 -2.27819e-19 2.84921e-05 -1.4376e-19 2.39006e-05 4.27078e-20 2.17218e-05 3.19847e-19 -7.08675e-05 1.08848e-19 
1377.6 0 -6.97385e-20 0.000431381 1.26182e-20 3.94591e-05 -0.0017816 -4.66836e-19 -0.00011881 9.34719e-20 0.000244947 -6.65937e-20 -3.14623e-05 -4.42065e-19 1.59152e-19 -0.000264775 -7.16131e-20 -0.000135884 -2.99715e-20 3.28016e-05 5.43851e-20 8.6788e-07 1.63501e-06 -1.15303e-19 -7.56635e-05 -2.23249e-19 2.83734e-05 -1.61484e-19 3.4733e-05 3.95551e-20 4.87883e-06 3.17923e-19 -6.47999e-05 9.54363e-20 
1377.95 0 -1.01232e-19 0.000454833 8.45802e-21 3.57361e-05 -0.00175374 -4.57041e-19 -0.000103547 1.08794e-19 0.000265625 -4.2154e-20 -2.13215e-05 -4.53309e-19 1.07887e-19 -0.000265446 -4.90847e-20 -0.000135091 -6.23553e-20 1.10629e-05 3.18747e-20 5.53203e-06 7.96154e-06 -1.29828e-19 -8.12247e-05 -1.99312e-19 2.68047e-05 -1.80389e-19 4.67152e-05 2.89906e-20 -1.2903e-05 3.10274e-19 -5.99745e-05 7.70499e-20 
1378.3 0 -1.22533e-19 0.000477022 2.01826e-20 3.11921e-05 -0.00173133 -4.3549e-19 -8.75344e-05 1.47776e-19 0.000285089 -3.97106e-20 -1.45478e-05 -4.51013e-19 6.07149e-20 -0.000265992 -3.41683e-20 -0.000128058 -8.19873e-20 -1.36579e-05 9.49651e-21 1.2471e-05 1.09193e-05 -1.32948e-19 -8.5114e-05 -1.72579e-19 2.52523e-05 -2.14321e-19 5.75164e-05 2.62408e-20 -3.0623e-05 2.94652e-19 -5.70353e-05 6.1625e-20 
1378.65 0 -1.46326e-19 0.000501083 3.41317e-20 2.80734e-05 -0.00171594 -4.36754e-19 -7.07262e-05 2.04943e-19 0.000302271 -4.529e-20 -7.52723e-06 -4.52555e-19 3.13198e-20 -0.000263473 -1.961e-20 -0.000114796 -1.05975e-19 -4.05559e-05 6.30806e-22 2.30775e-05 1.36368e-05 -1.2264e-19 -9.05803e-05 -1.27752e-19 2.73042e-05 -2.44596e-19 6.30054e-05 1.61983e-20 -4.88168e-05 2.75434e-19 -5.41942e-05 5.24895e-20 
1379 0 -1.64334e-19 0.000527532 4.16203e-20 2.88144e-05 -0.00170617 -4.44784e-19 -5.17869e-05 2.63064e-19 0.000314238 -3.06515e-20 7.16161e-07 -4.46743e-19 1.15921e-20 -0.000255339 -1.23193e-20 -9.96137e-05 -1.13357e-19 -6.62943e-05 -2.46905e-21 3.62235e-05 1.84945e-05 -9.31423e-20 -9.9321e-05 -1.01733e-19 3.26396e-05 -2.77677e-19 6.30837e-05 5.78775e-21 -6.81274e-05 2.57869e-19 -5.09648e-05 5.7285e-20 
1379.35 0 -1.66465e-19 0.00055448 4.16773e-20 3.39262e-05 -0.00169575 -4.4592e-19 -3.18728e-05 2.96328e-19 0.000316039 -8.9965e-22 9.67403e-06 -4.54717e-19 1.84348e-20 -0.00024215 6.71859e-21 -8.29046e-05 -1.1248e-19 -8.63511e-05 -5.11855e-23 4.96771e-05 2.41633e-05 -7.61979e-20 -0.00010891 -7.96974e-20 3.94611e-05 -2.79624e-19 6.02459e-05 -6.64327e-22 -8.58293e-05 2.61941e-19 -4.88796e-05 5.97047e-20 
1379.7 0 -1.60129e-19 0.000581324 4.36612e-20 4.09581e-05 -0.00168109 -4.29063e-19 -1.45879e-05 3.16432e-19 0.000308449 4.34434e-20 1.98984e-05 -4.48629e-19 2.92104e-20 -0.000227408 -5.48857e-21 -6.07793e-05 -1.29095e-19 -9.83756e-05 1.24622e-20 6.45309e-05 3.05516e-05 -3.40928e-20 -0.000116444 -7.21141e-20 4.81659e-05 -2.78439e-19 5.75234e-05 -1.48575e-20 -0.000100661 2.79801e-19 -4.91444e-05 5.63058e-20 
1380.05 0 -1.39948e-19 0.000610367 1.93458e-20 4.96913e-05 -0.00166174 -4.00332e-19 -3.26841e-06 3.35381e-19 0.000295193 7.43286e-20 3.07698e-05 -4.33472e-19 3.1699e-20 -0.000214756 -5.08237e-21 -3.50619e-05 -1.51443e-19 -0.000104304 3.4315e-20 8.24755e-05 3.79642e-05 -3.06275e-21 -0.000121241 -5.47633e-20 5.81297e-05 -2.83922e-19 5.68441e-05 -1.09465e-20 -0.000112493 2.78147e-19 -5.09383e-05 2.75891e-20 
1380.4 0 -1.10237e-19 0.000644587 -1.11506e-20 6.06713e-05 -0.00163675 -3.86158e-19 2.77544e-06 3.51845e-19 0.000280274 1.0555e-19 4.19851e-05 -4.33703e-19 3.74692e-20 -0.000207811 -1.2541e-21 -1.26029e-05 -1.75224e-19 -0.000104784 4.1804e-20 0.000103961 4.46012e-05 2.33575e-20 -0.00012359 -4.69275e-20 6.81307e-05 -2.68127e-19 5.5578e-05 2.29241e-21 -0.000122004 2.46215e-19 -5.28315e-05 1.64994e-21 
1380.75 0 -6.39798e-20 0.00068409 -3.18434e-20 7.39648e-05 -0.00160769 -3.70846e-19 2.65686e-06 3.69908e-19 0.00026612 1.21373e-19 5.36508e-05 -4.39779e-19 5.6301e-20 -0.000203859 -1.87469e-20 2.22658e-06 -2.00665e-19 -0.000101271 3.32197e-20 0.000126354 5.04206e-05 5.63426e-20 -0.000123744 -2.38862e-20 7.93669e-05 -2.55108e-19 5.04828e-05 1.39361e-20 -0.000131011 2.05561e-19 -5.31499e-05 -3.21425e-20 
1381.1 0 -3.09537e-20 0.000726302 -3.97698e-20 8.99236e-05 -0.00157834 -3.50927e-19 -4.23472e-06 3.68491e-19 0.000254797 1.22928e-19 6.20217e-05 -4.4951e-19 8.59647e-20 -0.000195797 -3.51815e-20 9.12733e-06 -2.13127e-19 -9.83261e-05 2.7817e-20 0.000146123 5.65795e-05 7.16647e-20 -0.000123808 7.34468e-21 8.99292e-05 -2.34026e-19 4.26642e-05 3.1637e-20 -0.000140295 1.76762e-19 -4.95287e-05 -5.09721e-20 
1381.45 0 -8.15114e-21 0.000767995 -6.72504e-20 0.000106123 -0.00154963 -3.18337e-19 -1.31203e-05 3.58372e-19 0.000247549 1.04108e-19 6.3001e-05 -4.65648e-19 9.10005e-20 -0.00018325 -3.20227e-20 1.34264e-05 -2.35516e-19 -9.66001e-05 3.4017e-20 0.000161386 6.14807e-05 8.8676e-20 -0.000126013 2.92559e-20 9.67199e-05 -2.11568e-19 3.54562e-05 3.33649e-20 -0.000147138 1.49067e-19 -4.26441e-05 -7.33303e-20 
1381.8 0 1.20493e-20 0.000807414 -9.04077e-20 0.000118649 -0.00151996 -2.75579e-19 -2.34831e-05 3.36613e-19 0.000240627 6.58331e-20 5.82542e-05 -4.48603e-19 8.14538e-20 -0.000171631 -2.92255e-20 2.16832e-05 -2.28639e-19 -9.31145e-05 3.85549e-20 0.000171655 6.42876e-05 9.99905e-20 -0.000129834 2.81263e-20 0.00010119 -2.05495e-19 2.99049e-05 1.89824e-20 -0.000151282 1.27404e-19 -3.61777e-05 -1.0496e-19 
1382.15 0 7.93212e-22 0.000845177 -1.15184e-19 0.000125294 -0.00148703 -2.29607e-19 -3.87915e-05 3.14479e-19 0.000230236 3.52965e-20 4.95923e-05 -4.23993e-19 4.34984e-20 -0.000161941 -2.3583e-20 3.5907e-05 -2.27391e-19 -8.82782e-05 6.53983e-20 0.000176668 6.86302e-05 9.85123e-20 -0.000131398 1.96451e-20 0.000105092 -2.00855e-19 2.60335e-05 -1.96147e-20 -0.000154115 1.19712e-19 -2.97768e-05 -1.27564e-19 
1382.5 0 -1.94204e-20 0.000882458 -1.16162e-19 0.00012628 -0.00144887 -1.94404e-19 -5.49657e-05 2.91491e-19 0.000221708 4.96321e-22 3.65452e-05 -3.99066e-19 4.32997e-21 -0.000150608 -3.1784e-20 5.50602e-05 -2.19855e-19 -8.0563e-05 7.47595e-20 0.000176324 7.54833e-05 1.2343e-19 -0.000127564 4.91288e-21 0.00010695 -1.92805e-19 2.31056e-05 -3.89546e-20 -0.000154967 1.02855e-19 -1.99184e-05 -1.62819e-19 
1382.85 0 -3.52678e-20 0.000919534 -1.17766e-19 0.000123536 -0.00140452 -1.7446e-19 -6.49833e-05 2.49392e-19 0.000221732 -3.17607e-20 2.16329e-05 -3.78195e-19 -3.26249e-20 -0.00013748 -5.21721e-20 7.64833e-05 -2.1323e-19 -6.71395e-05 8.54266e-20 0.000173245 8.23531e-05 1.40011e-19 -0.000119414 -1.18062e-20 0.000106445 -1.78538e-19 1.99442e-05 -3.47299e-20 -0.000153272 7.80006e-20 -6.08651e-06 -1.98036e-19 
1383.2 0 -5.03499e-20 0.000956329 -1.24979e-19 0.00012002 -0.00135508 -1.49572e-19 -6.96786e-05 2.14828e-19 0.000225936 -5.28648e-20 7.81632e-06 -3.419e-19 -6.40398e-20 -0.000128923 -6.44918e-20 0.00010138 -1.9384e-19 -4.94385e-05 1.0058e-19 0.00017229 8.55747e-05 1.57612e-19 -0.000110243 -1.05953e-20 0.000104592 -1.54877e-19 1.80701e-05 -3.10905e-20 -0.000150037 4.32924e-20 6.96805e-06 -2.25035e-19 
1383.55 0 -6.76187e-20 0.000992759 -1.39762e-19 0.000118175 -0.00130322 -1.13485e-19 -7.18973e-05 1.85389e-19 0.000227696 -7.43795e-20 -2.17292e-06 -3.07363e-19 -1.00952e-19 -0.000127463 -9.59109e-20 0.000131434 -1.6467e-19 -3.22106e-05 1.05728e-19 0.000174874 8.54055e-05 1.69105e-19 -0.000102111 8.2362e-21 0.000103196 -1.25504e-19 1.82343e-05 -3.87964e-20 -0.000145102 4.98853e-21 1.58456e-05 -2.24666e-19 
1383.9 0 -9.48095e-20 0.00103006 -1.29742e-19 0.000120011 -0.00124891 -9.01894e-20 -7.52542e-05 1.58358e-19 0.000228345 -8.95861e-20 -7.2975e-06 -2.69289e-19 -1.18247e-19 -0.000128684 -1.1342e-19 0.000160393 -1.46023e-19 -1.78616e-05 1.08059e-19 0.00017857 8.82668e-05 1.6916e-19 -9.42616e-05 3.25616e-20 0.000104556 -8.35973e-20 1.5648e-05 -4.41241e-20 -0.000134726 -2.36484e-20 1.85811e-05 -2.15355e-19 
1384.25 0 -1.2564e-19 0.00106989 -1.04476e-19 0.000125432 -0.00119569 -6.25169e-20 -8.11584e-05 1.48383e-19 0.000231331 -1.08514e-19 -7.78355e-06 -2.39882e-19 -1.18684e-19 -0.000128495 -1.11788e-19 0.000180491 -1.38745e-19 -6.75999e-06 1.2108e-19 0.000179445 9.64552e-05 1.62293e-19 -8.52749e-05 5.45495e-20 0.000109184 -6.71438e-20 7.65139e-06 -4.25837e-20 -0.000120101 -4.92694e-20 1.58275e-05 -2.00153e-19 
1384.6 0 -1.45897e-19 0.0011117 -7.31665e-20 0.000132099 -0.00114692 -4.58623e-20 -8.66276e-05 1.28256e-19 0.00023404 -1.14845e-19 -1.90687e-06 -1.883e-19 -1.06209e-19 -0.000128204 -9.59602e-20 0.000191865 -1.40299e-19 -2.63521e-06 1.36227e-19 0.000175148 0.000107656 1.40839e-19 -7.6514e-05 7.89678e-20 0.000115297 -5.82627e-20 -2.93536e-06 -4.55836e-20 -0.000106357 -8.45273e-20 1.17617e-05 -1.75686e-19 
1384.95 0 -1.51057e-19 0.00115615 -3.71601e-20 0.000136261 -0.00110024 -2.68335e-20 -9.05209e-05 1.19438e-19 0.000231049 -1.30332e-19 1.12987e-05 -1.44329e-19 -8.43412e-20 -0.000133922 -7.93332e-20 0.000201109 -1.42632e-19 -7.72885e-06 1.47092e-19 0.000166958 0.000118394 1.09947e-19 -7.14962e-05 1.14831e-19 0.000121618 -5.68138e-20 -1.39418e-05 -4.72252e-20 -9.51332e-05 -1.02313e-19 9.20815e-06 -1.66626e-19 
1385.3 0 -1.51162e-19 0.00120159 -2.16885e-20 0.000137053 -0.00105416 -9.75849e-21 -9.328e-05 1.22482e-19 0.000222156 -1.33301e-19 3.12877e-05 -1.13819e-19 -6.29569e-20 -0.000145766 -6.93224e-20 0.000213806 -1.4534e-19 -1.88683e-05 1.52108e-19 0.000156694 0.00012613 8.73432e-20 -7.02069e-05 1.3526e-19 0.000126376 -5.56112e-20 -2.54646e-05 -4.25635e-20 -8.72042e-05 -1.1435e-19 9.31265e-06 -1.57391e-19 
1385.65 0 -1.53773e-19 0.00124421 9.62673e-21 0.000136635 -0.00100741 2.01864e-20 -9.40787e-05 1.17054e-19 0.000208375 -1.40203e-19 5.78357e-05 -9.0695e-20 -2.57473e-20 -0.000161082 -6.06974e-20 0.000229385 -1.55627e-19 -3.14562e-05 1.43583e-19 0.000143455 0.000132018 6.4385e-20 -6.99175e-05 1.41988e-19 0.000128177 -5.68073e-20 -3.70704e-05 -5.39453e-20 -8.49783e-05 -1.27424e-19 1.15056e-05 -1.60557e-19 
1386 0 -1.58484e-19 0.0012824 4.04426e-20 0.000134796 -0.000958461 4.98727e-20 -9.2541e-05 1.05404e-19 0.000188372 -1.59107e-19 8.48975e-05 -6.48493e-20 2.27425e-20 -0.000177831 -5.19685e-20 0.00024419 -1.72351e-19 -4.17394e-05 1.35375e-19 0.000124669 0.000134763 4.83006e-20 -7.09889e-05 1.60542e-19 0.000128013 -5.99175e-20 -4.68213e-05 -6.06451e-20 -8.74122e-05 -1.23694e-19 1.31402e-05 -1.55326e-19 
1386.35 0 -1.68455e-19 0.00131711 6.66319e-20 0.000131958 -0.000909104 8.1216e-20 -8.91353e-05 8.55084e-20 0.000161495 -1.89604e-19 0.000105613 -3.60931e-20 4.36418e-20 -0.000191731 -4.61292e-20 0.000254133 -2.04441e-19 -4.67362e-05 1.36348e-19 0.000102147 0.000132752 2.84127e-20 -7.59095e-05 1.39993e-19 0.000123562 -6.02534e-20 -5.55676e-05 -6.72917e-20 -9.12217e-05 -1.31299e-19 1.32158e-05 -1.45941e-19 
1386.7 0 -1.91371e-19 0.00134934 9.84395e-20 0.000129219 -0.0008632 1.05823e-19 -8.45072e-05 7.54039e-20 0.000127915 -2.19005e-19 0.000116547 -1.09254e-20 6.10619e-20 -0.00020057 -3.91481e-20 0.000257023 -2.1813e-19 -4.33357e-05 1.59972e-19 8.0477e-05 0.000128881 9.70756e-21 -8.41982e-05 1.03085e-19 0.000112074 -4.66218e-20 -6.53431e-05 -6.5663e-20 -9.46708e-05 -1.29155e-19 1.31913e-05 -1.35443e-19 
1387.05 0 -2.05117e-19 0.00137892 1.32575e-19 0.000124125 -0.000822051 1.14332e-19 -8.09577e-05 6.71985e-20 8.72234e-05 -2.30725e-19 0.000118566 1.16304e-20 8.39597e-20 -0.000206006 -3.92544e-20 0.000253296 -2.35134e-19 -3.06837e-05 1.83022e-19 5.89825e-05 0.00012589 -1.00616e-20 -9.26616e-05 7.60339e-20 9.6698e-05 -3.74631e-20 -7.57568e-05 -4.04677e-20 -9.66073e-05 -1.2876e-19 1.50582e-05 -1.04399e-19 
1387.4 0 -2.24557e-19 0.00140386 1.61096e-19 0.000114273 -0.000783667 1.22369e-19 -8.18842e-05 7.60889e-20 4.31995e-05 -2.33856e-19 0.000116371 2.07024e-20 9.5345e-20 -0.000209121 -2.94187e-20 0.000247341 -2.48418e-19 -1.05284e-05 2.10169e-19 3.6415e-05 0.000124178 -2.02627e-20 -9.82768e-05 4.37059e-20 8.26989e-05 -6.04333e-20 -8.57957e-05 -1.69785e-20 -9.74258e-05 -1.25882e-19 1.84047e-05 -9.32064e-20 
1387.75 0 -2.39974e-19 0.00142489 1.98906e-19 0.000102217 -0.000744318 1.39666e-19 -8.75022e-05 8.04342e-20 4.31972e-06 -2.31699e-19 0.000112234 1.25688e-20 1.11557e-19 -0.000211272 -1.56958e-20 0.000245451 -2.67909e-19 1.21009e-05 2.21624e-19 1.46941e-05 0.000123282 -6.50809e-21 -9.93414e-05 2.03809e-20 7.08401e-05 -8.3928e-20 -9.38194e-05 9.58841e-21 -9.84173e-05 -1.15537e-19 2.11606e-05 -7.78659e-20 
1388.1 0 -2.39829e-19 0.00144646 2.19231e-19 9.09084e-05 -0.000703537 1.57447e-19 -9.43102e-05 9.2039e-20 -2.26662e-05 -2.31961e-19 0.000104615 3.2332e-22 1.28451e-19 -0.000211833 1.77572e-20 0.000247465 -2.82761e-19 3.42527e-05 2.41677e-19 -2.99861e-06 0.000121285 1.22898e-20 -9.58937e-05 -3.3947e-21 6.01668e-05 -1.13508e-19 -9.82152e-05 1.59279e-20 -9.93605e-05 -1.08575e-19 2.14412e-05 -6.57224e-20 
1388.45 0 -2.35937e-19 0.0014682 2.45434e-19 8.16952e-05 -0.000660278 1.75416e-19 -9.91965e-05 9.7351e-20 -3.65744e-05 -1.94591e-19 9.27683e-05 -1.28417e-20 1.38011e-19 -0.000207096 2.96192e-20 0.000246216 -2.95185e-19 5.6949e-05 2.61486e-19 -1.07105e-05 0.000116355 4.1282e-20 -8.78687e-05 -2.76021e-20 5.06593e-05 -1.38526e-19 -0.000100045 1.99633e-20 -9.89086e-05 -1.11884e-19 1.79747e-05 -5.6121e-20 
1388.8 0 -2.35285e-19 0.00148567 2.709e-19 7.47497e-05 -0.000613229 1.93213e-19 -0.000103338 7.98884e-20 -4.12923e-05 -1.55394e-19 8.14206e-05 -1.81388e-20 1.25756e-19 -0.000197639 4.87654e-20 0.000236682 -3.16726e-19 7.83786e-05 2.47541e-19 -4.33765e-06 0.000106305 5.81679e-20 -7.66667e-05 -2.43768e-20 4.24968e-05 -1.54824e-19 -0.000101588 3.00914e-20 -9.58154e-05 -1.15387e-19 1.06866e-05 -5.92008e-20 
1389.15 0 -2.39253e-19 0.00149746 2.85619e-19 6.88626e-05 -0.000566791 2.05261e-19 -0.000111561 6.6587e-20 -4.02911e-05 -1.10056e-19 7.44768e-05 -1.72574e-20 1.25063e-19 -0.000187013 6.23104e-20 0.000220195 -3.33355e-19 9.33719e-05 2.24908e-19 1.44622e-05 8.96889e-05 6.05597e-20 -6.72401e-05 -2.8779e-21 3.63662e-05 -1.73859e-19 -0.000102545 2.48639e-20 -9.17749e-05 -1.15045e-19 2.51929e-06 -6.01787e-20 
1389.5 0 -2.24785e-19 0.00150386 3.02164e-19 6.37826e-05 -0.000526824 2.22363e-19 -0.000127618 6.58773e-20 -3.70154e-05 -6.34061e-20 7.01919e-05 -1.68471e-20 1.15997e-19 -0.000177022 6.25841e-20 0.00019943 -3.47995e-19 0.000100471 1.97698e-19 4.16123e-05 7.03763e-05 6.24532e-20 -6.19259e-05 1.09137e-20 3.07898e-05 -2.02414e-19 -0.000103129 1.49556e-20 -9.00077e-05 -1.15786e-19 -4.60958e-06 -5.73701e-20 
1389.85 0 -2.17945e-19 0.0015064 3.01986e-19 5.92782e-05 -0.000493183 2.2381e-19 -0.000149989 7.47546e-20 -3.62808e-05 -4.28565e-20 6.59706e-05 -1.7983e-20 9.99268e-20 -0.000167733 4.77033e-20 0.000176755 -3.5056e-19 0.000102151 1.81332e-19 7.15994e-05 5.50583e-05 7.05028e-20 -5.93516e-05 2.47649e-20 2.34709e-05 -2.07029e-19 -0.000105309 1.60379e-20 -9.36811e-05 -1.22723e-19 -1.15702e-05 -5.69054e-20 
1390.2 0 -2.31645e-19 0.00150897 2.85001e-19 5.28449e-05 -0.000463605 2.36081e-19 -0.000175832 8.54709e-20 -4.42995e-05 -4.32859e-20 6.0588e-05 -1.08356e-20 7.54393e-20 -0.00015811 1.86184e-20 0.000152366 -3.3806e-19 9.94357e-05 1.55537e-19 9.82508e-05 4.71494e-05 8.15929e-20 -5.67486e-05 4.54166e-20 1.38901e-05 -1.99812e-19 -0.000110132 3.31971e-20 -0.000103681 -1.26789e-19 -1.7577e-05 -4.44697e-20 
1390.55 0 -2.63285e-19 0.00151266 2.67651e-19 4.30901e-05 -0.000438358 2.49088e-19 -0.000203008 9.54241e-20 -6.26185e-05 -5.33716e-20 5.18962e-05 -1.50028e-20 6.18912e-20 -0.00014746 -1.23493e-20 0.000124375 -3.26917e-19 9.13225e-05 1.30145e-19 0.000119658 4.57019e-05 1.02494e-19 -5.25466e-05 7.65465e-20 2.35754e-06 -1.81575e-19 -0.000116159 4.93567e-20 -0.000115823 -1.26765e-19 -1.98928e-05 -1.32795e-20 
1390.9 0 -2.94297e-19 0.0015146 2.52976e-19 3.32941e-05 -0.000415436 2.57324e-19 -0.000226763 9.96585e-20 -8.50793e-05 -5.82948e-20 3.67175e-05 -2.63101e-20 3.47195e-20 -0.000137177 -4.06396e-20 9.38383e-05 -3.02597e-19 7.68152e-05 1.1253e-19 0.000134842 4.67166e-05 1.15249e-19 -4.62781e-05 9.71607e-20 -1.12972e-05 -1.58139e-19 -0.000119213 4.97896e-20 -0.000125482 -1.32507e-19 -1.93776e-05 3.22421e-20 
1391.25 0 -3.10931e-19 0.00151566 2.43349e-19 2.73301e-05 -0.000393367 2.64397e-19 -0.000241702 1.18136e-19 -0.000109033 -6.20865e-20 1.3146e-05 -4.12769e-20 -4.1738e-21 -0.000132042 -7.16157e-20 6.11369e-05 -2.9067e-19 5.84079e-05 9.94587e-20 0.000143499 4.62756e-05 1.28175e-19 -3.76302e-05 1.13957e-19 -2.5234e-05 -1.2813e-19 -0.000118833 5.51173e-20 -0.000131451 -1.66284e-19 -1.70349e-05 7.48612e-20 
1391.6 0 -3.44864e-19 0.00151723 2.40189e-19 2.47087e-05 -0.000373069 2.6568e-19 -0.000247117 1.16793e-19 -0.000134084 -5.5324e-20 -1.65591e-05 -4.94884e-20 -3.34009e-20 -0.000134629 -9.02569e-20 2.50549e-05 -2.81496e-19 4.26101e-05 8.42633e-20 0.000146278 4.4141e-05 1.38974e-19 -2.58311e-05 1.19055e-19 -3.79097e-05 -1.03082e-19 -0.00011767 6.24027e-20 -0.000133744 -1.77113e-19 -1.39731e-05 1.04574e-19 
1391.95 0 -3.87526e-19 0.00152036 2.33799e-19 2.23444e-05 -0.00035308 2.6932e-19 -0.000248557 9.82919e-20 -0.000155978 -5.1709e-20 -4.64895e-05 -4.84293e-20 -5.19414e-20 -0.00014108 -1.02557e-19 -9.59013e-06 -2.64829e-19 3.47241e-05 7.28948e-20 0.00014189 4.05744e-05 1.51171e-19 -1.23129e-05 1.12351e-19 -4.86915e-05 -6.53519e-20 -0.00011607 8.09336e-20 -0.000131981 -1.75944e-19 -1.09716e-05 1.01937e-19 
1392.3 0 -4.27716e-19 0.00152577 2.43748e-19 1.9146e-05 -0.000333824 2.59086e-19 -0.000252677 7.20465e-20 -0.000170874 -3.43145e-20 -7.26763e-05 -4.40247e-20 -6.37712e-20 -0.000149188 -1.13071e-19 -3.74054e-05 -2.46419e-19 3.62393e-05 6.68092e-20 0.000128402 3.55615e-05 1.33108e-19 -4.4392e-07 9.85846e-20 -5.61432e-05 -1.17924e-20 -0.000112215 7.12475e-20 -0.000127728 -1.69894e-19 -7.61144e-06 1.01822e-19 
1392.65 0 -4.6595e-19 0.00153253 2.65747e-19 1.66316e-05 -0.000315188 2.46962e-19 -0.000261571 5.87626e-20 -0.000175887 -1.273e-20 -9.48417e-05 -6.16077e-20 -5.73881e-20 -0.000159744 -1.13411e-19 -5.78657e-05 -2.29529e-19 4.40509e-05 6.12838e-20 0.000108429 3.11871e-05 1.16377e-19 1.08004e-05 9.86909e-20 -6.20099e-05 2.317e-20 -0.000105597 7.20854e-20 -0.000121688 -1.74e-19 -4.78245e-06 1.12673e-19 
1393 0 -5.13689e-19 0.00154016 2.71808e-19 1.68036e-05 -0.000295846 2.25288e-19 -0.000272323 5.1188e-20 -0.000168107 1.45613e-20 -0.000112605 -8.19946e-20 -4.12482e-20 -0.000169419 -1.02278e-19 -7.43709e-05 -2.29543e-19 5.42412e-05 6.02605e-20 8.71887e-05 2.95448e-05 1.01058e-19 2.57017e-05 9.11048e-20 -6.8332e-05 3.72636e-20 -9.82334e-05 6.87457e-20 -0.000112034 -1.80499e-19 -3.19458e-06 1.22952e-19 
1393.35 0 -5.62653e-19 0.00154906 2.83944e-19 1.90369e-05 -0.000275111 2.10358e-19 -0.000281788 4.18931e-20 -0.00015031 2.26482e-20 -0.000127855 -1.00175e-19 -4.4181e-20 -0.000173937 -8.54535e-20 -8.93138e-05 -2.16396e-19 6.26224e-05 7.16867e-20 6.71498e-05 2.92666e-05 1.12866e-19 4.2986e-05 9.58867e-20 -7.38541e-05 4.66487e-20 -9.46597e-05 5.93752e-20 -0.000101812 -1.87479e-19 -2.84244e-06 1.35593e-19 
1393.7 0 -5.87699e-19 0.00155876 2.85699e-19 2.28744e-05 -0.000252328 1.81754e-19 -0.000289491 3.9874e-20 -0.000127727 3.21341e-20 -0.000141607 -1.06113e-19 -5.24142e-20 -0.000174274 -5.05526e-20 -0.000102534 -2.04748e-19 6.5568e-05 6.50773e-20 4.92072e-05 2.7441e-05 1.15073e-19 5.67379e-05 8.7399e-20 -7.72302e-05 3.63405e-20 -9.59073e-05 4.72012e-20 -9.46872e-05 -2.05112e-19 -1.99796e-06 1.30009e-19 
1394.05 0 -6.08825e-19 0.00156777 2.85303e-19 2.75982e-05 -0.000223182 1.66747e-19 -0.000298656 2.49513e-20 -0.000105363 4.89423e-20 -0.000149342 -1.27667e-19 -5.57988e-20 -0.000175545 -8.0955e-21 -0.000112358 -1.99545e-19 6.44873e-05 4.90187e-20 3.21255e-05 2.41804e-05 1.37234e-19 6.5014e-05 6.31446e-20 -7.60335e-05 2.2772e-20 -9.75721e-05 3.91164e-20 -8.93983e-05 -2.2571e-19 -3.06578e-09 1.21935e-19 
1394.4 0 -6.17612e-19 0.00157642 2.78273e-19 3.1544e-05 -0.000186244 1.55561e-19 -0.000307691 3.03619e-20 -8.71124e-05 5.93489e-20 -0.00014723 -1.46614e-19 -5.42239e-20 -0.000176901 5.89405e-20 -0.000117655 -1.87053e-19 6.26607e-05 5.72812e-20 1.20845e-05 2.32117e-05 1.77148e-19 6.67546e-05 3.26444e-20 -7.00379e-05 1.20358e-20 -9.69909e-05 4.11013e-20 -8.20781e-05 -2.37584e-19 2.77271e-06 1.17183e-19 
1394.75 0 -6.09575e-19 0.00158544 2.49061e-19 3.46933e-05 -0.000146057 1.46527e-19 -0.000311238 3.14125e-20 -7.32463e-05 6.18372e-20 -0.000136928 -1.70497e-19 -7.17667e-20 -0.0001755 1.26714e-19 -0.000120279 -1.89647e-19 6.09497e-05 9.97326e-20 -1.02005e-05 2.60712e-05 2.2104e-19 6.23131e-05 -8.28672e-21 -6.10649e-05 8.85066e-21 -9.47101e-05 5.62283e-20 -7.21436e-05 -2.43822e-19 4.61784e-06 1.28512e-19 
1395.1 0 -6.02614e-19 0.0015944 2.14656e-19 3.67383e-05 -0.000110265 1.40591e-19 -0.000307519 2.74343e-20 -6.50998e-05 5.48955e-20 -0.000122913 -1.72448e-19 -8.17323e-20 -0.000174362 1.7108e-19 -0.000119958 -2.07624e-19 5.43774e-05 1.50351e-19 -2.9305e-05 2.77788e-05 2.73855e-19 5.3381e-05 -5.26909e-20 -5.04525e-05 2.2689e-20 -8.93152e-05 6.20777e-20 -6.28964e-05 -2.53322e-19 5.21408e-06 1.37411e-19 
1395.45 0 -5.97458e-19 0.00159953 1.87524e-19 3.7321e-05 -8.17155e-05 1.36875e-19 -0.000296739 5.00916e-20 -6.49275e-05 1.26893e-20 -0.000107042 -1.59974e-19 -9.41522e-20 -0.000174767 1.9678e-19 -0.000119059 -2.26729e-19 3.97031e-05 1.87728e-19 -4.12976e-05 2.69973e-05 3.12884e-19 3.95879e-05 -1.0095e-19 -3.79037e-05 2.57486e-20 -8.25229e-05 6.94878e-20 -5.59928e-05 -2.50847e-19 6.62964e-06 1.31539e-19 
1395.8 0 -5.9205e-19 0.00159867 1.7248e-19 3.88372e-05 -5.54215e-05 1.45615e-19 -0.000278697 5.85592e-20 -7.11217e-05 -3.01323e-20 -9.11146e-05 -1.35582e-19 -1.11448e-19 -0.000174575 2.16087e-19 -0.000121487 -2.61427e-19 1.81428e-05 2.11842e-19 -4.36733e-05 2.80984e-05 3.58186e-19 2.24601e-05 -1.44463e-19 -2.33071e-05 1.53901e-20 -7.66011e-05 7.71569e-20 -5.09469e-05 -2.56798e-19 9.3876e-06 1.16632e-19 
1396.15 0 -5.89323e-19 0.00159281 1.49874e-19 4.2949e-05 -2.89002e-05 1.39437e-19 -0.000253636 6.69306e-20 -7.91196e-05 -5.561e-20 -7.61801e-05 -1.1493e-19 -1.27886e-19 -0.000174749 2.44894e-19 -0.000126543 -2.88784e-19 -6.04178e-06 2.35952e-19 -3.908e-05 3.10419e-05 3.89191e-19 5.105e-06 -1.96364e-19 -8.20468e-06 -7.61762e-21 -6.91481e-05 6.09944e-20 -4.75041e-05 -2.79973e-19 1.50056e-05 9.84536e-20 
1396.5 0 -5.83978e-19 0.00158194 1.12353e-19 4.9288e-05 -2.77035e-06 1.3066e-19 -0.000223968 6.63253e-20 -8.68717e-05 -7.62568e-20 -5.90884e-05 -9.75484e-20 -1.2665e-19 -0.000177726 2.9099e-19 -0.000130572 -3.09427e-19 -2.91521e-05 2.61719e-19 -3.25302e-05 3.26303e-05 4.00496e-19 -1.16831e-05 -2.43473e-19 4.32643e-06 -1.54127e-20 -6.08727e-05 4.4344e-20 -4.79745e-05 -3.09912e-19 2.53796e-05 6.73226e-20 
1396.85 0 -5.84419e-19 0.00156583 7.58351e-20 5.67818e-05 2.45692e-05 1.41256e-19 -0.000193654 6.82764e-20 -9.46928e-05 -8.42545e-20 -3.71424e-05 -8.31942e-20 -1.22716e-19 -0.000183763 3.10785e-19 -0.000131972 -3.35244e-19 -5.00402e-05 2.7184e-19 -2.70382e-05 3.22058e-05 4.25042e-19 -2.84543e-05 -2.64763e-19 1.4278e-05 -2.44569e-20 -5.44799e-05 3.26072e-20 -5.21859e-05 -3.24664e-19 3.90069e-05 3.04584e-20 
1397.2 0 -5.8552e-19 0.00154644 5.30887e-20 6.33504e-05 5.2209e-05 1.49097e-19 -0.000163671 7.34569e-20 -0.000102108 -9.70463e-20 -1.30234e-05 -6.55635e-20 -1.22862e-19 -0.000190794 3.35634e-19 -0.000130335 -3.56302e-19 -6.67397e-05 2.58074e-19 -2.26367e-05 2.92444e-05 4.5724e-19 -4.22334e-05 -2.69212e-19 2.57824e-05 -5.08883e-20 -5.1084e-05 4.2529e-20 -5.79872e-05 -3.5697e-19 5.18142e-05 8.35141e-21 
1397.55 0 -5.71682e-19 0.00152571 2.66333e-20 6.7003e-05 7.71196e-05 1.52933e-19 -0.000133511 6.62474e-20 -0.000110343 -1.22804e-19 1.21869e-05 -5.28972e-20 -1.22869e-19 -0.000197529 3.41613e-19 -0.00012664 -3.52955e-19 -7.7694e-05 2.51205e-19 -1.95403e-05 2.33819e-05 4.83558e-19 -5.0615e-05 -2.67962e-19 3.98893e-05 -7.79887e-20 -4.89104e-05 4.40712e-20 -6.25243e-05 -3.79932e-19 6.34199e-05 -7.67104e-21 
1397.9 0 -5.58113e-19 0.00150673 6.00261e-21 6.59322e-05 0.000102724 1.58312e-19 -0.000105774 6.65263e-20 -0.000121156 -1.37847e-19 3.92221e-05 -4.81853e-20 -1.30121e-19 -0.000204153 3.57863e-19 -0.000123439 -3.51581e-19 -8.17141e-05 2.43233e-19 -2.12384e-05 1.64947e-05 5.02953e-19 -5.68193e-05 -2.70751e-19 5.45658e-05 -8.31324e-20 -4.81037e-05 6.23817e-20 -6.4359e-05 -3.74672e-19 7.15011e-05 -3.54277e-20 
1398.25 0 -5.575e-19 0.00149128 -1.24806e-20 6.08611e-05 0.000132867 1.61812e-19 -8.30389e-05 5.44392e-20 -0.000134589 -1.34231e-19 6.62057e-05 -4.21974e-20 -1.17131e-19 -0.000208695 3.83047e-19 -0.000121309 -3.38284e-19 -7.85671e-05 2.39463e-19 -2.83509e-05 1.08453e-05 5.00629e-19 -6.38063e-05 -2.67588e-19 6.91346e-05 -8.43366e-20 -4.97591e-05 9.13539e-20 -6.47629e-05 -3.61772e-19 7.18516e-05 -4.82011e-20 
1398.6 0 -5.53688e-19 0.00147598 -3.69937e-20 5.49124e-05 0.000167658 1.57804e-19 -6.55455e-05 3.63645e-20 -0.000147856 -7.77618e-20 9.01549e-05 -3.14623e-20 -1.01177e-19 -0.000209183 4.21429e-19 -0.000123129 -3.15974e-19 -6.85417e-05 2.43821e-19 -3.75067e-05 4.98393e-06 4.95318e-19 -7.18689e-05 -2.55934e-19 8.12411e-05 -9.18119e-20 -5.22877e-05 1.03323e-19 -6.41318e-05 -3.30873e-19 6.48291e-05 -4.9406e-20 
1398.95 0 -5.55588e-19 0.00145931 -6.36537e-20 4.94441e-05 0.000206257 1.2987e-19 -5.12871e-05 3.38109e-20 -0.000156837 -2.07478e-20 0.000106742 -3.36527e-20 -8.28414e-20 -0.000208442 4.49619e-19 -0.00012968 -2.98271e-19 -5.18057e-05 2.28366e-19 -4.29344e-05 -1.0095e-06 4.95924e-19 -8.03526e-05 -2.30391e-19 8.71763e-05 -9.72668e-20 -5.07535e-05 1.10715e-19 -6.19713e-05 -2.87057e-19 5.31574e-05 -3.43166e-20 
1399.3 0 -5.67172e-19 0.00144424 -9.46242e-20 4.4894e-05 0.000246361 9.78597e-20 -3.9523e-05 3.30755e-20 -0.000162152 3.09234e-20 0.000111274 -2.79112e-20 -5.6069e-20 -0.000209403 4.75144e-19 -0.000136218 -2.75771e-19 -3.01389e-05 2.04957e-19 -4.04802e-05 -5.19928e-06 4.96174e-19 -8.85068e-05 -2.02193e-19 8.7959e-05 -1.01637e-19 -4.25391e-05 1.0607e-19 -5.95616e-05 -2.33696e-19 4.13706e-05 -2.42221e-20 
1399.65 0 -5.74137e-19 0.00143191 -1.14588e-19 4.5445e-05 0.000284958 6.41836e-20 -3.17948e-05 2.26977e-20 -0.000167972 6.95816e-20 0.000103097 -8.72651e-21 -1.41726e-20 -0.00021037 4.80352e-19 -0.00014117 -2.67209e-19 -7.93837e-06 1.68947e-19 -3.10294e-05 -9.22543e-06 4.96722e-19 -9.67323e-05 -1.83755e-19 8.71803e-05 -9.06683e-20 -3.16662e-05 9.17409e-20 -5.74638e-05 -1.78087e-19 3.3073e-05 3.50753e-21 
1400 0 -5.71815e-19 0.00142033 -1.22521e-19 5.14771e-05 0.000322005 3.53358e-20 -2.79947e-05 2.30714e-20 -0.000177995 8.74212e-20 8.59349e-05 2.19708e-20 2.33124e-20 -0.000209769 4.75158e-19 -0.000146781 -2.78024e-19 1.19055e-05 1.4837e-19 -1.62591e-05 -1.43039e-05 4.7389e-19 -0.000106037 -1.46899e-19 8.59635e-05 -7.45971e-20 -2.24209e-05 7.41319e-20 -5.51135e-05 -1.4113e-19 2.76377e-05 2.79718e-20 
1400.35 0 -5.70206e-19 0.00140849 -1.13304e-19 5.75403e-05 0.000359936 1.32539e-20 -2.76386e-05 3.89247e-20 -0.000190681 9.37415e-20 6.28312e-05 4.92259e-20 6.48192e-20 -0.000205818 4.65311e-19 -0.000155678 -2.94526e-19 3.04076e-05 1.28389e-19 1.46221e-06 -2.00931e-05 4.35473e-19 -0.000114626 -9.7894e-20 8.52256e-05 -6.73084e-20 -1.34097e-05 4.54078e-20 -5.40115e-05 -1.00639e-19 2.38687e-05 5.05225e-20 
1400.7 0 -5.68037e-19 0.00139523 -1.06226e-19 6.20426e-05 0.000399934 1.22456e-21 -3.02461e-05 4.10875e-20 -0.000201963 9.20606e-20 3.68697e-05 7.04662e-20 1.01468e-19 -0.000198668 4.51833e-19 -0.000166913 -2.94875e-19 5.17107e-05 1.20941e-19 1.58815e-05 -2.66833e-05 3.9287e-19 -0.000118411 -4.7719e-20 8.78826e-05 -7.98321e-20 -2.55443e-06 2.2226e-20 -5.34178e-05 -4.76464e-20 2.24176e-05 6.4588e-20 
1401.05 0 -5.73216e-19 0.00137976 -8.73575e-20 6.63246e-05 0.000440649 -2.12797e-20 -3.5231e-05 4.40141e-20 -0.000211028 7.85476e-20 1.32273e-05 8.92986e-20 1.36064e-19 -0.000190133 4.35328e-19 -0.000175144 -2.87801e-19 7.49697e-05 1.24343e-19 2.01261e-05 -3.29383e-05 3.49506e-19 -0.000115646 -7.75773e-21 9.51608e-05 -9.09137e-20 8.05401e-06 2.4375e-21 -5.22976e-05 -3.62508e-21 2.31056e-05 8.26305e-20 
1401.4 0 -5.64474e-19 0.00136368 -6.58905e-20 6.96317e-05 0.000480677 -3.46192e-20 -4.22033e-05 4.92775e-20 -0.00021823 7.4082e-20 -4.25835e-06 1.02718e-19 1.7817e-19 -0.000181594 4.29281e-19 -0.000173914 -2.84654e-19 9.28985e-05 1.42987e-19 1.21506e-05 -3.91468e-05 3.18247e-19 -0.000108195 4.1525e-21 0.000104465 -8.95809e-20 1.80282e-05 -9.44348e-21 -5.21883e-05 2.69725e-20 2.24101e-05 1.01728e-19 
1401.75 0 -5.51578e-19 0.00134701 -6.21159e-20 6.96388e-05 0.000520994 -3.33688e-20 -5.09669e-05 5.09993e-20 -0.000219598 6.02133e-20 -1.38943e-05 1.1178e-19 2.06897e-19 -0.000175602 4.23009e-19 -0.000161932 -2.93317e-19 0.000100895 1.72991e-19 -5.36896e-06 -4.46525e-05 2.96431e-19 -9.95516e-05 1.47978e-20 0.000113088 -7.0738e-20 3.16245e-05 -3.65903e-20 -5.58598e-05 3.84882e-20 1.74739e-05 1.27408e-19 
1402.1 0 -5.36151e-19 0.00132862 -7.25069e-20 6.54854e-05 0.000561694 -2.32678e-20 -6.23536e-05 4.05004e-20 -0.0002129 4.72255e-20 -1.56265e-05 1.23081e-19 2.24028e-19 -0.00017142 4.0297e-19 -0.000146309 -3.07901e-19 0.000100462 1.84635e-19 -3.09036e-05 -4.9445e-05 2.7892e-19 -9.13845e-05 2.18228e-20 0.000121591 -6.03987e-20 5.078e-05 -6.69733e-20 -6.21322e-05 4.56981e-20 6.71219e-06 1.52103e-19 
1402.45 0 -5.23578e-19 0.00130925 -8.85928e-20 5.95335e-05 0.000598945 -2.07405e-20 -7.65442e-05 2.50115e-20 -0.000200134 3.50186e-20 -1.18249e-05 1.3801e-19 2.22532e-19 -0.000164835 3.77065e-19 -0.000130924 -3.20928e-19 9.81472e-05 1.92582e-19 -6.07069e-05 -5.42876e-05 2.53527e-19 -8.34197e-05 8.22008e-21 0.000131002 -4.36466e-20 7.33042e-05 -8.86684e-20 -6.82962e-05 4.08118e-20 -9.90411e-06 1.68161e-19 
1402.8 0 -5.04295e-19 0.00129019 -8.84216e-20 5.40532e-05 0.000631315 -1.69589e-20 -9.4141e-05 6.76463e-21 -0.000182595 1.39203e-20 -5.18045e-06 1.5614e-19 2.2876e-19 -0.000156769 3.48319e-19 -0.00011399 -3.16471e-19 9.75802e-05 1.86345e-19 -8.50285e-05 -5.77093e-05 2.21491e-19 -7.4817e-05 -6.4266e-21 0.000139972 -2.38108e-20 9.43771e-05 -9.50717e-20 -7.35464e-05 3.56061e-20 -2.91777e-05 1.74946e-19 
1403.15 0 -4.73851e-19 0.00127197 -8.23986e-20 5.08955e-05 0.000660341 -3.96939e-21 -0.000114251 -3.26486e-20 -0.00016214 -3.55294e-21 1.99082e-06 1.73252e-19 2.42193e-19 -0.000149876 3.14974e-19 -9.66923e-05 -3.2103e-19 9.60759e-05 1.78697e-19 -9.6033e-05 -5.86013e-05 1.85099e-19 -6.3827e-05 -2.13233e-20 0.000147753 -2.78758e-20 0.000110089 -9.1858e-20 -7.68421e-05 2.86009e-20 -4.87801e-05 1.80366e-19 
1403.5 0 -4.27046e-19 0.0012521 -8.06705e-20 5.07935e-05 0.000687798 8.79644e-22 -0.000132839 -6.33005e-20 -0.00014109 -2.98658e-20 1.06281e-05 2.03222e-19 2.34041e-19 -0.000144583 2.82157e-19 -8.42844e-05 -3.21149e-19 9.20662e-05 1.74586e-19 -9.36473e-05 -5.70719e-05 1.68768e-19 -5.00036e-05 -3.05666e-20 0.000153509 -7.83245e-21 0.000120966 -9.22052e-20 -7.71643e-05 1.10205e-20 -6.70149e-05 1.75486e-19 
1403.85 0 -3.81703e-19 0.00122895 -8.90727e-20 5.14418e-05 0.000715665 -1.22638e-20 -0.000146652 -8.50805e-20 -0.000123426 -4.01177e-20 2.35335e-05 2.21605e-19 2.25888e-19 -0.000136889 2.48051e-19 -7.99009e-05 -3.2914e-19 8.70347e-05 1.64394e-19 -8.056e-05 -5.29164e-05 1.4667e-19 -3.41437e-05 -1.41519e-20 0.000157825 4.28266e-21 0.000127307 -8.81997e-20 -7.5361e-05 3.18485e-21 -8.1919e-05 1.83354e-19 
1404.2 0 -3.3799e-19 0.00120346 -1.03092e-19 5.07848e-05 0.000741478 -3.25527e-20 -0.000154197 -9.22284e-20 -0.000114068 -4.9316e-20 3.97802e-05 2.17679e-19 2.10215e-19 -0.000122984 2.15119e-19 -7.96047e-05 -3.22526e-19 8.20826e-05 1.54358e-19 -6.04174e-05 -4.55139e-05 1.4048e-19 -1.84737e-05 -7.09515e-24 0.00016252 -2.0586e-21 0.000128933 -7.75686e-20 -7.25649e-05 9.62982e-21 -9.0723e-05 1.77302e-19 
1404.55 0 -3.04318e-19 0.00117513 -1.13437e-19 4.76341e-05 0.000763866 -4.57671e-20 -0.000155158 -1.13304e-19 -0.000116312 -7.5961e-20 5.4374e-05 2.12093e-19 2.12137e-19 -0.000104323 1.88794e-19 -7.691e-05 -3.31301e-19 7.68091e-05 1.19691e-19 -4.08904e-05 -3.51425e-05 1.39346e-19 -5.97321e-06 -1.36123e-20 0.000165958 -1.21063e-20 0.000126047 -5.40759e-20 -7.08857e-05 9.53923e-21 -9.39063e-05 1.70543e-19 
1404.9 0 -2.89654e-19 0.00114632 -1.19999e-19 4.32657e-05 0.000783576 -5.13847e-20 -0.000151488 -1.33115e-19 -0.000131638 -1.03563e-19 6.50319e-05 1.9833e-19 1.97118e-19 -8.49045e-05 1.5055e-19 -6.91923e-05 -3.61158e-19 7.03111e-05 9.62364e-20 -2.76464e-05 -2.35713e-05 1.35776e-19 1.62441e-06 -2.35399e-20 0.000165513 -1.04921e-20 0.000119111 -1.72561e-20 -7.1651e-05 -1.02759e-20 -9.56979e-05 1.76164e-19 
1405.25 0 -2.83311e-19 0.00112107 -1.12609e-19 3.93963e-05 0.000801495 -4.62928e-20 -0.000145355 -1.51654e-19 -0.000155207 -1.4078e-19 7.13501e-05 1.87518e-19 1.7043e-19 -7.03236e-05 1.13413e-19 -5.89346e-05 -3.76527e-19 6.33086e-05 7.84243e-20 -2.12163e-05 -1.17108e-05 1.28693e-19 8.51253e-06 -4.64634e-20 0.000164464 -3.96815e-21 0.00011009 6.37287e-21 -7.32452e-05 -2.85315e-20 -9.70418e-05 1.8856e-19 
1405.6 0 -2.76592e-19 0.00110019 -9.04698e-20 3.61554e-05 0.000818388 -3.76482e-20 -0.000137042 -1.78061e-19 -0.000177937 -1.80559e-19 7.13723e-05 1.81138e-19 1.45037e-19 -6.25397e-05 5.48067e-20 -4.89156e-05 -3.81999e-19 5.57384e-05 1.00208e-19 -2.25771e-05 3.97789e-08 1.12843e-19 1.98799e-05 -5.11438e-20 0.000162152 6.6856e-21 0.00010047 1.15881e-20 -7.42364e-05 -4.54249e-20 -9.49548e-05 1.91887e-19 
1405.95 0 -2.73193e-19 0.00108143 -7.6782e-20 3.40143e-05 0.000835056 -2.54535e-20 -0.000126553 -1.98136e-19 -0.000193737 -2.12832e-19 6.68185e-05 1.82521e-19 1.30865e-19 -5.88441e-05 -1.29439e-20 -3.809e-05 -3.81382e-19 4.81482e-05 1.13486e-19 -3.55604e-05 1.06411e-05 1.09893e-19 3.40029e-05 -5.60293e-20 0.000155644 8.6477e-21 9.23783e-05 2.33791e-21 -7.55706e-05 -4.22874e-20 -8.95783e-05 1.95037e-19 
1406.3 0 -2.66283e-19 0.00106318 -7.51012e-20 3.34109e-05 0.000854685 -5.59475e-21 -0.000116316 -1.94033e-19 -0.000200794 -2.43444e-19 5.80418e-05 1.71325e-19 1.28485e-19 -5.70016e-05 -8.4077e-20 -2.4289e-05 -3.76095e-19 4.26471e-05 1.2287e-19 -5.95558e-05 1.95552e-05 1.11732e-19 4.669e-05 -6.96436e-20 0.000147139 1.87962e-20 8.97068e-05 -2.21975e-21 -7.85122e-05 -6.09834e-20 -8.20839e-05 2.07857e-19 
1406.65 0 -2.64103e-19 0.00104328 -8.62431e-20 3.34312e-05 0.000877349 1.39123e-20 -0.000107981 -1.78593e-19 -0.000200268 -2.4111e-19 4.57892e-05 1.6792e-19 1.09358e-19 -5.59177e-05 -1.43956e-19 -6.38227e-06 -3.71392e-19 4.02123e-05 1.36011e-19 -8.80432e-05 2.81968e-05 1.11783e-19 5.72338e-05 -6.90606e-20 0.000137937 3.2822e-20 9.19794e-05 -8.28186e-21 -8.12388e-05 -5.90959e-20 -7.23656e-05 2.11276e-19 
1407 0 -2.72325e-19 0.00101982 -9.60265e-20 3.33817e-05 0.000898689 2.78784e-20 -0.000100876 -1.73282e-19 -0.000194797 -2.25979e-19 3.46674e-05 1.70412e-19 8.97269e-20 -5.2665e-05 -1.71334e-19 1.5823e-05 -3.56544e-19 3.88021e-05 1.73753e-19 -0.000115149 3.77357e-05 1.30729e-19 6.64298e-05 -8.58824e-20 0.000127573 3.1148e-20 9.6495e-05 6.76649e-22 -8.15421e-05 -4.86304e-20 -6.08887e-05 1.96154e-19 
1407.35 0 -2.74827e-19 0.0009935 -1.09046e-19 3.43086e-05 0.000915912 3.84681e-20 -9.17919e-05 -1.68434e-19 -0.000187947 -2.05921e-19 2.68293e-05 1.85355e-19 7.32006e-20 -4.64523e-05 -1.9591e-19 3.9273e-05 -3.37166e-19 3.62613e-05 2.17028e-19 -0.000138557 4.61815e-05 1.3259e-19 7.53033e-05 -9.26289e-20 0.000116828 2.76236e-20 0.000102515 2.23119e-21 -7.8014e-05 -2.85911e-20 -5.03385e-05 1.93625e-19 
1407.7 0 -2.66085e-19 0.00096578 -1.35605e-19 3.58813e-05 0.000930347 5.38218e-20 -7.97162e-05 -1.60013e-19 -0.000184183 -1.83348e-19 2.16251e-05 1.85447e-19 6.6129e-20 -3.98394e-05 -2.23879e-19 6.0417e-05 -3.10799e-19 3.24264e-05 2.43114e-19 -0.000158226 5.28271e-05 1.27115e-19 8.43561e-05 -8.1121e-20 0.000107613 2.97038e-20 0.000109476 1.48091e-20 -7.17749e-05 -1.65662e-20 -4.25294e-05 1.82874e-19 
1408.05 0 -2.63867e-19 0.00093747 -1.62926e-19 3.4775e-05 0.000945237 6.72823e-20 -6.89889e-05 -1.77902e-19 -0.000186363 -1.60472e-19 1.9434e-05 1.76267e-19 7.86914e-20 -3.68333e-05 -2.20654e-19 7.53036e-05 -2.99307e-19 2.64811e-05 2.43606e-19 -0.0001747 5.59161e-05 1.26544e-19 9.15735e-05 -6.13718e-20 0.000101408 3.04788e-20 0.000114087 2.57807e-21 -6.43819e-05 -1.13031e-20 -3.73134e-05 1.52538e-19 
1408.4 0 -2.5307e-19 0.000908643 -1.83128e-19 3.08382e-05 0.000963381 8.52081e-20 -6.03343e-05 -2.11635e-19 -0.000191597 -1.37933e-19 1.75837e-05 1.82747e-19 8.62054e-20 -3.97238e-05 -1.99401e-19 8.33714e-05 -2.89998e-19 1.89777e-05 2.28819e-19 -0.000188361 5.28023e-05 1.31243e-19 9.69109e-05 -4.78254e-20 9.67205e-05 4.89365e-20 0.00011316 -1.13913e-20 -5.84128e-05 -1.9777e-20 -3.36021e-05 1.07605e-19 
1408.75 0 -2.3933e-19 0.000881229 -2.12249e-19 2.59119e-05 0.000985188 1.01004e-19 -5.07474e-05 -2.25526e-19 -0.000195721 -1.18501e-19 1.04298e-05 2.04108e-19 1.00623e-19 -4.78978e-05 -1.85318e-19 8.50455e-05 -2.93418e-19 1.09769e-05 2.08559e-19 -0.000201486 4.45766e-05 1.26958e-19 0.000101807 -3.00029e-20 8.91638e-05 5.8268e-20 0.000108381 -4.0066e-20 -5.59296e-05 -2.16935e-20 -2.91336e-05 6.84204e-20 
1409.1 0 -2.33419e-19 0.000855468 -2.39753e-19 2.12019e-05 0.00101086 1.04018e-19 -4.11146e-05 -2.38292e-19 -0.000197988 -9.12827e-20 -2.20573e-06 2.50878e-19 9.75109e-20 -5.48471e-05 -1.63796e-19 7.994e-05 -2.98007e-19 5.14141e-06 1.93885e-19 -0.000213232 3.47597e-05 1.23292e-19 0.000106774 -1.07943e-20 7.60355e-05 5.74724e-20 0.00010205 -4.26024e-20 -5.47874e-05 -2.72216e-20 -2.39016e-05 3.5977e-20 
1409.45 0 -2.19968e-19 0.000829475 -2.42833e-19 1.76132e-05 0.00103821 1.21389e-19 -3.64684e-05 -2.48198e-19 -0.000200524 -7.50547e-20 -1.66829e-05 2.7936e-19 8.76278e-20 -5.3881e-05 -1.53417e-19 7.00055e-05 -2.98245e-19 5.84105e-06 1.64466e-19 -0.000222293 2.42769e-05 1.20266e-19 0.000111104 -1.05807e-20 5.89178e-05 5.79162e-20 9.45742e-05 -4.64456e-20 -5.21431e-05 -3.65467e-20 -1.95876e-05 2.26671e-20 
1409.8 0 -2.12667e-19 0.000801936 -2.41079e-19 1.47665e-05 0.00106333 1.29405e-19 -3.78177e-05 -2.57649e-19 -0.000203987 -6.58958e-20 -3.1954e-05 2.88803e-19 7.01172e-20 -4.41969e-05 -1.5177e-19 5.57987e-05 -2.89966e-19 1.52881e-05 1.12879e-19 -0.000231492 1.1834e-05 1.21698e-19 0.000112062 -1.85461e-20 4.13401e-05 7.91542e-20 8.68711e-05 -5.54998e-20 -4.49855e-05 -3.54575e-20 -1.60782e-05 1.42143e-20 
1410.15 0 -2.17685e-19 0.000773165 -2.32227e-19 1.31152e-05 0.00108739 1.28661e-19 -4.45658e-05 -2.47604e-19 -0.000208218 -5.03083e-20 -4.92963e-05 2.71752e-19 5.25674e-20 -3.13175e-05 -1.53095e-19 3.71762e-05 -2.76629e-19 3.3542e-05 6.12617e-20 -0.00024248 -1.12646e-06 1.31827e-19 0.000109594 -2.57781e-20 2.56118e-05 9.05432e-20 8.22877e-05 -6.91267e-20 -3.08188e-05 -2.32459e-20 -1.2799e-05 4.9387e-21 
1410.5 0 -2.51259e-19 0.000744311 -2.18703e-19 1.19879e-05 0.00111243 1.20213e-19 -5.8614e-05 -2.48165e-19 -0.000214109 -2.14547e-20 -6.68961e-05 2.39306e-19 2.53475e-20 -1.98241e-05 -1.4228e-19 1.66092e-05 -2.848e-19 5.78268e-05 2.90359e-20 -0.000252062 -1.22331e-05 1.4297e-19 0.000104815 -4.29927e-20 1.18006e-05 1.10942e-19 8.0146e-05 -7.0961e-20 -1.29163e-05 -2.24355e-20 -8.84539e-06 3.03144e-21 
1410.85 0 -2.86013e-19 0.000715397 -2.03169e-19 9.73846e-06 0.00113699 1.13917e-19 -7.89139e-05 -2.55808e-19 -0.000224774 -6.30757e-21 -8.20065e-05 1.9317e-19 1.61897e-23 -9.72424e-06 -1.2348e-19 -4.76696e-06 -2.86793e-19 8.18564e-05 -7.1218e-21 -0.000254111 -2.02599e-05 1.48948e-19 9.65407e-05 -6.05353e-20 1.79203e-07 1.38611e-19 7.6728e-05 -4.97516e-20 2.85359e-06 -1.93983e-20 -3.51122e-06 -1.27117e-21 
1411.2 0 -3.13235e-19 0.000685278 -1.73751e-19 7.07628e-06 0.00115823 1.09332e-19 -0.000102501 -2.4723e-19 -0.000243342 -7.30416e-21 -9.52701e-05 1.4254e-19 -1.51328e-20 -1.51513e-06 -1.08273e-19 -2.56525e-05 -2.77765e-19 0.000100719 -4.88807e-20 -0.000246286 -2.62395e-05 1.76372e-19 8.50763e-05 -7.92778e-20 -9.68004e-06 1.60156e-19 6.90172e-05 -3.01764e-20 1.46651e-05 -2.30217e-20 1.59135e-06 8.74082e-21 
1411.55 0 -3.3472e-19 0.000652682 -1.4264e-19 6.11814e-06 0.00117404 9.2707e-20 -0.000128957 -2.19435e-19 -0.000268381 1.04412e-22 -0.000107099 9.15328e-20 -2.18043e-20 3.50869e-06 -9.03181e-20 -4.28225e-05 -2.6541e-19 0.000111338 -8.15322e-20 -0.00022884 -3.15205e-05 2.02326e-19 7.25434e-05 -9.5373e-20 -1.87314e-05 1.90932e-19 5.64726e-05 -1.76678e-20 2.16856e-05 -4.19481e-20 4.29765e-06 9.32278e-21 
1411.9 0 -3.47738e-19 0.000618636 -1.24942e-19 8.5526e-06 0.00118392 8.40974e-20 -0.000153666 -1.9506e-19 -0.000297987 5.78175e-21 -0.000118115 1.83525e-20 -1.2454e-20 8.40502e-06 -8.21931e-20 -5.20889e-05 -2.46965e-19 0.000112949 -1.1088e-19 -0.000203403 -3.52678e-05 2.20022e-19 6.05929e-05 -9.21758e-20 -2.51623e-05 2.23712e-19 4.1409e-05 -1.89895e-20 2.29108e-05 -5.13278e-20 4.19272e-06 1.97488e-20 
1412.25 0 -3.59115e-19 0.000583783 -1.16544e-19 1.38439e-05 0.00119044 8.25836e-20 -0.000168207 -1.70819e-19 -0.000332395 5.80587e-21 -0.000129937 -3.02629e-20 -1.51579e-20 1.82459e-05 -6.50913e-20 -5.36986e-05 -2.14578e-19 0.000109538 -1.27755e-19 -0.000174211 -3.69483e-05 2.15767e-19 5.17663e-05 -7.88023e-20 -2.97097e-05 2.37038e-19 2.49572e-05 -2.79616e-20 1.82525e-05 -7.92318e-20 1.86615e-06 1.93549e-20 
1412.6 0 -3.62789e-19 0.000548151 -1.09288e-19 2.10452e-05 0.00119834 7.69599e-20 -0.000171734 -1.76835e-19 -0.000371076 -3.77648e-21 -0.000141341 -4.4828e-20 -2.53887e-20 3.47041e-05 -5.79651e-20 -5.19867e-05 -1.72771e-19 0.000104035 -1.43709e-19 -0.000145208 -3.79135e-05 2.0889e-19 4.75838e-05 -6.81256e-20 -3.33155e-05 2.35077e-19 8.82179e-06 -3.02437e-20 1.00132e-05 -9.69767e-20 -3.41523e-06 9.17432e-21 
1412.95 0 -3.63007e-19 0.000513312 -1.03586e-19 2.87889e-05 0.00120679 9.33898e-20 -0.000168689 -1.75375e-19 -0.000410586 -1.29541e-20 -0.000151857 -3.2169e-20 -1.91188e-20 5.09609e-05 -5.25913e-20 -4.81872e-05 -1.24416e-19 9.53261e-05 -1.52538e-19 -0.000117828 -4.0713e-05 1.92369e-19 4.78524e-05 -7.59961e-20 -3.31756e-05 2.43541e-19 -6.79282e-06 -2.72246e-20 2.96152e-07 -1.02969e-19 -9.62398e-06 1.75486e-20 
1413.3 0 -3.83787e-19 0.000478322 -1.04202e-19 3.59236e-05 0.00121207 1.01427e-19 -0.000161485 -1.58023e-19 -0.000442964 -5.7234e-21 -0.000162274 -1.44215e-20 -2.61571e-20 6.53222e-05 -6.02674e-20 -4.38493e-05 -1.05833e-19 8.00433e-05 -1.6149e-19 -9.14458e-05 -4.62675e-05 1.83263e-19 5.09708e-05 -9.91495e-20 -2.92429e-05 2.56724e-19 -2.28274e-05 -1.16625e-20 -1.00585e-05 -9.4031e-20 -1.28498e-05 -5.79403e-22 
1413.65 0 -4.16122e-19 0.000440815 -1.16067e-19 4.36943e-05 0.00121578 1.12241e-19 -0.000152377 -1.38565e-19 -0.000461497 7.64722e-21 -0.000172736 5.00054e-21 -3.28194e-20 8.23914e-05 -7.25768e-20 -4.09097e-05 -8.71883e-20 5.92131e-05 -1.64225e-19 -6.77294e-05 -5.31105e-05 1.81702e-19 5.57406e-05 -1.07667e-19 -2.34824e-05 2.40404e-19 -3.75472e-05 -9.16586e-21 -1.9949e-05 -6.81728e-20 -1.26743e-05 -2.48483e-20 
1414 0 -4.42204e-19 0.000404477 -1.30494e-19 5.24031e-05 0.00122106 1.27218e-19 -0.000144331 -1.21765e-19 -0.000468577 4.10739e-20 -0.000183069 1.87912e-20 -3.2297e-20 0.000102233 -7.18839e-20 -3.65683e-05 -7.48894e-20 3.80366e-05 -1.64584e-19 -4.59556e-05 -5.92419e-05 1.99772e-19 6.24727e-05 -1.33623e-19 -1.87835e-05 2.05091e-19 -4.82609e-05 -8.88247e-22 -3.04425e-05 -2.98916e-20 -9.78692e-06 -6.02396e-20 
1414.35 0 -4.63127e-19 0.000376745 -1.36975e-19 5.96749e-05 0.00122634 1.58422e-19 -0.000139193 -1.09112e-19 -0.000471634 8.68292e-20 -0.000193085 3.33949e-20 -3.4001e-20 0.000123677 -6.35808e-20 -2.77324e-05 -6.4165e-20 1.84591e-05 -1.56355e-19 -2.10117e-05 -6.28066e-05 2.2872e-19 6.88361e-05 -1.62781e-19 -1.56886e-05 1.68009e-19 -5.25613e-05 1.09587e-20 -4.05619e-05 1.3497e-20 -4.98549e-06 -9.15104e-20 
1414.7 0 -4.72791e-19 0.000359509 -1.25248e-19 6.27964e-05 0.00122939 1.94636e-19 -0.000139154 -1.15152e-19 -0.000474263 1.1855e-19 -0.000201357 4.60654e-20 -4.71869e-20 0.000146994 -6.8891e-20 -1.4868e-05 -5.85205e-20 4.18421e-06 -1.59468e-19 7.30408e-06 -6.26964e-05 2.45502e-19 7.35039e-05 -1.79866e-19 -9.92843e-06 1.18195e-19 -5.19368e-05 1.65727e-20 -4.64276e-05 4.6913e-20 -1.1166e-07 -9.46896e-20 
1415.05 0 -4.82101e-19 0.000347707 -1.12943e-19 6.25419e-05 0.0012325 2.41274e-19 -0.000145759 -1.32574e-19 -0.000474203 1.46558e-19 -0.000204819 5.76772e-20 -6.61668e-20 0.000170391 -8.05316e-20 -1.07006e-06 -4.07888e-20 1.14926e-06 -1.70012e-19 3.42748e-05 -6.04672e-05 2.47564e-19 7.87701e-05 -1.78404e-19 2.50644e-06 7.39537e-20 -5.14337e-05 2.40796e-20 -4.78709e-05 3.59103e-20 4.03797e-06 -9.17238e-20 
1415.4 0 -4.73441e-19 0.000335608 -9.52037e-20 6.03635e-05 0.001238 2.6115e-19 -0.000155634 -1.59779e-19 -0.000470262 1.46464e-19 -0.000200401 7.58741e-20 -7.35003e-20 0.000190396 -7.45443e-20 9.74371e-06 -1.38771e-20 1.04653e-05 -1.77147e-19 5.77237e-05 -5.58241e-05 2.73371e-19 8.59462e-05 -1.62288e-19 2.10173e-05 4.32846e-20 -5.1862e-05 3.81537e-20 -4.71606e-05 1.93298e-20 9.39108e-06 -9.88388e-20 
1415.75 0 -4.64764e-19 0.000320176 -7.83034e-20 5.59106e-05 0.00124385 2.50289e-19 -0.000165108 -1.83263e-19 -0.000465406 1.27918e-19 -0.000186298 1.05023e-19 -6.67194e-20 0.000207765 -7.72991e-20 1.59582e-05 -1.10395e-20 2.7281e-05 -1.85688e-19 7.69669e-05 -4.48507e-05 3.04628e-19 9.35223e-05 -1.47618e-19 4.06587e-05 3.19988e-20 -5.18407e-05 4.18231e-20 -4.54748e-05 1.98244e-21 1.69644e-05 -9.24291e-20 
1416.1 0 -4.67011e-19 0.000300942 -7.01752e-20 5.20708e-05 0.00124444 2.32638e-19 -0.000173012 -2.2169e-19 -0.000461012 1.01024e-19 -0.000166087 1.4148e-19 -4.68815e-20 0.000226254 -8.1383e-20 1.9566e-05 -4.89855e-20 4.62946e-05 -1.8765e-19 9.36535e-05 -2.62647e-05 3.32374e-19 0.000100313 -1.22184e-19 5.67403e-05 2.91658e-20 -5.19411e-05 4.80839e-20 -4.31256e-05 -1.70311e-20 2.57283e-05 -8.59708e-20 
1416.45 0 -4.65043e-19 0.000277068 -5.91385e-20 5.1209e-05 0.00123537 2.13846e-19 -0.000178194 -2.52434e-19 -0.00045865 7.74148e-20 -0.000146543 1.72343e-19 -2.94255e-20 0.000246436 -6.06192e-20 2.37555e-05 -8.17493e-20 6.69663e-05 -1.88615e-19 0.000108381 -1.79093e-06 3.44659e-19 0.000106394 -1.00271e-19 6.6503e-05 2.91804e-20 -5.12577e-05 4.56889e-20 -4.03606e-05 -3.15607e-20 3.34522e-05 -9.41396e-20 
1416.8 0 -4.73614e-19 0.000246486 -4.75679e-20 5.15421e-05 0.00122017 1.96153e-19 -0.000178891 -2.789e-19 -0.000459212 6.91047e-20 -0.000129248 1.84362e-19 -1.57309e-20 0.000264667 -4.39937e-20 2.95866e-05 -9.01996e-20 9.01159e-05 -2.00104e-19 0.000118852 2.4442e-05 3.63473e-19 0.000112196 -6.7935e-20 7.1158e-05 3.33061e-20 -4.97263e-05 2.21052e-20 -3.73211e-05 -2.58e-20 3.64313e-05 -1.18172e-19 
1417.15 0 -5.00289e-19 0.000210513 -5.33871e-20 5.21077e-05 0.00120344 1.90078e-19 -0.000174172 -2.81527e-19 -0.000462007 6.44666e-20 -0.000112579 1.89951e-19 3.47663e-21 0.000277353 -2.61787e-20 3.53165e-05 -1.06087e-19 0.000112435 -2.22559e-19 0.000124664 4.97295e-05 3.912e-19 0.000119546 -2.78067e-20 7.34995e-05 5.92744e-20 -4.64774e-05 -9.60697e-21 -3.46263e-05 -1.47754e-20 3.46326e-05 -1.37762e-19 
1417.5 0 -5.20296e-19 0.000172536 -5.9124e-20 5.53602e-05 0.00118454 1.94093e-19 -0.00016574 -2.82212e-19 -0.000464853 4.92337e-20 -9.76138e-05 1.86756e-19 2.77547e-20 0.000285252 -9.51413e-21 3.68684e-05 -1.23323e-19 0.00013026 -2.54532e-19 0.000127832 7.33241e-05 4.06313e-19 0.000128775 8.7586e-21 7.29504e-05 6.38222e-20 -4.1406e-05 -1.7989e-20 -3.21314e-05 -6.90314e-21 3.24878e-05 -1.4072e-19 
1417.85 0 -5.31904e-19 0.000135133 -7.88299e-20 6.0777e-05 0.00116409 2.02791e-19 -0.000155886 -2.98026e-19 -0.000465701 3.84317e-20 -8.57023e-05 1.9338e-19 4.68155e-20 0.000288763 1.20431e-20 3.35679e-05 -1.47554e-19 0.000144384 -2.69341e-19 0.000129217 9.29839e-05 4.02048e-19 0.000138864 5.09534e-20 6.88409e-05 6.26159e-20 -3.66601e-05 -2.72686e-20 -2.94119e-05 2.14202e-20 3.22022e-05 -1.35284e-19 
1418.2 0 -5.41234e-19 0.000100106 -1.08528e-19 6.50146e-05 0.00114345 2.33881e-19 -0.000144477 -2.97884e-19 -0.00046474 3.4667e-20 -7.57478e-05 2.18326e-19 6.99826e-20 0.000287807 2.77739e-20 2.71374e-05 -1.70038e-19 0.000155613 -2.7104e-19 0.000125941 0.000107641 3.79144e-19 0.000149222 7.7187e-20 6.39084e-05 7.05452e-20 -3.3529e-05 -2.89574e-20 -2.73814e-05 5.16489e-20 3.39581e-05 -1.16695e-19 
1418.55 0 -5.47734e-19 6.69146e-05 -1.38461e-19 6.64356e-05 0.0011231 2.64783e-19 -0.000130141 -2.9678e-19 -0.000459727 3.53143e-20 -6.70436e-05 2.38641e-19 1.03926e-19 0.000280898 3.48317e-20 1.82237e-05 -1.77858e-19 0.000158109 -2.64888e-19 0.000115136 0.000119682 3.42521e-19 0.000158684 1.15274e-19 6.05188e-05 7.03766e-20 -3.3015e-05 -1.8798e-20 -2.72909e-05 6.22823e-20 3.70103e-05 -1.07654e-19 
1418.9 0 -5.55803e-19 3.26454e-05 -1.54128e-19 6.61866e-05 0.00110387 3.01816e-19 -0.00011292 -3.13761e-19 -0.000448007 3.58961e-20 -6.1239e-05 2.57822e-19 1.39155e-19 0.000269552 4.55366e-20 6.91344e-06 -1.61134e-19 0.000149025 -2.69809e-19 9.58732e-05 0.000130629 3.20251e-19 0.000164688 1.55523e-19 5.82114e-05 6.8749e-20 -3.33441e-05 -1.35001e-20 -2.83222e-05 5.3841e-20 3.99979e-05 -9.38401e-20 
1419.25 0 -5.44313e-19 -3.2537e-06 -1.59606e-19 6.74808e-05 0.0010913 3.37052e-19 -9.14679e-05 -3.51031e-19 -0.000432925 2.30534e-20 -5.89367e-05 2.749e-19 1.55826e-19 0.000260707 5.1215e-20 -4.6465e-06 -1.37381e-19 0.000132853 -2.66916e-19 6.80656e-05 0.00013866 2.94374e-19 0.000164543 1.75032e-19 5.67761e-05 5.50312e-20 -2.98498e-05 -2.55742e-21 -3.17864e-05 4.92855e-20 4.18375e-05 -7.17445e-20 
1419.6 0 -5.23969e-19 -3.73385e-05 -1.6587e-19 7.27249e-05 0.00108644 3.65427e-19 -6.42129e-05 -3.77406e-19 -0.000417815 2.32258e-20 -5.73867e-05 2.81922e-19 1.38956e-19 0.00026014 4.05785e-20 -1.33139e-05 -9.55035e-20 0.000112407 -2.72256e-19 3.20904e-05 0.000141752 2.80127e-19 0.000156204 2.1437e-19 5.72837e-05 4.89242e-20 -2.14719e-05 4.35897e-22 -3.7988e-05 3.80353e-20 4.25598e-05 -5.98461e-20 
1419.95 0 -5.25303e-19 -6.88489e-05 -1.7006e-19 7.93946e-05 0.00108329 3.70515e-19 -3.41787e-05 -3.81606e-19 -0.000400472 1.71747e-20 -5.58893e-05 2.87148e-19 1.2423e-19 0.000267899 2.65237e-20 -2.05873e-05 -4.27274e-20 8.91063e-05 -2.4477e-19 -7.18072e-06 0.000141359 2.55117e-19 0.00014144 2.55283e-19 5.92183e-05 3.05466e-20 -1.0368e-05 2.67656e-21 -4.64137e-05 2.74345e-20 4.08638e-05 -6.30511e-20 
1420.3 0 -5.40909e-19 -9.8172e-05 -1.59601e-19 8.34468e-05 0.00107849 3.7309e-19 -5.4461e-06 -3.70502e-19 -0.000381224 2.18944e-20 -5.77738e-05 2.70373e-19 1.0279e-19 0.000278687 1.11175e-20 -2.91479e-05 -3.30624e-21 6.65785e-05 -2.05229e-19 -4.58208e-05 0.000140004 2.32396e-19 0.000123683 2.8742e-19 6.03323e-05 2.49964e-20 3.55465e-06 8.06966e-21 -5.66809e-05 3.04543e-20 3.71444e-05 -7.31127e-20 
1420.65 0 -5.42939e-19 -0.000125098 -1.4958e-19 8.44636e-05 0.00107258 3.85873e-19 2.11484e-05 -3.4778e-19 -0.000364997 1.50866e-20 -6.5405e-05 2.44006e-19 8.03635e-20 0.000287392 2.21934e-20 -4.20154e-05 1.11316e-21 4.94699e-05 -1.55929e-19 -8.34826e-05 0.000139515 2.20269e-19 0.000104195 2.7878e-19 5.7956e-05 1.96146e-20 1.9001e-05 -1.54261e-20 -6.61122e-05 4.53679e-20 3.39093e-05 -9.34547e-20 
1421 0 -5.32016e-19 -0.000149702 -1.36578e-19 8.23037e-05 0.00106875 3.92872e-19 4.64492e-05 -3.44684e-19 -0.000355492 9.5438e-21 -7.90532e-05 2.14981e-19 6.73629e-20 0.00029142 3.86736e-20 -5.79073e-05 -9.74362e-21 3.76622e-05 -1.1908e-19 -0.000117355 0.000139699 2.07023e-19 8.47321e-05 2.62994e-19 5.224e-05 2.49798e-20 3.41395e-05 -5.9875e-20 -7.08278e-05 6.41504e-20 3.11662e-05 -1.25007e-19 
1421.35 0 -5.19472e-19 -0.000172115 -1.45664e-19 7.71096e-05 0.00106654 3.91716e-19 7.55117e-05 -3.10562e-19 -0.000349698 6.53962e-21 -9.79268e-05 1.76071e-19 8.75086e-20 0.000290494 4.21213e-20 -7.4849e-05 -8.22402e-21 2.76993e-05 -1.08734e-19 -0.000144731 0.000137962 1.96857e-19 6.76398e-05 2.55552e-19 4.57031e-05 1.32888e-20 4.95541e-05 -1.01301e-19 -7.00206e-05 9.20388e-20 2.98789e-05 -1.38011e-19 
1421.7 0 -5.10952e-19 -0.000196502 -1.57727e-19 7.16563e-05 0.00106245 3.9248e-19 0.000108347 -2.75269e-19 -0.000340966 -2.67359e-21 -0.000118361 1.48483e-19 1.23868e-19 0.000284765 3.41226e-20 -9.19309e-05 -7.58081e-21 1.55295e-05 -9.91561e-20 -0.000162859 0.000132006 1.90219e-19 5.40295e-05 2.54777e-19 3.90978e-05 1.68966e-20 6.57072e-05 -1.26083e-19 -6.46511e-05 1.05431e-19 2.98914e-05 -1.31906e-19 
1422.05 0 -5.03698e-19 -0.000226882 -1.80831e-19 6.67782e-05 0.00105645 3.89436e-19 0.000136509 -2.39644e-19 -0.000326632 1.494e-20 -0.000136761 1.26486e-19 1.59186e-19 0.000273029 1.00963e-20 -0.000106407 1.13021e-20 -3.69981e-07 -8.7864e-20 -0.000171724 0.000121435 1.59815e-19 4.4162e-05 2.59908e-19 3.19777e-05 1.66425e-20 7.95095e-05 -1.26321e-19 -5.7029e-05 1.11564e-19 3.059e-05 -1.07973e-19 
1422.4 0 -4.87766e-19 -0.000260942 -1.96796e-19 6.02539e-05 0.00104856 3.82135e-19 0.000149918 -2.05331e-19 -0.000308176 3.25219e-20 -0.000153782 1.39474e-19 1.6289e-19 0.000256819 -2.22642e-20 -0.000117719 2.69128e-20 -2.17035e-05 -7.08978e-20 -0.000173657 0.000107953 1.25971e-19 3.77084e-05 2.73848e-19 2.45732e-05 -9.55649e-21 8.5757e-05 -1.23978e-19 -5.03831e-05 1.16726e-19 3.15741e-05 -7.1362e-20 
1422.75 0 -4.74771e-19 -0.000294978 -2.12626e-19 5.16202e-05 0.00103841 3.7534e-19 0.000145516 -1.66701e-19 -0.000286346 7.06249e-20 -0.000169544 1.63452e-19 1.39716e-19 0.000240326 -6.60151e-20 -0.000126534 3.4975e-20 -4.68342e-05 -5.06529e-20 -0.000169063 9.60581e-05 9.67521e-20 3.44607e-05 2.72435e-19 1.80305e-05 -2.24229e-20 8.47065e-05 -1.23539e-19 -4.70488e-05 1.13276e-19 3.22577e-05 -5.36563e-20 
1423.1 0 -4.44643e-19 -0.000327624 -2.30504e-19 4.12223e-05 0.0010275 3.6138e-19 0.000129103 -1.3307e-19 -0.000264314 1.28164e-19 -0.000177513 1.90063e-19 1.27018e-19 0.000223963 -9.61835e-20 -0.000131084 3.52108e-20 -7.26618e-05 -3.4906e-20 -0.000159495 8.89734e-05 8.97811e-20 3.46492e-05 2.66754e-19 1.52466e-05 -2.15333e-20 7.87868e-05 -1.16358e-19 -4.94063e-05 1.13481e-19 3.36361e-05 -3.99988e-20 
1423.45 0 -4.04868e-19 -0.000359348 -2.43698e-19 2.94253e-05 0.0010174 3.6605e-19 0.000109701 -1.16773e-19 -0.000247057 1.77068e-19 -0.000172551 2.17498e-19 1.29267e-19 0.000209086 -9.92371e-20 -0.000128113 4.33791e-20 -9.76364e-05 -4.29138e-20 -0.00014632 8.48537e-05 8.71296e-20 3.71367e-05 2.62173e-19 1.68567e-05 -3.06072e-20 6.90435e-05 -1.10666e-19 -5.50359e-05 1.0162e-19 3.68833e-05 -2.81414e-20 
1423.8 0 -3.73411e-19 -0.000390783 -2.55366e-19 1.69632e-05 0.00100709 3.49093e-19 9.40313e-05 -1.08586e-19 -0.000234086 2.21079e-19 -0.000158826 2.52317e-19 1.44291e-19 0.000198625 -1.03674e-19 -0.00011615 3.88097e-20 -0.0001188 -4.09911e-20 -0.000131884 8.19542e-05 6.2415e-20 4.04238e-05 2.36882e-19 2.04707e-05 -4.44443e-20 5.70028e-05 -1.19896e-19 -5.95927e-05 8.85225e-20 4.02985e-05 -9.16297e-21 
1424.15 0 -3.39456e-19 -0.000421201 -2.78057e-19 3.24466e-06 0.000995337 3.26495e-19 8.3212e-05 -9.33734e-20 -0.000223443 2.45314e-19 -0.000142384 2.75684e-19 1.50478e-19 0.000190985 -1.2311e-19 -9.77024e-05 6.15692e-21 -0.000132805 -3.35068e-20 -0.000119698 8.03438e-05 4.06346e-20 4.4288e-05 2.02453e-19 2.14809e-05 -6.69147e-20 4.5192e-05 -1.23175e-19 -6.33626e-05 8.69149e-20 4.05862e-05 1.52906e-20 
1424.5 0 -2.94157e-19 -0.000447847 -2.96438e-19 -1.01861e-05 0.000984748 3.14706e-19 7.28559e-05 -7.00319e-20 -0.000213812 2.57004e-19 -0.000124639 3.05093e-19 1.64294e-19 0.000182876 -1.41293e-19 -7.71417e-05 -1.96646e-20 -0.000139896 -3.10159e-20 -0.000110824 7.72499e-05 1.73456e-20 4.92934e-05 1.62792e-19 1.56358e-05 -9.76068e-20 3.48529e-05 -1.18286e-19 -6.8869e-05 7.85101e-20 3.77586e-05 3.34432e-20 
1424.85 0 -2.3675e-19 -0.000466637 -2.8847e-19 -2.07322e-05 0.000975373 3.1704e-19 5.99584e-05 -5.09015e-20 -0.000204813 2.58932e-19 -0.000108393 3.08172e-19 1.72229e-19 0.000170652 -1.59344e-19 -5.67122e-05 -2.47835e-20 -0.000140316 -3.33368e-20 -0.000103322 7.0191e-05 6.67641e-21 5.57144e-05 1.4166e-19 4.11503e-06 -1.32762e-19 2.45308e-05 -1.02907e-19 -7.5431e-05 7.6122e-20 3.21735e-05 3.18808e-20 
1425.2 0 -1.81089e-19 -0.000477678 -2.39772e-19 -2.73834e-05 0.00096392 3.09661e-19 4.5548e-05 -2.46856e-20 -0.000196804 2.61163e-19 -9.60408e-05 3.08832e-19 1.78377e-19 0.000153712 -1.67081e-19 -3.69387e-05 -2.51154e-20 -0.000133713 -3.48068e-20 -9.53966e-05 6.1575e-05 -1.69018e-20 6.22303e-05 1.33614e-19 -9.02963e-06 -1.45293e-19 1.48395e-05 -8.18544e-20 -8.00377e-05 7.80537e-20 2.38407e-05 2.35551e-20 
1425.55 0 -1.36486e-19 -0.000484294 -1.90966e-19 -3.11475e-05 0.000950621 2.99717e-19 3.0619e-05 -1.56425e-20 -0.000188057 2.37155e-19 -8.54357e-05 2.9721e-19 1.80681e-19 0.000135138 -1.93257e-19 -1.84895e-05 -2.45266e-20 -0.000120441 -9.59338e-21 -8.71701e-05 5.47904e-05 -3.35491e-20 6.72989e-05 1.36481e-19 -1.93537e-05 -1.37017e-19 8.97611e-06 -4.88057e-20 -7.90946e-05 8.48791e-20 1.36974e-05 6.06296e-21 
1425.9 0 -1.07397e-19 -0.00049036 -1.43262e-19 -3.34867e-05 0.000934537 2.83249e-19 1.78246e-05 -1.04897e-20 -0.000179423 2.24744e-19 -7.53046e-05 2.9768e-19 1.67155e-19 0.000118999 -2.34862e-19 -2.3757e-06 -1.83973e-20 -0.0001042 4.75099e-20 -7.94178e-05 5.31042e-05 -6.03612e-20 7.17555e-05 1.5272e-19 -2.57689e-05 -1.42283e-19 7.83009e-06 -1.05982e-20 -7.36349e-05 9.54295e-20 1.56463e-06 -1.22758e-20 
1426.25 0 -1.03641e-19 -0.000498711 -1.04304e-19 -3.63499e-05 0.000915818 2.92101e-19 1.31115e-05 -7.55696e-21 -0.000172759 2.24091e-19 -6.56285e-05 2.92261e-19 1.49422e-19 0.000108547 -2.85256e-19 9.02323e-06 -1.67864e-20 -9.07173e-05 9.86707e-20 -7.267e-05 5.77691e-05 -6.1701e-20 7.71425e-05 1.7378e-19 -2.9545e-05 -1.30661e-19 1.05446e-05 -3.22967e-21 -6.46349e-05 8.76703e-20 -1.22417e-05 -1.18371e-20 
1426.6 0 -9.18941e-20 -0.000509348 -4.79115e-20 -4.13196e-05 0.000898205 3.08242e-19 2.14749e-05 4.55985e-21 -0.000165924 2.3305e-19 -5.64669e-05 2.76049e-19 1.15397e-19 0.000106009 -3.26757e-19 1.48306e-05 -2.73601e-20 -8.09723e-05 1.16526e-19 -6.51361e-05 6.66079e-05 -4.82595e-20 8.39019e-05 1.7656e-19 -3.00021e-05 -1.04253e-19 1.40071e-05 1.39073e-20 -5.59213e-05 7.06673e-20 -2.49564e-05 2.95092e-22 
1426.95 0 -7.2891e-20 -0.000521715 -2.01952e-21 -4.69025e-05 0.000882349 3.12902e-19 4.22259e-05 1.17251e-20 -0.000157534 2.37364e-19 -4.86844e-05 2.45998e-19 7.85115e-20 0.000110072 -3.43235e-19 1.60699e-05 -4.9905e-20 -7.54546e-05 1.35021e-19 -5.3912e-05 7.56424e-05 -4.94064e-20 9.13069e-05 1.65927e-19 -2.76759e-05 -7.4066e-20 1.42934e-05 3.22147e-20 -5.16451e-05 3.94733e-20 -3.39342e-05 3.48594e-20 
1427.3 0 -6.86055e-20 -0.000534725 3.51321e-20 -5.14551e-05 0.00086435 2.96194e-19 7.00987e-05 -2.33393e-21 -0.000147522 2.44291e-19 -4.47242e-05 2.21138e-19 5.55124e-20 0.000117837 -3.68805e-19 1.16977e-05 -6.59395e-20 -7.10873e-05 1.51507e-19 -4.04512e-05 8.29395e-05 -5.91666e-20 9.65203e-05 1.42031e-19 -2.39962e-05 -5.59508e-20 1.15786e-05 2.8965e-20 -4.91057e-05 1.73464e-20 -3.82274e-05 6.92817e-20 
1427.65 0 -5.85255e-20 -0.000547601 8.23978e-20 -5.36404e-05 0.000845721 2.84006e-19 9.84629e-05 -2.41267e-20 -0.000136919 2.5435e-19 -4.6405e-05 2.07947e-19 5.39247e-20 0.000127318 -3.6595e-19 2.16184e-06 -8.35673e-20 -6.31491e-05 1.68786e-19 -2.73086e-05 8.58329e-05 -6.20739e-20 9.70801e-05 1.03001e-19 -1.8129e-05 -3.82289e-20 7.61706e-06 2.44755e-20 -4.60944e-05 -5.48917e-21 -3.94633e-05 1.04458e-19 
1428 0 -3.30801e-20 -0.000562455 1.25029e-19 -5.28502e-05 0.000832258 2.79184e-19 0.000121743 -3.99311e-20 -0.000129881 2.61025e-19 -5.04654e-05 2.05018e-19 5.60832e-20 0.000137527 -3.40569e-19 -7.24135e-06 -8.73583e-20 -4.98346e-05 1.64356e-19 -1.55196e-05 8.38326e-05 -7.27782e-20 9.3021e-05 1.00676e-19 -9.61484e-06 -2.33477e-20 4.18336e-06 1.58881e-20 -4.49792e-05 -2.77042e-20 -3.99201e-05 1.38099e-19 
1428.35 0 -2.60645e-20 -0.000578993 1.58172e-19 -4.87592e-05 0.000823405 2.73629e-19 0.000137356 -3.55142e-20 -0.000129399 2.61846e-19 -5.23789e-05 1.98556e-19 5.18044e-20 0.000150727 -3.26286e-19 -1.30045e-05 -7.60261e-20 -3.14078e-05 1.49782e-19 -4.2777e-06 7.99733e-05 -6.41415e-20 8.69612e-05 9.68065e-20 4.41271e-07 2.41362e-21 2.15289e-06 -1.04303e-20 -4.82444e-05 -4.09475e-20 -3.8807e-05 1.63855e-19 
1428.7 0 -2.87533e-20 -0.000595048 1.72393e-19 -4.26778e-05 0.000809885 2.58865e-19 0.000143628 -1.22985e-20 -0.000133297 2.80922e-19 -5.07463e-05 1.91334e-19 3.91949e-20 0.000166424 -3.12151e-19 -1.73058e-05 -4.65505e-20 -1.02884e-05 1.1996e-19 5.32201e-06 7.54286e-05 -5.93373e-20 8.18788e-05 1.08242e-19 7.95174e-06 3.23035e-20 1.71824e-06 -5.37771e-20 -5.5521e-05 -5.84157e-20 -3.50997e-05 1.94835e-19 
1429.05 0 -3.28316e-20 -0.000610718 1.82187e-19 -3.81918e-05 0.00078712 2.39243e-19 0.000138565 1.77259e-20 -0.000135797 3.22241e-19 -4.57532e-05 1.88061e-19 1.15923e-20 0.000182592 -3.06021e-19 -2.19009e-05 -2.41542e-20 1.21755e-05 8.20675e-20 8.15762e-06 6.90822e-05 -7.4027e-20 7.78295e-05 1.12658e-19 9.17681e-06 5.94422e-20 2.88437e-06 -9.9175e-20 -6.50667e-05 -8.14102e-20 -2.94139e-05 2.2849e-19 
1429.4 0 -4.64644e-20 -0.000626608 1.82998e-19 -3.48928e-05 0.000759321 2.09839e-19 0.000126339 4.21072e-20 -0.000134368 3.73003e-19 -3.8909e-05 2.01328e-19 -5.01343e-21 0.000198667 -2.94812e-19 -2.71415e-05 -1.0118e-20 3.68053e-05 4.83573e-20 4.56707e-06 6.17239e-05 -7.78191e-20 7.45637e-05 1.1612e-19 3.85828e-06 8.93615e-20 6.14335e-06 -1.47182e-19 -7.4962e-05 -9.81701e-20 -2.25115e-05 2.54452e-19 
1429.75 0 -7.15637e-20 -0.000642924 1.87525e-19 -3.14847e-05 0.000732945 1.66745e-19 0.000114083 8.38039e-20 -0.000130801 4.02408e-19 -3.33817e-05 2.03646e-19 -2.19678e-20 0.000214976 -2.77037e-19 -3.16471e-05 -9.28312e-21 6.13718e-05 4.26465e-20 3.4908e-06 5.58335e-05 -7.11088e-20 7.08285e-05 1.25973e-19 -4.9071e-06 1.15577e-19 1.15304e-05 -1.93288e-19 -8.36428e-05 -9.58018e-20 -1.51679e-05 2.71918e-19 
1430.1 0 -7.63168e-20 -0.000659671 2.027e-19 -2.78185e-05 0.000710652 1.35338e-19 0.000103458 1.06291e-19 -0.000125681 4.34046e-19 -3.412e-05 1.8608e-19 -2.9606e-20 0.00023418 -2.47043e-19 -3.47366e-05 -1.70292e-21 8.39355e-05 5.66117e-20 1.09986e-05 5.21643e-05 -6.03607e-20 6.48574e-05 1.2484e-19 -1.48569e-05 1.36435e-19 1.60068e-05 -2.19759e-19 -8.95894e-05 -8.95183e-20 -5.97726e-06 2.87757e-19 
1430.45 0 -5.36042e-20 -0.000676642 2.08729e-19 -2.38543e-05 0.000688941 1.09039e-19 9.16747e-05 1.34066e-19 -0.000119324 4.42087e-19 -3.82883e-05 1.62844e-19 -3.80086e-20 0.000255567 -2.08582e-19 -3.87603e-05 1.08907e-20 0.000106772 3.99709e-20 2.67418e-05 5.05634e-05 -5.1673e-20 5.82829e-05 1.01865e-19 -2.44249e-05 1.60564e-19 1.63459e-05 -2.29428e-19 -9.2022e-05 -8.28688e-20 5.76854e-06 3.12011e-19 
1430.8 0 -4.10182e-20 -0.000692942 2.02108e-19 -2.22809e-05 0.000663578 8.15584e-20 7.73306e-05 1.65302e-19 -0.000113181 4.33482e-19 -3.96343e-05 1.43334e-19 -2.80192e-20 0.000274451 -1.85276e-19 -4.48348e-05 4.38592e-20 0.000127871 1.88857e-20 4.91226e-05 5.15978e-05 -2.18204e-20 5.29975e-05 8.01632e-20 -3.08386e-05 1.73171e-19 1.1954e-05 -2.30788e-19 -9.08796e-05 -7.97405e-20 1.87479e-05 3.14207e-19 
1431.15 0 -4.43435e-20 -0.000706859 1.90308e-19 -2.43451e-05 0.000633155 6.37709e-20 6.1713e-05 1.8157e-19 -0.000110769 4.25432e-19 -3.6033e-05 1.53498e-19 -1.26869e-20 0.000286941 -1.83725e-19 -5.23347e-05 9.43285e-20 0.000140832 -8.80634e-21 7.82444e-05 5.4673e-05 -5.56629e-21 4.90791e-05 7.21072e-20 -3.30305e-05 1.63641e-19 4.93817e-06 -2.37871e-19 -8.57178e-05 -8.81245e-20 3.24981e-05 3.00379e-19 
1431.5 0 -3.57443e-20 -0.000717197 1.86795e-19 -3.1065e-05 0.000602377 4.37454e-20 4.9812e-05 1.84847e-19 -0.000114744 3.98252e-19 -2.6427e-05 1.76165e-19 1.01263e-20 0.00029347 -1.93932e-19 -6.08468e-05 1.4159e-19 0.000143281 -1.73964e-20 0.000114193 5.78256e-05 5.18168e-21 4.63276e-05 8.37427e-20 -3.12246e-05 1.52754e-19 -2.07418e-06 -2.50888e-19 -7.86986e-05 -8.76903e-20 4.61375e-05 2.92431e-19 
1431.85 0 -1.45228e-20 -0.000722515 1.76529e-19 -4.14247e-05 0.000576795 2.85137e-20 4.37689e-05 1.97311e-19 -0.000121743 3.73518e-19 -1.10359e-05 1.90747e-19 3.04089e-20 0.000297136 -1.96505e-19 -6.65497e-05 1.90523e-19 0.000138912 -1.49057e-20 0.000152213 6.00267e-05 -2.70868e-20 4.51905e-05 8.32646e-20 -2.73775e-05 1.48698e-19 -7.364e-06 -2.67612e-19 -7.17403e-05 -7.93471e-20 5.82834e-05 2.97048e-19 
1432.2 0 7.80657e-21 -0.000722462 1.8204e-19 -5.31036e-05 0.000555942 -1.67348e-20 4.19033e-05 1.92919e-19 -0.000126405 3.38906e-19 7.90383e-06 1.89876e-19 6.63921e-20 0.000297119 -1.96468e-19 -6.59897e-05 2.32654e-19 0.000131243 -1.1508e-20 0.000181464 5.98728e-05 -6.20943e-20 4.49807e-05 9.31324e-20 -2.49298e-05 1.43022e-19 -9.3695e-06 -2.86335e-19 -6.61153e-05 -7.31249e-20 7.0381e-05 3.12725e-19 
1432.55 0 3.59732e-20 -0.000717851 1.97003e-19 -6.39246e-05 0.00053764 -6.55287e-20 4.10167e-05 1.77635e-19 -0.000127304 2.98793e-19 2.84718e-05 2.05719e-19 1.01491e-19 0.000293654 -1.94059e-19 -6.3259e-05 2.76866e-19 0.000120479 -9.93741e-21 0.000199209 5.53075e-05 -8.77035e-20 4.49137e-05 1.14368e-19 -2.39995e-05 1.48956e-19 -7.69551e-06 -2.85697e-19 -6.16989e-05 -6.33785e-20 8.33232e-05 3.20061e-19 
1432.9 0 6.30216e-20 -0.000710054 2.07909e-19 -7.19414e-05 0.000522891 -1.02697e-19 3.56044e-05 1.52169e-19 -0.000126975 2.53135e-19 4.95677e-05 2.16904e-19 1.52291e-19 0.000287255 -1.78194e-19 -6.45578e-05 3.28278e-19 0.000108502 3.3582e-21 0.000211224 4.52862e-05 -1.01219e-19 4.49424e-05 1.15309e-19 -2.32661e-05 1.69103e-19 -3.01077e-06 -2.86547e-19 -5.8914e-05 -2.72358e-20 9.47802e-05 3.21506e-19 
1433.25 0 8.66411e-20 -0.000702135 2.22241e-19 -7.72997e-05 0.000514763 -1.30986e-19 2.16781e-05 1.30957e-19 -0.000124602 2.16095e-19 7.01084e-05 2.451e-19 1.93121e-19 0.000276746 -1.516e-19 -7.04518e-05 3.67003e-19 9.43847e-05 9.34378e-21 0.000221056 3.1455e-05 -1.27723e-19 4.45582e-05 1.21714e-19 -2.11237e-05 1.75539e-19 1.92985e-06 -3.03071e-19 -5.69635e-05 -5.76872e-21 0.00010412 3.06412e-19 
1433.6 0 1.06991e-19 -0.000696758 2.26513e-19 -7.98137e-05 0.000511871 -1.74717e-19 -1.60592e-06 1.0196e-19 -0.000117908 1.71176e-19 8.94159e-05 2.55063e-19 2.26608e-19 0.000262972 -1.0644e-19 -7.52701e-05 4.10644e-19 7.96846e-05 1.79174e-20 0.000226966 1.62252e-05 -1.40823e-19 4.24513e-05 1.27727e-19 -1.86671e-05 1.72484e-19 4.53562e-06 -3.30739e-19 -5.42003e-05 -1.04079e-20 0.000111352 2.97314e-19 
1433.95 0 1.15948e-19 -0.000694685 2.41457e-19 -8.00572e-05 0.000508656 -2.10476e-19 -3.13079e-05 6.71118e-20 -0.000110265 1.21296e-19 0.000105677 2.35058e-19 2.72666e-19 0.000250743 -6.1552e-20 -7.3569e-05 4.51094e-19 6.77579e-05 1.95278e-20 0.000225878 2.49606e-06 -1.54986e-19 3.89796e-05 1.39823e-19 -1.86069e-05 1.54146e-19 5.47669e-06 -3.53812e-19 -5.22021e-05 1.10657e-20 0.000115656 2.68372e-19 
1434.3 0 1.04569e-19 -0.000695648 2.64077e-19 -7.97646e-05 0.000501067 -2.30706e-19 -6.27239e-05 2.67797e-20 -0.000104215 5.79888e-20 0.000115789 2.29713e-19 3.02257e-19 0.000246125 -3.59476e-20 -6.46566e-05 4.60911e-19 5.73414e-05 4.53096e-20 0.000218643 -8.98133e-06 -1.51738e-19 3.81792e-05 1.60962e-19 -2.13708e-05 1.3989e-19 8.16702e-06 -3.63109e-19 -5.04754e-05 3.30997e-20 0.000115189 2.45878e-19 
1434.65 0 7.93471e-20 -0.000700254 2.58796e-19 -8.12579e-05 0.000487449 -2.29341e-19 -9.4974e-05 -7.14805e-21 -9.70198e-05 5.79054e-21 0.000120638 2.24001e-19 3.17482e-19 0.000247259 -1.55397e-20 -4.91566e-05 4.65033e-19 4.73317e-05 8.71741e-20 0.000207711 -1.96887e-05 -1.46258e-19 4.2821e-05 1.82832e-19 -2.47968e-05 1.39939e-19 1.27863e-05 -3.75157e-19 -4.59754e-05 4.44883e-20 0.000108491 2.45906e-19 
1435 0 5.94769e-20 -0.000707704 2.47267e-19 -8.59294e-05 0.000465261 -2.28216e-19 -0.000130532 -4.07134e-20 -8.5181e-05 -3.02471e-20 0.000123133 2.20522e-19 3.06773e-19 0.000247136 5.15353e-21 -3.127e-05 4.57684e-19 3.95167e-05 1.07265e-19 0.000196752 -2.98408e-05 -1.44952e-19 5.16004e-05 2.06152e-19 -2.62902e-05 1.34469e-19 1.67899e-05 -3.91756e-19 -3.70937e-05 5.43171e-20 9.78977e-05 2.44985e-19 
1435.35 0 4.121e-20 -0.000715221 2.30566e-19 -9.19024e-05 0.000433213 -2.28597e-19 -0.000168814 -8.64788e-20 -6.57843e-05 -6.0656e-20 0.000125766 1.96345e-19 2.86926e-19 0.000240365 1.64963e-20 -1.48076e-05 4.42479e-19 3.59089e-05 1.16148e-19 0.000186862 -3.77185e-05 -1.53899e-19 6.22947e-05 2.01147e-19 -2.79159e-05 1.30389e-19 1.88501e-05 -4.01307e-19 -2.48568e-05 6.76221e-20 8.78383e-05 2.34907e-19 
1435.7 0 9.21392e-21 -0.000720869 2.23992e-19 -9.78181e-05 0.000394046 -2.12223e-19 -0.000204943 -1.16159e-19 -3.91011e-05 -7.18869e-20 0.000128313 1.62147e-19 2.79887e-19 0.000225518 2.47936e-20 1.89786e-06 4.32052e-19 3.6237e-05 1.24969e-19 0.000173322 -4.02699e-05 -1.7698e-19 7.392e-05 1.95929e-19 -3.25653e-05 1.27455e-19 2.01325e-05 -3.83435e-19 -1.05438e-05 7.57159e-20 7.85372e-05 2.14096e-19 
1436.05 0 -2.18056e-20 -0.000725355 2.32523e-19 -0.000103379 0.000352982 -2.04184e-19 -0.000231535 -1.23738e-19 -1.17032e-05 -6.53025e-20 0.000129905 1.50594e-19 2.59974e-19 0.000205854 3.80724e-20 2.32367e-05 4.19692e-19 4.04081e-05 1.27129e-19 0.000152206 -3.65564e-05 -2.03909e-19 8.51727e-05 1.84585e-19 -3.86095e-05 1.28295e-19 2.32647e-05 -3.61765e-19 5.9369e-06 8.66234e-20 6.78199e-05 1.92008e-19 
1436.4 0 -3.71538e-20 -0.000730153 2.42429e-19 -0.000105954 0.000313176 -2.09482e-19 -0.000243303 -1.07622e-19 1.099e-05 -6.06855e-20 0.000132734 1.56373e-19 2.37595e-19 0.000185786 5.96997e-20 5.03341e-05 4.11971e-19 4.55478e-05 1.48215e-19 0.000126278 -2.82818e-05 -2.1242e-19 9.41981e-05 1.69006e-19 -4.34495e-05 1.34453e-19 2.92007e-05 -3.44137e-19 2.46985e-05 7.85641e-20 5.60951e-05 1.7377e-19 
1436.75 0 -4.69825e-20 -0.000736163 2.48853e-19 -0.0001032 0.000277014 -2.09606e-19 -0.000237863 -9.66006e-20 2.93149e-05 -7.33822e-20 0.000137862 1.64869e-19 2.29365e-19 0.000168711 7.00365e-20 7.80013e-05 3.99508e-19 4.59243e-05 1.73422e-19 0.000102205 -1.52734e-05 -2.33214e-19 0.000101597 1.54655e-19 -4.61823e-05 1.36606e-19 3.5354e-05 -3.35755e-19 4.30197e-05 4.48313e-20 4.32038e-05 1.64664e-19 
1437.1 0 -6.99794e-20 -0.000741772 2.37298e-19 -9.70385e-05 0.000246038 -1.91606e-19 -0.00021549 -8.15422e-20 4.44622e-05 -8.93046e-20 0.000141454 1.79305e-19 2.05406e-19 0.00015664 6.41203e-20 9.96086e-05 4.02357e-19 3.83914e-05 1.95676e-19 8.08932e-05 1.02667e-06 -2.41166e-19 0.000108048 1.40545e-19 -4.69796e-05 1.32352e-19 3.86453e-05 -3.41929e-19 5.71037e-05 2.30752e-20 2.69097e-05 1.54771e-19 
1437.45 0 -8.27627e-20 -0.000747481 2.19378e-19 -9.0137e-05 0.000220998 -1.59853e-19 -0.000180764 -6.50349e-20 5.57212e-05 -8.02072e-20 0.000138816 1.95813e-19 1.72653e-19 0.000147466 7.54138e-20 0.000112417 3.98824e-19 2.4055e-05 2.15583e-19 6.06083e-05 1.57809e-05 -2.39603e-19 0.000110958 1.26701e-19 -4.79549e-05 1.21626e-19 3.87155e-05 -3.25995e-19 6.50594e-05 -9.05566e-22 8.10498e-06 1.33461e-19 
1437.8 0 -6.69177e-20 -0.000755509 2.18792e-19 -8.32784e-05 0.000202595 -1.21149e-19 -0.000142204 -4.06823e-20 6.07613e-05 -7.94387e-20 0.000128222 1.884e-19 1.41456e-19 0.000140339 8.11706e-20 0.000115965 3.71344e-19 1.83408e-07 2.32383e-19 4.31864e-05 2.44453e-05 -2.38379e-19 0.000108739 9.52884e-20 -5.07397e-05 1.14201e-19 3.9279e-05 -3.18396e-19 6.60856e-05 -1.87982e-20 -9.20434e-06 1.08676e-19 
1438.15 0 -3.78929e-20 -0.000765829 2.081e-19 -7.51806e-05 0.000189729 -8.95924e-20 -0.000107218 -1.16983e-20 5.46916e-05 -7.77482e-20 0.000113251 1.68451e-19 1.0856e-19 0.00013721 7.15503e-20 0.000112132 3.46754e-19 -3.07316e-05 2.42291e-19 3.04873e-05 2.57233e-05 -2.34535e-19 0.000103183 6.87865e-20 -5.31476e-05 1.1438e-19 4.15294e-05 -3.26637e-19 6.29604e-05 -3.41054e-20 -2.10024e-05 7.94754e-20 
1438.5 0 -1.46948e-20 -0.000777422 1.84e-19 -6.58469e-05 0.000179297 -5.91011e-20 -7.71495e-05 1.87332e-20 3.7461e-05 -6.77722e-20 0.000100645 1.69883e-19 9.99703e-20 0.000137724 7.24257e-20 0.000104063 3.26506e-19 -5.90321e-05 2.4624e-19 2.38412e-05 2.27244e-05 -2.20519e-19 9.81525e-05 3.78281e-20 -5.45317e-05 1.21228e-19 4.28857e-05 -3.39373e-19 5.51737e-05 -6.13081e-20 -2.6999e-05 5.05952e-20 
1438.85 0 1.83637e-20 -0.000790359 1.50589e-19 -5.74885e-05 0.000170598 -2.91758e-20 -5.02581e-05 4.24909e-20 1.3574e-05 -6.42929e-20 9.25584e-05 1.75133e-19 9.26488e-20 0.000138614 8.09088e-20 9.52431e-05 3.08091e-19 -8.19605e-05 2.37816e-19 2.28122e-05 1.77633e-05 -2.01474e-19 9.62991e-05 -4.07621e-21 -5.62336e-05 1.27048e-19 4.05382e-05 -3.28889e-19 4.30705e-05 -7.59336e-20 -2.82678e-05 2.37102e-20 
1439.2 0 5.81191e-20 -0.000804745 1.25376e-19 -5.17373e-05 0.000164676 1.8962e-21 -2.75612e-05 7.90882e-20 -1.40135e-05 -8.54976e-20 8.67768e-05 1.8793e-19 8.33088e-20 0.000136192 8.48712e-20 8.72856e-05 3.03857e-19 -9.97064e-05 2.2134e-19 2.49603e-05 1.14269e-05 -1.94529e-19 9.76638e-05 -3.64915e-20 -5.70484e-05 1.38375e-19 3.24009e-05 -3.06426e-19 3.08277e-05 -7.89339e-20 -2.40612e-05 9.51063e-21 
1439.55 0 9.37533e-20 -0.000819772 1.13952e-19 -4.97563e-05 0.000159702 3.48295e-20 -9.08246e-06 1.05198e-19 -4.09778e-05 -1.33574e-19 8.17248e-05 1.89445e-19 6.0342e-20 0.000128969 8.84538e-20 8.40749e-05 2.92377e-19 -0.000109932 1.94314e-19 2.78545e-05 5.16988e-06 -1.87843e-19 0.000102352 -7.28664e-20 -5.62555e-05 1.43677e-19 1.9805e-05 -2.81428e-19 2.0984e-05 -7.41913e-20 -1.50002e-05 -9.83745e-21 
1439.9 0 1.14573e-19 -0.000833653 1.0035e-19 -5.2252e-05 0.000154156 4.59462e-20 5.507e-06 1.12618e-19 -6.20683e-05 -1.63074e-19 7.63358e-05 1.82429e-19 3.34456e-20 0.000120248 7.19589e-20 8.84941e-05 2.9519e-19 -0.000112452 1.8253e-19 2.86274e-05 -8.66628e-07 -1.81694e-19 0.000108856 -1.22345e-19 -5.76029e-05 1.52134e-19 6.87476e-06 -2.49618e-19 1.34944e-05 -7.59572e-20 -6.17959e-06 -2.70217e-20 
1440.25 0 1.21313e-19 -0.000844267 7.24237e-20 -5.93154e-05 0.000145446 4.70686e-20 1.55516e-05 1.2876e-19 -7.36764e-05 -1.88425e-19 6.95755e-05 1.73744e-19 -5.03702e-21 0.000113889 5.82653e-20 9.76915e-05 3.13226e-19 -0.000109928 1.67886e-19 2.58977e-05 -8.05704e-06 -1.58624e-19 0.000112353 -1.73885e-19 -6.30124e-05 1.41815e-19 -3.29466e-06 -2.15583e-19 8.29849e-06 -7.40556e-20 -3.28301e-06 -4.86372e-20 
1440.6 0 1.37546e-19 -0.000849992 4.398e-20 -6.9667e-05 0.000130037 4.05026e-20 2.1475e-05 1.51275e-19 -7.74936e-05 -2.0169e-19 6.14908e-05 1.52004e-19 -3.30684e-20 0.000110188 3.26183e-20 0.000108815 3.37848e-19 -0.000105713 1.50434e-19 2.24803e-05 -1.5124e-05 -1.38859e-19 0.000111207 -2.27654e-19 -7.04934e-05 1.51776e-19 -1.01568e-05 -1.94017e-19 5.10244e-06 -7.32964e-20 -5.91911e-06 -4.96845e-20 
1440.95 0 1.55619e-19 -0.000850636 2.93434e-20 -8.06326e-05 0.00010901 2.30111e-20 2.24243e-05 1.47812e-19 -7.89155e-05 -1.93308e-19 5.27223e-05 1.24535e-19 -3.70176e-20 0.000107021 2.02543e-20 0.000119594 3.34197e-19 -0.000101914 1.23915e-19 2.3352e-05 -2.03853e-05 -1.2776e-19 0.000108521 -2.65095e-19 -7.99635e-05 1.6872e-19 -1.64841e-05 -1.61259e-19 4.75658e-06 -7.3122e-20 -1.07911e-05 -4.80094e-20 
1441.3 0 1.81739e-19 -0.000848493 2.40706e-20 -8.93401e-05 8.83241e-05 1.04455e-20 1.72705e-05 1.11899e-19 -8.06375e-05 -1.70984e-19 4.34423e-05 8.35612e-20 -2.79395e-20 0.000102906 1.86676e-20 0.000124343 3.4212e-19 -9.79388e-05 9.91375e-20 3.18524e-05 -2.4571e-05 -9.7381e-20 0.000106981 -2.69649e-19 -9.24224e-05 1.87824e-19 -2.62459e-05 -1.25512e-19 5.93053e-06 -8.55317e-20 -1.52866e-05 -6.26201e-20 
1441.65 0 2.05639e-19 -0.000844996 2.79362e-20 -9.57107e-05 7.06951e-05 -9.11643e-22 7.83264e-06 6.32715e-20 -8.28423e-05 -1.60454e-19 3.24381e-05 4.23486e-20 -3.80636e-20 9.80123e-05 8.27271e-21 0.000121996 3.48391e-19 -9.10903e-05 6.89734e-20 4.79645e-05 -2.87609e-05 -8.15694e-20 0.000105794 -2.56134e-19 -0.00010736 2.00481e-19 -3.66393e-05 -9.78414e-20 8.22271e-06 -8.43955e-20 -1.677e-05 -9.49616e-20 
1442 0 2.3989e-19 -0.000839757 5.7505e-20 -0.0001013 5.24351e-05 -7.47657e-21 -1.36994e-06 2.11518e-21 -8.259e-05 -1.6404e-19 2.13997e-05 -2.9247e-21 -5.12809e-20 9.2832e-05 4.94841e-21 0.000116008 3.67095e-19 -7.89377e-05 4.05454e-20 6.58144e-05 -3.36119e-05 -6.78101e-20 0.000104315 -2.55157e-19 -0.000120114 2.06423e-19 -4.15298e-05 -6.01912e-20 1.17331e-05 -8.8047e-20 -1.31561e-05 -1.22688e-19 
1442.35 0 2.69392e-19 -0.000833745 8.07948e-20 -0.000107166 2.75991e-05 -1.08394e-20 -7.29005e-06 -6.06542e-20 -7.88635e-05 -1.46057e-19 1.45099e-05 -3.3923e-20 -4.63989e-20 8.81453e-05 3.62124e-22 0.000109663 3.81164e-19 -6.47352e-05 3.21943e-20 8.04712e-05 -3.79376e-05 -6.45436e-20 0.000103672 -2.82009e-19 -0.000124423 1.988e-19 -4.17822e-05 -1.88455e-20 1.4201e-05 -9.85517e-20 -5.32573e-06 -1.22791e-19 
1442.7 0 2.84365e-19 -0.000829325 8.64343e-20 -0.000111864 -5.65152e-06 -1.61072e-20 -8.83812e-06 -1.20308e-19 -7.35876e-05 -1.3137e-19 1.36245e-05 -4.24115e-20 -2.97736e-20 8.53671e-05 3.63614e-21 0.0001038 4.0049e-19 -4.95861e-05 4.54025e-20 9.05013e-05 -4.00818e-05 -4.01951e-20 0.00010339 -2.79687e-19 -0.00012232 1.73627e-19 -4.22019e-05 6.10465e-21 1.46548e-05 -9.13848e-20 5.54065e-06 -9.35314e-20 
1443.05 0 2.91162e-19 -0.000827119 7.94515e-20 -0.000112954 -4.25892e-05 -7.50159e-21 -5.77476e-06 -1.78124e-19 -6.78664e-05 -1.33361e-19 1.81327e-05 -5.36733e-20 -1.45375e-20 8.46448e-05 2.85565e-21 9.55589e-05 4.09455e-19 -3.21869e-05 6.36428e-20 9.61646e-05 -4.1517e-05 -5.16992e-21 0.000101681 -2.53137e-19 -0.000119739 1.56396e-19 -4.60014e-05 2.90578e-20 1.17933e-05 -9.64666e-20 1.65677e-05 -7.37892e-20 
1443.4 0 3.01359e-19 -0.000825274 8.4773e-20 -0.00011118 -7.8262e-05 -1.10303e-20 1.92797e-07 -2.33758e-19 -6.15748e-05 -1.21316e-19 2.44218e-05 -6.18981e-20 4.94277e-21 8.61845e-05 -1.9144e-22 8.30585e-05 4.14074e-19 -1.30086e-05 7.90113e-20 9.86547e-05 -4.62051e-05 5.40393e-20 9.6768e-05 -2.2702e-19 -0.000119596 1.44555e-19 -5.16492e-05 3.49798e-20 6.437e-06 -9.53822e-20 2.57039e-05 -7.41565e-20 
1443.75 0 2.99043e-19 -0.00082276 8.62727e-20 -0.000107518 -0.000110328 -1.34736e-20 6.56724e-06 -2.92172e-19 -5.34681e-05 -1.08934e-19 2.81372e-05 -7.43701e-20 2.77846e-20 8.8801e-05 -5.51521e-21 6.68614e-05 4.10704e-19 9.66184e-06 7.88323e-20 9.49666e-05 -5.4899e-05 1.04032e-19 8.8192e-05 -1.96226e-19 -0.000122683 1.46576e-19 -5.68578e-05 4.11981e-20 3.43237e-07 -8.92352e-20 3.45184e-05 -6.13085e-20 
1444.1 0 2.82637e-19 -0.000818567 9.29446e-20 -0.000102254 -0.000139578 -1.55969e-20 6.81315e-06 -3.3414e-19 -4.62288e-05 -8.5739e-20 2.52792e-05 -9.95988e-20 3.7672e-20 9.11233e-05 -3.05301e-20 5.19736e-05 4.08685e-19 3.56227e-05 7.41466e-20 8.25325e-05 -6.61513e-05 1.18343e-19 7.655e-05 -1.84571e-19 -0.000128627 1.33227e-19 -6.19187e-05 4.20606e-20 -6.11142e-06 -7.30703e-20 4.15916e-05 -3.97638e-20 
1444.45 0 2.69482e-19 -0.000811972 8.45643e-20 -9.57476e-05 -0.000168577 -1.62078e-20 -3.17159e-06 -3.79373e-19 -4.39593e-05 -8.2369e-20 1.81318e-05 -1.27506e-19 3.88105e-20 9.29135e-05 -6.76183e-20 4.46705e-05 4.0835e-19 6.56066e-05 6.05913e-20 6.49562e-05 -7.70472e-05 1.14417e-19 6.13335e-05 -1.45149e-19 -0.000135559 1.09369e-19 -6.59079e-05 4.43135e-20 -1.0145e-05 -5.27362e-20 4.36026e-05 -1.3532e-20 


==> anc/Fig6_QT980_xSF_ImVec_SFX0SFY0SFZ0ID1588261336_isEv0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	0
0	0
0.00333333	0
0.00666667	0
0.01	0
0.0133333	0
0.0166667	0
0.02	0
0.0233333	0
0.0266667	0
0.03	0
0.0333333	0
0.0366667	0
0.04	0
0.0433333	0
0.0466667	0
0.05	0
0.0533333	0
0.0566667	0
0.06	0
0.0633333	0
0.0666667	0
0.07	0
0.0733333	0
0.0766667	0
0.08	0
0.0833333	0
0.0866667	0
0.09	0
0.0933333	0
0.0966667	0
0.1	0
0.103333	0
0.106667	0
0.11	0
0.113333	0
0.116667	0
0.12	0
0.123333	0
0.126667	0
0.13	0
0.133333	0
0.136667	0
0.14	0
0.143333	0
0.146667	0
0.15	0
0.153333	0
0.156667	0
0.16	0
0.163333	0
0.166667	0
0.17	0
0.173333	0
0.176667	0
0.18	0
0.183333	0
0.186667	0
0.19	0
0.193333	0
0.196667	0
0.2	0
0.203333	0
0.206667	0
0.21	0
0.213333	0
0.216667	0
0.22	0
0.223333	0
0.226667	0
0.23	0
0.233333	0
0.236667	0
0.24	0
0.243333	0
0.246667	0
0.25	0
0.253333	0
0.256667	0
0.26	0
0.263333	0
0.266667	0
0.27	0
0.273333	0
0.276667	0
0.28	0
0.283333	0
0.286667	0
0.29	0
0.293333	0
0.296667	0
0.3	0
0.303333	0
0.306667	0
0.31	0
0.313333	0
0.316667	0
0.32	0
0.323333	0
0.326667	0
0.33	0
0.333333	0
0.336667	0
0.34	0
0.343333	0
0.346667	0
0.35	0
0.353333	0
0.356667	0
0.36	0
0.363333	0
0.366667	0
0.37	0
0.373333	0
0.376667	0
0.38	0
0.383333	0
0.386667	0
0.39	0
0.393333	0
0.396667	0
0.4	0
0.403333	0
0.406667	0
0.41	0
0.413333	0
0.416667	0
0.42	0
0.423333	0
0.426667	0
0.43	0
0.433333	0
0.436667	0
0.44	0
0.443333	0
0.446667	0
0.45	0
0.453333	0
0.456667	0
0.46	0
0.463333	0
0.466667	0
0.47	0
0.473333	0
0.476667	0
0.48	0
0.483333	0
0.486667	0
0.49	0
0.493333	0
0.496667	0
0.5	0
0.503333	0
0.506667	0
0.51	0
0.513333	0
0.516667	0
0.52	0
0.523333	0
0.526667	0
0.53	0
0.533333	0
0.536667	0
0.54	0
0.543333	0
0.546667	0
0.55	0
0.553333	0
0.556667	0
0.56	0
0.563333	0
0.566667	0
0.57	0
0.573333	0
0.576667	0
0.58	0
0.583333	0
0.586667	0
0.59	0
0.593333	0
0.596667	0
0.6	0
0.603333	0
0.606667	0
0.61	0
0.613333	0
0.616667	0
0.62	0
0.623333	0
0.626667	0
0.63	0
0.633333	0
0.636667	0
0.64	0
0.643333	0
0.646667	0
0.65	0
0.653333	0
0.656667	0
0.66	0
0.663333	0
0.666667	0
0.67	0
0.673333	0
0.676667	0
0.68	0
0.683333	0
0.686667	0
0.69	0
0.693333	0
0.696667	0
0.7	0
0.703333	0
0.706667	0
0.71	0
0.713333	0
0.716667	0
0.72	0
0.723333	0
0.726667	0
0.73	0
0.733333	0
0.736667	0
0.74	0
0.743333	0
0.746667	0
0.75	0
0.753333	0
0.756667	0
0.76	0
0.763333	0
0.766667	0
0.77	0
0.773333	0
0.776667	0
0.78	0
0.783333	0
0.786667	0
0.79	0
0.793333	0
0.796667	0
0.8	0
0.803333	0
0.806667	0
0.81	0
0.813333	0
0.816667	0
0.82	0
0.823333	0
0.826667	0
0.83	0
0.833333	0
0.836667	0
0.84	0
0.843333	0
0.846667	0
0.85	0
0.853333	0
0.856667	0
0.86	0
0.863333	0
0.866667	0
0.87	0
0.873333	0
0.876667	0
0.88	0
0.883333	0
0.886667	0
0.89	0
0.893333	0
0.896667	0
0.9	0
0.903333	0
0.906667	0
0.91	0
0.913333	0
0.916667	0
0.92	0
0.923333	0
0.926667	0
0.93	0
0.933333	0
0.936667	0
0.94	0
0.943333	0
0.946667	0
0.95	0
0.953333	0
0.956667	0
0.96	0
0.963333	0
0.966667	0
0.97	0
0.973333	0
0.976667	0
0.98	0
0.983333	0
0.986667	0
0.99	0
0.993333	0
0.996667	0
1	0


==> anc/Fig6_QT980_xSF_ReVec0_SFX0SFY0SFZ0ID1588261336_isEv1_tmax500_wmin0_wmax1_numOfW300.txt <==
# 0	5.9917550506275
0	5.9917550506275
0.00333333	6.0039759369062
0.00666667	6.0645920912081
0.01	6.1997592510369
0.0133333	6.3902035055613
0.0166667	6.6165754339822
0.02	6.9115258717079
0.0233333	7.3148035067603
0.0266667	7.8149971635344
0.03	8.393859667865
0.0333333	9.092331898585
0.0366667	9.965713680597
0.04	11.004153987449
0.0433333	12.17059832074
0.0466667	13.484818469536
0.05	14.978598405532
0.0533333	16.599330569502
0.0566667	18.285016907436
0.06	20.118433983872
0.0633333	22.20158100186
0.0666667	24.258876358671
0.07	25.519535639415
0.0733333	25.224521716833
0.0766667	23.290652607265
0.08	20.384743392825
0.0833333	17.354244120336
0.0866667	14.680168763779
0.09	12.439491925491
0.0933333	10.576833931656
0.0966667	9.0584799424806
0.1	7.8383626925714
0.103333	6.8348870612552
0.106667	5.9844495451825
0.11	5.265935803576
0.113333	4.6628680264221
0.116667	4.1440678148524
0.12	3.6890233204722
0.123333	3.2970985958242
0.126667	2.9629884280571
0.13	2.6692508303488
0.133333	2.4075649485553
0.136667	2.1821060294958
0.14	1.9863963049849
0.143333	1.8000750419003
0.146667	1.6157802826954
0.15	1.4487957980729
0.153333	1.3118845158561
0.156667	1.198223665152
0.16	1.0971247058953
0.163333	1.0091196914354
0.166667	0.93472324662552
0.17	0.86301401753289
0.173333	0.78442610309634
0.176667	0.70522262208873
0.18	0.63789838489129
0.183333	0.58453836211006
0.186667	0.53919350855931
0.19	0.49915139221071
0.193333	0.46294690911407
0.196667	0.42265991775431
0.2	0.37005162407183
0.203333	0.30920303161828
0.206667	0.25406746792071
0.21	0.21325438316332
0.213333	0.18362641608646
0.216667	0.15868382602695
0.22	0.13715514547926
0.223333	0.12195373599233
0.226667	0.11436054640237
0.23	0.11067161449013
0.233333	0.10383592108341
0.236667	0.089624135173117
0.24	0.071869626816947
0.243333	0.05875371644522
0.246667	0.052641072001958
0.25	0.047519012489036
0.253333	0.038578512686273
0.256667	0.029409088022271
0.26	0.025840689943382
0.263333	0.027192864978062
0.266667	0.028750059013274
0.27	0.029302404303159
0.273333	0.030530634499204
0.276667	0.031741877227543
0.28	0.031377264238156
0.283333	0.031789823048651
0.286667	0.036151084323336
0.29	0.041785677395615
0.293333	0.043146035389821
0.296667	0.041054772240718
0.3	0.04214923424898
0.303333	0.04823529018926
0.306667	0.052821747923349
0.31	0.050502152283548
0.313333	0.044091388189127
0.316667	0.039456376796703
0.32	0.03806272447434
0.323333	0.038115842788266
0.326667	0.039083690318806
0.33	0.041018567187612
0.333333	0.042054490179274
0.336667	0.040507868311295
0.34	0.038006026509213
0.343333	0.037433060151243
0.346667	0.038872639367863
0.35	0.040117270699588
0.353333	0.040115974474584
0.356667	0.039514532159622
0.36	0.038621477913691
0.363333	0.037110294676734
0.366667	0.035337269906201
0.37	0.034197119593211
0.373333	0.03392778064349
0.376667	0.034142926158819
0.38	0.034340100881999
0.383333	0.033447684898998
0.386667	0.030094184078787
0.39	0.024688858527705
0.393333	0.020113537476223
0.396667	0.018817903029703
0.4	0.020137353946194
0.403333	0.021880820664764
0.406667	0.023436249776556
0.41	0.025514340798105
0.413333	0.027756930385675
0.416667	0.028786658126973
0.42	0.028416886416195
0.423333	0.02796226128788
0.426667	0.02827198809259
0.43	0.028892081441621
0.433333	0.029199713108959
0.436667	0.029058312810727
0.44	0.028326546276605
0.443333	0.026962984184765
0.446667	0.025670988011065
0.45	0.025192116837437
0.453333	0.024769807457266
0.456667	0.022592895017377
0.46	0.018369145066348
0.463333	0.01450199101588
0.466667	0.01371974575542
0.47	0.015742337612655
0.473333	0.017243330272951
0.476667	0.015753436323247
0.48	0.013165637799357
0.483333	0.013961485955253
0.486667	0.019271559037452
0.49	0.024288063187525
0.493333	0.02365315269509
0.496667	0.018496418891667
0.5	0.015058345512683
0.503333	0.016193526842201
0.506667	0.017961736112276
0.51	0.016270706753737
0.513333	0.013120262898194
0.516667	0.012840211590428
0.52	0.014871994467365
0.523333	0.014903880783465
0.526667	0.012100772055341
0.53	0.010345706995039
0.533333	0.011773013168147
0.536667	0.013440114452664
0.54	0.012161812737102
0.543333	0.0092337019771345
0.546667	0.0079987598785579
0.55	0.0091119252645508
0.553333	0.010667173824229
0.556667	0.011427196994979
0.56	0.011601130902868
0.563333	0.011396164760865
0.566667	0.010846965776859
0.57	0.010538714429382
0.573333	0.010852845775281
0.576667	0.010914593426625
0.58	0.0096846795529869
0.583333	0.0077227042751158
0.586667	0.0066142131381468
0.59	0.0069479431555895
0.593333	0.0079328138481004
0.596667	0.0086562582906867
0.6	0.008676910065746
0.603333	0.0077687011190789
0.606667	0.0062221432693949
0.61	0.0051538060996007
0.613333	0.0054150152268004
0.616667	0.0063422941484401
0.62	0.0066330645846003
0.623333	0.006316187433683
0.626667	0.006673553257622
0.63	0.008094975226364
0.633333	0.0092034901792678
0.636667	0.0086468320558037
0.64	0.0069278034812845
0.643333	0.005758307171274
0.646667	0.0060212857740408
0.65	0.0070386931720854
0.653333	0.0077532362694092
0.656667	0.0080066106732913
0.66	0.0083045162373666
0.663333	0.0086286523615172
0.666667	0.0081717863800948
0.67	0.0065638953801877
0.673333	0.0048148611183179
0.676667	0.0043174985040051
0.68	0.005117698451918
0.683333	0.0059674232488373
0.686667	0.0060472753284494
0.69	0.0057434971359649
0.693333	0.0056086584512971
0.696667	0.0055603129449886
0.7	0.0054662714122522
0.703333	0.005541701358454
0.706667	0.0056480073287214
0.71	0.0051632381395443
0.713333	0.0042143869951393
0.716667	0.0040573202105424
0.72	0.00531004130057
0.723333	0.0066555620910892
0.726667	0.0064332120324354
0.73	0.0049228385448554
0.733333	0.0038547349513944
0.736667	0.0040311222176349
0.74	0.00464581784201
0.743333	0.0048143054252809
0.746667	0.0046112972445698
0.75	0.0044663052016205
0.753333	0.0044594881668825
0.756667	0.004467951399318
0.76	0.00441360333688
0.763333	0.0042352395865482
0.766667	0.0039951948445991
0.77	0.0038964201625106
0.773333	0.0038585279178319
0.776667	0.0034651822820834
0.78	0.0028008741640075
0.783333	0.002767029632186
0.786667	0.0038382975455676
0.79	0.0050664892610806
0.793333	0.0052399782715245
0.796667	0.004550105905603
0.8	0.0040781251170004
0.803333	0.0040830773149378
0.806667	0.004014628247415
0.81	0.0039040128806683
0.813333	0.0043588107144211
0.816667	0.0052192670703703
0.82	0.0055591571683167
0.823333	0.005160531601681
0.826667	0.0047750325282274
0.83	0.0047620033558952
0.833333	0.0046664162938121
0.836667	0.0043470245417275
0.84	0.0042939636967855
0.843333	0.0045227042678752
0.846667	0.0043547754134173
0.85	0.0036849516140278
0.853333	0.0033193774066319
0.856667	0.0036332976070707
0.86	0.0040085353391113
0.863333	0.00402475750774
0.866667	0.0040506849816216
0.87	0.0041856809341143
0.873333	0.0038551982541796
0.876667	0.003077928820882
0.88	0.0028955535464976
0.883333	0.0037515955114215
0.886667	0.0045835043667258
0.89	0.0044031068965479
0.893333	0.0037152378463073
0.896667	0.0034231436066403
0.9	0.0033531363063079
0.903333	0.0029504811248154
0.906667	0.0025428827253948
0.91	0.0027177837787142
0.913333	0.0031124193349856
0.916667	0.0029749877775158
0.92	0.0024389737592957
0.923333	0.002224315734409
0.926667	0.0024882572336213
0.93	0.002835185529069
0.933333	0.003034942413919
0.936667	0.003012728528495
0.94	0.0026733440619122
0.943333	0.0023670527270651
0.946667	0.0027813399333581
0.95	0.0037068006023567
0.953333	0.003877303342724
0.956667	0.0028564235814791
0.96	0.0019467927313746
0.963333	0.0021649005166862
0.966667	0.0025712399244806
0.97	0.0020291257154102
0.973333	0.0013768844480522
0.976667	0.0020104965739585
0.98	0.0032935813800818
0.983333	0.0034796704990896
0.986667	0.0025521817174178
0.99	0.0019625738590613
0.993333	0.0019897808487109
0.996667	0.0016714317869946
1	0.0011620303170254


==> anc/Fig6ab_Plot_rhoDelta_p0_singleFig.py <==
# coding=utf-8

###### IMPORTS

import os
import re

import numpy as np

from scipy.optimize import curve_fit

import matplotlib.pyplot as plt
from matplotlib import ticker

import plot_defs as defs
defs.set_font(22)


###### PLOT COMMANDS 

###### FILES, DIRECTORIES AND PARAMETERS

# file name of raw file
fNameRawL="SpectralFunction"


#### PARAMETERS

Times = [245,735,1960]
numOfT = len(Times)

color = ['#CC4F1B','#1B2ACC','#3F7F4C','m']
#colorErr = ['#FF9848','#089FFF','#7EFF99']


## just zero mode
pSqr = 0


## file names

window = ""
#window = "_Hann"

tmax = 500


#pathDT_general = "/home/boguslav/Dropbox/FermionSpectralFunction/RESULTS/SOEREN/"
pathDT_general = ""
#pathW_general = "/home/boguslav/Dropbox/FermionSpectralFunction/RESULTS/FermionSpectralFunction_FFT_Data/"
pathW_general = ""


## CHOOSE A BLOCK

dirName = "N256Qa0.7n02SpecFun/"
paramStr = "_tmax" + str(tmax) + "_wmin0_wmax1_numOfW300" + window + ".txt"
DiscrParams = "N256Qa07n02_tmax" + str(tmax)
Qa = 0.7

'''
dirName = "N64Qa1n02SpecFun/"
paramStr = "_tmax250_wmin0_wmax1_numOfW300" + window + ".txt"
DiscrParams = "N64Qa1n02_new"
Qa = 1.0
'''


####### CONSTANTS ###########

pi = np.pi


####### FUNCTIONS ###########

def getMeanErr(array, index):
    return (array[:, 0+index], array[:, 1+index] + array[:, 2+index])


## FIT FUNCTIONS ##

gexp = 0

# Breit-Wigner distribution, TODO: CHECK
def BWD(w,m,g,A,gexp): 
    return defs.BWD(w,m,g,A,gexp,1) + defs.BWD(w,m,g,A,gexp,-1)


# 1 sided Lorentz function
def lorD1S(w,wmax,g, A, gexp): 
    return A*g / ((w-wmax)**2 + g**2)


def fitFuncAllW(w, wPl, gPl, APl):
    return BWD(w,wPl,gPl,APl,gexp)
    #return lorD1S(w, wPl,gPl,APl,gexp) + lorD1S(w, -wPl, gPl, APl, gexp)


###########
### START ###
###########

fileWRightEv = "_isEv1" + paramStr
fileWRightOdd = "_isEv0" + paramStr

### PLOTTING GENERAL ###

numsubs = 2
figsize0 = (10, 6)
fig, axes = plt.subplots(1, 2, figsize=figsize0)
#ax = [fig.add_subplot(numsubs//2, 2, i+1) for i in range(numsubs)]

#fig, ax = plt.subplots()

## line width
lwGlobal = 1.5
lwFit = 0.7*lwGlobal


for i, t in enumerate(Times):

    #pathW = pathW_general + dirName + "QT" + str(t) + "/FreqAvg/"
    pathW = pathW_general + "Fig6_QT" + str(t) + "_"
    #pathDT = pathDT_general + dirName + "QT" + str(t) + "/"
    pathDT = pathDT_general + "Fig6_QT" + str(t) + "_"

    SpecFuncRaws = os.popen('ls ' + pathDT + fNameRawL + '*').read().split()
    specRaw = defs.select_specfiles_for_P(pSqr, SpecFuncRaws)[0]

    ppx, ppy, ppz, pmom, mEff, wEff, t0 = defs.get_params_specraw_comment(specRaw, Qa)


    ## LOAD DATA
    
    ## everything after SpectralFunction, except for .txt
    fileWMid = re.search("SpectralFunction(SF.*).txt", specRaw).group(1)
    
    fileV0 = pathW + "xSF_ReVec0_" + fileWMid + fileWRightEv
    fileV = pathW + "xSF_ImVec_" + fileWMid + fileWRightOdd
    #fileSc = pathW + "xSF_ImScal_" + fileWMid + fileWRightOdd

    wRhosAllW = defs.load_specfcts_AllW(fileV0, fileV)
    if (wRhosAllW is not None):
        #print(len(wRhosAllW))
        freqsAllW, rhoDeltaAllW = wRhosAllW


    ## GET MASS from fit ##

    popt0= np.array([0.1, 0.05, 1])         ## initial values
    #print(BWD(0.1,0.1, 0.05, 1,gexp))
    wFitMax = 1
    mask = np.abs(freqsAllW) < wFitMax
    popt, pcov = curve_fit(fitFuncAllW, freqsAllW[mask], rhoDeltaAllW[mask], popt0, bounds=([0.01, 0.0001, 0.01], np.inf))
    perr = np.sqrt(np.diag(pcov))
    #print(poptW); print(perrW)

    mFit = popt[0]

    rhoMax = max(rhoDeltaAllW)
    iMax = [i for i,r in enumerate(rhoDeltaAllW) if r==rhoMax][0]
    mMax = np.abs(freqsAllW[iMax])

    print(mFit, mMax)


    ## PLOT ##

    Mfactor = [1, mMax]

    for j in range(numsubs):
        
        axes[j].plot(freqsAllW / Mfactor[j], rhoDeltaAllW * Mfactor[j], label=r'$Qt=$' + str(t), color=color[i], linewidth=lwGlobal)

    #ax.plot(freqsAllW / mParam, fitFuncAllW(freqsAllW, *popt) * mParam, '-.', color='black', linewidth=lwFit)
    
    #ax.plot(freqsAllW, 2*BWD(freqsAllW,0.075, 0.022, 0.5,gexp), '-.', color='black', linewidth=lwFit)
    #ax.plot(freqsAllW, fitFuncAllW(freqsAllW,0.075, 0.022, 1), '-.', color='black', linewidth=lwFit)


## PLOT GENERAL ##

Mfactor = [1, mMax]
xNormLab = [r'Q' , r'm_F(t)']
preTitle = [r'a)', r'b)']

for j, ax in enumerate(axes):

    xmin,xmax=(-0.35 / Mfactor[j], 0.35 / Mfactor[j])
    ax.set_xlim([xmin,xmax])

    ax.set_xlabel(r'Frequency: $\omega / ' + xNormLab[j] + r'$')

    #ax.set_ylabel(r'$\rho_{+} \, ' + xNormLab[j] + r'$', labelpad=0)
    ax.set_title(preTitle[j] + r' $\quad ~$ Spectral $\rho_{+} \, ' + xNormLab[j] + r'$', pad=15, loc='left')


ax = axes[0]

ax.text(0.05, 0.9, "$p/Q = 0$", transform=ax.transAxes)

ax.legend(loc = 'best', handlelength=0.5)
#ax.legend(loc='upper left', bbox_to_anchor=(0,0.75))

fig.tight_layout()
fig.savefig("Plot_rhoDelta_p0_" + DiscrParams + window + ".pdf")


==> anc/Fig6c_FitP0_tmax500_wmin0_wmax1_numOfW300.txt <==
# 1: time, 2: w_dt, 5: g_dt, 8: A_dt, 11: w_w, 14: g_w, 17: A_w, 
#  with (mean, sem, fitErr)
2.450000000000000000e+02 8.286318908891333879e-02 0.000000000000000000e+00 7.350079167627748301e-05 2.458018588376488511e-02 0.000000000000000000e+00 9.673970347279928282e-05 1.064925197570113280e+00 0.000000000000000000e+00 2.804153365228792289e-03 8.286284230777050952e-02 0.000000000000000000e+00 1.090877922941674825e-04 2.462328729127207308e-02 0.000000000000000000e+00 1.443573880879444444e-04 1.066801259434577931e+00 0.000000000000000000e+00 4.217004456262381934e-03
4.900000000000000000e+02 7.699443829179247745e-02 0.000000000000000000e+00 7.740776100292709623e-05 2.399475711771613048e-02 0.000000000000000000e+00 1.017180141767136267e-04 1.073796810105749788e+00 0.000000000000000000e+00 3.030899957590202538e-03 7.699391204460810656e-02 0.000000000000000000e+00 1.151328130881805196e-04 2.403949715119149330e-02 0.000000000000000000e+00 1.520681434854921730e-04 1.075823850662203540e+00 0.000000000000000000e+00 4.565301936300864005e-03
7.350000000000000000e+02 7.216563377146967273e-02 0.000000000000000000e+00 7.892882475307102803e-05 2.299722518694157988e-02 0.000000000000000000e+00 1.036727981724291036e-04 1.078769312431163252e+00 0.000000000000000000e+00 3.231230316116556842e-03 7.216475361013564849e-02 0.000000000000000000e+00 1.172670278359497052e-04 2.303965788868283029e-02 0.000000000000000000e+00 1.547779826531788644e-04 1.080805114714044501e+00 0.000000000000000000e+00 4.858775181782520533e-03
9.800000000000000000e+02 6.844267716811310021e-02 0.000000000000000000e+00 7.650496554481953798e-05 2.253888044911469060e-02 0.000000000000000000e+00 1.004246368747389536e-04 1.083161279608789940e+00 0.000000000000000000e+00 3.195018564125271226e-03 6.844200941707551111e-02 0.000000000000000000e+00 1.133826593819030077e-04 2.258059887412605313e-02 0.000000000000000000e+00 1.495270078921183215e-04 1.085228558242003594e+00 0.000000000000000000e+00 4.790595762190855492e-03
1.225000000000000000e+03 6.602870483812608993e-02 0.000000000000000000e+00 7.761092266452357066e-05 2.179087923281225470e-02 0.000000000000000000e+00 1.018879742765147389e-04 1.084245745794494065e+00 0.000000000000000000e+00 3.356135306934765472e-03 6.602780987694806258e-02 0.000000000000000000e+00 1.152805509305133486e-04 2.183002568972883944e-02 0.000000000000000000e+00 1.520226933533548217e-04 1.086260966443016285e+00 0.000000000000000000e+00 5.041531362045782380e-03
1.470000000000000000e+03 6.430831775160823771e-02 0.000000000000000000e+00 7.645888350654436521e-05 2.159303707987596244e-02 0.000000000000000000e+00 1.003520277993958867e-04 1.085630248285655020e+00 0.000000000000000000e+00 3.333302970588510397e-03 6.430756977142575159e-02 0.000000000000000000e+00 1.139811976105808852e-04 2.163176069685381758e-02 0.000000000000000000e+00 1.502611128765129361e-04 1.087645804573536434e+00 0.000000000000000000e+00 5.024527486538702542e-03
1.715000000000000000e+03 6.185163563222990935e-02 0.000000000000000000e+00 7.514548319955537288e-05 2.092967660226499604e-02 0.000000000000000000e+00 9.863171231052249440e-05 1.088582488521081970e+00 0.000000000000000000e+00 3.386636624957667808e-03 6.185088470993431453e-02 0.000000000000000000e+00 1.118555896941590553e-04 2.096650544344079783e-02 0.000000000000000000e+00 1.474412967294892870e-04 1.090582937347458481e+00 0.000000000000000000e+00 5.095464041903278660e-03
1.960000000000000000e+03 6.030709150003982916e-02 0.000000000000000000e+00 7.835721146022082962e-05 2.049760548085258205e-02 0.000000000000000000e+00 1.028511916197092171e-04 1.087756693814643016e+00 0.000000000000000000e+00 3.601706678022571339e-03 6.030607756325881419e-02 0.000000000000000000e+00 1.166126563218120168e-04 2.053250454501814870e-02 0.000000000000000000e+00 1.537024491434190170e-04 1.089692067669076003e+00 0.000000000000000000e+00 5.416677616647508180e-03


==> anc/Fig6c_Plot_fit_values_p0_singleFig_withDT.py <==
# coding=utf-8

###### IMPORTS

import numpy as np

from scipy.optimize import curve_fit

import matplotlib.pyplot as plt
from matplotlib import ticker

import plot_defs as defs
defs.set_font()


###### PLOT COMMANDS 

# number of observables
numsubs = 3


###### FILES, DIRECTORIES AND PARAMETERS

# file name of raw file
fNameRawL="SpectralFunction"

# fit function name
fitFuncLab = ""
#fitFuncLab = "_BWD"

# fit results file name left
fNameFitResL = "Fig6c_FitP0" + fitFuncLab

# figure name left
fNameOutL = "Plot_fit_values_p0_"

# figure names right
fNamesOutR = fitFuncLab + "_MG_withDT.pdf"


#### PARAMETERS


## file names

window = ""
#window = "_Hann"

tmax = 500

#pathDT_general = "/home/boguslav/Dropbox/FermionSpectralFunction/RESULTS/SOEREN/"
pathDT_general = ""
#pathW_general = "/home/boguslav/Dropbox/FermionSpectralFunction/RESULTS/FermionSpectralFunction_FFT_Data/"
pathW_general = ""


## CHOOSE A BLOCK

dirName = "N256Qa0.7n02SpecFun/"
paramStr = "_tmax" + str(tmax) + "_wmin0_wmax1_numOfW300" + window + ".txt"
DiscrParams = "N256Qa07n02_tmax" + str(tmax)
Qa = 0.7

'''
dirName = "N64Qa1n02SpecFun/"
paramStr = "_tmax250_wmin0_wmax1_numOfW300" + window + ".txt"
DiscrParams = "N64Qa1n02_new"
Qa = 1.0
'''


####### CONSTANTS ###########

pi = np.pi


####### FUNCTIONS ###########

def powFit(t, a, b):
    return a*t**(b)

def powFit17(t, a):
    return a*t**(-1.0/7.0)

def expFit(t, a, b, c=0):
    return c - a*np.exp(-b*t)

def getMeanErr(array, index):
    return (array[:, 0+index], array[:, 1+index] + array[:, 2+index])



###########
### START ###
###########


### PLOTTING ###

#fig = plt.figure()
fig, ax = plt.subplots()

fNameFitRes = pathW_general + fNameFitResL + paramStr
fitArr = np.loadtxt(fNameFitRes)
Times = fitArr[:, 0]

massesFileName = pathDT_general + "Fig6c_masses_n100.txt"

startW = 9

pltLabel = [r'Mass $m_F(t)/Q$',r'Width $\gamma_\pm(p{=}0,t)/Q$']

color = ['#CC4F1B','#1B2ACC','#3F7F4C']
colorErr = ['#FF9848','#089FFF','#7EFF99']


## line width
lwGlobal = 1.5
lwFit = 0.7*lwGlobal


## i=0 mass, i=1 width, i=2 Z

mean = [None for i in range(numsubs)]
err = [None for i in range(numsubs)]

meanT = [None for i in range(numsubs)]
errT = [None for i in range(numsubs)]

for i in range(numsubs):

    IndexT = 1+3*i
    IndexW = IndexT + startW

    Index = IndexW

    mean[i], err[i] = getMeanErr(fitArr, Index)
    meanT[i], errT[i] = getMeanErr(fitArr, IndexT)

    ## CASES
    if (i==2):
        mean[i], err[i] = mean[i]/2.0, err[i]/2.0
        meanT[i], errT[i] = meanT[i]/2.0, errT[i]/2.0


## GENERAL

for i in range(2):
    ax.plot(Times, mean[i], label=pltLabel[i], color=color[i], linewidth=lwGlobal)
    ax.fill_between(Times, mean[i]-err[i], mean[i]+err[i],
            alpha=0.5, edgecolor=color[i], facecolor=colorErr[i])
    ax.errorbar(Times, mean[i], yerr=err[i], color=color[i], linewidth=lwGlobal, marker='o', fillstyle='none', markersize=10)
    ax.errorbar(Times, meanT[i], yerr=errT[i], color=color[i], linewidth=lwGlobal, marker='x', markersize=10)
    print(mean[i])
    print(meanT[i])

#ax.plot(Times, mean[1]/mean[0]/4.0, label=r'$m_F(t)/\gamma(p{=}0,t)/4$', color=color[2], linewidth=lwGlobal)


## LABELS, FITS

## HTL mass

HTLlab = r'HTL mass $m_F(t)/Q$'

massesFile = np.loadtxt(massesFileName)
TimesM = massesFile[:, 0]
Nc=2
#  * (Nc**2-1)/(2.0*Nc)**2
masses = np.sqrt(massesFile[:, 3] * (Nc**2-1)/(2.0*Nc)**2) / Qa
ax.plot(TimesM, masses, '-.', 
        label=HTLlab, color='black', linewidth=lwGlobal)


## fit 
tmin = 700
fitmask = TimesM >= tmin
fitfct = powFit17; popt0 = [0.19]
#fitfct = powFit; popt0 = [0.19, -1.0/7.0]
popt, perr = defs.makefit(fitfct, TimesM[fitmask], masses[fitmask], popt0)
#ax.plot(TimesM[fitmask], fitfct(TimesM[fitmask], *popt), '--', 
#        color='gray', linewidth=lwFit)
#label=r'Fit $t^{-1/7}$', 

xmin,xmax=(200, 2200)
ax.set_xlim([xmin,xmax])
ax.set_ylim([0.01, 0.1])

#ax.xscale('log')
#ax.yscale('log')
ax.loglog()

xticks = [200, 300, 400, 600, 1000, 2000]
ax.set_xticks(xticks)
ax.get_xaxis().set_major_formatter(ticker.ScalarFormatter())

yticks = [0.01, 0.02, 0.03, 0.04, 0.06, 0.1]
ax.set_yticks(yticks)
ax.get_yaxis().set_major_formatter(ticker.ScalarFormatter())

xlabelStr = r'Times: $Qt$'
ax.set_xlabel(xlabelStr)
ax.set_ylabel('Fitted mass, width', labelpad=10)

ax.set_title('c)', pad=10, loc='left')

#ax.legend(loc = 'center left')
ax.legend(loc='upper left', bbox_to_anchor=(0,0.75))

fig.savefig(fNameOutL + DiscrParams + window + fNamesOutR)



##### ADDITIONAL #####

"""
pl.plot(x, y, 'k', color='#3F7F4C')
pl.fill_between(x, y-error, y+error,
    alpha=1, edgecolor='#3F7F4C', facecolor='#7EFF99',
    linewidth=0)
"""


==> anc/Fig6c_masses_n100.txt <==
245	100	6.1286293773222e-07	0.017743528691364	0.00023724809607194	
490	100	4.1477127732392e-07	0.015533198341356	0.00018070495402082	
735	100	2.4509144069818e-07	0.014087683573301	0.00013397998061303	
980	100	2.4706130119512e-07	0.013201322232534	0.00013081040529043	
1225	100	1.7270236996048e-07	0.012450484712062	0.00010710959855097	
1470	100	1.5101327033307e-07	0.011871733560384	9.5078940244688e-05	
1715	100	1.0385525839318e-07	0.011332034433771	8.0783594451532e-05	
1960	100	9.310163662235e-08	0.010946961319249	7.805021281157e-05	


==> anc/README.md <==
# README #

This README document describes the ancillary files to the publication.

## What are the files for? ##

The files contain all data and plot scripts necessary to reproduce the figures in the article.

## How do I get set up? ##

You need Python 3 with the imports scipy, os, re, numpy, matplotlib. 

They can usually be installed using pip (e.g., `python -m pip install scipy`) or via a package manager like 
>sudo apt-get install python3-scipy

for Ubuntu and Debian and 
>brew install scipy 

for macOS. See fo instance https://scipy.org/install/ for more details.

## How do I generate the figures? ##

Simply run Python 3 on the plot files. For example, the following commands generate figures 1 and 6ab
>python3 Fig1.py\
python3 Fig6ab_Plot_rhoDelta_p0_singleFig.py

==> anc/plot_defs.py <==
# coding=utf-8

###### IMPORTS

import os
import re

import numpy as np

from scipy.optimize import curve_fit
from scipy import stats

import matplotlib.pyplot as plt

from matplotlib import rc

#from numba import jit, float64


####### CONSTANTS ###########

pi = np.pi


####### FIT FUNCTIONS ###########

def beta(w,p,si,mF):
    if (p==0):
        return 0
    else:
        x = w / p
        return np.where(
            abs(x)>=1.0, 
            0, 
            (2.0*pi * mF**2/(2.0*p) * (1-si*x) 
            / ( ( p*(1-si*x) + si*mF**2/(2.0*p) * ((1-si*x) * np.log(abs((x+1)/(x-1))) + si*2.0) )**2 
            + ( pi*mF**2 / (2.0*p) * (1-si*x) )**2) ) )

### TODO TODO: what are the right functions, with +1 or -1?
def betaPlus(w,p,mF):
    return beta(w,p,1,mF)
    #return beta(w,p,-1,mF)

def betaMinus(w,p,mF):
    return beta(w,p,-1,mF)
    #return beta(w,p,1,mF)

# 1 sided Lorentz function, s is +-1
def lorD1S(w,m,g, A, gexp, s): 
    return A*g / ((w-s*m)**2 + g**2)

# full Lorentz function
def lorD(w,m,g,A,gexp):
    return lorD1S(w,m,g,A, gexp, 1) + lorD1S(w,m,g,A, gexp, -1)

# Breit-Wigner distribution, TODO: CHECK
def BWD(w,m,g,A,gexp, s): 
    gam = 2.0*g
    val = (pi * A * (np.sqrt(8.0)*m*gam * np.sqrt(m**2*(m**2+gam**2)) / pi / np.sqrt(m**2 + np.sqrt(m**2*(m**2+gam**2)))) 
            / ( (w**2-m**2)**2 + gam**2 * m**2 * (w/m)**gexp )  ) 
    # or (w==0 and s==-1)
    return np.where(
            w*s < 0, 
            0, 
            np.where(
                w==0, 
                0.5*val, 
                val)
            )


####### FUNCTIONS ###########

#, specialfont = 'Computer Modern Sans serif', font: [specialfont]
def set_font(size = 14, font = 'sans-serif'):
    "sets the font"
    rc('font', **{'family': font, 'size'   : size})
    rc('text', usetex=True)
    return


def get_params_specrawname(RawSpecFctFilename):
    m = re.search("SFX([-0-9]+)SFY([-0-9]+)SFZ([-0-9]+)ID([0-9]+)", RawSpecFctFilename)
    px = int(m.group(1))
    py = int(m.group(2))
    pz = int(m.group(3))
    ID = m.group(4)
    #print(px,py,pz,ID)
    pSqr = px**2 + py**2 + pz**2
    return (px,py,pz,pSqr,ID)

def select_specfiles_for_P(pSqrInt, SpecFuncRaws):
    "Selects all file names of raw spectral function data whose integer pj^2 sum up to pSqrInt."
    specRawsForP = []
    for specRaw in SpecFuncRaws:
        """
        if (pSqrInt == 0):
        for specRaw in SpecFuncRaws:
            ## if pSqr=0, there is only one possibility
            if (re.search("SFX0SFY0SFZ0", specRaw)):
                specRawsForP.append(specRaw)
        """
        px,py,pz,pSqr,ID = get_params_specrawname(specRaw)
        if (pSqrInt == pSqr):
            specRawsForP.append(specRaw)
    print(specRawsForP)
    return specRawsForP


def get_params_specraw_comment(RawSpecFctFilename, Qa):
    "Returns parameter tuple (ppx, ppy, ppz, pmom, mEff, wEff, t0) from the comment line raw spectral function data file."
    with open(RawSpecFctFilename) as sr:
        line = sr.readline()
        while (None == re.search("^#pp", line)):
            line = sr.readline()
        ppx = float(re.search("ppx=([-0-9.]+)", line).group(1)) / Qa
        ppy = float(re.search("ppy=([-0-9.]+)", line).group(1)) / Qa
        ppz = float(re.search("ppz=([-0-9.]+)", line).group(1)) / Qa
        mEff = float(re.search("mEff=([0-9.]+)", line).group(1)) / Qa
        wEff = float(re.search("wEff=([0-9.]+)", line).group(1)) / Qa
        while (None != re.search("^#", line)):
            line = sr.readline()
        t0 = float(line.split()[0])     ## get initial time
    #print(t0)
    #print(ppx, ppy, ppz, mEff, wEff)
    
    pmom = np.sqrt(ppx**2 + ppy**2 + ppz**2)
    if (pmom < 1e-8):
        pmom = 0
        #print(pmom)

    return (ppx, ppy, ppz, pmom, mEff, wEff, t0)


def avg_data_array(data_arr, ID = None):
    "Compute mean and standard error of the mean (sem) of a data set"
    if (len(data_arr) > 1):
        mean = np.mean(data_arr, axis=0)
        sem = stats.sem(data_arr, axis=0)
        if (ID is not None):
            print(str(ID) + ": data averaged over " + str(len(data_arr)))
    else:
        ## the single column 2D arrays have to be flattened to become 1D vectors; sem = (0,...,0)
        mean = data_arr.flatten()
        sem = np.zeros(len(mean))
    #print(mean_rhoV0)
    return (mean, sem)


def load_specfcts_AllW(fileV0, fileV, *oddRhoFiles):
    '''
    After checking if the files exist, it loads spectral functions in frequency space into arrays and provides their references.
    It also computes $\rho_+$ over the entire frequency domain.
    '''
    if (os.path.exists(fileV0)):
        # and os.path.exists(fileV)
        
        freqs = np.loadtxt(fileV0)[:, 0]
        rhoV0 = np.loadtxt(fileV0)[:, 1]*2.0
        rhoV = np.loadtxt(fileV)[:, 1]*2.0

        rhoDeltaPlus = rhoV0 - rhoV
        rhoDeltaMinus = rhoV0 + rhoV
        
        ## also with negative freqs
        freqsAllW = np.append(np.flip(-freqs[1:]), freqs)
        rhoDeltaAllW = np.append(np.flip(rhoDeltaMinus[1:]), rhoDeltaPlus)

        listRhoAllW = [freqsAllW, rhoDeltaAllW]

        ## all other files
        for f in oddRhoFiles:
            rho = np.loadtxt(f)[:, 1]*2.0
            rhoAllW = np.append(np.flip(-rho[1:]), rho)
            listRhoAllW.append(rhoAllW)
        
        return listRhoAllW
    else:
        return None


def makefit(fitfct, x, y, popt0):
    "Makes a fit, prints popt, perr and returns them."
    popt, pcov = curve_fit(fitfct, x, y, popt0)
    perr = np.sqrt(np.diag(pcov))
    print(popt); print(perr)
    return (popt, perr)


